Experience Implementing a Performant Category-Theory Library in Coq

We describe our experience implementing a broad category-theory library in Coq. Category theory and computational performance are not usually mentioned in the same breath, but we have needed substantial engineering effort to teach Coq to cope with large categorical constructions without slowing proof script processing unacceptably. In this paper, we share the lessons we have learned about how to represent very abstract mathematical objects and arguments in Coq and how future proof assistants might be designed to better support such reasoning. One particular encoding trick to which we draw attention allows category-theoretic arguments involving duality to be internalized in Coq's logic with definitional equality. Ours may be the largest Coq development to date that uses the relatively new Coq version developed by homotopy type theorists, and we reflect on which new features were especially helpful.

==> anc/HoTT/CREDITS.txt <==
THE HoTT DEVELOPMENT TEAM
=========================

The HoTT library was jointly developed by the following people,
listed in alphabetical order:

* Andrej Bauer, University of Ljubljana
* Jason Gross, Massachusetts Institute of Technology
* Peter LeFanu Lumsdaine, Institute for Advanced Study
* Michael Shulman, University of San Diego
* Bas Spitters, Radboud University Nijmegen

For a complete list of all contributors, please see the git commit logs,
available at https://github.com/HoTT/HoTT.


INSTITUTIONAL SUPPORT
=====================

We acknowledge the support of the following instutitions and funding agencies,
listed in alphabetical order:

* Institute for Advanced Study, Princeton, USA (http://www.ias.edu/)
* Institute for Mathematics, Physics and Mechanics, Ljubljana, Slovenia (http://www.imfm.si/)
* Faculty of Mathematics and Physics, University of Ljubljana, Slovenia (http://www.fmf.uni-lj.si/)
* Slovenian Research Agency (http://www.arrs.gov.si/), grant P1-0294
* European Science Foundation project GReGAS (http://www.gregas.eu)


==> anc/HoTT/INSTALL.txt <==
# QUICK INSTALLATION INSTRUCTIONS

If you are not a Coq expert and just want to get the HoTT library to work with
minimal fuss, you should try your luck by following these instructions:

1. Make sure you have all the prerequisites for compiling Coq. These are
   `OCaml`, `camlp5`, `git`, and `make`. If you want to build the HoTT
   version of the graphical user interface `coqide` you also need the
   `lablgtk2` and `lablgtksourceview2` libraries. To get these:

   * Linux: check your package manager. On Debian or any distribution
     with `apt-get` you can run the script `./etc/install_coq_deps.sh`
     which installs the dependencies automatically.

   * OSX: we recommend that you install the Opam package manager for Ocaml
     (http://opam.ocamlpro.com/) and go from there.

   * MS Windows: we recommend that you install the 32-bit version of
     cygwin (installer at `http://www.cygwin.com/setup-x86.exe`) and,
     in the setup process install all of the packages mentioning
     `ocaml`, as well as `make` and `git` and `dos2unix`.  (The 64-bit
     version of cygwin seems to be missing some ocaml packages.  See
     also https://coq.inria.fr/bugs/show_bug.cgi?id=3154.)  To prevent
     bash from complaining about unrecognized `\r` commands, use
     `dos2unix`.  The following commands, from the root of the HoTT
     library, should mostly take care of things:

       dos2unix hoq*
       /usr/bin/find . -name '*.sh' | xargs dos2unix

     If you wish to build CoqIDE/hoqide on Windows, we wish you good
     luck.

2. Get the HoTT library (skip this step if you already have it):

       git clone https://github.com/HoTT/HoTT.git
       cd HoTT

3. From the HoTT directory run the following commands:

       etc/install_coq.sh
       ./autogen.sh
       ./configure COQBIN="`pwd`/coq-HoTT/bin"
       make

   It may take a while to compile the custom Coq.


   If you are using Debian/Ubuntu, and don't mind not having HoTT/coq
   as your only version of Coq, you can install it using apt-get:

       sudo add-apt-repository ppa:ezyang/coq-hott-git
       sudo apt-get update
       sudo apt-get install coq


   If you get error messages during the compilation of Coq about the command
   line option "-fno-defer-pop", then you might be running Mac OS X 10.9 with
   an ocaml compiler installed by "brew".  In that case try
	  brew update; brew upgrade objective-caml
   If that doesn't work, try
	  brew remove objective-caml; brew install objective-caml

4. You can now use the HoTT library in place by running `./hoqtop` and
   `./hoqc`. You can also use `./hoqide` which is the version of coqide
   running the hoqtop toplevel if you have compiled it successfully.  If you
   want the commands `hoqtop`, `hoqc`, `hoqide` available system-wide, run:

       make install

   The library can be loaded into a Coq session with `Require Import HoTT.`

5. If you use ProofGeneral (PG), do not forget to change the name of the Coq
   program called by PG. For instance you can edit the name of the executable
   called by PG by typing `M-x customize-variable`, then `proof-prog-name` which
   displays a customization utility. Another option is to type `M-x
   customize-variable`, then `proof-prog-name-ask`, to click on the `Toogle`
   button in front of `Proof Prog Name Ask` and to save this for future sessions.
   This will prompt PG to ask you for the name of the Coq toplevel to be used
   each time you start evaluating a file.

6. To use the Emacs tags facility with the `*.v` files here, run the command

   	make TAGS

   (The Emacs command `M-x find-tag`, bound to `M-.` , will take you to
   a definition or theorem, the default name for which is located under
   your cursor. Read the help on that Emacs command with `C-h k M-.` ,
   and learn the other facilities provided, such as the use of `M-*` to
   get back where you were, or the use of `M-x tags-search` to search
   throughout the code for locations matching a given regular
   expression.)

In case of any problems, feel free to contact us by opening an issue at
https://github.com/HoTT/HoTT.


# DETAILED INSTALLATION INSTRUCTIONS

## PREPREREQUISITES

To use the HoTT library you must first compile a custom version of Coq, and to
do that you need to satisfy the prerequisites for compiling Coq. At a minimum
you need:

* OCaml version 3.11.2 or later (available at http://caml.inria.fr/)
* Camlp5 (version <= 4.08, or 5.* transitional)
* GNU Make version 3.81 or later

To get these:

* Linux: check your package manager. On Debian or any distribution
  with `apt-get` you can run the script `./etc/ci/install_coq_deps.sh`
  which installs the dependencies automatically.

* OSX: we recommend that you install the Opam package manager for Ocaml
  (http://opam.ocamlpro.com/).

* MS Windows: we we wish you good luck.


## INSTALLATION OF HoTT

Clone the HoTT repository with

   git clone https://github.com/HoTT/HoTT.git

Even better, if you would like to contribute to HoTT, first fork the repository
on github.com and then use your own fork. This way you will be able to make pull
requests.

If you do not want to deal with `git` at all, you may download an archive of HoTT
at https://github.com/HoTT/HoTT/archive/master.zip and unpack that. We do not
recommend this option because the HoTT library is under heavy development and
you want to be able to easily track changes. Additionally, downloading the
archive requires a working version of the `autoreconf` utility.

### PREREQUISITES

The HoTT library requires a custom version of Coq with three modifications: the
command-line option `-indices-matter`, universe polymorphism, and private types.
The first one changes the interpretation of equality to one that conforms to the
homotopy-theoretic interpretation; the second one is needed to avoid certain
universe inconsistency errors (which are not really there, but Coq 8.4 cannot see
that); and the third one is a modification which allows us to implement a poor
man's version of higher-inductive types.

At present only our fork of the Coq trunk supports these options, but we hope to
get them into the official Coq soon. Unfortunately for you that means you will
have to compile a version of Coq, available at

   https://github.com/HoTT/coq

If you have never compiled Coq you may prefer to ask a friend for help. If you
feel brave you should try doing it yourself:

Note that obtaining the prerequisites for Coq is automated on debian by the
script `./etc/ci/install_coq_deps.sh`, and installing Coq itself can by
automated by the script `./etc/install_coq.sh`. If you want more control over
the configuration, you can run the following steps manually.

1. Obtain the custom Coq fork. Since we bundle the version of Coq we
   depend on, you can run the following in the root of the HoTT
   directory:

       git submodule sync
       git submodule update --init --recursive

  This will give you the relevant version of HoTT/coq in the
  subdirectory `coq-HoTT`.

  Alternatively, if you have `git`, clone the fork with

       git clone https://github.com/HoTT/coq.git
       git checkout trunk

   If you do not have git, you may still download the files as an
   archive file at https://github.com/HoTT/coq/archive/trunk.zip (but
   it is better for you in the long run to learn `git`).

2. Compile Coq, as explained in the `INSTALL` file of Coq distribution. You will
   need some prerequisites for compilation, such as OCaml 3.11.2 or later.

   If you do not want the custom Coq to override one that you already have
   installed, configure Coq with either `./configure -local` so that it will
   work in-place, or use

       ./configure -prefix <dir>`

   as explained by `./configure -help`.


### Configuration of the HoTT library

Next you should configure the HoTT library:

1. If you installed the custom Coq as your default version of Coq,
   which means that it it can be fond in PATH, run

       ./autogen.sh
       ./configure

   in the HoTT directory.

2. If you installed the custom Coq somewhere special or configured it
   with `-local`, you should tell `./configure` where to find the custom
   Coq:

       ./autogen.sh
       ./configure COQBIN=<directory-containing-coq-executables>

   where you should specify the *absolute* path name (starting with /)
   of the directory which contains `coqtop`, `coqc`, etc.

To compile the HoTT library type

    make

Because it is a bit tricky to run Coq with a custom standard library,
we provided scripts `hoqtop` and `hoqc` that do this for you, so you
can run

    ./hoqtop

directly from the HoTT directory to start using the library. Load it
with

   Require Import HoTT.

There is also `hoqc` for compiling files. You may prefer to install
`hoqtop`, `hoqc` and the library files globally, in which case you
type

    sudo make install

By default the files will be installed in `/usr/local/bin` and
`/usr/local/share/hott`.  You can change the location by using
standard `configure` parameters when you run it.  For example

    ./configure --bindir=$HOME/bin --datadir-$HOME/stuff

will install `hoqtop` and `hoqc` in the `bin` subdirectory of your
home directory and the HoTT library in `stuff/hott` subdirectory of
your home directory.

If you are using ProofGeneral (PG), do not forget to change the name
of the Coq program called by PG. For instance you can edit the name of
the executable called by PG by typing 'M-x customize-variable', then
'proof-prog-name' which displays a customization utility. An other
option is to type 'M-x customize-variable', then
'proof-prog-name-ask', to click on the 'Toogle' button in front of
Proof Prog Name Ask and to save this for future sessions. This will
prompt PG to ask you for the name of the coq toplevel to be used each
time you start evaluating a file.


==> anc/HoTT/LICENSE.txt <==
PREAMBLE
========

The HoTT library is distributed under the BSD 2-clause licence, included below, except for
files which contain a specific copyright notice and licencing information. The members of
the HoTT development team and their contributions are described in the file CREDITS.txt.

LICENSE
=======

Copyright (c) 2012, the HoTT development team
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are
permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of
  conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this list
  of conditions and the following disclaimer in the documentation and/or other materials
  provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY
EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL,
EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR
TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/HoTT/Makefile <==
# Makefile.in generated by automake 1.11.1 from Makefile.am.
# Makefile.  Generated from Makefile.in by configure.

# Copyright (C) 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002,
# 2003, 2004, 2005, 2006, 2007, 2008, 2009  Free Software Foundation,
# Inc.
# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.





pkgdatadir = $(datadir)/hott
pkgincludedir = $(includedir)/hott
pkglibdir = $(libdir)/hott
pkglibexecdir = $(libexecdir)/hott
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
#am__append_1 = hoqide
am__append_2 = hoqtop.byte
subdir = .
DIST_COMMON = $(am__configure_deps) $(srcdir)/Makefile.am \
	$(srcdir)/Makefile.in $(srcdir)/hoq-config.in \
	$(top_srcdir)/configure etc/install-sh etc/missing
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
am__CONFIG_DISTCLEAN_FILES = config.status config.cache config.log \
 configure.lineno config.status.lineno
mkinstalldirs = $(install_sh) -d
CONFIG_CLEAN_FILES = hoq-config
CONFIG_CLEAN_VPATH_FILES =
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__installdirs = "$(DESTDIR)$(bindir)" "$(DESTDIR)$(hottdir)"
SCRIPTS = $(bin_SCRIPTS)
depcomp =
am__depfiles_maybe =
SOURCES =
DIST_SOURCES =
DATA = $(nobase_hott_DATA)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
distdir = $(PACKAGE)-$(VERSION)
top_distdir = $(distdir)
am__remove_distdir = \
  { test ! -d "$(distdir)" \
    || { find "$(distdir)" -type d ! -perm -200 -exec chmod u+w {} ';' \
         && rm -fr "$(distdir)"; }; }
DIST_ARCHIVES = $(distdir).tar.gz
GZIP_ENV = --best
distuninstallcheck_listfiles = find . -type f -print
distcleancheck_listfiles = find . -type f -print
ACLOCAL = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run aclocal-1.11
AMTAR = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run tar
AUTOCONF = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoconf
AUTOHEADER = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoheader
AUTOMAKE = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run automake-1.11
AWK = gawk
COQBIN = ../coq/bin
COQC = ../coq/bin/coqc
COQCVERSION = trunk
COQDEP = ../coq/bin/coqdep
COQDOC = ../coq/bin/coqdoc
COQIDE = no
COQIDEVERSION = 
COQLIB = /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/coq
COQMAKEFILE = ../coq/bin/coq_makefile
COQTOP = ../coq/bin/coqtop
COQVERSION = trunk
CYGPATH_W = echo
DEFS = -DPACKAGE_NAME=\"hott\" -DPACKAGE_TARNAME=\"hott\" -DPACKAGE_VERSION=\"1.0\" -DPACKAGE_STRING=\"hott\ 1.0\" -DPACKAGE_BUGREPORT=\"\" -DPACKAGE_URL=\"\" -DPACKAGE=\"hott\" -DVERSION=\"1.0\"
ECHO_C = 
ECHO_N = -n
ECHO_T = 
ETAGS = etags
INSTALL = /usr/bin/install -c
INSTALL_DATA = ${INSTALL} -m 644
INSTALL_PROGRAM = ${INSTALL}
INSTALL_SCRIPT = ${INSTALL}
INSTALL_STRIP_PROGRAM = $(install_sh) -c -s
LIBOBJS = 
LIBS = 
LN_S = ln -s
LTLIBOBJS = 
MAINT = 
MAKEINFO = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run makeinfo
MKDIR_P = /bin/mkdir -p
PACKAGE = hott
PACKAGE_BUGREPORT = 
PACKAGE_NAME = hott
PACKAGE_STRING = hott 1.0
PACKAGE_TARNAME = hott
PACKAGE_URL = 
PACKAGE_VERSION = 1.0
PATH_SEPARATOR = :
SET_MAKE = 
SHELL = /bin/sh
STDTIME = "/usr/bin/time" -f "$* (user: %U mem: %M ko)"
STRIP = 
TIME = /usr/bin/time
VERSION = 1.0
abs_builddir = /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT
abs_srcdir = /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT
abs_top_builddir = /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT
abs_top_srcdir = /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT
am__leading_dot = .
am__tar = ${AMTAR} chof - "$$tardir"
am__untar = ${AMTAR} xf -
bindir = ${exec_prefix}/bin
build_alias = 
builddir = .
datadir = ${datarootdir}
datarootdir = ${prefix}/share
docdir = ${datarootdir}/doc/${PACKAGE_TARNAME}
dvidir = ${docdir}
exec_prefix = ${prefix}
host_alias = 
hottdir = $(datarootdir)/hott
htmldir = ${docdir}
includedir = ${prefix}/include
infodir = ${datarootdir}/info
install_sh = ${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/install-sh
libdir = ${exec_prefix}/lib
libexecdir = ${exec_prefix}/libexec
localedir = ${datarootdir}/locale
localstatedir = ${prefix}/var
mandir = ${datarootdir}/man
mkdir_p = /bin/mkdir -p
oldincludedir = /usr/include
pdfdir = ${docdir}
prefix = /usr/local
program_transform_name = s,x,x,
psdir = ${docdir}
sbindir = ${exec_prefix}/sbin
sharedstatedir = ${prefix}/com
srcdir = .
sysconfdir = ${prefix}/etc
target_alias = 
top_build_prefix = 
top_builddir = .
top_srcdir = .
ACLOCAL_AMFLAGS = -I etc
bin_SCRIPTS = hoqtop hoqc hoq-config $(am__append_1) $(am__append_2)
EXTRA_DIST = coq theories etc LICENSE.txt CREDITS.txt INSTALL.txt README.markdown

# The path to the Coq library in $(srcdir)
SRCCOQLIB = $(srcdir)/coq

# support the TIMED variable like coq_makefile
TIMED = 
TIMECMD = 
#STDTIME="/usr/bin/time" -f "$* (user: %U mem: %M ko)"
TIMER = $(if $(TIMED), $(STDTIME), $(TIMECMD))

# some makefile magic to make things like `make TIMED=1` less noisy
V = 0
Q_0 := @
Q_1 := 
Q = $(Q_$(V))
VECHO_0 := @echo
VECHO_1 := @true
VECHO = $(VECHO_$(V))
SILENCE_HOQC_0 := @echo \"HOQC $$<\"; #
SILENCE_HOQC_1 := 
SILENCE_HOQC = $(SILENCE_HOQC_$(V))
SILENCE_COQDEP_0 := @echo \"COQDEP $$<\"; #
SILENCE_COQDEP_1 := 
SILENCE_COQDEP = $(SILENCE_COQDEP_$(V))

# the proviola camera
CAMERA = python proviola/camera/camera.py

# include the makefile listing all the targets.  This way, we don't
# need to rerun configure every time we add a new file.  The targets
# makefile should provide CORE_VFILES and STD_VFILES and
# CATEGORY_VFILES.  To add more targets (e.g., ANALYSIS_VFILES), you'll
# need to update Makefile.am and run autogen.sh and configure again.
MAKEFILE_TARGETS_FILE = Makefile_targets.mk

# The list of files that comprise the HoTT library
CORE_VOFILES = $(CORE_VFILES:.v=.vo)
CORE_GLOBFILES = $(CORE_VFILES:.v=.glob)
CORE_DEPFILES = $(CORE_VFILES:.v=.d)
CORE_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.html)))
CORE_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CORE_HTMLFILES))
CORE_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.dpd)))

# The list of files that comprise the category theory in the HoTT library
CATEGORY_VOFILES = $(CATEGORY_VFILES:.v=.vo)
CATEGORY_GLOBFILES = $(CATEGORY_VFILES:.v=.glob)
CATEGORY_DEPFILES = $(CATEGORY_VFILES:.v=.d)
CATEGORY_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.html)))
CATEGORY_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CATEGORY_HTMLFILES))
CATEGORY_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.dpd)))

# The list of files from contrib
CONTRIB_VOFILES = $(CONTRIB_VFILES:.v=.vo)
CONTRIB_GLOBFILES = $(CONTRIB_VFILES:.v=.glob)
CONTRIB_DEPFILES = $(CONTRIB_VFILES:.v=.d)
CONTRIB_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).contrib.%,$(srcdir)/html/%,$(subst /,.,$(CONTRIB_VFILES:.v=.html)))
CONTRIB_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CONTRIB_HTMLFILES))

# I'm not sure why we needs = rather than :=, but we seem to
ALL_BUILT_HOTT_VFILES = $(STD_VFILES) $(CORE_VFILES) $(CATEGORY_VFILES)
ALL_HOTT_VFILES = $(shell find "$(srcdir)/theories" -name "*.v") $(shell find "$(SRCCOQLIB)/theories" -name "*.v")
UNBUILT_VFILES = $(filter-out $(ALL_BUILT_HOTT_VFILES),$(ALL_HOTT_VFILES))

# The list of files that comprise the alternative standard library
STD_VOFILES = $(STD_VFILES:.v=.vo)
STD_GLOBFILES = $(STD_VFILES:.v=.glob)
STD_DEPFILES = $(STD_VFILES:.v=.d)
STD_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/html/Coq.%,$(subst /,.,$(STD_VFILES:.v=.html)))
STD_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(STD_HTMLFILES))
STD_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/file-dep-graphs/Coq.%,$(subst /,.,$(STD_VFILES:.v=.dpd)))

# The list of all files, mainly used for html and proviola
MAIN_VFILES = $(CORE_VFILES) $(CATEGORY_VFILES) $(CONTRIB_VFILES)
MAIN_VOFILES = $(MAIN_VFILES:.v=.vo)
MAIN_GLOBFILES = $(MAIN_VFILES:.v=.glob)
MAIN_DEPFILES = $(MAIN_VFILES:.v=.d)
MAIN_HTMLFILES = $(CORE_HTMLFILES) $(CATEGORY_HTMLFILES) $(CONTRIB_HTMLFILES)
MAIN_TIMING_HTMLFILES = $(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES) $(CONTRIB_TIMING_HTMLFILES)
MAIN_DPDFILES = $(CORE_DPDFILES) $(CATEGORY_DPDFILES)
ALL_VFILES = $(STD_VFILES) $(MAIN_VFILES)
ALL_VOFILES = $(STD_VOFILES) $(MAIN_VOFILES)
ALL_GLOBFILES = $(STD_GLOBFILES) $(MAIN_GLOBFILES)
ALL_DEPFILES = $(STD_DEPFILES) $(MAIN_DEPFILES)
ALL_HTMLFILES = $(STD_HTMLFILES) $(MAIN_HTMLFILES)
ALL_TIMING_HTMLFILES = $(STD_TIMING_HTMLFILES) $(MAIN_TIMING_HTMLFILES)
ALL_TIMINGFILES = $(ALL_VFILES:.v=.timing)
ALL_XMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/proviola-xml/%,$(ALL_HTMLFILES:.html=.xml))
ALL_PROVIOLA_HTMLFILES = $(patsubst $(srcdir)/proviola-xml/%,$(srcdir)/proviola-html/%,$(ALL_XMLFILES:.xml=.html))
ALL_DPDFILES = $(MAIN_DPDFILES) # $(STD_DPDFILES)
ALL_SVGFILES = $(ALL_DPDFILES:.dpd=.svg)
ALL_DOTFILES = $(ALL_DPDFILES:.dpd=.dot)

# Definitions that let autoconf know how to install things.
nobase_hott_DATA = \
	$(STD_VOFILES) \
	$(CORE_VOFILES) \
	$(CATEGORY_VOFILES) \
	$(CONTRIB_VOFILES) \
	$(shell find "$(SRCCOQLIB)/theories" -name "README.txt")


# The Coq compiler, adapted to HoTT
HOQC = $(srcdir)/hoqc

# Which files should be cleaned
CLEANFILES = $(ALL_VOFILES) $(ALL_GLOBFILES) $(ALL_DEPFILES) $(ALL_HTMLFILES) $(ALL_XMLFILES) $(ALL_PROVIOLA_HTMLFILES) $(ALL_TIMINGFILES) $(ALL_TIMING_HTMLFILES) html-done.timestamp HoTT.deps HoTTCore.deps $(ALL_SVGFILES) $(ALL_DPDFILES) $(ALL_DOTFILES) file-dep-graphs/hott-all.dot file-dep-graphs/hott-all.dpd file-dep-graphs/hott-all.svg file-dep-graphs/hott-lib.dot file-dep-graphs/hott-lib.dpd file-dep-graphs/hott-lib.svg
HOTT_LIB_FILES = $(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES)))

# The TAGS file
TAGS_FILES = $(ALL_VFILES)
all: all-am

.SUFFIXES:
am--refresh:
	@:
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      echo ' cd $(srcdir) && $(AUTOMAKE) --foreign --ignore-deps'; \
	      $(am__cd) $(srcdir) && $(AUTOMAKE) --foreign --ignore-deps \
		&& exit 0; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign --ignore-deps Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign --ignore-deps Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    echo ' $(SHELL) ./config.status'; \
	    $(SHELL) ./config.status;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	$(SHELL) ./config.status --recheck

$(top_srcdir)/configure:  $(am__configure_deps)
	$(am__cd) $(srcdir) && $(AUTOCONF)
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	$(am__cd) $(srcdir) && $(ACLOCAL) $(ACLOCAL_AMFLAGS)
$(am__aclocal_m4_deps):
hoq-config: $(top_builddir)/config.status $(srcdir)/hoq-config.in
	cd $(top_builddir) && $(SHELL) ./config.status $@
install-binSCRIPTS: $(bin_SCRIPTS)
	@$(NORMAL_INSTALL)
	test -z "$(bindir)" || $(MKDIR_P) "$(DESTDIR)$(bindir)"
	@list='$(bin_SCRIPTS)'; test -n "$(bindir)" || list=; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  if test -f "$$d$$p"; then echo "$$d$$p"; echo "$$p"; else :; fi; \
	done | \
	sed -e 'p;s,.*/,,;n' \
	    -e 'h;s|.*|.|' \
	    -e 'p;x;s,.*/,,;$(transform)' | sed 'N;N;N;s,\n, ,g' | \
	$(AWK) 'BEGIN { files["."] = ""; dirs["."] = 1; } \
	  { d=$$3; if (dirs[d] != 1) { print "d", d; dirs[d] = 1 } \
	    if ($$2 == $$4) { files[d] = files[d] " " $$1; \
	      if (++n[d] == $(am__install_max)) { \
		print "f", d, files[d]; n[d] = 0; files[d] = "" } } \
	    else { print "f", d "/" $$4, $$1 } } \
	  END { for (d in files) print "f", d, files[d] }' | \
	while read type dir files; do \
	     if test "$$dir" = .; then dir=; else dir=/$$dir; fi; \
	     test -z "$$files" || { \
	       echo " $(INSTALL_SCRIPT) $$files '$(DESTDIR)$(bindir)$$dir'"; \
	       $(INSTALL_SCRIPT) $$files "$(DESTDIR)$(bindir)$$dir" || exit $$?; \
	     } \
	; done

uninstall-binSCRIPTS:
	@$(NORMAL_UNINSTALL)
	@list='$(bin_SCRIPTS)'; test -n "$(bindir)" || exit 0; \
	files=`for p in $$list; do echo "$$p"; done | \
	       sed -e 's,.*/,,;$(transform)'`; \
	test -n "$$list" || exit 0; \
	echo " ( cd '$(DESTDIR)$(bindir)' && rm -f" $$files ")"; \
	cd "$(DESTDIR)$(bindir)" && rm -f $$files
install-nobase_hottDATA: $(nobase_hott_DATA)
	@$(NORMAL_INSTALL)
	test -z "$(hottdir)" || $(MKDIR_P) "$(DESTDIR)$(hottdir)"
	@list='$(nobase_hott_DATA)'; test -n "$(hottdir)" || list=; \
	$(am__nobase_list) | while read dir files; do \
	  xfiles=; for file in $$files; do \
	    if test -f "$$file"; then xfiles="$$xfiles $$file"; \
	    else xfiles="$$xfiles $(srcdir)/$$file"; fi; done; \
	  test -z "$$xfiles" || { \
	    test "x$$dir" = x. || { \
	      echo "$(MKDIR_P) '$(DESTDIR)$(hottdir)/$$dir'"; \
	      $(MKDIR_P) "$(DESTDIR)$(hottdir)/$$dir"; }; \
	    echo " $(INSTALL_DATA) $$xfiles '$(DESTDIR)$(hottdir)/$$dir'"; \
	    $(INSTALL_DATA) $$xfiles "$(DESTDIR)$(hottdir)/$$dir" || exit $$?; }; \
	done

uninstall-nobase_hottDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(nobase_hott_DATA)'; test -n "$(hottdir)" || list=; \
	$(am__nobase_strip_setup); files=`$(am__nobase_strip)`; \
	test -n "$$files" || exit 0; \
	echo " ( cd '$(DESTDIR)$(hottdir)' && rm -f" $$files ")"; \
	cd "$(DESTDIR)$(hottdir)" && rm -f $$files
tags: TAGS
TAGS:

ctags: CTAGS
CTAGS:


distdir: $(DISTFILES)
	$(am__remove_distdir)
	test -d "$(distdir)" || mkdir "$(distdir)"
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
	-test -n "$(am__skip_mode_fix)" \
	|| find "$(distdir)" -type d ! -perm -755 \
		-exec chmod u+rwx,go+rx {} \; -o \
	  ! -type d ! -perm -444 -links 1 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -400 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -444 -exec $(install_sh) -c -m a+r {} {} \; \
	|| chmod -R a+r "$(distdir)"
dist-gzip: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__remove_distdir)

dist-bzip2: distdir
	tardir=$(distdir) && $(am__tar) | bzip2 -9 -c >$(distdir).tar.bz2
	$(am__remove_distdir)

dist-lzma: distdir
	tardir=$(distdir) && $(am__tar) | lzma -9 -c >$(distdir).tar.lzma
	$(am__remove_distdir)

dist-xz: distdir
	tardir=$(distdir) && $(am__tar) | xz -c >$(distdir).tar.xz
	$(am__remove_distdir)

dist-tarZ: distdir
	tardir=$(distdir) && $(am__tar) | compress -c >$(distdir).tar.Z
	$(am__remove_distdir)

dist-shar: distdir
	shar $(distdir) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).shar.gz
	$(am__remove_distdir)

dist-zip: distdir
	-rm -f $(distdir).zip
	zip -rq $(distdir).zip $(distdir)
	$(am__remove_distdir)

dist dist-all: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__remove_distdir)

# This target untars the dist file and tries a VPATH configuration.  Then
# it guarantees that the distribution is self-contained by making another
# tarfile.
distcheck: dist
	case '$(DIST_ARCHIVES)' in \
	*.tar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).tar.gz | $(am__untar) ;;\
	*.tar.bz2*) \
	  bzip2 -dc $(distdir).tar.bz2 | $(am__untar) ;;\
	*.tar.lzma*) \
	  lzma -dc $(distdir).tar.lzma | $(am__untar) ;;\
	*.tar.xz*) \
	  xz -dc $(distdir).tar.xz | $(am__untar) ;;\
	*.tar.Z*) \
	  uncompress -c $(distdir).tar.Z | $(am__untar) ;;\
	*.shar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).shar.gz | unshar ;;\
	*.zip*) \
	  unzip $(distdir).zip ;;\
	esac
	chmod -R a-w $(distdir); chmod u+w $(distdir)
	mkdir $(distdir)/_build
	mkdir $(distdir)/_inst
	chmod a-w $(distdir)
	test -d $(distdir)/_build || exit 0; \
	dc_install_base=`$(am__cd) $(distdir)/_inst && pwd | sed -e 's,^[^:\\/]:[\\/],/,'` \
	  && dc_destdir="$${TMPDIR-/tmp}/am-dc-$$$$/" \
	  && am__cwd=`pwd` \
	  && $(am__cd) $(distdir)/_build \
	  && ../configure --srcdir=.. --prefix="$$dc_install_base" \
	    $(DISTCHECK_CONFIGURE_FLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) dvi \
	  && $(MAKE) $(AM_MAKEFLAGS) check \
	  && $(MAKE) $(AM_MAKEFLAGS) install \
	  && $(MAKE) $(AM_MAKEFLAGS) installcheck \
	  && $(MAKE) $(AM_MAKEFLAGS) uninstall \
	  && $(MAKE) $(AM_MAKEFLAGS) distuninstallcheck_dir="$$dc_install_base" \
	        distuninstallcheck \
	  && chmod -R a-w "$$dc_install_base" \
	  && ({ \
	       (cd ../.. && umask 077 && mkdir "$$dc_destdir") \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" install \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" uninstall \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" \
	            distuninstallcheck_dir="$$dc_destdir" distuninstallcheck; \
	      } || { rm -rf "$$dc_destdir"; exit 1; }) \
	  && rm -rf "$$dc_destdir" \
	  && $(MAKE) $(AM_MAKEFLAGS) dist \
	  && rm -rf $(DIST_ARCHIVES) \
	  && $(MAKE) $(AM_MAKEFLAGS) distcleancheck \
	  && cd "$$am__cwd" \
	  || exit 1
	$(am__remove_distdir)
	@(echo "$(distdir) archives ready for distribution: "; \
	  list='$(DIST_ARCHIVES)'; for i in $$list; do echo $$i; done) | \
	  sed -e 1h -e 1s/./=/g -e 1p -e 1x -e '$$p' -e '$$x'
distuninstallcheck:
	@$(am__cd) '$(distuninstallcheck_dir)' \
	&& test `$(distuninstallcheck_listfiles) | wc -l` -le 1 \
	   || { echo "ERROR: files left after uninstall:" ; \
	        if test -n "$(DESTDIR)"; then \
	          echo "  (check DESTDIR support)"; \
	        fi ; \
	        $(distuninstallcheck_listfiles) ; \
	        exit 1; } >&2
distcleancheck: distclean
	@if test '$(srcdir)' = . ; then \
	  echo "ERROR: distcleancheck can only run from a VPATH build" ; \
	  exit 1 ; \
	fi
	@test `$(distcleancheck_listfiles) | wc -l` -eq 0 \
	  || { echo "ERROR: files left in build directory after distclean:" ; \
	       $(distcleancheck_listfiles) ; \
	       exit 1; } >&2
check-am: all-am
check: check-am
all-am: Makefile $(SCRIPTS) $(DATA)
installdirs:
	for dir in "$(DESTDIR)$(bindir)" "$(DESTDIR)$(hottdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	$(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	  install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	  `test -z '$(STRIP)' || \
	    echo "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'"` install
mostlyclean-generic:

clean-generic:
	-test -z "$(CLEANFILES)" || rm -f $(CLEANFILES)

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean-am: clean-generic mostlyclean-am

distclean: distclean-am
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -f Makefile
distclean-am: clean-am distclean-generic

dvi: dvi-am

dvi-am:

html-am:

info: info-am

info-am:

install-data-am: install-data-local install-nobase_hottDATA

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am: install-binSCRIPTS

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -rf $(top_srcdir)/autom4te.cache
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-generic

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-binSCRIPTS uninstall-nobase_hottDATA

.MAKE: install-am install-strip

.PHONY: all all-am am--refresh check check-am clean clean-generic dist \
	dist-all dist-bzip2 dist-gzip dist-lzma dist-shar dist-tarZ \
	dist-xz dist-zip distcheck distclean distclean-generic \
	distcleancheck distdir distuninstallcheck dvi dvi-am html \
	html-am info info-am install install-am install-binSCRIPTS \
	install-data install-data-am install-data-local install-dvi \
	install-dvi-am install-exec install-exec-am install-html \
	install-html-am install-info install-info-am install-man \
	install-nobase_hottDATA install-pdf install-pdf-am install-ps \
	install-ps-am install-strip installcheck installcheck-am \
	installdirs maintainer-clean maintainer-clean-generic \
	mostlyclean mostlyclean-generic pdf pdf-am ps ps-am uninstall \
	uninstall-am uninstall-binSCRIPTS uninstall-nobase_hottDATA


include $(MAKEFILE_TARGETS_FILE)

# automake is very stupid and wants to put the 'include' line above
# after this target.  But this target depends on variables defined in
# that file, so we explicitly put the target here to trick automake
# into putting the include in the right place.
all-am: Makefile $(SCRIPTS) $(DATA) $(MAKEFILE_TARGETS_FILE)

.SECONDEXPANSION:

.PHONY: stdlib hottlib hott-core hott-categories contrib clean html proviola timing-html clean-local install-data-local proviola-all proviola-xml svg-file-dep-graphs svg-aggregate-dep-graphs svg-dep-graphs clean-dpdgraph

# TODO(JasonGross): Get this to work on Windows, where symlinks are unreliable
install-data-local:
	$(MKDIR_P) "$(hottdir)/coq"
	rm -f "$(hottdir)/coq/dev" "$(hottdir)/coq/plugins"
	$(LN_S) "$(COQLIB)/dev" "$(hottdir)/coq"
	$(LN_S) "$(COQLIB)/plugins" "$(hottdir)/coq"

# The standard library files must be compiled in a special way
stdlib: $(STD_VOFILES)

$(STD_VOFILES) : %.vo : %.v
	$(VECHO) COQTOP $*
	$(Q) $(TIMER) etc/pipe_out.sh "$*.timing" "$(COQTOP)" -time -indices-matter -boot -nois -no-native-compiler -coqlib "$(SRCCOQLIB)" -R "$(SRCCOQLIB)/theories" Coq -compile "$*"

# The HoTT library as a single target
hott-core: $(CORE_VOFILES)

hott-categories: $(CATEGORY_VOFILES)

contrib: $(CONTRIB_VOFILES)

hottlib: hott-core hott-categories contrib

# a strict rule that will error if there are .v files around which aren't in Makefile_targets.mk
strict-test:
	$(Q) if [ x"$(UNBUILT_VFILES)" != x ]; then \
	    echo "Error: The files '$(UNBUILT_VFILES)' are present but are not in $(MAKEFILE_TARGETS_FILE)"; \
	    exit 1; \
	fi

strict: strict-test hottlib hott-core hott-categories contrib

# A rule for compiling the HoTT libary files
$(MAIN_VOFILES) : %.vo : %.v $(STD_VOFILES)
	$(VECHO) HOQC $*
	$(Q) $(TIMER) ./etc/pipe_out.sh "$*.timing" $(HOQC) -time $<

# The deps file, for graphs
HoTT.deps: $(ALL_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(ALL_VFILES) | sed s'#\\#/#g' >$@

HoTTCore.deps: $(CORE_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(CORE_VFILES) | sed s'#\\#/#g' >$@

# The HTML files
# We have a dummy file, to allow us to depend on the html files without
# remaking them every time, and to prevent make -j2 from running coqdoc
# twice.
html-done.timestamp: $(ALL_GLOBFILES) $(ALL_VFILES)
	- $(mkdir_p) html
	touch html-done.timestamp
	"$(COQDOC)" -toc -interpolate -utf8 -html --coqlib_path "$(SRCCOQLIB)" --no-externals -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq -d html $(ALL_VFILES)

html:
	rm -f html-done.timestamp
	$(MAKE) html-done.timestamp

timing-html: $(ALL_TIMING_HTMLFILES) timing-html/coqdoc.css timing-html/toc.html

timing-html/coqdoc.css timing-html/toc.html: timing-html/% : html/%
	@ $(mkdir_p) timing-html
	cp "$<" "$@"

$(ALL_HTMLFILES) html/index.html html/coqdoc.css html/toc.html : html-done.timestamp

$(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES): timing-html/HoTT.%.html : theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML HoTT.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(CONTRIB_TIMING_HTMLFILES): timing-html/%.html : contrib/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML $* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(STD_TIMING_HTMLFILES): timing-html/Coq.%.html : coq/theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML Coq.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

# the proviola files
proviola-html/index.html proviola-html/toc.html proviola-html/coqdoc.css : proviola-html/% : html/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-html/proviola.css : proviola-html/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-xml/proviola.css proviola-xml/proviola.xsl : proviola-xml/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-xml
	cp -f $< $@

proviola-xml/%.xml: html/%.html
	@$(mkdir_p) proviola-xml
	$(VECHO) CAMERA $<
	$(Q) $(CAMERA) --coqtop "$(srcdir)/hoqtop" $< $@

proviola-html/%.html: proviola-xml/%.xml proviola-xml/proviola.xsl
	@$(mkdir_p) proviola-html
	$(VECHO) XSLTPROC $<
	$(Q) xsltproc $< > $@

proviola: $(ALL_PROVIOLA_HTMLFILES) proviola-html/proviola.css proviola-html/toc.html proviola-html/coqdoc.css proviola-html/index.html

proviola-xml: $(ALL_XMLFILES)

proviola-all: proviola proviola-xml

# dpdgraphs
etc/dpdgraph-0.4alpha/coqthmdep: etc/dpdgraph-0.4alpha/searchdepend.ml4 etc/dpdgraph-0.4alpha/graphdepend.ml4
	$(VECHO) MAKE DPDGRAPH
	$(Q) cd etc/dpdgraph-0.4alpha && $(MAKE)

%.svg: %.dot
	$(VECHO) DOT $< -o $@
	$(Q) if [ -s "$<" ]; then dot -Tsvg "$<" -o "$@"; else (echo "" > "$@"; touch "$@"); fi # don't do anything if zero size

file-dep-graphs/%.dot: file-dep-graphs/%.dpd etc/dpdgraph-0.4alpha/coqthmdep
	$(VECHO) DPD2DOT $< -o $@
	$(Q) if [ -s "$<" ]; then etc/dpdgraph-0.4alpha/dpd2dot $< -graphname $(subst -,_,$(subst .,_,$*)) -o $@ >/dev/null; else (echo "" > "$@"; touch "$@"); fi

$(MAIN_DPDFILES): file-dep-graphs/HoTT.%.dpd : theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTT.$* > $@
	$(Q) (echo "Require HoTT.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph HoTT.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

$(STD_DPDFILES): file-dep-graphs/Coq.%.dpd : coq/theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP Coq.$* > $@
	$(Q) (echo "Require Coq.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph Coq.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/hott-lib.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES)
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTTLib
	$(Q) (echo "Require $(HOTT_LIB_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_LIB_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

#file-dep-graphs/hott-all.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES) $(CATEGORY_VOFILES)
#	@ $(mkdir_p) $(dir $@)
#	$(VECHO) HOQTHMDEP HoTT
#        HOTT_ALL_FILES=$(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES) $(CATEGORY_VFILES)))
#	$(Q) (echo "Require $(HOTT_ALL_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_ALL_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/index.html: Makefile_targets.mk
	@ $(mkdir_p) $(dir $@)
	$(VECHO) MAKE $@
	$(Q) (echo "<html><head><title>Dependency Graphs</title></head><body>"; \
		echo '<ul><!--li><a href="hott-all.svg">Entire HoTT Library</a></li-->'; \
		echo '<li><a href="hott-lib.svg">HoTT Core Library</a></li>'; \
		for i in $(patsubst $(srcdir)/file-dep-graphs/%.svg,%,$(ALL_SVGFILES)); \
		do echo "<li><a href=\"$$i.svg\">$$i</a></li>"; \
		done; \
		echo "</ul></body></html>") \
		> $@

svg-dep-graphs: svg-file-dep-graphs svg-aggregate-dep-graphs

dot-dep-graphs: dot-file-dep-graphs dot-aggregate-dep-graphs

svg-aggregate-dep-graphs: file-dep-graphs/hott-lib.svg #file-dep-graphs/hott-all.svg

dot-aggregate-dep-graphs: file-dep-graphs/hott-lib.dot #file-dep-graphs/hott-all.dot

svg-file-dep-graphs: $(ALL_SVGFILES) $(ALL_DOTFILES)

dot-file-dep-graphs: $(ALL_DOTFILES)
TAGS : $(TAGS_FILES)
	$(ETAGS) --language=none \
	-r '/^[[:space:]]*\(Axiom\|Theorem\|Class\|Instance\|Let\|Ltac\|Definition\|Lemma\|Record\|Remark\|Structure\|Fixpoint\|Fact\|Corollary\|Let\|Inductive\|Coinductive\|Proposition\)[[:space:]]+\([[:alnum:]_'\'']+\)/\2/' \
	-r '/^[[:space:]]*\([[:alnum:]_'\'']+\)[[:space:]]*:/\1/' \
	$^

# Dependency files
$(ALL_DEPFILES) : %.d : %.v
	$(VECHO) COQDEP $<
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $< | sed s'#\\#/#g' >$@

clean-dpdgraph:
	(cd etc/dpdgraph-0.4alpha && $(MAKE) clean)

clean:
	rm -f $(CLEANFILES)
	find "$(SRCCOQLIB)/theories" $(srcdir)/theories -name \*.vo -o -name \*.glob -o -name \*.timing | xargs rm -f

-include $(ALL_DEPFILES)

# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/HoTT/Makefile.am <==
ACLOCAL_AMFLAGS = -I etc

bin_SCRIPTS = hoqtop hoqc hoq-config
if make_hoqide
  bin_SCRIPTS += hoqide
endif
if make_hoqtopbyte
  bin_SCRIPTS += hoqtop.byte
endif

hottdir=$(datarootdir)/hott
EXTRA_DIST = coq theories etc LICENSE.txt CREDITS.txt INSTALL.txt README.markdown

# The path to the Coq library in $(srcdir)
SRCCOQLIB=$(srcdir)/coq

# support the TIMED variable like coq_makefile
TIMED=
TIMECMD=
#STDTIME=@STDTIME@
TIMER=$(if $(TIMED), $(STDTIME), $(TIMECMD))

# some makefile magic to make things like `make TIMED=1` less noisy
V = 0

Q_0 := @
Q_1 :=
Q = $(Q_$(V))

VECHO_0 := @echo
VECHO_1 := @true
VECHO = $(VECHO_$(V))

SILENCE_HOQC_0 := @echo \"HOQC $$<\"; #
SILENCE_HOQC_1 :=
SILENCE_HOQC = $(SILENCE_HOQC_$(V))

SILENCE_COQDEP_0 := @echo \"COQDEP $$<\"; #
SILENCE_COQDEP_1 :=
SILENCE_COQDEP = $(SILENCE_COQDEP_$(V))

# the proviola camera
CAMERA = python proviola/camera/camera.py

# include the makefile listing all the targets.  This way, we don't
# need to rerun configure every time we add a new file.  The targets
# makefile should provide CORE_VFILES and STD_VFILES and
# CATEGORY_VFILES.  To add more targets (e.g., ANALYSIS_VFILES), you'll
# need to update Makefile.am and run autogen.sh and configure again.

MAKEFILE_TARGETS_FILE = Makefile_targets.mk

include $(MAKEFILE_TARGETS_FILE)

# The list of files that comprise the HoTT library
CORE_VOFILES=$(CORE_VFILES:.v=.vo)
CORE_GLOBFILES=$(CORE_VFILES:.v=.glob)
CORE_DEPFILES=$(CORE_VFILES:.v=.d)
CORE_HTMLFILES=$(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.html)))
CORE_TIMING_HTMLFILES=$(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CORE_HTMLFILES))
CORE_DPDFILES=$(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.dpd)))

# The list of files that comprise the category theory in the HoTT library
CATEGORY_VOFILES=$(CATEGORY_VFILES:.v=.vo)
CATEGORY_GLOBFILES=$(CATEGORY_VFILES:.v=.glob)
CATEGORY_DEPFILES=$(CATEGORY_VFILES:.v=.d)
CATEGORY_HTMLFILES=$(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.html)))
CATEGORY_TIMING_HTMLFILES=$(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CATEGORY_HTMLFILES))
CATEGORY_DPDFILES=$(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.dpd)))

# The list of files from contrib
CONTRIB_VOFILES=$(CONTRIB_VFILES:.v=.vo)
CONTRIB_GLOBFILES=$(CONTRIB_VFILES:.v=.glob)
CONTRIB_DEPFILES=$(CONTRIB_VFILES:.v=.d)
CONTRIB_HTMLFILES=$(patsubst $(subst /,.,$(srcdir)).contrib.%,$(srcdir)/html/%,$(subst /,.,$(CONTRIB_VFILES:.v=.html)))
CONTRIB_TIMING_HTMLFILES=$(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CONTRIB_HTMLFILES))

# I'm not sure why we needs = rather than :=, but we seem to
ALL_BUILT_HOTT_VFILES = $(STD_VFILES) $(CORE_VFILES) $(CATEGORY_VFILES)
ALL_HOTT_VFILES = $(shell find "$(srcdir)/theories" -name "*.v") $(shell find "$(SRCCOQLIB)/theories" -name "*.v")
UNBUILT_VFILES = $(filter-out $(ALL_BUILT_HOTT_VFILES),$(ALL_HOTT_VFILES))

# The list of files that comprise the alternative standard library
STD_VOFILES=$(STD_VFILES:.v=.vo)
STD_GLOBFILES=$(STD_VFILES:.v=.glob)
STD_DEPFILES=$(STD_VFILES:.v=.d)
STD_HTMLFILES=$(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/html/Coq.%,$(subst /,.,$(STD_VFILES:.v=.html)))
STD_TIMING_HTMLFILES=$(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(STD_HTMLFILES))
STD_DPDFILES=$(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/file-dep-graphs/Coq.%,$(subst /,.,$(STD_VFILES:.v=.dpd)))

# The list of all files, mainly used for html and proviola
MAIN_VFILES = $(CORE_VFILES) $(CATEGORY_VFILES) $(CONTRIB_VFILES)
MAIN_VOFILES = $(MAIN_VFILES:.v=.vo)
MAIN_GLOBFILES = $(MAIN_VFILES:.v=.glob)
MAIN_DEPFILES = $(MAIN_VFILES:.v=.d)
MAIN_HTMLFILES = $(CORE_HTMLFILES) $(CATEGORY_HTMLFILES) $(CONTRIB_HTMLFILES)
MAIN_TIMING_HTMLFILES = $(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES) $(CONTRIB_TIMING_HTMLFILES)
MAIN_DPDFILES = $(CORE_DPDFILES) $(CATEGORY_DPDFILES)

ALL_VFILES = $(STD_VFILES) $(MAIN_VFILES)
ALL_VOFILES = $(STD_VOFILES) $(MAIN_VOFILES)
ALL_GLOBFILES=$(STD_GLOBFILES) $(MAIN_GLOBFILES)
ALL_DEPFILES=$(STD_DEPFILES) $(MAIN_DEPFILES)
ALL_HTMLFILES=$(STD_HTMLFILES) $(MAIN_HTMLFILES)
ALL_TIMING_HTMLFILES=$(STD_TIMING_HTMLFILES) $(MAIN_TIMING_HTMLFILES)
ALL_TIMINGFILES=$(ALL_VFILES:.v=.timing)
ALL_XMLFILES=$(patsubst $(srcdir)/html/%,$(srcdir)/proviola-xml/%,$(ALL_HTMLFILES:.html=.xml))
ALL_PROVIOLA_HTMLFILES=$(patsubst $(srcdir)/proviola-xml/%,$(srcdir)/proviola-html/%,$(ALL_XMLFILES:.xml=.html))
ALL_DPDFILES=$(MAIN_DPDFILES) # $(STD_DPDFILES)
ALL_SVGFILES=$(ALL_DPDFILES:.dpd=.svg)
ALL_DOTFILES=$(ALL_DPDFILES:.dpd=.dot)

# Definitions that let autoconf know how to install things.
nobase_hott_DATA = \
	$(STD_VOFILES) \
	$(CORE_VOFILES) \
	$(CATEGORY_VOFILES) \
	$(CONTRIB_VOFILES) \
	$(shell find "$(SRCCOQLIB)/theories" -name "README.txt")

# The Coq compiler, adapted to HoTT
HOQC=$(srcdir)/hoqc

# Which files should be cleaned
CLEANFILES = $(ALL_VOFILES) $(ALL_GLOBFILES) $(ALL_DEPFILES) $(ALL_HTMLFILES) $(ALL_XMLFILES) $(ALL_PROVIOLA_HTMLFILES) $(ALL_TIMINGFILES) $(ALL_TIMING_HTMLFILES) html-done.timestamp HoTT.deps HoTTCore.deps $(ALL_SVGFILES) $(ALL_DPDFILES) $(ALL_DOTFILES) file-dep-graphs/hott-all.dot file-dep-graphs/hott-all.dpd file-dep-graphs/hott-all.svg file-dep-graphs/hott-lib.dot file-dep-graphs/hott-lib.dpd file-dep-graphs/hott-lib.svg

# automake is very stupid and wants to put the 'include' line above
# after this target.  But this target depends on variables defined in
# that file, so we explicitly put the target here to trick automake
# into putting the include in the right place.
all-am: Makefile $(SCRIPTS) $(DATA) $(MAKEFILE_TARGETS_FILE)

.SECONDEXPANSION:

.PHONY: stdlib hottlib hott-core hott-categories contrib clean html proviola timing-html clean-local install-data-local proviola-all proviola-xml svg-file-dep-graphs svg-aggregate-dep-graphs svg-dep-graphs clean-dpdgraph

# TODO(JasonGross): Get this to work on Windows, where symlinks are unreliable
install-data-local:
	$(MKDIR_P) "$(hottdir)/coq"
	rm -f "$(hottdir)/coq/dev" "$(hottdir)/coq/plugins"
	$(LN_S) "$(COQLIB)/dev" "$(hottdir)/coq"
	$(LN_S) "$(COQLIB)/plugins" "$(hottdir)/coq"

# The standard library files must be compiled in a special way
stdlib: $(STD_VOFILES)

$(STD_VOFILES) : %.vo : %.v
	$(VECHO) COQTOP $*
	$(Q) $(TIMER) etc/pipe_out.sh "$*.timing" "$(COQTOP)" -time -indices-matter -boot -nois -no-native-compiler -coqlib "$(SRCCOQLIB)" -R "$(SRCCOQLIB)/theories" Coq -compile "$*"


# The HoTT library as a single target
hott-core: $(CORE_VOFILES)

hott-categories: $(CATEGORY_VOFILES)

contrib: $(CONTRIB_VOFILES)

hottlib: hott-core hott-categories contrib

# a strict rule that will error if there are .v files around which aren't in Makefile_targets.mk
strict-test:
	$(Q) if [ x"$(UNBUILT_VFILES)" != x ]; then \
	    echo "Error: The files '$(UNBUILT_VFILES)' are present but are not in $(MAKEFILE_TARGETS_FILE)"; \
	    exit 1; \
	fi

strict: strict-test hottlib hott-core hott-categories contrib

# A rule for compiling the HoTT libary files
$(MAIN_VOFILES) : %.vo : %.v $(STD_VOFILES)
	$(VECHO) HOQC $*
	$(Q) $(TIMER) ./etc/pipe_out.sh "$*.timing" $(HOQC) -time $<

# The deps file, for graphs
HoTT.deps: $(ALL_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(ALL_VFILES) | sed s'#\\#/#g' >$@

HoTTCore.deps: $(CORE_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(CORE_VFILES) | sed s'#\\#/#g' >$@

# The HTML files
# We have a dummy file, to allow us to depend on the html files without
# remaking them every time, and to prevent make -j2 from running coqdoc
# twice.
html-done.timestamp: $(ALL_GLOBFILES) $(ALL_VFILES)
	- $(mkdir_p) html
	touch html-done.timestamp
	"$(COQDOC)" -toc -interpolate -utf8 -html --coqlib_path "$(SRCCOQLIB)" --no-externals -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq -d html $(ALL_VFILES)

html:
	rm -f html-done.timestamp
	$(MAKE) html-done.timestamp

timing-html: $(ALL_TIMING_HTMLFILES) timing-html/coqdoc.css timing-html/toc.html

timing-html/coqdoc.css timing-html/toc.html: timing-html/% : html/%
	@ $(mkdir_p) timing-html
	cp "$<" "$@"

$(ALL_HTMLFILES) html/index.html html/coqdoc.css html/toc.html : html-done.timestamp

$(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES): timing-html/HoTT.%.html : theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML HoTT.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(CONTRIB_TIMING_HTMLFILES): timing-html/%.html : contrib/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML $* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(STD_TIMING_HTMLFILES): timing-html/Coq.%.html : coq/theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML Coq.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@



# the proviola files
proviola-html/index.html proviola-html/toc.html proviola-html/coqdoc.css : proviola-html/% : html/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-html/proviola.css : proviola-html/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-xml/proviola.css proviola-xml/proviola.xsl : proviola-xml/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-xml
	cp -f $< $@

proviola-xml/%.xml: html/%.html
	@$(mkdir_p) proviola-xml
	$(VECHO) CAMERA $<
	$(Q) $(CAMERA) --coqtop "$(srcdir)/hoqtop" $< $@

proviola-html/%.html: proviola-xml/%.xml proviola-xml/proviola.xsl
	@$(mkdir_p) proviola-html
	$(VECHO) XSLTPROC $<
	$(Q) xsltproc $< > $@

proviola: $(ALL_PROVIOLA_HTMLFILES) proviola-html/proviola.css proviola-html/toc.html proviola-html/coqdoc.css proviola-html/index.html

proviola-xml: $(ALL_XMLFILES)

proviola-all: proviola proviola-xml

# dpdgraphs
etc/dpdgraph-0.4alpha/coqthmdep: etc/dpdgraph-0.4alpha/searchdepend.ml4 etc/dpdgraph-0.4alpha/graphdepend.ml4
	$(VECHO) MAKE DPDGRAPH
	$(Q) cd etc/dpdgraph-0.4alpha && $(MAKE)

%.svg: %.dot
	$(VECHO) DOT $< -o $@
	$(Q) if [ -s "$<" ]; then dot -Tsvg "$<" -o "$@"; else (echo "" > "$@"; touch "$@"); fi # don't do anything if zero size

file-dep-graphs/%.dot: file-dep-graphs/%.dpd etc/dpdgraph-0.4alpha/coqthmdep
	$(VECHO) DPD2DOT $< -o $@
	$(Q) if [ -s "$<" ]; then etc/dpdgraph-0.4alpha/dpd2dot $< -graphname $(subst -,_,$(subst .,_,$*)) -o $@ >/dev/null; else (echo "" > "$@"; touch "$@"); fi

$(MAIN_DPDFILES): file-dep-graphs/HoTT.%.dpd : theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTT.$* > $@
	$(Q) (echo "Require HoTT.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph HoTT.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

$(STD_DPDFILES): file-dep-graphs/Coq.%.dpd : coq/theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP Coq.$* > $@
	$(Q) (echo "Require Coq.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph Coq.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/hott-lib.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES)
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTTLib
        HOTT_LIB_FILES=$(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES)))
	$(Q) (echo "Require $(HOTT_LIB_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_LIB_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

#file-dep-graphs/hott-all.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES) $(CATEGORY_VOFILES)
#	@ $(mkdir_p) $(dir $@)
#	$(VECHO) HOQTHMDEP HoTT
#        HOTT_ALL_FILES=$(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES) $(CATEGORY_VFILES)))
#	$(Q) (echo "Require $(HOTT_ALL_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_ALL_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/index.html: Makefile_targets.mk
	@ $(mkdir_p) $(dir $@)
	$(VECHO) MAKE $@
	$(Q) (echo "<html><head><title>Dependency Graphs</title></head><body>"; \
		echo '<ul><!--li><a href="hott-all.svg">Entire HoTT Library</a></li-->'; \
		echo '<li><a href="hott-lib.svg">HoTT Core Library</a></li>'; \
		for i in $(patsubst $(srcdir)/file-dep-graphs/%.svg,%,$(ALL_SVGFILES)); \
		do echo "<li><a href=\"$$i.svg\">$$i</a></li>"; \
		done; \
		echo "</ul></body></html>") \
		> $@

svg-dep-graphs: svg-file-dep-graphs svg-aggregate-dep-graphs

dot-dep-graphs: dot-file-dep-graphs dot-aggregate-dep-graphs

svg-aggregate-dep-graphs: file-dep-graphs/hott-lib.svg #file-dep-graphs/hott-all.svg

dot-aggregate-dep-graphs: file-dep-graphs/hott-lib.dot #file-dep-graphs/hott-all.dot

svg-file-dep-graphs: $(ALL_SVGFILES) $(ALL_DOTFILES)

dot-file-dep-graphs: $(ALL_DOTFILES)

# The TAGS file
TAGS_FILES = $(ALL_VFILES)
TAGS : $(TAGS_FILES)
	$(ETAGS) --language=none \
	-r '/^[[:space:]]*\(Axiom\|Theorem\|Class\|Instance\|Let\|Ltac\|Definition\|Lemma\|Record\|Remark\|Structure\|Fixpoint\|Fact\|Corollary\|Let\|Inductive\|Coinductive\|Proposition\)[[:space:]]+\([[:alnum:]_'\'']+\)/\2/' \
	-r '/^[[:space:]]*\([[:alnum:]_'\'']+\)[[:space:]]*:/\1/' \
	$^

# Dependency files
$(ALL_DEPFILES) : %.d : %.v
	$(VECHO) COQDEP $<
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $< | sed s'#\\#/#g' >$@

clean-dpdgraph:
	(cd etc/dpdgraph-0.4alpha && $(MAKE) clean)

clean:
	rm -f $(CLEANFILES)
	find "$(SRCCOQLIB)/theories" $(srcdir)/theories -name \*.vo -o -name \*.glob -o -name \*.timing | xargs rm -f

-include $(ALL_DEPFILES)


==> anc/HoTT/Makefile.in <==
# Makefile.in generated by automake 1.11.1 from Makefile.am.
# @configure_input@

# Copyright (C) 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002,
# 2003, 2004, 2005, 2006, 2007, 2008, 2009  Free Software Foundation,
# Inc.
# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

@SET_MAKE@


VPATH = @srcdir@
pkgdatadir = $(datadir)/@PACKAGE@
pkgincludedir = $(includedir)/@PACKAGE@
pkglibdir = $(libdir)/@PACKAGE@
pkglibexecdir = $(libexecdir)/@PACKAGE@
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
@make_hoqide_TRUE@am__append_1 = hoqide
@make_hoqtopbyte_TRUE@am__append_2 = hoqtop.byte
subdir = .
DIST_COMMON = $(am__configure_deps) $(srcdir)/Makefile.am \
	$(srcdir)/Makefile.in $(srcdir)/hoq-config.in \
	$(top_srcdir)/configure etc/install-sh etc/missing
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
am__CONFIG_DISTCLEAN_FILES = config.status config.cache config.log \
 configure.lineno config.status.lineno
mkinstalldirs = $(install_sh) -d
CONFIG_CLEAN_FILES = hoq-config
CONFIG_CLEAN_VPATH_FILES =
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__installdirs = "$(DESTDIR)$(bindir)" "$(DESTDIR)$(hottdir)"
SCRIPTS = $(bin_SCRIPTS)
depcomp =
am__depfiles_maybe =
SOURCES =
DIST_SOURCES =
DATA = $(nobase_hott_DATA)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
distdir = $(PACKAGE)-$(VERSION)
top_distdir = $(distdir)
am__remove_distdir = \
  { test ! -d "$(distdir)" \
    || { find "$(distdir)" -type d ! -perm -200 -exec chmod u+w {} ';' \
         && rm -fr "$(distdir)"; }; }
DIST_ARCHIVES = $(distdir).tar.gz
GZIP_ENV = --best
distuninstallcheck_listfiles = find . -type f -print
distcleancheck_listfiles = find . -type f -print
ACLOCAL = @ACLOCAL@
AMTAR = @AMTAR@
AUTOCONF = @AUTOCONF@
AUTOHEADER = @AUTOHEADER@
AUTOMAKE = @AUTOMAKE@
AWK = @AWK@
COQBIN = @COQBIN@
COQC = @COQC@
COQCVERSION = @COQCVERSION@
COQDEP = @COQDEP@
COQDOC = @COQDOC@
COQIDE = @COQIDE@
COQIDEVERSION = @COQIDEVERSION@
COQLIB = @COQLIB@
COQMAKEFILE = @COQMAKEFILE@
COQTOP = @COQTOP@
COQVERSION = @COQVERSION@
CYGPATH_W = @CYGPATH_W@
DEFS = @DEFS@
ECHO_C = @ECHO_C@
ECHO_N = @ECHO_N@
ECHO_T = @ECHO_T@
ETAGS = @ETAGS@
INSTALL = @INSTALL@
INSTALL_DATA = @INSTALL_DATA@
INSTALL_PROGRAM = @INSTALL_PROGRAM@
INSTALL_SCRIPT = @INSTALL_SCRIPT@
INSTALL_STRIP_PROGRAM = @INSTALL_STRIP_PROGRAM@
LIBOBJS = @LIBOBJS@
LIBS = @LIBS@
LN_S = @LN_S@
LTLIBOBJS = @LTLIBOBJS@
MAINT = @MAINT@
MAKEINFO = @MAKEINFO@
MKDIR_P = @MKDIR_P@
PACKAGE = @PACKAGE@
PACKAGE_BUGREPORT = @PACKAGE_BUGREPORT@
PACKAGE_NAME = @PACKAGE_NAME@
PACKAGE_STRING = @PACKAGE_STRING@
PACKAGE_TARNAME = @PACKAGE_TARNAME@
PACKAGE_URL = @PACKAGE_URL@
PACKAGE_VERSION = @PACKAGE_VERSION@
PATH_SEPARATOR = @PATH_SEPARATOR@
SET_MAKE = @SET_MAKE@
SHELL = @SHELL@
STDTIME = @STDTIME@
STRIP = @STRIP@
TIME = @TIME@
VERSION = @VERSION@
abs_builddir = @abs_builddir@
abs_srcdir = @abs_srcdir@
abs_top_builddir = @abs_top_builddir@
abs_top_srcdir = @abs_top_srcdir@
am__leading_dot = @am__leading_dot@
am__tar = @am__tar@
am__untar = @am__untar@
bindir = @bindir@
build_alias = @build_alias@
builddir = @builddir@
datadir = @datadir@
datarootdir = @datarootdir@
docdir = @docdir@
dvidir = @dvidir@
exec_prefix = @exec_prefix@
host_alias = @host_alias@
hottdir = $(datarootdir)/hott
htmldir = @htmldir@
includedir = @includedir@
infodir = @infodir@
install_sh = @install_sh@
libdir = @libdir@
libexecdir = @libexecdir@
localedir = @localedir@
localstatedir = @localstatedir@
mandir = @mandir@
mkdir_p = @mkdir_p@
oldincludedir = @oldincludedir@
pdfdir = @pdfdir@
prefix = @prefix@
program_transform_name = @program_transform_name@
psdir = @psdir@
sbindir = @sbindir@
sharedstatedir = @sharedstatedir@
srcdir = @srcdir@
sysconfdir = @sysconfdir@
target_alias = @target_alias@
top_build_prefix = @top_build_prefix@
top_builddir = @top_builddir@
top_srcdir = @top_srcdir@
ACLOCAL_AMFLAGS = -I etc
bin_SCRIPTS = hoqtop hoqc hoq-config $(am__append_1) $(am__append_2)
EXTRA_DIST = coq theories etc LICENSE.txt CREDITS.txt INSTALL.txt README.markdown

# The path to the Coq library in $(srcdir)
SRCCOQLIB = $(srcdir)/coq

# support the TIMED variable like coq_makefile
TIMED = 
TIMECMD = 
#STDTIME=@STDTIME@
TIMER = $(if $(TIMED), $(STDTIME), $(TIMECMD))

# some makefile magic to make things like `make TIMED=1` less noisy
V = 0
Q_0 := @
Q_1 := 
Q = $(Q_$(V))
VECHO_0 := @echo
VECHO_1 := @true
VECHO = $(VECHO_$(V))
SILENCE_HOQC_0 := @echo \"HOQC $$<\"; #
SILENCE_HOQC_1 := 
SILENCE_HOQC = $(SILENCE_HOQC_$(V))
SILENCE_COQDEP_0 := @echo \"COQDEP $$<\"; #
SILENCE_COQDEP_1 := 
SILENCE_COQDEP = $(SILENCE_COQDEP_$(V))

# the proviola camera
CAMERA = python proviola/camera/camera.py

# include the makefile listing all the targets.  This way, we don't
# need to rerun configure every time we add a new file.  The targets
# makefile should provide CORE_VFILES and STD_VFILES and
# CATEGORY_VFILES.  To add more targets (e.g., ANALYSIS_VFILES), you'll
# need to update Makefile.am and run autogen.sh and configure again.
MAKEFILE_TARGETS_FILE = Makefile_targets.mk

# The list of files that comprise the HoTT library
CORE_VOFILES = $(CORE_VFILES:.v=.vo)
CORE_GLOBFILES = $(CORE_VFILES:.v=.glob)
CORE_DEPFILES = $(CORE_VFILES:.v=.d)
CORE_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.html)))
CORE_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CORE_HTMLFILES))
CORE_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CORE_VFILES:.v=.dpd)))

# The list of files that comprise the category theory in the HoTT library
CATEGORY_VOFILES = $(CATEGORY_VFILES:.v=.vo)
CATEGORY_GLOBFILES = $(CATEGORY_VFILES:.v=.glob)
CATEGORY_DEPFILES = $(CATEGORY_VFILES:.v=.d)
CATEGORY_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/html/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.html)))
CATEGORY_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CATEGORY_HTMLFILES))
CATEGORY_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).theories.%,$(srcdir)/file-dep-graphs/HoTT.%,$(subst /,.,$(CATEGORY_VFILES:.v=.dpd)))

# The list of files from contrib
CONTRIB_VOFILES = $(CONTRIB_VFILES:.v=.vo)
CONTRIB_GLOBFILES = $(CONTRIB_VFILES:.v=.glob)
CONTRIB_DEPFILES = $(CONTRIB_VFILES:.v=.d)
CONTRIB_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).contrib.%,$(srcdir)/html/%,$(subst /,.,$(CONTRIB_VFILES:.v=.html)))
CONTRIB_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(CONTRIB_HTMLFILES))

# I'm not sure why we needs = rather than :=, but we seem to
ALL_BUILT_HOTT_VFILES = $(STD_VFILES) $(CORE_VFILES) $(CATEGORY_VFILES)
ALL_HOTT_VFILES = $(shell find "$(srcdir)/theories" -name "*.v") $(shell find "$(SRCCOQLIB)/theories" -name "*.v")
UNBUILT_VFILES = $(filter-out $(ALL_BUILT_HOTT_VFILES),$(ALL_HOTT_VFILES))

# The list of files that comprise the alternative standard library
STD_VOFILES = $(STD_VFILES:.v=.vo)
STD_GLOBFILES = $(STD_VFILES:.v=.glob)
STD_DEPFILES = $(STD_VFILES:.v=.d)
STD_HTMLFILES = $(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/html/Coq.%,$(subst /,.,$(STD_VFILES:.v=.html)))
STD_TIMING_HTMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/timing-html/%,$(STD_HTMLFILES))
STD_DPDFILES = $(patsubst $(subst /,.,$(srcdir)).coq.theories.%,$(srcdir)/file-dep-graphs/Coq.%,$(subst /,.,$(STD_VFILES:.v=.dpd)))

# The list of all files, mainly used for html and proviola
MAIN_VFILES = $(CORE_VFILES) $(CATEGORY_VFILES) $(CONTRIB_VFILES)
MAIN_VOFILES = $(MAIN_VFILES:.v=.vo)
MAIN_GLOBFILES = $(MAIN_VFILES:.v=.glob)
MAIN_DEPFILES = $(MAIN_VFILES:.v=.d)
MAIN_HTMLFILES = $(CORE_HTMLFILES) $(CATEGORY_HTMLFILES) $(CONTRIB_HTMLFILES)
MAIN_TIMING_HTMLFILES = $(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES) $(CONTRIB_TIMING_HTMLFILES)
MAIN_DPDFILES = $(CORE_DPDFILES) $(CATEGORY_DPDFILES)
ALL_VFILES = $(STD_VFILES) $(MAIN_VFILES)
ALL_VOFILES = $(STD_VOFILES) $(MAIN_VOFILES)
ALL_GLOBFILES = $(STD_GLOBFILES) $(MAIN_GLOBFILES)
ALL_DEPFILES = $(STD_DEPFILES) $(MAIN_DEPFILES)
ALL_HTMLFILES = $(STD_HTMLFILES) $(MAIN_HTMLFILES)
ALL_TIMING_HTMLFILES = $(STD_TIMING_HTMLFILES) $(MAIN_TIMING_HTMLFILES)
ALL_TIMINGFILES = $(ALL_VFILES:.v=.timing)
ALL_XMLFILES = $(patsubst $(srcdir)/html/%,$(srcdir)/proviola-xml/%,$(ALL_HTMLFILES:.html=.xml))
ALL_PROVIOLA_HTMLFILES = $(patsubst $(srcdir)/proviola-xml/%,$(srcdir)/proviola-html/%,$(ALL_XMLFILES:.xml=.html))
ALL_DPDFILES = $(MAIN_DPDFILES) # $(STD_DPDFILES)
ALL_SVGFILES = $(ALL_DPDFILES:.dpd=.svg)
ALL_DOTFILES = $(ALL_DPDFILES:.dpd=.dot)

# Definitions that let autoconf know how to install things.
nobase_hott_DATA = \
	$(STD_VOFILES) \
	$(CORE_VOFILES) \
	$(CATEGORY_VOFILES) \
	$(CONTRIB_VOFILES) \
	$(shell find "$(SRCCOQLIB)/theories" -name "README.txt")


# The Coq compiler, adapted to HoTT
HOQC = $(srcdir)/hoqc

# Which files should be cleaned
CLEANFILES = $(ALL_VOFILES) $(ALL_GLOBFILES) $(ALL_DEPFILES) $(ALL_HTMLFILES) $(ALL_XMLFILES) $(ALL_PROVIOLA_HTMLFILES) $(ALL_TIMINGFILES) $(ALL_TIMING_HTMLFILES) html-done.timestamp HoTT.deps HoTTCore.deps $(ALL_SVGFILES) $(ALL_DPDFILES) $(ALL_DOTFILES) file-dep-graphs/hott-all.dot file-dep-graphs/hott-all.dpd file-dep-graphs/hott-all.svg file-dep-graphs/hott-lib.dot file-dep-graphs/hott-lib.dpd file-dep-graphs/hott-lib.svg
HOTT_LIB_FILES = $(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES)))

# The TAGS file
TAGS_FILES = $(ALL_VFILES)
all: all-am

.SUFFIXES:
am--refresh:
	@:
$(srcdir)/Makefile.in: @MAINTAINER_MODE_TRUE@ $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      echo ' cd $(srcdir) && $(AUTOMAKE) --foreign --ignore-deps'; \
	      $(am__cd) $(srcdir) && $(AUTOMAKE) --foreign --ignore-deps \
		&& exit 0; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign --ignore-deps Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign --ignore-deps Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    echo ' $(SHELL) ./config.status'; \
	    $(SHELL) ./config.status;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	$(SHELL) ./config.status --recheck

$(top_srcdir)/configure: @MAINTAINER_MODE_TRUE@ $(am__configure_deps)
	$(am__cd) $(srcdir) && $(AUTOCONF)
$(ACLOCAL_M4): @MAINTAINER_MODE_TRUE@ $(am__aclocal_m4_deps)
	$(am__cd) $(srcdir) && $(ACLOCAL) $(ACLOCAL_AMFLAGS)
$(am__aclocal_m4_deps):
hoq-config: $(top_builddir)/config.status $(srcdir)/hoq-config.in
	cd $(top_builddir) && $(SHELL) ./config.status $@
install-binSCRIPTS: $(bin_SCRIPTS)
	@$(NORMAL_INSTALL)
	test -z "$(bindir)" || $(MKDIR_P) "$(DESTDIR)$(bindir)"
	@list='$(bin_SCRIPTS)'; test -n "$(bindir)" || list=; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  if test -f "$$d$$p"; then echo "$$d$$p"; echo "$$p"; else :; fi; \
	done | \
	sed -e 'p;s,.*/,,;n' \
	    -e 'h;s|.*|.|' \
	    -e 'p;x;s,.*/,,;$(transform)' | sed 'N;N;N;s,\n, ,g' | \
	$(AWK) 'BEGIN { files["."] = ""; dirs["."] = 1; } \
	  { d=$$3; if (dirs[d] != 1) { print "d", d; dirs[d] = 1 } \
	    if ($$2 == $$4) { files[d] = files[d] " " $$1; \
	      if (++n[d] == $(am__install_max)) { \
		print "f", d, files[d]; n[d] = 0; files[d] = "" } } \
	    else { print "f", d "/" $$4, $$1 } } \
	  END { for (d in files) print "f", d, files[d] }' | \
	while read type dir files; do \
	     if test "$$dir" = .; then dir=; else dir=/$$dir; fi; \
	     test -z "$$files" || { \
	       echo " $(INSTALL_SCRIPT) $$files '$(DESTDIR)$(bindir)$$dir'"; \
	       $(INSTALL_SCRIPT) $$files "$(DESTDIR)$(bindir)$$dir" || exit $$?; \
	     } \
	; done

uninstall-binSCRIPTS:
	@$(NORMAL_UNINSTALL)
	@list='$(bin_SCRIPTS)'; test -n "$(bindir)" || exit 0; \
	files=`for p in $$list; do echo "$$p"; done | \
	       sed -e 's,.*/,,;$(transform)'`; \
	test -n "$$list" || exit 0; \
	echo " ( cd '$(DESTDIR)$(bindir)' && rm -f" $$files ")"; \
	cd "$(DESTDIR)$(bindir)" && rm -f $$files
install-nobase_hottDATA: $(nobase_hott_DATA)
	@$(NORMAL_INSTALL)
	test -z "$(hottdir)" || $(MKDIR_P) "$(DESTDIR)$(hottdir)"
	@list='$(nobase_hott_DATA)'; test -n "$(hottdir)" || list=; \
	$(am__nobase_list) | while read dir files; do \
	  xfiles=; for file in $$files; do \
	    if test -f "$$file"; then xfiles="$$xfiles $$file"; \
	    else xfiles="$$xfiles $(srcdir)/$$file"; fi; done; \
	  test -z "$$xfiles" || { \
	    test "x$$dir" = x. || { \
	      echo "$(MKDIR_P) '$(DESTDIR)$(hottdir)/$$dir'"; \
	      $(MKDIR_P) "$(DESTDIR)$(hottdir)/$$dir"; }; \
	    echo " $(INSTALL_DATA) $$xfiles '$(DESTDIR)$(hottdir)/$$dir'"; \
	    $(INSTALL_DATA) $$xfiles "$(DESTDIR)$(hottdir)/$$dir" || exit $$?; }; \
	done

uninstall-nobase_hottDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(nobase_hott_DATA)'; test -n "$(hottdir)" || list=; \
	$(am__nobase_strip_setup); files=`$(am__nobase_strip)`; \
	test -n "$$files" || exit 0; \
	echo " ( cd '$(DESTDIR)$(hottdir)' && rm -f" $$files ")"; \
	cd "$(DESTDIR)$(hottdir)" && rm -f $$files
tags: TAGS
TAGS:

ctags: CTAGS
CTAGS:


distdir: $(DISTFILES)
	$(am__remove_distdir)
	test -d "$(distdir)" || mkdir "$(distdir)"
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
	-test -n "$(am__skip_mode_fix)" \
	|| find "$(distdir)" -type d ! -perm -755 \
		-exec chmod u+rwx,go+rx {} \; -o \
	  ! -type d ! -perm -444 -links 1 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -400 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -444 -exec $(install_sh) -c -m a+r {} {} \; \
	|| chmod -R a+r "$(distdir)"
dist-gzip: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__remove_distdir)

dist-bzip2: distdir
	tardir=$(distdir) && $(am__tar) | bzip2 -9 -c >$(distdir).tar.bz2
	$(am__remove_distdir)

dist-lzma: distdir
	tardir=$(distdir) && $(am__tar) | lzma -9 -c >$(distdir).tar.lzma
	$(am__remove_distdir)

dist-xz: distdir
	tardir=$(distdir) && $(am__tar) | xz -c >$(distdir).tar.xz
	$(am__remove_distdir)

dist-tarZ: distdir
	tardir=$(distdir) && $(am__tar) | compress -c >$(distdir).tar.Z
	$(am__remove_distdir)

dist-shar: distdir
	shar $(distdir) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).shar.gz
	$(am__remove_distdir)

dist-zip: distdir
	-rm -f $(distdir).zip
	zip -rq $(distdir).zip $(distdir)
	$(am__remove_distdir)

dist dist-all: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__remove_distdir)

# This target untars the dist file and tries a VPATH configuration.  Then
# it guarantees that the distribution is self-contained by making another
# tarfile.
distcheck: dist
	case '$(DIST_ARCHIVES)' in \
	*.tar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).tar.gz | $(am__untar) ;;\
	*.tar.bz2*) \
	  bzip2 -dc $(distdir).tar.bz2 | $(am__untar) ;;\
	*.tar.lzma*) \
	  lzma -dc $(distdir).tar.lzma | $(am__untar) ;;\
	*.tar.xz*) \
	  xz -dc $(distdir).tar.xz | $(am__untar) ;;\
	*.tar.Z*) \
	  uncompress -c $(distdir).tar.Z | $(am__untar) ;;\
	*.shar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).shar.gz | unshar ;;\
	*.zip*) \
	  unzip $(distdir).zip ;;\
	esac
	chmod -R a-w $(distdir); chmod u+w $(distdir)
	mkdir $(distdir)/_build
	mkdir $(distdir)/_inst
	chmod a-w $(distdir)
	test -d $(distdir)/_build || exit 0; \
	dc_install_base=`$(am__cd) $(distdir)/_inst && pwd | sed -e 's,^[^:\\/]:[\\/],/,'` \
	  && dc_destdir="$${TMPDIR-/tmp}/am-dc-$$$$/" \
	  && am__cwd=`pwd` \
	  && $(am__cd) $(distdir)/_build \
	  && ../configure --srcdir=.. --prefix="$$dc_install_base" \
	    $(DISTCHECK_CONFIGURE_FLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) dvi \
	  && $(MAKE) $(AM_MAKEFLAGS) check \
	  && $(MAKE) $(AM_MAKEFLAGS) install \
	  && $(MAKE) $(AM_MAKEFLAGS) installcheck \
	  && $(MAKE) $(AM_MAKEFLAGS) uninstall \
	  && $(MAKE) $(AM_MAKEFLAGS) distuninstallcheck_dir="$$dc_install_base" \
	        distuninstallcheck \
	  && chmod -R a-w "$$dc_install_base" \
	  && ({ \
	       (cd ../.. && umask 077 && mkdir "$$dc_destdir") \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" install \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" uninstall \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" \
	            distuninstallcheck_dir="$$dc_destdir" distuninstallcheck; \
	      } || { rm -rf "$$dc_destdir"; exit 1; }) \
	  && rm -rf "$$dc_destdir" \
	  && $(MAKE) $(AM_MAKEFLAGS) dist \
	  && rm -rf $(DIST_ARCHIVES) \
	  && $(MAKE) $(AM_MAKEFLAGS) distcleancheck \
	  && cd "$$am__cwd" \
	  || exit 1
	$(am__remove_distdir)
	@(echo "$(distdir) archives ready for distribution: "; \
	  list='$(DIST_ARCHIVES)'; for i in $$list; do echo $$i; done) | \
	  sed -e 1h -e 1s/./=/g -e 1p -e 1x -e '$$p' -e '$$x'
distuninstallcheck:
	@$(am__cd) '$(distuninstallcheck_dir)' \
	&& test `$(distuninstallcheck_listfiles) | wc -l` -le 1 \
	   || { echo "ERROR: files left after uninstall:" ; \
	        if test -n "$(DESTDIR)"; then \
	          echo "  (check DESTDIR support)"; \
	        fi ; \
	        $(distuninstallcheck_listfiles) ; \
	        exit 1; } >&2
distcleancheck: distclean
	@if test '$(srcdir)' = . ; then \
	  echo "ERROR: distcleancheck can only run from a VPATH build" ; \
	  exit 1 ; \
	fi
	@test `$(distcleancheck_listfiles) | wc -l` -eq 0 \
	  || { echo "ERROR: files left in build directory after distclean:" ; \
	       $(distcleancheck_listfiles) ; \
	       exit 1; } >&2
check-am: all-am
check: check-am
all-am: Makefile $(SCRIPTS) $(DATA)
installdirs:
	for dir in "$(DESTDIR)$(bindir)" "$(DESTDIR)$(hottdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	$(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	  install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	  `test -z '$(STRIP)' || \
	    echo "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'"` install
mostlyclean-generic:

clean-generic:
	-test -z "$(CLEANFILES)" || rm -f $(CLEANFILES)

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean-am: clean-generic mostlyclean-am

distclean: distclean-am
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -f Makefile
distclean-am: clean-am distclean-generic

dvi: dvi-am

dvi-am:

html-am:

info: info-am

info-am:

install-data-am: install-data-local install-nobase_hottDATA

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am: install-binSCRIPTS

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -rf $(top_srcdir)/autom4te.cache
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-generic

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-binSCRIPTS uninstall-nobase_hottDATA

.MAKE: install-am install-strip

.PHONY: all all-am am--refresh check check-am clean clean-generic dist \
	dist-all dist-bzip2 dist-gzip dist-lzma dist-shar dist-tarZ \
	dist-xz dist-zip distcheck distclean distclean-generic \
	distcleancheck distdir distuninstallcheck dvi dvi-am html \
	html-am info info-am install install-am install-binSCRIPTS \
	install-data install-data-am install-data-local install-dvi \
	install-dvi-am install-exec install-exec-am install-html \
	install-html-am install-info install-info-am install-man \
	install-nobase_hottDATA install-pdf install-pdf-am install-ps \
	install-ps-am install-strip installcheck installcheck-am \
	installdirs maintainer-clean maintainer-clean-generic \
	mostlyclean mostlyclean-generic pdf pdf-am ps ps-am uninstall \
	uninstall-am uninstall-binSCRIPTS uninstall-nobase_hottDATA


include $(MAKEFILE_TARGETS_FILE)

# automake is very stupid and wants to put the 'include' line above
# after this target.  But this target depends on variables defined in
# that file, so we explicitly put the target here to trick automake
# into putting the include in the right place.
all-am: Makefile $(SCRIPTS) $(DATA) $(MAKEFILE_TARGETS_FILE)

.SECONDEXPANSION:

.PHONY: stdlib hottlib hott-core hott-categories contrib clean html proviola timing-html clean-local install-data-local proviola-all proviola-xml svg-file-dep-graphs svg-aggregate-dep-graphs svg-dep-graphs clean-dpdgraph

# TODO(JasonGross): Get this to work on Windows, where symlinks are unreliable
install-data-local:
	$(MKDIR_P) "$(hottdir)/coq"
	rm -f "$(hottdir)/coq/dev" "$(hottdir)/coq/plugins"
	$(LN_S) "$(COQLIB)/dev" "$(hottdir)/coq"
	$(LN_S) "$(COQLIB)/plugins" "$(hottdir)/coq"

# The standard library files must be compiled in a special way
stdlib: $(STD_VOFILES)

$(STD_VOFILES) : %.vo : %.v
	$(VECHO) COQTOP $*
	$(Q) $(TIMER) etc/pipe_out.sh "$*.timing" "$(COQTOP)" -time -indices-matter -boot -nois -no-native-compiler -coqlib "$(SRCCOQLIB)" -R "$(SRCCOQLIB)/theories" Coq -compile "$*"

# The HoTT library as a single target
hott-core: $(CORE_VOFILES)

hott-categories: $(CATEGORY_VOFILES)

contrib: $(CONTRIB_VOFILES)

hottlib: hott-core hott-categories contrib

# a strict rule that will error if there are .v files around which aren't in Makefile_targets.mk
strict-test:
	$(Q) if [ x"$(UNBUILT_VFILES)" != x ]; then \
	    echo "Error: The files '$(UNBUILT_VFILES)' are present but are not in $(MAKEFILE_TARGETS_FILE)"; \
	    exit 1; \
	fi

strict: strict-test hottlib hott-core hott-categories contrib

# A rule for compiling the HoTT libary files
$(MAIN_VOFILES) : %.vo : %.v $(STD_VOFILES)
	$(VECHO) HOQC $*
	$(Q) $(TIMER) ./etc/pipe_out.sh "$*.timing" $(HOQC) -time $<

# The deps file, for graphs
HoTT.deps: $(ALL_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(ALL_VFILES) | sed s'#\\#/#g' >$@

HoTTCore.deps: $(CORE_VFILES)
	$(VECHO) COQDEP > $@
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $(CORE_VFILES) | sed s'#\\#/#g' >$@

# The HTML files
# We have a dummy file, to allow us to depend on the html files without
# remaking them every time, and to prevent make -j2 from running coqdoc
# twice.
html-done.timestamp: $(ALL_GLOBFILES) $(ALL_VFILES)
	- $(mkdir_p) html
	touch html-done.timestamp
	"$(COQDOC)" -toc -interpolate -utf8 -html --coqlib_path "$(SRCCOQLIB)" --no-externals -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq -d html $(ALL_VFILES)

html:
	rm -f html-done.timestamp
	$(MAKE) html-done.timestamp

timing-html: $(ALL_TIMING_HTMLFILES) timing-html/coqdoc.css timing-html/toc.html

timing-html/coqdoc.css timing-html/toc.html: timing-html/% : html/%
	@ $(mkdir_p) timing-html
	cp "$<" "$@"

$(ALL_HTMLFILES) html/index.html html/coqdoc.css html/toc.html : html-done.timestamp

$(CORE_TIMING_HTMLFILES) $(CATEGORY_TIMING_HTMLFILES): timing-html/HoTT.%.html : theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML HoTT.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(CONTRIB_TIMING_HTMLFILES): timing-html/%.html : contrib/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML $* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

$(STD_TIMING_HTMLFILES): timing-html/Coq.%.html : coq/theories/$$(subst .,/,$$*).vo etc/time2html
	@ $(mkdir_p) $(dir $@)
	$(VECHO) TIME2HTML Coq.$* > $@
	$(Q) etc/time2html "$(<:.vo=.timing)" "$(<:.vo=.v)" > $@

# the proviola files
proviola-html/index.html proviola-html/toc.html proviola-html/coqdoc.css : proviola-html/% : html/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-html/proviola.css : proviola-html/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-html
	cp -f $< $@

proviola-xml/proviola.css proviola-xml/proviola.xsl : proviola-xml/% : proviola/proviola/ppcoqdoc/%
	- $(mkdir_p) proviola-xml
	cp -f $< $@

proviola-xml/%.xml: html/%.html
	@$(mkdir_p) proviola-xml
	$(VECHO) CAMERA $<
	$(Q) $(CAMERA) --coqtop "$(srcdir)/hoqtop" $< $@

proviola-html/%.html: proviola-xml/%.xml proviola-xml/proviola.xsl
	@$(mkdir_p) proviola-html
	$(VECHO) XSLTPROC $<
	$(Q) xsltproc $< > $@

proviola: $(ALL_PROVIOLA_HTMLFILES) proviola-html/proviola.css proviola-html/toc.html proviola-html/coqdoc.css proviola-html/index.html

proviola-xml: $(ALL_XMLFILES)

proviola-all: proviola proviola-xml

# dpdgraphs
etc/dpdgraph-0.4alpha/coqthmdep: etc/dpdgraph-0.4alpha/searchdepend.ml4 etc/dpdgraph-0.4alpha/graphdepend.ml4
	$(VECHO) MAKE DPDGRAPH
	$(Q) cd etc/dpdgraph-0.4alpha && $(MAKE)

%.svg: %.dot
	$(VECHO) DOT $< -o $@
	$(Q) if [ -s "$<" ]; then dot -Tsvg "$<" -o "$@"; else (echo "" > "$@"; touch "$@"); fi # don't do anything if zero size

file-dep-graphs/%.dot: file-dep-graphs/%.dpd etc/dpdgraph-0.4alpha/coqthmdep
	$(VECHO) DPD2DOT $< -o $@
	$(Q) if [ -s "$<" ]; then etc/dpdgraph-0.4alpha/dpd2dot $< -graphname $(subst -,_,$(subst .,_,$*)) -o $@ >/dev/null; else (echo "" > "$@"; touch "$@"); fi

$(MAIN_DPDFILES): file-dep-graphs/HoTT.%.dpd : theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTT.$* > $@
	$(Q) (echo "Require HoTT.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph HoTT.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

$(STD_DPDFILES): file-dep-graphs/Coq.%.dpd : coq/theories/$$(subst .,/,$$*).vo etc/dpdgraph-0.4alpha/coqthmdep
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP Coq.$* > $@
	$(Q) (echo "Require Coq.$*."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph Coq.$*.') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/hott-lib.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES)
	@ $(mkdir_p) $(dir $@)
	$(VECHO) HOQTHMDEP HoTTLib
	$(Q) (echo "Require $(HOTT_LIB_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_LIB_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

#file-dep-graphs/hott-all.dpd: etc/dpdgraph-0.4alpha/coqthmdep $(CORE_VOFILES) $(CATEGORY_VOFILES)
#	@ $(mkdir_p) $(dir $@)
#	$(VECHO) HOQTHMDEP HoTT
#        HOTT_ALL_FILES=$(subst /,.,$(patsubst $(srcdir)/theories/%.v,HoTT.%,$(CORE_VFILES) $(CATEGORY_VFILES)))
#	$(Q) (echo "Require $(HOTT_ALL_FILES)."; echo 'Set DependGraph File "$@".'; echo 'Print FileDependGraph $(HOTT_ALL_FILES).') | etc/dpdgraph-0.4alpha/hoqthmdep 2>/dev/null >/dev/null

file-dep-graphs/index.html: Makefile_targets.mk
	@ $(mkdir_p) $(dir $@)
	$(VECHO) MAKE $@
	$(Q) (echo "<html><head><title>Dependency Graphs</title></head><body>"; \
		echo '<ul><!--li><a href="hott-all.svg">Entire HoTT Library</a></li-->'; \
		echo '<li><a href="hott-lib.svg">HoTT Core Library</a></li>'; \
		for i in $(patsubst $(srcdir)/file-dep-graphs/%.svg,%,$(ALL_SVGFILES)); \
		do echo "<li><a href=\"$$i.svg\">$$i</a></li>"; \
		done; \
		echo "</ul></body></html>") \
		> $@

svg-dep-graphs: svg-file-dep-graphs svg-aggregate-dep-graphs

dot-dep-graphs: dot-file-dep-graphs dot-aggregate-dep-graphs

svg-aggregate-dep-graphs: file-dep-graphs/hott-lib.svg #file-dep-graphs/hott-all.svg

dot-aggregate-dep-graphs: file-dep-graphs/hott-lib.dot #file-dep-graphs/hott-all.dot

svg-file-dep-graphs: $(ALL_SVGFILES) $(ALL_DOTFILES)

dot-file-dep-graphs: $(ALL_DOTFILES)
TAGS : $(TAGS_FILES)
	$(ETAGS) --language=none \
	-r '/^[[:space:]]*\(Axiom\|Theorem\|Class\|Instance\|Let\|Ltac\|Definition\|Lemma\|Record\|Remark\|Structure\|Fixpoint\|Fact\|Corollary\|Let\|Inductive\|Coinductive\|Proposition\)[[:space:]]+\([[:alnum:]_'\'']+\)/\2/' \
	-r '/^[[:space:]]*\([[:alnum:]_'\'']+\)[[:space:]]*:/\1/' \
	$^

# Dependency files
$(ALL_DEPFILES) : %.d : %.v
	$(VECHO) COQDEP $<
	$(Q) "$(COQDEP)" -nois -coqlib "$(SRCCOQLIB)" -R "$(srcdir)/theories" HoTT -R "$(SRCCOQLIB)/theories" Coq $< | sed s'#\\#/#g' >$@

clean-dpdgraph:
	(cd etc/dpdgraph-0.4alpha && $(MAKE) clean)

clean:
	rm -f $(CLEANFILES)
	find "$(SRCCOQLIB)/theories" $(srcdir)/theories -name \*.vo -o -name \*.glob -o -name \*.timing | xargs rm -f

-include $(ALL_DEPFILES)

# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/HoTT/Makefile_targets.mk <==
# This file defined the targets of the Makefile.  If you add another
# file, add it to the appropriate variable here.  The order of files
# here determines their order in the TOC.  It is preferable to list a
# file after all of its dependencies, and to group similar files.  If
# in doubt, put your new files at the end of the CORE_VFILES list, as
# "$(srcdir)/theories/<new files>.v" (no quotes).  Don't forget to add
# a '\' to the end of the line before it, or, if you place it in the
# middle, to the end of the line that you added.

STD_VFILES = \
	$(SRCCOQLIB)/theories/Init/Notations.v \
	$(SRCCOQLIB)/theories/Init/Logic.v \
	$(SRCCOQLIB)/theories/Init/Datatypes.v \
	$(SRCCOQLIB)/theories/Init/Logic_Type.v \
	$(SRCCOQLIB)/theories/Init/Peano.v \
	$(SRCCOQLIB)/theories/Init/Tactics.v \
	$(SRCCOQLIB)/theories/Init/Specif.v \
	$(SRCCOQLIB)/theories/Init/Prelude.v \
	$(SRCCOQLIB)/theories/Bool/Bool.v \
	$(SRCCOQLIB)/theories/Program/Tactics.v

CORE_VFILES = \
	$(srcdir)/theories/Overture.v \
	$(srcdir)/theories/PathGroupoids.v \
	$(srcdir)/theories/Conjugation.v \
	$(srcdir)/theories/Contractible.v \
	$(srcdir)/theories/Equivalences.v \
	$(srcdir)/theories/types/Paths.v \
	$(srcdir)/theories/types/Unit.v \
	$(srcdir)/theories/Trunc.v \
	$(srcdir)/theories/types/Forall.v \
	$(srcdir)/theories/types/Arrow.v \
	$(srcdir)/theories/types/Sigma.v \
	$(srcdir)/theories/types/Prod.v \
	$(srcdir)/theories/types/Record.v \
	$(srcdir)/theories/types/Empty.v \
	$(srcdir)/theories/HProp.v \
	$(srcdir)/theories/EquivalenceVarieties.v \
	$(srcdir)/theories/Fibrations.v \
	$(srcdir)/theories/types/UniverseLevel.v \
	$(srcdir)/theories/FunextVarieties.v \
	$(srcdir)/theories/HSet.v \
	$(srcdir)/theories/types/Bool.v \
	$(srcdir)/theories/types/Sum.v \
	$(srcdir)/theories/types/Universe.v \
	$(srcdir)/theories/Pointed.v \
	$(srcdir)/theories/Tactics.v \
	$(srcdir)/theories/HoTT.v \
	$(srcdir)/theories/Misc.v \
	$(srcdir)/theories/TruncType.v \
	$(srcdir)/theories/Functorish.v \
	$(srcdir)/theories/FunextAxiom.v \
	$(srcdir)/theories/UnivalenceAxiom.v \
	$(srcdir)/theories/Modality.v \
	$(srcdir)/theories/hit/Circle.v \
	$(srcdir)/theories/hit/Truncations.v \
	$(srcdir)/theories/hit/Connectedness.v \
	$(srcdir)/theories/hit/Flattening.v \
	$(srcdir)/theories/hit/Interval.v \
	$(srcdir)/theories/hit/Suspension.v \
	$(srcdir)/theories/hit/Spheres.v \
	$(srcdir)/theories/hit/TwoSphere.v \
	$(srcdir)/theories/hit/minus1Trunc.v \
	$(srcdir)/theories/hit/epi.v \
	$(srcdir)/theories/hit/unique_choice.v \
	$(srcdir)/theories/hit/quotient.v \
	$(srcdir)/theories/hit/iso.v \
	$(srcdir)/theories/types/ObjectClassifier.v

CATEGORY_VFILES = \
	$(srcdir)/theories/categories/categories.v \
	\
	$(srcdir)/theories/categories/Category/Category.v \
	$(srcdir)/theories/categories/Functor/Functor.v \
	$(srcdir)/theories/categories/NaturalTransformation/NaturalTransformation.v \
	\
	$(srcdir)/theories/categories/Category/Core.v \
	$(srcdir)/theories/categories/Functor/Core.v \
	$(srcdir)/theories/categories/NaturalTransformation/Core.v \
	\
	$(srcdir)/theories/categories/Category/Morphisms.v \
	$(srcdir)/theories/categories/Category/Strict.v \
	$(srcdir)/theories/categories/Category/Univalent.v \
	$(srcdir)/theories/categories/Category/Objects.v \
	$(srcdir)/theories/categories/Category/Dual.v \
	$(srcdir)/theories/categories/Category/Prod.v \
	$(srcdir)/theories/categories/Category/Sum.v \
	$(srcdir)/theories/categories/Category/Sigma/Core.v \
	\
	$(srcdir)/theories/categories/Functor/Composition/Composition.v \
	$(srcdir)/theories/categories/Functor/Composition/Core.v \
	$(srcdir)/theories/categories/Functor/Identity.v \
	$(srcdir)/theories/categories/Functor/Paths.v \
	\
	$(srcdir)/theories/categories/Category/Sigma/Sigma.v \
	$(srcdir)/theories/categories/Category/Sigma/OnMorphisms.v \
	$(srcdir)/theories/categories/Category/Sigma/OnObjects.v \
	$(srcdir)/theories/categories/Category/Subcategory/Subcategory.v \
	$(srcdir)/theories/categories/Category/Subcategory/Full.v \
	$(srcdir)/theories/categories/Category/Subcategory/Wide.v \
	$(srcdir)/theories/categories/Category/Notations.v \
	$(srcdir)/theories/categories/Category/Utf8.v \
	\
	$(srcdir)/theories/categories/Functor/Prod.v \
	$(srcdir)/theories/categories/Functor/Dual.v \
	\
	$(srcdir)/theories/categories/SetCategory/SetCategory.v \
	$(srcdir)/theories/categories/SetCategory/Core.v \
	$(srcdir)/theories/categories/SetCategory/Morphisms.v \
	$(srcdir)/theories/categories/SetCategory/Functors/Functors.v \
	\
	$(srcdir)/theories/categories/FundamentalPreGroupoidCategory.v \
	$(srcdir)/theories/categories/HomotopyPreCategory.v \
	\
	$(srcdir)/theories/categories/HomFunctor.v \
	$(srcdir)/theories/categories/Functor/Attributes.v \
	\
	$(srcdir)/theories/categories/NaturalTransformation/Paths.v \
	$(srcdir)/theories/categories/NaturalTransformation/Identity.v \
	$(srcdir)/theories/categories/NaturalTransformation/Composition/Composition.v \
	$(srcdir)/theories/categories/NaturalTransformation/Composition/Core.v \
	$(srcdir)/theories/categories/NaturalTransformation/Composition/Laws.v \
	\
	$(srcdir)/theories/categories/FunctorCategory/FunctorCategory.v \
	$(srcdir)/theories/categories/FunctorCategory/Core.v \
	\
	$(srcdir)/theories/categories/NaturalTransformation/Composition/Functorial.v \
	\
	$(srcdir)/theories/categories/ExponentialLaws/ExponentialLaws.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law0.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law1/Law1.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law1/Functors.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law1/Law.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law2/Law2.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law2/Functors.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law3/Law3.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law3/Functors.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law4/Law4.v \
	$(srcdir)/theories/categories/ExponentialLaws/Law4/Functors.v \
	\
	$(srcdir)/theories/categories/Functor/Composition/Functorial.v \
	$(srcdir)/theories/categories/Functor/Composition/Laws.v \
	\
	$(srcdir)/theories/categories/Functor/Sum.v \
	$(srcdir)/theories/categories/Functor/Pointwise.v \
	$(srcdir)/theories/categories/Functor/Prod/Prod.v \
	$(srcdir)/theories/categories/Functor/Prod/Universal.v \
	\
	$(srcdir)/theories/categories/GroupoidCategory/GroupoidCategory.v \
	$(srcdir)/theories/categories/GroupoidCategory/Core.v \
	\
	$(srcdir)/theories/categories/DiscreteCategory.v \
	\
	$(srcdir)/theories/categories/IndiscreteCategory.v \
	\
	$(srcdir)/theories/categories/NatCategory.v \
	\
	$(srcdir)/theories/categories/InitialTerminalCategory.v \
	\
	$(srcdir)/theories/categories/NaturalTransformation/Prod.v \
	\
	$(srcdir)/theories/categories/Functor/Prod/Functorial.v \
	$(srcdir)/theories/categories/Functor/Pointwise/Pointwise.v \
	$(srcdir)/theories/categories/Functor/Pointwise/Properties.v \
	$(srcdir)/theories/categories/Functor/Notations.v \
	$(srcdir)/theories/categories/Functor/Utf8.v \
	\
	$(srcdir)/theories/categories/NaturalTransformation/Dual.v \
	$(srcdir)/theories/categories/NaturalTransformation/Sum.v \
	$(srcdir)/theories/categories/NaturalTransformation/Pointwise.v \
	\
	$(srcdir)/theories/categories/FunctorCategory/Dual.v \
	$(srcdir)/theories/categories/FunctorCategory/Morphisms.v \
	\
	$(srcdir)/theories/categories/NaturalTransformation/Isomorphisms.v \
	$(srcdir)/theories/categories/NaturalTransformation/Notations.v \
	$(srcdir)/theories/categories/NaturalTransformation/Utf8.v \
	\
	$(srcdir)/theories/categories/Structure/Core.v \
	$(srcdir)/theories/categories/Structure/IdentityPrinciple.v \
	$(srcdir)/theories/categories/Structure/Notations.v \
	$(srcdir)/theories/categories/Structure/Utf8.v \
	$(srcdir)/theories/categories/Structure/Structure.v \
	\
	$(srcdir)/theories/categories/CategoryOfSections/Core.v \
	$(srcdir)/theories/categories/CategoryOfSections/CategoryOfSections.v \
	\
	$(srcdir)/theories/categories/Profunctor/Core.v \
	$(srcdir)/theories/categories/Profunctor/Identity.v \
	\
	$(srcdir)/theories/categories/Comma/Comma.v \
	$(srcdir)/theories/categories/Comma/Core.v \
	\
	$(srcdir)/theories/categories/Adjoint/Adjoint.v \
	$(srcdir)/theories/categories/Adjoint/UnitCounit.v \
	$(srcdir)/theories/categories/Adjoint/Core.v \
	$(srcdir)/theories/categories/Adjoint/Composition/Core.v \
	$(srcdir)/theories/categories/Adjoint/Paths.v \
	$(srcdir)/theories/categories/Adjoint/Identity.v \
	$(srcdir)/theories/categories/Adjoint/Composition/Composition.v \
	$(srcdir)/theories/categories/Adjoint/Composition/LawsTactic.v \
	$(srcdir)/theories/categories/Adjoint/Composition/AssociativityLaw.v \
	$(srcdir)/theories/categories/Adjoint/Composition/IdentityLaws.v \
	$(srcdir)/theories/categories/Adjoint/Dual.v \
	$(srcdir)/theories/categories/Adjoint/UnitCounitCoercions.v \
	$(srcdir)/theories/categories/Adjoint/UniversalMorphisms.v \
	$(srcdir)/theories/categories/Adjoint/Hom.v \
	$(srcdir)/theories/categories/Adjoint/HomCoercions.v \
	$(srcdir)/theories/categories/Adjoint/Notations.v \
	$(srcdir)/theories/categories/Adjoint/Utf8.v \
	\
	$(srcdir)/theories/categories/Cat/Cat.v \
	$(srcdir)/theories/categories/Cat/Core.v \
	\
	$(srcdir)/theories/categories/DualFunctor.v \
	\
	$(srcdir)/theories/categories/FunctorCategory/Functorial.v \
	$(srcdir)/theories/categories/FunctorCategory/Notations.v \
	$(srcdir)/theories/categories/FunctorCategory/Utf8.v \
	\
	$(srcdir)/theories/categories/ProductLaws.v \
	\
	$(srcdir)/theories/categories/GroupoidCategory/Morphisms.v \
	\
	$(srcdir)/theories/categories/Profunctor/Profunctor.v \
	$(srcdir)/theories/categories/Profunctor/Representable.v \
	$(srcdir)/theories/categories/Profunctor/Notations.v \
	$(srcdir)/theories/categories/Profunctor/Utf8.v \
	\
	$(srcdir)/theories/categories/Yoneda.v \
	\
	$(srcdir)/theories/categories/Cat/Morphisms.v \
	\
	$(srcdir)/theories/categories/Comma/Dual.v \
	$(srcdir)/theories/categories/Comma/Projection.v \
	$(srcdir)/theories/categories/Comma/InducedFunctors.v \
	$(srcdir)/theories/categories/Comma/ProjectionFunctors.v \
	$(srcdir)/theories/categories/Comma/Notations.v \
	$(srcdir)/theories/categories/Comma/Utf8.v \
	\
	$(srcdir)/theories/categories/Pseudofunctor/Pseudofunctor.v \
	$(srcdir)/theories/categories/Pseudofunctor/Core.v \
	$(srcdir)/theories/categories/Pseudofunctor/FromFunctor.v \
	\
	$(srcdir)/theories/categories/Grothendieck/Grothendieck.v \
	$(srcdir)/theories/categories/Grothendieck/ToSet.v \
	$(srcdir)/theories/categories/Grothendieck/PseudofunctorToCat.v \
	$(srcdir)/theories/categories/Grothendieck/ToCat.v \
	\
	$(srcdir)/theories/categories/DependentProduct.v \
	\
	$(srcdir)/theories/categories/UniversalProperties.v \
	\
	$(srcdir)/theories/categories/KanExtensions/KanExtensions.v \
	$(srcdir)/theories/categories/KanExtensions/Core.v \
	$(srcdir)/theories/categories/KanExtensions/Functors.v \
	\
	$(srcdir)/theories/categories/Limits/Limits.v \
	$(srcdir)/theories/categories/Limits/Core.v \
	$(srcdir)/theories/categories/Limits/Functors.v \
	\
	$(srcdir)/theories/categories/Notations.v \
	$(srcdir)/theories/categories/Utf8.v

CONTRIB_VFILES = \
	$(srcdir)/contrib/HoTTBook.v \
	$(srcdir)/contrib/HoTTBookExercises.v


==> anc/HoTT/README.markdown <==
[![Build Status](https://api.travis-ci.org/HoTT/HoTT.png?branch=master)](https://travis-ci.org/HoTT/HoTT)

[Homotopy Type Theory](http://homotopytypetheory.org/) is an interpretation of
Martin-Löf’s intensional type theory into abstract homotopy theory. Propositional equality
is interpreted as homotopy and type isomorphism as homotopy equivalence. Logical
constructions in type theory then correspond to homotopy-invariant constructions on
spaces, while theorems and even proofs in the logical system inherit a homotopical
meaning. As the natural logic of homotopy, type theory is also related to higher category
theory as it is used e.g. in the notion of a higher topos.

The HoTT library is a development of homotopy-theoretic ideas in the Coq proof assistant.
It draws many ideas from Vladimir Voevodsky's
[Foundations](https://github.com/vladimirias/Foundations) library.

## INSTALLATION

Installation details are explained in the file `INSTALL.txt`. You will need to compile a
custom version of Coq which supports the `-indices-matter` flag, universe polymorphism, and
private types. We hope to have these pushed into standard Coq, but in the meanwhile the
Coq version is available at https://github.com/HoTT/coq/branches/trunk.  The particular
version of Coq which the current version of this repository is compatible is bundled as
a git submodule.

If you are looking for an older version of HoTT which works with standard Coq, have a look
at the one tagged as `pure-coq-8.3`. Note however that we do not support the old
library anymore.

## USAGE

It is possible to use the HoTT library directly on the command line with the `hoqtop`
script, but who does that?

It is probably better to use [Proof General](http://proofgeneral.inf.ed.ac.uk) and
[Emacs](http://www.gnu.org/software/emacs/). When Proof General asks you where to find the
`coqtop` executable, just point it to the `hoqtop` script. If Emacs runs a `coqtop`
without asking, you should probably customize set the variable `proof-prog-name-ask` to
`nil` (in Emacs type `C-h v proof-prog-name-ask RET` to see what this is about).

At the moment there is no `hoqide` equivalent of `coqide`, but getting one is high on our
to-do list.

## CONTRIBUTING

Contributions to the HoTT library are very welcome!  We use the “fork and pull” model:
to contribute, please [create your own fork](https://help.github.com/articles/fork-a-repo)
and [issue a pull request](https://help.github.com/articles/using-pull-requests) when
you have code ready to join the main library.  When you make large changes, feel free to
include timing information in your commit message; run
`./etc/timing/make-pretty-timed-diff.sh && git commit -at ./time-of-build-both.log`, or
see the comments at the top of `etc/timing/make-pretty-timed-diff.sh` for more detailed
instructions and caveats.  Note that if you create a new file, you must update
`Makefile_targets.mk`.  We suggest running `make strict` rather than just `make`, so that
you will get an error if you forget.

## LICENSING

The library is released under the permissive BSD 2-clause license, see the file
`LICENSE.txt` for further information. In brief, this means you can do whatever you like
with it, as long as you preserve the Copyright messages. And of course, no warranty!


==> anc/HoTT/STYLE.txt <==
		     CONVENTIONS AND STYLE GUIDE
		    =============================

1. ORGANIZATION

The Coq files of the HoTT library live in the theories/ directory.
They are currently in several groups:

- Overture, PathGroupoids, Equivalences, Contractible

  These files contain basic definitions that underlie everything else

- types/*

  This subdirectory contains a file corresponding to each basic type
  former, which proves the "computational" rules for the path-types,
  transport, functorial action, etc. of that type former.

- HLevel, HProp, HSet

  Files about hlevels, which currently use some results from the
  types/ directory.

- HoTT

  This file imports and exports everything.  Thus, in a development
  based on the HoTT library, you can say simply "Require Import HoTT"
  to pull in everything.


2. NAMING CONVENTIONS

See the introduction to PathGroupoids.v.
[Should we move it to here?]

In general, the name of a theorem (or definition, or instance, etc.)
should begin with the property (or structure, or class, or record,
etc.) being proven, and then state the object or construction it is
being proven about.  For instance, "isequiv_idmap" proves "IsEquiv
idmap", and "equiv_compose" constructs an "Equiv" record by composing
two given equivalences.


3. RECORDS, STRUCTURES, TYPECLASSES

We use Coq Records when appropriate for important definitions.  For
instance, contractibility and equivalences are both Record types.  The
file types/Record.v contains some tactics for proving
semiautomatically that record types are equivalent to the
corresponding Sigma-types, so that the relevant general theorems can
be applied to them.

We are using typeclasses in preference to canonical structures.
Typeclasses are particularly convenient for h-properties of objects.
Here are some of the typeclasses we are using:

- equivalences: IsEquiv
- hlevels: Contr, HLevel
- axioms (see below): Funext, Univalence

HProp and HSet are notations for "HLevel -1" and "HLevel 0",
respectively, while "HLevel -2" reduces to "Contr".

When constructing terms in a typeclass record such as IsEquiv, Contr,
or HLevel, one has the choice to declare it as an "Instance", in which
case it is added to the hint database that is searched when Coq tries
to do typeclass instance resolution.  Care must be taken with this, as
indiscriminately adding theorems to this database can easily result in
infinite loops (or at least very long loops).

In general, it seems to be better not to add Instances which suggest
an open-ended search.  E.g. the theorem that h-levels are closed under
equivalence is a bad candidate for an Instance, because when Coq is
searching for a proof of "Contr B" this theorem could cause it to look
through all possible types A for an equivalence "A <~> B" and a proof
of "Contr A".  Results of this sort should be proven as "Definition"s
or "Theorems", not as "Instances".  If you need to use a result of
this sort in the middle of a proof, use a tactic like "pose" or
"assert" to add a particular instance of its conclusion to the
context; then it will be found by subsequent typeclass resolution.

If you have determined through trial and error that a particular
result should not be an Instance (e.g. when making it an Instance, a
tactic in some other proof loops, but changing it to a Definition
prevents this), please add a comment to that effect where it is
defined.  This way no one else will come along and helpfully change it
back to an Instance.

Try to avoid ever giving a name to variables inhabiting typeclasses.
When introducing such a variable, you can write "intros ?" to put it
in the hypotheses without specifying a name for it.  When using such a
variable, typeclass resolution means you shouldn't eve need to refer
to it by name: you can write "_" in tactics such as "refine" and Coq
will find typeclass instances from the context.  Even "exact _" works.

Unfortunately, it is not currently possible to write "_" in a
"refine"d term for an inhabitant of a typeclass and have Coq generate
a subgoal if it can't find an instance; Coq will die if it can't
resolve a typeclass variable from the context.  You have to "assert"
or "pose" such an inhabitant first, or give an explicit term for it.


4. AXIOMS

The "axioms" of Univalence and Funext (function extensionality) are
also typeclasses rather than Coq Axioms.  This means that any theorem
which depends on one or the other must technically take an argument of
the appropriate type.  It is simple to write this using typeclass
magic as follows:

Theorem uses_univalence `{Univalence} (A : Type) ...

The axiom-term witnessing univalence does not have to be named, nor
does it have to be passed explicitly to any other lemma which uses
univalence; once it is in the typeclass context, it should be found
automatically.

For longer developments using Univalence or Funext, it is probably
preferable to assume it as part of the context.

Section UsesUnivalence.
Context `{Univalence}.

Now everything defined and proven in this section can use univalence
without saying so explicitly, and at the end of the section it will be
implicitly generalized if necessary.  The backquote syntax
`{Univalence} allows us to avoid giving a name to the hypothesis.
(Backquote syntax is also used for implicit generalization of
variables, but that is not needed for univalence and funext.)


5. TRANSPARENCY AND OPACITY

If the value of something being defined matters, then you must either
give an explicit term defining it, or construct it with tactics and
end the proof with "Defined.".  But if all that matters is that you
have defined something with a given type, you can construct it with
tactics and end the proof with "Qed.".  The latter makes the term
"opaque" so that it doesn't "compute".

If something *can* be made opaque, it is generally preferable to do
so, for performance reasons.  However, many things which a traditional
type theorist would make opaque cannot be opaque in homotopy type
theory.  For instance, none of the higher-groupoid structure in
PathGroupoids can be made opaque, not even the "coherence laws".  If
you doubt this, try making some of it opaque and you will find that
the "higher coherences" such as "pentagon" and "eckmann_hilton" will
fail to typecheck.

In general, it is okay to contruct something transparent using
tactics; it's often a matter of aesthetics whether an explicit proof
term or a tactic proof is more readable or elegant, and personal
aesthetics may differ.  Consider, for example, the explicit proof term
given for "eckmann_hilton": some may consider it optimally elegant,
while others would prefer to be able to step through a tactic proof to
understand what is happening step-by-step.

The important thing is that when defining a transparent term with
tactics, you should restrict yourself to tactics which maintain a high
degree of control over the resulting term; "blast" tactics like
"autorewrite" should be eschewed.  Even plain "rewrite" is usually to
be avoided in this context: although the terms it produces are at
least predictable, they are one big "transport" (under a different
name) whereas a term we would want to reason about ought to be
constructed using smaller pieces like "ap" and "concat" which we can
understand.

Here are some acceptable tactics to use in transparent definitions
(this is probably not an exhaustive list):

- intros, revert, generalize
- pose, assert, set, cut
- fold, unfold, simpl, hnf
- case, elim, destruct, induction
- apply, eapply, assumption, eassumption, refine, exact
- reflexivity

Conversely, if you want to use "rewrite", that is fine, but you should
then make the thing you are defining opaque.  If it turns out later
that you need it to be transparent, then you should go back and prove
it without using "rewrite".

Currently, there are some basic facts in the library, such as the
"adjointify" lemma, which are proven using "rewrite" and hence are at
least partially opaque.  It might be desirable one day to prove these
more explicitly and make them transparent, but so far it has not been
necessary.

Note that it *is* acceptable for the definition of a transparent
theorem to invoke other theorems which are opaque.  For instance,
the "adjointify" lemma itself is actually transparent, but it invokes
an opaque sublemma that computes the triangle identity (using
"rewrite").  Making the main lemma transparent is necessary so that
the other parts of an equivalence -- the inverse function and
homotopies -- will compute.  Thus, a transparent definition will not
generally be "completely transparent".

It is possible to make subterms of a term opaque by using the abstract
tactic. The assert tactic also produces opaque subterms. For a 
transparent subterm use refine.

6. FORMATTING

All "Require" commands should be placed at the top of a file.  They
should generally be followed by all "[Local] Open Scope" commands, and
then by "Generalizable Variables" commands.  The latter two might
also occur in Sections later on in the file, but in that case they
should usually come at the beginning of the Section.

Lines of code should be of limited width; try to restrict yourself to
not much more than 70 characters.  Remember that when Coq code is
often edited in split-screen so that the screen width is cut in half,
and that not everyone's screen is as wide as yours.

Text in comments, on the other hand, should not contain hard newlines.
If editing in Emacs, turn off auto-fill-mode and turn on visual-line
mode; then you'll be able to read comment paragraphs without scrolling
horizontally, no matter how narrow your window is.  Putting hard
newlines in text makes it extremely ugly when viewed in a window that
is more narrow than the width to which you filled it.

Unfortunately, when viewing source code on Github, these long comment
lines are not wrapped, making them hard to read.  If you use the
Stylish plugin, you can make them wrap by adding the following style:
    @-moz-document domain(github.com) {
        div.line {
            white-space: pre-wrap;
        }
    }
This messes up the line-numbering, though, you'll have to turn it
off in order to link to or comment on a particular line.

When writing tactic scripts, use newlines as a "logical grouping"
construct.  Important tactic invocations, such as a top-level
"induction" which create a branch point in the proof, should generally
be on lines by themselves.  Other lines can contain several short
tactic commands (separated by either periods or semicolons), if they
together implement a single idea or finish off a subgoal.

For long proofs with multiple significant subgoals, use branching
constructs to clarify the structure.  [Insert more instructions here.]

[The following formatting guidelines are a tentative suggestion.]

If the entire type of a theorem or definition does not fit on one
line, then it is better to put the result type (the part after the
colon) on an indented line by itself, together with the colon to make
it clear that this is the result type.

Definition triangulator {A : Type} {x y z : A} (p : x = y) (q : y = z)
  : concat_p_pp p 1 q @ whiskerR (concat_p1 p) q.

Of course, if the list of input types does not fit on a line by
itself, it should be broken across lines as well, with later lines
indented, and similarly for the result type.

Definition pentagon {A : Type} {v w x y z : A}
  (p : v = w) (q : w = x) (r : x = y) (s : y = z)
  : whiskerL p (concat_p_pp q r s)
      @ concat_p_pp p (q@r) s
      @ whiskerR (concat_p_pp p q r) s.

For definitions given with an explicit term, that term should usually
also be on an indented line by itself, together with the := to make it
clear that this is the definition.

Definition concat_p1 {A : Type} {x y : A} (p : x = y) : p @ 1 = p
  := match p with idpath => 1 end.

Of course, if the term is longer than one line, it should be broken
across lines, with later lines indented further.


==> anc/HoTT/aclocal.m4 <==
# generated automatically by aclocal 1.11.1 -*- Autoconf -*-

# Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004,
# 2005, 2006, 2007, 2008, 2009  Free Software Foundation, Inc.
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

m4_ifndef([AC_AUTOCONF_VERSION],
  [m4_copy([m4_PACKAGE_VERSION], [AC_AUTOCONF_VERSION])])dnl
m4_if(m4_defn([AC_AUTOCONF_VERSION]), [2.67],,
[m4_warning([this file was generated for autoconf 2.67.
You have another version of autoconf.  It may work, but is not guaranteed to.
If you have problems, you may need to regenerate the build system entirely.
To do so, use the procedure documented by the package, typically `autoreconf'.])])

# Copyright (C) 2002, 2003, 2005, 2006, 2007, 2008  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_AUTOMAKE_VERSION(VERSION)
# ----------------------------
# Automake X.Y traces this macro to ensure aclocal.m4 has been
# generated from the m4 files accompanying Automake X.Y.
# (This private macro should not be called outside this file.)
AC_DEFUN([AM_AUTOMAKE_VERSION],
[am__api_version='1.11'
dnl Some users find AM_AUTOMAKE_VERSION and mistake it for a way to
dnl require some minimum version.  Point them to the right macro.
m4_if([$1], [1.11.1], [],
      [AC_FATAL([Do not call $0, use AM_INIT_AUTOMAKE([$1]).])])dnl
])

# _AM_AUTOCONF_VERSION(VERSION)
# -----------------------------
# aclocal traces this macro to find the Autoconf version.
# This is a private macro too.  Using m4_define simplifies
# the logic in aclocal, which can simply ignore this definition.
m4_define([_AM_AUTOCONF_VERSION], [])

# AM_SET_CURRENT_AUTOMAKE_VERSION
# -------------------------------
# Call AM_AUTOMAKE_VERSION and AM_AUTOMAKE_VERSION so they can be traced.
# This function is AC_REQUIREd by AM_INIT_AUTOMAKE.
AC_DEFUN([AM_SET_CURRENT_AUTOMAKE_VERSION],
[AM_AUTOMAKE_VERSION([1.11.1])dnl
m4_ifndef([AC_AUTOCONF_VERSION],
  [m4_copy([m4_PACKAGE_VERSION], [AC_AUTOCONF_VERSION])])dnl
_AM_AUTOCONF_VERSION(m4_defn([AC_AUTOCONF_VERSION]))])

# AM_AUX_DIR_EXPAND                                         -*- Autoconf -*-

# Copyright (C) 2001, 2003, 2005  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# For projects using AC_CONFIG_AUX_DIR([foo]), Autoconf sets
# $ac_aux_dir to `$srcdir/foo'.  In other projects, it is set to
# `$srcdir', `$srcdir/..', or `$srcdir/../..'.
#
# Of course, Automake must honor this variable whenever it calls a
# tool from the auxiliary directory.  The problem is that $srcdir (and
# therefore $ac_aux_dir as well) can be either absolute or relative,
# depending on how configure is run.  This is pretty annoying, since
# it makes $ac_aux_dir quite unusable in subdirectories: in the top
# source directory, any form will work fine, but in subdirectories a
# relative path needs to be adjusted first.
#
# $ac_aux_dir/missing
#    fails when called from a subdirectory if $ac_aux_dir is relative
# $top_srcdir/$ac_aux_dir/missing
#    fails if $ac_aux_dir is absolute,
#    fails when called from a subdirectory in a VPATH build with
#          a relative $ac_aux_dir
#
# The reason of the latter failure is that $top_srcdir and $ac_aux_dir
# are both prefixed by $srcdir.  In an in-source build this is usually
# harmless because $srcdir is `.', but things will broke when you
# start a VPATH build or use an absolute $srcdir.
#
# So we could use something similar to $top_srcdir/$ac_aux_dir/missing,
# iff we strip the leading $srcdir from $ac_aux_dir.  That would be:
#   am_aux_dir='\$(top_srcdir)/'`expr "$ac_aux_dir" : "$srcdir//*\(.*\)"`
# and then we would define $MISSING as
#   MISSING="\${SHELL} $am_aux_dir/missing"
# This will work as long as MISSING is not called from configure, because
# unfortunately $(top_srcdir) has no meaning in configure.
# However there are other variables, like CC, which are often used in
# configure, and could therefore not use this "fixed" $ac_aux_dir.
#
# Another solution, used here, is to always expand $ac_aux_dir to an
# absolute PATH.  The drawback is that using absolute paths prevent a
# configured tree to be moved without reconfiguration.

AC_DEFUN([AM_AUX_DIR_EXPAND],
[dnl Rely on autoconf to set up CDPATH properly.
AC_PREREQ([2.50])dnl
# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`
])

# AM_CONDITIONAL                                            -*- Autoconf -*-

# Copyright (C) 1997, 2000, 2001, 2003, 2004, 2005, 2006, 2008
# Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 9

# AM_CONDITIONAL(NAME, SHELL-CONDITION)
# -------------------------------------
# Define a conditional.
AC_DEFUN([AM_CONDITIONAL],
[AC_PREREQ(2.52)dnl
 ifelse([$1], [TRUE],  [AC_FATAL([$0: invalid condition: $1])],
	[$1], [FALSE], [AC_FATAL([$0: invalid condition: $1])])dnl
AC_SUBST([$1_TRUE])dnl
AC_SUBST([$1_FALSE])dnl
_AM_SUBST_NOTMAKE([$1_TRUE])dnl
_AM_SUBST_NOTMAKE([$1_FALSE])dnl
m4_define([_AM_COND_VALUE_$1], [$2])dnl
if $2; then
  $1_TRUE=
  $1_FALSE='#'
else
  $1_TRUE='#'
  $1_FALSE=
fi
AC_CONFIG_COMMANDS_PRE(
[if test -z "${$1_TRUE}" && test -z "${$1_FALSE}"; then
  AC_MSG_ERROR([[conditional "$1" was never defined.
Usually this means the macro was only invoked conditionally.]])
fi])])

# Do all the work for Automake.                             -*- Autoconf -*-

# Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004,
# 2005, 2006, 2008, 2009 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 16

# This macro actually does too much.  Some checks are only needed if
# your package does certain things.  But this isn't really a big deal.

# AM_INIT_AUTOMAKE(PACKAGE, VERSION, [NO-DEFINE])
# AM_INIT_AUTOMAKE([OPTIONS])
# -----------------------------------------------
# The call with PACKAGE and VERSION arguments is the old style
# call (pre autoconf-2.50), which is being phased out.  PACKAGE
# and VERSION should now be passed to AC_INIT and removed from
# the call to AM_INIT_AUTOMAKE.
# We support both call styles for the transition.  After
# the next Automake release, Autoconf can make the AC_INIT
# arguments mandatory, and then we can depend on a new Autoconf
# release and drop the old call support.
AC_DEFUN([AM_INIT_AUTOMAKE],
[AC_PREREQ([2.62])dnl
dnl Autoconf wants to disallow AM_ names.  We explicitly allow
dnl the ones we care about.
m4_pattern_allow([^AM_[A-Z]+FLAGS$])dnl
AC_REQUIRE([AM_SET_CURRENT_AUTOMAKE_VERSION])dnl
AC_REQUIRE([AC_PROG_INSTALL])dnl
if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  AC_SUBST([am__isrc], [' -I$(srcdir)'])_AM_SUBST_NOTMAKE([am__isrc])dnl
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    AC_MSG_ERROR([source directory already configured; run "make distclean" there first])
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi
AC_SUBST([CYGPATH_W])

# Define the identity of the package.
dnl Distinguish between old-style and new-style calls.
m4_ifval([$2],
[m4_ifval([$3], [_AM_SET_OPTION([no-define])])dnl
 AC_SUBST([PACKAGE], [$1])dnl
 AC_SUBST([VERSION], [$2])],
[_AM_SET_OPTIONS([$1])dnl
dnl Diagnose old-style AC_INIT with new-style AM_AUTOMAKE_INIT.
m4_if(m4_ifdef([AC_PACKAGE_NAME], 1)m4_ifdef([AC_PACKAGE_VERSION], 1), 11,,
  [m4_fatal([AC_INIT should be called with package and version arguments])])dnl
 AC_SUBST([PACKAGE], ['AC_PACKAGE_TARNAME'])dnl
 AC_SUBST([VERSION], ['AC_PACKAGE_VERSION'])])dnl

_AM_IF_OPTION([no-define],,
[AC_DEFINE_UNQUOTED(PACKAGE, "$PACKAGE", [Name of package])
 AC_DEFINE_UNQUOTED(VERSION, "$VERSION", [Version number of package])])dnl

# Some tools Automake needs.
AC_REQUIRE([AM_SANITY_CHECK])dnl
AC_REQUIRE([AC_ARG_PROGRAM])dnl
AM_MISSING_PROG(ACLOCAL, aclocal-${am__api_version})
AM_MISSING_PROG(AUTOCONF, autoconf)
AM_MISSING_PROG(AUTOMAKE, automake-${am__api_version})
AM_MISSING_PROG(AUTOHEADER, autoheader)
AM_MISSING_PROG(MAKEINFO, makeinfo)
AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
AC_REQUIRE([AM_PROG_INSTALL_STRIP])dnl
AC_REQUIRE([AM_PROG_MKDIR_P])dnl
# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
AC_REQUIRE([AC_PROG_AWK])dnl
AC_REQUIRE([AC_PROG_MAKE_SET])dnl
AC_REQUIRE([AM_SET_LEADING_DOT])dnl
_AM_IF_OPTION([tar-ustar], [_AM_PROG_TAR([ustar])],
	      [_AM_IF_OPTION([tar-pax], [_AM_PROG_TAR([pax])],
			     [_AM_PROG_TAR([v7])])])
_AM_IF_OPTION([no-dependencies],,
[AC_PROVIDE_IFELSE([AC_PROG_CC],
		  [_AM_DEPENDENCIES(CC)],
		  [define([AC_PROG_CC],
			  defn([AC_PROG_CC])[_AM_DEPENDENCIES(CC)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_CXX],
		  [_AM_DEPENDENCIES(CXX)],
		  [define([AC_PROG_CXX],
			  defn([AC_PROG_CXX])[_AM_DEPENDENCIES(CXX)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_OBJC],
		  [_AM_DEPENDENCIES(OBJC)],
		  [define([AC_PROG_OBJC],
			  defn([AC_PROG_OBJC])[_AM_DEPENDENCIES(OBJC)])])dnl
])
_AM_IF_OPTION([silent-rules], [AC_REQUIRE([AM_SILENT_RULES])])dnl
dnl The `parallel-tests' driver may need to know about EXEEXT, so add the
dnl `am__EXEEXT' conditional if _AM_COMPILER_EXEEXT was seen.  This macro
dnl is hooked onto _AC_COMPILER_EXEEXT early, see below.
AC_CONFIG_COMMANDS_PRE(dnl
[m4_provide_if([_AM_COMPILER_EXEEXT],
  [AM_CONDITIONAL([am__EXEEXT], [test -n "$EXEEXT"])])])dnl
])

dnl Hook into `_AC_COMPILER_EXEEXT' early to learn its expansion.  Do not
dnl add the conditional right here, as _AC_COMPILER_EXEEXT may be further
dnl mangled by Autoconf and run in a shell conditional statement.
m4_define([_AC_COMPILER_EXEEXT],
m4_defn([_AC_COMPILER_EXEEXT])[m4_provide([_AM_COMPILER_EXEEXT])])


# When config.status generates a header, we must update the stamp-h file.
# This file resides in the same directory as the config header
# that is generated.  The stamp files are numbered to have different names.

# Autoconf calls _AC_AM_CONFIG_HEADER_HOOK (when defined) in the
# loop where config.status creates the headers, so we can generate
# our stamp files there.
AC_DEFUN([_AC_AM_CONFIG_HEADER_HOOK],
[# Compute $1's index in $config_headers.
_am_arg=$1
_am_stamp_count=1
for _am_header in $config_headers :; do
  case $_am_header in
    $_am_arg | $_am_arg:* )
      break ;;
    * )
      _am_stamp_count=`expr $_am_stamp_count + 1` ;;
  esac
done
echo "timestamp for $_am_arg" >`AS_DIRNAME(["$_am_arg"])`/stamp-h[]$_am_stamp_count])

# Copyright (C) 2001, 2003, 2005, 2008  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_PROG_INSTALL_SH
# ------------------
# Define $install_sh.
AC_DEFUN([AM_PROG_INSTALL_SH],
[AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi
AC_SUBST(install_sh)])

# Copyright (C) 2003, 2005  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 2

# Check whether the underlying file-system supports filenames
# with a leading dot.  For instance MS-DOS doesn't.
AC_DEFUN([AM_SET_LEADING_DOT],
[rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null
AC_SUBST([am__leading_dot])])

# Add --enable-maintainer-mode option to configure.         -*- Autoconf -*-
# From Jim Meyering

# Copyright (C) 1996, 1998, 2000, 2001, 2002, 2003, 2004, 2005, 2008
# Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 5

# AM_MAINTAINER_MODE([DEFAULT-MODE])
# ----------------------------------
# Control maintainer-specific portions of Makefiles.
# Default is to disable them, unless `enable' is passed literally.
# For symmetry, `disable' may be passed as well.  Anyway, the user
# can override the default with the --enable/--disable switch.
AC_DEFUN([AM_MAINTAINER_MODE],
[m4_case(m4_default([$1], [disable]),
       [enable], [m4_define([am_maintainer_other], [disable])],
       [disable], [m4_define([am_maintainer_other], [enable])],
       [m4_define([am_maintainer_other], [enable])
        m4_warn([syntax], [unexpected argument to AM@&t@_MAINTAINER_MODE: $1])])
AC_MSG_CHECKING([whether to am_maintainer_other maintainer-specific portions of Makefiles])
  dnl maintainer-mode's default is 'disable' unless 'enable' is passed
  AC_ARG_ENABLE([maintainer-mode],
[  --][am_maintainer_other][-maintainer-mode  am_maintainer_other make rules and dependencies not useful
			  (and sometimes confusing) to the casual installer],
      [USE_MAINTAINER_MODE=$enableval],
      [USE_MAINTAINER_MODE=]m4_if(am_maintainer_other, [enable], [no], [yes]))
  AC_MSG_RESULT([$USE_MAINTAINER_MODE])
  AM_CONDITIONAL([MAINTAINER_MODE], [test $USE_MAINTAINER_MODE = yes])
  MAINT=$MAINTAINER_MODE_TRUE
  AC_SUBST([MAINT])dnl
]
)

AU_DEFUN([jm_MAINTAINER_MODE], [AM_MAINTAINER_MODE])

# Fake the existence of programs that GNU maintainers use.  -*- Autoconf -*-

# Copyright (C) 1997, 1999, 2000, 2001, 2003, 2004, 2005, 2008
# Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 6

# AM_MISSING_PROG(NAME, PROGRAM)
# ------------------------------
AC_DEFUN([AM_MISSING_PROG],
[AC_REQUIRE([AM_MISSING_HAS_RUN])
$1=${$1-"${am_missing_run}$2"}
AC_SUBST($1)])


# AM_MISSING_HAS_RUN
# ------------------
# Define MISSING if not defined so far and test if it supports --run.
# If it does, set am_missing_run to use it, otherwise, to nothing.
AC_DEFUN([AM_MISSING_HAS_RUN],
[AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
AC_REQUIRE_AUX_FILE([missing])dnl
if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --run true"; then
  am_missing_run="$MISSING --run "
else
  am_missing_run=
  AC_MSG_WARN([`missing' script is too old or missing])
fi
])

# Copyright (C) 2003, 2004, 2005, 2006  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_PROG_MKDIR_P
# ---------------
# Check for `mkdir -p'.
AC_DEFUN([AM_PROG_MKDIR_P],
[AC_PREREQ([2.60])dnl
AC_REQUIRE([AC_PROG_MKDIR_P])dnl
dnl Automake 1.8 to 1.9.6 used to define mkdir_p.  We now use MKDIR_P,
dnl while keeping a definition of mkdir_p for backward compatibility.
dnl @MKDIR_P@ is magic: AC_OUTPUT adjusts its value for each Makefile.
dnl However we cannot define mkdir_p as $(MKDIR_P) for the sake of
dnl Makefile.ins that do not define MKDIR_P, so we do our own
dnl adjustment using top_builddir (which is defined more often than
dnl MKDIR_P).
AC_SUBST([mkdir_p], ["$MKDIR_P"])dnl
case $mkdir_p in
  [[\\/$]]* | ?:[[\\/]]*) ;;
  */*) mkdir_p="\$(top_builddir)/$mkdir_p" ;;
esac
])

# Helper functions for option handling.                     -*- Autoconf -*-

# Copyright (C) 2001, 2002, 2003, 2005, 2008  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 4

# _AM_MANGLE_OPTION(NAME)
# -----------------------
AC_DEFUN([_AM_MANGLE_OPTION],
[[_AM_OPTION_]m4_bpatsubst($1, [[^a-zA-Z0-9_]], [_])])

# _AM_SET_OPTION(NAME)
# ------------------------------
# Set option NAME.  Presently that only means defining a flag for this option.
AC_DEFUN([_AM_SET_OPTION],
[m4_define(_AM_MANGLE_OPTION([$1]), 1)])

# _AM_SET_OPTIONS(OPTIONS)
# ----------------------------------
# OPTIONS is a space-separated list of Automake options.
AC_DEFUN([_AM_SET_OPTIONS],
[m4_foreach_w([_AM_Option], [$1], [_AM_SET_OPTION(_AM_Option)])])

# _AM_IF_OPTION(OPTION, IF-SET, [IF-NOT-SET])
# -------------------------------------------
# Execute IF-SET if OPTION is set, IF-NOT-SET otherwise.
AC_DEFUN([_AM_IF_OPTION],
[m4_ifset(_AM_MANGLE_OPTION([$1]), [$2], [$3])])

# Check to make sure that the build environment is sane.    -*- Autoconf -*-

# Copyright (C) 1996, 1997, 2000, 2001, 2003, 2005, 2008
# Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 5

# AM_SANITY_CHECK
# ---------------
AC_DEFUN([AM_SANITY_CHECK],
[AC_MSG_CHECKING([whether build environment is sane])
# Just in case
sleep 1
echo timestamp > conftest.file
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[[\\\"\#\$\&\'\`$am_lf]]*)
    AC_MSG_ERROR([unsafe absolute working directory name]);;
esac
case $srcdir in
  *[[\\\"\#\$\&\'\`$am_lf\ \	]]*)
    AC_MSG_ERROR([unsafe srcdir value: `$srcdir']);;
esac

# Do `set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
   if test "$[*]" = "X"; then
      # -L didn't work.
      set X `ls -t "$srcdir/configure" conftest.file`
   fi
   rm -f conftest.file
   if test "$[*]" != "X $srcdir/configure conftest.file" \
      && test "$[*]" != "X conftest.file $srcdir/configure"; then

      # If neither matched, then we have a broken ls.  This can happen
      # if, for instance, CONFIG_SHELL is bash and it inherits a
      # broken ls alias from the environment.  This has actually
      # happened.  Such a system could not be considered "sane".
      AC_MSG_ERROR([ls -t appears to fail.  Make sure there is not a broken
alias in your environment])
   fi

   test "$[2]" = conftest.file
   )
then
   # Ok.
   :
else
   AC_MSG_ERROR([newly created file is older than distributed files!
Check your system clock])
fi
AC_MSG_RESULT(yes)])

# Copyright (C) 2001, 2003, 2005  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_PROG_INSTALL_STRIP
# ---------------------
# One issue with vendor `install' (even GNU) is that you can't
# specify the program used to strip binaries.  This is especially
# annoying in cross-compiling environments, where the build's strip
# is unlikely to handle the host's binaries.
# Fortunately install-sh will honor a STRIPPROG variable, so we
# always use install-sh in `make install-strip', and initialize
# STRIPPROG with the value of the STRIP variable (set by the user).
AC_DEFUN([AM_PROG_INSTALL_STRIP],
[AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
# Installed binaries are usually stripped using `strip' when the user
# run `make install-strip'.  However `strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the `STRIP' environment variable to overrule this program.
dnl Don't test for $cross_compiling = yes, because it might be `maybe'.
if test "$cross_compiling" != no; then
  AC_CHECK_TOOL([STRIP], [strip], :)
fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"
AC_SUBST([INSTALL_STRIP_PROGRAM])])

# Copyright (C) 2006, 2008  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 2

# _AM_SUBST_NOTMAKE(VARIABLE)
# ---------------------------
# Prevent Automake from outputting VARIABLE = @VARIABLE@ in Makefile.in.
# This macro is traced by Automake.
AC_DEFUN([_AM_SUBST_NOTMAKE])

# AM_SUBST_NOTMAKE(VARIABLE)
# ---------------------------
# Public sister of _AM_SUBST_NOTMAKE.
AC_DEFUN([AM_SUBST_NOTMAKE], [_AM_SUBST_NOTMAKE($@)])

# Check how to create a tarball.                            -*- Autoconf -*-

# Copyright (C) 2004, 2005  Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# serial 2

# _AM_PROG_TAR(FORMAT)
# --------------------
# Check how to create a tarball in format FORMAT.
# FORMAT should be one of `v7', `ustar', or `pax'.
#
# Substitute a variable $(am__tar) that is a command
# writing to stdout a FORMAT-tarball containing the directory
# $tardir.
#     tardir=directory && $(am__tar) > result.tar
#
# Substitute a variable $(am__untar) that extract such
# a tarball read from stdin.
#     $(am__untar) < result.tar
AC_DEFUN([_AM_PROG_TAR],
[# Always define AMTAR for backward compatibility.
AM_MISSING_PROG([AMTAR], [tar])
m4_if([$1], [v7],
     [am__tar='${AMTAR} chof - "$$tardir"'; am__untar='${AMTAR} xf -'],
     [m4_case([$1], [ustar],, [pax],,
              [m4_fatal([Unknown tar format])])
AC_MSG_CHECKING([how to create a $1 tar archive])
# Loop over all known methods to create a tar archive until one works.
_am_tools='gnutar m4_if([$1], [ustar], [plaintar]) pax cpio none'
_am_tools=${am_cv_prog_tar_$1-$_am_tools}
# Do not fold the above two line into one, because Tru64 sh and
# Solaris sh will not grok spaces in the rhs of `-'.
for _am_tool in $_am_tools
do
  case $_am_tool in
  gnutar)
    for _am_tar in tar gnutar gtar;
    do
      AM_RUN_LOG([$_am_tar --version]) && break
    done
    am__tar="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$$tardir"'
    am__tar_="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$tardir"'
    am__untar="$_am_tar -xf -"
    ;;
  plaintar)
    # Must skip GNU tar: if it does not support --format= it doesn't create
    # ustar tarball either.
    (tar --version) >/dev/null 2>&1 && continue
    am__tar='tar chf - "$$tardir"'
    am__tar_='tar chf - "$tardir"'
    am__untar='tar xf -'
    ;;
  pax)
    am__tar='pax -L -x $1 -w "$$tardir"'
    am__tar_='pax -L -x $1 -w "$tardir"'
    am__untar='pax -r'
    ;;
  cpio)
    am__tar='find "$$tardir" -print | cpio -o -H $1 -L'
    am__tar_='find "$tardir" -print | cpio -o -H $1 -L'
    am__untar='cpio -i -H $1 -d'
    ;;
  none)
    am__tar=false
    am__tar_=false
    am__untar=false
    ;;
  esac

  # If the value was cached, stop now.  We just wanted to have am__tar
  # and am__untar set.
  test -n "${am_cv_prog_tar_$1}" && break

  # tar/untar a dummy directory, and stop if the command works
  rm -rf conftest.dir
  mkdir conftest.dir
  echo GrepMe > conftest.dir/file
  AM_RUN_LOG([tardir=conftest.dir && eval $am__tar_ >conftest.tar])
  rm -rf conftest.dir
  if test -s conftest.tar; then
    AM_RUN_LOG([$am__untar <conftest.tar])
    grep GrepMe conftest.dir/file >/dev/null 2>&1 && break
  fi
done
rm -rf conftest.dir

AC_CACHE_VAL([am_cv_prog_tar_$1], [am_cv_prog_tar_$1=$_am_tool])
AC_MSG_RESULT([$am_cv_prog_tar_$1])])
AC_SUBST([am__tar])
AC_SUBST([am__untar])
]) # _AM_PROG_TAR



==> anc/HoTT/autogen.sh <==
#!/bin/bash

# don't fall back on git if you interrupt or kill this script
trap "exit 1" SIGINT SIGTERM

if command -v autoreconf >/dev/null 2>&1
then # autoreconf found
    autoreconf -fvi
else
    echo 'Warning: autoreconf not found.  Falling back on git.'
    if test -d .git
    then
	git remote update
	FILES=`cat etc/autoreconf-files`
	BRANCH=`cat etc/autoreconf-branch`
	git checkout $BRANCH $FILES
	if test $? -ne 0 # we failed to find the branch, so try to get it remotely
	then
	    git remote add autogen-temp-upstream git://github.com/HoTT/HoTT.git
	    git remote update
	    git checkout autogen-temp-upstream/$BRANCH $FILES
	    if test $? -ne 0
	    then
		echo 'Error: Failed to get autoreconf files.  Try installing autoconf or autoreconf.'
	    fi
	    git remote rm autogen-temp-upstream
	fi
        git rm --cached $FILES
    else
	echo 'Error: autoreconf failed, and you are not using git.  Try installing autoconf or autoreconf.'
    fi
fi


==> anc/HoTT/autom4te.cache/output.0 <==
@%:@! /bin/sh
@%:@ Guess values for system-dependent variables and create Makefiles.
@%:@ Generated by GNU Autoconf 2.67 for hott 1.0.
@%:@ 
@%:@ 
@%:@ Copyright (C) 1992, 1993, 1994, 1995, 1996, 1998, 1999, 2000, 2001,
@%:@ 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010 Free Software
@%:@ Foundation, Inc.
@%:@ 
@%:@ 
@%:@ This configure script is free software; the Free Software Foundation
@%:@ gives unlimited permission to copy, distribute and modify it.
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in @%:@(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in @%:@((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

if test "x$CONFIG_SHELL" = x; then
  as_bourne_compatible="if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi
"
  as_required="as_fn_return () { (exit \$1); }
as_fn_success () { as_fn_return 0; }
as_fn_failure () { as_fn_return 1; }
as_fn_ret_success () { return 0; }
as_fn_ret_failure () { return 1; }

exitcode=0
as_fn_success || { exitcode=1; echo as_fn_success failed.; }
as_fn_failure && { exitcode=1; echo as_fn_failure succeeded.; }
as_fn_ret_success || { exitcode=1; echo as_fn_ret_success failed.; }
as_fn_ret_failure && { exitcode=1; echo as_fn_ret_failure succeeded.; }
if ( set x; as_fn_ret_success y && test x = \"\$1\" ); then :
  
else
  exitcode=1; echo positional parameters were not saved.
fi
test x\$exitcode = x0 || exit 1"
  as_suggested="  as_lineno_1=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_1a=\$LINENO
  as_lineno_2=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_2a=\$LINENO
  eval 'test \"x\$as_lineno_1'\$as_run'\" != \"x\$as_lineno_2'\$as_run'\" &&
  test \"x\`expr \$as_lineno_1'\$as_run' + 1\`\" = \"x\$as_lineno_2'\$as_run'\"' || exit 1"
  if (eval "$as_required") 2>/dev/null; then :
  as_have_required=yes
else
  as_have_required=no
fi
  if test x$as_have_required = xyes && (eval "$as_suggested") 2>/dev/null; then :
  
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
as_found=false
for as_dir in /bin$PATH_SEPARATOR/usr/bin$PATH_SEPARATOR$PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
  as_found=:
  case $as_dir in @%:@(
	 /*)
	   for as_base in sh bash ksh sh5; do
	     # Try only shells that exist, to save several forks.
	     as_shell=$as_dir/$as_base
	     if { test -f "$as_shell" || test -f "$as_shell.exe"; } &&
		    { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$as_shell"; } 2>/dev/null; then :
  CONFIG_SHELL=$as_shell as_have_required=yes
		   if { $as_echo "$as_bourne_compatible""$as_suggested" | as_run=a "$as_shell"; } 2>/dev/null; then :
  break 2
fi
fi
	   done;;
       esac
  as_found=false
done
$as_found || { if { test -f "$SHELL" || test -f "$SHELL.exe"; } &&
	      { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$SHELL"; } 2>/dev/null; then :
  CONFIG_SHELL=$SHELL as_have_required=yes
fi; }
IFS=$as_save_IFS


      if test "x$CONFIG_SHELL" != x; then :
  # We cannot yet assume a decent shell, so we have to provide a
	# neutralization value for shells without unset; and this also
	# works around shells that cannot unset nonexistent variables.
	BASH_ENV=/dev/null
	ENV=/dev/null
	(unset BASH_ENV) >/dev/null 2>&1 && unset BASH_ENV ENV
	export CONFIG_SHELL
	exec "$CONFIG_SHELL" "$as_myself" ${1+"$@"}
fi

    if test x$as_have_required = xno; then :
  $as_echo "$0: This script requires a shell more modern than all"
  $as_echo "$0: the shells that I found on your system."
  if test x${ZSH_VERSION+set} = xset ; then
    $as_echo "$0: In particular, zsh $ZSH_VERSION has bugs and should"
    $as_echo "$0: be upgraded to zsh 4.3.4 or later."
  else
    $as_echo "$0: Please tell bug-autoconf@gnu.org about your system,
$0: including any error possibly output before this
$0: message. Then install a modern shell, or manually run
$0: the script under such a shell if you do have one."
  fi
  exit 1
fi
fi
fi
SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
# Unset more variables known to interfere with behavior of common tools.
CLICOLOR_FORCE= GREP_OPTIONS=
unset CLICOLOR_FORCE GREP_OPTIONS

## --------------------- ##
## M4sh Shell Functions. ##
## --------------------- ##
@%:@ as_fn_unset VAR
@%:@ ---------------
@%:@ Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset

@%:@ as_fn_set_status STATUS
@%:@ -----------------------
@%:@ Set @S|@? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} @%:@ as_fn_set_status

@%:@ as_fn_exit STATUS
@%:@ -----------------
@%:@ Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} @%:@ as_fn_exit

@%:@ as_fn_mkdir_p
@%:@ -------------
@%:@ Create "@S|@as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} @%:@ as_fn_mkdir_p
@%:@ as_fn_append VAR VALUE
@%:@ ----------------------
@%:@ Append the text in VALUE to the end of the definition contained in VAR. Take
@%:@ advantage of any shell optimizations that allow amortized linear growth over
@%:@ repeated appends, instead of the typical quadratic growth present in naive
@%:@ implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

@%:@ as_fn_arith ARG...
@%:@ ------------------
@%:@ Perform arithmetic evaluation on the ARGs, and store the result in the
@%:@ global @S|@as_val. Take advantage of shells that can avoid forks. The arguments
@%:@ must be portable across @S|@(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


@%:@ as_fn_error STATUS ERROR [LINENO LOG_FD]
@%:@ ----------------------------------------
@%:@ Output "`basename @S|@0`: error: ERROR" to stderr. If LINENO and LOG_FD are
@%:@ provided, also output the error to LOG_FD, referencing LINENO. Then exit the
@%:@ script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} @%:@ as_fn_error

if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits


  as_lineno_1=$LINENO as_lineno_1a=$LINENO
  as_lineno_2=$LINENO as_lineno_2a=$LINENO
  eval 'test "x$as_lineno_1'$as_run'" != "x$as_lineno_2'$as_run'" &&
  test "x`expr $as_lineno_1'$as_run' + 1`" = "x$as_lineno_2'$as_run'"' || {
  # Blame Lee E. McMahon (1931-1989) for sed's syntax.  :-)
  sed -n '
    p
    /[$]LINENO/=
  ' <$as_myself |
    sed '
      s/[$]LINENO.*/&-/
      t lineno
      b
      :lineno
      N
      :loop
      s/[$]LINENO\([^'$as_cr_alnum'_].*\n\)\(.*\)/\2\1\2/
      t loop
      s/-\n.*//
    ' >$as_me.lineno &&
  chmod +x "$as_me.lineno" ||
    { $as_echo "$as_me: error: cannot create $as_me.lineno; rerun with a POSIX shell" >&2; as_fn_exit 1; }

  # Don't try to exec as it changes $[0], causing all sort of problems
  # (the dirname of $[0] is not the place where we might find the
  # original and so on.  Autoconf is especially sensitive to this).
  . "./$as_me.lineno"
  # Exit status is that of the last command.
  exit
}

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in @%:@(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null

if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in @%:@(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in @%:@((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


test -n "$DJDIR" || exec 7<&0 </dev/null
exec 6>&1

# Name of the host.
# hostname on some systems (SVR3.2, old GNU/Linux) returns a bogus exit status,
# so uname gets run too.
ac_hostname=`(hostname || uname -n) 2>/dev/null | sed 1q`

#
# Initializations.
#
ac_default_prefix=/usr/local
ac_clean_files=
ac_config_libobj_dir=.
LIB@&t@OBJS=
cross_compiling=no
subdirs=
MFLAGS=
MAKEFLAGS=

# Identity of this package.
PACKAGE_NAME='hott'
PACKAGE_TARNAME='hott'
PACKAGE_VERSION='1.0'
PACKAGE_STRING='hott 1.0'
PACKAGE_BUGREPORT=''
PACKAGE_URL=''

ac_unique_file="theories/Overture.v"
ac_subst_vars='LTLIBOBJS
LIB@&t@OBJS
STDTIME
TIME
ETAGS
hottdir
COQMAKEFILE
COQDOC
COQDEP
make_hoqide_FALSE
make_hoqide_TRUE
COQIDEVERSION
COQIDE
COQCVERSION
COQC
make_hoqtopbyte_FALSE
make_hoqtopbyte_TRUE
COQLIB
COQVERSION
COQTOP
COQBIN
LN_S
am__untar
am__tar
AMTAR
am__leading_dot
SET_MAKE
AWK
mkdir_p
MKDIR_P
INSTALL_STRIP_PROGRAM
STRIP
install_sh
MAKEINFO
AUTOHEADER
AUTOMAKE
AUTOCONF
ACLOCAL
VERSION
PACKAGE
CYGPATH_W
am__isrc
INSTALL_DATA
INSTALL_SCRIPT
INSTALL_PROGRAM
MAINT
MAINTAINER_MODE_FALSE
MAINTAINER_MODE_TRUE
target_alias
host_alias
build_alias
LIBS
ECHO_T
ECHO_N
ECHO_C
DEFS
mandir
localedir
libdir
psdir
pdfdir
dvidir
htmldir
infodir
docdir
oldincludedir
includedir
localstatedir
sharedstatedir
sysconfdir
datadir
datarootdir
libexecdir
sbindir
bindir
program_transform_name
prefix
exec_prefix
PACKAGE_URL
PACKAGE_BUGREPORT
PACKAGE_STRING
PACKAGE_VERSION
PACKAGE_TARNAME
PACKAGE_NAME
PATH_SEPARATOR
SHELL'
ac_subst_files=''
ac_user_opts='
enable_option_checking
enable_maintainer_mode
with_coqide
'
      ac_precious_vars='build_alias
host_alias
target_alias
COQBIN
COQTOP
COQC
COQIDE
COQDEP
COQDOC
COQMAKEFILE
TIME'


# Initialize some variables set by options.
ac_init_help=
ac_init_version=false
ac_unrecognized_opts=
ac_unrecognized_sep=
# The variables have the same names as the options, with
# dashes changed to underlines.
cache_file=/dev/null
exec_prefix=NONE
no_create=
no_recursion=
prefix=NONE
program_prefix=NONE
program_suffix=NONE
program_transform_name=s,x,x,
silent=
site=
srcdir=
verbose=
x_includes=NONE
x_libraries=NONE

# Installation directory options.
# These are left unexpanded so users can "make install exec_prefix=/foo"
# and all the variables that are supposed to be based on exec_prefix
# by default will actually change.
# Use braces instead of parens because sh, perl, etc. also accept them.
# (The list follows the same order as the GNU Coding Standards.)
bindir='${exec_prefix}/bin'
sbindir='${exec_prefix}/sbin'
libexecdir='${exec_prefix}/libexec'
datarootdir='${prefix}/share'
datadir='${datarootdir}'
sysconfdir='${prefix}/etc'
sharedstatedir='${prefix}/com'
localstatedir='${prefix}/var'
includedir='${prefix}/include'
oldincludedir='/usr/include'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
infodir='${datarootdir}/info'
htmldir='${docdir}'
dvidir='${docdir}'
pdfdir='${docdir}'
psdir='${docdir}'
libdir='${exec_prefix}/lib'
localedir='${datarootdir}/locale'
mandir='${datarootdir}/man'

ac_prev=
ac_dashdash=
for ac_option
do
  # If the previous option needs an argument, assign it.
  if test -n "$ac_prev"; then
    eval $ac_prev=\$ac_option
    ac_prev=
    continue
  fi

  case $ac_option in
  *=?*) ac_optarg=`expr "X$ac_option" : '[^=]*=\(.*\)'` ;;
  *=)   ac_optarg= ;;
  *)    ac_optarg=yes ;;
  esac

  # Accept the important Cygnus configure options, so we can diagnose typos.

  case $ac_dashdash$ac_option in
  --)
    ac_dashdash=yes ;;

  -bindir | --bindir | --bindi | --bind | --bin | --bi)
    ac_prev=bindir ;;
  -bindir=* | --bindir=* | --bindi=* | --bind=* | --bin=* | --bi=*)
    bindir=$ac_optarg ;;

  -build | --build | --buil | --bui | --bu)
    ac_prev=build_alias ;;
  -build=* | --build=* | --buil=* | --bui=* | --bu=*)
    build_alias=$ac_optarg ;;

  -cache-file | --cache-file | --cache-fil | --cache-fi \
  | --cache-f | --cache- | --cache | --cach | --cac | --ca | --c)
    ac_prev=cache_file ;;
  -cache-file=* | --cache-file=* | --cache-fil=* | --cache-fi=* \
  | --cache-f=* | --cache-=* | --cache=* | --cach=* | --cac=* | --ca=* | --c=*)
    cache_file=$ac_optarg ;;

  --config-cache | -C)
    cache_file=config.cache ;;

  -datadir | --datadir | --datadi | --datad)
    ac_prev=datadir ;;
  -datadir=* | --datadir=* | --datadi=* | --datad=*)
    datadir=$ac_optarg ;;

  -datarootdir | --datarootdir | --datarootdi | --datarootd | --dataroot \
  | --dataroo | --dataro | --datar)
    ac_prev=datarootdir ;;
  -datarootdir=* | --datarootdir=* | --datarootdi=* | --datarootd=* \
  | --dataroot=* | --dataroo=* | --dataro=* | --datar=*)
    datarootdir=$ac_optarg ;;

  -disable-* | --disable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*disable-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--disable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=no ;;

  -docdir | --docdir | --docdi | --doc | --do)
    ac_prev=docdir ;;
  -docdir=* | --docdir=* | --docdi=* | --doc=* | --do=*)
    docdir=$ac_optarg ;;

  -dvidir | --dvidir | --dvidi | --dvid | --dvi | --dv)
    ac_prev=dvidir ;;
  -dvidir=* | --dvidir=* | --dvidi=* | --dvid=* | --dvi=* | --dv=*)
    dvidir=$ac_optarg ;;

  -enable-* | --enable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*enable-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--enable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=\$ac_optarg ;;

  -exec-prefix | --exec_prefix | --exec-prefix | --exec-prefi \
  | --exec-pref | --exec-pre | --exec-pr | --exec-p | --exec- \
  | --exec | --exe | --ex)
    ac_prev=exec_prefix ;;
  -exec-prefix=* | --exec_prefix=* | --exec-prefix=* | --exec-prefi=* \
  | --exec-pref=* | --exec-pre=* | --exec-pr=* | --exec-p=* | --exec-=* \
  | --exec=* | --exe=* | --ex=*)
    exec_prefix=$ac_optarg ;;

  -gas | --gas | --ga | --g)
    # Obsolete; use --with-gas.
    with_gas=yes ;;

  -help | --help | --hel | --he | -h)
    ac_init_help=long ;;
  -help=r* | --help=r* | --hel=r* | --he=r* | -hr*)
    ac_init_help=recursive ;;
  -help=s* | --help=s* | --hel=s* | --he=s* | -hs*)
    ac_init_help=short ;;

  -host | --host | --hos | --ho)
    ac_prev=host_alias ;;
  -host=* | --host=* | --hos=* | --ho=*)
    host_alias=$ac_optarg ;;

  -htmldir | --htmldir | --htmldi | --htmld | --html | --htm | --ht)
    ac_prev=htmldir ;;
  -htmldir=* | --htmldir=* | --htmldi=* | --htmld=* | --html=* | --htm=* \
  | --ht=*)
    htmldir=$ac_optarg ;;

  -includedir | --includedir | --includedi | --included | --include \
  | --includ | --inclu | --incl | --inc)
    ac_prev=includedir ;;
  -includedir=* | --includedir=* | --includedi=* | --included=* | --include=* \
  | --includ=* | --inclu=* | --incl=* | --inc=*)
    includedir=$ac_optarg ;;

  -infodir | --infodir | --infodi | --infod | --info | --inf)
    ac_prev=infodir ;;
  -infodir=* | --infodir=* | --infodi=* | --infod=* | --info=* | --inf=*)
    infodir=$ac_optarg ;;

  -libdir | --libdir | --libdi | --libd)
    ac_prev=libdir ;;
  -libdir=* | --libdir=* | --libdi=* | --libd=*)
    libdir=$ac_optarg ;;

  -libexecdir | --libexecdir | --libexecdi | --libexecd | --libexec \
  | --libexe | --libex | --libe)
    ac_prev=libexecdir ;;
  -libexecdir=* | --libexecdir=* | --libexecdi=* | --libexecd=* | --libexec=* \
  | --libexe=* | --libex=* | --libe=*)
    libexecdir=$ac_optarg ;;

  -localedir | --localedir | --localedi | --localed | --locale)
    ac_prev=localedir ;;
  -localedir=* | --localedir=* | --localedi=* | --localed=* | --locale=*)
    localedir=$ac_optarg ;;

  -localstatedir | --localstatedir | --localstatedi | --localstated \
  | --localstate | --localstat | --localsta | --localst | --locals)
    ac_prev=localstatedir ;;
  -localstatedir=* | --localstatedir=* | --localstatedi=* | --localstated=* \
  | --localstate=* | --localstat=* | --localsta=* | --localst=* | --locals=*)
    localstatedir=$ac_optarg ;;

  -mandir | --mandir | --mandi | --mand | --man | --ma | --m)
    ac_prev=mandir ;;
  -mandir=* | --mandir=* | --mandi=* | --mand=* | --man=* | --ma=* | --m=*)
    mandir=$ac_optarg ;;

  -nfp | --nfp | --nf)
    # Obsolete; use --without-fp.
    with_fp=no ;;

  -no-create | --no-create | --no-creat | --no-crea | --no-cre \
  | --no-cr | --no-c | -n)
    no_create=yes ;;

  -no-recursion | --no-recursion | --no-recursio | --no-recursi \
  | --no-recurs | --no-recur | --no-recu | --no-rec | --no-re | --no-r)
    no_recursion=yes ;;

  -oldincludedir | --oldincludedir | --oldincludedi | --oldincluded \
  | --oldinclude | --oldinclud | --oldinclu | --oldincl | --oldinc \
  | --oldin | --oldi | --old | --ol | --o)
    ac_prev=oldincludedir ;;
  -oldincludedir=* | --oldincludedir=* | --oldincludedi=* | --oldincluded=* \
  | --oldinclude=* | --oldinclud=* | --oldinclu=* | --oldincl=* | --oldinc=* \
  | --oldin=* | --oldi=* | --old=* | --ol=* | --o=*)
    oldincludedir=$ac_optarg ;;

  -prefix | --prefix | --prefi | --pref | --pre | --pr | --p)
    ac_prev=prefix ;;
  -prefix=* | --prefix=* | --prefi=* | --pref=* | --pre=* | --pr=* | --p=*)
    prefix=$ac_optarg ;;

  -program-prefix | --program-prefix | --program-prefi | --program-pref \
  | --program-pre | --program-pr | --program-p)
    ac_prev=program_prefix ;;
  -program-prefix=* | --program-prefix=* | --program-prefi=* \
  | --program-pref=* | --program-pre=* | --program-pr=* | --program-p=*)
    program_prefix=$ac_optarg ;;

  -program-suffix | --program-suffix | --program-suffi | --program-suff \
  | --program-suf | --program-su | --program-s)
    ac_prev=program_suffix ;;
  -program-suffix=* | --program-suffix=* | --program-suffi=* \
  | --program-suff=* | --program-suf=* | --program-su=* | --program-s=*)
    program_suffix=$ac_optarg ;;

  -program-transform-name | --program-transform-name \
  | --program-transform-nam | --program-transform-na \
  | --program-transform-n | --program-transform- \
  | --program-transform | --program-transfor \
  | --program-transfo | --program-transf \
  | --program-trans | --program-tran \
  | --progr-tra | --program-tr | --program-t)
    ac_prev=program_transform_name ;;
  -program-transform-name=* | --program-transform-name=* \
  | --program-transform-nam=* | --program-transform-na=* \
  | --program-transform-n=* | --program-transform-=* \
  | --program-transform=* | --program-transfor=* \
  | --program-transfo=* | --program-transf=* \
  | --program-trans=* | --program-tran=* \
  | --progr-tra=* | --program-tr=* | --program-t=*)
    program_transform_name=$ac_optarg ;;

  -pdfdir | --pdfdir | --pdfdi | --pdfd | --pdf | --pd)
    ac_prev=pdfdir ;;
  -pdfdir=* | --pdfdir=* | --pdfdi=* | --pdfd=* | --pdf=* | --pd=*)
    pdfdir=$ac_optarg ;;

  -psdir | --psdir | --psdi | --psd | --ps)
    ac_prev=psdir ;;
  -psdir=* | --psdir=* | --psdi=* | --psd=* | --ps=*)
    psdir=$ac_optarg ;;

  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil)
    silent=yes ;;

  -sbindir | --sbindir | --sbindi | --sbind | --sbin | --sbi | --sb)
    ac_prev=sbindir ;;
  -sbindir=* | --sbindir=* | --sbindi=* | --sbind=* | --sbin=* \
  | --sbi=* | --sb=*)
    sbindir=$ac_optarg ;;

  -sharedstatedir | --sharedstatedir | --sharedstatedi \
  | --sharedstated | --sharedstate | --sharedstat | --sharedsta \
  | --sharedst | --shareds | --shared | --share | --shar \
  | --sha | --sh)
    ac_prev=sharedstatedir ;;
  -sharedstatedir=* | --sharedstatedir=* | --sharedstatedi=* \
  | --sharedstated=* | --sharedstate=* | --sharedstat=* | --sharedsta=* \
  | --sharedst=* | --shareds=* | --shared=* | --share=* | --shar=* \
  | --sha=* | --sh=*)
    sharedstatedir=$ac_optarg ;;

  -site | --site | --sit)
    ac_prev=site ;;
  -site=* | --site=* | --sit=*)
    site=$ac_optarg ;;

  -srcdir | --srcdir | --srcdi | --srcd | --src | --sr)
    ac_prev=srcdir ;;
  -srcdir=* | --srcdir=* | --srcdi=* | --srcd=* | --src=* | --sr=*)
    srcdir=$ac_optarg ;;

  -sysconfdir | --sysconfdir | --sysconfdi | --sysconfd | --sysconf \
  | --syscon | --sysco | --sysc | --sys | --sy)
    ac_prev=sysconfdir ;;
  -sysconfdir=* | --sysconfdir=* | --sysconfdi=* | --sysconfd=* | --sysconf=* \
  | --syscon=* | --sysco=* | --sysc=* | --sys=* | --sy=*)
    sysconfdir=$ac_optarg ;;

  -target | --target | --targe | --targ | --tar | --ta | --t)
    ac_prev=target_alias ;;
  -target=* | --target=* | --targe=* | --targ=* | --tar=* | --ta=* | --t=*)
    target_alias=$ac_optarg ;;

  -v | -verbose | --verbose | --verbos | --verbo | --verb)
    verbose=yes ;;

  -version | --version | --versio | --versi | --vers | -V)
    ac_init_version=: ;;

  -with-* | --with-*)
    ac_useropt=`expr "x$ac_option" : 'x-*with-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--with-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=\$ac_optarg ;;

  -without-* | --without-*)
    ac_useropt=`expr "x$ac_option" : 'x-*without-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--without-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=no ;;

  --x)
    # Obsolete; use --with-x.
    with_x=yes ;;

  -x-includes | --x-includes | --x-include | --x-includ | --x-inclu \
  | --x-incl | --x-inc | --x-in | --x-i)
    ac_prev=x_includes ;;
  -x-includes=* | --x-includes=* | --x-include=* | --x-includ=* | --x-inclu=* \
  | --x-incl=* | --x-inc=* | --x-in=* | --x-i=*)
    x_includes=$ac_optarg ;;

  -x-libraries | --x-libraries | --x-librarie | --x-librari \
  | --x-librar | --x-libra | --x-libr | --x-lib | --x-li | --x-l)
    ac_prev=x_libraries ;;
  -x-libraries=* | --x-libraries=* | --x-librarie=* | --x-librari=* \
  | --x-librar=* | --x-libra=* | --x-libr=* | --x-lib=* | --x-li=* | --x-l=*)
    x_libraries=$ac_optarg ;;

  -*) as_fn_error $? "unrecognized option: \`$ac_option'
Try \`$0 --help' for more information"
    ;;

  *=*)
    ac_envvar=`expr "x$ac_option" : 'x\([^=]*\)='`
    # Reject names that are not valid shell variable names.
    case $ac_envvar in #(
      '' | [0-9]* | *[!_$as_cr_alnum]* )
      as_fn_error $? "invalid variable name: \`$ac_envvar'" ;;
    esac
    eval $ac_envvar=\$ac_optarg
    export $ac_envvar ;;

  *)
    # FIXME: should be removed in autoconf 3.0.
    $as_echo "$as_me: WARNING: you should use --build, --host, --target" >&2
    expr "x$ac_option" : ".*[^-._$as_cr_alnum]" >/dev/null &&
      $as_echo "$as_me: WARNING: invalid host type: $ac_option" >&2
    : ${build_alias=$ac_option} ${host_alias=$ac_option} ${target_alias=$ac_option}
    ;;

  esac
done

if test -n "$ac_prev"; then
  ac_option=--`echo $ac_prev | sed 's/_/-/g'`
  as_fn_error $? "missing argument to $ac_option"
fi

if test -n "$ac_unrecognized_opts"; then
  case $enable_option_checking in
    no) ;;
    fatal) as_fn_error $? "unrecognized options: $ac_unrecognized_opts" ;;
    *)     $as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2 ;;
  esac
fi

# Check all directory arguments for consistency.
for ac_var in	exec_prefix prefix bindir sbindir libexecdir datarootdir \
		datadir sysconfdir sharedstatedir localstatedir includedir \
		oldincludedir docdir infodir htmldir dvidir pdfdir psdir \
		libdir localedir mandir
do
  eval ac_val=\$$ac_var
  # Remove trailing slashes.
  case $ac_val in
    */ )
      ac_val=`expr "X$ac_val" : 'X\(.*[^/]\)' \| "X$ac_val" : 'X\(.*\)'`
      eval $ac_var=\$ac_val;;
  esac
  # Be sure to have absolute directory names.
  case $ac_val in
    [\\/$]* | ?:[\\/]* )  continue;;
    NONE | '' ) case $ac_var in *prefix ) continue;; esac;;
  esac
  as_fn_error $? "expected an absolute directory name for --$ac_var: $ac_val"
done

# There might be people who depend on the old broken behavior: `$host'
# used to hold the argument of --host etc.
# FIXME: To remove some day.
build=$build_alias
host=$host_alias
target=$target_alias

# FIXME: To remove some day.
if test "x$host_alias" != x; then
  if test "x$build_alias" = x; then
    cross_compiling=maybe
    $as_echo "$as_me: WARNING: if you wanted to set the --build type, don't use --host.
    If a cross compiler is detected then cross compile mode will be used" >&2
  elif test "x$build_alias" != "x$host_alias"; then
    cross_compiling=yes
  fi
fi

ac_tool_prefix=
test -n "$host_alias" && ac_tool_prefix=$host_alias-

test "$silent" = yes && exec 6>/dev/null


ac_pwd=`pwd` && test -n "$ac_pwd" &&
ac_ls_di=`ls -di .` &&
ac_pwd_ls_di=`cd "$ac_pwd" && ls -di .` ||
  as_fn_error $? "working directory cannot be determined"
test "X$ac_ls_di" = "X$ac_pwd_ls_di" ||
  as_fn_error $? "pwd does not report name of working directory"


# Find the source files, if location was not specified.
if test -z "$srcdir"; then
  ac_srcdir_defaulted=yes
  # Try the directory containing this script, then the parent directory.
  ac_confdir=`$as_dirname -- "$as_myself" ||
$as_expr X"$as_myself" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_myself" : 'X\(//\)[^/]' \| \
	 X"$as_myself" : 'X\(//\)$' \| \
	 X"$as_myself" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_myself" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  srcdir=$ac_confdir
  if test ! -r "$srcdir/$ac_unique_file"; then
    srcdir=..
  fi
else
  ac_srcdir_defaulted=no
fi
if test ! -r "$srcdir/$ac_unique_file"; then
  test "$ac_srcdir_defaulted" = yes && srcdir="$ac_confdir or .."
  as_fn_error $? "cannot find sources ($ac_unique_file) in $srcdir"
fi
ac_msg="sources are in $srcdir, but \`cd $srcdir' does not work"
ac_abs_confdir=`(
	cd "$srcdir" && test -r "./$ac_unique_file" || as_fn_error $? "$ac_msg"
	pwd)`
# When building in place, set srcdir=.
if test "$ac_abs_confdir" = "$ac_pwd"; then
  srcdir=.
fi
# Remove unnecessary trailing slashes from srcdir.
# Double slashes in file names in object file debugging info
# mess up M-x gdb in Emacs.
case $srcdir in
*/) srcdir=`expr "X$srcdir" : 'X\(.*[^/]\)' \| "X$srcdir" : 'X\(.*\)'`;;
esac
for ac_var in $ac_precious_vars; do
  eval ac_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_env_${ac_var}_value=\$${ac_var}
  eval ac_cv_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_cv_env_${ac_var}_value=\$${ac_var}
done

#
# Report the --help message.
#
if test "$ac_init_help" = "long"; then
  # Omit some internal or obsolete options to make the list less imposing.
  # This message is too long to be a string in the A/UX 3.1 sh.
  cat <<_ACEOF
\`configure' configures hott 1.0 to adapt to many kinds of systems.

Usage: $0 [OPTION]... [VAR=VALUE]...

To assign environment variables (e.g., CC, CFLAGS...), specify them as
VAR=VALUE.  See below for descriptions of some of the useful variables.

Defaults for the options are specified in brackets.

Configuration:
  -h, --help              display this help and exit
      --help=short        display options specific to this package
      --help=recursive    display the short help of all the included packages
  -V, --version           display version information and exit
  -q, --quiet, --silent   do not print \`checking ...' messages
      --cache-file=FILE   cache test results in FILE [disabled]
  -C, --config-cache      alias for \`--cache-file=config.cache'
  -n, --no-create         do not create output files
      --srcdir=DIR        find the sources in DIR [configure dir or \`..']

Installation directories:
  --prefix=PREFIX         install architecture-independent files in PREFIX
                          @<:@@S|@ac_default_prefix@:>@
  --exec-prefix=EPREFIX   install architecture-dependent files in EPREFIX
                          @<:@PREFIX@:>@

By default, \`make install' will install all the files in
\`$ac_default_prefix/bin', \`$ac_default_prefix/lib' etc.  You can specify
an installation prefix other than \`$ac_default_prefix' using \`--prefix',
for instance \`--prefix=\$HOME'.

For better control, use the options below.

Fine tuning of the installation directories:
  --bindir=DIR            user executables [EPREFIX/bin]
  --sbindir=DIR           system admin executables [EPREFIX/sbin]
  --libexecdir=DIR        program executables [EPREFIX/libexec]
  --sysconfdir=DIR        read-only single-machine data [PREFIX/etc]
  --sharedstatedir=DIR    modifiable architecture-independent data [PREFIX/com]
  --localstatedir=DIR     modifiable single-machine data [PREFIX/var]
  --libdir=DIR            object code libraries [EPREFIX/lib]
  --includedir=DIR        C header files [PREFIX/include]
  --oldincludedir=DIR     C header files for non-gcc [/usr/include]
  --datarootdir=DIR       read-only arch.-independent data root [PREFIX/share]
  --datadir=DIR           read-only architecture-independent data [DATAROOTDIR]
  --infodir=DIR           info documentation [DATAROOTDIR/info]
  --localedir=DIR         locale-dependent data [DATAROOTDIR/locale]
  --mandir=DIR            man documentation [DATAROOTDIR/man]
  --docdir=DIR            documentation root @<:@DATAROOTDIR/doc/hott@:>@
  --htmldir=DIR           html documentation [DOCDIR]
  --dvidir=DIR            dvi documentation [DOCDIR]
  --pdfdir=DIR            pdf documentation [DOCDIR]
  --psdir=DIR             ps documentation [DOCDIR]
_ACEOF

  cat <<\_ACEOF

Program names:
  --program-prefix=PREFIX            prepend PREFIX to installed program names
  --program-suffix=SUFFIX            append SUFFIX to installed program names
  --program-transform-name=PROGRAM   run sed PROGRAM on installed program names
_ACEOF
fi

if test -n "$ac_init_help"; then
  case $ac_init_help in
     short | recursive ) echo "Configuration of hott 1.0:";;
   esac
  cat <<\_ACEOF

Optional Features:
  --disable-option-checking  ignore unrecognized --enable/--with options
  --disable-FEATURE       do not include FEATURE (same as --enable-FEATURE=no)
  --enable-FEATURE[=ARG]  include FEATURE [ARG=yes]
  --disable-maintainer-mode  disable make rules and dependencies not useful
			  (and sometimes confusing) to the casual installer

Optional Packages:
  --with-PACKAGE[=ARG]    use PACKAGE [ARG=yes]
  --without-PACKAGE       do not use PACKAGE (same as --with-PACKAGE=no)
  --without-coqide        disable support for coqide

Some influential environment variables:
  COQBIN      the directory that contains the Coq executables
  COQTOP      the absolute path of the coqtop executable
  COQC        the absolute path of the coqc executable
  COQIDE      the absolute path of the coqide executable
  COQDEP      the absolute path of the coqdep executable
  COQDOC      the absolute path of the coqdoc executable
  COQMAKEFILE the absolute path of the coq_makefile executable
  TIME        the absolute path of a 'time' command

Use these variables to override the choices made by `configure' or to help
it to find libraries and programs with nonstandard names/locations.

Report bugs to the package provider.
_ACEOF
ac_status=$?
fi

if test "$ac_init_help" = "recursive"; then
  # If there are subdirs, report their specific --help.
  for ac_dir in : $ac_subdirs_all; do test "x$ac_dir" = x: && continue
    test -d "$ac_dir" ||
      { cd "$srcdir" && ac_pwd=`pwd` && srcdir=. && test -d "$ac_dir"; } ||
      continue
    ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix

    cd "$ac_dir" || { ac_status=$?; continue; }
    # Check for guested configure.
    if test -f "$ac_srcdir/configure.gnu"; then
      echo &&
      $SHELL "$ac_srcdir/configure.gnu" --help=recursive
    elif test -f "$ac_srcdir/configure"; then
      echo &&
      $SHELL "$ac_srcdir/configure" --help=recursive
    else
      $as_echo "$as_me: WARNING: no configuration information is in $ac_dir" >&2
    fi || ac_status=$?
    cd "$ac_pwd" || { ac_status=$?; break; }
  done
fi

test -n "$ac_init_help" && exit $ac_status
if $ac_init_version; then
  cat <<\_ACEOF
hott configure 1.0
generated by GNU Autoconf 2.67

Copyright (C) 2010 Free Software Foundation, Inc.
This configure script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it.
_ACEOF
  exit
fi

## ------------------------ ##
## Autoconf initialization. ##
## ------------------------ ##
cat >config.log <<_ACEOF
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  $ $0 $@

_ACEOF
exec 5>>config.log
{
cat <<_ASUNAME
## --------- ##
## Platform. ##
## --------- ##

hostname = `(hostname || uname -n) 2>/dev/null | sed 1q`
uname -m = `(uname -m) 2>/dev/null || echo unknown`
uname -r = `(uname -r) 2>/dev/null || echo unknown`
uname -s = `(uname -s) 2>/dev/null || echo unknown`
uname -v = `(uname -v) 2>/dev/null || echo unknown`

/usr/bin/uname -p = `(/usr/bin/uname -p) 2>/dev/null || echo unknown`
/bin/uname -X     = `(/bin/uname -X) 2>/dev/null     || echo unknown`

/bin/arch              = `(/bin/arch) 2>/dev/null              || echo unknown`
/usr/bin/arch -k       = `(/usr/bin/arch -k) 2>/dev/null       || echo unknown`
/usr/convex/getsysinfo = `(/usr/convex/getsysinfo) 2>/dev/null || echo unknown`
/usr/bin/hostinfo      = `(/usr/bin/hostinfo) 2>/dev/null      || echo unknown`
/bin/machine           = `(/bin/machine) 2>/dev/null           || echo unknown`
/usr/bin/oslevel       = `(/usr/bin/oslevel) 2>/dev/null       || echo unknown`
/bin/universe          = `(/bin/universe) 2>/dev/null          || echo unknown`

_ASUNAME

as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    $as_echo "PATH: $as_dir"
  done
IFS=$as_save_IFS

} >&5

cat >&5 <<_ACEOF


## ----------- ##
## Core tests. ##
## ----------- ##

_ACEOF


# Keep a trace of the command line.
# Strip out --no-create and --no-recursion so they do not pile up.
# Strip out --silent because we don't want to record it for future runs.
# Also quote any args containing shell meta-characters.
# Make two passes to allow for proper duplicate-argument suppression.
ac_configure_args=
ac_configure_args0=
ac_configure_args1=
ac_must_keep_next=false
for ac_pass in 1 2
do
  for ac_arg
  do
    case $ac_arg in
    -no-create | --no-c* | -n | -no-recursion | --no-r*) continue ;;
    -q | -quiet | --quiet | --quie | --qui | --qu | --q \
    | -silent | --silent | --silen | --sile | --sil)
      continue ;;
    *\'*)
      ac_arg=`$as_echo "$ac_arg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    case $ac_pass in
    1) as_fn_append ac_configure_args0 " '$ac_arg'" ;;
    2)
      as_fn_append ac_configure_args1 " '$ac_arg'"
      if test $ac_must_keep_next = true; then
	ac_must_keep_next=false # Got value, back to normal.
      else
	case $ac_arg in
	  *=* | --config-cache | -C | -disable-* | --disable-* \
	  | -enable-* | --enable-* | -gas | --g* | -nfp | --nf* \
	  | -q | -quiet | --q* | -silent | --sil* | -v | -verb* \
	  | -with-* | --with-* | -without-* | --without-* | --x)
	    case "$ac_configure_args0 " in
	      "$ac_configure_args1"*" '$ac_arg' "* ) continue ;;
	    esac
	    ;;
	  -* ) ac_must_keep_next=true ;;
	esac
      fi
      as_fn_append ac_configure_args " '$ac_arg'"
      ;;
    esac
  done
done
{ ac_configure_args0=; unset ac_configure_args0;}
{ ac_configure_args1=; unset ac_configure_args1;}

# When interrupted or exit'd, cleanup temporary files, and complete
# config.log.  We remove comments because anyway the quotes in there
# would cause problems or look ugly.
# WARNING: Use '\'' to represent an apostrophe within the trap.
# WARNING: Do not start the trap code with a newline, due to a FreeBSD 4.0 bug.
trap 'exit_status=$?
  # Save into config.log some information that might help in debugging.
  {
    echo

    $as_echo "## ---------------- ##
## Cache variables. ##
## ---------------- ##"
    echo
    # The following way of writing the cache mishandles newlines in values,
(
  for ac_var in `(set) 2>&1 | sed -n '\''s/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'\''`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done
  (set) 2>&1 |
    case $as_nl`(ac_space='\'' '\''; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      sed -n \
	"s/'\''/'\''\\\\'\'''\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\''\\2'\''/p"
      ;; #(
    *)
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
)
    echo

    $as_echo "## ----------------- ##
## Output variables. ##
## ----------------- ##"
    echo
    for ac_var in $ac_subst_vars
    do
      eval ac_val=\$$ac_var
      case $ac_val in
      *\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
      esac
      $as_echo "$ac_var='\''$ac_val'\''"
    done | sort
    echo

    if test -n "$ac_subst_files"; then
      $as_echo "## ------------------- ##
## File substitutions. ##
## ------------------- ##"
      echo
      for ac_var in $ac_subst_files
      do
	eval ac_val=\$$ac_var
	case $ac_val in
	*\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
	esac
	$as_echo "$ac_var='\''$ac_val'\''"
      done | sort
      echo
    fi

    if test -s confdefs.h; then
      $as_echo "## ----------- ##
## confdefs.h. ##
## ----------- ##"
      echo
      cat confdefs.h
      echo
    fi
    test "$ac_signal" != 0 &&
      $as_echo "$as_me: caught signal $ac_signal"
    $as_echo "$as_me: exit $exit_status"
  } >&5
  rm -f core *.core core.conftest.* &&
    rm -f -r conftest* confdefs* conf$$* $ac_clean_files &&
    exit $exit_status
' 0
for ac_signal in 1 2 13 15; do
  trap 'ac_signal='$ac_signal'; as_fn_exit 1' $ac_signal
done
ac_signal=0

# confdefs.h avoids OS command line length limits that DEFS can exceed.
rm -f -r conftest* confdefs.h

$as_echo "/* confdefs.h */" > confdefs.h

# Predefined preprocessor variables.

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_NAME "$PACKAGE_NAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_TARNAME "$PACKAGE_TARNAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_VERSION "$PACKAGE_VERSION"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_STRING "$PACKAGE_STRING"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_BUGREPORT "$PACKAGE_BUGREPORT"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_URL "$PACKAGE_URL"
_ACEOF


# Let the site file select an alternate cache file if it wants to.
# Prefer an explicitly selected file to automatically selected ones.
ac_site_file1=NONE
ac_site_file2=NONE
if test -n "$CONFIG_SITE"; then
  # We do not want a PATH search for config.site.
  case $CONFIG_SITE in @%:@((
    -*)  ac_site_file1=./$CONFIG_SITE;;
    */*) ac_site_file1=$CONFIG_SITE;;
    *)   ac_site_file1=./$CONFIG_SITE;;
  esac
elif test "x$prefix" != xNONE; then
  ac_site_file1=$prefix/share/config.site
  ac_site_file2=$prefix/etc/config.site
else
  ac_site_file1=$ac_default_prefix/share/config.site
  ac_site_file2=$ac_default_prefix/etc/config.site
fi
for ac_site_file in "$ac_site_file1" "$ac_site_file2"
do
  test "x$ac_site_file" = xNONE && continue
  if test /dev/null != "$ac_site_file" && test -r "$ac_site_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading site script $ac_site_file" >&5
$as_echo "$as_me: loading site script $ac_site_file" >&6;}
    sed 's/^/| /' "$ac_site_file" >&5
    . "$ac_site_file" \
      || { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "failed to load site script $ac_site_file
See \`config.log' for more details" "$LINENO" 5 ; }
  fi
done

if test -r "$cache_file"; then
  # Some versions of bash will fail to source /dev/null (special files
  # actually), so we avoid doing that.  DJGPP emulates it as a regular file.
  if test /dev/null != "$cache_file" && test -f "$cache_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading cache $cache_file" >&5
$as_echo "$as_me: loading cache $cache_file" >&6;}
    case $cache_file in
      [\\/]* | ?:[\\/]* ) . "$cache_file";;
      *)                      . "./$cache_file";;
    esac
  fi
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: creating cache $cache_file" >&5
$as_echo "$as_me: creating cache $cache_file" >&6;}
  >$cache_file
fi

# Check that the precious variables saved in the cache have kept the same
# value.
ac_cache_corrupted=false
for ac_var in $ac_precious_vars; do
  eval ac_old_set=\$ac_cv_env_${ac_var}_set
  eval ac_new_set=\$ac_env_${ac_var}_set
  eval ac_old_val=\$ac_cv_env_${ac_var}_value
  eval ac_new_val=\$ac_env_${ac_var}_value
  case $ac_old_set,$ac_new_set in
    set,)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,set)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was not set in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was not set in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,);;
    *)
      if test "x$ac_old_val" != "x$ac_new_val"; then
	# differences in whitespace do not lead to failure.
	ac_old_val_w=`echo x $ac_old_val`
	ac_new_val_w=`echo x $ac_new_val`
	if test "$ac_old_val_w" != "$ac_new_val_w"; then
	  { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' has changed since the previous run:" >&5
$as_echo "$as_me: error: \`$ac_var' has changed since the previous run:" >&2;}
	  ac_cache_corrupted=:
	else
	  { $as_echo "$as_me:${as_lineno-$LINENO}: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&5
$as_echo "$as_me: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&2;}
	  eval $ac_var=\$ac_old_val
	fi
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   former value:  \`$ac_old_val'" >&5
$as_echo "$as_me:   former value:  \`$ac_old_val'" >&2;}
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   current value: \`$ac_new_val'" >&5
$as_echo "$as_me:   current value: \`$ac_new_val'" >&2;}
      fi;;
  esac
  # Pass precious variables to config.status.
  if test "$ac_new_set" = set; then
    case $ac_new_val in
    *\'*) ac_arg=$ac_var=`$as_echo "$ac_new_val" | sed "s/'/'\\\\\\\\''/g"` ;;
    *) ac_arg=$ac_var=$ac_new_val ;;
    esac
    case " $ac_configure_args " in
      *" '$ac_arg' "*) ;; # Avoid dups.  Use of quotes ensures accuracy.
      *) as_fn_append ac_configure_args " '$ac_arg'" ;;
    esac
  fi
done
if $ac_cache_corrupted; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: changes in the environment can compromise the build" >&5
$as_echo "$as_me: error: changes in the environment can compromise the build" >&2;}
  as_fn_error $? "run \`make distclean' and/or \`rm $cache_file' and start over" "$LINENO" 5 
fi
## -------------------- ##
## Main body of script. ##
## -------------------- ##

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu




ac_aux_dir=
for ac_dir in etc "$srcdir"/etc; do
  if test -f "$ac_dir/install-sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install-sh -c"
    break
  elif test -f "$ac_dir/install.sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install.sh -c"
    break
  elif test -f "$ac_dir/shtool"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/shtool install -c"
    break
  fi
done
if test -z "$ac_aux_dir"; then
  as_fn_error $? "cannot find install-sh, install.sh, or shtool in etc \"$srcdir\"/etc" "$LINENO" 5 
fi

# These three variables are undocumented and unsupported,
# and are intended to be withdrawn in a future Autoconf release.
# They can cause serious problems if a builder's source tree is in a directory
# whose full name contains unusual characters.
ac_config_guess="$SHELL $ac_aux_dir/config.guess"  # Please don't use this var.
ac_config_sub="$SHELL $ac_aux_dir/config.sub"  # Please don't use this var.
ac_configure="$SHELL $ac_aux_dir/configure"  # Please don't use this var.



# Autoregenerate Makefile if needed

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether to disable maintainer-specific portions of Makefiles" >&5
$as_echo_n "checking whether to disable maintainer-specific portions of Makefiles... " >&6; }
    @%:@ Check whether --enable-maintainer-mode was given.
if test "${enable_maintainer_mode+set}" = set; then :
  enableval=$enable_maintainer_mode; USE_MAINTAINER_MODE=$enableval
else
  USE_MAINTAINER_MODE=yes
fi

  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $USE_MAINTAINER_MODE" >&5
$as_echo "$USE_MAINTAINER_MODE" >&6; }
   if test $USE_MAINTAINER_MODE = yes; then
  MAINTAINER_MODE_TRUE=
  MAINTAINER_MODE_FALSE='#'
else
  MAINTAINER_MODE_TRUE='#'
  MAINTAINER_MODE_FALSE=
fi

  MAINT=$MAINTAINER_MODE_TRUE
  

am__api_version='1.11'

# Find a good install program.  We prefer a C program (faster),
# so one script is as good as another.  But avoid the broken or
# incompatible versions:
# SysV /etc/install, /usr/sbin/install
# SunOS /usr/etc/install
# IRIX /sbin/install
# AIX /bin/install
# AmigaOS /C/install, which installs bootblocks on floppy discs
# AIX 4 /usr/bin/installbsd, which doesn't work without a -g flag
# AFS /usr/afsws/bin/install, which mishandles nonexistent args
# SVR4 /usr/ucb/install, which tries to use the nonexistent group "staff"
# OS/2's system install, which has a completely different semantic
# ./install, which can be erroneously created by make from ./install.sh.
# Reject install programs that cannot install multiple files.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a BSD-compatible install" >&5
$as_echo_n "checking for a BSD-compatible install... " >&6; }
if test -z "$INSTALL"; then
if test "${ac_cv_path_install+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    # Account for people who put trailing slashes in PATH elements.
case $as_dir/ in @%:@((
  ./ | .// | /[cC]/* | \
  /etc/* | /usr/sbin/* | /usr/etc/* | /sbin/* | /usr/afsws/bin/* | \
  ?:[\\/]os2[\\/]install[\\/]* | ?:[\\/]OS2[\\/]INSTALL[\\/]* | \
  /usr/ucb/* ) ;;
  *)
    # OSF1 and SCO ODT 3.0 have their own names for install.
    # Don't use installbsd from OSF since it installs stuff as root
    # by default.
    for ac_prog in ginstall scoinst install; do
      for ac_exec_ext in '' $ac_executable_extensions; do
	if { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; }; then
	  if test $ac_prog = install &&
	    grep dspmsg "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # AIX install.  It has an incompatible calling convention.
	    :
	  elif test $ac_prog = install &&
	    grep pwplus "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # program-specific install script used by HP pwplus--don't use.
	    :
	  else
	    rm -rf conftest.one conftest.two conftest.dir
	    echo one > conftest.one
	    echo two > conftest.two
	    mkdir conftest.dir
	    if "$as_dir/$ac_prog$ac_exec_ext" -c conftest.one conftest.two "`pwd`/conftest.dir" &&
	      test -s conftest.one && test -s conftest.two &&
	      test -s conftest.dir/conftest.one &&
	      test -s conftest.dir/conftest.two
	    then
	      ac_cv_path_install="$as_dir/$ac_prog$ac_exec_ext -c"
	      break 3
	    fi
	  fi
	fi
      done
    done
    ;;
esac

  done
IFS=$as_save_IFS

rm -rf conftest.one conftest.two conftest.dir

fi
  if test "${ac_cv_path_install+set}" = set; then
    INSTALL=$ac_cv_path_install
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for INSTALL within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    INSTALL=$ac_install_sh
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $INSTALL" >&5
$as_echo "$INSTALL" >&6; }

# Use test -z because SunOS4 sh mishandles braces in ${var-val}.
# It thinks the first close brace ends the variable substitution.
test -z "$INSTALL_PROGRAM" && INSTALL_PROGRAM='${INSTALL}'

test -z "$INSTALL_SCRIPT" && INSTALL_SCRIPT='${INSTALL}'

test -z "$INSTALL_DATA" && INSTALL_DATA='${INSTALL} -m 644'

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether build environment is sane" >&5
$as_echo_n "checking whether build environment is sane... " >&6; }
# Just in case
sleep 1
echo timestamp > conftest.file
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[\\\"\#\$\&\'\`$am_lf]*)
    as_fn_error $? "unsafe absolute working directory name" "$LINENO" 5 ;;
esac
case $srcdir in
  *[\\\"\#\$\&\'\`$am_lf\ \	]*)
    as_fn_error $? "unsafe srcdir value: \`$srcdir'" "$LINENO" 5 ;;
esac

# Do `set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
   if test "$*" = "X"; then
      # -L didn't work.
      set X `ls -t "$srcdir/configure" conftest.file`
   fi
   rm -f conftest.file
   if test "$*" != "X $srcdir/configure conftest.file" \
      && test "$*" != "X conftest.file $srcdir/configure"; then

      # If neither matched, then we have a broken ls.  This can happen
      # if, for instance, CONFIG_SHELL is bash and it inherits a
      # broken ls alias from the environment.  This has actually
      # happened.  Such a system could not be considered "sane".
      as_fn_error $? "ls -t appears to fail.  Make sure there is not a broken
alias in your environment" "$LINENO" 5 
   fi

   test "$2" = conftest.file
   )
then
   # Ok.
   :
else
   as_fn_error $? "newly created file is older than distributed files!
Check your system clock" "$LINENO" 5 
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
test "$program_prefix" != NONE &&
  program_transform_name="s&^&$program_prefix&;$program_transform_name"
# Use a double $ so make ignores it.
test "$program_suffix" != NONE &&
  program_transform_name="s&\$&$program_suffix&;$program_transform_name"
# Double any \ or $.
# By default was `s,x,x', remove it if useless.
ac_script='s/[\\$]/&&/g;s/;s,x,x,$//'
program_transform_name=`$as_echo "$program_transform_name" | sed "$ac_script"`

# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`

if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --run true"; then
  am_missing_run="$MISSING --run "
else
  am_missing_run=
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: \`missing' script is too old or missing" >&5
$as_echo "$as_me: WARNING: \`missing' script is too old or missing" >&2;}
fi

if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi

# Installed binaries are usually stripped using `strip' when the user
# run `make install-strip'.  However `strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the `STRIP' environment variable to overrule this program.
if test "$cross_compiling" != no; then
  if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}strip", so it can be a program name with args.
set dummy ${ac_tool_prefix}strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$STRIP"; then
  ac_cv_prog_STRIP="$STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_STRIP="${ac_tool_prefix}strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
STRIP=$ac_cv_prog_STRIP
if test -n "$STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $STRIP" >&5
$as_echo "$STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_STRIP"; then
  ac_ct_STRIP=$STRIP
  # Extract the first word of "strip", so it can be a program name with args.
set dummy strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ac_ct_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_STRIP"; then
  ac_cv_prog_ac_ct_STRIP="$ac_ct_STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ac_ct_STRIP="strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_STRIP=$ac_cv_prog_ac_ct_STRIP
if test -n "$ac_ct_STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_STRIP" >&5
$as_echo "$ac_ct_STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_STRIP" = x; then
    STRIP=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    STRIP=$ac_ct_STRIP
  fi
else
  STRIP="$ac_cv_prog_STRIP"
fi

fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a thread-safe mkdir -p" >&5
$as_echo_n "checking for a thread-safe mkdir -p... " >&6; }
if test -z "$MKDIR_P"; then
  if test "${ac_cv_path_mkdir+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/opt/sfw/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in mkdir gmkdir; do
	 for ac_exec_ext in '' $ac_executable_extensions; do
	   { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; } || continue
	   case `"$as_dir/$ac_prog$ac_exec_ext" --version 2>&1` in #(
	     'mkdir (GNU coreutils) '* | \
	     'mkdir (coreutils) '* | \
	     'mkdir (fileutils) '4.1*)
	       ac_cv_path_mkdir=$as_dir/$ac_prog$ac_exec_ext
	       break 3;;
	   esac
	 done
       done
  done
IFS=$as_save_IFS

fi

  test -d ./--version && rmdir ./--version
  if test "${ac_cv_path_mkdir+set}" = set; then
    MKDIR_P="$ac_cv_path_mkdir -p"
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for MKDIR_P within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    MKDIR_P="$ac_install_sh -d"
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $MKDIR_P" >&5
$as_echo "$MKDIR_P" >&6; }

mkdir_p="$MKDIR_P"
case $mkdir_p in
  [\\/$]* | ?:[\\/]*) ;;
  */*) mkdir_p="\$(top_builddir)/$mkdir_p" ;;
esac

for ac_prog in gawk mawk nawk awk
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_AWK+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$AWK"; then
  ac_cv_prog_AWK="$AWK" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_AWK="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
AWK=$ac_cv_prog_AWK
if test -n "$AWK"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $AWK" >&5
$as_echo "$AWK" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$AWK" && break
done

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi

rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null

if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  am__isrc=' -I$(srcdir)'
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    as_fn_error $? "source directory already configured; run \"make distclean\" there first" "$LINENO" 5 
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi


# Define the identity of the package.
 PACKAGE='hott'
 VERSION='1.0'


cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE "$PACKAGE"
_ACEOF

 
cat >>confdefs.h <<_ACEOF
@%:@define VERSION "$VERSION"
_ACEOF

# Some tools Automake needs.

ACLOCAL=${ACLOCAL-"${am_missing_run}aclocal-${am__api_version}"}


AUTOCONF=${AUTOCONF-"${am_missing_run}autoconf"}


AUTOMAKE=${AUTOMAKE-"${am_missing_run}automake-${am__api_version}"}


AUTOHEADER=${AUTOHEADER-"${am_missing_run}autoheader"}


MAKEINFO=${MAKEINFO-"${am_missing_run}makeinfo"}

# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
# Always define AMTAR for backward compatibility.

AMTAR=${AMTAR-"${am_missing_run}tar"}

am__tar='${AMTAR} chof - "$$tardir"'; am__untar='${AMTAR} xf -'






# Check for programs

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ln -s works" >&5
$as_echo_n "checking whether ln -s works... " >&6; }
LN_S=$as_ln_s
if test "$LN_S" = "ln -s"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no, using $LN_S" >&5
$as_echo "no, using $LN_S" >&6; }
fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi



# Check to see if COQBIN was set

# use 'test "x$foo" != "x"' rather than 'test -n "$foo"' as per
# http://www.gnu.org/software/automake/manual/autoconf.html#Limitations-of-Builtins;
# some shells get confused if $foo is a weird character like '!' or
# '-n'
if test "x$COQBIN" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will look for Coq executables only in $COQBIN" >&5
$as_echo "$as_me: Will look for Coq executables only in $COQBIN" >&6;}
       COQBIN_PATH="$COQBIN"
else
  COQBIN_PATH="$PATH"
fi

# Checking for coqtop

if test "x$COQTOP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqtop" >&5
$as_echo_n "checking for coqtop... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQTOP" >&5
$as_echo "(preset) $COQTOP" >&6; }
       
else
  # Extract the first word of "coqtop", so it can be a program name with args.
set dummy coqtop; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQTOP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQTOP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQTOP="$COQTOP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQTOP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQTOP" && ac_cv_path_COQTOP="no"
  ;;
esac
fi
COQTOP=$ac_cv_path_COQTOP
if test -n "$COQTOP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQTOP" >&5
$as_echo "$COQTOP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQTOP" = "xno"; then :
  as_fn_error $? "Could not find coqtop" "$LINENO" 5 
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqtop version" >&5
$as_echo_n "checking coqtop version... " >&6; }
       COQVERSION="`"$COQTOP" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQVERSION" >&5
$as_echo "$COQVERSION" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: checking Coq library path" >&5
$as_echo_n "checking Coq library path... " >&6; }
       COQLIB="`"$COQTOP" -where 2>/dev/null | tr -d '\r'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQLIB" >&5
$as_echo "$COQLIB" >&6; }
       
       

       indicesmatter="`"$COQTOP" -help 2>&1 | grep -c -- -indices-matter`"
       if test "$indicesmatter" = "0"; then :
  as_fn_error $? "You need a version of Coq which supports -indices-matter" "$LINENO" 5 
             
fi
      
fi

# Checking for bytecode version of coqtop
 if test -x "$COQTOP.byte"; then
  make_hoqtopbyte_TRUE=
  make_hoqtopbyte_FALSE='#'
else
  make_hoqtopbyte_TRUE='#'
  make_hoqtopbyte_FALSE=
fi


# Now set COQBIN if it has not been set yet. We need COQBIN because Makefiles
# produced by coq_makefile insist on running coqtop as $(COQBIN)coqtop.
if test "x$COQBIN" = "x"; then :
  COQBIN=`$as_dirname -- "$COQTOP" ||
$as_expr X"$COQTOP" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$COQTOP" : 'X\(//\)[^/]' \| \
	 X"$COQTOP" : 'X\(//\)$' \| \
	 X"$COQTOP" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$COQTOP" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: COQBIN is $COQBIN" >&5
$as_echo "$as_me: COQBIN is $COQBIN" >&6;}

# Checking for coqc

if test "x$COQC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqc" >&5
$as_echo_n "checking for coqc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQC" >&5
$as_echo "(preset) $COQC" >&6; }
       
else
  # Extract the first word of "coqc", so it can be a program name with args.
set dummy coqc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQC="$COQC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQC" && ac_cv_path_COQC="no"
  ;;
esac
fi
COQC=$ac_cv_path_COQC
if test -n "$COQC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQC" >&5
$as_echo "$COQC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQC" = "xno"; then :
  as_fn_error $? "Could not find coqc" "$LINENO" 5 
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqc version" >&5
$as_echo_n "checking coqc version... " >&6; }
       COQCVERSION=`"$COQC" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQCVERSION" >&5
$as_echo "$COQCVERSION" >&6; }
       
       if test "x$COQCVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQCVERSION" "$LINENO" 5 
fi
      
fi

# Checking for coqide, which can be optional
make_coqide="no"

@%:@ Check whether --with-coqide was given.
if test "${with_coqide+set}" = set; then :
  withval=$with_coqide; 
else
  make_coqide="yes"
fi


if test "x$make_coqide" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will not make hoqide" >&5
$as_echo "$as_me: Will not make hoqide" >&6;}
else
  
       if test "x$COQIDE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqide" >&5
$as_echo_n "checking for coqide... " >&6; }
              { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQIDE" >&5
$as_echo "(preset) $COQIDE" >&6; }
              
else
  # Extract the first word of "coqide", so it can be a program name with args.
set dummy coqide; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQIDE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQIDE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQIDE="$COQIDE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQIDE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQIDE" && ac_cv_path_COQIDE="no"
  ;;
esac
fi
COQIDE=$ac_cv_path_COQIDE
if test -n "$COQIDE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQIDE" >&5
$as_echo "$COQIDE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
       if test "x$COQIDE" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Could not find coqide, will not make hoqide" >&5
$as_echo "$as_me: Could not find coqide, will not make hoqide" >&6;}
              make_coqide="no"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: Trusting that coqide version is $COQVERSION" >&5
$as_echo "$as_me: Trusting that coqide version is $COQVERSION" >&6;}
              COQIDEVERSION="$COQVERSION"
              
              if test "x$COQIDEVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQIDEVERSION" "$LINENO" 5 
fi
             
fi
      
fi

 if test "$make_coqide" = "yes"; then
  make_hoqide_TRUE=
  make_hoqide_FALSE='#'
else
  make_hoqide_TRUE='#'
  make_hoqide_FALSE=
fi


# checking for coqdep

if test "x$COQDEP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdep" >&5
$as_echo_n "checking for coqdep... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDEP" >&5
$as_echo "(preset) $COQDEP" >&6; }
       
else
  # Extract the first word of "coqdep", so it can be a program name with args.
set dummy coqdep; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDEP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDEP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDEP="$COQDEP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDEP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDEP" && ac_cv_path_COQDEP="no"
  ;;
esac
fi
COQDEP=$ac_cv_path_COQDEP
if test -n "$COQDEP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDEP" >&5
$as_echo "$COQDEP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDEP" = "xno"; then :
  as_fn_error $? "Could not find coqdep" "$LINENO" 5 
fi


# checking for coqdoc

if test "x$COQDOC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdoc" >&5
$as_echo_n "checking for coqdoc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDOC" >&5
$as_echo "(preset) $COQDOC" >&6; }
       
else
  # Extract the first word of "coqdoc", so it can be a program name with args.
set dummy coqdoc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDOC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDOC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDOC="$COQDOC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDOC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDOC" && ac_cv_path_COQDOC="no"
  ;;
esac
fi
COQDOC=$ac_cv_path_COQDOC
if test -n "$COQDOC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDOC" >&5
$as_echo "$COQDOC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDOC" = "xno"; then :
  as_fn_error $? "Could not find coqdoc" "$LINENO" 5 
fi

# checking for coq_makefile

if test "x$COQMAKEFILE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coq_makefile" >&5
$as_echo_n "checking for coq_makefile... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQMAKEFILE" >&5
$as_echo "(preset) $COQMAKEFILE" >&6; }
       
else
  # Extract the first word of "coq_makefile", so it can be a program name with args.
set dummy coq_makefile; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQMAKEFILE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQMAKEFILE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQMAKEFILE="$COQMAKEFILE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQMAKEFILE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQMAKEFILE" && ac_cv_path_COQMAKEFILE="no"
  ;;
esac
fi
COQMAKEFILE=$ac_cv_path_COQMAKEFILE
if test -n "$COQMAKEFILE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQMAKEFILE" >&5
$as_echo "$COQMAKEFILE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQMAKEFILE" = "xno"; then :
  as_fn_error $? "Could not find coq_makefile" "$LINENO" 5 
fi


hottdir="$datarootdir/hott"


for ac_prog in etags
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ETAGS+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ETAGS"; then
  ac_cv_prog_ETAGS="$ETAGS" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ETAGS="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ETAGS=$ac_cv_prog_ETAGS
if test -n "$ETAGS"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ETAGS" >&5
$as_echo "$ETAGS" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ETAGS" && break
done
test -n "$ETAGS" || ETAGS=": skipping etags"



# Extract the first word of "time", so it can be a program name with args.
set dummy time; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_TIME+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $TIME in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_TIME="$TIME" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_TIME="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_TIME" && ac_cv_path_TIME="no"
  ;;
esac
fi
TIME=$ac_cv_path_TIME
if test -n "$TIME"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $TIME" >&5
$as_echo "$TIME" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


if test "x$TIME" = "xno"; then :
  STDTIME=""
else
  STDTIME="\"$TIME\" -f \"\$* (user: %U mem: %M ko)\""
fi


{ $as_echo "$as_me:${as_lineno-$LINENO}: Creating symbolic links into Coq standard library" >&5
$as_echo "$as_me: Creating symbolic links into Coq standard library" >&6;}
# We must have these links in the source directory, not in the build
# directory, because the replacement standard library lives in the source
# directory, and these links are required to make Coq accept it.
# First remove existing links.  If they are symlinks, use -f.  If they are
# physical directories, use -rf.  This ensures that we don't delete the
# contents of symlinked directories.
if test -h "$srcdir/coq/dev"; then :
  rm -f "$srcdir/coq/dev"
elif test -d "$srcdir/coq/dev"; then :
  rm -rf "$srcdir/coq/dev"
fi
if test -h "$srcdir/coq/kernel"; then :
  rm -f "$srcdir/coq/kernel"
elif test -d "$srcdir/coq/kernel"; then :
  rm -rf "$srcdir/coq/kernel"
fi
if test -h "$srcdir/coq/library"; then :
  rm -f "$srcdir/coq/library"
elif test -d "$srcdir/coq/library"; then :
  rm -rf "$srcdir/coq/library"
fi
if test -h "$srcdir/coq/plugins"; then :
  rm -f "$srcdir/coq/plugins"
elif test -d "$srcdir/coq/plugins"; then :
  rm -rf "$srcdir/coq/plugins"
fi
ln -s "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
# TODO(jgross): Should we use AC_CONFIG_LINKS?  But $COQLIB/dev
# doesn't exist in my installation, and that would make configure
# error...
#AC_CONFIG_LINKS([$srcdir/coq/plugins:$COQLIB/plugins
#                 $srcdir/coq/dev:$COQLIB/dev])
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether your coqtop supports directory symlinks to the stdlib" >&5
$as_echo_n "checking whether your coqtop supports directory symlinks to the stdlib... " >&6; }
coqtop_out="$("$COQTOP" -coqlib "$srcdir/coq" < /dev/null 2>&1 | grep -c 'Warning: Cannot open')"
if test "$coqtop_out" = 0; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: Falling back on making physical copies of the stdlib" >&5
$as_echo "$as_me: Falling back on making physical copies of the stdlib" >&6;}
       rm -f "$srcdir/coq/dev" "$srcdir/coq/kernel" "$srcdir/coq/library" "$srcdir/coq/plugins"
       cp -R "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
fi


ac_config_files="$ac_config_files Makefile"

ac_config_files="$ac_config_files hoq-config"


cat >confcache <<\_ACEOF
# This file is a shell script that caches the results of configure
# tests run on this system so they can be shared between configure
# scripts and configure runs, see configure's option --config-cache.
# It is not useful on other systems.  If it contains results you don't
# want to keep, you may remove or edit it.
#
# config.status only pays attention to the cache file if you give it
# the --recheck option to rerun configure.
#
# `ac_cv_env_foo' variables (set or unset) will be overridden when
# loading this file, other *unset* `ac_cv_foo' will be assigned the
# following values.

_ACEOF

# The following way of writing the cache mishandles newlines in values,
# but we know of no workaround that is simple, portable, and efficient.
# So, we kill variables containing newlines.
# Ultrix sh set writes to stderr and can't be redirected directly,
# and sets the high bit in the cache file unless we assign to the vars.
(
  for ac_var in `(set) 2>&1 | sed -n 's/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done

  (set) 2>&1 |
    case $as_nl`(ac_space=' '; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      # `set' does not quote correctly, so add quotes: double-quote
      # substitution turns \\\\ into \\, and sed turns \\ into \.
      sed -n \
	"s/'/'\\\\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\\2'/p"
      ;; #(
    *)
      # `set' quotes correctly as required by POSIX, so do not add quotes.
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
) |
  sed '
     /^ac_cv_env_/b end
     t clear
     :clear
     s/^\([^=]*\)=\(.*[{}].*\)$/test "${\1+set}" = set || &/
     t end
     s/^\([^=]*\)=\(.*\)$/\1=${\1=\2}/
     :end' >>confcache
if diff "$cache_file" confcache >/dev/null 2>&1; then :; else
  if test -w "$cache_file"; then
    test "x$cache_file" != "x/dev/null" &&
      { $as_echo "$as_me:${as_lineno-$LINENO}: updating cache $cache_file" >&5
$as_echo "$as_me: updating cache $cache_file" >&6;}
    cat confcache >$cache_file
  else
    { $as_echo "$as_me:${as_lineno-$LINENO}: not updating unwritable cache $cache_file" >&5
$as_echo "$as_me: not updating unwritable cache $cache_file" >&6;}
  fi
fi
rm -f confcache

test "x$prefix" = xNONE && prefix=$ac_default_prefix
# Let make expand exec_prefix.
test "x$exec_prefix" = xNONE && exec_prefix='${prefix}'

# Transform confdefs.h into DEFS.
# Protect against shell expansion while executing Makefile rules.
# Protect against Makefile macro expansion.
#
# If the first sed substitution is executed (which looks for macros that
# take arguments), then branch to the quote section.  Otherwise,
# look for a macro that doesn't take arguments.
ac_script='
:mline
/\\$/{
 N
 s,\\\n,,
 b mline
}
t clear
:clear
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 (][^	 (]*([^)]*)\)[	 ]*\(.*\)/-D\1=\2/g
t quote
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 ][^	 ]*\)[	 ]*\(.*\)/-D\1=\2/g
t quote
b any
:quote
s/[	 `~#$^&*(){}\\|;'\''"<>?]/\\&/g
s/\[/\\&/g
s/\]/\\&/g
s/\$/$$/g
H
:any
${
	g
	s/^\n//
	s/\n/ /g
	p
}
'
DEFS=`sed -n "$ac_script" confdefs.h`


ac_libobjs=
ac_ltlibobjs=
U=
for ac_i in : $LIB@&t@OBJS; do test "x$ac_i" = x: && continue
  # 1. Remove the extension, and $U if already installed.
  ac_script='s/\$U\././;s/\.o$//;s/\.obj$//'
  ac_i=`$as_echo "$ac_i" | sed "$ac_script"`
  # 2. Prepend LIBOBJDIR.  When used with automake>=1.10 LIBOBJDIR
  #    will be set to the directory where LIBOBJS objects are built.
  as_fn_append ac_libobjs " \${LIBOBJDIR}$ac_i\$U.$ac_objext"
  as_fn_append ac_ltlibobjs " \${LIBOBJDIR}$ac_i"'$U.lo'
done
LIB@&t@OBJS=$ac_libobjs

LTLIBOBJS=$ac_ltlibobjs


if test -z "${MAINTAINER_MODE_TRUE}" && test -z "${MAINTAINER_MODE_FALSE}"; then
  as_fn_error $? "conditional \"MAINTAINER_MODE\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi

if test -z "${make_hoqtopbyte_TRUE}" && test -z "${make_hoqtopbyte_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqtopbyte\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi
if test -z "${make_hoqide_TRUE}" && test -z "${make_hoqide_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqide\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi

: ${CONFIG_STATUS=./config.status}
ac_write_fail=0
ac_clean_files_save=$ac_clean_files
ac_clean_files="$ac_clean_files $CONFIG_STATUS"
{ $as_echo "$as_me:${as_lineno-$LINENO}: creating $CONFIG_STATUS" >&5
$as_echo "$as_me: creating $CONFIG_STATUS" >&6;}
as_write_fail=0
cat >$CONFIG_STATUS <<_ASEOF || as_write_fail=1
#! $SHELL
# Generated by $as_me.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=\${CONFIG_SHELL-$SHELL}
export SHELL
_ASEOF
cat >>$CONFIG_STATUS <<\_ASEOF || as_write_fail=1
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in @%:@(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in @%:@((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


@%:@ as_fn_error STATUS ERROR [LINENO LOG_FD]
@%:@ ----------------------------------------
@%:@ Output "`basename @S|@0`: error: ERROR" to stderr. If LINENO and LOG_FD are
@%:@ provided, also output the error to LOG_FD, referencing LINENO. Then exit the
@%:@ script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} @%:@ as_fn_error


@%:@ as_fn_set_status STATUS
@%:@ -----------------------
@%:@ Set @S|@? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} @%:@ as_fn_set_status

@%:@ as_fn_exit STATUS
@%:@ -----------------
@%:@ Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} @%:@ as_fn_exit

@%:@ as_fn_unset VAR
@%:@ ---------------
@%:@ Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
@%:@ as_fn_append VAR VALUE
@%:@ ----------------------
@%:@ Append the text in VALUE to the end of the definition contained in VAR. Take
@%:@ advantage of any shell optimizations that allow amortized linear growth over
@%:@ repeated appends, instead of the typical quadratic growth present in naive
@%:@ implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

@%:@ as_fn_arith ARG...
@%:@ ------------------
@%:@ Perform arithmetic evaluation on the ARGs, and store the result in the
@%:@ global @S|@as_val. Take advantage of shells that can avoid forks. The arguments
@%:@ must be portable across @S|@(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in @%:@(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


@%:@ as_fn_mkdir_p
@%:@ -------------
@%:@ Create "@S|@as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} @%:@ as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in @%:@(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in @%:@((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
_ASEOF
test $as_write_fail = 0 && chmod +x $CONFIG_STATUS || ac_write_fail=1

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

_ACEOF

case $ac_config_files in *"
"*) set x $ac_config_files; shift; ac_config_files=$*;;
esac



cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
# Files that config.status was made for.
config_files="$ac_config_files"

_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE] 
                   instantiate the configuration file FILE

Configuration files:
$config_files

Report bugs to the package provider."

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_cs_config="`$as_echo "$ac_configure_args" | sed 's/^ //; s/[\\""\`\$]/\\\\&/g'`"
ac_cs_version="\\
hott config.status 1.0
configured by $0, generated by GNU Autoconf 2.67,
  with options \\"\$ac_cs_config\\"

Copyright (C) 2010 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='$ac_pwd'
srcdir='$srcdir'
INSTALL='$INSTALL'
MKDIR_P='$MKDIR_P'
AWK='$AWK'
test -n "\$AWK" || AWK=awk
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h |  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
if \$ac_cs_recheck; then
  set X '$SHELL' '$0' $ac_configure_args \$ac_configure_extra_args --no-create --no-recursion
  shift
  \$as_echo "running CONFIG_SHELL=$SHELL \$*" >&6
  CONFIG_SHELL='$SHELL'
  export CONFIG_SHELL
  exec "\$@"
fi

_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../@%:@@%:@ /;s/...$/ @%:@@%:@/;p;x;p;x' <<_ASBOX
@%:@@%:@ Running $as_me. @%:@@%:@
_ASBOX
  $as_echo "$ac_log"
} >&5

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1

# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "hoq-config") CONFIG_FILES="$CONFIG_FILES hoq-config" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5 ;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp=
  trap 'exit_status=$?
  { test -z "$tmp" || test ! -d "$tmp" || rm -fr "$tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -n "$tmp" && test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5 

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$tmp/subs1.awk" &&
_ACEOF


{
  echo "cat >conf$$subs.awk <<_ACEOF" &&
  echo "$ac_subst_vars" | sed 's/.*/&!$&$ac_delim/' &&
  echo "_ACEOF"
} >conf$$subs.sh ||
  as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 
ac_delim_num=`echo "$ac_subst_vars" | grep -c '^'`
ac_delim='%!_!# '
for ac_last_try in false false false false false :; do
  . ./conf$$subs.sh ||
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 

  ac_delim_n=`sed -n "s/.*$ac_delim\$/X/p" conf$$subs.awk | grep -c X`
  if test $ac_delim_n = $ac_delim_num; then
    break
  elif $ac_last_try; then
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 
  else
    ac_delim="$ac_delim!$ac_delim _$ac_delim!! "
  fi
done
rm -f conf$$subs.sh

cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
cat >>"\$tmp/subs1.awk" <<\\_ACAWK &&
_ACEOF
sed -n '
h
s/^/S["/; s/!.*/"]=/
p
g
s/^[^!]*!//
:repl
t repl
s/'"$ac_delim"'$//
t delim
:nl
h
s/\(.\{148\}\)..*/\1/
t more1
s/["\\]/\\&/g; s/^/"/; s/$/\\n"\\/
p
n
b repl
:more1
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t nl
:delim
h
s/\(.\{148\}\)..*/\1/
t more2
s/["\\]/\\&/g; s/^/"/; s/$/"/
p
b
:more2
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t delim
' <conf$$subs.awk | sed '
/^[^""]/{
  N
  s/\n//
}
' >>$CONFIG_STATUS || ac_write_fail=1
rm -f conf$$subs.awk
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACAWK
cat >>"\$tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$tmp/subs1.awk" > "$tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5 
_ACEOF

# VPATH may cause trouble with some makes, so we remove sole $(srcdir),
# ${srcdir} and @srcdir@ entries from VPATH if srcdir is ".", strip leading and
# trailing colons and then remove the whole line if VPATH becomes empty
# (actually we leave an empty line to preserve line numbers).
if test "x$srcdir" = x.; then
  ac_vpsub='/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}'
fi

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
fi # test -n "$CONFIG_FILES"


eval set X "  :F $CONFIG_FILES      "
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5 ;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5 ;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5  ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
  ac_datarootdir_hack='
  s&@datadir@&$datadir&g
  s&@docdir@&$docdir&g
  s&@infodir@&$infodir&g
  s&@localedir@&$localedir&g
  s&@mandir@&$mandir&g
  s&\\\${datarootdir}&$datarootdir&g' ;;
esac
_ACEOF

# Neutralize VPATH when `$srcdir' = `.'.
# Shell code in configure.ac might set extrasub.
# FIXME: do we really want to maintain this feature?
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_sed_extra="$ac_vpsub
$extrasub
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$tmp/subs.awk" >$tmp/out \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5 

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' "$tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$tmp/stdin"
  case $ac_file in
  -) cat "$tmp/out" && rm -f "$tmp/out";;
  *) rm -f "$ac_file" && mv "$tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5 
 ;;
  
  
  
  esac

done # for ac_tag


as_fn_exit 0
_ACEOF
ac_clean_files=$ac_clean_files_save

test $ac_write_fail = 0 ||
  as_fn_error $? "write failure creating $CONFIG_STATUS" "$LINENO" 5 


# configure is writing to config.log, and then calls config.status.
# config.status does its own redirection, appending to config.log.
# Unfortunately, on DOS this fails, as config.log is still kept open
# by configure, so config.status won't be able to write to it; its
# output is simply discarded.  So we exec the FD to /dev/null,
# effectively closing config.log, so it can be properly (re)opened and
# appended to by config.status.  When coming back to configure, we
# need to make the FD available again.
if test "$no_create" != yes; then
  ac_cs_success=:
  ac_config_status_args=
  test "$silent" = yes &&
    ac_config_status_args="$ac_config_status_args --quiet"
  exec 5>/dev/null
  $SHELL $CONFIG_STATUS $ac_config_status_args || ac_cs_success=false
  exec 5>>config.log
  # Use ||, not &&, to avoid exiting from the if with $? = 1, which
  # would make configure fail if this is the last instruction.
  $ac_cs_success || as_fn_exit 1
fi
if test -n "$ac_unrecognized_opts" && test "$enable_option_checking" != no; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: unrecognized options: $ac_unrecognized_opts" >&5
$as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2;}
fi



==> anc/HoTT/autom4te.cache/output.1 <==
@%:@! /bin/sh
@%:@ Guess values for system-dependent variables and create Makefiles.
@%:@ Generated by GNU Autoconf 2.67 for hott 1.0.
@%:@ 
@%:@ 
@%:@ Copyright (C) 1992, 1993, 1994, 1995, 1996, 1998, 1999, 2000, 2001,
@%:@ 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010 Free Software
@%:@ Foundation, Inc.
@%:@ 
@%:@ 
@%:@ This configure script is free software; the Free Software Foundation
@%:@ gives unlimited permission to copy, distribute and modify it.
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in @%:@(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in @%:@((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

if test "x$CONFIG_SHELL" = x; then
  as_bourne_compatible="if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi
"
  as_required="as_fn_return () { (exit \$1); }
as_fn_success () { as_fn_return 0; }
as_fn_failure () { as_fn_return 1; }
as_fn_ret_success () { return 0; }
as_fn_ret_failure () { return 1; }

exitcode=0
as_fn_success || { exitcode=1; echo as_fn_success failed.; }
as_fn_failure && { exitcode=1; echo as_fn_failure succeeded.; }
as_fn_ret_success || { exitcode=1; echo as_fn_ret_success failed.; }
as_fn_ret_failure && { exitcode=1; echo as_fn_ret_failure succeeded.; }
if ( set x; as_fn_ret_success y && test x = \"\$1\" ); then :
  
else
  exitcode=1; echo positional parameters were not saved.
fi
test x\$exitcode = x0 || exit 1"
  as_suggested="  as_lineno_1=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_1a=\$LINENO
  as_lineno_2=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_2a=\$LINENO
  eval 'test \"x\$as_lineno_1'\$as_run'\" != \"x\$as_lineno_2'\$as_run'\" &&
  test \"x\`expr \$as_lineno_1'\$as_run' + 1\`\" = \"x\$as_lineno_2'\$as_run'\"' || exit 1"
  if (eval "$as_required") 2>/dev/null; then :
  as_have_required=yes
else
  as_have_required=no
fi
  if test x$as_have_required = xyes && (eval "$as_suggested") 2>/dev/null; then :
  
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
as_found=false
for as_dir in /bin$PATH_SEPARATOR/usr/bin$PATH_SEPARATOR$PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
  as_found=:
  case $as_dir in @%:@(
	 /*)
	   for as_base in sh bash ksh sh5; do
	     # Try only shells that exist, to save several forks.
	     as_shell=$as_dir/$as_base
	     if { test -f "$as_shell" || test -f "$as_shell.exe"; } &&
		    { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$as_shell"; } 2>/dev/null; then :
  CONFIG_SHELL=$as_shell as_have_required=yes
		   if { $as_echo "$as_bourne_compatible""$as_suggested" | as_run=a "$as_shell"; } 2>/dev/null; then :
  break 2
fi
fi
	   done;;
       esac
  as_found=false
done
$as_found || { if { test -f "$SHELL" || test -f "$SHELL.exe"; } &&
	      { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$SHELL"; } 2>/dev/null; then :
  CONFIG_SHELL=$SHELL as_have_required=yes
fi; }
IFS=$as_save_IFS


      if test "x$CONFIG_SHELL" != x; then :
  # We cannot yet assume a decent shell, so we have to provide a
	# neutralization value for shells without unset; and this also
	# works around shells that cannot unset nonexistent variables.
	BASH_ENV=/dev/null
	ENV=/dev/null
	(unset BASH_ENV) >/dev/null 2>&1 && unset BASH_ENV ENV
	export CONFIG_SHELL
	exec "$CONFIG_SHELL" "$as_myself" ${1+"$@"}
fi

    if test x$as_have_required = xno; then :
  $as_echo "$0: This script requires a shell more modern than all"
  $as_echo "$0: the shells that I found on your system."
  if test x${ZSH_VERSION+set} = xset ; then
    $as_echo "$0: In particular, zsh $ZSH_VERSION has bugs and should"
    $as_echo "$0: be upgraded to zsh 4.3.4 or later."
  else
    $as_echo "$0: Please tell bug-autoconf@gnu.org about your system,
$0: including any error possibly output before this
$0: message. Then install a modern shell, or manually run
$0: the script under such a shell if you do have one."
  fi
  exit 1
fi
fi
fi
SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
# Unset more variables known to interfere with behavior of common tools.
CLICOLOR_FORCE= GREP_OPTIONS=
unset CLICOLOR_FORCE GREP_OPTIONS

## --------------------- ##
## M4sh Shell Functions. ##
## --------------------- ##
@%:@ as_fn_unset VAR
@%:@ ---------------
@%:@ Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset

@%:@ as_fn_set_status STATUS
@%:@ -----------------------
@%:@ Set @S|@? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} @%:@ as_fn_set_status

@%:@ as_fn_exit STATUS
@%:@ -----------------
@%:@ Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} @%:@ as_fn_exit

@%:@ as_fn_mkdir_p
@%:@ -------------
@%:@ Create "@S|@as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} @%:@ as_fn_mkdir_p
@%:@ as_fn_append VAR VALUE
@%:@ ----------------------
@%:@ Append the text in VALUE to the end of the definition contained in VAR. Take
@%:@ advantage of any shell optimizations that allow amortized linear growth over
@%:@ repeated appends, instead of the typical quadratic growth present in naive
@%:@ implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

@%:@ as_fn_arith ARG...
@%:@ ------------------
@%:@ Perform arithmetic evaluation on the ARGs, and store the result in the
@%:@ global @S|@as_val. Take advantage of shells that can avoid forks. The arguments
@%:@ must be portable across @S|@(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


@%:@ as_fn_error STATUS ERROR [LINENO LOG_FD]
@%:@ ----------------------------------------
@%:@ Output "`basename @S|@0`: error: ERROR" to stderr. If LINENO and LOG_FD are
@%:@ provided, also output the error to LOG_FD, referencing LINENO. Then exit the
@%:@ script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} @%:@ as_fn_error

if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits


  as_lineno_1=$LINENO as_lineno_1a=$LINENO
  as_lineno_2=$LINENO as_lineno_2a=$LINENO
  eval 'test "x$as_lineno_1'$as_run'" != "x$as_lineno_2'$as_run'" &&
  test "x`expr $as_lineno_1'$as_run' + 1`" = "x$as_lineno_2'$as_run'"' || {
  # Blame Lee E. McMahon (1931-1989) for sed's syntax.  :-)
  sed -n '
    p
    /[$]LINENO/=
  ' <$as_myself |
    sed '
      s/[$]LINENO.*/&-/
      t lineno
      b
      :lineno
      N
      :loop
      s/[$]LINENO\([^'$as_cr_alnum'_].*\n\)\(.*\)/\2\1\2/
      t loop
      s/-\n.*//
    ' >$as_me.lineno &&
  chmod +x "$as_me.lineno" ||
    { $as_echo "$as_me: error: cannot create $as_me.lineno; rerun with a POSIX shell" >&2; as_fn_exit 1; }

  # Don't try to exec as it changes $[0], causing all sort of problems
  # (the dirname of $[0] is not the place where we might find the
  # original and so on.  Autoconf is especially sensitive to this).
  . "./$as_me.lineno"
  # Exit status is that of the last command.
  exit
}

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in @%:@(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null

if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in @%:@(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in @%:@((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


test -n "$DJDIR" || exec 7<&0 </dev/null
exec 6>&1

# Name of the host.
# hostname on some systems (SVR3.2, old GNU/Linux) returns a bogus exit status,
# so uname gets run too.
ac_hostname=`(hostname || uname -n) 2>/dev/null | sed 1q`

#
# Initializations.
#
ac_default_prefix=/usr/local
ac_clean_files=
ac_config_libobj_dir=.
LIB@&t@OBJS=
cross_compiling=no
subdirs=
MFLAGS=
MAKEFLAGS=

# Identity of this package.
PACKAGE_NAME='hott'
PACKAGE_TARNAME='hott'
PACKAGE_VERSION='1.0'
PACKAGE_STRING='hott 1.0'
PACKAGE_BUGREPORT=''
PACKAGE_URL=''

ac_unique_file="theories/Overture.v"
ac_subst_vars='LTLIBOBJS
LIB@&t@OBJS
STDTIME
TIME
ETAGS
hottdir
COQMAKEFILE
COQDOC
COQDEP
make_hoqide_FALSE
make_hoqide_TRUE
COQIDEVERSION
COQIDE
COQCVERSION
COQC
make_hoqtopbyte_FALSE
make_hoqtopbyte_TRUE
COQLIB
COQVERSION
COQTOP
COQBIN
LN_S
am__untar
am__tar
AMTAR
am__leading_dot
SET_MAKE
AWK
mkdir_p
MKDIR_P
INSTALL_STRIP_PROGRAM
STRIP
install_sh
MAKEINFO
AUTOHEADER
AUTOMAKE
AUTOCONF
ACLOCAL
VERSION
PACKAGE
CYGPATH_W
am__isrc
INSTALL_DATA
INSTALL_SCRIPT
INSTALL_PROGRAM
MAINT
MAINTAINER_MODE_FALSE
MAINTAINER_MODE_TRUE
target_alias
host_alias
build_alias
LIBS
ECHO_T
ECHO_N
ECHO_C
DEFS
mandir
localedir
libdir
psdir
pdfdir
dvidir
htmldir
infodir
docdir
oldincludedir
includedir
localstatedir
sharedstatedir
sysconfdir
datadir
datarootdir
libexecdir
sbindir
bindir
program_transform_name
prefix
exec_prefix
PACKAGE_URL
PACKAGE_BUGREPORT
PACKAGE_STRING
PACKAGE_VERSION
PACKAGE_TARNAME
PACKAGE_NAME
PATH_SEPARATOR
SHELL'
ac_subst_files=''
ac_user_opts='
enable_option_checking
enable_maintainer_mode
with_coqide
'
      ac_precious_vars='build_alias
host_alias
target_alias
COQBIN
COQTOP
COQC
COQIDE
COQDEP
COQDOC
COQMAKEFILE
TIME'


# Initialize some variables set by options.
ac_init_help=
ac_init_version=false
ac_unrecognized_opts=
ac_unrecognized_sep=
# The variables have the same names as the options, with
# dashes changed to underlines.
cache_file=/dev/null
exec_prefix=NONE
no_create=
no_recursion=
prefix=NONE
program_prefix=NONE
program_suffix=NONE
program_transform_name=s,x,x,
silent=
site=
srcdir=
verbose=
x_includes=NONE
x_libraries=NONE

# Installation directory options.
# These are left unexpanded so users can "make install exec_prefix=/foo"
# and all the variables that are supposed to be based on exec_prefix
# by default will actually change.
# Use braces instead of parens because sh, perl, etc. also accept them.
# (The list follows the same order as the GNU Coding Standards.)
bindir='${exec_prefix}/bin'
sbindir='${exec_prefix}/sbin'
libexecdir='${exec_prefix}/libexec'
datarootdir='${prefix}/share'
datadir='${datarootdir}'
sysconfdir='${prefix}/etc'
sharedstatedir='${prefix}/com'
localstatedir='${prefix}/var'
includedir='${prefix}/include'
oldincludedir='/usr/include'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
infodir='${datarootdir}/info'
htmldir='${docdir}'
dvidir='${docdir}'
pdfdir='${docdir}'
psdir='${docdir}'
libdir='${exec_prefix}/lib'
localedir='${datarootdir}/locale'
mandir='${datarootdir}/man'

ac_prev=
ac_dashdash=
for ac_option
do
  # If the previous option needs an argument, assign it.
  if test -n "$ac_prev"; then
    eval $ac_prev=\$ac_option
    ac_prev=
    continue
  fi

  case $ac_option in
  *=?*) ac_optarg=`expr "X$ac_option" : '[^=]*=\(.*\)'` ;;
  *=)   ac_optarg= ;;
  *)    ac_optarg=yes ;;
  esac

  # Accept the important Cygnus configure options, so we can diagnose typos.

  case $ac_dashdash$ac_option in
  --)
    ac_dashdash=yes ;;

  -bindir | --bindir | --bindi | --bind | --bin | --bi)
    ac_prev=bindir ;;
  -bindir=* | --bindir=* | --bindi=* | --bind=* | --bin=* | --bi=*)
    bindir=$ac_optarg ;;

  -build | --build | --buil | --bui | --bu)
    ac_prev=build_alias ;;
  -build=* | --build=* | --buil=* | --bui=* | --bu=*)
    build_alias=$ac_optarg ;;

  -cache-file | --cache-file | --cache-fil | --cache-fi \
  | --cache-f | --cache- | --cache | --cach | --cac | --ca | --c)
    ac_prev=cache_file ;;
  -cache-file=* | --cache-file=* | --cache-fil=* | --cache-fi=* \
  | --cache-f=* | --cache-=* | --cache=* | --cach=* | --cac=* | --ca=* | --c=*)
    cache_file=$ac_optarg ;;

  --config-cache | -C)
    cache_file=config.cache ;;

  -datadir | --datadir | --datadi | --datad)
    ac_prev=datadir ;;
  -datadir=* | --datadir=* | --datadi=* | --datad=*)
    datadir=$ac_optarg ;;

  -datarootdir | --datarootdir | --datarootdi | --datarootd | --dataroot \
  | --dataroo | --dataro | --datar)
    ac_prev=datarootdir ;;
  -datarootdir=* | --datarootdir=* | --datarootdi=* | --datarootd=* \
  | --dataroot=* | --dataroo=* | --dataro=* | --datar=*)
    datarootdir=$ac_optarg ;;

  -disable-* | --disable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*disable-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--disable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=no ;;

  -docdir | --docdir | --docdi | --doc | --do)
    ac_prev=docdir ;;
  -docdir=* | --docdir=* | --docdi=* | --doc=* | --do=*)
    docdir=$ac_optarg ;;

  -dvidir | --dvidir | --dvidi | --dvid | --dvi | --dv)
    ac_prev=dvidir ;;
  -dvidir=* | --dvidir=* | --dvidi=* | --dvid=* | --dvi=* | --dv=*)
    dvidir=$ac_optarg ;;

  -enable-* | --enable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*enable-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--enable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=\$ac_optarg ;;

  -exec-prefix | --exec_prefix | --exec-prefix | --exec-prefi \
  | --exec-pref | --exec-pre | --exec-pr | --exec-p | --exec- \
  | --exec | --exe | --ex)
    ac_prev=exec_prefix ;;
  -exec-prefix=* | --exec_prefix=* | --exec-prefix=* | --exec-prefi=* \
  | --exec-pref=* | --exec-pre=* | --exec-pr=* | --exec-p=* | --exec-=* \
  | --exec=* | --exe=* | --ex=*)
    exec_prefix=$ac_optarg ;;

  -gas | --gas | --ga | --g)
    # Obsolete; use --with-gas.
    with_gas=yes ;;

  -help | --help | --hel | --he | -h)
    ac_init_help=long ;;
  -help=r* | --help=r* | --hel=r* | --he=r* | -hr*)
    ac_init_help=recursive ;;
  -help=s* | --help=s* | --hel=s* | --he=s* | -hs*)
    ac_init_help=short ;;

  -host | --host | --hos | --ho)
    ac_prev=host_alias ;;
  -host=* | --host=* | --hos=* | --ho=*)
    host_alias=$ac_optarg ;;

  -htmldir | --htmldir | --htmldi | --htmld | --html | --htm | --ht)
    ac_prev=htmldir ;;
  -htmldir=* | --htmldir=* | --htmldi=* | --htmld=* | --html=* | --htm=* \
  | --ht=*)
    htmldir=$ac_optarg ;;

  -includedir | --includedir | --includedi | --included | --include \
  | --includ | --inclu | --incl | --inc)
    ac_prev=includedir ;;
  -includedir=* | --includedir=* | --includedi=* | --included=* | --include=* \
  | --includ=* | --inclu=* | --incl=* | --inc=*)
    includedir=$ac_optarg ;;

  -infodir | --infodir | --infodi | --infod | --info | --inf)
    ac_prev=infodir ;;
  -infodir=* | --infodir=* | --infodi=* | --infod=* | --info=* | --inf=*)
    infodir=$ac_optarg ;;

  -libdir | --libdir | --libdi | --libd)
    ac_prev=libdir ;;
  -libdir=* | --libdir=* | --libdi=* | --libd=*)
    libdir=$ac_optarg ;;

  -libexecdir | --libexecdir | --libexecdi | --libexecd | --libexec \
  | --libexe | --libex | --libe)
    ac_prev=libexecdir ;;
  -libexecdir=* | --libexecdir=* | --libexecdi=* | --libexecd=* | --libexec=* \
  | --libexe=* | --libex=* | --libe=*)
    libexecdir=$ac_optarg ;;

  -localedir | --localedir | --localedi | --localed | --locale)
    ac_prev=localedir ;;
  -localedir=* | --localedir=* | --localedi=* | --localed=* | --locale=*)
    localedir=$ac_optarg ;;

  -localstatedir | --localstatedir | --localstatedi | --localstated \
  | --localstate | --localstat | --localsta | --localst | --locals)
    ac_prev=localstatedir ;;
  -localstatedir=* | --localstatedir=* | --localstatedi=* | --localstated=* \
  | --localstate=* | --localstat=* | --localsta=* | --localst=* | --locals=*)
    localstatedir=$ac_optarg ;;

  -mandir | --mandir | --mandi | --mand | --man | --ma | --m)
    ac_prev=mandir ;;
  -mandir=* | --mandir=* | --mandi=* | --mand=* | --man=* | --ma=* | --m=*)
    mandir=$ac_optarg ;;

  -nfp | --nfp | --nf)
    # Obsolete; use --without-fp.
    with_fp=no ;;

  -no-create | --no-create | --no-creat | --no-crea | --no-cre \
  | --no-cr | --no-c | -n)
    no_create=yes ;;

  -no-recursion | --no-recursion | --no-recursio | --no-recursi \
  | --no-recurs | --no-recur | --no-recu | --no-rec | --no-re | --no-r)
    no_recursion=yes ;;

  -oldincludedir | --oldincludedir | --oldincludedi | --oldincluded \
  | --oldinclude | --oldinclud | --oldinclu | --oldincl | --oldinc \
  | --oldin | --oldi | --old | --ol | --o)
    ac_prev=oldincludedir ;;
  -oldincludedir=* | --oldincludedir=* | --oldincludedi=* | --oldincluded=* \
  | --oldinclude=* | --oldinclud=* | --oldinclu=* | --oldincl=* | --oldinc=* \
  | --oldin=* | --oldi=* | --old=* | --ol=* | --o=*)
    oldincludedir=$ac_optarg ;;

  -prefix | --prefix | --prefi | --pref | --pre | --pr | --p)
    ac_prev=prefix ;;
  -prefix=* | --prefix=* | --prefi=* | --pref=* | --pre=* | --pr=* | --p=*)
    prefix=$ac_optarg ;;

  -program-prefix | --program-prefix | --program-prefi | --program-pref \
  | --program-pre | --program-pr | --program-p)
    ac_prev=program_prefix ;;
  -program-prefix=* | --program-prefix=* | --program-prefi=* \
  | --program-pref=* | --program-pre=* | --program-pr=* | --program-p=*)
    program_prefix=$ac_optarg ;;

  -program-suffix | --program-suffix | --program-suffi | --program-suff \
  | --program-suf | --program-su | --program-s)
    ac_prev=program_suffix ;;
  -program-suffix=* | --program-suffix=* | --program-suffi=* \
  | --program-suff=* | --program-suf=* | --program-su=* | --program-s=*)
    program_suffix=$ac_optarg ;;

  -program-transform-name | --program-transform-name \
  | --program-transform-nam | --program-transform-na \
  | --program-transform-n | --program-transform- \
  | --program-transform | --program-transfor \
  | --program-transfo | --program-transf \
  | --program-trans | --program-tran \
  | --progr-tra | --program-tr | --program-t)
    ac_prev=program_transform_name ;;
  -program-transform-name=* | --program-transform-name=* \
  | --program-transform-nam=* | --program-transform-na=* \
  | --program-transform-n=* | --program-transform-=* \
  | --program-transform=* | --program-transfor=* \
  | --program-transfo=* | --program-transf=* \
  | --program-trans=* | --program-tran=* \
  | --progr-tra=* | --program-tr=* | --program-t=*)
    program_transform_name=$ac_optarg ;;

  -pdfdir | --pdfdir | --pdfdi | --pdfd | --pdf | --pd)
    ac_prev=pdfdir ;;
  -pdfdir=* | --pdfdir=* | --pdfdi=* | --pdfd=* | --pdf=* | --pd=*)
    pdfdir=$ac_optarg ;;

  -psdir | --psdir | --psdi | --psd | --ps)
    ac_prev=psdir ;;
  -psdir=* | --psdir=* | --psdi=* | --psd=* | --ps=*)
    psdir=$ac_optarg ;;

  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil)
    silent=yes ;;

  -sbindir | --sbindir | --sbindi | --sbind | --sbin | --sbi | --sb)
    ac_prev=sbindir ;;
  -sbindir=* | --sbindir=* | --sbindi=* | --sbind=* | --sbin=* \
  | --sbi=* | --sb=*)
    sbindir=$ac_optarg ;;

  -sharedstatedir | --sharedstatedir | --sharedstatedi \
  | --sharedstated | --sharedstate | --sharedstat | --sharedsta \
  | --sharedst | --shareds | --shared | --share | --shar \
  | --sha | --sh)
    ac_prev=sharedstatedir ;;
  -sharedstatedir=* | --sharedstatedir=* | --sharedstatedi=* \
  | --sharedstated=* | --sharedstate=* | --sharedstat=* | --sharedsta=* \
  | --sharedst=* | --shareds=* | --shared=* | --share=* | --shar=* \
  | --sha=* | --sh=*)
    sharedstatedir=$ac_optarg ;;

  -site | --site | --sit)
    ac_prev=site ;;
  -site=* | --site=* | --sit=*)
    site=$ac_optarg ;;

  -srcdir | --srcdir | --srcdi | --srcd | --src | --sr)
    ac_prev=srcdir ;;
  -srcdir=* | --srcdir=* | --srcdi=* | --srcd=* | --src=* | --sr=*)
    srcdir=$ac_optarg ;;

  -sysconfdir | --sysconfdir | --sysconfdi | --sysconfd | --sysconf \
  | --syscon | --sysco | --sysc | --sys | --sy)
    ac_prev=sysconfdir ;;
  -sysconfdir=* | --sysconfdir=* | --sysconfdi=* | --sysconfd=* | --sysconf=* \
  | --syscon=* | --sysco=* | --sysc=* | --sys=* | --sy=*)
    sysconfdir=$ac_optarg ;;

  -target | --target | --targe | --targ | --tar | --ta | --t)
    ac_prev=target_alias ;;
  -target=* | --target=* | --targe=* | --targ=* | --tar=* | --ta=* | --t=*)
    target_alias=$ac_optarg ;;

  -v | -verbose | --verbose | --verbos | --verbo | --verb)
    verbose=yes ;;

  -version | --version | --versio | --versi | --vers | -V)
    ac_init_version=: ;;

  -with-* | --with-*)
    ac_useropt=`expr "x$ac_option" : 'x-*with-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--with-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=\$ac_optarg ;;

  -without-* | --without-*)
    ac_useropt=`expr "x$ac_option" : 'x-*without-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--without-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=no ;;

  --x)
    # Obsolete; use --with-x.
    with_x=yes ;;

  -x-includes | --x-includes | --x-include | --x-includ | --x-inclu \
  | --x-incl | --x-inc | --x-in | --x-i)
    ac_prev=x_includes ;;
  -x-includes=* | --x-includes=* | --x-include=* | --x-includ=* | --x-inclu=* \
  | --x-incl=* | --x-inc=* | --x-in=* | --x-i=*)
    x_includes=$ac_optarg ;;

  -x-libraries | --x-libraries | --x-librarie | --x-librari \
  | --x-librar | --x-libra | --x-libr | --x-lib | --x-li | --x-l)
    ac_prev=x_libraries ;;
  -x-libraries=* | --x-libraries=* | --x-librarie=* | --x-librari=* \
  | --x-librar=* | --x-libra=* | --x-libr=* | --x-lib=* | --x-li=* | --x-l=*)
    x_libraries=$ac_optarg ;;

  -*) as_fn_error $? "unrecognized option: \`$ac_option'
Try \`$0 --help' for more information"
    ;;

  *=*)
    ac_envvar=`expr "x$ac_option" : 'x\([^=]*\)='`
    # Reject names that are not valid shell variable names.
    case $ac_envvar in #(
      '' | [0-9]* | *[!_$as_cr_alnum]* )
      as_fn_error $? "invalid variable name: \`$ac_envvar'" ;;
    esac
    eval $ac_envvar=\$ac_optarg
    export $ac_envvar ;;

  *)
    # FIXME: should be removed in autoconf 3.0.
    $as_echo "$as_me: WARNING: you should use --build, --host, --target" >&2
    expr "x$ac_option" : ".*[^-._$as_cr_alnum]" >/dev/null &&
      $as_echo "$as_me: WARNING: invalid host type: $ac_option" >&2
    : ${build_alias=$ac_option} ${host_alias=$ac_option} ${target_alias=$ac_option}
    ;;

  esac
done

if test -n "$ac_prev"; then
  ac_option=--`echo $ac_prev | sed 's/_/-/g'`
  as_fn_error $? "missing argument to $ac_option"
fi

if test -n "$ac_unrecognized_opts"; then
  case $enable_option_checking in
    no) ;;
    fatal) as_fn_error $? "unrecognized options: $ac_unrecognized_opts" ;;
    *)     $as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2 ;;
  esac
fi

# Check all directory arguments for consistency.
for ac_var in	exec_prefix prefix bindir sbindir libexecdir datarootdir \
		datadir sysconfdir sharedstatedir localstatedir includedir \
		oldincludedir docdir infodir htmldir dvidir pdfdir psdir \
		libdir localedir mandir
do
  eval ac_val=\$$ac_var
  # Remove trailing slashes.
  case $ac_val in
    */ )
      ac_val=`expr "X$ac_val" : 'X\(.*[^/]\)' \| "X$ac_val" : 'X\(.*\)'`
      eval $ac_var=\$ac_val;;
  esac
  # Be sure to have absolute directory names.
  case $ac_val in
    [\\/$]* | ?:[\\/]* )  continue;;
    NONE | '' ) case $ac_var in *prefix ) continue;; esac;;
  esac
  as_fn_error $? "expected an absolute directory name for --$ac_var: $ac_val"
done

# There might be people who depend on the old broken behavior: `$host'
# used to hold the argument of --host etc.
# FIXME: To remove some day.
build=$build_alias
host=$host_alias
target=$target_alias

# FIXME: To remove some day.
if test "x$host_alias" != x; then
  if test "x$build_alias" = x; then
    cross_compiling=maybe
    $as_echo "$as_me: WARNING: if you wanted to set the --build type, don't use --host.
    If a cross compiler is detected then cross compile mode will be used" >&2
  elif test "x$build_alias" != "x$host_alias"; then
    cross_compiling=yes
  fi
fi

ac_tool_prefix=
test -n "$host_alias" && ac_tool_prefix=$host_alias-

test "$silent" = yes && exec 6>/dev/null


ac_pwd=`pwd` && test -n "$ac_pwd" &&
ac_ls_di=`ls -di .` &&
ac_pwd_ls_di=`cd "$ac_pwd" && ls -di .` ||
  as_fn_error $? "working directory cannot be determined"
test "X$ac_ls_di" = "X$ac_pwd_ls_di" ||
  as_fn_error $? "pwd does not report name of working directory"


# Find the source files, if location was not specified.
if test -z "$srcdir"; then
  ac_srcdir_defaulted=yes
  # Try the directory containing this script, then the parent directory.
  ac_confdir=`$as_dirname -- "$as_myself" ||
$as_expr X"$as_myself" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_myself" : 'X\(//\)[^/]' \| \
	 X"$as_myself" : 'X\(//\)$' \| \
	 X"$as_myself" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_myself" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  srcdir=$ac_confdir
  if test ! -r "$srcdir/$ac_unique_file"; then
    srcdir=..
  fi
else
  ac_srcdir_defaulted=no
fi
if test ! -r "$srcdir/$ac_unique_file"; then
  test "$ac_srcdir_defaulted" = yes && srcdir="$ac_confdir or .."
  as_fn_error $? "cannot find sources ($ac_unique_file) in $srcdir"
fi
ac_msg="sources are in $srcdir, but \`cd $srcdir' does not work"
ac_abs_confdir=`(
	cd "$srcdir" && test -r "./$ac_unique_file" || as_fn_error $? "$ac_msg"
	pwd)`
# When building in place, set srcdir=.
if test "$ac_abs_confdir" = "$ac_pwd"; then
  srcdir=.
fi
# Remove unnecessary trailing slashes from srcdir.
# Double slashes in file names in object file debugging info
# mess up M-x gdb in Emacs.
case $srcdir in
*/) srcdir=`expr "X$srcdir" : 'X\(.*[^/]\)' \| "X$srcdir" : 'X\(.*\)'`;;
esac
for ac_var in $ac_precious_vars; do
  eval ac_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_env_${ac_var}_value=\$${ac_var}
  eval ac_cv_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_cv_env_${ac_var}_value=\$${ac_var}
done

#
# Report the --help message.
#
if test "$ac_init_help" = "long"; then
  # Omit some internal or obsolete options to make the list less imposing.
  # This message is too long to be a string in the A/UX 3.1 sh.
  cat <<_ACEOF
\`configure' configures hott 1.0 to adapt to many kinds of systems.

Usage: $0 [OPTION]... [VAR=VALUE]...

To assign environment variables (e.g., CC, CFLAGS...), specify them as
VAR=VALUE.  See below for descriptions of some of the useful variables.

Defaults for the options are specified in brackets.

Configuration:
  -h, --help              display this help and exit
      --help=short        display options specific to this package
      --help=recursive    display the short help of all the included packages
  -V, --version           display version information and exit
  -q, --quiet, --silent   do not print \`checking ...' messages
      --cache-file=FILE   cache test results in FILE [disabled]
  -C, --config-cache      alias for \`--cache-file=config.cache'
  -n, --no-create         do not create output files
      --srcdir=DIR        find the sources in DIR [configure dir or \`..']

Installation directories:
  --prefix=PREFIX         install architecture-independent files in PREFIX
                          @<:@@S|@ac_default_prefix@:>@
  --exec-prefix=EPREFIX   install architecture-dependent files in EPREFIX
                          @<:@PREFIX@:>@

By default, \`make install' will install all the files in
\`$ac_default_prefix/bin', \`$ac_default_prefix/lib' etc.  You can specify
an installation prefix other than \`$ac_default_prefix' using \`--prefix',
for instance \`--prefix=\$HOME'.

For better control, use the options below.

Fine tuning of the installation directories:
  --bindir=DIR            user executables [EPREFIX/bin]
  --sbindir=DIR           system admin executables [EPREFIX/sbin]
  --libexecdir=DIR        program executables [EPREFIX/libexec]
  --sysconfdir=DIR        read-only single-machine data [PREFIX/etc]
  --sharedstatedir=DIR    modifiable architecture-independent data [PREFIX/com]
  --localstatedir=DIR     modifiable single-machine data [PREFIX/var]
  --libdir=DIR            object code libraries [EPREFIX/lib]
  --includedir=DIR        C header files [PREFIX/include]
  --oldincludedir=DIR     C header files for non-gcc [/usr/include]
  --datarootdir=DIR       read-only arch.-independent data root [PREFIX/share]
  --datadir=DIR           read-only architecture-independent data [DATAROOTDIR]
  --infodir=DIR           info documentation [DATAROOTDIR/info]
  --localedir=DIR         locale-dependent data [DATAROOTDIR/locale]
  --mandir=DIR            man documentation [DATAROOTDIR/man]
  --docdir=DIR            documentation root @<:@DATAROOTDIR/doc/hott@:>@
  --htmldir=DIR           html documentation [DOCDIR]
  --dvidir=DIR            dvi documentation [DOCDIR]
  --pdfdir=DIR            pdf documentation [DOCDIR]
  --psdir=DIR             ps documentation [DOCDIR]
_ACEOF

  cat <<\_ACEOF

Program names:
  --program-prefix=PREFIX            prepend PREFIX to installed program names
  --program-suffix=SUFFIX            append SUFFIX to installed program names
  --program-transform-name=PROGRAM   run sed PROGRAM on installed program names
_ACEOF
fi

if test -n "$ac_init_help"; then
  case $ac_init_help in
     short | recursive ) echo "Configuration of hott 1.0:";;
   esac
  cat <<\_ACEOF

Optional Features:
  --disable-option-checking  ignore unrecognized --enable/--with options
  --disable-FEATURE       do not include FEATURE (same as --enable-FEATURE=no)
  --enable-FEATURE[=ARG]  include FEATURE [ARG=yes]
  --disable-maintainer-mode  disable make rules and dependencies not useful
			  (and sometimes confusing) to the casual installer

Optional Packages:
  --with-PACKAGE[=ARG]    use PACKAGE [ARG=yes]
  --without-PACKAGE       do not use PACKAGE (same as --with-PACKAGE=no)
  --without-coqide        disable support for coqide

Some influential environment variables:
  COQBIN      the directory that contains the Coq executables
  COQTOP      the absolute path of the coqtop executable
  COQC        the absolute path of the coqc executable
  COQIDE      the absolute path of the coqide executable
  COQDEP      the absolute path of the coqdep executable
  COQDOC      the absolute path of the coqdoc executable
  COQMAKEFILE the absolute path of the coq_makefile executable
  TIME        the absolute path of a 'time' command

Use these variables to override the choices made by `configure' or to help
it to find libraries and programs with nonstandard names/locations.

Report bugs to the package provider.
_ACEOF
ac_status=$?
fi

if test "$ac_init_help" = "recursive"; then
  # If there are subdirs, report their specific --help.
  for ac_dir in : $ac_subdirs_all; do test "x$ac_dir" = x: && continue
    test -d "$ac_dir" ||
      { cd "$srcdir" && ac_pwd=`pwd` && srcdir=. && test -d "$ac_dir"; } ||
      continue
    ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix

    cd "$ac_dir" || { ac_status=$?; continue; }
    # Check for guested configure.
    if test -f "$ac_srcdir/configure.gnu"; then
      echo &&
      $SHELL "$ac_srcdir/configure.gnu" --help=recursive
    elif test -f "$ac_srcdir/configure"; then
      echo &&
      $SHELL "$ac_srcdir/configure" --help=recursive
    else
      $as_echo "$as_me: WARNING: no configuration information is in $ac_dir" >&2
    fi || ac_status=$?
    cd "$ac_pwd" || { ac_status=$?; break; }
  done
fi

test -n "$ac_init_help" && exit $ac_status
if $ac_init_version; then
  cat <<\_ACEOF
hott configure 1.0
generated by GNU Autoconf 2.67

Copyright (C) 2010 Free Software Foundation, Inc.
This configure script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it.
_ACEOF
  exit
fi

## ------------------------ ##
## Autoconf initialization. ##
## ------------------------ ##
cat >config.log <<_ACEOF
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  $ $0 $@

_ACEOF
exec 5>>config.log
{
cat <<_ASUNAME
## --------- ##
## Platform. ##
## --------- ##

hostname = `(hostname || uname -n) 2>/dev/null | sed 1q`
uname -m = `(uname -m) 2>/dev/null || echo unknown`
uname -r = `(uname -r) 2>/dev/null || echo unknown`
uname -s = `(uname -s) 2>/dev/null || echo unknown`
uname -v = `(uname -v) 2>/dev/null || echo unknown`

/usr/bin/uname -p = `(/usr/bin/uname -p) 2>/dev/null || echo unknown`
/bin/uname -X     = `(/bin/uname -X) 2>/dev/null     || echo unknown`

/bin/arch              = `(/bin/arch) 2>/dev/null              || echo unknown`
/usr/bin/arch -k       = `(/usr/bin/arch -k) 2>/dev/null       || echo unknown`
/usr/convex/getsysinfo = `(/usr/convex/getsysinfo) 2>/dev/null || echo unknown`
/usr/bin/hostinfo      = `(/usr/bin/hostinfo) 2>/dev/null      || echo unknown`
/bin/machine           = `(/bin/machine) 2>/dev/null           || echo unknown`
/usr/bin/oslevel       = `(/usr/bin/oslevel) 2>/dev/null       || echo unknown`
/bin/universe          = `(/bin/universe) 2>/dev/null          || echo unknown`

_ASUNAME

as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    $as_echo "PATH: $as_dir"
  done
IFS=$as_save_IFS

} >&5

cat >&5 <<_ACEOF


## ----------- ##
## Core tests. ##
## ----------- ##

_ACEOF


# Keep a trace of the command line.
# Strip out --no-create and --no-recursion so they do not pile up.
# Strip out --silent because we don't want to record it for future runs.
# Also quote any args containing shell meta-characters.
# Make two passes to allow for proper duplicate-argument suppression.
ac_configure_args=
ac_configure_args0=
ac_configure_args1=
ac_must_keep_next=false
for ac_pass in 1 2
do
  for ac_arg
  do
    case $ac_arg in
    -no-create | --no-c* | -n | -no-recursion | --no-r*) continue ;;
    -q | -quiet | --quiet | --quie | --qui | --qu | --q \
    | -silent | --silent | --silen | --sile | --sil)
      continue ;;
    *\'*)
      ac_arg=`$as_echo "$ac_arg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    case $ac_pass in
    1) as_fn_append ac_configure_args0 " '$ac_arg'" ;;
    2)
      as_fn_append ac_configure_args1 " '$ac_arg'"
      if test $ac_must_keep_next = true; then
	ac_must_keep_next=false # Got value, back to normal.
      else
	case $ac_arg in
	  *=* | --config-cache | -C | -disable-* | --disable-* \
	  | -enable-* | --enable-* | -gas | --g* | -nfp | --nf* \
	  | -q | -quiet | --q* | -silent | --sil* | -v | -verb* \
	  | -with-* | --with-* | -without-* | --without-* | --x)
	    case "$ac_configure_args0 " in
	      "$ac_configure_args1"*" '$ac_arg' "* ) continue ;;
	    esac
	    ;;
	  -* ) ac_must_keep_next=true ;;
	esac
      fi
      as_fn_append ac_configure_args " '$ac_arg'"
      ;;
    esac
  done
done
{ ac_configure_args0=; unset ac_configure_args0;}
{ ac_configure_args1=; unset ac_configure_args1;}

# When interrupted or exit'd, cleanup temporary files, and complete
# config.log.  We remove comments because anyway the quotes in there
# would cause problems or look ugly.
# WARNING: Use '\'' to represent an apostrophe within the trap.
# WARNING: Do not start the trap code with a newline, due to a FreeBSD 4.0 bug.
trap 'exit_status=$?
  # Save into config.log some information that might help in debugging.
  {
    echo

    $as_echo "## ---------------- ##
## Cache variables. ##
## ---------------- ##"
    echo
    # The following way of writing the cache mishandles newlines in values,
(
  for ac_var in `(set) 2>&1 | sed -n '\''s/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'\''`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done
  (set) 2>&1 |
    case $as_nl`(ac_space='\'' '\''; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      sed -n \
	"s/'\''/'\''\\\\'\'''\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\''\\2'\''/p"
      ;; #(
    *)
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
)
    echo

    $as_echo "## ----------------- ##
## Output variables. ##
## ----------------- ##"
    echo
    for ac_var in $ac_subst_vars
    do
      eval ac_val=\$$ac_var
      case $ac_val in
      *\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
      esac
      $as_echo "$ac_var='\''$ac_val'\''"
    done | sort
    echo

    if test -n "$ac_subst_files"; then
      $as_echo "## ------------------- ##
## File substitutions. ##
## ------------------- ##"
      echo
      for ac_var in $ac_subst_files
      do
	eval ac_val=\$$ac_var
	case $ac_val in
	*\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
	esac
	$as_echo "$ac_var='\''$ac_val'\''"
      done | sort
      echo
    fi

    if test -s confdefs.h; then
      $as_echo "## ----------- ##
## confdefs.h. ##
## ----------- ##"
      echo
      cat confdefs.h
      echo
    fi
    test "$ac_signal" != 0 &&
      $as_echo "$as_me: caught signal $ac_signal"
    $as_echo "$as_me: exit $exit_status"
  } >&5
  rm -f core *.core core.conftest.* &&
    rm -f -r conftest* confdefs* conf$$* $ac_clean_files &&
    exit $exit_status
' 0
for ac_signal in 1 2 13 15; do
  trap 'ac_signal='$ac_signal'; as_fn_exit 1' $ac_signal
done
ac_signal=0

# confdefs.h avoids OS command line length limits that DEFS can exceed.
rm -f -r conftest* confdefs.h

$as_echo "/* confdefs.h */" > confdefs.h

# Predefined preprocessor variables.

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_NAME "$PACKAGE_NAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_TARNAME "$PACKAGE_TARNAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_VERSION "$PACKAGE_VERSION"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_STRING "$PACKAGE_STRING"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_BUGREPORT "$PACKAGE_BUGREPORT"
_ACEOF

cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE_URL "$PACKAGE_URL"
_ACEOF


# Let the site file select an alternate cache file if it wants to.
# Prefer an explicitly selected file to automatically selected ones.
ac_site_file1=NONE
ac_site_file2=NONE
if test -n "$CONFIG_SITE"; then
  # We do not want a PATH search for config.site.
  case $CONFIG_SITE in @%:@((
    -*)  ac_site_file1=./$CONFIG_SITE;;
    */*) ac_site_file1=$CONFIG_SITE;;
    *)   ac_site_file1=./$CONFIG_SITE;;
  esac
elif test "x$prefix" != xNONE; then
  ac_site_file1=$prefix/share/config.site
  ac_site_file2=$prefix/etc/config.site
else
  ac_site_file1=$ac_default_prefix/share/config.site
  ac_site_file2=$ac_default_prefix/etc/config.site
fi
for ac_site_file in "$ac_site_file1" "$ac_site_file2"
do
  test "x$ac_site_file" = xNONE && continue
  if test /dev/null != "$ac_site_file" && test -r "$ac_site_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading site script $ac_site_file" >&5
$as_echo "$as_me: loading site script $ac_site_file" >&6;}
    sed 's/^/| /' "$ac_site_file" >&5
    . "$ac_site_file" \
      || { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "failed to load site script $ac_site_file
See \`config.log' for more details" "$LINENO" 5 ; }
  fi
done

if test -r "$cache_file"; then
  # Some versions of bash will fail to source /dev/null (special files
  # actually), so we avoid doing that.  DJGPP emulates it as a regular file.
  if test /dev/null != "$cache_file" && test -f "$cache_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading cache $cache_file" >&5
$as_echo "$as_me: loading cache $cache_file" >&6;}
    case $cache_file in
      [\\/]* | ?:[\\/]* ) . "$cache_file";;
      *)                      . "./$cache_file";;
    esac
  fi
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: creating cache $cache_file" >&5
$as_echo "$as_me: creating cache $cache_file" >&6;}
  >$cache_file
fi

# Check that the precious variables saved in the cache have kept the same
# value.
ac_cache_corrupted=false
for ac_var in $ac_precious_vars; do
  eval ac_old_set=\$ac_cv_env_${ac_var}_set
  eval ac_new_set=\$ac_env_${ac_var}_set
  eval ac_old_val=\$ac_cv_env_${ac_var}_value
  eval ac_new_val=\$ac_env_${ac_var}_value
  case $ac_old_set,$ac_new_set in
    set,)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,set)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was not set in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was not set in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,);;
    *)
      if test "x$ac_old_val" != "x$ac_new_val"; then
	# differences in whitespace do not lead to failure.
	ac_old_val_w=`echo x $ac_old_val`
	ac_new_val_w=`echo x $ac_new_val`
	if test "$ac_old_val_w" != "$ac_new_val_w"; then
	  { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' has changed since the previous run:" >&5
$as_echo "$as_me: error: \`$ac_var' has changed since the previous run:" >&2;}
	  ac_cache_corrupted=:
	else
	  { $as_echo "$as_me:${as_lineno-$LINENO}: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&5
$as_echo "$as_me: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&2;}
	  eval $ac_var=\$ac_old_val
	fi
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   former value:  \`$ac_old_val'" >&5
$as_echo "$as_me:   former value:  \`$ac_old_val'" >&2;}
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   current value: \`$ac_new_val'" >&5
$as_echo "$as_me:   current value: \`$ac_new_val'" >&2;}
      fi;;
  esac
  # Pass precious variables to config.status.
  if test "$ac_new_set" = set; then
    case $ac_new_val in
    *\'*) ac_arg=$ac_var=`$as_echo "$ac_new_val" | sed "s/'/'\\\\\\\\''/g"` ;;
    *) ac_arg=$ac_var=$ac_new_val ;;
    esac
    case " $ac_configure_args " in
      *" '$ac_arg' "*) ;; # Avoid dups.  Use of quotes ensures accuracy.
      *) as_fn_append ac_configure_args " '$ac_arg'" ;;
    esac
  fi
done
if $ac_cache_corrupted; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: changes in the environment can compromise the build" >&5
$as_echo "$as_me: error: changes in the environment can compromise the build" >&2;}
  as_fn_error $? "run \`make distclean' and/or \`rm $cache_file' and start over" "$LINENO" 5 
fi
## -------------------- ##
## Main body of script. ##
## -------------------- ##

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu




ac_aux_dir=
for ac_dir in etc "$srcdir"/etc; do
  if test -f "$ac_dir/install-sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install-sh -c"
    break
  elif test -f "$ac_dir/install.sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install.sh -c"
    break
  elif test -f "$ac_dir/shtool"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/shtool install -c"
    break
  fi
done
if test -z "$ac_aux_dir"; then
  as_fn_error $? "cannot find install-sh, install.sh, or shtool in etc \"$srcdir\"/etc" "$LINENO" 5 
fi

# These three variables are undocumented and unsupported,
# and are intended to be withdrawn in a future Autoconf release.
# They can cause serious problems if a builder's source tree is in a directory
# whose full name contains unusual characters.
ac_config_guess="$SHELL $ac_aux_dir/config.guess"  # Please don't use this var.
ac_config_sub="$SHELL $ac_aux_dir/config.sub"  # Please don't use this var.
ac_configure="$SHELL $ac_aux_dir/configure"  # Please don't use this var.



# Autoregenerate Makefile if needed

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether to disable maintainer-specific portions of Makefiles" >&5
$as_echo_n "checking whether to disable maintainer-specific portions of Makefiles... " >&6; }
    @%:@ Check whether --enable-maintainer-mode was given.
if test "${enable_maintainer_mode+set}" = set; then :
  enableval=$enable_maintainer_mode; USE_MAINTAINER_MODE=$enableval
else
  USE_MAINTAINER_MODE=yes
fi

  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $USE_MAINTAINER_MODE" >&5
$as_echo "$USE_MAINTAINER_MODE" >&6; }
   if test $USE_MAINTAINER_MODE = yes; then
  MAINTAINER_MODE_TRUE=
  MAINTAINER_MODE_FALSE='#'
else
  MAINTAINER_MODE_TRUE='#'
  MAINTAINER_MODE_FALSE=
fi

  MAINT=$MAINTAINER_MODE_TRUE
  

am__api_version='1.11'

# Find a good install program.  We prefer a C program (faster),
# so one script is as good as another.  But avoid the broken or
# incompatible versions:
# SysV /etc/install, /usr/sbin/install
# SunOS /usr/etc/install
# IRIX /sbin/install
# AIX /bin/install
# AmigaOS /C/install, which installs bootblocks on floppy discs
# AIX 4 /usr/bin/installbsd, which doesn't work without a -g flag
# AFS /usr/afsws/bin/install, which mishandles nonexistent args
# SVR4 /usr/ucb/install, which tries to use the nonexistent group "staff"
# OS/2's system install, which has a completely different semantic
# ./install, which can be erroneously created by make from ./install.sh.
# Reject install programs that cannot install multiple files.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a BSD-compatible install" >&5
$as_echo_n "checking for a BSD-compatible install... " >&6; }
if test -z "$INSTALL"; then
if test "${ac_cv_path_install+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    # Account for people who put trailing slashes in PATH elements.
case $as_dir/ in @%:@((
  ./ | .// | /[cC]/* | \
  /etc/* | /usr/sbin/* | /usr/etc/* | /sbin/* | /usr/afsws/bin/* | \
  ?:[\\/]os2[\\/]install[\\/]* | ?:[\\/]OS2[\\/]INSTALL[\\/]* | \
  /usr/ucb/* ) ;;
  *)
    # OSF1 and SCO ODT 3.0 have their own names for install.
    # Don't use installbsd from OSF since it installs stuff as root
    # by default.
    for ac_prog in ginstall scoinst install; do
      for ac_exec_ext in '' $ac_executable_extensions; do
	if { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; }; then
	  if test $ac_prog = install &&
	    grep dspmsg "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # AIX install.  It has an incompatible calling convention.
	    :
	  elif test $ac_prog = install &&
	    grep pwplus "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # program-specific install script used by HP pwplus--don't use.
	    :
	  else
	    rm -rf conftest.one conftest.two conftest.dir
	    echo one > conftest.one
	    echo two > conftest.two
	    mkdir conftest.dir
	    if "$as_dir/$ac_prog$ac_exec_ext" -c conftest.one conftest.two "`pwd`/conftest.dir" &&
	      test -s conftest.one && test -s conftest.two &&
	      test -s conftest.dir/conftest.one &&
	      test -s conftest.dir/conftest.two
	    then
	      ac_cv_path_install="$as_dir/$ac_prog$ac_exec_ext -c"
	      break 3
	    fi
	  fi
	fi
      done
    done
    ;;
esac

  done
IFS=$as_save_IFS

rm -rf conftest.one conftest.two conftest.dir

fi
  if test "${ac_cv_path_install+set}" = set; then
    INSTALL=$ac_cv_path_install
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for INSTALL within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    INSTALL=$ac_install_sh
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $INSTALL" >&5
$as_echo "$INSTALL" >&6; }

# Use test -z because SunOS4 sh mishandles braces in ${var-val}.
# It thinks the first close brace ends the variable substitution.
test -z "$INSTALL_PROGRAM" && INSTALL_PROGRAM='${INSTALL}'

test -z "$INSTALL_SCRIPT" && INSTALL_SCRIPT='${INSTALL}'

test -z "$INSTALL_DATA" && INSTALL_DATA='${INSTALL} -m 644'

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether build environment is sane" >&5
$as_echo_n "checking whether build environment is sane... " >&6; }
# Just in case
sleep 1
echo timestamp > conftest.file
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[\\\"\#\$\&\'\`$am_lf]*)
    as_fn_error $? "unsafe absolute working directory name" "$LINENO" 5 ;;
esac
case $srcdir in
  *[\\\"\#\$\&\'\`$am_lf\ \	]*)
    as_fn_error $? "unsafe srcdir value: \`$srcdir'" "$LINENO" 5 ;;
esac

# Do `set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
   if test "$*" = "X"; then
      # -L didn't work.
      set X `ls -t "$srcdir/configure" conftest.file`
   fi
   rm -f conftest.file
   if test "$*" != "X $srcdir/configure conftest.file" \
      && test "$*" != "X conftest.file $srcdir/configure"; then

      # If neither matched, then we have a broken ls.  This can happen
      # if, for instance, CONFIG_SHELL is bash and it inherits a
      # broken ls alias from the environment.  This has actually
      # happened.  Such a system could not be considered "sane".
      as_fn_error $? "ls -t appears to fail.  Make sure there is not a broken
alias in your environment" "$LINENO" 5 
   fi

   test "$2" = conftest.file
   )
then
   # Ok.
   :
else
   as_fn_error $? "newly created file is older than distributed files!
Check your system clock" "$LINENO" 5 
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
test "$program_prefix" != NONE &&
  program_transform_name="s&^&$program_prefix&;$program_transform_name"
# Use a double $ so make ignores it.
test "$program_suffix" != NONE &&
  program_transform_name="s&\$&$program_suffix&;$program_transform_name"
# Double any \ or $.
# By default was `s,x,x', remove it if useless.
ac_script='s/[\\$]/&&/g;s/;s,x,x,$//'
program_transform_name=`$as_echo "$program_transform_name" | sed "$ac_script"`

# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`

if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --run true"; then
  am_missing_run="$MISSING --run "
else
  am_missing_run=
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: \`missing' script is too old or missing" >&5
$as_echo "$as_me: WARNING: \`missing' script is too old or missing" >&2;}
fi

if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi

# Installed binaries are usually stripped using `strip' when the user
# run `make install-strip'.  However `strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the `STRIP' environment variable to overrule this program.
if test "$cross_compiling" != no; then
  if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}strip", so it can be a program name with args.
set dummy ${ac_tool_prefix}strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$STRIP"; then
  ac_cv_prog_STRIP="$STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_STRIP="${ac_tool_prefix}strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
STRIP=$ac_cv_prog_STRIP
if test -n "$STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $STRIP" >&5
$as_echo "$STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_STRIP"; then
  ac_ct_STRIP=$STRIP
  # Extract the first word of "strip", so it can be a program name with args.
set dummy strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ac_ct_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_STRIP"; then
  ac_cv_prog_ac_ct_STRIP="$ac_ct_STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ac_ct_STRIP="strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_STRIP=$ac_cv_prog_ac_ct_STRIP
if test -n "$ac_ct_STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_STRIP" >&5
$as_echo "$ac_ct_STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_STRIP" = x; then
    STRIP=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    STRIP=$ac_ct_STRIP
  fi
else
  STRIP="$ac_cv_prog_STRIP"
fi

fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a thread-safe mkdir -p" >&5
$as_echo_n "checking for a thread-safe mkdir -p... " >&6; }
if test -z "$MKDIR_P"; then
  if test "${ac_cv_path_mkdir+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/opt/sfw/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in mkdir gmkdir; do
	 for ac_exec_ext in '' $ac_executable_extensions; do
	   { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; } || continue
	   case `"$as_dir/$ac_prog$ac_exec_ext" --version 2>&1` in #(
	     'mkdir (GNU coreutils) '* | \
	     'mkdir (coreutils) '* | \
	     'mkdir (fileutils) '4.1*)
	       ac_cv_path_mkdir=$as_dir/$ac_prog$ac_exec_ext
	       break 3;;
	   esac
	 done
       done
  done
IFS=$as_save_IFS

fi

  test -d ./--version && rmdir ./--version
  if test "${ac_cv_path_mkdir+set}" = set; then
    MKDIR_P="$ac_cv_path_mkdir -p"
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for MKDIR_P within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    MKDIR_P="$ac_install_sh -d"
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $MKDIR_P" >&5
$as_echo "$MKDIR_P" >&6; }

mkdir_p="$MKDIR_P"
case $mkdir_p in
  [\\/$]* | ?:[\\/]*) ;;
  */*) mkdir_p="\$(top_builddir)/$mkdir_p" ;;
esac

for ac_prog in gawk mawk nawk awk
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_AWK+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$AWK"; then
  ac_cv_prog_AWK="$AWK" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_AWK="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
AWK=$ac_cv_prog_AWK
if test -n "$AWK"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $AWK" >&5
$as_echo "$AWK" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$AWK" && break
done

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi

rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null

if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  am__isrc=' -I$(srcdir)'
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    as_fn_error $? "source directory already configured; run \"make distclean\" there first" "$LINENO" 5 
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi


# Define the identity of the package.
 PACKAGE='hott'
 VERSION='1.0'


cat >>confdefs.h <<_ACEOF
@%:@define PACKAGE "$PACKAGE"
_ACEOF

 
cat >>confdefs.h <<_ACEOF
@%:@define VERSION "$VERSION"
_ACEOF

# Some tools Automake needs.

ACLOCAL=${ACLOCAL-"${am_missing_run}aclocal-${am__api_version}"}


AUTOCONF=${AUTOCONF-"${am_missing_run}autoconf"}


AUTOMAKE=${AUTOMAKE-"${am_missing_run}automake-${am__api_version}"}


AUTOHEADER=${AUTOHEADER-"${am_missing_run}autoheader"}


MAKEINFO=${MAKEINFO-"${am_missing_run}makeinfo"}

# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
# Always define AMTAR for backward compatibility.

AMTAR=${AMTAR-"${am_missing_run}tar"}

am__tar='${AMTAR} chof - "$$tardir"'; am__untar='${AMTAR} xf -'






# Check for programs

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ln -s works" >&5
$as_echo_n "checking whether ln -s works... " >&6; }
LN_S=$as_ln_s
if test "$LN_S" = "ln -s"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no, using $LN_S" >&5
$as_echo "no, using $LN_S" >&6; }
fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi



# Check to see if COQBIN was set

# use 'test "x$foo" != "x"' rather than 'test -n "$foo"' as per
# http://www.gnu.org/software/automake/manual/autoconf.html#Limitations-of-Builtins;
# some shells get confused if $foo is a weird character like '!' or
# '-n'
if test "x$COQBIN" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will look for Coq executables only in $COQBIN" >&5
$as_echo "$as_me: Will look for Coq executables only in $COQBIN" >&6;}
       COQBIN_PATH="$COQBIN"
else
  COQBIN_PATH="$PATH"
fi

# Checking for coqtop

if test "x$COQTOP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqtop" >&5
$as_echo_n "checking for coqtop... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQTOP" >&5
$as_echo "(preset) $COQTOP" >&6; }
       
else
  # Extract the first word of "coqtop", so it can be a program name with args.
set dummy coqtop; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQTOP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQTOP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQTOP="$COQTOP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQTOP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQTOP" && ac_cv_path_COQTOP="no"
  ;;
esac
fi
COQTOP=$ac_cv_path_COQTOP
if test -n "$COQTOP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQTOP" >&5
$as_echo "$COQTOP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQTOP" = "xno"; then :
  as_fn_error $? "Could not find coqtop" "$LINENO" 5 
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqtop version" >&5
$as_echo_n "checking coqtop version... " >&6; }
       COQVERSION="`"$COQTOP" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQVERSION" >&5
$as_echo "$COQVERSION" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: checking Coq library path" >&5
$as_echo_n "checking Coq library path... " >&6; }
       COQLIB="`"$COQTOP" -where 2>/dev/null | tr -d '\r'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQLIB" >&5
$as_echo "$COQLIB" >&6; }
       
       

       indicesmatter="`"$COQTOP" -help 2>&1 | grep -c -- -indices-matter`"
       if test "$indicesmatter" = "0"; then :
  as_fn_error $? "You need a version of Coq which supports -indices-matter" "$LINENO" 5 
             
fi
      
fi

# Checking for bytecode version of coqtop
 if test -x "$COQTOP.byte"; then
  make_hoqtopbyte_TRUE=
  make_hoqtopbyte_FALSE='#'
else
  make_hoqtopbyte_TRUE='#'
  make_hoqtopbyte_FALSE=
fi


# Now set COQBIN if it has not been set yet. We need COQBIN because Makefiles
# produced by coq_makefile insist on running coqtop as $(COQBIN)coqtop.
if test "x$COQBIN" = "x"; then :
  COQBIN=`$as_dirname -- "$COQTOP" ||
$as_expr X"$COQTOP" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$COQTOP" : 'X\(//\)[^/]' \| \
	 X"$COQTOP" : 'X\(//\)$' \| \
	 X"$COQTOP" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$COQTOP" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: COQBIN is $COQBIN" >&5
$as_echo "$as_me: COQBIN is $COQBIN" >&6;}

# Checking for coqc

if test "x$COQC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqc" >&5
$as_echo_n "checking for coqc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQC" >&5
$as_echo "(preset) $COQC" >&6; }
       
else
  # Extract the first word of "coqc", so it can be a program name with args.
set dummy coqc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQC="$COQC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQC" && ac_cv_path_COQC="no"
  ;;
esac
fi
COQC=$ac_cv_path_COQC
if test -n "$COQC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQC" >&5
$as_echo "$COQC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQC" = "xno"; then :
  as_fn_error $? "Could not find coqc" "$LINENO" 5 
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqc version" >&5
$as_echo_n "checking coqc version... " >&6; }
       COQCVERSION=`"$COQC" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQCVERSION" >&5
$as_echo "$COQCVERSION" >&6; }
       
       if test "x$COQCVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQCVERSION" "$LINENO" 5 
fi
      
fi

# Checking for coqide, which can be optional
make_coqide="no"

@%:@ Check whether --with-coqide was given.
if test "${with_coqide+set}" = set; then :
  withval=$with_coqide; 
else
  make_coqide="yes"
fi


if test "x$make_coqide" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will not make hoqide" >&5
$as_echo "$as_me: Will not make hoqide" >&6;}
else
  
       if test "x$COQIDE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqide" >&5
$as_echo_n "checking for coqide... " >&6; }
              { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQIDE" >&5
$as_echo "(preset) $COQIDE" >&6; }
              
else
  # Extract the first word of "coqide", so it can be a program name with args.
set dummy coqide; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQIDE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQIDE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQIDE="$COQIDE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQIDE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQIDE" && ac_cv_path_COQIDE="no"
  ;;
esac
fi
COQIDE=$ac_cv_path_COQIDE
if test -n "$COQIDE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQIDE" >&5
$as_echo "$COQIDE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
       if test "x$COQIDE" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Could not find coqide, will not make hoqide" >&5
$as_echo "$as_me: Could not find coqide, will not make hoqide" >&6;}
              make_coqide="no"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: Trusting that coqide version is $COQVERSION" >&5
$as_echo "$as_me: Trusting that coqide version is $COQVERSION" >&6;}
              COQIDEVERSION="$COQVERSION"
              
              if test "x$COQIDEVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQIDEVERSION" "$LINENO" 5 
fi
             
fi
      
fi

 if test "$make_coqide" = "yes"; then
  make_hoqide_TRUE=
  make_hoqide_FALSE='#'
else
  make_hoqide_TRUE='#'
  make_hoqide_FALSE=
fi


# checking for coqdep

if test "x$COQDEP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdep" >&5
$as_echo_n "checking for coqdep... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDEP" >&5
$as_echo "(preset) $COQDEP" >&6; }
       
else
  # Extract the first word of "coqdep", so it can be a program name with args.
set dummy coqdep; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDEP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDEP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDEP="$COQDEP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDEP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDEP" && ac_cv_path_COQDEP="no"
  ;;
esac
fi
COQDEP=$ac_cv_path_COQDEP
if test -n "$COQDEP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDEP" >&5
$as_echo "$COQDEP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDEP" = "xno"; then :
  as_fn_error $? "Could not find coqdep" "$LINENO" 5 
fi


# checking for coqdoc

if test "x$COQDOC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdoc" >&5
$as_echo_n "checking for coqdoc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDOC" >&5
$as_echo "(preset) $COQDOC" >&6; }
       
else
  # Extract the first word of "coqdoc", so it can be a program name with args.
set dummy coqdoc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDOC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDOC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDOC="$COQDOC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDOC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDOC" && ac_cv_path_COQDOC="no"
  ;;
esac
fi
COQDOC=$ac_cv_path_COQDOC
if test -n "$COQDOC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDOC" >&5
$as_echo "$COQDOC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDOC" = "xno"; then :
  as_fn_error $? "Could not find coqdoc" "$LINENO" 5 
fi

# checking for coq_makefile

if test "x$COQMAKEFILE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coq_makefile" >&5
$as_echo_n "checking for coq_makefile... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQMAKEFILE" >&5
$as_echo "(preset) $COQMAKEFILE" >&6; }
       
else
  # Extract the first word of "coq_makefile", so it can be a program name with args.
set dummy coq_makefile; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQMAKEFILE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQMAKEFILE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQMAKEFILE="$COQMAKEFILE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQMAKEFILE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQMAKEFILE" && ac_cv_path_COQMAKEFILE="no"
  ;;
esac
fi
COQMAKEFILE=$ac_cv_path_COQMAKEFILE
if test -n "$COQMAKEFILE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQMAKEFILE" >&5
$as_echo "$COQMAKEFILE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQMAKEFILE" = "xno"; then :
  as_fn_error $? "Could not find coq_makefile" "$LINENO" 5 
fi


hottdir="$datarootdir/hott"


for ac_prog in etags
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ETAGS+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ETAGS"; then
  ac_cv_prog_ETAGS="$ETAGS" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ETAGS="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ETAGS=$ac_cv_prog_ETAGS
if test -n "$ETAGS"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ETAGS" >&5
$as_echo "$ETAGS" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ETAGS" && break
done
test -n "$ETAGS" || ETAGS=": skipping etags"



# Extract the first word of "time", so it can be a program name with args.
set dummy time; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_TIME+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $TIME in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_TIME="$TIME" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_TIME="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_TIME" && ac_cv_path_TIME="no"
  ;;
esac
fi
TIME=$ac_cv_path_TIME
if test -n "$TIME"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $TIME" >&5
$as_echo "$TIME" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


if test "x$TIME" = "xno"; then :
  STDTIME=""
else
  STDTIME="\"$TIME\" -f \"\$* (user: %U mem: %M ko)\""
fi


{ $as_echo "$as_me:${as_lineno-$LINENO}: Creating symbolic links into Coq standard library" >&5
$as_echo "$as_me: Creating symbolic links into Coq standard library" >&6;}
# We must have these links in the source directory, not in the build
# directory, because the replacement standard library lives in the source
# directory, and these links are required to make Coq accept it.
# First remove existing links.  If they are symlinks, use -f.  If they are
# physical directories, use -rf.  This ensures that we don't delete the
# contents of symlinked directories.
if test -h "$srcdir/coq/dev"; then :
  rm -f "$srcdir/coq/dev"
elif test -d "$srcdir/coq/dev"; then :
  rm -rf "$srcdir/coq/dev"
fi
if test -h "$srcdir/coq/kernel"; then :
  rm -f "$srcdir/coq/kernel"
elif test -d "$srcdir/coq/kernel"; then :
  rm -rf "$srcdir/coq/kernel"
fi
if test -h "$srcdir/coq/library"; then :
  rm -f "$srcdir/coq/library"
elif test -d "$srcdir/coq/library"; then :
  rm -rf "$srcdir/coq/library"
fi
if test -h "$srcdir/coq/plugins"; then :
  rm -f "$srcdir/coq/plugins"
elif test -d "$srcdir/coq/plugins"; then :
  rm -rf "$srcdir/coq/plugins"
fi
ln -s "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
# TODO(jgross): Should we use AC_CONFIG_LINKS?  But $COQLIB/dev
# doesn't exist in my installation, and that would make configure
# error...
#AC_CONFIG_LINKS([$srcdir/coq/plugins:$COQLIB/plugins
#                 $srcdir/coq/dev:$COQLIB/dev])
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether your coqtop supports directory symlinks to the stdlib" >&5
$as_echo_n "checking whether your coqtop supports directory symlinks to the stdlib... " >&6; }
coqtop_out="$("$COQTOP" -coqlib "$srcdir/coq" < /dev/null 2>&1 | grep -c 'Warning: Cannot open')"
if test "$coqtop_out" = 0; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: Falling back on making physical copies of the stdlib" >&5
$as_echo "$as_me: Falling back on making physical copies of the stdlib" >&6;}
       rm -f "$srcdir/coq/dev" "$srcdir/coq/kernel" "$srcdir/coq/library" "$srcdir/coq/plugins"
       cp -R "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
fi


ac_config_files="$ac_config_files Makefile"

ac_config_files="$ac_config_files hoq-config"


cat >confcache <<\_ACEOF
# This file is a shell script that caches the results of configure
# tests run on this system so they can be shared between configure
# scripts and configure runs, see configure's option --config-cache.
# It is not useful on other systems.  If it contains results you don't
# want to keep, you may remove or edit it.
#
# config.status only pays attention to the cache file if you give it
# the --recheck option to rerun configure.
#
# `ac_cv_env_foo' variables (set or unset) will be overridden when
# loading this file, other *unset* `ac_cv_foo' will be assigned the
# following values.

_ACEOF

# The following way of writing the cache mishandles newlines in values,
# but we know of no workaround that is simple, portable, and efficient.
# So, we kill variables containing newlines.
# Ultrix sh set writes to stderr and can't be redirected directly,
# and sets the high bit in the cache file unless we assign to the vars.
(
  for ac_var in `(set) 2>&1 | sed -n 's/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done

  (set) 2>&1 |
    case $as_nl`(ac_space=' '; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      # `set' does not quote correctly, so add quotes: double-quote
      # substitution turns \\\\ into \\, and sed turns \\ into \.
      sed -n \
	"s/'/'\\\\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\\2'/p"
      ;; #(
    *)
      # `set' quotes correctly as required by POSIX, so do not add quotes.
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
) |
  sed '
     /^ac_cv_env_/b end
     t clear
     :clear
     s/^\([^=]*\)=\(.*[{}].*\)$/test "${\1+set}" = set || &/
     t end
     s/^\([^=]*\)=\(.*\)$/\1=${\1=\2}/
     :end' >>confcache
if diff "$cache_file" confcache >/dev/null 2>&1; then :; else
  if test -w "$cache_file"; then
    test "x$cache_file" != "x/dev/null" &&
      { $as_echo "$as_me:${as_lineno-$LINENO}: updating cache $cache_file" >&5
$as_echo "$as_me: updating cache $cache_file" >&6;}
    cat confcache >$cache_file
  else
    { $as_echo "$as_me:${as_lineno-$LINENO}: not updating unwritable cache $cache_file" >&5
$as_echo "$as_me: not updating unwritable cache $cache_file" >&6;}
  fi
fi
rm -f confcache

test "x$prefix" = xNONE && prefix=$ac_default_prefix
# Let make expand exec_prefix.
test "x$exec_prefix" = xNONE && exec_prefix='${prefix}'

# Transform confdefs.h into DEFS.
# Protect against shell expansion while executing Makefile rules.
# Protect against Makefile macro expansion.
#
# If the first sed substitution is executed (which looks for macros that
# take arguments), then branch to the quote section.  Otherwise,
# look for a macro that doesn't take arguments.
ac_script='
:mline
/\\$/{
 N
 s,\\\n,,
 b mline
}
t clear
:clear
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 (][^	 (]*([^)]*)\)[	 ]*\(.*\)/-D\1=\2/g
t quote
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 ][^	 ]*\)[	 ]*\(.*\)/-D\1=\2/g
t quote
b any
:quote
s/[	 `~#$^&*(){}\\|;'\''"<>?]/\\&/g
s/\[/\\&/g
s/\]/\\&/g
s/\$/$$/g
H
:any
${
	g
	s/^\n//
	s/\n/ /g
	p
}
'
DEFS=`sed -n "$ac_script" confdefs.h`


ac_libobjs=
ac_ltlibobjs=
U=
for ac_i in : $LIB@&t@OBJS; do test "x$ac_i" = x: && continue
  # 1. Remove the extension, and $U if already installed.
  ac_script='s/\$U\././;s/\.o$//;s/\.obj$//'
  ac_i=`$as_echo "$ac_i" | sed "$ac_script"`
  # 2. Prepend LIBOBJDIR.  When used with automake>=1.10 LIBOBJDIR
  #    will be set to the directory where LIBOBJS objects are built.
  as_fn_append ac_libobjs " \${LIBOBJDIR}$ac_i\$U.$ac_objext"
  as_fn_append ac_ltlibobjs " \${LIBOBJDIR}$ac_i"'$U.lo'
done
LIB@&t@OBJS=$ac_libobjs

LTLIBOBJS=$ac_ltlibobjs


if test -z "${MAINTAINER_MODE_TRUE}" && test -z "${MAINTAINER_MODE_FALSE}"; then
  as_fn_error $? "conditional \"MAINTAINER_MODE\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi

if test -z "${make_hoqtopbyte_TRUE}" && test -z "${make_hoqtopbyte_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqtopbyte\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi
if test -z "${make_hoqide_TRUE}" && test -z "${make_hoqide_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqide\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5 
fi

: ${CONFIG_STATUS=./config.status}
ac_write_fail=0
ac_clean_files_save=$ac_clean_files
ac_clean_files="$ac_clean_files $CONFIG_STATUS"
{ $as_echo "$as_me:${as_lineno-$LINENO}: creating $CONFIG_STATUS" >&5
$as_echo "$as_me: creating $CONFIG_STATUS" >&6;}
as_write_fail=0
cat >$CONFIG_STATUS <<_ASEOF || as_write_fail=1
#! $SHELL
# Generated by $as_me.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=\${CONFIG_SHELL-$SHELL}
export SHELL
_ASEOF
cat >>$CONFIG_STATUS <<\_ASEOF || as_write_fail=1
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in @%:@(
  *posix*) :
    set -o posix ;; @%:@(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in @%:@(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in @%:@((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


@%:@ as_fn_error STATUS ERROR [LINENO LOG_FD]
@%:@ ----------------------------------------
@%:@ Output "`basename @S|@0`: error: ERROR" to stderr. If LINENO and LOG_FD are
@%:@ provided, also output the error to LOG_FD, referencing LINENO. Then exit the
@%:@ script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} @%:@ as_fn_error


@%:@ as_fn_set_status STATUS
@%:@ -----------------------
@%:@ Set @S|@? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} @%:@ as_fn_set_status

@%:@ as_fn_exit STATUS
@%:@ -----------------
@%:@ Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} @%:@ as_fn_exit

@%:@ as_fn_unset VAR
@%:@ ---------------
@%:@ Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
@%:@ as_fn_append VAR VALUE
@%:@ ----------------------
@%:@ Append the text in VALUE to the end of the definition contained in VAR. Take
@%:@ advantage of any shell optimizations that allow amortized linear growth over
@%:@ repeated appends, instead of the typical quadratic growth present in naive
@%:@ implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

@%:@ as_fn_arith ARG...
@%:@ ------------------
@%:@ Perform arithmetic evaluation on the ARGs, and store the result in the
@%:@ global @S|@as_val. Take advantage of shells that can avoid forks. The arguments
@%:@ must be portable across @S|@(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in @%:@(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


@%:@ as_fn_mkdir_p
@%:@ -------------
@%:@ Create "@S|@as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} @%:@ as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in @%:@(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in @%:@((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
_ASEOF
test $as_write_fail = 0 && chmod +x $CONFIG_STATUS || ac_write_fail=1

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

_ACEOF

case $ac_config_files in *"
"*) set x $ac_config_files; shift; ac_config_files=$*;;
esac



cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
# Files that config.status was made for.
config_files="$ac_config_files"

_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE] 
                   instantiate the configuration file FILE

Configuration files:
$config_files

Report bugs to the package provider."

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_cs_config="`$as_echo "$ac_configure_args" | sed 's/^ //; s/[\\""\`\$]/\\\\&/g'`"
ac_cs_version="\\
hott config.status 1.0
configured by $0, generated by GNU Autoconf 2.67,
  with options \\"\$ac_cs_config\\"

Copyright (C) 2010 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='$ac_pwd'
srcdir='$srcdir'
INSTALL='$INSTALL'
MKDIR_P='$MKDIR_P'
AWK='$AWK'
test -n "\$AWK" || AWK=awk
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h |  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
if \$ac_cs_recheck; then
  set X '$SHELL' '$0' $ac_configure_args \$ac_configure_extra_args --no-create --no-recursion
  shift
  \$as_echo "running CONFIG_SHELL=$SHELL \$*" >&6
  CONFIG_SHELL='$SHELL'
  export CONFIG_SHELL
  exec "\$@"
fi

_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../@%:@@%:@ /;s/...$/ @%:@@%:@/;p;x;p;x' <<_ASBOX
@%:@@%:@ Running $as_me. @%:@@%:@
_ASBOX
  $as_echo "$ac_log"
} >&5

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1

# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "hoq-config") CONFIG_FILES="$CONFIG_FILES hoq-config" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5 ;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp=
  trap 'exit_status=$?
  { test -z "$tmp" || test ! -d "$tmp" || rm -fr "$tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -n "$tmp" && test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5 

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$tmp/subs1.awk" &&
_ACEOF


{
  echo "cat >conf$$subs.awk <<_ACEOF" &&
  echo "$ac_subst_vars" | sed 's/.*/&!$&$ac_delim/' &&
  echo "_ACEOF"
} >conf$$subs.sh ||
  as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 
ac_delim_num=`echo "$ac_subst_vars" | grep -c '^'`
ac_delim='%!_!# '
for ac_last_try in false false false false false :; do
  . ./conf$$subs.sh ||
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 

  ac_delim_n=`sed -n "s/.*$ac_delim\$/X/p" conf$$subs.awk | grep -c X`
  if test $ac_delim_n = $ac_delim_num; then
    break
  elif $ac_last_try; then
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5 
  else
    ac_delim="$ac_delim!$ac_delim _$ac_delim!! "
  fi
done
rm -f conf$$subs.sh

cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
cat >>"\$tmp/subs1.awk" <<\\_ACAWK &&
_ACEOF
sed -n '
h
s/^/S["/; s/!.*/"]=/
p
g
s/^[^!]*!//
:repl
t repl
s/'"$ac_delim"'$//
t delim
:nl
h
s/\(.\{148\}\)..*/\1/
t more1
s/["\\]/\\&/g; s/^/"/; s/$/\\n"\\/
p
n
b repl
:more1
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t nl
:delim
h
s/\(.\{148\}\)..*/\1/
t more2
s/["\\]/\\&/g; s/^/"/; s/$/"/
p
b
:more2
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t delim
' <conf$$subs.awk | sed '
/^[^""]/{
  N
  s/\n//
}
' >>$CONFIG_STATUS || ac_write_fail=1
rm -f conf$$subs.awk
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACAWK
cat >>"\$tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$tmp/subs1.awk" > "$tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5 
_ACEOF

# VPATH may cause trouble with some makes, so we remove sole $(srcdir),
# ${srcdir} and @srcdir@ entries from VPATH if srcdir is ".", strip leading and
# trailing colons and then remove the whole line if VPATH becomes empty
# (actually we leave an empty line to preserve line numbers).
if test "x$srcdir" = x.; then
  ac_vpsub='/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}'
fi

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
fi # test -n "$CONFIG_FILES"


eval set X "  :F $CONFIG_FILES      "
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5 ;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5 ;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5  ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
  ac_datarootdir_hack='
  s&@datadir@&$datadir&g
  s&@docdir@&$docdir&g
  s&@infodir@&$infodir&g
  s&@localedir@&$localedir&g
  s&@mandir@&$mandir&g
  s&\\\${datarootdir}&$datarootdir&g' ;;
esac
_ACEOF

# Neutralize VPATH when `$srcdir' = `.'.
# Shell code in configure.ac might set extrasub.
# FIXME: do we really want to maintain this feature?
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_sed_extra="$ac_vpsub
$extrasub
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$tmp/subs.awk" >$tmp/out \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5 

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' "$tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$tmp/stdin"
  case $ac_file in
  -) cat "$tmp/out" && rm -f "$tmp/out";;
  *) rm -f "$ac_file" && mv "$tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5 
 ;;
  
  
  
  esac

done # for ac_tag


as_fn_exit 0
_ACEOF
ac_clean_files=$ac_clean_files_save

test $ac_write_fail = 0 ||
  as_fn_error $? "write failure creating $CONFIG_STATUS" "$LINENO" 5 


# configure is writing to config.log, and then calls config.status.
# config.status does its own redirection, appending to config.log.
# Unfortunately, on DOS this fails, as config.log is still kept open
# by configure, so config.status won't be able to write to it; its
# output is simply discarded.  So we exec the FD to /dev/null,
# effectively closing config.log, so it can be properly (re)opened and
# appended to by config.status.  When coming back to configure, we
# need to make the FD available again.
if test "$no_create" != yes; then
  ac_cs_success=:
  ac_config_status_args=
  test "$silent" = yes &&
    ac_config_status_args="$ac_config_status_args --quiet"
  exec 5>/dev/null
  $SHELL $CONFIG_STATUS $ac_config_status_args || ac_cs_success=false
  exec 5>>config.log
  # Use ||, not &&, to avoid exiting from the if with $? = 1, which
  # would make configure fail if this is the last instruction.
  $ac_cs_success || as_fn_exit 1
fi
if test -n "$ac_unrecognized_opts" && test "$enable_option_checking" != no; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: unrecognized options: $ac_unrecognized_opts" >&5
$as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2;}
fi



==> anc/HoTT/autom4te.cache/requests <==
# This file was generated by Autom4te Tue Aug  3 21:06:07 PDT 2010.
# It contains the lists of macros which have been traced.
# It can be safely removed.

@request = (
             bless( [
                      '0',
                      1,
                      [
                        '/usr/share/autoconf'
                      ],
                      [
                        '/usr/share/autoconf/autoconf/autoconf.m4f',
                        '/usr/share/aclocal-1.11/amversion.m4',
                        '/usr/share/aclocal-1.11/auxdir.m4',
                        '/usr/share/aclocal-1.11/cond.m4',
                        '/usr/share/aclocal-1.11/depend.m4',
                        '/usr/share/aclocal-1.11/depout.m4',
                        '/usr/share/aclocal-1.11/init.m4',
                        '/usr/share/aclocal-1.11/install-sh.m4',
                        '/usr/share/aclocal-1.11/lead-dot.m4',
                        '/usr/share/aclocal-1.11/maintainer.m4',
                        '/usr/share/aclocal-1.11/make.m4',
                        '/usr/share/aclocal-1.11/missing.m4',
                        '/usr/share/aclocal-1.11/mkdirp.m4',
                        '/usr/share/aclocal-1.11/options.m4',
                        '/usr/share/aclocal-1.11/runlog.m4',
                        '/usr/share/aclocal-1.11/sanity.m4',
                        '/usr/share/aclocal-1.11/silent.m4',
                        '/usr/share/aclocal-1.11/strip.m4',
                        '/usr/share/aclocal-1.11/substnot.m4',
                        '/usr/share/aclocal-1.11/tar.m4',
                        'configure.ac'
                      ],
                      {
                        'm4_pattern_forbid' => 1,
                        'jm_MAINTAINER_MODE' => 1,
                        'AM_SET_CURRENT_AUTOMAKE_VERSION' => 1,
                        '_AM_SET_OPTION' => 1,
                        'AC_DEFUN' => 1,
                        'AM_PROG_MKDIR_P' => 1,
                        'AM_INIT_AUTOMAKE' => 1,
                        'AM_AUTOMAKE_VERSION' => 1,
                        'AM_MISSING_HAS_RUN' => 1,
                        'AM_SUBST_NOTMAKE' => 1,
                        'AM_MISSING_PROG' => 1,
                        'AM_OUTPUT_DEPENDENCY_COMMANDS' => 1,
                        'AM_MAINTAINER_MODE' => 1,
                        'AC_DEFUN_ONCE' => 1,
                        'AM_PROG_INSTALL_STRIP' => 1,
                        '_m4_warn' => 1,
                        'AM_SANITY_CHECK' => 1,
                        'AM_SILENT_RULES' => 1,
                        'include' => 1,
                        '_AM_PROG_TAR' => 1,
                        'AM_AUX_DIR_EXPAND' => 1,
                        'AM_DEP_TRACK' => 1,
                        '_AM_SET_OPTIONS' => 1,
                        '_AM_OUTPUT_DEPENDENCY_COMMANDS' => 1,
                        'AM_RUN_LOG' => 1,
                        '_AM_IF_OPTION' => 1,
                        '_AM_SUBST_NOTMAKE' => 1,
                        'm4_pattern_allow' => 1,
                        '_AM_AUTOCONF_VERSION' => 1,
                        '_AM_MANGLE_OPTION' => 1,
                        'AM_CONDITIONAL' => 1,
                        'AM_SET_LEADING_DOT' => 1,
                        'AM_SET_DEPDIR' => 1,
                        '_AM_DEPENDENCIES' => 1,
                        'AM_PROG_INSTALL_SH' => 1,
                        'm4_include' => 1,
                        '_AC_AM_CONFIG_HEADER_HOOK' => 1,
                        'AU_DEFUN' => 1,
                        'AM_MAKE_INCLUDE' => 1
                      }
                    ], 'Autom4te::Request' ),
             bless( [
                      '1',
                      1,
                      [
                        '/usr/share/autoconf'
                      ],
                      [
                        '/usr/share/autoconf/autoconf/autoconf.m4f',
                        'aclocal.m4',
                        'configure.ac'
                      ],
                      {
                        '_LT_AC_TAGCONFIG' => 1,
                        'AM_PROG_F77_C_O' => 1,
                        'm4_pattern_forbid' => 1,
                        'AC_INIT' => 1,
                        '_AM_COND_IF' => 1,
                        'AC_CANONICAL_TARGET' => 1,
                        'AC_SUBST' => 1,
                        'AC_CONFIG_LIBOBJ_DIR' => 1,
                        'AC_FC_SRCEXT' => 1,
                        'AC_CANONICAL_HOST' => 1,
                        'AC_PROG_LIBTOOL' => 1,
                        'AM_INIT_AUTOMAKE' => 1,
                        'AC_CONFIG_SUBDIRS' => 1,
                        'AM_AUTOMAKE_VERSION' => 1,
                        'LT_CONFIG_LTDL_DIR' => 1,
                        'AC_REQUIRE_AUX_FILE' => 1,
                        'AC_CONFIG_LINKS' => 1,
                        'm4_sinclude' => 1,
                        'LT_SUPPORTED_TAG' => 1,
                        'AM_MAINTAINER_MODE' => 1,
                        'AM_GNU_GETTEXT_INTL_SUBDIR' => 1,
                        '_m4_warn' => 1,
                        'AM_PROG_CXX_C_O' => 1,
                        '_AM_COND_ENDIF' => 1,
                        'AM_ENABLE_MULTILIB' => 1,
                        'AM_SILENT_RULES' => 1,
                        'AC_CONFIG_FILES' => 1,
                        'LT_INIT' => 1,
                        'include' => 1,
                        'AM_GNU_GETTEXT' => 1,
                        'AC_LIBSOURCE' => 1,
                        'AM_PROG_FC_C_O' => 1,
                        'AC_CANONICAL_BUILD' => 1,
                        'AC_FC_FREEFORM' => 1,
                        'AH_OUTPUT' => 1,
                        '_AM_SUBST_NOTMAKE' => 1,
                        'AC_CONFIG_AUX_DIR' => 1,
                        'sinclude' => 1,
                        'm4_pattern_allow' => 1,
                        'AM_PROG_CC_C_O' => 1,
                        'AC_CANONICAL_SYSTEM' => 1,
                        'AM_CONDITIONAL' => 1,
                        'AC_CONFIG_HEADERS' => 1,
                        'AC_DEFINE_TRACE_LITERAL' => 1,
                        'm4_include' => 1,
                        '_AM_COND_ELSE' => 1,
                        'AC_SUBST_TRACE' => 1
                      }
                    ], 'Autom4te::Request' )
           );



==> anc/HoTT/autom4te.cache/traces.0 <==
m4trace:/usr/share/aclocal-1.11/amversion.m4:14: -1- AC_DEFUN([AM_AUTOMAKE_VERSION], [am__api_version='1.11'
dnl Some users find AM_AUTOMAKE_VERSION and mistake it for a way to
dnl require some minimum version.  Point them to the right macro.
m4_if([$1], [1.11.1], [],
      [AC_FATAL([Do not call $0, use AM_INIT_AUTOMAKE([$1]).])])dnl
])
m4trace:/usr/share/aclocal-1.11/amversion.m4:33: -1- AC_DEFUN([AM_SET_CURRENT_AUTOMAKE_VERSION], [AM_AUTOMAKE_VERSION([1.11.1])dnl
m4_ifndef([AC_AUTOCONF_VERSION],
  [m4_copy([m4_PACKAGE_VERSION], [AC_AUTOCONF_VERSION])])dnl
_AM_AUTOCONF_VERSION(m4_defn([AC_AUTOCONF_VERSION]))])
m4trace:/usr/share/aclocal-1.11/auxdir.m4:47: -1- AC_DEFUN([AM_AUX_DIR_EXPAND], [dnl Rely on autoconf to set up CDPATH properly.
AC_PREREQ([2.50])dnl
# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`
])
m4trace:/usr/share/aclocal-1.11/cond.m4:15: -1- AC_DEFUN([AM_CONDITIONAL], [AC_PREREQ(2.52)dnl
 ifelse([$1], [TRUE],  [AC_FATAL([$0: invalid condition: $1])],
	[$1], [FALSE], [AC_FATAL([$0: invalid condition: $1])])dnl
AC_SUBST([$1_TRUE])dnl
AC_SUBST([$1_FALSE])dnl
_AM_SUBST_NOTMAKE([$1_TRUE])dnl
_AM_SUBST_NOTMAKE([$1_FALSE])dnl
m4_define([_AM_COND_VALUE_$1], [$2])dnl
if $2; then
  $1_TRUE=
  $1_FALSE='#'
else
  $1_TRUE='#'
  $1_FALSE=
fi
AC_CONFIG_COMMANDS_PRE(
[if test -z "${$1_TRUE}" && test -z "${$1_FALSE}"; then
  AC_MSG_ERROR([[conditional "$1" was never defined.
Usually this means the macro was only invoked conditionally.]])
fi])])
m4trace:/usr/share/aclocal-1.11/depend.m4:28: -1- AC_DEFUN([_AM_DEPENDENCIES], [AC_REQUIRE([AM_SET_DEPDIR])dnl
AC_REQUIRE([AM_OUTPUT_DEPENDENCY_COMMANDS])dnl
AC_REQUIRE([AM_MAKE_INCLUDE])dnl
AC_REQUIRE([AM_DEP_TRACK])dnl

ifelse([$1], CC,   [depcc="$CC"   am_compiler_list=],
       [$1], CXX,  [depcc="$CXX"  am_compiler_list=],
       [$1], OBJC, [depcc="$OBJC" am_compiler_list='gcc3 gcc'],
       [$1], UPC,  [depcc="$UPC"  am_compiler_list=],
       [$1], GCJ,  [depcc="$GCJ"  am_compiler_list='gcc3 gcc'],
                   [depcc="$$1"   am_compiler_list=])

AC_CACHE_CHECK([dependency style of $depcc],
               [am_cv_$1_dependencies_compiler_type],
[if test -z "$AMDEP_TRUE" && test -f "$am_depcomp"; then
  # We make a subdir and do the tests there.  Otherwise we can end up
  # making bogus files that we don't know about and never remove.  For
  # instance it was reported that on HP-UX the gcc test will end up
  # making a dummy file named `D' -- because `-MD' means `put the output
  # in D'.
  mkdir conftest.dir
  # Copy depcomp to subdir because otherwise we won't find it if we're
  # using a relative directory.
  cp "$am_depcomp" conftest.dir
  cd conftest.dir
  # We will build objects and dependencies in a subdirectory because
  # it helps to detect inapplicable dependency modes.  For instance
  # both Tru64's cc and ICC support -MD to output dependencies as a
  # side effect of compilation, but ICC will put the dependencies in
  # the current directory while Tru64 will put them in the object
  # directory.
  mkdir sub

  am_cv_$1_dependencies_compiler_type=none
  if test "$am_compiler_list" = ""; then
     am_compiler_list=`sed -n ['s/^#*\([a-zA-Z0-9]*\))$/\1/p'] < ./depcomp`
  fi
  am__universal=false
  m4_case([$1], [CC],
    [case " $depcc " in #(
     *\ -arch\ *\ -arch\ *) am__universal=true ;;
     esac],
    [CXX],
    [case " $depcc " in #(
     *\ -arch\ *\ -arch\ *) am__universal=true ;;
     esac])

  for depmode in $am_compiler_list; do
    # Setup a source with many dependencies, because some compilers
    # like to wrap large dependency lists on column 80 (with \), and
    # we should not choose a depcomp mode which is confused by this.
    #
    # We need to recreate these files for each test, as the compiler may
    # overwrite some of them when testing with obscure command lines.
    # This happens at least with the AIX C compiler.
    : > sub/conftest.c
    for i in 1 2 3 4 5 6; do
      echo '#include "conftst'$i'.h"' >> sub/conftest.c
      # Using `: > sub/conftst$i.h' creates only sub/conftst1.h with
      # Solaris 8's {/usr,}/bin/sh.
      touch sub/conftst$i.h
    done
    echo "${am__include} ${am__quote}sub/conftest.Po${am__quote}" > confmf

    # We check with `-c' and `-o' for the sake of the "dashmstdout"
    # mode.  It turns out that the SunPro C++ compiler does not properly
    # handle `-M -o', and we need to detect this.  Also, some Intel
    # versions had trouble with output in subdirs
    am__obj=sub/conftest.${OBJEXT-o}
    am__minus_obj="-o $am__obj"
    case $depmode in
    gcc)
      # This depmode causes a compiler race in universal mode.
      test "$am__universal" = false || continue
      ;;
    nosideeffect)
      # after this tag, mechanisms are not by side-effect, so they'll
      # only be used when explicitly requested
      if test "x$enable_dependency_tracking" = xyes; then
	continue
      else
	break
      fi
      ;;
    msvisualcpp | msvcmsys)
      # This compiler won't grok `-c -o', but also, the minuso test has
      # not run yet.  These depmodes are late enough in the game, and
      # so weak that their functioning should not be impacted.
      am__obj=conftest.${OBJEXT-o}
      am__minus_obj=
      ;;
    none) break ;;
    esac
    if depmode=$depmode \
       source=sub/conftest.c object=$am__obj \
       depfile=sub/conftest.Po tmpdepfile=sub/conftest.TPo \
       $SHELL ./depcomp $depcc -c $am__minus_obj sub/conftest.c \
         >/dev/null 2>conftest.err &&
       grep sub/conftst1.h sub/conftest.Po > /dev/null 2>&1 &&
       grep sub/conftst6.h sub/conftest.Po > /dev/null 2>&1 &&
       grep $am__obj sub/conftest.Po > /dev/null 2>&1 &&
       ${MAKE-make} -s -f confmf > /dev/null 2>&1; then
      # icc doesn't choke on unknown options, it will just issue warnings
      # or remarks (even with -Werror).  So we grep stderr for any message
      # that says an option was ignored or not supported.
      # When given -MP, icc 7.0 and 7.1 complain thusly:
      #   icc: Command line warning: ignoring option '-M'; no argument required
      # The diagnosis changed in icc 8.0:
      #   icc: Command line remark: option '-MP' not supported
      if (grep 'ignoring option' conftest.err ||
          grep 'not supported' conftest.err) >/dev/null 2>&1; then :; else
        am_cv_$1_dependencies_compiler_type=$depmode
        break
      fi
    fi
  done

  cd ..
  rm -rf conftest.dir
else
  am_cv_$1_dependencies_compiler_type=none
fi
])
AC_SUBST([$1DEPMODE], [depmode=$am_cv_$1_dependencies_compiler_type])
AM_CONDITIONAL([am__fastdep$1], [
  test "x$enable_dependency_tracking" != xno \
  && test "$am_cv_$1_dependencies_compiler_type" = gcc3])
])
m4trace:/usr/share/aclocal-1.11/depend.m4:163: -1- AC_DEFUN([AM_SET_DEPDIR], [AC_REQUIRE([AM_SET_LEADING_DOT])dnl
AC_SUBST([DEPDIR], ["${am__leading_dot}deps"])dnl
])
m4trace:/usr/share/aclocal-1.11/depend.m4:171: -1- AC_DEFUN([AM_DEP_TRACK], [AC_ARG_ENABLE(dependency-tracking,
[  --disable-dependency-tracking  speeds up one-time build
  --enable-dependency-tracking   do not reject slow dependency extractors])
if test "x$enable_dependency_tracking" != xno; then
  am_depcomp="$ac_aux_dir/depcomp"
  AMDEPBACKSLASH='\'
fi
AM_CONDITIONAL([AMDEP], [test "x$enable_dependency_tracking" != xno])
AC_SUBST([AMDEPBACKSLASH])dnl
_AM_SUBST_NOTMAKE([AMDEPBACKSLASH])dnl
])
m4trace:/usr/share/aclocal-1.11/depout.m4:14: -1- AC_DEFUN([_AM_OUTPUT_DEPENDENCY_COMMANDS], [{
  # Autoconf 2.62 quotes --file arguments for eval, but not when files
  # are listed without --file.  Let's play safe and only enable the eval
  # if we detect the quoting.
  case $CONFIG_FILES in
  *\'*) eval set x "$CONFIG_FILES" ;;
  *)   set x $CONFIG_FILES ;;
  esac
  shift
  for mf
  do
    # Strip MF so we end up with the name of the file.
    mf=`echo "$mf" | sed -e 's/:.*$//'`
    # Check whether this is an Automake generated Makefile or not.
    # We used to match only the files named `Makefile.in', but
    # some people rename them; so instead we look at the file content.
    # Grep'ing the first line is not enough: some people post-process
    # each Makefile.in and add a new line on top of each file to say so.
    # Grep'ing the whole file is not good either: AIX grep has a line
    # limit of 2048, but all sed's we know have understand at least 4000.
    if sed -n 's,^#.*generated by automake.*,X,p' "$mf" | grep X >/dev/null 2>&1; then
      dirpart=`AS_DIRNAME("$mf")`
    else
      continue
    fi
    # Extract the definition of DEPDIR, am__include, and am__quote
    # from the Makefile without running `make'.
    DEPDIR=`sed -n 's/^DEPDIR = //p' < "$mf"`
    test -z "$DEPDIR" && continue
    am__include=`sed -n 's/^am__include = //p' < "$mf"`
    test -z "am__include" && continue
    am__quote=`sed -n 's/^am__quote = //p' < "$mf"`
    # When using ansi2knr, U may be empty or an underscore; expand it
    U=`sed -n 's/^U = //p' < "$mf"`
    # Find all dependency output files, they are included files with
    # $(DEPDIR) in their names.  We invoke sed twice because it is the
    # simplest approach to changing $(DEPDIR) to its actual value in the
    # expansion.
    for file in `sed -n "
      s/^$am__include $am__quote\(.*(DEPDIR).*\)$am__quote"'$/\1/p' <"$mf" | \
	 sed -e 's/\$(DEPDIR)/'"$DEPDIR"'/g' -e 's/\$U/'"$U"'/g'`; do
      # Make sure the directory exists.
      test -f "$dirpart/$file" && continue
      fdir=`AS_DIRNAME(["$file"])`
      AS_MKDIR_P([$dirpart/$fdir])
      # echo "creating $dirpart/$file"
      echo '# dummy' > "$dirpart/$file"
    done
  done
}
])
m4trace:/usr/share/aclocal-1.11/depout.m4:75: -1- AC_DEFUN([AM_OUTPUT_DEPENDENCY_COMMANDS], [AC_CONFIG_COMMANDS([depfiles],
     [test x"$AMDEP_TRUE" != x"" || _AM_OUTPUT_DEPENDENCY_COMMANDS],
     [AMDEP_TRUE="$AMDEP_TRUE" ac_aux_dir="$ac_aux_dir"])
])
m4trace:/usr/share/aclocal-1.11/init.m4:26: -1- AC_DEFUN([AM_INIT_AUTOMAKE], [AC_PREREQ([2.62])dnl
dnl Autoconf wants to disallow AM_ names.  We explicitly allow
dnl the ones we care about.
m4_pattern_allow([^AM_[A-Z]+FLAGS$])dnl
AC_REQUIRE([AM_SET_CURRENT_AUTOMAKE_VERSION])dnl
AC_REQUIRE([AC_PROG_INSTALL])dnl
if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  AC_SUBST([am__isrc], [' -I$(srcdir)'])_AM_SUBST_NOTMAKE([am__isrc])dnl
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    AC_MSG_ERROR([source directory already configured; run "make distclean" there first])
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi
AC_SUBST([CYGPATH_W])

# Define the identity of the package.
dnl Distinguish between old-style and new-style calls.
m4_ifval([$2],
[m4_ifval([$3], [_AM_SET_OPTION([no-define])])dnl
 AC_SUBST([PACKAGE], [$1])dnl
 AC_SUBST([VERSION], [$2])],
[_AM_SET_OPTIONS([$1])dnl
dnl Diagnose old-style AC_INIT with new-style AM_AUTOMAKE_INIT.
m4_if(m4_ifdef([AC_PACKAGE_NAME], 1)m4_ifdef([AC_PACKAGE_VERSION], 1), 11,,
  [m4_fatal([AC_INIT should be called with package and version arguments])])dnl
 AC_SUBST([PACKAGE], ['AC_PACKAGE_TARNAME'])dnl
 AC_SUBST([VERSION], ['AC_PACKAGE_VERSION'])])dnl

_AM_IF_OPTION([no-define],,
[AC_DEFINE_UNQUOTED(PACKAGE, "$PACKAGE", [Name of package])
 AC_DEFINE_UNQUOTED(VERSION, "$VERSION", [Version number of package])])dnl

# Some tools Automake needs.
AC_REQUIRE([AM_SANITY_CHECK])dnl
AC_REQUIRE([AC_ARG_PROGRAM])dnl
AM_MISSING_PROG(ACLOCAL, aclocal-${am__api_version})
AM_MISSING_PROG(AUTOCONF, autoconf)
AM_MISSING_PROG(AUTOMAKE, automake-${am__api_version})
AM_MISSING_PROG(AUTOHEADER, autoheader)
AM_MISSING_PROG(MAKEINFO, makeinfo)
AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
AC_REQUIRE([AM_PROG_INSTALL_STRIP])dnl
AC_REQUIRE([AM_PROG_MKDIR_P])dnl
# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
AC_REQUIRE([AC_PROG_AWK])dnl
AC_REQUIRE([AC_PROG_MAKE_SET])dnl
AC_REQUIRE([AM_SET_LEADING_DOT])dnl
_AM_IF_OPTION([tar-ustar], [_AM_PROG_TAR([ustar])],
	      [_AM_IF_OPTION([tar-pax], [_AM_PROG_TAR([pax])],
			     [_AM_PROG_TAR([v7])])])
_AM_IF_OPTION([no-dependencies],,
[AC_PROVIDE_IFELSE([AC_PROG_CC],
		  [_AM_DEPENDENCIES(CC)],
		  [define([AC_PROG_CC],
			  defn([AC_PROG_CC])[_AM_DEPENDENCIES(CC)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_CXX],
		  [_AM_DEPENDENCIES(CXX)],
		  [define([AC_PROG_CXX],
			  defn([AC_PROG_CXX])[_AM_DEPENDENCIES(CXX)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_OBJC],
		  [_AM_DEPENDENCIES(OBJC)],
		  [define([AC_PROG_OBJC],
			  defn([AC_PROG_OBJC])[_AM_DEPENDENCIES(OBJC)])])dnl
])
_AM_IF_OPTION([silent-rules], [AC_REQUIRE([AM_SILENT_RULES])])dnl
dnl The `parallel-tests' driver may need to know about EXEEXT, so add the
dnl `am__EXEEXT' conditional if _AM_COMPILER_EXEEXT was seen.  This macro
dnl is hooked onto _AC_COMPILER_EXEEXT early, see below.
AC_CONFIG_COMMANDS_PRE(dnl
[m4_provide_if([_AM_COMPILER_EXEEXT],
  [AM_CONDITIONAL([am__EXEEXT], [test -n "$EXEEXT"])])])dnl
])
m4trace:/usr/share/aclocal-1.11/init.m4:126: -1- AC_DEFUN([_AC_AM_CONFIG_HEADER_HOOK], [# Compute $1's index in $config_headers.
_am_arg=$1
_am_stamp_count=1
for _am_header in $config_headers :; do
  case $_am_header in
    $_am_arg | $_am_arg:* )
      break ;;
    * )
      _am_stamp_count=`expr $_am_stamp_count + 1` ;;
  esac
done
echo "timestamp for $_am_arg" >`AS_DIRNAME(["$_am_arg"])`/stamp-h[]$_am_stamp_count])
m4trace:/usr/share/aclocal-1.11/install-sh.m4:11: -1- AC_DEFUN([AM_PROG_INSTALL_SH], [AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi
AC_SUBST(install_sh)])
m4trace:/usr/share/aclocal-1.11/lead-dot.m4:12: -1- AC_DEFUN([AM_SET_LEADING_DOT], [rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null
AC_SUBST([am__leading_dot])])
m4trace:/usr/share/aclocal-1.11/maintainer.m4:19: -1- AC_DEFUN([AM_MAINTAINER_MODE], [m4_case(m4_default([$1], [disable]),
       [enable], [m4_define([am_maintainer_other], [disable])],
       [disable], [m4_define([am_maintainer_other], [enable])],
       [m4_define([am_maintainer_other], [enable])
        m4_warn([syntax], [unexpected argument to AM@&t@_MAINTAINER_MODE: $1])])
AC_MSG_CHECKING([whether to am_maintainer_other maintainer-specific portions of Makefiles])
  dnl maintainer-mode's default is 'disable' unless 'enable' is passed
  AC_ARG_ENABLE([maintainer-mode],
[  --][am_maintainer_other][-maintainer-mode  am_maintainer_other make rules and dependencies not useful
			  (and sometimes confusing) to the casual installer],
      [USE_MAINTAINER_MODE=$enableval],
      [USE_MAINTAINER_MODE=]m4_if(am_maintainer_other, [enable], [no], [yes]))
  AC_MSG_RESULT([$USE_MAINTAINER_MODE])
  AM_CONDITIONAL([MAINTAINER_MODE], [test $USE_MAINTAINER_MODE = yes])
  MAINT=$MAINTAINER_MODE_TRUE
  AC_SUBST([MAINT])dnl

])
m4trace:/usr/share/aclocal-1.11/maintainer.m4:39: -1- AU_DEFUN([jm_MAINTAINER_MODE], [AM_MAINTAINER_MODE])
m4trace:/usr/share/aclocal-1.11/maintainer.m4:39: -1- AC_DEFUN([jm_MAINTAINER_MODE], [AC_DIAGNOSE([obsolete], [The macro `jm_MAINTAINER_MODE' is obsolete.
You should run autoupdate.])dnl
AM_MAINTAINER_MODE])
m4trace:/usr/share/aclocal-1.11/make.m4:14: -1- AC_DEFUN([AM_MAKE_INCLUDE], [am_make=${MAKE-make}
cat > confinc << 'END'
am__doit:
	@echo this is the am__doit target
.PHONY: am__doit
END
# If we don't find an include directive, just comment out the code.
AC_MSG_CHECKING([for style of include used by $am_make])
am__include="#"
am__quote=
_am_result=none
# First try GNU make style include.
echo "include confinc" > confmf
# Ignore all kinds of additional output from `make'.
case `$am_make -s -f confmf 2> /dev/null` in #(
*the\ am__doit\ target*)
  am__include=include
  am__quote=
  _am_result=GNU
  ;;
esac
# Now try BSD make style include.
if test "$am__include" = "#"; then
   echo '.include "confinc"' > confmf
   case `$am_make -s -f confmf 2> /dev/null` in #(
   *the\ am__doit\ target*)
     am__include=.include
     am__quote="\""
     _am_result=BSD
     ;;
   esac
fi
AC_SUBST([am__include])
AC_SUBST([am__quote])
AC_MSG_RESULT([$_am_result])
rm -f confinc confmf
])
m4trace:/usr/share/aclocal-1.11/missing.m4:14: -1- AC_DEFUN([AM_MISSING_PROG], [AC_REQUIRE([AM_MISSING_HAS_RUN])
$1=${$1-"${am_missing_run}$2"}
AC_SUBST($1)])
m4trace:/usr/share/aclocal-1.11/missing.m4:24: -1- AC_DEFUN([AM_MISSING_HAS_RUN], [AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
AC_REQUIRE_AUX_FILE([missing])dnl
if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --run true"; then
  am_missing_run="$MISSING --run "
else
  am_missing_run=
  AC_MSG_WARN([`missing' script is too old or missing])
fi
])
m4trace:/usr/share/aclocal-1.11/mkdirp.m4:11: -1- AC_DEFUN([AM_PROG_MKDIR_P], [AC_PREREQ([2.60])dnl
AC_REQUIRE([AC_PROG_MKDIR_P])dnl
dnl Automake 1.8 to 1.9.6 used to define mkdir_p.  We now use MKDIR_P,
dnl while keeping a definition of mkdir_p for backward compatibility.
dnl @MKDIR_P@ is magic: AC_OUTPUT adjusts its value for each Makefile.
dnl However we cannot define mkdir_p as $(MKDIR_P) for the sake of
dnl Makefile.ins that do not define MKDIR_P, so we do our own
dnl adjustment using top_builddir (which is defined more often than
dnl MKDIR_P).
AC_SUBST([mkdir_p], ["$MKDIR_P"])dnl
case $mkdir_p in
  [[\\/$]]* | ?:[[\\/]]*) ;;
  */*) mkdir_p="\$(top_builddir)/$mkdir_p" ;;
esac
])
m4trace:/usr/share/aclocal-1.11/options.m4:13: -1- AC_DEFUN([_AM_MANGLE_OPTION], [[_AM_OPTION_]m4_bpatsubst($1, [[^a-zA-Z0-9_]], [_])])
m4trace:/usr/share/aclocal-1.11/options.m4:19: -1- AC_DEFUN([_AM_SET_OPTION], [m4_define(_AM_MANGLE_OPTION([$1]), 1)])
m4trace:/usr/share/aclocal-1.11/options.m4:25: -1- AC_DEFUN([_AM_SET_OPTIONS], [m4_foreach_w([_AM_Option], [$1], [_AM_SET_OPTION(_AM_Option)])])
m4trace:/usr/share/aclocal-1.11/options.m4:31: -1- AC_DEFUN([_AM_IF_OPTION], [m4_ifset(_AM_MANGLE_OPTION([$1]), [$2], [$3])])
m4trace:/usr/share/aclocal-1.11/runlog.m4:12: -1- AC_DEFUN([AM_RUN_LOG], [{ echo "$as_me:$LINENO: $1" >&AS_MESSAGE_LOG_FD
   ($1) >&AS_MESSAGE_LOG_FD 2>&AS_MESSAGE_LOG_FD
   ac_status=$?
   echo "$as_me:$LINENO: \$? = $ac_status" >&AS_MESSAGE_LOG_FD
   (exit $ac_status); }])
m4trace:/usr/share/aclocal-1.11/sanity.m4:14: -1- AC_DEFUN([AM_SANITY_CHECK], [AC_MSG_CHECKING([whether build environment is sane])
# Just in case
sleep 1
echo timestamp > conftest.file
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[[\\\"\#\$\&\'\`$am_lf]]*)
    AC_MSG_ERROR([unsafe absolute working directory name]);;
esac
case $srcdir in
  *[[\\\"\#\$\&\'\`$am_lf\ \	]]*)
    AC_MSG_ERROR([unsafe srcdir value: `$srcdir']);;
esac

# Do `set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
   if test "$[*]" = "X"; then
      # -L didn't work.
      set X `ls -t "$srcdir/configure" conftest.file`
   fi
   rm -f conftest.file
   if test "$[*]" != "X $srcdir/configure conftest.file" \
      && test "$[*]" != "X conftest.file $srcdir/configure"; then

      # If neither matched, then we have a broken ls.  This can happen
      # if, for instance, CONFIG_SHELL is bash and it inherits a
      # broken ls alias from the environment.  This has actually
      # happened.  Such a system could not be considered "sane".
      AC_MSG_ERROR([ls -t appears to fail.  Make sure there is not a broken
alias in your environment])
   fi

   test "$[2]" = conftest.file
   )
then
   # Ok.
   :
else
   AC_MSG_ERROR([newly created file is older than distributed files!
Check your system clock])
fi
AC_MSG_RESULT(yes)])
m4trace:/usr/share/aclocal-1.11/silent.m4:14: -1- AC_DEFUN([AM_SILENT_RULES], [AC_ARG_ENABLE([silent-rules],
[  --enable-silent-rules          less verbose build output (undo: `make V=1')
  --disable-silent-rules         verbose build output (undo: `make V=0')])
case $enable_silent_rules in
yes) AM_DEFAULT_VERBOSITY=0;;
no)  AM_DEFAULT_VERBOSITY=1;;
*)   AM_DEFAULT_VERBOSITY=m4_if([$1], [yes], [0], [1]);;
esac
AC_SUBST([AM_DEFAULT_VERBOSITY])dnl
AM_BACKSLASH='\'
AC_SUBST([AM_BACKSLASH])dnl
_AM_SUBST_NOTMAKE([AM_BACKSLASH])dnl
])
m4trace:/usr/share/aclocal-1.11/strip.m4:17: -1- AC_DEFUN([AM_PROG_INSTALL_STRIP], [AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
# Installed binaries are usually stripped using `strip' when the user
# run `make install-strip'.  However `strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the `STRIP' environment variable to overrule this program.
dnl Don't test for $cross_compiling = yes, because it might be `maybe'.
if test "$cross_compiling" != no; then
  AC_CHECK_TOOL([STRIP], [strip], :)
fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"
AC_SUBST([INSTALL_STRIP_PROGRAM])])
m4trace:/usr/share/aclocal-1.11/substnot.m4:14: -1- AC_DEFUN([_AM_SUBST_NOTMAKE])
m4trace:/usr/share/aclocal-1.11/substnot.m4:19: -1- AC_DEFUN([AM_SUBST_NOTMAKE], [_AM_SUBST_NOTMAKE($@)])
m4trace:/usr/share/aclocal-1.11/tar.m4:24: -1- AC_DEFUN([_AM_PROG_TAR], [# Always define AMTAR for backward compatibility.
AM_MISSING_PROG([AMTAR], [tar])
m4_if([$1], [v7],
     [am__tar='${AMTAR} chof - "$$tardir"'; am__untar='${AMTAR} xf -'],
     [m4_case([$1], [ustar],, [pax],,
              [m4_fatal([Unknown tar format])])
AC_MSG_CHECKING([how to create a $1 tar archive])
# Loop over all known methods to create a tar archive until one works.
_am_tools='gnutar m4_if([$1], [ustar], [plaintar]) pax cpio none'
_am_tools=${am_cv_prog_tar_$1-$_am_tools}
# Do not fold the above two line into one, because Tru64 sh and
# Solaris sh will not grok spaces in the rhs of `-'.
for _am_tool in $_am_tools
do
  case $_am_tool in
  gnutar)
    for _am_tar in tar gnutar gtar;
    do
      AM_RUN_LOG([$_am_tar --version]) && break
    done
    am__tar="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$$tardir"'
    am__tar_="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$tardir"'
    am__untar="$_am_tar -xf -"
    ;;
  plaintar)
    # Must skip GNU tar: if it does not support --format= it doesn't create
    # ustar tarball either.
    (tar --version) >/dev/null 2>&1 && continue
    am__tar='tar chf - "$$tardir"'
    am__tar_='tar chf - "$tardir"'
    am__untar='tar xf -'
    ;;
  pax)
    am__tar='pax -L -x $1 -w "$$tardir"'
    am__tar_='pax -L -x $1 -w "$tardir"'
    am__untar='pax -r'
    ;;
  cpio)
    am__tar='find "$$tardir" -print | cpio -o -H $1 -L'
    am__tar_='find "$tardir" -print | cpio -o -H $1 -L'
    am__untar='cpio -i -H $1 -d'
    ;;
  none)
    am__tar=false
    am__tar_=false
    am__untar=false
    ;;
  esac

  # If the value was cached, stop now.  We just wanted to have am__tar
  # and am__untar set.
  test -n "${am_cv_prog_tar_$1}" && break

  # tar/untar a dummy directory, and stop if the command works
  rm -rf conftest.dir
  mkdir conftest.dir
  echo GrepMe > conftest.dir/file
  AM_RUN_LOG([tardir=conftest.dir && eval $am__tar_ >conftest.tar])
  rm -rf conftest.dir
  if test -s conftest.tar; then
    AM_RUN_LOG([$am__untar <conftest.tar])
    grep GrepMe conftest.dir/file >/dev/null 2>&1 && break
  fi
done
rm -rf conftest.dir

AC_CACHE_VAL([am_cv_prog_tar_$1], [am_cv_prog_tar_$1=$_am_tool])
AC_MSG_RESULT([$am_cv_prog_tar_$1])])
AC_SUBST([am__tar])
AC_SUBST([am__untar])
])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?A[CHUM]_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([_AC_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^LIBOBJS$], [do not use LIBOBJS directly, use AC_LIBOBJ (see section `AC_LIBOBJ vs LIBOBJS'])
m4trace:configure.ac:5: -1- m4_pattern_allow([^AS_FLAGS$])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?m4_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^dnl$])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?AS_])
m4trace:configure.ac:5: -1- m4_pattern_allow([^SHELL$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PATH_SEPARATOR$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_NAME$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_TARNAME$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_VERSION$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_STRING$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_BUGREPORT$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_URL$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^exec_prefix$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^prefix$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^program_transform_name$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^bindir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sbindir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^libexecdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^datarootdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^datadir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sysconfdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sharedstatedir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^localstatedir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^includedir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^oldincludedir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^docdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^infodir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^htmldir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^dvidir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^pdfdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^psdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^libdir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^localedir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^mandir$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_NAME$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_TARNAME$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_VERSION$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_STRING$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_BUGREPORT$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_URL$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^DEFS$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_C$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_N$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_T$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^LIBS$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^build_alias$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^host_alias$])
m4trace:configure.ac:5: -1- m4_pattern_allow([^target_alias$])
m4trace:configure.ac:11: -1- AM_MAINTAINER_MODE([enable])
m4trace:configure.ac:11: -1- AM_CONDITIONAL([MAINTAINER_MODE], [test $USE_MAINTAINER_MODE = yes])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINTAINER_MODE_TRUE$])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINTAINER_MODE_FALSE$])
m4trace:configure.ac:11: -1- _AM_SUBST_NOTMAKE([MAINTAINER_MODE_TRUE])
m4trace:configure.ac:11: -1- _AM_SUBST_NOTMAKE([MAINTAINER_MODE_FALSE])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINT$])
m4trace:configure.ac:12: -1- AM_INIT_AUTOMAKE([foreign no-dependencies])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AM_[A-Z]+FLAGS$])
m4trace:configure.ac:12: -1- AM_SET_CURRENT_AUTOMAKE_VERSION
m4trace:configure.ac:12: -1- AM_AUTOMAKE_VERSION([1.11.1])
m4trace:configure.ac:12: -1- _AM_AUTOCONF_VERSION([2.67])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_PROGRAM$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_SCRIPT$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_DATA$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__isrc$])
m4trace:configure.ac:12: -1- _AM_SUBST_NOTMAKE([am__isrc])
m4trace:configure.ac:12: -1- m4_pattern_allow([^CYGPATH_W$])
m4trace:configure.ac:12: -1- _AM_SET_OPTIONS([foreign no-dependencies])
m4trace:configure.ac:12: -1- _AM_SET_OPTION([foreign])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([foreign])
m4trace:configure.ac:12: -1- _AM_SET_OPTION([no-dependencies])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([no-dependencies])
m4trace:configure.ac:12: -1- m4_pattern_allow([^PACKAGE$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^VERSION$])
m4trace:configure.ac:12: -1- _AM_IF_OPTION([no-define], [], [AC_DEFINE_UNQUOTED(PACKAGE, "$PACKAGE", [Name of package])
 AC_DEFINE_UNQUOTED(VERSION, "$VERSION", [Version number of package])])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([no-define])
m4trace:configure.ac:12: -1- m4_pattern_allow([^PACKAGE$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^VERSION$])
m4trace:configure.ac:12: -1- AM_SANITY_CHECK
m4trace:configure.ac:12: -1- AM_MISSING_PROG([ACLOCAL], [aclocal-${am__api_version}])
m4trace:configure.ac:12: -1- AM_MISSING_HAS_RUN
m4trace:configure.ac:12: -1- AM_AUX_DIR_EXPAND
m4trace:configure.ac:12: -1- m4_pattern_allow([^ACLOCAL$])
m4trace:configure.ac:12: -1- AM_MISSING_PROG([AUTOCONF], [autoconf])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOCONF$])
m4trace:configure.ac:12: -1- AM_MISSING_PROG([AUTOMAKE], [automake-${am__api_version}])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOMAKE$])
m4trace:configure.ac:12: -1- AM_MISSING_PROG([AUTOHEADER], [autoheader])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOHEADER$])
m4trace:configure.ac:12: -1- AM_MISSING_PROG([MAKEINFO], [makeinfo])
m4trace:configure.ac:12: -1- m4_pattern_allow([^MAKEINFO$])
m4trace:configure.ac:12: -1- AM_PROG_INSTALL_SH
m4trace:configure.ac:12: -1- m4_pattern_allow([^install_sh$])
m4trace:configure.ac:12: -1- AM_PROG_INSTALL_STRIP
m4trace:configure.ac:12: -1- m4_pattern_allow([^STRIP$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_STRIP_PROGRAM$])
m4trace:configure.ac:12: -1- AM_PROG_MKDIR_P
m4trace:configure.ac:12: -1- m4_pattern_allow([^MKDIR_P$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^mkdir_p$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AWK$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^SET_MAKE$])
m4trace:configure.ac:12: -1- AM_SET_LEADING_DOT
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__leading_dot$])
m4trace:configure.ac:12: -1- _AM_IF_OPTION([tar-ustar], [_AM_PROG_TAR([ustar])], [_AM_IF_OPTION([tar-pax], [_AM_PROG_TAR([pax])],
			     [_AM_PROG_TAR([v7])])])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([tar-ustar])
m4trace:configure.ac:12: -1- _AM_IF_OPTION([tar-pax], [_AM_PROG_TAR([pax])], [_AM_PROG_TAR([v7])])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([tar-pax])
m4trace:configure.ac:12: -1- _AM_PROG_TAR([v7])
m4trace:configure.ac:12: -1- AM_MISSING_PROG([AMTAR], [tar])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AMTAR$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__tar$])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__untar$])
m4trace:configure.ac:12: -1- _AM_IF_OPTION([no-dependencies], [], [AC_PROVIDE_IFELSE([AC_PROG_CC],
		  [_AM_DEPENDENCIES(CC)],
		  [define([AC_PROG_CC],
			  defn([AC_PROG_CC])[_AM_DEPENDENCIES(CC)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_CXX],
		  [_AM_DEPENDENCIES(CXX)],
		  [define([AC_PROG_CXX],
			  defn([AC_PROG_CXX])[_AM_DEPENDENCIES(CXX)])])dnl
AC_PROVIDE_IFELSE([AC_PROG_OBJC],
		  [_AM_DEPENDENCIES(OBJC)],
		  [define([AC_PROG_OBJC],
			  defn([AC_PROG_OBJC])[_AM_DEPENDENCIES(OBJC)])])dnl
])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([no-dependencies])
m4trace:configure.ac:12: -1- _AM_IF_OPTION([silent-rules], [AC_REQUIRE([AM_SILENT_RULES])])
m4trace:configure.ac:12: -2- _AM_MANGLE_OPTION([silent-rules])
m4trace:configure.ac:16: -1- m4_pattern_allow([^LN_S$])
m4trace:configure.ac:17: -1- m4_pattern_allow([^SET_MAKE$])
m4trace:configure.ac:21: -1- m4_pattern_allow([^COQBIN$])
m4trace:configure.ac:32: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:33: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:33: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:39: -1- m4_pattern_allow([^COQVERSION$])
m4trace:configure.ac:39: -1- m4_pattern_allow([^COQLIB$])
m4trace:configure.ac:57: -1- AM_CONDITIONAL([make_hoqtopbyte], [test -x "$COQTOP.byte"])
m4trace:configure.ac:57: -1- m4_pattern_allow([^make_hoqtopbyte_TRUE$])
m4trace:configure.ac:57: -1- m4_pattern_allow([^make_hoqtopbyte_FALSE$])
m4trace:configure.ac:57: -1- _AM_SUBST_NOTMAKE([make_hoqtopbyte_TRUE])
m4trace:configure.ac:57: -1- _AM_SUBST_NOTMAKE([make_hoqtopbyte_FALSE])
m4trace:configure.ac:66: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:67: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:67: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:73: -1- m4_pattern_allow([^COQCVERSION$])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDEVERSION$])
m4trace:configure.ac:109: -1- AM_CONDITIONAL([make_hoqide], [test "$make_coqide" = "yes"])
m4trace:configure.ac:109: -1- m4_pattern_allow([^make_hoqide_TRUE$])
m4trace:configure.ac:109: -1- m4_pattern_allow([^make_hoqide_FALSE$])
m4trace:configure.ac:109: -1- _AM_SUBST_NOTMAKE([make_hoqide_TRUE])
m4trace:configure.ac:109: -1- _AM_SUBST_NOTMAKE([make_hoqide_FALSE])
m4trace:configure.ac:112: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:113: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:113: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:124: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:125: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:125: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:135: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:136: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:136: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:147: -1- m4_pattern_allow([^hottdir$])
m4trace:configure.ac:149: -1- m4_pattern_allow([^ETAGS$])
m4trace:configure.ac:151: -1- m4_pattern_allow([^TIME$])
m4trace:configure.ac:152: -1- m4_pattern_allow([^TIME$])
m4trace:configure.ac:156: -1- m4_pattern_allow([^STDTIME$])
m4trace:configure.ac:193: -1- m4_pattern_allow([^LIB@&t@OBJS$])
m4trace:configure.ac:193: -1- m4_pattern_allow([^LTLIBOBJS$])


==> anc/HoTT/autom4te.cache/traces.1 <==
m4trace:configure.ac:5: -1- AC_INIT([hott], [1.0])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?A[CHUM]_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([_AC_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^LIBOBJS$], [do not use LIBOBJS directly, use AC_LIBOBJ (see section `AC_LIBOBJ vs LIBOBJS'])
m4trace:configure.ac:5: -1- m4_pattern_allow([^AS_FLAGS$])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?m4_])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^dnl$])
m4trace:configure.ac:5: -1- m4_pattern_forbid([^_?AS_])
m4trace:configure.ac:5: -1- AC_SUBST([SHELL])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([SHELL])
m4trace:configure.ac:5: -1- m4_pattern_allow([^SHELL$])
m4trace:configure.ac:5: -1- AC_SUBST([PATH_SEPARATOR])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PATH_SEPARATOR])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PATH_SEPARATOR$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_NAME], [m4_ifdef([AC_PACKAGE_NAME],      ['AC_PACKAGE_NAME'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_NAME])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_NAME$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_TARNAME], [m4_ifdef([AC_PACKAGE_TARNAME],   ['AC_PACKAGE_TARNAME'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_TARNAME])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_TARNAME$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_VERSION], [m4_ifdef([AC_PACKAGE_VERSION],   ['AC_PACKAGE_VERSION'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_VERSION])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_VERSION$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_STRING], [m4_ifdef([AC_PACKAGE_STRING],    ['AC_PACKAGE_STRING'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_STRING])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_STRING$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_BUGREPORT], [m4_ifdef([AC_PACKAGE_BUGREPORT], ['AC_PACKAGE_BUGREPORT'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_BUGREPORT])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_BUGREPORT$])
m4trace:configure.ac:5: -1- AC_SUBST([PACKAGE_URL], [m4_ifdef([AC_PACKAGE_URL],       ['AC_PACKAGE_URL'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([PACKAGE_URL])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_URL$])
m4trace:configure.ac:5: -1- AC_SUBST([exec_prefix], [NONE])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([exec_prefix])
m4trace:configure.ac:5: -1- m4_pattern_allow([^exec_prefix$])
m4trace:configure.ac:5: -1- AC_SUBST([prefix], [NONE])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([prefix])
m4trace:configure.ac:5: -1- m4_pattern_allow([^prefix$])
m4trace:configure.ac:5: -1- AC_SUBST([program_transform_name], [s,x,x,])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([program_transform_name])
m4trace:configure.ac:5: -1- m4_pattern_allow([^program_transform_name$])
m4trace:configure.ac:5: -1- AC_SUBST([bindir], ['${exec_prefix}/bin'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([bindir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^bindir$])
m4trace:configure.ac:5: -1- AC_SUBST([sbindir], ['${exec_prefix}/sbin'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([sbindir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sbindir$])
m4trace:configure.ac:5: -1- AC_SUBST([libexecdir], ['${exec_prefix}/libexec'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([libexecdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^libexecdir$])
m4trace:configure.ac:5: -1- AC_SUBST([datarootdir], ['${prefix}/share'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([datarootdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^datarootdir$])
m4trace:configure.ac:5: -1- AC_SUBST([datadir], ['${datarootdir}'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([datadir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^datadir$])
m4trace:configure.ac:5: -1- AC_SUBST([sysconfdir], ['${prefix}/etc'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([sysconfdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sysconfdir$])
m4trace:configure.ac:5: -1- AC_SUBST([sharedstatedir], ['${prefix}/com'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([sharedstatedir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^sharedstatedir$])
m4trace:configure.ac:5: -1- AC_SUBST([localstatedir], ['${prefix}/var'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([localstatedir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^localstatedir$])
m4trace:configure.ac:5: -1- AC_SUBST([includedir], ['${prefix}/include'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([includedir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^includedir$])
m4trace:configure.ac:5: -1- AC_SUBST([oldincludedir], ['/usr/include'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([oldincludedir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^oldincludedir$])
m4trace:configure.ac:5: -1- AC_SUBST([docdir], [m4_ifset([AC_PACKAGE_TARNAME],
				     ['${datarootdir}/doc/${PACKAGE_TARNAME}'],
				     ['${datarootdir}/doc/${PACKAGE}'])])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([docdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^docdir$])
m4trace:configure.ac:5: -1- AC_SUBST([infodir], ['${datarootdir}/info'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([infodir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^infodir$])
m4trace:configure.ac:5: -1- AC_SUBST([htmldir], ['${docdir}'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([htmldir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^htmldir$])
m4trace:configure.ac:5: -1- AC_SUBST([dvidir], ['${docdir}'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([dvidir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^dvidir$])
m4trace:configure.ac:5: -1- AC_SUBST([pdfdir], ['${docdir}'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([pdfdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^pdfdir$])
m4trace:configure.ac:5: -1- AC_SUBST([psdir], ['${docdir}'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([psdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^psdir$])
m4trace:configure.ac:5: -1- AC_SUBST([libdir], ['${exec_prefix}/lib'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([libdir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^libdir$])
m4trace:configure.ac:5: -1- AC_SUBST([localedir], ['${datarootdir}/locale'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([localedir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^localedir$])
m4trace:configure.ac:5: -1- AC_SUBST([mandir], ['${datarootdir}/man'])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([mandir])
m4trace:configure.ac:5: -1- m4_pattern_allow([^mandir$])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_NAME])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_NAME$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_NAME], [/* Define to the full name of this package. */
@%:@undef PACKAGE_NAME])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_TARNAME])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_TARNAME$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_TARNAME], [/* Define to the one symbol short name of this package. */
@%:@undef PACKAGE_TARNAME])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_VERSION])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_VERSION$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_VERSION], [/* Define to the version of this package. */
@%:@undef PACKAGE_VERSION])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_STRING])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_STRING$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_STRING], [/* Define to the full name and version of this package. */
@%:@undef PACKAGE_STRING])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_BUGREPORT])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_BUGREPORT$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_BUGREPORT], [/* Define to the address where bug reports for this package should be sent. */
@%:@undef PACKAGE_BUGREPORT])
m4trace:configure.ac:5: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE_URL])
m4trace:configure.ac:5: -1- m4_pattern_allow([^PACKAGE_URL$])
m4trace:configure.ac:5: -1- AH_OUTPUT([PACKAGE_URL], [/* Define to the home page for this package. */
@%:@undef PACKAGE_URL])
m4trace:configure.ac:5: -1- AC_SUBST([DEFS])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([DEFS])
m4trace:configure.ac:5: -1- m4_pattern_allow([^DEFS$])
m4trace:configure.ac:5: -1- AC_SUBST([ECHO_C])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([ECHO_C])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_C$])
m4trace:configure.ac:5: -1- AC_SUBST([ECHO_N])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([ECHO_N])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_N$])
m4trace:configure.ac:5: -1- AC_SUBST([ECHO_T])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([ECHO_T])
m4trace:configure.ac:5: -1- m4_pattern_allow([^ECHO_T$])
m4trace:configure.ac:5: -1- AC_SUBST([LIBS])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([LIBS])
m4trace:configure.ac:5: -1- m4_pattern_allow([^LIBS$])
m4trace:configure.ac:5: -1- AC_SUBST([build_alias])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([build_alias])
m4trace:configure.ac:5: -1- m4_pattern_allow([^build_alias$])
m4trace:configure.ac:5: -1- AC_SUBST([host_alias])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([host_alias])
m4trace:configure.ac:5: -1- m4_pattern_allow([^host_alias$])
m4trace:configure.ac:5: -1- AC_SUBST([target_alias])
m4trace:configure.ac:5: -1- AC_SUBST_TRACE([target_alias])
m4trace:configure.ac:5: -1- m4_pattern_allow([^target_alias$])
m4trace:configure.ac:8: -1- AC_CONFIG_AUX_DIR([etc])
m4trace:configure.ac:11: -1- AM_MAINTAINER_MODE([enable])
m4trace:configure.ac:11: -1- AM_CONDITIONAL([MAINTAINER_MODE], [test $USE_MAINTAINER_MODE = yes])
m4trace:configure.ac:11: -1- AC_SUBST([MAINTAINER_MODE_TRUE])
m4trace:configure.ac:11: -1- AC_SUBST_TRACE([MAINTAINER_MODE_TRUE])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINTAINER_MODE_TRUE$])
m4trace:configure.ac:11: -1- AC_SUBST([MAINTAINER_MODE_FALSE])
m4trace:configure.ac:11: -1- AC_SUBST_TRACE([MAINTAINER_MODE_FALSE])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINTAINER_MODE_FALSE$])
m4trace:configure.ac:11: -1- _AM_SUBST_NOTMAKE([MAINTAINER_MODE_TRUE])
m4trace:configure.ac:11: -1- _AM_SUBST_NOTMAKE([MAINTAINER_MODE_FALSE])
m4trace:configure.ac:11: -1- AC_SUBST([MAINT])
m4trace:configure.ac:11: -1- AC_SUBST_TRACE([MAINT])
m4trace:configure.ac:11: -1- m4_pattern_allow([^MAINT$])
m4trace:configure.ac:12: -1- AM_INIT_AUTOMAKE([foreign no-dependencies])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AM_[A-Z]+FLAGS$])
m4trace:configure.ac:12: -1- AM_AUTOMAKE_VERSION([1.11.1])
m4trace:configure.ac:12: -1- AC_REQUIRE_AUX_FILE([install-sh])
m4trace:configure.ac:12: -1- AC_SUBST([INSTALL_PROGRAM])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([INSTALL_PROGRAM])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_PROGRAM$])
m4trace:configure.ac:12: -1- AC_SUBST([INSTALL_SCRIPT])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([INSTALL_SCRIPT])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_SCRIPT$])
m4trace:configure.ac:12: -1- AC_SUBST([INSTALL_DATA])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([INSTALL_DATA])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_DATA$])
m4trace:configure.ac:12: -1- AC_SUBST([am__isrc], [' -I$(srcdir)'])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([am__isrc])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__isrc$])
m4trace:configure.ac:12: -1- _AM_SUBST_NOTMAKE([am__isrc])
m4trace:configure.ac:12: -1- AC_SUBST([CYGPATH_W])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([CYGPATH_W])
m4trace:configure.ac:12: -1- m4_pattern_allow([^CYGPATH_W$])
m4trace:configure.ac:12: -1- AC_SUBST([PACKAGE], ['AC_PACKAGE_TARNAME'])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([PACKAGE])
m4trace:configure.ac:12: -1- m4_pattern_allow([^PACKAGE$])
m4trace:configure.ac:12: -1- AC_SUBST([VERSION], ['AC_PACKAGE_VERSION'])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([VERSION])
m4trace:configure.ac:12: -1- m4_pattern_allow([^VERSION$])
m4trace:configure.ac:12: -1- AC_DEFINE_TRACE_LITERAL([PACKAGE])
m4trace:configure.ac:12: -1- m4_pattern_allow([^PACKAGE$])
m4trace:configure.ac:12: -1- AH_OUTPUT([PACKAGE], [/* Name of package */
@%:@undef PACKAGE])
m4trace:configure.ac:12: -1- AC_DEFINE_TRACE_LITERAL([VERSION])
m4trace:configure.ac:12: -1- m4_pattern_allow([^VERSION$])
m4trace:configure.ac:12: -1- AH_OUTPUT([VERSION], [/* Version number of package */
@%:@undef VERSION])
m4trace:configure.ac:12: -1- AC_REQUIRE_AUX_FILE([missing])
m4trace:configure.ac:12: -1- AC_SUBST([ACLOCAL])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([ACLOCAL])
m4trace:configure.ac:12: -1- m4_pattern_allow([^ACLOCAL$])
m4trace:configure.ac:12: -1- AC_SUBST([AUTOCONF])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([AUTOCONF])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOCONF$])
m4trace:configure.ac:12: -1- AC_SUBST([AUTOMAKE])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([AUTOMAKE])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOMAKE$])
m4trace:configure.ac:12: -1- AC_SUBST([AUTOHEADER])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([AUTOHEADER])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AUTOHEADER$])
m4trace:configure.ac:12: -1- AC_SUBST([MAKEINFO])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([MAKEINFO])
m4trace:configure.ac:12: -1- m4_pattern_allow([^MAKEINFO$])
m4trace:configure.ac:12: -1- AC_SUBST([install_sh])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([install_sh])
m4trace:configure.ac:12: -1- m4_pattern_allow([^install_sh$])
m4trace:configure.ac:12: -1- AC_SUBST([STRIP])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([STRIP])
m4trace:configure.ac:12: -1- m4_pattern_allow([^STRIP$])
m4trace:configure.ac:12: -1- AC_SUBST([INSTALL_STRIP_PROGRAM])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([INSTALL_STRIP_PROGRAM])
m4trace:configure.ac:12: -1- m4_pattern_allow([^INSTALL_STRIP_PROGRAM$])
m4trace:configure.ac:12: -1- AC_REQUIRE_AUX_FILE([install-sh])
m4trace:configure.ac:12: -1- AC_SUBST([MKDIR_P])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([MKDIR_P])
m4trace:configure.ac:12: -1- m4_pattern_allow([^MKDIR_P$])
m4trace:configure.ac:12: -1- AC_SUBST([mkdir_p], ["$MKDIR_P"])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([mkdir_p])
m4trace:configure.ac:12: -1- m4_pattern_allow([^mkdir_p$])
m4trace:configure.ac:12: -1- AC_SUBST([AWK])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([AWK])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AWK$])
m4trace:configure.ac:12: -1- AC_SUBST([SET_MAKE])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([SET_MAKE])
m4trace:configure.ac:12: -1- m4_pattern_allow([^SET_MAKE$])
m4trace:configure.ac:12: -1- AC_SUBST([am__leading_dot])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([am__leading_dot])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__leading_dot$])
m4trace:configure.ac:12: -1- AC_SUBST([AMTAR])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([AMTAR])
m4trace:configure.ac:12: -1- m4_pattern_allow([^AMTAR$])
m4trace:configure.ac:12: -1- AC_SUBST([am__tar])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([am__tar])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__tar$])
m4trace:configure.ac:12: -1- AC_SUBST([am__untar])
m4trace:configure.ac:12: -1- AC_SUBST_TRACE([am__untar])
m4trace:configure.ac:12: -1- m4_pattern_allow([^am__untar$])
m4trace:configure.ac:16: -1- AC_SUBST([LN_S], [$as_ln_s])
m4trace:configure.ac:16: -1- AC_SUBST_TRACE([LN_S])
m4trace:configure.ac:16: -1- m4_pattern_allow([^LN_S$])
m4trace:configure.ac:17: -1- AC_SUBST([SET_MAKE])
m4trace:configure.ac:17: -1- AC_SUBST_TRACE([SET_MAKE])
m4trace:configure.ac:17: -1- m4_pattern_allow([^SET_MAKE$])
m4trace:configure.ac:21: -1- AC_SUBST([COQBIN])
m4trace:configure.ac:21: -1- AC_SUBST_TRACE([COQBIN])
m4trace:configure.ac:21: -1- m4_pattern_allow([^COQBIN$])
m4trace:configure.ac:32: -1- AC_SUBST([COQTOP])
m4trace:configure.ac:32: -1- AC_SUBST_TRACE([COQTOP])
m4trace:configure.ac:32: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:33: -1- AC_SUBST([COQTOP])
m4trace:configure.ac:33: -1- AC_SUBST_TRACE([COQTOP])
m4trace:configure.ac:33: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:33: -1- AC_SUBST([COQTOP])
m4trace:configure.ac:33: -1- AC_SUBST_TRACE([COQTOP])
m4trace:configure.ac:33: -1- m4_pattern_allow([^COQTOP$])
m4trace:configure.ac:39: -1- AC_SUBST([COQVERSION])
m4trace:configure.ac:39: -1- AC_SUBST_TRACE([COQVERSION])
m4trace:configure.ac:39: -1- m4_pattern_allow([^COQVERSION$])
m4trace:configure.ac:39: -1- AC_SUBST([COQLIB])
m4trace:configure.ac:39: -1- AC_SUBST_TRACE([COQLIB])
m4trace:configure.ac:39: -1- m4_pattern_allow([^COQLIB$])
m4trace:configure.ac:57: -1- AM_CONDITIONAL([make_hoqtopbyte], [test -x "$COQTOP.byte"])
m4trace:configure.ac:57: -1- AC_SUBST([make_hoqtopbyte_TRUE])
m4trace:configure.ac:57: -1- AC_SUBST_TRACE([make_hoqtopbyte_TRUE])
m4trace:configure.ac:57: -1- m4_pattern_allow([^make_hoqtopbyte_TRUE$])
m4trace:configure.ac:57: -1- AC_SUBST([make_hoqtopbyte_FALSE])
m4trace:configure.ac:57: -1- AC_SUBST_TRACE([make_hoqtopbyte_FALSE])
m4trace:configure.ac:57: -1- m4_pattern_allow([^make_hoqtopbyte_FALSE$])
m4trace:configure.ac:57: -1- _AM_SUBST_NOTMAKE([make_hoqtopbyte_TRUE])
m4trace:configure.ac:57: -1- _AM_SUBST_NOTMAKE([make_hoqtopbyte_FALSE])
m4trace:configure.ac:66: -1- AC_SUBST([COQC])
m4trace:configure.ac:66: -1- AC_SUBST_TRACE([COQC])
m4trace:configure.ac:66: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:67: -1- AC_SUBST([COQC])
m4trace:configure.ac:67: -1- AC_SUBST_TRACE([COQC])
m4trace:configure.ac:67: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:67: -1- AC_SUBST([COQC])
m4trace:configure.ac:67: -1- AC_SUBST_TRACE([COQC])
m4trace:configure.ac:67: -1- m4_pattern_allow([^COQC$])
m4trace:configure.ac:73: -1- AC_SUBST([COQCVERSION])
m4trace:configure.ac:73: -1- AC_SUBST_TRACE([COQCVERSION])
m4trace:configure.ac:73: -1- m4_pattern_allow([^COQCVERSION$])
m4trace:configure.ac:90: -1- AC_SUBST([COQIDE])
m4trace:configure.ac:90: -1- AC_SUBST_TRACE([COQIDE])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- AC_SUBST([COQIDE])
m4trace:configure.ac:90: -1- AC_SUBST_TRACE([COQIDE])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- AC_SUBST([COQIDE])
m4trace:configure.ac:90: -1- AC_SUBST_TRACE([COQIDE])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDE$])
m4trace:configure.ac:90: -1- AC_SUBST([COQIDEVERSION])
m4trace:configure.ac:90: -1- AC_SUBST_TRACE([COQIDEVERSION])
m4trace:configure.ac:90: -1- m4_pattern_allow([^COQIDEVERSION$])
m4trace:configure.ac:109: -1- AM_CONDITIONAL([make_hoqide], [test "$make_coqide" = "yes"])
m4trace:configure.ac:109: -1- AC_SUBST([make_hoqide_TRUE])
m4trace:configure.ac:109: -1- AC_SUBST_TRACE([make_hoqide_TRUE])
m4trace:configure.ac:109: -1- m4_pattern_allow([^make_hoqide_TRUE$])
m4trace:configure.ac:109: -1- AC_SUBST([make_hoqide_FALSE])
m4trace:configure.ac:109: -1- AC_SUBST_TRACE([make_hoqide_FALSE])
m4trace:configure.ac:109: -1- m4_pattern_allow([^make_hoqide_FALSE$])
m4trace:configure.ac:109: -1- _AM_SUBST_NOTMAKE([make_hoqide_TRUE])
m4trace:configure.ac:109: -1- _AM_SUBST_NOTMAKE([make_hoqide_FALSE])
m4trace:configure.ac:112: -1- AC_SUBST([COQDEP])
m4trace:configure.ac:112: -1- AC_SUBST_TRACE([COQDEP])
m4trace:configure.ac:112: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:113: -1- AC_SUBST([COQDEP])
m4trace:configure.ac:113: -1- AC_SUBST_TRACE([COQDEP])
m4trace:configure.ac:113: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:113: -1- AC_SUBST([COQDEP])
m4trace:configure.ac:113: -1- AC_SUBST_TRACE([COQDEP])
m4trace:configure.ac:113: -1- m4_pattern_allow([^COQDEP$])
m4trace:configure.ac:124: -1- AC_SUBST([COQDOC])
m4trace:configure.ac:124: -1- AC_SUBST_TRACE([COQDOC])
m4trace:configure.ac:124: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:125: -1- AC_SUBST([COQDOC])
m4trace:configure.ac:125: -1- AC_SUBST_TRACE([COQDOC])
m4trace:configure.ac:125: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:125: -1- AC_SUBST([COQDOC])
m4trace:configure.ac:125: -1- AC_SUBST_TRACE([COQDOC])
m4trace:configure.ac:125: -1- m4_pattern_allow([^COQDOC$])
m4trace:configure.ac:135: -1- AC_SUBST([COQMAKEFILE])
m4trace:configure.ac:135: -1- AC_SUBST_TRACE([COQMAKEFILE])
m4trace:configure.ac:135: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:136: -1- AC_SUBST([COQMAKEFILE])
m4trace:configure.ac:136: -1- AC_SUBST_TRACE([COQMAKEFILE])
m4trace:configure.ac:136: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:136: -1- AC_SUBST([COQMAKEFILE])
m4trace:configure.ac:136: -1- AC_SUBST_TRACE([COQMAKEFILE])
m4trace:configure.ac:136: -1- m4_pattern_allow([^COQMAKEFILE$])
m4trace:configure.ac:147: -1- AC_SUBST([hottdir])
m4trace:configure.ac:147: -1- AC_SUBST_TRACE([hottdir])
m4trace:configure.ac:147: -1- m4_pattern_allow([^hottdir$])
m4trace:configure.ac:149: -1- AC_SUBST([ETAGS])
m4trace:configure.ac:149: -1- AC_SUBST_TRACE([ETAGS])
m4trace:configure.ac:149: -1- m4_pattern_allow([^ETAGS$])
m4trace:configure.ac:151: -1- AC_SUBST([TIME])
m4trace:configure.ac:151: -1- AC_SUBST_TRACE([TIME])
m4trace:configure.ac:151: -1- m4_pattern_allow([^TIME$])
m4trace:configure.ac:152: -1- AC_SUBST([TIME])
m4trace:configure.ac:152: -1- AC_SUBST_TRACE([TIME])
m4trace:configure.ac:152: -1- m4_pattern_allow([^TIME$])
m4trace:configure.ac:156: -1- AC_SUBST([STDTIME])
m4trace:configure.ac:156: -1- AC_SUBST_TRACE([STDTIME])
m4trace:configure.ac:156: -1- m4_pattern_allow([^STDTIME$])
m4trace:configure.ac:190: -1- AC_CONFIG_FILES([Makefile])
m4trace:configure.ac:191: -1- AC_CONFIG_FILES([hoq-config])
m4trace:configure.ac:193: -1- AC_SUBST([LIB@&t@OBJS], [$ac_libobjs])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([LIB@&t@OBJS])
m4trace:configure.ac:193: -1- m4_pattern_allow([^LIB@&t@OBJS$])
m4trace:configure.ac:193: -1- AC_SUBST([LTLIBOBJS], [$ac_ltlibobjs])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([LTLIBOBJS])
m4trace:configure.ac:193: -1- m4_pattern_allow([^LTLIBOBJS$])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([top_builddir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([top_build_prefix])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([srcdir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([abs_srcdir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([top_srcdir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([abs_top_srcdir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([builddir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([abs_builddir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([abs_top_builddir])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([INSTALL])
m4trace:configure.ac:193: -1- AC_SUBST_TRACE([MKDIR_P])


==> anc/HoTT/config.log <==
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by hott configure 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  $ ./configure COQBIN=../coq/bin

## --------- ##
## Platform. ##
## --------- ##

hostname = cagnode17
uname -m = x86_64
uname -r = 2.6.32-5-xen-amd64
uname -s = Linux
uname -v = #1 SMP Sun Sep 23 13:49:30 UTC 2012

/usr/bin/uname -p = unknown
/bin/uname -X     = unknown

/bin/arch              = unknown
/usr/bin/arch -k       = unknown
/usr/convex/getsysinfo = unknown
/usr/bin/hostinfo      = unknown
/bin/machine           = unknown
/usr/bin/oslevel       = unknown
/bin/universe          = unknown

PATH: /afs/csail.mit.edu/u/j/jgross/gcc-cilk/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.local64/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.cabal/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.cabal/cabal-dev/bin
PATH: /afs/csail.mit.edu/u/j/jgross/gcc-cilk/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.local64/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.cabal/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.cabal/cabal-dev/bin
PATH: /afs/csail.mit.edu/proj/courses/6.172/tools/valgrind/bin
PATH: /afs/csail.mit.edu/proj/courses/6.172/cilkplus-4_8-install/bin
PATH: /afs/csail.mit.edu/proj/courses/6.172/bin
PATH: /usr/local/csail/bin
PATH: /usr/local/bin
PATH: /usr/bin
PATH: /bin
PATH: /usr/bin/X11
PATH: /usr/games
PATH: /afs/csail.mit.edu/proj/courses/6.172/cilkutil/bin
PATH: /usr/local/bin
PATH: /usr/local/sbin
PATH: /afs/csail.mit.edu/u/j/jgross/.rvm/bin
PATH: /afs/csail.mit.edu/u/j/jgross/.rvm/bin


## ----------- ##
## Core tests. ##
## ----------- ##

configure:1759: checking whether to disable maintainer-specific portions of Makefiles
configure:1768: result: yes
configure:1797: checking for a BSD-compatible install
configure:1865: result: /usr/bin/install -c
configure:1876: checking whether build environment is sane
configure:1926: result: yes
configure:2067: checking for a thread-safe mkdir -p
configure:2106: result: /bin/mkdir -p
configure:2119: checking for gawk
configure:2135: found /usr/bin/gawk
configure:2146: result: gawk
configure:2157: checking whether make sets $(MAKE)
configure:2179: result: yes
configure:2262: checking whether ln -s works
configure:2266: result: yes
configure:2273: checking whether make sets $(MAKE)
configure:2295: result: yes
configure:2313: Will look for Coq executables only in ../coq/bin
configure:2331: checking for coqtop
configure:2349: found ../coq/bin/coqtop
configure:2362: result: ../coq/bin/coqtop
configure:2375: checking coqtop version
configure:2378: result: trunk
configure:2380: checking Coq library path
configure:2383: result: /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/coq
configure:2433: COQBIN is ../coq/bin
configure:2447: checking for coqc
configure:2465: found ../coq/bin/coqc
configure:2478: result: ../coq/bin/coqc
configure:2491: checking coqc version
configure:2494: result: trunk
configure:2528: checking for coqide
configure:2559: result: no
configure:2569: Could not find coqide, will not make hoqide
configure:2605: checking for coqdep
configure:2623: found ../coq/bin/coqdep
configure:2636: result: ../coq/bin/coqdep
configure:2662: checking for coqdoc
configure:2680: found ../coq/bin/coqdoc
configure:2693: result: ../coq/bin/coqdoc
configure:2718: checking for coq_makefile
configure:2736: found ../coq/bin/coq_makefile
configure:2749: result: ../coq/bin/coq_makefile
configure:2771: checking for etags
configure:2787: found /afs/csail.mit.edu/u/j/jgross/.local64/bin/etags
configure:2798: result: etags
configure:2814: checking for time
configure:2832: found /usr/bin/time
configure:2845: result: /usr/bin/time
configure:2860: Creating symbolic links into Coq standard library
configure:2894: checking whether your coqtop supports directory symlinks to the stdlib
configure:2898: result: yes
configure:3067: creating ./config.status

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by hott config.status 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status 

on cagnode17

config.status:771: creating Makefile
config.status:771: creating hoq-config

## ---------------- ##
## Cache variables. ##
## ---------------- ##

ac_cv_env_COQBIN_set=set
ac_cv_env_COQBIN_value=../coq/bin
ac_cv_env_COQC_set=
ac_cv_env_COQC_value=
ac_cv_env_COQDEP_set=
ac_cv_env_COQDEP_value=
ac_cv_env_COQDOC_set=
ac_cv_env_COQDOC_value=
ac_cv_env_COQIDE_set=
ac_cv_env_COQIDE_value=
ac_cv_env_COQMAKEFILE_set=
ac_cv_env_COQMAKEFILE_value=
ac_cv_env_COQTOP_set=
ac_cv_env_COQTOP_value=
ac_cv_env_TIME_set=
ac_cv_env_TIME_value=
ac_cv_env_build_alias_set=
ac_cv_env_build_alias_value=
ac_cv_env_host_alias_set=
ac_cv_env_host_alias_value=
ac_cv_env_target_alias_set=
ac_cv_env_target_alias_value=
ac_cv_path_COQC=../coq/bin/coqc
ac_cv_path_COQDEP=../coq/bin/coqdep
ac_cv_path_COQDOC=../coq/bin/coqdoc
ac_cv_path_COQIDE=no
ac_cv_path_COQMAKEFILE=../coq/bin/coq_makefile
ac_cv_path_COQTOP=../coq/bin/coqtop
ac_cv_path_TIME=/usr/bin/time
ac_cv_path_install='/usr/bin/install -c'
ac_cv_path_mkdir=/bin/mkdir
ac_cv_prog_AWK=gawk
ac_cv_prog_ETAGS=etags
ac_cv_prog_make_make_set=yes

## ----------------- ##
## Output variables. ##
## ----------------- ##

ACLOCAL='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run aclocal-1.11'
AMTAR='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run tar'
AUTOCONF='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoconf'
AUTOHEADER='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoheader'
AUTOMAKE='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run automake-1.11'
AWK='gawk'
COQBIN='../coq/bin'
COQC='../coq/bin/coqc'
COQCVERSION='trunk'
COQDEP='../coq/bin/coqdep'
COQDOC='../coq/bin/coqdoc'
COQIDE='no'
COQIDEVERSION=''
COQLIB='/afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/coq'
COQMAKEFILE='../coq/bin/coq_makefile'
COQTOP='../coq/bin/coqtop'
COQVERSION='trunk'
CYGPATH_W='echo'
DEFS='-DPACKAGE_NAME=\"hott\" -DPACKAGE_TARNAME=\"hott\" -DPACKAGE_VERSION=\"1.0\" -DPACKAGE_STRING=\"hott\ 1.0\" -DPACKAGE_BUGREPORT=\"\" -DPACKAGE_URL=\"\" -DPACKAGE=\"hott\" -DVERSION=\"1.0\"'
ECHO_C=''
ECHO_N='-n'
ECHO_T=''
ETAGS='etags'
INSTALL_DATA='${INSTALL} -m 644'
INSTALL_PROGRAM='${INSTALL}'
INSTALL_SCRIPT='${INSTALL}'
INSTALL_STRIP_PROGRAM='$(install_sh) -c -s'
LIBOBJS=''
LIBS=''
LN_S='ln -s'
LTLIBOBJS=''
MAINT=''
MAINTAINER_MODE_FALSE='#'
MAINTAINER_MODE_TRUE=''
MAKEINFO='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run makeinfo'
MKDIR_P='/bin/mkdir -p'
PACKAGE='hott'
PACKAGE_BUGREPORT=''
PACKAGE_NAME='hott'
PACKAGE_STRING='hott 1.0'
PACKAGE_TARNAME='hott'
PACKAGE_URL=''
PACKAGE_VERSION='1.0'
PATH_SEPARATOR=':'
SET_MAKE=''
SHELL='/bin/sh'
STDTIME='"/usr/bin/time" -f "$* (user: %U mem: %M ko)"'
STRIP=''
TIME='/usr/bin/time'
VERSION='1.0'
am__isrc=''
am__leading_dot='.'
am__tar='${AMTAR} chof - "$$tardir"'
am__untar='${AMTAR} xf -'
bindir='${exec_prefix}/bin'
build_alias=''
datadir='${datarootdir}'
datarootdir='${prefix}/share'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
dvidir='${docdir}'
exec_prefix='${prefix}'
host_alias=''
hottdir='${prefix}/share/hott'
htmldir='${docdir}'
includedir='${prefix}/include'
infodir='${datarootdir}/info'
install_sh='${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/install-sh'
libdir='${exec_prefix}/lib'
libexecdir='${exec_prefix}/libexec'
localedir='${datarootdir}/locale'
localstatedir='${prefix}/var'
make_hoqide_FALSE=''
make_hoqide_TRUE='#'
make_hoqtopbyte_FALSE='#'
make_hoqtopbyte_TRUE=''
mandir='${datarootdir}/man'
mkdir_p='/bin/mkdir -p'
oldincludedir='/usr/include'
pdfdir='${docdir}'
prefix='/usr/local'
program_transform_name='s,x,x,'
psdir='${docdir}'
sbindir='${exec_prefix}/sbin'
sharedstatedir='${prefix}/com'
sysconfdir='${prefix}/etc'
target_alias=''

## ----------- ##
## confdefs.h. ##
## ----------- ##

/* confdefs.h */
#define PACKAGE_NAME "hott"
#define PACKAGE_TARNAME "hott"
#define PACKAGE_VERSION "1.0"
#define PACKAGE_STRING "hott 1.0"
#define PACKAGE_BUGREPORT ""
#define PACKAGE_URL ""
#define PACKAGE "hott"
#define VERSION "1.0"

configure: exit 0


==> anc/HoTT/config.status <==
#! /bin/sh
# Generated by configure.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error


# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in #(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in #((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

# Files that config.status was made for.
config_files=" Makefile hoq-config"

ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE]
                   instantiate the configuration file FILE

Configuration files:
$config_files

Report bugs to the package provider."

ac_cs_config="'COQBIN=../coq/bin'"
ac_cs_version="\
hott config.status 1.0
configured by ./configure, generated by GNU Autoconf 2.67,
  with options \"$ac_cs_config\"

Copyright (C) 2010 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='/afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT'
srcdir='.'
INSTALL='/usr/bin/install -c'
MKDIR_P='/bin/mkdir -p'
AWK='gawk'
test -n "$AWK" || AWK=awk
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h |  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

if $ac_cs_recheck; then
  set X '/bin/sh' './configure'  'COQBIN=../coq/bin' $ac_configure_extra_args --no-create --no-recursion
  shift
  $as_echo "running CONFIG_SHELL=/bin/sh $*" >&6
  CONFIG_SHELL='/bin/sh'
  export CONFIG_SHELL
  exec "$@"
fi

exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../## /;s/...$/ ##/;p;x;p;x' <<_ASBOX
## Running $as_me. ##
_ASBOX
  $as_echo "$ac_log"
} >&5


# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "hoq-config") CONFIG_FILES="$CONFIG_FILES hoq-config" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5 ;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp=
  trap 'exit_status=$?
  { test -z "$tmp" || test ! -d "$tmp" || rm -fr "$tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -n "$tmp" && test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$tmp/subs1.awk" &&
cat >>"$tmp/subs1.awk" <<\_ACAWK &&
S["LTLIBOBJS"]=""
S["LIBOBJS"]=""
S["STDTIME"]="\"/usr/bin/time\" -f \"$* (user: %U mem: %M ko)\""
S["TIME"]="/usr/bin/time"
S["ETAGS"]="etags"
S["hottdir"]="${prefix}/share/hott"
S["COQMAKEFILE"]="../coq/bin/coq_makefile"
S["COQDOC"]="../coq/bin/coqdoc"
S["COQDEP"]="../coq/bin/coqdep"
S["make_hoqide_FALSE"]=""
S["make_hoqide_TRUE"]="#"
S["COQIDEVERSION"]=""
S["COQIDE"]="no"
S["COQCVERSION"]="trunk"
S["COQC"]="../coq/bin/coqc"
S["make_hoqtopbyte_FALSE"]="#"
S["make_hoqtopbyte_TRUE"]=""
S["COQLIB"]="/afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/coq"
S["COQVERSION"]="trunk"
S["COQTOP"]="../coq/bin/coqtop"
S["COQBIN"]="../coq/bin"
S["LN_S"]="ln -s"
S["am__untar"]="${AMTAR} xf -"
S["am__tar"]="${AMTAR} chof - \"$$tardir\""
S["AMTAR"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run tar"
S["am__leading_dot"]="."
S["SET_MAKE"]=""
S["AWK"]="gawk"
S["mkdir_p"]="/bin/mkdir -p"
S["MKDIR_P"]="/bin/mkdir -p"
S["INSTALL_STRIP_PROGRAM"]="$(install_sh) -c -s"
S["STRIP"]=""
S["install_sh"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/install-sh"
S["MAKEINFO"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run makeinfo"
S["AUTOHEADER"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoheader"
S["AUTOMAKE"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run automake-1.11"
S["AUTOCONF"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run autoconf"
S["ACLOCAL"]="${SHELL} /afs/csail.mit.edu/u/j/jgross/category-coq-experience-tests/HoTT/HoTT/etc/missing --run aclocal-1.11"
S["VERSION"]="1.0"
S["PACKAGE"]="hott"
S["CYGPATH_W"]="echo"
S["am__isrc"]=""
S["INSTALL_DATA"]="${INSTALL} -m 644"
S["INSTALL_SCRIPT"]="${INSTALL}"
S["INSTALL_PROGRAM"]="${INSTALL}"
S["MAINT"]=""
S["MAINTAINER_MODE_FALSE"]="#"
S["MAINTAINER_MODE_TRUE"]=""
S["target_alias"]=""
S["host_alias"]=""
S["build_alias"]=""
S["LIBS"]=""
S["ECHO_T"]=""
S["ECHO_N"]="-n"
S["ECHO_C"]=""
S["DEFS"]="-DPACKAGE_NAME=\\\"hott\\\" -DPACKAGE_TARNAME=\\\"hott\\\" -DPACKAGE_VERSION=\\\"1.0\\\" -DPACKAGE_STRING=\\\"hott\\ 1.0\\\" -DPACKAGE_BUGREPORT=\\\"\\\" -DPACKAGE_URL=\\"\
"\"\\\" -DPACKAGE=\\\"hott\\\" -DVERSION=\\\"1.0\\\""
S["mandir"]="${datarootdir}/man"
S["localedir"]="${datarootdir}/locale"
S["libdir"]="${exec_prefix}/lib"
S["psdir"]="${docdir}"
S["pdfdir"]="${docdir}"
S["dvidir"]="${docdir}"
S["htmldir"]="${docdir}"
S["infodir"]="${datarootdir}/info"
S["docdir"]="${datarootdir}/doc/${PACKAGE_TARNAME}"
S["oldincludedir"]="/usr/include"
S["includedir"]="${prefix}/include"
S["localstatedir"]="${prefix}/var"
S["sharedstatedir"]="${prefix}/com"
S["sysconfdir"]="${prefix}/etc"
S["datadir"]="${datarootdir}"
S["datarootdir"]="${prefix}/share"
S["libexecdir"]="${exec_prefix}/libexec"
S["sbindir"]="${exec_prefix}/sbin"
S["bindir"]="${exec_prefix}/bin"
S["program_transform_name"]="s,x,x,"
S["prefix"]="/usr/local"
S["exec_prefix"]="${prefix}"
S["PACKAGE_URL"]=""
S["PACKAGE_BUGREPORT"]=""
S["PACKAGE_STRING"]="hott 1.0"
S["PACKAGE_VERSION"]="1.0"
S["PACKAGE_TARNAME"]="hott"
S["PACKAGE_NAME"]="hott"
S["PATH_SEPARATOR"]=":"
S["SHELL"]="/bin/sh"
_ACAWK
cat >>"$tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$tmp/subs1.awk" > "$tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5
fi # test -n "$CONFIG_FILES"


eval set X "  :F $CONFIG_FILES      "
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5 ;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5 ;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5  ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
  ac_datarootdir_hack='
  s&@datadir@&${datarootdir}&g
  s&@docdir@&${datarootdir}/doc/${PACKAGE_TARNAME}&g
  s&@infodir@&${datarootdir}/info&g
  s&@localedir@&${datarootdir}/locale&g
  s&@mandir@&${datarootdir}/man&g
  s&\${datarootdir}&${prefix}/share&g' ;;
esac
ac_sed_extra="/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}

:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$tmp/subs.awk" >$tmp/out \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' "$tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$tmp/stdin"
  case $ac_file in
  -) cat "$tmp/out" && rm -f "$tmp/out";;
  *) rm -f "$ac_file" && mv "$tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5
 ;;



  esac

done # for ac_tag


as_fn_exit 0


==> anc/HoTT/configure <==
#! /bin/sh
# Guess values for system-dependent variables and create Makefiles.
# Generated by GNU Autoconf 2.67 for hott 1.0.
#
#
# Copyright (C) 1992, 1993, 1994, 1995, 1996, 1998, 1999, 2000, 2001,
# 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010 Free Software
# Foundation, Inc.
#
#
# This configure script is free software; the Free Software Foundation
# gives unlimited permission to copy, distribute and modify it.
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

if test "x$CONFIG_SHELL" = x; then
  as_bourne_compatible="if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi
"
  as_required="as_fn_return () { (exit \$1); }
as_fn_success () { as_fn_return 0; }
as_fn_failure () { as_fn_return 1; }
as_fn_ret_success () { return 0; }
as_fn_ret_failure () { return 1; }

exitcode=0
as_fn_success || { exitcode=1; echo as_fn_success failed.; }
as_fn_failure && { exitcode=1; echo as_fn_failure succeeded.; }
as_fn_ret_success || { exitcode=1; echo as_fn_ret_success failed.; }
as_fn_ret_failure && { exitcode=1; echo as_fn_ret_failure succeeded.; }
if ( set x; as_fn_ret_success y && test x = \"\$1\" ); then :

else
  exitcode=1; echo positional parameters were not saved.
fi
test x\$exitcode = x0 || exit 1"
  as_suggested="  as_lineno_1=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_1a=\$LINENO
  as_lineno_2=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_2a=\$LINENO
  eval 'test \"x\$as_lineno_1'\$as_run'\" != \"x\$as_lineno_2'\$as_run'\" &&
  test \"x\`expr \$as_lineno_1'\$as_run' + 1\`\" = \"x\$as_lineno_2'\$as_run'\"' || exit 1"
  if (eval "$as_required") 2>/dev/null; then :
  as_have_required=yes
else
  as_have_required=no
fi
  if test x$as_have_required = xyes && (eval "$as_suggested") 2>/dev/null; then :

else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
as_found=false
for as_dir in /bin$PATH_SEPARATOR/usr/bin$PATH_SEPARATOR$PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
  as_found=:
  case $as_dir in #(
	 /*)
	   for as_base in sh bash ksh sh5; do
	     # Try only shells that exist, to save several forks.
	     as_shell=$as_dir/$as_base
	     if { test -f "$as_shell" || test -f "$as_shell.exe"; } &&
		    { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$as_shell"; } 2>/dev/null; then :
  CONFIG_SHELL=$as_shell as_have_required=yes
		   if { $as_echo "$as_bourne_compatible""$as_suggested" | as_run=a "$as_shell"; } 2>/dev/null; then :
  break 2
fi
fi
	   done;;
       esac
  as_found=false
done
$as_found || { if { test -f "$SHELL" || test -f "$SHELL.exe"; } &&
	      { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$SHELL"; } 2>/dev/null; then :
  CONFIG_SHELL=$SHELL as_have_required=yes
fi; }
IFS=$as_save_IFS


      if test "x$CONFIG_SHELL" != x; then :
  # We cannot yet assume a decent shell, so we have to provide a
	# neutralization value for shells without unset; and this also
	# works around shells that cannot unset nonexistent variables.
	BASH_ENV=/dev/null
	ENV=/dev/null
	(unset BASH_ENV) >/dev/null 2>&1 && unset BASH_ENV ENV
	export CONFIG_SHELL
	exec "$CONFIG_SHELL" "$as_myself" ${1+"$@"}
fi

    if test x$as_have_required = xno; then :
  $as_echo "$0: This script requires a shell more modern than all"
  $as_echo "$0: the shells that I found on your system."
  if test x${ZSH_VERSION+set} = xset ; then
    $as_echo "$0: In particular, zsh $ZSH_VERSION has bugs and should"
    $as_echo "$0: be upgraded to zsh 4.3.4 or later."
  else
    $as_echo "$0: Please tell bug-autoconf@gnu.org about your system,
$0: including any error possibly output before this
$0: message. Then install a modern shell, or manually run
$0: the script under such a shell if you do have one."
  fi
  exit 1
fi
fi
fi
SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
# Unset more variables known to interfere with behavior of common tools.
CLICOLOR_FORCE= GREP_OPTIONS=
unset CLICOLOR_FORCE GREP_OPTIONS

## --------------------- ##
## M4sh Shell Functions. ##
## --------------------- ##
# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset

# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error

if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits


  as_lineno_1=$LINENO as_lineno_1a=$LINENO
  as_lineno_2=$LINENO as_lineno_2a=$LINENO
  eval 'test "x$as_lineno_1'$as_run'" != "x$as_lineno_2'$as_run'" &&
  test "x`expr $as_lineno_1'$as_run' + 1`" = "x$as_lineno_2'$as_run'"' || {
  # Blame Lee E. McMahon (1931-1989) for sed's syntax.  :-)
  sed -n '
    p
    /[$]LINENO/=
  ' <$as_myself |
    sed '
      s/[$]LINENO.*/&-/
      t lineno
      b
      :lineno
      N
      :loop
      s/[$]LINENO\([^'$as_cr_alnum'_].*\n\)\(.*\)/\2\1\2/
      t loop
      s/-\n.*//
    ' >$as_me.lineno &&
  chmod +x "$as_me.lineno" ||
    { $as_echo "$as_me: error: cannot create $as_me.lineno; rerun with a POSIX shell" >&2; as_fn_exit 1; }

  # Don't try to exec as it changes $[0], causing all sort of problems
  # (the dirname of $[0] is not the place where we might find the
  # original and so on.  Autoconf is especially sensitive to this).
  . "./$as_me.lineno"
  # Exit status is that of the last command.
  exit
}

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null

if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in #(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in #((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


test -n "$DJDIR" || exec 7<&0 </dev/null
exec 6>&1

# Name of the host.
# hostname on some systems (SVR3.2, old GNU/Linux) returns a bogus exit status,
# so uname gets run too.
ac_hostname=`(hostname || uname -n) 2>/dev/null | sed 1q`

#
# Initializations.
#
ac_default_prefix=/usr/local
ac_clean_files=
ac_config_libobj_dir=.
LIBOBJS=
cross_compiling=no
subdirs=
MFLAGS=
MAKEFLAGS=

# Identity of this package.
PACKAGE_NAME='hott'
PACKAGE_TARNAME='hott'
PACKAGE_VERSION='1.0'
PACKAGE_STRING='hott 1.0'
PACKAGE_BUGREPORT=''
PACKAGE_URL=''

ac_unique_file="theories/Overture.v"
ac_subst_vars='LTLIBOBJS
LIBOBJS
STDTIME
TIME
ETAGS
hottdir
COQMAKEFILE
COQDOC
COQDEP
make_hoqide_FALSE
make_hoqide_TRUE
COQIDEVERSION
COQIDE
COQCVERSION
COQC
make_hoqtopbyte_FALSE
make_hoqtopbyte_TRUE
COQLIB
COQVERSION
COQTOP
COQBIN
LN_S
am__untar
am__tar
AMTAR
am__leading_dot
SET_MAKE
AWK
mkdir_p
MKDIR_P
INSTALL_STRIP_PROGRAM
STRIP
install_sh
MAKEINFO
AUTOHEADER
AUTOMAKE
AUTOCONF
ACLOCAL
VERSION
PACKAGE
CYGPATH_W
am__isrc
INSTALL_DATA
INSTALL_SCRIPT
INSTALL_PROGRAM
MAINT
MAINTAINER_MODE_FALSE
MAINTAINER_MODE_TRUE
target_alias
host_alias
build_alias
LIBS
ECHO_T
ECHO_N
ECHO_C
DEFS
mandir
localedir
libdir
psdir
pdfdir
dvidir
htmldir
infodir
docdir
oldincludedir
includedir
localstatedir
sharedstatedir
sysconfdir
datadir
datarootdir
libexecdir
sbindir
bindir
program_transform_name
prefix
exec_prefix
PACKAGE_URL
PACKAGE_BUGREPORT
PACKAGE_STRING
PACKAGE_VERSION
PACKAGE_TARNAME
PACKAGE_NAME
PATH_SEPARATOR
SHELL'
ac_subst_files=''
ac_user_opts='
enable_option_checking
enable_maintainer_mode
with_coqide
'
      ac_precious_vars='build_alias
host_alias
target_alias
COQBIN
COQTOP
COQC
COQIDE
COQDEP
COQDOC
COQMAKEFILE
TIME'


# Initialize some variables set by options.
ac_init_help=
ac_init_version=false
ac_unrecognized_opts=
ac_unrecognized_sep=
# The variables have the same names as the options, with
# dashes changed to underlines.
cache_file=/dev/null
exec_prefix=NONE
no_create=
no_recursion=
prefix=NONE
program_prefix=NONE
program_suffix=NONE
program_transform_name=s,x,x,
silent=
site=
srcdir=
verbose=
x_includes=NONE
x_libraries=NONE

# Installation directory options.
# These are left unexpanded so users can "make install exec_prefix=/foo"
# and all the variables that are supposed to be based on exec_prefix
# by default will actually change.
# Use braces instead of parens because sh, perl, etc. also accept them.
# (The list follows the same order as the GNU Coding Standards.)
bindir='${exec_prefix}/bin'
sbindir='${exec_prefix}/sbin'
libexecdir='${exec_prefix}/libexec'
datarootdir='${prefix}/share'
datadir='${datarootdir}'
sysconfdir='${prefix}/etc'
sharedstatedir='${prefix}/com'
localstatedir='${prefix}/var'
includedir='${prefix}/include'
oldincludedir='/usr/include'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
infodir='${datarootdir}/info'
htmldir='${docdir}'
dvidir='${docdir}'
pdfdir='${docdir}'
psdir='${docdir}'
libdir='${exec_prefix}/lib'
localedir='${datarootdir}/locale'
mandir='${datarootdir}/man'

ac_prev=
ac_dashdash=
for ac_option
do
  # If the previous option needs an argument, assign it.
  if test -n "$ac_prev"; then
    eval $ac_prev=\$ac_option
    ac_prev=
    continue
  fi

  case $ac_option in
  *=?*) ac_optarg=`expr "X$ac_option" : '[^=]*=\(.*\)'` ;;
  *=)   ac_optarg= ;;
  *)    ac_optarg=yes ;;
  esac

  # Accept the important Cygnus configure options, so we can diagnose typos.

  case $ac_dashdash$ac_option in
  --)
    ac_dashdash=yes ;;

  -bindir | --bindir | --bindi | --bind | --bin | --bi)
    ac_prev=bindir ;;
  -bindir=* | --bindir=* | --bindi=* | --bind=* | --bin=* | --bi=*)
    bindir=$ac_optarg ;;

  -build | --build | --buil | --bui | --bu)
    ac_prev=build_alias ;;
  -build=* | --build=* | --buil=* | --bui=* | --bu=*)
    build_alias=$ac_optarg ;;

  -cache-file | --cache-file | --cache-fil | --cache-fi \
  | --cache-f | --cache- | --cache | --cach | --cac | --ca | --c)
    ac_prev=cache_file ;;
  -cache-file=* | --cache-file=* | --cache-fil=* | --cache-fi=* \
  | --cache-f=* | --cache-=* | --cache=* | --cach=* | --cac=* | --ca=* | --c=*)
    cache_file=$ac_optarg ;;

  --config-cache | -C)
    cache_file=config.cache ;;

  -datadir | --datadir | --datadi | --datad)
    ac_prev=datadir ;;
  -datadir=* | --datadir=* | --datadi=* | --datad=*)
    datadir=$ac_optarg ;;

  -datarootdir | --datarootdir | --datarootdi | --datarootd | --dataroot \
  | --dataroo | --dataro | --datar)
    ac_prev=datarootdir ;;
  -datarootdir=* | --datarootdir=* | --datarootdi=* | --datarootd=* \
  | --dataroot=* | --dataroo=* | --dataro=* | --datar=*)
    datarootdir=$ac_optarg ;;

  -disable-* | --disable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*disable-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--disable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=no ;;

  -docdir | --docdir | --docdi | --doc | --do)
    ac_prev=docdir ;;
  -docdir=* | --docdir=* | --docdi=* | --doc=* | --do=*)
    docdir=$ac_optarg ;;

  -dvidir | --dvidir | --dvidi | --dvid | --dvi | --dv)
    ac_prev=dvidir ;;
  -dvidir=* | --dvidir=* | --dvidi=* | --dvid=* | --dvi=* | --dv=*)
    dvidir=$ac_optarg ;;

  -enable-* | --enable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*enable-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--enable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=\$ac_optarg ;;

  -exec-prefix | --exec_prefix | --exec-prefix | --exec-prefi \
  | --exec-pref | --exec-pre | --exec-pr | --exec-p | --exec- \
  | --exec | --exe | --ex)
    ac_prev=exec_prefix ;;
  -exec-prefix=* | --exec_prefix=* | --exec-prefix=* | --exec-prefi=* \
  | --exec-pref=* | --exec-pre=* | --exec-pr=* | --exec-p=* | --exec-=* \
  | --exec=* | --exe=* | --ex=*)
    exec_prefix=$ac_optarg ;;

  -gas | --gas | --ga | --g)
    # Obsolete; use --with-gas.
    with_gas=yes ;;

  -help | --help | --hel | --he | -h)
    ac_init_help=long ;;
  -help=r* | --help=r* | --hel=r* | --he=r* | -hr*)
    ac_init_help=recursive ;;
  -help=s* | --help=s* | --hel=s* | --he=s* | -hs*)
    ac_init_help=short ;;

  -host | --host | --hos | --ho)
    ac_prev=host_alias ;;
  -host=* | --host=* | --hos=* | --ho=*)
    host_alias=$ac_optarg ;;

  -htmldir | --htmldir | --htmldi | --htmld | --html | --htm | --ht)
    ac_prev=htmldir ;;
  -htmldir=* | --htmldir=* | --htmldi=* | --htmld=* | --html=* | --htm=* \
  | --ht=*)
    htmldir=$ac_optarg ;;

  -includedir | --includedir | --includedi | --included | --include \
  | --includ | --inclu | --incl | --inc)
    ac_prev=includedir ;;
  -includedir=* | --includedir=* | --includedi=* | --included=* | --include=* \
  | --includ=* | --inclu=* | --incl=* | --inc=*)
    includedir=$ac_optarg ;;

  -infodir | --infodir | --infodi | --infod | --info | --inf)
    ac_prev=infodir ;;
  -infodir=* | --infodir=* | --infodi=* | --infod=* | --info=* | --inf=*)
    infodir=$ac_optarg ;;

  -libdir | --libdir | --libdi | --libd)
    ac_prev=libdir ;;
  -libdir=* | --libdir=* | --libdi=* | --libd=*)
    libdir=$ac_optarg ;;

  -libexecdir | --libexecdir | --libexecdi | --libexecd | --libexec \
  | --libexe | --libex | --libe)
    ac_prev=libexecdir ;;
  -libexecdir=* | --libexecdir=* | --libexecdi=* | --libexecd=* | --libexec=* \
  | --libexe=* | --libex=* | --libe=*)
    libexecdir=$ac_optarg ;;

  -localedir | --localedir | --localedi | --localed | --locale)
    ac_prev=localedir ;;
  -localedir=* | --localedir=* | --localedi=* | --localed=* | --locale=*)
    localedir=$ac_optarg ;;

  -localstatedir | --localstatedir | --localstatedi | --localstated \
  | --localstate | --localstat | --localsta | --localst | --locals)
    ac_prev=localstatedir ;;
  -localstatedir=* | --localstatedir=* | --localstatedi=* | --localstated=* \
  | --localstate=* | --localstat=* | --localsta=* | --localst=* | --locals=*)
    localstatedir=$ac_optarg ;;

  -mandir | --mandir | --mandi | --mand | --man | --ma | --m)
    ac_prev=mandir ;;
  -mandir=* | --mandir=* | --mandi=* | --mand=* | --man=* | --ma=* | --m=*)
    mandir=$ac_optarg ;;

  -nfp | --nfp | --nf)
    # Obsolete; use --without-fp.
    with_fp=no ;;

  -no-create | --no-create | --no-creat | --no-crea | --no-cre \
  | --no-cr | --no-c | -n)
    no_create=yes ;;

  -no-recursion | --no-recursion | --no-recursio | --no-recursi \
  | --no-recurs | --no-recur | --no-recu | --no-rec | --no-re | --no-r)
    no_recursion=yes ;;

  -oldincludedir | --oldincludedir | --oldincludedi | --oldincluded \
  | --oldinclude | --oldinclud | --oldinclu | --oldincl | --oldinc \
  | --oldin | --oldi | --old | --ol | --o)
    ac_prev=oldincludedir ;;
  -oldincludedir=* | --oldincludedir=* | --oldincludedi=* | --oldincluded=* \
  | --oldinclude=* | --oldinclud=* | --oldinclu=* | --oldincl=* | --oldinc=* \
  | --oldin=* | --oldi=* | --old=* | --ol=* | --o=*)
    oldincludedir=$ac_optarg ;;

  -prefix | --prefix | --prefi | --pref | --pre | --pr | --p)
    ac_prev=prefix ;;
  -prefix=* | --prefix=* | --prefi=* | --pref=* | --pre=* | --pr=* | --p=*)
    prefix=$ac_optarg ;;

  -program-prefix | --program-prefix | --program-prefi | --program-pref \
  | --program-pre | --program-pr | --program-p)
    ac_prev=program_prefix ;;
  -program-prefix=* | --program-prefix=* | --program-prefi=* \
  | --program-pref=* | --program-pre=* | --program-pr=* | --program-p=*)
    program_prefix=$ac_optarg ;;

  -program-suffix | --program-suffix | --program-suffi | --program-suff \
  | --program-suf | --program-su | --program-s)
    ac_prev=program_suffix ;;
  -program-suffix=* | --program-suffix=* | --program-suffi=* \
  | --program-suff=* | --program-suf=* | --program-su=* | --program-s=*)
    program_suffix=$ac_optarg ;;

  -program-transform-name | --program-transform-name \
  | --program-transform-nam | --program-transform-na \
  | --program-transform-n | --program-transform- \
  | --program-transform | --program-transfor \
  | --program-transfo | --program-transf \
  | --program-trans | --program-tran \
  | --progr-tra | --program-tr | --program-t)
    ac_prev=program_transform_name ;;
  -program-transform-name=* | --program-transform-name=* \
  | --program-transform-nam=* | --program-transform-na=* \
  | --program-transform-n=* | --program-transform-=* \
  | --program-transform=* | --program-transfor=* \
  | --program-transfo=* | --program-transf=* \
  | --program-trans=* | --program-tran=* \
  | --progr-tra=* | --program-tr=* | --program-t=*)
    program_transform_name=$ac_optarg ;;

  -pdfdir | --pdfdir | --pdfdi | --pdfd | --pdf | --pd)
    ac_prev=pdfdir ;;
  -pdfdir=* | --pdfdir=* | --pdfdi=* | --pdfd=* | --pdf=* | --pd=*)
    pdfdir=$ac_optarg ;;

  -psdir | --psdir | --psdi | --psd | --ps)
    ac_prev=psdir ;;
  -psdir=* | --psdir=* | --psdi=* | --psd=* | --ps=*)
    psdir=$ac_optarg ;;

  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil)
    silent=yes ;;

  -sbindir | --sbindir | --sbindi | --sbind | --sbin | --sbi | --sb)
    ac_prev=sbindir ;;
  -sbindir=* | --sbindir=* | --sbindi=* | --sbind=* | --sbin=* \
  | --sbi=* | --sb=*)
    sbindir=$ac_optarg ;;

  -sharedstatedir | --sharedstatedir | --sharedstatedi \
  | --sharedstated | --sharedstate | --sharedstat | --sharedsta \
  | --sharedst | --shareds | --shared | --share | --shar \
  | --sha | --sh)
    ac_prev=sharedstatedir ;;
  -sharedstatedir=* | --sharedstatedir=* | --sharedstatedi=* \
  | --sharedstated=* | --sharedstate=* | --sharedstat=* | --sharedsta=* \
  | --sharedst=* | --shareds=* | --shared=* | --share=* | --shar=* \
  | --sha=* | --sh=*)
    sharedstatedir=$ac_optarg ;;

  -site | --site | --sit)
    ac_prev=site ;;
  -site=* | --site=* | --sit=*)
    site=$ac_optarg ;;

  -srcdir | --srcdir | --srcdi | --srcd | --src | --sr)
    ac_prev=srcdir ;;
  -srcdir=* | --srcdir=* | --srcdi=* | --srcd=* | --src=* | --sr=*)
    srcdir=$ac_optarg ;;

  -sysconfdir | --sysconfdir | --sysconfdi | --sysconfd | --sysconf \
  | --syscon | --sysco | --sysc | --sys | --sy)
    ac_prev=sysconfdir ;;
  -sysconfdir=* | --sysconfdir=* | --sysconfdi=* | --sysconfd=* | --sysconf=* \
  | --syscon=* | --sysco=* | --sysc=* | --sys=* | --sy=*)
    sysconfdir=$ac_optarg ;;

  -target | --target | --targe | --targ | --tar | --ta | --t)
    ac_prev=target_alias ;;
  -target=* | --target=* | --targe=* | --targ=* | --tar=* | --ta=* | --t=*)
    target_alias=$ac_optarg ;;

  -v | -verbose | --verbose | --verbos | --verbo | --verb)
    verbose=yes ;;

  -version | --version | --versio | --versi | --vers | -V)
    ac_init_version=: ;;

  -with-* | --with-*)
    ac_useropt=`expr "x$ac_option" : 'x-*with-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--with-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=\$ac_optarg ;;

  -without-* | --without-*)
    ac_useropt=`expr "x$ac_option" : 'x-*without-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--without-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=no ;;

  --x)
    # Obsolete; use --with-x.
    with_x=yes ;;

  -x-includes | --x-includes | --x-include | --x-includ | --x-inclu \
  | --x-incl | --x-inc | --x-in | --x-i)
    ac_prev=x_includes ;;
  -x-includes=* | --x-includes=* | --x-include=* | --x-includ=* | --x-inclu=* \
  | --x-incl=* | --x-inc=* | --x-in=* | --x-i=*)
    x_includes=$ac_optarg ;;

  -x-libraries | --x-libraries | --x-librarie | --x-librari \
  | --x-librar | --x-libra | --x-libr | --x-lib | --x-li | --x-l)
    ac_prev=x_libraries ;;
  -x-libraries=* | --x-libraries=* | --x-librarie=* | --x-librari=* \
  | --x-librar=* | --x-libra=* | --x-libr=* | --x-lib=* | --x-li=* | --x-l=*)
    x_libraries=$ac_optarg ;;

  -*) as_fn_error $? "unrecognized option: \`$ac_option'
Try \`$0 --help' for more information"
    ;;

  *=*)
    ac_envvar=`expr "x$ac_option" : 'x\([^=]*\)='`
    # Reject names that are not valid shell variable names.
    case $ac_envvar in #(
      '' | [0-9]* | *[!_$as_cr_alnum]* )
      as_fn_error $? "invalid variable name: \`$ac_envvar'" ;;
    esac
    eval $ac_envvar=\$ac_optarg
    export $ac_envvar ;;

  *)
    # FIXME: should be removed in autoconf 3.0.
    $as_echo "$as_me: WARNING: you should use --build, --host, --target" >&2
    expr "x$ac_option" : ".*[^-._$as_cr_alnum]" >/dev/null &&
      $as_echo "$as_me: WARNING: invalid host type: $ac_option" >&2
    : ${build_alias=$ac_option} ${host_alias=$ac_option} ${target_alias=$ac_option}
    ;;

  esac
done

if test -n "$ac_prev"; then
  ac_option=--`echo $ac_prev | sed 's/_/-/g'`
  as_fn_error $? "missing argument to $ac_option"
fi

if test -n "$ac_unrecognized_opts"; then
  case $enable_option_checking in
    no) ;;
    fatal) as_fn_error $? "unrecognized options: $ac_unrecognized_opts" ;;
    *)     $as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2 ;;
  esac
fi

# Check all directory arguments for consistency.
for ac_var in	exec_prefix prefix bindir sbindir libexecdir datarootdir \
		datadir sysconfdir sharedstatedir localstatedir includedir \
		oldincludedir docdir infodir htmldir dvidir pdfdir psdir \
		libdir localedir mandir
do
  eval ac_val=\$$ac_var
  # Remove trailing slashes.
  case $ac_val in
    */ )
      ac_val=`expr "X$ac_val" : 'X\(.*[^/]\)' \| "X$ac_val" : 'X\(.*\)'`
      eval $ac_var=\$ac_val;;
  esac
  # Be sure to have absolute directory names.
  case $ac_val in
    [\\/$]* | ?:[\\/]* )  continue;;
    NONE | '' ) case $ac_var in *prefix ) continue;; esac;;
  esac
  as_fn_error $? "expected an absolute directory name for --$ac_var: $ac_val"
done

# There might be people who depend on the old broken behavior: `$host'
# used to hold the argument of --host etc.
# FIXME: To remove some day.
build=$build_alias
host=$host_alias
target=$target_alias

# FIXME: To remove some day.
if test "x$host_alias" != x; then
  if test "x$build_alias" = x; then
    cross_compiling=maybe
    $as_echo "$as_me: WARNING: if you wanted to set the --build type, don't use --host.
    If a cross compiler is detected then cross compile mode will be used" >&2
  elif test "x$build_alias" != "x$host_alias"; then
    cross_compiling=yes
  fi
fi

ac_tool_prefix=
test -n "$host_alias" && ac_tool_prefix=$host_alias-

test "$silent" = yes && exec 6>/dev/null


ac_pwd=`pwd` && test -n "$ac_pwd" &&
ac_ls_di=`ls -di .` &&
ac_pwd_ls_di=`cd "$ac_pwd" && ls -di .` ||
  as_fn_error $? "working directory cannot be determined"
test "X$ac_ls_di" = "X$ac_pwd_ls_di" ||
  as_fn_error $? "pwd does not report name of working directory"


# Find the source files, if location was not specified.
if test -z "$srcdir"; then
  ac_srcdir_defaulted=yes
  # Try the directory containing this script, then the parent directory.
  ac_confdir=`$as_dirname -- "$as_myself" ||
$as_expr X"$as_myself" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_myself" : 'X\(//\)[^/]' \| \
	 X"$as_myself" : 'X\(//\)$' \| \
	 X"$as_myself" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_myself" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  srcdir=$ac_confdir
  if test ! -r "$srcdir/$ac_unique_file"; then
    srcdir=..
  fi
else
  ac_srcdir_defaulted=no
fi
if test ! -r "$srcdir/$ac_unique_file"; then
  test "$ac_srcdir_defaulted" = yes && srcdir="$ac_confdir or .."
  as_fn_error $? "cannot find sources ($ac_unique_file) in $srcdir"
fi
ac_msg="sources are in $srcdir, but \`cd $srcdir' does not work"
ac_abs_confdir=`(
	cd "$srcdir" && test -r "./$ac_unique_file" || as_fn_error $? "$ac_msg"
	pwd)`
# When building in place, set srcdir=.
if test "$ac_abs_confdir" = "$ac_pwd"; then
  srcdir=.
fi
# Remove unnecessary trailing slashes from srcdir.
# Double slashes in file names in object file debugging info
# mess up M-x gdb in Emacs.
case $srcdir in
*/) srcdir=`expr "X$srcdir" : 'X\(.*[^/]\)' \| "X$srcdir" : 'X\(.*\)'`;;
esac
for ac_var in $ac_precious_vars; do
  eval ac_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_env_${ac_var}_value=\$${ac_var}
  eval ac_cv_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_cv_env_${ac_var}_value=\$${ac_var}
done

#
# Report the --help message.
#
if test "$ac_init_help" = "long"; then
  # Omit some internal or obsolete options to make the list less imposing.
  # This message is too long to be a string in the A/UX 3.1 sh.
  cat <<_ACEOF
\`configure' configures hott 1.0 to adapt to many kinds of systems.

Usage: $0 [OPTION]... [VAR=VALUE]...

To assign environment variables (e.g., CC, CFLAGS...), specify them as
VAR=VALUE.  See below for descriptions of some of the useful variables.

Defaults for the options are specified in brackets.

Configuration:
  -h, --help              display this help and exit
      --help=short        display options specific to this package
      --help=recursive    display the short help of all the included packages
  -V, --version           display version information and exit
  -q, --quiet, --silent   do not print \`checking ...' messages
      --cache-file=FILE   cache test results in FILE [disabled]
  -C, --config-cache      alias for \`--cache-file=config.cache'
  -n, --no-create         do not create output files
      --srcdir=DIR        find the sources in DIR [configure dir or \`..']

Installation directories:
  --prefix=PREFIX         install architecture-independent files in PREFIX
                          [$ac_default_prefix]
  --exec-prefix=EPREFIX   install architecture-dependent files in EPREFIX
                          [PREFIX]

By default, \`make install' will install all the files in
\`$ac_default_prefix/bin', \`$ac_default_prefix/lib' etc.  You can specify
an installation prefix other than \`$ac_default_prefix' using \`--prefix',
for instance \`--prefix=\$HOME'.

For better control, use the options below.

Fine tuning of the installation directories:
  --bindir=DIR            user executables [EPREFIX/bin]
  --sbindir=DIR           system admin executables [EPREFIX/sbin]
  --libexecdir=DIR        program executables [EPREFIX/libexec]
  --sysconfdir=DIR        read-only single-machine data [PREFIX/etc]
  --sharedstatedir=DIR    modifiable architecture-independent data [PREFIX/com]
  --localstatedir=DIR     modifiable single-machine data [PREFIX/var]
  --libdir=DIR            object code libraries [EPREFIX/lib]
  --includedir=DIR        C header files [PREFIX/include]
  --oldincludedir=DIR     C header files for non-gcc [/usr/include]
  --datarootdir=DIR       read-only arch.-independent data root [PREFIX/share]
  --datadir=DIR           read-only architecture-independent data [DATAROOTDIR]
  --infodir=DIR           info documentation [DATAROOTDIR/info]
  --localedir=DIR         locale-dependent data [DATAROOTDIR/locale]
  --mandir=DIR            man documentation [DATAROOTDIR/man]
  --docdir=DIR            documentation root [DATAROOTDIR/doc/hott]
  --htmldir=DIR           html documentation [DOCDIR]
  --dvidir=DIR            dvi documentation [DOCDIR]
  --pdfdir=DIR            pdf documentation [DOCDIR]
  --psdir=DIR             ps documentation [DOCDIR]
_ACEOF

  cat <<\_ACEOF

Program names:
  --program-prefix=PREFIX            prepend PREFIX to installed program names
  --program-suffix=SUFFIX            append SUFFIX to installed program names
  --program-transform-name=PROGRAM   run sed PROGRAM on installed program names
_ACEOF
fi

if test -n "$ac_init_help"; then
  case $ac_init_help in
     short | recursive ) echo "Configuration of hott 1.0:";;
   esac
  cat <<\_ACEOF

Optional Features:
  --disable-option-checking  ignore unrecognized --enable/--with options
  --disable-FEATURE       do not include FEATURE (same as --enable-FEATURE=no)
  --enable-FEATURE[=ARG]  include FEATURE [ARG=yes]
  --disable-maintainer-mode  disable make rules and dependencies not useful
			  (and sometimes confusing) to the casual installer

Optional Packages:
  --with-PACKAGE[=ARG]    use PACKAGE [ARG=yes]
  --without-PACKAGE       do not use PACKAGE (same as --with-PACKAGE=no)
  --without-coqide        disable support for coqide

Some influential environment variables:
  COQBIN      the directory that contains the Coq executables
  COQTOP      the absolute path of the coqtop executable
  COQC        the absolute path of the coqc executable
  COQIDE      the absolute path of the coqide executable
  COQDEP      the absolute path of the coqdep executable
  COQDOC      the absolute path of the coqdoc executable
  COQMAKEFILE the absolute path of the coq_makefile executable
  TIME        the absolute path of a 'time' command

Use these variables to override the choices made by `configure' or to help
it to find libraries and programs with nonstandard names/locations.

Report bugs to the package provider.
_ACEOF
ac_status=$?
fi

if test "$ac_init_help" = "recursive"; then
  # If there are subdirs, report their specific --help.
  for ac_dir in : $ac_subdirs_all; do test "x$ac_dir" = x: && continue
    test -d "$ac_dir" ||
      { cd "$srcdir" && ac_pwd=`pwd` && srcdir=. && test -d "$ac_dir"; } ||
      continue
    ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix

    cd "$ac_dir" || { ac_status=$?; continue; }
    # Check for guested configure.
    if test -f "$ac_srcdir/configure.gnu"; then
      echo &&
      $SHELL "$ac_srcdir/configure.gnu" --help=recursive
    elif test -f "$ac_srcdir/configure"; then
      echo &&
      $SHELL "$ac_srcdir/configure" --help=recursive
    else
      $as_echo "$as_me: WARNING: no configuration information is in $ac_dir" >&2
    fi || ac_status=$?
    cd "$ac_pwd" || { ac_status=$?; break; }
  done
fi

test -n "$ac_init_help" && exit $ac_status
if $ac_init_version; then
  cat <<\_ACEOF
hott configure 1.0
generated by GNU Autoconf 2.67

Copyright (C) 2010 Free Software Foundation, Inc.
This configure script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it.
_ACEOF
  exit
fi

## ------------------------ ##
## Autoconf initialization. ##
## ------------------------ ##
cat >config.log <<_ACEOF
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  $ $0 $@

_ACEOF
exec 5>>config.log
{
cat <<_ASUNAME
## --------- ##
## Platform. ##
## --------- ##

hostname = `(hostname || uname -n) 2>/dev/null | sed 1q`
uname -m = `(uname -m) 2>/dev/null || echo unknown`
uname -r = `(uname -r) 2>/dev/null || echo unknown`
uname -s = `(uname -s) 2>/dev/null || echo unknown`
uname -v = `(uname -v) 2>/dev/null || echo unknown`

/usr/bin/uname -p = `(/usr/bin/uname -p) 2>/dev/null || echo unknown`
/bin/uname -X     = `(/bin/uname -X) 2>/dev/null     || echo unknown`

/bin/arch              = `(/bin/arch) 2>/dev/null              || echo unknown`
/usr/bin/arch -k       = `(/usr/bin/arch -k) 2>/dev/null       || echo unknown`
/usr/convex/getsysinfo = `(/usr/convex/getsysinfo) 2>/dev/null || echo unknown`
/usr/bin/hostinfo      = `(/usr/bin/hostinfo) 2>/dev/null      || echo unknown`
/bin/machine           = `(/bin/machine) 2>/dev/null           || echo unknown`
/usr/bin/oslevel       = `(/usr/bin/oslevel) 2>/dev/null       || echo unknown`
/bin/universe          = `(/bin/universe) 2>/dev/null          || echo unknown`

_ASUNAME

as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    $as_echo "PATH: $as_dir"
  done
IFS=$as_save_IFS

} >&5

cat >&5 <<_ACEOF


## ----------- ##
## Core tests. ##
## ----------- ##

_ACEOF


# Keep a trace of the command line.
# Strip out --no-create and --no-recursion so they do not pile up.
# Strip out --silent because we don't want to record it for future runs.
# Also quote any args containing shell meta-characters.
# Make two passes to allow for proper duplicate-argument suppression.
ac_configure_args=
ac_configure_args0=
ac_configure_args1=
ac_must_keep_next=false
for ac_pass in 1 2
do
  for ac_arg
  do
    case $ac_arg in
    -no-create | --no-c* | -n | -no-recursion | --no-r*) continue ;;
    -q | -quiet | --quiet | --quie | --qui | --qu | --q \
    | -silent | --silent | --silen | --sile | --sil)
      continue ;;
    *\'*)
      ac_arg=`$as_echo "$ac_arg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    case $ac_pass in
    1) as_fn_append ac_configure_args0 " '$ac_arg'" ;;
    2)
      as_fn_append ac_configure_args1 " '$ac_arg'"
      if test $ac_must_keep_next = true; then
	ac_must_keep_next=false # Got value, back to normal.
      else
	case $ac_arg in
	  *=* | --config-cache | -C | -disable-* | --disable-* \
	  | -enable-* | --enable-* | -gas | --g* | -nfp | --nf* \
	  | -q | -quiet | --q* | -silent | --sil* | -v | -verb* \
	  | -with-* | --with-* | -without-* | --without-* | --x)
	    case "$ac_configure_args0 " in
	      "$ac_configure_args1"*" '$ac_arg' "* ) continue ;;
	    esac
	    ;;
	  -* ) ac_must_keep_next=true ;;
	esac
      fi
      as_fn_append ac_configure_args " '$ac_arg'"
      ;;
    esac
  done
done
{ ac_configure_args0=; unset ac_configure_args0;}
{ ac_configure_args1=; unset ac_configure_args1;}

# When interrupted or exit'd, cleanup temporary files, and complete
# config.log.  We remove comments because anyway the quotes in there
# would cause problems or look ugly.
# WARNING: Use '\'' to represent an apostrophe within the trap.
# WARNING: Do not start the trap code with a newline, due to a FreeBSD 4.0 bug.
trap 'exit_status=$?
  # Save into config.log some information that might help in debugging.
  {
    echo

    $as_echo "## ---------------- ##
## Cache variables. ##
## ---------------- ##"
    echo
    # The following way of writing the cache mishandles newlines in values,
(
  for ac_var in `(set) 2>&1 | sed -n '\''s/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'\''`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done
  (set) 2>&1 |
    case $as_nl`(ac_space='\'' '\''; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      sed -n \
	"s/'\''/'\''\\\\'\'''\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\''\\2'\''/p"
      ;; #(
    *)
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
)
    echo

    $as_echo "## ----------------- ##
## Output variables. ##
## ----------------- ##"
    echo
    for ac_var in $ac_subst_vars
    do
      eval ac_val=\$$ac_var
      case $ac_val in
      *\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
      esac
      $as_echo "$ac_var='\''$ac_val'\''"
    done | sort
    echo

    if test -n "$ac_subst_files"; then
      $as_echo "## ------------------- ##
## File substitutions. ##
## ------------------- ##"
      echo
      for ac_var in $ac_subst_files
      do
	eval ac_val=\$$ac_var
	case $ac_val in
	*\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
	esac
	$as_echo "$ac_var='\''$ac_val'\''"
      done | sort
      echo
    fi

    if test -s confdefs.h; then
      $as_echo "## ----------- ##
## confdefs.h. ##
## ----------- ##"
      echo
      cat confdefs.h
      echo
    fi
    test "$ac_signal" != 0 &&
      $as_echo "$as_me: caught signal $ac_signal"
    $as_echo "$as_me: exit $exit_status"
  } >&5
  rm -f core *.core core.conftest.* &&
    rm -f -r conftest* confdefs* conf$$* $ac_clean_files &&
    exit $exit_status
' 0
for ac_signal in 1 2 13 15; do
  trap 'ac_signal='$ac_signal'; as_fn_exit 1' $ac_signal
done
ac_signal=0

# confdefs.h avoids OS command line length limits that DEFS can exceed.
rm -f -r conftest* confdefs.h

$as_echo "/* confdefs.h */" > confdefs.h

# Predefined preprocessor variables.

cat >>confdefs.h <<_ACEOF
#define PACKAGE_NAME "$PACKAGE_NAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_TARNAME "$PACKAGE_TARNAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_VERSION "$PACKAGE_VERSION"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_STRING "$PACKAGE_STRING"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_BUGREPORT "$PACKAGE_BUGREPORT"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_URL "$PACKAGE_URL"
_ACEOF


# Let the site file select an alternate cache file if it wants to.
# Prefer an explicitly selected file to automatically selected ones.
ac_site_file1=NONE
ac_site_file2=NONE
if test -n "$CONFIG_SITE"; then
  # We do not want a PATH search for config.site.
  case $CONFIG_SITE in #((
    -*)  ac_site_file1=./$CONFIG_SITE;;
    */*) ac_site_file1=$CONFIG_SITE;;
    *)   ac_site_file1=./$CONFIG_SITE;;
  esac
elif test "x$prefix" != xNONE; then
  ac_site_file1=$prefix/share/config.site
  ac_site_file2=$prefix/etc/config.site
else
  ac_site_file1=$ac_default_prefix/share/config.site
  ac_site_file2=$ac_default_prefix/etc/config.site
fi
for ac_site_file in "$ac_site_file1" "$ac_site_file2"
do
  test "x$ac_site_file" = xNONE && continue
  if test /dev/null != "$ac_site_file" && test -r "$ac_site_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading site script $ac_site_file" >&5
$as_echo "$as_me: loading site script $ac_site_file" >&6;}
    sed 's/^/| /' "$ac_site_file" >&5
    . "$ac_site_file" \
      || { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "failed to load site script $ac_site_file
See \`config.log' for more details" "$LINENO" 5 ; }
  fi
done

if test -r "$cache_file"; then
  # Some versions of bash will fail to source /dev/null (special files
  # actually), so we avoid doing that.  DJGPP emulates it as a regular file.
  if test /dev/null != "$cache_file" && test -f "$cache_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading cache $cache_file" >&5
$as_echo "$as_me: loading cache $cache_file" >&6;}
    case $cache_file in
      [\\/]* | ?:[\\/]* ) . "$cache_file";;
      *)                      . "./$cache_file";;
    esac
  fi
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: creating cache $cache_file" >&5
$as_echo "$as_me: creating cache $cache_file" >&6;}
  >$cache_file
fi

# Check that the precious variables saved in the cache have kept the same
# value.
ac_cache_corrupted=false
for ac_var in $ac_precious_vars; do
  eval ac_old_set=\$ac_cv_env_${ac_var}_set
  eval ac_new_set=\$ac_env_${ac_var}_set
  eval ac_old_val=\$ac_cv_env_${ac_var}_value
  eval ac_new_val=\$ac_env_${ac_var}_value
  case $ac_old_set,$ac_new_set in
    set,)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,set)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was not set in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was not set in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,);;
    *)
      if test "x$ac_old_val" != "x$ac_new_val"; then
	# differences in whitespace do not lead to failure.
	ac_old_val_w=`echo x $ac_old_val`
	ac_new_val_w=`echo x $ac_new_val`
	if test "$ac_old_val_w" != "$ac_new_val_w"; then
	  { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' has changed since the previous run:" >&5
$as_echo "$as_me: error: \`$ac_var' has changed since the previous run:" >&2;}
	  ac_cache_corrupted=:
	else
	  { $as_echo "$as_me:${as_lineno-$LINENO}: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&5
$as_echo "$as_me: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&2;}
	  eval $ac_var=\$ac_old_val
	fi
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   former value:  \`$ac_old_val'" >&5
$as_echo "$as_me:   former value:  \`$ac_old_val'" >&2;}
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   current value: \`$ac_new_val'" >&5
$as_echo "$as_me:   current value: \`$ac_new_val'" >&2;}
      fi;;
  esac
  # Pass precious variables to config.status.
  if test "$ac_new_set" = set; then
    case $ac_new_val in
    *\'*) ac_arg=$ac_var=`$as_echo "$ac_new_val" | sed "s/'/'\\\\\\\\''/g"` ;;
    *) ac_arg=$ac_var=$ac_new_val ;;
    esac
    case " $ac_configure_args " in
      *" '$ac_arg' "*) ;; # Avoid dups.  Use of quotes ensures accuracy.
      *) as_fn_append ac_configure_args " '$ac_arg'" ;;
    esac
  fi
done
if $ac_cache_corrupted; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: changes in the environment can compromise the build" >&5
$as_echo "$as_me: error: changes in the environment can compromise the build" >&2;}
  as_fn_error $? "run \`make distclean' and/or \`rm $cache_file' and start over" "$LINENO" 5
fi
## -------------------- ##
## Main body of script. ##
## -------------------- ##

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu




ac_aux_dir=
for ac_dir in etc "$srcdir"/etc; do
  if test -f "$ac_dir/install-sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install-sh -c"
    break
  elif test -f "$ac_dir/install.sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install.sh -c"
    break
  elif test -f "$ac_dir/shtool"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/shtool install -c"
    break
  fi
done
if test -z "$ac_aux_dir"; then
  as_fn_error $? "cannot find install-sh, install.sh, or shtool in etc \"$srcdir\"/etc" "$LINENO" 5
fi

# These three variables are undocumented and unsupported,
# and are intended to be withdrawn in a future Autoconf release.
# They can cause serious problems if a builder's source tree is in a directory
# whose full name contains unusual characters.
ac_config_guess="$SHELL $ac_aux_dir/config.guess"  # Please don't use this var.
ac_config_sub="$SHELL $ac_aux_dir/config.sub"  # Please don't use this var.
ac_configure="$SHELL $ac_aux_dir/configure"  # Please don't use this var.



# Autoregenerate Makefile if needed

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether to disable maintainer-specific portions of Makefiles" >&5
$as_echo_n "checking whether to disable maintainer-specific portions of Makefiles... " >&6; }
    # Check whether --enable-maintainer-mode was given.
if test "${enable_maintainer_mode+set}" = set; then :
  enableval=$enable_maintainer_mode; USE_MAINTAINER_MODE=$enableval
else
  USE_MAINTAINER_MODE=yes
fi

  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $USE_MAINTAINER_MODE" >&5
$as_echo "$USE_MAINTAINER_MODE" >&6; }
   if test $USE_MAINTAINER_MODE = yes; then
  MAINTAINER_MODE_TRUE=
  MAINTAINER_MODE_FALSE='#'
else
  MAINTAINER_MODE_TRUE='#'
  MAINTAINER_MODE_FALSE=
fi

  MAINT=$MAINTAINER_MODE_TRUE


am__api_version='1.11'

# Find a good install program.  We prefer a C program (faster),
# so one script is as good as another.  But avoid the broken or
# incompatible versions:
# SysV /etc/install, /usr/sbin/install
# SunOS /usr/etc/install
# IRIX /sbin/install
# AIX /bin/install
# AmigaOS /C/install, which installs bootblocks on floppy discs
# AIX 4 /usr/bin/installbsd, which doesn't work without a -g flag
# AFS /usr/afsws/bin/install, which mishandles nonexistent args
# SVR4 /usr/ucb/install, which tries to use the nonexistent group "staff"
# OS/2's system install, which has a completely different semantic
# ./install, which can be erroneously created by make from ./install.sh.
# Reject install programs that cannot install multiple files.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a BSD-compatible install" >&5
$as_echo_n "checking for a BSD-compatible install... " >&6; }
if test -z "$INSTALL"; then
if test "${ac_cv_path_install+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    # Account for people who put trailing slashes in PATH elements.
case $as_dir/ in #((
  ./ | .// | /[cC]/* | \
  /etc/* | /usr/sbin/* | /usr/etc/* | /sbin/* | /usr/afsws/bin/* | \
  ?:[\\/]os2[\\/]install[\\/]* | ?:[\\/]OS2[\\/]INSTALL[\\/]* | \
  /usr/ucb/* ) ;;
  *)
    # OSF1 and SCO ODT 3.0 have their own names for install.
    # Don't use installbsd from OSF since it installs stuff as root
    # by default.
    for ac_prog in ginstall scoinst install; do
      for ac_exec_ext in '' $ac_executable_extensions; do
	if { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; }; then
	  if test $ac_prog = install &&
	    grep dspmsg "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # AIX install.  It has an incompatible calling convention.
	    :
	  elif test $ac_prog = install &&
	    grep pwplus "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # program-specific install script used by HP pwplus--don't use.
	    :
	  else
	    rm -rf conftest.one conftest.two conftest.dir
	    echo one > conftest.one
	    echo two > conftest.two
	    mkdir conftest.dir
	    if "$as_dir/$ac_prog$ac_exec_ext" -c conftest.one conftest.two "`pwd`/conftest.dir" &&
	      test -s conftest.one && test -s conftest.two &&
	      test -s conftest.dir/conftest.one &&
	      test -s conftest.dir/conftest.two
	    then
	      ac_cv_path_install="$as_dir/$ac_prog$ac_exec_ext -c"
	      break 3
	    fi
	  fi
	fi
      done
    done
    ;;
esac

  done
IFS=$as_save_IFS

rm -rf conftest.one conftest.two conftest.dir

fi
  if test "${ac_cv_path_install+set}" = set; then
    INSTALL=$ac_cv_path_install
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for INSTALL within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    INSTALL=$ac_install_sh
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $INSTALL" >&5
$as_echo "$INSTALL" >&6; }

# Use test -z because SunOS4 sh mishandles braces in ${var-val}.
# It thinks the first close brace ends the variable substitution.
test -z "$INSTALL_PROGRAM" && INSTALL_PROGRAM='${INSTALL}'

test -z "$INSTALL_SCRIPT" && INSTALL_SCRIPT='${INSTALL}'

test -z "$INSTALL_DATA" && INSTALL_DATA='${INSTALL} -m 644'

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether build environment is sane" >&5
$as_echo_n "checking whether build environment is sane... " >&6; }
# Just in case
sleep 1
echo timestamp > conftest.file
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[\\\"\#\$\&\'\`$am_lf]*)
    as_fn_error $? "unsafe absolute working directory name" "$LINENO" 5 ;;
esac
case $srcdir in
  *[\\\"\#\$\&\'\`$am_lf\ \	]*)
    as_fn_error $? "unsafe srcdir value: \`$srcdir'" "$LINENO" 5 ;;
esac

# Do `set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
   if test "$*" = "X"; then
      # -L didn't work.
      set X `ls -t "$srcdir/configure" conftest.file`
   fi
   rm -f conftest.file
   if test "$*" != "X $srcdir/configure conftest.file" \
      && test "$*" != "X conftest.file $srcdir/configure"; then

      # If neither matched, then we have a broken ls.  This can happen
      # if, for instance, CONFIG_SHELL is bash and it inherits a
      # broken ls alias from the environment.  This has actually
      # happened.  Such a system could not be considered "sane".
      as_fn_error $? "ls -t appears to fail.  Make sure there is not a broken
alias in your environment" "$LINENO" 5
   fi

   test "$2" = conftest.file
   )
then
   # Ok.
   :
else
   as_fn_error $? "newly created file is older than distributed files!
Check your system clock" "$LINENO" 5
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
test "$program_prefix" != NONE &&
  program_transform_name="s&^&$program_prefix&;$program_transform_name"
# Use a double $ so make ignores it.
test "$program_suffix" != NONE &&
  program_transform_name="s&\$&$program_suffix&;$program_transform_name"
# Double any \ or $.
# By default was `s,x,x', remove it if useless.
ac_script='s/[\\$]/&&/g;s/;s,x,x,$//'
program_transform_name=`$as_echo "$program_transform_name" | sed "$ac_script"`

# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`

if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --run true"; then
  am_missing_run="$MISSING --run "
else
  am_missing_run=
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: \`missing' script is too old or missing" >&5
$as_echo "$as_me: WARNING: \`missing' script is too old or missing" >&2;}
fi

if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi

# Installed binaries are usually stripped using `strip' when the user
# run `make install-strip'.  However `strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the `STRIP' environment variable to overrule this program.
if test "$cross_compiling" != no; then
  if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}strip", so it can be a program name with args.
set dummy ${ac_tool_prefix}strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$STRIP"; then
  ac_cv_prog_STRIP="$STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_STRIP="${ac_tool_prefix}strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
STRIP=$ac_cv_prog_STRIP
if test -n "$STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $STRIP" >&5
$as_echo "$STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_STRIP"; then
  ac_ct_STRIP=$STRIP
  # Extract the first word of "strip", so it can be a program name with args.
set dummy strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ac_ct_STRIP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_STRIP"; then
  ac_cv_prog_ac_ct_STRIP="$ac_ct_STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ac_ct_STRIP="strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_STRIP=$ac_cv_prog_ac_ct_STRIP
if test -n "$ac_ct_STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_STRIP" >&5
$as_echo "$ac_ct_STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_STRIP" = x; then
    STRIP=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    STRIP=$ac_ct_STRIP
  fi
else
  STRIP="$ac_cv_prog_STRIP"
fi

fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a thread-safe mkdir -p" >&5
$as_echo_n "checking for a thread-safe mkdir -p... " >&6; }
if test -z "$MKDIR_P"; then
  if test "${ac_cv_path_mkdir+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/opt/sfw/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in mkdir gmkdir; do
	 for ac_exec_ext in '' $ac_executable_extensions; do
	   { test -f "$as_dir/$ac_prog$ac_exec_ext" && $as_test_x "$as_dir/$ac_prog$ac_exec_ext"; } || continue
	   case `"$as_dir/$ac_prog$ac_exec_ext" --version 2>&1` in #(
	     'mkdir (GNU coreutils) '* | \
	     'mkdir (coreutils) '* | \
	     'mkdir (fileutils) '4.1*)
	       ac_cv_path_mkdir=$as_dir/$ac_prog$ac_exec_ext
	       break 3;;
	   esac
	 done
       done
  done
IFS=$as_save_IFS

fi

  test -d ./--version && rmdir ./--version
  if test "${ac_cv_path_mkdir+set}" = set; then
    MKDIR_P="$ac_cv_path_mkdir -p"
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for MKDIR_P within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    MKDIR_P="$ac_install_sh -d"
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $MKDIR_P" >&5
$as_echo "$MKDIR_P" >&6; }

mkdir_p="$MKDIR_P"
case $mkdir_p in
  [\\/$]* | ?:[\\/]*) ;;
  */*) mkdir_p="\$(top_builddir)/$mkdir_p" ;;
esac

for ac_prog in gawk mawk nawk awk
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_AWK+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$AWK"; then
  ac_cv_prog_AWK="$AWK" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_AWK="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
AWK=$ac_cv_prog_AWK
if test -n "$AWK"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $AWK" >&5
$as_echo "$AWK" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$AWK" && break
done

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi

rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null

if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  am__isrc=' -I$(srcdir)'
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    as_fn_error $? "source directory already configured; run \"make distclean\" there first" "$LINENO" 5
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi


# Define the identity of the package.
 PACKAGE='hott'
 VERSION='1.0'


cat >>confdefs.h <<_ACEOF
#define PACKAGE "$PACKAGE"
_ACEOF


cat >>confdefs.h <<_ACEOF
#define VERSION "$VERSION"
_ACEOF

# Some tools Automake needs.

ACLOCAL=${ACLOCAL-"${am_missing_run}aclocal-${am__api_version}"}


AUTOCONF=${AUTOCONF-"${am_missing_run}autoconf"}


AUTOMAKE=${AUTOMAKE-"${am_missing_run}automake-${am__api_version}"}


AUTOHEADER=${AUTOHEADER-"${am_missing_run}autoheader"}


MAKEINFO=${MAKEINFO-"${am_missing_run}makeinfo"}

# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
# Always define AMTAR for backward compatibility.

AMTAR=${AMTAR-"${am_missing_run}tar"}

am__tar='${AMTAR} chof - "$$tardir"'; am__untar='${AMTAR} xf -'






# Check for programs

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ln -s works" >&5
$as_echo_n "checking whether ln -s works... " >&6; }
LN_S=$as_ln_s
if test "$LN_S" = "ln -s"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no, using $LN_S" >&5
$as_echo "no, using $LN_S" >&6; }
fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval "test \"\${ac_cv_prog_make_${ac_make}_set+set}\"" = set; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi



# Check to see if COQBIN was set

# use 'test "x$foo" != "x"' rather than 'test -n "$foo"' as per
# http://www.gnu.org/software/automake/manual/autoconf.html#Limitations-of-Builtins;
# some shells get confused if $foo is a weird character like '!' or
# '-n'
if test "x$COQBIN" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will look for Coq executables only in $COQBIN" >&5
$as_echo "$as_me: Will look for Coq executables only in $COQBIN" >&6;}
       COQBIN_PATH="$COQBIN"
else
  COQBIN_PATH="$PATH"
fi

# Checking for coqtop

if test "x$COQTOP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqtop" >&5
$as_echo_n "checking for coqtop... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQTOP" >&5
$as_echo "(preset) $COQTOP" >&6; }

else
  # Extract the first word of "coqtop", so it can be a program name with args.
set dummy coqtop; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQTOP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQTOP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQTOP="$COQTOP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQTOP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQTOP" && ac_cv_path_COQTOP="no"
  ;;
esac
fi
COQTOP=$ac_cv_path_COQTOP
if test -n "$COQTOP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQTOP" >&5
$as_echo "$COQTOP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQTOP" = "xno"; then :
  as_fn_error $? "Could not find coqtop" "$LINENO" 5
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqtop version" >&5
$as_echo_n "checking coqtop version... " >&6; }
       COQVERSION="`"$COQTOP" -v | sed -n -e 's|^.*version \([^ ]*\) .*$|\1|p'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQVERSION" >&5
$as_echo "$COQVERSION" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: checking Coq library path" >&5
$as_echo_n "checking Coq library path... " >&6; }
       COQLIB="`"$COQTOP" -where 2>/dev/null | tr -d '\r'`"
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQLIB" >&5
$as_echo "$COQLIB" >&6; }



       indicesmatter="`"$COQTOP" -help 2>&1 | grep -c -- -indices-matter`"
       if test "$indicesmatter" = "0"; then :
  as_fn_error $? "You need a version of Coq which supports -indices-matter" "$LINENO" 5

fi

fi

# Checking for bytecode version of coqtop
 if test -x "$COQTOP.byte"; then
  make_hoqtopbyte_TRUE=
  make_hoqtopbyte_FALSE='#'
else
  make_hoqtopbyte_TRUE='#'
  make_hoqtopbyte_FALSE=
fi


# Now set COQBIN if it has not been set yet. We need COQBIN because Makefiles
# produced by coq_makefile insist on running coqtop as $(COQBIN)coqtop.
if test "x$COQBIN" = "x"; then :
  COQBIN=`$as_dirname -- "$COQTOP" ||
$as_expr X"$COQTOP" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$COQTOP" : 'X\(//\)[^/]' \| \
	 X"$COQTOP" : 'X\(//\)$' \| \
	 X"$COQTOP" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$COQTOP" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: COQBIN is $COQBIN" >&5
$as_echo "$as_me: COQBIN is $COQBIN" >&6;}

# Checking for coqc

if test "x$COQC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqc" >&5
$as_echo_n "checking for coqc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQC" >&5
$as_echo "(preset) $COQC" >&6; }

else
  # Extract the first word of "coqc", so it can be a program name with args.
set dummy coqc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQC="$COQC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQC" && ac_cv_path_COQC="no"
  ;;
esac
fi
COQC=$ac_cv_path_COQC
if test -n "$COQC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQC" >&5
$as_echo "$COQC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQC" = "xno"; then :
  as_fn_error $? "Could not find coqc" "$LINENO" 5
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking coqc version" >&5
$as_echo_n "checking coqc version... " >&6; }
       COQCVERSION=`"$COQC" -v | sed -n -e 's|^.*version \([^ ]*\) .*$|\1|p'`
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQCVERSION" >&5
$as_echo "$COQCVERSION" >&6; }

       if test "x$COQCVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQCVERSION" "$LINENO" 5
fi

fi

# Checking for coqide, which can be optional
make_coqide="no"

# Check whether --with-coqide was given.
if test "${with_coqide+set}" = set; then :
  withval=$with_coqide;
else
  make_coqide="yes"
fi


if test "x$make_coqide" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Will not make hoqide" >&5
$as_echo "$as_me: Will not make hoqide" >&6;}
else

       if test "x$COQIDE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqide" >&5
$as_echo_n "checking for coqide... " >&6; }
              { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQIDE" >&5
$as_echo "(preset) $COQIDE" >&6; }

else
  # Extract the first word of "coqide", so it can be a program name with args.
set dummy coqide; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQIDE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQIDE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQIDE="$COQIDE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQIDE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQIDE" && ac_cv_path_COQIDE="no"
  ;;
esac
fi
COQIDE=$ac_cv_path_COQIDE
if test -n "$COQIDE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQIDE" >&5
$as_echo "$COQIDE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
       if test "x$COQIDE" = "xno"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: Could not find coqide, will not make hoqide" >&5
$as_echo "$as_me: Could not find coqide, will not make hoqide" >&6;}
              make_coqide="no"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: Trusting that coqide version is $COQVERSION" >&5
$as_echo "$as_me: Trusting that coqide version is $COQVERSION" >&6;}
              COQIDEVERSION="$COQVERSION"

              if test "x$COQIDEVERSION" != "x$COQVERSION"; then :
  as_fn_error $? "Version mismatch between coqtop $COQVERSION and coqc $COQIDEVERSION" "$LINENO" 5
fi

fi

fi

 if test "$make_coqide" = "yes"; then
  make_hoqide_TRUE=
  make_hoqide_FALSE='#'
else
  make_hoqide_TRUE='#'
  make_hoqide_FALSE=
fi


# checking for coqdep

if test "x$COQDEP" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdep" >&5
$as_echo_n "checking for coqdep... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDEP" >&5
$as_echo "(preset) $COQDEP" >&6; }

else
  # Extract the first word of "coqdep", so it can be a program name with args.
set dummy coqdep; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDEP+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDEP in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDEP="$COQDEP" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDEP="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDEP" && ac_cv_path_COQDEP="no"
  ;;
esac
fi
COQDEP=$ac_cv_path_COQDEP
if test -n "$COQDEP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDEP" >&5
$as_echo "$COQDEP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDEP" = "xno"; then :
  as_fn_error $? "Could not find coqdep" "$LINENO" 5
fi


# checking for coqdoc

if test "x$COQDOC" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coqdoc" >&5
$as_echo_n "checking for coqdoc... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQDOC" >&5
$as_echo "(preset) $COQDOC" >&6; }

else
  # Extract the first word of "coqdoc", so it can be a program name with args.
set dummy coqdoc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQDOC+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQDOC in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQDOC="$COQDOC" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQDOC="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQDOC" && ac_cv_path_COQDOC="no"
  ;;
esac
fi
COQDOC=$ac_cv_path_COQDOC
if test -n "$COQDOC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQDOC" >&5
$as_echo "$COQDOC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQDOC" = "xno"; then :
  as_fn_error $? "Could not find coqdoc" "$LINENO" 5
fi

# checking for coq_makefile

if test "x$COQMAKEFILE" != "x"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for coq_makefile" >&5
$as_echo_n "checking for coq_makefile... " >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: result: (preset) $COQMAKEFILE" >&5
$as_echo "(preset) $COQMAKEFILE" >&6; }

else
  # Extract the first word of "coq_makefile", so it can be a program name with args.
set dummy coq_makefile; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_COQMAKEFILE+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $COQMAKEFILE in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_COQMAKEFILE="$COQMAKEFILE" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $COQBIN_PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_COQMAKEFILE="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_COQMAKEFILE" && ac_cv_path_COQMAKEFILE="no"
  ;;
esac
fi
COQMAKEFILE=$ac_cv_path_COQMAKEFILE
if test -n "$COQMAKEFILE"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $COQMAKEFILE" >&5
$as_echo "$COQMAKEFILE" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi

if test "x$COQMAKEFILE" = "xno"; then :
  as_fn_error $? "Could not find coq_makefile" "$LINENO" 5
fi


hottdir="$datarootdir/hott"


for ac_prog in etags
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_prog_ETAGS+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ETAGS"; then
  ac_cv_prog_ETAGS="$ETAGS" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_prog_ETAGS="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ETAGS=$ac_cv_prog_ETAGS
if test -n "$ETAGS"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ETAGS" >&5
$as_echo "$ETAGS" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ETAGS" && break
done
test -n "$ETAGS" || ETAGS=": skipping etags"



# Extract the first word of "time", so it can be a program name with args.
set dummy time; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if test "${ac_cv_path_TIME+set}" = set; then :
  $as_echo_n "(cached) " >&6
else
  case $TIME in
  [\\/]* | ?:[\\/]*)
  ac_cv_path_TIME="$TIME" # Let the user override the test with a path.
  ;;
  *)
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if { test -f "$as_dir/$ac_word$ac_exec_ext" && $as_test_x "$as_dir/$ac_word$ac_exec_ext"; }; then
    ac_cv_path_TIME="$as_dir/$ac_word$ac_exec_ext"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

  test -z "$ac_cv_path_TIME" && ac_cv_path_TIME="no"
  ;;
esac
fi
TIME=$ac_cv_path_TIME
if test -n "$TIME"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $TIME" >&5
$as_echo "$TIME" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


if test "x$TIME" = "xno"; then :
  STDTIME=""
else
  STDTIME="\"$TIME\" -f \"\$* (user: %U mem: %M ko)\""
fi


{ $as_echo "$as_me:${as_lineno-$LINENO}: Creating symbolic links into Coq standard library" >&5
$as_echo "$as_me: Creating symbolic links into Coq standard library" >&6;}
# We must have these links in the source directory, not in the build
# directory, because the replacement standard library lives in the source
# directory, and these links are required to make Coq accept it.
# First remove existing links.  If they are symlinks, use -f.  If they are
# physical directories, use -rf.  This ensures that we don't delete the
# contents of symlinked directories.
if test -h "$srcdir/coq/dev"; then :
  rm -f "$srcdir/coq/dev"
elif test -d "$srcdir/coq/dev"; then :
  rm -rf "$srcdir/coq/dev"
fi
if test -h "$srcdir/coq/kernel"; then :
  rm -f "$srcdir/coq/kernel"
elif test -d "$srcdir/coq/kernel"; then :
  rm -rf "$srcdir/coq/kernel"
fi
if test -h "$srcdir/coq/library"; then :
  rm -f "$srcdir/coq/library"
elif test -d "$srcdir/coq/library"; then :
  rm -rf "$srcdir/coq/library"
fi
if test -h "$srcdir/coq/plugins"; then :
  rm -f "$srcdir/coq/plugins"
elif test -d "$srcdir/coq/plugins"; then :
  rm -rf "$srcdir/coq/plugins"
fi
ln -s "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
# TODO(jgross): Should we use AC_CONFIG_LINKS?  But $COQLIB/dev
# doesn't exist in my installation, and that would make configure
# error...
#AC_CONFIG_LINKS([$srcdir/coq/plugins:$COQLIB/plugins
#                 $srcdir/coq/dev:$COQLIB/dev])
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether your coqtop supports directory symlinks to the stdlib" >&5
$as_echo_n "checking whether your coqtop supports directory symlinks to the stdlib... " >&6; }
coqtop_out="$("$COQTOP" -coqlib "$srcdir/coq" < /dev/null 2>&1 | grep -c 'Warning: Cannot open')"
if test "$coqtop_out" = 0; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
       { $as_echo "$as_me:${as_lineno-$LINENO}: Falling back on making physical copies of the stdlib" >&5
$as_echo "$as_me: Falling back on making physical copies of the stdlib" >&6;}
       rm -f "$srcdir/coq/dev" "$srcdir/coq/kernel" "$srcdir/coq/library" "$srcdir/coq/plugins"
       cp -R "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
fi


ac_config_files="$ac_config_files Makefile"

ac_config_files="$ac_config_files hoq-config"


cat >confcache <<\_ACEOF
# This file is a shell script that caches the results of configure
# tests run on this system so they can be shared between configure
# scripts and configure runs, see configure's option --config-cache.
# It is not useful on other systems.  If it contains results you don't
# want to keep, you may remove or edit it.
#
# config.status only pays attention to the cache file if you give it
# the --recheck option to rerun configure.
#
# `ac_cv_env_foo' variables (set or unset) will be overridden when
# loading this file, other *unset* `ac_cv_foo' will be assigned the
# following values.

_ACEOF

# The following way of writing the cache mishandles newlines in values,
# but we know of no workaround that is simple, portable, and efficient.
# So, we kill variables containing newlines.
# Ultrix sh set writes to stderr and can't be redirected directly,
# and sets the high bit in the cache file unless we assign to the vars.
(
  for ac_var in `(set) 2>&1 | sed -n 's/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done

  (set) 2>&1 |
    case $as_nl`(ac_space=' '; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      # `set' does not quote correctly, so add quotes: double-quote
      # substitution turns \\\\ into \\, and sed turns \\ into \.
      sed -n \
	"s/'/'\\\\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\\2'/p"
      ;; #(
    *)
      # `set' quotes correctly as required by POSIX, so do not add quotes.
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
) |
  sed '
     /^ac_cv_env_/b end
     t clear
     :clear
     s/^\([^=]*\)=\(.*[{}].*\)$/test "${\1+set}" = set || &/
     t end
     s/^\([^=]*\)=\(.*\)$/\1=${\1=\2}/
     :end' >>confcache
if diff "$cache_file" confcache >/dev/null 2>&1; then :; else
  if test -w "$cache_file"; then
    test "x$cache_file" != "x/dev/null" &&
      { $as_echo "$as_me:${as_lineno-$LINENO}: updating cache $cache_file" >&5
$as_echo "$as_me: updating cache $cache_file" >&6;}
    cat confcache >$cache_file
  else
    { $as_echo "$as_me:${as_lineno-$LINENO}: not updating unwritable cache $cache_file" >&5
$as_echo "$as_me: not updating unwritable cache $cache_file" >&6;}
  fi
fi
rm -f confcache

test "x$prefix" = xNONE && prefix=$ac_default_prefix
# Let make expand exec_prefix.
test "x$exec_prefix" = xNONE && exec_prefix='${prefix}'

# Transform confdefs.h into DEFS.
# Protect against shell expansion while executing Makefile rules.
# Protect against Makefile macro expansion.
#
# If the first sed substitution is executed (which looks for macros that
# take arguments), then branch to the quote section.  Otherwise,
# look for a macro that doesn't take arguments.
ac_script='
:mline
/\\$/{
 N
 s,\\\n,,
 b mline
}
t clear
:clear
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 (][^	 (]*([^)]*)\)[	 ]*\(.*\)/-D\1=\2/g
t quote
s/^[	 ]*#[	 ]*define[	 ][	 ]*\([^	 ][^	 ]*\)[	 ]*\(.*\)/-D\1=\2/g
t quote
b any
:quote
s/[	 `~#$^&*(){}\\|;'\''"<>?]/\\&/g
s/\[/\\&/g
s/\]/\\&/g
s/\$/$$/g
H
:any
${
	g
	s/^\n//
	s/\n/ /g
	p
}
'
DEFS=`sed -n "$ac_script" confdefs.h`


ac_libobjs=
ac_ltlibobjs=
U=
for ac_i in : $LIBOBJS; do test "x$ac_i" = x: && continue
  # 1. Remove the extension, and $U if already installed.
  ac_script='s/\$U\././;s/\.o$//;s/\.obj$//'
  ac_i=`$as_echo "$ac_i" | sed "$ac_script"`
  # 2. Prepend LIBOBJDIR.  When used with automake>=1.10 LIBOBJDIR
  #    will be set to the directory where LIBOBJS objects are built.
  as_fn_append ac_libobjs " \${LIBOBJDIR}$ac_i\$U.$ac_objext"
  as_fn_append ac_ltlibobjs " \${LIBOBJDIR}$ac_i"'$U.lo'
done
LIBOBJS=$ac_libobjs

LTLIBOBJS=$ac_ltlibobjs


if test -z "${MAINTAINER_MODE_TRUE}" && test -z "${MAINTAINER_MODE_FALSE}"; then
  as_fn_error $? "conditional \"MAINTAINER_MODE\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5
fi

if test -z "${make_hoqtopbyte_TRUE}" && test -z "${make_hoqtopbyte_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqtopbyte\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5
fi
if test -z "${make_hoqide_TRUE}" && test -z "${make_hoqide_FALSE}"; then
  as_fn_error $? "conditional \"make_hoqide\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5
fi

: ${CONFIG_STATUS=./config.status}
ac_write_fail=0
ac_clean_files_save=$ac_clean_files
ac_clean_files="$ac_clean_files $CONFIG_STATUS"
{ $as_echo "$as_me:${as_lineno-$LINENO}: creating $CONFIG_STATUS" >&5
$as_echo "$as_me: creating $CONFIG_STATUS" >&6;}
as_write_fail=0
cat >$CONFIG_STATUS <<_ASEOF || as_write_fail=1
#! $SHELL
# Generated by $as_me.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=\${CONFIG_SHELL-$SHELL}
export SHELL
_ASEOF
cat >>$CONFIG_STATUS <<\_ASEOF || as_write_fail=1
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error


# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -p'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -p'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -p'
  fi
else
  as_ln_s='cp -p'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

if test -x / >/dev/null 2>&1; then
  as_test_x='test -x'
else
  if ls -dL / >/dev/null 2>&1; then
    as_ls_L_option=L
  else
    as_ls_L_option=
  fi
  as_test_x='
    eval sh -c '\''
      if test -d "$1"; then
	test -d "$1/.";
      else
	case $1 in #(
	-*)set "./$1";;
	esac;
	case `ls -ld'$as_ls_L_option' "$1" 2>/dev/null` in #((
	???[sx]*):;;*)false;;esac;fi
    '\'' sh
  '
fi
as_executable_p=$as_test_x

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
_ASEOF
test $as_write_fail = 0 && chmod +x $CONFIG_STATUS || ac_write_fail=1

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by hott $as_me 1.0, which was
generated by GNU Autoconf 2.67.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

_ACEOF

case $ac_config_files in *"
"*) set x $ac_config_files; shift; ac_config_files=$*;;
esac



cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
# Files that config.status was made for.
config_files="$ac_config_files"

_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE]
                   instantiate the configuration file FILE

Configuration files:
$config_files

Report bugs to the package provider."

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_cs_config="`$as_echo "$ac_configure_args" | sed 's/^ //; s/[\\""\`\$]/\\\\&/g'`"
ac_cs_version="\\
hott config.status 1.0
configured by $0, generated by GNU Autoconf 2.67,
  with options \\"\$ac_cs_config\\"

Copyright (C) 2010 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='$ac_pwd'
srcdir='$srcdir'
INSTALL='$INSTALL'
MKDIR_P='$MKDIR_P'
AWK='$AWK'
test -n "\$AWK" || AWK=awk
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h |  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
if \$ac_cs_recheck; then
  set X '$SHELL' '$0' $ac_configure_args \$ac_configure_extra_args --no-create --no-recursion
  shift
  \$as_echo "running CONFIG_SHELL=$SHELL \$*" >&6
  CONFIG_SHELL='$SHELL'
  export CONFIG_SHELL
  exec "\$@"
fi

_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../## /;s/...$/ ##/;p;x;p;x' <<_ASBOX
## Running $as_me. ##
_ASBOX
  $as_echo "$ac_log"
} >&5

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1

# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "hoq-config") CONFIG_FILES="$CONFIG_FILES hoq-config" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5 ;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp=
  trap 'exit_status=$?
  { test -z "$tmp" || test ! -d "$tmp" || rm -fr "$tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -n "$tmp" && test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$tmp/subs1.awk" &&
_ACEOF


{
  echo "cat >conf$$subs.awk <<_ACEOF" &&
  echo "$ac_subst_vars" | sed 's/.*/&!$&$ac_delim/' &&
  echo "_ACEOF"
} >conf$$subs.sh ||
  as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5
ac_delim_num=`echo "$ac_subst_vars" | grep -c '^'`
ac_delim='%!_!# '
for ac_last_try in false false false false false :; do
  . ./conf$$subs.sh ||
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5

  ac_delim_n=`sed -n "s/.*$ac_delim\$/X/p" conf$$subs.awk | grep -c X`
  if test $ac_delim_n = $ac_delim_num; then
    break
  elif $ac_last_try; then
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5
  else
    ac_delim="$ac_delim!$ac_delim _$ac_delim!! "
  fi
done
rm -f conf$$subs.sh

cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
cat >>"\$tmp/subs1.awk" <<\\_ACAWK &&
_ACEOF
sed -n '
h
s/^/S["/; s/!.*/"]=/
p
g
s/^[^!]*!//
:repl
t repl
s/'"$ac_delim"'$//
t delim
:nl
h
s/\(.\{148\}\)..*/\1/
t more1
s/["\\]/\\&/g; s/^/"/; s/$/\\n"\\/
p
n
b repl
:more1
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t nl
:delim
h
s/\(.\{148\}\)..*/\1/
t more2
s/["\\]/\\&/g; s/^/"/; s/$/"/
p
b
:more2
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t delim
' <conf$$subs.awk | sed '
/^[^""]/{
  N
  s/\n//
}
' >>$CONFIG_STATUS || ac_write_fail=1
rm -f conf$$subs.awk
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACAWK
cat >>"\$tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$tmp/subs1.awk" > "$tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5
_ACEOF

# VPATH may cause trouble with some makes, so we remove sole $(srcdir),
# ${srcdir} and @srcdir@ entries from VPATH if srcdir is ".", strip leading and
# trailing colons and then remove the whole line if VPATH becomes empty
# (actually we leave an empty line to preserve line numbers).
if test "x$srcdir" = x.; then
  ac_vpsub='/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}'
fi

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
fi # test -n "$CONFIG_FILES"


eval set X "  :F $CONFIG_FILES      "
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5 ;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5 ;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5  ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
  ac_datarootdir_hack='
  s&@datadir@&$datadir&g
  s&@docdir@&$docdir&g
  s&@infodir@&$infodir&g
  s&@localedir@&$localedir&g
  s&@mandir@&$mandir&g
  s&\\\${datarootdir}&$datarootdir&g' ;;
esac
_ACEOF

# Neutralize VPATH when `$srcdir' = `.'.
# Shell code in configure.ac might set extrasub.
# FIXME: do we really want to maintain this feature?
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_sed_extra="$ac_vpsub
$extrasub
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$tmp/subs.awk" >$tmp/out \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' "$tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$tmp/stdin"
  case $ac_file in
  -) cat "$tmp/out" && rm -f "$tmp/out";;
  *) rm -f "$ac_file" && mv "$tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5
 ;;



  esac

done # for ac_tag


as_fn_exit 0
_ACEOF
ac_clean_files=$ac_clean_files_save

test $ac_write_fail = 0 ||
  as_fn_error $? "write failure creating $CONFIG_STATUS" "$LINENO" 5


# configure is writing to config.log, and then calls config.status.
# config.status does its own redirection, appending to config.log.
# Unfortunately, on DOS this fails, as config.log is still kept open
# by configure, so config.status won't be able to write to it; its
# output is simply discarded.  So we exec the FD to /dev/null,
# effectively closing config.log, so it can be properly (re)opened and
# appended to by config.status.  When coming back to configure, we
# need to make the FD available again.
if test "$no_create" != yes; then
  ac_cs_success=:
  ac_config_status_args=
  test "$silent" = yes &&
    ac_config_status_args="$ac_config_status_args --quiet"
  exec 5>/dev/null
  $SHELL $CONFIG_STATUS $ac_config_status_args || ac_cs_success=false
  exec 5>>config.log
  # Use ||, not &&, to avoid exiting from the if with $? = 1, which
  # would make configure fail if this is the last instruction.
  $ac_cs_success || as_fn_exit 1
fi
if test -n "$ac_unrecognized_opts" && test "$enable_option_checking" != no; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: unrecognized options: $ac_unrecognized_opts" >&5
$as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2;}
fi



==> anc/HoTT/configure.ac <==
dnl This file is used by autoconf to generate the configure script
dnl by the HoTT development team. Unless you already know what the
dnl things below mean, you probably do not want to touch anything.

AC_INIT([hott],[1.0])
AC_PREREQ([2.67])
AC_CONFIG_SRCDIR([theories/Overture.v])
AC_CONFIG_AUX_DIR([etc])
AC_CONFIG_MACRO_DIR([etc])
# Autoregenerate Makefile if needed
AM_MAINTAINER_MODE([enable])
AM_INIT_AUTOMAKE([foreign no-dependencies])

# Check for programs
AC_PROG_INSTALL
AC_PROG_LN_S
AC_PROG_MAKE_SET
AC_PROG_MKDIR_P

# Check to see if COQBIN was set
AC_ARG_VAR([COQBIN], [the directory that contains the Coq executables])
# use 'test "x$foo" != "x"' rather than 'test -n "$foo"' as per
# http://www.gnu.org/software/automake/manual/autoconf.html#Limitations-of-Builtins;
# some shells get confused if $foo is a weird character like '!' or
# '-n'
AS_IF([test "x$COQBIN" != "x"],
      [AC_MSG_NOTICE([Will look for Coq executables only in $COQBIN])
       COQBIN_PATH="$COQBIN"],
      [COQBIN_PATH="$PATH"])

# Checking for coqtop
AC_ARG_VAR([COQTOP], [the absolute path of the coqtop executable])
AS_IF([test "x$COQTOP" != "x"],
      [AC_MSG_CHECKING([for coqtop])
       AC_MSG_RESULT([(preset) $COQTOP])
       AC_SUBST([COQTOP])],
      [AC_PATH_PROG([COQTOP],[coqtop],[no],[$COQBIN_PATH])])

AS_IF([test "x$COQTOP" = "xno"],
      [AC_MSG_ERROR([Could not find coqtop])],
      [AC_MSG_CHECKING([coqtop version])
       COQVERSION="`"$COQTOP" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`"
       AC_MSG_RESULT([$COQVERSION])
       AC_MSG_CHECKING([Coq library path])
       COQLIB="`"$COQTOP" -where 2>/dev/null | tr -d '\r'`"
       AC_MSG_RESULT([$COQLIB])
       AC_SUBST([COQVERSION])
       AC_SUBST([COQLIB])

       indicesmatter="`"$COQTOP" -help 2>&1 | grep -c -- -indices-matter`"
       AS_IF([test "$indicesmatter" = "0"],
             [AC_MSG_ERROR([You need a version of Coq which supports -indices-matter])
             ])
      ])

# Checking for bytecode version of coqtop
AM_CONDITIONAL(make_hoqtopbyte, [test -x "$COQTOP.byte"])

# Now set COQBIN if it has not been set yet. We need COQBIN because Makefiles
# produced by coq_makefile insist on running coqtop as $(COQBIN)coqtop.
AS_IF([test "x$COQBIN" = "x"],
      [COQBIN=`AS_DIRNAME(["$COQTOP"])`])
AC_MSG_NOTICE([COQBIN is $COQBIN])

# Checking for coqc
AC_ARG_VAR([COQC], [the absolute path of the coqc executable])
AS_IF([test "x$COQC" != "x"],
      [AC_MSG_CHECKING([for coqc])
       AC_MSG_RESULT([(preset) $COQC])
       AC_SUBST([COQC])],
      [AC_PATH_PROG([COQC],[coqc],[no],[$COQBIN_PATH])])

AS_IF([test "x$COQC" = "xno"],
      [AC_MSG_ERROR([Could not find coqc])],
      [AC_MSG_CHECKING([coqc version])
       COQCVERSION=`"$COQC" -v | sed -n -e 's|^.*version \(@<:@^ @:>@*\) .*$|\1|p'`
       AC_MSG_RESULT([$COQCVERSION])
       AC_SUBST([COQCVERSION])
       AS_IF([test "x$COQCVERSION" != "x$COQVERSION"],
             [AC_MSG_ERROR([Version mismatch between coqtop $COQVERSION and coqc $COQCVERSION])])
      ])

# Checking for coqide, which can be optional
make_coqide="no"
AC_ARG_WITH([coqide],
            [AS_HELP_STRING([--without-coqide], [disable support for coqide])],
            [],
            [make_coqide="yes"])

AS_IF([test "x$make_coqide" = "xno"],
      [AC_MSG_NOTICE([Will not make hoqide])],
      [AC_ARG_VAR([COQIDE], [the absolute path of the coqide executable])
       AS_IF([test "x$COQIDE" != "x"],
             [AC_MSG_CHECKING([for coqide])
              AC_MSG_RESULT([(preset) $COQIDE])
              AC_SUBST([COQIDE])],
             [AC_PATH_PROG([COQIDE],[coqide],[no],[$COQBIN_PATH])])
       AS_IF([test "x$COQIDE" = "xno"],
             [AC_MSG_NOTICE([Could not find coqide, will not make hoqide])
              make_coqide="no"],
             [AC_MSG_NOTICE([Trusting that coqide version is $COQVERSION])
              COQIDEVERSION="$COQVERSION"
              AC_SUBST([COQIDEVERSION])
              AS_IF([test "x$COQIDEVERSION" != "x$COQVERSION"],
                    [AC_MSG_ERROR([Version mismatch between coqtop $COQVERSION and coqc $COQIDEVERSION])])
             ])
      ])

AM_CONDITIONAL(make_hoqide, [test "$make_coqide" = "yes"])

# checking for coqdep
AC_ARG_VAR([COQDEP], [the absolute path of the coqdep executable])
AS_IF([test "x$COQDEP" != "x"],
      [AC_MSG_CHECKING([for coqdep])
       AC_MSG_RESULT([(preset) $COQDEP])
       AC_SUBST([COQDEP])],
      [AC_PATH_PROG([COQDEP],[coqdep],[no],[$COQBIN_PATH])])

AS_IF([test "x$COQDEP" = "xno"],
      [AC_MSG_ERROR([Could not find coqdep])])


# checking for coqdoc
AC_ARG_VAR([COQDOC], [the absolute path of the coqdoc executable])
AS_IF([test "x$COQDOC" != "x"],
      [AC_MSG_CHECKING([for coqdoc])
       AC_MSG_RESULT([(preset) $COQDOC])
       AC_SUBST([COQDOC])],
      [AC_PATH_PROG([COQDOC],[coqdoc],[no],[$COQBIN_PATH])])

AS_IF([test "x$COQDOC" = "xno"],
      [AC_MSG_ERROR([Could not find coqdoc])])

# checking for coq_makefile
AC_ARG_VAR([COQMAKEFILE], [the absolute path of the coq_makefile executable])
AS_IF([test "x$COQMAKEFILE" != "x"],
      [AC_MSG_CHECKING([for coq_makefile])
       AC_MSG_RESULT([(preset) $COQMAKEFILE])
       AC_SUBST([COQMAKEFILE])],
      [AC_PATH_PROG([COQMAKEFILE],[coq_makefile],[no],[$COQBIN_PATH])])

AS_IF([test "x$COQMAKEFILE" = "xno"],
      [AC_MSG_ERROR([Could not find coq_makefile])])


hottdir="$datarootdir/hott"
AC_SUBST([hottdir])

AC_CHECK_PROGS(ETAGS,etags,[: skipping etags])

AC_ARG_VAR([TIME], [the absolute path of a 'time' command])
AC_PATH_PROG([TIME],[time],[no])
AS_IF([test "x$TIME" = "xno"],
      [STDTIME=""],
      [STDTIME="\"$TIME\" -f \"\$* (user: %U mem: %M ko)\""])
AC_SUBST([STDTIME])

dnl Create symbolic links to the Coq library
AC_MSG_NOTICE([Creating symbolic links into Coq standard library])
# We must have these links in the source directory, not in the build
# directory, because the replacement standard library lives in the source
# directory, and these links are required to make Coq accept it.
# First remove existing links.  If they are symlinks, use -f.  If they are
# physical directories, use -rf.  This ensures that we don't delete the
# contents of symlinked directories.
AS_IF([test -h "$srcdir/coq/dev"], [rm -f "$srcdir/coq/dev"],
      [test -d "$srcdir/coq/dev"], [rm -rf "$srcdir/coq/dev"])
AS_IF([test -h "$srcdir/coq/kernel"], [rm -f "$srcdir/coq/kernel"],
      [test -d "$srcdir/coq/kernel"], [rm -rf "$srcdir/coq/kernel"])
AS_IF([test -h "$srcdir/coq/library"], [rm -f "$srcdir/coq/library"],
      [test -d "$srcdir/coq/library"], [rm -rf "$srcdir/coq/library"])
AS_IF([test -h "$srcdir/coq/plugins"], [rm -f "$srcdir/coq/plugins"],
      [test -d "$srcdir/coq/plugins"], [rm -rf "$srcdir/coq/plugins"])
ln -s "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"
# TODO(jgross): Should we use AC_CONFIG_LINKS?  But $COQLIB/dev
# doesn't exist in my installation, and that would make configure
# error...
#AC_CONFIG_LINKS([$srcdir/coq/plugins:$COQLIB/plugins
#                 $srcdir/coq/dev:$COQLIB/dev])
AC_MSG_CHECKING([whether your coqtop supports directory symlinks to the stdlib])
coqtop_out="$("$COQTOP" -coqlib "$srcdir/coq" < /dev/null 2>&1 | grep -c 'Warning: Cannot open')"
AS_IF([test "$coqtop_out" = 0],
      [AC_MSG_RESULT([yes])],
      [AC_MSG_RESULT([no])
       AC_MSG_NOTICE([Falling back on making physical copies of the stdlib])
       rm -f "$srcdir/coq/dev" "$srcdir/coq/kernel" "$srcdir/coq/library" "$srcdir/coq/plugins"
       cp -R "$COQLIB/dev" "$COQLIB/kernel" "$COQLIB/library" "$COQLIB/plugins" "$srcdir/coq"])


AC_CONFIG_FILES([Makefile])
AC_CONFIG_FILES([hoq-config])

AC_OUTPUT


==> anc/HoTT/contrib/Freudenthal.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * The Freudenthal Suspension Theorem, and related results. *)

Require Import Overture PathGroupoids Fibrations Equivalences Trunc EquivalenceVarieties Forall Sigma Paths Unit Universe Arrow Connectedness Suspension Truncations.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(* TODO: move! *)
Definition ap10_path_forall `{Funext} {A B : Type} (f g : A -> B) (h : f == g)
  : ap10 (path_forall f g h) == h
:= apD10_path_forall f g h.

(* ** Connectedness of the suspension *)

Instance isconn_susp {n : trunc_index} {X : Type} `{IsConnected n X}
  : IsConnected (trunc_S n) (Susp X).
Proof.
  intros C ? f. exists (f North).
  assert ({ p0 : f North = f South & forall x:X, ap f (merid x) = p0 })
    as [p0 allpath_p0] by auto.
  apply (Susp_rect (fun a => f a = f North) 1 p0^).
  intros x.
  apply (concat (transport_paths_Fl _ _)).
  apply (concat (concat_p1 _)).
  apply ap, allpath_p0.
Defined.

(** ** The Freudenthal Suspension Theorem *)
Section Freudenthal.

(** We assume funext and univalence.  In fact, since we will use funext at two different levels and local assumptions are monomorphic, we need to assume funext twice; we give the second assumption of it a name (so we can use it explicitly when we want it), and a different type (so it doesn’t get used when we don’t want it). TODO: perhaps this could be handled in a more uniform way?? *)
Context `{Funext} (funext_large : Funext * Unit) `{Univalence}
        {n : trunc_index} {Hn : ~ n = minus_two}
        (X : Type) (x0:X) `{IsConnMap n _ _ (unit_name x0)}.

(* TODO: eventually, change these to the weaker assumptions:
Context {n : trunc_index} (X : Type) `{IsConnected (trunc_S n) X}.
*)

(** For convenience, we add some local abbreviations. *)
Notation No := (@North X).
Notation So := (@South X).
Notation mer := (@merid X).
Definition mer' := (fun x => mer x @ (mer x0)^).

(** The eventual theorem we want is: *)
Global Instance Freudenthal
  : IsConnMap (n -2+ n) (mer').
Proof.
  intros p. apply @isconnected_from_iscontr_truncation.
(** We are not ready to prove this yet.  For the remainder of the section, we will generalize this goal a bit, and prove some auxiliary lemmas; then we will return to the theorem. *)
Abort.

(** The goal we require for the FST is: *)
Definition FST_Codes_No (p : No = No)
  := (Truncation (n -2+ n) (hfiber mer' p)).

(** To prove it, we generalise it over [Susp X], by [Susp_rect].  This requires three components, which we construct (the main parts of) as lemmas in advance. *)
Definition FST_Codes_So (q : No = So)
  := (Truncation (n -2+ n) (hfiber mer q)).

(* TODO: move! *)
Definition hfiber_pair {A B} {f: A -> B} {b} (a:A) (p:f a = b) : hfiber f b
  := (a;p).

Definition FST_Codes_cross (x1 : X) (q : No = So)
  : FST_Codes_No (q @ (mer x1) ^) -> FST_Codes_So q.
Proof.
  unfold FST_Codes_No, FST_Codes_So, mer'.
  apply Truncation_rect_nondep.
  intros [x2 p]. revert x1 x2 p.
  refine (@wedge_incl_elim_uncurried _ _ n n X x0 _ X x0 _
    (fun x1 x2 => (mer x2 @ (mer x0) ^ = q @ (mer x1) ^)
                    -> Truncation (n -2+ n) (hfiber mer q)) _ _).
  apply (conn_pointed_type x0). apply (conn_pointed_type x0).
  intros; apply trunc_arrow.
  exists (fun b s => truncation_incl (hfiber_pair b (cancelR _ _ _ s))).
  exists (fun a r => truncation_incl (hfiber_pair a
                 (cancelR _ _ _ ((concat_pV _) @ (concat_pV _)^ @ r)))).
  apply path_forall; intros s. apply ap, ap, ap.
  exact ((concat_1p _)^ @ whiskerR (concat_pV _)^ _).
Defined.

(** We will need to show that [FST_Codes_cross] is an equivalence, for each [x1, q]. By connectedness of [X], it will be enough to show this for the case [x1 = x0]; to show this, we first write that case in a tidier form. *)
Definition FST_Codes_cross_x0 (q : No = So)
  : FST_Codes_No (q @ (mer x0)^) -> FST_Codes_So q.
Proof.
  unfold FST_Codes_No, FST_Codes_So.
  apply functor_Truncation, (functor_sigma idmap).
  unfold mer'; intros x1. apply cancelR.
Defined.

Definition isequiv_FST_Codes_cross (x : X) (q : No = So)
  : IsEquiv (FST_Codes_cross x q).
Proof.
  revert x.
  apply (@conn_map_elim _ _ _ (unit_name x0) _
    (fun x => IsEquiv (FST_Codes_cross x q))).
    intros x; generalize dependent n. intros [ | n'] imposs.
      destruct (imposs 1).
      intros ?. apply (@trunc_leq minus_one). exact tt. apply hprop_isequiv.
  intros []. unfold FST_Codes_cross.
  apply (isequiv_homotopic (FST_Codes_cross_x0 q)). Focus 2.
    apply Truncation_rect. intros ?; apply trunc_succ.
    intros [x r]; simpl.
    unfold functor_sigma; simpl.
    apply symmetry. refine (ap10 (wedge_incl_comp1 x0 x0 _ _ _ _ x) r).
  unfold FST_Codes_cross_x0.
  apply isequiv_functor_Truncation, @isequiv_functor_sigma. refine _.
  intros a. apply isequiv_cancelR.
Defined.

Definition FST_Codes
  : forall (y : Susp X), (No = y) -> Type.
Proof.
  apply (Susp_rect (fun y => (No = y -> Type)) FST_Codes_No FST_Codes_So).
  intros x. apply (@path_forall (fst funext_large)); intros p.
  refine (transport_arrow _ _ _ @ _).
  refine (transport_const _ _ @ _).
  path_via (FST_Codes_No (p @ (mer x)^)).
    apply ap, transport_paths_r.
  apply path_universe_uncurried.
  exists (FST_Codes_cross x p).
  apply isequiv_FST_Codes_cross.
Defined.

(** It now remains to show that each [FST_Codes y p] is contractible. It is easy to provide a canonical inhabitant, by transport. (More directly, we could use path-induction, but we will later need to use transport lemmas to reason about this.) *)
Definition FST_Codes_center (y : Susp X) (p : No = y)
  : FST_Codes y p.
Proof.
  assert (goal' : FST_Codes y (transport _ p 1)).
    apply transportD. simpl; unfold FST_Codes_No.
    apply truncation_incl. exists x0; unfold mer'. apply concat_pV.
  refine (transport _ _ goal'). refine (transport_paths_r _ _ @ _).
  apply concat_1p.
Defined.

(** TODO: move the following few lemmas. *)
Lemma transport_as_ap {A} (P : A -> Type) {x y} (p : x = y)
  : transport P p == transport idmap (ap P p).
Proof.
  intros ?; destruct p; exact 1.
Defined.

Lemma transportD'
  {A : Type} (B : A -> Type) (C : forall a : A, B a -> Type)
  {x1 x2 : A} (p : x1 = x2) (y : B x1)
: C x1 y -> C x2 (transport B p y).
Proof.
  refine (transport idmap _).
  refine (_ @ ap10 (apD C p) _).
  apply inverse.
  refine (transport_arrow _ _ _ @ _).
  refine (transport_const _ _ @ _).
  apply ap, transport_Vp.
Defined.

Arguments transportD' / [_] _ _ [_ _] _ _ _.

Lemma transportD_as_apD
  {A : Type} (B : A -> Type) (C : forall a : A, B a -> Type)
  {x1 x2 : A} (p : x1 = x2) (y : B x1)
: transportD B C p y == transportD' B C p y.
Proof.
  intros ?; destruct p; simpl. exact 1.
Defined.

(** A transport lemma. *)
Definition FST_Codes_transportD_concrete (x1 : X) (p : No = No)
  : FST_Codes No p -> FST_Codes So (transport (paths No) (mer x1) p).
Proof.
  intro rr. assert (goal' : FST_Codes So (p @ mer x1)).
    apply (FST_Codes_cross x1).
    refine (transport FST_Codes_No _ rr). apply symmetry, concat_pp_V.
  refine (transport FST_Codes_So _ goal').
  apply inverse, transport_paths_r.
Defined.

Definition FST_Codes_transportD (x1 : X) (p : No = No) (rr : FST_Codes No p)
  : transportD (paths No) FST_Codes (mer x1) p rr
  = FST_Codes_transportD_concrete x1 p rr.
Proof.
  refine (transportD_as_apD _ _ _ _ _ @ _).
  unfold transportD'.
  unfold FST_Codes. rewrite (Susp_comp_merid _ _ _ _ x1); simpl.
    rewrite (@ap10_path_forall (fst funext_large)).
  unfold FST_Codes_transportD_concrete.
  rewrite ! transport_pp.
  refine (transport_path_universe _ _ @ _).
  rewrite (transport_paths_r.
  rewrite transport_as_ap.
Admitted.


(** Showing it is contractible, we will again need the universal property of the suspension. We will prove the components as separate lemmas first; to see the required types of these, we temporarily set up the theorem. *)
Definition FST_Codes_contr (y : Susp X) (p : No = y) (rr : FST_Codes y p)
  : rr = FST_Codes_center y p.
Proof.
  revert y p rr.
  Check (Susp_rect (fun y => forall p rr, rr = FST_Codes_center y p)).
Abort.

Definition FST_Codes_contr_No (p : No = No) (rr : FST_Codes No p)
  : (rr = FST_Codes_center No p).
Proof.
  revert rr. apply Truncation_rect. intros ?; apply trunc_succ.
  intros [x1 r]. destruct r. unfold FST_Codes_center. simpl.
  path_via (truncation_incl
    (transport (fun p => hfiber mer' p) (transport_paths_r p 1 @ concat_1p p)
    (transportD (paths No)
simpl in *.

Global Instance Freudenthal
  : IsConnMap (n -2+ n) (@merid X).
Proof.
  intros p C ? f.
Admitted.

End Freudenthal.


==> anc/HoTT/contrib/HoTTBook.timing <==
Chars 2286 - 2306 [Require~Import~HoTT.] 0.129 secs (0.06u,0.068s)
Chars 2307 - 2342 [Require~HoTT.categories.catego...] 0.967 secs (0.424u,0.536s)
Chars 2451 - 2499 [Definition~Book_2_1_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 2589 - 2636 [Definition~Book_2_1_2~:=~@HoTT...] 0. secs (0.004u,0.s)
Chars 2723 - 2785 [Definition~Book_2_1_4_item_i~:...] 0. secs (0.u,0.s)
Chars 2786 - 2849 [Definition~Book_2_1_4_item_i'~...] 0. secs (0.u,0.s)
Chars 2850 - 2913 [Definition~Book_2_1_4_item_ii~...] 0. secs (0.u,0.s)
Chars 2914 - 2978 [Definition~Book_2_1_4_item_ii'...] 0. secs (0.u,0.s)
Chars 2979 - 3039 [Definition~Book_2_1_4_item_iii...] 0. secs (0.u,0.s)
Chars 3040 - 3105 [Definition~Book_2_1_4_item_iv~...] 0. secs (0.u,0.s)
Chars 3204 - 3264 [Definition~Book_2_1_6~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 3364 - 3416 [Definition~Book_2_1_7~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 3601 - 3644 [Definition~Book_2_2_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 3738 - 3798 [Definition~Book_2_2_2_item_i~:...] 0. secs (0.u,0.s)
Chars 3799 - 3864 [Definition~Book_2_2_2_item_ii~...] 0. secs (0.u,0.s)
Chars 3865 - 3930 [Definition~Book_2_2_2_item_iii...] 0. secs (0.u,0.s)
Chars 3931 - 3994 [Definition~Book_2_2_2_item_iv~...] 0. secs (0.u,0.s)
Chars 4087 - 4137 [Definition~Book_2_3_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 4255 - 4315 [Definition~Book_2_3_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 4405 - 4449 [Definition~Book_2_3_4~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 4546 - 4607 [Definition~Book_2_3_5~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 4700 - 4755 [Definition~Book_2_3_8~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 4855 - 4918 [Definition~Book_2_3_9~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 5020 - 5079 [Definition~Book_2_3_10~:=~@HoT...] 0. secs (0.u,0.s)
Chars 5176 - 5235 [Definition~Book_2_3_11~:=~@HoT...] 0. secs (0.u,0.s)
Chars 5333 - 5389 [Definition~Book_2_4_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 5487 - 5543 [Definition~Book_2_4_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 5639 - 5694 [Definition~Book_2_4_3~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 5788 - 5844 [Definition~Book_2_4_4~:=~@HoTT...] 0. secs (0.004u,0.s)
Chars 6200 - 6263 [Definition~Book_2_4_6~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 6355 - 6411 [Definition~Book_2_4_7~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 6607 - 6669 [Definition~Book_2_4_9~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 6765 - 6835 [Definition~Book_2_4_12_item_i~...] 0. secs (0.u,0.s)
Chars 6887 - 6958 [Definition~Book_2_4_12_item_ii...] 0. secs (0.u,0.s)
Chars 7053 - 7111 [Definition~Book_2_6_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7207 - 7264 [Definition~Book_2_6_4~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7357 - 7415 [Definition~Book_2_6_5~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7511 - 7571 [Definition~Book_2_7_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7668 - 7721 [Definition~Book_2_7_3~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7818 - 7885 [Definition~Book_2_7_4~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 7980 - 8038 [Definition~Book_2_8_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 8130 - 8182 [Definition~Book_2_9_3~:=~@HoTT...] 0. secs (0.u,0.004s)
Chars 8327 - 8384 [Definition~Book_2_9_6~:=~@HoTT...] 0.001 secs (0.u,0.s)
Chars 8480 - 8537 [Definition~Book_2_9_7~:=~@HoTT...] 0.001 secs (0.u,0.s)
Chars 8629 - 8687 [Definition~Book_2_10_1~:=~@HoT...] 0. secs (0.u,0.s)
Chars 8784 - 8850 [Definition~Book_2_10_3~:=~@HoT...] 0. secs (0.004u,0.s)
Chars 9018 - 9090 [Definition~Book_2_10_5~:=~@HoT...] 0. secs (0.u,0.s)
Chars 9197 - 9252 [Definition~Book_2_11_1~:=~@HoT...] 0. secs (0.u,0.s)
Chars 9359 - 9428 [Definition~Book_2_11_2_item_1~...] 0. secs (0.u,0.s)
Chars 9429 - 9498 [Definition~Book_2_11_2_item_2~...] 0. secs (0.u,0.s)
Chars 9499 - 9569 [Definition~Book_2_11_2_item_3~...] 0. secs (0.u,0.s)
Chars 9670 - 9735 [Definition~Book_2_11_3~:=~@HoT...] 0. secs (0.u,0.s)
Chars 9837 - 9904 [Definition~Book_2_11_4~:=~@HoT...] 0. secs (0.004u,0.s)
Chars 10001 - 10059 [Definition~Book_2_11_5~:=~@HoT...] 0. secs (0.u,0.s)
Chars 10157 - 10214 [Definition~Book_2_12_5~:=~@HoT...] 0. secs (0.u,0.s)
Chars 10516 - 10579 [Definition~Book_2_15_2~:=~@HoT...] 0.001 secs (0.u,0.s)
Chars 10675 - 10738 [Definition~Book_2_15_5~:=~@HoT...] 0.001 secs (0.004u,0.s)
Chars 19919 - 19969 [Definition~Book_6_4_4~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 20063 - 20119 [Definition~Book_6_4_5~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 20207 - 20258 [Definition~Book_6_4_6~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 20350 - 20412 [Definition~Book_6_5_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 23856 - 23912 [Definition~Book_7_2_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 32948 - 33016 [Definition~Book_9_1_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 33115 - 33187 [Definition~Book_9_1_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 33277 - 33358 [Definition~Book_9_1_3~:=~~~@Ho...] 0. secs (0.004u,0.s)
Chars 33448 - 33517 [Definition~Book_9_1_4~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 33611 - 33678 [Definition~Book_9_1_5~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 33774 - 33851 [Definition~Book_9_1_6~C~:=~HoT...] 0.001 secs (0.u,0.s)
Chars 34164 - 34240 [Definition~Book_9_1_8~:=~@HoTT...] 0.001 secs (0.004u,0.s)
Chars 34519 - 34732 [Definition~Book_9_1_15~A~~~`{H...] 0.002 secs (0.u,0.s)
Chars 34733 - 34739 [Proof.] 0. secs (0.u,0.s)
Chars 34742 - 34748 [split.] 0.001 secs (0.004u,0.s)
Chars 34751 - 34752 [-~] 0. secs (0.u,0.s)
Chars 34753 - 34767 [intros~H'~a~b.] 0. secs (0.u,0.s)
Chars 34772 - 34791 [eapply~trunc_equiv.] 0.002 secs (0.004u,0.s)
Chars 34796 - 34797 [+~] 0. secs (0.u,0.s)
Chars 34798 - 34813 [apply~(H'~a~b).] 0. secs (0.u,0.s)
Chars 34818 - 34819 [+~] 0. secs (0.u,0.s)
Chars 34820 - 34828 [apply~H.] 0. secs (0.u,0.s)
Chars 34831 - 34832 [-~] 0. secs (0.u,0.s)
Chars 34833 - 34847 [intros~H'~a~b.] 0. secs (0.u,0.s)
Chars 34852 - 34871 [eapply~trunc_equiv.] 0.001 secs (0.004u,0.s)
Chars 34876 - 34877 [+~] 0. secs (0.u,0.s)
Chars 34878 - 34893 [apply~(H'~a~b).] 0. secs (0.u,0.s)
Chars 34898 - 34899 [+~] 0. secs (0.u,0.s)
Chars 34900 - 34939 [apply~(@isequiv_inverse~_~_~_~...] 0.003 secs (0.u,0.004s)
Chars 34940 - 34948 [Defined.] 0.005 secs (0.u,0.004s)
Chars 35042 - 35125 [Definition~Book_9_1_16~:=~~~@H...] 0. secs (0.004u,0.s)
Chars 35218 - 35325 [Definition~Book_9_1_17~:=~~~@H...] 0. secs (0.u,0.s)
Chars 35419 - 35503 [Definition~Book_9_1_18~:=~~~@H...] 0. secs (0.u,0.s)
Chars 35687 - 35750 [Definition~Book_9_2_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 35846 - 35937 [Definition~Book_9_2_2~:=~~~@Ho...] 0. secs (0.u,0.s)
Chars 36039 - 36119 [Definition~Book_9_2_3~:=~~~@Ho...] 0.005 secs (0.004u,0.s)
Chars 36208 - 36313 [Definition~Book_9_2_4~:=~~~@Ho...] 0.046 secs (0.044u,0.004s)
Chars 36655 - 36730 [Definition~Book_9_2_6~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 36825 - 36918 [Definition~Book_9_2_7_l~:=~~~@...] 0. secs (0.u,0.s)
Chars 36919 - 37012 [Definition~Book_9_2_7_r~:=~~~@...] 0. secs (0.u,0.s)
Chars 37106 - 37204 [Definition~Book_9_2_8~:=~~~@Ho...] 0.004 secs (0.004u,0.s)
Chars 37300 - 37381 [Definition~Book_9_2_9~:=~~~@Ho...] 0.004 secs (0.004u,0.s)
Chars 37562 - 37646 [Definition~Book_9_2_11_l~:=~~~...] 0.004 secs (0.004u,0.s)
Chars 37647 - 37732 [Definition~Book_9_2_11_r~:=~~~...] 0.004 secs (0.004u,0.s)
Chars 37828 - 37910 [Definition~Book_9_3_1~:=~~~@Ho...] 0. secs (0.u,0.s)
Chars 38192 - 38265 [Definition~Book_9_4_2a~:=~@HoT...] 0. secs (0.u,0.s)
Chars 38266 - 38335 [Definition~Book_9_4_2b~:=~@HoT...] 0. secs (0.004u,0.s)
Chars 38336 - 38414 [Definition~Book_9_4_2c~:=~@HoT...] 0. secs (0.u,0.s)
Chars 38631 - 38721 [Definition~Book_9_4_4~:=~~~@Ho...] 0. secs (0.u,0.s)
Chars 38919 - 39008 [Definition~Book_9_4_6_ess~:=~~...] 0. secs (0.u,0.s)
Chars 39009 - 39092 [Definition~Book_9_4_6_weq~:=~~...] 0. secs (0.u,0.s)
Chars 39460 - 39547 [Definition~Book_9_4_13~:=~~~@H...] 0. secs (0.u,0.s)
Chars 39937 - 40002 [Definition~Book_9_5_1~:=~@HoTT...] 0. secs (0.003u,0.s)
Chars 40098 - 40159 [Definition~Book_9_5_2~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 40331 - 40411 [Definition~Book_9_5_3~:=~~~@Ho...] 0.01 secs (0.008u,0.s)
Chars 40502 - 40564 [Definition~Book_9_5_4~:=~@HoTT...] 0.003 secs (0.u,0.s)
Chars 40667 - 40733 [Definition~Book_9_5_6~:=~@HoTT...] 0.001 secs (0.004u,0.s)
Chars 41326 - 41404 [Definition~Book_9_6_1~C~:=~HoT...] 0. secs (0.u,0.s)
Chars 42369 - 42444 [Definition~Book_9_8_1~:=~@HoTT...] 0. secs (0.u,0.s)
Chars 42533 - 42632 [Definition~Book_9_8_2~:=~~~@Ho...] 0.003 secs (0.004u,0.s)


==> anc/HoTT/contrib/HoTTBook.v <==
(** The HoTT Book formalization. *)

(** This file links the results of the HoTT Book with their formalizations
    in the HoTT library. You can lookup definitions and theorems by their
    number in the HoTT Book. *)

(*  IMPORTANT NOTE FOR THE HoTT DEVELOPERS:

    This files is processed automagically by the etc/Book.py script. The
    script parses the file according to the markers present in it (the
    comment lines with many = signs followed by a LaTeX label). It
    reorders the entries according to entry number X.Y.Z and inserts
    missing entries. You must therefore obey the following rules:

    0. Read the description below of what the correct procedure is.

    1. Do not mess with the markers and do not insert new entries by hand.
       If a LaTeX label has been renamed you may rename the corresponding
       marker, but for addition of new entries you have to use the
       etc/Book.py script, as described below.

    2. If a theorem is gone, you may delete the corresponding entry,
       but make sure first that it was not just moved elsewhere.

    3. Make entries independent of other entries, as they may get
       reordered or deleted.

    4. If you need to import anything, do it before the first entry.

    5. Each entry should define Book_X_Y_Z, but you can also
       put in auxiliary definitions and lemmas (keep it short please).
       The script renames the Book_X_Y_Z to whatever the correct number
       is, so initially you can use whatever number you like.

       If you are formalizing a Lemma with several part, use
       Book_X_Y_Z_item_i, Book_X_Y_Z_item_ii, or some such.

    6. If there is a corresponding HoTT library theorem or definition,
       please use that one, even if it is not exactly the same.


   PROCEDURE FOR UPDATING THE FILE:

   1. Compile the latest version of the HoTT Book to update the LaTeX
      labels. Do not forget to pull in changes from HoTT/HoTT.

   2. Run `etc/Book.py` as described by `etc/Book.py` if you run it without
      arguments. If it complains, fix things.

   3. Add contents to new entries.

   4. Run `etc/Book.py` again to make sure it is happy.

   5. Compile this file with `make contrib` or `make contrib/HoTTBook.vo`.

   6. Do the git thing to submit your changes.

*)

Require Import HoTT.
Require HoTT.categories.categories.

(* END OF PREAMBLE *)
(* ================================================== lem:opp *)
(** Lemma 2.1.1 *)

Definition Book_2_1_1 := @HoTT.Overture.inverse.

(* ================================================== lem:concat *)
(** Lemma 2.1.2 *)

Definition Book_2_1_2 := @HoTT.Overture.concat.

(* ================================================== thm:omg *)
(** Lemma 2.1.4 *)

Definition Book_2_1_4_item_i := @HoTT.PathGroupoids.concat_p1.
Definition Book_2_1_4_item_i' := @HoTT.PathGroupoids.concat_1p.
Definition Book_2_1_4_item_ii := @HoTT.PathGroupoids.concat_Vp.
Definition Book_2_1_4_item_ii' := @HoTT.PathGroupoids.concat_pV.
Definition Book_2_1_4_item_iii := @HoTT.PathGroupoids.inv_V.
Definition Book_2_1_4_item_iv := @HoTT.PathGroupoids.concat_p_pp.

(* ================================================== thm:EckmannHilton *)
(** Theorem 2.1.6 *)

Definition Book_2_1_6 := @HoTT.PathGroupoids.eckmann_hilton.

(* ================================================== def:pointedtype *)
(** Definition 2.1.7 *)

Definition Book_2_1_7 := @HoTT.Overture.pointedType.

(* ================================================== def:loopspace *)
(** Definition 2.1.8 *)



(* ================================================== lem:map *)
(** Lemma 2.2.1 *)

Definition Book_2_2_1 := @HoTT.Overture.ap.

(* ================================================== lem:ap-functor *)
(** Lemma 2.2.2 *)

Definition Book_2_2_2_item_i   := @HoTT.PathGroupoids.ap_pp.
Definition Book_2_2_2_item_ii  := @HoTT.PathGroupoids.inverse_ap.
Definition Book_2_2_2_item_iii := @HoTT.PathGroupoids.ap_compose.
Definition Book_2_2_2_item_iv  := @HoTT.PathGroupoids.ap_idmap.

(* ================================================== lem:transport *)
(** Lemma 2.3.1 *)

Definition Book_2_3_1 := @HoTT.Overture.transport.

(* ================================================== thm:path-lifting *)
(** Lemma 2.3.2 *)

(* special case of *)
Definition Book_2_3_2 := @HoTT.types.Sigma.equiv_path_sigma.

(* ================================================== lem:mapdep *)
(** Lemma 2.3.4 *)

Definition Book_2_3_4 := @HoTT.Overture.apD.

(* ================================================== thm:trans-trivial *)
(** Lemma 2.3.5 *)

Definition Book_2_3_5 := @HoTT.PathGroupoids.transport_const.

(* ================================================== thm:apd-const *)
(** Lemma 2.3.8 *)

Definition Book_2_3_8 := @HoTT.PathGroupoids.apD_const.

(* ================================================== thm:transport-concat *)
(** Lemma 2.3.9 *)

Definition Book_2_3_9 := @HoTT.PathGroupoids.transport_compose.

(* ================================================== thm:transport-compose *)
(** Lemma 2.3.10 *)

Definition Book_2_3_10 := @HoTT.PathGroupoids.ap_transport.

(* ================================================== thm:ap-transport *)
(** Lemma 2.3.11 *)

Definition Book_2_3_11 := @HoTT.PathGroupoids.transport_pp.

(* ================================================== defn:homotopy *)
(** Definition 2.4.1 *)

Definition Book_2_4_1 := @HoTT.Overture.pointwise_paths.

(* ================================================== lem:homotopy-props *)
(** Lemma 2.4.2 *)

Definition Book_2_4_2 := @HoTT.Overture.pointwise_paths.

(* ================================================== lem:htpy-natural *)
(** Lemma 2.4.3 *)

Definition Book_2_4_3 := @HoTT.PathGroupoids.concat_Ap.

(* ================================================== cor:hom-fg *)
(** Corollary 2.4.4 *)

Definition Book_2_4_4 := @HoTT.PathGroupoids.concat_A1p.

(* ================================================== defn:quasi-inverse *)
(** Definition 2.4.6 *)

(** Quasi-inverses do not occur explicitly in the library since
    they are `not good'. They do only occur implicitly as input to
    isequiv_adjointify : IsEquiv f. Therefore we link to the half
    adjoint equivalence extending the quasi-inverse *)

Definition Book_2_4_6 := @HoTT.Equivalences.isequiv_adjointify.

(* ================================================== eg:idequiv *)
(** Example 2.4.7 *)

Definition Book_2_4_7 := @HoTT.Equivalences.equiv_idmap.

(* ================================================== eg:concatequiv *)
(** Example 2.4.8 *)



(* ================================================== thm:transportequiv *)
(** Example 2.4.9 *)

Definition Book_2_4_9 := @HoTT.Equivalences.isequiv_transport.

(* ================================================== thm:equiv-eqrel *)
(** Lemma 2.4.12 *)

Definition Book_2_4_12_item_i   := @HoTT.Equivalences.reflexive_equiv.
(* missing? Definition Book_2_4_12_item_ii  :=  *)
Definition Book_2_4_12_item_iii := @HoTT.Equivalences.transitive_equiv.

(* ================================================== thm:path-prod *)
(** Theorem 2.6.2 *)

Definition Book_2_6_2 := @HoTT.types.Prod.equiv_path_prod.

(* ================================================== thm:trans-prod *)
(** Theorem 2.6.4 *)

Definition Book_2_6_4 := @HoTT.types.Prod.transport_prod.

(* ================================================== thm:ap-prod *)
(** Theorem 2.6.5 *)

Definition Book_2_6_5 := @HoTT.types.Prod.ap_functor_prod.

(* ================================================== thm:path-sigma *)
(** Theorem 2.7.2 *)

Definition Book_2_7_2 := @HoTT.types.Sigma.equiv_path_sigma.

(* ================================================== thm:eta-sigma *)
(** Corollary 2.7.3 *)

Definition Book_2_7_3 := @HoTT.types.Sigma.eta_sigma.

(* ================================================== transport-Sigma *)
(** Theorem 2.7.4 *)

Definition Book_2_7_4 := @HoTT.types.Sigma.transportD_is_transport.

(* ================================================== thm:path-unit *)
(** Theorem 2.8.1 *)

Definition Book_2_8_1 := @HoTT.types.Unit.equiv_path_unit.

(* ================================================== axiom:funext *)
(** Axiom 2.9.3 *)

Definition Book_2_9_3 := @HoTT.Overture.path_forall.

(* ================================================== thm:dpath-arrow *)
(** Lemma 2.9.6 *)

(** non-dependent as special case of dependent *)
Definition Book_2_9_6 := @HoTT.types.Forall.dpath_forall.

(* ================================================== thm:dpath-forall *)
(** Lemma 2.9.7 *)

Definition Book_2_9_7 := @HoTT.types.Forall.dpath_forall.

(* ================================================== thm:idtoeqv *)
(** Lemma 2.10.1 *)

Definition Book_2_10_1 := @HoTT.types.Universe.equiv_path.

(* ================================================== axiom:univalence *)
(** Axiom 2.10.3 *)

Definition Book_2_10_3 := @HoTT.types.Universe.isequiv_equiv_path.

(* ================================================== thm:transport-is-ap *)
(** Lemma 2.10.5 *)

(** Lemma 2.10.5 is a special case of Lemma 2.3.10, but also of: *)
Definition Book_2_10_5 := @HoTT.types.Universe.transport_path_universe'.

(* ================================================== thm:paths-respects-equiv *)
(** Theorem 2.11.1 *)

Definition Book_2_11_1 := @HoTT.types.Paths.isequiv_ap.

(* ================================================== cor:transport-path-prepost *)
(** Lemma 2.11.2 *)

Definition Book_2_11_2_item_1 := @HoTT.types.Paths.transport_paths_l.
Definition Book_2_11_2_item_2 := @HoTT.types.Paths.transport_paths_r.
Definition Book_2_11_2_item_3 := @HoTT.types.Paths.transport_paths_lr.

(* ================================================== thm:transport-path *)
(** Theorem 2.11.3 *)

Definition Book_2_11_3 := @HoTT.types.Paths.transport_paths_FlFr.

(* ================================================== thm:transport-path2 *)
(** Theorem 2.11.4 *)

Definition Book_2_11_4 := @HoTT.types.Paths.transport_paths_FlFr_D.

(* ================================================== thm:dpath-path *)
(** Theorem 2.11.5 *)

Definition Book_2_11_5 := @HoTT.types.Paths.dpath_path_lr.

(* ================================================== thm:path-coprod *)
(** Theorem 2.12.5 *)

Definition Book_2_12_5 := @HoTT.types.Sum.equiv_path_sum.

(* ================================================== thm:path-nat *)
(** Theorem 2.13.1 *)

(* Definition Book_2_13_1 := @HoTT.types... *)

(* ================================================== thm:prod-ump *)
(** Theorem 2.15.2 *)

(** non-dependent as special case of dependent, Theorem 2.15.5 *)
Definition Book_2_15_2 := @HoTT.types.Prod.isequiv_prod_corect.

(* ================================================== thm:prod-umpd *)
(** Theorem 2.15.5 *)

Definition Book_2_15_5 := @HoTT.types.Prod.isequiv_prod_corect.

(* ================================================== thm:ttac *)
(** Theorem 2.15.7 *)

(* Definition Book_2_15_7 := @HoTT.... *)

(* ================================================== defn:set *)
(** Definition 3.1.1 *)



(* ================================================== thm:nat-set *)
(** Example 3.1.4 *)



(* ================================================== thm:isset-prod *)
(** Example 3.1.5 *)



(* ================================================== thm:isset-forall *)
(** Example 3.1.6 *)



(* ================================================== defn:1type *)
(** Definition 3.1.7 *)



(* ================================================== thm:isset-is1type *)
(** Lemma 3.1.8 *)



(* ================================================== thm:type-is-not-a-set *)
(** Example 3.1.9 *)



(* ================================================== thm:not-dneg *)
(** Theorem 3.2.2 *)



(* ================================================== thm:not-lem *)
(** Corollary 3.2.7 *)



(* ================================================== defn:isprop *)
(** Definition 3.3.1 *)



(* ================================================== thm:inhabprop-eqvunit *)
(** Lemma 3.3.2 *)



(* ================================================== lem:equiv-iff-hprop *)
(** Lemma 3.3.3 *)



(* ================================================== thm:prop-set *)
(** Lemma 3.3.4 *)



(* ================================================== thm:isprop-isset *)
(** Lemma 3.3.5 *)



(* ================================================== thm:isprop-isprop *)
(** Lemma 3.3.5 *)



(* ================================================== defn:decidable-equality *)
(** Definition 3.4.3 *)



(* ================================================== defn:setof *)
(** Lemma 3.5 *)



(* ================================================== thm:path-subset *)
(** Lemma 3.5.1 *)



(* ================================================== thm:isprop-forall *)
(** Example 3.6.2 *)



(* ================================================== defn:logical-notation *)
(** Definition 3.7.1 *)



(* ================================================== thm:ac-epis-split *)
(** Lemma 3.8.2 *)



(* ================================================== thm:no-higher-ac *)
(** Lemma 3.8.5 *)



(* ================================================== cor:UC *)
(** Corollary 3.9.2 *)



(* ================================================== defn:contractible *)
(** Definition 3.11.1 *)



(* ================================================== thm:contr-unit *)
(** Lemma 3.11.3 *)



(* ================================================== thm:isprop-iscontr *)
(** Lemma 3.11.4 *)



(* ================================================== thm:contr-contr *)
(** Corollary 3.11.5 *)



(* ================================================== thm:contr-forall *)
(** Lemma 3.11.6 *)



(* ================================================== thm:retract-contr *)
(** Lemma 3.11.7 *)



(* ================================================== thm:contr-paths *)
(** Lemma 3.11.8 *)



(* ================================================== thm:omit-contr *)
(** Lemma 3.11.9 *)



(* ================================================== thm:prop-minusonetype *)
(** Lemma 3.11.10 *)



(* ================================================== lem:qinv-autohtpy *)
(** Lemma 4.1.1 *)



(* ================================================== lem:autohtpy *)
(** Lemma 4.1.2 *)



(* ================================================== thm:qinv-notprop *)
(** Theorem 4.1.3 *)



(* ================================================== defn:ishae *)
(** Definition 4.2.1 *)



(* ================================================== lem:coh-equiv *)
(** Lemma 4.2.2 *)



(* ================================================== thm:equiv-iso-adj *)
(** Theorem 4.2.3 *)



(* ================================================== defn:homotopy-fiber *)
(** Definition 4.2.4 *)



(* ================================================== lem:hfib *)
(** Lemma 4.2.5 *)



(* ================================================== thm:contr-hae *)
(** Theorem 4.2.6 *)



(* ================================================== defn:linv-rinv *)
(** Definition 4.2.7 *)



(* ================================================== thm:equiv-compose-equiv *)
(** Lemma 4.2.8 *)



(* ================================================== lem:inv-hprop *)
(** Lemma 4.2.9 *)



(* ================================================== defn:lcoh-rcoh *)
(** Definition 4.2.10 *)



(* ================================================== lem:coh-hfib *)
(** Lemma 4.2.11 *)



(* ================================================== lem:coh-hprop *)
(** Lemma 4.2.12 *)



(* ================================================== thm:hae-hprop *)
(** Theorem 4.2.13 *)



(* ================================================== defn:biinv *)
(** Definition 4.3.1 *)



(* ================================================== thm:isprop-biinv *)
(** Theorem 4.3.2 *)



(* ================================================== thm:equiv-biinv-isequiv *)
(** Corollary 4.3.3 *)



(* ================================================== defn:equivalence *)
(** Definition 4.4.1 *)



(* ================================================== thm:lequiv-contr-hae *)
(** Theorem 4.4.3 *)



(* ================================================== thm:contr-hprop *)
(** Lemma 4.4.4 *)



(* ================================================== thm:equiv-contr-hae *)
(** Theorem 4.4.5 *)



(* ================================================== thm:equiv-inhabcod *)
(** Corollary 4.4.6 *)



(* ================================================== thm:mono-surj-equiv *)
(** Theorem 4.6.3 *)



(* ================================================== thm:two-out-of-three *)
(** Theorem 4.7.1 *)



(* ================================================== defn:retract *)
(** Definition 4.7.2 *)



(* ================================================== lem:func_retract_to_fiber_retract *)
(** Lemma 4.7.3 *)



(* ================================================== thm:retract-equiv *)
(** Theorem 4.7.4 *)



(* ================================================== defn:total-map *)
(** Definition 4.7.5 *)



(* ================================================== fibwise-fiber-total-fiber-equiv *)
(** Theorem 4.7.6 *)



(* ================================================== thm:total-fiber-equiv *)
(** Theorem 4.7.7 *)



(* ================================================== thm:fiber-of-a-fibration *)
(** Lemma 4.8.1 *)



(* ================================================== thm:total-space-of-the-fibers *)
(** Lemma 4.8.2 *)



(* ================================================== thm:nobject-classifier-appetizer *)
(** Theorem 4.8.3 *)



(* ================================================== thm:object-classifier *)
(** Theorem 4.8.4 *)



(* ================================================== weakfunext *)
(** Definition 4.9.1 *)



(* ================================================== UA-eqv-hom-eqv *)
(** Lemma 4.9.2 *)



(* ================================================== contrfamtotalpostcompequiv *)
(** Corollary 4.9.3 *)



(* ================================================== uatowfe *)
(** Theorem 4.9.4 *)



(* ================================================== wfetofe *)
(** Theorem 4.9.5 *)



(* ================================================== thm:nat-uniq *)
(** Theorem 5.1.1 *)



(* ================================================== thm:w-uniq *)
(** Theorem 5.3.1 *)



(* ================================================== defn:nalg *)
(** Definition 5.4.1 *)



(* ================================================== defn:nhom *)
(** Definition 5.4.2 *)



(* ================================================== thm:nat-hinitial *)
(** Theorem 5.4.5 *)



(* ================================================== thm:w-hinit *)
(** Theorem 5.4.7 *)



(* ================================================== lem:homotopy-induction-times-3 *)
(** Lemma 5.5.4 *)



(* ================================================== defn:identity-systems *)
(** Definition 5.8.1 *)



(* ================================================== thm:identity-systems *)
(** Theorem 5.8.2 *)



(* ================================================== thm:ML-identity-systems *)
(** Theorem 5.8.4 *)



(* ================================================== thm:equiv-induction *)
(** Corollary 5.8.5 *)



(* ================================================== thm:htpy-induction *)
(** Corollary 5.8.6 *)



(* ================================================== thm:S1rec *)
(** Lemma 6.2.5 *)



(* ================================================== thm:uniqueness-for-functions-on-S1 *)
(** Lemma 6.2.8 *)



(* ================================================== thm:S1ump *)
(** Lemma 6.2.9 *)



(* ================================================== thm:interval-funext *)
(** Lemma 6.3.2 *)



(* ================================================== thm:loop-nontrivial *)
(** Lemma 6.4.1 *)



(* ================================================== thm:S1-autohtpy *)
(** Lemma 6.4.2 *)



(* ================================================== thm:ap2 *)
(** Lemma 6.4.4 *)

Definition Book_6_4_4 := @HoTT.PathGroupoids.ap02.

(* ================================================== thm:transport2 *)
(** Lemma 6.4.5 *)

Definition Book_6_4_5 := @HoTT.PathGroupoids.transport2.

(* ================================================== thm:apd2 *)
(** Lemma 6.4.6 *)

Definition Book_6_4_6 := @HoTT.PathGroupoids.apD02.

(* ================================================== thm:suspbool *)
(** Lemma 6.5.1 *)

Definition Book_6_5_1 := @HoTT.hit.Spheres.isequiv_Sph1_to_S1.

(* ================================================== lem:susp-loop-adj *)
(** Lemma 6.5.4 *)



(* ================================================== defn:cocone *)
(** Definition 6.8.1 *)



(* ================================================== thm:pushout-ump *)
(** Lemma 6.8.2 *)



(* ================================================== thm:trunc0-ind *)
(** Lemma 6.9.1 *)



(* ================================================== thm:trunc0-lump *)
(** Lemma 6.9.2 *)



(* ================================================== thm:set-pushout *)
(** Lemma 6.9.3 *)



(* ================================================== thm:quotient-surjective *)
(** Lemma 6.10.2 *)



(* ================================================== thm:quotient-ump *)
(** Lemma 6.10.3 *)



(* ================================================== def:VVquotient *)
(** Definition 6.10.5 *)



(* ================================================== lem:quotient-when-canonical-representatives *)
(** Lemma 6.10.8 *)



(* ================================================== thm:retraction-quotient *)
(** Corollary 6.10.10 *)



(* ================================================== thm:sign-induction *)
(** Lemma 6.10.12 *)



(* ================================================== thm:looptothe *)
(** Corollary 6.10.13 *)



(* ================================================== thm:homotopy-groups *)
(** Example 6.11.4 *)



(* ================================================== thm:free-monoid *)
(** Lemma 6.11.5 *)



(* ================================================== thm:transport-is-given *)
(** Lemma 6.12.1 *)



(* ================================================== thm:flattening *)
(** Lemma 6.12.2 *)



(* ================================================== thm:flattening-cp *)
(** Lemma 6.12.3 *)



(* ================================================== thm:flattening-rect *)
(** Lemma 6.12.4 *)



(* ================================================== thm:flattening-rectnd *)
(** Lemma 6.12.5 *)



(* ================================================== thm:ap-sigma-rect-path-pair *)
(** Lemma 6.12.7 *)



(* ================================================== thm:flattening-rectnd-beta-ppt *)
(** Lemma 6.12.8 *)



(* ================================================== eg:unnatural-hit *)
(** Example 6.13.1 *)



(* ================================================== def:hlevel *)
(** Definition 7.1.1 *)



(* ================================================== thm:h-level-retracts *)
(** Theorem 7.1.4 *)



(* ================================================== cor:preservation-hlevels-weq *)
(** Corollary 7.1.5 *)



(* ================================================== thm:isntype-mono *)
(** Theorem 7.1.6 *)



(* ================================================== thm:hlevel-cumulative *)
(** Theorem 7.1.7 *)



(* ================================================== thm:ntypes-sigma *)
(** Theorem 7.1.8 *)



(* ================================================== thm:hlevel-prod *)
(** Theorem 7.1.9 *)



(* ================================================== thm:isaprop-isofhlevel *)
(** Theorem 7.1.10 *)



(* ================================================== thm:hleveln-of-hlevelSn *)
(** Theorem 7.1.11 *)



(* ================================================== thm:h-set-uip-K *)
(** Theorem 7.2.1 *)



(* ================================================== thm:h-set-refrel-in-paths-sets *)
(** Theorem 7.2.2 *)

Definition Book_7_2_2 := @HoTT.HSet.isset_hrel_subpaths.

(* ================================================== notnotstable-equality-to-set *)
(** Corollary 7.2.3 *)



(* ================================================== thm:hedberg *)
(** Theorem 7.2.5 *)



(* ================================================== prop:nat-is-set *)
(** Theorem 7.2.6 *)



(* ================================================== thm:hlevel-loops *)
(** Theorem 7.2.7 *)



(* ================================================== lem:hlevel-if-inhab-hlevel *)
(** Lemma 7.2.8 *)



(* ================================================== thm:ntype-nloop *)
(** Theorem 7.2.9 *)



(* ================================================== thm:truncn-ind *)
(** Theorem 7.3.2 *)



(* ================================================== thm:trunc-reflective *)
(** Lemma 7.3.3 *)



(* ================================================== thm:trunc-htpy *)
(** Lemma 7.3.5 *)



(* ================================================== cor:trunc-prod *)
(** Theorem 7.3.8 *)



(* ================================================== thm:trunc-in-truncated-sigma *)
(** Theorem 7.3.9 *)



(* ================================================== thm:refl-over-ntype-base *)
(** Corollary 7.3.10 *)



(* ================================================== thm:path-truncation *)
(** Theorem 7.3.12 *)



(* ================================================== lem:truncation-le *)
(** Lemma 7.3.15 *)



(* ================================================== thm:conemap-funct *)
(** Lemma 7.4.10 *)



(* ================================================== reflectcommutespushout *)
(** Theorem 7.4.12 *)



(* ================================================== thm:minusoneconn-surjective *)
(** Lemma 7.5.2 *)



(* ================================================== lem:nconnected_postcomp *)
(** Lemma 7.5.6 *)



(* ================================================== cor:totrunc-is-connected *)
(** Corollary 7.5.8 *)



(* ================================================== thm:nconn-to-ntype-const *)
(** Corollary 7.5.9 *)



(* ================================================== connectedtotruncated *)
(** Corollary 7.5.9 *)



(* ================================================== lem:nconnected_to_leveln_to_equiv *)
(** Lemma 7.5.10 *)



(* ================================================== thm:connected-pointed *)
(** Lemma 7.5.11 *)



(* ================================================== lem:nconnected_postcomp_variation *)
(** Lemma 7.5.12 *)



(* ================================================== prop:nconn_fiber_to_total *)
(** Lemma 7.5.13 *)



(* ================================================== lem:connected-map-equiv-truncation *)
(** Lemma 7.5.14 *)



(* ================================================== thm:modal-mono *)
(** Lemma 7.6.2 *)



(* ================================================== defn:modal-image *)
(** Definition 7.6.3 *)



(* ================================================== prop:to_image_is_connected *)
(** Lemma 7.6.4 *)



(* ================================================== prop:factor_equiv_fiber *)
(** Lemma 7.6.5 *)



(* ================================================== thm:orth-fact *)
(** Theorem 7.6.6 *)



(* ================================================== lem:hfiber_wrt_pullback *)
(** Lemma 7.6.8 *)



(* ================================================== thm:stable-images *)
(** Theorem 7.6.9 *)



(* ================================================== defn:reflective-subuniverse *)
(** Definition 7.7.1 *)



(* ================================================== thm:reflsubunv-forall *)
(** Theorem 7.7.2 *)



(* ================================================== cor:trunc_prod *)
(** Corollary 7.7.3 *)



(* ================================================== thm:modal-char *)
(** Theorem 7.7.4 *)



(* ================================================== defn:modality *)
(** Definition 7.7.5 *)



(* ================================================== prop:lv_n_deptype_sec_equiv_by_precomp *)
(** Theorem 7.7.7 *)



(* ================================================== def-of-homotopy-groups *)
(** Definition 8.0.1 *)



(* ================================================== S1-universal-cover *)
(** Definition 8.1.1 *)



(* ================================================== lem:transport-s1-code *)
(** Lemma 8.1.2 *)



(* ================================================== thm:pi1s1-decode *)
(** Definition 8.1.6 *)



(* ================================================== lem:s1-decode-encode *)
(** Lemma 8.1.7 *)



(* ================================================== lem:s1-encode-decode *)
(** Lemma 8.1.8 *)



(* ================================================== cor:omega-s1 *)
(** Corollary 8.1.10 *)



(* ================================================== cor:pi1s1 *)
(** Corollary 8.1.11 *)



(* ================================================== thm:iscontr-s1cover *)
(** Lemma 8.1.12 *)



(* ================================================== thm:encode-total-equiv *)
(** Corollary 8.1.13 *)



(* ================================================== thm:suspension-increases-connectedness *)
(** Theorem 8.2.1 *)



(* ================================================== cor:sn-connected *)
(** Corollary 8.2.2 *)



(* ================================================== lem:pik-nconnected *)
(** Lemma 8.3.2 *)



(* ================================================== def:pointedmap *)
(** Definition 8.4.1 *)



(* ================================================== thm:fiber-of-the-fiber *)
(** Lemma 8.4.4 *)



(* ================================================== thm:les *)
(** Theorem 8.4.6 *)



(* ================================================== thm:ses *)
(** Lemma 8.4.7 *)



(* ================================================== thm:conn-pik *)
(** Corollary 8.4.8 *)



(* ================================================== thm:hopf-fibration *)
(** Theorem 8.5.1 *)



(* ================================================== cor:pis2-hopf *)
(** Corollary 8.5.2 *)



(* ================================================== lem:fibration-over-pushout *)
(** Lemma 8.5.3 *)



(* ================================================== lem:hopf-construction *)
(** Lemma 8.5.7 *)



(* ================================================== lem:hspace-S1 *)
(** Lemma 8.5.8 *)



(* ================================================== thm:conn-trunc-variable-ind *)
(** Lemma 8.6.1 *)



(* ================================================== thm:wedge-connectivity *)
(** Lemma 8.6.2 *)



(* ================================================== thm:freudenthal *)
(** Theorem 8.6.4 *)



(* ================================================== thm:freudcode *)
(** Definition 8.6.5 *)



(* ================================================== thm:freudlemma *)
(** Lemma 8.6.10 *)



(* ================================================== cor:freudenthal-equiv *)
(** Corollary 8.6.14 *)



(* ================================================== cor:stability-spheres *)
(** Corollary 8.6.15 *)



(* ================================================== thm:pinsn *)
(** Theorem 8.6.17 *)



(* ================================================== thm:pi3s2 *)
(** Corollary 8.6.19 *)



(* ================================================== thm:naive-van-kampen *)
(** Theorem 8.7.4 *)



(* ================================================== eg:circle *)
(** Example 8.7.6 *)



(* ================================================== eg:suspension *)
(** Example 8.7.7 *)



(* ================================================== eg:wedge *)
(** Example 8.7.8 *)



(* ================================================== thm:kbar *)
(** Lemma 8.7.9 *)



(* ================================================== thm:van-Kampen *)
(** Theorem 8.7.12 *)



(* ================================================== eg:clvk *)
(** Example 8.7.13 *)



(* ================================================== eg:cofiber *)
(** Example 8.7.14 *)



(* ================================================== eg:torus *)
(** Example 8.7.15 *)



(* ================================================== eg:kg1 *)
(** Example 8.7.17 *)



(* ================================================== thm:whitehead0 *)
(** Theorem 8.8.1 *)



(* ================================================== thm:whitehead1 *)
(** Corollary 8.8.2 *)



(* ================================================== thm:whiteheadn *)
(** Theorem 8.8.3 *)



(* ================================================== thm:whitehead-contr *)
(** Corollary 8.8.4 *)



(* ================================================== thm:pik-conn *)
(** Corollary 8.8.5 *)



(* ================================================== Blakers-Massey *)
(** Theorem 8.10.2 *)



(* ================================================== Eilenberg-Mac-Lane-Spaces *)
(** Theorem 8.10.3 *)



(* ================================================== thm:covering-spaces *)
(** Theorem 8.10.4 *)



(* ================================================== ct:precategory *)
(** Definition 9.1.1 *)

Definition Book_9_1_1 := @HoTT.categories.Category.Core.PreCategory.

(* ================================================== ct:isomorphism *)
(** Definition 9.1.2 *)

Definition Book_9_1_2 := @HoTT.categories.Category.Morphisms.Isomorphic.

(* ================================================== ct:isoprop *)
(** Lemma 9.1.3 *)

Definition Book_9_1_3 := @HoTT.categories.Category.Morphisms.trunc_isisomorphism.

(* ================================================== ct:idtoiso *)
(** Lemma 9.1.4 *)

Definition Book_9_1_4 := @HoTT.categories.Category.Morphisms.idtoiso.

(* ================================================== ct:precatset *)
(** Example 9.1.5 *)

Definition Book_9_1_5 := @HoTT.categories.SetCategory.Core.set_cat.

(* ================================================== ct:category *)
(** Definition 9.1.6 *)

Definition Book_9_1_6 C := (HoTT.categories.Category.Univalent.IsCategory C).

(* ================================================== ct:eg:set *)
(** Example 9.1.7 *)

(** Once this is proven, we will have
<<
Definition Book_9_1_7 := @HoTT.categories.SetCategory.Morphisms.iscategory_set_cat.
>>
*)

(* ================================================== ct:obj-1type *)
(** Lemma 9.1.8 *)

Definition Book_9_1_8 := @HoTT.categories.Category.Univalent.trunc_category.

(* ================================================== ct:idtoiso-trans *)
(** Lemma 9.1.9 *)



(* ================================================== ct:orders *)
(** Example 9.1.14 *)



(* ================================================== ct:gaunt *)
(** Example 9.1.15 *)

Definition Book_9_1_15 A `{H : HoTT.categories.Category.Univalent.IsCategory A}
: IsHSet (HoTT.categories.Category.Core.object A)
  <-> (forall a b, IsHProp (@HoTT.categories.Category.Morphisms.Isomorphic A a b)).
Proof.
  split.
  - intros H' a b.
    eapply trunc_equiv.
    + apply (H' a b).
    + apply H.
  - intros H' a b.
    eapply trunc_equiv.
    + apply (H' a b).
    + apply (@isequiv_inverse _ _ _ (H _ _)).
Defined.

(* ================================================== ct:discrete *)
(** Example 9.1.16 *)

Definition Book_9_1_16 := @HoTT.categories.GroupoidCategory.Core.groupoid_category.

(* ================================================== ct:fundgpd *)
(** Example 9.1.17 *)

Definition Book_9_1_17 := @HoTT.categories.FundamentalPreGroupoidCategory.fundamental_pregroupoid_category.

(* ================================================== ct:hoprecat *)
(** Example 9.1.18 *)

Definition Book_9_1_18 := @HoTT.categories.HomotopyPreCategory.homotopy_precategory.

(* ================================================== ct:rel *)
(** Example 9.1.19 *)



(* ================================================== ct:functor *)
(** Definition 9.2.1 *)

Definition Book_9_2_1 := @HoTT.categories.Functor.Core.Functor.

(* ================================================== ct:nattrans *)
(** Definition 9.2.2 *)

Definition Book_9_2_2 := @HoTT.categories.NaturalTransformation.Core.NaturalTransformation.

(* ================================================== ct:functor-precat *)
(** Definition 9.2.3 *)

Definition Book_9_2_3 := @HoTT.categories.FunctorCategory.Core.functor_category.

(* ================================================== ct:natiso *)
(** Lemma 9.2.4 *)

Definition Book_9_2_4 := @HoTT.categories.FunctorCategory.Morphisms.isisomorphism_natural_transformation.

(* ================================================== ct:functor-cat *)
(** Theorem 9.2.5 *)

(** When this is done, it will be
<<
Definition Book_9_2_5 := @HoTT.categories.FunctorCategory.Morphisms.iscategory_functor_category.
>>
*)

(* ================================================== ct:functor-composition *)
(** Definition 9.2.6 *)

Definition Book_9_2_6 := @HoTT.categories.Functor.Composition.Core.compose.

(* ================================================== ct:whisker *)
(** Definition 9.2.7 *)

Definition Book_9_2_7_l := @HoTT.categories.NaturalTransformation.Composition.Core.whisker_l.
Definition Book_9_2_7_r := @HoTT.categories.NaturalTransformation.Composition.Core.whisker_r.

(* ================================================== ct:interchange *)
(** Lemma 9.2.8 *)

Definition Book_9_2_8 := @HoTT.categories.NaturalTransformation.Composition.Laws.exchange_whisker.

(* ================================================== ct:functor-assoc *)
(** Lemma 9.2.9 *)

Definition Book_9_2_9 := @HoTT.categories.Functor.Composition.Laws.associativity.

(* ================================================== ct:pentagon *)
(** Lemma 9.2.10 *)



(* ================================================== ct:units *)
(** Lemma 9.2.11 *)

Definition Book_9_2_11_l := @HoTT.categories.Functor.Composition.Laws.left_identity.
Definition Book_9_2_11_r := @HoTT.categories.Functor.Composition.Laws.right_identity.

(* ================================================== ct:adjoints *)
(** Definition 9.3.1 *)

Definition Book_9_3_1 := @HoTT.categories.Adjoint.UnitCounit.AdjunctionUnitCounit.

(* ================================================== ct:adjprop *)
(** Lemma 9.3.2 *)



(* ================================================== ct:equiv *)
(** Definition 9.4.1 *)



(* ================================================== ct:adjointification *)
(** Lemma 9.4.2 *)

Definition Book_9_4_2a := @HoTT.categories.Functor.Attributes.IsFaithful.
Definition Book_9_4_2b := @HoTT.categories.Functor.Attributes.IsFull.
Definition Book_9_4_2c := @HoTT.categories.Functor.Attributes.IsFullyFaithful.

(* ================================================== ct:full-faithful *)
(** Definition 9.4.3 *)



(* ================================================== ct:split-essentially-surjective *)
(** Definition 9.4.4 *)

Definition Book_9_4_4 := @HoTT.categories.Functor.Attributes.IsSplitEssentiallySurjective.

(* ================================================== ct:ffeso *)
(** Lemma 9.4.5 *)



(* ================================================== ct:essentially-surjective *)
(** Definition 9.4.6 *)

Definition Book_9_4_6_ess := @HoTT.categories.Functor.Attributes.IsEssentiallySurjective.
Definition Book_9_4_6_weq := @HoTT.categories.Functor.Attributes.IsWeakEquivalence.

(* ================================================== ct:catweq *)
(** Lemma 9.4.7 *)



(* ================================================== ct:isocat *)
(** Definition 9.4.8 *)



(* ================================================== ct:isoprecat *)
(** Lemma 9.4.9 *)



(* ================================================== ct:chaotic *)
(** Example 9.4.13 *)

Definition Book_9_4_13 := @HoTT.categories.IndiscreteCategory.Core.indiscrete_category.

(* ================================================== ct:eqv-levelwise *)
(** Lemma 9.4.14 *)



(* ================================================== ct:cat-eq-iso *)
(** Lemma 9.4.15 *)



(* ================================================== ct:cat-2cat *)
(** Theorem 9.4.16 *)



(* ================================================== ct:opposite-category *)
(** Definition 9.5.1 *)

Definition Book_9_5_1 := @HoTT.categories.Category.Dual.opposite.

(* ================================================== ct:prod-cat *)
(** Definition 9.5.2 *)

Definition Book_9_5_2 := @HoTT.categories.Category.Prod.prod.

(* ================================================== ct:functorexpadj *)
(** Lemma 9.5.3 *)

(** When we prove it, this should be mapped to the law, not the functor. *)
Definition Book_9_5_3 := @HoTT.categories.ExponentialLaws.Law4.Functors.functor.

(* ================================================== ct:yoneda *)
(** Theorem 9.5.4 *)

Definition Book_9_5_4 := @HoTT.categories.Yoneda.yoneda_lemma.

(* ================================================== ct:yoneda-embedding *)
(** Corollary 9.5.6 *)

Definition Book_9_5_6 := @HoTT.categories.Yoneda.yoneda_embedding.

(* ================================================== ct:yoneda-mono *)
(** Corollary 9.5.7 *)



(* ================================================== ct:representable *)
(** Definition 9.5.8 *)



(* ================================================== ct:representable-prop *)
(** Theorem 9.5.9 *)



(* ================================================== ct:adj-repr *)
(** Lemma 9.5.10 *)



(* ================================================== ct:adjprop2 *)
(** Corollary 9.5.11 *)



(* ================================================== ct:strict-category *)
(** Definition 9.6.1 *)

Definition Book_9_6_1 C := HoTT.categories.Category.Strict.IsStrictCategory C.

(* ================================================== ct:mono-cat *)
(** Example 9.6.2 *)



(* ================================================== ct:galois *)
(** Example 9.6.3 *)



(* ================================================== ct:dagger-precategory *)
(** Definition 9.7.1 *)



(* ================================================== ct:unitary *)
(** Definition 9.7.2 *)



(* ================================================== ct:idtounitary *)
(** Lemma 9.7.3 *)



(* ================================================== ct:dagger-category *)
(** Definition 9.7.4 *)



(* ================================================== ct:rel-dagger-cat *)
(** Example 9.7.5 *)



(* ================================================== ct:groupoid-dagger-cat *)
(** Example 9.7.6 *)



(* ================================================== ct:hilb *)
(** Example 9.7.7 *)



(* ================================================== ct:sig *)
(** Definition 9.8.1 *)

Definition Book_9_8_1 := @HoTT.categories.Structure.Core.NotionOfStructure.

(* ================================================== thm:sip *)
(** Theorem 9.8.2 *)

Definition Book_9_8_2 := @HoTT.categories.Structure.IdentityPrinciple.structure_identity_principle.

(* ================================================== ct:sip-functor-cat *)
(** Example 9.8.3 *)



(* ================================================== defn:fo-notion-of-structure *)
(** Definition 9.8.4 *)



(* ================================================== ct:esosurj-postcomp-faithful *)
(** Lemma 9.9.1 *)



(* ================================================== ct:esofull-precomp-ff *)
(** Lemma 9.9.2 *)



(* ================================================== ct:cat-weq-eq *)
(** Theorem 9.9.4 *)



(* ================================================== thm:rezk-completion *)
(** Theorem 9.9.5 *)



(* ================================================== ct:rezk-fundgpd-trunc1 *)
(** Example 9.9.6 *)



(* ================================================== ct:hocat *)
(** Example 9.9.7 *)



(* ================================================== ct:weq-iso-precat-cat *)
(** Theorem 9.9.8 *)



(* ================================================== thm:mono *)
(** Lemma 10.1.1 *)



(* ================================================== epis-surj *)
(** Lemma 10.1.4 *)



(* ================================================== lem:images_are_coequalizers *)
(** Theorem 10.1.5 *)



(* ================================================== thm:set_regular *)
(** Theorem 10.1.5 *)



(* ================================================== lem:pb_of_coeq_is_coeq *)
(** Lemma 10.1.6 *)



(* ================================================== lem:sets_exact *)
(** Lemma 10.1.8 *)



(* ================================================== prop:kernels_are_effective *)
(** Theorem 10.1.9 *)



(* ================================================== thm:settopos *)
(** Theorem 10.1.12 *)



(* ================================================== prop:trunc_of_prop_is_set *)
(** Lemma 10.1.13 *)



(* ================================================== thm:1surj_to_surj_to_pem *)
(** Theorem 10.1.14 *)



(* ================================================== thm:ETCS *)
(** Theorem 10.1.15 *)



(* ================================================== defn:card *)
(** Definition 10.2.1 *)



(* ================================================== card:semiring *)
(** Lemma 10.2.4 *)



(* ================================================== card:exp *)
(** Lemma 10.2.6 *)



(* ================================================== thm:injsurj *)
(** Lemma 10.2.9 *)



(* ================================================== defn:accessibility *)
(** Definition 10.3.1 *)



(* ================================================== thm:nat-wf *)
(** Example 10.3.5 *)



(* ================================================== thm:wtype-wf *)
(** Example 10.3.6 *)



(* ================================================== thm:wfrec *)
(** Lemma 10.3.7 *)



(* ================================================== thm:wfmin *)
(** Lemma 10.3.8 *)



(* ================================================== def:simulation *)
(** Definition 10.3.11 *)



(* ================================================== thm:wfcat *)
(** Corollary 10.3.15 *)



(* ================================================== thm:ordord *)
(** Theorem 10.3.20 *)



(* ================================================== thm:ordsucc *)
(** Lemma 10.3.21 *)



(* ================================================== thm:ordunion *)
(** Lemma 10.3.22 *)



(* ================================================== thm:wellorder *)
(** Theorem 10.4.3 *)



(* ================================================== thm:wop *)
(** Theorem 10.4.4 *)



(* ================================================== defn:V *)
(** Definition 10.5.1 *)



(* ================================================== def:bisimulation *)
(** Definition 10.5.4 *)



(* ================================================== lem:BisimEqualsId *)
(** Lemma 10.5.5 *)



(* ================================================== lem:MonicSetPresent *)
(** Lemma 10.5.6 *)



(* ================================================== def:TypeOfElements *)
(** Definition 10.5.7 *)



(* ================================================== thm:VisCST *)
(** Theorem 10.5.8 *)



(* ================================================== cor:Delta0sep *)
(** Corollary 10.5.9 *)



(* ================================================== lem:fullsep *)
(** Lemma 10.5.10 *)



(* ================================================== thm:zfc *)
(** Theorem 10.5.11 *)



(* ================================================== defn:dedekind-reals *)
(** Definition 11.2.1 *)



(* ================================================== dedekind-in-cut-as-le *)
(** Lemma 11.2.2 *)



(* ================================================== RD-inverse-apart-0 *)
(** Theorem 11.2.4 *)



(* ================================================== RD-archimedean *)
(** Theorem 11.2.6 *)



(* ================================================== ordered-field *)
(** Definition 11.2.7 *)



(* ================================================== RD-archimedean-ordered-field *)
(** Theorem 11.2.8 *)



(* ================================================== defn:cauchy-approximation *)
(** Definition 11.2.10 *)



(* ================================================== RD-cauchy-complete *)
(** Theorem 11.2.12 *)



(* ================================================== RD-final-field *)
(** Theorem 11.2.14 *)



(* ================================================== lem:cuts-preserve-admissibility *)
(** Lemma 11.2.15 *)



(* ================================================== RD-dedekind-complete *)
(** Corollary 11.2.16 *)



(* ================================================== defn:cauchy-reals *)
(** Definition 11.3.2 *)



(* ================================================== thm:Cauchy-reals-are-a-set *)
(** Theorem 11.3.9 *)



(* ================================================== RC-lim-onto *)
(** Lemma 11.3.10 *)



(* ================================================== RC-lim-factor *)
(** Lemma 11.3.11 *)



(* ================================================== thm:RCsim-symmetric *)
(** Lemma 11.3.12 *)



(* ================================================== defn:lipschitz *)
(** Definition 11.3.14 *)



(* ================================================== RC-extend-Q-Lipschitz *)
(** Lemma 11.3.15 *)



(* ================================================== defn:RC-approx *)
(** Theorem 11.3.16 *)



(* ================================================== thm:RC-sim-characterization *)
(** Theorem 11.3.32 *)



(* ================================================== thm:RC-sim-lim *)
(** Lemma 11.3.36 *)



(* ================================================== thm:RC-sim-lim-term *)
(** Lemma 11.3.37 *)



(* ================================================== RC-continuous-eq *)
(** Lemma 11.3.39 *)



(* ================================================== RC-binary-nonexpanding-extension *)
(** Lemma 11.3.40 *)



(* ================================================== RC-archimedean *)
(** Theorem 11.3.41 *)



(* ================================================== thm:RC-le-grow *)
(** Lemma 11.3.42 *)



(* ================================================== thm:RC-lt-open *)
(** Lemma 11.3.43 *)



(* ================================================== RC-sim-eqv-le *)
(** Theorem 11.3.44 *)



(* ================================================== RC-squaring *)
(** Theorem 11.3.46 *)



(* ================================================== RC-archimedean-ordered-field *)
(** Theorem 11.3.48 *)



(* ================================================== RC-initial-Cauchy-complete *)
(** Theorem 11.3.50 *)



(* ================================================== lem:untruncated-linearity-reals-coincide *)
(** Lemma 11.4.1 *)



(* ================================================== when-reals-coincide *)
(** Corollary 11.4.3 *)



(* ================================================== defn:metric-space *)
(** Definition 11.5.1 *)



(* ================================================== defn:complete-metric-space *)
(** Definition 11.5.2 *)



(* ================================================== defn:total-bounded-metric-space *)
(** Definition 11.5.3 *)



(* ================================================== defn:uniformly-continuous *)
(** Definition 11.5.5 *)



(* ================================================== analysis-interval-ctb *)
(** Theorem 11.5.6 *)



(* ================================================== ctb-uniformly-continuous-sup *)
(** Theorem 11.5.7 *)



(* ================================================== analysis-bw-lpo *)
(** Theorem 11.5.9 *)



(* ================================================== classical-Heine-Borel *)
(** Theorem 11.5.11 *)



(* ================================================== defn:inductive-cover *)
(** Definition 11.5.13 *)



(* ================================================== reals-formal-topology-locally-compact *)
(** Lemma 11.5.14 *)



(* ================================================== interval-Heine-Borel *)
(** Corollary 11.5.15 *)



(* ================================================== inductive-cover-classical *)
(** Theorem 11.5.16 *)



(* ================================================== defn:surreals *)
(** Definition 11.6.1 *)



(* ================================================== thm:NO-simplicity *)
(** Theorem 11.6.2 *)



(* ================================================== thm:NO-refl-opt *)
(** Theorem 11.6.4 *)



(* ================================================== thm:NO-set *)
(** Corollary 11.6.5 *)



(* ================================================== defn:No-codes *)
(** Theorem 11.6.7 *)



(* ================================================== thm:NO-encode-decode *)
(** Theorem 11.6.16 *)



(* ================================================== thm:NO-unstrict-transitive *)
(** Corollary 11.6.17 *)



(* ================================================== eg:surreal-addition *)
(** Example 11.6.18 *)


==> anc/HoTT/contrib/HoTTBookExercises.timing <==
Chars 795 - 830 [Require~Import~HoTT~Coq.Init.P...] 1.925 secs (0.028u,0.788s)
Chars 832 - 860 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 861 - 890 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 1007 - 1039 [Definition~Book_1_1~:=~@compos...] 0. secs (0.u,0.s)
Chars 1041 - 1181 [Theorem~Book_1_1_refl~:~~foral...] 0.002 secs (0.004u,0.s)
Chars 1182 - 1188 [Proof.] 0. secs (0.u,0.s)
Chars 1191 - 1203 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 1204 - 1212 [Defined.] 0.001 secs (0.u,0.s)
Chars 1337 - 1400 [Definition~Book_1_2_prod_lib~:...] 0. secs (0.u,0.s)
Chars 1401 - 1423 [Section~Book_1_2_prod.] 0. secs (0.u,0.s)
Chars 1426 - 1446 [Polymorphic~Variables~A~B~:~Ty...] 0. secs (0.u,0.s)
Chars 1523 - 1602 [Let~prod_rec_proj~C~(g~:~A~->~...] 0.001 secs (0.004u,0.s)
Chars 1605 - 1647 [Definition~Book_1_2_prod~:=~pr...] 0. secs (0.u,0.s)
Chars 1651 - 1720 [Proposition~Book_1_2_prod_fst~...] 0. secs (0.u,0.s)
Chars 1723 - 1729 [Proof.] 0. secs (0.u,0.s)
Chars 1734 - 1746 [reflexivity.] 0. secs (0.u,0.s)
Chars 1749 - 1757 [Defined.] 0. secs (0.u,0.s)
Chars 1761 - 1830 [Proposition~Book_1_2_prod_snd~...] 0. secs (0.u,0.s)
Chars 1833 - 1839 [Proof.] 0. secs (0.u,0.s)
Chars 1844 - 1856 [reflexivity.] 0. secs (0.u,0.s)
Chars 1859 - 1867 [Defined.] 0. secs (0.u,0.s)
Chars 1868 - 1886 [End~Book_1_2_prod.] 0.001 secs (0.u,0.s)
Chars 1932 - 1997 [Definition~Book_1_2_sig_lib~:=...] 0. secs (0.u,0.s)
Chars 1998 - 2019 [Section~Book_1_2_sig.] 0. secs (0.u,0.s)
Chars 2022 - 2040 [Polymorphic~Variable~A~:~Type....] 0. secs (0.u,0.s)
Chars 2043 - 2066 [Polymorphic~Variable~B~:~A~->~...] 0. secs (0.u,0.s)
Chars 2157 - 2268 [Let~sig_rec_proj~C~(g~:~forall...] 0.001 secs (0.u,0.s)
Chars 2271 - 2312 [Definition~Book_1_2_sig~:=~@si...] 0. secs (0.u,0.s)
Chars 2316 - 2398 [Proposition~Book_1_2_sig_fst~:...] 0. secs (0.u,0.s)
Chars 2401 - 2407 [Proof.] 0. secs (0.u,0.s)
Chars 2412 - 2424 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 2427 - 2435 [Defined.] 0. secs (0.u,0.s)
Chars 2591 - 2608 [End~Book_1_2_sig.] 0. secs (0.u,0.s)
Chars 2806 - 2868 [Definition~Book_1_3_prod_lib~:...] 0. secs (0.u,0.s)
Chars 2869 - 2891 [Section~Book_1_3_prod.] 0. secs (0.u,0.s)
Chars 2894 - 2914 [Polymorphic~Variables~A~B~:~Ty...] 0. secs (0.004u,0.s)
Chars 2918 - 3080 [Let~prod_ind_eta~(C~:~A~*~B~->...] 0.003 secs (0.u,0.s)
Chars 3083 - 3124 [Definition~Book_1_3_prod~:=~pr...] 0. secs (0.u,0.s)
Chars 3128 - 3209 [Proposition~Book_1_3_prod_refl...] 0.001 secs (0.u,0.s)
Chars 3212 - 3218 [Proof.] 0. secs (0.u,0.s)
Chars 3223 - 3235 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 3238 - 3246 [Defined.] 0.001 secs (0.u,0.s)
Chars 3247 - 3265 [End~Book_1_3_prod.] 0.001 secs (0.004u,0.s)
Chars 3267 - 3325 [Definition~Book_1_3_sig_lib~:=...] 0. secs (0.u,0.s)
Chars 3326 - 3347 [Section~Book_1_3_sig.] 0. secs (0.u,0.s)
Chars 3350 - 3368 [Polymorphic~Variable~A~:~Type....] 0. secs (0.u,0.s)
Chars 3371 - 3394 [Polymorphic~Variable~B~:~A~->~...] 0. secs (0.u,0.s)
Chars 3398 - 3651 [Let~sig_ind_eta~(C~:~(exists~a...] 0.003 secs (0.u,0.s)
Chars 3654 - 3693 [Definition~Book_1_3_sig~:=~sig...] 0. secs (0.u,0.004s)
Chars 3697 - 3776 [Proposition~Book_1_3_sig_refl~...] 0.001 secs (0.u,0.s)
Chars 3779 - 3785 [Proof.] 0. secs (0.u,0.s)
Chars 3790 - 3802 [reflexivity.] 0.001 secs (0.004u,0.s)
Chars 3805 - 3813 [Defined.] 0.001 secs (0.u,0.s)
Chars 3814 - 3831 [End~Book_1_3_sig.] 0.001 secs (0.004u,0.s)
Chars 4485 - 4731 [Fixpoint~ack~(n~m~:~nat):~nat~...] 0.001 secs (0.u,0.s)
Chars 4733 - 4761 [Definition~Book_1_10~:=~ack.] 0. secs (0.u,0.s)
Chars 6511 - 6573 [Definition~Book_2_13~:=~@HoTT....] 0. secs (0.004u,0.s)
Chars 8283 - 8301 [Section~Book_3_13.] 0. secs (0.u,0.s)
Chars 8304 - 8519 [Definition~naive_LEM_impl_DN_e...] 0.002 secs (0.u,0.s)
Chars 8523 - 8704 [Lemma~naive_LEM_implies_AC~:~~...] 0.003 secs (0.004u,0.s)
Chars 8707 - 8713 [Proof.] 0. secs (0.u,0.s)
Chars 8718 - 8737 [intros~LEM~X~A~P~H.] 0. secs (0.u,0.s)
Chars 8742 - 8804 [pose~(H'~:=~fun~x~=>~@naive_LE...] 0.001 secs (0.u,0.s)
Chars 8809 - 8836 [exists~(fun~x~=>~(H'~x)~.1).] 0.002 secs (0.004u,0.s)
Chars 8841 - 8867 [exact~(fun~x~=>~(H'~x)~.2).] 0.001 secs (0.u,0.s)
Chars 8870 - 8878 [Defined.] 0.002 secs (0.u,0.s)
Chars 8882 - 9192 [Lemma~Book_3_13~`{Funext}~:~~(...] 0.005 secs (0.004u,0.s)
Chars 9195 - 9201 [Proof.] 0. secs (0.u,0.s)
Chars 9206 - 9235 [intros~LEM~X~A~P~HX~HA~HP~H0.] 0. secs (0.u,0.s)
Chars 9240 - 9251 [apply~min1.] 0. secs (0.u,0.s)
Chars 9256 - 9289 [apply~(naive_LEM_implies_AC~LE...] 0.001 secs (0.004u,0.s)
Chars 9294 - 9302 [intro~x.] 0. secs (0.u,0.s)
Chars 9307 - 9325 [specialize~(H0~x).] 0. secs (0.u,0.s)
Chars 9330 - 9340 [revert~H0.] 0. secs (0.u,0.s)
Chars 9345 - 9375 [apply~minus1Trunc_rect_nondep....] 0.001 secs (0.004u,0.s)
Chars 9380 - 9381 [-~] 0. secs (0.u,0.s)
Chars 9382 - 9407 [exact~(fun~x~nx~=>~nx~x).] 0.001 secs (0.u,0.s)
Chars 9412 - 9413 [-~] 0. secs (0.u,0.s)
Chars 9414 - 9434 [apply~allpath_hprop.] 0.009 secs (0.007u,0.s)
Chars 9437 - 9445 [Defined.] 0.005 secs (0.004u,0.s)
Chars 9446 - 9460 [End~Book_3_13.] 0.002 secs (0.004u,0.s)
Chars 9553 - 9571 [Section~Book_3_14.] 0. secs (0.u,0.s)
Chars 9574 - 9592 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 9595 - 9649 [Polymorphic~Hypothesis~LEM~:~f...] 0. secs (0.004u,0.s)
Chars 9653 - 9841 [Definition~Book_3_14~:~~~foral...] 0.01 secs (0.008u,0.s)
Chars 9844 - 9850 [Proof.] 0. secs (0.u,0.s)
Chars 9855 - 9877 [intros~A~P~base~p~nna.] 0. secs (0.004u,0.s)
Chars 9882 - 9915 [assert~(forall~x,~IsHProp~(P~x...] 0. secs (0.u,0.s)
Chars 9920 - 9921 [-~] 0. secs (0.u,0.s)
Chars 9922 - 9930 [intro~x.] 0. secs (0.u,0.s)
Chars 9937 - 9957 [apply~hprop_allpath.] 0. secs (0.u,0.s)
Chars 9964 - 9977 [intros~x'~y'.] 0. secs (0.003u,0.s)
Chars 9984 - 10041 [etransitivity;~[~apply~symmetr...] 0.009 secs (0.008u,0.s)
Chars 10048 - 10112 [assert~(idpath~=~allpath_hprop...] 0.028 secs (0.016u,0.012s)
Chars 10119 - 10131 [destruct~H'.] 0.008 secs (0.008u,0.s)
Chars 10138 - 10150 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 10155 - 10156 [-~] 0. secs (0.u,0.s)
Chars 10157 - 10207 [destruct~(LEM~(P~nna)~_)~as~[p...] 0.008 secs (0.u,0.004s)
Chars 10214 - 10248 [refine~match~_:Empty~with~~~~~...] 0.001 secs (0.u,0.s)
Chars 10255 - 10265 [apply~nna.] 0. secs (0.u,0.s)
Chars 10272 - 10280 [intro~a.] 0. secs (0.u,0.s)
Chars 10287 - 10299 [apply~npnna.] 0. secs (0.004u,0.s)
Chars 10306 - 10355 [exact~(transport~P~(allpath_hp...] 0.015 secs (0.008u,0.004s)
Chars 10358 - 10366 [Defined.] 0.016 secs (0.016u,0.s)
Chars 10370 - 10418 [Lemma~Book_3_14_equiv~A~:~minu...] 0.001 secs (0.u,0.s)
Chars 10421 - 10427 [Proof.] 0. secs (0.u,0.s)
Chars 10432 - 10454 [apply~equiv_iff_hprop.] 0.009 secs (0.008u,0.s)
Chars 10459 - 10460 [-~] 0. secs (0.u,0.s)
Chars 10461 - 10491 [apply~minus1Trunc_rect_nondep....] 0. secs (0.u,0.s)
Chars 10498 - 10499 [*~] 0. secs (0.u,0.s)
Chars 10500 - 10525 [exact~(fun~a~na~=>~na~a).] 0. secs (0.u,0.s)
Chars 10532 - 10533 [*~] 0. secs (0.u,0.s)
Chars 10534 - 10554 [apply~allpath_hprop.] 0.008 secs (0.008u,0.s)
Chars 10559 - 10560 [-~] 0. secs (0.u,0.s)
Chars 10561 - 10571 [intro~nna.] 0. secs (0.u,0.s)
Chars 10578 - 10624 [apply~(@Book_3_14~A~(fun~_~=>~...] 0.002 secs (0.u,0.s)
Chars 10631 - 10632 [*~] 0. secs (0.u,0.s)
Chars 10633 - 10644 [exact~min1.] 0. secs (0.u,0.s)
Chars 10651 - 10652 [*~] 0. secs (0.u,0.s)
Chars 10653 - 10668 [intros~x~y~z~w.] 0. secs (0.u,0.s)
Chars 10677 - 10693 [apply~min1_path.] 0.003 secs (0.u,0.s)
Chars 10700 - 10701 [*~] 0. secs (0.u,0.s)
Chars 10702 - 10712 [exact~nna.] 0. secs (0.u,0.s)
Chars 10715 - 10723 [Defined.] 0.007 secs (0.u,0.003s)
Chars 10724 - 10738 [End~Book_3_14.] 0.003 secs (0.003u,0.s)
Chars 12057 - 12074 [Section~Book_4_5.] 0. secs (0.u,0.s)
Chars 12077 - 12091 [Section~parts.] 0. secs (0.u,0.s)
Chars 12096 - 12121 [Polymorphic~Variables~A~B~C~D~...] 0. secs (0.u,0.s)
Chars 12126 - 12146 [Polymorphic~Variable~f~:~A~->~...] 0. secs (0.u,0.s)
Chars 12151 - 12171 [Polymorphic~Variable~g~:~B~->~...] 0. secs (0.u,0.s)
Chars 12176 - 12196 [Polymorphic~Variable~h~:~C~->~...] 0. secs (0.u,0.s)
Chars 12201 - 12253 [Context~~`{IsEquiv~_~_~(g~o~f)...] 0.002 secs (0.004u,0.s)
Chars 12259 - 12297 [Instance~Book_4_5_g~:~(IsEquiv...] 0. secs (0.u,0.s)
Chars 12302 - 12308 [Proof.] 0. secs (0.u,0.s)
Chars 12315 - 12333 [apply~equiv_biinv.] 0. secs (0.u,0.s)
Chars 12340 - 12346 [split.] 0.001 secs (0.u,0.s)
Chars 12353 - 12354 [-~] 0. secs (0.u,0.s)
Chars 12355 - 12450 [exists~((h~o~g)~^-1~o~h);~repe...] 0.006 secs (0.004u,0.004s)
Chars 12457 - 12458 [-~] 0. secs (0.u,0.s)
Chars 12459 - 12554 [exists~(f~o~(g~o~f)~^-1);~repe...] 0.008 secs (0.007u,0.s)
Chars 12559 - 12567 [Defined.] 0.003 secs (0.004u,0.s)
Chars 12780 - 12818 [Instance~Book_4_5_f~:~(IsEquiv...] 0. secs (0.u,0.s)
Chars 12823 - 12856 [Proof~with~try~typeclasses~eau...] 0. secs (0.u,0.s)
Chars 12863 - 12913 [apply~(@isequiv_homotopic~_~_~...] 0.057 secs (0.048u,0.012s)
Chars 12920 - 12945 [intro;~apply~(eissect~g).] 0.002 secs (0.u,0.004s)
Chars 12950 - 12958 [Defined.] 0.001 secs (0.u,0.s)
Chars 12964 - 13002 [Instance~Book_4_5_h~:~(IsEquiv...] 0. secs (0.u,0.s)
Chars 13007 - 13040 [Proof~with~try~typeclasses~eau...] 0. secs (0.u,0.s)
Chars 13047 - 13097 [apply~(@isequiv_homotopic~_~_~...] 0.036 secs (0.028u,0.004s)
Chars 13104 - 13143 [intro;~apply~(ap~h);~apply~(ei...] 0.003 secs (0.u,0.004s)
Chars 13148 - 13156 [Defined.] 0.001 secs (0.u,0.s)
Chars 13162 - 13208 [Definition~Book_4_5_hgf~:~IsEq...] 0.001 secs (0.u,0.s)
Chars 13213 - 13219 [Proof.] 0. secs (0.u,0.s)
Chars 13226 - 13244 [typeclasses~eauto.] 0.004 secs (0.004u,0.s)
Chars 13249 - 13257 [Defined.] 0. secs (0.u,0.s)
Chars 13260 - 13270 [End~parts.] 0.001 secs (0.u,0.s)
Chars 13600 - 13613 [End~Book_4_5.] 0.001 secs (0.u,0.s)
Chars 13912 - 13929 [Section~Book_5_2.] 0. secs (0.u,0.s)
Chars 14085 - 14107 [Let~ez~:~Bool~:=~true.] 0. secs (0.u,0.s)
Chars 14110 - 14157 [Let~es~:~nat~->~Bool~->~Bool~:...] 0. secs (0.u,0.s)
Chars 14160 - 14230 [Definition~Book_5_2_i~:~nat~->...] 0. secs (0.u,0.s)
Chars 14233 - 14287 [Definition~Book_5_2_ii~:~nat~-...] 0. secs (0.u,0.s)
Chars 14290 - 14364 [Fail~Definition~Book_5_2_not_d...] 0.001 secs (0.u,0.s)
Chars 14367 - 14433 [Lemma~Book_5_2_i_prop_eq~:~for...] 0. secs (0.004u,0.s)
Chars 14436 - 14442 [Proof.] 0. secs (0.u,0.s)
Chars 14447 - 14475 [induction~n;~simpl;~trivial.] 0.001 secs (0.u,0.s)
Chars 14478 - 14486 [Defined.] 0. secs (0.u,0.s)
Chars 14487 - 14500 [End~Book_5_2.] 0. secs (0.u,0.s)
Chars 14502 - 14520 [Section~Book_5_2'.] 0. secs (0.u,0.s)
Chars 14718 - 14736 [Let~ez~:~nat~:=~1.] 0. secs (0.u,0.s)
Chars 14739 - 14780 [Let~es~:~nat~->~nat~->~nat~:=~...] 0. secs (0.u,0.s)
Chars 14783 - 14837 [Definition~Book_5_2'_i~:~nat~-...] 0. secs (0.u,0.s)
Chars 14840 - 14895 [Definition~Book_5_2'_ii~:~nat~...] 0. secs (0.u,0.s)
Chars 14898 - 14975 [Fail~Definition~Book_5_2'_not_...] 0.001 secs (0.u,0.s)
Chars 14978 - 15038 [Definition~Book_5_2'_i_eq_ez~:...] 0. secs (0.u,0.s)
Chars 15041 - 15103 [Definition~Book_5_2'_ii_eq_ez~...] 0. secs (0.004u,0.s)
Chars 15106 - 15190 [Definition~Book_5_2'_i_eq_es~n...] 0.001 secs (0.u,0.s)
Chars 15193 - 15280 [Definition~Book_5_2'_ii_eq_es~...] 0.001 secs (0.u,0.s)
Chars 15281 - 15295 [End~Book_5_2'.] 0.001 secs (0.u,0.004s)
Chars 15407 - 15424 [Section~Book_5_3.] 0. secs (0.u,0.s)
Chars 15427 - 15449 [Let~ez~:~Bool~:=~true.] 0. secs (0.u,0.s)
Chars 15452 - 15499 [Let~es~:~nat~->~Bool~->~Bool~:...] 0. secs (0.u,0.s)
Chars 15502 - 15525 [Let~ez'~:~Bool~:=~true.] 0. secs (0.u,0.s)
Chars 15528 - 15577 [Let~es'~:~nat~->~Bool~->~Bool~...] 0. secs (0.u,0.s)
Chars 15580 - 15631 [Definition~Book_5_3~:~nat~->~B...] 0. secs (0.u,0.s)
Chars 15634 - 15695 [Definition~Book_5_3_satisfies_...] 0. secs (0.u,0.s)
Chars 15698 - 15761 [Definition~Book_5_3_satisfies_...] 0. secs (0.u,0.s)
Chars 15764 - 15846 [Definition~Book_5_3_satisfies_...] 0.001 secs (0.u,0.s)
Chars 15849 - 15933 [Definition~Book_5_3_satisfies_...] 0.001 secs (0.u,0.s)
Chars 15936 - 16034 [Definition~Book_5_3_es_ne_es'~...] 0.002 secs (0.004u,0.s)
Chars 16035 - 16048 [End~Book_5_3.] 0.001 secs (0.u,0.s)
Chars 16136 - 16199 [Definition~Book_5_4~:=~@HoTT.t...] 0. secs (0.u,0.s)
Chars 16300 - 16317 [Section~Book_5_5.] 0. secs (0.u,0.s)
Chars 16320 - 16390 [Let~ind_nat~(P~:~nat~->~Type)~...] 0.001 secs (0.u,0.s)
Chars 16394 - 16509 [Lemma~Book_5_5~`{fs~:~Funext}~...] 0.001 secs (0.u,0.s)
Chars 16512 - 16518 [Proof.] 0. secs (0.u,0.s)
Chars 16523 - 16531 [intro~H.] 0. secs (0.u,0.s)
Chars 16536 - 16567 [specialize~(H~(fun~_~=>~Bool))...] 0. secs (0.u,0.s)
Chars 16572 - 16652 [pose~proof~(eissect~(@ind_nat~...] 0.004 secs (0.u,0.s)
Chars 16657 - 16736 [pose~proof~(eissect~(@ind_nat~...] 0.005 secs (0.004u,0.s)
Chars 16741 - 16890 [cut~~(ind_nat~(fun~_~:~nat~=>~...] 0.006 secs (0.u,0.008s)
Chars 16895 - 16896 [-~] 0. secs (0.u,0.s)
Chars 16897 - 16906 [intro~H'.] 0. secs (0.u,0.s)
Chars 16913 - 16933 [apply~true_ne_false.] 0. secs (0.u,0.s)
Chars 16940 - 16999 [exact~(ap10~(apD10~(ap~snd~((H...] 0.053 secs (0.032u,0.02s)
Chars 17004 - 17005 [-~] 0. secs (0.u,0.s)
Chars 17006 - 17024 [apply~path_forall.] 0.005 secs (0.004u,0.s)
Chars 17031 - 17061 [intro~n;~induction~n;~trivial....] 0.008 secs (0.004u,0.s)
Chars 17068 - 17100 [unfold~ind_nat~in~*;~simpl~in~...] 0.001 secs (0.u,0.s)
Chars 17107 - 17122 [rewrite~<-~IHn.] 0.002 secs (0.004u,0.s)
Chars 17129 - 17153 [destruct~n;~reflexivity.] 0.007 secs (0.008u,0.s)
Chars 17156 - 17164 [Defined.] 0.061 secs (0.04u,0.016s)
Chars 17165 - 17178 [End~Book_5_5.] 0.007 secs (0.008u,0.s)
Chars 18644 - 18661 [Section~Book_6_9.] 0. secs (0.u,0.s)
Chars 18664 - 18711 [Polymorphic~Hypothesis~LEM~:~f...] 0. secs (0.u,0.s)
Chars 18715 - 18754 [Definition~Book_6_9~:~forall~X...] 0. secs (0.u,0.s)
Chars 18757 - 18763 [Proof.] 0. secs (0.u,0.s)
Chars 18768 - 18776 [intro~X.] 0. secs (0.u,0.s)
Chars 18781 - 18863 [pose~proof~(@LEM~(Contr~{f~:~X...] 0.005 secs (0.004u,0.s)
Chars 18868 - 18902 [destruct~contrXEquiv~as~[(f,~H...] 0.007 secs (0.008u,0.s)
Chars 18907 - 18908 [-~] 0. secs (0.u,0.s)
Chars 19011 - 19023 [exact~f~.1.] 0.002 secs (0.004u,0.s)
Chars 19028 - 19029 [-~] 0. secs (0.u,0.s)
Chars 19085 - 19097 [exact~idmap.] 0. secs (0.u,0.s)
Chars 19100 - 19108 [Defined.] 0.003 secs (0.004u,0.s)
Chars 19112 - 19221 [Lemma~bool_map_equiv_not_idmap...] 0.002 secs (0.004u,0.s)
Chars 19224 - 19230 [Proof.] 0. secs (0.u,0.s)
Chars 19235 - 19243 [intro~b.] 0. secs (0.u,0.s)
Chars 19248 - 19258 [intro~H''.] 0. secs (0.004u,0.s)
Chars 19263 - 19273 [apply~f~.2.] 0. secs (0.u,0.s)
Chars 19278 - 19287 [intro~b'.] 0. secs (0.u,0.s)
Chars 19292 - 19327 [pose~proof~(eval_bool_isequiv~...] 0.004 secs (0.004u,0.s)
Chars 19332 - 19632 [destruct~b',~b,~(f~.1~true),~(...] 0.045 secs (0.044u,0.s)
Chars 19635 - 19639 [Qed.] 0.017 secs (0.016u,0.s)
Chars 19643 - 19698 [Lemma~Book_6_9_not_id~`{Funext...] 0.001 secs (0.004u,0.s)
Chars 19701 - 19707 [Proof.] 0. secs (0.u,0.s)
Chars 19712 - 19739 [apply~path_forall;~intro~b.] 0.001 secs (0.u,0.s)
Chars 19744 - 19760 [unfold~Book_6_9.] 0. secs (0.004u,0.s)
Chars 19765 - 19851 [destruct~(@LEM~(Contr~{f~:~Boo...] 0.035 secs (0.036u,0.s)
Chars 19856 - 19857 [-~] 0. secs (0.u,0.s)
Chars 19858 - 19900 [pose~proof~(bool_map_equiv_not...] 0.001 secs (0.u,0.s)
Chars 19907 - 20236 [destruct~(f~.1~b),~b;~~match~g...] 0.009 secs (0.008u,0.s)
Chars 20241 - 20242 [-~] 0. secs (0.u,0.s)
Chars 20243 - 20272 [refine~match~H'~_~with~~~~~~~~...] 0.02 secs (0.02u,0.s)
Chars 20279 - 20486 [eexists~~(existT~(fun~f~:~Bool...] 0.005 secs (0.004u,0.s)
Chars 20493 - 20501 [intro~f.] 0. secs (0.u,0.s)
Chars 20508 - 20542 [apply~path_sigma_uncurried;~si...] 0.003 secs (0.004u,0.s)
Chars 20549 - 20685 [refine~((fun~H''~=>~(equiv_pat...] 0.057 secs (0.056u,0.s)
Chars 20692 - 20720 [apply~path_forall;~intro~b'.] 0.003 secs (0.004u,0.s)
Chars 20727 - 20770 [pose~proof~(bool_map_equiv_not...] 0.002 secs (0.003u,0.s)
Chars 20777 - 21108 [destruct~(f~.1~b'),~b';~~match...] 0.014 secs (0.016u,0.s)
Chars 21111 - 21115 [Qed.] 0.031 secs (0.032u,0.s)
Chars 21116 - 21129 [End~Book_6_9.] 0.014 secs (0.016u,0.s)
Chars 21524 - 21541 [Section~Book_7_1.] 0. secs (0.u,0.s)
Chars 21544 - 21614 [Lemma~Book_7_1_part_i~(H~:~for...] 0. secs (0.u,0.s)
Chars 21617 - 21623 [Proof.] 0. secs (0.u,0.s)
Chars 21628 - 21742 [apply~(@HoTT.HSet.isset_hrel_s...] 0.005 secs (0.004u,0.s)
Chars 21747 - 21748 [-~] 0. secs (0.u,0.s)
Chars 21749 - 21758 [intros~?.] 0. secs (0.u,0.s)
Chars 21765 - 21776 [apply~min1.] 0. secs (0.u,0.s)
Chars 21783 - 21795 [reflexivity.] 0. secs (0.u,0.s)
Chars 21800 - 21801 [-~] 0. secs (0.u,0.s)
Chars 21802 - 21809 [intros.] 0. secs (0.u,0.s)
Chars 21816 - 21824 [apply~H.] 0. secs (0.u,0.s)
Chars 21831 - 21842 [assumption.] 0. secs (0.u,0.s)
Chars 21845 - 21853 [Defined.] 0.001 secs (0.004u,0.s)
Chars 21857 - 22059 [Lemma~Book_7_1_part_ii~~(H~:~f...] 0.001 secs (0.u,0.s)
Chars 22062 - 22068 [Proof.] 0. secs (0.u,0.s)
Chars 22073 - 22095 [apply~Book_7_1_part_i.] 0. secs (0.u,0.s)
Chars 22100 - 22111 [intros~A~a.] 0. secs (0.u,0.s)
Chars 22116 - 22169 [apply~(fun~H'~=>~(@H~A~(minus1...] 0.001 secs (0.u,0.s)
Chars 22174 - 22182 [clear~a.] 0. secs (0.u,0.s)
Chars 22187 - 22214 [apply~@minus1Trunc_map_dep.] 0. secs (0.004u,0.s)
Chars 22219 - 22236 [intro~x;~compute.] 0. secs (0.u,0.s)
Chars 22241 - 22263 [exists~x;~reflexivity.] 0. secs (0.u,0.s)
Chars 22266 - 22274 [Defined.] 0.001 secs (0.u,0.s)
Chars 22275 - 22288 [End~Book_7_1.] 0. secs (0.004u,0.s)
Chars 23418 - 23475 [Definition~Book_7_12~:=~@HoTT....] 0.002 secs (0.u,0.s)


==> anc/HoTT/contrib/HoTTBookExercises.v <==
(** The HoTT Book Exercises formalization. *)

(** This file records formalized solutions to the HoTT Book exercises. *)

(*  See HoTTBook.v for an IMPORTANT NOTE FOR THE HoTT DEVELOPERS.

    PROCEDURE FOR UPDATING THE FILE:

   1. Compile the latest version of the HoTT Book to update the LaTeX
      labels. Do not forget to pull in changes from HoTT/HoTT.

   2. Run `etc/Book.py` using the `--exercises` flag (so your command
      should look like `cat ../book/*.aux | etc/Book.py --exercises contrib/HoTTBookExercises.v`)
      If it complains, fix things.

   3. Add contents to new entries.

   4. Run `etc/Book.py` again to make sure it is happy.

   5. Compile this file with `make contrib` or `make contrib/HoTTBookExercises.vo`.

   6. Do the git thing to submit your changes.

*)

Require Import HoTT Coq.Init.Peano.

Local Open Scope path_scope.
Local Open Scope equiv_scope.

(* END OF PREAMBLE *)
(* ================================================== ex:composition *)
(** Exercise 1.1 *)

Definition Book_1_1 := @compose.

Theorem Book_1_1_refl : forall (A B C D : Type) (f : A -> B) (g : B -> C) (h : C -> D),
                          h o (g o f) = (h o g) o f.
Proof.
  reflexivity.
Defined.

(* ================================================== ex:pr-to-rec *)
(** Exercise 1.2 *)

(** Recursor as equivalence. *)
Definition Book_1_2_prod_lib := @HoTT.types.Prod.equiv_uncurry.
Section Book_1_2_prod.
  Variable A B : Type.

  (** Recursor with projection functions instead of pattern-matching. *)
  Let prod_rec_proj C (g : A -> B -> C) (p : A * B) : C :=
    g (fst p) (snd p).
  Definition Book_1_2_prod := prod_rec_proj.

  Proposition Book_1_2_prod_fst : fst = prod_rec_proj A (fun a b => a).
  Proof.
    reflexivity.
  Defined.

  Proposition Book_1_2_prod_snd : snd = prod_rec_proj B (fun a b => b).
  Proof.
    reflexivity.
  Defined.
End Book_1_2_prod.

(** Recursor as (dependent) equivalence. *)
Definition Book_1_2_sig_lib := @HoTT.types.Sigma.equiv_sigT_rect.
Section Book_1_2_sig.
  Variable A : Type.
  Variable B : A -> Type.

  (** Non-dependent recursor with projection functions instead of pattern matching. *)
  Let sig_rec_proj C (g : forall (x : A), B x -> C) (p : exists (x : A), B x) : C :=
    g (projT1 p) (projT2 p).
  Definition Book_1_2_sig := @sig_rec_proj.

  Proposition Book_1_2_sig_fst : @projT1 A B = sig_rec_proj A (fun a => fun b => a).
  Proof.
    reflexivity.
  Defined.

  (** NB: You cannot implement projT2 with only the recursor, so it is not possible
      to check its definitional equality as the exercise suggests. *)
End Book_1_2_sig.

(* ================================================== ex:pr-to-ind *)
(** Exercise 1.3 *)

(** The propositional uniqueness principles are named with an
    'eta' postfix in the HoTT library. *)

Definition Book_1_3_prod_lib := @Coq.Init.Datatypes.prod_rect.
Section Book_1_3_prod.
  Variable A B : Type.

  Let prod_ind_eta (C : A * B -> Type) (g : forall (x : A) (y : B), C (x, y)) (x : A * B) : C x :=
    transport C (HoTT.types.Prod.eta_prod x) (g (fst x) (snd x)).
  Definition Book_1_3_prod := prod_ind_eta.

  Proposition Book_1_3_prod_refl : forall C g a b, prod_ind_eta C g (a, b) = g a b.
  Proof.
    reflexivity.
  Defined.
End Book_1_3_prod.

Definition Book_1_3_sig_lib := @Coq.Init.Specif.sigT_rect.
Section Book_1_3_sig.
  Variable A : Type.
  Variable B : A -> Type.

  Let sig_ind_eta (C : (exists (a : A), B a) -> Type)
                          (g : forall (a : A) (b : B a), C (a; b))
                          (x : exists (a : A), B a) : C x :=
    transport C (HoTT.types.Sigma.eta_sigma x) (g (projT1 x) (projT2 x)).
  Definition Book_1_3_sig := sig_ind_eta.

  Proposition Book_1_3_sig_refl : forall C g a b, sig_ind_eta C g (a; b) = g a b.
  Proof.
    reflexivity.
  Defined.
End Book_1_3_sig.

(* ================================================== ex:iterator *)
(** Exercise 1.4 *)



(* ================================================== ex:sum-via-bool *)
(** Exercise 1.5 *)



(* ================================================== ex:prod-via-bool *)
(** Exercise 1.6 *)



(* ================================================== ex:pm-to-ml *)
(** Exercise 1.7 *)



(* ================================================== ex:nat-semiring *)
(** Exercise 1.8 *)



(* ================================================== ex:fin *)
(** Exercise 1.9 *)



(* ================================================== ex:ackermann *)
(** Exercise 1.10 *)

Fixpoint ack (n m : nat) : nat :=
  match n with
  | O => S m
  | S p => let fix ackn (m : nat) :=
               match m with
                 | O => ack p 1
                 | S q => ack p (ackn q)
               end
           in ackn m
  end.

Definition Book_1_10 := ack.

(* ================================================== ex:neg-ldn *)
(** Exercise 1.11 *)



(* ================================================== ex:tautologies *)
(** Exercise 1.12 *)



(* ================================================== ex:not-not-lem *)
(** Exercise 1.13 *)



(* ================================================== ex:without-K *)
(** Exercise 1.14 *)



(* ================================================== ex:subtFromPathInd *)
(** Exercise 1.15 *)

(* concat_A1p? *)

(* ================================================== ex:basics:concat *)
(** Exercise 2.1 *)



(* ================================================== ex:eq-proofs-commute *)
(** Exercise 2.2 *)



(* ================================================== ex:fourth-concat *)
(** Exercise 2.3 *)



(* ================================================== ex:npaths *)
(** Exercise 2.4 *)



(* ================================================== ex:ap-to-apd-equiv-apd-to-ap *)
(** Exercise 2.5 *)



(* ================================================== ex:equiv-concat *)
(** Exercise 2.6 *)



(* ================================================== ex:ap-sigma *)
(** Exercise 2.7 *)



(* ================================================== ex:ap-coprod *)
(** Exercise 2.8 *)



(* ================================================== ex:coprod-ump *)
(** Exercise 2.9 *)



(* ================================================== ex:sigma-assoc *)
(** Exercise 2.10 *)



(* ================================================== ex:pullback *)
(** Exercise 2.11 *)



(* ================================================== ex:pullback-pasting *)
(** Exercise 2.12 *)



(* ================================================== ex:eqvboolbool *)
(** Exercise 2.13 *)

Definition Book_2_13 := @HoTT.Misc.equiv_bool_equiv_bool_bool.

(* ================================================== ex:equality-reflection *)
(** Exercise 2.14 *)



(* ================================================== ex:strengthen-transport-is-ap *)
(** Exercise 2.15 *)



(* ================================================== ex:strong-from-weak-funext *)
(** Exercise 2.16 *)



(* ================================================== ex:equiv-functor-types *)
(** Exercise 2.17 *)



(* ================================================== ex:equiv-functor-set *)
(** Exercise 3.1 *)



(* ================================================== ex:isset-coprod *)
(** Exercise 3.2 *)



(* ================================================== ex:isset-sigma *)
(** Exercise 3.3 *)



(* ================================================== ex:prop-endocontr *)
(** Exercise 3.4 *)



(* ================================================== ex:prop-inhabcontr *)
(** Exercise 3.5 *)



(* ================================================== ex:lem-mereprop *)
(** Exercise 3.6 *)



(* ================================================== ex:disjoint-or *)
(** Exercise 3.7 *)



(* ================================================== ex:brck-qinv *)
(** Exercise 3.8 *)



(* ================================================== ex:lem-impl-prop-equiv-bool *)
(** Exercise 3.9 *)



(* ================================================== ex:lem-impred *)
(** Exercise 3.10 *)



(* ================================================== ex:not-brck-A-impl-A *)
(** Exercise 3.11 *)



(* ================================================== ex:lem-impl-simple-ac *)
(** Exercise 3.12 *)



(* ================================================== ex:naive-lem-impl-ac *)
(** Exercise 3.13 *)

Section Book_3_13.
  Definition naive_LEM_impl_DN_elim (A : Type) (LEM : A + ~A)
  : ~~A -> A
    := fun nna => match LEM with
                    | inl a => a
                    | inr na => match nna na with end
                  end.

  Lemma naive_LEM_implies_AC
  : (forall A : Type, A + ~A)
    -> forall X A P,
         (forall x : X, ~~{ a : A x | P x a })
         -> { g : forall x, A x | forall x, P x (g x) }.
  Proof.
    intros LEM X A P H.
    pose (fun x => @naive_LEM_impl_DN_elim _ (LEM _) (H x)) as H'.
    exists (fun x => (H' x).1).
    exact (fun x => (H' x).2).
  Defined.

  Lemma Book_3_13 `{Funext}
  : (forall A : Type, A + ~A)
    -> forall X A P,
         IsHSet X
         -> (forall x : X, IsHSet (A x))
         -> (forall x (a : A x), IsHProp (P x a))
         -> (forall x, minus1Trunc { a : A x & P x a })
         -> minus1Trunc { g : forall x, A x & forall x, P x (g x) }.
  Proof.
    intros LEM X A P HX HA HP H0.
    apply min1.
    apply (naive_LEM_implies_AC LEM).
    intro x.
    specialize (H0 x).
    revert H0.
    apply minus1Trunc_rect_nondep.
    - exact (fun x nx => nx x).
    - apply allpath_hprop.
  Defined.
End Book_3_13.

(* ================================================== ex:lem-brck *)
(** Exercise 3.14 *)

Section Book_3_14.
  Context `{Funext}.
  Hypothesis LEM : forall A : Type, IsHProp A -> A + ~A.

  Definition Book_3_14
  : forall A (P : ~~A -> Type),
    (forall a, P (fun na => na a))
    -> (forall x y (z : P x) (w : P y), transport P (allpath_hprop x y) z = w)
    -> forall x, P x.
  Proof.
    intros A P base p nna.
    assert (forall x, IsHProp (P x)).
    - intro x.
      apply hprop_allpath.
      intros x' y'.
      etransitivity; [ apply symmetry; apply (p x x y' x') | ].
      assert (H' : idpath = allpath_hprop x x) by apply allpath_hprop.
      destruct H'.
      reflexivity.
    - destruct (LEM (P nna) _) as [pnna|npnna]; trivial.
      refine (match _ : Empty with end).
      apply nna.
      intro a.
      apply npnna.
      exact (transport P (allpath_hprop _ _) (base a)).
  Defined.

  Lemma Book_3_14_equiv A : minus1Trunc A <~> ~~A.
  Proof.
    apply equiv_iff_hprop.
    - apply minus1Trunc_rect_nondep.
      * exact (fun a na => na a).
      * apply allpath_hprop.
    - intro nna.
      apply (@Book_3_14 A (fun _ => minus1Trunc A)).
      * exact min1.
      * intros x y z w.
        apply min1_path.
      * exact nna.
  Defined.
End Book_3_14.

(* ================================================== ex:impred-brck *)
(** Exercise 3.15 *)



(* ================================================== ex:lem-impl-dn-commutes *)
(** Exercise 3.16 *)



(* ================================================== ex:prop-trunc-ind *)
(** Exercise 3.17 *)



(* ================================================== ex:lem-ldn *)
(** Exercise 3.18 *)



(* ================================================== ex:decidable-choice *)
(** Exercise 3.19 *)



(* ================================================== ex:omit-contr2 *)
(** Exercise 3.20 *)



(* ================================================== ex:isprop-equiv-equiv-bracket *)
(** Exercise 3.21 *)



(* ================================================== ex:finite-choice *)
(** Exercise 3.22 *)



(* ================================================== ex:two-sided-adjoint-equivalences *)
(** Exercise 4.1 *)



(* ================================================== ex:symmetric-equiv *)
(** Exercise 4.2 *)



(* ================================================== ex:qinv-autohtpy-no-univalence *)
(** Exercise 4.3 *)



(* ================================================== ex:unstable-octahedron *)
(** Exercise 4.4 *)



(* ================================================== ex:2-out-of-6 *)
(** Exercise 4.5 *)

Section Book_4_5.
  Section parts.
    Variables A B C D : Type.
    Variable f : A -> B.
    Variable g : B -> C.
    Variable h : C -> D.
    Context `{IsEquiv _ _ (g o f), IsEquiv _ _ (h o g)}.

    Local Instance Book_4_5_g : IsEquiv g.
    Proof.
      apply equiv_biinv.
      split.
      - exists ((h o g)^-1 o h);
        repeat intro; simpl;
        try apply (@eissect _ _ (h o g)).
      - exists (f o (g o f)^-1);
        repeat intro; simpl;
        try apply (@eisretr _ _ (g o f)).
    Defined.

    (** We use [Proof with try typeclasses eauto] to make typeclass resolution pick up the proofs that [g⁻¹ ∘ (g ∘ f)] and [(h ∘ g) ∘ g⁻¹] are equivalences automatically when we type [...]. *)
    Local Instance Book_4_5_f : IsEquiv f.
    Proof with try typeclasses eauto.
      apply (@isequiv_homotopic _ _ (g^-1 o (g o f)))...
      intro; apply (eissect g).
    Defined.

    Local Instance Book_4_5_h : IsEquiv h.
    Proof with try typeclasses eauto.
      apply (@isequiv_homotopic _ _ ((h o g) o g^-1))...
      intro; apply (ap h); apply (eisretr g).
    Defined.

    Definition Book_4_5_hgf : IsEquiv (h o g o f).
    Proof.
      typeclasses eauto.
    Defined.
  End parts.

  (*Lemma Book_4_5 A B f `{IsEquiv A B f} (a a' : A) : IsEquiv (@ap _ _ f a a').
  Proof.
    pose (@ap _ _ (f^-1) (f a) (f a')) as f'.
    pose (fun p : f^-1 (f a) = _ => p @ (@eissect _ _ f _ a')) as g'.
    pose (fun p : _ = a' => (@eissect _ _ f _ a)^ @ p) as h'.
    pose (g' o f').
    pose (h' o g').
    admit.
  Qed.*)
End Book_4_5.

(* ================================================== ex:qinv-univalence *)
(** Exercise 4.6 *)



(* ================================================== ex:ind-lst *)
(** Exercise 5.1 *)



(* ================================================== ex:same-recurrence-not-defeq *)
(** Exercise 5.2 *)

Section Book_5_2.
  (** Here is one example of functions which are propositionally equal but not judgmentally equal.  They satisfy the same reucrrence propositionally. *)
  Let ez : Bool := true.
  Let es : nat -> Bool -> Bool := fun _ => idmap.
  Definition Book_5_2_i : nat -> Bool := nat_rect (fun _ => Bool) ez es.
  Definition Book_5_2_ii : nat -> Bool := fun _ => true.
  Fail Definition Book_5_2_not_defn_eq : Book_5_2_i = Book_5_2_ii := idpath.
  Lemma Book_5_2_i_prop_eq : forall n, Book_5_2_i n = Book_5_2_ii n.
  Proof.
    induction n; simpl; trivial.
  Defined.
End Book_5_2.

Section Book_5_2'.
  (** Here's another example where two functions are not (currently) definitionally equal, but satisfy the same reucrrence judgmentally.  This example is a bit less robust; it fails in CoqMT. *)
  Let ez : nat := 1.
  Let es : nat -> nat -> nat := fun _ => S.
  Definition Book_5_2'_i : nat -> nat := fun n => n + 1.
  Definition Book_5_2'_ii : nat -> nat := fun n => 1 + n.
  Fail Definition Book_5_2'_not_defn_eq : Book_5_2'_i = Book_5_2'_ii := idpath.
  Definition Book_5_2'_i_eq_ez : Book_5_2'_i 0 = ez := idpath.
  Definition Book_5_2'_ii_eq_ez : Book_5_2'_ii 0 = ez := idpath.
  Definition Book_5_2'_i_eq_es n : Book_5_2'_i (S n) = es n (Book_5_2'_i n) := idpath.
  Definition Book_5_2'_ii_eq_es n : Book_5_2'_ii (S n) = es n (Book_5_2'_ii n) := idpath.
End Book_5_2'.

(* ================================================== ex:one-function-two-recurrences *)
(** Exercise 5.3 *)

Section Book_5_3.
  Let ez : Bool := true.
  Let es : nat -> Bool -> Bool := fun _ => idmap.
  Let ez' : Bool := true.
  Let es' : nat -> Bool -> Bool := fun _ _ => true.
  Definition Book_5_3 : nat -> Bool := fun _ => true.
  Definition Book_5_3_satisfies_ez : Book_5_3 0 = ez := idpath.
  Definition Book_5_3_satisfies_ez' : Book_5_3 0 = ez' := idpath.
  Definition Book_5_3_satisfies_es n : Book_5_3 (S n) = es n (Book_5_3 n) := idpath.
  Definition Book_5_3_satisfies_es' n : Book_5_3 (S n) = es' n (Book_5_3 n) := idpath.
  Definition Book_5_3_es_ne_es' : ~(es = es')
    := fun H => false_ne_true (ap10 (ap10 H 0) false).
End Book_5_3.

(* ================================================== ex:bool *)
(** Exercise 5.4 *)

Definition Book_5_4 := @HoTT.types.Bool.equiv_bool_forall_prod.

(* ================================================== ex:ind-nat-not-equiv *)
(** Exercise 5.5 *)

Section Book_5_5.
  Let ind_nat (P : nat -> Type) := fun x => @nat_rect P (fst x) (snd x).

  Lemma Book_5_5 `{fs : Funext} : ~forall P : nat -> Type,
                                     IsEquiv (@ind_nat P).
  Proof.
    intro H.
    specialize (H (fun _ => Bool)).
    pose proof (eissect (@ind_nat (fun _ => Bool)) (true, (fun _ _ => true))) as H1.
    pose proof (eissect (@ind_nat (fun _ => Bool)) (true, (fun _ => idmap))) as H2.
    cut (ind_nat (fun _ : nat => Bool) (true, fun (_ : nat) (_ : Bool) => true)
         = (ind_nat (fun _ : nat => Bool) (true, fun _ : nat => idmap))).
    - intro H'.
      apply true_ne_false.
      exact (ap10 (apD10 (ap snd (H1^ @ ap _ H' @ H2)) 0) false).
    - apply path_forall.
      intro n; induction n; trivial.
      unfold ind_nat in *; simpl in *.
      rewrite <- IHn.
      destruct n; reflexivity.
  Defined.
End Book_5_5.

(* ================================================== ex:no-dep-uniqueness-failure *)
(** Exercise 5.6 *)



(* ================================================== ex:loop *)
(** Exercise 5.7 *)



(* ================================================== ex:loop2 *)
(** Exercise 5.8 *)



(* ================================================== ex:inductive-lawvere *)
(** Exercise 5.9 *)



(* ================================================== ex:ilunit *)
(** Exercise 5.10 *)



(* ================================================== ex:empty-inductive-type *)
(** Exercise 5.11 *)



(* ================================================== ex:torus *)
(** Exercise 6.1 *)



(* ================================================== ex:suspS1 *)
(** Exercise 6.2 *)



(* ================================================== ex:torus-s1-times-s1 *)
(** Exercise 6.3 *)



(* ================================================== ex:nspheres *)
(** Exercise 6.4 *)



(* ================================================== ex:susp-spheres-equiv *)
(** Exercise 6.5 *)



(* ================================================== ex:spheres-make-U-not-2-type *)
(** Exercise 6.6 *)



(* ================================================== ex:monoid-eq-prop *)
(** Exercise 6.7 *)



(* ================================================== ex:free-monoid *)
(** Exercise 6.8 *)



(* ================================================== ex:unnatural-endomorphisms *)
(** Exercise 6.9 *)

Section Book_6_9.
  Hypothesis LEM : forall A, IsHProp A -> A + ~A.

  Definition Book_6_9 : forall X, X -> X.
  Proof.
    intro X.
    pose proof (@LEM (Contr { f : X <~> X & ~(forall x, f x = x) }) _) as contrXEquiv.
    destruct contrXEquiv as [[f H]|H].
    - (** In the case where we have exactly one autoequivalence which is not the identity, use it. *)
      exact (f.1).
    - (** In the other case, just use the identity. *)
      exact idmap.
  Defined.

  Lemma bool_map_equiv_not_idmap (f : { f : Bool <~> Bool & ~(forall x, f x = x) })
  : forall b, ~(f.1 b = b).
  Proof.
    intro b.
    intro H''.
    apply f.2.
    intro b'.
    pose proof (eval_bool_isequiv f.1).
    destruct b', b, (f.1 true), (f.1 false);
      simpl in *;
      match goal with
        | _ => assumption
        | _ => reflexivity
        | [ H : true = false |- _ ] => exact (match true_ne_false H with end)
        | [ H : false = true |- _ ] => exact (match false_ne_true H with end)
      end.
  Qed.

  Lemma Book_6_9_not_id `{Funext} : Book_6_9 Bool = negb.
  Proof.
    apply path_forall; intro b.
    unfold Book_6_9.
    destruct (@LEM (Contr { f : Bool <~> Bool & ~(forall x, f x = x) }) _) as [[f H']|H'].
    - pose proof (bool_map_equiv_not_idmap f b).
      destruct (f.1 b), b;
      match goal with
        | _ => assumption
        | _ => reflexivity
        | [ H : ~(_ = _) |- _ ] => exact (match H idpath with end)
        | [ H : true = false |- _ ] => exact (match true_ne_false H with end)
        | [ H : false = true |- _ ] => exact (match false_ne_true H with end)
      end.
    - refine (match H' _ with end).
      eexists (existT (fun f : Bool <~> Bool =>
                         ~(forall x, f x = x))
                      (BuildEquiv _ _ negb _)
                      (fun H => false_ne_true (H true)));
        simpl.
      intro f.
      apply path_sigma_uncurried; simpl.
      refine ((fun H'' =>
                 (equiv_path_equiv _ _ H'';
                  allpath_hprop _ _))
                _);
        simpl.
      apply path_forall; intro b'.
      pose proof (bool_map_equiv_not_idmap f b').
      destruct (f.1 b'), b';
      match goal with
        | _ => assumption
        | _ => reflexivity
        | [ H : ~(_ = _) |- _ ] => exact (match H idpath with end)
        | [ H : true = false |- _ ] => exact (match true_ne_false H with end)
        | [ H : false = true |- _ ] => exact (match false_ne_true H with end)
      end.
  Qed.
End Book_6_9.


(* ================================================== ex:funext-from-interval *)
(** Exercise 6.10 *)



(* ================================================== ex:susp-lump *)
(** Exercise 6.11 *)



(* ================================================== ex:alt-integers *)
(** Exercise 6.12 *)



(* ================================================== ex:all-types-sets *)
(** Exercise 7.1 *)

Section Book_7_1.
  Lemma Book_7_1_part_i (H : forall A, minus1Trunc A -> A) A : IsHSet A.
  Proof.
    apply (@HoTT.HSet.isset_hrel_subpaths
             A (fun x y => minus1Trunc (x = y)));
    try typeclasses eauto.
    - intros ?.
      apply min1.
      reflexivity.
    - intros.
      apply H.
      assumption.
  Defined.

  Lemma Book_7_1_part_ii (H : forall A B (f : A -> B),
                                (forall b, minus1Trunc (hfiber f b))
                                -> forall b, hfiber f b)
  : forall A, IsHSet A.
  Proof.
    apply Book_7_1_part_i.
    intros A a.
    apply (fun H' => (@H A (minus1Trunc A) min1 H' a).1).
    clear a.
    apply @minus1Trunc_map_dep.
    intro x; compute.
    exists x; reflexivity.
  Defined.
End Book_7_1.

(* ================================================== ex:s2-colim-unit *)
(** Exercise 7.2 *)



(* ================================================== ex:ntypes-closed-under-wtypes *)
(** Exercise 7.3 *)



(* ================================================== ex:connected-pointed-all-section-retraction *)
(** Exercise 7.4 *)



(* ================================================== ex:ntype-from-nconn-const *)
(** Exercise 7.5 *)



(* ================================================== ex:connectivity-inductively *)
(** Exercise 7.6 *)



(* ================================================== ex:lemnm *)
(** Exercise 7.7 *)



(* ================================================== ex:acnm *)
(** Exercise 7.8 *)



(* ================================================== ex:acnm-surjset *)
(** Exercise 7.9 *)



(* ================================================== ex:acconn *)
(** Exercise 7.10 *)



(* ================================================== ex:n-truncation-not-left-exact *)
(** Exercise 7.11 *)



(* ================================================== ex:double-negation-modality *)
(** Exercise 7.12 *)

Definition Book_7_12 := @HoTT.Modality.ismodality_notnot.

(* ================================================== ex:prop-modalities *)
(** Exercise 7.13 *)



(* ================================================== ex:f-local-type *)
(** Exercise 7.14 *)



(* ================================================== ex:trunc-spokes-no-hub *)
(** Exercise 7.15 *)



(* ================================================== ex:homotopy-groups-resp-prod *)
(** Exercise 8.1 *)



(* ================================================== ex:decidable-equality-susp *)
(** Exercise 8.2 *)



(* ================================================== ex:contr-infinity-sphere-colim *)
(** Exercise 8.3 *)



(* ================================================== ex:contr-infinity-sphere-susp *)
(** Exercise 8.4 *)



(* ================================================== ex:unique-fiber *)
(** Exercise 8.5 *)



(* ================================================== ex:ap-path-inversion *)
(** Exercise 8.6 *)



(* ================================================== ex:pointed-equivalences *)
(** Exercise 8.7 *)



(* ================================================== ex:HopfJr *)
(** Exercise 8.8 *)



(* ================================================== ex:SuperHopf *)
(** Exercise 8.9 *)



(* ================================================== ex:vksusppt *)
(** Exercise 8.10 *)



(* ================================================== ex:vksuspnopt *)
(** Exercise 8.11 *)



(* ================================================== ex:slice-precategory *)
(** Exercise 9.1 *)



(* ================================================== ex:set-slice-over-equiv-functor-category *)
(** Exercise 9.2 *)



(* ================================================== ex:functor-equiv-right-adjoint *)
(** Exercise 9.3 *)



(* ================================================== ct:pre2cat *)
(** Exercise 9.4 *)



(* ================================================== ct:2cat *)
(** Exercise 9.5 *)



(* ================================================== ct:groupoids *)
(** Exercise 9.6 *)



(* ================================================== ex:2strict-cat *)
(** Exercise 9.7 *)



(* ================================================== ex:pre2dagger-cat *)
(** Exercise 9.8 *)



(* ================================================== ct:ex:hocat *)
(** Exercise 9.9 *)



(* ================================================== ex:dagger-rezk *)
(** Exercise 9.10 *)



(* ================================================== ex:rezk-vankampen *)
(** Exercise 9.11 *)



(* ================================================== ex:stack *)
(** Exercise 9.12 *)



(* ================================================== ex:utype-ct *)
(** Exercise 10.1 *)



(* ================================================== ex:surjections-have-sections-impl-ac *)
(** Exercise 10.2 *)



(* ================================================== ex:well-pointed *)
(** Exercise 10.3 *)



(* ================================================== ex:add-ordinals *)
(** Exercise 10.4 *)



(* ================================================== ex:multiply-ordinals *)
(** Exercise 10.5 *)



(* ================================================== ex:algebraic-ordinals *)
(** Exercise 10.6 *)



(* ================================================== ex:prop-ord *)
(** Exercise 10.7 *)



(* ================================================== ex:ninf-ord *)
(** Exercise 10.8 *)



(* ================================================== ex:well-founded-extensional-simulation *)
(** Exercise 10.9 *)



(* ================================================== ex:choice-function *)
(** Exercise 10.10 *)



(* ================================================== ex:cumhierhit *)
(** Exercise 10.11 *)



(* ================================================== ex:strong-collection *)
(** Exercise 10.12 *)



(* ================================================== ex:choice-cumulative-hierarchy-choice *)
(** Exercise 10.13 *)



(* ================================================== ex:alt-dedekind-reals *)
(** Exercise 11.1 *)



(* ================================================== ex:RD-extended-reals *)
(** Exercise 11.2 *)



(* ================================================== ex:RD-lower-cuts *)
(** Exercise 11.3 *)



(* ================================================== ex:RD-interval-arithmetic *)
(** Exercise 11.4 *)



(* ================================================== ex:RD-lt-vs-le *)
(** Exercise 11.5 *)



(* ================================================== ex:reals-non-constant-into-Z *)
(** Exercise 11.6 *)



(* ================================================== ex:traditional-archimedean *)
(** Exercise 11.7 *)



(* ================================================== RC-Lipschitz-on-interval *)
(** Exercise 11.8 *)



(* ================================================== ex:metric-completion *)
(** Exercise 11.9 *)



(* ================================================== ex:reals-apart-neq-MP *)
(** Exercise 11.10 *)



(* ================================================== ex:reals-apart-zero-divisors *)
(** Exercise 11.11 *)



(* ================================================== ex:finite-cover-lebesgue-number *)
(** Exercise 11.12 *)



(* ================================================== ex:mean-value-theorem *)
(** Exercise 11.13 *)



(* ================================================== ex:knuth-surreal-check *)
(** Exercise 11.14 *)


==> anc/HoTT/contrib/V.v <==
Require Import Overture PathGroupoids Equivalences Trunc HSet.

Module Export CummulativeHierarchy.

Local Inductive V : Type :=
  | vset : forall (A : Type), (A -> V) -> V.

Axiom veq :
  forall {A B : Type} (f : A -> V) (g : B -> V),
    



Module Export CummulativeHierarchy.

==> anc/HoTT/contrib/old/ExtensionalityAxiom.v <==
(** Many times we need function extensionality but not the full power
   of univalence. This file can be included to get such an assumption. *)

Require Export Funext.

Axiom strong_funext_dep : forall A (P : fibration A), strong_funext_dep_statement P.

Definition strong_funext := strong_funext_dep_to_nondep strong_funext_dep.
Definition funext_dep A (P : fibration A) := strong_to_naive_funext_dep P (strong_funext_dep A P).
Definition funext := strong_to_naive_funext strong_funext.
Definition weak_funext A (P : fibration A) := funext_dep_to_weak P (funext_dep A P).
Definition funext_dep_compute A (P : fibration A) := strong_funext_dep_compute P (strong_funext_dep A P).
Definition funext_compute := strong_funext_compute strong_funext.

Definition strong_funext_equiv {X : Type} {P : fibration X} (f g : section P) :
  (f = g) <~> f == g :=
  happly_dep_equiv X P f g (strong_funext_dep X P).

Axiom eta_dep_rule : forall A (P : fibration A), eta_dep_statement P.

Definition eta_rule A B (f : A -> B) := eta_dep_rule A (fun _ => B).

(* A convenient tactic for using extensionality. *)
Ltac by_extensionality :=
  intros; unfold compose;
  match goal with 
  | [ |- ?f = ?g ] =>
    apply funext_dep ; unfold ext_dep_eq ;
    match goal with
      | [ |- forall (_ : prod _ _), _ ] => intros [? ?]
      | [ |- forall (_ : sigT _ _), _ ] => intros [? ?]
      | [ |- forall (_ : total _), _ ] => intros [? ?]
      | _ => intros
    end ;
    simpl;
    auto
  end.


==> anc/HoTT/contrib/old/FiberEquivalences.v <==
Require Export Fibrations Equivalences.

(** We first consider maps between fibrations over the same base
   space.  The theorem is that such a map induces an equivalence on
   total spaces if and only if it is an equivalence on all fibers. *)

Section FiberMap.

  Variable A : Type.
  Variables P Q : fibration A.

  Section TotalIsEquiv.

    (** Suppose we have a fiberwise map [g]. *)

    Variable g : forall x, P x -> Q x.

    (** Then it induces a map of total spaces. *)

    Let tg (u : total P) : total Q := (pr1 u; g (pr1 u) (pr2 u)).

    (** Suppose the total map is an equivalence. *)

    Hypothesis tg_is_equiv : is_equiv tg.

    Let ge : (total P) <~> (total Q) :=
      {| 
        equiv_map := tg ;
        equiv_is_equiv := tg_is_equiv
      |}.

    (* We want to show that each function [g x] is an equivalence, so we
       start by defining its inverse. *)

    Let ginv (x : A) (y : Q x) : P x.
    Proof.
      (* Unfortunately, the obvious inverse does not live in the fiber over [x], but
         rather in some other fiber. We need to transport it along some path. Our first
         guess at such a path might be this. *)
      apply (transport (base_path (inverse_is_section ge (x ; y)))).
      (* And it works. *)
      apply (pr2 (inverse ge (x ; y))).
    Defined.

    (** Fiddly lemmas to make the proof go through. *)

    Let tg_is_fiberwise (z : total P) : pr1 z = pr1 (tg z).
      apply idpath.
    Defined.

    Lemma replace_fiberwise {x y : total P} (p : x = y) : 
      base_path (map ge p) = (! tg_is_fiberwise x @ base_path p @ tg_is_fiberwise y).
    Proof.
      path_induction.
    Defined.

    (* Now we are ready to prove that [g x] is an equivalence. *)

    Theorem fiber_equiv (x : A) : P x <~> Q x.
    Proof.
      apply (equiv_from_hequiv (g x) (ginv x)). 
      (* We have to show [ginv x] is a section of [g x], which
         mostly involves unfolding of definitions and basic lemmas. *)
        intro v.
        unfold base_path, inverse_is_section, inverse, ge in ginv; simpl in ginv.
        unfold ginv.
        destruct (tg_is_equiv (x;v)) as [[[x' u'] p] h].
        rewrite trans_map.
        exact (fiber_path p).
      (* And now that it is a retraction. *)
      intro u.
      unfold ginv.
      (* A bit of annoying rewriting to get triangle in the correct form
         for rewriting. *)
      (* assia : this is because of the matching strategy of the std rewrite tactic :
         head constant modulo conversion, no conversion to identify arguments. The 
         ssr rewrite matching does the converse : rigid on the head constant and 
         modulo full conversion for the arguments which is often more convenient and
         avoids this kind of pain. We can however be slightly lazier by forcing the
         conversion between the two terms to be matched *)
      generalize (inverse_triangle ge (x;u)).
      set (pat1 := inverse_is_section _ _).
      (* assia : why do we need the ge argument this time? *)
      set (pat2 := inverse_is_section ge _).
      change pat2 with pat1.
      intro triangle; rewrite <- triangle; clear triangle pat1 pat2.
      (* We have to do again silly unfolding and folding to make r applicable.
         How do we avoid this? *)
      generalize (replace_fiberwise (inverse_is_retraction ge (x; u))).
      (* why do we need (map ge _) again?*)
      set (pat1 := base_path (map ge _)).
      (* weird behaviour of set prevents us from using the same trick *)
      change (base_path (map ge (inverse_is_retraction ge (x; u)))) with pat1.
      intro r; rewrite r; clear r pat1.
      hott_simpl.
      apply (fiber_path (inverse_is_retraction ge (x; u))).
    Defined.

  End TotalIsEquiv.

  (* An auxiliary lemma useful for showing that a map is fiber-wise an equivalence
     without constructing the equivalence itself. *)
  Lemma fiber_is_equiv (g : forall x, P x -> Q x) :
    is_equiv (fun u : total P => (pr1 u; g (pr1 u) (pr2 u))) -> forall x, is_equiv (g x).
  Proof.
    intros H x.
    exact (equiv_is_equiv (fiber_equiv g H x)).
  Defined.

  Section FiberIsEquiv.

    (* Now let's suppose instead that the maps on fibers are equivalences. *)

    Variable g : forall x, P x <~> Q x.

    (* And we prove that the total map is an equivalence. *)

    Let tg (u : total P) : total Q := existT Q (pr1 u) (g (pr1 u) (pr2 u)).

    Let tg_inv (u : total Q) : total P := existT P (pr1 u) (inverse (g (pr1 u)) (pr2 u)).

    Theorem total_equiv : total P <~> total Q.
    Proof.
      apply (equiv_from_hequiv tg tg_inv).
      intros [x v].
      unfold tg, tg_inv; simpl.
      apply @total_path with (p := idpath x).
      apply inverse_is_section.
      intros [x u].
      unfold tg, tg_inv; simpl.
      apply @total_path with (p := idpath x).
      apply inverse_is_retraction.
    Defined.

  End FiberIsEquiv.

End FiberMap.

Implicit Arguments fiber_equiv [A].
Implicit Arguments fiber_is_equiv [A P Q].
Implicit Arguments total_equiv [A].

(** Next we consider a fibration over one space and its pullback along
   a map from another base space.  The theorem is that if the map we
   pull back along is an equivalence, so is the induced map on total
   spaces. *)

Section PullbackMap.

  (** Two base spaces. *)
  Variables A B : Type.

  (** And a fibration over one of them. *)
  Variable Q : fibration B.
  
  (** Assume an equivalence between the base spaces. *)
  Variable e : A <~> B.

  (** The induced map between total spaces. *)
  Let g : total Q -> total (Q o e).
  Proof.
    intros [x v].
    exists (inverse e x).
    exact (! inverse_is_section e x # v).
  Defined.

  Let f : total (Q o e) -> total Q := fun u => (e (pr1 u) ; pr2 u).

  Theorem pullback_total_equiv : total (Q o e) <~> total Q.
  Proof.
    apply (equiv_from_hequiv f g).
    (* one inverse identity *)
    intros [x v].
    unfold f, g; simpl.
    apply @total_path with (p := inverse_is_section e x).
    simpl; hott_simpl.
    (* and the other *)
    intros [x u].
    unfold f, g; simpl.
    apply @total_path with (p := inverse_is_retraction e x).
    simpl; hott_simpl.
    rewrite <- inverse_triangle.
    generalize (inverse_is_retraction e x).
    generalize (inverse e (e x)).
    path_induction.
  Defined.

End PullbackMap.

Implicit Arguments pullback_total_equiv [A B].

(** Finally, we can put these together to prove that given a map of
   fibrations lying over an equivalence of base spaces, the induced
   map on total spaces is an equivalence if and only if the map on
   each fiber is an equivalence. *)

Section FibrationMap.

  (* Two fibrations over two base spaces. *)

  Variables A B : Type.
  Variable P : fibration A.
  Variable Q : fibration B.

  (* Suppose the base spaces are equivalent. *)

  Variable e : A <~> B.

  (* And there is a map [g] above the equivalence. *)

  Variable g : forall x, P x -> Q (e x).

  (* There is an induced map on the total spaces. *)

  Let eg : total P -> total Q := fun u => (e (pr1 u); g (pr1 u) (pr2 u)).

  (* Which factors through [total (Q o e)] as [h] followed by [k]. *)

  Let h :=  (fun u : total P => existT (Q o e) (pr1 u) (g (pr1 u) (pr2 u))).

  Let k := (fun u : total (Q o e) => existT Q (e (pr1 u)) (pr2 u)).

  (* Moreover, [k] is an equivalence. *)

  Let kinv : total Q -> total (Q o e).
  Proof.
    intros [x u].
    exists (inverse e x).
    unfold compose.
    exact (!inverse_is_section e x # u).
  Defined.

  Let ke : total (Q o e) <~> total Q.
  Proof.
    apply (equiv_from_hequiv k kinv).
    intros [x u].
    unfold k, kinv.
    apply @total_path with (p := inverse_is_section e x).
    simpl; hott_simpl.
    intros [x v].
    unfold k, kinv; simpl.
    apply @total_path with (p := inverse_is_retraction e x).
    simpl.
    rewrite (! inverse_triangle e x).
    generalize (inverse_is_retraction e x).
    generalize (inverse e (e x)).
    intros a p.
    induction p.
    apply idpath.
  Defined.

  Section FibseqFiber.
    (* Suppose the induced map is an equivalence. *)

    Hypothesis eg_is_equiv : is_equiv eg.

    (* Then [h] is an equivalence. *)
    Let he : total P <~> total (Q o e).
    Proof.
      apply @equiv_cancel_left with (f := h) (g := ke).
      apply eg_is_equiv.
    Defined.
   
    (* And so [h x] is an equivalence, but that is just [g x]. *)

    Theorem fibseq_fiber_equiv x : P x <~> Q (e x).
    Proof.
      apply fiber_equiv with (g := g).
      apply (equiv_is_equiv he).
    Defined.

    (* So we showed that [g] is a fiber-wise equivalence. *)
  End FibseqFiber.

  Section FiberFibseq.
    (* Now we assume that [g] is fiber-wise equivalence and show that the
       induced map [eg] is one as well. *)
    
    Hypothesis is_equiv_g : forall x, is_equiv (g x).

    (* Then [h] is an equivalence. *)
    Let he : total P <~> total (Q o e).
    Proof.
      apply total_equiv.
      intro x.
      exact {| equiv_map := g x; equiv_is_equiv := is_equiv_g x |}.
    Defined.

    (* And now by a two-out-of-three property, [eg] is an equivalence. *)
    Theorem fibseq_total_equiv : total P <~> total Q.
    Proof.
      refine {| equiv_map := eg |}.
      apply (equiv_is_equiv (equiv_compose he ke)).
    Defined.
  End FiberFibseq.
End FibrationMap.

Implicit Arguments fibseq_fiber_equiv [A B].
Implicit Arguments fibseq_total_equiv [A B].


==> anc/HoTT/contrib/old/FiberSequences.v <==
Require Export Equivalences UsefulEquivalences FiberEquivalences.

(** The unstable 3x3 lemma. *)

Section ThreeByThreeMaps.

  (* Suppose we have a commutative square. *)
  Hypotheses A B C D : Type.
  Hypotheses (f : A -> B) (g : C -> D) (h : A -> C) (k : B -> D).
  Hypothesis s : forall a, k (f a) = g (h a).

  (* Consider a point in [B]. *)
  Variable (b : B).

  (* Then we get a map between the hfiber of [b] and hfiber of [k b]. *)
  Definition square_fiber_map : hfiber f b -> hfiber g (k b).
  Proof.
    intros [x p].
    exists (h x).
    path_via' (k (f x)).
    apply opposite, s.
    exact (map k p).
  Defined.

End ThreeByThreeMaps.

Implicit Arguments square_fiber_map [[A] [B] [C] [D]].

Section ThreeByThree.

  (* Again, suppose we have a commutative square. *)
  Hypotheses A B C D : Type.
  Hypotheses (f : A -> B) (g : C -> D) (h : A -> C) (k : B -> D).
  Hypothesis s : forall a, k (f a) = g (h a).

  Variables (b : B) (c : C).
  Variable (d : k b = g c).

  Let fibf := hfiber f b.
  Let fibg := hfiber g (k b).

  Let fibf_to_fibg := square_fiber_map f g h k s b :
    fibf -> fibg.

(*  Let fibh := hfiber h c. *)
(*  Let fibk := hfiber k (g c). *)

  Let fibh_to_fibk := square_fiber_map h k f g (fun a => !s a) c
    : hfiber h c -> hfiber k (g c).
  
  Let fibfg := hfiber fibf_to_fibg (c; !d). (* {z : fibf & fibf_to_fibg z = (c ; !d)} *)
  Let fibhk := hfiber fibh_to_fibk (b; d).  (* {z : hfiber h c & fibh_to_fibk z = (b ; d)} *)

  Let fibfibmapf (x : A) (p : f x = b) :
    ((h x ; !s x @ map k p) = (existT (fun c' => g c' = k b) c (!d)))
    <~>
    {q : h x = c & transport (P := fun c' => g c' = k b) q (!s x @ map k p) = !d}
    := total_paths_equiv _ _ _ _.

  Let fibfibmaph (x : A) (q : h x = c) :
    ((f x ; !(!s x) @ map g q) = (existT (fun b' => k b' = g c) b d))
    <~> {p : f x = b &
      transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = d}
    := total_paths_equiv _ _ _ _.
  
  Let fibfibfibmap (x : A) (p : f x = b) (q : h x = c) :
    (transport (P := fun c' => g c' = k b) q (!s x @ map k p) = !d)
    <~>
    (transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = d).
  Proof.
    apply equiv_inverse.
    apply @equiv_compose with
      (!transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = !d).
    apply opposite2_equiv.    
    apply concat_equiv_left.
    path_via' (transport (P := fun d' => d' = k b) (map g q) (!s x @ map k p)).
    apply @map_trans with (P := fun d' => d' = k b).
    path_via' (!map g q @ (!s x @ map k p)).
    apply trans_is_concat_opp.
    path_via' (!transport (P := fun d' => d' = g c) (map k p) (!(!s x) @ map g q)).
    path_via' (!(!map k p @ !(!s x) @ map g q)).
    undo_opposite_concat.
    associate_right.
    apply map, opposite.
    rewrite opposite_opposite.
    hott_simpl. (* finishes a subgoal *)
    rewrite opposite_opposite.
    apply map.
    rewrite <- map_trans.
    reflexivity.
  Defined.

  Let fibfibmap (x : A) (p : f x = b) :
    {q : h x = c &
      (transport (P := fun c' => g c' = k b) q (!s x @ map k p) = !d)}
    <~>
    {q : h x = c &
      (transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = d)}.
  Proof.
    apply total_equiv.
    intros q.
    apply fibfibfibmap.
  Defined.

  Let fibmap (x:A) :
    {p : f x = b & fibf_to_fibg (x ; p) = (c ; !d)} <~>
    {q : h x = c & fibh_to_fibk (x ; q) = (b ; d)}.
  Proof.
    apply @equiv_compose with
      ({p : f x = b & {q : h x = c &
        transport (P := fun c' => g c' = k b) q (!s x @ map k p) = !d}}).
    apply total_equiv.
    intros; apply fibfibmapf.
    apply @equiv_compose with
      ({q : h x = c & {p : f x = b &
        transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = d}}).
    apply @equiv_compose with
      ({p : f x = b & {q : h x = c&
        transport (P := fun b' => k b' = g c) p (!(!s x) @ map g q) = d}}).
    apply total_equiv; intros; apply fibfibmap.
    apply total_comm.
    apply equiv_inverse.
    apply total_equiv; intros; apply fibfibmaph.
  Defined.

  Definition three_by_three : fibfg <~> fibhk.
  Proof.
    apply @equiv_compose with
      ({x : A & {p : f x = b & fibf_to_fibg (x;p) = (c;!d)}}).
    apply equiv_inverse.
    apply total_assoc_sum with
      (A := A)
      (P := fun x => f x = b)
      (Q := fun xp => fibf_to_fibg xp = (c;!d)).
    apply @equiv_compose with
      ({x : A & {p : h x = c & fibh_to_fibk (x;p) = (b;d)}}).
    apply total_equiv; intros; apply fibmap.
    unfold hfiber.
    apply total_assoc_sum with
      (A := A)
      (P := fun x => h x = c)
      (Q := fun xp => fibh_to_fibk xp = (b;d)).
  Defined.

End ThreeByThree.

(** A version for maps that are given as fibrations. *)

Section ThreeByThreeFib.

  Variable A B : Type.
  Variable (P : fibration A) (Q : fibration B).
  Variable f : A -> B.
  Variable g : forall x, P x -> Q (f x).

  Let fg : total P -> total Q := fun u => (f (pr1 u); g (pr1 u) (pr2 u)).

  Variable y : B.
  Variable q : Q y.

  Let fibfibration (xs : hfiber f y) : Type :=
    {p : P (pr1 xs) & pr2 xs # g (pr1 xs) p = q }.

  Definition three_by_three_fib :
    total fibfibration <~> {xp : total P & fg xp = (y;q) }.
  Proof.
    apply @equiv_compose with
      (B := {x : A & { s : f x = y & {p : P x & s # g x p = q}}}).
    apply equiv_inverse.
    apply total_assoc_sum with
      (P := fun x => f x = y)
      (Q := fun xs : hfiber f y =>
        {p : P (pr1 xs) & (pr2 xs) # g (pr1 xs) p = q}).
    apply @equiv_compose with
      (B := {x : A & {p : P x & (f x ; g x p) = (y ; q)}}).
    2:apply total_assoc_sum with
      (Q := fun xp : total P => fg xp = (y ; q)).
    apply @equiv_compose with
      (B := {x : A & {p : P x & {s : f x = y & s # g x p = q}}}).
    set (tc := fun x => total_comm (f x = y) (P x) (fun s p => s  # g x p = q)).
    apply total_equiv; intros; apply tc.
    set (tpe := fun x p => equiv_inverse
      (total_paths_equiv B Q (f x ; g x p) (y ; q))).
    apply total_equiv.
    intro; apply total_equiv.
    intro; apply tpe.
  Defined.

End ThreeByThreeFib.

(** The fiber of an identity map is contractible.
   This is pathspace_contr, pathspace_contr', pathspace_contr_opp
   from Contractible.v. *)
  
(** The fiber of a map to a contractible type is the total space. *)

Definition fiber_map_to_contr A B (y : B) (f : A -> B) :
  is_contr B -> hfiber f y <~> A.
Proof.
  intros Bcontr.
  apply (equiv_from_hequiv
    pr1
    ((fun x : A => (existT (fun x' => f x' = y) x (contr_path (f x) y Bcontr))))).
  intros x; auto.
  intros [x p].
  apply @total_path with (idpath x).
  simpl.
  apply contr_pathcontr.
  apply contr_pathcontr.
  assumption.
Defined.

(** The fiber of a map between fibers (the "unstable octahedral axiom"). *)

Section FiberFibers.

  Variable X Y Z : Type.
  Variable f : X -> Y.
  Variable g : Y -> Z.

  Variable z : Z.

  Definition composite_fiber_map: {x : X & g (f x) = z} -> {y' : Y & g y' = z}
    := square_fiber_map (g o f) g f (idmap Z) (fun x => idpath (g (f x))) z.

  Variable y : Y.
  Variable p : g y = z.

  Definition fiber_of_fibers :
    {w : {x : X & g (f x) = z} & composite_fiber_map w = (y ; p) }
    <~> {x : X & f x = y}.
  Proof.
    apply @equiv_compose with
      ({w : {x : X & f x = y} &
        square_fiber_map f (idmap Z) (g o f) g
        (fun x => !idpath (g (f x))) y w
        = (z ; !p) }).
    unfold composite_fiber_map.
    apply @equiv_compose with
      (B := {w : {x : X & g (f x) = z} &
        square_fiber_map (g o f) g f (idmap Z)
        (fun x : X => idpath (g (f x))) z w =
        (y ; !!p)}).

    apply @trans_equiv with
      (P := fun p : g y = z => {w : {x : X & g (f x) = z} &
        square_fiber_map (g o f) g f (idmap Z)
        (fun x : X => idpath (g (f x))) z w =
        (y ; p)}).
    do_opposite_opposite.
    apply @three_by_three with
      (f := g o f)
      (g := g)
      (h := f)
      (k := idmap Z)
      (s := fun x => idpath (g (f x)))
      (d := !p).
    apply fiber_map_to_contr.
    apply pathspace_contr_opp.
  Defined.

End FiberFibers.

Implicit Arguments composite_fiber_map [[X] [Y] [Z]].


==> anc/HoTT/contrib/old/Funext.v <==
Require Export Fibrations Contractible Equivalences.
Require Export UsefulEquivalences FiberEquivalences.

(** In type theory [f] and [g] are extensionally equal if they give equal values.
   In HoTT such an equality might be called "pointwise homotopy" or just "homotopy". *)

Definition ext_dep_eq {X} {P : X -> Type} (f g : forall x, P x) := forall x : X, f x = g x.

(** A notation for extensional equality. *)

Notation "f == g" := (ext_dep_eq f g) (at level 50).

(** The simplest notion we call "naive functional extensionality".
   This is what a type theorist would probably write down when
   thinking of types as sets and identity types as equalities: it says
   that if two functions are equal pointwise, then they are equal.  It
   comes in both ordinary and dependent versions. *)

Definition funext_statement (X Y : Type) :=
  forall (f g : X -> Y), f == g -> f = g.

Definition funext_dep_statement {X : Type} (P : fibration X) :=
  forall (f g : section P), f == g -> (f = g).

(** However, there are clearly going to be problems with this in the
   homotopy world, since "being equal" is not merely a property, but
   being equipped with a path is structure.  We should expect some
   sort of coherence or canonicity of the path from f to g relating it
   to the pointwise homotopy we started with.
   
   A natural way to state a "homotopically good" notion of function
   extensionality is to observe that there is a canonical map in the
   other direction, taking paths between functions to pointwise
   homotopies.  We can thus just ask for that map to be an
   equivalence.  We call this "strong functional extensionality."  Of
   course, it also comes in ordinary and dependent versions.  *)

Definition strong_funext_statement (X Y : Type) :=
  forall (f g : X -> Y), is_equiv (@happly X Y f g).

Definition strong_funext_dep_statement {X : Type} (P : fibration X) :=
  forall (f g : section P), is_equiv (@happly_dep X P f g).

(** From the assumption that [happly_dep] is an equivalence we build
   the corresponding equivalence. *)

Definition happly_dep_equiv
  (X : Type) (P : fibration X) (f g : section P) (H : strong_funext_dep_statement P) :
  f = g <~> f == g.
Proof.
  exists (@happly_dep X P f g).
  apply H.
Defined.
  
(** Of course, strong functional extensionality implies naive
   functional extensionality, along with a computation rule. *)

Theorem strong_to_naive_funext:
  (forall X Y, strong_funext_statement X Y) -> (forall X P, funext_statement X P).
Proof.
  intros H X Y f g.
  exact ({| equiv_map := @happly X Y f g; equiv_is_equiv := H X Y f g|} ^-1).
Defined.

Theorem strong_funext_compute
  (strong_funext : forall X Y, strong_funext_statement X Y)
  (X Y : Type) (f g : X -> Y) (p : f == g) (x : X) :
  happly (strong_to_naive_funext strong_funext X Y f g p) x = p x.
Proof.
  intros.
  unfold strong_to_naive_funext.
  unfold inverse.
  simpl.
  exact (happly_dep (pr2 (pr1 (strong_funext X Y f g p))) x).
Defined.

Theorem strong_to_naive_funext_dep {X} (P : fibration X):
  strong_funext_dep_statement P -> funext_dep_statement P.
Proof.
  intros H f g.  
  exact ({| equiv_map := @happly_dep X P f g ; equiv_is_equiv := H f g |} ^-1).
Defined.

Theorem strong_funext_dep_compute {X} (P : fibration X)
  (strong_funext_dep : strong_funext_dep_statement P)
  (f g : section P) (p : f == g) (x : X) :
  happly_dep (strong_to_naive_funext_dep P strong_funext_dep f g p) x = p x.
Proof.
  intros.
  unfold strong_to_naive_funext_dep, inverse.
  simpl.
  exact (happly_dep (pr2 (pr1 (strong_funext_dep f g p))) x).
Defined.

(** We also observe that for both strong and naive functional
   extensionality, the dependent version implies the non-dependent
   version.  *)

Theorem strong_funext_dep_to_nondep :
  (forall X (P : fibration X), strong_funext_dep_statement P) -> forall X Y, strong_funext_statement X Y.
Proof.
  intros H X Y f g. 
  exact (H X (fun x => Y) f g).
Defined.

Theorem funext_dep_to_nondep :
  (forall X (P : fibration X), funext_dep_statement P) -> forall X Y, funext_statement X Y.
Proof.
  intros H X Y f g.
  exact (H X (fun x => Y) f g).
Defined.

(** Can we go backwards, getting to strong functional extensionality
   from naive functional extensionality?  At first the prospects don't
   look good; naive functional extensionality gives us a map going
   backwards, but it doesn't assert anything *about* that map, so it
   seems unlikely that it would be an inverse to [happly].

   However, it turns out that we can go backwards; the key is to first
   forget down to an even weaker axiom, called "weak functional
   extensionality".  This has only one version, which states that the
   dependent product of a family of (continuously) contractible types
   is contractible.  *)

Definition weak_funext_statement {X : Type} (P : fibration X) :=
    (forall x : X, is_contr (P x)) -> is_contr (section P).

(** It is easy to see that naive dependent functional extensionality
   implies weak functional extensionality. *)

Theorem funext_dep_to_weak {X : Type} (P : fibration X):
  funext_dep_statement P -> weak_funext_statement P.
Proof.
  intros H C.
  exists (fun x => pr1 (C x)).
  intro; apply H.
  intro; apply contr_path, C.
Defined.

(** Another (very) weak type of functional extensionality is the
   (propositional) eta rule, which is implied by naive functional
   extensionality. *)

Definition eta {A B} (f : A -> B) :=
  fun x => f x.

(** If we remove the type anontation [Type] in the definition below,
   Coq puts [eta_statement] in [Prop]. Why? This is worrisome, as other
   things might end up in [Prop] instead of [Type] without us noticing. *)

Definition eta_statement (A B : Type) : Type :=
  forall (f : A -> B), eta f = f.

Theorem naive_funext_implies_eta (A B : Type) :
  funext_statement A B -> eta_statement A B.
Proof.
  intros funext f.
  apply funext.
  intro; apply idpath.
Defined.

(** Here is the dependent version. *)

Definition eta_dep {A} {P : A -> Type} (f : section P) :=
  fun x => f x.

Definition eta_dep_statement {A : Type} (P : fibration A) :=
  forall (f : section P), eta_dep f = f.

Theorem naive_funext_dep_implies_eta {A : Type} (P : fibration A) :
  funext_dep_statement P -> eta_dep_statement P.
Proof.
  intros funext_dep f.
  apply funext_dep.
  intro; apply idpath.
Defined.

(** A "mini" form of the desired implication (naive => strong) is that
   the eta rule does implies directly that the eta map is an
   equivalence. *)

Lemma eta_equiv (A B : Type) : eta_statement A B -> (A -> B) <~> (A -> B).
Proof.
  intros H.
  apply equiv_pointwise_idmap with (f := @eta A B).
  assumption.
Defined.

(** And the dependent version. *)

Lemma eta_dep_equiv {A : Type} (P : fibration A) :
  eta_dep_statement P -> (section P <~> section P).
Proof.
  intro H.
  apply equiv_pointwise_idmap with (f := @eta_dep A P).
  apply H.
Defined.

Section AxiomOfChoiceEquiv'.

  (** The axiom of choice says that a relation is total iff it has a choice function,
     and there is a type-theoretic version of it, which we record first. 
     
     We work with a fully dependent version of the total relation. *)

  Variable X : Type. (* the domain of the relation *)
  Variable P : fibration X. (* the codomain, which is dependent *)
  Variable Q : forall x, fibration (P x). (* the relation, which is dependent *)

  (** The usual axiom of choice for the total relation [Q]. *)
 
  Definition ac : (forall x, {y : P x & Q x y}) -> {h : section P & forall x, Q x (h x)}.
  Proof.
    intro f.
    exists (fun x => pr1 (f x)).
    intro x.
    exact (pr2 (f x)).
  Defined.

  (** And vice-versa. *)

  Definition acinv : {h : section P & forall x, Q x (h x)} -> forall x, {y : P x & Q x y}.
  Proof.
    intros [h H x].
    exists (h x).
    apply H.
  Defined.

  (** A homotopic version of the axiom of choice ought to state that [ac] is
     an equivalence. We need further assumption to exhibit this fact.
     Firstly, we assume the eta rule throghout. *)

  Hypothesis eta_dep_rule : forall Y (S : fibration Y), eta_dep_statement S.

  (** At this point we are able to provide a version of equivalence, called
     [ac_equiv'] below, in which we assume the weakest form of extensionality
     and an extra condition on [Q], namely that [Q] is single-valued in the
     sense that for every [x] any two elements of the space [{y : P x & Q x y}] 
     are connected by a path. This requirement is equivalent to
     the space being an h-prop or h-level 1 (see [HLevel]), and so [ac_equiv']
     is a form of _unuque_ choice.

     We bother proving [ac_equiv'] because it is used in the proof that weak
     extensionality implies strong extensionality. And once we have that result,
     we will be able to show a second, desired version [ac_equiv] without any
     conditions [Q].
  *)

  Definition ac_equiv'
    (total_Q_prop : forall x, forall u v : {y : P x & Q x y}, u = v)
    (weak_funext : forall Y (S : fibration Y), weak_funext_statement S) :
    (forall x, {y : P x & Q x y}) <~> {h : section P & forall x, Q x (h x)}.
  Proof.
    apply (equiv_from_hequiv ac acinv).
    intros [h H].
    unfold ac; simpl.
    fold (eta_dep H).
    rewrite (eta_dep_rule _ _ H).
    fold (eta_dep h).
    (* The obvious thing here would be to rewrite with [E X P h] but that gives
       the dreaded "Error: Abstracting over the term ... which is ill-typed".
       Instead we are going to be a bit clever, as Mike Shulman put it. *)
    (* First, the left-hand side is the image of a map [f] which is an
       equivalence because it is the pullback of an equivalence. *)
    pose (R := (fun (g : section P) => forall x, Q x (g x))).
    pose (e := eta_dep_equiv P (eta_dep_rule _ P)).
    pose (f := pullback_total_equiv R e).
    path_via (f (h; H)).
    (* The following step is not needed in Coq 8.4 but is needed in 8.3 so we try it *)
    (* To show that an equivalence is homotopic to the identity, it
       suffices to show that is idempotent, which is easy. *)
    try now apply equiv_injective with f.
    (* The other half of the proof is easier than it looks because
       we get to apply weak extensionality. *)
    intro h.
    apply contr_path.
    apply weak_funext.
    intro x.
    exists (h x).
    (* And this is precisely our assumption on [Q]. *)
    intro; apply total_Q_prop.
  Defined.

  (** Continued below in section [AxiomOfChoice]... *)
End AxiomOfChoiceEquiv'.

Section WeakToStrongFunextDep.

  (** As an intermezzo of treatment of the axiom of choice we show the
     non-obvious fact that weak functional extensionality implies *strong*
     (dependent) functional extensionality, at least in the presence of the
     dependent eta rule. *)

  Hypothesis eta_dep_rule : forall X (P : fibration X), eta_dep_statement P.

  (** Assume a fibration [P] over [X]. *)
  Variable X : Type.
  Variable P : fibration X.

  (** We want to show that [weak_funext_statement P] implies
     [strong_funext_dep_statement P], which states that [happly_dep] is an
     equivalence. We fix a section [f] over [P] and view [happly_dep f] as a map
     over [section P] between the fibrations [Q] and [R], defined below. *)

  Variable f : section P.
  
  Let Q := (fun h => f = h) : fibration (section P).
  Let R := (fun h => f == h) : fibration (section P).

  (** We need to show that [happly_dep f] is fiber-wise equivalence. It is
     sufficient to show that the induced total map [total Q] -> [total R] is an
     equivalence, which it is because [total Q] and [total R] are contractible.
     The only tricky bit is to show that [total R] is contractible. *)

  Lemma is_contr_total_Q : is_contr (total Q).
  Proof.
    exists ((f; idpath _) : total Q).
    intros [h p].
    induction p; apply idpath.
  Defined.

  Hypothesis weak_funext : forall X (S : fibration X), weak_funext_statement S.

  Lemma is_contr_total_R : is_contr (total R).
  Proof.
    (* If we knew that our total space [total R] is equivalent to
       a space of sections, we could bring in [weak_funext]. Let us
       unfold a bit to see what is going on. *)
    unfold R, total, ext_dep_eq.
    (* [total R] is exactly of the form needed for [ac_equiv'] to kick in! *)
    apply contr_equiv_contr with (A := forall x, {y : P x & f x = y}).
    apply ac_equiv'; auto.
    (* The rest is a triviality. *)
    intros x u v. apply contr_path, pathspace_contr'.
    apply weak_funext.
    intro; apply pathspace_contr'.
  Defined.

  (** Now we can prove strong extensionality. *)

  Theorem weak_to_strong_funext_dep' (g : section P) : is_equiv (@happly_dep X P f g).
  Proof.
    apply (fiber_is_equiv ((@happly_dep X P f) : forall h, Q h -> R h)).
    apply contr_contr_is_equiv.
    apply is_contr_total_Q.
    apply is_contr_total_R.
  Defined.
End WeakToStrongFunextDep.

(** Let us record the results in a more compact form. *)
Theorem weak_to_strong_funext_dep (X : Type) (P : fibration X)
    (weak_funext: forall X (P : fibration X), weak_funext_statement P)
    (eta_dep_rule : forall X (P : fibration X), eta_dep_statement P) :
    strong_funext_dep_statement P.
Proof.
  intros H f g.
  apply weak_to_strong_funext_dep'; auto.
Defined.

Section AxiomOfChoiceEquiv.
  (** We may now continue with the strong version of the axiom of choice.
     Assuming the eta rule and weak extensionality suffices to show that
     [ac] is an equivalence. *)

  Hypothesis eta_dep_rule : forall Y (S : fibration Y), eta_dep_statement S.

  Hypothesis weak_funext: forall Y (S : fibration Y), weak_funext_statement S.

  Variable X : Type. (* the domain of the relation *)
  Variable P : fibration X. (* the codomain, which is dependent *)
  Variable Q : forall x, fibration (P x). (* the relation, which is dependent *)

  Definition ac_equiv:
    (forall x, {y : P x & Q x y}) <~> {h : section P & forall x, Q x (h x)}.
  Proof.
    (* We first derive strong extensionality. *)
    pose (strong_funext_dep := fun Y (S : fibration Y) =>
      weak_to_strong_funext_dep Y S weak_funext eta_dep_rule).
    pose (funext_dep :=
      fun Y (S : fibration Y) => strong_to_naive_funext_dep S (strong_funext_dep Y S)).
    apply (equiv_from_hequiv (ac X P Q) (acinv X P Q)).
    intros [h H].
    unfold ac; simpl.
    fold (eta_dep H).
    rewrite (eta_dep_rule _ _ H).
    fold (eta_dep h).
    (* So far the proof is the same as that of [ac_equiv'] but now we deviate
       from it. Strong extensionality gives us a path [p : eta_dep h = h] in
       the base with which we can reduce the problem to having a path in the
       fiber. *)
    pose (p := funext_dep X P (eta_dep h) h (fun a => idpath (h a))).
    apply @total_path with p; simpl.
    (* We switch from a path to a homotopy, it's easier. *)
    apply funext_dep; intro x.
    (* Since [p] was constructed using [strong_to_naive_funext_dep] we should
       aim at using [strong_funext_dep_compute]. But this means we need [p]
       as an argument of [happly_dep]. So we juggle a bit. *)
    (* Our path factors through a suitable [trans_map]. *)
    apply (concat (trans_map p (fun s' (r': forall x, Q x (s' x)) => r' x) H)).
    (* Ask Mike Shulman how he thought of the next step, but I think it
       goes like this: we really want [happly_dep p] to appear, so we stick
       it in and keep fiddling until it works. *)
    path_via (happly_dep p x # H x).
    (* The uninteresting subgoal is disposed of with [trans_map]. *)
    now (apply @map_trans with (f := fun h : forall x' : X, P x' => h x)).
    (* And the interesting one with [strong_funext_dep_compute]. *)
    now rewrite (strong_funext_dep_compute P (strong_funext_dep X P)) with
      (f := eta_dep h) (g := h) (p := fun x' : X => idpath (h x')).
    (* The other half of the proof is much easier. *)
    intros f.
    apply funext_dep.
    intro x.
    unfold ac, acinv; destruct (f x).
    apply idpath.
  Defined.
End AxiomOfChoiceEquiv.


==> anc/HoTT/contrib/old/FunextEquivalences.v <==
Require Import Paths Equivalences UsefulEquivalences Funext HLevel.
Require Import ExtensionalityAxiom.

(** This file defines some useful equivalences that require functional
   extensionality, usually involving equivalences between function
   spaces. *)

(** Currying and uncurrying are equivalences. *)

Definition curry_equiv A B C : (A * B -> C) <~> (A -> B -> C).
Proof.
  apply (equiv_from_hequiv (fun f => fun a b => f (a,b)) (fun g => fun x => g (fst x) (snd x)));
  now repeat by_extensionality.
Defined.

(** Flipping the arguments of a two-variable function is an equivalence. *)

Definition flip_equiv A B C : (A -> B -> C) <~> (B -> A -> C).
Proof.
  apply (equiv_from_hequiv (fun f => fun b a => f a b) (fun g => fun a b => g b a));
  now repeat by_extensionality.
Defined.

(** Pre- and post-composing by an equivalence is an equivalence. *)

Lemma precomp_equiv A B C (g : A <~> B) : (B -> C) <~> (A -> C).
Proof.
  apply (equiv_from_hequiv (fun h => h o g) (fun k => k o (g ^-1))) ;
    by_extensionality.
  now apply map; hott_simpl.
  now apply map; hott_simpl.
Defined.

Lemma postcomp_equiv A B C (g : B <~> C) : (A -> B) <~> (A -> C).
Proof.
  apply (equiv_from_hequiv (fun h => g o h) (fun k => (g ^-1) o k)) ;
    by_extensionality.
  now apply inverse_is_section.
  now apply inverse_is_retraction.
Defined.

Lemma postcomp_equiv_dep A P Q (g : forall a:A, P a <~> Q a) :
  (forall a, P a) <~> (forall a, Q a).
Proof.
  apply (equiv_from_hequiv (fun f a => g a (f a)) (fun k a => (g a ^-1) (k a)));
    by_extensionality.
  now apply inverse_is_section.
  now apply inverse_is_retraction.
Defined.

(** The space of factorizations through an equivalence is contractible. *)

Lemma equiv_postfactor_contr A B C (g : B <~> C) (h : A -> C) :
  is_contr { f : A -> B &  g o f == h }.
Proof.
  apply contr_equiv_contr with ({f : A -> B & g o f = h}).
  apply total_equiv.
  now intros; apply strong_funext_equiv.
  apply (equiv_is_equiv (postcomp_equiv _ _ _ g) h).
Defined.

Lemma equiv_prefactor_contr A B C (f : A <~> B) (h : A -> C) :
  is_contr { g : B -> C &  g o f == h }.
Proof.
  apply contr_equiv_contr with ({g : B -> C & g o f = h}).
  apply total_equiv.
  intros g; apply strong_funext_equiv.
  apply (equiv_is_equiv (precomp_equiv _ _ _ f) h).
Defined.

Section IsHisoIsProp.
  (** We show that [is_hiso] is a prop, and hence equivalent to [is_equiv].  *)

  (** How can we avoid wasting time on lemmas such as the one below? *)

  Definition is_hiso' {A B : Type} (f : A -> B) :=
    ({g : B -> A & forall y, f (g y) = y} * {h : B -> A & forall x, h (f x) = x})%type.

  Lemma is_hiso'_equiv_is_hiso {A B} (f : A -> B) : is_hiso' f <~> is_hiso f.
  Proof.
    pose (e := fun (q : is_hiso' f) =>
      {| hiso_section := pr1 (fst q) ;
         hiso_is_section := pr2 (fst q) ;
         hiso_retraction := pr1 (snd q) ;
         hiso_is_retraction := pr2 (snd q) |}).
    pose (einv := fun (p : is_hiso f) =>
      ((hiso_section p; hiso_is_section p), (hiso_retraction p; hiso_is_retraction p)) : is_hiso' f).
    apply (equiv_from_hequiv e einv).
    now intros [g G h H]; unfold e, einv; apply idpath.
    now intros [[g G] [h H]]; unfold e, einv; apply idpath.
  Defined.

  Theorem is_hiso'_is_prop A B (f : A -> B) : is_prop (is_hiso' f).
  Proof.
    apply allpath_prop.
    intros [gG hH] [jJ kK].
    set (e := equiv_from_hiso {| hiso_map := f ; hiso_is_hiso := is_hiso'_equiv_is_hiso f (gG, hH) |}).
    apply prod_path; apply contr_path.
    apply (equiv_postfactor_contr _ _ _ e (idmap B)).
    apply (equiv_prefactor_contr _ _ _ e (idmap A)).
  Defined.

  Theorem is_hiso_is_prop A B (f : A -> B) : is_prop (is_hiso f).
  Proof.
    apply @hlevel_equiv with (A := is_hiso' f).
    apply is_hiso'_equiv_is_hiso.
    apply is_hiso'_is_prop.
  Defined.
    
  Theorem is_equiv_is_hiso_equiv A B (f : A -> B) : is_equiv f <~> is_hiso f.
  Proof.
    apply prop_iff_equiv.
    apply is_equiv_is_prop.
    apply is_hiso_is_prop.
    apply is_hiso_from_is_equiv.
    apply is_equiv_from_is_hiso.
  Defined.
End IsHisoIsProp.

(** Cartesian products have the correct universal property. *)

Lemma prod_equiv A B T :
  (T -> A) * (T -> B) <~> (T -> A * B).
Proof.
  apply (equiv_from_hequiv
    (fun fg => fun t => (fst fg t, snd fg t))
    (fun h => (fun t => fst (h t), fun t => snd (h t)))).
  intros h; apply funext; intros t; simpl.
  destruct (h t) as [a b]; auto.
  intros [f g]; apply prod_path; apply funext; intros t; auto.
Defined.

(** Given an iterated fibration, to give a section of the composite fibration is
   equivalent to giving a section of the first fibration and a section over that
   of the second.

   Did you recognize this as the axiom of choice? I did, eventually...
 *)

Lemma section_total_equiv A (P : fibration A) (Q : forall a, fibration (P a)) :
  (forall a, {b : P a & Q a b}) <~> {s : section P & forall a, Q a (s a) }.
Proof.
  apply (ac_equiv eta_dep_rule weak_funext).
Defined.

Section SectionAssoc.
  (** The space of sections of fibrations is "associative". *)

  Hypotheses (A : Type) (P : fibration A) (Q : forall x, fibration (P x)).

  Let sa : (forall x (u : P x), Q x u) -> forall xp : total P, Q (pr1 xp) (pr2 xp) :=
    (fun f xu => f (pr1 xu) (pr2 xu)).

  Let sainv : (forall xp : total P, Q (pr1 xp) (pr2 xp)) -> forall x (u : P x), Q x u :=
    (fun f x u => f (x; u)).
    
  Definition section_assoc :
    (forall x (u : P x), Q x u) <~> (forall xu : total P, Q (pr1 xu) (pr2 xu)).
  Proof.
    apply (equiv_from_hequiv sa sainv); unfold sa, sainv;
      now repeat by_extensionality.
  Defined.
End SectionAssoc.

Section SectionAssocSum.
  (** And similarly for sums. *)

  Hypotheses (A : Type) (P : fibration A) (Q : fibration (total P)).

  Let sa : (forall x (u : P x), Q (x;u)) -> section Q.
  Proof.
    intros f [x p]; exact (f x p).
  Defined.

  Let sainv : section Q -> (forall x (u : P x), Q (x;u)) :=
    fun f x p => f (x; p).
    
  Definition section_assoc_sum :
    (forall x (u : P x), Q (x;u)) <~> section Q.
  Proof.
    apply (equiv_from_hequiv sa sainv); unfold sa, sainv;
    repeat by_extensionality.
  Defined.

End SectionAssocSum.

(* And "commutative". *)

Definition section_comm (A : Type) (B : Type) (P : A -> B -> Type) :
  (forall a b, P a b) <~> (forall b a, P a b).
Proof.
  apply (equiv_from_hequiv (fun f b a => f a b) (fun f a b => f b a)); 
  repeat by_extensionality.
Defined.

Section SectionPathsEquiv.

  (* The space of sections of a type dependent on paths with one end
     free is equivalent, by the eliminator, to the fiber over the
     identity path. *)

  Variable A : Type.
  Variable x : A.
  Variable P : forall y, fibration (x = y).

  Let sa : (forall y (p: x = y), P y p) -> P x (idpath x) :=
    fun Z => Z x (idpath x).

  Let sainv : P x (idpath x) -> forall y (p: x = y), P y p.
  Proof.
    intros u y p.
    induction p.
    exact u.
  Defined.

  Definition section_paths_equiv :
    (forall y (p: x = y), P y p) <~> P x (idpath x).
  Proof.
    apply (equiv_from_hequiv sa sainv); unfold sa, sainv; simpl.
    now auto.
    now repeat by_extensionality; path_induction.
  Defined.
End SectionPathsEquiv.

(* Finally, we can prove that [is_adjoint_equiv] is equivalent to [is_equiv]. *)


(*** UNFINISHED DOWN HERE


Theorem is_adjoint_equiv_equiv A B (f : A -> B) :
  is_equiv f <~> is_adjoint_equiv f.
Proof.
  unfold is_equiv, is_contr.
  apply @equiv_compose with
    (B := {g: forall y:B, hfiber f y & forall y y0, y0 = g y}).
  apply section_total_equiv.
  unfold hfiber.
  set (X := {g : B -> A & forall y:B, f (g y) = y}).
  set (Y := forall y : B, {x : A & f x = y}).
  set (k := equiv_inverse
    (section_total_equiv B (fun _ => A) (fun y x => f x = y)) : X <~> Y).
  apply @equiv_compose with
    (B := {gs : X & forall y y0, y0 = k gs y}).
  apply equiv_inverse.
  exists (total_map k (fun gs => idmap
    (forall (y : B) (y0 : {x : A & f x = y}), y0 = k gs y))).
  apply pullback_total_is_equiv with (f := k)
    (Q := fun g => forall (y : B) (y0 : {x : A & f x = y}), y0 = g y).
  unfold X.
  apply @equiv_compose with
    (B := {g : B -> A & { s : forall y, f (g y) = y &
      forall (y : B) (y0 : {x : A & f x = y}), y0 = k (g;s) y}}).
  apply equiv_inverse.
  apply total_assoc_sum with
    (Q := fun gs => forall (y : B) (y0 : {x : A & f x = y}), y0 = k gs y).
  unfold is_adjoint_equiv.
  cut (forall g,
    {s : forall y : B, f (g y) = y &
      forall (y : B) (y0 : {x : A & f x = y}), y0 = k (g ; s) y}
    <~>
    {is_section : forall y : B, f (g y) = y &
      {is_retraction : forall x : A, g (f x) = x &
        forall x : A, map f (is_retraction x) = is_section (f x)}}).
  intros H. apply total_equiv with (g := H). intros g; apply (pr2 (H g)).
  intros g.
  cut (forall s,
    (forall (y : B) (y0 : {x : A & f x = y}), y0 = k (g ; s) y)
    <~>
    {is_retraction : forall x : A, g (f x) = x &
      forall x : A, map f (is_retraction x) = s (f x)}).
  intros H. apply total_equiv with H.  intros s; apply (pr2 (H s)).
  intros s.
  apply @equiv_compose with
    (B := forall (y : B) (x : A) (p : f x = y), (x;p) = k (g;s) y).
  apply postcomp_equiv_dep. intros y.
  apply equiv_inverse.
  apply section_assoc_sum with (Q := fun y0 => y0 = k (g;s) y).
  apply @equiv_compose with
    (B := forall (y : B) (x : A) (p : f x = y),
      { q : x = pr1 (k (g;s) y) &
        transport q p = pr2 (k (g;s) y)}).
  apply postcomp_equiv_dep; intros y.
  apply postcomp_equiv_dep; intros x.
  apply postcomp_equiv_dep; intros p.
  apply total_paths_equiv.
  unfold k; simpl. clear X Y k.
  apply @equiv_compose with
    (B := forall (x : A) (y : B) (p : f x = y),
      {q : x = g y & transport (P := fun x0 : A => f x0 = y) q p = s y}).
  apply section_comm.
  apply @equiv_compose with
    (B := forall x:A, { r : g (f x) = x & map f r = s (f x)}).
  2:apply section_total_equiv.
  apply postcomp_equiv_dep; intros x.
  apply @equiv_compose with
    (B := forall (y : B) (p : f x = y),
      {q : x = g y & !map f q @ p = s y}).
  apply postcomp_equiv_dep; intros y.
  apply postcomp_equiv_dep; intros p.
  apply equiv_inverse.
  apply @equiv_compose with
    (B := {q : x = g y &
      transport (P := fun y0 => y0 = y) (map f q) p = s y}).
  apply total_equiv with
    (g := fun q:x = g y => concat (trans_is_concat_opp (map f q) p)).
  intros q; apply concat_is_equiv_left.
  apply total_equiv with
    (g := fun q:x = g y => concat (map_trans (fun y0 => y0 = y) f q p)).
  intros q; apply concat_is_equiv_left.
  apply @equiv_compose with
    (B := {r : x = g (f x) & !map f r @ idpath (f x) = s (f x)}).
  Focus 2.
  apply @equiv_compose with
    (B := {r : x = g (f x) & map f (!r) = s (f x)}).
  apply @equiv_compose with
    (B := {r : x = g (f x) & !map f r = s (f x)}).
  apply total_equiv with (fun r:x = g (f x) =>
    concat (!idpath_right_unit _ _ _ (!map f r))).
  intros r; apply concat_is_equiv_left.
  apply total_equiv with (fun r:x = g (f x) =>
    concat (opposite_map _ _ f _ _ r)).
  intros r; apply concat_is_equiv_left.
  exists (total_map
    (P := fun r => map f (!r) = s (f x))
    (Q := fun r => map f r = s (f x))
    (opposite_equiv x (g (f x)))
    (fun r => idmap (map f (!r) = s (f x)))).
  refine (pullback_total_is_equiv
    (fun r => map f r = s (f x)) (opposite_equiv x (g (f x)))).
  refine (section_paths_equiv B (f x)
    (fun y p => {q : x = g y & !map f q @ p = s y})).
Defined.

(** And therefore it is a prop. *)

Theorem is_adjoint_equiv_is_prop A B (f : A -> B) :
  is_prop (is_adjoint_equiv f).
Proof.
  apply allpath_prop; intros e1 e2.
  apply equiv_injective with
    (V := is_equiv f)
    (w := equiv_inverse (is_adjoint_equiv_equiv A B f)).
  apply is_equiv_is_prop.
Defined.

****)


==> anc/HoTT/contrib/old/HIT/Circle.v <==
Add LoadPath "..".
Require Import Homotopy.

(** The circle type S^1, as a higher inductive type. We define it as a Coq
   structure so that we can have several circles at the same time. Also, it's a
   bit cleaner because it avoids postulating axioms.

   Note that we have changed the original [compute_loop]. This is a good idea,
   as was explained on the HoTT list by Guillaume Brunerie, see
   http://groups.google.com/group/HomotopyTypeTheory/browse_thread/thread/c8f9eb7c678dd6f5
*)

Structure Circle := {
  circle :> Type;
  base : circle;
  loop : base == base;
  circle_rect :
    (forall (P : circle -> Type) (pt : P base) (lp : transport loop pt == pt), 
      forall x : circle, P x);
  compute_base :
    (forall (P : circle -> Type) (pt : P base) (lp : transport loop pt == pt), 
      circle_rect P pt lp base == pt);
  compute_loop :
    (forall P pt lp,
      map_dep (circle_rect P pt lp) loop
      == map (transport loop) (compute_base P pt lp) @ lp @ !compute_base P pt lp)
}.

(* Old compute_loop:

    (forall (P : circle -> Type) (pt : P base) (lp : transport loop pt == pt), 
      (! map (transport loop) (compute_base P pt lp)
        @ (map_dep (circle_rect P pt lp) loop)
        @ (compute_base P pt lp))
      == lp)
*)

Implicit Arguments base [c].
Implicit Arguments loop [c].

Section Non_dependent.

  (** From this we can derive the non-dependent version of the
     eliminator, with its propositional computation rules. *)

  Variable circle : Circle.

  Definition circle_rect' :
    forall (B : Type) (pt : B) (lp : pt == pt), circle -> B.
  Proof.
    intros B pt lp.
    apply circle_rect with (P := fun x => B) (pt := pt).
    (* Since [pt] doesn't depend on [loop], the source [transport loop
       pt] is equivalent to [pt].  The lemma which says this is
       [trans_trivial], so it is tempting to write [apply
       trans_trivial].  However, that would use it to solve the whole
       goal, rather than allowing us to incorporate [lp] as well.  We
       also need to be careful with our path-constructing tactics, lest
       they overzealously use an identity path where we want to use a
       nontrivial self-path. *)
    apply @concat with (y := pt).
    apply trans_trivial.
    exact lp.
  Defined.

  Definition compute_base' :
    forall (B : Type) (pt : B) (lp : pt == pt),
      circle_rect' B pt lp base == pt.
  Proof.
    intros B pt lp.
    unfold circle_rect'.
    apply compute_base with (P := fun x => B).
  Defined.

  Lemma map_dep_trivial2 {A B} {x y : A} (f : A -> B) (p: x == y):
    map f p == !trans_trivial p (f x) @ map_dep f p.
  Proof.
    path_induction.
  Defined.

  Definition compute_loop' : forall B pt lp,
    map (circle_rect' B pt lp) loop
    == compute_base' B pt lp @ lp @ !compute_base' B pt lp.
  Proof.
    intros B pt lp.
    eapply concat.
    apply map_dep_trivial2.
    moveright_onleft.
    eapply concat.
    apply compute_loop with (P := fun _ => B).
    unwhisker.
  Defined.
End Non_dependent.

(* The definition of circle gives "the best possible circle" in a given
   model. If the circle is trivial, then the model satisfies UIP. *)
Theorem circle_contr_implies_UIP  (C : Circle) :
  is_contr C -> forall (A : Type) (x y : A) (p q : x == y), p == q.
Proof.
  intros H A x y p q.
  induction p.
  pose (cq := circle_rect' C A x q).
  pose (cqb := cq base).
  pose (cqcb := compute_base' C A x q : cqb == x).
  pose (cql := map cq loop : cqb == cqb).
  pose (cqcl := compute_loop' C A x q).
  path_via (!cqcb @ cql @ cqcb).
  moveleft_onright.
  moveleft_onleft.
  cancel_units.
  cancel_opposites.
  path_via (map cq (idpath base)).
  apply contr_path2.
  assumption.
  moveright_onright.
  moveright_onleft.
  unfold cqcb, cql, cq.
  associate_left.
Defined.

(* Here is a curious fact: Streicher K implies that the circle is contractible.
   So we have K + Cirle = UIP. *)
Section Streicher_and_Circle.
  Parameter C : Circle.

  Definition Streicher_K_statement :=  forall (U : Type) (x : U) (P: x == x -> Type), P (idpath x) -> forall p, P p.

  Lemma little_lemma (A : Type) (x y : A) (p : x == y) : transport (P := fun z => z == y) p p == idpath y.
  Proof.
    path_induction.
  Defined.
  
  Lemma Circle_contractible : Streicher_K_statement -> is_contr C.
  Proof.
    intro K.
    exists base.
    intro x.
    apply circle_rect with (P := fun x => x == base) (pt := loop).
    apply K.
    apply little_lemma.
  Defined.
End Streicher_and_Circle.


==> anc/HoTT/contrib/old/HIT/CircleWellDefined.v <==
Add LoadPath "..".
Require Import Homotopy Circle.

(**
   The original author of this file is Guillaume Brunerie, who proved that
   the circle is well defined. We adapt his proof to circle being a structure,
   so that we can actually have _two_ circles in the proof.

   We want to prove that two copies of the circle are equivalent (that is, that
   the higher inductive definition of circles gives indeed a unique space up to
   equivalence).

   Suppose we have two circles [C1] and [C2].

   We first define the maps [f : C1 -> C2] and [g : C2 -> C1] by induction, and
   we want to prove that they yield an equivalence. For that, we have to prove
   that for all [x : C1], there is a path from [g (f x)] to [x], and vice versa.

   Let us concentrate just on the property [P(x)] which states [g (f x) == x],
   the other one is symmetric. Then [P] is a fibration over the circle [C1],
   and we want to prove [forall x : C1, P x] by (dependent) induction on [x].

   We first need to find a term [cc_base] of type [P base]. This is easy, we
   just have to apply the computation rule for [base] twice.

   Then we have to find a term [cc_loop] of type [transport (P := P) loop
   cc_base == cc_base]. But given that we know nothing about [loop], we cannot
   prove something about it unless we prove something about all paths in the
   circle and then specialize it to [loop]. So we will find [cc_transp] which is
   of type [transport (P := P) p x == $$$] with [$$$] replaced by something
   complicated, where [p] is any path of the circle [C1], which explains how
   something like [cc_base] is transported by any loop in the circle (this is
   very easy by induction on [p] and with the [cancel_units] tactic).

   Now the difficult part begins. We have to prove that [cc_transp] specialized
   to [loop] gives indeed [transport (P := P) loop cc_base == cc_base]. We
   will here need to use the computation rule for [loop] twice and make sure
   that everything cancels (and this is ugly because each computation rule for
   loop adds two concatenations which have to pass through [map] and [!]).
*)

(* We import here the [rewr] tactic from another file used by Guillaume to
   make this file self-contained. *)

(* Very hacky rewrite tactic, this does not work very well but can be useful *)
Ltac rewr X :=
  lazymatch (type of X) with
     | @paths _ ?x ?y =>
         lazymatch goal with
           | |- @paths _ ?z _ =>
               lazymatch z with
                  | context ctx [x] =>
                      let new := context ctx [y] in
                        path_via new
               end
         end
  end.

(* We first construct a map [c2c : C1 -> C2] and its inverse for any two circles
   and prove their properties.. *)

Section CircleToCircle.

  Variable C1 C2 : Circle.

  Definition f : C1 -> C2 := circle_rect' C1 C2 base loop.
  Definition g : C2 -> C1 := circle_rect' C2 C1 base loop.

  Definition P := fun x : C1 => g (f x) == x.

  Lemma cc_base : P base.
  Proof.
    eapply concat.
    2:apply compute_base'.
    apply map.
    apply compute_base'.
  Defined.

  Lemma cc_transp {X Y : Type} (h k : X -> Y) (u v : X) (p : u == v) :
    forall q : h u == k u,
        transport (P := (fun x => h x == k x)) p q ==
        (!map h p) @ q @ (map k p).
  Proof.
    path_induction.
    cancel_units.
  Defined.

  Lemma cc_loop : transport (P := P) loop cc_base == cc_base.
  Proof.
    eapply concat.
    apply cc_transp with (h := compose g f) (k := idmap C1).
    do_compose_map.

    rewr (compute_loop' C1 _ _ _ : map f loop == _).
    apply compute_loop'.
    do_concat_map.
    apply concat_map with (f := g). (* Why do I need to make [f] explicit? *)
    undo_opposite_concat.
    rewr (compute_loop' _ _ _ _ : map g loop == _).
    apply compute_loop'.
    undo_opposite_concat.
    unfold cc_base.
    unfold g.
    do_opposite_map.
    moveright_onright.
    moveright_onright.
    undo_opposite_concat.
    associate_left.
    apply opposite.
    apply idmap_map.
  Defined.

  Lemma cc : forall x : C1, P x.
  Proof.
    apply circle_rect with cc_base, cc_loop.
  Defined.

End CircleToCircle.

Theorem circle_is_circle (C1 C2 : Circle) : C1 <~> C2.
Proof.
  exists (f C1 C2).
  apply hequiv_is_equiv with (g := g C1 C2); apply cc.
Defined.



==> anc/HoTT/contrib/old/HIT/ImpredicativeInterval.v <==
Add LoadPath "..".
Require Import Paths Fibrations Funext UnivalenceAxiom.

(* By using impredicative set and functional extensionality, we can
   *define* a higher inductive type and prove its non-dependent
   computation rule.  Here we do the interval. *)

Definition interval : Set := forall (X : Set) (a b : X) (p : a == b), X.

Definition zero : interval := fun X a b p => a.

Definition one : interval := fun X a b p => b.

Definition segment : zero == one.
Proof.
  apply funext_dep with (f := zero) (g := one); intro X.
  apply funext_dep; intro a.
  apply funext_dep; intro b.
  apply funext_dep; intro p.
  unfold zero, one; exact p.
Defined.

Definition interval_rec : forall (X : Set) (a b : X) (p : a == b), interval -> X :=
  fun X a b p i => i X a b p.

(* It's sort of stupid to use this interval to prove functional
   extensionality, since we already had to assume funext in order to
   define [segment], but it shows that the computation rules really do
   hold definitionally. *)

Definition funext_dep_statement_inSet :=
  forall (X : Set) (P : X -> Set) (f g : forall x : X, P x),
    (forall x : X, f x == g x) -> f == g.

Theorem interval_implies_funext_dep : funext_dep_statement_inSet.
Proof.
  intros X P f g p.
  set (mate := fun (i:interval) x => interval_rec _ _ _ (p x) i).
  path_via (mate zero).
  apply opposite.
  path_via (fun x => f x).
  apply funext_dep; auto.
  path_via (mate one).
  exact segment.
  path_via (fun x => g x).
  apply funext_dep; auto.
Defined.

Definition interval_compute_segment :
  forall (X : Set) (a b : X) (p : a == b),
    map (interval_rec X a b p) segment == p.
Proof.
  intros X a b p.
  unfold interval_rec.
  (* First we change this map into a bunch of [happly_dep]s. *)
  path_via (map ((fun z => z p) ○ (fun z => z b) ○ (fun z => z a) ○ (fun i => i X)) segment).
  do_compose_map.
  change (happly_dep (happly_dep (happly_dep (happly_dep segment X) a) b) p == p).
  unfold segment.
  (* Now each [happly_dep] matches up exactly with one occurrence of
     [funext_dep] in [segment].  Thus we just have to kill them off one
     by one from the inside out. *)
  repeat match goal with | |- ?s == ?t =>
    match s with
      | context cxt [ happly_dep (funext_dep ?P' _ _ ?p') ?x' ] =>
        let mid := context cxt [ p' x' ] in
          apply @concat with (y := mid);
            [ repeat (apply_happly; apply map);
              apply funext_dep_compute with (P := P') (x := x')
              | ]
    end
  end.
  auto.
Defined.

(*
Local Variables:
coq-prog-args: ("-emacs-U" "-impredicative-set")
End:
*)


==> anc/HoTT/contrib/old/HIT/Integers.v <==
Add LoadPath "..".
Require Import Paths Equivalences HLevel.

(** The natural numbers are an h-set. *)

Theorem nat_decidable : decidable_paths nat.
Proof.
  intros n; induction n.
  intro m; induction m.
  left; auto.
  right. intro H.
  exact (transport (P := fun n => match n with 0 => unit | S _ => Empty_set end) H tt).
  intro m; induction m.
  right. intro H.
  exact (transport (P := fun n => match n with 0 => Empty_set | S _ => unit end) H tt).
  destruct (IHn m) as [p | e].
  left; apply map; assumption.
  right. intro H. apply e.
  exact (transport (P := fun k => n == match k with 0 => n | S l => l end) H (idpath n)).
Defined.

Theorem nat_is_set : is_set nat.
Proof.
  apply decidable_isset.
  apply nat_decidable.
Defined.

(** The integers are a set. *)

Inductive int : Type :=
| pos : nat -> int
| zero : int
| neg : nat -> int.

Theorem int_decidable : decidable_paths int.
Proof.
  intros z; induction z.
  intro z2; induction z2.
  set (ndec := nat_decidable n n0).
  destruct ndec as [p | f].
  left; apply map; assumption.
  right. intro H. apply f.
  exact (transport (P := fun z => n == match z with pos a => a | _ => n end) H (idpath n)).
  right. intro H.
  exact (transport (P := fun z => match z with zero => Empty_set | _ => unit end) H tt).
  right. intro H.
  exact (transport (P := fun z => match z with neg _ => Empty_set | _ => unit end) H tt).
  intro w; induction w.
  right. intro H.
  exact (transport (P := fun z => match z with pos _ => Empty_set | _ => unit end) H tt).
  left; auto.
  right. intro H.
  exact (transport (P := fun z => match z with neg _ => Empty_set | _ => unit end) H tt).
  intro w; induction w.
  right. intro H.
  exact (transport (P := fun z => match z with pos _ => Empty_set | _ => unit end) H tt).
  right. intro H.
  exact (transport (P := fun z => match z with neg _ => unit | _ => Empty_set end) H tt).
  set (ndec := nat_decidable n n0).
  destruct ndec as [p | f].
  left; apply map; assumption.
  right. intro H. apply f.
  exact (transport (P := fun z => n == match z with neg a => a | _ => n end) H (idpath n)).
Defined.

Theorem int_is_set : is_set int.
Proof.
  apply decidable_isset.
  apply int_decidable.
Defined.

(** Successor and predecessor functions. *)

Definition succ (z : int) : int :=
  match z with
    | pos n => pos (S n)
    | zero => pos 0
    | neg 0 => zero
    | neg (S n) => neg n
  end.

Definition pred (z : int) : int :=
  match z with
    | neg n => neg (S n)
    | zero => neg 0
    | pos 0 => zero
    | pos (S n) => pos n
  end.

Definition succ_pred (z : int) :
  succ (pred z) == z.
Proof.
  induction z.
  induction n; auto. auto. auto.
Defined.  

Definition pred_succ (z : int) :
  pred (succ z) == z.
Proof.
  induction z.
  auto. auto. induction n; auto.
Defined.  

Definition succ_equiv : int <~> int.
Proof.
  exists succ.
  apply hequiv_is_equiv with (g := pred).
  apply succ_pred.
  apply pred_succ.
Defined.

(** Addition. *)

Definition zadd : int -> int -> int.
Proof.
  intros z w.
  induction z.
  (* positive *)
  induction n.
  (* 1 *)
  exact (succ w).
  (* >1 *)
  exact (succ IHn).
  (* 0 *)
  exact w.
  (* negative *)
  induction n.
  (* -1 *)
  exact (pred w).
  (* <-1 *)
  exact (pred IHn).
Defined.

Lemma zero_right_unit (z : int) :
  zadd z zero == z.
Proof.
  induction z.
  induction n.
  auto.
  path_via (succ (zadd (pos n) zero)).
  path_via (succ (pos n)).
  auto.
  induction n.
  auto.
  path_via (pred (zadd (neg n) zero)).
  path_via (pred (neg n)).
Defined.


==> anc/HoTT/contrib/old/HIT/IsInhab.v <==
Add LoadPath "..".
Require Import Homotopy.

(** The definition of [is_inhab], the (-1)-truncation.  Here is what
   it would look like if Coq supported higher inductive types natively:

   Inductive is_inhab (A : Type) : Type :=
   | inhab : A -> is_inhab A
   | inhab_path : forall (x y: is_inhab A), x == y

   Instead we have to assume axioms that amount ot the same thing.
*)

Axiom is_inhab : forall (A : Type), Type.

Axiom inhab : forall {A : Type}, A -> is_inhab A.

Axiom inhab_path : forall {A : Type} (x y : is_inhab A), x == y.

(** By adding the following [Hint Resolve] we can simply use the [auto] tactic
   to resolve any path involving [is_inhab]. *)
Hint Resolve @inhab_path.

Axiom is_inhab_rect :
  forall
    {A : Type} {P : is_inhab A -> Type}
    (dinhab : forall a : A, P (inhab a))
    (dpath : forall (x y : is_inhab A) (z : P x) (w : P y), transport (inhab_path x y) z == w)
    (x : is_inhab A), P x.

Axiom is_inhab_compute_inhab : forall {A : Type} {P : is_inhab A -> Type}
  (dinhab : forall (a : A), P (inhab a))
  (dpath : forall (x y : is_inhab A) (z : P x) (w : P y), transport (inhab_path x y) z == w),
  forall (a : A), is_inhab_rect dinhab dpath (inhab a) == dinhab a.

Axiom is_inhab_compute_path : forall {A : Type} {P : is_inhab A -> Type}
  (dinhab : forall (a : A), P (inhab a))
  (dpath : forall (x y : is_inhab A) (z : P x) (w : P y), transport (inhab_path x y) z == w),
  forall (x y : is_inhab A),
    map_dep (is_inhab_rect dinhab dpath) (inhab_path x y)
    == dpath x y (is_inhab_rect dinhab dpath x) (is_inhab_rect dinhab dpath y).

(** The non-dependent version of the eliminator. *)

Definition is_inhab_rect_nondep {A B : Type} :
  (A -> B) -> (forall (z w : B), z == w) -> (is_inhab A -> B).
Proof.
  intros dinhab' dpath'.
  apply is_inhab_rect.
  assumption.
  intros x y z w.
  apply @concat with (y := z).
  apply trans_trivial.
  apply dpath'.
Defined.

Definition is_inhab_compute_inhab_nondep {A B : Type}
  (dinhab' : A -> B) (dpath' : forall (z w : B), z == w) (a : A) :
  is_inhab_rect_nondep dinhab' dpath' (inhab a) == (dinhab' a).
Proof.
  apply @is_inhab_compute_inhab with (P := fun a => B).
Defined.

Definition is_inhab_compute_path_nondep {A B : Type}
  (dinhab' : A -> B) (dpath' : forall (z w : B), z == w)
  (x y : is_inhab A) :
  map (is_inhab_rect_nondep dinhab' dpath') (inhab_path x y)
  == dpath' (is_inhab_rect_nondep dinhab' dpath' x) (is_inhab_rect_nondep dinhab' dpath' y).
Proof.
  (* Here is a "cheating" proof which just uses the assumption that [B] is a prop:
       apply contr_path, allpath_prop; assumption.
     And here is the "real" proof which uses [is_inhab_compute_path]. *)
  unfold is_inhab_rect_nondep.
  path_via (!trans_trivial (inhab_path x y) _ @
    map_dep (is_inhab_rect (P := fun a => B) dinhab'
    (fun (x0 y0 : is_inhab A) (z w : B) => trans_trivial (inhab_path x0 y0) z @ dpath' z w))
  (inhab_path x y)).
  moveleft_onleft.
  apply opposite, map_dep_trivial.
  moveright_onleft.
  apply @is_inhab_compute_path with
    (P := fun a => B)
    (dpath := fun (x y : is_inhab A) (z w : B) => trans_trivial (inhab_path x y) z @ dpath' z w)    .
Defined.

(** [is_inhab A] is always a proposition. *)

Theorem is_inhab_is_prop (A : Type) : is_prop (is_inhab A).
Proof.
  apply allpath_prop.
  apply inhab_path.
Defined.

(** And if [A] was already a proposition, then [is_inhab A] is equivalent to [A]. *)

Theorem prop_inhab_is_equiv (A : Type) :
  is_prop A -> is_equiv (@inhab A).
Proof.
  intros H.
  apply @hequiv_is_equiv with (g := is_inhab_rect_nondep (idmap A) (prop_path H)).
  auto.
  intro a.
  apply @is_inhab_compute_inhab with (P := fun _ => A).
Defined.

(** Inhabited propositions are contractible. *)

Lemma inhab_prop_contr (A : Type) :
  is_prop A -> is_inhab A -> is_contr A.
Proof.
  intros prp.
  apply is_inhab_rect_nondep.
  apply prop_inhabited_contr; now assumption.
  intros; apply contr_path.
  apply contr_contr; now assumption.
Defined.

(** "Epi" and "mono" implies equivalence. *)

Definition is_epi {X Y : Type} (f : X -> Y) :=
  forall y:Y, is_inhab (hfiber f y).

Definition is_mono {X Y : Type} (f : X -> Y) :=
  forall y:Y, is_prop (hfiber f y).

Lemma epi_mono_equiv {X Y : Type} (f : X -> Y) :
  is_epi f -> is_mono f -> is_equiv f.
Proof.
  intros epi mono y.
  apply inhab_prop_contr. 
  apply mono. apply epi.
Defined.

Section IsInhabMonad.

(** The monadic structure of [is_inhab]. This is pretty easy to check since any
   diagram involving propositions commutes. *)

(** We first need the action of [is_inhab] on morphisms. *)
Definition is_inhab_map {A B : Type} : (A -> B) -> (is_inhab A -> is_inhab B).
Proof.
  intros f p.
  apply @is_inhab_rect_nondep with (A := A); auto.
  intro x.
  apply (inhab (f x)).
Defined.
  
(** Functoriality of [is_inhab_map]. *)
Lemma is_inhab_map_id {A : Type} :
  forall (p : is_inhab A), is_inhab_map (fun x => x) p == p.
Proof.
  auto.
Defined.

Lemma is_inhab_map_compose {A B C : Type} (f : A -> B) (g : B -> C):
  forall (p : is_inhab A), is_inhab_map (compose g f) p == is_inhab_map g (is_inhab_map f p).
Proof.
  auto.
Defined.

(** The unit. *)
Definition eta := @inhab.

  (** Naturality of unit. *)
Lemma eta_natural {A B : Type} (f : A -> B) :
  forall a : A, eta B (f a) == is_inhab_map f (eta A a).
Proof.
  auto.
Defined.

  (** The multiplication. *)
Definition mu (A : Type) : is_inhab (is_inhab A) -> is_inhab A.
Proof.
  intros p.
  apply @is_inhab_rect_nondep with (A := is_inhab A); auto.
Defined.

  (** Naturality of multiplication. *)
Lemma mu_natural {A B : Type} (f : A -> B) :
  forall p : is_inhab (is_inhab A),
    mu B (is_inhab_map (is_inhab_map f) p) == is_inhab_map f (mu A p).
Proof.
  auto.
Qed.

  (** Unit laws. *)
Lemma eta_1 (A : Type) :
  forall p : is_inhab A, mu A (eta (is_inhab A) p) == p.
Proof.
  auto.
Qed.

Lemma eta_2 (A : Type) :
  forall p : is_inhab A, mu A (is_inhab_map (eta A) p) == p.
Proof.
  auto.
Qed.

Lemma mu_1 (A : Type) :
  forall p : is_inhab (is_inhab (is_inhab A)),
    mu A (is_inhab_map (mu A) p) == mu A (mu (is_inhab A) p).
Proof.
  auto.
Qed.

  (* The strength. *)
Lemma t (A B : Type) : A * is_inhab B -> is_inhab (A * B).
Proof.
  intros [a q].
  apply (is_inhab_rect_nondep (A := B)); auto.
  intro b.
  apply inhab; auto.
Defined.

  (* Naturality of strength. *)
Lemma t_natural (A A' B B' : Type) (f : A -> A') (g : B -> B') :
  forall (a : A) (q : is_inhab B),
    is_inhab_map (fun xy => (f (fst xy), g (snd xy))) (t A B (a,q)) == t A' B' (f a, is_inhab_map g q).
Proof.
  auto.
Qed.

(* The diagrams for strength, see http://en.wikipedia.org/wiki/Strong_monad *)

Lemma strength_unit (A : Type) :
  forall p : unit * is_inhab A,
    is_inhab_map (@snd unit A) (t unit A p) == snd p.
Proof.
  auto.
Qed.

Lemma strength_eta (A B : Type) :
  forall (a : A) (b : B),
    t A B (a, eta B b) == eta (A * B) (a,b).
Proof.
  auto.
Qed.

Definition alpha A B C (u : (A * B) * C) := (fst (fst u), (snd (fst u), snd u)).

Lemma strength_pentagon_1 (A B C : Type) :
  forall (a : A) (b : B) (r : is_inhab C),
    is_inhab_map (alpha A B C) (t (A * B) C ((a,b),r)) ==
    t A (B * C) (a, t B C (b, r)).
Proof.
  auto.
Qed.

Lemma strength_pentagon_2 (A B : Type) :
  forall (a : A) (p : is_inhab (is_inhab B)),
    mu (A * B) (is_inhab_map (t A B) (t A (is_inhab B) (a, p))) == t A B (a, mu B p).
Proof.
  auto.
Qed.

End IsInhabMonad.


==> anc/HoTT/contrib/old/HIT/Makefile <==
# Edit the following parameter(s) if "make" fails to find the executables

# The directory which contains the Coq executables (leave it empty if
# coqc is in the PATH), for example on my Mac I would set
# COQBIN=/Applications/CoqIdE_8.3.app/Contents/Resources/bin/
COQBIN=

# Edit below at your own risk
COQC:=$(COQBIN)coqc
COQDEP:=$(COQBIN)coqdep
COQDOC:=$(COQBIN)coqdoc

# The list of files that comprise the library in the order in which
# they should appear in the generated documentation.

VFILES:= Integers.v Circle.v Pi1S1.v IsInhab.v

VOFILES:=$(VFILES:.v=.vo)
GLOBFILES:=$(VFILES:.v=.glob)

.PHONY: all .depend html latex pdf

all: .depend $(VOFILES) # doc

clean:
	/bin/rm -f *~ *.vo *.glob *.~ doc/html/* doc/latex/*

doc: html pdf

html: $(GLOBFILES)
	$(COQDOC) --html --toc --utf8 --charset utf8 --interpolate -d doc/html $(VFILES)
	/bin/cp -f homotopy.css doc/html/coqdoc.css
	echo +++++;\
	echo +++++ HMTL documentation doc/html was generated successfully;\
	echo +++++

latex: $(GLOBFILES)
	$(COQDOC) --latex --toc --utf8 --charset utf8 --interpolate -p '\usepackage{amssymb}' -o doc/latex/UnivalentFoundations.tex $(VFILES)
	if [ ! -f doc/latex/coqdoc.sty ] ; then echo coqdoc.sty not found, using my own; cp coqdoc.sty doc/latex; fi

pdf: latex
	if [ -x "`which latexmk`" ]; \
	then \
		echo Good, you have latexmk; \
		cd doc/latex; \
		latexmk -pdf UnivalentFoundations.tex; \
	else \
		echo Using pdflatex to generated PDF; \
		cd doc/latex; \
		pdflatex UnivalentFoundations.tex; \
		pdflatex UnivalentFoundations.tex; \
	fi
	echo +++++;\
	echo +++++ PDF document doc/latex/UnivalentFoundations.pdf was generated successfully;\
	echo +++++

.depend:
	$(COQDEP) -I .. -I . $(VFILES) > .depend

%.vo %.glob: %.v
	$(COQC) -I .. -I . $<

include .depend


==> anc/HoTT/contrib/old/HIT/Pi1S1.v <==
Add LoadPath "..".
Require Import Homotopy Integers Circle.

(** In this file we prove that the loop space [base == base] of
   [circle] is equivalent to the integers [int]. *)

(** It is easy to define a map in one direction.  We call the function
   [wind] because [wind z] is the path that winds around the circle
   [z] times.  *)

(* We first assume that there is a circle. *)
Parameter circle : Circle.

Definition wind (z : int) : (base == base) :=
  match z with
    | zero => idpath base
    | pos n => (fix F (n : nat) :=
                  match n with
                    | 0 => loop
                    | S n' => F n' @ loop
                  end) n
    | neg n => (fix F (n : nat) :=
                  match n with
                    | 0 => !loop
                    | S n' => F n' @ !(@loop circle)
                  end) n
  end.

(** The value of [wind (succ z)] is obtained by concatenating [wind z]
   with [loop], and dually. *)

Lemma wind_succ (z : int) :
  wind z @ loop == wind (succ z).
Proof.
  induction z.
  induction n.
  auto.
  auto.
  path_via (@loop circle).
  induction n.
  apply opposite_left_inverse.
  path_via ((wind (neg n) @ !loop) @ loop).
  cancel_opposites.
Defined.

Lemma wind_pred (z : int) :
  wind z @ !loop == wind (pred z).
Proof.
  induction z.
  induction n.
  simpl; auto with path_hints.
  moveright_onright.
  path_via (!(@loop circle)).
  induction n.
  auto with path_hints.
  auto.
Defined.

(** Now we apply univalence to construct the universal cover of the
   circle, as a dependent type (i.e. a fibration). *)

Definition circle_cover : circle -> Type :=
  circle_rect' circle Type int (equiv_to_path succ_equiv).

(** Of course, the fiber over [base] is equivalent to [int]. *)

Definition fiber_toint : (circle_cover base) <~> int.
Proof.
  apply path_to_equiv.
  apply compute_base'.
Defined.

(** The following lemma says that the universal cover is a "discrete
   fibration", in the sense that any two parallel paths upstairs which
   agree downstairs must also agree upstairs.  Here is where we use
   the fact that [int] is a set. *)

Lemma circle_cover_dfib (c c' : circle) (z : circle_cover c) (z' : circle_cover c')
  (p q : (c ; z) == (c' ; z')) :
  (base_path p == base_path q) -> (p == q).
Proof.
  intros s.
  apply total_path2 with (r := s).
  assert (S : is_set (circle_cover base)).
  apply @hlevel_equiv with (A := int).
  apply path_to_equiv, opposite, compute_base'.
  apply int_is_set.
  moveleft_onleft.
  assert (S' : forall d:circle, is_set (circle_cover d)).
  apply circle_rect with (pt := S).
  apply contr_path.
  apply hlevel_inhabited_contr.
  assumption.
  apply (S' c' (pr2 (c' ; z'))).
Defined.

(** The next two lemmas say that modulo [fiber_toint], the paths
   [loop] and [!loop] act on the fiber of the universal cover by
   [succ] and [pred], respectively. *)

Lemma fiber_loop_action (x : circle_cover base) :
  fiber_toint (transport loop x) == succ (fiber_toint x).
Proof.
  expand_inverse_src fiber_toint x.
  change ((fiber_toint o transport loop o (fiber_toint^-1)) (fiber_toint x) == succ (fiber_toint x)).
  apply happly.
  path_via succ_equiv.
  path_via (fiber_toint o path_to_equiv (map circle_cover loop) o (fiber_toint ^-1)).
  apply happly; apply map; apply map.
  apply opposite, path_to_equiv_map.
  unfold fiber_toint.
  undo_opposite_to_inverse.
  undo_concat_to_compose.
  path_via (path_to_equiv (equiv_to_path succ_equiv)).
  moveright_onleft.
  moveright_onright.
  apply compute_loop'.
  apply equiv_to_path_section.
Defined.

Lemma fiber_opploop_action (x : circle_cover base) :
  fiber_toint (transport (!loop) x) == pred (fiber_toint x).
Proof.
  expand_inverse_src fiber_toint x.
  change ((fiber_toint o transport (!loop) o (fiber_toint^-1)) (fiber_toint x) == pred (fiber_toint x)).
  apply happly.
  path_via (succ_equiv ^-1).
  path_via (fiber_toint o path_to_equiv (map circle_cover (!loop)) o (fiber_toint ^-1)).
  apply happly; apply map; apply map.
  apply opposite, path_to_equiv_map.
  unfold fiber_toint.
  undo_opposite_to_inverse.
  undo_concat_to_compose.
  path_via ((path_to_equiv (equiv_to_path succ_equiv))^-1).
  path_via (path_to_equiv (! equiv_to_path succ_equiv)).
  do_opposite_map.
  path_via (!compute_base' circle Type int (equiv_to_path succ_equiv) @
    (!map circle_cover loop @
      !(!compute_base' circle Type int (equiv_to_path succ_equiv)))).
  do_opposite_concat.
  moveright_onright; moveright_onleft.
  associate_left.
  apply compute_loop'.
  apply opposite, opposite_to_inverse.
  apply equiv_to_path_section.
Defined.

(** More generally, [wind z] acts on the fiber by addition of [z]. *)

Lemma fiber_wind_action (z : int) (x : circle_cover base) :
  fiber_toint (transport (wind z) x) == zadd z (fiber_toint x).
Proof.
  induction z.
  (* positive *)
  induction n.
  (* 1 *)
  simpl.
  apply fiber_loop_action.
  (* > 1 *)
  path_via (fiber_toint (transport ((wind (pos n)) @ loop) x)).
  path_via (fiber_toint (transport loop (transport (wind (pos n)) x))).
  apply trans_concat.
  path_via (succ (fiber_toint (transport (wind (pos n)) x))).
  apply fiber_loop_action.
  path_via (succ (zadd (pos n) (fiber_toint x))).
  (* 0 *)
  auto.
  (* negative *)
  induction n.
  (* -1 *)
  simpl.
  apply fiber_opploop_action.
  (* < -1 *)
  path_via (fiber_toint (transport (wind (neg n) @ !loop) x)).
  path_via (fiber_toint (transport (!loop) (transport (wind (neg n)) x))).
  apply trans_concat.
  path_via (pred (fiber_toint (transport (wind (neg n)) x))).
  apply fiber_opploop_action.
  path_via (pred (zadd (neg n) (fiber_toint x))).
Defined.
  
(** We will need the following lemma, which says that if we transport
   a function [f : P x -> Q x] along a path [p : x == y], the
   resulting function [P y -> Q y] can be computed by transporting
   along [! p], applying [f], then transporting back along [p]. *)

Lemma trans_function {A} (P Q : A -> Type) (x y : A) (p : x == y) (f : P x -> Q x) :
  transport (P := fun x => P x -> Q x) p f == transport p o f o transport (!p).
Proof.
  induction p.
  simpl.
  path_via (idmap _ o f o idmap _).
  apply funext.
  intro z.
  auto.
Defined.

(** The following definition is central; it gives a fiberwise map from
   the putative universal cover to the path fibration based at [base].
   Applied at the fiber over [base], this will give a map from [int]
   (the fiber of the universal cover over [base]) to the loop space at
   [base].  That is the map which we want to show to be an
   equivalence, but it turns out that we need the whole fiberwise map,
   not just its component at [base]. *)

Definition cover_to_pathcirc : forall (x : circle),
  circle_cover x -> (base == x).
Proof.
  set (P := fun x => circle_cover x -> base == x).
  set (d := wind o fiber_toint : P base).
  apply (circle_rect _ P d).
  unfold d.
  apply funext.
  intro x.
  path_via (wind (fiber_toint x)).
  
  path_via ((transport loop o wind o fiber_toint o transport (!loop)) x).
  apply happly.
  apply trans_function.
  path_via (transport loop (wind (fiber_toint (transport (!loop) x)))).
  path_via (wind (succ (fiber_toint (transport (!loop) x)))).

  path_via ((wind (fiber_toint (transport (!loop) x))) @ loop).
  apply trans_is_concat.
  apply wind_succ.
  path_via (succ (pred (fiber_toint x))).
  apply fiber_opploop_action.
  apply succ_pred.
Defined.

(** We will show that the just-defined map is an equivalence on fibers
   by showing that it is an equivalence on total spaces.  We will do
   the latter by showing that both total spaces are contractible.  For
   the total path space, this is a standard fact, so we only need to
   deal with the universal cover.

   We will contract the universal cover to [fiber_toint^-1 zero] in the
   fiber over [base].  Thus we will need to produce a path to this
   point from every point of the universal cover. *)

Lemma circle_cover_contrbase_opp (z : circle_cover base) :
  (base ; fiber_toint ^-1 zero) == (base ; z).
Proof.
  apply total_path with (p := wind (fiber_toint z)).
  simpl.
  expand_inverse_trg fiber_toint z.
  equiv_moveleft.
  path_via (zadd (fiber_toint z) zero).
  expand_inverse_trg fiber_toint zero.
  apply fiber_wind_action.
  apply zero_right_unit.
Defined.

Definition circle_cover_contrbase (z : circle_cover base) :
  (base ; z) == (base ; fiber_toint ^-1 zero) :=
  ! circle_cover_contrbase_opp z.

(** You might naively think that we're done.  But actually we need to
   show that *every* point is connected by a path to our chosen
   basepoint, whereas the preceeding lemma only shows this for points
   in the fiber over [base].  Intuitively, [circle] "has no other
   points" than [base], but we always also need to deal with the
   action of [loop] in order for a statement like "every point of the
   circle" to be valid.

   More precisely, this means we need to apply [Circle_rect], and the
   following dependent type is the one to which we will apply it.  A
   point of [circle_cover_contraction c] specifies a way to contract
   every point in the fiber over [c] to the basepoint. *)

Definition circle_cover_contraction (c : circle) :=
  forall z, (c ; z) == (base ; fiber_toint ^-1 zero).

(** The following lemma is easy but subtle and important.  It says
   that if [cb] is *any* way to contract every point in the fiber over
   [c] to the basepoint, as above, and we transport [cb] along any
   path [p : c == c'], then for any point [z] in the fiber over [c'],
   the contraction of [z] to the basepoint obtained thereby is the
   concatenation of the tautological path from [z] to its
   transportation back along [!p] to the fiber over [c], followed by
   the contraction of that point over [c] which is specified by [cb].

   But I'm not sure if that description in words is actually any
   clearer than just reading the statement of the lemma.  *)

Lemma circle_cover_contr_action (c c' : circle) (l : c == c')
  (z : circle_cover c') (cb : circle_cover_contraction c) :
  transport l cb z ==
  total_path _ _ (c' ; z) (c ; transport (!l) z) (!l) (idpath _)
  @ cb (transport (!l) z).
Proof.
  induction l.
  path_via (idpath _ @ cb z).
Defined.

(** Recall that [circle_cover_contrbase] gives a contraction of every
   point in the fiber over [base] to the basepoint, so it is an
   element of [circle_cover_contraction base].  The next lemma says
   that if we transport this element along [loop], it is
   unchanged. *)

Lemma trans_basecontr_fixed :
  transport (P := circle_cover_contraction) loop circle_cover_contrbase == circle_cover_contrbase.
Proof.
  apply funext_dep.
  intro x.
  path_via (total_path _ _ (_ ; x)
    (_ ; transport (!loop) x) (!loop) (idpath _)
    @ circle_cover_contrbase (transport (!loop) x)).
  apply circle_cover_contr_action.
  apply circle_cover_dfib.
  unfold base_path.
  do_concat_map.
  path_via (!loop @ map pr1 (circle_cover_contrbase (transport (!loop) x))).
  apply @base_total_path with
    (x := (base ; x))
    (y := (base ; transport (!loop) x)).
  path_via (!wind (fiber_toint x)).
  path_via (!loop @ !wind (fiber_toint (transport (!loop) x))).
  unfold circle_cover_contrbase.
  do_opposite_map.
  apply_opposite_map.
  path_via (wind (fiber_toint (transport (!loop) x))).
  apply base_total_path.
  do_opposite_concat.
  path_via (wind (pred (fiber_toint x)) @ loop).
  apply fiber_opploop_action.
  path_via (wind (succ (pred (fiber_toint x)))).
  apply wind_succ.
  apply succ_pred.
  unfold circle_cover_contrbase.
  do_opposite_map.
  unfold circle_cover_contrbase_opp.
  apply opposite, base_total_path.
Defined.

(** Finally, we can prove that the total space of the universal cover
   is contractible. *)

Theorem circle_cover_contr: is_contr (sigT circle_cover).
Proof.
  exists (base ; fiber_toint ^-1 zero).
  intros [c z].
  generalize z. generalize c.
  exact (circle_rect _
    (fun c => forall z, (c ; z) == (base ; fiber_toint ^-1 zero))
    circle_cover_contrbase
    trans_basecontr_fixed).
Defined.

(** Now the path fibration over circle based at base also has
   contractible total space, so [cover_to_pathcirc] induces an
   equivalence between total spaces.  By the theorem about fibrations,
   it follows that it is an equivalence itself, hence it is equivalent
   to [base == base]. *)

Theorem cover_to_pathcirc_is_equiv (x : circle) : is_equiv (cover_to_pathcirc x).
Proof.
  apply fiber_is_equiv.
  apply contr_contr_equiv.
  apply circle_cover_contr.
  apply pathspace_contr.
Defined.

(** Here is the main theorem. *)

Theorem int_equiv_loopcirc : int <~> (base == @base circle).
Proof.
  apply @equiv_compose with (B := circle_cover base).
  apply path_to_equiv.
  apply opposite, compute_base'.
  exists (cover_to_pathcirc base).
  apply cover_to_pathcirc_is_equiv.
Defined.


==> anc/HoTT/contrib/old/HIT/README.txt <==
The files in this directory use the so-called "higher induction types",
which are like inductive types, except that they also prescribe (inductively)
existence of paths. See the following blog posts:

http://homotopytypetheory.org/2011/04/24/higher-inductive-types-a-tour-of-the-menagerie/
http://homotopytypetheory.org/2011/04/25/higher-inductive-types-via-impredicative-polymorphism/



==> anc/HoTT/contrib/old/Homotopy.v <==
Require Export
  Paths
  Fibrations
  Contractible
  Equivalences
  UsefulEquivalences
  FiberEquivalences
  FiberSequences
  Funext
  HLevel.
(* These create universe inconsistencies in the current Coq: *)
Require Export
  Univalence
  UnivalenceAxiom
  FunextEquivalences.


==> anc/HoTT/contrib/old/Paths.v <==
Require Import Logic_Type.
(** Basic homotopy-theoretic approach to paths. *)

(** The [Hint Resolve @idpath] line below means that Coq's [auto]
   tactic will automatically perform [apply idpath] if that leads to a
   successful solution of the current goal. For example if we ask it
   to construct a path [x = x], [auto] will find the identity path
   [idpath x], thanks to the [Hint Resolve].

   In general we should declare [Hint Resolve] on those theorems which
   are not very complicated but get used often to finish off
   proofs. Notice how we use the non-implicit version [@idpath] (if we
   try [Hint Resolve idpath] Coq complains that it cannot guess the
   value of the implicit argument [A]).  *)

(** The following automated tactic applies induction on paths and then
    [auto], which will also try [idpath]. It can handle many easy
    statements. *)

Ltac path_induction :=
  intros; repeat progress (
    match goal with
      | [ p : _ = _  |- _ ] => induction p
      | _ => idtac
    end
  ); auto.

(** You can read the above tactic definition as follows. We first perform
   [intros] to move hypotheses into the context. Then we repeat while there
   is still progress: if there is a path [p] in the context, apply
   induction to it, otherwise perform the [idtac] which does nothing (and
   so no progress is made and we stop). After that, we perform an [auto].

   The notation [ [... |- ... ] ] is a pattern for contexts. To the left of
   the symbol [|-] we list hypotheses and to the right the goal. The
   underscore means "anything".

   In summary [path_induction] performs as many inductions on paths as it
   can, then it uses [auto]. *)

(** We now define the basic operations on paths, starting with concatenation. *)
Definition concat {A} {x y z : A} : (x = y) -> (y = z) -> (x = z).
Proof.
  intros p q.
  induction p. 
  exact q. 
Defined.

(** The concatenation of paths [p] and [q] is denoted as [p @ q]. *)

Notation "p @ q" := (concat p q) (at level 60, right associativity).

(** A definition like [concat] can be used in two ways. The first and
   obvious way is as an operation which concatenates together two
   paths. The second use is a proof tactic when we want to construct a
   path [x = z] as a concatenation of paths [x = y = z]. This is
   done with [apply @concat], see examples below. We will actually
   define a tactic [path_via] which uses [concat] but is much smarter
   than just the direct application [apply @concat]. *)

(** Notation for the opposite of a path [p] is [! p]. *)

Notation "! p" := (identity_sym p) (at level 50).

Arguments identity_sym {A} {x y} _.
Arguments identity {A} a _.
Arguments identity_refl {A a} , [A] a.

Arguments identity_ind [A] a P _ y _.
Arguments identity_rec [A] a P _ y _.
Arguments identity_rect [A] a P _ y _.

(* compatibility with init/ *)
Notation idpath := identity_refl.
Notation opposite := identity_sym.
Notation paths := identity.
Notation paths_rect := identity_rect.


(** Next we give names to the basic properties of concatenation of
   paths. Note that all statements are "up to a higher path", e.g.,
   the composition of [p] and the identity path is not equal to [p]
   but only connected to it with a path. *)

(** We are going to create a rewrite hints database called [paths], to
   be used with the rewriting facilities. We must be a bit careful about
   putting hints in [paths], lest we end up with a cycle of rewrite
   rules that will spin forever. What is needed is a well-founded
   measure which guarantees that the left-hand side of a rewrite rule is
   larger than the right-hand size. Here is an attempt to describe
   such a measure. It is the lexicographic order of the following
   simpler measures, where the most significant measure comes first:

   - number of occurences of [equiv_compose]
   - number of occurences of [equiv_inverse]
   - number of occurences of [inverse] (from [Equivalences])
   - number of occurences of [total_path]
   - depth at which [happly_dep] occurs
   - depth at which [map_dep] occurs
   - number of occurences of [concat]
   - depth at which [transport] occurs
   - depth at which [happly] occurs
   - number of occurences of [composition]
   - depth at which [map] occurs
   - depth at which [opposite] occurs
   - number if occurences of [idpath]
   - size of the expression

   This means, that in each rewrite rule that is added to the [paths]
   hints database, the number of occurences of [map_dep] has to decrease, or
   stay the same and the number of occurences of [concat] has to
   decrease, or stay the same and...., or the size of the formula has to
   decrease.
*)

(** The following lemmas say that up to higher paths, the paths form a
   1-groupoid. *)

Lemma idpath_left_unit {A} {x y : A} (p : x = y) : idpath x @ p = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @idpath_left_unit : paths.

Lemma idpath_right_unit {A} {x y : A} (p : x = y) : (p @ idpath y) = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @idpath_right_unit : paths.

Lemma opposite_right_inverse {A} {x y : A} (p : x = y) : (p @ !p) = idpath x.
Proof.
 path_induction.
Defined.

Hint Rewrite @opposite_right_inverse : paths.

Lemma opposite_left_inverse {A} {x y : A} (p : x = y) : (!p @ p) = idpath y.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_left_inverse : paths.

(* Often the inverses end up associated in the wrong way, so we also add
   the following variants. *)

Lemma opposite_right_inverse_with_assoc_left {A} {x y z : A} (p : x = y) (q : y = z) :
  (p @ q) @ !q = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_right_inverse_with_assoc_left : paths.

Lemma opposite_left_inverse_with_assoc_left {A} {x y z : A} (p : x = y) (q : z = y) :
  (p @ !q) @ q = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_left_inverse_with_assoc_left : paths.

Lemma opposite_right_inverse_with_assoc_right {A} {x y z : A} (p : y = x) (q : y = z) :
  p @ (!p @ q) = q.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_right_inverse_with_assoc_right : paths.

Lemma opposite_left_inverse_with_assoc_right {A} {x y z : A} (p : x = y) (q : y = z) :
  !p @ (p @ q) = q.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_right_inverse_with_assoc_left : paths.

Lemma opposite_left_inverse_with_assoc_both {A}
  {x y z w : A} (p : x = y) (q : z = y) (r : y = w) :
  (p @ !q) @ (q @ r) = p @ r.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_left_inverse_with_assoc_both : paths.

Lemma opposite_right_inverse_with_assoc_both {A}
  {x y z w : A} (p : x = y) (q : y = z) (r : y = w) :
  (p @ q) @ (!q @ r) = p @ r.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_right_inverse_with_assoc_both : paths.

Lemma opposite_concat {A} {x y z : A} (p : x = y) (q : y = z) : !(p @ q) = !q @ !p.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_concat : paths.

Lemma opposite_idpath {A} {x : A} : !(idpath x) = idpath x.
Proof.
  reflexivity.
Defined.

Hint Rewrite @opposite_idpath : paths.

Lemma opposite_opposite {A} {x y : A} (p : x = y) : !(! p) = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_opposite : paths.

Lemma concat_associativity {A} (w x y z : A) (p : w = x) (q : x = y) (r : y = z) :
  (p @ q) @ r = p @ (q @ r).
Proof.
  path_induction.
Defined.

(** Now we move on to the 2-groupoidal structure of a type. Concatenation
   of 2-paths along 1-paths is just ordinary concatenation in a path type,
   but we need a new name and notation for concatenation of 2-paths along
   points. *)

Definition concat2 {A} {x y z : A} {p p' : x = y} {q q' : y = z} :
  (p = p') -> (q = q') -> (p @ q = p' @ q').
Proof.
  path_induction.
Defined.

Notation "p @@ q" := (concat2 p q) (at level 60).

(** We also have whiskering operations which compose a 1-path with
   a 2-path. We do not introduce even more notation, however. *)

Definition whisker_right {A} {x y z : A} {p p' : x = y} (q : y = z) :
  (p = p') -> (p @ q = p' @ q).
Proof.
  path_induction.
Defined.

Definition whisker_left {A} {x y z : A} {q q' : y = z} (p : x = y) :
  (q = q') -> (p @ q = p @ q').
Proof.
  path_induction.
Defined.

(** Basic properties of whiskering. *)

Definition whisker_right_toid {A} {x y : A} (p : x = x) (q : x = y) :
  (p = idpath x) -> (p @ q = q).
Proof.
  intro a.
  apply @concat with (y := idpath x @ q).
  apply whisker_right. assumption.
  apply idpath_left_unit.
Defined.

Definition whisker_right_fromid {A} {x y : A} (p : x = x) (q : x = y) :
  (idpath x = p) -> (q = p @ q).
Proof.
  intros a.
  apply @concat with (y := idpath x @ q).
  apply opposite, idpath_left_unit.
  apply whisker_right. assumption.
Defined.

Definition whisker_left_toid {A} {x y : A} (p : y = y) (q : x = y) :
  (p = idpath y) -> (q @ p = q).
Proof.
  intros a.
  apply @concat with (y := q @ idpath y).
  apply whisker_left. assumption.
  apply idpath_right_unit.
Defined.

Definition whisker_left_fromid {A} {x y : A} (p : y = y) (q : x = y) :
  (idpath y = p) -> (q = q @ p).
Proof.
  intros a.
  apply @concat with (y := q @ idpath y).
  apply opposite, idpath_right_unit.
  apply whisker_left. assumption.
Defined.

(** The interchange law for whiskering. *)

Definition whisker_interchange {A} {x y z : A} (p p' : x = y) (q q' : y = z)
  (a : p = p') (b : q = q') :
  (whisker_right q a) @ (whisker_left p' b) = (whisker_left p b) @ (whisker_right q' a).
Proof.
  path_induction.
Defined.

(** The interchange law for concatenation. *)

Definition concat2_interchange {A} {x y z : A} (p p' p'' : x = y) (q q' q'' : y = z)
  (a : p = p') (b : p' = p'') (c : q = q') (d : q' = q'') :
  (a @@ c) @ (b @@ d) = (a @ b) @@ (c @ d).
Proof.
  path_induction.
Defined.

(** Now we consider the application of functions to paths. *)

(** A path [p : x = y] in a space [A] is mapped by [f : A -> B] to a
   path [map f p : f x = f y] in [B]. *)

Lemma map {A B} {x y : A} (f : A -> B) : (x = y) -> (f x = f y).
Proof.
  path_induction. 
Defined.

(** Taking opposites of 1-paths is functorial on 2-paths. *)

Definition opposite2 {A} {x y : A} {p q : x = y} (a : p = q) : (!p = !q)
  := map opposite a.
(*Proof.
  path_induction.
Defined.*)

(** The next two lemmas state that [map f p] is "functorial" in the path [p]. *)

Lemma idpath_map {A B} {x : A} (f : A -> B) : map f (idpath x) = idpath (f x).
Proof.
  reflexivity.
Defined.

Hint Rewrite @idpath_map : paths.

Lemma concat_map {A B} {x y z : A} (f : A -> B) (p : x = y) (q : y = z) :
  map f (p @ q) = (map f p) @ (map f q).
Proof.
  path_induction.
Defined.

Hint Rewrite @concat_map : paths.

Lemma opposite_map {A B} {x y : A} (f : A -> B) (p : x = y) :
  map f (! p) = ! map f p.
Proof.
  path_induction.
Defined.

Hint Rewrite @opposite_map : paths.

(** It is also the case that [map f p] is functorial in [f].  *)

Lemma idmap_map {A} {x y : A} (p : x = y) : map (idmap A) p = p.
Proof.
  path_induction.
Defined.

Hint Rewrite @idmap_map : paths.

Lemma compose_map {A B C} (f : A -> B) (g : B -> C) {x y : A} (p : x = y) :
  map (g o f) p = map g (map f p).
Proof.
  path_induction.
Defined.

Hint Rewrite @compose_map : paths.

Lemma constmap_map {A B : Type} {b : B} {x y : A} (p : x = y) :
  map (fun _ => b) p = idpath b.
Proof.
  path_induction.
Defined.

Hint Rewrite @constmap_map : paths.

(** We can also map paths between paths. *)

Definition map2 {A B} {x y : A} (p q : x = y) (f : A -> B) :
  p = q -> (map f p = map f q)
  := map (map f).

(** The type of "homotopies" between two functions [f] and [g] is
   [forall x, f x = g x].  These can be derived from "paths" between
   functions [f = g]; the converse is function extensionality. *)

Definition happly {A B} {f g : A -> B} : (f = g) -> (forall x, f x = g x) :=
  fun p x => map (fun h => h x) p.

(** Similarly, [happly] for dependent functions. *)

Definition happly_dep {A} {P : A -> Type} {f g : forall x, P x} :
  (f = g) -> (forall x, f x = g x) :=
  fun p x => map (fun h => h x) p.

(** [happly] preserves path-concatenation and opposites. *)

Lemma happly_concat {A B} (f g h : A -> B) (p : f = g) (q : g = h) (x : A) :
  happly (p @ q) x = happly p x @ happly q x.
Proof.
  path_induction.
Defined.

Hint Rewrite @happly_concat : paths.

Lemma happly_opp {A B} (f g : A -> B) (p : f = g) (x : A) :
  happly (!p) x = !happly p x.
Proof.
  path_induction.
Defined.

Hint Rewrite @happly_opp : paths.

Lemma happly_dep_concat {A} P (f g h : forall a : A, P a) (p : f = g) (q : g = h) (x:A) :
  happly_dep (p @ q) x = happly_dep p x @ happly_dep q x.
Proof.
  path_induction.
Defined.

Hint Rewrite @happly_dep_concat : paths.

Lemma happly_dep_opp {A} P (f g : forall a : A, P a) (p : f = g) (x : A) :
  happly_dep (!p) x = !happly_dep p x.
Proof.
  path_induction.
Defined.

Hint Rewrite @happly_dep_opp : paths.

(** How happly interacts with map. *)

Lemma map_precompose {A B C} (f g : B -> C) (h : A -> B)
  (p : f = g) (a : A) :
  happly (map (fun f' => f' o h) p) a = happly p (h a).
Proof.
  path_induction.
Defined.

Lemma map_postcompose {A B C} (f g : A -> B) (h : B -> C)
  (p : f = g) (a : A) :
  happly (map (fun f' => h o f') p) a = map h (happly p a).
Proof.
  path_induction.
Defined.

Lemma map_precompose_dep {A B} P (f g : forall b : B, P b) (h : A -> B)
  (p : f = g) (a : A) :
  happly_dep (map (fun f' => fun a => f' (h a)) p) a = happly_dep p (h a).
Proof.
  path_induction.
Defined.

(** Paths in cartesian products. *)

Definition prod_path {X Y} {x x' : X} {y y' : Y} :
  (x = x') -> (y = y') -> ((x, y) = (x', y')).
Proof.
  path_induction.
Defined.

(** We declare some more [Hint Resolve] hints, now in the "hint
   database" [path_hints].  In general various hints (resolve,
   rewrite, unfold hints) can be grouped into "databases". This is
   necessary as sometimes different kinds of hints cannot be mixed,
   for example because they would cause a combinatorial explosion or
   rewriting cycles.

   A specific [Hint Resolve] database [db] can be used with [auto with db]. *)

Hint Resolve
  idpath opposite
  idpath_left_unit idpath_right_unit
  opposite_right_inverse opposite_left_inverse
  opposite_concat opposite_idpath opposite_opposite
  concat2
  whisker_right whisker_left
  whisker_right_toid whisker_right_fromid
  whisker_left_toid whisker_left_fromid
  opposite2
  map idpath_map concat_map idmap_map compose_map opposite_map
  map2
 : path_hints.

(** We can add more hints to the database later. *)

(** What follows is a long series of tactics which were used before 
   Coq supported rewriting with [paths]. They are still here mostly
   for backward compatibility and because some people might be used
   to them. Eventually we how to get rid of them because the tactic
   [hott_simpl] defined below supersedes most of them. *)

(** Like [simpl], but for paths. It just uses the [paths] rewrite
   database but it might get fancier in the future. *)

Ltac hott_simpl :=
  autorewrite with paths in * |- * ; auto with path_hints.

(** For some reason, [apply happly] and [apply happly_dep] often seem
   to fail unification.  This tactic does the work that I think they
   should be doing. *)

Ltac apply_happly_to f' g' x' :=
  first [
      apply @happly with (f := f') (g := g') (x := x')
    | apply @happly_dep with (f := f') (g := g') (x := x')
  ].

Ltac apply_happly :=
  match goal with
    | |- ?f ?x = ?g ?x =>
      apply_happly_to f g x
    | |- ?f1 (?f2 ?x) = ?g ?x =>
      change ((f1 o f2) x = g x);
      apply_happly_to (f1 o f2) g x
    | |- ?f ?x = ?g1 (?g2 ?x) =>
      change (f x = (g1 o g2) x);
      apply_happly_to f (g1 o g2) x
    | |- ?f1 (?f2 ?x) = ?g1 (?g2) ?x =>
      change ((f1 o f2) x = (g1 o g2) x);
      apply_happly_to (f1 o f2) (g1 o g2) x
  end.

(** The following tactic is intended to be applied when we want to
   find a path between two expressions which are largely the same, but
   differ in the value of some subexpression.  Therefore, it does its
   best to "peel off" all the parts of both sides that are the same,
   repeatedly, until only the "core" bit of difference is left.  Then
   it performs an [auto] using the [path_hints] database. *)

Ltac path_simplify :=
  repeat progress first [
      apply whisker_left
    | apply whisker_right
    | apply @map
    ]; hott_simpl.

(** The following variant allows the caller to supply an additional
   lemma to be tried (for instance, if the caller expects the core
   difference to be resolvable by using a particular lemma). *)

Ltac path_simplify' lem :=
  repeat progress first [
      apply whisker_left
    | apply whisker_right
    | apply @map
    | apply lem
    | apply opposite; apply lem
    ]; hott_simpl.

(* This one takes a tactic rather than a lemma. *)

Ltac path_simplify'' tac :=
  repeat progress first [
      apply whisker_left
    | apply whisker_right
    | apply @map
    | tac
    | apply opposite; tac
    ]; hott_simpl.

(** These tactics are used to construct a path [a = b] as a
   composition of paths [a = x] and [x = b].  They then apply
   [path_simplify] to both paths, along with possibly an additional
   lemma supplied by the user. *)

Ltac path_via mid :=
  apply @concat with (y := mid); auto with path_hints.

Ltac path_using mid lem :=
  apply @concat with (y := mid); path_simplify' lem.

Ltac path_using' mid tac :=
  apply @concat with (y := mid); path_simplify'' tac.

(** This variant does not call path_simplify. *)

Ltac path_via' mid :=
  apply @concat with (y := mid).

(** And this variant does not actually do composition; it just changes
   the form of one of the goals. *)

Ltac path_change mid :=
  match goal with
    |- ?source = ?target =>
      first [ change (source = mid) | change (mid = target) ]
  end; path_simplify.

(** Here are some tactics for reassociating concatenations.  The
   tactic [associate_right] associates both source and target of the
   goal all the way to the right, and dually for [associate_left]. *)

Ltac associate_right_in s :=
  match s with
    context cxt [ (?a @ ?b) @ ?c ] => 
    let mid := context cxt[a @ (b @ c)] in
      path_using mid concat_associativity
  end.
  
Ltac associate_right :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ associate_right_in s | associate_right_in t ]
    end
  ).

Ltac associate_left_in s :=
  match s with
    context cxt [ ?a @ (?b @ ?c) ] => 
    let mid := context cxt[(a @ b) @ c] in
      path_using mid concat_associativity
  end.

Ltac associate_left :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ associate_left_in s | associate_left_in t ]
    end
  ).

(** This tactic unwhiskers by paths on both sides, reassociating as
   necessary. *)

Ltac unwhisker :=
  associate_left;
  repeat progress apply whisker_right;
  associate_right;
  repeat progress apply whisker_left.

(** Here are some tactics for eliminating identities.  The tactic
   [cancel_units] tries to remove all identity paths and functions
   from both source and target of the goal. *)

Ltac cancel_units_in s :=
  match s with
    | context cxt [ idpath ?a @ ?p ] => 
      let mid := context cxt[p] in path_using mid idpath_left_unit
    | context cxt [ ?p @ idpath ?a ] => 
      let mid := context cxt[p] in path_using mid idpath_right_unit
    | context cxt [ map ?f (idpath ?x) ] =>
      let mid := context cxt[idpath (f x)] in path_using mid idpath_map
    | context cxt [ map (idmap _) ?p ] =>
      let mid := context cxt[p] in path_using mid idmap_map
    | context cxt [ ! (idpath ?a) ] =>
      let mid := context cxt[idpath a] in path_using mid opposite_idpath
    | context cxt [ map (fun _ => ?a) ?p ] => 
      let mid := context cxt[idpath a] in path_using mid constmap_map
    | context cxt [ ! map (fun _ => ?a) ?p ] =>
      let mid := context cxt[! idpath a] in path_using mid constmap_map
  end.

Ltac cancel_units :=
  repeat (
    match goal with
      |- ?s = ?t => first [ cancel_units_in s | cancel_units_in t ]
    end
  ).

(** And some tactics for eliminating matched pairs of opposites. *)

(** This is an auxiliary tactic which performs one step of a
   reassociation of [s] (which is the source or target of a path) so
   as to get [!p] to be closer to being concatenated on the left with
   something irreducible.  If there is more than one copy of [!p] in
   [s], then this tactic finds the first one which is concatenated on
   the left with anything (irreducible or not), or if there is no such
   occurrence of [!p], then finds the first one overall.  If this [!p]
   is already concatenated on the left with something irreducible,
   then if that something is a [p], it cancels them.  If that
   something is not a [p], then it fails.  *)

Ltac partly_cancel_left_opposite_of_in p s :=
  match s with
    | context cxt [ @concat _ ?trg _ _ (!p) p ] =>
      let mid := context cxt[ idpath trg ] in path_using mid opposite_left_inverse
    | context cxt [ !p @ (?a @ ?b) ] =>
      let mid := context cxt[ (!p @ a) @ b ] in path_using mid concat_associativity
    | context cxt [ !p @ _ ] => fail 1
    | context cxt [ (?a @ !p) @ ?b ] =>
      let mid := context cxt[ a @ (!p @ b) ] in path_using mid concat_associativity
    | context cxt [ ?a @ (?b @ !p) ] =>
      let mid := context cxt[ (a @ b) @ !p ] in path_using mid concat_associativity
  end;
  cancel_units.

(** This tactic simply calls the previous one for the source and the
   target, repeatedly, until it can no longer make progress.
   *)
Ltac cancel_left_opposite_of p := 
  repeat progress (
    match goal with
      |- ?s = ?t => first [
          partly_cancel_left_opposite_of_in p s
        | partly_cancel_left_opposite_of_in p t
      ]
    end
  ).

(** Now the same thing on the right *)

Ltac partly_cancel_right_opposite_of_in p s :=
  match s with
    | context cxt [ @concat _ ?src _ _ p (!p) ] =>
      let mid := context cxt[ idpath src ] in path_using mid opposite_right_inverse
    | context cxt [ (?a @ ?b) @ !p ] =>
      let mid := context cxt[ a @ (b @ !p) ] in path_using mid concat_associativity
    | context cxt [ _ @ !p ] => fail 1
    | context cxt [ ?a @ (!p @ ?b) ] =>
      let mid := context cxt[ (a @ !p) @ b ] in path_using mid concat_associativity
    | context cxt [ (!p @ ?a) @ ?b ] =>
      let mid := context cxt[ !p @ (a @ b) ] in path_using mid concat_associativity
  end;
  cancel_units.

Ltac cancel_right_opposite_of p := 
  repeat progress (
    match goal with
      |- ?s = ?t => first [
          partly_cancel_right_opposite_of_in p s
        | partly_cancel_right_opposite_of_in p t
      ]
    end
  ).

(** This tactic tries to cancel [!p] on both the left and the right. *)
Ltac cancel_opposite_of p :=
  cancel_left_opposite_of p;
  cancel_right_opposite_of p.

(** This tactic looks in [s] for an opposite of anything, and for the
   first one it finds, it tries to cancel it on both sides.  *)
Ltac cancel_opposites_in s :=
  match s with
    context cxt [ !(?p) ] => cancel_opposite_of p
  end.

(** Finally, this tactic repeats the previous one as long as it gets
   us somewhere.  This is most often the easiest of these tactics to
   call in an interactive proof.

   This tactic is not the be-all and end-all of opposite-canceling,
   however; it only works until it runs into an opposite that it can't
   cancel.  It can get stymied by something like [!p @ !q @ q], which
   should simplify to [!p], but the tactic simply tries to cancel
   [!p], makes no progress, and stops.  In such a situation one must
   call [cancel_opposite_of q] directly (or figure out how to write a
   smarter tactic!).  *)

Ltac cancel_opposites :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ cancel_opposites_in s | cancel_opposites_in t ]
    end
  ).

(** Now we have a sequence of fairly boring tactics, each of which
   corresponds to a simple lemma.  Each of these tactics repeatedly
   looks for occurrences, in either the source or target of the goal,
   of something whose form can be changed by the lemma in question,
   then calls [path_using] to change it.

   For each lemma the basic tactic is called [do_LEMMA].  If the lemma
   can sensibly be applied in two directions, there is also an
   [undo_LEMMA] tactic.  *)

(** Tactics for [opposite_opposite] *)

Ltac do_opposite_opposite_in s :=
  match s with
    | context cxt [ ! (! ?p) ] =>
      let mid := context cxt [ p ] in path_using mid opposite_opposite
  end.

Ltac do_opposite_opposite :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ do_opposite_opposite_in s | do_opposite_opposite_in t ]
    end
  ).

(** Tactics for [opposite_map]. *)

Ltac apply_opposite_map :=
  match goal with
    | |- map ?f' (! ?p') = ! map ?f' ?p' =>
      apply opposite_map with (f := f') (p := p')
    | |- ! map ?f' ?p' = map ?f' (! ?p') =>
      apply opposite, opposite_map with (f := f') (p := p')
  end.

Ltac do_opposite_map_in s :=
  match s with
    | context cxt [ map ?f (! ?p) ] =>
      let mid := context cxt [ ! map f p ] in path_using mid opposite_map
  end.

Ltac do_opposite_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ do_opposite_map_in s | do_opposite_map_in t ]
    end
  ); do_opposite_opposite.

Ltac undo_opposite_map_in s :=
  match s with
    | context cxt [ ! (map ?f ?p) ] =>
      let mid := context cxt [ map f (! p) ] in path_using mid opposite_map
  end.

Ltac undo_opposite_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ undo_opposite_map_in s | undo_opposite_map_in t ]
    end
  ); do_opposite_opposite.

(** Tactics for [opposite_concat]. *)

Ltac do_opposite_concat_in s :=
  match s with
    | context cxt [ (! ?p) @ (! ?q) ] =>
      let mid := context cxt [ ! (q @ p) ] in path_using mid opposite_concat
  end.

Ltac do_opposite_concat :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ do_opposite_concat_in s | do_opposite_concat_in t ]
    end
  ); do_opposite_opposite.

Ltac undo_opposite_concat_in s :=
  match s with
    | context cxt [ ! (?q @ ?p) ] =>
      let mid := context cxt [ (! p) @ (! q) ] in path_using mid opposite_concat
  end.

Ltac undo_opposite_concat :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ undo_opposite_concat_in s | undo_opposite_concat_in t ]
    end
  ); do_opposite_opposite.

(** Tactics for [compose_map].  As with [happly], [apply compose_map]
   often fail to unify, so we define a separate tactic. *)

Ltac apply_compose_map :=
  match goal with
    | |- map (?g' o ?f') ?p' = map ?g' (map ?f' ?p') =>
      apply compose_map with (g := g') (f := f') (p := p')
    | |- map ?g' (map ?f' ?p') = map (?g' o ?f') ?p' =>
      apply opposite; apply compose_map with (g := g') (f := f') (p := p')
  end.

Ltac do_compose_map_in s :=
  match s with
    | context cxt [ map (?f o ?g) ?p ] =>
      let mid := context cxt [ map f (map g p) ] in
        path_via mid; try apply_compose_map
  end.

Ltac do_compose_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ do_compose_map_in s | do_compose_map_in t ]
    end
  ).

Ltac undo_compose_map_in s :=
  match s with
    | context cxt [ map ?f (map ?g ?p) ] =>
      let mid := context cxt [ map (f o g) p ] in
        path_via mid; try apply_compose_map
  end.

Ltac undo_compose_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ undo_compose_map_in s | undo_compose_map_in t ]
    end
  ).

(** Tactics for [concat_map]. *)

Ltac do_concat_map_in s :=
  match s with
    | context cxt [ map ?f (?p @ ?q) ] =>
      let mid := context cxt [ map f p @ map f q ] in
        path_using mid (concat_map _ _ _ _ _ f p q)
  end.

Ltac do_concat_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ do_concat_map_in s | do_concat_map_in t ]
    end
  ).

Ltac undo_concat_map_in s :=
  match s with
    | context cxt [ map ?f ?p @ map ?f ?q ] =>
      let mid := context cxt [ map f (p @ q) ] in
        path_using mid (concat_map _ _ _ _ _ f p q)
  end.

Ltac undo_concat_map :=
  repeat progress (
    match goal with
      |- ?s = ?t => first [ undo_concat_map_in s | undo_concat_map_in t ]
    end
  ).

(** Now we return to proving lemmas about paths.
   We show that homotopies are natural with respect to paths in the domain. *) 

Lemma homotopy_naturality {A B} {x y : A} (f g : A -> B) (p : forall x, f x = g x) (q : x = y) :
  map f q @ p y = p x @ map g q.
Proof.
  induction q. instantiate.
  cancel_units.
Defined.

Hint Resolve @homotopy_naturality : path_hints.

Lemma homotopy_naturality_toid {A} {x y : A} (f : A -> A) (p : forall x, f x = x)  (q : x = y) :
  map f q @ p y = p x @ q.
Proof.
  induction q.
  cancel_units.
Defined.

Hint Resolve @homotopy_naturality_toid : path_hints.

Lemma homotopy_naturality_fromid {A} {x y : A} (f : A -> A) (p : forall x, x = f x) (q : x = y) :
  q @ p y = p x @ map f q.
Proof.
  induction q.
  cancel_units.
Defined.

Hint Resolve @homotopy_naturality_fromid : path_hints.

(** Cancellability of concatenation on both sides. *)

Lemma concat_cancel_right {A} {x y z : A} (r : y = z) (p q : x = y)  : (p @ r = q @ r) -> (p = q).
Proof.
  intro a.
  induction r.
  hott_simpl.
Defined.

Lemma concat_cancel_left {A} {x y z : A} (p : x = y) (q r : y = z) : (p @ q = p @ r) -> (q = r).
Proof.
  intro a.
  induction p.
  induction r.
  hott_simpl.
Defined.

(** If a function is homotopic to the identity, then that homotopy
   makes it a "well-pointed" endofunctor in the following sense. *)

Lemma htoid_well_pointed {A} (f : A -> A) (p : forall x, f x = x) (x : A) :
  map f (p x) = p (f x).
Proof.
  apply concat_cancel_right with (r := p x).
  apply homotopy_naturality_toid.
Defined.

(** Mates *)

Lemma concat_moveright_onright {A} {x y z : A} (p : x = z) (q : x = y) (r : z = y) :
  (p = q @ !r) -> (p @ r = q).
Proof.
  intro a.
  path_via (q @ (!r @ r)).
  associate_left.
Defined.

Ltac moveright_onright :=
  match goal with
    | |- (?p @ ?r = ?q) =>
      apply concat_moveright_onright
    | |- (?r = ?q) =>
      path_via (idpath _ @ r); apply concat_moveright_onright
  end; do_opposite_opposite.

Lemma concat_moveleft_onright {A} {x y z : A} (p : x = y) (q : x = z) (r : z = y) :
  (p @ !r = q) -> (p = q @ r).
Proof.
  intro a.
  path_via (p @ (!r @ r)).
  associate_left.
Defined.

Ltac moveleft_onright :=
  match goal with
    | |- (?p = ?q @ ?r) =>
      apply concat_moveleft_onright
    | |- (?p = ?r) =>
      path_via (idpath _ @ r); apply concat_moveleft_onright
  end; do_opposite_opposite.

Lemma concat_moveleft_onleft {A} {x y z : A} (p : y = z) (q : x = z) (r : y = x) :
  (!r @ p = q) -> (p = r @ q).
Proof.
  intro a.
  path_via ((r @ !r) @ p).
  associate_right.
Defined.

Ltac moveleft_onleft :=
  match goal with
    | |- (?p = ?r @ ?q) =>
      apply concat_moveleft_onleft
    | |- (?p = ?r) =>
      path_via (r @ idpath _); apply concat_moveleft_onleft
  end; do_opposite_opposite.

Lemma concat_moveright_onleft {A} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  (p = !r @ q) -> (r @ p = q).
Proof.
  intro a.
  path_via ((r @ !r) @ q).
  associate_right.
Defined.

Ltac moveright_onleft :=
  match goal with
    | |- (?r @ ?p = ?q) =>
      apply concat_moveright_onleft
    | |- (?r = ?q) =>
      path_via (r @ idpath _); apply concat_moveright_onleft
  end; do_opposite_opposite.



==> anc/HoTT/contrib/old/Univalence.v <==
Require Import Paths Fibrations Contractible Equivalences.

(** Every path between spaces gives an equivalence. *)

Definition path_to_equiv {U : Type} {V : Type} : (U = V) -> (U <~> V).
Proof.
  intro p.
  induction p.
  apply idequiv.
Defined.

(** This is functorial in the appropriate sense. *)
Lemma path_to_equiv_map {A} (P : fibration A) (x y : A) (p : x = y) :
  equiv_map (path_to_equiv (map P p)) = transport (P := P) p.
Proof.
  path_induction.
Defined.

Lemma concat_to_compose {A B C} (p : A = B) (q : B = C) :
  path_to_equiv q o path_to_equiv p = equiv_map (path_to_equiv (p @ q)).
Proof.
  path_induction.
Defined.

Ltac undo_concat_to_compose_in s :=
  match s with  
    | context cxt [ equiv_map _ _ (path_to_equiv ?p) o equiv_map _ _ (path_to_equiv ?q) ] =>
      let mid := context cxt [ equiv_map _ _ (path_to_equiv (q @ p)) ] in
        path_via mid;
        [ repeat first [ apply happly | apply map | apply concat_to_compose ] | ] 
  end.

Ltac undo_concat_to_compose :=
  repeat progress (
    match goal with
      | |- ?s = ?t =>
        first [ undo_concat_to_compose_in s | undo_concat_to_compose_in t ]
    end
  ).

Lemma opposite_to_inverse {A B} (p : A = B) :
  (path_to_equiv p)^-1 = path_to_equiv (!p).
Proof.
  path_induction.
Defined.

Ltac undo_opposite_to_inverse_in s :=
  match s with  
    | context cxt [ (path_to_equiv ?p) ^-1 ] =>
      let mid := context cxt [ equiv_map _ _ (path_to_equiv (! p)) ] in
        path_via mid;
        [ repeat apply map; apply opposite_to_inverse | ]
  end.

Ltac undo_opposite_to_inverse :=
  repeat progress (
    match goal with
      | |- ?s = ?t =>
        first [ undo_opposite_to_inverse_in s | undo_opposite_to_inverse_in t ]
    end
  ).

(** The statement of the univalence axiom. *)

Definition univalence_statement :=
  forall (U V : Type), is_equiv (@path_to_equiv U V).

Section Univalence.

  Hypothesis univalence : univalence_statement.

  Definition path_to_equiv_equiv (U V : Type) := 
    {| equiv_map := @path_to_equiv U V ;
       equiv_is_equiv := univalence U V |}.

  (** Assuming univalence, every equivalence yields a path. *)

  Definition equiv_to_path {U V : Type} : U <~> V -> U = V :=
    inverse (path_to_equiv_equiv U V).

  (** The map [equiv_to_path] is a section of [path_to_equiv]. *)

  Definition equiv_to_path_section U V :
    forall (w : U <~> V), path_to_equiv (equiv_to_path w) = w :=
    inverse_is_section (path_to_equiv_equiv U V).

  Definition equiv_to_path_retraction U V :
    forall (p : U = V), equiv_to_path (path_to_equiv p) = p :=
    inverse_is_retraction (path_to_equiv_equiv U V).

  Definition equiv_to_path_triangle U V : forall (p : U = V),
      map path_to_equiv (equiv_to_path_retraction U V p) = equiv_to_path_section U V (path_to_equiv p) :=
    inverse_triangle (path_to_equiv_equiv U V).

  (** We can do better than [equiv_to_path]: we can turn a fibration
     fibered over equivalences to one fiberered over paths. *)

  Definition pred_equiv_to_path U V : (U <~> V -> Type) -> (U = V -> Type).
  Proof.
    intros Q p.
    apply Q.
    apply path_to_equiv.
    exact p.
  Defined.

  (** The following theorem is of central importance. Just like there
     is an induction principle for paths, there is a corresponding one
     for equivalences. In the proof we use [pred_equiv_to_path] to
     transport the predicate [P] of equivalences to a predicate [P']
     on paths. Then we use path induction and transport back to [P]. *)

  Theorem equiv_induction (P : forall U V, U <~> V -> Type) :
    (forall T, P T T (idequiv T)) -> (forall U V (e : U <~> V), P U V e).
  Proof.
    intro r.
    pose (P' := (fun U V => pred_equiv_to_path U V (P U V))).
    intros U V w.
    apply (transport (equiv_to_path_section _ _ w)).
    case (equiv_to_path w).
    apply r.
  Defined.

End Univalence.


==> anc/HoTT/contrib/old/UnivalenceAxiom.v <==
Require Import Paths Univalence Funext.

(** This file asserts univalence as a global axiom, along with its
   basic consequences. If you want function extensionality as well,
   use [ExtensionalityAxiom]. *)

Axiom univalence : univalence_statement.

Definition equiv_to_path := @equiv_to_path univalence.
Definition equiv_to_path_section := @equiv_to_path_section univalence.
Definition equiv_to_path_retraction := @equiv_to_path_retraction univalence.
Definition equiv_to_path_triangle := @equiv_to_path_triangle univalence.
Definition equiv_induction := @equiv_induction univalence.


==> anc/HoTT/contrib/old/UnivalenceImpliesFunext.v <==
Require Import Paths Fibrations Contractible Equivalences Univalence Funext.

(** Here we prove that univalence implies function extensionality.  We
   keep this file separate from the statements of Univalence and
   Funext, since it has a tendency to produce universe
   inconsistencies.  With truly polymorphic universes this ought not
   to be a problem.

   Since this file makes the point that univalence implies funext,
   further development can avoid including this file and simply assume
   function extensionality as an axiom alongside univalence, in the
   knowledge that it is actually no additional requirement. *)

Section UnivalenceImpliesFunext.

  Hypothesis univalence : univalence_statement.

  Hypothesis eta_rule : forall (U V : Type), eta_statement U V.

  (** Exponentiation preserves equivalences, i.e., if [e] is an
     equivalence then so is post-composition by [e]. *)

  Theorem equiv_exponential : forall {A B} (w : A <~> B) C,
    (C -> A) <~> (C -> B).
  Proof.
    intros A B e C.
    exists (compose e).
    generalize A B e.
    apply equiv_induction.
    apply univalence.
    intro D.
    apply (equiv_is_equiv (eta_equiv C D (eta_rule _ _))).
  Defined.

  (** We are ready to prove functional extensionality, starting with the
     naive non-dependent version. *)

  Theorem univalence_implies_funext (A B: Type): funext_statement A B.
  Proof.
    intros f g p.
    (* It suffices to find a path [eta f = eta g]. *)
    apply equiv_injective with (e := eta_equiv A B (eta_rule _ _)); simpl.
    (* Consider the following maps. *)
    pose (d := fun x : A => existT (fun xy => fst xy = snd xy) (f x, f x) (idpath (f x))).
    pose (e := fun x : A => existT (fun xy => fst xy = snd xy) (f x, g x) (p x)).
    (* If we compose [d] and [e] with [free_path_target], we get [eta
       f] and [eta g], respectively. So, if we had a path from [d] to
       [e], we would get one from [eta f] to [eta g]. *)
    pose (src_compose := equiv_exponential (free_path_source B) A).
    pose (trg_compose := equiv_exponential (free_path_target B) A).
    path_via (trg_compose e).
    path_via (trg_compose d).
    apply map.
    (* But we can get a path from [d] to [e] because [src o d = eta f
       = src o e] and composition with [src] is an equivalence. *)
    apply @equiv_injective with (e := src_compose).
    apply idpath.
  Defined.
End UnivalenceImpliesFunext.

Section UnivalenceImpliesWeakFunext.

  (** Univelence is used twice at different levels. *)

  Hypothesis univalence : univalence_statement.
  Hypothesis univalence2 : univalence_statement.
  (** Now we use this to prove weak funext, which as we know implies
     (with dependent eta) also the strong dependent funext. *)


  Hypothesis eta_rule : forall (U V : Type), eta_statement U V.

  Theorem univalence_implies_weak_funext (A : Type) (P : A -> Type):
    weak_funext_statement P.
  Proof.
    intros allcontr.
    (* We are going to replace [P] with something simpler. *)
    pose (U := (fun (_ : A) => unit)).
    assert (p : P = U).
    apply (univalence_implies_funext univalence eta_rule).
    intro x.
    apply (equiv_to_path univalence2).
    apply contr_equiv_unit.
    apply allcontr.
    rewrite p.
    (* Now this is much easier. *)
    exists (fun _ => tt).
    intro f.
    unfold U in * |- *.
    unfold section in f.
    apply (univalence_implies_funext univalence2 eta_rule A unit).
    intro x.
    apply contr_path, unit_contr.
  Qed.

End UnivalenceImpliesWeakFunext.


==> anc/HoTT/contrib/old/UsefulEquivalences.v <==
Require Import Logic_Type.
Require Export Paths Fibrations Contractible Equivalences.

(** Any two contractible types are equivalent. *)

Lemma contr_contr_equiv {A B} :
  is_contr A -> is_contr B -> A <~> B.
Proof.
  intros Acontr Bcontr.
  exact (equiv_compose (contr_equiv_unit A Acontr) (equiv_inverse (contr_equiv_unit B Bcontr))).
Defined.

Lemma contr_contr_is_equiv {A B} (f : A -> B) :
  is_contr A -> is_contr B -> is_equiv f.
Proof.
  intros H G.
  apply is_equiv_from_hequiv with (g := fun _ => pr1 H);
    intro; apply contr_path; assumption.
Defined.

(* A type is equivalent to its product with [unit]. *)

Definition prod_unit_right_equiv A : A <~> A * unit.
Proof.
  apply (equiv_from_hequiv (fun (a : A) => (a, tt)) (@fst A unit)).
  intros [a t]; destruct t; auto.
  auto.
Defined.

Definition prod_unit_left_equiv A : A <~> unit * A.
Proof.
  apply (equiv_from_hequiv (fun (a : A) => (tt, a)) (@snd unit A)).
  intros [t a]; destruct t; auto.
  auto.
Defined.

(** The action of an equivalence on paths is an equivalence. Notice that
   we only need the "retraction" part of equivalence, so there is room
   for improvement. *)

Theorem equiv_map_inv {A B} {x y : A} (f : A <~> B) :
  (f x = f y) -> (x = y).
Proof.
  intros p.
  path_via (f^-1 (f x)).
  apply opposite.
  apply inverse_is_retraction.
  path_via' (f^-1 (f y)).
  apply map; exact p.
  apply inverse_is_retraction.
Defined.

Theorem equiv_map_equiv {A B} {x y : A} (e : A <~> B) : (x = y) <~> (e x = e y).
Proof.
  apply (equiv_from_hequiv (@map A B x y e) (equiv_map_inv (x := x) (y := y) e)).
  intro p.
  unfold equiv_map_inv.
  hott_simpl.
  moveright_onleft.
  moveright_onright.
  rewrite inverse_triangle.
  transitivity ((inverse_is_section e (e x) @ p) @ opposite (inverse_is_section e (e y))).
  apply opposite, concat_associativity.
  apply whisker_left.
  apply map.
  apply opposite.
  apply inverse_triangle.
  intro p.
  unfold equiv_map_inv.
  moveright_onleft.
  associate_left.
Defined.

(** Path-concatenation is an equivalence. *)

Lemma concat_equiv_left {A} (x y z : A) (p : x = y) : (y = z) <~> (x = z).
Proof.
  apply (equiv_from_hequiv (fun q : y = z => p @ q) (@concat A y x z (!p)));
  intro q; associate_left.
Defined.

Lemma concat_equiv_right {A} (x y z : A) (p : y = z) : (x = y) <~> (x = z).
Proof.
  apply (equiv_from_hequiv (fun q : x = y => q @ p) (fun r : x = z => r @ !p));
  intro q; associate_right.
Defined.

(** Opposite is an equivalence. *)

Definition opposite_equiv {A} (x y : A) : (x = y) <~> (y = x).
Proof.
  apply (equiv_from_hequiv (@opposite A x y) (@opposite A y x)).
  intros p; apply opposite_opposite.
  intros p; apply opposite_opposite.
Defined.

(** The same for opposite2. *)

Definition unopposite2 {A} {x y : A} (p q : x = y) : (!p = !q) -> (p = q).
Proof.
  intros r.
  path_via (!!p).
  apply @concat with (!!q).
  apply opposite2; assumption.
  auto with path_hints.
Defined.

Lemma opposite2_functor {A} (x y : A) (p q r : x = y) (s : p = q) (t : q = r) :
  opposite2 (s @ t) = opposite2 s @ opposite2 t.
Proof.
  path_induction.
Defined.

Lemma opposite2_opposite {A} (x y : A) (p q : x = y) (s : p = q) :
  opposite2 (!s) = !opposite2 s.
Proof.
  path_induction.
Defined.

Lemma opposite_opposite_opposite {A} (x y : A) (p : x = y) :
  opposite2 (opposite_opposite p) =
  opposite_opposite (!p).
Proof.
  path_induction.
Defined.

Lemma opposite_opposite_natural {A} (x y : A) (p q : x = y) (r : p = q) :
  opposite2 (opposite2 r) @ opposite_opposite q =
  opposite_opposite p @ r.
Proof.
  path_induction.
Defined.

Definition opposite2_equiv {A} (x y : A) (p q : x = y) : (p = q) <~> (!p = !q).
Proof.
  apply (equiv_from_hequiv (@opposite2 A x y p q) (unopposite2 p q)).
  intros r.
  unfold unopposite2.
  path_via' (opposite2 (!opposite_opposite p) @
    opposite2 (opposite2 r @ opposite_opposite q)).
  apply opposite2_functor.
  path_via' (!opposite2 (opposite_opposite p) @
    opposite2 (opposite2 r @ opposite_opposite q)).
  apply whisker_right.
  apply opposite2_opposite.
  path_via' (!(opposite_opposite (!p)) @
   opposite2 (opposite2 r @ opposite_opposite q)).
  apply whisker_right.
  apply map.
  apply opposite_opposite_opposite.
  moveright_onleft.
  path_via (opposite2 (opposite2 r) @ opposite2 (opposite_opposite q)).
  apply opposite2_functor.
  path_via' (opposite2 (opposite2 r) @ opposite_opposite (!q)).
  apply whisker_left.
  apply opposite_opposite_opposite.
  apply opposite_opposite_natural.
  intros r.
  unfold unopposite2.
  moveright_onleft.
  rewrite opposite_opposite_natural. hott_simpl. 
Defined.

(** Transporting is an equivalence. *)

Theorem trans_equiv {A} {P : fibration A} {x y : A} (p : x = y) :
  P x <~> P y.
Proof.
  apply (equiv_from_hequiv (transport (P := P) p) (transport (P := P) (!p))).
  intros z.
  (** XXX find out why [hott_simpl] cycles in 8.4 at this point. *)
  apply trans_trans_opp.
  intros z.
  apply trans_opp_trans.
Defined.
  
(** We can characterize the path types of the total space of a
   fibration, up to equivalence. *)

Theorem total_paths_equiv (A : Type) (P : fibration A) (x y : total P) :
  (x = y) <~> { p : pr1 x = pr1 y & transport p (pr2 x) = pr2 y }.
Proof.
  apply (equiv_from_hequiv
     (fun r => existT (fun p => transport p (pr2 x) = pr2 y) (base_path r) (fiber_path r))
     (fun (pq : { p : pr1 x = pr1 y & transport p (pr2 x) = pr2 y }) =>
          @total_path A P x y (projT1 pq) (projT2 pq))).
  intros [p q].
  simpl.
  apply @total_path with (p := base_total_path q).
  simpl.
  apply fiber_total_path.
  intro r.
  simpl.
  apply total_path_reconstruction.
Defined.

(** And similarly for products. *)

Lemma prod_eta A B (u : A * B) : (fst u, snd u) = u.
Proof.
  destruct u; path_induction.
Defined.

Definition prod_path_equiv A B (x y : A * B) :
  (x = y) <~> ((fst x = fst y) * (snd x = snd y)).
Proof.
  apply (equiv_from_hequiv 
    (fun p => (map (x:=x) (y:=y) (@fst A B) p, map (@snd A B) p))
    (fun (u : (fst x = fst y) * (snd x = snd y)) =>
      !prod_eta A B x @ prod_path (fst u) (snd u) @ prod_eta A B y)).
  intros [p q].
  destruct x; destruct y.
  simpl in * |- *.
  path_induction.
  intro p.
  path_induction.
  destruct x; auto.
Defined.

(** The homotopy fiber of a fibration is equivalent to the actual fiber. *)

Section hfiber_fibration.

  Hypothesis X : Type.
  Hypothesis P : fibration X.

  Let hfiber_fibration_map (x : X) : { z : total P & pr1 z = x } -> P x.
  Proof.
    intros [z p].
    apply (transport p).
    exact (pr2 z).
  Defined.

  Let hfiber_fibration_map_path (x : X) (z : total P) (p : pr1 z = x) :
    (x ; hfiber_fibration_map x (z ; p)) = z.
  Proof.
    apply @total_path with (p := !p).
    destruct z as [x' y']. simpl.
    apply trans_opp_trans.
  Defined.

  Definition hfiber_fibration (x : X) :
    P x <~> { z : total P & pr1 z = x }.
  Proof.
  apply (  equiv_from_hequiv
      (fun y: P x => (((x ; y) ; idpath _) : {z : sigT P & pr1 z = x}))
      (hfiber_fibration_map x)).
    intros [z p].
    apply @total_path with (p := hfiber_fibration_map_path x z p). simpl.
    path_via (transport (P := fun x' => x' = x)
      (map pr1 (hfiber_fibration_map_path x z p))
      (idpath x)).
    apply @map_trans with (P := fun x' => x' = x).
    unfold hfiber_fibration_map_path.
    path_via (transport (P := fun x' => x' = x) (!p) (idpath x)).
    apply map with (f := fun r => transport (P := fun x' => x' = x) r (idpath x)).
    apply @base_total_path with
      (x := (x ; hfiber_fibration_map x (z ; p))).
    path_via ((!!p) @ idpath x).
    cancel_units.
    intros y.
    unfold hfiber_fibration_map. simpl. auto.
  Defined.

End hfiber_fibration.

(** Replacement of a map by an equivalent fibration. *)

Section FibrationReplacement.

  Hypothesis A B : Type.
  Hypothesis f : A -> B.
  
  Definition fibration_replacement (x : A) : {y : B & {x : A & f x = y}} :=
    (f x ; (x ; idpath (f x))).

  Definition fibration_replacement_equiv : A <~> {y : B & {x : A & f x = y}}.
  Proof.
  apply (  equiv_from_hequiv
      fibration_replacement (fun (yxp : {y : B & {x : A & f x = y}}) => pr1 (pr2 yxp))).
    intros [y [x p]].
    unfold fibration_replacement; simpl.
    apply @total_path with (p := p); simpl.
    hott_simpl.
    (* This step needed in 8.3 but not 8.4. *)
    try (rewrite map_trans; hott_simpl).
    intros x. auto.
  Defined.

  Definition fibration_replacement_factors (x : A) :
    pr1 (fibration_replacement_equiv x) = f x.
  Proof.
    auto.
  Defined.

End FibrationReplacement.

(** The construction of total spaces of fibrations is "associative". *)

Section TotalAssoc.

  Hypotheses (A : Type) (P : fibration A) (Q : forall x, fibration (P x)).

  Let ta1 : { x : A & { p : P x & Q x p}} -> { xp : total P & Q (pr1 xp) (pr2 xp) }.
  Proof.
    intros [x [p q]].
    exists (x;p).
    exact q.
  Defined.

  Let ta2 : { xp : sigT P & Q (pr1 xp) (pr2 xp) } -> { x:A & { p:P x & Q x p}}.
  Proof.
    intros [[x p] q].
    exists x. exists p. exact q.
  Defined.
    
  Definition total_assoc :
    { x : A & { p : P x & Q x p}} <~> { xp : sigT P & Q (pr1 xp) (pr2 xp) }.
  Proof.
    apply (equiv_from_hequiv ta1 ta2).
    intros [[x p] q]; auto.
    intros [x [p q]]; auto.
  Defined.

End TotalAssoc.

Section TotalAssocSum.

  Hypotheses (A : Type) (P : fibration A) (Q : total P -> Type).

  Let ta1 : {x : A & {p : P x & Q (x ; p)}} -> {xp : total P & Q xp}.
  Proof.
    intros [x [p q]].
    exists (x;p).
    exact q.
  Defined.

  Let ta2 : {xp : total P & Q xp} -> {x : A & {p : P x & Q (x ; p)}}.
  Proof.
    intros [[x p] q].
    exists x. exists p. exact q.
  Defined.
    
  Definition total_assoc_sum :
    {x : A & {p : P x & Q (x;p)}} <~> {xp : total P & Q xp}.
  Proof.
    apply (equiv_from_hequiv ta1 ta2).
    intros [[x p] q]; auto.
    intros [x [p q]]; auto.
  Defined.

End TotalAssocSum.

(** And "commutative" *)

Section TotalComm.

  Hypotheses (A : Type) (B : Type) (P : A -> B -> Type).

  Let tc1 : {x : A & {y : B & P x y}} -> {y : B & {x:A & P x y}}.
  Proof.
    intros [x [y p]].
    exists y.  exists x.  exact p.
  Defined.

  Let tc2 : {y : B & {x : A & P x y}} -> {x : A & {y : B & P x y}}.
  Proof.
    intros [y [x p]].
    exists x.  exists y.  exact p.
  Defined.
  
  Definition total_comm :
    {x : A & {y : B & P x y}} <~> {y : B & {x : A & P x y}}.
  Proof.
    apply (equiv_from_hequiv tc1 tc2).
    intros [x [y p]]; auto.
    intros [y [x p]]; auto.
  Defined.

End TotalComm.

(** Transporting along a path is an "adjoint equivalence". *)

Lemma transport_adjoint A (P : fibration A) (x y : A) (p : x = y)
  (a : P x) (b : P y) :
  (transport p a = b) <~> (a = transport (!p) b).
Proof.
  path_induction.
  simpl.
  apply idequiv.
Defined.

(** The product of two equivalences is an equivalence. *)

Lemma product_equiv (A B C D : Type):
  (A <~> B) -> (C <~> D) -> (A * C <~> B * D).
Proof.
  intros f g.
  apply (equiv_from_hequiv
    (fun ac => (f (fst ac), g (snd ac)))
    (fun bd => (f^-1 (fst bd), g^-1 (snd bd)))) ;
  intros [? ?]; simpl; apply prod_path; hott_simpl.
Defined.

(** Products are equivalent to pullbacks over any contractible type. *)

Section PullbackContr.

  Hypotheses A B C : Type.
  Hypothesis Cc : is_contr C.
  Hypothesis (f : A -> C) (g : B -> C).

  Let pbu1 : {x : A & {y : B & f x = g y}} -> A * B.
  Proof.
    intros [a [b p]].
    exact (a,b).
  Defined.

  Let pbu2 : A * B -> {x : A & {y : B & f x = g y}}.
  Proof.
    intros [a b].
    exists a; exists b; apply contr_path, Cc.
  Defined.

  Definition pullback_over_contr : {x : A & {y : B & f x = g y}} <~> A * B.
  Proof.
    apply (equiv_from_hequiv pbu1 pbu2).
    intros [a b]; simpl; auto.
    intros [a [b p]]; simpl.
    apply @total_path with (idpath a). simpl.
    apply @total_path with (idpath b); simpl.
    apply contr_path2. apply Cc.
  Defined.
  
End PullbackContr.


==> anc/HoTT/coq-HoTT/CHANGES <==
Changes from V8.4
=================

Vernacular commands

- The command "Record foo ..." does not generate induction principles
  (foo_rect, foo_rec, foo_ind) anymore by default (feature wish #2693).
  A flag "Set/Unset Record Elimination Schemes" allows to change this.
  The tactic "induction" on a record is now actually doing "destruct".
- The "Open Scope" command can now be given also a delimiter (e.g. Z).
- The "Definition" command now allows the "Local" modifier.
- The "Let" command can now define local (co)fixpoints.

Specification Language

- The syntax "x -> y" is now declared at level 99. In particular, it has
  now a lower priority than "<->": "A -> B <-> C" is now "A -> (B <-> C)"
  (possible source of incompatibilities)
- Slight changes in unification error messages.

Tactics

- Tactics btauto, a reflexive boolean tautology solver.
- Tactic "tauto" was exceptionally able to destruct other connectives
  than the binary connectives "and", "or", "prod", "sum", "iff". This
  non-uniform behavior has been fixed (bug #2680) and tauto is
  slightly weaker (possible source of incompatibilities). On the
  opposite side, new tactic "dtauto" is able to destruct any
  record-like inductive types, superseding the old version of "tauto".
- Similarly, "intuition" has been made more uniform and, where it now
  fails, "dintuition" can be used. (possible source of incompatibilities)
- Tactic notations can now be defined locally to a module (use "Local" prefix).
- Tactic "red" now reduces head beta-iota redexes (potential source of
  rare incompatibilities).
- Tactic "hnf" now reduces inner beta-iota redexes
  (potential source of rare incompatibilities).
- Tactic "intro H" now reduces beta-iota redexes if these hide a product
  (potential source of rare incompatibilities).

Program

- "Solve Obligations using" changed to "Solve Obligations with",
  consistent with "Proof with".
- Program Lemma, Definition now respect automatic introduction.

Notations

- "Bind Scope" can no longer bind "Funclass" and "Sortclass".
- A notation can be given a (compat "8.x") annotation, making
  it behave like a (only parsing), but flags may active warning
  or error when this notation is used.
- More systematic insertion of spaces as a default for printing
  notations ("format" still available to override the default).

Internal Infrastructure

- Many reorganisations in the ocaml source files. For instance,
  many internal a.s.t. of Coq are now placed in mli files in
  a new directory intf/, for instance constrexpr.mli or glob_term.mli.
  More details in dev/doc/changes.
- The file states/initial.coq does not exist anymore. Instead, coqtop
  initially does a "Require" of Prelude.vo (or nothing when given
  the options -noinit or -nois).
- The build system does not produce anymore programs named coqtop.opt
  and a symbolic link to coqtop. Instead, coqtop is now directly
  an executable compiled with the best OCaml compiler available.
  The bytecode program coqtop.byte is still produced. Same for other
  utilities.
 
Changes from V8.4beta2 to V8.4
==============================

Vernacular commands

- The "Reset" command is now supported again in files given to coqc or Load.
- "Show Script" now indents again the displayed scripts. It can also work
  correctly across Load'ed files if the option "Unset Atomic Load" is used.
- "Open Scope" can now be given the delimiter (e.g. Z) instead of the full
  scope name (e.g. Z_scope).

Notations

- Most compatibility notations of the standard library are now tagged as
  (compat xyz), where xyz is a former Coq version, for instance "8.3".
  These notations behave as (only parsing) notations, except that they may
  triggers warnings (or errors) when used while Coq is not in a corresponding
  -compat mode.
- To activate these compatibility warnings, use "Set Verbose Compat Notations"
  or the command-line flag -verbose-compat-notations.
- For a strict mode without these compatibility notations, use
  "Unset Compat Notations" or the command-line flag -no-compat-notations.

Tactics

- An annotation "eqn:H" or "eqn:?" can be added to a "destruct"
  or "induction" to make it generate equations in the spirit of "case_eq".
  The former syntax "_eqn" is discontinued.
- The name of the hypothesis introduced by tactic "remember" can be
  set via the new syntax "remember t as x eqn:H" (wish #2489).

Libraries

- Reals: changed definition of PI, no more axiom about sin(PI/2).
- SetoidPermutation: a notion of permutation for lists modulo a setoid equality.
- BigN: fixed the ocaml code doing the parsing/printing of big numbers.

Changes from V8.4beta to V8.4beta2
==================================

Vernacular commands

- Commands "Back" and "BackTo" are now handling the proof states. They may
  perform some extra steps of backtrack to avoid states where the proof
  state is unavailable (typically a closed proof).
- The commands "Suspend" and "Resume" have been removed.
- A basic Show Script has been reintroduced (no indentation).
- New command "Set Parsing Explicit" for deactivating parsing (and printing)
  of implicit arguments (useful for teaching).
- New command "Grab Existential Variables" to transform the unresolved evars
  at the end of a proof into goals.

Tactics

- Still no general "info" tactical, but new specific tactics info_auto,
  info_eauto, info_trivial which provides information on the proofs found
  by auto/eauto/trivial. Display of these details could also be activated by
  "Set Info Auto"/"Set Info Eauto"/"Set Info Trivial".
- Details on everything tried by auto/eauto/trivial during a proof search
  could be obtained by "debug auto", "debug eauto", "debug trivial" or by a
  global "Set Debug Auto"/"Set Debug Eauto"/"Set Debug Trivial".
- New command "r string" in Ltac debugger that interprets "idtac
  string" in Ltac code as a breakpoint and jumps to its next use.
- Tactics from the Dp plugin (simplify, ergo, yices, cvc3, z3, cvcl,
  harvey, zenon, gwhy) have been removed, since Why2 has not been
  maintained for the last few years. The Why3 plugin should be a suitable
  replacement in most cases.

Libraries

- MSetRBT: a new implementation of MSets via Red-Black trees (initial
  contribution by Andrew Appel).
- MSetAVL: for maximal sharing with the new MSetRBT, the argument order
  of Node has changed (this should be transparent to regular MSets users).

Module System

- The names of modules (and module types) are now in a fully separated
  namespace from ordinary definitions: "Definition E:=0. Module E. End E."
  is now accepted.

CoqIDE

- Coqide now supports the "Restart" command, and "Undo" (with a warning).
  Better support for "Abort".

Changes from V8.3 to V8.4beta
=============================

Logic

- Standard eta-conversion now supported (dependent product only).
- Guard condition improvement: subterm property is propagated through beta-redex
  blocked by pattern-matching, as in "(match v with C .. => fun x => u end) x";
  this allows for instance to use "rewrite ... in ..." without breaking
  the guard condition.

Specification language and notations

- Maximal implicit arguments can now be set locally by { }. The registration
  traverses fixpoints and lambdas. Because there is conversion in types,
  maximal implicit arguments are not taken into account in partial
  applications (use eta expanded form with explicit { } instead).
- Added support for recursive notations with binders (allows for instance
  to write "exists x y z, P").
- Structure/Record printing can be disable by "Unset Printing Records".
  In addition, it can be controlled on type by type basis using
  "Add Printing Record" or "Add Printing Constructor".
- Pattern-matching compilation algorithm: in "match x, y with ... end",
  possible dependencies of x (or of the indices of its type) in the type
  of y are now taken into account.

Tactics

- New proof engine.
- Scripts can now be structured thanks to bullets - * + and to subgoal
  delimitation via { }. Note: for use with Proof General, a cvs version of
  Proof General no older than mid-July 2011 is currently required.
- Support for tactical "info" is suspended.
- Support for command "Show Script" is suspended.
- New tactics constr_eq, is_evar and has_evar for use in Ltac (DOC TODO).
- Removed the two-argument variant of "decide equality".
- New experimental tactical "timeout <n> <tac>". Since <n> is a time
  in second for the moment, this feature should rather be avoided
  in scripts meant to be machine-independent.
- Fix in "destruct": removal of unexpected local definitions in context might
  result in some rare incompatibilities (solvable by adapting name hypotheses).
- Introduction pattern "_" made more robust.
- Tactic (and Eval command) vm_compute can now be interrupted via Ctrl-C.
- Unification in "apply" supports unification of patterns of the form
  ?f x y = g(x,y) (compatibility ensured by using
  "Unset Tactic Pattern Unification"). It also supports (full) betaiota.
- Tactic autorewrite does no longer instantiate pre-existing
  existential variables (theoretical source of possible incompatibilities).
- Tactic "dependent rewrite" now supports equality in "sig".
- Tactic omega now understands Zpred (wish #1912) and can prove any goal
  from a context containing an arithmetical contradiction (wish #2236).
- Using "auto with nocore" disables the use of the "core" database (wish #2188).
  This pseudo-database "nocore" can also be used with trivial and eauto.
- Tactics "set", "destruct" and "induction" accepts incomplete terms and
  use the goal to complete the pattern assuming it is non ambiguous.
- When used on arguments with a dependent type, tactics such as
  "destruct", "induction", "case", "elim", etc. now try to abstract
  automatically the dependencies over the arguments of the types
  (based on initial ideas from Chung-Kil Hur, extension to nested
   dependencies suggested by Dan Grayson)
- Tactic "injection" now failing on an equality showing no constructors while
  it was formerly generalizing again the goal over the given equality.
- In Ltac, the "context [...]" syntax has now a variant "appcontext [...]"
  allowing to match partial applications in larger applications.
- When applying destruct or inversion on a fixpoint hiding an inductive
  type, recursive calls to the fixpoint now remain folded by default (rare
  source of incompatibility generally solvable by adding a call to simpl).
- In an ltac pattern containing a "match", a final "| _ => _" branch could be
  used now instead of enumerating all remaining constructors. Moreover, the
  pattern "match _ with _ => _ end" now allows to match any "match". A "in"
  annotation can also be added to restrict to a precise inductive type.
- The behavior of "simpl" can be tuned using the "Arguments" vernacular.
  In particular constants can be marked so that they are always/never unfolded
  by "simpl", or unfolded only when a set of arguments evaluates to a
  constructor. Last one can mark a constant so that it is unfolded only if the
  simplified term does not expose a match in head position.

Vernacular commands

- It is now mandatory to have a space (or tabulation or newline or end-of-file)
  after a "." ending a sentence.
- In SearchAbout, the [ ] delimiters are now optional.
- New command "Add/Remove Search Blacklist <substring> ...":
  a Search or SearchAbout or similar query will never mention lemmas
  whose qualified names contain any of the declared substrings.
  The default blacklisted substrings are "_admitted" "_subproof" "Private_".
- When the output file of "Print Universes" ends in ".dot" or ".gv",
  the universe graph is printed in the DOT language, and can be
  processed by Graphviz tools.
- New command "Print Sorted Universes".
- The undocumented and obsolete option "Set/Unset Boxed Definitions" has
  been removed, as well as syntaxes like "Boxed Fixpoint foo".
- A new option "Set Default Timeout n / Unset Default Timeout".
- Qed now uses information from the reduction tactics used in proof script
  to avoid conversion at Qed time to go into a very long computation.
- New command "Show Goal ident" to display the statement of a goal, even
  a closed one (available from Proof General).
- Command "Proof" accept a new modifier "using" to force generalization
  over a given list of section variables at section ending (DOC TODO).
- New command "Arguments" generalizing "Implicit Arguments" and
  "Arguments Scope" and that also allows to rename the parameters of a
  definition and to tune the behavior of the tactic "simpl".

Module System

- During subtyping checks, an opaque constant in a module type could now
  be implemented by anything of the right type, even if bodies differ.
  Said otherwise, with respect to subtyping, an opaque constant behaves
  just as a parameter. Coqchk was already implementing this, but not coqtop.
- The inlining done during application of functors can now be controlled
  more precisely, by the annotations (no inline) or (inline at level XX).
  With the latter annotation, only functor parameters whose levels
  are lower or equal than XX will be inlined.
  The level of a parameter can be fixed by "Parameter Inline(30) foo".
  When levels aren't given, the default value is 100. One can also use
  the flag "Set Inline Level ..." to set a level (DOC TODO).
- Print Assumptions should now handle correctly opaque modules (#2168).
- Print Module (Type) now tries to print more details, such as types and
  bodies of the module elements. Note that Print Module Type could be
  used on a module to display only its interface. The option
  "Set Short Module Printing" could be used to switch back to the earlier
  behavior were only field names were displayed.

Libraries

- Extension of the abstract part of Numbers, which now provide axiomatizations
  and results about many more integer functions, such as pow, gcd, lcm, sqrt,
  log2 and bitwise functions. These functions are implemented for nat, N, BigN,
  Z, BigZ. See in particular file NPeano for new functions about nat.
- The definition of types positive, N, Z is now in file BinNums.v
- Major reorganization of ZArith. The initial file ZArith/BinInt.v now contains
  an internal module Z implementing the Numbers interface for integers.
  This module Z regroups:
  * all functions over type Z : Z.add, Z.mul, ...
  * the minimal proofs of specifications for these functions : Z.add_0_l, ...
  * an instantation of all derived properties proved generically in Numbers :
    Z.add_comm, Z.add_assoc, ...
  A large part of ZArith is now simply compatibility notations, for instance
  Zplus_comm is an alias for Z.add_comm. The direct use of module Z is now
  recommended instead of relying on these compatibility notations.
- Similar major reorganization of NArith, via a module N in NArith/BinNat.v
- Concerning the positive datatype, BinPos.v is now in a specific directory
  PArith, and contains an internal submodule Pos. We regroup there functions
  such as Pos.add Pos.mul etc as well as many results about them. These results
  are here proved directly (no Number interface for strictly positive numbers).
- Note that in spite of the compatibility layers, all these reorganizations
  may induce some marginal incompatibilies in scripts. In particular:
  * the "?=" notation for positive now refers to a binary function Pos.compare,
    instead of the infamous ternary Pcompare (now Pos.compare_cont).
  * some hypothesis names generated by the system may changed (typically for
    a "destruct Z_le_gt_dec") since naming is done after the short name of
    the head predicate (here now "le" in module Z instead of "Zle", etc).
  * the internals of Z.add has changed, now relying of Z.pos_sub.
- Also note these new notations:
  * "<?" "<=?" "=?" for boolean tests such as Z.ltb Z.leb Z.eqb.
  * "÷" for the alternative integer division Z.quot implementing the Truncate
    convention (former ZOdiv), while the notation for the Coq usual division
    Z.div implementing the Flooring convention remains "/". Their corresponding
    modulo functions are Z.rem (no notations) for Z.quot and Z.modulo (infix
    "mod" notation) for Z.div.
- Lemmas about conversions between these datatypes are also organized
  in modules, see for instance modules Z2Nat, N2Z, etc.
- When creating BigN, the macro-generated part NMake_gen is much smaller.
  The generic part NMake has been reworked and improved. Some changes
  may introduce incompatibilities. In particular, the order of the arguments
  for BigN.shiftl and BigN.shiftr is now reversed: the number to shift now
  comes first. By default, the power function now takes two BigN.
- Creation of Vector, an independent library for lists indexed by their length.
  Vectors' names overwrite lists' one so you should not "Import" the library.
  All old names changed: function names follow the ocaml ones and, for example,
  Vcons becomes Vector.cons. You can get [..;..;..]-style notations by importing
  Vector.VectorNotations.
- Removal of TheoryList. Requiring List instead should work most of the time.
- New syntax "rew Heq in H" and "rew <- Heq in H" for eq_rect and
  eq_rect_r (available by importing module EqNotations).
- Wf.iter_nat is now Peano.nat_iter (with an implicit type argument).

Internal infrastructure

- Opaque proofs are now loaded lazily by default. This allows to be almost as
  fast as -dont-load-proofs, while being safer (no creation of axioms) and
  avoiding feature restrictions (Print and Print Assumptions work ok).
- Revised hash-consing code allowing more sharing of memory
- Experimental support added for camlp4 (the one provided alongside ocaml),
  simply pass option -usecamlp4 to ./configure. By default camlp5 is used.
- Revised build system: no more stages in Makefile thanks to some recursive
  aspect of recent gnu make, use of vo.itarget files containing .v to compile
  for both make and ocamlbuild, etc.
- Support of cross-compilation via mingw from unix toward Windows,
  contact P. Letouzey for more informations.
- New Makefile rules mli-doc to make html of mli in dev/doc/html and
  full-stdlib to get a (huge) pdf reflecting the whole standard library.

Extraction

- By default, opaque terms are now truly considered opaque by extraction:
  instead of accessing their body, they are now considered as axioms.
  The previous behaviour can be reactivated via the option
  "Set Extraction AccessOpaque".
- The pretty-printer for Haskell now produces layout-independant code
- A new command "Separate Extraction cst1 cst2 ..." that mixes a
  minimal extracted environment a la "Recursive Extraction" and the
  production of several files (one per coq source) a la "Extraction Library"
  (DOC TODO).
- New option "Set/Unset Extraction KeepSingleton" for preventing the
  extraction to optimize singleton container types (DOC TODO).
- The extraction now identifies and properly rejects a particular case of
  universe polymorphism it cannot handle yet (the pair (I,I) being Prop).
- Support of anonymous fields in record (#2555).

CoqIDE

- Coqide now runs coqtop as separated process, making it more robust:
  coqtop subprocess can be interrupted, or even killed and relaunched
  (cf button "Restart Coq", ex-"Go to Start"). For allowing such
  interrupts, the Windows version of coqide now requires Windows >= XP
  SP1.
- The communication between CoqIDE and Coqtop is now done via a dialect
  of XML (DOC TODO).
- The backtrack engine of CoqIDE has been reworked, it now uses the
  "Backtrack" command similarly to Proof General.
- The Coqide parsing of sentences has be reworked and now supports
  tactic delimitation via { }.
- Coqide now accepts the Abort command (wish #2357).
- Coqide can read coq_makefile files as "project file" and use it to
  set automatically options to send to coqtop.
- Preference files have moved to $XDG_CONFIG_HOME/coq and accelerators
  are not stored as a list anymore.

Tools

- Coq now searches directories specified in COQPATH, $XDG_DATA_HOME/coq,
  $XDG_DATA_DIRS/coq, and user-contribs before the standard library.
- Coq rc file has moved to $XDG_CONFIG_HOME/coq.
- Major changes to coq_makefile:
  * mli/mlpack/mllib taken into account, ml not preproccessed anymore, ml4 work;
  * mlihtml generates doc of mli, install-doc install the html doc in DOCDIR
    with the same policy as vo in COQLIB;
  * More variables are given by coqtop -config, others are defined only if the
    users doesn't have defined them elsewhere. Consequently, generated makefile
    should work directly on any architecture;
  * Packagers can take advantage of $(DSTROOT) introduction. Installation can
    be made in $XDG_DATA_HOME/coq;
  * -arg option allows to send option as argument to coqc.

Changes from V8.2 to V8.3
=========================

Rewriting tactics

- Tactic "rewrite" now supports rewriting on ad hoc equalities such as eq_true.
- "Hint Rewrite" now checks that the lemma looks like an equation.
- New tactic "etransitivity".
- Support for heterogeneous equality (JMeq) in "injection" and "discriminate".
- Tactic "subst" now supports heterogeneous equality and equality
  proofs that are dependent (use "simple subst" for preserving compatibility).
- Added support for Leibniz-rewriting of dependent hypotheses.
- Renamed "Morphism" into "Proper" and "respect" into "proper_prf"
  (possible source of incompatibility). A partial fix is to define
  "Notation Morphism R f := (Proper (R%signature) f)."
- New tactic variants "rewrite* by" and "autorewrite*" that rewrite
  respectively the first and all matches whose side-conditions are
  solved.
- "Require Import Setoid" does not export all of "Morphisms" and
  "RelationClasses" anymore (possible source of incompatibility, fixed
  by importing "Morphisms" too).
- Support added for using Chung-Kil Hur's Heq library for rewriting over
  heterogeneous equality (courtesy of the library's author).
- Tactic "replace" supports matching terms with holes.

Automation tactics

- Tactic "intuition" now preserves inner "iff" and "not" (exceptional
  source of incompatibilities solvable by redefining "intuition" as
  "unfold iff, not in *; intuition", or, for iff only, by using
  "Set Intuition Iff Unfolding".)
- Tactic "tauto" now proves classical tautologies as soon as classical logic
  (i.e. library Classical_Prop or Classical) is loaded.
- Tactic "gappa" has been removed from the Dp plugin.
- Tactic "firstorder" now supports the combination of its "using" and
  "with" options.
- New "Hint Resolve ->" (or "<-") for declaring iff's as oriented
  hints (wish #2104).
- An inductive type as argument of the "using" option of "auto/eauto/firstorder"
  is interpreted as using the collection of its constructors.
- New decision tactic "nsatz" to prove polynomial equations
  by computation of Groebner bases.

Other tactics

- Tactic "discriminate" now performs intros before trying to discriminate an
  hypothesis of the goal (previously it applied intro only if the goal
  had the form t1<>t2) (exceptional source of incompatibilities - former
  behavior can be obtained by "Unset Discriminate Introduction").
- Tactic "quote" now supports quotation of arbitrary terms (not just the
  goal).
- Tactic "idtac" now displays its "list" arguments.
- New introduction patterns "*" for introducing the next block of dependent
  variables and "**" for introducing all quantified variables and hypotheses.
- Pattern Unification for existential variables activated in tactics and
  new option "Unset Tactic Evars Pattern Unification" to deactivate it.
- Resolution of canonical structure is now part of the tactic's unification
  algorithm.
- New tactic "decide lemma with hyp" for rewriting decidability lemmas
  when one knows which side is true.
- Improved support of dependent goals over objects in dependent types for
  "destruct" (rare source of incompatibility that can be avoided by unsetting
  option "Dependent Propositions Elimination").
- Tactic "exists", "eexists", "destruct" and "edestruct" supports iteration
  using comma-separated arguments.
- Tactic names "case" and "elim" now support clauses "as" and "in" and become
  then synonymous of "destruct" and "induction" respectively.
- A new tactic name "exfalso" for the use of 'ex-falso quodlibet' principle.
  This tactic is simply a shortcut for "elimtype False".
- Made quantified hypotheses get the name they would have if introduced in
  the context (possible but rare source of incompatibilities).
- When applying a component of a conjunctive lemma, "apply in" (and
  sequences of "apply in") now leave the side conditions of the lemmas
  uniformly after the main goal (possible source of rare incompatibilities).
- In "simpl c" and "change c with d", c can be a pattern.
- Tactic "revert" now preserves let-in's making it the exact inverse of
  "intro".
- New tactics "clear dependent H" and "revert dependent H" that
  clears (resp. reverts) H and all the hypotheses that depend on H.
- Ltac's pattern-matching now supports matching metavariables that
  depend on variables bound upwards in the pattern.

Tactic definitions

- Ltac definitions support Local option for non-export outside modules.
- Support for parsing non-empty lists with separators in tactic notations.
- New command "Locate Ltac" to get the full name of an Ltac definition.

Notations

- Record syntax "{|x=...; y=...|}" now works inside patterns too.
- Abbreviations from non-imported module now invisible at printing time.
- Abbreviations now use implicit arguments and arguments scopes for printing.
- Abbreviations to pure names now strictly behave like the name they refer to
  (make redirections of qualified names easier).
- Abbreviations for applied constant now propagate the implicit arguments
  and arguments scope of the underlying reference (possible source of
  incompatibilities generally solvable by changing such abbreviations from
  e.g. "Notation foo' := (foo x)" to "Notation foo' y := (foo x (y:=y))").
- The "where" clause now supports multiple notations per defined object.
- Recursive notations automatically expand one step on the left for better
  factorization; recursion notations inner separators now ensured being tokens.
- Added "Reserved Infix" as a specific shortcut of the corresponding
  "Reserved Notation".
- Open/Close Scope command supports Global option in sections.

Specification language

- New support for local binders in the syntax of Record/Structure fields.
- Fixpoint/CoFixpoint now support building part or all of bodies using tactics.
- Binders given before ":" in lemmas and in definitions built by tactics are
  now automatically introduced (possible source of incompatibility that can
  be resolved by invoking "Unset Automatic Introduction").
- New support for multiple implicit arguments signatures per reference.

Module system

- Include Type is now deprecated since Include now accept both modules and
  module types.
- Declare ML Module supports Local option.
- The sharing between non-logical object and the management of the
  name-space has been improved by the new "Delta-equivalence" on
  qualified name.
- The include operator has been extended to high-order structures
- Sequences of Include can be abbreviated via new syntax "<+".
- A module (or module type) can be given several "<:" signatures.
- Interactive proofs are now permitted in module type. Functors can hence
  be declared as Module Type and be used later to type themselves.
- A functor application can be prefixed by a "!" to make it ignore any
  "Inline" annotation in the type of its argument(s) (for examples of
  use of the new features, see libraries Structures and Numbers).
- Coercions are now active only when modules are imported (use "Set Automatic
  Coercions Import" to get the behavior of the previous versions of Coq).

Extraction

- When using (Recursive) Extraction Library, the filenames are directly the
  Coq ones with new appropriate extensions : we do not force anymore
  uncapital first letters for Ocaml and capital ones for Haskell.
- The extraction now tries harder to avoid code transformations that can be
  dangerous for the complexity. In particular many eta-expansions at the top
  of functions body are now avoided, clever partial applications will likely
  be preserved, let-ins are almost always kept, etc.
- In the same spirit, auto-inlining is now disabled by default, except for
  induction principles, since this feature was producing more frequently
  weird code than clear gain. The previous behavior can be restored via
  "Set Extraction AutoInline".
- Unicode characters in identifiers are now transformed into ascii strings
  that are legal in Ocaml and other languages.
- Harsh support of module extraction to Haskell and Scheme: module hierarchy
  is flattened, module abbreviations and functor applications are expanded,
  module types and unapplied functors are discarded.
- Less unsupported situations when extracting modules to Ocaml. In particular
  module parameters might be alpha-renamed if a name clash is detected.
- Extract Inductive is now possible toward non-inductive types (e.g. nat => int)
- Extraction Implicit: this new experimental command allows to mark
  some arguments of a function or constructor for removed during
  extraction, even if these arguments don't fit the usual elimination
  principles of extraction, for instance the length n of a vector.
- Files ExtrOcaml*.v in plugins/extraction try to provide a library of common
  extraction commands: mapping of basics types toward Ocaml's counterparts,
  conversions from/to int and big_int, or even complete mapping of nat,Z,N
  to int or big_int, or mapping of ascii to char and string to char list
  (in this case recognition of ascii constants is hard-wired in the extraction).

Program

- Streamlined definitions using well-founded recursion and measures so
  that they can work on any subset of the arguments directly (uses currying).
- Try to automatically clear structural fixpoint prototypes in
  obligations to avoid issues with opacity.
- Use return type clause inference in pattern-matching as in the standard
  typing algorithm.
- Support [Local Obligation Tactic] and [Next Obligation with tactic].
- Use [Show Obligation Tactic] to print the current default tactic.
- [fst] and [snd] have maximal implicit arguments in Program now (possible
  source of incompatibility).

Type classes

- Declaring axiomatic type class instances in Module Type should be now
  done via new command "Declare Instance", while the syntax "Instance"
  now always provides a concrete instance, both in and out of Module Type.
- Use [Existing Class foo] to declare foo as a class a posteriori.
  [foo] can be an inductive type or a constant definition. No
  projections or instances are defined.
- Various bug fixes and improvements: support for defined fields,
  anonymous instances, declarations giving terms, better handling of
  sections and [Context].

Vernacular commands

- New command "Timeout <n> <command>." interprets a command and a timeout
  interrupts the interpretation after <n> seconds.
- New command "Compute <expr>." is a shortcut for "Eval vm_compute in <expr>".
- New command "Fail <command>." interprets a command and is successful iff
  the command fails on an error (but not an anomaly). Handy for tests and
  illustration of wrong commands.
- Most commands referring to constant (e.g. Print or About) now support
  referring to the constant by a notation string.
- New option "Boolean Equality Schemes" to make generation of boolean
  equality automatic for datatypes (together with option "Decidable
  Equality Schemes", this replaces deprecated option "Equality Scheme").
- Made support for automatic generation of case analysis schemes available
  to user (governed by option "Set Case Analysis Schemes").
- New command "(Global?) Generalizable [All|No] Variable(s)? ident(s)?" to
  declare which identifiers are generalizable in `{} and `() binders.
- New command "Print Opaque Dependencies" to display opaque constants in
  addition to all variables, parameters or axioms a theorem or
  definition relies on.
- New command "Declare Reduction <id> := <conv_expr>", allowing to write
  later "Eval <id> in ...". This command accepts a Local variant.
- Syntax of Implicit Type now supports more than one block of variables of
  a given type.
- Command "Canonical Structure" now warns when it has no effects.
- Commands of the form "Set X" or "Unset X" now support "Local" and "Global"
  prefixes.

Library

- Use "standard" Coq names for the properties of eq and identity
  (e.g. refl_equal is now eq_refl). Support for compatibility is provided.
- The function Compare_dec.nat_compare is now defined directly,
  instead of relying on lt_eq_lt_dec. The earlier version is still
  available under the name nat_compare_alt.
- Lemmas in library Relations and Reals have been homogenized a bit.
- The implicit argument of Logic.eq is now maximally inserted, allowing
  to simply write "eq" instead of "@eq _" in morphism signatures.
- Wrongly named lemmas (Zlt_gt_succ and Zlt_succ_gt) fixed (potential source
  of incompatibilities)
- List library:
  - Definitions of list, length and app are now in Init/Datatypes.
    Support for compatibility is provided.
  - Definition of Permutation is now in Sorting/Permtation.v
  - Some other light revisions and extensions (possible source
    of incompatibilities solvable by qualifying names accordingly).
- In ListSet, set_map has been fixed (source of incompatibilities if used).
- Sorting library:
  - new mergesort of worst-case complexity O(n*ln(n)) made available in
    Mergesort.v;
  - former notion of permutation up to setoid from Permutation.v is
    deprecated and moved to PermutSetoid.v;
  - heapsort from Heap.v of worst-case complexity O(n*n) is deprecated;
  - new file Sorted.v for some definitions of being sorted.
- Structure library. This new library is meant to contain generic
  structures such as types with equalities or orders, either
  in Module version (for now) or Type Classes (still to do):
  - DecidableType.v and OrderedType.v: initial notions for FSets/FMaps,
    left for compatibility but considered as deprecated.
  - Equalities.v and Orders.v: evolutions of the previous files,
    with fine-grain Module architecture, many variants, use of
    Equivalence and other relevant Type Classes notions.
  - OrdersTac.v: a generic tactic for solving chains of (in)equalities
    over variables. See {Nat,N,Z,P}OrderedType.v for concrete instances.
  - GenericMinMax.v: any ordered type can be equipped with min and max.
    We derived here all the generic properties of these functions.
- MSets library: an important evolution of the FSets library.
  "MSets" stands for Modular (Finite) Sets, by contrast with a forthcoming
  library of Class (Finite) Sets contributed by S. Lescuyer which will be
  integrated with the next release of Coq. The main features of MSets are:
  - The use of Equivalence, Proper and other Type Classes features
    easing the handling of setoid equalities.
  - The interfaces are now stated in iff-style. Old specifications
    are now derived properties.
  - The compare functions are now pure, and return a "comparison" value.
    Thanks to the CompSpec inductive type, reasoning on them remains easy.
  - Sets structures requiring invariants (i.e. sorted lists) are
    built first as "Raw" sets (pure objects and separate proofs) and
    attached with their proofs thanks to a generic functor. "Raw" sets
    have now a proper interface and can be manipulated directly.
  Note: No Maps yet in MSets. The FSets library is still provided
  for compatibility, but will probably be considered as deprecated in the
  next release of Coq.
- Numbers library:
  - The abstract layer (NatInt, Natural/Abstract, Integer/Abstract) has
    been simplified and enhance thanks to new features of the module
    system such as Include (see above). It has been extended to Euclidean
    division (three flavors for integers: Trunc, Floor and Math).
  - The arbitrary-large efficient numbers (BigN, BigZ, BigQ) has also
    been reworked. They benefit from the abstract layer improvements
    (especially for div and mod). Note that some specifications have
    slightly changed (compare, div, mod, shift{r,l}). Ring/Field should
    work better (true recognition of constants).

Tools

- Option -R now supports binding Coq root read-only.
- New coqtop/coqc option -beautify to reformat .v files (usable
  e.g. to globally update notations).
- New tool beautify-archive to beautify a full archive of developments.
- New coqtop/coqc option -compat X.Y to simulate the general behavior
  of previous versions of Coq (provides e.g. support for 8.2 compatibility).

Coqdoc

- List have been revamped.  List depth and scope is now determined by
  an "offside" whitespace rule.
- Text may be italicized by placing it in _underscores_.
- The "--index <string>" flag changes the filename of the index.
- The "--toc-depth <int>" flag limits the depth of headers which are
  included in the table of contents.
- The "--lib-name <string>" flag prints "<string> Foo" instead of
  "Library Foo" where library titles are called for.  The
  "--no-lib-name" flag eliminates the extra title.
- New option "--parse-comments" to allow parsing of regular "(* *)"
  comments.
- New option "--plain-comments" to disable interpretation inside comments.
- New option "--interpolate" to try and typeset identifiers in Coq escapings
  using the available globalization information.
- New option "--external url root" to refer to external libraries.
- Links to section variables and notations now supported.

Internal infrastructure

- To avoid confusion with the repository of user's contributions,
  the subdirectory "contrib" has been renamed into "plugins".
  On platforms supporting ocaml native dynlink, code located there
  is built as loadable plugins for coqtop.
- An experimental build mechanism via ocamlbuild is provided.
  From the top of the archive, run ./configure as usual, and
  then ./build. Feedback about this build mechanism is most welcome.
  Compiling Coq on platforms such as Windows might be simpler
  this way, but this remains to be tested.
- The Makefile system has been simplified and factorized with
  the ocamlbuild system. In particular "make" takes advantage
  of .mllib files for building .cma/.cmxa. The .vo files to
  compile are now listed in several vo.itarget files.

Changes from V8.1 to V8.2
=========================

Language

- If a fixpoint is not written with an explicit { struct ... }, then
  all arguments are tried successively (from left to right) until one is
  found that satisfies the structural decreasing condition.
- New experimental typeclass system giving ad-hoc polymorphism and
  overloading based on dependent records and implicit arguments.
- New syntax "let 'pat := b in c" for let-binding using irrefutable patterns.
- New syntax "forall {A}, T" for specifying maximally inserted implicit
  arguments in terms.
- Sort of Record/Structure, Inductive and CoInductive defaults to Type
  if omitted.
- (Co)Inductive types can be defined as records
  (e.g. "CoInductive stream := { hd : nat; tl : stream }.")
- New syntax "Theorem id1:t1 ... with idn:tn" for proving mutually dependent
  statements.
- Support for sort-polymorphism on constants denoting inductive types.
- Several evolutions of the module system (handling of module aliases,
  functorial module types, an Include feature, etc).
- Prop now a subtype of Set (predicative and impredicative forms).
- Recursive inductive types in Prop with a single constructor of which
  all arguments are in Prop is now considered to be a singleton
  type. It consequently supports all eliminations to Prop, Set and Type.
  As a consequence, Acc_rect has now a more direct proof [possible source
  of easily fixed incompatibility in case of manual definition of a recursor
  in a recursive singleton inductive type].

Vernacular commands

- Added option Global to "Arguments Scope" for section surviving.
- Added option "Unset Elimination Schemes" to deactivate the automatic
  generation of elimination schemes.
- Modification of the Scheme command so you can ask for the name to be
  automatically computed (e.g. Scheme Induction for nat Sort Set).
- New command "Combined Scheme" to build combined mutual induction
  principles from existing mutual induction principles.
- New command "Scheme Equality" to build a decidable (boolean) equality
  for simple inductive datatypes and a decision property over this equality
  (e.g.  Scheme Equality for nat).
- Added option "Set Equality Scheme" to make automatic the declaration
  of the boolean equality when possible.
- Source of universe inconsistencies now printed when option
  "Set Printing Universes" is activated.
- New option "Set Printing Existential Instances" for making the display of
  existential variable instances explicit.
- Support for option "[id1 ... idn]", and "-[id1 ... idn]", for the
  "compute"/"cbv" reduction strategy, respectively meaning reduce only, or
  everything but, the constants id1 ... idn. "lazy" alone or followed by
  "[id1 ... idn]", and "-[id1 ... idn]" also supported, meaning apply
  all of beta-iota-zeta-delta, possibly restricting delta.
- New command "Strategy" to control the expansion of constants during
  conversion tests. It generalizes commands Opaque and Transparent by
  introducing a range of levels. Lower levels are assigned to constants
  that should be expanded first.
- New options Global and Local to Opaque and Transparent.
- New command "Print Assumptions" to display all variables, parameters
  or axioms a theorem or definition relies on.
- "Add Rec LoadPath" now provides references to libraries using partially
  qualified names (this holds also for coqtop/coqc option -R).
- SearchAbout supports negated search criteria, reference to logical objects
  by their notation, and more generally search of subterms.
- "Declare ML Module" now allows to import .cmxs files when Coq is
  compiled in native code with a version of OCaml that supports native
  Dynlink (>= 3.11).
- Specific sort constraints on Record now taken into account.
- "Print LoadPath" supports a path argument to filter the display.

Libraries

- Several parts of the libraries are now in Type, in particular FSets,
  SetoidList, ListSet, Sorting, Zmisc. This may induce a few
  incompatibilities. In case of trouble while fixing existing development,
  it may help to simply declare Set as an alias for Type (see file
  SetIsType).
- New arithmetical library in theories/Numbers. It contains:
  * an abstract modular development of natural and integer arithmetics
    in Numbers/Natural/Abstract and Numbers/Integer/Abstract
  * an implementation of efficient computational bounded and unbounded
    integers that can be mapped to processor native arithmetics.
    See Numbers/Cyclic/Int31 for 31-bit integers and Numbers/Natural/BigN
    for unbounded natural numbers and Numbers/Integer/BigZ for unbounded
    integers.
  * some proofs that both older libraries Arith, ZArith and NArith and
    newer BigN and BigZ implement the abstract modular development.
    This allows in particular BigN and BigZ to already come with a
    large database of basic lemmas and some generic tactics (ring),
  This library has still an experimental status, as well as the
  processor-acceleration mechanism, but both its abstract and its
  concrete parts are already quite usable and could challenge the use
  of nat, N and Z in actual developments. Moreover, an extension of
  this framework to rational numbers is ongoing, and an efficient
  Q structure is already provided (see Numbers/Rational/BigQ), but
  this part is currently incomplete (no abstract layer and generic
  lemmas).
- Many changes in FSets/FMaps. In practice, compatibility with earlier
  version should be fairly good, but some adaptations may be required.
  * Interfaces of unordered ("weak") and ordered sets have been factorized
    thanks to new features of Coq modules (in particular Include), see
    FSetInterface. Same for maps. Hints in these interfaces have been
    reworked (they are now placed in a "set" database).
  * To allow full subtyping between weak and ordered sets, a field
    "eq_dec" has been added to OrderedType. The old version of OrderedType
    is now called MiniOrderedType and functor MOT_to_OT allow to
    convert to the new version. The interfaces and implementations
    of sets now contain also such a "eq_dec" field.
  * FSetDecide, contributed by Aaron Bohannon, contains a decision
    procedure allowing to solve basic set-related goals (for instance,
    is a point in a particular set ?). See FSetProperties for examples.
  * Functors of properties have been improved, especially the ones about
    maps, that now propose some induction principles. Some properties
    of fold need less hypothesis.
  * More uniformity in implementations of sets and maps: they all use
    implicit arguments, and no longer export unnecessary scopes (see
    bug #1347)
  * Internal parts of the implementations based on AVL have evolved a
    lot. The main files FSetAVL and FMapAVL are now much more
    lightweight now. In particular, minor changes in some functions
    has allowed to fully separate the proofs of operational
    correctness from the proofs of well-balancing: well-balancing is
    critical for efficiency, but not anymore for proving that these
    trees implement our interfaces, hence we have moved these proofs
    into appendix files FSetFullAVL and FMapFullAVL. Moreover, a few
    functions like union and compare have been modified in order to be
    structural yet efficient. The appendix files also contains
    alternative versions of these few functions, much closer to the
    initial Ocaml code and written via the Function framework.
- Library IntMap, subsumed by FSets/FMaps, has been removed from
  Coq Standard Library and moved into a user contribution Cachan/IntMap
- Better computational behavior of some constants (eq_nat_dec and
  le_lt_dec more efficient, Z_lt_le_dec and Positive_as_OT.compare
  transparent, ...) (exceptional source of incompatibilities).
- Boolean operators moved from module Bool to module Datatypes (may need
  to rename qualified references in script and force notations || and &&
  to be at levels 50 and 40 respectively).
- The constructors xI and xO of type positive now have postfix notations
  "~1" and "~0", allowing to write numbers in binary form easily, for instance
  6 is 1~1~0 and 4*p is p~0~0 (see BinPos.v).
- Improvements to NArith (Nminus, Nmin, Nmax), and to QArith (in particular
  a better power function).
- Changes in ZArith: several additional lemmas (used in theories/Numbers),
  especially in Zdiv, Znumtheory, Zpower. Moreover, many results in
  Zdiv have been generalized: the divisor may simply be non-null
  instead of strictly positive (see lemmas with name ending by
  "_full"). An alternative file ZOdiv proposes a different behavior
  (the one of Ocaml) when dividing by negative numbers.
- Changes in Arith: EqNat and Wf_nat now exported from Arith, some
  constructions on nat that were outside Arith are now in (e.g. iter_nat).
- In SetoidList, eqlistA now expresses that two lists have similar elements
  at the same position, while the predicate previously called eqlistA
  is now equivlistA (this one only states that the lists contain the same
  elements, nothing more).
- Changes in Reals:
  * Most statement in "sigT" (including the
    completeness axiom) are now in "sig" (in case of incompatibility,
    use proj1_sig instead of projT1, sig instead of sigT, etc).
  * More uniform naming scheme (identifiers in French moved to English,
    consistent use of 0 -- zero -- instead of O -- letter O --, etc).
  * Lemma on prod_f_SO is now on prod_f_R0.
  * Useless hypothesis of ln_exists1 dropped.
  * New Rlogic.v states a few logical properties about R axioms.
  * RIneq.v extended and made cleaner.
- Slight restructuration of the Logic library regarding choice and classical
  logic. Addition of files providing intuitionistic axiomatizations of
  descriptions: Epsilon.v, Description.v and IndefiniteDescription.v.
- Definition of pred and minus made compatible with the structural
  decreasing criterion for use in fixpoints.
- Files Relations/Rstar.v and Relations/Newman.v moved out to the user
  contribution repository (contribution CoC_History). New lemmas about
  transitive closure added and some bound variables renamed (exceptional
  risk of incompatibilities).
- Syntax for binders in terms (e.g. for "exists") supports anonymous names.

Notations, coercions, implicit arguments and type inference

- More automation in the inference of the return clause of dependent
  pattern-matching problems.
- Experimental allowance for omission of the clauses easily detectable as
  impossible in pattern-matching problems.
- Improved inference of implicit arguments.
- New options "Set Maximal Implicit Insertion", "Set Reversible Pattern
  Implicit", "Set Strongly Strict Implicit" and "Set Printing Implicit
  Defensive" for controlling inference and use of implicit arguments.
- New modifier in "Implicit Arguments" to force an implicit argument to
  be maximally inserted.
- New modifier of "Implicit Arguments" to enrich the set of implicit arguments.
- New options Global and Local to "Implicit Arguments" for section
  surviving or non export outside module.
- Level "constr" moved from 9 to 8.
- Structure/Record now printed as Record (unless option Printing All is set).
- Support for parametric notations defining constants.
- Insertion of coercions below product types refrains to unfold
  constants (possible source of incompatibility).
- New support for fix/cofix in notations.

Tactic Language

- Second-order pattern-matching now working in Ltac "match" clauses
  (syntax for second-order unification variable is "@?X").
- Support for matching on let bindings in match context using syntax
  "H := body" or "H := body : type".
- Ltac accepts integer arguments (syntax is "ltac:nnn" for nnn an integer).
- The general sequence tactical "expr_0 ; [ expr_1 | ... | expr_n ]"
  is extended so that at most one expr_i may have the form "expr .."
  or just "..". Also, n can be different from the number of subgoals
  generated by expr_0. In this case, the value of expr (or idtac in
  case of just "..") is applied to the intermediate subgoals to make
  the number of tactics equal to the number of subgoals.
- A name used as the name of the parameter of a lemma (like f in
  "apply f_equal with (f:=t)") is now interpreted as a ltac variable
  if such a variable exists (this is a possible source of
  incompatibility and it can be fixed by renaming the variables of a
  ltac function into names that do not clash with the lemmas
  parameter names used in the tactic).
- New syntax "Ltac tac ::= ..." to rebind a tactic to a new expression.
- "let rec ... in ... " now supported for expressions without explicit
  parameters; interpretation is lazy to the contrary of "let ... in ...";
  hence, the "rec" keyword can be used to turn the argument of a
  "let ... in ..." into a lazy one.
- Patterns for hypotheses types in "match goal" are now interpreted in
  type_scope.
- A bound variable whose name is not used elsewhere now serves as
  metavariable in "match" and it gets instantiated by an identifier
  (allow e.g. to extract the name of a statement like "exists x, P x").
- New printing of Ltac call trace for better debugging.

Tactics

- New tactics "apply -> term", "apply <- term", "apply -> term in
  ident", "apply <- term in ident" for applying equivalences (iff).
- Slight improvement of the hnf and simpl tactics when applied on
  expressions with explicit occurrences of match or fix.
- New tactics "eapply in", "erewrite", "erewrite in".
- New tactics "ediscriminate", "einjection", "esimplify_eq".
- Tactics "discriminate", "injection", "simplify_eq" now support any
  term as argument. Clause "with" is also supported.
- Unfoldable references can be given by notation's string rather than by name
  in unfold.
- The "with" arguments are now typed using informations from the current goal:
  allows support for coercions and more inference of implicit arguments.
- Application of "f_equal"-style lemmas works better.
- Tactics elim, case, destruct and induction now support variants eelim,
  ecase, edestruct and einduction.
- Tactics destruct and induction now support the "with" option and the
  "in" clause option. If the option "in" is used, an equality is added
  to remember the term to which the induction or case analysis applied
  (possible source of parsing incompatibilities when destruct or induction is
   part of a let-in expression in Ltac; extra parentheses are then required).
- New support for "as" clause in tactics "apply in" and "eapply in".
- Some new intro patterns:
  * intro pattern "?A" genererates a fresh name based on A.
    Caveat about a slight loss of compatibility:
    Some intro patterns don't need space between them. In particular
    intros ?a?b used to be legal and equivalent to intros ? a ? b. Now it
    is still legal but equivalent to intros ?a ?b.
  * intro pattern "(A & ... & Y & Z)" synonym to "(A,....,(Y,Z)))))"
    for right-associative constructs like /\ or exists.
- Several syntax extensions concerning "rewrite":
  * "rewrite A,B,C" can be used to rewrite A, then B, then C. These rewrites
    occur only on the first subgoal: in particular, side-conditions of the
    "rewrite A" are not concerned by the "rewrite B,C".
  * "rewrite A by tac" allows to apply tac on all side-conditions generated by
    the "rewrite A".
  * "rewrite A at n" allows to select occurrences to rewrite: rewrite only
    happen at the n-th exact occurrence of the first successful matching of
    A in the goal.
  * "rewrite 3 A" or "rewrite 3!A" is equivalent to "rewrite A,A,A".
  * "rewrite !A" means rewriting A as long as possible (and at least once).
  * "rewrite 3?A" means rewriting A at most three times.
  * "rewrite ?A" means rewriting A as long as possible (possibly never).
  * many of the above extensions can be combined with each other.
- Introduction patterns better respect the structure of context in presence of
  missing or extra names in nested disjunction-conjunction patterns [possible
  source of rare incompatibilities].
- New syntax "rename a into b, c into d" for "rename a into b; rename c into d"
- New tactics "dependent induction/destruction H [ generalizing id_1 .. id_n ]"
  to do induction-inversion on instantiated inductive families à la BasicElim.
- Tactics "apply" and "apply in" now able to reason modulo unfolding of
  constants (possible source of incompatibility in situations where apply
  may fail, e.g. as argument of a try or a repeat and in a ltac function);
  versions that do not unfold are renamed into "simple apply" and
  "simple apply in" (usable for compatibility or for automation).
- Tactics "apply" and "apply in" now able to traverse conjunctions and to
  select the first matching lemma among the components of the conjunction;
  tactic "apply" also able to apply lemmas of conclusion an empty type.
- Tactic "apply" now supports application of several lemmas in a row.
- Tactics "set" and "pose" can set functions using notation "(f x1..xn := c)".
- New tactic "instantiate" (without argument).
- Tactic firstorder "with" and "using" options have their meaning swapped for
  consistency with auto/eauto (source of incompatibility).
- Tactic "generalize" now supports "at" options to specify occurrences
  and "as" options to name the quantified hypotheses.
- New tactic "specialize H with a" or "specialize (H a)" allows to transform
  in-place a universally-quantified hypothesis (H : forall x, T x) into its
  instantiated form (H : T a). Nota: "specialize" was in fact there in earlier
  versions of Coq, but was undocumented, and had a slightly different behavior.
- New tactic "contradict H" can be used to solve any kind of goal as long as
  the user can provide afterwards a proof of the negation of the hypothesis H.
  If H is already a negation, say ~T, then a proof of T is asked.
  If the current goal is a negation, say ~U, then U is saved in H afterwards,
  hence this new tactic "contradict" extends earlier tactic "swap", which is
  now obsolete.
- Tactics f_equal is now done in ML instead of Ltac: it now works on any
  equality of functions, regardless of the arity of the function.
- New options "before id", "at top", "at bottom" for tactics "move"/"intro".
- Some more debug of reflexive omega (romega), and internal clarifications.
  Moreover, romega now has a variant "romega with *" that can be also used
  on non-Z goals (nat, N, positive) via a call to a translation tactic named
  zify (its purpose is to Z-ify your goal...). This zify may also be used
  independantly of romega.
- Tactic "remember" now supports an "in" clause to remember only selected
  occurrences of a term.
- Tactic "pose proof" supports name overwriting in case of specialization of an
  hypothesis.
- Semi-decision tactic "jp" for first-order intuitionistic logic moved to user
  contributions (subsumed by "firstorder").

Program

- Moved useful tactics in theories/Program and documented them.
- Add Program.Basics which contains standard definitions for functional
  programming (id, apply, flip...)
- More robust obligation handling, dependent pattern-matching and
  well-founded definitions.
- New syntax " dest term as pat in term " for destructing objects using
  an irrefutable pattern while keeping equalities (use this instead of
  "let" in Programs).
- Program CoFixpoint is accepted, Program Fixpoint uses the new way to infer
  which argument decreases structurally.
- Program Lemma, Axiom etc... now permit to have obligations in the statement
  iff they can be automatically solved by the default tactic.
- Renamed "Obligations Tactic" command to "Obligation Tactic".
- New command "Preterm [ of id ]" to see the actual term fed to Coq for
  debugging purposes.
- New option "Transparent Obligations" to control the declaration of
  obligations as transparent or opaque. All obligations are now transparent
  by default, otherwise the system declares them opaque if possible.
- Changed the notations "left" and "right" to "in_left" and "in_right" to hide
  the proofs in standard disjunctions, to avoid breaking existing scripts when
  importing Program. Also, put them in program_scope.

Type Classes

- New "Class", "Instance" and "Program Instance" commands to define
  classes and instances documented in the reference manual.
- New binding construct " [ Class_1 param_1 .. param_n, Class_2 ... ] "
  for binding type classes, usable everywhere.
- New command " Print Classes " and " Print Instances some_class " to
  print tables for typeclasses.
- New default eauto hint database "typeclass_instances" used by the default
  typeclass instance search tactic.
- New theories directory "theories/Classes" for standard typeclasses
  declarations. Module Classes.RelationClasses is a typeclass port of
  Relation_Definitions plus a generic development of algebra on
  n-ary heterogeneous predicates.

Setoid rewriting

- Complete (and still experimental) rewrite of the tactic
  based on typeclasses. The old interface and semantics are
  almost entirely respected, except:

  - Import Setoid is now mandatory to be able to call setoid_replace
  and declare morphisms.

  - "-->", "++>" and "==>" are now right associative notations
  declared at level 55 in scope signature_scope.
  Their introduction may break existing scripts that defined
  them as notations with different levels.

  - One needs to use [Typeclasses unfold [cst]] if [cst] is used
  as an abbreviation hiding products in types of morphisms,
  e.g. if ones redefines [relation] and declares morphisms
  whose type mentions [relation].

  - The [setoid_rewrite]'s semantics change when rewriting with
  a lemma: it can rewrite two different instantiations of the lemma
  at once. Use [setoid_rewrite H at 1] for (almost) the usual semantics.
  [setoid_rewrite] will also try to rewrite under binders now, and can
  succeed on different terms than before. In particular, it will unify under
  let-bound variables. When called through [rewrite], the semantics are
  unchanged though.

  - [Add Morphism term : id] has different semantics when used with
  parametric morphism: it will try to find a relation on the parameters
  too. The behavior has also changed with respect to default relations:
  the most recently declared Setoid/Relation will be used, the documentation
  explains how to customize this behavior.

  - Parametric Relation and Morphism are declared differently, using the
  new [Add Parametric] commands, documented in the manual.

  - Setoid_Theory is now an alias to Equivalence, scripts building objects
  of type Setoid_Theory need to unfold (or "red") the definitions
  of Reflexive, Symmetric and Transitive in order to get the same goals
  as before. Scripts which introduced variables explicitely will not break.

  - The order of subgoals when doing [setoid_rewrite] with side-conditions
  is always the same: first the new goal, then the conditions.

- New standard library modules Classes.Morphisms declares
  standard morphisms on refl/sym/trans relations.
  Classes.Morphisms_Prop declares morphisms on propositional
  connectives and Classes.Morphisms_Relations on generalized predicate
  connectives. Classes.Equivalence declares notations and tactics
  related to equivalences and Classes.SetoidTactics defines the
  setoid_replace tactics and some support for the "Add *" interface,
  notably the tactic applied automatically before each "Add Morphism"
  proof.

- User-defined subrelations are supported, as well as higher-order morphisms
  and rewriting under binders. The tactic is also extensible entirely in Ltac.
  The documentation has been updated to cover these features.

- [setoid_rewrite] and [rewrite] now support the [at] modifier to select
  occurrences to rewrite, and both use the [setoid_rewrite] code, even when
  rewriting with leibniz equality if occurrences are specified.

Extraction

- Improved behavior of the Caml extraction of modules: name clashes should
  not happen anymore.
- The command Extract Inductive has now a syntax for infix notations. This
  allows in particular to map Coq lists and pairs onto Caml ones:
    Extract Inductive list => list [ "[]" "(::)" ].
    Extract Inductive prod => "(*)" [ "(,)" ].
- In pattern matchings, a default pattern "| _ -> ..." is now used whenever
  possible if several branches are identical. For instance, functions
  corresponding to decidability of equalities are now linear instead of
  quadratic.
- A new instruction Extraction Blacklist id1 .. idn allows to prevent filename
  conflits with existing code, for instance when extracting module List
  to Ocaml.

CoqIDE

- CoqIDE font defaults to monospace so as indentation to be meaningful.
- CoqIDE supports nested goals and any other kind of declaration in the middle
  of a proof.
- Undoing non-tactic commands in CoqIDE works faster.
- New CoqIDE menu for activating display of various implicit informations.
- Added the possibility to choose the location of tabs in coqide:
  (in Edit->Preferences->Misc)
- New Open and Save As dialogs in CoqIDE which filter *.v files.

Tools

- New stand-alone .vo files verifier "coqchk".
- Extended -I coqtop/coqc option to specify a logical dir: "-I dir -as coqdir".
- New coqtop/coqc option -exclude-dir to exclude subdirs for option -R.
- The binary "parser" has been renamed to "coq-parser".
- Improved coqdoc and dump of globalization information to give more
  meta-information on identifiers. All categories of Coq definitions are
  supported, which makes typesetting trivial in the generated documentation.
  Support for hyperlinking and indexing developments in the tex output
  has been implemented as well.

Miscellaneous

- Coq installation provides enough files so that Ocaml's extensions need not
  the Coq sources to be compiled (this assumes O'Caml 3.10 and Camlp5).
- New commands "Set Whelp Server" and "Set Whelp Getter" to customize the
  Whelp search tool.
- Syntax of "Test Printing Let ref" and "Test Printing If ref" changed into
  "Test Printing Let for ref" and "Test Printing If for ref".
- An overhauled build system (new Makefiles); see dev/doc/build-system.txt.
- Add -browser option to configure script.
- Build a shared library for the C part of Coq, and use it by default on
  non-(Windows or MacOS) systems. Bytecode executables are now pure. The
  behaviour is configurable with -coqrunbyteflags, -coqtoolsbyteflags and
  -custom configure options.
- Complexity tests can be skipped by setting the environment variable
  COQTEST_SKIPCOMPLEXITY.

Changes from V8.1gamma to V8.1
==============================

Bug fixes

- Many bugs have been fixed (cf coq-bugs web page)

Tactics

- New tactics ring, ring_simplify and new tactic field now able to manage
  power to a positive integer constant. Tactic ring on Z and R, and
  field on R manage power (may lead to incompatibilities with V8.1gamma).
- Tactic field_simplify now applicable in hypotheses.
- New field_simplify_eq for simplifying field equations into ring equations.
- Tactics ring, ring_simplify, field, field_simplify and field_simplify_eq
  all able to apply user-given equations to rewrite monoms on the fly
  (see documentation).

Libraries

- New file ConstructiveEpsilon.v defining an epsilon operator and
  proving the axiom of choice constructively for a countable domain
  and a decidable predicate.

Changes from V8.1beta to V8.1gamma
==================================

Syntax

- changed parsing precedence of let/in and fun constructions of Ltac:
  let x := t in e1; e2 is now parsed as let x := t in (e1;e2).

Language and commands

- Added sort-polymorphism for definitions in Type (but finally abandonned).
- Support for implicit arguments in the types of parameters in
  (co-)fixpoints and (co-)inductive declarations.
- Improved type inference: use as much of possible general information.
  before applying irreversible unification heuristics (allow e.g. to
  infer the predicate in "(exist _ 0 (refl_equal 0) : {n:nat | n=0 })").
- Support for Miller-Pfenning's patterns unification in type synthesis
  (e.g. can infer P such that P x y = phi(x,y)).
- Support for "where" clause in cofixpoint definitions.
- New option "Set Printing Universes" for making Type levels explicit.

Tactics

- Improved implementation of the ring and field tactics. For compatibility
  reasons, the previous tactics are renamed as legacy ring and legacy field,
  but should be considered as deprecated.
- New declarative mathematical proof language.
- Support for argument lists of arbitrary length in Tactic Notation.
- [rewrite ... in H] now fails if [H] is used either in an hypothesis
  or in the goal.
- The semantics of [rewrite ... in *] has been slightly modified (see doc).
- Support for "as" clause in tactic injection.
- New forward-reasoning tactic "apply in".
- Ltac fresh operator now builds names from a concatenation of its arguments.
- New ltac tactic "remember" to abstract over a subterm and keep an equality
- Support for Miller-Pfenning's patterns unification in apply/rewrite/...
  (may lead to few incompatibilities - generally now useless tactic calls).

Bug fixes

- Fix for notations involving basic "match" expressions.
- Numerous other bugs solved (a few fixes may lead to incompatibilities).


Changes from V8.0 to V8.1beta
=============================

Logic

- Added sort-polymorphism on inductive families
- Allowance for recursively non uniform parameters in inductive types

Syntax

- No more support for version 7 syntax and for translation to version 8 syntax.
- In fixpoints, the { struct ... } annotation is not mandatory any more when
  only one of the arguments has an inductive type
- Added disjunctive patterns in match-with patterns
- Support for primitive interpretation of string literals
- Extended support for Unicode ranges

Vernacular commands

- Added "Print Ltac qualid" to print a user defined tactic.
- Added "Print Rewrite HintDb" to print the content of a DB used by
  autorewrite.
- Added "Print Canonical Projections".
- Added "Example" as synonym of "Definition".
- Added "Proposition" and "Corollary" as extra synonyms of "Lemma".
- New command "Whelp" to send requests to the Helm database of proofs
  formalized in the Calculus of Inductive Constructions.
- Command "functional induction" has been re-implemented from the new
  "Function" command.

Ltac and tactic syntactic extensions

- New primitive "external" for communication with tool external to Coq
- New semantics for "match t with": if a clause returns a
  tactic, it is now applied to the current goal. If it fails, the next
  clause or next matching subterm is tried (i.e. it behaves as "match
  goal with" does). The keyword "lazymatch" can be used to delay the
  evaluation of tactics occurring in matching clauses.
- Hint base names can be parametric in auto and trivial.
- Occurrence values can be parametric in unfold, pattern, etc.
- Added entry constr_may_eval for tactic extensions.
- Low-priority term printer made available in ML-written tactic extensions.
- "Tactic Notation" extended to allow notations of tacticals.

Tactics

- New implementation and generalization of [setoid_]* (setoid_rewrite,
  setoid_symmetry, setoid_transitivity, setoid_reflexivity and autorewite).
  New syntax for declaring relations and morphisms (old syntax still working
  with minor modifications, but deprecated).
- New implementation (still experimental) of the ring tactic with a built-in
  notion of coefficients and a better usage of setoids.
- New conversion tactic "vm_compute": evaluates the goal (or an hypothesis)
  with a call-by-value strategy, using the compiled version of terms.
- When rewriting H where H is not directly a Coq equality, search first H for
  a registered setoid equality before starting to reduce in H. This is unlikely
  to break any script. Should this happen nonetheless, one can insert manually
  some "unfold ... in H" before rewriting.
- Fixed various bugs about (setoid) rewrite ... in ... (in particular #1101)
- "rewrite ... in" now accepts a clause as place where to rewrite instead of
  juste a simple hypothesis name. For instance:
   rewrite H in H1,H2 |- * means rewrite H in H1; rewrite H in H2; rewrite H
   rewrite H in * |-  will do try rewrite H in Hi for all hypothesis Hi <> H.
- Added "dependent rewrite term" and "dependent rewrite term in hyp".
- Added "autorewrite with ... in hyp [using ...]".
- Tactic "replace" now accepts a "by" tactic clause.
- Added "clear - id" to clear all hypotheses except the ones depending in id.
- The argument of Declare Left Step and Declare Right Step is now a term
  (it used to be a reference).
- Omega now handles arbitrary precision integers.
- Several bug fixes in Reflexive Omega (romega).
- Idtac can now be left implicit in a [...|...] construct: for instance,
  [ foo | | bar ] stands for [ foo | idtac | bar ].
- Fixed a "fold" bug (non critical but possible source of incompatibilities).
- Added classical_left and classical_right which transforms |- A \/ B into
  ~B |- A and ~A |- B respectively.
- Added command "Declare Implicit Tactic" to set up a default tactic to be
  used to solve unresolved subterms of term arguments of tactics.
- Better support for coercions to Sortclass in tactics expecting type
  arguments.
- Tactic "assert" now accepts "as" intro patterns and "by" tactic clauses.
- New tactic "pose proof" that generalizes "assert (id:=p)" with intro patterns.
- New introduction pattern "?" for letting Coq choose a name.
- Introduction patterns now support side hypotheses (e.g. intros [|] on
  "(nat -> nat) -> nat" works).
- New introduction patterns "->" and "<-" for immediate rewriting of
  introduced hypotheses.
- Introduction patterns coming after non trivial introduction patterns now
  force full introduction of the first pattern (e.g. "intros [[|] p]" on
  "nat->nat->nat" now behaves like "intros [[|?] p]")
- Added "eassumption".
- Added option 'using lemmas' to auto, trivial and eauto.
- Tactic "congruence" is now complete for its intended scope (ground
  equalities and inequalities with constructors). Furthermore, it
  tries to equates goal and hypotheses.
- New tactic "rtauto" solves pure propositional logic and gives a
  reflective version of the available proof.
- Numbering of "pattern", "unfold", "simpl", ... occurrences in "match
  with" made consistent with the printing of the return clause after
  the term to match in the "match-with" construct (use "Set Printing All"
  to see hidden occurrences).
- Generalization of induction "induction x1...xn using scheme" where
  scheme is an induction principle with complex predicates (like the
  ones generated by function induction).
- Some small Ltac tactics has been added to the standard library
  (file Tactics.v):
  * f_equal : instead of using the different f_equalX lemmas
  * case_eq : a "case" without loss of information. An equality
     stating the current situation is generated in every sub-cases.
  * swap : for a negated goal ~B and a negated hypothesis H:~A,
     swap H asks you to prove A from hypothesis B
  * revert : revert H is generalize H; clear H.

Extraction

- All type parts should now disappear instead of sometimes producing _
  (for instance in Map.empty).
- Haskell extraction: types of functions are now printed, better
  unsafeCoerce mechanism, both for hugs and ghc.
- Scheme extraction improved, see http://www.pps.jussieu.fr/~letouzey/scheme.
- Many bug fixes.

Modules

- Added "Locate Module qualid" to get the full path of a module.
- Module/Declare Module syntax made more uniform.
- Added syntactic sugar "Declare Module Export/Import" and
  "Module Export/Import".
- Added syntactic sugar "Module M(Export/Import X Y: T)" and
  "Module Type M(Export/Import X Y: T)"
  (only for interactive definitions)
- Construct "with" generalized to module paths:
   T with (Definition|Module) M1.M2....Mn.l := l'.

Notations

- Option "format" aware of recursive notations.
- Added insertion of spaces by default in recursive notations w/o separators.
- No more automatic printing box in case of user-provided printing "format".
- New notation "exists! x:A, P" for unique existence.
- Notations for specific numerals now compatible with generic notations of
  numerals (e.g. "1" can be used to denote the unit of a group without
  hiding 1%nat)

Libraries

- New library on String and Ascii characters (contributed by L. Thery).
- New library FSets+FMaps of finite sets and maps.
- New library QArith on rational numbers.
- Small extension of Zmin.V, new Zmax.v, new Zminmax.v.
- Reworking and extension of the files on classical logic and
  description principles (possible incompatibilities)
- Few other improvements in ZArith potentially exceptionally breaking the
  compatibility (useless hypothesys of Zgt_square_simpl and
  Zlt_square_simpl removed; fixed names mentioning letter O instead of
  digit 0; weaken premises in Z_lt_induction).
- Restructuration of Eqdep_dec.v and Eqdep.v: more lemmas in Type.
- Znumtheory now contains a gcd function that can compute within Coq.
- More lemmas stated on Type in Wf.v, removal of redundant Acc_iter and
  Acc_iter2.
- Change of the internal names of lemmas in OmegaLemmas.
- Acc in Wf.v and clos_refl_trans in Relation_Operators.v now rely on
  the allowance for recursively non uniform parameters (possible
  source of incompatibilities: explicit pattern-matching on these
  types may require to remove the occurrence associated to their
  recursively non uniform parameter).
- Coq.List.In_dec has been set transparent (this may exceptionally break
  proof scripts, set it locally opaque for compatibility).
- More on permutations of lists in List.v and Permutation.v.
- List.v has been much expanded.
- New file SetoidList.v now contains results about lists seen with
  respect to a setoid equality.
- Library NArith has been expanded, mostly with results coming from
  Intmap (for instance a bitwise xor), plus also a bridge between N and
  Bitvector.
- Intmap has been reorganized. In particular its address type "addr" is
  now N. User contributions known to use Intmap have been adapted
  accordingly. If you're using this library please contact us.
  A wrapper FMapIntMap now presents Intmap as a particular implementation
  of FMaps. New developments are strongly encouraged to use either this
  wrapper or any other implementations of FMap instead of using directly
  this obsolete Intmap.

Tools

- New semantics for coqtop options ("-batch" expects option "-top dir"
  for loading vernac file that contains definitions).
- Tool coq_makefile now removes custom targets that are file names in
  "make clean"
- New environment variable COQREMOTEBROWSER to set the command invoked
  to start the remote browser both in Coq and coqide. Standard syntax:
  "%s" is the placeholder for the URL.


Changes from V8.0beta to V8.0
=============================

Vernacular commands

- New option "Set Printing All" to deactivate all high-level forms of
  printing (implicit arguments, coercions, destructing let,
  if-then-else, notations, projections)
- "Functional Scheme" and "Functional Induction" extended to polymorphic
  types and dependent types
- Notation now allows recursive patterns, hence recovering parts of the
  fonctionalities of pre-V8 Grammar/Syntax commands
- Command "Print." discontinued.
- Redundant syntax "Implicit Arguments On/Off" discontinued

New syntax

- Semantics change of the if-then-else construction in new syntax:
  "if c then t1 else t2" now stands for
  "match c with c1 _ ... _ => t1 | c2 _ ... _ => t2 end"
  with no dependency of t1 and t2 in the arguments of the constructors;
  this may cause incompatibilities for files translated using coq 8.0beta

Interpretation scopes

- Delimiting key %bool for bool_scope added
- Import no more needed to activate argument scopes from a module

Tactics and the tactic Language

- Semantics of "assert" is now consistent with the reference manual
- New tactics stepl and stepr for chaining transitivity steps
- Tactic "replace ... with ... in" added
- Intro patterns now supported in Ltac (parsed with prefix "ipattern:")

Executables and tools

- Added option -top to change the name of the toplevel module "Top"
- Coqdoc updated to new syntax and now part of Coq sources
- XML exportation tool now exports the structure of vernacular files
  (cf chapter 13 in the reference manual)

User contributions

- User contributions have been updated to the new syntax

Bug fixes

- Many bugs have been fixed (cf coq-bugs web page)

Changes from V8.0beta old syntax to V8.0beta
============================================

New concrete syntax

- A completely new syntax for terms
- A more uniform syntax for tactics and the tactic language
- A few syntactic changes for vernacular commands
- A smart automatic translator translating V8.0 files in old syntax to
  files valid for V8.0

Syntax extensions

- "Grammar" for terms disappears
- "Grammar" for tactics becomes "Tactic Notation"
- "Syntax" disappears
- Introduction of a notion of interpretation scope allowing to use the
  same notations in various contexts without using specific delimiters
  (e.g the same expression "4<=3+x" is interpreted either in "nat",
  "positive", "N" (previously "entier"), "Z", "R", depending on which
  interpretation scope is currently open) [see documentation for details]
- Notation now mandatorily requires a precedence and associativity
  (default was to set precedence to 1 and associativity to none)

Revision of the standard library

- Many lemmas and definitions names have been made more uniform mostly
  in Arith, NArith, ZArith and Reals (e.g : "times" -> "Pmult",
  "times_sym" -> "Pmult_comm", "Zle_Zmult_pos_right" ->
  "Zmult_le_compat_r", "SUPERIEUR" -> "Gt", "ZERO" -> "Z0")
- Order and names of arguments of basic lemmas on nat, Z, positive and R
  have been made uniform.
- Notions of Coq initial state are declared with (strict) implicit arguments
- eq merged with eqT: old eq disappear, new eq (written =) is old eqT
  and new eqT is syntactic sugar for new eq (notation == is an alias
  for = and is written as it, exceptional source of incompatibilities)
- Similarly, ex, ex2, all, identity are merged with exT, exT2, allT, identityT
- Arithmetical notations for nat, positive, N, Z, R, without needing
  any backquote or double-backquotes delimiters.
- In Lists: new concrete notations; argument of nil is now implicit
- All changes in the library are taken in charge by the translator

Semantical changes during translation

- Recursive keyword set by default (and no longer needed) in Tactic Definition
- Set Implicit Arguments is strict by default in new syntax
- reductions in hypotheses of the form "... in H" now apply to the type
  also if H is a local definition
- etc

Gallina

- New syntax of the form "Inductive bool : Set := true, false : bool." for
  enumerated types
- Experimental syntax of the form p.(fst) for record projections
  (activable with option "Set Printing Projections" which is
   recognized by the translator)

Known problems of the automatic translation

- iso-latin-1 characters are no longer supported: move your files to
  7-bits ASCII or unicode before translation (swith to unicode is
  automatically done if a file is loaded and saved again by coqide)
- Renaming in ZArith: incompatibilities in Coq user contribs due to
  merging names INZ, from Reals, and inject_nat.
- Renaming and new lemmas in ZArith: may clash with names used by users
- Restructuration of ZArith: replace requirement of specific modules
  in ZArith by "Require Import ZArith_base" or "Require Import ZArith"
- Some implicit arguments must be made explicit before translation: typically
  for "length nil", the implicit argument of length must be made explicit
- Grammar rules, Infix notations and V7.4 Notations must be updated wrt the
  new scheme for syntactic extensions (see translator documentation)
- Unsafe for annotation Cases when constructors coercions are used or when
  annotations are eta-reduced predicates


Changes from V7.4 to V8.0beta old syntax
========================================

Logic

- Set now predicative by default
- New option -impredicative-set to set Set impredicative
- The standard library doesn't need impredicativity of Set and is
  compatible with the classical axioms which contradict Set impredicativity

Syntax for arithmetic

- Notation "=" and "<>" in Z and R are no longer implicitly in Z or R
  (with possible introduction of a coercion), use <Z>...=... or
  <Z>...<>... instead
- Locate applied to a simple string (e.g. "+") searches for all
  notations containing this string

Vernacular commands

- "Declare ML Module" now allows to import .cma files. This avoids to use a
   bunch of "Declare ML Module" statements when using several ML files.
- "Set Printing Width n" added, allows to change the size of width printing.
- "Implicit Variables Type x,y:t" (new syntax: "Implicit Types x y:t")
  assigns default types for binding variables.
- Declarations of Hints and Notation now accept a "Local" flag not to
  be exported outside the current file even if not in section
- "Print Scopes" prints all notations
- New command "About name" for light printing of type, implicit arguments, etc.
- New command "Admitted" to declare incompletely proven statement as axioms
- New keyword "Conjecture" to declare an axiom intended to be provable
- SearchAbout can now search for lemmas referring to more than one constant
  and on substrings of the name of the lemma
- "Print Implicit" displays the implicit arguments of a constant
- Locate now searches for all names having a given suffix
- New command "Functional Scheme" for building an induction principle
  from a function defined by case analysis and fix.

Commands

- new coqtop/coqc option -dont-load-proofs not to load opaque proofs in memory

Implicit arguments

- Inductive in sections declared with implicits now "discharged" with
  implicits (like constants and variables)
- Implicit Arguments flags are now synchronous with reset
- New switch "Unset/Set Printing Implicits" (new syntax: "Unset/Set Printing
  Implicit") to globally control printing of implicits

Grammar extensions

- Many newly supported UTF-8 encoded unicode blocks
  - Greek letters (0380-03FF), Hebrew letters (U05D0-05EF), letter-like
  symbols (2100-214F, that includes double N,Z,Q,R), prime
  signs (from 2080-2089) and characters from many written languages
  are valid in identifiers
  - mathematical operators (2200-22FF), supplemental mathematical
  operators (2A00-2AFF), miscellaneous technical (2300-23FF that
  includes sqrt symbol), miscellaneous symbols (2600-26FF), arrows
  (2190-21FF and 2900-297F), invisible mathematical operators (from
  2080-2089), ... are valid symbols

Library

- New file about the factorial function in Arith
- An additional elimination Acc_iter for Acc, simplier than Acc_rect.
  This new elimination principle is used for definition well_founded_induction.
- New library NArith on binary natural numbers
- R is now of type Set
- Restructuration in ZArith library
  - "true_sub" used in Zplus now a definition, not a local one (source
  of incompatibilities in proof referring to true_sub, may need extra Unfold)
  - Some lemmas about minus moved from fast_integer to Arith/Minus.v
  (le_minus, lt_mult_left) (theoretical source of incompatibilities)
  - Several lemmas moved from auxiliary.v and zarith_aux.v to
  fast_integer.v (theoretical source of incompatibilities)
  - Variables names of iff_trans changed (source of incompatibilities)
  - ZArith lemmas named OMEGA something or fast_ something, and lemma new_var
    are now out of ZArith (except OMEGA2)
  - Redundant ZArith lemmas have been renamed: for the following pairs,
  use the second name (Zle_Zmult_right2, Zle_mult_simpl), (OMEGA2,
  Zle_0_plus), (Zplus_assoc_l, Zplus_assoc), (Zmult_one, Zmult_1_n),
  (Zmult_assoc_l, Zmult_assoc), (Zmult_minus_distr, Zmult_Zminus_distr_l)
  (add_un_double_moins_un_xO, is_double_moins_un),
  (Rlt_monotony_rev,Rlt_monotony_contra) (source of incompatibilities)
- Few minor changes (no more implicit arguments in
  Zmult_Zminus_distr_l and Zmult_Zminus_distr_r, lemmas moved from
  Zcomplements to other files) (rare source of incompatibilities)
- New lemmas provided by users added

Tactic language

- Fail tactic now accepts a failure message
- Idtac tactic now accepts a message
- New primitive tactic "FreshId" (new syntax: "fresh") to generate new names
- Debugger prints levels of calls

Tactics

- Replace can now replace proofs also
- Fail levels are now decremented at "Match Context" blocks only and
  if the right-hand-side of "Match term With" are tactics, these
  tactics are never evaluated immediately and do not induce
  backtracking (in contrast with "Match Context")
- Quantified names now avoid global names of the current module (like
  Intro names did) [source of rare incompatibilities: 2 changes in the set of
  user contribs]
- NewDestruct/NewInduction accepts intro patterns as introduction names
- NewDestruct/NewInduction now work for non-inductive type using option "using"
- A NewInduction naming bug for inductive types with functional
  arguments (e.g. the accessibility predicate) has been fixed (source
  of incompatibilities)
- Symmetry now applies to hypotheses too
- Inversion now accept option "as [ ... ]" to name the hypotheses
- Contradiction now looks also for contradictory hypotheses stating ~A and A
  (source of incompatibility)
- "Contradiction c" try to find an hypothesis in context which
  contradicts the type of c
- Ring applies to new library NArith (require file NArithRing)
- Field now works on types in Set
- Auto with reals now try to replace le by ge (Rge_le is no longer an
  immediate hint), resulting in shorter proofs
- Instantiate now works in hyps (syntax : Instantiate in ...)
- Some new tactics : EConstructor, ELeft, Eright, ESplit, EExists
- New tactic "functional induction" to perform case analysis and
  induction following the definition of a function.
- Clear now fails when trying to remove a local definition used by
  a constant appearing in the current goal

Extraction (See details in plugins/extraction/CHANGES)

- The old commands: 	(Recursive) Extraction Module M.
  are now:              (Recursive) Extraction Library M.
  To use these commands, M should come from a library M.v
- The other syntax Extraction & Recursive Extraction now accept
  module names as arguments.

Bugs

- see coq-bugs server for the complete list of fixed bugs

Miscellaneous

- Implicit parameters of inductive types definition now taken into
  account for infering other implicit arguments

Incompatibilities

- Persistence of true_sub (4 incompatibilities in Coq user contributions)
- Variable names of some constants changed for a better uniformity (2 changes
  in Coq user contributions)
- Naming of quantified names in goal now avoid global names (2 occurrences)
- NewInduction naming for inductive types with functional arguments
  (no incompatibility in Coq user contributions)
- Contradiction now solve more goals (source of 2 incompatibilities)
- Merge of eq and eqT may exceptionally result in subgoals now
  solved automatically
- Redundant pairs of ZArith lemmas may have different names: it may
  cause "Apply/Rewrite with" to fail if using the first name of a pair
  of redundant lemmas (this is solved by renaming the variables bound by
  "with"; 3 incompatibilities in Coq user contribs)
- ML programs referring to constants from fast_integer.v must use
  "Coqlib.gen_constant_modules Coqlib.zarith_base_modules" instead

Changes from V7.3.1 to V7.4
===========================

Symbolic notations

- Introduction of a notion of scope gathering notations in a consistent set;
  a notation sets has been developped for nat, Z and R (undocumented)
- New command "Notation" for declaring notations simultaneously for
  parsing and printing (see chap 10 of the reference manual)
- Declarations with only implicit arguments now handled (e.g. the
  argument of nil can be set implicit; use !nil to refer to nil
  without arguments)
- "Print Scope sc" and "Locate ntn" allows to know to what expression a
  notation is bound
- New defensive strategy for printing or not implicit arguments to ensure
  re-type-checkability of the printed term
- In Grammar command, the only predefined non-terminal entries are ident,
  global, constr and pattern (e.g. nvar, numarg disappears); the only
  allowed grammar types are constr and pattern; ast and ast list are no
  longer supported; some incompatibilities in Grammar: when a syntax is a
  initial segment of an other one,  Grammar does not work, use Notation

Library

- Lemmas in Set from Compare_dec.v (le_lt_dec, ...) and Wf_nat.v
  (lt_wf_rec, ...) are now transparent. This may be source of
  incompatibilities.
- Syntactic Definitions Fst, Snd, Ex, All, Ex2, AllT, ExT, ExT2,
  ProjS1, ProjS2, Error, Value and Except are turned to
  notations. They now must be applied (incompatibilities only in
  unrealistic cases).
- More efficient versions of Zmult and times (30% faster)
- Reals: the library is now divided in 6 parts (Rbase, Rfunctions,
  SeqSeries, Rtrigo, Ranalysis, Integration). New tactics: Sup and
  RCompute. See Reals.v for details.

Modules

- Beta version, see doc chap 2.5 for commands and chap 5 for theory

Language

- Inductive definitions now accept ">" in constructor types to declare
  the corresponding constructor as a coercion.
- Idem for assumptions declarations and constants when the type is mentionned.
- The "Coercion" and "Canonical Structure" keywords now accept the
  same syntax as "Definition", i.e. "hyps :=c (:t)?" or "hyps :t".
- Theorem-like declaration now accepts the syntax "Theorem thm [x:t;...] : u".
- Remark's and Fact's now definitively behave as Theorem and Lemma: when
  sections are closed, the full name of a Remark or a Fact has no longer a
  section part (source of incompatibilities)
- Opaque Local's (i.e. built by tactics and ended by Qed), do not
  survive section closing any longer; as a side-effect, Opaque Local's
  now appear in the local context of proofs; their body is hidden
  though (source of incompatibilities); use one of Remark/Fact/Lemma/Theorem
  instead to simulate the old behaviour of Local (the section part of
  the name is not kept though)

ML tactic and vernacular commands

- "Grammar tactic" and "Grammar vernac" of type "ast" are no longer
  supported (only "Grammar tactic simple_tactic" of type "tactic"
  remains available).
- Concrete syntax for ML written vernacular commands and tactics is
  now declared at ML level using camlp4 macros TACTIC EXTEND et VERNAC
  COMMAND EXTEND.
- "Check n c" now "n:Check c", "Eval n ..." now "n:Eval ..."
- "Proof with T" (* no documentation *)
-  SearchAbout id - prints all theorems which contain id in their type

Tactic definitions

- Static globalisation of identifiers and global references (source of
  incompatibilities, especially, Recursive keyword is required for
  mutually recursive definitions).
- New evaluation semantics: no more partial evaluation at definition time;
  evaluation of all Tactic/Meta Definition, even producing terms, expect
  a proof context to be evaluated (especially "()" is no longer needed).
- Debugger now shows the nesting level and the reasons of failure

Tactics

- Equality tactics (Rewrite, Reflexivity, Symmetry, Transitivity) now
  understand JM equality
- Simpl and Change now apply to subterms also
- "Simpl f" reduces subterms whose head constant is f
- Double Induction now referring to hypotheses like "Intros until"
- "Inversion" now applies also on quantified hypotheses (naming as
  for Intros until)
- NewDestruct now accepts terms with missing hypotheses
- NewDestruct and NewInduction now accept user-provided elimination scheme
- NewDestruct and NewInduction now accept user-provided introduction names
- Omega could solve goals such as ~`x<y` |- `x>=y` but failed when the
  hypothesis was unfolded to `x < y` -> False. This is fixed. In addition,
  it can also recognize 'False' in the hypothesis and use it to solve the
  goal.
- Coercions now handled in "with" bindings
- "Subst x" replaces all ocurrences of x by t in the goal and hypotheses
   when an hypothesis x=t or x:=t or t=x exists
- Fresh names for Assert and Pose now based on collision-avoiding
  Intro naming strategy (exceptional source of incompatibilities)
- LinearIntuition (* no documentation *)
- Unfold expects a correct evaluable argument
- Clear expects existing hypotheses

Extraction (See details in plugins/extraction/CHANGES and README):

- An experimental Scheme extraction is provided.
- Concerning Ocaml, extracted code is now ensured to always type-check,
  thanks to automatic inserting of Obj.magic.
- Experimental extraction of Coq new modules to Ocaml modules.

Proof rendering in natural language

- Export of theories to XML for publishing and rendering purposes now
  includes proof-trees (see http://www.cs.unibo.it/helm)

Miscellaneous

- Printing Coercion now used through the standard keywords Set/Add, Test, Print
- "Print Term id" is an alias for "Print id"
- New switch "Unset/Set Printing Symbols" to control printing of
  symbolic notations
- Two new variants of implicit arguments are available
   - "Unset/Set Contextual Implicits" tells to consider implicit also the
     arguments inferable from the context (e.g. for nil or refl_eq)
   - "Unset/Set Strict Implicits" tells to consider implicit only the
     arguments that are inferable in any case (i.e. arguments that occurs
     as argument of rigid constants in the type of the remaining arguments;
     e.g. the witness of an existential is not strict since it can vanish when
     applied to a predicate which does not use its argument)

Incompatibilities

- "Grammar tactic ... : ast" and "Grammar vernac ... : ast" are no
  longer supported, use TACTIC EXTEND and VERNAC COMMAND EXTEND on the
  ML-side instead
- Transparency of le_lt_dec and co (leads to some simplification in
  proofs; in some cases, incompatibilites is solved by declaring locally
  opaque the relevant constant)
- Opaque Local do not now survive section closing (rename them into
  Remark/Lemma/... to get them still surviving the sections; this
  renaming allows also to solve incompatibilites related to now
  forbidden calls to the tactic Clear)
- Remark and Fact have no longer (very) long names (use Local instead in case
  of name conflict)

Bugs

- Improved localisation of errors in Syntactic Definitions
- Induction principle creation failure in presence of let-in fixed (#238)
- Inversion bugs fixed (#212 and #220)
- Omega bug related to Set fixed (#180)
- Type-checking inefficiency of nested destructuring let-in fixed (#216)
- Improved handling of let-in during holes resolution phase (#239)

Efficiency

- Implementation of a memory sharing strategy reducing memory
  requirements by an average ratio of 3.

Changes from V7.3 to V7.3.1
===========================

Bug fixes

  - Corrupted Field tactic and Match Context tactic construction fixed
  - Checking of names already existing in Assert added (PR#182)
  - Invalid argument bug in Exact tactic solved (PR#183)
  - Colliding bound names bug fixed (PR#202)
  - Wrong non-recursivity test for Record fixed (PR#189)
  - Out of memory/seg fault bug related to parametric inductive fixed (PR#195)
  - Setoid_replace/Setoid_rewrite bug wrt "==" fixed

Misc

  - Ocaml version >= 3.06 is needed to compile Coq from sources
  - Simplification of fresh names creation strategy for Assert, Pose and
    LetTac (PR#192)

Changes from V7.2 to V7.3
=========================

Language

- Slightly improved compilation of pattern-matching (slight source of
  incompatibilities)
- Record's now accept anonymous fields "_" which does not build projections
- Changes in the allowed elimination sorts for certain class of inductive
  definitions : an inductive definition without constructors
  of Sort Prop can be eliminated on sorts Set and Type A "singleton"
  inductive definition (one constructor with arguments in the sort Prop
  like conjunction of two propositions or equality) can be eliminated
  directly on sort Type (In V7.2, only the sorts Prop and Set were allowed)

Tactics

- New tactic "Rename x into y" for renaming hypotheses
- New tactics "Pose x:=u" and "Pose u" to add definitions to local context
- Pattern now working on partially applied subterms
- Ring no longer applies irreversible congruence laws of mult but
  better applies congruence laws of plus (slight source of incompatibilities).
- Field now accepts terms to be simplified as arguments (as for Ring). This
  extension has been also implemented using the toplevel tactic language.
- Intuition does no longer unfold constants except "<->" and "~". It
  can be parameterized by a tactic. It also can introduce dependent
  product if needed (source of incompatibilities)
- "Match Context" now matching more recent hypotheses first and failing only
  on user errors and Fail tactic (possible source of incompatibilities)
- Tactic Definition's without arguments now allowed in Coq states
- Better simplification and discrimination made by Inversion (source
  of incompatibilities)

Bugs

- "Intros H" now working like "Intro H" trying first to reduce if not a product
- Forward dependencies in Cases now taken into account
- Known bugs related to Inversion and let-in's fixed
- Bug unexpected Delta with let-in now fixed

Extraction (details in plugins/extraction/CHANGES or documentation)

- Signatures of extracted terms are now mostly expunged from dummy arguments.
- Haskell extraction is now operational (tested & debugged).

Standard library

- Some additions in [ZArith]: three files (Zcomplements.v, Zpower.v
  and Zlogarithms.v) moved from plugins/omega in order to be more
  visible, one Zsgn function, more induction principles (Wf_Z.v and
  tail of Zcomplements.v), one more general Euclid theorem
- Peano_dec.v and Compare_dec.v now part of Arith.v

Tools

- new option -dump-glob to coqtop to dump globalizations (to be used by the
  new documentation tool coqdoc; see http://www.lri.fr/~filliatr/coqdoc)

User Contributions

- CongruenceClosure (congruence closure decision procedure)
  [Pierre Corbineau, ENS Cachan]
- MapleMode (an interface to embed Maple simplification procedures over
  rational fractions in Coq)
  [David Delahaye, Micaela Mayero, Chalmers University]
- Presburger: A formalization of Presburger's algorithm
  [Laurent Thery, INRIA Sophia Antipolis]
- Chinese has been rewritten using Z from ZArith as datatype
  ZChinese is the new version, Chinese the obsolete one
  [Pierre Letouzey, LRI Orsay]

Incompatibilities

- Ring: exceptional incompatibilities (1 above 650 in submitted user
  contribs, leading to a simplification)
- Intuition: does not unfold any definition except "<->" and "~"
- Cases: removal of some extra Cases in configurations of the form
  "Cases ... of C _ => ... | _ D => ..."  (effects on 2 definitions of
  submitted user contributions necessitating the removal of now superfluous
  proof steps in 3 different proofs)
- Match Context, in case of incompatibilities because of a now non
  trapped error (e.g. Not_found or Failure), use instead tactic Fail
  to force Match Context trying the next clause
- Inversion: better simplification and discrimination may occasionally
  lead to less subgoals and/or hypotheses and different naming of hypotheses
- Unification done by Apply/Elim has been changed and may exceptionally lead
  to incompatible instantiations
- Peano_dec.v and Compare_dec.v parts of Arith.v make Auto more
  powerful if these files were not already required (1 occurrence of
  this in submitted user contribs)

Changes from V7.1 to V7.2
=========================

Language

- Automatic insertion of patterns for local definitions in the type of
  the constructors of an inductive types (for compatibility with V6.3
  let-in style)
- Coercions allowed in Cases patterns
- New declaration "Canonical Structure id = t : I" to help resolution of
  equations of the form (proj ?)=a; if proj(e)=a then a is canonically
  equipped with the remaining fields in e, i.e. ? is instantiated by e

Tactics

- New tactic "ClearBody H" to clear the body of definitions in local context
- New tactic "Assert H := c" for forward reasoning
- Slight improvement in naming strategy for NewInduction/NewDestruct
- Intuition/Tauto do not perform useless unfolding and work up to conversion

Extraction (details in plugins/extraction/CHANGES or documentation)

- Syntax changes: there are no more options inside the extraction commands.
  New commands for customization and options have been introduced instead.
- More optimizations on extracted code.
- Extraction tests are now embedded in 14 user contributions.

Standard library

- In [Relations], Rstar.v and Newman.v now axiom-free.
- In [Sets], Integers.v now based on nat
- In [Arith], more lemmas in Min.v, new file Max.v, tail-recursive
  plus and mult added to Plus.v and Mult.v respectively
- New directory [Sorting] with a proof of heapsort (dragged from 6.3.1 lib)
- In [Reals], more lemmas in Rbase.v, new lemmas on square, square root and
  trigonometric functions (R_sqr.v - Rtrigo.v); a complementary approach
  and new theorems about continuity and derivability in Ranalysis.v;  some
  properties in plane geometry such as translation, rotation or similarity
  in Rgeom.v; finite sums and Chasles property in Rsigma.v

Bugs

- Confusion between implicit args of locals and globals of same base name fixed
- Various incompatibilities wrt inference of "?" in V6.3.1 fixed
- Implicits in infix section variables bug fixed
- Known coercions bugs fixed

- Apply "universe anomaly" bug fixed
- NatRing now working
- "Discriminate 1", "Injection 1", "Simplify_eq 1" now working
- NewInduction bugs with let-in and recursively dependent hypotheses fixed
- Syntax [x:=t:T]u now allowed as mentioned in documentation

- Bug with recursive inductive types involving let-in fixed
- Known pattern-matching bugs fixed
- Known Cases elimination predicate bugs fixed
- Improved errors messages for pattern-matching and projections
- Better error messages for ill-typed Cases expressions

Incompatibilities

- New naming strategy for NewInduction/NewDestruct may affect 7.1 compatibility
- Extra parentheses may exceptionally be needed in tactic definitions.
- Coq extensions written in Ocaml need to be updated (see dev/changements.txt
  for a description of the main changes in the interface files of V7.2)
- New behaviour of Intuition/Tauto may exceptionally lead to incompatibilities

----------------------------------------------------------------------------
Changes from V6.3.1 and V7.0 to V7.1
====================================

Notes:

- items followed by (**) are important sources of incompatibilities
- items followed by (*) may exceptionally be sources of incompatibilities
- items followed by (+) have been introduced in version 7.0


Main novelties
==============

References are to Coq V7.1 reference manual

- New primitive let-in construct (see sections 1.2.8 and )
- Long names (see sections 2.6 and 2.7)
- New high-level tactic language (see chapter 10)
- Improved search facilities (see section 5.2)
- New extraction algorithm managing the Type level (see chapter 17)
- New rewriting tactic for arbitrary equalities (see chapter 19)
- New tactic Field to decide equalities on commutative fields (see 7.11)
- New tactic Fourier to solve linear inequalities on reals numbers (see 7.11)
- New tactics for induction/case analysis in "natural" style (see 7.7)
- Deep restructuration of the code (safer, simpler and more efficient)
- Export of theories to XML for publishing and rendering purposes
  (see http://www.cs.unibo.it/helm)


Details of changes
==================

Language: new "let-in" construction
-----------------------------------

- New construction for local definitions (let-in) with syntax [x:=u]t (*)(+)

- Local definitions allowed in Record (a.k.a. record à la Randy Pollack)


Language: long names
--------------------

- Each construction has a unique absolute names built from a base
  name, the name of the module in which they are defined (Top if in
  coqtop), and possibly an arbitrary long sequence of directory (e.g.
  "Coq.Lists.PolyList.flat_map" where "Coq" means that "flat_map" is part
  of Coq standard library, "Lists" means it is defined in the Lists
  library and "PolyList" means it is in the file Polylist) (+)

- Constructions can be referred by their base name, or, in case of
  conflict, by a "qualified" name, where the base name is prefixed
  by the module name (and possibly by a directory name, and so
  on). A fully qualified name is an absolute name which always refer
  to the construction it denotes (to preserve the visibility of
  all constructions, no conflict is allowed for an absolute name) (+)

- Long names are available for modules with the possibility of using
  the directory name as a component of the module full name (with
  option -R to coqtop and coqc, or command Add LoadPath) (+)

- Improved conflict resolution strategy (the Unix PATH model),
  allowing more constructions to be referred just by their base name


Language: miscellaneous
-----------------------

- The names of variables for Record projections _and_ for induction principles
  (e.g. sum_ind) is now based on the first letter of their type (main
  source of incompatibility) (**)(+)

- Most typing errors have now a precise location in the source (+)

- Slightly different mechanism to solve "?" (*)(+)

- More arguments may be considered implicit at section closing (*)(+)

- Bug with identifiers ended by a number greater than 2^30 fixed (+)

- New visibility discipline for Remark, Fact and Local: Remark's and
  Fact's now survive at the end of section, but are only accessible using a
  qualified names as soon as their strength expires; Local's disappear and
  are moved into local definitions for each construction persistent at
  section closing


Language: Cases
---------------

- Cases no longer considers aliases inferable from dependencies in types (*)(+)

- A redundant clause in Cases is now an error (*)


Reduction
---------

- New reduction flags "Zeta" and "Evar" in Eval Compute, for inlining of
  local definitions and instantiation of existential variables

- Delta reduction flag does not perform Zeta and Evar reduction any more (*)

- Constants declared as opaque (using Qed) can no longer become
  transparent (a constant intended to be alternatively opaque and
  transparent must be declared as transparent (using Defined)); a risk
  exists (until next Coq version) that Simpl and Hnf reduces opaque
  constants (*)


New tactics
-----------

- New set of tactics to deal with types equipped with specific
  equalities (a.k.a. Setoids, e.g. nat equipped with eq_nat) [by C. Renard]

- New tactic Assert, similar to Cut but expected to be more user-friendly

- New tactic NewDestruct and NewInduction intended to replace Elim
  and Induction, Case and Destruct in a more user-friendly way (see
  restrictions in the reference manual)

- New tactic ROmega: an experimental alternative (based on reflexion) to Omega
  [by P. Crégut]

- New tactic language Ltac (see reference manual) (+)

- New versions of Tauto and Intuition, fully rewritten in the new Ltac
  language; they run faster and produce more compact proofs; Tauto is
  fully compatible but, in exchange of a better uniformity, Intuition
  is slightly weaker (then use Tauto instead) (**)(+)

- New tactic Field to decide equalities on commutative fields (as a
  special case, it works on real numbers) (+)

- New tactic Fourier to solve linear inequalities on reals numbers
  [by L. Pottier] (+)

- New tactics dedicated to real numbers: DiscrR, SplitRmult, SplitAbsolu (+)


Changes in existing tactics
---------------------------

- Reduction tactics in local definitions apply only to the body

- New syntax of the form "Compute in Type of H." to require a reduction on
  the types of local definitions

- Inversion, Injection, Discriminate, ... apply also on the
  quantified premises of a goal (using the "Intros until" syntax)

- Decompose has been fixed but hypotheses may get different names (*)(+)

- Tauto now manages uniformly hypotheses and conclusions of the form
  "t=t" which all are considered equivalent to "True". Especially,
  Tauto now solves goals of the form "H : ~ t = t |- A".

- The "Let" tactic has been renamed "LetTac" and is now based on the
  primitive "let-in" (+)

- Elim can no longer be used with an elimination schema different from
  the one defined at definition time of the inductive type. To overload
  an elimination schema, use "Elim <hyp> using <name of the new schema>"
  (*)(+)

- Simpl no longer unfolds the recursive calls of a mutually defined
  fixpoint (*)(+)

- Intro now fails if the hypothesis name already exists (*)(+)

- "Require Prolog" is no longer needed (i.e. it is available by default) (*)(+)

- Unfold now fails on a non unfoldable identifier (*)(+)

- Unfold also applies on definitions of the local context

- AutoRewrite now deals only with the main goal and it is the purpose of
  Hint Rewrite to deal with generated subgoals (+)

- Redundant or incompatible instantiations in Apply ... with ... are now
  correctly managed (+)


Efficiency
----------

- Excessive memory uses specific to V7.0 fixed

- Sizes of .vo files vary a lot compared to V6.3 (from -30% to +300%
  depending on the developments)

- An improved reduction strategy for lazy evaluation

- A more economical mechanism to ensure logical consistency at the Type level;
  warning: this is experimental and may produce "universes" anomalies
  (please report)


Concrete syntax of constructions
--------------------------------

- Only identifiers starting with "_" or a letter, and followed by letters,
  digits, "_" or "'" are allowed (e.g. "$" and "@" are no longer allowed) (*)

- A multiple binder like (a:A)(a,b:(P a))(Q a) is no longer parsed as
  (a:A)(a0:(P a))(b:(P a))(Q a0) but as (a:A)(a0:(P a))(b:(P a0))(Q a0) (*)(+)

- A dedicated syntax has been introduced for Reals (e.g ``3+1/x``) (+)

- Pretty-printing of Infix notations fixed. (+)


Parsing and grammar extension
-----------------------------

- More constraints when writing ast

  - "{...}" and the macros $LIST, $VAR, etc. now expect a metavariable
    (an identifier starting with $) (*)
  - identifiers should starts with a letter or "_" and be followed
     by letters, digits, "_" or "'" (other characters are still
     supported but it is not advised to use them) (*)(+)

- Entry "command" in "Grammar" and quotations (<<...>> stuff) is
  renamed "constr" as in "Syntax" (+)

- New syntax "[" sentence_1 ... sentence_n"]." to group sentences (useful
  for Time and to write grammar rules abbreviating several commands) (+)

- The default parser for actions in the grammar rules (and for
  patterns in the pretty-printing rules) is now the one associated to
  the grammar (i.e. vernac, tactic or constr); no need then for
  quotations as in <:vernac:<...>>; to return an "ast", the grammar
  must be explicitly typed with tag ": ast" or ": ast list", or if a
  syntax rule, by using <<...>> in the patterns (expression inside
  these angle brackets are parsed as "ast"); for grammars other than
  vernac, tactic or constr, you may explicitly type the action with
  tags ": constr", ": tactic", or ":vernac" (**)(+)

- Interpretation of names in Grammar rule is now based on long names,
  which allows to avoid problems (or sometimes tricks;) related to
  overloaded names (+)


New commands
------------

- New commands "Print XML All", "Show XML Proof", ... to show or
  export theories to XML to be used with Helm's publishing and rendering
  tools (see http://www.cs.unibo.it/helm) (by Claudio Sacerdoti Coen) (+)

- New commands to manually set implicit arguments (+)

  - "Implicits ident." to activate the implicit arguments mode just for ident
  - "Implicits ident [num1 num2 ...]." to explicitly give which
     arguments have to be considered as implicit

- New SearchPattern/SearchRewrite (by Yves Bertot) (+)

- New commands "Debug on"/"Debug off" to activate/deactivate the tactic
  language debugger (+)

- New commands to map physical paths to logical paths (+)
  - Add LoadPath physical_dir as logical_dir
  - Add Rec LoadPath physical_dir as logical_dir


Changes in existing commands
----------------------------

- Generalization of the usage of qualified identifiers in tactics
  and commands about globals, e.g. Decompose, Eval Delta;
  Hints Unfold, Transparent, Require

- Require synchronous with Reset; Require's scope stops at Section ending (*)

- For a module indirectly loaded by a "Require" but not exported,
  the command "Import module" turns the constructions defined in the
  module accessible by their short name, and activates the Grammar,
  Syntax, Hint, ... declared in the module (+)

- The scope of the "Search" command can be restricted to some modules (+)

- Final dot in command (full stop/period) must be followed by a blank
  (newline, tabulation or whitespace) (+)

- Slight restriction of the syntax for Cbv Delta: if present, option [-myconst]
  must immediately follow the Delta keyword (*)(+)

- SearchIsos currently not supported

- Add ML Path is now implied by Add LoadPath (+)

- New names for the following commands (+)

  AddPath -> Add LoadPath
  Print LoadPath -> Print LoadPath
  DelPath -> Remove LoadPath
  AddRecPath -> Add Rec LoadPath
  Print Path -> Print Coercion Paths

  Implicit Arguments On -> Set Implicit Arguments
  Implicit Arguments Off -> Unset Implicit Arguments

  Begin Silent -> Set Silent
  End Silent -> Unset Silent.


Tools
-----

- coqtop (+)

  - Two executables: coqtop.byte and coqtop.opt (if supported by the platform)
  - coqtop is a link to the more efficient executable (coqtop.opt if present)
  - option -full is obsolete (+)

- do_Makefile renamed into coq_makefile (+)

- New option -R to coqtop and coqc to map a physical directory to a logical
  one (+)

- coqc no longer needs to create a temporary file

- No more warning if no initialization file .coqrc exists


Extraction
----------

- New algorithm for extraction able to deal with "Type" (+)
  (by J.-C. Filliâtre and P. Letouzey)


Standard library
----------------

- New library on maps on integers (IntMap, contributed by Jean Goubault)

- New lemmas about integer numbers [ZArith]

- New lemmas and a "natural" syntax for reals [Reals] (+)

- Exc/Error/Value renamed into Option/Some/None (*)


New user contributions
----------------------

- Constructive complex analysis and the Fundamental Theorem of Algebra [FTA]
  (Herman Geuvers, Freek Wiedijk, Jan Zwanenburg, Randy Pollack,
   Henk Barendregt, Nijmegen)

- A new axiomatization of ZFC set theory [Functions_in_ZFC]
  (C. Simpson, Sophia-Antipolis)

- Basic notions of graph theory [GRAPHS-BASICS] (Jean Duprat, Lyon)

- A library for floating-point numbers [Float] (Laurent Théry, Sylvie Boldo,
  Sophia-Antipolis)

- Formalisation of CTL and TCTL temporal logic [CtlTctl] (Carlos
  Daniel Luna,Montevideo)

- Specification and verification of the Railroad Crossing Problem
  in CTL and TCTL [RailroadCrossing] (Carlos Daniel Luna,Montevideo)

- P-automaton and the ABR algorithm [PAutomata]
  (Christine Paulin, Emmanuel Freund, Orsay)

- Semantics of a subset of the C language [MiniC]
  (Eduardo Giménez, Emmanuel Ledinot, Suresnes)

- Correctness proofs of the following imperative algorithms:
  Bresenham line drawing algorithm [Bresenham], Marché's minimal edition
  distance algorithm [Diff] (Jean-Christophe Filliâtre, Orsay)

- Correctness proofs of Buchberger's algorithm [Buchberger] and RSA
  cryptographic algorithm [Rsa] (Laurent Théry, Sophia-Antipolis)

- Correctness proof of Stalmarck tautology checker algorithm
  [Stalmarck] (Laurent Théry, Pierre Letouzey, Sophia-Antipolis)


==> anc/HoTT/coq-HoTT/COMPATIBILITY <==
Potential sources of incompatibilities between Coq V8.3 and V8.4
----------------------------------------------------------------

(see also file CHANGES)

The main known incompatibilities between 8.3 and 8.4 are consequences
of the following changes:

- The reorganization of the library of numbers:

  Several definitions have new names or are defined in modules of
  different names, but a special care has been taken to have this
  renaming transparent for the user thanks to compatibility notations.

  However some definitions have changed, what might require some
  adaptations. The most noticeable examples are:
  - The "?=" notation which now bind to Pos.compare rather than former
    Pcompare (now Pos.compare_cont).
  - Changes in names may induce different automatically generated
    names in proof scripts (e.g. when issuing "destruct Z_le_gt_dec").
  - Z.add has a new definition, hence, applying "simpl" on subterms of
    its body might give different results than before.
  - BigN.shiftl and BigN.shiftr have reversed arguments order, the
    power function in BigN now takes two BigN.

- Other changes in libraries:

  - The definition of functions over "vectors" (list of fixed length)
    have changed.
  - TheoryList.v has been removed.

- Slight changes in tactics:

  - Less unfolding of fixpoints when applying destruct or inversion on
    a fixpoint hiding an inductive type (add an extra call to simpl to
    preserve compatibility).
  - Less unexpected local definitions when applying "destruct"
    (incompatibilities solvable by adapting name hypotheses).
  - Tactic "apply" might succeed more often, e.g. by now solving
    pattern-matching of the form ?f x y = g(x,y) (compatibility
    ensured by using "Unset Tactic Pattern Unification"), but also
    because it supports (full) betaiota (using "simple apply" might
    then help).
  - Tactic autorewrite does no longer instantiate pre-existing
    existential variables.
  - Tactic "info" is now available only for auto, eauto and trivial.

- Miscellaneous changes:

  - The command "Load" is now atomic for backtracking (use "Unset
    Atomic Load" for compatibility).


Incompatibilities beyond 8.4...

- Syntax: "x -> y" has now lower priority than "<->" "A -> B <-> C" is
  now "A -> (B <-> C)"

- Tactics: tauto and intuition no longer accidentally destruct binary
  connectives or records other than and, or, prod, sum, iff. In most
  of cases, dtauto or dintuition, though stronger than 8.3 tauto and
  8.3 intuition will provide compatibility.

- "Solve Obligations using" is now "Solve Obligations with".


==> anc/HoTT/coq-HoTT/COPYRIGHT <==
                     The Coq proof assistant

Copyright 1999-2011 The Coq development team, INRIA, CNRS, University
Paris Sud, University Paris 7, Ecole Polytechnique.

This product includes also software developed by
  Pierre Crégut, France Telecom R & D (plugins/omega and plugins/romega)
  Pierre Courtieu and Julien Forest, CNAM (plugins/funind)
  Claudio Sacerdoti Coen, HELM, University of Bologna, (plugins/xml)
  Pierre Corbineau, Radboud University, Nijmegen (declarative mode)
  John Harrison, University of Cambridge (csdp wrapper)

The file CREDITS contains a list of contributors.
The credits section in the Reference Manual details contributions.


==> anc/HoTT/coq-HoTT/CREDITS <==
The "Coq proof assistant" was jointly developed by 
	
- INRIA Formel, Coq, LogiCal, ProVal, TypiCal, Marelle, pi.r2 projects
  (starting 1985),
- Laboratoire de l'Informatique du Parallelisme (LIP) 
  associated to CNRS and ENS Lyon (Sep. 1989 to Aug. 1997),
- Laboratoire de Recherche en Informatique (LRI)
  associated to CNRS and university Paris Sud (since Sep. 1997),
- Laboratoire d'Informatique de l'Ecole Polytechnique (LIX)
  associated to CNRS and Ecole Polytechnique (since Jan. 2003).
- Laboratoire PPS associated to CNRS and university Paris 7 (since Jan. 2009).

All files of the "Coq proof assistant" in directories or sub-directories of

  config dev ide interp intf kernel lib library parsing pretyping proofs
  scripts states tactics test-suite theories tools toplevel

are distributed under the terms of the GNU Lesser General Public License 
Version 2.1 (see file LICENSE). These files are COPYRIGHT 1999-2010,
The Coq development team, CNRS, INRIA and Université Paris Sud.

Files from the directory doc are distributed as indicated in file doc/LICENCE.

The following directories contain independent contributions supported 
by the Coq development team. All of them are released under the terms of
the GNU Lesser General Public License Version 2.1.

plugins/cc
  developed by Pierre Corbineau (ENS Cachan, 2001, LRI, 2001-2005, Radboud
  University at Nijmegen, 2005-2008)
plugins/correctness
  developed by Jean-Christophe Filliâtre (LRI, 1999-2001)
plugins/dp
  developed by Nicolas Ayache (LRI, 2005-2006) and Jean-Christophe Filliâtre
  (LRI, 2005-2008)
plugins/extraction
  developed by Pierre Letouzey (LRI, 2000-2004, PPS, 2005-now)
plugins/field
  developed by David Delahaye and Micaela Mayero (INRIA-LogiCal, 2001)
plugins/firstorder 
  developed by Pierre Corbineau (LRI, 2003-2008)
plugins/fourier
  developed by Loïc Pottier (INRIA-Lemme, 2001)
plugins/funind
  developed by Pierre Courtieu (INRIA-Lemme, 2003-2004, CNAM, 2004-2008),
  Julien Forest (INRIA-Everest, 2006, CNAM, 2007-2008) 
  and Yves Bertot (INRIA-Marelle, 2005-2006)
plugins/omega
  developed by Pierre Crégut (France Telecom R&D, 1996)
plugins/nsatz
  developed by Loïc Pottier (INRIA-Marelle, 2009)
plugins/ring
  developed by Samuel Boutin (INRIA-Coq, 1996) and Patrick 
  Loiseleur (LRI, 1997-1999)
plugins/romega
  developed by Pierre Crégut (France Telecom R&D, 2001-2004)
plugins/rtauto
  developed by Pierre Corbineau (LRI, 2005)
plugins/setoid_ring
  developed by Benjamin Grégoire (INRIA-Everest, 2005-2006), 
  Assia Mahboubi, Laurent Théry (INRIA-Marelle, 2006) 
  and Bruno Barras (INRIA LogiCal, 2005-2006),
plugins/subtac
  developed by Matthieu Sozeau (LRI, 2005-2008)
plugins/xml
  developed by Claudio Sacerdoti (Univ. Bologna, 2000-2005) 
  as part of the HELM and MoWGLI projects; extension by Cezary Kaliszyk as
  part of the ProofWeb project (Radboud University at Nijmegen, 2008)
plugins/micromega
  developed by Frédéric Besson (IRISA/INRIA, 2006-2008), with some 
  extensions by Evgeny Makarov (INRIA, 2007); sum-of-squares solver and 
  interface to the csdp solver uses code from John Harrison (University
  of Cambridge, 1998)
parsing/search.ml
  mainly developed by Yves Bertot (INRIA-Lemme, 2000-2004)
theories/ZArith
  started by Pierre Crégut (France Telecom R&D, 1996)
theories/Strings
  developed by Laurent Théry (INRIA-Lemme, 2003)
theories/Numbers/Cyclic
  developed by Benjamin Grégoire (INRIA-Everest, 2007), Laurent Théry (INRIA-Marelle, 2007-2008), Arnaud Spiwack (INRIA-LogiCal, 2007) and Pierre Letouzey (PPS, 2008)
ide/utils
  some files come from Maxence Guesdon's Cameleon tool 

Many discussions within the INRIA teams and labs taking part to the
development influenced the design of Coq especially with

  C. Auger, Y. Bertot, F. Blanqui, J. Courant, P. Courtieu, J. Duprat,
  S. Glondu, J. Goubault, J.-P. Jouannaud, S. Lescuyer, A. Mahboubi,
  C. Marché, A. Miquel, B. Monate, L. Pottier, Y. Régis-Gianas,
  P.-Y. Strub, L. Théry, B. Werner

The development of Coq also significantly benefited from feedback,
suggestions or short contributions from:

  C. Alvarado, P. Crégut, J.-F. Monin (France Telecom R&D),
  P. Castéran (University Bordeaux 1),
  the Foundations Group (Radboud University, Nijmegen, The Netherlands),
  Laboratoire J.-A. Dieudonné (University of Nice-Sophia Antipolis),
  F. Garillot, G. Gonthier (INRIA-MSR joint lab),
  INRIA-Gallium project, 
  the CS dept at Yale, the CIS dept at U. Penn, 
  the CSE dept at Harvard, the CS dept at Princeton

The following people have contributed to the development of different versions 
of the Coq Proof assistant during the indicated time:

  Bruno Barras (INRIA, 1995-now)
  Pierre Boutillier (INRIA-PPS, 2010-now)
  Jacek Chrzaszcz (LRI, 1998-2003)
  Thierry Coquand (INRIA, 1985-1989)
  Pierre Corbineau (LRI, 2003-2005, Nijmegen, 2005-2008, Grenoble 1, 2008-now)
  Cristina Cornes (INRIA, 1993-1996)
  Yann Coscoy (INRIA Sophia-Antipolis, 1995-1996)
  David Delahaye (INRIA, 1997-2002)
  Daniel de Rauglaudre (INRIA, 1996-1998)
  Olivier Desmettre (INRIA, 2001-2003)
  Gilles Dowek (INRIA, 1991-1994)
  Amy Felty (INRIA, 1993)
  Jean-Christophe Filliâtre (ENS Lyon, 1994-1997, LRI, 1997-now)
  Eduardo Giménez (ENS Lyon, 1993-1996, INRIA, 1997-1998)
  Stéphane Glondu (INRIA-PPS, 2007-now)
  Benjamin Grégoire (INRIA, 2003-now)
  Hugo Herbelin (INRIA, 1996-now)
  Gérard Huet (INRIA, 1985-1997)
  Pierre Letouzey (LRI, 2000-2004, PPS, 2005-2008, INRIA-PPS, 2009-now)
  Patrick Loiseleur (Paris Sud, 1997-1999)
  Evgeny Makarov (INRIA, 2007)
  Pascal Manoury (INRIA, 1993)
  Micaela Mayero (INRIA, 1997-2002)
  Claude Marché (INRIA 2003-2004 & LRI, 2004)
  Benjamin Monate (LRI, 2003)
  César Muñoz (INRIA, 1994-1995)
  Chetan Murthy (INRIA, 1992-1994)
  Julien Narboux (INRIA, 2005-2006, Strasbourg, 2007-now)
  Jean-Marc Notin (CNRS, 2006-now)
  Catherine Parent-Vigouroux (ENS Lyon, 1992-1995)
  Christine Paulin-Mohring (INRIA, 1985-1989, ENS Lyon, 1989-1997, 
                            LRI, 1997-now)
  Pierre-Marie Pédrot (INRIA-PPS, 2011-now)
  Matthias Puech (INRIA-Bologna, 2008-now)
  Yann Régis-Gianas (INRIA-PPS, 2009-now)
  Clément Renard (INRIA, 2001-2004)
  Claudio Sacerdoti Coen (INRIA, 2004-2005)
  Amokrane Saïbi (INRIA, 1993-1998)
  Vincent Siles (INRIA, 2007)
  Élie Soubiran (INRIA, 2007-now)
  Matthieu Sozeau (INRIA, 2005-now)
  Arnaud Spiwack (INRIA, 2006-now)
  Enrico Tassi (INRIA, 2011-now)
  Benjamin Werner (INRIA, 1989-1994)

***************************************************************************
INRIA refers to:
  Institut National de la Recherche en Informatique et Automatique
CNRS refers to:
  Centre National de la Recherche Scientifique
LRI refers to: Laboratoire de Recherche en Informatique, UMR 8623
  CNRS and Université Paris-Sud
ENS Lyon refers to:
  Ecole Normale Supérieure de Lyon
PPS refers to: Laboratoire Preuve, Programmation, Système, UMR 7126,
  CNRS and Université Paris 7
****************************************************************************


==> anc/HoTT/coq-HoTT/INSTALL <==

            INSTALLATION PROCEDURES FOR THE COQ V8.4 SYSTEM
            -----------------------------------------------


WHAT DO YOU NEED ?
==================

   Coq is designed to work on computers equipped with a POSIX (Unix or
   a clone) operating system. It also works under Microsoft Windows
   (see INSTALL.win); for a precompiled MacOS X package, see
   INSTALL.macosx.

   Coq is known to be actively used under GNU/Linux (i386, amd64 and
   ppc) and FreeBSD. Automated tests are run under many, many
   different architectures under GNU/Linux.

   Naturally, Coq will run faster on an architecture where OCaml can
   compile to native code, rather than only bytecode. At time of
   writing, that is IA32, PowerPC, AMD64, Alpha, Sparc, Mips, IA64,
   HPPA and StrongArm. See
   http://caml.inria.fr/ocaml/portability.en.html for details.


   Your OS may already contain Coq under the form of a precompiled
   package or ready-to-compile port. In this case, and if the supplied
   version suits you, follow the usual procedure for your OS to
   install it. E.g.:

   - Debian GNU/Linux (or Debian GNU/k*BSD or ...):

     aptitude install coq

   - Gentoo GNU/Linux: 

     emerge sci-mathematics/coq

   - Mandriva GNU/Linux:

     urpmi coq

   Should you need or prefer to compile Coq V8.4 yourself, you need:

     - Objective Caml version 3.11.2 or later
       (available at http://caml.inria.fr/)

     - Camlp5 (version <= 4.08, or 5.* transitional)

     - GNU Make version 3.81 or later
       (
	available at http://www.gnu.org/software/make/, but also a
        standard or optional add-on part to most Unices and Unix
        clones, sometimes under the name "gmake".

	If a new enough version is not included in your system, nor
        easily available as an add-on, this should get you a working
        make:

	#Download it (wget is an example, use your favourite FTP or HTTP client)
	wget http://ftp.gnu.org/pub/gnu/make/make-3.81.tar.bz2
	bzip2 -cd make-3.81.tar.bz2 | tar x
	#If you don't have bzip2, you can download the gzipped version instead.
        cd make-3.81
        ./configure --prefix=${HOME}
	make install

	Then, make sure that ${HOME}/bin is first in your $PATH.
       )

     - a C compiler

     - for Coqide, the Lablgtk development files, and the GTK libraries,
       see INSTALL.ide for more details

   By FTP, Coq comes as a single compressed tar-file. You have
   probably already decompressed it if you are reading this document.


QUICK INSTALLATION PROCEDURE.
=============================

1. ./configure
2. make world
3. make install (you may need superuser rights)
4. make clean


INSTALLATION PROCEDURE IN DETAILS (NORMAL USERS).
=================================================

1- Check that you have the Objective Caml compiler version 3.11.2 (or later)
   installed on your computer and that "ocamlc" (or its native code version
   "ocamlc.opt") lie in a directory which is present in your $PATH environment
   variable.

   To get Coq in native-code, (it runs 4 to 10 times faster than
   bytecode, but it takes more time to get compiled and the binary is
   bigger), you will also need the "ocamlopt" (or its native code version
   "ocamlopt.opt") command.

2- Check that you have Camlp4 installed on your 
   computer and that the command "camlp4" lies in a directory which
   is present in your $PATH environment variable path.
   (You need Camlp4 in both bytecode and native versions if
   your platform supports it).

   Note: in the latest ocaml distributions, camlp4 comes with ocaml so
   you do not have to check this point anymore.

3- The uncompression and un-tarring of the distribution file gave birth 
   to a directory named "coq-8.xx". You can rename this directory and put 
   it wherever you want. Just keep in mind that you will need some spare
   space during the compilation (reckon on about 50 Mb of disk space
   for the whole system in native-code compilation). Once installed, the
   binaries take about 14 Mb, and the library about 9 Mb.

4- First you need to configure the system. It is done automatically with
   the command:

	./configure <options>

   The "configure" script will ask you for directories where to put
   the Coq binaries, standard library, man pages, etc. It will propose
   you some default values.

   For a list of options accepted by the "configure" script, run
   "./configure -help". The main options accepted are:

-prefix <dir>
	Binaries, library, man pages and Emacs mode will be respectively
	installed in <dir>/bin, <dir>/lib/coq, <dir>/man and
	<dir>/lib/emacs/site-lisp

-bindir <dir>                   (default: /usr/local/bin)
        Directory where the binaries will be installed

-libdir <dir>                   (default: /usr/local/lib/coq)
        Directory where the Coq standard library will be installed

-mandir <dir>                   (default: /usr/local/man)
        Directory where the Coq manual pages will be installed

-emacslib <dir>			(default: /usr/local/lib/emacs/site-lisp)
	Directory where the Coq Emacs mode will be installed

-arch <value>			(default is the result of the command "arch")
	An arbitrary architecture name for your machine (useful when
	compiling Coq on two different architectures for which the
	result of "arch" is the same, e.g. Sun OS and Solaris)

-local
        Compile Coq to run in its source directory. The installation (step 6)
        is not necessary in that case.

-opt
        Use the ocamlc.opt compiler instead of ocamlc (and ocamlopt.opt 
        compiler instead of ocamlopt). Makes compilation faster (recommended).

-browser <command>
	Use <command> to open an URL in a browser. %s must appear in <command>,
	and will be replaced by the URL.

5- Still in the root directory, do

	make world

   to compile Coq in Objective Caml bytecode (and native-code if supported).

   This will compile the entire system. This phase can take more or less time,
   depending on your architecture and is fairly verbose. 

6- You can now install the Coq system. Executables, libraries, manual pages
   and emacs mode are copied in some standard places of your system, defined at
   configuration time (step 3). Just do

	umask 022
       	make install

   Of course, you may need superuser rights to do that.
   To use the Coq emacs mode you also need to put the following lines
   in you .emacs file:

        (setq auto-mode-alist (cons '("\\.v$" . coq-mode) auto-mode-alist))
        (autoload 'coq-mode "coq" "Major mode for editing Coq vernacular." t)

7- You can now clean all the sources. (You can even erase them.)

	make clean


INSTALLATION PROCEDURE FOR ADVANCED USERS.
==========================================

   If you wish to write tactics (and that really means that you belong
   to advanced users!) you *must* keep the Coq sources, without cleaning
   them. Therefore, to avoid a duplication of binaries and library, it is
   not necessary to do the installation step (6- above).
   You just have to tell it at configuration step (4- above) with the
   option -local :

	./configure -local <other options>

   Then compile the sources as described in step 5 above. The resulting
   binaries will reside in the subdirectory bin/.

   If you want to compile the sources for debugging (i.e. with the option
   -g of the Caml compiler) then add the -debug option at configuration
   step :

	./configure -debug <other options>

   and then compile the sources (step 5). Then you must make a Coq toplevel
   including your own tactics, which must be compiled with -g, with coqmktop.
   See the chapter 16 of the Coq Reference Manual for details about how
   to use coqmktop and the Objective Caml debugger with Coq.


THE AVAILABLE COMMANDS.
=======================

   There are two Coq commands:
	
	coqtop		The Coq toplevel
	coqc		The Coq compiler

   There are actually two binaries for the interactive system, coqtop.byte
   and coqtop.opt (respectively bytecode and native code versions of Coq). 
   coqtop is a link to the fastest version, i.e. coqtop.opt if any, and
   coqtop.byte otherwise. coqc also invokes the fastest version of Coq.
   Options -opt and -byte to coqtop and coqc selects a particular binary.

    * `coqtop' launches Coq in the interactive mode. By default it loads
      basic logical definitions and tactics from the Init directory.

    * `coqc' allows compilation of Coq files directly from the command line.
      To compile a file foo.v, do:

		coqc foo.v

      It will produce a file foo.vo, that you can now load through the Coq 
      command "Require". 

   A detailed description of these commands and of their options is given
   in the Reference Manual (which you can get by FTP, in the doc/
   directory, or read online on http://coq.inria.fr/doc/)
   and in the corresponding manual pages.

   There is also a tutorial and a FAQ; see http://coq.inria.fr/doc1-eng.html


COMPILING FOR DIFFERENT ARCHITECTURES.
======================================

   This section explains how to compile Coq for several architecture,
   sharing the same sources. The important fact is that some files are 
   architecture dependent (.cmx, .o and executable  files for instance)
   but others are not (.cmo and .vo). Consequently, you can :

   o  save some time during compilation by not cleaning the architecture
      independent files;

   o  save some space during installation by sharing the Coq standard
      library (which is fully architecture independent).

   So, in order to compile Coq for a new architecture, proceed as follows:

   * Omit step 7 above and clean only the architecture dependent files:
     it is done automatically with the command

		make archclean

   * Configure the system for the new architecture:

		./configure <options>

     You can specify the same directory for the standard library but you
     MUST specify a different directory for the binaries (of course).

   * Compile and install the system as described in steps 5 and 6 above.


MOVING BINARIES OR LIBRARY.
===========================

   If you move both the binaries and the library in a consistent way,
   Coq should be able to still run. Otherwise, Coq may be "lost",
   running "coqtop" would then return an error message of the kind:

	Error during initialization :
	Error: cannot guess a path for Coq libraries; please use -coqlib option

   You can then indicate the new places to Coq, using the options -coqlib :

	coqtop -coqlib <new directory>

   See also next section.


DYNAMICALLY LOADED LIBRARIES FOR BYTECODE EXECUTABLES.
======================================================

   Some bytecode executables of Coq use the OCaml runtime, which dynamically
   loads a shared library (.so or .dll). When it is not installed properly, you
   can get an error message of this kind:

	Fatal error: cannot load shared library dllcoqrun
	Reason: dllcoqrun.so: cannot open shared object file: No such file or directory

   In this case, you need either:
     - to set the CAML_LD_LIBRARY_PATH environment variable to point to the
       directory where dllcoqrun.so is; this is suitable when you want to run
       the command a limited number of times in a controlled environment (e.g.
       during compilation of binary packages);
     - install dllcoqrun.so in a location listed in the file ld.conf that is in
       the directory of the standard library of OCaml;
     - recompile your bytecode executables after reconfiguring the location of
       of the shared library:
         ./configure -coqrunbyteflags "-dllib -lcoqrun -dllpath <path>" ...
       where <path> is the directory where the dllcoqrun.so is installed;
     - (not recommended) compile bytecode executables with a custom OCaml
       runtime by using:
         ./configure -custom ...
       be aware that stripping executables generated this way, or performing
       other executable-specific operations, will make them useless.


==> anc/HoTT/coq-HoTT/INSTALL.ide <==
			CoqIde Installation procedure.

CoqIde is a graphical interface to perform interactive proofs.
You should be able to do everything you do in coqtop inside CoqIde
excepted dropping to the ML toplevel.

DISCLAIMER: CoqIde is ongoing work. Although it should never let you
	    loose a proof, you may encounter unexpected bugs.
 	    Do not hesitate to send suggestions/bug reports.

DISTRIBUTION PACKAGES

Your POSIX operating system may already contain precompiled packages
for Coq, including CoqIde, or a ready-to-compile... If the version
provided there suits you, follow the usual procedure for your
operating system.

E.g., on Debian GNU/Linux (or Debian GNU/k*BSD or ...), do:
   aptitude install coqide
On Gentoo GNU/Linux, do:
   USE=ide emerge sci-mathematics/coq

Else, read the rest of this document to compile your own CoqIde.

REQUIREMENT:
	- OCaml >= 3.11.2 with native threads support.
	- make world must succeed.
	- The graphical toolkit GTK+ 2.x. See http://www.gtk.org.
	  The official supported version is at least 2.24.x.
	  You may still compile CoqIde with older versions and 
          use all features.
	  Run 
		"pkg-config --modversion gtk+-2.0"
	  to check your version.
	  All recent distributions have precompiled packages.
	  Do not forget to install the developement headers packages.

	  On Debian, installing lablgtk2 (see below) will automatically
          install GTK+. (But "aptitude install libgtk2.0-dev" will
          install GTK+ 2.x should you need to force it for one reason
          or another.)

        - The OCaml bindings for GTK+ 2.x, lablgtk2 with support for gtksourceview2.

	  You need at least version 2.14.2.

	  Your distribution may contain precompiled packages. For
          example, for Debian, run
                aptitude install liblablgtksourceview2-ocaml-dev
		   for Mandriva, run
		urpmi ocaml-lablgtk-devel

          If it does not, see
	  http://lablgtk.forge.ocamlcore.org/

          One official releases of lablgtk2 is here:
          https://forge.ocamlcore.org/frs/download.php/561/lablgtk-2.14.2.tar.gz

          If you are in a hurry just run :

              cd /tmp && \
              wget \
               https://forge.ocamlcore.org/frs/download.php/561/lablgtk-2.14.2.tar.gz && \
              tar zxvf lablgtk-2.14.2.tar.gz && \
              cd lablgtk-2.14.2 && \
              ./configure && \
              make world && \
              make install

   	  You must have write access to the OCaml standard library path.

          If this fails, read lablgtk-2.14.2/README.


INSTALLATION
 0) For optimal performance, OCaml must support native threads (aka pthreads). 
    If this not the case, this means that Coq computations will be slow and 
    "make ide" will fail. Use "make bin/coqide.byte" instead. To fix this 
    problem, just recompile OCaml from source and configure OCaml with : 
	"./configure --with-pthreads". 
    In case you install over an existing copy of OCaml, you should better 
    empty the OCaml installation directory.

 1) Go into your Coq source directory and, as usual, configure with:

	./configure

    This should detect the ability of making CoqIde; check that is
    says it has detected this ability and activated the building of
    CoqIde.

    Then compile with

	make world

    and install with

	make install

    In case you are upgrading from an old version you may need to run
	make clean-ide

3) You may now run bin/coqide


NOTES
There are three configuration files located in your $(XDG_CONFIG_HOME)/coq dir.
 You may need to set HOME to some sensible value under Windows.

- coqiderc is generated by coqide itself. It may be edited by hand or 
  by using the Preference menu from coqide. It will be generated the first time
  you save your the preferences in Coqide.

- coqide.keys is a standard Gtk2 accelerator dump. You may edit this file 
  to change the default shortcuts for the menus.

Read ide/FAQ for more informations.


TROUBLESHOOTING

  - Problem with automatic templates

    Some users may experiment problems with unwanted automatic
    templates while using Coqide. This is due to a change in the
    modifiers keys available through GTK. The straightest way to get
    rid of the problem is to edit by hand your coqiderc (either
    /home/<user>/.config/coq/coqiderc under Linux, or 
    C:\Documents and Settings\<user>\.config\coq\coqiderc under Windows) 
    and replace any occurence of MOD4 by MOD1.



==> anc/HoTT/coq-HoTT/INSTALL.macosx <==
INSTALLATION PROCEDURE FOR THE PRECOMPILED COQ V8.1 SYSTEM UNDER MACOS X
------------------------------------------------------------------------

You can also use fink, or the MacOS X package prepared by the Coq
team. To use the MacOS X package,:

1) Download archive coq-8.1-macosx-ppc.dmg (for PowerPC-base computer)
   or coq-8.1-macosx-i386.dmg (for Pentium-based computer).

2) Double-click on its icon; it mounts a disk volume named "Coq V8.1".

3) Open volume "Coq 8.1" and double-click on coq-8.1.pkg to launch the
   installer (you'll need administrator permissions).

4) Coq installs in /usr/local/bin, which should be in your PATH, and
   can be used from a Terminal window: the interactive toplevel is
   named coqtop and the compiler is coqc.

If you have any trouble with this installation, please contact:
coq-bugs@pauillac.inria.fr.


==> anc/HoTT/coq-HoTT/LICENSE <==
		  GNU LESSER GENERAL PUBLIC LICENSE
		       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
     59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

		  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.
  
  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

			    NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

		     END OF TERMS AND CONDITIONS


==> anc/HoTT/coq-HoTT/Makefile <==
#######################################################################
#  v      #   The Coq Proof Assistant  /  The Coq Development Team    #
# <O___,, #        INRIA-Rocquencourt  &  LRI-CNRS-osay              #
#   \VV/  #############################################################
#    //   #      This file is distributed under the terms of the      #
#         #       GNU Lesser General Public License Version 2.1       #
#######################################################################


# Makefile for Coq
#
# To be used with GNU Make >= 3.81.
#
# This Makefile is now separated into Makefile.{common,build,doc}.
# You won't find Makefiles in sub-directories and this is done on purpose.
# If you are not yet convinced of the advantages of a single Makefile, please
# read
#    http://miller.emu.id.au/pmiller/books/rmch/
# before complaining.
# 
# When you are working in a subdir, you can compile without moving to the
# upper directory using "make -C ..", and the output is still understood
# by Emacs' next-error.
#
# Specific command-line options to this Makefile:
#
# make VERBOSE=1           # restore the raw echoing of commands
# make NO_RECALC_DEPS=1    # avoid recomputing dependencies
#
# Nota: the 1 above can be replaced by any non-empty value
#
# ----------------------------------------------------------------------
# See dev/doc/build-system*.txt for more details/FAQ about this Makefile
# ----------------------------------------------------------------------


###########################################################################
# File lists
###########################################################################

# NB: due to limitations in Win32, please refrain using 'export' too much
# to communicate between make sub-calls (in Win32, 8kb max per env variable,
# 32kb total)

# !! Before using FIND_VCS_CLAUSE, please read how you should in the !!
# !! FIND_VCS_CLAUSE section of dev/doc/build-system.dev.txt         !!
FIND_VCS_CLAUSE:='(' \
  -name '{arch}' -o \
  -name '.svn' -o \
  -name '_darcs' -o \
  -name '.git' -o \
  -name '.bzr' -o \
  -name 'debian' -o \
  -name "$${GIT_DIR}" -o \
  -name '_build' \
')' -prune -o

define find
 $(shell find . $(FIND_VCS_CLAUSE) '(' -name $(1) ')' -print | sed 's|^\./||')
endef

## Files in the source tree

YACCFILES:=$(call find, '*.mly')
LEXFILES := $(call find, '*.mll')
export MLLIBFILES := $(call find, '*.mllib')
export ML4FILES := $(call find, '*.ml4')
export CFILES := $(call find, '*.c')

# NB: The lists of currently existing .ml and .mli files will change
# before and after a build or a make clean. Hence we do not export
# these variables, but cleaned-up versions (see below MLFILES and co)

EXISTINGML := $(call find, '*.ml')
EXISTINGMLI := $(call find, '*.mli')

## Files that will be generated

GENML4FILES:= $(ML4FILES:.ml4=.ml)
GENMLFILES:=$(LEXFILES:.mll=.ml) $(YACCFILES:.mly=.ml) \
  scripts/tolink.ml kernel/copcodes.ml
GENMLIFILES:=$(YACCFILES:.mly=.mli)
GENPLUGINSMOD:=$(filter plugins/%,$(MLLIBFILES:%.mllib=%_mod.ml))
export GENHFILES:=kernel/byterun/coq_jumptbl.h
export GENVFILES:=theories/Numbers/Natural/BigN/NMake_gen.v
export GENFILES:=$(GENMLFILES) $(GENMLIFILES) $(GENHFILES) $(GENVFILES) $(GENPLUGINSMOD)

# NB: all files in $(GENFILES) can be created initially, while
# .ml files in $(GENML4FILES) might need some intermediate building.
# That's why we keep $(GENML4FILES) out of $(GENFILES)

## More complex file lists

define diff
 $(strip $(foreach f, $(1), $(if $(filter $(f),$(2)),,$f)))
endef

export MLEXTRAFILES := $(GENMLFILES) $(GENML4FILES) $(GENPLUGINSMOD)
export MLSTATICFILES := $(call diff, $(EXISTINGML), $(MLEXTRAFILES))
export MLIFILES := $(sort $(GENMLIFILES) $(EXISTINGMLI))

include Makefile.common

###########################################################################
# Starting rules
###########################################################################

NOARG: world

.PHONY: NOARG help always

help:
	@echo "Please use either"
	@echo "   ./configure"
	@echo "   make world"
	@echo "   make install"
	@echo "   make clean"
	@echo "or make archclean"
	@echo
	@echo "For make to be verbose, add VERBOSE=1"

UNSAVED_FILES:=$(shell find . -name '.\#*v' -o -name '.\#*.ml' -o -name '.\#*.ml?')
ifdef UNSAVED_FILES
$(error You have unsaved changes in your editor (emacs?) [$(UNSAVED_FILES)]; \
cancel them or save before proceeding. Or your editor crashed. \
Then, you may want to consider whether you want to restore the autosaves)
#If you try to simply remove this explicit test, the compilation may
#fail later. In particular, if a .#*.v file exists, coqdep fails to
#run.
endif

# Apart from clean and tags, everything will be done in a sub-call to make
# on Makefile.build. This way, we avoid doing here the -include of .d :
# since they trigger some compilations, we do not want them for a mere clean

ifdef COQ_CONFIGURED
%:: always
	$(MAKE) --warn-undefined-variable --no-builtin-rules -f Makefile.build "$@"
else
%:: always
	@echo "Please run ./configure first" >&2; exit 1
endif

always : ;

# To speed-up things a bit, let's dissuade make to attempt rebuilding makefiles

Makefile Makefile.build Makefile.common config/Makefile : ;

###########################################################################
# Cleaning
###########################################################################

.PHONY: clean cleankeepvo objclean cruftclean indepclean doclean archclean optclean clean-ide ml4clean ml4depclean depclean cleanconfig distclean voclean devdocclean

clean: objclean cruftclean depclean docclean devdocclean

cleankeepvo: indepclean clean-ide optclean cruftclean depclean docclean devdocclean

objclean: archclean indepclean

cruftclean: ml4clean
	find . -name '*~' -o -name '*.annot' | xargs rm -f
	rm -f gmon.out core

indepclean:
	rm -f $(GENFILES)
	rm -f $(COQTOPBYTE) $(CHICKENBYTE) bin/fake_ide
	find . -name '*~' -o -name '*.cm[ioa]' | xargs rm -f
	rm -f */*.pp[iox] plugins/*/*.pp[iox]
	rm -rf $(SOURCEDOCDIR)
	rm -f toplevel/mltop.byteml toplevel/mltop.optml
	rm -f test-suite/check.log
	rm -f glob.dump
	rm -f config/revision.ml revision
	$(MAKE) -C test-suite clean

docclean:
	rm -f doc/*/*.dvi doc/*/*.aux doc/*/*.log doc/*/*.bbl doc/*/*.blg doc/*/*.toc \
	doc/*/*.idx doc/*/*~ doc/*/*.ilg doc/*/*.ind doc/*/*.dvi.gz doc/*/*.ps.gz doc/*/*.pdf.gz\
	doc/*/*.???idx doc/*/*.???ind doc/*/*.v.tex doc/*/*.atoc doc/*/*.lof\
	doc/*/*.hatoc doc/*/*.haux doc/*/*.hcomind doc/*/*.herrind doc/*/*.hidx doc/*/*.hind \
	doc/*/*.htacind doc/*/*.htoc doc/*/*.v.html
	rm -f doc/stdlib/index-list.html doc/stdlib/index-body.html \
	  doc/stdlib/*Library.coqdoc.tex doc/stdlib/library.files \
	  doc/stdlib/library.files.ls doc/stdlib/FullLibrary.tex
	rm -f doc/*/*.ps doc/*/*.pdf
	rm -rf doc/refman/html doc/stdlib/html doc/faq/html doc/tutorial/tutorial.v.html
	rm -f doc/refman/euclid.ml doc/refman/euclid.mli
	rm -f doc/refman/heapsort.ml doc/refman/heapsort.mli
	rm -f doc/common/version.tex
	rm -f doc/refman/styles.hva doc/refman/cover.html doc/refman/Reference-Manual.html
	rm -f doc/coq.tex

archclean: clean-ide optclean voclean
	rm -rf _build
	rm -f $(ALLSTDLIB).*

optclean:
	rm -f $(COQTOPEXE) $(COQMKTOP) $(COQC) $(CHICKEN) $(COQDEPBOOT)
	rm -f $(TOOLS) $(CSDPCERT)
	find . -name '*.cmx' -o -name '*.cmxs' -o -name '*.cmxa' -o -name '*.[soa]' -o -name '*.so' | xargs rm -f

clean-ide:
	rm -f $(COQIDECMO) $(COQIDECMX) $(COQIDECMO:.cmo=.cmi) $(COQIDEBYTE) $(COQIDE)
	rm -f ide/input_method_lexer.ml
	rm -f ide/highlight.ml ide/config_lexer.ml ide/config_parser.mli ide/config_parser.ml
	rm -f ide/utf8_convert.ml

ml4clean:
	rm -f $(GENML4FILES)

ml4depclean:
	find . -name '*.ml4.d' | xargs rm -f

depclean:
	find . $(FIND_VCS_CLAUSE) '(' -name '*.d' ')' -print | xargs rm -f

cleanconfig:
	rm -f config/Makefile config/coq_config.ml myocamlbuild_config.ml dev/ocamldebug-v7

distclean: clean cleanconfig

voclean:
	find theories plugins test-suite -name '*.vo' -o -name '*.glob' -o -name "*.cmxs" -o -name "*.native" -o -name "*.cmx" -o -name "*.cmi" -o -name "*.o" | xargs rm -f

devdocclean:
	find . -name '*.dep.ps' -o -name '*.dot' | xargs rm -f
	rm -f $(OCAMLDOCDIR)/*.log $(OCAMLDOCDIR)/*.aux $(OCAMLDOCDIR)/*.toc 
	rm -f $(OCAMLDOCDIR)/ocamldoc.sty $(OCAMLDOCDIR)/coq.tex 
	rm -f $(OCAMLDOCDIR)/html/*.html

###########################################################################
# Emacs tags
###########################################################################

.PHONY: tags

tags:
	echo $(filter-out checker/%, $(MLIFILES)) $(filter-out checker/%, $(MLSTATICFILES)) $(ML4FILES) | sort -r | xargs \
	etags --language=none\
	      "--regex=/let[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/let[ \t]+rec[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/and[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/type[ \t]+\([^ \t]+\)/\1/" \
              "--regex=/exception[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/val[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/module[ \t]+\([^ \t]+\)/\1/"
	echo $(ML4FILES) | sort -r | xargs \
	etags --append --language=none\
	      "--regex=/[ \t]*\([^: \t]+\)[ \t]*:/\1/"

checker-tags:
	echo $(filter-out kernel/%, $(MLIFILES)) $(filter-out kernel/%, $(MLSTATICFILES)) $(ML4FILES) | sort -r | xargs \
	etags --language=none\
	      "--regex=/let[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/let[ \t]+rec[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/and[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/type[ \t]+\([^ \t]+\)/\1/" \
              "--regex=/exception[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/val[ \t]+\([^ \t]+\)/\1/" \
	      "--regex=/module[ \t]+\([^ \t]+\)/\1/"
	echo $(ML4FILES) | sort -r | xargs \
	etags --append --language=none\
	      "--regex=/[ \t]*\([^: \t]+\)[ \t]*:/\1/"


%.elc: %.el
ifdef COQ_CONFIGURED
	echo "(setq load-path (cons \".\" load-path))" > $*.compile
	echo "(byte-compile-file \"$<\")" >> $*.compile
	- $(EMACS) -batch -l $*.compile
	rm -f $*.compile
else
	@echo "Please run ./configure first" >&2; exit 1
endif

# Useful to check that the exported variables are within the win32 limits

printenv:
	@env
	@echo
	@echo -n "Maxsize (win32 limit is 8k) : "
	@env | wc -L
	@echo -n "Total (win32 limit is 32k) : "
	@env | wc -m



==> anc/HoTT/coq-HoTT/Makefile.build <==
#######################################################################
#  v      #   The Coq Proof Assistant  /  The Coq Development Team    #
# <O___,, #        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              #
#   \VV/  #############################################################
#    //   #      This file is distributed under the terms of the      #
#         #       GNU Lesser General Public License Version 2.1       #
#######################################################################

# This makefile is normally called by the main Makefile after setting
# some variables.

###########################################################################
# Starting rule
###########################################################################

# build the different subsystems: coq, coqide
world: revision coq coqide

###########################################################################
# Includes
###########################################################################

include Makefile.common
include Makefile.doc

ifeq ($(LOCAL),true)
install:
	@echo "Nothing to install in a local build!"
else
install: install-coq install-coqide install-doc-$(WITHDOC)
endif

install-doc-all: install-doc
install-doc-no:

world: doc-$(WITHDOC)
doc-all: doc
doc-no:

.PHONY: world install install-doc-all install-doc-no doc-all doc-no

# All dependency includes must be declared secondary, otherwise make will
# delete them if it decided to build them by dependency instead of because
# of include, and they will then be automatically deleted, leading to an
# infinite loop.

MLFILES:=$(MLSTATICFILES) $(MLEXTRAFILES)

ALLDEPS:=$(addsuffix .d, \
  $(ML4FILES) $(MLFILES) $(MLIFILES) $(CFILES) $(MLLIBFILES) $(VFILES))

.SECONDARY: $(ALLDEPS) $(GENFILES) $(ML4FILES:.ml4=.ml)

# NOTA: the -include below will lauch the build of all .d. Some of them
# will _fail_ at first, this is to be expected (no grammar.cma initially).
# These errors (see below "not ready yet") do not discourage make to
# try again and finally succeed.

-include $(ALLDEPS)


###########################################################################
# Compilation options
###########################################################################

# Variables meant to be modifiable via the command-line of make

VERBOSE=
NO_RECOMPILE_ML4=
NO_RECALC_DEPS=
READABLE_ML4=	# non-empty means .ml of .ml4 will be ascii instead of binary
VALIDATE=
COQ_XML=	# is "-xml" when building XML library
VM=		# is "-no-vm" to not use the vm"

TIMED=          # non-empty will activate a default time command
                # when compiling .v (see $(STDTIME) below)

TIMECMD=	# if you prefer a specific time command instead of $(STDTIME)
                # e.g. "'time -p'"

# NB: if you want to collect compilation timings of .v and import them
# in a spreadsheet, I suggest something like:
#   make TIMED=1 2> timings.csv

# NB: do not use a variable named TIME, since this variable controls
# the output format of the unix command time. For instance:
#   TIME="%C (%U user, %S sys, %e total, %M maxres)"

STDTIME=/usr/bin/time -f "$* (user: %U mem: %M ko)"
TIMER=$(if $(TIMED), $(STDTIME), $(TIMECMD))

COQOPTS=$(COQ_XML) $(VM)
BOOTCOQC=$(TIMER) $(COQTOPEXE) -boot $(COQOPTS) -compile

# The SHOW and HIDE variables control whether make will echo complete commands 
# or only abbreviated versions. 
# Quiet mode is ON by default except if VERBOSE=1 option is given to make

SHOW := $(if $(VERBOSE),@true "",@echo "")
HIDE := $(if $(VERBOSE),,@)

LOCALINCLUDES=$(addprefix -I , $(SRCDIRS) )
MLINCLUDES=$(LOCALINCLUDES) -I $(MYCAMLP4LIB)

OCAMLC := $(TYPEREX) $(OCAMLC) $(CAMLFLAGS)
OCAMLOPT := $(TYPEREX) $(OCAMLOPT) $(CAMLFLAGS)

BYTEFLAGS=$(CAMLDEBUG) $(USERFLAGS)
OPTFLAGS=$(CAMLDEBUGOPT) $(CAMLTIMEPROF) $(USERFLAGS)
DEPFLAGS= -slash $(LOCALINCLUDES)

define bestocaml
$(if $(OPT),\
$(OCAMLOPT) $(MLINCLUDES) $(OPTFLAGS) -o $@ $(1) $(addsuffix .cmxa,$(2)) $^ && $(STRIP) $@,\
$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) $(COQTOOLSBYTEFLAGS) -o $@ $(1) $(addsuffix .cma,$(2)) $^)
endef

CAMLP4DEPS=$(shell LC_ALL=C sed -n -e 's@^(\*.*camlp4deps: "\(.*\)".*@\1@p' $(1) \#))
ifeq ($(CAMLP4),camlp5)
CAMLP4USE=pa_extend.cmo q_MLast.cmo pa_macro.cmo -D$(CAMLVERSION)
else
CAMLP4USE=-D$(CAMLVERSION)
endif

PR_O := $(if $(READABLE_ML4),pr_o.cmo,pr_dump.cmo) # works also with new camlp4

SYSMOD:=str unix dynlink
SYSCMA:=$(addsuffix .cma,$(SYSMOD))
SYSCMXA:=$(addsuffix .cmxa,$(SYSMOD))

ifeq ($(CAMLP4),camlp5)
P4CMA:=gramlib.cma
else
P4CMA:=dynlink.cma camlp4lib.cma
endif


###########################################################################
# Infrastructure for the rest of the Makefile
###########################################################################

define order-only-template
 ifeq "order-only" "$(1)"
   ORDER_ONLY_SEP:=|
 endif
endef

$(foreach f,$(.FEATURES),$(eval $(call order-only-template,$(f))))

ifndef ORDER_ONLY_SEP
$(error This Makefile needs GNU Make 3.81 or later (that is a version that supports the order-only dependency feature without major bugs.))
endif

VO_TOOLS_DEP := $(COQTOPEXE)
ifdef COQ_XML
 VO_TOOLS_DEP += $(COQDOC)
endif
ifdef VALIDATE
 VO_TOOLS_DEP += $(CHICKEN)
endif

ifdef NO_RECALC_DEPS
  D_DEPEND_BEFORE_SRC:=|
  D_DEPEND_AFTER_SRC:=
else
  D_DEPEND_BEFORE_SRC:=
  D_DEPEND_AFTER_SRC:=|
endif

## When a rule redirects stdout of a command to the target file : cmd > $@
## then the target file will be created even if cmd has failed.
## Hence relaunching make will go further, as make thinks the target has been
## done ok. To avoid this, we use the following macro:

TOTARGET = > "$@" || (RV=$$?; rm -f "$@"; exit $${RV})

###########################################################################
# Compilation option for .c files 
###########################################################################

CINCLUDES= -I $(CAMLHLIB)

# libcoqrun.a, dllcoqrun.so

# NB: We used to do a ranlib after ocamlmklib, but it seems that
# ocamlmklib is already doing it

$(LIBCOQRUN): kernel/byterun/coq_jumptbl.h $(BYTERUN) 
	cd $(dir $(LIBCOQRUN)) && \
	$(OCAMLMKLIB) -oc $(COQRUN) $(foreach u,$(BYTERUN),$(notdir $(u)))

#coq_jumptbl.h is required only if you have GCC 2.0 or later
kernel/byterun/coq_jumptbl.h : kernel/byterun/coq_instruct.h
	sed -n -e '/^  /s/ \([A-Z]\)/ \&\&coq_lbl_\1/gp' \
               -e '/^}/q' $< $(TOTARGET)

kernel/copcodes.ml: kernel/byterun/coq_instruct.h
	sed -n -e '/^enum/p' -e 's/,//g' -e '/^  /p' $< | \
	awk -f kernel/make-opcodes $(TOTARGET)

###########################################################################
# Main targets (coqmktop, coqtop.opt, coqtop.byte)
###########################################################################

.PHONY: coqbinaries coq coqlib coqlight states

coqbinaries:: ${COQBINARIES} ${CSDPCERT} ${FAKEIDE}

coq: coqlib tools coqbinaries

coqlib:: theories plugins

coqlight: theories-light tools coqbinaries

states: theories/Init/Prelude.vo

miniopt: $(COQTOPEXE) pluginsopt
minibyte: $(COQTOPBYTE) pluginsbyte

ifeq ($(BEST),opt)
$(COQTOPEXE): $(COQMKTOP) $(LINKCMX) $(LIBCOQRUN)
	$(SHOW)'COQMKTOP -o $@'	
	$(HIDE)$(COQMKTOP) -boot -opt $(OPTFLAGS) -o $@
	$(STRIP) $@
else
$(COQTOPEXE): $(COQTOPBYTE)
	cp $< $@
endif

$(COQTOPBYTE): $(COQMKTOP) $(LINKCMO) $(LIBCOQRUN)
	$(SHOW)'COQMKTOP -o $@'	
	$(HIDE)$(COQMKTOP) -boot -top $(BYTEFLAGS) -o $@

LOCALCHKLIBS:=$(addprefix -I , $(CHKSRCDIRS) )
CHKLIBS:=$(LOCALCHKLIBS) -I $(MYCAMLP4LIB)

ifeq ($(BEST),opt)
$(CHICKEN): checker/check.cmxa checker/main.ml
	$(SHOW)'OCAMLOPT -o $@'
	$(HIDE)$(OCAMLOPT) $(CHKLIBS) $(OPTFLAGS) -o $@ $(SYSCMXA) $^
	$(STRIP) $@
else
$(CHICKEN): $(CHICKENBYTE)
	cp $< $@
endif

$(CHICKENBYTE): checker/check.cma checker/main.ml
	$(SHOW)'OCAMLC -o $@'
	$(HIDE)$(OCAMLC) $(CHKLIBS) $(BYTEFLAGS) $(COQTOOLSBYTEFLAGS) -o $@ $(SYSCMA) $^

# coqmktop
$(COQMKTOP): $(patsubst %.cma,%$(BESTLIB),$(COQMKTOPCMO:.cmo=$(BESTOBJ)))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml, $(OSDEPLIBS), $(SYSMOD))

scripts/tolink.ml: Makefile.build Makefile.common
	$(SHOW)"ECHO... >" $@
	$(HIDE)echo "let copts = \"-cclib -lcoqrun\"" > $@
	$(HIDE)echo "let core_libs = \""$(LINKCMO)"\"" >> $@
	$(HIDE)echo "let core_objs = \""$(OBJSMOD)"\"" >> $@

# coqc
$(COQC):  $(patsubst %.cma,%$(BESTLIB),$(COQCCMO:.cmo=$(BESTOBJ)))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml, $(OSDEPLIBS), $(SYSMOD))

# target for libraries

%.cma: | %.mllib.d
	$(SHOW)'OCAMLC -a -o $@'
	$(HIDE)$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) -a -o $@ $^

%.cmxa: | %.mllib.d
	$(SHOW)'OCAMLOPT -a -o $@'
	$(HIDE)$(OCAMLOPT) $(MLINCLUDES) $(OPTFLAGS) -a -o $@ $^

# For the checker, different flags may be used

checker/check.cma: | checker/check.mllib.d
	$(SHOW)'OCAMLC -a -o $@'
	$(HIDE)$(OCAMLC) $(CHKLIBS) $(BYTEFLAGS) -a -o $@ $^

checker/check.cmxa: | checker/check.mllib.d
	$(SHOW)'OCAMLOPT -a -o $@'
	$(HIDE)$(OCAMLOPT) $(CHKLIBS) $(OPTFLAGS) -a -o $@ $^

###########################################################################
# Csdp to micromega special targets
###########################################################################

plugins/micromega/csdpcert$(EXE): $(CSDPCERTCMO:.cmo=$(BESTOBJ))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,nums unix)

###########################################################################
# CoqIde special targets
###########################################################################

.PHONY: coqide coqide-binaries coqide-no coqide-byte coqide-opt coqide-files

# target to build CoqIde
coqide:: coqide-files coqide-binaries theories/Init/Prelude.vo

COQIDEFLAGS=$(addprefix -I , $(IDESRCDIRS)) $(COQIDEINCLUDES)

.SUFFIXES:.vo

IDEFILES=ide/coq.lang ide/coq_style.xml ide/coq.png ide/mac_default_accel_map

coqide-binaries: coqide-$(HASCOQIDE)
coqide-no:
coqide-byte: $(COQIDEBYTE) $(COQIDE)
coqide-opt:  $(COQIDEBYTE) $(COQIDE)
coqide-files: $(IDEFILES)

ifeq ($(HASCOQIDE),opt)
$(COQIDE): $(LINKIDEOPT) | $(COQTOPEXE)
	$(SHOW)'OCAMLOPT -o $@'
	$(HIDE)$(OCAMLOPT) $(COQIDEFLAGS) $(OPTFLAGS) -o $@ unix.cmxa \
		lablgtk.cmxa lablgtksourceview2.cmxa $(IDEOPTFLAGS) \
		str.cmxa $(LINKIDEOPT)
	$(STRIP) $@
else
$(COQIDE): $(COQIDEBYTE)
	cp $< $@
endif

$(COQIDEBYTE): $(LINKIDE) | $(COQTOPBYTE)
	$(SHOW)'OCAMLC -o $@'
	$(HIDE)$(OCAMLC) $(COQIDEFLAGS) $(BYTEFLAGS) -o $@ unix.cma lablgtk.cma \
	        lablgtksourceview2.cma str.cma $(LINKIDE)

# install targets

.PHONY: install-coqide install-ide-no install-ide-byte install-ide-opt
.PHONY: install-ide-files install-ide-info install-im install-ide-devfiles

ifeq ($(HASCOQIDE),no)
install-coqide:
else
install-coqide: install-ide-bin install-ide-files install-ide-info install-ide-devfiles
endif

install-ide-bin:
	$(MKDIR) $(FULLBINDIR)
	$(INSTALLBIN) $(COQIDE) $(FULLBINDIR)

install-ide-devfiles:
	$(MKDIR) $(FULLCOQLIB)
	$(INSTALLSH) $(FULLCOQLIB) $(IDECMA) \
	  $(foreach lib,$(IDECMA:.cma=_MLLIB_DEPENDENCIES),$(addsuffix .cmi,$($(lib))))
ifeq ($(BEST),opt)
	$(INSTALLSH) $(FULLCOQLIB) $(IDECMA:.cma=.cmxa) $(IDECMA:.cma=.a)
endif

install-ide-files:
	$(MKDIR) $(FULLDATADIR)
	$(INSTALLLIB) ide/coq.png ide/coq.lang ide/coq_style.xml $(FULLDATADIR)
	$(MKDIR) $(FULLCONFIGDIR)
	if [ $(IDEOPTINT) = QUARTZ ] ; then $(INSTALLLIB) ide/mac_default_accel_map $(FULLCONFIGDIR)/coqide.keys ; fi

install-ide-info:
	$(MKDIR) $(FULLDOCDIR)
	$(INSTALLLIB) ide/FAQ $(FULLDOCDIR)/FAQ-CoqIde

###########################################################################
# tests
###########################################################################

.PHONY: validate check test-suite $(ALLSTDLIB).v


VALIDOPTS=$(if $(VERBOSE),,-silent) -o -m

validate:: $(CHICKEN) $(ALLVO)
	$(SHOW)'COQCHK <theories & plugins>'
	$(HIDE)$(CHICKEN) -boot $(VALIDOPTS) $(ALLMODS)

$(ALLSTDLIB).v:
	$(SHOW)'MAKE $(notdir $@)'
	$(HIDE)echo "Require $(ALLMODS)." > $@

MAKE_TSOPTS=-C test-suite -s VERBOSE=$(VERBOSE)

check:: validate test-suite

test-suite: world $(ALLSTDLIB).v
	$(MAKE) $(MAKE_TSOPTS) clean
	$(MAKE) $(MAKE_TSOPTS) all
	$(HIDE)if grep -F 'Error!' test-suite/summary.log ; then false; fi

##################################################################
# partial targets: 1) core ML parts
##################################################################

.PHONY: lib kernel byterun library proofs tactics interp parsing pretyping
.PHONY: highparsing toplevel hightactics

lib: lib/clib.cma lib/lib.cma
kernel: kernel/kernel.cma
byterun: $(BYTERUN)
library: library/library.cma
proofs: proofs/proofs.cma
tactics: tactics/tactics.cma
interp: interp/interp.cma
parsing: parsing/parsing.cma
pretyping: pretyping/pretyping.cma
highparsing: parsing/highparsing.cma
toplevel: toplevel/toplevel.cma
hightactics: tactics/hightactics.cma

###########################################################################
# 2) theories and plugins files
###########################################################################

.PHONY: init theories theories-light
.PHONY: logic arith bool narith zarith qarith lists strings sets
.PHONY: fsets relations wellfounded reals setoids sorting numbers noreal

init: $(INITVO)

theories: $(THEORIESVO)
theories-light: $(THEORIESLIGHTVO)

logic: $(LOGICVO)
arith: $(ARITHVO)
bool: $(BOOLVO)
narith: $(NARITHVO)
zarith: $(ZARITHVO)
qarith: $(QARITHVO)
lists: $(LISTSVO)
strings: $(STRINGSVO)
sets: $(SETSVO)
fsets: $(FSETSVO)
relations: $(RELATIONSVO)
wellfounded: $(WELLFOUNDEDVO)
reals: $(REALSVO)
setoids: $(SETOIDSVO)
sorting: $(SORTINGVO)
numbers: $(NUMBERSVO)
unicode: $(UNICODEVO)
classes: $(CLASSESVO)
program: $(PROGRAMVO)
structures: $(STRUCTURESVO)
vectors: $(VECTORSVO)

noreal: unicode logic arith bool zarith qarith lists sets fsets \
	relations wellfounded setoids sorting

###########################################################################
# 3) plugins
###########################################################################

.PHONY: plugins omega micromega setoid_ring nsatz xml extraction
.PHONY: fourier funind cc rtauto btauto pluginsopt pluginsbyte

plugins: $(PLUGINSVO)
omega: $(OMEGAVO) $(OMEGACMA) $(ROMEGAVO) $(ROMEGACMA)
micromega: $(MICROMEGAVO) $(MICROMEGACMA) $(CSDPCERT)
setoid_ring: $(RINGVO) $(RINGCMA)
nsatz: $(NSATZVO) $(NSATZCMA)
xml: $(XMLVO) $(XMLCMA)
extraction: $(EXTRACTIONCMA)
fourier: $(FOURIERVO) $(FOURIERCMA)
funind: $(FUNINDCMA) $(FUNINDVO)
cc: $(CCVO) $(CCCMA)
rtauto: $(RTAUTOVO) $(RTAUTOCMA)
btauto: $(BTAUTOVO) $(BTAUTOCMA)

pluginsopt: $(PLUGINSOPT)
pluginsbyte: $(PLUGINS)

###########################################################################
# rules to make theories and plugins
###########################################################################

theories/Init/%.vo theories/Init/%.glob: theories/Init/%.v $(VO_TOOLS_DEP) | theories/Init/%.v.d
	$(SHOW)'COQC -noinit $<'
	$(HIDE)rm -f theories/Init/$*.glob
	$(HIDE)$(BOOTCOQC) theories/Init/$* -noinit

theories/Numbers/Natural/BigN/NMake_gen.v: theories/Numbers/Natural/BigN/NMake_gen.ml
	$(OCAML) $< $(TOTARGET)

###########################################################################
# tools
###########################################################################

.PHONY: printers tools

printers: $(DEBUGPRINTERS)

tools:: $(TOOLS) $(DEBUGPRINTERS) $(COQDEPBOOT)

# coqdep_boot : a basic version of coqdep, with almost no dependencies.

# Here it is important to mention .ml files instead of .cmo in order
# to avoid using implicit rules and hence .ml.d files that would need
# coqdep_boot.

COQDEPBOOTSRC:= \
  tools/coqdep_lexer.mli tools/coqdep_lexer.ml \
  tools/coqdep_common.mli tools/coqdep_common.ml \
  tools/coqdep_boot.ml

$(COQDEPBOOT): $(COQDEPBOOTSRC)
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml, -I tools, unix)

# the full coqdep

$(COQDEP): $(patsubst %.cma,%$(BESTLIB),$(COQDEPCMO:.cmo=$(BESTOBJ)))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml, $(OSDEPLIBS), $(SYSMOD))

$(GALLINA): $(addsuffix $(BESTOBJ), tools/gallina_lexer tools/gallina)
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,)

$(COQMAKEFILE):  $(patsubst %.cma,%$(BESTLIB),$(COQMAKEFILECMO:.cmo=$(BESTOBJ)))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,str unix)

$(COQTEX): tools/coq_tex$(BESTOBJ)
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,str)

$(COQWC): tools/coqwc$(BESTOBJ)
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,)

$(COQDOC): $(patsubst %.cma,%$(BESTLIB),$(COQDOCCMO:.cmo=$(BESTOBJ)))
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,str unix)

# fake_ide : for debugging or test-suite purpose, a fake ide simulating
# a connection to coqtop -ideslave

$(FAKEIDE): lib/xml_lexer$(BESTOBJ) lib/xml_parser$(BESTOBJ) lib/xml_utils$(BESTOBJ) lib/serialize$(BESTOBJ) tools/fake_ide$(BESTOBJ)
	$(SHOW)'OCAMLBEST -o $@'
	$(HIDE)$(call bestocaml,,unix)

# Special rule for the compatibility-with-camlp5 extension for camlp4

ifeq ($(CAMLP4),camlp4)
tools/compat5.cmo: tools/compat5.mlp
	$(OCAMLC) -c -I $(MYCAMLP4LIB) -pp '$(CAMLP4O) -impl' -impl $<
tools/compat5b.cmo: tools/compat5b.mlp
	$(OCAMLC) -c -I $(MYCAMLP4LIB) -pp '$(CAMLP4O) -impl' -impl $<
else
tools/compat5.cmo: tools/compat5.ml
	$(OCAMLC) -c $<
tools/compat5b.cmo: tools/compat5b.ml
	$(OCAMLC) -c $<
endif

###########################################################################
# Installation
###########################################################################

#These variables are intended to be set by the caller to make
#COQINSTALLPREFIX=
#OLDROOT=

  # Can be changed for a local installation (to make packages).
  # You must NOT put a "/" at the end (Cygnus for win32 does not like "//").

ifdef COQINSTALLPREFIX
FULLBINDIR=$(BINDIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLCOQLIB=$(COQLIBINSTALL:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLCONFIGDIR=$(CONFIGDIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLDATADIR=$(DATADIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLMANDIR=$(MANDIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLEMACSLIB=$(EMACSLIB:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLCOQDOCDIR=$(COQDOCDIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
FULLDOCDIR=$(DOCDIR:"$(OLDROOT)%="$(COQINSTALLPREFIX)%)
else
FULLBINDIR=$(BINDIR)
FULLCOQLIB=$(COQLIBINSTALL)
FULLCONFIGDIR=$(CONFIGDIR)
FULLDATADIR=$(DATADIR)
FULLMANDIR=$(MANDIR)
FULLEMACSLIB=$(EMACSLIB)
FULLCOQDOCDIR=$(COQDOCDIR)
FULLDOCDIR=$(DOCDIR)
endif

.PHONY: install-coq install-coqlight install-binaries install-byte install-opt
.PHONY: install-tools install-library install-library-light install-devfiles
.PHONY: install-coq-info install-coq-manpages install-emacs install-latex

install-coq: install-binaries install-library install-coq-info install-devfiles
install-coqlight: install-binaries install-library-light

install-binaries: install-tools
	$(MKDIR) $(FULLBINDIR)
	$(INSTALLBIN) $(COQC) $(COQTOPBYTE) $(COQTOPEXE) $(CHICKEN) $(FULLBINDIR)

install-tools::
	$(MKDIR) $(FULLBINDIR)
	# recopie des fichiers de style pour coqide
	$(MKDIR) $(FULLCOQLIB)/tools/coqdoc
	touch $(FULLCOQLIB)/tools/coqdoc/coqdoc.sty $(FULLCOQLIB)/tools/coqdoc/coqdoc.css # to have the mode according to umask (bug #1715)
	$(INSTALLLIB) tools/coqdoc/coqdoc.css tools/coqdoc/coqdoc.sty $(FULLCOQLIB)/tools/coqdoc
	$(INSTALLBIN) $(TOOLS) $(FULLBINDIR)

# The list of .cmi to install, including the ones obtained
# from .mli without .ml, and the ones obtained from .ml without .mli

INSTALLCMI = $(sort \
	$(filter-out checker/% ide/% tools/%, $(MLIFILES:.mli=.cmi)) \
	$(foreach lib,$(CORECMA) $(PLUGINSCMA), $(addsuffix .cmi,$($(lib:.cma=_MLLIB_DEPENDENCIES)))))

install-devfiles:
	$(MKDIR) $(FULLBINDIR)
	$(INSTALLBIN) $(COQMKTOP) $(FULLBINDIR)
	$(MKDIR) $(FULLCOQLIB)
	$(INSTALLSH)  $(FULLCOQLIB) $(LINKCMO) $(GRAMMARCMA)
	$(INSTALLSH)  $(FULLCOQLIB) $(INSTALLCMI)
ifeq ($(BEST),opt)
	$(INSTALLSH)  $(FULLCOQLIB) $(LINKCMX) $(CORECMA:.cma=.a) $(STATICPLUGINS:.cma=.a)
endif

install-library:
	$(MKDIR) $(FULLCOQLIB)
	$(INSTALLSH) $(FULLCOQLIB) $(LIBFILES) $(PLUGINS)
	$(MKDIR) $(FULLCOQLIB)/user-contrib
ifneq ($(COQRUNBYTEFLAGS),"-custom")
	$(INSTALLLIB) $(DLLCOQRUN) $(FULLCOQLIB)
endif
ifeq ($(BEST),opt)
	$(INSTALLLIB) $(LIBCOQRUN) $(FULLCOQLIB)
	$(INSTALLSH) $(FULLCOQLIB) $(PLUGINSOPT)
endif
# csdpcert is not meant to be directly called by the user; we install
# it with libraries
	-$(MKDIR) $(FULLCOQLIB)/plugins/micromega
	$(INSTALLBIN) $(CSDPCERT) $(FULLCOQLIB)/plugins/micromega
	rm -f $(FULLCOQLIB)/revision
	-$(INSTALLLIB) revision $(FULLCOQLIB)

install-library-light:
	$(MKDIR) $(FULLCOQLIB)
	$(INSTALLSH) $(FULLCOQLIB) $(LIBFILESLIGHT) $(INITPLUGINS)
	rm -f $(FULLCOQLIB)/revision
	-$(INSTALLLIB) revision $(FULLCOQLIB)
ifeq ($(BEST),opt)
	$(INSTALLSH)  $(FULLCOQLIB) $(INITPLUGINSOPT)
endif

install-coq-info: install-coq-manpages install-emacs install-latex

install-coq-manpages:
	$(MKDIR) $(FULLMANDIR)/man1
	$(INSTALLLIB) $(MANPAGES) $(FULLMANDIR)/man1

install-emacs:
	$(MKDIR) $(FULLEMACSLIB)
	$(INSTALLLIB) tools/coq-db.el tools/coq-font-lock.el tools/coq-syntax.el tools/coq.el tools/coq-inferior.el $(FULLEMACSLIB)

# command to update TeX' kpathsea database
#UPDATETEX = $(MKTEXLSR) /usr/share/texmf /var/spool/texmf $(BASETEXDIR) > /dev/null

install-latex:
	$(MKDIR) $(FULLCOQDOCDIR)
	$(INSTALLLIB) tools/coqdoc/coqdoc.sty $(FULLCOQDOCDIR)	
#	-$(UPDATETEX)

###########################################################################
# Documentation of the source code (using ocamldoc)
###########################################################################

.PHONY: source-doc mli-doc ml-doc

source-doc: mli-doc $(OCAMLDOCDIR)/coq.pdf

$(OCAMLDOCDIR)/coq.tex:: $(DOCMLIS:.mli=.cmi)
	$(OCAMLDOC) -latex -rectypes -I $(MYCAMLP4LIB) $(MLINCLUDES)\
	$(DOCMLIS) -t "Coq mlis documentation" \
	-intro $(OCAMLDOCDIR)/docintro -o $@

mli-doc:: $(DOCMLIS:.mli=.cmi)
	$(OCAMLDOC) -html -rectypes -I $(MYCAMLP4LIB) $(MLINCLUDES)\
	$(DOCMLIS) -d $(OCAMLDOCDIR)/html -colorize-code \
	-t "Coq mlis documentation" -intro $(OCAMLDOCDIR)/docintro \
	-css-style style.css

ml-dot:: $(MLEXTRAFILES)
	$(OCAMLDOC) -dot -dot-reduce -rectypes -I $(CAMLLIB) -I $(MYCAMLP4LIB) $(MLINCLUDES)\
	$(filter $(addsuffix /%.ml,$(CORESRCDIRS)),$(MLFILES)) -o $(OCAMLDOCDIR)/coq.dot

%_dep.png: %.dot
	$(DOT) -Tpng $< -o $@

%_types.dot: %.mli
	$(OCAMLDOC) -rectypes $(MLINCLUDES) $(ODOCDOTOPTS) -dot-types -o $@ $< 

OCAMLDOC_MLLIBD = $(OCAMLDOC) -rectypes $(MLINCLUDES) $(ODOCDOTOPTS) -o $@ \
  $(foreach lib,$(|:.mllib.d=_MLLIB_DEPENDENCIES),$(addsuffix .ml,$($(lib))))

%.dot: | %.mllib.d
	$(OCAMLDOC_MLLIBD)

ml-doc:
	$(OCAMLDOC) -html -rectypes $(LOCALINCLUDES) -d $(SOURCEDOCDIR) $(MLSTATICFILES)

parsing/parsing.dot : | parsing/parsing.mllib.d parsing/highparsing.mllib.d
	$(OCAMLDOC_MLLIBD)

grammar/grammar.dot : | grammar/grammar.mllib.d
	$(OCAMLDOC_MLLIBD)

tactics/tactics.dot: | tactics/tactics.mllib.d tactics/hightactics.mllib.d
	$(OCAMLDOC_MLLIBD)

%.dot: %.mli
	$(OCAMLDOC) -rectypes $(MLINCLUDES) $(ODOCDOTOPTS) -o $@ $< 

$(OCAMLDOCDIR)/%.pdf: $(OCAMLDOCDIR)/%.tex
	(cd $(OCAMLDOCDIR) ; pdflatex $*.tex && pdflatex $*.tex)

###########################################################################
### Special rules
###########################################################################

dev/printers.cma: | dev/printers.mllib.d
	$(SHOW)'Testing $@'
	$(HIDE)$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) $(SYSCMA) $(P4CMA) $^ -o test-printer
	@rm -f test-printer
	$(SHOW)'OCAMLC -a $@'   
	$(HIDE)$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) $^ -linkall -a -o $@

grammar/grammar.cma: | grammar/grammar.mllib.d
	$(SHOW)'Testing $@'
	@touch test.ml4
	$(HIDE)$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) -pp '$(CAMLP4O) -I $(CAMLLIB) $^ -impl' -impl test.ml4 -o test-grammar
	@rm -f test-grammar test.*
	$(SHOW)'OCAMLC -a $@'   
	$(HIDE)$(OCAMLC) $(MLINCLUDES) $(BYTEFLAGS) $^ -linkall -a -o $@

ide/coqide_main.ml: ide/coqide_main.ml4
	$(SHOW)'CAMLP4O   $<'
	$(HIDE)$(CAMLP4O) $(PR_O) $(CAMLP4USE) -impl $< -o $@

ide/coqide_main_opt.ml: ide/coqide_main.ml4 config/Makefile # no camlp4deps here
	$(SHOW)'CAMLP4O   $<'
	$(HIDE)$(CAMLP4O) $(PR_O) $(CAMLP4USE) -D$(IDEOPTINT) -impl $< -o $@

# pretty printing of the revision number when compiling a checked out
# source tree
.PHONY: revision

revision:
	$(SHOW)'CHECK revision'
	$(HIDE)rm -f revision.new
ifeq ($(CHECKEDOUT),svn)
	$(HIDE)set -e; \
        if test -x "`which svn`"; then \
	  export LC_ALL=C;\
	  svn info . | sed -ne '/URL/s/.*\/\([^\/]\{1,\}\)/\1/p' > revision.new; \
	  svn info . | sed -ne '/Revision/s/Revision: \([0-9]\{1,\}\)/\1/p'>> revision.new; \
	fi
endif
ifeq ($(CHECKEDOUT),gnuarch)
	$(HIDE)set -e; \
        if test -x "`which tla`"; then \
	  LANG=C; export LANG; \
	  tla tree-version  >  revision.new ; \
	  tla tree-revision | sed -ne 's|.*--||p' >> revision.new ; \
	fi
endif
ifeq ($(CHECKEDOUT),git)
	$(HIDE)set -e; \
	if test -x "`which git`"; then \
	  LANG=C; export LANG; \
	  GIT_BRANCH=$$(git branch -a | sed -ne '/^\* /s/^\* \(.*\)/\1/p'); \
	  GIT_HOST=$$(hostname); \
	  GIT_PATH=$$(pwd); \
	  (echo "$${GIT_HOST}:$${GIT_PATH},$${GIT_BRANCH}") > revision.new; \
	  (echo "$$(git log -1 --pretty='format:%H')") >> revision.new; \
	fi
endif
	$(HIDE)set -e; \
	if test -e revision.new; then \
          if test -e revision; then \
	    if test "`cat revision`" = "`cat revision.new`" ; then \
	       rm -f revision.new; \
            else \
               mv -f revision.new revision; \
            fi; \
          else \
            mv -f revision.new revision; \
          fi \
	fi

###########################################################################
# Default rules
###########################################################################

## Three flavor of flags: checker/* ide/* and normal files

COND_BYTEFLAGS= \
 $(if $(filter checker/%,$<), $(CHKLIBS), \
   $(if $(filter ide/%,$<), $(COQIDEFLAGS), \
     $(if $(filter tools/coq_makefile%,$<), -I ide,) $(MLINCLUDES))) $(BYTEFLAGS)

COND_OPTFLAGS= \
 $(if $(filter checker/%,$<), $(CHKLIBS), \
   $(if $(filter ide/%,$<), $(COQIDEFLAGS), \
     $(if $(filter tools/coq_makefile%,$<), -I ide,) $(MLINCLUDES))) $(OPTFLAGS)

%.o: %.c
	$(SHOW)'OCAMLC    $<'
	$(HIDE)cd $(dir $<) && $(OCAMLC) -ccopt "$(CFLAGS)" -c $(notdir $<)

%.cmi: %.mli | %.mli.d
	$(SHOW)'OCAMLC    $<'
	$(HIDE)$(OCAMLC) $(COND_BYTEFLAGS) -c $<

%.cmo: %.ml | %.ml.d
	$(SHOW)'OCAMLC    $<'
	$(HIDE)$(OCAMLC) $(COND_BYTEFLAGS) -c $<

## NB: for the moment ocamlopt erases and recreates .cmi if there's no .mli around.
## This can lead to nasty things with make -j. To avoid that:
##  1) We make .cmx always depend on .cmi
##  2) This .cmi will be created from the .mli, or trigger the compilation of the
##    .cmo if there's no .mli (see rule below about MLWITHOUTMLI)
##  3) We tell ocamlopt to use the .cmi as the interface source file. With this
##     hack, everything goes as if there is a .mli, and the .cmi is preserved
##     and the .cmx is checked with respect to this .cmi

HACKMLI = $(if $(wildcard $<i),,-intf-suffix .cmi)

define diff
 $(strip $(foreach f, $(1), $(if $(filter $(f),$(2)),,$f)))
endef

MLWITHOUTMLI := $(call diff, $(MLFILES), $(MLIFILES:.mli=.ml))

$(MLWITHOUTMLI:.ml=.cmx): %.cmx: %.cmi  # for .ml with .mli this is already the case

$(MLWITHOUTMLI:.ml=.cmi): %.cmi: %.cmo

%.cmx: %.ml | %.ml.d
	$(SHOW)'OCAMLOPT  $<'
	$(HIDE)$(OCAMLOPT) $(COND_OPTFLAGS) $(HACKMLI) -c $<

%.cmxs: %.cmxa
	$(SHOW)'OCAMLOPT -shared -o $@'
ifeq ($(HASNATDYNLINK),os5fixme)
	$(HIDE)dev/ocamlopt_shared_os5fix.sh "$(OCAMLOPT)" $@
else
	$(HIDE)$(OCAMLOPT) -linkall -shared -o $@ $<
endif

%.cmxs: %.cmx
	$(SHOW)'OCAMLOPT -shared -o $@'
	$(HIDE)$(OCAMLOPT) -shared -o $@ $<

%.ml: %.mll
	$(SHOW)'OCAMLLEX  $<'
	$(HIDE)$(OCAMLLEX) -o $@ "$*.mll"

%.ml %.mli: %.mly
	$(SHOW)'OCAMLYACC $<'
	$(HIDE)$(OCAMLYACC) $<

plugins/%_mod.ml: plugins/%.mllib
	$(SHOW)'ECHO... > $@'
	$(HIDE)sed -e "s/\([^ ]\{1,\}\)/let _=Mltop.add_known_module\"\1\" /g" $< > $@
	$(HIDE)echo "let _=Mltop.add_known_module\"$(notdir $*)\"" >> $@

# NB: compatibility modules for camlp4: 
# - tools/compat5.cmo changes GEXTEND into EXTEND. Safe, always loaded
# - tools/compat5b.cmo changes EXTEND into EXTEND Gram. Interact badly with
#    syntax such that VERNAC EXTEND, we only load it for a few files via camlp4deps

%.ml: %.ml4 | %.ml4.d tools/compat5.cmo tools/compat5b.cmo
	$(SHOW)'CAMLP4O   $<'
	$(HIDE)\
	DEPS="$(call CAMLP4DEPS,$<)"; \
	if ls $${DEPS} > /dev/null 2>&1; then \
	$(CAMLP4O) $(PR_O) -I $(CAMLLIB) tools/compat5.cmo $${DEPS} $(CAMLP4USE) $(CAMLP4COMPAT) -impl $< -o $@; \
	else echo $< : Dependency $${DEPS} not ready yet; false; fi

%.vo %.glob: %.v theories/Init/Prelude.vo $(VO_TOOLS_DEP) | %.v.d
	$(SHOW)'COQC      $<'
	$(HIDE)rm -f $*.glob 
	$(HIDE)$(BOOTCOQC) $*
ifdef VALIDATE
	$(SHOW)'COQCHK    $(call vo_to_mod,$@)'
	$(HIDE)$(CHICKEN) -boot -silent -norec $(call vo_to_mod,$@) \
	  || ( RV=$$?; rm -f "$@"; exit $${RV} )
endif

###########################################################################
# Dependencies
###########################################################################

# .ml4.d contains the dependencies to generate the .ml from the .ml4
# NOT to generate object code.

%.ml4.d: $(D_DEPEND_BEFORE_SRC) %.ml4
	$(SHOW)'CAMLP4DEPS $<'
	$(HIDE)echo "$*.ml: $(if $(NO_RECOMPILE_ML4),$(ORDER_ONLY_SEP)) $(call CAMLP4DEPS,$<)" $(TOTARGET)

# We now use coqdep_boot to wrap around ocamldep -modules, since it is aware
# of .ml4 files

OCAMLDEP_NG = $(COQDEPBOOT) -mldep $(OCAMLDEP)

checker/%.ml.d: $(D_DEPEND_BEFORE_SRC) checker/%.ml $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'OCAMLDEP  $<'
	$(HIDE)$(OCAMLDEP_NG) -slash $(LOCALCHKLIBS) "$<" $(TOTARGET)

checker/%.mli.d: $(D_DEPEND_BEFORE_SRC) checker/%.mli $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'OCAMLDEP  $<'
	$(HIDE)$(OCAMLDEP_NG) -slash $(LOCALCHKLIBS) "$<" $(TOTARGET)

%.ml.d: $(D_DEPEND_BEFORE_SRC) %.ml $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'OCAMLDEP  $<'
	$(HIDE)$(OCAMLDEP_NG) $(DEPFLAGS) "$<" $(TOTARGET)

%.mli.d: $(D_DEPEND_BEFORE_SRC) %.mli $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'OCAMLDEP  $<'
	$(HIDE)$(OCAMLDEP_NG) $(DEPFLAGS) "$<" $(TOTARGET)

checker/%.mllib.d: $(D_DEPEND_BEFORE_SRC) checker/%.mllib $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'COQDEP  $<'
	$(HIDE)$(COQDEPBOOT) -slash -I checker -c "$<" $(TOTARGET)

%.mllib.d: $(D_DEPEND_BEFORE_SRC) %.mllib $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENFILES)
	$(SHOW)'COQDEP  $<'
	$(HIDE)$(COQDEPBOOT) -slash -I kernel -I tools/coqdoc -c "$<" $(TOTARGET)

%.v.d: $(D_DEPEND_BEFORE_SRC) %.v $(D_DEPEND_AFTER_SRC) $(COQDEPBOOT) $(GENVFILES)
	$(SHOW)'COQDEP    $<'
	$(HIDE)$(COQDEPBOOT) $(DEPNATDYN) -slash "$<" $(TOTARGET)

%_stubs.c.d: $(D_DEPEND_BEFORE_SRC) %_stubs.c $(D_DEPEND_AFTER_SRC)
	$(SHOW)'CCDEP	$<'
	$(HIDE)echo "$@ $(@:.c.d=.o): $(@:.c.d=.c)" > $@

%.c.d: $(D_DEPEND_BEFORE_SRC) %.c $(D_DEPEND_AFTER_SRC) $(GENHFILES)
	$(SHOW)'CCDEP     $<'
	$(HIDE)$(OCAMLC) -ccopt "-MM -MQ $@ -MQ $(<:.c=.o) -isystem $(CAMLHLIB)" $< $(TOTARGET)

###########################################################################
# this sets up developper supporting stuff
###########################################################################

.PHONY: devel otags
devel: $(DEBUGPRINTERS)

otags:
	otags $(MLIFILES) $(MLSTATICFILES) \
	$(foreach i,$(ML4FILES),-pc -pa tools/compat5.cmo -pa op -pa g -pa m -pa rq $(patsubst %,-pa %,$(call CAMLP4DEPS,$i)) -impl $i)


###########################################################################


# For emacs: 
# Local Variables: 
# mode: makefile 
# End:


==> anc/HoTT/coq-HoTT/Makefile.common <==
#######################################################################
#  v      #   The Coq Proof Assistant  /  The Coq Development Team    #
# <O___,, #        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              #
#   \VV/  #############################################################
#    //   #      This file is distributed under the terms of the      #
#         #       GNU Lesser General Public License Version 2.1       #
#######################################################################

-include config/Makefile

###########################################################################
# Executables
###########################################################################

COQMKTOP:=bin/coqmktop$(EXE) 

COQC:=bin/coqc$(EXE)

COQTOPBYTE:=bin/coqtop.byte$(EXE)
COQTOPEXE:=bin/coqtop$(EXE)

CHICKENBYTE:=bin/coqchk.byte$(EXE)
CHICKEN:=bin/coqchk$(EXE)

FAKEIDE:=bin/fake_ide$(EXE)

ifeq ($(CAMLP4),camlp4)
CAMLP4MOD:=camlp4lib
else
CAMLP4MOD:=gramlib
endif

ifeq ($(HASNATDYNLINK)-$(BEST),true-opt)
  DYNLINKCMXA:=dynlink.cmxa
  NATDYNLINKDEF:=-DHasDynlink
  DEPNATDYN:=
else
  DYNLINKCMXA:=
  NATDYNLINKDEF:=
  DEPNATDYN:=-natdynlink no
endif

INSTALLBIN:=install
INSTALLLIB:=install -m 644 
INSTALLSH:=./install.sh
MKDIR:=install -d

COQIDEBYTE:=bin/coqide.byte$(EXE)
COQIDE:=bin/coqide$(EXE)

ifeq ($(BEST),opt)
OPT:=opt
else
OPT:=
endif

BESTOBJ:=$(if $(OPT),.cmx,.cmo)
BESTLIB:=$(if $(OPT),.cmxa,.cma)

COQBINARIES:= $(COQMKTOP) $(COQC) \
  $(COQTOPBYTE) $(COQTOPEXE) \
  $(CHICKENBYTE) $(CHICKEN)

CSDPCERT:=plugins/micromega/csdpcert$(EXE)

CORESRCDIRS:=\
  config 	lib		kernel		kernel/byterun	library \
  proofs 	tactics 	pretyping	interp		toplevel \
  parsing	printing	grammar	        intf

PLUGINS:=\
  omega		romega 		micromega 	quote \
  setoid_ring 	xml 		extraction 	fourier \
  cc 		funind 		firstorder 	\
  rtauto 	nsatz           syntax          decl_mode	btauto

SRCDIRS:=\
  $(CORESRCDIRS)  \
  tools 	tools/coqdoc 	scripts	\
  $(addprefix plugins/, $(PLUGINS))

IDESRCDIRS:=\
  config	lib	ide/utils	ide

# Order is relevent here because kernel and checker contain files
# with the same name
CHKSRCDIRS:= checker lib config kernel parsing

###########################################################################
# tools
###########################################################################

COQDEP:=bin/coqdep$(EXE)
COQDEPBOOT:=bin/coqdep_boot$(EXE)
COQMAKEFILE:=bin/coq_makefile$(EXE)
GALLINA:=bin/gallina$(EXE)
COQTEX:=bin/coq-tex$(EXE)
COQWC:=bin/coqwc$(EXE)
COQDOC:=bin/coqdoc$(EXE)

TOOLS:=$(COQDEP) $(COQMAKEFILE) $(GALLINA) $(COQTEX) $(COQWC) $(COQDOC)

###########################################################################
# Documentation
###########################################################################

LATEX:=latex
BIBTEX:=BIBINPUTS=.: bibtex -min-crossrefs=10
MAKEINDEX:=makeindex
PDFLATEX:=pdflatex
HEVEA:=hevea
HEVEAOPTS:=-fix -exec xxdate.exe
HEVEALIB:=/usr/local/lib/hevea:/usr/lib/hevea
HTMLSTYLE:=simple
export TEXINPUTS:=$(HEVEALIB):
COQTEXOPTS:=-boot -n 72 -sl -small

DOCCOMMON:=doc/common/version.tex doc/common/title.tex doc/common/macros.tex 

REFMANCOQTEXFILES:=$(addprefix doc/refman/, \
  RefMan-gal.v.tex RefMan-ext.v.tex \
  RefMan-mod.v.tex RefMan-tac.v.tex \
  RefMan-cic.v.tex RefMan-lib.v.tex \
  RefMan-tacex.v.tex RefMan-syn.v.tex \
  RefMan-oth.v.tex RefMan-ltac.v.tex \
  RefMan-decl.v.tex RefMan-pro.v.tex RefMan-sch.v.tex \
  Cases.v.tex Coercion.v.tex Extraction.v.tex \
  Program.v.tex Omega.v.tex Micromega.v.tex Polynom.v.tex Nsatz.v.tex \
  Setoid.v.tex Helm.tex Classes.v.tex )

REFMANTEXFILES:=$(addprefix doc/refman/, \
  headers.sty Reference-Manual.tex \
  RefMan-pre.tex RefMan-int.tex RefMan-com.tex \
  RefMan-uti.tex RefMan-ide.tex RefMan-add.tex RefMan-modr.tex ) \
  $(REFMANCOQTEXFILES) \

REFMANEPSFILES:=doc/refman/coqide.eps doc/refman/coqide-queries.eps

REFMANFILES:=$(REFMANTEXFILES) $(DOCCOMMON) $(REFMANEPSFILES) doc/refman/biblio.bib

REFMANPNGFILES:=$(REFMANEPSFILES:.eps=.png)



###########################################################################
# Object and Source files 
###########################################################################

COQRUN := coqrun
LIBCOQRUN:=kernel/byterun/lib$(COQRUN).a
DLLCOQRUN:=$(dir $(LIBCOQRUN))dll$(COQRUN)$(DLLEXT)

BYTERUN:=$(addprefix kernel/byterun/, \
  coq_fix_code.o coq_memory.o coq_values.o coq_interp.o )

# LINK ORDER:
# Beware that highparsing.cma should appear before hightactics.cma
# respecting this order is useful for developers that want to load or link
# the libraries directly

CORECMA:=lib/clib.cma lib/lib.cma kernel/kernel.cma library/library.cma \
        pretyping/pretyping.cma interp/interp.cma proofs/proofs.cma \
        printing/printing.cma parsing/parsing.cma tactics/tactics.cma \
	toplevel/toplevel.cma parsing/highparsing.cma tactics/hightactics.cma

GRAMMARCMA:=tools/compat5.cmo grammar/grammar.cma

OMEGACMA:=plugins/omega/omega_plugin.cma
ROMEGACMA:=plugins/romega/romega_plugin.cma
MICROMEGACMA:=plugins/micromega/micromega_plugin.cma
QUOTECMA:=plugins/quote/quote_plugin.cma
RINGCMA:=plugins/setoid_ring/newring_plugin.cma
NSATZCMA:=plugins/nsatz/nsatz_plugin.cma
XMLCMA:=plugins/xml/xml_plugin.cma
FOURIERCMA:=plugins/fourier/fourier_plugin.cma
EXTRACTIONCMA:=plugins/extraction/extraction_plugin.cma
FUNINDCMA:=plugins/funind/recdef_plugin.cma
FOCMA:=plugins/firstorder/ground_plugin.cma
CCCMA:=plugins/cc/cc_plugin.cma
BTAUTOCMA:=plugins/btauto/btauto_plugin.cma
RTAUTOCMA:=plugins/rtauto/rtauto_plugin.cma
NATSYNTAXCMA:=plugins/syntax/nat_syntax_plugin.cma
OTHERSYNTAXCMA:=$(addprefix plugins/syntax/, \
        z_syntax_plugin.cma \
        numbers_syntax_plugin.cma \
        r_syntax_plugin.cma \
	ascii_syntax_plugin.cma \
        string_syntax_plugin.cma )
DECLMODECMA:=plugins/decl_mode/decl_mode_plugin.cma

PLUGINSCMA:=$(OMEGACMA) $(ROMEGACMA) $(MICROMEGACMA) $(DECLMODECMA) \
        $(QUOTECMA) $(RINGCMA) \
        $(FOURIERCMA) $(EXTRACTIONCMA) $(XMLCMA) \
        $(CCCMA)  $(FOCMA) $(RTAUTOCMA) $(BTAUTOCMA) \
        $(FUNINDCMA) $(NSATZCMA) $(NATSYNTAXCMA) $(OTHERSYNTAXCMA)

ifneq ($(HASNATDYNLINK),false)
 STATICPLUGINS:=
 INITPLUGINS:=$(EXTRACTIONCMA) $(FOCMA) $(CCCMA) \
	$(XMLCMA) $(FUNINDCMA) $(NATSYNTAXCMA)
 INITPLUGINSOPT:=$(INITPLUGINS:.cma=.cmxs)
 PLUGINS:=$(PLUGINSCMA)
 PLUGINSOPT:=$(PLUGINSCMA:.cma=.cmxs)
else
 STATICPLUGINS:=$(PLUGINSCMA)
 INITPLUGINS:=
 INITPLUGINSOPT:=
 PLUGINS:=
 PLUGINSOPT:=
endif

LINKCMO:=$(CORECMA) $(STATICPLUGINS)
LINKCMX:=$(CORECMA:.cma=.cmxa) $(STATICPLUGINS:.cma=.cmxa)

IDEDEPS:=lib/clib.cma lib/xml_lexer.cmo lib/xml_parser.cmo
IDECMA:=ide/ide.cma

LINKIDE:=$(IDEDEPS) $(IDECMA) ide/coqide_main.ml
LINKIDEOPT:=$(IDEOPTDEPS) $(patsubst %.cma,%.cmxa,$(IDEDEPS:.cmo=.cmx)) $(IDECMA:.cma=.cmxa) ide/coqide_main_opt.ml

# modules known by the toplevel of Coq

OBJSMOD:=$(shell cat $(CORECMA:.cma=.mllib))

IDEMOD:=$(shell cat ide/ide.mllib)

# coqmktop, coqc

COQENVCMO:=lib/clib.cma lib/loc.cmo lib/errors.cmo

COQMKTOPCMO:=$(COQENVCMO) scripts/tolink.cmo scripts/coqmktop.cmo

COQCCMO:=$(COQENVCMO) toplevel/usage.cmo scripts/coqc.cmo

## Misc

CSDPCERTCMO:=$(addprefix plugins/micromega/, \
  mutils.cmo 	micromega.cmo \
  sos_types.cmo sos_lib.cmo sos.cmo 	csdpcert.cmo )

DEBUGPRINTERS:=dev/top_printers.cmo dev/vm_printers.cmo dev/printers.cma

COQDEPCMO:=$(COQENVCMO) tools/coqdep_lexer.cmo tools/coqdep_common.cmo tools/coqdep.cmo

COQDOCCMO:=lib/clib.cma $(addprefix tools/coqdoc/, \
  cdglobals.cmo alpha.cmo index.cmo tokens.cmo output.cmo cpretty.cmo main.cmo )

COQMAKEFILECMO:=lib/clib.cma ide/project_file.cmo tools/coq_makefile.cmo

###########################################################################
# vo files
###########################################################################

## we now retrieve the names of .vo file to compile in */vo.itarget files

cat_vo_itarget = $(addprefix $(1)/,$(shell cat $(1)/vo.itarget))

## Theories

INITVO:=$(call cat_vo_itarget, theories/Init)
LOGICVO:=$(call cat_vo_itarget, theories/Logic)
STRUCTURESVO:=$(call cat_vo_itarget, theories/Structures)
ARITHVO:=$(call cat_vo_itarget, theories/Arith)
SORTINGVO:=$(call cat_vo_itarget, theories/Sorting)
BOOLVO:=$(call cat_vo_itarget, theories/Bool)
PARITHVO:=$(call cat_vo_itarget, theories/PArith)
NARITHVO:=$(call cat_vo_itarget, theories/NArith)
ZARITHVO:=$(call cat_vo_itarget, theories/ZArith)
QARITHVO:=$(call cat_vo_itarget, theories/QArith)
LISTSVO:=$(call cat_vo_itarget, theories/Lists)
VECTORSVO:=$(call cat_vo_itarget, theories/Vectors)
STRINGSVO:=$(call cat_vo_itarget, theories/Strings)
SETSVO:=$(call cat_vo_itarget, theories/Sets)
FSETSVO:=$(call cat_vo_itarget, theories/FSets)
MSETSVO:=$(call cat_vo_itarget, theories/MSets)
RELATIONSVO:=$(call cat_vo_itarget, theories/Relations)
WELLFOUNDEDVO:=$(call cat_vo_itarget, theories/Wellfounded)
REALSVO:=$(call cat_vo_itarget, theories/Reals)
NUMBERSVO:=$(call cat_vo_itarget, theories/Numbers)
SETOIDSVO:=$(call cat_vo_itarget, theories/Setoids)
UNICODEVO:=$(call cat_vo_itarget, theories/Unicode)
CLASSESVO:=$(call cat_vo_itarget, theories/Classes)
PROGRAMVO:=$(call cat_vo_itarget, theories/Program)

THEORIESVO:=\
  $(INITVO) $(LOGICVO) $(ARITHVO) $(BOOLVO) \
  $(UNICODEVO) $(CLASSESVO) $(PROGRAMVO) \
  $(RELATIONSVO) $(WELLFOUNDEDVO) $(SETOIDSVO) \
  $(LISTSVO) $(STRINGSVO) \
  $(PARITHVO) $(NARITHVO) $(ZARITHVO) \
  $(SETSVO) $(FSETSVO) $(MSETSVO) \
  $(REALSVO)  $(SORTINGVO) $(QARITHVO) \
  $(NUMBERSVO) $(STRUCTURESVO) $(VECTORSVO)

THEORIESLIGHTVO:= $(INITVO) $(LOGICVO) $(UNICODEVO) $(ARITHVO)

## Plugins

OMEGAVO:=$(call cat_vo_itarget, plugins/omega)
ROMEGAVO:=$(call cat_vo_itarget, plugins/romega)
MICROMEGAVO:=$(call cat_vo_itarget, plugins/micromega)
QUOTEVO:=$(call cat_vo_itarget, plugins/quote)
RINGVO:=$(call cat_vo_itarget, plugins/setoid_ring)
NSATZVO:=$(call cat_vo_itarget, plugins/nsatz)
FOURIERVO:=$(call cat_vo_itarget, plugins/fourier)
FUNINDVO:=$(call cat_vo_itarget, plugins/funind)
BTAUTOVO:=$(call cat_vo_itarget, plugins/btauto)
RTAUTOVO:=$(call cat_vo_itarget, plugins/rtauto)
EXTRACTIONVO:=$(call cat_vo_itarget, plugins/extraction)
XMLVO:=
CCVO:=

PLUGINSVO:= $(OMEGAVO) $(ROMEGAVO) $(MICROMEGAVO) \
	    $(XMLVO) $(FOURIERVO) $(CCVO) $(FUNINDVO) \
	    $(RTAUTOVO) $(BTAUTOVO) $(RINGVO) $(QUOTEVO) \
            $(NSATZVO) $(EXTRACTIONVO)

ALLVO:= $(THEORIESVO) $(PLUGINSVO)
VFILES:= $(ALLVO:.vo=.v)
ALLSTDLIB := test-suite/misc/universes/all_stdlib

# convert a (stdlib) filename into a module name:
# remove .vo, replace theories and plugins by Coq, and replace slashes by dots
vo_to_mod = $(subst /,.,$(patsubst theories/%,Coq.%,$(patsubst plugins/%,Coq.%,$(1:.vo=))))

# Converting a stdlib filename into native compiler filenames
# Used for install targets
vo_to_cm = $(foreach vo,$(1),$(dir $(vo))$(subst /,_,$(patsubst theories/%,NCoq_%,$(patsubst plugins/%,NCoq_%,$(vo:.vo=.cm*)))))

vo_to_obj = $(foreach vo,$(1),$(dir $(vo))$(subst /,_,$(patsubst theories/%,NCoq_%,$(patsubst plugins/%,NCoq_%,$(vo:.vo=.o)))))

ALLMODS:=$(call vo_to_mod,$(ALLVO))

LIBFILES:=$(THEORIESVO) $(PLUGINSVO) $(call vo_to_cm,$(THEORIESVO)) \
	    $(call vo_to_cm,$(PLUGINSVO)) $(call vo_to_obj,$(THEORIESVO)) \
	    $(call vo_to_obj,$(PLUGINSVO)) 

LIBFILESLIGHT:=$(THEORIESLIGHTVO)

###########################################################################
# Miscellaneous
###########################################################################

MANPAGES:=man/coq-tex.1 man/coqdep.1 man/gallina.1 \
	man/coqc.1 man/coqtop.1 man/coqtop.byte.1 man/coqtop.opt.1 \
	man/coqwc.1 man/coqdoc.1 man/coqide.1 \
	man/coq_makefile.1 man/coqmktop.1 man/coqchk.1

###########################################################################
# Source documentation
###########################################################################

OCAMLDOCDIR=dev/ocamldoc

DOCMLIS=$(wildcard ./lib/*.mli ./intf/*.mli ./kernel/*.mli ./library/*.mli \
	./pretyping/*.mli ./interp/*.mli printing/*.mli \
	./parsing/*.mli ./proofs/*.mli \
	./tactics/*.mli ./toplevel/*.mli)

# Defining options to generate dependencies graphs
DOT=dot
ODOCDOTOPTS=-dot -dot-reduce

# For emacs: 
# Local Variables: 
# mode: makefile 
# End:


==> anc/HoTT/coq-HoTT/README <==

               	         THE COQ V8 SYSTEM
            	         =================

INSTALLATION.
=============

   See the file INSTALL for installation procedure.


DOCUMENTATION.
==============

   The documentation is part of the archive in directory doc. The
   documentation of the last released version is available on the Coq
   web site at http://coq.inria.fr/doc.


CHANGES.
========

   There is a file named CHANGES that explains the differences and the
   incompatibilities since last versions. If you upgrade Coq, please read
   it carefully.


AVAILABILITY.
=============

   Coq is available at http://coq.inria.fr, or, for older versions at
   ftp://ftp.inria.fr/INRIA/LogiCal/coq.


THE COQ CLUB.
=============

   The Coq Club moderated mailing list is meant to be a standard way to
   discuss questions about the Coq system and related topics. The submission
   address is:

	coq-club@inria.fr

   The topics to be discussed in the club should include:

     * technical problems;

     * questions about proof developments;

     * suggestions and questions about the implementation;

     * announcements of proofs;

     * theoretical questions about typed lambda-calculi which are
       closely related to Coq.

   To be added to, or removed from, the mailing list, please write to:

	coq-club-request@inria.fr

   Please use also this address for any questions/suggestions about the
   Coq Club. It might sometimes take a few days before your messages get
   forwarded.


BUGS REPORT.
============

   Send your bug reports by filling a form at

        http://coq.inria.fr/bugs

   To be effective, bug reports should mention the Caml version used
   to compile and run Coq, the Coq version (coqtop -v), the configuration
   used, and include a complete source example leading to the bug.


==> anc/HoTT/coq-HoTT/README.win <==
THE COQ V8 SYSTEM
=================

    This file contains remarks specific to the windows port of Coq.

INSTALLATION.
=============

    The Coq package for Windows comes with an auto-installer. It will
install Coq binaries and libraries under any directory you specify
(C:\Program Files\Coq is the default path). It also creates shortcuts
in the Windows menus. Alternatively, you can launch Coq using coqide.exe
or coqtop.exe in the bin sub-directory of the installation
(C:\Program Files\Coq\bin by default).

COMPILATION.
============

    If you want to install coq, you had better transfer the precompiled
    distribution. If you really need to recompile under Windows, here
    are some indications:

    1- Install ocaml for Windows (MinGW port).
       See: http://caml.inria.fr

    2- Install a shell environment with at least:
         - a C compiler (gcc),
         - the GNU make utility

       The Cygwin environment is well suited for compiling Coq
       (official packages are made using Cygwin) See:
       http://www.cygwin.com

    3- In order to compile Coqide, you will need the LablGTK library
       See: http://wwwfun.kurims.kyoto-u.ac.jp/soft/olabl/lablgtk.html

       You also need to install the GTK libraries for Windows (see the
       installation instruction for LablGTK)

    4- In a shell window, type successively

        ./configure
        make world
        make install

    5- Though not nescessary, you can find useful:
         - Windows version of (X)Emacs: it is a powerful environment for
           developpers with coloured syntax, modes for compilation and debug,
           and many more. It is free. See: http://www.gnu.org/software.
         - Windows subversion client (very useful if you have access to the Coq
           archive).

    Good luck :-)

    Alternatively, it is now possible (and even recommended ...) to build
    Windows executables of coq from Linux thanks to a mingw cross-compiler.
    If interested, please contact us for more details.

    The Coq Team.


==> anc/HoTT/coq-HoTT/TODO <==
Langage:

Distribution:

Environnement:

- Porter SearchIsos

Noyau:

Tactic:

- Que contradiction raisonne a isomorphisme pres de False

Vernac:

- Print / Print Proof en fait identiques ; Print ne devrait pas afficher
  les constantes opaques (devrait afficher qqchose comme <opaque>)

Theories:

- Rendre transparent tous les theoremes prouvant {A}+{B}
- Faire demarrer PolyList.nth a` l'indice 0 
  Renommer l'actuel nth en nth1 ??

Doc:

- Mettre à jour les messages d'erreurs de Discriminate/Simplify_eq/Injection
- Documenter le filtrage sur les types inductifs avec let-ins (dont la
  compatibilite V6)

- Ajouter let dans les règles du CIC
  -> FAIT, mais reste a documenter le let dans les inductifs
  et les champs manifestes dans les Record   
- revoir le chapitre sur les tactiques utilisateur 
- faut-il mieux spécifier la sémantique de Simpl (??)

- Préciser la clarification syntaxique de IntroPattern
- preciser que Goal vient en dernier dans une clause pattern list et
  qu'il doit apparaitre si il y a un "in"

- Omega Time debranche mais Omega System et Omega Action remarchent ?
- Ajout "Replace in" (mais TODO)
- Syntaxe Conditional tac Rewrite marche, à documenter
- Documenter Dependent Rewrite et CutRewrite ?
- Ajouter les motifs sous-termes de ltac

- ajouter doc de GenFixpoint (mais avant: changer syntaxe) (J. Forest ou Pierre C.)
- mettre à jour la doc de induction (arguments multiples) (Pierre C.)
- mettre à jour la doc de functional induction/scheme (J. Forest ou Pierre C.)
--> mettre à jour le CHANGES (vers la ligne 72)




==> anc/HoTT/coq-HoTT/_tags <==

## tags for binaries

<scripts/coqmktop.{native,byte}> : use_str, use_unix
<scripts/coqc.{native,byte}> : use_str, use_unix
<tools/coqdep_boot.{native,byte}> : use_unix
<tools/coqdep.{native,byte}> : use_str, use_unix
<tools/coq_tex.{native,byte}> : use_str
<tools/coq_makefile.{native,byte}> : use_str, use_unix
<tools/coqdoc/main.{native,byte}> : use_str
<ide/coqide_main.{native,byte}> : use_str, use_unix, ide
<checker/main.{native,byte}> : use_str, use_unix
<plugins/micromega/csdpcert.{native,byte}> : use_nums, use_unix
<tools/mkwinapp.{native,byte}> : use_unix
<tools/fake_ide.{native,byte}> : use_unix

## tags for ide

<ide/**/*.{ml,mli}>: ide

## tags for grammar.cm*

<grammar/grammar.{cma,cmxa}> : use_unix

## tags for camlp4 files 

"toplevel/whelp.ml4": use_grammar

"parsing/g_constr.ml4": use_compat5
"parsing/g_ltac.ml4": use_compat5
"parsing/g_prim.ml4": use_compat5
"parsing/g_proofs.ml4": use_compat5
"parsing/g_tactic.ml4": use_compat5
"parsing/g_vernac.ml4": use_compat5
"parsing/g_xml.ml4": use_compat5
"parsing/pcoq.ml4": use_compat5
"parsing/g_obligations.ml4": use_grammar

"grammar/argextend.ml4": use_compat5b
"grammar/q_constr.ml4": use_compat5b
"grammar/tacextend.ml4": use_compat5b
"grammar/vernacextend.ml4": use_compat5b

<tactics/*.ml4>: use_grammar
"tactics/hipattern.ml4": use_constr

<plugins/**/*.ml4>: use_grammar
"plugins/decl_mode/g_decl_mode.ml4": use_compat5
"plugins/funind/g_indfun.ml4": use_compat5

## sub-directory inclusion

# Note: "checker" is deliberately not included
# Note: same for "config" (we create a special coq_config.ml)

"parsing": include
"ide": include
"ide/utils": include
"interp": include
"intf": include
"grammar": include
"kernel": include
"kernel/byterun": include
"lib": include
"library": include
"parsing": include
"plugins": include
"pretyping": include
"printing": include
"proofs": include
"scripts": include
"states": include
"tactics": include
"theories": include
"tools": include
"tools/coqdoc": include
"toplevel": include

<plugins/**>: include

==> anc/HoTT/coq-HoTT/build <==
#!/bin/sh

FLAGS="-j 2"
OCAMLBUILD=ocamlbuild
MYCFG=myocamlbuild_config.ml

export CAML_LD_LIBRARY_PATH=`pwd`/_build/kernel/byterun

check_config() {
 if [ ! -f $MYCFG ]; then echo "please run ./configure first"; exit 1; fi
}

ocb() { $OCAMLBUILD $FLAGS $*; }

rule() {
  check_config
  case $1 in
    clean)  ocb -clean && rm -rf bin/*;;
    all)    ocb coq.otarget;;
    win32)  ocb coq-win32.otarget;;
    *)      ocb $1;;
  esac;
}

if [ $# -eq 0 ]; then
  rule all
else
  while [ $# -gt 0 ]; do
    rule $1;
    shift
  done
fi


==> anc/HoTT/coq-HoTT/checker/Makefile <==
OCAMLC=ocamlc
OCAMLOPT=ocamlopt

COQSRC=..

MLDIRS=-I $(COQSRC)/config -I $(COQSRC)/lib -I $(COQSRC)/kernel -I +camlp4
BYTEFLAGS=$(MLDIRS)
OPTFLAGS=$(MLDIRS)

CHECKERNAME=coqchk

BINARIES=../bin/$(CHECKERNAME)$(EXE) ../bin/$(CHECKERNAME).opt$(EXE)
MCHECKERLOCAL :=\
  declarations.cmo environ.cmo \
  closure.cmo reduction.cmo \
  type_errors.cmo \
  modops.cmo \
  inductive.cmo typeops.cmo \
  indtypes.cmo subtyping.cmo mod_checking.cmo \
validate.cmo \
  safe_typing.cmo check.cmo \
  check_stat.cmo checker.cmo

MCHECKER:=\
  $(COQSRC)/config/coq_config.cmo \
  $(COQSRC)/lib/pp_control.cmo $(COQSRC)/lib/pp.cmo $(COQSRC)/lib/compat.cmo \
  $(COQSRC)/lib/util.cmo $(COQSRC)/lib/option.cmo $(COQSRC)/lib/hashcons.cmo \
  $(COQSRC)/lib/system.cmo $(COQSRC)/lib/flags.cmo \
  $(COQSRC)/lib/predicate.cmo $(COQSRC)/lib/rtree.cmo \
  $(COQSRC)/kernel/names.cmo $(COQSRC)/kernel/univ.cmo \
  $(COQSRC)/kernel/esubst.cmo term.cmo \
  $(MCHECKERLOCAL)

all: $(BINARIES)

byte : ../bin/$(CHECKERNAME)$(EXE)
opt : ../bin/$(CHECKERNAME).opt$(EXE)

check.cma: $(MCHECKERLOCAL)
	ocamlc $(BYTEFLAGS) -a -o $@ $(MCHECKER)

check.cmxa: $(MCHECKERLOCAL:.cmo=.cmx)
	ocamlopt $(OPTFLAGS) -a -o $@ $(MCHECKER:.cmo=.cmx)

../bin/$(CHECKERNAME)$(EXE): check.cma
	ocamlc $(BYTEFLAGS) -o $@ unix.cma gramlib.cma check.cma main.ml

../bin/$(CHECKERNAME).opt$(EXE): check.cmxa
	ocamlopt $(OPTFLAGS) -o $@ unix.cmxa gramlib.cmxa check.cmxa main.ml

stats:
	@echo STRUCTURE
	@wc names.ml term.ml declarations.ml environ.ml type_errors.ml
	@echo
	@echo REDUCTION
	@-wc esubst.ml closure.ml reduction.ml
	@echo
	@echo TYPAGE
	@wc univ.ml inductive.ml indtypes.ml typeops.ml safe_typing.ml
	@echo
	@echo MODULES
	@wc modops.ml subtyping.ml
	@echo
	@echo INTERFACE
	@wc check*.ml main.ml 
	@echo
	@echo TOTAL
	@wc *.ml | tail -1

.SUFFIXES:.ml .mli .cmi .cmo .cmx

.ml.cmo:
	$(OCAMLC) -c $(BYTEFLAGS) $<

.ml.cmx:
	$(OCAMLOPT) -c $(OPTFLAGS) $<

.mli.cmi:
	$(OCAMLC) -c $(BYTEFLAGS) $<


depend::
	ocamldep *.ml* > .depend

clean::
	rm -f *.cm* *.o *.a *~ $(BINARIES)

-include .depend


==> anc/HoTT/coq-HoTT/checker/check.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names

let pr_dirpath dp = str (DirPath.to_string dp)
let default_root_prefix = DirPath.empty
let split_dirpath d =
  let l = DirPath.repr d in (DirPath.make (List.tl l), List.hd l)
let extend_dirpath p id = DirPath.make (id :: DirPath.repr p)

type section_path = {
  dirpath : string list ;
  basename : string }
let dir_of_path p =
  DirPath.make (List.map Id.of_string p.dirpath)
let path_of_dirpath dir =
  match DirPath.repr dir with
      [] -> failwith "path_of_dirpath"
    | l::dir ->
        {dirpath=List.map Id.to_string dir;basename=Id.to_string l}
let pr_dirlist dp =
  prlist_with_sep (fun _ -> str".") str (List.rev dp)
let pr_path sp =
  match sp.dirpath with
      [] -> str sp.basename
    | sl -> pr_dirlist sl ++ str"." ++ str sp.basename

type library_objects

type compilation_unit_name = DirPath.t

type library_disk = {
  md_name : compilation_unit_name;
  md_compiled : Safe_typing.compiled_library;
  md_objects : library_objects;
  md_deps : (compilation_unit_name * Digest.t) array;
  md_imports : compilation_unit_name array }

(************************************************************************)
(*s Modules on disk contain the following informations (after the magic
    number, and before the digest). *)

(*s Modules loaded in memory contain the following informations. They are
    kept in the global table [libraries_table]. *)

type library_t = {
  library_name : compilation_unit_name;
  library_filename : CUnix.physical_path;
  library_compiled : Safe_typing.compiled_library;
  library_opaques : Term.constr array;
  library_deps : (compilation_unit_name * Digest.t) array;
  library_digest : Digest.t }

module LibraryOrdered =
  struct
    type t = DirPath.t
    let compare d1 d2 =
      Pervasives.compare
        (List.rev (DirPath.repr d1)) (List.rev (DirPath.repr d2))
  end

module LibrarySet = Set.Make(LibraryOrdered)
module LibraryMap = Map.Make(LibraryOrdered)

(* This is a map from names to loaded libraries *)
let libraries_table = ref LibraryMap.empty

(* various requests to the tables *)

let find_library dir =
  LibraryMap.find dir !libraries_table

let try_find_library dir =
  try find_library dir
  with Not_found ->
    error ("Unknown library " ^ (DirPath.to_string dir))

let library_full_filename dir = (find_library dir).library_filename

  (* If a library is loaded several time, then the first occurrence must
     be performed first, thus the libraries_loaded_list ... *)

let register_loaded_library m =
  libraries_table := LibraryMap.add m.library_name m !libraries_table

(* Map from library names to table of opaque terms *)
let opaque_tables = ref LibraryMap.empty

let access_opaque_table dp i =
  let t =
    try LibraryMap.find dp !opaque_tables
    with Not_found -> assert false
  in
  assert (i < Array.length t);
  t.(i)

let _ = Declarations.indirect_opaque_access := access_opaque_table

let check_one_lib admit (dir,m) =
  let file = m.library_filename in
  let md = m.library_compiled in
  let dig = m.library_digest in
  (* Look up if the library is to be admitted correct. We could
     also check if it carries a validation certificate (yet to
     be implemented). *)
  if LibrarySet.mem dir admit then
    (Flags.if_verbose ppnl
      (str "Admitting library: " ++ pr_dirpath dir);
      Safe_typing.unsafe_import file md dig)
  else
    (Flags.if_verbose ppnl
      (str "Checking library: " ++ pr_dirpath dir);
      Safe_typing.import file md m.library_opaques dig);
  Flags.if_verbose pp (fnl());
  pp_flush ();
  register_loaded_library m

(*************************************************************************)
(*s Load path. Mapping from physical to logical paths etc.*)

type logical_path = DirPath.t

let load_paths = ref ([],[] : CUnix.physical_path list * logical_path list)

let get_load_paths () = fst !load_paths

(* Hints to partially detects if two paths refer to the same repertory *)
let rec remove_path_dot p =
  let curdir = Filename.concat Filename.current_dir_name "" in (* Unix: "./" *)
  let n = String.length curdir in
  if String.length p > n && String.sub p 0 n = curdir then
    remove_path_dot (String.sub p n (String.length p - n))
  else
    p

let strip_path p =
  let cwd = Filename.concat (Sys.getcwd ()) "" in (* Unix: "`pwd`/" *)
  let n = String.length cwd in
  if String.length p > n && String.sub p 0 n = cwd then
    remove_path_dot (String.sub p n (String.length p - n))
  else
    remove_path_dot p

let canonical_path_name p =
  let current = Sys.getcwd () in
  try
    Sys.chdir p;
    let p' = Sys.getcwd () in
    Sys.chdir current;
    p'
  with Sys_error _ ->
    (* We give up to find a canonical name and just simplify it... *)
    strip_path p

let find_logical_path phys_dir =
  let phys_dir = canonical_path_name phys_dir in
  let physical, logical = !load_paths in
  match List.filter2 (fun p d -> p = phys_dir) physical logical with
  | _,[dir] -> dir
  | _,[] -> default_root_prefix
  | _,l -> anomaly (Pp.str ("Two logical paths are associated to "^phys_dir))

let remove_load_path dir =
  let physical, logical = !load_paths in
  load_paths := List.filter2 (fun p d -> p <> dir) physical logical

let add_load_path (phys_path,coq_path) =
  if !Flags.debug then
    ppnl (str "path: " ++ pr_dirpath coq_path ++ str " ->" ++ spc() ++
           str phys_path);
  let phys_path = canonical_path_name phys_path in
  let physical, logical = !load_paths in
    match List.filter2 (fun p d -> p = phys_path) physical logical with
      | _,[dir] ->
	  if coq_path <> dir
            (* If this is not the default -I . to coqtop *)
            && not
            (phys_path = canonical_path_name Filename.current_dir_name
		&& coq_path = default_root_prefix)
	  then
	    begin
              (* Assume the user is concerned by library naming *)
	      if dir <> default_root_prefix then
		Flags.if_warn msg_warning
		  (str phys_path ++ strbrk " was previously bound to " ++
		   pr_dirpath dir ++ strbrk "; it is remapped to " ++
		   pr_dirpath coq_path);
	      remove_load_path phys_path;
	      load_paths := (phys_path::fst !load_paths, coq_path::snd !load_paths)
	    end
      | _,[] ->
	  load_paths := (phys_path :: fst !load_paths, coq_path :: snd !load_paths)
      | _ -> anomaly (Pp.str ("Two logical paths are associated to "^phys_path))

let load_paths_of_dir_path dir =
  let physical, logical = !load_paths in
  fst (List.filter2 (fun p d -> d = dir) physical logical)

(************************************************************************)
(*s Locate absolute or partially qualified library names in the path *)

exception LibUnmappedDir
exception LibNotFound

let locate_absolute_library dir =
  (* Search in loadpath *)
  let pref, base = split_dirpath dir in
  let loadpath = load_paths_of_dir_path pref in
  if loadpath = [] then raise LibUnmappedDir;
  try
    let name = Id.to_string base^".vo" in
    let _, file = System.where_in_path ~warn:false loadpath name in
    (dir, file)
  with Not_found ->
  (* Last chance, removed from the file system but still in memory *)
  try
    (dir, library_full_filename dir)
  with Not_found ->
    raise LibNotFound

let locate_qualified_library qid =
  try
    let loadpath =
      (* Search library in loadpath *)
      if qid.dirpath=[] then get_load_paths ()
      else
        (* we assume qid is an absolute dirpath *)
        load_paths_of_dir_path (dir_of_path qid)
    in
    if loadpath = [] then raise LibUnmappedDir;
    let name =  qid.basename^".vo" in
    let path, file = System.where_in_path loadpath name in
    let dir =
      extend_dirpath (find_logical_path path) (Id.of_string qid.basename) in
    (* Look if loaded *)
    try
      (dir, library_full_filename dir)
    with Not_found ->
      (dir, file)
  with Not_found -> raise LibNotFound

let error_unmapped_dir qid =
  let prefix = qid.dirpath in
  errorlabstrm "load_absolute_library_from"
    (str "Cannot load " ++ pr_path qid ++ str ":" ++ spc () ++
     str "no physical path bound to" ++ spc () ++ pr_dirlist prefix ++ fnl ())

let error_lib_not_found qid =
  errorlabstrm "load_absolute_library_from"
    (str"Cannot find library " ++ pr_path qid ++ str" in loadpath")

let try_locate_absolute_library dir =
  try
    locate_absolute_library dir
  with
    | LibUnmappedDir -> error_unmapped_dir (path_of_dirpath dir)
    | LibNotFound -> error_lib_not_found (path_of_dirpath dir)

let try_locate_qualified_library qid =
  try
    locate_qualified_library qid
  with
    | LibUnmappedDir -> error_unmapped_dir qid
    | LibNotFound -> error_lib_not_found qid

(************************************************************************)
(*s Low-level interning/externing of libraries to files *)

(*s Loading from disk to cache (preparation phase) *)

let raw_intern_library =
  snd (System.raw_extern_intern Coq_config.vo_magic_number)

let with_magic_number_check f a =
  try f a
  with System.Bad_magic_number fname ->
    errorlabstrm "with_magic_number_check"
    (str"file " ++ str fname ++ spc () ++ str"has bad magic number." ++
    spc () ++ str"It is corrupted" ++ spc () ++
    str"or was compiled with another version of Coq.")

(************************************************************************)
(* Internalise libraries *)

let mk_library md f table digest = {
  library_name = md.md_name;
  library_filename = f;
  library_compiled = md.md_compiled;
  library_opaques = table;
  library_deps = md.md_deps;
  library_digest = digest }

let name_clash_message dir mdir f =
  str ("The file " ^ f ^ " contains library") ++ spc () ++
  pr_dirpath mdir ++ spc () ++ str "and not library" ++ spc() ++
  pr_dirpath dir

(* Dependency graph *)
let depgraph = ref LibraryMap.empty

let intern_from_file (dir, f) =
  Flags.if_verbose pp (str"[intern "++str f++str" ..."); pp_flush ();
  let (md,table,digest) =
    try
      let ch = with_magic_number_check raw_intern_library f in
      let (md:library_disk) = System.marshal_in f ch in
      let (digest:Digest.t) = System.marshal_in f ch in
      let (table:Term.constr array) = System.marshal_in f ch in
      (* Verification of the final checksum *)
      let pos = pos_in ch in
      let (checksum:Digest.t) = System.marshal_in f ch in
      let () = close_in ch in
      let ch = open_in f in
      if not (String.equal (Digest.channel ch pos) checksum) then
        errorlabstrm "intern_from_file" (str "Checksum mismatch");
      let () = close_in ch in
      if dir <> md.md_name then
        errorlabstrm "intern_from_file"
          (name_clash_message dir md.md_name f);
      Flags.if_verbose ppnl (str" done]");
      md,table,digest
    with e -> Flags.if_verbose ppnl (str" failed!]"); raise e in
  depgraph := LibraryMap.add md.md_name md.md_deps !depgraph;
  opaque_tables := LibraryMap.add md.md_name table !opaque_tables;
  mk_library md f table digest

let get_deps (dir, f) =
  try LibraryMap.find dir !depgraph
  with Not_found ->
    let _ = intern_from_file (dir,f) in
    LibraryMap.find dir !depgraph

(* Read a compiled library and all dependencies, in reverse order.
   Do not include files that are already in the context. *)
let rec intern_library seen (dir, f) needed =
  if LibrarySet.mem dir seen then failwith "Recursive dependencies!";
  (* Look if in the current logical environment *)
  try let _ = find_library dir in needed
  with Not_found ->
  (* Look if already listed and consequently its dependencies too *)
  if List.mem_assoc dir needed then needed
  else
    (* [dir] is an absolute name which matches [f] which must be in loadpath *)
    let m = intern_from_file (dir,f) in
    let seen' = LibrarySet.add dir seen in
    let deps =
      Array.map (fun (d,_) -> try_locate_absolute_library d) m.library_deps
    in
    (dir,m) :: Array.fold_right (intern_library seen') deps needed

(* Compute the reflexive transitive dependency closure *)
let rec fold_deps seen ff (dir,f) (s,acc) =
  if LibrarySet.mem dir seen then failwith "Recursive dependencies!";
  if LibrarySet.mem dir s then (s,acc)
  else
    let deps = get_deps (dir,f) in
    let deps = Array.map (fun (d,_) -> try_locate_absolute_library d) deps in
    let seen' = LibrarySet.add dir seen in
    let (s',acc') = Array.fold_right (fold_deps seen' ff) deps (s,acc) in
    (LibrarySet.add dir s', ff dir acc')

and fold_deps_list seen ff modl needed =
  List.fold_right (fold_deps seen ff) modl needed

let fold_deps_list ff modl acc =
  snd (fold_deps_list LibrarySet.empty ff modl (LibrarySet.empty,acc))

let recheck_library ~norec ~admit ~check =
  let ml = List.map try_locate_qualified_library check in
  let nrl = List.map try_locate_qualified_library norec in
  let al =  List.map try_locate_qualified_library admit in
  let needed = List.rev
    (List.fold_right (intern_library LibrarySet.empty) (ml@nrl) []) in
  (* first compute the closure of norec, remove closure of check,
     add closure of admit, and finally remove norec and check *)
  let nochk = fold_deps_list LibrarySet.add nrl LibrarySet.empty in
  let nochk = fold_deps_list LibrarySet.remove ml nochk in
  let nochk = fold_deps_list LibrarySet.add al nochk in
  (* explicitly required modules cannot be skipped... *)
  let nochk =
    List.fold_right LibrarySet.remove (List.map fst (nrl@ml)) nochk in
  (* *)
  Flags.if_verbose ppnl (fnl()++hv 2 (str "Ordered list:" ++ fnl() ++
    prlist
    (fun (dir,_) -> pr_dirpath dir ++ fnl()) needed));
  List.iter (check_one_lib nochk) needed;
  Flags.if_verbose ppnl (str"Modules were successfully checked")

open Printf

let mem s =
  let m = try_find_library s in
  h 0 (str (sprintf "%dk" (CObj.size_kb m)))


==> anc/HoTT/coq-HoTT/checker/check.mllib <==
Coq_config
Int
Option
Store
Exninfo
Backtrace
Pp_control
Flags
Pp
Loc
Segmenttree
Unicodetable
Unicode
Errors
Hashset
Hashcons
CObj
CList
CString
CArray
Util
CUnix
System
Envars
Predicate
Rtree
Names
Univ
Esubst
Validate
Term
Declarations
Environ
Closure
Reduction
Type_errors
Modops
Inductive
Typeops
Indtypes
Subtyping
Mod_checking
Safe_typing
Check
Check_stat
Checker


==> anc/HoTT/coq-HoTT/checker/check_stat.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Declarations
open Environ

let memory_stat = ref false

let print_memory_stat () =
  if !memory_stat then begin
    Format.printf "total heap size = %d kbytes\n" (CObj.heap_size_kb ());
    Format.print_newline();
    flush_all()
  end

let output_context = ref false

let pr_engt = function
    Some ImpredicativeSet ->
      str "Theory: Set is impredicative"
  | None ->
      str "Theory: Set is predicative"

let cst_filter f csts =
  Cmap_env.fold
    (fun c ce acc -> if f c ce then c::acc else acc)
    csts []

let is_ax _ cb = not (constant_has_body cb)

let pr_ax csts =
  let axs = cst_filter is_ax csts in
  if axs = [] then
    str "Axioms: <none>"
  else
    hv 2 (str "Axioms:" ++ fnl() ++ prlist_with_sep fnl Indtypes.prcon axs)

let print_context env =
  if !output_context then begin
    let
      {env_globals=
        {env_constants=csts; env_inductives=inds;
         env_modules=mods; env_modtypes=mtys};
       env_stratification=
        {env_universes=univ; env_engagement=engt}} = env in
    ppnl(hov 0
      (fnl() ++ str"CONTEXT SUMMARY" ++ fnl() ++
      str"===============" ++ fnl() ++ fnl() ++
      str "* " ++ hov 0 (pr_engt engt ++ fnl()) ++ fnl() ++
      str "* " ++ hov 0 (pr_ax csts) ++
      fnl())); pp_flush()
  end

let stats () =
  print_context (Safe_typing.get_env());
  print_memory_stat ()


==> anc/HoTT/coq-HoTT/checker/check_stat.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val memory_stat : bool ref
val output_context : bool ref

val stats : unit -> unit


==> anc/HoTT/coq-HoTT/checker/checker.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open System
open Flags
open Names
open Check

let () = at_exit flush_all

let fatal_error info =
  flush_all (); pperrnl info; flush_all (); exit 1

let coq_root = Id.of_string "Coq"
let parse_dir s =
  let len = String.length s in
  let rec decoupe_dirs dirs n =
    if n>=len then dirs else
    let pos =
      try
	String.index_from s n '.'
      with Not_found -> len
    in
    let dir = String.sub s n (pos-n) in
      decoupe_dirs (dir::dirs) (pos+1)
  in
    decoupe_dirs [] 0
let dirpath_of_string s =
  match parse_dir s with
      [] -> Check.default_root_prefix
    | dir -> DirPath.make (List.map Id.of_string dir)
let path_of_string s =
  match parse_dir s with
      [] -> invalid_arg "path_of_string"
    | l::dir -> {dirpath=dir; basename=l}

let (/) = Filename.concat

let get_version_date () =
  try
    let coqlib = Envars.coqlib error in
    let ch = open_in (Filename.concat coqlib "revision") in
    let ver = input_line ch in
    let rev = input_line ch in
      (ver,rev)
  with _ -> (Coq_config.version,Coq_config.date)

let print_header () =
  let (ver,rev) = (get_version_date ()) in
    Printf.printf "Welcome to Chicken %s (%s)\n" ver rev;
    flush stdout

(* Adding files to Coq loadpath *)

let add_path ~unix_path:dir ~coq_root:coq_dirpath =
  if exists_dir dir then
    begin
      Check.add_load_path (dir,coq_dirpath)
    end
  else
    msg_warning (str ("Cannot open " ^ dir))

let convert_string d =
  try Id.of_string d
  with Errors.UserError _ ->
    if_verbose msg_warning
      (str ("Directory "^d^" cannot be used as a Coq identifier (skipped)"));
    raise Exit

let add_rec_path ~unix_path ~coq_root =
  if exists_dir unix_path then
    let dirs = all_subdirs ~unix_path in
    let prefix = DirPath.repr coq_root in
    let convert_dirs (lp, cp) =
      try
        let path = List.rev_map convert_string cp @ prefix in
        Some (lp, Names.DirPath.make path)
      with Exit -> None
    in
    let dirs = List.map_filter convert_dirs dirs in
    List.iter Check.add_load_path dirs;
    Check.add_load_path (unix_path, coq_root)
  else
    msg_warning (str ("Cannot open " ^ unix_path))

(* By the option -include -I or -R of the command line *)
let includes = ref []
let push_include (s, alias) = includes := (s,alias,false) :: !includes
let push_rec_include (s, alias) = includes := (s,alias,true) :: !includes

let set_default_include d =
  push_include (d, Check.default_root_prefix)
let set_include d p =
  let p = dirpath_of_string p in
  push_include (d,p)
let set_rec_include d p =
  let p = dirpath_of_string p in
  push_rec_include(d,p)

(* Initializes the LoadPath *)
let init_load_path () =
  let coqlib = Envars.coqlib error in
  let user_contrib = coqlib/"user-contrib" in
  let xdg_dirs = Envars.xdg_dirs in
  let coqpath = Envars.coqpath in
  let plugins = coqlib/"plugins" in
  (* NOTE: These directories are searched from last to first *)
  (* first standard library *)
  add_rec_path ~unix_path:(coqlib/"theories") ~coq_root:(Names.DirPath.make[coq_root]);
  (* then plugins *)
  add_rec_path ~unix_path:plugins ~coq_root:(Names.DirPath.make [coq_root]);
  (* then user-contrib *)
  if Sys.file_exists user_contrib then
    add_rec_path ~unix_path:user_contrib ~coq_root:Check.default_root_prefix;
  (* then directories in XDG_DATA_DIRS and XDG_DATA_HOME *)
  List.iter (fun s -> add_rec_path ~unix_path:s ~coq_root:Check.default_root_prefix)
    (xdg_dirs ~warn:(fun x -> msg_warning (str x)));
  (* then directories in COQPATH *)
  List.iter (fun s -> add_rec_path ~unix_path:s ~coq_root:Check.default_root_prefix) coqpath;
  (* then current directory *)
  add_path ~unix_path:"." ~coq_root:Check.default_root_prefix;
  (* additional loadpath, given with -I -include -R options *)
  List.iter
    (fun (unix_path, coq_root, reci) ->
      if reci then add_rec_path ~unix_path ~coq_root else add_path ~unix_path ~coq_root)
    (List.rev !includes);
  includes := []


let set_debug () = Flags.debug := true

let engagement = ref None
let set_engagement c = engagement := Some c
let engage () =
  match !engagement with Some c -> Safe_typing.set_engagement c | None -> ()


let admit_list = ref ([] : section_path list)
let add_admit s =
  admit_list := path_of_string s :: !admit_list

let norec_list = ref ([] : section_path list)
let add_norec s =
  norec_list := path_of_string s :: !norec_list

let compile_list = ref ([] : section_path list)
let add_compile s =
  compile_list := path_of_string s :: !compile_list

(*s Parsing of the command line.
    We no longer use [Arg.parse], in order to use share [Usage.print_usage]
    between coqtop and coqc. *)

let compile_files () =
  Check.recheck_library
    ~norec:(List.rev !norec_list)
    ~admit:(List.rev !admit_list)
    ~check:(List.rev !compile_list)

let version () =
  Printf.printf "The Coq Proof Checker, version %s (%s)\n"
    Coq_config.version Coq_config.date;
  Printf.printf "compiled on %s\n" Coq_config.compile_date;
  exit 0

(* print the usage of coqtop (or coqc) on channel co *)

let print_usage_channel co command =
  output_string co command;
  output_string co "coqchk options are:\n";
  output_string co
"  -I dir -as coqdir      map physical dir to logical coqdir\
\n  -I dir                 map directory dir to the empty logical path\
\n  -include dir           (idem)\
\n  -R dir -as coqdir      recursively map physical dir to logical coqdir\
\n  -R dir coqdir          (idem)\
\n\
\n  -admit module          load module and dependencies without checking\
\n  -norec module          check module but admit dependencies without checking\
\n\
\n  -where                 print coqchk's standard library location and exit\
\n  -v                     print coqchk version and exit\
\n  -boot                  boot mode\
\n  -o, --output-context   print the list of assumptions\
\n  -m, --memory           print the maximum heap size\
\n  -silent                disable trace of constants being checked\
\n\
\n  -impredicative-set     set sort Set impredicative\
\n\
\n  -h, --help             print this list of options\
\n"

(* print the usage on standard error *)

let print_usage = print_usage_channel stderr

let print_usage_coqtop () =
  print_usage "Usage: coqchk <options> modules\n\n"

let usage () =
  print_usage_coqtop ();
  flush stderr;
  exit 1

open Type_errors

let anomaly_string () = str "Anomaly: "
let report () = (str "." ++ spc () ++ str "Please report.")

let print_loc loc =
  if loc = Loc.ghost then
    (str"<unknown>")
  else
    let loc = Loc.unloc loc in
    (int (fst loc) ++ str"-" ++ int (snd loc))
let guill s = "\""^s^"\""

let where s =
  if !Flags.debug then  (str"in " ++ str s ++ str":" ++ spc ()) else (mt ())

let rec explain_exn = function
  | Stream.Failure ->
      hov 0 (anomaly_string () ++ str "uncaught Stream.Failure.")
  | Stream.Error txt ->
      hov 0 (str "Syntax error: " ++ str txt)
  | Sys_error msg ->
      hov 0 (anomaly_string () ++ str "uncaught exception Sys_error " ++ str (guill msg) ++ report() )
  | UserError(s,pps) ->
      hov 1 (str "User error: " ++ where s ++ pps)
  | Out_of_memory ->
      hov 0 (str "Out of memory")
  | Stack_overflow ->
      hov 0 (str "Stack overflow")
  | Match_failure(filename,pos1,pos2) ->
      hov 1 (anomaly_string () ++ str "Match failure in file " ++
	     str (guill filename) ++ str " at line " ++ int pos1 ++
	     str " character " ++ int pos2 ++ report ())
  | Not_found ->
      hov 0 (anomaly_string () ++ str "uncaught exception Not_found" ++ report ())
  | Failure s ->
      hov 0 (str "Failure: " ++ str s ++ report ())
  | Invalid_argument s ->
      hov 0 (anomaly_string () ++ str "uncaught exception Invalid_argument " ++ str (guill s) ++ report ())
  | Sys.Break ->
      hov 0 (fnl () ++ str "User interrupt.")
  | Univ.UniverseInconsistency (o,u,v,_) ->
      let msg =
	if !Flags.debug (*!Constrextern.print_universes*) then
	  spc() ++ str "(cannot enforce" ++ spc() ++ Univ.pr_uni u ++ spc() ++
          str (match o with Univ.Lt -> "<" | Univ.Le -> "<=" | Univ.Eq -> "=")
	  ++ spc() ++ Univ.pr_uni v ++ str")"
	else
	  mt() in
      hov 0 (str "Error: Universe inconsistency" ++ msg ++ str ".")
  | TypeError(ctx,te) ->
(*      hov 0 (str "Error:" ++ spc () ++ Himsg.explain_type_error ctx *)
      (*      te)*)
      hov 0 (str "Type error")

  | Indtypes.InductiveError e ->
      hov 0 (str "Error related to inductive types")
(*      let ctx = Check.get_env() in
      hov 0
        (str "Error:" ++ spc () ++ Himsg.explain_inductive_error ctx e)*)
  | Assert_failure (s,b,e) ->
      hov 0 (anomaly_string () ++ str "assert failure" ++ spc () ++
	       (if s = "" then mt ()
		else
		  (str ("(file \"" ^ s ^ "\", line ") ++ int b ++
		   str ", characters " ++ int e ++ str "-" ++
		   int (e+6) ++ str ")")) ++
	       report ())
  | e -> Errors.print e (* for anomalies and other uncaught exceptions *)

let parse_args argv =
  let rec parse = function
    | [] -> ()
    | "-impredicative-set" :: rem ->
      set_engagement Declarations.ImpredicativeSet; parse rem

    | "-coqlib" :: s :: rem ->
      if not (exists_dir s) then 
	fatal_error (str ("Directory '"^s^"' does not exist"));
      Flags.coqlib := s;
      Flags.coqlib_spec := true;
      parse rem

    | ("-I"|"-include") :: d :: "-as" :: p :: rem -> set_include d p; parse rem
    | ("-I"|"-include") :: d :: "-as" :: [] -> usage ()
    | ("-I"|"-include") :: d :: rem -> set_default_include d; parse rem
    | ("-I"|"-include") :: []       -> usage ()

    | "-R" :: d :: "-as" :: p :: rem -> set_rec_include d p;parse rem
    | "-R" :: d :: "-as" :: [] -> usage ()
    | "-R" :: d :: p :: rem -> set_rec_include d p;parse rem
    | "-R" :: ([] | [_]) -> usage ()

    | "-debug" :: rem -> set_debug (); parse rem

    | "-where" :: _ ->
        print_endline (Envars.coqlib error); exit 0

    | ("-?"|"-h"|"-H"|"-help"|"--help") :: _ -> usage ()

    | ("-v"|"--version") :: _ -> version ()
    | "-boot" :: rem -> boot := true; parse rem
    | ("-m" | "--memory") :: rem -> Check_stat.memory_stat := true; parse rem
    | ("-o" | "--output-context") :: rem ->
        Check_stat.output_context := true; parse rem

    | "-no-hash-consing" :: rem -> Flags.hash_cons_proofs := false; parse rem

    | "-admit" :: s :: rem -> add_admit s; parse rem
    | "-admit" :: [] -> usage ()

    | "-norec" :: s :: rem -> add_norec s; parse rem
    | "-norec" :: [] -> usage ()

    | "-silent" :: rem ->
        Flags.make_silent true; parse rem

    | s :: _ when s<>"" && s.[0]='-' ->
        fatal_error (str "Unknown option " ++ str s)
    | s :: rem ->  add_compile s; parse rem
  in
  parse (List.tl (Array.to_list argv))


(* To prevent from doing the initialization twice *)
let initialized = ref false

let init_with_argv argv =
  if not !initialized then begin
    initialized := true;
    Sys.catch_break false; (* Ctrl-C is fatal during the initialisation *)
    try
      parse_args argv;
      if_verbose print_header ();
      init_load_path ();
      engage ();
    with e ->
      fatal_error (str "Error during initialization :" ++ (explain_exn e))
  end

let init() = init_with_argv Sys.argv

let run () =
  try
    compile_files ();
    flush_all()
  with e ->
    fatal_error (explain_exn e)

let start () = init(); run(); Check_stat.stats(); exit 0


==> anc/HoTT/coq-HoTT/checker/closure.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Term
open Names
open Esubst
open Environ

let stats = ref false
let share = ref true

(* Profiling *)
let beta = ref 0
let delta = ref 0
let zeta = ref 0
let evar = ref 0
let iota = ref 0
let prune = ref 0

let reset () =
  beta := 0; delta := 0; zeta := 0; evar := 0; iota := 0; prune := 0

let stop() =
  msg_debug (str "[Reds: beta=" ++ int !beta ++ str" delta=" ++ int !delta ++
	 str" zeta=" ++ int !zeta ++ str" evar=" ++ int !evar ++
         str" iota=" ++ int !iota ++ str" prune=" ++ int !prune ++ str"]")

let incr_cnt red cnt =
  if red then begin
    if !stats then incr cnt;
    true
  end else
    false

let with_stats c =
  if !stats then begin
    reset();
    let r = Lazy.force c in
    stop();
    r
  end else
    Lazy.force c

type transparent_state = Id.Pred.t * Cpred.t
let all_opaque = (Id.Pred.empty, Cpred.empty)
let all_transparent = (Id.Pred.full, Cpred.full)

let is_transparent_variable (ids, _) id = Id.Pred.mem id ids
let is_transparent_constant (_, csts) cst = Cpred.mem cst csts

module type RedFlagsSig = sig
  type reds
  type red_kind
  val fBETA : red_kind
  val fDELTA : red_kind
  val fIOTA : red_kind
  val fZETA : red_kind
  val fCONST : constant -> red_kind
  val fVAR : Id.t -> red_kind
  val no_red : reds
  val red_add : reds -> red_kind -> reds
  val mkflags : red_kind list -> reds
  val red_set : reds -> red_kind -> bool
end

module RedFlags = (struct

  (* [r_const=(true,cl)] means all constants but those in [cl] *)
  (* [r_const=(false,cl)] means only those in [cl] *)
  (* [r_delta=true] just mean [r_const=(true,[])] *)

  type reds = {
    r_beta : bool;
    r_delta : bool;
    r_const : transparent_state;
    r_zeta : bool;
    r_evar : bool;
    r_iota : bool }

  type red_kind = BETA | DELTA | IOTA | ZETA
	      | CONST of constant | VAR of Id.t
  let fBETA = BETA
  let fDELTA = DELTA
  let fIOTA = IOTA
  let fZETA = ZETA
  let fCONST kn  = CONST kn
  let fVAR id  = VAR id
  let no_red = {
    r_beta = false;
    r_delta = false;
    r_const = all_opaque;
    r_zeta = false;
    r_evar = false;
    r_iota = false }

  let red_add red = function
    | BETA -> { red with r_beta = true }
    | DELTA -> { red with r_delta = true; r_const = all_transparent }
    | CONST kn ->
	let (l1,l2) = red.r_const in
	{ red with r_const = l1, Cpred.add kn l2 }
    | IOTA -> { red with r_iota = true }
    | ZETA -> { red with r_zeta = true }
    | VAR id ->
	let (l1,l2) = red.r_const in
	{ red with r_const = Id.Pred.add id l1, l2 }

  let mkflags = List.fold_left red_add no_red

  let red_set red = function
    | BETA -> incr_cnt red.r_beta beta
    | CONST kn ->
	let (_,l) = red.r_const in
	let c = Cpred.mem kn l in
	incr_cnt c delta
    | VAR id -> (* En attendant d'avoir des kn pour les Var *)
	let (l,_) = red.r_const in
	let c = Id.Pred.mem id l in
	incr_cnt c delta
    | ZETA -> incr_cnt red.r_zeta zeta
    | IOTA -> incr_cnt red.r_iota iota
    | DELTA -> (* Used for Rel/Var defined in context *)
	incr_cnt red.r_delta delta

end : RedFlagsSig)

open RedFlags

let betadeltaiota = mkflags [fBETA;fDELTA;fZETA;fIOTA]
let betadeltaiotanolet = mkflags [fBETA;fDELTA;fIOTA]
let betaiotazeta = mkflags [fBETA;fIOTA;fZETA]

(* specification of the reduction function *)


(* Flags of reduction and cache of constants: 'a is a type that may be
 * mapped to constr. 'a infos implements a cache for constants and
 * abstractions, storing a representation (of type 'a) of the body of
 * this constant or abstraction.
 *  * i_tab is the cache table of the results
 *  * i_repr is the function to get the representation from the current
 *         state of the cache and the body of the constant. The result
 *         is stored in the table.
 *  * i_rels = (4,[(1,c);(3,d)]) means there are 4 free rel variables
 *    and only those with index 1 and 3 have bodies which are c and d resp.
 *  * i_vars is the list of _defined_ named variables.
 *
 * ref_value_cache searchs in the tab, otherwise uses i_repr to
 * compute the result and store it in the table. If the constant can't
 * be unfolded, returns None, but does not store this failure.  * This
 * doesn't take the RESET into account. You mustn't keep such a table
 * after a Reset.  * This type is not exported. Only its two
 * instantiations (cbv or lazy) are.
 *)

type table_key =
  | ConstKey of constant
  | VarKey of Id.t
  | RelKey of int

type 'a infos = {
  i_flags : reds;
  i_repr : 'a infos -> constr -> 'a;
  i_env : env;
  i_rels : int * (int * constr) list;
  i_vars : (Id.t * constr) list;
  i_tab : (table_key, 'a) Hashtbl.t }

let ref_value_cache info ref =
  try
    Some (Hashtbl.find info.i_tab ref)
  with Not_found ->
  try
    let body =
      match ref with
	| RelKey n ->
	    let (s,l) = info.i_rels in lift n (List.assoc (s-n) l)
	| VarKey id -> List.assoc id info.i_vars
	| ConstKey cst -> constant_value info.i_env cst
    in
    let v = info.i_repr info body in
    Hashtbl.add info.i_tab ref v;
    Some v
  with
    | Not_found (* List.assoc *)
    | NotEvaluableConst _ (* Const *)
      -> None

let defined_vars flags env =
(*  if red_local_const (snd flags) then*)
    fold_named_context
      (fun (id,b,_) e ->
	 match b with
	   | None -> e
	   | Some body -> (id, body)::e)
       (named_context env) ~init:[]
(*  else []*)

let defined_rels flags env =
(*  if red_local_const (snd flags) then*)
  fold_rel_context
      (fun (id,b,t) (i,subs) ->
	 match b with
	   | None -> (i+1, subs)
	   | Some body -> (i+1, (i,body) :: subs))
      (rel_context env) ~init:(0,[])
(*  else (0,[])*)

let mind_equiv_infos info = mind_equiv info.i_env

let eq_table_key k1 k2 = 
 match k1,k2 with
   | ConstKey con1 ,ConstKey con2 -> eq_con_chk con1 con2
   | _,_  -> k1=k2

let create mk_cl flgs env =
  { i_flags = flgs;
    i_repr = mk_cl;
    i_env = env;
    i_rels = defined_rels flgs env;
    i_vars = defined_vars flgs env;
    i_tab = Hashtbl.create 17 }


(**********************************************************************)
(* Lazy reduction: the one used in kernel operations                  *)

(* type of shared terms. fconstr and frterm are mutually recursive.
 * Clone of the constr structure, but completely mutable, and
 * annotated with reduction state (reducible or not).
 *  - FLIFT is a delayed shift; allows sharing between 2 lifted copies
 *    of a given term.
 *  - FCLOS is a delayed substitution applied to a constr
 *  - FLOCKED is used to erase the content of a reference that must
 *    be updated. This is to allow the garbage collector to work
 *    before the term is computed.
 *)

(* Norm means the term is fully normalized and cannot create a redex
     when substituted
   Cstr means the term is in head normal form and that it can
     create a redex when substituted (i.e. constructor, fix, lambda)
   Whnf means we reached the head normal form and that it cannot
     create a redex when substituted
   Red is used for terms that might be reduced
*)
type red_state = Norm | Cstr | Whnf | Red

let neutr = function
  | (Whnf|Norm) -> Whnf
  | (Red|Cstr) -> Red

type fconstr = {
  mutable norm: red_state;
  mutable term: fterm }

and fterm =
  | FRel of int
  | FAtom of constr (* Metas and Sorts *)
  | FCast of fconstr * cast_kind * fconstr
  | FFlex of table_key
  | FInd of inductive
  | FConstruct of constructor
  | FApp of fconstr * fconstr array
  | FFix of fixpoint * fconstr subs
  | FCoFix of cofixpoint * fconstr subs
  | FCases of case_info * fconstr * fconstr * fconstr array
  | FLambda of int * (name * constr) list * constr * fconstr subs
  | FProd of name * fconstr * fconstr
  | FLetIn of name * fconstr * fconstr * constr * fconstr subs
  | FEvar of existential_key * fconstr array
  | FLIFT of int * fconstr
  | FCLOS of constr * fconstr subs
  | FLOCKED

let fterm_of v = v.term
let set_norm v = v.norm <- Norm

(* Could issue a warning if no is still Red, pointing out that we loose
   sharing. *)
let update v1 (no,t) =
  if !share then
    (v1.norm <- no;
     v1.term <- t;
     v1)
  else {norm=no;term=t}

(**********************************************************************)
(* The type of (machine) stacks (= lambda-bar-calculus' contexts)     *)

type stack_member =
  | Zapp of fconstr array
  | Zcase of case_info * fconstr * fconstr array
  | Zfix of fconstr * stack
  | Zshift of int
  | Zupdate of fconstr

and stack = stack_member list

let append_stack v s =
  if Array.length v = 0 then s else
  match s with
  | Zapp l :: s -> Zapp (Array.append v l) :: s
  | _ -> Zapp v :: s

(* Collapse the shifts in the stack *)
let zshift n s =
  match (n,s) with
      (0,_) -> s
    | (_,Zshift(k)::s) -> Zshift(n+k)::s
    | _ -> Zshift(n)::s

(* Lifting. Preserves sharing (useful only for cell with norm=Red).
   lft_fconstr always create a new cell, while lift_fconstr avoids it
   when the lift is 0. *)
let rec lft_fconstr n ft =
  match ft.term with
    | (FInd _|FConstruct _|FFlex(ConstKey _|VarKey _)) -> ft
    | FRel i -> {norm=Norm;term=FRel(i+n)}
    | FLambda(k,tys,f,e) -> {norm=Cstr; term=FLambda(k,tys,f,subs_shft(n,e))}
    | FFix(fx,e) -> {norm=Cstr; term=FFix(fx,subs_shft(n,e))}
    | FCoFix(cfx,e) -> {norm=Cstr; term=FCoFix(cfx,subs_shft(n,e))}
    | FLIFT(k,m) -> lft_fconstr (n+k) m
    | FLOCKED -> assert false
    | _ -> {norm=ft.norm; term=FLIFT(n,ft)}
let lift_fconstr k f =
  if k=0 then f else lft_fconstr k f
let lift_fconstr_vect k v =
  if k=0 then v else Array.map (fun f -> lft_fconstr k f) v

let clos_rel e i =
  match expand_rel i e with
    | Inl(n,mt) -> lift_fconstr n mt
    | Inr(k,None) -> {norm=Norm; term= FRel k}
    | Inr(k,Some p) ->
        lift_fconstr (k-p) {norm=Red;term=FFlex(RelKey p)}

(* since the head may be reducible, we might introduce lifts of 0 *)
let compact_stack head stk =
  let rec strip_rec depth = function
    | Zshift(k)::s -> strip_rec (depth+k) s
    | Zupdate(m)::s ->
        (* Be sure to create a new cell otherwise sharing would be
           lost by the update operation *)
        let h' = lft_fconstr depth head in
        let _ = update m (h'.norm,h'.term) in
        strip_rec depth s
    | stk -> zshift depth stk in
  strip_rec 0 stk

(* Put an update mark in the stack, only if needed *)
let zupdate m s =
  if !share & m.norm = Red
  then
    let s' = compact_stack m s in
    let _ = m.term <- FLOCKED in
    Zupdate(m)::s'
  else s

(* Closure optimization: *)
let rec compact_constr (lg, subs as s) c k =
  match c with
      Rel i ->
        if i < k then c,s else
          (try Rel (k + lg - List.index (i-k+1) subs), (lg,subs)
          with Not_found -> Rel (k+lg), (lg+1, (i-k+1)::subs))
    | (Sort _|Var _|Meta _|Ind _|Const _|Construct _) -> c,s
    | Evar(ev,v) ->
        let (v',s) = compact_vect s v k in
        if v==v' then c,s else Evar(ev,v'),s
    | Cast(a,ck,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b k in
        if a==a' && b==b' then c,s else Cast(a', ck, b'), s
    | App(f,v) ->
        let (f',s) = compact_constr s f k in
        let (v',s) = compact_vect s v k in
        if f==f' && v==v' then c,s else App(f',v'), s
    | Lambda(n,a,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && b==b' then c,s else Lambda(n,a',b'), s
    | Prod(n,a,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && b==b' then c,s else Prod(n,a',b'), s
    | LetIn(n,a,ty,b) ->
        let (a',s) = compact_constr s a k in
        let (ty',s) = compact_constr s ty k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && ty==ty' && b==b' then c,s else LetIn(n,a',ty',b'), s
    | Fix(fi,(na,ty,bd)) ->
        let (ty',s) = compact_vect s ty k in
        let (bd',s) = compact_vect s bd (k+Array.length ty) in
        if ty==ty' && bd==bd' then c,s else Fix(fi,(na,ty',bd')), s
    | CoFix(i,(na,ty,bd)) ->
        let (ty',s) = compact_vect s ty k in
        let (bd',s) = compact_vect s bd (k+Array.length ty) in
        if ty==ty' && bd==bd' then c,s else CoFix(i,(na,ty',bd')), s
    | Case(ci,p,a,br) ->
        let (p',s) = compact_constr s p k in
        let (a',s) = compact_constr s a k in
        let (br',s) = compact_vect s br k in
        if p==p' && a==a' && br==br' then c,s else Case(ci,p',a',br'),s
and compact_vect s v k = compact_v [] s v k (Array.length v - 1)
and compact_v acc s v k i =
  if i < 0 then
    let v' = Array.of_list acc in
    if Array.for_all2 (==) v v' then v,s else v',s
  else
    let (a',s') = compact_constr s v.(i) k in
    compact_v (a'::acc) s' v k (i-1)

(* Computes the minimal environment of a closure.
   Idea: if the subs is not identity, the term will have to be
   reallocated entirely (to propagate the substitution). So,
   computing the set of free variables does not change the
   complexity. *)
let optimise_closure env c =
  if is_subs_id env then (env,c) else
    let (c',(_,s)) = compact_constr (0,[]) c 1 in
    let env' =
      Array.map (fun i -> clos_rel env i) (Array.of_list s) in
    (subs_cons (env', subs_id 0),c')

let mk_lambda env t =
  let (env,t) = optimise_closure env t in
  let (rvars,t') = decompose_lam t in
  FLambda(List.length rvars, List.rev rvars, t', env)

let destFLambda clos_fun t =
  match t.term with
      FLambda(_,[(na,ty)],b,e) -> (na,clos_fun e ty,clos_fun (subs_lift e) b)
    | FLambda(n,(na,ty)::tys,b,e) ->
        (na,clos_fun e ty,{norm=Cstr;term=FLambda(n-1,tys,b,subs_lift e)})
    | _ -> assert false

(* Optimization: do not enclose variables in a closure.
   Makes variable access much faster *)
let mk_clos e t =
  match t with
    | Rel i -> clos_rel e i
    | Var x -> { norm = Red; term = FFlex (VarKey x) }
    | Const c -> { norm = Red; term = FFlex (ConstKey c) }
    | Meta _ | Sort _ ->  { norm = Norm; term = FAtom t }
    | Ind kn -> { norm = Norm; term = FInd kn }
    | Construct kn -> { norm = Cstr; term = FConstruct kn }
    | (CoFix _|Lambda _|Fix _|Prod _|Evar _|App _|Case _|Cast _|LetIn _) ->
        {norm = Red; term = FCLOS(t,e)}

let mk_clos_vect env v = Array.map (mk_clos env) v

(* Translate the head constructor of t from constr to fconstr. This
   function is parameterized by the function to apply on the direct
   subterms.
   Could be used insted of mk_clos. *)
let mk_clos_deep clos_fun env t =
  match t with
    | (Rel _|Ind _|Const _|Construct _|Var _|Meta _ | Sort _) ->
        mk_clos env t
    | Cast (a,k,b) ->
        { norm = Red;
          term = FCast (clos_fun env a, k, clos_fun env b)}
    | App (f,v) ->
        { norm = Red;
	  term = FApp (clos_fun env f, Array.map (clos_fun env) v) }
    | Case (ci,p,c,v) ->
        { norm = Red;
	  term = FCases (ci, clos_fun env p, clos_fun env c,
			 Array.map (clos_fun env) v) }
    | Fix fx ->
        { norm = Cstr; term = FFix (fx, env) }
    | CoFix cfx ->
        { norm = Cstr; term = FCoFix(cfx,env) }
    | Lambda _ ->
        { norm = Cstr; term = mk_lambda env t }
    | Prod (n,t,c)   ->
        { norm = Whnf;
	  term = FProd (n, clos_fun env t, clos_fun (subs_lift env) c) }
    | LetIn (n,b,t,c) ->
        { norm = Red;
	  term = FLetIn (n, clos_fun env b, clos_fun env t, c, env) }
    | Evar(ev,args) ->
	{ norm = Whnf; term = FEvar(ev,Array.map (clos_fun env) args) }

(* A better mk_clos? *)
let mk_clos2 = mk_clos_deep mk_clos

(* The inverse of mk_clos_deep: move back to constr *)
let rec to_constr constr_fun lfts v =
  match v.term with
    | FRel i -> Rel (reloc_rel i lfts)
    | FFlex (RelKey p) -> Rel (reloc_rel p lfts)
    | FFlex (VarKey x) -> Var x
    | FAtom c -> exliftn lfts c
    | FCast (a,k,b) ->
        Cast (constr_fun lfts a, k, constr_fun lfts b)
    | FFlex (ConstKey op) -> Const op
    | FInd op -> Ind op
    | FConstruct op -> Construct op
    | FCases (ci,p,c,ve) ->
	Case (ci, constr_fun lfts p,
              constr_fun lfts c,
	      Array.map (constr_fun lfts) ve)
    | FFix ((op,(lna,tys,bds)),e) ->
        let n = Array.length bds in
        let ftys = Array.map (mk_clos e) tys in
        let fbds = Array.map (mk_clos (subs_liftn n e)) bds in
	let lfts' = el_liftn n lfts in
	Fix (op, (lna, Array.map (constr_fun lfts) ftys,
	               Array.map (constr_fun lfts') fbds))
    | FCoFix ((op,(lna,tys,bds)),e) ->
        let n = Array.length bds in
        let ftys = Array.map (mk_clos e) tys in
        let fbds = Array.map (mk_clos (subs_liftn n e)) bds in
	let lfts' = el_liftn (Array.length bds) lfts in
	CoFix (op, (lna, Array.map (constr_fun lfts) ftys,
	                 Array.map (constr_fun lfts') fbds))
    | FApp (f,ve) ->
	App (constr_fun lfts f,
	       Array.map (constr_fun lfts) ve)
    | FLambda _ ->
        let (na,ty,bd) = destFLambda mk_clos2 v in
	Lambda (na, constr_fun lfts ty,
	            constr_fun (el_lift lfts) bd)
    | FProd (n,t,c)   ->
	Prod (n, constr_fun lfts t,
	         constr_fun (el_lift lfts) c)
    | FLetIn (n,b,t,f,e) ->
        let fc = mk_clos2 (subs_lift e) f in
	LetIn (n, constr_fun lfts b,
	          constr_fun lfts t,
	          constr_fun (el_lift lfts) fc)
    | FEvar (ev,args) -> Evar(ev,Array.map (constr_fun lfts) args)
    | FLIFT (k,a) -> to_constr constr_fun (el_shft k lfts) a
    | FCLOS (t,env) ->
        let fr = mk_clos2 env t in
        let unfv = update v (fr.norm,fr.term) in
        to_constr constr_fun lfts unfv
    | FLOCKED -> assert false (*mkVar(Id.of_string"_LOCK_")*)

(* This function defines the correspondance between constr and
   fconstr. When we find a closure whose substitution is the identity,
   then we directly return the constr to avoid possibly huge
   reallocation. *)
let term_of_fconstr =
  let rec term_of_fconstr_lift lfts v =
    match v.term with
      | FCLOS(t,env) when is_subs_id env & is_lift_id lfts -> t
      | FLambda(_,tys,f,e) when is_subs_id e & is_lift_id lfts ->
          compose_lam (List.rev tys) f
      | FFix(fx,e) when is_subs_id e & is_lift_id lfts -> Fix fx
      | FCoFix(cfx,e) when is_subs_id e & is_lift_id lfts -> CoFix cfx
      | _ -> to_constr term_of_fconstr_lift lfts v in
  term_of_fconstr_lift el_id



(* fstrong applies unfreeze_fun recursively on the (freeze) term and
 * yields a term.  Assumes that the unfreeze_fun never returns a
 * FCLOS term.
let rec fstrong unfreeze_fun lfts v =
  to_constr (fstrong unfreeze_fun) lfts (unfreeze_fun v)
*)

let rec zip m stk =
  match stk with
    | [] -> m
    | Zapp args :: s -> zip {norm=neutr m.norm; term=FApp(m, args)} s
    | Zcase(ci,p,br)::s ->
        let t = FCases(ci, p, m, br) in
        zip {norm=neutr m.norm; term=t} s
    | Zfix(fx,par)::s ->
        zip fx (par @ append_stack [|m|] s)
    | Zshift(n)::s ->
        zip (lift_fconstr n m) s
    | Zupdate(rf)::s ->
        zip (update rf (m.norm,m.term)) s

let fapp_stack (m,stk) = zip m stk

(*********************************************************************)

(* The assertions in the functions below are granted because they are
   called only when m is a constructor, a cofix
   (strip_update_shift_app), a fix (get_nth_arg) or an abstraction
   (strip_update_shift, through get_arg). *)

(* optimised for the case where there are no shifts... *)
let strip_update_shift_app head stk =
  assert (head.norm <> Red);
  let rec strip_rec rstk h depth = function
    | Zshift(k) as e :: s ->
        strip_rec (e::rstk) (lift_fconstr k h) (depth+k) s
    | (Zapp args :: s) ->
        strip_rec (Zapp args :: rstk)
          {norm=h.norm;term=FApp(h,args)} depth s
    | Zupdate(m)::s ->
        strip_rec rstk (update m (h.norm,h.term)) depth s
    | stk -> (depth,List.rev rstk, stk) in
  strip_rec [] head 0 stk


let get_nth_arg head n stk =
  assert (head.norm <> Red);
  let rec strip_rec rstk h n = function
    | Zshift(k) as e :: s ->
        strip_rec (e::rstk) (lift_fconstr k h) n s
    | Zapp args::s' ->
        let q = Array.length args in
        if n >= q
        then
          strip_rec (Zapp args::rstk)
            {norm=h.norm;term=FApp(h,args)} (n-q) s'
        else
          let bef = Array.sub args 0 n in
          let aft = Array.sub args (n+1) (q-n-1) in
          let stk' =
            List.rev (if n = 0 then rstk else (Zapp bef :: rstk)) in
          (Some (stk', args.(n)), append_stack aft s')
    | Zupdate(m)::s ->
        strip_rec rstk (update m (h.norm,h.term)) n s
    | s -> (None, List.rev rstk @ s) in
  strip_rec [] head n stk

(* Beta reduction: look for an applied argument in the stack.
   Since the encountered update marks are removed, h must be a whnf *)
let rec get_args n tys f e stk =
  match stk with
      Zupdate r :: s ->
        let _hd = update r (Cstr,FLambda(n,tys,f,e)) in
        get_args n tys f e s
    | Zshift k :: s ->
        get_args n tys f (subs_shft (k,e)) s
    | Zapp l :: s ->
        let na = Array.length l in
        if n == na then (Inl (subs_cons(l,e)),s)
        else if n < na then (* more arguments *)
          let args = Array.sub l 0 n in
          let eargs = Array.sub l n (na-n) in
          (Inl (subs_cons(args,e)), Zapp eargs :: s)
        else (* more lambdas *)
          let etys = List.skipn na tys in
          get_args (n-na) etys f (subs_cons(l,e)) s
    | _ -> (Inr {norm=Cstr;term=FLambda(n,tys,f,e)}, stk)

(* Eta expansion: add a reference to implicit surrounding lambda at end of stack *)
let rec eta_expand_stack = function
  | (Zapp _ | Zfix _ | Zcase _ | Zshift _ | Zupdate _ as e) :: s ->
      e :: eta_expand_stack s
  | [] ->
      [Zshift 1; Zapp [|{norm=Norm; term= FRel 1}|]]

(* Iota reduction: extract the arguments to be passed to the Case
   branches *)
let rec reloc_rargs_rec depth stk =
  match stk with
      Zapp args :: s ->
        Zapp (lift_fconstr_vect depth args) :: reloc_rargs_rec depth s
    | Zshift(k)::s -> if k=depth then s else reloc_rargs_rec (depth-k) s
    | _ -> stk

let reloc_rargs depth stk =
  if depth = 0 then stk else reloc_rargs_rec depth stk

let rec drop_parameters depth n stk =
  match stk with
      Zapp args::s ->
        let q = Array.length args in
        if n > q then drop_parameters depth (n-q) s
        else if n = q then reloc_rargs depth s
        else
          let aft = Array.sub args n (q-n) in
          reloc_rargs depth (append_stack aft s)
    | Zshift(k)::s -> drop_parameters (depth-k) n s
    | [] -> assert (n=0); []
    | _ -> assert false (* we know that n < stack_args_size(stk) *)


(* Iota reduction: expansion of a fixpoint.
 * Given a fixpoint and a substitution, returns the corresponding
 * fixpoint body, and the substitution in which it should be
 * evaluated: its first variables are the fixpoint bodies
 *
 * FCLOS(fix Fi {F0 := T0 .. Fn-1 := Tn-1}, S)
 *    -> (S. FCLOS(F0,S) . ... . FCLOS(Fn-1,S), Ti)
 *)
(* does not deal with FLIFT *)
let contract_fix_vect fix =
  let (thisbody, make_body, env, nfix) =
    match fix with
      | FFix (((reci,i),(_,_,bds as rdcl)),env) ->
          (bds.(i),
	   (fun j -> { norm = Cstr; term = FFix (((reci,j),rdcl),env) }),
	   env, Array.length bds)
      | FCoFix ((i,(_,_,bds as rdcl)),env) ->
          (bds.(i),
	   (fun j -> { norm = Cstr; term = FCoFix ((j,rdcl),env) }),
	   env, Array.length bds)
      | _ -> assert false
  in
  (subs_cons(Array.init nfix make_body, env), thisbody)


(*********************************************************************)
(* A machine that inspects the head of a term until it finds an
   atom or a subterm that may produce a redex (abstraction,
   constructor, cofix, letin, constant), or a neutral term (product,
   inductive) *)
let rec knh m stk =
  match m.term with
    | FLIFT(k,a) -> knh a (zshift k stk)
    | FCLOS(t,e) -> knht e t (zupdate m stk)
    | FLOCKED -> assert false
    | FApp(a,b) -> knh a (append_stack b (zupdate m stk))
    | FCases(ci,p,t,br) -> knh t (Zcase(ci,p,br)::zupdate m stk)
    | FFix(((ri,n),(_,_,_)),_) ->
        (match get_nth_arg m ri.(n) stk with
             (Some(pars,arg),stk') -> knh arg (Zfix(m,pars)::stk')
           | (None, stk') -> (m,stk'))
    | FCast(t,_,_) -> knh t stk
(* cases where knh stops *)
    | (FFlex _|FLetIn _|FConstruct _|FEvar _|
       FCoFix _|FLambda _|FRel _|FAtom _|FInd _|FProd _) ->
        (m, stk)

(* The same for pure terms *)
and knht e t stk =
  match t with
    | App(a,b) ->
        knht e a (append_stack (mk_clos_vect e b) stk)
    | Case(ci,p,t,br) ->
        knht e t (Zcase(ci, mk_clos e p, mk_clos_vect e br)::stk)
    | Fix _ -> knh (mk_clos2 e t) stk
    | Cast(a,_,_) -> knht e a stk
    | Rel n -> knh (clos_rel e n) stk
    | (Lambda _|Prod _|Construct _|CoFix _|Ind _|
       LetIn _|Const _|Var _|Evar _|Meta _|Sort _) ->
        (mk_clos2 e t, stk)


(************************************************************************)

(* Computes a weak head normal form from the result of knh. *)
let rec knr info m stk =
  match m.term with
  | FLambda(n,tys,f,e) when red_set info.i_flags fBETA ->
      (match get_args n tys f e stk with
          Inl e', s -> knit info e' f s
        | Inr lam, s -> (lam,s))
  | FFlex(ConstKey kn) when red_set info.i_flags (fCONST kn) ->
      (match ref_value_cache info (ConstKey kn) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FFlex(VarKey id) when red_set info.i_flags (fVAR id) ->
      (match ref_value_cache info (VarKey id) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FFlex(RelKey k) when red_set info.i_flags fDELTA ->
      (match ref_value_cache info (RelKey k) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FConstruct(ind,c) when red_set info.i_flags fIOTA ->
      (match strip_update_shift_app m stk with
          (depth, args, Zcase(ci,_,br)::s) ->
            assert (ci.ci_npar>=0);
            let rargs = drop_parameters depth ci.ci_npar args in
            kni info br.(c-1) (rargs@s)
        | (_, cargs, Zfix(fx,par)::s) ->
            let rarg = fapp_stack(m,cargs) in
            let stk' = par @ append_stack [|rarg|] s in
            let (fxe,fxbd) = contract_fix_vect fx.term in
            knit info fxe fxbd stk'
        | (_,args,s) -> (m,args@s))
  | FCoFix _ when red_set info.i_flags fIOTA ->
      (match strip_update_shift_app m stk with
          (_, args, ((Zcase _::_) as stk')) ->
            let (fxe,fxbd) = contract_fix_vect m.term in
            knit info fxe fxbd (args@stk')
        | (_,args,s) -> (m,args@s))
  | FLetIn (_,v,_,bd,e) when red_set info.i_flags fZETA ->
      knit info (subs_cons([|v|],e)) bd stk
  | _ -> (m,stk)

(* Computes the weak head normal form of a term *)
and kni info m stk =
  let (hm,s) = knh m stk in
  knr info hm s
and knit info e t stk =
  let (ht,s) = knht e t stk in
  knr info ht s

let kh info v stk = fapp_stack(kni info v stk)

(************************************************************************)
(* Initialization and then normalization *)

(* weak reduction *)
let whd_val info v =
  with_stats (lazy (term_of_fconstr (kh info v [])))

let inject = mk_clos (subs_id 0)

let whd_stack infos m stk =
  let k = kni infos m stk in
  let _ = fapp_stack k in (* to unlock Zupdates! *)
  k

(* cache of constants: the body is computed only when needed. *)
type clos_infos = fconstr infos

let create_clos_infos flgs env =
  create (fun _ -> inject) flgs env

let unfold_reference = ref_value_cache


==> anc/HoTT/coq-HoTT/checker/closure.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Pp
open Names
open Term
open Esubst
open Environ
(*i*)

(* Flags for profiling reductions. *)
val stats : bool ref
val share : bool ref

val with_stats: 'a Lazy.t -> 'a

(*s Delta implies all consts (both global (= by
  [kernel_name]) and local (= by [Rel] or [Var])), all evars, and letin's.
  Rem: reduction of a Rel/Var bound to a term is Delta, but reduction of
  a LetIn expression is Letin reduction *)

type transparent_state = Id.Pred.t * Cpred.t

val all_opaque      : transparent_state
val all_transparent : transparent_state

val is_transparent_variable : transparent_state -> variable -> bool
val is_transparent_constant : transparent_state -> constant -> bool

(* Sets of reduction kinds. *)
module type RedFlagsSig = sig
  type reds
  type red_kind

  (* The different kinds of reduction *)
  val fBETA : red_kind
  val fDELTA : red_kind
  val fIOTA : red_kind
  val fZETA : red_kind
  val fCONST : constant -> red_kind
  val fVAR : Id.t -> red_kind

  (* No reduction at all *)
  val no_red : reds

  (* Adds a reduction kind to a set *)
  val red_add : reds -> red_kind -> reds

  (* Build a reduction set from scratch = iter [red_add] on [no_red] *)
  val mkflags : red_kind list -> reds

  (* Tests if a reduction kind is set *)
  val red_set : reds -> red_kind -> bool
end

module RedFlags : RedFlagsSig
open RedFlags

val betadeltaiota      : reds
val betaiotazeta       : reds
val betadeltaiotanolet : reds

(***********************************************************************)
type table_key =
  | ConstKey of constant
  | VarKey of Id.t
  | RelKey of int

type 'a infos
val ref_value_cache: 'a infos -> table_key -> 'a option
val create: ('a infos -> constr -> 'a) -> reds -> env -> 'a infos

(************************************************************************)
(*s Lazy reduction. *)

(* [fconstr] is the type of frozen constr *)

type fconstr

(* [fconstr] can be accessed by using the function [fterm_of] and by
   matching on type [fterm] *)

type fterm =
  | FRel of int
  | FAtom of constr (* Metas and Sorts *)
  | FCast of fconstr * cast_kind * fconstr
  | FFlex of table_key
  | FInd of inductive
  | FConstruct of constructor
  | FApp of fconstr * fconstr array
  | FFix of fixpoint * fconstr subs
  | FCoFix of cofixpoint * fconstr subs
  | FCases of case_info * fconstr * fconstr * fconstr array
  | FLambda of int * (name * constr) list * constr * fconstr subs
  | FProd of name * fconstr * fconstr
  | FLetIn of name * fconstr * fconstr * constr * fconstr subs
  | FEvar of existential_key * fconstr array
  | FLIFT of int * fconstr
  | FCLOS of constr * fconstr subs
  | FLOCKED

(************************************************************************)
(*s A [stack] is a context of arguments, arguments are pushed by
   [append_stack] one array at a time but popped with [decomp_stack]
   one by one *)

type stack_member =
  | Zapp of fconstr array
  | Zcase of case_info * fconstr * fconstr array
  | Zfix of fconstr * stack
  | Zshift of int
  | Zupdate of fconstr

and stack = stack_member list

val append_stack : fconstr array -> stack -> stack
val eta_expand_stack : stack -> stack

(* To lazy reduce a constr, create a [clos_infos] with
   [create_clos_infos], inject the term to reduce with [inject]; then use
   a reduction function *)

val inject : constr -> fconstr

val fterm_of : fconstr -> fterm
val term_of_fconstr : fconstr -> constr
val destFLambda :
  (fconstr subs -> constr -> fconstr) -> fconstr -> name * fconstr * fconstr

(* Global and local constant cache *)
type clos_infos
val create_clos_infos : reds -> env -> clos_infos

(* Reduction function *)

(* [whd_val] is for weak head normalization *)
val whd_val : clos_infos -> fconstr -> constr

(* [whd_stack] performs weak head normalization in a given stack. It
   stops whenever a reduction is blocked. *)
val whd_stack :
  clos_infos -> fconstr -> stack -> fconstr * stack

(* Conversion auxiliary functions to do step by step normalisation *)

(* [unfold_reference] unfolds references in a [fconstr] *)
val unfold_reference : clos_infos -> table_key -> fconstr option

(* [mind_equiv] checks whether two inductive types are intentionally equal *)
val mind_equiv_infos : clos_infos -> inductive -> inductive -> bool

val eq_table_key : table_key -> table_key -> bool
(************************************************************************)
(*i This is for lazy debug *)

val lift_fconstr      : int -> fconstr -> fconstr
val lift_fconstr_vect : int -> fconstr array -> fconstr array

val mk_clos      : fconstr subs -> constr -> fconstr
val mk_clos_vect : fconstr subs -> constr array -> fconstr array
val mk_clos_deep :
  (fconstr subs -> constr -> fconstr) ->
   fconstr subs -> constr -> fconstr

val kni: clos_infos -> fconstr -> stack -> fconstr * stack
val knr: clos_infos -> fconstr -> stack -> fconstr * stack

val to_constr : (lift -> fconstr -> constr) -> lift -> fconstr -> constr
val optimise_closure : fconstr subs -> constr -> fconstr subs * constr

(* End of cbn debug section i*)


==> anc/HoTT/coq-HoTT/checker/declarations.ml <==
open Util
open Names
open Term
open Validate

(* Bytecode *)
type values
type reloc_table
type to_patch_substituted
(* Native code *)
type native_name
(*Retroknowledge *)
type action
type retroknowledge

type engagement = ImpredicativeSet
let val_eng = val_enum "eng" 1

let val_cst_type = val_constr

(** Substitutions, code imported from kernel/mod_subst *)

type delta_hint =
  | Inline of int * constr option
  | Equiv of kernel_name


module Deltamap = struct
  type t = module_path MPmap.t * delta_hint KNmap.t
  let empty = MPmap.empty, KNmap.empty
  let is_empty (mm, km) = MPmap.is_empty mm && KNmap.is_empty km
  let add_kn kn hint (mm,km) = (mm,KNmap.add kn hint km)
  let add_mp mp mp' (mm,km) = (MPmap.add mp mp' mm, km)
  let remove_mp mp (mm,km) = (MPmap.remove mp mm, km)
  let find_mp mp map = MPmap.find mp (fst map)
  let find_kn kn map = KNmap.find kn (snd map)
  let mem_mp mp map = MPmap.mem mp (fst map)
  let mem_kn kn map = KNmap.mem kn (snd map)
  let fold_kn f map i = KNmap.fold f (snd map) i
  let fold fmp fkn (mm,km) i =
    MPmap.fold fmp mm (KNmap.fold fkn km i)
  let join map1 map2 = fold add_mp add_kn map1 map2
end

type delta_resolver = Deltamap.t

let empty_delta_resolver = Deltamap.empty

module Umap = struct
  type 'a t = 'a MPmap.t * 'a MBImap.t
  let empty = MPmap.empty, MBImap.empty
  let is_empty (m1,m2) = MPmap.is_empty m1 && MBImap.is_empty m2
  let add_mbi mbi x (m1,m2) = (m1,MBImap.add mbi x m2)
  let add_mp mp x (m1,m2) = (MPmap.add mp x m1, m2)
  let find_mp mp map = MPmap.find mp (fst map)
  let find_mbi mbi map = MBImap.find mbi (snd map)
  let mem_mp mp map = MPmap.mem mp (fst map)
  let mem_mbi mbi map = MBImap.mem mbi (snd map)
  let iter_mbi f map = MBImap.iter f (snd map)
  let fold fmp fmbi (m1,m2) i =
    MPmap.fold fmp m1 (MBImap.fold fmbi m2 i)
  let join map1 map2 = fold add_mp add_mbi map1 map2
end

type substitution = (module_path * delta_resolver) Umap.t
type 'a subst_fun = substitution -> 'a -> 'a

let empty_subst = Umap.empty

let is_empty_subst = Umap.is_empty

let val_delta_hint =
  val_sum "delta_hint" 0
    [|[|val_int; val_opt val_constr|];[|val_kn|]|]

let val_res =
  val_tuple ~name:"delta_resolver"
    [|val_map ~name:"delta_resolver" val_mp val_mp;
      val_map ~name:"delta_resolver" val_kn val_delta_hint|]

let val_mp_res = val_tuple [|val_mp;val_res|]

let val_subst =
  val_tuple ~name:"substitution"
    [|val_map ~name:"substitution" val_mp val_mp_res;
      val_map ~name:"substitution" val_uid val_mp_res|]

let add_mbid mbid mp = Umap.add_mbi mbid (mp,empty_delta_resolver)
let add_mp mp1 mp2 = Umap.add_mp mp1 (mp2,empty_delta_resolver)

let map_mbid mbid mp = add_mbid mbid mp empty_subst
let map_mp mp1 mp2 = add_mp mp1 mp2 empty_subst

let mp_in_delta mp =
  Deltamap.mem_mp mp

let find_prefix resolve mp =
  let rec sub_mp = function
    | MPdot(mp,l) as mp_sup ->
	(try Deltamap.find_mp mp_sup resolve
	 with Not_found -> MPdot(sub_mp mp,l))
    | p -> Deltamap.find_mp p resolve
  in
  try sub_mp mp with Not_found -> mp

(** Nota: the following function is slightly different in mod_subst
    PL: Is it on purpose ? *)

let solve_delta_kn resolve kn =
  try
    match Deltamap.find_kn kn resolve with
      | Equiv kn1 -> kn1
      | Inline _ -> raise Not_found
  with Not_found ->
    let mp,dir,l = repr_kn kn in
    let new_mp = find_prefix resolve mp in
    if mp == new_mp then
      kn
    else
      make_kn new_mp dir l

let gen_of_delta resolve x kn fix_can =
  let new_kn = solve_delta_kn resolve kn in
  if kn == new_kn then x else fix_can new_kn

let constant_of_delta resolve con =
  let kn = user_con con in
  gen_of_delta resolve con kn (constant_of_kn_equiv kn)

let constant_of_delta2 resolve con =
  let kn, kn' = canonical_con con, user_con con in
  gen_of_delta resolve con kn (constant_of_kn_equiv kn')

let mind_of_delta resolve mind =
  let kn = user_mind mind in
  gen_of_delta resolve mind kn (mind_of_kn_equiv kn)

let mind_of_delta2 resolve mind =
  let kn, kn' = canonical_mind mind, user_mind mind in
  gen_of_delta resolve mind kn (mind_of_kn_equiv kn')

let find_inline_of_delta kn resolve =
  match Deltamap.find_kn kn resolve with
    | Inline (_,o) -> o
    | _ -> raise Not_found

let constant_of_delta_with_inline resolve con =
  let kn1,kn2 = canonical_con con,user_con con in
  try find_inline_of_delta kn2 resolve
  with Not_found ->
    try find_inline_of_delta kn1 resolve
    with Not_found -> None

let subst_mp0 sub mp = (* 's like subst *)
 let rec aux mp =
  match mp with
    | MPfile sid -> Umap.find_mp mp sub
    | MPbound bid ->
	begin
	  try Umap.find_mbi bid sub
	  with Not_found -> Umap.find_mp mp sub
	end
    | MPdot (mp1,l) as mp2 ->
	begin
	  try Umap.find_mp mp2 sub
	  with Not_found ->
	    let mp1',resolve = aux mp1 in
	    MPdot (mp1',l),resolve
	end
 in
 try Some (aux mp) with Not_found -> None

let subst_mp sub mp =
 match subst_mp0 sub mp with
    None -> mp
  | Some (mp',_) -> mp'

let subst_kn_delta sub kn =
 let mp,dir,l = repr_kn kn in
  match subst_mp0 sub mp with
     Some (mp',resolve) ->
      solve_delta_kn resolve (make_kn mp' dir l)
   | None -> kn

let subst_kn sub kn =
 let mp,dir,l = repr_kn kn in
  match subst_mp0 sub mp with
     Some (mp',_) ->
      make_kn mp' dir l
   | None -> kn

exception No_subst

type sideconstantsubst =
  | User
  | Canonical


let gen_subst_mp f sub mp1 mp2 =
  match subst_mp0 sub mp1, subst_mp0 sub mp2 with
    | None, None -> raise No_subst
    | Some (mp',resolve), None -> User, (f mp' mp2), resolve
    | None, Some (mp',resolve) -> Canonical, (f mp1 mp'), resolve
    | Some (mp1',_), Some (mp2',resolve2) -> Canonical, (f mp1' mp2'), resolve2

let make_mind_equiv mpu mpc dir l =
  let knu = make_kn mpu dir l in
  if mpu == mpc then mind_of_kn knu
  else mind_of_kn_equiv knu (make_kn mpc dir l)

let subst_ind sub mind =
  let kn1,kn2 = user_mind mind, canonical_mind mind in
  let mp1,dir,l = repr_kn kn1 in
  let mp2,_,_ = repr_kn kn2 in
  let rebuild_mind mp1 mp2 = make_mind_equiv mp1 mp2 dir l in
  try
    let side,mind',resolve = gen_subst_mp rebuild_mind sub mp1 mp2 in
    match side with
      | User -> mind_of_delta resolve mind'
      | Canonical -> mind_of_delta2 resolve mind'
  with No_subst -> mind

let make_con_equiv mpu mpc dir l =
  let knu = make_kn mpu dir l in
  if mpu == mpc then constant_of_kn knu
  else constant_of_kn_equiv knu (make_kn mpc dir l)

let subst_con0 sub con =
  let kn1,kn2 = user_con con,canonical_con con in
  let mp1,dir,l = repr_kn kn1 in
  let mp2,_,_ = repr_kn kn2 in
  let rebuild_con mp1 mp2 = make_con_equiv mp1 mp2 dir l in
  let dup con = con, Const con in
  let side,con',resolve = gen_subst_mp rebuild_con sub mp1 mp2 in
  match constant_of_delta_with_inline resolve con' with
    | Some t -> con', t
    | None ->
      let con'' = match side with
	| User -> constant_of_delta resolve con'
	| Canonical -> constant_of_delta2 resolve con'
      in
      if con'' == con then raise No_subst else dup con''

let rec map_kn f f' c =
  let func = map_kn f f' in
    match c with
      | Const kn -> (try snd (f' kn) with No_subst -> c)
      | Ind (kn,i) ->
	  let kn' = f kn in
	  if kn'==kn then c else Ind (kn',i)
      | Construct ((kn,i),j) ->
	  let kn' = f kn in
	  if kn'==kn then c else Construct ((kn',i),j)
      | Case (ci,p,ct,l) ->
	  let ci_ind =
            let (kn,i) = ci.ci_ind in
	    let kn' = f kn in
	    if kn'==kn then ci.ci_ind else kn',i
	  in
	  let p' = func p in
	  let ct' = func ct in
	  let l' = Array.smartmap func l in
	    if (ci.ci_ind==ci_ind && p'==p
		&& l'==l && ct'==ct)then c
	    else
	      Case ({ci with ci_ind = ci_ind},
		     p',ct', l')
      | Cast (ct,k,t) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else Cast (ct', k, t')
      | Prod (na,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else Prod (na, t', ct')
      | Lambda (na,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else Lambda (na, t', ct')
      | LetIn (na,b,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	  let b'= func b in
	    if (t'==t && ct'==ct && b==b') then c
	    else LetIn (na, b', t', ct')
      | App (ct,l) ->
	  let ct' = func ct in
	  let l' = Array.smartmap func l in
	    if (ct'== ct && l'==l) then c
	    else App (ct',l')
      | Evar (e,l) ->
	  let l' = Array.smartmap func l in
	    if (l'==l) then c
	    else Evar (e,l')
      | Fix (ln,(lna,tl,bl)) ->
	  let tl' = Array.smartmap func tl in
	  let bl' = Array.smartmap func bl in
	    if (bl == bl'&& tl == tl') then c
	    else Fix (ln,(lna,tl',bl'))
      | CoFix(ln,(lna,tl,bl)) ->
	  let tl' = Array.smartmap func tl in
	  let bl' = Array.smartmap func bl in
	    if (bl == bl'&& tl == tl') then c
	    else CoFix (ln,(lna,tl',bl'))
      | _ -> c

let subst_mps sub c =
  if is_empty_subst sub then c
  else map_kn (subst_ind sub) (subst_con0 sub) c


type 'a lazy_subst =
  | LSval of 'a
  | LSlazy of substitution list * 'a

type 'a substituted = 'a lazy_subst ref

let val_substituted val_a =
  val_ref
    (val_sum "constr_substituted" 0
      [|[|val_a|];[|val_list val_subst;val_a|]|])

let from_val a = ref (LSval a)
 
let rec replace_mp_in_mp mpfrom mpto mp =
  match mp with
    | _ when ModPath.equal mp mpfrom -> mpto
    | MPdot (mp1,l) ->
	let mp1' = replace_mp_in_mp mpfrom mpto mp1 in
	  if mp1==mp1' then mp
	  else MPdot (mp1',l)
    | _ -> mp

let rec mp_in_mp mp mp1 =
  match mp1 with
    | _ when ModPath.equal mp1 mp -> true
    | MPdot (mp2,l) -> mp_in_mp mp mp2
    | _ -> false

let subset_prefixed_by mp resolver =
  let mp_prefix mkey mequ rslv =
    if mp_in_mp mp mkey then Deltamap.add_mp mkey mequ rslv else rslv
  in
  let kn_prefix kn hint rslv =
    match hint with
      | Inline _ -> rslv
      | Equiv _ ->
	if mp_in_mp mp (modpath kn) then Deltamap.add_kn kn hint rslv else rslv
  in
  Deltamap.fold mp_prefix kn_prefix resolver empty_delta_resolver

let subst_dom_delta_resolver subst resolver =
  let mp_apply_subst mkey mequ rslv =
    Deltamap.add_mp (subst_mp subst mkey) mequ rslv
  in
  let kn_apply_subst kkey hint rslv =
    Deltamap.add_kn (subst_kn subst kkey) hint rslv
  in
  Deltamap.fold mp_apply_subst kn_apply_subst resolver empty_delta_resolver

let subst_mp_delta sub mp mkey =
 match subst_mp0 sub mp with
    None -> empty_delta_resolver,mp
  | Some (mp',resolve) ->
      let mp1 = find_prefix resolve mp' in
      let resolve1 = subset_prefixed_by mp1 resolve in
      (subst_dom_delta_resolver
	 (map_mp mp1 mkey) resolve1),mp1

let gen_subst_delta_resolver dom subst resolver =
  let mp_apply_subst mkey mequ rslv =
    let mkey' = if dom then subst_mp subst mkey else mkey in
    let rslv',mequ' = subst_mp_delta subst mequ mkey in
    Deltamap.join rslv' (Deltamap.add_mp mkey' mequ' rslv)
  in
  let kn_apply_subst kkey hint rslv =
    let kkey' = if dom then subst_kn subst kkey else kkey in
    let hint' = match hint with
      | Equiv kequ -> Equiv (subst_kn_delta subst kequ)
      | Inline (lev,Some t) -> Inline (lev,Some (subst_mps subst t))
      | Inline (_,None) -> hint
    in
    Deltamap.add_kn kkey' hint' rslv
  in
  Deltamap.fold mp_apply_subst kn_apply_subst resolver empty_delta_resolver

let subst_codom_delta_resolver = gen_subst_delta_resolver false
let subst_dom_codom_delta_resolver = gen_subst_delta_resolver true

let update_delta_resolver resolver1 resolver2 =
  let mp_apply_rslv mkey mequ rslv =
    if Deltamap.mem_mp mkey resolver2 then rslv
    else Deltamap.add_mp mkey (find_prefix resolver2 mequ) rslv
  in
  let kn_apply_rslv kkey hint rslv =
    if Deltamap.mem_kn kkey resolver2 then rslv
    else
      let hint' = match hint with
	| Equiv kequ -> Equiv (solve_delta_kn resolver2 kequ)
	| _ -> hint
      in
      Deltamap.add_kn kkey hint' rslv
  in
  Deltamap.fold mp_apply_rslv kn_apply_rslv resolver1 empty_delta_resolver

let add_delta_resolver resolver1 resolver2 =
  if resolver1 == resolver2 then
    resolver2
  else if Deltamap.is_empty resolver2 then
    resolver1
  else
    Deltamap.join (update_delta_resolver resolver1 resolver2) resolver2

let substition_prefixed_by k mp subst =
  let mp_prefixmp kmp (mp_to,reso) sub =
    if mp_in_mp mp kmp && not (ModPath.equal mp kmp) then
      let new_key = replace_mp_in_mp mp k kmp in
      Umap.add_mp new_key (mp_to,reso) sub
    else sub
  in
  let mbi_prefixmp mbi _ sub = sub
  in
  Umap.fold mp_prefixmp mbi_prefixmp subst empty_subst

let join subst1 subst2 =
  let apply_subst mpk add (mp,resolve) res =
    let mp',resolve' =
      match subst_mp0 subst2 mp with
	| None -> mp, None
	| Some (mp',resolve') ->  mp', Some resolve' in
    let resolve'' =
      match resolve' with
        | Some res ->
	    add_delta_resolver
	      (subst_dom_codom_delta_resolver subst2 resolve) res
	| None ->
	    subst_codom_delta_resolver subst2 resolve
    in
    let prefixed_subst = substition_prefixed_by mpk mp' subst2 in
    Umap.join prefixed_subst (add (mp',resolve'') res)
  in
  let mp_apply_subst mp = apply_subst mp (Umap.add_mp mp) in
  let mbi_apply_subst mbi = apply_subst (MPbound mbi) (Umap.add_mbi mbi) in
  let subst = Umap.fold mp_apply_subst mbi_apply_subst subst1 empty_subst in
  Umap.join subst2 subst

let force fsubst r =
  match !r with
  | LSval a -> a
  | LSlazy(s,a) ->
    match List.rev s with
      | [] -> assert false
      | sub0::subs ->
        let subst = List.fold_left join sub0 subs in
        let a' = fsubst subst a in
        r := LSval a';
        a'

let subst_substituted s r =
  match !r with
    | LSval a -> ref (LSlazy([s],a))
    | LSlazy(s',a) ->
	  ref (LSlazy(s::s',a))

let force_constr = force subst_mps

let from_val c = ref (LSval c)

type constr_substituted = constr substituted

let val_cstr_subst = val_substituted val_constr

let subst_constr_subst = subst_substituted

(* Nota : in coqtop, the [lazy_constr] type also have a [Direct]
   constructor, but it shouldn't occur inside a .vo, so we ignore it *)

type lazy_constr =
  | Indirect of substitution list * DirPath.t * int
(* | Direct of constr_substituted *)

let subst_lazy_constr sub = function
  | Indirect (l,dp,i) -> Indirect (sub::l,dp,i)

let indirect_opaque_access =
  ref ((fun dp i -> assert false) : DirPath.t -> int -> constr)

let force_lazy_constr = function
  | Indirect (l,dp,i) ->
    let c = !indirect_opaque_access dp i in
    force_constr (List.fold_right subst_constr_subst l (from_val c))

let val_lazy_constr =
  val_sum "lazy_constr" 0 [|[|val_list val_subst;val_dp;val_int|]|]

(** Inlining level of parameters at functor applications.
    This is ignored by the checker. *)

type inline = int option

(** A constant can have no body (axiom/parameter), or a
    transparent body, or an opaque one *)

type constant_def =
  | Undef of inline
  | Def of constr_substituted
  | OpaqueDef of lazy_constr

let val_cst_def =
  val_sum "constant_def" 0
    [|[|val_opt val_int|]; [|val_cstr_subst|]; [|val_lazy_constr|]|]

let subst_constant_def sub = function
  | Undef inl -> Undef inl
  | Def c -> Def (subst_constr_subst sub c)
  | OpaqueDef lc -> OpaqueDef (subst_lazy_constr sub lc)

(** Local variables and graph *)
type universe_context = Univ.LSet.t * Univ.constraints 

type constant_body = {
    const_hyps : section_context; (* New: younger hyp at top *)
    const_body : constant_def;
    const_type : constr;
    const_body_code : to_patch_substituted;
    const_constraints : Univ.constraints;
    const_native_name : native_name ref;
    const_inline_code : bool }

let body_of_constant cb = match cb.const_body with
  | Undef _ -> None
  | Def c -> Some (force_constr c)
  | OpaqueDef c -> Some (force_lazy_constr c)

let constant_has_body cb = match cb.const_body with
  | Undef _ -> false
  | Def _ | OpaqueDef _ -> true

let is_opaque cb = match cb.const_body with
  | OpaqueDef _ -> true
  | Def _ | Undef _ -> false

let val_cb = val_tuple ~name:"constant_body"
  [|val_nctxt;
    val_cst_def;
    val_cst_type;
    no_val;
    val_cstrs;
    no_val;
    val_bool|]

let subst_rel_declaration sub (id,copt,t as x) =
  let copt' = Option.smartmap (subst_mps sub) copt in
  let t' = subst_mps sub t in
  if copt == copt' & t == t' then x else (id,copt',t')

let subst_rel_context sub = List.smartmap (subst_rel_declaration sub)

type recarg =
  | Norec
  | Mrec of inductive
  | Imbr of inductive
let val_recarg = val_sum "recarg" 1 (* Norec *)
  [|[|val_ind|] (* Mrec *);[|val_ind|] (* Imbr *)|]

let subst_recarg sub r = match r with
  | Norec  -> r
  | (Mrec(kn,i)|Imbr (kn,i)) -> let kn' = subst_ind sub kn in
      if kn==kn' then r else Imbr (kn',i)

type wf_paths = recarg Rtree.t
let val_wfp = val_rec_sum "wf_paths" 0
  (fun val_wfp ->
    [|[|val_int;val_int|]; (* Rtree.Param *)
      [|val_recarg;val_array val_wfp|]; (* Rtree.Node *)
      [|val_int;val_array val_wfp|] (* Rtree.Rec *)
    |])

let mk_norec = Rtree.mk_node Norec [||]

let mk_paths r recargs =
  Rtree.mk_node r
    (Array.map (fun l -> Rtree.mk_node Norec (Array.of_list l)) recargs)

let dest_recarg p = fst (Rtree.dest_node p)

let dest_subterms p =
  let (_,cstrs) = Rtree.dest_node p in
  Array.map (fun t -> Array.to_list (snd (Rtree.dest_node t))) cstrs

let subst_wf_paths sub p = Rtree.smartmap (subst_recarg sub) p

(**********************************************************************)
(* Representation of mutual inductive types in the kernel             *)
(*
   Inductive I1 (params) : U1 := c11 : T11 | ... | c1p1 : T1p1
   ...
   with      In (params) : Un := cn1 : Tn1 | ... | cnpn : Tnpn
*)

type inductive_arity = {
  mind_user_arity : constr;
  mind_sort : sorts;
}
let val_ind_arity =
  val_tuple ~name:"inductive_arity"[|val_constr;val_sort|]

type one_inductive_body = {

(* Primitive datas *)

 (* Name of the type: [Ii] *)
    mind_typename : Id.t;

 (* Arity context of [Ii] with parameters: [forall params, Ui] *)
    mind_arity_ctxt : rel_context;

 (* Arity sort, original user arity, and allowed elim sorts, if monomorphic *)
    mind_arity : inductive_arity;

 (* Names of the constructors: [cij] *)
    mind_consnames : Id.t array;

 (* Types of the constructors with parameters: [forall params, Tij],
    where the Ik are replaced by de Bruijn index in the context
    I1:forall params, U1 ..  In:forall params, Un *)
    mind_user_lc : constr array;

(* Derived datas *)

 (* Number of expected real arguments of the type (no let, no params) *)
    mind_nrealargs : int;

 (* Length of realargs context (with let, no params) *)
    mind_nrealargs_ctxt : int;

 (* List of allowed elimination sorts *)
    mind_kelim : sorts_family list;

 (* Head normalized constructor types so that their conclusion is atomic *)
    mind_nf_lc : constr array;

 (* Length of the signature of the constructors (with let, w/o params) *)
    mind_consnrealdecls : int array;

 (* Signature of recursive arguments in the constructors *)
    mind_recargs : wf_paths;

(* Datas for bytecode compilation *)

 (* number of constant constructor *)
    mind_nb_constant : int;

 (* number of no constant constructor *)
    mind_nb_args : int;

    mind_reloc_tbl :  reloc_table;
  }

let val_one_ind = val_tuple ~name:"one_inductive_body"
  [|val_id;val_rctxt;val_ind_arity;val_array val_id;val_array val_constr;
    val_int;val_int;val_list val_sortfam;val_array val_constr;val_array val_int;
    val_wfp;val_int;val_int;no_val|]


type mutual_inductive_body = {

  (* The component of the mutual inductive block *)
    mind_packets : one_inductive_body array;

  (* Whether the inductive type has been declared as a record *)
    mind_record : bool;

  (* Whether the type is inductive or coinductive *)
    mind_finite : bool;

  (* Number of types in the block *)
    mind_ntypes : int;

  (* Section hypotheses on which the block depends *)
    mind_hyps : section_context;

  (* Number of expected parameters *)
    mind_nparams : int;

  (* Number of recursively uniform (i.e. ordinary) parameters *)
    mind_nparams_rec : int;

  (* The context of parameters (includes let-in declaration) *)
    mind_params_ctxt : rel_context;

  (* Universes constraints enforced by the inductive declaration *)
    mind_constraints : Univ.constraints;

  (* Data for native compilation *)
    mind_native_name : native_name ref;

  }
let val_ind_pack = val_tuple ~name:"mutual_inductive_body"
  [|val_array val_one_ind;val_bool;val_bool;val_int;val_nctxt;
    val_int; val_int; val_rctxt;val_cstrs;no_val|]


let subst_arity sub s = (subst_mps sub s)

(* TODO: should be changed to non-coping after Term.subst_mps *)
(* NB: we leave bytecode and native code fields untouched *)
let subst_const_body sub cb =
 { cb with
    const_hyps = (assert (List.is_empty cb.const_hyps); []);
    const_body = subst_constant_def sub cb.const_body;
    const_type = subst_arity sub cb.const_type }

let subst_arity sub s =
  { mind_user_arity = subst_mps sub s.mind_user_arity;
    mind_sort = s.mind_sort;
  }

let subst_mind_packet sub mbp =
  { mind_consnames = mbp.mind_consnames;
    mind_consnrealdecls = mbp.mind_consnrealdecls;
    mind_typename = mbp.mind_typename;
   mind_nf_lc = Array.smartmap (subst_mps sub) mbp.mind_nf_lc;
    mind_arity_ctxt = subst_rel_context sub mbp.mind_arity_ctxt;
    mind_arity = subst_arity sub mbp.mind_arity;
    mind_user_lc = Array.smartmap (subst_mps sub) mbp.mind_user_lc;
    mind_nrealargs = mbp.mind_nrealargs;
    mind_nrealargs_ctxt = mbp.mind_nrealargs_ctxt;
    mind_kelim = mbp.mind_kelim;
    mind_recargs = subst_wf_paths sub mbp.mind_recargs (*wf_paths*);
    mind_nb_constant = mbp.mind_nb_constant;
    mind_nb_args = mbp.mind_nb_args;
    mind_reloc_tbl = mbp.mind_reloc_tbl }


let subst_mind sub mib =
  { mind_record = mib.mind_record ;
    mind_finite = mib.mind_finite ;
    mind_ntypes = mib.mind_ntypes ;
    mind_hyps = (assert (List.is_empty mib.mind_hyps); []) ;
    mind_nparams = mib.mind_nparams;
    mind_nparams_rec = mib.mind_nparams_rec;
    mind_params_ctxt =
      map_rel_context (subst_mps sub) mib.mind_params_ctxt;
    mind_packets = Array.smartmap (subst_mind_packet sub) mib.mind_packets ;
    mind_constraints = mib.mind_constraints;
    mind_native_name = mib.mind_native_name}

(* Modules *)

(* Whenever you change these types, please do update the validation
   functions below *)
type structure_field_body =
  | SFBconst of constant_body
  | SFBmind of mutual_inductive_body
  | SFBmodule of module_body
  | SFBmodtype of module_type_body

and structure_body = (label * structure_field_body) list

and struct_expr_body =
  | SEBident of module_path
  | SEBfunctor of MBId.t * module_type_body * struct_expr_body
  | SEBapply of struct_expr_body * struct_expr_body * Univ.constraints
  | SEBstruct of structure_body
  | SEBwith of struct_expr_body * with_declaration_body

and with_declaration_body =
    With_module_body of Id.t list * module_path
  | With_definition_body of  Id.t list * constant_body

and module_body =
    { mod_mp : module_path;
      mod_expr : struct_expr_body option; 
      mod_type : struct_expr_body;
      mod_type_alg : struct_expr_body option;
      mod_constraints : Univ.constraints;
      mod_delta : delta_resolver;
      mod_retroknowledge : action list}

and module_type_body =
    { typ_mp : module_path;
      typ_expr : struct_expr_body;
      typ_expr_alg : struct_expr_body option ;
      typ_constraints : Univ.constraints;
      typ_delta :delta_resolver}

(* the validation functions: *)
let rec val_sfb o = val_sum "struct_field_body" 0
  [|[|val_cb|];       (* SFBconst *)
    [|val_ind_pack|]; (* SFBmind *)
    [|val_module|];   (* SFBmodule *)
    [|val_modtype|]   (* SFBmodtype *)
  |] o
and val_sb o = val_list (val_tuple ~name:"label*sfb"[|val_id;val_sfb|]) o
and val_seb o = val_sum "struct_expr_body" 0
  [|[|val_mp|];                      (* SEBident *)
    [|val_uid;val_modtype;val_seb|]; (* SEBfunctor *)
    [|val_seb;val_seb;val_cstrs|];   (* SEBapply *)
    [|val_sb|];              (* SEBstruct *)
    [|val_seb;val_with|]             (* SEBwith *)
  |] o
and val_with o = val_sum "with_declaration_body" 0
  [|[|val_list val_id;val_mp|];
    [|val_list val_id;val_cb|]|] o
and val_module o = val_tuple ~name:"module_body"
  [|val_mp;val_opt val_seb;val_seb;
    val_opt val_seb;val_cstrs;val_res;no_val|] o
and val_modtype o = val_tuple ~name:"module_type_body"
  [|val_mp;val_seb;val_opt val_seb;val_cstrs;val_res|] o


let rec subst_with_body sub = function
  | With_module_body(id,mp) ->
      With_module_body(id,subst_mp sub mp)
  | With_definition_body(id,cb) ->
      With_definition_body( id,subst_const_body sub cb)

and subst_modtype sub mtb=
  let typ_expr' = subst_struct_expr sub mtb.typ_expr in
  let typ_alg' = 
    Option.smartmap 
      (subst_struct_expr sub) mtb.typ_expr_alg in
  let mp = subst_mp sub mtb.typ_mp
  in
    if typ_expr'==mtb.typ_expr && 
      typ_alg'==mtb.typ_expr_alg && mp==mtb.typ_mp then
	mtb
    else
      {mtb with 
	 typ_mp = mp;
	 typ_expr = typ_expr';
	 typ_expr_alg = typ_alg'}

and subst_structure sub sign = 
  let subst_body = function
      SFBconst cb -> 
	SFBconst (subst_const_body sub cb)
    | SFBmind mib -> 
	SFBmind (subst_mind sub mib)
    | SFBmodule mb -> 
	SFBmodule (subst_module sub  mb)
    | SFBmodtype mtb -> 
	SFBmodtype (subst_modtype sub mtb)
  in
    List.map (fun (l,b) -> (l,subst_body b)) sign


and subst_module sub mb =
  let mtb' = subst_struct_expr sub mb.mod_type in
  let typ_alg' = Option.smartmap 
    (subst_struct_expr sub ) mb.mod_type_alg in
  let me' = Option.smartmap 
    (subst_struct_expr sub) mb.mod_expr in
  let mp = subst_mp sub mb.mod_mp in
     if mtb'==mb.mod_type && mb.mod_expr == me' 
       && mp == mb.mod_mp
    then mb else
      { mb with
	  mod_mp = mp;
	  mod_expr = me';
	  mod_type_alg = typ_alg';
	  mod_type=mtb'}

and subst_struct_expr sub = function
    | SEBident mp -> SEBident (subst_mp sub mp)
    | SEBfunctor (mbid, mtb, meb') -> 
	SEBfunctor(mbid,subst_modtype sub mtb
		     ,subst_struct_expr sub meb')
    | SEBstruct (str)->
	SEBstruct( subst_structure sub  str)
    | SEBapply (meb1,meb2,cst)->
	SEBapply(subst_struct_expr sub meb1,
		 subst_struct_expr sub meb2,
		 cst)
    | SEBwith (meb,wdb)-> 
	SEBwith(subst_struct_expr sub meb,
		subst_with_body sub wdb)




==> anc/HoTT/coq-HoTT/checker/declarations.mli <==
open Names
open Term

(* Bytecode *)
type values
type reloc_table
type to_patch_substituted
(* Native code *)
type native_name
(*Retroknowledge *)
type action
type retroknowledge

(* Engagements *)

type engagement = ImpredicativeSet

(* Constants *)

type constr_substituted
val force_constr : constr_substituted -> constr
val from_val : constr -> constr_substituted

type lazy_constr

val indirect_opaque_access : (DirPath.t -> int -> constr) ref

(** Inlining level of parameters at functor applications.
    This is ignored by the checker. *)

type inline = int option

(** A constant can have no body (axiom/parameter), or a
    transparent body, or an opaque one *)

type constant_def =
  | Undef of inline
  | Def of constr_substituted
  | OpaqueDef of lazy_constr

(** Local variables and graph *)

type constant_body = {
    const_hyps : section_context; (* New: younger hyp at top *)
    const_body : constant_def;
    const_type : constr;
    const_body_code : to_patch_substituted;
    const_constraints : Univ.constraints;
    const_native_name : native_name ref;
    const_inline_code : bool }

val body_of_constant : constant_body -> constr option
val constant_has_body : constant_body -> bool
val is_opaque : constant_body -> bool

(* Mutual inductives *)

type recarg =
  | Norec
  | Mrec of inductive
  | Imbr of inductive

type wf_paths = recarg Rtree.t

val mk_norec : wf_paths
val mk_paths : recarg -> wf_paths list array -> wf_paths
val dest_recarg : wf_paths -> recarg
val dest_subterms : wf_paths -> wf_paths list array

type inductive_arity = {
  mind_user_arity : constr;
  mind_sort : sorts;
}

type one_inductive_body = {

(* Primitive datas *)

 (* Name of the type: [Ii] *)
    mind_typename : Id.t;

 (* Arity context of [Ii] with parameters: [forall params, Ui] *)
    mind_arity_ctxt : rel_context;

 (* Arity sort, original user arity, and allowed elim sorts, if monomorphic *)
    mind_arity : inductive_arity;

 (* Names of the constructors: [cij] *)
    mind_consnames : Id.t array;

 (* Types of the constructors with parameters: [forall params, Tij],
    where the Ik are replaced by de Bruijn index in the context
    I1:forall params, U1 ..  In:forall params, Un *)
    mind_user_lc : constr array;

(* Derived datas *)

 (* Number of expected real arguments of the type (no let, no params) *)
    mind_nrealargs : int;

 (* Length of realargs context (with let, no params) *)
    mind_nrealargs_ctxt : int;

 (* List of allowed elimination sorts *)
    mind_kelim : sorts_family list;

 (* Head normalized constructor types so that their conclusion is atomic *)
    mind_nf_lc : constr array;

 (* Length of the signature of the constructors (with let, w/o params) *)
    mind_consnrealdecls : int array;

 (* Signature of recursive arguments in the constructors *)
    mind_recargs : wf_paths;

(* Datas for bytecode compilation *)

 (* number of constant constructor *)
    mind_nb_constant : int;

 (* number of no constant constructor *)
    mind_nb_args : int;

    mind_reloc_tbl :  reloc_table;
  }

type mutual_inductive_body = {

  (* The component of the mutual inductive block *)
    mind_packets : one_inductive_body array;

  (* Whether the inductive type has been declared as a record *)
    mind_record : bool;

  (* Whether the type is inductive or coinductive *)
    mind_finite : bool;

  (* Number of types in the block *)
    mind_ntypes : int;

  (* Section hypotheses on which the block depends *)
    mind_hyps : section_context;

  (* Number of expected parameters *)
    mind_nparams : int;

  (* Number of recursively uniform (i.e. ordinary) parameters *)
    mind_nparams_rec : int;

  (* The context of parameters (includes let-in declaration) *)
    mind_params_ctxt : rel_context;

  (* Universes constraints enforced by the inductive declaration *)
    mind_constraints : Univ.constraints;

  (* Data for native compilation *)
    mind_native_name : native_name ref;

  }

(* Modules *)

type substitution
type delta_resolver
val empty_delta_resolver : delta_resolver

type structure_field_body =
  | SFBconst of constant_body
  | SFBmind of mutual_inductive_body
  | SFBmodule of module_body
  | SFBmodtype of module_type_body

and structure_body = (label * structure_field_body) list

and struct_expr_body =
  | SEBident of module_path
  | SEBfunctor of MBId.t * module_type_body * struct_expr_body
  | SEBapply of struct_expr_body * struct_expr_body * Univ.constraints
  | SEBstruct of structure_body
  | SEBwith of struct_expr_body * with_declaration_body

and with_declaration_body =
    With_module_body of Id.t list * module_path
  | With_definition_body of  Id.t list * constant_body

and module_body =
    { mod_mp : module_path;
      mod_expr : struct_expr_body option; 
      mod_type : struct_expr_body;
      mod_type_alg : struct_expr_body option;
      mod_constraints : Univ.constraints;
      mod_delta : delta_resolver;
      mod_retroknowledge : action list}

and module_type_body =
    { typ_mp : module_path;
      typ_expr : struct_expr_body;
      typ_expr_alg : struct_expr_body option ;
      typ_constraints : Univ.constraints;
      typ_delta :delta_resolver}

(* Substitutions *)

type 'a subst_fun = substitution -> 'a -> 'a

val empty_subst : substitution
val add_mbid : MBId.t -> module_path -> substitution -> substitution
val add_mp   : module_path -> module_path -> substitution -> substitution
val map_mbid : MBId.t -> module_path -> substitution
val map_mp   : module_path -> module_path -> substitution
val mp_in_delta : module_path -> delta_resolver -> bool
val mind_of_delta : delta_resolver -> mutual_inductive -> mutual_inductive

val subst_const_body : constant_body subst_fun
val subst_mind : mutual_inductive_body subst_fun
val subst_modtype : substitution -> module_type_body -> module_type_body
val subst_struct_expr :  substitution -> struct_expr_body -> struct_expr_body
val subst_structure : substitution -> structure_body -> structure_body
val subst_module : substitution -> module_body -> module_body

val join : substitution -> substitution -> substitution

(* Validation *)
val val_eng : Validate.func
val val_module : Validate.func
val val_modtype : Validate.func


==> anc/HoTT/coq-HoTT/checker/environ.ml <==
open Errors
open Util
open Names
open Univ
open Term
open Declarations

type globals = {
  env_constants : constant_body Cmap_env.t;
  env_inductives : mutual_inductive_body Mindmap_env.t;
  env_inductives_eq : kernel_name  KNmap.t;
  env_modules : module_body MPmap.t;
  env_modtypes : module_type_body MPmap.t}

type stratification = {
  env_universes : universes;
  env_engagement : engagement option
}

type env = {
    env_globals       : globals;
    env_named_context : named_context;
    env_rel_context   : rel_context;
    env_stratification : stratification;
    env_imports : Digest.t MPmap.t }

let empty_env = {
  env_globals =
  { env_constants = Cmap_env.empty;
    env_inductives = Mindmap_env.empty;
    env_inductives_eq = KNmap.empty;
    env_modules = MPmap.empty;
    env_modtypes = MPmap.empty};
  env_named_context = [];
  env_rel_context = [];
  env_stratification =
  { env_universes = Univ.initial_universes;
    env_engagement = None};
  env_imports = MPmap.empty }

let engagement env = env.env_stratification.env_engagement
let universes env = env.env_stratification.env_universes
let named_context env = env.env_named_context
let rel_context env = env.env_rel_context

let set_engagement c env =
  match env.env_stratification.env_engagement with
    | Some c' -> if c=c' then env else error "Incompatible engagement"
    | None ->
        { env with env_stratification =
          { env.env_stratification with env_engagement = Some c } }

(* Digests *)

let add_digest env dp digest =
  { env with env_imports = MPmap.add (MPfile dp) digest env.env_imports }

let lookup_digest env dp =
  MPmap.find (MPfile dp) env.env_imports

(* Rel context *)
let lookup_rel n env =
  let rec lookup_rel n sign =
    match n, sign with
      | 1, decl :: _ -> decl
      | n, _ :: sign -> lookup_rel (n-1) sign
      | _, []        -> raise Not_found in
  lookup_rel n env.env_rel_context

let push_rel d env =
    { env with
      env_rel_context = d :: env.env_rel_context }

let push_rel_context ctxt x = fold_rel_context push_rel ctxt ~init:x

let push_rec_types (lna,typarray,_) env =
  let ctxt = Array.map2_i (fun i na t -> (na, None, lift i t)) lna typarray in
  Array.fold_left (fun e assum -> push_rel assum e) env ctxt

(* Named context *)

let push_named d env =
(*  if not (env.env_rel_context = []) then raise (ASSERT env.env_rel_context);
  assert (env.env_rel_context = []); *)
    { env with
      env_named_context = d :: env.env_named_context }

let lookup_named id env =
  let rec lookup_named id = function
    | (id',_,_ as decl) :: _ when id=id' -> decl
    | _ :: sign -> lookup_named id sign
    | [] -> raise Not_found in
  lookup_named id env.env_named_context

(* A local const is evaluable if it is defined  *)

let named_type id env =
  let (_,_,t) = lookup_named id env in t

(* Universe constraints *)
let add_constraints c env =
  if c == Constraint.empty then
    env
  else
    let s = env.env_stratification in
    { env with env_stratification =
      { s with env_universes = merge_constraints c s.env_universes } }

(* Global constants *)

let lookup_constant kn env =
  Cmap_env.find kn env.env_globals.env_constants

let anomaly s = anomaly (Pp.str s)

let add_constant kn cs env =
  if Cmap_env.mem kn env.env_globals.env_constants then
    Printf.ksprintf anomaly ("Constant %s is already defined")
      (string_of_con kn);
  let new_constants =
    Cmap_env.add kn cs env.env_globals.env_constants in
  let new_globals =
    { env.env_globals with
	env_constants = new_constants } in
  { env with env_globals = new_globals }

type const_evaluation_result = NoBody | Opaque

exception NotEvaluableConst of const_evaluation_result

let constant_value env kn =
  let cb = lookup_constant kn env in
  match cb.const_body with
    | Def l_body -> force_constr l_body
    | OpaqueDef _ -> raise (NotEvaluableConst Opaque)
    | Undef _ -> raise (NotEvaluableConst NoBody)

(* A global const is evaluable if it is defined and not opaque *)
let evaluable_constant cst env =
  try let _  = constant_value env cst in true
  with Not_found | NotEvaluableConst _ -> false

(* Mutual Inductives *)
let scrape_mind env kn=
  try
    KNmap.find kn env.env_globals.env_inductives_eq
  with 
      Not_found -> kn

let mind_equiv env (kn1,i1) (kn2,i2) =
  i1 = i2 && 
  scrape_mind env (user_mind kn1) = scrape_mind env (user_mind kn2)


let lookup_mind kn env =
  Mindmap_env.find kn env.env_globals.env_inductives

let add_mind kn mib env =
  if Mindmap_env.mem kn env.env_globals.env_inductives then
    Printf.ksprintf anomaly ("Inductive %s is already defined")
      (string_of_mind kn);
  let new_inds = Mindmap_env.add kn mib env.env_globals.env_inductives in
  let kn1,kn2 =  user_mind kn,canonical_mind kn in
  let new_inds_eq = if kn1=kn2 then 
    env.env_globals.env_inductives_eq
  else
    KNmap.add kn1 kn2  env.env_globals.env_inductives_eq in
  let new_globals =
    { env.env_globals with
	env_inductives = new_inds;
	env_inductives_eq = new_inds_eq} in
  { env with env_globals = new_globals }


(* Modules *)

let add_modtype ln mtb env =
  if MPmap.mem ln env.env_globals.env_modtypes then
    Printf.ksprintf anomaly ("Module type %s is already defined")
      (string_of_mp ln);
  let new_modtypes = MPmap.add ln mtb env.env_globals.env_modtypes in
  let new_globals =
    { env.env_globals with
	env_modtypes = new_modtypes } in
  { env with env_globals = new_globals }

let shallow_add_module mp mb env =
  if MPmap.mem mp env.env_globals.env_modules then
    Printf.ksprintf anomaly ("Module %s is already defined")
      (string_of_mp mp);
  let new_mods = MPmap.add mp mb env.env_globals.env_modules in
  let new_globals =
    { env.env_globals with
	env_modules = new_mods } in
  { env with env_globals = new_globals }

let shallow_remove_module mp env =
  if not (MPmap.mem mp env.env_globals.env_modules) then
    Printf.ksprintf anomaly ("Module %s is unknown")
      (string_of_mp mp);
  let new_mods = MPmap.remove mp env.env_globals.env_modules in
  let new_globals =
    { env.env_globals with
	env_modules = new_mods } in
  { env with env_globals = new_globals }

let lookup_module mp env =
  MPmap.find mp env.env_globals.env_modules

let lookup_modtype ln env =
  MPmap.find ln env.env_globals.env_modtypes


==> anc/HoTT/coq-HoTT/checker/environ.mli <==
open Names
open Term

(* Environments *)

type globals = {
  env_constants : Declarations.constant_body Cmap_env.t;
  env_inductives : Declarations.mutual_inductive_body Mindmap_env.t;
  env_inductives_eq : kernel_name KNmap.t;
  env_modules : Declarations.module_body MPmap.t;
  env_modtypes : Declarations.module_type_body MPmap.t}
type stratification = {
  env_universes : Univ.universes;
  env_engagement : Declarations.engagement option;
}
type env = {
  env_globals : globals;
  env_named_context : named_context;
  env_rel_context : rel_context;
  env_stratification : stratification;
  env_imports : Digest.t MPmap.t;
}
val empty_env : env

(* Engagement *)
val engagement : env -> Declarations.engagement option
val set_engagement : Declarations.engagement -> env -> env

(* Digests *)
val add_digest : env -> DirPath.t -> Digest.t -> env
val lookup_digest : env -> DirPath.t -> Digest.t

(* de Bruijn variables *)
val rel_context : env -> rel_context
val lookup_rel : int -> env -> rel_declaration
val push_rel : rel_declaration -> env -> env
val push_rel_context : rel_context -> env -> env
val push_rec_types : name array * constr array * 'a -> env -> env

(* Named variables *)
val named_context : env -> named_context
val push_named : named_declaration -> env -> env
val lookup_named : Id.t -> env -> named_declaration
val named_type : Id.t -> env -> constr

(* Universes *)
val universes : env -> Univ.universes
val add_constraints : Univ.constraints -> env -> env

(* Constants *)
val lookup_constant : constant -> env -> Declarations.constant_body
val add_constant : constant -> Declarations.constant_body -> env -> env
type const_evaluation_result = NoBody | Opaque
exception NotEvaluableConst of const_evaluation_result
val constant_value : env -> constant -> constr
val evaluable_constant : constant -> env -> bool

(* Inductives *)
val mind_equiv : env -> inductive -> inductive -> bool

val lookup_mind :
  mutual_inductive -> env -> Declarations.mutual_inductive_body

val add_mind :
  mutual_inductive -> Declarations.mutual_inductive_body -> env -> env

(* Modules *)
val add_modtype :
  module_path -> Declarations.module_type_body -> env -> env
val shallow_add_module :
  module_path -> Declarations.module_body -> env -> env
val shallow_remove_module : module_path -> env -> env
val lookup_module : module_path -> env -> Declarations.module_body
val lookup_modtype : module_path -> env -> Declarations.module_type_body


==> anc/HoTT/coq-HoTT/checker/include <==
(* -*-tuareg-*- *)

(* Caml script to include for debugging the checker.
   Usage: from the checker/ directory launch ocaml toplevel and then
   type #use"include";;
   This command loads the relevent modules, defines some pretty
   printers, and provides functions to interactively check modules
   (mainly run_l and norec).
 *)

#cd "..";;
#directory "lib";;
#directory "kernel";;
#directory "checker";;
#directory "+camlp4";;
#directory "+camlp5";;

#load "unix.cma";;
#load "str.cma";;
#load "gramlib.cma";;
(*#load "toplevellib.cma";;

#directory "/usr/lib/ocaml/compiler-libs/utils";;
let _ = Clflags.recursive_types:=true;;
*)
#load "check.cma";;

open Typeops;;
open Check;;

open Pp;;
open Util;;
open Names;;
open Term;;
open Environ;;
open Declarations;;
open Mod_checking;;

let pr_id id = str(string_of_id id)
let pr_na = function Name id -> pr_id id | _ -> str"_";;
let prdp dp = pp(str(string_of_dirpath dp));;
(*
let prc c = pp(Himsg.pr_lconstr_env (Check.get_env()) c);;
let prcs cs = prc (Declarations.force cs);;
let pru u = pp(str(Univ.string_of_universe u));;*)
let pru u = pp(Univ.pr_uni u);;
let prlab l = pp(str(string_of_label l));;
let prid id = pp(pr_id id);;
let prcon c = pp(Indtypes.prcon c);;
let prkn kn = pp(Indtypes.prkn kn);;


let prus g = pp(Univ.pr_universes g);;

let prcstrs c =
  let g = Univ.merge_constraints c Univ.initial_universes in
  pp(Univ.pr_universes g);;
(*let prcstrs c = pp(Univ.pr_constraints c);; *)
(*
let prenvu e =
  let u = universes e in
  let pu =
  str "UNIVERSES:"++fnl()++str"  "++hov 0 (Univ.pr_universes u) ++fnl() in
  pp pu;;

let prenv e =
  let ctx1 = named_context e in
  let ctx2 = rel_context e in
  let pe =
    hov 1 (str"[" ++
           prlist_with_sep spc (fun (na,_,_) -> pr_id na) (List.rev ctx1)++
           str"]") ++ spc() ++
    hov 1 (str"[" ++
           prlist_with_sep spc (fun (na,_,_) -> pr_na na) (List.rev ctx2)++
           str"]") in
  pp pe;;
*)

(*
let prsub s =
  let string_of_mp mp =
    let s = string_of_mp mp in
    (match mp with MPbound _ -> "#bound."|_->"")^s in 
  pp (hv 0 
  (fold_subst
    (fun msid mp strm ->
      str "S " ++ str (debug_string_of_msid msid) ++ str " |-> " ++
      str (string_of_mp mp) ++ fnl() ++ strm)
    (fun mbid mp strm ->
      str"B " ++ str (debug_string_of_mbid mbid) ++ str " |-> " ++
      str (string_of_mp mp) ++ fnl() ++ strm)
    (fun mp1 mp strm ->
      str"P " ++ str (string_of_mp mp1) ++ str " |-> " ++
      str (string_of_mp mp) ++ fnl() ++ strm) s (mt())))
;;
*)

#install_printer prid;;
#install_printer prcon;;
#install_printer prlab;;
#install_printer prdp;;
#install_printer prkn;;
#install_printer pru;;
(*
#install_printer prc;;
#install_printer prcs;;
*)
#install_printer prcstrs;;
(*#install_printer prus;;*)
(*#install_printer prenv;;*)
(*#install_printer prenvu;;
#install_printer prsub;;*)

Checker.init_with_argv [|""|];;
Flags.make_silent false;;
Flags.debug := true;;
Sys.catch_break true;;

let module_of_file f =
  let (_,mb,_,_) = Obj.magic ((intern_from_file f).library_compiled) in
  (mb:module_body)
;;
let mod_access m fld =
  match m.mod_expr with
      Some(SEBstruct l) -> List.assoc fld l
    | _ -> failwith "bad structure type"
;;

let parse_dp s =
  make_dirpath(List.rev_map id_of_string (Str.split(Str.regexp"\\.") s))
;;
let parse_sp s =
  let l = List.rev (Str.split(Str.regexp"\\.") s) in
  {dirpath=List.tl l; basename=List.hd l};;
let parse_kn s =
   let l = List.rev (Str.split(Str.regexp"\\.") s) in
   let dp = make_dirpath(List.map id_of_string(List.tl l)) in
   make_kn(MPfile dp) empty_dirpath (label_of_id (id_of_string (List.hd l)))
;;
let parse_con s =
   let l = List.rev (Str.split(Str.regexp"\\.") s) in
   let dp = make_dirpath(List.map id_of_string(List.tl l)) in
   make_con(MPfile dp) empty_dirpath (label_of_id (id_of_string (List.hd l)))
;;
let get_mod dp = 
  lookup_module dp (Safe_typing.get_env())
;;
let get_mod_type dp = 
  lookup_modtype dp (Safe_typing.get_env())
;;
let get_cst kn = 
  lookup_constant kn (Safe_typing.get_env())
;;

let read_mod s f = 
  let lib = intern_from_file (parse_dp s,f) in
  ((Obj.magic lib.library_compiled):
    dir_path *
    module_body *
    (dir_path * Digest.t) list *
    engagement option);;

let deref_mod md s =
  let (Some (SEBstruct l)) = md.mod_expr in
  List.assoc (label_of_id(id_of_string s)) l
;;

let expln f x =
  try f x
  with UserError(_,strm) as e ->
    msgnl strm; raise e

let admit_l l =
  let l = List.map parse_sp l in
  Check.recheck_library ~admit:l ~check:l;;
let run_l l =
  Check.recheck_library ~admit:[] ~check:(List.map parse_sp l);;
let norec q =
  Check.recheck_library ~norec:[parse_sp q] ~admit:[] ~check:[];;

(*
admit_l["Bool";"OrderedType";"DecidableType"];;
run_l["FSetInterface"];;
*)


==> anc/HoTT/coq-HoTT/checker/indtypes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Inductive
open Reduction
open Typeops
open Pp
open Declarations
open Environ

let rec debug_string_of_mp = function
  | MPfile sl -> DirPath.to_string sl
  | MPbound uid -> "bound("^MBId.to_string uid^")"
  | MPdot (mp,l) -> debug_string_of_mp mp ^ "." ^ Label.to_string l

let rec string_of_mp = function
  | MPfile sl -> DirPath.to_string sl
  | MPbound uid -> MBId.to_string uid
  | MPdot (mp,l) -> string_of_mp mp ^ "." ^ Label.to_string l

let string_of_mp mp =
  if !Flags.debug then debug_string_of_mp mp else string_of_mp mp

let prkn kn =
  let (mp,_,l) = repr_kn kn in
  str(string_of_mp mp ^ "." ^ Label.to_string l)
let prcon c =
  let ck = canonical_con c in
  let uk = user_con c in
  if ck=uk then prkn uk else (prkn uk ++str"(="++prkn ck++str")")

(* Same as noccur_between but may perform reductions.
   Could be refined more...  *)
let weaker_noccur_between env x nvars t =
  if noccur_between x nvars t then Some t
  else
   let t' = whd_betadeltaiota env t in
   if noccur_between x nvars t' then Some t'
   else None

let is_constructor_head t =
  match fst(decompose_app t) with
  | Rel _ -> true
  | _ -> false

let conv_ctxt_prefix env (ctx1:rel_context) ctx2 =
  let rec chk env rctx1 rctx2 =
    match rctx1, rctx2 with
        (_,None,ty1 as d1)::rctx1', (_,None,ty2)::rctx2' ->
          conv env ty1 ty2;
          chk (push_rel d1 env) rctx1' rctx2'
      | (_,Some bd1,ty1 as d1)::rctx1', (_,Some bd2,ty2)::rctx2' ->
          conv env ty1 ty2;
          conv env bd1 bd2;
          chk (push_rel d1 env) rctx1' rctx2'
      | [],_ -> ()
      | _ -> failwith "non convertible contexts" in
  chk env (List.rev ctx1) (List.rev ctx2)

(************************************************************************)
(* Various well-formedness check for inductive declarations            *)

(* Errors related to inductive constructions *)
type inductive_error =
  | NonPos of env * constr * constr
  | NotEnoughArgs of env * constr * constr
  | NotConstructor of env * constr * constr
  | NonPar of env * constr * int * constr * constr
  | SameNamesTypes of Id.t
  | SameNamesConstructors of Id.t
  | SameNamesOverlap of Id.t list
  | NotAnArity of Id.t
  | BadEntry

exception InductiveError of inductive_error

(************************************************************************)
(************************************************************************)

(* Typing the arities and constructor types *)

let rec sorts_of_constr_args env t =
  let t = whd_betadeltaiota_nolet env t in
  match t with
    | Prod (name,c1,c2) ->
        let varj = infer_type env c1 in
	let env1 = push_rel (name,None,c1) env in
	varj :: sorts_of_constr_args env1 c2
    | LetIn (name,def,ty,c) ->
        let env1 = push_rel (name,Some def,ty) env in
	sorts_of_constr_args env1 c
    | _ when is_constructor_head t -> []
    | _ -> anomaly ~label:"infos_and_sort" (Pp.str "not a positive constructor")


(* Prop and Set are small *)
let is_small_sort = function
  | Prop _ -> true
  | _ -> false

let is_logic_sort s = (s = Prop Null)

(* [infos] is a sequence of pair [islogic,issmall] for each type in
   the product of a constructor or arity *)

let is_small_constr infos = List.for_all (fun s -> is_small_sort s) infos
let is_logic_constr infos = List.for_all (fun s -> is_logic_sort s) infos

(* An inductive definition is a "unit" if it has only one constructor
   and that all arguments expected by this constructor are
   logical, this is the case for equality, conjunction of logical properties
*)
let is_unit constrsinfos =
  match constrsinfos with  (* One info = One constructor *)
   | [|constrinfos|] -> is_logic_constr constrinfos
   | [||] -> (* type without constructors *) true
   | _ -> false

let small_unit constrsinfos =
  let issmall = Array.for_all is_small_constr constrsinfos
  and isunit = is_unit constrsinfos in
  issmall, isunit

(* check information related to inductive arity *)
let typecheck_arity env params inds =
  let nparamargs = rel_context_nhyps params in
  let nparamdecls = rel_context_length params in
  let check_arity arctxt = function
      mar ->
        let ar = mar.mind_user_arity in
        let _ = infer_type env ar in
        conv env (it_mkProd_or_LetIn (Sort mar.mind_sort) arctxt) ar;
        ar in
    (* | Polymorphic par -> *)
    (*     check_polymorphic_arity env params par; *)
    (*     it_mkProd_or_LetIn (Sort(Type par.poly_level)) arctxt in *)
  let env_arities =
    Array.fold_left
      (fun env_ar ind ->
        let ar_ctxt = ind.mind_arity_ctxt in
        let _ = check_ctxt env ar_ctxt in
        conv_ctxt_prefix env params ar_ctxt;
        (* Arities (with params) are typed-checked here *)
        let arity = check_arity ar_ctxt ind.mind_arity in
        (* mind_nrealargs *)
	let nrealargs = rel_context_nhyps ar_ctxt - nparamargs in
        if ind.mind_nrealargs <> nrealargs then
             failwith "bad number of real inductive arguments";
	let nrealargs_ctxt = rel_context_length ar_ctxt - nparamdecls in
        if ind.mind_nrealargs_ctxt <> nrealargs_ctxt then
             failwith "bad length of real inductive arguments signature";
	(* We do not need to generate the universe of full_arity; if
	   later, after the validation of the inductive definition,
	   full_arity is used as argument or subject to cast, an
	   upper universe will be generated *)
	let id = ind.mind_typename in
	let env_ar' = push_rel (Name id, None, arity) env_ar in
        env_ar')
      env
      inds in
  env_arities

(* Allowed eliminations *)

let check_predicativity env s small level =
  match s, engagement env with
      Type u, _ ->
        (* let u' = fresh_local_univ () in *)
        (* let cst = *)
        (*   merge_constraints (enforce_leq u u' empty_constraint) *)
        (*     (universes env) in *)
        if not (check_leq (universes env) level u) then
          failwith "impredicative Type inductive type"
    | Prop Pos, Some ImpredicativeSet -> ()
    | Prop Pos, _ ->
        if not small then failwith "impredicative Set inductive type"
    | Prop Null,_ -> ()


let sort_of_ind = function
    mar -> mar.mind_sort
  (* | Polymorphic par -> Type par.poly_level *)

let all_sorts = [InProp;InSet;InType]
let small_sorts = [InProp;InSet]
let logical_sorts = [InProp]

let allowed_sorts issmall isunit s =
  match family_of_sort s with
  (* Type: all elimination allowed *)
  | InType -> all_sorts

  (* Small Set is predicative: all elimination allowed *)
  | InSet when issmall -> all_sorts

  (* Large Set is necessarily impredicative: forbids large elimination *)
  | InSet -> small_sorts

  (* Unitary/empty Prop: elimination to all sorts are realizable *)
  (* unless the type is large. If it is large, forbids large elimination *)
  (* which otherwise allows to simulate the inconsistent system Type:Type *)
  | InProp when isunit -> if issmall then all_sorts else small_sorts

  (* Other propositions: elimination only to Prop *)
  | InProp -> logical_sorts



let compute_elim_sorts env_ar params mib arity lc =
  let inst = extended_rel_list 0 params in
  let env_params = push_rel_context params env_ar in
  let lc = Array.map
    (fun c ->
      hnf_prod_applist env_params (lift (rel_context_length params) c) inst)
    lc in
  let s = sort_of_ind arity in
  let infos = Array.map (sorts_of_constr_args env_params) lc in
  let (small,unit) = small_unit infos in
  (* We accept recursive unit types... *)
  let unit = unit && mib.mind_ntypes = 1 in
  (* compute the max of the sorts of the products of the constructor type *)
  let level = max_inductive_sort
    (Array.concat (Array.to_list (Array.map Array.of_list infos))) in
  check_predicativity env_ar s small level;
  allowed_sorts small unit s


let typecheck_one_inductive env params mib mip =
  (* mind_typename and mind_consnames not checked *)
  (* mind_reloc_tbl, mind_nb_constant, mind_nb_args not checked (VM) *)
  (* mind_arity_ctxt, mind_arity, mind_nrealargs DONE (typecheck_arity) *)
  (* mind_user_lc *)
  let _ = Array.map (infer_type env) mip.mind_user_lc in
  (* mind_nf_lc *)
  let _ = Array.map (infer_type env) mip.mind_nf_lc in
  Array.iter2 (conv env) mip.mind_nf_lc mip.mind_user_lc;
  (* mind_consnrealdecls *)
  let check_cons_args c n =
    let ctx,_ = decompose_prod_assum c in
    if n <> rel_context_length ctx - rel_context_length params then
      failwith "bad number of real constructor arguments" in
  Array.iter2 check_cons_args mip.mind_nf_lc mip.mind_consnrealdecls;
  (* mind_kelim: checked by positivity criterion ? *)
  let sorts =
    compute_elim_sorts env params mib mip.mind_arity mip.mind_nf_lc in
  if List.exists (fun s -> not (List.mem s sorts)) mip.mind_kelim then
    failwith "elimination not allowed";
  (* mind_recargs: checked by positivity criterion *)
  ()

(************************************************************************)
(************************************************************************)
(* Positivity *)

type ill_formed_ind =
  | LocalNonPos of int
  | LocalNotEnoughArgs of int
  | LocalNotConstructor
  | LocalNonPar of int * int

exception IllFormedInd of ill_formed_ind

(* [mind_extract_params mie] extracts the params from an inductive types
   declaration, and checks that they are all present (and all the same)
   for all the given types. *)

let mind_extract_params = decompose_prod_n_assum

let explain_ind_err ntyp env0 nbpar c err =
  let (lpar,c') = mind_extract_params nbpar c in
  let env = push_rel_context lpar env0 in
  match err with
    | LocalNonPos kt ->
	raise (InductiveError (NonPos (env,c',Rel (kt+nbpar))))
    | LocalNotEnoughArgs kt ->
	raise (InductiveError
		 (NotEnoughArgs (env,c',Rel (kt+nbpar))))
    | LocalNotConstructor ->
	raise (InductiveError
		 (NotConstructor (env,c',Rel (ntyp+nbpar))))
    | LocalNonPar (n,l) ->
	raise (InductiveError
		 (NonPar (env,c',n,Rel (nbpar-n+1), Rel (l+nbpar))))

let failwith_non_pos n ntypes c =
  for k = n to n + ntypes - 1 do
    if not (noccurn k c) then raise (IllFormedInd (LocalNonPos (k-n+1)))
  done

let failwith_non_pos_vect n ntypes v =
  Array.iter (failwith_non_pos n ntypes) v;
  anomaly ~label:"failwith_non_pos_vect" (Pp.str "some k in [n;n+ntypes-1] should occur")

let failwith_non_pos_list n ntypes l =
  List.iter (failwith_non_pos n ntypes) l;
  anomaly ~label:"failwith_non_pos_list" (Pp.str "some k in [n;n+ntypes-1] should occur")

(* Conclusion of constructors: check the inductive type is called with
   the expected parameters *)
let check_correct_par (env,n,ntypes,_) hyps l largs =
  let nparams = rel_context_nhyps hyps in
  let largs = Array.of_list largs in
  if Array.length largs < nparams then
    raise (IllFormedInd (LocalNotEnoughArgs l));
  let (lpar,largs') = Array.chop nparams largs in
  let nhyps = List.length hyps in
  let rec check k index = function
    | [] -> ()
    | (_,Some _,_)::hyps -> check k (index+1) hyps
    | _::hyps ->
        match whd_betadeltaiota env lpar.(k) with
	  | Rel w when w = index -> check (k-1) (index+1) hyps
	  | _ -> raise (IllFormedInd (LocalNonPar (k+1,l)))
  in check (nparams-1) (n-nhyps) hyps;
  if not (Array.for_all (noccur_between n ntypes) largs') then
    failwith_non_pos_vect n ntypes largs'

(* Arguments of constructor: check the number of recursive parameters nrecp.
    the first parameters which are constant in recursive arguments
    n is the current depth, nmr is the maximum number of possible
    recursive parameters *)

let check_rec_par (env,n,_,_) hyps nrecp largs =
  let (lpar,_) = List.chop nrecp largs in
  let rec find index =
    function
      | ([],_) -> ()
      | (_,[]) ->
          failwith "number of recursive parameters cannot be greater than the number of parameters."
      | (lp,(_,Some _,_)::hyps) -> find (index-1) (lp,hyps)
      | (p::lp,_::hyps) ->
          (match whd_betadeltaiota env p with
	    | Rel w when w = index -> find (index-1) (lp,hyps)
            | _ -> failwith "bad number of recursive parameters")
  in find (n-1) (lpar,List.rev hyps)

let lambda_implicit_lift n a =
  let lambda_implicit a = Lambda(Anonymous,Evar(0,[||]),a) in
  iterate lambda_implicit n (lift n a)

(* This removes global parameters of the inductive types in lc (for
   nested inductive types only ) *)
let abstract_mind_lc env ntyps npars lc =
  if npars = 0 then
    lc
  else
    let make_abs =
      List.init ntyps
	(function i -> lambda_implicit_lift npars (Rel (i+1)))
    in
    Array.map (substl make_abs) lc

(* [env] is the typing environment
   [n] is the dB of the last inductive type
   [ntypes] is the number of inductive types in the definition
     (i.e. range of inductives is [n; n+ntypes-1])
   [lra] is the list of recursive tree of each variable
 *)
let ienv_push_var (env, n, ntypes, lra) (x,a,ra) =
 (push_rel (x,None,a) env, n+1, ntypes, (Norec,ra)::lra)

let ienv_push_inductive (env, n, ntypes, ra_env) (mi,lpar) =
  let auxntyp = 1 in
  let specif = lookup_mind_specif env mi in
  let env' =
    push_rel (Anonymous,None,
              hnf_prod_applist env (type_of_inductive env specif) lpar) env in
  let ra_env' =
    (Imbr mi,(Rtree.mk_rec_calls 1).(0)) ::
    List.map (fun (r,t) -> (r,Rtree.lift 1 t)) ra_env in
  (* New index of the inductive types *)
  let newidx = n + auxntyp in
  (env', newidx, ntypes, ra_env')

let rec ienv_decompose_prod (env,_,_,_ as ienv) n c =
  if n=0 then (ienv,c) else
    let c' = whd_betadeltaiota env c in
    match c' with
	Prod(na,a,b) ->
	  let ienv' = ienv_push_var ienv (na,a,mk_norec) in
	  ienv_decompose_prod ienv' (n-1) b
      | _ -> assert false

(* The recursive function that checks positivity and builds the list
   of recursive arguments *)
let check_positivity_one (env, _,ntypes,_ as ienv) hyps nrecp (_,i as ind) indlc =
  let lparams = rel_context_length hyps in
  (* check the inductive types occur positively in [c] *)
  let rec check_pos (env, n, ntypes, ra_env as ienv) c =
    let x,largs = decompose_app (whd_betadeltaiota env c) in
      match x with
	| Prod (na,b,d) ->
	    assert (largs = []);
            (match weaker_noccur_between env n ntypes b with
		None -> failwith_non_pos_list n ntypes [b]
              | Some b ->
	          check_pos (ienv_push_var ienv (na, b, mk_norec)) d)
	| Rel k ->
            (try
              let (ra,rarg) = List.nth ra_env (k-1) in
	      (match ra with
                  Mrec _ -> check_rec_par ienv hyps nrecp largs
		|  _ -> ());
	      if not (List.for_all (noccur_between n ntypes) largs)
	      then failwith_non_pos_list n ntypes largs
	      else rarg
            with Failure _ | Invalid_argument _ -> mk_norec)
	| Ind ind_kn ->
            (* If the inductive type being defined appears in a
               parameter, then we have an imbricated type *)
            if List.for_all (noccur_between n ntypes) largs then mk_norec
            else check_positive_imbr ienv (ind_kn, largs)
	| err ->
	    if noccur_between n ntypes x &&
              List.for_all (noccur_between n ntypes) largs
	    then mk_norec
	    else failwith_non_pos_list n ntypes (x::largs)

  (* accesses to the environment are not factorised, but is it worth it? *)
  and check_positive_imbr (env,n,ntypes,ra_env as ienv) (mi, largs) =
    let (mib,mip) = lookup_mind_specif env mi in
    let auxnpar = mib.mind_nparams_rec in
    let nonrecpar = mib.mind_nparams - auxnpar in
    let (lpar,auxlargs) =
      try List.chop auxnpar largs
      with Failure _ -> raise (IllFormedInd (LocalNonPos n)) in
      (* If the inductive appears in the args (non params) then the
	 definition is not positive. *)
      if not (List.for_all (noccur_between n ntypes) auxlargs) then
	raise (IllFormedInd (LocalNonPos n));
      (* We do not deal with imbricated mutual inductive types *)
      let auxntyp = mib.mind_ntypes in
	if auxntyp <> 1 then raise (IllFormedInd (LocalNonPos n));
	(* The nested inductive type with parameters removed *)
	let auxlcvect = abstract_mind_lc env auxntyp auxnpar mip.mind_nf_lc in
	  (* Extends the environment with a variable corresponding to
	     the inductive def *)
	let (env',_,_,_ as ienv') = ienv_push_inductive ienv (mi,lpar) in
	  (* Parameters expressed in env' *)
	let lpar' = List.map (lift auxntyp) lpar in
	let irecargs =
	  (* fails if the inductive type occurs non positively *)
	  (* with recursive parameters substituted *)
	  Array.map
	    (function c ->
	      let c' = hnf_prod_applist env' c lpar' in
	      (* skip non-recursive parameters *)
	      let (ienv',c') = ienv_decompose_prod ienv' nonrecpar c' in
		check_constructors ienv' false c')
	    auxlcvect in
	(Rtree.mk_rec [|mk_paths (Imbr mi) irecargs|]).(0)

  (* check the inductive types occur positively in the products of C, if
     check_head=true, also check the head corresponds to a constructor of
     the ith type *)

  and check_constructors ienv check_head c =
    let rec check_constr_rec (env,n,ntypes,ra_env as ienv) lrec c =
      let x,largs = decompose_app (whd_betadeltaiota env c) in
	match x with
          | Prod (na,b,d) ->
	      assert (largs = []);
              let recarg = check_pos ienv b in
              let ienv' = ienv_push_var ienv (na,b,mk_norec) in
		check_constr_rec ienv' (recarg::lrec) d

	  | hd ->
	      if check_head then
		if hd = Rel (n+ntypes-i-1) then
		  check_correct_par ienv hyps (ntypes-i) largs
		else
		  raise (IllFormedInd LocalNotConstructor)
	      else
		if not (List.for_all (noccur_between n ntypes) largs)
              then raise (IllFormedInd (LocalNonPos n));
	      List.rev lrec
    in check_constr_rec ienv [] c
  in
  let irecargs =
    Array.map
      (fun c ->
        let _,rawc = mind_extract_params lparams c in
          try
	    check_constructors ienv true rawc
          with IllFormedInd err ->
            explain_ind_err (ntypes-i) env lparams c err)
      indlc
  in mk_paths (Mrec ind) irecargs

let check_subtree (t1:'a) (t2:'a) =
  if not (Rtree.compare_rtree (fun t1 t2 ->
    let l1 = fst(Rtree.dest_node t1) in
    let l2 = fst(Rtree.dest_node t2) in
    if l1 = Norec || l1 = l2 then 0 else -1)
    t1 t2) then
    failwith "bad recursive trees"
(* if t1=t2 then () else msg_warning (str"TODO: check recursive positions")*)

let check_positivity env_ar mind params nrecp inds =
  let ntypes = Array.length inds in
  let rc =
    Array.mapi (fun j t -> (Mrec(mind,j),t)) (Rtree.mk_rec_calls ntypes) in
  let lra_ind = List.rev (Array.to_list rc) in
  let lparams = rel_context_length params in
  let check_one i mip =
    let ra_env =
      List.init lparams (fun _ -> (Norec,mk_norec)) @ lra_ind in
    let ienv = (env_ar, 1+lparams, ntypes, ra_env) in
      check_positivity_one ienv params nrecp (mind,i) mip.mind_nf_lc
  in
  let irecargs = Array.mapi check_one inds in
  let wfp = Rtree.mk_rec irecargs in
  Array.iter2 (fun ind wfpi -> check_subtree ind.mind_recargs wfpi) inds wfp

(************************************************************************)
(************************************************************************)

let check_inductive env kn mib =
  Flags.if_verbose ppnl (str "  checking ind: " ++ pr_mind kn); pp_flush ();
  (* check mind_constraints: should be consistent with env *)
  let env = add_constraints mib.mind_constraints env in
  (* check mind_record : TODO ? check #constructor = 1 ? *)
  (* check mind_finite : always OK *)
  (* check mind_ntypes *)
  if Array.length mib.mind_packets <> mib.mind_ntypes then
    error "not the right number of packets";
  (* check mind_hyps: should be empty *)
  if mib.mind_hyps <> empty_named_context then
    error "section context not empty";
  (* check mind_params_ctxt *)
  let params = mib.mind_params_ctxt in
  let _ = check_ctxt env params in
  (* check mind_nparams *)
  if rel_context_nhyps params <> mib.mind_nparams then
    error "number the right number of parameters";
  (* mind_packets *)
  (*  - check arities *)
  let env_ar = typecheck_arity env params mib.mind_packets in
  (*  - check constructor types *)
  Array.iter (typecheck_one_inductive env_ar params mib) mib.mind_packets;
  (* check mind_nparams_rec: positivity condition *)
  check_positivity env_ar kn params mib.mind_nparams_rec mib.mind_packets;
  (* check mind_equiv... *)
  (* Now we can add the inductive *)
  add_mind kn mib env



==> anc/HoTT/coq-HoTT/checker/indtypes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Univ
open Term
open Typeops
open Declarations
open Environ
(*i*)

val prkn : kernel_name -> Pp.std_ppcmds
val prcon : constant -> Pp.std_ppcmds

(*s The different kinds of errors that may result of a malformed inductive
  definition. *)

(* Errors related to inductive constructions *)
type inductive_error =
  | NonPos of env * constr * constr
  | NotEnoughArgs of env * constr * constr
  | NotConstructor of env * constr * constr
  | NonPar of env * constr * int * constr * constr
  | SameNamesTypes of Id.t
  | SameNamesConstructors of Id.t
  | SameNamesOverlap of Id.t list
  | NotAnArity of Id.t
  | BadEntry

exception InductiveError of inductive_error

(*s The following function does checks on inductive declarations. *)

val check_inductive : env -> mutual_inductive -> mutual_inductive_body -> env


==> anc/HoTT/coq-HoTT/checker/inductive.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Reduction
open Type_errors
open Declarations
open Environ

let inductive_of_constructor = fst
let index_of_constructor = snd
let ith_constructor_of_inductive ind i = (ind,i)

type mind_specif = mutual_inductive_body * one_inductive_body

(* raise Not_found if not an inductive type *)
let lookup_mind_specif env (kn,tyi) =
  let mib = lookup_mind kn env in
  if tyi >= Array.length mib.mind_packets then
    error "Inductive.lookup_mind_specif: invalid inductive index";
  (mib, mib.mind_packets.(tyi))

let find_rectype env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match t with
  | Ind ind -> (ind, l)
  | _ -> raise Not_found

let find_inductive env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match t with
    | Ind ind
        when (fst (lookup_mind_specif env ind)).mind_finite -> (ind, l)
    | _ -> raise Not_found

let find_coinductive env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match t with
    | Ind ind
        when not (fst (lookup_mind_specif env ind)).mind_finite -> (ind, l)
    | _ -> raise Not_found

let inductive_params (mib,_) = mib.mind_nparams

(************************************************************************)

(* Build the substitution that replaces Rels by the appropriate *)
(* inductives *)
let ind_subst mind mib =
  let ntypes = mib.mind_ntypes in
  let make_Ik k = Ind (mind,ntypes-k-1) in
  List.init ntypes make_Ik

(* Instantiate inductives in constructor type *)
let constructor_instantiate mind mib c =
  let s = ind_subst mind mib in
  substl s c

let instantiate_params full t args sign =
  let fail () =
    anomaly ~label:"instantiate_params" (Pp.str "type, ctxt and args mismatch") in
  let (rem_args, subs, ty) =
    fold_rel_context
      (fun (_,copt,_) (largs,subs,ty) ->
        match (copt, largs, ty) with
          | (None, a::args, Prod(_,_,t)) -> (args, a::subs, t)
          | (Some b,_,LetIn(_,_,_,t))    -> (largs, (substl subs b)::subs, t)
	  | (_,[],_)                -> if full then fail() else ([], subs, ty)
	  | _                       -> fail ())
      sign
      ~init:(args,[],t)
  in
  if rem_args <> [] then fail();
  substl subs ty

let full_inductive_instantiate mib params sign =
  let dummy = Prop Null in
  let t = mkArity (sign,dummy) in
  fst (destArity (instantiate_params true t params mib.mind_params_ctxt))

let full_constructor_instantiate ((mind,_),(mib,_),params) =
  let inst_ind = constructor_instantiate mind mib in
  (fun t ->
    instantiate_params true (inst_ind t) params mib.mind_params_ctxt)

(************************************************************************)
(************************************************************************)

(* Functions to build standard types related to inductive *)

(*
Computing the actual sort of an applied or partially applied inductive type:

I_i: forall uniformparams:utyps, forall otherparams:otyps, Type(a)
uniformargs : utyps
otherargs : otyps
I_1:forall ...,s_1;...I_n:forall ...,s_n |- sort(C_kj(uniformargs)) = s_kj
s'_k = max(..s_kj..)
merge(..s'_k..) = ..s''_k..
--------------------------------------------------------------------
Gamma |- I_i uniformargs otherargs : phi(s''_i)

where

- if p=0, phi() = Prop
- if p=1, phi(s) = s
- if p<>1, phi(s) = sup(Set,s)

Remark: Set (predicative) is encoded as Type(0)
*)

let sort_as_univ = function
| Type u -> u
| Prop Null -> type0m_univ
| Prop Pos -> type0_univ

let cons_subst u su subst =
  try (u, sup su (List.assoc u subst)) :: List.remove_assoc u subst
  with Not_found -> (u, su) :: subst

let actualize_decl_level env lev t =
  let sign,s = dest_arity env t in
  mkArity (sign,lev)

let polymorphism_on_non_applied_parameters = false

(* Bind expected levels of parameters to actual levels *)
(* Propagate the new levels in the signature *)
let rec make_subst env = function
  | (_,Some _,_ as t)::sign, exp, args ->
      let ctx,subst = make_subst env (sign, exp, args) in
      t::ctx, subst
  | d::sign, None::exp, args ->
      let args = match args with _::args -> args | [] -> [] in
      let ctx,subst = make_subst env (sign, exp, args) in
      d::ctx, subst
  | d::sign, Some u::exp, a::args ->
      (* We recover the level of the argument, but we don't change the *)
      (* level in the corresponding type in the arity; this level in the *)
      (* arity is a global level which, at typing time, will be enforce *)
      (* to be greater than the level of the argument; this is probably *)
      (* a useless extra constraint *)
      let s = sort_as_univ (snd (dest_arity env a)) in
      let ctx,subst = make_subst env (sign, exp, args) in
      d::ctx, cons_subst u s subst
  | (na,None,t as d)::sign, Some u::exp, [] ->
      (* No more argument here: we instantiate the type with a fresh level *)
      (* which is first propagated to the corresponding premise in the arity *)
      (* (actualize_decl_level), then to the conclusion of the arity (via *)
      (* the substitution) *)
      let ctx,subst = make_subst env (sign, exp, []) in
      (* if polymorphism_on_non_applied_parameters then *)
      (* 	let s = fresh_local_univ () in *)
      (* 	let t = actualize_decl_level env (Type s) t in *)
      (* 	(na,None,t)::ctx, cons_subst u s subst *)
      (* else *)
	d::ctx, subst
  | sign, [], _ ->
      (* Uniform parameters are exhausted *)
      sign,[]
  | [], _, _ ->
      assert false

(* let instantiate_universes env ctx ar argsorts = *)
(*   let args = Array.to_list argsorts in *)
(*   let ctx,subst = make_subst env (ctx,ar.poly_param_levels,args) in *)
(*   let level = subst_large_constraints subst ar.poly_level in *)
(*   ctx, *)
(*   if is_type0m_univ level then Prop Null *)
(*   else if is_type0_univ level then Prop Pos *)
(*   else Type level *)

let type_of_inductive_knowing_parameters env mip paramtyps =
  mip.mind_arity.mind_user_arity
  (* | Polymorphic ar -> *)
  (*     let ctx = List.rev mip.mind_arity_ctxt in *)
  (*     let ctx,s = instantiate_universes env ctx ar paramtyps in *)
  (*     mkArity (List.rev ctx,s) *)

(* Type of a (non applied) inductive type *)

let type_of_inductive env (_,mip) =
  type_of_inductive_knowing_parameters env mip [||]

(* The max of an array of universes *)

let cumulate_constructor_univ u = function
  | Prop Null -> u
  | Prop Pos -> sup type0_univ u
  | Type u' -> sup u u'

let max_inductive_sort =
  Array.fold_left cumulate_constructor_univ type0m_univ

(************************************************************************)
(* Type of a constructor *)

let type_of_constructor cstr (mib,mip) =
  let ind = inductive_of_constructor cstr in
  let specif = mip.mind_user_lc in
  let i = index_of_constructor cstr in
  let nconstr = Array.length mip.mind_consnames in
  if i > nconstr then error "Not enough constructors in the type";
  constructor_instantiate (fst ind) mib specif.(i-1)

let arities_of_specif kn (mib,mip) =
  let specif = mip.mind_nf_lc in
  Array.map (constructor_instantiate kn mib) specif



(************************************************************************)

let error_elim_expln kp ki =
  match kp,ki with
  | (InType | InSet), InProp -> NonInformativeToInformative
  | InType, InSet -> StrongEliminationOnNonSmallType (* if Set impredicative *)
  | _ -> WrongArity

(* Type of case predicates *)

(* Get type of inductive, with parameters instantiated *)

let inductive_sort_family mip =
  family_of_sort mip.mind_arity.mind_sort

let mind_arity mip =
  mip.mind_arity_ctxt, inductive_sort_family mip

let get_instantiated_arity (mib,mip) params =
  let sign, s = mind_arity mip in
  full_inductive_instantiate mib params sign, s

let elim_sorts (_,mip) = mip.mind_kelim

let extended_rel_list n hyps =
  let rec reln l p = function
    | (_,None,_) :: hyps -> reln (Rel (n+p) :: l) (p+1) hyps
    | (_,Some _,_) :: hyps -> reln l (p+1) hyps
    | [] -> l
  in
  reln [] 1 hyps

let build_dependent_inductive ind (_,mip) params =
  let realargs,_ = List.chop mip.mind_nrealargs_ctxt mip.mind_arity_ctxt in
  applist
    (Ind ind,
       List.map (lift mip.mind_nrealargs_ctxt) params
       @ extended_rel_list 0 realargs)

(* This exception is local *)
exception LocalArity of (sorts_family * sorts_family * arity_error) option

let check_allowed_sort ksort specif =
  if not (List.exists ((=) ksort) (elim_sorts specif)) then
    let s = inductive_sort_family (snd specif) in
    raise (LocalArity (Some(ksort,s,error_elim_expln ksort s)))

let is_correct_arity env c (p,pj) ind specif params =
  let arsign,_ = get_instantiated_arity specif params in
  let rec srec env pt ar =
    let pt' = whd_betadeltaiota env pt in
    match pt', ar with
      | Prod (na1,a1,t), (_,None,a1')::ar' ->
          (try conv env a1 a1'
          with NotConvertible -> raise (LocalArity None));
          srec (push_rel (na1,None,a1) env) t ar'
      | Prod (_,a1,a2), [] -> (* whnf of t was not needed here! *)
          let ksort = match (whd_betadeltaiota env a2) with
            | Sort s -> family_of_sort s
	    | _ -> raise (LocalArity None) in
	  let dep_ind = build_dependent_inductive ind specif params in
          (try conv env a1 dep_ind
          with NotConvertible -> raise (LocalArity None));
	  check_allowed_sort ksort specif;
	  true
      | Sort s', [] ->
	  check_allowed_sort (family_of_sort s') specif;
	  false
      | _ ->
	  raise (LocalArity None)
  in
  try srec env pj (List.rev arsign)
  with LocalArity kinds ->
    error_elim_arity env ind (elim_sorts specif) c (p,pj) kinds


(************************************************************************)
(* Type of case branches *)

(* [p] is the predicate, [i] is the constructor number (starting from 0),
   and [cty] is the type of the constructor (params not instantiated) *)
let build_branches_type ind (_,mip as specif) params dep p =
  let build_one_branch i cty =
    let typi = full_constructor_instantiate (ind,specif,params) cty in
    let (args,ccl) = decompose_prod_assum typi in
    let nargs = rel_context_length args in
    let (_,allargs) = decompose_app ccl in
    let (lparams,vargs) = List.chop (inductive_params specif) allargs in
    let cargs =
      if dep then
        let cstr = ith_constructor_of_inductive ind (i+1) in
        let dep_cstr =
          applist (Construct cstr,lparams@extended_rel_list 0 args) in
        vargs @ [dep_cstr]
      else
        vargs in
    let base = beta_appvect (lift nargs p) (Array.of_list cargs) in
    it_mkProd_or_LetIn base args in
  Array.mapi build_one_branch mip.mind_nf_lc

(* [p] is the predicate, [c] is the match object, [realargs] is the
   list of real args of the inductive type *)
let build_case_type dep p c realargs =
  let args = if dep then realargs@[c] else realargs in
  beta_appvect p (Array.of_list args)

let type_case_branches env (ind,largs) (p,pj) c =
  let specif = lookup_mind_specif env ind in
  let nparams = inductive_params specif in
  let (params,realargs) = List.chop nparams largs in
  let dep = is_correct_arity env c (p,pj) ind specif params in
  let lc = build_branches_type ind specif params dep p in
  let ty = build_case_type dep p c realargs in
  (lc, ty)


(************************************************************************)
(* Checking the case annotation is relevant *)

let check_case_info env indsp ci =
  let (mib,mip) = lookup_mind_specif env indsp in
  if
    not (eq_ind indsp ci.ci_ind) or
    (mib.mind_nparams <> ci.ci_npar) or
    (mip.mind_consnrealdecls <> ci.ci_cstr_ndecls)
  then raise (TypeError(env,WrongCaseInfo(indsp,ci)))

(************************************************************************)
(************************************************************************)

(* Guard conditions for fix and cofix-points *)

(* Check if t is a subterm of Rel n, and gives its specification,
   assuming lst already gives index of
   subterms with corresponding specifications of recursive arguments *)

(* A powerful notion of subterm *)

(* To each inductive definition corresponds an array describing the
   structure of recursive arguments for each constructor, we call it
   the recursive spec of the type (it has type recargs vect).  For
   checking the guard, we start from the decreasing argument (Rel n)
   with its recursive spec.  During checking the guardness condition,
   we collect patterns variables corresponding to subterms of n, each
   of them with its recursive spec.  They are organised in a list lst
   of type (int * recargs) list which is sorted with respect to the
   first argument.
*)

(*************************************************************)
(* Environment annotated with marks on recursive arguments *)

(* tells whether it is a strict or loose subterm *)
type size = Large | Strict

(* merging information *)
let size_glb s1 s2 =
  match s1,s2 with
      Strict, Strict -> Strict
    | _ -> Large

(* possible specifications for a term:
   - Not_subterm: when the size of a term is not related to the
     recursive argument of the fixpoint
   - Subterm: when the term is a subterm of the recursive argument
       the wf_paths argument specifies which subterms are recursive
   - Dead_code: when the term has been built by elimination over an
       empty type
 *)

type subterm_spec =
    Subterm of (size * wf_paths)
  | Dead_code
  | Not_subterm

let spec_of_tree t = lazy
  (if Rtree.eq_rtree (=) (Lazy.force t) mk_norec
   then Not_subterm
   else Subterm(Strict,Lazy.force t))

let subterm_spec_glb =
  let glb2 s1 s2 =
    match s1,s2 with
        _, Dead_code -> s1
      | Dead_code, _ -> s2
      | Not_subterm, _ -> Not_subterm
      | _, Not_subterm -> Not_subterm
      | Subterm (a1,t1), Subterm (a2,t2) ->
          if Rtree.eq_rtree (=) t1 t2 then Subterm (size_glb a1 a2, t1)
          (* branches do not return objects with same spec *)
          else Not_subterm in
  Array.fold_left glb2 Dead_code

type guard_env =
  { env     : env;
    (* dB of last fixpoint *)
    rel_min : int;
    (* inductive of recarg of each fixpoint *)
    inds    : inductive array;
    (* the recarg information of inductive family *)
    recvec  : wf_paths array;
    (* dB of variables denoting subterms *)
    genv    : subterm_spec Lazy.t list;
  }

let make_renv env minds recarg (kn,tyi) =
  let mib = lookup_mind kn env in
  let mind_recvec =
    Array.map (fun mip -> mip.mind_recargs) mib.mind_packets in
  { env = env;
    rel_min = recarg+2;
    inds = minds;
    recvec = mind_recvec;
    genv = [Lazy.lazy_from_val(Subterm(Large,mind_recvec.(tyi)))] }

let push_var renv (x,ty,spec) =
  { renv with
    env = push_rel (x,None,ty) renv.env;
    rel_min = renv.rel_min+1;
    genv = spec:: renv.genv }

let assign_var_spec renv (i,spec) =
  { renv with genv = List.assign renv.genv (i-1) spec }

let push_var_renv renv (x,ty) =
  push_var renv (x,ty,Lazy.lazy_from_val Not_subterm)

(* Fetch recursive information about a variable p *)
let subterm_var p renv =
  try Lazy.force (List.nth renv.genv (p-1))
  with Failure _ | Invalid_argument _ -> Not_subterm

let push_ctxt_renv renv ctxt =
  let n = rel_context_length ctxt in
  { renv with
    env = push_rel_context ctxt renv.env;
    rel_min = renv.rel_min+n;
    genv = iterate (fun ge -> Lazy.lazy_from_val Not_subterm::ge) n renv.genv }

let push_fix_renv renv (_,v,_ as recdef) =
  let n = Array.length v in
  { renv with
    env = push_rec_types recdef renv.env;
    rel_min = renv.rel_min+n;
    genv = iterate (fun ge -> Lazy.lazy_from_val Not_subterm::ge) n renv.genv }


(* Definition and manipulation of the stack *)
type stack_element = |SClosure of guard_env*constr |SArg of subterm_spec Lazy.t

let push_stack_closures renv l stack = 
  List.fold_right (fun h b -> (SClosure (renv,h))::b) l stack

let push_stack_args l stack = 
  List.fold_right (fun h b -> (SArg h)::b) l stack

(******************************)
(* Computing the recursive subterms of a term (propagation of size
   information through Cases). *)

(*
   c is a branch of an inductive definition corresponding to the spec
   lrec.  mind_recvec is the recursive spec of the inductive
   definition of the decreasing argument n.

   case_branches_specif renv lrec lc will pass the lambdas
   of c corresponding to pattern variables and collect possibly new
   subterms variables and returns the bodies of the branches with the
   correct envs and decreasing args.
*)

let lookup_subterms env ind =
  let (_,mip) = lookup_mind_specif env ind in
  mip.mind_recargs

let match_inductive ind ra =
  match ra with
    | (Mrec i | Imbr i) -> eq_ind ind i
    | Norec -> false

(* In {match c as z in ci y_s return P with |C_i x_s => t end}
   [branches_specif renv c_spec ci] returns an array of x_s specs knowing
   c_spec. *)
let branches_specif renv c_spec ci =
  let car = 
    (* We fetch the regular tree associated to the inductive of the match.
       This is just to get the number of constructors (and constructor
       arities) that fit the match branches without forcing c_spec.
       Note that c_spec might be more precise than [v] below, because of
       nested inductive types. *)
    let (_,mip) = lookup_mind_specif renv.env ci.ci_ind in
    let v = dest_subterms mip.mind_recargs in
      Array.map List.length v in
    Array.mapi
      (fun i nca -> (* i+1-th cstructor has arity nca *)
	 let lvra = lazy 
	   (match Lazy.force c_spec with
		Subterm (_,t) when match_inductive ci.ci_ind (dest_recarg t) ->
		  let vra = Array.of_list (dest_subterms t).(i) in
		  assert (nca = Array.length vra);
		  Array.map
		    (fun t -> Lazy.force (spec_of_tree (lazy t)))
		    vra
	      | Dead_code -> Array.make nca Dead_code
	      | _ -> Array.make nca Not_subterm) in
	 List.init nca (fun j -> lazy (Lazy.force lvra).(j)))
      car 

(* [subterm_specif renv t] computes the recursive structure of [t] and
   compare its size with the size of the initial recursive argument of
   the fixpoint we are checking. [renv] collects such information
   about variables.
*)


let rec subterm_specif renv stack t =
  (* maybe reduction is not always necessary! *)
  let f,l = decompose_app (whd_betadeltaiota renv.env t) in
    match f with
      | Rel k -> subterm_var k renv

      | Case (ci,_,c,lbr) ->
	  let stack' = push_stack_closures renv l stack in
          let cases_spec = branches_specif renv 
	    (lazy_subterm_specif renv [] c) ci in
          let stl  =
            Array.mapi (fun i br' ->
			  let stack_br = push_stack_args (cases_spec.(i)) stack' in
			    subterm_specif renv stack_br br')
              lbr in
            subterm_spec_glb stl

      | Fix ((recindxs,i),(_,typarray,bodies as recdef)) ->
	  (* when proving that the fixpoint f(x)=e is less than n, it is enough
	     to prove that e is less than n assuming f is less than n
	     furthermore when f is applied to a term which is strictly less than
	     n, one may assume that x itself is strictly less than n
	  *)
          let (ctxt,clfix) = dest_prod renv.env typarray.(i) in
          let oind =
            let env' = push_rel_context ctxt renv.env in
              try Some(fst(find_inductive env' clfix))
              with Not_found -> None in
            (match oind with
		 None -> Not_subterm (* happens if fix is polymorphic *)
               | Some ind ->
		   let nbfix = Array.length typarray in
		   let recargs = lookup_subterms renv.env ind in
		     (* pushing the fixpoints *)
		   let renv' = push_fix_renv renv recdef in
		   let renv' =
                     (* Why Strict here ? To be general, it could also be
			Large... *)
                     assign_var_spec renv'
		       (nbfix-i, lazy (Subterm(Strict,recargs))) in
		   let decrArg = recindxs.(i) in
		   let theBody = bodies.(i)   in
		   let nbOfAbst = decrArg+1 in
		   let sign,strippedBody = decompose_lam_n_assum nbOfAbst theBody in
		     (* pushing the fix parameters *)
		   let stack' = push_stack_closures renv l stack in
		   let renv'' = push_ctxt_renv renv' sign in
		   let renv'' =
                     if List.length stack' < nbOfAbst then renv''
                     else
		       let decrArg = List.nth stack' decrArg in
                       let arg_spec = stack_element_specif decrArg in
			 assign_var_spec renv'' (1, arg_spec) in
		     subterm_specif renv'' [] strippedBody)

      | Lambda (x,a,b) ->
          assert (l=[]);
	  let spec,stack' = extract_stack renv a stack in
	    subterm_specif (push_var renv (x,a,spec)) stack' b

      (* Metas and evars are considered OK *)
      | (Meta _|Evar _) -> Dead_code

      (* Other terms are not subterms *)
      | _ -> Not_subterm

and lazy_subterm_specif renv stack t =
  lazy (subterm_specif renv stack t)

and stack_element_specif = function
  |SClosure (h_renv,h) -> lazy_subterm_specif h_renv [] h
  |SArg x -> x

and extract_stack renv a = function
  | [] -> Lazy.lazy_from_val Not_subterm , []
  | h::t -> stack_element_specif h, t


(* Check size x is a correct size for recursive calls. *)
let check_is_subterm x =
  match Lazy.force x with
    Subterm (Strict,_) | Dead_code -> true
  |  _ -> false

(************************************************************************)

exception FixGuardError of env * guard_error

let error_illegal_rec_call renv fx (arg_renv,arg) =
  let (_,le_vars,lt_vars) =
    List.fold_left
      (fun (i,le,lt) sbt ->
        match Lazy.force sbt with
            (Subterm(Strict,_) | Dead_code) -> (i+1, le, i::lt)
          | (Subterm(Large,_)) -> (i+1, i::le, lt)
          | _ -> (i+1, le ,lt))
      (1,[],[]) renv.genv in
  raise (FixGuardError (renv.env,
                        RecursionOnIllegalTerm(fx,(arg_renv.env, arg),
					       le_vars,lt_vars)))

let error_partial_apply renv fx =
  raise (FixGuardError (renv.env,NotEnoughArgumentsForFixCall fx))

(* Check if [def] is a guarded fixpoint body with decreasing arg.
   given [recpos], the decreasing arguments of each mutually defined
   fixpoint. *)
let check_one_fix renv recpos def =
  let nfi = Array.length recpos in

  (* Checks if [t] only make valid recursive calls *)
  let rec check_rec_call renv stack t =
    (* if [t] does not make recursive calls, it is guarded: *)
    if noccur_with_meta renv.rel_min nfi t then ()
    else
      let (f,l) = decompose_app (whd_betaiotazeta t) in
      match f with
        | Rel p ->
            (* Test if [p] is a fixpoint (recursive call) *)
	    if renv.rel_min <= p & p < renv.rel_min+nfi then
              begin
                List.iter (check_rec_call renv []) l;
                (* the position of the invoked fixpoint: *)
	        let glob = renv.rel_min+nfi-1-p in
                (* the decreasing arg of the rec call: *)
	        let np = recpos.(glob) in
		let stack' = push_stack_closures renv l stack in
                if List.length stack' <= np then error_partial_apply renv glob
                else
                  (* Check the decreasing arg is smaller *)
                  let z = List.nth stack' np in
	          if not (check_is_subterm (stack_element_specif z)) then
                    begin match z with
		      |SClosure (z,z') -> error_illegal_rec_call renv glob (z,z') 
		      |SArg _ -> error_partial_apply renv glob
		    end
              end
            else
              begin
                match pi2 (lookup_rel p renv.env) with
                | None ->
                    List.iter (check_rec_call renv []) l
                | Some c ->
                    try List.iter (check_rec_call renv []) l
                    with FixGuardError _ ->
                      check_rec_call renv stack (applist(lift p c,l))
              end
		
        | Case (ci,p,c_0,lrest) ->
            List.iter (check_rec_call renv []) (c_0::p::l);
            (* compute the recarg information for the arguments of
               each branch *)
            let case_spec = branches_specif renv 
	      (lazy_subterm_specif renv [] c_0) ci in
	    let stack' = push_stack_closures renv l stack in
              Array.iteri (fun k br' -> 
			     let stack_br = push_stack_args case_spec.(k) stack' in
			     check_rec_call renv stack_br br') lrest

        (* Enables to traverse Fixpoint definitions in a more intelligent
           way, ie, the rule :
           if - g = fix g (y1:T1)...(yp:Tp) {struct yp} := e &
              - f is guarded with respect to the set of pattern variables S
                in a1 ... am        &
              - f is guarded with respect to the set of pattern variables S
                in T1 ... Tp        &
              - ap is a sub-term of the formal argument of f &
              - f is guarded with respect to the set of pattern variables
                S+{yp} in e
           then f is guarded with respect to S in (g a1 ... am).
           Eduardo 7/9/98 *)
        | Fix ((recindxs,i),(_,typarray,bodies as recdef)) ->
            List.iter (check_rec_call renv []) l;
            Array.iter (check_rec_call renv []) typarray;
            let decrArg = recindxs.(i) in
            let renv' = push_fix_renv renv recdef in
	    let stack' = push_stack_closures renv l stack in
              Array.iteri
                (fun j body ->
                   if i=j && (List.length stack' > decrArg) then
		     let recArg = List.nth stack' decrArg in
	             let arg_sp = stack_element_specif recArg in
	             check_nested_fix_body renv' (decrArg+1) arg_sp body
                   else check_rec_call renv' [] body)
                bodies

        | Const kn ->
            if evaluable_constant kn renv.env then
              try List.iter (check_rec_call renv []) l
              with (FixGuardError _ ) ->
		let value = (applist(constant_value renv.env kn, l)) in
	        check_rec_call renv stack value
	    else List.iter (check_rec_call renv []) l

        | Lambda (x,a,b) ->
	    assert (l = []);
	    check_rec_call renv [] a ;
	    let spec, stack' = extract_stack renv a stack in
	    check_rec_call (push_var renv (x,a,spec)) stack' b

        | Prod (x,a,b) ->
	    assert (l = [] && stack = []);
            check_rec_call renv [] a;
            check_rec_call (push_var_renv renv (x,a)) [] b

        | CoFix (i,(_,typarray,bodies as recdef)) ->
            List.iter (check_rec_call renv []) l;
	    Array.iter (check_rec_call renv []) typarray;
	    let renv' = push_fix_renv renv recdef in
	    Array.iter (check_rec_call renv' []) bodies

        | (Ind _ | Construct _) ->
            List.iter (check_rec_call renv []) l

        | Var id ->
            begin
              match pi2 (lookup_named id renv.env) with
              | None ->
                  List.iter (check_rec_call renv []) l
              | Some c ->
                  try List.iter (check_rec_call renv []) l
                  with (FixGuardError _) -> 
		    check_rec_call renv stack (applist(c,l))
            end

	| Sort _ -> assert (l = [])

        (* l is not checked because it is considered as the meta's context *)
        | (Evar _ | Meta _) -> ()

        | (App _ | LetIn _ | Cast _) -> assert false (* beta zeta reduction *)

  and check_nested_fix_body renv decr recArgsDecrArg body =
    if decr = 0 then
      check_rec_call (assign_var_spec renv (1,recArgsDecrArg)) [] body
    else
      match body with
	| Lambda (x,a,b) ->
	    check_rec_call renv [] a;
            let renv' = push_var_renv renv (x,a) in
	      check_nested_fix_body renv' (decr-1) recArgsDecrArg b
	| _ -> anomaly (Pp.str "Not enough abstractions in fix body")
	    
  in
  check_rec_call renv [] def


let inductive_of_mutfix env ((nvect,bodynum),(names,types,bodies as recdef)) =
  let nbfix = Array.length bodies in
  if nbfix = 0
    or Array.length nvect <> nbfix
    or Array.length types <> nbfix
    or Array.length names <> nbfix
    or bodynum < 0
    or bodynum >= nbfix
  then anomaly (Pp.str "Ill-formed fix term");
  let fixenv = push_rec_types recdef env in
  let raise_err env i err =
    error_ill_formed_rec_body env err names i in
  (* Check the i-th definition with recarg k *)
  let find_ind i k def =
    (* check fi does not appear in the k+1 first abstractions,
       gives the type of the k+1-eme abstraction (must be an inductive)  *)
    let rec check_occur env n def =
      match (whd_betadeltaiota env def) with
        | Lambda (x,a,b) ->
	    if noccur_with_meta n nbfix a then
	      let env' = push_rel (x, None, a) env in
              if n = k+1 then
                (* get the inductive type of the fixpoint *)
                let (mind, _) =
                  try find_inductive env a
                  with Not_found ->
		    raise_err env i (RecursionNotOnInductiveType a) in
                (mind, (env', b))
	      else check_occur env' (n+1) b
            else anomaly ~label:"check_one_fix" (Pp.str "Bad occurrence of recursive call")
        | _ -> raise_err env i NotEnoughAbstractionInFixBody in
    check_occur fixenv 1 def in
  (* Do it on every fixpoint *)
  let rv = Array.map2_i find_ind nvect bodies in
  (Array.map fst rv, Array.map snd rv)


let check_fix env ((nvect,_),(names,_,bodies as _recdef) as fix) =
  let (minds, rdef) = inductive_of_mutfix env fix in
  for i = 0 to Array.length bodies - 1 do
    let (fenv,body) = rdef.(i) in
    let renv = make_renv fenv minds nvect.(i) minds.(i) in
    try check_one_fix renv nvect body
    with FixGuardError (fixenv,err) ->
      error_ill_formed_rec_body fixenv err names i
  done

(*
let cfkey = Profile.declare_profile "check_fix";;
let check_fix env fix = Profile.profile3 cfkey check_fix env fix;;
*)

(************************************************************************)
(* Co-fixpoints. *)

exception CoFixGuardError of env * guard_error

let anomaly_ill_typed () =
  anomaly ~label:"check_one_cofix" (Pp.str "too many arguments applied to constructor")

let rec codomain_is_coind env c =
  let b = whd_betadeltaiota env c in
  match b with
    | Prod (x,a,b) ->
	codomain_is_coind (push_rel (x, None, a) env) b
    | _ ->
	(try find_coinductive env b
        with Not_found ->
	  raise (CoFixGuardError (env, CodomainNotInductiveType b)))

let check_one_cofix env nbfix def deftype =
  let rec check_rec_call env alreadygrd n vlra  t =
    if not (noccur_with_meta n nbfix t) then
      let c,args = decompose_app (whd_betadeltaiota env t) in
      match c with
	| Rel p when  n <= p && p < n+nbfix ->
	    (* recursive call: must be guarded and no nested recursive
               call allowed *)
            if not alreadygrd then
	      raise (CoFixGuardError (env,UnguardedRecursiveCall t))
            else if not(List.for_all (noccur_with_meta n nbfix) args) then
	      raise (CoFixGuardError (env,NestedRecursiveOccurrences))

	| Construct (_,i as cstr_kn)  ->
            let lra = vlra.(i-1) in
            let mI = inductive_of_constructor cstr_kn in
	    let (mib,mip) = lookup_mind_specif env mI in
            let realargs = List.skipn mib.mind_nparams args in
            let rec process_args_of_constr = function
              | (t::lr), (rar::lrar) ->
                  if rar = mk_norec then
                    if noccur_with_meta n nbfix t
                    then process_args_of_constr (lr, lrar)
                    else raise (CoFixGuardError
		                 (env,RecCallInNonRecArgOfConstructor t))
                  else
                    let spec = dest_subterms rar in
                    check_rec_call env true n spec t;
                    process_args_of_constr (lr, lrar)
              | [],_ -> ()
              | _ -> anomaly_ill_typed ()
            in process_args_of_constr (realargs, lra)

	| Lambda (x,a,b) ->
	     assert (args = []);
            if noccur_with_meta n nbfix a then
              let env' = push_rel (x, None, a) env in
              check_rec_call env' alreadygrd (n+1)  vlra b
            else
	      raise (CoFixGuardError (env,RecCallInTypeOfAbstraction a))

	| CoFix (j,(_,varit,vdefs as recdef)) ->
            if (List.for_all (noccur_with_meta n nbfix) args)
            then
              let nbfix = Array.length vdefs in
	      if (Array.for_all (noccur_with_meta n nbfix) varit) then
		let env' = push_rec_types recdef env in
		(Array.iter (check_rec_call env' alreadygrd (n+1) vlra) vdefs;
		 List.iter (check_rec_call env alreadygrd n vlra) args)
              else
		raise (CoFixGuardError (env,RecCallInTypeOfDef c))
	    else
	      raise (CoFixGuardError (env,UnguardedRecursiveCall c))

	| Case (_,p,tm,vrest) ->
            if (noccur_with_meta n nbfix p) then
              if (noccur_with_meta n nbfix tm) then
		if (List.for_all (noccur_with_meta n nbfix) args) then
		  Array.iter (check_rec_call env alreadygrd n vlra) vrest
		else
		  raise (CoFixGuardError (env,RecCallInCaseFun c))
              else
		raise (CoFixGuardError (env,RecCallInCaseArg c))
            else
	      raise (CoFixGuardError (env,RecCallInCasePred c))

	| Meta _ -> ()
        | Evar _ ->
	    List.iter (check_rec_call env alreadygrd n vlra) args

	| _    -> raise (CoFixGuardError (env,NotGuardedForm t)) in

  let (mind, _) = codomain_is_coind env deftype in
  let vlra = lookup_subterms env mind in
  check_rec_call env false 1 (dest_subterms vlra) def

(* The  function which checks that the whole block of definitions
   satisfies the guarded condition *)

let check_cofix env (bodynum,(names,types,bodies as recdef)) =
  let nbfix = Array.length bodies in
  for i = 0 to nbfix-1 do
    let fixenv = push_rec_types recdef env in
    try check_one_cofix fixenv nbfix bodies.(i) types.(i)
    with CoFixGuardError (errenv,err) ->
      error_ill_formed_rec_body errenv err names i
  done


==> anc/HoTT/coq-HoTT/checker/inductive.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Declarations
open Environ
(*i*)

(*s Extracting an inductive type from a construction *)

val find_rectype : env -> constr -> inductive * constr list

type mind_specif = mutual_inductive_body * one_inductive_body

(*s Fetching information in the environment about an inductive type.
    Raises [Not_found] if the inductive type is not found. *)
val lookup_mind_specif : env -> inductive -> mind_specif

val type_of_inductive : env -> mind_specif -> constr

(* Return type as quoted by the user *)
val type_of_constructor : constructor -> mind_specif -> constr

val arities_of_specif : mutual_inductive -> mind_specif -> constr array

(* [type_case_branches env (I,args) (p:A) c] computes useful types
   about the following Cases expression:
      <p>Cases (c :: (I args)) of b1..bn end
   It computes the type of every branch (pattern variables are
   introduced by products) and the type for the whole expression.
 *)
val type_case_branches :
  env -> inductive * constr list -> constr * constr -> constr
    -> constr array * constr

(* Check a [case_info] actually correspond to a Case expression on the
   given inductive type. *)
val check_case_info : env -> inductive -> case_info -> unit

(*s Guard conditions for fix and cofix-points. *)
val check_fix : env -> fixpoint -> unit
val check_cofix : env -> cofixpoint -> unit

(*s Support for sort-polymorphic inductive types *)

val type_of_inductive_knowing_parameters :
  env -> one_inductive_body -> constr array -> constr

val max_inductive_sort : sorts array -> Univ.universe

(* val instantiate_universes : env -> rel_context -> *)
(*     inductive_arity -> constr array -> rel_context * sorts *)

(***************************************************************)
(* Debug *)

type size = Large | Strict
type subterm_spec =
    Subterm of (size * wf_paths)
  | Dead_code
  | Not_subterm
type guard_env =
  { env     : env;
    (* dB of last fixpoint *)
    rel_min : int;
    (* inductive of recarg of each fixpoint *)
    inds    : inductive array;
    (* the recarg information of inductive family *)
    recvec  : wf_paths array;
    (* dB of variables denoting subterms *)
    genv    : subterm_spec Lazy.t list;
  }

type stack_element = |SClosure of guard_env*constr |SArg of subterm_spec Lazy.t
val subterm_specif : guard_env -> stack_element list -> constr -> subterm_spec
val branches_specif : guard_env -> subterm_spec Lazy.t -> case_info ->
  subterm_spec Lazy.t list array


==> anc/HoTT/coq-HoTT/checker/main.ml <==

let _ = Checker.start ()


==> anc/HoTT/coq-HoTT/checker/mod_checking.ml <==

open Pp
open Errors
open Util
open Names
open Term
open Reduction
open Typeops
open Indtypes
open Modops
open Subtyping
open Declarations
open Environ

(************************************************************************)
(* Checking constants *)

(* let refresh_arity ar = *)
(*   let ctxt, hd = decompose_prod_assum ar in *)
(*   match hd with *)
(*       Sort (Type u) when not (Univ.is_univ_variable u) -> *)
(*         let u' = Univ.fresh_local_univ() in *)
(*         mkArity (ctxt,Type u'), *)
(*         Univ.enforce_leq u u' Univ.empty_constraint *)
(*     | _ -> ar, Univ.empty_constraint *)

let check_constant_declaration env kn cb =
  Flags.if_verbose ppnl (str "  checking cst: " ++ prcon kn);
(*  let env = add_constraints cb.const_constraints env in*)
  let env' = check_named_ctxt env cb.const_hyps in
  (match cb.const_type with
      ty ->
        (* let ty, cu = refresh_arity ty in *)
        (* let envty = add_constraints cu env' in *)
        let _ = infer_type env' ty in
        (match body_of_constant cb with
          | Some bd ->
              let j = infer env' bd in
              conv_leq env' j ty
          | None -> ())
    (* | PolymorphicArity(ctxt,par) -> *)
    (*     let _ = check_ctxt env ctxt in *)
    (*     check_polymorphic_arity env ctxt par *));
  add_constant kn cb env

(************************************************************************)
(* Checking modules *)


exception Not_path

let path_of_mexpr = function
  | SEBident mp -> mp
  | _ -> raise Not_path

let is_modular = function
  | SFBmodule _ | SFBmodtype _ -> true
  | SFBconst _ | SFBmind _ -> false

let rec list_split_assoc ((k,m) as km) rev_before = function
  | [] -> raise Not_found
  | (k',b)::after when k=k' && is_modular b = m -> rev_before,b,after
  | h::tail -> list_split_assoc km (h::rev_before) tail

let check_definition_sub env cb1 cb2 =
  let check_type env t1 t2 =

    (* If the type of a constant is generated, it may mention
       non-variable algebraic universes that the general conversion
       algorithm is not ready to handle. Anyway, generated types of
       constants are functions of the body of the constant. If the
       bodies are the same in environments that are subtypes one of
       the other, the types are subtypes too (i.e. if Gamma <= Gamma',
       Gamma |- A |> T, Gamma |- A' |> T' and Gamma |- A=A' then T <= T').
       Hence they don't have to be checked again *)

    let t1,t2 =
      if isArity t2 then
        let (ctx2,s2) = destArity t2 in
        match s2 with
        | Type v when not (Univ.is_univ_variable v) ->
          (* The type in the interface is inferred and is made of algebraic
             universes *)
          begin try
            let (ctx1,s1) = dest_arity env t1 in
            match s1 with
            | Type u when not (Univ.is_univ_variable u) ->
              (* Both types are inferred, no need to recheck them. We
                 cheat and collapse the types to Prop *)
                mkArity (ctx1,Prop Null), mkArity (ctx2,Prop Null)
            | Prop _ ->
              (* The type in the interface is inferred, it may be the case
                 that the type in the implementation is smaller because
                 the body is more reduced. We safely collapse the upper
                 type to Prop *)
                mkArity (ctx1,Prop Null), mkArity (ctx2,Prop Null)
            | Type _ ->
              (* The type in the interface is inferred and the type in the
                 implementation is not inferred or is inferred but from a
                 more reduced body so that it is just a variable. Since
                 constraints of the form "univ <= max(...)" are not
                 expressible in the system of algebraic universes: we fail
                 (the user has to use an explicit type in the interface *)
                raise Reduction.NotConvertible
          with UserError _ (* "not an arity" *) ->
            raise Reduction.NotConvertible end
        | _ -> t1,t2
      else
        (t1,t2) in
    Reduction.conv_leq env t1 t2
  in
  assert (cb1.const_hyps=[] && cb2.const_hyps=[]) ;
  (*Start by checking types*)
  let typ1 = Typeops.type_of_constant_type env cb1.const_type in
  let typ2 = Typeops.type_of_constant_type env cb2.const_type in
  check_type env typ1 typ2;
  (* In the spirit of subtyping.check_constant, we accept
     any implementations of parameters and opaques terms,
     as long as they have the right type *)
  (match cb2.const_body with
    | Undef _ | OpaqueDef _ -> ()
    | Def lc2 ->
	(match cb1.const_body with
	  | Def lc1 ->
	    let c1 = force_constr lc1 in
            let c2 = force_constr lc2 in
	    Reduction.conv env c1 c2
	  (* Coq only places transparent cb in With_definition_body *)
	  | _ -> assert false))

let lookup_modtype mp env =
  try Environ.lookup_modtype mp env
  with Not_found ->
    failwith ("Unknown module type: "^string_of_mp mp)

let lookup_module mp env =
  try Environ.lookup_module mp env
  with Not_found ->
    failwith ("Unknown module: "^string_of_mp mp)

let rec check_with env mtb with_decl mp=
  match with_decl with
    | With_definition_body (idl,c) ->
	check_with_def env mtb (idl,c) mp;
	mtb
    | With_module_body (idl,mp1) ->
	check_with_mod env mtb (idl,mp1) mp;
	mtb

and check_with_def env mtb (idl,c) mp =
  let sig_b = match mtb with
    | SEBstruct(sig_b) ->
	sig_b
    | _ -> error_signature_expected mtb
  in
  let id,idl = match idl with
    | [] -> assert false
    | id::idl -> id,idl
  in
  let l = Label.of_id id in
    try
      let rev_before,spec,after = list_split_assoc (l,(idl<>[])) [] sig_b in
      let before = List.rev rev_before in
      let env' = Modops.add_signature mp before empty_delta_resolver env in
      if idl = [] then
	      let cb = match spec with
		  SFBconst cb -> cb
		| _ -> error_not_a_constant l
	      in
              check_definition_sub env' c cb
      else
	      let old = match spec with
		  SFBmodule msb -> msb
		| _ -> error_not_a_module l
	      in
		begin
		  match old.mod_expr with
                    | None ->
		        check_with_def env' old.mod_type (idl,c) (MPdot(mp,l))
                    | Some msb ->
			error_a_generative_module_expected l
		end
    with
	Not_found -> error_no_such_label l
      | Reduction.NotConvertible -> error_with_incorrect l

and check_with_mod env mtb (idl,mp1) mp =
  let sig_b =
    match mtb with
    | SEBstruct(sig_b) ->
	sig_b
    | _ -> error_signature_expected mtb in
  let id,idl = match idl with
    | [] -> assert false
    | id::idl -> id,idl
  in
  let l = Label.of_id id in
    try
      let rev_before,spec,after = list_split_assoc (l,false) [] sig_b in
      let before = List.rev rev_before in
      let env' = Modops.add_signature mp before empty_delta_resolver env in
      if idl = [] then
	      let _ = match spec with
		  SFBmodule msb -> msb
		| _ -> error_not_a_module l
	      in
	      let (_:module_body) = (Environ.lookup_module mp1 env) in ()
      else
	    let old = match spec with
		SFBmodule msb -> msb
	      | _ -> error_not_a_module l
	    in
	      begin
		match old.mod_expr with
                    None ->
		      check_with_mod env'
			  old.mod_type (idl,mp1) (MPdot(mp,l))
                  | Some msb ->
                      error_a_generative_module_expected l
              end
    with
	Not_found -> error_no_such_label l
      | Reduction.NotConvertible -> error_with_incorrect l

and check_module_type env mty =
  let (_:struct_expr_body) =
    check_modtype env mty.typ_expr mty.typ_mp mty.typ_delta in
  ()

							 
and check_module env mp mb =
  match mb.mod_expr, mb.mod_type with
    | None,mtb -> 
	let (_:struct_expr_body) =
	  check_modtype env mtb mb.mod_mp mb.mod_delta in ()
    | Some mexpr, mtb when mtb==mexpr ->
	let (_:struct_expr_body) =
	  check_modtype env mtb mb.mod_mp mb.mod_delta in ()
    | Some mexpr, _ ->
	let sign = check_modexpr env mexpr mb.mod_mp mb.mod_delta in
	let (_:struct_expr_body) =
	  check_modtype env mb.mod_type mb.mod_mp mb.mod_delta in
	let mtb1 =
	  {typ_mp=mp;
	   typ_expr=sign;
	   typ_expr_alg=None;
	   typ_constraints=Univ.Constraint.empty;
	   typ_delta = mb.mod_delta;}
	and mtb2 =
	  {typ_mp=mp;
	   typ_expr=mb.mod_type;
	   typ_expr_alg=None;
	   typ_constraints=Univ.Constraint.empty;
	   typ_delta = mb.mod_delta;}
	in
	let env = add_module (module_body_of_type mp mtb1) env in
	check_subtypes env mtb1 mtb2

and check_structure_field env mp lab res = function
  | SFBconst cb ->
      let c = Constant.make2 mp lab in
	check_constant_declaration env c cb
  | SFBmind mib ->
      let kn = MutInd.make2 mp lab in
      let kn = mind_of_delta res kn in
	Indtypes.check_inductive env kn mib
  | SFBmodule msb ->
      let (_:unit) = check_module env (MPdot(mp,lab)) msb in
	Modops.add_module msb env
  | SFBmodtype mty ->
      check_module_type env mty;
      add_modtype (MPdot(mp,lab)) mty env
	
and check_modexpr env mse mp_mse res = match mse with
  | SEBident mp ->
      let mb = lookup_module mp env in
      (subst_and_strengthen mb mp_mse).mod_type
  | SEBfunctor (arg_id, mtb, body) ->
      check_module_type env mtb ;
      let env' = add_module (module_body_of_type (MPbound arg_id) mtb) env in
      let sign = check_modexpr env' body mp_mse res in
	SEBfunctor (arg_id, mtb, sign)
  | SEBapply (f,m,cst) ->
      let sign = check_modexpr env f mp_mse res in
      let farg_id, farg_b, fbody_b = destr_functor env sign in
      let mp =
	try (path_of_mexpr m)
	with Not_path -> error_application_to_not_path m
	  (* place for nondep_supertype *) in
      let mtb = module_type_of_module (Some mp) (lookup_module mp env) in
	check_subtypes env mtb farg_b;
	(subst_struct_expr (map_mbid farg_id mp) fbody_b)
  | SEBwith(mte, with_decl) ->
      let sign = check_modexpr env mte mp_mse res in
      let sign = check_with env sign with_decl mp_mse in 
	sign
  | SEBstruct(msb) ->
      let (_:env) = List.fold_left (fun env (lab,mb) ->
		   check_structure_field env mp_mse lab res mb) env msb in
	SEBstruct(msb)
	
and check_modtype env mse mp_mse res = match mse with
  | SEBident mp ->
      let mtb = lookup_modtype mp env in
	mtb.typ_expr
  | SEBfunctor (arg_id, mtb, body) ->
      check_module_type env mtb;
      let env' = add_module (module_body_of_type (MPbound arg_id) mtb) env in
      let body = check_modtype env' body mp_mse res in
	SEBfunctor(arg_id,mtb,body)
  | SEBapply (f,m,cst) ->
      let sign = check_modtype env f mp_mse res in
      let farg_id, farg_b, fbody_b = destr_functor env sign in
      let mp =
	try (path_of_mexpr m)
	with Not_path -> error_application_to_not_path m
	  (* place for nondep_supertype *) in
      let mtb = module_type_of_module (Some mp) (lookup_module mp env) in
	check_subtypes env mtb farg_b;
	subst_struct_expr (map_mbid farg_id mp) fbody_b
  | SEBwith(mte, with_decl) ->
      let sign = check_modtype env mte mp_mse res in
      let sign = check_with env sign with_decl mp_mse in
	sign
  | SEBstruct(msb) ->
      let (_:env) = List.fold_left (fun env (lab,mb) ->
		   check_structure_field env mp_mse lab res mb) env msb in
      SEBstruct(msb)
	
(*
  let rec add_struct_expr_constraints env = function
  | SEBident _ -> env
  
  | SEBfunctor (_,mtb,meb) ->
  add_struct_expr_constraints
  (add_modtype_constraints env mtb) meb

  | SEBstruct (_,structure_body) ->
      List.fold_left
        (fun env (l,item) -> add_struct_elem_constraints env item)
        env
        structure_body

  | SEBapply (meb1,meb2,cst) ->
(*  let g = Univ.merge_constraints cst Univ.initial_universes in
msgnl(str"ADDING FUNCTOR APPLICATION CONSTRAINTS:"++fnl()++
      Univ.pr_universes g++str"============="++fnl());
*)
      Environ.add_constraints cst
        (add_struct_expr_constraints
	  (add_struct_expr_constraints env meb1)
	  meb2)
  | SEBwith(meb,With_definition_body(_,cb))->
      Environ.add_constraints cb.const_constraints
	(add_struct_expr_constraints env meb)
  | SEBwith(meb,With_module_body(_,_,cst))->
      Environ.add_constraints cst
	(add_struct_expr_constraints env meb)

and add_struct_elem_constraints env = function
  | SFBconst cb -> Environ.add_constraints cb.const_constraints env
  | SFBmind mib -> Environ.add_constraints mib.mind_constraints env
  | SFBmodule mb -> add_module_constraints env mb
  | SFBalias (mp,Some cst) -> Environ.add_constraints cst env
  | SFBalias (mp,None) -> env
  | SFBmodtype mtb -> add_modtype_constraints env mtb

and add_module_constraints env mb =
  let env = match mb.mod_expr with
    | None -> env
    | Some meb -> add_struct_expr_constraints env meb
  in
  let env = match mb.mod_type with
    | None -> env
    | Some mtb ->
	add_struct_expr_constraints env mtb
  in
    Environ.add_constraints mb.mod_constraints env

and add_modtype_constraints env mtb =
  add_struct_expr_constraints env mtb.typ_expr
*)


==> anc/HoTT/coq-HoTT/checker/mod_checking.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val check_module : Environ.env -> Names.module_path -> Declarations.module_body -> unit


==> anc/HoTT/coq-HoTT/checker/modops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Errors
open Util
open Pp
open Names
open Term
open Declarations
(*i*)

let error_not_a_constant l =
  error ("\""^(Label.to_string l)^"\" is not a constant")

let error_not_a_functor _ = error "Application of not a functor"

let error_incompatible_modtypes _ _ = error "Incompatible module types"

let error_not_match l _ =
  error ("Signature components for label "^Label.to_string l^" do not match")

let error_no_such_label l = error ("No such label "^Label.to_string l)

let error_no_such_label_sub l l1 =
  let l1 = string_of_mp l1 in
  error ("The field "^
         Label.to_string l^" is missing in "^l1^".")

let error_not_a_module_loc loc s =
  user_err_loc (loc,"",str ("\""^Label.to_string s^"\" is not a module"))

let error_not_a_module s = error_not_a_module_loc Loc.ghost s

let error_with_incorrect l =
  error ("Incorrect constraint for label \""^(Label.to_string l)^"\"")

let error_a_generative_module_expected l =
  error ("The module " ^ Label.to_string l ^ " is not generative. Only " ^
         "component of generative modules can be changed using the \"with\" " ^
         "construct.")

let error_signature_expected mtb =
  error "Signature expected"

let error_application_to_not_path _ = error "Application to not path"

let destr_functor env mtb =
  match mtb with
  | SEBfunctor (arg_id,arg_t,body_t) ->
      	    (arg_id,arg_t,body_t)
  | _ -> error_not_a_functor mtb

let module_body_of_type mp mtb = 
  { mod_mp = mp;
    mod_type = mtb.typ_expr;
    mod_type_alg = mtb.typ_expr_alg;
    mod_expr = None;
    mod_constraints = mtb.typ_constraints;
    mod_delta = mtb.typ_delta;
    mod_retroknowledge = []}

let rec add_signature mp sign resolver env = 
  let add_one env (l,elem) =
    let kn = KerName.make2 mp l in
    let con = Constant.make1 kn in
    let mind = mind_of_delta resolver (MutInd.make1 kn) in
      match elem with
	| SFBconst cb -> 
	   (* let con =  constant_of_delta resolver con in*)
	      Environ.add_constant con cb env
	| SFBmind mib -> 
	   (* let mind =  mind_of_delta resolver mind in*)
	    Environ.add_mind mind mib env
	| SFBmodule mb -> add_module mb env
	      (* adds components as well *)
	| SFBmodtype mtb -> Environ.add_modtype mtb.typ_mp mtb env
  in
    List.fold_left add_one env sign

and add_module mb env = 
  let mp = mb.mod_mp in
  let env = Environ.shallow_add_module mp mb env in
    match mb.mod_type with
      | SEBstruct (sign) -> 
	    add_signature mp sign mb.mod_delta env
      | SEBfunctor _ -> env
      | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")


let strengthen_const mp_from l cb resolver =
  match cb.const_body with
    | Def _ -> cb
    | _ ->
      let con = Constant.make2 mp_from l in
      (* let con =  constant_of_delta resolver con in*)
      { cb with const_body = Def (Declarations.from_val (Const con)) }

let rec strengthen_mod mp_from mp_to mb =
  if Declarations.mp_in_delta mb.mod_mp mb.mod_delta then
    mb
  else
    match mb.mod_type with
     | SEBstruct (sign) -> 
	 let resolve_out,sign_out = 
	   strengthen_sig mp_from sign mp_to mb.mod_delta in
	   { mb with
	       mod_expr = Some (SEBident mp_to);
	       mod_type = SEBstruct(sign_out);
	       mod_type_alg = mb.mod_type_alg;
	       mod_constraints = mb.mod_constraints;
	       mod_delta = resolve_out(*add_mp_delta_resolver mp_from mp_to 
	       (add_delta_resolver mb.mod_delta resolve_out)*);
	       mod_retroknowledge = mb.mod_retroknowledge}
     | SEBfunctor _ -> mb
     | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")
	 
and strengthen_sig mp_from sign mp_to resolver =
  match sign with
    | [] -> empty_delta_resolver,[]
    | (l,SFBconst cb) :: rest ->
	let item' = l,SFBconst (strengthen_const mp_from l cb resolver) in
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out,item'::rest'
    | (_,SFBmind _ as item):: rest ->
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	  resolve_out,item::rest'
    | (l,SFBmodule mb) :: rest ->
	let mp_from' = MPdot (mp_from,l) in
	let mp_to' = MPdot(mp_to,l) in
	let mb_out = strengthen_mod mp_from' mp_to' mb in
	let item' = l,SFBmodule (mb_out) in
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out (*add_delta_resolver resolve_out mb.mod_delta*),
	item':: rest'
    | (l,SFBmodtype mty as item) :: rest -> 
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out,item::rest'

let strengthen mtb mp =
    match mtb.typ_expr with
      | SEBstruct (sign) -> 
	  let resolve_out,sign_out =
	    strengthen_sig mtb.typ_mp sign mp mtb.typ_delta in
	    {mtb with
	       typ_expr = SEBstruct(sign_out);
	       typ_delta = resolve_out(*add_delta_resolver mtb.typ_delta
		(add_mp_delta_resolver mtb.typ_mp mp resolve_out)*)}
      | SEBfunctor _ -> mtb
      | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")

let subst_and_strengthen mb mp =
  strengthen_mod mb.mod_mp mp (subst_module (map_mp mb.mod_mp mp) mb)


let module_type_of_module mp mb =
  match mp with
      Some mp ->
	strengthen {
	  typ_mp = mp;
	  typ_expr = mb.mod_type;
	  typ_expr_alg = None;
	  typ_constraints = mb.mod_constraints;
	  typ_delta = mb.mod_delta} mp
	  
    | None ->
	{typ_mp = mb.mod_mp;
	 typ_expr = mb.mod_type;
	 typ_expr_alg = None;
	 typ_constraints = mb.mod_constraints;
	 typ_delta = mb.mod_delta}


==> anc/HoTT/coq-HoTT/checker/modops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Univ
open Term
open Declarations
open Environ
(*i*)

(* Various operations on modules and module types *)

(* make the envirconment entry out of type *)
val module_body_of_type : module_path -> module_type_body -> module_body

val module_type_of_module : module_path option -> module_body ->
  module_type_body

val destr_functor :
  env -> struct_expr_body -> MBId.t * module_type_body * struct_expr_body

val add_signature : module_path -> structure_body -> delta_resolver -> env -> env

(* adds a module and its components, but not the constraints *)
val add_module : module_body ->  env -> env

val strengthen : module_type_body -> module_path -> module_type_body

val subst_and_strengthen : module_body -> module_path -> module_body

val error_incompatible_modtypes :
  module_type_body -> module_type_body -> 'a

val error_not_match : label -> structure_field_body -> 'a

val error_with_incorrect : label -> 'a

val error_no_such_label : label -> 'a

val error_no_such_label_sub :
  label -> module_path -> 'a

val error_signature_expected : struct_expr_body -> 'a

val error_not_a_constant : label -> 'a

val error_not_a_module : label -> 'a

val error_a_generative_module_expected : label -> 'a

val error_application_to_not_path : struct_expr_body -> 'a


==> anc/HoTT/coq-HoTT/checker/reduction.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Term
open Univ
open Closure
open Esubst
open Environ

let rec is_empty_stack = function
    [] -> true
  | Zupdate _::s -> is_empty_stack s
  | Zshift _::s -> is_empty_stack s
  | _ -> false

(* Compute the lift to be performed on a term placed in a given stack *)
let el_stack el stk =
  let n =
    List.fold_left
      (fun i z ->
        match z with
            Zshift n -> i+n
          | _ -> i)
      0
      stk in
  el_shft n el

let compare_stack_shape stk1 stk2 =
  let rec compare_rec bal stk1 stk2 =
  match (stk1,stk2) with
      ([],[]) -> bal=0
    | ((Zupdate _|Zshift _)::s1, _) -> compare_rec bal s1 stk2
    | (_, (Zupdate _|Zshift _)::s2) -> compare_rec bal stk1 s2
    | (Zapp l1::s1, _) -> compare_rec (bal+Array.length l1) s1 stk2
    | (_, Zapp l2::s2) -> compare_rec (bal-Array.length l2) stk1 s2
    | (Zcase(c1,_,_)::s1, Zcase(c2,_,_)::s2) ->
        bal=0 (* && c1.ci_ind  = c2.ci_ind *) && compare_rec 0 s1 s2
    | (Zfix(_,a1)::s1, Zfix(_,a2)::s2) ->
        bal=0 && compare_rec 0 a1 a2 && compare_rec 0 s1 s2
    | (_,_) -> false in
  compare_rec 0 stk1 stk2

type lft_constr_stack_elt =
    Zlapp of (lift * fconstr) array
  | Zlfix of (lift * fconstr) * lft_constr_stack
  | Zlcase of case_info * lift * fconstr * fconstr array
and lft_constr_stack = lft_constr_stack_elt list

let rec zlapp v = function
    Zlapp v2 :: s -> zlapp (Array.append v v2) s
  | s -> Zlapp v :: s

let pure_stack lfts stk =
  let rec pure_rec lfts stk =
    match stk with
        [] -> (lfts,[])
      | zi::s ->
          (match (zi,pure_rec lfts s) with
              (Zupdate _,lpstk)  -> lpstk
            | (Zshift n,(l,pstk)) -> (el_shft n l, pstk)
            | (Zapp a, (l,pstk)) ->
                (l,zlapp (Array.map (fun t -> (l,t)) a) pstk)
            | (Zfix(fx,a),(l,pstk)) ->
                let (lfx,pa) = pure_rec l a in
                (l, Zlfix((lfx,fx),pa)::pstk)
            | (Zcase(ci,p,br),(l,pstk)) ->
                (l,Zlcase(ci,l,p,br)::pstk)) in
  snd (pure_rec lfts stk)

(****************************************************************************)
(*                   Reduction Functions                                    *)
(****************************************************************************)

let whd_betaiotazeta x =
  match x with
    | (Sort _|Var _|Meta _|Evar _|Const _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _) -> x
    | _ -> whd_val (create_clos_infos betaiotazeta empty_env) (inject x)

let whd_betadeltaiota env t =
  match t with
    | (Sort _|Meta _|Evar _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _) -> t
    | _ -> whd_val (create_clos_infos betadeltaiota env) (inject t)

let whd_betadeltaiota_nolet env t =
  match t with
    | (Sort _|Meta _|Evar _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _|LetIn _) -> t
    | _ -> whd_val (create_clos_infos betadeltaiotanolet env) (inject t)

(* Beta *)

let beta_appvect c v =
  let rec stacklam env t stack =
    match t, stack with
        Lambda(_,_,c), arg::stacktl -> stacklam (arg::env) c stacktl
      | _ -> applist (substl env t, stack) in
  stacklam [] c (Array.to_list v)

(********************************************************************)
(*                         Conversion                               *)
(********************************************************************)

(* Conversion utility functions *)
type 'a conversion_function = env -> 'a -> 'a -> unit

exception NotConvertible
exception NotConvertibleVect of int

let compare_stacks f fmind lft1 stk1 lft2 stk2 =
  let rec cmp_rec pstk1 pstk2 =
    match (pstk1,pstk2) with
      | (z1::s1, z2::s2) ->
          cmp_rec s1 s2;
          (match (z1,z2) with
            | (Zlapp a1,Zlapp a2) -> Array.iter2 f a1 a2
            | (Zlfix(fx1,a1),Zlfix(fx2,a2)) ->
                f fx1 fx2; cmp_rec a1 a2
            | (Zlcase(ci1,l1,p1,br1),Zlcase(ci2,l2,p2,br2)) ->
                if not (fmind ci1.ci_ind ci2.ci_ind) then
		  raise NotConvertible;
		f (l1,p1) (l2,p2);
                Array.iter2 (fun c1 c2 -> f (l1,c1) (l2,c2)) br1 br2
            | _ -> assert false)
      | _ -> () in
  if compare_stack_shape stk1 stk2 then
    cmp_rec (pure_stack lft1 stk1) (pure_stack lft2 stk2)
  else raise NotConvertible

(* Convertibility of sorts *)

type conv_pb =
  | CONV
  | CUMUL

let sort_cmp univ pb s0 s1 =
  match (s0,s1) with
    | (Prop c1, Prop c2) when pb = CUMUL -> if c1 = Pos & c2 = Null then raise NotConvertible
    | (Prop c1, Prop c2) -> if c1 <> c2 then raise NotConvertible
    | (Prop c1, Type u)  ->
        (match pb with
            CUMUL -> ()
          | _ -> raise NotConvertible)
    | (Type u1, Type u2) ->
        if not
	  (match pb with
            | CONV -> check_eq univ u1 u2
	    | CUMUL -> check_leq univ u1 u2)
        then raise NotConvertible
    | (_, _) -> raise NotConvertible

let rec no_arg_available = function
  | [] -> true
  | Zupdate _ :: stk -> no_arg_available stk
  | Zshift _ :: stk -> no_arg_available stk
  | Zapp v :: stk -> Array.length v = 0 && no_arg_available stk
  | Zcase _ :: _ -> true
  | Zfix _ :: _ -> true

let rec no_nth_arg_available n = function
  | [] -> true
  | Zupdate _ :: stk -> no_nth_arg_available n stk
  | Zshift _ :: stk -> no_nth_arg_available n stk
  | Zapp v :: stk ->
      let k = Array.length v in
      if n >= k then no_nth_arg_available (n-k) stk
      else false
  | Zcase _ :: _ -> true
  | Zfix _ :: _ -> true

let rec no_case_available = function
  | [] -> true
  | Zupdate _ :: stk -> no_case_available stk
  | Zshift _ :: stk -> no_case_available stk
  | Zapp _ :: stk -> no_case_available stk
  | Zcase _ :: _ -> false
  | Zfix _ :: _ -> true

let in_whnf (t,stk) =
  match fterm_of t with
    | (FLetIn _ | FCases _ | FApp _ | FCLOS _ | FLIFT _ | FCast _) -> false
    | FLambda _ -> no_arg_available stk
    | FConstruct _ -> no_case_available stk
    | FCoFix _ -> no_case_available stk
    | FFix(((ri,n),(_,_,_)),_) -> no_nth_arg_available ri.(n) stk
    | (FFlex _ | FProd _ | FEvar _ | FInd _ | FAtom _ | FRel _) -> true
    | FLOCKED -> assert false

let oracle_order fl1 fl2 =
  match fl1,fl2 with
      ConstKey c1, ConstKey c2 -> (*height c1 > height c2*)false
    | _, ConstKey _ -> true
    | _ -> false

(* Conversion between  [lft1]term1 and [lft2]term2 *)
let rec ccnv univ cv_pb infos lft1 lft2 term1 term2 =
  eqappr univ cv_pb infos (lft1, (term1,[])) (lft2, (term2,[]))

(* Conversion between [lft1](hd1 v1) and [lft2](hd2 v2) *)
and eqappr univ cv_pb infos (lft1,st1) (lft2,st2) =
  Util.check_for_interrupt ();
  (* First head reduce both terms *)
  let rec whd_both (t1,stk1) (t2,stk2) =
    let st1' = whd_stack infos t1 stk1 in
    let st2' = whd_stack infos t2 stk2 in
    (* Now, whd_stack on term2 might have modified st1 (due to sharing),
       and st1 might not be in whnf anymore. If so, we iterate ccnv. *)
    if in_whnf st1' then (st1',st2') else whd_both st1' st2' in
  let ((hd1,v1),(hd2,v2)) = whd_both st1 st2 in
  let appr1 = (lft1,(hd1,v1)) and appr2 = (lft2,(hd2,v2)) in
  (* compute the lifts that apply to the head of the term (hd1 and hd2) *)
  let el1 = el_stack lft1 v1 in
  let el2 = el_stack lft2 v2 in
  match (fterm_of hd1, fterm_of hd2) with
    (* case of leaves *)
    | (FAtom a1, FAtom a2) ->
	(match a1, a2 with
	   | (Sort s1, Sort s2) ->
	       assert (is_empty_stack v1 && is_empty_stack v2);
	       sort_cmp univ cv_pb s1 s2
	   | (Meta n, Meta m) ->
               if n=m
	       then convert_stacks univ infos lft1 lft2 v1 v2
               else raise NotConvertible
	   | _ -> raise NotConvertible)
    | (FEvar (ev1,args1), FEvar (ev2,args2)) ->
        if ev1=ev2 then
          (convert_stacks univ infos lft1 lft2 v1 v2;
           convert_vect univ infos el1 el2 args1 args2)
        else raise NotConvertible

    (* 2 index known to be bound to no constant *)
    | (FRel n, FRel m) ->
        if reloc_rel n el1 = reloc_rel m el2
        then convert_stacks univ infos lft1 lft2 v1 v2
        else raise NotConvertible

    (* 2 constants, 2 local defined vars or 2 defined rels *)
    | (FFlex fl1, FFlex fl2) ->
	(try (* try first intensional equality *)
	  if  eq_table_key fl1 fl2
          then convert_stacks univ infos lft1 lft2 v1 v2
          else raise NotConvertible
        with NotConvertible ->
          (* else the oracle tells which constant is to be expanded *)
          let (app1,app2) =
            if oracle_order fl1 fl2 then
              match unfold_reference infos fl1 with
                | Some def1 -> ((lft1, whd_stack infos def1 v1), appr2)
                | None ->
                    (match unfold_reference infos fl2 with
                      | Some def2 -> (appr1, (lft2, whd_stack infos def2 v2))
                     | None -> raise NotConvertible)
            else
	      match unfold_reference infos fl2 with
                | Some def2 -> (appr1, (lft2, whd_stack infos def2 v2))
                | None ->
                    (match unfold_reference infos fl1 with
                    | Some def1 -> ((lft1, whd_stack infos def1 v1), appr2)
		    | None -> raise NotConvertible) in
          eqappr univ cv_pb infos app1 app2)

    (* other constructors *)
    | (FLambda _, FLambda _) ->
        (* Inconsistency: we tolerate that v1, v2 contain shift and update but
           we throw them away *)
        assert (is_empty_stack v1 && is_empty_stack v2);
        let (_,ty1,bd1) = destFLambda mk_clos hd1 in
        let (_,ty2,bd2) = destFLambda mk_clos hd2 in
        ccnv univ CONV infos el1 el2 ty1 ty2;
        ccnv univ CONV infos (el_lift el1) (el_lift el2) bd1 bd2

    | (FProd (_,c1,c2), FProd (_,c'1,c'2)) ->
        assert (is_empty_stack v1 && is_empty_stack v2);
	(* Luo's system *)
        ccnv univ CONV infos el1 el2 c1 c'1;
        ccnv univ cv_pb infos (el_lift el1) (el_lift el2) c2 c'2

    (* Eta-expansion on the fly *)
    | (FLambda _, _) ->
        if v1 <> [] then
          anomaly (Pp.str "conversion was given unreduced term (FLambda)");
        let (_,_ty1,bd1) = destFLambda mk_clos hd1 in
        eqappr univ CONV infos
          (el_lift lft1,(bd1,[])) (el_lift lft2,(hd2,eta_expand_stack v2))
    | (_, FLambda _) ->
        if v2 <> [] then
          anomaly (Pp.str "conversion was given unreduced term (FLambda)");
        let (_,_ty2,bd2) = destFLambda mk_clos hd2 in
        eqappr univ CONV infos
          (el_lift lft1,(hd1,eta_expand_stack v1)) (el_lift lft2,(bd2,[]))

    (* only one constant, defined var or defined rel *)
    | (FFlex fl1, _)      ->
        (match unfold_reference infos fl1 with
           | Some def1 ->
	       eqappr univ cv_pb infos (lft1, whd_stack infos def1 v1) appr2
           | None -> raise NotConvertible)
    | (_, FFlex fl2)      ->
        (match unfold_reference infos fl2 with
           | Some def2 ->
	       eqappr univ cv_pb infos appr1 (lft2, whd_stack infos def2 v2)
           | None -> raise NotConvertible)

    (* Inductive types:  MutInd MutConstruct Fix Cofix *)

     | (FInd ind1, FInd ind2) ->
         if mind_equiv_infos infos ind1 ind2
	 then
           convert_stacks univ infos lft1 lft2 v1 v2
         else raise NotConvertible

     | (FConstruct (ind1,j1), FConstruct (ind2,j2)) ->
	 if j1 = j2 && mind_equiv_infos infos ind1 ind2
	 then
           convert_stacks univ infos lft1 lft2 v1 v2
         else raise NotConvertible

     | (FFix ((op1,(_,tys1,cl1)),e1), FFix((op2,(_,tys2,cl2)),e2)) ->
	 if op1 = op2
	 then
	   let n = Array.length cl1 in
           let fty1 = Array.map (mk_clos e1) tys1 in
           let fty2 = Array.map (mk_clos e2) tys2 in
           let fcl1 = Array.map (mk_clos (subs_liftn n e1)) cl1 in
           let fcl2 = Array.map (mk_clos (subs_liftn n e2)) cl2 in
           convert_vect univ infos el1 el2 fty1 fty2;
           convert_vect univ infos
	     (el_liftn n el1) (el_liftn n el2) fcl1 fcl2;
           convert_stacks univ infos lft1 lft2 v1 v2
         else raise NotConvertible

     | (FCoFix ((op1,(_,tys1,cl1)),e1), FCoFix((op2,(_,tys2,cl2)),e2)) ->
         if op1 = op2
         then
	   let n = Array.length cl1 in
           let fty1 = Array.map (mk_clos e1) tys1 in
           let fty2 = Array.map (mk_clos e2) tys2 in
           let fcl1 = Array.map (mk_clos (subs_liftn n e1)) cl1 in
           let fcl2 = Array.map (mk_clos (subs_liftn n e2)) cl2 in
           convert_vect univ infos el1 el2 fty1 fty2;
	   convert_vect univ infos
	     (el_liftn n el1) (el_liftn n el2) fcl1 fcl2;
           convert_stacks univ infos lft1 lft2 v1 v2
         else raise NotConvertible

     (* Should not happen because both (hd1,v1) and (hd2,v2) are in whnf *)
     | ( (FLetIn _, _) | (FCases _,_) | (FApp _,_) | (FCLOS _,_) | (FLIFT _,_)
       | (_, FLetIn _) | (_,FCases _) | (_,FApp _) | (_,FCLOS _) | (_,FLIFT _)
       | (FLOCKED,_) | (_,FLOCKED) ) -> assert false

     (* In all other cases, terms are not convertible *)
     | _ -> raise NotConvertible

and convert_stacks univ infos lft1 lft2 stk1 stk2 =
  compare_stacks
    (fun (l1,t1) (l2,t2) -> ccnv univ CONV infos l1 l2 t1 t2)
    (mind_equiv_infos infos)
    lft1 stk1 lft2 stk2

and convert_vect univ infos lft1 lft2 v1 v2 =
  Array.iter2 (fun t1 t2 -> ccnv univ CONV infos lft1 lft2 t1 t2) v1 v2

let clos_fconv cv_pb env t1 t2 =
  let infos = create_clos_infos betaiotazeta env in
  let univ = universes env in
  ccnv univ cv_pb infos el_id el_id (inject t1) (inject t2)

let fconv cv_pb env t1 t2 =
  if eq_constr t1 t2 then ()
  else clos_fconv cv_pb env t1 t2

let conv = fconv CONV
let conv_leq = fconv CUMUL

(* option for conversion : no compilation for the checker *)

let vm_conv = fconv

(********************************************************************)
(*             Special-Purpose Reduction                            *)
(********************************************************************)

(* pseudo-reduction rule:
 * [hnf_prod_app env s (Prod(_,B)) N --> B[N]
 * with an HNF on the first argument to produce a product.
 * if this does not work, then we use the string S as part of our
 * error message. *)

let hnf_prod_app env t n =
  match whd_betadeltaiota env t with
    | Prod (_,_,b) -> subst1 n b
    | _ -> anomaly ~label:"hnf_prod_app" (Pp.str "Need a product")

let hnf_prod_applist env t nl =
  List.fold_left (hnf_prod_app env) t nl

(* Dealing with arities *)

let dest_prod env =
  let rec decrec env m c =
    let t = whd_betadeltaiota env c in
    match t with
      | Prod (n,a,c0) ->
          let d = (n,None,a) in
	  decrec (push_rel d env) (d::m) c0
      | _ -> m,t
  in
  decrec env empty_rel_context

(* The same but preserving lets *)
let dest_prod_assum env =
  let rec prodec_rec env l ty =
    let rty = whd_betadeltaiota_nolet env ty in
    match rty with
    | Prod (x,t,c)  ->
        let d = (x,None,t) in
	prodec_rec (push_rel d env) (d::l) c
    | LetIn (x,b,t,c) ->
        let d = (x,Some b,t) in
	prodec_rec (push_rel d env) (d::l) c
    | Cast (c,_,_)    -> prodec_rec env l c
    | _               -> l,rty
  in
  prodec_rec env empty_rel_context

let dest_arity env c =
  let l, c = dest_prod_assum env c in
  match c with
    | Sort s -> l,s
    | _ -> error "not an arity"



==> anc/HoTT/coq-HoTT/checker/reduction.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Term
open Environ
(*i*)

(************************************************************************)
(*s Reduction functions *)

val whd_betaiotazeta        : constr -> constr
val whd_betadeltaiota       : env -> constr -> constr
val whd_betadeltaiota_nolet : env -> constr -> constr

(************************************************************************)
(*s conversion functions *)

exception NotConvertible
exception NotConvertibleVect of int
type 'a conversion_function = env -> 'a -> 'a -> unit

type conv_pb = CONV | CUMUL

val conv           : constr conversion_function
val conv_leq       : constr conversion_function

val vm_conv : conv_pb -> constr conversion_function

(************************************************************************)

(* Builds an application node, reducing beta redexes it may produce. *)
val beta_appvect : constr -> constr array -> constr

(* Pseudo-reduction rule  Prod(x,A,B) a --> B[x\a] *)
val hnf_prod_applist : env -> constr -> constr list -> constr


(************************************************************************)
(*s Recognizing products and arities modulo reduction *)

val dest_prod       : env -> constr -> rel_context * constr
val dest_prod_assum : env -> constr -> rel_context * constr

val dest_arity : env -> constr -> arity


==> anc/HoTT/coq-HoTT/checker/safe_typing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Declarations
open Environ

(************************************************************************)
(*
 * Global environment
 *)

let genv = ref empty_env
let get_env () = !genv

let set_engagement c =
  genv := set_engagement c !genv

(* full_add_module adds module with universes and constraints *)
let full_add_module dp mb digest =
  let env = !genv in
  let env = add_constraints mb.mod_constraints env in
  let env = Modops.add_module mb env in
  genv := add_digest env dp digest

(* Check that the engagement expected by a library matches the initial one *)
let check_engagement env c =
  match engagement env, c with
    | Some ImpredicativeSet, Some ImpredicativeSet -> ()
    | _, None -> ()
    | _, Some ImpredicativeSet ->
        error "Needs option -impredicative-set"

(* Libraries = Compiled modules *)

let report_clash f caller dir =
  let msg =
    str "compiled library " ++ str(DirPath.to_string caller) ++
    spc() ++ str "makes inconsistent assumptions over library" ++ spc() ++
    str(DirPath.to_string dir) ++ fnl() in
  f msg


let check_imports f caller env needed =
  let check (dp,stamp) =
    try
      let actual_stamp = lookup_digest env dp in
      if stamp <> actual_stamp then report_clash f caller dp
    with Not_found ->
      error ("Reference to unknown module " ^ (DirPath.to_string dp))
  in
  Array.iter check needed

type nativecode_symb_array

type compiled_library =
    DirPath.t *
    module_body *
    (DirPath.t * Digest.t) array *
    engagement option *
    nativecode_symb_array

open Validate
let val_deps = val_array (val_tuple ~name:"dep"[|val_dp;no_val|])
let val_vo = val_tuple ~name:"vo"
  [|val_dp;val_module;val_deps;val_opt val_eng; no_val|]

(* This function should append a certificate to the .vo file.
   The digest must be part of the certicate to rule out attackers
   that could change the .vo file between the time it was read and
   the time the stamp is written.
   For the moment, .vo are not signed. *)
let stamp_library file digest = ()

(* When the module is checked, digests do not need to match, but a
   warning is issued in case of mismatch *)
let import file (dp,mb,depends,engmt,_ as vo) table digest =
  Validate.apply !Flags.debug val_vo vo;
  Validate.apply !Flags.debug (val_array Term.val_constr) table;
  Flags.if_verbose ppnl (str "*** vo structure validated ***"); pp_flush ();
  let env = !genv in
  check_imports msg_warning dp env depends;
  check_engagement env engmt;
  Mod_checking.check_module (add_constraints mb.mod_constraints env) mb.mod_mp mb;
  stamp_library file digest;
  (* We drop proofs once checked *)
(*  let mb = lighten_module mb in*)
  full_add_module dp mb digest

(* When the module is admitted, digests *must* match *)
let unsafe_import file (dp,mb,depends,engmt,_ as vo) digest =
  if !Flags.debug then ignore vo; (*Validate.apply !Flags.debug val_vo vo;*)
  let env = !genv in
  check_imports (errorlabstrm"unsafe_import") dp env depends;
  check_engagement env engmt;
  (* We drop proofs once checked *)
(*  let mb = lighten_module mb in*)
  full_add_module dp mb digest


==> anc/HoTT/coq-HoTT/checker/safe_typing.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Environ
(*i*)

val get_env : unit -> env

(* exporting and importing modules *)
type compiled_library

val set_engagement : Declarations.engagement -> unit
val import         :
  CUnix.physical_path -> compiled_library -> constr array -> Digest.t -> unit
val unsafe_import  :
  CUnix.physical_path -> compiled_library -> Digest.t -> unit


==> anc/HoTT/coq-HoTT/checker/subtyping.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Errors
open Util
open Names
open Univ
open Term
open Declarations
open Environ
open Reduction
open Inductive
open Modops
(*i*)

(* This local type is used to subtype a constant with a constructor or
   an inductive type. It can also be useful to allow reorderings in
   inductive types *)
type namedobject =
  | Constant of constant_body
  | IndType of inductive * mutual_inductive_body
  | IndConstr of constructor * mutual_inductive_body

type namedmodule =
  | Module of module_body
  | Modtype of module_type_body

(* adds above information about one mutual inductive: all types and
   constructors *)

let add_mib_nameobjects mp l mib map =
  let ind = MutInd.make2 mp l in
  let add_mip_nameobjects j oib map =
    let ip = (ind,j) in
    let map =
      Array.fold_right_i
      (fun i id map ->
        Label.Map.add (Label.of_id id) (IndConstr((ip,i+1), mib)) map)
      oib.mind_consnames
      map
    in
      Label.Map.add (Label.of_id oib.mind_typename) (IndType (ip, mib)) map
  in
    Array.fold_right_i add_mip_nameobjects mib.mind_packets map


(* creates (namedobject/namedmodule) map for the whole signature *)

type labmap = { objs : namedobject Label.Map.t; mods : namedmodule Label.Map.t }

let empty_labmap = { objs = Label.Map.empty; mods = Label.Map.empty }

let get_obj mp map l =
  try Label.Map.find l map.objs
  with Not_found -> error_no_such_label_sub l mp

let get_mod mp map l =
  try Label.Map.find l map.mods
  with Not_found -> error_no_such_label_sub l mp

let make_labmap mp list =
  let add_one (l,e) map =
   match e with
    | SFBconst cb -> { map with objs = Label.Map.add l (Constant cb) map.objs }
    | SFBmind mib -> { map with objs = add_mib_nameobjects mp l mib map.objs }
    | SFBmodule mb -> { map with mods = Label.Map.add l (Module mb) map.mods }
    | SFBmodtype mtb -> { map with mods = Label.Map.add l (Modtype mtb) map.mods }
  in
  List.fold_right add_one list empty_labmap


let check_conv_error error f env a1 a2 =
  try
    f env a1 a2
  with
      NotConvertible -> error ()

(* for now we do not allow reorderings *)
let check_inductive  env mp1 l info1 mib2 spec2 subst1 subst2= 
  let kn = MutInd.make2 mp1 l in
  let error () = error_not_match l spec2 in
  let check_conv f = check_conv_error error f in
  let mib1 =
    match info1 with
      | IndType ((_,0), mib) -> mib
      | _ -> error ()
  in
  let mib2 =  subst_mind subst2 mib2 in
  let check_inductive_type env t1 t2 =

    (* Due to sort-polymorphism in inductive types, the conclusions of
       t1 and t2, if in Type, are generated as the least upper bounds
       of the types of the constructors.

       By monotonicity of the infered l.u.b.  wrt subtyping (i.e.  if X:U
       |- T(X):s and |- M:U' and U'<=U then infer_type(T(M))<=s), each
       universe in the conclusion of t1 has an bounding universe in
       the conclusion of t2, so that we don't need to check the
       subtyping of the conclusions of t1 and t2.

       Even if we'd like to recheck it, the inference of constraints
       is not designed to deal with algebraic constraints of the form
       max-univ(u1..un) <= max-univ(u'1..u'n), so that it is not easy
       to recheck it (in short, we would need the actual graph of
       constraints as input while type checking is currently designed
       to output a set of constraints instead) *)

    (* So we cheat and replace the subtyping problem on algebraic
       constraints of the form max-univ(u1..un) <= max-univ(u'1..u'n)
       (that we know are necessary true) by trivial constraints that
       the constraint generator knows how to deal with *)

    let (ctx1,s1) = dest_arity env t1 in
    let (ctx2,s2) = dest_arity env t2 in
    let s1,s2 =
      match s1, s2 with
      | Type _, Type _ -> (* shortcut here *) Prop Null, Prop Null
      | (Prop _, Type _) | (Type _,Prop _) -> error ()
      | _ -> (s1, s2) in
    check_conv conv_leq env
      (mkArity (ctx1,s1)) (mkArity (ctx2,s2))
  in

  let check_packet p1 p2 =
    let check f = if f p1 <> f p2 then error () in
      check (fun p -> p.mind_consnames);
      check (fun p -> p.mind_typename);
      (* nf_lc later *)
      (* nf_arity later *)
      (* user_lc ignored *)
      (* user_arity ignored *)
      check (fun p -> p.mind_nrealargs);
      (* kelim ignored *)
      (* listrec ignored *)
      (* finite done *)
      (* nparams done *)
      (* params_ctxt done because part of the inductive types *)
      (* Don't check the sort of the type if polymorphic *)
      check_inductive_type env
        (type_of_inductive env (mib1,p1)) (type_of_inductive env (mib2,p2))
  in
  let check_cons_types i p1 p2 =
    Array.iter2 (check_conv conv env)
      (arities_of_specif kn (mib1,p1))
      (arities_of_specif kn (mib2,p2))
  in
  let check f = if f mib1 <> f mib2 then error () in
  check (fun mib -> mib.mind_finite);
  check (fun mib -> mib.mind_ntypes);
  assert (mib1.mind_hyps=[] && mib2.mind_hyps=[]);
  assert (Array.length mib1.mind_packets >= 1
	    && Array.length mib2.mind_packets >= 1);

  (* Check that the expected numbers of uniform parameters are the same *)
  (* No need to check the contexts of parameters: it is checked *)
  (* at the time of checking the inductive arities in check_packet. *)
  (* Notice that we don't expect the local definitions to match: only *)
  (* the inductive types and constructors types have to be convertible *)
  check (fun mib -> mib.mind_nparams);

  (*begin
    match mib2.mind_equiv with
      | None -> ()
      | Some kn2' ->
	  let kn2 = scrape_mind env kn2' in
	  let kn1 = match mib1.mind_equiv with
	      None -> kn
	    | Some kn1' -> scrape_mind env kn1'
	  in
	    if kn1 <> kn2 then error ()
  end;*)
  (* we check that records and their field names are preserved. *)
  check (fun mib -> mib.mind_record);
  if mib1.mind_record then begin
    let rec names_prod_letin t = match t with
      | Prod(n,_,t) -> n::(names_prod_letin t)
      | LetIn(n,_,_,t) -> n::(names_prod_letin t)
      | Cast(t,_,_) -> names_prod_letin t
      | _ -> []
    in
    assert (Array.length mib1.mind_packets = 1);
    assert (Array.length mib2.mind_packets = 1);
    assert (Array.length mib1.mind_packets.(0).mind_user_lc = 1);
    assert (Array.length mib2.mind_packets.(0).mind_user_lc = 1);
    check (fun mib -> names_prod_letin mib.mind_packets.(0).mind_user_lc.(0));
  end;
  (* we first check simple things *)
  Array.iter2 check_packet mib1.mind_packets mib2.mind_packets;
  (* and constructor types in the end *)
  let _ = Array.map2_i check_cons_types mib1.mind_packets mib2.mind_packets
  in ()

let check_constant env mp1 l info1 cb2 spec2 subst1 subst2 =
  let error () = error_not_match l spec2 in
  let check_conv f = check_conv_error error f in
  let check_type env t1 t2 =

    (* If the type of a constant is generated, it may mention
       non-variable algebraic universes that the general conversion
       algorithm is not ready to handle. Anyway, generated types of
       constants are functions of the body of the constant. If the
       bodies are the same in environments that are subtypes one of
       the other, the types are subtypes too (i.e. if Gamma <= Gamma',
       Gamma |- A |> T, Gamma |- A' |> T' and Gamma |- A=A' then T <= T').
       Hence they don't have to be checked again *)

    let t1,t2 =
      if isArity t2 then
        let (ctx2,s2) = destArity t2 in
        match s2 with
        | Type v when not (is_univ_variable v) ->
          (* The type in the interface is inferred and is made of algebraic
             universes *)
          begin try
            let (ctx1,s1) = dest_arity env t1 in
            match s1 with
            | Type u when not (is_univ_variable u) ->
              (* Both types are inferred, no need to recheck them. We
                 cheat and collapse the types to Prop *)
                mkArity (ctx1,Prop Null), mkArity (ctx2,Prop Null)
            | Prop _ ->
              (* The type in the interface is inferred, it may be the case
                 that the type in the implementation is smaller because
                 the body is more reduced. We safely collapse the upper
                 type to Prop *)
                mkArity (ctx1,Prop Null), mkArity (ctx2,Prop Null)
            | Type _ ->
              (* The type in the interface is inferred and the type in the
                 implementation is not inferred or is inferred but from a
                 more reduced body so that it is just a variable. Since
                 constraints of the form "univ <= max(...)" are not
                 expressible in the system of algebraic universes: we fail
                 (the user has to use an explicit type in the interface *)
                error ()
          with UserError _ (* "not an arity" *) ->
            error () end
        | _ -> t1,t2
      else
        (t1,t2) in
    check_conv conv_leq env t1 t2
  in
    match info1 with
      | Constant cb1 ->
	assert (cb1.const_hyps=[] && cb2.const_hyps=[]) ;
	let cb1 = subst_const_body subst1 cb1 in
	let cb2 = subst_const_body subst2 cb2 in
	(*Start by checking types*)
	let typ1 = Typeops.type_of_constant_type env cb1.const_type in
	let typ2 = Typeops.type_of_constant_type env cb2.const_type in
	check_type env typ1 typ2;
	(* Now we check the bodies:
	 - A transparent constant can only be implemented by a compatible
	   transparent constant.
         - In the signature, an opaque is handled just as a parameter:
           anything of the right type can implement it, even if bodies differ.
	*)
	(match cb2.const_body with
	  | Undef _ | OpaqueDef _ -> ()
	  | Def lc2 ->
	    (match cb1.const_body with
	      | Undef _ | OpaqueDef _ -> error ()
	      | Def lc1 ->
	        (* NB: cb1 might have been strengthened and appear as transparent.
	           Anyway [check_conv] will handle that afterwards. *)
		let c1 = force_constr lc1 in
		let c2 = force_constr lc2 in
		check_conv conv env c1 c2))
      | IndType ((kn,i),mind1) ->
	  ignore (Errors.error (
		    "The kernel does not recognize yet that a parameter can be " ^
		      "instantiated by an inductive type. Hint: you can rename the " ^
		      "inductive type and give a definition to map the old name to the new " ^
		      "name."));
      assert (mind1.mind_hyps=[] && cb2.const_hyps=[]) ;
      if constant_has_body cb2 then error () ;
      let arity1 = type_of_inductive env (mind1,mind1.mind_packets.(i)) in
      let typ2 = Typeops.type_of_constant_type env cb2.const_type in
       check_conv conv_leq env arity1 typ2
   | IndConstr (((kn,i),j) as cstr,mind1) ->
      ignore (Errors.error (
       "The kernel does not recognize yet that a parameter can be " ^
       "instantiated by a constructor. Hint: you can rename the " ^
       "constructor and give a definition to map the old name to the new " ^
       "name."));
      assert (mind1.mind_hyps=[] && cb2.const_hyps=[]) ;
      if constant_has_body cb2 then error () ;
      let ty1 = type_of_constructor cstr (mind1,mind1.mind_packets.(i)) in
      let ty2 = Typeops.type_of_constant_type env cb2.const_type in
       check_conv conv env ty1 ty2

let rec check_modules  env msb1 msb2 subst1 subst2 =
  let mty1 = module_type_of_module None msb1 in
  let mty2 = module_type_of_module None msb2 in
    check_modtypes env mty1 mty2 subst1 subst2 false;
 

and check_signatures env mp1 sig1 sig2 subst1 subst2 = 
  let map1 = make_labmap mp1 sig1 in
  let check_one_body  (l,spec2) =
      match spec2 with
	| SFBconst cb2 ->
	    check_constant  env mp1 l (get_obj mp1 map1 l)
	      cb2 spec2 subst1 subst2
	| SFBmind mib2 ->
	    check_inductive env mp1 l (get_obj mp1 map1 l)
	      mib2 spec2 subst1 subst2
	| SFBmodule msb2 ->
	    begin
	      match get_mod mp1 map1 l with
		| Module msb -> check_modules env msb msb2 
		    subst1 subst2
		| _ -> error_not_match l spec2
	    end
	| SFBmodtype mtb2 ->
	    let mtb1 =
	      match get_mod mp1 map1 l with
		| Modtype mtb -> mtb
		| _ -> error_not_match l spec2
	    in
	    let env = add_module (module_body_of_type mtb2.typ_mp mtb2)
	      (add_module (module_body_of_type mtb1.typ_mp mtb1) env) in
	      check_modtypes  env mtb1 mtb2 subst1 subst2 true
  in
    List.iter check_one_body sig2

and check_modtypes  env mtb1 mtb2 subst1 subst2 equiv = 
  if mtb1==mtb2 then () else 
  let mtb1',mtb2'=mtb1.typ_expr,mtb2.typ_expr in
  let rec check_structure  env str1 str2 equiv subst1 subst2 = 
	match str1,str2 with
	  | SEBstruct (list1), 
	    SEBstruct (list2) -> 
	       check_signatures env
		mtb1.typ_mp list1 list2 subst1 subst2;
		if equiv then
		  check_signatures  env 
		     mtb2.typ_mp list2 list1 subst1 subst2
		else
		  ()
	  | SEBfunctor (arg_id1,arg_t1,body_t1),
	      SEBfunctor (arg_id2,arg_t2,body_t2) ->
	       check_modtypes env 
		arg_t2 arg_t1
		(map_mp arg_t1.typ_mp arg_t2.typ_mp) subst2
		equiv ;
		(* contravariant *)
	      let env = add_module 
		(module_body_of_type (MPbound arg_id2) arg_t2) env 
	      in
	      let env = match body_t1 with
		  SEBstruct str ->
		    let env = shallow_remove_module mtb1.typ_mp env in
		    add_module {mod_mp = mtb1.typ_mp;
				mod_expr = None;
				mod_type = body_t1;
				mod_type_alg= None;
				mod_constraints=mtb1.typ_constraints;
				mod_retroknowledge = [];
				mod_delta = mtb1.typ_delta} env
		| _ -> env
	      in
		check_structure env body_t1 body_t2 equiv 
		  (join (map_mbid arg_id1 (MPbound arg_id2)) subst1)
		  subst2
	  | _ , _ -> error_incompatible_modtypes mtb1 mtb2
      in
     if mtb1'== mtb2' then ()
     else check_structure  env mtb1' mtb2' equiv subst1 subst2

let check_subtypes env sup super =
  check_modtypes env (strengthen sup sup.typ_mp) super empty_subst
      (map_mp super.typ_mp sup.typ_mp) false


==> anc/HoTT/coq-HoTT/checker/subtyping.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Univ
open Term
open Declarations
open Environ
(*i*)

(** Invariant: the first [module_type_body] is now supposed to be
    known by [env] *)

val check_subtypes : env -> module_type_body -> module_type_body -> unit




==> anc/HoTT/coq-HoTT/checker/term.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This module instantiates the structure of generic deBruijn terms to Coq *)

open Errors
open Util
open Names
open Univ
open Esubst
open Validate

(* Coq abstract syntax with deBruijn variables; 'a is the type of sorts *)

type existential_key = int
type metavariable = int

(* This defines the strategy to use for verifiying a Cast *)

(* This defines Cases annotations *)
type case_style = LetStyle | IfStyle | LetPatternStyle | MatchStyle |
  RegularStyle
type case_printing =
  { ind_nargs : int; (* length of the arity of the inductive type *)
    style     : case_style }
type case_info =
  { ci_ind         : inductive;
    ci_npar        : int;
    ci_cstr_ndecls : int array; (* number of pattern var of each constructor *)
    ci_pp_info     : case_printing (* not interpreted by the kernel *)
  }
let val_ci =
  let val_cstyle = val_enum "case_style" 5 in
  let val_cprint = val_tuple ~name:"case_printing" [|val_int;val_cstyle|] in
  val_tuple ~name:"case_info" [|val_ind;val_int;val_array val_int;val_cprint|]

(* Sorts. *)

type contents = Pos | Null

type sorts =
  | Prop of contents                      (* proposition types *)
  | Type of universe

type sorts_family = InProp | InSet | InType

let family_of_sort = function
  | Prop Null -> InProp
  | Prop Pos -> InSet
  | Type _ -> InType

let val_sort = val_sum "sort" 0 [|[|val_enum "cnt" 2|];[|val_univ|]|]
let val_sortfam = val_enum "sorts_family" 3

(********************************************************************)
(*       Constructions as implemented                               *)
(********************************************************************)

(* [constr array] is an instance matching definitional [named_context] in
   the same order (i.e. last argument first) *)
type 'constr pexistential = existential_key * 'constr array
type 'constr prec_declaration =
    name array * 'constr array * 'constr array
type 'constr pfixpoint =
    (int array * int) * 'constr prec_declaration
type 'constr pcofixpoint =
    int * 'constr prec_declaration

let val_evar f = val_tuple ~name:"pexistential" [|val_int;val_array f|]
let val_prec f =
  val_tuple ~name:"prec_declaration"
    [|val_array val_name; val_array f; val_array f|]
let val_fix f =
  val_tuple ~name:"pfixpoint"
    [|val_tuple~name:"fix2"[|val_array val_int;val_int|];val_prec f|]
let val_cofix f = val_tuple ~name:"pcofixpoint"[|val_int;val_prec f|]

type cast_kind = VMcast | NATIVEcast | DEFAULTcast
let val_cast = val_enum "cast_kind" 3

(*s*******************************************************************)
(* The type of constructions *)

type constr =
  | Rel       of int
  | Var       of Id.t
  | Meta      of metavariable
  | Evar      of constr pexistential
  | Sort      of sorts
  | Cast      of constr * cast_kind * constr
  | Prod      of name * constr * constr
  | Lambda    of name * constr * constr
  | LetIn     of name * constr * constr * constr
  | App       of constr * constr array
  | Const     of constant
  | Ind       of inductive
  | Construct of constructor
  | Case      of case_info * constr * constr * constr array
  | Fix       of constr pfixpoint
  | CoFix     of constr pcofixpoint

let val_constr = val_rec_sum "constr" 0 (fun val_constr -> [|
  [|val_int|]; (* Rel *)
  [|val_id|]; (* Var *)
  [|val_int|]; (* Meta *)
  [|val_evar val_constr|]; (* Evar *)
  [|val_sort|]; (* Sort *)
  [|val_constr;val_cast;val_constr|]; (* Cast *)
  [|val_name;val_constr;val_constr|]; (* Prod *)
  [|val_name;val_constr;val_constr|]; (* Lambda *)
  [|val_name;val_constr;val_constr;val_constr|]; (* LetIn *)
  [|val_constr;val_array val_constr|]; (* App *)
  [|val_con|]; (* Const *)
  [|val_ind|]; (* Ind *)
  [|val_cstr|]; (* Construct *)
  [|val_ci;val_constr;val_constr;val_array val_constr|]; (* Case *)
  [|val_fix val_constr|]; (* Fix *)
  [|val_cofix val_constr|] (* CoFix *)
|])

type existential = constr pexistential
type rec_declaration = constr prec_declaration
type fixpoint = constr pfixpoint
type cofixpoint = constr pcofixpoint


let rec strip_outer_cast c = match c with
  | Cast (c,_,_) -> strip_outer_cast c
  | _ -> c

let collapse_appl c = match c with
  | App (f,cl) ->
      let rec collapse_rec f cl2 =
        match (strip_outer_cast f) with
	| App (g,cl1) -> collapse_rec g (Array.append cl1 cl2)
	| _ -> App (f,cl2)
      in
      collapse_rec f cl
  | _ -> c

let decompose_app c =
  match collapse_appl c with
    | App (f,cl) -> (f, Array.to_list cl)
    | _ -> (c,[])


let applist (f,l) = App (f, Array.of_list l)


(****************************************************************************)
(*              Functions for dealing with constr terms                     *)
(****************************************************************************)

(*********************)
(*     Occurring     *)
(*********************)

let iter_constr_with_binders g f n c = match c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> ()
  | Cast (c,_,t) -> f n c; f n t
  | Prod (_,t,c) -> f n t; f (g n) c
  | Lambda (_,t,c) -> f n t; f (g n) c
  | LetIn (_,b,t,c) -> f n b; f n t; f (g n) c
  | App (c,l) -> f n c; Array.iter (f n) l
  | Evar (_,l) -> Array.iter (f n) l
  | Case (_,p,c,bl) -> f n p; f n c; Array.iter (f n) bl
  | Fix (_,(_,tl,bl)) ->
      Array.iter (f n) tl;
      Array.iter (f (iterate g (Array.length tl) n)) bl
  | CoFix (_,(_,tl,bl)) ->
      Array.iter (f n) tl;
      Array.iter (f (iterate g (Array.length tl) n)) bl

exception LocalOccur

(* (closedn n M) raises FreeVar if a variable of height greater than n
   occurs in M, returns () otherwise *)

let closedn n c =
  let rec closed_rec n c = match c with
    | Rel m -> if m>n then raise LocalOccur
    | _ -> iter_constr_with_binders succ closed_rec n c
  in
  try closed_rec n c; true with LocalOccur -> false

(* [closed0 M] is true iff [M] is a (deBruijn) closed term *)

let closed0 = closedn 0

(* (noccurn n M) returns true iff (Rel n) does NOT occur in term M  *)

let noccurn n term =
  let rec occur_rec n c = match c with
    | Rel m -> if Int.equal m n then raise LocalOccur
    | _ -> iter_constr_with_binders succ occur_rec n c
  in
  try occur_rec n term; true with LocalOccur -> false

(* (noccur_between n m M) returns true iff (Rel p) does NOT occur in term M
  for n <= p < n+m *)

let noccur_between n m term =
  let rec occur_rec n c = match c with
    | Rel(p) -> if n<=p && p<n+m then raise LocalOccur
    | _        -> iter_constr_with_binders succ occur_rec n c
  in
  try occur_rec n term; true with LocalOccur -> false

(* Checking function for terms containing existential variables.
 The function [noccur_with_meta] considers the fact that
 each existential variable (as well as each isevar)
 in the term appears applied to its local context,
 which may contain the CoFix variables. These occurrences of CoFix variables
 are not considered *)

let noccur_with_meta n m term =
  let rec occur_rec n c = match c with
    | Rel p -> if n<=p && p<n+m then raise LocalOccur
    | App(f,cl) ->
	(match f with
           | (Cast (Meta _,_,_)| Meta _) -> ()
	   | _ -> iter_constr_with_binders succ occur_rec n c)
    | Evar (_, _) -> ()
    | _ -> iter_constr_with_binders succ occur_rec n c
  in
  try (occur_rec n term; true) with LocalOccur -> false


(*********************)
(*      Lifting      *)
(*********************)

let map_constr_with_binders g f l c = match c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> c
  | Cast (c,k,t) -> Cast (f l c, k, f l t)
  | Prod (na,t,c) -> Prod (na, f l t, f (g l) c)
  | Lambda (na,t,c) -> Lambda (na, f l t, f (g l) c)
  | LetIn (na,b,t,c) -> LetIn (na, f l b, f l t, f (g l) c)
  | App (c,al) -> App (f l c, Array.map (f l) al)
  | Evar (e,al) -> Evar (e, Array.map (f l) al)
  | Case (ci,p,c,bl) -> Case (ci, f l p, f l c, Array.map (f l) bl)
  | Fix (ln,(lna,tl,bl)) ->
      let l' = iterate g (Array.length tl) l in
      Fix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))
  | CoFix(ln,(lna,tl,bl)) ->
      let l' = iterate g (Array.length tl) l in
      CoFix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))

(* The generic lifting function *)
let rec exliftn el c = match c with
  | Rel i -> Rel(reloc_rel i el)
  | _ -> map_constr_with_binders el_lift exliftn el c

(* Lifting the binding depth across k bindings *)

let liftn k n =
  match el_liftn (pred n) (el_shft k el_id) with
    | ELID -> (fun c -> c)
    | el -> exliftn el

let lift k = liftn k 1

(*********************)
(*   Substituting    *)
(*********************)

(* (subst1 M c) substitutes M for Rel(1) in c
   we generalise it to (substl [M1,...,Mn] c) which substitutes in parallel
   M1,...,Mn for respectively Rel(1),...,Rel(n) in c *)

(* 1st : general case *)
type info = Closed | Open | Unknown
type 'a substituend = { mutable sinfo: info; sit: 'a }

let rec lift_substituend depth s =
  match s.sinfo with
    | Closed -> s.sit
    | Open -> lift depth s.sit
    | Unknown ->
        s.sinfo <- if closed0 s.sit then Closed else Open;
        lift_substituend depth s

let make_substituend c = { sinfo=Unknown; sit=c }

let substn_many lamv n c =
  let lv = Array.length lamv in
  if Int.equal lv 0 then c
  else
    let rec substrec depth c = match c with
      | Rel k     ->
          if k<=depth then c
          else if k-depth <= lv then lift_substituend depth lamv.(k-depth-1)
          else Rel (k-lv)
      | _ -> map_constr_with_binders succ substrec depth c in
    substrec n c

let substnl laml n =
  substn_many (Array.map make_substituend (Array.of_list laml)) n
let substl laml = substnl laml 0
let subst1 lam = substl [lam]


(***************************************************************************)
(*     Type of assumptions and contexts                                    *)
(***************************************************************************)

let val_ndecl =
  val_tuple ~name:"named_declaration"[|val_id;val_opt val_constr;val_constr|]
let val_rdecl =
  val_tuple ~name:"rel_declaration"[|val_name;val_opt val_constr;val_constr|]
let val_nctxt = val_list val_ndecl
let val_rctxt = val_list val_rdecl

type named_declaration = Id.t * constr option * constr
type rel_declaration = name * constr option * constr

type named_context = named_declaration list
let empty_named_context = []
let fold_named_context f l ~init = List.fold_right f l init

type section_context = named_context

type rel_context = rel_declaration list
let empty_rel_context = []
let rel_context_length = List.length
let rel_context_nhyps hyps =
  let rec nhyps acc = function
    | [] -> acc
    | (_,None,_)::hyps -> nhyps (1+acc) hyps
    | (_,Some _,_)::hyps -> nhyps acc hyps in
  nhyps 0 hyps
let fold_rel_context f l ~init = List.fold_right f l init

let map_context f l =
  let map_decl (n, body_o, typ as decl) =
    let body_o' = Option.smartmap f body_o in
    let typ' = f typ in
      if body_o' == body_o && typ' == typ then decl else
	(n, body_o', typ')
  in
    List.smartmap map_decl l

let map_rel_context = map_context

let extended_rel_list n hyps =
  let rec reln l p = function
    | (_,None,_) :: hyps -> reln (Rel (n+p) :: l) (p+1) hyps
    | (_,Some _,_) :: hyps -> reln l (p+1) hyps
    | [] -> l
  in
  reln [] 1 hyps

(* Iterate lambda abstractions *)

(* compose_lam [xn:Tn;..;x1:T1] b = [x1:T1]..[xn:Tn]b *)
let compose_lam l b =
  let rec lamrec = function
    | ([], b)       -> b
    | ((v,t)::l, b) -> lamrec (l, Lambda (v,t,b))
  in
  lamrec (l,b)

(* Transforms a lambda term [x1:T1]..[xn:Tn]T into the pair
   ([(xn,Tn);...;(x1,T1)],T), where T is not a lambda *)
let decompose_lam =
  let rec lamdec_rec l c = match c with
    | Lambda (x,t,c) -> lamdec_rec ((x,t)::l) c
    | Cast (c,_,_)     -> lamdec_rec l c
    | _                -> l,c
  in
  lamdec_rec []

(* Decompose lambda abstractions and lets, until finding n
  abstractions *)
let decompose_lam_n_assum n =
  if n < 0 then
    error "decompose_lam_n_assum: integer parameter must be positive";
  let rec lamdec_rec l n c =
    if Int.equal n 0 then l,c
    else match c with
    | Lambda (x,t,c)  -> lamdec_rec ((x,None,t) :: l) (n-1) c
    | LetIn (x,b,t,c) -> lamdec_rec ((x,Some b,t) :: l) n c
    | Cast (c,_,_)      -> lamdec_rec l n c
    | c -> error "decompose_lam_n_assum: not enough abstractions"
  in
  lamdec_rec empty_rel_context n

(* Iterate products, with or without lets *)

(* Constructs either [(x:t)c] or [[x=b:t]c] *)
let mkProd_or_LetIn (na,body,t) c =
  match body with
    | None -> Prod (na, t, c)
    | Some b -> LetIn (na, b, t, c)

let it_mkProd_or_LetIn   = List.fold_left (fun c d -> mkProd_or_LetIn d c)

let decompose_prod_assum =
  let rec prodec_rec l c =
    match c with
    | Prod (x,t,c)    -> prodec_rec ((x,None,t) :: l) c
    | LetIn (x,b,t,c) -> prodec_rec ((x,Some b,t) :: l) c
    | Cast (c,_,_)    -> prodec_rec l c
    | _               -> l,c
  in
  prodec_rec empty_rel_context

let decompose_prod_n_assum n =
  if n < 0 then
    error "decompose_prod_n_assum: integer parameter must be positive";
  let rec prodec_rec l n c =
    if Int.equal n 0 then l,c
    else match c with
    | Prod (x,t,c)    -> prodec_rec ((x,None,t) :: l) (n-1) c
    | LetIn (x,b,t,c) -> prodec_rec ((x,Some b,t) :: l) (n-1) c
    | Cast (c,_,_)    -> prodec_rec l n c
    | c -> error "decompose_prod_n_assum: not enough assumptions"
  in
  prodec_rec empty_rel_context n


(***************************)
(* Other term constructors *)
(***************************)

type arity = rel_context * sorts

let mkArity (sign,s) = it_mkProd_or_LetIn (Sort s) sign

let destArity =
  let rec prodec_rec l c =
    match c with
    | Prod (x,t,c)    -> prodec_rec ((x,None,t)::l) c
    | LetIn (x,b,t,c) -> prodec_rec ((x,Some b,t)::l) c
    | Cast (c,_,_)    -> prodec_rec l c
    | Sort s          -> l,s
    | _               -> anomaly ~label:"destArity" (Pp.str "not an arity")
  in
  prodec_rec []

let rec isArity c =
  match c with
  | Prod (_,_,c)    -> isArity c
  | LetIn (_,b,_,c) -> isArity (subst1 b c)
  | Cast (c,_,_)    -> isArity c
  | Sort _          -> true
  | _               -> false

(*******************************)
(*  alpha conversion functions *)
(*******************************)

(* alpha conversion : ignore print names and casts *)

let compare_sorts s1 s2 = match s1, s2 with
| Prop c1, Prop c2 ->
  begin match c1, c2 with
  | Pos, Pos | Null, Null -> true
  | Pos, Null -> false
  | Null, Pos -> false
  end
| Type u1, Type u2 -> Universe.eq u1 u2
| Prop _, Type _ -> false
| Type _, Prop _ -> false

let compare_constr f t1 t2 =
  match t1, t2 with
  | Rel n1, Rel n2 -> Int.equal n1 n2
  | Meta m1, Meta m2 -> Int.equal m1 m2
  | Var id1, Var id2 -> Id.equal id1 id2
  | Sort s1, Sort s2 -> compare_sorts s1 s2
  | Cast (c1,_,_), _ -> f c1 t2
  | _, Cast (c2,_,_) -> f t1 c2
  | Prod (_,t1,c1), Prod (_,t2,c2) -> f t1 t2 && f c1 c2
  | Lambda (_,t1,c1), Lambda (_,t2,c2) -> f t1 t2 && f c1 c2
  | LetIn (_,b1,t1,c1), LetIn (_,b2,t2,c2) -> f b1 b2 && f t1 t2 && f c1 c2
  | App (c1,l1), App (c2,l2) ->
      if Int.equal (Array.length l1) (Array.length l2) then
        f c1 c2 && Array.for_all2 f l1 l2
      else
        let (h1,l1) = decompose_app t1 in
        let (h2,l2) = decompose_app t2 in
        if Int.equal (List.length l1) (List.length l2) then
          f h1 h2 && List.for_all2 f l1 l2
        else false
  | Evar (e1,l1), Evar (e2,l2) -> Int.equal e1 e2 && Array.equal f l1 l2
  | Const c1, Const c2 -> eq_con_chk c1 c2
  | Ind c1, Ind c2 -> eq_ind_chk c1 c2
  | Construct (c1,i1), Construct (c2,i2) -> Int.equal i1 i2 && eq_ind_chk c1 c2
  | Case (_,p1,c1,bl1), Case (_,p2,c2,bl2) ->
      f p1 p2 && f c1 c2 && Array.equal f bl1 bl2
  | Fix ((ln1, i1),(_,tl1,bl1)), Fix ((ln2, i2),(_,tl2,bl2)) ->
      Int.equal i1 i2 && Array.equal Int.equal ln1 ln2 &&
      Array.equal f tl1 tl2 && Array.equal f bl1 bl2
  | CoFix(ln1,(_,tl1,bl1)), CoFix(ln2,(_,tl2,bl2)) ->
      Int.equal ln1 ln2 && Array.equal f tl1 tl2 && Array.equal f bl1 bl2
  | _ -> false

let rec eq_constr m n =
  (m == n) ||
  compare_constr eq_constr m n

let eq_constr m n = eq_constr m n (* to avoid tracing a recursive fun *)


==> anc/HoTT/coq-HoTT/checker/term.mli <==
open Names

type existential_key = int
type metavariable = int
type case_style =
    LetStyle
  | IfStyle
  | LetPatternStyle
  | MatchStyle
  | RegularStyle
type case_printing = { ind_nargs : int; style : case_style; }
type case_info = {
  ci_ind : inductive;
  ci_npar : int;
  ci_cstr_ndecls : int array;
  ci_pp_info : case_printing;
}
type contents = Pos | Null
type sorts = Prop of contents | Type of Univ.universe
type sorts_family = InProp | InSet | InType
val family_of_sort : sorts -> sorts_family
type 'a pexistential = existential_key * 'a array
type 'a prec_declaration = name array * 'a array * 'a array
type 'a pfixpoint = (int array * int) * 'a prec_declaration
type 'a pcofixpoint = int * 'a prec_declaration
type cast_kind = VMcast | NATIVEcast | DEFAULTcast
type constr =
    Rel of int
  | Var of Id.t
  | Meta of metavariable
  | Evar of constr pexistential
  | Sort of sorts
  | Cast of constr * cast_kind * constr
  | Prod of name * constr * constr
  | Lambda of name * constr * constr
  | LetIn of name * constr * constr * constr
  | App of constr * constr array
  | Const of constant
  | Ind of inductive
  | Construct of constructor
  | Case of case_info * constr * constr * constr array
  | Fix of constr pfixpoint
  | CoFix of constr pcofixpoint
type existential = constr pexistential
type rec_declaration = constr prec_declaration
type fixpoint = constr pfixpoint
type cofixpoint = constr pcofixpoint
val strip_outer_cast : constr -> constr
val collapse_appl : constr -> constr
val decompose_app : constr -> constr * constr list
val applist : constr * constr list -> constr
val iter_constr_with_binders :
  ('a -> 'a) -> ('a -> constr -> unit) -> 'a -> constr -> unit
exception LocalOccur
val closedn : int -> constr -> bool
val closed0 : constr -> bool
val noccurn : int -> constr -> bool
val noccur_between : int -> int -> constr -> bool
val noccur_with_meta : int -> int -> constr -> bool
val map_constr_with_binders :
  ('a -> 'a) -> ('a -> constr -> constr) -> 'a -> constr -> constr
val exliftn : Esubst.lift -> constr -> constr
val liftn : int -> int -> constr -> constr
val lift : int -> constr -> constr
type info = Closed | Open | Unknown
type 'a substituend = { mutable sinfo : info; sit : 'a; }
val lift_substituend : int -> constr substituend -> constr
val make_substituend : 'a -> 'a substituend
val substn_many : constr substituend array -> int -> constr -> constr
val substnl : constr list -> int -> constr -> constr
val substl : constr list -> constr -> constr
val subst1 : constr -> constr -> constr

type named_declaration = Id.t * constr option * constr
type rel_declaration = name * constr option * constr
type named_context = named_declaration list
val empty_named_context : named_context
val fold_named_context :
  (named_declaration -> 'a -> 'a) -> named_context -> init:'a -> 'a
type section_context = named_context
type rel_context = rel_declaration list
val empty_rel_context : rel_context
val rel_context_length : rel_context -> int
val rel_context_nhyps : rel_context -> int
val fold_rel_context :
  (rel_declaration -> 'a -> 'a) -> rel_context -> init:'a -> 'a
val map_context : (constr -> constr) -> named_context -> named_context
val map_rel_context : (constr -> constr) -> rel_context -> rel_context
val extended_rel_list : int -> rel_context -> constr list
val compose_lam : (name * constr) list -> constr -> constr
val decompose_lam : constr -> (name * constr) list * constr
val decompose_lam_n_assum : int -> constr -> rel_context * constr
val mkProd_or_LetIn : name * constr option * constr -> constr -> constr
val it_mkProd_or_LetIn : constr -> rel_context -> constr
val decompose_prod_assum : constr -> rel_context * constr
val decompose_prod_n_assum : int -> constr -> rel_context * constr

type arity = rel_context * sorts
val mkArity : arity -> constr
val destArity : constr -> arity
val isArity : constr -> bool
val compare_constr : (constr -> constr -> bool) -> constr -> constr -> bool
val eq_constr : constr -> constr -> bool

(* Validation *)
val val_sortfam : Validate.func
val val_sort : Validate.func
val val_constr : Validate.func
val val_rctxt : Validate.func
val val_nctxt : Validate.func


==> anc/HoTT/coq-HoTT/checker/type_errors.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ

type unsafe_judgment = constr * constr

let nf_betaiota c = c

(* Type errors. *)

type guard_error =
  (* Fixpoints *)
  | NotEnoughAbstractionInFixBody
  | RecursionNotOnInductiveType of constr
  | RecursionOnIllegalTerm of int * (env * constr) * int list * int list
  | NotEnoughArgumentsForFixCall of int
  (* CoFixpoints *)
  | CodomainNotInductiveType of constr
  | NestedRecursiveOccurrences
  | UnguardedRecursiveCall of constr
  | RecCallInTypeOfAbstraction of constr
  | RecCallInNonRecArgOfConstructor of constr
  | RecCallInTypeOfDef of constr
  | RecCallInCaseFun of constr
  | RecCallInCaseArg of constr
  | RecCallInCasePred of constr
  | NotGuardedForm of constr

type arity_error =
  | NonInformativeToInformative
  | StrongEliminationOnNonSmallType
  | WrongArity

type type_error =
  | UnboundRel of int
  | UnboundVar of variable
  | NotAType of unsafe_judgment
  | BadAssumption of unsafe_judgment
  | ReferenceVariables of constr
  | ElimArity of inductive * sorts_family list * constr * unsafe_judgment
      * (sorts_family * sorts_family * arity_error) option
  | CaseNotInductive of unsafe_judgment
  | WrongCaseInfo of inductive * case_info
  | NumberBranches of unsafe_judgment * int
  | IllFormedBranch of constr * int * constr * constr
  | Generalization of (name * constr) * unsafe_judgment
  | ActualType of unsafe_judgment * constr
  | CantApplyBadType of
      (int * constr * constr) * unsafe_judgment * unsafe_judgment array
  | CantApplyNonFunctional of unsafe_judgment * unsafe_judgment array
  | IllFormedRecBody of guard_error * name array * int
  | IllTypedRecBody of
      int * name array * unsafe_judgment array * constr array

exception TypeError of env * type_error

let nfj (c,ct) = (c, nf_betaiota ct)

let error_unbound_rel env n =
  raise (TypeError (env, UnboundRel n))

let error_unbound_var env v =
  raise (TypeError (env, UnboundVar v))

let error_not_type env j =
  raise (TypeError (env, NotAType j))

let error_assumption env j =
  raise (TypeError (env, BadAssumption j))

let error_reference_variables env id =
  raise (TypeError (env, ReferenceVariables id))

let error_elim_arity env ind aritylst c pj okinds =
  raise (TypeError (env, ElimArity (ind,aritylst,c,pj,okinds)))

let error_case_not_inductive env j =
  raise (TypeError (env, CaseNotInductive j))

let error_number_branches env cj expn =
  raise (TypeError (env, NumberBranches (nfj cj,expn)))

let error_ill_formed_branch env c i actty expty =
  raise (TypeError (env,
    IllFormedBranch (c,i,nf_betaiota actty, nf_betaiota expty)))

let error_actual_type env j expty =
  raise (TypeError (env, ActualType (j,expty)))

let error_cant_apply_not_functional env rator randl =
  raise (TypeError (env, CantApplyNonFunctional (rator,randl)))

let error_cant_apply_bad_type env t rator randl =
  raise (TypeError (env, CantApplyBadType (t,rator,randl)))

let error_ill_formed_rec_body env why lna i =
  raise (TypeError (env, IllFormedRecBody (why,lna,i)))

let error_ill_typed_rec_body env i lna vdefj vargs =
  raise (TypeError (env, IllTypedRecBody (i,lna,vdefj,vargs)))




==> anc/HoTT/coq-HoTT/checker/type_errors.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Environ
(*i*)

type unsafe_judgment = constr * constr

(* Type errors. \label{typeerrors} *)

(*i Rem: NotEnoughAbstractionInFixBody should only occur with "/i" Fix
    notation i*)
type guard_error =
  (* Fixpoints *)
  | NotEnoughAbstractionInFixBody
  | RecursionNotOnInductiveType of constr
  | RecursionOnIllegalTerm of int * (env * constr) * int list * int list
  | NotEnoughArgumentsForFixCall of int
  (* CoFixpoints *)
  | CodomainNotInductiveType of constr
  | NestedRecursiveOccurrences
  | UnguardedRecursiveCall of constr
  | RecCallInTypeOfAbstraction of constr
  | RecCallInNonRecArgOfConstructor of constr
  | RecCallInTypeOfDef of constr
  | RecCallInCaseFun of constr
  | RecCallInCaseArg of constr
  | RecCallInCasePred of constr
  | NotGuardedForm of constr

type arity_error =
  | NonInformativeToInformative
  | StrongEliminationOnNonSmallType
  | WrongArity

type type_error =
  | UnboundRel of int
  | UnboundVar of variable
  | NotAType of unsafe_judgment
  | BadAssumption of unsafe_judgment
  | ReferenceVariables of constr
  | ElimArity of inductive * sorts_family list * constr * unsafe_judgment
      * (sorts_family * sorts_family * arity_error) option
  | CaseNotInductive of unsafe_judgment
  | WrongCaseInfo of inductive * case_info
  | NumberBranches of unsafe_judgment * int
  | IllFormedBranch of constr * int * constr * constr
  | Generalization of (name * constr) * unsafe_judgment
  | ActualType of unsafe_judgment * constr
  | CantApplyBadType of
      (int * constr * constr) * unsafe_judgment * unsafe_judgment array
  | CantApplyNonFunctional of unsafe_judgment * unsafe_judgment array
  | IllFormedRecBody of guard_error * name array * int
  | IllTypedRecBody of
      int * name array * unsafe_judgment array * constr array

exception TypeError of env * type_error

val error_unbound_rel : env -> int -> 'a

val error_unbound_var : env -> variable -> 'a

val error_not_type : env -> unsafe_judgment -> 'a

val error_assumption : env -> unsafe_judgment -> 'a

val error_reference_variables : env -> constr -> 'a

val error_elim_arity :
  env -> inductive -> sorts_family list -> constr -> unsafe_judgment ->
      (sorts_family * sorts_family * arity_error) option -> 'a

val error_case_not_inductive : env -> unsafe_judgment -> 'a

val error_number_branches : env -> unsafe_judgment -> int -> 'a

val error_ill_formed_branch : env -> constr -> int -> constr -> constr -> 'a

val error_actual_type : env -> unsafe_judgment -> constr -> 'a

val error_cant_apply_not_functional :
  env -> unsafe_judgment -> unsafe_judgment array -> 'a

val error_cant_apply_bad_type :
  env -> int * constr * constr ->
      unsafe_judgment -> unsafe_judgment array -> 'a

val error_ill_formed_rec_body :
  env -> guard_error -> name array -> int -> 'a

val error_ill_typed_rec_body  :
  env -> int -> name array -> unsafe_judgment array -> constr array -> 'a



==> anc/HoTT/coq-HoTT/checker/typeops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Reduction
open Type_errors
open Declarations
open Inductive
open Environ

let inductive_of_constructor = fst

let conv_leq_vecti env v1 v2 =
  Array.fold_left2_i
    (fun i _ t1 t2 ->
      (try conv_leq env t1 t2
      with NotConvertible -> raise (NotConvertibleVect i)); ())
    ()
    v1
    v2

(* This should be a type (a priori without intension to be an assumption) *)
let type_judgment env (c,ty as j) =
  match whd_betadeltaiota env ty with
    | Sort s -> (c,s)
    | _ -> error_not_type env j

(* This should be a type intended to be assumed. The error message is *)
(* not as useful as for [type_judgment]. *)
let assumption_of_judgment env j =
  try fst(type_judgment env j)
  with TypeError _ ->
    error_assumption env j

(************************************************)
(* Incremental typing rules: builds a typing judgement given the *)
(* judgements for the subterms. *)

(*s Type of sorts *)

(* Prop and Set *)

let judge_of_prop = Sort (Type type1_univ)

(* Type of Type(i). *)

let judge_of_type u = Sort (Type (super u))

(*s Type of a de Bruijn index. *)

let judge_of_relative env n =
  try
    let (_,_,typ) = lookup_rel n env in
    lift n typ
  with Not_found ->
    error_unbound_rel env n

(* Type of variables *)
let judge_of_variable env id =
  try named_type id env
  with Not_found ->
    error_unbound_var env id

(* Management of context of variables. *)

(* Checks if a context of variable can be instantiated by the
   variables of the current env *)
(* TODO: check order? *)
let check_hyps_inclusion env sign =
  fold_named_context
    (fun (id,_,ty1) () ->
      let ty2 = named_type id env in
      if not (eq_constr ty2 ty1) then
        error "types do not match")
    sign
    ~init:()


let check_args env c hyps =
  try check_hyps_inclusion env hyps
  with UserError _ | Not_found ->
    error_reference_variables env c

(* Type of constants *)

let type_of_constant_knowing_parameters env t paramtyps =
  t
  (* | PolymorphicArity (sign,ar) -> *)
  (*     let ctx = List.rev sign in *)
  (*     let ctx,s = instantiate_universes env ctx ar paramtyps in *)
  (*     mkArity (List.rev ctx,s) *)

let type_of_constant_type env t =
  type_of_constant_knowing_parameters env t [||]

let judge_of_constant_knowing_parameters env cst paramstyp =
  let c = Const cst in
  let cb =
    try lookup_constant cst env
    with Not_found ->
      failwith ("Cannot find constant: "^string_of_con cst) in
  let _ = check_args env c cb.const_hyps in
  type_of_constant_knowing_parameters env cb.const_type paramstyp

let judge_of_constant env cst =
  judge_of_constant_knowing_parameters env cst [||]

(* Type of an application. *)

let judge_of_apply env (f,funj) argjv =
  let rec apply_rec n typ = function
    | [] -> typ
    | (h,hj)::restjl ->
        (match whd_betadeltaiota env typ with
          | Prod (_,c1,c2) ->
	      (try conv_leq env hj c1
	      with NotConvertible ->
		error_cant_apply_bad_type env (n,c1, hj) (f,funj) argjv);
	      apply_rec (n+1) (subst1 h c2) restjl
          | _ ->
	      error_cant_apply_not_functional env (f,funj) argjv)
  in
  apply_rec 1 funj (Array.to_list argjv)

(* Type of product *)

let sort_of_product env domsort rangsort =
  match (domsort, rangsort) with
    (* Product rule (s,Prop,Prop) *)
    | (_,       Prop Null)  -> rangsort
    (* Product rule (Prop/Set,Set,Set) *)
    | (Prop _,  Prop Pos) -> rangsort
    (* Product rule (Type,Set,?) *)
    | (Type u1, Prop Pos) ->
        if engagement env = Some ImpredicativeSet then
          (* Rule is (Type,Set,Set) in the Set-impredicative calculus *)
          rangsort
        else
          (* Rule is (Type_i,Set,Type_i) in the Set-predicative calculus *)
          Type (sup u1 type0_univ)
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Pos,  Type u2)  -> Type (sup type0_univ u2)
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Null, Type _)  -> rangsort
    (* Product rule (Type_i,Type_i,Type_i) *)
    | (Type u1, Type u2) -> Type (sup u1 u2)

(* Type of a type cast *)

(* [judge_of_cast env (c,typ1) (typ2,s)] implements the rule

    env |- c:typ1    env |- typ2:s    env |- typ1 <= typ2
    ---------------------------------------------------------------------
         env |- c:typ2
*)

let judge_of_cast env (c,cj) k tj =
  let conversion =
    match k with
    | VMcast | NATIVEcast -> vm_conv CUMUL
    | DEFAULTcast -> conv_leq in
  try
    conversion env cj tj
  with NotConvertible ->
    error_actual_type env (c,cj) tj

(* Inductive types. *)

(* The type is parametric over the uniform parameters whose conclusion
   is in Type; to enforce the internal constraints between the
   parameters and the instances of Type occurring in the type of the
   constructors, we use the level variables _statically_ assigned to
   the conclusions of the parameters as mediators: e.g. if a parameter
   has conclusion Type(alpha), static constraints of the form alpha<=v
   exist between alpha and the Type's occurring in the constructor
   types; when the parameters is finally instantiated by a term of
   conclusion Type(u), then the constraints u<=alpha is computed in
   the App case of execute; from this constraints, the expected
   dynamic constraints of the form u<=v are enforced *)

let judge_of_inductive_knowing_parameters env ind (paramstyp:constr array) =
  let c = Ind ind in
  let (mib,mip) =
    try lookup_mind_specif env ind
    with Not_found ->
      failwith ("Cannot find inductive: "^string_of_mind (fst ind)) in
  check_args env c mib.mind_hyps;
  type_of_inductive_knowing_parameters env mip paramstyp

let judge_of_inductive env ind =
  judge_of_inductive_knowing_parameters env ind [||]

(* Constructors. *)

let judge_of_constructor env c =
  let constr = Construct c in
  let _ =
    let ((kn,_),_) = c in
    let mib =
      try lookup_mind kn env
      with Not_found ->
        failwith ("Cannot find inductive: "^string_of_mind (fst (fst c))) in
    check_args env constr mib.mind_hyps in
  let specif = lookup_mind_specif env (inductive_of_constructor c) in
  type_of_constructor c specif

(* Case. *)

let check_branch_types env (c,cj) (lfj,explft) =
  try conv_leq_vecti env lfj explft
  with
      NotConvertibleVect i ->
        error_ill_formed_branch env c i lfj.(i) explft.(i)
    | Invalid_argument _ ->
        error_number_branches env (c,cj) (Array.length explft)

let judge_of_case env ci pj (c,cj) lfj =
  let indspec =
    try find_rectype env cj
    with Not_found -> error_case_not_inductive env (c,cj) in
  let _ = check_case_info env (fst indspec) ci in
  let (bty,rslty) = type_case_branches env indspec pj c in
  check_branch_types env (c,cj) (lfj,bty);
  rslty

(* Fixpoints. *)

(* Checks the type of a general (co)fixpoint, i.e. without checking *)
(* the specific guard condition. *)

let type_fixpoint env lna lar lbody vdefj =
  let lt = Array.length vdefj in
  assert (Array.length lar = lt && Array.length lbody = lt);
  try
    conv_leq_vecti env vdefj (Array.map (fun ty -> lift lt ty) lar)
  with NotConvertibleVect i ->
    let vdefj = Array.map2 (fun b ty -> b,ty) lbody vdefj in
    error_ill_typed_rec_body env i lna vdefj lar

(************************************************************************)
(************************************************************************)


(* let refresh_arity env ar = *)
(*   let ctxt, hd = decompose_prod_assum ar in *)
(*   match hd with *)
(*       Sort (Type u) when not (is_univ_variable u) -> *)
(*         let u' = fresh_local_univ() in *)
(*         let env' = add_constraints (enforce_leq u u' empty_constraint) env in *)
(*         env', mkArity (ctxt,Type u') *)
(*     | _ -> env, ar *)


(* The typing machine. *)
let rec execute env cstr =
  match cstr with
    (* Atomic terms *)
    | Sort (Prop _) -> judge_of_prop

    | Sort (Type u) -> judge_of_type u

    | Rel n -> judge_of_relative env n

    | Var id -> judge_of_variable env id

    | Const c -> judge_of_constant env c

    (* Lambda calculus operators *)
    | App (App (f,args),args') ->
        execute env (App(f,Array.append args args'))

    | App (f,args) ->
        let jl = execute_array env args in
	let j =
	  match f with
	    | Ind ind ->
		(* Sort-polymorphism of inductive types *)
		judge_of_inductive_knowing_parameters env ind jl
	    | Const cst ->
		(* Sort-polymorphism of constant *)
		judge_of_constant_knowing_parameters env cst jl
	    | _ ->
		(* No sort-polymorphism *)
		execute env f
	in
        let jl = Array.map2 (fun c ty -> c,ty) args jl in
	judge_of_apply env (f,j) jl

    | Lambda (name,c1,c2) ->
        let _ = execute_type env c1 in
	let env1 = push_rel (name,None,c1) env in
        let j' = execute env1 c2 in
        Prod(name,c1,j')

    | Prod (name,c1,c2) ->
        let varj = execute_type env c1 in
	let env1 = push_rel (name,None,c1) env in
        let varj' = execute_type env1 c2 in
	Sort (sort_of_product env varj varj')

    | LetIn (name,c1,c2,c3) ->
        let j1 = execute env c1 in
        (* /!\ c2 can be an inferred type => refresh
           (but the pushed type is still c2) *)
        let _ =
          let env',c2' = (* refresh_arity env *) env, c2 in
          let _ = execute_type env' c2' in
          judge_of_cast env' (c1,j1) DEFAULTcast c2' in
        let env1 = push_rel (name,Some c1,c2) env in
        let j' = execute env1 c3 in
        subst1 c1 j'

    | Cast (c,k,t) ->
        let cj = execute env c in
        let _ = execute_type env t in
	judge_of_cast env (c,cj) k t;
        t

    (* Inductive types *)
    | Ind ind -> judge_of_inductive env ind

    | Construct c -> judge_of_constructor env c

    | Case (ci,p,c,lf) ->
        let cj = execute env c in
        let pj = execute env p in
        let lfj = execute_array env lf in
        judge_of_case env ci (p,pj) (c,cj) lfj

    | Fix ((_,i as vni),recdef) ->
        let fix_ty = execute_recdef env recdef i in
        let fix = (vni,recdef) in
        check_fix env fix;
	fix_ty

    | CoFix (i,recdef) ->
        let fix_ty = execute_recdef env recdef i in
        let cofix = (i,recdef) in
        check_cofix env cofix;
	fix_ty

    (* Partial proofs: unsupported by the kernel *)
    | Meta _ ->
	anomaly (Pp.str "the kernel does not support metavariables")

    | Evar _ ->
	anomaly (Pp.str "the kernel does not support existential variables")

and execute_type env constr =
  let j = execute env constr in
  snd (type_judgment env (constr,j))

and execute_recdef env (names,lar,vdef) i =
  let larj = execute_array env lar in
  let larj = Array.map2 (fun c ty -> c,ty) lar larj in
  let lara = Array.map (assumption_of_judgment env) larj in
  let env1 = push_rec_types (names,lara,vdef) env in
  let vdefj = execute_array env1 vdef in
  type_fixpoint env1 names lara vdef vdefj;
  lara.(i)

and execute_array env = Array.map (execute env)

(* Derived functions *)
let infer env constr = execute env constr
let infer_type env constr = execute_type env constr

(* Typing of several terms. *)

let check_ctxt env rels =
  fold_rel_context (fun d env ->
    match d with
        (_,None,ty) ->
          let _ = infer_type env ty in
          push_rel d env
      | (_,Some bd,ty) ->
          let j1 = infer env bd in
          let _ = infer env ty in
          conv_leq env j1 ty;
          push_rel d env)
    rels ~init:env

let check_named_ctxt env ctxt =
  fold_named_context (fun (id,_,_ as d) env ->
    let _ =
      try
        let _ = lookup_named id env in
        failwith ("variable "^Id.to_string id^" defined twice")
      with Not_found -> () in
    match d with
        (_,None,ty) ->
          let _ = infer_type env ty in
          push_named d env
      | (_,Some bd,ty) ->
          let j1 = infer env bd in
          let _ = infer env ty in
          conv_leq env j1 ty;
          push_named d env)
    ctxt ~init:env

(* Polymorphic arities utils *)

let check_kind env ar u =
  if snd (dest_prod env ar) = Sort(Type u) then ()
  else failwith "not the correct sort"

(* let check_polymorphic_arity env params par = *)
(*   let pl = par.poly_param_levels in *)
(*   let rec check_p env pl params = *)
(*     match pl, params with *)
(*         Some u::pl, (na,None,ty)::params -> *)
(*           check_kind env ty u; *)
(*           check_p (push_rel (na,None,ty) env) pl params *)
(*       | None::pl,d::params -> check_p (push_rel d env) pl params *)
(*       | [], _ -> () *)
(*       | _ -> failwith "check_poly: not the right number of params" in *)
(*   check_p env pl (List.rev params) *)


==> anc/HoTT/coq-HoTT/checker/typeops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Declarations
open Environ
(*i*)

(*s Typing functions (not yet tagged as safe) *)

val infer      : env -> constr      -> constr
val infer_type : env -> constr      -> sorts
val check_ctxt : env -> rel_context -> env
val check_named_ctxt : env -> named_context -> env
(* val check_polymorphic_arity : *)
(*   env -> rel_context -> inductive_arity -> unit *)

val type_of_constant_type : env -> constr -> constr



==> anc/HoTT/coq-HoTT/checker/validate.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This module defines validation functions to ensure an imported
   value (using input_value) has the correct structure. *)

let rec pr_obj_rec o =
  if Obj.is_int o then
    Format.print_int(Obj.magic o)
  else if Obj.is_block o then
    let t = Obj.tag o in
    if t > Obj.no_scan_tag then
      if t = Obj.string_tag then
        Format.print_string ("\""^String.escaped(Obj.magic o)^"\"")
      else
        Format.print_string "?"
    else
      (let n = Obj.size o in
      Format.print_string ("#"^string_of_int t^"(");
      Format.open_hvbox 0;
      for i = 0 to n-1 do
        pr_obj_rec (Obj.field o i);
        if i<>n-1 then (Format.print_string ","; Format.print_cut())
      done;
      Format.close_box();
      Format.print_string ")")
  else Format.print_string "?"

let pr_obj o = pr_obj_rec o; Format.print_newline()

(**************************************************************************)
(* Obj low-level validators *)

type error_context = string list
let mt_ec : error_context = []
let (/) (ctx:error_context) s : error_context = s::ctx
let overr (ctx:error_context) f = (fun (_:error_context) -> f ctx) 
let ext s f (ctx:error_context) = f (ctx/s)


exception ValidObjError of string * error_context * Obj.t
let fail ctx o s = raise (ValidObjError(s,ctx,o))

type func = error_context -> Obj.t -> unit

let apply debug f x =
  let o = Obj.repr x in
  try f mt_ec o
  with ValidObjError(msg,ctx,obj) ->
    if debug then begin
      print_endline ("Validation failed: "^msg);
      print_endline ("Context: "^String.concat"/"(List.rev ctx));
      pr_obj obj
    end;
    failwith "vo structure validation failed"

(* data not validated *)
let no_val (c:error_context) (o:Obj.t) = ()

(* Check that object o is a block with tag t *)
let val_tag t ctx o =
  if Obj.is_block o && Obj.tag o = t then ()
  else fail ctx o ("expected tag "^string_of_int t)

let val_block ctx o =
  if Obj.is_block o then
    (if Obj.tag o > Obj.no_scan_tag then
      fail ctx o "block: found no scan tag")
  else fail ctx o "expected block obj"

(* Check that an object is a tuple (or a record). v is an array of
   validation functions for each field. Its size corresponds to the
   expected size of the object. *)
let val_tuple ?name v ctx o =
  let ctx = match name with
      Some n -> ctx/n
    | _ -> ctx in
  let n = Array.length v in
  let val_fld i f =
    f (ctx/("fld="^string_of_int i)) (Obj.field o i) in
  val_block ctx o;
  if Obj.size o = n then Array.iteri val_fld v
  else
    fail ctx o
      ("tuple size: found "^string_of_int (Obj.size o)^
	 ", expected "^string_of_int n)

(* Check that the object is either a constant constructor of tag < cc,
   or a constructed variant. each element of vv is an array of
   validation functions to be applied to the constructor arguments.
   The size of vv corresponds to the number of non-constant
   constructors, and the size of vv.(i) is the expected arity of the
   i-th non-constant constructor. *)
let val_sum name cc vv ctx o =
  let ctx = ctx/name in
  if Obj.is_block o then
    (val_block (ctx/name) o;
    let n = Array.length vv in
    let i = Obj.tag o in
    let ctx' = if n=1 then ctx else ctx/("tag="^string_of_int i) in
    if i < n then val_tuple vv.(i) ctx' o
    else fail ctx' o ("sum: unexpected tag"))
  else if Obj.is_int o then
    let (n:int) = Obj.magic o in
    (if n<0 || n>=cc then
      fail ctx o ("bad constant constructor "^string_of_int n))
  else fail ctx o "not a sum"

let val_enum s n = val_sum s n [||]

(* Recursive types: avoid looping by eta-expansion *)
let rec val_rec_sum name cc f ctx o =
  val_sum name cc (f (overr (ctx/name) (val_rec_sum name cc f))) ctx o

(**************************************************************************)
(* Builtin types *)

(* Check the o is an array of values satisfying f. *)
let val_array ?(pos=false) f ctx o =
  let upd_ctx =
    if pos then (fun i -> ctx/string_of_int i) else (fun _ -> ctx) in
  val_block (ctx/"array") o;
  for i = 0 to Obj.size o - 1 do
    (f (upd_ctx i) (Obj.field o i):unit)
  done

(* Integer validator *)
let val_int ctx o =
  if not (Obj.is_int o) then fail ctx o "expected an int"

(* String validator *)
let val_str ctx o =
  try val_tag Obj.string_tag ctx o
  with Failure _ -> fail ctx o "expected a string"

(* Booleans *)
let val_bool = val_enum "bool" 2

(* Option type *)
let val_opt ?(name="option") f =
  val_sum name 1 [|[|f|]|]

(* Lists *)
let val_list ?(name="list") f ctx =
  val_rec_sum name 1 (fun vlist -> [|[|ext "elem" f;vlist|]|])
    ctx

(* Reference *)
let val_ref ?(name="ref") f ctx =
  val_tuple [|f|] (ctx/name)

(**************************************************************************)
(* Standard library types *)

(* Sets *)
let val_set ?(name="Set.t") f =
  val_rec_sum name 1
    (fun vset -> [|[|vset;ext "elem" f;
		     vset;ext "bal" val_int|]|])

(* Maps *)
let val_map ?(name="Map.t") fk fv =
  val_rec_sum name 1
    (fun vmap ->
       [|[|vmap; ext "key" fk; ext "value" fv;
	   vmap; ext "bal" val_int|]|])

(**************************************************************************)
(* Coq types *)

(* names *)
let val_id = val_str

let val_dp = val_list ~name:"dirpath" val_id

let val_name = val_sum "name" 1 [|[|val_id|]|]

let val_uid = val_tuple ~name:"uniq_ident" [|val_int;val_str;val_dp|]

let val_mp =
  val_rec_sum "module_path" 0
    (fun vmp -> [|[|val_dp|];[|val_uid|];[|vmp;val_id|]|])

let val_kn = val_tuple ~name:"kernel_name" [|val_mp;val_dp;val_id|]

let val_con = val_sum "constant/mutind" 0 [|[|val_kn|];[|val_kn;val_kn|]|]

let val_ind = val_tuple ~name:"inductive"[|val_con;val_int|]
let val_cstr = val_tuple ~name:"constructor"[|val_ind;val_int|]

(* univ *)
let val_level = val_sum "level" 1 [|[|val_int;val_dp|]|]
let val_univ = val_sum "univ" 0
  [|[|val_level|];[|val_list val_level;val_list val_level|]|]

let val_cstrs =
  val_set ~name:"Univ.constraints"
   (val_tuple ~name:"univ_constraint"
     [|val_level;val_enum "order_request" 3;val_level|])


==> anc/HoTT/coq-HoTT/config/coq_config.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val local : bool        (* local use (no installation) *)

val coqlib : string option (* where the std library is installed *)
val configdir : string option (* where configuration files are installed *)
val datadir : string option (* where extra data files are installed *)
val docdir : string     (* where the doc is installed *)

val ocaml : string      (* names of ocaml binaries *)
val ocamlc : string
val ocamlopt : string
val ocamlmklib : string
val ocamldoc : string
val ocamldep : string
val ocamlyacc : string
val ocamllex : string

val camlbin : string    (* base directory of OCaml binaries *)
val camllib : string    (* for Dynlink *)

val camlp4 : string     (* exact name of camlp4: either "camlp4" ou "camlp5" *)
val camlp4o : string    (* name of the camlp4o/camlp5o executable *)
val camlp4bin : string  (* base directory for Camlp4/5 binaries *)
val camlp4lib : string  (* where is the library of Camlp4 *)
val camlp4compat : string (* compatibility argument to camlp4/5 *)

val coqideincl : string (* arguments for building coqide (e.g. lablgtk) *)
val cflags : string     (* arguments passed to gcc *)

val best : string       (* byte/opt *)
val arch : string       (* architecture *)
val osdeplibs : string  (* OS dependant link options for ocamlc *)
val coqrunbyteflags : string (* -custom/-dllib -lcoqrun *)


(* val defined : string list  (* options for lib/ocamlpp *) *)

val version : string    (* version number of Coq *)
val caml_version : string    (* OCaml version used to compile Coq *)
val date : string       (* release date *)
val compile_date : string (* compile date *)
val vo_magic_number : int
val state_magic_number : int

val plugins_dirs : string list

val exec_extension : string (* "" under Unix, ".exe" under MS-windows *)
val with_geoproof : bool ref (* to (de)activate functions specific to Geoproof with Coqide *)

val browser : string
(** default web browser to use, may be overriden by environment
    variable COQREMOTEBROWSER *)

val has_coqide : string
val gtk_platform : [`QUARTZ | `WIN32 | `X11]

val has_natdynlink : bool
val natdynlinkflag : string (* special cases of natdynlink (e.g. MacOS 10.5) *)

val wwwcoq : string
val wwwrefman : string
val wwwstdlib : string
val localwwwrefman : string

val no_native_compiler : bool


==> anc/HoTT/coq-HoTT/configure <==
#!/bin/sh

##################################
#
#  Configuration script for Coq
# 
##################################

VERSION=trunk
VOMAGIC=08211
STATEMAGIC=58211
DATE=`LC_ALL=C LANG=C date +"%B %Y"`

# Create the bin/ directory if non-existent
test -d bin || mkdir bin

# a local which command for sh
which () {
IFS=":" # set words separator in PATH to be ':' (it allows spaces in dirnames)
for i in $PATH; do
  if test -z "$i"; then i=.; fi 
  if [ -f "$i/$1" ] ; then
	IFS=" "
        echo "$i/$1"
	break
  fi
done
}

usage () {
    printf "Available options for configure are:\n"
    echo "-help"
    printf "\tDisplays this help page\n"
    echo "-prefix <dir>"
    printf "\tSet installation directory to <dir>\n"
    echo "-local"
    printf "\tSet installation directory to the current source tree\n"
    echo "-coqrunbyteflags <flags>"
    printf "\tSet link flags for VM-dependent bytecode (coqtop)\n"
    echo "-coqtoolsbyteflags <flags>"
    printf "\tSet link flags for VM-independant bytecode (coqdep, coqdoc, ...)\n"
    echo "-custom"
    printf "\tGenerate all bytecode executables with -custom (not recommended)\n"
    echo "-bindir <dir>"
    echo "-libdir <dir>"
    echo "-configdir <dir>"
    echo "-datadir <dir>"
    echo "-mandir <dir>"
    echo "-docdir <dir>"
    printf "\tSpecifies where to install bin/lib/config/data/man/doc files resp.\n"
    echo "-emacslib <dir>"
    printf "\tSpecifies where emacs files are to be installed\n"
    echo "-coqdocdir <dir>"
    printf "\tSpecifies where Coqdoc style files are to be installed\n"
    echo "-camldir <dir>"
    printf "\tSpecifies the path to the OCaml library\n"
    echo "-lablgtkdir <dir>"
    printf "\tSpecifies the path to the Lablgtk library\n"
    echo "-usecamlp5"
    printf "\tSpecifies to use camlp5 instead of camlp4\n"
    echo "-usecamlp4"
    printf "\tSpecifies to use camlp4 instead of camlp5\n"
    echo "-camlp5dir <dir>"
    printf "\tSpecifies where to look for the Camlp5 library and tells to use it\n"
    echo "-arch <arch>"
    printf "\tSpecifies the architecture\n"
    echo "-opt"
    printf "\tSpecifies whether or not to use OCaml *.opt optimized compilers\n"
    echo "-natdynlink (yes|no)"
    printf "\tSpecifies whether or not to use dynamic loading of native code\n"
    echo "-coqide (opt|byte|no)"
    printf "\tSpecifies whether or not to compile Coqide\n"
    echo "-nomacintegration"
    printf "\tSpecifies to not try to build coqide mac integration\n"
    echo "-browser <command>"
    printf "\tUse <command> to open URL %%s\n"
    echo "-nodoc"
    printf "\tSpecifies to not compile the documentation\n"
    echo "-with-geoproof (yes|no)"
    printf "\tSpecifies whether or not to use Geoproof binding\n"
    echo "-byte-only"
    printf "\tCompiles only bytecode version of Coq\n"
    echo "-debug"
    printf "\tAdd debugging information in the Coq executables\n"
    echo "-profile"
    printf "\tAdd profiling information in the Coq executables\n"
    echo "-annotate"
    printf "\tCompiles Coq with -dtypes option\n"
    echo "-typerex"
    printf "\tCompiles Coq using typerex wrapper\n"
    echo "-makecmd <command>"
    printf "\tName of GNU Make command\n"
    echo "-no-native-compiler"
    printf "\tDisables compilation to native code for conversion and normalization\n"
}


# Default OCaml binaries
bytecamlc=ocamlc
nativecamlc=ocamlopt
ocamlmklibexec=ocamlmklib
ocamlexec=ocaml
ocamldepexec=ocamldep
ocamldocexec=ocamldoc
ocamllexexec=ocamllex
ocamlyaccexec=ocamlyacc
camlp4oexec=camlp4o
default_typerex_wrapper="ocp-wrapper -save-types"


coq_debug_flag=
coq_debug_flag_opt=
coq_profile_flag=
coq_annotate_flag=
coq_typerex_wrapper=
best_compiler=opt
cflags="-fno-defer-pop -Wall -Wno-unused"
natdynlink=yes

local=false
coqrunbyteflags_spec=no
coqtoolsbyteflags_spec=no
custom_spec=no
prefix_spec=no
bindir_spec=no
libdir_spec=no
configdir_spec=no
datadir_spec=no
mandir_spec=no
docdir_spec=no
emacslib_spec=no
emacs_spec=no
camldir_spec=no
lablgtkdir_spec=no
coqdocdir_spec=no
arch_spec=no
coqide_spec=no
nomacintegration_spec=no
browser_spec=no
wwwcoq_spec=no
with_geoproof=false
with_doc=all
with_doc_spec=no
force_caml_version=no
force_caml_version_spec=no
usecamlp5=yes
no_native_compiler=false

# Parse command-line arguments

while : ; do
  case "$1" in
    "") break;;
    -help|--help) usage
	          exit;;
    -prefix|--prefix) prefix_spec=yes
                      prefix="$2"
		      shift;;
    -local|--local) local=true;;
    -coqrunbyteflags|--coqrunbyteflags) coqrunbyteflags_spec=yes
                                        coqrunbyteflags="$2"
                                        shift;;
    -coqtoolsbyteflags|--coqtoolsbyteflags) coqtoolsbyteflags_spec=yes
                                            coqtoolsbyteflags="$2"
                                            shift;;
    -custom|--custom) custom_spec=yes;;
    -bindir|--bindir) bindir_spec=yes
                      bindir="$2"
		      shift;;
    -libdir|--libdir) libdir_spec=yes
                      libdir="$2"
		      shift;;
    -configdir|--configdir) configdir_spec=yes
                      configdir="$2"
		      shift;;
    -datadir|--datadir) datadir_spec=yes
                      datadir="$2"
		      shift;;
    -mandir|--mandir) mandir_spec=yes
                      mandir="$2"
		      shift;;
    -docdir|--docdir) docdir_spec=yes
                      docdir="$2"
		      shift;;
    -emacslib|--emacslib) emacslib_spec=yes
                          emacslib="$2"
			  shift;;
    -emacs |--emacs) emacs_spec=yes
		     emacs="$2"
                     printf "Warning: obsolete -emacs option\n"
		     shift;;
    -coqdocdir|--coqdocdir) coqdocdir_spec=yes
	              coqdocdir="$2"
		      shift;;
    -camldir|--camldir) camldir_spec=yes
	                camldir="$2"
			shift;;
    -lablgtkdir|--lablgtkdir) lablgtkdir_spec=yes
	                lablgtkdir="$2"
			shift;;
    -usecamlp5|--usecamlp5)
	                usecamlp5=yes;;
    -usecamlp4|--usecamlp4)
	                usecamlp5=no;;
    -camlp5dir|--camlp5dir)
                        usecamlp5=yes
	                camlp5dir="$2"
			shift;;
    -arch|--arch) arch_spec=yes
                  arch=$2
		  shift;;
    -opt|--opt) bytecamlc=ocamlc.opt
                camlp4oexec=camlp4o  # can't add .opt since dyn load'll be required
                nativecamlc=ocamlopt.opt;;
    -natdynlink|--natdynlink) case "$2" in
	                  yes) natdynlink=yes;;
                          *) natdynlink=no
                        esac
                        shift;;
    -coqide|--coqide) coqide_spec=yes
		      case "$2" in
			  byte|opt) COQIDE=$2;;
			  *) COQIDE=no
		      esac
		      shift;;
    -nomacintegration) nomacintegration_spec=yes
		      shift;;
    -browser|--browser) browser_spec=yes
		      BROWSER=$2
		      shift;;
    -coqwebsite|--coqwebsite) wwwcoq_spec=yes
                      WWWCOQ=$2
                      shift;;
    -nodoc|--nodoc) with_doc_spec=yes
                    with_doc=no;;
    -with-doc|--with-doc) with_doc_spec=yes
		      case "$2" in
			  yes|all) with_doc=all;;
			  *) with_doc=no
		      esac
		      shift;;
    -with-geoproof|--with-geoproof) 
	  case "$2" in
	      yes) with_geoproof=true;;
	      no) with_geoproof=false;;
	  esac
	  shift;;
    -makecmd|--makecmd) makecmd="$2"
		      shift;;
    -byte-only|-byteonly|--byteonly|--byte-only) best_compiler=byte;;
    -debug|--debug) coq_debug_flag=-g;;
    -profile|--profile) coq_profile_flag=-p;;
    -annotate|--annotate) coq_annotate_flag=-dtypes;;
    -typerex|--typerex) coq_typerex_wrapper=$default_typerex_wrapper;;
    -no-native-compiler|--no-native-compiler) no_native_compiler=true;;
    -force-caml-version|--force-caml-version|-force-ocaml-version|--force-ocaml-version) 
          force_caml_version_spec=yes
	  force_caml_version=yes;;
    *) echo "Unknown option \"$1\"." 1>&2; usage; exit 2;;
  esac
  shift
done

if [ $prefix_spec = yes -a $local = true ] ; then
  echo "Options -prefix and -local are incompatible."
  echo "Configure script failed!"
  exit 1
fi

# compile date
DATEPGM=`which date`
case $DATEPGM in
    "") echo "I can't find the program \"date\" in your path."
        echo "Please give me the current date"
	read COMPILEDATE;;
    *)  COMPILEDATE=`LC_ALL=C LANG=C date +"%b %d %Y %H:%M:%S"`;;
esac

# Architecture

case $arch_spec in
    no) 
    # First we test if we are running a Cygwin or Mingw/Msys system
    if [ `uname -s | cut -c -6` = "CYGWIN" ] ; then
	ARCH="win32"
	CYGWIN=yes
    elif [ `uname -s | cut -c -7` = "MINGW32" ]; then
	ARCH="win32"
    else
	# If not, we determine the architecture
	if test -x /bin/uname ; then
 	    ARCH=`/bin/uname -s`
 	elif test -x /usr/bin/uname ; then
 	    ARCH=`/usr/bin/uname -s`
 	elif test -x /bin/arch ; then
 	    ARCH=`/bin/arch`
 	elif test -x /usr/bin/arch ; then
 	    ARCH=`/usr/bin/arch`
 	elif test -x /usr/ucb/arch ; then
 	    ARCH=`/usr/ucb/arch`
	else
	    echo "I can not automatically find the name of your architecture."
	    printf "%s"\
		"Give me a name, please [win32 for Win95, Win98 or WinNT]: "
	    read ARCH
	fi
    fi;;
    yes) ARCH=$arch
esac

# executable extension

case $ARCH in
    win32) 
      EXE=".exe"
      DLLEXT=".dll";;
    *) EXE=""
       DLLEXT=".so"
esac

# Is the source tree checked out from a recognised
# version control system ?
if test -e .svn/entries ; then 
    checkedout=svn
elif [ -d '{arch}' ]; then
    checkedout=gnuarch
elif [ -z "${GIT_DIR}" ] && [ -d .git ] || [ -d "${GIT_DIR}" ]; then
    checkedout=git
else
    checkedout=0
fi

# make command

MAKE=`which ${makecmd:-make}`
if [ "$MAKE" != "" ]; then
  MAKEVERSION=`$MAKE -v | head -1 | cut -d" " -f3`
  MAKEVERSIONMAJOR=`echo $MAKEVERSION | cut -d. -f1`
  MAKEVERSIONMINOR=`echo $MAKEVERSION | cut -d. -f2`
  if [ "$MAKEVERSIONMAJOR" -eq 3 -a "$MAKEVERSIONMINOR" -ge 81 ]; then
      echo "You have GNU Make $MAKEVERSION. Good!"
  else
      OK="no"
      #Extra support for local installation of make 3.81
      #will be useless when make >= 3.81 will be standard
      if [ -x ./make ]; then
	  MAKEVERSION=`./make -v | head -1`
	  if [ "$MAKEVERSION" = "GNU Make 3.81" ]; then OK="yes"; fi
      fi
      if [ $OK = "no" ]; then
	  echo "GNU Make >= 3.81 is needed."
	  echo "Make 3.81 can be downloaded from ftp://ftp.gnu.org/gnu/make/make-3.81.tar.gz"
	  echo "then locally installed on a Unix-style system by issuing:"
	  echo "  tar xzvf make-3.81.tar.gz"
	  echo "  cd make-3.81"
          echo "  ./configure"
          echo "  make"
          echo "  mv make .."
	  echo "  cd .."
	  echo "Restart then the configure script and later use ./make instead of make."
	  exit 1
      else
	  echo "You have locally installed GNU Make 3.81. Good!"
      fi
  fi
else
  echo "Cannot find GNU Make >= 3.81."
fi

# Browser command

if [ "$browser_spec" = "no" ]; then
    case $ARCH in
        win32) BROWSER='start %s' ;;
	Darwin) BROWSER='open %s' ;;
        *) BROWSER='firefox -remote "OpenURL(%s,new-tab)" || firefox %s &' ;;
    esac
fi

if [ "$wwwcoq_spec" = "no" ]; then
    WWWCOQ="http://coq.inria.fr/"
fi

#########################################
# Objective Caml programs

case $camldir_spec in
    no) CAMLC=`which $bytecamlc`
	case "$CAMLC" in
	    "") echo "$bytecamlc is not present in your path!"
		echo "Give me manually the path to the $bytecamlc executable [/usr/local/bin by default]: "
		read CAMLC
		
		case "$CAMLC" in
		    "") CAMLC=/usr/local/bin/$bytecamlc;;
		    */ocamlc|*/ocamlc.opt) true;;
		    */) CAMLC="${CAMLC}"$bytecamlc;;
		    *) CAMLC="${CAMLC}"/$bytecamlc;;
		esac
	esac
	CAMLBIN=`dirname "$CAMLC"`;;
    yes) CAMLC=$camldir/$bytecamlc
        
         CAMLBIN=`dirname "$CAMLC"`
	 bytecamlc="$CAMLC"
	 nativecamlc=$CAMLBIN/$nativecamlc
	 ocamlexec=$CAMLBIN/ocaml
	 ocamldepexec=$CAMLBIN/ocamldep
	 ocamldocexec=$CAMLBIN/ocamldoc
	 ocamllexexec=$CAMLBIN/ocamllex
	 ocamlyaccexec=$CAMLBIN/ocamlyacc
	 ocamlmklibexec=$CAMLBIN/ocamlmklib
	 camlp4oexec=$CAMLBIN/camlp4o
esac

if test ! -f "$CAMLC" ; then
    echo "I can not find the executable '$CAMLC'. Have you installed it?"
    echo "Configuration script failed!"
    exit 1
fi

# Under Windows, we need to convert from cygwin/mingw paths (/c/Program Files/Ocaml)
# to more windows-looking paths (c:/Program Files/Ocaml). Note that / are kept

mk_win_path () {
    case $ARCH,$CYGWIN in
	win32,yes) cygpath -m "$1" ;;
	win32*) "$ocamlexec" "tools/mingwpath.ml" "$1" ;;
	*) echo "$1" ;;
    esac
}

case $ARCH in
    win32) CAMLBIN=`mk_win_path "$CAMLBIN"`;;
esac

# Beware of the final \r in Win32
CAMLVERSION=`"$CAMLC" -version | tr -d "\r"`
CAMLLIB=`"$CAMLC" -where | tr -d "\r"`

case $CAMLVERSION in
    1.*|2.*|3.0*|3.10*|3.11.[01])
	echo "Your version of Objective-Caml is $CAMLVERSION."
	if [ "$force_caml_version" = "yes" ]; then
	    echo "*Warning* You are compiling Coq with an outdated version of Objective-Caml."
	else
	    echo "          You need Objective-Caml 3.11.2 or later."
	    echo "          Configuration script failed!"
	    exit 1
	fi;;
    3.11.2|3.12*|4.*)
	CAMLP4COMPAT="-loc loc" 
	echo "You have Objective-Caml $CAMLVERSION. Good!";;
    *)
	echo "I found the Objective-Caml compiler but cannot find its version number!"
	echo "Is it installed properly?"
	echo "Configuration script failed!"
	exit 1;;
esac

CAMLTAG=OCAML`echo $CAMLVERSION | sed -e "s/\([1-9]\)\.\([0-9]*\).*/\1\2/g"`

# For coqmktop & bytecode compiler

if [ "$coq_debug_flag" = "-g" ]; then
    case $CAMLTAG in
        OCAML31*|OCAML4*)
            # Compilation debug flag
            coq_debug_flag_opt="-g"
            ;;
    esac
fi

# Camlp4 / Camlp5 configuration

# Assume that camlp(4|5) binaries are at the same place as ocaml ones
# (this should become configurable some day)
CAMLP4BIN=${CAMLBIN}

case $usecamlp5 in
  yes)
    CAMLP4=camlp5
    CAMLP4MOD=gramlib
    if [ "$camlp5dir" != "" ]; then
	if [ -f "$camlp5dir/${CAMLP4MOD}.cma" ]; then
	    CAMLP4LIB=$camlp5dir
	    FULLCAMLP4LIB=$camlp5dir
	else
	    echo "Cannot find camlp5 libraries in $camlp5dir (camlp5.cma not found)."
	    echo "Configuration script failed!"
	    exit 1
	fi
    elif [ -f "${CAMLLIB}/camlp5/${CAMLP4MOD}.cma" ]; then
        CAMLP4LIB=+camlp5
	FULLCAMLP4LIB=${CAMLLIB}/camlp5
    elif [ -f "${CAMLLIB}/site-lib/${CAMLP4MOD}.cma" ]; then
        CAMLP4LIB=+site-lib/camlp5
	FULLCAMLP4LIB=${CAMLLIB}/site-lib/camlp5
    else
	echo "No Camlp5 installation found. Looking for Camlp4 instead..."
	usecamlp5=no
    fi
esac

# If we're (still...) going to use Camlp5, let's check its version

case $usecamlp5 in
  yes)
    camlp4oexec=`echo "$camlp4oexec" | tr 4 5`
    case `"$camlp4oexec" -v 2>&1` in
	*"version 4.0"*|*5.00*)
	    echo "Camlp5 version < 5.01 not supported."
	    echo "Configuration script failed!"
	    exit 1;;
    esac
esac

# We might now try to use Camlp4, either by explicit choice or
# by lack of proper Camlp5 installation

case $usecamlp5 in
  no)
    CAMLP4=camlp4
    CAMLP4MOD=camlp4lib
    CAMLP4LIB=+camlp4
    FULLCAMLP4LIB=${CAMLLIB}/camlp4

    if [ ! -f "${FULLCAMLP4LIB}/${CAMLP4MOD}.cma" ]; then
	echo "No Camlp4 installation found."
	echo "Configuration script failed!"
	exit 1
    fi

    camlp4oexec=${camlp4oexec}rf
    if [ "`"$camlp4oexec" 2>&1`" != "" ]; then
	echo "Error: $camlp4oexec not found or not executable."
	echo "Configuration script failed!"
	exit 1
    fi
esac

# do we have a native compiler: test of ocamlopt and its version

if [ "$best_compiler" = "opt" ] ; then
  if test -e "$nativecamlc" || test -e "`which $nativecamlc`"; then
      CAMLOPTVERSION=`"$nativecamlc" -v | sed -n -e 's|.*version* *\(.*\)$|\1|p' `
      if [ ! -f "${FULLCAMLP4LIB}/${CAMLP4MOD}.cmxa" ]; then
	  best_compiler=byte
	  echo "Cannot find native-code $CAMLP4,"
	  echo "only the bytecode version of Coq will be available."
      elif [ ! -f "$CAMLLIB"/dynlink.cmxa ]; then
	  best_compiler=byte
	  echo "Cannot find native-code dynlink library,"
	  echo "only the bytecode version of Coq will be available."
	  echo "For building a native-code Coq, you may try to first"
          echo "compile and install a dummy dynlink.cmxa (see dev/dynlink.ml)"
          echo "and then run ./configure -natdynlink no"
      else
          if [ "$CAMLOPTVERSION" != "$CAMLVERSION" ] ; then
	      echo "Native and bytecode compilers do not have the same version!"
          fi
          echo "You have native-code compilation. Good!"
      fi
  else
      best_compiler=byte
      echo "You have only bytecode compilation."
  fi
fi

# Native dynlink
if [ "$natdynlink" = "yes" -a -f "$CAMLLIB"/dynlink.cmxa ]; then
    HASNATDYNLINK=true
else
    HASNATDYNLINK=false
fi

case $HASNATDYNLINK,$ARCH,`uname -r`,$CAMLVERSION in
    true,Darwin,9.*,3.11.*)  # ocaml 3.11.0 dynlink on MacOS 10.5 is buggy
        NATDYNLINKFLAG=os5fixme;;
    #Possibly a problem on 10.6.0/10.6.1/10.6.2
    #May just be a 32 vs 64 problem for all 10.6.*
    true,Darwin,10.0.*,3.11.*) # Possibly a problem on 10.6.0
        NATDYNLINKFLAG=os5fixme;;
    true,Darwin,10.1.*,3.11.*) # Possibly a problem on 10.6.1
        NATDYNLINKFLAG=os5fixme;;
    true,Darwin,10.2.*,3.11.*) # Possibly a problem on 10.6.2
        NATDYNLINKFLAG=os5fixme;;
    true,Darwin,10.*,3.11.*)
        if [ `getconf LONG_BIT` = "32" ]; then
	    # Still a problem for x86_32
            NATDYNLINKFLAG=os5fixme
        else
	    # Not a problem for x86_64
            NATDYNLINKFLAG=$HASNATDYNLINK
        fi;;
    *)
        NATDYNLINKFLAG=$HASNATDYNLINK;;
esac

# OS dependent libraries

OSDEPLIBS="-cclib -lunix"
case $ARCH in
  sun4*) OS=`uname -r`
	case $OS in
	   5*) OS="Sun Solaris $OS"
	       OSDEPLIBS="$OSDEPLIBS -cclib -lnsl -cclib -lsocket";;
	   *) OS="Sun OS $OS"
        esac;;
esac

# lablgtk2 and CoqIDE

IDEARCHFLAGS=
IDEARCHFILE=
IDEARCHDEF=X11

# -byte-only should imply -coqide byte, unless the user decides otherwise

if [ "$best_compiler" = "byte" -a "$coqide_spec" = "no" ]; then 
    coqide_spec=yes
    COQIDE=byte
fi

# Which coqide is asked ? which one is possible ?

if [ "$coqide_spec" = "yes" -a "$COQIDE" = "no" ]; then 
    echo "CoqIde disabled as requested."
else
    case $lablgtkdir_spec in
	no)
            if lablgtkdirtmp=$(ocamlfind query lablgtk2.sourceview2 2> /dev/null); then
                if [ ! -f "$lablgtkdirtmp/gSourceView2.cmi" ]; then
	            echo "Incomplete Lablgtk2 found by ocamlfind (gSourceView.cmi not found)."
                elif [ ! -f "$lablgtkdirtmp/glib.mli" ]; then
	            echo "Incomplete Lablgtk2 found by ocamlfind (glib.mli not found)."
                else
                    lablgtkdirfoundmsg="LabelGtk2 found by ocamlfind"
                    lablgtkdir=$lablgtkdirtmp
                    LABLGTKLIB=$lablgtkdir # Pour le message utilisateur
                fi
            fi
            if [ "$lablgtkdir" = "" -a -f "${CAMLLIB}/lablgtk2/gSourceView2.cmi" -a -f "${CAMLLIB}/lablgtk2/glib.mli" ]; then
	        lablgtkdirfoundmsg="LablGtk2 found in ocaml lib directory"
		lablgtkdir=${CAMLLIB}/lablgtk2
                LABLGTKLIB=+lablgtk2 # Pour le message utilisateur
	    fi;;
	yes)
	    if [ ! -d "$lablgtkdir" ]; then
                echo "$lablgtkdir is not a valid directory."
		echo "Configuration script failed!"
		exit 1
	    elif [ ! -f "$lablgtkdir/gSourceView2.cmi" ]; then
		echo "Incomplete LablGtk2 library (gSourceView2.cmi not found)."
		echo "Make sure that the GtkSourceView bindings are available."
		echo "Configuration script failed!"
		exit 1
            elif [ ! -f "$lablgtkdir/glib.mli" ]; then
		echo "Incomplete LablGtk2 library (glib.mli not found)."
		echo "Configuration script failed!"
		exit 1
            else
                lablgtkdirfoundmsg="LablGtk2 directory found"
                LABLGTKLIB=$lablgtkdir # Pour le message utilisateur
            fi;;
    esac
    if [ "$lablgtkdir" = "" ]; then
	echo "LablGtk2 not found: CoqIde will not be available."
	COQIDE=no
    elif [ -z "`grep -w convert_with_fallback "$lablgtkdir/glib.mli"`" ]; then
	echo "$lablgtkdirfoundmsg but too old: CoqIde will not be available."
	COQIDE=no;
    elif [ "$coqide_spec" = "yes" -a "$COQIDE" = "byte" ]; then 
	echo "$lablgtkdirfoundmsg, bytecode CoqIde will be used as requested."
	COQIDE=byte
    elif [ ! -f "${CAMLLIB}/threads/threads.cmxa" -a -f "${lablgtkdir}/gtkThread.cmx" ]; then 
	echo "$lablgtkdirfoundmsg, not native (or no native threads): bytecode CoqIde will be available."
	COQIDE=byte
    else
        echo "$lablgtkdirfoundmsg, native threads: native CoqIde will be available."
	COQIDE=opt
        if [ "$nomacintegration_spec" = "no" ] && lablgtkosxdir=$(ocamlfind query lablgtkosx 2> /dev/null);
        then
            IDEARCHFLAGS=lablgtkosx.cmxa
	    IDEARCHDEF=QUARTZ
	elif [ "$ARCH" = "win32" ];
        then
	    IDEARCHFLAGS=
	    IDEARCHFILE=ide/ide_win32_stubs.o
	    IDEARCHDEF=WIN32
	fi
    fi
fi

case $COQIDE in
    byte|opt)
        LABLGTKINCLUDES="-I $LABLGTKLIB";;
    no)
        LABLGTKINCLUDES="";;
esac

[ x$lablgtkosxdir = x ] || LABLGTKINCLUDES="$LABLGTKINCLUDES -I $lablgtkosxdir"

# strip command

case $ARCH in
    Darwin) if [ "$HASNATDYNLINK" = "true" ]
	then
	  STRIPCOMMAND="true"
	else
	  STRIPCOMMAND="strip"
	fi;;
    *)
    if [ "$coq_profile_flag" = "-p" ] || [ "$coq_debug_flag" = "-g" ]
    then
	STRIPCOMMAND="true"
    else
	STRIPCOMMAND="strip"
    fi
esac

### Test if documentation can be compiled (latex, hevea)

if test "$with_doc" = "all" 
then
    for cmd in "latex" "hevea" ; do
	if test ! -x "`which $cmd`"
	then 
	    echo "$cmd was not found; documentation will not be available"
	    with_doc=no
	    break
	fi
    done
fi

###########################################
# bindir, libdir, mandir, docdir, etc.

COQTOP=$PWD

# OCaml only understand Windows filenames (C:\...)
case $ARCH in
    win32) COQTOP=`mk_win_path "$COQTOP"`
	   CAMLBIN=`mk_win_path "$CAMLBIN"`
	   CAMLP4BIN=`mk_win_path "$CAMLP4BIN"`
esac

# Default installation directories

case $ARCH$CYGWIN in
  win32)
	 W32PREF='C:/coq/'
	 bindir_def="${W32PREF}bin"
	 libdir_def="${W32PREF}lib"
	 configdir_def="${W32PREF}config"
	 datadir_def="${W32PREF}share"
	 mandir_def="${W32PREF}man"
	 docdir_def="${W32PREF}doc"
	 emacslib_def="${W32PREF}emacs"
	 coqdocdir_def="${W32PREF}latex";;
  *)
	 bindir_def=/usr/local/bin
	 libdir_def=/usr/local/lib/coq
	 configdir_def=/etc/xdg/coq
	 datadir_def=/usr/local/share/coq
	 mandir_def=/usr/local/share/man
	 docdir_def=/usr/local/share/doc/coq
	 emacslib_def=/usr/local/share/emacs/site-lisp
	 coqdocdir_def=/usr/local/share/texmf/tex/latex/misc;;
esac

askdir () {
  printf "Where should I install $1 [%s]? " $2
  read answer
  if [ "$answer" = "" ]; then answer="$2"; fi
}

if [ $local = false ]; then

# Installation directories for a non-local build

case $bindir_spec/$prefix_spec in
    yes/*) BINDIR=$bindir ;;
    no/yes) BINDIR=$prefix/bin ;;
    *) askdir "the Coq binaries" $bindir_def
       BINDIR="$answer";;
esac

case $libdir_spec/$prefix_spec/$ARCH in
    yes/*) LIBDIR=$libdir;;
    no/yes/win32) LIBDIR=$prefix;;
    no/yes/*) LIBDIR=$prefix/lib/coq ;;
    *) askdir "the Coq library" $libdir_def
       LIBDIR="$answer";;
esac
libdir_spec=yes

case $configdir_spec/$prefix_spec/$ARCH in
    yes/*) CONFIGDIR=$configdir;;
    no/yes/win32) CONFIGDIR=$prefix/config;;
    no/yes/*) CONFIGDIR=$prefix/etc/xdg/coq;;
    *) askdir "the Coqide configuration files" $configdir_def
       CONFIGDIR="$answer";;
esac
if [ "$CONFIGDIR" != "$configdir_def" ]; then configdir_spec=yes; fi

case $datadir_spec/$prefix_spec in
    yes/*) DATADIR=$datadir;;
    no/yes) DATADIR=$prefix/share/coq;;
    *) askdir "the Coqide data files" $datadir_def
	DATADIR="$answer";;
esac
if [ "$DATADIR" != "datadir_def" ]; then datadir_spec=yes; fi

case $mandir_spec/$prefix_spec in
    yes/*) MANDIR=$mandir;;
    no/yes) MANDIR=$prefix/share/man ;;
    *) askdir "the Coq man pages" $mandir_def
       MANDIR="$answer";;
esac

case $docdir_spec/$prefix_spec in
    yes/*) DOCDIR=$docdir;;
    no/yes) DOCDIR=$prefix/share/doc/coq;;
    *) askdir "the Coq documentation [%s]? " $docdir_def
       DOCDIR="$answer";;
esac

case $emacslib_spec/$prefix_spec/$ARCH in
    yes/*) EMACSLIB=$emacslib;;
    no/yes/win32) EMACSLIB=$prefix/emacs ;;
    no/yes/*) EMACSLIB=$prefix/share/emacs/site-lisp ;;
    *) askdir "the Coq Emacs mode" $emacslib_def
       EMACSLIB="$answer";;
esac

case $coqdocdir_spec/$prefix_spec/$ARCH in
    yes/*) COQDOCDIR=$coqdocdir;;
    no/yes/win32) COQDOCDIR=$prefix/latex ;;
    no/yes/*) COQDOCDIR=$prefix/share/emacs/site-lisp ;;
    *) askdir "Coqdoc TeX/LaTeX files" $coqdocdir_def
       COQDOCDIR="$answer";;
esac

else # local build
    CONFIGDIR=$COQTOP/ide
    DATADIR=$COQTOP/ide
    configdir_spec=yes
    datadir_spec=yes
fi

# Determine if we enable -custom by default (Windows and MacOS)
CUSTOM_OS=no
if [ "$ARCH" = "win32" ] || [ "$ARCH" = "Darwin" ]; then
    CUSTOM_OS=yes
fi

BUILDLDPATH="# you might want to set CAML_LD_LIBRARY_PATH by hand!"
case $coqrunbyteflags_spec/$local/$custom_spec/$CUSTOM_OS in
    yes/*/*/*) COQRUNBYTEFLAGS="$coqrunbyteflags";;
    */*/yes/*|*/*/*/yes) COQRUNBYTEFLAGS="-custom";;
    */true/*/*) COQRUNBYTEFLAGS="-dllib -lcoqrun -dllpath '$COQTOP'/kernel/byterun";;
    *)
        COQRUNBYTEFLAGS="-dllib -lcoqrun -dllpath '$LIBDIR'"
        BUILDLDPATH="export CAML_LD_LIBRARY_PATH='$COQTOP'/kernel/byterun";;
esac
case $coqtoolsbyteflags_spec/$custom_spec/$CUSTOM_OS in
    yes/*/*) COQTOOLSBYTEFLAGS="$coqtoolsbyteflags";;
    */yes/*|*/*/yes) COQTOOLSBYTEFLAGS="-custom";;
    *) COQTOOLSBYTEFLAGS="";;
esac


###########################################
# Summary of the configuration

echo ""
echo "  Architecture                      : $ARCH"
if test ! -z "$OS" ; then
  echo "  Operating system                  : $OS"
fi
echo "  Coq VM bytecode link flags        : $COQRUNBYTEFLAGS"
echo "  Coq tools bytecode link flags     : $COQTOOLSBYTEFLAGS"
echo "  OS dependent libraries            : $OSDEPLIBS"
echo "  Objective-Caml/Camlp4 version     : $CAMLVERSION"
echo "  Objective-Caml/Camlp4 binaries in : $CAMLBIN"
echo "  Objective-Caml library in         : $CAMLLIB"
echo "  Camlp4 library in                 : $CAMLP4LIB"
if test "$best_compiler" = opt ; then
echo "  Native dynamic link support       : $HASNATDYNLINK"
fi
if test "$COQIDE" != "no"; then
echo "  Lablgtk2 library in               : $LABLGTKLIB"
fi
if test "$IDEARCHDEF" = "QUARTZ"; then
echo "  Mac OS integration is on"
fi
if test "$with_doc" = "all"; then
echo "  Documentation                     : All"
else
echo "  Documentation                     : None"
fi
echo "  CoqIde                            : $COQIDE"
echo "  Web browser                       : $BROWSER"
echo "  Coq web site                      : $WWWCOQ"
echo ""

if test "$no_native_compiler" = "true"; then
echo "  Native compiler for conversion and normalization disabled"
echo ""
fi

if test "$local" = "true"; then
echo "  Local build, no installation..."
echo ""
else
echo "  Paths for true installation:"
echo "    binaries      will be copied in $BINDIR"
echo "    library       will be copied in $LIBDIR"
echo "    config files  will be copied in $CONFIGDIR"
echo "    data files    will be copied in $DATADIR"
echo "    man pages     will be copied in $MANDIR"
echo "    documentation will be copied in $DOCDIR"
echo "    emacs mode    will be copied in $EMACSLIB"
echo ""
fi

##################################################
# Building the dev/ocamldebug-coq file
##################################################

OCAMLDEBUGCOQ=dev/ocamldebug-coq

if test "$coq_debug_flag" = "-g" ; then
  rm -f $OCAMLDEBUGCOQ
  sed -e "s|COQTOPDIRECTORY|$COQTOP|" \
      -e "s|CAMLBINDIRECTORY|$CAMLBIN|" \
      -e "s|CAMLP4LIBDIRECTORY|$FULLCAMLP4LIB|"\
      $OCAMLDEBUGCOQ.template > $OCAMLDEBUGCOQ
  chmod a-w,a+x $OCAMLDEBUGCOQ
fi

##############################################
# Creation of configuration files
##############################################

mlconfig_file=config/coq_config.ml
mymlconfig_file=myocamlbuild_config.ml
config_file=config/Makefile
config_template=config/Makefile.template


### Warning !!
### After this line, be careful when using variables,
### since some of them will be escaped

escape_string () {
    "$ocamlexec" "tools/escape_string.ml" "$1"
}

# Escaped version of browser command
BROWSER=`escape_string "$BROWSER"`

# Under Windows, we now escape the backslashes that will ends in
# ocaml strings (coq_config.ml) or in Makefile variables.

case $ARCH in
    win32)
	BINDIR=`escape_string "$BINDIR"`
	LIBDIR=`escape_string "$LIBDIR"`
	CONFIGDIR=`escape_string "$CONFIGDIR"`
	DATADIR=`escape_string "$DATADIR"`
	CAMLBIN=`escape_string "$CAMLBIN"`
	CAMLLIB=`escape_string "$CAMLLIB"`
	MANDIR=`escape_string "$MANDIR"`
	DOCDIR=`escape_string "$DOCDIR"`
	EMACSLIB=`escape_string "$EMACSLIB"`
	COQDOCDIR=`escape_string "$COQDOCDIR"`
	CAMLP4BIN=`escape_string "$CAMLP4BIN"`
	CAMLP4LIB=`escape_string "$CAMLP4LIB"`
	LABLGTKINCLUDES=`escape_string "$LABLGTKINCLUDES"`
	COQRUNBYTEFLAGS=`escape_string "$COQRUNBYTEFLAGS"`
	COQTOOLSBYTEFLAGS=`escape_string "$COQTOOLSBYTEFLAGS"`
	BUILDLDPATH=`escape_string "$BUILDLDPATH"`
	ocamlexec=`escape_string "$ocamlexec"`
	bytecamlc=`escape_string "$bytecamlc"`
	nativecamlc=`escape_string "$nativecamlc"`
	ocamlmklibexec=`escape_string "$ocamlmklibexec"`
	ocamldepexec=`escape_string "$ocamldepexec"`
	ocamldocexec=`escape_string "$ocamldocexec"`
	ocamllexexec=`escape_string "$ocamllexexec"`
	ocamlyaccexec=`escape_string "$ocamlyaccexec"`
	camlp4oexec=`escape_string "$camlp4oexec"`
    ;;
esac

case $libdir_spec in
    yes) LIBDIR_OPTION="Some \"$LIBDIR\"";;
    *) LIBDIR_OPTION="None";;
esac

case $configdir_spec in
    yes) CONFIGDIR_OPTION="Some \"$CONFIGDIR\"";;
    *) CONFIGDIR_OPTION="None";;
esac

case $datadir_spec in
    yes) DATADIR_OPTION="Some \"$DATADIR\"";;
    *) DATADIR_OPTION="None";;
esac

#####################################################
# Building the config/coq_config.ml file
#####################################################

rm -f "$mlconfig_file" "$mymlconfig_file"
cat << END_OF_COQ_CONFIG > $mlconfig_file
(* DO NOT EDIT THIS FILE: automatically generated by ../configure *)

let local = $local
let coqrunbyteflags = "$COQRUNBYTEFLAGS"
let coqlib = $LIBDIR_OPTION
let configdir = $CONFIGDIR_OPTION
let datadir = $DATADIR_OPTION
let docdir = "$DOCDIR"
let ocaml = "$ocamlexec"
let ocamlc = "$bytecamlc"
let ocamlopt = "$nativecamlc"
let ocamlmklib = "$ocamlmklibexec"
let ocamldep = "$ocamldepexec"
let ocamldoc = "$ocamldocexec"
let ocamlyacc = "$ocamlyaccexec"
let ocamllex = "$ocamllexexec"
let camlbin = "$CAMLBIN"
let camllib = "$CAMLLIB"
let camlp4 = "$CAMLP4"
let camlp4o = "$camlp4oexec"
let camlp4bin = "$CAMLP4BIN"
let camlp4lib = "$CAMLP4LIB"
let camlp4compat = "$CAMLP4COMPAT"
let coqideincl = "$LABLGTKINCLUDES"
let cflags = "$cflags"
let best = "$best_compiler"
let arch = "$ARCH"
let has_coqide = "$COQIDE"
let gtk_platform = \`$IDEARCHDEF
let has_natdynlink = $HASNATDYNLINK
let natdynlinkflag = "$NATDYNLINKFLAG"
let osdeplibs = "$OSDEPLIBS"
let version = "$VERSION"
let caml_version = "$CAMLVERSION"
let date = "$DATE"
let compile_date = "$COMPILEDATE"
let vo_magic_number = $VOMAGIC
let state_magic_number = $STATEMAGIC
let exec_extension = "$EXE"
let with_geoproof = ref $with_geoproof
let browser = "$BROWSER"
let wwwcoq = "$WWWCOQ"
let wwwrefman = wwwcoq ^ "distrib/" ^ version ^ "/refman/"
let wwwstdlib = wwwcoq ^ "distrib/" ^ version ^ "/stdlib/"
let localwwwrefman = "file:/" ^ docdir ^ "html/refman"
let no_native_compiler = $no_native_compiler


END_OF_COQ_CONFIG

echo "let plugins_dirs = [" >> "$mlconfig_file"
find plugins/* \( -name .svn -prune \) -o \( -type d -exec printf "\"%s\";\n" {} \; \) >> "$mlconfig_file"
echo "]" >> "$mlconfig_file"

chmod a-w "$mlconfig_file"
ln -sf "$mlconfig_file" "$mymlconfig_file"

###############################################
# Building the config/Makefile file
###############################################

rm -f "$config_file"

cat << END_OF_MAKEFILE > $config_file
###### config/Makefile : Configuration file for Coq ##############
#                                                                #
# This file is generated by the script "configure"               #
# DO NOT EDIT IT !! DO NOT EDIT IT !! DO NOT EDIT IT !!          #
# If something is wrong below, then rerun the script "configure" #
# with the good options (see the file INSTALL).                  #
#                                                                #
##################################################################

#Variable used to detect whether ./configure has run successfully.
COQ_CONFIGURED=yes

# Local use (no installation)
LOCAL=$local

# Bytecode link flags for VM ("-custom" or "-dllib -lcoqrun")
COQRUNBYTEFLAGS=$COQRUNBYTEFLAGS
COQTOOLSBYTEFLAGS=$COQTOOLSBYTEFLAGS
$BUILDLDPATH

# Paths for true installation
# BINDIR=path where coqtop, coqc, coqmktop, coq-tex, coqdep, gallina and
#        do_Makefile will reside
# LIBDIR=path where the Coq library will reside
# MANDIR=path where to install manual pages
# EMACSDIR=path where to put Coq's Emacs mode (coq.el)
BINDIR="$BINDIR"
COQLIBINSTALL="$LIBDIR"
CONFIGDIR="$CONFIGDIR"
DATADIR="$DATADIR"
MANDIR="$MANDIR"
DOCDIR="$DOCDIR"
EMACSLIB="$EMACSLIB"
EMACS=$EMACS

# Path to Coq distribution
VERSION=$VERSION

# Ocaml version number
CAMLVERSION=$CAMLTAG

# Ocaml libraries
CAMLLIB="$CAMLLIB"

# Ocaml .h directory
CAMLHLIB="$CAMLLIB"

# Camlp4 : flavor, binaries, libraries ...
# NB : CAMLP4BIN can be empty if camlp4 is in the PATH
# NB : avoid using CAMLP4LIB (conflict under Windows)
CAMLP4BIN="$CAMLP4BIN"
CAMLP4=$CAMLP4
CAMLP4O=$camlp4oexec
CAMLP4COMPAT=$CAMLP4COMPAT
MYCAMLP4LIB="$CAMLP4LIB"

# LablGTK
COQIDEINCLUDES=$LABLGTKINCLUDES

# Objective-Caml compile command
OCAML="$ocamlexec"
OCAMLC="$bytecamlc"
OCAMLMKLIB="$ocamlmklibexec"
OCAMLOPT="$nativecamlc"
OCAMLDEP="$ocamldepexec"
OCAMLDOC="$ocamldocexec"
OCAMLLEX="$ocamllexexec"
OCAMLYACC="$ocamlyaccexec"

# Caml link command and Caml make top command
CAMLLINK="$bytecamlc"
CAMLOPTLINK="$nativecamlc"

# Caml flags
CAMLFLAGS=-rectypes $coq_annotate_flag
TYPEREX=$coq_typerex_wrapper

# Compilation debug flags
CAMLDEBUG=$coq_debug_flag
CAMLDEBUGOPT=$coq_debug_flag_opt

# User compilation flag
USERFLAGS=

# Flags for GCC
CFLAGS=$cflags

# Compilation profile flag
CAMLTIMEPROF=$coq_profile_flag

# The best compiler: native (=opt) or bytecode (=byte) if no native compiler
BEST=$best_compiler

# Your architecture
# Can be obtain by UNIX command arch
ARCH=$ARCH
HASNATDYNLINK=$NATDYNLINKFLAG

# Supplementary libs for some systems, currently:
#  . Sun Solaris: -cclib -lunix -cclib -lnsl -cclib -lsocket
#  . others     : -cclib -lunix
OSDEPLIBS=$OSDEPLIBS

# executable files extension, currently:
#  Unix systems:
#  Win32 systems : .exe
EXE=$EXE
DLLEXT=$DLLEXT

# the command MKDIR (try to replace it with mkdirhier if you have problems)
MKDIR=mkdir -p

# where to put the coqdoc.sty style file
COQDOCDIR="$COQDOCDIR"

#the command STRIP
# Unix systems and profiling: true
# Unix systems and no profiling: strip
STRIP=$STRIPCOMMAND

# CoqIde (no/byte/opt)
HASCOQIDE=$COQIDE
IDEOPTFLAGS=$IDEARCHFLAGS
IDEOPTDEPS=$IDEARCHFILE
IDEOPTINT=$IDEARCHDEF

# Defining REVISION
CHECKEDOUT=$checkedout

# Option to control compilation and installation of the documentation
WITHDOC=$with_doc

# make or sed are bogus and believe lines not terminating by a return
# are inexistent
END_OF_MAKEFILE

chmod a-w "$config_file"

##################################################
# The end
####################################################

echo "If anything in the above is wrong, please restart './configure'."
echo
echo "*Warning* To compile the system for a new architecture"
echo "          don't forget to do a 'make clean' before './configure'."



==> anc/HoTT/coq-HoTT/coq-win32.itarget <==
binariesopt
plugins/pluginsdyn.otarget


==> anc/HoTT/coq-HoTT/coq.itarget <==
# NB: for the moment we start with bytecode compilation
# for early error detection in .ml
binariesbyte
plugins/pluginsbyte.otarget
binariesopt
plugins/pluginsopt.otarget
theories/theories.otarget
plugins/pluginsvo.otarget


==> anc/HoTT/coq-HoTT/dev/Makefile.oug <==
#######################################################################
#  v      #   The Coq Proof Assistant  /  The Coq Development Team    #
# <O___,, #        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              #
#   \VV/  #############################################################
#    //   #      This file is distributed under the terms of the      #
#         #       GNU Lesser General Public License Version 2.1       #
#######################################################################


#### Source Code Analysis via Oug ####
#### Cf http://home.gna.org/oug ####


# To be used from top dir : make -f dev/Makefile.oug ...

include Makefile.build

# Oug location: in the path by default, native version

OUG:=oug.x

# NB: coq should have been compiled with the same ocaml version as oug

# NOTA: it seems we obtain more useless elements reported when _not_
# providing the .mli files, and also when giving a precise start point.
# TO BE INVESTIGATED

ml_of_cma = $(patsubst %.cmo,%.ml,$(filter %.cmo,$(shell cat $(1:.cma=.mllib.d))))
local_ml_of_cma = $(filter $(dir $(1))%,$(call ml_of_cma,$(1)))
mli_of_ml = $(foreach ml,$(1),$(wildcard $(ml)i))

# Analysis of coqtop, without plugins

COREML:=config/coq_config.ml $(call ml_of_cma, $(CORECMA))
COREMLI:=$(call mli_of_ml,$(COREML))

core.oug:
	$(OUG) --dump-data $@ -rectypes $(MLINCLUDES) $(COREML)

core.useless: core.oug
	$(OUG) --load-data $< --no-reduce --print-loc --roots "<Coqtop.start>" --useless-elements $@

core_intf.oug:
	$(OUG) --dump-data $@ -rectypes $(MLINCLUDES) $(COREML) $(COREMLI)

core_intf.useless: core_intf.oug
	$(OUG) --load-data $< --no-reduce --print-loc --roots "<Coqtop.start>" --useless-elements $@

# Analysis of coqchk, considering only files in the checker/ subdir

CHECKERML:=$(call local_ml_of_cma,checker/check.cma)
CHECKERMLI:=$(call mli_of_ml,$(CHECKERML))

## BUG: in oug, include dirs have reversed priority compared with ocaml, cannot use CHKLIBS
MYCHKINCL:=$(MLINCLUDES) -I checker

checker.oug:
	$(OUG) --dump-data $@ -rectypes $(MYCHKINCL) $(CHECKERML) #$(CHECKERMLI)

checker.useless: checker.oug
	$(OUG) --load-data $< --no-reduce --print-loc --roots "<Checker.start>" --useless-elements $@

# Analysis of extraction

EXTRACTIONML:=$(call local_ml_of_cma,$(EXTRACTIONCMA))
EXTRACTIONMLI:=$(call mli_of_ml,$(EXTRACTIONMLI))

extraction.oug:
	$(OUG) --dump-data $@ -rectypes $(MLINCLUDES) $(EXTRACTIONML) #$(EXTRACTIONMLI)

extraction.useless: extraction.oug
	$(OUG) --load-data $< --no-reduce --print-loc --useless-elements $@

# More to come ...

==> anc/HoTT/coq-HoTT/dev/README <==
This directory contains informations and tools to help developing the
                             Coq system
                       ======================


Debugging and profiling (in current directory - see doc/debugging.txt)
-----------------------

ocamldebug-coq: to launch ocaml debugger

db:      to install pretty-printers from ocaml debugger
base_db: to install raw pretty-printers from ocaml debugger

include:      to install pretty-printers from ocaml toplevel
base_include: to install raw pretty-printers from ocaml toplevel

vm_printers.ml, dev_printers.ml: ML pretty-printers for debugging


Miscellaneous informations about the code (directory doc)
-----------------------------------------

changes.txt:   (partial) per-version summary of the evolutions of Coq ML source
style.txt:     a few style recommendations for writing Coq ML files
debugging.txt: help for debugging or profiling
universes.txt: help to debug universes
translate.txt: help to use coq translator
extensions.txt: some help about TACTIC EXTEND

header:        standard header for Coq ML files
perf-analysis: analysis of perfs measured on the compilation of user contribs
cic.dtd:       official dtd of the calc. of ind. constr. for im/ex-portation


Documentation of ML interfaces using ocamldoc (directory ocamldoc/html)
----------------------------------------
"make mli-doc" in coq root directory.


Other development tools (directory tools)
-----------------------

Makefile.dir: makefile dedicated to intensive work in a given directory
Makefile.subdir: makefile dedicated to intensive work in a given subdirectory
Makefile.devel: utilities to automatically launch coq in various states
Makefile.common: used by other Makefiles
objects.el: various development utilities at emacs level


==> anc/HoTT/coq-HoTT/dev/TODO <==

 o options de la ligne de commande
     - reporter les options de l'ancien script coqtop sur le nouveau coqtop.ml

 o arguments implicites
     - les calculer une fois pour toutes à la déclaration (dans Declare)
       et stocker cette information dans le in_variable, in_constant, etc.

 o Environnements compilés (type Environ.compiled_env)
     - pas de timestamp mais plutôt un checksum avec Digest (mais comment ?)

 o Efficacité
     - utiliser DOPL plutôt que DOPN (sauf pour Case)
     - batch mode => pas de undo, ni de reset
     - conversion : déplier la constante la plus récente
     - un cache pour type_of_const, type_of_inductive, type_of_constructor,
       lookup_mind_specif

 o Toplevel
     - parsing de la ligne de commande : utiliser Arg ???




==> anc/HoTT/coq-HoTT/dev/base_db <==
load_printer "gramlib.cma"
load_printer "top_printers.cmo"
install_printer Top_printers.prid
install_printer Top_printers.prsp
install_printer Top_printers.print_pure_constr



==> anc/HoTT/coq-HoTT/dev/base_include <==

(* File to include to get some Coq facilities under the ocaml toplevel.
   This file is loaded by include *)

#cd".";;
#directory "parsing";;
#directory "interp";;
#directory "toplevel";;
#directory "library";;
#directory "kernel";;
#directory "pretyping";;
#directory "lib";;
#directory "proofs";;
#directory "tactics";;
#directory "printing";;
#directory "grammar";;
#directory "intf";;

#directory "+camlp4";; (* lazy solution: add both of camlp4/5 so that *)
#directory "+camlp5";; (* Gramext is found in top_printers.ml *)

#use "top_printers.ml";;
#use "vm_printers.ml";;

#install_printer  (* identifier *) ppid;;
#install_printer  (* identifier *) ppidset;;
#install_printer  (* Intset.t *) ppintset;;
#install_printer  (* label *) pplab;;
#install_printer  (* mod_bound_id *) ppmbid;;
#install_printer  (* dir_path *) ppdir;;
#install_printer  (* module_path *) ppmp;;
#install_printer  (* section_path *)  ppsp;;
#install_printer  (* qualid *)  ppqualid;;
#install_printer  (* kernel_name *) ppkn;;
#install_printer  (* constant *) ppcon;;
#install_printer  (* cl_index *) ppclindex;;
#install_printer  (* constr *)  print_pure_constr;;
#install_printer  (* patch *) ppripos;;
#install_printer  (* values *) ppvalues;;
#install_printer  (* Idpred.t *) pp_idpred;;
#install_printer  (* Cpred.t *) pp_cpred;;
#install_printer ppzipper;;
#install_printer ppstack;;
#install_printer ppatom;;
#install_printer ppwhd;;
#install_printer ppvblock;;
#install_printer  (* bigint *) ppbigint;;
#install_printer  (* loc *) pploc;;
#install_printer  (* substitution *) prsubst;;

(* Open main files *)

open Names
open Term
open Typeops
open Term_typing
open Univ
open Inductive
open Indtypes
open Cooking
open Closure
open Reduction
open Safe_typing
open Declare
open Declaremods
open Impargs
open Libnames
open Globnames
open Nametab
open Library

open Cases
open Pattern
open Patternops
open Cbv
open Classops
open Pretyping
open Cbv
open Classops
open Clenv
open Clenvtac
open Glob_term
open Glob_ops
open Coercion
open Recordops
open Detyping
open Reductionops
open Evarconv
open Retyping
open Evarutil
open Evarsolve
open Tacred
open Evd
open Universes
open Termops
open Namegen
open Indrec
open Typing
open Inductiveops
open Unification
open Matching

open Constrextern
open Constrintern
open Coqlib
open Genarg
open Modintern
open Notation
open Ppextend
open Reserve
open Syntax_def
open Constrexpr
open Constrexpr_ops
open Topconstr
open Notation_term
open Notation_ops
open Prettyp
open Search

open Evar_refiner
open Logic
open Pfedit
open Proof_type
open Redexpr
open Refiner
open Tacmach
open Decl_proof_instr
open Tactic_debug
open Decl_mode

open Auto
open Autorewrite
open Contradiction
open Eauto
open Elim
open Equality
open Evar_tactics
open Extraargs
open Extratactics
open Hiddentac
open Hipattern
open Inv
open Leminv
open Refine
open Tacsubst
open Tacintern
open Tacinterp
open Tacticals
open Tactics
open Eqschemes

open Cerrors
open Class
open Command
open Indschemes
open Ind_tables
open Auto_ind_decl
open Lemmas
open Coqinit
open Coqtop
open Discharge
open Himsg
open Metasyntax
open Mltop
open Record
open Toplevel
open Vernacentries
open Vernacinterp
open Vernac

(* Various utilities *)

let qid = Libnames.qualid_of_string;;

(* parsing of terms *)

let parse_constr = Pcoq.parse_string Pcoq.Constr.constr;;
let parse_tac    = Pcoq.parse_string Pcoq.Tactic.tactic;;
let parse_vernac = Pcoq.parse_string Pcoq.Vernac_.vernac;;

(* build a term of type glob_constr without type-checking or resolution of 
   implicit syntax *)

let e s =
  Constrintern.intern_constr Evd.empty (Global.env()) (parse_constr s);;

(* build a term of type constr with type-checking and resolution of 
   implicit syntax *)

let constr_of_string s = 
  Constrintern.interp_constr Evd.empty (Global.env()) (parse_constr s);;

(* get the body of a constant *)

open Declarations;;
open Declareops;;

let constbody_of_string s =
  let b = Global.lookup_constant (Nametab.locate_constant (qualid_of_string s)) in
  Option.get (Declareops.body_of_constant b);;

(* Get the current goal *)
(*
let getgoal x = top_goal_of_pftreestate (Pfedit.get_pftreestate x);;

let get_nth_goal n = nth_goal_of_pftreestate n (Pfedit.get_pftreestate ());;
let current_goal () = get_nth_goal 1;;
*)
let pf_e gl s = 
  Constrintern.interp_constr (project gl) (pf_env gl) (parse_constr s);;

(* Set usual printing since the global env is available from the tracer *)
let _ = Constrextern.in_debugger := false
let _ = Constrextern.set_extern_reference
  (fun loc _ r -> Libnames.Qualid (loc,Nametab.shortest_qualid_of_global Idset.empty r));;

open Toplevel
let go = loop

let _ =
 print_string
   ("\n\tOcaml toplevel with Coq printers and utilities (use go();; to exit)\n\n");
 flush_all()


==> anc/HoTT/coq-HoTT/dev/db <==
load_printer "gramlib.cma"
load_printer "str.cma"
load_printer "printers.cma"

install_printer Top_printers.ppid
install_printer Top_printers.ppidset
install_printer Top_printers.ppevarsubst
install_printer Top_printers.ppintset
install_printer Top_printers.pplab
install_printer Top_printers.ppdir
install_printer Top_printers.ppmp
install_printer Top_printers.ppkn
install_printer Top_printers.ppcon
install_printer Top_printers.ppmind
install_printer Top_printers.ppsp
install_printer Top_printers.ppqualid
install_printer Top_printers.ppclindex
install_printer Top_printers.ppbigint

install_printer Top_printers.pppattern
install_printer Top_printers.ppglob_constr

install_printer Top_printers.ppconstr
install_printer Top_printers.ppuni
install_printer Top_printers.ppuniverses
install_printer Top_printers.ppconstraints
install_printer Top_printers.pptype
install_printer Top_printers.ppj
install_printer Top_printers.ppenv

install_printer Top_printers.ppmetas
install_printer Top_printers.ppevm
install_printer Top_printers.ppgoal

install_printer Top_printers.pptac
install_printer Top_printers.ppobj
install_printer Top_printers.pploc
install_printer Top_printers.prsubst
install_printer Top_printers.prdelta
install_printer Top_printers.ppfconstr


==> anc/HoTT/coq-HoTT/dev/db_printers.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Pp
open Names

let pp s = pp (hov 0 s)

let prid id = Format.print_string (Id.to_string id)
let prsp sp = Format.print_string (DirPath.to_string sp)




==> anc/HoTT/coq-HoTT/dev/doc/about-hints <==
An investigation of how ZArith lemmas could be classified in different
automation classes

- Reversible lemmas relating operators (to be declared as hints but
  needing precedences)
- Equivalent notions (one has to be considered as primitive and the
  other rewritten into the canonical one)
- Isomorphisms between structure (one structure has to be considered
  as more primitive than the other for a give operator)
- Irreversible simplifications (to be declared with precedences)
- Reversible bottom-up simplifications (to be used in hypotheses)
- Irreversible bottom-up simplifications (to be used in hypotheses
  with precedences)
- Rewriting rules (relevant for autorewrite, or for an improved auto)

Note: this analysis, made in 2001, was previously stored in
theories/ZArith/Zhints.v. It has been moved here to avoid obfuscating
the standard library.

(**********************************************************************)
(** *        Reversible lemmas relating operators                     *)
(** Probably to be declared as hints but need to define precedences   *)

(** ** Conversion between comparisons/predicates and arithmetic operators *)

(** Lemmas ending by eq *)
(**
<<
Zegal_left: (x,y:Z)`x = y`->`x+(-y) = 0`
Zabs_eq: (x:Z)`0 <= x`->`|x| = x`
Zeven_div2: (x:Z)(Zeven x)->`x = 2*(Zdiv2 x)`
Zodd_div2: (x:Z)`x >= 0`->(Zodd x)->`x = 2*(Zdiv2 x)+1`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zgt_left_rev: (x,y:Z)`x+(-y) > 0`->`x > y`
Zgt_left_gt: (x,y:Z)`x > y`->`x+(-y) > 0`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
Zlt_left_rev: (x,y:Z)`0 < y+(-x)`->`x < y`
Zlt_left_lt: (x,y:Z)`x < y`->`0 < y+(-x)`
Zlt_O_minus_lt: (n,m:Z)`0 < n-m`->`m < n`
>>
*)

(** Lemmas ending by Zle *)
(**
<<
Zle_left: (x,y:Z)`x <= y`->`0 <= y+(-x)`
Zle_left_rev: (x,y:Z)`0 <= y+(-x)`->`x <= y`
Zlt_left: (x,y:Z)`x < y`->`0 <= y+(-1)+(-x)`
Zge_left: (x,y:Z)`x >= y`->`0 <= x+(-y)`
Zgt_left: (x,y:Z)`x > y`->`0 <= x+(-1)+(-y)`
>>
*)

(** ** Conversion between nat comparisons and Z comparisons *)

(** Lemmas ending by eq *)
(**
<<
inj_eq: (x,y:nat)x=y->`(inject_nat x) = (inject_nat y)`
>>
*)

(** Lemmas ending by Zge *)
(**
<<
inj_ge: (x,y:nat)(ge x y)->`(inject_nat x) >= (inject_nat y)`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
inj_gt: (x,y:nat)(gt x y)->`(inject_nat x) > (inject_nat y)`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
inj_lt: (x,y:nat)(lt x y)->`(inject_nat x) < (inject_nat y)`
>>
*)

(** Lemmas ending by Zle *)
(**
<<
inj_le: (x,y:nat)(le x y)->`(inject_nat x) <= (inject_nat y)`
>>
*)

(** ** Conversion between comparisons *)

(** Lemmas ending by Zge *)
(**
<<
not_Zlt: (x,y:Z)~`x < y`->`x >= y`
Zle_ge: (m,n:Z)`m <= n`->`n >= m`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zle_gt_S: (n,p:Z)`n <= p`->`(Zs p) > n`
not_Zle: (x,y:Z)~`x <= y`->`x > y`
Zlt_gt: (m,n:Z)`m < n`->`n > m`
Zle_S_gt: (n,m:Z)`(Zs n) <= m`->`m > n`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
not_Zge: (x,y:Z)~`x >= y`->`x < y`
Zgt_lt: (m,n:Z)`m > n`->`n < m`
Zle_lt_n_Sm: (n,m:Z)`n <= m`->`n < (Zs m)`
>>
*)

(** Lemmas ending by Zle *)
(**
<<
Zlt_ZERO_pred_le_ZERO: (x:Z)`0 < x`->`0 <= (Zpred x)`
not_Zgt: (x,y:Z)~`x > y`->`x <= y`
Zgt_le_S: (n,p:Z)`p > n`->`(Zs n) <= p`
Zgt_S_le: (n,p:Z)`(Zs p) > n`->`n <= p`
Zge_le: (m,n:Z)`m >= n`->`n <= m`
Zlt_le_S: (n,p:Z)`n < p`->`(Zs n) <= p`
Zlt_n_Sm_le: (n,m:Z)`n < (Zs m)`->`n <= m`
Zlt_le_weak: (n,m:Z)`n < m`->`n <= m`
Zle_refl: (n,m:Z)`n = m`->`n <= m`
>>
*)

(** ** Irreversible simplification involving several comparaisons *)
(**    useful with clear precedences *)

(** Lemmas ending by Zlt *)
(**
<<
Zlt_le_reg :(a,b,c,d:Z)`a < b`->`c <= d`->`a+c < b+d`
Zle_lt_reg : (a,b,c,d:Z)`a <= b`->`c < d`->`a+c < b+d`
>>
*)

(** ** What is decreasing here ? *)

(** Lemmas ending by eq *)
(**
<<
Zplus_minus: (n,m,p:Z)`n = m+p`->`p = n-m`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zgt_pred: (n,p:Z)`p > (Zs n)`->`(Zpred p) > n`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
Zlt_pred: (n,p:Z)`(Zs n) < p`->`n < (Zpred p)`
>>
*)

(**********************************************************************)
(** *                Useful Bottom-up lemmas                          *)

(** ** Bottom-up simplification: should be used *)

(** Lemmas ending by eq *)
(**
<<
Zeq_add_S: (n,m:Z)`(Zs n) = (Zs m)`->`n = m`
Zsimpl_plus_l: (n,m,p:Z)`n+m = n+p`->`m = p`
Zplus_unit_left: (n,m:Z)`n+0 = m`->`n = m`
Zplus_unit_right: (n,m:Z)`n = m+0`->`n = m`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zsimpl_gt_plus_l: (n,m,p:Z)`p+n > p+m`->`n > m`
Zsimpl_gt_plus_r: (n,m,p:Z)`n+p > m+p`->`n > m`
Zgt_S_n: (n,p:Z)`(Zs p) > (Zs n)`->`p > n`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
Zsimpl_lt_plus_l: (n,m,p:Z)`p+n < p+m`->`n < m`
Zsimpl_lt_plus_r: (n,m,p:Z)`n+p < m+p`->`n < m`
Zlt_S_n: (n,m:Z)`(Zs n) < (Zs m)`->`n < m`
>>
*)

(** Lemmas ending by Zle *)
(** << Zsimpl_le_plus_l: (p,n,m:Z)`p+n <= p+m`->`n <= m`
Zsimpl_le_plus_r: (p,n,m:Z)`n+p <= m+p`->`n <= m`
Zle_S_n: (n,m:Z)`(Zs m) <= (Zs n)`->`m <= n` >> *)

(** ** Bottom-up irreversible (syntactic) simplification *)

(** Lemmas ending by Zle *)
(**
<<
Zle_trans_S: (n,m:Z)`(Zs n) <= m`->`n <= m`
>>
*)

(** ** Other unclearly simplifying lemmas *)

(** Lemmas ending by Zeq *)
(**
<<
Zmult_eq: (x,y:Z)`x <> 0`->`y*x = 0`->`y = 0`
>>
*)

(* Lemmas ending by Zgt *)
(**
<<
Zmult_gt: (x,y:Z)`x > 0`->`x*y > 0`->`y > 0`
>>
*)

(* Lemmas ending by Zlt *)
(**
<<
pZmult_lt: (x,y:Z)`x > 0`->`0 < y*x`->`0 < y`
>>
*)

(* Lemmas ending by Zle *)
(**
<<
Zmult_le: (x,y:Z)`x > 0`->`0 <= y*x`->`0 <= y`
OMEGA1: (x,y:Z)`x = y`->`0 <= x`->`0 <= y`
>>
*)


(**********************************************************************)
(** *        Irreversible lemmas with meta-variables                  *)
(** To be used by EAuto                                               *)

(* Hints Immediate *)
(** Lemmas ending by eq *)
(**
<<
Zle_antisym: (n,m:Z)`n <= m`->`m <= n`->`n = m`
>>
*)

(** Lemmas ending by Zge *)
(**
<<
Zge_trans: (n,m,p:Z)`n >= m`->`m >= p`->`n >= p`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zgt_trans: (n,m,p:Z)`n > m`->`m > p`->`n > p`
Zgt_trans_S: (n,m,p:Z)`(Zs n) > m`->`m > p`->`n > p`
Zle_gt_trans: (n,m,p:Z)`m <= n`->`m > p`->`n > p`
Zgt_le_trans: (n,m,p:Z)`n > m`->`p <= m`->`n > p`
>>
*)

(** Lemmas ending by Zlt *)
(**
<<
Zlt_trans: (n,m,p:Z)`n < m`->`m < p`->`n < p`
Zlt_le_trans: (n,m,p:Z)`n < m`->`m <= p`->`n < p`
Zle_lt_trans: (n,m,p:Z)`n <= m`->`m < p`->`n < p`
>>
*)

(** Lemmas ending by Zle *)
(**
<<
Zle_trans: (n,m,p:Z)`n <= m`->`m <= p`->`n <= p`
>>
*)


(**********************************************************************)
(** *               Unclear or too specific lemmas                    *)
(** Not to be used ?                                                  *)

(** ** Irreversible and too specific (not enough regular) *)

(** Lemmas ending by Zle *)
(**
<<
Zle_mult: (x,y:Z)`x > 0`->`0 <= y`->`0 <= y*x`
Zle_mult_approx: (x,y,z:Z)`x > 0`->`z > 0`->`0 <= y`->`0 <= y*x+z`
OMEGA6: (x,y,z:Z)`0 <= x`->`y = 0`->`0 <= x+y*z`
OMEGA7: (x,y,z,t:Z)`z > 0`->`t > 0`->`0 <= x`->`0 <= y`->`0 <= x*z+y*t`
>>
*)

(** ** Expansion and too specific ? *)

(** Lemmas ending by Zge *)
(**
<<
Zge_mult_simpl: (a,b,c:Z)`c > 0`->`a*c >= b*c`->`a >= b`
>>
*)

(** Lemmas ending by Zgt *)
(**
<<
Zgt_mult_simpl: (a,b,c:Z)`c > 0`->`a*c > b*c`->`a > b`
Zgt_square_simpl: (x,y:Z)`x >= 0`->`y >= 0`->`x*x > y*y`->`x > y`
>>
*)

(** Lemmas ending by Zle *)
(**
<<
Zle_mult_simpl: (a,b,c:Z)`c > 0`->`a*c <= b*c`->`a <= b`
Zmult_le_approx: (x,y,z:Z)`x > 0`->`x > z`->`0 <= y*x+z`->`0 <= y`
>>
*)

(** ** Reversible but too specific ? *)

(** Lemmas ending by Zlt *)
(**
<<
Zlt_minus: (n,m:Z)`0 < m`->`n-m < n`
>>
*)

(**********************************************************************)
(** *               Lemmas to be used as rewrite rules                *)
(** but can also be used as hints                                     *)

(** Left-to-right simplification lemmas (a symbol disappears) *)

(**
<<
Zcompare_n_S: (n,m:Z)(Zcompare (Zs n) (Zs m))=(Zcompare n m)
Zmin_n_n: (n:Z)`(Zmin n n) = n`
Zmult_1_n: (n:Z)`1*n = n`
Zmult_n_1: (n:Z)`n*1 = n`
Zminus_plus: (n,m:Z)`n+m-n = m`
Zle_plus_minus: (n,m:Z)`n+(m-n) = m`
Zopp_Zopp: (x:Z)`(-(-x)) = x`
Zero_left: (x:Z)`0+x = x`
Zero_right: (x:Z)`x+0 = x`
Zplus_inverse_r: (x:Z)`x+(-x) = 0`
Zplus_inverse_l: (x:Z)`(-x)+x = 0`
Zopp_intro: (x,y:Z)`(-x) = (-y)`->`x = y`
Zmult_one: (x:Z)`1*x = x`
Zero_mult_left: (x:Z)`0*x = 0`
Zero_mult_right: (x:Z)`x*0 = 0`
Zmult_Zopp_Zopp: (x,y:Z)`(-x)*(-y) = x*y`
>>
*)

(** Right-to-left simplification lemmas (a symbol disappears) *)

(**
<<
Zpred_Sn: (m:Z)`m = (Zpred (Zs m))`
Zs_pred: (n:Z)`n = (Zs (Zpred n))`
Zplus_n_O: (n:Z)`n = n+0`
Zmult_n_O: (n:Z)`0 = n*0`
Zminus_n_O: (n:Z)`n = n-0`
Zminus_n_n: (n:Z)`0 = n-n`
Zred_factor6: (x:Z)`x = x+0`
Zred_factor0: (x:Z)`x = x*1`
>>
*)

(** Unclear orientation (no symbol disappears) *)

(**
<<
Zplus_n_Sm: (n,m:Z)`(Zs (n+m)) = n+(Zs m)`
Zmult_n_Sm: (n,m:Z)`n*m+n = n*(Zs m)`
Zmin_SS: (n,m:Z)`(Zs (Zmin n m)) = (Zmin (Zs n) (Zs m))`
Zplus_assoc_l: (n,m,p:Z)`n+(m+p) = n+m+p`
Zplus_assoc_r: (n,m,p:Z)`n+m+p = n+(m+p)`
Zplus_permute: (n,m,p:Z)`n+(m+p) = m+(n+p)`
Zplus_Snm_nSm: (n,m:Z)`(Zs n)+m = n+(Zs m)`
Zminus_plus_simpl: (n,m,p:Z)`n-m = p+n-(p+m)`
Zminus_Sn_m: (n,m:Z)`(Zs (n-m)) = (Zs n)-m`
Zmult_plus_distr_l: (n,m,p:Z)`(n+m)*p = n*p+m*p`
Zmult_minus_distr: (n,m,p:Z)`(n-m)*p = n*p-m*p`
Zmult_assoc_r: (n,m,p:Z)`n*m*p = n*(m*p)`
Zmult_assoc_l: (n,m,p:Z)`n*(m*p) = n*m*p`
Zmult_permute: (n,m,p:Z)`n*(m*p) = m*(n*p)`
Zmult_Sm_n: (n,m:Z)`n*m+m = (Zs n)*m`
Zmult_Zplus_distr: (x,y,z:Z)`x*(y+z) = x*y+x*z`
Zmult_plus_distr: (n,m,p:Z)`(n+m)*p = n*p+m*p`
Zopp_Zplus: (x,y:Z)`(-(x+y)) = (-x)+(-y)`
Zplus_sym: (x,y:Z)`x+y = y+x`
Zplus_assoc: (x,y,z:Z)`x+(y+z) = x+y+z`
Zmult_sym: (x,y:Z)`x*y = y*x`
Zmult_assoc: (x,y,z:Z)`x*(y*z) = x*y*z`
Zopp_Zmult: (x,y:Z)`(-x)*y = (-(x*y))`
Zplus_S_n: (x,y:Z)`(Zs x)+y = (Zs (x+y))`
Zopp_one: (x:Z)`(-x) = x*(-1)`
Zopp_Zmult_r: (x,y:Z)`(-(x*y)) = x*(-y)`
Zmult_Zopp_left: (x,y:Z)`(-x)*y = x*(-y)`
Zopp_Zmult_l: (x,y:Z)`(-(x*y)) = (-x)*y`
Zred_factor1: (x:Z)`x+x = x*2`
Zred_factor2: (x,y:Z)`x+x*y = x*(1+y)`
Zred_factor3: (x,y:Z)`x*y+x = x*(1+y)`
Zred_factor4: (x,y,z:Z)`x*y+x*z = x*(y+z)`
Zminus_Zplus_compatible: (x,y,n:Z)`x+n-(y+n) = x-y`
Zmin_plus: (x,y,n:Z)`(Zmin (x+n) (y+n)) = (Zmin x y)+n`
>>
*)

(** nat <-> Z *)
(**
<<
inj_S: (y:nat)`(inject_nat (S y)) = (Zs (inject_nat y))`
inj_plus: (x,y:nat)`(inject_nat (plus x y)) = (inject_nat x)+(inject_nat y)`
inj_mult: (x,y:nat)`(inject_nat (mult x y)) = (inject_nat x)*(inject_nat y)`
inj_minus1:
 (x,y:nat)(le y x)->`(inject_nat (minus x y)) = (inject_nat x)-(inject_nat y)`
inj_minus2: (x,y:nat)(gt y x)->`(inject_nat (minus x y)) = 0`
>>
*)

(** Too specific ? *)
(**
<<
Zred_factor5: (x,y:Z)`x*0+y = y`
>>
*)


==> anc/HoTT/coq-HoTT/dev/doc/build-system.dev.txt <==

Since July 2007, Coq features a build system overhauled by Pierre
Corbineau and Lionel Elie Mamane.

---------------------------------------------------------------------
WARNING:
In March 2010 this build system has been heavily adapted by Pierre
Letouzey. In particular there no more explicit stage1,2. Stage3
was removed some time ago when coqdep was splitted into coqdep_boot
and full coqdep. Ideas are still similar to what is describe below,
but:
1) .ml4 are explicitely turned into .ml files, which stay after build
2) we let "make" handle the inclusion of .d without trying to guess
   what could be done at what time. Some initial inclusions hence
  _fail_, but "make" tries again later and succeed.

TODO: remove obsolete sections below and better describe the new approach
-----------------------------------------------------------------------

This file documents internals of the implementation of the build
system. For what a Coq developer needs to know about the build system,
see build-system.txt .

.ml4 files
----------

.ml files corresponding to .ml4 files are created to keep ocamldep
happy only. To ensure they are not used for compilation, they contain
invalid OCaml.


multi-stage build
-----------------

Le processus de construction est séparé en trois étapes qui correspondent
aux outils nécessaires pour calculer les dépendances de cette étape:

stage1: ocamldep, sed , camlp4 sans fichiers de Coq
stage2: camlp4 avec grammar.cma et/ou q_constr.cmo
stage3: coqdep (.vo)

Le Makefile a été séparé en plusieurs fichiers :

- Makefile: coquille vide qui délègue les cibles à la bonne étape sauf
  clean et les fichiers pour emacs (car ils sont en quelque sorte en
  "stage0": aucun calcul de dépendance nécessaire).
- Makefile.common : définitions des variables (essentiellement des
  listes de fichiers)
- Makefile.build : les règles de compilation sans inclure de
  dépendances
- Makefile.stage* : fichiers qui incluent les dépendances calculables
  à cette étape ainsi que Makefile.build.

The build needs to be cut in stages because make will not take into
account one include when making another include.


Parallélisation
---------------

Le découpage en étapes veut dire que le makefile est un petit peu
moins parallélisable que strictement possible en théorie: par exemple,
certaines choses faites en stage2 pourraient être faites en parallèle
avec des choses de stage1. Nous essayons de minimiser cet effet, mais
nous ne l'avons pas complètement éliminé parce que cela mènerait à un
makefile très complexe. La minimisation est principalement que si on
demande un objet spécifique (par exemple "make parsing/g_constr.cmx"),
il est fait dans l'étape la plus basse possible (simplement), mais si
un objet est fait comme dépendance de la cible demandée (par exemple
dans un "make world"), il est fait le plus tard possible (par exemple,
tout code OCaml non nécessaire pour coqdep ni grammar.cma ni
q_constr.cmo est compilé en stage3 lors d'un "make world"; cela permet
le parallélisme de compilation de code OCaml et de fichiers Coq (.v)).

Le "(simplement)" ci-dessus veut dire que savoir si un fichier non
nécessaire pour grammar.cma/q_constr.cmo peut en fait être fait en
stage1 est compliqué avec make, alors nous retombons en général sur le
stage2. La séparation entre le stage2 et stage3 est plus facile, donc
l'optimisation ci-dessus s'y applique pleinement.

En d'autres mots, nous avons au niveau conceptuel deux assignations
d'étape pour chaque fichier:

 - l'étape la plus petite où nous savons qu'il peut être fait.
 - l'étape la plus grande où il peut être fait.

Mais seule la première est gérée explicitement, la seconde est
implicite.


FIND_VCS_CLAUSE
---------------

The recommended style of using FIND_VCS_CLAUSE is for example

 find . $(FIND_VCS_CLAUSE) '(' -name '*.example' ')' -print
 find . $(FIND_VCS_CLAUSE) '(' -name '*.example' -or -name '*.foo' ')' -print

1)
The parentheses even in the one-criteria case is so that if one adds
other conditions, e.g. change the first example to the second

 find . $(FIND_VCS_CLAUSE) '(' -name '*.example' -and -not -name '*.bak.example' ')' -print

one is not tempted to write

 find . $(FIND_VCS_CLAUSE) -name '*.example' -and -not -name '*.bak.example' -print

because this will not necessarily work as expected; $(FIND_VCS_CLAUSE)
ends with an -or, and how it combines with what comes later depends on
operator precedence and all that. Much safer to override it with
parentheses.

In short, it protects against the -or one doesn't see.

2)
As to the -print at the end, yes it is necessary. Here's why.

You are used to write:
 find . -name '*.example'
and it works fine. But the following will not:
 find . $(FIND_VCS_CLAUSE) -name '*.example'
it will also list things directly matched by FIND_VCS_CLAUSE
(directories we want to prune, in which we don't want to find
anything). C'est subtil... Il y a effectivement un -print implicite à
la fin, qui fait que la commande habituelle sans print fonctionne
bien, mais dès que l'on introduit d'autres commandes dans le lot (le
-prune de FIND_VCS_CLAUSE), ça se corse à cause d'histoires de
parenthèses du -print implicite par rapport au parenthésage dans la
forme recommandée d'utilisation:

Si on explicite le -print et les parenthèses implicites, cela devient:

find . '(' '(' '(' -name .git -or -name debian ')' -prune ')' -or \
           '(' -name '*.example' ')'
       ')'
       -print

Le print agit TOUT ce qui précède, soit sur ce qui matche "'(' -name
.git -or -name debian ')'" ET sur ce qui matche "'(' -name '*.example' ')'".

alors qu'ajouter le print explicite change cela en

find . '(' '(' -name .git -or -name debian ')' -prune ')' -or \
       '(' '(' -name '*.example' ')' -print ')'

Le print n'agit plus que sur ce qui matche "'(' -name '*.example' ')'"


==> anc/HoTT/coq-HoTT/dev/doc/build-system.txt <==
Since July 2007, Coq features a build system overhauled by Pierre
Corbineau and Lionel Elie Mamane.

---------------------------------------------------------------------
WARNING:
In March 2010 this build system has been heavily adapted by Pierre
Letouzey. In particular there no more explicit stage1,2. Stage3
was removed some time ago when coqdep was splitted into coqdep_boot
and full coqdep. Ideas are still similar to what is describe below,
but:
1) .ml4 are explicitely turned into .ml files, which stay after build
2) we let "make" handle the inclusion of .d without trying to guess
   what could be done at what time. Some initial inclusions hence
  _fail_, but "make" tries again later and succeed.

TODO: remove obsolete sections below and better describe the new approach
-----------------------------------------------------------------------

This file documents what a Coq developer needs to know about the build
system. If you want to enhance the build system itself (or are curious
about its implementation details), see build-system.dev.txt .

The build system is not at its optimal state, see TODO section.


FAQ: special features used in this Makefile
-------------------------------------------

* Order-only dependencies: |

Dependencies placed after a bar (|) should be built before
the current rule, but having one of them is out-of-date do not
trigger a rebuild of the current rule.
See http://www.gnu.org/software/make/manual/make.htmlPrerequisite-Types

* Annotation before commands: +/-/@

a command starting by - is always successful (errors are ignored)
a command starting by + is runned even if option -n is given to make
a command starting by @ is not echoed before being runned

* Custom functions

Definition via "define foo" followed by commands (arg is $(1) etc)
Call via "$(call foo,arg1)"

* Useful builtin functions

$(subst ...), $(patsubst ...), $(shell ...), $(foreach ...), $(if ...)

* Behavior of -include

If the file given to -include doesn't exist, make tries to build it,
but doesn't care if this build fails. This can be quite surprising,
see in particular the -include in Makefile.stage*


Stages in build system
----------------------

The build system is separated into three stages, corresponding to the
tool(s) necessary to compute the dependencies necessary at this stage:

stage1: ocamldep, sed, camlp4 without Coq extensions
stage2: camlp4 with grammar.cma and/or q_constr.cmo
stage3: coqdep (.vo)

The file "Makefile" itself serves as minimum stage for targets that
should not need any dependency (such as *clean*).

Changes (for old-timers)
------------------------

The contents of the old Makefile has been mostly split into:

 - variable declarations for file lists in Makefile.common.

   These declarations are now static (for faster Makefile execution),
   so their definitions are order-dependent.

 - actual building rules and compiler flags variables in
   Makefile.build


The handling of globals is now: the globals of FOO.v are in FOO.glob
and the global glob.dump is created by concatenation of all .glob
files. In particular, .glob files are now always created.

See also section "cleaning targets"

Reducing build system overhead
------------------------------

When you are actively working on a file in a "make a change, make to
test, make a change, make to test", etc mode, here are a few tips to
save precious time:

 - Always ask for what you want directly (e.g. bin/coqtop,
   foo/bar.cmo, ...), don't do "make world" and interrupt
   it when it has done what you want. This will try to minimise the
   stage at which what you ask for is done (instead of maximising it
   in order to maximise parallelism of the build process).

   For example, if you only want to test whether bin/coqtop still
   builds (and eventually start it to test your bugfix or new
   feature), don't do "make world" and interrupt it when bin/coqtop is
   built. Use "make bin/coqtop" or "make coqbinaries" or something
   like that. This will avoid entering the stage 3, and cut build
   system overhead by 50% (1.2s instead of 2.4 on writer's machine).

 - If you want to avoid all .ml4 files being recompiled only because
   grammar.cma was rebuilt, do "make ml4depclean" once and then use
   NO_RECOMPILE_ML4=1.

 - The CM_STAGE1=1 option to make will build all .cm* files mentioned
   as targets on the command line in stage1. Whether this will work is
   your responsibility. It should work for .ml files that don't depend
   (nor directly nor indirectly through transitive closure of the
   dependencies) on any .ml4 file, or where those dependencies can be
   safely ignored in the current situation (e.g. all these .ml4 files
   don't need to be recompiled).

   This will avoid entering the stage2 (a reduction of 33% in
   overhead, 0.4s on the writer's machine).

 - To jump directly into a stage (e.g. because you know nothing is to
   be done in stage 1 or (1 and 2) or because you know that the target
   you give can be, in this situation, done in a lower stage than the
   build system dares to), use GOTO_STAGE=n. This will jump into stage
   n and try to do the targets you gave in that stage.

 - To disable all dependency recalculation, use the NO_RECALC_DEPS=1
   option. It disables REcalculation of dependencies, not calculation
   of dependencies. In other words, if a .d file does not exist, it is
   still created, but it is not updated every time the source file
   (e.g. .ml) is changed.

General speed improvements:

 - When building both the native and bytecode versions, the
   KEEP_ML4_PREPROCESSED=1 option may reduce global compilation time
   by running camlp4o only once on every .ml4 file, at the expense of
   readability of compilation error messages for .ml4 files.

Dependencies
------------

There are no dependencies in the archive anymore, they are always
bootstrapped. The dependencies of a file FOO are in FOO.d . This
enables partial recalculation of dependencies (only the dependencies
of changed files are recomputed).

If you add a dependency to a Coq camlp4 extension (grammar.cma or
q_constr.cmo), then see sections ".ml4 files" and "new files".

Cleaning Targets
----------------

Targets for cleaning various parts:

 - distclean: clean everything; must leave only what should end up in
   distribution tarball and/or is in a svn checkout.

 - clean: clean everything except effect of "./configure" and documentation.

 - cleanconfig: clean effect of "./configure" only

 - archclean:  remove all architecture-dependent   generated files
 - indepclean: remove all architecture-independent generated files
   (not documentation)

 - objclean: clean all generated files, but not Makefile meta-data
   (e.g. dependencies), nor debugging/development information nor
   other cruft (e.g. editor backup files), nor documentation

 - docclean: clean documentation

.ml4 files
----------

The camlp4-preprocessed version of FOO.ml4 is FOO.ml4-preprocessed and
can be obtained with:
 make FOO.ml4-preprocessed

If a .ml4 file uses a grammar extension from Coq (such as grammar.cma
or q_constr.cmo), it must contain a line like:
 (*i camlp4deps: "grammar.cma q_constr.cmo" i*)

If it uses a standard grammar extension, it must contain a line like:
 (*i camlp4use: "pa_ifdef.cmo" i*)

It can naturally contain both a camlp4deps and a camlp4use line. Both
are used for preprocessing. It is thus _not_ necessary to add a
specific rule for a .ml4 file in the Makefile.build just because it
uses grammar extensions.

By default, the build system is geared towards development that may
use the Coq grammar extensions, but not development of Coq's grammar
extensions themselves. This means that .ml4 files are compiled
directly (using ocamlc/opt's -pp option), without use of an
intermediary .ml (or .ml4-preprocessed) file. This is so that if a
compilation error occurs, the location in the error message is a
location in the .ml4 file. If you are modifying the grammar
extensions, you may be more interested in the location of the error in
the .ml4-preprocessed file, so that you can see what your new grammar
extension made wrong. In that case, use the KEEP_ML4_PREPROCESSED=1
option. This will make compilation of a .ml4 file a two-stage process:

1) create the .ml4-preprocessed file with camlp4o
2) compile it with straight ocamlc/opt without preprocessor

and will instruct make not to delete .ml4-preprocessed files
automatically just because they are intermediary files, so that you
can inspect them.

If you add a _new_ grammar extension to Coq:

 - if it can be built at stage1, that is the .ml4 file does not use a
   Coq grammar extension itself, then add it, and all .cmo files it
   needs to STAGE1_TARGETS and STAGE_ML4 in Makefile.common. See the
   handling of grammar.cma and q_constr.cmo for an example.

 - if it cannot be built at stage1, that is the .ml4 file itself needs
   to be preprocessed with a Coq camlp4 grammar extension, then,
   congratulations, you need to add a new stage between stage1 and
   stage2.

New files
---------

For a new file, in most cases, you just have to add it to the proper
file list(s) in Makefile.common, such as ARITHVO or TACTICS.

The list of all ml4 files is not handled manually anymore.

Exceptions are:

 - The file is necessary at stage1, that it is necessary to build the
   Coq camlp4 grammar extensions. In this case, make sure it ends up
   in STAGE1_CMO and (for .ml4 files) STAGE1_ML4. See the handling of
   grammar.cma and/or q_constr.cmo for an example.

 - if the file needs to be compiled with -rectypes, add it to
   RECTYPESML in Makefile.common. If it is a .ml4 file, implement
   RECTYPESML4 or '(*i ocamlflags i*)'; see TODO.

 - the file needs a specific Makefile entry; add it to Makefile.build

 - the files produced from the added file do not match an existing
   pattern or entry in "Makefile". (All the common cases of
   .ml{,i,l,y,4}, .v, .c, ... files that produces (respectively)
   .cm[iox], .vo, .glob, .o, ... files with the same basename are
   already covered.) In this case, see section "New targets".

New targets
-----------

If you want to add:

 - a new PHONY target to the build system, that is a target that is
   not the name of the file it creates,

 - a normal target is not already mapped to a stage by "Makefile"

 then:

 - add the necessary rule to Makefile.build, if any
 - add the target to STAGEn_TARGETS, with n being the smallest stage
   it can be built at, that is:
   * 1 for OCaml code that doesn't use any Coq camlp4 grammar extension
   * 2 for OCaml code that uses (directly or indirectly) a Coq
       camlp4 grammar extension. Indirectly means a dependency of it
       does.
   * 3 for Coq (.v) code.

   *or*

   add a pattern matching the target to the pattern lists for the
   smallest stage it can be built at in "Makefile".

TODO
----

delegate pa_extend.cmo to camlp4use statements and remove it from
standard camlp4 options.

maybe manage compilation flags (such as -rectypes or the CoqIDE ones)
from a
 (*i ocamlflags: "-rectypes" i*)
statement in the .ml(4) files themselves, like camlp4use. The CoqIDE
files could have
 (*i ocamlflags: "${COQIDEFLAGS}" i*)
and COQIDEFLAGS is still defined (and exported by) the Makefile.build.

Clean up doc/Makefile

config/Makefile looks like it contains a lot of unused variables,
clean that up (are any maybe used by nightly scripts on
pauillac?). Also, the COQTOP variable from config/Makefile (and used
in contribs) has a very poorly chosen name, because "coqtop" is the
name of a Coq executable! In the coq Makefiles, $(COQTOPEXE) is used
to refer to that executable.

Promote the granular .glob handling to official way of doing things
for Coq developments, that is implement it in coq_makefile and the
contribs. Here are a few hints:

>> Les fichiers de constantes produits par -dump-glob sont maintenant
>> produits par fichier et sont ensuite concaténés dans
>> glob.dump. Ilsont produits par défaut (avec les bonnes
>> dépendances).

> C'est une chose que l'on voulait faire aussi.

(J'ai testé et débogué ce concept sur CoRN dans les derniers mois.)

> Est-ce que vous sauriez modifier coq_makefile pour qu'il procède de
> la même façon

Dans cette optique, il serait alors plus propre de changer coqdep pour
qu'il produise directement l'output que nous mettons maintenant dans
les .v.d (qui est celui de coqdoc post-processé avec sed).

Si cette manière de gérer les glob devient le standard béni
officiellement par "the Coq development team", ne voudrions nous pas
changer coqc pour qu'il produise FOO.glob lors de la compilation de
FOO.v par défaut (sans argument "-dump-glob")?

> et que la production de a.html par coqdoc n'ait une dépendance qu'en
> les a.v et a.glob correspondant ?

Je crois que coqdoc exige un glob-dump unique, il convient donc de
concaténer les .glob correspondants. Soit un glob-dump global par
projet (par Makefile), soit un glob-dump global par .v(o), qui
contient son .glob et ceux de tous les .v(o) atteignables par le
graphe des dépendances. CoRN contient déjà un outil de calcul de
partie atteignable du graphe des dépendances (il y est pour un autre
usage, pour calculer les .v à mettre dans les différents tarballs sur
http://corn.cs.ru.nl/download.html; les parties partielles sont
définies par liste de fichiers .v + toutes leurs dépendances
(in)directes), il serait alors adéquat de le mettre dans les tools de
Coq.



==> anc/HoTT/coq-HoTT/dev/doc/changes.txt <==
=========================================
= CHANGES BETWEEN COQ V8.4 AND CQQ V8.5 =
=========================================

** Refactoring : more mli interfaces and simpler grammar.cma **

- A new directory intf/ now contains mli-only interfaces :

 Constrexpr : definition of constr_expr, was in Topconstr
 Decl_kinds : now contains binding_kind = Explicit | Implicit
 Evar_kinds : type Evar_kinds.t was previously Evd.hole_kind
 Extend : was parsing/extend.mli
 Genredexpr : regroup Glob_term.red_expr_gen and Tacexpr.glob_red_flag
 Glob_term  : definition of glob_constr
 Locus : definition of occurrences and stuff about clauses
 Misctypes : intro_pattern_expr, glob_sort, cast_type, or_var, ...
 Notation_term : contains notation_constr, was Topconstr.aconstr
 Pattern : contains constr_pattern
 Tacexpr : was tactics/tacexpr.ml
 Vernacexpr : was toplevel/vernacexpr.ml

- Many files have been divided :

 vernacexpr: vernacexpr.mli + Locality
 decl_kinds: decl_kinds.mli + Kindops
 evd: evar_kinds.mli + evd
 tacexpr: tacexpr.mli + tacops
 glob_term: glob_term.mli + glob_ops + genredexpr.mli + redops
 topconstr: constrexpr.mli + constrexpr_ops
            + notation_expr.mli + notation_ops + topconstr
 pattern: pattern.mli + patternops
 libnames: libnames (qualid, reference) + globnames (global_reference)
 egrammar: egramml + egramcoq

- New utility files : miscops (cf. misctypes.mli) and
  redops (cf genredexpr.mli).

- Some other directory changes :
  * grammar.cma and the source files specific to it are now in grammar/
  * pretty-printing files are now in printing/

- Inner-file changes :

  * aconstr is now notation_constr, all constructors for this type
    now start with a N instead of a A (e.g. NApp instead of AApp),
    and functions about aconstr may have been renamed (e.g. match_aconstr
    is now match_notation_constr).

  * occurrences (now in Locus.mli) is now an algebraic type, with
    - AllOccurrences instead of all_occurrences_expr = (false,[])
    - (AllOccurrencesBut l) instead of (all_occurrences_expr_but l) = (false,l)
    - NoOccurrences instead of no_occurrences_expr = (true,[])
    - (OnlyOccurrences l) instead of (no_occurrences_expr_but l) = (true,l)

  * move_location (now in Misctypes) has two new constructors
    MoveFirst and MoveLast replacing (MoveToEnd false) and (MoveToEnd true)


=========================================
= CHANGES BETWEEN COQ V8.3 AND COQ V8.4 =
=========================================

** Functions in unification.ml have now the evar_map coming just after the env

** Removal of Tacinterp.constr_of_id **

Use instead either global_reference or construct_reference in constrintern.ml.

** Optimizing calls to Evd functions **

Evars are split into defined evars and undefined evars; for
efficiency, when an evar is known to be undefined, it is preferable to
use specific functions about undefined evars since these ones are
generally fewer than the defined ones.

** Type changes in TACTIC EXTEND rules **

Arguments bound with tactic(_) in TACTIC EXTEND rules are now of type
glob_tactic_expr, instead of glob_tactic_expr * tactic. Only the first
component is kept, the second one can be obtained via
Tacinterp.eval_tactic.

** ARGUMENT EXTEND **

It is now forbidden to use TYPED simultaneously with {RAW,GLOB}_TYPED
in ARGUMENT EXTEND statements.

** Renaming of rawconstr to glob_constr **

The "rawconstr" type has been renamed to "glob_constr" for
consistency. The "raw" in everything related to former rawconstr has
been changed to "glob". For more details about the rationale and
scripts to migrate code using Coq's internals, see commits 13743,
13744, 13755, 13756, 13757, 13758, 13761 (by glondu, end of December
2010) in Subversion repository. Contribs have been fixed too, and
commit messages there might also be helpful for migrating.

=========================================
= CHANGES BETWEEN COQ V8.2 AND COQ V8.3 =
=========================================

** Light cleaning in evarutil.ml **

whd_castappevar is now whd_head_evar
obsolete whd_ise disappears

** Restructuration of the syntax of binders **

binders_let -> binders
binders_let_fixannot -> binders_fixannot
binder_let -> closed_binder (and now covers only bracketed binders)
binder was already obsolete and has been removed

** Semantical change of h_induction_destruct **

Warning, the order of the isrec and evar_flag was inconsistent and has
been permuted. Tactic induction_destruct in tactics.ml is unchanged.

** Internal tactics renamed

There is no more difference between bindings and ebindings. The
following tactics are therefore renamed

apply_with_ebindings_gen -> apply_with_bindings_gen
left_with_ebindings -> left_with_bindings
right_with_ebindings -> right_with_bindings
split_with_ebindings -> split_with_bindings

and the following tactics are removed

apply_with_ebindings (use instead apply_with_bindings)
eapply_with_ebindings (use instead eapply_with_bindings)

** Obsolete functions in typing.ml

For mtype_of, msort_of, mcheck, now use type_of, sort_of, check

** Renaming functions renamed

concrete_name -> compute_displayed_name_in
concrete_let_name -> compute_displayed_let_name_in
rename_rename_bound_var -> rename_bound_vars_as_displayed
lookup_name_as_renamed -> lookup_name_as_displayed
next_global_ident_away true -> next_ident_away_in_goal
next_global_ident_away false -> next_global_ident_away

** Cleaning in commmand.ml

Functions about starting/ending a lemma are in lemmas.ml
Functions about inductive schemes are in indschemes.ml

Functions renamed:

declare_one_assumption -> declare_assumption
declare_assumption -> declare_assumptions
Command.syntax_definition -> Metasyntax.add_syntactic_definition
declare_interning_data merged with add_notation_interpretation
compute_interning_datas -> compute_full_internalization_env
implicits_env -> internalization_env
full_implicits_env -> full_internalization_env
build_mutual -> do_mutual_inductive
build_recursive -> do_fixpoint
build_corecursive -> do_cofixpoint
build_induction_scheme -> build_mutual_induction_scheme
build_indrec -> build_induction_scheme
instantiate_type_indrec_scheme -> weaken_sort_scheme
instantiate_indrec_scheme -> modify_sort_scheme
make_case_dep, make_case_nodep -> build_case_analysis_scheme
make_case_gen -> build_case_analysis_scheme_default

Types:

decl_notation -> decl_notation option

** Cleaning in libnames/nametab interfaces

Functions:

dirpath_prefix -> pop_dirpath
extract_dirpath_prefix pop_dirpath_n
extend_dirpath -> add_dirpath_suffix
qualid_of_sp -> qualid_of_path
pr_sp -> pr_path
make_short_qualid -> qualid_of_ident
sp_of_syntactic_definition -> path_of_syntactic_definition 
sp_of_global -> path_of_global
id_of_global -> basename_of_global
absolute_reference -> global_of_path
locate_syntactic_definition -> locate_syndef
path_of_syntactic_definition -> path_of_syndef
push_syntactic_definition -> push_syndef

Types:

section_path -> full_path

** Cleaning in parsing extensions (commit 12108)

Many moves and renamings, one new file (Extrawit, that contains wit_tactic).

** Cleaning in tactical.mli

tclLAST_HYP -> onLastHyp
tclLAST_DECL -> onLastDecl
tclLAST_NHYPS -> onNLastHypsId
tclNTH_DECL -> onNthDecl
tclNTH_HYP -> onNthHyp
onLastHyp -> onLastHypId
onNLastHyps -> onNLastDecls
onClauses -> onClause
allClauses -> allHypsAndConcl

+ removal of various unused combinators on type "clause"

=========================================
= CHANGES BETWEEN COQ V8.1 AND COQ V8.2 =
=========================================

A few differences in Coq ML interfaces between Coq V8.1 and V8.2
================================================================

** Datatypes

List of occurrences moved from "int list" to "Termops.occurrences" (an
  alias to "bool * int list")
ETIdent renamed to ETName

** Functions

Eauto: e_resolve_constr, vernac_e_resolve_constr -> simplest_eapply
Tactics: apply_with_bindings -> apply_with_bindings_wo_evars
Eauto.simplest_apply -> Hiddentac.h_simplest_apply
Evarutil.define_evar_as_arrow -> define_evar_as_product
Old version of Tactics.assert_tac disappears
Tactics.true_cut renamed into Tactics.assert_tac
Constrintern.interp_constrpattern -> intern_constr_pattern
Hipattern.match_with_conjunction is a bit more restrictive
Hipattern.match_with_disjunction is a bit more restrictive

** Universe names (univ.mli)

 base_univ -> type0_univ  (* alias of Set is the Type hierarchy *)
 prop_univ -> type1_univ  (* the type of Set in the Type hierarchy *)
 neutral_univ -> lower_univ (* semantic alias of Prop in the Type hierarchy *)
 is_base_univ -> is_type1_univ
 is_empty_univ -> is_lower_univ

** Sort names (term.mli)

  mk_Set -> set_sort
  mk_Prop -> prop_sort
  type_0 -> type1_sort

=========================================
= CHANGES BETWEEN COQ V8.0 AND COQ V8.1 =
=========================================

A few differences in Coq ML interfaces between Coq V8.0 and V8.1
================================================================

** Functions

Util: option_app -> option_map
Term: substl_decl -> subst_named_decl
Lib: library_part -> remove_section_part
Printer: prterm -> pr_lconstr
Printer: prterm_env -> pr_lconstr_env
Ppconstr: pr_sort -> pr_rawsort
Evd: in_dom, etc got standard ocaml names (i.e. mem, etc)
Pretyping: 
 - understand_gen_tcc and understand_gen_ltac merged into understand_ltac
 - type_constraints can now say typed by a sort (use OfType to get the
   previous behavior)
Library: import_library -> import_module

** Constructors

Declarations: mind_consnrealargs -> mind_consnrealdecls
NoRedun -> NoDup
Cast and RCast have an extra argument: you can recover the previous
  behavior by setting the extra argument to "CastConv DEFAULTcast" and
  "DEFAULTcast" respectively
Names: "kernel_name" is now "constant" when argument of Term.Const
Tacexpr: TacTrueCut and TacForward(false,_,_) merged into new TacAssert
Tacexpr: TacForward(true,_,_) branched to TacLetTac

** Modules

module Decl_kinds: new interface
module Bigint: new interface
module Tacred spawned module Redexpr
module Symbols -> Notation
module Coqast, Ast, Esyntax, Termast, and all other modules related to old
  syntax are removed
module Instantiate: integrated to Evd
module Pretyping now a functor: use Pretyping.Default instead

** Internal names

OBJDEF and OBJDEF1 -> CANONICAL-STRUCTURE

** Tactic extensions

- printers have an extra parameter which is a constr printer at high precedence
- the tactic printers have an extra arg which is the expected precedence 
- level is now a precedence in declare_extra_tactic_pprule
- "interp" functions now of types the actual arg type, not its encapsulation
  as a generic_argument

=========================================
= CHANGES BETWEEN COQ V7.4 AND COQ V8.0 =
=========================================

See files in dev/syntax-v8


==============================================
= MAIN CHANGES BETWEEN COQ V7.3 AND COQ V7.4 =
==============================================

CHANGES DUE TO INTRODUCTION OF MODULES
======================================

1.Kernel
--------

  The module level has no effect on constr except for the structure of
section_path. The type of unique names for constructions (what
section_path served) is now called a kernel name and is defined by
 
type uniq_ident = int * string * dir_path (* int may be enough *)
type module_path =
  | MPfile of dir_path    (* reference to physical module, e.g. file *)
  | MPbound of uniq_ident (* reference to a module parameter in a functor *)
  | MPself of uniq_ident  (* reference to one of the containing module *)
  | MPdot of module_path * label
type label = identifier
type kernel_name = module_path * dir_path * label
                   ^^^^^^^^^^^   ^^^^^^^^   ^^^^^
                        |           |         \
                        |           |          the base name
                        |           \
                       /             the (true) section path
   example:                          (non empty only inside open sections)
   L = (* i.e. some file of logical name L *)
   struct
     module A = struct Def a = ... end
   end
   M = (* i.e. some file of logical name M *)
   struct
     Def t = ...
     N = functor (X : sig module T = struct Def b = ... end end) -> struct
       module O = struct
         Def u = ...
       end
       Def x := ... <M>.t ... <N>.O.u ... X.T.b ... L.A.a
 
   <M> and <N> are self-references, X is a bound reference and L is a
reference to a physical module.
 
  Notice that functor application is not part of a path: it must be
named by a "module M = F(A)" declaration to be used in a kernel
name.
 
  Notice that Jacek chose a practical approach, making directories not
modules. Another approach could have been to replace the constructor
MPfile by a constant constructor MProot representing the root of the
world.
 
  Other relevant informations are in kernel/entries.ml (type
module_expr) and kernel/declarations.ml (type module_body and
module_type_body).                                                              

2. Library
----------

i) tables 
[Summaries] - the only change is the special treatment of the
global environmet.

ii) objects 
[Libobject] declares persistent objects, given with methods:

   * cache_function specifying how to add the object in the current
       scope;
   * load_function, specifying what to do when the module 
       containing the object is loaded; 
   * open_function, specifying what to do when the module 
       containing the object is opened (imported);
   * classify_function, specyfying what to do with the object,
       when the current module (containing the object) is ended. 
   * subst_function
   * export_function, to signal end_section survival

(Almost) Each of these methods is called with a parameter of type
object_name = section_path * kernel_name
where section_path is the full user name of the object (such as
Coq.Init.Datatypes.Fst) and kernel_name is its substitutive internal
version such as (MPself<Datatypes#1>,[],"Fst") (see above)


What happens at the end of an interactive module ?
==================================================
(or when a file is stored and reloaded from disk)

All summaries (except Global environment) are reverted to the state
from before the beginning of the module, and:

a) the objects (again, since last Declaremods.start_module or
   Library.start_library) are classified using the classify_function.
   To simplify consider only those who returned Substitute _ or Keep _.

b) If the module is not a functor, the subst_function for each object of
   the first group is called with the substitution 
   [MPself "<Datatypes#1>" |-> MPfile "Coq.Init.Datatypes"].
   Then the load_function is called for substituted objects and the
   "keep" object. 
   (If the module is a library the substitution is done at reloading).

c) The objects which returned substitute are stored in the modtab
   together with the self ident of the module, and functor argument
   names if the module was a functor.

   They will be used (substituted and loaded) when a command like 
     Module M := F(N)    or
     Module Z := N 
   is evaluated


The difference between "substitute" and "keep" objects
========================================================
i) The "keep" objects can _only_ reference other objects by section_paths
and qualids. They do not need the substitution function.

They will work after end_module (or reloading a compiled library),
because these operations do not change section_path's

They will obviously not work after Module Z:=N.
 
These would typically be grammar rules, pretty printing rules etc.



ii) The "substitute" objects can _only_ reference objects by
kernel_names. They must have a valid subst_function. 

They will work after end_module _and_ after Module Z:=N or 
Module Z:=F(M).



Other kinds of objects:
iii) "Dispose" - objects which do not survive end_module
     As a consequence, objects which reference other objects sometimes
     by kernel_names and sometimes by section_path must be of this kind...

iv) "Anticipate" - objects which must be treated individually by
    end_module (typically "REQUIRE" objects)



Writing subst_thing functions
=============================
The subst_thing shoud not copy the thing if it hasn't actually
changed. There are some cool emacs macros in dev/objects.el 
to help writing subst functions this way quickly and without errors.
Also there are *_smartmap functions in Util.

The subst_thing functions are already written for many types,
including constr (Term.subst_mps), 
global_reference (Libnames.subst_global),
rawconstr (Rawterm.subst_raw) etc

They are all (apart from constr, for now) written in the non-copying
way.


Nametab
=======

Nametab has been made more uniform. For every kind of thing there is
only one "push" function and one "locate" function. 


Lib
===

library_segment is now a list of object_name * library_item, where
object_name = section_path * kernel_name (see above)

New items have been added for open modules and module types


Declaremods
==========
Functions to declare interactive and noninteractive modules and module
types.


Library
=======
Uses Declaremods to actually communicate with Global and to register
objects.


OTHER CHANGES
=============

Internal representation of tactics bindings has changed (see type
Rawterm.substitution).

New parsing model for tactics and vernacular commands

  - Introduction of a dedicated type for tactic expressions
    (Tacexpr.raw_tactic_expr)
  - Introduction of a dedicated type for vernac expressions
    (Vernacexpr.vernac_expr)
  - Declaration of new vernacular parsing rules by a new camlp4 macro
    GRAMMAR COMMAND EXTEND ... END  to be used in ML files
  - Declaration of new tactics parsing/printing rules by a new camlp4 macro
    TACTIC EXTEND ... END  to be used in ML files

New organisation of THENS:
tclTHENS tac tacs : tacs is now an array
tclTHENSFIRSTn tac1 tacs tac2 :
  apply tac1 then, apply the array tacs on the first n subgoals and
  tac2 on the remaining subgoals (previously tclTHENST)
tclTHENSLASTn tac1 tac2 tacs :
  apply tac1 then, apply tac2 on the first subgoals and apply the array
  tacs on the last n subgoals
tclTHENFIRSTn tac1 tacs = tclTHENSFIRSTn tac1 tacs tclIDTAC (prev. tclTHENSI)
tclTHENLASTn tac1 tacs  = tclTHENSLASTn tac1 tclIDTAC tacs
tclTHENFIRST tac1 tac2  = tclTHENFIRSTn tac1 [|tac2|]
tclTHENLAST tac1 tac2   = tclTHENLASTn tac1 [|tac2|] (previously tclTHENL)
tclTHENS tac1 tacs = tclTHENSFIRSTn tac1 tacs (fun _ -> error "wrong number")
tclTHENSV same as tclTHENS but with an array
tclTHENSi : no longer available

Proof_type: subproof field in type proof_tree glued with the ref field

Tacmach: no more echo from functions of module Refiner

Files plugins/*/g_*.ml4 take the place of files plugins/*/*.v.
Files parsing/{vernac,tac}extend.ml{4,i} implements TACTIC EXTEND andd
  VERNAC COMMAND EXTEND macros
File syntax/PPTactic.v moved to parsing/pptactic.ml
Tactics about False and not now in tactics/contradiction.ml
Tactics depending on Init now tactics/*.ml4 (no longer in tactics/*.v)
File tacinterp.ml moved from proofs to directory tactics


==========================================
= MAIN CHANGES FROM COQ V7.1 TO COQ V7.2 =
==========================================

The core of Coq (kernel) has meen minimized with the following effects:

kernel/term.ml      split into kernel/term.ml,      pretyping/termops.ml
kernel/reduction.ml split into kernel/reduction.ml, pretyping/reductionops.ml
kernel/names.ml     split into kernel/names.ml,     library/nameops.ml
kernel/inductive.ml split into kernel/inductive.ml, pretyping/inductiveops.ml

the prefixes "Is" ans "IsMut" have been dropped from kind_of_term constructors,
e.g. IsRel is now Rel, IsMutCase is now Case, etc.


=======================================================
= PRINCIPAUX CHANGEMENTS ENTRE COQ V6.3.1 ET COQ V7.0 =
=======================================================

Changements d'organisation / modules :
--------------------------------------

  Std, More_util		-> lib/util.ml

  Names				-> kernel/names.ml et kernel/sign.ml
    (les parties noms et signatures ont été séparées)

  Avm,Mavm,Fmavm,Mhm  ->  utiliser plutôt Map (et freeze alors gratuit)
  Mhb                 ->  Bij

  Generic est intégré à Term (et un petit peu à Closure)

Changements dans les types de données :
---------------------------------------
  dans Generic: free_rels : constr -> int Listset.t
                  devient : constr -> Intset.t

  type_judgement ->  typed_type
  environment    ->  context
  context        ->  typed_type signature


ATTENTION:
----------

  Il y a maintenant d'autres exceptions que UserError (TypeError,
  RefinerError, etc.)

  Il ne faut donc plus se contenter (pour rattraper) de faire
  
		try . .. with UserError _ -> ...

  mais écrire à la place
 
                try ... with e when Logic.catchable_exception e -> ...


Changements dans les fonctions :
--------------------------------

	Vectops.
	  it_vect          ->  Array.fold_left
	  vect_it          ->  Array.fold_right
	  exists_vect      ->  Util.array_exists
	  for_all2eq_vect  ->  Util.array_for_all2
	  tabulate_vect    ->  Array.init
	  hd_vect          ->  Util.array_hd
	  tl_vect          ->  Util.array_tl
	  last_vect        ->  Util.array_last
	  it_vect_from     ->  array_fold_left_from
	  vect_it_from     ->  array_fold_right_from
	  app_tl_vect	   ->  array_app_tl
	  cons_vect	   ->  array_cons
	  map_i_vect	   ->  Array.mapi
	  map2_vect	   ->  array_map2
	  list_of_tl_vect  ->  array_list_of_tl

        Names
          sign_it        -> fold_var_context (se fait sur env maintenant)
	  it_sign        -> fold_var_context_reverse (sur env maintenant)

        Generic
	  noccur_bet     -> noccur_between
          substn_many    -> substnl

	Std 
	  comp           ->  Util.compose
	  rev_append	 ->  List.rev_append

	Termenv
	  mind_specif_of_mind  -> Global.lookup_mind_specif
                ou Environ.lookup_mind_specif si on a un env sous la main
	  mis_arity      ->  instantiate_arity
	  mis_lc	 ->  instantiate_lc	

	Ex-Environ	 
	  mind_of_path      -> Global.lookup_mind

	Printer
	  gentermpr	->   gen_pr_term
          term0	        ->   prterm_env	
          pr_sign       ->   pr_var_context
	  pr_context_opt -> pr_context_of
          pr_ne_env      -> pr_ne_context_of

	Typing, Machops
	  type_of_type     ->  judge_of_type
	  fcn_proposition  ->  judge_of_prop_contents
	  safe_fmachine    ->  safe_infer

	Reduction, Clenv
          whd_betadeltat      -> whd_betaevar
          whd_betadeltatiota  -> whd_betaiotaevar
          find_mrectype       -> Inductive.find_mrectype
          find_minductype     -> Inductive.find_inductive
          find_mcoinductype   -> Inductive.find_coinductive

        Astterm
          constr_of_com_casted -> interp_casted_constr
          constr_of_com_sort   -> interp_type
          constr_of_com        -> interp_constr
          rawconstr_of_com     -> interp_rawconstr
          type_of_com          -> type_judgement_of_rawconstr
	  judgement_of_com     -> judgement_of_rawconstr

        Termast
          bdize                -> ast_of_constr

        Tacmach
          pf_constr_of_com_sort -> pf_interp_type
          pf_constr_of_com      -> pf_interp_constr
	  pf_get_hyp            -> pf_get_hyp_typ
          pf_hyps, pf_untyped_hyps -> pf_env (tout se fait sur env maintenant)

        Pattern
	  raw_sopattern_of_compattern -> Astterm.interp_constrpattern
	  somatch               -> is_matching
          dest_somatch          -> matches

        Tacticals
	  matches               -> gl_is_matching
          dest_match            -> gl_matches
	  suff                  -> utiliser sort_of_goal
          lookup_eliminator     -> utiliser sort_of_goal pour le dernier arg

        Divers
          initial_sign     -> var_context

        Sign
          ids_of_sign      -> ids_of_var_context (or Environ.ids_of_context)
          empty_sign       -> empty_var_context

        Pfedit
	  list_proofs      -> get_all_proof_names
          get_proof        -> get_current_proof_name
          abort_goal       -> abort_proof
          abort_goals      -> abort_all_proofs
          abort_cur_goal   -> abort_current_proof
          get_evmap_sign   -> get_goal_context/get_current_goal_context
          unset_undo       -> reset_undo

        Proof_trees
          mkGOAL           -> mk_goal

        Declare
  	  machine_constant ->   declare_constant (+ modifs)

	ex-Trad, maintenant Pretyping
          inh_cast_rel        -> Coercion.inh_conv_coerce_to
          inh_conv_coerce_to  -> Coercion.inh_conv_coerce_to_fail
	  ise_resolve1        -> understand, understand_type
	  ise_resolve         -> understand_judgment, understand_type_judgment

        ex-Tradevar, maintenant Evarutil
          mt_tycon            -> empty_tycon

        Recordops
          struc_info          -> find_structure

Changements dans les inductifs
------------------------------
Nouveaux types "constructor" et "inductive" dans Term
La plupart des fonctions de typage des inductives prennent maintenant
un inductive au lieu d'un oonstr comme argument. Les seules fonctions
à traduire un constr en inductive sont les find_rectype and co.

Changements dans les grammaires
-------------------------------

 . le lexer (parsing/lexer.mll) est maintenant un lexer ocamllex

 . attention : LIDENT -> IDENT  (les identificateurs n'ont pas de
                                 casse particulière dans Coq)

 . Le mot "command" est remplacé par "constr" dans les noms de
 fichiers, noms de modules et non-terminaux relatifs au parsing des
 termes; aussi les changements suivants "COMMAND"/"CONSTR" dans
 g_vernac.ml4, VARG_COMMAND/VARG_CONSTR dans vernac*.ml*

 . Les constructeurs d'arguments de tactiques IDENTIFIER, CONSTR, ...n
   passent en minuscule Identifier, Constr, ...
 
 . Plusieurs parsers ont changé de format (ex: sortarg)

Changements dans le pretty-printing
-----------------------------------

 . Découplage de la traduction de constr -> rawconstr (dans detyping)
    et de rawconstr -> ast (dans termast)
 . Déplacement des options d'affichage de printer vers termast
 . Déplacement des réaiguillage d'univers du pp de printer vers esyntax

	
Changements divers
------------------

 . il n'y a plus de script coqtop => coqtop et coqtop.byte sont
   directement le résultat du link du code
   => debuggage et profiling directs

 . il n'y a plus d'installation locale dans bin/$ARCH
 
 . #use "include.ml"  =>  #use "include"
   go()               =>  loop()

 . il y a "make depend" et "make dependcamlp4" car ce dernier prend beaucoup
   de temps


==> anc/HoTT/coq-HoTT/dev/doc/cic.dtd <==
<?xml encoding="ISO-8859-1"?>

<!-- DTD FOR CIC OBJECTS: -->

<!-- CIC term declaration -->

<!ENTITY % term '(LAMBDA|CAST|PROD|REL|SORT|APPLY|VAR|META|IMPLICIT|CONST|
                  LETIN|MUTIND|MUTCONSTRUCT|MUTCASE|FIX|COFIX|instantiate)'>

<!-- CIC sorts -->

<!ENTITY % sort '(Prop|Set|Type)'>

<!-- CIC sequents -->

<!ENTITY % sequent '((Decl|Def|Hidden)*,Goal)'>

<!-- CIC objects: -->

<!ELEMENT ConstantType %term;>
<!ATTLIST ConstantType
          name       CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT ConstantBody %term;>
<!ATTLIST ConstantBody
          for        CDATA      #REQUIRED
          params     CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT CurrentProof (Conjecture*,body)>
<!ATTLIST CurrentProof
          of         CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT InductiveDefinition (InductiveType+)>
<!ATTLIST InductiveDefinition
          noParams NMTOKEN #REQUIRED
          params   CDATA   #REQUIRED
          id       ID      #REQUIRED>

<!ELEMENT Variable (body?,type)>
<!ATTLIST Variable
          name CDATA #REQUIRED
          id   ID    #REQUIRED>

<!ELEMENT Sequent %sequent;>
<!ATTLIST Sequent
          no  NMTOKEN #REQUIRED
          id  ID      #REQUIRED>

<!-- Elements used in CIC objects, which are not terms: -->

<!ELEMENT InductiveType (arity,Constructor*)>
<!ATTLIST InductiveType
          name      CDATA        #REQUIRED
          inductive (true|false) #REQUIRED>

<!ELEMENT Conjecture %sequent;>
<!ATTLIST Conjecture
          no NMTOKEN #REQUIRED
          id ID      #REQUIRED>

<!ELEMENT Constructor %term;>
<!ATTLIST Constructor
          name CDATA #REQUIRED>

<!ELEMENT Decl %term;>
<!ATTLIST Decl
          name CDATA #IMPLIED
          id   ID    #REQUIRED>

<!ELEMENT Def %term;>
<!ATTLIST Def
          name CDATA #IMPLIED
          id   ID    #REQUIRED>

<!ELEMENT Hidden EMPTY>
<!ATTLIST Hidden
          id ID #REQUIRED>

<!ELEMENT Goal %term;>

<!-- CIC terms: -->

<!ELEMENT LAMBDA (decl*,target)>
<!ATTLIST LAMBDA
          sort %sort; #REQUIRED>

<!ELEMENT LETIN (def*,target)>
<!ATTLIST LETIN
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT PROD (decl*,target)>
<!ATTLIST PROD
          type %sort; #REQUIRED>

<!ELEMENT CAST (term,type)>
<!ATTLIST CAST
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT REL EMPTY>
<!ATTLIST REL
          value  NMTOKEN #REQUIRED
          binder CDATA   #REQUIRED
          id     ID      #REQUIRED
          idref  IDREF   #REQUIRED
          sort   %sort;  #REQUIRED>

<!ELEMENT SORT EMPTY>
<!ATTLIST SORT
          value CDATA #REQUIRED
          id    ID    #REQUIRED>

<!ELEMENT APPLY (%term;)+>
<!ATTLIST APPLY
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT VAR EMPTY>
<!ATTLIST VAR
          relUri CDATA  #REQUIRED
          id     ID     #REQUIRED
          sort   %sort; #REQUIRED>

<!-- The substitutions are ordered by increasing DeBrujin  -->
<!-- index. An empty substitution means that that index is -->
<!-- not accessible.                                       -->
<!ELEMENT META (substitution*)>
<!ATTLIST META
          no              NMTOKEN #REQUIRED
          id              ID      #REQUIRED
          sort            %sort;  #REQUIRED>

<!ELEMENT IMPLICIT EMPTY>
<!ATTLIST IMPLICIT
          id ID #REQUIRED>

<!ELEMENT CONST EMPTY>
<!ATTLIST CONST
          uri  CDATA  #REQUIRED
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT MUTIND EMPTY>
<!ATTLIST MUTIND
          uri    CDATA   #REQUIRED
          noType NMTOKEN #REQUIRED
          id     ID      #REQUIRED>

<!ELEMENT MUTCONSTRUCT EMPTY>
<!ATTLIST MUTCONSTRUCT
          uri      CDATA   #REQUIRED
          noType   NMTOKEN #REQUIRED
          noConstr NMTOKEN #REQUIRED
          id       ID      #REQUIRED
          sort     %sort;  #REQUIRED>

<!ELEMENT MUTCASE (patternsType,inductiveTerm,pattern*)>
<!ATTLIST MUTCASE
          uriType CDATA   #REQUIRED
          noType  NMTOKEN #REQUIRED
          id      ID      #REQUIRED
          sort    %sort;  #REQUIRED>

<!ELEMENT FIX (FixFunction+)>
<!ATTLIST FIX
          noFun NMTOKEN #REQUIRED
          id    ID      #REQUIRED
          sort  %sort;  #REQUIRED>

<!ELEMENT COFIX (CofixFunction+)>
<!ATTLIST COFIX
          noFun NMTOKEN #REQUIRED
          id    ID      #REQUIRED
          sort  %sort;  #REQUIRED>

<!-- Elements used in CIC terms: -->

<!ELEMENT FixFunction (type,body)>
<!ATTLIST FixFunction
          name     CDATA   #REQUIRED
          recIndex NMTOKEN #REQUIRED>

<!ELEMENT CofixFunction (type,body)>
<!ATTLIST CofixFunction
          name     CDATA   #REQUIRED>

<!ELEMENT substitution ((%term;)?)>

<!-- Explicit named substitutions: -->

<!ELEMENT instantiate ((CONST|MUTIND|MUTCONSTRUCT),arg+)>
<!ATTLIST instantiate
          id ID #IMPLIED>

<!-- Sintactic sugar for CIC terms and for CIC objects: -->

<!ELEMENT arg %term;>
<!ATTLIST arg
          relUri CDATA #REQUIRED>

<!ELEMENT decl %term;>
<!ATTLIST decl
          id     ID     #REQUIRED
          type   %sort; #REQUIRED
          binder CDATA  #IMPLIED>
          
<!ELEMENT def %term;>
<!ATTLIST def
          id     ID     #REQUIRED
          sort   %sort; #REQUIRED
          binder CDATA  #IMPLIED>

<!ELEMENT target %term;>

<!ELEMENT term %term;>

<!ELEMENT type  %term;>

<!ELEMENT arity %term;>

<!ELEMENT patternsType  %term;>

<!ELEMENT inductiveTerm  %term;>

<!ELEMENT pattern  %term;>

<!ELEMENT body  %term;>


==> anc/HoTT/coq-HoTT/dev/doc/coq-src-description.txt <==

Coq main source components (in link order)
------------------------------------------

clib : Basic files in lib/, such as util.ml
lib : Other files in lib/
kernel
library
pretyping
interp
proofs
printing
parsing
tactics
toplevel

highparsing :

 Files in parsing/ that cannot be linked too early.
 Contains the grammar rules g_*.ml4

hightactics :

 Files in tactics/ that cannot be linked too early.
 These are the .ml4 files that uses the EXTEND possibilities
 provided by grammar.cma, for instance eauto.ml4.


Special components
------------------

intf :

 Contains mli-only interfaces, many of them providing a.s.t.
 used for dialog bewteen coq components. Ex: Constrexpr.constr_expr
 produced by parsing and transformed by interp.

grammar :

 Camlp4 syntax extensions. The file grammar/grammar.cma is used
 to pre-process .ml4 files containing EXTEND constructions,
 either TACTIC EXTEND, ARGUMENTS EXTEND or VERNAC ... EXTEND.
 This grammar.cma incorporates many files from other directories
 (mainly parsing/), plus some specific files in grammar/.
 The other syntax extension grammar/q_constr.cmo is a addition to
 grammar.cma with a constr PATTERN quotation.


Hierarchy of A.S.T.
-------------------

*** Terms ***

             ...          ...
              |            /\
    parsing   |            | printing
              |            |
              V            |
           Constrexpr.constr_expr
              |            /\
 constrintern |            | constrextern
  (in interp) |            | (in interp)
globalization |            |
              V            |
           Glob_term.glob_constr
              |            /\
    pretyping |            | detyping
              |            | (in pretyping)
              V            |
               Term.constr
                 |     /\
   safe_typing   |      |
   (validation   |      |
    by kernel)   |______|


*** Patterns ***

  |
  | parsing
  V
constr_pattern_expr = constr_expr
  |
  | Constrintern.interp_constr_pattern (in interp)
  | reverse way in Constrextern
  V
Pattern.constr_pattern
  |
  ---> used for instance by Matching.matches (in pretyping)


*** Notations ***


Notation_term.notation_constr

Conversion from/to glob_constr in Notation_ops

TODO...


*** Tactics ***

 |
 | parsing
 V
Tacexpr.raw_tactic_expr
 |
 | Tacinterp.intern_pure_tactic (?)
 V
Tacexpr.glob_tactic_expr
 |
 | Tacinterp.eval_tactic (?)
 V
Proof_type.tactic

TODO: check with Hugo


*** Vernac expressions ***

Vernacexpr.vernac_expr, produced by parsing, used in Vernacentries and Vernac


==> anc/HoTT/coq-HoTT/dev/doc/debugging.txt <==
Debugging from Coq toplevel using Caml trace mechanism
======================================================

  1. Launch bytecode version of Coq (coqtop.byte or coqtop -byte)
  2. Access Ocaml toplevel using vernacular command 'Drop.'
  3. Install load paths and pretty printers for terms, idents, ... using
     Ocaml command '#use "base_include";;' (use '#use "include";;' for 
     installing the advanced term pretty printers)
  4. Use #trace to tell which function(s) to trace
  5. Go back to Coq toplevel with 'go();;'
  6. Test your Coq command and observe the result of tracing your functions
  7. Freely switch from Coq to Ocaml toplevels with 'Drop.' and 'go();;'

  You can avoid typing #use "include" (or "base_include") after Drop
  by adding the following lines in your $HOME/.ocamlinit :

   if Filename.basename Sys.argv.(0) = "coqtop.byte"
   then ignore (Toploop.use_silently Format.std_formatter "include")

  Hints: To remove high-level pretty-printing features (coercions,
  notations, ...), use "Set Printing All". It will affect the #trace
  printers too.

Note for Ocaml 3.10.x: Ocaml 3.10.x requires that modules compiled
with -rectypes are loaded in an environment with -rectypes set but
there is no way to tell the toplevel to support -rectypes. To make it
works, use "patch -p0 < dev/doc/patch.ocaml-3.10.drop.rectypes" to
hack script/coqmktop.ml, then recompile coqtop.byte. The procedure
above then works as soon as coqtop.byte is called with at least one
argument (add neutral option -byte to ensure at least one argument).


Debugging from Caml debugger
============================

   Needs tuareg mode in Emacs
   Coq must be configured with -debug and -local (./configure -debug -local)

   1. M-x camldebug
   2. give the binary name bin/coqtop.byte
   3. give ../dev/ocamldebug-coq
   4. source db  (to get pretty-printers)
   5. add breakpoints with C-x C-a C-b from the buffer displaying the ocaml
      source
   6. get more help from ocamldebug manual
         run
	 step
         back
         start
	 next
	 last
	 print x (abbreviated into p x)
	 ...
   7. some hints: 

   - To debug a failure/error/anomaly, add a breakpoint in
     Vernac.vernac_com at the with clause of the "try ... interp com
     with ..." block, then go "back" a few steps to find where the
     failure/error/anomaly has been raised
   - Alternatively, for an error or an anomaly, add breakpoints in the middle  
     of each of error* functions or anomaly* functions in lib/util.ml
   - If "source db" fails, recompile printers.cma with
     "make dev/printers.cma" and try again

Global gprof-based profiling
============================

   Coq must be configured with option -profile

   1. Run native Coq which must end normally (use Quit or option -batch)
   2. gprof ./coqtop gmon.out

Per function profiling
======================

   1. To profile function foo in file bar.ml, add the following lines, just
      after the definition of the function:

     let fookey = Profile.declare_profile "foo";;
     let foo a b c = Profile.profile3 fookey foo a b c;;

     where foo is assumed to have three arguments (adapt using
     Profile.profile1, Profile. profile2, etc).

     This has the effect to cumulate the time passed in foo under a
     line of name "foo" which is displayed at the time coqtop exits.


==> anc/HoTT/coq-HoTT/dev/doc/extensions.txt <==
Comment ajouter une nouvelle entrée primitive pour les TACTIC EXTEND ?
======================================================================

Exemple de l'ajout de l'entrée "clause":

- ajouter un type ClauseArgType dans interp/genarg.ml{,i}, avec les
  wit_, rawwit_, et globwit_ correspondants

- ajouter partout où Genarg.argument_type est filtré le cas traitant de
  ce nouveau ClauseArgType

- utiliser le rawwit_clause pour définir une entrée clause du bon
  type et du bon nom dans le module Tactic de pcoq.ml4

- il faut aussi exporter la règle hors de g_tactic.ml4. Pour cela, il
  faut rejouter clause dans le GLOBAL du GEXTEND

- seulement après, le nom clause sera accessible dans les TACTIC EXTEND !



==> anc/HoTT/coq-HoTT/dev/doc/minicoq.tex <==
\documentclass{article}

\usepackage{fullpage}
\input{./macros.tex}
\newcommand{\minicoq}{\textsf{minicoq}}
\newcommand{\nonterm}[1]{\textit{#1}}
\newcommand{\terminal}[1]{\textsf{#1}}
\newcommand{\listzero}{\textit{LIST$_0$}}
\newcommand{\listun}{\textit{LIST$_1$}}
\newcommand{\sep}{\textit{SEP}}

\title{Minicoq: a type-checker for the pure \\ 
       Calculus of Inductive Constructions}


\begin{document}

\maketitle

\section{Introduction}

\minicoq\ is a minimal toplevel for the \Coq\ kernel.


\section{Grammar of terms}

The grammar of \minicoq's terms is given in Figure~\ref{fig:terms}. 

\begin{figure}[htbp]
  \hrulefill
  \begin{center}
    \begin{tabular}{lrl}
      term & ::= & identifier \\
           & $|$ & \terminal{Rel} integer \\
           & $|$ & \terminal{Set} \\
           & $|$ & \terminal{Prop} \\
           & $|$ & \terminal{Type} \\
           & $|$ & \terminal{Const} identifier \\
           & $|$ & \terminal{Ind} identifier integer \\
           & $|$ & \terminal{Construct} identifier integer integer \\
           & $|$ & \terminal{[} name \terminal{:} term
                   \terminal{]} term \\
           & $|$ & \terminal{(} name \terminal{:} term
                   \terminal{)} term \\
           & $|$ & term \verb!->! term \\
           & $|$ & \terminal{(} \listun\ term \terminal{)} \\
           & $|$ & \terminal{(} term \terminal{::} term \terminal{)} \\
           & $|$ & \verb!<! term \verb!>! \terminal{Case}
                   term \terminal{of} \listzero\ term \terminal{end} 
      \\[1em]
      name & ::= & \verb!_! \\
           & $|$ & identifier 
   \end{tabular}
  \end{center}
  \hrulefill
  \caption{Grammar of terms}
  \label{fig:terms}
\end{figure}

\section{Commands}
The grammar of \minicoq's commands are given in
Figure~\ref{fig:commands}. All commands end with a dot.

\begin{figure}[htbp]
  \hrulefill
  \begin{center}
    \begin{tabular}{lrl}
      command & ::= & \terminal{Definition} identifier \terminal{:=} term. \\
              & $|$ & \terminal{Definition} identifier \terminal{:} term
                      \terminal{:=} term. \\
              & $|$ & \terminal{Parameter} identifier \terminal{:} term. \\
              & $|$ & \terminal{Variable} identifier \terminal{:} term. \\
              & $|$ & \terminal{Inductive} \terminal{[} \listzero\ param 
                      \terminal{]} \listun\ inductive \sep\ 
                      \terminal{with}. \\
              & $|$ & \terminal{Check} term. 
      \\[1em]
      param   & ::= & identifier 
      \\[1em]
      inductive & ::= & identifier \terminal{:} term \terminal{:=}
                        \listzero\ constructor \sep\ \terminal{$|$}
      \\[1em]
      constructor & ::= & identifier \terminal{:} term
    \end{tabular}
  \end{center}
  \hrulefill
  \caption{Commands}
  \label{fig:commands}
\end{figure}


\end{document}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/HoTT/coq-HoTT/dev/doc/naming-conventions.tex <==
\documentclass[a4paper]{article}
\usepackage{fullpage}
\usepackage[latin1]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{amsfonts}

\parindent=0pt
\parskip=10pt

%%%%%%%%%%%%%
% Macros
\newcommand\itemrule[3]{
\subsubsection{#1}
\begin{quote}
\begin{tt}
#3
\end{tt}
\end{quote}
\begin{quote}
Name: \texttt{#2}
\end{quote}}

\newcommand\formula[1]{\begin{tt}#1\end{tt}}
\newcommand\tactic[1]{\begin{tt}#1\end{tt}}
\newcommand\command[1]{\begin{tt}#1\end{tt}}
\newcommand\term[1]{\begin{tt}#1\end{tt}}
\newcommand\library[1]{\texttt{#1}}
\newcommand\name[1]{\texttt{#1}}

\newcommand\zero{\texttt{zero}}
\newcommand\op{\texttt{op}}
\newcommand\opPrime{\texttt{op'}}
\newcommand\opSecond{\texttt{op''}}
\newcommand\phimapping{\texttt{phi}}
\newcommand\D{\texttt{D}}
\newcommand\elt{\texttt{elt}}
\newcommand\rel{\texttt{rel}}
\newcommand\relp{\texttt{rel'}}

%%%%%%%%%%%%%

\begin{document}

\begin{center}
\begin{huge}
Proposed naming conventions for the Coq standard library
\end{huge}
\end{center}
\bigskip

The following document describes a proposition of canonical naming
schemes for the Coq standard library. Obviously and unfortunately, the
current state of the library is not as homogeneous as it would be if
it would systematically follow such a scheme. To tend in this
direction, we however recommend to follow the following suggestions.

\tableofcontents

\section{General conventions}

\subsection{Variable names}

\begin{itemize}

\item Variables are preferably quantified at the head of the
  statement, even if some premisses do not depend of one of them. For
  instance, one would state
\begin{quote}
\begin{tt}
  {forall x y z:D, x <= y -> x+z <= y+z}
\end{tt}
\end{quote}
and not
\begin{quote}
\begin{tt}
  {forall x y:D, x <= y -> forall z:D, x+z <= y+z}
\end{tt}
\end{quote}

\item Variables are preferably quantified (and named) in the order of
  ``importance'', then of appearance, from left to right, even if
  for the purpose of some tactics it would have been more convenient
  to have, say, the variables not occurring in the conclusion
  first. For instance, one would state
\begin{quote}
\begin{tt}
  {forall x y z:D, x+z <= y+z -> x <= y}
\end{tt}
\end{quote}
and not
\begin{quote}
\begin{tt}
  {forall z x y:D, x+z <= y+z -> x <= y}
\end{tt}
\end{quote}
nor
\begin{quote}
\begin{tt}
  {forall x y z:D, y+x <= z+x -> y <= z}
\end{tt}
\end{quote}

\item Choice of effective names is domain-dependent. For instance, on
  natural numbers, the convention is to use the variables $n$, $m$,
  $p$, $q$, $r$, $s$ in this order.

  On generic domains, the convention is to use the letters $x$, $y$,
  $z$, $t$. When more than three variables are needed, indexing variables

  It is conventional to use specific names for variables having a
  special meaning. For instance, $eps$ or $\epsilon$ can be used to
  denote a number intended to be as small as possible. Also, $q$ and
  $r$ can be used to denote a quotient and a rest. This is good
  practice.

\end{itemize}

\subsection{Disjunctive statements}

A disjunctive statement with a computational content will be suffixed
by \name{\_inf}. For instance, if

\begin{quote}
\begin{tt}
{forall x y, op x y = zero -> x = zero \/ y = zero}
\end{tt}
\end{quote}
has name \texttt{D\_integral}, then
\begin{quote}
\begin{tt}
{forall x y, op x y = zero -> \{x = zero\} + \{y = zero\}}
\end{tt}
\end{quote}
will have name \texttt{D\_integral\_inf}.

As an exception, decidability statements, such as 
\begin{quote}
\begin{tt}
{forall x y, \{x = y\} + \{x <> y\}}
\end{tt}
\end{quote}
will have a named ended in \texttt{\_dec}. Idem for cotransitivity
lemmas which are inherently computational that are ended in
\texttt{\_cotrans}.

\subsection{Inductive types constructor names}

As a general rule, constructor names start with the name of the
inductive type being defined as in \texttt{Inductive Z := Z0 : Z |
  Zpos : Z -> Z | Zneg : Z -> Z} to the exception of very standard
types like \texttt{bool}, \texttt{nat}, \texttt{list}...

For inductive predicates, constructor names also start with the name
of the notion being defined with one or more suffixes separated with
\texttt{\_} for discriminating the different cases as e.g. in

\begin{verbatim}
Inductive even : nat -> Prop :=
  | even_O : even 0
  | even_S n : odd n -> even (S n)
with odd : nat -> Prop :=
  | odd_S n : even n -> odd (S n).
\end{verbatim}

As a general rule, inductive predicate names should be lowercase (to
the exception of notions referring to a proper name, e.g. \texttt{Bezout})
and multiple words must be separated by ``{\_}''.

As an exception, when extending libraries whose general rule is that
predicates names start with a capital letter, the convention of this
library should be kept and the separation between multiple words is
done by making the initial of each work a capital letter (if one of
these words is a proper name, then a ``{\_}'' is added to emphasize
that the capital letter is proper and not an application of the rule
for marking the change of word).

Inductive predicates that characterize the specification of a function
should be named after the function it specifies followed by
\texttt{\_spec} as in:

\begin{verbatim}
Inductive nth_spec : list A -> nat -> A -> Prop :=
  | nth_spec_O a l : nth_spec (a :: l) 0 a
  | nth_spec_S n a b l : nth_spec l n a -> nth_spec (b :: l) (S n) a.
\end{verbatim}

\section{Equational properties of operations}

\subsection{General conventions}

If the conclusion is in the other way than listed below, add suffix
\name{\_reverse} to the lemma name.

\subsection{Specific conventions}

\itemrule{Associativity of binary operator {\op} on domain {\D}}{Dop\_assoc}
{forall x y z:D, op x (op y z) = op (op x y) z}

  Remark: Symmetric form: \name{Dop\_assoc\_reverse}:
  \formula{forall x y z:D, op (op x y) z = op x (op y z)}

\itemrule{Commutativity of binary operator {\op} on domain {\D}}{Dop\_comm}
{forall x y:D, op x y = op y x}

  Remark: Avoid \formula{forall x y:D, op y x = op x y}, or at worst, call it
  \name{Dop\_comm\_reverse}

\itemrule{Left neutrality of element elt for binary operator {\op}}{Dop\_elt\_l}
{forall x:D, op elt x = x}

  Remark: In English, ``{\elt} is an identity for {\op}'' seems to be
  a more common terminology.

\itemrule{Right neutrality of element elt for binary operator {\op}}{Dop\_elt\_r}
{forall x:D, op x elt = x}

  Remark: By convention, if the identities are reminiscent to zero or one, they
  are written 1 and 0 in the name of the property.

\itemrule{Left absorption of element elt for binary operator {\op}}{Dop\_elt\_l}
{forall x:D, op elt x = elt}

  Remarks:
  \begin{itemize}
  \item In French school, this property is named "elt est absorbant pour op"
  \item English, the property seems generally named "elt is a zero of op"
  \item In the context of lattices, this a boundedness property, it may
     be called "elt is a bound on D", or referring to a (possibly
     arbitrarily oriented) order "elt is a least element of D" or "elt
     is a greatest element of D"
  \end{itemize}

\itemrule{Right absorption of element {\elt} for binary operator {\op}}{Dop\_elt\_l  [BAD ??]}
{forall x:D, op x elt = elt}

\itemrule{Left distributivity of binary operator {\op} over {\opPrime} on domain {\D}}{Dop\_op'\_distr\_l}
{forall x y z:D, op (op' x y) z = op' (op x z) (op y z)}

  Remark: Some authors say ``distribution''.

\itemrule{Right distributivity of binary operator {\op} over {\opPrime} on domain {\D}}{Dop\_op'\_distr\_r}
{forall x y z:D, op z (op' x y) = op' (op z x) (op z y)}

  Remark: Note the order of arguments.

\itemrule{Distributivity of unary operator {\op} over binary op' on domain {\D}}{Dop\_op'\_distr}
{forall x y:D, op (op' x y) = op' (op x) (op y)}

\itemrule{Distributivity of unary operator {\op} over binary op' on domain {\D}}{Dop\_op'\_distr}
{forall x y:D, op (op' x y) = op' (op x) (op y)}

  Remark: For a non commutative operation with inversion of arguments, as in
  \formula{forall x y z:D, op (op' x y) = op' (op y) (op y z)},
  we may probably still call the property distributivity since there
  is no ambiguity.

  Example: \formula{forall n m : Z, -(n+m) = (-n)+(-m)}.

  Example: \formula{forall l l' : list A, rev (l++l') = (rev l)++(rev l')}.

\itemrule{Left extrusion of unary operator {\op} over binary op' on domain {\D}}{Dop\_op'\_distr\_l}
{forall x y:D, op (op' x y) = op' (op x) y}

  Question: Call it left commutativity ?? left swap ?

\itemrule{Right extrusion of unary operator {\op} over binary op' on domain {\D}}{Dop\_op'\_distr\_r}
{forall x y:D, op (op' x y) = op' x (op y)}

\itemrule{Idempotency of binary operator {\op} on domain {\D}}{Dop\_idempotent}
{forall x:D, op x n = x}

\itemrule{Idempotency of unary operator {\op} on domain {\D}}{Dop\_idempotent}
{forall x:D, op (op x) = op x}

  Remark: This is actually idempotency of {\op} wrt to composition and
  identity.

\itemrule{Idempotency of element elt for binary operator {\op} on domain {\D}}{Dop\_elt\_idempotent}
{op elt elt = elt}

  Remark: Generally useless in CIC for concrete, computable operators

  Remark: The general definition is ``exists n, iter n op x = x''.

\itemrule{Nilpotency of element elt wrt a ring D with additive neutral
element {\zero} and multiplicative binary operator
{\op}}{Delt\_nilpotent} 
{op elt elt = zero}

  Remark: We leave the ring structure of D implicit; the general definition is ``exists n, iter n op elt = zero''.

\itemrule{Zero-product property in a ring D with additive neutral
element {\zero} and multiplicative binary operator
{\op}}{D\_integral}
{forall x y, op x y = zero -> x = zero \/ y = zero}

  Remark: We leave the ring structure of D implicit; the Coq library
  uses either \texttt{\_is\_O} (for \texttt{nat}), \texttt{\_integral}
    (for \texttt{Z}, \texttt{Q} and \texttt{R}), \texttt{eq\_mul\_0} (for
    \texttt{NZ}).

  Remark: The French school says ``integrité''.

\itemrule{Nilpotency of binary operator {\op} wrt to its absorbing element
zero in D}{Dop\_nilpotent} {forall x, op x x = zero}

  Remark: Did not find this definition on the web, but it used in
  the Coq library (to characterize \name{xor}).

\itemrule{Involutivity of unary op on D}{Dop\_involutive}
{forall x:D, op (op x) = x}

\itemrule{Absorption law on the left for binary operator {\op} over binary operator {\op}' on the left}{Dop\_op'\_absorption\_l\_l}
{forall x y:D, op x (op' x y) = x}

\itemrule{Absorption law on the left for binary operator {\op} over binary operator {\op}' on the right}{Dop\_op'\_absorption\_l\_r}
{forall x y:D, op x (op' y x) = x}

  Remark: Similarly for \name{Dop\_op'\_absorption\_r\_l} and \name{Dop\_op'\_absorption\_r\_r}.

\itemrule{De Morgan law's for binary operators {\opPrime} and {\opSecond} wrt
to unary op on domain {\D}}{Dop'\_op''\_de\_morgan,
Dop''\_op'\_de\_morgan ?? \mbox{leaving the complementing operation
implicit})}
{forall x y:D, op (op' x y) = op'' (op x) (op y)\\
forall x y:D, op (op'' x y) = op' (op x) (op y)}

\itemrule{Left complementation of binary operator {\op} by means of unary {\opPrime} wrt neutral element {\elt} of {\op} on domain {\D}}{Dop\_op'\_opp\_l}
{forall x:D, op (op' x) x = elt}

Remark: If the name of the opposite function is reminiscent of the
notion of complement (e.g. if it is called \texttt{opp}), one can
simply say {Dop\_opp\_l}.

\itemrule{Right complementation of binary operator {\op} by means of unary {\op'} wrt neutral element {\elt} of {\op} on domain {\D}}{Dop\_opp\_r}
{forall x:D, op x (op' x) = elt}

Example: \formula{Radd\_opp\_l: forall r : R, - r + r = 0}

\itemrule{Associativity of binary operators {\op} and {\op'}}{Dop\_op'\_assoc}
{forall x y z, op x (op' y z) = op (op' x y) z}

Example: \formula{forall x y z, x + (y - z) = (x + y) - z}

\itemrule{Right extrusion of binary operator {\opPrime} over binary operator {\op}}{Dop\_op'\_extrusion\_r}
{forall x y z, op x (op' y z) = op' (op x y) z}

Remark: This requires {\op} and {\opPrime} to have their right and left
argument respectively and their return types identical.

Example: \formula{forall x y z, x + (y - z) = (x + y) - z}

Remark: Other less natural combinations are possible, such
as \formula{forall x y z, op x (op' y z) = op' y (op x z)}.

\itemrule{Left extrusion of binary operator {\opPrime} over binary operator {\op}}{Dop\_op'\_extrusion\_l}
{forall x y z, op (op' x y) z = op' x (op y z)}

Remark: Operations are not necessarily internal composition laws.  It
is only required that {\op} and {\opPrime} have their right and left
argument respectively and their return type identical.

Remark: When the type are heterogeneous, only one extrusion law is possible and it can simply be named {Dop\_op'\_extrusion}.

Example: \formula{app\_cons\_extrusion : forall a l l', (a :: l) ++ l' = a :: (l ++ l')}.

%======================================================================
%\section{Properties of elements}

%Remark: Not used in current library



%======================================================================
\section{Preservation and compatibility properties of operations}

\subsection{With respect to equality}

\itemrule{Injectivity of unary operator {\op}}{Dop\_inj}
{forall x y:D, op x = op y -> x = y}

\itemrule{Left regularity of binary operator {\op}}{Dop\_reg\_l, Dop\_inj\_l, or Dop\_cancel\_l}
{forall x y z:D, op z x = op z y -> x = y}

  Remark: Note the order of arguments.

  Remark: The Coq usage is to called it regularity but the English
  standard seems to be cancellation. The recommended form is not
  decided yet.

  Remark: Shall a property like $n^p \leq n^q \rightarrow p \leq q$
  (for $n\geq 1$) be called cancellation or should it be reserved for
  operators that have an inverse?

\itemrule{Right regularity of binary operator {\op}}{Dop\_reg\_r, Dop\_inj\_r, Dop\_cancel\_r}
{forall x y z:D, op x z = op y z -> x = y}

\subsection{With respect to a relation {\rel}}

\itemrule{Compatibility of unary operator {\op}}{Dop\_rel\_compat}
{forall x y:D, rel x y -> rel (op x) (op y)}

\itemrule{Left compatibility of binary operator {\op}}{Dop\_rel\_compat\_l}
{forall x y z:D, rel x y -> rel (op z x) (op z y)}

\itemrule{Right compatibility of binary operator {\op}}{Dop\_rel\_compat\_r}
{forall x y z:D, rel x y -> rel (op x z) (op y z)}

  Remark: For equality, use names of the form \name{Dop\_eq\_compat\_l} or
  \name{Dop\_eq\_compat\_r}
(\formula{forall x y z:D, y = x -> op y z = op x z} and
\formula{forall x y z:D, y = x -> op y z = op x z})

  Remark: Should we admit (or even prefer) the name
  \name{Dop\_rel\_monotone}, \name{Dop\_rel\_monotone\_l},
  \name{Dop\_rel\_monotone\_r} when {\rel} is an order ?

\itemrule{Left regularity of binary operator {\op}}{Dop\_rel\_reg\_l}
{forall x y z:D, rel (op z x) (op z y) -> rel x y}

\itemrule{Right regularity of binary operator {\op}}{Dop\_rel\_reg\_r}
{forall x y z:D, rel (op x z) (op y z) -> rel x y}

  Question: Would it be better to have \name{z} as first argument, since it
  is missing in the conclusion ?? (or admit we shall use the options
  ``\texttt{with p}''?)

\itemrule{Left distributivity of binary operator {\op} over {\opPrime} along relation {\rel} on domain {\D}}{Dop\_op'\_rel\_distr\_l}
{forall x y z:D, rel (op (op' x y) z) (op' (op x z) (op y z))}

  Example: standard property of (not necessarily distributive) lattices

  Remark: In a (non distributive) lattice, by swapping join and meet,
  one would like also,
\formula{forall x y z:D, rel (op' (op x z) (op y z)) (op (op' x y) z)}.
  How to name it with a symmetric name (use
 \name{Dop\_op'\_rel\_distr\_mon\_l} and
 \name{Dop\_op'\_rel\_distr\_anti\_l})?

\itemrule{Commutativity of binary operator {\op} along (equivalence) relation {\rel} on domain {\D}}{Dop\_op'\_rel\_comm}
{forall x y z:D, rel (op x y) (op y x)}

  Example:
\formula{forall l l':list A, Permutation (l++l') (l'++l)}

\itemrule{Irreducibility of binary operator {\op} on domain {\D}}{Dop\_irreducible}
{forall x y z:D, z = op x y -> z = x $\backslash/$ z = y}

  Question: What about the constructive version ? Call it \name{Dop\_irreducible\_inf} ?
\formula{forall x y z:D, z = op x y -> \{z = x\} + \{z = y\}}

\itemrule{Primality of binary operator {\op} along relation {\rel} on domain {\D}}{Dop\_rel\_prime}
{forall x y z:D, rel z (op x y) -> rel z x $\backslash/$ rel  z y}


%======================================================================
\section{Morphisms}

\itemrule{Morphism between structures {\D} and {\D'}}{\name{D'\_of\_D}}{D -> D'}

Remark: If the domains are one-letter long, one can used \texttt{IDD'} as for
\name{INR} or \name{INZ}.

\itemrule{Morphism {\phimapping} mapping unary operators {\op} to {\op'}}{phi\_op\_op', phi\_op\_op'\_morphism}
{forall x:D, phi (op x) = op' (phi x)}

Remark: If the operators have the same name in both domains, one use
\texttt{D'\_of\_D\_op} or \texttt{IDD'\_op}.

Example: \formula{Z\_of\_nat\_mult: forall n m : nat, Z\_of\_nat (n * m) = (Z\_of\_nat n * Z\_of\_nat m)\%Z}.

Remark: If the operators have different names on distinct domains, one
can use \texttt{op\_op'}.

\itemrule{Morphism {\phimapping} mapping binary operators {\op} to
{\op'}}{phi\_op\_op', phi\_op\_op'\_morphism}  {forall
x y:D, phi (op x y) = op' (phi x) (phi y)}

Remark: If the operators have the same name in both domains, one use
\texttt{D'\_of\_D\_op} or \texttt{IDD'\_op}.

Remark: If the operators have different names on distinct domains, one
can use \texttt{op\_op'}.

\itemrule{Morphism {\phimapping} mapping binary operator {\op} to
binary relation {\rel}}{phi\_op\_rel, phi\_op\_rel\_morphism}
{forall x y:D, phi (op x y) <-> rel (phi x) (phi y)}

Remark: If the operator and the relation have similar name, one uses
\texttt{phi\_op}. 

Question: How to name each direction? (add \_elim for -> and \_intro
for <- ?? -- as done in Bool.v ??)

Example: \formula{eq\_true\_neg: \~{} eq\_true b <-> eq\_true (negb b)}.

%======================================================================
\section{Preservation and compatibility properties of operations wrt order}

\itemrule{Compatibility of binary operator {\op} wrt (strict order) {\rel} and (large order) {\rel'}}{Dop\_rel\_rel'\_compat}
{forall x y z t:D, rel x y -> rel' z t -> rel (op x z) (op y t)}

\itemrule{Compatibility of binary operator {\op} wrt (large order) {\relp} and (strict order) {\rel}}{Dop\_rel'\_rel\_compat}
{forall x y z t:D, rel' x y -> rel z t -> rel (op x z) (op y t)}


%======================================================================
\section{Properties of relations}

\itemrule{Reflexivity of relation {\rel} on domain {\D}}{Drel\_refl}
{forall x:D, rel x x}

\itemrule{Symmetry of relation {\rel} on domain {\D}}{Drel\_sym}
{forall x y:D, rel x y -> rel y x}

\itemrule{Transitivity of relation {\rel} on domain {\D}}{Drel\_trans}
{forall x y z:D, rel x y -> rel y z -> rel x z}

\itemrule{Antisymmetry of relation {\rel} on domain {\D}}{Drel\_antisym}
{forall x y:D, rel x y -> rel y x -> x = y}

\itemrule{Irreflexivity of relation {\rel} on domain {\D}}{Drel\_irrefl}
{forall x:D, \~{} rel x x}

\itemrule{Asymmetry of relation {\rel} on domain {\D}}{Drel\_asym}
{forall x y:D, rel x y -> \~{} rel y x}

\itemrule{Cotransitivity of relation {\rel} on domain {\D}}{Drel\_cotrans}
{forall x y z:D, rel x y -> \{rel z y\} + \{rel x z\}}

\itemrule{Linearity of relation {\rel} on domain {\D}}{Drel\_trichotomy}
{forall x y:D, \{rel x y\} + \{x = y\} + \{rel y x\}}

  Questions: Or call it \name{Drel\_total}, or \name{Drel\_linear}, or
  \name{Drel\_connected}? Use
  $\backslash/$ ? or use a ternary sumbool, or a ternary disjunction,
  for nicer elimination.

\itemrule{Informative decidability of relation {\rel} on domain {\D}}{Drel\_dec (or Drel\_dect, Drel\_dec\_inf ?)}
{forall x y:D, \{rel x y\} + \{\~{} rel x y\}}

  Remark: If equality: \name{D\_eq\_dec} or \name{D\_dec} (not like
  \name{eq\_nat\_dec})

\itemrule{Non informative decidability of relation {\rel} on domain {\D}}{Drel\_dec\_prop (or Drel\_dec)}
{forall x y:D, rel x y $\backslash/$ \~{} rel x y}

\itemrule{Inclusion of relation {\rel} in relation {\rel}' on domain {\D}}{Drel\_rel'\_incl (or Drel\_incl\_rel')}
{forall x y:D, rel x y -> rel' x y}

  Remark: Use \name{Drel\_rel'\_weak} for a strict inclusion ??

%======================================================================
\section{Relations between properties}

\itemrule{Equivalence of properties \texttt{P} and \texttt{Q}}{P\_Q\_iff}
{forall x1 .. xn, P <-> Q}

  Remark: Alternatively use \name{P\_iff\_Q} if it is too difficult to
  recover what pertains to \texttt{P} and what pertains to \texttt{Q}
  in their concatenation (as e.g. in
  \texttt{Godel\_Dummett\_iff\_right\_distr\_implication\_over\_disjunction}).

%======================================================================
\section{Arithmetical conventions}

\begin{minipage}{6in}
\renewcommand{\thefootnote}{\thempfootnote}  % For footnotes...
\begin{tabular}{lll}
Zero on domain {\D} & D0 & (notation \verb=0=)\\
One on domain {\D} & D1 (if explicitly defined) & (notation \verb=1=)\\
Successor on domain {\D} & Dsucc\\
Predessor on domain {\D} & Dpred\\
Addition on domain {\D} & Dadd/Dplus\footnote{Coq historically uses \texttt{plus} and \texttt{mult} for addition and multiplication which are inconsistent notations, the recommendation is to use \texttt{add} and \texttt{mul} except in existng libraries that already use \texttt{plus} and \texttt{mult}}
 & (infix notation \verb=+= [50,L])\\
Multiplication on domain {\D} & Dmul/Dmult\footnotemark[\value{footnote}] & (infix notation \verb=*= [40,L]))\\
Soustraction on domain {\D} & Dminus & (infix notation \verb=-= [50,L])\\
Opposite on domain {\D} & Dopp (if any) & (prefix notation \verb=-= [35,R]))\\
Inverse on domain {\D} & Dinv (if any) & (prefix notation \verb=/= [35,R]))\\
Power on domain {\D} & Dpower & (infix notation \verb=^= [30,R])\\
Minimal element on domain {\D} & Dmin\\
Maximal element on domain {\D} & Dmax\\
Large less than order on {\D} & Dle & (infix notations \verb!<=! and \verb!>=! [70,N]))\\
Strict less than order on {\D} & Dlt & (infix notations \verb=<= and \verb=>= [70,N]))\\
\end{tabular}
\bigskip
\end{minipage}

\bigskip

The status of \verb!>=! and \verb!>! is undecided yet. It will eithet
be accepted only as parsing notations or may also accepted as a {\em
  definition} for the \verb!<=! and \verb!<! (like in \texttt{nat}) or
even as a different definition (like it is the case in \texttt{Z}).

\bigskip

Exception: Peano Arithmetic which is used for pedagogical purpose:

\begin{itemize}
\item domain name is implicit
\item \term{0} (digit $0$) is \term{O} (the 15th letter of the alphabet)
\item \term{succ} is \verb!S! (but \term{succ} can be used in theorems)
\end{itemize}

\end{document}


==> anc/HoTT/coq-HoTT/dev/doc/newsyntax.tex <==

%% -*-french-tex-*-

\documentclass{article}

\usepackage{verbatim}
\usepackage[T1]{fontenc}
\usepackage[latin1]{inputenc}
\usepackage[french]{babel}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{array}


\author{B.~Barras}
\title{Proposition de syntaxe pour Coq}

%% Le _ est un caractère normal
\catcode`\_=13
\let\subscr=_
\def_{\ifmmode\sb\else\subscr\fi}

%% Macros pour les grammaires
\def\NT#1{\langle\textit{#1}\rangle}
\def\TERM#1{\textsf{#1}}
\def\STAR#1{#1\!*}
\def\PLUS#1{#1\!+}

%% Tableaux de definition de non-terminaux
\newenvironment{cadre}
        {\begin{array}{|c|}\hline\\}
        {\\\\\hline\end{array}}
\newenvironment{rulebox}
        {$$\begin{cadre}\begin{array}{r@{~}c@{~}l@{}r}}
        {\end{array}\end{cadre}$$}
\def\DEFNT#1{\NT{#1} & ::= &}
\def\EXTNT#1{\NT{#1} & ::= & ... \\&|&}
\def\RNAME#1{(\textsc{#1})}
\def\SEPDEF{\\\\}
\def\nlsep{\\&|&}


\begin{document}

\maketitle

\section{Grammaire des tactiques}
\label{tacticsyntax}

La réflexion de la rénovation de la syntaxe des tactiques n'est pas
encore aussi poussée que pour les termes (section~\ref{constrsyntax}),
mais cette section vise à énoncer les quelques principes que l'on
souhaite suivre. 

\begin{itemize}
\item Réutiliser les mots-clés de la syntaxe des termes (i.e. en
  minuscules) pour les constructions similaires de tactiques (let_in,
  match, and, etc.). Le connecteur logique \texttt{and} n'étant que
  rarement utilisé autrement que sous la forme \texttt{$\wedge$} (sauf
  dans le code ML), on pourrait dégager ce mot-clé.
\item Les arguments passés aux tactiques sont principalement des
  termes, on préconise l'utilisation d'un symbole spécial (par exemple
  l'apostrophe) pour passer une tactique ou une expression
  (AST). L'idée étant que l'on écrit plus souvent des tactiques
  prenant des termes en argument que des tacticals.
\end{itemize}

\begin{figure}
\begin{rulebox}
\DEFNT{tactic}
       \NT{tactic} ~\TERM{\&} ~\NT{tactic}            & \RNAME{then}
\nlsep \TERM{[} ~\NT{tactic}~\TERM{|}~...
      ~\TERM{|}~\NT{tactic}~\TERM{]}                  & \RNAME{par}
\nlsep \NT{ident} ~\STAR{\NT{tactic-arg}}   ~~~       & \RNAME{apply}
\nlsep \TERM{fun} ~....                               & \RNAME{function}
\nlsep \NT{simple-tactic}
\SEPDEF
\DEFNT{tactic-arg}
       \NT{constr}
\nlsep \TERM{'} ~\NT{tactic}
\SEPDEF
\DEFNT{simple-tactic}
       \TERM{Apply} ~\NT{binding-term}
\nlsep \NT{elim-kw} ~\NT{binding-term}
\nlsep \NT{elim-kw} ~\NT{binding-term} ~\TERM{using} ~\NT{binding-term}
\nlsep \TERM{Intros} ~\NT{intro-pattern}
\SEPDEF
\DEFNT{elim-kw}
       \TERM{Elim} ~\mid~ \TERM{Case} ~\mid~ \TERM{Induction}
       ~\mid~ \TERM{Destruct}
\end{rulebox}
\caption{Grammaire des tactiques}
\label{tactic}
\end{figure}


\subsection{Arguments de tactiques}

La syntaxe actuelle des arguments de tactiques est que l'on parse par
défaut une expression de tactique, ou bien l'on parse un terme si
celui-ci est préfixé par \TERM{'} (sauf dans le cas des
variables). Cela est gênant pour les utilisateurs qui doivent écrire
des \TERM{'} pour leurs tactiques.

À mon avis, il n'est pas souhaitable pour l'utilisateur de l'obliger à
marquer une différence entre les tactiques ``primitives'' (en fait
``système'') et les tactiques définies par Ltac. En effet, on se
dirige inévitablement vers une situation où il existera des librairies
de tactiques et il va devenir difficile de savoir facilement s'il faut
ou non mettre des \TERM{'}.



\subsection{Bindings}

Dans un premier temps, les ``bindings'' sont toujours considérés comme
une construction du langage des tactiques, mais il est intéressant de
prévoir l'extension de ce procédé aux termes, puisqu'il s'agit
simplement de construire un n{\oe}ud d'application dans lequel on
donne les arguments par nom ou par position, les autres restant à
inférer. Le principal point est de trouver comment combiner de manière
uniforme ce procédé avec les arguments implicites.

Il est toutefois important de réfléchir dès maintenant à une syntaxe
pour éviter de rechanger encore la syntaxe.

Intégrer la notation \TERM{with} aux termes peut poser des problèmes
puisque ce mot-clé est utilisé pour le filtrage: comment parser (en
LL(1)) l'expression:
\begin{verbatim}
Cases x with y ...
\end{verbatim}

Soit on trouve un autre mot-clé, soit on joue avec les niveaus de
priorité en obligeant a parenthéser le \TERM{with} des ``bindings'':
\begin{verbatim}
Cases (x with y) with (C z) => ...
\end{verbatim}
ce qui introduit un constructeur moralement équivalent à une
application situé à une priorité totalement différente (les
``bindings'' seraient au plus haut niveau alors que l'application est
à un niveau bas).


\begin{figure}
\begin{rulebox}
\DEFNT{binding-term}
       \NT{constr} ~\TERM{with} ~\STAR{\NT{binding}}
\SEPDEF
\DEFNT{binding}
       \NT{constr}
\end{rulebox}
\caption{Grammaire des bindings}
\label{bindings}
\end{figure}

\subsection{Enregistrements}

Il faudrait aménager la syntaxe des enregistrements dans l'optique
d'avoir des enregistrements anonymes (termes de première classe), même
si pour l'instant, on ne dispose que d'enregistrements définis a
toplevel.

Exemple de syntaxe pour les types d'enregistrements:
\begin{verbatim}
{ x1 : A1;
  x2 : A2(x1);
  _ : T;   (* Pas de projection disponible *)
  y;       (* Type infere *)
  ...      (* ; optionnel pour le dernier champ *)
}
\end{verbatim}

Exemple de syntaxe pour le constructeur:
\begin{verbatim}
{ x1 = O;
  x2 : A2(x1) = v1;
  _ = v2;
  ...
}
\end{verbatim}
Quant aux dépendences, une convention pourrait être de considérer les
champs non annotés par le type comme non dépendants.

Plusieurs interrogations:
\begin{itemize}
\item l'ordre des champs doit-il être respecté ?
  sinon, que faire pour les champs sans projection ?
\item autorise-t-on \texttt{v1} a mentionner \texttt{x1} (comme dans
  la définition d'un module), ce qui se comporterait comme si on avait
  écrit \texttt{v1} à la place. Cela pourrait être une autre manière
  de déclarer les dépendences
\end{itemize}

La notation pointée pour les projections pose un problème de parsing,
sauf si l'on a une convention lexicale qui discrimine les noms de
modules des projections et identificateurs: \texttt{x.y.z} peut être
compris comme \texttt{(x.y).z} ou texttt{x.(y.z)}.


\section{Grammaire des termes}
\label{constrsyntax}

\subsection{Quelques principes}

\begin{enumerate}
\item Diminuer le nombre de niveaux de priorité en regroupant les
  règles qui se ressemblent: infixes, préfixes, lieurs (constructions
  ouvertes à droite), etc.
\item Éviter de surcharger la signification d'un symbole (ex:
  \verb+( )+ comme parenthésage et produit dans la V7).
\item Faire en sorte que les membres gauches (motifs de Cases, lieurs
  d'abstraction ou de produits) utilisent une syntaxe compatible avec
  celle des membres droits (branches de Cases et corps de fonction).
\end{enumerate}

\subsection{Présentation de la grammaire}

\begin{figure}
\begin{rulebox}
\DEFNT{paren-constr}
       \NT{cast-constr}~\TERM{,}~\NT{paren-constr}     &\RNAME{pair}
\nlsep \NT{cast-constr}
\SEPDEF
\DEFNT{cast-constr}
       \NT{constr}~\TERM{\!\!:}~\NT{cast-constr}       &\RNAME{cast}
\nlsep \NT{constr}
\SEPDEF
\DEFNT{constr}
       \NT{appl-constr}~\NT{infix}~\NT{constr}      &\RNAME{infix}
\nlsep \NT{prefix}~\NT{constr}                      &\RNAME{prefix}
\nlsep \NT{constr}~\NT{postfix}                     &\RNAME{postfix}
\nlsep \NT{appl-constr}
\SEPDEF
\DEFNT{appl-constr}
       \NT{appl-constr}~\PLUS{\NT{appl-arg}}           &\RNAME{apply}
\nlsep \TERM{@}~\NT{global}~\PLUS{\NT{simple-constr}}  &\RNAME{expl-apply}
\nlsep \NT{simple-constr}
\SEPDEF
\DEFNT{appl-arg}
       \TERM{@}~\NT{int}~\TERM{\!:=}~\NT{simple-constr}  &\RNAME{impl-arg}
\nlsep \NT{simple-constr}
\SEPDEF
\DEFNT{simple-constr}
       \NT{atomic-constr}
\nlsep \TERM{(}~\NT{paren-constr}~\TERM{)}
\nlsep \NT{match-constr}
\nlsep \NT{fix-constr}
%% \nlsep \TERM{<\!\!:ast\!\!:<}~\NT{ast}~\TERM{>\!>} &\RNAME{quotation}
\end{rulebox}
\caption{Grammaire des termes}
\label{constr}
\end{figure}

\begin{figure}
\begin{rulebox}
\DEFNT{prefix}
       \TERM{!}~\PLUS{\NT{binder}}~\TERM{.}~    &\RNAME{prod}
\nlsep \TERM{fun} ~\PLUS{\NT{binder}} ~\TERM{$\Rightarrow$} &\RNAME{lambda}
\nlsep \TERM{let}~\NT{ident}~\STAR{\NT{binder}} ~\TERM{=}~\NT{constr}
        ~\TERM{in}  &\RNAME{let}
%\nlsep \TERM{let (}~\NT{comma-ident-list}~\TERM{) =}~\NT{constr}
%        ~\TERM{in}   &~~~\RNAME{let-case}
\nlsep \TERM{if}~\NT{constr}~\TERM{then}~\NT{constr}~\TERM{else}
      &\RNAME{if-case}
\nlsep \TERM{eval}~\NT{red-fun}~\TERM{in}       &\RNAME{eval}
\SEPDEF
\DEFNT{infix}
      \TERM{$\rightarrow$}                     & \RNAME{impl}
\SEPDEF
\DEFNT{atomic-constr}
      \TERM{_}
\nlsep \TERM{?}\NT{int}
\nlsep \NT{sort}
\nlsep \NT{global}
\SEPDEF
\DEFNT{binder}
       \NT{ident}                              &\RNAME{infer}
\nlsep \TERM{(}~\NT{ident}~\NT{type}~\TERM{)}  &\RNAME{binder}
\SEPDEF
\DEFNT{type}
       \TERM{\!:}~\NT{constr}
\nlsep \epsilon
\end{rulebox}
\caption{Grammaires annexes aux termes}
\label{gram-annexes}
\end{figure}

La grammaire des termes (correspondant à l'état \texttt{barestate})
est décrite figures~\ref{constr} et~\ref{gram-annexes}. On constate
par rapport aux précédentes versions de Coq d'importants changements
de priorité, le plus marquant étant celui de l'application qui se
trouve désormais juste au dessus\footnote{La convention est de
considérer les opérateurs moins lieurs comme ``au dessus'',
c'est-à-dire ayant un niveau de priorité plus élévé (comme c'est le
cas avec le niveau de la grammaire actuelle des termes).} des
constructions fermées à gauche et à droite.

La grammaire des noms globaux est la suivante:
\begin{eqnarray*}
\DEFNT{global}
      \NT{ident}
%% \nlsep \TERM{\$}\NT{ident}
\nlsep \NT{ident}\TERM{.}\NT{global}
\end{eqnarray*}

Le $\TERM{_}$ dénote les termes à synthétiser. Les métavariables sont
reconnues au niveau du lexer pour ne pas entrer en conflit avec le
$\TERM{?}$ de l'existentielle.

Les opérateurs infixes ou préfixes sont tous au même niveau de
priorité du point de vue de Camlp4. La solution envisagée est de les
gérer à la manière de Yacc, avec une pile (voir discussions plus
bas). Ainsi, l'implication est un infixe normal; la quantification
universelle et le let sont vus comme des opérateurs préfixes avec un
niveau de priorité plus haut (i.e. moins lieur). Il subsiste des
problèmes si l'on ne veut pas écrire de parenthèses dans:
\begin{verbatim}
 A -> (!x. B -> (let y = C in D))
\end{verbatim}

La solution proposée est d'analyser le membre droit d'un infixe de
manière à autoriser les préfixes et les infixes de niveau inférieur,
et d'exiger le parenthésage que pour les infixes de niveau supérieurs.

En revanche, à l'affichage, certains membres droits seront plus
lisibles s'ils n'utilisent pas cette astuce:
\begin{verbatim}
(fun x => x) = fun x => x
\end{verbatim}

La proposition est d'autoriser ce type d'écritures au parsing, mais
l'afficheur écrit de manière standardisée en mettant quelques
parenthèses superflues: $\TERM{=}$ serait symétrique alors que
$\rightarrow$ appellerait l'afficheur de priorité élevée pour son
sous-terme droit.

Les priorités des opérateurs primitifs sont les suivantes (le signe
$*$ signifie que pour le membre droit les opérateurs préfixes seront
affichés sans parenthèses quel que soit leur priorité):
$$
\begin{array}{c|l}
$symbole$ & $priorité$ \\
\hline
\TERM{!}      & 200\,R* \\
\TERM{fun}    & 200\,R* \\
\TERM{let}    & 200\,R* \\
\TERM{if}     & 200\,R \\
\TERM{eval}   & 200\,R \\
\rightarrow   & 90\,R*
\end{array}
$$

Il y a deux points d'entrée pour les termes: $\NT{constr}$ et
$\NT{simple-constr}$. Le premier peut être utilisé lorsqu'il est suivi
d'un séparateur particulier. Dans le cas où l'on veut une liste de
termes séparés par un espace, il faut lire des $\NT{simple-constr}$.



Les constructions $\TERM{fix}$ et $\TERM{cofix}$ (voir aussi
figure~\ref{gram-fix}) sont fermées par end pour simplifier
l'analyse. Sinon, une expression de point fixe peut être suivie par un
\TERM{in} ou un \TERM{and}, ce qui pose les mêmes problèmes que le
``dangling else'': dans
\begin{verbatim}
fix f1 x {x} = fix f2 y {y} = ... and ... in ...
\end{verbatim}
il faut définir une stratégie pour associer le \TERM{and} et le
\TERM{in} au bon point fixe.

Un autre avantage est de faire apparaitre que le \TERM{fix} est un
constructeur de terme de première classe et pas un lieur:
\begin{verbatim}
fix f1 ... and f2 ...
in f1 end x
\end{verbatim}
Les propositions précédentes laissaient \texttt{f1} et \texttt{x}
accolés, ce qui est source de confusion lorsque l'on fait par exemple
\texttt{Pattern (f1 x)}.

Les corps de points fixes et co-points fixes sont identiques, bien que
ces derniers n'aient pas d'information de décroissance. Cela
fonctionne puisque l'annotation est optionnelle. Cela préfigure des
cas où l'on arrive à inférer quel est l'argument qui décroit
structurellement (en particulier dans le cas où il n'y a qu'un seul
argument).

\begin{figure}
\begin{rulebox}
\DEFNT{fix-expr}
       \TERM{fix}~\NT{fix-decls}    ~\NT{fix-select} ~\TERM{end} &\RNAME{fix}
\nlsep \TERM{cofix}~\NT{cofix-decls}~\NT{fix-select} ~\TERM{end} &\RNAME{cofix}
\SEPDEF
\DEFNT{fix-decls}
       \NT{fix-decl}~\TERM{and}~\NT{fix-decls}
\nlsep \NT{fix-decl}
\SEPDEF
\DEFNT{fix-decl}
       \NT{ident}~\PLUS{\NT{binder}}~\NT{type}~\NT{annot}
       ~\TERM{=}~\NT{constr}
\SEPDEF
\DEFNT{annot}
       \TERM{\{}~\NT{ident}~\TERM{\}}
\nlsep \epsilon
\SEPDEF
\DEFNT{fix-select}
       \TERM{in}~\NT{ident}
\nlsep \epsilon
\end{rulebox}
\caption{Grammaires annexes des points fixes}
\label{gram-fix}
\end{figure}

La construction $\TERM{Case}$ peut-être considérée comme
obsolète. Quant au $\TERM{Match}$ de la V6, il disparaît purement et
simplement.

\begin{figure}
\begin{rulebox}
\DEFNT{match-expr}
       \TERM{match}~\NT{case-items}~\NT{case-type}~\TERM{with}~
       \NT{branches}~\TERM{end}        &\RNAME{match}
\nlsep \TERM{match}~\NT{case-items}~\TERM{with}~
       \NT{branches}~\TERM{end}        &\RNAME{infer-match}
%%\nlsep \TERM{case}~\NT{constr}~\NT{case-predicate}~\TERM{of}~
%%      \STAR{\NT{constr}}~\TERM{end}   &\RNAME{case}
\SEPDEF
\DEFNT{case-items}
       \NT{case-item} ~\TERM{\&} ~\NT{case-items}
\nlsep \NT{case-item}
\SEPDEF
\DEFNT{case-item}
       \NT{constr}~\NT{pred-pattern} &\RNAME{dep-case}
\nlsep \NT{constr}                   &\RNAME{nodep-case}
\SEPDEF
\DEFNT{case-type}
       \TERM{$\Rightarrow$}~\NT{constr}
\nlsep \epsilon
\SEPDEF
\DEFNT{pred-pattern}
       \TERM{as}~\NT{ident} ~\TERM{\!:}~\NT{constr}
\SEPDEF
\DEFNT{branches}
       \TERM{|} ~\NT{patterns} ~\TERM{$\Rightarrow$}
        ~\NT{constr} ~\NT{branches}
\nlsep \epsilon
\SEPDEF
\DEFNT{patterns}
       \NT{pattern} ~\TERM{\&} ~\NT{patterns}
\nlsep \NT{pattern}
\SEPDEF
\DEFNT{pattern} ...
\end{rulebox}
\caption{Grammaires annexes du filtrage}
\label{gram-match}
\end{figure}

De manière globale, l'introduction de définitions dans les termes se
fait avec le symbole $=$, et le $\!:=$ est réservé aux définitions au
niveau vernac. Il y avait un manque de cohérence dans la
V6, puisque l'on utilisait $=$ pour le $\TERM{let}$ et $\!:=$ pour les
points fixes et les commandes vernac.

% OBSOLETE: lieurs multiples supprimes
%On peut remarquer que $\NT{binder}$ est un sous-ensemble de
%$\NT{simple-constr}$, à l'exception de $\texttt{(a,b\!\!:T)}$: en tant
%que lieur, {\tt a} et {\tt b} sont tous deux contraints, alors qu'en
%tant que terme, seul {\tt b} l'est. Cela qui signifie que l'objectif
%de rendre compatibles les membres gauches et droits est {\it presque}
%atteint.

\subsection{Infixes}

\subsubsection{Infixes extensibles}

Le problème de savoir si la liste des symboles pouvant apparaître en
infixe est fixée ou extensible par l'utilisateur reste à voir.

Notons que la solution où les symboles infixes sont des
identificateurs que l'on peut définir paraît difficilement praticable:
par exemple $\texttt{Logic.eq}$ n'est pas un opérateur binaire, mais
ternaire. Il semble plus simple de garder des déclarations infixes qui
relient un symbole infixe à un terme avec deux ``trous''. Par exemple:

$$\begin{array}{c|l}
$infixe$ &  $identificateur$ \\
\hline
= & \texttt{Logic.eq _ ?1 ?2} \\
== & \texttt{JohnMajor.eq _ ?1 _ ?2}
\end{array}$$

La syntaxe d'une déclaration d'infixe serait par exemple:
\begin{verbatim}
Infix "=" 50 := Logic.eq _ ?1 ?2;
\end{verbatim}


\subsubsection{Gestion des précédences}

Les infixes peuvent être soit laissé à Camlp4, ou bien (comme ici)
considérer que tous les opérateurs ont la même précédence et gérer
soit même la recomposition des termes à l'aide d'une pile (comme
Yacc).


\subsection{Extensions de syntaxe}

\subsubsection{Litéraux numériques}

La proposition est de considerer les litéraux numériques comme de
simples identificateurs. Comme il en existe une infinité, il faut un
nouveau mécanisme pour leur associer une définition. Par exemple, en
ce qui concerne \texttt{Arith}, la définition de $5$ serait
$\texttt{S}~4$. Pour \texttt{ZArith}, $5$ serait $\texttt{xI}~2$.

Comme les infixes, les constantes numériques peuvent être qualifiées
pour indiquer dans quels module est le type que l'on veut
référencer. Par exemple (si on renomme \texttt{Arith} en \texttt{N} et
\texttt{ZArith} en \texttt{Z}): \verb+N.5+, \verb+Z.5+.

\begin{eqnarray*}
\EXTNT{global}
      \NT{int}
\end{eqnarray*}

\subsubsection{Nouveaux lieurs}

$$
\begin{array}{rclr}
\EXTNT{constr}
       \TERM{ex}~\PLUS{\NT{binder}}~\TERM{.}~\NT{constr}  &\RNAME{ex}
\nlsep \TERM{ex}~\PLUS{\NT{binder}}~\TERM{.}~\NT{constr}~\TERM{,}~\NT{constr}
        &\RNAME{ex2}
\nlsep \TERM{ext}~\PLUS{\NT{binder}}~\TERM{.}~\NT{constr}  &\RNAME{exT}
\nlsep \TERM{ext}~\PLUS{\NT{binder}}~\TERM{.}~\NT{constr}~\TERM{,}~\NT{constr}
        &\RNAME{exT2}
\end{array}
$$

Pour l'instant l'existentielle n'admet qu'une seule variable, ce qui
oblige à écrire des cascades de $\TERM{ex}$.

Pour parser les existentielles avec deux prédicats, on peut considérer
\TERM{\&} comme un infixe intermédiaire et l'opérateur existentiel en
présence de cet infixe se transforme en \texttt{ex2}.

\subsubsection{Nouveaux infixes}

Précédences des opérateurs infixes (les plus grands associent moins fort):
$$
\begin{array}{l|l|c|l}
$identificateur$      & $module$     & $infixe/préfixe$ & $précédence$ \\
\hline
\texttt{iff}          & $Logic$      & \longleftrightarrow & 100 \\
\texttt{or}           & $Logic$      & \vee     & 80\, R \\
\texttt{sum}          & $Datatypes$  & +        & 80\, R \\
\texttt{and}          & $Logic$      & \wedge   & 70\, R \\
\texttt{prod}         & $Datatypes$  & *        & 70\, R \\
\texttt{not}          & $Logic$      & \tilde{} & 60\, L \\
\texttt{eq _}         & $Logic$      & =        & 50 \\
\texttt{eqT _}        & $Logic_Type$ & =        & 50 \\
\texttt{identityT _}  & $Data_Type$  & =        & 50 \\
\texttt{le}           & $Peano$      & $<=$     & 50 \\
\texttt{lt}           & $Peano$      & $<$      & 50 \\
\texttt{ge}           & $Peano$      & $>=$     & 50 \\
\texttt{gt}           & $Peano$      & $>$      & 50 \\
\texttt{Zle}          & $zarith_aux$   & $<=$   & 50 \\
\texttt{Zlt}          & $zarith_aux$   & $<$    & 50 \\
\texttt{Zge}          & $zarith_aux$   & $>=$   & 50 \\
\texttt{Zgt}          & $zarith_aux$   & $>$    & 50 \\
\texttt{Rle}          & $Rdefinitions$ & $<=$   & 50 \\
\texttt{Rlt}          & $Rdefinitions$ & $<$    & 50 \\
\texttt{Rge}          & $Rdefinitions$ & $>=$   & 50 \\
\texttt{Rgt}          & $Rdefinitions$ & $>$    & 50 \\
\texttt{plus}         & $Peano$        & +      & 40\,L \\
\texttt{Zplus}        & $fast_integer$ & +      & 40\,L \\
\texttt{Rplus}        & $Rdefinitions$ & +      & 40\,L \\
\texttt{minus}        & $Minus$        & -      & 40\,L \\
\texttt{Zminus}       & $zarith_aux$   & -      & 40\,L \\
\texttt{Rminus}       & $Rdefinitions$ & -      & 40\,L \\
\texttt{Zopp}         & $fast_integer$ & -      & 40\,L \\
\texttt{Ropp}         & $Rdefinitions$ & -      & 40\,L \\
\texttt{mult}         & $Peano$        & *      & 30\,L \\
\texttt{Zmult}        & $fast_integer$ & *      & 30\,L \\
\texttt{Rmult}        & $Rdefinitions$ & *      & 30\,L \\
\texttt{Rdiv}         & $Rdefinitions$ & /      & 30\,L \\
\texttt{pow}          & $Rfunctions$   & \hat   & 20\,L \\
\texttt{fact}         & $Rfunctions$   & !      & 20\,L \\
\end{array}
$$

Notons qu'il faudrait découper {\tt Logic_Type} en deux car celui-ci
définit deux égalités, ou alors les mettre dans des modules différents.

\subsection{Exemples}

\begin{verbatim}
Definition not (A:Prop) := A->False;
Inductive eq (A:Set) (x:A) : A->Prop :=
    refl_equal : eq A x x;
Inductive ex (A:Set) (P:A->Prop) : Prop :=
    ex_intro : !x. P x -> ex A P;
Lemma not_all_ex_not : !(P:U->Prop). ~(!n. P n) -> ?n. ~ P n;
Fixpoint plus n m : nat {struct n} :=
  match n with
    O     => m
  | (S k) => S (plus k m)
  end;
\end{verbatim}

\subsection{Questions ouvertes}

Voici les points sur lesquels la discussion est particulièrement
ouverte: 
\begin{itemize}
\item choix d'autres symboles pour les quantificateurs \TERM{!} et
  \TERM{?}. En l'état actuel des discussions, on garderait le \TERM{!}
  pour la qunatification universelle, mais on choisirait quelquechose
  comme \TERM{ex} pour l'existentielle, afin de ne pas suggérer trop
  de symétrie entre ces quantificateurs (l'un est primitif, l'autre
  pas).
\item syntaxe particulière pour les \texttt{sig}, \texttt{sumor}, etc.
\item la possibilité d'introduire plusieurs variables du même type est
  pour l'instant supprimée au vu des problèmes de compatibilité de
  syntaxe entre les membres gauches et membres droits. L'idée étant
  que l'inference de type permet d'éviter le besoin de déclarer tous
  les types.
\end{itemize}

\subsection{Autres extensions}

\subsubsection{Lieur multiple}

L'écriture de types en présence de polymorphisme est souvent assez
pénible:
\begin{verbatim}
Check !(A:Set) (x:A) (B:Set) (y:B). P A x B y;
\end{verbatim}

On pourrait avoir des déclarations introduisant à la fois un type
d'une certaine sorte et une variable de ce type:
\begin{verbatim}
Check !(x:A:Set) (y:B:Set). P A x B y;
\end{verbatim}

Noter que l'on aurait pu écrire:
\begin{verbatim}
Check !A x B y. P A (x:A:Set) B (y:B:Set);
\end{verbatim}

\section{Syntaxe des tactiques}

\subsection{Questions diverses}

Changer ``Pattern nl c ... nl c'' en ``Pattern [ nl ] c ... [ nl ] c''
pour permettre des chiffres seuls dans la catégorie syntaxique des
termes.

Par uniformité remplacer ``Unfold nl c'' par ``Unfold [ nl ] c'' ?

Même problème pour l'entier de Specialize (ou virer Specialize ?) ?

\subsection{Questions en suspens}

\verb=EAuto= : deux syntaxes différentes pour la recherche en largeur
et en profondeur ? Quelle recherche par défaut ?

\section*{Remarques pêle-mêle (HH)}

Autoriser la syntaxe

\begin{verbatim}
Variable R (a : A) (b : B) : Prop.
Hypotheses H (a : A) (b : B) : Prop; Y (u : U) : V.
Variables H (a : A) (b : B), J (k : K) : nat; Z (v : V) : Set.
\end{verbatim}

Renommer eqT, refl_eqT, eqT_ind, eqT_rect, eqT_rec en eq, refl_equal, etc.
Remplacer == en =.

Mettre des \verb=?x= plutot que des \verb=?1= dans les motifs de ltac ??

\section{Moulinette}

\begin{itemize}

\item Mettre \verb=/= et * au même niveau dans R.

\item Changer la précédence du - unaire dans R.

\item Ajouter Require Arith par necessite si Require ArithRing ou Require ZArithRing.

\item Ajouter Require ZArith par necessite si Require ZArithRing ou Require Omega.

\item Enlever le Export de Bool, Arith et ZARith de Ring quand inapproprié et
l'ajouter à côté des Require Ring.

\item Remplacer "Check n" par "n:Check ..."

\item Renommer Variable/Hypothesis hors section en Parameter/Axiom.

\item Renommer les \verb=command0=, \verb=command1=, ... \verb=lcommand= etc en
\verb=constr0=, \verb=constr1=, ... \verb=lconstr=.

\item Remplacer les noms Coq.omega.Omega par Coq.Omega ...

\item Remplacer AddPath par Add LoadPath (ou + court)

\item Unify + and \{\}+\{\} and +\{\} using Prop $\leq$ Set ??

\item Remplacer Implicit Arguments On/Off par Set/Unset Implicit Arguments.

\item La syntaxe \verb=Intros (a,b)= est inutile, \verb=Intros [a b]= fait l'affaire.

\item Virer \verb=Goal= sans argument (synonyme de \verb=Proof= et sans effets).

\item Remplacer Save. par Qed.

\item Remplacer \verb=Zmult_Zplus_distr= par \verb=Zmult_plus_distr_r=
et \verb=Zmult_plus_distr= par \verb=Zmult_plus_distr_l=.

\end{itemize}

\end{document}


==> anc/HoTT/coq-HoTT/dev/doc/notes-on-conversion <==
(**********************************************************************)
(* A few examples showing the current limits of the conversion algorithm *)
(**********************************************************************)

(*** We define (pseudo-)divergence from Ackermann function ***)

Definition ack (n : nat) :=
  (fix F (n0 : nat) : nat -> nat :=
     match n0 with
     | O => S
     | S n1 =>
         fun m : nat =>
         (fix F0 (n2 : nat) : nat :=
            match n2 with
            | O => F n1 1
            | S n3 => F n1 (F0 n3)
            end) m
     end) n.

Notation OMEGA := (ack 4 4).

Definition f (x:nat) := x.

(* Evaluation in tactics can somehow be controled *)
Lemma l1 : OMEGA = OMEGA.
reflexivity.  (* succeed: identity *)
Qed.          (* succeed: identity *)

Lemma l2 : OMEGA = f OMEGA.
reflexivity.  (* fail: conversion wants to convert OMEGA with f OMEGA *)
Abort.        (* but it reduces the right side first! *)

Lemma l3 : f OMEGA = OMEGA.
reflexivity.  (* succeed: reduce left side first *)
Qed.          (* succeed: expected concl (the one with f) is on the left *)

Lemma l4 : OMEGA = OMEGA.
assert (f OMEGA = OMEGA) by reflexivity. (* succeed *)
unfold f in H.   (* succeed: no type-checking *)
exact H.         (* succeed: identity *)
Qed.             (* fail: "f" is on the left *)

(* This example would fail whatever the preferred side is *)
Lemma l5 : OMEGA = f OMEGA.
unfold f.
assert (f OMEGA = OMEGA) by reflexivity.
unfold f in H.
exact H.
Qed. (* needs to convert (f OMEGA = OMEGA) and (OMEGA = f OMEGA) *)

(**********************************************************************)
(* Analysis of the inefficiency in Nijmegen/LinAlg/LinAlg/subspace_dim.v *)
(* (proof of span_ind_uninject_prop *)

In the proof, a problem of the form   (Equal S t1 t2)
is "simpl"ified, then "red"uced to    (Equal S' t1 t1)
where the new t1's are surrounded by invisible coercions.
A reflexivity steps conclude the proof.

The trick is that Equal projects the equality in the setoid S, and
that (Equal S) itself reduces to some (fun x y => Equal S' (f x) (g y)).

At the Qed time, the problem to solve is (Equal S t1 t2) = (Equal S' t1 t1)
and the algorithm is to first compare S and S', and t1 and t2.
Unfortunately it does not work, and since t1 and t2 involve concrete
instances of algebraic structures, it takes a lot of time to realize that
it is not convertible.

The only hope to improve this problem is to observe that S' hides
(behind two indirections) a Setoid constructor. This could be the
argument to solve the problem.




==> anc/HoTT/coq-HoTT/dev/doc/patch.ocaml-3.10.drop.rectypes <==
Index: scripts/coqmktop.ml
===================================================================
--- scripts/coqmktop.ml	(révision 12084)
+++ scripts/coqmktop.ml	(copie de travail)
@@ -231,12 +231,25 @@
      end;;
 
      let ppf = Format.std_formatter;;
+     let set_rectypes_hack () =
+       if String.length (Sys.ocaml_version) >= 4 &
+          String.sub (Sys.ocaml_version) 0 4 = \"3.10\"
+       then
+         (* ocaml 3.10 does not have #rectypes but needs it *)
+         (* simulate a call with option -rectypes before *)
+         (* jumping to the ocaml toplevel *)
+         for i = 1 to Array.length Sys.argv - 1 do
+           Sys.argv.(i) <- \"-rectypes\"
+         done
+       else
+         () in
+
      Mltop.set_top
        {Mltop.load_obj=
          (fun f -> if not (Topdirs.load_file ppf f) then failwith \"error\");
         Mltop.use_file=Topdirs.dir_use ppf;
         Mltop.add_dir=Topdirs.dir_directory;
-        Mltop.ml_loop=(fun () -> Toploop.loop ppf) };;\n"
+        Mltop.ml_loop=(fun () -> set_rectypes_hack(); Topmain.main()) };;\n"
 
 (* create a temporary main file to link *)
 let create_tmp_main_file modules =


==> anc/HoTT/coq-HoTT/dev/doc/perf-analysis <==
Performance analysis (trunk repository)
---------------------------------------

Jun 7, 2010: delayed re-typing of Ltac instances in matching
  (-1% on HighSchoolGeometry, -2% on JordanCurveTheorem)

Jun 4, 2010: improvement in eauto and type classes inference by removing
  systematic preparation of debugging pretty-printing streams (std_ppcmds)
  (-7% in ATBR, visible only on V8.3 logs since ATBR is broken in trunk;
   -6% in HighSchoolGeometry)

Apr 19, 2010: small improvement obtained by reducing evar instantiation 
  from O(n^3) to O(n^2) in the size of the instance (-2% in Compcert,
  -2% AreaMethod, -15% in Ssreflect)

Apr 17, 2010: small improvement obtained by not repeating unification
  twice in auto (-2% in Compcert, -2% in Algebra)

Feb 15, 2010: Global decrease due to unicode inefficiency repaired

Jan 8, 2010: Global increase due to an inefficiency in unicode treatment

Dec 1, 2009 - Dec 19, 2009: Temporary addition of [forall x, P x] hints to
  exact (generally not significative but, e.g., +25% on Subst, +8% on
  ZFC, +5% on AreaMethod)

Oct 19, 2009: Change in modules (CoLoR +35%)

Aug 9, 2009: new files added in AreaMethod

May 21, 2008: New version of CoRN
  (needs +84% more time to compile)

Apr 25-29, 2008: Temporary attempt with delta in eauto (Matthieu)
  (+28% CoRN) 

Apr 17, 2008: improvement probably due to commit 10807 or 10813 (bug
  fixes, control of zeta in rewrite, auto (??))
  (-18% Buchberger, -40% PAutomata, -28% IntMap, -43% CoRN, -13% LinAlg,
  but CatsInZFC -0.5% only, PiCalc stable, PersistentUnionFind -1%)

Mar 11, 2008:
  (+19% PersistentUnionFind wrt Mar 3, +21% Angles, 
   +270% Continuations between 7/3 and 18/4)

Mar 7, 2008:
  (-10% PersistentUnionFind wrt Mar 3)

Feb 20, 2008: temporary 1-day slow down
  (+64% LinAlg)

Feb 14, 2008:
  (-10% PersistentUnionFind, -19% Groups)

Feb 7, 8, 2008: temporary 2-days long slow down
  (+20 LinAlg, +50% BDDs)

Feb 2, 2008: many updates of the module system
  (-13% LinAlg, -50% AMM11262, -5% Goedel, -1% PersistentUnionFind, 
   -42% ExactRealArithmetic, -41% Icharate, -42% Kildall, -74% SquareMatrices)

Jan 1, 2008: merge of TypeClasses branch
  (+8% PersistentUnionFind, +36% LinAlg, +76% Goedel)

Nov 16, 17, 2007:
  (+18% Cantor, +4% LinAlg, +27% IEEE1394 on 2 days)

Nov 8, 2007:
  (+18% Cantor, +16% LinAlg, +55% Continuations, +200% IEEE1394, +170% CTLTCTL,
   +220% SquareMatrices)

Oct 29, V8.1 (+ 3% geometry but CoRN, Godel, Kildall, Stalmark stables)

Between Oct 12 and Oct 27, 2007: inefficiency temporarily introduced in the
  tactic interpreter (from revision 10222 to 10267)
  (+22% CoRN, +10% geometry, ...)

Sep 16, 2007:
  (+16% PersistentUnionFind on 3 days, LinAlg stable,

Sep 4, 2007:
  (+26% PersistentUnionFind, LinAlg stable,

Jun 6, 2007: optimization of the need for type unification in with-bindings
  (-3.5% Stalmark, -6% Kildall)

May 20, 21, 22, 2007: improved inference of with-bindings (including activation
  of unification on types)
  (+4% PICALC, +5% Stalmark, +7% Kildall)

May 11, 2007: added primitive integers (+6% CoLoR, +7% CoRN, +5% FSets, ...)

Between Feb 22 and March 16, 2007: bench temporarily moved on JMN's
  computer (-25% CoRN, -25% Fairisle, ...)

Oct 29 and Oct 30, 2006: abandoned attempt to add polymorphism on definitions
  (+4% in general during these two days)

Oct 17, 2006: improvement in new field [r9248]
  (QArith -3%, geometry: -2%)

Oct 5, 2006: fixing wrong unification of Meta below binders
  (e.g. CatsInZFC: +10%, CoRN: -2.5%, Godel: +4%, LinAlg: +7%,
   DISTRIBUTED_REFERENCE_COUNTING: +10%, CoLoR: +1%)

Sep 26, 2006: new field [r9178-9181]
  (QArith: -16%, geometry: -5%, Float: +6%, BDDS:+5% but no ring in it)

  Sep 12, 2006: Rocq/AREA_METHOD extended (~ 530s)
  Aug 12, 2006: Rocq/AREA_METHOD added (~ 480s)
  May 30, 2006: Nancy/CoLoR added (~ 319s)

May 23, 2006: new, lighter version of polymorphic inductive types
  (CoRN: -27%, back to Mar-24 time)

May 17, 2006: changes in List.v (DISTRIBUTED_REFERENCE_COUNTING: -)

May 5, 2006: improvement in closure (array instead of lists)
  (e.g. CatsInZFC: -10%, CoRN: -3%, 

May 23, 2006: polymorphic inductive types (precise, heavy algorithm)
  (CoRN: +37%)

  Dec 29, 2005: new test and use of -vm in Stalmarck

  Dec 27, 2005: contrib Karatsuba added (~ 30s)

Dec 28, 2005: size decrease
  mainly due to Defined moved to Qed in FSets (reduction from 95M to 7Mo)

Dec 1-14, 2005: benchmarking server down
  between the two dates: Godel: -10%, CoRN: -10%
  probably due to changes around vm (new informative Cast,
  change of equality in named_context_val) 

  Oct 6, 2005: contribs IPC and Tait added (~ 22s and ~ 25s)

Aug 19, 2005: time decrease after application of "Array.length x=0" Xavier's 
  suggestions for optimisation
  (e.g. Nijmegen/QArith: -3%, Nijmegen/CoRN: -7%, Godel: -3%)
 
  Aug 1, 2005: contrib Kildall added (~ 65s)

Jul 26-Aug 2, 2005: bench down

Jul 14-15, 2005: 4 contribs failed including CoRN

Jul 14, 2005: time increase after activation of "closure optimisation"
  (e.g. Nijmegen/QArith: +8%, Nijmegen/CoRN: +3%, Godel: +13%)

  Jul 7, 2005: adding contrib Fermat4

  Jun 17, 2005: contrib Goodstein extended and moved to CantorOrdinals (~ 30s)

  May 19, 2005: contrib Goodstein and prfx (~ 9s) added 

Apr 21, 2005: strange time decrease
  (could it be due to the change of Back and Reset mechanism) 
  (e.g. Nijmegen/CoRN: -2%, Nijmegen/QARITH: -4%, Godel: -11%)

Mar 20, 2005: fixed Logic.with_check bug
  global time decrease (e.g. Nijmegen/CoRN: -3%, Nijmegen/QARITH: -1.5%)

Jan 31-Feb 8, 2005: small instability
  (e.g. CoRN: ~2015s -> ~1999s -> ~2032s, Godel: ~340s -> ~370s)

  Jan 13, 2005: contrib SumOfTwoSquare added (~ 38s)


==> anc/HoTT/coq-HoTT/dev/doc/style.txt <==

<< L'uniformité du style est plus importante que le style lui-même. >>
(Kernigan & Pike, The Practice of Programming)

Mode Emacs
==========
   Tuareg, que l'on trouve ici :  http://www.prism.uvsq.fr/~acohen/tuareg/

   avec le réglage suivant :     (setq tuareg-in-indent 2)

Types récursifs et filtrages
============================
   Une barre de séparation y compris sur le premier constructeur

type t =
  | A 
  | B of machin

match expr with
  | A -> ...
  | B x -> ...

Remarque : à partir de la 8.2 environ, la tendance est à utiliser le
format suivant qui permet de limiter l'escalade d'indentation tout en
produisant un aspect visuel intéressant de bloc :

type t =
| A 
| B of machin

match expr with
| A -> ...
| B x -> ...

let f expr = match expr with
| A -> ...
| B x -> ...

let f expr = function
| A -> ...
| B x -> ...

Le deuxième cas est obtenu sous tuareg avec les réglages

  (setq tuareg-with-indent 0)
  (setq tuareg-function-indent 0)
  (setq tuareg-let-always-indent nil) /// notons que cette dernière est bien 
                                      /// pour les let mais pas pour les let-in

Conditionnelles
===============
  if condition then
    premier-cas
  else
    deuxieme-cas

  Si effets de bord dans les branches, utilisez begin ... end et non des
  parenthèses i.e.

  if condition then begin
    instr1;
    instr2
  end else begin
    instr3;
    instr4
  end
    
  Si la première branche lève une exception, évitez le else i.e.

    if condition then                     if condition then error "machin";
      error "machin"          ----->      suite
    else
      suite

  


==> anc/HoTT/coq-HoTT/dev/doc/translate.txt <==

                 How to use the translator
                 =========================

       (temporary version to be included in the official
           TeX document describing the translator)

The translator is a smart, robust and powerful tool to improve the
readibility of your script. The current document describes the
possibilities of the translator.

In case of problem recompiling the translated files, don't waste time
to modify the translated file by hand, read first the following
document telling on how to modify the original files to get a smooth
uniform safe translation. All 60000 lines of Coq lines on our
user-contributions server have been translated without any change
afterwards, and 0,5 % of the lines of the original files (mainly
notations) had to be modified beforehand to get this result.

Table of contents
-----------------

I) Implicit Arguments
 1) Strict Implicit Arguments 
 2) Implicit Arguments in standard library

II) Notations
 1) Translating a V7 notation as it was
 2) Translating a V7 notation which conflicts with the new syntax
  a) Associativity conflicts
  b) Conflicts with other notations
   b1) A notation hides another notation 
   b2) A notation conflicts with the V8 grammar
   b3) My notation is already defined at another level
  c) How to use V8only with Distfix ?
  d) Can I overload a notation in V8, e.g. use "*" and "+" ?
 3) Using the translator to have simplest notations
 4) Setting the translator to automatically use new notations that
    wasn't used in old syntax
 5) Defining a construction and its notation simultaneously

III) Various pitfalls
 1) New keywords
 2) Old "Case" and "Match"
 3) Change of definition or theorem names
 4) Change of tactic names

---------------------------------------------------------------------

I) Implicit Arguments
   ------------------

1) Strict Implicit Arguments 

  "Set Implicit Arguments" changes its meaning in V8: the default is
to turn implicit only the arguments that are _strictly_ implicit (or
rigid), i.e. that remains inferable whatever the other arguments
are. E.g "x" inferable from "P x" is not strictly inferable since it
can disappears if "P" is instanciated by a term which erase "x".

  To respect the old semantics, the default behaviour of the
translator is to replace each occurrence "Set Implicit Arguments" by

  Set Implicit Arguments.
  Unset Strict Implicits.

  However, you may wish to adopt the new semantics of "Set Implicit
Arguments" (for instance because you think that the choice of
arguments it setsimplicit is more "natural" for you). In this case,
add the option -strict-implicit to the translator.

  Warning: Changing the number of implicit arguments can break the
notations.  Then use the V8only modifier of Notations.

2) Implicit Arguments in standard library

  Main definitions of standard library have now implicit
arguments. These arguments are dropped in the translated files. This
can exceptionally be a source of incompatibilities which has to be
solved by hand (it typically happens for polymorphic functions applied
to "nil" or "None").

II) Notations
    ---------

  Grammar (on constr) and Syntax are no longer supported. Replace them by
Notation before translation.

  Precedence levels are now from 0 to 200. In V8, the precedence and
associativity of an operator cannot be redefined. Typical level are
(refer to the chapter on notations in the Reference Manual for the
full list):

  <-> : 95                    (no associativity)
  -> : 90                     (right associativity)
  \/ : 85                     (right associativity)
  /\ : 80                     (right associativity)
  ~ : 75                      (right associativity)
  =, <, >, <=, >=, <> : 70    (no associativity)
  +, - : 50                   (left associativity)
  *, / : 40                   (left associativity)
  ^ : 30                      (right associativity)

1) Translating a V7 notation as it was

  By default, the translator keeps the associativity given in V7 while
the levels are mapped according to the following table:
 
  the V7 levels             [  0;  1;  2;  3;  4;  5;  6;  7;  8;  9;  10]
  are resp. mapped in V8 to [  0; 20; 30; 40; 50; 70; 80; 85; 90; 95; 100]
  with predefined assoc     [ No;  L;  R;  L;  L; No;  R;  R;  R; No;   L]

  If this is OK for you, just simply apply the translator.

2) Translating a V7 notation which conflicts with the new syntax

a) Associativity conflict

  Since the associativity of the levels obtained by translating a V7
level (as shown on table above) cannot be changed, you have to choose
another level with a compatible associativity.

  You can choose any level between 0 and 200, knowing that the
standard operators are already set at the levels shown on the list
above. 

Example 1: Assume you have a notation

Infix NONA 2 "=_S" my_setoid_eq.

By default, the translator moves it to level 30 which is right
associative, hence a conflict with the expected no associativity.

To solve the problem, just add the "V8only" modifier to reset the
level and enforce the associativity as follows:

Infix NONA 2 "=_S" my_setoid_eq V8only (at level 70, no associativity).

The translator now knows that it has to translate "=_S" at level 70
with no associativity.

Rem: 70 is the "natural" level for relations, hence the choice of 70
here, but any other level accepting a no-associativity would have been
OK.

Example 2: Assume you have a notation

Infix RIGHTA 1 "o" my_comp.

By default, the translator moves it to level 20 which is left
associative, hence a conflict with the expected right associativity.

To solve the problem, just add the "V8only" modifier to reset the
level and enforce the associativity as follows:

Infix RIGHTA 1 "o" my_comp V8only (at level 20, right associativity).

The translator now knows that it has to translate "o" at level 20
which has the correct "right associativity".

Rem: We assumed here that the user wants a strong precedence for
composition, in such a way, say, that "f o g + h" is parsed as
"(f o g) + h". To get "o" binding less than the arithmetical operators,
an appropriated level would have been close of 70, and below, e.g. 65.

b) Conflicts with other notations

Since the new syntax comes with new keywords and new predefined
symbols, new conflicts can occur. Again, you can use the option V8only
to inform the translator of the new syntax to use.

b1) A notation hides another notation 

Rem: use Print Grammar constr in V8 to diagnose the overlap and see the
section on factorization in the chapter on notations of the Reference
Manual for hints on how to factorize.

Example:

Notation "{ x }" := (my_embedding x) (at level 1).

overlaps in V8 with notation "{ x : A & P }" at level 0 and with x at
level 99. The conflicts can be solved by left-factorizing the notation
as follows:

Notation "{ x }" := (my_embedding x) (at level 1)
  V8only (at level 0, x at level 99).

b2) A notation conflicts with the V8 grammar.

Again, use the V8only modifier to tell the translator to automatically
take in charge the new syntax.

Example:

Infix 3 "@" app.

Since "@" is used in the new syntax for deactivating the implicit
arguments, another symbol has to be used, e.g. "@@". This is done via
the V8only option as follows:

Infix 3 "@" app V8only "@@" (at level 40, left associativity).

or, alternatively by

Notation "x @ y" := (app x y) (at level 3, left associativity)
  V8only "x @@ y" (at level 40, left associativity).

b3) My notation is already defined at another level (or with another
associativity)

In V8, the level and associativity of a given notation can no longer
be changed. Then, either you adopt the standard reserved levels and
associativity for this notation (as given on the list above) or you
change your notation.

- To change the notation, follow the directions in section b2.

- To adopt the standard level, just use V8only without any argument.

Example.

Infix 6 "*" my_mult.

is not accepted as such in V8. Write

Infix 6 "*" my_mult V8only.

to tell the translator to use "*" at the reserved level (i.e. 40 with
left associativity). Even better, use interpretation scopes (look at
the Reference Manual).

c) How to use V8only with Distfix ?

You can't, use Notation instead of Distfix.

d) Can I overload a notation in V8, e.g. use "*" and "+" for my own
algebraic operations ?

Yes, using interpretation scopes (see the corresponding chapter in the
Reference Manual).

3) Using the translator to have simplest notations

Thanks to the new syntax, * has now the expected left associativity,
and the symbols <, >, <= and >= are now available.

Thanks to the interpretation scopes, you can overload the
interpretation of these operators with the default interpretation
provided in Coq.

This may be a motivation to use the translator to automatically change
the notations while switching to the new syntax.

See sections b) and d) above for examples.

4) Setting the translator to automatically use new notations that
wasn't used in old syntax

Thanks to the "Notation" mechanism, defining symbolic notations is
simpler than in the previous versions of Coq.

Thanks to the new syntax and interpretation scopes, new symbols and
overloading is available.

This may be a motivation for using the translator to automatically change
the notations while switching to the new syntax.

Use for that the commands V8Notation and V8Infix.

Examples:

V8Infix "==>" my_relation (at level 65, right associativity).

tells the translator to write an infix "==>" instead of my_relation in
the translated files.

V8Infix ">=" my_ge.

tells the translator to write an infix ">=" instead of my_ge in the
translated files and that the level and associativity are the standard
one (as defined in the chart above).

V8Infix ">=" my_ge : my_scope.

tells the translator to write an infix ">=" instead of my_ge in the
translated files, that the level and associativity are the standard
one (as defined in the chart above), but only if scope my_scope is
open or if a delimiting key is available for "my_scope" (see the
Reference Manual).

5) Defining a construction and its notation simultaneously

This is permitted by the new syntax. Look at the Reference Manual for
explanation. The translator is not fully able to take this in charge...

III) Various pitfalls
    ----------------

1) New keywords

  The following identifiers are new keywords

  "forall"; "fun"; "match"; "fix"; "cofix"; "for"; "if"; "then";
  "else"; "return"; "mod"; "at"; "let"; "_"; ".("

  The translator automatically add a "_" to names clashing with a
keyword, except for files. Hence users may need to rename the files
whose name clashes with a keyword.

  Remark: "in"; "with"; "end"; "as"; "Prop"; "Set"; "Type"
  were already keywords

2) Old "Case" and "Match"

  "Case" and "Match" are normally automatically translated into
  "match" or "match" and "fix", but sometimes it fails to do so. It
  typically fails when the Case or Match is argument of a tactic whose
  typing context is unknown because of a preceding Intro/Intros, as e.g. in 

     Intros; Exists [m:nat](<quasiterm>Case m of t [p:nat](f m) end)

  The solution is then to replace the invocation of the sequence of
  tactics into several invocation of the elementary tactics as follows

     Intros. Exists [m:nat](<quasiterm>Case m of t [p:nat](f m) end)
          ^^^

3) Change of definition or theorem names

  Type "entier" from fast_integer.v is renamed into "N" by the
translator. As a consequence, user-defined objects of same name "N"
are systematically qualified even tough it may not be necessary.  The
same apply for names "GREATER", "EQUAL", "LESS", etc... [COMPLETE LIST
TO GIVE].

4) Change of tactics names

  Since tactics names are now lowercase, this can clash with
user-defined tactic definitions. To pally this, clashing names are
renamed by adding an extra "_" to their name.

======================================================================
Main examples for new syntax
----------------------------

1) Constructions

  Applicative terms don't any longer require to be surrounded by parentheses as
e.g in

  "x = f y -> S x = S (f y)"


  Product is written

     "forall x y : T, U"
     "forall x y, U"
     "forall (x y : T) z (v w : V), U"
     etc.

  Abstraction is written

     "fun x y : T, U"
     "fun x y, U"
     "fun (x y : T) z (v w : V), U"
     etc.

  Pattern-matching is written

     "match x with c1 x1 x2 => t | c2 y as z => u end"
     "match v1, v2 with c1 x1 x2, _ => t | c2 y, d z => u end"
     "match v1 as y in le _ n, v2 as z in I p q return P n y p q z with
         c1 x1 x2, _ => t | c2 y, d z => u end"

     The last example is the new form of what was written

    "<[n;y:(le ? n);p;q;z:(I p q)](P n y p q z)>Cases v1 v2 of
         (c1 x1 x2) _ => t | (c2 y) (d z) => u end"

  Pattern-matching of type with one constructors and no dependencies
of the arguments in the resulting type can be written

    "let (x,y,z) as u return P u := t in v"
     
  Local fixpoints are written

    "fix f (n m:nat) z (x : X) {struct m} : nat := ...
     with ..."

    and "struct" tells which argument is structurally decreasing.

  Explicitation of implicit arguments is written

     "f @1:=u v @3:=w t"
     "@f u v w t"

2) Tactics

  The main change is that tactics names are now lowercase. Besides
this, the following renaming are applied:

  "NewDestruct" -> "destruct"
  "NewInduction" -> "induction"
  "Induction" -> "simple induction"
  "Destruct" -> "simple destruct"

  For tactics with occurrences, the occurrences now comes after and
  repeated use is separated by comma as in

  "Pattern 1 3 c d 4 e" -> "pattern c at 3 1, d, e at 4"
  "Unfold 1 3 f 4 g" -> "unfold f at 1 3, g at 4"
  "Simpl 1 3 e" -> "simpl e at 1 3"

3) Tactic language

  Definitions are now introduced with keyword "Ltac" (instead of
"Tactic"/"Meta" "Definition") and are implicitly recursive
("Recursive" is no longer used).

  The new rule for distinguishing terms from ltac expressions is:

  Write "ltac:" in front of any tactic in argument position and
  "constr:" in front of any construction in head position

4) Vernacular language

a) Assumptions

  The syntax for commands is mainly unchanged. Declaration of
assumptions is now done as follows

  Variable m : t.
  Variables m n p : t.
  Variables (m n : t) (u v : s) (w : r).
  
b) Definitions

  Definitions are done as follows

  Definition f m n : t := ... .
  Definition f m n := ... .
  Definition f m n := ... : t.
  Definition f (m n : u) : t := ... .
  Definition f (m n : u) := ... : t.
  Definition f (m n : u) := ... .
  Definition f a b (p q : v) r s (m n : t) : t := ... .
  Definition f a b (p q : v) r s (m n : t) := ... .
  Definition f a b (p q : v) r s (m n : t) := ... : t.

c) Fixpoints

  Fixpoints are done this way
  
  Fixpoint f x (y : t) z a (b c : u) {struct z} : v := ... with ... .
  Fixpoint f x : v := ... .
  Fixpoint f (x : t) : v := ... .

  It is possible to give a concrete notation to a fixpoint as follows

  Fixpoint plus (n m:nat) {struct n} : nat as "n + m" :=
    match n with
    | O => m
    | S p => S (p + m)
    end.

d) Inductive types

  The syntax for inductive types is as follows

  Inductive t (a b : u) (d : e) : v :=
     c1 : w1 | c2 : w2 | ... .

  Inductive t (a b : u) (d : e) : v :=
     c1 : w1 | c2 : w2 | ... .

  Inductive t (a b : u) (d : e) : v :=
     c1 (x y : t) : w1 | c2 (z : r) : w2 | ... .

  As seen in the last example, arguments of the constructors can be
given before the colon. If the type itself is omitted (allowed only in
case the inductive type has no real arguments), this yields an
ML-style notation as follows

  Inductive nat : Set := O | S (n:nat).
  Inductive bool : Set := true | false.

  It is even possible to define a syntax at the same time, as follows:

  Inductive or (A B:Prop) : Prop as "A \/ B":=
    | or_introl (a:A) : A \/ B 
    | or_intror (b:B) : A \/ B.

  Inductive and (A B:Prop) : Prop as "A /\ B" := conj (a:A) (b:B).
  


==> anc/HoTT/coq-HoTT/dev/doc/unification.txt <==
Some notes about the use of unification in Coq
----------------------------------------------

There are several applications of unification and pattern-matching

** Unification of types **

- For type inference, inference of implicit arguments
  * this basically amounts to solve problems of the form T <= U or T = U
    where T and U are types coming from a given typing problem
  * this kind of problem has to succeed and all the power of unification is
    a priori expected (full beta/delta/iota/zeta/nu/mu, pattern-unification,
    pruning, imitation/projection heuristics, ...)

- For lemma application (apply, auto, ...)
  * these are also problems of the form T <= U on types but with T
    coming from a lemma and U from the goal
  * it is not obvious that we always want unification and not matching
  * it is not clear which amounts of delta one wants to use

** Looking for subterms **

- For tactics applying on subterms: induction, destruct, rewrite

- As part of unification of types in the presence of higher-order
  evars (e.g. when applying a lemma of conclusion "?P t")


----------------------------------------------------------------------
Here are examples of features one may want or not when looking for subterms

A- REWRITING

1- Full conversion on closed terms

1a- Full conversion on closed terms in the presence of at least one evars (meta)

Section A1.
Variable y: nat.
Hypothesis H: forall x, x+2 = 0.
Goal y+(1+1) = 0.
rewrite H.
(* 0 = 0 *)
Abort.

Goal 2+(1+1) = 0.
rewrite H.
(* 0 = 0 *)
Abort.

(* This exists since the very beginning of Chet's unification for tactics *)
(* But this fails for setoid rewrite *)

1b- Full conversion on closed terms without any evars in the lemma

1b.1- Fails on rewrite (because Unification.w_unify_to_subterm_list replaces
  unification by check for a syntactic subterm if terms has no evar/meta)

Goal 0+1 = 0 -> 0+(1+0) = 0.
intros H; rewrite H.
(* fails *)
Abort.

1b.2- Works with setoid rewrite

Require Import Setoid.
Goal 0+1 = 0 -> 0+(1+0) = 0.
intros H; rewrite H at 1.
(* 0 = 0 *)
Abort.

2- Using known instances in full conversion on closed terms

Section A2.
Hypothesis H: forall x, x+(2+x) = 0.
Goal 1+(1+2) = 0.
rewrite H.
Abort.
End A2.

(* This exists since 8.2 (HH) *)

3- Pattern-unification on Rels

Section A3a.
Variable F: (nat->nat->nat)->nat.
Goal exists f, F (fun x y => f x y) = 0 -> F (fun x y => plus y x) = 0.
eexists. intro H; rewrite H.
(* 0 = 0 *)
Abort.
End A3a.

(* Works since pattern unification on Meta applied to Rel was introduced *)
(* in unification.ml (8.1, Sep 2006, HH) *)

Section A3b.
Variables x y: nat.
Variable H: forall f, f x y = 0.
Goal plus y x = 0.
rewrite H.
(* 0 = 0 *)
Abort.
End A3b.

(* Works since pattern unification on all Meta was supported *)
(* in unification.ml (8.4, Jun 2011, HH) *)

4- Unification with open terms

Section A4.
Hypothesis H: forall x, S x = 0.
Goal S 0 = 0.
rewrite (H _).
(* 0 = 0 *)
Abort.
End A4.

(* Works since unification on Evar was introduced so as to support rewriting *)
(* with open terms (8.2, MS, r11543, Unification.w_unify_to_subterm_list ) *)

5- Unification of pre-existing evars

5a- Basic unification of pre-existing evars

Section A4.
Variables x y: nat.
Goal exists z, S z = 0 -> S (plus y x) = 0.
eexists. intro H; rewrite H.
(* 0 = 0 *)
Abort.
End A4.

(* This worked in 8.2 and 8.3 as a side-effect of support for rewriting *)
(* with open terms (8.2, MS, r11543) *)

5b- Pattern-unification of pre-existing evars in rewriting lemma

Goal exists f, forall x y, f x y = 0 -> plus y x = 0.
eexists. intros x y H; rewrite H.
(* 0 = 0 *)
Abort.

(* Works since pattern-unification on Evar was introduced *)
(* in unification.ml (8.3, HH, r12229) *)
(* currently governed by a flag: use_evars_pattern_unification *)

5c- Pattern-unification of pre-existing evars in goal

Goal exists f, forall x y, plus x y = 0 -> f y x = 0.
eexists. intros x y H; rewrite H.
(* 0 = 0 *)
Abort.

(* This worked in 8.2 and 8.3 but was removed for autorewrite in 8.4 *)

5d- Mixing pattern-unification of pre-existing evars in goal and evars in lemma

Goal exists f, forall x, (forall y, plus x y = 0) -> forall y:nat, f y x = 0.
eexists. intros x H y. rewrite H.
(* 0 = 0 *)
Abort.

(* This worked in 8.2 and 8.3 but was removed for autorewrite in 8.4 *)

6- Multiple non-identical but convertible occurrences

Tactic rewrite only considers the first one, from left-to-right, e.g.:

Section A6.
Variable y: nat.
Hypothesis H: forall x, x+2 = 0.
Goal (y+(2+0))+(y+(1+1)) = (y+(1+1))+(y+(2+0)).
rewrite H.
(* 0+(y+(1+1)) = y+(1+1)+0 *)
Abort.
End A6.

Tactic setoid rewrite first looks for syntactically equal terms and if
not uses the leftmost occurrence modulo delta.

Require Import Setoid.
Section A6.
Variable y: nat.
Hypothesis H: forall x, x+2 = 0.
Goal (y+(2+0))+(y+2) = (y+2)+(y+(2+0)).
rewrite H at 1 2 3 4.
(* (y+(2+0))+0 = 0+(y+(2+0)) *)
Abort.

Goal (y+(2+0))+(y+(1+1)) = (y+(1+1))+(y+(2+0)).
rewrite H at 1 2 3 4.
(* 0+(y+(1+1)) = y+(1+1)+0 *)
Abort.
End A6.

7- Conversion

Section A6.
Variable y: nat.
Hypothesis H: forall x, S x = 0.
Goal id 1 = 0.
rewrite H.


B- ELIMINATION (INDUCTION / CASE ANALYSIS)

This is simpler because open terms are not allowed and no unification
is involved (8.3).


==> anc/HoTT/coq-HoTT/dev/doc/universes.txt <==
How to debug universes?

1. There is a command Print Universes in Coq toplevel

   Print Universes.
     prints the graph of universes in the form of constraints

   Print Universes "file".
     produces the "file" containing universe constraints in the form
       univ1 # univ2 ;
     where # can be either > >= or =

   If "file" ends with .gv or .dot, the resulting file will be in
   dot format.


   *) for dot see http://www.research.att.com/sw/tools/graphviz/


2. There is a printing option

   {Set,Unset} Printing Universes.

   which, when set, makes all pretty-printed Type's annotated with the
   name of the universe.



==> anc/HoTT/coq-HoTT/dev/doc/versions-history.tex <==
\documentclass[a4paper]{book}
\usepackage{fullpage}
\usepackage[latin1]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{amsfonts}

\newcommand{\feature}[1]{{\em #1}}

\begin{document}

\begin{center}
\begin{huge}
An history of Coq versions
\end{huge}
\end{center}
\bigskip

\centerline{\large 1984-1989: The Calculus of Constructions}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
CoC V1.10& mention of dates from 6 December & implementation language is Caml\\
         & 1984 to 13 February 1985 \\

CoC V1.11& mention of dates from 6 December\\
         & 1984 to 19 February 1985\\

CoC V2.13& dated 16 December 1985\\

CoC V2.13& dated 25 June 1986\\

CoC V3.1& dated 20 November 1986 & \feature{auto}\\

CoC V3.2& dated 27 November 1986\\

CoC V3.3 and V3.4& dated 1 January 1987 & creation of a directory for examples\\

CoC V4.1& dated 24 July 1987\\

CoC V4.2& dated 10 September 1987\\

CoC V4.3& dated 15 September 1987\\

CoC V4.4& dated 27 January 1988\\

CoC V4.5 and V4.5.5& dated 15 March 1988\\

CoC V4.6 and V4.7& dated 1 September 1988\\

CoC V4.8& dated 1 December 1988\\

CoC V4.8.5& dated 1 February 1989\\

CoC V4.9& dated 1 March 1989\\

CoC V4.10 and 4.10.1& dated 1 May 1989 & first public release - in English\\
\end{tabular}

\bigskip
\bigskip

\newpage

\centerline{\large 1989-now: The Calculus of Inductive Constructions}
\mbox{}\\
\centerline{I- RCS archives in Caml and Caml-Light}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
Coq V5.0 & headers dated 1 January 1990 & internal use \\
  & & \feature{inductive types with primitive recursor}\\

Coq V5.1 & ended 12 July 1990 & internal use \\

Coq V5.2 & log dated 4 October 1990 & internal use \\

Coq V5.3 & log dated 12 October 1990 & internal use \\

Coq V5.4 & headers dated 24 October 1990 & internal use, \feature{extraction} (version 1) [3-12-90]\\

Coq V5.5 & started 6 December 1990 & internal use \\

Coq V5.6 beta & 1991 & first announce of the new Coq based on CIC \\
 & & (in May at TYPES?)\\
 & & \feature{rewrite tactic}\\
 & & use of RCS at least from February 1991\\

Coq V5.6& 7 August 1991 & \\

Coq V5.6 patch 1& 13 November 1991 & \\

Coq V5.6 (last) & mention of 27 November 1992\\

Coq V5.7.0& 1992 & translation to Caml-Light \footnotemark\\

Coq V5.8& 12 February 1993 & \feature{Program} (version 1), \feature{simpl}\\

& & has the xcoq graphical interface\\

& & first explicit notion of standard library\\

& & includes a MacOS 7-9 version\\

Coq V5.8.1& released 28 April 1993 & with xcoq graphical interface and MacOS 7-9 support\\

Coq V5.8.2& released 9 July 1993 & with xcoq graphical interface and MacOS 7-9 support\\

Coq V5.8.3& released 6 December 1993 % Announce on coq-club
          & with xcoq graphical interface and MacOS 7-9 support\\

 & & 3 branches: Lyon (V5.8.x), Ulm (V5.10.x) and Rocq (V5.9)\\

Coq V5.9 alpha& 7 July 1993 & 
experimental version based on evars refinement \\
              & & (merge from experimental ``V6.0'' and some pre-V5.8.3 \\
              & & version), not released\\

& March 1994 & \feature{tauto} tactic in V5.9 branch\\

Coq V5.9 & 27 January 1993 & experimental version based on evars refinement\\
         & & not released\\
\end{tabular}

\bigskip
\bigskip

\footnotetext{archive lost?}

\newpage

\centerline{II- Starting with CVS archives in Caml-Light}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
Coq V5.10 ``Murthy'' & 22 January 1994 & 
introduction of the ``DOPN'' structure\\
 & & \feature{eapply/prolog} tactics\\
 & & private use of cvs on madiran.inria.fr\\

Coq V5.10.1 ``Murthy''& 15 April 1994 \\

Coq V5.10.2 ``Murthy''& 19 April 1994 & \feature{mutual inductive types, fixpoint} (from Lyon's branch)\\

Coq V5.10.3& 28 April 1994 \\

Coq V5.10.5& dated 13 May 1994 & \feature{inversion}, \feature{discriminate}, \feature{injection} \\
  & & \feature{type synthesis of hidden arguments}\\
  & & \feature{separate compilation}, \feature{reset mechanism} \\

Coq V5.10.6& dated 30 May 1994\\
Coq Lyon's archive & in 1994 & cvs server set up on woodstock.ens-lyon.fr\\

Coq V5.10.9& announced on 17 August 1994 &
 % Announced by Catherine Parent on coqdev
 % Version avec une copie de THEORIES pour les inductifs mutuels 
 \\

Coq V5.10.11& announced on 2 February 1995 & \feature{compute}\\
Coq Rocq's archive & on 16 February 1995 & set up of ``V5.10'' cvs archive on pauillac.inria.fr \\
 & & with first dispatch of files over src/* directories\\

Coq V5.10.12& dated 30 January 1995 & on Lyon's cvs\\

Coq V5.10.13& dated 9 June 1995 & on Lyon's cvs\\

Coq V5.10.14.OO& dated 30 June 1995 & on Lyon's cvs\\

Coq V5.10.14.a& announced 5 September 1995 & bug-fix release \\ % Announce on coq-club by BW 

Coq V5.10.14.b& released 2 October 1995 & bug-fix release\\
  & & MS-DOS version released on 30 October 1995\\
 % still available at ftp://ftp.ens-lyon.fr/pub/LIP/COQ/V5.10.14.old/ in May 2009
 % also known in /net/pauillac/constr archive as ``V5.11 old'' \\
 % A copy of Coq V5.10.15 dated 1 January 1996 coming from Lyon's CVS is
 % known in /net/pauillac/constr archive as ``V5.11 new old'' \\

Coq V5.10.15 & released 20 February 1996 & \feature{Logic, Sorting, new Sets and Relations libraries} \\
  % Announce on coq-club by BW
  % dated 15 February 1996 and bound to pauillac's cvs in /net/pauillac/constr archive 
  & & MacOS 7-9 version released on 1 March 1996 \\ % Announce on coq-club by BW

Coq V5.11 & dated 1 March 1996 & not released, not in pauillac's CVS, \feature{eauto} \\
\end{tabular}

\bigskip
\bigskip

\newpage

\centerline{III- A CVS archive in Caml Special Light}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
Coq ``V6'' archive & 20 March 1996 & new cvs repository on pauillac.inria.fr with code ported \\
 & & to Caml Special Light (to later become Objective Caml)\\
 & & has implicit arguments and coercions\\

Coq V6.1beta& released 18 November 1996 & \feature{coercions} [23-5-1996], \feature{user-level implicit arguments} [23-5-1996]\\
 & & \feature{omega} [10-9-1996] \\
 & & \feature{natural language proof printing} (stopped from Coq V7) [6-9-1996]\\
 & & \feature{pattern-matching compilation} [7-10-1996]\\
 & & \feature{ring} (version 1, ACSimpl) [11-12-1996]\\

Coq V6.1& released December 1996 & \\

Coq V6.2beta& released 30 January 1998 & % Announced on coq-club 2-2-1998 by CP
      \feature{SearchIsos} (stopped from Coq V7) [9-11-1997]\\
  & & grammar extension mechanism moved to Camlp4 [12-6-1997]\\
  & & \feature{refine tactic}\\
  & & includes a Windows version\\

Coq V6.2& released 4 May 1998 & % Announced on coq-club 5-5-1998 by CP
  \feature{ring} (version 2) [7-4-1998] \\

Coq V6.2.1& released 23 July 1998\\

Coq V6.2.2 beta& released 30 January 1998\\

Coq V6.2.2& released 23 September 1998\\

Coq V6.2.3& released 22 December 1998 & \feature{Real numbers library} [from 13-11-1998] \\

Coq V6.2.4& released 8 February 1999\\

Coq V6.3& released 27 July 1999 & \feature{autorewrite} [25-3-1999]\\
 & & \feature{Correctness} (deprecated in V8, led to Why) [28-10-1997]\\

Coq V6.3.1& released 7 December 1999\\
\end{tabular}
\medskip
\bigskip

\newpage
\centerline{IV- New CVS, back to a kernel-centric implementation}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
Coq ``V7'' archive & August 1999 & new cvs archive based on J.-C. Filliâtre's \\
   & & \feature{kernel-centric} architecture \\
   & & more care for outside readers\\
   & & (indentation, ocaml warning protection)\\
Coq V7.0beta& released 27 December 2000 & \feature{${\cal L}_{\mathit{tac}}$} \\
Coq V7.0beta2& released 2 February 2001\\

Coq V7.0& released 25 April 2001 & \feature{extraction} (version 2) [6-2-2001] \\
  & & \feature{field} (version 1) [19-4-2001], \feature{fourier} [20-4-2001] \\

Coq V7.1& released 25 September 2001 & \feature{setoid rewriting} (version 1) [10-7-2001]\\

Coq V7.2& released 10 January 2002\\

Coq V7.3& released 16 May 2002\\

Coq V7.3.1& released 5 October 2002 & \feature{module system} [2-8-2002]\\
  & & \feature{pattern-matching compilation} (version 2) [13-6-2002]\\

Coq V7.4& released 6 February 2003 & \feature{notation}, \feature{scopes} [13-10-2002]\\

Coq V8.0& released 21 April 2004 & \feature{new concrete syntax}, \feature{Set predicative}, \feature{CoqIDE} [from 4-2-2003]\\

Coq V8.0pl1& released 18 July 2004\\

Coq V8.0pl2& released 22 January 2005\\

Coq V8.0pl3& released 13 January 2006\\

Coq V8.0pl4& released 26 January 2007\\

Coq ``svn'' archive & 6 March 2006 & cvs archive moved to subversion control management\\

Coq V8.1beta& released 12 July 2006 & \feature{bytecode compiler} [20-10-2004] \\
  & & \feature{setoid rewriting} (version 2) [3-9-2004]\\
  & & \feature{functional induction} [1-2-2006]\\
  & & \feature{Strings library} [8-2-2006], \feature{FSets/FMaps library} [15-3-2006] \\
  & & \feature{Program} (version 2, Russell) [5-3-2006] \\
  & & \feature{declarative language} [20-9-2006]\\
  & & \feature{ring} (version 3) [18-11-2005]\\

Coq V8.1gamma& released 7 November 2006 & \feature{field} (version 2) [29-9-2006]\\

Coq V8.1& released 10 February 2007 & \\

Coq V8.1pl1& released 27 July 2007 & \\
Coq V8.1pl2& released 13 October 2007 & \\
Coq V8.1pl3& released 13 December 2007 & \\
Coq V8.1pl4& released 9 October 2008 & \\

Coq V8.2 beta1& released 13 June 2008 & \\
Coq V8.2 beta2& released 19 June 2008 & \\
Coq V8.2 beta3& released 27 June 2008 & \\
Coq V8.2 beta4& released 8 August 2008 & \\

Coq V8.2 & released 17 February 2009 & \feature{type classes} [10-12-2007], \feature{machine words} [11-5-2007]\\
  & & \feature{big integers} [11-5-2007], \feature{abstract arithmetics} [9-2007]\\
  & & \feature{setoid rewriting} (version 3) [18-12-2007] \\
  & & \feature{micromega solving platform} [19-5-2008]\\

& & a first package released on
February 11 was incomplete\\
\end{tabular}

\medskip
\bigskip
\newpage

\centerline{\large Other important dates}
\mbox{}\\
\mbox{}\\
\begin{tabular}{l|l|l}
version & date & comments \\
\hline
Lechenadec's version in C& mention of \\
 & 13 January 1985 on \\
 & some vernacular files\\
Set up of the coq-club mailing list & 28 July 1993\\

Coq V6.0 ``evars'' & & experimentation based on evars
refinement started \\
  & & in 1991 by Gilles from V5.6 beta,\\
  & & with work by Hugo in July 1992\\

Coq V6.0 ``evars'' ``light'' & July 1993 & Hugo's port of the first
evars-based experimentation \\
 & & to Coq V5.7, version from October/November
1992\\

CtCoq & released 25 October 1995 & first beta-version  \\ % Announce on coq-club by Janet  

Proto with explicit substitutions & 1997 &\\

Coq web site & 15 April 1998 & new site designed by David Delahaye \\

Coq web site & January 2004 & web site new style \\
  & & designed by Julien Narboux and Florent Kirchner \\

Coq web site & April 2009 & new Drupal-based site \\
  & & designed by Jean-Marc Notin and Denis Cousineau \\

\end{tabular}

\end{document}


==> anc/HoTT/coq-HoTT/dev/dynlink.ml <==

(** Some architectures may have a native ocaml compiler but no native
    dynlink.cmxa (e.g. ARM). If you still want to build a native coqtop
    there, you'll need this dummy implementation of Dynlink.
    Compile it and install with:

      ocamlopt -a -o dynlink.cmxa dynlink.ml
      sudo cp -i dynlink.cmxa `ocamlopt -where`

    Then build coq this way: ./configure -natdynlink no && make world
*)

let is_native = true (* This file will only be given to the native compiler *)

type linking_error =
| Undefined_global of string
| Unavailable_primitive of string
| Uninitialized_global of string

type error =
| Not_a_bytecode_file of string
| Inconsistent_import of string
| Unavailable_unit of string
| Unsafe_file
| Linking_error of string * linking_error
| Corrupted_interface of string
| File_not_found of string
| Cannot_open_dll of string
| Inconsistent_implementation of string

exception Error of error

let error_message = function
  | Not_a_bytecode_file s -> "Native dynamic link not supported (module "^s^")"
  | _ -> "Native dynamic link not supported"

let loadfile : string -> unit = fun s -> raise (Error (Not_a_bytecode_file s))
let loadfile_private = loadfile

let adapt_filename s = s

let init () = ()
let allow_only : string list -> unit = fun _ -> ()
let prohibit : string list -> unit = fun _ -> ()
let default_available_units : unit -> unit = fun _ -> ()
let allow_unsafe_modules : bool -> unit = fun _ -> ()
let add_interfaces : string list -> string list -> unit = fun _ _ -> ()
let add_available_units : (string * Digest.t) list -> unit = fun _ -> ()
let clear_available_units : unit -> unit = fun _ -> ()
let digest_interface : string -> string list -> Digest.t =
 fun _ _ -> failwith "digest_interface"


==> anc/HoTT/coq-HoTT/dev/header <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


==> anc/HoTT/coq-HoTT/dev/include <==

(* File to include to install the pretty-printers in the ocaml toplevel *)

(* Typical usage :

   $ coqtop.byte    # or even better : rlwrap coqtop.byte
   Coq < Drop.
   # #use "include";;

   Alternatively, you can avoid typing #use "include" after each Drop
   by adding the following lines in your $HOME/.ocamlinit :

   if Filename.basename Sys.argv.(0) = "coqtop.byte"
   then ignore (Toploop.use_silently Format.std_formatter "include")
*)

(* For OCaml 3.10.x:
   clflags.cmi (a ocaml compilation by-product) must be in the library path.
   On Debian, install ocaml-compiler-libs, and uncomment the following:
   #directory "+compiler-libs/utils";;
   Clflags.recursive_types := true;;
*)

#cd ".";;
#use "base_include";;

#install_printer  (* pp_stdcmds *) pppp;;

#install_printer  (* pattern *) pppattern;;
#install_printer  (* glob_constr *) ppglob_constr;;
#install_printer  (* open constr *) ppopenconstr;;
#install_printer  (* constr *) ppconstr;;
#install_printer  (* constr_substituted *) ppsconstr;; 
#install_printer  (* constraints *)  ppconstraints;;
#install_printer  (* univ constraints *)  ppuniverseconstraints;;
#install_printer  (* universe *)  ppuni;;
#install_printer  (* universes *)  ppuniverses;;
#install_printer  (* univ level *) ppuni_level;;
#install_printer  (* univ context *) ppuniverse_context;;
#install_printer  (* univ context set *) ppuniverse_context_set;;
#install_printer  (* univ set *) ppuniverse_set;;
#install_printer  (* univ instance *) ppuniverse_instance;;
#install_printer  (* univ list *) ppuniverse_list;;
#install_printer  (* univ subst *) ppuniverse_subst;;
#install_printer  (* univ full subst *) ppuniverse_level_subst;;
#install_printer  (* univ opt subst *) ppuniverse_opt_subst;;
#install_printer  (* evar univ ctx *) ppevar_universe_context;;
#install_printer  (* inductive *) ppind;;
#install_printer  (* 'a scheme_kind *) ppscheme;;
#install_printer  (* type_judgement *) pptype;;
#install_printer  (* judgement *) ppj;;

(*#install_printer  (* hint_db *)  print_hint_db;;*)
(*#install_printer  (* hints_path *)  pphintspath;;*)
#install_printer  (* goal *)  ppgoal;;
(*#install_printer  (* sigma goal *)  ppsigmagoal;;*)
(*#install_printer  (* proof *)  pproof;;*)
#install_printer  (* Goal.goal *)  ppgoalgoal;;
#install_printer  (* metaset.t *) ppmetas;;
#install_printer  (* evar_map *)  ppevm;;
#install_printer  (* ExistentialSet.t *) ppexistentialset;;
#install_printer  (* clenv *) ppclenv;;
#install_printer  (* env *) ppenv;;

#install_printer  (* tactic *) pptac;;
#install_printer  (* object *) ppobj;;
#install_printer  (* global_reference *) ppglobal;;
#install_printer  (* generic_argument *) pp_generic_argument;;

#install_printer  (* fconstr *) ppfconstr;;


==> anc/HoTT/coq-HoTT/dev/macosify_accel.sh <==
#!/usr/bin/sed -f
s/^;\{0,1\} *\(.*\)<Control>\(.*\)$/\1<Primary>\2/
s/^;\{0,1\} *\(.*\)<Alt>\(.*\)$/\1<Control>\2/


==> anc/HoTT/coq-HoTT/dev/ocamldebug-coq.template <==
#!/bin/sh

# wrap around ocamldebug for Coq

export COQTOP=COQTOPDIRECTORY
CAMLBIN=CAMLBINDIRECTORY
CAMLP4LIB=CAMLP4LIBDIRECTORY
OCAMLDEBUG=$CAMLBIN/ocamldebug

exec $OCAMLDEBUG \
	-I $CAMLP4LIB \
	-I $COQTOP \
	-I $COQTOP/config -I $COQTOP/printing -I $COQTOP/grammar \
	-I $COQTOP/lib -I $COQTOP/intf -I $COQTOP/kernel \
	-I $COQTOP/library -I $COQTOP/pretyping -I $COQTOP/parsing \
        -I $COQTOP/interp -I $COQTOP/proofs -I $COQTOP/tactics \
	-I $COQTOP/toplevel -I $COQTOP/dev -I $COQTOP/config \
        -I $COQTOP/plugins/cc         -I $COQTOP/plugins/dp \
        -I $COQTOP/plugins/extraction -I $COQTOP/plugins/field \
        -I $COQTOP/plugins/firstorder -I $COQTOP/plugins/fourier \
        -I $COQTOP/plugins/funind     -I $COQTOP/plugins/groebner \
        -I $COQTOP/plugins/interface  -I $COQTOP/plugins/micromega \
        -I $COQTOP/plugins/omega      -I $COQTOP/plugins/quote \
        -I $COQTOP/plugins/ring       -I $COQTOP/plugins/romega \
	-I $COQTOP/plugins/rtauto     -I $COQTOP/plugins/setoid_ring \
        -I $COQTOP/plugins/subtac     -I $COQTOP/plugins/syntax \
        -I $COQTOP/plugins/xml \
        -I $COQTOP/ide \
	$*


==> anc/HoTT/coq-HoTT/dev/ocamldoc/docintro <==
{!indexlist}

This is Coq, a proof assistant for the Calculus of Inductive Constructions.
This document describes the implementation of Coq.
It has been automatically generated from the source of
Coq using {{:http://caml.inria.fr/}ocamldoc}.
The source files are organized in several directories ordered like that:

{ol {- Utility libraries : lib

describes the various utility libraries used in the code
of Coq.}
{- Kernel : kernel

describes the Coq kernel, which is a type checker for the Calculus
of Inductive Constructions.}
{- Library : library

describes the Coq library, which is made of two parts:
- a general mechanism to keep a trace of all operations and of
    the state of the system, with backtrack capabilities;
- a global environment for the CCI, with functions to export and 
    import compiled modules.

}
{- Pretyping : pretyping

}
{- Front abstract syntax of terms : interp

describes the translation from Coq context-dependent
front abstract syntax of terms {v constr_expr v} to and from the
context-free, untyped, globalized form of constructions {v glob_constr v}.}
{- Parsers and printers : parsing

describes the implementation of the Coq parsers and printers.}
{- Proof engine : proofs

describes the Coq proof engine, which is also called
the ``refiner'', since it provides a way to build terms by successive
refining steps. Those steps are either primitive rules or higher-level
tactics.}
{- Tacticts : tactics

describes the Coq main tactics.}
{- Toplevel : toplevel

describes the highest modules of the Coq system.}
}


==> anc/HoTT/coq-HoTT/dev/ocamldoc/html/style.css <==
a:visited {
  color: #416DFF; text-decoration: none; 
}

a:link {
  color: #416DFF; text-decoration: none;
}

a:hover {
  color: Red; text-decoration: none; background-color: #5FFF88
}

a:active {
  color: Red; text-decoration: underline; 
}

.keyword {
  font-weight: bold; color: Red 
}

.keywordsign {
  color: #C04600 
}

.superscript {
  font-size: 8 
}

.subscript {
  font-size: 8 
}

.comment {
  color: Green 
}

.constructor {
  color: Blue 
}

.type {
  color: #5C6585 
}

.string {
  color: Maroon 
}

.warning {
  color: Red; font-weight: bold 
}

.info {
  margin-left: 3em; margin-right: 3em 
}

.param_info {
  margin-top: 4px; margin-left: 3em; margin-right: 3em 
}

.code {
  color: #465F91; 
}

h1 {
  font-size: 20pt; text-align: center; 
}

h5, h6, div.h7, div.h8, div.h9 {
  font-size: 20pt;
  border: 1px solid #000000;
  margin-top: 5px;
  margin-bottom: 2px;
  text-align: center;
  padding: 2px;
}

h5 {
  background-color: #90FDFF;
}

h6 {
  background-color: #016699;
  color: white;
}

div.h7 {
  background-color: #E0FFFF;
}

div.h8 {
  background-color: #F0FFFF;
}

div.h9 {
  background-color: #FFFFFF;
}

.typetable, .indextable, .paramstable {
  border-style: hidden;
}

.paramstable {
  padding: 5pt 5pt;
}

body {
  background-color: white;
}

tr {
  background-color: white;
}

td.typefieldcomment {
  background-color: #FFFFFF;
  font-size: smaller;
}

pre {
  margin-bottom: 4px;
}

div.sig_block {
  margin-left: 2em;
}


h2 {
  font-family: Arial, Helvetica, sans-serif;
  font-size: 16pt;
  font-weight: normal;
  border-bottom: 1px solid #dadada;
  border-top: 1px solid #dadada;
  color: #101010;
  background: #eeeeff;
  margin: 25px 0px 10px 0px;
  padding: 1px 1px 1px 1px;
}

h3 {
  font-family: Arial, Helvetica, sans-serif;
  font-size: 12pt;
  color: #016699;
  font-weight: bold;
  padding: 15px 0 0 0ex;
  margin: 5px 0 0 0;
}

h4 {
  font-family: Arial, Helvetica, sans-serif;
  font-size: 10pt;
  color: #016699;
  padding: 15px 0 0 0ex;
  margin: 5px 0 0 0;
}

/* Here starts the overwrite of default rules to give a better look */

body {
  font-family: Calibri, Georgia, Garamond, Baskerville, serif;
  font-size: 12pt;
  background-color: white;
}

a:link, a {
  color: #6895c3 !important;
}

a:hover {
  color: #2F4459 !important;
  background-color: white;
}

hr {
  height: 1px;
  color: #016699;
  background-color: #016699;
  border-width: 0;
}

h1, h1 a:link, h1 a:visited, h1 a {
  font-family: Cambria, Georgia, Garamond, Baskerville, serif;
  color: #016699;
}

.navbar {
  float: left;
}

.navbar a, .navbar a:link, .navbar a:visited {
  color: #016699;
  font-family: Arial, Helvetica, sans-serif;
  font-weight: bold;
  font-size: 80%;
}

.keyword {
  color: #c13939;
}

.constructor {
  color: #3c8f7e;
}

pre, code {
  font-family: "DejaVu Sans Mono", "Bitstream Vera Mono", "Courrier New", monospace;
  white-space: normal;
  font-size: 9pt;
  font-weight: bold;
}

.type br {
  display: none;
}

.info {
  margin-left: 1em;
  font-size: 12pt;
}


==> anc/HoTT/coq-HoTT/dev/ocamlopt_shared_os5fix.sh <==
#/bin/sh

### Temporary fix for production of .cmxs on MacOS 10.5

OCAMLOPT=$1
CMXS=$2

DIR=`dirname $CMXS`
BASE=`basename $CMXS .cmxs`
CMXA=$DIR/$BASE.cmxa
ARC=$DIR/$BASE.a
# we assume that all object files are at the same place than the rest
OBJS=`ar t $ARC | sed -e "s|^|$DIR/|" | grep -v SYMDEF`

$OCAMLOPT -dstartup -linkall -shared -o $CMXS $CMXA
# Fix1: add a dummy instruction before the caml generic functions
# Fix2: make all caml generic functions private
rm -f $CMXS $CMXS.startup.fixed.s
cat $CMXS.startup.s | sed \
 -e "s/_caml_shared_startup__code_begin:/_caml_shared_startup__code_begin:	ret/" \
 -e "s/.globl	_caml_curry/.private_extern	_caml_curry/" \
 -e "s/.globl	_caml_apply/.private_extern	_caml_apply/" \
 -e "s/.globl	_caml_tuplify/.private_extern	_caml_tuplify/" \
 > $CMXS.startup.fixed.s
# Recompile fixed startup code
as -o $CMXS.startup.o $CMXS.startup.fixed.s
# Build fixed .cmxs (assume all object files are at the same place)
ld -bundle -flat_namespace -undefined warning -read_only_relocs suppress -o $CMXS $OBJS $CMXS.startup.o
rm $CMXS.startup.o $CMXS.startup.s $CMXS.startup.fixed.s

==> anc/HoTT/coq-HoTT/dev/printers.mllib <==
Coq_config

Int
Option
Store
Exninfo
Backtrace
Pp_control
Loc
Compat
Flags
Pp
Segmenttree
Unicodetable
Unicode
Errors
Hashset
Hashcons
CObj
CList
CString
CArray
Util
Bigint
Dyn
CUnix
System
Envars
Gmap
Fset
Fmap
Gmapl
Profile
Explore
Predicate
Rtree
Heap
Dnet

Names
Univ
Esubst
Term
Mod_subst
Sign
Cbytecodes
Copcodes
Cemitcodes
Nativevalues
Lazyconstr
Declareops
Retroknowledge
Pre_env
Nativelambda
Nativecode
Nativelib
Cbytegen
Environ
Conv_oracle
Closure
Reduction
Nativeconv
Type_errors
Modops
Inductive
Typeops
Indtypes
Cooking
Term_typing
Subtyping
Mod_typing
Nativelibrary
Safe_typing
Unionfind

Summary
Nameops
Libnames
Globnames
Global
Nametab
Libobject
Lib
Goptions
Decls
Heads
Assumptions
Locusops
Miscops
Termops
Namegen
Universes
Evd
Glob_ops
Redops
Reductionops
Inductiveops
Retyping
Cbv
Pretype_errors
Evarutil
Evarsolve
Term_dnet
Recordops
Evarconv
Arguments_renaming
Typing
Patternops
Matching
Tacred
Classops
Typeclasses_errors
Typeclasses
Detyping
Indrec
Program
Coercion
Unification
Cases
Pretyping
Declaremods

Tok
Int
Lexer
Ppextend
Pputils
Genarg
Constrexpr_ops
Notation_ops
Topconstr
Notation
Dumpglob
Reserve
Impargs
Syntax_def
Implicit_quantifiers
Smartlocate
Constrintern
Modintern
Constrextern
Proof_type
Goal
Logic
Refiner
Clenv
Evar_refiner
Monads
Proofview
Proof
Proof_global
Pfedit
Tactic_debug
Decl_mode
Ppconstr
Extrawit
Pcoq
Printer
Pptactic
Ppdecl_proof
Egramml
Egramcoq
Himsg
Cerrors
Locality
Vernacinterp
Dischargedhypsmap
Discharge
Declare
Ind_tables
Top_printers



==> anc/HoTT/coq-HoTT/dev/set_raw_db <==
install_printer Top_printers.ppconstrdb


==> anc/HoTT/coq-HoTT/dev/tools/Makefile.devel <==
# to be linked to makefile (lowercase - takes precedence over Makefile)
# in main directory
# make devel in main directory should do this for you.

TOPDIR=.
BASEDIR=

SOURCEDIRS=lib kernel library pretyping parsing proofs tactics toplevel

default:	usage noargument

usage::
	@echo Usage: make \<target\>
	@echo Targets are:

usage::
	@echo "  setup-devel	-- set the devel makefile"
setup-devel:
	@ln -sfv dev/tools/Makefile.devel makefile
	@(for i in $(SOURCEDIRS); do \
	    (cd $(TOPDIR)/$$i; ln -sfv ../dev/tools/Makefile.dir Makefile) \
	done)


usage::
	@echo "  clean-devel	-- clear all devel files"
clean-devel:
	echo rm -f makefile .depend.devel
	echo rm -f $(foreach dir,$(SOURCEDIRS), $(TOPDIR)/$(dir)/Makefile)


usage::
	@echo "  coqtop	-- make until the bytecode executable, make the link"
coqtop:	bin/coqtop.byte
	ln -sf bin/coqtop.byte coqtop


usage::
	@echo "  quick		-- make bytecode executable and states"
quick: 
	$(MAKE) states BEST=byte

include Makefile

include $(TOPDIR)/dev/tools/Makefile.common

# this file is better described in dev/tools/Makefile.dir
include .depend.devel

#if dev/tools/Makefile.local exists, it is included
ifneq ($(wildcard $(TOPDIR)/dev/tools/Makefile.local),)
include $(TOPDIR)/dev/tools/Makefile.local
endif


usage::
	@echo "  total		-- runs coqtop with all theories required"
total:
	ledit ./bin/coqtop.byte $(foreach th,$(THEORIESVO),-require $(notdir $(basename $(th))))


usage::
	@echo "  run		-- makes and runs bytecode coqtop using ledit and the history file"
	@echo "		   if you want to pass arguments to coqtop, use make run ARG=<args>"
run:	$(TOPDIR)/coqtop
	ledit -h $(TOPDIR)/dev/debug_history -x $(TOPDIR)/coqtop $(ARG) $(ARGS)


usage::
	@echo "  vars		-- echos commands to set COQTOP and COQBIN variables"
vars:
	@(cd $(TOPDIR); \
	echo export COQTOP=`pwd`/ ; \
	echo export COQBIN=`pwd`/bin/ )


==> anc/HoTT/coq-HoTT/dev/tools/Makefile.dir <==
# make a link to this file if you are working hard in one directory of Coq
#   ln -s ../dev/tools/Makefile.dir Makefile
# if you are working in a sub/dir/ make a link to dev/tools/Makefile.subdir instead
# this Makefile provides many useful facilities to develop Coq
# it is not completely compatible with .ml4 files unfortunately

ifndef TOPDIR
TOPDIR=..
endif

# this complicated thing should work for subsubdirs as well
BASEDIR=$(shell (dir=`pwd`; cd $(TOPDIR); top=`pwd`; echo $$dir | sed -e "s|$$top/||"))

noargs:	dir

test-dir:
	@echo TOPDIR=$(TOPDIR)
	@echo BASEDIR=$(BASEDIR)

include $(TOPDIR)/dev/tools/Makefile.common

# make this directory
dir:
	$(MAKE) -C $(TOPDIR) $(notdir $(BASEDIR))

# make all cmo's in this directory. Useful in case the main Makefile is not
# up-to-date
all:	
	@( ( for i in *.ml; do \
	       echo -n $(BASEDIR)/`basename $$i .ml`.cmo "" ; \
	     done; \
	     for i in *.ml4; do \
	       echo -n $(BASEDIR)/`basename $$i .ml4`.cmo "" ; \
	     done ) \
	  | xargs $(MAKE) -C $(TOPDIR) )

# lists all files that should be compiled in this directory
list:
	@(for i in *.mli; do \
	   ls -l `basename $$i .mli`.cmi; \
	done)
	@(for i in *.ml; do \
	   ls -l `basename $$i .ml`.cmo; \
	done)
	@(for i in *.ml4; do \
	   ls -l `basename $$i .ml4`.cmo; \
	done)


clean::  
	rm -f *.cmi *.cmo *.cmx *.o


# if grammar.cmo files cannot be compiled and main .depend cannot be
# rebuilt, this is quite useful
depend:
	(cd $(TOPDIR); ocamldep -I $(BASEDIR) $(BASEDIR)/*.ml $(BASEDIR)/*.mli > .depend.devel)


# displays the dependency graph of the current directory (vertically,
# unlike in doc/)
graph:
	(ocamldep *.ml *.mli | ocamldot | dot -Tps | gv -) &


# the pretty entry draws a dependency graph marking red those nodes
# which do not have their .cmo files 

.INTERMEDIATE: depend.dot depend.2.dot
.PHONY: depend.ps

depend.dot:
	ocamldep *.ml *.mli | ocamldot > $@

depend.2.dot:	depend.dot
	(i=`cat $< | wc -l`; i=`expr $$i - 1`; head -n $$i $<) > $@
	(for ml in *.ml; do \
	   base=`basename $$ml .ml`; \
	   fst=`echo $$base | cut -c1 | tr [:lower:] [:upper:]`; \
	   rest=`echo $$base | cut -c2-`; \
	   name=`echo $$fst $$rest | tr -d " "`; \
	   cmo=$$base.cmo; \
	   if [ ! -e $$cmo ]; then \
	     echo \"$$name\" [color=red]\; >> $@;\
	   fi;\
         done;\
	 echo } >> $@)

depend.ps:	depend.2.dot
	dot -Tps $< > $@

clean::
	rm -f depend.ps

pretty:	depend.ps
	(gv -spartan $<; rm $<) &
#	gv -spartan $< &



# generating file.ml.mli by tricking make to pass -i to ocamlc 

%.ml.mli:	FORCE
	@(cmo=`basename $@ .ml.mli`.cmo ; \
	mv -f $$cmo $$cmo.tmp ; \
	$(MAKE) -s -C $(TOPDIR) $(BASEDIR)/$$cmo CAMLDEBUG=-i > $@ ; \
	echo Generated interface file $@ ; \
	mv -f $$cmo.tmp $$cmo)

%.annot:	FORCE
	@(cmo=`basename $@ .annot`.cmo ; \
	mv -f $$cmo $$cmo.tmp ; \
	$(MAKE) -s -C $(TOPDIR) $(BASEDIR)/$$cmo CAMLDEBUG=-dtypes ; \
	echo Generated annotation file $@ ; \
	mv -f $$cmo.tmp $$cmo)

FORCE:

clean::
	rm -f *.ml.mli

# this is not perfect but mostly WORKS! It just calls the main makefile

%.cmi:	FORCE
	$(MAKE) -C $(TOPDIR) $(BASEDIR)/$@

%.cmo:	FORCE
	$(MAKE) -C $(TOPDIR) $(BASEDIR)/$@

coqtop:	
	$(MAKE) -C $(TOPDIR) bin/coqtop.byte


==> anc/HoTT/coq-HoTT/dev/tools/Makefile.subdir <==
# if you work in a sub/sub-rectory of Coq
# you should make a link to that makefile 
#    ln -s ../../dev/tools/Makefile.subdir Makefile
# in order to have all the facilities of dev/tools/Makefile.dir

TOPDIR=../..
include $(TOPDIR)/dev/tools/Makefile.dir


==> anc/HoTT/coq-HoTT/dev/tools/change-header <==
#!/bin/sh

#This script changes the header of .ml* files

if [ ! $# = 2 ]; then
  echo Usage: change-header old-header-file new-header-file
  exit 1
fi

oldheader=$1
newheader=$2

if [ ! -f $oldheader ]; then echo Cannot read file $oldheader; exit 1; fi
if [ ! -f $newheader ]; then echo Cannot read file $newheader; exit 1; fi

n=`wc -l $oldheader | sed -e "s/ *\([0-9]*\).*/\1/g"`
nsucc=`expr $n + 1`

linea='(* -*- coding:utf-8 -*- *)'
lineb='(* -*- compile-command: "make -C ../.. bin/coqdoc" -*- *)'

modified=0
kept=0

for i in `find . -name \*.mli -o -name \*.ml -o -name \*.ml4 -o -name \*.mll -o -name \*.mly -o -name \*.mlp -o -name \*.v`; do
  headline=`head -n 1 $i`
  if `echo $headline | grep "(\* -\*- .* \*)" > /dev/null`; then
      # Has emacs header
      head -n +$nsucc $i | tail -n $n > $i.head.tmp$$
      hasheadline=1
      nnext=`expr $nsucc + 1`
  else
      head -n +$n $i > $i.head.tmp$$
      hasheadline=0
      nnext=$nsucc
  fi
  if diff -a -q $oldheader $i.head.tmp$$ > /dev/null; then
    echo "$i: header changed"
    if [ $hasheadline = 1 ]; then
        echo $headline > $i.tmp$$
    else
        touch $i.tmp$$
    fi
    cat $newheader >> $i.tmp$$
    tail -n +$nnext $i >> $i.tmp$$
    mv $i.tmp$$ $i
    modified=`expr $modified + 1`
  else
    kept=`expr $kept + 1`
  fi
  rm $i.head.tmp$$
done

echo $modified files updated 
echo $kept files unchanged


==> anc/HoTT/coq-HoTT/dev/tools/objects.el <==
(defun add-survive-module nil
  (interactive)
  (query-replace-regexp 
   "
\\([ 	]*\\)\\(Summary\.\\)?survive_section"
   "
\\1\\2survive_module = false;
\\1\\2survive_section")
  )

(global-set-key [f2] 'add-survive-module)

; functions to change old style object declaration to new style

(defun repl-open nil
  (interactive)
  (query-replace-regexp 
   "open_function\\([ 	]*\\)=\\([ 	]*\\)cache_\\([a-zA-Z0-9'_]*\\)\\( *\\);" 
   "open_function\\1=\\2(fun i o -> if i=1 then cache_\\3 o)\\4;") 
  )

(global-set-key [f6] 'repl-open)

(defun repl-load nil
  (interactive)
  (query-replace-regexp 
   "load_function\\([ 	]*\\)=\\([ 	]*\\)cache_\\([a-zA-Z0-9'_]*\\)\\( *\\);" 
   "load_function\\1=\\2(fun _ -> cache_\\3)\\4;") 
  )

(global-set-key [f7] 'repl-load)

(defun repl-decl nil
  (interactive)
  (query-replace-regexp
   "\\(Libobject\.\\)?declare_object[ 
	]*([ 	]*\\(.*\\)[ 
	]*,[ 	]*
\\([ 	]*\\){\\([ 	]*\\)\\([^ ][^}]*\\)}[ 	]*)"

   "\\1declare_object {(\\1default_object \\2) with
\\3 \\4\\5}")
;   "|$1=\\1|$2=\\2|$3=\\3|$4=\\4|")
)

(global-set-key [f9] 'repl-decl)

; eval the above and try f9 f6 f7 on the following:

let (inThing,outThing) =
  declare_object
    ("THING", 
     { load_function = cache_thing;
       cache_function = cache_thing;
       open_function = cache_thing;
       export_function = (function x -> Some x)
     })


;%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
;%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
; functions helping writing non-copying substitutions

(defun make-subst (name)
  (interactive "s")
  (defun f (l)
    (save-excursion
      (query-replace-regexp
       (concat "\\([a-zA-z_0-9]*\\)[ 	]*:[ 	]*" 
	       (car l) 
	       "\\([ 	]*;\\|[ 	
]*\}\\)")
       (concat "let \\1\' = " (cdr l) " " name "\\1 in"))
      )
    )
  (mapcar 'f '(("constr"."subst_mps subst") 
	       ("Coqast.t"."subst_ast subst") 
	       ("Coqast.t list"."list_smartmap (subst_ast subst)") 
	       ("'pat"."subst_pat subst") 
	       ("'pat unparsing_hunk"."subst_hunk subst_pat subst")
	       ("'pat unparsing_hunk list"."list_smartmap (subst_hunk subst_pat subst)") 
	       ("'pat syntax_entry"."subst_syntax_entry subst_pat subst")
	       ("'pat syntax_entry list"."list_smartmap (subst_syntax_entry subst_pat subst)") 
	       ("constr option"."option_smartmap (subst_mps subst)")
	       ("constr list"."list_smartmap (subst_mps subst)")
	       ("constr array"."array_smartmap (subst_mps subst)")
	       ("constr_pattern"."subst_pattern subst")
	       ("constr_pattern option"."option_smartmap (subst_pattern subst)")
	       ("constr_pattern array"."array_smartmap (subst_pattern subst)")
	       ("constr_pattern list"."list_smartmap (subst_pattern subst)")
	       ("global_reference"."subst_global subst")
	       ("extended_global_reference"."subst_ext subst")
	       ("obj_typ"."subst_obj subst")
	       )
	  )
  )


(global-set-key [f2] 'make-subst)

(defun make-if (name)
  (interactive "s")
  (save-excursion
    (query-replace-regexp
     "\\([a-zA-z_0-9]*\\)[ 	]*:[ 	]*['a-zA-z_. ]*\\(;\\|[ 	
]*\}\\)"
     (concat "&& \\1\' == " name "\\1")
     )
    )
  )

(global-set-key [f4] 'make-if)

(defun make-record nil
  (interactive)
  (save-excursion 
    (query-replace-regexp
     "\\([a-zA-z_0-9]*\\)[ 	]*:[ 	]*['a-zA-z_. ]*\\(;\\|[ 	
]*\}\\)"
     (concat "\\1 = \\1\' ;")
     )
    )
  )

(global-set-key [f5] 'make-record)

(defun make-prim nil
  (interactive)
  (save-excursion (query-replace-regexp "\\<[a-zA-Z'_0-9]*\\>" "\\&'"))
  )

(global-set-key [f6] 'make-prim)


; eval the above, yank the text below and do 
; paste f2 morph.
; paste f4 morph.
; paste f5

      lem : constr;
      profil : bool list;
      arg_types : constr list;
      lem2 : constr option                                                      }


; and you almost get   Setoid_replace.subst_morph  :)

; and now f5 on this:

   (ref,(c1,c2))





==> anc/HoTT/coq-HoTT/dev/top_printers.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Printers for the ocaml toplevel. *)

open Util
open Pp
open Names
open Libnames
open Globnames
open Nameops
open Univ
open Environ
open Printer
open Term
open Evd
open Goptions
open Genarg
open Clenv
open Universes

let _ = Constrextern.print_evar_arguments := true
let _ = Constrextern.print_universes := true
let _ = set_bool_option_value ["Printing";"Matching"] false
let _ = Detyping.set_detype_anonymous (fun _ _ -> raise Not_found)

(* std_ppcmds *)
let pppp x = pp x

(* name printers *)
let ppid id = pp (pr_id id)
let pplab l = pp (pr_lab l)
let ppmbid mbid = pp (str (MBId.debug_to_string mbid))
let ppdir dir = pp (pr_dirpath dir)
let ppmp mp = pp(str (string_of_mp mp))
let ppcon con = pp(debug_pr_con con)
let ppkn kn = pp(pr_kn kn)
let ppmind kn = pp(debug_pr_mind kn)
let ppind (kn,i) = pp(debug_pr_mind kn ++ str"," ++int i)
let ppsp sp = pp(pr_path sp)
let ppqualid qid = pp(pr_qualid qid)
let ppclindex cl = pp(Classops.pr_cl_index cl)
let ppscheme k = pp (Ind_tables.pr_scheme_kind k)

(* term printers *)
let rawdebug = ref false
let ppconstr x = pp (Termops.print_constr x)
let ppconstr_expr x = pp (Ppconstr.pr_constr_expr x)
let ppconstrdb x = pp(Flags.with_option rawdebug Termops.print_constr x)
let ppterm = ppconstr
let ppsconstr x = ppconstr (Lazyconstr.force x)
let ppconstr_univ x = Constrextern.with_universes ppconstr x
let ppglob_constr = (fun x -> pp(pr_lglob_constr x))
let pppattern = (fun x -> pp(pr_constr_pattern x))
let pptype = (fun x -> try pp(pr_ltype x) with e -> pp (str (Printexc.to_string e)))
let ppfconstr c = ppconstr (Closure.term_of_fconstr c)

let ppbigint n = pp (str (Bigint.to_string n));;

let prset pr l = str "[" ++ hov 0 (prlist_with_sep spc pr l) ++ str "]"
let ppintset l = pp (prset int (Int.Set.elements l))
let ppidset l = pp (prset pr_id (Id.Set.elements l))

let prset' pr l = str "[" ++ hov 0 (prlist_with_sep pr_comma pr l) ++ str "]"
let ppidmap pr l =
  let pr (id,b) = pr_id id ++ str "=>" ++ pr id b in
  pp (prset' pr (Id.Map.fold (fun a b l -> (a,b)::l) l []))

let ppevarsubst = ppidmap (fun id0 -> prset (fun (c,copt,id) ->
  hov 0
  (Termops.print_constr c ++
   (match copt with None -> mt () | Some c -> spc () ++ str "<expanded: " ++
    Termops.print_constr c ++ str">") ++
   (if id = id0 then mt ()
    else spc () ++ str "<canonical: " ++ pr_id id ++ str ">"))))

let pP s = pp (hov 0 s)

let safe_pr_global = function
  | ConstRef kn -> pp (str "CONSTREF(" ++ debug_pr_con kn ++ str ")")
  | IndRef (kn,i) -> pp (str "INDREF(" ++ debug_pr_mind kn ++ str "," ++
			  int i ++ str ")")
  | ConstructRef ((kn,i),j) -> pp (str "INDREF(" ++ debug_pr_mind kn ++ str "," ++
				      int i ++ str "," ++ int j ++ str ")")
  | VarRef id -> pp (str "VARREF(" ++ pr_id id ++ str ")")

let ppglobal x = try pp(pr_global x) with _ -> safe_pr_global x

let ppconst (sp,j) =
    pp (str"#" ++ pr_kn sp ++ str"=" ++ pr_lconstr j.uj_val)

let ppvar ((id,a)) =
    pp (str"#" ++ pr_id id ++ str":" ++ pr_lconstr a)

let genppj f j = let (c,t) = f j in (c ++ str " : " ++ t)

let ppj j = pp (genppj pr_ljudge j)

let prsubst s = pp (Mod_subst.debug_pr_subst s)
let prdelta s = pp (Mod_subst.debug_pr_delta s)

let pp_idpred s = pp (pr_idpred s)
let pp_cpred s = pp (pr_cpred s)
let pp_transparent_state s = pp (pr_transparent_state s)

(* proof printers *)
let ppmetas metas = pp(pr_metaset metas)
let ppevm evd = pp(pr_evar_map (Some 2) evd)
let ppevmall evd = pp(pr_evar_map None evd)
let pr_existentialset evars =
  prlist_with_sep spc pr_meta (ExistentialSet.elements evars)
let ppexistentialset evars =
  pp (pr_existentialset evars)
let ppclenv clenv = pp(pr_clenv clenv)
let ppgoalgoal gl = pp(Goal.pr_goal gl)
let ppgoal g = pp(Printer.pr_goal g)
let ppgoalsigma g = pp(Printer.pr_goal g ++ pr_evar_map None (Refiner.project g))

let ppopenconstr (x : Evd.open_constr) =
  let (evd,c) = x in pp (pr_evar_map (Some 2) evd ++ pr_constr c)
(* spiwack: deactivated until a replacement is found
let pppftreestate p = pp(print_pftreestate p)
*)

(* let ppgoal g = pp(db_pr_goal g) *)
(* let pr_gls gls = *)
(*   hov 0 (pr_evar_defs (sig_sig gls) ++ fnl () ++ db_pr_goal (sig_it gls)) *)

(* let pr_glls glls = *)
(*   hov 0 (pr_evar_defs (sig_sig glls) ++ fnl () ++ *)
(*          prlist_with_sep fnl db_pr_goal (sig_it glls)) *)

(* let ppsigmagoal g = pp(pr_goal (sig_it g)) *)
(* let prgls gls = pp(pr_gls gls) *)
(* let prglls glls = pp(pr_glls glls) *)
(* let pproof p = pp(print_proof Evd.empty empty_named_context p) *)

let ppuni u = pp(pr_uni u)
let ppuni_level u = pp (Level.pr u)
let ppuniverses u = pp (str"[" ++ Universe.pr u ++ str"]")

let ppuniverse_set l = pp (LSet.pr l)
let ppuniverse_instance l = pp (Instance.pr l)
let ppuniverse_list l = pp (pr_universe_list l)
let ppuniverse_context l = pp (pr_universe_context l)
let ppuniverse_context_set l = pp (pr_universe_context_set l)
let ppuniverse_subst l = pp (Univ.pr_universe_subst l)
let ppuniverse_opt_subst l = pp (Universes.pr_universe_opt_subst l)
let ppuniverse_level_subst l = pp (Univ.pr_universe_level_subst l)
let ppevar_universe_context l = pp (Evd.pr_evar_universe_context l)

let ppconstraints c = pp (pr_constraints c)
let ppuniverseconstraints c = pp (UniverseConstraints.pr c)

let ppenv e = pp
  (str "[" ++ pr_named_context_of e ++ str "]" ++ spc() ++
   str "[" ++ pr_rel_context e (rel_context e) ++ str "]")

let pptac = (fun x -> pp(Pptactic.pr_glob_tactic (Global.env()) x))

let ppinsts c = pp (pr_instance_gmap c)

let ppobj obj = Format.print_string (Libobject.object_tag obj)

let cnt = ref 0

let cast_kind_display k =
  match k with
  | VMcast -> "VMcast"
  | DEFAULTcast -> "DEFAULTcast"
  | REVERTcast -> "REVERTcast"
  | NATIVEcast -> "NATIVEcast"

let constr_display csr =
  let rec term_display c = match kind_of_term c with
  | Rel n -> "Rel("^(string_of_int n)^")"
  | Meta n -> "Meta("^(string_of_int n)^")"
  | Var id -> "Var("^(Id.to_string id)^")"
  | Sort s -> "Sort("^(sort_display s)^")"
  | Cast (c,k, t) ->
      "Cast("^(term_display c)^","^(cast_kind_display k)^","^(term_display t)^")"
  | Prod (na,t,c) ->
      "Prod("^(name_display na)^","^(term_display t)^","^(term_display c)^")\n"
  | Lambda (na,t,c) ->
      "Lambda("^(name_display na)^","^(term_display t)^","^(term_display c)^")\n"
  | LetIn (na,b,t,c) ->
      "LetIn("^(name_display na)^","^(term_display b)^","
      ^(term_display t)^","^(term_display c)^")"
  | App (c,l) -> "App("^(term_display c)^","^(array_display l)^")\n"
  | Evar (e,l) -> "Evar("^(string_of_int e)^","^(array_display l)^")"
  | Const (c,u) -> "Const("^(string_of_con c)^","^(universes_display u)^")"
  | Ind ((sp,i),u) ->
      "MutInd("^(string_of_mind sp)^","^(string_of_int i)^","^(universes_display u)^")"
  | Construct (((sp,i),j),u) ->
      "MutConstruct(("^(string_of_mind sp)^","^(string_of_int i)^"),"
      ^","^(universes_display u)^(string_of_int j)^")"
  | Case (ci,p,c,bl) ->
      "MutCase(<abs>,"^(term_display p)^","^(term_display c)^","
      ^(array_display bl)^")"
  | Fix ((t,i),(lna,tl,bl)) ->
      "Fix(([|"^(Array.fold_right (fun x i -> (string_of_int x)^(if not(i="")
        then (";"^i) else "")) t "")^"|],"^(string_of_int i)^"),"
      ^(array_display tl)^",[|"
      ^(Array.fold_right (fun x i -> (name_display x)^(if not(i="")
        then (";"^i) else "")) lna "")^"|],"
      ^(array_display bl)^")"
  | CoFix(i,(lna,tl,bl)) ->
      "CoFix("^(string_of_int i)^"),"
      ^(array_display tl)^","
      ^(Array.fold_right (fun x i -> (name_display x)^(if not(i="")
        then (";"^i) else "")) lna "")^","
      ^(array_display bl)^")"

  and array_display v =
    "[|"^
    (Array.fold_right
       (fun x i -> (term_display x)^(if not(i="") then (";"^i) else ""))
       v "")^"|]"

  and univ_display u =
    incr cnt; pp (str "with " ++ int !cnt ++ str" " ++ pr_uni u ++ fnl ())

  and level_display u =
    incr cnt; pp (str "with " ++ int !cnt ++ str" " ++ Level.pr u ++ fnl ())

  and sort_display = function
    | Prop(Pos) -> "Prop(Pos)"
    | Prop(Null) -> "Prop(Null)"
    | Type u -> univ_display u;
	"Type("^(string_of_int !cnt)^")"

  and universes_display l = 
    Array.fold_right (fun x i -> level_display x; (string_of_int !cnt)^(if not(i="")
        then (" "^i) else "")) (Instance.to_array l) ""

  and name_display = function
    | Name id -> "Name("^(Id.to_string id)^")"
    | Anonymous -> "Anonymous"

  in
  Pp.pp (str (term_display csr) ++fnl ()); Pp.pp_flush ()

open Format;;

let print_pure_constr csr =
  let rec term_display c = match kind_of_term c with
  | Rel n -> print_string "#"; print_int n
  | Meta n -> print_string "Meta("; print_int n; print_string ")"
  | Var id -> print_string (Id.to_string id)
  | Sort s -> sort_display s
  | Cast (c,_, t) -> open_hovbox 1;
      print_string "("; (term_display c); print_cut();
      print_string "::"; (term_display t); print_string ")"; close_box()
  | Prod (Name(id),t,c) ->
      open_hovbox 1;
      print_string"("; print_string (Id.to_string id);
      print_string ":"; box_display t;
      print_string ")"; print_cut();
      box_display c; close_box()
  | Prod (Anonymous,t,c) ->
      print_string"("; box_display t; print_cut(); print_string "->";
      box_display c; print_string ")";
  | Lambda (na,t,c) ->
      print_string "["; name_display na;
      print_string ":"; box_display t; print_string "]";
      print_cut(); box_display c;
  | LetIn (na,b,t,c) ->
      print_string "["; name_display na; print_string "=";
      box_display b; print_cut();
      print_string ":"; box_display t; print_string "]";
      print_cut(); box_display c;
  | App (c,l) ->
      print_string "(";
      box_display c;
      Array.iter (fun x -> print_space (); box_display x) l;
      print_string ")"
  | Evar (e,l) -> print_string "Evar#"; print_int e; print_string "{";
      Array.iter (fun x -> print_space (); box_display x) l;
      print_string"}"
  | Const (c,u) -> print_string "Cons(";
      sp_con_display c;
      print_string ","; universes_display u;
      print_string ")"
  | Ind ((sp,i),u) ->
      print_string "Ind(";
      sp_display sp;
      print_string ","; print_int i;
      print_string ","; universes_display u;
      print_string ")"
  | Construct (((sp,i),j),u) ->
      print_string "Constr(";
      sp_display sp;
      print_string ",";
      print_int i; print_string ","; print_int j; 
      print_string ","; universes_display u;
      print_string ")"
  | Case (ci,p,c,bl) ->
      open_vbox 0;
      print_string "<"; box_display p; print_string ">";
      print_cut(); print_string "Case";
      print_space(); box_display c; print_space (); print_string "of";
      open_vbox 0;
      Array.iter (fun x ->  print_cut();  box_display x) bl;
      close_box();
      print_cut();
      print_string "end";
      close_box()
  | Fix ((t,i),(lna,tl,bl)) ->
      print_string "Fix("; print_int i; print_string ")";
      print_cut();
      open_vbox 0;
      let print_fix () =
        for k = 0 to (Array.length tl) - 1 do
	  open_vbox 0;
	  name_display lna.(k); print_string "/";
	  print_int t.(k); print_cut(); print_string ":";
	  box_display tl.(k) ; print_cut(); print_string ":=";
	  box_display bl.(k); close_box ();
	  print_cut()
        done
      in print_string"{"; print_fix(); print_string"}"
  | CoFix(i,(lna,tl,bl)) ->
      print_string "CoFix("; print_int i; print_string ")";
      print_cut();
      open_vbox 0;
      let print_fix () =
        for k = 0 to (Array.length tl) - 1 do
          open_vbox 1;
	  name_display lna.(k);  print_cut(); print_string ":";
	  box_display tl.(k) ; print_cut(); print_string ":=";
	  box_display bl.(k); close_box ();
	  print_cut();
        done
      in print_string"{"; print_fix (); print_string"}"

  and box_display c = open_hovbox 1; term_display c; close_box()

  and universes_display u =
    Array.iter (fun u -> print_space (); pp (Level.pr u)) (Instance.to_array u)

  and sort_display = function
    | Prop(Pos) -> print_string "Set"
    | Prop(Null) -> print_string "Prop"
    | Type u -> open_hbox();
	print_string "Type("; pp (pr_uni u); print_string ")"; close_box()

  and name_display = function
    | Name id -> print_string (Id.to_string id)
    | Anonymous -> print_string "_"
(* Remove the top names for library and Scratch to avoid long names *)
  and sp_display sp =
(*    let dir,l = decode_kn sp in
    let ls =
      match List.rev_map Id.to_string (DirPath.repr dir) with
          ("Top"::l)-> l
	| ("Coq"::_::l) -> l
	| l             -> l
    in  List.iter (fun x -> print_string x; print_string ".") ls;*)
      print_string (debug_string_of_mind sp)
  and sp_con_display sp =
(*    let dir,l = decode_kn sp in
    let ls =
      match List.rev_map Id.to_string (DirPath.repr dir) with
          ("Top"::l)-> l
	| ("Coq"::_::l) -> l
	| l             -> l
    in  List.iter (fun x -> print_string x; print_string ".") ls;*)
      print_string (debug_string_of_con sp)

  in
    try
     box_display csr; print_flush()
    with e ->
	print_string (Printexc.to_string e);print_flush ();
	raise e

let ppfconstr c = ppconstr (Closure.term_of_fconstr c)

let pploc x = let (l,r) = Loc.unloc x in
  print_string"(";print_int l;print_string",";print_int r;print_string")"

(* extendable tactic arguments *)
let rec pr_argument_type = function
  (* Basic types *)
  | BoolArgType -> str"bool"
  | IntArgType -> str"int"
  | IntOrVarArgType -> str"int-or-var"
  | StringArgType -> str"string"
  | PreIdentArgType -> str"pre-ident"
  | IntroPatternArgType -> str"intro-pattern"
  | IdentArgType true -> str"ident"
  | IdentArgType false -> str"pattern_ident"
  | VarArgType -> str"var"
  | RefArgType -> str"ref"
  (* Specific types *)
  | SortArgType -> str"sort"
  | ConstrArgType -> str"constr"
  | ConstrMayEvalArgType -> str"constr-may-eval"
  | QuantHypArgType -> str"qhyp"
  | OpenConstrArgType _ -> str"open-constr"
  | ConstrWithBindingsArgType -> str"constr-with-bindings"
  | BindingsArgType -> str"bindings"
  | RedExprArgType -> str"redexp"
  | List0ArgType t -> pr_argument_type t ++ str" list0"
  | List1ArgType t -> pr_argument_type t ++ str" list1"
  | OptArgType t -> pr_argument_type t ++ str" opt"
  | PairArgType (t1,t2) ->
      str"("++ pr_argument_type t1 ++ str"*" ++ pr_argument_type t2 ++str")"
  | ExtraArgType s -> str"\"" ++ str s ++ str "\""

let pp_argument_type t = pp (pr_argument_type t)

let pp_generic_argument arg =
  pp(str"<genarg:"++pr_argument_type(genarg_tag arg)++str">")

(**********************************************************************)
(* Vernac-level debugging commands                                    *)

let in_current_context f c =
  let (evmap,sign) =
    try Pfedit.get_current_goal_context ()
    with e when Logic.catchable_exception e -> (Evd.empty, Global.env()) in
  f (fst (Constrintern.interp_constr evmap sign c))(*FIXME*)

(* We expand the result of preprocessing to be independent of camlp4

VERNAC COMMAND EXTEND PrintPureConstr
| [ "PrintPureConstr" constr(c) ] -> [ in_current_context print_pure_constr c ]
END
VERNAC COMMAND EXTEND PrintConstr
  [ "PrintConstr" constr(c) ] -> [ in_current_context constr_display c ]
END
*)

open Pcoq
open Genarg
open Egramml

let _ =
  try
    Vernacinterp.vinterp_add "PrintConstr"
      (function
         [c] when genarg_tag c = ConstrArgType && true ->
           let c = out_gen rawwit_constr c in
           (fun () -> in_current_context constr_display c)
       | _ -> failwith "Vernac extension: cannot occur")
  with
    e -> Pp.pp (Errors.print e)
let _ =
  extend_vernac_command_grammar "PrintConstr" None
    [[GramTerminal "PrintConstr";
      GramNonTerminal
        (Loc.ghost,ConstrArgType,Aentry ("constr","constr"),
	 Some (Names.Id.of_string "c"))]]

let _ =
  try
    Vernacinterp.vinterp_add "PrintPureConstr"
      (function
         [c] when genarg_tag c = ConstrArgType && true ->
           let c = out_gen rawwit_constr c in
           (fun () -> in_current_context print_pure_constr c)
       | _ -> failwith "Vernac extension: cannot occur")
  with
    e -> Pp.pp (Errors.print e)
let _ =
  extend_vernac_command_grammar "PrintPureConstr" None
    [[GramTerminal "PrintPureConstr";
      GramNonTerminal
        (Loc.ghost,ConstrArgType,Aentry ("constr","constr"),
	 Some (Names.Id.of_string "c"))]]

(* Setting printer of unbound global reference *)
open Names
open Libnames

let encode_path loc prefix mpdir suffix id =
  let dir = match mpdir with
    | None -> []
    | Some (mp,dir) ->
	(DirPath.repr (dirpath_of_string (string_of_mp mp))@
	DirPath.repr dir) in
  Qualid (loc, make_qualid
    (DirPath.make (List.rev (Id.of_string prefix::dir@suffix))) id)

let raw_string_of_ref loc _ = function
  | ConstRef cst ->
      let (mp,dir,id) = repr_con cst in
      encode_path loc "CST" (Some (mp,dir)) [] (Label.to_id id)
  | IndRef (kn,i) ->
      let (mp,dir,id) = repr_mind kn in
      encode_path loc "IND" (Some (mp,dir)) [Label.to_id id]
	(Id.of_string ("_"^string_of_int i))
  | ConstructRef ((kn,i),j) ->
      let (mp,dir,id) = repr_mind kn in
      encode_path loc "CSTR" (Some (mp,dir))
	[Label.to_id id;Id.of_string ("_"^string_of_int i)]
	(Id.of_string ("_"^string_of_int j))
  | VarRef id ->
      encode_path loc "SECVAR" None [] id

let short_string_of_ref loc _ = function
  | VarRef id -> Ident (loc,id)
  | ConstRef cst -> Ident (loc,Label.to_id (pi3 (repr_con cst)))
  | IndRef (kn,0) -> Ident (loc,Label.to_id (pi3 (repr_mind kn)))
  | IndRef (kn,i) ->
      encode_path loc "IND" None [Label.to_id (pi3 (repr_mind kn))]
        (Id.of_string ("_"^string_of_int i))
  | ConstructRef ((kn,i),j) ->
      encode_path loc "CSTR" None
        [Label.to_id (pi3 (repr_mind kn));Id.of_string ("_"^string_of_int i)]
        (Id.of_string ("_"^string_of_int j))

(* Anticipate that printers can be used from ocamldebug and that 
   pretty-printer should not make calls to the global env since ocamldebug
   runs in a different process and does not have the proper env at hand *)
let _ = Constrextern.in_debugger := true
let _ = Constrextern.set_extern_reference
  (if !rawdebug then raw_string_of_ref else short_string_of_ref)


==> anc/HoTT/coq-HoTT/dev/v8-syntax/check-grammar <==
#!/bin/sh
# This scripts checks that the new grammar of Coq as defined in syntax-v8.tex
# is consistent in the sense that all invoked non-terminals are defined

defined_nt() {
  grep "\\DEFNT{.*}" syntax-v8.tex | sed -e "s|.*DEFNT{\([^}]*\)}.*|\1|"|\
    sort | sort -u
}

used_nt() {
  cat syntax-v8.tex | tr \\\\ \\n | grep "^NT{.*}" |\
    sed -e "s|^NT{\([^}]*\)}.*|\1|" | egrep -v ^\#1\|non-terminal | sort -u
}

used_term() {
  cat syntax-v8.tex | tr \\\\ \\n | grep "^TERM{.*}" |\
    sed -e "s|^TERM{\([^}]*\)}.*|\1|" -e "s|\\$||g" | egrep -v ^\#1\|terminal | sort -u
}

used_kwd() {
  cat syntax-v8.tex | tr \\\\ \\n | grep "^KWD{.*}" |\
    sed -e "s|^KWD{\([^}]*\)}.*|\1|" -e "s|\\$||g" | egrep -v ^\#1 | sort -u
}

defined_nt > def
used_nt > use
used_term > use-t
used_kwd > use-k
diff def use > df

###############################
echo
if grep ^\> df > /dev/null 2>&1 ; then
  echo Undefined non-terminals:
  echo ========================
  echo
  grep ^\> df | sed -e "s|^> ||"
  echo
fi
if grep ^\< df > /dev/null 2>&1 ; then
  echo Unused non-terminals:
  echo =====================
  echo
  grep ^\< df | sed -e "s|^< ||"
  echo
fi
#echo Used terminals:
#echo ===============
#echo
#cat use-t

==> anc/HoTT/coq-HoTT/dev/v8-syntax/memo-v8.tex <==

\documentclass{article}

\usepackage{verbatim}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{array}
\usepackage{fullpage}

\author{B.~Barras}
\title{An introduction to syntax of Coq V8}

%% Le _ est un caractère normal
\catcode`\_=13
\let\subscr=_
\def_{\ifmmode\sb\else\subscr\fi}

\def\NT#1{\langle\textit{#1}\rangle}
\def\NTL#1#2{\langle\textit{#1}\rangle_{#2}}
\def\TERM#1{\textsf{\bf #1}}

\newenvironment{transbox}
  {\begin{center}\tt\begin{tabular}{l|ll} \hfil\textrm{V7} & \hfil\textrm{V8} \\ \hline}
  {\end{tabular}\end{center}}
\def\TRANS#1#2
  {\begin{tabular}[t]{@{}l@{}}#1\end{tabular} & 
   \begin{tabular}[t]{@{}l@{}}#2\end{tabular} \\}
\def\TRANSCOM#1#2#3
  {\begin{tabular}[t]{@{}l@{}}#1\end{tabular} & 
   \begin{tabular}[t]{@{}l@{}}#2\end{tabular} & #3 \\}

\begin{document}

\maketitle

The goal of this document is to introduce by example to the new syntax of
Coq. It is strongly recommended to read first the definition of the new
syntax, but this document should also be useful for the eager user who wants
to start with the new syntax quickly.


\section{Changes in lexical conventions w.r.t. V7}

\subsection{Identifiers}

The lexical conventions changed: \TERM{_} is not a regular identifier
anymore. It is used in terms as a placeholder for subterms to be inferred
at type-checking, and in patterns as a non-binding variable.

Furthermore, only letters (unicode letters), digits, single quotes and
_ are allowed after the first character.

\subsection{Quoted string}

Quoted strings are used typically to give a filename (which may not
be a regular identifier). As before they are written between double
quotes ("). Unlike for V7, there is no escape character: characters
are written normaly but the double quote which is doubled.

\section{Main changes in terms w.r.t. V7}


\subsection{Precedence of application}

In the new syntax, parentheses are not really part of the syntax of
application. The precedence of application (10) is tighter than all
prefix and infix notations. It makes it possible to remove parentheses
in many contexts.

\begin{transbox}
\TRANS{(A x)->(f x)=(g y)}{A x -> f x = g y}
\TRANS{(f [x]x)}{f (fun x => x)}
\end{transbox}


\subsection{Arithmetics and scopes}

The specialized notation for \TERM{Z} and \TERM{R} (introduced by
symbols \TERM{`} and \TERM{``}) have disappeared. They have been
replaced by the general notion of scope.

\begin{center}
\begin{tabular}{l|l|l}
type & scope name & delimiter \\
\hline
types & type_scope & \TERM{T} \\
\TERM{bool} & bool_scope & \\
\TERM{nat} & nat_scope & \TERM{nat} \\
\TERM{Z} & Z_scope & \TERM{Z} \\
\TERM{R} & R_scope & \TERM{R} \\
\TERM{positive} & positive_scope & \TERM{P}
\end{tabular}
\end{center}

In order to use notations of arithmetics on \TERM{Z}, its scope must be opened with command \verb+Open Scope Z_scope.+ Another possibility is using the scope change notation (\TERM{\%}). The latter notation is to be used when notations of several scopes appear in the same expression.

In examples below, scope changes are not needed if the appropriate scope
has been opened. Scope nat_scope is opened in the initial state of Coq.
\begin{transbox}
\TRANSCOM{`0+x=x+0`}{0+x=x+0}{\textrm{Z_scope}}
\TRANSCOM{``0 + [if b then ``1`` else ``2``]``}{0 + if b then 1 else 2}{\textrm{R_scope}}
\TRANSCOM{(0)}{0}{\textrm{nat_scope}}
\end{transbox}

Below is a table that tells which notation is available in which
scope. The relative precedences and associativity of operators is the
same as in usual mathematics. See the reference manual for more
details. However, it is important to remember that unlike V7, the type
operators for product and sum are left associative, in order not to
clash with arithmetic operators.

\begin{center}
\begin{tabular}{l|l}
scope & notations \\
\hline
nat_scope & $+ ~- ~* ~< ~\leq ~> ~\geq$ \\
Z_scope & $+ ~- ~* ~/ ~\TERM{mod} ~< ~\leq ~> ~\geq ~?=$ \\
R_scope & $+ ~- ~* ~/ ~< ~\leq ~> ~\geq$ \\
type_scope & $* ~+$ \\
bool_scope & $\TERM{\&\&} ~\TERM{$||$} ~\TERM{-}$ \\
list_scope & $\TERM{::} ~\TERM{++}$
\end{tabular}
\end{center}
(Note: $\leq$ is written \TERM{$<=$})



\subsection{Notation for implicit arguments}

The explicitation of arguments is closer to the \emph{bindings} notation in
tactics. Argument positions follow the argument names of the head constant.

\begin{transbox}
\TRANS{f 1!t1 2!t2}{f (x:=t1) (y:=t2)}
\TRANS{!f t1 t2}{@f t1 t2}
\end{transbox}


\subsection{Universal quantification}

The universal quantification and dependent product types are now
materialized with the \TERM{forall} keyword before the binders and a
comma after the binders.

The syntax of binders also changed significantly. A binder can simply be
a name when its type can be inferred. In other cases, the name and the type
of the variable are put between parentheses. When several consecutive
variables have the same type, they can be grouped. Finally, if all variables
have the same type parentheses can be omitted.

\begin{transbox}
\TRANS{(x:A)B}{forall (x:~A), B ~~\textrm{or}~~ forall x:~A, B}
\TRANS{(x,y:nat)P}{forall (x y :~nat), P ~~\textrm{or}~~ forall x y :~nat, P}
\TRANS{(x,y:nat;z:A)P}{forall (x y :~nat) (z:A), P}
\TRANS{(x,y,z,t:?)P}{forall x y z t, P}
\TRANS{(x,y:nat;z:?)P}{forall (x y :~nat) z, P}
\end{transbox}

\subsection{Abstraction}

The notation for $\lambda$-abstraction follows that of universal
quantification. The binders are surrounded by keyword \TERM{fun}
and $\Rightarrow$ (\verb+=>+ in ascii).

\begin{transbox}
\TRANS{[x,y:nat; z](f a b c)}{fun (x y:nat) z => f a b c}
\end{transbox}


\subsection{Pattern-matching}

Beside the usage of the keyword pair \TERM{match}/\TERM{with} instead of
\TERM{Cases}/\TERM{of}, the main change is the notation for the type of
branches and return type. It is no longer written between \TERM{$<$ $>$} before
the \TERM{Cases} keyword, but interleaved with the destructured objects.

The idea is that for each destructured object, one may specify a variable
name to tell how the branches types depend on this destructured objects (case
of a dependent elimination), and also how they depend on the value of the
arguments of the inductive type of the destructured objects. The type of
branches is then given after the keyword \TERM{return}, unless it can be
inferred.

Moreover, when the destructured object is a variable, one may use this
variable in the return type.

\begin{transbox}
\TRANS{Cases n of\\~~ O => O \\| (S k) => (1) end}{match n with\\~~ 0 => 0 \\| (S k) => 1 end}
\TRANS{Cases m n of \\~~0 0 => t \\| ... end}{match m, n with \\~~0, 0 => t \\| .. end}
\TRANS{<[n:nat](P n)>Cases T of ... end}{match T as n return P n with ... end}
\TRANS{<[n:nat][p:(even n)]\~{}(odd n)>Cases p of\\~~ ... \\end}{match p in even n return \~{} odd n with\\~~ ...\\end}
\end{transbox}


\subsection{Fixpoints and cofixpoints}

An easier syntax for non-mutual fixpoints is provided, making it very close
to the usual notation for non-recursive functions. The decreasing argument
is now indicated by an annotation between curly braces, regardless of the
binders grouping. The annotation can be omitted if the binders introduce only
one variable. The type of the result can be omitted if inferable.

\begin{transbox}
\TRANS{Fix plus\{plus [n:nat] : nat -> nat :=\\~~ [m]...\}}{fix plus (n m:nat) \{struct n\}: nat := ...}
\TRANS{Fix fact\{fact [n:nat]: nat :=\\
~~Cases n of\\~~~~ O => (1) \\~~| (S k) => (mult n (fact k)) end\}}{fix fact
  (n:nat) :=\\
~~match n with \\~~~~0 => 1 \\~~| (S k) => n * fact k end}
\end{transbox}

There is a syntactic sugar for mutual fixpoints associated to a local
definition:

\begin{transbox}
\TRANS{let f := Fix f \{f [x:A] : T := M\} in\\(g (f y))}{let fix f (x:A) : T := M in\\g (f x)}
\end{transbox}

The same applies to cofixpoints, annotations are not allowed in that case.

\subsection{Notation for type cast}

\begin{transbox}
\TRANS{O :: nat}{0 : nat}
\end{transbox}

\section{Main changes in tactics w.r.t. V7}

The main change is that all tactic names are lowercase. This also holds for
Ltac keywords.

\subsection{Ltac}

Definitions of macros are introduced by \TERM{Ltac} instead of
\TERM{Tactic Definition}, \TERM{Meta Definition} or \TERM{Recursive
Definition}.

Rules of a match command are not between square brackets anymore.

Context (understand a term with a placeholder) instantiation \TERM{inst}
became \TERM{context}. Syntax is unified with subterm matching.

\begin{transbox}
\TRANS{match t with [C[x=y]] => inst C[y=x]}{match t with context C[x=y] => context C[y=x]}
\end{transbox}

\subsection{Named arguments of theorems}

\begin{transbox}
\TRANS{Apply thm with x:=t 1:=u}{apply thm with (x:=t) (1:=u)}
\end{transbox}


\subsection{Occurrences}

To avoid ambiguity between a numeric literal and the optionnal
occurence numbers of this term, the occurence numbers are put after
the term itself. This applies to tactic \TERM{pattern} and also
\TERM{unfold}
\begin{transbox}
\TRANS{Pattern 1 2 (f x) 3 4 d y z}{pattern (f x at 1 2) (d at 3 4) y z}
\end{transbox}

\section{Main changes in vernacular commands w.r.t. V7}


\subsection{Binders}

The binders of vernacular commands changed in the same way as those of
fixpoints. This also holds for parameters of inductive definitions.


\begin{transbox}
\TRANS{Definition x [a:A] : T := M}{Definition x (a:A) : T := M}
\TRANS{Inductive and [A,B:Prop]: Prop := \\~~conj : A->B->(and A B)}%
      {Inductive and (A B:Prop): Prop := \\~~conj : A -> B -> and A B}
\end{transbox}

\subsection{Hints}

The syntax of \emph{extern} hints changed: the pattern and the tactic
to be applied are separated by a \TERM{$\Rightarrow$}.
\begin{transbox}
\TRANS{Hint Extern 4 (toto ?) Apply lemma}{Hint Extern 4 (toto _) => apply lemma}
\end{transbox}

\end{document}


==> anc/HoTT/coq-HoTT/dev/v8-syntax/syntax-v8.tex <==

\documentclass{article}

\usepackage{verbatim}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{array}
\usepackage{fullpage}

\author{B.~Barras}
\title{Syntax of Coq V8}

%% Le _ est un caractère normal
\catcode`\_=13
\let\subscr=_
\def_{\ifmmode\sb\else\subscr\fi}

\def\bfbar{\ensuremath{|\hskip -0.22em{}|\hskip -0.24em{}|}}
\def\TERMbar{\bfbar}
\def\TERMbarbar{\bfbar\bfbar}
\def\notv{\text{_}}
\def\infx#1{\notv#1\notv}


%% Macros pour les grammaires
\def\GR#1{\text{\large(}#1\text{\large)}}
\def\NT#1{\langle\textit{#1}\rangle}
\def\NTL#1#2{\langle\textit{#1}\rangle_{#2}}
\def\TERM#1{{\bf\textrm{\bf #1}}}
%\def\TERM#1{{\bf\textsf{#1}}}
\def\KWD#1{\TERM{#1}}
\def\ETERM#1{\TERM{#1}}
\def\CHAR#1{\TERM{#1}}

\def\STAR#1{#1*}
\def\STARGR#1{\GR{#1}*}
\def\PLUS#1{#1+}
\def\PLUSGR#1{\GR{#1}+}
\def\OPT#1{#1?}
\def\OPTGR#1{\GR{#1}?}
%% Tableaux de definition de non-terminaux
\newenvironment{cadre}
        {\begin{array}{|c|}\hline\\}
        {\\\\\hline\end{array}}
\newenvironment{rulebox}
        {$$\begin{cadre}\begin{array}{r@{~}c@{~}l@{}l@{}r}}
        {\end{array}\end{cadre}$$}
\def\DEFNT#1{\NT{#1} & ::= &}
\def\EXTNT#1{\NT{#1} & ::= & ... \\&|&}
\def\RNAME#1{(\textsc{#1})}
\def\SEPDEF{\\\\}
\def\nlsep{\\&|&}
\def\nlcont{\\&&}
\newenvironment{rules}
        {\begin{center}\begin{rulebox}}
        {\end{rulebox}\end{center}}

\begin{document}

\maketitle

\section{Meta notations used in this document}

Non-terminals are printed between angle brackets (e.g. $\NT{non-terminal}$) and
terminal symbols are printed in bold font (e.g. $\ETERM{terminal}$). Lexemes
are displayed as non-terminals.

The usual operators on regular expressions:
\begin{center}
\begin{tabular}{l|l}
\hfil notation & \hfil  meaning \\
\hline
$\STAR{regexp}$ & repeat $regexp$ 0 or more times \\
$\PLUS{regexp}$ & repeat $regexp$ 1 or more times \\
$\OPT{regexp}$ & $regexp$ is optional \\
$regexp_1~\mid~regexp_2$ & alternative
\end{tabular}
\end{center}

Parenthesis are used to group regexps. Beware to distinguish this operator
$\GR{~}$ from the terminals $\ETERM{( )}$, and $\mid$ from terminal
\TERMbar.

Rules are optionaly annotated in the right margin with:
\begin{itemize}
\item a precedence and associativity (L for left, R for right and N for no associativity), indicating how to solve conflicts;
  lower levels are tighter;
\item a rule name.
\end{itemize}
In order to solve some conflicts, a non-terminal may be invoked with a
precedence (notation: $\NTL{entry}{prec}$), meaning that rules with higher
precedence do not apply.

\section{Lexical conventions}

Lexical categories are:
\begin{rules}
\DEFNT{ident}
     \STARGR{\NT{letter}\mid\CHAR{_}}
     \STARGR{\NT{letter}\mid \NT{digit} \mid \CHAR{'} \mid \CHAR{_}}
\SEPDEF
\DEFNT{field}       \CHAR{.}\NT{ident}
\SEPDEF
\DEFNT{meta-ident}  \CHAR{?}\NT{ident}   
\SEPDEF
\DEFNT{num}         \PLUS{\NT{digit}}
\SEPDEF
\DEFNT{int}         \NT{num} \mid \CHAR{-}\NT{num}
\SEPDEF
\DEFNT{digit}       \CHAR{0}-\CHAR{9}
\SEPDEF
\DEFNT{letter}      \CHAR{a}-\CHAR{z}\mid\CHAR{A}-\CHAR{Z}
                    \mid\NT{unicode-letter}

\SEPDEF
\DEFNT{string}      \CHAR{"}~\STARGR{\CHAR{""}\mid\NT{unicode-char-but-"}}~\CHAR{"}
\end{rules}

Reserved identifiers for the core syntax are:
\begin{quote}
\KWD{as},
\KWD{cofix},
\KWD{else},
\KWD{end},
\KWD{fix},
\KWD{for},
\KWD{forall},
\KWD{fun},
\KWD{if},
\KWD{in},
\KWD{let},
\KWD{match}, 
\KWD{Prop},
\KWD{return}, 
\KWD{Set},
\KWD{then},
\KWD{Type},
\KWD{with}  
\end{quote}

Symbols used in the core syntax:
$$ \KWD{(}
~~ \KWD{)}
~~ \KWD{\{}
~~ \KWD{\}}
~~ \KWD{:}
~~ \KWD{,}
~~ \Rightarrow
~~ \rightarrow
~~ \KWD{:=}
~~ \KWD{_}
~~ \TERMbar
~~ \KWD{@}
~~ \KWD{\%}
~~ \KWD{.(}
$$

Note that \TERM{struct} is not a reserved identifier.

\section{Syntax of terms}

\subsection{Core syntax}

The main entry point of the term grammar is $\NTL{constr}{9}$. When no
conflict can appear, $\NTL{constr}{200}$ is also used as entry point.

\begin{rules}
\DEFNT{constr}
       \NT{binder-constr}                             &200R~~ &\RNAME{binders}
\nlsep \NT{constr}~\KWD{:}~\NT{constr}                &100R &\RNAME{cast}
\nlsep \NT{constr}~\KWD{:}~\NT{binder-constr}         &100R &\RNAME{cast'}
\nlsep \NT{constr}~\KWD{$\rightarrow$}~\NT{constr}    &80R  &\RNAME{arrow}
\nlsep \NT{constr}~\KWD{$\rightarrow$}~\NT{binder-constr} &80R &\RNAME{arrow'}
\nlsep \NT{constr}~\PLUS{\NT{appl-arg}}               &10L  &\RNAME{apply}
\nlsep \KWD{@}~\NT{reference}~\STAR{\NTL{constr}{9}}  &10L  &\RNAME{expl-apply}
\nlsep \NT{constr}~\KWD{.(}
       ~\NT{reference}~\STAR{\NT{appl-arg}}~\TERM{)}  &1L & \RNAME{proj}
\nlsep \NT{constr}~\KWD{.(}~\TERM{@}
       ~\NT{reference}~\STAR{\NTL{constr}{9}}~\TERM{)} &1L & \RNAME{expl-proj}
\nlsep \NT{constr} ~ \KWD{\%} ~ \NT{ident}            &1L   &\RNAME{scope-chg}
\nlsep \NT{atomic-constr}                             &0
\nlsep \NT{match-expr}                                &0
\nlsep \KWD{(}~\NT{constr}~\KWD{)}                    &0
\SEPDEF
\DEFNT{binder-constr}
       \KWD{forall}~\NT{binder-list}~\KWD{,}~\NTL{constr}{200} 
          &&\RNAME{prod}
\nlsep \KWD{fun} ~\NT{binder-list} ~\KWD{$\Rightarrow$}~\NTL{constr}{200}
          &&\RNAME{lambda}
\nlsep \NT{fix-expr}
\nlsep \KWD{let}~\NT{ident-with-params} ~\KWD{:=}~\NTL{constr}{200}
       ~\KWD{in}~\NTL{constr}{200}  &&\RNAME{let}
\nlsep \KWD{let}~\NT{single-fix} ~\KWD{in}~\NTL{constr}{200}
          &&\RNAME{rec-let}
\nlsep \KWD{let}~\KWD{(}~\OPT{\NT{let-pattern}}~\KWD{)}~\OPT{\NT{return-type}}
       ~\KWD{:=}~\NTL{constr}{200}~\KWD{in}~\NTL{constr}{200}
          &&\RNAME{let-case}
\nlsep \KWD{if}~\NT{if-item}
       ~\KWD{then}~\NTL{constr}{200}~\KWD{else}~\NTL{constr}{200}
          &&\RNAME{if-case}
\SEPDEF
\DEFNT{appl-arg}
       \KWD{(}~\NT{ident}~\!\KWD{:=}~\NTL{constr}{200}~\KWD{)}
          &&\RNAME{impl-arg}
\nlsep \KWD{(}~\NT{num}~\!\KWD{:=}~\NTL{constr}{200}~\KWD{)}
          &&\RNAME{impl-arg}
\nlsep \NTL{constr}{9}
\SEPDEF
\DEFNT{atomic-constr}
       \NT{reference}     && \RNAME{variables}
\nlsep \NT{sort}          && \RNAME{CIC-sort}
\nlsep \NT{num}           && \RNAME{number}
\nlsep \KWD{_}            && \RNAME{hole}
\nlsep \NT{meta-ident}    && \RNAME{meta/evar}
\end{rules}



\begin{rules}
\DEFNT{ident-with-params}
       \NT{ident}~\STAR{\NT{binder-let}}~\NT{type-cstr}
\SEPDEF
\DEFNT{binder-list}
       \NT{binder}~\STAR{\NT{binder-let}}
\nlsep \PLUS{\NT{name}}~\KWD{:}~\NT{constr}
\SEPDEF
\DEFNT{binder}
       \NT{name}      &&\RNAME{infer}
\nlsep \KWD{(}~\PLUS{\NT{name}}~\KWD{:}~\NT{constr}
       ~\KWD{)}      &&\RNAME{binder}
\SEPDEF
\DEFNT{binder-let}
       \NT{binder}
\nlsep \KWD{(}~\NT{name}~\NT{type-cstr}~\KWD{:=}~\NT{constr}~\KWD{)}
\SEPDEF
\DEFNT{let-pattern}
       \NT{name}
\nlsep \NT{name} ~\KWD{,} ~\NT{let-pattern}
\SEPDEF
\DEFNT{type-cstr}
       \OPTGR{\KWD{:}~\NT{constr}}
\SEPDEF
\DEFNT{reference}
       \NT{ident}                   && \RNAME{short-ident}
\nlsep \NT{ident}~\PLUS{\NT{field}} && \RNAME{qualid}
\SEPDEF
\DEFNT{sort}
       \KWD{Prop} ~\mid~ \KWD{Set} ~\mid~ \KWD{Type}
\SEPDEF
\DEFNT{name}
       \NT{ident} ~\mid~ \KWD{_}
\end{rules}

\begin{rules}
\DEFNT{fix-expr}
       \NT{single-fix}
\nlsep \NT{single-fix}~\PLUSGR{\KWD{with}~\NT{fix-decl}}
      ~\KWD{for}~\NT{ident}
\SEPDEF
\DEFNT{single-fix}
       \NT{fix-kw}~\NT{fix-decl}
\SEPDEF
\DEFNT{fix-kw} \KWD{fix} ~\mid~ \KWD{cofix}
\SEPDEF
\DEFNT{fix-decl}
       \NT{ident}~\STAR{\NT{binder-let}}~\OPT{\NT{annot}}~\NT{type-cstr}
       ~\KWD{:=}~\NTL{constr}{200}
\SEPDEF
\DEFNT{annot}
       \KWD{\{}~\TERM{struct}~\NT{ident}~\KWD{\}}
\end{rules}


\begin{rules}
\DEFNT{match-expr}
       \KWD{match}~\NT{match-items}~\OPT{\NT{return-type}}~\KWD{with}
  ~\OPT{\TERMbar}~\OPT{\NT{branches}}~\KWD{end}        &&\RNAME{match}
\SEPDEF
\DEFNT{match-items}
       \NT{match-item} ~\KWD{,} ~\NT{match-items}
\nlsep \NT{match-item}
\SEPDEF
\DEFNT{match-item}
       \NTL{constr}{100}~\OPTGR{\KWD{as}~\NT{name}}
       ~\OPTGR{\KWD{in}~\NTL{constr}{100}}
\SEPDEF
\DEFNT{return-type}
       \KWD{return}~\NTL{constr}{100}
\SEPDEF
\DEFNT{if-item}
       \NT{constr}~\OPTGR{\OPTGR{\KWD{as}~\NT{name}}~\NT{return-type}}
\SEPDEF
\DEFNT{branches}
       \NT{eqn}~\TERMbar~\NT{branches}
\nlsep \NT{eqn}
\SEPDEF
\DEFNT{eqn}
       \NT{pattern} ~\STARGR{\KWD{,}~\NT{pattern}}
       ~\KWD{$\Rightarrow$}~\NT{constr}
\SEPDEF
\DEFNT{pattern}
       \NT{reference}~\PLUS{\NT{pattern}}  &1L~~ & \RNAME{constructor}
\nlsep \NT{pattern}~\KWD{as}~\NT{ident}    &1L & \RNAME{alias}
\nlsep \NT{pattern}~\KWD{\%}~\NT{ident}    &1L & \RNAME{scope-change}
\nlsep \NT{reference}                      &0  & \RNAME{pattern-var}
\nlsep \KWD{_}                             &0  & \RNAME{hole}
\nlsep \NT{num}                            &0
\nlsep \KWD{(}~\NT{tuple-pattern}~\KWD{)}
\SEPDEF
\DEFNT{tuple-pattern}
       \NT{pattern}
\nlsep \NT{tuple-pattern}~\KWD{,}~\NT{pattern} && \RNAME{pair}
\end{rules}

\subsection{Notations of the prelude (logic and basic arithmetic)}

Reserved notations:

$$
\begin{array}{l|c}
\text{Symbol} & \text{precedence} \\
\hline
\infx{,}             & 250L \\
\KWD{IF}~\notv~\KWD{then}~\notv~\KWD{else}~\notv
                     & 200R \\
\infx{:}             & 100R \\
\infx{\leftrightarrow} & 95N \\
\infx{\rightarrow}   & 90R \\
\infx{\vee}          & 85R \\
\infx{\wedge}        & 80R \\
\tilde{}\notv        & 75R \\
\begin{array}[c]{@{}l@{}}
 \infx{=}\quad \infx{=}\KWD{$:>$}\notv \quad \infx{=}=\notv
 \quad \infx{\neq} \quad  \infx{\neq}\KWD{$:>$}\notv \\
 \infx{<}\quad\infx{>} \quad \infx{\leq}\quad\infx{\geq}
 \quad \infx{<}<\notv \quad \infx{<}\leq\notv
 \quad \infx{\leq}<\notv \quad \infx{\leq}\leq\notv
\end{array}          & 70N \\
\infx{+}\quad\infx{-}\quad -\notv   & 50L \\
\infx{*}\quad\infx{/}\quad /\notv   & 40L \\
\end{array}
$$

Existential quantifiers follows the \KWD{forall} notation (with same
precedence 200), but only one quantified variable is allowed.

\begin{rules}
\EXTNT{binder-constr}
       \NT{quantifier-kwd}~\NT{name}~\NT{type-cstr}~\KWD{,}~\NTL{constr}{200} \\
\SEPDEF
\DEFNT{quantifier-kwd}
       \TERM{exists} && \RNAME{ex}
\nlsep \TERM{exists2} && \RNAME{ex2}
\end{rules}

$$
\begin{array}{l|c|l}
\text{Symbol} & \text{precedence} \\
\hline
\notv+\{\notv\}                            & 50 & \RNAME{sumor} \\
\{\notv:\notv~|~\notv\}                    & 0 & \RNAME{sig} \\
\{\notv:\notv~|~\notv \& \notv \}          & 0 & \RNAME{sig2} \\
\{\notv:\notv~\&~\notv \}                  & 0 & \RNAME{sigS} \\
\{\notv:\notv~\&~\notv \& \notv \}         & 0 & \RNAME{sigS2} \\
\{\notv\}+\{\notv\}                        & 0 & \RNAME{sumbool} \\
\end{array}
$$

%% Strange: nat + {x:nat|x=x} * nat  == ( + ) *

\section{Grammar of tactics}

\def\tacconstr{\NTL{constr}{9}}
\def\taclconstr{\NTL{constr}{200}}

Additional symbols are:
$$ \TERM{'}
~~ \KWD{;}
~~ \TERM{()}
~~ \TERMbarbar
~~ \TERM{$\vdash$}
~~ \TERM{[}
~~ \TERM{]}
~~ \TERM{$\leftarrow$}
$$
Additional reserved keywords are:
$$ \KWD{at}
~~ \TERM{using}
$$

\subsection{Basic tactics}

\begin{rules}
\DEFNT{simple-tactic}
       \TERM{intros}~\TERM{until}~\NT{quantified-hyp}
\nlsep \TERM{intros}~\NT{intro-patterns}
\nlsep \TERM{intro}~\OPT{\NT{ident}}~\OPTGR{\TERM{after}~\NT{ident}}
%%
\nlsep \TERM{assumption}
\nlsep \TERM{exact}~\tacconstr
%%
\nlsep \TERM{apply}~\NT{constr-with-bindings}
\nlsep \TERM{elim}~\NT{constr-with-bindings}~\OPT{\NT{eliminator}}
\nlsep \TERM{elimtype}~\tacconstr
\nlsep \TERM{case}~\NT{constr-with-bindings}
\nlsep \TERM{casetype}~\tacconstr
\nlsep \KWD{fix}~\OPT{\NT{ident}}~\NT{num}
\nlsep \KWD{fix}~\NT{ident}~\NT{num}~\KWD{with}~\PLUS{\NT{fix-spec}}
\nlsep \KWD{cofix}~\OPT{\NT{ident}}
\nlsep \KWD{cofix}~\NT{ident}~\PLUS{\NT{fix-spec}}
%%
\nlsep \TERM{cut}~\tacconstr
\nlsep \TERM{assert}~\tacconstr
\nlsep \TERM{assert}~
  \TERM{(}~\NT{ident}~\KWD{:}~\taclconstr~\TERM{)}
\nlsep \TERM{assert}~
  \TERM{(}~\NT{ident}~\KWD{:=}~\taclconstr~\TERM{)}
\nlsep \TERM{pose}~\tacconstr
\nlsep \TERM{pose}~
  \TERM{(}~\NT{ident}~\KWD{:=}~\taclconstr~\TERM{)}
\nlsep \TERM{generalize}~\PLUS{\tacconstr}
\nlsep \TERM{generalize}~\TERM{dependent}~\tacconstr
\nlsep \TERM{set}~\tacconstr~\OPT{\NT{clause}}
\nlsep \TERM{set}~
  \TERM{(}~\NT{ident}~\KWD{:=}~\taclconstr~\TERM{)}~\OPT{\NT{clause}}
\nlsep \TERM{instantiate}~
  \TERM{(}~\NT{num}~\TERM{:=}~\taclconstr~\TERM{)}~\OPT{\NT{clause}}
%%
\nlsep \TERM{specialize}~\OPT{\NT{num}}~\NT{constr-with-bindings}
\nlsep \TERM{lapply}~\tacconstr
%%
\nlsep \TERM{simple}~\TERM{induction}~\NT{quantified-hyp}
\nlsep \TERM{induction}~\NT{induction-arg}~\OPT{\NT{with-names}}
       ~\OPT{\NT{eliminator}}
\nlsep \TERM{double}~\TERM{induction}~\NT{quantified-hyp}~\NT{quantified-hyp}
\nlsep \TERM{simple}~\TERM{destruct}~\NT{quantified-hyp}
\nlsep \TERM{destruct}~\NT{induction-arg}~\OPT{\NT{with-names}}
       ~\OPT{\NT{eliminator}}
\nlsep \TERM{decompose}~\TERM{record}~\tacconstr
\nlsep \TERM{decompose}~\TERM{sum}~\tacconstr
\nlsep \TERM{decompose}~\TERM{[}~\PLUS{\NT{reference}}~\TERM{]}
       ~\tacconstr
%%
\nlsep ...
\end{rules}

\begin{rules}
\EXTNT{simple-tactic}
       \TERM{trivial}~\OPT{\NT{hint-bases}}
\nlsep \TERM{auto}~\OPT{\NT{num}}~\OPT{\NT{hint-bases}}
%%
%%\nlsep \TERM{autotdb}~\OPT{\NT{num}}
%%\nlsep \TERM{cdhyp}~\NT{ident}
%%\nlsep \TERM{dhyp}~\NT{ident}
%%\nlsep \TERM{dconcl}
%%\nlsep \TERM{superauto}~\NT{auto-args}
\nlsep \TERM{auto}~\OPT{\NT{num}}~\TERM{decomp}~\OPT{\NT{num}}
%%
\nlsep \TERM{clear}~\PLUS{\NT{ident}}
\nlsep \TERM{clearbody}~\PLUS{\NT{ident}}
\nlsep \TERM{move}~\NT{ident}~\TERM{after}~\NT{ident}
\nlsep \TERM{rename}~\NT{ident}~\TERM{into}~\NT{ident}
%%
\nlsep \TERM{left}~\OPT{\NT{with-binding-list}}
\nlsep \TERM{right}~\OPT{\NT{with-binding-list}}
\nlsep \TERM{split}~\OPT{\NT{with-binding-list}}
\nlsep \TERM{exists}~\OPT{\NT{binding-list}}
\nlsep \TERM{constructor}~\NT{num}~\OPT{\NT{with-binding-list}}
\nlsep \TERM{constructor}~\OPT{\NT{tactic}}
%%
\nlsep \TERM{reflexivity}
\nlsep \TERM{symmetry}~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{transitivity}~\tacconstr
%%
\nlsep \NT{inversion-kwd}~\NT{quantified-hyp}~\OPT{\NT{with-names}}~\OPT{\NT{clause}}
\nlsep \TERM{dependent}~\NT{inversion-kwd}~\NT{quantified-hyp}
  ~\OPT{\NT{with-names}}~\OPTGR{\KWD{with}~\tacconstr}
\nlsep \TERM{inversion}~\NT{quantified-hyp}~\TERM{using}~\tacconstr~\OPT{\NT{clause}}
%%
\nlsep \NT{red-expr}~\OPT{\NT{clause}}
\nlsep \TERM{change}~\NT{conversion}~\OPT{\NT{clause}}
\SEPDEF
\DEFNT{red-expr}
       \TERM{red} ~\mid~ \TERM{hnf} ~\mid~ \TERM{compute}
\nlsep \TERM{simpl}~\OPT{\NT{pattern-occ}}
\nlsep \TERM{cbv}~\PLUS{\NT{red-flag}}
\nlsep \TERM{lazy}~\PLUS{\NT{red-flag}}
\nlsep \TERM{unfold}~\NT{unfold-occ}~\STARGR{\KWD{,}~\NT{unfold-occ}}
\nlsep \TERM{fold}~\PLUS{\tacconstr}
\nlsep \TERM{pattern}~\NT{pattern-occ}~\STARGR{\KWD{,}~\NT{pattern-occ}}
\SEPDEF
\DEFNT{conversion}
       \NT{pattern-occ}~\KWD{with}~\tacconstr
\nlsep \tacconstr
\SEPDEF
\DEFNT{inversion-kwd}
       \TERM{inversion} ~\mid~ \TERM{invesion_clear} ~\mid~
       \TERM{simple}~\TERM{inversion}
\end{rules}

Conflicts exists between integers and constrs.

\begin{rules}
\DEFNT{quantified-hyp}
       \NT{int}~\mid~\NT{ident}
\SEPDEF
\DEFNT{induction-arg}
       \NT{int}~\mid~\tacconstr
\SEPDEF
\DEFNT{fix-spec}
       \KWD{(}~\NT{ident}~\STAR{\NT{binder}}~\OPT{\NT{annot}}
       ~\KWD{:}~\taclconstr~\KWD{)}
\SEPDEF
\DEFNT{intro-patterns}
       \STAR{\NT{intro-pattern}}
\SEPDEF
\DEFNT{intro-pattern}
       \NT{name}
\nlsep \TERM{[}~\NT{intro-patterns}~\STARGR{\TERMbar~\NT{intro-patterns}}
       ~\TERM{]}
\nlsep \KWD{(}~\NT{intro-pattern}~\STARGR{\KWD{,}~\NT{intro-pattern}}
       ~\KWD{)}
\SEPDEF
\DEFNT{with-names}
%       \KWD{as}~\TERM{[}~\STAR{\NT{ident}}~\STARGR{\TERMbar~\STAR{\NT{ident}}}
%       ~\TERM{]}
       \KWD{as}~\NT{intro-pattern}
\SEPDEF
\DEFNT{eliminator}
       \TERM{using}~\NT{constr-with-bindings}
\SEPDEF
\DEFNT{constr-with-bindings}
       % dangling ``with'' of ``fix'' can conflict with ``with''
       \tacconstr~\OPT{\NT{with-binding-list}}
\SEPDEF
\DEFNT{with-binding-list}
       \KWD{with}~\NT{binding-list}
\SEPDEF
\DEFNT{binding-list}
       \PLUS{\tacconstr}
\nlsep \PLUS{\NT{simple-binding}}
\SEPDEF
\DEFNT{simple-binding}
       \KWD{(}~\NT{quantified-hyp}~\KWD{:=}~\taclconstr~\KWD{)}
\SEPDEF
\DEFNT{red-flag}
       \TERM{beta} ~\mid~ \TERM{iota} ~\mid~ \TERM{zeta}
       ~\mid~ \TERM{delta} ~\mid~
       \TERM{delta}~\OPT{\TERM{-}}~\TERM{[}~\PLUS{\NT{reference}}~\TERM{]}
\SEPDEF
\DEFNT{clause}
       \KWD{in}~\TERM{*}
\nlsep \KWD{in}~\TERM{*}~\KWD{$\vdash$}~\OPT{\NT{concl-occ}}
\nlsep \KWD{in}~\OPT{\NT{hyp-ident-list}} ~\KWD{$\vdash$} ~\OPT{\NT{concl-occ}}
\nlsep \KWD{in}~\OPT{\NT{hyp-ident-list}}
\SEPDEF
\DEFNT{hyp-ident-list}
       \NT{hyp-ident}
\nlsep \NT{hyp-ident}~\KWD{,}~\NT{hyp-ident-list}
\SEPDEF
\DEFNT{hyp-ident}
       \NT{ident}
\nlsep \KWD{(}~\TERM{type}~\TERM{of}~\NT{ident}~\KWD{)}
\nlsep \KWD{(}~\TERM{value}~\TERM{of}~\NT{ident}~\KWD{)}
\SEPDEF
\DEFNT{concl-occ}
       \TERM{*} ~\NT{occurrences}
\SEPDEF
\DEFNT{pattern-occ}
       \tacconstr ~\NT{occurrences}
\SEPDEF
\DEFNT{unfold-occ}
       \NT{reference}~\NT{occurrences}
\SEPDEF
\DEFNT{occurrences}
       ~\OPTGR{\KWD{at}~\PLUS{\NT{int}}}
\SEPDEF
\DEFNT{hint-bases}
       \KWD{with}~\TERM{*}
\nlsep \KWD{with}~\PLUS{\NT{ident}}
\SEPDEF
\DEFNT{auto-args}
       \OPT{\NT{num}}~\OPTGR{\TERM{adding}~\TERM{[}~\PLUS{\NT{reference}}
       ~\TERM{]}}~\OPT{\TERM{destructuring}}~\OPTGR{\TERM{using}~\TERM{tdb}}
\end{rules}

\subsection{Ltac}

%% Currently, there are conflicts with keyword \KWD{in}: in the following,
%% has the keyword to be associated to \KWD{let} or to tactic \TERM{simpl} ?
%% \begin{center}
%% \texttt{let x := simpl in ...}
%% \end{center}


\begin{rules}
\DEFNT{tactic}
       \NT{tactic} ~\KWD{;} ~\NT{tactic}  &5 &\RNAME{Then}
\nlsep \NT{tactic} ~\KWD{;}~\TERM{[} ~\OPT{\NT{tactic-seq}} ~\TERM{]}
         &5 &\RNAME{Then-seq}
%%
\nlsep \TERM{try} ~\NT{tactic}     &3R &\RNAME{Try}
\nlsep \TERM{do} ~\NT{int-or-var} ~\NT{tactic}
\nlsep \TERM{repeat} ~\NT{tactic}
\nlsep \TERM{progress} ~\NT{tactic}
\nlsep \TERM{info} ~\NT{tactic}
\nlsep \TERM{abstract}~\NTL{tactic}{2}~\OPTGR{\TERM{using}~\NT{ident}}
%%
\nlsep \NT{tactic} ~\TERMbarbar ~\NT{tactic} &2R &\RNAME{Orelse}
%%
\nlsep \KWD{fun} ~\PLUS{\NT{name}} ~\KWD{$\Rightarrow$}
       ~\NT{tactic}  &1 &\RNAME{Fun-tac}
\nlsep \KWD{let} ~\NT{let-clauses} ~\KWD{in} ~\NT{tactic}
\nlsep \KWD{let} ~\TERM{rec} ~\NT{rec-clauses} ~\KWD{in} ~\NT{tactic}
\nlsep \KWD{match}~\OPT{\TERM{reverse}}~\TERM{goal}~\KWD{with}
       ~\OPT{\TERMbar}~\OPT{\NT{match-goal-rules}} ~\KWD{end}
\nlsep \KWD{match} ~\NT{tactic} ~\KWD{with}
       ~\OPT{\TERMbar}~\OPT{\NT{match-rules}} ~\KWD{end}
\nlsep \TERM{first}~\TERM{[} ~\NT{tactic-seq} ~\TERM{]}
\nlsep \TERM{solve}~\TERM{[} ~\NT{tactic-seq} ~\TERM{]}
\nlsep \TERM{idtac}
\nlsep \TERM{fail} ~\OPT{\NT{num}} ~\OPT{\NT{string}}
\nlsep \TERM{constr}~\KWD{:}~\tacconstr
\nlsep \TERM{ipattern}~\KWD{:}~\NT{intro-pattern}
\nlsep \NT{term-ltac}
\nlsep \NT{reference}~\STAR{\NT{tactic-arg}}  &&\RNAME{call-tactic}
\nlsep \NT{simple-tactic}
%%
\nlsep \NT{tactic-atom}  &0 &\RNAME{atomic}
\nlsep \KWD{(} ~\NT{tactic} ~\KWD{)}
\SEPDEF
\DEFNT{tactic-arg}
       \TERM{ltac}~\KWD{:}~\NTL{tactic}{0}
\nlsep \TERM{ipattern}~\KWD{:}~\NT{intro-pattern}
\nlsep \NT{term-ltac}
\nlsep \NT{tactic-atom}
\nlsep \tacconstr
\SEPDEF
\DEFNT{term-ltac}
       \TERM{fresh} ~\OPT{\NT{string}}
\nlsep \TERM{context} ~\NT{ident} ~\TERM{[} ~\taclconstr ~\TERM{]}
\nlsep \TERM{eval} ~\NT{red-expr} ~\KWD{in} ~\tacconstr
\nlsep \TERM{type} ~\tacconstr
\SEPDEF
\DEFNT{tactic-atom}
       \NT{reference}
\nlsep \TERM{()}
\SEPDEF
\DEFNT{tactic-seq}
       \NT{tactic} ~\TERMbar ~\NT{tactic-seq}
\nlsep \NT{tactic}
\end{rules}



\begin{rules}
\DEFNT{let-clauses}
       \NT{let-clause} ~\STARGR{\KWD{with}~\NT{let-clause}}
\SEPDEF
\DEFNT{let-clause}
       \NT{ident} ~\STAR{\NT{name}} ~\KWD{:=} ~\NT{tactic}
\SEPDEF
\DEFNT{rec-clauses}
       \NT{rec-clause} ~\KWD{with} ~\NT{rec-clauses}
\nlsep \NT{rec-clause}
\SEPDEF
\DEFNT{rec-clause}
       \NT{ident} ~\PLUS{\NT{name}} ~\KWD{:=} ~\NT{tactic}
\SEPDEF
\DEFNT{match-goal-rules}
       \NT{match-goal-rule}
\nlsep \NT{match-goal-rule} ~\TERMbar ~\NT{match-goal-rules}
\SEPDEF
\DEFNT{match-goal-rule}
       \NT{match-hyps-list} ~\TERM{$\vdash$} ~\NT{match-pattern}
       ~\KWD{$\Rightarrow$} ~\NT{tactic}
\nlsep \KWD{[}~\NT{match-hyps-list} ~\TERM{$\vdash$} ~\NT{match-pattern}
       ~\KWD{]}~\KWD{$\Rightarrow$} ~\NT{tactic}
\nlsep \KWD{_} ~\KWD{$\Rightarrow$} ~\NT{tactic}
\SEPDEF
\DEFNT{match-hyps-list}
       \NT{match-hyps} ~\KWD{,} ~\NT{match-hyps-list}
\nlsep \NT{match-hyps}
\SEPDEF
\DEFNT{match-hyps}
       \NT{name} ~\KWD{:} ~\NT{match-pattern}
\SEPDEF
\DEFNT{match-rules}
       \NT{match-rule}
\nlsep \NT{match-rule} ~\TERMbar ~\NT{match-rules}
\SEPDEF
\DEFNT{match-rule}
       \NT{match-pattern} ~\KWD{$\Rightarrow$} ~\NT{tactic}
\nlsep \KWD{_} ~\KWD{$\Rightarrow$} ~\NT{tactic}
\SEPDEF
\DEFNT{match-pattern}
       \TERM{context}~\OPT{\NT{ident}}
       ~\TERM{[} ~\NT{constr-pattern} ~\TERM{]}  &&\RNAME{subterm}
\nlsep \NT{constr-pattern}
\SEPDEF
\DEFNT{constr-pattern}
       \tacconstr
\end{rules}

\subsection{Other tactics}

\begin{rules}
\EXTNT{simple-tactic}
       \TERM{rewrite} ~\NT{orient} ~\NT{constr-with-bindings}
         ~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{replace} ~\tacconstr ~\KWD{with} ~\tacconstr
         ~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{replace} ~\OPT{\NT{orient}} ~\tacconstr
         ~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{symplify_eq} ~\OPT{\NT{quantified-hyp}}
\nlsep \TERM{discriminate} ~\OPT{\NT{quantified-hyp}}
\nlsep \TERM{injection} ~\OPT{\NT{quantified-hyp}}
\nlsep \TERM{conditional}~\NT{tactic}~\TERM{rewrite}~\NT{orient}
         ~\NT{constr-with-bindings}~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{dependent}~\TERM{rewrite}~\NT{orient}~\NT{ident}
\nlsep \TERM{cutrewrite}~\NT{orient}~\tacconstr
         ~\OPTGR{\KWD{in}~\NT{ident}}
\nlsep \TERM{absurd} ~\tacconstr
\nlsep \TERM{contradiction}
\nlsep \TERM{autorewrite}~\NT{hint-bases}~\OPTGR{\KWD{using}~\NT{tactic}}
\nlsep \TERM{refine}~\tacconstr
\nlsep \TERM{setoid_replace} ~\tacconstr ~\KWD{with} ~\tacconstr
\nlsep \TERM{setoid_rewrite} ~\NT{orient} ~\tacconstr
\nlsep \TERM{subst} ~\STAR{\NT{ident}}
%% eqdecide.ml4
\nlsep \TERM{decide}~\TERM{equality} ~\OPTGR{\tacconstr~\tacconstr}
\nlsep \TERM{compare}~\tacconstr~\tacconstr
%% eauto
\nlsep \TERM{eexact}~\tacconstr
\nlsep \TERM{eapply}~\NT{constr-with-bindings}
\nlsep \TERM{prolog}~\TERM{[}~\STAR{\tacconstr}~\TERM{]}
         ~\NT{quantified-hyp}
\nlsep \TERM{eauto}~\OPT{\NT{quantified-hyp}}~\OPT{\NT{quantified-hyp}}
         ~\NT{hint-bases}
\nlsep \TERM{eautod}~\OPT{\NT{quantified-hyp}}~\OPT{\NT{quantified-hyp}}
         ~\NT{hint-bases}
%% tauto
\nlsep \TERM{tauto}
\nlsep \TERM{simplif}
\nlsep \TERM{intuition}~\OPT{\NTL{tactic}{0}}
\nlsep \TERM{linearintuition}~\OPT{\NT{num}}
%% plugins/cc
\nlsep \TERM{cc}
%% plugins/field
\nlsep \TERM{field}~\STAR{\tacconstr}
%% plugins/firstorder
\nlsep \TERM{ground}~\OPT{\NTL{tactic}{0}}
\nlsep \TERM{ground}~\OPT{\NTL{tactic}{0}}~\KWD{with}~\PLUS{\NT{reference}}
\nlsep \TERM{ground}~\OPT{\NTL{tactic}{0}}~\KWD{using}~\PLUS{\NT{ident}}
%%\nlsep \TERM{gtauto}
\nlsep \TERM{gintuition}~\OPT{\NTL{tactic}{0}}
%% plugins/fourier
\nlsep \TERM{fourierZ}
%% plugins/funind
\nlsep \TERM{functional}~\TERM{induction}~\tacconstr~\PLUS{\tacconstr}
%% plugins/jprover
\nlsep \TERM{jp}~\OPT{\NT{num}}
%% plugins/omega
\nlsep \TERM{omega}
%% plugins/ring
\nlsep \TERM{quote}~\NT{ident}~\OPTGR{\KWD{[}~\PLUS{\NT{ident}}~\KWD{]}}
\nlsep \TERM{ring}~\STAR{\tacconstr}
%% plugins/romega
\nlsep \TERM{romega}
\SEPDEF
\DEFNT{orient}
       \KWD{$\rightarrow$}~\mid~\KWD{$\leftarrow$}
\end{rules}

\section{Grammar of commands}

New symbols:
$$ \TERM{.}
~~ \TERM{..}
~~ \TERM{\tt >->}
~~ \TERM{:$>$}
~~ \TERM{$<$:}
$$

New keyword:
$$ \KWD{where}
$$

\subsection{Classification of commands}

\begin{rules}
\DEFNT{vernac}
       \TERM{Time}~\NT{vernac}  &2~~ &\RNAME{Timing}
%%
\nlsep \NT{gallina}~\TERM{.}    &1
\nlsep \NT{command}~\TERM{.}
\nlsep \NT{syntax}~\TERM{.}
\nlsep \TERM{[}~\PLUS{\NT{vernac}}~\TERM{]}~\TERM{.}
%%
\nlsep \OPTGR{\NT{num}~\KWD{:}}~\NT{subgoal-command}~\TERM{.} ~~~&0
\SEPDEF
\DEFNT{subgoal-command}
       \NT{check-command}
\nlsep %\OPT{\TERM{By}}~
   \NT{tactic}~\OPT{\KWD{..}}
\end{rules}

\subsection{Gallina and extensions}

\begin{rules}
\DEFNT{gallina}
       \NT{thm-token}~\NT{ident}~\STAR{\NT{binder-let}}~\KWD{:}~\NT{constr}
\nlsep \NT{def-token}~\NT{ident}~\NT{def-body}
\nlsep \NT{assum-token}~\NT{assum-list}
\nlsep \NT{finite-token}~\NT{inductive-definition}
      ~\STARGR{\KWD{with}~\NT{inductive-definition}}
\nlsep \TERM{Fixpoint}~\NT{fix-decl}~\STARGR{\KWD{with}~\NT{fix-decl}}
\nlsep \TERM{CoFixpoint}~\NT{fix-decl}~\STARGR{\KWD{with}~\NT{fix-decl}}
\nlsep \TERM{Scheme}~\NT{scheme}~\STARGR{\KWD{with}~\NT{scheme}}
%% Extension: record
\nlsep \NT{record-tok}~\OPT{\TERM{$>$}}~\NT{ident}~\STAR{\NT{binder-let}}
       ~\KWD{:}~\NT{constr}~\KWD{:=}
       ~\OPT{\NT{ident}}~\KWD{\{}~\NT{field-list}~\KWD{\}}
\nlsep \TERM{Ltac}~\NT{ltac-def}~\STARGR{~\TERM{with}~\NT{ltac-def}}
\end{rules}

\begin{rules}
\DEFNT{thm-token}
   \TERM{Theorem} ~\mid~ \TERM{Lemma} ~\mid~ \TERM{Fact} ~\mid~ \TERM{Remark}
\SEPDEF
\DEFNT{def-token}
   \TERM{Definition} ~\mid~ \TERM{Let} ~\mid~
   \OPT{\TERM{Local}}~\TERM{SubClass}
\SEPDEF
\DEFNT{assum-token}
    \TERM{Hypothesis} ~\mid~ \TERM{Variable} ~\mid~ \TERM{Axiom} ~\mid~
    \TERM{Parameter}
\SEPDEF
\DEFNT{finite-token}
    \TERM{Inductive} ~\mid~ \TERM{CoInductive}
\SEPDEF
\DEFNT{record-tok}
    \TERM{Record} ~\mid~ \TERM{Structure}
\end{rules}


\begin{rules}
\DEFNT{def-body}
       \STAR{\NT{binder-let}}~\NT{type-cstr}~\KWD{:=}
       ~\OPT{\NT{reduce}}~\NT{constr}
\nlsep \STAR{\NT{binder-let}}~\KWD{:}~\NT{constr}
\SEPDEF
\DEFNT{reduce}
       \TERM{Eval}~\NT{red-expr}~\KWD{in}
\SEPDEF
\DEFNT{ltac-def}
       \NT{ident}~\STAR{\NT{name}}~\KWD{:=}~\NT{tactic}
\SEPDEF
\DEFNT{rec-definition}
       \NT{fix-decl}~\OPT{\NT{decl-notation}}
\SEPDEF
\DEFNT{inductive-definition}
       \OPT{\NT{string}}~\NT{ident}~\STAR{\NT{binder-let}}~\KWD{:}
       ~\NT{constr}~\KWD{:=}
       ~\OPT{\TERMbar}~\OPT{\NT{constructor-list}}
       ~\OPT{\NT{decl-notation}}
\SEPDEF
\DEFNT{constructor-list}
       \NT{constructor}~\TERMbar~\NT{constructor-list}
\nlsep \NT{constructor}
\SEPDEF
\DEFNT{constructor}
       \NT{ident}~\STAR{\NT{binder-let}}\OPTGR{\NT{coerce-kwd}~\NT{constr}}
\SEPDEF
\DEFNT{decl-notation}
       \TERM{where}~\NT{string}~\TERM{:=}~\NT{constr}
\SEPDEF
\DEFNT{field-list}
       \NT{field}~\KWD{;}~\NT{field-list}
\nlsep \NT{field}
\SEPDEF
\DEFNT{field}
       \NT{ident}~\OPTGR{\NT{coerce-kwd}~\NT{constr}}
\nlsep \NT{ident}~\NT{type-cstr-coe}~\KWD{:=}~\NT{constr}
\SEPDEF
\DEFNT{assum-list}
       \PLUS{\GR{\KWD{(}~\NT{simple-assum-coe}~\KWD{)}}}
\nlsep \NT{simple-assum-coe}
\SEPDEF
\DEFNT{simple-assum-coe}
       \PLUS{\NT{ident}}~\NT{coerce-kwd}~\NT{constr}
\SEPDEF
\DEFNT{coerce-kwd} \TERM{:$>$} ~\mid~ \KWD{:}
\SEPDEF
\DEFNT{type-cstr-coe} \OPTGR{\NT{coerce-kwd}~\NT{constr}}
\SEPDEF
\DEFNT{scheme}
       \NT{ident}~\KWD{:=}~\NT{dep-scheme}~\KWD{for}~\NT{reference}
       ~\TERM{Sort}~\NT{sort}
\SEPDEF
\DEFNT{dep-scheme}
       \TERM{Induction}~\mid~\TERM{Minimality}
\end{rules}

\subsection{Modules and sections}

\begin{rules}
\DEFNT{gallina}
       \TERM{Module}~\NT{ident}~\STAR{\NT{mbinder}}~\OPT{\NT{of-mod-type}}
       ~\OPTGR{\KWD{:=}~\NT{mod-expr}}
\nlsep \TERM{Module}~\KWD{Type}~\NT{ident}~\STAR{\NT{mbinder}}
       ~\OPTGR{\KWD{:=}~\NT{mod-type}}
\nlsep \TERM{Declare}~\TERM{Module}~\NT{ident}~\STAR{\NT{mbinder}}
       ~\OPT{\NT{of-mod-type}}
       ~\OPTGR{\KWD{:=}~\NT{mod-expr}}
\nlsep \TERM{Section}~\NT{ident}
\nlsep \TERM{Chapter}~\NT{ident}
\nlsep \TERM{End}~\NT{ident}
%%
\nlsep \TERM{Require}~\OPT{\NT{export-token}}~\OPT{\NT{specif-token}}
       ~\PLUS{\NT{reference}}
\nlsep \TERM{Require}~\OPT{\NT{export-token}}~\OPT{\NT{specif-token}}
       ~\NT{string}
\nlsep \TERM{Import}~\PLUS{\NT{reference}}
\nlsep \TERM{Export}~\PLUS{\NT{reference}}
\SEPDEF
\DEFNT{export-token}
       \TERM{Import} ~\mid~ \TERM{Export}
\SEPDEF
\DEFNT{specif-token}
       \TERM{Implementation} ~\mid~ \TERM{Specification}
\SEPDEF
\DEFNT{mod-expr}
       \NT{reference}
\nlsep \NT{mod-expr}~\NT{mod-expr} & L
\nlsep \KWD{(}~\NT{mod-expr}~\KWD{)}
\SEPDEF
\DEFNT{mod-type}
       \NT{reference}
\nlsep \NT{mod-type}~\KWD{with}~\NT{with-declaration}
\SEPDEF
\DEFNT{with-declaration}
                                                          %on forcera les ( )
                                                          %si exceptionnellemt
                                                          %un fixpoint ici
       \TERM{Definition}~\NT{ident}~\KWD{:=}~\NTL{constr}{} %{100}
\nlsep \TERM{Module}~\NT{ident}~\KWD{:=}~\NT{reference}
\SEPDEF
\DEFNT{of-mod-type}
       \KWD{:}~\NT{mod-type}
\nlsep \TERM{$<$:}~\NT{mod-type}
\SEPDEF
\DEFNT{mbinder}
       \KWD{(}~\PLUS{\NT{ident}}~\KWD{:}~\NT{mod-type}~\KWD{)}
\end{rules}

\begin{rules}
\DEFNT{gallina}
       \TERM{Transparent}~\PLUS{\NT{reference}}
\nlsep \TERM{Opaque}~\PLUS{\NT{reference}}
\nlsep \TERM{Canonical}~\TERM{Structure}~\NT{reference}~\OPT{\NT{def-body}}
\nlsep \TERM{Coercion}~\OPT{\TERM{Local}}~\NT{reference}~\NT{def-body}
\nlsep \TERM{Coercion}~\OPT{\TERM{Local}}~\NT{reference}~\KWD{:}
       ~\NT{class-rawexpr}~\TERM{$>->$}~\NT{class-rawexpr}
\nlsep \TERM{Identity}~\TERM{Coercion}~\OPT{\TERM{Local}}~\NT{ident}~\KWD{:}
       ~\NT{class-rawexpr}~\TERM{$>->$}~\NT{class-rawexpr}
\nlsep \TERM{Implicit}~\TERM{Arguments}~\NT{reference}~\TERM{[}~\STAR{\NT{num}}~\TERM{]}
\nlsep \TERM{Implicit}~\TERM{Arguments}~\NT{reference}
\nlsep \TERM{Implicit}~\KWD{Type}~\PLUS{\NT{ident}}~\KWD{:}~\NT{constr}
\SEPDEF
\DEFNT{command}
       \TERM{Comments}~\STAR{\NT{comment}}
\nlsep \TERM{Pwd}
\nlsep \TERM{Cd}~\OPT{\NT{string}}
\nlsep \TERM{Drop} ~\mid~ \TERM{ProtectedLoop} ~\mid~\TERM{Quit}
%%
\nlsep \TERM{Load}~\OPT{\TERM{Verbose}}~\NT{ident}
\nlsep \TERM{Load}~\OPT{\TERM{Verbose}}~\NT{string}
\nlsep \TERM{Declare}~\TERM{ML}~\TERM{Module}~\PLUS{\NT{string}}
\nlsep \TERM{Locate}~\NT{locatable}
\nlsep \TERM{Add}~\OPT{\TERM{Rec}}~\TERM{LoadPath}~\NT{string}~\OPT{\NT{as-dirpath}}
\nlsep \TERM{Remove}~\TERM{LoadPath}~\NT{string}
\nlsep \TERM{Add}~\OPT{\TERM{Rec}}~\TERM{ML}~\TERM{Path}~\NT{string}
%%
\nlsep \KWD{Type}~\NT{constr}
\nlsep \TERM{Print}~\NT{printable}
\nlsep \TERM{Print}~\NT{reference}
\nlsep \TERM{Inspect}~\NT{num}
\nlsep \TERM{About}~\NT{reference}
%%
\nlsep \TERM{Search}~\NT{reference}~\OPT{\NT{in-out-modules}}
\nlsep \TERM{SearchPattern}~\NT{constr-pattern}~\OPT{\NT{in-out-modules}}
\nlsep \TERM{SearchRewrite}~\NT{constr-pattern}~\OPT{\NT{in-out-modules}}
\nlsep \TERM{SearchAbout}~\NT{reference}~\OPT{\NT{in-out-modules}}
\nlsep \TERM{SearchAbout}~\TERM{[}~\STAR{\NT{ref-or-string}}~\TERM{]}\OPT{\NT{in-out-modules}}
\nlsep \KWD{Set}~\NT{ident}~\OPT{\NT{opt-value}}
\nlsep \TERM{Unset}~\NT{ident}
\nlsep \KWD{Set}~\NT{ident}~\NT{ident}~\OPT{\NT{opt-value}}
\nlsep \KWD{Set}~\NT{ident}~\NT{ident}~\PLUS{\NT{opt-ref-value}}
\nlsep \TERM{Unset}~\NT{ident}~\NT{ident}~\STAR{\NT{opt-ref-value}}
%%
\nlsep \TERM{Print}~\TERM{Table}~\NT{ident}~\NT{ident}
\nlsep \TERM{Print}~\TERM{Table}~\NT{ident}
\nlsep \TERM{Add}~\NT{ident}~\OPT{\NT{ident}}~\PLUS{\NT{opt-ref-value}}
%%
\nlsep \TERM{Test}~\NT{ident}~\OPT{\NT{ident}}~\STAR{\NT{opt-ref-value}}
%%
\nlsep \TERM{Remove}~\NT{ident}~\OPT{\NT{ident}}~\PLUS{\NT{opt-ref-value}}
\SEPDEF
\DEFNT{check-command}
       \TERM{Eval}~\NT{red-expr}~\KWD{in}~\NT{constr}
\nlsep \TERM{Check}~\NT{constr}
\SEPDEF
\DEFNT{ref-or-string}
       \NT{reference}
\nlsep \NT{string}
\end{rules}

\begin{rules}
\DEFNT{printable}
       \TERM{Term}~\NT{reference}
\nlsep \TERM{All}
\nlsep \TERM{Section}~\NT{reference}
\nlsep \TERM{Grammar}~\NT{ident}
\nlsep \TERM{LoadPath}
\nlsep \TERM{Module}~\OPT{\KWD{Type}}~\NT{reference}
\nlsep \TERM{Modules}
\nlsep \TERM{ML}~\TERM{Path}
\nlsep \TERM{ML}~\TERM{Modules}
\nlsep \TERM{Graph}
\nlsep \TERM{Classes}
\nlsep \TERM{Coercions}
\nlsep \TERM{Coercion}~\TERM{Paths}~\NT{class-rawexpr}~\NT{class-rawexpr}
\nlsep \TERM{Tables}
% \nlsep \TERM{Proof}~\NT{reference}  % Obsolete, useful in V6.3 ??
\nlsep \TERM{Hint}~\OPT{\NT{reference}}
\nlsep \TERM{Hint}~\TERM{*}
\nlsep \TERM{HintDb}~\NT{ident}
\nlsep \TERM{Scopes}
\nlsep \TERM{Scope}~\NT{ident}
\nlsep \TERM{Visibility}~\OPT{\NT{ident}}
\nlsep \TERM{Implicit}~\NT{reference}
\SEPDEF
\DEFNT{class-rawexpr}
       \TERM{Funclass}~\mid~\TERM{Sortclass}~\mid~\NT{reference}
\SEPDEF
\DEFNT{locatable}
       \NT{reference}
\nlsep \TERM{File}~\NT{string}
\nlsep \TERM{Library}~\NT{reference}
\nlsep \NT{string}
\SEPDEF
\DEFNT{opt-value}
       \NT{ident} ~\mid~ \NT{string}
\SEPDEF
\DEFNT{opt-ref-value}
       \NT{reference} ~\mid~ \NT{string}
\SEPDEF
\DEFNT{as-dirpath}
       \KWD{as}~\NT{reference}
\SEPDEF
\DEFNT{in-out-modules}
       \TERM{inside}~\PLUS{\NT{reference}}
\nlsep \TERM{outside}~\PLUS{\NT{reference}}
\SEPDEF
\DEFNT{comment}
       \NT{constr}
\nlsep \NT{string}
\end{rules}

\subsection{Other commands}

%% TODO: min/maj pas a jour
\begin{rules}
\EXTNT{command}
       \TERM{Debug}~\TERM{On}
\nlsep \TERM{Debug}~\TERM{Off}
%% TODO: vernac
\nlsep \TERM{Add}~\TERM{setoid}~\tacconstr~\tacconstr~\tacconstr
\nlsep \TERM{Add}~\TERM{morphism}~\tacconstr~\KWD{:}~\NT{ident}
\nlsep \TERM{Derive}~\TERM{inversion_clear}
         ~\OPT{\NT{num}}~\NT{ident}~\NT{ident}
\nlsep \TERM{Derive}~\TERM{inversion_clear}
         ~\NT{ident}~\KWD{with}~\tacconstr~\OPTGR{\TERM{Sort}~\NT{sort}}
\nlsep \TERM{Derive}~\TERM{inversion}
         ~\OPT{\NT{num}}~\NT{ident}~\NT{ident}
\nlsep \TERM{Derive}~\TERM{inversion}
         ~\NT{ident}~\KWD{with}~\tacconstr~\OPTGR{\TERM{Sort}~\NT{sort}}
\nlsep \TERM{Derive}~\TERM{dependent}~\TERM{inversion_clear}
         ~\NT{ident}~\KWD{with}~\tacconstr~\OPTGR{\TERM{Sort}~\NT{sort}}
\nlsep \TERM{Derive}~\TERM{dependent}~\TERM{inversion}
         ~\NT{ident}~\KWD{with}~\tacconstr~\OPTGR{\TERM{Sort}~\NT{sort}}
%% Correctness: obsolete ?
%\nlsep Correctness
%\nlsep Global Variable
%% TODO: extraction
\nlsep Extraction ...
%% field
\nlsep \TERM{Add}~\TERM{Field}~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\tacconstr~\OPT{\NT{minus-div}}
%% funind
\nlsep \TERM{Functional}~\TERM{Scheme}~\NT{ident}~\KWD{:=}
         ~\TERM{Induction}~\KWD{for}~\tacconstr
         ~\OPTGR{\KWD{with}~\PLUS{\tacconstr}}
%% ring
\nlsep \TERM{Add}~\TERM{Ring}~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\tacconstr~\KWD{[}~\PLUS{\tacconstr}~\KWD{]}
\nlsep \TERM{Add}~\TERM{Semi}~\TERM{Ring}~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\KWD{[}~\PLUS{\tacconstr}~\KWD{]}
\nlsep \TERM{Add}~\TERM{Abstract}~\TERM{Ring}~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\tacconstr
\nlsep \TERM{Add}~\TERM{Abstract}~\TERM{Semi}~\TERM{Ring}~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr
\nlsep \TERM{Add}~\TERM{Setoid}~\TERM{Ring}~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\tacconstr~\tacconstr~\tacconstr~\tacconstr~\tacconstr
         ~\tacconstr~\KWD{[}~\PLUS{\tacconstr}~\KWD{]}
\nlsep \TERM{Add}~\TERM{Setoid}~\TERM{Semi}~\TERM{Ring}~\tacconstr~\tacconstr
         ~\tacconstr~\tacconstr~\tacconstr~\tacconstr
\nlcont~~~~\tacconstr~\tacconstr~\tacconstr~\tacconstr~\tacconstr
         ~\KWD{[}~\PLUS{tacconstr}~\KWD{]}
\SEPDEF
\DEFNT{minus-div}
       \KWD{with}~\NT{minus-arg}~\NT{div-arg}
\nlsep \KWD{with}~\NT{div-arg}~\NT{minus-arg}
\SEPDEF
\DEFNT{minus-arg}
       \TERM{minus}~\KWD{:=}~\tacconstr
\SEPDEF
\DEFNT{div-arg}
       \TERM{div}~\KWD{:=}~\tacconstr
\end{rules}

\begin{rules}
\EXTNT{command}
       \TERM{Write}~\TERM{State}~\NT{ident}
\nlsep \TERM{Write}~\TERM{State}~\NT{string}
\nlsep \TERM{Restore}~\TERM{State}~\NT{ident}
\nlsep \TERM{Restore}~\TERM{State}~\NT{string}
\nlsep \TERM{Reset}~\NT{ident}
\nlsep \TERM{Reset}~\TERM{Initial}
\nlsep \TERM{Back}~\OPT{\NT{num}}
\end{rules}

\subsection{Proof-editing commands}

\begin{rules}
\EXTNT{command}
       \TERM{Goal}~\NT{constr}
\nlsep \TERM{Proof}~\OPT{\NT{constr}}
\nlsep \TERM{Proof}~\KWD{with}~\NT{tactic}
\nlsep \TERM{Abort}~\OPT{\TERM{All}}
\nlsep \TERM{Abort}~\NT{ident}
\nlsep \TERM{Existential}~\NT{num}~\KWD{:=}~\NT{constr-body}
\nlsep \TERM{Qed}
\nlsep \TERM{Save}~\OPTGR{\NT{thm-token}~\NT{ident}}
\nlsep \TERM{Defined}~\OPT{\NT{ident}}
\nlsep \TERM{Suspend}
\nlsep \TERM{Resume}~\OPT{\NT{ident}}
\nlsep \TERM{Restart}
\nlsep \TERM{Undo}~\OPT{\NT{num}}
\nlsep \TERM{Focus}~\OPT{\NT{num}}
\nlsep \TERM{Unfocus}
\nlsep \TERM{Show}~\OPT{\NT{num}}
\nlsep \TERM{Show}~\TERM{Implicit}~\TERM{Arguments}~\OPT{\NT{num}}
\nlsep \TERM{Show}~\TERM{Node}
\nlsep \TERM{Show}~\TERM{Script}
\nlsep \TERM{Show}~\TERM{Existentials}
\nlsep \TERM{Show}~\TERM{Tree}
\nlsep \TERM{Show}~\TERM{Conjecture}
\nlsep \TERM{Show}~\TERM{Proof}
\nlsep \TERM{Show}~\TERM{Intro}
\nlsep \TERM{Show}~\TERM{Intros}
%% Correctness: obsolete ?
%%\nlsep \TERM{Show}~\TERM{Programs}
\nlsep \TERM{Hint}~\OPT{\TERM{Local}}~\NT{hint}~\OPT{\NT{inbases}}
%% PrintConstr not documented
\end{rules}


\begin{rules}
\DEFNT{constr-body}
       \NT{type-cstr}~\KWD{:=}~\NT{constr}
\SEPDEF
\DEFNT{hint}
       \TERM{Resolve}~\PLUS{\NTL{constr}{9}}
\nlsep \TERM{Immediate}~\PLUS{\NTL{constr}{9}}
\nlsep \TERM{Unfold}~\PLUS{\NT{reference}}
\nlsep \TERM{Constructors}~\PLUS{\NT{reference}}
\nlsep \TERM{Extern}~\NT{num}~\NT{constr}~\KWD{$\Rightarrow$}~\NT{tactic}
\nlsep \TERM{Destruct}~\NT{ident}~\KWD{:=}~\NT{num}~\NT{destruct-loc}
       ~\NT{constr}~\KWD{$\Rightarrow$}~\NT{tactic}
\nlsep \TERM{Rewrite}~\NT{orient}~\PLUS{\NTL{constr}{9}}
       ~\OPTGR{\KWD{using}~\NT{tactic}}
\SEPDEF
\DEFNT{inbases}
       \KWD{:}~\PLUS{\NT{ident}}
\SEPDEF
\DEFNT{destruct-loc}
       \TERM{Conclusion}
\nlsep \OPT{\TERM{Discardable}}~\TERM{Hypothesis}
\end{rules}


\subsection{Syntax extensions}

\begin{rules}
\DEFNT{syntax}
       \TERM{Open}~\TERM{Scope}~\NT{ident}
\nlsep \TERM{Close}~\TERM{Scope}~\NT{ident}
\nlsep \TERM{Delimit}~\TERM{Scope}~\NT{ident}~\KWD{with}~\NT{ident}
\nlsep \TERM{Bind}~\TERM{Scope}~\NT{ident}~\KWD{with}~\PLUS{\NT{class-rawexpr}}
\nlsep \TERM{Arguments}~\TERM{Scope}~\NT{reference}
       ~\TERM{[}~\PLUS{\NT{name}}~\TERM{]}
\nlsep \TERM{Infix}~\OPT{\TERM{Local}} %%% ~\NT{prec}~\OPT{\NT{num}}
       ~\NT{string}~\KWD{:=}~\NT{reference}~\OPT{\NT{modifiers}}
       ~\OPT{\NT{in-scope}}
\nlsep \TERM{Notation}~\OPT{\TERM{Local}}~\NT{string}~\KWD{:=}~\NT{constr}
       ~\OPT{\NT{modifiers}}~\OPT{\NT{in-scope}}
\nlsep \TERM{Notation}~\OPT{\TERM{Local}}~\NT{ident}~\KWD{:=}~\NT{constr}
       ~\OPT{\KWD{(}\TERM{only~\TERM{parsing}\KWD{)}}}
\nlsep \TERM{Reserved}~\TERM{Notation}~\OPT{\TERM{Local}}~\NT{string}
       ~\OPT{\NT{modifiers}}
\nlsep \TERM{Tactic}~\TERM{Notation}~\NT{string}~\STAR{\NT{tac-production}}
       ~\KWD{:=}~\NT{tactic}
\SEPDEF
\DEFNT{modifiers}
       \KWD{(}~\NT{mod-list}~\KWD{)}
\SEPDEF
\DEFNT{mod-list}
       \NT{modifier}
\nlsep \NT{modifier}~\KWD{,}~\NT{mod-list}
\SEPDEF
\DEFNT{modifier}
       \NT{ident}~\KWD{at}~\NT{num}
\nlsep \NT{ident}~\STARGR{\KWD{,}~\NT{ident}}~\KWD{at}~\NT{num}
\nlsep \KWD{at}~\TERM{next}~\TERM{level}
\nlsep \KWD{at}~\TERM{level}~\NT{num}
\nlsep \TERM{left}~\TERM{associativity}
\nlsep \TERM{right}~\TERM{associativity}
\nlsep \TERM{no}~\TERM{associativity}
\nlsep \NT{ident}~\NT{syntax-entry}
\nlsep \TERM{only}~\TERM{parsing}
\nlsep \TERM{format}~\NT{string}
\SEPDEF
\DEFNT{in-scope}
       \KWD{:}~\NT{ident}
\SEPDEF
\DEFNT{syntax-entry}
       \TERM{ident}~\mid~\TERM{global}~\mid~\TERM{bigint}
\SEPDEF
\DEFNT{tac-production}
       \NT{string}
\nlsep \NT{ident}~\TERM{(}~\NT{ident}~\TERM{)}
%%% \SEPDEF
%%% \DEFNT{prec}
%%%       \TERM{LeftA}~\mid~\TERM{RightA}~\mid~\TERM{NonA}
\end{rules}

\end{document}


==> anc/HoTT/coq-HoTT/dev/vm_printers.ml <==
open Format
open Term
open Names
open Cbytecodes
open Cemitcodes
open Vm

let ppripos (ri,pos) =
  (match ri with
  | Reloc_annot a ->
      let sp,i = a.ci.ci_ind in
      print_string
	("annot : MutInd("^(string_of_mind sp)^","^(string_of_int i)^")\n")
  | Reloc_const _ ->
      print_string "structured constant\n"
  | Reloc_getglobal kn ->
      print_string ("getglob "^(string_of_con kn)^"\n"));
   print_flush ()

let print_vfix () = print_string "vfix"
let print_vfix_app () = print_string "vfix_app"
let print_vswith () = print_string "switch"

let ppsort = function
  | Prop(Pos) -> print_string "Set"
  | Prop(Null) -> print_string "Prop"
  | Type u -> print_string "Type"



let print_idkey idk =
  match idk with
  | ConstKey sp ->
      print_string "Cons(";
      print_string (string_of_con sp);
      print_string ")"
  | VarKey id -> print_string (Id.to_string id)
  | RelKey i -> print_string "~";print_int i

let rec ppzipper z =
  match z with
  | Zapp args ->
      let n = nargs args in
      open_hbox ();
      for i = 0 to n-2 do
	ppvalues (arg args i);print_string ";";print_space()
      done;
      if n-1 >= 0 then ppvalues (arg args (n-1));
      close_box()
  | Zfix _ -> print_string "Zfix"
  | Zswitch _ -> print_string "Zswitch"

and ppstack s =
  open_hovbox 0;
  print_string "[";
  List.iter (fun z -> ppzipper z;print_string " | ") s;
  print_string "]";
  close_box()

and ppatom a =
  match a with
  | Aid idk -> print_idkey idk
  | Aiddef(idk,_) -> print_string "&";print_idkey idk
  | Aind(sp,i) ->  print_string "Ind(";
      print_string (string_of_mind sp);
      print_string ","; print_int i;
      print_string ")"

and ppwhd whd =
  match whd with
  | Vsort s -> ppsort s
  | Vprod _ -> print_string "product"
  | Vfun _ -> print_string "function"
  | Vfix _ -> print_vfix()
  | Vcofix _ -> print_string "cofix"
  | Vconstr_const i -> print_string "C(";print_int i;print_string")"
  | Vconstr_block b -> ppvblock b
  | Vatom_stk(a,s) ->
      open_hbox();ppatom a;close_box();
      print_string"@";ppstack s

and ppvblock b =
  open_hbox();
  print_string "Cb(";print_int (btag b);
  let n = bsize b in
  for i = 0 to n -1 do
    print_string ",";ppvalues (bfield b i)
  done;
  print_string")";
  close_box()

and ppvalues v =
  open_hovbox 0;ppwhd (whd_val v);close_box();
  print_flush()


==> anc/HoTT/coq-HoTT/doc/LICENSE <==
The Coq Reference Manual is a collective work from the Coq Development
Team whose members are listed in the file CREDITS of the Coq source
package. All related documents (the LaTeX and BibTeX sources, the
embedded png files, and the PostScript, PDF and html outputs) are
copyright (c) INRIA 1999-2006. The material connected to the Reference
Manual may be distributed only subject to the terms and conditions set
forth in the Open Publication License, v1.0 or later (the latest
version is presently available at http://www.opencontent.org/openpub/).
Options A and B are *not* elected.

The Coq Tutorial is a work by Gérard Huet, Gilles Kahn and Christine
Paulin-Mohring. All documents (the LaTeX source and the PostScript,
PDF and html outputs) are copyright (c) INRIA 1999-2006. The material
connected to the Coq Tutorial may be distributed only subject to the
terms and conditions set forth in the Open Publication License, v1.0
or later (the latest version is presently available at
http://www.opencontent.org/openpub/). Options A and B are *not*
elected.

The Coq Standard Library is a collective work from the Coq Development
Team whose members are listed in the file CREDITS of the Coq source
package. All related documents (the Coq vernacular source files and
the PostScript, PDF and html outputs) are copyright (c) INRIA
1999-2006. The material connected to the Standard Library is
distributed under the terms of the Lesser General Public License
version 2.1 or later. 

The FAQ (Coq for the Clueless) is a work by Pierre Castéran, Hugo
Herbelin, Florent Kirchner, Benjamin Monate, and Julien Narboux. All
documents (the LaTeX source and the PostScript, PDF and html outputs)
are copyright (c) INRIA 2004-2006. The material connected to the FAQ
(Coq for the Clueless) may be distributed only subject to the terms
and conditions set forth in the Open Publication License, v1.0 or
later (the latest version is presently available at
http://www.opencontent.org/openpub/). Options A and B are *not*
elected.

The Tutorial on [Co-]Inductive Types in Coq is a work by Pierre
Castéran and Eduardo Gimenez. All related documents (the LaTeX and
BibTeX sources and the PostScript, PDF and html outputs) are copyright
(c) INRIA 1997-2006. The material connected to the Tutorial on
[Co-]Inductive Types in Coq may be distributed only subject to the
terms and conditions set forth in the Open Publication License, v1.0
or later (the latest version is presently available at
http://www.opencontent.org/openpub/).  Options A and B are
*not* elected.

----------------------------------------------------------------------

                      *Open Publication License*
                           v1.0, 8 June 1999


*I. REQUIREMENTS ON BOTH UNMODIFIED AND MODIFIED VERSIONS*

The Open Publication works may be reproduced and distributed in whole or
in part, in any medium physical or electronic, provided that the terms
of this license are adhered to, and that this license or an
incorporation of it by reference (with any options elected by the
author(s) and/or publisher) is displayed in the reproduction.

Proper form for an incorporation by reference is as follows:

    Copyright (c) <year> by <author's name or designee>. This material
    may be distributed only subject to the terms and conditions set
    forth in the Open Publication License, vX.Y or later (the latest
    version is presently available at http://www.opencontent.org/openpub/).

The reference must be immediately followed with any options elected by
the author(s) and/or publisher of the document (see section VI).

Commercial redistribution of Open Publication-licensed material is
permitted.

Any publication in standard (paper) book form shall require the citation
of the original publisher and author. The publisher and author's names
shall appear on all outer surfaces of the book. On all outer surfaces of
the book the original publisher's name shall be as large as the title of
the work and cited as possessive with respect to the title.


*II. COPYRIGHT*

The copyright to each Open Publication is owned by its author(s) or
designee.


*III. SCOPE OF LICENSE*

The following license terms apply to all Open Publication works, unless
otherwise explicitly stated in the document.

Mere aggregation of Open Publication works or a portion of an Open
Publication work with other works or programs on the same media shall
not cause this license to apply to those other works. The aggregate work
shall contain a notice specifying the inclusion of the Open Publication
material and appropriate copyright notice.

SEVERABILITY. If any part of this license is found to be unenforceable
in any jurisdiction, the remaining portions of the license remain in force.

NO WARRANTY. Open Publication works are licensed and provided "as is"
without warranty of any kind, express or implied, including, but not
limited to, the implied warranties of merchantability and fitness for a
particular purpose or a warranty of non-infringement.


*IV. REQUIREMENTS ON MODIFIED WORKS*

All modified versions of documents covered by this license, including
translations, anthologies, compilations and partial documents, must meet
the following requirements:

   1. The modified version must be labeled as such.
   2. The person making the modifications must be identified and the
      modifications dated.
   3. Acknowledgement of the original author and publisher if applicable
      must be retained according to normal academic citation practices.
   4. The location of the original unmodified document must be identified.
   5. The original author's (or authors') name(s) may not be used to
      assert or imply endorsement of the resulting document without the
      original author's (or authors') permission. 


*V. GOOD-PRACTICE RECOMMENDATIONS *

In addition to the requirements of this license, it is requested from
and strongly recommended of redistributors that:

   1. If you are distributing Open Publication works on hardcopy or
      CD-ROM, you provide email notification to the authors of your
      intent to redistribute at least thirty days before your manuscript
      or media freeze, to give the authors time to provide updated
      documents. This notification should describe modifications, if
      any, made to the document.
   2. All substantive modifications (including deletions) be either
      clearly marked up in the document or else described in an
      attachment to the document.
   3. Finally, while it is not mandatory under this license, it is
      considered good form to offer a free copy of any hardcopy and
      CD-ROM expression of an Open Publication-licensed work to its
      author(s). 


*VI. LICENSE OPTIONS*

The author(s) and/or publisher of an Open Publication-licensed document
may elect certain options by appending language to the reference to or
copy of the license. These options are considered part of the license
instance and must be included with the license (or its incorporation by
reference) in derived works.

A. To prohibit distribution of substantively modified versions without
the explicit permission of the author(s). "Substantive modification" is
defined as a change to the semantic content of the document, and
excludes mere changes in format or typographical corrections.

To accomplish this, add the phrase `Distribution of substantively
modified versions of this document is prohibited without the explicit
permission of the copyright holder.' to the license reference or copy.

B. To prohibit any publication of this work or derivative works in whole
or in part in standard (paper) book form for commercial purposes is
prohibited unless prior permission is obtained from the copyright holder.

To accomplish this, add the phrase 'Distribution of the work or
derivative of the work in any standard (paper) book form is prohibited
unless prior permission is obtained from the copyright holder.' to the
license reference or copy.

----------------------------------------------------------------------

		  GNU LESSER GENERAL PUBLIC LICENSE
		       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
     59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

		  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.
  
  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

			    NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

		     END OF TERMS AND CONDITIONS


==> anc/HoTT/coq-HoTT/doc/Makefile.rt <==
# Makefile for building Coq Technical Reports

# if coqc,coqtop,coq-tex are not in your PATH, you need the environment 
# variable COQBIN to be correctly set  
# (COQTOP is autodetected)
# (some files are preprocessed using Coq and some part of the documentation
# is automatically built from the theories sources)

# To compile documentation, you need the following tools:
# Dvi: latex (latex2e), bibtex, makeindex, dviselect (package RPM dviutils)
# Ps: dvips, psutils (ftp://ftp.dcs.ed.ac.uk/pub/ajcd/psutils.tar.gz)
# Pdf: pdflatex
# Html:
#   - hevea: http://para.inria.fr/~maranget/hevea/
#   - htmlSplit: http://coq.inria.fr/~delahaye
# Rapports INRIA: dviselect, rrkit (par Michel Mauny)

include ./Makefile

###################
# RT
###################
# Fabrication d'un RT INRIA (utilise rrkit de Michel Mauny)
rt/Reference-Manual-RT.dvi: refman/Reference-Manual.dvi rt/RefMan-cover.tex
	dviselect -i refman/Reference-Manual.dvi -o rt/RefMan-body.dvi 3:
	(cd rt; $(LATEX) RefMan-cover.tex)
	set a=`tail -1 refman/Reference-Manual.log`;\
	set a=expr \("$$a" : '.*(\(.*\) pages.*'\) % 2;\
	(cd rt; if $(TEST) "$$a = 0";\
	 then rrkit  RefMan-cover.dvi RefMan-body.dvi Reference-Manual-RT.dvi;\
	 else rrkit -odd RefMan-cover.dvi RefMan-body.dvi Reference-Manual-RT.dvi;\
	fi)

# Fabrication d'un RT INRIA (utilise rrkit de Michel Mauny)
rt/Tutorial-RT.dvi : tutorial/Tutorial.v.dvi rt/Tutorial-cover.tex
	dviselect -i rt/Tutorial.v.dvi -o rt/Tutorial-body.dvi 3:
	(cd rt; $(LATEX) Tutorial-cover.tex)
	set a=`tail -1 tutorial/Tutorial.v.log`;\
	set a=expr \("$$a" : '.*(\(.*\) pages.*'\) % 2;\
	(cd rt; if $(TEST) "$$a = 0";\
	 then rrkit      Tutorial-cover.dvi Tutorial-body.dvi Tutorial-RT.dvi;\
	 else rrkit -odd Tutorial-cover.dvi Tutorial-body.dvi Tutorial-RT.dvi;\
	fi)


==> anc/HoTT/coq-HoTT/doc/RecTutorial/RecTutorial.tex <==
\documentclass[11pt]{article}
\title{A Tutorial on [Co-]Inductive Types in Coq}
\author{Eduardo Gim\'enez\thanks{Eduardo.Gimenez@inria.fr},
Pierre Cast\'eran\thanks{Pierre.Casteran@labri.fr}}
\date{May 1998 --- \today}

\usepackage{multirow}
% \usepackage{aeguill}
% \externaldocument{RefMan-gal.v}
% \externaldocument{RefMan-ext.v}
% \externaldocument{RefMan-tac.v}
% \externaldocument{RefMan-oth}
% \externaldocument{RefMan-tus.v}
% \externaldocument{RefMan-syn.v}
% \externaldocument{Extraction.v}
\input{recmacros}
\input{coqartmacros}
\newcommand{\refmancite}[1]{{}}
% \newcommand{\refmancite}[1]{\cite{coqrefman}}
% \newcommand{\refmancite}[1]{\cite[#1] {]{coqrefman}}

\usepackage[latin1]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{makeidx}
% \usepackage{multind}
\usepackage{alltt}   
\usepackage{verbatim}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{theorem}
\usepackage[dvips]{epsfig}
\usepackage{epic}
\usepackage{eepic}
% \usepackage{ecltree}
\usepackage{moreverb} 
\usepackage{color}
\usepackage{pifont}
\usepackage{xr}
\usepackage{url}

\usepackage{alltt}
\renewcommand{\familydefault}{ptm}
\renewcommand{\seriesdefault}{m}
\renewcommand{\shapedefault}{n}
\newtheorem{exercise}{Exercise}[section]	
\makeindex
\begin{document}
\maketitle

\begin{abstract}
This document\footnote{The first versions of this document were entirely written by Eduardo Gimenez.
Pierre Cast\'eran wrote the 2004 and 2006 revisions.} is an introduction to the definition and
use of inductive and co-inductive  types in the {\coq} proof environment. It explains how types like natural numbers and infinite streams are defined
in {\coq}, and the kind of proof techniques that can be used to reason
about them (case analysis, induction, inversion of predicates,
co-induction, etc).  Each technique is illustrated through an
executable and self-contained {\coq} script.  
\end{abstract}
%\RRkeyword{Proof environments, recursive types.}
%\makeRT

\addtocontents{toc}{\protect \thispagestyle{empty}}
\pagenumbering{arabic}

\cleardoublepage
\tableofcontents
\clearpage

\section{About this document}

This document is an introduction to the definition and use of
inductive and co-inductive  types in the {\coq} proof environment.  It was born from the
notes written for the course about the version V5.10 of {\coq}, given
by Eduardo Gimenez  at
the Ecole Normale Sup\'erieure de Lyon in March 1996. This article is
a revised and improved version of these notes for the version V8.0 of
the system.


We assume that the reader has some familiarity with the
proofs-as-programs paradigm of Logic \cite{Coquand:metamathematical} and the generalities
of the {\coq} system \cite{coqrefman}.  You would take a greater advantage of
this document if you first read the general tutorial about {\coq} and
{\coq}'s FAQ, both available on \cite{coqsite}.
A text book \cite{coqart},  accompanied with a lot of
examples and exercises \cite{Booksite}, presents a detailed description
of the {\coq} system and its underlying
formalism: the Calculus of Inductive Construction.
Finally, the complete description of {\coq}  is given in the reference manual
\cite{coqrefman}. Most of the tactics and commands we describe have
several options, which we do not present exhaustively. 
If some script herein uses a non described feature, please refer to
the Reference Manual.


If you are familiar with other proof environments
based on type theory and the LCF style ---like PVS, LEGO, Isabelle,
etc--- then you will find not difficulty to guess the unexplained
details.

The better way to read this document is to start up the {\coq} system,
type by yourself the examples and exercises, and observe the
behavior of the system. All the examples proposed in this tutorial
can be downloaded from the same site as the present document. 


The tutorial is organised as follows. The next section describes how
inductive types are defined in {\coq}, and introduces some useful ones,
like natural numbers, the empty type, the propositional equality type,
and the logical connectives. Section \ref{CaseAnalysis} explains
definitions by pattern-matching and their connection with the
principle of case analysis. This principle is the most basic
elimination rule associated with inductive or co-inductive types
 and follows a
general scheme that we illustrate for some of the types introduced in
Section \ref{Introduction}.  Section \ref{CaseTechniques} illustrates
the pragmatics of this principle, showing different proof techniques
based on it. Section \ref{StructuralInduction} introduces definitions
by structural recursion and proofs by induction. 
Section~\ref{CaseStudy} presents some elaborate techniques
about dependent case analysis. Finally, Section
\ref{CoInduction} is a brief introduction to co-inductive types
--i.e., types containing infinite objects-- and the principle of
co-induction.


Thanks to  Bruno Barras, Yves Bertot, Hugo Herbelin, Jean-Fran\c{c}ois Monin
and Michel L\'evy for their help.

\subsection*{Lexical conventions}
The \texttt{typewriter} font is used to represent text
input by the user, while the \textit{italic} font is used to represent
the text output by the system as answers.  


Moreover, the mathematical symbols \coqle{}, \coqdiff, \(\exists\),
\(\forall\), \arrow{}, $\rightarrow{}$ \coqor{}, \coqand{}, and \funarrow{} 
stand for the character strings \citecoq{<=}, \citecoq{<>},
\citecoq{exists}, \citecoq{forall}, \citecoq{->}, \citecoq{<-},
\texttt{\char'134/}, \texttt{/\char'134}, and \citecoq{=>},
respectively.  For instance, the \coq{} statement
%V8 A prendre
% inclusion numero 1
% traduction numero 1
\begin{alltt}
\hide{Open Scope nat_scope. Check (}forall A:Type,(exists x : A, forall (y:A), x <> y) -> 2 = 3\hide{).}
\end{alltt}
is written as follows in this tutorial:
%V8 A prendre
% inclusion numero 2
% traduction numero 2
\begin{alltt}
\hide{Check (}{\prodsym}A:Type,(\exsym{}x:A, {\prodsym}y:A, x {\coqdiff} y) \arrow{} 2 = 3\hide{).}
\end{alltt}

When a fragment of \coq{} input text appears in the middle of
regular text, we often place this fragment between double quotes
``\dots.''  These double quotes do not belong to the \coq{} syntax.

Finally, any
string enclosed between \texttt{(*} and \texttt{*)} is a comment and
is ignored by the \coq{} system.

\section{Introducing Inductive Types} 
\label{Introduction}

Inductive types are types closed with respect to their introduction
rules. These rules explain the most basic or \textsl{canonical} ways
of constructing an element of the type.  In this sense, they
characterize the recursive type. Different rules must be considered as
introducing different objects. In order to fix ideas, let us introduce
in {\coq} the most well-known example of a recursive type: the type of
natural numbers.

%V8 A prendre
\begin{alltt}
Inductive nat : Set := 
 | O : nat 
 | S : nat\arrow{}nat.
\end{alltt}

The definition of a recursive type has two main parts. First, we
establish what kind of recursive type we will characterize (a set, in
this case). Second, we present the introduction rules that define the
type ({\Z} and {\SUCC}), also called its {\sl constructors}. The constructors
{\Z} and {\SUCC} determine all the elements of this type. In other
words, if $n\mbox{:}\nat$, then $n$ must have been introduced either
by the rule {\Z} or by an application of the rule {\SUCC} to a
previously constructed natural number. In this sense, we can say
that {\nat} is \emph{closed}. On the contrary, the type
$\Set$ is an {\it open} type, since we do not know {\it a priori} all
the possible ways of introducing an object of type \texttt{Set}.

After entering this command, the constants {\nat}, {\Z} and {\SUCC} are
available in the current context. We can see their types using the
\texttt{Check} command \refmancite{Section \ref{Check}}:

%V8 A prendre 
\begin{alltt}
Check nat.
\it{}nat : Set
\tt{}Check O.
\it{}O : nat
\tt{}Check S.
\it{}S : nat {\arrow} nat
\end{alltt}

Moreover, {\coq} adds to the context three constants named
 $\natind$, $\natrec$ and $\natrect$, which
 correspond to different principles of structural induction on
natural numbers that {\coq} infers automatically from the definition.  We
will come back to them in Section \ref{StructuralInduction}.


In fact, the type of natural numbers as well as several useful
theorems about them are already defined in the basic library of {\coq},
so there is no need to introduce them.  Therefore, let us throw away
our (re)definition of {\nat}, using the command \texttt{Reset}.

%V8 A prendre
\begin{alltt}
Reset nat.
Print nat.
\it{}Inductive nat : Set :=  O : nat | S : nat \arrow{} nat
For S: Argument scope is [nat_scope]
\end{alltt}

Notice that \coq{}'s \emph{interpretation scope} for natural numbers
(called \texttt{nat\_scope}) 
allows us to read and write natural numbers in decimal form (see \cite{coqrefman}). For instance, the constructor \texttt{O} can be read or written
as the digit $0$, and the term ``~\texttt{S (S (S O))}~'' as $3$.

%V8 A prendre
\begin{alltt}
Check O.
\it 0 : nat.
\tt
Check (S (S (S O))).
\it 3 : nat
\end{alltt}

Let us now take a look to some other
recursive types contained in the standard library of {\coq}.

\subsection{Lists}
Lists are defined in library \citecoq{List}\footnote{Notice that in versions of 
{\coq}
prior to 8.1, the parameter $A$ had sort \citecoq{Set} instead of \citecoq{Type}; 
the constant \citecoq{list} was thus of type \citecoq{Set\arrow{} Set}.}


\begin{alltt}
Require Import List.
Print list.
\it
Inductive list (A : Type) : Type:=
    nil : list A | cons : A {\arrow} list A {\arrow} list A
For nil: Argument A is implicit
For cons: Argument A is implicit
For list: Argument scope is [type_scope]
For nil: Argument scope is [type_scope]
For cons: Argument scopes are [type_scope _ _]
\end{alltt}

In this definition, \citecoq{A} is a \emph{general parameter}, global
to both constructors.
This kind of definition allows us to build a whole family of
inductive types, indexed over the sort \citecoq{Type}.
This can be observed if we consider the type of identifiers
\citecoq{list}, \citecoq{cons} and \citecoq{nil}.
Notice the notation \citecoq{(A := \dots)} which must be used 
when {\coq}'s type inference algorithm cannot infer the implicit
parameter \citecoq{A}.
\begin{alltt}
Check list.
\it list
     : Type {\arrow} Type

\tt Check (nil (A:=nat)).
\it nil
     : list nat

\tt Check (nil (A:= nat {\arrow} nat)).
\it nil
     : list (nat {\arrow} nat)

\tt Check (fun A: Type {\funarrow} (cons (A:=A))).
\it fun A : Type {\funarrow} cons (A:=A)
     : {\prodsym} A : Type, A {\arrow} list A {\arrow} list A

\tt Check (cons 3 (cons 2 nil)).
\it 3 :: 2 :: nil
     : list nat

\tt Check (nat :: bool ::nil).
\it nat :: bool :: nil
     : list Set

\tt Check ((3<=4) :: True ::nil).
\it (3<=4) :: True :: nil
     : list Prop

\tt Check (Prop::Set::nil).
\it Prop::Set::nil
     : list Type
\end{alltt}

\subsection{Vectors.}
\label{vectors}

Like \texttt{list}, \citecoq{vector} is a polymorphic type:
if $A$ is a type, and $n$ a natural number, ``~\citecoq{vector $A$ $n$}~''
is the type of vectors of elements of $A$ and size $n$.


\begin{alltt}
Require Import  Bvector.

Print vector.
\it
Inductive vector (A : Type) : nat {\arrow} Type :=
    Vnil : vector A 0
  | Vcons : A {\arrow} {\prodsym} n : nat, vector A n {\arrow} vector A (S n)
For vector: Argument scopes are [type_scope nat_scope]
For Vnil: Argument scope is [type_scope]
For Vcons: Argument scopes are [type_scope _ nat_scope _]
\end{alltt}


Remark the difference between the two parameters $A$ and $n$:
The first one is a \textsl{general parameter}, global to all the
introduction rules,while the second one is an \textsl{index}, which is
instantiated differently in the introduction rules.
Such types parameterized  by regular
values are called \emph{dependent types}.

\begin{alltt}
Check (Vnil nat).
\it Vnil nat
     : vector nat 0

\tt Check (fun (A:Type)(a:A){\funarrow} Vcons _ a _ (Vnil _)).
\it fun (A : Type) (a : A) {\funarrow} Vcons A a 0 (Vnil A)
     : {\prodsym} A : Type, A {\arrow} vector A 1


\tt Check (Vcons _ 5 _ (Vcons _ 3 _ (Vnil _))).
\it Vcons nat 5 1 (Vcons nat 3 0 (Vnil nat))
     : vector nat 2
\end{alltt}

\subsection{The contradictory proposition.}
Another example of an inductive type is the contradictory proposition.
This type inhabits the universe of propositions, and has no element
at all.
%V8 A prendre
\begin{alltt}
Print False.
\it{} Inductive False : Prop :=
\end{alltt}

\noindent Notice that no constructor is given in this definition.

\subsection{The tautological proposition.}
Similarly, the
tautological proposition {\True} is defined as an inductive type
with only one element {\I}:

%V8 A prendre
\begin{alltt}
Print True.
\it{}Inductive True : Prop :=  I : True
\end{alltt}

\subsection{Relations as inductive types.}
Some relations can also be introduced in a smart way as an inductive family
of propositions. Let us take as example the order $n \leq m$ on natural
numbers, called \citecoq{le} in {\coq}.
 This relation is introduced through
the following definition, quoted from the standard library\footnote{In the interpretation scope
for Peano arithmetic:
\citecoq{nat\_scope},  ``~\citecoq{n <= m}~'' is equivalent to 
``~\citecoq{le n m}~'' .}:




%V8 A prendre
\begin{alltt}
Print le. \it
Inductive le (n:nat) : nat\arrow{}Prop := 
|  le_n: n {\coqle} n 
|  le_S: {\prodsym} m, n {\coqle} m \arrow{} n {\coqle} S m.
\end{alltt}

Notice that in this definition $n$ is a general parameter,
while the second argument of \citecoq{le} is an index (see section
~\ref{vectors}).
 This definition
introduces the binary relation $n {\leq} m$ as the family of unary predicates
``\textsl{to be greater or equal than a given $n$}'', parameterized by $n$.

The introduction rules of this type can be seen as a sort of Prolog
rules for proving that a given integer $n$ is less or equal than another one.
In fact, an object of type $n{\leq} m$ is nothing but a proof 
built up using the constructors \textsl{le\_n} and
\textsl{le\_S} of this type.  As an example, let us construct
a proof that zero is less or equal than three using {\coq}'s interactive
proof mode.
Such an object can be obtained applying three times the second
introduction rule of \citecoq{le}, to a proof that zero is less or equal
than itself,
which is provided by the first constructor of \citecoq{le}:

%V8 A prendre
\begin{alltt}
Theorem zero_leq_three: 0 {\coqle} 3.
Proof.
\it{} 1 subgoal

============================
 0 {\coqle} 3

\tt{}Proof.
 constructor 2. 

\it{} 1 subgoal
============================
  0 {\coqle} 2

\tt{} constructor 2.  
\it{} 1 subgoal
============================
  0 {\coqle} 1

\tt{} constructor 2
\it{} 1 subgoal
============================
  0 {\coqle} 0

\tt{} constructor 1.

\it{}Proof completed
\tt{}Qed.
\end{alltt}

\noindent When
the current goal is an inductive type, the tactic 
``~\citecoq{constructor $i$}~'' \refmancite{Section \ref{constructor}} applies the $i$-th constructor in the
definition of the type. We can take a look at the proof constructed
using the command \texttt{Print}:

%V8 A prendre
\begin{alltt}
Print Print zero_leq_three.
\it{}zero_leq_three = 
zero_leq_three = le_S 0 2 (le_S 0 1 (le_S 0 0 (le_n 0)))
     : 0 {\coqle} 3
\end{alltt}

When the parameter $i$ is not supplied, the tactic \texttt{constructor}
tries to apply ``~\texttt{constructor $1$}~'', ``~\texttt{constructor $2$}~'',\dots,
``~\texttt{constructor $n$}~'' where $n$ is the number of constructors
of the inductive type (2 in our example) of the conclusion of the goal.
Our little proof can thus be obtained iterating the tactic
\texttt{constructor} until it fails:

%V8 A prendre
\begin{alltt}
Lemma zero_leq_three': 0 {\coqle} 3.
 repeat constructor.
Qed.
\end{alltt}

Notice that the strict order on \texttt{nat}, called \citecoq{lt}
is not inductively defined: the proposition $n<p$ (notation for \citecoq{lt $n$ $p$})
is reducible to \citecoq{(S $n$) $\leq$ p}.

\begin{alltt}
Print lt.
\it
lt = fun n m : nat {\funarrow} S n {\coqle} m
     : nat {\arrow} nat {\arrow} Prop
\tt
Lemma zero_lt_three : 0 < 3.
Proof.
 repeat constructor. 
Qed.

Print zero_lt_three.
\it zero_lt_three = le_S 1 2 (le_S 1 1 (le_n 1))
     : 0 < 3
\end{alltt}



\subsection{About general parameters (\coq{} version $\geq$ 8.1)}
\label{parameterstuff}

Since version $8.1$, it is possible to write more compact inductive definitions
than in earlier versions.

Consider the following alternative definition of the relation $\leq$ on 
type \citecoq{nat}:

\begin{alltt}
Inductive le'(n:nat):nat -> Prop :=
 | le'_n : le' n n
 | le'_S : forall p, le' (S n) p -> le' n p.

Hint Constructors le'.
\end{alltt}

We notice that the type of the second constructor of \citecoq{le'}
has an argument whose type is \citecoq{le' (S n) p}. 
This constrasts with earlier versions 
of {\coq}, in which a general parameter $a$ of an inductive
type $I$ had to appear only in applications of the form $I\,\dots\,a$.

Since version $8.1$, if $a$ is a general parameter of an inductive 
type $I$, the type of an argument of a constructor of $I$ may be
of the form  $I\,\dots\,t_a$ , where $t_a$ is any term.
Notice that the final type of the constructors must be of the form
$I\,\dots\,a$, since these constructors describe how to form 
inhabitants of type $I\,\dots\,a$ (this is the role of parameter $a$).

Another example of this new feature is {\coq}'s definition of accessibility
(see Section~\ref{WellFoundedRecursion}), which has a general parameter
$x$; the constructor for the predicate
``$x$ is accessible'' takes an  argument of type ``$y$ is accessible''.



In earlier versions of {\coq}, a relation like \citecoq{le'} would have to be
defined without $n$ being a general parameter.

\begin{alltt}
Reset le'.

Inductive le': nat-> nat -> Prop :=
 | le'_n : forall n, le' n n
 | le'_S : forall n p, le' (S n) p -> le' n p.
\end{alltt}




\subsection{The propositional equality type.} \label{equality}
In {\coq}, the propositional equality between two inhabitants $a$ and
$b$ of
the same type $A$ ,
noted $a=b$, is introduced as a family of recursive predicates
``~\textsl{to be equal to $a$}~'',  parameterised by both $a$ and its type
$A$. This family of types has only one introduction rule, which
corresponds to reflexivity.
Notice that the syntax ``\citecoq{$a$ = $b$}~'' is an abbreviation  
for ``\citecoq{eq $a$  $b$}~'', and that the parameter $A$ is \emph{implicit},
as it can be infered from $a$.
%V8 A prendre
\begin{alltt}
Print eq.
\it{} Inductive eq (A : Type) (x : A) : A \arrow{} Prop :=  
    eq_refl : x = x
For eq: Argument A is implicit
For eq_refl: Argument A is implicit
For eq: Argument scopes are [type_scope _ _]
For eq_refl: Argument scopes are [type_scope _]
\end{alltt}

Notice also that  the first parameter $A$ of \texttt{eq} has type
\texttt{Type}. The type system of {\coq} allows us to consider equality between 
various kinds of terms: elements of a set, proofs, propositions,
types, and so on.
Look at \cite{coqrefman, coqart} to get more details on {\coq}'s type
system, as well as implicit arguments and argument scopes.


\begin{alltt}
Lemma eq_3_3 : 2 + 1 = 3.
Proof.
 reflexivity.
Qed.

Lemma eq_proof_proof : eq_refl (2*6) = eq_refl (3*4).
Proof.
 reflexivity.
Qed.

Print eq_proof_proof.
\it eq_proof_proof = 
eq_refl (eq_refl (3 * 4))
     : eq_refl (2 * 6) = eq_refl (3 * 4)
\tt

Lemma eq_lt_le : ( 2 < 4) = (3 {\coqle} 4).
Proof.
 reflexivity.
Qed.

Lemma eq_nat_nat : nat = nat.
Proof.
 reflexivity.
Qed.

Lemma eq_Set_Set : Set = Set.
Proof.
 reflexivity.
Qed.
\end{alltt}

\subsection{Logical connectives.} \label{LogicalConnectives}
The conjunction and disjunction of two propositions are also examples
of recursive types:

\begin{alltt}
Inductive or (A B : Prop) : Prop :=
    or_introl : A \arrow{} A {\coqor} B | or_intror : B \arrow{} A {\coqor} B

Inductive and (A B : Prop) : Prop :=  
    conj : A \arrow{} B \arrow{} A {\coqand} B

\end{alltt}

The propositions $A$ and $B$ are general parameters of these
connectives. Choosing different universes for 
$A$ and $B$ and for the inductive type itself gives rise to different
type constructors. For example, the type \textsl{sumbool} is a
disjunction but with computational contents.

\begin{alltt}
Inductive sumbool (A B : Prop) : Set :=
    left : A \arrow{} \{A\} + \{B\} | right : B \arrow{} \{A\} + \{B\}
\end{alltt}



This type --noted \texttt{\{$A$\}+\{$B$\}} in {\coq}-- can be used in {\coq}
programs as a sort of boolean type, to check whether it is $A$ or $B$
that is true.  The values ``~\citecoq{left $p$}~'' and
``~\citecoq{right $q$}~'' replace the boolean values \textsl{true} and
\textsl{false}, respectively. The advantage of this type over
\textsl{bool} is that it makes available the proofs $p$ of $A$ or $q$
of $B$, which could be necessary to construct a verification proof
about the program.
For instance, let us consider the certified program \citecoq{le\_lt\_dec}
of the Standard Library.

\begin{alltt}
Require Import Compare_dec.
Check le_lt_dec.
\it
le_lt_dec
     : {\prodsym} n m : nat, \{n {\coqle} m\} + \{m < n\}

\end{alltt}

We use \citecoq{le\_lt\_dec} to build a function for computing
the max of two natural numbers:

\begin{alltt}
Definition max (n p :nat) := match le_lt_dec n p with 
                             | left _ {\funarrow} p
                             | right _ {\funarrow} n
                             end.
\end{alltt}

In the following proof, the case analysis on the term
``~\citecoq{le\_lt\_dec n p}~'' gives us an access to proofs
of $n\leq p$ in the first case, $p<n$ in the other.

\begin{alltt}
Theorem le_max : {\prodsym} n p, n {\coqle} p {\arrow} max n p = p.
Proof.
 intros n p ; unfold max ; case (le_lt_dec n p); simpl.
\it
2 subgoals
  
  n : nat
  p : nat
  ============================
   n {\coqle} p {\arrow} n {\coqle} p {\arrow} p = p

subgoal 2 is:
 p < n {\arrow} n {\coqle} p {\arrow} n = p
\tt
 trivial.
 intros; absurd (p < p); eauto with arith.
Qed.
\end{alltt}


 Once the program verified, the proofs are
erased by the extraction procedure:

\begin{alltt}
Extraction max.
\it
(** val max : nat {\arrow} nat {\arrow} nat **)

let max n p =
  match le_lt_dec n p with
    | Left {\arrow} p
    | Right {\arrow} n
\end{alltt}

Another example of use of \citecoq{sumbool} is given  in Section
\ref{WellFoundedRecursion}: the theorem \citecoq{eq\_nat\_dec} of
library \citecoq{Coq.Arith.Peano\_dec} is used in an euclidean division
algorithm.

\subsection{The existential quantifier.}\label{ex-def}
The existential quantifier is yet another example of a logical
connective introduced as an inductive type.

\begin{alltt}
Inductive ex (A : Type) (P : A \arrow{} Prop) : Prop :=
    ex_intro : {\prodsym} x : A, P x \arrow{} ex P
\end{alltt}

Notice that {\coq} uses the abreviation ``~\citecoq{\exsym\,$x$:$A$, $B$}~''
for \linebreak ``~\citecoq{ex (fun $x$:$A$ \funarrow{} $B$)}~''.


\noindent The former quantifier inhabits the universe of propositions.
As for the conjunction and disjunction connectives, there is also another
version of existential quantification inhabiting the universes $\Type_i$,
which is written \texttt{sig $P$}. The syntax
``~\citecoq{\{$x$:$A$ | $B$\}}~'' is an abreviation for ``~\citecoq{sig (fun $x$:$A$ {\funarrow} $B$)}~''.



%\paragraph{The logical connectives.} Conjuction and disjuction are 
%also introduced as recursive types:
%\begin{alltt}
%Print or.
%\end{alltt}
%begin{alltt}
%Print and.
%\end{alltt}


\subsection{Mutually Dependent Definitions}
\label{MutuallyDependent}

Mutually dependent definitions of recursive types are also allowed in
{\coq}.  A typical example of these kind of declaration is the
introduction of the trees of unbounded (but finite) width:
\label{Forest}
\begin{alltt} 
Inductive tree(A:Type)   : Type :=
    node : A {\arrow} forest A \arrow{} tree A 
with  forest (A: Set)   : Type := 
    nochild  : forest A |
    addchild : tree A \arrow{} forest A \arrow{} forest A.
\end{alltt}
\noindent  Yet another example of mutually dependent types are the
predicates \texttt{even} and \texttt{odd} on natural numbers:
\label{Even}
\begin{alltt} 
Inductive 
  even    : nat\arrow{}Prop :=
    evenO : even  O |
    evenS : {\prodsym} n, odd n \arrow{} even (S n)
with
  odd    : nat\arrow{}Prop :=
    oddS : {\prodsym} n, even n \arrow{} odd (S n).
\end{alltt}

\begin{alltt}
Lemma odd_49 : odd (7 * 7).
 simpl; repeat constructor.
Qed.
\end{alltt}



\section{Case Analysis and Pattern-matching}
\label{CaseAnalysis}
\subsection{Non-dependent Case Analysis}
An \textsl{elimination rule} for the type $A$ is some way to use an
object $a:A$ in order to define an object in some  type $B$. 
A natural elimination rule for an inductive type is \emph{case analysis}.


For instance, any value of type {\nat} is built using either \texttt{O} or \texttt{S}.
Thus, a systematic way of building a value of type $B$ from any 
value of type {\nat} is to associate to \texttt{O} a constant $t_O:B$ and
to every term of the form ``~\texttt{S $p$}~'' a term $t_S:B$. The following
construction has type $B$:
\begin{alltt}
match \(n\) return \(B\) with O \funarrow \(t\sb{O}\) | S p \funarrow \(t\sb{S}\) end
\end{alltt}


In most of the cases, {\coq} is able to infer the type $B$ of the object
defined, so the ``\texttt{return $B$}'' part can be omitted.

The computing rules associated with this construct are the expected ones 
(the notation $t_S\{q/\texttt{p}\}$ stands for the substitution of $p$ by
$q$ in $t_S$ :)

\begin{eqnarray*}
\texttt{match $O$ return $b$ with O {\funarrow} $t_O$ | S p {\funarrow} $t_S$ end} &\Longrightarrow& t_O\\
\texttt{match $S\;q$  return $b$ with O {\funarrow} $t_O$ | S p {\funarrow} $t_S$ end}  &\Longrightarrow& t_S\{q/\texttt{p}\}
\end{eqnarray*}


\subsubsection{Example: the predecessor function.}\label{firstpred}
An example of a definition by case analysis is the function which
computes the predecessor of any given natural number:
\begin{alltt}
Definition pred (n:nat) := match n with
                                   | O {\funarrow} O 
                                   | S m {\funarrow} m 
                           end.

Eval simpl in pred 56.
\it{}    = 55
     : nat
\tt
Eval simpl in pred 0.
\it{}    = 0
     : nat

\tt{}Eval simpl in fun p {\funarrow} pred (S p).
\it{}     = fun p : nat {\funarrow} p
     : nat {\arrow} nat
\end{alltt}

As in functional programming, tuples and wild-cards can be used in
patterns \refmancite{Section \ref{ExtensionsOfCases}}. Such
definitions are automatically compiled by {\coq} into an expression which
may contain several nested case expressions. For example, the 
exclusive \emph{or} on booleans can be defined as follows:
\begin{alltt}
Definition xorb (b1 b2:bool) :=
 match b1, b2 with 
 | false, true {\funarrow} true
 | true, false {\funarrow} true
 | _ , _       {\funarrow} false
 end.
\end{alltt}

This kind of definition is compiled in {\coq} as follows\footnote{{\coq} uses
the conditional ``~\citecoq{if $b$ then $a$ else $b$}~'' as an abreviation to
``~\citecoq{match $b$ with true \funarrow{} $a$ | false \funarrow{} $b$ end}~''.}:

\begin{alltt}
Print xorb.
xorb = 
fun b1 b2 : bool {\funarrow}
if b1 then if b2 then false else true 
      else if b2 then true else false
     : bool {\arrow} bool {\arrow} bool
\end{alltt}

\subsection{Dependent Case Analysis}
\label{DependentCase}

For a pattern matching construct of the form
``~\citecoq{match n with \dots end}~'' a more general typing rule
is obtained considering that the type of the whole expression
may also depend on \texttt{n}.
  For instance, let us consider some function 
$Q:\texttt{nat}\arrow{}\texttt{Type}$, and $n:\citecoq{nat}$.
In order to build a term of type $Q\;n$, we can associate
to the constructor \texttt{O} some term $t_O: Q\;\texttt{O}$ and to
the pattern ``~\texttt{S p}~''  some term $t_S : Q\;(S\;p)$.
Notice that the terms $t_O$ and $t_S$ do not have the same type.

The syntax of the \emph{dependent case analysis} and its
associated typing rule make precise how the resulting
type depends on the argument of the pattern matching, and
which constraint holds on the branches of the pattern matching:

\label{Prod-sup-rule}
\[
\begin{array}[t]{l}
Q: \texttt{nat}{\arrow}\texttt{Type}\quad{t_O}:{{Q\;\texttt{O}}}  \quad
\smalljuge{p:\texttt{nat}}{t_p}{{Q\;(\texttt{S}\;p)}} \quad n:\texttt{nat} \\
\hline
{\texttt{match \(n\) as \(n\sb{0}\) return \(Q\;n\sb{0}\) with | O \funarrow \(t\sb{O}\) | S p \funarrow \(t\sb{S}\) end}}:{{Q\;n}}
\end{array}
\]


The interest of this rule of \textsl{dependent} pattern-matching is
that it can also be read as the following logical principle (when $Q$ has type \citecoq{nat\arrow{}Prop}
by \texttt{Prop} in the type of $Q$): in order to prove
that a property $Q$ holds for all $n$, it is sufficient to prove that
$Q$ holds for {\Z} and that for all $p:\nat$, $Q$ holds for
$(\SUCC\;p)$.  The former, non-dependent version of case analysis can
be obtained from this latter rule just taking $Q$ as a constant
function on $n$.

Notice that destructuring $n$ into \citecoq{O} or ``~\citecoq{S p}~''
 doesn't
make appear in the goal the equalities ``~$n=\citecoq{O}$~''
 and ``~$n=\citecoq{S p}$~''.
They are ``internalized'' in the rules above (see section~\ref{inversion}.)

\subsubsection{Example: strong specification of the predecessor function.}

In Section~\ref{firstpred}, the predecessor function was defined directly
as a function from \texttt{nat} to \texttt{nat}. It remains to prove
that this function has some desired properties. Another way to proceed
is to, first introduce a specification of what is the predecessor of a 
natural number, under the form of a {\coq} type, then build an inhabitant 
of this type: in other words, a realization of this specification. This way, the correctness
of this realization is ensured by {\coq}'s type system.

A reasonable specification for $\pred$ is to say that for all $n$
there exists another $m$ such that either $m=n=0$, or $(\SUCC\;m)$
is equal to  $n$. The function $\pred$ should be just the way to
compute such an $m$. 

\begin{alltt}
Definition pred_spec (n:nat) := 
   \{m:nat | n=0{\coqand} m=0 {\coqor} n = S m\}.
  
Definition  predecessor : {\prodsym} n:nat, pred_spec n.
 intro n; case n.
\it{}  
  n : nat
  ============================
   pred_spec 0

\tt{} unfold pred_spec;exists 0;auto.
\it{}
 =========================================
 {\prodsym} n0 : nat, pred_spec (S n0)
\tt{}
 unfold pred_spec; intro n0; exists n0; auto.
Defined.
\end{alltt}

If we print the term built by {\coq}, its dependent pattern-matching structure can be observed:

\begin{alltt}
predecessor =  fun n : nat {\funarrow}
\textbf{match n as n0 return (pred_spec n0) with}
\textbf{| O {\funarrow}}
    exist (fun m : nat {\funarrow} 0 = 0 {\coqand} m = 0 {\coqor} 0 = S m) 0
      (or_introl (0 = 1) 
                 (conj (eq_refl 0) (eq_refl 0)))
\textbf{| S n0 {\funarrow}}
    exist (fun m : nat {\funarrow} S n0 = 0 {\coqand} m = 0 {\coqor} S n0 = S m) n0
      (or_intror (S n0 = 0 {\coqand} n0 = 0) (eq_refl (S n0)))
\textbf{end}  : {\prodsym} n : nat, \textbf{pred_spec n}
\end{alltt}


Notice that there are many variants to the pattern ``~\texttt{intros \dots; case \dots}~''. Look at for tactics
``~\texttt{destruct}~'', ``~\texttt{intro \emph{pattern}}~'', etc. in 
the reference manual and/or the book. 

\noindent The command \texttt{Extraction} \refmancite{Section
\ref{ExtractionIdent}} can be used to see the computational
contents associated to the \emph{certified} function \texttt{predecessor}:
\begin{alltt}
Extraction predecessor.
\it
(** val predecessor : nat {\arrow} pred_spec **)

let predecessor = function
  | O {\arrow} O
  | S n0 {\arrow} n0
\end{alltt}


\begin{exercise} \label{expand}
Prove the following theorem:
\begin{alltt}
Theorem nat_expand : {\prodsym} n:nat, 
      n = match n with 
                  | 0 {\funarrow} 0 
                  | S p {\funarrow} S p 
          end.
\end{alltt}
\end{exercise}

\subsection{Some Examples of Case Analysis}
\label{CaseScheme}
The reader will find in the Reference manual all details about
typing case analysis (chapter 4: Calculus of Inductive Constructions,
and chapter 15: Extended Pattern-Matching).

The following commented examples will show the different situations to consider.


%\subsubsection{General Scheme}

%Case analysis is then the most basic elimination rule that {\coq}
%provides for inductive  types.  This rule follows a general schema,
%valid for any inductive type $I$. First, if $I$ has type
%``~$\forall\,(z_1:A_1)\ldots(z_r:A_r),S$~'', with $S$ either $\Set$, $\Prop$ or
%$\Type$, then a case expression on $p$ of type ``~$R\;a_1\ldots a_r$~''
% inhabits ``~$Q\;a_1\ldots a_r\;p$~''. The types of the branches of the case expression
%are obtained from the definition of the type in this way: if the type
%of the $i$-th constructor $c_i$  of $R$ is 
%``~$\forall\, (x_1:T_1)\ldots
%(x_n:T_n),(R\;q_1\ldots q_r)$~'', then the  $i-th$ branch must have the
%form ``~$c_i\; x_1\; \ldots \;x_n\;  \funarrow{}\; t_i$~'' where
%$$(x_1:T_1),\ldots, (x_n:T_n) \vdash t_i : Q\;q_1\ldots q_r)$$
% for non-dependent case
%analysis, and $$(x_1:T_1)\ldots (x_n:T_n)\vdash t_i :Q\;q_1\ldots
%q_r\;({c}_i\;x_1\;\ldots x_n)$$ for dependent one. In the
%following section, we illustrate this general scheme for different
%recursive types.
%%\textbf{A vérifier}

\subsubsection{The Empty Type}

In a definition by case analysis, there is one branch for each
introduction rule of the type. Hence, in a definition by case analysis
on $p:\False$ there are no cases to be considered. In other words, the
rule of (non-dependent) case analysis for the type $\False$ is 
(for $s$ in  \texttt{Prop}, \texttt{Set} or \texttt{Type}):

\begin{center}
\snregla {\JM{Q}{s}\;\;\;\;\;
          \JM{p}{\False}}
         {\JM{\texttt{match $p$ return $Q$ with end}}{Q}}
\end{center}

As a corollary, if we could construct an object in $\False$, then it
could be possible to define an object in any type.  The tactic
\texttt{contradiction} \refmancite{Section \ref{Contradiction}}
corresponds to the application of the elimination rule above.  It
searches in the context for an absurd hypothesis (this is, a
hypothesis whose type is $\False$) and then proves the goal by a case
analysis of it.

\begin{alltt}
Theorem fromFalse : False \arrow{} 0=1.
Proof.
 intro H. 
 contradiction.
Qed.
\end{alltt}


In {\coq} the negation is defined as follows :

\begin{alltt}
Definition not (P:Prop) := P {\arrow} False
\end{alltt}

The proposition ``~\citecoq{not $A$}~'' is also written ``~$\neg A$~''.

If $A$ and $B$ are propositions, $a$ is a proof of $A$ and
$H$ is a proof of $\neg A$,
the term ``~\citecoq{match $H\;a$ return $B$ with end}~'' is a proof term of
$B$.
Thus, if your goal is $B$ and you have some hypothesis $H:\neg A$,
the tactic ``~\citecoq{case $H$}~'' generates a new subgoal with
statement $A$, as shown by  the following example\footnote{Notice that
$a\coqdiff b$ is just an abreviation for ``~\coqnot a= b~''}.

\begin{alltt}
Fact Nosense : 0 {\coqdiff} 0 {\arrow} 2 = 3.
Proof.
  intro H; case H.
\it
===========================
  0 = 0
\tt
  reflexivity.
Qed.
\end{alltt}

The tactic ``~\texttt{absurd $A$}~'' (where $A$ is any proposition), 
is based on the same principle, but
generates two subgoals: $A$ and $\neg A$, for solving $B$.

\subsubsection{The Equality Type}

Let $A:\Type$, $a$, $b$ of type $A$, and $\pi$ a proof of 
$a=b$. Non dependent case analysis of $\pi$ allows us to
associate to any proof  of ``~$Q\;a$~'' a proof of ``~$Q\;b$~'',
where $Q:A\arrow{} s$ (where $s\in\{\Prop, \Set, \Type\}$).
The following term is a proof  of ``~$Q\;a\, \arrow{}\, Q\;b$~''.

\begin{alltt}
fun H : Q a {\funarrow}
  match \(\pi\) in (_ = y) return Q y with
     eq_refl {\funarrow} H
  end
\end{alltt}
Notice the header of the \texttt{match} construct.
It expresses how the resulting type ``~\citecoq{Q y}~'' depends on 
the \emph{type} of \texttt{p}.
Notice also that in the pattern introduced by the keyword \texttt{in},
the parameter \texttt{a} in the type ``~\texttt{a = y}~'' must be
implicit, and replaced by a wildcard '\texttt{\_}'.


Therefore, case analysis on a proof of the equality $a=b$
amounts to replacing all the occurrences of the term $b$ with the term
$a$ in the goal to be proven. Let us illustrate this through an
example: the transitivity property of this equality. 
\begin{alltt}
Theorem trans : {\prodsym} n m p:nat, n=m \arrow{} m=p \arrow{} n=p.
Proof.
 intros n m p eqnm.  
\it{}  
  n : nat
  m : nat
  p : nat
  eqnm : n = m
  ============================
   m = p {\arrow} n = p
\tt{} case eqnm.
\it{}
  n : nat
  m : nat
  p : nat
  eqnm : n = m
  ============================
   n = p {\arrow} n = p
\tt{} trivial.
Qed.
\end{alltt}

%\noindent The case analysis on the hypothesis $H:n=m$ yields the
%tautological subgoal $n=p\rightarrow n=p$, that is directly proven by
%the tactic \texttt{Trivial}.

\begin{exercise}
Prove the symmetry property of  equality.
\end{exercise}

Instead of using \texttt{case}, we can use the tactic 
\texttt{rewrite} \refmancite{Section \ref{Rewrite}}.  If $H$ is a proof
of  $a=b$, then
``~\citecoq{rewrite $H$}~''
 performs a case analysis on a proof of $b=a$, obtained by applying a
symmetry theorem to $H$. This application of symmetry allows us to rewrite
the equality from left to right, which looks more natural. An optional
parameter (either \texttt{\arrow{}} or \texttt{$\leftarrow$}) can be used to precise
in which sense the equality must be rewritten.  By default,
``~\texttt{rewrite} $H$~'' corresponds to ``~\texttt{rewrite \arrow{}} $H$~''
\begin{alltt}
Lemma Rw :  {\prodsym} x y: nat, y = y * x {\arrow} y * x * x = y.
 intros x y e; do 2 rewrite <- e.
\it
1 subgoal
  
  x : nat
  y : nat
  e : y = y * x
  ============================
   y = y
\tt
 reflexivity.
Qed.
\end{alltt}

Notice that, if $H:a=b$, then the tactic ``~\texttt{rewrite $H$}~''
 replaces \textsl{all} the
occurrences of $a$ by $b$. However, in certain situations we could be
interested in rewriting some of the occurrences, but not all of them.
This can be done using the tactic \texttt{pattern} \refmancite{Section
\ref{Pattern}}.  Let us consider yet another example to
illustrate this.

Let us start with some simple theorems of arithmetic; two of them 
are already proven in the Standard Library, the last is left as an exercise.

\begin{alltt}
\it
mult_1_l
     : {\prodsym} n : nat, 1 * n = n

mult_plus_distr_r
     : {\prodsym} n m p : nat, (n + m) * p = n * p + m * p

mult_distr_S : {\prodsym} n p : nat, n * p + p = (S n)* p.
\end{alltt}

Let us now prove a simple result:

\begin{alltt}
Lemma four_n : {\prodsym} n:nat, n+n+n+n = 4*n.
Proof.
 intro n;rewrite <- (mult_1_l n).
\it
  n : nat
  ============================
   1 * n + 1 * n + 1 * n + 1 * n = 4 * (1 * n)
\end{alltt}

We can see that the \texttt{rewrite} tactic call replaced \emph{all}
the occurrences of \texttt{n} by the term ``~\citecoq{1 * n}~''.
If we want to do the rewriting ony on the leftmost occurrence of
\texttt{n}, we can mark this occurrence using the \texttt{pattern}
tactic:


\begin{alltt}
 Undo.
 intro n; pattern n at 1.
 \it
 n : nat
  ============================
 (fun n0 : nat {\funarrow} n0 + n + n + n = 4 * n) n
\end{alltt}
Applying the tactic ``~\citecoq{pattern  n at 1}~'' allowed us
to explicitly abstract the first occurrence of \texttt{n} from the
goal, putting this goal under the form ``~\citecoq{$Q$ n}~'',
thus pointing to \texttt{rewrite} the particular predicate on $n$
that we search to prove. 


\begin{alltt}
 rewrite <- mult_1_l.
\it
1 subgoal
  
  n : nat
  ============================
   1 * n + n + n + n = 4 * n
\tt
 repeat rewrite   mult_distr_S.
\it
  n : nat
  ============================
   4 * n = 4 * n
\tt
 trivial.
Qed.
\end{alltt}

\subsubsection{The Predicate $n {\leq} m$}


The last but one instance of the elimination schema that we will illustrate is
case analysis for the predicate $n {\leq} m$:

Let $n$ and $p$ be terms of type \citecoq{nat}, and $Q$ a predicate 
of type $\citecoq{nat}\arrow{}\Prop$.
If $H$ is a proof of ``~\texttt{n {\coqle} p}~'',
$H_0$ a proof of ``~\texttt{$Q$  n}~'' and
$H_S$ a proof of the statement ``~\citecoq{{\prodsym}m:nat, n {\coqle}  m {\arrow} Q (S m)}~'',
then the term
\begin{alltt}
match H in (_ {\coqle} q) return (Q q) with
    | le_n {\funarrow} H0
    | le_S m Hm {\funarrow} HS m Hm
end
\end{alltt}
 is a proof term of ``~\citecoq{$Q$ $p$}~''.


The two patterns of this \texttt{match} construct describe
all possible forms of proofs of ``~\citecoq{n {\coqle} m}~'' (notice
again that the general parameter \texttt{n} is implicit in
 the ``~\texttt{in \dots}~''
clause and is absent from the match patterns.


Notice that the choice of introducing some of the arguments of the
predicate as being general parameters in its definition has
consequences on the rule of case analysis that is derived. In
particular, the type $Q$ of the object defined by the case expression
only depends on the indexes of the predicate, and not on the general
parameters.  In the definition of the predicate $\leq$, the first
argument of this relation is a general parameter of the
definition. Hence, the predicate $Q$ to be proven only depends on the
second argument of the relation. In other words, the integer $n$ is
also a general parameter of the rule of case analysis.

An example of an application of this rule is the following theorem,
showing that any integer greater or equal than $1$ is the successor of another
natural number:

\begin{alltt}
Lemma predecessor_of_positive : 
 {\prodsym} n, 1 {\coqle} n {\arrow} {\exsym} p:nat, n = S p.
Proof.
 intros n H;case H.
\it
  n : nat
  H : 1 {\coqle} n
  ============================
   {\exsym} p : nat, 1 = S p
\tt
  exists 0; trivial.
\it

  n : nat
  H : 1 {\coqle} n
  ============================
   {\prodsym} m : nat, 0 {\coqle} m {\arrow} {\exsym} p : nat, S m = S p
\tt
  intros m _  .
  exists m.
  trivial.
Qed.
\end{alltt}


\subsubsection{Vectors}

The \texttt{vector} polymorphic and dependent family of types will
give an idea of the most general scheme of pattern-matching.

For instance, let us define a function for computing the tail of
any vector. Notice that we shall build a \emph{total} function,
by considering that the tail of an empty vector is this vector itself.
In that sense, it will be slightly different from the \texttt{Vtail}
function of the Standard Library, which is defined only for vectors
of type ``~\citecoq{vector $A$ (S $n$)}~''.

The header of the function we want to build is the following:

\begin{verbatim}
Definition Vtail_total 
   (A : Type) (n : nat) (v : vector A n) : vector A (pred n):=
\end{verbatim}

Since the branches will not have the same type
(depending on the parameter \texttt{n}),
the body of this function is a dependent pattern matching on 
\citecoq{v}.
So we will have :
\begin{verbatim}
match v in (vector _ n0) return (vector A (pred n0)) with
\end{verbatim}

The first branch  deals with the constructor \texttt{Vnil} and must
return a value in ``~\citecoq{vector A (pred 0)}~'', convertible
to ``~\citecoq{vector A 0}~''. So, we propose:
\begin{alltt}
| Vnil {\funarrow} Vnil A
\end{alltt}

The second branch considers a vector in ``~\citecoq{vector A (S n0)}~''
of the form
``~\citecoq{Vcons A n0 v0}~'', with ``~\citecoq{v0:vector A n0}~'',
and must return a value of type ``~\citecoq{vector A (pred (S n0))}~'',
which is convertible to ``~\citecoq{vector A n0}~''.
This second branch is thus :
\begin{alltt}
| Vcons _ n0 v0 {\funarrow} v0
\end{alltt}

Here is the full definition:

\begin{alltt}
Definition Vtail_total 
   (A : Type) (n : nat) (v : vector A n) : vector A (pred n):=
match v in (vector _ n0) return (vector A (pred n0)) with
| Vnil {\funarrow} Vnil A
| Vcons _ n0 v0 {\funarrow} v0
end.
\end{alltt}


\subsection{Case Analysis and Logical Paradoxes}

In the previous section we have illustrated the general scheme for
generating the rule of case analysis associated to some recursive type
from the definition of the type. However, if the logical soundness is
to be preserved, certain restrictions to this schema are
necessary. This section provides a brief explanation of these
restrictions.


\subsubsection{The Positivity Condition}
\label{postypes}

In order to make sense of recursive types as types closed under their
introduction rules, a constraint has to be imposed on the possible
forms of such rules. This constraint, known as the
\textsl{positivity condition}, is necessary to prevent the user from
naively introducing some recursive types which would open the door to
logical paradoxes.  An example of such a dangerous type is the
``inductive type'' \citecoq{Lambda}, whose only constructor is 
\citecoq{lambda} of type \citecoq{(Lambda\arrow False)\arrow Lambda}.
 Following the pattern
given in Section \ref{CaseScheme}, the rule of (non dependent) case
analysis for \citecoq{Lambda} would be the following:

\begin{center}
\snregla {\JM{Q}{\Prop}\;\;\;\;\;
          \JM{p}{\texttt{Lambda}}\;\;\;\;\;
          {h : {\texttt{Lambda}}\arrow\False\; \vdash\; t\,:\,Q}}
         {\JM{\citecoq{match $p$ return $Q$ with lambda h {\funarrow} $t$  end}}{Q}}
\end{center}

In order to avoid paradoxes, it is impossible to construct
the type \citecoq{Lambda} in {\coq}:

\begin{alltt}
Inductive Lambda : Set :=
  lambda : (Lambda {\arrow} False) {\arrow} Lambda. 
\it
Error: Non strictly positive occurrence of "Lambda" in
 "(Lambda {\arrow} False) {\arrow} Lambda"
\end{alltt}

In order to explain this danger, we
will declare some constants for simulating the construction of 
\texttt{Lambda} as an inductive type.

Let us open some section, and declare two variables, the first one for
\texttt{Lambda}, the other for the constructor \texttt{lambda}.

\begin{alltt}
Section Paradox.
Variable Lambda : Set.
Variable lambda : (Lambda {\arrow} False) {\arrow}Lambda.
\end{alltt}

Since \texttt{Lambda} is not a truely inductive type, we can't use
the \texttt{match} construct. Nevertheless, we can simulate it by a
variable \texttt{matchL} such that the term 
``~\citecoq{matchL $l$  $Q$ (fun $h$ : Lambda {\arrow} False {\funarrow} $t$)}~''
should be understood  as 
``~\citecoq{match $l$ return $Q$ with | lambda h {\funarrow} $t$)}~''


\begin{alltt}
Variable matchL : Lambda {\arrow} 
                  {\prodsym} Q:Prop, ((Lambda {\arrow}False) {\arrow} Q) {\arrow}
                  Q.
\end{alltt}

>From these constants, it is possible to define application by case
analysis. Then, through auto-application, the well-known looping term
$(\lambda x.(x\;x)\;\lambda x.(x\;x))$ provides a proof of falsehood.

\begin{alltt}
Definition application (f x: Lambda) :False :=
  matchL f False (fun h {\funarrow} h x).

Definition Delta :  Lambda := 
  lambda (fun x : Lambda {\funarrow} application x x).

Definition loop : False := application Delta Delta.

Theorem two_is_three : 2 = 3.
Proof.
 elim loop.
Qed.

End Paradox.
\end{alltt}

\noindent This example can be seen as a formulation of Russell's
paradox in type theory associating $(\textsl{application}\;x\;x)$ to the
formula $x\not\in x$, and \textsl{Delta} to the set $\{ x \mid
x\not\in x\}$. If \texttt{matchL} would satisfy the reduction rule
associated to case analysis, that is, 
$$ \citecoq{matchL (lambda $f$) $Q$ $h$} \Longrightarrow h\;f$$
then the term \texttt{loop}
would compute into itself.  This is not actually surprising, since the
proof of the logical soundness of {\coq} strongly lays on the property
that any well-typed term must terminate. Hence, non-termination is
usually a synonymous of inconsistency.

%\paragraph{} In this case, the construction of a non-terminating
%program comes from the so-called \textsl{negative occurrence} of
%$\Lambda$ in the type of the constructor $\lambda$. In order to be
%admissible for {\coq}, all the occurrences of the recursive type in its
%own introduction rules must be positive, in the sense on the following
%definition:
%
%\begin{enumerate}
%\item $R$ is positive in $(R\;\vec{t})$;
%\item $R$ is positive in $(x: A)C$ if it does not 
%occur in $A$ and $R$ is positive in $C$; 
%\item if $P\equiv (\vec{x}:\vec{T})Q$, then $R$ is positive in $(P
%\rightarrow C)$ if $R$ does not occur in $\vec{T}$, $R$ is positive
%in $C$, and either
%\begin{enumerate} 
%\item $Q\equiv (R\;\vec{q})$ or 
%\item $Q\equiv (J\;\vec{t})$, \label{relax}
%      where $J$ is a recursive type, and for any term $t_i$ either : 
%   \begin{enumerate}
%      \item $R$ does not occur in $t_i$, or
%      \item $t_i\equiv (z:\vec{Z})(R\;\vec{q})$, $R$ does not occur
%       in $\vec{Z}$, $t_i$ instantiates a general
%       parameter of $J$, and this parameter is positive in the 
%       arguments of the constructors of $J$. 
%   \end{enumerate}
%\end{enumerate}
%\end{enumerate}
%\noindent Those types obtained by erasing option (\ref{relax}) in the
%definition above are called \textsl{strictly positive} types.


\subsubsection*{Remark} In this case, the construction of a non-terminating
program comes from the so-called \textsl{negative occurrence} of
\texttt{Lambda} in the argument of the constructor \texttt{lambda}. 

The reader will find in the Reference Manual a complete formal 
definition of the notions of \emph{positivity condition} and
\emph{strict positivity} that an inductive definition must satisfy.


%In order to be
%admissible for {\coq}, the type $R$ must be positive in the types of the
%arguments of its own introduction rules, in the sense on the following
%definition:

%\textbf{La définition du manuel de référence est plus complexe:
%la recopier ou donner seulement des exemples?
%}
%\begin{enumerate}
%\item $R$ is positive in $T$ if $R$ does not occur in $T$;
%\item $R$ is positive in $(R\;\vec{t})$ if $R$ does not occur in $\vec{t}$;
%\item $R$ is positive in $(x:A)C$ if it does not
%      occur in $A$ and $R$ is positive in $C$; 
%\item $R$ is positive in $(J\;\vec{t})$, \label{relax}
%      if $J$ is a recursive type, and for any term $t_i$ either : 
%   \begin{enumerate}
%      \item $R$ does not occur in $t_i$, or
%      \item $R$ is positive in $t_i$,  $t_i$ instantiates a general
%       parameter of $J$, and this parameter is positive in the 
%       arguments of the constructors of $J$. 
%   \end{enumerate}
%\end{enumerate}

%\noindent When we can show that $R$ is positive without using the item
%(\ref{relax}) of the definition above, then we say that $R$ is
%\textsl{strictly positive}.

%\textbf{Changer le discours sur les ordinaux}

Notice that the positivity condition does not forbid us to
put  functional recursive
arguments in the constructors. 

For instance, let us consider the type of infinitely branching trees,
with labels in \texttt{Z}.
\begin{alltt}
Require Import ZArith.

Inductive itree : Set :=
| ileaf : itree
| inode : Z {\arrow} (nat {\arrow} itree) {\arrow} itree.
\end{alltt}

In this representation, the $i$-th child of a tree 
represented by ``~\texttt{inode $z$ $s$}~'' is obtained by applying
the function $s$ to $i$.
The following definitions show how to construct a tree with a single 
node, a tree of height 1 and a tree of height 2:

\begin{alltt}
Definition isingle l := inode l (fun i {\funarrow} ileaf).

Definition t1 := inode 0 (fun n {\funarrow} isingle (Z.of_nat n)).

Definition t2 := 
 inode 0 
      (fun n : nat {\funarrow} 
                   inode (Z.of_nat n)
                   (fun p {\funarrow} isingle (Z.of_nat (n*p)))).
\end{alltt}


Let us define a preorder on infinitely branching trees.
 In order to compare two non-leaf trees,
it is necessary to compare each of their children 
 without taking care of the order in which they
appear:

\begin{alltt}
Inductive itree_le : itree{\arrow} itree {\arrow} Prop :=
  | le_leaf : {\prodsym} t, itree_le  ileaf t
  | le_node : {\prodsym} l l' s s', 
                Z.le l l' {\arrow}
                ({\prodsym} i, {\exsym} j:nat, itree_le (s i) (s' j)){\arrow} 
                itree_le  (inode  l s) (inode  l' s').

\end{alltt}

Notice that a call to the predicate \texttt{itree\_le} appears as
a general parameter of the inductive type  \texttt{ex} (see Sect.\ref{ex-def}).
This kind of definition is accepted by {\coq}, but may lead to some
difficulties, since the induction principle automatically 
generated by the system
is not the most appropriate (see chapter 14 of~\cite{coqart} for a detailed
explanation).


The following definition, obtained by 
skolemising the
proposition \linebreak $\forall\, i,\exists\, j,(\texttt{itree\_le}\;(s\;i)\;(s'\;j))$ in
the type of \texttt{itree\_le}, does not present this problem:


\begin{alltt} 
Inductive itree_le' : itree{\arrow} itree {\arrow} Prop :=
  | le_leaf'  : {\prodsym} t, itree_le'  ileaf t
  | le_node' : {\prodsym} l l' s s' g, 
                  Z.le l l' {\arrow}
                  ({\prodsym} i, itree_le' (s i) (s' (g i))) {\arrow} 
                  itree_le'  (inode  l s) (inode  l' s').

\end{alltt}
\iffalse
\begin{alltt}
Lemma t1_le'_t2 :  itree_le' t1 t2.
Proof.
 unfold t1, t2.
 constructor 2  with (fun i : nat {\funarrow} 2 * i).
 auto with zarith.
 unfold isingle;
 intro i ; constructor 2 with (fun i :nat {\funarrow} i).
 auto with zarith.
 constructor .
Qed.
\end{alltt}
\fi

%In general, strictly positive definitions are preferable to only
%positive ones. The reason is that it is sometimes difficult to derive
%structural induction combinators for the latter ones. Such combinators
%are automatically generated for strictly positive types, but not for
%the only positive ones. Nevertheless, sometimes non-strictly positive
%definitions provide a smarter or shorter way of declaring a recursive
%type.

Another example is the type of trees 
 of unbounded width, in which a recursive subterm 
\texttt{(ltree A)} instantiates the type  of polymorphic lists:

\begin{alltt} 
Require Import List.

Inductive ltree  (A:Set) : Set :=  
          lnode   : A {\arrow} list (ltree A) {\arrow} ltree A.
\end{alltt}

This declaration can be transformed  
adding an extra type to the definition, as was done in Section
\ref{MutuallyDependent}.


\subsubsection{Impredicative Inductive Types}

An inductive type $I$ inhabiting a universe $U$ is \textsl{predicative}
if the introduction rules of $I$ do not make a universal
quantification on a universe containing $U$. All the recursive types
previously introduced are examples of predicative types. An example of
an impredicative one is the following type:
%\textsl{exT}, the dependent product
%of a certain set (or proposition) $x$, and a proof of a property $P$
%about $x$.

%\begin{alltt} 
%Print exT.
%\end{alltt}
%\textbf{ttention, EXT c'est ex!}
%\begin{alltt}
%Check (exists P:Prop, P {\arrow} not P).  
%\end{alltt}

%This type is useful for expressing existential quantification over
%types, like ``there exists a proposition $x$ such that $(P\;x)$''
%---written $(\textsl{EXT}\; x:Prop \mid (P\;x))$ in {\coq}. However,

\begin{alltt}
Inductive prop : Prop :=
 prop_intro : Prop {\arrow} prop.
\end{alltt}

Notice
that the constructor of this type can be used to inject any
proposition --even itself!-- into the type. 

\begin{alltt}
Check (prop_intro prop).\it
prop_intro prop
     : prop
\end{alltt}

A careless use of such a
self-contained objects may lead to a variant of Burali-Forti's
paradox. The construction of Burali-Forti's paradox is more
complicated than Russel's one, so we will not describe it here, and
point the interested reader to \cite{Bar98,Coq86}.


Another example is the second order existential quantifier for propositions:

\begin{alltt}
Inductive ex_Prop  (P : Prop {\arrow} Prop) : Prop :=
  exP_intro : {\prodsym} X : Prop, P X {\arrow} ex_Prop P.
\end{alltt}

%\begin{alltt}
%(*
%Check (match prop_inject with (prop_intro p _) {\funarrow} p end).

%Error: Incorrect elimination of "prop_inject" in the inductive type
% ex
%The elimination predicate ""fun _ : prop {\funarrow} Prop" has type
% "prop {\arrow} Type"
%It should be one of :
% "Prop"

%Elimination of an inductive object of sort : "Prop"
%is not allowed on a predicate in sort : "Type"
%because non-informative objects may not construct informative ones.

%*)
%Print prop_inject.

%(*
%prop_inject = 
%prop_inject = prop_intro prop (fun H : prop {\funarrow} H)
%     : prop
%*)
%\end{alltt}

% \textbf{Et par ça?
%}

Notice that predicativity on sort \citecoq{Set} forbids us to build
the following definitions.


\begin{alltt}
Inductive aSet : Set :=
  aSet_intro: Set {\arrow} aSet.

\it{}User error: Large non-propositional inductive types must be in Type
\tt 
Inductive ex_Set  (P : Set {\arrow} Prop) : Set :=
  exS_intro : {\prodsym} X : Set, P X {\arrow} ex_Set P.

\it{}User error: Large non-propositional inductive types must be in Type
\end{alltt}

Nevertheless, one can define types like \citecoq{aSet} and \citecoq{ex\_Set}, as inhabitants of \citecoq{Type}.

\begin{alltt}
Inductive ex_Set  (P : Set {\arrow} Prop) : Type :=
  exS_intro : {\prodsym} X : Set, P X {\arrow} ex_Set P.
\end{alltt}

In the following example, the inductive type \texttt{typ} can be defined,
but the term associated with the interactive Definition of
\citecoq{typ\_inject} is incompatible with {\coq}'s hierarchy of universes:


\begin{alltt}
Inductive  typ : Type := 
  typ_intro : Type {\arrow} typ. 

Definition typ_inject: typ.
 split; exact typ.
\it Proof completed

\tt{}Defined.
\it Error: Universe Inconsistency.
\tt
Abort.
\end{alltt}

One possible way of avoiding this new source of paradoxes is to
restrict the kind of eliminations by case analysis that can be done on
impredicative types. In particular, projections on those universes
equal or bigger than the one inhabited by the impredicative type must
be forbidden \cite{Coq86}. A consequence of this restriction is that it
is not possible to define the first projection of the type
``~\citecoq{ex\_Prop $P$}~'':
\begin{alltt}
Check (fun (P:Prop{\arrow}Prop)(p: ex_Prop P) {\funarrow}
      match p with exP_intro X HX {\funarrow} X end).
\it
Error:
Incorrect elimination of "p" in the inductive type  
"ex_Prop", the return type has sort "Type" while it should be 
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs.
\end{alltt}

%In order to explain why, let us consider for example the following
%impredicative type \texttt{ALambda}.
%\begin{alltt} 
%Inductive ALambda : Set := 
%          alambda : (A:Set)(A\arrow{}False)\arrow{}ALambda.
%
%Definition Lambda : Set := ALambda.
%Definition lambda : (ALambda\arrow{}False)\arrow{}ALambda := (alambda ALambda).
%Lemma CaseAL : (Q:Prop)ALambda\arrow{}((ALambda\arrow{}False)\arrow{}Q)\arrow{}Q.
%\end{alltt}
%
%This type contains all the elements of the dangerous type $\Lambda$
%described at the beginning of this section.  Try to construct the
%non-ending term $(\Delta\;\Delta)$ as an object of
%\texttt{ALambda}. Why is it not possible?

\subsubsection{Extraction Constraints}

There is a final constraint on case analysis that is not motivated by
the potential introduction of paradoxes, but for compatibility reasons
with {\coq}'s extraction mechanism \refmancite{Appendix
\ref{CamlHaskellExtraction}}. This mechanism is based on the
classification of basic types into the universe $\Set$ of sets and the
universe $\Prop$ of propositions.  The objects of a type in the
universe $\Set$ are considered as relevant for computation
purposes. The objects of a type in $\Prop$ are considered just as
formalised comments, not necessary for execution. The extraction
mechanism consists in erasing such formal comments in order to obtain
an executable program. Hence, in general, it is not possible to define
an object in a set (that should be kept by the extraction mechanism)
by case analysis of a proof (which will be thrown away).

Nevertheless, this general rule has an exception which is important in
practice: if the definition proceeds by case analysis on a proof of a
\textsl{singleton proposition} or an empty type (\emph{e.g.} \texttt{False}),
 then it is allowed. A singleton
proposition is a non-recursive proposition with a single constructor
$c$, all whose arguments are proofs. For example, the propositional
equality and the conjunction of two propositions are examples of
singleton propositions.

%From the point of view of the extraction
%mechanism, such types are isomorphic to a type containing a single
%object $c$, so a definition $\Case{x}{c \Rightarrow b}$ is 
%directly replaced by $b$ as an extra optimisation.

\subsubsection{Strong Case Analysis on Proofs}

One could consider allowing 
 to define a proposition $Q$ by case
analysis on the proofs of another recursive proposition $R$. As we
will see in Section \ref{Discrimination}, this would enable one to prove that
different introduction rules of $R$ construct different
objects. However, this property would be in contradiction with the principle
of excluded middle of classical logic, because this principle entails
that the proofs of a proposition cannot be distinguished. This
principle is not provable in {\coq}, but it is frequently introduced by
the users as an axiom, for reasoning in classical logic. For this
reason, the definition of propositions by case analysis on proofs is
 not allowed in {\coq}.

\begin{alltt}

Definition comes_from_the_left (P Q:Prop)(H:P{\coqor}Q): Prop :=
 match H with
         |  or_introl p {\funarrow} True 
         |  or_intror q {\funarrow} False
 end.
\it
Error:
Incorrect elimination of "H" in the inductive type  
"or", the return type has sort "Type" while it should be 
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs.

\end{alltt}

On the other hand, if we replace the proposition $P {\coqor} Q$ with
the informative type $\{P\}+\{Q\}$, the elimination  is accepted:

\begin{alltt}
Definition comes_from_the_left_sumbool
            (P Q:Prop)(x:\{P\} + \{Q\}): Prop :=
  match x with
         |  left  p {\funarrow} True 
         |  right q {\funarrow} False
  end.
\end{alltt}


\subsubsection{Summary of Constraints}

To end with this section, the following table summarizes which
universe $U_1$ may inhabit an object of type $Q$ defined by case
analysis on $x:R$, depending on the universe $U_2$ inhabited by the
inductive types $R$.\footnote{In the box indexed by $U_1=\citecoq{Type}$
and $U_2=\citecoq{Set}$, the answer ``yes''  takes into account the 
predicativity of sort \citecoq{Set}. If you are working with the
option ``impredicative-set'', you must put in this box the
condition ``if $R$ is predicative''.}


\begin{center}
%%% displease hevea less by using * in multirow rather than \LL
\renewcommand{\multirowsetup}{\centering}
%\newlength{\LL}
%\settowidth{\LL}{$x : R : U_2$}
\begin{tabular}{|c|c|c|c|c|}
\hline
\multirow{5}*{$x : R : U_2$} &
\multicolumn{4}{|c|}{$Q : U_1$}\\
\hline
&                 &\textsl{Set}      & \textsl{Prop} & \textsl{Type}\\
\cline{2-5}
&\textsl{Set}     &  yes             &   yes         &  yes\\
\cline{2-5}
&\textsl{Prop}    & if $R$ singleton &   yes         &  no\\
\cline{2-5}
&\textsl{Type}    &  yes             &   yes         &  yes\\
\hline
\end{tabular}
\end{center}

\section{Some Proof Techniques Based on Case Analysis}
\label{CaseTechniques}

In this section we illustrate the use of case analysis as a proof
principle, explaining the proof techniques behind three very useful
{\coq} tactics, called \texttt{discriminate}, \texttt{injection} and
\texttt{inversion}. 

\subsection{Discrimination of introduction rules}
\label{Discrimination}

In the informal semantics of recursive types described in Section
\ref{Introduction} it was said that each of the introduction rules of a
recursive type is considered as being different from all the others. 
It is possible to capture this fact inside the logical system using
the propositional equality. We take as example the following theorem,
stating that \textsl{O} constructs a natural number different 
from any of those constructed with \texttt{S}. 

\begin{alltt}
Theorem S_is_not_O : {\prodsym} n, S n {\coqdiff} 0. 
\end{alltt}

In order to prove this theorem, we first define a proposition by case
analysis on natural numbers, so that the proposition is true for {\Z}
and false for any natural number constructed with {\SUCC}. This uses
the empty and singleton type introduced in Sections \ref{Introduction}.

\begin{alltt}
Definition Is_zero (x:nat):= match x with 
                                     | 0 {\funarrow} True  
                                     | _ {\funarrow} False
                             end.
\end{alltt}

\noindent Then, we prove the following lemma:

\begin{alltt}
Lemma O_is_zero : {\prodsym} m, m = 0 {\arrow} Is_zero m.
Proof.
  intros m H; subst m. 
\it{}
================
 Is_zero 0
\tt{}
simpl;trivial.
Qed.
\end{alltt}

\noindent Finally, the proof of \texttt{S\_is\_not\_O} follows by the
application of the previous lemma to $S\;n$.


\begin{alltt}

 red; intros n Hn.
 \it{}   
  n : nat
  Hn : S n = 0
  ============================
   False \tt

 apply O_is_zero with (m := S n).
 assumption.
Qed.
\end{alltt}


The tactic \texttt{discriminate} \refmancite{Section \ref{Discriminate}} is
a special-purpose tactic for proving disequalities between two
elements of a recursive type introduced by different constructors. It
generalizes the proof method described here for natural numbers to any
[co]-inductive type. This tactic is also capable of proving disequalities
where the difference is not in the constructors at the head of the
terms, but deeper inside them. For example, it can be used to prove
the following theorem:

\begin{alltt}
Theorem disc2 : {\prodsym} n, S (S n) {\coqdiff} 1. 
Proof.
 intros n Hn; discriminate.
Qed.
\end{alltt}

When there is an assumption $H$ in the context stating a false
equality $t_1=t_2$, \texttt{discriminate} solves the goal by first
proving $(t_1\not =t_2)$ and then reasoning by absurdity with respect
to $H$:

\begin{alltt}
Theorem disc3 : {\prodsym} n, S (S n) = 0 {\arrow} {\prodsym} Q:Prop, Q.
Proof.
 intros n Hn Q.
 discriminate.
Qed.
\end{alltt}

\noindent In this case, the proof proceeds by absurdity with respect
to the false equality assumed, whose negation is proved by
discrimination.

\subsection{Injectiveness of introduction rules}

Another useful property about recursive types is the
\textsl{injectiveness} of introduction rules, i.e., that whenever two
objects were built using the same introduction rule, then this rule
should have been applied to the same element. This can be stated
formally using the propositional equality:

\begin{alltt}
Theorem inj : {\prodsym} n m, S n = S m {\arrow} n = m.
Proof.
\end{alltt}

\noindent This theorem is just a corollary of a lemma about the
predecessor function:

\begin{alltt}
 Lemma inj_pred : {\prodsym} n m, n = m {\arrow} pred n = pred m.
 Proof.
  intros n m eq_n_m.
  rewrite eq_n_m.
  trivial.
 Qed.
\end{alltt}
\noindent Once this lemma is proven, the theorem follows directly
from it:
\begin{alltt}
 intros n m eq_Sn_Sm.
 apply inj_pred with (n:= S n) (m := S m); assumption.
Qed.
\end{alltt}

This proof method is implemented by the tactic \texttt{injection}
\refmancite{Section \ref{injection}}. This tactic is applied to
a term $t$ of type ``~$c\;{t_1}\;\dots\;t_n = c\;t'_1\;\dots\;t'_n$~'', where $c$ is some constructor of
an inductive type. The tactic \texttt{injection} is applied as deep as 
possible to derive the equality of all pairs of subterms of $t_i$ and $t'_i$
placed in the same position. All these equalities are put as antecedents 
of the current goal.



Like \texttt{discriminate}, the tactic \citecoq{injection} 
can be also applied if $x$ does not
occur in a direct sub-term, but somewhere deeper inside it. Its
application may leave some trivial goals that can be easily solved
using the tactic \texttt{trivial}.

\begin{alltt}

 Lemma list_inject : {\prodsym} (A:Type)(a b :A)(l l':list A),
             a :: b :: l = b :: a :: l' {\arrow} a = b {\coqand} l = l'.
Proof.
 intros A a b l l' e.


\it
  e : a :: b :: l = b :: a :: l'
  ============================
   a = b {\coqand} l = l'
\tt
 injection e.
\it
  ============================
   l = l' {\arrow} b = a {\arrow} a = b {\arrow} a = b {\coqand} l = l'

\tt{} auto.
Qed.
\end{alltt}

\subsection{Inversion Techniques}\label{inversion}

In section \ref{DependentCase}, we motivated the rule of dependent case
analysis as a way of internalizing the informal equalities $n=O$ and
$n=\SUCC\;p$ associated to each case. This internalisation
consisted in instantiating $n$ with the corresponding term in the type
of each branch. However, sometimes it could be better to internalise
these equalities as extra hypotheses --for example, in order to use
the tactics \texttt{rewrite}, \texttt{discriminate} or
\texttt{injection} presented in the previous sections. This is
frequently the case when the element analysed is denoted by a term
which is not a variable, or when it is an object of a particular
instance of a recursive family of types. Consider for example the
following theorem:

\begin{alltt}
Theorem not_le_Sn_0 : {\prodsym} n:nat, ~ (S n {\coqle} 0).
\end{alltt}

\noindent Intuitively, this theorem should follow by case analysis on
the hypothesis $H:(S\;n\;\leq\;\Z)$, because no introduction rule allows
to instantiate the arguments of \citecoq{le} with respectively a successor
and zero. However, there
is no way of capturing this with the typing rule for case analysis
presented in section \ref{Introduction}, because it does not take into
account what particular instance of the family the type of $H$ is.
Let us try it:
\begin{alltt}
Proof.
 red; intros n H; case H.
\it 2 subgoals
  
  n : nat
  H : S n {\coqle} 0
  ============================
   False

subgoal 2 is:
 {\prodsym} m : nat, S n {\coqle} m {\arrow} False
\tt
Undo.
\end{alltt}

\noindent What is necessary here is to make available the equalities
``~$\SUCC\;n = \Z$~'' and ``~$\SUCC\;m = \Z$~''
 as extra hypotheses of the
branches, so that the goal can be solved using the
\texttt{Discriminate} tactic. In order to obtain the desired
equalities as hypotheses, let us prove an auxiliary lemma, that our
theorem is a corollary of:

\begin{alltt}
 Lemma not_le_Sn_0_with_constraints :
  {\prodsym} n p , S n {\coqle} p {\arrow}  p = 0 {\arrow} False.
  Proof.
   intros n p H; case H .
\it
2 subgoals
  
  n : nat
  p : nat
  H : S n {\coqle} p
  ============================
   S n = 0 {\arrow} False

subgoal 2 is:
 {\prodsym} m : nat, S n {\coqle} m {\arrow} S m = 0 {\arrow} False
\tt
 intros;discriminate.
 intros;discriminate.
Qed.
\end{alltt}
\noindent Our main theorem can now be solved by an application of this lemma:
\begin{alltt}
Show.
\it
2 subgoals
  
  n : nat
  p : nat
  H : S n {\coqle} p
  ============================
   S n = 0 {\arrow} False

subgoal 2 is:
 {\prodsym} m : nat, S n {\coqle} m {\arrow} S m = 0 {\arrow} False
\tt
 eapply not_le_Sn_0_with_constraints; eauto.
Qed.
\end{alltt}


The general method to address such situations consists in changing the
goal to be proven into an implication, introducing as preconditions
the equalities needed to eliminate the cases that make no
sense. This proof technique is implemented by the tactic
\texttt{inversion} \refmancite{Section \ref{Inversion}}. In order
to prove a goal $G\;\vec{q}$ from an object of type $R\;\vec{t}$,
this tactic automatically generates a lemma $\forall, \vec{x}.
(R\;\vec{x}) \rightarrow \vec{x}=\vec{t}\rightarrow \vec{B}\rightarrow
(G\;\vec{q})$, where the list of propositions $\vec{B}$ correspond to
the subgoals that cannot be directly proven using
\texttt{discriminate}. This lemma can either be saved for later
use, or generated interactively. In this latter case, the subgoals
yielded by the tactic are the hypotheses $\vec{B}$ of the lemma. If the
lemma has been stored, then the tactic \linebreak
 ``~\citecoq{inversion \dots using \dots}~'' can be
used to apply it. 

Let us show both techniques on our previous example:

\subsubsection{Interactive mode}

\begin{alltt}
Theorem not_le_Sn_0' : {\prodsym} n:nat, ~ (S n {\coqle} 0).
Proof.
 red; intros n H ; inversion H.
Qed.
\end{alltt}


\subsubsection{Static mode}

\begin{alltt}

Derive Inversion le_Sn_0_inv with ({\prodsym} n :nat, S n {\coqle}  0).
Theorem le_Sn_0'' : {\prodsym} n p : nat, ~ S n {\coqle} 0 .
Proof.
 intros n p H; 
 inversion H using le_Sn_0_inv.
Qed.
\end{alltt}


In the example above, all the cases are solved using discriminate, so
there remains no subgoal to be proven (i.e. the list $\vec{B}$ is
empty). Let us present a second example, where this list is not empty:


\begin{alltt}
TTheorem le_reverse_rules : 
     {\prodsym} n m:nat, n {\coqle} m {\arrow} 
                     n = m {\coqor}  
                     {\exsym} p, n {\coqle}  p {\coqand} m = S p.
Proof.
 intros n m H; inversion H.
\it
2 subgoals



  
  n : nat
  m : nat
  H : n {\coqle} m
  H0 : n = m
  ============================
   m = m {\coqor} ({\exsym} p : nat, m {\coqle} p {\coqand} m = S p)

subgoal 2 is:
 n = S m0 {\coqor} ({\exsym} p : nat, n {\coqle} p {\coqand} S m0 = S p)
\tt
 left;trivial.
 right; exists m0; split; trivial.
\it
Proof completed
\end{alltt}

This example shows how this tactic can be used to ``reverse'' the
introduction rules of a recursive type, deriving the possible premises
that could lead to prove a given instance of the predicate. This is
why these tactics are called \texttt{inversion} tactics: they go back
from conclusions to premises.

The hypotheses corresponding to the propositional equalities are not
needed in this example, since the tactic does the necessary rewriting
to solve the subgoals.  When the equalities are no longer needed after
the inversion, it is better to use the tactic
\texttt{Inversion\_clear}. This variant of the tactic clears from the
context all the equalities introduced.

\begin{alltt}
Restart.
 intros n m H; inversion_clear H.
\it
\it
  
  n : nat
  m : nat
  ============================
   m = m {\coqor} ({\exsym} p : nat, m {\coqle} p {\coqand} m = S p)
\tt
 left;trivial.
\it
  n : nat
  m : nat
  m0 : nat
  H0 : n {\coqle} m0
  ============================
   n = S m0 {\coqor} ({\exsym} p : nat, n {\coqle} p {\coqand} S m0 = S p)
\tt
 right; exists m0; split; trivial.
Qed.
\end{alltt}


%This proof technique works in most of the cases, but not always.  In
%particular, it could not if the list $\vec{t}$ contains a term $t_j$
%whose type $T$ depends on a previous term $t_i$, with $i<j$. Remark
%that if this is the case, the propositional equality $x_j=t_j$ is not
%well-typed, since $x_j:T(x_i)$ but $t_j:T(t_i)$, and both types are
%not convertible (otherwise, the problem could be solved using the
%tactic \texttt{Case}).



\begin{exercise}
Consider the following language of arithmetic expression, and 
its operational semantics, described by a set of rewriting rules.
%\textbf{J'ai enlevé une règle de commutativité de l'addition qui 
%me paraissait bizarre du point de vue de la sémantique opérationnelle}

\begin{alltt}
Inductive ArithExp : Set :=
   | Zero : ArithExp 
   | Succ : ArithExp {\arrow} ArithExp
   | Plus : ArithExp {\arrow} ArithExp {\arrow} ArithExp.

Inductive RewriteRel : ArithExp {\arrow} ArithExp {\arrow} Prop :=
  |  RewSucc  : {\prodsym} e1 e2 :ArithExp,
                  RewriteRel e1 e2 {\arrow}
                   RewriteRel (Succ e1) (Succ e2) 
  |  RewPlus0 : {\prodsym} e:ArithExp,
                  RewriteRel (Plus Zero e) e 
  |  RewPlusS : {\prodsym} e1 e2:ArithExp,
                  RewriteRel e1 e2 {\arrow}
                  RewriteRel (Plus (Succ e1) e2) 
                             (Succ (Plus e1 e2)).

\end{alltt}
\begin{enumerate}
\item Prove that \texttt{Zero} cannot be rewritten any further.
\item Prove that an expression of the form ``~$\texttt{Succ}\;e$~'' is always 
rewritten
into an expression of the same form.
\end{enumerate}
\end{exercise}

%Theorem zeroNotCompute : (e:ArithExp)~(RewriteRel Zero e).
%Intro e.
%Red.
%Intro H.
%Inversion_clear H.
%Defined.
%Theorem evalPlus : 
%  (e1,e2:ArithExp)
%    (RewriteRel (Succ e1) e2)\arrow{}(EX e3 : ArithExp | e2=(Succ e3)).
%Intros e1 e2 H.
%Inversion_clear H.
%Exists e3;Reflexivity.
%Qed.


\section{Inductive Types and Structural Induction} 
\label{StructuralInduction}

Elements of inductive types  are well-founded with
respect to the structural order induced by the constructors of the
type. In addition to case analysis, this extra hypothesis about
well-foundedness justifies a stronger elimination rule for them, called
\textsl{structural induction}.  This form of elimination consists in
defining a value ``~$f\;x$~'' from some element $x$ of the inductive type
$I$, assuming that values have been already associated in the same way
to the sub-parts of $x$ of type $I$.


Definitions by structural induction are expressed through the
\texttt{Fixpoint} command \refmancite{Section
\ref{Fixpoint}}. This command is quite close to the
\texttt{let-rec} construction of functional programming languages.
For example, the following definition introduces the addition of two
natural numbers (already defined in the Standard Library:)

\begin{alltt} 
Fixpoint plus (n p:nat) \{struct n\} : nat :=
  match n with
          | 0 {\funarrow} p
          | S m {\funarrow} S (plus m p)
 end.
\end{alltt}

The definition is by structural induction on the first argument of the
function. This is indicated  by the ``~\citecoq{\{struct n\}}~''
directive in the function's header\footnote{This directive is optional
in the case of a function of a single argument}.
  In
order to be accepted, the definition must satisfy a syntactical
condition, called the \textsl{guardedness condition}. Roughly
speaking, this condition constrains the arguments of a recursive call
to be pattern variables, issued from a case analysis of the formal
argument of the function pointed by the \texttt{struct} directive.
 In the case of the
function \texttt{plus}, the argument \texttt{m} in the recursive call is a
pattern variable issued from a case analysis of \texttt{n}. Therefore, the
definition is accepted.

Notice that we could have defined the addition with structural induction 
on its second argument:
\begin{alltt} 
Fixpoint plus' (n p:nat) \{struct p\} : nat :=
    match p with
          | 0 {\funarrow} n
          | S q {\funarrow} S (plus' n q)
    end.
\end{alltt}

%This notation is useful when defining a function whose decreasing
%argument has a dependent type. As an example, consider the following
%recursivly defined proof of the theorem
%$(n,m:\texttt{nat})n<m \rightarrow (S\;n)<(S\;m)$:
%\begin{alltt} 
%Fixpoint lt_n_S [n,m:nat;p:(lt n m)] : (lt (S n) (S m)) :=
% <[n0:nat](lt (S n) (S n0))>
%     Cases p of
%       lt_intro1        {\funarrow} (lt_intro1 (S n))
%    | (lt_intro2 m1 p2) {\funarrow} (lt_intro2 (S n) (S m1) (lt_n_S n m1 p2))
%     end.
%\end{alltt}

%The guardedness condition must be satisfied only by the last argument
%of the enclosed list. For example, the following declaration is an
%alternative way of defining addition:

%\begin{alltt}
%Reset add.
%Fixpoint add [n:nat] : nat\arrow{}nat :=
%  Cases n of 
%       O    {\funarrow} [x:nat]x
%    | (S m) {\funarrow} [x:nat](add m (S x))
%  end.
%\end{alltt}

In the following definition of addition, 
the second argument of {\tt plus{'}{'}} grows at each
recursive call. However, as the first one always decreases, the
definition is sound.
\begin{alltt}
Fixpoint plus'' (n p:nat) \{struct n\} : nat :=
 match n with
          | 0 {\funarrow} p
          | S m {\funarrow} plus'' m (S p)
 end.
\end{alltt}

 Moreover, the argument in the recursive call
could be a deeper component of $n$.  This is the case in the following
definition of a boolean function determining whether a number is even
or odd:

\begin{alltt} 
Fixpoint even_test (n:nat) : bool :=
  match n 
  with 0 {\funarrow}  true
     | 1 {\funarrow}  false
     | S (S p) {\funarrow} even_test p
  end.
\end{alltt}

Mutually dependent definitions by structural induction are also
allowed. For example, the previous function \textsl{even} could alternatively
be defined using an auxiliary function \textsl{odd}:

\begin{alltt}
Reset even_test.



Fixpoint even_test (n:nat) : bool :=
  match n 
  with 
      | 0 {\funarrow}  true
      | S p {\funarrow} odd_test p
  end
with odd_test (n:nat) : bool :=
  match n
  with 
     | 0 {\funarrow} false
     | S p {\funarrow} even_test p
 end.
\end{alltt}

%\begin{exercise}
%Define a function by structural induction that computes the number of
%nodes of a tree structure defined in page \pageref{Forest}.
%\end{exercise}

Definitions by structural induction are computed 
 only when they are applied, and the decreasing argument
is a term having a constructor at the head. We can check this using
the \texttt{Eval} command, which computes the normal form of a well
typed term.

\begin{alltt}
Eval simpl in even_test.
\it
    = even_test
     : nat {\arrow} bool
\tt 
Eval simpl in (fun x : nat {\funarrow} even x).
\it
     = fun x : nat {\funarrow} even x
     : nat {\arrow} Prop
\tt
Eval simpl in (fun x : nat => plus 5 x).
\it
     =  fun x : nat {\funarrow} S (S (S (S (S x))))

\tt
Eval simpl in (fun x : nat {\funarrow} even_test (plus 5 x)).
\it
    = fun x : nat {\funarrow} odd_test x
     : nat {\arrow} bool
\tt
Eval simpl in (fun x : nat {\funarrow} even_test (plus x 5)).
\it
    = fun x : nat {\funarrow} even_test (x + 5)
     : nat {\arrow} bool
\end{alltt}
 

%\begin{exercise}
%Prove that the second definition of even satisfies the following
%theorem:
%\begin{verbatim}
%Theorem unfold_even : 
% (x:nat)
%   (even x)= (Cases x of 
%                 O        {\funarrow} true
%              | (S O)     {\funarrow} false 
%              | (S (S m)) {\funarrow} (even m)
%              end).
%\end{verbatim}
%\end{exercise}

\subsection{Proofs by Structural Induction}

The principle of structural induction can be also used in order to
define proofs, that is, to prove theorems. Let us call an
\textsl{elimination combinator} any function that, given a predicate
$P$, defines a proof of ``~$P\;x$~'' by structural induction on $x$.  In
{\coq}, the principle of proof by induction on natural numbers is a
particular case of an elimination combinator. The definition of this
combinator depends on three general parameters: the predicate to be
proven, the base case, and the inductive step:

\begin{alltt}
Section Principle_of_Induction.
Variable    P               : nat {\arrow} Prop.
Hypothesis  base_case       : P 0.
Hypothesis  inductive_step  : {\prodsym} n:nat, P n {\arrow} P (S n).
Fixpoint nat_ind  (n:nat)   : (P n) := 
   match n return P n with
          | 0 {\funarrow} base_case
          | S m {\funarrow} inductive_step m (nat_ind m)
   end. 

End Principle_of_Induction.
\end{alltt}

As this proof principle is used very often, {\coq} automatically generates it
when an inductive type is introduced.  Similar principles
\texttt{nat\_rec} and \texttt{nat\_rect} for defining objects in the
universes $\Set$ and $\Type$ are also automatically generated
\footnote{In fact, whenever possible, {\coq} generates the
principle \texttt{$I$\_rect}, then derives from it the
weaker principles  \texttt{$I$\_ind} and \texttt{$I$\_rec}.
If some principle has to be defined by hand, the user may try
to build \texttt{$I$\_rect} (if possible). Thanks to {\coq}'s conversion
rule, this principle can be used directly to build proofs and/or
programs.}. The
command \texttt{Scheme} \refmancite{Section \ref{Scheme}} can be
used to generate an elimination combinator from certain parameters,
like the universe that the defined objects must inhabit, whether the
case analysis in the definitions must be dependent or not, etc. For
example, it can be used to generate an elimination combinator for
reasoning on even natural numbers from the mutually dependent
predicates introduced in page \pageref{Even}. We do not display the
combinators here by lack of space, but you can see them using the
\texttt{Print} command.

\begin{alltt}
Scheme Even_induction := Minimality for even Sort Prop
with   Odd_induction  := Minimality for odd  Sort Prop.
\end{alltt}

\begin{alltt}
Theorem even_plus_four : {\prodsym} n:nat, even n {\arrow} even (4+n).
Proof.
 intros n H.
 elim H using Even_induction with (P0 := fun n {\funarrow} odd (4+n));
 simpl;repeat constructor;assumption.
Qed.
\end{alltt}

Another example of an elimination combinator is the principle 
of double induction on natural numbers, introduced by the following
definition:

\begin{alltt}
Section Principle_of_Double_Induction.
Variable    P              : nat {\arrow} nat {\arrow}Prop.
Hypothesis  base_case1     : {\prodsym} m:nat, P 0 m.
Hypothesis  base_case2     : {\prodsym} n:nat, P (S n) 0.
Hypothesis  inductive_step : {\prodsym} n m:nat, P n m {\arrow}
                                       \,\, P (S n) (S m).

Fixpoint nat_double_ind (n m:nat)\{struct n\} : P n m := 
 match n, m return P n m with 
 |     0 ,    x   {\funarrow}  base_case1 x 
 |  (S x),    0   {\funarrow} base_case2 x
 |  (S x), (S y) {\funarrow} inductive_step x y (nat_double_ind x y)
 end.
End Principle_of_Double_Induction.
\end{alltt}

Changing the type of $P$ into $\nat\rightarrow\nat\rightarrow\Type$,
another combinator for constructing 
(certified) programs, \texttt{nat\_double\_rect}, can be defined in exactly the same way.
This definition is left as an exercise.\label{natdoublerect}

\iffalse
\begin{alltt}
Section Principle_of_Double_Recursion.
Variable    P               : nat {\arrow} nat {\arrow} Type.
Hypothesis  base_case1      : {\prodsym} x:nat, P 0 x.
Hypothesis  base_case2      : {\prodsym} x:nat, P (S x) 0.
Hypothesis  inductive_step   : {\prodsym} n m:nat, P n m {\arrow} P (S n) (S m).
Fixpoint nat_double_rect (n m:nat)\{struct n\} : P n m := 
  match n, m return P n m with 
            0 ,     x   {\funarrow}  base_case1 x 
         |  (S x),    0   {\funarrow} base_case2 x
         |  (S x), (S y) {\funarrow} inductive_step x y (nat_double_rect x y)
     end.
End Principle_of_Double_Recursion.
\end{alltt}
\fi
For instance the function computing the minimum of two natural
numbers can be defined in the following way:

\begin{alltt}
Definition min : nat {\arrow} nat {\arrow} nat  := 
  nat_double_rect (fun (x y:nat) {\funarrow} nat)
                 (fun (x:nat) {\funarrow} 0)
                 (fun (y:nat) {\funarrow} 0)
                 (fun (x y r:nat) {\funarrow} S r).
Eval compute in (min 5 8).
\it
= 5 : nat
\end{alltt}


%\begin{exercise}
%
%Define the combinator \texttt{nat\_double\_rec}, and apply it
%to give another definition of \citecoq{le\_lt\_dec} (using the theorems
%of the \texttt{Arith} library).
%\end{exercise}

\subsection{Using Elimination Combinators.} 
The tactic \texttt{apply} can be used to apply one of these proof
principles during the development of a proof. 

\begin{alltt}
Lemma not_circular : {\prodsym} n:nat, n {\coqdiff} S n.
Proof.
 intro n.
 apply nat_ind with (P:= fun n {\funarrow} n {\coqdiff} S n).
\it



2 subgoals
  
  n : nat
  ============================
   0 {\coqdiff} 1


subgoal 2 is:
 {\prodsym} n0 : nat, n0 {\coqdiff} S n0 {\arrow} S n0 {\coqdiff} S (S n0)

\tt
 discriminate.
 red; intros n0 Hn0 eqn0Sn0;injection eqn0Sn0;trivial.
Qed.
\end{alltt}

The tactic \texttt{elim} \refmancite{Section \ref{Elim}} is a
refinement of \texttt{apply}, specially designed for the application
of elimination combinators.  If $t$ is an object of an inductive type
$I$, then ``~\citecoq{elim $t$}~'' tries to find an abstraction $P$ of the
current goal $G$ such that $(P\;t)\equiv G$. Then it solves the goal
applying ``~$I\texttt{\_ind}\;P$~'', where $I$\texttt{\_ind} is the
combinator associated to $I$.  The different cases of the induction
then appear as subgoals that remain to be solved.
In the previous proof, the tactic call ``~\citecoq{apply nat\_ind with (P:= fun n {\funarrow} n {\coqdiff} S n)}~'' can simply be replaced with ``~\citecoq{elim n}~''.

The option ``~\citecoq{\texttt{elim} $t$ \texttt{using} $C$}~''
 allows to use a
derived combinator $C$ instead of the default one. Consider the
following theorem, stating that equality is decidable on natural
numbers:

\label{iseqpage}
\begin{alltt}
Lemma eq_nat_dec : {\prodsym} n p:nat, \{n=p\}+\{n {\coqdiff} p\}.
Proof.
 intros n p.
\end{alltt}

Let us prove this theorem using the combinator \texttt{nat\_double\_rect}
of section~\ref{natdoublerect}. The example also illustrates how
\texttt{elim} may sometimes fail in finding a suitable abstraction $P$
of the goal. Note that if ``~\texttt{elim n}~''
 is used directly on the
goal, the result is not the expected one.

\vspace{12pt}

%\pagebreak
\begin{alltt}
 elim n using nat_double_rect.
\it
4 subgoals
  
  n : nat
  p : nat
  ============================
   {\prodsym} x : nat, \{x = p\} + \{x {\coqdiff} p\}

subgoal 2 is:
 nat {\arrow} \{0 = p\} + \{0 {\coqdiff} p\}

subgoal 3 is:
 nat {\arrow} {\prodsym} m : nat, \{m = p\} + \{m {\coqdiff} p\} {\arrow} \{S m = p\} + \{S m {\coqdiff} p\}

subgoal 4 is:
 nat
\end{alltt}

The four sub-goals obtained do not correspond to the premises that
would be expected for the principle \texttt{nat\_double\_rec}. The
problem comes from the fact that 
this principle for eliminating $n$
has a universally quantified formula as conclusion, which confuses
\texttt{elim} about the right way of abstracting the goal. 

%In effect, let us consider the type of the goal before the call to
%\citecoq{elim}: ``~\citecoq{\{n = p\} + \{n {\coqdiff} p\}}~''.

%Among all the abstractions that can be built by ``~\citecoq{elim n}~''
%let us consider this one
%$P=$\citecoq{fun n :nat {\funarrow} fun q : nat {\funarrow} {\{q= p\} + \{q {\coqdiff} p\}}}.
%It is easy to verify that 
%$P$ has type \citecoq{nat {\arrow} nat {\arrow} Set}, and that, if some 
%$q:\citecoq{nat}$ is given, then $P\;q\;$ matches the current goal.
%Then applying \citecoq{nat\_double\_rec} with $P$ generates
%four goals, corresponding to 
 



Therefore,
in this case the abstraction must be explicited using the 
\texttt{pattern} tactic. Once the right abstraction is provided, the rest of
the proof is immediate:

\begin{alltt}
Undo.
 pattern p,n.
\it
  n : nat
  p : nat
  ============================
   (fun n0 n1 : nat {\funarrow} \{n1 = n0\} + \{n1 {\coqdiff} n0\}) p n
\tt
 elim n using nat_double_rec.
\it
3 subgoals
  
  n : nat
  p : nat
  ============================
   {\prodsym} x : nat, \{x = 0\} + \{x {\coqdiff} 0\}

subgoal 2 is:
 {\prodsym} x : nat, \{0 = S x\} + \{0 {\coqdiff} S x\}
subgoal 3 is:
 {\prodsym} n0 m : nat, \{m = n0\} + \{m {\coqdiff} n0\} {\arrow} \{S m = S n0\} + \{S m {\coqdiff} S n0\}

\tt
 destruct x; auto.
 destruct x; auto.
 intros n0 m H; case H.
 intro eq; rewrite eq ; auto.
 intro neg; right; red ; injection 1; auto.
Defined.
\end{alltt}


Notice that the tactic ``~\texttt{decide equality}~''
\refmancite{Section\ref{DecideEquality}} generalises the proof
above to a large class of inductive types.  It can be used for proving
a proposition of the form 
$\forall\,(x,y:R),\{x=y\}+\{x{\coqdiff}y\}$, where $R$ is an inductive datatype
all whose constructors take informative arguments ---like for example
the type {\nat}:

\begin{alltt}
Definition eq_nat_dec' : {\prodsym} n p:nat, \{n=p\} + \{n{\coqdiff}p\}.
 decide equality.
Defined.
\end{alltt}

\begin{exercise}
\begin{enumerate}
\item Define a recursive  function of name \emph{nat2itree}
that maps any natural number $n$ into an infinitely branching
tree of height $n$.
\item Provide an elimination combinator for these trees.
\item Prove that the relation \citecoq{itree\_le} is a preorder 
(i.e. reflexive and transitive).
\end{enumerate}
\end{exercise}

\begin{exercise} \label{zeroton}
Define the type of lists, and a predicate ``being an ordered list''
using an inductive family. Then, define the function
$(from\;n)=0::1\;\ldots\; n::\texttt{nil}$ and prove that it always generates an
ordered list.
\end{exercise}

\begin{exercise}
Prove that \citecoq{le' n p} and \citecoq{n $\leq$ p} are logically equivalent
for all n and p. (\citecoq{le'} is defined in section \ref{parameterstuff}).
\end{exercise}


\subsection{Well-founded Recursion}
\label{WellFoundedRecursion}

Structural induction is a strong elimination rule for inductive types.
This method can be used to define any function whose termination is
a consequence of the well-foundedness of a certain order relation $R$ decreasing
at each recursive call. What makes this principle so strong is the
possibility of reasoning by structural induction on the proof that
certain $R$ is well-founded.  In order to illustrate this we have
first to introduce the predicate of accessibility.

\begin{alltt}
Print Acc.
\it
Inductive Acc (A : Type) (R : A {\arrow} A {\arrow} Prop) (x:A) : Prop :=
    Acc_intro : ({\prodsym} y : A, R y x {\arrow} Acc R y) {\arrow} Acc R x
For Acc: Argument A is implicit
For Acc_intro: Arguments A, R are implicit

\dots
\end{alltt}

\noindent This inductive predicate characterizes those elements $x$ of
$A$ such that any descending $R$-chain $\ldots x_2\;R\;x_1\;R\;x$
starting from $x$ is finite. A well-founded relation is a relation
such that all the elements of $A$ are accessible.  
\emph{Notice the use of parameter $x$ (see Section~\ref{parameterstuff}, page
\pageref{parameterstuff}).}

Consider now the problem of representing in {\coq} the following ML
function $\textsl{div}(x,y)$ on natural numbers, which computes
$\lceil\frac{x}{y}\rceil$ if $y>0$ and yields $x$ otherwise.

\begin{verbatim}
let rec div x y = 
  if x = 0 then 0
  else if y = 0 then x
       else (div (x-y) y)+1;;
\end{verbatim}


The equality test on natural numbers can be implemented using the
function \textsl{eq\_nat\_dec} that is defined page \pageref{iseqpage}. Giving $x$ and
$y$, this function yields either the value $(\textsl{left}\;p)$ if
there exists a proof $p:x=y$, or the value $(\textsl{right}\;q)$ if
there exists $q:a\not = b$. The subtraction function is already
defined in the library \citecoq{Minus}. 

Hence, direct translation of the ML function \textsl{div} would be:

\begin{alltt}
Require Import Minus.

Fixpoint div (x y:nat)\{struct x\}: nat :=
 if eq_nat_dec x 0 
  then 0
  else if eq_nat_dec y 0
       then x
       else S (div (x-y) y).

\it Error:
Recursive definition of div is ill-formed.
In environment
div : nat {\arrow} nat {\arrow} nat
x : nat
y : nat
_ : x {\coqdiff} 0
_ : y {\coqdiff} 0

Recursive call to div has principal argument equal to
"x - y"
instead of a subterm of x
\end{alltt}


The program \texttt{div} is rejected by {\coq} because it does not verify
the syntactical condition to ensure termination. In particular, the
argument of the recursive call is not a pattern variable issued from a
case analysis on $x$. 
We would have the same problem if we had the directive
``~\citecoq{\{struct y\}}~'' instead of ``~\citecoq{\{struct x\}}~''.
However, we know that this program always
stops. One way to justify its termination is to define it by
structural induction on a proof that $x$ is accessible trough the
relation $<$. Notice that any natural number $x$ is accessible
for this relation. In order to do this, it is first necessary to prove
some auxiliary lemmas, justifying that the first argument of
\texttt{div} decreases at each recursive call.

\begin{alltt}
Lemma minus_smaller_S : {\prodsym} x y:nat, x - y < S x.
Proof.
 intros x y; pattern y, x;
 elim x using nat_double_ind.
 destruct x0; auto with arith.
 simpl; auto with arith.
 simpl; auto with arith.
Qed.


Lemma minus_smaller_positive : 
 {\prodsym} x y:nat, x {\coqdiff}0 {\arrow} y {\coqdiff} 0 {\arrow}  x - y < x.
Proof.
 destruct x; destruct y; 
 ( simpl;intros; apply minus_smaller || 
   intros; absurd (0=0); auto).
Qed.
\end{alltt}

\noindent The last two lemmas are necessary to prove that for any pair
of positive natural numbers $x$ and $y$, if $x$ is accessible with
respect to \citecoq{lt}, then so is $x-y$.

\begin{alltt}
Definition minus_decrease : {\prodsym} x y:nat, Acc lt x {\arrow} 
                                         x {\coqdiff} 0 {\arrow} 
                                         y {\coqdiff} 0 {\arrow}
                                         Acc lt (x-y).
Proof.
 intros x y H; case H.
 intros Hz posz posy. 
 apply Hz; apply minus_smaller_positive; assumption.
Defined.
\end{alltt}

Let us take a look at the proof of the lemma \textsl{minus\_decrease}, since
the way in which it has been proven is crucial for what follows.
\begin{alltt}
Print minus_decrease.
\it
minus_decrease = 
fun (x y : nat) (H : Acc lt x) {\funarrow}
match H in (Acc _ y0) return (y0 {\coqdiff} 0 {\arrow} y {\coqdiff} 0 {\arrow} Acc lt (y0 - y)) with
| Acc_intro z Hz {\funarrow}
    fun (posz : z {\coqdiff} 0) (posy : y {\coqdiff} 0) {\funarrow}
    Hz (z - y) (minus_smaller_positive z y posz posy)
end
     : {\prodsym} x y : nat, Acc lt x {\arrow} x {\coqdiff} 0 {\arrow} y {\coqdiff} 0 {\arrow} Acc lt (x - y)

\end{alltt}
\noindent Notice that the function call 
$(\texttt{minus\_decrease}\;n\;m\;H)$
indeed yields an accessibility proof that is \textsl{structurally
smaller} than its argument $H$, because it is (an application of) its
recursive component $Hz$.  This enables to justify the following
definition of \textsl{div\_aux}:

\begin{alltt}
Definition div_aux (x y:nat)(H: Acc lt x):nat.
 fix 3.
 intros.
 refine (if eq_nat_dec x 0 
         then 0 
         else if eq_nat_dec y 0 
              then y
              else div_aux (x-y) y _).
\it
 div_aux : {\prodsym} x : nat, nat {\arrow} Acc lt x {\arrow} nat
  x : nat
  y : nat
  H : Acc lt x
  _ : x {\coqdiff} 0
  _0 : y {\coqdiff} 0
  ============================
   Acc lt (x - y)

\tt
 apply (minus_decrease x y H);auto. 
Defined.
\end{alltt}

The main division function is easily defined, using the theorem
\citecoq{lt\_wf} of the library \citecoq{Wf\_nat}. This theorem asserts that
\citecoq{nat} is well founded w.r.t. \citecoq{lt}, thus any natural number
is accessible.
\begin{alltt}
Definition div x y := div_aux x y (lt_wf x). 
\end{alltt}

Let us explain the proof above. In the definition of \citecoq{div\_aux},
what decreases is not $x$ but the \textsl{proof} of the accessibility
of $x$. The tactic ``~\texttt{fix 3}~'' is used to indicate that the proof
proceeds by structural induction on the third argument of the theorem
--that is, on the accessibility proof. It also introduces a new
hypothesis in the context, named as the current theorem, and with the
same type as the goal. Then, the proof is refined with an incomplete
proof term, containing a hole \texttt{\_}.  This hole corresponds to the proof
of accessibility for $x-y$, and is filled up with the (smaller!)
accessibility proof provided by the function \texttt{minus\_decrease}. 


\noindent Let us take a look to the term \textsl{div\_aux} defined:

\pagebreak
\begin{alltt}
Print div_aux.
\it
div_aux = 
(fix div_aux (x y : nat) (H : Acc lt x) \{struct H\} : nat :=
   match eq_nat_dec x 0 with
   | left _ {\funarrow} 0
   | right _ {\funarrow}
       match eq_nat_dec y 0 with
       | left _ {\funarrow} y
       | right _0 {\funarrow} div_aux (x - y) y (minus_decrease x y H _ _0)
       end
   end)
     : {\prodsym} x : nat, nat {\arrow} Acc lt x {\arrow} nat

\end{alltt}

If the non-informative parts from this proof --that is, the
accessibility proof-- are erased, then we obtain exactly the program
that we were looking for. 
\begin{alltt}

Extraction div.

\it
let div x y =
  div_aux x y
\tt

Extraction div_aux.

\it
let rec div_aux x y =
  match eq_nat_dec x O with
    | Left {\arrow} O
    | Right {\arrow}
        (match eq_nat_dec y O with
           | Left {\arrow} y
           | Right {\arrow} div_aux (minus x y) y)
\end{alltt}

This methodology enables the representation
of any program whose termination can be proved in {\coq}. Once the
expected properties from this program have been verified, the
justification of its termination can be thrown away, keeping just the
desired computational behavior for it.

\section{A case study in dependent elimination}\label{CaseStudy}

Dependent types are very expressive, but ignoring some useful
techniques can cause some problems to the beginner.
Let us consider again the type of vectors (see section~\ref{vectors}).
We want to prove a quite trivial property: the only value of type
``~\citecoq{vector A 0}~'' is ``~\citecoq{Vnil $A$}~''.

Our first naive attempt leads to a \emph{cul-de-sac}.
\begin{alltt}
Lemma vector0_is_vnil : 
  {\prodsym} (A:Type)(v:vector A 0), v = Vnil A.
Proof.
 intros A v;inversion v.
\it
1 subgoal
  
  A : Set
  v : vector A 0
  ============================
   v = Vnil A
\tt
Abort.
\end{alltt}

Another attempt is to do a case analysis on a vector of any length
$n$, under an explicit hypothesis $n=0$. The tactic 
\texttt{discriminate} will help us to get rid of the case 
$n=\texttt{S $p$}$. 
Unfortunately, even the statement of our lemma is refused!

\begin{alltt}
 Lemma vector0_is_vnil_aux : 
 {\prodsym} (A:Type)(n:nat)(v:vector A n), n = 0 {\arrow} v = Vnil A.

\it
Error: In environment
A : Type
n : nat
v : vector A n
e : n = 0
The term "Vnil A" has type "vector A 0" while it is expected to have type
 "vector A n"
\end{alltt}

In effect, the equality ``~\citecoq{v = Vnil A}~'' is ill-typed and this is
because the type ``~\citecoq{vector A n}~'' is not \emph{convertible}
with ``~\citecoq{vector A 0}~''.

This problem can be solved if we consider the heterogeneous 
equality \citecoq{JMeq} \cite{conor:motive}
which allows us to consider terms of different types, even if this
equality can only be proven for terms in the same type.
The axiom \citecoq{JMeq\_eq}, from the library \citecoq{JMeq} allows us to convert a
heterogeneous equality to a standard one.

\begin{alltt}
Lemma vector0_is_vnil_aux : 
   {\prodsym} (A:Type)(n:nat)(v:vector A n), 
      n= 0 {\arrow} JMeq v (Vnil A).
Proof.
 destruct v.
 auto.
 intro; discriminate.
Qed.
\end{alltt}

Our property of vectors of null length can be easily proven:

\begin{alltt}
Lemma vector0_is_vnil : {\prodsym} (A:Type)(v:vector A 0), v = Vnil A.
 intros a v;apply JMeq_eq.
 apply vector0_is_vnil_aux.
 trivial.
Qed.
\end{alltt}

It is interesting to look at another proof of 
\citecoq{vector0\_is\_vnil}, which illustrates a technique developed
and used by various people (consult in the \emph{Coq-club} mailing
list archive the contributions by Yves Bertot, Pierre Letouzey, Laurent Théry,
Jean Duprat, and Nicolas Magaud, Venanzio Capretta and Conor McBride).
This technique is also used for unfolding  infinite list definitions
(see chapter13 of~\cite{coqart}).
Notice that this definition does not rely on any axiom (\emph{e.g.} \texttt{JMeq\_eq}).

We first give a new definition of the identity on vectors. Before that,
we make  the use of constructors and selectors lighter thanks to
the implicit arguments feature:

\begin{alltt}
Implicit Arguments Vcons [A n].
Implicit Arguments Vnil [A].
Implicit Arguments Vhead [A n].
Implicit Arguments Vtail [A n].

Definition Vid : {\prodsym} (A : Type)(n:nat), vector A n {\arrow} vector A n.
Proof.
 destruct n; intro v.
 exact Vnil.
 exact (Vcons (Vhead v) (Vtail v)).
Defined.
\end{alltt}


Then we prove that \citecoq{Vid} is the identity on vectors:

\begin{alltt}
Lemma Vid_eq : {\prodsym} (n:nat) (A:Type)(v:vector A n), v=(Vid _ n v).
Proof.
 destruct v.

\it
   A : Type
  ============================
   Vnil = Vid A 0 Vnil

subgoal 2 is:
  Vcons a v = Vid A (S n) (Vcons a v)
\tt
 reflexivity.
 reflexivity.
Defined.
\end{alltt}

Why defining a new identity function on vectors? The following
dialogue shows that \citecoq{Vid} has some interesting computational
properties:

\begin{alltt}
Eval simpl in (fun (A:Type)(v:vector A 0) {\funarrow} (Vid _ _ v)).
\it = fun (A : Type) (_ : vector A 0) {\funarrow} Vnil
     : {\prodsym} A : Type, vector A 0 {\arrow} vector A 0

\end{alltt}

Notice that the plain identity on vectors doesn't convert \citecoq{v}
into \citecoq{Vnil}.
\begin{alltt}
Eval simpl in (fun (A:Type)(v:vector A 0) {\funarrow} v).
\it = fun (A : Type) (v : vector A 0) {\funarrow} v
     : {\prodsym} A : Type, vector A 0 {\arrow} vector A 0
\end{alltt}

Then we prove easily that any vector of length 0 is \citecoq{Vnil}:

\begin{alltt}
Theorem zero_nil : {\prodsym} A (v:vector A 0), v = Vnil.
Proof.
 intros.
 change (Vnil (A:=A)) with (Vid _ 0 v). 
\it
1 subgoal
  
  A : Type
  v : vector A 0
  ============================
   v = Vid A 0 v
\tt
 apply Vid_eq.
Defined.
\end{alltt}

A similar result can be proven about vectors of strictly positive
length\footnote{As for \citecoq{Vid} and \citecoq{Vid\_eq}, this definition 
is from Jean Duprat.}.

\begin{alltt}


Theorem decomp :
  {\prodsym} (A : Type) (n : nat) (v : vector A (S n)),
  v = Vcons (Vhead v) (Vtail v).
Proof.
 intros.
 change (Vcons (Vhead v) (Vtail v)) with (Vid _  (S n) v).
\it
 1 subgoal
  
  A : Type
  n : nat
  v : vector A (S n)
  ============================
   v = Vid A (S n) v

\tt{} apply Vid_eq.
Defined.
\end{alltt}


Both lemmas: \citecoq{zero\_nil} and \citecoq{decomp},
can be used to easily derive a double recursion principle
on vectors of same length:


\begin{alltt}
Definition vector_double_rect : 
 {\prodsym} (A:Type) (P: {\prodsym} (n:nat),(vector A n){\arrow}(vector A n) {\arrow} Type),
     P 0 Vnil Vnil {\arrow}
     ({\prodsym} n (v1 v2 : vector A n) a b, P n v1 v2 {\arrow}
          P (S n) (Vcons a v1) (Vcons  b v2)) {\arrow}
     {\prodsym} n (v1 v2 : vector A n), P n v1 v2.
 induction n.
 intros; rewrite (zero_nil _ v1); rewrite (zero_nil _ v2).
 auto.
 intros v1 v2; rewrite (decomp _ _ v1);rewrite (decomp _ _ v2).
 apply X0; auto.
Defined.
\end{alltt}

Notice that, due to the conversion rule of {\coq}'s type system,
this function can be used directly with \citecoq{Prop} or \citecoq{Type}
instead of type (thus it is useless to build 
\citecoq{vector\_double\_ind} and \citecoq{vector\_double\_rec}) from scratch.

We finish this example with showing how to define the bitwise
\emph{or} on boolean vectors of the same length, 
and proving a little property about this
operation.

\begin{alltt}
Definition bitwise_or n v1 v2 : vector bool n :=
   vector_double_rect 
    bool 
    (fun n v1 v2 {\funarrow} vector bool n)
    Vnil
    (fun n v1 v2 a b r {\funarrow} Vcons (orb a b) r) n v1 v2.
\end{alltt}

Let us  define recursively the $n$-th element of a vector. Notice
that it must be a partial function, in case $n$ is greater or equal
than the length of the vector. Since {\coq} only considers total
functions, the function returns a value in an \emph{option} type.

\begin{alltt}
Fixpoint vector_nth (A:Type)(n:nat)(p:nat)(v:vector A p)
                  \{struct v\}
                  : option A :=
  match n,v  with
    _   , Vnil {\funarrow} None
  | 0   , Vcons b  _ _ {\funarrow} Some b
  | S n', Vcons _  p' v' {\funarrow} vector_nth A n'  p' v'
  end.
Implicit Arguments vector_nth [A p].
\end{alltt}

We can now prove --- using the double induction combinator ---
a simple property relying \citecoq{vector\_nth} and \citecoq{bitwise\_or}:

\begin{alltt}
Lemma nth_bitwise :
   {\prodsym} (n:nat) (v1 v2: vector bool n) i  a b,
      vector_nth i v1 = Some a {\arrow}
      vector_nth i v2 = Some b {\arrow}
      vector_nth i (bitwise_or _ v1 v2) = Some (orb a b).
Proof.
 intros  n v1 v2; pattern n,v1,v2.
 apply vector_double_rect.
 simpl.
 destruct i; discriminate 1.
 destruct i; simpl;auto.
 injection 1; injection 2;intros; subst a; subst b; auto.
Qed.
\end{alltt}


\section{Co-inductive Types and Non-ending Constructions}
\label{CoInduction}

The objects of an inductive type are well-founded with respect to
the constructors of the type. In other words, these objects are built
by applying \emph{a finite number of times} the constructors of the type.
Co-inductive types are obtained by relaxing this condition,
and may contain non-well-founded objects \cite{EG96,EG95a}.  An
example of a co-inductive type is the type of  infinite
sequences formed with elements of type $A$, also called streams.  This
type can be introduced through the following definition:

\begin{alltt}
 CoInductive Stream (A: Type) :Type   := 
 | Cons : A\arrow{}Stream A\arrow{}Stream A.
\end{alltt}

If we are interested in finite or infinite sequences, we consider the type
of \emph{lazy lists}:

\begin{alltt}
CoInductive LList (A: Type) : Type :=
 |  LNil : LList A
 |  LCons : A {\arrow} LList A {\arrow} LList A.
\end{alltt}


It is also possible to define  co-inductive types for the 
trees with infinitely-many branches (see Chapter 13 of~\cite{coqart}).

Structural induction is the way of expressing that inductive types
only contain well-founded objects. Hence, this elimination principle
is not valid for co-inductive types, and the only elimination rule for
streams is case analysis.  This principle can be used, for example, to
define the destructors \textsl{head} and \textsl{tail}.

\begin{alltt}
 Definition head (A:Type)(s : Stream A) := 
   match s with Cons a s' {\funarrow} a end.

 Definition tail (A : Type)(s : Stream A) :=
      match s with Cons a s' {\funarrow} s' end.
\end{alltt}

Infinite objects are defined by means of (non-ending) methods of
construction, like in lazy functional programming languages.  Such
methods can be defined using the \texttt{CoFixpoint} command
\refmancite{Section \ref{CoFixpoint}}. For example, the following
definition introduces the infinite list $[a,a,a,\ldots]$:

\begin{alltt}
 CoFixpoint repeat (A:Type)(a:A) : Stream A := 
   Cons a (repeat a).
\end{alltt}


However, not every co-recursive definition is an admissible method of
construction. Similarly to the case of structural induction, the
definition must verify a \textsl{guardedness} condition to be
accepted. This condition states that any recursive call in the
definition must be protected --i.e, be an argument of-- some
constructor, and only an argument of constructors \cite{EG94a}. The
following definitions are examples of valid methods of construction:

\begin{alltt}
CoFixpoint iterate (A: Type)(f: A {\arrow} A)(a : A) : Stream A:=
    Cons a (iterate f (f a)).

CoFixpoint map 
  (A B:Type)(f: A {\arrow} B)(s : Stream A) : Stream B:=
  match s with Cons a tl {\funarrow} Cons (f a) (map f tl) end.
\end{alltt}

\begin{exercise}
Define two different methods for constructing the stream which 
infinitely alternates the values \citecoq{true} and \citecoq{false}.
\end{exercise}
\begin{exercise}
Using the destructors \texttt{head} and \texttt{tail}, define a function
which takes the n-th element of an infinite stream.
\end{exercise}

A non-ending method of construction is computed lazily. This means
that its definition is unfolded only when the object that it
introduces is eliminated, that is, when it appears as the argument of
a case expression. We can check this using the command
\texttt{Eval}.

\begin{alltt}
Eval simpl in (fun (A:Type)(a:A) {\funarrow} repeat a).
\it  = fun (A : Type) (a : A) {\funarrow} repeat a
     : {\prodsym} A : Type, A {\arrow} Stream A
\tt
Eval simpl in (fun (A:Type)(a:A) {\funarrow} head (repeat a)).
\it  = fun (A : Type) (a : A) {\funarrow} a
     : {\prodsym} A : Type, A {\arrow} A
\end{alltt}

%\begin{exercise}
%Prove the following theorem:
%\begin{verbatim}
%Theorem expand_repeat : (a:A)(repeat a)=(Cons a (repeat a)). 
%\end{verbatim}
%Hint: Prove first the streams version of the lemma in exercise 
%\ref{expand}.
%\end{exercise}

\subsection{Extensional Properties}

Case analysis is also a valid proof principle for infinite
objects. However, this principle is not sufficient to prove
\textsl{extensional} properties, that is, properties concerning the
whole infinite object \cite{EG95a}. A typical example of an
extensional property is the predicate expressing that two streams have
the same elements. In many cases, the minimal reflexive relation $a=b$
that is used as equality for inductive types is too small to capture
equality between streams. Consider for example the streams
$\texttt{iterate}\;f\;(f\;x)$ and
$(\texttt{map}\;f\;(\texttt{iterate}\;f\;x))$. Even though these two streams have
the same elements, no finite expansion of their definitions lead to
equal terms. In other words, in order to deal with extensional
properties, it is necessary to construct infinite proofs. The type of
infinite proofs of equality can be introduced as a co-inductive
predicate, as follows:
\begin{alltt}
CoInductive EqSt (A: Type) : Stream A {\arrow} Stream A {\arrow} Prop :=
  eqst : {\prodsym} s1 s2: Stream A,
      head s1 = head s2 {\arrow}
      EqSt (tail s1) (tail s2) {\arrow}
      EqSt s1 s2.
\end{alltt}

It is possible to introduce proof principles for reasoning about
infinite objects as combinators defined through
\texttt{CoFixpoint}. However, oppositely to the case of inductive
types, proof principles associated to co-inductive types are not
elimination but \textsl{introduction} combinators. An example of such
a combinator is Park's principle for proving the equality of two
streams, usually called the \textsl{principle of co-induction}. It
states that two streams are equal if they satisfy a
\textit{bisimulation}.  A bisimulation is a binary relation $R$ such
that any pair of streams $s_1$ ad $s_2$ satisfying $R$ have equal
heads, and tails also satisfying $R$.  This principle is in fact a
method for constructing an infinite proof:

\begin{alltt}
Section Parks_Principle.
Variable A : Type.
Variable    R      : Stream A {\arrow} Stream A {\arrow} Prop.
Hypothesis  bisim1 : {\prodsym} s1 s2:Stream A, 
                       R s1 s2 {\arrow} head s1 = head s2.

Hypothesis  bisim2 : {\prodsym} s1 s2:Stream A, 
                       R s1 s2 {\arrow} R (tail s1) (tail s2).

CoFixpoint park_ppl     : 
 {\prodsym} s1 s2:Stream A, R s1 s2 {\arrow} EqSt s1 s2 :=
 fun s1 s2 (p : R s1 s2) {\funarrow}
      eqst s1 s2 (bisim1 s1 s2 p) 
                 (park_ppl (tail s1) 
                           (tail s2) 
                           (bisim2 s1 s2 p)).
End Parks_Principle.
\end{alltt}

Let us use the principle of co-induction to prove the extensional
equality mentioned above. 
\begin{alltt}
Theorem map_iterate : {\prodsym} (A:Type)(f:A{\arrow}A)(x:A),
                       EqSt (iterate f (f x)) 
                            (map f (iterate f x)).
Proof.
 intros A f x.
 apply park_ppl with
   (R:= fun s1 s2 {\funarrow}
       {\exsym} x: A, s1 = iterate f (f x) {\coqand} 
                s2 = map f (iterate f x)).

 intros s1 s2 (x0,(eqs1,eqs2));
    rewrite eqs1; rewrite eqs2; reflexivity.
 intros s1 s2 (x0,(eqs1,eqs2)).
 exists (f x0);split;
    [rewrite eqs1|rewrite eqs2]; reflexivity.
 exists x;split; reflexivity.
Qed.
\end{alltt}

The use of Park's principle is sometimes annoying, because it requires
to find an invariant relation and prove that it is indeed a
bisimulation.  In many cases, a shorter proof can be obtained trying
to construct an ad-hoc infinite proof, defined by a guarded
declaration.  The tactic ``~``\texttt{Cofix $f$}~'' can be used to do
that. Similarly to the tactic \texttt{fix} indicated in Section
\ref{WellFoundedRecursion}, this tactic introduces an extra hypothesis
$f$ into the context, whose type is the same as the current goal. Note
that the applications of $f$ in the proof \textsl{must be guarded}. In
order to prevent us from doing unguarded calls, we can define a tactic
that always apply a constructor before using $f$ \refmancite{Chapter
\ref{WritingTactics}} :

\begin{alltt}
Ltac infiniteproof f :=
  cofix f; 
  constructor; 
  [clear f| simpl; try (apply f; clear f)].
\end{alltt}


In the example above, this tactic produces a much simpler proof
that the former one:

\begin{alltt}
Theorem map_iterate' : {\prodsym} ((A:Type)f:A{\arrow}A)(x:A),
                       EqSt (iterate f (f x))
                            (map f (iterate f x)).
Proof.
 infiniteproof map_iterate'.
 reflexivity.
Qed.
\end{alltt}

\begin{exercise}
Define a co-inductive type of name $Nat$ that contains non-standard 
natural numbers --this is, verifying 

$$\exists m  \in \mbox{\texttt{Nat}}, \forall\, n \in \mbox{\texttt{Nat}}, n<m$$.
\end{exercise}

\begin{exercise}
Prove that the extensional equality of streams is an equivalence relation
using Park's co-induction principle.
\end{exercise}


\begin{exercise}
Provide a suitable definition of ``being an ordered list'' for infinite lists
and define a principle for proving that an infinite list is ordered. Apply
this method to the list $[0,1,\ldots ]$. Compare the result with 
exercise \ref{zeroton}.
\end{exercise}

\subsection{About injection, discriminate, and inversion}
Since co-inductive types are closed w.r.t. their constructors,
the techniques shown in Section~\ref{CaseTechniques} work also 
with these types.

Let us consider the type of lazy lists, introduced on page~\pageref{CoInduction}.
The following lemmas are straightforward applications
 of \texttt{discriminate} and \citecoq{injection}:

\begin{alltt}
Lemma Lnil_not_Lcons : {\prodsym} (A:Type)(a:A)(l:LList A),
                               LNil {\coqdiff} (LCons a l).
Proof.
 intros;discriminate.
Qed.

Lemma injection_demo : {\prodsym} (A:Type)(a b : A)(l l': LList A),
                  LCons a (LCons b l) = LCons b (LCons a l') {\arrow}
                  a = b {\coqand} l = l'.
Proof.
 intros A a b l l' e; injection e; auto.
Qed.

\end{alltt}

In order to show \citecoq{inversion} at work, let us define
two predicates on lazy lists:

\begin{alltt}
Inductive Finite (A:Type) : LList A {\arrow} Prop :=
|  Lnil_fin : Finite (LNil (A:=A))
|  Lcons_fin : {\prodsym} a l, Finite l {\arrow} Finite (LCons a l).

CoInductive Infinite  (A:Type) : LList A {\arrow} Prop :=
| LCons_inf : {\prodsym} a l, Infinite l {\arrow} Infinite (LCons a l).
\end{alltt}

\noindent
First, two easy theorems:
\begin{alltt}
Lemma LNil_not_Infinite : {\prodsym} (A:Type), ~ Infinite (LNil (A:=A)).
Proof.
  intros A H;inversion H.
Qed.

Lemma Finite_not_Infinite : {\prodsym} (A:Type)(l:LList A),
                                Finite l {\arrow} ~ Infinite l.
Proof.
 intros A l H; elim H.
 apply LNil_not_Infinite.
 intros a l0 F0 I0' I1.
 case I0'; inversion_clear I1.
 trivial.
Qed.
\end{alltt}


On the other hand, the next proof uses the \citecoq{cofix} tactic. 
Notice the destructuration of \citecoq{l}, which allows us to
apply  the constructor \texttt{LCons\_inf}, thus  satisfying
 the guard condition: 
\begin{alltt}
Lemma Not_Finite_Infinite : {\prodsym} (A:Type)(l:LList A),
                            ~ Finite l {\arrow} Infinite l.
Proof.
 cofix H.
 destruct l.
 intro; 
  absurd (Finite (LNil (A:=A)));
  [auto|constructor].
\it




1 subgoal
  
  H : forall (A : Type) (l : LList A), ~ Finite l -> Infinite l
  A : Type
  a : A
  l : LList A
  H0 : ~ Finite (LCons a l)
  ============================
   Infinite l
\end{alltt}
At this point, one must not apply \citecoq{H}! . It would be possible
to solve the current goal by an inversion of ``~\citecoq{Finite (LCons a l)}~'', but, since the guard condition would be violated, the user
would get an error message after typing \citecoq{Qed}.
In order to satisfy the guard condition, we apply the constructor of
\citecoq{Infinite}, \emph{then} apply \citecoq{H}.

\begin{alltt}
 constructor.
 apply H.
 red; intro H1;case H0.
 constructor.
 trivial.
Qed.
\end{alltt}




The reader is invited to replay this proof and understand each of its steps.


\bibliographystyle{abbrv}
\bibliography{manbiblio,morebib}

\end{document}



==> anc/HoTT/coq-HoTT/doc/RecTutorial/RecTutorial.v <==
Check (forall A:Type, (exists x:A, forall (y:A), x <> y) -> 2 = 3).



Inductive nat : Set :=
 | O : nat
 | S : nat->nat.
Check nat.
Check O.
Check S.

Reset nat.
Print nat.


Print le.

Theorem zero_leq_three: 0 <= 3.

Proof.
 constructor 2.
 constructor 2.
 constructor 2.
 constructor 1.

Qed.

Print zero_leq_three.


Lemma zero_leq_three': 0 <= 3.
 repeat constructor.
Qed.


Lemma zero_lt_three : 0 < 3.
Proof.
 repeat constructor.
Qed.

Print zero_lt_three.

Inductive le'(n:nat):nat -> Prop :=
 | le'_n : le' n n
 | le'_S : forall p, le' (S n) p -> le' n p.

Hint Constructors le'.


Require Import List.

Print list.

Check list.

Check (nil (A:=nat)).

Check (nil (A:= nat -> nat)).

Check (fun A: Type => (cons (A:=A))).

Check (cons 3 (cons 2 nil)).

Check (nat :: bool ::nil).

Check ((3<=4) :: True ::nil).

Check (Prop::Set::nil).

Require Import Bvector.

Print vector.

Check (Vnil nat).

Check (fun (A:Type)(a:A)=> Vcons _ a _ (Vnil _)).

Check (Vcons _ 5 _ (Vcons _ 3 _ (Vnil _))).

Lemma eq_3_3 : 2 + 1 = 3.
Proof.
 reflexivity.
Qed.
Print eq_3_3.

Lemma eq_proof_proof : eq_refl (2*6) = eq_refl (3*4).
Proof.
 reflexivity.
Qed.
Print eq_proof_proof.

Lemma eq_lt_le : ( 2 < 4) = (3 <= 4).
Proof.
 reflexivity.
Qed.

Lemma eq_nat_nat : nat = nat.
Proof.
 reflexivity.
Qed.

Lemma eq_Set_Set : Set = Set.
Proof.
 reflexivity.
Qed.

Lemma eq_Type_Type : Type = Type.
Proof.
 reflexivity.
Qed.


Check (2 + 1 = 3).


Check (Type = Type).

Goal Type = Type.
reflexivity.
Qed.


Print or.

Print and.


Print sumbool.

Print ex.

Require Import ZArith.
Require Import Compare_dec.

Check le_lt_dec.

Definition max (n p :nat) := match le_lt_dec n p with
                             | left _ => p
                             | right _ => n
                             end.

Theorem le_max : forall n p, n <= p -> max n p = p.
Proof.
 intros n p ; unfold max ; case (le_lt_dec n p); simpl.
 trivial.
 intros; absurd (p < p); eauto with arith.
Qed.

Extraction max.






Inductive tree(A:Type)   : Type :=
    node : A -> forest A -> tree A
with
  forest (A: Type)    : Type :=
    nochild  : forest A |
    addchild : tree A -> forest A -> forest A.





Inductive
  even    : nat->Prop :=
    evenO : even  O |
    evenS : forall n, odd n -> even (S n)
with
  odd    : nat->Prop :=
    oddS : forall n, even n -> odd (S n).

Lemma odd_49 : odd (7 * 7).
 simpl; repeat constructor.
Qed.



Definition nat_case :=
 fun (Q : Type)(g0 : Q)(g1 : nat -> Q)(n:nat) =>
    match n return Q with
    | 0 => g0
    | S p => g1 p
    end.

Eval simpl in (nat_case nat 0 (fun p => p) 34).

Eval simpl in (fun g0 g1 => nat_case nat g0 g1 34).

Eval simpl in (fun g0 g1 => nat_case nat g0 g1 0).


Definition pred (n:nat) := match n with O => O | S m => m end.

Eval simpl in pred 56.

Eval simpl in pred 0.

Eval simpl in fun p => pred (S p).


Definition xorb (b1 b2:bool) :=
match b1, b2 with
 | false, true => true
 | true, false => true
 | _ , _       => false
end.


 Definition pred_spec (n:nat) := {m:nat | n=0 /\ m=0  \/ n = S m}.


 Definition predecessor : forall n:nat, pred_spec n.
  intro n;case n.
  unfold pred_spec;exists 0;auto.
  unfold pred_spec; intro n0;exists n0; auto.
 Defined.

Print predecessor.

Extraction predecessor.

Theorem nat_expand :
  forall n:nat, n = match n with 0 => 0 | S p => S p end.
 intro n;case n;simpl;auto.
Qed.

Check (fun p:False => match p return 2=3 with end).

Theorem fromFalse : False -> 0=1.
 intro absurd.
 contradiction.
Qed.

Section equality_elimination.
 Variables (A: Type)
           (a b : A)
           (p : a = b)
           (Q : A -> Type).
 Check (fun H : Q a =>
  match p in (eq _  y) return Q y with
     eq_refl => H
  end).

End equality_elimination.


Theorem trans : forall n m p:nat, n=m -> m=p -> n=p.
Proof.
 intros n m p eqnm.
 case eqnm.
 trivial.
Qed.

Lemma Rw :  forall x y: nat, y = y * x -> y * x * x = y.
 intros x y e; do 2 rewrite <- e.
 reflexivity.
Qed.


Require Import Arith.

Check mult_1_l.
(*
mult_1_l
     : forall n : nat, 1 * n = n
*)

Check mult_plus_distr_r.
(*
mult_plus_distr_r
     : forall n m p : nat, (n + m) * p = n * p + m * p

*)

Lemma mult_distr_S : forall n p : nat, n * p + p = (S n)* p.
 simpl;auto with arith.
Qed.

Lemma four_n : forall n:nat, n+n+n+n = 4*n.
 intro n;rewrite <- (mult_1_l n).

 Undo.
 intro n; pattern n at 1.


 rewrite <- mult_1_l.
 repeat rewrite   mult_distr_S.
 trivial.
Qed.


Section Le_case_analysis.
 Variables (n p : nat)
           (H : n <= p)
           (Q : nat -> Prop)
           (H0 : Q n)
           (HS : forall m, n <= m -> Q (S m)).
 Check (
    match H in (_ <= q) return (Q q)  with
    | le_n => H0
    | le_S m Hm => HS m Hm
    end
  ).


End Le_case_analysis.


Lemma predecessor_of_positive : forall n, 1 <= n ->  exists p:nat, n = S p.
Proof.
 intros n  H; case H.
 exists 0; trivial.
 intros m Hm; exists m;trivial.
Qed.

Definition Vtail_total
   (A : Type) (n : nat) (v : vector A n) : vector A (pred n):=
match v in (vector _ n0) return (vector A (pred n0)) with
| Vnil => Vnil A
| Vcons _ n0 v0 => v0
end.

Definition Vtail' (A:Type)(n:nat)(v:vector A n) : vector A (pred n).
 intros A n v; case v.
 simpl.
 exact (Vnil A).
 simpl.
 auto.
Defined.

(*
Inductive Lambda : Set :=
  lambda : (Lambda -> False) -> Lambda.


Error: Non strictly positive occurrence of "Lambda" in
 "(Lambda -> False) -> Lambda"

*)

Section Paradox.
 Variable Lambda : Set.
 Variable lambda : (Lambda -> False) ->Lambda.

 Variable matchL  : Lambda -> forall Q:Prop, ((Lambda ->False) -> Q) -> Q.
 (*
  understand matchL Q l (fun h : Lambda -> False => t)

  as match l return Q with lambda h => t end
 *)

 Definition application (f x: Lambda) :False :=
   matchL f False (fun h => h x).

 Definition Delta : Lambda := lambda (fun x : Lambda => application x x).

 Definition loop : False := application Delta Delta.

 Theorem two_is_three : 2 = 3.
 Proof.
  elim loop.
 Qed.

End Paradox.


Require Import ZArith.



Inductive itree : Set :=
| ileaf : itree
| inode : Z-> (nat -> itree) -> itree.

Definition isingle l := inode l (fun i => ileaf).

Definition t1 := inode 0 (fun n => isingle (Z.of_nat (2*n))).

Definition t2 := inode 0
                      (fun n : nat =>
                               inode (Z.of_nat n)
                                     (fun p => isingle (Z.of_nat (n*p)))).


Inductive itree_le : itree-> itree -> Prop :=
  | le_leaf : forall t, itree_le  ileaf t
  | le_node  : forall l l' s s',
                       Z.le l l' ->
                      (forall i, exists j:nat, itree_le (s i) (s' j)) ->
                      itree_le  (inode  l s) (inode  l' s').


Theorem itree_le_trans :
  forall t t', itree_le t t' ->
               forall t'', itree_le t' t'' -> itree_le t t''.
 induction t.
 constructor 1.

 intros t'; case t'.
 inversion 1.
 intros z0 i0 H0.
 intro t'';case t''.
 inversion 1.
 intros.
 inversion_clear H1.
 constructor 2.
 inversion_clear H0;eauto with zarith.
 inversion_clear H0.
 intro i2; case (H4 i2).
 intros.
 generalize (H i2 _ H0).
 intros.
 case (H3 x);intros.
 generalize (H5 _ H6).
 exists x0;auto.
Qed.



Inductive itree_le' : itree-> itree -> Prop :=
  | le_leaf' : forall t, itree_le'  ileaf t
  | le_node' : forall l l' s s' g,
                       Z.le l l' ->
                      (forall i, itree_le' (s i) (s' (g i))) ->
                       itree_le'  (inode  l s) (inode  l' s').





Lemma t1_le_t2 : itree_le t1 t2.
 unfold t1, t2.
 constructor.
 auto with zarith.
 intro i; exists (2 * i).
 unfold isingle.
 constructor.
 auto with zarith.
 exists i;constructor.
Qed.



Lemma t1_le'_t2 :  itree_le' t1 t2.
 unfold t1, t2.
 constructor 2  with (fun i : nat => 2 * i).
 auto with zarith.
 unfold isingle;
 intro i ; constructor 2 with (fun i :nat => i).
 auto with zarith.
 constructor .
Qed.


Require Import List.

Inductive ltree  (A:Set) : Set :=
          lnode   : A -> list (ltree A) -> ltree A.

Inductive prop : Prop :=
 prop_intro : Prop -> prop.

Check (prop_intro prop).

Inductive ex_Prop  (P : Prop -> Prop) : Prop :=
  exP_intro : forall X : Prop, P X -> ex_Prop P.

Lemma ex_Prop_inhabitant : ex_Prop (fun P => P -> P).
Proof.
  exists (ex_Prop (fun P => P -> P)).
 trivial.
Qed.




(*

Check (fun (P:Prop->Prop)(p: ex_Prop P) =>
      match p with exP_intro X HX => X end).
Error:
Incorrect elimination of "p" in the inductive type
"ex_Prop", the return type has sort "Type" while it should be
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs

*)


Inductive  typ : Type :=
  typ_intro : Type -> typ.

Definition typ_inject: typ.
split.
exact typ.
(*
Defined.

Error: Universe Inconsistency.
*)
Abort.
(*

Inductive aSet : Set :=
  aSet_intro: Set -> aSet.


User error: Large non-propositional inductive types must be in Type

*)

Inductive ex_Set  (P : Set -> Prop) : Type :=
  exS_intro : forall X : Set, P X -> ex_Set P.


Inductive comes_from_the_left (P Q:Prop): P \/ Q -> Prop :=
  c1 : forall p, comes_from_the_left P Q (or_introl (A:=P) Q p).

Goal (comes_from_the_left _ _ (or_introl  True I)).
split.
Qed.

Goal ~(comes_from_the_left _ _ (or_intror True I)).
 red;inversion 1.
 (* discriminate H0.
 *)
Abort.

Reset comes_from_the_left.

(*






 Definition comes_from_the_left (P Q:Prop)(H:P \/ Q): Prop :=
  match H with
         |  or_introl p => True
         |  or_intror q => False
  end.

Error:
Incorrect elimination of "H" in the inductive type
"or", the return type has sort "Type" while it should be
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs

*)

Definition comes_from_the_left_sumbool
            (P Q:Prop)(x:{P}+{Q}): Prop :=
  match x with
         |  left  p => True
         |  right q => False
  end.




Close Scope Z_scope.





Theorem S_is_not_O : forall n, S n <> 0.

Definition Is_zero (x:nat):= match x with
                                     | 0 => True
                                     | _ => False
                             end.
 Lemma O_is_zero : forall m, m = 0 -> Is_zero m.
 Proof.
  intros m H; subst m.
  (*
  ============================
   Is_zero 0
  *)
  simpl;trivial.
 Qed.

 red; intros n Hn.
 apply O_is_zero with (m := S n).
 assumption.
Qed.

Theorem disc2 : forall n, S (S n) <> 1.
Proof.
 intros n Hn; discriminate.
Qed.


Theorem disc3 : forall n, S (S n) = 0 -> forall Q:Prop, Q.
Proof.
  intros n Hn Q.
  discriminate.
Qed.



Theorem inj_succ  : forall n m, S n = S m -> n = m.
Proof.


Lemma inj_pred : forall n m, n = m -> pred n = pred m.
Proof.
 intros n m eq_n_m.
 rewrite eq_n_m.
 trivial.
Qed.

 intros n m eq_Sn_Sm.
 apply inj_pred with (n:= S n) (m := S m); assumption.
Qed.

Lemma list_inject : forall (A:Type)(a b :A)(l l':list A),
                     a :: b :: l = b :: a :: l' -> a = b /\ l = l'.
Proof.
 intros A a b l l' e.
 injection e.
 auto.
Qed.


Theorem not_le_Sn_0 : forall n:nat, ~ (S n <= 0).
Proof.
 red; intros n H.
 case H.
Undo.

Lemma not_le_Sn_0_with_constraints :
  forall n p , S n <= p ->  p = 0 -> False.
Proof.
 intros n p H; case H ;
   intros; discriminate.
Qed.

eapply not_le_Sn_0_with_constraints; eauto.
Qed.


Theorem not_le_Sn_0' : forall n:nat, ~ (S n <= 0).
Proof.
 red; intros n H ; inversion H.
Qed.

Derive Inversion le_Sn_0_inv with (forall n :nat, S n <=  0).
Check le_Sn_0_inv.

Theorem le_Sn_0'' : forall n p : nat, ~ S n <= 0 .
Proof.
 intros n p H;
 inversion H using le_Sn_0_inv.
Qed.

Derive Inversion_clear le_Sn_0_inv' with (forall n :nat, S n <=  0).
Check le_Sn_0_inv'.


Theorem le_reverse_rules :
 forall n m:nat, n <= m ->
                   n = m \/
                   exists p, n <=  p /\ m = S p.
Proof.
  intros n m H; inversion H.
  left;trivial.
  right; exists m0; split; trivial.
Restart.
  intros n m H; inversion_clear H.
  left;trivial.
  right; exists m0; split; trivial.
Qed.

Inductive ArithExp : Set :=
     Zero : ArithExp
   | Succ : ArithExp -> ArithExp
   | Plus : ArithExp -> ArithExp -> ArithExp.

Inductive RewriteRel : ArithExp -> ArithExp -> Prop :=
     RewSucc  : forall e1 e2 :ArithExp,
                  RewriteRel e1 e2 -> RewriteRel (Succ e1) (Succ e2)
  |  RewPlus0 : forall e:ArithExp,
                  RewriteRel (Plus Zero e) e
  |  RewPlusS : forall e1 e2:ArithExp,
                  RewriteRel e1 e2 ->
                  RewriteRel (Plus (Succ e1) e2) (Succ (Plus e1 e2)).



Fixpoint plus (n p:nat) {struct n} : nat :=
  match n with
          | 0 => p
          | S m => S (plus m p)
 end.

Fixpoint plus' (n p:nat) {struct p} : nat :=
    match p with
          | 0 => n
          | S q => S (plus' n q)
    end.

Fixpoint plus'' (n p:nat) {struct n} : nat :=
  match n with
          | 0 => p
          | S m => plus'' m (S p)
 end.


Fixpoint even_test (n:nat) : bool :=
  match n
  with 0 =>  true
     | 1 =>  false
     | S (S p) => even_test p
  end.


Reset even_test.

Fixpoint even_test (n:nat) : bool :=
  match n
  with
      | 0 =>  true
      | S p => odd_test p
  end
with odd_test (n:nat) : bool :=
  match n
  with
     | 0 => false
     | S p => even_test p
 end.



Eval simpl in even_test.



Eval simpl in (fun x : nat => even_test x).

Eval simpl in (fun x : nat => plus 5 x).
Eval simpl in (fun x : nat => even_test (plus 5 x)).

Eval simpl in (fun x : nat => even_test (plus x 5)).


Section Principle_of_Induction.
Variable    P               : nat -> Prop.
Hypothesis  base_case       : P 0.
Hypothesis  inductive_step   : forall n:nat, P n -> P (S n).
Fixpoint nat_ind  (n:nat)    : (P n) :=
   match n return P n with
          | 0 => base_case
          | S m => inductive_step m (nat_ind m)
   end.

End Principle_of_Induction.

Scheme Even_induction := Minimality for even Sort Prop
with   Odd_induction  := Minimality for odd  Sort Prop.

Theorem even_plus_four : forall n:nat, even n -> even (4+n).
Proof.
 intros n H.
 elim H using Even_induction with (P0 := fun n => odd (4+n));
 simpl;repeat constructor;assumption.
Qed.


Section Principle_of_Double_Induction.
Variable    P               : nat -> nat ->Prop.
Hypothesis  base_case1      : forall x:nat, P 0 x.
Hypothesis  base_case2      : forall x:nat, P (S x) 0.
Hypothesis  inductive_step   : forall n m:nat, P n m -> P (S n) (S m).
Fixpoint nat_double_ind (n m:nat){struct n} : P n m :=
  match n, m return P n m with
         |  0 ,     x    =>  base_case1 x
         |  (S x),    0  =>  base_case2 x
         |  (S x), (S y) =>  inductive_step x y (nat_double_ind x y)
     end.
End Principle_of_Double_Induction.

Section Principle_of_Double_Recursion.
Variable    P               : nat -> nat -> Type.
Hypothesis  base_case1      : forall x:nat, P 0 x.
Hypothesis  base_case2      : forall x:nat, P (S x) 0.
Hypothesis  inductive_step   : forall n m:nat, P n m -> P (S n) (S m).
Fixpoint nat_double_rect (n m:nat){struct n} : P n m :=
  match n, m return P n m with
         |   0 ,     x    =>  base_case1 x
         |  (S x),    0   => base_case2 x
         |  (S x), (S y)  => inductive_step x y (nat_double_rect x y)
     end.
End Principle_of_Double_Recursion.

Definition min : nat -> nat -> nat  :=
  nat_double_rect (fun (x y:nat) => nat)
                 (fun (x:nat) => 0)
                 (fun (y:nat) => 0)
                 (fun (x y r:nat) => S r).

Eval compute in (min 5 8).
Eval compute in (min 8 5).



Lemma not_circular : forall n:nat, n <> S n.
Proof.
 intro n.
 apply nat_ind with (P:= fun n => n <> S n).
 discriminate.
 red; intros n0 Hn0 eqn0Sn0;injection eqn0Sn0;trivial.
Qed.

Definition eq_nat_dec : forall n p:nat , {n=p}+{n <> p}.
Proof.
 intros n p.
 apply nat_double_rect with (P:= fun (n q:nat) => {q=p}+{q <> p}).
Undo.
 pattern p,n.
 elim n using nat_double_rect.
 destruct x; auto.
 destruct x; auto.
 intros n0 m H; case H.
 intro eq; rewrite eq ; auto.
 intro neg; right; red ; injection 1; auto.
Defined.

Definition eq_nat_dec' : forall n p:nat, {n=p}+{n <> p}.
 decide equality.
Defined.



Require Import Le.
Lemma le'_le : forall n p, le' n p -> n <= p.
Proof.
 induction 1;auto with arith.
Qed.

Lemma le'_n_Sp : forall n p, le' n p -> le' n (S p).
Proof.
 induction 1;auto.
Qed.

Hint Resolve le'_n_Sp.


Lemma le_le' : forall n p, n<=p -> le' n p.
Proof.
 induction 1;auto with arith.
Qed.


Print Acc.


Require Import Minus.

(*
Fixpoint div (x y:nat){struct x}: nat :=
 if eq_nat_dec x 0
  then 0
  else if eq_nat_dec y 0
       then x
       else S (div (x-y) y).

Error:
Recursive definition of div is ill-formed.
In environment
div : nat -> nat -> nat
x : nat
y : nat
_ : x <> 0
_ : y <> 0

Recursive call to div has principal argument equal to
"x - y"
instead of a subterm of x

*)

Lemma minus_smaller_S: forall x y:nat, x - y < S x.
Proof.
 intros x y; pattern y, x;
 elim x using nat_double_ind.
 destruct x0; auto with arith.
 simpl; auto with arith.
 simpl; auto with arith.
Qed.

Lemma minus_smaller_positive : forall x y:nat, x <>0 -> y <> 0 ->
                                     x - y < x.
Proof.
 destruct x; destruct y;
 ( simpl;intros; apply minus_smaller_S ||
   intros; absurd (0=0); auto).
Qed.

Definition minus_decrease : forall x y:nat, Acc lt x ->
                                         x <> 0 ->
                                         y <> 0 ->
                                         Acc lt (x-y).
Proof.
 intros x y H; case H.
 intros Hz posz posy.
 apply Hz; apply minus_smaller_positive; assumption.
Defined.

Print minus_decrease.



Definition div_aux (x y:nat)(H: Acc lt x):nat.
 fix 3.
 intros.
  refine (if eq_nat_dec x 0
         then 0
         else if eq_nat_dec y 0
              then y
              else div_aux (x-y) y _).
 apply (minus_decrease x y H);assumption.
Defined.


Print div_aux.
(*
div_aux =
(fix div_aux (x y : nat) (H : Acc lt x) {struct H} : nat :=
   match eq_nat_dec x 0 with
   | left _ => 0
   | right _ =>
       match eq_nat_dec y 0 with
       | left _ => y
       | right _0 => div_aux (x - y) y (minus_decrease x y H _ _0)
       end
   end)
     : forall x : nat, nat -> Acc lt x -> nat
*)

Require Import Wf_nat.
Definition div x y := div_aux x y (lt_wf x).

Extraction div.
(*
let div x y =
  div_aux x y
*)

Extraction div_aux.

(*
let rec div_aux x y =
  match eq_nat_dec x O with
    | Left -> O
    | Right ->
        (match eq_nat_dec y O with
           | Left -> y
           | Right -> div_aux (minus x y) y)
*)

Lemma vector0_is_vnil : forall (A:Type)(v:vector A 0), v = Vnil A.
Proof.
 intros A v;inversion v.
Abort.

(*
 Lemma vector0_is_vnil_aux : forall (A:Type)(n:nat)(v:vector A n),
                                  n= 0 -> v = Vnil A.

Toplevel input, characters 40281-40287
> Lemma vector0_is_vnil_aux : forall (A:Set)(n:nat)(v:vector A n),                                    n= 0 -> v = Vnil A.
>                                                                                                                 ^^^^^^
Error: In environment
A : Set
n : nat
v : vector A n
e : n = 0
The term "Vnil A" has type "vector A 0" while it is expected to have type
 "vector A n"
*)
 Require Import JMeq.


(* On devrait changer Set en Type ? *)

Lemma vector0_is_vnil_aux : forall (A:Type)(n:nat)(v:vector A n),
                                  n= 0 -> JMeq v (Vnil A).
Proof.
 destruct v.
 auto.
 intro; discriminate.
Qed.

Lemma vector0_is_vnil : forall (A:Type)(v:vector A 0), v = Vnil A.
Proof.
 intros a v;apply JMeq_eq.
 apply vector0_is_vnil_aux.
 trivial.
Qed.


Implicit Arguments Vcons [A n].
Implicit Arguments Vnil [A].
Implicit Arguments Vhead [A n].
Implicit Arguments Vtail [A n].

Definition Vid : forall (A : Type)(n:nat), vector A n -> vector A n.
Proof.
 destruct n; intro v.
 exact Vnil.
 exact (Vcons  (Vhead v) (Vtail v)).
Defined.

Eval simpl in (fun (A:Type)(v:vector A 0) => (Vid _ _ v)).

Eval simpl in (fun (A:Type)(v:vector A 0) => v).



Lemma Vid_eq : forall (n:nat) (A:Type)(v:vector A n), v=(Vid _ n v).
Proof.
 destruct v.
 reflexivity.
 reflexivity.
Defined.

Theorem zero_nil : forall A (v:vector A 0), v = Vnil.
Proof.
 intros.
 change (Vnil (A:=A)) with (Vid _ 0 v).
 apply Vid_eq.
Defined.


Theorem decomp :
  forall (A : Type) (n : nat) (v : vector A (S n)),
  v = Vcons (Vhead v) (Vtail v).
Proof.
 intros.
 change (Vcons (Vhead v) (Vtail v)) with (Vid _  (S n) v).
 apply Vid_eq.
Defined.



Definition vector_double_rect :
    forall (A:Type) (P: forall (n:nat),(vector A n)->(vector A n) -> Type),
        P 0 Vnil Vnil ->
        (forall n (v1 v2 : vector A n) a b, P n v1 v2 ->
             P (S n) (Vcons a v1) (Vcons  b v2)) ->
        forall n (v1 v2 : vector A n), P n v1 v2.
 induction n.
 intros; rewrite (zero_nil _ v1); rewrite (zero_nil _ v2).
 auto.
 intros v1 v2; rewrite (decomp _ _ v1);rewrite (decomp _ _ v2).
 apply X0; auto.
Defined.

Require Import Bool.

Definition bitwise_or n v1 v2 : vector bool n :=
   vector_double_rect bool  (fun n v1 v2 => vector bool n)
                        Vnil
                        (fun n v1 v2 a b r => Vcons (orb a b) r) n v1 v2.


Fixpoint vector_nth (A:Type)(n:nat)(p:nat)(v:vector A p){struct v}
                  : option A :=
  match n,v  with
    _   , Vnil => None
  | 0   , Vcons b  _ _ => Some b
  | S n', Vcons _  p' v' => vector_nth A n'  p' v'
  end.

Implicit Arguments vector_nth [A p].


Lemma nth_bitwise : forall (n:nat) (v1 v2: vector bool n) i  a b,
      vector_nth i v1 = Some a ->
      vector_nth i v2 = Some b ->
      vector_nth i (bitwise_or _ v1 v2) = Some (orb a b).
Proof.
 intros  n v1 v2; pattern n,v1,v2.
 apply vector_double_rect.
 simpl.
 destruct i; discriminate 1.
 destruct i; simpl;auto.
 injection 1; injection 2;intros; subst a; subst b; auto.
Qed.

 Set Implicit Arguments.

 CoInductive Stream (A:Type) : Type   :=
 |  Cons : A -> Stream A -> Stream A.

 CoInductive LList (A: Type) : Type :=
 |  LNil : LList A
 |  LCons : A -> LList A -> LList A.





 Definition head (A:Type)(s : Stream A) := match s with Cons a s' => a end.

 Definition tail (A : Type)(s : Stream A) :=
      match s with Cons a s' => s' end.

 CoFixpoint repeat (A:Type)(a:A) : Stream A := Cons a (repeat a).

 CoFixpoint iterate (A: Type)(f: A -> A)(a : A) : Stream A:=
    Cons a (iterate f (f a)).

 CoFixpoint map (A B:Type)(f: A -> B)(s : Stream A) : Stream B:=
  match s with Cons a tl => Cons (f a) (map f tl) end.

Eval simpl in (fun (A:Type)(a:A) => repeat a).

Eval simpl in (fun (A:Type)(a:A) => head (repeat a)).


CoInductive EqSt (A: Type) : Stream A -> Stream A -> Prop :=
  eqst : forall s1 s2: Stream A,
      head s1 = head s2 ->
      EqSt (tail s1) (tail s2) ->
      EqSt s1 s2.


Section Parks_Principle.
Variable A : Type.
Variable    R      : Stream A -> Stream A -> Prop.
Hypothesis  bisim1 : forall s1 s2:Stream A, R s1 s2 ->
                                          head s1 = head s2.
Hypothesis  bisim2 : forall s1 s2:Stream A, R s1 s2 ->
                                          R (tail s1) (tail s2).

CoFixpoint park_ppl     : forall s1 s2:Stream A, R s1 s2 ->
                                               EqSt s1 s2 :=
 fun s1 s2 (p : R s1 s2) =>
      eqst s1 s2 (bisim1  p)
                 (park_ppl  (bisim2  p)).
End Parks_Principle.


Theorem map_iterate : forall (A:Type)(f:A->A)(x:A),
                       EqSt (iterate f (f x)) (map f (iterate f x)).
Proof.
 intros A f x.
 apply park_ppl with
   (R:=  fun s1 s2 => exists x: A,
                      s1 = iterate f (f x) /\ s2 = map f (iterate f x)).

 intros s1 s2 (x0,(eqs1,eqs2));rewrite eqs1;rewrite eqs2;reflexivity.
 intros s1 s2 (x0,(eqs1,eqs2)).
 exists (f x0);split;[rewrite eqs1|rewrite eqs2]; reflexivity.
 exists x;split; reflexivity.
Qed.

Ltac infiniteproof f :=
  cofix f; constructor; [clear f| simpl; try (apply f; clear f)].


Theorem map_iterate' : forall (A:Type)(f:A->A)(x:A),
                       EqSt (iterate f (f x)) (map f (iterate f x)).
infiniteproof map_iterate'.
 reflexivity.
Qed.


Implicit Arguments LNil [A].

Lemma Lnil_not_Lcons : forall (A:Type)(a:A)(l:LList A),
                               LNil <> (LCons a l).
 intros;discriminate.
Qed.

Lemma injection_demo : forall (A:Type)(a b : A)(l l': LList A),
                       LCons a (LCons b l) = LCons b (LCons a l') ->
                       a = b /\ l = l'.
Proof.
 intros A a b l l' e; injection e; auto.
Qed.


Inductive Finite (A:Type) : LList A -> Prop :=
|  Lnil_fin : Finite (LNil (A:=A))
|  Lcons_fin : forall a l, Finite l -> Finite (LCons a l).

CoInductive Infinite  (A:Type) : LList A -> Prop :=
| LCons_inf : forall a l, Infinite l -> Infinite (LCons a l).

Lemma LNil_not_Infinite : forall (A:Type), ~ Infinite (LNil (A:=A)).
Proof.
  intros A H;inversion H.
Qed.

Lemma Finite_not_Infinite : forall (A:Type)(l:LList A),
                                Finite l -> ~ Infinite l.
Proof.
 intros A l H; elim H.
 apply LNil_not_Infinite.
 intros a l0 F0 I0' I1.
 case I0'; inversion_clear I1.
 trivial.
Qed.

Lemma Not_Finite_Infinite : forall (A:Type)(l:LList A),
                            ~ Finite l -> Infinite l.
Proof.
 cofix H.
 destruct l.
 intro; absurd (Finite (LNil (A:=A)));[auto|constructor].
 constructor.
 apply H.
 red; intro H1;case H0.
 constructor.
 trivial.
Qed.





==> anc/HoTT/coq-HoTT/doc/RecTutorial/coqartmacros.tex <==
\usepackage{url}

\newcommand{\variantspringer}[1]{#1}
\newcommand{\marginok}[1]{\marginpar{\raggedright OK:#1}}
\newcommand{\tab}{{\null\hskip1cm}}
\newcommand{\Ltac}{\mbox{\emph{$\cal L$}tac}}
\newcommand{\coq}{\mbox{\emph{Coq}}}
\newcommand{\lcf}{\mbox{\emph{LCF}}}
\newcommand{\hol}{\mbox{\emph{HOL}}}
\newcommand{\pvs}{\mbox{\emph{PVS}}}
\newcommand{\isabelle}{\mbox{\emph{Isabelle}}}
\newcommand{\prolog}{\mbox{\emph{Prolog}}}
\newcommand{\goalbar}{\tt{}============================\it}
\newcommand{\gallina}{\mbox{\emph{Gallina}}}
\newcommand{\joker}{\texttt{\_}}
\newcommand{\eprime}{\(\e^{\prime}\)}
\newcommand{\Ztype}{\citecoq{Z}}
\newcommand{\propsort}{\citecoq{Prop}}
\newcommand{\setsort}{\citecoq{Set}}
\newcommand{\typesort}{\citecoq{Type}}
\newcommand{\ocaml}{\mbox{\emph{OCAML}}}
\newcommand{\haskell}{\mbox{\emph{Haskell}}}
\newcommand{\why}{\mbox{\emph{Why}}}
\newcommand{\Pascal}{\mbox{\emph{Pascal}}}

\newcommand{\ml}{\mbox{\emph{ML}}}

\newcommand{\scheme}{\mbox{\emph{Scheme}}}
\newcommand{\lisp}{\mbox{\emph{Lisp}}}

\newcommand{\implarrow}{\mbox{$\Rightarrow$}}
\newcommand{\metavar}[1]{?#1}
\newcommand{\notincoq}[1]{#1}
\newcommand{\coqscope}[1]{\%#1}
\newcommand{\arrow}{\mbox{$\rightarrow$}}
\newcommand{\fleche}{\arrow}
\newcommand{\funarrow}{\mbox{$\Rightarrow$}}
\newcommand{\ltacarrow}{\funarrow}
\newcommand{\coqand}{\mbox{\(\wedge\)}}
\newcommand{\coqor}{\mbox{\(\vee\)}}
\newcommand{\coqnot}{\mbox{\(\neg\)}}
\newcommand{\hide}[1]{}
\newcommand{\hidedots}[1]{...}
\newcommand{\sig}[3]{\texttt{\{}#1\texttt{:}#2 \texttt{|} #3\texttt{\}}}
\renewcommand{\neg}{\sim}
\renewcommand{\marginpar}[1]{}

\addtocounter{secnumdepth}{1}
\providecommand{\og}{«}
\providecommand{\fg}{»}


\newcommand{\hard}{\mbox{\small *}}
\newcommand{\xhard}{\mbox{\small **}}
\newcommand{\xxhard}{\mbox{\small ***}}

%%% Operateurs, etc.
\newcommand{\impl}{\mbox{$\rightarrow$}}
\newcommand{\appli}[2]{\mbox{\tt{#1 #2}}}
\newcommand{\applis}[1]{\mbox{\texttt{#1}}}
\newcommand{\abst}[3]{\mbox{\tt{fun #1:#2 \funarrow #3}}}
\newcommand{\coqle}{\mbox{$\leq$}}
\newcommand{\coqge}{\mbox{$\geq$}}
\newcommand{\coqdiff}{\mbox{$\neq$}}
\newcommand{\coqiff}{\mbox{$\leftrightarrow$}}
\newcommand{\prodsym}{\mbox{\(\forall\,\)}}
\newcommand{\exsym}{\mbox{\(\exists\,\)}}

\newcommand{\substsign}{/}
\newcommand{\subst}[3]{\mbox{#1\{#2\substsign{}#3\}}}
\newcommand{\anoabst}[2]{\mbox{\tt[#1]#2}}
\newcommand{\letin}[3]{\mbox{\tt let #1:=#2 in #3}}
\newcommand{\prodep}[3]{\mbox{\tt \(\forall\,\)#1:#2,$\,$#3}}
\newcommand{\prodplus}[2]{\mbox{\tt\(\forall\,\)$\,$#1,$\,$#2}}
\newcommand{\dom}[1]{\textrm{dom}(#1)} % domaine d'un contexte (log function)
\newcommand{\norm}[1]{\textrm{n}(#1)} % forme normale (log function)
\newcommand{\coqZ}[1]{\mbox{\tt{`#1`}}}
\newcommand{\coqnat}[1]{\mbox{\tt{#1}}}
\newcommand{\coqcart}[2]{\mbox{\tt{#1*#2}}}
\newcommand{\alphacong}{\mbox{$\,\cong_{\alpha}\,$}} % alpha-congruence
\newcommand{\betareduc}{\mbox{$\,\rightsquigarrow_{\!\beta}$}\,} % beta reduction
%\newcommand{\betastar}{\mbox{$\,\Rightarrow_{\!\beta}^{*}\,$}} % beta reduction
\newcommand{\deltareduc}{\mbox{$\,\rightsquigarrow_{\!\delta}$}\,} % delta reduction
\newcommand{\dbreduc}{\mbox{$\,\rightsquigarrow_{\!\delta\beta}$}\,} % delta,beta reduction
\newcommand{\ireduc}{\mbox{$\,\rightsquigarrow_{\!\iota}$}\,} % delta,beta reduction


% jugement de typage
\newcommand{\these}{\boldsymbol{\large \vdash}}
\newcommand{\disj}{\mbox{$\backslash/$}}
\newcommand{\conj}{\mbox{$/\backslash$}}
%\newcommand{\juge}[3]{\mbox{$#1 \boldsymbol{\vdash} #2 : #3 $}}
\newcommand{\juge}[4]{\mbox{$#1,#2 \these #3 \boldsymbol{:} #4 $}}
\newcommand{\smalljuge}[3]{\mbox{$#1 \these #2 \boldsymbol{:} #3 $}}
\newcommand{\goal}[3]{\mbox{$#1,#2 \these^{\!\!\!?} #3  $}}
\newcommand{\sgoal}[2]{\mbox{$#1\these^{\!\!\!\!?} #2 $}}
\newcommand{\reduc}[5]{\mbox{$#1,#2 \these #3 \rhd_{#4}#5 $}}
\newcommand{\convert}[5]{\mbox{$#1,#2 \these #3 =_{#4}#5 $}}
\newcommand{\convorder}[5]{\mbox{$#1,#2 \these #3\leq _{#4}#5 $}}
\newcommand{\wouff}[2]{\mbox{$\emph{WF}(#1)[#2]$}}


%\newcommand{\mthese}{\underset{M}{\vdash}}
\newcommand{\mthese}{\boldsymbol{\vdash}_{\!\!M}}
\newcommand{\type}{\boldsymbol{:}}

% jugement absolu

%\newcommand{\ajuge}[2]{\mbox{$ \boldsymbol{\vdash} #1 : #2 $}}
\newcommand{\ajuge}[2]{\mbox{$\these #1 \boldsymbol{:} #2 $}}

%%% logique minimale
\newcommand{\propzero}{\mbox{$P_0$}} % types de Fzero

%%% logique propositionnelle classique
\newcommand {\ff}{\boldsymbol{f}} % faux
\newcommand {\vv}{\boldsymbol{t}} % vrai

\newcommand{\verite}{\mbox{$\cal{B}$}} % {\ff,\vv}
\newcommand{\sequ}[2]{\mbox{$#1 \vdash #2 $}} % sequent
\newcommand{\strip}[1]{#1^o} % enlever les variables d'un contexte



%%% tactiques
\newcommand{\decomp}{\delta} % decomposition
\newcommand{\recomp}{\rho} % recomposition

%%% divers
\newcommand{\cqfd}{\mbox{\textbf{cqfd}}}
\newcommand{\fail}{\mbox{\textbf{F}}}
\newcommand{\succes}{\mbox{$\blacksquare$}}
%%% Environnements


%% Fzero
\newcommand{\con}{\mbox{$\cal C$}}
\newcommand{\var}{\mbox{$\cal V$}}

\newcommand{\atomzero}{\mbox{${\cal A}_0$}} % types de base de Fzero
\newcommand{\typezero}{\mbox{${\cal T}_0$}} % types de Fzero
\newcommand{\termzero}{\mbox{$\Lambda_0$}} % termes de Fzero 
\newcommand{\conzero}{\mbox{$\cal C_0$}} % contextes de Fzero 

\newcommand{\buts}{\mbox{$\cal B$}} % buts

%%% for drawing terms
% abstraction [x:t]e
\newcommand{\PicAbst}[3]{\begin{bundle}{\bf abst}\chunk{#1}\chunk{#2}\chunk{#3}%
                        \end{bundle}}

% the same in DeBruijn form
\newcommand{\PicDbj}[2]{\begin{bundle}{\bf abst}\chunk{#1}\chunk{#2}
                       \end{bundle}}


% applications
\newcommand{\PicAppl}[2]{\begin{bundle}{\bf appl}\chunk{#1}\chunk{#2}%
                         \end{bundle}}

% variables
\newcommand{\PicVar}[1]{\begin{bundle}{\bf var}\chunk{#1}
                          \end{bundle}}

% constantes
\newcommand{\PicCon}[1]{\begin{bundle}{\bf const}\chunk{#1}\end{bundle}}

% arrows
\newcommand{\PicImpl}[2]{\begin{bundle}{\impl}\chunk{#1}\chunk{#2}%
                         \end{bundle}}



%%%% scripts coq
\newcommand{\prompt}{\mbox{\sl Coq $<\;$}}
\newcommand{\natquicksort}{\texttt{nat\_quicksort}}
\newcommand{\citecoq}[1]{\mbox{\texttt{#1}}}
\newcommand{\safeit}{\it}
\newtheorem{remarque}{Remark}[section]
%\newtheorem{definition}{Definition}[chapter]


==> anc/HoTT/coq-HoTT/doc/RecTutorial/recmacros.tex <==
%===================================
% Style of the document
%===================================
%\newtheorem{example}{Example}[section]
%\newtheorem{exercise}{Exercise}[section]


\newcommand{\comentario}[1]{\texttt{#1}}

%===================================
% Keywords
%===================================

\newcommand{\Prop}{\texttt{Prop}}
\newcommand{\Set}{\texttt{Set}}
\newcommand{\Type}{\texttt{Type}}
\newcommand{\true}{\texttt{true}}
\newcommand{\false}{\texttt{false}}
\newcommand{\Lth}{\texttt{Lth}}

\newcommand{\Nat}{\texttt{nat}}
\newcommand{\nat}{\texttt{nat}}
\newcommand{\Z}  {\texttt{O}}
\newcommand{\SUCC}{\texttt{S}}
\newcommand{\pred}{\texttt{pred}}

\newcommand{\False}{\texttt{False}}
\newcommand{\True}{\texttt{True}}
\newcommand{\I}{\texttt{I}}

\newcommand{\natind}{\texttt{nat\_ind}}
\newcommand{\natrec}{\texttt{nat\_rec}}
\newcommand{\natrect}{\texttt{nat\_rect}}

\newcommand{\eqT}{\texttt{eqT}}
\newcommand{\identityT}{\texttt{identityT}}

\newcommand{\map}{\texttt{map}}
\newcommand{\iterates}{\texttt{iterates}}


%===================================
% Numbering
%===================================


\newtheorem{definition}{Definition}[section]
\newtheorem{example}{Example}[section]


%===================================
% Judgements 
%===================================


\newcommand{\JM}[2]{\ensuremath{#1 : #2}}

%===================================
% Expressions 
%===================================

\newcommand{\Case}[3][]{\ensuremath{#1\textsf{Case}~#2~\textsf of}~#3~\textsf{end}}

%=======================================

\newcommand{\snreglados} [3] {\begin{tabular}{c} \ensuremath{#1} \\[2pt]
   \ensuremath{#2}\\ \hline  \ensuremath{#3}  \end{tabular}}


\newcommand{\snregla} [2] {\begin{tabular}{c}
   \ensuremath{#1}\\ \hline  \ensuremath{#2}  \end{tabular}}


%=======================================



==> anc/HoTT/coq-HoTT/doc/common/macros.tex <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% MACROS FOR THE REFERENCE MANUAL OF COQ %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% For commentaries (define \com as {} for the release manual)
%\newcommand{\com}[1]{{\it(* #1 *)}}
%\newcommand{\com}[1]{}

%%OPTIONS for HACHA
%\renewcommand{\cuttingunit}{section}


%BEGIN LATEX
\newenvironment{centerframe}%
{\bgroup
\dimen0=\textwidth
\advance\dimen0 by -2\fboxrule
\advance\dimen0 by -2\fboxsep
\setbox0=\hbox\bgroup
\begin{minipage}{\dimen0}%
\begin{center}}%
{\end{center}%
\end{minipage}\egroup
\centerline{\fbox{\box0}}\egroup
}
%END LATEX
%HEVEA \newenvironment{centerframe}{\begin{center}}{\end{center}}

%HEVEA \renewcommand{\vec}[1]{\mathbf{#1}}
%\renewcommand{\ominus}{-} % Hevea does a good job translating these commands
%\renewcommand{\oplus}{+}
%\renewcommand{\otimes}{\times}
%\newcommand{\land}{\wedge}
%\newcommand{\lor}{\vee}
%HEVEA \renewcommand{\k}[1]{#1} % \k{a} is supposed to produce a with a little stroke
%HEVEA \newcommand{\phantom}[1]{\qquad}

%%%%%%%%%%%%%%%%%%%%%%%
% Formatting commands %
%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\ErrMsg}{\medskip \noindent {\bf Error message: }}
\newcommand{\ErrMsgx}{\medskip \noindent {\bf Error messages: }}
\newcommand{\variant}{\medskip \noindent {\bf Variant: }}
\newcommand{\variants}{\medskip \noindent {\bf Variants: }}
\newcommand{\SeeAlso}{\medskip \noindent {\bf See also: }}
\newcommand{\Rem}{\medskip \noindent {\bf Remark: }}
\newcommand{\Rems}{\medskip \noindent {\bf Remarks: }}
\newcommand{\Example}{\medskip \noindent {\bf Example: }}
\newcommand{\examples}{\medskip \noindent {\bf Examples: }}
\newcommand{\Warning}{\medskip \noindent {\bf Warning: }}
\newcommand{\Warns}{\medskip \noindent {\bf Warnings: }}
\newcounter{ex}
\newcommand{\firstexample}{\setcounter{ex}{1}}
\newcommand{\example}[1]{
\medskip \noindent \textbf{Example \arabic{ex}: }\textit{#1}
\addtocounter{ex}{1}}

\newenvironment{Variant}{\variant\begin{enumerate}}{\end{enumerate}}
\newenvironment{Variants}{\variants\begin{enumerate}}{\end{enumerate}}
\newenvironment{ErrMsgs}{\ErrMsgx\begin{enumerate}}{\end{enumerate}}
\newenvironment{Remarks}{\Rems\begin{enumerate}}{\end{enumerate}}
\newenvironment{Warnings}{\Warns\begin{enumerate}}{\end{enumerate}}
\newenvironment{Examples}{\medskip\noindent{\bf Examples:}
\begin{enumerate}}{\end{enumerate}}

%\newcommand{\bd}{\noindent\bf}
%\newcommand{\sbd}{\vspace{8pt}\noindent\bf}
%\newcommand{\sdoll}[1]{\begin{small}$ #1~ $\end{small}}
%\newcommand{\sdollnb}[1]{\begin{small}$ #1 $\end{small}}
\newcommand{\kw}[1]{\textsf{#1}}
%\newcommand{\spec}[1]{\{\,#1\,\}}

% Building regular expressions
\newcommand{\zeroone}[1]{\mbox{\sl [}#1\mbox{\sl ]}}
%\newcommand{\zeroonemany}[1]{$\{$#1$\}$*}
%\newcommand{\onemany}[1]{$\{$#1$\}$+}
\newcommand{\nelistnosep}[1]{{#1} \mbox{\dots} {#1}}
\newcommand{\nelist}[2]{{#1} {\tt #2} \mbox{\dots} {\tt #2} {#1}}
\newcommand{\sequence}[2]{{\sl [}{#1} {\tt #2} \mbox{\dots} {\tt #2} {#1}{\sl ]}}
\newcommand{\nelistwithoutblank}[2]{#1{\tt #2}\mbox{\dots}{\tt #2}#1}
\newcommand{\sequencewithoutblank}[2]{$[$#1{\tt #2}\mbox{\dots}{\tt #2}#1$]$}

% Used for RefMan-gal
%\newcommand{\ml}[1]{\hbox{\tt{#1}}}
%\newcommand{\op}{\,|\,}

%%%%%%%%%%%%%%%%%%%%%%%%
% Trademarks and so on %
%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\Coq}{\textsc{Coq}}
\newcommand{\gallina}{\textsc{Gallina}}
\newcommand{\Gallina}{\textsc{Gallina}}
\newcommand{\CoqIDE}{\textsc{CoqIDE}}
\newcommand{\ocaml}{\textsc{Objective Caml}}
\newcommand{\camlpppp}{\textsc{Camlp4}}
\newcommand{\emacs}{\textsc{GNU Emacs}}
\newcommand{\CIC}{\pCIC}
\newcommand{\pCIC}{p\textsc{Cic}}
\newcommand{\iCIC}{\textsc{Cic}}
\newcommand{\FW}{\ensuremath{F_{\omega}}}
\newcommand{\Program}{\textsc{Program}}
\newcommand{\Russell}{\textsc{Russell}}
\newcommand{\PVS}{\textsc{PVS}}
%\newcommand{\bn}{{\sf BNF}}

%%%%%%%%%%%%%%%%%%%
% Name of tactics %
%%%%%%%%%%%%%%%%%%%

%\newcommand{\Natural}{\mbox{\tt Natural}}

%%%%%%%%%%%%%%%%%
% \rm\sl series %
%%%%%%%%%%%%%%%%%

\newcommand{\nterm}[1]{\textrm{\textsl{#1}}}

\newcommand{\qstring}{\nterm{string}}

%% New syntax specific entries
\newcommand{\annotation}{\nterm{annotation}}
\newcommand{\assums}{\nterm{assums}} % vernac
\newcommand{\simpleassums}{\nterm{simple\_assums}} % assumptions
\newcommand{\binder}{\nterm{binder}}
\newcommand{\binders}{\nterm{binders}}
\newcommand{\caseitems}{\nterm{match\_items}}
\newcommand{\caseitem}{\nterm{match\_item}}
\newcommand{\eqn}{\nterm{equation}}
\newcommand{\ifitem}{\nterm{dep\_ret\_type}}
\newcommand{\hyplocation}{\nterm{hyp\_location}}
\newcommand{\convclause}{\nterm{conversion\_clause}}
\newcommand{\occclause}{\nterm{occurrence\_clause}}
\newcommand{\occgoalset}{\nterm{goal\_occurrences}}
\newcommand{\atoccurrences}{\nterm{at\_occurrences}}
\newcommand{\occlist}{\nterm{occurrences}}
\newcommand{\params}{\nterm{params}} % vernac
\newcommand{\returntype}{\nterm{return\_type}}
\newcommand{\idparams}{\nterm{ident\_with\_params}}
\newcommand{\statkwd}{\nterm{assertion\_keyword}} % vernac
\newcommand{\termarg}{\nterm{arg}}
\newcommand{\hintdef}{\nterm{hint\_definition}}

\newcommand{\typecstr}{\zeroone{{\tt :}~{\term}}}
\newcommand{\typecstrwithoutblank}{\zeroone{{\tt :}{\term}}}


\newcommand{\Fwterm}{\nterm{Fwterm}}
\newcommand{\Index}{\nterm{index}}
\newcommand{\abbrev}{\nterm{abbreviation}}
\newcommand{\atomictac}{\nterm{atomic\_tactic}}
\newcommand{\bindinglist}{\nterm{bindings\_list}}
\newcommand{\cast}{\nterm{cast}}
\newcommand{\cofixpointbodies}{\nterm{cofix\_bodies}}
\newcommand{\cofixpointbody}{\nterm{cofix\_body}}
\newcommand{\commandtac}{\nterm{tactic\_invocation}}
\newcommand{\constructor}{\nterm{constructor}}
\newcommand{\convtactic}{\nterm{conv\_tactic}}
\newcommand{\assumptionkeyword}{\nterm{assumption\_keyword}}
\newcommand{\assumption}{\nterm{assumption}}
\newcommand{\definition}{\nterm{definition}}
\newcommand{\digit}{\nterm{digit}}
\newcommand{\exteqn}{\nterm{ext\_eqn}}
\newcommand{\field}{\nterm{field}}
\newcommand{\firstletter}{\nterm{first\_letter}}
\newcommand{\fixpg}{\nterm{fix\_pgm}}
\newcommand{\fixpointbodies}{\nterm{fix\_bodies}}
\newcommand{\fixpointbody}{\nterm{fix\_body}}
\newcommand{\fixpoint}{\nterm{fixpoint}}
\newcommand{\flag}{\nterm{flag}}
\newcommand{\form}{\nterm{form}}
\newcommand{\entry}{\nterm{entry}} 
\newcommand{\proditem}{\nterm{prod\_item}}
\newcommand{\taclevel}{\nterm{tactic\_level}}
\newcommand{\tacargtype}{\nterm{tactic\_argument\_type}} 
\newcommand{\scope}{\nterm{scope}} 
\newcommand{\delimkey}{\nterm{key}} 
\newcommand{\optscope}{\nterm{opt\_scope}} 
\newcommand{\declnotation}{\nterm{decl\_notation}} 
\newcommand{\symbolentry}{\nterm{symbol}}
\newcommand{\modifiers}{\nterm{modifiers}}
\newcommand{\localdef}{\nterm{local\_def}}
\newcommand{\localdecls}{\nterm{local\_decls}}
\newcommand{\ident}{\nterm{ident}}
\newcommand{\accessident}{\nterm{access\_ident}}
\newcommand{\possiblybracketedident}{\nterm{possibly\_bracketed\_ident}}
\newcommand{\inductivebody}{\nterm{ind\_body}}
\newcommand{\inductive}{\nterm{inductive}}
\newcommand{\naturalnumber}{\nterm{natural}}
\newcommand{\integer}{\nterm{integer}}
\newcommand{\multpattern}{\nterm{mult\_pattern}}
\newcommand{\mutualcoinductive}{\nterm{mutual\_coinductive}}
\newcommand{\mutualinductive}{\nterm{mutual\_inductive}}
\newcommand{\nestedpattern}{\nterm{nested\_pattern}}
\newcommand{\name}{\nterm{name}}
\newcommand{\num}{\nterm{num}}
\newcommand{\pattern}{\nterm{pattern}} % pattern for pattern-matching
\newcommand{\orpattern}{\nterm{or\_pattern}}
\newcommand{\intropattern}{\nterm{intro\_pattern}}
\newcommand{\disjconjintropattern}{\nterm{disj\_conj\_intro\_pattern}}
\newcommand{\namingintropattern}{\nterm{naming\_intro\_pattern}}
\newcommand{\termpattern}{\nterm{term\_pattern}} % term with holes
\newcommand{\pat}{\nterm{pat}}
\newcommand{\pgs}{\nterm{pgms}}
\newcommand{\pg}{\nterm{pgm}}
%BEGIN LATEX
\newcommand{\proof}{\nterm{proof}}
%END LATEX
%HEVEA \renewcommand{\proof}{\nterm{proof}}
\newcommand{\record}{\nterm{record}}
\newcommand{\recordkw}{\nterm{record\_keyword}}
\newcommand{\rewrule}{\nterm{rewriting\_rule}}
\newcommand{\sentence}{\nterm{sentence}}
\newcommand{\simplepattern}{\nterm{simple\_pattern}}
\newcommand{\sort}{\nterm{sort}}
\newcommand{\specif}{\nterm{specif}}
\newcommand{\assertion}{\nterm{assertion}}
\newcommand{\str}{\nterm{string}}
\newcommand{\subsequentletter}{\nterm{subsequent\_letter}}
\newcommand{\switch}{\nterm{switch}}
\newcommand{\messagetoken}{\nterm{message\_token}}
\newcommand{\tac}{\nterm{tactic}}
\newcommand{\terms}{\nterm{terms}}
\newcommand{\term}{\nterm{term}}
\newcommand{\module}{\nterm{module}}
\newcommand{\modexpr}{\nterm{module\_expression}}
\newcommand{\modtype}{\nterm{module\_type}}
\newcommand{\onemodbinding}{\nterm{module\_binding}}
\newcommand{\modbindings}{\nterm{module\_bindings}}
\newcommand{\qualid}{\nterm{qualid}}
\newcommand{\qualidorstring}{\nterm{qualid\_or\_string}}
\newcommand{\class}{\nterm{class}}
\newcommand{\dirpath}{\nterm{dirpath}}
\newcommand{\typedidents}{\nterm{typed\_idents}}
\newcommand{\type}{\nterm{type}}
\newcommand{\vref}{\nterm{ref}}
\newcommand{\zarithformula}{\nterm{zarith\_formula}}
\newcommand{\zarith}{\nterm{zarith}}
\newcommand{\ltac}{\mbox{${\cal L}_{tac}$}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% \mbox{\sf } series for roman text in maths formulas %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\alors}{\mbox{\textsf{then}}}
\newcommand{\alter}{\mbox{\textsf{alter}}}
\newcommand{\bool}{\mbox{\textsf{bool}}}
\newcommand{\conc}{\mbox{\textsf{conc}}}
\newcommand{\cons}{\mbox{\textsf{cons}}}
\newcommand{\consf}{\mbox{\textsf{consf}}}
\newcommand{\emptyf}{\mbox{\textsf{emptyf}}}
\newcommand{\EqSt}{\mbox{\textsf{EqSt}}}
\newcommand{\false}{\mbox{\textsf{false}}}
\newcommand{\filter}{\mbox{\textsf{filter}}}
\newcommand{\forest}{\mbox{\textsf{forest}}}
\newcommand{\from}{\mbox{\textsf{from}}}
\newcommand{\hd}{\mbox{\textsf{hd}}}
\newcommand{\Length}{\mbox{\textsf{Length}}}
\newcommand{\length}{\mbox{\textsf{length}}}
\newcommand{\LengthA}{\mbox {\textsf{Length\_A}}}
\newcommand{\List}{\mbox{\textsf{List}}}
\newcommand{\ListA}{\mbox{\textsf{List\_A}}}
\newcommand{\LNil}{\mbox{\textsf{Lnil}}}
\newcommand{\LCons}{\mbox{\textsf{Lcons}}}
\newcommand{\nat}{\mbox{\textsf{nat}}}
\newcommand{\nO}{\mbox{\textsf{O}}}
\newcommand{\nS}{\mbox{\textsf{S}}}
\newcommand{\node}{\mbox{\textsf{node}}}
\newcommand{\Nil}{\mbox{\textsf{nil}}}
\newcommand{\Prop}{\mbox{\textsf{Prop}}}
\newcommand{\Set}{\mbox{\textsf{Set}}}
\newcommand{\si}{\mbox{\textsf{if}}}
\newcommand{\sinon}{\mbox{\textsf{else}}}
\newcommand{\Str}{\mbox{\textsf{Stream}}}
\newcommand{\tl}{\mbox{\textsf{tl}}}
\newcommand{\tree}{\mbox{\textsf{tree}}}
\newcommand{\true}{\mbox{\textsf{true}}}
\newcommand{\Type}{\mbox{\textsf{Type}}}
\newcommand{\unfold}{\mbox{\textsf{unfold}}}
\newcommand{\zeros}{\mbox{\textsf{zeros}}}

%%%%%%%%%
% Misc. %
%%%%%%%%%
\newcommand{\T}{\texttt{T}}
\newcommand{\U}{\texttt{U}}
\newcommand{\real}{\textsf{Real}}
\newcommand{\Data}{\textit{Data}}
\newcommand{\In} {{\textbf{in }}}
\newcommand{\AND} {{\textbf{and}}}
\newcommand{\If}{{\textbf{if }}}
\newcommand{\Else}{{\textbf{else }}}
\newcommand{\Then} {{\textbf{then }}}
%\newcommand{\Let}{{\textbf{let }}} % looks like this is never used
\newcommand{\Where}{{\textbf{where rec }}}
\newcommand{\Function}{{\textbf{function }}}
\newcommand{\Rec}{{\textbf{rec }}}
%\newcommand{\cn}{\centering}
\newcommand{\nth}{\mbox{$^{\mbox{\scriptsize th}}$}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Math commands and symbols %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\la}{\leftarrow}
\newcommand{\ra}{\rightarrow}
\newcommand{\Ra}{\Rightarrow}
\newcommand{\rt}{\Rightarrow}
\newcommand{\lla}{\longleftarrow}
\newcommand{\lra}{\longrightarrow}
\newcommand{\Llra}{\Longleftrightarrow}
\newcommand{\mt}{\mapsto}
\newcommand{\ov}{\overrightarrow}
\newcommand{\wh}{\widehat}
\newcommand{\up}{\uparrow}
\newcommand{\dw}{\downarrow}
\newcommand{\nr}{\nearrow}
\newcommand{\se}{\searrow}
\newcommand{\sw}{\swarrow}
\newcommand{\nw}{\nwarrow}
\newcommand{\mto}{.\;}

\newcommand{\vm}[1]{\vspace{#1em}}
\newcommand{\vx}[1]{\vspace{#1ex}}
\newcommand{\hm}[1]{\hspace{#1em}}
\newcommand{\hx}[1]{\hspace{#1ex}}
\newcommand{\sm}{\mbox{ }}
\newcommand{\mx}{\mbox}

%\newcommand{\nq}{\neq}
%\newcommand{\eq}{\equiv}
\newcommand{\fa}{\forall}
%\newcommand{\ex}{\exists}
\newcommand{\impl}{\rightarrow}
%\newcommand{\Or}{\vee}
%\newcommand{\And}{\wedge}
\newcommand{\ms}{\models}
\newcommand{\bw}{\bigwedge}
\newcommand{\ts}{\times}
\newcommand{\cc}{\circ}
%\newcommand{\es}{\emptyset}
%\newcommand{\bs}{\backslash}
\newcommand{\vd}{\vdash}
%\newcommand{\lan}{{\langle }}
%\newcommand{\ran}{{\rangle }}

%\newcommand{\al}{\alpha}
\newcommand{\bt}{\beta}
%\newcommand{\io}{\iota}
\newcommand{\lb}{\lambda}
%\newcommand{\sg}{\sigma}
%\newcommand{\sa}{\Sigma}
%\newcommand{\om}{\Omega}
%\newcommand{\tu}{\tau}

%%%%%%%%%%%%%%%%%%%%%%%%%
% Custom maths commands %
%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\sumbool}[2]{\{#1\}+\{#2\}}
\newcommand{\myifthenelse}[3]{\kw{if} ~ #1 ~\kw{then} ~ #2 ~ \kw{else} ~ #3}
\newcommand{\fun}[2]{\item[]{\tt {#1}}. \quad\\ #2}
\newcommand{\WF}[2]{\ensuremath{{\cal W\!F}(#1)[#2]}}
\newcommand{\WFE}[1]{\WF{E}{#1}}
\newcommand{\WT}[4]{\ensuremath{#1[#2] \vdash #3 : #4}}
\newcommand{\WTE}[3]{\WT{E}{#1}{#2}{#3}}
\newcommand{\WTEG}[2]{\WTE{\Gamma}{#1}{#2}}

\newcommand{\WTM}[3]{\WT{#1}{}{#2}{#3}}
\newcommand{\WFT}[2]{\ensuremath{#1[] \vdash {\cal W\!F}(#2)}}
\newcommand{\WS}[3]{\ensuremath{#1[] \vdash #2 <: #3}}
\newcommand{\WSE}[2]{\WS{E}{#1}{#2}}
\newcommand{\WEV}[3]{\mbox{$#1[] \vdash #2 \lra  #3$}}
\newcommand{\WEVT}[3]{\mbox{$#1[] \vdash #2 \lra$}\\ \mbox{$ #3$}}

\newcommand{\WTRED}[5]{\mbox{$#1[#2] \vdash #3 #4 #5$}}
\newcommand{\WTERED}[4]{\mbox{$E[#1] \vdash #2 #3 #4$}}
\newcommand{\WTELECONV}[3]{\WTERED{#1}{#2}{\leconvert}{#3}}
\newcommand{\WTEGRED}[3]{\WTERED{\Gamma}{#1}{#2}{#3}}
\newcommand{\WTECONV}[3]{\WTERED{#1}{#2}{\convert}{#3}}
\newcommand{\WTEGCONV}[2]{\WTERED{\Gamma}{#1}{\convert}{#2}}
\newcommand{\WTEGLECONV}[2]{\WTERED{\Gamma}{#1}{\leconvert}{#2}}

\newcommand{\lab}[1]{\mathit{labels}(#1)}
\newcommand{\dom}[1]{\mathit{dom}(#1)}

\newcommand{\CI}[2]{\mbox{$\{#1\}^{#2}$}}
\newcommand{\CIP}[3]{\mbox{$\{#1\}_{#2}^{#3}$}}
\newcommand{\CIPV}[1]{\CIP{#1}{I_1.. I_k}{P_1.. P_k}}
\newcommand{\CIPI}[1]{\CIP{#1}{I}{P}}
\newcommand{\CIF}[1]{\mbox{$\{#1\}_{f_1.. f_n}$}}
%BEGIN LATEX
\newcommand{\NInd}[3]{\mbox{{\sf Ind}$(#1)(\begin{array}[t]{@{}l}#2:=#3
                                              \,)\end{array}$}}
\newcommand{\Ind}[4]{\mbox{{\sf Ind}$(#1)[#2](\begin{array}[t]{@{}l@{}}#3:=#4
                                                 \,)\end{array}$}}
%END LATEX
%HEVEA \newcommand{\NInd}[3]{\mbox{{\sf Ind}$(#1)(#2:=#3\,)$}}
%HEVEA \newcommand{\Ind}[4]{\mbox{{\sf Ind}$(#1)[#2](#3:=#4\,)$}}

\newcommand{\Indp}[5]{\mbox{{\sf Ind}$_{#5}(#1)[#2](\begin{array}[t]{@{}l}#3:=#4
                                                 \,)\end{array}$}}
\newcommand{\Indpstr}[6]{\mbox{{\sf Ind}$_{#5}(#1)[#2](\begin{array}[t]{@{}l}#3:=#4
                                                 \,)/{#6}\end{array}$}}
\newcommand{\Def}[4]{\mbox{{\sf Def}$(#1)(#2:=#3:#4)$}}
\newcommand{\Assum}[3]{\mbox{{\sf Assum}$(#1)(#2:#3)$}}
\newcommand{\Match}[3]{\mbox{$<\!#1\!>\!{\mbox{\tt Match}}~#2~{\mbox{\tt with}}~#3~{\mbox{\tt end}}$}}
\newcommand{\Case}[3]{\mbox{$\kw{case}(#2,#1,#3)$}}
\newcommand{\match}[3]{\mbox{$\kw{match}~ #2 ~\kw{with}~ #3 ~\kw{end}$}}
\newcommand{\Fix}[2]{\mbox{\tt Fix}~#1\{#2\}}
\newcommand{\CoFix}[2]{\mbox{\tt CoFix}~#1\{#2\}}
\newcommand{\With}[2]{\mbox{\tt ~with~}}
\newcommand{\subst}[3]{#1\{#2/#3\}}
\newcommand{\substs}[4]{#1\{(#2/#3)_{#4}\}}
\newcommand{\Sort}{\mbox{$\cal S$}}
\newcommand{\convert}{=_{\beta\delta\iota\zeta\eta}}
\newcommand{\leconvert}{\leq_{\beta\delta\iota\zeta\eta}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\inference}[1]{$${#1}$$}

\newcommand{\compat}[2]{\mbox{$[#1|#2]$}}
\newcommand{\tristackrel}[3]{\mathrel{\mathop{#2}\limits_{#3}^{#1}}}

\newcommand{\Impl}{{\it Impl}}
\newcommand{\elem}{{\it e}}
\newcommand{\Mod}[3]{{\sf Mod}({#1}:{#2}\,\zeroone{:={#3}})}
\newcommand{\ModS}[2]{{\sf Mod}({#1}:{#2})}
\newcommand{\ModType}[2]{{\sf ModType}({#1}:={#2})}
\newcommand{\ModA}[2]{{\sf ModA}({#1}=={#2})}
\newcommand{\functor}[3]{\ensuremath{{\sf Functor}(#1:#2)\;#3}}
\newcommand{\funsig}[3]{\ensuremath{{\sf Funsig}(#1:#2)\;#3}}
\newcommand{\sig}[1]{\ensuremath{{\sf Sig}~#1~{\sf End}}}
\newcommand{\struct}[1]{\ensuremath{{\sf Struct}~#1~{\sf End}}}
\newcommand{\structe}[1]{\ensuremath{
        {\sf Struct}~\elem_1;\ldots;\elem_i;#1;\elem_{i+2};\ldots
        ;\elem_n~{\sf End}}}
\newcommand{\structes}[2]{\ensuremath{
        {\sf Struct}~\elem_1;\ldots;\elem_i;#1;\elem_{i+2}\{#2\}
        ;\ldots;\elem_n\{#2\}~{\sf End}}}
\newcommand{\with}[3]{\ensuremath{#1~{\sf with}~#2 := #3}}

\newcommand{\Spec}{{\it Spec}}
\newcommand{\ModSEq}[3]{{\sf Mod}({#1}:{#2}:={#3})}


%\newbox\tempa
%\newbox\tempb
%\newdimen\tempc
%\newcommand{\mud}[1]{\hfil $\displaystyle{\mathstrut #1}$\hfil}
%\newcommand{\rig}[1]{\hfil $\displaystyle{#1}$}
% \newcommand{\irulehelp}[3]{\setbox\tempa=\hbox{$\displaystyle{\mathstrut #2}$}%
%                         \setbox\tempb=\vbox{\halign{##\cr
%         \mud{#1}\cr
%         \noalign{\vskip\the\lineskip}
%         \noalign{\hrule height 0pt}
%         \rig{\vbox to 0pt{\vss\hbox to 0pt{${\; #3}$\hss}\vss}}\cr
%         \noalign{\hrule}
%         \noalign{\vskip\the\lineskip}
%         \mud{\copy\tempa}\cr}}
%                       \tempc=\wd\tempb
%                       \advance\tempc by \wd\tempa
%                       \divide\tempc by 2 }
% \newcommand{\irule}[3]{{\irulehelp{#1}{#2}{#3}
%                      \hbox to \wd\tempa{\hss \box\tempb \hss}}}

\newcommand{\sverb}[1]{{\tt #1}}
\newcommand{\mover}[2]{{#1\over #2}}
\newcommand{\jd}[2]{#1 \vdash #2}
\newcommand{\mathline}[1]{\[#1\]}
\newcommand{\zrule}[2]{#2: #1}
\newcommand{\orule}[3]{#3: {\mover{#1}{#2}}}
\newcommand{\trule}[4]{#4: \mover{#1  \qquad #2} {#3}}
\newcommand{\thrule}[5]{#5: {\mover{#1  \qquad #2 \qquad #3}{#4}}}



% placement of figures

%BEGIN LATEX
\renewcommand{\topfraction}{.99}
\renewcommand{\bottomfraction}{.99}
\renewcommand{\textfraction}{.01}
\renewcommand{\floatpagefraction}{.9}
%END LATEX

% Macros Bruno pour description de la syntaxe

\def\bfbar{\ensuremath{|\hskip -0.22em{}|\hskip -0.24em{}|}}
\def\TERMbar{\bfbar}
\def\TERMbarbar{\bfbar\bfbar}


%% Macros pour les grammaires
\def\GR#1{\text{\large(}#1\text{\large)}}
\def\NT#1{\langle\textit{#1}\rangle}
\def\NTL#1#2{\langle\textit{#1}\rangle_{#2}}
\def\TERM#1{{\bf\textrm{\bf #1}}}
%\def\TERM#1{{\bf\textsf{#1}}}
\def\KWD#1{\TERM{#1}}
\def\ETERM#1{\TERM{#1}}
\def\CHAR#1{\TERM{#1}}

\def\STAR#1{#1*}
\def\STARGR#1{\GR{#1}*}
\def\PLUS#1{#1+}
\def\PLUSGR#1{\GR{#1}+}
\def\OPT#1{#1?}
\def\OPTGR#1{\GR{#1}?}
%% Tableaux de definition de non-terminaux
\newenvironment{cadre}
        {\begin{array}{|c|}\hline\\}
        {\\\\\hline\end{array}}
\newenvironment{rulebox}
        {$$\begin{cadre}\begin{array}{r@{~}c@{~}l@{}l@{}r}}
        {\end{array}\end{cadre}$$}
\def\DEFNT#1{\NT{#1} & ::= &}
\def\EXTNT#1{\NT{#1} & ::= & ... \\&|&}
\def\RNAME#1{(\textsc{#1})}
\def\SEPDEF{\\\\}
\def\nlsep{\\&|&}
\def\nlcont{\\&&}
\newenvironment{rules}
        {\begin{center}\begin{rulebox}}
        {\end{rulebox}\end{center}}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/common/styles/html/coqremote/cover.html <==
<HTML>

<HEAD>
<TITLE>Cover Page</TITLE>

<meta http-equiv="Content-Type" content="text/html; charset=ISO-8859-1">
<title>Reference Manual | The Coq Proof Assistant</title>

<link rel="shortcut icon" href="favicon.ico" type="image/x-icon" />
<style type="text/css" media="all">@import "http://coq.inria.fr/modules/node/node.css";</style>

<style type="text/css" media="all">@import "http://coq.inria.fr/modules/system/defaults.css";</style>

<style type="text/css" media="all">@import "http://coq.inria.fr/modules/system/system.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/modules/user/user.css";</style>

<style type="text/css" media="all">@import "http://coq.inria.fr/sites/all/themes/coq/style.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/sites/all/themes/coq/coqdoc.css";</style>

</HEAD>

<BODY>

<div id="container">
<div id="headertop">
<div id="nav">

  <ul class="links-menu">
    <li><a href="http://coq.inria.fr/" class="active">Home</a></li>

    <li><a href="http://coq.inria.fr/about-coq" title="More about coq">About Coq</a></li>    
    <li><a href="http://coq.inria.fr/download">Get Coq</a></li>
    <li><a href="http://coq.inria.fr/documentation">Documentation</a></li>
    <li><a href="http://coq.inria.fr/community">Community</a></li>
  </ul>
</div>
</div>

<div id="header">

<div id="logoWrapper">

<div id="logo"><a href="http://coq.inria.fr/" title="Home"><img src="http://coq.inria.fr/files/barron_logo.png" alt="Home" /></a>
</div>
<div id="siteName"><a href="http://coq.inria.fr/" title="Home">The Coq Proof Assistant</a>
</div>

</div>
</div>

<div id="content">

<br/><br/><br/><br/>
<h1 style="text-align: center; font-weight:bold; font-size: 300%; line-height: 2ex">Reference Manual</h1>
  
<h2 style="text-align:center; font-size: 120%">
  Version trunk<a name="text1"></a><a href="#note1"><SUP><span style="font-size: 80%">1</span></SUP></a>

<br/><br/><br/><br/><br/><br/>
<span style="text-align: center; font-size: 120%; ">The Coq Development Team</span>
<br/><br/><br/><br/><br/><br/>


<div style="text-align: left; font-size: 80%; text-indent: 0pt">
<ul style="list-style: none; margin-left: 0pt">
  <li>V7.x © INRIA 1999-2004</li>
  <li>V8.0 © INRIA 2004-2008</li>
  <li>V8.1 © INRIA 2006-2011</li>
  <li>V8.2 © INRIA 2008-2011</li>
  <li>V8.3 © INRIA 2010-2011</li>
  <li>V8.4 © INRIA 2011</li>
</ul>

<p style="text-indent: 0pt">This material may be distributed only subject to the terms and conditions set forth in the Open Publication License, v1.0 or later (the latest version is presently available at <a href="http://www.opencontent.org/openpub">http://www.opencontent.org/openpub</a>). Options A and B are not elected.</p>
</div>
<br/>

<hr width="75%" size=1>
<div style="text-align: left; font-size: 80%; text-indent: 0pt">
<dl>
  <dt><a name="note1" href="toc.html#text1">1</a>
  <dd>This research was partly supported by IST working group ``Types''</dd>
</dl>
</div>

</div>

</div>

<div id="sidebarWrapper">
<div id="sidebar">

<div class="block">
<h2 class="title">Navigation</h2>
<div class="content">

<ul class="menu">

<li class="leaf"><a href="index.html">Cover</a></li>

<li class="leaf"><a href="toc.html">Table of contents</a></li>
<li class="leaf">Index
  <ul class="menu">
  <li><a href="general-index.html">General</a></li>
  <li><a href="command-index.html">Commands</a></li>
  <li><a href="tactic-index.html">Tactics</a></li>
  <li><a href="error-index.html">Errors</a></li>
  </ul>

</li>

</ul>

</div>
</div>

</div>
</div>


<div id="footer">
<div id="nav-footer">
  <ul class="links-menu-footer">
    <li><a href="mailto:www-coq at lix.polytechnique.fr">webmaster</a></li>
    <li><a href="http://validator.w3.org/check?uri=referer">xhtml valid</a></li>
    <li><a href="http://jigsaw.w3.org/css-validator/check/referer">CSS valid</a></li>
  </ul>

</div>

</div>

</body>

</html>


==> anc/HoTT/coq-HoTT/doc/common/styles/html/coqremote/hevea.css <==

.li-itemize{margin:1ex 0ex;}
.li-enumerate{margin:1ex 0ex;}
.dd-description{margin:0ex 0ex 1ex 4ex;}
.dt-description{margin:0ex;}
.toc{list-style:none;}
.thefootnotes{text-align:left;margin:0ex;}
.dt-thefootnotes{margin:0em;}
.dd-thefootnotes{margin:0em 0em 0em 2em;}
.footnoterule{margin:1em auto 1em 0px;width:50%;}
.caption{padding-left:2ex; padding-right:2ex; margin-left:auto; margin-right:auto}
.title{margin:2ex auto;text-align:center}
.center{text-align:center;margin-left:auto;margin-right:auto;}
.flushleft{text-align:left;margin-left:0ex;margin-right:auto;}
.flushright{text-align:right;margin-left:auto;margin-right:0ex;}
DIV TABLE{margin-left:inherit;margin-right:inherit;}
PRE{text-align:left;margin-left:0ex;margin-right:auto;}
BLOCKQUOTE{margin-left:4ex;margin-right:4ex;text-align:left;}
TD P{margin:0px;}
.boxed{border:1px solid black}
.textboxed{border:1px solid black}
.vbar{border:none;width:2px;background-color:black;}
.hbar{border:none;height:2px;width:100%;background-color:black;}
.hfill{border:none;height:1px;width:200%;background-color:black;}
.vdisplay{border-collapse:separate;border-spacing:2px;width:auto; empty-cells:show; border:2px solid red;}
.vdcell{white-space:nowrap;padding:0px;width:auto; border:2px solid green;}
.display{border-collapse:separate;border-spacing:2px;width:auto; border:none;}
.dcell{white-space:nowrap;padding:0px;width:auto; border:none;}
.dcenter{margin:0ex auto;}
.vdcenter{border:solid #FF8000 2px; margin:0ex auto;}
.minipage{text-align:left; margin-left:0em; margin-right:auto;}
.marginpar{border:solid thin black; width:20%; text-align:left;}
.marginparleft{float:left; margin-left:0ex; margin-right:1ex;}
.marginparright{float:right; margin-left:1ex; margin-right:0ex;}
.theorem{text-align:left;margin:1ex auto 1ex 0ex;}
.part{margin:2ex auto;text-align:center}


==> anc/HoTT/coq-HoTT/doc/common/styles/html/coqremote/styles.hva <==
\renewcommand{\@meta}{
\begin{rawhtml}
<meta http-equiv="Content-Type" content="text/html; charset=ISO-8859-1">

<link rel="shortcut icon" href="favicon.ico" type="image/x-icon" />
<style type="text/css" media="all">@import "http://coq.inria.fr/modules/node/node.css";</style>

<style type="text/css" media="all">@import "http://coq.inria.fr/modules/system/defaults.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/modules/system/system.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/modules/user/user.css";</style>

<style type="text/css" media="all">@import "http://coq.inria.fr/sites/all/themes/coq/style.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/sites/all/themes/coq/coqdoc.css";</style>
<style type="text/css" media="all">@import "http://coq.inria.fr/sites/all/themes/coq/hevea.css";</style>
\end{rawhtml}}

% for HeVeA

\htmlhead{\begin{rawhtml}
<div id="container">
<div id="headertop">
<div id="nav">
  <ul class="links-menu">
    <li><a href="http://coq.inria.fr/" class="active">Home</a></li>

    <li><a href="http://coq.inria.fr/about-coq" title="More about coq">About Coq</a></li>    
    <li><a href="http://coq.inria.fr/download">Get Coq</a></li>
    <li><a href="http://coq.inria.fr/documentation">Documentation</a></li>
    <li><a href="http://coq.inria.fr/community">Community</a></li>
  </ul>
</div>
</div>

<div id="header">

<div id="logoWrapper">

<div id="logo"><a href="http://coq.inria.fr/" title="Home"><img src="http://coq.inria.fr/files/barron_logo.png" alt="Home" /></a>
</div>
<div id="siteName"><a href="http://coq.inria.fr/" title="Home">The Coq Proof Assistant</a>
</div>

</div>
</div>

<div id="content">

\end{rawhtml}}

\htmlfoot{\begin{rawhtml}
<div id="sidebarWrapper">
<div id="sidebar">

<div class="block">
<h2 class="title">Navigation</h2>
<div class="content">

<ul class="menu">

<li class="leaf"><a href="index.html">Cover</a></li>
<li class="leaf"><a href="toc.html">Table of contents</a></li>
<li class="leaf">Index
  <ul class="menu">
  <li><a href="general-index.html">General</a></li>
  <li><a href="command-index.html">Commands</a></li>
  <li><a href="tactic-index.html">Tactics</a></li>
  <li><a href="error-index.html">Errors</a></li>
  </ul>
</li>

</ul>

</div>
</div>

</div>
</div>


</div>

</div>

<div id="footer">
<div id="nav-footer">
  <ul class="links-menu-footer">
    <li><a href="mailto:www-coq at lix.polytechnique.fr">webmaster</a></li>
    <li><a href="http://validator.w3.org/check?uri=referer">xhtml valid</a></li>
    <li><a href="http://jigsaw.w3.org/css-validator/check/referer">CSS valid</a></li>
  </ul>

</div>
</div>

</div>
\end{rawhtml}}



==> anc/HoTT/coq-HoTT/doc/common/styles/html/simple/cover.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
        "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml" lang="en" xml:lang="en">

<head>

<meta http-equiv="Content-Type" content="text/html; charset=ISO-8859-1"/>
<title>Reference Manual | The Coq Proof Assistant</title>

<link rel="stylesheet" type="text/css" href="style.css"/>
<link rel="stylesheet" type="text/css" href="coqdoc.css"/>

</head>

<body>

<div id="container">
<div id="header">
</div>

<div id="content">

<br/><br/><br/><br/>
<div style="text-align:center"> 
<h1 style="font-weight:bold; font-size: 300%; line-height: 2ex">Reference Manual</h1>

<h2 style="font-size: 120%">
  Version 8.4<a name="text1"></a><a href="#note1"><sup><span style="font-size: 80%">1</span></sup></a></h2>

<br/><br/><br/><br/><br/><br/>
<p><span style="text-align: center; font-size: 120%; ">The Coq Development Team</span></p>
<br/><br/><br/><br/><br/><br/>


<div style="text-align: left; font-size: 80%; text-indent: 0pt">
<ul style="list-style: none; margin-left: 0pt">
  <li>V7.x © INRIA 1999-2004</li>
  <li>V8.0 © INRIA 2004-2008</li>
  <li>V8.1 © INRIA 2006-2011</li>
  <li>V8.2 © INRIA 2008-2011</li>
  <li>V8.3 © INRIA 2010-2011</li>
  <li>V8.4 © INRIA 2011</li>
</ul>

<p style="text-indent: 0pt">This material may be distributed only subject to the terms and conditions set forth in the Open Publication License, v1.0 or later (the latest version is presently available at <a href="http://www.opencontent.org/openpub">http://www.opencontent.org/openpub</a>). Options A and B are not elected.</p>
</div>
<br/>

<hr/>
<div style="text-align: left; font-size: 80%; text-indent: 0pt">
<dl>
  <dt><a name="note1" href="toc.html#text1">1</a></dt>
  <dd>This research was partly supported by IST working group ``Types''</dd>
</dl>
</div>

</div>

</div>


<div id="footer">

<div class="content">
<ul class="menu">
  <li><a href="index.html">Cover</a></li>
  <li><a href="toc.html">Table of contents</a></li>
  <li><a href="general-index.html">General index</a></li>
  <li><a href="command-index.html">Commands index</a></li>
  <li><a href="tactic-index.html">Tactics index</a></li>
  <li><a href="error-index.html">Errors index</a></li>
</ul>
</div>

</div>

</div>

</body>

</html>


==> anc/HoTT/coq-HoTT/doc/common/styles/html/simple/hevea.css <==

.li-itemize{margin:1ex 0ex;}
.li-enumerate{margin:1ex 0ex;}
.dd-description{margin:0ex 0ex 1ex 4ex;}
.dt-description{margin:0ex;}
.toc{list-style:none;}
.thefootnotes{text-align:left;margin:0ex;}
.dt-thefootnotes{margin:0em;}
.dd-thefootnotes{margin:0em 0em 0em 2em;}
.footnoterule{margin:1em auto 1em 0px;width:50%;}
.caption{padding-left:2ex; padding-right:2ex; margin-left:auto; margin-right:auto}
.title{margin:2ex auto;text-align:center}
.center{text-align:center;margin-left:auto;margin-right:auto;}
.flushleft{text-align:left;margin-left:0ex;margin-right:auto;}
.flushright{text-align:right;margin-left:auto;margin-right:0ex;}
DIV TABLE{margin-left:inherit;margin-right:inherit;}
PRE{text-align:left;margin-left:0ex;margin-right:auto;}
BLOCKQUOTE{margin-left:4ex;margin-right:4ex;text-align:left;}
TD P{margin:0px;}
.boxed{border:1px solid black}
.textboxed{border:1px solid black}
.vbar{border:none;width:2px;background-color:black;}
.hbar{border:none;height:2px;width:100%;background-color:black;}
.hfill{border:none;height:1px;width:200%;background-color:black;}
.vdisplay{border-collapse:separate;border-spacing:2px;width:auto; empty-cells:show; border:2px solid red;}
.vdcell{white-space:nowrap;padding:0px;width:auto; border:2px solid green;}
.display{border-collapse:separate;border-spacing:2px;width:auto; border:none;}
.dcell{white-space:nowrap;padding:0px;width:auto; border:none;}
.dcenter{margin:0ex auto;}
.vdcenter{border:solid #FF8000 2px; margin:0ex auto;}
.minipage{text-align:left; margin-left:0em; margin-right:auto;}
.marginpar{border:solid thin black; width:20%; text-align:left;}
.marginparleft{float:left; margin-left:0ex; margin-right:1ex;}
.marginparright{float:right; margin-left:1ex; margin-right:0ex;}
.theorem{text-align:left;margin:1ex auto 1ex 0ex;}
.part{margin:2ex auto;text-align:center}


==> anc/HoTT/coq-HoTT/doc/common/styles/html/simple/style.css <==
#footer {
    border-top: solid black 1pt;
    text-align: center;
    text-indent: 0pt;
}

.menu { }
.menu li {
    display: inline;
    margin: 0pt;
    padding: .5ex 1em;
    list-style: none 
}

==> anc/HoTT/coq-HoTT/doc/common/styles/html/simple/styles.hva <==
\renewcommand{\@meta}{
\begin{rawhtml}
<meta http-equiv="Content-Type" content="text/html; charset=ISO-8859-1">

<link rel="stylesheet" type="text/css" href="style.css">
<link rel="stylesheet" type="text/css" href="coqdoc.css">
<link rel="stylesheet" type="text/css" href="hevea.css">

\end{rawhtml}}

% for HeVeA

\htmlhead{\begin{rawhtml}

<div id="container">

<div id="header">
<h1>Coq Reference Manual</h1>
</div>

<div id="content">

\end{rawhtml}}

\htmlfoot{\begin{rawhtml}

<div id="footer">

<div class="content">
<ul class="menu">
  <li><a href="index.html">Cover</a></li>
  <li><a href="toc.html">Table of contents</a></li>
  <li><a href="general-index.html">General index</a></li>
  <li><a href="command-index.html">Commands index</a></li>
  <li><a href="tactic-index.html">Tactics index</a></li>
  <li><a href="error-index.html">Errors index</a></li>
</ul>

</div>
</div>

</div>
</div>
\end{rawhtml}}



==> anc/HoTT/coq-HoTT/doc/common/title.tex <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% File title.tex
% Page formatting commands
% Macro \coverpage
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%\setlength{\marginparwidth}{0pt}
%\setlength{\oddsidemargin}{0pt}
%\setlength{\evensidemargin}{0pt}
%\setlength{\marginparsep}{0pt}
%\setlength{\topmargin}{0pt}
%\setlength{\textwidth}{16.9cm}
%\setlength{\textheight}{22cm}
%\usepackage{fullpage}

%\newcommand{\printingdate}{\today}
%\newcommand{\isdraft}{\Large\bf\today\\[20pt]}
%\newcommand{\isdraft}{\vspace{20pt}}

\newcommand{\coverpage}[3]{
\thispagestyle{empty}
\begin{center}
\bfseries % for the rest of this page, until \end{center}
\Huge
The Coq Proof Assistant\\[12pt]
#1\\[20pt]
\Large\today\\[20pt]
Version \coqversion\footnote[1]{This research was partly supported by IST working group ``Types''}

\vspace{0pt plus .5fill}
#2
\par\vfill
TypiCal Project (formerly LogiCal)

\vspace*{15pt}
\end{center}
\newpage

\thispagestyle{empty}
\hbox{}\vfill % without \hbox \vfill does not work at the top of the page
\begin{flushleft}
%BEGIN LATEX
V\coqversion, \today
\par\vspace{20pt}
%END LATEX
\copyright INRIA 1999-2004 ({\Coq} versions 7.x)

\copyright INRIA 2004-2011 ({\Coq} versions 8.x)

#3
\end{flushleft}
} % end of \coverpage definition


% \newcommand{\shorttitle}[1]{
% \begin{center}
% \begin{huge}
% \begin{bf}
% The Coq Proof Assistant\\
% \vspace{10pt}
%     #1\\
% \end{bf}
% \end{huge}
% \end{center}
% \vspace{5pt}
% }

% Local Variables: 
% mode: LaTeX
% TeX-master: ""
% End: 



==> anc/HoTT/coq-HoTT/doc/faq/FAQ.tex <==
\RequirePackage{ifpdf}
\ifpdf   % si on est en pdflatex
\documentclass[a4paper,pdftex]{article}
\else
\documentclass[a4paper]{article}
\fi
\pagestyle{plain}

% yay les symboles
\usepackage{stmaryrd}
\usepackage{amssymb}
\usepackage{url}
%\usepackage{multicol}
\usepackage{hevea}
\usepackage{fullpage}
\usepackage[latin1]{inputenc}
\usepackage[english]{babel}

\ifpdf   % si on est en pdflatex
  \usepackage[pdftex]{graphicx}
\else
  \usepackage[dvips]{graphicx}
\fi

%\input{../macros.tex}

% Making hevea happy
%HEVEA \renewcommand{\textbar}{|}
%HEVEA \renewcommand{\textunderscore}{\_}

\def\Question#1{\stepcounter{question}\subsubsection{#1}}

% version et date
\def\faqversion{0.1}

% les macros d'amour
\def\Coq{\textsc{Coq}}
\def\Why{\textsc{Why}}
\def\Caduceus{\textsc{Caduceus}}
\def\Krakatoa{\textsc{Krakatoa}}
\def\Ltac{\textsc{Ltac}}
\def\CoqIde{\textsc{CoqIde}}

\newcommand{\coqtt}[1]{{\tt #1}}
\newcommand{\coqimp}{{\mbox{\tt ->}}}
\newcommand{\coqequiv}{{\mbox{\tt <->}}}


% macro pour les tactics
\def\split{{\tt split}}
\def\assumption{{\tt assumption}}
\def\auto{{\tt auto}}
\def\trivial{{\tt trivial}}
\def\tauto{{\tt tauto}}
\def\left{{\tt left}}
\def\right{{\tt right}}
\def\decompose{{\tt decompose}}
\def\intro{{\tt intro}}
\def\intros{{\tt intros}}
\def\field{{\tt field}}
\def\ring{{\tt ring}}
\def\apply{{\tt apply}}
\def\exact{{\tt exact}}
\def\cut{{\tt cut}}
\def\assert{{\tt assert}}
\def\solve{{\tt solve}}
\def\idtac{{\tt idtac}}
\def\fail{{\tt fail}}
\def\existstac{{\tt exists}}
\def\firstorder{{\tt firstorder}}
\def\congruence{{\tt congruence}}
\def\gb{{\tt gb}}
\def\generalize{{\tt generalize}}
\def\abstracttac{{\tt abstract}}
\def\eapply{{\tt eapply}}
\def\unfold{{\tt unfold}}
\def\rewrite{{\tt rewrite}}
\def\replace{{\tt replace}}
\def\simpl{{\tt simpl}}
\def\elim{{\tt elim}}
\def\set{{\tt set}}
\def\pose{{\tt pose}}
\def\case{{\tt case}}
\def\destruct{{\tt destruct}}
\def\reflexivity{{\tt reflexivity}}
\def\transitivity{{\tt transitivity}}
\def\symmetry{{\tt symmetry}}
\def\Focus{{\tt Focus}}
\def\discriminate{{\tt discriminate}}
\def\contradiction{{\tt contradiction}}
\def\intuition{{\tt intuition}}
\def\try{{\tt try}}
\def\repeat{{\tt repeat}}
\def\eauto{{\tt eauto}}
\def\subst{{\tt subst}}
\def\symmetryin{{\tt symmetryin}}
\def\instantiate{{\tt instantiate}}
\def\inversion{{\tt inversion}}
\def\specialize{{\tt specialize}}
\def\Defined{{\tt Defined}}
\def\Qed{{\tt Qed}}
\def\pattern{{\tt pattern}}
\def\Type{{\tt Type}}
\def\Prop{{\tt Prop}}
\def\Set{{\tt Set}}


\newcommand\vfile[2]{\ahref{#1}{\tt {#2}.v}}
\urldef{\InitWf}\url
  {http://coq.inria.fr/library/Coq.Init.Wf.html}
\urldef{\LogicBerardi}\url
  {http://coq.inria.fr/library/Coq.Logic.Berardi.html}
\urldef{\LogicClassical}\url
  {http://coq.inria.fr/library/Coq.Logic.Classical.html}
\urldef{\LogicClassicalFacts}\url
  {http://coq.inria.fr/library/Coq.Logic.ClassicalFacts.html}
\urldef{\LogicClassicalDescription}\url
  {http://coq.inria.fr/library/Coq.Logic.ClassicalDescription.html}
\urldef{\LogicProofIrrelevance}\url
  {http://coq.inria.fr/library/Coq.Logic.ProofIrrelevance.html}
\urldef{\LogicEqdep}\url
  {http://coq.inria.fr/library/Coq.Logic.Eqdep.html}
\urldef{\LogicEqdepDec}\url
  {http://coq.inria.fr/library/Coq.Logic.Eqdep_dec.html}




\begin{document}
\bibliographystyle{plain}
\newcounter{question}
\renewcommand{\thesubsubsection}{\arabic{question}}

%%%%%%% Coq pour les nuls %%%%%%%

\title{Coq Version 8.4 for the Clueless\\
  \large(\protect\ref{lastquestion}
  \ Hints)
}
\author{Pierre Castéran \and Hugo Herbelin \and Florent Kirchner \and Benjamin Monate \and Julien Narboux}
\maketitle

%%%%%%%

\begin{abstract}
This note intends to provide an easy way to get acquainted with the
{\Coq} theorem prover. It tries to formulate appropriate answers
to some of the questions any newcomers will face, and to give
pointers to other references when possible.
\end{abstract}

%%%%%%%

%\begin{multicols}{2}
\tableofcontents
%\end{multicols}

%%%%%%%

\newpage

\section{Introduction}
This FAQ is the sum of the questions that came to mind as we developed
proofs in \Coq. Since we are singularly short-minded, we wrote the
answers we found on bits of papers to have them at hand whenever the
situation occurs again. This is pretty much the result of that: a
collection of tips one can refer to when proofs become intricate. Yes,
it means we won't take the blame for the shortcomings of this
FAQ. But if you want to contribute and send in your own question and
answers, feel free to write to us\ldots

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Presentation}

\Question{What is {\Coq}?}\label{whatiscoq} 
The {\Coq} tool is a formal proof management system: a proof done with {\Coq} is mechanically checked by the machine. 
In particular, {\Coq} allows:
\begin{itemize}
    \item the definition of mathematical objects and programming objects,
    \item to state mathematical theorems and software specifications,
    \item to interactively develop formal proofs of these theorems,
    \item to check these proofs by a small certification ``kernel''.
\end{itemize}
{\Coq} is based on a logical framework called ``Calculus of Inductive
Constructions'' extended by a modular development system for theories.

\Question{Did you really need to name it like that?}
Some French computer scientists have a tradition of naming their
software as animal species: Caml, Elan, Foc or Phox are examples
of this tacit convention. In French, ``coq'' means rooster, and it
sounds like the initials of the Calculus of Constructions CoC on which
it is based.

\Question{Is {\Coq} a theorem prover?}

{\Coq} comes with decision and semi-decision procedures (
propositional calculus, Presburger's arithmetic, ring and field
simplification, resolution, ...) but the main style for proving
theorems is interactively by using LCF-style tactics.


\Question{What are the other theorem provers?} 
Many other theorem provers are available for use nowadays. 
Isabelle, HOL, HOL Light, Lego, Nuprl, PVS are examples of provers that are fairly similar
to {\Coq} by the way they interact with the user. Other relatives of
{\Coq} are ACL2, Agda/Alfa, Twelf, Kiv, Mizar, NqThm, 
\begin{htmlonly}%
Omega\ldots
\end{htmlonly}
\begin{latexonly}%
{$\Omega$}mega\ldots
\end{latexonly}

\Question{What do I have to trust when I see a proof checked by Coq?}

You have to trust:

\begin{description}
\item[The theory behind Coq] The theory of {\Coq} version 8.0 is
generally admitted to be consistent wrt Zermelo-Fraenkel set theory +
inaccessible cardinals. Proofs of consistency of subsystems of the
theory of Coq can be found in the literature.
\item[The Coq kernel implementation] You have to trust that the
implementation of the {\Coq} kernel mirrors the theory behind {\Coq}. The
kernel is intentionally small to limit the risk of conceptual or
accidental implementation bugs.
\item[The Objective Caml compiler] The {\Coq} kernel is written using the
Objective Caml language but it uses only the most standard features
(no object, no label ...), so that it is highly unprobable that an
Objective Caml bug breaks the consistency of {\Coq} without breaking all
other kinds of features of {\Coq} or of other software compiled with
Objective Caml.
\item[Your hardware] In theory, if your hardware does not work
properly, it can accidentally be the case that False becomes
provable. But it is more likely the case that the whole {\Coq} system
will be unusable. You can check your proof using different computers
if you feel the need to.
\item[Your axioms] Your axioms must be consistent with the theory
behind {\Coq}.
\end{description}


\Question{Where can I find information about the theory behind {\Coq}?}
\begin{description}
\item[The Calculus of Inductive Constructions] The
\ahref{http://coq.inria.fr/doc/Reference-Manual006.html}{corresponding}
chapter and the chapter on
\ahref{http://coq.inria.fr/doc/Reference-Manual007.html}{modules} in
the {\Coq} Reference Manual.
\item[Type theory] A book~\cite{ProofsTypes} or some lecture
notes~\cite{Types:Dowek}.
\item[Inductive types]
Christine Paulin-Mohring's habilitation thesis~\cite{Pau96b}.
\item[Co-Inductive types]
Eduardo Giménez' thesis~\cite{EGThese}.
\item[Miscellaneous] A
\ahref{http://coq.inria.fr/doc/biblio.html}{bibliography} about Coq
\end{description}


\Question{How can I use {\Coq} to prove programs?}

You can either extract a program from a proof by using the extraction
mechanism or use dedicated tools, such as
\ahref{http://why.lri.fr}{\Why},
\ahref{http://krakatoa.lri.fr}{\Krakatoa},
\ahref{http://why.lri.fr/caduceus/index.en.html}{\Caduceus}, to prove
annotated programs written in other languages.

%\Question{How many {\Coq} users are there?}
%
%An estimation is about 100 regular users.

\Question{How old is {\Coq}?}

The first implementation is from 1985 (it was named {\sf CoC} which is
the acronym of the name of the logic it implemented: the Calculus of
Constructions).  The first official release of {\Coq} (version 4.10)
was distributed in 1989.

\Question{What are the \Coq-related tools?}

There are graphical user interfaces:
\begin{description}
\item[Coqide] A GTK based GUI for \Coq.
\item[Pcoq] A GUI for {\Coq} with proof by pointing and pretty printing.
\item[coqwc] A tool similar to {\tt wc} to count lines in {\Coq} files.
\item[Proof General] A emacs mode for {\Coq} and many other proof assistants.
\item[ProofWeb] The ProofWeb online web interface for {\Coq} (and other proof assistants), with a focus on teaching. 
\item[ProverEditor] is an experimental Eclipse plugin with support for {\Coq}. 
\end{description}

There are documentation and browsing tools:

\begin{description}
\item[Helm/Mowgli] A rendering, searching and publishing tool.
\item[coq-tex] A tool to insert {\Coq} examples within .tex files. 
\item[coqdoc] A documentation tool for \Coq.
\item[coqgraph] A tool to generate a dependency graph from {\Coq} sources.
\end{description}

There are front-ends for specific languages:

\begin{description}
\item[Why] A back-end generator of verification conditions.
\item[Krakatoa] A Java code certification tool that uses both {\Coq} and {\Why} to verify the soundness of implementations with regards to the specifications.
\item[Caduceus] A C code certification tool that uses both {\Coq} and \Why.
\item[Zenon] A first-order theorem prover.
\item[Focal] The \ahref{http://focal.inria.fr}{Focal} project aims at building an environment to develop certified computer algebra libraries. 
\item[Concoqtion] is a dependently-typed extension of Objective Caml (and of MetaOCaml) with specifications expressed and proved in Coq. 
\item[Ynot] is an extension of Coq providing a "Hoare Type Theory" for specifying higher-order, imperative and concurrent programs.
\item[Ott]is a tool to translate the descriptions of the syntax and semantics of programming languages to the syntax of Coq, or of other provers.
\end{description}

\Question{What are the high-level tactics of \Coq}

\begin{itemize}
\item Decision of quantifier-free Presburger's Arithmetic
\item Simplification of expressions on rings and fields
\item Decision of closed systems of equations
\item Semi-decision of first-order logic
\item Prolog-style proof search, possibly involving equalities
\end{itemize}

\Question{What are the main libraries available for \Coq}

\begin{itemize}
\item Basic Peano's arithmetic, binary integer numbers, rational numbers,
\item Real analysis,
\item Libraries for lists, boolean, maps, floating-point numbers,
\item Libraries for relations, sets and constructive algebra,
\item Geometry
\end{itemize}


\Question{What are the mathematical applications for {\Coq}?}

{\Coq} is used for formalizing mathematical theories, for teaching,
and for proving properties of algorithms or programs libraries.

The largest mathematical formalization has been done at the University
of Nijmegen (see the
\ahref{http://c-corn.cs.ru.nl}{Constructive Coq
Repository at Nijmegen}).

A symbolic step has also been obtained by formalizing in full a proof
of the Four Color Theorem.

\Question{What are the industrial applications for {\Coq}?}

{\Coq} is used e.g. to prove properties of the JavaCard system
(especially by Schlumberger and Trusted Logic). It has
also been used to formalize the semantics of the Lucid-Synchrone
data-flow synchronous calculus used by Esterel-Technologies.

\iffalse
todo christine compilo lustre?
\fi

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Documentation}

\Question{Where can I find documentation about {\Coq}?} 
All the documentation about \Coq, from the reference manual~\cite{Coq:manual} to
friendly tutorials~\cite{Coq:Tutorial} and documentation of the standard library, is available 
\ahref{http://coq.inria.fr/doc-eng.html}{online}.
All these documents are viewable either in browsable HTML, or as
downloadable postscripts.

\Question{Where can I find this FAQ on the web?}

This FAQ is available online at \ahref{http://coq.inria.fr/doc/faq.html}{\url{http://coq.inria.fr/doc/faq.html}}.

\Question{How can I submit suggestions / improvements / additions for this FAQ?}

This FAQ is unfinished (in the sense that there are some obvious
sections that are missing). Please send contributions to Coq-Club.

\Question{Is there any mailing list about {\Coq}?} 
The main {\Coq} mailing list is \url{coq-club@inria.fr}, which
broadcasts questions and suggestions about the implementation, the
logical formalism or proof developments. See
\ahref{http://coq.inria.fr/mailman/listinfo/coq-club}{\url{http://sympa-roc.inria.fr/wws/info/coq-club}} for
subscription. For bugs reports see question \ref{coqbug}.

\Question{Where can I find an archive of the list?}
The archives of the {\Coq} mailing list are available at
\ahref{http://pauillac.inria.fr/pipermail/coq-club}{\url{http://sympa-roc.inria.fr/wws/arc/coq-club}}.


\Question{How can I be kept informed of new releases of {\Coq}?}

New versions of {\Coq} are announced on the coq-club mailing list. If you only want to receive information about new releases, you can subscribe to {\Coq} on \ahref{http://freshmeat.net/projects/coq/}{\url{http://freshmeat.net/projects/coq/}}.


\Question{Is there any book about {\Coq}?}

The first book on \Coq, Yves Bertot and Pierre Castéran's Coq'Art has been published by Springer-Verlag in 2004:
\begin{quote}
``This book provides a pragmatic introduction to the development of
proofs and certified programs using \Coq. With its large collection of
examples and exercises it is an invaluable tool for researchers,
students, and engineers interested in formal methods and the
development of zero-default software.''
\end{quote}

\Question{Where can I find some {\Coq} examples?} 

There are examples in the manual~\cite{Coq:manual} and in the
Coq'Art~\cite{Coq:coqart} exercises \ahref{\url{http://www.labri.fr/Perso/~casteran/CoqArt/index.html}}{\url{http://www.labri.fr/Perso/~casteran/CoqArt/index.html}}.
You can also find large developments using
{\Coq} in the {\Coq} user contributions:
\ahref{http://coq.inria.fr/contribs}{\url{http://coq.inria.fr/contribs}}.

\Question{How can I report a bug?}\label{coqbug}

You can use the web interface accessible at \ahref{http://coq.inria.fr}{\url{http://coq.inria.fr}}, link ``contacts''.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Installation}

\Question{What is the license of {\Coq}?}
{\Coq} is distributed under the GNU Lesser General License
(LGPL).

\Question{Where can I find the sources of {\Coq}?}
The sources of {\Coq} can be found online in the tar.gz'ed packages
(\ahref{http://coq.inria.fr}{\url{http://coq.inria.fr}}, link
``download''). Development sources can be accessed at
\ahref{http://coq.gforge.inria.fr/}{\url{http://coq.gforge.inria.fr/}}

\Question{On which platform is {\Coq} available?}
Compiled binaries are available for Linux, MacOS X, and Windows. The
sources can be easily compiled on all platforms supporting Objective
Caml.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{The logic of {\Coq}}

\subsection{General}

\Question{What is the logic of \Coq?}

{\Coq} is based on an axiom-free type theory called
the Calculus of Inductive Constructions (see Coquand \cite{CoHu86},
Luo~\cite{Luo90}
and Coquand--Paulin-Mohring \cite{CoPa89}). It includes higher-order
functions and predicates, inductive and co-inductive datatypes and
predicates, and a stratified hierarchy of sets.

\Question{Is \Coq's logic intuitionistic or classical?}

{\Coq}'s logic is modular. The core logic is intuitionistic
(i.e. excluded-middle $A\vee\neg A$ is not granted by default). It can
be extended to classical logic on demand by requiring an
optional module stating $A\vee\neg A$.

\Question{Can I define non-terminating programs in \Coq?}

All programs in {\Coq} are terminating. Especially, loops
must come with an evidence of their termination. 

Non-terminating programs can be simulated by passing around a
bound on how long the program is allowed to run before dying.

\Question{How is equational reasoning working in {\Coq}?}

 {\Coq} comes with an internal notion of computation called
{\em conversion} (e.g. $(x+1)+y$ is internally equivalent to
$(x+y)+1$; similarly applying argument $a$ to a function mapping $x$
to some expression $t$ converts to the expression $t$ where $x$ is
replaced by $a$). This notion of conversion (which is decidable
because {\Coq} programs are terminating) covers a certain part of
equational reasoning but is limited to sequential evaluation of
expressions of (not necessarily closed) programs. Besides conversion,
equations have to be treated by hand or using specialised tactics.

\subsection{Axioms}

\Question{What axioms can be safely added to {\Coq}?}

There are a few typical useful axioms that are independent from the
Calculus of Inductive Constructions and that are considered consistent with
the theory of {\Coq}.
Most of these axioms are stated in the directory {\tt Logic} of the
standard library of {\Coq}. The most interesting ones are

\begin{itemize}
\item Excluded-middle: $\forall A:Prop, A \vee \neg A$
\item Proof-irrelevance: $\forall A:Prop \forall p_1 p_2:A, p_1=p_2$
\item Unicity of equality proofs (or equivalently Streicher's axiom $K$):
$\forall A \forall x y:A \forall p_1 p_2:x=y, p_1=p_2$
\item Hilbert's $\epsilon$ operator: if $A \neq \emptyset$, then there is $\epsilon_P$ such that $\exists x P(x) \rightarrow P(\epsilon_P)$
\item Church's $\iota$ operator: if $A \neq \emptyset$, then there is $\iota_P$ such that $\exists! x P(x) \rightarrow P(\iota_P)$
\item The axiom of unique choice: $\forall x \exists! y R(x,y) \rightarrow \exists f \forall x R(x,f(x))$
\item The functional axiom of choice: $\forall x \exists y R(x,y) \rightarrow \exists f \forall x R(x,f(x))$
\item Extensionality of predicates: $\forall P Q:A\rightarrow Prop, (\forall x, P(x) \leftrightarrow Q(x)) \rightarrow P=Q$
\item Extensionality of functions: $\forall f g:A\rightarrow B, (\forall x, f(x)=g(x)) \rightarrow f=g$
\end{itemize}

Here is a summary of the relative strength of these axioms, most
proofs can be found in directory {\tt Logic} of the standard library.
The justification of their validity relies on the interpretability in
set theory.

%HEVEA\imgsrc{axioms.png}
%BEGIN LATEX
\ifpdf   % si on est en pdflatex
\includegraphics[width=1.0\textwidth]{axioms.png}
\else
\includegraphics[width=1.0\textwidth]{axioms.eps}
\fi
%END LATEX

\Question{What standard axioms are inconsistent with {\Coq}?}

The axiom of unique choice together with classical logic
(e.g. excluded-middle) are inconsistent in the variant of the Calculus
of Inductive Constructions where {\Set} is impredicative.

As a consequence, the functional form of the axiom of choice and
excluded-middle, or any form of the axiom of choice together with
predicate extensionality are inconsistent in the {\Set}-impredicative
version of the Calculus of Inductive Constructions.

The main purpose of the \Set-predicative restriction of the Calculus
of Inductive Constructions is precisely to accommodate these axioms
which are quite standard in mathematical usage.

The $\Set$-predicative system is commonly considered consistent by
interpreting it in a standard set-theoretic boolean model, even with
classical logic, axiom of choice and predicate extensionality added.

\Question{What is Streicher's axiom $K$}
\label{Streicher}

Streicher's axiom $K$~\cite{HofStr98} is an axiom that asserts
dependent elimination of reflexive equality proofs.

\begin{coq_example*}
Axiom Streicher_K :
  forall (A:Type) (x:A) (P: x=x -> Prop),
    P (eq_refl x) -> forall p: x=x, P p.
\end{coq_example*}

In the general case, axiom $K$ is an independent statement of the
Calculus of Inductive Constructions.  However, it is true on decidable
domains (see file \vfile{\LogicEqdepDec}{Eqdep\_dec}). It is also
trivially a consequence of proof-irrelevance (see
\ref{proof-irrelevance}) hence of classical logic.

Axiom $K$ is equivalent to {\em Uniqueness of Identity Proofs} \cite{HofStr98}

\begin{coq_example*}
Axiom UIP : forall (A:Set) (x y:A) (p1 p2: x=y), p1 = p2.
\end{coq_example*}

Axiom $K$ is also equivalent to {\em Uniqueness of Reflexive Identity Proofs} \cite{HofStr98}

\begin{coq_example*}
Axiom UIP_refl : forall (A:Set) (x:A) (p: x=x), p = eq_refl x.
\end{coq_example*}

Axiom $K$ is also equivalent to 

\begin{coq_example*}
Axiom
  eq_rec_eq :
    forall (A:Set) (x:A) (P: A->Set) (p:P x) (h: x=x),
      p = eq_rect x P p x h.
\end{coq_example*}

It is also equivalent to the injectivity of dependent equality (dependent equality is itself equivalent to equality of dependent pairs).

\begin{coq_example*}
Inductive eq_dep (U:Set) (P:U -> Set) (p:U) (x:P p) :
forall q:U, P q -> Prop :=
    eq_dep_intro : eq_dep U P p x p x.
Axiom
  eq_dep_eq :
    forall (U:Set) (u:U) (P:U -> Set) (p1 p2:P u),
      eq_dep U P u p1 u p2 -> p1 = p2.
\end{coq_example*}

\Question{What is proof-irrelevance}
\label{proof-irrelevance}

A specificity of the Calculus of Inductive Constructions is to permit
statements about proofs. This leads to the question of comparing two
proofs of the same proposition. Identifying all proofs of the same
proposition is called {\em proof-irrelevance}:
$$
\forall A:\Prop, \forall p q:A, p=q
$$ 

Proof-irrelevance (in {\Prop}) can be assumed without contradiction in
{\Coq}. It expresses that only provability matters, whatever the exact
form of the proof is. This is in harmony with the common purely
logical interpretation of {\Prop}. Contrastingly, proof-irrelevance is
inconsistent in {\Set} since there are types in {\Set}, such as the
type of booleans, that provably have at least two distinct elements.

Proof-irrelevance (in {\Prop}) is a consequence of classical logic
(see proofs in file \vfile{\LogicClassical}{Classical} and
\vfile{\LogicBerardi}{Berardi}). Proof-irrelevance is also a
consequence of propositional extensionality (i.e.  \coqtt{(A {\coqequiv} B)
{\coqimp} A=B}, see the proof in file
\vfile{\LogicClassicalFacts}{ClassicalFacts}).

Proof-irrelevance directly implies Streicher's axiom $K$.

\Question{What about functional extensionality?}

Extensionality of functions is admittedly consistent with the
Set-predicative Calculus of Inductive Constructions.

%\begin{coq_example*}
%  Axiom extensionality : (A,B:Set)(f,g:(A->B))(x:A)(f x)=(g x)->f=g.
%\end{coq_example*}

Let {\tt A}, {\tt B} be types. To deal with extensionality on 
\verb=A->B= without relying on a general extensionality axiom, 
a possible approach is to define one's own extensional equality on
\verb=A->B=.

\begin{coq_eval}
Variables A B : Set.
\end{coq_eval}

\begin{coq_example*}
Definition ext_eq (f g: A->B) := forall x:A, f x = g x.
\end{coq_example*}

and to reason on \verb=A->B= as a setoid (see the Chapter on
Setoids in the Reference Manual).

\Question{Is {\Prop} impredicative?}

Yes, the sort {\Prop} of propositions is {\em
impredicative}. Otherwise said, a statement of the form $\forall
A:Prop, P(A)$ can be instantiated by itself: if $\forall A:\Prop, P(A)$
is provable, then $P(\forall A:\Prop, P(A))$ is.

\Question{Is {\Set} impredicative?}

No, the sort {\Set} lying at the bottom of the hierarchy of
computational types is {\em predicative} in the basic {\Coq} system.
This means that a family of types in {\Set}, e.g. $\forall A:\Set, A
\rightarrow A$, is not a type in {\Set} and it cannot be applied on
itself.

However, the sort {\Set} was impredicative in the original versions of
{\Coq}. For backward compatibility, or for experiments by
knowledgeable users, the logic of {\Coq} can be set impredicative for
{\Set} by calling {\Coq} with the option {\tt -impredicative-set}.

{\Set} has been made predicative from version 8.0 of {\Coq}. The main
reason is to interact smoothly with a classical mathematical world
where both excluded-middle and the axiom of description are valid (see
file \vfile{\LogicClassicalDescription}{ClassicalDescription} for a
proof that excluded-middle and description implies the double negation
of excluded-middle in {\Set} and file {\tt Hurkens\_Set.v} from the
user contribution {\tt Paradoxes} at
\ahref{http://coq.inria.fr/contribs}{\url{http://coq.inria.fr/contribs}}
for a proof that impredicativity of {\Set} implies the simple negation
of excluded-middle in {\Set}).

\Question{Is {\Type} impredicative?}

No, {\Type} is stratified. This is hidden for the
user, but {\Coq} internally maintains a set of constraints ensuring
stratification.

If {\Type} were impredicative then it would be possible to encode
Girard's systems $U-$ and $U$ in {\Coq} and it is known from Girard,
Coquand, Hurkens and Miquel that systems $U-$ and $U$ are inconsistent
[Girard 1972, Coquand 1991, Hurkens 1993, Miquel 2001]. This encoding
can be found in file {\tt Logic/Hurkens.v} of {\Coq} standard library.

For instance, when the user see {\tt $\forall$ X:Type, X->X : Type}, each
occurrence of {\Type} is implicitly bound to a different level, say
$\alpha$ and $\beta$ and the actual statement is {\tt
forall X:Type($\alpha$), X->X : Type($\beta$)} with the constraint
$\alpha<\beta$.

When a statement violates a constraint, the message {\tt Universe
inconsistency} appears. Example: {\tt fun (x:Type) (y:$\forall$ X:Type, X
{\coqimp} X) => y x x}.

\Question{I have two proofs of the same proposition. Can I prove they are equal?}

In the base {\Coq} system, the answer is generally no. However, if
classical logic is set, the answer is yes for propositions in {\Prop}.
The answer is also yes if proof irrelevance holds (see question
\ref{proof-irrelevance}).

There are also ``simple enough'' propositions for which you can prove
the equality without requiring any extra axioms.  This is typically
the case for propositions defined deterministically as a first-order
inductive predicate on decidable sets. See for instance in question
\ref{le-uniqueness} an axiom-free proof of the unicity of the proofs of
the proposition {\tt le m n} (less or equal on {\tt nat}).

%  It is an ongoing work of research to natively include proof
%  irrelevance in {\Coq}.

\Question{I have two proofs of an equality statement. Can I prove they are 
equal?}

 Yes, if equality is decidable on the domain considered (which
is the case for {\tt nat}, {\tt bool}, etc): see {\Coq} file
\verb=Eqdep_dec.v=). No otherwise, unless
assuming Streicher's axiom $K$ (see \cite{HofStr98}) or a more general
assumption such as proof-irrelevance (see \ref{proof-irrelevance}) or
classical logic.

All of these statements can be found in file \vfile{\LogicEqdep}{Eqdep}.

\Question{Can I prove that the second components of equal dependent
pairs are equal?}

 The answer is the same as for proofs of equality
statements. It is provable if equality on the domain of the first
component is decidable (look at \verb=inj_right_pair= from file
\vfile{\LogicEqdepDec}{Eqdep\_dec}), but not provable in the general
case. However, it is consistent (with the Calculus of Constructions)
to assume it is true. The file \vfile{\LogicEqdep}{Eqdep} actually
provides an axiom (equivalent to Streicher's axiom $K$) which entails
the result (look at \verb=inj_pair2= in \vfile{\LogicEqdep}{Eqdep}).

\subsection{Impredicativity}

\Question{Why {\tt injection} does not work on impredicative {\tt Set}?}

 E.g. in this case (this occurs only in the {\tt Set}-impredicative
 variant of \Coq):

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example*}
Inductive I : Type :=
  intro : forall k:Set, k -> I.
Lemma eq_jdef : 
   forall x y:nat, intro _ x = intro _ y -> x = y.
Proof.
   intros x y H; injection H.
\end{coq_example*}

 Injectivity of constructors is restricted to predicative types. If
injectivity on large inductive types were not restricted, we would be
allowed to derive an inconsistency (e.g. following the lines of
Burali-Forti paradox). The question remains open whether injectivity
is consistent on some large inductive types not expressive enough to
encode known paradoxes (such as type I above).


\Question{What is a ``large inductive definition''?}

An inductive definition in {\Prop} or {\Set} is called large
if its constructors embed sets or propositions. As an example, here is
a large inductive type:

\begin{coq_example*}
Inductive sigST (P:Set -> Set) : Type :=
  existST : forall X:Set, P X -> sigST P.
\end{coq_example*}

In the {\tt Set} impredicative variant of {\Coq}, large inductive
definitions in {\tt Set} have restricted elimination schemes to
prevent inconsistencies. Especially, projecting the set or the
proposition content of a large inductive definition is forbidden. If
it were allowed, it would be possible to encode e.g. Burali-Forti
paradox \cite{Gir70,Coq85}.


\Question{Is Coq's logic conservative over Coquand's Calculus of 
Constructions?}

Yes for the non Set-impredicative version of the Calculus of Inductive
Constructions. Indeed, the impredicative sort of the Calculus of
Constructions can only be interpreted as the sort {\Prop} since {\Set}
is predicative. But {\Prop} can be 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Talkin' with the Rooster}


%%%%%%%
\subsection{My goal is ...,  how can I prove it?}


\Question{My goal is a conjunction, how can I prove it?}

Use some theorem or assumption or use the {\split} tactic.
\begin{coq_example}
Goal forall A B:Prop, A->B-> A/\B.
intros.
split.
assumption.
assumption.
Qed.
\end{coq_example}

\Question{My goal contains a conjunction as an hypothesis, how can I use it?}

If you want to decompose your hypothesis into other hypothesis you can use the {\decompose} tactic:

\begin{coq_example}
Goal forall A B:Prop, A/\B-> B.
intros.
decompose [and] H.
assumption.
Qed.
\end{coq_example}


\Question{My goal is a disjunction, how can I prove it?}

You can prove the left part or the right part of the disjunction using
{\left} or {\right} tactics. If you want to do a classical
reasoning step, use the {\tt classic} axiom to prove the right part with the assumption
that the left part of the disjunction is false.

\begin{coq_example}
Goal forall A B:Prop, A-> A\/B.
intros.
left.
assumption.
Qed.
\end{coq_example}

An example using classical reasoning:

\begin{coq_example}
Require Import Classical.

Ltac classical_right := 
match goal with 
| _:_ |-?X1 \/ _ => (elim (classic X1);intro;[left;trivial|right])
end.

Ltac classical_left := 
match goal with 
| _:_ |- _ \/?X1 => (elim (classic X1);intro;[right;trivial|left])
end.


Goal forall A B:Prop, (~A -> B) -> A\/B.
intros.
classical_right.
auto.
Qed.
\end{coq_example}

\Question{My goal is an universally quantified statement, how can I prove it?}

Use some theorem or assumption or introduce the quantified variable in
the context using the {\intro} tactic. If there are several
variables you can use the {\intros} tactic. A good habit is to
provide names for these variables: {\Coq} will do it anyway, but such
automatic naming decreases legibility and robustness.


\Question{My goal contains an universally quantified statement, how can I use it?}

If the universally quantified assumption matches the goal you can
use the {\apply} tactic. If it is an equation you can use the
{\rewrite} tactic. Otherwise you can use the {\specialize} tactic
to instantiate the quantified variables with terms. The variant
{\tt assert(Ht := H t)} makes a copy of assumption {\tt H} before
instantiating it.


\Question{My goal is an existential, how can I prove it?}

Use some theorem or assumption or exhibit the witness using the {\existstac} tactic.
\begin{coq_example}
Goal exists x:nat, forall y, x+y=y.
exists 0.
intros.
auto.
Qed.
\end{coq_example}


\Question{My goal is solvable by  some lemma, how can I prove it?}

Just use the {\apply} tactic.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example}
Lemma mylemma : forall x, x+0 = x.
auto.
Qed.

Goal 3+0 = 3.
apply mylemma.
Qed.
\end{coq_example}



\Question{My goal contains False as an hypothesis, how can I prove it?}

You can use the {\contradiction} or {\intuition} tactics.


\Question{My goal is an equality of two convertible terms, how can I prove it?}

Just use the {\reflexivity} tactic.

\begin{coq_example}
Goal forall x, 0+x = x.
intros.
reflexivity.
Qed.
\end{coq_example}

\Question{My goal is a {\tt let x := a in ...}, how can I prove it?}

Just use the {\intro} tactic.


\Question{My goal is a {\tt let (a, ..., b) := c in}, how can I prove it?}

Just use the {\destruct} c as (a,...,b) tactic.


\Question{My goal contains some existential hypotheses, how can I use it?}

You can use the tactic {\elim} with you hypotheses as an argument.

\Question{My goal contains some existential hypotheses, how can I use it and decompose my knowledge about this new thing into different hypotheses?}

\begin{verbatim}
Ltac DecompEx H P := elim H;intro P;intro TO;decompose [and] TO;clear TO;clear H.
\end{verbatim}


\Question{My goal is an equality, how can I swap the left and right hand terms?}

Just use the {\symmetry} tactic.
\begin{coq_example}
Goal forall x y : nat, x=y -> y=x.
intros.
symmetry.
assumption.
Qed.
\end{coq_example}

\Question{My hypothesis is an equality, how can I swap the left and right hand terms?}

Just use the {\symmetryin} tactic.

\begin{coq_example}
Goal forall x y : nat, x=y -> y=x.
intros.
symmetry in H.
assumption.
Qed.
\end{coq_example}


\Question{My goal is an equality, how can I prove it by transitivity?}

Just use the {\transitivity} tactic.
\begin{coq_example}
Goal forall x y z : nat, x=y -> y=z -> x=z.
intros.
transitivity y.
assumption.
assumption.
Qed.
\end{coq_example}


\Question{My goal would be solvable using {\tt apply;assumption} if it would not create meta-variables, how can I prove it?}

You can use {\tt eapply yourtheorem;eauto} but it won't work in all cases ! (for example if more than one hypothesis match one of the subgoals generated by \eapply) so you should rather use  {\tt try solve [eapply yourtheorem;eauto]}, otherwise some metavariables may be incorrectly instantiated.

\begin{coq_example}
Lemma trans : forall x y z : nat, x=y -> y=z -> x=z.
intros.
transitivity y;assumption.
Qed.

Goal forall x y z : nat, x=y -> y=z -> x=z.
intros.
eapply trans;eauto.
Qed.

Goal forall x y z t : nat, x=y -> x=t -> y=z -> x=z.
intros.
eapply trans;eauto.
Undo.
eapply trans.
apply H.
auto.
Qed.

Goal forall x y z t : nat, x=y -> x=t -> y=z -> x=z.
intros.
eapply trans;eauto.
Undo.
try solve [eapply trans;eauto].
eapply trans.
apply H.
auto.
Qed.

\end{coq_example}

\Question{My goal is solvable by  some lemma within a set of lemmas and I don't want to remember which one, how can I prove it?}

You can use a what is called a hints' base.

\begin{coq_example}
Require Import ZArith.
Require Ring.
Local Open Scope Z_scope.
Lemma toto1 : 1+1 = 2.
ring.
Qed.
Lemma toto2 : 2+2 = 4.
ring.
Qed.
Lemma toto3 : 2+1 = 3.
ring.
Qed.

Hint Resolve toto1 toto2 toto3 : mybase.

Goal 2+(1+1)=4. 
auto with mybase.
Qed.
\end{coq_example}


\Question{My goal is one of the hypotheses, how can I prove it?}

Use the {\assumption} tactic.

\begin{coq_example}
Goal 1=1 -> 1=1.
intro.
assumption.
Qed.
\end{coq_example}


\Question{My goal appears twice in the hypotheses and I want to choose which one is used, how can I do it?}

Use the {\exact} tactic.
\begin{coq_example}
Goal 1=1 -> 1=1 -> 1=1.
intros.
exact H0.
Qed.
\end{coq_example}

\Question{What can be the difference between applying one hypothesis or another in the context of the last question?}

From a proof point of view it is equivalent but if you want to extract
a program from your proof, the two hypotheses can lead to different
programs.


\Question{My goal is a propositional tautology, how can I prove it?}

Just use the {\tauto} tactic.
\begin{coq_example}
Goal forall A B:Prop, A-> (A\/B) /\ A.
intros.
tauto.
Qed.
\end{coq_example}

\Question{My goal is a first order formula, how can I prove it?}

Just use the semi-decision tactic: \firstorder.

\iffalse
todo: demander un exemple à Pierre
\fi

\Question{My goal is solvable by a sequence of rewrites, how can I prove it?}

Just use the {\congruence} tactic.
\begin{coq_example}
Goal forall a b c d e, a=d -> b=e -> c+b=d -> c+e=a.
intros.
congruence.
Qed.
\end{coq_example}


\Question{My goal is a disequality solvable by a sequence of rewrites, how can I prove it?}

Just use the {\congruence} tactic.

\begin{coq_example}
Goal forall a b c d, a<>d -> b=a -> d=c+b -> b<>c+b.
intros.
congruence.
Qed.
\end{coq_example}


\Question{My goal is an equality on some ring (e.g. natural numbers), how can I prove it?}

Just use the {\ring} tactic.

\begin{coq_example}
Require Import ZArith.
Require Ring.
Local Open Scope Z_scope.
Goal forall a b : Z, (a+b)*(a+b) = a*a + 2*a*b + b*b. 
intros.
ring.
Qed.
\end{coq_example}

\Question{My goal is an equality on some field (e.g. real numbers), how can I prove it?}

Just use the {\field} tactic.

\begin{coq_example}
Require Import Reals.
Require Ring.
Local Open Scope R_scope.
Goal forall a b : R, b*a<>0 -> (a/b) * (b/a) = 1. 
intros.
field.
cut (b*a <>0 -> a<>0).
cut (b*a <>0 -> b<>0).
auto.
auto with real.
auto with real.
Qed.
\end{coq_example}


\Question{My goal is an inequality on integers in Presburger's arithmetic (an expression build from +,-,constants and variables), how can I prove it?}


\begin{coq_example}
Require Import ZArith.
Require Omega.
Local Open Scope Z_scope.
Goal forall a : Z, a>0 -> a+a > a. 
intros.
omega.
Qed.
\end{coq_example}


\Question{My goal is an equation solvable using equational hypothesis on some ring (e.g. natural numbers), how can I prove it?}

You need the {\gb} tactic (see Loïc Pottier's homepage).

\subsection{Tactics usage}

\Question{I want to state a fact that I will use later as an hypothesis, how can I do it?}

If you want to use forward reasoning (first proving the fact and then
using it) you just need to use the {\assert} tactic. If you want to use
backward reasoning (proving your goal using an assumption and then
proving the assumption) use the {\cut} tactic.

\begin{coq_example}
Goal forall A B C D : Prop, (A -> B) -> (B->C) -> A -> C. 
intros.
assert (A->C).
intro;apply H0;apply H;assumption.
apply H2.
assumption.
Qed.

Goal forall A B C D : Prop, (A -> B) -> (B->C) -> A -> C. 
intros.
cut (A->C).
intro.
apply H2;assumption.
intro;apply H0;apply H;assumption.
Qed.
\end{coq_example}




\Question{I want to state a fact that I will use later as an hypothesis and prove it later, how can I do it?}

You can use {\cut} followed by {\intro} or you can use the following {\Ltac} command:
\begin{verbatim}
Ltac assert_later t := cut t;[intro|idtac]. 
\end{verbatim}

\Question{What is the difference between {\Qed} and {\Defined}?}

These two commands perform type checking, but when {\Defined} is used the new definition is set as transparent, otherwise it is defined as opaque (see \ref{opaque}).


\Question{How can I know what a tactic does?}

You can use the {\tt info} command.



\Question{Why {\auto} does not work? How can I fix it?}

You can increase the depth of the proof search or add some lemmas in the base of hints.
Perhaps you may need to use \eauto.

\Question{What is {\eauto}?}

This is the same tactic as \auto, but it relies on {\eapply} instead of \apply.

\Question{How can I speed up {\auto}?}

You can use \texttt{info }{\auto} to replace {\auto} by the tactics it generates.
You can split your hint bases into smaller ones.


\Question{What is the equivalent of {\tauto} for classical logic?}

Currently there are no equivalent tactic for classical logic. You can use Gödel's ``not not'' translation.


\Question{I want to replace some term with another in the goal, how can I do it?}

If one of your hypothesis (say {\tt H}) states that the terms are equal you can use the {\rewrite} tactic. Otherwise you can use the {\replace} {\tt with} tactic. 

\Question{I want to replace some term with another in an hypothesis, how can I do it?}

You can use the {\rewrite} {\tt in} tactic.

\Question{I want to replace some symbol with its definition, how can I do it?}

You can use the {\unfold} tactic.

\Question{How can I reduce some term?}

You can use the {\simpl} tactic.

\Question{How can I declare a shortcut for some term?}

You can use the {\set} or {\pose} tactics.

\Question{How can I perform case analysis?}

You can use the {\case} or {\destruct} tactics.

\Question{How can I prevent the case tactic from losing information ?}

You may want to use the (now standard) {\tt case\_eq} tactic. See the Coq'Art page 159.

\Question{Why should I name my intros?}

When you use the {\intro} tactic you don't have to give a name to your
hypothesis. If you do so the name will be generated by {\Coq} but your
scripts may be less robust. If you add some hypothesis to your theorem
(or change their order), you will have to change your proof to adapt
to the new names.

\Question{How can I automatize the naming?}

You can use the {\tt Show Intro.} or  {\tt Show Intros.} commands to generate the names and use your editor to generate a fully named {\intro} tactic. 
This can be automatized within {\tt xemacs}.

\begin{coq_example}
Goal forall A B C : Prop, A -> B -> C -> A/\B/\C.
Show Intros.
(*
A B C H H0
H1
*)
intros A B C H H0 H1.
repeat split;assumption.
Qed.
\end{coq_example}

\Question{I want to automatize the use of some tactic, how can I do it?}

You need to use the {\tt proof with T} command and add {\ldots} at the
end of your sentences.

For instance:
\begin{coq_example}
Goal forall A B C : Prop, A -> B/\C -> A/\B/\C.
Proof with assumption.
intros.
split...
Qed.
\end{coq_example}

\Question{I want to execute the {\texttt proof with} tactic only if it solves the goal, how can I do it?}

You need to use the {\try} and {\solve} tactics. For instance:
\begin{coq_example}
Require Import ZArith.
Require Ring.
Local Open Scope Z_scope.
Goal forall a b c : Z, a+b=b+a.
Proof with try solve [ring].
intros...
Qed.
\end{coq_example}

\Question{How can I do the opposite of the {\intro} tactic?}

You can use the {\generalize} tactic.

\begin{coq_example}
Goal forall A B : Prop, A->B-> A/\B.
intros.
generalize H.
intro.
auto.
Qed.
\end{coq_example}

\Question{One of the hypothesis is an equality between a variable and some term, I want to get rid of this variable, how can I do it?}

You can use the {\subst} tactic. This will rewrite the equality everywhere and clear the assumption.

\Question{What can I do if I get ``{\tt generated subgoal term has metavariables in it }''?}

You should use the {\eapply} tactic, this will generate some goals containing metavariables. 

\Question{How can I instantiate some metavariable?}

Just use the {\instantiate} tactic.


\Question{What is the use of the {\pattern} tactic?}

The {\pattern} tactic transforms the current goal, performing
beta-expansion on all the applications featuring this tactic's
argument. For instance, if the current goal includes a subterm {\tt
phi(t)}, then {\tt pattern t} transforms the subterm into {\tt (fun
x:A => phi(x)) t}. This can be useful when {\apply} fails on matching,
to abstract the appropriate terms.

\Question{What is the difference between assert, cut and generalize?}

PS: Notice for people that are interested in proof rendering that \assert
and {\pose} (and \cut) are not rendered the same as {\generalize} (see the
HELM experimental rendering tool at \ahref{http://helm.cs.unibo.it/library.html}{\url{http://helm.cs.unibo.it}}, link
HELM, link COQ Online). Indeed {\generalize} builds a beta-expanded term
while \assert, {\pose} and {\cut} uses a let-in.

\begin{verbatim}
  (* Goal is T *)
  generalize (H1 H2).
  (* Goal is A->T *)
  ... a proof of A->T ...
\end{verbatim}

is rendered into something like
\begin{verbatim}
  (h) ... the proof of A->T ...
      we proved A->T
  (h0) by (H1 H2) we proved A
  by (h h0) we proved T
\end{verbatim}
while 
\begin{verbatim}
  (* Goal is T *)
  assert q := (H1 H2).
  (* Goal is A *)
  ... a proof of A ...
  (* Goal is A |- T *)
  ... a proof of T ...
\end{verbatim}
is rendered into something like
\begin{verbatim}
  (q) ... the proof of A ...
      we proved A
  ... the proof of T ...
  we proved T
\end{verbatim}
Otherwise said, {\generalize} is not rendered in a forward-reasoning way,
while {\assert} is.

\Question{What can I do if \Coq can not infer some implicit argument ?}

You can state explicitely what this implicit argument is. See \ref{implicit}.

\Question{How can I explicit some implicit argument ?}\label{implicit}

Just use \texttt{A:=term} where \texttt{A} is the argument.

For instance if you want to use the existence of ``nil'' on nat*nat lists:
\begin{verbatim}
exists (nil (A:=(nat*nat))).
\end{verbatim}

\iffalse
\Question{Is there anyway to do pattern matching with dependent types?}

todo
\fi

\subsection{Proof management}


\Question{How can I change the order of the subgoals?}

You can use the {\Focus} command to concentrate on some goal. When the goal is proved you will see the remaining goals.

\Question{How can I change the order of the hypothesis?}

You can use the {\tt Move ... after} command.

\Question{How can I change the name of an hypothesis?}

You can use the {\tt Rename ... into} command.

\Question{How can I delete some hypothesis?}

You can use the {\tt Clear} command.

\Question{How can use a proof which is not finished?}

You can use the {\tt Admitted} command to state your current proof as an axiom.
You can use the {\tt admit} tactic to omit a portion of a proof.

\Question{How can I state a conjecture?}

You can use the {\tt Admitted} command to state your current proof as an axiom.

\Question{What is the difference between a lemma, a fact and a theorem?}

From {\Coq} point of view there are no difference. But some tools can
have a different behavior when you use a lemma rather than a
theorem. For instance {\tt coqdoc} will not generate documentation for
the lemmas within your development.

\Question{How can I organize my proofs?}

You can organize your proofs using the section mechanism of \Coq. Have
a look at the manual for further information.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Inductive and Co-inductive types}

\subsection{General}

\Question{How can I prove that two constructors are different?}

You can use the {\discriminate} tactic.

\begin{coq_example}
Inductive toto : Set := | C1 : toto | C2 : toto.
Goal C1 <> C2.
discriminate.
Qed.
\end{coq_example}

\Question{During an inductive proof, how to get rid of impossible cases of an inductive definition?}

Use the {\inversion} tactic.


\Question{How can I prove that 2 terms in an inductive set are equal? Or different?}

Have a look at \coqtt{decide equality} and \coqtt{discriminate} in the \ahref{http://coq.inria.fr/doc/main.html}{Reference Manual}.

\Question{Why is the proof of \coqtt{0+n=n} on natural numbers
trivial but the proof of \coqtt{n+0=n} is not?}

 Since \coqtt{+} (\coqtt{plus}) on natural numbers is defined by analysis on its first argument

\begin{coq_example}
Print plus.
\end{coq_example}

{\noindent} The expression \coqtt{0+n} evaluates to \coqtt{n}. As {\Coq} reasons
modulo evaluation of expressions, \coqtt{0+n} and \coqtt{n} are
considered equal and the theorem \coqtt{0+n=n} is an instance of the
reflexivity of equality. On the other side, \coqtt{n+0} does not
evaluate to \coqtt{n} and a proof by induction on \coqtt{n} is
necessary to trigger the evaluation of \coqtt{+}.

\Question{Why is dependent elimination in Prop not
available by default?}

 
This is just because most of the time it is not needed. To derive a
dependent elimination principle in {\tt Prop}, use the command {\tt Scheme} and
apply the elimination scheme using the \verb=using= option of
\verb=elim=, \verb=destruct= or \verb=induction=.


\Question{Argh! I cannot write expressions like ``~{\tt if n <= p then p else n}~'', as in any programming language}
\label{minmax}

The short answer : You should use {\texttt le\_lt\_dec n p} instead.\\

The long answer: That's right, you can't.
If you type for instance the following ``definition'':
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Definition max (n p : nat) := if n <= p then p else n.
\end{coq_example}

As \Coq~ says, the term ``~\texttt{n <= p}~'' is a proposition, i.e. a
statement that belongs to the mathematical world. There are many ways to
prove such a proposition, either by some computation, or using some already
proven theoremas. For instance, proving $3-2 \leq 2^{45503}$ is very easy,
using some theorems on arithmetical operations. If you compute both numbers
before comparing them, you risk to use a lot of time and space.


On the contrary, a function for computing the greatest of two natural numbers
is an algorithm  which, called on two natural numbers
$n$ and $p$, determines wether $n\leq p$ or $p < n$.
Such a function is a \emph{decision  procedure} for the inequality of
 \texttt{nat}.  The possibility of writing such a procedure comes 
directly from de decidability of the order $\leq$ on natural numbers.


When you write a piece of code like 
``~\texttt{if n <= p then \dots{} else \dots}~''
in a
programming language like \emph{ML} or \emph{Java}, a call to such a 
decision procedure is generated. The decision procedure is in general
a primitive function, written in a low-level language, in the correctness
of which you have to trust.

The standard Library of the system \emph{Coq} contains a  
(constructive) proof of decidability of the order $\leq$ on
\texttt{nat} : the function \texttt{le\_lt\_dec} of 
the module \texttt{Compare\_dec} of library \texttt{Arith}.

The following code shows how to define correctly \texttt{min} and
\texttt{max}, and prove some properties of these functions.

\begin{coq_example}
Require Import Compare_dec.

Definition max (n p : nat) := if le_lt_dec n p then p else n.

Definition min (n p : nat) := if le_lt_dec n p then n else p.

Eval compute in (min 4 7).

Theorem min_plus_max : forall n p, min n p + max n p  = n + p.
Proof.
 intros n p; 
 unfold min, max; 
 case (le_lt_dec n p);
 simpl; auto with arith.
Qed.

Theorem max_equiv : forall n p, max n p = p <-> n <= p.
Proof.
 unfold max; intros n p; case (le_lt_dec n p);simpl; auto.
 intuition auto with arith.
 split. 
 intro e; rewrite e; auto with arith.
 intro H; absurd (p < p); eauto with arith.
Qed.
\end{coq_example}

\Question{I wrote my own decision procedure for $\leq$, which
is much  faster than yours, but proving such theorems as
 \texttt{max\_equiv} seems to be quite difficult}

Your code is probably the following one:

\begin{coq_example}
Fixpoint my_le_lt_dec (n p :nat) {struct n}: bool  :=
 match n, p with 0, _ => true
               | S n', S p' => my_le_lt_dec n' p'
               | _   , _    => false
 end.

Definition my_max (n p:nat) := if my_le_lt_dec n p then p else n.

Definition my_min (n p:nat) := if my_le_lt_dec n p then n else p.
\end{coq_example}


For instance, the computation of \texttt{my\_max 567 321} is almost
immediate, whereas one can't wait for  the result of 
\texttt{max 56 32}, using \emph{Coq's} \texttt{le\_lt\_dec}.

This is normal. Your definition is a simple recursive function which
returns a boolean value. Coq's \texttt{le\_lt\_dec} is a \emph{certified
function}, i.e. a complex object, able not only to tell wether $n\leq p$
or $p<n$, but also of building a complete proof of the correct inequality.
What make \texttt{le\_lt\_dec} inefficient for computing \texttt{min}
and \texttt{max} is the building of a huge proof term.

Nevertheless,  \texttt{le\_lt\_dec} is very useful. Its type 
is a strong specification, using the
\texttt{sumbool} type (look at the reference manual or chapter 9 of
\cite{coqart}). Eliminations of the form
``~\texttt{case (le\_lt\_dec n p)}~'' provide proofs of
either $n \leq p$ or $p < n$, allowing to prove easily theorems as in
question~\ref{minmax}. Unfortunately, this not the case of your
\texttt{my\_le\_lt\_dec}, which returns a quite non-informative boolean
value.


\begin{coq_example}
Check le_lt_dec.
\end{coq_example}

You should keep in mind that \texttt{le\_lt\_dec} is useful to build
certified programs which need to compare natural numbers, and is not
designed to compare quickly two numbers.

Nevertheless, the \emph{extraction} of \texttt{le\_lt\_dec} towards 
\emph{OCaml} or \emph{Haskell}, is a reasonable program for comparing two
natural numbers in Peano form in linear time.

It is also possible to keep your boolean function as a decision procedure,
but you have to establish yourself the relationship between \texttt{my\_le\_lt\_dec} and the propositions $n\leq p$ and $p<n$:

\begin{coq_example*}
Theorem my_le_lt_dec_true : 
    forall n p, my_le_lt_dec n p = true <-> n <= p.

Theorem  my_le_lt_dec_false : 
   forall n p, my_le_lt_dec n p = false <-> p < n.
\end{coq_example*}


\subsection{Recursion}

\Question{Why can't I define a non terminating program?}

 Because otherwise the decidability of the type-checking
algorithm (which involves evaluation of programs) is not ensured.  On
another side, if non terminating proofs were allowed, we could get a
proof of {\tt False}:

\begin{coq_example*}
(* This is fortunately not allowed! *)
Fixpoint InfiniteProof (n:nat) : False := InfiniteProof n.
Theorem Paradox : False.
Proof (InfiniteProof O).
\end{coq_example*}


\Question{Why only structurally well-founded loops are allowed?}

 The structural order on inductive types is a simple and
powerful notion of termination. The consistency of the Calculus of
Inductive Constructions relies on it and another consistency proof
would have to be made for stronger termination arguments (such
as the termination of the evaluation of CIC programs themselves!).

In spite of this, all non-pathological termination orders can be mapped
to a structural order. Tools to do this are provided in the file 
\vfile{\InitWf}{Wf} of the standard library of {\Coq}.

\Question{How to define loops based on non structurally smaller
recursive calls?}

 The procedure is as follows (we consider the definition of {\tt
mergesort} as an example).

\begin{itemize}

\item Define the termination order, say {\tt R} on the type {\tt A} of
the arguments of the loop.

\begin{coq_eval}
Open Scope R_scope.
Require Import List.
\end{coq_eval}

\begin{coq_example*}
Definition R (a b:list nat) := length a < length b.
\end{coq_example*}

\item Prove that this order is well-founded (in fact that all elements in {\tt A} are accessible along {\tt R}).

\begin{coq_example*}
Lemma Rwf : well_founded R.
\end{coq_example*}

\item Define the step function (which needs proofs that recursive
calls are on smaller arguments).

\begin{verbatim}
Definition split (l : list nat) 
   : {l1: list nat | R l1 l} * {l2 : list nat | R l2 l}
   := (* ... *) .
Definition concat (l1 l2 : list nat) : list nat := (* ... *) .
Definition merge_step (l : list nat) (f: forall l':list nat, R l' l -> list nat) :=
  let (lH1,lH2) := (split l) in
  let (l1,H1) := lH1 in
  let (l2,H2) := lH2 in
  concat (f l1 H1) (f l2 H2).
\end{verbatim}

\item Define the recursive function by fixpoint on the step function.

\begin{coq_example*}
Definition merge := Fix Rwf (fun _ => list nat) merge_step.
\end{coq_example*}

\end{itemize}

\Question{What is behind the accessibility and well-foundedness proofs?}

 Well-foundedness of some relation {\tt R} on some type {\tt A}
is defined as the accessibility of all elements of {\tt A} along {\tt R}.

\begin{coq_example}
Print well_founded.
Print Acc.
\end{coq_example}

The structure of the accessibility predicate is a well-founded tree
branching at each node {\tt x} in {\tt A} along all the nodes {\tt x'}
less than {\tt x} along {\tt R}. Any sequence of elements of {\tt A}
decreasing along the order {\tt R} are branches in the accessibility
tree. Hence any decreasing along {\tt R} is mapped into a structural
decreasing in the accessibility tree of {\tt R}. This is emphasised in
the definition of {\tt fix} which recurs not on its argument {\tt x:A}
but on the accessibility of this argument along {\tt R}.

See file \vfile{\InitWf}{Wf}.

\Question{How to perform simultaneous double induction?}

 In general a (simultaneous) double induction is simply solved by an
induction on the first hypothesis followed by an inversion over the
second hypothesis. Here is an example

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example}
Inductive even : nat -> Prop :=
  | even_O : even 0
  | even_S : forall n:nat, even n -> even (S (S n)).

Inductive odd : nat -> Prop :=
  | odd_SO : odd 1
  | odd_S : forall n:nat, odd n -> odd (S (S n)).

Lemma not_even_and_odd : forall n:nat, even n -> odd n -> False.
induction 1.
  inversion 1.
  inversion 1. apply IHeven; trivial.
\end{coq_example}
\begin{coq_eval}
Qed.
\end{coq_eval}

In case the type of the second induction hypothesis is not
dependent, {\tt inversion} can just be replaced by {\tt destruct}.

\Question{How to define a function by simultaneous double recursion?}

 The same trick applies, you can even use the pattern-matching
compilation algorithm to do the work for you. Here is an example:

\begin{coq_example}
Fixpoint minus (n m:nat) {struct n} : nat :=
  match n, m with
  | O, _ => 0
  | S k, O => S k
  | S k, S l => minus k l
  end.
Print  minus.
\end{coq_example}

In case of dependencies in the type of the induction objects
$t_1$ and $t_2$, an extra argument stating $t_1=t_2$ must be given to
the fixpoint definition

\Question{How to perform nested and double induction?}

 To reason by nested (i.e. lexicographic) induction, just reason by
induction on the successive components.

\smallskip

Double induction (or induction on pairs) is a restriction of the
lexicographic induction. Here is an example of double induction.

\begin{coq_example}
Lemma nat_double_ind : 
forall P : nat -> nat -> Prop, P 0 0 -> 
  (forall m n, P m n -> P m (S n)) -> 
  (forall m n, P m n -> P (S m) n) -> 
     forall m n, P m n.
intros P H00 HmS HSn; induction m.
(* case 0 *)
induction n; [assumption | apply HmS; apply IHn].
(* case Sm *)
intro n; apply HSn; apply IHm.
\end{coq_example}
\begin{coq_eval}
Qed.
\end{coq_eval}

\Question{How to define a function by nested recursion?}

 The same trick applies. Here is the example of Ackermann
function.

\begin{coq_example}
Fixpoint ack (n:nat) : nat -> nat :=
  match n with
  | O => S
  | S n' =>
     (fix ack' (m:nat) : nat :=
        match m with
        | O => ack n' 1
        | S m' => ack n' (ack' m')
        end)
  end.
\end{coq_example}


\subsection{Co-inductive types}

\Question{I have a cofixpoint $t:=F(t)$ and I want to prove $t=F(t)$. How to do it?}

Just case-expand $F({\tt t})$ then complete by a trivial case analysis.
Here is what it gives on e.g. the type of streams on naturals

\begin{coq_eval}
Set Implicit Arguments.
\end{coq_eval}
\begin{coq_example}
CoInductive Stream (A:Set) : Set :=
  Cons : A -> Stream A -> Stream A.
CoFixpoint nats (n:nat) : Stream nat := Cons n (nats (S n)).
Lemma Stream_unfold : 
   forall n:nat, nats n = Cons n (nats (S n)).
Proof.
  intro;
  change (nats n = match nats n with
                  | Cons x s => Cons x s
                  end).
  case (nats n); reflexivity.
Qed.
\end{coq_example}



\section{Syntax and notations}

\Question{I do not want to type ``forall'' because it is too long, what can I do?}

You can define your own notation for forall:
\begin{verbatim}
Notation "fa x : t, P" := (forall x:t, P) (at level 200, x ident).
\end{verbatim}
or if your are using {\CoqIde} you can define a pretty symbol for for all and an input method (see \ref{forallcoqide}).



\Question{How can I define a notation for square?}

You can use for instance:
\begin{verbatim}
Notation "x ^2" := (Rmult x x) (at level 20).
\end{verbatim}
Note that you can not use:
\begin{tt}
Notation "x $^²$" := (Rmult x x) (at level 20).
\end{tt}
because ``$^2$'' is an iso-latin character. If you really want this kind of notation you should use UTF-8.


\Question{Why ``no associativity'' and  ``left associativity'' at the same level does not work?}

Because we relie on Camlp4 for syntactical analysis and Camlp4 does not really
implement no associativity. By default, non associative operators are defined
as right associative.



\Question{How can I know the associativity associated with a level?}

You can do ``Print Grammar constr'', and decode the output from Camlp4, good luck !

\section{Modules}




%%%%%%%
\section{\Ltac}

\Question{What is {\Ltac}?}

{\Ltac} is the tactic language for \Coq. It provides the user with a
high-level ``toolbox'' for tactic creation.

\Question{Is there any printing command in {\Ltac}?}

You can use the {\idtac} tactic with a string argument. This string
will be printed out. The same applies to the {\fail} tactic

\Question{What is the syntax for let in {\Ltac}?}

If $x_i$ are identifiers and $e_i$ and $expr$ are tactic expressions, then let reads:
\begin{center}
{\tt let $x_1$:=$e_1$ with $x_2$:=$e_2$\ldots with $x_n$:=$e_n$ in
$expr$}.
\end{center}
Beware that if $expr$ is complex (i.e. features at least a sequence) parenthesis
should be added around it. For example: 
\begin{coq_example}
Ltac twoIntro := let x:=intro in (x;x).
\end{coq_example}

\Question{What is the syntax for pattern matching in {\Ltac}?}

Pattern matching on a term $expr$ (non-linear first order unification)
with patterns $p_i$ and tactic expressions $e_i$ reads:
\begin{center}
\hspace{10ex}
{\tt match $expr$ with
\hspace*{2ex}$p_1$ => $e_1$
\hspace*{1ex}\textbar$p_2$ => $e_2$
\hspace*{1ex}\ldots
\hspace*{1ex}\textbar$p_n$ => $e_n$
\hspace*{1ex}\textbar\ \textunderscore\ => $e_{n+1}$
end.
}
\end{center}
Underscore matches all terms.

\Question{What is the semantics for ``match goal''?}

The semantics of {\tt match goal} depends on whether it returns
tactics or not.  The {\tt match goal} expression matches the current
goal against a series of patterns: {$hyp_1 {\ldots} hyp_n$ \textbar-
$ccl$}. It uses a first-order unification algorithm and in case of
success, if the right-hand-side is an expression, it tries to type it
while if the right-hand-side is a tactic, it tries to apply it.  If the
typing or the tactic application fails, the {\tt match goal} tries all
the possible combinations of $hyp_i$ before dropping the branch and
moving to the next one. Underscore matches all terms.

\Question{Why can't I use a ``match goal'' returning a tactic in a non
tail-recursive position?}

This is precisely because the semantics of {\tt match goal} is to
apply the tactic on the right as soon as a pattern unifies what is
meaningful only in tail-recursive uses.

The semantics in non tail-recursive call could have been the one used
for terms (i.e. fail if the tactic expression is not typable, but
don't try to apply it). For uniformity of semantics though, this has
been rejected.

\Question{How can I generate a new name?}

You can use the following syntax:
{\tt let id:=fresh in \ldots}\\
For example:
\begin{coq_example}
Ltac introIdGen := let id:=fresh in intro id.
\end{coq_example}


\iffalse
\Question{How can I access the type of a term?}

You can use typeof.
todo
\fi

\iffalse
\Question{How can I define static and dynamic code?}
\fi

\section{Tactics written in OCaml}

\Question{Can you show me an example of a tactic written in OCaml?}

Have a look at the skeleton ``Hello World'' tactic from the next question. 
You also have some examples of tactics written in OCaml in the ``plugins'' directory of {\Coq} sources. 

\Question{Is there a skeleton of OCaml tactic I can reuse somewhere?}

The following steps describe how to write a simplistic ``Hello world'' OCaml
tactic. This takes the form of a dynamically loadable OCaml module, which will
be invoked from the Coq toplevel.
\begin{enumerate}
\item In the \verb+plugins+ directory of the Coq source location, create a
directory \verb+hello+. Proceed to create a grammar and OCaml file, respectively
\verb+plugins/hello/g_hello.ml4+ and \verb+plugins/hello/coq_hello.ml+,
containing:
  \begin{itemize}
  \item in \verb+g_hello.ml4+:
\begin{verbatim}
(*i camlp4deps: "grammar/grammar.cma" i*)
TACTIC EXTEND Hello
| [ "hello" ] -> [ Coq_hello.printHello ]
END
\end{verbatim}
  \item in \verb+coq_hello.ml+:
\begin{verbatim}
let printHello gl =
Tacticals.tclIDTAC_MESSAGE (Pp.str "Hello world") gl
  \end{verbatim}
  \end{itemize}
\item Create a file \verb+plugins/hello/hello_plugin.mllib+, containing the
names of the OCaml modules bundled in the dynamic library:
\begin{verbatim}
Coq_hello
G_hello
\end{verbatim}
\item Append the following lines in \verb+plugins/plugins{byte,opt}.itarget+:
\begin{itemize}
  \item in \verb+pluginsopt.itarget+:
\begin{verbatim}
hello/hello_plugin.cmxa
\end{verbatim}
  \item in \verb+pluginsbyte.itarget+:
\begin{verbatim}
hello/hello_plugin.cma
\end{verbatim}
\end{itemize}
\item In the root directory of the Coq source location, modify the file
\verb+Makefile.common+:
  \begin{itemize}
  \item add \verb+hello+ to the \verb+SRCDIR+ definition (second argument of the
  \verb+addprefix+ function);
  \item in the section ``Object and Source files'', add \verb+HELLOCMA:=plugins/hello/hello_plugin.cma+;
  \item add \verb+$(HELLOCMA)+ to the \verb+PLUGINSCMA+ definition.
  \end{itemize}
\item Modify the file \verb+Makefile.build+, adding in section ``3) plugins'' the
line:
\begin{verbatim}
hello: $(HELLOCMA)
\end{verbatim}
\item From the command line, run \verb+make hello+, then \verb+make plugins/hello/hello_plugin.cmxs+.
\end{enumerate}
The call to the tactic \verb+hello+ from a Coq script has to be preceded by
\verb+Declare ML Module "hello_plugin"+, which will load the dynamic object
\verb+hello_plugin.cmxs+. For instance:
\begin{verbatim}
Declare ML Module "hello_plugin".
Variable A:Prop.
Goal A-> A.
Proof.
hello.
auto.
Qed.
\end{verbatim}


\section{Case studies}

\iffalse
\Question{How can I define vectors or lists of size n?}
\fi


\Question{How to prove that 2 sets are different?}

 You need to find a property true on one set and false on the
other one. As an example we show how to prove that {\tt bool} and {\tt
nat} are discriminable. As discrimination property we take the
property to have no more than 2 elements.

\begin{coq_example*}
Theorem nat_bool_discr : bool <> nat.
Proof.
  pose (discr :=
    fun X:Set =>
      ~ (forall a b:X, ~ (forall x:X, x <> a -> x <> b -> False))).
  intro Heq; assert (H: discr bool).
  intro H; apply (H true false); destruct x; auto.
  rewrite Heq in H; apply H; clear H.
  destruct a; destruct b as [|n]; intro H0; eauto.
  destruct n; [ apply (H0 2); discriminate | eauto ].
Qed.
\end{coq_example*}

\Question{Is there an axiom-free proof of Streicher's axiom $K$ for
the equality on {\tt nat}?}
\label{K-nat}

Yes, because equality is decidable on {\tt nat}. Here is the proof.

\begin{coq_example*}
Require Import Eqdep_dec.
Require Import Peano_dec.
Theorem K_nat :
  forall (x:nat) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
Proof.
intros; apply K_dec_set with (p := p).
apply eq_nat_dec.
assumption.
Qed.
\end{coq_example*}

Similarly, we have

\begin{coq_example*}
Theorem eq_rect_eq_nat :
  forall (p:nat) (Q:nat->Type) (x:Q p) (h:p=p), x = eq_rect p Q x p h.
Proof.
intros; apply K_nat with (p := h); reflexivity.
Qed.
\end{coq_example*}

\Question{How to prove that two proofs of {\tt n<=m} on {\tt nat} are equal?}
\label{le-uniqueness}

This is provable without requiring any axiom because axiom $K$
directly holds on {\tt nat}. Here is a proof using question \ref{K-nat}.

\begin{coq_example*}
Require Import Arith.
Scheme le_ind' := Induction for le Sort Prop.
Theorem le_uniqueness_proof : forall (n m : nat) (p q : n <= m), p = q.
Proof.
induction p using le_ind'; intro q.
 replace (le_n n) with
  (eq_rect _ (fun n0 => n <= n0) (le_n n) _ eq_refl).
 2:reflexivity.
  generalize (eq_refl n).
    pattern n at 2 4 6 10, q; case q; [intro | intros m l e].
     rewrite <- eq_rect_eq_nat; trivial.
     contradiction (le_Sn_n m); rewrite <- e; assumption.
 replace (le_S n m p) with
  (eq_rect _ (fun n0 => n <= n0) (le_S n m p) _ eq_refl).
 2:reflexivity.
  generalize (eq_refl (S m)).
    pattern (S m) at 1 3 4 6, q; case q; [intro Heq | intros m0 l HeqS].
     contradiction (le_Sn_n m); rewrite Heq; assumption.
     injection HeqS; intro Heq; generalize l HeqS.
      rewrite <- Heq; intros; rewrite <- eq_rect_eq_nat.
      rewrite (IHp l0); reflexivity.
Qed.
\end{coq_example*}

\Question{How to exploit equalities on sets}

To extract information from an equality on sets, you need to
find a predicate of sets satisfied by the elements of the sets. As an
example, let's consider the following theorem.

\begin{coq_example*}
Theorem interval_discr :
  forall m n:nat,
    {x : nat | x <= m} = {x : nat | x <= n} -> m = n.
\end{coq_example*}

We have a proof requiring the axiom of proof-irrelevance. We
conjecture that proof-irrelevance can be circumvented by introducing a
primitive definition of discrimination of the proofs of
\verb!{x : nat | x <= m}!.

\begin{latexonly}%
The proof can be found in file {\tt interval$\_$discr.v} in this directory.
%Here is the proof
%\begin{small}
%\begin{flushleft}
%\begin{texttt}
%\def_{\ifmmode\sb\else\subscr\fi}
%\include{interval_discr.v}
%%% WARNING semantics of \_ has changed !
%\end{texttt}
%$a\_b\_c$
%\end{flushleft}
%\end{small}
\end{latexonly}%
\begin{htmlonly}%
\ahref{./interval_discr.v}{Here} is the proof.
\end{htmlonly}

\Question{I have a problem of dependent elimination on
proofs, how to solve it?}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example*}
Inductive Def1 : Set := c1 : Def1.
Inductive DefProp : Def1 -> Prop :=
  c2 : forall d:Def1, DefProp d.
Inductive Comb : Set :=
  c3 : forall d:Def1, DefProp d -> Comb.
Lemma eq_comb :
  forall (d1 d1':Def1) (d2:DefProp d1) (d2':DefProp d1'),
    d1 = d1' -> c3 d1 d2 = c3 d1' d2'.
\end{coq_example*}

 You need to derive the dependent elimination
scheme for DefProp by hand using {\coqtt Scheme}.

\begin{coq_eval}
Abort.
\end{coq_eval}

\begin{coq_example*}
Scheme DefProp_elim := Induction for DefProp Sort Prop.
Lemma eq_comb :
  forall d1 d1':Def1,
    d1 = d1' ->
    forall (d2:DefProp d1) (d2':DefProp d1'), c3 d1 d2 = c3 d1' d2'.
intros.
destruct H.
destruct d2 using DefProp_elim.
destruct d2' using DefProp_elim.
reflexivity.
Qed.
\end{coq_example*}


\Question{And what if I want to prove the following?}

\begin{coq_example*}
Inductive natProp : nat -> Prop :=
  | p0 : natProp 0
  | pS : forall n:nat, natProp n -> natProp (S n).
Inductive package : Set :=
  pack : forall n:nat, natProp n -> package.
Lemma eq_pack :
 forall n n':nat,
   n = n' ->
   forall (np:natProp n) (np':natProp n'), pack n np = pack n' np'.
\end{coq_example*}



\begin{coq_eval}
Abort.
\end{coq_eval}
\begin{coq_example*}
Scheme natProp_elim := Induction for natProp Sort Prop.
Definition pack_S : package -> package.
destruct 1.
apply (pack (S n)).
apply pS; assumption.
Defined.
Lemma eq_pack :
  forall n n':nat,
    n = n' ->
    forall (np:natProp n) (np':natProp n'), pack n np = pack n' np'.
intros n n' Heq np np'.
generalize dependent n'.
induction np using natProp_elim.
induction np' using natProp_elim; intros; auto.
 discriminate Heq.
induction np' using natProp_elim; intros; auto.
 discriminate Heq.
change (pack_S (pack n np) = pack_S (pack n0 np')).
apply (f_equal (A:=package)).
apply IHnp.
auto.
Qed.
\end{coq_example*}







\section{Publishing tools}

\Question{How can I generate some latex from my development?}

You can use {\tt coqdoc}.

\Question{How can I generate some HTML from my development?}

You can use {\tt coqdoc}.

\Question{How can I generate some dependency graph from my development?}

You can use the tool \verb|coqgraph| developped by Philippe Audebaud in 2002.
This tool transforms dependancies generated by \verb|coqdep| into 'dot' files which can be visualized using the Graphviz software (http://www.graphviz.org/).

\Question{How can I cite some {\Coq} in my latex document?}

You can use {\tt coq\_tex}.

\Question{How can I cite the {\Coq} reference manual?}

You can use this bibtex entry:
\begin{verbatim}
@Manual{Coq:manual,
  title =        {The Coq proof assistant reference manual},
  author =       {\mbox{The Coq development team}},
  organization = {LogiCal Project},
  note =         {Version 8.2},
  year =         {2009},
  url =          "http://coq.inria.fr"
}
\end{verbatim}

\Question{Where can I publish my developments in {\Coq}?}

You can submit your developments as a user contribution to the {\Coq}
development team. This ensures its liveness along the evolution and
possible changes of {\Coq}.

You can also submit your developments to the HELM/MoWGLI repository at
the University of Bologna (see
\ahref{http://mowgli.cs.unibo.it}{\url{http://mowgli.cs.unibo.it}}). For
developments submitted in this database, it is possible to visualize
the developments in natural language and execute various retrieving
requests.

\Question{How can I read my proof in natural language?}

You can submit your proof to the HELM/MoWGLI repository and use the
rendering tool provided by the server (see
\ahref{http://mowgli.cs.unibo.it}{\url{http://mowgli.cs.unibo.it}}).

\section{\CoqIde}

\Question{What is {\CoqIde}?}

{\CoqIde} is a gtk based GUI for \Coq.

\Question{How to enable Emacs keybindings?}

If in Gnome, run the gnome configuration editor (\texttt{gconf-editor})
and set key \texttt{gtk-key-theme} to \texttt{Emacs} in the category
\texttt{desktop/gnome/interface}.

Otherwise, you need to find where the \verb#gtk-key-theme-name# option is located in
your configuration, and set it to \texttt{Emacs}. Usually, it is in the
\verb#$(HOME)/.gtkrc-2.0# file.


%$ juste pour que la coloration emacs marche

\Question{How to enable antialiased fonts?}

 Set the \verb#GDK_USE_XFT# variable to \verb#1#. This is by default
    with \verb#Gtk >= 2.2#.  If some of your fonts are not available,
    set \verb#GDK_USE_XFT# to \verb#0#.

\Question{How to use those Forall and Exists pretty symbols?}\label{forallcoqide}
 Thanks to the notation features in \Coq, you just need to insert these
lines in your {\Coq} buffer:\\
\begin{tt}
Notation "$\forall$ x : t, P" := (forall x:t, P) (at level 200, x ident).
\end{tt}\\
\begin{tt}
Notation "$\exists$ x : t, P" := (exists x:t, P) (at level 200, x ident).
\end{tt}

Copy/Paste of these lines from this file will not work outside of \CoqIde.
You need to load a file containing these lines or to enter the $\forall$
using an input method (see \ref{inputmeth}). To try it just use \verb#Require Import utf8# from inside
\CoqIde. 
To enable these notations automatically start coqide with
\begin{verbatim}
	coqide -l utf8
\end{verbatim}
In the ide subdir of {\Coq} library, you will find a sample utf8.v with some 
pretty simple notations.

\Question{How to define an input method for non ASCII symbols?}\label{inputmeth}

\begin{itemize}
\item First solution: type \verb#<CONTROL><SHIFT>2200# to enter a forall in the script widow. 
	2200 is the hexadecimal code for forall in unicode charts and is encoded as 	
	in UTF-8.
	2203 is for exists. See \ahref{http://www.unicode.org}{\url{http://www.unicode.org}} for more codes.
\item Second solution: rebind \verb#<AltGr>a# to forall and \verb#<AltGr>e# to exists.

       Under X11, one can add those lines in the file ~/.xmodmaprc :

\begin{verbatim}
! forall
keycode  24 = a A a A U2200 NoSymbol U2200 NoSymbol
! exists
keycode  26 = e E e E U2203 NoSymbol U2203 NoSymbol
\end{verbatim}
and then run xmodmap ~/.xmodmaprc.
\end{itemize}

	Alternatively, you may use an input method editor such as SCIM or iBus.
The latter offers a \LaTeX-like input method.

\Question{How to customize the shortcuts for menus?}
 Two solutions are offered:
\begin{itemize}
\item Edit \verb+$XDG_CONFIG_HOME/coq/coqide.keys+ (which is usually \verb+$HOME/.config/coq/coqide.keys+) by hand or
\item If your system supports it, from \CoqIde, you may select a menu entry and press the desired 
    shortcut. 
\end{itemize}

\Question{What encoding should I use? What is this $\backslash$x\{iiii\} in my file?}
 The encoding option is related to the way files are saved. 
 Keep it as UTF-8 until it becomes important for you to exchange files 
 with non UTF-8 aware applications.
 If you choose something else than UTF-8, then missing characters will 
 be encoded by $\backslash$x\{....\} or $\backslash$x\{........\}
 where each dot is an hex. digit. 
 The number between braces is the hexadecimal UNICODE index for the
  missing character.
    
\Question{How to get rid of annoying unwanted automatic templates?}

Some users may experiment problems with unwanted automatic
templates while using Coqide. This is due to a change in the
modifiers keys available through GTK. The straightest way to get
rid of the problem is to edit by hand your coqiderc (either
\verb|/home/<user>/.config/coq/coqiderc| under Linux, or \\
\verb|C:\Documents and Settings\<user>\.config\coq\coqiderc| under Windows) 
    and replace any occurence of \texttt{MOD4} by \texttt{MOD1}.



\section{Extraction}

\Question{What is program extraction?}

Program extraction consist in generating a program from a constructive proof.

\Question{Which language can I extract to?}

You can extract your programs to Objective Caml and Haskell.

\Question{How can I extract an incomplete proof?}

You can provide programs for your axioms.



%%%%%%%
\section{Glossary}

\Question{Can you explain me what an evaluable constant is?}

An evaluable constant is a constant which is unfoldable.

\Question{What is a goal?}

The goal is the statement to be proved.

\Question{What is a meta variable?}

A meta variable in {\Coq} represents a ``hole'', i.e. a part of a proof
that is still unknown. 

\Question{What is Gallina?}  

Gallina is the specification language of \Coq. Complete documentation
of this language can be found in the Reference Manual.

\Question{What is The Vernacular?}  

It is the language of commands of Gallina i.e. definitions, lemmas, {\ldots}  


\Question{What is a dependent type?}

A dependant type is a type which depends on some term. For instance
``vector of size n'' is a dependant type representing all the vectors
of size $n$. Its type depends on $n$

\Question{What is a proof by reflection?}

This is a proof generated by some computation which is done using the
internal reduction of {\Coq} (not using the tactic language of {\Coq}
(\Ltac) nor the implementation language for \Coq).  An example of
tactic using the reflection mechanism is the {\ring} tactic. The
reflection method consist in reflecting a subset of {\Coq} language (for
example the arithmetical expressions) into an object of the {\Coq}
language itself (in this case an inductive type denoting arithmetical
expressions).  For more information see~\cite{howe,harrison,boutin}
and the last chapter of the Coq'Art.

\Question{What is intuitionistic logic?}

This is any logic which does not assume that ``A or not A''.


\Question{What is proof-irrelevance?}

See question \ref{proof-irrelevance}


\Question{What is the difference between opaque and transparent?}{\label{opaque}}	

Opaque definitions can not be unfolded but transparent ones can.


\section{Troubleshooting}

\Question{What can I do when {\tt Qed.} is slow?}

Sometime you can use the {\abstracttac} tactic, which makes as if you had
stated some local lemma, this speeds up the typing process.

\Question{Why \texttt{Reset Initial.} does not work when using \texttt{coqc}?}

The initial state corresponds to the state of \texttt{coqtop} when the interactive
session began. It does not make sense in files to compile.


\Question{What can I do if I get ``No more subgoals but non-instantiated existential variables''?}

This means that {\eauto} or {\eapply} didn't instantiate an
existential variable which eventually got erased by some computation.
You may backtrack to the faulty occurrence of {\eauto} or {\eapply}
and give the missing argument an explicit value. Alternatively, you
can use the commands \texttt{Show Existentials.} and
\texttt{Existential.} to display and instantiate the remainig
existential variables.


\begin{coq_example}
Lemma example_show_existentials :  forall a b c:nat, a=b -> b=c -> a=c.
Proof.
intros.
eapply eq_trans.
Show Existentials.
eassumption.
assumption.
Qed.
\end{coq_example}


\Question{What can I do if I get ``Cannot solve a second-order unification problem''?}

You can help {\Coq} using the {\pattern} tactic.

\Question{Why does {\Coq} tell me that \texttt{\{x:A|(P x)\}} is not convertible with \texttt{(sig A P)}?}

 This is because \texttt{\{x:A|P x\}} is a notation for
\texttt{sig (fun x:A => P x)}. Since {\Coq} does not reason up to
$\eta$-conversion, this is different from \texttt{sig P}.


\Question{I copy-paste a term and {\Coq} says it is not convertible
  to the original term. Sometimes it even says the copied term is not
well-typed.}

 This is probably due to invisible implicit information (implicit
arguments, coercions and Cases annotations) in the printed term, which
is not re-synthesised from the copied-pasted term in the same way as
it is in the original term.

  Consider for instance {\tt (@eq Type True True)}. This term is
printed as {\tt True=True} and re-parsed as {\tt (@eq Prop True
True)}. The two terms are not convertible (hence they fool tactics
like {\tt pattern}).

  There is currently no satisfactory answer to the problem. However,
the command {\tt Set Printing All} is useful for diagnosing the
problem.
 
  Due to coercions, one may even face type-checking errors. In some
rare cases, the criterion to hide coercions is a bit too loose, which
may result in a typing error message if the parser is not able to find
again the missing coercion.



\section{Conclusion and Farewell.}
\label{ccl}

\Question{What if my question isn't answered here?} 
\label{lastquestion}

Don't panic \verb+:-)+. You can try the {\Coq} manual~\cite{Coq:manual} for a technical
description of the prover. The Coq'Art~\cite{Coq:coqart} is the first
book written on {\Coq} and provides a comprehensive review of the
theorem prover as well as a number of example and exercises. Finally,
the tutorial~\cite{Coq:Tutorial} provides a smooth introduction to
theorem proving in \Coq.


%%%%%%%
\newpage
\nocite{LaTeX:intro}
\nocite{LaTeX:symb}
\bibliography{fk}

%%%%%%%
\typeout{*********************************************}
\typeout{********* That makes {\thequestion} questions **********}
\typeout{*********************************************}

\end{document}


==> anc/HoTT/coq-HoTT/doc/faq/axioms.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter  
100.00
Single
-2
1200 2
5 1 0 1 0 7 50 -1 -1 0.000 0 1 1 0 14032.500 7222.500 4725 3825 4425 4800 4200 6000
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 0 1 3600.000 8925.000 3600 9075 3450 8925 3600 8775
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 0 1 3600.000 8625.000 3600 8775 3450 8625 3600 8475
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 1 1 3600.000 8325.000 3600 8475 3450 8325 3600 8175
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 1 1 3600.000 8625.000 3600 8775 3450 8625 3600 8475
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 1 1 3600.000 8925.000 3600 9075 3450 8925 3600 8775
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 0 1 1 3600.000 9225.000 3600 9375 3450 9225 3600 9075
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
5 1 0 1 0 7 50 -1 -1 0.000 0 1 1 0 6309.515 5767.724 4200 3825 3450 5550 3825 7200
	1 1 1.00 60.00 120.00
6 2025 300 7725 525
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2
	 7725 525 2025 525
4 0 0 50 -1 0 12 0.0000 4 180 5700 2025 450 The dependency graph of axioms in the Calculus of Inductive Constructions\001
-6
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 4200 6225 4200 7200
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 7725 3900 7200 6000
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 7200 6225 7200 7050
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
	 5550 5625 5550 6000
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2
	 4575 6000 6450 6000
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
	 3375 3225 3375 3600
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 3373 1950 3376 2250
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
	 3375 2625 3375 3000
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2
	 2175 3600 3750 3600
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 3075 2475 2475 2475
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 3374 1125 3377 1425
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 1049 1950 1052 2250
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 1048 1125 1051 1425
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 3075 975 1575 975
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 3075 1725 2025 1725
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 4
	 8025 5925 8250 5925 9000 4950 9150 4950
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 8625 5400 8250 3900
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 7050 7350 4575 7950
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 4200 7500 4200 7950
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 4714 6255 7039 7080
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	1 1 1.00 60.00 120.00
	 1500 3900 2175 6000
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2
	1 1 1.00 60.00 120.00
	1 1 1.00 60.00 120.00
	 1139 2771 1364 3521
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2
	 4425 4875 7350 3825
3 0 0 1 0 7 50 -1 -1 0.000 0 0 0 4
	 6450 7050 4050 6675 3750 6825 3750 7050
	 0.000 1.000 1.000 0.000
4 0 0 50 -1 0 12 0.0000 4 180 1830 6900 3750 Predicate extensionality\001
4 0 0 50 -1 0 12 0.0000 4 135 1800 3825 3750 Relational choice axiom\001
4 0 0 50 -1 0 12 0.0000 4 180 2100 6150 6150 Propositional extensionality\001
4 0 0 50 -1 0 12 0.0000 4 180 1005 450 1050 Operator iota\001
4 0 0 50 -1 2 12 0.0000 4 135 1020 450 1650 Constructive\001
4 0 0 50 -1 2 12 0.0000 4 180 1530 450 1875 definite description\001
4 0 0 50 -1 2 12 0.0000 4 180 2010 9000 5175 Functional extensionality\001
4 0 0 50 -1 0 12 0.0000 4 180 4740 150 10050 Statements in boldface are the most "interesting" ones for Coq\001
4 0 0 50 -1 0 12 0.0000 4 180 4800 3600 9375 Invariance by substitution of reflexivity proofs for equality on A\001
4 0 0 50 -1 0 12 0.0000 4 180 3735 3600 8475 Uniqueness of reflexivity proofs for equality on A\001
4 0 0 50 -1 0 12 0.0000 4 180 2670 3600 8775 Uniqueness of equality proofs on A\001
4 0 0 50 -1 0 12 0.0000 4 135 1080 3600 8175 Axiom K on A\001
4 0 0 50 -1 2 12 0.0000 4 135 1455 6450 7275 Proof-irrelevance\001
4 0 0 50 -1 2 12 0.0000 4 180 3360 3600 9075 Injectivity of equality on Sigma-types on A\001
4 0 0 50 -1 0 12 0.0000 4 180 2175 4950 6525 (needs Prop-impredicativity)\001
4 0 0 50 -1 0 12 0.0000 4 180 705 6000 6750 (Berardi)\001
4 0 0 50 -1 2 12 0.0000 4 135 1290 3675 6225 Excluded-middle\001
4 0 0 50 -1 0 12 0.0000 4 180 1905 4950 5550 Propositional degeneracy\001
4 0 0 50 -1 0 12 0.0000 4 180 1050 3750 5250 (Diaconescu)\001
4 0 0 50 -1 0 12 0.0000 4 180 2475 3375 7425 Decidability of equality on any A\001
4 0 0 50 -1 0 12 0.0000 4 180 1620 1275 5025 (if Set impredicative)\001
4 0 0 50 -1 0 12 0.0000 4 135 1560 1575 6225 Not excluded-middle\001
4 0 0 50 -1 0 12 0.0000 4 180 1770 450 2625 in propositional context\001
4 0 0 50 -1 2 12 0.0000 4 135 1020 3150 1650 Constructive\001
4 0 0 50 -1 2 12 0.0000 4 180 1665 3150 1875 indefinite description\001
4 0 0 50 -1 0 12 0.0000 4 180 2610 3150 2400 Constructive indefinite description\001
4 0 0 50 -1 0 12 0.0000 4 180 1770 3150 2625 in propositional context\001
4 0 0 50 -1 2 12 0.0000 4 135 1935 3150 3150 Functional choice axiom\001
4 0 0 50 -1 0 12 0.0000 4 135 2100 450 2400 Constructive definite descr.\001
4 0 0 50 -1 2 12 0.0000 4 180 1845 450 3750 Axiom of unique choice\001
4 0 0 50 -1 2 12 0.0000 4 180 1365 3150 1050 Operator epsilon\001


==> anc/HoTT/coq-HoTT/doc/faq/hevea.sty <==
% hevea  : hevea.sty
% This is a very basic style file for latex document to be processed
% with hevea. It contains definitions of LaTeX environment which are
% processed in a special way by the translator. 
%  Mostly :
%     - latexonly, not processed by hevea, processed by latex.
%     - htmlonly , the reverse.
%     - rawhtml,  to include raw HTML in hevea output.
%     - toimage, to send text to the image file.
% The package also provides hevea logos, html related commands (ahref
% etc.), void cutting and image commands.
\NeedsTeXFormat{LaTeX2e}
\ProvidesPackage{hevea}[2002/01/11]
\RequirePackage{comment}
\newif\ifhevea\heveafalse
\@ifundefined{ifimagen}{\newif\ifimagen\imagenfalse}
\makeatletter%
\newcommand{\heveasmup}[2]{%
\raise #1\hbox{$\m@th$%
  \csname S@\f@size\endcsname
  \fontsize\sf@size 0%
  \math@fontsfalse\selectfont
#2%
}}%
\DeclareRobustCommand{\hevea}{H\kern-.15em\heveasmup{.2ex}{E}\kern-.15emV\kern-.15em\heveasmup{.2ex}{E}\kern-.15emA}%
\DeclareRobustCommand{\hacha}{H\kern-.15em\heveasmup{.2ex}{A}\kern-.15emC\kern-.1em\heveasmup{.2ex}{H}\kern-.15emA}%
\DeclareRobustCommand{\html}{\protect\heveasmup{0.ex}{HTML}}
%%%%%%%%% Hyperlinks hevea style
\newcommand{\ahref}[2]{{#2}}
\newcommand{\ahrefloc}[2]{{#2}}
\newcommand{\aname}[2]{{#2}}
\newcommand{\ahrefurl}[1]{\texttt{#1}}
\newcommand{\footahref}[2]{#2\footnote{\texttt{#1}}}
\newcommand{\mailto}[1]{\texttt{#1}}
\newcommand{\imgsrc}[2][]{}
\newcommand{\home}[1]{\protect\raisebox{-.75ex}{\char126}#1}
\AtBeginDocument
{\@ifundefined{url}
{%url package is not loaded
\let\url\ahref\let\oneurl\ahrefurl\let\footurl\footahref}
{}}
%% Void cutting instructions
\newcounter{cuttingdepth}
\newcommand{\tocnumber}{}
\newcommand{\notocnumber}{}
\newcommand{\cuttingunit}{}
\newcommand{\cutdef}[2][]{}
\newcommand{\cuthere}[2]{}
\newcommand{\cutend}{}
\newcommand{\htmlhead}[1]{}
\newcommand{\htmlfoot}[1]{}
\newcommand{\htmlprefix}[1]{}
\newenvironment{cutflow}[1]{}{}
\newcommand{\cutname}[1]{}
\newcommand{\toplinks}[3]{}
%%%% Html only
\excludecomment{rawhtml}
\newcommand{\rawhtmlinput}[1]{}
\excludecomment{htmlonly}
%%%% Latex only
\newenvironment{latexonly}{}{}
\newenvironment{verblatex}{}{}
%%%% Image file stuff
\def\toimage{\endgroup}
\def\endtoimage{\begingroup\def\@currenvir{toimage}}
\def\verbimage{\endgroup}
\def\endverbimage{\begingroup\def\@currenvir{verbimage}}
\newcommand{\imageflush}[1][]{}
%%% Bgcolor definition
\newsavebox{\@bgcolorbin}
\newenvironment{bgcolor}[2][]
  {\newcommand{\@mycolor}{#2}\begin{lrbox}{\@bgcolorbin}\vbox\bgroup}
  {\egroup\end{lrbox}%
   \begin{flushleft}%
   \colorbox{\@mycolor}{\usebox{\@bgcolorbin}}%
   \end{flushleft}}
%%% Postlude
\makeatother


==> anc/HoTT/coq-HoTT/doc/faq/interval_discr.v <==
(** Sketch of the proof of {p:nat|p<=n} = {p:nat|p<=m} -> n=m

  - preliminary results on the irrelevance of boundedness proofs
  - introduce the notion of finite cardinal |A|
  - prove that |{p:nat|p<=n}| = n
  - prove that |A| = n /\ |A| = m -> n = m if equality is decidable on A
  - prove that equality is decidable on A
  - conclude
*)

(** * Preliminary results on [nat] and [le] *)

(** Proving axiom K on [nat] *)

Require Import Eqdep_dec.
Require Import Arith.

Theorem eq_rect_eq_nat :
  forall (p:nat) (Q:nat->Type) (x:Q p) (h:p=p), x = eq_rect p Q x p h.
Proof.
intros.
apply K_dec_set with (p := h).
apply eq_nat_dec.
reflexivity.
Qed.

(** Proving unicity of proofs of [(n<=m)%nat] *)

Scheme le_ind' := Induction for le Sort Prop.

Theorem le_uniqueness_proof : forall (n m : nat) (p q : n <= m), p = q.
Proof.
induction p using le_ind'; intro q.
 replace (le_n n) with
  (eq_rect _ (fun n0 => n <= n0) (le_n n) _ eq_refl).
 2:reflexivity.
  generalize (eq_refl n).
    pattern n at 2 4 6 10, q; case q; [intro | intros m l e].
     rewrite <- eq_rect_eq_nat; trivial.
     contradiction (le_Sn_n m); rewrite <- e; assumption.
 replace (le_S n m p) with
  (eq_rect _ (fun n0 => n <= n0) (le_S n m p) _ eq_refl).
 2:reflexivity.
  generalize (eq_refl (S m)).
    pattern (S m) at 1 3 4 6, q; case q; [intro Heq | intros m0 l HeqS].
     contradiction (le_Sn_n m); rewrite Heq; assumption.
     injection HeqS; intro Heq; generalize l HeqS.
      rewrite <- Heq; intros; rewrite <- eq_rect_eq_nat.
      rewrite (IHp l0); reflexivity.
Qed.

(** Proving irrelevance of boundedness proofs while building
    elements of interval *)

Lemma dep_pair_intro :
  forall (n x y:nat) (Hx : x<=n) (Hy : y<=n), x=y ->
    exist (fun x => x <= n) x Hx = exist (fun x => x <= n) y Hy.
Proof.
intros n x y Hx Hy Heq.
generalize Hy.
rewrite <- Heq.
intros.
rewrite (le_uniqueness_proof x n Hx Hy0).
reflexivity.
Qed.

(** * Proving that {p:nat|p<=n} = {p:nat|p<=m} -> n=m *)

(** Definition of having finite cardinality [n+1] for a set [A] *)

Definition card (A:Set) n :=
  exists f,
    (forall x:A, f x <= n) /\
    (forall x y:A, f x = f y -> x = y) /\
    (forall m, m <= n -> exists x:A, f x = m).

Require Import Arith.

(** Showing that the interval [0;n] has cardinality [n+1] *)

Theorem card_interval : forall n, card {x:nat|x<=n} n.
Proof.
intro n.
exists (fun x:{x:nat|x<=n} => proj1_sig x).
split.
(* bounded *)
intro x; apply (proj2_sig x).
split.
(* injectivity *)
intros (p,Hp) (q,Hq).
simpl.
intro Hpq.
apply dep_pair_intro; assumption.
(* surjectivity *)
intros m Hmn.
exists (exist (fun x : nat => x <= n) m Hmn).
reflexivity.
Qed.

(** Showing that equality on the interval [0;n] is decidable *)

Lemma interval_dec :
  forall n (x y : {m:nat|m<=n}), {x=y}+{x<>y}.
Proof.
intros n (p,Hp).
induction p; intros ([|q],Hq).
left.
  apply dep_pair_intro.
  reflexivity.
right.
  intro H; discriminate H.
right.
  intro H; discriminate H.
assert (Hp' : p <= n).
  apply le_Sn_le; assumption.
assert (Hq' : q <= n).
  apply le_Sn_le; assumption.
destruct (IHp Hp' (exist (fun m => m <= n) q Hq'))
  as [Heq|Hneq].
left.
  injection Heq; intro Heq'.
  apply dep_pair_intro.
  apply eq_S.
  assumption.
right.
  intro HeqS.
  injection HeqS; intro Heq.
  apply Hneq.
  apply dep_pair_intro.
  assumption.
Qed.

(** Showing that the cardinality relation is functional on decidable sets *)

Lemma card_inj_aux :
  forall (A:Type) f g n,
    (forall x:A, f x <= 0) ->
    (forall x y:A, f x = f y -> x = y) ->
    (forall m, m <= S n -> exists x:A, g x = m)
     -> False.
Proof.
intros A f g n Hfbound Hfinj Hgsurj.
destruct (Hgsurj (S n) (le_n _)) as (x,Hx).
destruct (Hgsurj n (le_S _ _ (le_n _))) as (x',Hx').
assert (Hfx : 0 = f x).
apply le_n_O_eq.
apply Hfbound.
assert (Hfx' : 0 = f x').
apply le_n_O_eq.
apply Hfbound.
assert (x=x').
apply Hfinj.
rewrite <- Hfx.
rewrite <- Hfx'.
reflexivity.
rewrite H in Hx.
rewrite Hx' in Hx.
apply (n_Sn _ Hx).
Qed.

(** For [dec_restrict], we use a lemma on the negation of equality
that requires proof-irrelevance. It should be possible to avoid this
lemma by generalizing over a first-order definition of [x<>y], say
[neq] such that [{x=y}+{neq x y}] and [~(x=y /\ neq x y)]; for such
[neq], unicity of proofs could be proven *)

  Require Import Classical.
  Lemma neq_dep_intro :
   forall (A:Set) (z x y:A) (p:x<>z) (q:y<>z), x=y ->
      exist (fun x => x <> z) x p = exist (fun x => x <> z) y q.
  Proof.
  intros A z x y p q Heq.
   generalize q; clear q; rewrite <- Heq; intro q.
   rewrite (proof_irrelevance _ p q); reflexivity.
  Qed.

Lemma dec_restrict :
  forall (A:Set),
    (forall x y :A, {x=y}+{x<>y}) ->
     forall z (x y :{a:A|a<>z}), {x=y}+{x<>y}.
Proof.
intros A Hdec z (x,Hx) (y,Hy).
destruct (Hdec x y) as [Heq|Hneq].
left; apply neq_dep_intro; assumption.
right; intro Heq; injection Heq; exact Hneq.
Qed.

Lemma pred_inj : forall n m,
  0 <> n -> 0 <> m -> pred m = pred n -> m = n.
Proof.
destruct n.
intros m H; destruct H; reflexivity.
destruct m.
intros _ H; destruct H; reflexivity.
simpl; intros _ _ H.
rewrite H.
reflexivity.
Qed.

Lemma le_neq_lt : forall n m, n <= m -> n<>m -> n < m.
Proof.
intros n m Hle Hneq.
destruct (le_lt_eq_dec n m Hle).
assumption.
contradiction.
Qed.

Lemma inj_restrict :
  forall (A:Set) (f:A->nat) x y z,
    (forall x y : A, f x = f y -> x = y)
    -> x <> z -> f y < f z -> f z <= f x
    -> pred (f x) = f y
    -> False.

(* Search error sans le type de f !! *)
Proof.
intros A f x y z Hfinj Hneqx Hfy Hfx Heq.
assert (f z <> f x).
  apply not_eq_sym.
  intro Heqf.
  apply Hneqx.
  apply Hfinj.
  assumption.
assert (f x = S (f y)).
  assert (0 < f x).
    apply le_lt_trans with (f z).
    apply le_O_n.
    apply le_neq_lt; assumption.
  apply pred_inj.
  apply O_S.
  apply lt_O_neq; assumption.
  exact Heq.
assert (f z <= f y).
destruct (le_lt_or_eq _ _ Hfx).
  apply lt_n_Sm_le.
  rewrite <- H0.
  assumption.
  contradiction Hneqx.
  symmetry.
  apply Hfinj.
  assumption.
contradiction (lt_not_le (f y) (f z)).
Qed.

Theorem card_inj : forall m n (A:Set),
  (forall x y :A, {x=y}+{x<>y}) ->
  card A m -> card A n -> m = n.
Proof.
induction m; destruct n;
intros A Hdec
 (f,(Hfbound,(Hfinj,Hfsurj)))
 (g,(Hgbound,(Hginj,Hgsurj))).
(* 0/0 *)
reflexivity.
(* 0/Sm *)
destruct (card_inj_aux _ _ _ _ Hfbound Hfinj Hgsurj).
(* Sn/0 *)
destruct (card_inj_aux _ _ _ _ Hgbound Hginj Hfsurj).
(* Sn/Sm *)
destruct (Hgsurj (S n) (le_n _)) as (xSn,HSnx).
rewrite IHm with (n:=n) (A := {x:A|x<>xSn}).
reflexivity.
(* decidability of eq on {x:A|x<>xSm} *)
apply dec_restrict.
assumption.
(* cardinality of {x:A|x<>xSn} is m *)
pose (f' := fun x' : {x:A|x<>xSn} =>
    let (x,Hneq) := x' in
    if le_lt_dec (f xSn) (f x)
    then pred (f x)
    else f x).
exists f'.
split.
(* f' is bounded *)
unfold f'.
intros (x,_).
destruct (le_lt_dec (f xSn) (f x)) as [Hle|Hge].
change m with (pred (S m)).
apply le_pred.
apply Hfbound.
apply le_S_n.
apply le_trans with (f xSn).
exact Hge.
apply Hfbound.
split.
(* f' is injective *)
unfold f'.
intros (x,Hneqx) (y,Hneqy) Heqf'.
destruct (le_lt_dec (f xSn) (f x)) as [Hlefx|Hgefx];
destruct (le_lt_dec (f xSn) (f y)) as [Hlefy|Hgefy].
(* f xSn <= f x et f xSn <= f y *)
assert (Heq : x = y).
  apply Hfinj.
  assert (f xSn <> f y).
    apply not_eq_sym.
    intro Heqf.
    apply Hneqy.
    apply Hfinj.
    assumption.
  assert (0 < f y).
    apply le_lt_trans with (f xSn).
    apply le_O_n.
    apply le_neq_lt; assumption.
  assert (f xSn <> f x).
    apply not_eq_sym.
    intro Heqf.
    apply Hneqx.
    apply Hfinj.
    assumption.
  assert (0 < f x).
    apply le_lt_trans with (f xSn).
    apply le_O_n.
    apply le_neq_lt; assumption.
  apply pred_inj.
  apply lt_O_neq; assumption.
  apply lt_O_neq; assumption.
  assumption.
apply neq_dep_intro; assumption.
(* f y < f xSn <= f x *)
destruct (inj_restrict A f x y xSn); assumption.
(* f x < f xSn <= f y *)
symmetry in Heqf'.
destruct (inj_restrict A f y x xSn); assumption.
(* f x < f xSn et f y < f xSn *)
assert (Heq : x=y).
  apply Hfinj; assumption.
apply neq_dep_intro; assumption.
(* f' is surjective *)
intros p Hlep.
destruct (le_lt_dec (f xSn) p) as [Hle|Hlt].
(* case f xSn <= p *)
destruct (Hfsurj (S p) (le_n_S _ _ Hlep)) as (x,Hx).
assert (Hneq : x <> xSn).
  intro Heqx.
  rewrite Heqx in Hx.
  rewrite Hx in Hle.
  apply le_Sn_n with p; assumption.
exists (exist (fun a => a<>xSn) x Hneq).
unfold f'.
destruct (le_lt_dec (f xSn) (f x)) as [Hle'|Hlt'].
rewrite Hx; reflexivity.
rewrite Hx in Hlt'.
contradiction (le_not_lt (f xSn) p).
apply lt_trans with (S p).
apply lt_n_Sn.
assumption.
(* case p < f xSn *)
destruct (Hfsurj p (le_S _ _ Hlep)) as (x,Hx).
assert (Hneq : x <> xSn).
  intro Heqx.
  rewrite Heqx in Hx.
  rewrite Hx in Hlt.
  apply (lt_irrefl p).
  assumption.
exists (exist (fun a => a<>xSn) x Hneq).
unfold f'.
destruct (le_lt_dec (f xSn) (f x)) as [Hle'|Hlt'].
  rewrite Hx in Hle'.
  contradiction (lt_irrefl p).
  apply lt_le_trans with (f xSn); assumption.
  assumption.
(* cardinality of {x:A|x<>xSn} is n *)
pose (g' := fun x' : {x:A|x<>xSn} =>
   let (x,Hneq) := x' in
   if Hdec x xSn then 0 else g x).
exists g'.
split.
(* g is bounded *)
unfold g'.
intros (x,_).
destruct (Hdec x xSn) as [_|Hneq].
apply le_O_n.
assert (Hle_gx:=Hgbound x).
destruct (le_lt_or_eq _ _ Hle_gx).
apply lt_n_Sm_le.
assumption.
contradiction Hneq.
apply Hginj.
rewrite HSnx.
assumption.
split.
(* g is injective *)
unfold g'.
intros (x,Hneqx) (y,Hneqy) Heqg'.
destruct (Hdec x xSn) as [Heqx|_].
contradiction Hneqx.
destruct (Hdec y xSn) as [Heqy|_].
contradiction Hneqy.
assert (Heq : x=y).
  apply Hginj; assumption.
apply neq_dep_intro; assumption.
(* g is surjective *)
intros p Hlep.
destruct (Hgsurj p (le_S _ _ Hlep)) as (x,Hx).
assert (Hneq : x<>xSn).
  intro Heq.
  rewrite Heq in Hx.
  rewrite Hx in HSnx.
  rewrite HSnx in Hlep.
  contradiction (le_Sn_n _ Hlep).
exists (exist (fun a => a<>xSn) x Hneq).
simpl.
destruct (Hdec x xSn) as [Heqx|_].
contradiction Hneq.
assumption.
Qed.

(** Conclusion *)

Theorem interval_discr :
  forall n m, {p:nat|p<=n} = {p:nat|p<=m} -> n=m.
Proof.
intros n m Heq.
apply card_inj with (A := {p:nat|p<=n}).
apply interval_dec.
apply card_interval.
rewrite Heq.
apply card_interval.
Qed.


==> anc/HoTT/coq-HoTT/doc/refman/AddRefMan-pre.tex <==
%\coverpage{Addendum to the Reference Manual}{\ }
%\addcontentsline{toc}{part}{Additional documentation}
%BEGIN LATEX
\setheaders{Presentation of the Addendum}
%END LATEX
\chapter*{Presentation of the Addendum}

Here you will find several pieces of additional documentation for the
\Coq\ Reference Manual. Each of this chapters is concentrated on a
particular topic, that should interest only a fraction of the \Coq\
users: that's the reason why they are apart from the Reference
Manual.

\begin{description}

\item[Extended pattern-matching] This chapter details the use of
  generalized pattern-matching. It is contributed by Cristina Cornes
  and Hugo Herbelin.

\item[Implicit coercions] This chapter details the use of the coercion
  mechanism.  It is contributed by Amokrane Saïbi.

%\item[Proof of imperative programs] This chapter explains how to
%  prove properties of annotated programs with imperative features.
%  It is contributed by Jean-Christophe Filliâtre

\item[Program extraction] This chapter explains how to extract in practice ML
  files from $\FW$ terms.   It is contributed by Jean-Christophe
  Filliâtre and Pierre Letouzey.

\item[Program] This chapter explains the use of the \texttt{Program}
  vernacular which allows the development of certified
  programs in \Coq. It is contributed by Matthieu Sozeau and replaces
  the previous \texttt{Program} tactic by Catherine Parent.

%\item[Natural] This chapter is due to Yann Coscoy. It is the user
%  manual of the tools he wrote for printing proofs in natural
%  language. At this time, French and English languages are supported.

\item[omega] \texttt{omega}, written by Pierre Crégut, solves a whole
  class of arithmetic problems.

\item[The {\tt ring} tactic] This is a tactic to do AC rewriting. This
  chapter explains how to use it and how it works.
  The chapter is contributed by Patrick Loiseleur.

\item[The {\tt Setoid\_replace} tactic] This is a
  tactic to do rewriting on types equipped with specific (only partially
  substitutive) equality. The chapter is contributed by Clément Renard.

\item[Calling external provers] This chapter describes several tactics
  which call external provers.

\end{description}

\atableofcontents


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Cases.tex <==
\achapter{Extended pattern-matching}
%BEGIN LATEX
\defaultheaders
%END LATEX
\aauthor{Cristina Cornes and Hugo Herbelin}

\label{Mult-match-full}
\ttindex{Cases}
\index{ML-like patterns}

This section describes the full form of pattern-matching in {\Coq} terms.

\asection{Patterns}\label{implementation} The full syntax of {\tt
match} is presented in Figures~\ref{term-syntax}
and~\ref{term-syntax-aux}.  Identifiers in patterns are either
constructor names or variables. Any identifier that is not the
constructor of an inductive or co-inductive type is considered to be a
variable. A variable name cannot occur more than once in a given
pattern. It is recommended to start variable names by a lowercase
letter.

If a pattern has the form $(c~\vec{x})$ where $c$ is a constructor
symbol and $\vec{x}$ is a linear vector of (distinct) variables, it is
called {\em simple}: it is the kind of pattern recognized by the basic
version of {\tt match}. On the opposite, if it is a variable $x$ or
has the form $(c~\vec{p})$ with $p$ not only made of variables, the
pattern is called {\em nested}.

A variable pattern matches any value, and the identifier is bound to
that value. The pattern ``\texttt{\_}'' (called ``don't care'' or
``wildcard'' symbol) also matches any value, but does not bind
anything. It may occur an arbitrary number of times in a
pattern. Alias patterns written \texttt{(}{\sl pattern} \texttt{as}
{\sl identifier}\texttt{)} are also accepted. This pattern matches the
same values as {\sl pattern} does and {\sl identifier} is bound to the
matched value.
A pattern of the form {\pattern}{\tt |}{\pattern} is called
disjunctive. A list of patterns separated with commas is also
considered as a pattern and is called {\em multiple pattern}. However
multiple patterns can only occur at the root of pattern-matching
equations. Disjunctions of {\em multiple pattern} are allowed though.

Since extended {\tt match} expressions are compiled into the primitive
ones, the expressiveness of the theory remains the same. Once the
stage of parsing has finished only simple patterns remain.  Re-nesting
of pattern is performed at printing time. An easy way to see the
result of the expansion is to toggle off the nesting performed at
printing (use here {\tt Set Printing Matching}), then by printing the term
with \texttt{Print} if the term is a constant, or using the command
\texttt{Check}.

The extended \texttt{match} still accepts an optional {\em elimination
predicate} given after the keyword \texttt{return}.  Given a pattern
matching expression, if all the right-hand-sides of \texttt{=>} ({\em
rhs} in short) have the same type, then this type can be sometimes
synthesized, and so we can omit the \texttt{return} part. Otherwise
the predicate after \texttt{return} has to be provided, like for the basic
\texttt{match}.

Let us illustrate through examples the different aspects of extended
pattern matching. Consider for example the function that computes the
maximum of two natural numbers. We can write it in primitive syntax
by:

\begin{coq_example}
Fixpoint max (n m:nat) {struct m} : nat :=
  match n with
  | O => m
  | S n' => match m with
            | O => S n'
            | S m' => S (max n' m')
            end
  end.
\end{coq_example}

\paragraph{Multiple patterns}

Using multiple patterns in the definition of {\tt max} allows to write:

\begin{coq_example}
Reset max.
Fixpoint max (n m:nat) {struct m} : nat :=
  match n, m with
  | O, _ => m
  | S n', O => S n'
  | S n', S m' => S (max n' m')
  end.
\end{coq_example}

which will be compiled into the previous form.

The pattern-matching compilation strategy examines patterns from left
to right. A \texttt{match} expression is generated {\bf only} when
there is at least one constructor in the column of patterns. E.g. the
following example does not build a \texttt{match} expression.

\begin{coq_example}
Check (fun x:nat => match x return nat with
                    | y => y
                    end).
\end{coq_example}

\paragraph{Aliasing subpatterns}

We can also use ``\texttt{as} {\ident}'' to associate a name to a
sub-pattern:

\begin{coq_example}
Reset max.
Fixpoint max (n m:nat) {struct n} : nat :=
  match n, m with
  | O, _ => m
  | S n' as p, O => p
  | S n', S m' => S (max n' m')
  end.
\end{coq_example}

\paragraph{Nested patterns}

Here is now an example of nested patterns:

\begin{coq_example}
Fixpoint even (n:nat) : bool :=
  match n with
  | O => true
  | S O => false
  | S (S n') => even n'
  end.
\end{coq_example}

This is compiled into:

\begin{coq_example}
Unset Printing Matching.
Print even.
Set Printing Matching.
\end{coq_example}

In the previous examples patterns do not conflict with, but
sometimes it is comfortable to write patterns that admit a non
trivial superposition. Consider
the boolean function \texttt{lef} that given two natural numbers
yields \texttt{true} if the first one is less or equal than the second
one and \texttt{false} otherwise. We can write it as follows:

\begin{coq_example}
Fixpoint lef (n m:nat) {struct m} : bool :=
  match n, m with
  | O, x => true
  | x, O => false
  | S n, S m => lef n m
  end.
\end{coq_example}

Note that the first and the second multiple pattern superpose because
the couple of values \texttt{O O} matches both. Thus, what is the result
of the function on those values?  To eliminate ambiguity we use the
{\em textual priority rule}: we consider patterns ordered from top to
bottom, then a value is matched by the pattern at the $ith$ row if and
only if it is not matched by some pattern of a previous row. Thus in the
example,
\texttt{O O} is matched by the first pattern, and so \texttt{(lef O O)}
yields \texttt{true}.

Another way to write  this function is:

\begin{coq_example}
Reset lef.
Fixpoint lef (n m:nat) {struct m} : bool :=
  match n, m with
  | O, x => true
  | S n, S m => lef n m
  | _, _ => false
  end.
\end{coq_example}

Here the last pattern superposes with the first two. Because
of the priority rule, the last pattern
will be used only for values that do not match neither the  first nor
the second one.

Terms with useless patterns are not accepted by the
system. Here is an example:
% Test failure
\begin{coq_eval}
Set Printing Depth 50.
  (********** The following is not correct and should produce **********)
  (**************** Error: This clause is redundant ********************)
\end{coq_eval}
\begin{coq_example}
Check (fun x:nat =>
         match x with
         | O => true
         | S _ => false
         | x => true
         end).
\end{coq_example}

\paragraph{Disjunctive patterns}

Multiple patterns that share the same right-hand-side can be
factorized using the notation \nelist{\multpattern}{\tt |}. For instance,
{\tt max} can be rewritten as follows:

\begin{coq_eval}
Reset max.
\end{coq_eval}
\begin{coq_example}
Fixpoint max (n m:nat) {struct m} : nat :=
  match n, m with
  | S n', S m' => S (max n' m')
  | 0, p | p, 0 => p
  end.
\end{coq_example}

Similarly, factorization of (non necessary multiple) patterns
that share the same variables is possible by using the notation
\nelist{\pattern}{\tt |}. Here is an example:

\begin{coq_example}
Definition filter_2_4 (n:nat) : nat :=
  match n with
  | 2 as m | 4 as m => m
  | _ => 0
  end.
\end{coq_example}

Here is another example using disjunctive subpatterns.

\begin{coq_example}
Definition filter_some_square_corners (p:nat*nat) : nat*nat :=
  match p with
  | ((2 as m | 4 as m), (3 as n | 5 as n)) => (m,n)
  | _ => (0,0)
  end.
\end{coq_example}

\asection{About patterns of parametric types}
\paragraph{Parameters in patterns}
When matching objects of a parametric type, parameters do not bind in patterns.
They must be substituted by ``\_''.
Consider for example the type of polymorphic lists:

\begin{coq_example}
Inductive List (A:Set) : Set :=
  | nil : List A
  | cons : A -> List A -> List A.
\end{coq_example}

We can check the function {\em tail}:

\begin{coq_example}
Check
  (fun l:List nat =>
     match l with
     | nil _ => nil nat
     | cons _ _ l' => l'
     end).
\end{coq_example}


When we use parameters in patterns there is an error message:
% Test failure
\begin{coq_eval}
Set Printing Depth 50.
(********** The following is not correct and should produce **********)
(******** Error: Parameters do not bind ... ************)
\end{coq_eval}
\begin{coq_example}
Check
  (fun l:List nat =>
     match l with
     | nil A => nil nat
     | cons A _ l' => l'
     end).
\end{coq_example}

\paragraph{Implicit arguments in patterns}
By default, implicit arguments are omitted in patterns. So we write:

\begin{coq_example}
Arguments nil [A].
Arguments cons [A] _ _.
Check
  (fun l:List nat =>
     match l with
     | nil => nil
     | cons _ l' => l'
     end).
\end{coq_example}

But the possibility to use all the arguments is given by ``{\tt @}'' implicit
explicitations (as for terms~\ref{Implicits-explicitation}).

\begin{coq_example}
Check
  (fun l:List nat =>
     match l with
     | @nil _ => @nil nat
     | @cons _ _ l' => l'
     end).
\end{coq_example}

\asection{Matching objects of dependent types}
The previous examples illustrate pattern matching on objects of
non-dependent types, but we can also
use the expansion strategy to destructure objects of dependent type.
Consider the type \texttt{listn} of lists of a certain length:
\label{listn}

\begin{coq_example}
Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n:nat, nat -> listn n -> listn (S n).
\end{coq_example}

\asubsection{Understanding dependencies in patterns}
We can define the function \texttt{length} over \texttt{listn} by:

\begin{coq_example}
Definition length (n:nat) (l:listn n) := n.
\end{coq_example}

Just for illustrating pattern matching,
we can define it by case analysis:

\begin{coq_example}
Reset length.
Definition length (n:nat) (l:listn n) :=
  match l with
  | niln => 0
  | consn n _ _ => S n
  end.
\end{coq_example}

We can understand the meaning of this definition using the
same notions of usual pattern matching.

%
% Constraining of dependencies is not longer valid in V7
%
\iffalse
Now suppose we split the second pattern  of \texttt{length} into two
cases so to give an
alternative definition using nested patterns:
\begin{coq_example}
Definition length1 (n:nat) (l:listn n) :=
  match l with
  | niln => 0
  | consn n _ niln => S n
  | consn n _ (consn _ _ _) => S n
  end.
\end{coq_example}

It is obvious that \texttt{length1} is  another version of
\texttt{length}. We can also give the following definition:
\begin{coq_example}
Definition length2 (n:nat) (l:listn n) :=
  match l with
  | niln => 0
  | consn n _ niln => 1
  | consn n _ (consn m _ _) => S (S m)
  end.
\end{coq_example}

If we forget that \texttt{listn} is a dependent type and we read these
definitions using the usual semantics of pattern matching,  we can conclude
that \texttt{length1}
and \texttt{length2} are different functions.
In fact, they are equivalent
because the pattern \texttt{niln} implies that \texttt{n} can only match
the value $0$ and analogously the pattern \texttt{consn} determines that \texttt{n} can
only match  values of the form  $(S~v)$ where $v$ is the value matched by
\texttt{m}.

The converse is also true. If
we destructure the  length  value with the pattern \texttt{O} then the list
value should be $niln$.
Thus, the following term \texttt{length3} corresponds to the function
\texttt{length} but this time defined by case analysis on the dependencies instead of on the list:

\begin{coq_example}
Definition length3 (n:nat) (l:listn n) :=
  match l with
  | niln => 0
  | consn O _ _ => 1
  | consn (S n) _ _ => S (S n)
  end.
\end{coq_example}

When we have nested patterns of dependent types, the semantics of
pattern matching becomes a little more difficult because
the set of values that are matched by a sub-pattern may be conditioned by the
values matched by another sub-pattern. Dependent nested patterns are
somehow constrained patterns.
In the examples, the expansion of
\texttt{length1} and \texttt{length2} yields exactly the same term
 but the
expansion of \texttt{length3} is completely different. \texttt{length1} and
\texttt{length2} are expanded into two nested case analysis on
\texttt{listn} while \texttt{length3} is expanded into a case analysis on
\texttt{listn} containing a case analysis on natural numbers inside.


In practice the user can think about the patterns as independent and
it is the expansion algorithm that cares to relate them. \\
\fi
%
%
%

\asubsection{When the elimination predicate must be provided}
\paragraph{Dependent pattern matching}
The examples  given so far do not need an explicit elimination predicate
 because all the rhs have the same type and the
strategy succeeds to synthesize it.
Unfortunately when dealing with dependent patterns it often happens
that we need to write cases where the type of the rhs are
different  instances of the elimination  predicate.
The function  \texttt{concat} for \texttt{listn}
is an example where the branches have different type
and we need to provide the elimination predicate:

\begin{coq_example}
Fixpoint concat (n:nat) (l:listn n) (m:nat) (l':listn m) {struct l} :
 listn (n + m) :=
  match l in listn n return listn (n + m) with
  | niln => l'
  | consn n' a y => consn (n' + m) a (concat n' y m l')
  end.
\end{coq_example}
The elimination predicate is {\tt fun (n:nat) (l:listn n) => listn~(n+m)}.
In general if $m$ has type {\tt (}$I$ $q_1$ {\ldots} $q_r$ $t_1$ {\ldots} $t_s${\tt )} where
$q_1$, {\ldots}, $q_r$ are parameters, the elimination predicate should be of
the form~:
{\tt fun} $y_1$ {\ldots} $y_s$ $x${\tt :}($I$~$q_1$ {\ldots} $q_r$ $y_1$ {\ldots}
  $y_s${\tt ) =>} $Q$.

In the concrete syntax, it should be written~:
\[ \kw{match}~m~\kw{as}~x~\kw{in}~(I~\_~\mbox{\ldots}~\_~y_1~\mbox{\ldots}~y_s)~\kw{return}~Q~\kw{with}~\mbox{\ldots}~\kw{end}\]

The variables which appear in the \kw{in} and \kw{as} clause are new
and bounded in the property $Q$ in the \kw{return} clause. The
parameters of the inductive definitions should not be mentioned and
are replaced by \kw{\_}.

\paragraph{Multiple dependent pattern matching}
Recall that a list of patterns is also a pattern. So, when we destructure several
terms at the same time and the branches have different types we need to provide the
elimination predicate for this multiple pattern. It is done using the same
scheme, each term may be associated to an \kw{as} and \kw{in} clause in order to
introduce a dependent product.

For example, an equivalent definition for \texttt{concat} (even though the
matching on the second term is trivial) would have been:

\begin{coq_example}
Reset concat.
Fixpoint concat (n:nat) (l:listn n) (m:nat) (l':listn m) {struct l} :
 listn (n + m) :=
  match l in listn n, l' return listn (n + m) with
  | niln, x => x
  | consn n' a y, x => consn (n' + m) a (concat n' y m x)
  end.
\end{coq_example}

Even without real matching over the second term, this construction can be used to
keep types linked.  If {\tt a} and {\tt b} are two {\tt listn} of the same length,
by writing
\begin{coq_eval}
  Unset Printing Matching.
\end{coq_eval}
\begin{coq_example}
Check (fun n (a b: listn n) => match a,b with
 |niln,b0 => tt
 |consn n' a y, bS => tt
end).
\end{coq_example}
\begin{coq_eval}
  Set Printing Matching.
\end{coq_eval}

I have a copy of {\tt b} in type {\tt listn 0} resp {\tt listn (S n')}.

% Notice that this time, the predicate \texttt{[n,\_:nat](listn (plus n
%   m))}  is binary because we
% destructure both \texttt{l} and \texttt{l'} whose types have arity one.
% In general, if we destructure the terms $e_1\ldots e_n$
% the predicate will be of arity $m$ where $m$ is the sum of the
% number of dependencies of the type of $e_1, e_2,\ldots e_n$
% (the $\lambda$-abstractions
% should correspond from left to right to each dependent argument of the
% type of $e_1\ldots e_n$).
% When the arity of the predicate (i.e. number of abstractions) is not
% correct Coq raises an error message. For example:

% % Test failure
% \begin{coq_eval}
% Reset concat.
% Set Printing Depth 50.
% (********** The following is not correct and should produce ***********)
% (** Error: the term l' has type listn m while it is expected to have **)
% (** type listn (?31 + ?32)                                           **)
% \end{coq_eval}
% \begin{coq_example}
% Fixpoint concat
%  (n:nat) (l:listn n) (m:nat)
%  (l':listn m) {struct l} : listn (n + m) :=
%   match l, l' with
%   | niln, x => x
%   | consn n' a y, x => consn (n' + m) a (concat n' y m x)
%   end.
% \end{coq_example}

\paragraph{Patterns in {\tt in}}
If the type of the matched term is more precise than an inductive applied to
variables, arguments of the inductive in the {\tt in} branch can be more
complicated patterns than a variable.

Moreover, constructors whose type do not follow the same pattern will become
impossible branch. In impossible branch, you can answer anything but {\tt
  False\_rect unit} has the advantage to be subterm of anything.

To be concrete: the tail function can be written:
\begin{coq_example}
  Definition tail n (v: listn (S n)) :=
    match v in listn (S m) return listn m with
      | niln => False_rect unit
      | consn n' a y => y
    end.
\end{coq_example}
and {\tt tail n v} will be subterm of {\tt v}.

\asection{Using pattern matching to write proofs}
In all the previous examples the elimination predicate does not depend
on the object(s) matched. But it may depend and the typical case
is when we write a proof by induction or a function that yields an
object of dependent type. An example of proof using \texttt{match} in
given in Section~\ref{refine-example}.

For example, we can write
the function \texttt{buildlist} that given a natural number
$n$ builds a list of length $n$ containing zeros as follows:

\begin{coq_example}
Fixpoint buildlist (n:nat) : listn n :=
  match n return listn n with
  | O => niln
  | S n => consn n 0 (buildlist n)
  end.
\end{coq_example}

We can also use multiple patterns.
Consider the following definition of the predicate less-equal
\texttt{Le}:

\begin{coq_example}
Inductive LE : nat -> nat -> Prop :=
  | LEO : forall n:nat, LE 0 n
  | LES : forall n m:nat, LE n m -> LE (S n) (S m).
\end{coq_example}

We can use multiple patterns to write  the proof of the lemma
 \texttt{forall (n m:nat), (LE n m)}\verb=\/=\texttt{(LE m n)}:

\begin{coq_example}
Fixpoint dec (n m:nat) {struct n} : LE n m \/ LE m n :=
  match n, m return LE n m \/ LE m n with
  | O, x => or_introl (LE x 0) (LEO x)
  | x, O => or_intror (LE x 0) (LEO x)
  | S n as n', S m as m' =>
      match dec n m with
      | or_introl h => or_introl (LE m' n') (LES n m h)
      | or_intror h => or_intror (LE n' m') (LES m n h)
      end
  end.
\end{coq_example}
In the example of \texttt{dec},
the first \texttt{match} is dependent while
the second is not.

% In general, consider the terms $e_1\ldots e_n$,
% where  the type of $e_i$ is an instance of a family type
% $\lb (\vec{d_i}:\vec{D_i}) \mto T_i$  ($1\leq i
% \leq n$). Then, in expression \texttt{match}  $e_1,\ldots,
% e_n$ \texttt{of} \ldots \texttt{end}, the
% elimination predicate ${\cal P}$ should be of the form:
% $[\vec{d_1}:\vec{D_1}][x_1:T_1]\ldots [\vec{d_n}:\vec{D_n}][x_n:T_n]Q.$

The user can also use \texttt{match} in combination with the tactic
\texttt{refine} (see Section~\ref{refine}) to build incomplete proofs
beginning with a \texttt{match} construction.

\asection{Pattern-matching on inductive objects involving local
definitions}

If local definitions occur in the type of a constructor, then there are two ways
to match on this constructor. Either the local definitions are skipped and
matching is done only on the true arguments of the constructors, or the bindings
for local definitions can also be caught in the matching.

Example.

\begin{coq_eval}
Reset Initial.
Require Import Arith.
\end{coq_eval}

\begin{coq_example*}
Inductive list : nat -> Set :=
  | nil : list 0
  | cons : forall n:nat, let m := (2 * n) in list m -> list (S (S m)).
\end{coq_example*}

In the next example, the local definition is not caught.

\begin{coq_example}
Fixpoint length n (l:list n) {struct l} : nat :=
  match l with
  | nil => 0
  | cons n l0 => S (length (2 * n) l0)
  end.
\end{coq_example}

But in this example, it is.

\begin{coq_example}
Fixpoint length' n (l:list n) {struct l} : nat :=
  match l with
  | nil => 0
  | @cons _ m l0 => S (length' m l0)
  end.
\end{coq_example}

\Rem for a given matching clause, either none of the local definitions or all of
them can be caught.

\Rem you can only catch {\tt let} bindings in mode where you bind all variables and so you
have to use @ syntax.

\Rem this feature is incoherent with the fact that parameters cannot be caught and
consequently is somehow hidden. For example, there is no mention of it in error messages.

\asection{Pattern-matching and coercions}

If a mismatch occurs between the expected type of a pattern and its
actual type, a coercion made from constructors is sought. If such a
coercion can be found, it is automatically inserted around the
pattern.

Example:

\begin{coq_example}
Inductive I : Set :=
  | C1 : nat -> I
  | C2 : I -> I.
Coercion C1 : nat >-> I.
Check (fun x => match x with
                | C2 O => 0
                | _ => 0
                end).
\end{coq_example}


\asection{When does the expansion strategy fail ?}\label{limitations}
The strategy works very like in ML languages when treating
patterns of non-dependent type.
But there are new cases of failure that are due to the presence of
dependencies.

The error messages of the current implementation may be sometimes
confusing.  When the tactic fails because patterns are somehow
incorrect then error messages refer to the initial expression. But the
strategy may succeed to build an expression whose sub-expressions are
well typed when the whole expression is not. In this situation the
message makes reference to the expanded expression.  We encourage
users, when they have patterns with the same outer constructor in
different equations, to name the variable patterns in the same
positions with the same name.
E.g. to write {\small\texttt{(cons n O x) => e1}}
and {\small\texttt{(cons n \_ x) => e2}} instead of
{\small\texttt{(cons n O x) => e1}} and
{\small\texttt{(cons n' \_ x') => e2}}.
This helps to maintain certain name correspondence between the
generated expression and the original.

Here is a summary of the error messages corresponding to each situation:

\begin{ErrMsgs}
\item \sverb{The constructor } {\sl
    ident} \sverb{ expects } {\sl num} \sverb{ arguments}

 \sverb{The variable } {\sl ident} \sverb{ is bound several times
    in pattern } {\sl term}

 \sverb{Found a constructor of inductive type } {\term}
 \sverb{ while a constructor of } {\term} \sverb{ is expected}

 Patterns are incorrect (because constructors are not applied to
  the correct number of the arguments, because they are not linear or
  they are wrongly typed).

\item \errindex{Non exhaustive pattern-matching}

The pattern matching is not exhaustive.

\item \sverb{The elimination predicate } {\sl term} \sverb{ should be
    of arity } {\sl num} \sverb{ (for non dependent case) or } {\sl
    num} \sverb{ (for dependent case)}

The elimination predicate provided to \texttt{match} has not the
  expected arity.


%\item the whole expression is wrongly typed

% CADUC ?
% , or the synthesis of
%   implicit arguments fails (for example to find the elimination
%   predicate or to resolve implicit arguments in the rhs).

%   There are {\em nested patterns of dependent type}, the elimination
%   predicate corresponds to non-dependent case and has the form
%   $[x_1:T_1]...[x_n:T_n]T$ and {\bf some} $x_i$ occurs {\bf free} in
%   $T$.  Then, the strategy may fail to find out a correct elimination
%   predicate during some step of compilation.  In this situation we
%   recommend the user to rewrite the nested dependent patterns into
%   several \texttt{match} with {\em simple patterns}.

\item {\tt Unable to infer a match predicate\\
    Either there is a type incompatiblity or the problem involves\\
    dependencies}

  There is a type mismatch between the different branches.
  The user should provide an elimination predicate.

% Obsolete ?
% \item because of nested patterns, it may happen that even though all
%   the rhs have the same type, the strategy needs dependent elimination
%   and so an elimination predicate must be provided. The system warns
%   about this situation, trying to compile anyway with the
%   non-dependent strategy. The risen message is:

% \begin{itemize}
% \item {\tt Warning: This pattern matching may need dependent
%     elimination to be compiled.  I will try, but if fails try again
%     giving dependent elimination predicate.}
% \end{itemize}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % LA PROPAGATION DES CONTRAINTES ARRIERE N'EST PAS FAITE DANS LA V7
% TODO
% \item there are {\em nested patterns of dependent type} and the
%   strategy builds a term that is well typed but recursive calls in fix
%   point are reported as illegal:
% \begin{itemize}
% \item {\tt Error: Recursive call applied to an illegal term ...}
% \end{itemize}

% This is because the strategy generates a term that is correct w.r.t.
% the initial term but which does not pass the guard condition.  In
% this situation we recommend the user to transform the nested dependent
% patterns into {\em several \texttt{match} of simple patterns}.  Let us
% explain this with an example.  Consider the following definition of a
% function that yields the last element of a list and \texttt{O} if it is
% empty:

% \begin{coq_example}
%   Fixpoint last [n:nat; l:(listn n)] : nat :=
%    match l of
%      (consn _ a niln) => a
%    | (consn m _ x) => (last m x) | niln => O
%    end.
% \end{coq_example}

% It fails because of the priority between patterns, we know that this
% definition is equivalent to the following more explicit one (which
% fails too):

% \begin{coq_example*}
%   Fixpoint last [n:nat; l:(listn n)] : nat :=
%    match l of
%      (consn _ a niln) => a
%    | (consn n _ (consn m b x)) => (last n (consn m b x))
%    | niln => O
%    end.
% \end{coq_example*}

% Note that the recursive call {\tt (last n (consn m b x))} is not
% guarded. When treating with patterns of dependent types the strategy
% interprets the first definition of \texttt{last} as the second
% one\footnote{In languages of the ML family the first definition would
%   be translated into a term where the variable \texttt{x} is shared in
%   the expression.  When patterns are of non-dependent types, Coq
%   compiles as in ML languages using sharing. When patterns are of
%   dependent types the compilation reconstructs the term as in the
%   second definition of \texttt{last} so to ensure the result of
%   expansion is well typed.}.  Thus it generates a term where the
% recursive call is rejected by the guard condition.

% You can get rid of this problem by writing the definition with
% \emph{simple patterns}:

% \begin{coq_example}
%   Fixpoint last [n:nat; l:(listn n)] : nat :=
%   <[_:nat]nat>match l of
%     (consn m a x) => Cases x of niln => a | _ => (last m x) end
%   | niln => O
%   end.
% \end{coq_example}

\end{ErrMsgs}


%%% Local Variables:
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End:


==> anc/HoTT/coq-HoTT/doc/refman/Classes.tex <==
\def\Haskell{\textsc{Haskell}\xspace}
\def\eol{\setlength\parskip{0pt}\par}
\def\indent#1{\noindent\kern#1}
\def\cst#1{\textsf{#1}}

\newcommand\tele[1]{\overrightarrow{#1}}

\achapter{\protect{Type Classes}}
\aauthor{Matthieu Sozeau}
\label{typeclasses}

\begin{flushleft}
  \em The status of Type Classes is (extremely) experimental.
\end{flushleft}

This chapter presents a quick reference of the commands related to type
classes. For an actual introduction to type classes, there is a
description of the system \cite{sozeau08} and the literature on type
classes in \Haskell which also applies.

\asection{Class and Instance declarations}
\label{ClassesInstances}

The syntax for class and instance declarations is the same as
record syntax of \Coq:
\def\kw{\texttt}
\def\classid{\texttt}

\begin{center}
\[\begin{array}{l}
\kw{Class}~\classid{Id}~(\alpha_1 : \tau_1) \cdots (\alpha_n : \tau_n) 
[: \sort] := \{\\
\begin{array}{p{0em}lcl}
  & \cst{f}_1 & : & \type_1 ; \\
  & \vdots & &  \\
  & \cst{f}_m & : & \type_m \}.
\end{array}\end{array}\]
\end{center}
\begin{center}
\[\begin{array}{l}
\kw{Instance}~\ident~:~\classid{Id}~\term_1 \cdots \term_n := \{\\
\begin{array}{p{0em}lcl}
  & \cst{f}_1 & := & \term_{f_1} ; \\
  & \vdots & &  \\
  & \cst{f}_m & := & \term_{f_m} \}.
\end{array}\end{array}\]
\end{center}
\begin{coq_eval}
  Reset Initial.
  Generalizable All Variables.
\end{coq_eval}

The $\tele{\alpha_i : \tau_i}$ variables are called the \emph{parameters}
of the class and the $\tele{f_k : \type_k}$ are called the
\emph{methods}. Each class definition gives rise to a corresponding
record declaration and each instance is a regular definition whose name
is given by $\ident$ and type is an instantiation of the record type.

We'll use the following example class in the rest of the chapter:

\begin{coq_example*}
Class EqDec (A : Type) := {
  eqb : A -> A -> bool ;
  eqb_leibniz : forall x y, eqb x y = true -> x = y }.
\end{coq_example*}

This class implements a boolean equality test which is compatible with
Leibniz equality on some type. An example implementation is:

\begin{coq_example*}
Instance unit_EqDec : EqDec unit :=
{ eqb x y := true ;
  eqb_leibniz x y H := 
    match x, y return x = y with tt, tt => eq_refl tt end }.
\end{coq_example*}

If one does not give all the members in the \texttt{Instance}
declaration, Coq enters the proof-mode and the user is asked to build
inhabitants of the remaining fields, e.g.:

\begin{coq_example*}
Instance eq_bool : EqDec bool :=
{ eqb x y := if x then y else negb y }.
\end{coq_example*}
\begin{coq_example}
Proof. intros x y H.
  destruct x ; destruct y ; (discriminate || reflexivity). 
Defined.
\end{coq_example}

One has to take care that the transparency of every field is determined
by the transparency of the \texttt{Instance} proof. One can use
alternatively the \texttt{Program} \texttt{Instance} \comindex{Program Instance} variant which has
richer facilities for dealing with obligations.

\asection{Binding classes}

Once a type class is declared, one can use it in class binders:
\begin{coq_example}
Definition neqb {A} {eqa : EqDec A} (x y : A) := negb (eqb x y).
\end{coq_example}

When one calls a class method, a constraint is generated that is
satisfied only in contexts where the appropriate instances can be
found. In the example above, a constraint \texttt{EqDec A} is generated and
satisfied by \texttt{{eqa : EqDec A}}. In case no satisfying constraint can be
found, an error is raised:

\begin{coq_example}
Definition neqb' (A : Type) (x y : A) := negb (eqb x y).
\end{coq_example}

The algorithm used to solve constraints is a variant of the eauto tactic
that does proof search with a set of lemmas (the instances). It will use
local hypotheses as well as declared lemmas in the
\texttt{typeclass\_instances} database. Hence the example can also be
written:

\begin{coq_example}
Definition neqb' A (eqa : EqDec A) (x y : A) := negb (eqb x y).
\end{coq_example}

However, the generalizing binders should be used instead as they have
particular support for type classes:
\begin{itemize}
\item They automatically set the maximally implicit status for type
  class arguments, making derived functions as easy to use as class
  methods. In the example above, \texttt{A} and \texttt{eqa} should be
  set maximally implicit.
\item They support implicit quantification on partialy applied type
  classes (\S \ref{implicit-generalization}).
  Any argument not given as part of a type class binder will be
  automatically generalized.
\item They also support implicit quantification on superclasses
  (\S \ref{classes:superclasses})
\end{itemize}

Following the previous example, one can write:
\begin{coq_example}
Definition neqb_impl `{eqa : EqDec A} (x y : A) := negb (eqb x y).
\end{coq_example}

Here \texttt{A} is implicitly generalized, and the resulting function
is equivalent to the one above.

\asection{Parameterized Instances}

One can declare parameterized instances as in \Haskell simply by giving
the constraints as a binding context before the instance, e.g.:

\begin{coq_example}
Instance prod_eqb `(EA : EqDec A, EB : EqDec B) : EqDec (A * B) :=
{ eqb x y := match x, y with
  | (la, ra), (lb, rb) => andb (eqb la lb) (eqb ra rb)
  end }.
\end{coq_example}
\begin{coq_eval}
Admitted.
\end{coq_eval}

These instances are used just as well as lemmas in the instance hint database.

\asection{Sections and contexts}
\label{SectionContext}
To ease the parametrization of developments by type classes, we provide
a new way to introduce variables into section contexts, compatible with 
the implicit argument mechanism. 
The new command works similarly to the \texttt{Variables} vernacular
(see \ref{Variable}), except it accepts any binding context as argument.
For example:

\begin{coq_example}
Section EqDec_defs.
  Context `{EA : EqDec A}.
\end{coq_example}

\begin{coq_example*}
  Global Instance option_eqb : EqDec (option A) :=
  { eqb x y := match x, y with
    | Some x, Some y => eqb x y
    | None, None => true
    | _, _ => false
    end }.
\end{coq_example*}
\begin{coq_eval}
Proof.
intros x y ; destruct x ; destruct y ; intros H ; 
try discriminate ; try apply eqb_leibniz in H ;
subst ; auto. 
Defined.
\end{coq_eval}

\begin{coq_example}
End EqDec_defs.
About option_eqb.
\end{coq_example}

Here the \texttt{Global} modifier redeclares the instance at the end of 
the section, once it has been generalized by the context variables it uses.

\asection{Building hierarchies}

\subsection{Superclasses}
\label{classes:superclasses}
One can also parameterize classes by other classes, generating a
hierarchy of classes and superclasses. In the same way, we give the
superclasses as a binding context:

\begin{coq_example*}
Class Ord `(E : EqDec A) :=
  { le : A -> A -> bool }.
\end{coq_example*}

Contrary to \Haskell, we have no special syntax for superclasses, but
this declaration is morally equivalent to:
\begin{verbatim}
Class `(E : EqDec A) => Ord A :=
  { le : A -> A -> bool }.
\end{verbatim}

This declaration means that any instance of the \texttt{Ord} class must
have an instance of \texttt{EqDec}. The parameters of the subclass contain
at least all the parameters of its superclasses in their order of
appearance (here \texttt{A} is the only one).
As we have seen, \texttt{Ord} is encoded as a record type with two parameters:
a type \texttt{A} and an \texttt{E} of type \texttt{EqDec A}. However, one can
still use it as if it had a single parameter inside generalizing binders: the
generalization of superclasses will be done automatically. 
\begin{coq_example*}
Definition le_eqb `{Ord A} (x y : A) := andb (le x y) (le y x).
\end{coq_example*}

In some cases, to be able to specify sharing of structures, one may want to give
explicitly the superclasses. It is is possible to do it directly in regular
binders, and using the \texttt{!} modifier in class binders. For
example:
\begin{coq_example*}
Definition lt `{eqa : EqDec A, ! Ord eqa} (x y : A) := 
  andb (le x y) (neqb x y).
\end{coq_example*}

The \texttt{!} modifier switches the way a binder is parsed back to the
regular interpretation of Coq. In particular, it uses the implicit
arguments mechanism if available, as shown in the example.

\subsection{Substructures}

Substructures are components of a class which are instances of a class
themselves. They often arise when using classes for logical properties,
e.g.:

\begin{coq_eval}
Require Import Relations.
\end{coq_eval}
\begin{coq_example*}
Class Reflexive (A : Type) (R : relation A) :=
  reflexivity : forall x, R x x.
Class Transitive (A : Type) (R : relation A) :=
  transitivity : forall x y z, R x y -> R y z -> R x z.
\end{coq_example*}

This declares singleton classes for reflexive and transitive relations,
(see \ref{SingletonClass} for an explanation).
These may be used as part of other classes:

\begin{coq_example*}
Class PreOrder (A : Type) (R : relation A) :=
{ PreOrder_Reflexive :> Reflexive A R ;
  PreOrder_Transitive :> Transitive A R }.
\end{coq_example*}

The syntax \texttt{:>} indicates that each \texttt{PreOrder} can be seen
as a \texttt{Reflexive} relation. So each time a reflexive relation is
needed, a preorder can be used instead. This is very similar to the
coercion mechanism of \texttt{Structure} declarations.
The implementation simply declares each projection as an instance. 

One can also declare existing objects or structure
projections using the \texttt{Existing Instance} command to achieve the 
same effect.

\section{Summary of the commands
\label{TypeClassCommands}}

\subsection{\tt Class {\ident} {\binder$_1$ \ldots~\binder$_n$} 
  : \sort := \{ field$_1$ ; \ldots ; field$_k$ \}.}
\comindex{Class}
\label{Class}

The \texttt{Class} command is used to declare a type class with
parameters {\binder$_1$} to {\binder$_n$} and fields {\tt field$_1$} to
{\tt field$_k$}.

\begin{Variants}
\item \label{SingletonClass} {\tt Class {\ident} {\binder$_1$ \ldots \binder$_n$} 
    : \sort := \ident$_1$ : \type$_1$.}
  This variant declares a \emph{singleton} class whose only method is
  {\tt \ident$_1$}. This singleton class is a so-called definitional
  class, represented simply as a definition 
  {\tt {\ident} \binder$_1$ \ldots \binder$_n$ := \type$_1$} and whose
  instances are themselves objects of this type. Definitional classes
  are not wrapped inside records, and the trivial projection of an
  instance of such a class is convertible to the instance itself. This can
  be useful to make instances of existing objects easily and to reduce 
  proof size by not inserting useless projections. The class
  constant itself is declared rigid during resolution so that the class 
  abstraction is maintained.  

\item \label{ExistingClass} {\tt Existing Class {\ident}.\comindex{Existing Class}}
  This variant declares a class a posteriori from a constant or
  inductive definition. No methods or instances are defined.
\end{Variants}

\subsection{\tt Instance {\ident} {\binder$_1$ \ldots \binder$_n$} :
  {Class} {t$_1$ \ldots t$_n$} [| \textit{priority}]
  := \{ field$_1$ := b$_1$ ; \ldots ; field$_i$ := b$_i$ \}}
\comindex{Instance}
\label{Instance}

The \texttt{Instance} command is used to declare a type class instance
named {\ident} of the class \emph{Class} with parameters {t$_1$} to {t$_n$} and
fields {\tt b$_1$} to {\tt b$_i$}, where each field must be a declared
field of the class. Missing fields must be filled in interactive proof mode.

An arbitrary context of the form {\tt \binder$_1$ \ldots \binder$_n$}
can be put after the name of the instance and before the colon to
declare a parameterized instance.
An optional \textit{priority} can be declared, 0 being the highest
priority as for auto hints.

\begin{Variants}
\item {\tt Instance {\ident} {\binder$_1$ \ldots \binder$_n$} :
    forall {\binder$_{n+1}$ \ldots \binder$_m$},
    {Class} {t$_1$ \ldots t$_n$} [| \textit{priority}] := \term} 
  This syntax is used for declaration of singleton class instances or
  for directly giving an explicit term of type
  {\tt forall {\binder$_{n+1}$ \ldots \binder$_m$}, {Class} {t$_1$ \ldots t$_n$}}.
  One need not even mention the unique field name for singleton classes.

\item {\tt Global Instance} One can use the \texttt{Global} modifier on
  instances declared in a section so that their generalization is automatically
  redeclared after the section is closed.

\item {\tt Program Instance} \comindex{Program Instance}
  Switches the type-checking to \Program~(chapter \ref{Program})
  and uses the obligation mechanism to manage missing fields.

\item {\tt Declare Instance} \comindex{Declare Instance}
  In a {\tt Module Type}, this command states that a corresponding
  concrete instance should exist in any implementation of this
  {\tt Module Type}. This is similar to the distinction between
  {\tt Parameter} vs. {\tt Definition}, or between {\tt Declare Module}
  and {\tt Module}.

\end{Variants}

Besides the {\tt Class} and {\tt Instance} vernacular commands, there
are a few other commands related to type classes.

\subsection{\tt Existing Instance {\ident}}
\comindex{Existing Instance}
\label{ExistingInstance}

This commands adds an arbitrary constant whose type ends with an applied
type class to the instance database. It can be used for redeclaring
instances at the end of sections, or declaring structure projections as
instances. This is almost equivalent to {\tt Hint Resolve {\ident} :
  typeclass\_instances}.

\begin{Variants}
\item {\tt Existing Instances {\ident}$_1$ \ldots {\ident}$_n$}
  \comindex{Existing Instances}
  With this command, several existing instances can be declared at once.
\end{Variants}

\subsection{\tt Context {\binder$_1$ \ldots \binder$_n$}}
\comindex{Context}
\label{Context}

Declares variables according to the given binding context, which might
use implicit generalization (see \ref{SectionContext}).

\subsection{\tt Typeclasses Transparent, Opaque {\ident$_1$ \ldots \ident$_n$}}
\comindex{Typeclasses Transparent}
\comindex{Typeclasses Opaque}
\label{TypeclassesTransparency}

This commands defines the transparency of {\ident$_1$ \ldots \ident$_n$} 
during type class resolution. It is useful when some constants prevent some
unifications and make resolution fail. It is also useful to declare
constants which should never be unfolded during proof-search, like
fixpoints or anything which does not look like an abbreviation. This can
additionally speed up proof search as the typeclass map can be indexed
by such rigid constants (see \ref{HintTransparency}).
By default, all constants and local variables are considered transparent.
One should take care not to make opaque any constant that is used to
abbreviate a type, like {\tt relation A := A -> A -> Prop}.

This is equivalent to {\tt Hint Transparent,Opaque} {\ident} {\tt: typeclass\_instances}.

\subsection{\tt Typeclasses eauto := [debug] [dfs | bfs] [\emph{depth}]}
\comindex{Typeclasses eauto}
\label{TypeclassesEauto}

This commands allows to customize the type class resolution tactic,
based on a variant of eauto. The flags semantics are:
\begin{itemize}
\item {\tt debug} In debug mode, the trace of successfully applied
  tactics is printed.
\item {\tt dfs, bfs} This sets the search strategy to depth-first search
  (the default) or breadth-first search.
\item {\emph{depth}} This sets the depth of the search (the default is 100).
\end{itemize}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Coercion.tex <==
\achapter{Implicit Coercions}
\aauthor{Amokrane Saïbi}

\label{Coercions-full}
\index{Coercions!presentation}

\asection{General Presentation}

This section describes the inheritance mechanism of {\Coq}. In {\Coq} with
inheritance, we are not interested in adding any expressive power to
our theory, but only convenience. Given a term, possibly not typable,
we are interested in the problem of determining if it can be well
typed modulo insertion of appropriate coercions.  We allow to write:

\begin{itemize}
\item $f~a$ where $f:forall~ x:A, B$ and $a:A'$ when $A'$ can 
      be seen in some sense as a subtype of $A$.
\item $x:A$ when $A$ is not a type, but can be seen in 
      a certain sense as a type: set, group, category etc.
\item $f~a$ when $f$ is not a function, but can be seen in a certain sense
      as a function: bijection, functor, any structure morphism etc.
\end{itemize}

\asection{Classes}
\index{Coercions!classes}
 A class with $n$ parameters is any defined name with a type
$forall~ (x_1:A_1)..(x_n:A_n), s$ where $s$ is a sort.  Thus a class with
parameters is considered as a single class and not as a family of
classes.  An object of a class $C$ is any term of type $C~t_1
.. t_n$.  In addition to these user-classes, we have two abstract
classes:

\begin{itemize}
\item {\tt Sortclass}, the class of sorts; 
  its objects are the terms whose type is a sort.
\item {\tt Funclass}, the class of functions; 
  its objects are all the terms with a functional 
  type, i.e. of form $forall~ x:A, B$.
\end{itemize}

Formally, the syntax of a classes is defined on Figure~\ref{fig:classes}.
\begin{figure}
\begin{centerframe}
\begin{tabular}{lcl}
{\class} & ::= & {\qualid} \\
  & $|$ & {\tt Sortclass} \\
  & $|$ & {\tt Funclass} 
\end{tabular}
\end{centerframe}
\caption{Syntax of classes}
\label{fig:classes}
\end{figure}

\asection{Coercions}
\index{Coercions!Funclass}
\index{Coercions!Sortclass}
  A name $f$ can be declared as a coercion between a source user-class
$C$ with $n$ parameters and a target class $D$ if one of these
conditions holds:

\newcommand{\oftype}{\!:\!}

\begin{itemize}
\item $D$ is a user-class, then the type of $f$ must have the form
      $forall~ (x_1 \oftype A_1)..(x_n \oftype A_n)(y\oftype C~x_1..x_n), D~u_1..u_m$ where $m$
      is the number of parameters of $D$.
\item $D$ is {\tt Funclass}, then the type of $f$ must have the form
      $forall~ (x_1\oftype A_1)..(x_n\oftype A_n)(y\oftype C~x_1..x_n)(x:A), B$. 
\item $D$ is {\tt Sortclass}, then the type of $f$ must have the form
      $forall~ (x_1\oftype A_1)..(x_n\oftype A_n)(y\oftype C~x_1..x_n), s$ with $s$ a sort. 
\end{itemize}

We then write $f:C \mbox{\texttt{>->}} D$. The restriction on the type
of coercions is called {\em the uniform inheritance condition}.
Remark that the abstract classes {\tt Funclass} and {\tt Sortclass}
cannot be source classes.

To coerce an object $t:C~t_1..t_n$ of $C$ towards $D$, we have to
apply the coercion $f$ to it; the obtained term $f~t_1..t_n~t$ is
then an object of $D$.

\asection{Identity Coercions}
\index{Coercions!identity}

  Identity coercions are special cases of coercions used to go around
the uniform inheritance condition.  Let $C$ and $D$ be two classes
with respectively $n$ and $m$ parameters and
$f:forall~(x_1:T_1)..(x_k:T_k)(y:C~u_1..u_n), D~v_1..v_m$ a function which
does not verify the uniform inheritance condition. To declare $f$ as
coercion, one has first to declare a subclass $C'$ of $C$:

$$C' := fun~ (x_1:T_1)..(x_k:T_k) => C~u_1..u_n$$

\noindent We then define an {\em identity coercion} between $C'$ and $C$:
\begin{eqnarray*}
Id\_C'\_C  & := & fun~ (x_1:T_1)..(x_k:T_k)(y:C'~x_1..x_k) => (y:C~u_1..u_n)\\
\end{eqnarray*}

We can now declare $f$ as coercion from $C'$ to $D$, since we can
``cast'' its type as
$forall~ (x_1:T_1)..(x_k:T_k)(y:C'~x_1..x_k),D~v_1..v_m$.\\ The identity
coercions have a special status: to coerce an object $t:C'~t_1..t_k$
of $C'$ towards $C$, we does not have to insert explicitly $Id\_C'\_C$
since $Id\_C'\_C~t_1..t_k~t$ is convertible with $t$.  However we
``rewrite'' the type of $t$ to become an object of $C$; in this case,
it becomes $C~u_1^*..u_k^*$ where each $u_i^*$ is the result of the
substitution in $u_i$ of the variables $x_j$ by $t_j$.


\asection{Inheritance Graph}
\index{Coercions!inheritance graph}
Coercions form an inheritance graph with classes as nodes.  We call
{\em coercion path} an ordered list of coercions between two nodes of
the graph.  A class $C$ is said to be a subclass of $D$ if there is a
coercion path in the graph from $C$ to $D$; we also say that $C$
inherits from $D$. Our mechanism supports multiple inheritance since a
class may inherit from several classes, contrary to simple inheritance
where a class inherits from at most one class.  However there must be
at most one path between two classes.  If this is not the case, only
the {\em oldest} one is valid and the others are ignored. So the order
of declaration of coercions is important.

We extend notations for coercions to coercion paths. For instance
$[f_1;..;f_k]:C \mbox{\texttt{>->}} D$ is the coercion path composed
by the coercions $f_1..f_k$.  The application of a coercion path to a
term consists of the successive application of its coercions.

\asection{Declaration of Coercions}

%%%%% "Class" is useless, since classes are implicitely defined via coercions.

% \asubsection{\tt Class {\qualid}.}\comindex{Class}
% Declares {\qualid} as a new class.

% \begin{ErrMsgs}
% \item {\qualid} \errindex{not declared}
% \item {\qualid} \errindex{is already a class}
% \item \errindex{Type of {\qualid} does not end with a sort}
% \end{ErrMsgs}

% \begin{Variant}
% \item {\tt Class Local {\qualid}.} \\
% Declares the construction denoted by {\qualid} as a new local class to 
% the current section.
% \end{Variant}

% END "Class" is useless

\asubsection{\tt Coercion {\qualid} : {\class$_1$} >-> {\class$_2$}.}
\comindex{Coercion}

Declares the construction denoted by {\qualid} as a coercion between
{\class$_1$} and {\class$_2$}.

% Useless information
% The classes {\class$_1$} and {\class$_2$} are first declared if necessary.
   
\begin{ErrMsgs}
\item {\qualid} \errindex{not declared}
\item {\qualid} \errindex{is already a coercion}
\item \errindex{Funclass cannot be a source class}
\item \errindex{Sortclass cannot be a source class}
\item {\qualid} \errindex{is not a function}
\item \errindex{Cannot find the source class of {\qualid}}
\item \errindex{Cannot recognize {\class$_1$} as a source class of {\qualid}}
\item {\qualid} \errindex{does not respect the uniform inheritance condition}
\item \errindex{Found target class {\class} instead of {\class$_2$}}

\end{ErrMsgs}

When the coercion {\qualid} is added to the inheritance graph, non
valid coercion paths are ignored; they are signaled by a warning.
\\[0.3cm]
\noindent {\bf Warning :}
\begin{enumerate}
\item \begin{tabbing}
{\tt Ambiguous paths: }\= $[f_1^1;..;f_{n_1}^1] : C_1\mbox{\tt >->}D_1$\\
                       \> {\ldots} \\
                       \>$[f_1^m;..;f_{n_m}^m] : C_m\mbox{\tt >->}D_m$
      \end{tabbing}
\end{enumerate}

\begin{Variants}
\item {\tt Local Coercion {\qualid} : {\class$_1$} >-> {\class$_2$}.}
\comindex{Local Coercion}\\
  Declares the construction denoted by {\qualid} as a coercion local to
  the current section.

\item {\tt Coercion {\ident} := {\term}}\comindex{Coercion}\\
  This defines {\ident} just like \texttt{Definition {\ident} :=
    {\term}}, and then declares {\ident} as a coercion between it
  source and its target.

\item {\tt Coercion {\ident} := {\term} : {\type}}\\
  This defines {\ident} just like 
  \texttt{Definition {\ident} : {\type} := {\term}}, and then
  declares {\ident} as a coercion between it source and its target. 

\item {\tt Local Coercion {\ident} := {\term}}\comindex{Local Coercion}\\
  This defines {\ident} just like \texttt{Let {\ident} :=
    {\term}}, and then declares {\ident} as a coercion between it
  source and its target.

\item Assumptions can be declared as coercions at declaration
time. This extends the grammar of assumptions from 
Figure~\ref{sentences-syntax} as follows:
\comindex{Variable \mbox{\rm (and coercions)}}
\comindex{Axiom \mbox{\rm (and coercions)}}
\comindex{Parameter \mbox{\rm (and coercions)}}
\comindex{Hypothesis \mbox{\rm (and coercions)}}

\begin{tabular}{lcl}
%% Declarations
{\assumption} & ::= & {\assumptionkeyword} {\assums} {\tt .} \\
&&\\
{\assums} & ::= & {\simpleassums} \\
          & $|$ & \nelist{{\tt (} \simpleassums {\tt )}}{} \\
&&\\
{\simpleassums} & ::= &  \nelist{\ident}{} {\tt :}\zeroone{{\tt >}} {\term}\\  
\end{tabular}

If the extra {\tt >} is present before the type of some assumptions, these
assumptions are declared as coercions.

\item Constructors of inductive types can be declared as coercions at
definition time of the inductive type. This extends and modifies the
grammar of inductive types from Figure \ref{sentences-syntax} as follows: 
\comindex{Inductive \mbox{\rm (and coercions)}}
\comindex{CoInductive \mbox{\rm (and coercions)}}

\begin{center}
\begin{tabular}{lcl}
%% Inductives
{\inductive} & ::= & 
           {\tt Inductive} \nelist{\inductivebody}{with} {\tt .} \\
 & $|$ & {\tt CoInductive} \nelist{\inductivebody}{with} {\tt .} \\
           & & \\
{\inductivebody} & ::= & 
  {\ident} \zeroone{\binders} {\tt :} {\term} {\tt :=} \\
   && ~~~\zeroone{\zeroone{\tt |} \nelist{\constructor}{|}} \\
           & & \\
{\constructor} & ::= &  {\ident} \zeroone{\binders} \zeroone{{\tt :}\zeroone{\tt >} {\term}} \\
\end{tabular}
\end{center}

Especially, if the extra {\tt >} is present in a constructor
declaration, this constructor is declared as a coercion.
\end{Variants}

\asubsection{\tt Identity Coercion {\ident}:{\class$_1$} >-> {\class$_2$}.} 
\comindex{Identity Coercion}

We check that {\class$_1$} is a constant with a value of the form
$fun~ (x_1:T_1)..(x_n:T_n) => (\mbox{\class}_2~t_1..t_m)$ where $m$ is the
number of parameters of \class$_2$.  Then we define an identity
function with the type
$forall~ (x_1:T_1)..(x_n:T_n)(y:\mbox{\class}_1~x_1..x_n),
{\mbox{\class}_2}~t_1..t_m$, and we declare it as an identity
coercion between {\class$_1$} and {\class$_2$}.

\begin{ErrMsgs}
\item {\class$_1$} \errindex{must be a transparent constant} 
\end{ErrMsgs}

\begin{Variants}
\item {\tt Local Identity Coercion {\ident}:{\ident$_1$} >-> {\ident$_2$}.} \\
Idem but locally to the current section.

\item {\tt SubClass {\ident} := {\type}.} \\
\comindex{SubClass}
 If {\type} is a class
{\ident'} applied to some arguments then {\ident} is defined and an
identity coercion of name {\tt Id\_{\ident}\_{\ident'}} is
declared. Otherwise said, this is an abbreviation for 

{\tt Definition {\ident} := {\type}.} 

 followed by

{\tt Identity Coercion Id\_{\ident}\_{\ident'}:{\ident} >-> {\ident'}}.

\item {\tt Local SubClass {\ident} := {\type}.} \\
Same as before but locally to the current section.

\end{Variants}

\asection{Displaying Available Coercions}

\asubsection{\tt Print Classes.} 
\comindex{Print Classes}
Print the list of declared classes in the current context.

\asubsection{\tt Print Coercions.}
\comindex{Print Coercions}
Print the list of declared coercions in the current context.

\asubsection{\tt Print Graph.} 
\comindex{Print Graph}
Print the list of valid coercion paths in the current context.

\asubsection{\tt Print Coercion Paths {\class$_1$} {\class$_2$}.} 
\comindex{Print Coercion Paths}
Print the list of valid coercion paths from {\class$_1$} to {\class$_2$}.

\asection{Activating the Printing of Coercions}

\asubsection{\tt Set Printing Coercions.}
\comindex{Set Printing Coercions}
\comindex{Unset Printing Coercions}

This command forces all the coercions to be printed.
Conversely, to skip the printing of coercions, use
 {\tt Unset Printing Coercions}.
By default, coercions are not printed.

\asubsection{\tt Set Printing Coercion {\qualid}.}
\comindex{Set Printing Coercion}
\comindex{Unset Printing Coercion}

This command forces coercion denoted by {\qualid} to be printed.
To skip the printing of coercion {\qualid}, use
 {\tt Unset Printing Coercion {\qualid}}.
By default, a coercion is never printed.
 
\asection{Classes as Records}
\label{Coercions-and-records}
\index{Coercions!and records}
We allow the definition of {\em Structures with Inheritance} (or
classes as records) by extending the existing {\tt Record} macro
(see Section~\ref{Record}). Its new syntax is:

\begin{center}
\begin{tabular}{l}
{\tt Record \zeroone{>}~{\ident} \zeroone{\binders} : {\sort} := \zeroone{\ident$_0$} \verb+{+} \\
~~~~\begin{tabular}{l}
        {\tt \ident$_1$ $[$:$|$:>$]$ \term$_1$ ;} \\
        ... \\
        {\tt \ident$_n$ $[$:$|$:>$]$ \term$_n$ \verb+}+. }
    \end{tabular}
\end{tabular}
\end{center}
The identifier {\ident} is the name of the defined record and {\sort}
is its type. The identifier {\ident$_0$} is the name of its
constructor. The identifiers {\ident$_1$}, .., {\ident$_n$} are the
names of its fields and {\term$_1$}, .., {\term$_n$} their respective
types. The alternative {\tt $[$:$|$:>$]$} is ``{\tt :}'' or ``{\tt
:>}''. If {\tt {\ident$_i$}:>{\term$_i$}}, then {\ident$_i$} is
automatically declared as coercion from {\ident} to the class of
{\term$_i$}.  Remark that {\ident$_i$} always verifies the uniform
inheritance condition.  If the optional ``{\tt >}'' before {\ident} is
present, then {\ident$_0$} (or the default name {\tt Build\_{\ident}}
if {\ident$_0$} is omitted) is automatically declared as a coercion
from the class of {\term$_n$} to {\ident} (this may fail if the
uniform inheritance condition is not satisfied).

\Rem The keyword {\tt Structure}\comindex{Structure} is a synonym of {\tt
Record}.

\asection{Coercions and Sections}
\index{Coercions!and sections}
  The inheritance mechanism is compatible with the section
mechanism. The global classes and coercions defined inside a section
are redefined after its closing, using their new value and new
type. The classes and coercions which are local to the section are
simply forgotten.
Coercions with a local source class or a local target class, and 
coercions which do not verify the uniform inheritance condition any longer
are also forgotten.

\asection{Coercions and Modules}
\index{Coercions!and modules}

From Coq version 8.3, the coercions present in a module are activated
only when the module is explicitly imported. Formerly, the coercions
were activated as soon as the module was required, whatever it was
imported or not.

To recover the behavior of the versions of Coq prior to 8.3, use the
following command:

\comindex{Set Automatic Coercions Import}
\comindex{Unset Automatic Coercions Import}
\begin{verbatim}
Set Automatic Coercions Import.
\end{verbatim}

To cancel the effect of the option, use instead:

\begin{verbatim}
Unset Automatic Coercions Import.
\end{verbatim}

\asection{Examples}

  There are three situations:

\begin{itemize}
\item $f~a$ is ill-typed where $f:forall~x:A,B$ and $a:A'$. If there is a
      coercion path between $A'$ and $A$, $f~a$ is transformed into
      $f~a'$ where $a'$ is the result of the application of this
      coercion path to $a$.

We first give an example of coercion between atomic inductive types

%\begin{\small}
\begin{coq_example}
Definition bool_in_nat (b:bool) := if b then 0 else 1.
Coercion bool_in_nat : bool >-> nat.
Check (0 = true).
Set Printing Coercions.
Check (0 = true).
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

\Warning ``\verb|Check true=O.|'' fails. This is ``normal'' behaviour of
coercions. To validate \verb|true=O|, the coercion is searched from
\verb=nat= to \verb=bool=. There is none.

We give an example of coercion between classes with parameters.

%\begin{\small}
\begin{coq_example}
Parameters
   (C : nat -> Set) (D : nat -> bool -> Set) (E : bool -> Set).
Parameter f : forall n:nat, C n -> D (S n) true.
Coercion f : C >-> D.
Parameter g : forall (n:nat) (b:bool), D n b -> E b.
Coercion g : D >-> E.
Parameter c : C 0.
Parameter T : E true -> nat.
Check (T c).
Set Printing Coercions.
Check (T c).
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

We give now an example using identity coercions.

%\begin{small}
\begin{coq_example}
Definition D' (b:bool) := D 1 b.
Identity Coercion IdD'D : D' >-> D.
Print IdD'D.
Parameter d' : D' true.
Check (T d').
Set Printing Coercions.
Check (T d').
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}


  In the case of functional arguments, we use the monotonic rule of
sub-typing.  Approximatively, to coerce $t:forall~x:A, B$ towards
$forall~x:A',B'$, one have to coerce $A'$ towards $A$ and $B$ towards
$B'$. An example is given below:

%\begin{small}
\begin{coq_example}
Parameters (A B : Set) (h : A -> B).
Coercion h : A >-> B.
Parameter U : (A -> E true) -> nat.
Parameter t : B -> C 0.
Check (U t).
Set Printing Coercions.
Check (U t).
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

  Remark the changes in the result following the modification of the
previous example.

%\begin{small}
\begin{coq_example}
Parameter U' : (C 0 -> B) -> nat.
Parameter t' : E true -> A.
Check (U' t').
Set Printing Coercions.
Check (U' t').
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

\item An assumption $x:A$ when $A$ is not a type, is ill-typed.  It is
      replaced by $x:A'$ where $A'$ is the result of the application
      to $A$ of the coercion path between the class of $A$ and {\tt
      Sortclass} if it exists.  This case occurs in the abstraction
      $fun~ x:A => t$, universal quantification $forall~x:A, B$,
      global variables and parameters of (co-)inductive definitions
      and functions. In $forall~x:A, B$, such a coercion path may be
      applied to $B$ also if necessary.

%\begin{small}
\begin{coq_example}
Parameter Graph : Type.
Parameter Node : Graph -> Type.
Coercion Node : Graph >-> Sortclass.
Parameter G : Graph.
Parameter Arrows : G -> G -> Type.
Check Arrows.
Parameter fg : G -> G.
Check fg.
Set Printing Coercions.
Check fg.
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

\item $f~a$ is ill-typed because $f:A$ is not a function. The term
      $f$ is replaced by the term obtained by applying to $f$ the
      coercion path between $A$ and {\tt Funclass} if it exists.

%\begin{small}
\begin{coq_example}
Parameter bij : Set -> Set -> Set.
Parameter ap : forall A B:Set, bij A B -> A -> B.
Coercion ap : bij >-> Funclass.
Parameter b : bij nat nat.
Check (b 0).
Set Printing Coercions.
Check (b 0).
\end{coq_example}
%\end{small}

\begin{coq_eval}
Unset Printing Coercions.
\end{coq_eval}

Let us see the resulting graph of this session.

%\begin{small}
\begin{coq_example}
Print Graph.
\end{coq_example}
%\end{small}

\end{itemize}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Extraction.tex <==
\achapter{Extraction of programs in Objective Caml and Haskell}
\label{Extraction}
\aauthor{Jean-Christophe Filliâtre and Pierre Letouzey}
\index{Extraction}

We present here the \Coq\ extraction commands, used to build certified
and relatively efficient functional programs, extracting them from
either \Coq\ functions or \Coq\ proofs of specifications. The
functional languages available as output are currently \ocaml{},
\textsc{Haskell} and \textsc{Scheme}.  In the following, ``ML'' will
be used (abusively) to refer to any of the three.

\paragraph{Differences with old versions.}
The current extraction mechanism is new for version 7.0 of {\Coq}.
In particular, the \FW\ toplevel used as an intermediate step between 
\Coq\ and ML has been withdrawn.  It is also not possible 
any more to import ML objects in this \FW\ toplevel.
The current mechanism also differs from
the one in previous versions of \Coq: there is no more
an explicit toplevel for the language (formerly called \textsc{Fml}). 

\asection{Generating ML code}
\comindex{Extraction}
\comindex{Recursive Extraction}
\comindex{Separate Extraction}
\comindex{Extraction Library}
\comindex{Recursive Extraction Library}

The next two commands are meant to be used for rapid preview of
extraction. They both display extracted term(s) inside \Coq.

\begin{description}
\item {\tt Extraction \qualid.} ~\par
  Extracts one constant or module in the \Coq\ toplevel.

\item {\tt Recursive Extraction  \qualid$_1$ \dots\ \qualid$_n$.} ~\par
  Recursive extraction of all the globals (or modules) \qualid$_1$ \dots\
  \qualid$_n$ and all their dependencies in the \Coq\ toplevel.
\end{description}

%% TODO error messages

All the following commands produce real ML files. User can choose to produce
one monolithic file or one file per \Coq\ library. 

\begin{description}
\item {\tt Extraction "{\em file}"}  
      \qualid$_1$ \dots\ \qualid$_n$. ~\par
  Recursive extraction of all the globals (or modules) \qualid$_1$ \dots\
  \qualid$_n$ and all their dependencies in one monolithic file {\em file}.
  Global and local identifiers are renamed according to the chosen ML
  language to fulfill its syntactic conventions, keeping original
  names as much as possible.
  
\item {\tt Extraction Library} \ident. ~\par 
  Extraction of the whole \Coq\ library {\tt\ident.v} to an ML module
  {\tt\ident.ml}.  In case of name clash, identifiers are here renamed
  using prefixes \verb!coq_!  or \verb!Coq_! to ensure a
  session-independent renaming.

\item {\tt Recursive Extraction Library} \ident. ~\par
  Extraction of the \Coq\ library {\tt\ident.v} and all other modules 
  {\tt\ident.v} depends on. 

\item {\tt Separate Extraction}
      \qualid$_1$ \dots\ \qualid$_n$. ~\par
  Recursive extraction of all the globals (or modules) \qualid$_1$ \dots\
  \qualid$_n$ and all their dependencies, just as {\tt
    Extraction "{\em file}"}, but instead of producing one monolithic
  file, this command splits the produced code in separate ML files, one per
  corresponding Coq {\tt .v} file. This command is hence quite similar
  to {\tt Recursive Extraction Library}, except that only the needed
  parts of Coq libraries are extracted instead of the whole. The
  naming convention in case of name clash is the same one as
  {\tt Extraction Library} : identifiers are here renamed
  using prefixes \verb!coq_!  or \verb!Coq_!.
\end{description}

The list of globals \qualid$_i$ does not need to be
exhaustive: it is automatically completed into a complete and minimal
environment. 

\asection{Extraction options}

\asubsection{Setting the target language}
\comindex{Extraction Language}

The ability to fix target language is the first and more important
of the extraction options. Default is Ocaml.
\begin{description}
\item {\tt Extraction Language Ocaml}.
\item {\tt Extraction Language Haskell}.
\item {\tt Extraction Language Scheme}.
\end{description}

\asubsection{Inlining and optimizations}

Since Objective Caml is a strict language, the extracted code has to
be optimized in order to be efficient (for instance, when using
induction principles we do not want to compute all the recursive calls
but only the needed ones). So the extraction mechanism provides an
automatic optimization routine that will be called each time the user
want to generate Ocaml programs. The optimizations can be split in two
groups: the type preserving ones -- essentially constant inlining and
reductions -- and the non type perserving ones -- some function
abstractions of dummy types are removed when it's deemed safe in order
to have more elegant types. Therefore some constants may not appear in
resulting monolithic Ocaml program. In the case of modular extraction,
even if some inlining is done, the inlined constant are nevertheless
printed, to ensure session-independent programs.

Concerning Haskell, type preserving optimizations are less useful
because of lazyness. We still make some optimizations, for example in
order to produce more readable code.

The type preserving optimizations are controled by the following \Coq\ options: 

\begin{description}

\item \comindex{Set Extraction Optimize}
{\tt Set Extraction Optimize.}

\item \comindex{Unset Extraction Optimize}
{\tt Unset Extraction Optimize.}

Default is Set. This control all type preserving optimizations made on
the ML terms (mostly reduction of dummy beta/iota redexes, but also
simplifications on Cases, etc). Put this option to Unset if you want a
ML term as close as possible to the Coq term.

\item \comindex{Set Extraction Conservative Types}
{\tt Set Extraction Conservative Types.}

\item \comindex{Unset Extraction Conservative Types}
{\tt Unset Extraction Conservative Types.}

Default is Unset. This control the non type preserving optimizations
made on ML terms (which try to avoid function abstraction of dummy
types).  If you turn this option to Set to make sure that {\tt e:t}
implies that {\tt e':t'} where {\tt e'} and {\tt t'} are the extracted
code of {\tt e} and {\tt t} respectively.

\item \comindex{Set Extraction KeepSingleton}
{\tt Set Extraction KeepSingleton.}

\item \comindex{Unset Extraction KeepSingleton}
{\tt Unset Extraction KeepSingleton.}

Default is Unset. Normaly, when the extraction of an inductive type
produces a singleton type (i.e. a type with only one constructor, and
only one argument to this constructor), the inductive structure is
removed and this type is seen as an alias to the inner type.
The typical example is {\tt sig}. This option allows to disable this
optimization when one wishes to preserve the inductive structure of types.

\item \comindex{Set Extraction AutoInline}
{\tt Set Extraction AutoInline.} 

\item \comindex{Unset Extraction AutoInline}
{\tt Unset Extraction AutoInline.} 

Default is Set, so by default, the extraction mechanism feels free to 
inline the bodies of some defined constants, according to some heuristics 
like size of bodies, useness of some arguments, etc. Those heuristics are 
not always perfect, you may want to disable this feature, do it by Unset. 

\item \comindex{Extraction Inline}
{\tt Extraction Inline} \qualid$_1$ \dots\ \qualid$_n$. 

\item \comindex{Extraction NoInline}
{\tt Extraction NoInline} \qualid$_1$ \dots\ \qualid$_n$. 

In addition to the automatic inline feature, you can now tell precisely to 
inline some more constants by the {\tt Extraction Inline} command. Conversely, 
you can forbid the automatic inlining of some specific constants by
the {\tt Extraction NoInline} command.
Those two commands enable a precise control of what is inlined and what is not. 

\item \comindex{Print Extraction Inline}
{\tt Print Extraction Inline}. 

Prints the current state of the table recording the custom inlinings 
declared by the two previous commands. 

\item \comindex{Reset Extraction Inline}
{\tt Reset Extraction Inline}. 

Puts the table recording the custom inlinings back to empty. 

\end{description}


\paragraph{Inlining and printing of a constant declaration.}

A user can explicitly ask for a constant to be extracted by two means:
\begin{itemize}
\item by mentioning it on the extraction command line
\item by extracting the whole \Coq\ module of this constant.
\end{itemize}
In both cases, the declaration of this constant will be present in the
produced file. 
But this same constant may or may not be inlined in the following
terms, depending on the automatic/custom inlining mechanism.  


For the constants non-explicitly required but needed for dependency
reasons, there are two cases: 
\begin{itemize}
\item If an inlining decision is taken, whether automatically or not,
all occurrences of this constant are replaced by its extracted body, and
this constant is not declared in the generated file.
\item If no inlining decision is taken, the constant is normally
  declared in the produced file. 
\end{itemize}

\asubsection{Extra elimination of useless arguments}

\begin{description}
\item \comindex{Extraction Implicit}
 {\tt Extraction Implicit} \qualid\ [ \ident$_1$ \dots\ \ident$_n$ ].

This experimental command allows to declare some arguments of
\qualid\ as implicit, i.e. useless in extracted code and hence to
be removed by extraction. Here \qualid\ can be any function or
inductive constructor, and \ident$_i$ are the names of the concerned
arguments. In fact, an argument can also be referred by a number
indicating its position, starting from 1. When an actual extraction
takes place, an error is raised if the {\tt Extraction Implicit}
declarations cannot be honored, that is if any of the implicited
variables still occurs in the final code. This declaration of useless
arguments is independent but complementary to the main elimination
principles of extraction (logical parts and types).
\end{description}

\asubsection{Realizing axioms}\label{extraction:axioms}

Extraction will fail if it encounters an informative
axiom not realized (see Section~\ref{extraction:axioms}). 
A warning will be issued if it encounters an logical axiom, to remind 
user that inconsistent logical axioms may lead to incorrect or
non-terminating extracted terms. 

It is possible to assume some axioms while developing a proof. Since
these axioms can be any kind of proposition or object or type, they may
perfectly well have some computational content. But a program must be
a closed term, and of course the system cannot guess the program which
realizes an axiom.  Therefore, it is possible to tell the system
what ML term corresponds to a given axiom. 

\comindex{Extract Constant}
\begin{description}
\item{\tt Extract Constant \qualid\ => \str.} ~\par
  Give an ML extraction for the given constant.
  The \str\ may be an identifier or a quoted string.
\item{\tt Extract Inlined Constant \qualid\ => \str.} ~\par
  Same as the previous one, except that the given ML terms will
  be inlined everywhere instead of being declared via a let.
\end{description}

Note that the {\tt Extract Inlined Constant} command is sugar
for an {\tt Extract Constant} followed by a {\tt Extraction Inline}. 
Hence a {\tt Reset Extraction Inline} will have an effect on the
realized and inlined axiom.

Of course, it is the responsibility of the user to ensure that the ML
terms given to realize the axioms do have the expected types.  In
fact, the strings containing realizing code are just copied in the
extracted files. The extraction recognizes whether the realized axiom
should become a ML type constant or a ML object declaration.

\Example
\begin{coq_example}
Axiom X:Set.
Axiom x:X.
Extract Constant X => "int".
Extract Constant x => "0".
\end{coq_example}   

Notice that in the case of type scheme axiom (i.e. whose type is an
arity, that is a sequence of product finished by a sort), then some type
variables has to be given. The syntax is then: 

\begin{description}
\item{\tt Extract Constant \qualid\ \str$_1$ \ldots \str$_n$ => \str.} ~\par
\end{description}

The number of type variables is checked by the system. 

\Example
\begin{coq_example}
Axiom Y : Set -> Set -> Set.
Extract Constant Y "'a" "'b" => " 'a*'b ".
\end{coq_example}

Realizing an axiom via {\tt Extract Constant} is only useful in the
case of an informative axiom (of sort Type or Set). A logical axiom
have no computational content and hence will not appears in extracted
terms. But a warning is nonetheless issued if extraction encounters a
logical axiom. This warning reminds user that inconsistent logical
axioms may lead to incorrect or non-terminating extracted terms.

If an informative axiom has not been realized before an extraction, a
warning is also issued and the definition of the axiom is filled with
an exception labeled {\tt AXIOM TO BE REALIZED}. The user must then
search these exceptions inside the extracted file and replace them by
real code.

\comindex{Extract Inductive} 

The system also provides a mechanism to specify ML terms for inductive
types and constructors.  For instance, the user may want to use the ML
native boolean type instead of \Coq\ one.  The syntax is the following:

\begin{description}
\item{\tt Extract Inductive \qualid\ => \str\ [ \str\ \dots \str\ ]\
{\it optstring}.} ~\par
  Give an ML extraction for the given inductive type. You must specify
  extractions for the type itself (first \str) and all its
  constructors (between square brackets). If given, the final optional
  string should contain a function emulating pattern-matching over this
  inductive type. If this optional string is not given, the ML
  extraction must be an ML inductive datatype, and the native
  pattern-matching of the language will be used.
\end{description}

For an inductive type with $k$ constructor, the function used to
emulate the match should expect $(k+1)$ arguments, first the $k$
branches in functional form, and then the inductive element to
destruct. For instance, the match branch \verb$| S n => foo$ gives the
functional form \verb$(fun n -> foo)$. Note that a constructor with no
argument is considered to have one unit argument, in order to block
early evaluation of the branch: \verb$| O => bar$ leads to the functional
form \verb$(fun () -> bar)$. For instance, when extracting {\tt nat}
into {\tt int}, the code to provide has type:
{\tt (unit->'a)->(int->'a)->int->'a}.
    
As for {\tt Extract Inductive}, this command should be used with care:
\begin{itemize}
\item The ML code provided by the user is currently \emph{not} checked at all by
  extraction, even for syntax errors.

\item Extracting an inductive type to a pre-existing ML inductive type
is quite sound. But extracting to a general type (by providing an
ad-hoc pattern-matching) will often \emph{not} be fully rigorously
correct.  For instance, when extracting {\tt nat} to Ocaml's {\tt
int}, it is theoretically possible to build {\tt nat} values that are
larger than Ocaml's {\tt max\_int}. It is the user's responsability to
be sure that no overflow or other bad events occur in practice.

\item Translating an inductive type to an ML type does \emph{not}
magically improve the asymptotic complexity of functions, even if the
ML type is an efficient representation. For instance, when extracting
{\tt nat} to Ocaml's {\tt int}, the function {\tt mult} stays
quadratic. It might be interesting to associate this translation with
some specific {\tt Extract Constant} when primitive counterparts exist.
\end{itemize}

\Example
Typical examples are the following:
\begin{coq_example}
Extract Inductive unit => "unit" [ "()" ].
Extract Inductive bool => "bool" [ "true" "false" ].
Extract Inductive sumbool => "bool" [ "true" "false" ].
\end{coq_example}

If an inductive constructor or type has arity 2 and the corresponding 
string is enclosed by parenthesis, then the rest of the string is used
as infix constructor or type. 
\begin{coq_example}
Extract Inductive list => "list" [ "[]" "(::)" ].
Extract Inductive prod => "(*)"  [ "(,)" ].
\end{coq_example}

As an example of translation to a non-inductive datatype, let's turn
{\tt nat} into Ocaml's {\tt int} (see caveat above):
\begin{coq_example}
Extract Inductive nat => int [ "0" "succ" ]
 "(fun fO fS n -> if n=0 then fO () else fS (n-1))".
\end{coq_example}

\asubsection{Avoiding conflicts with existing filenames}

\comindex{Extraction Blacklist}

When using {\tt Extraction Library}, the names of the extracted files
directly depends from the names of the \Coq\ files. It may happen that
these filenames are in conflict with already existing files, 
either in the standard library of the target language or in other
code that is meant to be linked with the extracted code. 
For instance the module {\tt List} exists both in \Coq\ and in Ocaml.
It is possible to instruct the extraction not to use particular filenames.

\begin{description}
\item{\tt Extraction Blacklist \ident \ldots \ident.} ~\par
  Instruct the extraction to avoid using these names as filenames
  for extracted code. 
\item{\tt Print Extraction Blacklist.} ~\par
  Show the current list of filenames the extraction should avoid.
\item{\tt Reset Extraction Blacklist.} ~\par
  Allow the extraction to use any filename.
\end{description}

For Ocaml, a typical use of these commands is
{\tt Extraction Blacklist String List}.

\asection{Differences between \Coq\ and ML type systems}


Due to differences between \Coq\ and ML type systems, 
some extracted programs are not directly typable in ML. 
We now solve this problem (at least in Ocaml) by adding 
when needed some unsafe casting {\tt Obj.magic}, which give
a generic type {\tt 'a} to any term.

For example, here are two kinds of problem that can occur:

\begin{itemize}
  \item If some part of the program is {\em very} polymorphic, there
    may be no ML type for it. In that case the extraction to ML works
    all right but the generated code may be refused by the ML
    type-checker. A very well known example is the {\em distr-pair}
    function:
\begin{verbatim}
Definition dp := 
 fun (A B:Set)(x:A)(y:B)(f:forall C:Set, C->C) => (f A x, f B y).
\end{verbatim}

In Ocaml, for instance, the direct extracted term would be:

\begin{verbatim}
let dp x y f = Pair((f () x),(f () y))
\end{verbatim}

and would have type:
\begin{verbatim}
dp : 'a -> 'a -> (unit -> 'a -> 'b) -> ('b,'b) prod
\end{verbatim}

which is not its original type, but a restriction.

We now produce the following correct version:
\begin{verbatim}
let dp x y f = Pair ((Obj.magic f () x), (Obj.magic f () y))
\end{verbatim}

  \item Some definitions of \Coq\ may have no counterpart in ML. This
    happens when there is a quantification over types inside the type
    of a constructor; for example:
\begin{verbatim}
Inductive anything : Set := dummy : forall A:Set, A -> anything.
\end{verbatim}

which corresponds to the definition of an ML dynamic type.
In Ocaml, we must cast any argument of the constructor dummy.

\end{itemize}

Even with those unsafe castings, you should never get error like
``segmentation fault''. In fact even if your program may seem
ill-typed to the Ocaml type-checker, it can't go wrong: it comes 
from a Coq well-typed terms, so for example inductives will always 
have the correct number of arguments, etc. 

More details about the correctness of the extracted programs can be 
found in \cite{Let02}.

We have to say, though, that in most ``realistic'' programs, these
problems do not occur. For example all the programs of Coq library are
accepted by Caml type-checker without any {\tt Obj.magic} (see examples below).



\asection{Some examples}

We present here two examples of extractions, taken from the 
\Coq\ Standard Library. We choose \ocaml\ as target language, 
but all can be done in the other dialects with slight modifications.
We then indicate where to find other examples and tests of Extraction.

\asubsection{A detailed example: Euclidean division}

The file {\tt Euclid} contains the proof of Euclidean division
(theorem {\tt eucl\_dev}). The natural numbers defined in the example
files are unary integers defined by two constructors $O$ and $S$:
\begin{coq_example*}
Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.
\end{coq_example*}

This module contains a theorem {\tt eucl\_dev}, whose type is:
\begin{verbatim}
forall b:nat, b > 0 -> forall a:nat, diveucl a b
\end{verbatim}
where {\tt diveucl} is a type for the pair of the quotient and the
modulo, plus some logical assertions that disappear during extraction.
We can now extract this program to \ocaml:

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Require Import Euclid Wf_nat.
Extraction Inline gt_wf_rec lt_wf_rec induction_ltof2.
Recursive Extraction eucl_dev.
\end{coq_example}

The inlining of {\tt gt\_wf\_rec} and others is not
mandatory. It only enhances readability of extracted code.
You can then copy-paste the output to a file {\tt euclid.ml} or let 
\Coq\ do it for you with the following command: 

\begin{verbatim}
Extraction "euclid" eucl_dev.
\end{verbatim}

Let us play the resulting program:

\begin{verbatim}
# #use "euclid.ml";;
type nat = O | S of nat
type sumbool = Left | Right
val minus : nat -> nat -> nat = <fun>
val le_lt_dec : nat -> nat -> sumbool = <fun>
val le_gt_dec : nat -> nat -> sumbool = <fun>
type diveucl = Divex of nat * nat
val eucl_dev : nat -> nat -> diveucl = <fun>
# eucl_dev (S (S O)) (S (S (S (S (S O)))));;
- : diveucl = Divex (S (S O), S O)
\end{verbatim}
It is easier to test on \ocaml\ integers:
\begin{verbatim}
# let rec nat_of_int = function 0 -> O | n -> S (nat_of_int (n-1));;
val i2n : int -> nat = <fun>
# let rec int_of_nat = function O -> 0 | S p -> 1+(int_of_nat p);;
val n2i : nat -> int = <fun>
# let div a b = 
     let Divex (q,r) = eucl_dev (nat_of_int b) (nat_of_int a)
     in (int_of_nat q, int_of_nat r);;
val div : int -> int -> int * int = <fun>
# div 173 15;;
- : int * int = (11, 8)
\end{verbatim}

Note that these {\tt nat\_of\_int} and {\tt int\_of\_nat} are now
available via a mere {\tt Require Import ExtrOcamlIntConv} and then
adding these functions to the list of functions to extract. This file
{\tt ExtrOcamlIntConv.v} and some others in {\tt plugins/extraction/}
are meant to help building concrete program via extraction.

\asubsection{Extraction's horror museum}

Some pathological examples of extraction are grouped in the file
{\tt test-suite/success/extraction.v} of the sources of \Coq.

\asubsection{Users' Contributions}

 Several of the \Coq\ Users' Contributions use extraction to produce 
 certified programs. In particular the following ones have an automatic 
 extraction test (just run {\tt make} in those directories): 

 \begin{itemize}
 \item Bordeaux/Additions
 \item Bordeaux/EXCEPTIONS
 \item Bordeaux/SearchTrees
 \item Dyade/BDDS
 \item Lannion
 \item Lyon/CIRCUITS
 \item Lyon/FIRING-SQUAD
 \item Marseille/CIRCUITS
 \item Muenchen/Higman
 \item Nancy/FOUnify
 \item Rocq/ARITH/Chinese
 \item Rocq/COC
 \item Rocq/GRAPHS
 \item Rocq/HIGMAN
 \item Sophia-Antipolis/Stalmarck
 \item Suresnes/BDD
 \end{itemize}

 Lannion, Rocq/HIGMAN and Lyon/CIRCUITS are a bit particular. They are 
 examples of developments where {\tt Obj.magic} are needed.
 This is probably due to an heavy use of impredicativity.
 After compilation those two examples run nonetheless,
 thanks to the correction of the extraction~\cite{Let02}. 

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Helm.tex <==
\label{Helm}
\index{XML exportation}
\index{Proof rendering}

This section describes the exportation of {\Coq} theories to XML that
has been contributed by Claudio Sacerdoti Coen.  Currently, the main
applications are the rendering and searching tool
developed within the HELM\footnote{Hypertextual Electronic Library of
Mathematics} and MoWGLI\footnote{Mathematics on the Web, Get it by
Logic and Interfaces} projects mainly at the University of Bologna and
partly at INRIA-Sophia Antipolis.

\subsection{Practical use of the XML exportation tool}

The basic way to export the logical content of a file into XML format
is to use {\tt coqc} with option {\tt -xml}. 
When the {\tt -xml} flag is set, every definition or declaration is
immediately exported to XML once concluded.
The system environment variable {\tt COQ\_XML\_LIBRARY\_ROOT} must be
previously set to a directory in which the logical structure of the
exported objects is reflected.

  For {\tt Makefile} files generated by \verb+coq_makefile+ (see section
  \ref{Makefile}), it is sufficient to compile the files using
 \begin{quotation}
   \verb+make COQ_XML=-xml+
 \end{quotation}
 
 To export a development to XML, the suggested procedure is then:
 
 \begin{enumerate}
  \item add to your own contribution a valid \verb+Make+ file and use
      \verb+coq_makefile+ to generate the \verb+Makefile+ from the \verb+Make+
      file.
 
      \Warning Since logical names are used to structure the XML
      hierarchy, always add to the \verb+Make+ file at least one \verb+"-R"+
      option to map physical file names to logical module paths.
  \item set the \verb+COQ_XML_LIBRARY_ROOT+ environment variable to
  the directory where the XML file hierarchy must be physically
  rooted.
  \item compile your contribution with \verb+"make COQ_XML=-xml"+
 \end{enumerate}
 
\Rem In case the system variable {\tt COQ\_XML\_LIBRARY\_ROOT} is not set,
the output is done on the standard output. Also, the files are
compressed using {\tt gzip} after creation. This is to save disk space
since the XML format is very verbose.

\subsection{Reflection of the logical structure into the file system}

For each {\Coq} logical object, several independent files associated
to this object are created.  The structure of the long name of the
object is reflected in the directory structure of the file system.
E.g. an object of long name 
{\ident$_1$}{\tt .}{\ldots}{\tt .}{\ident$_n$}{\tt .}{\ident} is exported to files in the
subdirectory {\ident$_1$}{\tt /}{\ldots}{\tt /}{\ident$_n$} of the directory 
bound to the environment variable {\tt COQ\_XML\_LIBRARY\_ROOT}.

\subsection{What is exported?}

The XML exportation tool exports the logical content of {\Coq}
theories. This covers global definitions (including lemmas, theorems,
...), global assumptions (parameters and axioms), local assumptions or
definitions, and inductive definitions.

Vernacular files are exported to {\tt .theory.xml} files. 
%Variables,
%definitions, theorems, axioms and proofs are exported to individual
%files whose suffixes range from {\tt .var.xml}, {\tt .con.xml}, {\tt
%.con.body.xml}, {\tt .con.types.xml} to {\tt .con.proof_tree.xml}.
Comments are pre-processed with {\sf coqdoc} (see section
\ref{coqdoc}). Especially, they have to be enclosed within {\tt (**}
and {\tt *)} to be exported.

For each inductive definition of name
{\ident$_1$}{\tt .}{\ldots}{\tt .}{\ident$_n$}.{\ident}, a file named
{\ident}{\tt .ind.xml} is created in the subdirectory
{\ident$_1$}{\tt /}{\ldots}{\tt /}{\ident$_n$} of the xml library root
directory. It contains the arities and constructors of the type. For mutual inductive definitions, the file is named after the
name of the first inductive type of the block.

For each global definition of base name
{\ident$_1$}{\tt .}{\ldots}{\tt .}{\ident$_n$}.{\ident}, files named
{\tt {\ident}.con.body.xml} and {\tt {\ident}.con.xml} are created in the
subdirectory {\ident$_1$}{\tt /}{\ldots}{\tt /}{\ident$_n$}. They
respectively contain the body and the type of the definition.

For each global assumption of base name {\ident$_1$}{\tt .}{\ident$_2$}{\tt .}
{\ldots}{\tt .}{\ident$_n$}{\tt .}{\ident}, a file
named {\ident}{\tt .con.xml} is created in the subdirectory
{\ident$_1$}{\tt /}{\ldots}{\tt /}{\ident$_n$}.  It contains the type of the
global assumption.

For each local assumption or definition of base name {\ident} located
in sections {\ident$'_1$}, {\ldots}, {\ident$'_p$} of the module
{\ident$_1$}.{\ident$_2$}{\tt .}{\ldots}{\tt .}{\ident$_n$}.{\ident}, a file
named {\tt {\ident}.var.xml} is created in the subdirectory
{\ident$_1$}{\tt /}{\ldots}{\tt /}{\ident$_n$}{\tt /}{\ident$'_1$}{\tt /}\ldots{\tt /}{\ident$'_p$}.
It contains its type and, if a definition, its body.

In order to do proof-rendering (for example in natural language), some
redundant typing information is required, i.e. the type of at least
some of the subterms of the bodies and types of the CIC objects. These
types are called inner types and are exported to files of suffix {\tt
.types.xml} by the exportation tool.


% Deactivated
%% \subsection{Proof trees}

%% For each definition or theorem that has been built with tactics, an
%% extra file of suffix {\tt proof\_tree.xml} is created. It contains the
%% proof scripts and is used for rendering the proof.

\subsection[Inner types]{Inner types\label{inner-types}}

The type of a subterm of a construction is called an {\em inner type}
if it respects the following conditions.
 
\begin{enumerate}
  \item Its sort is \verb+Prop+\footnote{or {\tt CProp} which is the
    "sort"-like definition used in C-CoRN (see
    \url{http://vacuumcleaner.cs.kun.nl/c-corn}) to type
    computationally relevant predicative propositions.}.
 \item It is not a type cast nor an atomic term (variable, constructor or constant).
 \item If it's root is an abstraction, then the root's parent node is
    not an abstraction, i.e. only the type of the outer abstraction of
    a block of nested abstractions is printed.
\end{enumerate}
                                                                               
The rationale for the 3$^{rd}$ condition is that the type of the inner
abstractions could be easily computed starting from the type of the
outer ones; moreover, the types of the inner abstractions requires a
lot of disk/memory space: removing the 3$^{rd}$ condition leads to XML
file that are two times as big as the ones exported applying the 3$^{rd}$
condition.

\subsection{Interactive exportation commands}

There are also commands to be used interactively in {\tt coqtop}.

\subsubsection[\tt Print XML {\qualid}]{\tt Print XML {\qualid}\comindex{Print XML}}

If the variable {\tt COQ\_XML\_LIBRARY\_ROOT} is set, this command creates
files containing the logical content in XML format of {\qualid}. If
the variable is not set, the result is displayed on the standard
output.

\begin{Variants}
\item {\tt Print XML File {\str} {\qualid}}\\
This writes the logical content of {\qualid} in XML format to files
whose prefix is {\str}.
\end{Variants}

\subsubsection[{\tt Show XML Proof}]{{\tt Show XML Proof}\comindex{Show XML Proof}}

If the variable {\tt COQ\_XML\_LIBRARY\_ROOT} is set, this command creates
files containing the current proof in progress in XML format. It
writes also an XML file made of inner types.  If the variable is not
set, the result is displayed on the standard output.

\begin{Variants}
\item {\tt Show XML File {\str} Proof}\\ This writes the
logical content of {\qualid} in XML format to files whose prefix is
{\str}. 
\end{Variants}

\subsection{Applications: rendering, searching and publishing}

The HELM team at the University of Bologna has developed tools
exploiting the XML exportation of {\Coq} libraries. This covers
rendering, searching and publishing tools.

All these tools require a running http server and, if possible, a
MathML compliant browser.  The procedure to install the suite of tools
ultimately allowing rendering and searching can be found on the HELM
web site \url{http://helm.cs.unibo.it/library.html}.

It may be easier though to upload your developments on the HELM http
server and to re-use the infrastructure running on it. This requires
publishing your development. To this aim, follow the instructions on
\url{http://mowgli.cs.unibo.it}.

Notice that the HELM server already hosts a copy of the standard
library of {\Coq} and of the {\Coq} user contributions.

\subsection{Technical informations}

\subsubsection{CIC with Explicit Named Substitutions}
                                                                               
The exported files are XML encoding of the lambda-terms used by the
\Coq\ system. The implementative details of the \Coq\ system are hidden as much
as possible, so that the XML DTD is a straightforward encoding of the
Calculus of (Co)Inductive Constructions.
                                                                                
Nevertheless, there is a feature of the \Coq\ system that can not be
hidden in a completely satisfactory way: discharging (see Sect.\ref{Section}).
In \Coq\ it is possible
to open a section, declare variables and use them in the rest of the section
as if they were axiom declarations. Once the section is closed, every definition and theorem in the section is discharged by abstracting it over the section
variables. Variable declarations as well as section declarations are entirely
dropped. Since we are interested in an XML encoding of definitions and
theorems as close as possible to those directly provided the user, we
do not want to export discharged forms. Exporting non-discharged theorem
and definitions together with theorems that rely on the discharged forms
obliges the tools that work on the XML encoding to implement discharging to
achieve logical consistency. Moreover, the rendering of the files can be
misleading, since hyperlinks can be shown between occurrences of the discharge
form of a definition and the non-discharged definition, that are different
objects.
                                                                                
To overcome the previous limitations, Claudio Sacerdoti Coen developed in his
PhD. thesis an extension of CIC, called Calculus of (Co)Inductive Constructions
with Explicit Named Substitutions, that is a slight extension of CIC where
discharging is not necessary. The DTD of the exported XML files describes
constants, inductive types and variables of the Calculus of (Co)Inductive
Constructions with Explicit Named Substitutions. The conversion to the new
calculus is performed during the exportation phase.

The following example shows a very small \Coq\ development together with its
version in CIC with Explicit Named Substitutions.

\begin{verbatim}
# CIC version: #
Section S.
 Variable A : Prop.

 Definition impl := A -> A.

 Theorem t : impl.           (* uses the undischarged form of impl *)
  Proof.
   exact (fun (a:A) => a).
  Qed.

End S.

Theorem t' : (impl False).   (* uses the discharged form of impl *)
 Proof.
  exact (t False).           (* uses the discharged form of t *)
 Qed.
\end{verbatim}
 
\begin{verbatim}
# Corresponding CIC with Explicit Named Substitutions version: #
Section S.
 Variable A : Prop.
 
 Definition impl(A) := A -> A. (* theorems and definitions are
                                  explicitly abstracted over the
                                  variables. The name is sufficient to
                                  completely describe the abstraction *)
 
 Theorem t(A) : impl.          (* impl where A is not instantiated *)
  Proof.
   exact (fun (a:A) => a).
  Qed.
 
End S.
 
Theorem t'() : impl{False/A}. (* impl where A is instantiated with False
                                 Notice that t' does not depend on A     *)
 Proof.
  exact t{False/A}.           (* t where A is instantiated with False *)
 Qed.
\end{verbatim}
 
Further details on the typing and reduction rules of the calculus can be
found in Claudio Sacerdoti Coen PhD. dissertation, where the consistency
of the calculus is also proved.
 
\subsubsection{The CIC with Explicit Named Substitutions XML DTD}
 
A copy of the DTD can be found in the file ``\verb+cic.dtd+'' in the
\verb+plugins/xml+ source directory of \Coq.
The following is a very brief overview of the elements described in the DTD.
 
\begin{description}
 \item[]\texttt{<ConstantType>}
   is the root element of the files that correspond to constant types.
 \item[]\texttt{<ConstantBody>}
   is the root element of the files that correspond to constant bodies.
   It is used only for closed definitions and theorems (i.e. when no
   metavariable occurs in the body or type of the constant)
 \item[]\texttt{<CurrentProof>}
   is the root element of the file that correspond to the body of a constant
   that depends on metavariables (e.g. unfinished proofs)
 \item[]\texttt{<Variable>}
   is the root element of the files that correspond to variables
 \item[]\texttt{<InductiveTypes>}
   is the root element of the files that correspond to blocks
   of mutually defined inductive definitions
\end{description}
 
The elements
 \verb+<LAMBDA>+, \verb+<CAST>+, \verb+<PROD>+, \verb+<REL>+, \verb+<SORT>+,
 \verb+<APPLY>+, \verb+<VAR>+, \verb+<META>+, \verb+<IMPLICIT>+, \verb+<CONST>+, \verb+<LETIN>+, \verb+<MUTIND>+, \verb+<MUTCONSTRUCT>+, \verb+<MUTCASE>+,
 \verb+<FIX>+ and \verb+<COFIX>+ are used to encode the constructors of CIC.
 The \verb+sort+ or \verb+type+ attribute of the element, if present, is
 respectively the sort or the type of the term, that is a sort because of the
 typing rules of CIC.
 
The element \verb+<instantiate>+ correspond to the application of an explicit
named substitution to its first argument, that is a reference to a definition
or declaration in the environment.
 
All the other elements are just syntactic sugar.


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Micromega.tex <==
\achapter{Micromega : tactics for solving arithmetic goals over ordered rings}
\aauthor{Frédéric Besson and Evgeny Makarov}
\newtheorem{theorem}{Theorem}

 
\asection{Short description of the tactics}
\tacindex{psatz}  \tacindex{lra} 
\label{sec:psatz-hurry}
The {\tt Psatz} module ({\tt Require Psatz.}) gives access to several tactics for solving arithmetic goals over
 {\tt Z}\footnote{Support for {\tt nat} and {\tt N} is obtained by pre-processing the goal with the {\tt zify} tactic.}, {\tt Q} and {\tt R}:
\begin{itemize}
\item {\tt lia} is a decision procedure for linear integer arithmetic (see Section~\ref{sec:lia});
\item {\tt nia} is an incomplete proof procedure for integer non-linear arithmetic (see Section~\ref{sec:nia});
\item {\tt lra} is a decision procedure for linear (real or rational) arithmetic goals (see Section~\ref{sec:lra});
\item {\tt psatz D n} where {\tt D} is {\tt Z}, {\tt Q} or {\tt R} and {\tt n} is an optional integer limiting the proof search depth is
is an incomplete proof procedure for non-linear arithmetic. It is based on John Harrison's Hol light driver to the external prover {\tt cspd}\footnote{Sources and binaries can be found at \url{https://projects.coin-or.org/Csdp}}. 
   Note that the {\tt csdp} driver is generating 
   a \emph{proof cache} thus allowing to rerun scripts even without {\tt csdp} (see Section~\ref{sec:psatz}). 
\end{itemize}

The tactics solve propositional formulas parameterised by atomic arithmetics expressions
interpreted over a domain $D \in \{\mathbb{Z}, \mathbb{Q}, \mathbb{R} \}$.
The syntax of the formulas is the following:
\[
\begin{array}{lcl}
 F &::=&  A \mid P \mid \mathit{True} \mid \mathit{False} \mid F_1 \land F_2 \mid F_1 \lor F_2 \mid F_1 \leftrightarrow F_2 \mid F_1 \to F_2 \mid \sim F\\
 A &::=& p_1 = p_2 \mid  p_1 > p_2 \mid p_1 < p_2 \mid p_1 \ge p_2 \mid p_1 \le p_2 \\
 p &::=& c \mid x \mid {-}p \mid p_1 - p_2 \mid p_1 + p_2 \mid p_1 \times p_2 \mid p \verb!^! n
 \end{array}
 \]
 where $c$ is a numeric constant, $x\in D$ is a numeric variable and the operators $-$, $+$, $\times$, are
 respectively subtraction, addition, product, $p \verb!^!n $ is exponentiation by a constant $n$, $P$ is an
 arbitrary proposition.
 %
 For {\tt Q}, equality is not leibnitz equality {\tt =} but the equality of rationals {\tt ==}.

For {\tt Z} (resp. {\tt Q} ), $c$ ranges over integer constants (resp. rational constants).
%% The following table details for each domain $D \in \{\mathbb{Z},\mathbb{Q},\mathbb{R}\}$ the range of constants $c$ and exponent $n$.
%% \[
%% \begin{array}{|c|c|c|c|}
%%   \hline
%%   &\mathbb{Z} & \mathbb{Q} & \mathbb{R} \\
%%   \hline
%%   c &\mathtt{Z} & \mathtt{Q} & (see below) \\
%%   \hline
%%   n &\mathtt{Z} & \mathtt{Z} & \mathtt{nat}\\
%%   \hline
%% \end{array}
%% \]
For {\tt R}, the tactic recognises as real constants the following expressions:
\begin{verbatim}
c ::= R0 | R1 | Rmul(c,c) | Rplus(c,c) | Rminus(c,c) | IZR z | IQR q | Rdiv(c,c) | Rinv c
\end{verbatim}
where ${\tt z}$ is a constant in {\tt Z} and {\tt q} is a constant in {\tt Q}.
This includes integer constants written using the decimal notation \emph{i.e.,} {\tt c\%R}.

\asection{\emph{Positivstellensatz} refutations}
\label{sec:psatz-back}

The name {\tt psatz} is an abbreviation for \emph{positivstellensatz} -- literally positivity theorem -- which
generalises Hilbert's \emph{nullstellensatz}.
%
It relies on the notion of $\mathit{Cone}$. Given  a (finite) set of polynomials $S$, $Cone(S)$ is
inductively defined as the smallest set of polynomials closed under the following rules:
\[
\begin{array}{l}
\dfrac{p \in S}{p \in Cone(S)} \quad 
\dfrac{}{p^2 \in Cone(S)} \quad
\dfrac{p_1 \in Cone(S) \quad p_2 \in Cone(S) \quad \Join \in \{+,*\}} {p_1 \Join p_2 \in Cone(S)}\\
\end{array}
\]
The following theorem provides a proof principle for checking that a set of polynomial inequalities do not have solutions\footnote{Variants deal with equalities and strict inequalities.}:
\begin{theorem}
  \label{thm:psatz}
  Let $S$ be a set of polynomials.\\
  If ${-}1$ belongs to $Cone(S)$ then the conjunction $\bigwedge_{p \in S} p\ge 0$ is unsatisfiable.
\end{theorem}
A proof based on this theorem is called a \emph{positivstellensatz} refutation.
%
The tactics work as follows. Formulas are normalised into conjonctive normal form $\bigwedge_i C_i$ where
$C_i$ has the general form $(\bigwedge_{j\in S_i} p_j \Join 0) \to \mathit{False})$ and $\Join \in \{>,\ge,=\}$ for $D\in
\{\mathbb{Q},\mathbb{R}\}$ and $\Join \in \{\ge, =\}$ for $\mathbb{Z}$.
%
For each conjunct $C_i$, the tactic calls a oracle which searches for $-1$ within the cone.
%
Upon success, the oracle returns a \emph{cone expression} that is normalised by the {\tt ring} tactic (see chapter~\ref{ring}) and checked to be
$-1$.


\asection{{\tt lra} : a decision procedure for linear real and rational arithmetic}
\label{sec:lra}
The {\tt lra} tactic is searching for \emph{linear} refutations using
Fourier elimination\footnote{More efficient linear programming techniques could equally be employed}.  As a
result, this tactic explores a subset of the $Cone$ defined as:
\[
LinCone(S) =\left\{ \left. \sum_{p \in S} \alpha_p \times p\ \right|\ \alpha_p \mbox{ are positive constants} \right\}
\]
The deductive power of {\tt lra} is the combined deductive power of {\tt ring\_simplify} and {\tt fourier}.
%
There is also an overlap with the {\tt field} tactic {\emph e.g.}, {\tt x = 10 * x / 10} is solved by {\tt lra}.

\asection{ {\tt psatz} : a proof procedure for non-linear arithmetic}
\label{sec:psatz}
The {\tt psatz} tactic explores the $Cone$ by increasing degrees -- hence the depth parameter $n$.
In theory, such a proof search is complete -- if the goal is provable the search eventually stops.
Unfortunately, the external oracle is using numeric (approximate) optimisation techniques that might miss a
refutation. 

To illustrate the working of the tactic, consider we wish to prove the following Coq goal.\\
\begin{coq_eval}
  Require Import ZArith Psatz.
  Open Scope Z_scope.
\end{coq_eval}
\begin{coq_example*}
  Goal forall x, -x^2 >= 0 -> x - 1 >= 0 -> False.
\end{coq_example*}
\begin{coq_eval}
intro x; psatz Z 2.
\end{coq_eval}
Such a goal is solved by {\tt intro x; psatz Z 2}. The oracle returns the cone expression $2 \times
(\mathbf{x-1}) + \mathbf{x-1}\times\mathbf{x-1} + \mathbf{-x^2}$ (polynomial hypotheses are printed in bold). By construction, this
expression belongs to $Cone(\{-x^2, x -1\})$.  Moreover, by running {\tt ring} we obtain $-1$. By
Theorem~\ref{thm:psatz}, the goal is valid.
%

%% \paragraph{The {\tt sos} tactic} -- where {\tt sos} stands for \emph{sum of squares} -- tries to prove that a
%% single polynomial $p$ is positive by expressing it as a sum of squares \emph{i.e.,} $\sum_{i\in S} p_i^2$.
%% This amounts to searching for $p$ in the cone without generators \emph{i.e.}, $Cone(\{\})$.
%

\asection{ {\tt lia} : a tactic for linear integer arithmetic }
\tacindex{lia}
\label{sec:lia}

The tactic {\tt lia} offers an alternative to the {\tt omega} and {\tt romega} tactic (see
Chapter~\ref{OmegaChapter}). 
%
Rougthly speaking, the deductive power of {\tt lia} is the combined deductive power of {\tt ring\_simplify} and {\tt omega}.
%
However, it solves linear goals that {\tt omega} and {\tt romega} do not solve, such as the
following so-called \emph{omega nightmare}~\cite{TheOmegaPaper}.
\begin{coq_example*}
  Goal forall x y, 
       27 <= 11 * x + 13 * y <= 45 -> 
       -10 <= 7 * x - 9 * y <= 4 ->   False.
\end{coq_example*}
\begin{coq_eval}
intro x; lia;
\end{coq_eval}
The estimation of the relative efficiency of lia \emph{vs} {\tt omega}
and {\tt romega} is under evaluation.

\paragraph{High level view of {\tt lia}.}
Over $\mathbb{R}$,  \emph{positivstellensatz} refutations are a complete proof principle\footnote{In practice, the oracle might fail to produce such a refutation.}.
%
However, this is not the case over $\mathbb{Z}$.
%
Actually, \emph{positivstellensatz} refutations are not even sufficient to decide linear \emph{integer} 
arithmetics.
%
The canonical exemple is {\tt 2 * x = 1 -> False} which is a theorem of $\mathbb{Z}$ but not a theorem of $\mathbb{R}$.
%
To remedy this weakness, the {\tt lia} tactic is using recursively a combination of:
%
\begin{itemize}
\item linear \emph{positivstellensatz} refutations;
\item cutting plane proofs;
\item case split.
\end{itemize}

\paragraph{Cutting plane proofs} are a way to take into account the discreetness of $\mathbb{Z}$ by rounding up
(rational) constants up-to the closest integer. 
%
\begin{theorem}
  Let $p$ be an integer and $c$ a rational constant.
  \[
  p \ge c \Rightarrow p \ge \lceil c \rceil
  \]
\end{theorem}
For instance, from $2 * x = 1$ we can deduce 
\begin{itemize}
\item $x \ge 1/2$ which cut plane is $ x \ge \lceil 1/2 \rceil = 1$;
\item $ x \le 1/2$ which cut plane is $ x \le \lfloor 1/2 \rfloor = 0$.
\end{itemize}
By combining these two facts (in normal form) $x - 1 \ge 0$ and $-x \ge 0$, we conclude by exhibiting a
\emph{positivstellensatz} refutation ($-1 \equiv \mathbf{x-1} + \mathbf{-x}  \in Cone(\{x-1,x\})$).

Cutting plane proofs and linear \emph{positivstellensatz} refutations are a complete proof principle for integer linear arithmetic.

\paragraph{Case split} allow to enumerate over the possible values of an expression. 
\begin{theorem}
  Let $p$ be an integer and $c_1$ and $c_2$  integer constants.
  \[
  c_1 \le p \le c_2 \Rightarrow \bigvee_{x \in [c_1,c_2]} p = x
  \]
\end{theorem}
Our current oracle tries to find an expression $e$ with a small range $[c_1,c_2]$.
%
We generate $c_2 - c_1$ subgoals which contexts are enriched with an equation $e = i$ for $i \in [c_1,c_2]$ and
recursively search for a proof.

\asection{ {\tt nia} : a proof procedure for non-linear integer arithmetic}
\tacindex{nia}
\label{sec:nia}
The {\tt nia} tactic is an {\emph experimental} proof procedure for non-linear  integer arithmetic.
%
The tactic performs a limited amount of non-linear reasoning before running the
linear prover of {\tt lia}.
This pre-processing does the following:
\begin{itemize}
\item If the context contains an arithmetic expression of the form $e[x^2]$ where $x$ is a
  monomial, the context is enriched with $x^2\ge 0$;
\item For all pairs of hypotheses $e_1\ge 0$, $e_2 \ge 0$, the context is enriched with $e_1 \times e_2 \ge 0$.
\end{itemize}
After pre-processing, the linear prover of {\tt lia} is searching for a proof by abstracting monomials by variables.



%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Natural.tex <==
\achapter{\texttt{Natural} : proofs in natural language}
\aauthor{Yann Coscoy}

\asection{Introduction}

\Natural~ is a package allowing the writing of proofs in natural
language. For instance, the proof in \Coq~of the induction principle on pairs
of natural numbers looks like this:

\begin{coq_example*}
Require Natural.
\end{coq_example*}
\begin{coq_example}
Print nat_double_ind.
\end{coq_example}

Piping it through the \Natural~pretty-printer gives:

\comindex{Print Natural}
\begin{coq_example}
Print Natural nat_double_ind.
\end{coq_example}

\asection{Activating \Natural}

To enable the printing of proofs in natural language, you should
type under \texttt{coqtop} or \texttt{coqtop -full} the command

\begin{coq_example*}
Require Natural.
\end{coq_example*}

By default, proofs are transcripted in english. If you wish to print them 
in French, set the French option by

\comindex{Set Natural}
\begin{coq_example*}
Set Natural French.
\end{coq_example*}

If you want to go back to English, type in

\begin{coq_example*}
Set Natural English.
\end{coq_example*}

Currently, only \verb=French= and \verb=English= are available.

You may see for example the natural transcription of the proof of
the induction principle on pairs of natural numbers:

\begin{coq_example*}
Print Natural nat_double_ind.
\end{coq_example*}

You may  also show in natural language the current proof in progress:

\comindex{Show Natural}
\begin{coq_example}
Goal (n:nat)(le O n).
Induction n.
Show Natural Proof.
\end{coq_example}

\subsection*{Restrictions}

For \Natural, a proof is an object of type a proposition (i.e. an
object of type something of type {\tt Prop}). Only proofs are written
in natural language when typing {\tt Print Natural \ident}.  All other
objects (the objects of type something which is of type {\tt Set} or
{\tt Type}) are written as usual $\lambda$-terms.

\asection{Customizing \Natural}

The transcription of proofs in natural language is mainly a paraphrase of
the formal proofs, but some specific hints in the transcription
can be given.
Three kinds of customization are available.

\asubsection{Implicit proof steps}

\subsubsection*{Implicit lemmas}

Applying a given lemma or theorem \verb=lem1= of statement, say $A
\Rightarrow B$, to an hypothesis, say $H$ (assuming $A$) produces the
following kind of output translation:

\begin{verbatim}
...
Using lem1 with H we get B.
...
\end{verbatim}

But sometimes, you may prefer not to see the explicit invocation to
the lemma. You may prefer to see:

\begin{verbatim}
...
With H we have A.
...
\end{verbatim}

This is possible by declaring the lemma as implicit. You should type:

\comindex{Add Natural}
\begin{coq_example*}
Add Natural Implicit lem1.
\end{coq_example*}

By default, the lemmas \verb=proj1=, \verb=proj2=, \verb=sym_equal=
and \verb=sym_eqT= are declared implicit. To remove a lemma or a theorem
previously declared as implicit, say \verb=lem1=, use the command

\comindex{Remove Natural}
\begin{coq_example*}
Remove Natural Implicit lem1.
\end{coq_example*}

To test if the lemma or theorem \verb=lem1= is, or is not,
declared as implicit, type

\comindex{Test Natural}
\begin{coq_example*}
Test Natural Implicit for lem1.
\end{coq_example*}

\subsubsection*{Implicit proof constructors}

Let \verb=constr1= be a proof constructor of a given inductive
proposition (or predicate)
\verb=Q= (of type \verb=Prop=). Assume \verb=constr1= proves 
\verb=(x:A)(P x)->(Q x)=. Then, applying \verb=constr1= to an hypothesis,
say \verb=H= (assuming \verb=(P a)=) produces the following kind of output:

\begin{verbatim}
...
By the definition of Q, with H we have (Q a).
...
\end{verbatim}

But sometimes, you may prefer not to see the explicit invocation to
this constructor. You may prefer to see:

\begin{verbatim}
...
With H we have (Q a).
...
\end{verbatim}

This is possible by declaring the constructor as implicit. You should
type, as before:

\comindex{Add Natural Implicit}
\begin{coq_example*}
Add Natural Implicit constr1.
\end{coq_example*}

By default, the proposition (or predicate) constructors

\verb=conj=, \verb=or_introl=, \verb=or_intror=, \verb=ex_intro=,
\verb=eq_refl= and \verb=exist=

\noindent are declared implicit. Note that declaring implicit the
constructor of a datatype (i.e. an inductive type of type \verb=Set=)
has no effect.

As above, you can remove or test a constant declared implicit.

\subsubsection*{Implicit inductive constants}

Let \verb=Ind= be an inductive type (either a proposition (or a
predicate) -- on \verb=Prop= --, or a datatype -- on \verb=Set=).
Suppose the proof proceeds by induction on an hypothesis \verb=h=
proving \verb=Ind= (or more generally \verb=(Ind A1 ... An)=). The
following kind of output is produced:

\begin{verbatim}
...
With H, we will prove A by induction on the definition of Ind.
Case 1. ...
Case 2. ...
...
\end{verbatim}

But sometimes, you may prefer not to see the explicit invocation to
\verb=Ind=. You may prefer to see:

\begin{verbatim}
...
We will prove A by induction on H.
Case 1. ...
Case 2. ...
...
\end{verbatim}

This is possible by declaring the inductive type as implicit. You should
type, as before:

\comindex{Add Natural Implicit}
\begin{coq_example*}
Add Natural Implicit Ind.
\end{coq_example*}

This kind of parameterization works for any inductively defined
proposition (or predicate) or datatype. Especially, it works whatever
the definition is recursive or purely by cases.

By default, the data type \verb=nat= and the inductive connectives
\verb=and=, \verb=or=, \verb=sig=, \verb=False=, \verb=eq=,
\verb=eqT=, \verb=ex= and \verb=exT= are declared implicit.

As above, you can remove or test a constant declared implicit.  Use
{\tt Remove Natural Contractible $id$} or {\tt Test Natural
Contractible for $id$}.

\asubsection{Contractible proof steps}

\subsubsection*{Contractible lemmas or constructors}

Some lemmas, theorems or proof constructors of inductive predicates are
often applied in a row and you obtain an output of this kind:

\begin{verbatim}
...
Using T with H1 and H2 we get P.
      * By H3 we have Q.
      Using T with theses results we get R.
...
\end{verbatim}

where \verb=T=, \verb=H1=, \verb=H2= and \verb=H3= prove statements
of the form \verb=(X,Y:Prop)X->Y->(L X Y)=, \verb=A=, \verb=B= and \verb=C=
respectively (and thus \verb=R= is \verb=(L (L A B) C)=).

You may obtain a condensed output of the form

\begin{verbatim}
...
Using T with H1, H2, and H3 we get R.
...
\end{verbatim}

by declaring \verb=T= as contractible:

\comindex{Add Natural Contractible}
\begin{coq_example*}
Add Natural Contractible T.
\end{coq_example*}

By default, the lemmas \verb=proj1=, \verb=proj2= and the proof
constructors \verb=conj=, \verb=or_introl=, \verb=or_intror= are
declared contractible. As for implicit notions, you can remove or
test a lemma or constructor declared contractible.

\subsubsection*{Contractible induction steps}

Let \verb=Ind= be an inductive type. When the proof proceeds by
induction in a row, you may obtain an output of this kind:

\begin{verbatim}
...
We have (Ind A (Ind B C)).
We use definition of Ind in a study in two cases.
Case 1: We have A.
Case 2: We have (Ind B C).
  We use definition of Ind in a study of two cases.
  Case 2.1: We have B.
  Case 2.2: We have C.
...
\end{verbatim}

You may prefer to see

\begin{verbatim}
...
We have (Ind A (Ind B C)).
We use definition of Ind in a study in three cases.
Case 1: We have A.
Case 2: We have B.
Case 3: We have C.
...
\end{verbatim}

This is possible by declaring \verb=Ind= as contractible:

\begin{coq_example*}
Add Natural Contractible T.
\end{coq_example*}

By default, only \verb=or= is declared as a contractible inductive
constant.
As for implicit notions, you can remove or test an inductive notion declared
contractible.

\asubsection{Transparent definitions}

``Normal'' definitions are all constructions except proofs and proof constructors.

\subsubsection*{Transparent non inductive normal definitions}

When using the definition of a non inductive constant, say \verb=D=, the
following kind of output is produced:

\begin{verbatim}
...
We have proved C which is equivalent to D.
...
\end{verbatim}

But you may prefer to hide that D comes from the definition of C as
follows:

\begin{verbatim}
...
We have prove D.
...
\end{verbatim}

This is possible by declaring \verb=C= as transparent:

\comindex{Add Natural Transparent}
\begin{coq_example*}
Add Natural Transparent D.
\end{coq_example*}

By default, only \verb=not= (normally written \verb=~=) is declared as
a non inductive transparent definition.
As for implicit and contractible definitions, you can remove or test a
non inductive definition declared transparent.
Use \texttt{Remove Natural Transparent} \ident or 
\texttt{Test Natural Transparent for} \ident.

\subsubsection*{Transparent inductive definitions}

Let \verb=Ind= be an inductive proposition (more generally: a
predicate \verb=(Ind x1 ... xn)=). Suppose the definition of
\verb=Ind= is non recursive and built with just
one constructor proving something like \verb=A -> B -> Ind=.
When coming back to the definition of \verb=Ind= the
following kind of output is produced:

\begin{verbatim}
...
Assume Ind (H).
      We use H with definition of Ind.
      We have A and B.
      ...
\end{verbatim}

When \verb=H= is not used a second time in the proof, you may prefer
to hide that \verb=A= and \verb=B= comes from the definition of
\verb=Ind=. You may prefer to get directly:

\begin{verbatim}
...
Assume A and B.
...
\end{verbatim}

This is possible by declaring \verb=Ind= as transparent:

\begin{coq_example*}
Add Natural Transparent Ind.
\end{coq_example*}

By default, \verb=and=, \verb=or=, \verb=ex=, \verb=exT=, \verb=sig=
are declared as inductive transparent constants.  As for implicit and
contractible constants, you can remove or test an inductive
constant declared transparent.

As for implicit and contractible constants, you can remove or test an
inductive constant declared transparent.

\asubsection{Extending the maximal depth of nested text}

The depth of nested text is limited. To know the current depth, do:

\comindex{Set Natural Depth}
\begin{coq_example}
Set Natural Depth.
\end{coq_example}

To change the maximal depth of nested text (for instance to 125) do:

\begin{coq_example}
Set Natural Depth 125.
\end{coq_example}

\asubsection{Restoring the default parameterization}

The command \verb=Set Natural Default= sets back the parameterization tables of
\Natural~ to their default values, as listed in the above sections.
Moreover, the language is set back to English and the max depth of
nested text is set back to its initial value.

\asubsection{Printing the current parameterization}

The commands {\tt Print Natural Implicit}, {\tt Print Natural
Contractible} and {\tt Print \\ Natural Transparent} print the list of
constructions declared {\tt Implicit}, {\tt Contractible},
{\tt Transparent} respectively.

\asubsection{Interferences with \texttt{Reset}}

The customization of \texttt{Natural} is dependent of the \texttt{Reset}
command. If you reset the environment back to a point preceding an
\verb=Add Natural ...= command, the effect of the command will be
erased. Similarly, a reset back to a point before a 
\verb=Remove Natural ... = command invalidates the removal.

\asection{Error messages}

An error occurs when trying to \verb=Print=, to \verb=Add=, to
\verb=Test=, or to \verb=remove= an undefined ident. Similarly, an
error occurs when trying to set a language unknown from \Natural.
Errors may also occur when trying to parameterize the printing of
proofs: some parameterization are effectively forbidden.
Note that to \verb=Remove= an ident absent from a table or to
\verb=Add= to a table an already present ident does not lead to an
error.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Nsatz.tex <==
\achapter{Nsatz: tactics for proving equalities in integral domains}
\aauthor{Loïc Pottier}

The tactic \texttt{nsatz} proves goals of the form

\[ \begin{array}{l}
  \forall X_1,\ldots,X_n \in A,\\
   P_1(X_1,\ldots,X_n) = Q_1(X_1,\ldots,X_n) , \ldots ,  P_s(X_1,\ldots,X_n) =Q_s(X_1,\ldots,X_n)\\ 
 \vdash P(X_1,\ldots,X_n) = Q(X_1,\ldots,X_n)\\
  \end{array}
\]
where $P,Q, P_1,Q_1,\ldots,P_s,Q_s$ are polynomials and A is an integral
domain, i.e. a commutative ring with no zero divisor. For example, A can be
$\mathbb{R}$, $\mathbb{Z}$, of $\mathbb{Q}$. Note that the equality $=$ used in these
goals can be any setoid equality 
(see \ref{setoidtactics})
, not only Leibnitz equality.

It also proves formulas
\[ \begin{array}{l}
  \forall X_1,\ldots,X_n \in A,\\
   P_1(X_1,\ldots,X_n) = Q_1(X_1,\ldots,X_n) \wedge \ldots \wedge  P_s(X_1,\ldots,X_n) =Q_s(X_1,\ldots,X_n)\\ 
 \rightarrow P(X_1,\ldots,X_n) = Q(X_1,\ldots,X_n)\\
  \end{array}
\] doing automatic introductions.
 
\asection{Using the basic tactic \texttt{nsatz}}
\tacindex{nsatz}

Load the
\texttt{Nsatz} module: \texttt{Require Import Nsatz}.\\
 and use the tactic \texttt{nsatz}.

\asection{More about \texttt{nsatz}}

Hilbert's Nullstellensatz theorem shows how to reduce proofs of equalities on
polynomials on a commutative ring A with no zero divisor to algebraic computations: it is easy to see that if a polynomial
$P$ in $A[X_1,\ldots,X_n]$ verifies $c P^r = \sum_{i=1}^{s} S_i P_i$, with $c
\in A$, $c \not = 0$, $r$ a positive integer, and the $S_i$s in
$A[X_1,\ldots,X_n]$, then $P$ is zero whenever polynomials $P_1,...,P_s$  are
zero (the converse is also true when A is an algebraic closed field:
the method is complete). 

So, proving our initial problem can reduce into finding $S_1,\ldots,S_s$, $c$
and $r$ such that $c (P-Q)^r = \sum_{i} S_i (P_i-Q_i)$, which will be proved by the
tactic \texttt{ring}.

This is achieved by the computation of a Groebner basis of the
ideal generated by $P_1-Q_1,...,P_s-Q_s$, with an adapted version of the Buchberger
algorithm.

This computation is done after a step of {\em reification}, which is
performed using {\em Type Classes} 
(see \ref{typeclasses})
.

The \texttt{Nsatz} module defines the tactic
\texttt{nsatz}, which can be used without arguments: \\
\vspace*{3mm}
\texttt{nsatz}\\
or with the syntax: \\
\vspace*{3mm}
\texttt{nsatz with radicalmax:={\em number}\%N strategy:={\em number}\%Z parameters:={\em list of variables} variables:={\em list of variables}}\\
where:

\begin{itemize}
    \item \texttt{radicalmax} is a bound when for searching r s.t.$c (P-Q)^r =
\sum_{i=1..s} S_i (P_i - Q_i)$
	
    \item \texttt{strategy} gives the order on variables $X_1,...X_n$ and
the strategy used in Buchberger algorithm (see
\cite{sugar} for details): 

     	\begin{itemize}
		\item  strategy = 0: reverse lexicographic order and newest s-polynomial.
		\item   strategy = 1: reverse lexicographic order and sugar strategy.
	        \item  strategy = 2: pure lexicographic order and newest s-polynomial.
	        \item   strategy = 3: pure lexicographic order and sugar strategy.
	\end{itemize}

	\item \texttt{parameters} is the list of variables
$X_{i_1},\ldots,X_{i_k}$  among $X_1,...,X_n$ which are considered as
   parameters: computation will be performed with rational fractions in these
   variables, i.e. polynomials are considered with coefficients in
$R(X_{i_1},\ldots,X_{i_k})$. In this case, the coefficient $c$ can be a non
constant polynomial in $X_{i_1},\ldots,X_{i_k}$, and the tactic produces a goal
which states that $c$ is not zero.

	\item \texttt{variables} is the list of the variables
in the decreasing order in which they will be used in Buchberger algorithm. If \texttt{variables} = {(@nil
R)}, then \texttt{lvar} is replaced by all the variables which are not in
parameters.

\end{itemize}

See file \texttt{Nsatz.v} for many examples, specially in geometry.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Omega.tex <==
\achapter{Omega: a solver of quantifier-free problems in
Presburger Arithmetic}
\aauthor{Pierre Crégut}
\label{OmegaChapter}

\asection{Description of {\tt omega}}
\tacindex{omega}
\label{description}

{\tt omega} solves a goal in Presburger arithmetic, i.e. a universally
quantified formula made of equations and inequations. Equations may
be specified either on the type \verb=nat= of natural numbers or on
the type \verb=Z= of binary-encoded integer numbers. Formulas on
\verb=nat= are automatically injected into \verb=Z=.  The procedure
may use any hypothesis of the current proof session to solve the goal.

Multiplication is handled by {\tt omega} but only goals where at
least one of the two multiplicands of products is a constant are
solvable. This is the restriction meant by ``Presburger arithmetic''.

If the tactic cannot solve the goal, it fails with an error message.
In any case, the computation eventually stops.

\asubsection{Arithmetical goals recognized by {\tt omega}}

{\tt omega} applied only to quantifier-free formulas built from the
connectors

\begin{quote}
\verb=/\, \/, ~, ->=
\end{quote}

on atomic formulas. Atomic formulas are built from the predicates 

\begin{quote}
\verb!=, le, lt, gt, ge!
\end{quote}

 on \verb=nat= or from the predicates

\begin{quote}
\verb!=, <, <=, >, >=!
\end{quote}

 on \verb=Z=. In expressions of type \verb=nat=, {\tt omega} recognizes 

\begin{quote}
\verb!plus, minus, mult, pred, S, O!
\end{quote}

and in expressions of type \verb=Z=, {\tt omega} recognizes 

\begin{quote}
\verb!+, -, *, Z.succ!, and constants.
\end{quote}

All expressions of type \verb=nat= or \verb=Z= not built on these
operators are considered abstractly as if they
were arbitrary variables of type \verb=nat= or \verb=Z=.

\asubsection{Messages from {\tt omega}}
\label{errors}

When {\tt omega} does not solve the goal, one of the following errors
is generated:

\begin{ErrMsgs}

\item \errindex{omega can't solve this system}

  This may happen if your goal is not quantifier-free (if it is
  universally quantified, try {\tt intros} first; if it contains
  existentials quantifiers too, {\tt omega} is not strong enough to solve your
  goal). This may happen also if your goal contains arithmetical
  operators unknown from {\tt omega}. Finally, your goal may be really
  wrong!

\item \errindex{omega: Not a quantifier-free goal}
  
  If your goal is universally quantified, you should first apply {\tt
    intro} as many time as needed.

\item \errindex{omega: Unrecognized predicate or connective: {\sl ident}}

\item \errindex{omega: Unrecognized atomic proposition: {\sl prop}}
  
\item \errindex{omega: Can't solve a goal with proposition variables}

\item \errindex{omega: Unrecognized proposition}

\item \errindex{omega: Can't solve a goal with non-linear products}

\item \errindex{omega: Can't solve a goal with equality on {\sl type}}

\end{ErrMsgs}

%% Ce code est débranché pour l'instant
%% 
% \asubsection{Control over the output}
% There are some flags that can be set to get more information on the procedure

% \begin{itemize}
% \item \verb=Time= to get the time used by the procedure
% \item \verb=System= to visualize the normalized systems.
% \item \verb=Action= to visualize the actions performed by the OMEGA
%      procedure (see \ref{technical}).
% \end{itemize}

% \comindex{Set omega Time}
% \comindex{UnSet omega Time}
% \comindex{Switch omega Time}
% \comindex{Set omega System}
% \comindex{UnSet omega System}
% \comindex{Switch omega System}
% \comindex{Set omega Action}
% \comindex{UnSet omega Action}
% \comindex{Switch omega Action}

% Use {\tt Set omega {\rm\sl flag}} to set the flag
% {\rm\sl flag}. Use {\tt Unset omega {\rm\sl flag}} to unset it and
% {\tt Switch omega {\rm\sl flag}} to toggle it.

\section{Using {\tt omega}}

The {\tt omega} tactic does not belong to the core system. It should be
loaded by
\begin{coq_example*}
Require Import Omega.
Open Scope Z_scope.
\end{coq_example*}

\example{}

\begin{coq_example}
Goal forall m n:Z, 1 + 2 * m <> 2 * n.
intros; omega.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\example{}

\begin{coq_example}
Goal forall z:Z, z > 0 -> 2 * z + 1 > z.
intro; omega.
\end{coq_example}

% Other examples can be found in \verb+$COQLIB/theories/DEMOS/OMEGA+.

\asection{Technical data}
\label{technical}

\asubsection{Overview of the tactic}
\begin{itemize}

\item The goal is negated twice and the first negation is introduced as an
     hypothesis.
\item Hypothesis are decomposed in simple equations or inequations. Multiple
     goals may result from this phase.
\item Equations and inequations over \verb=nat= are translated over
     \verb=Z=, multiple goals may result from the translation of
     substraction.
\item Equations and inequations are normalized.
\item Goals are solved by the {\it OMEGA} decision procedure.
\item The script of the solution is replayed.

\end{itemize}

\asubsection{Overview of the {\it OMEGA} decision procedure}

The {\it OMEGA} decision procedure involved in the {\tt omega} tactic uses
a small subset of the decision procedure presented in

\begin{quote}
  "The Omega Test: a fast and practical integer programming
algorithm for dependence analysis", William Pugh, Communication of the
ACM , 1992, p 102-114.
\end{quote}

Here is an overview, look at the original paper for more information.

\begin{itemize}

\item Equations and inequations are normalized by division by the GCD of their
     coefficients.
\item Equations are eliminated, using the Banerjee test to get a coefficient 
     equal to one.
\item Note that each inequation defines a half space in the space of real value
     of the variables.
   \item Inequations are solved by projecting on the hyperspace
     defined by cancelling one of the variable.  They are partitioned
     according to the sign of the coefficient of the eliminated
     variable. Pairs of inequations from different classes define a
     new edge in the projection.
   \item Redundant inequations are eliminated or merged in new
     equations that can be eliminated by the Banerjee test.
\item The last two steps are iterated until a contradiction is reached
     (success) or there is no more variable to eliminate (failure).

\end{itemize}

It may happen that there is a real solution and no integer one. The last
steps of the Omega procedure (dark shadow) are not implemented, so the 
decision procedure is only partial.

\asection{Bugs}

\begin{itemize}
\item The simplification procedure is very dumb and this results in
  many redundant cases to explore.

\item Much too slow.

\item Certainly other bugs! You can report them to

\begin{quote}
  \url{Pierre.Cregut@cnet.francetelecom.fr}
\end{quote}

\end{itemize}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Polynom.tex <==
\achapter{The \texttt{ring} and \texttt{field} tactic families}
\aauthor{Bruno Barras, Benjamin Gr\'egoire, Assia
  Mahboubi, Laurent Th\'ery\footnote{based on previous work from
  Patrick Loiseleur and Samuel Boutin}}
\label{ring}
\tacindex{ring}

This chapter presents the tactics dedicated to deal with ring and
field equations.

\asection{What does this tactic do?}

\texttt{ring} does associative-commutative rewriting in ring and semi-ring
structures. Assume you have two binary functions $\oplus$ and $\otimes$
that are associative and commutative, with $\oplus$ distributive on
$\otimes$, and two constants 0 and 1 that are unities for $\oplus$ and
$\otimes$. A \textit{polynomial} is an expression built on variables $V_0, V_1,
\dots$ and constants by application of $\oplus$ and $\otimes$.

Let an {\it ordered product} be a product of variables $V_{i_1}
\otimes \ldots \otimes V_{i_n}$ verifying $i_1 \le i_2 \le \dots \le
i_n$. Let a \textit{monomial} be the product of a constant and an
ordered product.  We can order the monomials by the lexicographic
order on products of variables. Let a \textit{canonical sum} be an
ordered sum of monomials that are all different, i.e. each monomial in
the sum is strictly less than the following monomial according to the
lexicographic order. It is an easy theorem to show that every
polynomial is equivalent (modulo the ring properties) to exactly one
canonical sum. This canonical sum is called the \textit{normal form}
of the polynomial. In fact, the actual representation shares monomials
with same prefixes. So what does \texttt{ring}? It normalizes
polynomials over any ring or semi-ring structure. The basic use of
\texttt{ring} is to simplify ring expressions, so that the user does
not have to deal manually with the theorems of associativity and
commutativity.

\begin{Examples}
\item In the ring of integers, the normal form of 
$x (3 + yx + 25(1 - z)) + zx$ is $28x + (-24)xz + xxy$.
\end{Examples}

\texttt{ring} is also able to compute a normal form modulo monomial 
equalities. For example, under the hypothesis that $2x^2 = yz+1$,
 the normal form of $2(x + 1)x - x - zy$ is $x+1$.

\asection{The variables map}

It is frequent to have an expression built with + and
  $\times$, but rarely on variables only.
Let us associate a number to each subterm of a ring
expression in the \gallina\ language. For example in the ring
\texttt{nat}, consider the expression:

\begin{quotation}
\begin{verbatim}
(plus (mult (plus (f (5)) x) x)
      (mult (if b then (4) else (f (3))) (2)))
\end{verbatim}
\end{quotation}

\noindent As a ring expression, it has 3 subterms. Give each subterm a
number in an arbitrary order:

\begin{tabular}{ccl}
0 & $\mapsto$ & \verb|if b then (4) else (f (3))| \\
1 & $\mapsto$ & \verb|(f (5))| \\
2 & $\mapsto$ & \verb|x| \\
\end{tabular}

\noindent Then normalize the ``abstract'' polynomial 

$$((V_1 \otimes V_2) \oplus V_2) \oplus (V_0 \otimes 2) $$

\noindent In our example the normal form is:

$$(2 \otimes V_0) \oplus (V_1 \otimes V_2) \oplus (V_2 \otimes V_2)$$

\noindent Then substitute the variables by their values in the variables map to
get the concrete normal polynomial:

\begin{quotation}
\begin{verbatim}
(plus (mult (2) (if b then (4) else (f (3)))) 
      (plus (mult (f (5)) x) (mult x x))) 
\end{verbatim}
\end{quotation}

\asection{Is it automatic?}

Yes, building the variables map and doing the substitution after
normalizing is automatically done by the tactic. So you can just forget
this paragraph and use the tactic according to your intuition.

\asection{Concrete usage in \Coq
\tacindex{ring}
\tacindex{ring\_simplify}}

The {\tt ring} tactic solves equations upon polynomial expressions of
a ring (or semi-ring) structure. It proceeds by normalizing both hand
sides of the equation (w.r.t. associativity, commutativity and
distributivity, constant propagation, rewriting of monomials) 
and comparing syntactically the results.

{\tt ring\_simplify} applies the normalization procedure described
above to the terms given. The tactic then replaces all occurrences of
the terms given in the conclusion of the goal by their normal
forms. If no term is given, then the conclusion should be an equation
and both hand sides are normalized. 
The tactic can also be applied in a hypothesis.

The tactic must be loaded by \texttt{Require Import Ring}. The ring
structures must be declared with the \texttt{Add Ring} command (see
below). The ring of booleans is predefined; if one wants to use the
tactic on \texttt{nat} one must first require the module
\texttt{ArithRing} (exported by \texttt{Arith});
for \texttt{Z}, do \texttt{Require Import
ZArithRing} or simply \texttt{Require Import ZArith}; 
for \texttt{N}, do \texttt{Require Import NArithRing} or 
\texttt{Require Import NArith}.

\Example
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Require Import ZArith.
Open Scope Z_scope.
Goal forall a b c:Z,
  (a + b + c)^2  =
  a * a + b^2 + c * c + 2 * a * b + 2 * a * c + 2 * b * c.
\end{coq_example}
\begin{coq_example}
intros; ring.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}
\begin{coq_example}
Goal forall a b:Z, 2*a*b = 30 ->
        (a+b)^2 = a^2 + b^2 + 30.
\end{coq_example}
\begin{coq_example}
intros a b H; ring [H].
\end{coq_example} 
\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{Variants}
  \item {\tt ring [\term$_1$ {\ldots} \term$_n$]} decides the equality of two
    terms modulo ring operations and rewriting of the equalities
    defined by \term$_1$ {\ldots} \term$_n$. Each of \term$_1$
    {\ldots} \term$_n$ has to be a proof of some equality $m = p$,
    where $m$ is a monomial (after ``abstraction''),
    $p$ a polynomial and $=$ the corresponding equality of the ring structure.

  \item {\tt ring\_simplify [\term$_1$ {\ldots} \term$_n$] $t_1 \ldots t_m$ in 
{\ident}}
     performs the simplification in the hypothesis named {\tt ident}.
\end{Variants}

\Warning \texttt{ring\_simplify \term$_1$; ring\_simplify \term$_2$} is
not equivalent to \texttt{ring\_simplify \term$_1$ \term$_2$}. In the
latter case the variables map is shared between the two terms, and
common subterm $t$ of \term$_1$ and \term$_2$ will have the same
associated variable number. So the first alternative should be
avoided for terms belonging to the same ring theory.


\begin{ErrMsgs}
\item \errindex{not a valid ring equation}
  The conclusion of the goal is not provable in the corresponding ring
  theory.
\item \errindex{arguments of ring\_simplify do not have all the same type}
  {\tt ring\_simplify} cannot simplify terms of several rings at the
  same time. Invoke the tactic once per ring structure.
\item \errindex{cannot find a declared ring structure over {\tt term}}
  No ring has been declared for the type of the terms to be
  simplified. Use {\tt Add Ring} first.
\item \errindex{cannot find a declared ring structure for equality
  {\tt term}}
  Same as above is the case of the {\tt ring} tactic.
\end{ErrMsgs}

\asection{Adding a ring structure
\comindex{Add Ring}}

Declaring a new ring consists in proving that a ring signature (a
carrier set, an equality, and ring operations: {\tt
Ring\_theory.ring\_theory} and {\tt Ring\_theory.semi\_ring\_theory})
satisfies the ring axioms. Semi-rings (rings without $+$ inverse) are
also supported. The equality can be either Leibniz equality, or any
relation declared as a setoid (see~\ref{setoidtactics}). The definition
of ring and semi-rings (see module {\tt Ring\_theory}) is:
\begin{verbatim}
 Record ring_theory : Prop := mk_rt {
    Radd_0_l    : forall x, 0 + x == x;
    Radd_sym    : forall x y, x + y == y + x;
    Radd_assoc  : forall x y z, x + (y + z) == (x + y) + z;
    Rmul_1_l    : forall x, 1 * x == x;
    Rmul_sym    : forall x y, x * y == y * x;
    Rmul_assoc  : forall x y z, x * (y * z) == (x * y) * z;
    Rdistr_l    : forall x y z, (x + y) * z == (x * z) + (y * z);
    Rsub_def    : forall x y, x - y == x + -y;
    Ropp_def    : forall x, x + (- x) == 0
 }.

Record semi_ring_theory : Prop := mk_srt {
    SRadd_0_l   : forall n, 0 + n == n;
    SRadd_sym   : forall n m, n + m == m + n ;
    SRadd_assoc : forall n m p, n + (m + p) == (n + m) + p;
    SRmul_1_l   : forall n, 1*n == n;
    SRmul_0_l   : forall n, 0*n == 0; 
    SRmul_sym   : forall n m, n*m == m*n;
    SRmul_assoc : forall n m p, n*(m*p) == (n*m)*p;
    SRdistr_l   : forall n m p, (n + m)*p == n*p + m*p
  }.
\end{verbatim}

This implementation of {\tt ring} also features a notion of constant
that can be parameterized. This can be used to improve the handling of
closed expressions when operations are effective. It consists in
introducing a type of \emph{coefficients} and an implementation of the
ring operations, and a morphism from the coefficient type to the ring
carrier type. The morphism needs not be injective, nor surjective.  As
an example, one can consider the real numbers. The set of coefficients
could be the rational numbers, upon which the ring operations can be
implemented. The fact that there exists a morphism is defined by the
following properties:
\begin{verbatim}
 Record ring_morph : Prop := mkmorph {
    morph0    : [cO] == 0;
    morph1    : [cI] == 1;
    morph_add : forall x y, [x +! y] == [x]+[y];
    morph_sub : forall x y, [x -! y] == [x]-[y];
    morph_mul : forall x y, [x *! y] == [x]*[y];
    morph_opp : forall x, [-!x] == -[x];
    morph_eq  : forall x y, x?=!y = true -> [x] == [y] 
  }.

 Record semi_morph : Prop := mkRmorph {
    Smorph0 : [cO] == 0;
    Smorph1 : [cI] == 1;
    Smorph_add : forall x y, [x +! y] == [x]+[y];
    Smorph_mul : forall x y, [x *! y] == [x]*[y];
    Smorph_eq  : forall x y, x?=!y = true -> [x] == [y] 
  }.
\end{verbatim}
where {\tt c0} and {\tt cI} denote the 0 and 1 of the coefficient set,
{\tt +!}, {\tt *!}, {\tt -!} are the implementations of the ring
operations, {\tt ==} is the equality of the coefficients, {\tt ?+!} is
an implementation of this equality, and {\tt [x]} is a notation for
the image of {\tt x} by the ring morphism.

Since {\tt Z} is an initial ring (and {\tt N} is an initial
semi-ring), it can always be considered as a set of
coefficients. There are basically three kinds of (semi-)rings:
\begin{description}
\item[abstract rings] to be used when operations are not
  effective. The set of coefficients is {\tt Z} (or {\tt N} for
  semi-rings).
\item[computational rings] to be used when operations are
  effective. The set of coefficients is the ring itself. The user only
  has to provide an implementation for the equality.
\item[customized ring] for other cases. The user has to provide the
  coefficient set and the morphism.
\end{description}

This implementation of ring can also recognize simple 
power expressions as ring expressions. A power function is specified by 
the following property:
\begin{verbatim}
 Section POWER.
  Variable Cpow : Set.
  Variable Cp_phi : N -> Cpow.
  Variable rpow : R -> Cpow -> R. 
  
  Record power_theory : Prop := mkpow_th {
    rpow_pow_N : forall r n, req (rpow r (Cp_phi n)) (pow_N rI rmul r n)
  }.

 End POWER.
\end{verbatim}


The syntax for adding a new ring is {\tt Add Ring $name$ : $ring$
($mod_1$,\dots,$mod_2$)}.  The name is not relevent. It is just used
for error messages. The term $ring$ is a proof that the ring signature
satisfies the (semi-)ring axioms. The optional list of modifiers is
used to tailor the behavior of the tactic. The following list
describes their syntax and effects:
\begin{description}
\item[abstract] declares the ring as abstract. This is the default.
\item[decidable \term] declares the ring as computational. The expression 
  \term{} is
  the correctness proof of an equality test {\tt ?=!} (which should be
  evaluable). Its type should be of
  the form {\tt forall x y, x?=!y = true $\rightarrow$ x == y}.
\item[morphism \term] declares the ring as a customized one. The expression 
  \term{} is
  a proof that there exists a morphism between a set of coefficient
  and the ring carrier (see {\tt Ring\_theory.ring\_morph} and {\tt
  Ring\_theory.semi\_morph}).
\item[setoid \term$_1$ \term$_2$] forces the use of given setoid. The 
  expression \term$_1$ is a proof that the equality is indeed a setoid
  (see {\tt Setoid.Setoid\_Theory}), and \term$_2$ a proof that the
  ring operations are morphisms (see {\tt Ring\_theory.ring\_eq\_ext} and
  {\tt Ring\_theory.sring\_eq\_ext}). This modifier needs not be used if the
  setoid and morphisms have been declared.
\item[constants [\ltac]] specifies a tactic expression that, given a term,
  returns either an object of the coefficient set that is mapped to
  the expression via the morphism, or returns {\tt
  InitialRing.NotConstant}. The default behaviour is to map only 0 and
  1 to their counterpart in the coefficient set. This is generally not
  desirable for non trivial computational rings.
\item[preprocess [\ltac]]
  specifies a tactic that is applied as a preliminary step for {\tt
  ring} and {\tt ring\_simplify}. It can be used to transform a goal
  so that it is better recognized. For instance, {\tt S n} can be
  changed to {\tt plus 1 n}.
\item[postprocess [\ltac]] specifies a tactic that is applied as a final step
  for {\tt ring\_simplify}. For instance, it can be used to undo
  modifications of the preprocessor.
\item[power\_tac {\term} [\ltac]] allows {\tt ring} and {\tt ring\_simplify} to
  recognize power expressions with a constant positive integer exponent 
  (example: $x^2$). The term {\term} is a proof that a given power function
  satisfies the specification of a power function ({\term} has to be a
  proof of {\tt Ring\_theory.power\_theory}) and {\ltac} specifies a
  tactic expression that, given a term, ``abstracts'' it into an
  object of type {\tt N} whose interpretation via {\tt Cp\_phi} (the
  evaluation function of power coefficient) is the original term, or
  returns {\tt InitialRing.NotConstant} if not a constant coefficient
  (i.e. {\ltac} is the inverse function of {\tt Cp\_phi}).
  See files {\tt plugins/setoid\_ring/ZArithRing.v} and
  {\tt plugins/setoid\_ring/RealField.v} for examples.
  By default the tactic does not recognize power expressions as ring
  expressions.
\item[sign {\term}] allows {\tt ring\_simplify} to use a minus operation
  when outputing its normal form, i.e writing $x - y$ instead of $x + (-y)$. 
  The term {\term} is a proof that a given sign function indicates expressions
   that are signed ({\term} has to be a
  proof of {\tt Ring\_theory.get\_sign}). See  {\tt plugins/setoid\_ring/IntialRing.v} for examples of sign function.
\item[div {\term}] allows  {\tt ring} and {\tt ring\_simplify} to use moniomals
with coefficient other than 1 in the rewriting. The term {\term} is a proof that a given division function  satisfies the specification of an euclidean
  division function  ({\term} has to be a
  proof of {\tt Ring\_theory.div\_theory}). For example, this function is
  called when trying to rewrite $7x$ by $2x = z$ to tell that $7 = 3 * 2 + 1$.
   See  {\tt plugins/setoid\_ring/IntialRing.v} for examples of div function.
  
\end{description}


\begin{ErrMsgs}
\item \errindex{bad ring structure}
  The proof of the ring structure provided is not of the expected type.
\item \errindex{bad lemma for decidability of equality}
  The equality function provided in the case of a computational ring
  has not the expected type.
\item \errindex{ring {\it operation} should be declared as a morphism}
  A setoid associated to the carrier of the ring structure as been
  found, but the ring operation should be declared as
  morphism. See~\ref{setoidtactics}.
\end{ErrMsgs}

\asection{How does it work?}

The code of \texttt{ring} is a good example of tactic written using
\textit{reflection}.  What is reflection? Basically, it is writing
\Coq{} tactics in \Coq, rather than in \ocaml. From the philosophical
point of view, it is using the ability of the Calculus of
Constructions to speak and reason about itself.  For the \texttt{ring}
tactic we used \Coq\ as a programming language and also as a proof
environment to build a tactic and to prove it correctness.

The interested reader is strongly advised to have a look at the file
\texttt{Ring\_polynom.v}. Here a type for polynomials is defined: 

\begin{small}
\begin{flushleft}
\begin{verbatim}
Inductive PExpr : Type :=
  | PEc : C -> PExpr
  | PEX : positive -> PExpr
  | PEadd : PExpr -> PExpr -> PExpr
  | PEsub : PExpr -> PExpr -> PExpr
  | PEmul : PExpr -> PExpr -> PExpr
  | PEopp : PExpr -> PExpr
  | PEpow : PExpr -> N -> PExpr.
\end{verbatim}
\end{flushleft}
\end{small}

Polynomials in normal form are defined as:
\begin{small}
\begin{flushleft}
\begin{verbatim}
 Inductive Pol : Type :=
  | Pc : C -> Pol 
  | Pinj : positive -> Pol -> Pol                   
  | PX : Pol -> positive -> Pol -> Pol.
\end{verbatim}
\end{flushleft}
\end{small}
where {\tt Pinj n P} denotes $P$ in which $V_i$ is replaced by
$V_{i+n}$, and {\tt PX P n Q} denotes $P \otimes V_1^{n} \oplus Q'$,
$Q'$ being $Q$ where $V_i$ is replaced by $V_{i+1}$. 


Variables maps are represented by list of ring elements, and two
interpretation functions, one that maps a variables map and a
polynomial to an element of the concrete ring, and the second one that
does the same for normal forms:
\begin{small}
\begin{flushleft}
\begin{verbatim}
Definition PEeval : list R -> PExpr -> R := [...].
Definition Pphi_dev : list R -> Pol -> R := [...].
\end{verbatim}
\end{flushleft}
\end{small}

A function to normalize polynomials is defined, and the big theorem is
its correctness w.r.t interpretation, that is:

\begin{small}
\begin{flushleft}
\begin{verbatim}
Definition norm : PExpr -> Pol := [...].
Lemma Pphi_dev_ok :
   forall l pe npe, norm pe = npe -> PEeval l pe == Pphi_dev l npe.
\end{verbatim}
\end{flushleft}
\end{small}

So now, what is the scheme for a normalization proof? Let \texttt{p}
be the polynomial expression that the user wants to normalize. First a
little piece of ML code guesses the type of \texttt{p}, the ring
theory \texttt{T} to use, an abstract polynomial \texttt{ap} and a
variables map \texttt{v} such that \texttt{p} is
$\beta\delta\iota$-equivalent to \verb|(PEeval v ap)|. Then we
replace it by \verb|(Pphi_dev v (norm ap))|, using the
main correctness theorem and we reduce it to a concrete expression
\texttt{p'}, which is the concrete normal form of
\texttt{p}. This is summarized in this diagram:
\begin{center}
\begin{tabular}{rcl}
\texttt{p} & $\rightarrow_{\beta\delta\iota}$  
   & \texttt{(PEeval v ap)} \\
 & & $=_{\mathrm{(by\ the\ main\ correctness\ theorem)}}$ \\
\texttt{p'} 
   & $\leftarrow_{\beta\delta\iota}$ 
   & \texttt{(Pphi\_dev v (norm ap))}
\end{tabular}
\end{center}
The user do not see the right part of the diagram. 
From outside, the tactic behaves like a
$\beta\delta\iota$ simplification extended with AC rewriting rules.
Basically, the proof is only the application of the main
correctness theorem to well-chosen arguments.


\asection{Dealing with fields
\tacindex{field}
\tacindex{field\_simplify}
\tacindex{field\_simplify\_eq}}


The {\tt field} tactic is  an extension of the {\tt ring} to deal with
rational expresision. Given a rational expression $F=0$. It first reduces the expression $F$ to a common denominator $N/D= 0$ where $N$ and $D$ are two ring
expressions.
For example, if we take $F = (1 - 1/x) x - x + 1$, this gives 
$ N= (x -1)  x - x^2 + x$ and $D= x$. It then calls {\tt ring} 
to solve $N=0$. Note that {\tt field} also generates non-zero conditions
for all the denominators it encounters in the reduction.
In our example, it generates the condition $x \neq 0$. These
conditions appear as one subgoal which is a conjunction if there are
several denominators.
Non-zero conditions are {\it always} polynomial expressions. For example 
when reducing the expression $1/(1 + 1/x)$, two side conditions are
generated: $x\neq 0$ and $x + 1 \neq 0$. Factorized expressions are
broken since a field is an integral domain, and when the equality test
on coefficients is complete w.r.t. the equality of the target field,
constants can be proven different from zero automatically.

The tactic must be loaded by \texttt{Require Import Field}. New field
structures can be declared to the system with the \texttt{Add Field}
command (see below). The field of real numbers is defined in module
\texttt{RealField} (in texttt{plugins/setoid\_ring}). It is exported
by module \texttt{Rbase}, so that requiring \texttt{Rbase} or
\texttt{Reals} is enough to use the field tactics on real
numbers. Rational numbers in canonical form are also declared as a
field in module \texttt{Qcanon}.


\Example
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Require Import Reals.
Open Scope R_scope.
Goal forall x,  x <> 0 ->
   (1 - 1/x) * x - x + 1 = 0.
\end{coq_example}
\begin{coq_example}
intros; field; auto.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}
\begin{coq_example}
Goal forall x y, y <> 0 -> y = x -> x/y = 1.
\end{coq_example}
\begin{coq_example}
intros x y H H1; field [H1]; auto.
\end{coq_example} 
\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{Variants}
  \item {\tt field [\term$_1$ {\ldots} \term$_n$]} decides the equality of two
    terms modulo field operations and rewriting of the equalities
    defined by \term$_1$ {\ldots} \term$_n$. Each of \term$_1$
    {\ldots} \term$_n$ has to be a proof of some equality $m = p$,
    where $m$ is a monomial (after ``abstraction''),
    $p$ a polynomial and $=$ the corresponding equality of the field structure.
    Beware that rewriting works with the equality $m=p$ only if $p$ is a 
    polynomial since rewriting is handled by the underlying {\tt ring}
    tactic.
  \item {\tt field\_simplify} 
     performs the simplification in the conclusion of the goal, $F_1 = F_2$
     becomes $N_1/D_1 = N_2/D_2$. A normalization step (the same as the
     one for rings) is then applied to $N_1$, $D_1$, $N_2$ and
     $D_2$. This way, polynomials remain in factorized form during the
     fraction simplifications. This yields smaller expressions when
     reducing to the same denominator since common factors can be
     cancelled.

  \item {\tt field\_simplify   [\term$_1$ {\ldots} \term$_n$]}
     performs the simplification in the conclusion of the goal using
    the equalities
    defined by \term$_1$ {\ldots} \term$_n$.

  \item {\tt field\_simplify   [\term$_1$ {\ldots} \term$_n$] $t_1$ \ldots
$t_m$}
     performs the simplification in the terms $t_1$ \ldots $t_m$
    of the conclusion of the goal using
    the equalities
    defined by \term$_1$ {\ldots} \term$_n$. 

  \item {\tt field\_simplify in $H$}  
     performs the simplification in the assumption $H$.

  \item {\tt field\_simplify   [\term$_1$ {\ldots} \term$_n$] in $H$}
     performs the simplification in the assumption $H$ using
    the equalities
    defined by \term$_1$ {\ldots} \term$_n$. 

  \item {\tt field\_simplify   [\term$_1$ {\ldots} \term$_n$] $t_1$ \ldots
$t_m$ in $H$}
     performs the simplification in the terms $t_1$ \ldots $t_n$
    of the assumption $H$ using
    the equalities
    defined by \term$_1$ {\ldots} \term$_m$. 

  \item {\tt field\_simplify\_eq}
     performs the simplification in the conclusion of the goal removing
     the denominator. $F_1 = F_2$
     becomes $N_1 D_2 = N_2  D_1$.

  \item {\tt field\_simplify\_eq   [\term$_1$ {\ldots} \term$_n$]}
     performs the simplification in the conclusion of the goal using
    the equalities
    defined by \term$_1$ {\ldots} \term$_n$. 

  \item {\tt field\_simplify\_eq} in $H$
     performs the simplification in the assumption $H$.

  \item {\tt field\_simplify\_eq   [\term$_1$ {\ldots} \term$_n$] in $H$}
     performs the simplification in the assumption $H$ using
    the equalities
    defined by \term$_1$ {\ldots} \term$_n$. 
\end{Variants}

\asection{Adding a new field structure
\comindex{Add Field}}

Declaring a new field consists in proving that a field signature (a
carrier set, an equality, and field operations: {\tt
Field\_theory.field\_theory} and {\tt Field\_theory.semi\_field\_theory})
satisfies the field axioms. Semi-fields (fields without $+$ inverse) are
also supported. The equality can be either Leibniz equality, or any
relation declared as a setoid (see~\ref{setoidtactics}). The definition
of fields and semi-fields is:
\begin{verbatim}
Record field_theory : Prop := mk_field {
    F_R : ring_theory rO rI radd rmul rsub ropp req;
    F_1_neq_0 : ~ 1 == 0;
    Fdiv_def : forall p q, p / q == p * / q;
    Finv_l : forall p, ~ p == 0 ->  / p * p == 1
}.

Record semi_field_theory : Prop := mk_sfield {
    SF_SR : semi_ring_theory rO rI radd rmul req;
    SF_1_neq_0 : ~ 1 == 0;
    SFdiv_def : forall p q, p / q == p * / q;
    SFinv_l : forall p, ~ p == 0 ->  / p * p == 1
}.
\end{verbatim}

The result of the normalization process is a fraction represented by
the following type:
\begin{verbatim}
Record linear : Type := mk_linear {
   num : PExpr C;
   denum : PExpr C;
   condition : list (PExpr C) }.
\end{verbatim}
where {\tt num} and {\tt denum} are the numerator and denominator;
{\tt condition} is a list of expressions that have appeared as a
denominator during the normalization process. These expressions must
be proven different from zero for the correctness of the algorithm.

The syntax for adding a new field is {\tt Add Field $name$ : $field$
($mod_1$,\dots,$mod_2$)}.  The name is not relevent. It is just used
for error messages. $field$ is a proof that the field signature
satisfies the (semi-)field axioms. The optional list of modifiers is
used to tailor the behaviour of the tactic. Since field tactics are
built upon ring tactics, all mofifiers of the {\tt Add Ring}
apply. There is only one specific modifier:
\begin{description}
\item[completeness \term] allows the field tactic to prove
  automatically that the image of non-zero coefficients are mapped to
  non-zero elements of the field. \term is a proof of {\tt forall x y,
    [x] == [y] -> x?=!y = true}, which is the completeness of equality
  on coefficients w.r.t. the field equality.
\end{description}

\asection{History of \texttt{ring}}

First Samuel Boutin designed the tactic \texttt{ACDSimpl}. 
This tactic did lot of rewriting. But the proofs
terms generated by rewriting were too big for \Coq's type-checker.
Let us see why:

\begin{coq_eval}
Require Import ZArith.
Open Scope Z_scope.
\end{coq_eval}
\begin{coq_example}
Goal forall x y z:Z, x + 3 + y + y * z = x + 3 + y + z * y.
\end{coq_example}
\begin{coq_example*}
intros; rewrite (Z.mul_comm y z); reflexivity.
Save toto.
\end{coq_example*}
\begin{coq_example}
Print  toto.
\end{coq_example}

At each step of rewriting, the whole context is duplicated in the proof
term. Then, a tactic that does hundreds of rewriting generates huge proof
terms. Since \texttt{ACDSimpl} was too slow, Samuel Boutin rewrote it
using reflection (see his article in TACS'97 \cite{Bou97}). Later, the
stuff was rewritten by Patrick
Loiseleur: the new tactic does not any more require \texttt{ACDSimpl}
to compile and it makes use of $\beta\delta\iota$-reduction 
not only to replace the rewriting steps, but also to achieve the
interleaving of computation and 
reasoning (see \ref{DiscussReflection}). He also wrote a
few ML code for the \texttt{Add Ring} command, that allow to register
new rings dynamically.

Proofs terms generated by \texttt{ring} are quite small, they are
linear in the number of $\oplus$ and $\otimes$ operations in the
normalized terms. Type-checking those terms requires some time because it
makes a large use of the conversion rule, but
memory requirements are much smaller. 

\asection{Discussion}
\label{DiscussReflection}

Efficiency is not the only motivation to use reflection
here. \texttt{ring} also deals with constants, it rewrites for example the
expression $34 + 2*x -x + 12$ to the expected result $x + 46$. For the
tactic \texttt{ACDSimpl}, the only constants were 0 and 1. So the
expression $34 + 2*(x - 1) + 12$ is interpreted as 
$V_0 \oplus V_1 \otimes (V_2 \ominus 1) \oplus V_3$, 
with the variables mapping 
$\{V_0 \mt 34; V_1 \mt 2; V_2 \mt x; V_3 \mt 12 \}$. Then it is
rewritten to $34 - x + 2*x + 12$, very far from the expected
result. Here rewriting is not sufficient: you have to do some kind of
reduction (some kind of \textit{computation}) to achieve the
normalization.

The tactic \texttt{ring} is not only faster than a classical one:
using reflection, we get for free integration of computation and
reasoning that would be very complex to implement in the classic fashion.

Is it the ultimate way to write tactics?  The answer is: yes and
no. The \texttt{ring} tactic uses intensively the conversion rule of
\CIC, that is replaces proof by computation the most as it is
possible. It can be useful in all situations where a classical tactic
generates huge proof terms. Symbolic Processing and Tautologies are in
that case. But there are also tactics like \texttt{auto} or
\texttt{linear} that do many complex computations, using side-effects
and backtracking, and generate a small proof term. Clearly, it would
be significantly less efficient to replace them by tactics using
reflection.

Another idea suggested by Benjamin Werner: reflection could be used to
couple an external tool (a rewriting program or a model checker) with
\Coq. We define (in \Coq) a type of terms, a type of \emph{traces},
and prove a correction theorem that states that \emph{replaying
traces} is safe w.r.t some interpretation. Then we let the external
tool do every computation (using side-effects, backtracking,
exception, or others features that are not available in pure lambda
calculus) to produce the trace: now we can check in Coq{} that the
trace has the expected semantic by applying the correction lemma.
 
%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Program.tex <==
\achapter{\Program{}}
\label{Program}
\aauthor{Matthieu Sozeau}
\index{Program}

We present here the \Program\ tactic commands, used to build certified
\Coq\ programs, elaborating them from their algorithmic skeleton and a
rich specification \cite{Sozeau06}. It can be sought of as a dual of extraction
(see Chapter~\ref{Extraction}). The goal of \Program~is to program as in a regular
functional programming language whilst using as rich a specification as 
desired and proving that the code meets the specification using the whole \Coq{} proof
apparatus. This is done using a technique originating from the
``Predicate subtyping'' mechanism of \PVS \cite{Rushby98}, which generates type-checking
conditions while typing a term constrained to a particular type. 
Here we insert existential variables in the term, which must be filled
with proofs to get a complete \Coq\ term. \Program\ replaces the
\Program\ tactic by Catherine Parent \cite{Parent95b} which had a similar goal but is no longer
maintained.

The languages available as input are currently restricted to \Coq's term
language, but may be extended to \ocaml{}, \textsc{Haskell} and others
in the future. We use the same syntax as \Coq\ and permit to use implicit
arguments and the existing coercion mechanism.
Input terms and types are typed in an extended system (\Russell) and
interpreted into \Coq\ terms. The interpretation process may produce
some proof obligations which need to be resolved to create the final term.

\asection{Elaborating programs}
The main difference from \Coq\ is that an object in a type $T : \Set$
can be considered as an object of type $\{ x : T~|~P\}$ for any
wellformed $P : \Prop$. 
If we go from $T$ to the subset of $T$ verifying property $P$, we must
prove that the object under consideration verifies it. \Russell\ will
generate an obligation for every such coercion. In the other direction,
\Russell\ will automatically insert a projection.

Another distinction is the treatment of pattern-matching. Apart from the
following differences, it is equivalent to the standard {\tt match}
operation (see Section~\ref{Caseexpr}).
\begin{itemize}
\item Generation of equalities. A {\tt match} expression is always
  generalized by the corresponding equality. As an example,
  the expression: 

\begin{coq_example*}
  match x with
  | 0 => t
  | S n => u
  end.
\end{coq_example*}
will be first rewrote to:
\begin{coq_example*}
  (match x as y return (x = y -> _) with
  | 0 => fun H : x = 0 -> t
  | S n => fun H : x = S n -> u
  end) (eq_refl n).
\end{coq_example*}
  
  This permits to get the proper equalities in the context of proof
  obligations inside clauses, without which reasoning is very limited.

\item Generation of inequalities. If a pattern intersects with a
  previous one, an inequality is added in the context of the second
  branch. See for example the definition of {\tt div2} below, where the second
  branch is typed in a context where $\forall p, \_ <> S (S p)$.
  
\item Coercion. If the object being matched is coercible to an inductive
  type, the corresponding coercion will be automatically inserted. This also
  works with the previous mechanism.
\end{itemize}

\subsection{Syntactic control over equalities}
\label{ProgramSyntax}
To give more control over the generation of equalities, the typechecker will
fall back directly to \Coq's usual typing of dependent pattern-matching
if a {\tt return} or {\tt in} clause is specified. Likewise,
the {\tt if} construct is not treated specially by \Program{} so boolean
tests in the code are not automatically reflected in the obligations. 
One can use the {\tt dec} combinator to get the correct hypotheses as in:

\begin{coq_eval}
Require Import Program Arith.
\end{coq_eval}
\begin{coq_example}
Program Definition id (n : nat) : { x : nat | x = n } :=
  if dec (leb n 0) then 0
  else S (pred n).
\end{coq_example}

The let tupling construct {\tt let (x1, ..., xn) := t in b}
does not produce an equality, contrary to the let pattern construct 
{\tt let '(x1, ..., xn) := t in b}.
Also, {\tt {\term}:>} explicitly asks the system to coerce {\tt \term} to its
support type. It can be useful in notations, for example:
\begin{coq_example}
Notation " x `= y " := (@eq _ (x :>) (y :>)) (only parsing).
\end{coq_example}

This notation denotes equality on subset types using equality on their
support types, avoiding uses of proof-irrelevance that would come up
when reasoning with equality on the subset types themselves. 

The next two commands are similar to their standard counterparts
Definition (see Section~\ref{Basic-definitions}) and Fixpoint (see Section~\ref{Fixpoint}) in that
they define constants. However, they may require the user to prove some
goals to construct the final definitions.

\subsection{\tt Program Definition {\ident} := {\term}.
  \comindex{Program Definition}\label{ProgramDefinition}}

This command types the value {\term} in \Russell\ and generate proof
obligations. Once solved using the commands shown below, it binds the final
\Coq\ term to the name {\ident} in the environment.

\begin{ErrMsgs}
\item \errindex{{\ident} already exists}
\end{ErrMsgs}

\begin{Variants}
\item {\tt Program Definition {\ident} {\tt :}{\term$_1$} :=
    {\term$_2$}.}\\
  It interprets the type {\term$_1$}, potentially generating proof
  obligations to be resolved. Once done with them, we have a \Coq\ type
  {\term$_1'$}. It then checks that the type of the interpretation of
  {\term$_2$} is coercible to {\term$_1'$}, and registers {\ident} as
  being of type {\term$_1'$} once the set of obligations generated
  during the interpretation of {\term$_2$} and the aforementioned
  coercion derivation are solved.
\item {\tt Program Definition {\ident} {\binder$_1$}\ldots{\binder$_n$}
       {\tt :}\term$_1$ {\tt :=} {\term$_2$}.}\\
  This is equivalent to \\
   {\tt Program Definition\,{\ident}\,{\tt :\,forall} %
       {\binder$_1$}\ldots{\binder$_n$}{\tt ,}\,\term$_1$\,{\tt :=}} \\
       \qquad {\tt fun}\,{\binder$_1$}\ldots{\binder$_n$}\,{\tt =>}\,{\term$_2$}\,%
       {\tt .}
\end{Variants}

\begin{ErrMsgs}
\item \errindex{In environment {\dots} the term: {\term$_2$} does not have type
    {\term$_1$}}.\\
    \texttt{Actually, it has type {\term$_3$}}.
\end{ErrMsgs}

\SeeAlso Sections \ref{Opaque}, \ref{Transparent}, \ref{unfold}

\subsection{\tt Program Fixpoint {\ident} {\params} {\tt \{order\}} : type := \term
  \comindex{Program Fixpoint}
  \label{ProgramFixpoint}}

The structural fixpoint operator behaves just like the one of Coq
(see Section~\ref{Fixpoint}), except it may also generate obligations.
It works with mutually recursive definitions too.

\begin{coq_eval}
Admit Obligations.
\end{coq_eval}
\begin{coq_example}
Program Fixpoint div2 (n : nat) : { x : nat | n = 2 * x \/ n = 2 * x + 1 } :=
  match n with
  | S (S p) => S (div2 p)
  | _ => O
  end.
\end{coq_example}

Here we have one obligation for each branch (branches for \verb:0: and \verb:(S 0): are
automatically generated by the pattern-matching compilation algorithm).
\begin{coq_example}
  Obligation 1.
\end{coq_example}

One can use a well-founded order or a measure as termination orders using the syntax:
\begin{coq_eval}
Reset Initial.
Require Import Arith.
Require Import Program.
\end{coq_eval}
\begin{coq_example*}
Program Fixpoint div2 (n : nat) {measure n} :
  { x : nat | n = 2 * x \/ n = 2 * x + 1 } :=
  match n with
  | S (S p) => S (div2 p)
  | _ => O
  end.
\end{coq_example*}

The order annotation can be either:
\begin{itemize}
\item {\tt measure f (R)?} where {\tt f} is a value of type {\tt X}
  computed on any subset of the arguments and the optional
  (parenthesised) term {\tt (R)} is a relation
  on {\tt X}. By default {\tt X} defaults to {\tt nat} and {\tt R} to
  {\tt lt}.
\item {\tt wf R x} which is equivalent to {\tt measure x (R)}.
\end{itemize}

\paragraph{Caution}
When defining structurally recursive functions, the
generated obligations should have the prototype of the currently defined functional
in their context. In this case, the obligations should be transparent
(e.g. defined using {\tt Defined}) so that the guardedness condition on
recursive calls can be checked by the
kernel's type-checker. There is an optimization in the generation of
obligations which gets rid of the hypothesis corresponding to the
functionnal when it is not necessary, so that the obligation can be
declared opaque (e.g. using {\tt Qed}). However, as soon as it appears in the
context, the proof of the obligation is \emph{required} to be declared transparent.

No such problems arise when using measures or well-founded recursion.

\subsection{\tt Program Lemma {\ident} : type.
  \comindex{Program Lemma}
  \label{ProgramLemma}}

The \Russell\ language can also be used to type statements of logical
properties. It will generate obligations, try to solve them
automatically and fail if some unsolved obligations remain. 
In this case, one can first define the lemma's
statement using {\tt Program Definition} and use it as the goal afterwards.
Otherwise the proof will be started with the elobarted version as a goal.
The {\tt Program} prefix can similarly be used as a prefix for {\tt Variable}, {\tt
  Hypothesis}, {\tt Axiom} etc...

\section{Solving obligations}
The following commands are available to manipulate obligations. The
optional identifier is used when multiple functions have unsolved
obligations (e.g. when defining mutually recursive blocks). The optional
tactic is replaced by the default one if not specified.

\begin{itemize}
\item {\tt [Local|Global] Obligation Tactic := \tacexpr}\comindex{Obligation Tactic}
  Sets the default obligation
  solving tactic applied to all obligations automatically, whether to
  solve them or when starting to prove one, e.g. using {\tt Next}.
  Local makes the setting last only for the current module. Inside
  sections, local is the default.
\item {\tt Show Obligation Tactic}\comindex{Show Obligation Tactic}
  Displays the current default tactic.
\item {\tt Obligations [of \ident]}\comindex{Obligations} Displays all remaining
  obligations.
\item {\tt Obligation num [of \ident]}\comindex{Obligation} Start the proof of
  obligation {\tt num}.
\item {\tt Next Obligation [of \ident]}\comindex{Next Obligation} Start the proof of the next
  unsolved obligation.
\item {\tt Solve Obligations [of \ident] [with
    \tacexpr]}\comindex{Solve Obligations}
  Tries to solve
  each obligation of \ident using the given tactic or the default one.
\item {\tt Solve All Obligations [with \tacexpr]} Tries to solve
  each obligation of every program using the given tactic or the default
  one (useful for mutually recursive definitions).
\item {\tt Admit Obligations [of \ident]}\comindex{Admit Obligations} 
  Admits all obligations (does not work with structurally recursive programs).
\item {\tt Preterm [of \ident]}\comindex{Preterm} 
  Shows the term that will be fed to
  the kernel once the obligations are solved. Useful for debugging.
\item {\tt Set Transparent Obligations}\comindex{Set Transparent Obligations}
  Control whether all obligations should be declared as transparent (the
  default), or if the system should infer which obligations can be declared opaque. 
\end{itemize}

The module {\tt Coq.Program.Tactics} defines the default tactic for solving
obligations called {\tt program\_simpl}. Importing 
{\tt Coq.Program.Program} also adds some useful notations, as documented in the file itself.

\section{Frequently Asked Questions
  \label{ProgramFAQ}}

\begin{itemize}
\item {Ill-formed recursive definitions}
  This error can happen when one tries to define a
  function by structural recursion on a subset object, which means the Coq
  function looks like:
  
  \verb$Program Fixpoint f (x : A | P) := match x with A b => f b end.$
  
  Supposing $b : A$, the argument at the recursive call to f is not a
  direct subterm of x as b is wrapped inside an {\tt exist} constructor to build
  an object of type \verb${x : A | P}$.  Hence the definition is rejected
  by the guardedness condition checker. However one can use
  wellfounded recursion on subset objects like this:
  
\begin{verbatim}
Program Fixpoint f (x : A | P) { measure (size x) } :=
  match x with A b => f b end.
\end{verbatim}
  
  One will then just have to prove that the measure decreases at each recursive
  call. There are three drawbacks though: 
  \begin{enumerate}
  \item A measure function has to be defined;
  \item The reduction is a little more involved, although it works well
    using lazy evaluation;
  \item Mutual recursion on the underlying inductive type isn't possible
    anymore, but nested mutual recursion is always possible.
  \end{enumerate}
\end{itemize}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% compile-command: "BIBINPUTS=\".\" make QUICK=1 -C ../.. doc/refman/Reference-Manual.pdf"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-add.tex <==
\chapter[List of additional documentation]{List of additional documentation\label{Addoc}}

\section[Tutorials]{Tutorials\label{Tutorial}}
A companion volume to this reference manual, the \Coq\ Tutorial, is
aimed at gently introducing new users to developing proofs in \Coq\
without assuming prior knowledge of type theory. In a second step, the
user can read also the tutorial on recursive types (document {\tt
RecTutorial.ps}).

\section[The \Coq\ standard library]{The \Coq\ standard library\label{Addoc-library}}
A brief description of the \Coq\ standard library is given in the additional
document {\tt Library.dvi}.

\section[Installation and un-installation procedures]{Installation and un-installation procedures\label{Addoc-install}}
A \verb!INSTALL! file in the distribution explains how to install
\Coq.

\section[{\tt Extraction} of programs]{{\tt Extraction} of programs\label{Addoc-extract}}
{\tt Extraction} is a package offering some special facilities to
extract ML program files. It is described in the separate document
{\tt Extraction.dvi}
\index{Extraction of programs}

\section[{\tt Program}]{A tool for {\tt Program}-ing\label{Addoc-program}}
{\tt Program} is a package offering some special facilities to
extract ML program files. It is described in the separate document
{\tt Program.dvi}
\index{Program-ing}

\section[Proof printing in {\tt Natural} language]{Proof printing in {\tt Natural} language\label{Addoc-natural}}
{\tt Natural} is a tool to print proofs in natural language.
It is described in the separate document {\tt Natural.dvi}.
\index{Natural@{\tt Print Natural}}
\index{Printing in natural language}

\section[The {\tt Omega} decision tactic]{The {\tt Omega} decision tactic\label{Addoc-omega}}
{\bf Omega} is a tactic to automatically solve arithmetical goals in
Presburger arithmetic (i.e. arithmetic without multiplication). 
It is described in the separate document {\tt Omega.dvi}.
\index{Omega@{\tt Omega}}

\section[Simplification on rings]{Simplification on rings\label{Addoc-polynom}}
A documentation of the package {\tt polynom} (simplification on rings)
can be found in the document {\tt Polynom.dvi}
\index{Polynom@{\tt Polynom}}
\index{Simplification on rings}

%\section[Anomalies]{Anomalies\label{Addoc-anomalies}}
%The separate document {\tt Anomalies.*} gives a list of known
%anomalies and bugs of the system.  Before communicating us an
%anomalous behavior, please check first whether it has been already
%reported in this document.


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-cic.tex <==
\chapter[Calculus of Inductive Constructions]{Calculus of Inductive Constructions
\label{Cic}
\index{Cic@\textsc{CIC}}
\index{pCic@p\textsc{CIC}}
\index{Calculus of (Co)Inductive Constructions}}

The underlying formal language of {\Coq} is a {\em Calculus of
  Constructions} with {\em Inductive Definitions}.  It is presented in
this chapter.  
For {\Coq} version V7, this Calculus was known as the
{\em Calculus of (Co)Inductive Constructions}\index{Calculus of
  (Co)Inductive Constructions} (\iCIC\ in short).
The underlying calculus of {\Coq} version V8.0 and up is a weaker
  calculus where the sort \Set{} satisfies predicative rules. 
We call this calculus the 
{\em Predicative Calculus of (Co)Inductive
  Constructions}\index{Predicative Calculus of
  (Co)Inductive Constructions} (\pCIC\ in short).
In Section~\ref{impredicativity} we give the extra-rules for \iCIC. A
  compiling option of \Coq{} allows to type-check theories in this
  extended system.

In \CIC\, all objects have a {\em type}. There are types for functions (or
programs), there are atomic types (especially datatypes)... but also
types for proofs and types for the types themselves.
Especially, any object handled in the formalism must belong to a
type.  For instance, the statement {\it ``for all x, P''} is not
allowed in type theory; you must say instead: {\it ``for all x
belonging to T, P''}. The expression {\it ``x belonging to T''} is
written {\it ``x:T''}. One also says: {\it ``x has type T''}.
The terms of {\CIC} are detailed in Section~\ref{Terms}.

In \CIC\, there is an internal reduction mechanism. In particular, it
allows to decide if two programs are {\em intentionally} equal (one
says {\em convertible}). Convertibility is presented in section 
\ref{convertibility}.

The remaining sections are concerned with the type-checking of terms.
The beginner can skip them.

The reader seeking a background on the Calculus of Inductive
Constructions may read several papers. Giménez and Castéran~\cite{GimCas05} 
provide
an introduction to inductive and co-inductive definitions in Coq. In
their book~\cite{CoqArt}, Bertot and Castéran give a precise
description of the \CIC{} based on numerous practical examples.
Barras~\cite{Bar99}, Werner~\cite{Wer94} and
Paulin-Mohring~\cite{Moh97} are the most recent theses dealing with
Inductive Definitions. Coquand-Huet~\cite{CoHu85a,CoHu85b,CoHu86}
introduces the Calculus of Constructions. Coquand-Paulin~\cite{CoPa89}
extended this calculus to inductive definitions. The {\CIC} is a
formulation of type theory including the possibility of inductive
constructions, Barendregt~\cite{Bar91} studies the modern form of type
theory.

\section[The terms]{The terms\label{Terms}}

In most type theories, one usually makes a syntactic distinction
between types and terms. This is not the case for \CIC\ which defines
both types and terms in the same syntactical structure. This is
because the type-theory itself forces terms and types to be defined in
a mutual recursive way and also because similar constructions can be
applied to both terms and types and consequently can share the same
syntactic structure.

Consider for instance the $\ra$ constructor and assume \nat\ is the
type of natural numbers. Then $\ra$ is used both to denote
$\nat\ra\nat$ which is the type of functions from \nat\ to \nat, and
to denote $\nat \ra \Prop$ which is the type of unary predicates over
the natural numbers. Consider abstraction which builds functions. It
serves to build ``ordinary'' functions as $\kw{fun}~x:\nat \Ra ({\tt mult} ~x~x)$ (assuming {\tt mult} is already defined) but may build also 
predicates over the natural numbers. For instance $\kw{fun}~x:\nat \Ra
(x=x)$ will
represent a predicate $P$, informally written in mathematics
$P(x)\equiv x=x$. If $P$ has type $\nat \ra \Prop$, $(P~x)$ is a
proposition, furthermore $\kw{forall}~x:\nat,(P~x)$ will represent the type of
functions which associate to each natural number $n$ an object of
type $(P~n)$ and consequently represent proofs of the formula
``$\forall x.P(x)$''.

\subsection[Sorts]{Sorts\label{Sorts}
\index{Sorts}}
When manipulated as terms, types have themselves a type which is called a sort.

There is an infinite well-founded typing hierarchy of sorts whose base
sorts are {\Prop} and {\Set}.

The sort {\Prop} intends to be the type of logical propositions. If
$M$ is a logical proposition then it denotes the class of terms
representing proofs of $M$. An object $m$ belonging to $M$ witnesses
the fact that $M$ is provable. An object of type {\Prop} is called a
proposition.

The sort {\Set} intends to be the type of small sets. This includes data
types such as booleans and naturals, but also products, subsets, and
function types over these data types.

{\Prop} and {\Set} themselves can be manipulated as ordinary
terms. Consequently they also have a type. Because assuming simply
that {\Set} has type {\Set} leads to an inconsistent theory, the
language of {\CIC} has infinitely many sorts. There are, in addition
to {\Set} and {\Prop} a hierarchy of universes {\Type$(i)$} for any
integer $i$.

Like {\Set}, all of the sorts {\Type$(i)$} contain small sets such as
booleans, natural numbers, as well as products, subsets and function
types over small sets. But, unlike {\Set}, they also contain large
sets, namely the sorts {\Set} and {\Type$(j)$} for $j<i$, and all
products, subsets and function types over these sorts.

Formally, we call {\Sort} the set of sorts which is defined by:
\[\Sort \equiv \{\Prop,\Set,\Type(i)| i \in \NN\} \]
\index{Type@{\Type}}
\index{Prop@{\Prop}}
\index{Set@{\Set}}

The sorts enjoy the following properties\footnote{In the Reference
  Manual of versions of Coq prior to 8.4, the level of {\Type} typing
  {\Prop} and {\Set} was numbered $0$. From Coq 8.4, it started to be
  numbered $1$ so as to be able to leave room for re-interpreting
  {\Set} in the hierarchy as {\Type$(0)$}. This change also put the
  reference manual in accordance with the internal conventions adopted
  in the implementation.}: {\Prop:\Type$(1)$}, {\Set:\Type$(1)$} and
{\Type$(i)$:\Type$(i+1)$}.

The user will never mention explicitly the index $i$ when referring to
the universe \Type$(i)$. One only writes \Type. The
system itself generates for each instance of \Type\ a new
index for the universe and checks that the constraints between these
indexes can be solved. From the user point of view we consequently
have {\sf Type :Type}.

We shall make precise in the typing rules the constraints between the
indexes. 

\paragraph{Implementation issues}
In practice, the {\Type} hierarchy is implemented using algebraic
universes. An algebraic universe $u$ is either a variable (a qualified
identifier with a number) or a successor of an algebraic universe (an
expression $u+1$), or an upper bound of algebraic universes (an
expression $max(u_1,...,u_n)$), or the base universe (the expression
$0$) which corresponds, in the arity of sort-polymorphic inductive
types, to the predicative sort {\Set}. A graph of constraints between
the universe variables is maintained globally. To ensure the existence
of a mapping of the universes to the positive integers, the graph of
constraints must remain acyclic.  Typing expressions that violate the
acyclicity of the graph of constraints results in a \errindex{Universe
inconsistency} error (see also Section~\ref{PrintingUniverses}).

\subsection{Constants}
Besides the sorts, the language also contains constants denoting
objects in the environment. These constants may denote previously
defined objects but also objects related to inductive definitions
(either the type itself or one of its constructors or destructors).

\medskip\noindent {\bf Remark. } In other presentations of \CIC, 
the inductive objects are not seen as
external declarations but as first-class terms. Usually the
definitions are also completely ignored.  This is a nice theoretical
point of view but not so practical. An inductive definition is
specified by a possibly huge set of declarations, clearly we want to
share this specification among the various inductive objects and not
to duplicate it. So the specification should exist somewhere and the
various objects should refer to it.  We choose one more level of
indirection where the objects are just represented as constants and
the environment gives the information on the kind of object the
constant refers to.

\medskip
Our inductive objects will be manipulated as constants declared in the
environment. This roughly corresponds to the way they are actually
implemented in the \Coq\ system. It is simple to map this presentation
in a theory where inductive objects are represented by terms.

\subsection{Terms}

Terms are built from variables, global names, constructors,
abstraction, application, local declarations bindings (``let-in''
expressions) and product.

From a syntactic point of view, types cannot be distinguished from terms,
except that they cannot start by an abstraction, and that if a term is
a sort or a product, it should be a type.

More precisely the language of the {\em Calculus of Inductive
  Constructions} is built from the following rules:

\begin{enumerate}
\item the sorts {\sf Set, Prop, Type} are terms.
\item names for global constants of the environment are terms.
\item variables are terms.
\item if $x$ is a variable and $T$, $U$ are terms then $\forall~x:T,U$
  ($\kw{forall}~x:T,U$ in \Coq{} concrete syntax) is a term. If $x$
  occurs in $U$, $\forall~x:T,U$ reads as {\it ``for all x of type T,
    U''}. As $U$ depends on $x$, one says that $\forall~x:T,U$ is a
  {\em dependent product}. If $x$ doesn't occurs in $U$ then
  $\forall~x:T,U$ reads as {\it ``if T then U''}. A non dependent
  product can be written: $T \rightarrow U$.
\item if $x$ is a variable and $T$, $U$ are terms then $\lb x:T \mto U$
  ($\kw{fun}~x:T\Ra U$ in \Coq{} concrete syntax) is a term. This is a
  notation for the $\lambda$-abstraction of
  $\lambda$-calculus\index{lambda-calculus@$\lambda$-calculus}
  \cite{Bar81}. The term $\lb x:T \mto U$ is a function which maps
  elements of $T$ to $U$.
\item if $T$ and $U$ are terms then $(T\ U)$ is a term  
 ($T~U$ in \Coq{} concrete syntax).  The term $(T\ 
  U)$ reads as {\it ``T applied to U''}.
\item if $x$ is a variable, and $T$, $U$ are terms then
  $\kw{let}~x:=T~\kw{in}~U$ is a
  term which denotes the term $U$ where the variable $x$ is locally
  bound to $T$. This stands for the common ``let-in'' construction of
  functional programs such as ML or Scheme.
\end{enumerate}

\paragraph{Notations.} Application associates to the left such that
$(t~t_1\ldots t_n)$ represents $(\ldots (t~t_1)\ldots t_n)$. The
products and arrows associate to the right such that $\forall~x:A,B\ra C\ra
D$ represents $\forall~x:A,(B\ra (C\ra D))$.  One uses sometimes
$\forall~x~y:A,B$ or
$\lb x~y:A\mto B$ to denote the abstraction or product of several variables
of the same type. The equivalent formulation is $\forall~x:A, \forall y:A,B$ or
$\lb x:A \mto \lb y:A \mto B$

\paragraph{Free variables.}
The notion of free variables is defined as usual.  In the expressions
$\lb x:T\mto U$ and $\forall x:T, U$ the occurrences of $x$ in $U$
are bound.  They are represented by de Bruijn indexes in the internal
structure of terms.

\paragraph[Substitution.]{Substitution.\index{Substitution}}
The notion of substituting a term $t$ to free occurrences of a
variable $x$ in a term $u$ is defined as usual. The resulting term
is written $\subst{u}{x}{t}$.


\section[Typed terms]{Typed terms\label{Typed-terms}}

As objects of type theory, terms are subjected to {\em type
discipline}. The well typing of a term depends on an environment which
consists in a global environment (see below) and a local context.

\paragraph{Local context.}
A {\em local context} (or shortly context) is an ordered list of
declarations of variables. The declaration of some variable $x$ is
either an assumption, written $x:T$ ($T$ is a type) or a definition,
written $x:=t:T$.  We use brackets to write contexts. A
typical example is $[x:T;y:=u:U;z:V]$.  Notice that the variables
declared in a context must be distinct. If $\Gamma$ declares some $x$,
we write $x \in \Gamma$. By writing $(x:T) \in \Gamma$ we mean that
either $x:T$ is an assumption in $\Gamma$ or that there exists some $t$ such
that $x:=t:T$ is a definition in $\Gamma$. If $\Gamma$ defines some
$x:=t:T$, we also write $(x:=t:T) \in \Gamma$.  Contexts must be
themselves {\em well formed}.  For the rest of the chapter, the
notation $\Gamma::(y:T)$ (resp. $\Gamma::(y:=t:T)$) denotes the context
$\Gamma$ enriched with the declaration $y:T$ (resp. $y:=t:T$). The
notation $[]$ denotes the empty context.  \index{Context}

% Does not seem to be used further...
% Si dans l'explication WF(E)[Gamma] concernant les constantes
% definies ds un contexte

We define the inclusion of two contexts $\Gamma$ and $\Delta$ (written
as $\Gamma \subset \Delta$) as the property, for all variable $x$,
type $T$ and term $t$, if $(x:T) \in \Gamma$ then $(x:T) \in \Delta$
and if $(x:=t:T) \in \Gamma$ then $(x:=t:T) \in \Delta$.  
%We write
% $|\Delta|$ for the length of the context $\Delta$, that is for the number
% of declarations (assumptions or definitions) in $\Delta$.

A variable $x$ is said to be free in $\Gamma$ if $\Gamma$ contains a
declaration $y:T$ such that $x$ is free in $T$.

\paragraph[Environment.]{Environment.\index{Environment}}
Because we are manipulating global declarations (constants and global
assumptions), we also need to consider a global environment $E$.

An environment is an ordered list of declarations of global
names. Declarations are either assumptions or ``standard''
definitions, that is abbreviations for well-formed terms
but also definitions of inductive objects. In the latter
case, an object in the environment will define one or more constants
(that is types and constructors, see Section~\ref{Cic-inductive-definitions}).

An assumption will be represented in the environment as
\Assum{\Gamma}{c}{T} which means that $c$ is assumed of some type $T$
well-defined in some context $\Gamma$. An (ordinary) definition will
be represented in the environment as \Def{\Gamma}{c}{t}{T} which means
that $c$ is a constant which is valid in some context $\Gamma$ whose
value is $t$ and type is $T$.

The rules for inductive definitions (see section
\ref{Cic-inductive-definitions}) have to be considered as assumption
rules to which the following definitions apply: if the name $c$ is
declared in $E$, we write $c \in E$ and if $c:T$ or $c:=t:T$ is
declared in $E$, we write $(c : T) \in E$.

\paragraph[Typing rules.]{Typing rules.\label{Typing-rules}\index{Typing rules}}
In the following, we assume $E$ is a valid environment w.r.t.
inductive definitions.  We define simultaneously two
judgments.  The first one \WTEG{t}{T} means the term $t$ is well-typed
and has type $T$ in the environment $E$ and context $\Gamma$.  The
second judgment \WFE{\Gamma} means that the environment $E$ is
well-formed and the context $\Gamma$ is a valid context in this
environment.  It also means a third property which makes sure that any
constant in $E$ was defined in an environment which is included in
$\Gamma$
\footnote{This requirement could be relaxed if we instead introduced
  an explicit mechanism for instantiating constants. At the external
  level, the Coq engine works accordingly to this view that all the
  definitions in the environment were built in a sub-context of the
  current context.}.

A term $t$ is well typed in an environment $E$ iff there exists a
context $\Gamma$ and a term $T$ such that the judgment \WTEG{t}{T} can
be derived from the following rules.
\begin{description}
\item[W-E] \inference{\WF{[]}{[]}}
\item[W-S]  % Ce n'est pas vrai : x peut apparaitre plusieurs fois dans Gamma
\inference{\frac{\WTEG{T}{s}~~~~s \in \Sort~~~~x \not\in
      \Gamma           % \cup E
      }
      {\WFE{\Gamma::(x:T)}}~~~~~
    \frac{\WTEG{t}{T}~~~~x \not\in
      \Gamma           % \cup E
     }{\WFE{\Gamma::(x:=t:T)}}}
\item[Def] \inference{\frac{\WTEG{t}{T}~~~c \notin E \cup \Gamma}
                      {\WF{E;\Def{\Gamma}{c}{t}{T}}{\Gamma}}}
\item[Assum] \inference{\frac{\WTEG{T}{s}~~~~s \in \Sort~~~~c \notin E \cup \Gamma}
                      {\WF{E;\Assum{\Gamma}{c}{T}}{\Gamma}}}
\item[Ax] \index{Typing rules!Ax}
\inference{\frac{\WFE{\Gamma}}{\WTEG{\Prop}{\Type(p)}}~~~~~
\frac{\WFE{\Gamma}}{\WTEG{\Set}{\Type(q)}}}
\inference{\frac{\WFE{\Gamma}~~~~i<j}{\WTEG{\Type(i)}{\Type(j)}}}
\item[Var]\index{Typing rules!Var}
 \inference{\frac{ \WFE{\Gamma}~~~~~(x:T) \in \Gamma~~\mbox{or}~~(x:=t:T) \in \Gamma~\mbox{for some $t$}}{\WTEG{x}{T}}}
\item[Const]  \index{Typing rules!Const}
\inference{\frac{\WFE{\Gamma}~~~~(c:T) \in E~~\mbox{or}~~(c:=t:T) \in E~\mbox{for some $t$} }{\WTEG{c}{T}}}
\item[Prod]  \index{Typing rules!Prod}
\inference{\frac{\WTEG{T}{s}~~~~s \in \Sort~~~
    \WTE{\Gamma::(x:T)}{U}{\Prop}}
      { \WTEG{\forall~x:T,U}{\Prop}}} 
\inference{\frac{\WTEG{T}{s}~~~~s \in\{\Prop, \Set\}~~~~~~
    \WTE{\Gamma::(x:T)}{U}{\Set}}
      { \WTEG{\forall~x:T,U}{\Set}}} 
\inference{\frac{\WTEG{T}{\Type(i)}~~~~i\leq k~~~
    \WTE{\Gamma::(x:T)}{U}{\Type(j)}~~~j \leq k}
    {\WTEG{\forall~x:T,U}{\Type(k)}}}
\item[Lam]\index{Typing rules!Lam} 
\inference{\frac{\WTEG{\forall~x:T,U}{s}~~~~ \WTE{\Gamma::(x:T)}{t}{U}}
        {\WTEG{\lb x:T\mto t}{\forall x:T, U}}}
\item[App]\index{Typing rules!App}
 \inference{\frac{\WTEG{t}{\forall~x:U,T}~~~~\WTEG{u}{U}}
                 {\WTEG{(t\ u)}{\subst{T}{x}{u}}}}
\item[Let]\index{Typing rules!Let} 
\inference{\frac{\WTEG{t}{T}~~~~ \WTE{\Gamma::(x:=t:T)}{u}{U}}
        {\WTEG{\kw{let}~x:=t~\kw{in}~u}{\subst{U}{x}{t}}}}
\end{description}
    
\Rem We may have $\kw{let}~x:=t~\kw{in}~u$
well-typed without having $((\lb x:T\mto u)~t)$ well-typed (where
$T$ is a type of $t$). This is because the value $t$ associated to $x$
may be used in a conversion rule (see Section~\ref{conv-rules}).

\section[Conversion rules]{Conversion rules\index{Conversion rules}
\label{conv-rules}}
\paragraph[$\beta$-reduction.]{$\beta$-reduction.\label{beta}\index{beta-reduction@$\beta$-reduction}}

We want to be able to identify some terms as we can identify the
application of a function to a given argument with its result. For
instance the identity function over a given type $T$ can be written
$\lb x:T\mto x$. In any environment $E$ and context $\Gamma$, we want to identify any object $a$ (of type $T$) with the
application $((\lb x:T\mto x)~a)$. We define for this a {\em reduction} (or a
{\em conversion}) rule we call $\beta$:
\[ \WTEGRED{((\lb x:T\mto
  t)~u)}{\triangleright_{\beta}}{\subst{t}{x}{u}} \] 
We say that $\subst{t}{x}{u}$ is the {\em $\beta$-contraction} of
$((\lb x:T\mto t)~u)$ and, conversely, that $((\lb x:T\mto t)~u)$
is the {\em $\beta$-expansion} of $\subst{t}{x}{u}$.

According to $\beta$-reduction, terms of the {\em Calculus of
  Inductive Constructions} enjoy some fundamental properties such as
confluence, strong normalization, subject reduction. These results are
theoretically of great importance but we will not detail them here and
refer the interested reader to \cite{Coq85}.

\paragraph[$\iota$-reduction.]{$\iota$-reduction.\label{iota}\index{iota-reduction@$\iota$-reduction}}
A specific conversion rule is associated to the inductive objects in
the environment.  We shall give later on (see Section~\ref{iotared}) the
precise rules but it just says that a destructor applied to an object
built from a constructor behaves as expected.  This reduction is
called $\iota$-reduction and is more precisely studied in
\cite{Moh93,Wer94}.


\paragraph[$\delta$-reduction.]{$\delta$-reduction.\label{delta}\index{delta-reduction@$\delta$-reduction}}

We may have defined variables in contexts or constants in the global
environment. It is legal to identify such a reference with its value,
that is to expand (or unfold) it into its value. This
reduction is called $\delta$-reduction and shows as follows.

$$\WTEGRED{x}{\triangleright_{\delta}}{t}~~~~~\mbox{if $(x:=t:T) \in \Gamma$}~~~~~~~~~\WTEGRED{c}{\triangleright_{\delta}}{t}~~~~~\mbox{if $(c:=t:T) \in E$}$$


\paragraph[$\zeta$-reduction.]{$\zeta$-reduction.\label{zeta}\index{zeta-reduction@$\zeta$-reduction}}

{\Coq} allows also to remove local definitions occurring in terms by
replacing the defined variable by its value. The declaration being
destroyed, this reduction differs from $\delta$-reduction. It is
called $\zeta$-reduction and shows as follows.

$$\WTEGRED{\kw{let}~x:=u~\kw{in}~t}{\triangleright_{\zeta}}{\subst{t}{x}{u}}$$

\paragraph{$\eta$-conversion.
\label{eta}
\index{eta-conversion@$\eta$-conversion}
%\index{eta-reduction@$\eta$-reduction}
}
An other important concept is $\eta$-conversion. It is to identify any
term $t$ of functional type $\forall x:T, U$ with its so-called
$\eta$-expansion $\lb x:T\mto (t\ x)$ for $x$ an arbitrary variable
name fresh in $t$.

The notion of $\eta$-reduction ${\lb x:T\mto (t\ x)}{\triangleright}{t}$
(for $x$ not occurring in $t$) is not type-sound because of subtyping
(think about $\lb x:\Type(1)\mto (f x)$ of type $\forall
x:\Type(1), \Type(1)$ for $f$ of type $\forall x:\Type(2),
\Type(1)$). On the other side, $\eta$-expansion requires to know $T$
and hence requires types. Hence, neither $\eta$-expansion nor
$\eta$-reduction can be type-safely considered on terms we do not know
the type. However, $\eta$ can be used as a conversion rule.

\paragraph[Convertibility.]{Convertibility.\label{convertibility}
\index{beta-reduction@$\beta$-reduction}\index{iota-reduction@$\iota$-reduction}\index{delta-reduction@$\delta$-reduction}\index{zeta-reduction@$\zeta$-reduction}}

Let us write $\WTEGRED{t}{\triangleright}{u}$ for the contextual closure of the relation $t$ reduces to $u$ in the environment $E$ and context $\Gamma$ with one of the previous reduction $\beta$, $\iota$, $\delta$ or $\zeta$.

We say that two terms $t_1$ and $t_2$ are {\em
  $\beta\iota\delta\zeta\eta$-convertible}, or simply {\em
  convertible}, or {\em equivalent}, in the environment $E$ and
context $\Gamma$ iff there exist terms $u_1$ and $u_2$ such that
$\WTEGRED{t_1}{\triangleright \ldots \triangleright}{u_1}$ and
$\WTEGRED{t_2}{\triangleright \ldots \triangleright}{u_2}$ and either
$u_1$ and $u_2$ are identical, or they are convertible up to
$\eta$-expansion, i.e. $u_1$ is $\lb x:T\mto u'_1$ and $u_2\,x$ is
recursively convertible to $u'_1$, or, symmetrically, $u_2$ is $\lb
x:T\mto u'_2$ and $u_1\,x$ is recursively convertible to $u'_2$.  We
then write $\WTEGCONV{t_1}{t_2}$.

The convertibility relation allows to introduce a new typing rule
which says that two convertible well-formed types have the same
inhabitants.

At the moment, we did not take into account one rule between universes
which says that any term in a universe of index $i$ is also a term in
the universe of index $i+1$ (this is the {\em cumulativity} rule of
{\CIC}). This property is included into the
conversion rule by extending the equivalence relation of
convertibility into a {\em subtyping} relation inductively defined by:
\begin{enumerate}
\item if $\WTEGCONV{t}{u}$ then $\WTEGLECONV{t}{u}$,
\item if $i \leq j$ then $\WTEGLECONV{\Type(i)}{\Type(j)}$,
\item for any $i$, $\WTEGLECONV{\Set}{\Type(i)}$,
\item $\WTEGLECONV{\Prop}{\Set}$, hence, by transitivity,
  $\WTEGLECONV{\Prop}{\Type(i)}$, for any $i$
\item if $\WTEGCONV{T}{U}$ and $\WTELECONV{\Gamma::(x:T)}{T'}{U'}$ then $\WTEGLECONV{\forall~x:T, T'}{\forall~x:U, U'}$.
\end{enumerate}

The conversion rule is now exactly:

\begin{description}\label{Conv}
\item[Conv]\index{Typing rules!Conv}
 \inference{
      \frac{\WTEG{U}{s}~~~~\WTEG{t}{T}~~~~\WTEGLECONV{T}{U}}{\WTEG{t}{U}}}
  \end{description}


\paragraph[Normal form.]{Normal form.\index{Normal form}\label{Normal-form}\label{Head-normal-form}\index{Head normal form}}
A term which cannot be any more reduced is said to be in {\em normal
  form}. There are several ways (or strategies) to apply the reduction
rule. Among them, we have to mention the {\em head reduction} which
will play an important role (see Chapter~\ref{Tactics}). Any term can
be written as $\lb x_1:T_1\mto \ldots \lb x_k:T_k \mto
(t_0\ t_1\ldots t_n)$ where
$t_0$ is not an application. We say then that $t_0$ is the {\em head
  of $t$}. If we assume that $t_0$ is $\lb x:T\mto u_0$ then one step of
$\beta$-head reduction of $t$ is:
\[\lb x_1:T_1\mto \ldots \lb x_k:T_k\mto (\lb x:T\mto u_0\ t_1\ldots t_n)
~\triangleright ~ \lb (x_1:T_1)\ldots(x_k:T_k)\mto
(\subst{u_0}{x}{t_1}\ t_2 \ldots t_n)\]
Iterating the process of head reduction until the head of the reduced
term is no more an abstraction leads to the {\em $\beta$-head normal
  form} of $t$:
\[ t \triangleright \ldots \triangleright
\lb x_1:T_1\mto \ldots\lb x_k:T_k\mto (v\ u_1
\ldots u_m)\]
where $v$ is not an abstraction (nor an application).  Note that the
head normal form must not be confused with the normal form since some
$u_i$ can be reducible.

Similar notions of head-normal forms involving $\delta$, $\iota$ and $\zeta$
reductions or any combination of those can also be defined.

\section{Derived rules for environments}

From the original rules of the type system, one can derive new rules
which change the context of definition of objects in the environment.
Because these rules correspond to elementary operations in the \Coq\ 
engine used in the discharge mechanism at the end of a section, we
state them explicitly.

\paragraph{Mechanism of substitution.}

One rule which can be proved valid, is to replace a term $c$ by its
value in the environment. As we defined the substitution of a term for
a variable in a term, one can define the substitution of a term for a
constant. One easily extends this substitution to contexts and
environments.

\paragraph{Substitution Property:} 
\inference{\frac{\WF{E;\Def{\Gamma}{c}{t}{T}; F}{\Delta}}
           {\WF{E; \subst{F}{c}{t}}{\subst{\Delta}{c}{t}}}}


\paragraph{Abstraction.}

One can modify the context of definition of a constant $c$ by
abstracting a constant with respect to the last variable $x$ of its
defining context. For doing that, we need to check that the constants
appearing in the body of the declaration do not depend on $x$, we need
also to modify the reference to the constant $c$ in the environment
and context by explicitly applying this constant to the variable $x$.
Because of the rules for building environments and terms we know the
variable $x$ is available at each stage where $c$ is mentioned.

\paragraph{Abstracting property:} 
 \inference{\frac{\WF{E; \Def{\Gamma::(x:U)}{c}{t}{T};
       F}{\Delta}~~~~\WFE{\Gamma}}
           {\WF{E;\Def{\Gamma}{c}{\lb x:U\mto t}{\forall~x:U,T};
  \subst{F}{c}{(c~x)}}{\subst{\Delta}{c}{(c~x)}}}}

\paragraph{Pruning the context.} 
We said the judgment \WFE{\Gamma} means that the defining contexts of
constants in $E$ are included in $\Gamma$. If one abstracts or
substitutes the constants with the above rules then it may happen
that the context $\Gamma$ is now bigger than the one needed for
defining the constants in $E$. Because defining contexts are growing
in $E$, the minimum context needed for defining the constants in $E$
is the same as the one for the last constant. One can consequently
derive the following property.

\paragraph{Pruning property:}
\inference{\frac{\WF{E; \Def{\Delta}{c}{t}{T}}{\Gamma}}
                {\WF{E;\Def{\Delta}{c}{t}{T}}{\Delta}}}


\section[Inductive Definitions]{Inductive Definitions\label{Cic-inductive-definitions}}

A (possibly mutual) inductive definition is specified by giving the
names and the type of the inductive sets or families to be
defined and the names and types of the constructors of the inductive
predicates.  An inductive declaration in the environment can
consequently be represented with two contexts (one for inductive
definitions, one for constructors).

Stating the rules for inductive definitions in their general form
needs quite tedious definitions. We shall try to give a concrete
understanding of the rules by precising them on running examples.  We
take as examples the type of natural numbers, the type of
parameterized lists over a type $A$, the relation which states that
a list has some given length and the mutual inductive definition of trees and
forests. 

\subsection{Representing an inductive definition}
\subsubsection{Inductive definitions without parameters}
As for constants, inductive definitions can be defined in a non-empty
context. \\
We write \NInd{\Gamma}{\Gamma_I}{\Gamma_C} an inductive
definition valid in a context $\Gamma$, a
context of definitions $\Gamma_I$ and a context of constructors
$\Gamma_C$.
\paragraph{Examples.}
The inductive declaration for the type of natural numbers will be:
\[\NInd{}{\nat:\Set}{\nO:\nat,\nS:\nat\ra\nat}\]
In a context with a variable $A:\Set$, the lists of elements in $A$ are
represented by:
\[\NInd{A:\Set}{\List:\Set}{\Nil:\List,\cons : A \ra \List \ra
  \List}\]
 Assuming 
  $\Gamma_I$ is $[I_1:A_1;\ldots;I_k:A_k]$, and $\Gamma_C$ is
  $[c_1:C_1;\ldots;c_n:C_n]$, the general typing rules are, 
  for $1\leq j\leq k$ and $1\leq i\leq n$:

\bigskip
\inference{\frac{\NInd{\Gamma}{\Gamma_I}{\Gamma_C} \in E}{(I_j:A_j) \in E}}

\inference{\frac{\NInd{\Gamma}{\Gamma_I}{\Gamma_C} \in E}{(c_i:C_i) \in E}}

\subsubsection{Inductive definitions with parameters}

We have to slightly complicate the representation above in order to handle
the delicate problem of parameters. 
Let us explain that on the example of \List. With the above definition,
the type \List\ can only be used in an environment where we
have a variable $A:\Set$. Generally one want to consider lists of
elements in different types. For constants this is easily done by abstracting
the value over the parameter. In the case of inductive definitions we
have to handle the abstraction over several objects.

One possible way to do that would be to define the type \List\
inductively as being an inductive family of type $\Set\ra\Set$:
\[\NInd{}{\List:\Set\ra\Set}{\Nil:(\forall A:\Set,\List~A),
  \cons : (\forall A:\Set, A \ra \List~A \ra \List~A)}\]
There are drawbacks to this point of view. The
information which says that for any $A$, $(\List~A)$ is an inductively defined
\Set\ has been lost.
So we introduce two important definitions.

\paragraph{Inductive parameters, real arguments.}
An inductive definition $\NInd{\Gamma}{\Gamma_I}{\Gamma_C}$ admits 
$r$ inductive parameters if each type of constructors $(c:C)$ in
$\Gamma_C$ is such that 
\[C\equiv \forall
p_1:P_1,\ldots,\forall p_r:P_r,\forall a_1:A_1, \ldots \forall a_n:A_n,
(I~p_1~\ldots p_r~t_1\ldots t_q)\]
with $I$ one of the inductive definitions in $\Gamma_I$. 
We say that $q$ is the number of real arguments of the constructor
$c$. 
\paragraph{Context of parameters.}
If an inductive definition $\NInd{\Gamma}{\Gamma_I}{\Gamma_C}$ admits 
$r$ inductive parameters, then there exists a context $\Gamma_P$ of
size $r$, such that $\Gamma_P=[p_1:P_1;\ldots;p_r:P_r]$ and 
if $(t:A) \in \Gamma_I,\Gamma_C$ then $A$ can be written as 
$\forall p_1:P_1,\ldots \forall p_r:P_r,A'$. 
We call $\Gamma_P$ the context of parameters of the inductive
definition and use the notation $\forall \Gamma_P,A'$ for the term $A$.
\paragraph{Remark.}
If we have a term $t$ in an instance of an
inductive definition $I$ which starts with a constructor $c$, then the
$r$ first arguments of $c$ (the parameters) can be deduced from the
type $T$ of $t$: these are exactly the $r$ first arguments of $I$ in
the head normal form of $T$.
\paragraph{Examples.}
The \List{} definition has $1$ parameter:
\[\NInd{}{\List:\Set\ra\Set}{\Nil:(\forall A:\Set, \List~A),
  \cons : (\forall A:\Set, A \ra \List~A \ra \List~A)}\]
This is also the case for this more complex definition where there is
a recursive argument on a different instance of \List: 
\[\NInd{}{\List:\Set\ra\Set}{\Nil:(\forall A:\Set, \List~A),
  \cons : (\forall A:\Set, A \ra \List~(A \ra A) \ra \List~A)}\]
But the following definition has $0$ parameters:
\[\NInd{}{\List:\Set\ra\Set}{\Nil:(\forall A:\Set, \List~A),
  \cons : (\forall A:\Set, A \ra \List~A \ra \List~(A*A))}\]

%\footnote{
%The interested reader may compare the above definition with the two 
%following ones which have very different logical meaning:\\
%$\NInd{}{\List:\Set}{\Nil:\List,\cons : (A:\Set)A
%  \ra \List \ra \List}$ \\
%$\NInd{}{\List:\Set\ra\Set}{\Nil:(A:\Set)(\List~A),\cons : (A:\Set)A
%  \ra (\List~A\ra A) \ra (\List~A)}$.}
\paragraph{Concrete syntax.}
In the Coq system, the context of parameters is given explicitly
after the name of the inductive definitions and is shared between the
arities and the type of constructors.
% The vernacular declaration of polymorphic trees and forests will be:\\
% \begin{coq_example*}
% Inductive Tree (A:Set) : Set := 
%    Node : A -> Forest A -> Tree A
% with Forest (A : Set) : Set := 
%    Empty : Forest A
%  | Cons  : Tree A -> Forest A -> Forest A
% \end{coq_example*}
% will correspond in our formalism to:
% \[\NInd{}{{\tt Tree}:\Set\ra\Set;{\tt Forest}:\Set\ra \Set}
%   {{\tt Node} : \forall A:\Set, A \ra {\tt Forest}~A \ra {\tt Tree}~A,
%    {\tt Empty} : \forall A:\Set, {\tt Forest}~A,
%    {\tt Cons} : \forall A:\Set, {\tt Tree}~A \ra {\tt Forest}~A \ra
%    {\tt Forest}~A}\]
We keep track in the syntax of the number of
parameters. 

Formally the representation of an inductive declaration
will be 
\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C} for an inductive
definition valid in a context $\Gamma$ with $p$ parameters, a
context of definitions $\Gamma_I$ and a context of constructors
$\Gamma_C$.

The definition \Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C} will be
well-formed exactly when \NInd{\Gamma}{\Gamma_I}{\Gamma_C} is and 
when $p$ is (less or equal than) the number of parameters in
\NInd{\Gamma}{\Gamma_I}{\Gamma_C}. 

\paragraph{Examples}
The declaration for parameterized lists is:
\[\Ind{}{1}{\List:\Set\ra\Set}{\Nil:(\forall A:\Set,\List~A),\cons :
  (\forall A:\Set, A \ra \List~A \ra   \List~A)}\]

The declaration for the length of lists is:
\[\Ind{}{1}{\Length:\forall A:\Set, (\List~A)\ra \nat\ra\Prop}
      {\LNil:\forall A:\Set, \Length~A~(\Nil~A)~\nO,\\ 
     \LCons :\forall A:\Set,\forall a:A, \forall l:(\List~A),\forall n:\nat, (\Length~A~l~n)\ra (\Length~A~(\cons~A~a~l)~(\nS~n))}\]

The declaration for a mutual inductive definition of forests and trees is:
\[\NInd{}{\tree:\Set,\forest:\Set}
      {\\~~\node:\forest \ra \tree,
       \emptyf:\forest,\consf:\tree \ra \forest \ra \forest\-}\]
  
These representations are the ones obtained as the result of the \Coq\ 
declaration:
\begin{coq_example*}
Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.
Inductive list (A:Set) : Set :=
  | nil : list A
  | cons : A -> list A -> list A.
\end{coq_example*}
\begin{coq_example*}
Inductive Length (A:Set) : list A -> nat -> Prop :=
  | Lnil : Length A (nil A) O
  | Lcons :
      forall (a:A) (l:list A) (n:nat),
        Length A l n -> Length A (cons A a l) (S n).
Inductive tree : Set :=
    node : forest -> tree
with forest : Set :=
  | emptyf : forest
  | consf : tree -> forest -> forest.
\end{coq_example*}
% The inductive declaration in \Coq\ is slightly different from the one
% we described theoretically. The difference is that in the type of
% constructors the inductive definition is explicitly applied to the
% parameters variables.
The \Coq\ type-checker verifies that all
parameters are applied in the correct manner in the conclusion of the
type of each constructors~:

In particular, the following definition will not be accepted because 
there is an occurrence of \List\ which is not applied to the parameter
variable in the conclusion of the type of {\tt cons'}:
\begin{coq_eval}
Set Printing Depth 50.
(********** The following is not correct and should produce **********)
(********* Error: The 1st argument of list' must be A in ... *********)
\end{coq_eval}
\begin{coq_example}
Inductive list' (A:Set) : Set :=
  | nil' : list' A
  | cons' : A -> list' A -> list' (A*A).
\end{coq_example}
Since \Coq{} version 8.1, there is no restriction about parameters in
the types of arguments of constructors. The following definition is
valid:
\begin{coq_example}
Inductive list' (A:Set) : Set :=
  | nil' : list' A
  | cons' : A -> list' (A->A) -> list' A.
\end{coq_example}


\subsection{Types of inductive objects}
We have to give the type of constants in an environment $E$ which
contains an inductive declaration.

\begin{description}
\item[Ind-Const] Assuming 
  $\Gamma_I$ is $[I_1:A_1;\ldots;I_k:A_k]$, and $\Gamma_C$ is
  $[c_1:C_1;\ldots;c_n:C_n]$,
   
\inference{\frac{\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C} \in E
    ~~j=1\ldots k}{(I_j:A_j) \in E}}

\inference{\frac{\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C} \in E
    ~~~~i=1.. n}
   {(c_i:C_i) \in E}}
\end{description}

\paragraph{Example.}
We have $(\List:\Set \ra \Set), (\cons:\forall~A:\Set,A\ra(\List~A)\ra
(\List~A))$, \\ 
$(\Length:\forall~A:\Set, (\List~A)\ra\nat\ra\Prop)$, $\tree:\Set$ and $\forest:\Set$.

From now on, we write $\ListA$ instead of $(\List~A)$ and $\LengthA$
for $(\Length~A)$.

%\paragraph{Parameters.}
%%The parameters introduce a distortion between the inside specification
%%of the inductive declaration where parameters are supposed to be
%%instantiated (this representation is appropriate for checking the
%%correctness or deriving the destructor principle) and the outside
%%typing rules where the inductive objects are seen as objects
%%abstracted with respect to the parameters.

%In the definition of \List\ or \Length\, $A$ is a parameter because
%what is effectively inductively defined is $\ListA$ or $\LengthA$ for
%a given $A$ which is constant in the type of constructors.  But when
%we define $(\LengthA~l~n)$, $l$ and $n$ are not parameters because the
%constructors manipulate different instances of this family.

\subsection{Well-formed inductive definitions}
We cannot accept any inductive declaration because some of them lead
to inconsistent systems. We restrict ourselves to definitions which
satisfy a syntactic criterion of positivity. Before giving the formal
rules, we need a few definitions:

\paragraph[Definitions]{Definitions\index{Positivity}\label{Positivity}}

A type $T$ is an {\em arity of sort $s$}\index{Arity} if it converts
to the sort $s$ or to a product $\forall~x:T,U$ with $U$ an arity
of sort $s$. (For instance $A\ra \Set$ or $\forall~A:\Prop,A\ra
\Prop$ are arities of sort respectively \Set\ and \Prop).  A {\em type
  of constructor of $I$}\index{Type of constructor} is either a term
$(I~t_1\ldots ~t_n)$ or $\fa x:T,C$ with $C$ recursively 
a {\em type of constructor of $I$}.

\smallskip

The type of constructor $T$ will be said to {\em satisfy the positivity
condition} for a constant $X$ in the following cases:

\begin{itemize}
\item $T=(X~t_1\ldots ~t_n)$ and $X$ does not occur free in
any $t_i$
\item $T=\forall~x:U,V$ and $X$ occurs only strictly positively in $U$ and
the type $V$ satisfies the positivity condition for $X$
\end{itemize}

The constant $X$ {\em occurs strictly positively} in $T$ in the
following cases:

\begin{itemize}
\item $X$ does not occur in $T$
\item $T$ converts to $(X~t_1 \ldots ~t_n)$ and $X$ does not occur in
  any of $t_i$
\item $T$ converts to $\forall~x:U,V$ and $X$ does not occur in
  type $U$ but occurs strictly positively in type $V$
\item $T$ converts to $(I~a_1 \ldots ~a_m ~ t_1 \ldots ~t_p)$ where
  $I$ is the name of an inductive declaration of the form
  $\Ind{\Gamma}{m}{I:A}{c_1:\forall p_1:P_1,\ldots \forall
    p_m:P_m,C_1;\ldots;c_n:\forall p_1:P_1,\ldots \forall
    p_m:P_m,C_n}$ 
  (in particular, it is not mutually defined and it has $m$
  parameters) and $X$ does not occur in any of the $t_i$, and the
  (instantiated) types of constructor $C_i\{p_j/a_j\}_{j=1\ldots m}$
  of $I$ satisfy 
  the nested positivity condition for $X$
%\item more generally, when $T$ is not a type, $X$ occurs strictly
%positively in $T[x:U]u$ if $X$ does not occur in $U$ but occurs
%strictly positively in $u$
\end{itemize}

The type of constructor $T$ of $I$ {\em satisfies the nested
positivity condition} for a constant $X$ in the following
cases:

\begin{itemize}
\item $T=(I~b_1\ldots b_m~u_1\ldots ~u_{p})$, $I$ is an inductive
  definition with $m$ parameters and $X$ does not occur in
any $u_i$
\item $T=\forall~x:U,V$ and $X$ occurs only strictly positively in $U$ and
the type $V$ satisfies the nested positivity condition for $X$
\end{itemize}

\paragraph{Example}

$X$ occurs strictly positively in $A\ra X$ or $X*A$ or $({\tt list}~
X)$ but not in $X \ra A$ or $(X \ra A)\ra A$ nor $({\tt neg}~X)$
assuming the notion of product and lists were already defined and {\tt
  neg} is an inductive definition with declaration \Ind{}{A:\Set}{{\tt
    neg}:\Set}{{\tt neg}:(A\ra{\tt False}) \ra {\tt neg}}.  Assuming
$X$ has arity ${\tt nat \ra Prop}$ and {\tt ex} is the inductively
defined existential quantifier, the occurrence of $X$ in ${\tt (ex~
  nat~ \lb n:nat\mto (X~ n))}$ is also strictly positive.

\paragraph{Correctness rules.}
We shall now describe the rules allowing the introduction of a new
inductive definition.

\begin{description}
\item[W-Ind] Let $E$ be an environment and
  $\Gamma,\Gamma_P,\Gamma_I,\Gamma_C$ are contexts such that
  $\Gamma_I$ is $[I_1:\forall \Gamma_P,A_1;\ldots;I_k:\forall
  \Gamma_P,A_k]$ and $\Gamma_C$ is 
  $[c_1:\forall \Gamma_P,C_1;\ldots;c_n:\forall \Gamma_P,C_n]$. 
\inference{
  \frac{
  (\WTE{\Gamma;\Gamma_P}{A_j}{s'_j})_{j=1\ldots  k}
  ~~ (\WTE{\Gamma;\Gamma_I;\Gamma_P}{C_i}{s_{q_i}})_{i=1\ldots  n}
}
  {\WF{E;\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C}}{\Gamma}}}
provided that the following side conditions hold:
\begin{itemize}
\item $k>0$ and all of $I_j$ and $c_i$ are distinct names for $j=1\ldots  k$ and $i=1\ldots  n$,
\item $p$ is the number of parameters of \NInd{\Gamma}{\Gamma_I}{\Gamma_C}
  and $\Gamma_P$ is the context of parameters, 
\item for $j=1\ldots  k$ we have that $A_j$ is an arity of sort $s_j$ and $I_j
  \notin \Gamma \cup E$,
\item for $i=1\ldots  n$ we have that $C_i$ is a type of constructor of
  $I_{q_i}$ which satisfies the positivity condition for $I_1 \ldots  I_k$
  and $c_i \notin \Gamma \cup E$.
\end{itemize}
\end{description}
One can remark that there is a constraint between the sort of the
arity of the inductive type and the sort of the type of its
constructors which will always be satisfied for the impredicative sort
(\Prop) but may fail to define inductive definition 
on sort \Set{} and generate constraints between universes for
inductive definitions in the {\Type} hierarchy.

\paragraph{Examples.}
It is well known that existential quantifier can be encoded as an
inductive definition.
The following declaration introduces the second-order existential
quantifier $\exists X.P(X)$.
\begin{coq_example*}
Inductive exProp (P:Prop->Prop) : Prop 
  := exP_intro : forall X:Prop, P X -> exProp P.
\end{coq_example*}
The same definition on \Set{} is not allowed and fails~:
\begin{coq_eval}
(********** The following is not correct and should produce **********)
(*** Error: Large non-propositional inductive types must be in Type***)
\end{coq_eval}
\begin{coq_example}
Inductive exSet (P:Set->Prop) : Set 
  := exS_intro : forall X:Set, P X -> exSet P.
\end{coq_example}
It is possible to declare the same inductive definition in the
universe \Type. 
The \texttt{exType} inductive definition has type  $(\Type_i \ra\Prop)\ra
\Type_j$ with the constraint that the parameter \texttt{X} of \texttt{exT\_intro} has type $\Type_k$ with $k<j$ and $k\leq i$.
\begin{coq_example*}
Inductive exType (P:Type->Prop) : Type
  := exT_intro : forall X:Type, P X -> exType P.
\end{coq_example*}
%We shall assume for the following definitions that, if necessary, we
%annotated the type of constructors such that we know if the argument
%is recursive or not.  We shall write the type $(x:_R T)C$ if it is 
%a recursive argument and $(x:_P T)C$ if the argument is not recursive.

\paragraph[Sort-polymorphism of inductive families.]{Sort-polymorphism of inductive families.\index{Sort-polymorphism of inductive families}}

From {\Coq} version 8.1, inductive families declared in {\Type} are
polymorphic over their arguments in {\Type}.

If $A$ is an arity and $s$ a sort, we write $A_{/s}$ for the arity
obtained from $A$ by replacing its sort with $s$. Especially, if $A$
is well-typed in some environment and context, then $A_{/s}$ is typable
by typability of all products in the Calculus of Inductive Constructions.
The following typing rule is added to the theory.

\begin{description}
\item[Ind-Family] Let $\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C}$ be an
  inductive definition. Let $\Gamma_P = [p_1:P_1;\ldots;p_{p}:P_{p}]$
  be its context of parameters, $\Gamma_I = [I_1:\forall
    \Gamma_P,A_1;\ldots;I_k:\forall \Gamma_P,A_k]$ its context of
  definitions and $\Gamma_C = [c_1:\forall
    \Gamma_P,C_1;\ldots;c_n:\forall \Gamma_P,C_n]$ its context of
  constructors, with $c_i$ a constructor of $I_{q_i}$.

  Let $m \leq p$ be the length of the longest prefix of parameters
  such that the $m$ first arguments of all occurrences of all $I_j$ in
  all $C_k$ (even the occurrences in the hypotheses of $C_k$) are
  exactly applied to $p_1~\ldots~p_m$ ($m$ is the number of {\em
    recursively uniform parameters} and the $p-m$ remaining parameters
  are the {\em recursively non-uniform parameters}). Let $q_1$,
  \ldots, $q_r$, with $0\leq r\leq m$, be a (possibly) partial
  instantiation of the recursively uniform parameters of
  $\Gamma_P$. We have:

\inference{\frac
{\left\{\begin{array}{l}
\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C} \in E\\
(E[\Gamma] \vdash q_l : P'_l)_{l=1\ldots r}\\
(\WTEGLECONV{P'_l}{\subst{P_l}{p_u}{q_u}_{u=1\ldots l-1}})_{l=1\ldots r}\\
1 \leq j \leq k
\end{array}
\right.}
{E[\Gamma] \vdash (I_j\,q_1\,\ldots\,q_r:\forall [p_{r+1}:P_{r+1};\ldots;p_{p}:P_{p}], (A_j)_{/s_j})}
}

provided that the following side conditions hold:

\begin{itemize}
\item $\Gamma_{P'}$ is the context obtained from $\Gamma_P$ by
replacing each $P_l$ that is an arity with $P'_l$ for $1\leq l \leq r$ (notice that
$P_l$ arity implies $P'_l$ arity since $\WTEGLECONV{P'_l}{ \subst{P_l}{p_u}{q_u}_{u=1\ldots l-1}}$);
\item there are sorts $s_i$, for $1 \leq i \leq k$ such that, for
 $\Gamma_{I'} = [I_1:\forall
    \Gamma_{P'},(A_1)_{/s_1};\ldots;I_k:\forall \Gamma_{P'},(A_k)_{/s_k}]$
we have $(\WTE{\Gamma;\Gamma_{I'};\Gamma_{P'}}{C_i}{s_{q_i}})_{i=1\ldots  n}$;
\item the sorts are such that all eliminations, to {\Prop}, {\Set} and
  $\Type(j)$, are allowed (see section~\ref{elimdep}).
\end{itemize}
\end{description}

Notice that if $I_j\,q_1\,\ldots\,q_r$ is typable using the rules {\bf
Ind-Const} and {\bf App}, then it is typable using the rule {\bf
Ind-Family}. Conversely, the extended theory is not stronger than the
theory without {\bf Ind-Family}. We get an equiconsistency result by
mapping each $\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C}$ occurring into a
given derivation into as many different inductive types and constructors
as the number of different (partial) replacements of sorts, needed for
this derivation, in the parameters that are arities (this is possible
because $\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C}$ well-formed implies
that $\Ind{\Gamma}{p}{\Gamma_{I'}}{\Gamma_{C'}}$ is well-formed and
has the same allowed eliminations, where
$\Gamma_{I'}$ is defined as above and $\Gamma_{C'} = [c_1:\forall
\Gamma_{P'},C_1;\ldots;c_n:\forall \Gamma_{P'},C_n]$). That is,
the changes in the types of each partial instance
$q_1\,\ldots\,q_r$ can be characterized by the ordered sets of arity
sorts among the types of parameters, and to each signature is
associated a new inductive definition with fresh names. Conversion is
preserved as any (partial) instance $I_j\,q_1\,\ldots\,q_r$ or
$C_i\,q_1\,\ldots\,q_r$ is mapped to the names chosen in the specific
instance of $\Ind{\Gamma}{p}{\Gamma_I}{\Gamma_C}$.

\newcommand{\Single}{\mbox{\textsf{Set}}}

In practice, the rule {\bf Ind-Family} is used by {\Coq} only when all the
inductive types of the inductive definition are declared with an arity whose 
sort is in the $\Type$
hierarchy. Then, the polymorphism is over the parameters whose
type is an arity of sort in the {\Type} hierarchy. 
The sort $s_j$ are
chosen canonically so that each $s_j$ is minimal with respect to the
hierarchy ${\Prop}\subset{\Set_p}\subset\Type$ where $\Set_p$ is
predicative {\Set}.
%and ${\Prop_u}$ is the sort of small singleton
%inductive types (i.e. of inductive types with one single constructor
%and that contains either proofs or inhabitants of singleton types
%only). 
More precisely, an empty or small singleton inductive definition
(i.e. an inductive definition of which all inductive types are
singleton -- see paragraph~\ref{singleton}) is set in
{\Prop}, a small non-singleton inductive family is set in {\Set} (even
in case {\Set} is impredicative -- see Section~\ref{impredicativity}),
and otherwise in the {\Type} hierarchy.
% TODO: clarify the case of a partial application ??

Note that the side-condition about allowed elimination sorts in the
rule~{\bf Ind-Family} is just to avoid to recompute the allowed
elimination sorts at each instance of a pattern-matching (see
section~\ref{elimdep}).

As an example, let us consider the following definition:
\begin{coq_example*}
Inductive option (A:Type) : Type := 
| None : option A 
| Some : A -> option A.
\end{coq_example*}

As the definition is set in the {\Type} hierarchy, it is used
polymorphically over its parameters whose types are arities of a sort
in the {\Type} hierarchy. Here, the parameter $A$ has this property,
hence, if \texttt{option} is applied to a type in {\Set}, the result is
in {\Set}. Note that if \texttt{option} is applied to a type in {\Prop},
then, the result is not set in \texttt{Prop} but in \texttt{Set}
still. This is because \texttt{option} is not a singleton type (see
section~\ref{singleton}) and it would loose the elimination to {\Set} and
{\Type} if set in {\Prop}.

\begin{coq_example}
Check (fun A:Set => option A).
Check (fun A:Prop => option A).
\end{coq_example}

Here is another example.

\begin{coq_example*}
Inductive prod (A B:Type) : Type := pair : A -> B -> prod A B.
\end{coq_example*}

As \texttt{prod} is a singleton type, it will be in {\Prop} if applied
twice to propositions, in {\Set} if applied twice to at least one type
in {\Set} and none in {\Type}, and in {\Type} otherwise. In all cases,
the three kind of eliminations schemes are allowed.

\begin{coq_example}
Check (fun A:Set => prod A).
Check (fun A:Prop => prod A A).
Check (fun (A:Prop) (B:Set) => prod A B).
Check (fun (A:Type) (B:Prop) => prod A B).
\end{coq_example}

\subsection{Destructors}
The specification of inductive definitions with arities and
constructors is quite natural.  But we still have to say how to use an
object in an inductive type.

This problem is rather delicate. There are actually several different
ways to do that. Some of them are logically equivalent but not always
equivalent from the computational point of view or from the user point
of view.

From the computational point of view, we want to be able to define a
function whose domain is an inductively defined type by using a
combination of case analysis over the possible constructors of the
object and recursion.

Because we need to keep a consistent theory and also we prefer to keep
a strongly normalizing reduction, we cannot accept any sort of
recursion (even terminating). So the basic idea is to restrict
ourselves to primitive recursive functions and functionals.

For instance, assuming a parameter $A:\Set$ exists in the context, we
want to build a function \length\ of type $\ListA\ra \nat$ which
computes the length of the list, so such that $(\length~(\Nil~A)) = \nO$
and $(\length~(\cons~A~a~l)) = (\nS~(\length~l))$.  We want these
equalities to be recognized implicitly and taken into account in the
conversion rule.

From the logical point of view, we have built a type family by giving
a set of constructors.  We want to capture the fact that we do not
have any other way to build an object in this type. So when trying to
prove a property $(P~m)$ for $m$ in an inductive definition it is
enough to enumerate all the cases where $m$ starts with a different
constructor.

In case the inductive definition is effectively a recursive one, we
want to capture the extra property that we have built the smallest
fixed point of this recursive equation.  This says that we are only
manipulating finite objects. This analysis provides induction
principles.

For instance, in order to prove $\forall l:\ListA,(\LengthA~l~(\length~l))$
it is enough to prove:

\noindent $(\LengthA~(\Nil~A)~(\length~(\Nil~A)))$ and

\smallskip
$\forall a:A, \forall l:\ListA, (\LengthA~l~(\length~l)) \ra
(\LengthA~(\cons~A~a~l)~(\length~(\cons~A~a~l)))$.
\smallskip

\noindent which given the conversion equalities satisfied by \length\ is the
same as proving:
$(\LengthA~(\Nil~A)~\nO)$ and $\forall a:A, \forall l:\ListA, 
(\LengthA~l~(\length~l)) \ra
(\LengthA~(\cons~A~a~l)~(\nS~(\length~l)))$.

One conceptually simple way to do that, following the basic scheme
proposed by Martin-L\"of in his Intuitionistic Type Theory, is to
introduce for each inductive definition an elimination operator. At
the logical level it is a proof of the usual induction principle and
at the computational level it implements a generic operator for doing
primitive recursion over the structure.

But this operator is rather tedious to implement and use. We choose in
this version of Coq to factorize the operator for primitive recursion
into two more primitive operations as was first suggested by Th. Coquand
in~\cite{Coq92}.  One is the definition by pattern-matching. The second one is a definition by guarded fixpoints. 

\subsubsection[The {\tt match\ldots with \ldots end} construction.]{The {\tt match\ldots with \ldots end} construction.\label{Caseexpr}
\index{match@{\tt match\ldots with\ldots end}}}

The basic idea of this destructor operation is that we have an object
$m$ in an inductive type $I$ and we want to prove a property $(P~m)$
which in general depends on $m$. For this, it is enough to prove the
property for $m = (c_i~u_1\ldots  u_{p_i})$ for each constructor of $I$.

The \Coq{} term for this proof will be written~:
\[\kw{match}~m~\kw{with}~ (c_1~x_{11}~...~x_{1p_1}) \Ra f_1 ~|~\ldots~|~
  (c_n~x_{n1}...x_{np_n}) \Ra f_n~ \kw{end}\]
In this expression, if
$m$ is a term built from a constructor $(c_i~u_1\ldots u_{p_i})$ then
the expression will behave as it is specified with $i$-th branch and
will reduce to $f_i$ where the $x_{i1}$\ldots $x_{ip_i}$ are replaced
by the $u_1\ldots u_p$ according to the $\iota$-reduction.

Actually, for type-checking a \kw{match\ldots with\ldots end}
expression we also need to know the predicate $P$ to be proved by case
analysis. In the general case where $I$ is an inductively defined
$n$-ary relation, $P$ is a $n+1$-ary relation: the $n$ first arguments
correspond to the arguments of $I$ (parameters excluded), and the last
one corresponds to object $m$. \Coq{} can sometimes infer this
predicate but sometimes not. The concrete syntax for describing this
predicate uses the \kw{as\ldots in\ldots return} construction. For
instance, let us assume that $I$ is an unary predicate with one
parameter. The predicate is made explicit using the syntax~:
\[\kw{match}~m~\kw{as}~ x~ \kw{in}~ I~\verb!_!~a~ \kw{return}~ (P~ x)
 ~\kw{with}~ (c_1~x_{11}~...~x_{1p_1}) \Ra f_1 ~|~\ldots~|~
  (c_n~x_{n1}...x_{np_n}) \Ra f_n \kw{end}\]
The \kw{as} part can be omitted if either the result type does not
depend on $m$ (non-dependent elimination) or $m$ is a variable (in
this case, the result type can depend on $m$). The \kw{in} part can be
omitted if the result type does not depend on the arguments of
$I$. Note that the arguments of $I$ corresponding to parameters
\emph{must} be \verb!_!, because the result type is not generalized to
all possible values of the parameters. The expression after \kw{in}
must be seen as an \emph{inductive type pattern}. As a final remark,
expansion of implicit arguments and notations apply to this pattern.

For the purpose of presenting the inference rules, we use a more
compact notation~:
\[ \Case{(\lb a x \mto P)}{m}{ \lb x_{11}~...~x_{1p_1} \mto f_1 ~|~\ldots~|~
  \lb x_{n1}...x_{np_n} \mto f_n}\]

%% CP 06/06 Obsolete avec la nouvelle syntaxe et incompatible avec la
%% presentation theorique qui suit
% \paragraph{Non-dependent elimination.}
%
% When defining a function of codomain $C$ by case analysis over an
% object in an inductive type $I$, we build an object of type $I
% \ra C$. The minimality principle on an inductively defined logical
% predicate $I$ of type $A \ra \Prop$ is often used to prove a property
% $\forall x:A,(I~x)\ra (C~x)$.  These are particular cases of the dependent
% principle that we stated before with a predicate which does not depend
% explicitly on the object in the inductive definition.

% For instance, a function testing whether a list is empty 
% can be
% defined as:
% \[\kw{fun} l:\ListA \Ra \kw{match}~l~\kw{with}~ \Nil \Ra \true~
% |~(\cons~a~m) \Ra \false \kw{end}\]
% represented by
% \[\lb l:\ListA \mto\Case{\bool}{l}{\true~ |~ \lb a~m,~\false}\]
%\noindent {\bf Remark. } 

% In the system \Coq\ the expression above, can be
% written without mentioning
% the dummy abstraction:
% \Case{\bool}{l}{\Nil~ \mbox{\tt =>}~\true~ |~ (\cons~a~m)~
%  \mbox{\tt =>}~ \false}

\paragraph[Allowed elimination sorts.]{Allowed elimination sorts.\index{Elimination sorts}}

An important question for building the typing rule for \kw{match} is
what can be the type of $P$ with respect to the type of the inductive
definitions.

We define now a relation \compat{I:A}{B} between an inductive
definition $I$ of type $A$ and an arity $B$. This relation states that
an object in the inductive definition $I$ can be eliminated for
proving a property $P$ of type $B$.

The case of inductive definitions in sorts \Set\ or \Type{} is simple.
There is no restriction on the sort of the predicate to be
eliminated. 

\paragraph{Notations.}
The \compat{I:A}{B} is defined as the smallest relation satisfying the
following rules:
We write \compat{I}{B} for \compat{I:A}{B} where $A$ is the type of
$I$.

\begin{description}
\item[Prod] \inference{\frac{\compat{(I~x):A'}{B'}}
                      {\compat{I:\forall x:A, A'}{\forall x:A, B'}}}
\item[{\Set} \& \Type] \inference{\frac{
    s_1 \in \{\Set,\Type(j)\}, 
    s_2 \in \Sort}{\compat{I:s_1}{I\ra s_2}}}
\end{description}

The case of Inductive definitions of sort \Prop{} is a bit more
complicated, because of our interpretation of this sort. The only
harmless allowed elimination, is the one when predicate $P$ is also of
sort \Prop.
\begin{description}
\item[\Prop] \inference{\compat{I:\Prop}{I\ra\Prop}}
\end{description}
\Prop{} is the type of logical propositions, the proofs of properties
$P$ in \Prop{} could not be used for computation and are consequently
ignored by the extraction mechanism.
Assume $A$ and $B$ are two propositions, and the logical disjunction
$A\vee B$ is defined inductively by~:
\begin{coq_example*}
Inductive or (A B:Prop) : Prop :=
  lintro : A -> or A B | rintro : B -> or A B.
\end{coq_example*}
The following definition which computes a boolean value by case over
the proof of \texttt{or A B} is not accepted~:
\begin{coq_eval}
(***************************************************************)
(*** This example should fail with ``Incorrect elimination'' ***)
\end{coq_eval}
\begin{coq_example}
Definition choice (A B: Prop) (x:or A B) := 
   match x with lintro a => true | rintro b => false end.
\end{coq_example}
From the computational point of view, the structure of the proof of
\texttt{(or A B)} in this term is needed for computing the boolean
value.

In general, if $I$ has type \Prop\ then $P$ cannot have type $I\ra
\Set$, because it will mean to build an informative proof of type
$(P~m)$ doing a case analysis over a non-computational object that
will disappear in the extracted program.  But the other way is safe
with respect to our interpretation we can have $I$ a computational
object and $P$ a non-computational one, it just corresponds to proving
a logical property of a computational object.

% Also if $I$ is in one of the sorts \{\Prop, \Set\}, one cannot in
% general allow an elimination over a bigger sort such as \Type.  But
% this operation is safe whenever $I$ is a {\em small inductive} type,
% which means that all the types of constructors of
% $I$ are small with the following definition:\\
% $(I~t_1\ldots t_s)$ is a {\em small type of constructor} and
% $\forall~x:T,C$ is a small type of constructor if $C$ is and if $T$
% has type \Prop\ or \Set.  \index{Small inductive type}

% We call this particular elimination which gives the possibility to
% compute a type by induction on the structure of a term, a {\em strong
%   elimination}\index{Strong elimination}.

In the same spirit, elimination on $P$ of type $I\ra
\Type$ cannot be allowed because it trivially implies the elimination
on $P$ of type $I\ra \Set$ by cumulativity. It also implies that there
is two proofs of the same property which are provably different,
contradicting the proof-irrelevance property which is sometimes a
useful axiom~:
\begin{coq_example}
Axiom proof_irrelevance : forall (P : Prop) (x y : P), x=y.
\end{coq_example}
\begin{coq_eval}
Reset proof_irrelevance.
\end{coq_eval}
The elimination of an inductive definition of type \Prop\ on a
predicate $P$ of type $I\ra \Type$ leads to a paradox when applied to 
impredicative inductive definition like the second-order existential
quantifier \texttt{exProp} defined above, because it give access to
the two projections on this type.

%\paragraph{Warning: strong elimination}
%\index{Elimination!Strong elimination}
%In previous versions of Coq, for a small inductive definition, only the
%non-informative strong elimination on \Type\ was allowed, because
%strong elimination on \Typeset\ was not compatible with the current
%extraction procedure. In this version, strong elimination on \Typeset\
%is accepted but a dummy element is extracted from it and may generate
%problems if extracted terms are explicitly used such as in the 
%{\tt Program} tactic or when extracting ML programs.

\paragraph[Empty and singleton elimination]{Empty and singleton elimination\label{singleton}
\index{Elimination!Singleton elimination}
\index{Elimination!Empty elimination}}

There are special inductive definitions in \Prop\ for which more
eliminations are allowed. 
\begin{description}
\item[\Prop-extended] 
\inference{
   \frac{I \mbox{~is an empty or singleton
       definition}~~~s \in \Sort}{\compat{I:\Prop}{I\ra s}}
}
\end{description}

% A {\em singleton definition} has always an informative content,
% even if it is a proposition.

A {\em singleton
definition} has only one constructor and all the arguments of this
constructor have type \Prop. In that case, there is a canonical
way to interpret the informative extraction on an object in that type,
such that the elimination on any sort $s$ is legal.  Typical examples are
the conjunction of non-informative propositions and the equality. 
If there is an hypothesis $h:a=b$ in the context, it can be used for
rewriting not only in logical propositions but also in any type.
% In that case, the term \verb!eq_rec! which was defined as an axiom, is
% now a term of the calculus.
\begin{coq_example}
Print eq_rec.
Extraction eq_rec.
\end{coq_example}
An empty definition has no constructors, in that case also,
elimination on any sort is allowed.

\paragraph{Type of branches.}
Let $c$ be a term of type $C$, we assume $C$ is a type of constructor
for an inductive definition $I$. Let $P$ be a term that represents the
property to be proved.
We assume $r$ is the number of parameters.

We define a new type \CI{c:C}{P} which represents the type of the
branch corresponding to the $c:C$ constructor.
\[
\begin{array}{ll}
\CI{c:(I_i~p_1\ldots p_r\ t_1 \ldots t_p)}{P} &\equiv (P~t_1\ldots ~t_p~c) \\[2mm]
\CI{c:\forall~x:T,C}{P} &\equiv \forall~x:T,\CI{(c~x):C}{P} 
\end{array}
\]
We write \CI{c}{P} for \CI{c:C}{P} with $C$ the type of $c$.

\paragraph{Examples.}
For $\ListA$ the type of $P$ will be $\ListA\ra s$ for $s \in \Sort$. \\ 
$ \CI{(\cons~A)}{P} \equiv
\forall a:A, \forall l:\ListA,(P~(\cons~A~a~l))$.

For $\LengthA$, the type of $P$ will be
$\forall l:\ListA,\forall n:\nat, (\LengthA~l~n)\ra \Prop$ and the expression
\CI{(\LCons~A)}{P} is defined as:\\ 
$\forall a:A, \forall l:\ListA, \forall n:\nat, \forall
h:(\LengthA~l~n), (P~(\cons~A~a~l)~(\nS~n)~(\LCons~A~a~l~n~l))$.\\ 
If $P$ does not depend on its third argument, we find the more natural
expression:\\ 
$\forall a:A, \forall l:\ListA, \forall n:\nat,
(\LengthA~l~n)\ra(P~(\cons~A~a~l)~(\nS~n))$.

\paragraph{Typing rule.}

Our very general destructor for inductive definition enjoys the
following typing rule
% , where we write 
% \[
% \Case{P}{c}{[x_{11}:T_{11}]\ldots[x_{1p_1}:T_{1p_1}]g_1\ldots
%   [x_{n1}:T_{n1}]\ldots[x_{np_n}:T_{np_n}]g_n}
% \]
% for 
% \[
% \Case{P}{c}{(c_1~x_{11}~...~x_{1p_1}) \Ra g_1 ~|~\ldots~|~
% (c_n~x_{n1}...x_{np_n}) \Ra g_n }
% \]

\begin{description}
\item[match] \label{elimdep} \index{Typing rules!match}
\inference{
\frac{\WTEG{c}{(I~q_1\ldots  q_r~t_1\ldots  t_s)}~~
  \WTEG{P}{B}~~\compat{(I~q_1\ldots  q_r)}{B}
 ~~
(\WTEG{f_i}{\CI{(c_{p_i}~q_1\ldots  q_r)}{P}})_{i=1\ldots  l}}
{\WTEG{\Case{P}{c}{f_1|\ldots  |f_l}}{(P\ t_1\ldots  t_s\ c)}}}%\\[3mm]

provided $I$ is an inductive type in a declaration
\Ind{\Delta}{r}{\Gamma_I}{\Gamma_C} with 
$\Gamma_C = [c_1:C_1;\ldots;c_n:C_n]$ and $c_{p_1}\ldots  c_{p_l}$ are the
only constructors of $I$.
\end{description}

\paragraph{Example.}
For \List\ and \Length\ the typing rules for the {\tt match} expression
are (writing just $t:M$ instead of \WTEG{t}{M}, the environment and
context being the same in all the judgments).

\[\frac{l:\ListA~~P:\ListA\ra s~~~f_1:(P~(\Nil~A))~~
      f_2:\forall a:A, \forall l:\ListA, (P~(\cons~A~a~l))}
    {\Case{P}{l}{f_1~|~f_2}:(P~l)}\]

\[\frac{
     \begin{array}[b]{@{}c@{}} 
H:(\LengthA~L~N) \\ P:\forall l:\ListA, \forall n:\nat, (\LengthA~l~n)\ra
  \Prop\\
 f_1:(P~(\Nil~A)~\nO~\LNil) \\
   f_2:\forall a:A, \forall l:\ListA, \forall n:\nat, \forall
  h:(\LengthA~l~n), (P~(\cons~A~a~n)~(\nS~n)~(\LCons~A~a~l~n~h)) 
      \end{array}}
    {\Case{P}{H}{f_1~|~f_2}:(P~L~N~H)}\]

\paragraph[Definition of $\iota$-reduction.]{Definition of $\iota$-reduction.\label{iotared}
\index{iota-reduction@$\iota$-reduction}}
We still have to define the $\iota$-reduction in the general case.

A $\iota$-redex is a term of the following form:
\[\Case{P}{(c_{p_i}~q_1\ldots  q_r~a_1\ldots  a_m)}{f_1|\ldots |
    f_l}\]
with $c_{p_i}$ the $i$-th constructor of the inductive type $I$ with $r$
parameters.

The $\iota$-contraction of this term is $(f_i~a_1\ldots a_m)$ leading
to the general reduction rule:
\[ \Case{P}{(c_{p_i}~q_1\ldots  q_r~a_1\ldots  a_m)}{f_1|\ldots |
    f_n} \triangleright_{\iota} (f_i~a_1\ldots a_m) \]

\subsection[Fixpoint definitions]{Fixpoint definitions\label{Fix-term} \index{Fix@{\tt Fix}}}
The second operator for elimination is fixpoint definition. 
This fixpoint may involve several mutually recursive definitions.
The basic concrete syntax for a recursive set of mutually recursive 
declarations is (with $\Gamma_i$ contexts)~: 
\[\kw{fix}~f_1 (\Gamma_1) :A_1:=t_1~\kw{with} \ldots \kw{with}~ f_n
(\Gamma_n) :A_n:=t_n\]
The terms are obtained by projections from this set of declarations
and are written 
\[\kw{fix}~f_1 (\Gamma_1) :A_1:=t_1~\kw{with} \ldots \kw{with}~ f_n
(\Gamma_n) :A_n:=t_n~\kw{for}~f_i\]
In the inference rules, we represent such a
term by 
\[\Fix{f_i}{f_1:A_1':=t_1' \ldots f_n:A_n':=t_n'}\]
with $t_i'$ (resp. $A_i'$) representing the term $t_i$ abstracted
(resp. generalized) with
respect to the bindings in the context $\Gamma_i$, namely
$t_i'=\lb \Gamma_i \mto t_i$ and $A_i'=\forall \Gamma_i, A_i$.

\subsubsection{Typing rule}
The typing rule is the expected one for a fixpoint.

\begin{description}
\item[Fix] \index{Typing rules!Fix}
\inference{\frac{(\WTEG{A_i}{s_i})_{i=1\ldots n}~~~~
            (\WTE{\Gamma,f_1:A_1,\ldots,f_n:A_n}{t_i}{A_i})_{i=1\ldots n}}
         {\WTEG{\Fix{f_i}{f_1:A_1:=t_1 \ldots f_n:A_n:=t_n}}{A_i}}}
\end{description}

Any fixpoint definition cannot be accepted because non-normalizing terms
will lead to proofs of absurdity.

The basic scheme of recursion that should be allowed is the one needed for 
defining primitive
recursive functionals. In that case the fixpoint enjoys a special
syntactic restriction, namely one of the arguments belongs to an
inductive type, the function starts with a case analysis and recursive
calls are done on variables coming from patterns and representing subterms.

For instance in the case of natural numbers, a proof of the induction
principle of type 
\[\forall P:\nat\ra\Prop, (P~\nO)\ra(\forall n:\nat, (P~n)\ra(P~(\nS~n)))\ra
\forall n:\nat, (P~n)\]
can be represented by the term:
\[\begin{array}{l}
\lb P:\nat\ra\Prop\mto\lb f:(P~\nO)\mto \lb g:(\forall n:\nat,
(P~n)\ra(P~(\nS~n))) \mto\\
\Fix{h}{h:\forall n:\nat, (P~n):=\lb n:\nat\mto \Case{P}{n}{f~|~\lb
    p:\nat\mto (g~p~(h~p))}}
\end{array}
\]

Before accepting a fixpoint definition as being correctly typed, we
check that the definition is ``guarded''. A precise analysis of this
notion can be found in~\cite{Gim94}.

The first stage is to precise on which argument the fixpoint will be
decreasing. The type of this argument should be an inductive
definition.

For doing this the syntax of fixpoints is extended and becomes 
 \[\Fix{f_i}{f_1/k_1:A_1:=t_1 \ldots f_n/k_n:A_n:=t_n}\]
where $k_i$ are positive integers.
Each $A_i$ should be a type (reducible to a term) starting with at least
$k_i$ products $\forall y_1:B_1,\ldots \forall y_{k_i}:B_{k_i}, A'_i$ 
and $B_{k_i}$
being an instance of an inductive definition.

Now in the definition $t_i$, if $f_j$ occurs then it should be applied
to at least $k_j$ arguments and the $k_j$-th argument should be
syntactically recognized as structurally smaller than $y_{k_i}$


The definition of being structurally smaller is a bit technical.
One needs first to  define the notion of 
{\em recursive arguments of a constructor}\index{Recursive arguments}.
For an inductive definition \Ind{\Gamma}{r}{\Gamma_I}{\Gamma_C},
the type of a constructor $c$ has the form
$\forall p_1:P_1,\ldots \forall p_r:P_r, 
\forall x_1:T_1, \ldots \forall x_r:T_r, (I_j~p_1\ldots 
p_r~t_1\ldots  t_s)$ the recursive arguments will correspond to $T_i$ in
which one of the $I_l$ occurs.


The main rules for being structurally smaller are the following:\\
Given a variable $y$ of type an inductive
definition in a declaration 
\Ind{\Gamma}{r}{\Gamma_I}{\Gamma_C}
where $\Gamma_I$ is $[I_1:A_1;\ldots;I_k:A_k]$, and $\Gamma_C$ is
  $[c_1:C_1;\ldots;c_n:C_n]$.
The terms structurally smaller than $y$ are:
\begin{itemize}
\item $(t~u), \lb x:u \mto t$ when $t$ is structurally smaller than $y$ .
\item \Case{P}{c}{f_1\ldots f_n} when each $f_i$ is structurally
  smaller than $y$. \\
  If $c$ is $y$ or is structurally smaller than $y$, its type is an inductive
  definition $I_p$ part of the inductive
  declaration corresponding to $y$. 
  Each $f_i$ corresponds to a type of constructor $C_q \equiv
  \forall p_1:P_1,\ldots,\forall p_r:P_r, \forall y_1:B_1, \ldots \forall y_k:B_k, (I~a_1\ldots a_k)$ 
  and can consequently be
  written $\lb y_1:B'_1\mto \ldots \lb y_k:B'_k\mto g_i$.
  ($B'_i$ is obtained from $B_i$ by substituting parameters variables)
  the variables $y_j$ occurring
  in $g_i$ corresponding to recursive arguments $B_i$ (the ones in
  which one of the $I_l$ occurs) are structurally smaller than $y$.
\end{itemize}
The following definitions are correct, we enter them using the
{\tt Fixpoint} command as described in Section~\ref{Fixpoint} and show
the internal representation.
\begin{coq_example}
Fixpoint plus (n m:nat) {struct n} : nat :=
  match n with
  | O => m
  | S p => S (plus p m)
  end.
Print plus.
Fixpoint lgth (A:Set) (l:list A) {struct l} : nat :=
  match l with
  | nil => O
  | cons a l' => S (lgth A l')
  end.
Print lgth.
Fixpoint sizet (t:tree) : nat := let (f) := t in S (sizef f)
 with sizef (f:forest) : nat :=
  match f with
  | emptyf => O
  | consf t f => plus (sizet t) (sizef f)
  end.
Print sizet.
\end{coq_example}


\subsubsection[Reduction rule]{Reduction rule\index{iota-reduction@$\iota$-reduction}}
Let $F$ be the set of declarations: $f_1/k_1:A_1:=t_1 \ldots
f_n/k_n:A_n:=t_n$.
The reduction for fixpoints is:
\[ (\Fix{f_i}{F}~a_1\ldots
a_{k_i}) \triangleright_{\iota} \substs{t_i}{f_k}{\Fix{f_k}{F}}{k=1\ldots n}
~a_1\ldots a_{k_i}\]
when $a_{k_i}$ starts with a constructor.
This last restriction is needed in order to keep strong normalization
and corresponds to the reduction for primitive recursive operators.

We can illustrate this behavior on examples.
\begin{coq_example}
Goal forall n m:nat, plus (S n) m = S (plus n m).
reflexivity.
Abort.
Goal forall f:forest, sizet (node f) = S (sizef f).
reflexivity.
Abort.
\end{coq_example}
But assuming the definition of a son function from \tree\ to \forest:
\begin{coq_example}
Definition sont (t:tree) : forest 
   := let (f) := t in f.
\end{coq_example}
The following is not a conversion but can be proved after a case analysis.
\begin{coq_eval}
(******************************************************************)
(** Error: Impossible to unify ....                              **)
\end{coq_eval}
\begin{coq_example}
Goal forall t:tree, sizet t = S (sizef (sont t)).
reflexivity. (** this one fails **)
destruct t.
reflexivity.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

% La disparition de Program devrait rendre la construction Match obsolete
% \subsubsection{The {\tt Match \ldots with \ldots end} expression}
% \label{Matchexpr}
% %\paragraph{A unary {\tt Match\ldots with \ldots end}.}
% \index{Match...with...end@{\tt Match \ldots with \ldots end}}
% The {\tt Match} operator which was a primitive notion in older
% presentations of the Calculus of Inductive Constructions is now just a
% macro definition which generates the good combination of {\tt Case}
% and {\tt Fix} operators in order to generate an operator for primitive
% recursive definitions. It always considers an inductive definition as 
% a single inductive definition.

% The following examples illustrates this feature.
% \begin{coq_example}
% Definition nat_pr : (C:Set)C->(nat->C->C)->nat->C 
%   :=[C,x,g,n]Match n with x g end.
% Print nat_pr.
% \end{coq_example}
% \begin{coq_example}
% Definition forest_pr 
%   : (C:Set)C->(tree->forest->C->C)->forest->C
%   := [C,x,g,n]Match n with x g end.
% \end{coq_example}

% Cet exemple faisait error (HH le 12/12/96), j'ai change pour une
% version plus simple
%\begin{coq_example}
%Definition forest_pr 
%  : (P:forest->Set)(P emptyf)->((t:tree)(f:forest)(P f)->(P (consf t f)))
%    ->(f:forest)(P f)
%  := [C,x,g,n]Match n with x g end.
%\end{coq_example}

\subsubsection{Mutual induction}

The principles of mutual induction can be automatically generated 
using the {\tt Scheme} command described in Section~\ref{Scheme}.

\section{Co-inductive types}
The implementation contains also co-inductive definitions, which are
types inhabited by infinite objects. 
More information on co-inductive definitions can be found
in~\cite{Gimenez95b,Gim98,GimCas05}.
%They are described in Chapter~\ref{Co-inductives}.

\section[\iCIC : the Calculus of Inductive Construction with
  impredicative \Set]{\iCIC : the Calculus of Inductive Construction with
  impredicative \Set\label{impredicativity}}

\Coq{} can be used as a type-checker for \iCIC{}, the original 
Calculus of Inductive Constructions with an impredicative sort \Set{}
by using the compiler option \texttt{-impredicative-set}.

For example, using the ordinary \texttt{coqtop} command, the following
is rejected.
\begin{coq_eval}
(** This example should fail *******************************
    Error: The term forall X:Set, X -> X has type Type
    while it is expected to have type Set
***)
\end{coq_eval}
\begin{coq_example}
Definition id: Set := forall X:Set,X->X.
\end{coq_example}
while it will type-check, if one use instead the \texttt{coqtop
  -impredicative-set} command.

The major change in the theory concerns the rule for product formation
in the sort \Set, which is extended to a domain in any sort~:
\begin{description}
\item [Prod]  \index{Typing rules!Prod (impredicative Set)}
\inference{\frac{\WTEG{T}{s}~~~~s \in \Sort~~~~~~
    \WTE{\Gamma::(x:T)}{U}{\Set}}
      { \WTEG{\forall~x:T,U}{\Set}}} 
\end{description}
This extension has consequences on the inductive definitions which are
allowed. 
In the impredicative system, one can build so-called {\em large inductive
  definitions} like the example of second-order existential
quantifier (\texttt{exSet}).

There should be restrictions on the eliminations which can be
performed on such definitions. The eliminations rules in the
impredicative system for sort \Set{} become~:
\begin{description}
\item[\Set] \inference{\frac{s \in
      \{\Prop, \Set\}}{\compat{I:\Set}{I\ra s}}
~~~~\frac{I \mbox{~is a small inductive definition}~~~~s \in
      \{\Type(i)\}}
         {\compat{I:\Set}{I\ra s}}}
\end{description}
     


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 




==> anc/HoTT/coq-HoTT/doc/refman/RefMan-coi.tex <==
%\documentstyle[11pt,../tools/coq-tex/coq]{article}
%\input{title}
 
%\include{macros}
%\begin{document}

%\coverpage{Co-inductive types in Coq}{Eduardo Gim\'enez}
\chapter[Co-inductive types in Coq]{Co-inductive types in Coq\label{Co-inductives}}

%\begin{abstract}
{\it Co-inductive} types are types whose elements may not be well-founded.
A formal study of the Calculus of Constructions extended by 
co-inductive types has been presented
in \cite{Gim94}. It is based on the notion of
{\it guarded definitions} introduced by Th. Coquand
in \cite{Coquand93}. The implementation is by E. Gim\'enez.
%\end{abstract}

\section{A short introduction to co-inductive types}

We assume that the reader is rather familiar with inductive types.
These types are characterized by their {\it constructors}, which can be 
regarded as the basic methods from which the elements 
of the type can be built up. It is implicit in the definition 
of an inductive type that 
its elements are the result of a {\it finite} number of 
applications of its constructors. Co-inductive types arise from 
relaxing this implicit condition and admitting that an element of
the type can also be introduced by a non-ending (but effective) process 
of construction defined in terms of the basic methods which characterize the
type. So we could think in the wider notion of types defined by
constructors (let us call them {\it recursive types}) and classify
them into inductive and co-inductive ones, depending on whether or not
we consider non-ending methods as admissible for constructing elements
of the type. Note that in both cases we obtain a ``closed type'', all whose 
elements are pre-determined in advance (by the constructors). When we
know that $a$ is an element of a recursive type (no matter if it is 
inductive or co-inductive) what we know is that it is the result of applying
one of the basic forms of construction allowed for the type.
So the more primitive way of eliminating an element of a recursive type is 
by case analysis, i.e. by considering through which constructor it could have
been introduced. In the case of inductive sets, the additional knowledge that
constructors can be applied only a finite number of times provide
us with a more powerful way of eliminating their elements, say,  
the principle of
induction. This principle is obviously not valid for co-inductive types,
since it is just the expression of this extra knowledge attached to inductive 
types.


An example of a co-inductive type is the type of infinite sequences formed with
elements of type $A$, or streams for shorter. In Coq, 
it can be introduced using the \verb!CoInductive! command~:
\begin{coq_example}
CoInductive Stream (A:Set) : Set :=
    cons : A -> Stream A -> Stream A.
\end{coq_example}

The syntax of this command is the same as the 
command \verb!Inductive! (cf. section
\ref{gal_Inductive_Definitions}).
Definition of mutually co-inductive types are possible.

As was already said, there are not principles of 
induction for co-inductive sets, the only way of eliminating these
elements is by case analysis. 
In the example of streams, this elimination principle can be
used for instance to define the well known 
destructors on streams $\hd : (\Str\;A)\rightarrow A$ 
and $\tl: (\Str\;A)\rightarrow (\Str\;A)$  :
\begin{coq_example}
Section Destructors.
Variable A : Set.
Definition hd (x:Stream A) := match x with
                              | cons a s => a
                              end.
Definition tl (x:Stream A) := match x with
                              | cons a s => s
                              end.
\end{coq_example}
\begin{coq_example*}
End Destructors.
\end{coq_example*}

\subsection{Non-ending methods of construction}

At this point the reader should have realized that we have left unexplained
what is a ``non-ending but effective process of
construction'' of a stream. In the widest sense, a 
method is a non-ending process of construction if we can eliminate the
stream that it introduces, in other words, if we can reduce
any case analysis on it. In this sense, the following ways of 
introducing a stream are not acceptable. 
\begin{center}
$\zeros = (\cons\;\nat\;\nO\;(\tl\;\zeros))\;\;:\;\;(\Str\;\nat)$\\[12pt]
$\filter\;(\cons\;A\;a\;s) = \si\;\;(P\;a)\;\;\alors\;\;(\cons\;A\;a\;(\filter\;s))\;\;\sinon\;\;(\filter\;s) )\;\;:\;\;(\Str\;A)$
\end{center}
\noindent The former it is not valid since the stream can not be eliminated 
to obtain its tail. In the latter, a stream is naively defined as
the result of erasing from another (arbitrary) stream 
all the elements which does not verify a certain property $P$. This
does not always makes sense, for example it does not when all the elements
of the stream verify $P$, in which case we can not eliminate it to
obtain its head\footnote{Note that there is no notion of ``the empty
stream'', a stream is always infinite and build by a \texttt{cons}.}. 
On the contrary, the following definitions are acceptable methods for
constructing a stream~:
\begin{center}
$\zeros = (\cons\;\nat\;\nO\;\zeros)\;\;:\;\;(\Str\;\nat)\;\;\;(*)$\\[12pt]
$(\from\;n) = (\cons\;\nat\;n\;(\from\;(\nS\;n)))\;:\;(\Str\;\nat)$\\[12pt]
$\alter  = (\cons\;\bool\;\true\;(\cons\;\bool\;\false\;\alter))\;:\;(\Str\;\bool)$.
\end{center}
\noindent The first one introduces a stream containing all the natural numbers
greater than a given one, and the second the stream which infinitely
alternates the booleans true and false.

In general it is not evident to realise when a definition can 
be accepted or not. However, there is a class of definitions that
can be easily recognised as being valid :  those 
where (1) all the recursive calls of the method  are done 
after having explicitly mentioned  which is (at least) the first constructor 
to start building the element, and (2) no other 
functions apart from constructors are applied to recursive calls. 
This class of definitions is usually
referred as {\it guarded-by-constructors} 
definitions \cite{Coquand93,Gim94}. 
The methods $\from$ 
and $\alter$ are examples of definitions which are guarded by constructors.
The definition of function $\filter$ is not, because there is no 
constructor to guard 
the recursive call in the {\it else} branch. Neither is the one of
$\zeros$, since there is function applied to the recursive call
which is not a constructor. However, there is a difference between 
the definition of $\zeros$ and $\filter$. The former may be seen as a
wrong way of characterising an object which makes sense, and it can
be reformulated in an admissible way using the equation (*). On the contrary, 
the definition of
$\filter$ can not be patched, since is the idea itself 
of traversing an infinite
construction searching for an element whose existence is not ensured
which does not make sense.



Guarded definitions are exactly the kind of non-ending process of 
construction which are allowed in Coq. The way of introducing 
a guarded definition in Coq is using the special command 
{\tt CoFixpoint}.  This command verifies that the definition introduces an
element of a co-inductive type, and checks if it is guarded by constructors. 
If we try to 
introduce the definitions above, $\from$ and $\alter$ will be accepted,
while $\zeros$ and $\filter$ will be rejected giving some explanation 
about why.
\begin{coq_example}
CoFixpoint zeros  : Stream nat := cons nat 0%N (tl nat zeros).
CoFixpoint zeros  : Stream nat := cons nat 0%N zeros.
CoFixpoint from (n:nat) : Stream nat := cons nat n (from (S n)).
\end{coq_example}

As in the \verb!Fixpoint! command (see Section~\ref{Fixpoint}), it is possible 
to introduce a block of mutually dependent methods. The general syntax
for this case is :

{\tt CoFixpoint {\ident$_1$}  :{\term$_1$} := {\term$_1'$}\\
     with\\
        \mbox{}\hspace{0.1cm} $\ldots$  \\
        with {\ident$_m$}   : {\term$_m$} := {\term$_m'$}}


\subsection{Non-ending methods and reduction}

The elimination of a stream introduced by a \verb!CoFixpoint! definition 
is done lazily, i.e. its definition can be expanded only when it occurs 
at the head of an application which is the argument of a case expression. 
Isolately it is considered as a canonical expression which 
is completely evaluated. We can test this using the command \verb!compute! 
to calculate the normal forms of some terms~:
\begin{coq_example}
Eval compute in (from 0).
Eval compute in (hd nat (from 0)).
Eval compute in (tl nat (from 0)).
\end{coq_example}
\noindent Thus, the equality 
$(\from\;n)\equiv(\cons\;\nat\;n\;(\from \; (\S\;n)))$
does not hold as definitional one. Nevertheless, it can be proved 
as a propositional  equality, in the sense of Leibniz's equality. 
The version {\it à la Leibniz} of the equality above follows from 
a general lemma stating that eliminating and then re-introducing a stream
yields the same stream.
\begin{coq_example}
Lemma unfold_Stream :
   forall x:Stream nat, x = match x with
                            | cons a s => cons nat a s
                            end.
\end{coq_example}
 
\noindent The proof is immediate from the analysis of 
the possible cases for $x$, which transforms 
the equality in a trivial one.

\begin{coq_example}
olddestruct x.
trivial.
\end{coq_example}
\begin{coq_eval}
Qed.
\end{coq_eval}
The application of this lemma to  $(\from\;n)$ puts this
constant at the head of an application which is an  argument 
of a case analysis, forcing its expansion. 
We can test the type of this application using Coq's command \verb!Check!,
which infers the type of a given term. 
\begin{coq_example}
Check (fun n:nat => unfold_Stream (from n)).
\end{coq_example}
 \noindent  Actually, The elimination of $(\from\;n)$ has actually 
no effect, because it is followed by a re-introduction, 
so the type of this application is in fact 
definitionally equal to the
desired proposition. We can test this computing
the normal form of the application above to see its type.  
\begin{coq_example}
Transparent unfold_Stream.
Eval compute in (fun n:nat => unfold_Stream (from n)).
\end{coq_example}


\section{Reasoning about infinite objects}

At a first sight, it might seem that 
case analysis does not provide a very powerful way
of reasoning about infinite objects. In fact, what we can prove about 
an infinite object using
only case analysis is just what we can prove unfolding its method
of construction a finite number of times, which is not always
enough. Consider for example the following method for appending 
two streams~:
\begin{coq_example}
Variable A : Set.
CoFixpoint conc (s1 s2:Stream A) : Stream A :=
  cons A (hd A s1) (conc (tl A s1) s2).
\end{coq_example}

Informally speaking, we expect that for all pair of streams $s_1$ and $s_2$, 
$(\conc\;s_1\;s_2)$ 
defines the ``the same'' stream as $s_1$, 
in the sense that if we would be able to unfold the definition 
``up to the infinite'', we would obtain definitionally equal normal forms.
However, no finite unfolding of the definitions gives definitionally 
equal terms. Their equality can not be proved just using case analysis.


The weakness of the elimination principle proposed for infinite objects
contrast with the power provided by the inductive 
elimination principles, but it is not actually surprising. It just means
that we can not expect to prove very interesting things about infinite
objects doing finite proofs. To take advantage of infinite objects we
have to consider infinite proofs as well. For example,
if we want to catch up the equality between $(\conc\;s_1\;s_2)$ and 
$s_1$ we have to introduce first the type of the infinite proofs 
of equality between streams. This is a 
co-inductive type, whose elements are build up from a 
unique constructor, requiring a proof of the equality of the
heads of the streams, and an (infinite) proof of the equality 
of their tails. 

\begin{coq_example}
CoInductive EqSt : Stream A -> Stream A -> Prop :=
    eqst :
      forall s1 s2:Stream A,
        hd A s1 = hd A s2 -> EqSt (tl A s1) (tl A s2) -> EqSt s1 s2.
\end{coq_example}
\noindent Now the equality of both streams can be proved introducing
an infinite object of type 

\noindent $(\EqSt\;s_1\;(\conc\;s_1\;s_2))$ by a \verb!CoFixpoint!
definition.
\begin{coq_example}
CoFixpoint eqproof (s1 s2:Stream A) : EqSt s1 (conc s1 s2) :=
  eqst s1 (conc s1 s2) (eq_refl (hd A (conc s1 s2)))
    (eqproof (tl A s1) s2).
\end{coq_example}
\begin{coq_eval}
Reset eqproof.
\end{coq_eval}
\noindent Instead of giving an explicit definition, 
we can use the proof editor of Coq to help us in 
the construction of the proof.
A tactic \verb!Cofix! allows to place a \verb!CoFixpoint! definition
inside a proof. 
This tactic introduces a variable in the context which has
the same type as the current goal, and its application stands
for a recursive call in the construction of the proof. If no name is
specified for this variable, the name of the lemma  is chosen by
default.
%\pagebreak 

\begin{coq_example}
Lemma eqproof : forall s1 s2:Stream A, EqSt s1 (conc s1 s2).
cofix.
\end{coq_example}

\noindent An easy (and wrong!) way of finishing the proof is just to apply the
variable \verb!eqproof!, which has the same type as the goal. 

\begin{coq_example}
intros.
apply eqproof.
\end{coq_example}

\noindent The ``proof'' constructed in this way 
would correspond to the \verb!CoFixpoint! definition
\begin{coq_example*}
CoFixpoint eqproof  : forall s1 s2:Stream A, EqSt s1 (conc s1 s2) :=
  eqproof.
\end{coq_example*}

\noindent which is obviously non-guarded. This means that 
we can use the proof editor to
define a method of construction which does not make sense. However,
the system will never accept to include it as part of the theory,
because the guard condition is always verified before saving the proof.

\begin{coq_example}
Qed.
\end{coq_example}

\noindent Thus, the user must be careful in the 
construction of infinite proofs 
with the tactic \verb!Cofix!. Remark that once it has been used 
the application of tactics performing automatic proof search in 
the environment (like for example \verb!Auto!)
could introduce unguarded recursive calls in the proof.
The command \verb!Guarded! allows to verify 
if the guarded condition has been violated 
during the construction of the proof. This command can be
applied even if the proof term is not complete.



\begin{coq_example}
Restart.
cofix.
auto.
Guarded.
Undo.
Guarded.
\end{coq_example}

\noindent To finish with this example, let us restart from the
beginning and show how to construct an admissible proof~:

\begin{coq_example} 
Restart.
 cofix.
\end{coq_example}

%\pagebreak

\begin{coq_example}
intros.
apply eqst.
trivial.
simpl.
apply eqproof.
Qed.
\end{coq_example}


\section{Experiments with co-inductive types}

Some examples involving co-inductive types are available with
the distributed system, in the theories library and in the contributions
of the Lyon site. Here we present a short description of their contents~:
\begin{itemize}
\item Directory \verb!theories/LISTS! : 
        \begin{itemize}
                \item File \verb!Streams.v! : The type of streams and the 
extensional equality between streams. 
        \end{itemize}

\item Directory \verb!contrib/Lyon/COINDUCTIVES! : 
      \begin{itemize}
                \item Directory \verb!ARITH! : An arithmetic where $\infty$
is an explicit constant of the language instead of a metatheoretical notion.
                \item Directory \verb!STREAM! :
      \begin{itemize}
                \item File \verb!Examples! :
Several examples of guarded definitions, as well as 
of frequent errors in the introduction of a stream. A different 
way of defining the extensional equality of two streams,
and the proofs showing that it is equivalent to the one in \verb!theories!.
                \item File \verb!Alter.v! : An example showing how 
an infinite proof introduced by a guarded definition can be also described
using an operator of co-recursion \cite{Gimenez95b}.
                 \end{itemize}
\item Directory \verb!PROCESSES! : A proof of the alternating 
bit protocol based on Pra\-sad's Calculus of Broadcasting Systems \cite{Prasad93},
and the verification of an interpreter for this calculus. 
See \cite{Gimenez95b} for a complete description about this development.
        \end{itemize}
\end{itemize}

%\end{document}



==> anc/HoTT/coq-HoTT/doc/refman/RefMan-com.tex <==
\chapter[The \Coq~commands]{The \Coq~commands\label{Addoc-coqc}
\ttindex{coqtop}
\ttindex{coqc}}

There are three \Coq~commands: 
\begin{itemize}
\item {\tt coqtop}: The \Coq\ toplevel (interactive mode) ; 
\item {\tt coqc} : The \Coq\ compiler (batch compilation).
\item {\tt coqchk} : The \Coq\ checker (validation of compiled libraries)
\end{itemize}
The options are (basically) the same for the first two commands, and
roughly described below. You can also look at the \verb!man! pages of
\verb!coqtop! and \verb!coqc! for more details.


\section{Interactive use ({\tt coqtop})}

In the interactive mode, also known as the \Coq~toplevel, the user can
develop his theories and proofs step by step.  The \Coq~toplevel is
run by the command {\tt coqtop}. 

\index{byte-code}
\index{native code}
\label{binary-images}
They are two different binary images of \Coq: the byte-code one and
the native-code one (if Objective Caml provides a native-code compiler
for your platform, which is supposed in the following).  When invoking
\verb!coqtop! or \verb!coqc!, the native-code version of the system is
used.  The command-line options \verb!-byte! and \verb!-opt! explicitly
select the byte-code and the native-code versions, respectively.

The byte-code toplevel is based on a Caml
toplevel (to allow the dynamic link of tactics).  You can switch to
the Caml toplevel with the command \verb!Drop.!, and come back to the
\Coq~toplevel with the command \verb!Toplevel.loop();;!.

\section{Batch compilation ({\tt coqc})}
The {\tt coqc} command takes a name {\em file} as argument.  Then it
looks for a vernacular file named {\em file}{\tt .v}, and tries to
compile it into a {\em file}{\tt .vo} file (See ~\ref{compiled}).

\Warning The name {\em file} must be a regular {\Coq} identifier, as
defined in the Section~\ref{lexical}. It
must only contain letters, digits or underscores
(\_). Thus it can be \verb+/bar/foo/toto.v+ but cannot be
\verb+/bar/foo/to-to.v+ . 

Notice that the \verb!-byte! and \verb!-opt! options are still
available with \verb!coqc!  and allow you to select the byte-code or
native-code versions of the system.

\section[Customization]{Customization at launch time}

\subsection{By resource file\index{Resource file}}

When \Coq\ is launched, with either {\tt coqtop} or {\tt coqc}, the
resource file \verb:$XDG_CONFIG_HOME/coq/coqrc.xxx: is loaded, where
\verb:$XDG_CONFIG_HOME: is the configuration directory of the user (by
default its home directory \verb!/.config! and \verb:xxx: is the version
number (e.g. 8.3).  If this file is not found, then the file
\verb:$XDG_CONFIG_HOME/coqrc: is searched. You can also specify an
arbitrary name for the resource file (see option \verb:-init-file:
below).


This file may contain, for instance, \verb:Add LoadPath: commands to add
directories to the load path of \Coq.
It is possible to skip the loading of the resource file with the
option \verb:-q:.

\section{By environment variables\label{EnvVariables}
\index{Environment variables}\label{envars}}

Load path can be specified to the \Coq\ system by setting up
\verb:$COQPATH: environment variable. It is a list of directories separated by \verb|:|
(\verb|;| on windows).

\Coq will also honour \verb:$XDG_DATA_HOME: and \verb:$XDG_DATA_DIRS: (see
\url{http://standards.freedesktop.org/basedir-spec/basedir-spec-latest.html}).
\Coq adds \verb:${XDG_DATA_HOME}/coq: and \verb:${XDG_DATA_DIRS}/coq: to its
search path.

\subsection{By command line options\index{Options of the command line}
\label{vmoption}
\label{coqoptions}}

The following command-line options are recognized by the commands {\tt
  coqc} and {\tt coqtop}, unless stated otherwise:

\begin{description}
\item[{\tt -I} {\em directory}, {\tt -include} {\em directory}[ {\tt -as} {\em dirpath}]]\ 

Add physical path {\em directory} to the list of directories where to look for a
file and bind it to the empty logical directory/the logical directory {\em
  dirpath}. The sub-directory structure of {\em directory} is recursively available
from {\Coq} using absolute names (extending the {\dirpath} prefix) (see
Section~\ref{LongNames}).

  \SeeAlso {\tt Add LoadPath} in Section~\ref{AddLoadPath} and logical
  paths in Section~\ref{Libraries}.

\item[{\tt -R} {\em directory} {\dirpath}, {\tt -R} {\em directory} [{\tt -as} {\dirpath}]]\

  Do as {\tt -I} {\em directory} {\tt -as} {\dirpath} but make the
  sub-directory structure of {\em directory} recursively visible so
  that the recursive contents of physical {\em directory} is available
  from {\Coq} using short or partially qualified names.
  
  \SeeAlso {\tt Add Rec LoadPath} in Section~\ref{AddRecLoadPath} and logical
  paths in Section~\ref{Libraries}.

\item[{\tt -top} {\dirpath}, {\tt -notop}]\ 

  This sets the toplevel module name to {\dirpath}/the empty logical path instead
  of {\tt Top}. Not valid for {\tt coqc}.

\item[{\tt -exclude-dir} {\em subdirectory}]\ 

  This tells to exclude any sub-directory named {\em subdirectory}
  while processing option {\tt -R}. Without this option only the
  conventional version control management sub-directories named {\tt
  CVS} and {\tt \_darcs} are excluded.

\item[{\tt -is} {\em file}, {\tt -inputstate} {\em file}, {\tt -outputstate} {\em file}]\ 

  Load at the beginning/Dump at the end a \Coq{} state from the file {\em file}.

  Incompatible with some not purely functional aspect of the code 

\item[{\tt -nois}]\ 

  Cause \Coq~to begin with an empty state.

\item[{\tt -init-file} {\em file}, {\tt -q}]\ 

  Take {\em file} as the resource file. /
  Cause \Coq~not to load the resource file.

\item[{\tt -load-ml-source} {\em file}]\ 

  Load the Caml source file {\em file}.

\item[{\tt -load-ml-object} {\em file}]\ 

  Load the Caml object file {\em file}.

\item[{\tt -l[v]} {\em file}, {\tt -load-vernac-source[-verbose]} {\em file}]\ 

  Load \Coq~file {\em file}{\tt .v} optionally with copy it contents on the
  standard input.

\item[{\tt -load-vernac-object} {\em file}]\ 

  Load \Coq~compiled file {\em file}{\tt .vo}

\item[{\tt -require} {\em file}]\ 

  Load \Coq~compiled file {\em file}{\tt .vo} and import it ({\tt
    Require} {\em file}).

\item[{\tt -compile} {\em file},{\tt -compile-verbose} {\em file}, {\tt -batch}]\ 

  {\tt coqtop} options only used internally by {\tt coqc}.

  This compiles file {\em file}{\tt .v} into {\em file}{\tt .vo} without/with a
  copy of the contents of the file on standard input.  This option implies options
  {\tt -batch} (exit just after arguments parsing). It is only
  available for {\tt coqtop}.

\item[{\tt -verbose}]\ 

  This option is only for {\tt coqc}. It tells to compile the file with
  a copy of its contents on standard input.

%Mostly unused in the code
%\item[{\tt -debug}]\ 
%
%  Switch on the debug flag.

\item[{\tt -xml}]\ 

  This option is for use with {\tt coqc}. It tells \Coq\ to export on
  the standard output the content of the compiled file into XML format.

\item[{\tt -with-geoproof} (yes|no)]\ 

  Activate or not special functions for Geoproof within Coqide (default is yes).

\item[{\tt -beautify}]\ 

  While compiling {\em file}, pretty prints each command just after having parsing
  it in {\em file}{\tt .beautified} in order to get old-fashion
  syntax/definitions/notations.

\item[{\tt -quality}]

  Improve the legibility of the proof terms produced by some tactics.

\item[{\tt -emacs}, {\tt -ide-slave}]\ 

  Start a special main loop to communicate with ide.

\item[{\tt -impredicative-set}]\ 

  Change the logical theory of {\Coq} by declaring the sort {\tt Set}
  impredicative; warning: this is known to be inconsistent with
  some standard axioms of classical mathematics such as the functional
  axiom of choice or the principle of description

\item[{\tt -compat} {\em version}] \mbox{}

  Attempt to maintain some of the incompatible changes in their {\em version}
  behavior.

\item[{\tt -dump-glob} {\em file}]\ 

  This dumps references for global names in file {\em file}
  (to be used by coqdoc, see~\ref{coqdoc})

\item[{\tt -dont-load-proofs}]\ 

  In this mode, it is an error to access the body of opaque theorems
  (for example via {\tt Print} or {\tt Print Assumptions}).

\item[{\tt -lazy-load-proofs}]\

  This is the default behavior. Proofs of opaque theorems aren't
  loaded immediately in memory, but only when necessary, for instance
  during a {\tt Print} or {\tt Print Assumptions}. This mode should be
  almost as fast and efficient as {\tt -dont-load-proofs}.

\item[{\tt -force-load-proofs}]\

  Deprecated, now the same as {\tt -lazy-load-proofs}.

\item[{\tt -no-hash-consing}] \mbox{}

\item[{\tt -vm}]\ 

  This activates the use of the bytecode-based conversion algorithm
  for the current session (see Section~\ref{SetVirtualMachine}).

\item[{\tt -image} {\em file}]\ 

  This option sets the binary image to be used by {\tt coqc} to be {\em file}
  instead of the standard one. Not of general use.

\item[{\tt -bindir} {\em directory}]\ 

  Set for {\tt coqc} the directory containing \Coq\ binaries.
  It is equivalent to do \texttt{export COQBIN=}{\em directory}
  before launching {\tt coqc}.

\item[{\tt -where}, {\tt -config}, {\tt -filteropts}]\ 

  Print the \Coq's standard library location or \Coq's binaries, dependencies,
  libraries locations or the list of command line arguments that {\tt coqtop} has
  recognize as options and exit.

\item[{\tt -v}]\ 

  Print the \Coq's version and exit.

\item[{\tt -h}, {\tt --help}]\ 

  Print a short usage and exit.

\end{description}


\section{Compiled libraries checker ({\tt coqchk})}

The {\tt coqchk} command takes a list of library paths as argument.
The corresponding compiled libraries (.vo files) are searched in the
path, recursively processing the libraries they depend on. The content
of all these libraries is then type-checked. The effect of {\tt
  coqchk} is only to return with normal exit code in case of success,
and with positive exit code if an error has been found. Error messages
are not deemed to help the user understand what is wrong. In the
current version, it does not modify the compiled libraries to mark
them as successfully checked.

Note that non-logical information is not checked. By logical
information, we mean the type and optional body associated to names.
It excludes for instance anything related to the concrete syntax of
objects (customized syntax rules, association between short and long
names), implicit arguments, etc.

This tool can be used for several purposes. One is to check that a
compiled library provided by a third-party has not been forged and
that loading it cannot introduce inconsistencies.\footnote{Ill-formed
  non-logical information might for instance bind {\tt
    Coq.Init.Logic.True} to short name {\tt False}, so apparently {\tt
    False} is inhabited, but using fully qualified names, {\tt
    Coq.Init.Logic.False} will always refer to the absurd proposition,
  what we guarantee is that there is no proof of this latter
  constant.}
Another point is to get an even higher level of security. Since {\tt
  coqtop} can be extended with custom tactics, possibly ill-typed
code, it cannot be guaranteed that the produced compiled libraries are
correct. {\tt coqchk} is a standalone verifier, and thus it cannot be
tainted by such malicious code.

Command-line options {\tt -I}, {\tt -R}, {\tt -where} and
{\tt -impredicative-set} are supported by {\tt coqchk} and have the
same meaning as for {\tt coqtop}. Extra options are:
\begin{description}
\item[{\tt -norec} $module$]\ 

  Check $module$ but do not force check of its dependencies.
\item[{\tt -admit} $module$] \

  Do not check $module$ and any of its dependencies, unless
  explicitly required.
\item[{\tt -o}]\ 

  At exit, print a summary about the context. List the names of all
  assumptions and variables (constants without body).
\item[{\tt -silent}]\ 

  Do not write progress information in standard output.
\end{description}

Environment variable \verb:$COQLIB: can be set to override the
location of the standard library.

The algorithm for deciding which modules are checked or admitted is
the following: assuming that {\tt coqchk} is called with argument $M$,
option {\tt -norec} $N$, and {\tt -admit} $A$. Let us write
$\overline{S}$ the set of reflexive transitive dependencies of set
$S$. Then:
\begin{itemize}
\item Modules $C=\overline{M}\backslash\overline{A}\cup M\cup N$ are
  loaded and type-checked before being added to the context.
\item And $\overline{M}\cup\overline{N}\backslash C$ is the set of
  modules that are loaded and added to the context without
  type-checking. Basic integrity checks (checksums) are nonetheless
  performed.
\end{itemize}

As a rule of thumb, the {\tt -admit} can be used to tell that some
libraries have already been checked. So {\tt coqchk A B} can be split
in {\tt coqchk A \&\& coqchk B -admit A} without type-checking any
definition twice. Of course, the latter is slightly slower since it
makes more disk access. It is also less secure since an attacker might
have replaced the compiled library $A$ after it has been read by the
first command, but before it has been read by the second command.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-decl.tex <==
\newcommand{\DPL}{Mathematical Proof Language}

\chapter{The \DPL\label{DPL}\index{DPL}}

\section{Introduction}

\subsection{Foreword}

In this chapter, we describe an alternative language that may be used
to do proofs using the Coq proof assistant.  The language described
here uses the same objects (proof-terms) as Coq, but it differs in the
way proofs are described. This language was created by Pierre
Corbineau at the Radboud University of Nijmegen, The Netherlands.

The intent is to provide language where proofs are less formalism-{}
and implementation-{}sensitive, and in the process to ease a bit the
learning of computer-{}aided proof verification.

\subsection{What is a declarative proof ?{}}
In vanilla Coq, proofs are written in the imperative style: the user
issues commands that transform a so called proof state until it
reaches a state where the proof is completed. In the process, the user
mostly described the transitions of this system rather than the
intermediate states it goes through.

The purpose of a declarative proof language is to take the opposite
approach where intermediate states are always given by the user, but
the transitions of the system are automated as much as possible.

\subsection{Well-formedness and Completeness}

The \DPL{} introduces a notion of well-formed
proofs which are weaker than correct (and complete)
proofs. Well-formed proofs are actually proof script where only the
reasoning is incomplete. All the other aspects of the proof are
correct:
\begin{itemize}
\item All objects referred to exist where they are used
\item Conclusion steps actually prove something related to the
  conclusion of the theorem (the {\tt thesis}.
\item Hypothesis introduction steps are done when the goal is an
  implication with a corresponding assumption.
\item Sub-objects in the elimination steps for tuples are correct
  sub-objects of the tuple being decomposed.
\item Patterns in case analysis are type-correct, and induction is well guarded.
\end{itemize}

\subsection{Note for tactics users}

This section explain what differences the casual Coq user will
experience using the \DPL .
\begin{enumerate}
\item The focusing mechanism is constrained so that only one goal at
  a time is visible.
\item Giving a statement that Coq cannot prove does not produce an
  error, only a warning: this allows to go on with the proof and fill
  the gap later.
\item Tactics can still be used for justifications and after
{\texttt{escape}}.
\end{enumerate}

\subsection{Compatibility}

The \DPL{} is available for all Coq interfaces that use
text-based interaction, including:
\begin{itemize}
\item the command-{}line toplevel {\texttt{coqtop}}
\item the native GUI {\texttt{coqide}}
\item the Proof-{}General emacs mode
\item Cezary Kaliszyk'{}s Web interface
\item L.E. Mamane'{}s tmEgg TeXmacs plugin
\end{itemize}

However it is not supported by structured editors such as PCoq.



\section{Syntax}

Here is a complete formal description of the syntax for DPL commands.

\begin{figure}[htbp]
\begin{centerframe}
\begin{tabular}{lcl@{\qquad}r}
  instruction & ::= & {\tt proof} \\ 
  &  $|$ & {\tt assume } \nelist{statement}{\tt and}
  \zeroone{[{\tt and } \{{\tt we have}\}-clause]} \\
  &  $|$ & \{{\tt let},{\tt be}\}-clause \\
  &  $|$ & \{{\tt given}\}-clause \\
  &  $|$ & \{{\tt consider}\}-clause {\tt  from} term \\
  &  $|$ & ({\tt have} $|$ {\tt then} $|$ {\tt thus} $|$ {\tt hence}]) statement
  justification \\
  &  $|$ &  \zeroone{\tt thus} ($\sim${\tt =}|{\tt =}$\sim$) \zeroone{\ident{\tt :}}\term\relax justification \\  &  $|$ & {\tt suffices} (\{{\tt to have}\}-clause $|$
  \nelist{statement}{\tt and } \zeroone{{\tt and} \{{\tt to have}\}-clause})\\
  & & {\tt to show} statement justification \\ 
  &  $|$ & ({\tt claim} $|$ {\tt focus on}) statement \\
  &  $|$ & {\tt take} \term \\
  &  $|$ & {\tt define} \ident \sequence{var}{,}  {\tt  as} \term\\
  &  $|$ & {\tt reconsider} (\ident $|$ {\tt thesis}) {\tt  as} type\\
  &  $|$ & 
  {\tt per} ({\tt cases}$|${\tt induction}) {\tt on} \term \\
  &  $|$ & {\tt per cases of} type justification \\
  &  $|$ & {\tt suppose} \zeroone{\nelist{ident}{,} {\tt and}}~
  {\tt it is }pattern\\
  &          & \zeroone{{\tt such that} \nelist{statement} {\tt and} \zeroone{{\tt and} \{{\tt we have}\}-clause}} \\
  &  $|$ & {\tt end} 
  ({\tt proof} $|$ {\tt claim} $|$ {\tt focus} $|$ {\tt cases} $|$ {\tt induction}) \\
  & $|$ & {\tt escape} \\
  & $|$ & {\tt return} \medskip \\
  \{$\alpha,\beta$\}-clause & ::=& $\alpha$ \nelist{var}{,}~
  $\beta$ {\tt such that} \nelist{statement}{\tt and } \\
  & & \zeroone{{\tt and } \{$\alpha,\beta$\}-clause} \medskip\\
  statement   & ::= & \zeroone{\ident {\tt :}} type  \\
  & $|$ & {\tt thesis} \\
  & $|$ & {\tt thesis for} \ident \medskip \\
  var    & ::= & \ident \zeroone{{\tt :} type} \medskip \\
  justification & ::= & 
  \zeroone{{\tt by} ({\tt *} | \nelist{\term}{,})}
  ~\zeroone{{\tt using} tactic} \\
\end{tabular}
\end{centerframe}
\caption{Syntax of mathematical proof commands}
\end{figure}

The lexical conventions used here follows those of section \ref{lexical}.


Conventions:\begin{itemize}

 \item {\texttt{<{}tactic>{}}} stands for an Coq tactic.

 \end{itemize}

\subsection{Temporary names}

In proof commands where an optional name is asked for, omitting the
name will trigger the creation of a fresh temporary name (e.g. for a
hypothesis). Temporary names always start with an undescore '\_'
character (e.g. {\tt \_hyp0}). Temporary names have a lifespan of one
command: they get erased after the next command. They can however be safely in the step after their creation.

\section{Language description}

\subsection{Starting and Ending a mathematical proof}

 The standard way to use the \DPL is to first state a {\texttt{Lemma/Theorem/Definition}} and then use the {\texttt{proof}} command to switch the current subgoal to mathematical mode.  After the proof is completed, the {\texttt{end proof}} command will close the mathematical proof. If any subgoal remains to be proved, they will be displayed using the usual Coq display.

\begin{coq_example}
Theorem this_is_trivial: True.
proof.
  thus thesis.
end proof.
Qed.
\end{coq_example}

The {\texttt{proof}} command only applies to \emph{one subgoal}, thus
if several sub-goals are already present, the {\texttt{proof .. end
    proof}} sequence has to be used several times.

\begin{coq_eval}
Theorem T: (True /\ True) /\ True.
  split. split.
\end{coq_eval}
\begin{coq_example}
  Show.
  proof. (* first subgoal *)
    thus thesis.
  end proof.
  trivial. (* second subgoal *)
  proof. (* third subgoal *)
    thus thesis.
  end proof.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

As with all other block structures, the {\texttt{end proof}} command
assumes that your proof is complete. If not, executing it will be
equivalent to admitting that the statement is proved: A warning will
be issued and you will not be able to run the {\texttt{Qed}}
command. Instead, you can run {\texttt{Admitted}} if you wish to start
another theorem and come back
later.

\begin{coq_example}
Theorem this_is_not_so_trivial: False.
proof.
end proof. (* here a warning is issued *)
Qed. (* fails : the proof in incomplete *)
Admitted. (* Oops! *)
\end{coq_example}
\begin{coq_eval}
Reset this_is_not_so_trivial.   
\end{coq_eval}

\subsection{Switching modes}

When writing a mathematical proof, you may wish to use procedural
tactics at some point. One way to do so is to write a using-{}phrase
in a deduction step (see section~\ref{justifications}). The other way
is to use an {\texttt{escape...return}} block.

\begin{coq_eval}  
Theorem T: True.
proof.
\end{coq_eval}
\begin{coq_example}
 Show.
 escape.
 auto.
 return.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

The return statement expects all subgoals to be closed, otherwise a
warning is issued and the proof cannot be saved anymore.

It is possible to use the {\texttt{proof}} command inside an
{\texttt{escape...return}} block, thus nesting a mathematical proof
inside a procedural proof inside a mathematical proof ...

\subsection{Computation steps}

The {\tt reconsider ... as} command allows to change the type of a hypothesis or of {\tt thesis} to a convertible one.

\begin{coq_eval}
Theorem T: let a:=false in let b:= true in ( if a then True else False -> if b then True else False).
intros a b.
proof.
assume H:(if a then True else False).
\end{coq_eval}
\begin{coq_example}
 Show.
 reconsider H as False.
 reconsider thesis as True.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}


\subsection{Deduction steps}

The most common instruction in a mathematical proof is the deduction step:
 it asserts a new statement (a formula/type of the \CIC) and tries to prove it using a user-provided indication : the justification. The asserted statement is then added as a hypothesis to the proof context.

\begin{coq_eval}
Theorem T: forall x, x=2 -> 2+x=4.
proof.
let x be such that H:(x=2).
\end{coq_eval} 
\begin{coq_example}
 Show.
 have H':(2+x=2+2) by H.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

It is very often the case that the justifications uses the last hypothesis introduced in the context, so the {\tt then} keyword can be used as a shortcut, e.g. if we want to do the same as the last example :
 
\begin{coq_eval}
Theorem T: forall x, x=2 -> 2+x=4.
proof.
let x be such that H:(x=2).
\end{coq_eval} 
\begin{coq_example}
 Show.
 then (2+x=2+2).
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In this example, you can also see the creation of a temporary name {\tt \_fact}.

\subsection{Iterated equalities}

A common proof pattern when doing a chain of deductions, is to do
multiple rewriting steps over the same term, thus proving the
corresponding equalities. The iterated equalities are a syntactic
support for this kind of reasoning:

\begin{coq_eval}
Theorem T: forall x, x=2 -> x + x = x * x.
proof.
let x be such that H:(x=2).
\end{coq_eval} 
\begin{coq_example}
 Show.
 have (4 = 4).
        ~= (2 * 2).
        ~= (x * x) by H.
        =~ (2 + 2).
        =~ H':(x + x) by H.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Notice that here we use temporary names heavily.

\subsection{Subproofs}

When an intermediate step in a proof gets too complicated or involves a well contained set of intermediate deductions, it can be useful to insert its proof as a subproof of the current proof. this is done by using the {\tt claim ... end claim} pair of commands. 

\begin{coq_eval}
Theorem T: forall x, x + x = x * x -> x = 0 \/ x = 2.
proof.
let x be such that H:(x + x = x * x).
\end{coq_eval} 
\begin{coq_example}
Show.
claim H':((x - 2) * x = 0).
\end{coq_example}

A few steps later ...

\begin{coq_example}
thus thesis. 
end claim.
\end{coq_example}

Now the rest of the proof can happen.

\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Conclusion steps}

The commands described above have a conclusion counterpart, where the
new hypothesis is used to refine the conclusion.

\begin{figure}[b]
 \centering
\begin{tabular}{c|c|c|c|c|}
        X       & \,simple\, & \,with previous step\, & 
               \,opens sub-proof\, & \,iterated equality\, \\
\hline
intermediate step & {\tt have} & {\tt then} & 
               {\tt claim} & {\tt $\sim$=/=$\sim$}\\ 
conclusion step & {\tt thus} & {\tt hence} & 
                {\tt focus on} & {\tt thus $\sim$=/=$\sim$}\\ 
\hline
\end{tabular}
\caption{Correspondence between basic forward steps and conclusion steps}
\end{figure}

Let us begin with simple examples :

\begin{coq_eval}
Theorem T: forall (A B:Prop), A -> B -> A /\ B.
intros A B HA HB.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
hence B.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In the next example, we have to use {\tt thus} because {\tt HB} is no longer
the last hypothesis.

\begin{coq_eval}
Theorem T: forall (A B C:Prop), A -> B -> C -> A /\ B /\ C.
intros A B C HA HB HC.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
thus B by HB.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

The command fails the refinement process cannot find a place to fit
the object in a proof of the conclusion.


\begin{coq_eval}
Theorem T: forall (A B C:Prop), A -> B -> C -> A /\ B.
intros A B C HA HB HC.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
hence C. (* fails *)
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

The refinement process may induce non
reversible choices, e.g. when proving a disjunction it may {\it
  choose} one side of the disjunction.

\begin{coq_eval}
Theorem T: forall (A B:Prop), B -> A \/ B.
intros A B HB.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
hence B.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In this example you can see that the right branch was chosen since {\tt D} remains to be proved.

\begin{coq_eval}
Theorem T: forall (A B C D:Prop), C -> D -> (A /\ B) \/ (C /\ D).
intros A B C D HC HD.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
thus C by HC.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Now for existential statements, we can use the {\tt take} command to
choose {\tt 2} as an explicit witness of existence.

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), P 2 -> exists x,P x.
intros P HP.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
take 2.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

It is also possible to prove the existence directly.

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), P 2 -> exists x,P x.
intros P HP.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
hence (P 2).
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Here a more involved example where the choice of {\tt P 2} propagates
the choice of {\tt 2} to another part of the formula.

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop) (R:nat -> nat -> Prop), P 2 -> R 0 2 -> exists x, exists y, P y /\ R x y.
intros P R HP HR.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
thus (P 2) by HP.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Now, an example with the {\tt suffices} command. {\tt suffices}
is a sort of dual for {\tt have}: it allows to replace the conclusion
(or part of it) by a sufficient condition. 

\begin{coq_eval}
Theorem T: forall (A B:Prop) (P:nat -> Prop), (forall x, P x -> B) -> A -> A /\ B.
intros A B P HP HA.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
suffices to have x such that HP':(P x) to show B by HP,HP'.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Finally, an example where {\tt focus} is handy : local assumptions.  

\begin{coq_eval}
Theorem T: forall (A:Prop) (P:nat -> Prop), P 2 -> A -> A /\ (forall x, x = 2 -> P x).
intros A P HP HA.
proof.
\end{coq_eval} 
\begin{coq_example}
Show.
focus on (forall x, x = 2 -> P x).
let x be such that (x = 2).
hence thesis by HP.
end focus.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Declaring an Abbreviation}

In order to shorten long expressions, it is possible to use the {\tt
  define ... as ...} command to give a name to recurring expressions.

\begin{coq_eval}
Theorem T: forall x, x = 0 -> x + x = x * x .
proof.
let x be such that H:(x = 0).
\end{coq_eval} 
\begin{coq_example}
Show.
define sqr x as (x * x).
reconsider thesis as (x + x = sqr x).
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Introduction steps}

When the {\tt thesis} consists of a hypothetical formula (implication
or universal quantification (e.g. \verb+A -> B+) , it is possible to
assume the hypothetical part {\tt A} and then prove {\tt B}. In the
\DPL{}, this comes in two syntactic flavors that are semantically
equivalent : {\tt let} and {\tt assume}. Their syntax is designed so that {\tt let} works better for universal quantifiers and {\tt assume} for implications.

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), forall x, P x -> P x.
proof.
let P:(nat -> Prop).
\end{coq_eval} 
\begin{coq_example}
Show.
let x:nat.
assume HP:(P x).
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In the {\tt let} variant, the type of the assumed object is optional
provided it can be deduced from the command. The objects introduced by
let can be followed by assumptions using {\tt such that}.

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), forall x, P x -> P x.
proof.
let P:(nat -> Prop).
\end{coq_eval} 
\begin{coq_example}
Show.
let x. (* fails because x's type is not clear *) 
let x be such that HP:(P x). (* here x's type is inferred from (P x) *)
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In the {\tt assume } variant, the type of the assumed object is mandatory but the name is optional :

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), forall x, P x -> P x -> P x.
proof.
let P:(nat -> Prop).
let x:nat.
\end{coq_eval} 
\begin{coq_example}
Show.
assume (P x). (* temporary name created *)
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

After {\tt such that}, it is also the case :

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop), forall x, P x -> P x.
proof.
let P:(nat -> Prop).
\end{coq_eval} 
\begin{coq_example}
Show.
let x be such that (P x). (* temporary name created *)
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Tuple elimination steps}

In the \CIC, many objects dealt with in simple proofs are tuples :
pairs , records, existentially quantified formulas. These are so
common that the \DPL{} provides a mechanism to extract members of
those tuples, and also objects in tuples within tuples within
tuples...

\begin{coq_eval}
Theorem T: forall (P:nat -> Prop) (A:Prop), (exists x, (P x /\ A)) -> A.
proof.
let P:(nat -> Prop),A:Prop be such that H:(exists x, P x /\ A) .
\end{coq_eval} 
\begin{coq_example}
Show.
consider x such that HP:(P x) and HA:A from H.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Here is an example with pairs:

\begin{coq_eval}
Theorem T: forall p:(nat * nat)%type, (fst p >= snd p) \/ (fst p < snd p).
proof.
let p:(nat * nat)%type.
\end{coq_eval} 
\begin{coq_example}
Show.
consider x:nat,y:nat from p.
reconsider thesis as (x >= y \/ x < y). 
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

It is sometimes desirable to combine assumption and tuple
decomposition. This can be done using the {\tt given} command.

\begin{coq_eval}
Theorem T: forall P:(nat -> Prop), (forall n , P n -> P (n - 1)) -> 
(exists m, P m) -> P 0.
proof.
let P:(nat -> Prop) be such that HP:(forall n , P n -> P (n - 1)).
\end{coq_eval} 
\begin{coq_example}
Show.
given m such that Hm:(P m).  
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}
 
\subsection{Disjunctive reasoning}

In some proofs (most of them usually) one has to consider several
cases and prove that the {\tt thesis} holds in all the cases. This is
done by first specifying which object will be subject to case
distinction (usually a disjunction) using {\tt per cases}, and then specifying which case is being proved by using {\tt suppose}.


\begin{coq_eval}
Theorem T: forall (A B C:Prop), (A -> C) -> (B -> C) -> (A \/ B) -> C.
proof.
let A:Prop,B:Prop,C:Prop be such that HAC:(A -> C) and HBC:(B -> C).
assume HAB:(A \/ B).
\end{coq_eval} 
\begin{coq_example}
per cases on HAB.
suppose A.
  hence thesis by HAC.
suppose HB:B.
  thus thesis by HB,HBC.
end cases.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

The proof is well formed (but incomplete) even if you type {\tt end
 cases} or the next {\tt suppose} before the previous case is proved.

If the disjunction is derived from a more general principle, e.g. the
excluded middle axiom), it is desirable to just specify which instance
of it is being used :

\begin{coq_eval}
Section Coq.
\end{coq_eval}
\begin{coq_example}
Hypothesis EM : forall P:Prop, P \/ ~ P.
\end{coq_example} 
\begin{coq_eval}
Theorem T: forall (A C:Prop), (A -> C) -> (~A -> C) -> C.
proof.
let A:Prop,C:Prop be such that HAC:(A -> C) and HNAC:(~A -> C).
\end{coq_eval} 
\begin{coq_example}
per cases of (A \/ ~A) by EM.
suppose (~A).
  hence thesis by HNAC.
suppose A.
  hence thesis by HAC.
end cases.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Proofs per cases}

If the case analysis is to be made on a particular object, the script
is very similar: it starts with {\tt per cases on }\emph{object} instead.

\begin{coq_eval}
Theorem T: forall (A C:Prop), (A -> C) -> (~A -> C) -> C.
proof.
let A:Prop,C:Prop be such that HAC:(A -> C) and HNAC:(~A -> C).
\end{coq_eval} 
\begin{coq_example}
per cases on (EM A).
suppose (~A).
\end{coq_example}
\begin{coq_eval}
Abort.
End Coq.
\end{coq_eval}

If the object on which a case analysis occurs in the statement to be
proved, the command {\tt suppose it is }\emph{pattern} is better
suited than {\tt suppose}. \emph{pattern} may contain nested patterns
with {\tt as} clauses. A detailed description of patterns is to be
found in figure \ref{term-syntax-aux}. here is an example.

\begin{coq_eval}
Theorem T: forall (A B:Prop) (x:bool), (if x then A else B) -> A \/ B.
proof.
let A:Prop,B:Prop,x:bool.
\end{coq_eval} 
\begin{coq_example}
per cases on x.
suppose it is true.
  assume A.
  hence A.
suppose it is false.
  assume B.
  hence B.
end cases.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Proofs by induction} 

Proofs by induction are very similar to proofs per cases: they start
with {\tt per induction on }{\tt object} and proceed with {\tt suppose
  it is }\emph{pattern}{\tt and }\emph{induction hypothesis}. The
induction hypothesis can be given explicitly or identified by the
sub-object $m$ it refers to using {\tt thesis for }\emph{m}. 

\begin{coq_eval}
Theorem T: forall (n:nat), n + 0 = n.
proof.
let n:nat.
\end{coq_eval} 
\begin{coq_example}
per induction on n.
suppose it is 0.
  thus (0 + 0 = 0).
suppose it is (S m) and H:thesis for m.
  then (S (m + 0) = S m).
  thus =~ (S m + 0).
end induction.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection{Justifications}\label{justifications}


Intuitively, justifications are hints for the system to understand how
to prove the statements the user types in. In the case of this
language justifications are made of two components:

Justification objects : {\texttt{by}} followed by a comma-{}separated
list of objects that will be used by a selected tactic to prove the
statement. This defaults to the empty list (the statement should then
be tautological). The * wildcard provides the usual tactics behavior:
use all statements in local context. However, this wildcard should be
avoided since it reduces the robustness of the script.

Justification tactic : {\texttt{using}} followed by a Coq tactic that
is executed to prove the statement. The default is a solver for
(intuitionistic) first-{}order with equality.

\section{More details and Formal Semantics}

I suggest the users looking for more information have a look at the
paper \cite{corbineau08types}. They will find in that paper a formal
semantics of the proof state transition induces by mathematical
commands.


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-ext.tex <==
\chapter[Extensions of \Gallina{}]{Extensions of \Gallina{}\label{Gallina-extension}\index{Gallina}}

{\gallina} is the kernel language of {\Coq}. We describe here extensions of
the Gallina's syntax.

\section{Record types
\comindex{Record}
\comindex{Inductive}
\comindex{CoInductive}
\label{Record}}

The \verb+Record+ construction is a macro allowing the definition of
records as is done in many programming languages.  Its syntax is
described on Figure~\ref{record-syntax}.  In fact, the \verb+Record+
macro is more general than the usual record types, since it allows
also for ``manifest'' expressions. In this sense, the \verb+Record+
construction allows to define ``signatures''.

\begin{figure}[h]
\begin{centerframe}
\begin{tabular}{lcl}
{\sentence} & ++= & {\record}\\
  & & \\
{\record} & ::= &
   {\recordkw} {\ident} \zeroone{\binders} \zeroone{{\tt :} {\sort}} \verb.:=. \\
&& ~~~~\zeroone{\ident}
       \verb!{! \zeroone{\nelist{\field}{;}} \verb!}! \verb:.:\\
  & & \\
{\recordkw} & ::= &
   {\tt Record} $|$ {\tt Inductive} $|$ {\tt CoInductive}\\
  & & \\
{\field} & ::= & {\name} \zeroone{\binders} : {\type} [ {\tt where} {\it notation} ] \\
 & $|$ & {\name} \zeroone{\binders} {\typecstr} := {\term}
\end{tabular}
\end{centerframe}
\caption{Syntax for the definition of {\tt Record}}
\label{record-syntax}
\end{figure}

\noindent In the expression

\smallskip
{\tt Record} {\ident} {\params} \texttt{:} 
   {\sort} := {\ident$_0$} \verb+{+
 {\ident$_1$} \binders$_1$ \texttt{:} {\term$_1$}; 
              \dots
  {\ident$_n$} \binders$_n$ \texttt{:} {\term$_n$} \verb+}+.
\smallskip
 
\noindent the identifier {\ident} is the name of the defined record
and {\sort} is its type. The identifier {\ident$_0$} is the name of
its constructor. If {\ident$_0$} is omitted, the default name {\tt
Build\_{\ident}} is used. If {\sort} is omitted, the default sort is ``{\Type}''.
The identifiers {\ident$_1$}, ..,
{\ident$_n$} are the names of fields and {\tt forall} \binders$_1${\tt ,} {\term$_1$}, ..., {\tt forall} \binders$_n${\tt ,} {\term$_n$}
their respective types. Remark that the type of {\ident$_i$} may
depend on the previous {\ident$_j$} (for $j<i$). Thus the order of the
fields is important. Finally, {\params} are the parameters of the
record.

More generally, a record may have explicitly defined (a.k.a.
manifest) fields. For instance, {\tt Record} {\ident} {\tt [}
{\params} {\tt ]} \texttt{:} {\sort} := \verb+{+ {\ident$_1$}
\texttt{:} {\type$_1$} \verb+;+ {\ident$_2$} \texttt{:=} {\term$_2$}
\verb+;+ {\ident$_3$} \texttt{:} {\type$_3$} \verb+}+ in which case
the correctness of {\type$_3$} may rely on the instance {\term$_2$} of
{\ident$_2$} and {\term$_2$} in turn may depend on {\ident$_1$}.


\Example
The set of rational numbers may be defined as:
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Record Rat : Set := mkRat
  {sign : bool;
   top : nat;
   bottom : nat;
   Rat_bottom_cond : 0 <> bottom;
   Rat_irred_cond :
    forall x y z:nat, (x * y) = top /\ (x * z) = bottom -> x = 1}.
\end{coq_example}

Remark here that the field
\verb+Rat_cond+ depends on the field \verb+bottom+. 

%Let us now see the work done by the {\tt Record} macro.
%First the macro generates an inductive definition
%with just one constructor:
%
%\medskip
%\noindent
%{\tt Inductive {\ident} \zeroone{\binders} : {\sort} := \\
%\mbox{}\hspace{0.4cm} {\ident$_0$} : forall ({\ident$_1$}:{\term$_1$}) .. 
%({\ident$_n$}:{\term$_n$}), {\ident} {\rm\sl params}.}
%\medskip

Let us now see the work done by the {\tt Record} macro.  First the
macro generates an inductive definition with just one constructor:
\begin{quote}
{\tt Inductive {\ident} {\params} :{\sort} :=} \\
\qquad {\tt
  {\ident$_0$} ({\ident$_1$}:{\term$_1$}) .. ({\ident$_n$}:{\term$_n$}).}
\end{quote}
To build an object of type {\ident}, one should provide the
constructor {\ident$_0$} with $n$ terms filling the fields of
the record.

As an example, let us define the rational $1/2$:
\begin{coq_example*}
Require Import Arith.
Theorem one_two_irred :
 forall x y z:nat, x * y = 1 /\ x * z = 2 -> x = 1.
\end{coq_example*}
\begin{coq_eval}
Lemma mult_m_n_eq_m_1 : forall m n:nat, m * n = 1 -> m = 1.
destruct m; trivial.
intros; apply f_equal with (f := S).
destruct m; trivial.
destruct n; simpl in H.
 rewrite <- mult_n_O in H.
   discriminate.
 rewrite <- plus_n_Sm in H.
   discriminate.
Qed.

intros x y z [H1 H2].
 apply mult_m_n_eq_m_1 with (n := y); trivial.
\end{coq_eval}
\ldots
\begin{coq_example*}
Qed.
\end{coq_example*}
\begin{coq_example}
Definition half := mkRat true 1 2 (O_S 1) one_two_irred.
\end{coq_example}
\begin{coq_example}
Check half.
\end{coq_example}

The macro generates also, when it is possible, the projection
functions for destructuring an object of type {\ident}.  These
projection functions have the same name that the corresponding
fields. If a field is named ``\verb=_='' then no projection is built
for it.  In our example:

\begin{coq_example}
Eval compute in half.(top).
Eval compute in half.(bottom).
Eval compute in half.(Rat_bottom_cond).
\end{coq_example}
\begin{coq_eval}
Reset Initial.
\end{coq_eval}

Records defined  with the {\tt Record}  keyword are not  allowed to be
recursive (references  to the record's name  in the type  of its field
raises an  error). To define recursive  records, one can  use the {\tt
  Inductive} and {\tt CoInductive} keywords, resulting in an inductive
or  co-inductive record.  A  \emph{caveat}, however,  is that  records
cannot appear in mutually inductive (or co-inductive) definitions.

\begin{Warnings}
\item {\tt Warning: {\ident$_i$} cannot be defined.}

  It can happen that the definition of a projection is impossible.
  This message is followed by an explanation of this impossibility.
  There may be three reasons:
   \begin{enumerate}
   \item The name {\ident$_i$} already exists in the environment (see
     Section~\ref{Axiom}).
   \item The body of {\ident$_i$} uses an incorrect elimination for
     {\ident} (see Sections~\ref{Fixpoint} and~\ref{Caseexpr}).
   \item The type of the projections {\ident$_i$} depends on previous
   projections which themselves could not be defined.
   \end{enumerate}  
\end{Warnings}     

\begin{ErrMsgs}

\item \errindex{Records declared with the keyword Record or Structure cannot be recursive.}

  The record name {\ident} appears in the type of its fields, but uses
  the keyword  {\tt Record}. Use  the keyword {\tt Inductive}  or {\tt
    CoInductive} instead.
\item \errindex{Cannot handle mutually (co)inductive records.}

  Records  cannot  be  defined  as  part  of  mutually  inductive  (or
  co-inductive) definitions,  whether with records only  or mixed with
  standard definitions.
\item During the definition of the one-constructor inductive
  definition, all the errors of inductive definitions, as described in
  Section~\ref{gal_Inductive_Definitions}, may also occur.

\end{ErrMsgs}

\SeeAlso Coercions and records in Section~\ref{Coercions-and-records}
of the chapter devoted to coercions.

\Rem {\tt Structure} is a synonym of the keyword {\tt Record}.

\Rem Creation of an object of record type can be done by calling {\ident$_0$}
and passing arguments in the correct order.

\begin{coq_example}
Record point := { x : nat; y : nat }.
Definition a := Build_point 5 3.
\end{coq_example}

The following syntax allows to create objects by using named fields. The
fields do not have to be in any particular order, nor do they have to be all
present if the missing ones can be inferred or prompted for (see
Section~\ref{Program}).

\begin{coq_example}
Definition b := {| x := 5; y := 3 |}.
Definition c := {| y := 3; x := 5 |}.
\end{coq_example}

This syntax can be disabled globally for printing by
\begin{quote}
{\tt Unset Printing Records.}
\end{quote}
For a given type, one can override this using either
\begin{quote}
{\tt Add Printing Record {\ident}.}
\end{quote}
to get record syntax or
\begin{quote}
{\tt Add Printing Constructor {\ident}.}
\end{quote}
to get constructor syntax.

This syntax can also be used for pattern matching.

\begin{coq_example}
Eval compute in (
  match b with
  | {| y := S n |} => n
  | _ => 0
  end).
\end{coq_example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\Rem An experimental syntax for projections based on a dot notation is
available. The command to activate it is
\begin{quote}
{\tt Set Printing Projections.}
\end{quote}

\begin{figure}[t]
\begin{centerframe}
\begin{tabular}{lcl}
{\term} & ++= & {\term} {\tt .(} {\qualid} {\tt )}\\
 & $|$ & {\term} {\tt .(} {\qualid} \nelist{\termarg}{} {\tt )}\\
 & $|$ & {\term} {\tt .(} {@}{\qualid} \nelist{\term}{} {\tt )}
\end{tabular}
\end{centerframe}
\caption{Syntax of \texttt{Record} projections}
\label{fig:projsyntax}
\end{figure}

The corresponding grammar rules are given Figure~\ref{fig:projsyntax}.
When {\qualid} denotes a projection, the syntax {\tt
  {\term}.({\qualid})} is equivalent to {\qualid~\term}, the syntax
{\term}{\tt .(}{\qualid}~{\termarg}$_1$ {\ldots} {\termarg}$_n${\tt )} to
{\qualid~{\termarg}$_1$ {\ldots} {\termarg}$_n$~\term}, and the syntax
{\term}{\tt .(@}{\qualid}~{\term}$_1$~\ldots~{\term}$_n${\tt )} to
{@\qualid~{\term}$_1$ {\ldots} {\term}$_n$~\term}. In each case, {\term}
is the object projected and the other arguments are the parameters of
the inductive type.

To deactivate the printing of projections, use 
{\tt Unset Printing Projections}.


\section{Variants and extensions of {\mbox{\tt match}}
\label{Extensions-of-match}
\index{match@{\tt match\ldots with\ldots end}}}

\subsection{Multiple and nested pattern-matching
\index{ML-like patterns}
\label{Mult-match}}

The basic version of \verb+match+ allows pattern-matching on simple
patterns. As an extension, multiple nested patterns or disjunction of
patterns are allowed, as in ML-like languages.

The extension just acts as a macro that is expanded during parsing
into a sequence of {\tt match} on simple patterns. Especially, a
construction defined using the extended {\tt match} is generally
printed under its expanded form (see~\texttt{Set Printing Matching} in
section~\ref{SetPrintingMatching}).

\SeeAlso Chapter~\ref{Mult-match-full}.

\subsection{Pattern-matching on boolean values: the {\tt if} expression
\label{if-then-else}
\index{if@{\tt if ... then ... else}}}

For inductive types with exactly two constructors and for
pattern-matchings expressions which do not depend on the arguments of
the constructors, it is possible to use a {\tt if ... then ... else}
notation. For instance, the definition

\begin{coq_example}
Definition not (b:bool) :=
  match b with
  | true => false
  | false => true
  end.
\end{coq_example}

\noindent can be alternatively written

\begin{coq_eval}
Reset not.
\end{coq_eval}
\begin{coq_example}
Definition not (b:bool) := if b then false else true.
\end{coq_example}

More generally, for an inductive type with constructors {\tt C$_1$}
and {\tt C$_2$}, we have the following equivalence

\smallskip

{\tt if {\term} \zeroone{\ifitem} then {\term}$_1$ else {\term}$_2$} $\equiv$
\begin{tabular}[c]{l}
{\tt match {\term} \zeroone{\ifitem} with}\\
{\tt \verb!|! C$_1$ \_ {\ldots} \_ \verb!=>! {\term}$_1$} \\
{\tt \verb!|! C$_2$ \_ {\ldots} \_ \verb!=>! {\term}$_2$} \\
{\tt end}
\end{tabular}

Here is an example.

\begin{coq_example}
Check (fun x (H:{x=0}+{x<>0}) =>
  match H with
  | left _ => true
  | right _ => false
  end).
\end{coq_example}

Notice that the printing uses the {\tt if} syntax because {\tt sumbool} is
declared as such (see Section~\ref{printing-options}).

\subsection{Irrefutable patterns: the destructuring {\tt let} variants 
\index{let in@{\tt let ... in}}
\label{Letin}}

Pattern-matching on terms inhabiting inductive type having only one
constructor can be alternatively written using {\tt let ... in ...}
constructions. There are two variants of them.

\subsubsection{First destructuring {\tt let} syntax}
The expression {\tt let
(}~{\ident$_1$},\ldots,{\ident$_n$}~{\tt ) :=}~{\term$_0$}~{\tt
in}~{\term$_1$} performs case analysis on a {\term$_0$} which must be in
an inductive type with one constructor having itself $n$ arguments. Variables
{\ident$_1$}\ldots{\ident$_n$} are bound to the $n$ arguments of the
constructor in expression {\term$_1$}. For instance, the definition

\begin{coq_example}
Definition fst (A B:Set) (H:A * B) := match H with
                                      | pair x y => x
                                      end.
\end{coq_example}

can be alternatively written 

\begin{coq_eval}
Reset fst.
\end{coq_eval}
\begin{coq_example}
Definition fst (A B:Set) (p:A * B) := let (x, _) := p in x.
\end{coq_example}
Notice that reduction is different from regular {\tt let ... in ...}
construction since it happens only if {\term$_0$} is in constructor
form. Otherwise, the reduction is blocked.

The pretty-printing of a definition by matching on a
irrefutable pattern can either be done using {\tt match} or the {\tt
let} construction (see Section~\ref{printing-options}).

If {\term} inhabits an inductive type with one constructor {\tt C},
we have an equivalence between

{\tt let ({\ident}$_1$,\ldots,{\ident}$_n$) \zeroone{\ifitem} := {\term} in {\term}'}

\noindent and

{\tt match {\term} \zeroone{\ifitem} with C {\ident}$_1$ {\ldots} {\ident}$_n$ \verb!=>! {\term}' end}


\subsubsection{Second destructuring {\tt let} syntax\index{let '... in}}

Another destructuring {\tt let} syntax is available for inductive types with
one constructor by giving an arbitrary pattern instead of just a tuple
for all the arguments. For example, the preceding example can be written:
\begin{coq_eval}
Reset fst.
\end{coq_eval}
\begin{coq_example}
Definition fst (A B:Set) (p:A*B) := let 'pair x _ := p in x.
\end{coq_example}

This is useful to match deeper inside tuples and also to use notations
for the pattern, as the syntax {\tt let 'p := t in b} allows arbitrary
patterns to do the deconstruction. For example:

\begin{coq_example}
Definition deep_tuple (A:Set) (x:(A*A)*(A*A)) : A*A*A*A :=
  let '((a,b), (c, d)) := x in (a,b,c,d).
Notation " x 'with' p " := (exist _ x p) (at level 20).
Definition proj1_sig' (A:Set) (P:A->Prop) (t:{ x:A | P x }) : A :=
  let 'x with p := t in x.
\end{coq_example}

When printing definitions which are written using this construct it
takes precedence over {\tt let} printing directives for the datatype
under consideration (see Section~\ref{printing-options}).

\subsection{Controlling pretty-printing of {\tt match} expressions
\label{printing-options}}

The following commands give some control over the pretty-printing of
{\tt match} expressions.

\subsubsection{Printing nested patterns
\label{SetPrintingMatching}
\comindex{Set Printing Matching}
\comindex{Unset Printing Matching}
\comindex{Test Printing Matching}}

The Calculus of Inductive Constructions knows pattern-matching only
over simple patterns. It is however convenient to re-factorize nested
pattern-matching into a single pattern-matching over a nested pattern.
{\Coq}'s printer try to do such limited re-factorization.

\begin{quote}
{\tt Set Printing Matching.}
\end{quote}
This tells {\Coq} to try to use nested patterns. This is the default
behavior.

\begin{quote}
{\tt Unset Printing Matching.}
\end{quote}
This tells {\Coq} to print only simple pattern-matching problems in
the same way as the {\Coq} kernel handles them.

\begin{quote}
{\tt Test Printing Matching.}
\end{quote}
This tells if the printing matching mode is on or off. The default is
on.

\subsubsection{Printing of wildcard pattern
\comindex{Set Printing Wildcard}
\comindex{Unset Printing Wildcard}
\comindex{Test Printing Wildcard}}

Some variables in a pattern may not occur in the right-hand side of
the pattern-matching clause.  There are options to control the
display of these variables.

\begin{quote}
{\tt Set Printing Wildcard.}
\end{quote}
The variables having no occurrences in the right-hand side of the
pattern-matching clause are just printed using the wildcard symbol
``{\tt \_}''.

\begin{quote}
{\tt Unset Printing Wildcard.}
\end{quote}
The variables, even useless, are printed using their usual name. But some
non dependent variables have no name. These ones are still printed
using a ``{\tt \_}''.

\begin{quote}
{\tt Test Printing Wildcard.}
\end{quote}
This tells if the wildcard printing mode is on or off. The default is
to print wildcard for useless variables.

\subsubsection{Printing of the elimination predicate
\comindex{Set Printing Synth}
\comindex{Unset Printing Synth}
\comindex{Test Printing Synth}}

In most of the cases, the type of the result of a matched term is
mechanically synthesizable. Especially, if the result type does not
depend of the matched term.

\begin{quote}
{\tt Set Printing Synth.}
\end{quote}
The result type is not printed when {\Coq} knows that it can
re-synthesize it.

\begin{quote}
{\tt Unset Printing Synth.}
\end{quote}
This forces the result type to be always printed.

\begin{quote}
{\tt Test Printing Synth.}
\end{quote}
This tells if the non-printing of synthesizable types is on or off.
The default is to not print synthesizable types.

\subsubsection{Printing matching on irrefutable pattern
\comindex{Add Printing Let {\ident}}
\comindex{Remove Printing Let {\ident}}
\comindex{Test Printing Let for {\ident}}
\comindex{Print Table Printing Let}}

If an inductive type has just one constructor,
pattern-matching can be written using {\tt let} ... {\tt :=}
... {\tt in}~...

\begin{quote}
{\tt Add Printing Let {\ident}.}
\end{quote}
This adds {\ident} to the list of inductive types for which
pattern-matching is written using a {\tt let} expression.

\begin{quote}
{\tt Remove Printing Let {\ident}.}
\end{quote}
This removes {\ident} from this list.

\begin{quote}
{\tt Test Printing Let for {\ident}.}
\end{quote}
This tells if {\ident} belongs to the list.

\begin{quote}
{\tt Print Table Printing Let.}
\end{quote}
This prints the list of inductive types for which pattern-matching is
written using a {\tt let} expression.

The list of inductive types for which pattern-matching is written
using a {\tt let} expression is managed synchronously. This means that
it is sensible to the command {\tt Reset}.

\subsubsection{Printing matching on booleans
\comindex{Add Printing If {\ident}}
\comindex{Remove Printing If {\ident}}
\comindex{Test Printing If for {\ident}}
\comindex{Print Table Printing If}}

If an inductive type is isomorphic to the boolean type,
pattern-matching can be written using {\tt if} ... {\tt then} ... {\tt
  else} ...

\begin{quote}
{\tt Add Printing If {\ident}.}
\end{quote}
This adds {\ident} to the list of inductive types for which
pattern-matching is written using an {\tt if} expression.

\begin{quote}
{\tt Remove Printing If {\ident}.}
\end{quote}
This removes {\ident} from this list.

\begin{quote}
{\tt Test Printing If for {\ident}.}
\end{quote}
This tells if {\ident} belongs to the list.

\begin{quote}
{\tt Print Table Printing If.}
\end{quote}
This prints the list of inductive types for which pattern-matching is
written using an {\tt if} expression.

The list of inductive types for which pattern-matching is written
using an {\tt if} expression is managed synchronously. This means that
it is sensible to the command {\tt Reset}.

\subsubsection{Example}

This example emphasizes what the printing options offer.

\begin{coq_example}
Test Printing Let for prod.
Print fst.
Remove Printing Let prod.
Unset Printing Synth.
Unset Printing Wildcard.
Print fst.
\end{coq_example}

% \subsection{Still not dead old notations}

% The following variant of {\tt match} is inherited from older version
% of {\Coq}. 

% \medskip
% \begin{tabular}{lcl}
% {\term} & ::= & {\annotation} {\tt Match} {\term} {\tt with} {\terms} {\tt end}\\
% \end{tabular}
% \medskip

% This syntax is a macro generating a combination of {\tt match} with {\tt
% Fix} implementing a combinator for primitive recursion equivalent to
% the {\tt Match} construction of \Coq\ V5.8. It is provided only for
% sake of compatibility with \Coq\ V5.8. It is recommended to avoid it.
% (see Section~\ref{Matchexpr}).

% There is also a notation \texttt{Case} that is the
% ancestor of \texttt{match}. Again, it is still in the code for
% compatibility with old versions but the user should not use it.

% Explained in RefMan-gal.tex
%% \section{Forced type}

%% In some cases, one may wish to assign a particular type to a term. The
%% syntax to force the type of a term is the following:

%% \medskip
%% \begin{tabular}{lcl}
%% {\term} & ++= & {\term} {\tt :} {\term}\\
%% \end{tabular}
%% \medskip

%% It forces the first term to be of type the second term. The
%% type must be compatible with
%% the term. More precisely it must be either a type convertible to
%% the automatically inferred type (see Chapter~\ref{Cic}) or a type
%% coercible to it, (see \ref{Coercions}). When the type of a
%% whole expression is forced, it is usually not necessary to give the types of
%% the variables involved in the term.

%% Example:

%% \begin{coq_example}
%% Definition ID := forall X:Set, X -> X.
%% Definition id := (fun X x => x):ID.
%% Check id.
%% \end{coq_example}

\section{Advanced recursive functions}

The \emph{experimental} command 
\begin{center}
   \texttt{Function {\ident} {\binder$_1$}\ldots{\binder$_n$}
     \{decrease\_annot\} : type$_0$ := \term$_0$}
   \comindex{Function}
   \label{Function}
\end{center}
can be seen as a generalization of {\tt Fixpoint}.  It is actually a
wrapper for several ways of defining a function \emph{and other useful
  related objects}, namely: an induction principle that reflects the
recursive structure of the function (see \ref{FunInduction}), and its
fixpoint equality.  The meaning of this
declaration is to define a function {\it ident}, similarly to {\tt
  Fixpoint}. Like in {\tt Fixpoint}, the decreasing argument must be
given (unless the function is not recursive), but it must not
necessary be \emph{structurally} decreasing. The point of the {\tt
  \{\}} annotation is to name the decreasing argument \emph{and} to
describe which kind of decreasing criteria must be used to ensure
termination of recursive calls.

The {\tt Function} construction enjoys also the {\tt with} extension
to define mutually recursive definitions. However, this feature does
not work for non structural recursive functions. % VRAI??

See the documentation of {\tt functional induction}
(see Section~\ref{FunInduction}) and {\tt Functional Scheme}
(see Section~\ref{FunScheme} and \ref{FunScheme-examples}) for how to use the
induction principle to easily reason about the function.

\noindent {\bf Remark: } To obtain the right principle, it is better
to put rigid parameters of the function as first arguments. For
example it is better to define plus like this:

\begin{coq_example*}
Function plus (m n : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S p => S (plus m p)
  end.
\end{coq_example*}
\noindent than like this:
\begin{coq_eval}
Reset plus.
\end{coq_eval}
\begin{coq_example*}
Function plus (n m : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S p => S (plus p m)
  end.
\end{coq_example*}

\paragraph[Limitations]{Limitations\label{sec:Function-limitations}}
\term$_0$ must be build as a \emph{pure pattern-matching tree}
(\texttt{match...with}) with applications only \emph{at the end} of
each branch.  

Function does not support partial application of the function being defined. Thus, the following example cannot be accepted due to the presence of partial application of \ident{wrong} into the body of \ident{wrong}~:
\begin{coq_example*}
  Function wrong (C:nat) {\ldots} : nat := 
    List.hd(List.map wrong (C::nil)).
\end{coq_example*}

For now dependent cases are not treated for non structurally terminating functions.



\begin{ErrMsgs}
\item \errindex{The recursive argument must be specified}
\item \errindex{No argument name \ident}
\item \errindex{Cannot use mutual definition with well-founded
    recursion or measure}

\item \errindex{Cannot define graph for \ident\dots} (warning)

  The generation of the graph relation \texttt{(R\_\ident)} used to
  compute the induction scheme of \ident\ raised a typing error. Only
  the ident is defined, the induction scheme will not be generated.

  This error happens generally when:

  \begin{itemize}
  \item the definition uses pattern matching on dependent types, which
    \texttt{Function} cannot deal with yet.
  \item the definition is not a \emph{pattern-matching tree} as
    explained above.
  \end{itemize}

\item \errindex{Cannot define principle(s) for \ident\dots} (warning)

  The generation of the graph relation \texttt{(R\_\ident)} succeeded
  but the induction principle could not be built. Only the ident is
  defined. Please report.

\item \errindex{Cannot build functional inversion principle} (warning)

  \texttt{functional inversion} will not be available for the
  function.
\end{ErrMsgs}


\SeeAlso{\ref{FunScheme}, \ref{FunScheme-examples}, \ref{FunInduction}}

Depending on the {\tt \{$\ldots$\}} annotation, different definition
mechanisms are used by {\tt Function}. More precise description
given below.

\begin{Variants}
\item \texttt{ Function {\ident} {\binder$_1$}\ldots{\binder$_n$}
    : type$_0$ := \term$_0$}

  Defines the not recursive function \ident\ as if declared with
  \texttt{Definition}.  Moreover the following are defined:

  \begin{itemize}
  \item {\tt\ident\_rect}, {\tt\ident\_rec} and {\tt\ident\_ind},
    which reflect the pattern matching structure of \term$_0$ (see the
    documentation of {\tt Inductive} \ref{Inductive});
  \item The inductive \texttt{R\_\ident} corresponding to the graph of
    \ident\ (silently);
  \item \texttt{\ident\_complete} and \texttt{\ident\_correct} which are
    inversion information linking the function and its graph.
  \end{itemize}
\item \texttt{Function {\ident} {\binder$_1$}\ldots{\binder$_n$}
    {\tt \{}{\tt struct} \ident$_0${\tt\}} : type$_0$ := \term$_0$}
  
  Defines the structural recursive function \ident\ as if declared
  with \texttt{Fixpoint}.  Moreover the following are defined:

  \begin{itemize}
  \item The same objects as above;
  \item The fixpoint equation of \ident: \texttt{\ident\_equation}.
  \end{itemize}
  
\item \texttt{Function {\ident} {\binder$_1$}\ldots{\binder$_n$} {\tt
      \{}{\tt measure \term$_1$} \ident$_0${\tt\}} : type$_0$ :=
    \term$_0$}
\item \texttt{Function {\ident} {\binder$_1$}\ldots{\binder$_n$}
 {\tt \{}{\tt wf \term$_1$} \ident$_0${\tt\}} : type$_0$ := \term$_0$}

Defines a recursive function by well founded recursion. \textbf{The
module \texttt{Recdef} of the standard library must be loaded for this
feature}. The {\tt \{\}} annotation is mandatory and must be one of
the following:
\begin{itemize}
\item {\tt \{measure} \term$_1$ \ident$_0${\tt\}} with \ident$_0$
      being the decreasing argument and \term$_1$ being a function
      from type of \ident$_0$ to \texttt{nat} for which value on the
      decreasing argument decreases (for the {\tt lt} order on {\tt
      nat}) at each recursive call of \term$_0$, parameters of the
      function are bound in  \term$_0$;
\item {\tt \{wf} \term$_1$ \ident$_0${\tt\}} with \ident$_0$ being
      the decreasing argument and \term$_1$ an ordering relation on
      the type of \ident$_0$ (i.e. of type T$_{\ident_0}$
      $\to$ T$_{\ident_0}$ $\to$ {\tt Prop}) for which
      the decreasing argument decreases at each recursive call of
      \term$_0$. The order must be well founded. parameters of the
      function are bound in  \term$_0$.
\end{itemize} 

Depending on the annotation, the user is left with some proof
obligations that will be used to define the function. These proofs
are: proofs that each recursive call is actually decreasing with
respect to the given criteria, and (if the criteria is \texttt{wf}) a
proof that the ordering relation is well founded.

%Completer sur measure et wf

Once proof obligations are discharged, the following objects are
defined:

\begin{itemize}
\item The same objects as with the \texttt{struct};
\item The lemma \texttt{\ident\_tcc} which collects all proof
  obligations in one property;
\item The lemmas \texttt{\ident\_terminate} and \texttt{\ident\_F}
  which is needed to be inlined during extraction of \ident.
\end{itemize}



%Complete!!
The way this recursive function is defined is the subject of several
papers by Yves Bertot and Antonia Balaa on the one hand, and Gilles Barthe,
Julien Forest, David Pichardie, and Vlad Rusu on the other hand.

%Exemples ok ici

\bigskip

\noindent {\bf Remark: } Proof obligations are presented as several
subgoals belonging to a Lemma {\ident}{\tt\_tcc}. % These subgoals are independent which means that in order to
% abort them you will have to abort each separately.



%The decreasing argument cannot be dependent of another??

%Exemples faux ici
\end{Variants}


\section{Section mechanism
\index{Sections}
\label{Section}}

The sectioning mechanism allows to organize a proof in structured
sections. Then local declarations become available (see
Section~\ref{Basic-definitions}).

\subsection{\tt Section {\ident}\comindex{Section}}

This command is used to open a section named {\ident}.

%% Discontinued ?
%% \begin{Variants}
%% \comindex{Chapter}
%% \item{\tt Chapter {\ident}}\\
%%         Same as {\tt Section {\ident}}
%% \end{Variants}

\subsection{\tt End {\ident}
\comindex{End}}

This command closes the section named {\ident}. After closing of the
section, the local declarations (variables and local definitions) get
{\em discharged}, meaning that they stop being visible and that all
global objects defined in the section are generalized with respect to
the variables and local definitions they each depended on in the
section.


Here is an example :
\begin{coq_example}
Section s1.
Variables x y : nat.
Let y' := y.
Definition x' := S x.
Definition x'' := x' + y'.
Print x'.
End s1.
Print x'.
Print x''.
\end{coq_example}
Notice the difference between the value of {\tt x'} and {\tt x''}
inside section {\tt s1} and outside.

\begin{ErrMsgs}
\item \errindex{This is not the last opened section}
\end{ErrMsgs}

\begin{Remarks}
\item Most commands, like {\tt Hint}, {\tt Notation}, option management, ...
which appear inside a section are canceled when the
section is closed.
% see Section~\ref{LongNames}
%\item Usually all identifiers must be distinct. 
%However, a name already used in a closed section (see \ref{Section})
%can be reused. In this case, the old name is no longer accessible.

% Obsolète
%\item A module implicitly open a section. Be careful not to name a
%module with an identifier already used in the module (see \ref{compiled}).
\end{Remarks}

\input{RefMan-mod.v}

\section{Libraries and qualified names}

\subsection{Names of libraries and files
\label{Libraries}
\index{Libraries}
\index{Physical paths}
\index{Logical paths}}

\paragraph{Libraries}

The theories developed in {\Coq} are stored in {\em library files}
which are hierarchically classified into {\em libraries} and {\em
sublibraries}. To express this hierarchy, library names are
represented by qualified identifiers {\qualid}, i.e. as list of
identifiers separated by dots (see Section~\ref{qualid}). For
instance, the library file {\tt Mult} of the standard {\Coq} library
{\tt Arith} has name {\tt Coq.Arith.Mult}. The identifier
that starts the name of a library is called a {\em library root}.
All library files of the standard library of {\Coq} have reserved root
{\tt Coq} but library file names based on other roots can be obtained
by using {\tt coqc} options {\tt -I} or {\tt -R} (see
Section~\ref{coqoptions}). Also, when an interactive {\Coq} session
starts, a library of root {\tt Top} is started, unless option {\tt
-top} or {\tt -notop} is set (see Section~\ref{coqoptions}).

As library files are stored on the file system of the underlying
operating system, a translation from file-system names to {\Coq} names
is needed. In this translation, names in the file system are called
{\em physical} paths while {\Coq} names are contrastingly called {\em
logical} names. Logical names are mapped to physical paths using the
commands {\tt Add LoadPath} or {\tt Add Rec LoadPath} (see
Sections~\ref{AddLoadPath} and~\ref{AddRecLoadPath}).

\subsection{Qualified names
\label{LongNames}
\index{Qualified identifiers}
\index{Absolute names}}

Library files are modules which possibly contain submodules which
eventually contain constructions (axioms, parameters, definitions,
lemmas, theorems, remarks or facts). The {\em absolute name}, or {\em
full name}, of a construction in some library file is a qualified
identifier starting with the logical name of the library file,
followed by the sequence of submodules names encapsulating the
construction and ended by the proper name of the construction.
Typically, the absolute name {\tt Coq.Init.Logic.eq} denotes Leibniz'
equality defined in the module {\tt Logic} in the sublibrary {\tt
Init} of the standard library of \Coq.

The proper name that ends the name of a construction is the {\it short
name} (or sometimes {\it base name}) of the construction (for
instance, the short name of {\tt Coq.Init.Logic.eq} is {\tt eq}). Any
partial suffix of the absolute name is a {\em partially qualified name}
(e.g. {\tt Logic.eq} is a partially qualified name for {\tt
Coq.Init.Logic.eq}).  Especially, the short name of a construction is
its shortest partially qualified name.

{\Coq} does not accept two constructions (definition, theorem, ...)
with the same absolute name but different constructions can have the
same short name (or even same partially qualified names as soon as the
full names are different).

Notice that the notion of absolute, partially qualified and
short names also applies to library file names.

\paragraph{Visibility}

{\Coq} maintains a table called {\it name table} which maps partially
qualified names of constructions to absolute names. This table is
updated by the commands {\tt Require} (see \ref{Require}), {\tt
Import} and {\tt Export} (see \ref{Import}) and also each time a new
declaration is added to the context. An absolute name is called {\it
visible} from a given short or partially qualified name when this
latter name is enough to denote it. This means that the short or
partially qualified name is mapped to the absolute name in {\Coq} name
table. Definitions flagged as {\tt Local} are only accessible with their
fully qualified name (see \ref{Definition}).

A similar table exists for library file names. It is updated by the
vernacular commands {\tt Add LoadPath} and {\tt Add Rec LoadPath} (or
their equivalent as options of the {\Coq} executables, {\tt -I} and
{\tt -R}).

It may happen that a visible name is hidden by the short name or a
qualified name of another construction. In this case, the name that
has been hidden must be referred to using one more level of
qualification. To ensure that a construction always remains
accessible, absolute names can never be hidden.

Examples:
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Check 0.
Definition nat := bool.
Check 0.
Check Datatypes.nat.
Locate nat.
\end{coq_example}

\SeeAlso Command {\tt Locate} in Section~\ref{Locate} and {\tt Locate
Library} in Section~\ref{Locate Library}.

%% \paragraph{The special case of remarks and facts}
%% 
%% In contrast with definitions, lemmas, theorems, axioms and parameters,
%% the absolute name of remarks includes the segment of sections in which
%% it is defined. Concretely, if a remark {\tt R} is defined in
%% subsection {\tt S2} of section {\tt S1} in module {\tt M}, then its
%% absolute name is {\tt M.S1.S2.R}. The same for facts, except that the
%% name of the innermost section is dropped from the full name. Then, if
%% a fact {\tt F} is defined in subsection {\tt S2} of section {\tt S1}
%% in module {\tt M}, then its absolute name is {\tt M.S1.F}.

\section{Implicit arguments
\index{Implicit arguments}
\label{Implicit Arguments}}

An implicit argument of a function is an argument which can be
inferred from contextual knowledge. There are different kinds of
implicit arguments that can be considered implicit in different
ways. There are also various commands to control the setting or the
inference of implicit arguments.

\subsection{The different kinds of implicit arguments}

\subsubsection{Implicit arguments inferable from the knowledge of other 
arguments of a function}

The first kind of implicit arguments covers the arguments that are
inferable from the knowledge of the type of other arguments of the
function, or of the type of the surrounding context of the
application.  Especially, such implicit arguments correspond to 
parameters dependent in the type of the function. Typical implicit
arguments are the type arguments in polymorphic functions.  
There are several kinds of such implicit arguments.

\paragraph{Strict Implicit Arguments.} 
An implicit argument can be either strict or non strict. An implicit
argument is said {\em strict} if, whatever the other arguments of the
function are, it is still inferable from the type of some other
argument. Technically, an implicit argument is strict if it
corresponds to a parameter which is not applied to a variable which
itself is another parameter of the function (since this parameter
may erase its arguments), not in the body of a {\tt match}, and not
itself applied or matched against patterns (since the original
form of the argument can be lost by reduction).

For instance, the first argument of
\begin{quote}
\verb|cons: forall A:Set, A -> list A -> list A|
\end{quote}
in module {\tt List.v} is strict because {\tt list} is an inductive
type and {\tt A} will always be inferable from the type {\tt
list A} of the third argument of {\tt cons}.
On the contrary, the second argument of a term of type 
\begin{quote}
\verb|forall P:nat->Prop, forall n:nat, P n -> ex nat P|
\end{quote}
is implicit but not strict, since it can only be inferred from the
type {\tt P n} of the third argument and if {\tt P} is, e.g., {\tt
fun \_ => True}, it reduces to an expression where {\tt n} does not
occur any longer. The first argument {\tt P} is implicit but not
strict either because it can only be inferred from {\tt P n} and {\tt
P} is not canonically inferable from an arbitrary {\tt n} and the
normal form of {\tt P n} (consider e.g. that {\tt n} is {\tt 0} and
the third argument has type {\tt True}, then any {\tt P} of the form
{\tt fun n => match n with 0 => True | \_ => \mbox{\em anything} end} would
be a solution of the inference problem).

\paragraph{Contextual Implicit Arguments.} 
An implicit argument can be {\em contextual} or not. An implicit
argument is said {\em contextual} if it can be inferred only from the
knowledge of the type of the context of the current expression. For
instance, the only argument of
\begin{quote}
\verb|nil : forall A:Set, list A|
\end{quote}
is contextual. Similarly, both arguments of a term of type
\begin{quote}
\verb|forall P:nat->Prop, forall n:nat, P n \/ n = 0|
\end{quote}
are contextual (moreover, {\tt n} is strict and {\tt P} is not).

\paragraph{Reversible-Pattern Implicit Arguments.}
There is another class of implicit arguments that can be reinferred
unambiguously if all the types of the remaining arguments are
known. This is the class of implicit arguments occurring in the type
of another argument in position of reversible pattern, which means it
is at the head of an application but applied only to uninstantiated
distinct variables. Such an implicit argument is called {\em
reversible-pattern implicit argument}. A typical example is the
argument {\tt P} of {\tt nat\_rec} in
\begin{quote}
{\tt nat\_rec : forall P : nat -> Set,
       P 0 -> (forall n : nat, P n -> P (S n)) -> forall x : nat, P x}.
\end{quote}
({\tt P} is reinferable by abstracting over {\tt n} in the type {\tt P n}).

See Section~\ref{SetReversiblePatternImplicit} for the automatic declaration
of reversible-pattern implicit arguments.

\subsubsection{Implicit arguments inferable by resolution}

This corresponds to a class of non dependent implicit arguments that
are solved based on the structure of their type only.

\subsection{Maximal or non maximal insertion of implicit arguments}

In case a function is partially applied, and the next argument to be
applied is an implicit argument, two disciplines are applicable. In the
first case, the function is considered to have no arguments furtherly:
one says that the implicit argument is not maximally inserted. In
the second case, the function is considered to be implicitly applied
to the implicit arguments it is waiting for: one says that the
implicit argument is maximally inserted.

Each implicit argument can be declared to have to be inserted
maximally or non maximally. This can be governed argument per argument
by the command {\tt Implicit Arguments} (see~\ref{ImplicitArguments})
or globally by the command {\tt Set Maximal Implicit Insertion}
(see~\ref{SetMaximalImplicitInsertion}). See also
Section~\ref{PrintImplicit}.

\subsection{Casual use of implicit arguments}

In a given expression, if it is clear that some argument of a function
can be inferred from the type of the other arguments, the user can
force the given argument to be guessed by replacing it by ``{\tt \_}''. If
possible, the correct argument will be automatically generated.

\begin{ErrMsgs}

\item \errindex{Cannot infer a term for this placeholder}

  {\Coq} was not able to deduce an instantiation of a ``{\tt \_}''.

\end{ErrMsgs}

\subsection{Declaration of implicit arguments for a constant
\comindex{Arguments}}
\label{ImplicitArguments}

In case one wants that some arguments of a given object (constant,
inductive types, constructors, assumptions, local or not) are always
inferred by Coq, one may declare once and for all which are the expected
implicit arguments of this object. There are two ways to do this,
a priori and a posteriori.

\subsubsection{Implicit Argument Binders}

In the first setting, one wants to explicitly give the implicit
arguments of a constant as part of its definition. To do this, one has
to surround the bindings of implicit arguments by curly braces:
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Definition id {A : Type} (x : A) : A := x.
\end{coq_example}

This automatically declares the argument {\tt A} of {\tt id} as a
maximally inserted implicit argument. One can then do as-if the argument
was absent in every situation but still be able to specify it if needed:
\begin{coq_example}
Definition compose {A B C} (g : B -> C) (f : A -> B) := 
  fun x => g (f x).
Goal forall A, compose id id = id (A:=A).
\end{coq_example}

The syntax is supported in all top-level definitions: {\tt Definition},
{\tt Fixpoint}, {\tt Lemma} and so on. For (co-)inductive datatype
declarations, the semantics are the following: an inductive parameter
declared as an implicit argument need not be repeated in the inductive
definition but will become implicit for the constructors of the
inductive only, not the inductive type itself. For example:

\begin{coq_example}
Inductive list {A : Type} : Type :=
| nil : list
| cons : A -> list -> list.
Print list.
\end{coq_example}

One can always specify the parameter if it is not uniform using the
usual implicit arguments disambiguation syntax.

\subsubsection{Declaring Implicit Arguments}

To set implicit arguments for a constant a posteriori, one can use the
command:
\begin{quote}
\tt Arguments {\qualid} \nelist{\possiblybracketedident}{}
\end{quote}
where the list of {\possiblybracketedident} is the list of all arguments of
{\qualid} where the ones to be declared implicit are surrounded by
square brackets and the ones to be declared as maximally inserted implicits
are surrounded by curly braces.

After the above declaration is issued, implicit arguments can just (and
have to) be skipped in any expression involving an application of
{\qualid}.

\begin{Variants}
\item {\tt Global Arguments {\qualid} \nelist{\possiblybracketedident}{}
\comindex{Global Arguments}}

Tell to recompute the implicit arguments of {\qualid} after ending of
the current section if any, enforcing the implicit arguments known
from inside the section to be the ones declared by the command.

\item {\tt Local Arguments {\qualid} \nelist{\possiblybracketedident}{}
\comindex{Local Arguments}}

When in a module, tell not to activate the implicit arguments of
{\qualid} declared by this command to contexts that require the
module.

\item {\tt \zeroone{Global {\sl |} Local} Arguments {\qualid} \sequence{\nelist{\possiblybracketedident}{}}{,}}

For names of constants, inductive types, constructors, lemmas which
can only be applied to a fixed number of arguments (this excludes for
instance constants whose type is polymorphic), multiple 
implicit arguments decflarations can be given. 
Depending on the number of arguments {\qualid} is applied
to in practice, the longest applicable list of implicit arguments is
used to select which implicit arguments are inserted.

For printing, the omitted arguments are the ones of the longest list
of implicit arguments of the sequence.

\end{Variants}

\Example
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Inductive list (A:Type) : Type :=
 | nil : list A 
 | cons : A -> list A -> list A.
\end{coq_example*}
\begin{coq_example}
Check (cons nat 3 (nil nat)).
Arguments cons [A] _ _.
Arguments nil [A].
Check (cons 3 nil).
Fixpoint map (A B:Type) (f:A->B) (l:list A) : list B :=
  match l with nil => nil | cons a t => cons (f a) (map A B f t) end.
Fixpoint length (A:Type) (l:list A) : nat :=
  match l with nil => 0 | cons _ m => S (length A m) end.
Arguments map [A B] f l.
Arguments length {A} l. (* A has to be maximally inserted *)
Check (fun l:list (list nat) => map length l).
Arguments map [A B] f l, [A] B f l, A B f l.
Check (fun l => map length l = map (list nat) nat length l).
\end{coq_example}

\Rem To know which are the implicit arguments of an object, use the command
{\tt Print Implicit} (see \ref{PrintImplicit}).

\Rem If the list of arguments is empty, the command removes the
implicit arguments of {\qualid}.

\subsection{Automatic declaration of implicit arguments for a constant}

{\Coq} can also automatically detect what are the implicit arguments
of a defined object. The command is just
\begin{quote}
{\tt Arguments {\qualid} : default implicits
\comindex{Arguments}}
\end{quote}
The auto-detection is governed by options telling if strict,
contextual, or reversible-pattern implicit arguments must be
considered or not (see
Sections~\ref{SetStrictImplicit},~\ref{SetContextualImplicit},~\ref{SetReversiblePatternImplicit}
and also~\ref{SetMaximalImplicitInsertion}).

\begin{Variants}
\item {\tt Global Arguments {\qualid} : default implicits
\comindex{Global Arguments}}

Tell to recompute the implicit arguments of {\qualid} after ending of
the current section if any.

\item {\tt Local Arguments {\qualid} : default implicits
\comindex{Local Arguments}}

When in a module, tell not to activate the implicit arguments of
{\qualid} computed by this declaration to contexts that requires the
module.

\end{Variants}

\Example
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Inductive list (A:Set) : Set := 
  | nil : list A 
  | cons : A -> list A -> list A.
\end{coq_example*}
\begin{coq_example}
Arguments cons : default implicits.
Print Implicit cons.
Arguments nil : default implicits.
Print Implicit nil.
Set Contextual Implicit.
Arguments nil : default implicits.
Print Implicit nil.
\end{coq_example}

The computation of implicit arguments takes account of the
unfolding of constants.  For instance, the variable {\tt p} below has
type {\tt (Transitivity R)} which is reducible to {\tt forall x,y:U, R x
y -> forall z:U, R y z -> R x z}. As the variables {\tt x}, {\tt y} and
{\tt z} appear strictly in body of the type, they are implicit.

\begin{coq_example*}
Variable X : Type.
Definition Relation := X -> X -> Prop.
Definition Transitivity (R:Relation) :=
  forall x y:X, R x y -> forall z:X, R y z -> R x z.
Variables (R : Relation) (p : Transitivity R).
Arguments p : default implicits.
\end{coq_example*}
\begin{coq_example}
Print p.
Print Implicit p.
\end{coq_example}
\begin{coq_example*}
Variables (a b c : X) (r1 : R a b) (r2 : R b c).
\end{coq_example*}
\begin{coq_example}
Check (p r1 r2).
\end{coq_example}

Implicit arguments can be cleared with the following syntax:

\begin{quote}
{\tt Arguments {\qualid} : clear implicits
\comindex{Arguments}}
\end{quote}

In the following example implict arguments declarations for the {\tt nil}
constant are cleared:
\begin{coq_example}
Arguments cons : clear implicits.
Print Implicit cons.
\end{coq_example}


\subsection{Mode for automatic declaration of implicit arguments
\label{Auto-implicit}
\comindex{Set Implicit Arguments}
\comindex{Unset Implicit Arguments}}

In case one wants to systematically declare implicit the arguments
detectable as such, one may switch to the automatic declaration of
implicit arguments mode by using the command
\begin{quote}
\tt Set Implicit Arguments.
\end{quote}
Conversely, one may unset the mode by using {\tt Unset Implicit
Arguments}.  The mode is off by default. Auto-detection of implicit
arguments is governed by options controlling whether strict and
contextual implicit arguments have to be considered or not.

\subsection{Controlling strict implicit arguments
\comindex{Set Strict Implicit}
\comindex{Unset Strict Implicit}
\label{SetStrictImplicit}}

When the mode for automatic declaration of implicit arguments is on,
the default is to automatically set implicit only the strict implicit
arguments plus, for historical reasons, a small subset of the non
strict implicit arguments. To relax this constraint and to
set implicit all non strict implicit arguments by default, use the command
\begin{quote}
\tt Unset Strict Implicit.
\end{quote}
Conversely, use the command {\tt Set Strict Implicit} to
restore the original mode that declares implicit only the strict implicit arguments plus a small subset of the non strict implicit arguments.

In the other way round, to capture exactly the strict implicit arguments and no more than the strict implicit arguments, use the command:
\comindex{Set Strongly Strict Implicit}
\comindex{Unset Strongly Strict Implicit}
\begin{quote}
\tt Set Strongly Strict Implicit.
\end{quote}
Conversely, use the command {\tt Unset Strongly Strict Implicit} to
let the option ``{\tt Strict Implicit}'' decide what to do.

\Rem In versions of {\Coq} prior to version 8.0, the default was to
declare the strict implicit arguments as implicit.

\subsection{Controlling contextual implicit arguments
\comindex{Set Contextual Implicit}
\comindex{Unset Contextual Implicit}
\label{SetContextualImplicit}}

By default, {\Coq} does not automatically set implicit the contextual
implicit arguments. To tell {\Coq} to infer also contextual implicit
argument, use command  
\begin{quote}
\tt Set Contextual Implicit. 
\end{quote}
Conversely, use command {\tt Unset Contextual Implicit} to
unset the contextual implicit mode.

\subsection{Controlling reversible-pattern implicit arguments
\comindex{Set Reversible Pattern Implicit}
\comindex{Unset Reversible Pattern Implicit}
\label{SetReversiblePatternImplicit}}

By default, {\Coq} does not automatically set implicit the reversible-pattern
implicit arguments. To tell {\Coq} to infer also reversible-pattern implicit
argument, use command  
\begin{quote}
\tt Set Reversible Pattern Implicit. 
\end{quote}
Conversely, use command {\tt Unset Reversible Pattern Implicit} to
unset the reversible-pattern implicit mode.

\subsection{Controlling the insertion of implicit arguments not followed by explicit arguments
\comindex{Set Maximal Implicit Insertion}
\comindex{Unset Maximal Implicit Insertion}
\label{SetMaximalImplicitInsertion}}

Implicit arguments can be declared to be automatically inserted when a
function is partially applied and the next argument of the function is
an implicit one. In case the implicit arguments are automatically
declared (with the command {\tt Set Implicit Arguments}), the command
\begin{quote}
\tt Set Maximal Implicit Insertion. 
\end{quote}
is used to tell to declare the implicit arguments with a maximal
insertion status. By default, automatically declared implicit
arguments are not declared to be insertable maximally.  To restore the
default mode for maximal insertion, use command {\tt Unset Maximal
Implicit Insertion}.

\subsection{Explicit applications
\index{Explicitly given implicit arguments}
\label{Implicits-explicitation}
\index{qualid@{\qualid}} \index{\symbol{64}}}

In presence of non strict or contextual argument, or in presence of
partial applications, the synthesis of implicit arguments may fail, so
one may have to give explicitly certain implicit arguments of an
application. The syntax for this is {\tt (\ident:=\term)} where {\ident}
is the name of the implicit argument and {\term} is its corresponding
explicit term. Alternatively, one can locally deactivate the hiding of
implicit arguments of a function by using the notation
{\tt @{\qualid}~{\term}$_1$..{\term}$_n$}. This syntax extension is
given Figure~\ref{fig:explicitations}.
\begin{figure}
\begin{centerframe}
\begin{tabular}{lcl}
{\term} & ++= & @ {\qualid} \nelist{\term}{}\\
& $|$ & @ {\qualid}\\
& $|$ & {\qualid} \nelist{\textrm{\textsl{argument}}}{}\\
\\
{\textrm{\textsl{argument}}} & ::= & {\term} \\
& $|$ & {\tt ({\ident}:={\term})}\\
\end{tabular}
\end{centerframe}
\caption{Syntax for explicitly giving implicit arguments}
\label{fig:explicitations}
\end{figure}

\noindent {\bf Example (continued): }
\begin{coq_example}
Check (p r1 (z:=c)).
Check (p (x:=a) (y:=b) r1 (z:=c) r2).
\end{coq_example}

\subsection{Renaming implicit arguments
\comindex{Arguments}
}

Implicit arguments names can be redefined using the following syntax:
\begin{quote}
{\tt Arguments {\qualid} \nelist{\name}{}  : rename}
\end{quote}

Without the {\tt rename} flag, {\tt Arguments} can be used to assert
that a given constant has the expected number of arguments and that
these arguments are named as expected.

\noindent {\bf Example (continued): }
\begin{coq_example}
Arguments p [s t] _ [u] _: rename.
Check (p r1 (u:=c)).
Check (p (s:=a) (t:=b) r1 (u:=c) r2).
Fail Arguments p [s t] _ [w] _.
\end{coq_example}


\subsection{Displaying what the implicit arguments are
\comindex{Print Implicit}
\label{PrintImplicit}}

To display the implicit arguments associated to an object, and to know
if each of them is to be used maximally or not, use the command
\begin{quote}
\tt Print Implicit {\qualid}.
\end{quote}

\subsection{Explicit displaying of implicit arguments for pretty-printing
\comindex{Set Printing Implicit}
\comindex{Unset Printing Implicit}
\comindex{Set Printing Implicit Defensive}
\comindex{Unset Printing Implicit Defensive}}

By default the basic pretty-printing rules hide the inferable implicit
arguments of an application. To force printing all implicit arguments,
use command
\begin{quote}
{\tt Set Printing Implicit.}
\end{quote}
Conversely, to restore the hiding of implicit arguments, use command
\begin{quote}
{\tt Unset Printing Implicit.}
\end{quote}

By default the basic pretty-printing rules display the implicit arguments that are not detected as strict implicit arguments. This ``defensive'' mode can quickly make the display cumbersome so this can be deactivated by using the command
\begin{quote}
{\tt Unset Printing Implicit Defensive.}
\end{quote}
Conversely, to force the display of non strict arguments, use command
\begin{quote}
{\tt Set Printing Implicit Defensive.}
\end{quote}

\SeeAlso {\tt Set Printing All} in Section~\ref{SetPrintingAll}.

\subsection{Interaction with subtyping}

When an implicit argument can be inferred from the type of more than
one of the other arguments, then only the type of the first of these
arguments is taken into account, and not an upper type of all of
them.  As a consequence, the inference of the implicit argument of
``='' fails in

\begin{coq_example*}
Check nat = Prop.
\end{coq_example*}

but succeeds in 

\begin{coq_example*}
Check Prop = nat.
\end{coq_example*}

\subsection{Deactivation of implicit arguments for parsing}
\comindex{Set Parsing Explicit}
\comindex{Unset Parsing Explicit}

Use of implicit arguments can be deactivated by issuing the command:
\begin{quote}
{\tt Set Parsing Explicit.}
\end{quote}

In this case, all arguments of constants, inductive types,
constructors, etc, including the arguments declared as implicit, have
to be given as if none arguments were implicit. By symmetry, this also
affects printing. To restore parsing and normal printing of implicit
arguments, use:
\begin{quote}
{\tt Set Parsing Explicit.}
\end{quote}

\subsection{Canonical structures
\comindex{Canonical Structure}}

A canonical structure is an instance of a record/structure type that
can be used to solve equations involving implicit arguments. Assume
that {\qualid} denotes an object $(Build\_struc~ c_1~ \ldots~ c_n)$ in the
structure {\em struct} of which the fields are $x_1$, ...,
$x_n$. Assume that {\qualid} is declared as a canonical structure
using the command
\begin{quote}
{\tt Canonical Structure {\qualid}.}
\end{quote}
Then, each time an equation of the form $(x_i~
\_)=_{\beta\delta\iota\zeta}c_i$ has to be solved during the
type-checking process, {\qualid} is used as a solution. Otherwise
said, {\qualid} is canonically used to extend the field $c_i$ into a
complete structure built on $c_i$.

Canonical structures are particularly useful when mixed with
coercions and strict implicit arguments. Here is an example.
\begin{coq_example*}
Require Import Relations.
Require Import EqNat.
Set Implicit Arguments.
Unset Strict Implicit.
Structure Setoid : Type := 
  {Carrier :> Set;
   Equal : relation Carrier;
   Prf_equiv : equivalence Carrier Equal}.
Definition is_law (A B:Setoid) (f:A -> B) :=
  forall x y:A, Equal x y -> Equal (f x) (f y).
Axiom eq_nat_equiv : equivalence nat eq_nat.
Definition nat_setoid : Setoid := Build_Setoid eq_nat_equiv.
Canonical Structure nat_setoid.
\end{coq_example*}

Thanks to \texttt{nat\_setoid} declared as canonical, the implicit
arguments {\tt A} and {\tt B} can be synthesized in the next statement.
\begin{coq_example}
Lemma is_law_S : is_law S.
\end{coq_example}

\Rem If a same field occurs in several canonical structure, then
only the structure declared first as canonical is considered.

\begin{Variants}
\item {\tt Canonical Structure {\ident} := {\term} : {\type}.}\\
 {\tt Canonical Structure {\ident} := {\term}.}\\
 {\tt Canonical Structure {\ident} : {\type} := {\term}.}

These are equivalent to a regular definition of {\ident} followed by
the declaration 

{\tt Canonical Structure {\ident}}.
\end{Variants}

\SeeAlso more examples in user contribution \texttt{category}
(\texttt{Rocq/ALGEBRA}).

\subsubsection{Print Canonical Projections.
\comindex{Print Canonical Projections}}

This displays the list of global names that are components of some
canonical structure. For each of them, the canonical structure of
which it is a projection is indicated. For instance, the above example 
gives the following output:

\begin{coq_example}
Print Canonical Projections.
\end{coq_example}

\subsection{Implicit types of variables}
\comindex{Implicit Types}

It is possible to bind variable names to a given type (e.g. in a
development using arithmetic, it may be convenient to bind the names
{\tt n} or {\tt m} to the type {\tt nat} of natural numbers). The
command for that is
\begin{quote}
\tt Implicit Types \nelist{\ident}{} : {\type}
\end{quote}
The effect of the command is to automatically set the type of bound
variables starting with {\ident} (either {\ident} itself or
{\ident} followed by one or more single quotes, underscore or digits)
to be {\type} (unless the bound variable is already declared with an
explicit type in which case, this latter type is considered).

\Example
\begin{coq_example}
Require Import List.
Implicit Types m n : nat.
Lemma cons_inj_nat : forall m n l, n :: l = m :: l -> n = m.
intros m n.
Lemma cons_inj_bool : forall (m n:bool) l, n :: l = m :: l -> n = m.
\end{coq_example}

\begin{Variants}
\item {\tt Implicit Type {\ident} : {\type}}\\
This is useful for declaring the implicit type of a single variable.
\item
 {\tt Implicit Types\,%
(\,{\ident$_{1,1}$}\ldots{\ident$_{1,k_1}$}\,{\tt :}\,{\term$_1$} {\tt )}\,%
\ldots\,{\tt (}\,{\ident$_{n,1}$}\ldots{\ident$_{n,k_n}$}\,{\tt :}\,%
{\term$_n$} {\tt )}.}\\ 
  Adds $n$ blocks of implicit types with different specifications.
\end{Variants}


\subsection{Implicit generalization
\label{implicit-generalization}
\comindex{Generalizable Variables}}

Implicit generalization is an automatic elaboration of a statement with
free variables into a closed statement where these variables are
quantified explicitly. Implicit generalization is done inside binders
starting with a \verb|`| and terms delimited by \verb|`{ }| and
\verb|`( )|, always introducing maximally inserted implicit arguments for
the generalized variables. Inside implicit generalization
delimiters, free variables in the current context are automatically
quantified using a product or a lambda abstraction to generate a closed
term. In the following statement for example, the variables \texttt{n}
and \texttt{m} are autamatically generalized and become explicit
arguments of the lemma as we are using \verb|`( )|:

\begin{coq_example}
Generalizable All Variables.
Lemma nat_comm : `(n = n + 0).
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}
One can control the set of generalizable identifiers with the
\texttt{Generalizable} vernacular command to avoid unexpected
generalizations when mistyping identifiers. There are three variants of
the command:

\begin{quote}
{\tt Generalizable (All|No) Variable(s)? ({\ident$_1$ \ident$_n$})?.}
\end{quote}

\begin{Variants}
\item {\tt Generalizable All Variables.} All variables are candidate for 
  generalization if they appear free in the context under a
  generalization delimiter. This may result in confusing errors in
  case of typos. In such cases, the context will probably contain some
  unexpected generalized variable.

\item {\tt Generalizable No Variables.} Disable implicit generalization 
  entirely. This is the default behavior.

\item {\tt Generalizable Variable(s)? {\ident$_1$ \ident$_n$}.} 
  Allow generalization of the given identifiers only. Calling this
  command multiple times adds to the allowed identifiers.

\item {\tt Global Generalizable} Allows to export the choice of
  generalizable variables.
\end{Variants}

One can also use implicit generalization for binders, in which case the
generalized variables are added as binders and set maximally implicit.
\begin{coq_example*}
Definition id `(x : A) : A := x.
\end{coq_example*}
\begin{coq_example}
Print id.
\end{coq_example}

The generalizing binders \verb|`{ }| and \verb|`( )| work similarly to
their explicit counterparts, only binding the generalized variables
implicitly, as maximally-inserted arguments. In these binders, the
binding name for the bound object is optional, whereas the type is
mandatory, dually to regular binders.

\section{Coercions
\label{Coercions}
\index{Coercions}}

Coercions can be used to implicitly inject terms from one {\em class} in
which they reside into another one. A {\em class} is either a sort
(denoted by the keyword {\tt Sortclass}), a product type (denoted by the
keyword {\tt Funclass}), or a type constructor (denoted by its name),
e.g. an inductive type or any constant with a type of the form
\texttt{forall} $(x_1:A_1) .. (x_n:A_n),~s$ where $s$ is a sort.

Then the user is able to apply an
object that is not a function, but can be coerced to a function, and
more generally to consider that a term of type A is of type B provided
that there is a declared coercion between A and B. The main command is
\comindex{Coercion}
\begin{quote}
\tt Coercion {\qualid} : {\class$_1$} >-> {\class$_2$}.
\end{quote}
which declares the construction denoted by {\qualid} as a
coercion between {\class$_1$} and {\class$_2$}.

More details and examples, and a description of the commands related
to coercions are provided in Chapter~\ref{Coercions-full}.

\section[Printing constructions in full]{Printing constructions in full\label{SetPrintingAll}
\comindex{Set Printing All}
\comindex{Unset Printing All}}

Coercions, implicit arguments, the type of pattern-matching, but also
notations (see Chapter~\ref{Addoc-syntax}) can obfuscate the behavior
of some tactics (typically the tactics applying to occurrences of
subterms are sensitive to the implicit arguments). The command
\begin{quote}
{\tt Set Printing All.}
\end{quote}
deactivates all high-level printing features such as coercions,
implicit arguments, returned type of pattern-matching, notations and
various syntactic sugar for pattern-matching or record projections.
Otherwise said, {\tt Set Printing All} includes the effects
of the commands {\tt Set Printing Implicit}, {\tt Set Printing
Coercions}, {\tt Set Printing Synth}, {\tt Unset Printing Projections}
and {\tt Unset Printing Notations}.  To reactivate the high-level
printing features, use the command
\begin{quote}
{\tt Unset Printing All.}
\end{quote}

\section[Printing universes]{Printing universes\label{PrintingUniverses}
\comindex{Set Printing Universes}
\comindex{Unset Printing Universes}}

The following command:
\begin{quote}
{\tt Set Printing Universes}
\end{quote}
activates the display of the actual level of each occurrence of
{\Type}. See Section~\ref{Sorts} for details.  This wizard option, in
combination with \texttt{Set Printing All} (see
section~\ref{SetPrintingAll}) can help to diagnose failures to unify
terms apparently identical but internally different in the Calculus of
Inductive Constructions. To reactivate the display of the actual level
of the occurrences of {\Type}, use
\begin{quote}
{\tt Unset Printing Universes.}
\end{quote}

\comindex{Print Universes}
\comindex{Print Sorted Universes}

The constraints on the internal level of the occurrences of {\Type}
(see Section~\ref{Sorts}) can be printed using the command
\begin{quote}
{\tt Print \zeroone{Sorted} Universes.}
\end{quote}
If the optional {\tt Sorted} option is given, each universe will be
made equivalent to a numbered label reflecting its level (with a
linear ordering) in the universe hierarchy.

This command also accepts an optional output filename:
\begin{quote}
\tt Print \zeroone{Sorted} Universes {\str}.
\end{quote}
If {\str} ends in \texttt{.dot} or \texttt{.gv}, the constraints are
printed in the DOT language, and can be processed by Graphviz
tools. The format is unspecified if {\str} doesn't end in
\texttt{.dot} or \texttt{.gv}.

\section[Existential variables]{Existential variables\label{ExistentialVariables}}

Coq terms can include existential variables. An existential variable
is a placeholder intended to eventually be replaced by an actual
subterm though which subterm it will be replaced by is still unknown.

Existential variables are generated in place of unsolvable implicit
arguments when using commands such as \texttt{Check} (see
Section~\ref{Check}) or in place of unsolvable instances when using
tactics such as \texttt{eapply} (see Section~\ref{eapply}). They can
only appear as the result of a command displaying a term and they are
represented by ``?'' followed by a number. They cannot be entered by
the user (though they can be generated from ``\_'' when the
corresponding implicit argument is unsolvable).

A given existential variable name can occur several times in a term
meaning the corresponding expected instance is shared. Each
existential variable is relative to a context, as shown by {\tt Show
  Existential} when in the process of proving a goal (see
Section~\ref{ShowExistentials}). Henceforth, each occurrence of an
existential variable in a term is subject to an instance of the
variables of its context of definition which is specific to this
occurrence.

\subsection{Explicit displaying of existential instances for pretty-printing
\comindex{Set Printing Existential Instances}
\comindex{Unset Printing Existential Instances}}

The command:
\begin{quote}
{\tt Set Printing Existential Instances}
\end{quote}
activates the display of how the context of an existential variable is
instantiated on each of its occurrences.

To deactivate the display of the instances of existential variables, use
\begin{quote}
{\tt Unset Printing Existential Instances.}
\end{quote}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-gal.tex <==
\chapter{The \gallina{} specification language
\label{Gallina}\index{Gallina}}
\label{BNF-syntax} % Used referred to as a chapter label

This chapter describes \gallina, the specification language of {\Coq}.
It allows to develop mathematical theories and to prove specifications
of programs.  The theories are built from axioms, hypotheses,
parameters, lemmas, theorems and definitions of constants, functions,
predicates and sets. The syntax of logical objects involved in
theories is described in Section~\ref{term}. The language of
commands, called {\em The Vernacular} is described in section
\ref{Vernacular}.

In {\Coq}, logical objects are typed to ensure their logical
correctness. The rules implemented by the typing algorithm are described in
Chapter \ref{Cic}.

\subsection*{About the grammars in the manual
\index{BNF metasyntax}}

Grammars are presented in Backus-Naur form (BNF). Terminal symbols are
set in {\tt typewriter font}.  In addition, there are special
notations for regular expressions.

An expression enclosed in square brackets \zeroone{\ldots} means at
most one occurrence of this expression (this corresponds to an
optional component).

The notation ``\nelist{\entry}{sep}'' stands for a non empty
sequence of expressions parsed by {\entry} and
separated by the literal ``{\tt sep}''\footnote{This is similar to the
expression ``{\entry} $\{$ {\tt sep} {\entry} $\}$'' in
standard BNF, or ``{\entry}~{$($} {\tt sep} {\entry} {$)$*}'' in
the syntax of regular expressions.}.

Similarly, the notation ``\nelist{\entry}{}'' stands for a non
empty sequence of expressions parsed by the ``{\entry}'' entry,
without any separator between.

At the end, the notation ``\sequence{\entry}{\tt sep}'' stands for a
possibly empty sequence of expressions parsed by the ``{\entry}'' entry,
separated by the literal ``{\tt sep}''.

\section{Lexical conventions
\label{lexical}\index{Lexical conventions}}

\paragraph{Blanks}
Space, newline and horizontal tabulation are considered as blanks.
Blanks are ignored but they separate tokens.

\paragraph{Comments}

Comments in {\Coq} are enclosed between {\tt (*} and {\tt
  *)}\index{Comments}, and can be nested. They can contain any
character. However, string literals must be correctly closed. Comments
are treated as blanks.

\paragraph{Identifiers and access identifiers}

Identifiers, written {\ident}, are sequences of letters, digits,
\verb!_! and \verb!'!, that do not start with a digit or \verb!'!.
That is, they are recognized by the following lexical class:

\index{ident@\ident}
\begin{center}
\begin{tabular}{rcl} 
{\firstletter} & ::= & {\tt a..z} $\mid$ {\tt A..Z} $\mid$ {\tt \_}
$\mid$ {\tt unicode-letter}  
\\
{\subsequentletter} & ::= & {\tt a..z} $\mid$ {\tt A..Z} $\mid$ {\tt 0..9}
$\mid$ {\tt \_} % $\mid$ {\tt \$}
$\mid$ {\tt '} 
$\mid$ {\tt unicode-letter}  
$\mid$ {\tt unicode-id-part} \\
{\ident} & ::= & {\firstletter} \sequencewithoutblank{\subsequentletter}{}
\end{tabular}
\end{center}
All characters are meaningful. In particular, identifiers are
case-sensitive.  The entry {\tt unicode-letter} non-exhaustively
includes Latin, Greek, Gothic, Cyrillic, Arabic, Hebrew, Georgian,
Hangul, Hiragana and Katakana characters, CJK ideographs, mathematical
letter-like symbols, hyphens, non-breaking space, {\ldots} The entry
{\tt unicode-id-part} non-exhaustively includes symbols for prime
letters and subscripts.

Access identifiers, written {\accessident}, are identifiers prefixed
by \verb!.! (dot) without blank. They are used in the syntax of qualified
identifiers.

\paragraph{Natural numbers and integers}
Numerals are sequences of digits. Integers are numerals optionally preceded by a minus sign.

\index{num@{\num}}
\index{integer@{\integer}}
\begin{center}
\begin{tabular}{r@{\quad::=\quad}l}
{\digit} & {\tt 0..9} \\
{\num} & \nelistwithoutblank{\digit}{} \\
{\integer} & \zeroone{\tt -}{\num} \\
\end{tabular}
\end{center}

\paragraph[Strings]{Strings\label{strings}
\index{string@{\qstring}}}
Strings are delimited by \verb!"! (double quote), and enclose a
sequence of any characters different from \verb!"! or the sequence
\verb!""! to denote the double quote character. In grammars, the
entry for quoted strings is {\qstring}.

\paragraph{Keywords}
The following identifiers are reserved keywords, and cannot be
employed otherwise:
\begin{center}
\begin{tabular}{llllll}
\verb!_!          &
\verb!as!         &
\verb!at!         &
\verb!cofix!      &
\verb!else!       &
\verb!end!        \\
%
\verb!exists!     &
\verb!exists2!    &
\verb!fix!        &
\verb!for!        &
\verb!forall!     &
\verb!fun!        \\
%
\verb!if!         &
\verb!IF!         &
\verb!in!         &
\verb!let!        &
\verb!match!      &
\verb!mod!        \\
%
\verb!Prop!       &
\verb!return!     &
\verb!Set!        &
\verb!then!       &
\verb!Type!       &
\verb!using!      \\
%
\verb!where!      &
\verb!with!       &
\end{tabular}
\end{center}


\paragraph{Special tokens}
The following sequences of characters are special tokens:
\begin{center}
\begin{tabular}{lllllll}
\verb/!/   &
\verb!%!  &
\verb!&!   &
\verb!&&!  &
\verb!(!   &
\verb!()!  &
\verb!)!   \\
%
\verb!*!   &
\verb!+!   &
\verb!++!  &
\verb!,!   &
\verb!-!   &
\verb!->!  &
\verb!.!   \\
%
\verb!.(!  &
\verb!..!  &
\verb!/!   &
\verb!/\!  &
\verb!:!   &
\verb!::!  &
\verb!:<!  \\
%
\verb!:=!  &
\verb!:>!  &
\verb!;!   &
\verb!<!   &
\verb!<-!  &
\verb!<->! &
\verb!<:!  \\
%
\verb!<=!  &
\verb!<>!  &
\verb!=!   &
\verb!=>!  &
\verb!=_D! &
\verb!>!   &
\verb!>->! \\
%
\verb!>=!  &
\verb!?!   &
\verb!?=!  &
\verb!@!   &
\verb![!   &
\verb!\/!  &
\verb!]!   \\
%
\verb!^!   &
\verb!{!   &
\verb!|!   &
\verb!|-!  &
\verb!||!  &
\verb!}!   &
\verb!~!   \\
\end{tabular}
\end{center}

Lexical ambiguities are resolved according to the ``longest match''
rule: when a sequence of non alphanumerical characters can be decomposed
into several different ways, then the first token is the longest
possible one (among all tokens defined at this moment), and so on.

\section{Terms \label{term}\index{Terms}}

\subsection{Syntax of terms}

Figures \ref{term-syntax} and \ref{term-syntax-aux} describe the basic syntax of
the terms of the {\em Calculus of Inductive Constructions} (also
called \CIC). The formal presentation of {\CIC} is given in Chapter
\ref{Cic}. Extensions of this syntax are given in chapter
\ref{Gallina-extension}. How to customize the syntax is described in Chapter
\ref{Addoc-syntax}.

\begin{figure}[htbp]
\begin{centerframe}
\begin{tabular}{lcl@{\quad~}r}  % warning: page width exceeded with \qquad 
{\term} & ::= &
         {\tt forall} {\binders} {\tt ,} {\term}  &(\ref{products})\\
 & $|$ & {\tt fun} {\binders} {\tt =>} {\term} &(\ref{abstractions})\\
 & $|$ & {\tt fix} {\fixpointbodies} &(\ref{fixpoints})\\
 & $|$ & {\tt cofix} {\cofixpointbodies} &(\ref{fixpoints})\\
 & $|$ & {\tt let} {\ident} \zeroone{\binders} {\typecstr} {\tt :=} {\term}
         {\tt in} {\term} &(\ref{let-in})\\
 & $|$ & {\tt let fix} {\fixpointbody} {\tt in} {\term} &(\ref{fixpoints})\\
 & $|$ & {\tt let cofix} {\cofixpointbody}
         {\tt in} {\term} &(\ref{fixpoints})\\
 & $|$ & {\tt let} {\tt (} \sequence{\name}{,} {\tt )} \zeroone{\ifitem}
         {\tt :=} {\term}
         {\tt in} {\term}  &(\ref{caseanalysis}, \ref{Mult-match})\\
 & $|$ & {\tt let '} {\pattern} \zeroone{{\tt in} {\term}} {\tt :=} {\term}
        \zeroone{\returntype} {\tt in} {\term} & (\ref{caseanalysis}, \ref{Mult-match})\\
 & $|$ & {\tt if} {\term} \zeroone{\ifitem} {\tt then} {\term}
         {\tt else} {\term} &(\ref{caseanalysis}, \ref{Mult-match})\\
 & $|$ & {\term} {\tt :} {\term} &(\ref{typecast})\\
 & $|$ & {\term} {\tt <:} {\term} &(\ref{typecast})\\
 & $|$ & {\term} {\tt :>} &(\ref{ProgramSyntax})\\
 & $|$ & {\term} {\tt ->} {\term} &(\ref{products})\\
 & $|$ & {\term} \nelist{\termarg}{}&(\ref{applications})\\
 & $|$ & {\tt @} {\qualid} \sequence{\term}{}
            &(\ref{Implicits-explicitation})\\
 & $|$ & {\term} {\tt \%} {\ident} &(\ref{scopechange})\\
 & $|$ & {\tt match} \nelist{\caseitem}{\tt ,}
                 \zeroone{\returntype} {\tt with} &\\
    &&   ~~~\zeroone{\zeroone{\tt |} \nelist{\eqn}{|}} {\tt end}
    &(\ref{caseanalysis})\\
 & $|$ & {\qualid} &(\ref{qualid})\\
 & $|$ & {\sort} &(\ref{Gallina-sorts})\\
 & $|$ & {\num} &(\ref{numerals})\\
 & $|$ & {\_} &(\ref{hole})\\
 & $|$ & {\tt (} {\term} {\tt )} & \\
 & & &\\
{\termarg} & ::= & {\term} &\\
 & $|$ & {\tt (} {\ident} {\tt :=} {\term} {\tt )}
         &(\ref{Implicits-explicitation})\\
%% & $|$ & {\tt (} {\num} {\tt :=} {\term} {\tt )}
%%         &(\ref{Implicits-explicitation})\\
&&&\\
{\binders} & ::= & \nelist{\binder}{}  \\
&&&\\
{\binder} & ::= &   {\name} & (\ref{Binders}) \\
 & $|$ & {\tt (} \nelist{\name}{} {\tt :} {\term} {\tt )} &\\  
 & $|$ & {\tt (} {\name} {\typecstr} {\tt :=} {\term} {\tt )} &\\
& & &\\
{\name} & ::= & {\ident} &\\
 & $|$ & {\tt \_} &\\
&&&\\
{\qualid} & ::= & {\ident} & \\
 & $|$ & {\qualid} {\accessident} &\\
 & & &\\
{\sort} & ::= & {\tt Prop} ~$|$~ {\tt Set} ~$|$~ {\tt Type} &
\end{tabular}
\end{centerframe}
\caption{Syntax of terms}
\label{term-syntax}
\index{term@{\term}}
\index{sort@{\sort}}
\end{figure}



\begin{figure}[htb]
\begin{centerframe}
\begin{tabular}{lcl}
{\fixpointbodies} & ::= &
         {\fixpointbody} \\
 & $|$ & {\fixpointbody} {\tt with} \nelist{\fixpointbody}{{\tt with}}
         {\tt for} {\ident} \\
{\cofixpointbodies} & ::= &
         {\cofixpointbody} \\
 & $|$ & {\cofixpointbody} {\tt with} \nelist{\cofixpointbody}{{\tt with}}
         {\tt for} {\ident} \\
&&\\
{\fixpointbody} & ::= &
    {\ident} {\binders} \zeroone{\annotation} {\typecstr}
    {\tt :=} {\term} \\
{\cofixpointbody} & ::= & {\ident} \zeroone{\binders} {\typecstr} {\tt :=} {\term} \\
  & &\\
{\annotation} & ::= & {\tt \{ struct} {\ident} {\tt \}} \\ 
&&\\
{\caseitem} & ::= & {\term} \zeroone{{\tt as} \name}
     \zeroone{{\tt in} \pattern} \\
&&\\
{\ifitem} & ::= & \zeroone{{\tt as} {\name}} {\returntype} \\
&&\\
{\returntype} & ::= & {\tt return} {\term} \\
&&\\
{\eqn} & ::= & \nelist{\multpattern}{\tt |} {\tt =>} {\term}\\
&&\\
{\multpattern} & ::= & \nelist{\pattern}{\tt ,}\\
&&\\
{\pattern} & ::= & {\qualid} \nelist{\pattern}{}  \\
 & $|$ & {\tt @} {\qualid} \sequence{\pattern}{} \\

 & $|$ & {\pattern} {\tt as} {\ident}             \\
 & $|$ & {\pattern} {\tt \%} {\ident}         \\
 & $|$ & {\qualid}                              \\
 & $|$ & {\tt \_}                                  \\
 & $|$ & {\num}                                 \\
 & $|$ & {\tt (} \nelist{\orpattern}{,} {\tt )}     \\
\\
{\orpattern} & ::= & \nelist{\pattern}{\tt |}\\
\end{tabular}
\end{centerframe}
\caption{Syntax of terms (continued)}
\label{term-syntax-aux}
\end{figure}


%%%%%%%

\subsection{Types}

{\Coq} terms are typed. {\Coq} types are recognized by the same
syntactic class as {\term}. We denote by {\type} the semantic subclass
of types inside the syntactic class {\term}.
\index{type@{\type}}


\subsection{Qualified identifiers and simple identifiers
\label{qualid}
\label{ident}}

{\em Qualified identifiers} ({\qualid}) denote {\em global constants}
(definitions, lemmas, theorems, remarks or facts), {\em global
variables} (parameters or axioms), {\em inductive
types} or {\em constructors of inductive types}.
{\em Simple identifiers} (or shortly {\ident}) are a
syntactic subset of qualified identifiers.  Identifiers may also
denote local {\em variables}, what qualified identifiers do not.

\subsection{Numerals
\label{numerals}}

Numerals have no definite semantics in the calculus. They are mere
notations that can be bound to objects through the notation mechanism
(see Chapter~\ref{Addoc-syntax} for details). Initially, numerals are
bound to Peano's representation of natural numbers
(see~\ref{libnats}).

Note: negative integers are not at the same level as {\num}, for this
would make precedence unnatural.

\subsection{Sorts 
\index{Sorts}
\index{Type@{\Type}}
\index{Set@{\Set}}
\index{Prop@{\Prop}}
\index{Sorts}
\label{Gallina-sorts}}

There are three sorts \Set, \Prop\ and \Type.
\begin{itemize}
\item \Prop\ is the universe of {\em logical propositions}.
The logical propositions themselves are typing the proofs.
We denote propositions by {\form}. This constitutes a semantic
subclass of the syntactic class {\term}.
\index{form@{\form}}
\item \Set\ is is the universe of {\em program
types} or {\em specifications}.
The specifications themselves are typing the programs.
We denote specifications by {\specif}. This constitutes a semantic
subclass of the syntactic class {\term}.
\index{specif@{\specif}}
\item {\Type} is the type of {\Set} and {\Prop}
\end{itemize}
\noindent More on sorts can be found in Section~\ref{Sorts}.

\subsection{Binders
\label{Binders}
\index{binders}}

Various constructions such as {\tt fun}, {\tt forall}, {\tt fix} and
{\tt cofix} {\em bind} variables. A binding is represented by an
identifier. If the binding variable is not used in the expression, the
identifier can be replaced by the symbol {\tt \_}.  When the type of a
bound variable cannot be synthesized by the system, it can be
specified with the notation {\tt (}\,{\ident}\,{\tt :}\,{\type}\,{\tt
)}. There is also a notation for a sequence of binding variables
sharing the same type: {\tt (}\,{\ident$_1$}\ldots{\ident$_n$}\,{\tt
:}\,{\type}\,{\tt )}.

Some constructions allow the binding of a variable to value. This is
called a ``let-binder''. The entry {\binder} of the grammar accepts
either an assumption binder as defined above or a let-binder. 
The notation in the
latter case is {\tt (}\,{\ident}\,{\tt :=}\,{\term}\,{\tt )}. In a
let-binder, only one variable can be introduced at the same
time. It is also possible to give the type of the variable as follows:
{\tt (}\,{\ident}\,{\tt :}\,{\term}\,{\tt :=}\,{\term}\,{\tt )}.

Lists of {\binder} are allowed. In the case of {\tt fun} and {\tt
  forall}, it is intended that at least one binder of the list is an
assumption otherwise {\tt fun} and {\tt forall} gets identical. Moreover,
parentheses can be omitted in the case of a single sequence of
bindings sharing the same type (e.g.: {\tt fun~(x~y~z~:~A)~=>~t} can
be shortened in {\tt fun~x~y~z~:~A~=>~t}).

\subsection{Abstractions
\label{abstractions}
\index{abstractions}}

The expression ``{\tt fun} {\ident} {\tt :} {\type} {\tt =>}~{\term}''
defines the {\em abstraction} of the variable {\ident}, of type
{\type}, over the term {\term}. It denotes a function of the variable
{\ident} that evaluates to the expression {\term} (e.g. {\tt fun x:$A$
=> x} denotes the identity function on type $A$).
% The variable {\ident} is called the {\em parameter} of the function 
% (we sometimes say the {\em formal parameter}).
The keyword {\tt fun} can be followed by several binders as given in
Section~\ref{Binders}. Functions over several variables are
equivalent to an iteration of one-variable functions.  For instance the
expression ``{\tt fun}~{\ident$_{1}$}~{\ldots}~{\ident$_{n}$}~{\tt
:}~\type~{\tt =>}~{\term}'' denotes the same function as ``{\tt
fun}~{\ident$_{1}$}~{\tt :}~\type~{\tt =>}~{\ldots}~{\tt
fun}~{\ident$_{n}$}~{\tt :}~\type~{\tt =>}~{\term}''. If a let-binder
occurs in the list of binders, it is expanded to a let-in definition
(see Section~\ref{let-in}).

\subsection{Products
\label{products}
\index{products}}

The expression ``{\tt forall}~{\ident}~{\tt :}~{\type}{\tt
,}~{\term}'' denotes the {\em product} of the variable {\ident} of
type {\type}, over the term {\term}. As for abstractions, {\tt forall}
is followed by a binder list, and products over several variables are
equivalent to an iteration of one-variable products. 
Note that {\term} is intended to be a type.

If the variable {\ident} occurs in {\term}, the product is called {\em
dependent product}.  The intention behind a dependent product {\tt
forall}~$x$~{\tt :}~{$A$}{\tt ,}~{$B$} is twofold. It denotes either
the universal quantification of the variable $x$ of type $A$ in the
proposition $B$ or the functional dependent product from $A$ to $B$ (a
construction usually written $\Pi_{x:A}.B$ in set theory).

Non dependent product types have a special notation: ``$A$ {\tt ->}
$B$'' stands for ``{\tt forall \_:}$A${\tt ,}~$B$''. The non dependent
product is used both to denote the propositional implication and
function types.

\subsection{Applications
\label{applications}
\index{applications}}

The expression \term$_0$ \term$_1$ denotes the application of
\term$_0$ to \term$_1$.

The expression {\tt }\term$_0$ \term$_1$ ...  \term$_n${\tt}
denotes the application of the term \term$_0$ to the arguments
\term$_1$ ... then \term$_n$.  It is equivalent to {\tt (} {\ldots}
{\tt (} {\term$_0$} {\term$_1$} {\tt )} {\ldots} {\tt )} {\term$_n$} {\tt }:
associativity is to the left.

The notation {\tt (}\,{\ident}\,{\tt :=}\,{\term}\,{\tt )} for
arguments is used for making explicit the value of implicit arguments
(see Section~\ref{Implicits-explicitation}).

\subsection{Type cast
\label{typecast}
\index{Cast}}

The expression ``{\term}~{\tt :}~{\type}'' is a type cast
expression. It enforces the type of {\term} to be {\type}.

``{\term}~{\tt <:}~{\type}'' locally sets up the virtual machine (as if option
{\tt Virtual Machine} were on, see \ref{SetVirtualMachine}) for checking that
{\term} has type {\type}.

\subsection{Inferable subterms
\label{hole}
\index{\_}}

Expressions often contain redundant pieces of information. Subterms that
can be automatically inferred by {\Coq} can be replaced by the
symbol ``\_'' and {\Coq} will guess the missing piece of information.

\subsection{Let-in definitions
\label{let-in}
\index{Let-in definitions}
\index{let-in}}


{\tt let}~{\ident}~{\tt :=}~{\term$_1$}~{\tt in}~{\term$_2$} denotes
the local binding of \term$_1$ to the variable $\ident$ in
\term$_2$. 
There is a syntactic sugar for let-in definition of functions: {\tt
let} {\ident} {\binder$_1$} {\ldots} {\binder$_n$} {\tt :=} {\term$_1$}
{\tt in} {\term$_2$} stands for {\tt let} {\ident} {\tt := fun}
{\binder$_1$} {\ldots} {\binder$_n$} {\tt =>} {\term$_1$} {\tt in}
{\term$_2$}.

\subsection{Definition by case analysis
\label{caseanalysis}
\index{match@{\tt match\ldots with\ldots end}}}

Objects of inductive types can be destructurated by a case-analysis
construction called {\em pattern-matching} expression.  A
pattern-matching expression is used to analyze the structure of an
inductive objects and to apply specific treatments accordingly.

This paragraph describes the basic form of pattern-matching. See
Section~\ref{Mult-match} and Chapter~\ref{Mult-match-full} for the
description of the general form. The basic form of pattern-matching is
characterized by a single {\caseitem} expression, a {\multpattern}
restricted to a single {\pattern} and {\pattern} restricted to the
form {\qualid} \nelist{\ident}{}.

The expression {\tt match} {\term$_0$} {\returntype} {\tt with}
{\pattern$_1$} {\tt =>} {\term$_1$} {\tt $|$} {\ldots} {\tt $|$}
{\pattern$_n$} {\tt =>} {\term$_n$} {\tt end}, denotes a {\em
pattern-matching} over the term {\term$_0$} (expected to be of an
inductive type $I$).  The terms {\term$_1$}\ldots{\term$_n$} are the
{\em branches} of the pattern-matching expression. Each of
{\pattern$_i$} has a form \qualid~\nelist{\ident}{} where {\qualid}
must denote a constructor. There should be exactly one branch for
every constructor of $I$.

The {\returntype} expresses the type returned by the whole {\tt match}
expression. There are several cases.  In the {\em non dependent} case,
all branches have the same type, and the {\returntype} is the common
type of branches. In this case, {\returntype} can usually be omitted
as it can be inferred from the type of the branches\footnote{Except if
the inductive type is empty in which case there is no equation that can be 
used to infer the return type.}.

In the {\em dependent} case, there are three subcases. In the first
subcase, the type in each branch may depend on the exact value being
matched in the branch. In this case, the whole pattern-matching itself
depends on the term being matched. This dependency of the term being
matched in the return type is expressed with an ``{\tt as {\ident}}''
clause where {\ident} is dependent in the return type.
For instance, in the following example:
\begin{coq_example*}
Inductive bool : Type := true : bool | false : bool.
Inductive eq (A:Type) (x:A) : A -> Prop := eq_refl : eq A x x.
Inductive or (A:Prop) (B:Prop) : Prop :=
| or_introl : A -> or A B
| or_intror : B -> or A B.
Definition bool_case (b:bool) : or (eq bool b true) (eq bool b false)
:= match b as x return or (eq bool x true) (eq bool x false) with
   | true  => or_introl (eq bool true true) (eq bool true false)
                (eq_refl bool true)
   | false => or_intror (eq bool false true) (eq bool false false)
                (eq_refl bool false)
   end.
\end{coq_example*}
the branches have respective types {\tt or (eq bool true true) (eq
bool true false)} and {\tt or (eq bool false true) (eq bool false
false)} while the whole pattern-matching expression has type {\tt or
(eq bool b true) (eq bool b false)}, the identifier {\tt x} being used
to represent the dependency.  Remark that when the term being matched
is a variable, the {\tt as} clause can be omitted and the term being
matched can serve itself as binding name in the return type. For
instance, the following alternative definition is accepted and has the
same meaning as the previous one.
\begin{coq_example*}
Definition bool_case (b:bool) : or (eq bool b true) (eq bool b false)
:= match b return or (eq bool b true) (eq bool b false) with
   | true  => or_introl (eq bool true true) (eq bool true false)
                (eq_refl bool true)
   | false => or_intror (eq bool false true) (eq bool false false)
                (eq_refl bool false)
   end.
\end{coq_example*}

The second subcase is only relevant for annotated inductive types such
as the equality predicate (see Section~\ref{Equality}), the order
predicate on natural numbers % (see Section~\ref{le}) % undefined reference
or the type of
lists of a given length (see Section~\ref{listn}). In this configuration,
the type of each branch can depend on the type dependencies specific
to the branch and the whole pattern-matching expression has a type
determined by the specific dependencies in the type of the term being
matched. This dependency of the return type in the annotations of the
inductive type is expressed using a {\tt
``in~I~\_~$\ldots$~\_~\ident$_1$~$\ldots$~\ident$_n$}'' clause, where
\begin{itemize}
\item $I$ is the inductive type of the term being matched;

\item the names \ident$_i$'s correspond to the arguments of the
inductive type that carry the annotations: the return type is dependent
on them;

\item the {\_}'s denote the family parameters of the inductive type:
the return type is not dependent on them.
\end{itemize}

For instance, in the following example:
\begin{coq_example*}
Definition eq_sym (A:Type) (x y:A) (H:eq A x y) : eq A y x :=
  match H in eq _ _ z return eq A z x with
  | eq_refl => eq_refl A x
  end.
\end{coq_example*}
the type of the branch has type {\tt eq~A~x~x} because the third
argument of {\tt eq} is {\tt x} in the type of the pattern {\tt
refl\_equal}. On the contrary, the type of the whole pattern-matching
expression has type {\tt eq~A~y~x} because the third argument of {\tt
eq} is {\tt y} in the type of {\tt H}. This dependency of the case
analysis in the third argument of {\tt eq} is expressed by the
identifier {\tt z} in the return type.

Finally, the third subcase is a combination of the first and second
subcase. In particular, it only applies to pattern-matching on terms
in a type with annotations. For this third subcase, both
the clauses {\tt as} and {\tt in} are available.
 
There are specific notations for case analysis on types with one or
two constructors: ``{\tt if {\ldots} then {\ldots} else {\ldots}}''
and ``{\tt let (}\nelist{\ldots}{,}{\tt ) := } {\ldots} {\tt in}
{\ldots}'' (see Sections~\ref{if-then-else} and~\ref{Letin}).

%\SeeAlso Section~\ref{Mult-match} for convenient extensions of pattern-matching.

\subsection{Recursive functions
\label{fixpoints}
\index{fix@{fix \ident$_i$\{\dots\}}}}

The expression ``{\tt fix} \ident$_1$ \binder$_1$ {\tt :} {\type$_1$}
\texttt{:=} \term$_1$ {\tt with} {\ldots} {\tt with} \ident$_n$
\binder$_n$~{\tt :} {\type$_n$} \texttt{:=} \term$_n$ {\tt for}
{\ident$_i$}'' denotes the $i$\nth component of a block of functions
defined by mutual well-founded recursion. It is the local counterpart
of the {\tt Fixpoint} command. See Section~\ref{Fixpoint} for more
details. When $n=1$, the ``{\tt for}~{\ident$_i$}'' clause is omitted.

The expression ``{\tt cofix} \ident$_1$~\binder$_1$ {\tt :}
{\type$_1$} {\tt with} {\ldots} {\tt with} \ident$_n$ \binder$_n$ {\tt
:} {\type$_n$}~{\tt for} {\ident$_i$}'' denotes the $i$\nth component of
a block of terms defined by a mutual guarded co-recursion. It is the
local counterpart of the {\tt CoFixpoint} command. See
Section~\ref{CoFixpoint} for more details. When $n=1$, the ``{\tt
for}~{\ident$_i$}'' clause is omitted.

The association of a single fixpoint and a local
definition have a special syntax: ``{\tt let fix}~$f$~{\ldots}~{\tt
  :=}~{\ldots}~{\tt in}~{\ldots}'' stands for ``{\tt let}~$f$~{\tt :=
  fix}~$f$~\ldots~{\tt :=}~{\ldots}~{\tt in}~{\ldots}''. The same
  applies for co-fixpoints.


\section{The Vernacular
\label{Vernacular}}

\begin{figure}[tbp]
\begin{centerframe}
\begin{tabular}{lcl}
{\sentence} & ::= & {\assumption} \\
            & $|$ & {\definition} \\
            & $|$ & {\inductive} \\
            & $|$ & {\fixpoint} \\
            & $|$ & {\assertion} {\proof} \\
&&\\
%% Assumptions
{\assumption} & ::= & {\assumptionkeyword} {\assums} {\tt .} \\
&&\\
{\assumptionkeyword} & $\!\!$ ::= & {\tt Axiom} $|$ {\tt Conjecture} \\
  & $|$  & {\tt Parameter} $|$  {\tt Parameters} \\
  & $|$  & {\tt Variable}  $|$ {\tt Variables}  \\
  & $|$  & {\tt Hypothesis}  $|$ {\tt Hypotheses}\\
&&\\
{\assums} & ::= & \nelist{\ident}{} {\tt :} {\term} \\
          & $|$ & \nelist{{\tt (} \nelist{\ident}{} {\tt :} {\term} {\tt )}}{} \\
&&\\
%% Definitions
{\definition} & ::= & 
         \zeroone{\tt Local} {\tt Definition} {\ident} \zeroone{\binders} {\typecstr} {\tt :=} {\term} {\tt .} \\
 & $|$ & {\tt Let} {\ident} \zeroone{\binders} {\typecstr} {\tt :=} {\term} {\tt .} \\
&&\\
%% Inductives
{\inductive} & ::= & 
           {\tt Inductive} \nelist{\inductivebody}{with} {\tt .} \\
 & $|$ & {\tt CoInductive} \nelist{\inductivebody}{with} {\tt .} \\
           & & \\
{\inductivebody} & ::= & 
  {\ident} \zeroone{\binders} {\tt :} {\term} {\tt :=} \\
   && ~~\zeroone{\zeroone{\tt |} \nelist{$\!${\ident}$\!$ \zeroone{\binders} {\typecstrwithoutblank}}{|}} \\
           & & \\  %% TODO: where ...
%% Fixpoints
{\fixpoint} & ::= & {\tt Fixpoint} \nelist{\fixpointbody}{with} {\tt .} \\
       & $|$ &  {\tt CoFixpoint} \nelist{\cofixpointbody}{with} {\tt .} \\
&&\\
%% Lemmas & proofs
{\assertion} & ::= &
  {\statkwd} {\ident} \zeroone{\binders} {\tt :} {\term} {\tt .} \\
&&\\
  {\statkwd} & ::= & {\tt Theorem} $|$ {\tt Lemma} \\
   & $|$ & {\tt Remark} $|$ {\tt Fact}\\
   & $|$ & {\tt Corollary} $|$ {\tt Proposition} \\
   & $|$ & {\tt Definition} $|$ {\tt Example} \\\\
&&\\
{\proof} & ::= & {\tt Proof} {\tt .} {\dots} {\tt Qed} {\tt .}\\
   & $|$ & {\tt Proof} {\tt .} {\dots} {\tt Defined} {\tt .}\\
   & $|$ & {\tt Proof} {\tt .} {\dots} {\tt Admitted} {\tt .}\\
\end{tabular}
\end{centerframe}
\caption{Syntax of sentences}
\label{sentences-syntax}
\end{figure}

Figure \ref{sentences-syntax} describes {\em The Vernacular} which is the
language of commands of \gallina.  A sentence of the vernacular
language, like in many natural languages, begins with a capital letter
and ends with a dot.

The different kinds of command are described hereafter. They all suppose
that the terms occurring in the sentences are well-typed.

%%
%% Axioms and Parameters
%%
\subsection{Assumptions
\index{Declarations}
\label{Declarations}}

Assumptions extend the environment\index{Environment} with axioms,
parameters, hypotheses or variables. An assumption binds an {\ident}
to a {\type}. It is accepted by {\Coq} if and only if this {\type} is
a correct type in the environment preexisting the declaration and if
{\ident} was not previously defined in the same module. This {\type}
is considered to be the type (or specification, or statement) assumed
by {\ident} and we say that {\ident} has type {\type}.

\subsubsection{{\tt Axiom {\ident} :{\term} .}
\comindex{Axiom}
\label{Axiom}}

This command links {\term} to the name {\ident} as its specification
in the global context. The fact asserted by {\term} is thus assumed as
a postulate.

\begin{ErrMsgs}
\item \errindex{{\ident} already exists}
\end{ErrMsgs}

\begin{Variants} 
\item \comindex{Parameter}\comindex{Parameters}
  {\tt Parameter {\ident} :{\term}.} \\
  Is equivalent to {\tt Axiom {\ident} : {\term}}

\item {\tt Parameter {\ident$_1$} {\ldots} {\ident$_n$} {\tt :}{\term}.}\\
  Adds $n$ parameters with specification {\term}

\item
 {\tt Parameter\,%
(\,{\ident$_{1,1}$} {\ldots} {\ident$_{1,k_1}$}\,{\tt :}\,{\term$_1$} {\tt )}\;%
\ldots\;{\tt (}\,{\ident$_{n,1}$}{\ldots}{\ident$_{n,k_n}$}\,{\tt :}\,%
{\term$_n$} {\tt )}.}\\ 
  Adds $n$ blocks of parameters with different specifications.

\item \comindex{Conjecture}
  {\tt Conjecture {\ident} :{\term}.}\\
  Is equivalent to {\tt Axiom {\ident} : {\term}}.
\end{Variants}

\noindent {\bf Remark: } It is possible to replace {\tt Parameter} by
{\tt Parameters}.


\subsubsection{{\tt Variable {\ident} :{\term}}.
\comindex{Variable}
\comindex{Variables}
\label{Variable}}

This command links {\term} to the name {\ident} in the context of the
current section (see Section~\ref{Section} for a description of the section
mechanism). When the current section is closed, name {\ident} will be
unknown and every object using this variable will be explicitly
parametrized (the variable is {\em discharged}). Using the {\tt
Variable} command out of any section is equivalent to using {\tt Parameter}.

\begin{ErrMsgs}
\item \errindex{{\ident} already exists}
\end{ErrMsgs}

\begin{Variants}
\item {\tt Variable {\ident$_1$} {\ldots} {\ident$_n$} {\tt :}{\term}.}\\
  Links {\term} to names {\ident$_1$} {\ldots} {\ident$_n$}.
\item
 {\tt Variable\,%
(\,{\ident$_{1,1}$} {\ldots} {\ident$_{1,k_1}$}\,{\tt :}\,{\term$_1$} {\tt )}\;%
\ldots\;{\tt (}\,{\ident$_{n,1}$} {\ldots}{\ident$_{n,k_n}$}\,{\tt :}\,%
{\term$_n$} {\tt )}.}\\ 
  Adds $n$ blocks of variables with different specifications.
\item \comindex{Hypothesis}
      \comindex{Hypotheses}
 {\tt Hypothesis {\ident} {\tt :}{\term}.} \\
  \texttt{Hypothesis} is a synonymous of \texttt{Variable}
\end{Variants}

\noindent {\bf Remark: } It is possible to replace {\tt Variable} by
{\tt Variables} and {\tt Hypothesis} by {\tt Hypotheses}.

It is advised to use the keywords \verb:Axiom: and \verb:Hypothesis:
for logical postulates (i.e. when the assertion {\term} is of sort
\verb:Prop:), and to use the keywords \verb:Parameter: and
\verb:Variable: in other cases (corresponding to the declaration of an
abstract mathematical entity).

%%
%% Definitions
%%
\subsection{Definitions
\index{Definitions}
\label{Basic-definitions}}

Definitions extend the environment\index{Environment} with
associations of names to terms. A definition can be seen as a way to
give a meaning to a name or as a way to abbreviate a term.  In any
case, the name can later be replaced at any time by its definition.

The operation of unfolding a name into its definition is called
$\delta$-conversion\index{delta-reduction@$\delta$-reduction} (see
Section~\ref{delta}).  A definition is accepted by the system if and
only if the defined term is well-typed in the current context of the
definition and if the name is not already used. The name defined by
the definition is called a {\em constant}\index{Constant} and the term
it refers to is its {\em body}.  A definition has a type which is the
type of its body.

A formal presentation of constants and environments is given in
Section~\ref{Typed-terms}.

\subsubsection{\tt Definition {\ident} := {\term}.
\comindex{Definition}}

This command binds {\term} to the name {\ident} in the
environment, provided that {\term} is well-typed.

\begin{ErrMsgs}
\item \errindex{{\ident} already exists}
\end{ErrMsgs}

\begin{Variants}
\item {\tt Definition} {\ident} {\tt :} {\term$_1$} {\tt :=} {\term$_2$}{\tt .}\\
  It checks that the type of {\term$_2$} is definitionally equal to
  {\term$_1$}, and registers {\ident} as being of type {\term$_1$},
  and bound to value {\term$_2$}.
\item {\tt Definition} {\ident} {\binder$_1$} {\ldots} {\binder$_n$}
       {\tt :} \term$_1$ {\tt :=} {\term$_2$}{\tt .}\\
  This is equivalent to \\
   {\tt Definition} {\ident} {\tt : forall}%
       {\binder$_1$} {\ldots} {\binder$_n$}{\tt ,}\,\term$_1$\,{\tt :=}\,%
       {\tt fun}\,{\binder$_1$} {\ldots} {\binder$_n$}\,{\tt =>}\,{\term$_2$}\,%
       {\tt .}

\item {\tt Local Definition} {\ident} := {\term}\\
\comindex{Local Definition}
  Such definitions are never made accessible through their unqualified name by
  {\tt Import} and its variants (see \ref{Import}). You have to explicitly
  give their fully qualified name to refer to them.
\item {\tt Example {\ident} := {\term}.}\\
{\tt Example} {\ident} {\tt :} {\term$_1$} {\tt :=} {\term$_2$}{\tt .}\\
{\tt Example} {\ident} {\binder$_1$} {\ldots} {\binder$_n$}
       {\tt :} {\term$_1$} {\tt :=} {\term$_2$}{\tt .}\\
\comindex{Example}
These are synonyms of the {\tt Definition} forms.
\end{Variants}

\begin{ErrMsgs}
\item \errindex{Error: The term {\term} has type {\type} while it is expected to have type {\type}}
\end{ErrMsgs}

\SeeAlso Sections \ref{Opaque}, \ref{Transparent}, \ref{unfold}.

\subsubsection{\tt Let {\ident} := {\term}.
\comindex{Let}}

This command binds the value {\term} to the name {\ident} in the
environment of the current section. The name {\ident} disappears
when the current section is eventually closed, and, all
persistent objects (such as theorems) defined within the
section and depending on {\ident} are prefixed by the let-in definition
{\tt let {\ident} := {\term} in}.

\begin{ErrMsgs}
\item \errindex{{\ident} already exists}
\end{ErrMsgs}

\begin{Variants}
\item {\tt Let {\ident} : {\term$_1$} := {\term$_2$}.}
\item {\tt Let Fixpoint {\ident} \nelist{\fixpointbody}{with} {\tt .}.}
\item {\tt Let CoFixpoint {\ident} \nelist{\cofixpointbody}{with} {\tt .}.}
\end{Variants}

\SeeAlso Sections \ref{Section} (section mechanism), \ref{Opaque},
\ref{Transparent} (opaque/transparent constants), \ref{unfold} (tactic
    {\tt unfold}).

%%
%% Inductive Types
%%
\subsection{Inductive definitions
\index{Inductive definitions} 
\label{gal_Inductive_Definitions}
\comindex{Inductive}
\label{Inductive}}

We gradually explain simple inductive types, simple
annotated inductive types, simple parametric inductive types, 
mutually inductive types. We explain also co-inductive types.

\subsubsection{Simple inductive types}

The definition of a simple inductive type has the following form:

\medskip
\begin{tabular}{l}
{\tt Inductive} {\ident} {\tt :} {\sort} {\tt :=} \\
\begin{tabular}{clcl}
         & {\ident$_1$} & {\tt :} & {\type$_1$} \\
 {\tt |} & {\ldots} && \\
 {\tt |} & {\ident$_n$} & {\tt :} & {\type$_n$} \\
\end{tabular}
\end{tabular}
\medskip

The name {\ident} is the name of the inductively defined type and
{\sort} is the universes where it lives.
The names {\ident$_1$}, {\ldots}, {\ident$_n$}
are the names of its constructors and {\type$_1$}, {\ldots},
{\type$_n$} their respective types. The types of the constructors have
to satisfy a {\em positivity condition} (see Section~\ref{Positivity})
for {\ident}.  This condition ensures the soundness of the inductive
definition.  If this is the case, the constants {\ident},
{\ident$_1$}, {\ldots}, {\ident$_n$} are added to the environment with
their respective types.  Accordingly to the universe where
the inductive type lives ({\it e.g.} its type {\sort}), {\Coq} provides a
number of destructors for {\ident}.  Destructors are named
{\ident}{\tt\_ind}, {\ident}{\tt \_rec} or {\ident}{\tt \_rect} which
respectively correspond to elimination principles on {\tt Prop}, {\tt
Set} and {\tt Type}.  The type of the destructors expresses structural
induction/recursion principles over objects of {\ident}. We give below
two examples of the use of the {\tt Inductive} definitions.

The set of natural numbers is defined as:
\begin{coq_example}
Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.
\end{coq_example}

The type {\tt nat} is defined as the least \verb:Set: containing {\tt
  O} and closed by the {\tt S} constructor. The constants {\tt nat},
{\tt O} and {\tt S} are added to the environment.

Now let us have a look at the elimination principles. They are three
of them:
{\tt nat\_ind}, {\tt nat\_rec} and {\tt nat\_rect}.  The type of {\tt
  nat\_ind} is:
\begin{coq_example}
Check nat_ind.
\end{coq_example}

This is the well known structural induction principle over natural
numbers, i.e. the second-order form of Peano's induction principle.
It allows to prove some universal property of natural numbers ({\tt
forall n:nat, P n}) by induction on {\tt n}.

The types of {\tt nat\_rec} and {\tt nat\_rect} are similar, except
that they pertain to {\tt (P:nat->Set)} and {\tt (P:nat->Type)}
respectively . They correspond to primitive induction principles
(allowing dependent types) respectively over sorts \verb:Set: and
\verb:Type:. The constant {\ident}{\tt \_ind} is always provided,
whereas {\ident}{\tt \_rec} and {\ident}{\tt \_rect} can be impossible
to derive (for example, when {\ident} is a proposition).

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{Variants}
\item 
\begin{coq_example*}
Inductive nat : Set := O | S (_:nat).
\end{coq_example*}
In the case where inductive types have no annotations (next section
gives an example of such annotations), 
%the positivity condition implies that 
a constructor can be defined by only giving the type of
its arguments.
\end{Variants}

\subsubsection{Simple annotated inductive types}

In an annotated inductive types, the universe where the inductive
type is defined is no longer a simple sort, but what is called an
arity, which is a type whose conclusion is a sort.

As an example of annotated inductive types, let us define the
$even$ predicate:

\begin{coq_example}
Inductive even : nat -> Prop :=
  | even_0 : even O
  | even_SS : forall n:nat, even n -> even (S (S n)).
\end{coq_example}

The type {\tt nat->Prop} means that {\tt even} is a unary predicate
(inductively defined) over natural numbers.  The type of its two
constructors are the defining clauses of the predicate {\tt even}. The
type of {\tt even\_ind} is:

\begin{coq_example}
Check even_ind.
\end{coq_example}

From a mathematical point of view it asserts that the natural numbers
satisfying the predicate {\tt even} are exactly in the smallest set of
naturals satisfying the clauses {\tt even\_0} or {\tt even\_SS}. This
is why, when we want to prove any predicate {\tt P} over elements of
{\tt even}, it is enough to prove it for {\tt O} and to prove that if
any natural number {\tt n} satisfies {\tt P} its double successor {\tt
  (S (S n))} satisfies also {\tt P}. This is indeed analogous to the
structural induction principle we got for {\tt nat}.

\begin{ErrMsgs}
\item \errindex{Non strictly positive occurrence of {\ident} in {\type}}
\item \errindex{The conclusion of {\type} is not valid; it must be
built from {\ident}}
\end{ErrMsgs}

\subsubsection{Parametrized inductive types}
In the previous example, each constructor introduces a
different instance of the predicate {\tt even}. In some cases, 
all the constructors introduces the same generic instance of the
inductive definition, in which case, instead of an annotation, we use
a context of parameters which are binders shared by all the
constructors of the definition.

% Inductive types may be parameterized. Parameters differ from inductive
% type annotations in the fact that recursive invokations of inductive
% types must always be done with the same values of parameters as its
% specification.

The general scheme is:
\begin{center}
{\tt Inductive} {\ident} {\binder$_1$}\ldots{\binder$_k$} : {\term} :=
    {\ident$_1$}: {\term$_1$} | {\ldots} | {\ident$_n$}: \term$_n$
{\tt .}
\end{center}
Parameters differ from inductive type annotations in the fact that the
conclusion of each type of constructor {\term$_i$} invoke the inductive
type with the same values of parameters as its specification.



A typical example is the definition of polymorphic lists:
\begin{coq_example*}
Inductive list (A:Set) : Set :=
  | nil : list A
  | cons : A -> list A -> list A.
\end{coq_example*}

Note that in the type of {\tt nil} and {\tt cons}, we write {\tt
  (list A)} and not just {\tt list}.\\ The constants {\tt nil} and
{\tt cons} will have respectively types:

\begin{coq_example}
Check nil.
Check cons.
\end{coq_example}

Types of destructors are also quantified with {\tt (A:Set)}.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{Variants}
\item
\begin{coq_example*}
Inductive list (A:Set) : Set := nil | cons (_:A) (_:list A).
\end{coq_example*}
This is an alternative definition of lists where we specify the
arguments of the constructors rather than their full type.
\end{Variants}

\begin{ErrMsgs}
\item \errindex{The {\num}th argument of {\ident} must be {\ident'} in
{\type}}
\end{ErrMsgs}

\paragraph{New from \Coq{} V8.1} The condition on parameters for
inductive definitions has been relaxed since \Coq{} V8.1. It is now
possible in the type of a constructor, to invoke recursively the
inductive definition on an argument which is not the parameter itself.

One can define~:
\begin{coq_example}
Inductive list2 (A:Set) : Set :=
  | nil2 : list2 A
  | cons2 : A -> list2 (A*A) -> list2 A.
\end{coq_example}
\begin{coq_eval}
Reset list2.
\end{coq_eval}
that can also be written by specifying only the type of the arguments:
\begin{coq_example*}
Inductive list2 (A:Set) : Set := nil2 | cons2 (_:A) (_:list2 (A*A)).
\end{coq_example*}
But the following definition will give an error:
\begin{coq_example}
Inductive listw (A:Set) : Set :=
  | nilw : listw (A*A)
  | consw : A -> listw (A*A) -> listw (A*A).
\end{coq_example}
Because the conclusion of the type of constructors should be {\tt
  listw A} in both cases. 

A parametrized inductive definition can be defined using
annotations instead of parameters but it will sometimes give a
different (bigger) sort for the inductive definition and will produce
a less convenient rule for case elimination.

\SeeAlso Sections~\ref{Cic-inductive-definitions} and~\ref{Tac-induction}.


\subsubsection{Mutually defined inductive types
\comindex{Inductive}
\label{Mutual-Inductive}}

The definition of a block of mutually inductive types has the form:

\medskip
{\tt 
\begin{tabular}{l}
Inductive {\ident$_1$} : {\type$_1$} :=  \\
\begin{tabular}{clcl}
   & {\ident$_1^1$}     &:& {\type$_1^1$} \\
 | & {\ldots} && \\
 | & {\ident$_{n_1}^1$} &:& {\type$_{n_1}^1$}
\end{tabular}  \\
with\\
~{\ldots} \\
with {\ident$_m$} : {\type$_m$} := \\
\begin{tabular}{clcl}
   & {\ident$_1^m$}     &:& {\type$_1^m$} \\
 | & {\ldots} \\
 | & {\ident$_{n_m}^m$} &:& {\type$_{n_m}^m$}.
\end{tabular}
\end{tabular}
}
\medskip

\noindent It has the same semantics as the above {\tt Inductive}
definition for each \ident$_1$, {\ldots}, \ident$_m$. All names
\ident$_1$, {\ldots}, \ident$_m$ and \ident$_1^1$, \dots,
\ident$_{n_m}^m$ are simultaneously added to the environment. Then
well-typing of constructors can be checked. Each one of the
\ident$_1$, {\ldots}, \ident$_m$ can be used on its own.

It is also possible to parametrize these inductive definitions.
However, parameters correspond to a local
context in which the whole set of inductive declarations is done.  For
this reason, the parameters must be strictly the same for each
inductive types The extended syntax is:

\medskip
\begin{tabular}{l}
{\tt Inductive} {\ident$_1$} {\params} {\tt :} {\type$_1$} {\tt :=}  \\
\begin{tabular}{clcl}
         & {\ident$_1^1$}    &{\tt :}& {\type$_1^1$} \\
 {\tt |} & {\ldots} && \\
 {\tt |} & {\ident$_{n_1}^1$} &{\tt :}& {\type$_{n_1}^1$}
\end{tabular}  \\
{\tt with}\\
~{\ldots} \\
{\tt with} {\ident$_m$} {\params} {\tt :} {\type$_m$} {\tt :=} \\
\begin{tabular}{clcl}
         & {\ident$_1^m$}    &{\tt :}& {\type$_1^m$} \\
 {\tt |} & {\ldots} \\
 {\tt |} & {\ident$_{n_m}^m$} &{\tt :}& {\type$_{n_m}^m$}.
\end{tabular}
\end{tabular}
\medskip

\Example
The typical example of a mutual inductive data type is the one for
trees and forests. We assume given two types $A$ and $B$ as variables.
It can be declared the following way.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Variables A B : Set.
Inductive tree : Set :=
    node : A -> forest -> tree
with forest : Set :=
  | leaf : B -> forest
  | cons : tree -> forest -> forest.
\end{coq_example*}

This declaration generates automatically six induction
principles. They are respectively 
called {\tt tree\_rec}, {\tt tree\_ind}, {\tt
  tree\_rect}, {\tt forest\_rec}, {\tt forest\_ind}, {\tt
  forest\_rect}.  These ones are not the most general ones but are
just the induction principles corresponding to each inductive part
seen as a single inductive definition.

To illustrate this point on our example, we give the types of {\tt
  tree\_rec} and {\tt forest\_rec}.

\begin{coq_example}
Check tree_rec.
Check forest_rec.
\end{coq_example}

Assume we want to parametrize our mutual inductive definitions with
the two type variables $A$ and $B$, the declaration should be done the
following way:

\begin{coq_eval}
Reset tree.
\end{coq_eval}
\begin{coq_example*}
Inductive tree (A B:Set) : Set :=
    node : A -> forest A B -> tree A B
with forest (A B:Set) : Set :=
  | leaf : B -> forest A B
  | cons : tree A B -> forest A B -> forest A B.
\end{coq_example*}

Assume we define an inductive definition inside a section.  When the
section is closed, the variables declared in the section and occurring
free in the declaration are added as parameters to the inductive
definition. 

\SeeAlso Section~\ref{Section}.

\subsubsection{Co-inductive types
\label{CoInductiveTypes}
\comindex{CoInductive}}

The objects of an inductive type are well-founded with respect to the
constructors of the type. In other words, such objects contain only a
{\it finite} number of constructors. Co-inductive types arise from
relaxing this condition, and admitting types whose objects contain an
infinity of constructors. Infinite objects are introduced by a
non-ending (but effective) process of construction, defined in terms
of the constructors of the type.

An example of a co-inductive type is the type of infinite sequences of
natural numbers, usually called streams. It can be introduced in \Coq\
using the \texttt{CoInductive} command:
\begin{coq_example}
CoInductive Stream : Set :=
    Seq : nat -> Stream -> Stream.
\end{coq_example}

The syntax of this command is the same as the command \texttt{Inductive}
(see Section~\ref{gal_Inductive_Definitions}). Notice that no
principle of induction is derived from the definition of a
co-inductive type, since such principles only make sense for inductive
ones. For co-inductive ones, the only elimination principle is case
analysis. For example, the usual destructors on streams
\texttt{hd:Stream->nat} and \texttt{tl:Str->Str} can be defined as
follows:
\begin{coq_example}
Definition hd (x:Stream) := let (a,s) := x in a.
Definition tl (x:Stream) := let (a,s) := x in s.
\end{coq_example}

Definition of co-inductive predicates and blocks of mutually
co-inductive definitions are also allowed. An example of a
co-inductive predicate is the extensional equality on streams:

\begin{coq_example}
CoInductive EqSt : Stream -> Stream -> Prop :=
    eqst :
      forall s1 s2:Stream,
        hd s1 = hd s2 -> EqSt (tl s1) (tl s2) -> EqSt s1 s2.
\end{coq_example}

In order to prove the extensionally equality of two streams $s_1$ and
$s_2$ we have to construct an infinite proof of equality, that is,
an infinite object of type $(\texttt{EqSt}\;s_1\;s_2)$. We will see
how to introduce infinite objects in Section~\ref{CoFixpoint}.

%%
%% (Co-)Fixpoints
%%
\subsection{Definition of recursive functions}

\subsubsection{Definition of functions by recursion over inductive objects}

This section describes the primitive form of definition by recursion
over inductive objects. See Section~\ref{Function} for more advanced
constructions. The command:
\begin{center}
  \texttt{Fixpoint {\ident} {\params} {\tt \{struct}
  \ident$_0$ {\tt \}} : type$_0$ := \term$_0$ 
  \comindex{Fixpoint}\label{Fixpoint}}
\end{center}
allows to define functions by pattern-matching over inductive objects 
using a fixed point construction.
The meaning of this declaration is to define {\it ident} a recursive
function with arguments specified by the binders in {\params} such
that {\it ident} applied to arguments corresponding to these binders
has type \type$_0$, and is equivalent to the expression \term$_0$. The
type of the {\ident} is consequently {\tt forall {\params} {\tt,}
  \type$_0$} and the value is equivalent to {\tt fun {\params} {\tt
    =>} \term$_0$}.

To be accepted, a {\tt Fixpoint} definition has to satisfy some
syntactical constraints on a special argument called the decreasing
argument. They are needed to ensure that the {\tt Fixpoint} definition
always terminates. The point of the {\tt \{struct \ident {\tt \}}}
annotation is to let the user tell the system which argument decreases
along the recursive calls. For instance, one can define the addition 
function as :

\begin{coq_example}
Fixpoint add (n m:nat) {struct n} : nat :=
  match n with
  | O => m
  | S p => S (add p m)
  end.
\end{coq_example}

The {\tt \{struct \ident {\tt \}}} annotation may be left implicit, in
this case the system try successively arguments from left to right
until it finds one that satisfies the decreasing condition. Note that
some fixpoints may have several arguments that fit as decreasing
arguments, and this choice influences the reduction of the
fixpoint. Hence an explicit annotation must be used if the leftmost
decreasing argument is not the desired one. Writing explicit
annotations can also speed up type-checking of large mutual fixpoints.

The {\tt match} operator matches a value (here \verb:n:) with the
various constructors of its (inductive) type. The remaining arguments
give the respective values to be returned, as functions of the
parameters of the corresponding constructor. Thus here when \verb:n:
equals \verb:O: we return \verb:m:, and when \verb:n: equals 
\verb:(S p): we return \verb:(S (add p m)):.

The {\tt match} operator is formally described
in detail in Section~\ref{Caseexpr}.  The system recognizes that in
the inductive call {\tt (add p m)} the first argument actually
decreases because it is a {\em pattern variable} coming from {\tt match
  n with}.

\Example The following definition is not correct and generates an
error message:

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is not correct and should produce **********)
(*********      Error: Recursive call to wrongplus ...      **********)
\end{coq_eval}
\begin{coq_example}
Fixpoint wrongplus (n m:nat) {struct n} : nat :=
  match m with
  | O => n
  | S p => S (wrongplus n p)
  end.
\end{coq_example}

because the declared decreasing argument {\tt n} actually does not
decrease in the recursive call.  The function computing the addition
over the second argument should rather be written:

\begin{coq_example*}
Fixpoint plus (n m:nat) {struct m} : nat :=
  match m with
  | O => n
  | S p => S (plus n p)
  end.
\end{coq_example*}

The ordinary match operation on natural numbers can be mimicked in the
following way.
\begin{coq_example*}
Fixpoint nat_match 
  (C:Set) (f0:C) (fS:nat -> C -> C) (n:nat) {struct n} : C :=
  match n with
  | O => f0
  | S p => fS p (nat_match C f0 fS p)
  end.
\end{coq_example*}
The recursive call may not only be on direct subterms of the recursive
variable {\tt n} but also on a deeper subterm and we can directly
write the function {\tt mod2} which gives the remainder modulo 2 of a
natural number.
\begin{coq_example*}
Fixpoint mod2 (n:nat) : nat :=
  match n with
  | O => O
  | S p => match p with
           | O => S O
           | S q => mod2 q
           end
  end.
\end{coq_example*}
In order to keep the strong normalization property, the fixed point
reduction will only be performed when the argument in position of the
decreasing argument (which type should be in an inductive definition)
starts with a constructor.

The {\tt Fixpoint} construction enjoys also the {\tt with} extension
to define functions over mutually defined inductive types or more
generally any mutually recursive definitions.

\begin{Variants}
\item {\tt Fixpoint} {\ident$_1$} {\params$_1$} {\tt :} {\type$_1$} {\tt :=} {\term$_1$}\\
        {\tt with} {\ldots} \\
        {\tt with} {\ident$_m$} {\params$_m$} {\tt :} {\type$_m$} {\tt :=} {\term$_m$}\\
        Allows to define simultaneously {\ident$_1$}, {\ldots},
        {\ident$_m$}.
\end{Variants}

\Example 
The size of trees and forests can be defined the following way: 
\begin{coq_eval}
Reset Initial.
Variables A B : Set.
Inductive tree : Set :=
    node : A -> forest -> tree
with forest : Set :=
  | leaf : B -> forest
  | cons : tree -> forest -> forest.
\end{coq_eval}
\begin{coq_example*}
Fixpoint tree_size (t:tree) : nat :=
  match t with
  | node a f => S (forest_size f)
  end
 with forest_size (f:forest) : nat :=
  match f with
  | leaf b => 1
  | cons t f' => (tree_size t + forest_size f')
  end.
\end{coq_example*}
A generic command {\tt Scheme} is useful to build automatically various
mutual induction principles. It is described in Section~\ref{Scheme}.

\subsubsection{Definitions of recursive objects in co-inductive types}

The command:
\begin{center}
  \texttt{CoFixpoint {\ident} : \type$_0$ := \term$_0$}
  \comindex{CoFixpoint}\label{CoFixpoint}
\end{center}
introduces a method for constructing an infinite object of a
coinduc\-tive type. For example, the stream containing all natural
numbers can be introduced applying the following method to the number
\texttt{O} (see Section~\ref{CoInductiveTypes} for the definition of
{\tt Stream}, {\tt hd} and {\tt tl}):
\begin{coq_eval}
Reset Initial.
CoInductive Stream : Set :=
    Seq : nat -> Stream -> Stream.
Definition hd (x:Stream) := match x with
                            | Seq a s => a
                            end.
Definition tl (x:Stream) := match x with
                            | Seq a s => s
                            end.
\end{coq_eval}
\begin{coq_example}
CoFixpoint from (n:nat) : Stream := Seq n (from (S n)).
\end{coq_example}

Oppositely to recursive ones, there is no decreasing argument in a
co-recursive definition. To be admissible, a method of construction
must provide at least one extra constructor of the infinite object for
each iteration. A syntactical guard condition is imposed on
co-recursive definitions in order to ensure this: each recursive call
in the definition must be protected by at least one constructor, and
only by constructors. That is the case in the former definition, where
the single recursive call of \texttt{from} is guarded by an
application of \texttt{Seq}. On the contrary, the following recursive
function does not satisfy the guard condition:

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is not correct and should produce **********)
(***************** Error: Unguarded recursive call *******************)
\end{coq_eval}
\begin{coq_example}
CoFixpoint filter (p:nat -> bool) (s:Stream) : Stream :=
  if p (hd s) then Seq (hd s) (filter p (tl s)) else filter p (tl s).
\end{coq_example}

The elimination of co-recursive definition is done lazily, i.e. the
definition is expanded only when it occurs at the head of an
application which is the argument of a case analysis expression.  In
any other context, it is considered as a canonical expression which is
completely evaluated. We can test this using the command
\texttt{Eval}, which computes the normal forms of a term:

\begin{coq_example}
Eval compute in (from 0).
Eval compute in (hd (from 0)).
Eval compute in (tl (from 0)).
\end{coq_example}

\begin{Variants}
\item{\tt CoFixpoint {\ident$_1$} {\params} :{\type$_1$} :=
  {\term$_1$}}\\ As for most constructions, arguments of co-fixpoints
  expressions can be introduced before the {\tt :=} sign.
\item{\tt CoFixpoint} {\ident$_1$} {\tt :} {\type$_1$} {\tt :=} {\term$_1$}\\
     {\tt with}\\
        \mbox{}\hspace{0.1cm} {\ldots} \\
        {\tt with} {\ident$_m$} {\tt :} {\type$_m$} {\tt :=} {\term$_m$}\\
As in the \texttt{Fixpoint} command (see Section~\ref{Fixpoint}), it
is possible to introduce a block of mutually dependent methods.
\end{Variants}

%%
%% Theorems & Lemmas
%%
\subsection{Assertions and proofs}
\label{Assertions}

An assertion states a proposition (or a type) of which the proof (or
an inhabitant of the type) is interactively built using tactics. The
interactive proof mode is described in
Chapter~\ref{Proof-handling} and the tactics in Chapter~\ref{Tactics}.
The basic assertion command is:

\subsubsection{\tt Theorem {\ident} \zeroone{\binders} : {\type}.
\comindex{Theorem}}

After the statement is asserted, {\Coq} needs a proof. Once a proof of
{\type} under the assumptions represented by {\binders} is given and
validated, the proof is generalized into a proof of {\tt forall
  \zeroone{\binders}, {\type}} and the theorem is bound to the name
{\ident} in the environment.

\begin{ErrMsgs}

\item \errindex{The term {\form} has type {\ldots} which should be Set,
    Prop or Type}

\item \errindexbis{{\ident} already exists}{already exists}
 
  The name you provided is already defined. You have then to choose
  another name.

\end{ErrMsgs}

\begin{Variants} 
\item {\tt Lemma {\ident} \zeroone{\binders} : {\type}.}\comindex{Lemma}\\
  {\tt Remark {\ident} \zeroone{\binders} : {\type}.}\comindex{Remark}\\
  {\tt Fact {\ident} \zeroone{\binders} : {\type}.}\comindex{Fact}\\
  {\tt Corollary {\ident} \zeroone{\binders} : {\type}.}\comindex{Corollary}\\
  {\tt Proposition {\ident} \zeroone{\binders} : {\type}.}\comindex{Proposition}

These commands are synonyms of \texttt{Theorem {\ident} \zeroone{\binders} : {\type}}.

\item {\tt Theorem \nelist{{\ident} \zeroone{\binders}: {\type}}{with}.}

This command is useful for theorems that are proved by simultaneous
induction over a mutually inductive assumption, or that assert mutually
dependent statements in some mutual co-inductive type. It is equivalent
to {\tt Fixpoint} or {\tt CoFixpoint}
(see Section~\ref{CoFixpoint}) but using tactics to build the proof of
the statements (or the body of the specification, depending on the
point of view). The inductive or co-inductive types on which the
induction or coinduction has to be done is assumed to be non ambiguous
and is guessed by the system. 

Like in a {\tt Fixpoint} or {\tt CoFixpoint} definition, the induction
hypotheses have to be used on {\em structurally smaller} arguments
(for a {\tt Fixpoint}) or be {\em guarded by a constructor} (for a {\tt
  CoFixpoint}).  The verification that recursive proof arguments are
correct is done only at the time of registering the lemma in the
environment. To know if the use of induction hypotheses is correct at
some time of the interactive development of a proof, use the command
{\tt Guarded} (see Section~\ref{Guarded}).

The command can be used also with {\tt Lemma},
{\tt Remark}, etc. instead of {\tt Theorem}.

\item {\tt Definition {\ident} \zeroone{\binders} : {\type}.}

This allows to define a term of type {\type} using the proof editing mode. It
behaves as {\tt Theorem} but is intended to be used in conjunction with
  {\tt Defined} (see \ref{Defined}) in order to define a
 constant of which the computational behavior is relevant.

The command can be used also with {\tt Example} instead
of {\tt Definition}.

\SeeAlso Sections~\ref{Opaque} and~\ref{Transparent} ({\tt Opaque}
and {\tt Transparent}) and~\ref{unfold} (tactic {\tt unfold}).

\item {\tt Let {\ident} \zeroone{\binders} : {\type}.}

Like {\tt Definition {\ident} \zeroone{\binders} : {\type}.} except
that the definition is turned into a let-in definition generalized over
the declarations depending on it after closing the current section.

\item {\tt Fixpoint \nelist{{\ident} {\binders} \zeroone{\annotation} {\typecstr} \zeroone{{\tt :=} {\term}}}{with}.}
\comindex{Fixpoint}

This generalizes the syntax of {\tt Fixpoint} so that one or more
bodies can be defined interactively using the proof editing mode (when
a body is omitted, its type is mandatory in the syntax). When the
block of proofs is completed, it is intended to be ended by {\tt
  Defined}.

\item {\tt CoFixpoint \nelist{{\ident} \zeroone{\binders} {\typecstr} \zeroone{{\tt :=} {\term}}}{with}.}
\comindex{CoFixpoint}

This generalizes the syntax of {\tt CoFixpoint} so that one or more bodies
can be defined interactively using the proof editing mode.

\end{Variants}

\subsubsection{{\tt Proof.} {\dots} {\tt Qed.}
\comindex{Proof}
\comindex{Qed}}

A proof starts by the keyword {\tt Proof}.  Then {\Coq} enters the
proof editing mode until the proof is completed. The proof editing
mode essentially contains tactics that are described in chapter
\ref{Tactics}. Besides tactics, there are commands to manage the proof
editing mode. They are described in Chapter~\ref{Proof-handling}. When
the proof is completed it should be validated and put in the
environment using the keyword {\tt Qed}.
\medskip

\ErrMsg
\begin{enumerate}
\item \errindex{{\ident} already exists}
\end{enumerate}

\begin{Remarks}
\item Several statements can be simultaneously asserted.
\item Not only other assertions but any vernacular command can be given
while in the process of proving a given assertion. In this case, the command is
understood as if it would have been given before the statements still to be
proved. 
\item {\tt Proof} is recommended but can currently be omitted. On the
opposite side, {\tt Qed} (or {\tt Defined}, see below) is mandatory to
validate a proof.
\item Proofs ended by {\tt Qed} are declared opaque. Their content
  cannot be unfolded (see \ref{Conversion-tactics}), thus realizing
  some form of {\em proof-irrelevance}. To be able to unfold a proof,
  the proof should be ended by {\tt Defined} (see below).
\end{Remarks}

\begin{Variants}
\item \comindex{Defined}
  {\tt Proof.} {\dots} {\tt Defined.}\\
  Same as {\tt Proof.} {\dots} {\tt Qed.} but the proof is
  then declared transparent, which means that its
  content can be explicitly used for type-checking and that it
  can be unfolded in conversion tactics (see
  \ref{Conversion-tactics}, \ref{Opaque}, \ref{Transparent}).
%Not claimed to be part of Gallina...
%\item {\tt Proof.} {\dots} {\tt Save.}\\
%  Same as {\tt Proof.} {\dots} {\tt Qed.}
%\item {\tt Goal} \type {\dots} {\tt Save} \ident \\
%  Same as {\tt Lemma} \ident {\tt :} \type \dots {\tt Save.}
%  This is intended to be used in the interactive mode.
\item \comindex{Admitted}
  {\tt Proof.} {\dots} {\tt Admitted.}\\
  Turns the current asserted statement into an axiom and exits the
  proof mode.
\end{Variants}

% Local Variables: 
% mode: LaTeX
% TeX-master: "Reference-Manual"
% End: 



==> anc/HoTT/coq-HoTT/doc/refman/RefMan-ide.tex <==
\chapter[\Coq{} Integrated Development Environment]{\Coq{} Integrated Development Environment\label{Addoc-coqide}
\ttindex{coqide}}

The \Coq{} Integrated Development Environment is a graphical tool, to
be used as a user-friendly replacement to \texttt{coqtop}. Its main
purpose is to allow the user to navigate forward and backward into a
\Coq{} vernacular file, executing corresponding commands or undoing
them respectively. % CREDITS ? Proof general, lablgtk, ...

\CoqIDE{} is run by typing the command \verb|coqide| on the command
line. Without argument, the main screen is displayed with an ``unnamed
buffer'', and with a file name as argument, another buffer displaying
the contents of that file. Additionally, \verb|coqide| accepts the same
options as \verb|coqtop|, given in Chapter~\ref{Addoc-coqc}, the ones having
obviously no meaning for \CoqIDE{} being ignored. Additionally, \verb|coqide| accepts the option \verb|-enable-geoproof| to enable the support for \emph{GeoProof} \footnote{\emph{GeoProof} is dynamic geometry software which can be used in conjunction with \CoqIDE{} to interactively build a Coq statement corresponding to a geometric figure. More information about \emph{GeoProof} can be found here: \url{http://home.gna.org/geoproof/} }. 
  

\begin{figure}[t]
\begin{center}
%HEVEA\imgsrc{coqide.png}
%BEGIN LATEX
\ifpdf   % si on est en pdflatex
\includegraphics[width=1.0\textwidth]{coqide.png}
\else
\includegraphics[width=1.0\textwidth]{coqide.eps}
\fi
%END LATEX
\end{center}
\caption{\CoqIDE{} main screen}
\label{fig:coqide}
\end{figure}

A sample \CoqIDE{} main screen, while navigating into a file
\verb|Fermat.v|, is shown on Figure~\ref{fig:coqide}.  At
the top is a menu bar, and a tool bar below it. The large window on
the left is displaying the various \emph{script buffers}. The upper right
window is the \emph{goal window}, where goals to 
prove are displayed. The lower right window is the \emph{message window},
where various messages resulting from commands are displayed. At the
bottom is the status bar.

\section{Managing files and buffers, basic edition}

In the script window, you may open arbitrarily many buffers to
edit. The \emph{File} menu allows you to open files or create some,
save them, print or export them into various formats. Among all these
buffers, there is always one which is the current \emph{running
  buffer}, whose name is displayed on a green background, which is the
one where Coq commands are currently executed. 

Buffers may be edited as in any text editor, and classical basic
editing commands (Copy/Paste, \ldots) are available in the \emph{Edit}
menu. \CoqIDE{} offers only basic editing commands, so if you need
more complex editing commands, you may launch your favorite text
editor on the current buffer, using the \emph{Edit/External Editor}
menu. 

\section{Interactive navigation into \Coq{} scripts}

The running buffer is the one where navigation takes place. The
toolbar proposes five basic commands for this. The first one,
represented by a down arrow icon, is for going forward executing one
command. If that command is successful, the part of the script that
has been executed is displayed on a green background. If that command
fails, the error message is displayed in the message window, and the
location of the error is emphasized by a red underline.

On Figure~\ref{fig:coqide}, the running buffer is \verb|Fermat.v|, all
commands until the \verb|Theorem| have been already executed, and the
user tried to go forward executing \verb|Induction n|. That command
failed because no such tactic exist (tactics are now in
lowercase\ldots), and the wrong word is underlined. 

Notice that the green part of the running buffer is not editable. If
you ever want to modify something you have to go backward using the up
arrow tool, or even better, put the cursor where you want to go back
and use the \textsf{goto} button. Unlike with \verb|coqtop|, you
should never use \verb|Undo| to go backward.

Two additional tool buttons exist, one to go directly to the end and
one to go back to the beginning. If you try to go to the end, or in
general to run several commands using the \textsf{goto} button, the
  execution will stop whenever an error is found.

If you ever try to execute a command which happens to run during a
long time, and would like to abort it before its
termination, you may use the interrupt button (the white cross on a red circle).
 
Finally, notice that these navigation buttons are also available in
the menu, where their keyboard shortcuts are given.

\section[Try tactics automatically]{Try tactics automatically\label{sec:trytactics}}

The menu \texttt{Try Tactics} provides some features for automatically
trying to solve the current goal using simple tactics. If such a
tactic succeeds in solving the goal, then its text is automatically
inserted into the script. There is finally a combination of these
tactics, called the \emph{proof wizard} which will try each of them in
turn. This wizard is also available as a tool button (the light
bulb).  The set of tactics tried by the wizard is customizable in
the preferences.

These tactics are general ones, in particular they do not refer to
particular hypotheses. You may also try specific tactics related to
the goal or one of the hypotheses, by clicking with the right mouse
button on the goal or the considered hypothesis. This is the
``contextual menu on goals'' feature, that may be disabled in the
preferences if undesirable.

\section{Proof folding}

As your script grows bigger and bigger, it might be useful to hide the proofs
of your theorems and lemmas.

This feature is toggled via the \texttt{Hide} entry of the \texttt{Navigation}
menu. The proof shall be enclosed between \texttt{Proof.} and \texttt{Qed.},
both with their final dots. The proof that shall be hidden or revealed is the
first one whose beginning statement (such as \texttt{Theorem}) precedes the
insertion cursor.
 
\section{Vernacular commands, templates}

The \texttt{Templates} menu allows to use shortcuts to insert
vernacular commands. This is a nice way to proceed if you are not sure
of the spelling of the command you want.

Moreover, this menu offers some \emph{templates} which will automatic
insert a complex command like Fixpoint with a convenient shape for its
arguments. 

\section{Queries}

\begin{figure}[t]
\begin{center}
%HEVEA\imgsrc{coqide-queries.png}
%BEGIN LATEX
\ifpdf  % si on est en pdflatex
\includegraphics[width=1.0\textwidth]{coqide-queries.png}
\else
\includegraphics[width=1.0\textwidth]{coqide-queries.eps}
\fi
%END LATEX
\end{center}
\caption{\CoqIDE{}: the query window}
\label{fig:querywindow}
\end{figure}


We call \emph{query} any vernacular command that do not change the
current state, such as \verb|Check|, \verb|SearchAbout|, etc. Those
commands are of course useless during compilation of a file, hence
should not be included in scripts. To run such commands without
writing them in the script, \CoqIDE{} offers another input window
called the \emph{query window}. This window can be displayed on
demand, either by using the \texttt{Window} menu, or directly using
shortcuts given in the \texttt{Queries} menu. Indeed, with \CoqIDE{}
the simplest way to perform a \texttt{SearchAbout} on some identifier
is to select it using the mouse, and pressing \verb|F2|. This will
both make appear the query window and run the \texttt{SearchAbout} in
it, displaying the result. Shortcuts \verb|F3| and \verb|F4| are for
\verb|Check| and \verb|Print| respectively.
Figure~\ref{fig:querywindow} displays the query window after selection
of the word ``mult'' in the script windows, and pressing \verb|F4| to
print its definition.

\section{Compilation}

The \verb|Compile| menu offers direct commands to:
\begin{itemize}
\item compile the current buffer
\item run a compilation using \verb|make|
\item go to the last compilation error
\item create a \verb|makefile| using \verb|coq_makefile|.
\end{itemize}

\section{Customizations}

You may customize your environment using menu
\texttt{Edit/Preferences}. A new window will be displayed, with
several customization sections presented as a notebook. 

The first section is for selecting the text font used for scripts, goal
and message windows. 

The second section is devoted to file management: you may
configure automatic saving of files, by periodically saving the
contents into files named \verb|#f#| for each opened file
\verb|f|. You may also activate the \emph{revert} feature: in case a
opened file is modified on the disk by a third party, \CoqIDE{} may read
it again for you. Note that in the case you edited that same file, you
will be prompt to choose to either discard your changes or not. The
\texttt{File charset encoding} choice is described below in
Section~\ref{sec:coqidecharencoding}
 

The \verb|Externals| section allows to customize the external commands
for compilation, printing, web browsing. In the browser command, you
may use \verb|%s| to denote the URL to open, for example: %
\verb|mozilla -remote "OpenURL(%s)"|. 

The \verb|Tactics Wizard| section allows to defined the set of tactics
that should be tried, in sequence, to solve the current goal.

The last section is for miscellaneous boolean settings, such as the
``contextual menu on goals'' feature presented in
Section~\ref{sec:trytactics}. 

Notice that these settings are saved in the file \verb|.coqiderc| of
your home directory. 

A gtk2 accelerator keymap is saved under the name \verb|.coqide.keys|.
It is not recommanded to edit this file manually: to modify a given menu
shortcut, go to the corresponding menu item without releasing the
mouse button, press the key you want for the new shortcut, and release
the mouse button afterwards. If your system does not allow it, you may still 
edit this configuration file by hand, but this is more involved.

\section{Using unicode symbols}

\CoqIDE{} supports unicode character encoding in its text windows,
consequently a large set of symbols is available for notations.

\subsection{Displaying unicode symbols}

You just need to define suitable notations as described in
Chapter~\ref{Addoc-syntax}. For example, to use the mathematical symbols
$\forall$ and $\exists$, you may define 
\begin{quote}\tt
Notation "$\forall$ x : t, P" := \\
\qquad  (forall x:t, P) (at level 200, x ident).\\
Notation "$\exists$ x : t, P" := \\
\qquad  (exists x:t, P) (at level 200, x ident).
\end{quote}
There exists a small set of such notations already defined, in the
file \verb|utf8.v| of \Coq{} library, so you may enable them just by 
\verb|Require utf8| inside \CoqIDE{}, or equivalently, by starting
\CoqIDE{} with \verb|coqide -l utf8|.

However, there are some issues when using such unicode symbols: you of
course need to use a character font which supports them. In the Fonts
section of the preferences, the Preview line displays some unicode symbols, so
you could figure out if the selected font is OK. Related to this, one
thing you may need to do is choose whether Gtk should use antialiased
fonts or not, by setting the environment variable \verb|GDK_USE_XFT|
to 1 or 0 respectively.

\subsection{Defining an input method for non ASCII symbols}

To input an Unicode symbol, a general method is to press both the
CONTROL and the SHIFT keys, and type the hexadecimal code of the
symbol required, for example \verb|2200| for the $\forall$ symbol.
A list of symbol codes is available at \url{http://www.unicode.org}. 

This method obviously doesn't scale, that's why the preferred alternative is to
use an Input Method Editor. On POSIX systems (Linux distros, BSD variants and
MacOS X), you can use \texttt{uim} version 1.6 or later which provides a \LaTeX{}-style
input method.

To configure \texttt{uim}, execute \texttt{uim-pref-gtk} as your regular user.
In the "Global Settings" group set the default Input Method to "ELatin" (don't
forget to tick the checkbox "Specify default IM"). In the "ELatin" group set the
layout to "TeX", and remember the content of the "[ELatin] on" field (by default
"<Control>\textbackslash"). You can now execute CoqIDE with the following commands (assuming
you use a Bourne-style shell):

\begin{verbatim}
$ export GTK_IM_MODULE=uim
$ coqide
\end{verbatim}

Activate the ELatin Input Method with Ctrl-\textbackslash, then type the
sequence "\verb=\Gamma=". You will see the sequence being
replaced by $\Gamma$ as soon as you type the second "a".

\subsection[Character encoding for saved files]{Character encoding for saved files\label{sec:coqidecharencoding}}

In the \texttt{Files} section of the preferences, the encoding option
is related to the way files are saved. 

If you have no need to exchange files with non UTF-8 aware
applications, it is better to choose the UTF-8 encoding, since it
guarantees that your files will be read again without problems. (This
is because when \CoqIDE{} reads a file, it tries to automatically
detect its character encoding.) 

If you choose something else than UTF-8, then missing characters will
be written encoded by \verb|\x{....}| or \verb|\x{........}| where
each dot is an hexadecimal digit: the number between braces is the
hexadecimal UNICODE index for the missing character.


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-ind.tex <==

%\documentstyle[11pt]{article}
%\input{title}

%\include{macros}
%\makeindex

%\begin{document}
%\coverpage{The module {\tt Equality}}{Cristina CORNES}

%\tableofcontents

\chapter[Tactics for inductive types and families]{Tactics for inductive types and families\label{Addoc-equality}}

This chapter details a few special tactics useful for inferring facts
from inductive hypotheses. They can be considered as tools that
macro-generate complicated uses of the basic elimination tactics for
inductive types. 

Sections \ref{inversion_introduction} to \ref{inversion_using}  present
inversion tactics and Section~\ref{scheme} describes
a command {\tt Scheme} for automatic generation of induction schemes
for mutual inductive types.

%\end{document}
%\documentstyle[11pt]{article}
%\input{title}

%\begin{document}
%\coverpage{Module Inv: Inversion Tactics}{Cristina CORNES}

\section[Generalities about inversion]{Generalities about inversion\label{inversion_introduction}}
When working with (co)inductive predicates, we are very often faced to
some of these situations:
\begin{itemize}
\item we have an inconsistent instance of an inductive predicate in the
  local context of hypotheses. Thus, the current goal can be trivially
  proved by absurdity. 

\item we have a hypothesis that is an instance of an inductive
  predicate, and the instance has some variables whose constraints we
  would like to derive.
\end{itemize}

The inversion tactics are very useful to simplify the work in these
cases. Inversion tools can be classified in three groups:
\begin{enumerate}
\item tactics for inverting an instance without stocking the inversion
  lemma in the context: 
  (\texttt{Dependent})  \texttt{Inversion} and
 (\texttt{Dependent}) \texttt{Inversion\_clear}.
\item commands for generating and stocking in the context the inversion
  lemma corresponding to an instance: \texttt{Derive}
  (\texttt{Dependent}) \texttt{Inversion}, \texttt{Derive}
  (\texttt{Dependent}) \texttt{Inversion\_clear}.
\item tactics for inverting an instance using an already defined
  inversion lemma: \texttt{Inversion \ldots using}.
\end{enumerate}

These tactics work for inductive types of arity $(\vec{x}:\vec{T})s$ 
where $s \in \{Prop,Set,Type\}$. Sections \ref{inversion_primitive},
\ref{inversion_derivation} and \ref{inversion_using} 
describe respectively each group of tools.

As inversion proofs may be large in size, we recommend the user to
stock the lemmas whenever the same instance needs to be inverted
several times.\\

Let's consider the relation \texttt{Le} over natural numbers and the
following variables:

\begin{coq_eval}
Restore State "Initial".
\end{coq_eval}

\begin{coq_example*}
Inductive Le : nat -> nat -> Set :=
  | LeO : forall n:nat, Le 0%N n
  | LeS : forall n m:nat, Le n m -> Le (S n) (S m).
Variable P : nat -> nat -> Prop.
Variable Q : forall n m:nat, Le n m -> Prop.
\end{coq_example*}

For example purposes we defined  \verb+Le: nat->nat->Set+
 but we may have defined
it \texttt{Le} of type \verb+nat->nat->Prop+ or \verb+nat->nat->Type+.


\section[Inverting an instance]{Inverting an instance\label{inversion_primitive}}
\subsection{The non dependent case}
\begin{itemize}

\item \texttt{Inversion\_clear} \ident~\\
\index{Inversion-clear@{\tt Inversion\_clear}}
  Let the type of \ident~ in the local context be $(I~\vec{t})$,
  where $I$ is a (co)inductive predicate. Then,
  \texttt{Inversion} applied to \ident~ derives for each possible
  constructor $c_i$ of $(I~\vec{t})$, {\bf all} the necessary
  conditions that should hold for the instance $(I~\vec{t})$ to be
  proved by $c_i$. Finally it erases \ident~ from the context.



For example, consider the goal:
\begin{coq_eval}
Lemma ex : forall n m:nat, Le (S n) m -> P n m.
intros.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}

To prove the goal we may need to reason by cases on \texttt{H} and to 
 derive that \texttt{m}  is necessarily of
the form $(S~m_0)$ for certain $m_0$ and that $(Le~n~m_0)$.  
Deriving these conditions corresponds to prove that the
only possible constructor of \texttt{(Le (S n) m)}  is
\texttt{LeS} and that we can invert the 
\texttt{->} in the type  of \texttt{LeS}.  
This inversion is possible because \texttt{Le} is the smallest set closed by
the constructors \texttt{LeO} and \texttt{LeS}.


\begin{coq_example}
inversion_clear H.
\end{coq_example}

Note that \texttt{m} has been substituted in the goal for \texttt{(S m0)}
and that the hypothesis \texttt{(Le n m0)} has been added to the
context.

\item \texttt{Inversion} \ident~\\
\index{Inversion@{\tt Inversion}}
  This tactic differs from   {\tt Inversion\_clear} in the fact that
  it adds the equality constraints in the context and
  it does not erase  the hypothesis \ident.


In the previous example, {\tt Inversion\_clear} 
has substituted \texttt{m} by \texttt{(S m0)}. Sometimes it is
interesting to have the equality \texttt{m=(S m0)} in the
context to use it after. In that case we can use  \texttt{Inversion} that
does not clear the equalities:

\begin{coq_example*}
Undo.
\end{coq_example*}
\begin{coq_example}
inversion H.
\end{coq_example}

\begin{coq_eval}
Undo.
\end{coq_eval}

Note that the hypothesis \texttt{(S m0)=m} has been deduced and 
\texttt{H} has not been cleared from the context.

\end{itemize}

\begin{Variants}

\item \texttt{Inversion\_clear } \ident~ \texttt{in} \ident$_1$ \ldots
  \ident$_n$\\ 
\index{Inversion_clear...in@{\tt Inversion\_clear...in}}
  Let \ident$_1$ \ldots \ident$_n$, be identifiers in the local context. This
  tactic behaves as generalizing \ident$_1$ \ldots \ident$_n$, and then performing
  {\tt Inversion\_clear}.

\item \texttt{Inversion } \ident~ \texttt{in} \ident$_1$ \ldots \ident$_n$\\
\index{Inversion ... in@{\tt Inversion ... in}}
  Let \ident$_1$ \ldots \ident$_n$, be identifiers in the local context. This
  tactic behaves as generalizing \ident$_1$ \ldots \ident$_n$, and then performing
  \texttt{Inversion}.


\item \texttt{Simple Inversion} \ident~ \\
\index{Simple Inversion@{\tt Simple Inversion}}
  It is a very primitive inversion tactic that derives all the necessary
  equalities  but it does not simplify
  the  constraints as \texttt{Inversion} and
  {\tt Inversion\_clear} do.

\end{Variants}


\subsection{The dependent case}
\begin{itemize}
\item \texttt{Dependent Inversion\_clear} \ident~\\
\index{Dependent Inversion-clear@{\tt Dependent Inversion\_clear}}
  Let the type of \ident~ in the local context be $(I~\vec{t})$,
  where $I$ is a (co)inductive predicate, and let the goal  depend both on
  $\vec{t}$ and \ident. Then, 
  \texttt{Dependent Inversion\_clear} applied to \ident~ derives 
   for each possible constructor $c_i$ of $(I~\vec{t})$, {\bf all} the
  necessary conditions that should hold for the instance $(I~\vec{t})$ to be
  proved by $c_i$. It also substitutes  \ident~ for the corresponding
  term  in the goal and  it erases \ident~ from the context.


For example, consider the  goal:
\begin{coq_eval}
Lemma ex_dep : forall (n m:nat) (H:Le (S n) m), Q (S n) m H.
intros.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}

As \texttt{H} occurs in the goal, we may want to reason by cases on its
structure and so, we would like  inversion tactics to
substitute \texttt{H} by the corresponding term in constructor form. 
Neither \texttt{Inversion} nor  {\tt Inversion\_clear} make such a
substitution. To have such a behavior we use the dependent inversion tactics:

\begin{coq_example}
dependent inversion_clear H.
\end{coq_example}

Note that \texttt{H} has been substituted by \texttt{(LeS n m0 l)} and
\texttt{m} by \texttt{(S m0)}.


\end{itemize}

\begin{Variants}

\item \texttt{Dependent Inversion\_clear } \ident~ \texttt{ with } \term\\
\index{Dependent Inversion_clear...with@{\tt Dependent Inversion\_clear...with}}
 \noindent Behaves as \texttt{Dependent Inversion\_clear} but allows to give
  explicitly the good generalization of the goal. It is useful when
  the system fails to generalize the goal automatically. If
  \ident~ has type $(I~\vec{t})$ and $I$ has type
  $(\vec{x}:\vec{T})s$,   then \term~  must be of type
  $I:(\vec{x}:\vec{T})(I~\vec{x})\rightarrow s'$ where $s'$ is the
  type of the goal.



\item \texttt{Dependent Inversion} \ident~\\
\index{Dependent Inversion@{\tt Dependent Inversion}}
 This tactic differs from   \texttt{Dependent Inversion\_clear} in the fact that
  it also  adds the equality constraints in the context and
  it does not erase  the hypothesis \ident~.

\item \texttt{Dependent Inversion } \ident~ \texttt{ with } \term \\
\index{Dependent Inversion...with@{\tt Dependent Inversion...with}}
  Analogous to \texttt{Dependent Inversion\_clear .. with..} above. 
\end{Variants}



\section[Deriving the inversion lemmas]{Deriving the inversion lemmas\label{inversion_derivation}}
\subsection{The non dependent case}

The tactics (\texttt{Dependent}) \texttt{Inversion} and (\texttt{Dependent})
{\tt Inversion\_clear} work on a
certain instance $(I~\vec{t})$ of an inductive predicate. At each
application, they inspect the given instance and derive the
corresponding inversion lemma.  If we have to invert the same
instance several times it is recommended to stock the lemma in the
context and to reuse it whenever we need it.

The families of commands \texttt{Derive Inversion}, \texttt{Derive
Dependent Inversion}, \texttt{Derive} \\ {\tt Inversion\_clear} and \texttt{Derive Dependent Inversion\_clear}
allow to generate inversion lemmas for given instances and sorts.  Next
section describes the tactic \texttt{Inversion}$\ldots$\texttt{using} that refines the
goal with a specified inversion lemma.

\begin{itemize}

\item \texttt{Derive Inversion\_clear} \ident~ \texttt{with}
  $(\vec{x}:\vec{T})(I~\vec{t})$ \texttt{Sort} \sort~ \\ 
\index{Derive Inversion_clear...with@{\tt Derive Inversion\_clear...with}}
  Let $I$ be an inductive predicate and $\vec{x}$ the variables
  occurring in $\vec{t}$. This command generates and stocks
  the inversion lemma for the sort  \sort~  corresponding to the instance
  $(\vec{x}:\vec{T})(I~\vec{t})$ with the name \ident~ in the {\bf
    global} environment. When applied it is equivalent to have
  inverted the instance with the tactic {\tt Inversion\_clear}.


  For example, to generate the inversion lemma for the instance
 \texttt{(Le (S n) m)} and the sort \texttt{Prop} we do:
\begin{coq_example}
Derive Inversion_clear leminv with (forall n m:nat, Le (S n) m) Sort
 Prop.
\end{coq_example}

Let us  inspect the type of the generated lemma:
\begin{coq_example}
Check leminv.
\end{coq_example}



\end{itemize}

%\variants
%\begin{enumerate} 
%\item \verb+Derive Inversion_clear+  \ident$_1$ \ident$_2$ \\ 
%\index{Derive Inversion_clear@{\tt Derive Inversion\_clear}}
%  Let \ident$_1$ have type $(I~\vec{t})$ in the local context ($I$
%  an inductive predicate).  Then, this command has the same semantics
%  as \verb+Derive Inversion_clear+ \ident$_2$~ \verb+with+
%  $(\vec{x}:\vec{T})(I~\vec{t})$ \verb+Sort Prop+ where $\vec{x}$ are the free
%  variables of $(I~\vec{t})$ declared in the local context (variables
%  of the global context are considered as constants). 
%\item \verb+Derive Inversion+ \ident$_1$~ \ident$_2$~\\
%\index{Derive Inversion@{\tt Derive Inversion}}
% Analogous to the previous command. 
%\item \verb+Derive Inversion+ $num$ \ident~ \ident~ \\ 
%\index{Derive Inversion@{\tt Derive Inversion}}
%  This command behaves as \verb+Derive Inversion+ \ident~ {\it
%    namehyp} performed on the goal number $num$.
%
%\item \verb+Derive Inversion_clear+ $num$ \ident~ \ident~ \\ 
%\index{Derive Inversion_clear@{\tt Derive Inversion\_clear}}
%  This command behaves as \verb+Derive Inversion_clear+ \ident~
%  \ident~ performed on the goal number $num$.
%\end{enumerate}



A derived inversion lemma is  adequate for inverting the instance
with which it was generated,  \texttt{Derive} applied to
different instances yields different lemmas. In general, if we generate
the inversion lemma with 
an instance $(\vec{x}:\vec{T})(I~\vec{t})$ and a sort $s$,  the inversion lemma will
expect a predicate of type $(\vec{x}:\vec{T})s$ as first argument. \\

\begin{Variant}
\item \texttt{Derive Inversion} \ident~ \texttt{with} 
  $(\vec{x}:\vec{T})(I~\vec{t})$ \texttt{Sort} \sort\\ 
\index{Derive Inversion...with@{\tt Derive Inversion...with}}
     Analogous of \texttt{Derive Inversion\_clear .. with ..} but 
 when applied it is equivalent to having
  inverted the instance with the tactic \texttt{Inversion}.
\end{Variant}

\subsection{The dependent case}
\begin{itemize}
\item \texttt{Derive Dependent Inversion\_clear} \ident~ \texttt{with}
  $(\vec{x}:\vec{T})(I~\vec{t})$ \texttt{Sort} \sort~ \\ 
\index{Derive Dependent Inversion\_clear...with@{\tt Derive Dependent Inversion\_clear...with}}
  Let $I$ be an inductive predicate. This command generates and stocks
  the dependent inversion lemma for the sort  \sort~  corresponding to the instance
  $(\vec{x}:\vec{T})(I~\vec{t})$ with the name \ident~ in the {\bf
    global} environment. When applied it is equivalent to having
  inverted the instance with the tactic \texttt{Dependent Inversion\_clear}.
\end{itemize}

\begin{coq_example}
Derive Dependent Inversion_clear leminv_dep with
 (forall n m:nat, Le (S n) m) Sort Prop.
\end{coq_example}

\begin{coq_example}
Check leminv_dep.
\end{coq_example}

\begin{Variants}
\item \texttt{Derive Dependent Inversion} \ident~ \texttt{with}
  $(\vec{x}:\vec{T})(I~\vec{t})$ \texttt{Sort} \sort~ \\ 
\index{Derive Dependent Inversion...with@{\tt Derive Dependent Inversion...with}}
  Analogous to \texttt{Derive Dependent Inversion\_clear}, but when
  applied  it is equivalent to having
  inverted the instance with the tactic \texttt{Dependent Inversion}.

\end{Variants}

\section[Using already defined inversion  lemmas]{Using already defined inversion  lemmas\label{inversion_using}}
\begin{itemize}
\item \texttt{Inversion} \ident \texttt{ using} \ident$'$ \\
\index{Inversion...using@{\tt Inversion...using}}
  Let \ident~ have type $(I~\vec{t})$ ($I$ an inductive
  predicate) in the local context, and \ident$'$ be a (dependent) inversion
  lemma. Then, this tactic refines the current goal with the specified
  lemma. 


\begin{coq_eval}
Abort.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}
\begin{coq_example}
inversion H using leminv.
\end{coq_example}


\end{itemize}
\variant
\begin{enumerate}
\item \texttt{Inversion} \ident~ \texttt{using} \ident$'$ \texttt{in} \ident$_1$\ldots \ident$_n$\\
\index{Inversion...using...in@{\tt Inversion...using...in}}
This tactic behaves as generalizing  \ident$_1$\ldots \ident$_n$,
then doing \texttt{Use Inversion} \ident~\ident$'$.
\end{enumerate}

\section[\tt Scheme ...]{\tt Scheme ...\index{Scheme@{\tt Scheme}}\label{Scheme}
\label{scheme}}
The {\tt Scheme} command is a high-level tool for generating
automatically (possibly mutual) induction principles for given types
and sorts.  Its syntax follows the schema :

\noindent
{\tt Scheme {\ident$_1$} := Induction for \term$_1$ Sort {\sort$_1$} \\
  with\\
  \mbox{}\hspace{0.1cm} .. \\
        with {\ident$_m$} := Induction for {\term$_m$} Sort
        {\sort$_m$}}\\
\term$_1$ \ldots \term$_m$ are different inductive types belonging to
the same package of mutual inductive definitions. This command
generates {\ident$_1$}\ldots{\ident$_m$} to be mutually recursive
definitions. Each term {\ident$_i$} proves a general principle 
of mutual induction for objects in type {\term$_i$}. 

\Example
The definition of principle of mutual induction for {\tt tree} and
{\tt forest} over the sort {\tt Set} is defined by the command:
\begin{coq_eval}
Restore State "Initial".
Variables A B : Set.
Inductive tree : Set :=
    node : A -> forest -> tree
with forest : Set :=
  | leaf : B -> forest
  | cons : tree -> forest -> forest.
\end{coq_eval}
\begin{coq_example*}
Scheme tree_forest_rec := Induction for tree
  Sort Set
  with forest_tree_rec := Induction for forest Sort Set.
\end{coq_example*}
You may now look at the type of {\tt tree\_forest\_rec} :
\begin{coq_example}
Check tree_forest_rec.
\end{coq_example}
This principle involves two different predicates for {\tt trees} and
{\tt forests}; it also has three premises each one corresponding to a
constructor of one of the inductive definitions.

The principle {\tt tree\_forest\_rec} shares exactly the same
premises, only the conclusion now refers to the property of forests.
\begin{coq_example}
Check forest_tree_rec.
\end{coq_example}

\begin{Variant}
\item {\tt Scheme {\ident$_1$} := Minimality for \term$_1$ Sort {\sort$_1$} \\
  with\\
  \mbox{}\hspace{0.1cm} .. \\
        with {\ident$_m$} := Minimality for {\term$_m$} Sort
        {\sort$_m$}}\\
Same as before but defines a non-dependent elimination principle more
natural in case of inductively defined relations. 
\end{Variant}

\Example
With the predicates {\tt odd} and {\tt even} inductively defined as:
% \begin{coq_eval}
% Restore State "Initial".
% \end{coq_eval}
\begin{coq_example*}
Inductive odd : nat -> Prop :=
    oddS : forall n:nat, even n -> odd (S n)
with even : nat -> Prop :=
  | evenO : even 0%N
  | evenS : forall n:nat, odd n -> even (S n).
\end{coq_example*}
The following command generates a powerful elimination
principle:
\begin{coq_example*}
Scheme odd_even := Minimality for   odd Sort Prop
  with even_odd := Minimality for even Sort Prop.
\end{coq_example*}
The type of {\tt odd\_even} for instance will be:
\begin{coq_example}
Check odd_even.
\end{coq_example}
The type of {\tt even\_odd} shares the same premises but the
conclusion is {\tt (n:nat)(even n)->(Q n)}.

\subsection[\tt Combined Scheme ...]{\tt Combined Scheme ...\index{CombinedScheme@{\tt Combined Scheme}}\label{CombinedScheme}
\label{combinedscheme}}
The {\tt Combined Scheme} command is a tool for combining 
induction principles generated by the {\tt Scheme} command.
Its syntax follows the schema :

\noindent
{\tt Combined Scheme {\ident$_0$} from {\ident$_1$}, .., {\ident$_n$}}\\
\ident$_1$ \ldots \ident$_n$ are different inductive principles that must belong to
the same package of mutual inductive principle definitions. This command
generates {\ident$_0$} to be the conjunction of the principles: it is
build from the common premises of the principles and concluded by the
conjunction of their conclusions. For exemple, we can combine the
induction principles for trees and forests:

\begin{coq_example*}
Combined Scheme tree_forest_mutind from tree_ind, forest_ind.
Check tree_forest_mutind.
\end{coq_example*}

%\end{document}



==> anc/HoTT/coq-HoTT/doc/refman/RefMan-int.tex <==
%BEGIN LATEX
\setheaders{Introduction}
%END LATEX
\chapter*{Introduction}

This document is the Reference Manual of version \coqversion{} of the \Coq\ 
proof assistant. A companion volume, the \Coq\ Tutorial, is provided
for the beginners. It is advised to read the Tutorial first.
A book~\cite{CoqArt} on practical uses of the \Coq{} system was published in 2004 and is a good support for both the beginner and
the advanced user.

%The system \Coq\ is designed to develop mathematical proofs. It can be
%used by mathematicians to develop mathematical theories and by
%computer scientists to write formal specifications,
The \Coq{} system is designed to develop mathematical proofs, and
especially to write formal specifications, programs and to verify that
programs are correct with respect to their specification. It provides
a specification language named \gallina. Terms of \gallina\ can
represent programs as well as properties of these programs and proofs
of these properties. Using the so-called \textit{Curry-Howard
  isomorphism}, programs, properties and proofs are formalized in the
same language called \textit{Calculus of Inductive Constructions},
that is a $\lambda$-calculus with a rich type system.  All logical
judgments in \Coq\ are typing judgments. The very heart of the Coq
system is the type-checking algorithm that checks the correctness of
proofs, in other words that checks that a program complies to its
specification. \Coq\ also provides an interactive proof assistant to
build proofs using specific programs called \textit{tactics}.

All services of the \Coq\ proof assistant are accessible by
interpretation of a command language called \textit{the vernacular}.

\Coq\ has an interactive mode in which commands are interpreted as the
user types them in from the keyboard and a compiled mode where
commands are processed from a file.  

\begin{itemize}
\item The interactive mode may be used as a debugging mode in which
  the user can develop his theories and proofs step by step,
  backtracking if needed and so on. The interactive mode is run with
  the {\tt coqtop} command from the operating system (which we shall
  assume to be some variety of UNIX in the rest of this document).
\item The compiled mode acts as a proof checker taking a file
  containing a whole development in order to ensure its correctness.
  Moreover, \Coq's compiler provides an output file containing a
  compact representation of its input. The compiled mode is run with
  the {\tt coqc} command from the operating system. 

\end{itemize}
These two modes are documented in Chapter~\ref{Addoc-coqc}.

Other modes of interaction with \Coq{} are possible: through an emacs
shell window, an emacs generic user-interface for proof assistant
(ProofGeneral~\cite{ProofGeneral}) or through a customized interface
(PCoq~\cite{Pcoq}).  These facilities are not documented here.  There
is also a \Coq{} Integrated Development Environment described in
Chapter~\ref{Addoc-coqide}.

\section*{How to read this book}

This is a Reference Manual, not a User Manual, then it is not made for a
continuous reading. However, it has some structure that is explained
below.

\begin{itemize}
\item The first part describes the specification language,
  Gallina. Chapters~\ref{Gallina} and~\ref{Gallina-extension}
  describe the concrete syntax as well as the meaning of programs,
  theorems and proofs in the Calculus of Inductive
  Constructions. Chapter~\ref{Theories} describes the standard library
  of \Coq. Chapter~\ref{Cic} is a mathematical description of the
  formalism. Chapter~\ref{chapter:Modules} describes the module system.

\item The second part describes the proof engine. It is divided in
  five chapters. Chapter~\ref{Vernacular-commands} presents all
  commands (we call them \emph{vernacular commands}) that are not
  directly related to interactive proving: requests to the
  environment, complete or partial evaluation, loading and compiling
  files. How to start and stop proofs, do multiple proofs in parallel
  is explained in Chapter~\ref{Proof-handling}. In
  Chapter~\ref{Tactics}, all commands that realize one or more steps
  of the proof are presented: we call them \emph{tactics}. The
  language to combine these tactics into complex proof strategies is
  given in Chapter~\ref{TacticLanguage}. Examples of tactics are
  described in Chapter~\ref{Tactics-examples}.

%\item The third part describes how to extend the system in two ways:
%  adding parsing and pretty-printing rules
%  (Chapter~\ref{Addoc-syntax}) and writing new tactics
%  (Chapter~\ref{TacticLanguage}). 

\item The third part describes how to extend the syntax of \Coq. It
corresponds to the Chapter~\ref{Addoc-syntax}.

\item In the fourth part more practical tools are documented. First in
  Chapter~\ref{Addoc-coqc}, the usage of \texttt{coqc} (batch mode)
  and \texttt{coqtop} (interactive mode) with their options is
  described. Then, in Chapter~\ref{Utilities},
  various utilities that come with the \Coq\ distribution are
  presented.
  Finally, Chapter~\ref{Addoc-coqide} describes the \Coq{} integrated
  development environment. 
\end{itemize}

At the end of the document, after the global index, the user can find
specific indexes for tactics, vernacular commands, and error
messages. 

\section*{List of additional documentation}

This manual does not contain all the documentation the user may need
about \Coq{}. Various informations can be found in the following
documents:  
\begin{description}

\item[Tutorial] 
  A companion volume to this reference manual, the \Coq{} Tutorial, is
  aimed at gently introducing new users to developing proofs in \Coq{}
  without assuming prior knowledge of type theory. In a second step, the
  user can read also the tutorial on recursive types (document {\tt
    RecTutorial.ps}).

\item[Addendum] The fifth part (the Addendum) of the Reference Manual
  is distributed as a separate document. It contains more
  detailed documentation and examples about some specific aspects of the
  system that may interest only certain users. It shares the indexes,
  the page numbers and
  the bibliography with the Reference Manual. If you see in one of the
  indexes a page number that is outside the Reference Manual, it refers
  to the Addendum. 

\item[Installation] A text file INSTALL that comes with the sources
  explains how to install \Coq{}.

\item[The \Coq{} standard library]
A commented version of sources of the \Coq{} standard library
(including only the specifications, the proofs are removed) 
is given in the additional document {\tt Library.ps}.

\end{description}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End:


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-lib.tex <==
\chapter[The {\Coq} library]{The {\Coq} library\index{Theories}\label{Theories}}

The \Coq\ library is structured into two parts:

\begin{description}
\item[The initial library:] it contains
  elementary logical notions and data-types. It constitutes the
  basic state of the system directly available when running
  \Coq;

\item[The standard library:] general-purpose libraries containing
  various developments of \Coq\ axiomatizations about sets, lists,
  sorting, arithmetic, etc. This library comes with the system and its
  modules are directly accessible through the \verb!Require! command
  (see Section~\ref{Require});
\end{description}

In addition, user-provided libraries or developments are provided by
\Coq\ users' community. These libraries and developments are available
for download at \texttt{http://coq.inria.fr} (see
Section~\ref{Contributions}).

The chapter briefly reviews the \Coq\ libraries.

\section[The basic library]{The basic library\label{Prelude}}

This section lists the basic notions and results which are directly
available in the standard \Coq\ system\footnote{Most 
of these constructions are defined in the
{\tt Prelude} module in directory {\tt theories/Init} at the {\Coq}
root directory; this includes the modules
{\tt Notations},
{\tt Logic},
{\tt Datatypes},
{\tt Specif},
{\tt Peano},
{\tt Wf} and 
{\tt Tactics}.
Module {\tt Logic\_Type} also makes it in the initial state}.

\subsection[Notations]{Notations\label{Notations}}

This module defines the parsing and pretty-printing of many symbols
(infixes, prefixes, etc.). However, it does not assign a meaning to
these notations. The purpose of this is to define and fix once for all
the precedence and associativity of very common notations. The main
notations fixed in the initial state are listed on
Figure~\ref{init-notations}.

\begin{figure}
\begin{center}
\begin{tabular}{|cll|}
\hline
Notation & Precedence & Associativity \\
\hline
\verb!_ <-> _! & 95 & no \\
\verb!_ \/ _!  & 85 & right \\
\verb!_ /\ _!  & 80 & right \\
\verb!~ _!   & 75 & right \\
\verb!_ = _!   & 70 & no \\
\verb!_ = _ = _!   & 70 & no \\
\verb!_ = _ :> _!   & 70 & no \\
\verb!_ <> _!  & 70 & no \\
\verb!_ <> _ :> _!  & 70 & no \\
\verb!_ < _!   & 70 & no \\
\verb!_ > _!   & 70 & no \\
\verb!_ <= _!  & 70 & no \\
\verb!_ >= _!  & 70 & no \\
\verb!_ < _ < _! & 70 & no \\
\verb!_ < _ <= _! & 70 & no \\
\verb!_ <= _ < _! & 70 & no \\
\verb!_ <= _ <= _! & 70 & no \\
\verb!_ + _!   & 50 & left \\
\verb!_ || _!  & 50 & left \\
\verb!_ - _!   & 50 & left \\
\verb!_ * _!   & 40 & left \\
\verb!_ && _!  & 40 & left \\
\verb!_ / _!   & 40 & left \\
\verb!- _!  & 35 & right \\
\verb!/ _!  & 35 & right \\
\verb!_ ^ _!   & 30 & right \\
\hline
\end{tabular}
\end{center}
\caption{Notations in the initial state}
\label{init-notations}
\end{figure}

\subsection[Logic]{Logic\label{Logic}}

\begin{figure}
\begin{centerframe}
\begin{tabular}{lclr}
{\form} & ::= & {\tt True} & ({\tt True})\\
  & $|$ & {\tt False} & ({\tt False})\\
  & $|$ & {\tt\char'176} {\form} & ({\tt not})\\
  & $|$ & {\form} {\tt /$\backslash$} {\form} & ({\tt and})\\
  & $|$ & {\form} {\tt $\backslash$/} {\form} & ({\tt or})\\
  & $|$ & {\form} {\tt ->} {\form} & (\em{primitive implication})\\
  & $|$ & {\form} {\tt <->} {\form} & ({\tt iff})\\
  & $|$ & {\tt forall} {\ident} {\tt :} {\type} {\tt ,}
  {\form} & (\em{primitive for all})\\
  & $|$ & {\tt exists} {\ident} \zeroone{{\tt :} {\specif}} {\tt
  ,} {\form}  & ({\tt ex})\\
  & $|$ & {\tt exists2} {\ident} \zeroone{{\tt :} {\specif}} {\tt
  ,} {\form}  {\tt \&} {\form} & ({\tt ex2})\\
  & $|$ & {\term} {\tt =} {\term} & ({\tt eq})\\
  & $|$ & {\term} {\tt =} {\term} {\tt :>} {\specif} & ({\tt eq})
\end{tabular}
\end{centerframe}
\caption{Syntax of formulas}
\label{formulas-syntax}
\end{figure}

The basic library of {\Coq} comes with the definitions of standard
(intuitionistic) logical connectives (they are defined as inductive
constructions). They are equipped with an appealing syntax enriching the
(subclass {\form}) of the syntactic class {\term}. The syntax
extension is shown on Figure~\ref{formulas-syntax}.

% The basic library of {\Coq} comes with the definitions of standard
% (intuitionistic) logical connectives (they are defined as inductive
% constructions). They are equipped with an appealing syntax enriching
% the (subclass {\form}) of the syntactic class {\term}. The syntax
% extension \footnote{This syntax is defined in module {\tt
%     LogicSyntax}} is shown on Figure~\ref{formulas-syntax}.
 
\Rem Implication is not defined but primitive (it is a non-dependent
product of a proposition over another proposition).  There is also a
primitive universal quantification (it is a dependent product over a
proposition). The primitive universal quantification allows both
first-order and higher-order quantification.

\subsubsection[Propositional Connectives]{Propositional Connectives\label{Connectives}
\index{Connectives}}

First, we find propositional calculus connectives:
\ttindex{True}
\ttindex{I}
\ttindex{False}
\ttindex{not}
\ttindex{and}
\ttindex{conj}
\ttindex{proj1}
\ttindex{proj2}

\begin{coq_eval}
Set Printing Depth 50.
\end{coq_eval}
\begin{coq_example*}
Inductive True : Prop := I.
Inductive False :  Prop := .
Definition not (A: Prop) := A -> False.
Inductive and (A B:Prop) : Prop := conj (_:A) (_:B).
Section Projections.
Variables A B : Prop.
Theorem proj1 : A /\ B -> A.
Theorem proj2 : A /\ B -> B.
End Projections.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\ttindex{or}
\ttindex{or\_introl}
\ttindex{or\_intror}
\ttindex{iff}
\ttindex{IF\_then\_else}
\begin{coq_example*}
Inductive or (A B:Prop) : Prop :=
  | or_introl (_:A)
  | or_intror (_:B).
Definition iff (P Q:Prop) := (P -> Q) /\ (Q -> P).
Definition IF_then_else (P Q R:Prop) := P /\ Q \/ ~ P /\ R.
\end{coq_example*}

\subsubsection[Quantifiers]{Quantifiers\label{Quantifiers}
\index{Quantifiers}}

Then we find first-order quantifiers:
\ttindex{all}
\ttindex{ex}
\ttindex{exists}
\ttindex{ex\_intro}
\ttindex{ex2}
\ttindex{exists2}
\ttindex{ex\_intro2}

\begin{coq_example*}
Definition all (A:Set) (P:A -> Prop) := forall x:A, P x.
Inductive ex (A: Set) (P:A -> Prop) : Prop :=
    ex_intro (x:A) (_:P x).
Inductive ex2 (A:Set) (P Q:A -> Prop) : Prop :=
    ex_intro2 (x:A) (_:P x) (_:Q x).
\end{coq_example*}

The following abbreviations are allowed:
\begin{center}
  \begin{tabular}[h]{|l|l|}
    \hline
    \verb+exists x:A, P+     & \verb+ex A (fun x:A => P)+ \\
    \verb+exists x, P+       & \verb+ex _ (fun x => P)+ \\
    \verb+exists2 x:A, P & Q+ & \verb+ex2 A (fun x:A => P) (fun x:A => Q)+ \\
    \verb+exists2 x, P & Q+   & \verb+ex2 _ (fun x => P) (fun x => Q)+ \\
    \hline
  \end{tabular}
\end{center}

The type annotation ``\texttt{:A}'' can be omitted when \texttt{A} can be
synthesized by the system.

\subsubsection[Equality]{Equality\label{Equality}
\index{Equality}}

Then, we find equality, defined as an inductive relation. That is,
given a type \verb:A: and an \verb:x: of type \verb:A:, the
predicate \verb:(eq A x): is the smallest one which contains \verb:x:.
This definition, due to Christine Paulin-Mohring, is equivalent to
define \verb:eq: as the smallest reflexive relation, and it is also
equivalent to Leibniz' equality.

\ttindex{eq}
\ttindex{eq\_refl}

\begin{coq_example*}
Inductive eq (A:Type) (x:A) : A -> Prop :=
    eq_refl : eq A x x.
\end{coq_example*}

\subsubsection[Lemmas]{Lemmas\label{PreludeLemmas}}

Finally, a few easy lemmas are provided.

\ttindex{absurd}

\begin{coq_example*}
Theorem absurd : forall A C:Prop, A -> ~ A -> C.
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}
\ttindex{eq\_sym}
\ttindex{eq\_trans}
\ttindex{f\_equal}
\ttindex{sym\_not\_eq}
\begin{coq_example*}
Section equality.
Variables A B : Type.
Variable f : A -> B.
Variables x y z : A.
Theorem eq_sym : x = y -> y = x.
Theorem eq_trans : x = y -> y = z -> x = z.
Theorem f_equal : x = y -> f x = f y.
Theorem not_eq_sym : x <> y -> y <> x.
\end{coq_example*}
\begin{coq_eval}
Abort.
Abort.
Abort.
Abort.
\end{coq_eval}
\ttindex{eq\_ind\_r}
\ttindex{eq\_rec\_r}
\ttindex{eq\_rect}
\ttindex{eq\_rect\_r}
%Definition eq_rect: (A:Set)(x:A)(P:A->Type)(P x)->(y:A)(x=y)->(P y).
\begin{coq_example*}
End equality.
Definition eq_ind_r :
  forall (A:Type) (x:A) (P:A->Prop), P x -> forall y:A, y = x -> P y.
Definition eq_rec_r :
  forall (A:Type) (x:A) (P:A->Set), P x -> forall y:A, y = x -> P y.
Definition eq_rect_r :
  forall (A:Type) (x:A) (P:A->Type), P x -> forall y:A, y = x -> P y.
\end{coq_example*}
\begin{coq_eval}
Abort.
Abort.
Abort.
\end{coq_eval}
%Abort (for now predefined eq_rect)
\begin{coq_example*}
Hint Immediate eq_sym not_eq_sym : core.
\end{coq_example*}
\ttindex{f\_equal$i$}

The theorem {\tt f\_equal} is extended to functions with two to five
arguments. The theorem are names {\tt f\_equal2}, {\tt f\_equal3}, 
{\tt f\_equal4} and {\tt f\_equal5}.
For instance {\tt f\_equal3} is defined the following way.
\begin{coq_example*}
Theorem f_equal3 :
 forall (A1 A2 A3 B:Type) (f:A1 -> A2 -> A3 -> B)
   (x1 y1:A1) (x2 y2:A2) (x3 y3:A3),
   x1 = y1 -> x2 = y2 -> x3 = y3 -> f x1 x2 x3 = f y1 y2 y3.
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}

\subsection[Datatypes]{Datatypes\label{Datatypes}
\index{Datatypes}}

\begin{figure}
\begin{centerframe}
\begin{tabular}{rclr}
{\specif} & ::= & {\specif} {\tt *} {\specif} & ({\tt prod})\\
  & $|$ & {\specif} {\tt +} {\specif} & ({\tt sum})\\
  & $|$ & {\specif} {\tt + \{} {\specif} {\tt \}} & ({\tt sumor})\\
  & $|$ & {\tt \{} {\specif} {\tt \} + \{} {\specif} {\tt \}} &
  ({\tt sumbool})\\  
  & $|$ & {\tt \{} {\ident} {\tt :} {\specif} {\tt |} {\form} {\tt \}}
  & ({\tt sig})\\
  & $|$ & {\tt \{} {\ident} {\tt :} {\specif} {\tt |} {\form}  {\tt \&}
  {\form} {\tt \}} & ({\tt sig2})\\
  & $|$ & {\tt \{} {\ident} {\tt :} {\specif} {\tt \&} {\specif} {\tt
    \}} & ({\tt sigT})\\
  & $|$ & {\tt \{} {\ident} {\tt :} {\specif} {\tt \&} {\specif} {\tt
    \&} {\specif} {\tt \}} & ({\tt sigT2})\\
  &  & & \\
{\term} & ::= & {\tt (} {\term} {\tt ,} {\term} {\tt )} & ({\tt pair})
\end{tabular}
\end{centerframe}
\caption{Syntax of data-types and specifications}
\label{specif-syntax}
\end{figure}


In the basic library, we find the definition\footnote{They are in {\tt
    Datatypes.v}} of the basic data-types of programming, again
defined as inductive constructions over the sort \verb:Set:. Some of
them come with a special syntax shown on Figure~\ref{specif-syntax}.

\subsubsection[Programming]{Programming\label{Programming}
\index{Programming}
\label{libnats}
\ttindex{unit}
\ttindex{tt}
\ttindex{bool}
\ttindex{true}
\ttindex{false}
\ttindex{nat}
\ttindex{O}
\ttindex{S}
\ttindex{option}
\ttindex{Some}
\ttindex{None}
\ttindex{identity}
\ttindex{refl\_identity}}

\begin{coq_example*}
Inductive unit : Set := tt.
Inductive bool : Set := true | false.
Inductive nat : Set := O | S (n:nat).
Inductive option (A:Set) : Set := Some (_:A) | None.
Inductive identity (A:Type) (a:A) : A -> Type :=
    refl_identity : identity A a a.
\end{coq_example*}

Note that zero is the letter \verb:O:, and {\sl not} the numeral
\verb:0:.

The predicate {\tt identity} is logically 
equivalent to equality but it lives in sort {\tt
  Type}. It is mainly maintained for compatibility.

We then define the disjoint sum of \verb:A+B: of two sets \verb:A: and
\verb:B:, and their product \verb:A*B:.
\ttindex{sum}
\ttindex{A+B}
\ttindex{+}
\ttindex{inl}
\ttindex{inr}
\ttindex{prod}
\ttindex{A*B}
\ttindex{*}
\ttindex{pair}
\ttindex{fst}
\ttindex{snd}

\begin{coq_example*}
Inductive sum (A B:Set) : Set := inl (_:A) | inr (_:B).
Inductive prod (A B:Set) : Set := pair (_:A) (_:B).
Section projections.
Variables A B : Set.
Definition fst (H: prod A B) := match H with
                                | pair x y => x
                                end.
Definition snd (H: prod A B) := match H with
                                | pair x y => y
                                end.
End projections.
\end{coq_example*}

Some operations on {\tt bool} are also provided: {\tt andb} (with
infix notation {\tt \&\&}), {\tt orb} (with
infix notation {\tt ||}), {\tt xorb}, {\tt implb} and {\tt negb}.

\subsection{Specification}

The following notions\footnote{They are defined in module {\tt
Specif.v}} allow to build new data-types and specifications. 
They are available with the syntax shown on
Figure~\ref{specif-syntax}.

For instance, given \verb|A:Type| and \verb|P:A->Prop|, the construct
\verb+{x:A | P x}+ (in abstract syntax \verb+(sig A P)+) is a
\verb:Type:. We may build elements of this set as \verb:(exist x p):
whenever we have a witness \verb|x:A| with its justification
\verb|p:P x|.

From such a \verb:(exist x p): we may in turn extract its witness
\verb|x:A| (using an elimination construct such as \verb:match:) but
{\sl not} its justification, which stays hidden, like in an abstract
data-type. In technical terms, one says that \verb:sig: is a ``weak
(dependent) sum''.  A variant \verb:sig2: with two predicates is also
provided.

\ttindex{\{x:A $\mid$ (P x)\}}
\ttindex{sig}
\ttindex{exist}
\ttindex{sig2}
\ttindex{exist2}

\begin{coq_example*}
Inductive sig (A:Set) (P:A -> Prop) : Set := exist (x:A) (_:P x).
Inductive sig2 (A:Set) (P Q:A -> Prop) : Set := 
  exist2 (x:A) (_:P x) (_:Q x).
\end{coq_example*}

A ``strong (dependent) sum'' \verb+{x:A & P x}+ may be also defined,
when the predicate \verb:P: is now defined as a 
constructor of types in \verb:Type:.

\ttindex{\{x:A \& (P x)\}}
\ttindex{\&}
\ttindex{sigT}
\ttindex{existT}
\ttindex{projT1}
\ttindex{projT2}
\ttindex{sigT2}
\ttindex{existT2}

\begin{coq_example*}
Inductive sigT (A:Type) (P:A -> Type) : Type := existT (x:A) (_:P x).
Section Projections.
Variable A : Type.
Variable P : A -> Type.
Definition projT1 (H:sigT A P) := let (x, h) := H in x.
Definition projT2 (H:sigT A P) :=
  match H return P (projT1 H) with
    existT x h => h
  end.
End Projections.
Inductive sigT2 (A: Type) (P Q:A -> Type) : Type :=
    existT2 (x:A) (_:P x) (_:Q x).
\end{coq_example*}

A related non-dependent construct is the constructive sum
\verb"{A}+{B}" of two propositions \verb:A: and \verb:B:.
\label{sumbool}
\ttindex{sumbool}
\ttindex{left}
\ttindex{right}
\ttindex{\{A\}+\{B\}}

\begin{coq_example*}
Inductive sumbool (A B:Prop) : Set := left (_:A) | right (_:B).
\end{coq_example*}

This \verb"sumbool" construct may be used as a kind of indexed boolean
data-type. An intermediate between \verb"sumbool" and \verb"sum" is
the mixed \verb"sumor" which combines \verb"A:Set" and \verb"B:Prop"
in the \verb"Set" \verb"A+{B}".
\ttindex{sumor}
\ttindex{inleft}
\ttindex{inright}
\ttindex{A+\{B\}}

\begin{coq_example*}
Inductive sumor (A:Set) (B:Prop) : Set :=
| inleft (_:A)
| inright (_:B).
\end{coq_example*}

We may define variants of the axiom of choice, like in Martin-Löf's
Intuitionistic Type Theory.
\ttindex{Choice}
\ttindex{Choice2}
\ttindex{bool\_choice}

\begin{coq_example*}
Lemma Choice :
 forall (S S':Set) (R:S -> S' -> Prop),
   (forall x:S, {y : S' | R x y}) ->
   {f : S -> S' | forall z:S, R z (f z)}.
Lemma Choice2 :
 forall (S S':Set) (R:S -> S' -> Set),
   (forall x:S, {y : S' &  R x y}) ->
   {f : S -> S' &  forall z:S, R z (f z)}.
Lemma bool_choice :
 forall (S:Set) (R1 R2:S -> Prop),
   (forall x:S, {R1 x} + {R2 x}) ->
   {f : S -> bool |
   forall x:S, f x = true /\ R1 x \/ f x = false /\ R2 x}.
\end{coq_example*}
\begin{coq_eval}
Abort.
Abort.
Abort.
\end{coq_eval}

The next construct builds a sum between a data-type \verb|A:Type| and
an exceptional value encoding errors:

\ttindex{Exc}
\ttindex{value}
\ttindex{error}

\begin{coq_example*}
Definition Exc := option.
Definition value := Some.
Definition error := None.
\end{coq_example*}


This module ends with theorems, 
relating the sorts \verb:Set: or \verb:Type: and
\verb:Prop: in a way which is consistent with the realizability
interpretation.
\ttindex{False\_rect}
\ttindex{False\_rec}
\ttindex{eq\_rect}
\ttindex{absurd\_set}
\ttindex{and\_rect}

\begin{coq_example*}
Definition except := False_rec.
Theorem absurd_set : forall (A:Prop) (C:Set), A -> ~ A -> C.
Theorem and_rect :
 forall (A B:Prop) (P:Type), (A -> B -> P) -> A /\ B -> P.
\end{coq_example*}
%\begin{coq_eval}
%Abort.
%Abort.
%\end{coq_eval}

\subsection{Basic Arithmetics}

The basic library includes a few elementary properties of natural
numbers, together with the definitions of predecessor, addition and
multiplication\footnote{This is in module {\tt Peano.v}}. It also
provides a scope {\tt nat\_scope} gathering standard notations for
common operations (+, *) and a decimal notation for numbers. That is he
can write \texttt{3} for \texttt{(S (S (S O)))}. This also works on
the left hand side of a \texttt{match} expression (see for example
section~\ref{refine-example}). This scope is opened by default.

%Remove the redefinition of nat
\begin{coq_eval}
Reset Initial.
\end{coq_eval}

The following example is not part of the standard library, but it
shows the usage of the notations:

\begin{coq_example*}
Fixpoint even (n:nat) : bool :=
  match n with
  | 0 => true
  | 1 => false
  | S (S n) => even n
  end.
\end{coq_example*}


\ttindex{eq\_S}
\ttindex{pred}
\ttindex{pred\_Sn}
\ttindex{eq\_add\_S}
\ttindex{not\_eq\_S}
\ttindex{IsSucc}
\ttindex{O\_S}
\ttindex{n\_Sn}
\ttindex{plus}
\ttindex{plus\_n\_O}
\ttindex{plus\_n\_Sm}
\ttindex{mult}
\ttindex{mult\_n\_O}
\ttindex{mult\_n\_Sm}

\begin{coq_example*}
Theorem eq_S : forall x y:nat, x = y -> S x = S y.
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}
\begin{coq_example*}
Definition pred (n:nat) : nat :=
  match n with
  | 0 => 0
  | S u => u
  end.
Theorem pred_Sn : forall m:nat, m = pred (S m).
Theorem eq_add_S : forall n m:nat, S n = S m -> n = m.
Hint Immediate eq_add_S : core.
Theorem not_eq_S : forall n m:nat, n <> m -> S n <> S m.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\begin{coq_example*}
Definition IsSucc (n:nat) : Prop :=
  match n with
  | 0 => False
  | S p => True
  end.
Theorem O_S : forall n:nat, 0 <> S n.
Theorem n_Sn : forall n:nat, n <> S n.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\begin{coq_example*}
Fixpoint plus (n m:nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S p => S (p + m)
  end.
where "n + m" := (plus n m) : nat_scope.
Lemma plus_n_O : forall n:nat, n = n + 0.
Lemma plus_n_Sm : forall n m:nat, S (n + m) = n + S m.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\begin{coq_example*}
Fixpoint mult (n m:nat) {struct n} : nat :=
  match n with
  | 0 => 0
  | S p => m + p * m
  end.
where "n * m" := (mult n m) : nat_scope.
Lemma mult_n_O : forall n:nat, 0 = n * 0.
Lemma mult_n_Sm : forall n m:nat, n * m + n = n * (S m).
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}

Finally, it gives the definition of the usual orderings \verb:le:,
\verb:lt:, \verb:ge:, and \verb:gt:.
\ttindex{le}
\ttindex{le\_n}
\ttindex{le\_S}
\ttindex{lt}
\ttindex{ge}
\ttindex{gt}

\begin{coq_example*}
Inductive le (n:nat) : nat -> Prop :=
  | le_n : le n n
  | le_S : forall m:nat, n <= m -> n <= (S m).
where "n <= m" := (le n m) : nat_scope.
Definition lt (n m:nat) := S n <= m.
Definition ge (n m:nat) := m <= n.
Definition gt (n m:nat) := m < n.
\end{coq_example*}

Properties of these relations are not initially known, but may be
required by the user from modules \verb:Le: and \verb:Lt:.  Finally,
\verb:Peano: gives some lemmas allowing pattern-matching, and a double
induction principle.

\ttindex{nat\_case}
\ttindex{nat\_double\_ind}

\begin{coq_example*}
Theorem nat_case :
 forall (n:nat) (P:nat -> Prop), 
 P 0 -> (forall m:nat, P (S m)) -> P n.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\begin{coq_example*}
Theorem nat_double_ind :
 forall R:nat -> nat -> Prop,
   (forall n:nat, R 0 n) ->
   (forall n:nat, R (S n) 0) ->
   (forall n m:nat, R n m -> R (S n) (S m)) -> forall n m:nat, R n m.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}

\subsection{Well-founded recursion}

The basic library contains the basics of well-founded recursion and 
well-founded induction\footnote{This is defined in module {\tt Wf.v}}.
\index{Well foundedness}
\index{Recursion}
\index{Well founded induction}
\ttindex{Acc}
\ttindex{Acc\_inv}
\ttindex{Acc\_rect}
\ttindex{well\_founded}

\begin{coq_example*}
Section Well_founded.
Variable A : Type.
Variable R : A -> A -> Prop.
Inductive Acc (x:A) : Prop :=
    Acc_intro : (forall y:A, R y x -> Acc y) -> Acc x.
Lemma Acc_inv : Acc x -> forall y:A, R y x -> Acc y.
\end{coq_example*}
\begin{coq_eval}
destruct 1; trivial.
Defined.
\end{coq_eval}
%% Acc_rect now primitively defined
%% Section AccRec.
%% Variable P : A -> Set.
%% Variable F :
%%     forall x:A,
%%       (forall y:A, R y x -> Acc y) -> (forall y:A, R y x -> P y) -> P x.
%% Fixpoint Acc_rec (x:A) (a:Acc x) {struct a} : P x :=
%%   F x (Acc_inv x a)
%%     (fun (y:A) (h:R y x) => Acc_rec y (Acc_inv x a y h)).
%% End AccRec.
\begin{coq_example*}
Definition well_founded := forall a:A, Acc a.
Hypothesis Rwf : well_founded.
Theorem well_founded_induction :
 forall P:A -> Set,
   (forall x:A, (forall y:A, R y x -> P y) -> P x) -> forall a:A, P a.
Theorem well_founded_ind :
 forall P:A -> Prop,
   (forall x:A, (forall y:A, R y x -> P y) -> P x) -> forall a:A, P a.
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
The automatically generated scheme {\tt Acc\_rect} 
can be used to define functions by fixpoints using
well-founded relations to  justify termination. Assuming
extensionality of the functional used for the recursive call, the
fixpoint equation can be proved.
\ttindex{Fix\_F}
\ttindex{fix\_eq}
\ttindex{Fix\_F\_inv}
\ttindex{Fix\_F\_eq}
\begin{coq_example*}
Section FixPoint.
Variable P : A -> Type.
Variable F : forall x:A, (forall y:A, R y x -> P y) -> P x.
Fixpoint Fix_F (x:A) (r:Acc x) {struct r} : P x :=
  F x (fun (y:A) (p:R y x) => Fix_F y (Acc_inv x r y p)).
Definition Fix (x:A) := Fix_F x (Rwf x).
Hypothesis F_ext :
    forall (x:A) (f g:forall y:A, R y x -> P y),
      (forall (y:A) (p:R y x), f y p = g y p) -> F x f = F x g.
Lemma Fix_F_eq :
 forall (x:A) (r:Acc x),
   F x (fun (y:A) (p:R y x) => Fix_F y (Acc_inv x r y p)) = Fix_F x r.
Lemma Fix_F_inv : forall (x:A) (r s:Acc x), Fix_F x r = Fix_F x s.
Lemma fix_eq : forall x:A, Fix x = F x (fun (y:A) (p:R y x) => Fix y).
\end{coq_example*}
\begin{coq_eval}
Abort All.
\end{coq_eval}
\begin{coq_example*}
End FixPoint.
End Well_founded.
\end{coq_example*}

\subsection{Accessing the {\Type} level}

The basic library includes the definitions\footnote{This is in module
{\tt Logic\_Type.v}} of the counterparts of some data-types and logical
quantifiers at the \verb:Type: level: negation, pair, and properties
of {\tt identity}.

\ttindex{notT}
\ttindex{prodT}
\ttindex{pairT}
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Definition notT (A:Type) := A -> False.
Inductive prodT (A B:Type) : Type := pairT (_:A) (_:B).
\end{coq_example*}

At the end, it defines data-types at the {\Type} level.

\subsection{Tactics}

A few tactics defined at the user level are provided in the initial
state\footnote{This is in module {\tt Tactics.v}}.

\section{The standard library}

\subsection{Survey}

The rest of the standard library is structured into the following 
subdirectories:

\begin{tabular}{lp{12cm}}
  {\bf Logic}   & Classical logic and dependent equality \\
  {\bf Arith}   & Basic Peano arithmetic \\
  {\bf PArith}  & Basic positive integer arithmetic \\
  {\bf NArith}  & Basic binary natural number arithmetic \\
  {\bf ZArith}  & Basic relative integer arithmetic \\
  {\bf Numbers} & Various approaches to natural, integer and cyclic numbers (currently axiomatically and on top of 2$^{31}$ binary words) \\
  {\bf Bool}    & Booleans (basic functions and results) \\
  {\bf Lists}   & Monomorphic and polymorphic lists (basic functions and
            results), Streams (infinite sequences defined with co-inductive
            types) \\
  {\bf Sets}    & Sets (classical, constructive, finite, infinite, power set,
            etc.) \\
  {\bf FSets}   & Specification and implementations of finite sets and finite
                  maps (by lists and by AVL trees)\\
 {\bf Reals}    & Axiomatization of real numbers (classical, basic functions, 
                  integer part, fractional part, limit, derivative, Cauchy 
                  series, power series and results,...)\\
 {\bf Relations} & Relations (definitions and basic results) \\
 {\bf Sorting}  & Sorted list (basic definitions and heapsort correctness) \\
 {\bf Strings}  & 8-bits characters and strings\\
 {\bf Wellfounded} & Well-founded relations (basic results) \\

\end{tabular}
\medskip

These directories belong to the initial load path of the system, and
the modules they provide are compiled at installation time. So they
are directly accessible with the command \verb!Require! (see
Chapter~\ref{Other-commands}). 

The different modules of the \Coq\ standard library are described in the
additional document \verb!Library.dvi!. They are also accessible on the WWW
through the \Coq\ homepage
\footnote{\texttt{http://coq.inria.fr}}.

\subsection[Notations for integer arithmetics]{Notations for integer arithmetics\index{Arithmetical notations}}

On Figure~\ref{zarith-syntax} is described the syntax of expressions
for integer arithmetics. It is provided by requiring and opening the
module {\tt ZArith} and opening scope {\tt Z\_scope}.

\ttindex{+}
\ttindex{*}
\ttindex{-}
\ttindex{/}
\ttindex{<=}
\ttindex{>=}
\ttindex{<}
\ttindex{>}
\ttindex{?=}
\ttindex{mod}

\begin{figure}
\begin{center}
\begin{tabular}{l|l|l|l}
Notation & Interpretation & Precedence & Associativity\\
\hline
\verb!_ < _! & {\tt Z.lt} &&\\
\verb!x <= y! & {\tt Z.le} &&\\
\verb!_ > _! & {\tt Z.gt} &&\\
\verb!x >= y! & {\tt Z.ge} &&\\
\verb!x < y < z! & {\tt x < y \verb!/\! y < z} &&\\
\verb!x < y <= z! & {\tt x < y \verb!/\! y <= z} &&\\
\verb!x <= y < z! & {\tt x <= y \verb!/\! y < z} &&\\
\verb!x <= y <= z! & {\tt x <= y \verb!/\! y <= z} &&\\
\verb!_ ?= _! & {\tt Z.compare} & 70 & no\\
\verb!_ + _! & {\tt Z.add} &&\\
\verb!_ - _! & {\tt Z.sub} &&\\
\verb!_ * _! & {\tt Z.mul} &&\\
\verb!_ / _! & {\tt Z.div} &&\\
\verb!_ mod _! & {\tt Z.modulo} & 40 & no \\
\verb!- _!  & {\tt Z.opp} &&\\
\verb!_ ^ _! & {\tt Z.pow} &&\\
\end{tabular}
\end{center}
\caption{Definition of the scope for integer arithmetics ({\tt Z\_scope})}
\label{zarith-syntax}
\end{figure}

Figure~\ref{zarith-syntax} shows the notations provided by {\tt
Z\_scope}. It specifies how notations are interpreted and, when not
already reserved, the precedence and associativity.

\begin{coq_example}
Require Import ZArith.
Check  (2 + 3)%Z.
Open Scope Z_scope.
Check 2 + 3.
\end{coq_example}

\subsection[Peano's arithmetic (\texttt{nat})]{Peano's arithmetic (\texttt{nat})\index{Peano's arithmetic}
\ttindex{nat\_scope}}

While in the initial state, many operations and predicates of Peano's
arithmetic are defined, further operations and results belong to other
modules. For instance, the decidability of the basic predicates are
defined here. This is provided by requiring the module {\tt Arith}.

Figure~\ref{nat-syntax} describes notation available in scope {\tt
nat\_scope}.

\begin{figure}
\begin{center}
\begin{tabular}{l|l}
Notation & Interpretation \\
\hline
\verb!_ < _! & {\tt lt} \\
\verb!x <= y! & {\tt le} \\
\verb!_ > _! & {\tt gt} \\
\verb!x >= y! & {\tt ge} \\
\verb!x < y < z! & {\tt x < y \verb!/\! y < z} \\
\verb!x < y <= z! & {\tt x < y \verb!/\! y <= z} \\
\verb!x <= y < z! & {\tt x <= y \verb!/\! y < z} \\
\verb!x <= y <= z! & {\tt x <= y \verb!/\! y <= z} \\
\verb!_ + _! & {\tt plus} \\
\verb!_ - _! & {\tt minus} \\
\verb!_ * _! & {\tt mult} \\
\end{tabular}
\end{center}
\caption{Definition of the scope for natural numbers ({\tt nat\_scope})}
\label{nat-syntax}
\end{figure}

\subsection{Real numbers library}

\subsubsection[Notations for real numbers]{Notations for real numbers\index{Notations for real numbers}}

This is provided by requiring and opening the module {\tt Reals} and
opening scope {\tt R\_scope}. This set of notations is very similar to
the notation for integer arithmetics. The inverse function was added.
\begin{figure}
\begin{center}
\begin{tabular}{l|l}
Notation & Interpretation \\
\hline
\verb!_ < _! & {\tt Rlt} \\
\verb!x <= y! & {\tt Rle} \\
\verb!_ > _! & {\tt Rgt} \\
\verb!x >= y! & {\tt Rge} \\
\verb!x < y < z! & {\tt x < y \verb!/\! y < z} \\
\verb!x < y <= z! & {\tt x < y \verb!/\! y <= z} \\
\verb!x <= y < z! & {\tt x <= y \verb!/\! y < z} \\
\verb!x <= y <= z! & {\tt x <= y \verb!/\! y <= z} \\
\verb!_ + _! & {\tt Rplus} \\
\verb!_ - _! & {\tt Rminus} \\
\verb!_ * _! & {\tt Rmult} \\
\verb!_ / _! & {\tt Rdiv} \\
\verb!- _!  & {\tt Ropp} \\
\verb!/ _!  & {\tt Rinv} \\
\verb!_ ^ _! & {\tt pow} \\
\end{tabular}
\end{center}
\label{reals-syntax}
\caption{Definition of the scope for real arithmetics ({\tt R\_scope})}
\end{figure}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Require Import Reals.
Check  (2 + 3)%R.
Open Scope R_scope.
Check 2 + 3.
\end{coq_example}

\subsubsection{Some tactics}

In addition to the \verb|ring|, \verb|field| and \verb|fourier|
tactics (see Chapter~\ref{Tactics}) there are:
\begin{itemize}
\item {\tt discrR} \tacindex{discrR}
  
  Proves that a real integer constant $c_1$ is different from another
  real integer constant $c_2$.  

\begin{coq_example*}
Require Import DiscrR.
Goal 5 <> 0.
\end{coq_example*}

\begin{coq_example}
discrR.
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

\item {\tt split\_Rabs} allows to unfold {\tt Rabs} constant and splits 
corresponding conjunctions.
\tacindex{split\_Rabs}

\begin{coq_example*}
Require Import SplitAbsolu.
Goal forall x:R, x <= Rabs x.
\end{coq_example*}

\begin{coq_example}
intro; split_Rabs.
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

\item {\tt split\_Rmult} allows to split a condition that a product is
  non null into subgoals corresponding to the condition on each
  operand of the product. 
\tacindex{split\_Rmult}

\begin{coq_example*}
Require Import SplitRmult.
Goal forall x y z:R, x * y * z <> 0.
\end{coq_example*}

\begin{coq_example}
intros; split_Rmult.
\end{coq_example}

\end{itemize}

All this tactics has been written with the tactic language Ltac
described in Chapter~\ref{TacticLanguage}.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\subsection[List library]{List library\index{Notations for lists}
\ttindex{length}
\ttindex{head}
\ttindex{tail}
\ttindex{app}
\ttindex{rev}
\ttindex{nth}
\ttindex{map}
\ttindex{flat\_map}
\ttindex{fold\_left}
\ttindex{fold\_right}}

Some elementary operations on polymorphic lists are defined here. They
can be accessed by requiring module {\tt List}.

It defines the following notions:
\begin{center}
\begin{tabular}{l|l}
\hline
{\tt length} & length \\
{\tt head} & first element (with default) \\
{\tt tail} & all but first element \\
{\tt app} & concatenation \\
{\tt rev} & reverse \\
{\tt nth} & accessing $n$-th element (with default) \\
{\tt map} & applying a function \\
{\tt flat\_map} & applying a function returning lists \\
{\tt fold\_left} & iterator (from head to tail) \\
{\tt fold\_right} & iterator (from tail to head) \\
\hline
\end{tabular}
\end{center}

Table show notations available when opening scope {\tt list\_scope}.

\begin{figure}
\begin{center}
\begin{tabular}{l|l|l|l}
Notation & Interpretation & Precedence & Associativity\\
\hline
\verb!_ ++ _! & {\tt app} & 60 & right \\
\verb!_ :: _! & {\tt cons} & 60 & right \\
\end{tabular}
\end{center}
\label{list-syntax}
\caption{Definition of the scope for lists ({\tt list\_scope})}
\end{figure}


\section[Users' contributions]{Users' contributions\index{Contributions}
\label{Contributions}}

Numerous users' contributions have been collected and are available at
URL \url{http://coq.inria.fr/contribs/}.  On this web page, you have a list
of all contributions with informations (author, institution, quick
description, etc.) and the possibility to download them one by one.
You will also find informations on how to submit a new
contribution.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-ltac.tex <==
\chapter[The tactic language]{The tactic language\label{TacticLanguage}}

%\geometry{a4paper,body={5in,8in}}

This chapter gives a compact documentation of Ltac, the tactic
language available in {\Coq}. We start by giving the syntax, and next,
we present the informal semantics. If you want to know more regarding
this language and especially about its foundations, you can refer
to~\cite{Del00}. Chapter~\ref{Tactics-examples} is devoted to giving
examples of use of this language on small but also with non-trivial
problems.


\section{Syntax}

\def\tacexpr{\textrm{\textsl{expr}}}
\def\tacexprlow{\textrm{\textsl{tacexpr$_1$}}}
\def\tacexprinf{\textrm{\textsl{tacexpr$_2$}}}
\def\tacexprpref{\textrm{\textsl{tacexpr$_3$}}}
\def\atom{\textrm{\textsl{atom}}}
%%\def\recclause{\textrm{\textsl{rec\_clause}}}
\def\letclause{\textrm{\textsl{let\_clause}}}
\def\matchrule{\textrm{\textsl{match\_rule}}}
\def\contextrule{\textrm{\textsl{context\_rule}}}
\def\contexthyp{\textrm{\textsl{context\_hyp}}}
\def\tacarg{\nterm{tacarg}}
\def\cpattern{\nterm{cpattern}}

The syntax of the tactic language is given Figures~\ref{ltac}
and~\ref{ltac_aux}. See Chapter~\ref{BNF-syntax} for a description of
the BNF metasyntax used in these grammar rules. Various already
defined entries will be used in this chapter: entries
{\naturalnumber}, {\integer}, {\ident}, {\qualid}, {\term},
{\cpattern} and {\atomictac} represent respectively the natural and
integer numbers, the authorized identificators and qualified names,
{\Coq}'s terms and patterns and all the atomic tactics described in
Chapter~\ref{Tactics}. The syntax of {\cpattern} is the same as that
of terms, but it is extended with pattern matching metavariables. In
{\cpattern}, a pattern-matching metavariable is represented with the
syntax {\tt ?id} where {\tt id} is an {\ident}. The notation {\tt \_}
can also be used to denote metavariable whose instance is
irrelevant. In the notation {\tt ?id}, the identifier allows us to
keep instantiations and to make constraints whereas {\tt \_} shows
that we are not interested in what will be matched. On the right hand
side of pattern-matching clauses, the named metavariable are used
without the question mark prefix. There is also a special notation for
second-order pattern-matching problems: in an applicative pattern of
the form {\tt @?id id$_1$ \ldots id$_n$}, the variable {\tt id}
matches any complex expression with (possible) dependencies in the
variables {\tt id$_1$ \ldots id$_n$} and returns a functional term of
the form {\tt fun id$_1$ \ldots id$_n$ => {\term}}.


The main entry of the grammar is {\tacexpr}. This language is used in
proof mode but it can also be used in toplevel definitions as shown in
Figure~\ref{ltactop}.

\begin{Remarks}
\item The infix tacticals ``\dots\ {\tt ||} \dots'' and ``\dots\ {\tt
    ;} \dots'' are associative. 

\item In {\tacarg}, there is an overlap between {\qualid} as a
direct tactic argument and {\qualid} as a particular case of
{\term}. The resolution is done by first looking for a reference of
the tactic language and if it fails, for a reference to a term. To
force the resolution as a reference of the tactic language, use the
form {\tt ltac :} {\qualid}. To force the resolution as a reference to
a term, use the syntax {\tt ({\qualid})}.

\item As shown by the figure, tactical {\tt ||} binds more than the
prefix tacticals {\tt try}, {\tt repeat}, {\tt do}, {\tt info} and
{\tt abstract} which themselves bind more than the postfix tactical
``{\tt \dots\ ;[ \dots\ ]}'' which binds more than ``\dots\ {\tt ;}
\dots''.

For instance
\begin{quote}
{\tt try repeat \tac$_1$ ||
  \tac$_2$;\tac$_3$;[\tac$_{31}$|\dots|\tac$_{3n}$];\tac$_4$.}
\end{quote}
is understood as 
\begin{quote}
{\tt (try (repeat (\tac$_1$ || \tac$_2$)));} \\
{\tt ((\tac$_3$;[\tac$_{31}$|\dots|\tac$_{3n}$]);\tac$_4$).}
\end{quote}
\end{Remarks}


\begin{figure}[htbp]
\begin{centerframe}
\begin{tabular}{lcl}
{\tacexpr} & ::= &
           {\tacexpr} {\tt ;} {\tacexpr}\\
& | & {\tacexpr} {\tt ; [} \nelist{\tacexpr}{|} {\tt ]}\\
& | & {\tacexprpref}\\
\\
{\tacexprpref} & ::= &
           {\tt do} {\it (}{\naturalnumber} {\it |} {\ident}{\it )} {\tacexprpref}\\
& | & {\tt info} {\tacexprpref}\\
& | & {\tt progress} {\tacexprpref}\\
& | & {\tt repeat} {\tacexprpref}\\
& | & {\tt try} {\tacexprpref}\\
& | & {\tt timeout} {\it (}{\naturalnumber} {\it |} {\ident}{\it )} {\tacexprpref}\\
& | & {\tacexprinf} \\
\\
{\tacexprinf} & ::= &
           {\tacexprlow} {\tt ||} {\tacexprpref}\\
& | & {\tacexprlow}\\
\\
{\tacexprlow} & ::= &
{\tt fun} \nelist{\name}{} {\tt =>} {\atom}\\
& | &
{\tt let} \zeroone{\tt rec} \nelist{\letclause}{\tt with} {\tt in}
{\atom}\\
& | &
{\tt match goal with} \nelist{\contextrule}{\tt |} {\tt end}\\
& | &
{\tt match reverse goal with} \nelist{\contextrule}{\tt |} {\tt end}\\
& | &
{\tt match} {\tacexpr} {\tt with} \nelist{\matchrule}{\tt |} {\tt end}\\
& | &
{\tt lazymatch goal with} \nelist{\contextrule}{\tt |} {\tt end}\\
& | &
{\tt lazymatch reverse goal with} \nelist{\contextrule}{\tt |} {\tt end}\\
& | &
{\tt lazymatch} {\tacexpr} {\tt with} \nelist{\matchrule}{\tt |} {\tt end}\\
& | & {\tt abstract} {\atom}\\
& | & {\tt abstract} {\atom} {\tt using} {\ident} \\
& | & {\tt first [} \nelist{\tacexpr}{\tt |} {\tt ]}\\
& | & {\tt solve [} \nelist{\tacexpr}{\tt |} {\tt ]}\\
& | & {\tt idtac} \sequence{\messagetoken}{}\\
& | & {\tt fail} \zeroone{\naturalnumber} \sequence{\messagetoken}{}\\
& | & {\tt fresh} ~|~ {\tt fresh} {\qstring}\\
& | & {\tt context} {\ident} {\tt [} {\term} {\tt ]}\\
& | & {\tt eval} {\nterm{redexpr}} {\tt in} {\term}\\
& | & {\tt type of} {\term}\\
& | & {\tt external} {\qstring} {\qstring} \nelist{\tacarg}{}\\
& | & {\tt constr :} {\term}\\
& | & \atomictac\\
& | & {\qualid} \nelist{\tacarg}{}\\
& | & {\atom}\\
\\
{\atom} & ::= &
           {\qualid} \\
& | & ()\\
& | & {\integer}\\
& | & {\tt (} {\tacexpr} {\tt )}\\
\\
{\messagetoken}\!\!\!\!\!\! & ::= & {\qstring} ~|~ {\ident} ~|~ {\integer} \\
\end{tabular}
\end{centerframe}
\caption{Syntax of the tactic language}
\label{ltac}
\end{figure}



\begin{figure}[htbp]
\begin{centerframe}
\begin{tabular}{lcl}
\tacarg & ::= & 
        {\qualid}\\
& $|$ & {\tt ()} \\
& $|$ & {\tt ltac :} {\atom}\\
& $|$ & {\term}\\
\\
\letclause & ::= & {\ident} \sequence{\name}{} {\tt :=} {\tacexpr}\\
\\
\contextrule & ::= &
  \nelist{\contexthyp}{\tt ,} {\tt |-}{\cpattern} {\tt =>} {\tacexpr}\\
& $|$ & {\tt |-} {\cpattern} {\tt =>} {\tacexpr}\\
& $|$ & {\tt \_ =>} {\tacexpr}\\
\\
\contexthyp & ::= & {\name} {\tt :} {\cpattern}\\
             & $|$ & {\name} {\tt :=} {\cpattern} \zeroone{{\tt :} {\cpattern}}\\
\\
\matchrule & ::= &
           {\cpattern} {\tt =>} {\tacexpr}\\
& $|$ & {\tt context} {\zeroone{\ident}} {\tt [} {\cpattern} {\tt ]}
           {\tt =>} {\tacexpr}\\
& $|$ & {\tt appcontext} {\zeroone{\ident}} {\tt [} {\cpattern} {\tt ]}
           {\tt =>} {\tacexpr}\\
& $|$ & {\tt \_ =>} {\tacexpr}\\
\end{tabular}
\end{centerframe}
\caption{Syntax of the tactic language (continued)}
\label{ltac_aux}
\end{figure}

\begin{figure}[ht]
\begin{centerframe}
\begin{tabular}{lcl}
\nterm{top} & ::= & \zeroone{\tt Local} {\tt Ltac} \nelist{\nterm{ltac\_def}} {\tt with} \\
\\
\nterm{ltac\_def} & ::= & {\ident} \sequence{\ident}{} {\tt :=}
{\tacexpr}\\
& $|$ &{\qualid} \sequence{\ident}{} {\tt ::=}{\tacexpr}
\end{tabular}
\end{centerframe}
\caption{Tactic toplevel definitions}
\label{ltactop}
\end{figure}


%%
%% Semantics
%%
\section{Semantics}
%\index[tactic]{Tacticals}
\index{Tacticals}
%\label{Tacticals}

Tactic expressions can only be applied in the context of a goal.  The
evaluation yields either a term, an integer or a tactic. Intermediary
results can be terms or integers but the final result must be a tactic
which is then applied to the current goal.

There is a special case for {\tt match goal} expressions of which
the clauses evaluate to tactics. Such expressions can only be used as
end result of a tactic expression (never as argument of a non recursive local
definition or of an application).

The rest of this section explains the semantics of every construction
of Ltac.


%% \subsection{Values}

%% Values are given by Figure~\ref{ltacval}. All these values are tactic values,
%% i.e. to be applied to a goal, except {\tt Fun}, {\tt Rec} and $arg$ values.

%% \begin{figure}[ht]
%% \noindent{}\framebox[6in][l]
%% {\parbox{6in}
%% {\begin{center}
%% \begin{tabular}{lp{0.1in}l}
%% $vexpr$ & ::= & $vexpr$ {\tt ;} $vexpr$\\
%% & | & $vexpr$ {\tt ; [} {\it (}$vexpr$ {\tt |}{\it )}$^*$ $vexpr$ {\tt
%% ]}\\
%% & | & $vatom$\\
%% \\
%% $vatom$ & ::= & {\tt Fun} \nelist{\inputfun}{}  {\tt ->} {\tacexpr}\\
%% %& | & {\tt Rec} \recclause\\
%% & | &
%% {\tt Rec} \nelist{\recclause}{\tt And} {\tt In}
%% {\tacexpr}\\
%% & | &
%% {\tt Match Context With} {\it (}$context\_rule$ {\tt |}{\it )}$^*$
%% $context\_rule$\\
%% & | & {\tt (} $vexpr$ {\tt )}\\
%% & | & $vatom$ {\tt Orelse} $vatom$\\
%% & | & {\tt Do} {\it (}{\naturalnumber} {\it |} {\ident}{\it )} $vatom$\\
%% & | & {\tt Repeat} $vatom$\\
%% & | & {\tt Try} $vatom$\\
%% & | & {\tt First [} {\it (}$vexpr$ {\tt |}{\it )}$^*$ $vexpr$ {\tt ]}\\
%% & | & {\tt Solve [} {\it (}$vexpr$ {\tt |}{\it )}$^*$ $vexpr$ {\tt ]}\\
%% & | & {\tt Idtac}\\
%% & | & {\tt Fail}\\
%% & | & {\primitivetactic}\\
%% & | & $arg$
%% \end{tabular}
%% \end{center}}}
%% \caption{Values of ${\cal L}_{tac}$}
%% \label{ltacval}
%% \end{figure}

%% \subsection{Evaluation}

\subsubsection[Sequence]{Sequence\tacindex{;}
\index{Tacticals!;@{\tt {\tac$_1$};\tac$_2$}}}

A sequence is an expression of the following form:
\begin{quote}
{\tacexpr}$_1$ {\tt ;} {\tacexpr}$_2$
\end{quote}
The expressions {\tacexpr}$_1$ and {\tacexpr}$_2$ are evaluated
to $v_1$ and $v_2$ which have to be tactic values. The tactic $v_1$ is
then applied and $v_2$ is applied to every subgoal generated by the
application of $v_1$. Sequence is left-associative.

\subsubsection[General sequence]{General sequence\tacindex{;[\ldots$\mid$\ldots$\mid$\ldots]}}
%\tacindex{; [ | ]}
%\index{; [ | ]@{\tt ;[\ldots$\mid$\ldots$\mid$\ldots]}}
\index{Tacticals!; [ \mid ]@{\tt {\tac$_0$};[{\tac$_1$}$\mid$\ldots$\mid$\tac$_n$]}}

A general sequence has the following form:
\begin{quote}
{\tacexpr}$_0$ {\tt ; [} {\tacexpr}$_1$ {\tt |} $...$ {\tt |}
{\tacexpr}$_n$ {\tt ]}
\end{quote}
The expressions {\tacexpr}$_i$ are evaluated to $v_i$, for $i=0,...,n$
and all have to be tactics. The tactic $v_0$ is applied and $v_i$ is
applied to the $i$-th generated subgoal by the application of $v_0$,
for $=1,...,n$. It fails if the application of $v_0$ does not generate
exactly $n$ subgoals.

\begin{Variants}
  \item If no tactic is given for the $i$-th generated subgoal, it
behaves as if the tactic {\tt idtac} were given. For instance, {\tt
split ; [ | auto ]} is a shortcut for
{\tt split ; [ idtac | auto ]}.

  \item {\tacexpr}$_0$ {\tt ; [} {\tacexpr}$_1$ {\tt |} $...$ {\tt |}
    {\tacexpr}$_i$ {\tt |} {\tt ..} {\tt |} {\tacexpr}$_{i+1+j}$ {\tt |}
    $...$ {\tt |} {\tacexpr}$_n$ {\tt ]}

  In this variant, {\tt idtac} is used for the subgoals numbered from
  $i+1$ to $i+j$ (assuming $n$ is the number of subgoals).

  Note that {\tt ..} is part of the syntax, while $...$ is the meta-symbol used
  to describe a list of {\tacexpr} of arbitrary length.

  \item {\tacexpr}$_0$ {\tt ; [} {\tacexpr}$_1$ {\tt |} $...$ {\tt |}
    {\tacexpr}$_i$ {\tt |} {\tacexpr} {\tt ..} {\tt |}
    {\tacexpr}$_{i+1+j}$ {\tt |} $...$ {\tt |} {\tacexpr}$_n$ {\tt ]}

  In this variant, {\tacexpr} is used instead of {\tt idtac} for the
  subgoals numbered from $i+1$ to $i+j$.

\end{Variants}



\subsubsection[For loop]{For loop\tacindex{do}
\index{Tacticals!do@{\tt do}}}

There is a for loop that repeats a tactic {\num} times:
\begin{quote}
{\tt do} {\num} {\tacexpr}
\end{quote}
{\tacexpr} is evaluated to $v$. $v$ must be a tactic value. $v$ is
applied {\num} times. Supposing ${\num}>1$, after the first
application of $v$, $v$ is applied, at least once, to the generated
subgoals and so on. It fails if the application of $v$ fails before
the {\num} applications have been completed.

\subsubsection[Repeat loop]{Repeat loop\tacindex{repeat}
\index{Tacticals!repeat@{\tt repeat}}}

We have a repeat loop with:
\begin{quote}
{\tt repeat} {\tacexpr}
\end{quote}
{\tacexpr} is evaluated to $v$. If $v$ denotes a tactic, this tactic
is applied to the goal. If the application fails, the tactic is
applied recursively to all the generated subgoals until it eventually
fails.  The recursion stops in a subgoal when the tactic has failed.
The tactic {\tt repeat {\tacexpr}} itself never fails.

\subsubsection[Error catching]{Error catching\tacindex{try}
\index{Tacticals!try@{\tt try}}}

We can catch the tactic errors with:
\begin{quote}
{\tt try} {\tacexpr}
\end{quote}
{\tacexpr} is evaluated to $v$. $v$ must be a tactic value. $v$ is
applied. If the application of $v$ fails, it catches the error and
leaves the goal unchanged. If the level of the exception is positive,
then the exception is re-raised with its level decremented.

\subsubsection[Detecting progress]{Detecting progress\tacindex{progress}}

We can check if a tactic made progress with:
\begin{quote}
{\tt progress} {\tacexpr}
\end{quote}
{\tacexpr} is evaluated to $v$. $v$ must be a tactic value. $v$ is
applied. If the application of $v$ produced one subgoal equal to the
initial goal (up to syntactical equality), then an error of level 0 is
raised. 

\ErrMsg \errindex{Failed to progress}

\subsubsection[Branching]{Branching\tacindex{$\mid\mid$}
\index{Tacticals!orelse@{\tt $\mid\mid$}}}

We can easily branch with the following structure:
\begin{quote}
{\tacexpr}$_1$ {\tt ||} {\tacexpr}$_2$
\end{quote}
{\tacexpr}$_1$ and {\tacexpr}$_2$ are evaluated to $v_1$ and
$v_2$. $v_1$ and $v_2$ must be tactic values. $v_1$ is applied and if
it fails to progress then $v_2$ is applied. Branching is left-associative.

\subsubsection[First tactic to work]{First tactic to work\tacindex{first}
\index{Tacticals!first@{\tt first}}}

We may consider the first tactic to work (i.e. which does not fail) among a
panel of tactics:
\begin{quote}
{\tt first [} {\tacexpr}$_1$ {\tt |} $...$ {\tt |} {\tacexpr}$_n$ {\tt ]}
\end{quote}
{\tacexpr}$_i$ are evaluated to $v_i$ and $v_i$ must be tactic values, for 
$i=1,...,n$. Supposing $n>1$, it applies $v_1$, if it works, it stops else it
tries to apply $v_2$ and so on. It fails when there is no applicable tactic.

\ErrMsg \errindex{No applicable tactic}

\subsubsection[Solving]{Solving\tacindex{solve}
\index{Tacticals!solve@{\tt solve}}}

We may consider the first to solve (i.e. which generates no subgoal) among a
panel of tactics:
\begin{quote}
{\tt solve [} {\tacexpr}$_1$ {\tt |} $...$ {\tt |} {\tacexpr}$_n$ {\tt ]}
\end{quote}
{\tacexpr}$_i$ are evaluated to $v_i$ and $v_i$ must be tactic values, for 
$i=1,...,n$. Supposing $n>1$, it applies $v_1$, if it solves, it stops else it
tries to apply $v_2$ and so on. It fails if there is no solving tactic.

\ErrMsg \errindex{Cannot solve the goal}

\subsubsection[Identity]{Identity\tacindex{idtac}
\index{Tacticals!idtac@{\tt idtac}}}

The constant {\tt idtac} is the identity tactic: it leaves any goal
unchanged but it appears in the proof script.

\variant {\tt idtac \nelist{\messagetoken}{}}

This prints the given tokens. Strings and integers are printed
literally. If a (term) variable is given, its contents are printed.


\subsubsection[Failing]{Failing\tacindex{fail}
\index{Tacticals!fail@{\tt fail}}}

The tactic {\tt fail} is the always-failing tactic: it does not solve
any goal. It is useful for defining other tacticals since it can be
catched by {\tt try} or {\tt match goal}. 

\begin{Variants}
\item {\tt fail $n$}\\
The number $n$ is the failure level. If no level is specified, it
defaults to $0$.  The level is used by {\tt try} and {\tt match goal}.
If $0$, it makes {\tt match goal} considering the next clause
(backtracking). If non zero, the current {\tt match goal} block or
{\tt try} command is aborted and the level is decremented.

\item {\tt fail \nelist{\messagetoken}{}}\\
The given tokens are used for printing the failure message.

\item {\tt fail $n$ \nelist{\messagetoken}{}}\\
This is a combination of the previous variants.
\end{Variants}

\ErrMsg \errindex{Tactic Failure {\it message} (level $n$)}.

\subsubsection[Timeout]{Timeout\tacindex{timeout}
\index{Tacticals!timeout@{\tt timeout}}}

We can force a tactic to stop if it has not finished after a certain
amount of time:
\begin{quote}
{\tt timeout} {\num} {\tacexpr}
\end{quote}
{\tacexpr} is evaluated to $v$. $v$ must be a tactic value. $v$ is
normally applied, except that it is interrupted after ${\num}$ seconds
if it is still running. In this case the outcome is a failure.

Warning: For the moment, {\tt timeout} is based on elapsed time in
seconds, which is very
machine-dependent: a script that works on a quick machine may fail
on a slow one. The converse is even possible if you combine a
{\tt timeout} with some other tacticals. This tactical is hence
proposed only for convenience during debug or other development
phases, we strongly advise you to not leave any {\tt timeout} in
final scripts. Note also that this tactical isn't available on
the native Windows port of Coq.

\subsubsection[Local definitions]{Local definitions\index{Ltac!let}
\index{Ltac!let rec}
\index{let!in Ltac}
\index{let rec!in Ltac}}

Local definitions can be done as follows:
\begin{quote}
{\tt let} {\ident}$_1$ {\tt :=} {\tacexpr}$_1$\\
{\tt with} {\ident}$_2$ {\tt :=} {\tacexpr}$_2$\\
...\\
{\tt with} {\ident}$_n$ {\tt :=} {\tacexpr}$_n$ {\tt in}\\
{\tacexpr}
\end{quote}
each {\tacexpr}$_i$ is evaluated to $v_i$, then, {\tacexpr} is
evaluated by substituting $v_i$ to each occurrence of {\ident}$_i$,
for $i=1,...,n$. There is no dependencies between the {\tacexpr}$_i$
and the {\ident}$_i$.

Local definitions can be recursive by using {\tt let rec} instead of
{\tt let}. In this latter case, the definitions are evaluated lazily
so that the {\tt rec} keyword can be used also in non recursive cases
so as to avoid the eager evaluation of local definitions.

\subsubsection{Application}

An application is an expression of the following form:
\begin{quote}
{\qualid} {\tacarg}$_1$ ... {\tacarg}$_n$
\end{quote}
The reference {\qualid} must be bound to some defined tactic
definition expecting at least $n$ arguments.  The expressions
{\tacexpr}$_i$ are evaluated to $v_i$, for $i=1,...,n$.
%If {\tacexpr} is a {\tt Fun} or {\tt Rec} value then the body is evaluated by
%substituting $v_i$ to the formal parameters, for $i=1,...,n$. For recursive
%clauses, the bodies are lazily substituted (when an identifier to be evaluated
%is the name of a recursive clause).

%\subsection{Application of tactic values}

\subsubsection[Function construction]{Function construction\index{fun!in Ltac}
\index{Ltac!fun}}

A parameterized tactic can be built anonymously (without resorting to
local definitions) with:
\begin{quote}
{\tt fun} {\ident${}_1$} ... {\ident${}_n$} {\tt =>} {\tacexpr}
\end{quote}
Indeed, local definitions of functions are a syntactic sugar for
binding a {\tt fun} tactic to an identifier.

\subsubsection[Pattern matching on terms]{Pattern matching on terms\index{Ltac!match}
\index{match!in Ltac}}

We can carry out pattern matching on terms with:
\begin{quote}
{\tt match} {\tacexpr} {\tt with}\\
~~~{\cpattern}$_1$ {\tt =>} {\tacexpr}$_1$\\
~{\tt |} {\cpattern}$_2$ {\tt =>} {\tacexpr}$_2$\\
~...\\
~{\tt |} {\cpattern}$_n$ {\tt =>} {\tacexpr}$_n$\\
~{\tt |} {\tt \_} {\tt =>} {\tacexpr}$_{n+1}$\\
{\tt end}
\end{quote}
The expression {\tacexpr} is evaluated and should yield a term which
is matched against {\cpattern}$_1$. The matching is non-linear: if a
metavariable occurs more than once, it should match the same
expression every time. It is first-order except on the
variables of the form {\tt @?id} that occur in head position of an
application. For these variables, the matching is second-order and
returns a functional term.

If the matching with {\cpattern}$_1$ succeeds, then {\tacexpr}$_1$ is
evaluated into some value by substituting the pattern matching
instantiations to the metavariables. If {\tacexpr}$_1$ evaluates to a
tactic and the {\tt match} expression is in position to be applied to
a goal (e.g. it is not bound to a variable by a {\tt let in}), then
this tactic is applied. If the tactic succeeds, the list of resulting
subgoals is the result of the {\tt match} expression. If
{\tacexpr}$_1$ does not evaluate to a tactic or if the {\tt match}
expression is not in position to be applied to a goal, then the result
of the evaluation of {\tacexpr}$_1$ is the result of the {\tt match}
expression.

If the matching with {\cpattern}$_1$ fails, or if it succeeds but the
evaluation of {\tacexpr}$_1$ fails, or if the evaluation of
{\tacexpr}$_1$ succeeds but returns a tactic in execution position
whose execution fails, then {\cpattern}$_2$ is used and so on.  The
pattern {\_} matches any term and shunts all remaining patterns if
any. If all clauses fail (in particular, there is no pattern {\_})
then a no-matching-clause error is raised.

\begin{ErrMsgs}

\item \errindex{No matching clauses for match}

  No pattern can be used and, in particular, there is no {\tt \_} pattern.

\item \errindex{Argument of match does not evaluate to a term}

  This happens when {\tacexpr} does not denote a term.

\end{ErrMsgs}

\begin{Variants}

\item \index{lazymatch!in Ltac}
\index{Ltac!lazymatch}
Using {\tt lazymatch} instead of {\tt match} has an effect if the
right-hand-side of a clause returns a tactic. With {\tt match}, the
tactic is applied to the current goal (and the next clause is tried if
it fails). With {\tt lazymatch}, the tactic is directly returned as
the result of the whole {\tt lazymatch} block without being first
tried to be applied to the goal. Typically, if the {\tt lazymatch}
block is bound to some variable $x$ in a {\tt let in}, then tactic
expression gets bound to the variable $x$.

\item \index{context!in pattern}
There is a special form of patterns to match a subterm against the
pattern:
\begin{quote}
{\tt context} {\ident} {\tt [} {\cpattern} {\tt ]}
\end{quote}
It matches any term with a subterm matching {\cpattern}. If there is
a match, the optional {\ident} is assigned the ``matched context'', i.e.
the initial term where the matched subterm is replaced by a
hole. The example below will show how to use such term contexts.

If the evaluation of the right-hand-side of a valid match fails, the
next matching subterm is tried. If no further subterm matches, the
next clause is tried. Matching subterms are considered top-bottom and
from left to right (with respect to the raw printing obtained by
setting option {\tt Printing All}, see Section~\ref{SetPrintingAll}).

\begin{coq_example}
Ltac f x :=
  match x with
    context f [S ?X] => 
    idtac X;                    (* To display the evaluation order *)
    assert (p := eq_refl 1 : X=1);    (* To filter the case X=1 *)
    let x:= context f[O] in assert (x=O) (* To observe the context *)
  end.
Goal True.
f (3+4).
\end{coq_example}

\item \index{appcontext!in pattern}
For historical reasons, {\tt context} considers $n$-ary applications
such as {\tt (f 1 2)} as a whole, and not as a sequence of unary
applications {\tt ((f 1) 2)}. Hence {\tt context [f ?x]} will fail
to find a matching subterm in {\tt (f 1 2)}: if the pattern is a partial
application, the matched subterms will be necessarily be
applications with exactly the same number of arguments.
Alternatively, one may now use the following variant of {\tt context}:
\begin{quote}
{\tt appcontext} {\ident} {\tt [} {\cpattern} {\tt ]}
\end{quote}
The behavior of {\tt appcontext} is the same as the one of {\tt
  context}, except that a matching subterm could be a partial
part of a longer application. For instance, in {\tt (f 1 2)},
an {\tt appcontext [f ?x]} will find the matching subterm {\tt (f 1)}. 

\end{Variants}

\subsubsection[Pattern matching on goals]{Pattern matching on goals\index{Ltac!match goal}
\index{Ltac!match reverse goal}
\index{match goal!in Ltac}
\index{match reverse goal!in Ltac}}

We can make pattern matching on goals using the following expression:
\begin{quote}
\begin{tabbing}
{\tt match goal with}\\
~~\={\tt |} $hyp_{1,1}${\tt ,}...{\tt ,}$hyp_{1,m_1}$
   ~~{\tt |-}{\cpattern}$_1${\tt =>} {\tacexpr}$_1$\\
  \>{\tt |} $hyp_{2,1}${\tt ,}...{\tt ,}$hyp_{2,m_2}$
   ~~{\tt |-}{\cpattern}$_2${\tt =>} {\tacexpr}$_2$\\
~~...\\
  \>{\tt |} $hyp_{n,1}${\tt ,}...{\tt ,}$hyp_{n,m_n}$
   ~~{\tt |-}{\cpattern}$_n${\tt =>} {\tacexpr}$_n$\\
  \>{\tt |\_}~~~~{\tt =>} {\tacexpr}$_{n+1}$\\
{\tt end}
\end{tabbing}
\end{quote}

If each hypothesis pattern $hyp_{1,i}$, with $i=1,...,m_1$
is matched (non-linear first-order unification) by an hypothesis of
the goal and if {\cpattern}$_1$ is matched by the conclusion of the
goal, then {\tacexpr}$_1$ is evaluated to $v_1$ by substituting the
pattern matching to the metavariables and the real hypothesis names
bound to the possible hypothesis names occurring in the hypothesis
patterns. If $v_1$ is a tactic value, then it is applied to the
goal. If this application fails, then another combination of
hypotheses is tried with the same proof context pattern. If there is
no other combination of hypotheses then the second proof context
pattern is tried and so on. If the next to last proof context pattern
fails then {\tacexpr}$_{n+1}$ is evaluated to $v_{n+1}$ and $v_{n+1}$
is applied. Note also that matching against subterms (using the {\tt
context} {\ident} {\tt [} {\cpattern} {\tt ]}) is available and may
itself induce extra backtrackings.

\ErrMsg \errindex{No matching clauses for match goal}

No clause succeeds, i.e. all matching patterns, if any,
fail at the application of the right-hand-side.

\medskip

It is important to know that each hypothesis of the goal can be
matched by at most one hypothesis pattern. The order of matching is
the following: hypothesis patterns are examined from the right to the
left (i.e. $hyp_{i,m_i}$ before $hyp_{i,1}$). For each hypothesis
pattern, the goal hypothesis are matched in order (fresher hypothesis
first), but it possible to reverse this order (older first) with
the {\tt match reverse goal with} variant.

\variant
\index{lazymatch goal!in Ltac}
\index{Ltac!lazymatch goal}
\index{lazymatch reverse goal!in Ltac}
\index{Ltac!lazymatch reverse goal}
Using {\tt lazymatch} instead of {\tt match} has an effect if the
right-hand-side of a clause returns a tactic. With {\tt match}, the
tactic is applied to the current goal (and the next clause is tried if
it fails). With {\tt lazymatch}, the tactic is directly returned as
the result of the whole {\tt lazymatch} block without being first
tried to be applied to the goal. Typically, if the {\tt lazymatch}
block is bound to some variable $x$ in a {\tt let in}, then tactic
expression gets bound to the variable $x$.

\begin{coq_example}
Ltac test_lazy :=
  lazymatch goal with
  | _ => idtac "here"; fail 
  | _ => idtac "wasn't lazy"; trivial
  end.
Ltac test_eager :=
  match goal with
  | _ => idtac "here"; fail 
  | _ => idtac "wasn't lazy"; trivial
  end.
Goal True.
test_lazy || idtac "was lazy".
test_eager || idtac "was lazy".
\end{coq_example}

\subsubsection[Filling a term context]{Filling a term context\index{context!in expression}}

The following expression is not a tactic in the sense that it does not
produce subgoals but generates a term to be used in tactic
expressions:
\begin{quote}
{\tt context} {\ident} {\tt [} {\tacexpr} {\tt ]}
\end{quote}
{\ident} must denote a context variable bound by a {\tt context}
pattern of a {\tt match} expression. This expression evaluates
replaces the hole of the value of {\ident} by the value of
{\tacexpr}.

\ErrMsg \errindex{not a context variable}


\subsubsection[Generating fresh hypothesis names]{Generating fresh hypothesis names\index{Ltac!fresh}
\index{fresh!in Ltac}}

Tactics sometimes have to generate new names for hypothesis. Letting
the system decide a name with the {\tt intro} tactic is not so good
since it is very awkward to retrieve the name the system gave.
The following expression returns an identifier:
\begin{quote}
{\tt fresh} \nelist{\textrm{\textsl{component}}}{}
\end{quote}
It evaluates to an identifier unbound in the goal. This fresh
identifier is obtained by concatenating the value of the
\textrm{\textsl{component}}'s (each of them is, either an {\ident} which
has to refer to a name, or directly a name denoted by a
{\qstring}). If the resulting name is already used, it is padded
with a number so that it becomes fresh. If no component is
given, the name is a fresh derivative of the name {\tt H}.

\subsubsection[Computing in a constr]{Computing in a constr\index{Ltac!eval}
\index{eval!in Ltac}}

Evaluation of a term can be performed with:
\begin{quote}
{\tt eval} {\nterm{redexpr}} {\tt in} {\term}
\end{quote}
where \nterm{redexpr} is a reduction tactic among {\tt red}, {\tt
hnf}, {\tt compute}, {\tt simpl}, {\tt cbv}, {\tt lazy}, {\tt unfold},
{\tt fold}, {\tt pattern}.

\subsubsection{Type-checking a term}
%\tacindex{type of}
\index{Ltac!type of}
\index{type of!in Ltac}

The following returns the type of {\term}:

\begin{quote}
{\tt type of} {\term}
\end{quote}

\subsubsection[Accessing tactic decomposition]{Accessing tactic decomposition\tacindex{info}
\index{Tacticals!info@{\tt info}}}

Tactical ``{\tt info} {\tacexpr}'' is not really a tactical. For
elementary tactics, this is equivalent to \tacexpr. For complex tactic
like \texttt{auto}, it displays the operations performed by the
tactic.

\subsubsection[Proving a subgoal as a separate lemma]{Proving a subgoal as a separate lemma\tacindex{abstract}
\index{Tacticals!abstract@{\tt abstract}}}

From the outside ``\texttt{abstract \tacexpr}'' is the same as
{\tt solve \tacexpr}. Internally it saves an auxiliary lemma called 
{\ident}\texttt{\_subproof}\textit{n} where {\ident} is the name of the
current goal and \textit{n} is chosen so that this is a fresh name.

This tactical is useful with tactics such as \texttt{omega} or
\texttt{discriminate} that generate huge proof terms. With that tool
the user can avoid the explosion at time of the \texttt{Save} command
without having to cut manually the proof in smaller lemmas.

\begin{Variants}
\item \texttt{abstract {\tacexpr} using {\ident}}.\\
  Give explicitly the name of the auxiliary lemma.
\end{Variants}

\ErrMsg \errindex{Proof is not complete}

\subsubsection[Calling an external tactic]{Calling an external tactic\index{Ltac!external}}

The tactic {\tt external} allows to run an executable outside the
{\Coq} executable. The communication is done via an XML encoding of
constructions. The syntax of the command is

\begin{quote}
{\tt external} "\textsl{command}" "\textsl{request}" \nelist{\tacarg}{}
\end{quote}

The string \textsl{command}, to be interpreted in the default
execution path of the operating system, is the name of the external
command. The string \textsl{request} is the name of a request to be
sent to the external command. Finally the list of tactic arguments
have to evaluate to terms. An XML tree of the following form is sent
to the standard input of the external command.
\medskip

\begin{tabular}{l}
\texttt{<REQUEST req="}\textsl{request}\texttt{">}\\
the XML tree of the first argument\\
{\ldots}\\
the XML tree of the last argument\\
\texttt{</REQUEST>}\\
\end{tabular}
\medskip

Conversely, the external command must send on its standard output an
XML tree of the following forms:

\medskip
\begin{tabular}{l}
\texttt{<TERM>}\\
the XML tree of a term\\
\texttt{</TERM>}\\
\end{tabular}
\medskip

\noindent or 

\medskip
\begin{tabular}{l}
\texttt{<CALL uri="}\textsl{ltac\_qualified\_ident}\texttt{">}\\
the XML tree of a first argument\\
{\ldots}\\
the XML tree of a last argument\\
\texttt{</CALL>}\\
\end{tabular}

\medskip
\noindent where \textsl{ltac\_qualified\_ident} is the name of a
defined {\ltac} function and each subsequent XML tree is recursively a
\texttt{CALL} or a \texttt{TERM} node.

The Document Type Definition (DTD) for terms of the Calculus of
Inductive Constructions is the one developed as part of the MoWGLI
European project. It can be found in the file {\tt dev/doc/cic.dtd} of
the {\Coq} source archive.

An example of parser for this DTD, written in the Objective Caml -
Camlp4 language, can be found in the file {\tt parsing/g\_xml.ml4} of
the {\Coq} source archive.

\section[Tactic toplevel definitions]{Tactic toplevel definitions\comindex{Ltac}}

\subsection{Defining {\ltac} functions}

Basically, {\ltac} toplevel definitions are made as follows:
%{\tt Tactic Definition} {\ident} {\tt :=} {\tacexpr}\\
%
%{\tacexpr} is evaluated to $v$ and $v$ is associated to {\ident}. Next, every
%script is evaluated by substituting $v$ to {\ident}.
%
%We can define functional definitions by:\\
\begin{quote}
{\tt Ltac} {\ident} {\ident}$_1$ ... {\ident}$_n$ {\tt :=}
{\tacexpr}
\end{quote}
This defines a new {\ltac} function that can be used in any tactic
script or new {\ltac} toplevel definition.

\Rem The preceding definition can equivalently be written:
\begin{quote}
{\tt Ltac} {\ident} {\tt := fun} {\ident}$_1$ ... {\ident}$_n$
{\tt =>} {\tacexpr}
\end{quote}
Recursive and mutual recursive function definitions are also
possible with the syntax:
\begin{quote}
{\tt Ltac} {\ident}$_1$ {\ident}$_{1,1}$ ...
{\ident}$_{1,m_1}$~~{\tt :=} {\tacexpr}$_1$\\
{\tt with} {\ident}$_2$ {\ident}$_{2,1}$ ... {\ident}$_{2,m_2}$~~{\tt :=}
{\tacexpr}$_2$\\
...\\
{\tt with} {\ident}$_n$ {\ident}$_{n,1}$ ... {\ident}$_{n,m_n}$~~{\tt :=}
{\tacexpr}$_n$
\end{quote}
\medskip
It is also possible to \emph{redefine} an existing user-defined tactic
using the syntax:
\begin{quote}
{\tt Ltac} {\qualid} {\ident}$_1$ ... {\ident}$_n$ {\tt ::=}
{\tacexpr}
\end{quote}
A previous definition of \qualid must exist in the environment.
The new definition will always be used instead of the old one and
it goes accross module boundaries.

If preceded by the keyword {\tt Local} the tactic definition will not
be exported outside the current module.

\subsection[Printing {\ltac} tactics]{Printing {\ltac} tactics\comindex{Print Ltac}}

Defined {\ltac} functions can be displayed using the command

\begin{quote}
{\tt Print Ltac {\qualid}.}
\end{quote}

\section[Debugging {\ltac} tactics]{Debugging {\ltac} tactics\comindex{Set Ltac Debug}
\comindex{Unset Ltac Debug}
\comindex{Test Ltac Debug}}

The {\ltac} interpreter comes with a step-by-step debugger. The
debugger can be activated using the command

\begin{quote}
{\tt Set Ltac Debug.}
\end{quote}

\noindent and deactivated using the command

\begin{quote}
{\tt Unset Ltac Debug.}
\end{quote}

To know if the debugger is on, use the command \texttt{Test Ltac Debug}.
When the debugger is activated, it stops at every step of the
evaluation of the current {\ltac} expression and it prints information
on what it is doing. The debugger stops, prompting for a command which
can be one of the following:

\medskip
\begin{tabular}{ll}
simple newline: & go to the next step\\
h: & get help\\
x: & exit current evaluation\\
s: & continue current evaluation without stopping\\
r $n$: & advance $n$ steps further\\
r {\qstring}: & advance up to the next call to ``{\tt idtac} {\qstring}''\\
\end{tabular}
\endinput

\subsection{Permutation on closed lists}

\begin{figure}[b]
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example*}
Require Import List.
Section Sort.
Variable A : Set.
Inductive permut : list A -> list A -> Prop :=
  | permut_refl   : forall l, permut l l
  | permut_cons   :
      forall a l0 l1, permut l0 l1 -> permut (a :: l0) (a :: l1)
  | permut_append : forall a l, permut (a :: l) (l ++ a :: nil)
  | permut_trans  :
      forall l0 l1 l2, permut l0 l1 -> permut l1 l2 -> permut l0 l2.
End Sort.
\end{coq_example*}
\end{center}
\caption{Definition of the permutation predicate}
\label{permutpred}
\end{figure}


Another more complex example is the problem of permutation on closed
lists. The aim is to show that a closed list is a permutation of
another one.  First, we define the permutation predicate as shown on
Figure~\ref{permutpred}.
 
\begin{figure}[p]
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example}
Ltac Permut n :=
  match goal with
  | |- (permut _ ?l ?l) => apply permut_refl
  | |- (permut _ (?a :: ?l1) (?a :: ?l2)) =>
      let newn := eval compute in (length l1) in
      (apply permut_cons; Permut newn)
  | |- (permut ?A (?a :: ?l1) ?l2) =>
      match eval compute in n with
      | 1 => fail
      | _ =>
          let l1' := constr:(l1 ++ a :: nil) in
          (apply (permut_trans A (a :: l1) l1' l2);
            [ apply permut_append | compute; Permut (pred n) ])
      end
  end.
Ltac PermutProve :=
  match goal with
  | |- (permut _ ?l1 ?l2) =>
      match eval compute in (length l1 = length l2) with
      | (?n = ?n) => Permut n
      end
  end.
\end{coq_example}
\end{minipage}}
\end{center}
\caption{Permutation tactic}
\label{permutltac}
\end{figure}

\begin{figure}[p]
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example*}
Lemma permut_ex1 :
  permut nat (1 :: 2 :: 3 :: nil) (3 :: 2 :: 1 :: nil).
Proof.
PermutProve.
Qed.

Lemma permut_ex2 :
  permut nat
    (0 :: 1 :: 2 :: 3 :: 4 :: 5 :: 6 :: 7 :: 8 :: 9 :: nil)
    (0 :: 2 :: 4 :: 6 :: 8 :: 9 :: 7 :: 5 :: 3 :: 1 :: nil).
Proof.
PermutProve.
Qed.
\end{coq_example*}
\end{minipage}}
\end{center}
\caption{Examples of {\tt PermutProve} use}
\label{permutlem}
\end{figure}

Next, we can write naturally the tactic and the result can be seen on
Figure~\ref{permutltac}. We can notice that we use two toplevel
definitions {\tt PermutProve} and {\tt Permut}. The function to be
called is {\tt PermutProve} which computes the lengths of the two
lists and calls {\tt Permut} with the length if the two lists have the
same length. {\tt Permut} works as expected.  If the two lists are
equal, it concludes. Otherwise, if the lists have identical first
elements, it applies {\tt Permut} on the tail of the lists.  Finally,
if the lists have different first elements, it puts the first element
of one of the lists (here the second one which appears in the {\tt
  permut} predicate) at the end if that is possible, i.e., if the new
first element has been at this place previously. To verify that all
rotations have been done for a list, we use the length of the list as
an argument for {\tt Permut} and this length is decremented for each
rotation down to, but not including, 1 because for a list of length
$n$, we can make exactly $n-1$ rotations to generate at most $n$
distinct lists. Here, it must be noticed that we use the natural
numbers of {\Coq} for the rotation counter. On Figure~\ref{ltac}, we
can see that it is possible to use usual natural numbers but they are
only used as arguments for primitive tactics and they cannot be
handled, in particular, we cannot make computations with them. So, a
natural choice is to use {\Coq} data structures so that {\Coq} makes
the computations (reductions) by {\tt eval compute in} and we can get
the terms back by {\tt match}.

With {\tt PermutProve}, we can now prove lemmas such those shown on
Figure~\ref{permutlem}.


\subsection{Deciding intuitionistic propositional logic}

\begin{figure}[tbp]
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example}
Ltac Axioms :=
  match goal with
  | |- True => trivial
  | _:False |- _  => elimtype False; assumption
  | _:?A |- ?A  => auto
  end.
Ltac DSimplif :=
  repeat
   (intros;
    match goal with
     | id:(~ _) |- _ => red in id
     | id:(_ /\ _) |- _ =>
         elim id; do 2 intro; clear id
     | id:(_ \/ _) |- _ =>
         elim id; intro; clear id
     | id:(?A /\ ?B -> ?C) |- _ =>
         cut (A -> B -> C);
          [ intro | intros; apply id; split; assumption ]
     | id:(?A \/ ?B -> ?C) |- _ =>
         cut (B -> C);
          [ cut (A -> C);
             [ intros; clear id
             | intro; apply id; left; assumption ]
          | intro; apply id; right; assumption ]
     | id0:(?A -> ?B),id1:?A |- _ =>
         cut B; [ intro; clear id0 | apply id0; assumption ]
     | |- (_ /\ _) => split
     | |- (~ _) => red
     end).
\end{coq_example}
\end{minipage}}
\end{center}
\caption{Deciding intuitionistic propositions (1)}
\label{tautoltaca}
\end{figure}

\begin{figure}
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example}
Ltac TautoProp :=
  DSimplif;
   Axioms ||
     match goal with
     | id:((?A -> ?B) -> ?C) |- _ =>
          cut (B -> C);
          [ intro; cut (A -> B);
             [ intro; cut C;
                [ intro; clear id | apply id; assumption ]
             | clear id ]
          | intro; apply id; intro; assumption ]; TautoProp
     | id:(~ ?A -> ?B) |- _ =>
         cut (False -> B);
          [ intro; cut (A -> False);
             [ intro; cut B;
                [ intro; clear id | apply id; assumption ]
             | clear id ]
          | intro; apply id; red; intro; assumption ]; TautoProp
     | |- (_ \/ _) => (left; TautoProp) || (right; TautoProp)
     end.
\end{coq_example}
\end{minipage}}
\end{center}
\caption{Deciding intuitionistic propositions (2)}
\label{tautoltacb}
\end{figure}

The pattern matching on goals allows a complete and so a powerful
backtracking when returning tactic values. An interesting application
is the problem of deciding intuitionistic propositional logic.
Considering the contraction-free sequent calculi {\tt LJT*} of
Roy~Dyckhoff (\cite{Dyc92}), it is quite natural to code such a tactic
using the tactic language. On Figure~\ref{tautoltaca}, the tactic {\tt
  Axioms} tries to conclude using usual axioms. The {\tt DSimplif}
tactic applies all the reversible rules of Dyckhoff's system.
Finally, on Figure~\ref{tautoltacb}, the {\tt TautoProp} tactic (the
main tactic to be called) simplifies with {\tt DSimplif}, tries to
conclude with {\tt Axioms} and tries several paths using the
backtracking rules (one of the four Dyckhoff's rules for the left
implication to get rid of the contraction and the right or).

\begin{figure}[tb]
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example*}
Lemma tauto_ex1 : forall A B:Prop, A /\ B -> A \/ B.
Proof.
TautoProp.
Qed.

Lemma tauto_ex2 :
   forall A B:Prop, (~ ~ B -> B) -> (A -> B) -> ~ ~ A -> B.
Proof.
TautoProp.
Qed.
\end{coq_example*}
\end{minipage}}
\end{center}
\caption{Proofs of tautologies with {\tt TautoProp}}
\label{tautolem}
\end{figure}

For example, with {\tt TautoProp}, we can prove tautologies like those of
Figure~\ref{tautolem}.


\subsection{Deciding type isomorphisms}

A more tricky problem is to decide equalities between types and modulo
isomorphisms. Here, we choose to use the isomorphisms of the simply typed
$\lb{}$-calculus with Cartesian product and $unit$ type (see, for example,
\cite{RC95}). The axioms of this $\lb{}$-calculus are given by
Figure~\ref{isosax}.

\begin{figure}
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Open Scope type_scope.
Section Iso_axioms.
Variables A B C : Set.
Axiom Com : A * B = B * A.
Axiom Ass : A * (B * C) = A * B * C.
Axiom Cur : (A * B -> C) = (A -> B -> C).
Axiom Dis : (A -> B * C) = (A -> B) * (A -> C).
Axiom P_unit : A * unit = A.
Axiom AR_unit : (A -> unit) = unit.
Axiom AL_unit : (unit -> A) = A.
Lemma Cons : B = C -> A * B = A * C.
Proof.
intro Heq; rewrite Heq; reflexivity.
Qed.
End Iso_axioms.
\end{coq_example*}
\end{minipage}}
\end{center}
\caption{Type isomorphism axioms}
\label{isosax}
\end{figure}

The tactic to judge equalities modulo this axiomatization can be written as
shown on Figures~\ref{isosltac1} and~\ref{isosltac2}. The algorithm is quite
simple. Types are reduced using axioms that can be oriented (this done by {\tt
MainSimplif}). The normal forms are sequences of Cartesian
products without Cartesian product in the left component. These normal forms
are then compared modulo permutation of the components (this is done by {\tt
CompareStruct}). The main tactic to be called and realizing this algorithm is
{\tt IsoProve}.

\begin{figure}
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example}
Ltac DSimplif trm :=
  match trm with
  | (?A * ?B * ?C) =>
      rewrite <- (Ass A B C); try MainSimplif
  | (?A * ?B -> ?C) =>
      rewrite (Cur A B C); try MainSimplif
  | (?A -> ?B * ?C) =>
      rewrite (Dis A B C); try MainSimplif
  | (?A * unit) =>
      rewrite (P_unit A); try MainSimplif
  | (unit * ?B) =>
      rewrite (Com unit B); try MainSimplif
  | (?A -> unit) =>
      rewrite (AR_unit A); try MainSimplif
  | (unit -> ?B) =>
      rewrite (AL_unit B); try MainSimplif
  | (?A * ?B) =>
      (DSimplif A; try MainSimplif) || (DSimplif B; try MainSimplif)
  | (?A -> ?B) =>
      (DSimplif A; try MainSimplif) || (DSimplif B; try MainSimplif)
  end
 with MainSimplif :=
  match goal with
  | |- (?A = ?B) => try DSimplif A; try DSimplif B
  end.
Ltac Length trm :=
  match trm with
  | (_ * ?B) => let succ := Length B in constr:(S succ)
  | _ => constr:1
  end.
Ltac assoc := repeat rewrite <- Ass.
\end{coq_example}
\end{minipage}}
\end{center}
\caption{Type isomorphism tactic (1)}
\label{isosltac1}
\end{figure}

\begin{figure}
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example}
Ltac DoCompare n :=
  match goal with
  | [ |- (?A = ?A) ] => reflexivity
  | [ |- (?A * ?B = ?A * ?C) ] =>
    apply Cons; let newn := Length B in DoCompare newn
  | [ |- (?A * ?B = ?C) ] =>
    match eval compute in n with
    | 1 => fail
    | _ =>
      pattern (A * B) at 1; rewrite Com; assoc; DoCompare (pred n)
    end
  end.
Ltac CompareStruct :=
  match goal with
  | [ |- (?A = ?B) ] =>
      let l1 := Length A
      with l2 := Length B in
      match eval compute in (l1 = l2) with
      | (?n = ?n) => DoCompare n
      end
  end.
Ltac IsoProve := MainSimplif; CompareStruct.
\end{coq_example}
\end{minipage}}
\end{center}
\caption{Type isomorphism tactic (2)}
\label{isosltac2}
\end{figure}

Figure~\ref{isoslem} gives examples of what can be solved by {\tt IsoProve}.

\begin{figure}
\begin{center}
\fbox{\begin{minipage}{0.95\textwidth}
\begin{coq_example*}
Lemma isos_ex1 : 
  forall A B:Set, A * unit * B = B * (unit * A).
Proof.
intros; IsoProve.
Qed.

Lemma isos_ex2 :
  forall A B C:Set,
    (A * unit -> B * (C * unit)) =
    (A * unit -> (C -> unit) * C) * (unit -> A -> B).
Proof.
intros; IsoProve.
Qed.
\end{coq_example*}
\end{minipage}}
\end{center}
\caption{Type equalities solved by {\tt IsoProve}}
\label{isoslem}
\end{figure}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-mod.tex <==
\section{Module system
\index{Modules}
\label{section:Modules}}

The module system provides a way of packaging related elements
together, as well as a mean of massive abstraction.

\begin{figure}[t]
\begin{centerframe}
\begin{tabular}{rcl}
{\modtype}  & ::= & {\qualid} \\
 & $|$ & {\modtype} \texttt{ with Definition }{\qualid} := {\term} \\
 & $|$ & {\modtype} \texttt{ with Module }{\qualid} := {\qualid} \\
 & $|$ & {\qualid} \nelist{\qualid}{}\\
 & $|$ & $!${\qualid} \nelist{\qualid}{}\\
 &&\\

{\onemodbinding}  & ::= & {\tt ( [Import|Export] \nelist{\ident}{} : {\modtype} )}\\
 &&\\

{\modbindings} & ::= & \nelist{\onemodbinding}{}\\
 &&\\

{\modexpr} & ::= & \nelist{\qualid}{} \\
           & $|$ & $!$\nelist{\qualid}{}
\end{tabular}
\end{centerframe}
\caption{Syntax of modules}
\end{figure}

In the syntax of module application, the $!$ prefix indicates that
any {\tt Inline} directive in the type of the functor arguments
will be ignored (see \ref{Inline} below).

\subsection{\tt Module {\ident}
\comindex{Module}}

This command is used to start an interactive module named {\ident}.

\begin{Variants}

\item{\tt Module {\ident} {\modbindings}}

  Starts an interactive functor with parameters given by {\modbindings}.

\item{\tt Module {\ident} \verb.:. {\modtype}}

  Starts an interactive module specifying its module type. 

\item{\tt Module {\ident} {\modbindings} \verb.:. {\modtype}}

  Starts an interactive functor with parameters given by
  {\modbindings}, and output module type {\modtype}.

\item{\tt Module {\ident} \verb.<:. {\modtype$_1$} \verb.<:. $\ldots$ \verb.<:.{ \modtype$_n$}}

  Starts an interactive module satisfying each {\modtype$_i$}. 

\item{\tt Module {\ident} {\modbindings} \verb.<:. {\modtype$_1$} \verb.<:. $\ldots$ \verb.<:. {\modtype$_n$}}

  Starts an interactive functor with parameters given by
  {\modbindings}. The output module type is verified against each
  module type {\modtype$_i$}.

\item\texttt{Module [Import|Export]}

  Behaves like \texttt{Module}, but automatically imports or exports
  the module.

\end{Variants}
\subsubsection{Reserved commands inside an interactive module:
\comindex{Include}}
\begin{enumerate}
\item {\tt Include {\module}}

  Includes the content of {\module} in the current interactive
 module. Here {\module} can be a module expresssion or a module type
 expression. If {\module} is a high-order module or module type
 expression then the system tries to instanciate {\module}
 by the current interactive module.

\item {\tt Include {\module$_1$} \verb.<+. $\ldots$ \verb.<+. {\module$_n$}} 

is a shortcut for {\tt Include {\module$_1$}}  $\ldots$ {\tt Include {\module$_n$}}
\end{enumerate}
\subsection{\tt End {\ident}
\comindex{End}}

This command closes the interactive module {\ident}. If the module type
was given the content of the module is matched against it and an error
is signaled if the matching fails. If the module is basic (is not a
functor) its components (constants, inductive types, submodules etc) are
now available through the dot notation.

\begin{ErrMsgs}
\item \errindex{No such label {\ident}}
\item \errindex{Signature components for label {\ident} do not match}
\item \errindex{This is not the last opened module}
\end{ErrMsgs}


\subsection{\tt Module {\ident} := {\modexpr}
\comindex{Module}}

This command defines the module identifier {\ident} to be equal to
{\modexpr}. 

\begin{Variants}
\item{\tt Module {\ident} {\modbindings} := {\modexpr}}

 Defines a functor with parameters given by {\modbindings} and body {\modexpr}.

% Particular cases of the next 2 items
%\item{\tt Module {\ident} \verb.:. {\modtype} := {\modexpr}}
%
%  Defines a module with body {\modexpr} and interface {\modtype}.
%\item{\tt Module {\ident} \verb.<:. {\modtype} := {\modexpr}}
%
%  Defines a module with body {\modexpr}, satisfying {\modtype}.

\item{\tt Module {\ident} {\modbindings} \verb.:. {\modtype} :=
    {\modexpr}}

  Defines a functor with parameters given by {\modbindings} (possibly none),
  and output module type {\modtype}, with body {\modexpr}. 

\item{\tt Module {\ident} {\modbindings} \verb.<:.  {\modtype$_1$} \verb.<:. $\ldots$ \verb.<:. {\modtype$_n$}:=
    {\modexpr}}

  Defines a functor with parameters given by {\modbindings} (possibly none) 
  with body {\modexpr}. The body is checked against each {\modtype$_i$}.

\item{\tt Module {\ident} {\modbindings} := {\modexpr$_1$} \verb.<+. $\ldots$ \verb.<+. {\modexpr$_n$}}

  is equivalent to an interactive module where each {\modexpr$_i$} are included.

\end{Variants}

\subsection{\tt Module Type {\ident}
\comindex{Module Type}}

This command is used to start an interactive module type {\ident}.

\begin{Variants}

\item{\tt Module Type {\ident} {\modbindings}}

  Starts an interactive functor type with parameters given by {\modbindings}.

\end{Variants}
\subsubsection{Reserved commands inside an interactive module type:
\comindex{Include}\comindex{Inline}}
\label{Inline}
\begin{enumerate}
\item {\tt Include {\module}}

 Same as {\tt Include} inside a module.

\item {\tt Include {\module$_1$} \verb.<+. $\ldots$ \verb.<+. {\module$_n$}} 

is a shortcut for {\tt Include {\module$_1$}}  $\ldots$ {\tt Include {\module$_n$}}

\item {\tt {\assumptionkeyword} Inline {\assums} }

 The instance of this assumption will be automatically expanded at functor
 application, except when this functor application is prefixed by a $!$ annotation.
\end{enumerate}
\subsection{\tt End {\ident}
\comindex{End}}

This command closes the interactive module type {\ident}.

\begin{ErrMsgs}
\item \errindex{This is not the last opened module type}
\end{ErrMsgs}

\subsection{\tt Module Type {\ident} := {\modtype}}

Defines a module type {\ident} equal to {\modtype}.

\begin{Variants}
\item {\tt Module Type {\ident} {\modbindings} := {\modtype}}

  Defines a functor type {\ident} specifying functors taking arguments
  {\modbindings} and returning {\modtype}.

\item{\tt Module Type {\ident} {\modbindings} := {\modtype$_1$} \verb.<+. $\ldots$ \verb.<+. {\modtype$_n$}}

  is equivalent to an interactive module type were each {\modtype$_i$} are included.

\end{Variants}

\subsection{\tt Declare Module {\ident} : {\modtype}}

Declares a module {\ident} of type {\modtype}.

\begin{Variants}

\item{\tt Declare Module {\ident} {\modbindings} \verb.:. {\modtype}}

  Declares a functor with parameters {\modbindings} and output module
  type {\modtype}.


\end{Variants}


\subsubsection{Example}

Let us define a simple module.
\begin{coq_example}
Module M.
  Definition T := nat.
  Definition x := 0.
  Definition y : bool.
    exact true.
  Defined.
End M.
\end{coq_example}
Inside a module one can define constants, prove theorems and do any
other things that can be done in the toplevel. Components of a closed
module can be accessed using the dot notation:
\begin{coq_example}
Print M.x.
\end{coq_example}
A simple module type:
\begin{coq_example}
Module Type SIG.
  Parameter T : Set.
  Parameter x : T.
End SIG.
\end{coq_example}

Now we can create a new module from \texttt{M}, giving it a less
precise specification: the \texttt{y} component is dropped as well
as the body of \texttt{x}.

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is not correct and should produce **********)
(***************** Error: N.y not a defined object *******************)
\end{coq_eval}
\begin{coq_example}
Module N  :  SIG with Definition T := nat  :=  M.
Print N.T.
Print N.x.
Print N.y.
\end{coq_example}
\begin{coq_eval}
Reset N.
\end{coq_eval}

\noindent
The definition of \texttt{N} using the module type expression
\texttt{SIG with Definition T:=nat} is equivalent to the following
one:

\begin{coq_example*}
Module Type SIG'.
  Definition T : Set := nat.
  Parameter x : T.
End SIG'.
Module N : SIG' := M.
\end{coq_example*}
If we just want to be sure that the our implementation satisfies a
given module type without restricting the interface, we can use a
transparent constraint
\begin{coq_example}
Module P <: SIG := M.
Print P.y.
\end{coq_example}
Now let us create a functor, i.e. a parametric module
\begin{coq_example}
Module Two (X Y: SIG).
\end{coq_example}
\begin{coq_example*}
  Definition T := (X.T * Y.T)%type.
  Definition x := (X.x, Y.x).
\end{coq_example*}
\begin{coq_example}
End Two.
\end{coq_example}
and apply it to our modules and do some computations
\begin{coq_example}
Module Q := Two M N.
Eval compute in (fst Q.x + snd Q.x).
\end{coq_example}
In the end, let us define a module type with two sub-modules, sharing
some of the fields and give one of its possible implementations:
\begin{coq_example}
Module Type SIG2.
  Declare Module M1 : SIG.
  Module M2 <: SIG.
    Definition T := M1.T.
    Parameter x : T.
  End M2.
End SIG2.
\end{coq_example}
\begin{coq_example*}
Module Mod <: SIG2.
  Module M1.
    Definition T := nat.
    Definition x := 1.
  End M1.
  Module M2 := M.
\end{coq_example*}
\begin{coq_example}
End Mod.
\end{coq_example}
Notice that \texttt{M} is a correct body for the component \texttt{M2}
since its \texttt{T} component is equal \texttt{nat} and hence
\texttt{M1.T} as specified.
\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{Remarks}
\item Modules and module types can be nested components of each other.
\item One can have sections inside a module or a module type, but
  not a module or a module type inside a section.
\item Commands like \texttt{Hint} or \texttt{Notation} can
  also appear inside modules and module types. Note that in case of a
  module definition like:

    \smallskip
    \noindent
    {\tt Module N : SIG := M.} 
    \smallskip

    or

    \smallskip
    {\tt Module N : SIG.\\
      \ \ \dots\\
      End N.}
    \smallskip 
    
    hints and the like valid for \texttt{N} are not those defined in
    \texttt{M} (or the module body) but the ones defined in
    \texttt{SIG}.

\end{Remarks}

\subsection{\tt Import {\qualid}
\comindex{Import}
\label{Import}}

If {\qualid} denotes a valid basic module (i.e. its module type is a
signature), makes its components available by their short names.

Example:

\begin{coq_example}
Module Mod.
\end{coq_example}
\begin{coq_example}
  Definition T:=nat.
  Check T.
\end{coq_example}
\begin{coq_example}
End Mod.
Check Mod.T.
Check T. (* Incorrect ! *)
Import Mod.
Check T. (* Now correct *)
\end{coq_example}
\begin{coq_eval}
Reset Mod.
\end{coq_eval}

Some features defined in modules are activated only when a module is
imported. This is for instance the case of notations (see
Section~\ref{Notation}).

Declarations made with the {\tt Local} flag are never imported by the
{\tt Import} command. Such declarations are only accessible through their
fully qualified name.

Example:

\begin{coq_example}
Module A.
Module B.
Local Definition T := nat.
End B.
End A.
Import A.
Check B.T.
\end{coq_example}

\begin{Variants}
\item{\tt Export {\qualid}}\comindex{Export}

  When the module containing the command {\tt Export {\qualid}} is
  imported, {\qualid} is imported as well.
\end{Variants}

\begin{ErrMsgs}
  \item \errindexbis{{\qualid} is not a module}{is not a module}
% this error is impossible in the import command
%  \item \errindex{Cannot mask the absolute name {\qualid} !}
\end{ErrMsgs}

\begin{Warnings}
  \item Warning: Trying to mask the absolute name {\qualid} !
\end{Warnings}

\subsection{\tt Print Module {\ident}
\comindex{Print Module}}

Prints the module type and (optionally) the body of the module {\ident}.

\subsection{\tt Print Module Type {\ident}
\comindex{Print Module Type}}

Prints the module type corresponding to {\ident}.

\subsection{\tt Locate Module {\qualid}
\comindex{Locate Module}}

Prints the full name of the module {\qualid}.


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-modr.tex <==
\chapter[The Module System]{The Module System\label{chapter:Modules}}

The module system extends the Calculus of Inductive Constructions
providing a convenient way to structure large developments as well as
a mean of massive abstraction.
%It is described in details in Judicael's thesis and Jacek's thesis

\section{Modules and module types}

\paragraph{Access path.} It is denoted by $p$, it can be either a module 
variable $X$ or, if $p'$ is an access path and $id$ an identifier, then
$p'.id$ is an access path.

\paragraph{Structure element.} It is denoted by \elem\ and is either a
definition of a constant, an assumption, a definition of an inductive,
 a definition of a module, an alias of module or a module type abbreviation.

\paragraph{Structure expression.} It is denoted by $S$ and can be:
\begin{itemize}
\item an access path $p$
\item a plain structure $\struct{\nelist{\elem}{;}}$
\item a functor $\functor{X}{S}{S'}$, where $X$ is a module variable,
  $S$ and $S'$ are structure expression
\item an application $S\,p$, where $S$ is a structure expression and $p$ 
an access path 
\item a refined structure $\with{S}{p}{p'}$ or $\with{S}{p}{t:T}$ where $S$
is a structure expression, $p$ and $p'$ are access paths, $t$ is a term 
and $T$ is the type of $t$.
\end{itemize}

\paragraph{Module definition,} is written $\Mod{X}{S}{S'}$ and
 consists of a module variable $X$, a module type
$S$ which can be any structure expression and optionally a module implementation $S'$ 
 which can be any structure expression except a refined structure.

\paragraph{Module alias,} is written $\ModA{X}{p}$ and
 consists of a module variable $X$ and a module path $p$. 

\paragraph{Module type abbreviation,} is written $\ModType{Y}{S}$, where
$Y$ is an identifier and $S$ is any structure expression .


\section{Typing Modules}

In order to introduce the typing system we first slightly extend
the syntactic class of terms and environments given in
section~\ref{Terms}. The environments, apart from definitions of
constants and inductive types now also hold any other structure elements.
Terms, apart from variables, constants and complex terms, 
include also access paths.

We also need additional typing judgments: 
\begin{itemize}
\item \WFT{E}{S}, denoting that a structure $S$ is well-formed, 

\item \WTM{E}{p}{S}, denoting that the module pointed by $p$ has type $S$ in
environment $E$.

\item \WEV{E}{S}{\overline{S}}, denoting that a structure $S$ is evaluated to 
a structure $\overline{S}$ in weak head normal form.

\item \WS{E}{S_1}{S_2}, denoting that a structure $S_1$ is a subtype of a
structure $S_2$.

\item \WS{E}{\elem_1}{\elem_2}, denoting that a structure element
  $\elem_1$ is more precise that a structure element $\elem_2$.
\end{itemize}
The rules for forming structures are the following:
\begin{description}
\item[WF-STR]
\inference{%
  \frac{
    \WF{E;E'}{}
  }{%%%%%%%%%%%%%%%%%%%%%
    \WFT{E}{\struct{E'}}
  }
}
\item[WF-FUN]
\inference{%
  \frac{
    \WFT{E;\ModS{X}{S}}{\overline{S'}}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WFT{E}{\functor{X}{S}{S'}}
  }
}
\end{description}
Evaluation of structures to weak head normal form:
\begin{description}
\item[WEVAL-APP]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{S}{\functor{X}{S_1}{S_2}}~~~~~\WEV{E}{S_1}{\overline{S_1}}\\
    \WTM{E}{p}{S_3}\qquad \WS{E}{S_3}{\overline{S_1}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{S\,p}{S_2\{p/X,t_1/p_1.c_1,\ldots,t_n/p_n.c_n\}}
  }
}
\end{description}
In the last rule, $\{t_1/p_1.c_1,\ldots,t_n/p_n.c_n\}$ is the resulting
 substitution from the inlining mechanism. We substitute in $S$ the
 inlined fields $p_i.c_i$ form $\ModS{X}{S_1}$ by the corresponding delta-reduced term $t_i$ in $p$.
\begin{description}
\item[WEVAL-WITH-MOD]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{S}{\structe{\ModS{X}{S_1}}}~~~~~\WEV{E;\elem_1;\ldots;\elem_i}{S_1}{\overline{S_1}}\\
    \WTM{E}{p}{S_2}\qquad \WS{E;\elem_1;\ldots;\elem_i}{S_2}{\overline{S_1}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{array}{c}
    \WEVT{E}{\with{S}{x}{p}}{\structes{\ModA{X}{p}}{p/X}}
    \end{array}
  }
}
\item[WEVAL-WITH-MOD-REC]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{S}{\structe{\ModS{X_1}{S_1}}}\\
    \WEV{E;\elem_1;\ldots;\elem_i}{\with{S_1}{p}{p_1}}{\overline{S_2}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{array}{c}
    \WEVT{E}{\with{S}{X_1.p}{p_1}}{\structes{\ModS{X}{\overline{S_2}}}{p_1/X_1.p}}
    \end{array}
  }
}
\item[WEVAL-WITH-DEF]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{S}{\structe{\Assum{}{c}{T_1}}}\\
    \WS{E;\elem_1;\ldots;\elem_i}{\Def{}{c}{t}{T}}{\Assum{}{c}{T_1}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{array}{c}
    \WEVT{E}{\with{S}{c}{t:T}}{\structe{\Def{}{c}{t}{T}}}
    \end{array}
  }
}
\item[WEVAL-WITH-DEF-REC]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{S}{\structe{\ModS{X_1}{S_1}}}\\
    \WEV{E;\elem_1;\ldots;\elem_i}{\with{S_1}{p}{p_1}}{\overline{S_2}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{array}{c}
    \WEVT{E}{\with{S}{X_1.p}{t:T}}{\structe{\ModS{X}{\overline{S_2}}}}
    \end{array}
  }
}

\item[WEVAL-PATH-MOD]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{p}{\structe{ \Mod{X}{S}{S_1}}}\\
    \WEV{E;\elem_1;\ldots;\elem_i}{S}{\overline{S}}
   \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{p.X}{\overline{S}}
  }
}
\inference{%
  \frac{
    \begin{array}{c}
    \WF{E}{}~~~~~~\Mod{X}{S}{S_1}\in E\\
    \WEV{E}{S}{\overline{S}}
   \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{X}{\overline{S}}
  }
}
\item[WEVAL-PATH-ALIAS]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{p}{\structe{\ModA{X}{p_1}}}\\
    \WEV{E;\elem_1;\ldots;\elem_i}{p_1}{\overline{S}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{p.X}{\overline{S}}
  }
}
\inference{%
  \frac{
    \begin{array}{c}
      \WF{E}{}~~~~~~~\ModA{X}{p_1}\in E\\
      \WEV{E}{p_1}{\overline{S}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{X}{\overline{S}}
  }
}
\item[WEVAL-PATH-TYPE]
\inference{%
  \frac{
    \begin{array}{c}
    \WEV{E}{p}{\structe{\ModType{Y}{S}}}\\
    \WEV{E;\elem_1;\ldots;\elem_i}{S}{\overline{S}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{p.Y}{\overline{S}}
  }
}
\item[WEVAL-PATH-TYPE]
\inference{%
  \frac{
    \begin{array}{c}
    \WF{E}{}~~~~~~~\ModType{Y}{S}\in E\\
    \WEV{E}{S}{\overline{S}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WEV{E}{Y}{\overline{S}}
  }
}
\end{description}
 Rules for typing module:
\begin{description}
\item[MT-EVAL]
\inference{%
  \frac{
 \WEV{E}{p}{\overline{S}}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WTM{E}{p}{\overline{S}}
  }
}
\item[MT-STR]
\inference{%
  \frac{
    \WTM{E}{p}{S}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WTM{E}{p}{S/p}
  }
}
\end{description}
The last rule, called strengthening is used to make all module fields
manifestly equal to themselves. The notation $S/p$ has the following
meaning:
\begin{itemize}
\item if $S\lra\struct{\elem_1;\dots;\elem_n}$ then
  $S/p=\struct{\elem_1/p;\dots;\elem_n/p}$ where $\elem/p$ is defined as
  follows:
  \begin{itemize}
  \item $\Def{}{c}{t}{T}/p\footnote{Opaque definitions are processed as assumptions.} ~=~ \Def{}{c}{t}{T}$
  \item $\Assum{}{c}{U}/p ~=~ \Def{}{c}{p.c}{U}$
  \item $\ModS{X}{S}/p ~=~ \ModA{X}{p.X}$
  \item $\ModA{X}{p'}/p ~=~ \ModA{X}{p'}$
  \item $\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I}/p ~=~ \Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}$
  \item $\Indpstr{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p'}{p} ~=~ \Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p'}$
  \end{itemize}
\item if $S\lra\functor{X}{S'}{S''}$ then $S/p=S$
\end{itemize}
The notation $\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}$ denotes an
inductive definition that is definitionally equal to the inductive
definition in the module denoted by the path $p$. All rules which have
$\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I}$ as premises are also valid for 
$\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}$. We give the formation rule
for $\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}$ below as well as
the equality rules on inductive types and constructors. \\

The module subtyping rules:
\begin{description}
\item[MSUB-STR]
\inference{%
  \frac{
    \begin{array}{c}
      \WS{E;\elem_1;\dots;\elem_n}{\elem_{\sigma(i)}}{\elem'_i}
                                  \textrm{ \ for } i=1..m \\
      \sigma : \{1\dots m\} \ra \{1\dots n\} \textrm{ \ injective}
    \end{array}
  }{
    \WS{E}{\struct{\elem_1;\dots;\elem_n}}{\struct{\elem'_1;\dots;\elem'_m}}
  }
}
\item[MSUB-FUN]
\inference{%       T_1 -> T_2 <: T_1' -> T_2'
  \frac{
    \WS{E}{\overline{S_1'}}{\overline{S_1}}~~~~~~~~~~\WS{E;\ModS{X}{S_1'}}{\overline{S_2}}{\overline{S_2'}}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WS{E}{\functor{X}{S_1}{S_2}}{\functor{X}{S_1'}{S_2'}}
  }
}
% these are derived rules
% \item[MSUB-EQ]
% \inference{%
%   \frac{
%     \WS{E}{T_1}{T_2}~~~~~~~~~~\WTERED{}{T_1}{=}{T_1'}~~~~~~~~~~\WTERED{}{T_2}{=}{T_2'}
%   }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%     \WS{E}{T_1'}{T_2'}
%   }
% }
% \item[MSUB-REFL]
% \inference{%
%   \frac{
%     \WFT{E}{T}
%   }{
%     \WS{E}{T}{T}
%   }
% }
\end{description}
Structure element subtyping rules:
\begin{description}
\item[ASSUM-ASSUM]
\inference{%
  \frac{
    \WTELECONV{}{T_1}{T_2}
  }{
    \WSE{\Assum{}{c}{T_1}}{\Assum{}{c}{T_2}}
  }
}
\item[DEF-ASSUM]
\inference{%
  \frac{
    \WTELECONV{}{T_1}{T_2}
  }{
    \WSE{\Def{}{c}{t}{T_1}}{\Assum{}{c}{T_2}}
  }
}
\item[ASSUM-DEF]
\inference{%
  \frac{
    \WTELECONV{}{T_1}{T_2}~~~~~~~~\WTECONV{}{c}{t_2}
  }{
    \WSE{\Assum{}{c}{T_1}}{\Def{}{c}{t_2}{T_2}}
  }
}
\item[DEF-DEF]
\inference{%
  \frac{
    \WTELECONV{}{T_1}{T_2}~~~~~~~~\WTECONV{}{t_1}{t_2}
  }{
    \WSE{\Def{}{c}{t_1}{T_1}}{\Def{}{c}{t_2}{T_2}}
  }
}
\item[IND-IND]
\inference{%
  \frac{
    \WTECONV{}{\Gamma_P}{\Gamma_P'}%
    ~~~~~~~~\WTECONV{\Gamma_P}{\Gamma_C}{\Gamma_C'}%
    ~~~~~~~~\WTECONV{\Gamma_P;\Gamma_C}{\Gamma_I}{\Gamma_I'}%
  }{
    \WSE{\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I}}%
        {\Ind{}{\Gamma_P'}{\Gamma_C'}{\Gamma_I'}}
  }
}
\item[INDP-IND]
\inference{%
  \frac{
    \WTECONV{}{\Gamma_P}{\Gamma_P'}%
    ~~~~~~~~\WTECONV{\Gamma_P}{\Gamma_C}{\Gamma_C'}%
    ~~~~~~~~\WTECONV{\Gamma_P;\Gamma_C}{\Gamma_I}{\Gamma_I'}%
  }{
    \WSE{\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}}%
        {\Ind{}{\Gamma_P'}{\Gamma_C'}{\Gamma_I'}}
  }
}
\item[INDP-INDP]
\inference{%
  \frac{
    \WTECONV{}{\Gamma_P}{\Gamma_P'}%
    ~~~~~~\WTECONV{\Gamma_P}{\Gamma_C}{\Gamma_C'}%
    ~~~~~~\WTECONV{\Gamma_P;\Gamma_C}{\Gamma_I}{\Gamma_I'}%
    ~~~~~~\WTECONV{}{p}{p'}
  }{
    \WSE{\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}}%
        {\Indp{}{\Gamma_P'}{\Gamma_C'}{\Gamma_I'}{p'}}
  }
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\item[MOD-MOD]
\inference{%
  \frac{
    \WSE{S_1}{S_2}
  }{
    \WSE{\ModS{X}{S_1}}{\ModS{X}{S_2}}
  }
}
\item[ALIAS-MOD]
\inference{%
  \frac{
    \WTM{E}{p}{S_1}~~~~~~~~\WSE{S_1}{S_2}
  }{
    \WSE{\ModA{X}{p}}{\ModS{X}{S_2}}
  }
}
\item[MOD-ALIAS]
\inference{%
  \frac{
      \WTM{E}{p}{S_2}~~~~~~~~
      \WSE{S_1}{S_2}~~~~~~~~\WTECONV{}{X}{p}
  }{
    \WSE{\ModS{X}{S_1}}{\ModA{X}{p}}
  }
}
\item[ALIAS-ALIAS]
\inference{%
  \frac{
    \WTECONV{}{p_1}{p_2}
  }{
    \WSE{\ModA{X}{p_1}}{\ModA{X}{p_2}}
  }
}
\item[MODTYPE-MODTYPE]
\inference{%
  \frac{
    \WSE{S_1}{S_2}~~~~~~~~\WSE{S_2}{S_1}
  }{
    \WSE{\ModType{Y}{S_1}}{\ModType{Y}{S_2}}
  }
}
\end{description}
New environment formation rules
\begin{description}
\item[WF-MOD]
\inference{%
  \frac{
    \WF{E}{}~~~~~~~~\WFT{E}{S}
  }{
    \WF{E;\ModS{X}{S}}{}
  }
}
\item[WF-MOD]
\inference{%
  \frac{
\begin{array}{c}
  \WS{E}{S_2}{S_1}\\
  \WF{E}{}~~~~~\WFT{E}{S_1}~~~~~\WFT{E}{S_2}
\end{array}
  }{
    \WF{E;\Mod{X}{S_1}{S_2}}{}
  }
}

\item[WF-ALIAS]
\inference{%
  \frac{
    \WF{E}{}~~~~~~~~~~~\WTE{}{p}{S}
  }{
    \WF{E,\ModA{X}{p}}{}
  }
}
\item[WF-MODTYPE]
\inference{%
  \frac{
    \WF{E}{}~~~~~~~~~~~\WFT{E}{S}
  }{
    \WF{E,\ModType{Y}{S}}{}
  }
}
\item[WF-IND]
\inference{%
  \frac{
    \begin{array}{c}
      \WF{E;\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I}}{}\\
      \WT{E}{}{p:\struct{\elem_1;\dots;\elem_n;\Ind{}{\Gamma_P'}{\Gamma_C'}{\Gamma_I'};\dots}}\\
      \WS{E}{\Ind{}{\Gamma_P'}{\Gamma_C'}{\Gamma_I'}}{\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I}}
    \end{array}
  }{%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \WF{E;\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p}}{}
  }
}
\end{description}
Component access rules
\begin{description}
\item[ACC-TYPE]
\inference{%
  \frac{
    \WTEG{p}{\struct{\elem_1;\dots;\elem_i;\Assum{}{c}{T};\dots}}
  }{
    \WTEG{p.c}{T}
  }
}
\\
\inference{%
  \frac{
    \WTEG{p}{\struct{\elem_1;\dots;\elem_i;\Def{}{c}{t}{T};\dots}}
  }{
    \WTEG{p.c}{T}
  }
}
\item[ACC-DELTA]
Notice that the following rule extends the delta rule defined in
section~\ref{delta}
\inference{%
  \frac{
    \WTEG{p}{\struct{\elem_1;\dots;\elem_i;\Def{}{c}{t}{U};\dots}}
  }{
    \WTEGRED{p.c}{\triangleright_\delta}{t}
  }
}
\\
In the rules below we assume $\Gamma_P$ is $[p_1:P_1;\ldots;p_r:P_r]$,
  $\Gamma_I$ is $[I_1:A_1;\ldots;I_k:A_k]$, and $\Gamma_C$ is
  $[c_1:C_1;\ldots;c_n:C_n]$
\item[ACC-IND]
\inference{%
  \frac{
    \WTEG{p}{\struct{\elem_1;\dots;\elem_i;\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I};\dots}}
  }{
    \WTEG{p.I_j}{(p_1:P_1)\ldots(p_r:P_r)A_j}
  }
}
\inference{%
  \frac{
    \WTEG{p}{\struct{\elem_1;\dots;\elem_i;\Ind{}{\Gamma_P}{\Gamma_C}{\Gamma_I};\dots}}
  }{
    \WTEG{p.c_m}{(p_1:P_1)\ldots(p_r:P_r){C_m}{I_j}{(I_j~p_1\ldots
       p_r)}_{j=1\ldots k}}
  }
}
\item[ACC-INDP]
\inference{%
  \frac{
    \WT{E}{}{p}{\struct{\elem_1;\dots;\elem_i;\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p'};\dots}}
  }{
    \WTRED{E}{}{p.I_i}{\triangleright_\delta}{p'.I_i}
  }
}
\inference{%
  \frac{
    \WT{E}{}{p}{\struct{\elem_1;\dots;\elem_i;\Indp{}{\Gamma_P}{\Gamma_C}{\Gamma_I}{p'};\dots}}
  }{
    \WTRED{E}{}{p.c_i}{\triangleright_\delta}{p'.c_i}
  }
}

\end{description}

% %%% replaced by \triangle_\delta
% Module path equality is a transitive and reflexive closure of the
% relation generated by ACC-MODEQ and ENV-MODEQ.
% \begin{itemize}
% \item []MP-EQ-REFL
% \inference{%
%   \frac{
%     \WTEG{p}{T}
%   }{
%     \WTEG{p}{p}
%   }
% }
% \item []MP-EQ-TRANS
% \inference{%
%   \frac{
%     \WTEGRED{p}{=}{p'}~~~~~~\WTEGRED{p'}{=}{p''}
%   }{
%     \WTEGRED{p'}{=}{p''}
%   }
% }

% \end{itemize}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 



==> anc/HoTT/coq-HoTT/doc/refman/RefMan-oth.tex <==
\chapter[Vernacular commands]{Vernacular commands\label{Vernacular-commands}
\label{Other-commands}}

\section{Displaying}

\subsection[\tt Print {\qualid}.]{\tt Print {\qualid}.\comindex{Print}}
This command displays on the screen informations about the declared or
defined object referred by {\qualid}.

\begin{ErrMsgs}
\item {\qualid} \errindex{not a defined object}
\end{ErrMsgs}

\begin{Variants}
\item {\tt Print Term {\qualid}.}
\comindex{Print Term}\\ 
This is a synonym to {\tt Print {\qualid}} when {\qualid} denotes a
global constant. 

\item {\tt About {\qualid}.}
\label{About}
\comindex{About}\\ 
This displays various informations about the object denoted by {\qualid}:
its kind (module, constant, assumption, inductive,
constructor, abbreviation, \ldots), long name, type, implicit
arguments and argument scopes. It does not print the body of
definitions or proofs.

%\item {\tt Print Proof {\qualid}.}\comindex{Print Proof}\\
%In case \qualid\ denotes an opaque theorem defined in a section,
%it is stored on a special unprintable form and displayed as 
%{\tt <recipe>}. {\tt Print Proof} forces the printable form of \qualid\
%to be computed and displays it.
\end{Variants}

\subsection[\tt Print All.]{\tt Print All.\comindex{Print All}}
This command displays informations about the current state of the
environment, including sections and modules.

\begin{Variants}
\item {\tt Inspect \num.}\comindex{Inspect}\\
This command displays the {\num} last objects of the current
environment, including sections and modules.
\item {\tt Print Section {\ident}.}\comindex{Print Section}\\
should correspond to a currently open section, this command
displays the objects defined since the beginning of this section.
% Discontinued
%% \item {\tt Print.}\comindex{Print}\\
%% This command displays the axioms and variables declarations in the
%% environment as well as the constants defined since the last variable
%% was introduced.
\end{Variants}

\section{Options and Flags}
\subsection[\tt Set {\rm\sl option} {\rm\sl value}.]{\tt Set {\rm\sl option} {\rm\sl value}.\comindex{Set}}
This command sets {\rm\sl option} to {\rm\sl value}. The original value of
{\rm\sl option} is restored when the current module ends.

\begin{Variants}
\item {\tt Set {\rm\sl flag}.}\\
This command switches {\rm\sl flag} on. The original state of
{\rm\sl flag} is restored when the current module ends.
\item {\tt Local Set {\rm\sl option} {\rm\sl value}.\comindex{Local Set}}
This command sets {\rm\sl option} to {\rm\sl value}. The original value of
{\rm\sl option} is restored when the current \emph{section} ends.
\item {\tt Local Set {\rm\sl flag}.}\\
This command switches {\rm\sl flag} on. The original state of
{\rm\sl flag} is restored when the current \emph{section} ends.
\item {\tt Global Set {\rm\sl option} {\rm\sl value}.\comindex{Global Set}}
This command sets {\rm\sl option} to {\rm\sl value}. The original value of
{\rm\sl option} is \emph{not} restored at the end of the module. Additionally,
if set in a file, {\rm\sl option} is set to {\rm\sl value} when the file is
{\tt Require}-d.
\item {\tt Global Set {\rm\sl flag}.}\\
This command switches {\rm\sl flag} on. The original state of
{\rm\sl flag} is \emph{not} restored at the end of the module. Additionally,
if set in a file, {\rm\sl flag} is switched on when the file is
{\tt Require}-d.
\end{Variants}

\subsection[\tt Unset {\rm\sl flag}.]{\tt Unset {\rm\sl flag}.\comindex{Unset}}
This command switches {\rm\sl flag} off. The original state of {\rm\sl flag}
is restored when the current module ends.

\begin{Variants}
\item {\tt Local Unset {\rm\sl flag}.\comindex{Local Unset}}\\
This command switches {\rm\sl flag} off. The original state of {\rm\sl flag}
is restored when the current \emph{section} ends.
\item {\tt Global Unset {\rm\sl flag}.\comindex{Global Unset}}\\
This command switches {\rm\sl flag} off.  The original state of
{\rm\sl flag} is \emph{not} restored at the end of the module. Additionally,
if set in a file, {\rm\sl flag} is switched on when the file is
{\tt Require}-d.
\end{Variants}

\subsection[\tt Test {\rm\sl option}.]{\tt Test {\rm\sl option}.\comindex{Test}}
This command prints the current value of {\rm\sl option}.

\begin{Variants}
\item {\tt Test {\rm\sl flag}.}\\
This command prints whether {\rm\sl flag} is on or off.
\end{Variants}

\section{Requests to the environment}

\subsection[\tt Check {\term}.]{\tt Check {\term}.\label{Check}
\comindex{Check}}
This command displays the type of {\term}. When called in proof mode, 
the term is checked in the local context of the current subgoal.

\subsection[\tt Eval {\rm\sl convtactic} in {\term}.]{\tt Eval {\rm\sl convtactic} in {\term}.\comindex{Eval}}

This command performs the specified reduction on {\term}, and displays
the resulting term with its type. The term to be reduced may depend on
hypothesis introduced in the first subgoal (if a proof is in
progress).

\SeeAlso Section~\ref{Conversion-tactics}.

\subsection[\tt Compute {\term}.]{\tt Compute {\term}.\comindex{Compute}}

This command performs a call-by-value evaluation of {\term} by using
the bytecode-based virtual machine. It is a shortcut for
{\tt Eval vm\_compute in {\term}}.

\SeeAlso Section~\ref{Conversion-tactics}.

\subsection[\tt Extraction \term.]{\tt Extraction \term.\label{ExtractionTerm}
\comindex{Extraction}} 
This command displays the extracted term from
{\term}. The extraction is processed according to the distinction
between {\Set} and {\Prop}; that is to say, between logical and
computational content (see Section~\ref{Sorts}). The extracted term is
displayed in Objective Caml syntax, where global identifiers are still
displayed as in \Coq\ terms.

\begin{Variants}
\item \texttt{Recursive Extraction} {\qualid$_1$} \ldots{} {\qualid$_n$}{\tt .}\\
  Recursively extracts all the material needed for the extraction of 
  globals {\qualid$_1$}, \ldots, {\qualid$_n$}.
\end{Variants}

\SeeAlso Chapter~\ref{Extraction}.

\subsection[\tt Print Assumptions {\qualid}.]{\tt Print Assumptions {\qualid}.\comindex{Print Assumptions}}
\label{PrintAssumptions}

This commands display all the assumptions (axioms, parameters and
variables) a theorem or definition depends on.  Especially, it informs
on the assumptions with respect to which the validity of a theorem
relies.

\begin{Variants}
\item \texttt{\tt Print Opaque Dependencies {\qualid}.
  \comindex{Print Opaque Dependencies}}\\
  Displays the set of opaque constants {\qualid} relies on in addition
  to the assumptions.
\item \texttt{\tt Print Transparent Dependencies {\qualid}.
  \comindex{Print Transparent Dependencies}}\\
  Displays the set of transparent constants {\qualid} relies on in addition
  to the assumptions.
\item \texttt{\tt Print All Dependencies {\qualid}.
  \comindex{Print All Dependencies}}\\
  Displays all assumptions and constants {\qualid} relies on.
\end{Variants}

\subsection[\tt Search {\term}.]{\tt Search {\term}.\comindex{Search}}
This command displays the name and type of all theorems of the current
context whose statement's conclusion has the form {\tt ({\term} t1 ..
  tn)}.  This command is useful to remind the user of the name of
library lemmas.

\begin{coq_example}
Search le.
Search (@eq bool).
\end{coq_example}

\begin{Variants}
\item
{\tt Search} {\term} {\tt inside} {\module$_1$} \ldots{} {\module$_n$}{\tt .}

This restricts the search to constructions defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\item {\tt Search} {\term} {\tt outside} {\module$_1$} \ldots{} {\module$_n$}{\tt .}

This restricts the search to constructions not defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\begin{ErrMsgs}
\item \errindex{Module/section \module{} not found}
No module \module{} has been required (see Section~\ref{Require}).
\end{ErrMsgs}

\end{Variants}

\subsection[\tt SearchAbout {\qualid}.]{\tt SearchAbout {\qualid}.\comindex{SearchAbout}}
This command displays the name and type of all objects (theorems,
axioms, etc) of the current context whose statement contains \qualid.
This command is useful to remind the user of the name of library
lemmas.

\begin{ErrMsgs}
\item \errindex{The reference \qualid\ was not found in the current
environment}\\
    There is no constant in the environment named \qualid.
\end{ErrMsgs}

\newcommand{\termpatternorstr}{{\termpattern}\textrm{\textsl{-}}{\str}}

\begin{Variants}
\item {\tt SearchAbout {\str}.}

If {\str} is a valid identifier, this command displays the name and type
of all objects (theorems, axioms, etc) of the current context whose
name contains {\str}. If {\str} is a notation's string denoting some
reference {\qualid} (referred to by its main symbol as in \verb="+"=
or by its notation's string as in \verb="_ + _"= or \verb="_ 'U' _"=, see
Section~\ref{Notation}), the command works like {\tt SearchAbout
{\qualid}}.

\item {\tt SearchAbout {\str}\%{\delimkey}.}

The string {\str} must be a notation or the main symbol of a notation
which is then interpreted in the scope bound to the delimiting key
{\delimkey} (see Section~\ref{scopechange}).

\item {\tt SearchAbout {\termpattern}.}

This searches for all statements or types of definition that contains
a subterm that matches the pattern {\termpattern} (holes of the
pattern are either denoted by ``{\texttt \_}'' or
by ``{\texttt ?{\ident}}'' when non linear patterns are expected).

\item {\tt SearchAbout \nelist{\zeroone{-}{\termpatternorstr}}{}.}\\

\noindent where {\termpatternorstr} is a
{\termpattern} or a {\str}, or a {\str} followed by a scope
delimiting key {\tt \%{\delimkey}}.

This generalization of {\tt SearchAbout} searches for all objects
whose statement or type contains a subterm matching {\termpattern} (or
{\qualid} if {\str} is the notation for a reference {\qualid}) and
whose name contains all {\str} of the request that correspond to valid
identifiers. If a {\termpattern} or a {\str} is prefixed by ``-'', the
search excludes the objects that mention that {\termpattern} or that
{\str}.

\item
  {\tt SearchAbout} \nelist{{\termpatternorstr}}{}
    {\tt inside} {\module$_1$} \ldots{} {\module$_n$}{\tt .}

This restricts the search to constructions defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\item
  {\tt SearchAbout \nelist{{\termpatternorstr}}{}
     outside {\module$_1$}...{\module$_n$}.}

This restricts the search to constructions not defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\item {\tt SearchAbout [ ... ]. }

For compatibility with older versions, the list of objects to search
may be enclosed by optional {\tt [  ]} delimiters.

\end{Variants}

\examples

\begin{coq_example*}
Require Import ZArith.
\end{coq_example*}
\begin{coq_example}
SearchAbout Z.mul Z.add "distr".
SearchAbout "+"%Z "*"%Z "distr" -positive -Prop.
SearchAbout (?x * _ + ?x * _)%Z outside OmegaLemmas.
\end{coq_example}

\subsection[\tt SearchPattern {\termpattern}.]{\tt SearchPattern {\term}.\comindex{SearchPattern}}

This command displays the name and type of all theorems of the current
context whose statement's conclusion or last hypothesis and conclusion
matches the expression {\term} where holes in the latter are denoted
by ``{\texttt \_}''. It is a variant of {\tt SearchAbout
  {\termpattern}} that does not look for subterms but searches for
statements whose conclusion has exactly the expected form, or whose
statement finishes by the given series of hypothesis/conclusion.

\begin{coq_example}
Require Import Arith.
SearchPattern (_ + _ = _ + _).
SearchPattern (nat -> bool).
SearchPattern (forall l : list _, _ l l).
\end{coq_example}

Patterns need not be linear: you can express that the same expression
must occur in two places by using pattern variables `{\texttt
?{\ident}}''.

\begin{coq_example}
Require Import Arith.
SearchPattern (?X1 + _ = _ + ?X1).
\end{coq_example}

\begin{Variants}
\item {\tt SearchPattern {\term} inside
{\module$_1$} \ldots{} {\module$_n$}.}

This restricts the search to constructions defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\item {\tt SearchPattern {\term} outside {\module$_1$} \ldots{} {\module$_n$}.}

This restricts the search to constructions not defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\end{Variants}

\subsection[\tt SearchRewrite {\term}.]{\tt SearchRewrite {\term}.\comindex{SearchRewrite}}

This command displays the name and type of all theorems of the current
context whose statement's conclusion is an equality of which one side matches
the expression {\term}. Holes in {\term} are denoted by ``{\texttt \_}''.

\begin{coq_example}
Require Import Arith.
SearchRewrite (_ + _ + _).
\end{coq_example}

\begin{Variants}
\item {\tt SearchRewrite {\term} inside
{\module$_1$} \ldots{} {\module$_n$}.}

This restricts the search to constructions defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\item {\tt SearchRewrite {\term} outside {\module$_1$} \ldots{} {\module$_n$}.}

This restricts the search to constructions not defined in modules
{\module$_1$} \ldots{} {\module$_n$}.

\end{Variants}

\subsubsection{Nota Bene:}
For the {\tt Search}, {\tt SearchAbout}, {\tt SearchPattern} and
{\tt SearchRewrite} queries, it is possible to globally filter
the search results via the command
{\tt Add Search Blacklist "substring1"}.
A lemma whose fully-qualified name contains any of the declared substrings
will be removed from the search results.
The default blacklisted substrings are {\tt "\_admitted"
  "\_subproof" "Private\_"}. The command {\tt Remove Search Blacklist
  ...} allows to expunge this blacklist.

% \begin{tabbing}
% \ \ \ \ \=11.\ \=\kill
% \>1.\>$A=B\mx{ if }A\stackrel{\bt{}\io{}}{\lra{}}B$\\
% \>2.\>$\sa{}x:A.B=\sa{}y:A.B[x\la{}y]\mx{ if }y\not\in{}FV(\sa{}x:A.B)$\\
% \>3.\>$\Pi{}x:A.B=\Pi{}y:A.B[x\la{}y]\mx{ if }y\not\in{}FV(\Pi{}x:A.B)$\\
% \>4.\>$\sa{}x:A.B=\sa{}x:B.A\mx{ if }x\not\in{}FV(A,B)$\\
% \>5.\>$\sa{}x:(\sa{}y:A.B).C=\sa{}x:A.\sa{}y:B[y\la{}x].C[x\la{}(x,y)]$\\
% \>6.\>$\Pi{}x:(\sa{}y:A.B).C=\Pi{}x:A.\Pi{}y:B[y\la{}x].C[x\la{}(x,y)]$\\
% \>7.\>$\Pi{}x:A.\sa{}y:B.C=\sa{}y:(\Pi{}x:A.B).(\Pi{}x:A.C[y\la{}(y\sm{}x)]$\\
% \>8.\>$\sa{}x:A.unit=A$\\
% \>9.\>$\sa{}x:unit.A=A[x\la{}tt]$\\
% \>10.\>$\Pi{}x:A.unit=unit$\\
% \>11.\>$\Pi{}x:unit.A=A[x\la{}tt]$
% \end{tabbing}

% For more informations about the exact working of this command, see
% \cite{Del97}.

\subsection[\tt Locate {\qualid}.]{\tt Locate {\qualid}.\comindex{Locate}
\label{Locate}}
This command displays the full name of the qualified identifier {\qualid}
and consequently the \Coq\ module in which it is defined.

\begin{coq_eval}
(*************** The last line should produce **************************)
(*********** Error: I.Dont.Exist not a defined object ******************)
\end{coq_eval}
\begin{coq_eval}
Set Printing Depth 50.
\end{coq_eval}
\begin{coq_example}
Locate nat.
Locate Datatypes.O.
Locate Init.Datatypes.O.
Locate Coq.Init.Datatypes.O.
Locate I.Dont.Exist.
\end{coq_example}

\SeeAlso Section \ref{LocateSymbol}

\subsection{The {\sc Whelp} searching tool
\label{Whelp}}

{\sc Whelp} is an experimental searching and browsing tool for the
whole {\Coq} library and the whole set of {\Coq} user contributions.
{\sc Whelp} requires a browser to work. {\sc Whelp} has been developed
at the University of Bologna as part of the HELM\footnote{Hypertextual
Electronic Library of Mathematics} and MoWGLI\footnote{Mathematics on
the Web, Get it by Logics and Interfaces} projects.  It can be invoked
directly from the {\Coq} toplevel or from {\CoqIDE}, assuming a
graphical environment is also running. The browser to use can be
selected by setting the environment variable {\tt
COQREMOTEBROWSER}. If not explicitly set, it defaults to
\verb!firefox -remote \"OpenURL(%s,new-tab)\" || firefox %s &"!  or
\verb!C:\\PROGRA~1\\INTERN~1\\IEXPLORE %s!, depending on the
underlying operating system (in the command, the string \verb!%s!
serves as metavariable for the url to open).
The Whelp tool relies on a dedicated Whelp server and on another server
called Getter that retrieves formal documents. The default Whelp server name
can be obtained using the command {\tt Test Whelp Server}
\comindex{Test Whelp Server} and the default Getter can be obtained
using the command: {\tt Test Whelp Getter} \comindex{Test Whelp
Getter}. The Whelp server name can be changed using the command:

\smallskip
\noindent {\tt Set Whelp Server {\str}}.\\
where {\str} is a URL (e.g. {\tt http://mowgli.cs.unibo.it:58080}).
\comindex{Set Whelp Server}
\smallskip

\noindent The Getter can be changed using the command:
\smallskip

\noindent {\tt Set Whelp Getter {\str}}.\\
where {\str} is a URL (e.g. {\tt http://mowgli.cs.unibo.it:58081}).  
\comindex{Set Whelp Getter}

\bigskip

The {\sc Whelp} commands are:

\subsubsection{\tt Whelp Locate "{\sl reg\_expr}".
\comindex{Whelp Locate}}

This command opens a browser window and displays the result of seeking
for all names that match the regular expression {\sl reg\_expr} in the
{\Coq} library and user contributions. The regular expression can
contain the special operators are * and ? that respectively stand for
an arbitrary substring and for exactly one character.

\variant {\tt Whelp Locate {\ident}.}\\
This is equivalent to {\tt Whelp Locate "{\ident}"}.

\subsubsection{\tt Whelp Match {\pattern}.
\comindex{Whelp Match}}

This command opens a browser window and displays the result of seeking
for all statements that match the pattern {\pattern}. Holes in the
pattern are represented by the wildcard character ``\_''.

\subsubsection[\tt Whelp Instance {\pattern}.]{\tt Whelp Instance {\pattern}.\comindex{Whelp Instance}}

This command opens a browser window and displays the result of seeking
for all statements that are instances of the pattern {\pattern}. The
pattern is here assumed to be an universally quantified expression.

\subsubsection[\tt Whelp Elim {\qualid}.]{\tt Whelp Elim {\qualid}.\comindex{Whelp Elim}}

This command opens a browser window and displays the result of seeking
for all statements that have the ``form'' of an elimination scheme
over the type denoted by {\qualid}.

\subsubsection[\tt Whelp Hint {\term}.]{\tt Whelp Hint {\term}.\comindex{Whelp Hint}}

This command opens a browser window and displays the result of seeking
for all statements that can be instantiated so that to prove the
statement {\term}.

\variant {\tt Whelp Hint.}\\ This is equivalent to {\tt Whelp Hint
{\sl goal}} where {\sl goal} is the current goal to prove. Notice that
{\Coq} does not send the local environment of definitions to the {\sc
Whelp} tool so that it only works on requests strictly based on, only,
definitions of the standard library and user contributions.

\section{Loading files}

\Coq\ offers the possibility of loading different
parts of a whole development stored in separate files. Their contents
will be loaded as if they were entered from the keyboard. This means
that the loaded files are ASCII files containing sequences of commands
for \Coq's toplevel. This kind of file is called a {\em script} for
\Coq\index{Script file}. The standard (and default) extension of
\Coq's script files is {\tt .v}.

\subsection[\tt Load {\ident}.]{\tt Load {\ident}.\comindex{Load}\label{Load}}
This command loads the file named {\ident}{\tt .v}, searching
successively in each of the directories specified in the {\em
  loadpath}. (see Section~\ref{loadpath})

\begin{Variants}
\item {\tt Load {\str}.}\label{Load-str}\\
  Loads the file denoted by the string {\str}, where {\str} is any
  complete filename. Then the \verb.~. and {\tt ..}
  abbreviations are allowed as well as shell variables. If no
  extension is specified, \Coq\ will use the default extension {\tt
    .v}
\item {\tt Load Verbose {\ident}.}, 
  {\tt Load Verbose {\str}}\\
  \comindex{Load Verbose}
  Display, while loading, the answers of \Coq\ to each command
  (including tactics) contained in the loaded file
  \SeeAlso Section~\ref{Begin-Silent}
\end{Variants}

\begin{ErrMsgs}
\item \errindex{Can't find file {\ident} on loadpath}
\end{ErrMsgs}

\section[Compiled files]{Compiled files\label{compiled}\index{Compiled files}}

This section describes the commands used to load compiled files (see
Chapter~\ref{Addoc-coqc} for documentation on how to compile a file).
A compiled file is a particular case of module called {\em library file}.

%%%%%%%%%%%%
% Import and Export described in RefMan-mod.tex
% the minor difference (to avoid multiple Exporting of libraries) in
% the treatment of normal modules and libraries by Export omitted

\subsection[\tt Require {\qualid}.]{\tt Require {\qualid}.\label{Require}
\comindex{Require}}

This command looks in the loadpath for a file containing
module {\qualid} and adds the corresponding module to the environment
of {\Coq}. As library files have dependencies in other library files,
the command {\tt Require {\qualid}} recursively requires all library
files the module {\qualid} depends on and adds the corresponding modules to the
environment of {\Coq} too. {\Coq} assumes that the compiled files have
been produced by a valid {\Coq} compiler and their contents are then not
replayed nor rechecked.

To locate the file in the file system, {\qualid} is decomposed under
the form {\dirpath}{\tt .}{\textsl{ident}} and the file {\ident}{\tt
.vo} is searched in the physical directory of the file system that is
mapped in {\Coq} loadpath to the logical path {\dirpath} (see
Section~\ref{loadpath}). The mapping between physical directories and
logical names at the time of requiring the file must be consistent
with the mapping used to compile the file.

\begin{Variants}
\item {\tt Require Import {\qualid}.} \comindex{Require} 

  This loads and declares the module {\qualid} and its dependencies
  then imports the contents of {\qualid} as described in
  Section~\ref{Import}.

  It does not import the modules on which {\qualid} depends unless
  these modules were itself required in module {\qualid} using {\tt
  Require Export}, as described below, or recursively required through
  a sequence of {\tt Require Export}.

  If the module required has already been loaded, {\tt Require Import
  {\qualid}} simply imports it, as {\tt Import {\qualid}} would.

\item {\tt Require Export {\qualid}.}
  \comindex{Require Export}

  This command acts as {\tt Require Import} {\qualid}, but if a
  further module, say {\it A}, contains a command {\tt Require
  Export} {\it B}, then the command {\tt Require Import} {\it A}
  also imports the module {\it B}.

\item {\tt Require \zeroone{Import {\sl |} Export}} {\qualid}$_1$ {\ldots} {\qualid}$_n${\tt .}

  This loads the modules {\qualid}$_1$, \ldots, {\qualid}$_n$ and
  their recursive dependencies. If {\tt Import} or {\tt Export} is
  given, it also imports {\qualid}$_1$, \ldots, {\qualid}$_n$ and all
  the recursive dependencies that were marked or transitively marked
  as {\tt Export}.

\item {\tt Require \zeroone{Import {\sl |} Export} {\str}.}

  This shortcuts the resolution of the qualified name into a library
  file name by directly requiring the module to be found in file
  {\str}.vo.
\end{Variants}

\begin{ErrMsgs}

\item \errindex{Cannot load {\qualid}: no physical path bound to {\dirpath}}

\item \errindex{Cannot find library foo in loadpath}

  The command did not find the file {\tt foo.vo}. Either {\tt
    foo.v} exists but is not compiled or {\tt foo.vo} is in a directory
  which is not in your {\tt LoadPath} (see Section~\ref{loadpath}).

\item \errindex{Compiled library {\ident}.vo makes inconsistent assumptions over library {\qualid}}

  The command tried to load library file {\ident}.vo that depends on
  some specific version of library {\qualid} which is not the one
  already loaded in the current {\Coq} session. Probably {\ident}.v
  was not properly recompiled with the last version of the file
  containing module {\qualid}.

\item \errindex{Bad magic number}

  \index{Bad-magic-number@{\tt Bad Magic Number}}
  The file {\tt{\ident}.vo} was found but either it is not a \Coq\
  compiled module, or it was compiled with an older and incompatible
  version of \Coq.

\item \errindex{The file {\ident}.vo contains library {\dirpath} and not
  library {\dirpath'}}

  The library file {\dirpath'} is indirectly required by the {\tt
  Require} command but it is bound in the current loadpath to the file
  {\ident}.vo which was bound to a different library name {\dirpath}
  at the time it was compiled.

\end{ErrMsgs}

\SeeAlso Chapter~\ref{Addoc-coqc}

\subsection[\tt Print Libraries.]{\tt Print Libraries.\comindex{Print Libraries}}

This command displays the list of library files loaded in the current
{\Coq} session. For each of these libraries, it also tells if it is
imported.

\subsection[\tt Declare ML Module {\str$_1$} .. {\str$_n$}.]{\tt Declare ML Module {\str$_1$} .. {\str$_n$}.\comindex{Declare ML Module}}
This commands loads the Objective Caml compiled files {\str$_1$} {\ldots}
{\str$_n$} (dynamic link). It is mainly used to load tactics
dynamically.
% (see Chapter~\ref{WritingTactics}).
 The files are
searched into the current Objective Caml loadpath (see the command {\tt
Add ML Path} in the Section~\ref{loadpath}).  Loading of Objective Caml
files is only possible under the bytecode version of {\tt coqtop}
(i.e. {\tt coqtop} called with options {\tt -byte}, see chapter 
\ref{Addoc-coqc}), or when Coq has been compiled with a version of
Objective Caml that supports native {\tt Dynlink} ($\ge$ 3.11).

\begin{Variants}
\item {\tt Local Declare ML Module {\str$_1$} .. {\str$_n$}.}\\
  This variant is not exported to the modules that import the module
  where they occur, even if outside a section.
\end{Variants}

\begin{ErrMsgs}
\item \errindex{File not found on loadpath : \str}
\item \errindex{Loading of ML object file forbidden in a native Coq}
\end{ErrMsgs}

\subsection[\tt Print ML Modules.]{\tt Print ML Modules.\comindex{Print ML Modules}}
This print the name of all \ocaml{} modules loaded with \texttt{Declare
  ML Module}. To know from where these module were loaded, the user
should use the command \texttt{Locate File} (see Section~\ref{Locate File})

\section[Loadpath]{Loadpath\label{loadpath}\index{Loadpath}}

There are currently two loadpaths in \Coq. A loadpath where seeking
{\Coq} files (extensions {\tt .v} or {\tt .vo} or {\tt .vi}) and one where
seeking Objective Caml files. The default loadpath contains the
directory ``\texttt{.}'' denoting the current directory and mapped to the empty logical path (see Section~\ref{LongNames}).

\subsection[\tt Pwd.]{\tt Pwd.\comindex{Pwd}\label{Pwd}}
This command displays the current working directory.

\subsection[\tt Cd {\str}.]{\tt Cd {\str}.\comindex{Cd}}
This command changes the current directory according to {\str} 
which can be any valid path.

\begin{Variants}
\item {\tt Cd.}\\
  Is equivalent to {\tt Pwd.}
\end{Variants}

\subsection[\tt Add LoadPath {\str} as {\dirpath}.]{\tt Add LoadPath {\str} as {\dirpath}.\comindex{Add LoadPath}\label{AddLoadPath}}

This command adds the physical directory {\str} to the current {\Coq}
loadpath and maps it to the logical directory {\dirpath}, which means
that every file \textrm{\textsl{dirname}}/\textrm{\textsl{basename.v}}
physically lying in subdirectory {\str}/\textrm{\textsl{dirname}}
becomes accessible in {\Coq} through absolute logical name
{\dirpath}{\tt .}\textrm{\textsl{dirname}}{\tt
.}\textrm{\textsl{basename}}.

\Rem {\tt Add LoadPath} also adds {\str} to the current ML loadpath.

\begin{Variants}
\item {\tt Add LoadPath {\str}.}\\
Performs as {\tt Add LoadPath {\str} as {\dirpath}} but for the empty directory path.
\end{Variants}

\subsection[\tt Add Rec LoadPath {\str} as {\dirpath}.]{\tt Add Rec LoadPath {\str} as {\dirpath}.\comindex{Add Rec LoadPath}\label{AddRecLoadPath}}
This command adds the physical directory {\str} and all its subdirectories to
the current \Coq\ loadpath. The top directory {\str} is mapped to the
logical directory {\dirpath} and any subdirectory {\textsl{pdir}} of it is
mapped to logical name {\dirpath}{\tt .}\textsl{pdir} and
recursively. Subdirectories corresponding to invalid {\Coq}
identifiers are skipped, and, by convention, subdirectories named {\tt
CVS} or {\tt \_darcs} are skipped too.

Otherwise, said, {\tt Add Rec LoadPath {\str} as {\dirpath}} behaves
as {\tt Add LoadPath {\str} as {\dirpath}} excepts that files lying in
validly named subdirectories of {\str} need not be qualified to be
found.

In case of files with identical base name, files lying in most recently
declared {\dirpath} are found first and explicit qualification is
required to refer to the other files of same base name.

If several files with identical base name are present in different
subdirectories of a recursive loadpath declared via a single instance of
{\tt Add Rec LoadPath}, which of these files is found first is
system-dependent and explicit qualification is recommended.

\Rem {\tt Add Rec LoadPath} also recursively adds {\str} to the current ML loadpath.

\begin{Variants}
\item {\tt Add Rec LoadPath {\str}.}\\
Works as {\tt Add Rec LoadPath {\str} as {\dirpath}} but for the empty logical directory path.
\end{Variants}

\subsection[\tt Remove LoadPath {\str}.]{\tt Remove LoadPath {\str}.\comindex{Remove LoadPath}}
This command removes the path {\str} from the current \Coq\ loadpath.

\subsection[\tt Print LoadPath.]{\tt Print LoadPath.\comindex{Print LoadPath}}
This command displays the current \Coq\ loadpath.

\begin{Variants}
\item {\tt Print LoadPath {\dirpath}.}\\
Works as {\tt Print LoadPath} but displays only the paths that extend the {\dirpath} prefix.
\end{Variants}

\subsection[\tt Add ML Path {\str}.]{\tt Add ML Path {\str}.\comindex{Add ML Path}}
This command adds the path {\str} to the current Objective Caml loadpath (see
the command {\tt Declare ML Module} in the Section~\ref{compiled}).

\Rem This command is implied by {\tt Add LoadPath {\str} as {\dirpath}}.

\subsection[\tt Add Rec ML Path {\str}.]{\tt Add Rec ML Path {\str}.\comindex{Add Rec ML Path}}
This command adds the directory {\str} and all its subdirectories 
to the current Objective Caml loadpath (see
the command {\tt Declare ML Module} in the Section~\ref{compiled}).

\Rem This command is implied by {\tt Add Rec LoadPath {\str} as {\dirpath}}.

\subsection[\tt Print ML Path {\str}.]{\tt Print ML Path {\str}.\comindex{Print ML Path}}
This command displays the current Objective Caml loadpath.
This command makes sense only under the bytecode version of {\tt
coqtop}, i.e. using option {\tt -byte} (see the
command {\tt Declare ML Module} in the section
\ref{compiled}).

\subsection[\tt Locate File {\str}.]{\tt Locate File {\str}.\comindex{Locate
  File}\label{Locate File}}
This command displays the location of file {\str} in the current loadpath.
Typically, {\str} is a \texttt{.cmo} or \texttt{.vo} or \texttt{.v} file.

\subsection[\tt Locate Library {\dirpath}.]{\tt Locate Library {\dirpath}.\comindex{Locate Library}\label{Locate Library}}
This command gives the status of the \Coq\ module {\dirpath}. It tells if the
module is loaded and if not searches in the load path for a module
of logical name {\dirpath}.

\section{Backtracking}

The backtracking commands described in this section can only be used
interactively, they cannot be part of a vernacular file loaded via
{\tt Load} or compiled by {\tt coqc}.

\subsection[\tt Reset \ident.]{\tt Reset \ident.\comindex{Reset}}
This command removes all the objects in the environment since \ident\ 
was introduced, including \ident. \ident\ may be the name of a defined
or declared object as well as the name of a section. One cannot reset
over the name of a module or of an object inside a module.

\begin{ErrMsgs}
\item \ident: \errindex{no such entry}
\end{ErrMsgs}

\begin{Variants}
 \item {\tt Reset Initial.}\comindex{Reset Initial}\\
   Goes back to the initial state, just after the start of the
   interactive session.
\end{Variants}

\subsection[\tt Back.]{\tt Back.\comindex{Back}}

This commands undoes all the effects of the last vernacular
command. Commands read from a vernacular file via a {\tt Load} are
considered as a single command. Proof managment commands
are also handled by this command (see Chapter~\ref{Proof-handling}).
For that, {\tt Back} may have to undo more than one command in order
to reach a state where the proof managment information is available.
For instance, when the last command is a {\tt Qed}, the managment
information about the closed proof has been discarded. In this case,
{\tt Back} will then undo all the proof steps up to the statement of
this proof.

\begin{Variants}
\item {\tt Back $n$} \\
  Undoes $n$ vernacular commands. As for {\tt Back}, some extra
  commands may be undone in order to reach an adequate state.
  For instance {\tt Back n} will not re-enter a closed proof,
  but rather go just before that proof.
\end{Variants}

\begin{ErrMsgs}
\item \errindex{Invalid backtrack} \\
  The user wants to undo more commands than available in the history.
\end{ErrMsgs}

\subsection[\tt BackTo $\num$.]{\tt BackTo $\num$.\comindex{BackTo}}
\label{sec:statenums}

This command brings back the system to the state labelled $\num$,
forgetting the effect of all commands executed after this state.
The state label is an integer which grows after each successful command.
It is displayed in the prompt when in \texttt{-emacs} mode.
Just as {\tt Back} (see above), the {\tt BackTo} command now handles
proof states. For that, it may have to undo some
extra commands and end on a state $\num' \leq \num$ if necessary.

\begin{Variants}
\item {\tt Backtrack $\num_1$ $\num_2$ $\num_3$}.\comindex{Backtrack}\\
  {\tt Backtrack} is a \emph{deprecated} form of {\tt BackTo} which
  allows to explicitely manipulate the proof environment. The three
  numbers $\num_1$, $\num_2$ and $\num_3$ represent the following:
\begin{itemize}
\item $\num_3$: Number of \texttt{Abort} to perform, i.e. the number
  of currently opened nested proofs that must be canceled (see
  Chapter~\ref{Proof-handling}).
\item $\num_2$: \emph{Proof state number} to unbury once aborts have
  been done. Coq will compute the number of \texttt{Undo} to perform
  (see Chapter~\ref{Proof-handling}).
\item $\num_1$: State label to reach, as for {\tt BackTo}.
\end{itemize}
\end{Variants}

\begin{ErrMsgs}
\item \errindex{Invalid backtrack} \\
  The destination state label is unknown.
\end{ErrMsgs}

\section{State files}

\subsection[\tt Write State \str.]{\tt Write State \str.\comindex{Write State}}
Writes the current state into a file \str{} for
use in a further session. This file can be given as the {\tt
  inputstate} argument of the commands {\tt coqtop} and {\tt coqc}.

\begin{Variants}
\item {\tt Write State \ident}\\
 Equivalent to {\tt Write State "}{\ident}{\tt .coq"}.
 The state is saved in the current directory (see Section~\ref{Pwd}).
\end{Variants}

\subsection[\tt Restore State \str.]{\tt Restore State \str.\comindex{Restore State}}
  Restores the state contained in the file \str.

\begin{Variants}
\item {\tt Restore State \ident}\\
 Equivalent to {\tt Restore State "}{\ident}{\tt .coq"}.
\end{Variants}

\section{Quitting and debugging}

\subsection[\tt Quit.]{\tt Quit.\comindex{Quit}}
This command permits to quit \Coq.

\subsection[\tt Drop.]{\tt Drop.\comindex{Drop}\label{Drop}}

This is used mostly as a debug facility by \Coq's implementors
and does not concern the casual user.
This command permits to leave {\Coq} temporarily and enter the
Objective Caml toplevel. The Objective Caml command:

\begin{flushleft}
\begin{verbatim}
#use "include";;
\end{verbatim}
\end{flushleft}

\noindent add the right loadpaths and loads some toplevel printers for
all abstract types of \Coq - section\_path, identifiers, terms, judgments,
\dots. You can also use the file \texttt{base\_include} instead,
that loads only the pretty-printers for section\_paths and
identifiers.
% See Section~\ref{test-and-debug} more information on the
% usage of the toplevel.
You can return back to \Coq{} with the command: 

\begin{flushleft}
\begin{verbatim}
go();;
\end{verbatim}
\end{flushleft}

\begin{Warnings}
\item It only works with the bytecode version of {\Coq} (i.e. {\tt coqtop} called with option {\tt -byte}, see the contents of Section~\ref{binary-images}).
\item You must have compiled {\Coq} from the source package and set the
  environment variable \texttt{COQTOP} to the root of your copy of the sources (see Section~\ref{EnvVariables}).
\end{Warnings}

\subsection[\tt Time \textrm{\textsl{command}}.]{\tt Time \textrm{\textsl{command}}.\comindex{Time}
\label{time}}
This command executes the vernacular command \textrm{\textsl{command}}
and display the time needed to execute it.


\subsection[\tt Timeout \textrm{\textsl{int}} \textrm{\textsl{command}}.]{\tt Timeout \textrm{\textsl{int}} \textrm{\textsl{command}}.\comindex{Timeout}
\label{timeout}}

This command executes the vernacular command \textrm{\textsl{command}}. If
the command has not terminated after the time specified by the integer
(time expressed in seconds), then it is interrupted and an error message
is displayed.

\subsection[\tt Set Default Timeout \textrm{\textsl{int}}.]{\tt Set
  Default Timeout \textrm{\textsl{int}}.\comindex{Set Default Timeout}}

After using this command, all subsequent commands behave as if they
were passed to a {\tt Timeout} command. Commands already starting by
a {\tt Timeout} are unaffected.

\subsection[\tt Unset Default Timeout.]{\tt Unset Default Timeout.\comindex{Unset Default Timeout}}

This command turns off the use of a default timeout.

\subsection[\tt Test Default Timeout.]{\tt Test Default Timeout.\comindex{Test Default Timeout}}

This command displays whether some default timeout has be set or not.

\section{Controlling display}

\subsection[\tt Set Silent.]{\tt Set Silent.\comindex{Set Silent}
\label{Begin-Silent}
\index{Silent mode}}
This command turns off the normal displaying.

\subsection[\tt Unset Silent.]{\tt Unset Silent.\comindex{Unset Silent}}
This command turns the normal display on.

\subsection[\tt Set Printing Width {\integer}.]{\tt Set Printing Width {\integer}.\comindex{Set Printing Width}}
This command sets which left-aligned part of the width of the screen
is used for display. 

\subsection[\tt Unset Printing Width.]{\tt Unset Printing Width.\comindex{Unset Printing Width}}
This command resets the width of the screen used for display to its
default value (which is 78 at the time of writing this documentation).

\subsection[\tt Test Printing Width.]{\tt Test Printing Width.\comindex{Test Printing Width}}
This command displays the current screen width used for display.

\subsection[\tt Set Printing Depth {\integer}.]{\tt Set Printing Depth {\integer}.\comindex{Set Printing Depth}}
This command sets the nesting depth of the formatter used for
pretty-printing. Beyond this depth, display of subterms is replaced by
dots. 

\subsection[\tt Unset Printing Depth.]{\tt Unset Printing Depth.\comindex{Unset Printing Depth}}
This command resets the nesting depth of the formatter used for
pretty-printing to its default value (at the
time of writing this documentation, the default value is 50).

\subsection[\tt Test Printing Depth.]{\tt Test Printing Depth.\comindex{Test Printing Depth}}
This command displays the current nesting depth used for display.

%\subsection{\tt Abstraction ...}
%Not yet documented.

\section{Controlling the reduction strategies and the conversion algorithm}
\label{Controlling reduction strategy}

{\Coq} provides reduction strategies that the tactics can invoke and
two different algorithms to check the convertibility of types.
The first conversion algorithm lazily
compares applicative terms while the other is a brute-force but efficient
algorithm that first normalizes the terms before comparing them.  The
second algorithm is based on a bytecode representation of terms
similar to the bytecode representation used in the ZINC virtual
machine~\cite{Leroy90}. It is especially useful for intensive
computation of algebraic values, such as numbers, and for reflexion-based
tactics. The commands to fine-tune the reduction strategies and the
lazy conversion algorithm are described first.

\subsection[{\tt Opaque} \qualid$_1$ {\ldots} \qualid$_n${\tt .}]{{\tt Opaque} \qualid$_1$ {\ldots} \qualid$_n${\tt .}\comindex{Opaque}\label{Opaque}}
This command has an effect on unfoldable constants, i.e. 
on constants defined by {\tt Definition} or {\tt Let} (with an explicit
body), or by a command assimilated to a definition such as {\tt
Fixpoint}, {\tt Program Definition}, etc, or by a proof ended by {\tt
Defined}. The command tells not to unfold
the constants {\qualid$_1$} {\ldots} {\qualid$_n$} in tactics using
$\delta$-conversion (unfolding a constant is replacing it by its
definition).

{\tt Opaque} has also on effect on the conversion algorithm of {\Coq},
telling to delay the unfolding of a constant as later as possible in
case {\Coq} has to check the conversion (see Section~\ref{conv-rules})
of two distinct applied constants.

The scope of {\tt Opaque} is limited to the current section, or
current file, unless the variant {\tt Global Opaque \qualid$_1$ {\ldots}
\qualid$_n$} is used.

\SeeAlso sections \ref{Conversion-tactics}, \ref{Automatizing},
\ref{Theorem}

\begin{ErrMsgs}
\item \errindex{The reference \qualid\ was not found in the current
environment}\\
    There is no constant referred by {\qualid} in the environment.
    Nevertheless, if you asked \texttt{Opaque foo bar}
    and if \texttt{bar} does not exist, \texttt{foo} is set opaque.
\end{ErrMsgs}

\subsection[{\tt Transparent} \qualid$_1$ {\ldots} \qualid$_n${\tt .}]{{\tt Transparent} \qualid$_1$ {\ldots} \qualid$_n${\tt .}\comindex{Transparent}\label{Transparent}}
This command is the converse of {\tt Opaque} and it applies on
unfoldable constants to restore their unfoldability after an {\tt
Opaque} command.

Note in particular that constants defined by a proof ended by {\tt
Qed} are not unfoldable and {\tt Transparent} has no effect on
them. This is to keep with the usual mathematical practice of {\em
proof irrelevance}: what matters in a mathematical development is the
sequence of lemma statements, not their actual proofs. This
distinguishes lemmas from the usual defined constants, whose actual
values are of course relevant in general.

The scope of {\tt Transparent} is limited to the current section, or
current file, unless the variant {\tt Global Transparent} \qualid$_1$
{\ldots} \qualid$_n$ is used.

\begin{ErrMsgs}
% \item \errindex{Can not set transparent.}\\
%     It is a constant from a required module or a parameter.
\item \errindex{The reference \qualid\ was not found in the current
environment}\\
    There is no constant referred by {\qualid} in the environment.
\end{ErrMsgs}

\SeeAlso sections \ref{Conversion-tactics}, \ref{Automatizing},
\ref{Theorem}

\subsection{{\tt Strategy} {\it level} {\tt [} \qualid$_1$ {\ldots} \qualid$_n$
  {\tt ].}\comindex{Strategy}\comindex{Local Strategy}\label{Strategy}}
This command generalizes the behavior of {\tt Opaque} and {\tt
  Transparent} commands. It is used to fine-tune the strategy for
unfolding constants, both at the tactic level and at the kernel
level. This command associates a level to \qualid$_1$ {\ldots}
\qualid$_n$. Whenever two expressions with two distinct head
constants are compared (for instance, this comparison can be triggered
by a type cast), the one with lower level is expanded first. In case
of a tie, the second one (appearing in the cast type) is expanded.

Levels can be one of the following (higher to lower):
\begin{description}
\item[opaque]: level of opaque constants. They cannot be expanded by
  tactics (behaves like $+\infty$, see next item).
\item[\num]: levels indexed by an integer. Level $0$ corresponds
  to the default behavior, which corresponds to transparent
  constants. This level can also be referred to as {\bf transparent}.
  Negative levels correspond to constants to be expanded before normal
  transparent constants, while positive levels correspond to constants
  to be expanded after normal transparent constants.
\item[expand]: level of constants that should be expanded first
  (behaves like $-\infty$)
\end{description}

These directives survive section and module closure, unless the
command is prefixed by {\tt Local}. In the latter case, the behavior
regarding sections and modules is the same as for the {\tt
  Transparent} and {\tt Opaque} commands.

\subsection{\tt Declare Reduction \ident\ := {\rm\sl convtactic}.}

This command allows to give a short name to a reduction expression,
for instance {\tt lazy beta delta [foo bar]}. This short name can
then be used in {\tt Eval \ident\ in ...} or {\tt eval} directives.
This command accepts the {\tt Local} modifier, for discarding
this reduction name at the end of the file or module. For the moment
the name cannot be qualified. In particular declaring the same name
in several modules or in several functor applications will be refused
if these declarations are not local. The name \ident\ cannot be used
directly as an Ltac tactic, but nothing prevent the user to also
perform a {\tt Ltac \ident\ := {\rm\sl convtactic}}.

\SeeAlso sections \ref{Conversion-tactics}

\subsection{\tt Set Virtual Machine
\label{SetVirtualMachine}
\comindex{Set Virtual Machine}}

This activates the bytecode-based conversion algorithm.

\subsection{\tt Unset Virtual Machine
\comindex{Unset Virtual Machine}}

This deactivates the bytecode-based conversion algorithm.

\subsection{\tt Test Virtual Machine
\comindex{Test Virtual Machine}}

This tells if the bytecode-based conversion algorithm is
activated. The default behavior is to have the bytecode-based
conversion algorithm deactivated.

\SeeAlso sections~\ref{vmcompute} and~\ref{vmoption}.

\section{Controlling the locality of commands}

\subsection{{\tt Local}, {\tt Global}
\comindex{Local}
\comindex{Global}
}

Some commands support a {\tt Local} or {\tt Global} prefix modifier to
control the scope of their effect. There are four kinds of commands:

\begin{itemize}
\item Commands whose default is to extend their effect both outside the
  section and the module or library file they occur in.

  For these commands, the {\tt Local} modifier limits the effect of
  the command to the current section or module it occurs in.

  As an example, the {\tt Coercion} (see Section~\ref{Coercions})
  and {\tt Strategy} (see Section~\ref{Strategy})
  commands belong to this category.

\item Commands whose default behavior is to stop their effect at the
  end of the section they occur in but to extent their effect outside
  the module or library file they occur in.

  For these commands, the {\tt Local} modifier limits the effect of
  the command to the current module if the command does not occur in a
  section and the {\tt Global} modifier extends the effect outside the
  current sections and current module if the command occurs in a
  section.

  As an example, the {\tt Implicit Arguments} (see
  Section~\ref{Implicit Arguments}), {\tt Ltac} (see
  Chapter~\ref{TacticLanguage}) or {\tt Notation} (see
  Section~\ref{Notation}) commands belong to this category.

  Notice that a subclass of these commands do not support extension of
  their scope outside sections at all and the {\tt Global} is not
  applicable to them.

\item Commands whose default behavior is to stop their effect at the
  end of the section or module they occur in.

  For these commands, the {\tt Global} modifier extends their effect
  outside the sections and modules they occurs in.

  The {\tt Transparent} and {\tt Opaque} (see
  Section~\ref{Controlling reduction strategy}) commands belong to
  this category.

\item Commands whose default behavior is to extend their effect
  outside sections but not outside modules when they occur in a
  section and to extend their effect outside the module or library
  file they occur in when no section contains them.

  For these commands, the {\tt Local} modifier limits the effect to
  the current section or module while the {\tt Global} modifier extends
  the effect outside the module even when the command occurs in a section.

  The {\tt Set} and {\tt Unset} commands belong to this category.
\end{itemize}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-pre.tex <==
%BEGIN LATEX
\setheaders{Credits}
%END LATEX
\chapter*{Credits}
%\addcontentsline{toc}{section}{Credits}

\Coq{}~ is a proof assistant for higher-order logic, allowing the
development of computer programs consistent with their formal
specification.  It is the result of about ten years of research of the
Coq project.  We shall briefly survey here three main aspects: the
\emph{logical language} in which we write our axiomatizations and
specifications, the \emph{proof assistant} which allows the development
of verified mathematical proofs, and the \emph{program extractor} which
synthesizes computer programs obeying their formal specifications,
written as logical assertions in the language.

The logical language used by {\Coq} is a variety of type theory,
called the \emph{Calculus of Inductive Constructions}. Without going
back to Leibniz and Boole, we can date the creation of what is now
called mathematical logic to the work of Frege and Peano at the turn
of the century. The discovery of antinomies in the free use of
predicates or comprehension principles prompted Russell to restrict
predicate calculus with a stratification of \emph{types}. This effort
culminated with \emph{Principia Mathematica}, the first systematic
attempt at a formal foundation of mathematics.  A simplification of
this system along the lines of simply typed $\lambda$-calculus
occurred with Church's \emph{Simple Theory of Types}.  The
$\lambda$-calculus notation, originally used for expressing
functionality, could also be used as an encoding of natural deduction
proofs. This Curry-Howard isomorphism was used by N. de Bruijn in the
\emph{Automath} project, the first full-scale attempt to develop and
mechanically verify mathematical proofs. This effort culminated with
Jutting's verification of Landau's \emph{Grundlagen} in the 1970's.
Exploiting this Curry-Howard isomorphism, notable achievements in
proof theory saw the emergence of two type-theoretic frameworks; the
first one, Martin-L\"of's \emph{Intuitionistic Theory of Types},
attempts a new foundation of mathematics on constructive principles.
The second one, Girard's polymorphic $\lambda$-calculus $F_\omega$, is
a very strong functional system in which we may represent higher-order
logic proof structures.  Combining both systems in a higher-order
extension of the Automath languages, T. Coquand presented in 1985 the
first version of the \emph{Calculus of Constructions}, CoC. This strong
logical system allowed powerful axiomatizations, but direct inductive
definitions were not possible, and inductive notions had to be defined
indirectly through functional encodings, which introduced
inefficiencies and awkwardness. The formalism was extended in 1989 by
T. Coquand and C. Paulin with primitive inductive definitions, leading
to the current \emph{Calculus of Inductive Constructions}.  This
extended formalism is not rigorously defined here. Rather, numerous
concrete examples are discussed. We refer the interested reader to
relevant research papers for more information about the formalism, its
meta-theoretic properties, and semantics. However, it should not be
necessary to understand this theoretical material in order to write
specifications. It is possible to understand the Calculus of Inductive
Constructions at a higher level, as a mixture of predicate calculus,
inductive predicate definitions presented as typed PROLOG, and
recursive function definitions close to the language ML.

Automated theorem-proving was pioneered in the 1960's by Davis and
Putnam in propositional calculus.  A complete mechanization (in the
sense of a semi-decision procedure) of classical first-order logic was
proposed in 1965 by J.A. Robinson, with a single uniform inference
rule called \emph{resolution}. Resolution relies on solving equations
in free algebras (i.e. term structures), using the \emph{unification
  algorithm}. Many refinements of resolution were studied in the
1970's, but few convincing implementations were realized, except of
course that PROLOG is in some sense issued from this effort.  A less
ambitious approach to proof development is computer-aided
proof-checking.  The most notable proof-checkers developed in the
1970's were LCF, designed by R. Milner and his colleagues at U.
Edinburgh, specialized in proving properties about denotational
semantics recursion equations, and the Boyer and Moore theorem-prover,
an automation of primitive recursion over inductive data types. While
the Boyer-Moore theorem-prover attempted to synthesize proofs by a
combination of automated methods, LCF constructed its proofs through
the programming of \emph{tactics}, written in a high-level functional
meta-language, ML.

The salient feature which clearly distinguishes our proof assistant
from say LCF or Boyer and Moore's, is its possibility to extract
programs from the constructive contents of proofs. This computational
interpretation of proof objects, in the tradition of Bishop's
constructive mathematics, is based on a realizability interpretation,
in the sense of Kleene, due to C.  Paulin. The user must just mark his
intention by separating in the logical statements the assertions
stating the existence of a computational object from the logical
assertions which specify its properties, but which may be considered
as just comments in the corresponding program. Given this information,
the system automatically extracts a functional term from a consistency
proof of its specifications.  This functional term may be in turn
compiled into an actual computer program.  This methodology of
extracting programs from proofs is a revolutionary paradigm for
software engineering.  Program synthesis has long been a theme of
research in artificial intelligence, pioneered by R. Waldinger. The
Tablog system of Z. Manna and R. Waldinger allows the deductive
synthesis of functional programs from proofs in tableau form of their
specifications, written in a variety of first-order logic. Development
of a systematic \emph{programming logic}, based on extensions of
Martin-L\"of's type theory, was undertaken at Cornell U. by the Nuprl
team, headed by R. Constable.  The first actual program extractor, PX,
was designed and implemented around 1985 by S. Hayashi from Kyoto
University.  It allows the extraction of a LISP program from a proof
in a logical system inspired by the logical formalisms of S. Feferman.
Interest in this methodology is growing in the theoretical computer
science community. We can foresee the day when actual computer systems
used in applications will contain certified modules, automatically
generated from a consistency proof of their formal specifications. We
are however still far from being able to use this methodology in a
smooth interaction with the standard tools from software engineering,
i.e. compilers, linkers, run-time systems taking advantage of special
hardware, debuggers, and the like. We hope that {\Coq} can be of use
to researchers interested in experimenting with this new methodology.

A first implementation of CoC was started in 1984 by G. Huet and T.
Coquand.  Its implementation language was CAML, a functional
programming language from the ML family designed at INRIA in
Rocquencourt. The core of this system was a proof-checker for CoC seen
as a typed $\lambda$-calculus, called the \emph{Constructive Engine}.
This engine was operated through a high-level notation permitting the
declaration of axioms and parameters, the definition of mathematical
types and objects, and the explicit construction of proof objects
encoded as $\lambda$-terms. A section mechanism, designed and
implemented by G. Dowek, allowed hierarchical developments of
mathematical theories. This high-level language was called the
\emph{Mathematical Vernacular}.  Furthermore, an interactive
\emph{Theorem Prover} permitted the incremental construction of proof
trees in a top-down manner, subgoaling recursively and backtracking
from dead-alleys. The theorem prover executed tactics written in CAML,
in the LCF fashion.  A basic set of tactics was predefined, which the
user could extend by his own specific tactics. This system (Version
4.10) was released in 1989.  Then, the system was extended to deal
with the new calculus with inductive types by C. Paulin, with
corresponding new tactics for proofs by induction.  A new standard set
of tactics was streamlined, and the vernacular extended for tactics
execution. A package to compile programs extracted from proofs to
actual computer programs in CAML or some other functional language was
designed and implemented by B. Werner.  A new user-interface, relying
on a CAML-X interface by D. de Rauglaudre, was designed and
implemented by A. Felty. It allowed operation of the theorem-prover
through the manipulation of windows, menus, mouse-sensitive buttons,
and other widgets. This system (Version 5.6) was released in 1991.

\Coq{} was ported to the new implementation Caml-light of X. Leroy and
D.  Doligez by D. de Rauglaudre (Version 5.7) in 1992.  A new version
of \Coq{} was then coordinated by C. Murthy, with new tools designed
by C.  Parent to prove properties of ML programs (this methodology is
dual to program extraction) and a new user-interaction loop.  This
system (Version 5.8) was released in May 1993.  A Centaur interface
\textsc{CTCoq} was then developed by Y. Bertot from the Croap project
from INRIA-Sophia-Antipolis.

In parallel, G. Dowek and H. Herbelin developed a new proof engine,
allowing the general manipulation of existential variables
consistently with dependent types in an experimental version of \Coq{}
(V5.9).

The version V5.10 of \Coq{} is based on a generic system for
manipulating terms with binding operators due to Chet Murthy. A new
proof engine allows the parallel development of partial proofs for
independent subgoals.  The structure of these proof trees is a mixed
representation of derivation trees for the Calculus of Inductive
Constructions with abstract syntax trees for the tactics scripts,
allowing the navigation in a proof at various levels of details. The
proof engine allows generic environment items managed in an
object-oriented way.  This new architecture, due to C. Murthy,
supports several new facilities which make the system easier to extend
and to scale up:

\begin{itemize}
\item User-programmable tactics are allowed
\item It is possible to separately verify development modules, and to
  load their compiled images without verifying them again - a quick
  relocation process allows their fast loading
\item A generic parsing scheme allows user-definable notations, with a
  symmetric table-driven pretty-printer
\item Syntactic definitions allow convenient abbreviations
\item A limited facility of meta-variables allows the automatic
  synthesis of certain type expressions, allowing generic notations
  for e.g. equality, pairing, and existential quantification.
\end{itemize}

In the Fall of 1994, C. Paulin-Mohring replaced the structure of
inductively defined types and families by a new structure, allowing
the mutually recursive definitions. P. Manoury implemented a
translation of recursive definitions into the primitive recursive
style imposed by the internal recursion operators, in the style of the
ProPre system. C. Mu{\~n}oz implemented a decision procedure for
intuitionistic propositional logic, based on results of R. Dyckhoff.
J.C. Filli{\^a}tre implemented a decision procedure for first-order
logic without contraction, based on results of J. Ketonen and R.
Weyhrauch. Finally C. Murthy implemented a library of inversion
tactics, relieving the user from tedious definitions of ``inversion
predicates''.

\begin{flushright}
Rocquencourt, Feb. 1st 1995\\
Gérard Huet
\end{flushright}

\section*{Credits: addendum for version 6.1}
%\addcontentsline{toc}{section}{Credits: addendum for version V6.1}

The present version 6.1 of \Coq{} is based on the V5.10 architecture. It
was ported to the new language Objective Caml by Bruno Barras. The
underlying framework has slightly changed and allows more conversions
between sorts. 

The new version provides powerful tools for easier developments. 

Cristina Cornes designed an extension of the \Coq{} syntax to allow
definition of terms using a powerful pattern-matching analysis in the
style of ML programs.

Amokrane Saïbi wrote a mechanism to simulate
inheritance between types families extending a proposal by Peter
Aczel. He also developed a mechanism to automatically compute which
arguments of a constant may be inferred by the system and consequently
do not need to be explicitly written. 

Yann Coscoy designed a command which explains a proof term using
natural language. Pierre Cr{\'e}gut built a new tactic which solves
problems in quantifier-free Presburger Arithmetic. Both
functionalities have been integrated to the \Coq{} system by Hugo
Herbelin.

Samuel Boutin designed a tactic for simplification of commutative
rings using a canonical set of rewriting rules and equality modulo
associativity and commutativity. 

Finally the organisation of the \Coq{} distribution has been supervised
by Jean-Christophe Filliâtre with the help of Judicaël Courant
and Bruno Barras.

\begin{flushright}
Lyon, Nov. 18th 1996\\
Christine Paulin
\end{flushright}

\section*{Credits: addendum for version 6.2}
%\addcontentsline{toc}{section}{Credits: addendum for version V6.2}

In version 6.2 of \Coq{}, the parsing is done using camlp4, a
preprocessor and pretty-printer for CAML designed by Daniel de
Rauglaudre at INRIA.  Daniel de Rauglaudre made the first adaptation
of \Coq{} for camlp4, this work was continued by Bruno Barras who also
changed the structure of \Coq{} abstract syntax trees and the primitives
to manipulate them. The result of
these changes is a faster parsing procedure with greatly improved
syntax-error messages. The user-interface to introduce grammar or
pretty-printing rules has also changed.

Eduardo Giménez redesigned the internal 
tactic libraries, giving uniform names 
to Caml functions corresponding to \Coq{} tactic names. 

Bruno Barras wrote new more efficient reductions functions.

Hugo Herbelin introduced more uniform notations in the \Coq{}
specification language: the definitions by fixpoints and
pattern-matching have a more readable syntax.  Patrick Loiseleur
introduced user-friendly notations for arithmetic expressions.

New tactics were introduced: Eduardo Giménez improved a mechanism to
introduce macros for tactics, and designed special tactics for
(co)inductive definitions; Patrick Loiseleur designed a tactic to
simplify polynomial expressions in an arbitrary commutative ring which
generalizes the previous tactic implemented by Samuel Boutin.
Jean-Christophe Filli\^atre introduced a tactic for refining a goal,
using a proof term with holes as a proof scheme.

David Delahaye designed the \textsf{SearchIsos} tool to search an
object in the library given its type (up to isomorphism).

Henri Laulhère produced the \Coq{} distribution for the Windows environment. 

Finally, Hugo Herbelin was the main coordinator of the \Coq{}
documentation with principal contributions by Bruno Barras, David Delahaye, 
Jean-Christophe Filli\^atre, Eduardo
Giménez, Hugo Herbelin and Patrick Loiseleur. 

\begin{flushright}
Orsay, May 4th 1998\\
Christine Paulin
\end{flushright}

\section*{Credits: addendum for version 6.3}
The main changes in version V6.3 was the introduction of a few new tactics
and the extension of the guard condition for fixpoint definitions.


B. Barras extended the unification algorithm to complete partial terms
and solved various tricky bugs related to universes.\\
D. Delahaye developed the \texttt{AutoRewrite} tactic. He also designed the new
behavior of \texttt{Intro} and provided the tacticals \texttt{First} and
\texttt{Solve}.\\
J.-C. Filli\^atre developed the \texttt{Correctness} tactic.\\
E. Gim\'enez extended the guard condition in fixpoints.\\
H. Herbelin designed the new syntax for definitions and extended the
\texttt{Induction} tactic.\\
P. Loiseleur developed the \texttt{Quote} tactic and 
the new design of the \texttt{Auto}
tactic, he also introduced the index of
errors in the documentation.\\
C. Paulin wrote the \texttt{Focus} command and introduced 
the reduction functions in definitions, this last feature 
was proposed by J.-F. Monin from CNET Lannion. 

\begin{flushright}
Orsay, Dec. 1999\\
Christine Paulin
\end{flushright}

%\newpage

\section*{Credits: versions 7}

The version V7 is a new implementation started in September 1999 by
Jean-Christophe Filliâtre. This is a major revision with respect to
the internal architecture of the system.  The \Coq{} version 7.0 was
distributed in March 2001, version 7.1 in September 2001, version
7.2 in January 2002, version 7.3 in May 2002 and version 7.4 in
February 2003.

Jean-Christophe Filliâtre designed the architecture of the new system, he
introduced a new representation for environments and wrote a new kernel
for type-checking terms. His approach was to use functional
data-structures in order to get more sharing, to prepare the addition
of modules and also to get closer to a certified kernel.

Hugo Herbelin introduced a new structure of terms with local
definitions. He introduced ``qualified'' names, wrote a new
pattern-matching compilation algorithm and designed a more compact
algorithm for checking the logical consistency of universes. He
contributed to the simplification of {\Coq} internal structures and the
optimisation of the system. He added basic tactics for forward
reasoning and coercions in patterns.

David Delahaye introduced a new language for tactics. General tactics
using pattern-matching on goals and context can directly be written
from the {\Coq} toplevel. He also provided primitives for the design
of user-defined tactics in \textsc{Caml}.

Micaela Mayero contributed the library on real numbers.
Olivier Desmettre extended this library with axiomatic
trigonometric functions, square, square roots, finite sums, Chasles
property and basic plane geometry.

Jean-Christophe Filliâtre and Pierre Letouzey redesigned a new
extraction procedure from \Coq{} terms to \textsc{Caml} or
\textsc{Haskell} programs. This new 
extraction procedure, unlike the one implemented in previous version
of \Coq{} is able to handle all terms in the Calculus of Inductive
Constructions, even involving universes and strong elimination. P.
Letouzey adapted user contributions to extract ML programs when it was
sensible.
Jean-Christophe Filliâtre wrote \verb=coqdoc=, a documentation
tool for {\Coq} libraries usable from version 7.2.

Bruno Barras improved the reduction algorithms efficiency and
the confidence level in the correctness of {\Coq} critical type-checking
algorithm.

Yves Bertot designed  the \texttt{SearchPattern} and
\texttt{SearchRewrite} tools and the support for the \textsc{pcoq} interface 
(\url{http://www-sop.inria.fr/lemme/pcoq/}).

Micaela Mayero and David Delahaye introduced {\tt Field}, a decision tactic for commutative fields.

Christine Paulin changed the elimination rules for empty and singleton
propositional inductive types.

Loïc Pottier developed {\tt Fourier}, a tactic solving linear inequalities on real numbers.

Pierre Crégut developed a new version based on reflexion of the {\tt Omega}
decision tactic.

Claudio Sacerdoti Coen designed an XML output for the {\Coq}
modules to be used in the Hypertextual Electronic Library of
Mathematics (HELM cf \url{http://www.cs.unibo.it/helm}).

A library for efficient representation of finite maps using binary trees
contributed by Jean Goubault was integrated in the basic theories.

Pierre Courtieu developed a command and a tactic to reason on the
inductive structure of recursively defined functions.

Jacek Chrz\k{a}szcz designed and implemented the module system of
{\Coq} whose foundations are in Judicaël Courant's PhD thesis.

\bigskip

The development was coordinated by C. Paulin.

Many discussions within the Démons team and the LogiCal project
influenced significantly the design of {\Coq} especially with 
%J. Chrz\k{a}szcz, P. Courtieu, 
J. Courant, J. Duprat, J. Goubault, A. Miquel,
C. Marché, B. Monate and B. Werner.

Intensive users suggested improvements of the system : 
Y. Bertot, L. Pottier, L. Théry, P. Zimmerman from INRIA, 
C. Alvarado, P. Crégut, J.-F. Monin from France Telecom R \& D.
\begin{flushright}
Orsay, May. 2002\\
Hugo Herbelin \& Christine Paulin
\end{flushright}

\section*{Credits: version 8.0}

{\Coq} version 8 is a major revision of the {\Coq} proof assistant.
First, the underlying logic is slightly different. The so-called {\em
impredicativity} of the sort {\tt Set} has been dropped. The main
reason is that it is inconsistent with the principle of description
which is quite a useful principle for formalizing %classical
mathematics within classical logic. Moreover, even in an constructive
setting, the impredicativity of {\tt Set} does not add so much in
practice and is even subject of criticism from a large part of the
intuitionistic mathematician community. Nevertheless, the
impredicativity of {\tt Set} remains optional for users interested in
investigating mathematical developments which rely on it.

Secondly, the concrete syntax of terms has been completely
revised. The main motivations were

\begin{itemize}
\item a more uniform, purified style: all constructions are now lowercase, 
  with a functional programming perfume (e.g. abstraction is now
  written {\tt fun}), and more directly accessible to the novice
  (e.g. dependent product is now written {\tt forall} and allows
  omission of types). Also, parentheses and are no longer mandatory
  for function application.
\item extensibility: some standard notations (e.g. ``<'' and ``>'') were
  incompatible with the previous syntax. Now all standard arithmetic
  notations (=, +, *, /, <, <=, ... and more) are directly part of the
  syntax.
\end{itemize}

Together with the revision of the concrete syntax, a new mechanism of
{\em interpretation scopes} permits to reuse the same symbols
(typically +, -, *, /, <, <=) in various mathematical theories without
any ambiguities for {\Coq}, leading to a largely improved readability of
{\Coq} scripts. New commands to easily add new symbols are also
provided.

Coming with the new syntax of terms, a slight reform of the tactic
language and of the language of commands has been carried out. The
purpose here is a better uniformity making the tactics and commands
easier to use and to remember.

Thirdly, a restructuration and uniformisation of the standard library
of {\Coq} has been performed. There is now just one Leibniz' equality
usable for all the different kinds of {\Coq} objects. Also, the set of
real numbers now lies at the same level as the sets of natural and
integer numbers. Finally, the names of the standard properties of
numbers now follow a standard pattern and the symbolic
notations for the standard definitions as well.

The fourth point is the release of \CoqIDE{}, a new graphical
gtk2-based interface fully integrated to {\Coq}. Close in style from
the Proof General Emacs interface, it is faster and its integration
with {\Coq} makes interactive developments more friendly. All
mathematical Unicode symbols are usable within \CoqIDE{}.

Finally, the module system of {\Coq} completes the picture of {\Coq}
version 8.0. Though released with an experimental status in the previous
version 7.4, it should be considered as a salient feature of the new
version.

Besides, {\Coq} comes with its load of novelties and improvements: new
or improved tactics (including a new tactic for solving first-order
statements), new management commands, extended libraries.

\bigskip

Bruno Barras and Hugo Herbelin have been the main contributors of the 
reflexion and the implementation of the new syntax. The smart
automatic translator from old to new syntax released with {\Coq} is also
their work with contributions by Olivier Desmettre.

Hugo Herbelin is the main designer and implementor of the notion of
interpretation scopes and of the commands for easily adding new notations.

Hugo Herbelin is the main implementor of the restructuration of the
standard library.

Pierre Corbineau is the main designer and implementor of the new
tactic for solving first-order statements in presence of inductive
types. He is also the maintainer of the non-domain specific automation
tactics.

Benjamin Monate is the developer of the \CoqIDE{} graphical
interface with contributions by Jean-Christophe Filliâtre, Pierre
Letouzey, Claude Marché and Bruno Barras.

Claude Marché coordinated the edition of the Reference Manual for
 \Coq{} V8.0.

Pierre Letouzey and Jacek Chrz\k{a}szcz respectively maintained the
extraction tool and module system of {\Coq}.

Jean-Christophe Filliâtre, Pierre Letouzey, Hugo Herbelin and 
contributors from Sophia-Antipolis and Nijmegen participated to the
extension of the library.

Julien Narboux built a NSIS-based automatic {\Coq} installation tool for
the Windows platform.

Hugo Herbelin and Christine Paulin coordinated the development which
was under the responsability of Christine Paulin.

\begin{flushright}
Palaiseau \& Orsay, Apr. 2004\\
Hugo Herbelin \& Christine Paulin\\
(updated Apr. 2006)
\end{flushright}

\section*{Credits: version 8.1}

{\Coq} version 8.1 adds various new functionalities.

Benjamin Grégoire implemented an alternative algorithm to check the
convertibility of terms in the {\Coq} type-checker. This alternative
algorithm works by compilation to an efficient bytecode that is
interpreted in an abstract machine similar to Xavier Leroy's ZINC
machine.  Convertibility is performed by comparing the normal
forms. This alternative algorithm is specifically interesting for
proofs by reflection. More generally, it is convenient in case of
intensive computations.

Christine Paulin implemented an extension of inductive types allowing
recursively non uniform parameters. Hugo Herbelin implemented
sort-polymorphism for inductive types.

Claudio Sacerdoti Coen improved the tactics for rewriting on arbitrary
compatible equivalence relations. He also generalized rewriting to
arbitrary transition systems.

Claudio Sacerdoti Coen added new features to the module system. 

Benjamin Grégoire, Assia Mahboubi and Bruno Barras developed a new
more efficient and more general simplification algorithm on rings and
semi-rings.

Laurent Théry and Bruno Barras developed a new significantly more efficient
simplification algorithm on fields.

Hugo Herbelin, Pierre Letouzey, Julien Forest, Julien Narboux and
Claudio Sacerdoti Coen added new tactic features.

Hugo Herbelin implemented matching on disjunctive patterns.

New mechanisms made easier the communication between {\Coq} and external
provers. Nicolas Ayache and Jean-Christophe Filliâtre implemented
connections with the provers {\sc cvcl}, {\sc Simplify} and {\sc
zenon}. Hugo Herbelin implemented an experimental protocol for calling
external tools from the tactic language.

Matthieu Sozeau developed \textsc{Russell}, an experimental language
to specify the behavior of programs with subtypes.

A mechanism to automatically use some specific tactic to solve
unresolved implicit has been implemented by Hugo Herbelin.

Laurent Théry's contribution on strings and Pierre Letouzey and
Jean-Christophe Filliâtre's contribution on finite maps have been
integrated to the {\Coq} standard library. Pierre Letouzey developed a
library about finite sets ``à la Objective Caml''. With Jean-Marc
Notin, he extended the library on lists. Pierre Letouzey's
contribution on rational numbers has been integrated and extended..

Pierre Corbineau extended his tactic for solving first-order
statements. He wrote a reflection-based intuitionistic tautology
solver.

Pierre Courtieu, Julien Forest and Yves Bertot added extra support to
reason on the inductive structure of recursively defined functions.

Jean-Marc Notin significantly contributed to the general maintenance
of the system. He also took care of {\textsf{coqdoc}}.

Pierre Castéran contributed to the documentation of (co-)inductive
types and suggested improvements to the libraries.

Pierre Corbineau implemented a declarative mathematical proof
language, usable in combination with the tactic-based style of proof.

Finally, many users suggested improvements of the system through the
Coq-Club mailing list and bug-tracker systems, especially user groups
from INRIA Rocquencourt, Radboud University, University of
Pennsylvania and Yale University.

\enlargethispage{\baselineskip}
\begin{flushright}
Palaiseau, July 2006\\
Hugo Herbelin
\end{flushright}

\section*{Credits: version 8.2}

{\Coq} version 8.2 adds new features, new libraries and 
improves on many various aspects.

Regarding the language of Coq, the main novelty is the introduction by
Matthieu Sozeau of a package of commands providing Haskell-style
type classes. Type classes, that come with a few convenient features
such as type-based resolution of implicit arguments, plays a new role
of landmark in the architecture of Coq with respect to automatization.
For instance, thanks to type classes support, Matthieu Sozeau could
implement a new resolution-based version of the tactics dedicated to
rewriting on arbitrary transitive relations.

Another major improvement of Coq 8.2 is the evolution of the
arithmetic libraries and of the tools associated to them. Benjamin
Grégoire and Laurent Théry contributed a modular library for building
arbitrarily large integers from bounded integers while Evgeny Makarov
contributed a modular library of abstract natural and integer
arithmetics together with a few convenient tactics. On his side,
Pierre Letouzey made numerous extensions to the arithmetic libraries on
$\mathbb{Z}$ and $\mathbb{Q}$, including extra support for
automatization in presence of various number-theory concepts.

Frédéric Besson contributed a reflexive tactic based on
Krivine-Stengle Positivstellensatz (the easy way) for validating
provability of systems of inequalities. The platform is flexible enough
to support the validation of any algorithm able to produce a
``certificate'' for the Positivstellensatz and this covers the case of
Fourier-Motzkin (for linear systems in $\mathbb{Q}$ and $\mathbb{R}$),
Fourier-Motzkin with cutting planes (for linear systems in
$\mathbb{Z}$) and sum-of-squares (for non-linear systems).  Evgeny
Makarov made the platform generic over arbitrary ordered rings.

Arnaud Spiwack developed a library of 31-bits machine integers and,
relying on Benjamin Grégoire and Laurent Théry's library, delivered a
library of unbounded integers in base $2^{31}$. As importantly, he
developed a notion of ``retro-knowledge'' so as to safely extend the
kernel-located bytecode-based efficient evaluation algorithm of Coq
version 8.1 to use 31-bits machine arithmetics for efficiently
computing with the library of integers he developed.

Beside the libraries, various improvements contributed to provide a
more comfortable end-user language and more expressive tactic
language. Hugo Herbelin and Matthieu Sozeau improved the
pattern-matching compilation algorithm (detection of impossible
clauses in pattern-matching, automatic inference of the return
type). Hugo Herbelin, Pierre Letouzey and Matthieu Sozeau contributed
various new convenient syntactic constructs and new tactics or tactic
features: more inference of redundant information, better unification,
better support for proof or definition by fixpoint, more expressive
rewriting tactics, better support for meta-variables, more convenient
notations, ...

Élie Soubiran improved the module system, adding new features (such as
an ``include'' command) and making it more flexible and more
general. He and Pierre Letouzey improved the support for modules in
the extraction mechanism.

Matthieu Sozeau extended the \textsc{Russell} language, ending in an
convenient way to write programs of given specifications, Pierre
Corbineau extended the Mathematical Proof Language and the
automatization tools that accompany it, Pierre Letouzey supervised and
extended various parts the standard library, Stéphane Glondu
contributed a few tactics and improvements, Jean-Marc Notin provided
help in debugging, general maintenance and {\tt coqdoc} support,
Vincent Siles contributed extensions of the {\tt Scheme} command and
of {\tt injection}.

Bruno Barras implemented the {\tt coqchk} tool: this is a stand-alone
type-checker that can be used to certify {\tt .vo} files. Especially,
as this verifier runs in a separate process, it is granted not to be
``hijacked'' by virtually malicious extensions added to {\Coq}.

Yves Bertot, Jean-Christophe Filliâtre, Pierre Courtieu and
Julien Forest acted as maintainers of features they implemented in
previous versions of Coq.

Julien Narboux contributed to {\CoqIDE}.
Nicolas Tabareau made the adaptation of the interface of the old
``setoid rewrite'' tactic to the new version. Lionel Mamane worked on
the interaction between Coq and its external interfaces. With Samuel
Mimram, he also helped making Coq compatible with recent software
tools.  Russell O'Connor, Cezary Kaliscyk, Milad Niqui contributed to
improved the libraries of integers, rational, and real numbers. We
also thank many users and partners for suggestions and feedback, in
particular Pierre Castéran and Arthur Charguéraud, the INRIA Marelle
team, Georges Gonthier and the INRIA-Microsoft Mathematical Components team, 
the Foundations group at Radboud university in Nijmegen, reporters of bugs
and participants to the Coq-Club mailing list.

\begin{flushright}
Palaiseau, June 2008\\
Hugo Herbelin\\
\end{flushright}

\section*{Credits: version 8.3}

{\Coq} version 8.3 is before all a transition version with refinements
or extensions of the existing features and libraries and a new tactic
{\tt nsatz} based on Hilbert's Nullstellensatz for deciding systems of
equations over rings.

With respect to libraries, the main evolutions are due to Pierre
Letouzey with a rewriting of the library of finite sets {\tt FSets}
and a new round of evolutions in the modular development of arithmetic
(library {\tt Numbers}). The reason for making {\tt FSets} evolve is
that the computational and logical contents were quite intertwined in
the original implementation, leading in some cases to longer
computations than expected and this problem is solved in the new {\tt
  MSets} implementation. As for the modular arithmetic library, it was
only dealing with the basic arithmetic operators in the former version
and its current extension adds the standard theory of the division,
min and max functions, all made available for free to any
implementation of $\mathbb{N}$, $\mathbb{Z}$ or
$\mathbb{Z}/n\mathbb{Z}$. 

The main other evolutions of the library are due to Hugo Herbelin who
made a revision of the sorting library (includingh a certified
merge-sort) and to Guillaume Melquiond who slightly revised and
cleaned up the library of reals.

The module system evolved significantly. Besides the resolution of
some efficiency issues and a more flexible construction of module
types, Élie Soubiran brought a new model of name equivalence, the
$\Delta$-equivalence, which respects as much as possible the names
given by the users. He also designed with Pierre Letouzey a new
convenient operator \verb!<+! for nesting functor application, what
provides a light notation for inheriting the properties of cascading
modules.

The new tactic {\tt nsatz} is due to Loïc Pottier. It works by
computing Gr\"obner bases. Regarding the existing tactics, various
improvements have been done by Matthieu Sozeau, Hugo Herbelin and
Pierre Letouzey.

Matthieu Sozeau extended and refined the type classes and {\tt
  Program} features (the {\sc Russell} language). Pierre Letouzey
maintained and improved the extraction mechanism.  Bruno Barras and
\'Elie Soubiran maintained the Coq checker, Julien Forest maintained
the {\tt Function} mechanism for reasoning over recursively defined
functions. Matthieu Sozeau, Hugo Herbelin and Jean-Marc Notin
maintained {\tt coqdoc}. Frédéric Besson maintained the {\sc
  Micromega} plateform for deciding systems of inequalities. Pierre
Courtieu maintained the support for the Proof General Emacs
interface. Claude Marché maintained the plugin for calling external
provers ({\tt dp}). Yves Bertot made some improvements to the
libraries of lists and integers. Matthias Puech improved the search
functions. Guillaume Melquiond usefully contributed here and
there. Yann Régis-Gianas grounded the support for Unicode on a more
standard and more robust basis.

Though invisible from outside, Arnaud Spiwack improved the general
process of management of existential variables. Pierre Letouzey and
Stéphane Glondu improved the compilation scheme of the Coq archive.
Vincent Gross provided support to {\CoqIDE}. Jean-Marc Notin provided
support for benchmarking and archiving.

Many users helped by reporting problems, providing patches, suggesting
improvements or making useful comments, either on the bug tracker or
on the Coq-club mailing list. This includes but not exhaustively
Cédric Auger, Arthur Charguéraud, François Garillot, Georges Gonthier,
Robin Green, Stéphane Lescuyer, Eelis van der Weegen,~...

Though not directly related to the implementation, special thanks are
going to Yves Bertot, Pierre Castéran, Adam Chlipala, and Benjamin
Pierce for the excellent teaching materials they provided.

\begin{flushright}
Paris, April 2010\\
Hugo Herbelin\\
\end{flushright}

\section*{Credits: version 8.4}

{\Coq} version 8.4 contains the result of three long-term projects: a
new modular library of arithmetic by Pierre Letouzey, a new proof
engine by Arnaud Spiwack and a new communication protocol for {\CoqIDE}
by Vincent Gross.

The new modular library of arithmetic extends, generalizes and
unifies the existing libraries on Peano arithmetic (types {\tt nat},
{\tt N} and {\tt BigN}), positive arithmetic (type {\tt positive}),
integer arithmetic ({\tt Z} and {\tt BigZ}) and machine word
arithmetic (type {\tt Int31}). It provides with unified notations
(e.g. systematic use of {\tt add} and {\tt mul} for denoting the
addition and multiplication operators), systematic and generic
development of operators and properties of these operators for all the
types mentioned above, including gcd, pcm, power, square root, base 2
logarithm, division, modulo, bitwise operations, logical shifts,
comparisons, iterators, ...

The most visible feature of the new proof engine is the support for
structured scripts (bullets and proof brackets) but, even if yet not
user-available, the new engine also provides the basis for refining
existential variables using tactics, for applying tactics to several
goals simultaneously, for reordering goals, all features which are
planned for the next release. The new proof engine forced to
reimplement {\tt info} and {\tt Show Script} differently, what was
done by Pierre Letouzey.

Before version 8.4, {\CoqIDE} was linked to {\Coq} with the graphical
interface living in a separate thread. From version 8.4, {\CoqIDE} is a
separate process communicating with {\Coq} through a textual
channel. This allows for a more robust interfacing, the ability to
interrupt {\Coq} without interrupting the interface, and the ability to
manage several sessions in parallel. Relying on the infrastructure
work made by Vincent Gross, Pierre Letouzey, Pierre Boutillier and
Pierre-Marie P\'edrot contributed many various refinements of {\CoqIDE}.

{\Coq} 8.4 also comes with a bunch of many various smaller-scale changes
and improvements regarding the different components of the system.

The underlying logic has been extended with $\eta$-conversion thanks
to Hugo Herbelin, St\'ephane Glondu and Benjamin Gr\'egoire. The
addition of $\eta$-conversion is justified by the confidence that the
formulation of the Calculus of Inductive Constructions based on typed
equality (such as the one considered in Lee and Werner to build a
set-theoretic model of CIC~\cite{LeeWerner11}) is applicable to the
concrete implementation of {\Coq}.

The underlying logic benefited also from a refinement of the guard
condition for fixpoints by Pierre Boutillier, the point being that it
is safe to propagate the information about structurally smaller
arguments through $\beta$-redexes that are blocked by the
``match'' construction (blocked commutative cuts).

Relying on the added permissiveness of the guard condition, Hugo
Herbelin could extend the pattern-matching compilation algorithm
so that matching over a sequence of terms involving
dependencies of a term or of the indices of the type of a term in the
type of other terms is systematically supported.

Regarding the high-level specification language, Pierre Boutillier
introduced the ability to give implicit arguments to anonymous
functions, Hugo Herbelin introduced the ability to define notations
with several binders (e.g. \verb=exists x y z, P=), Matthieu Sozeau
made the type classes inference mechanism more robust and predictable,
Enrico Tassi introduced a command {\tt Arguments} that generalizes
{\tt Implicit Arguments} and {\tt Arguments Scope} for assigning
various properties to arguments of constants. Various improvements in
the type inference algorithm were provided by Matthieu Sozeau and Hugo
Herbelin with contributions from Enrico Tassi.

Regarding tactics, Hugo Herbelin introduced support for referring to
expressions occurring in the goal by pattern in tactics such as {\tt
  set} or {\tt destruct}. Hugo Herbelin also relied on ideas from
Chung-Kil Hur's {\tt Heq} plugin to introduce automatic computation of
occurrences to generalize when using {\tt destruct} and {\tt
  induction} on types with indices.  St\'ephane Glondu introduced new
tactics {\tt constr\_eq}, {\tt is\_evar} and {\tt has\_evar} to be
used when writing complex tactics.  Enrico Tassi added support to
fine-tuning the behavior of {\tt simpl}. Enrico Tassi added the
ability to specify over which variables of a section a lemma has
to be exactly generalized.  Pierre Letouzey added a tactic {\tt
  timeout} and the interruptibility of {\tt vm\_compute}.  Bug fixes
and miscellaneous improvements of the tactic language came from Hugo
Herbelin, Pierre Letouzey and Matthieu Sozeau.

Regarding decision tactics, Lo\"ic Pottier maintained {\tt Nsatz},
moving in particular to a type-class based reification of goals while
Fr\'ed\'eric Besson maintained {\tt Micromega}, adding in particular
support for division.

Regarding vernacular commands, St\'ephane Glondu provided new commands
to analyze the structure of type universes.

Regarding libraries, a new library about lists of a given length
(called vectors) has been provided by Pierre Boutillier. A new
instance of finite sets based on Red-Black trees and provided by
Andrew Appel has been adapted for the standard library by Pierre
Letouzey. In the library of real analysis, Yves Bertot changed the
definition of $\pi$ and provided a proof of the long-standing fact yet
remaining unproved in this library, namely that $sin \frac{\pi}{2} =
1$.

Pierre Corbineau maintained the Mathematical Proof Language (C-zar).

Bruno Barras and Benjamin Gr\'egoire maintained the call-by-value
reduction machines.

The extraction mechanism benefited from several improvements provided by
Pierre Letouzey.

Pierre Letouzey maintained the module system, with contributions from
\'Elie Soubiran.

Julien Forest maintained the {\tt Function} command.

Matthieu Sozeau maintained the setoid rewriting mechanism.

{\Coq} related tools have been upgraded too. In particular, {\tt
  coq\_makefile} has been largely revised by Pierre Boutillier. Also,
patches from Adam Chlipala for {\tt coqdoc} have been integrated by
Pierre Boutillier.

Bruno Barras and Pierre Letouzey maintained the {\tt coqchk} checker.

Pierre Courtieu and Arnaud Spiwack contributed new features for using
{\Coq} through Proof General.

The {\tt Dp} plugin has been removed. Use the plugin provided with
{\tt Why 3} instead (\url{http://why3.lri.fr}).

Under the hood, the {\Coq} architecture benefited from improvements in
terms of efficiency and robustness, especially regarding universes
management and existential variables management, thanks to Pierre
Letouzey and Yann R\'egis-Gianas with contributions from St\'ephane
Glondu and Matthias Puech. The build system is maintained by Pierre
Letouzey with contributions from St\'ephane Glondu and Pierre
Boutillier.

A new backtracking mechanism simplifying the task of external
interfaces has been designed by Pierre Letouzey.

The general maintenance was done by Pierre Letouzey, Hugo Herbelin,
Pierre Boutillier, Matthieu Sozeau and St\'ephane Glondu with also
specific contributions from Guillaume Melquiond, Julien Narboux and
Pierre-Marie Pédrot.

Packaging tools were provided by Pierre Letouzey (Windows), Pierre
Boutillier (MacOS), St\'ephane Glondu (Debian). Releasing, testing and
benchmarking support was provided by Jean-Marc Notin.

Many suggestions for improvements were motivated by feedback from
users, on either the bug tracker or the coq-club mailing list. Special
thanks are going to the users who contributed patches, starting with
Tom Prince. Other patch contributors include C\'edric Auger, David
Baelde, Dan Grayson, Paolo Herms, Robbert Krebbers, Marc Lasson,
Hendrik Tews and Eelis van der Weegen.

\begin{flushright}
Paris, December 2011\\
Hugo Herbelin\\
\end{flushright}

%new Makefile

%\newpage

% Integration of ZArith lemmas from Sophia and Nijmegen.


% $Id$ 

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-pro.tex <==
\chapter[Proof handling]{Proof handling\index{Proof editing}
\label{Proof-handling}}

In \Coq's proof editing mode all top-level commands documented in 
Chapter~\ref{Vernacular-commands} remain available
and the user has access to specialized commands dealing with proof
development pragmas documented in this section. He can also use some
other specialized commands called {\em tactics}.  They are the very
tools allowing the user to deal with logical reasoning. They are
documented in Chapter~\ref{Tactics}.\\ 
When switching in editing proof mode, the prompt
\index{Prompt} 
{\tt Coq <} is changed into {\tt {\ident} <} where {\ident} is the
declared name of the theorem currently edited.

At each stage of a proof development, one has a list of goals to
prove. Initially, the list consists only in the theorem itself. After
having applied some tactics, the list of goals contains the subgoals
generated by the tactics.

To each subgoal is associated  a number of
hypotheses called the {\em \index*{local context}} of the goal.
Initially, the local context contains the local variables and
hypotheses of the current section (see Section~\ref{Variable}) and the
local variables and hypotheses of the theorem statement.  It is
enriched by the use of certain tactics (see e.g. {\tt intro} in
Section~\ref{intro}).

When a proof is completed, the message {\tt Proof completed} is
displayed. One can then register this proof as a defined constant in the
environment. Because there exists a correspondence between proofs and
terms of $\lambda$-calculus, known as the {\em Curry-Howard
isomorphism} \cite{How80,Bar91,Gir89,Hue89}, \Coq~ stores proofs as
terms of {\sc Cic}. Those terms are called {\em proof
  terms}\index{Proof term}.

\ErrMsg When one attempts to use a proof editing command out of the
proof editing mode, \Coq~ raises the error message : \errindex{No focused
  proof}.

\section{Switching on/off the proof editing mode}

The proof editing mode is entered by asserting a statement, which
typically is the assertion of a theorem:

\begin{quote}
{\tt Theorem {\ident} \zeroone{\binders} : {\form}.\comindex{Theorem}
\label{Theorem}}
\end{quote}

The list of assertion commands is given in
Section~\ref{Assertions}. The command {\tt Goal} can also be used.

\subsection[Goal {\form}.]{\tt Goal {\form}.\comindex{Goal}\label{Goal}}

This is intended for quick assertion of statements, without knowing in
advance which name to give to the assertion, typically for quick
testing of the provability of a statement. If the proof of the
statement is eventually completed and validated, the statement is then
bound to the name {\tt Unnamed\_thm} (or a variant of this name not
already used for another statement).

\subsection[\tt Qed.]{\tt Qed.\comindex{Qed}\label{Qed}}
This command is available in interactive editing proof mode when the
proof is completed.  Then {\tt Qed} extracts a proof term from the
proof script, switches back to {\Coq} top-level and attaches the
extracted proof term to the declared name of the original goal. This
name is added to the environment as an {\tt Opaque} constant.

\begin{ErrMsgs}
\item \errindex{Attempt to save an incomplete proof}
%\item \ident\ \errindex{already exists}\\ 
%  The implicit name is already defined. You have then to provide
%  explicitly a new name (see variant 3 below).
\item Sometimes an error occurs when building the proof term,
because tactics do not enforce completely the term construction
constraints.

The user should also be aware of the fact that since the proof term is
completely rechecked at this point, one may have to wait a while when
the proof is large. In some exceptional cases one may even incur a
memory overflow.
\end{ErrMsgs}

\begin{Variants}

\item {\tt Defined.}
\comindex{Defined} 
\label{Defined} 

  Defines the proved term as a transparent constant.

\item {\tt Save.}
\comindex{Save}

  This is a deprecated equivalent to {\tt Qed}.

\item {\tt Save {\ident}.}
  
  Forces the name of the original goal to be {\ident}.  This command
  (and the following ones) can only be used if the original goal has
  been opened using the {\tt Goal} command.

\item {\tt Save Theorem {\ident}.} \\
 {\tt Save Lemma {\ident}.} \\
 {\tt Save Remark {\ident}.}\\
 {\tt Save Fact {\ident}.}
 {\tt Save Corollary {\ident}.}
 {\tt Save Proposition {\ident}.}

  Are equivalent to {\tt Save {\ident}.} 
\end{Variants}

\subsection[\tt Admitted.]{\tt Admitted.\comindex{Admitted}\label{Admitted}}
This command is available in interactive editing proof mode to give up
the current proof and declare the initial goal as an axiom.

\subsection[\tt Proof {\term}.]{\tt Proof {\term}.\comindex{Proof}
\label{BeginProof}}
This command applies in proof editing mode. It is equivalent to {\tt
  exact {\term}; Save.} That is, you have to give the full proof in
one gulp, as a proof term (see Section~\ref{exact}).

\variant {\tt Proof.}
  
  Is a noop which is useful to delimit the sequence of tactic commands
  which start a proof, after a {\tt Theorem} command.  It is a good
  practice to use {\tt Proof.} as an opening parenthesis, closed in
  the script with a closing {\tt Qed.}

\SeeAlso {\tt Proof with {\tac}.} in Section~\ref{ProofWith}.

\subsection[{\tt Proof using} {\ident$_1$} {\ldots} {\ident$_n$}{\tt .}]
{{\tt Proof using} {\ident$_1$} {\ldots} {\ident$_n$}{\tt .}
\comindex{Proof using} \label{ProofUsing}}

This command applies in proof editing mode. 
It declares the set of section variables (see~\ref{Variable}) 
used by the proof. At {\tt Qed} time, the system will assert that 
the set of section variables actually used in the proof is a subset of
the declared one.

The set of declared variables is closed under type dependency.
For example if {\tt T} is variable and {\tt a} is a variable of
type {\tt T}, the commands {\tt Proof using a} and
{\tt Proof using T a} are actually equivalent.

\variant {\tt Proof using} {\ident$_1$} {\ldots} {\ident$_n$} {\tt with} {\tac}{\tt .} 
in Section~\ref{ProofWith}.

\subsection[\tt Abort.]{\tt Abort.\comindex{Abort}}

This command cancels the current proof development, switching back to
the previous proof development, or to the \Coq\ toplevel if no other
proof was edited.

\begin{ErrMsgs}
\item \errindex{No focused proof (No proof-editing in progress)}
\end{ErrMsgs}

\begin{Variants}

\item {\tt Abort {\ident}.}

  Aborts the editing of the proof named {\ident}.

\item {\tt Abort All.}

  Aborts all current goals, switching back to the \Coq\ toplevel.

\end{Variants}

%%%%
\subsection[\tt Existential {\num} := {\term}.]{\tt Existential  {\num} := {\term}.\comindex{Existential}
\label{Existential}}

This command allows to instantiate an existential variable. {\tt \num}
is an index in the list of uninstantiated existential variables
displayed by {\tt Show Existentials.} (described in Section~\ref{Show})

This command is intended to be used to instantiate existential
variables when the proof is completed but some uninstantiated
existential variables remain. To instantiate existential variables
during proof edition, you should use the tactic {\tt instantiate}.

\SeeAlso {\tt instantiate (\num:= \term).} in Section~\ref{instantiate}.
\SeeAlso {\tt Grab Existential Variables.} below.

\subsection[\tt Grab Existential Variables.]{\tt Grab Existential Variables.\comindex{Grab Existential Variables}
\label{GrabEvars}}

This command can be run when a proof has no more goal to be solved but has remaining
uninstantiated existential variables. It takes every uninstantiated existential variable
and turns it into a goal.

%%%%%%%%
\section{Navigation in the proof tree}
%%%%%%%%

\subsection[\tt Undo.]{\tt Undo.\comindex{Undo}}

This command cancels the effect of the last tactic command.  Thus, it
backtracks one step.

\begin{ErrMsgs}
\item \errindex{No focused proof (No proof-editing in progress)}
\end{ErrMsgs}

\begin{Variants}

\item {\tt Undo {\num}.}

  Repeats {\tt Undo} {\num} times.

\end{Variants}

\subsection[\tt Restart.]{\tt Restart.\comindex{Restart}}
This command restores the proof editing process to the original goal.

\begin{ErrMsgs}
\item \errindex{No focused proof to restart}
\end{ErrMsgs}

\subsection[\tt Focus.]{\tt Focus.\comindex{Focus}}
This focuses the attention on the first subgoal to prove and the printing
of the other subgoals is suspended until the focused subgoal is
solved or unfocused. This is useful when there are many current
subgoals which clutter your screen.

\begin{Variant}
\item {\tt Focus {\num}.}\\ 
This focuses the attention on the $\num^{th}$ subgoal to prove.

\end{Variant}

\subsection[\tt Unfocus.]{\tt Unfocus.\comindex{Unfocus}}
This command restores to focus the goal that were suspended by the
last {\tt Focus} command.

\subsection[\tt Unfocused.]{\tt Unfocused.\comindex{Unfocused}}
Succeeds in the proof is fully unfocused, fails is there are some
goals out of focus.

\subsection[\tt \{ \textrm{and} \}]{\tt \{ \textrm{and} \}\comindex{\{}\comindex{\}}}
The command {\tt \{} (without a terminating period) focuses on the
first goal, much like {\tt Focus.} does, however, the subproof can
only be unfocused when it has been fully solved (\emph{i.e.} when
there is no focused goal left). Unfocusing is then handled by {\tt \}}
(again, without a terminating period). See also example in next section.

\begin{ErrMsgs}
\item \errindex{Error: This proof is focused, but cannot be unfocused
      this way}
  You are trying to use a bullet that is already in use or a {\tt \}} but the current
  subproof has not been fully solved.
\end{ErrMsgs}

\subsection[Bullets]{Bullets\comindex{+ (command)}\comindex{- (command)}\comindex{* (command)}\index{Bullets}}
Alternatively to {\tt \{} and {\tt \}}, proofs can be structured with
bullets. The use of a bullet $b$ for the first time focuses on the
first goal $g$, the same bullet cannot be used again until the proof
of $g$ is completed, then it is mandatory to focus the next goal with $b$. The
consequence is that $g$ and all goals present when $g$ was focused are
focused with the same bullet $b$. See the example below.

Different bullets can be used to nest levels. The scope of bullet does
not go beyond enclosing {\tt \{} and {\tt \}}, so bullets can be
reused as further nesting levels provided they are delimited by these.
Available bullets are {\tt -}, {\tt +} and {\tt *} (without a
terminating period).

The following example script illustrates all these features:
\begin{coq_example*}
Goal (((True/\True)/\True)/\True)/\True.
Proof.
  split.
  - split.
    + split.
      * { split.
          - trivial.
          - trivial.
        }
      * trivial.
    + trivial.
  - assert True.
    { trivial. }
    assumption.
\end{coq_example*}

Remark: In ProofGeneral (emacs interface to coq), you must use bullets
with this priority ordering to have a correct indentation: {\tt -},
{\tt +}, {\tt *}. That is {\tt -} must be the outer bullet and {\tt *}
the inner one, like in the example above.

\begin{ErrMsgs}
\item \errindex{Error: No such unproven subgoal} there is no proof
      under focus (because it has just been solved), so the command
      you are trying to use cannot be applied. You need to first focus
      the next proof by using the bullet corresponding to the right
      level (using an incorrect bullet also generates this message).
\item \errindex{Error: This proof is focused, but cannot be unfocused
      this way}
  You are trying to use a bullet that is already in use or a {\tt \}} but the current
  subproof has not been fully solved.
\end{ErrMsgs}


\section{Requesting information}

\subsection[\tt Show.]{\tt Show.\comindex{Show}\label{Show}}
This command displays the current goals.

\begin{Variants}
\item {\tt Show {\num}.}\\ 
  Displays only the {\num}-th subgoal.\\ 
\begin{ErrMsgs}
\item \errindex{No such goal}
\item \errindex{No focused proof}
\end{ErrMsgs}

\item {\tt Show Implicits.}\comindex{Show Implicits}\\
  Displays the current goals, printing the implicit arguments of
  constants.

\item {\tt Show Implicits {\num}.}\\
  Same as above, only displaying the {\num}-th subgoal.

\item {\tt Show Script.}\comindex{Show Script}\\
  Displays the whole list of tactics applied from the beginning
  of the current proof. 
  This tactics script may contain some holes (subgoals not yet proved).
  They are printed under the form \verb!<Your Tactic Text here>!.

\item {\tt Show Tree.}\comindex{Show Tree}\\
This command can be seen as a more structured way of
displaying the state of the proof than that 
provided by {\tt Show Script}. Instead of just giving
the list of tactics that have been applied, it 
shows the derivation tree constructed by then. 
Each node of the tree contains the conclusion
of the corresponding sub-derivation (i.e. a
goal with its corresponding local context) and 
the tactic that has generated all the 
sub-derivations. The leaves of this tree are
the goals which still remain to be proved.

%\item {\tt Show Node}\comindex{Show Node}\\
%        Not yet documented

\item {\tt Show Proof.}\comindex{Show Proof}\\
It displays the proof term generated by the 
tactics that have been applied. 
If the proof is not completed, this term contain holes,
which correspond to the sub-terms which are still to be 
constructed. These holes appear as a question mark indexed 
by an integer, and applied to the list of variables in 
the context, since it may depend on them. 
The types obtained by abstracting away the context from the
type of each hole-placer are also printed.

\item {\tt Show Conjectures.}\comindex{Show Conjectures}\\
It prints the list of the names of all the theorems that 
are currently being proved.
As it is possible to start proving a previous lemma during
the proof of a theorem, this list may contain several 
names. 

\item{\tt Show Intro.}\comindex{Show Intro}\\
If the current goal begins by at least one product, this command
prints the name of the first product, as it would be generated by 
an anonymous {\tt Intro}. The aim of this command is to ease the
writing of more robust scripts. For example, with an appropriate 
Proof General macro, it is possible to transform any anonymous {\tt
  Intro} into a qualified one such as {\tt Intro y13}.
In the case of a non-product goal, it prints nothing. 

\item{\tt Show Intros.}\comindex{Show Intros}\\
This command is similar to the previous one, it simulates the naming 
process of an {\tt Intros}.

\item{\tt Show Existentials\label{ShowExistentials}}\comindex{Show Existentials}
\\ It displays
the set of all uninstantiated existential variables in the current proof tree, 
along with the type and the context of each variable.

\end{Variants}


\subsection[\tt Guarded.]{\tt Guarded.\comindex{Guarded}\label{Guarded}}

Some tactics (e.g. refine \ref{refine}) allow to build proofs using
fixpoint or co-fixpoint constructions. Due to the incremental nature
of interactive proof construction, the check of the termination (or
guardedness) of the recursive calls in the fixpoint or cofixpoint
constructions is postponed to the time of the completion of the proof.

The command \verb!Guarded! allows to verify if the guard condition for
fixpoint and cofixpoint is violated at some time of the construction
of the proof without having to wait the completion of the proof."


\section{Controlling the effect of proof editing commands}

\subsection[\tt Set Hyps Limit {\num}.]{\tt Set Hyps Limit {\num}.\comindex{Set Hyps Limit}}
This command sets the maximum number of hypotheses displayed in
goals after the application of a tactic. 
All the hypotheses remains usable in the proof development.


\subsection[\tt Unset Hyps Limit.]{\tt Unset Hyps Limit.\comindex{Unset Hyps Limit}}
This command goes back to the default mode which is to print all
available hypotheses.


\subsection[\tt Set Automatic Introduction.]{\tt Set Automatic Introduction.\comindex{Set Automatic Introduction}\comindex{Unset Automatic Introduction}\label{Set Automatic Introduction}}

The option {\tt Automatic Introduction} controls the way binders are
handled in assertion commands such as {\tt Theorem {\ident}
  \zeroone{\binders} : {\form}}. When the option is set, which is the
default, {\binders} are automatically put in the local context of the
goal to prove.

The option can be unset by issuing {\tt Unset Automatic Introduction}.
When the option is unset, {\binders} are discharged on the statement
to be proved and a tactic such as {\tt intro} (see
Section~\ref{intro}) has to be used to move the assumptions to the
local context.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-sch.tex <==
\chapter{Proof schemes}

\section{Generation of induction principles with {\tt Scheme}}
\label{Scheme}
\index{Schemes}
\comindex{Scheme}

The {\tt Scheme} command is a high-level tool for generating
automatically (possibly mutual) induction principles for given types
and sorts.  Its syntax follows the schema:
\begin{quote}
{\tt Scheme {\ident$_1$} := Induction for \ident'$_1$ Sort {\sort$_1$} \\
  with\\
  \mbox{}\hspace{0.1cm} \dots\\
        with {\ident$_m$} := Induction for {\ident'$_m$} Sort
        {\sort$_m$}}
\end{quote}
where \ident'$_1$ \dots\ \ident'$_m$ are different inductive type
identifiers belonging to the same package of mutual inductive
definitions. This command generates {\ident$_1$}\dots{} {\ident$_m$}
to be mutually recursive definitions. Each term {\ident$_i$} proves a
general principle of mutual induction for objects in type {\term$_i$}.

\begin{Variants}
\item {\tt Scheme {\ident$_1$} := Minimality for \ident'$_1$ Sort {\sort$_1$} \\
    with\\
    \mbox{}\hspace{0.1cm} \dots\ \\
    with {\ident$_m$} := Minimality for {\ident'$_m$} Sort
    {\sort$_m$}}

  Same as before but defines a non-dependent elimination principle more
  natural in case of inductively defined relations.

\item {\tt Scheme Equality for \ident$_1$\comindex{Scheme Equality}}

  Tries to generate a boolean equality and a proof of the
  decidability of the usual equality. If \ident$_i$ involves
  some other inductive types, their equality has to be defined first.

\item {\tt Scheme Induction for \ident$_1$ Sort {\sort$_1$} \\
  with\\
  \mbox{}\hspace{0.1cm} \dots\\
        with Induction for {\ident$_m$} Sort
        {\sort$_m$}}

  If you do not provide the name of the schemes, they will be automatically
  computed from the sorts involved (works also with Minimality).

\end{Variants}
\label{Scheme-examples}

\firstexample
\example{Induction scheme for \texttt{tree} and \texttt{forest}}

The definition of principle of mutual induction for {\tt tree} and
{\tt forest} over the sort {\tt Set} is defined by the command:

\begin{coq_eval}
Reset Initial.
Variables A B : Set.
\end{coq_eval}

\begin{coq_example*}
Inductive tree : Set :=
    node : A -> forest -> tree
with forest : Set :=
  | leaf : B -> forest
  | cons : tree -> forest -> forest.

Scheme tree_forest_rec := Induction for tree Sort Set
  with forest_tree_rec := Induction for forest Sort Set.
\end{coq_example*}

You may now look at the type of {\tt tree\_forest\_rec}:

\begin{coq_example}
Check tree_forest_rec.
\end{coq_example}

This principle involves two different predicates for {\tt trees} and
{\tt forests}; it also has three premises each one corresponding to a
constructor of one of the inductive definitions.

The principle {\tt forest\_tree\_rec} shares exactly the same
premises, only the conclusion now refers to the property of forests.

\begin{coq_example}
Check forest_tree_rec.
\end{coq_example}

\example{Predicates {\tt odd} and {\tt even} on naturals}

Let {\tt odd} and {\tt even} be inductively defined as:

% Reset Initial.
\begin{coq_eval}
Open Scope nat_scope.
\end{coq_eval}

\begin{coq_example*}
Inductive odd : nat -> Prop :=
    oddS : forall n:nat, even n -> odd (S n)
with even : nat -> Prop :=
  | evenO : even 0
  | evenS : forall n:nat, odd n -> even (S n).
\end{coq_example*}

The following command generates a powerful elimination
principle:

\begin{coq_example}
Scheme odd_even := Minimality for   odd Sort Prop
  with even_odd := Minimality for even Sort Prop.
\end{coq_example}

The type of {\tt odd\_even} for instance will be:

\begin{coq_example}
Check odd_even.
\end{coq_example}

The type of {\tt even\_odd} shares the same premises but the
conclusion is {\tt (n:nat)(even n)->(Q n)}.

\subsection{Automatic declaration of schemes}
\comindex{Set Equality Schemes}
\comindex{Set Elimination Schemes}

It is possible to deactivate the automatic declaration of the induction
 principles when defining a new inductive type  with the
 {\tt Unset Elimination Schemes} command. It may be
reactivated at any time with {\tt Set Elimination Schemes}.
\\

You can also activate the automatic declaration of those boolean equalities
(see the second variant of {\tt Scheme})  with the {\tt Set Equality Schemes}
 command. However you have to be careful with this option since
\Coq~ may now reject well-defined inductive types because it cannot compute
a boolean equality for them.

\subsection{\tt Combined Scheme}
\label{CombinedScheme}
\comindex{Combined Scheme}

The {\tt Combined Scheme} command is a tool for combining
induction principles generated by the {\tt Scheme} command.
Its syntax follows the schema :
\begin{quote}
{\tt Combined Scheme {\ident$_0$} from {\ident$_1$}, .., {\ident$_n$}}
\end{quote}
where
\ident$_1$ \ldots \ident$_n$ are different inductive principles that must belong to
the same package of mutual inductive principle definitions. This command
generates {\ident$_0$} to be the conjunction of the principles: it is
built from the common premises of the principles and concluded by the
conjunction of their conclusions.

\Example
We can define the induction principles for trees and forests using:
\begin{coq_example}
Scheme tree_forest_ind := Induction for tree Sort Prop
  with forest_tree_ind := Induction for forest Sort Prop.
\end{coq_example}

Then we can build the combined induction principle which gives the
conjunction of the conclusions of each individual principle:
\begin{coq_example}
Combined Scheme tree_forest_mutind from tree_forest_ind, forest_tree_ind.
\end{coq_example}

The type of {\tt tree\_forest\_mutrec} will be:
\begin{coq_example}
Check tree_forest_mutind.
\end{coq_example}

\section{Generation of induction principles with {\tt Functional Scheme}}
\label{FunScheme}
\comindex{Functional Scheme}

The {\tt Functional Scheme} command is a high-level experimental
tool for generating automatically induction principles
corresponding to (possibly mutually recursive) functions.  Its
syntax follows the schema:
\begin{quote}
{\tt Functional Scheme {\ident$_1$} := Induction for \ident'$_1$ Sort {\sort$_1$} \\
  with\\
  \mbox{}\hspace{0.1cm} \dots\ \\
        with {\ident$_m$} := Induction for {\ident'$_m$} Sort
        {\sort$_m$}}
\end{quote}
where \ident'$_1$ \dots\ \ident'$_m$ are different mutually defined function
names (they must be in the same order as when they were defined).
This command generates the induction principles
\ident$_1$\dots\ident$_m$, following the recursive structure and case
analyses of the functions \ident'$_1$ \dots\ \ident'$_m$.

\Rem
There is a difference between obtaining an induction scheme by using
\texttt{Functional Scheme} on a function defined by \texttt{Function}
or not. Indeed \texttt{Function} generally produces smaller
principles, closer to the definition written by the user.

\firstexample
\example{Induction scheme for \texttt{div2}}
\label{FunScheme-examples}

We define the function \texttt{div2} as follows:

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example*}
Require Import Arith.
Fixpoint div2 (n:nat) : nat :=
  match n with
  | O => 0
  | S O => 0
  | S (S n') => S (div2 n')
  end.
\end{coq_example*}

The definition of a principle of induction corresponding to the
recursive structure of \texttt{div2} is defined by the command:

\begin{coq_example}
Functional Scheme div2_ind := Induction for div2 Sort Prop.
\end{coq_example}

You may now look at the type of {\tt div2\_ind}:

\begin{coq_example}
Check div2_ind.
\end{coq_example}

We can now prove the following lemma using this principle:

\begin{coq_example*}
Lemma div2_le' : forall n:nat, div2 n <= n.
intro n.
 pattern n , (div2 n).
\end{coq_example*}

\begin{coq_example}
apply div2_ind; intros.
\end{coq_example}

\begin{coq_example*}
auto with arith.
auto with arith.
simpl; auto with arith.
Qed.
\end{coq_example*}

We can use directly the \texttt{functional induction}
(\ref{FunInduction}) tactic instead of the pattern/apply trick:
\tacindex{functional induction}

\begin{coq_example*}
Reset div2_le'.
Lemma div2_le : forall n:nat, div2 n <= n.
intro n.
\end{coq_example*}

\begin{coq_example}
functional induction (div2 n).
\end{coq_example}

\begin{coq_example*}
auto with arith.
auto with arith.
auto with arith.
Qed.
\end{coq_example*}

\Rem There is a difference between obtaining an induction scheme for a
function by using \texttt{Function} (see Section~\ref{Function}) and by
using \texttt{Functional Scheme} after a normal definition using
\texttt{Fixpoint} or \texttt{Definition}. See \ref{Function} for
details.


\example{Induction scheme for \texttt{tree\_size}}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

We define trees by the following mutual inductive type:

\begin{coq_example*}
Variable A : Set.
Inductive tree : Set :=
    node : A -> forest -> tree
with forest : Set :=
  | empty : forest
  | cons : tree -> forest -> forest.
\end{coq_example*}

We define the function \texttt{tree\_size} that computes the size
of a tree or a forest. Note that we use \texttt{Function} which
generally produces better principles.

\begin{coq_example*}
Function tree_size (t:tree) : nat :=
  match t with
  | node A f => S (forest_size f)
  end
 with forest_size (f:forest) : nat :=
  match f with
  | empty => 0
  | cons t f' => (tree_size t + forest_size f')
  end.
\end{coq_example*}

\Rem \texttt{Function} generates itself non mutual induction
principles {\tt tree\_size\_ind} and {\tt forest\_size\_ind}:

\begin{coq_example}
Check tree_size_ind.
\end{coq_example}

The definition of mutual induction principles following the recursive
structure of \texttt{tree\_size} and \texttt{forest\_size} is defined
by the command:

\begin{coq_example*}
Functional Scheme tree_size_ind2 := Induction for tree_size Sort Prop
with forest_size_ind2 := Induction for forest_size Sort Prop.
\end{coq_example*}

You may now look at the type of {\tt tree\_size\_ind2}:

\begin{coq_example}
Check tree_size_ind2.
\end{coq_example}

\section{Generation of inversion principles with \tt Derive Inversion}
\label{Derive-Inversion}
\comindex{Derive Inversion}

The syntax of {\tt Derive Inversion} follows the schema:
\begin{quote}
{\tt Derive Inversion {\ident} with forall
  $(\vec{x} : \vec{T})$, $I~\vec{t}$ Sort \sort}
\end{quote}

This command generates an inversion principle for the
\texttt{inversion \dots\ using} tactic.
\tacindex{inversion \dots\ using}
Let $I$ be an inductive predicate and $\vec{x}$ the variables
occurring in $\vec{t}$. This command generates and stocks the
inversion lemma for the sort \sort~ corresponding to the instance
$\forall (\vec{x}:\vec{T}), I~\vec{t}$ with the name {\ident} in the {\bf
global} environment. When applied, it is equivalent to having inverted
the instance with the tactic {\tt inversion}.

\begin{Variants}
\item \texttt{Derive Inversion\_clear {\ident} with forall
  $(\vec{x}:\vec{T})$, $I~\vec{t}$ Sort \sort}\\
  \comindex{Derive Inversion\_clear}
  When applied, it is equivalent to having
  inverted the instance with the tactic \texttt{inversion}
  replaced by the tactic \texttt{inversion\_clear}.
\item \texttt{Derive Dependent Inversion {\ident} with forall
  $(\vec{x}:\vec{T})$, $I~\vec{t}$ Sort \sort}\\
  \comindex{Derive Dependent Inversion}
  When applied, it is equivalent to having
  inverted the instance with the tactic \texttt{dependent inversion}.
\item \texttt{Derive Dependent Inversion\_clear {\ident} with forall
  $(\vec{x}:\vec{T})$, $I~\vec{t}$ Sort \sort}\\
  \comindex{Derive Dependent Inversion\_clear}
  When applied, it is equivalent to having
  inverted the instance with the tactic \texttt{dependent inversion\_clear}.
\end{Variants}

\Example

Let us consider the relation \texttt{Le} over natural numbers and the
following variable:

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example*}
Inductive Le : nat -> nat -> Set :=
  | LeO : forall n:nat, Le 0 n
  | LeS : forall n m:nat, Le n m -> Le (S n) (S m).
Variable P : nat -> nat -> Prop.
\end{coq_example*}

To generate the inversion lemma for the instance
\texttt{(Le (S n) m)} and the sort \texttt{Prop}, we do:

\begin{coq_example*}
Derive Inversion_clear leminv with (forall n m:nat, Le (S n) m) Sort Prop.
\end{coq_example*}

\begin{coq_example}
Check leminv.
\end{coq_example}

Then we can use the proven inversion lemma:

\begin{coq_eval}
Lemma ex : forall n m:nat, Le (S n) m -> P n m.
intros.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}

\begin{coq_example}
inversion H using leminv.
\end{coq_example}



==> anc/HoTT/coq-HoTT/doc/refman/RefMan-syn.tex <==
\chapter[Syntax extensions and interpretation scopes]{Syntax extensions and interpretation scopes\label{Addoc-syntax}}

In this chapter, we introduce advanced commands to modify the way
{\Coq} parses and prints objects, i.e. the translations between the
concrete and internal representations of terms and commands. The main
commands are {\tt Notation} and {\tt Infix} which are described in
section \ref{Notation}.  It also happens that the same symbolic
notation is expected in different contexts. To achieve this form of
overloading, {\Coq} offers a notion of interpretation scope. This is
described in Section~\ref{scopes}.

\Rem The commands {\tt Grammar}, {\tt Syntax} and {\tt Distfix} which
were present for a while in {\Coq} are no longer available from {\Coq}
version 8.0. The underlying AST structure is also no longer available.
The functionalities of the command {\tt Syntactic Definition} are
still available, see Section~\ref{Abbreviations}.

\section[Notations]{Notations\label{Notation}
\comindex{Notation}}

\subsection{Basic notations}

A {\em notation} is a symbolic abbreviation denoting some term
or term pattern.

A typical notation is the use of the infix symbol \verb=/\= to denote
the logical conjunction (\texttt{and}). Such a notation is declared
by

\begin{coq_example*}
Notation "A /\ B" := (and A B).
\end{coq_example*}

The expression \texttt{(and A B)} is the abbreviated term and the
string \verb="A /\ B"= (called a {\em notation}) tells how it is 
symbolically written.

A notation is always surrounded by double quotes (excepted when the
abbreviation is a single identifier, see \ref{Abbreviations}). The
notation is composed of {\em tokens} separated by spaces.  Identifiers
in the string (such as \texttt{A} and \texttt{B}) are the {\em
parameters} of the notation. They must occur at least once each in the
denoted term. The other elements of the string (such as \verb=/\=) are
the {\em symbols}.

An identifier can be used as a symbol but it must be surrounded by
simple quotes to avoid the confusion with a parameter. Similarly,
every symbol of at least 3 characters and starting with a simple quote
must be quoted (then it starts by two single quotes). Here is an example.

\begin{coq_example*}
Notation "'IF' c1 'then' c2 'else' c3" := (IF_then_else c1 c2 c3).
\end{coq_example*}

%TODO quote the identifier when not in front, not a keyword, as in "x 'U' y" ?

A notation binds a syntactic expression to a term. Unless the parser
and pretty-printer of {\Coq} already know how to deal with the
syntactic expression (see \ref{ReservedNotation}), explicit precedences and
associativity rules have to be given.

\subsection[Precedences and associativity]{Precedences and associativity\index{Precedences}
\index{Associativity}}

Mixing different symbolic notations in a same text may cause serious
parsing ambiguity. To deal with the ambiguity of notations, {\Coq}
uses precedence levels ranging from 0 to 100 (plus one extra level
numbered 200) and associativity rules.

Consider for example the new notation

\begin{coq_example*}
Notation "A \/ B" := (or A B).
\end{coq_example*}

Clearly, an expression such as {\tt forall A:Prop, True \verb=/\= A \verb=\/=
A \verb=\/= False} is ambiguous. To tell the {\Coq} parser how to
interpret the expression, a priority between the symbols \verb=/\= and
\verb=\/= has to be given. Assume for instance that we want conjunction
to bind more than disjunction. This is expressed by assigning a
precedence level to each notation, knowing that a lower level binds
more than a higher level.  Hence the level for disjunction must be
higher than the level for conjunction.

Since connectives are the less tight articulation points of a text, it
is reasonable to choose levels not so far from the higher level which
is 100, for example 85 for disjunction and 80 for
conjunction\footnote{which are the levels effectively chosen in the
current implementation of {\Coq}}.

Similarly, an associativity is needed to decide whether {\tt True \verb=/\=
False \verb=/\= False} defaults to {\tt True \verb=/\= (False
\verb=/\= False)} (right associativity) or to {\tt (True
\verb=/\= False) \verb=/\= False} (left associativity). We may
even consider that the expression is not well-formed and that
parentheses are mandatory (this is a ``no associativity'')\footnote{
{\Coq} accepts notations declared as no associative but the parser on
which {\Coq} is built, namely {\camlpppp}, currently does not implement the
no-associativity and replace it by a left associativity; hence it is
the same for {\Coq}: no-associativity is in fact left associativity}.
We don't know of a special convention of the associativity of
disjunction and conjunction, let's apply for instance a right
associativity (which is the choice of {\Coq}).

Precedence levels and associativity rules of notations have to be
given between parentheses in a list of modifiers that the
\texttt{Notation} command understands. Here is how the previous
examples refine.

\begin{coq_example*}
Notation "A /\ B" := (and A B) (at level 80, right associativity).
Notation "A \/ B" := (or A B)  (at level 85, right associativity).
\end{coq_example*}

By default, a notation is considered non associative, but the
precedence level is mandatory (except for special cases whose level is
canonical). The level is either a number or the mention {\tt next
level} whose meaning is obvious. The list of levels already assigned
is on Figure~\ref{init-notations}.

\subsection{Complex notations}

Notations can be made from arbitraly complex symbols. One can for
instance define prefix notations.

\begin{coq_example*}
Notation "~ x" := (not x) (at level 75, right associativity).
\end{coq_example*}

One can also define notations for incomplete terms, with the hole
expected to be inferred at typing time.

\begin{coq_example*}
Notation "x = y" := (@eq _ x y) (at level 70, no associativity).
\end{coq_example*}

One can define {\em closed} notations whose both sides are symbols. In
this case, the default precedence level for inner subexpression is 200.

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is correct but produces **********)
(**** an incompatibility with the reserved notation ********)
\end{coq_eval}
\begin{coq_example*}
Notation "( x , y )" := (@pair _ _ x y) (at level 0).
\end{coq_example*}

One can also define notations for binders.

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is correct but produces **********)
(**** an incompatibility with the reserved notation ********)
\end{coq_eval}
\begin{coq_example*}
Notation "{ x : A  |  P }" := (sig A (fun x => P)) (at level 0).
\end{coq_example*}

In the last case though, there is a conflict with the notation for
type casts. This last notation, as shown by the command {\tt Print Grammar
constr} is at level 100. To avoid \verb=x : A= being parsed as a type cast,
it is necessary to put {\tt x} at a level below 100, typically 99. Hence, a
correct definition is 

\begin{coq_example*}
Notation "{ x : A  |  P }" := (sig A (fun x => P)) (at level 0, x at level 99).
\end{coq_example*}

%This change has retrospectively an effect on the notation for notation
%{\tt "{ A } + { B }"}. For the sake of factorization, {\tt A} must be
%put at level 99 too, which gives
%
%\begin{coq_example*}
%Notation "{ A } + { B }" := (sumbool A B) (at level 0, A at level 99).
%\end{coq_example*}

See the next section for more about factorization.

\subsection{Simple factorization rules}

{\Coq} extensible parsing is performed by Camlp5 which is essentially a
LL1 parser. Hence, some care has to be taken not to hide already
existing rules by new rules. Some simple left factorization work has
to be done. Here is an example.

\begin{coq_eval}
(********** The next rule for notation _ < _ < _  produces **********)
(*** Error: Notation _ < _ < _ is already defined at level 70 ... ***)
\end{coq_eval}
\begin{coq_example*}
Notation "x < y"     := (lt x y) (at level 70).
Notation "x < y < z" := (x < y /\ y < z) (at level 70).
\end{coq_example*}

In order to factorize the left part of the rules, the subexpression
referred by {\tt y} has to be at the same level in both rules. However
the default behavior puts {\tt y} at the next level below 70
in the first rule (no associativity is the default), and at the level
200 in the second rule (level 200 is the default for inner expressions).
To fix this, we need to force the parsing level of {\tt y},
as follows.

\begin{coq_example*}
Notation "x < y"     := (lt x y) (at level 70).
Notation "x < y < z" := (x < y /\ y < z) (at level 70, y at next level).
\end{coq_example*}

For the sake of factorization with {\Coq} predefined rules, simple
rules have to be observed for notations starting with a symbol:
e.g. rules starting with ``\{'' or ``('' should be put at level 0. The
list of {\Coq} predefined notations can be found in Chapter~\ref{Theories}.

The command to display the current state of the {\Coq} term parser is
\comindex{Print Grammar constr}

\begin{quote}
\tt Print Grammar constr.
\end{quote}

\variant

\comindex{Print Grammar pattern}
{\tt Print Grammar pattern.}\\

This displays the state of the subparser of patterns (the parser
used in the grammar of the {\tt match} {\tt with} constructions).

\subsection{Displaying symbolic notations}

The command \texttt{Notation} has an effect both on the {\Coq} parser and
on the {\Coq} printer. For example:

\begin{coq_example}
Check (and True True).
\end{coq_example}

However, printing, especially pretty-printing, requires
more care than parsing. We may want specific indentations,
line breaks, alignment if on several lines, etc. 

The default printing of notations is very rudimentary. For printing a
notation, a {\em formatting box} is opened in such a way that if the
notation and its arguments cannot fit on a single line, a line break
is inserted before the symbols of the notation and the arguments on
the next lines are aligned with the argument on the first line.

A first, simple control that a user can have on the printing of a
notation is the insertion of spaces at some places of the
notation. This is performed by adding extra spaces between the symbols
and parameters: each extra space (other than the single space needed
to separate the components) is interpreted as a space to be inserted
by the printer. Here is an example showing how to add spaces around
the bar of the notation.

\begin{coq_example}
Notation "{{ x : A  |  P }}" := (sig (fun x : A => P))
  (at level 0, x at level 99).
Check (sig (fun x : nat => x=x)).
\end{coq_example}

The second, more powerful control on printing is by using the {\tt
format} modifier. Here is an example

\begin{small}
\begin{coq_example}
Notation "'If' c1 'then' c2 'else' c3" := (IF_then_else c1 c2 c3)
(at level 200, right associativity, format
"'[v   ' 'If'  c1 '/' '[' 'then'  c2  ']' '/' '[' 'else'  c3 ']' ']'").
\end{coq_example}
\end{small}

A {\em format} is an extension of the string denoting the notation with
the possible following elements delimited by single quotes:

\begin{itemize}
\item extra spaces are translated into simple spaces
\item tokens of the form \verb='/  '= are translated into breaking point,
  in case a line break occurs, an indentation of the number of spaces
  after the ``\verb=/='' is applied (2 spaces in the given example)
\item token of the form \verb='//'= force writing on a new line
\item well-bracketed pairs of tokens of the form \verb='[    '= and \verb=']'=
  are translated into printing boxes; in case a line break occurs,
  an extra indentation of the number of spaces given after the ``\verb=[=''
  is applied (4 spaces in the example)
\item well-bracketed pairs of tokens of the form \verb='[hv   '= and \verb=']'=
  are translated into horizontal-orelse-vertical printing boxes; 
  if the content of the box does not fit on a single line, then every breaking
  point forces a newline and an extra  indentation of the number of spaces
  given after the ``\verb=[='' is applied at the beginning of each newline
  (3 spaces in the example)
\item well-bracketed pairs of tokens of the form \verb='[v '= and
  \verb=']'= are translated into vertical printing boxes; every
  breaking point forces a newline, even if the line is large enough to
  display the whole content of the box, and an extra indentation of the
  number of spaces given after the ``\verb=[='' is applied at the beginning
  of each newline
\end{itemize}

Thus, for the previous example, we get
%\footnote{The ``@'' is here to shunt
%the notation "'IF' A 'then' B 'else' C" which is defined in {\Coq}
%initial state}:

Notations do not survive the end of sections. No typing of the denoted
expression is performed at definition time. Type-checking is done only
at the time of use of the notation.

\begin{coq_example}
Check 
 (IF_then_else (IF_then_else True False True) 
   (IF_then_else True False True)
   (IF_then_else True False True)).   
\end{coq_example}

\Rem
Sometimes, a notation is expected only for the parser.
%(e.g. because
%the underlying parser of {\Coq}, namely {\camlpppp}, is LL1 and some extra
%rules are needed to circumvent the absence of factorization).
To do so, the option {\em only parsing} is allowed in the list of modifiers of
\texttt{Notation}.

\subsection{The \texttt{Infix} command
\comindex{Infix}}

The \texttt{Infix} command is a shortening for declaring notations of
infix symbols. Its syntax is 

\begin{quote}
\noindent\texttt{Infix "{\symbolentry}" :=} {\qualid} {\tt (} \nelist{\em modifier}{,} {\tt )}.
\end{quote}

and it is equivalent to

\begin{quote}
\noindent\texttt{Notation "x {\symbolentry} y" := ({\qualid} x y)  (} \nelist{\em modifier}{,} {\tt )}.
\end{quote}

where {\tt x} and {\tt y} are fresh names distinct from {\qualid}. Here is an example.

\begin{coq_example*}
Infix "/\" := and (at level 80, right associativity).
\end{coq_example*}

\subsection{Reserving notations
\label{ReservedNotation}
\comindex{Reserved Notation}}

A given notation may be used in different contexts. {\Coq} expects all
uses of the notation to be defined at the same precedence and with the
same associativity. To avoid giving the precedence and associativity
every time, it is possible to declare a parsing rule in advance
without giving its interpretation. Here is an example from the initial
state of {\Coq}.

\begin{coq_example}
Reserved Notation "x = y" (at level 70, no associativity).
\end{coq_example}

Reserving a notation is also useful for simultaneously defined an
inductive type or a recursive constant and a notation for it.

\Rem The notations mentioned on Figure~\ref{init-notations} are
reserved. Hence their precedence and associativity cannot be changed.

\subsection{Simultaneous definition of terms and notations
\comindex{Fixpoint {\ldots} where {\ldots}}
\comindex{CoFixpoint {\ldots} where {\ldots}}
\comindex{Inductive {\ldots} where {\ldots}}}

Thanks to reserved notations, the inductive, co-inductive, recursive
and corecursive definitions can benefit of customized notations. To do
this, insert a {\tt where} notation clause after the definition of the
(co)inductive type or (co)recursive term (or after the definition of
each of them in case of mutual definitions). The exact syntax is given
on Figure~\ref{notation-syntax}. Here are examples:

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is correct but produces an error **********)
(********** because the symbol /\ is already bound **********)
(**** Error: The conclusion of A -> B -> A /\ B is not valid *****)
\end{coq_eval}

\begin{coq_example*}
Inductive and (A B:Prop) : Prop := conj : A -> B -> A /\ B 
where "A /\ B" := (and A B).
\end{coq_example*}

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is correct but produces an error **********)
(********** because the symbol + is already bound **********)
(**** Error: no recursive definition *****)
\end{coq_eval}

\begin{coq_example*}
Fixpoint plus (n m:nat) {struct n} : nat :=
  match n with
  | O => m
  | S p => S (p+m)
  end
where "n + m" := (plus n m).
\end{coq_example*}

\subsection{Displaying informations about notations
\comindex{Set Printing Notations}
\comindex{Unset Printing Notations}}

To deactivate the printing of all notations, use the command
\begin{quote}
\tt Unset Printing Notations.
\end{quote}
To reactivate it, use the command
\begin{quote}
\tt Set Printing Notations.
\end{quote}
The default is to use notations for printing terms wherever possible.

\SeeAlso {\tt Set Printing All} in Section~\ref{SetPrintingAll}.

\subsection{Locating notations
\comindex{Locate}
\label{LocateSymbol}}

To know to which notations a given symbol belongs to, use the command
\begin{quote}
\tt Locate {\symbolentry}
\end{quote}
where symbol is any (composite) symbol surrounded by quotes. To locate
a particular notation, use a string where the variables of the
notation are replaced by ``\_''.

\Example
\begin{coq_example}
Locate "exists".
Locate "'exists' _ , _".
\end{coq_example}

\SeeAlso Section \ref{Locate}.

\begin{figure}
\begin{small}
\begin{centerframe}
\begin{tabular}{lcl}
{\sentence} & ::= & 
   \zeroone{\tt Local} \texttt{Notation} {\str} \texttt{:=} {\term} 
   \zeroone{\modifiers} \zeroone{:{\scope}} .\\
  & $|$ & 
   \zeroone{\tt Local} \texttt{Infix} {\str} \texttt{:=} {\qualid} 
   \zeroone{\modifiers} \zeroone{:{\scope}} .\\
  & $|$ & 
   \zeroone{\tt Local} \texttt{Reserved Notation} {\str}
   \zeroone{\modifiers} .\\
  & $|$ & {\tt Inductive}
   \nelist{{\inductivebody} \zeroone{\declnotation}}{with}{\tt .}\\
  & $|$ & {\tt CoInductive}
   \nelist{{\inductivebody} \zeroone{\declnotation}}{with}{\tt .}\\
  & $|$ & {\tt Fixpoint}
   \nelist{{\fixpointbody} \zeroone{\declnotation}}{with} {\tt .} \\
  & $|$ & {\tt CoFixpoint}
   \nelist{{\cofixpointbody} \zeroone{\declnotation}}{with} {\tt .} \\
\\
{\declnotation} & ::= & 
  \zeroone{{\tt where} \nelist{{\str} {\tt :=} {\term} \zeroone{:{\scope}}}{\tt and}}.
\\
\\
{\modifiers}
  & ::= & \nelist{\ident}{,} {\tt at level} {\naturalnumber} \\
  & $|$ & \nelist{\ident}{,} {\tt at next level} \\
  & $|$ & {\tt at level} {\naturalnumber} \\
  & $|$ & {\tt left associativity} \\
  & $|$ & {\tt right associativity} \\
  & $|$ & {\tt no associativity} \\
  & $|$ & {\ident} {\tt ident} \\
  & $|$ & {\ident} {\tt binder} \\
  & $|$ & {\ident} {\tt closed binder} \\
  & $|$ & {\ident} {\tt global} \\
  & $|$ & {\ident} {\tt bigint} \\
  & $|$ & {\tt only parsing} \\
  & $|$ & {\tt format} {\str} 
\end{tabular}
\end{centerframe}
\end{small}
\caption{Syntax of the variants of {\tt Notation}}
\label{notation-syntax}
\end{figure}

\subsection{Notations and simple binders}

Notations can be defined for binders as in the example:

\begin{coq_eval}
Set Printing Depth 50.
(********** The following is correct but produces **********)
(**** an incompatibility with the reserved notation ********)
\end{coq_eval}
\begin{coq_example*}
Notation "{ x : A  |  P  }" := (sig (fun x : A => P)) (at level 0).
\end{coq_example*}

The binding variables in the left-hand-side that occur as a parameter
of the notation naturally bind all their occurrences appearing in
their respective scope after instantiation of the parameters of the
notation.

Contrastingly, the binding variables that are not a parameter of the
notation do not capture the variables of same name that
could appear in their scope after instantiation of the
notation. E.g., for the notation

\begin{coq_example*}
Notation "'exists_different' n" := (exists p:nat, p<>n) (at level 200).
\end{coq_example*}
the next command fails because {\tt p} does not bind in 
the instance of {\tt n}.
\begin{coq_eval}
Set Printing Depth 50.
(********** The following produces **********)
(**** The reference p was not found in the current environment ********)
\end{coq_eval}
\begin{coq_example}
Check (exists_different p).
\end{coq_example}

\Rem Binding variables must not necessarily be parsed using the
{\tt ident} entry. For factorization purposes, they can be said to be
parsed at another level (e.g. {\tt x} in \verb="{ x : A | P }"= must be
parsed at level 99 to be factorized with the notation
\verb="{ A } + { B }"= for which {\tt A} can be any term).  
However, even if parsed as a term, this term must at the end be effectively 
a single identifier.

\subsection{Notations with recursive patterns}
\label{RecursiveNotations}

A mechanism is provided for declaring elementary notations with
recursive patterns. The basic example is:

\begin{coq_example*}
Notation "[ x ; .. ; y ]" := (cons x .. (cons y nil) ..).
\end{coq_example*}

On the right-hand side, an extra construction of the form {\tt ..} $t$
{\tt ..} can be used. Notice that {\tt ..} is part of the {\Coq}
syntax and it must not be confused with the three-dots notation
$\ldots$ used in this manual to denote a sequence of arbitrary size.

On the left-hand side, the part ``$x$ $s$ {\tt ..} $s$ $y$'' of the
notation parses any number of time (but at least one time) a sequence
of expressions separated by the sequence of tokens $s$ (in the
example, $s$ is just ``{\tt ;}'').

In the right-hand side, the term enclosed within {\tt ..} must be a
pattern with two holes of the form $\phi([~]_E,[~]_I)$ where the first
hole is occupied either by $x$ or by $y$ and the second hole is
occupied by an arbitrary term $t$ called the {\it terminating}
expression of the recursive notation. The subterm {\tt ..} $\phi(x,t)$
{\tt ..} (or {\tt ..} $\phi(y,t)$ {\tt ..})  must itself occur at
second position of the same pattern where the first hole is occupied
by the other variable, $y$ or $x$. Otherwise said, the right-hand side
must contain a subterm of the form either $\phi(x,${\tt ..}
$\phi(y,t)$ {\tt ..}$)$ or $\phi(y,${\tt ..}  $\phi(x,t)$ {\tt ..}$)$.
The pattern $\phi$ is the {\em iterator} of the recursive notation
and, of course, the name $x$ and $y$ can be chosen arbitrarily.

The parsing phase produces a list of expressions which are used to
fill in order the first hole of the iterating pattern which is
repeatedly nested as many times as the length of the list, the second
hole being the nesting point. In the innermost occurrence of the
nested iterating pattern, the second hole is finally filled with the
terminating expression.

In the example above, the iterator $\phi([~]_E,[~]_I)$ is {\tt cons
  $[~]_E$ $[~]_I$} and the terminating expression is {\tt nil}. Here are
other examples:
\begin{coq_example*}
Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) (at level 0).
Notation "[| t * ( x , y , .. , z ) ; ( a , b , .. , c )  * u |]" :=
  (pair (pair .. (pair (pair t x) (pair t y)) .. (pair t z))
        (pair .. (pair (pair a u) (pair b u)) .. (pair c u)))
  (t at level 39).
\end{coq_example*}

Notations with recursive patterns can be reserved like standard
notations, they can also be declared within interpretation scopes (see
section \ref{scopes}).

\subsection{Notations with recursive patterns involving binders}

Recursive notations can also be used with binders. The basic example is:

\begin{coq_example*}
Notation "'exists' x .. y , p" := (ex (fun x => .. (ex (fun y => p)) ..))
  (at level 200, x binder, y binder, right associativity).
\end{coq_example*}

The principle is the same as in Section~\ref{RecursiveNotations}
except that in the iterator $\phi([~]_E,[~]_I)$, the first hole is a
placeholder occurring at the position of the binding variable of a {\tt
  fun} or a {\tt forall}.

To specify that the part ``$x$ {\tt ..} $y$'' of the notation
parses a sequence of binders, $x$ and $y$ must be marked as {\tt
  binder} in the list of modifiers of the notation.  Then, the list of
binders produced at the parsing phase are used to fill in the first
hole of the iterating pattern which is repeatedly nested as many times
as the number of binders generated. If ever the generalization
operator {\tt `} (see Section~\ref{implicit-generalization}) is used
in the binding list, the added binders are taken into account too.

Binders parsing exist in two flavors. If $x$ and $y$ are marked as
{\tt binder}, then a sequence such as {\tt a b c : T} will be accepted
and interpreted as the sequence of binders {\tt (a:T) (b:T)
  (c:T)}. For instance, in the notation above, the syntax {\tt exists
  a b : nat, a = b} is provided.

The variables $x$ and $y$ can also be marked as {\tt closed binder} in
which case only well-bracketed binders of the form {\tt (a b c:T)} or
{\tt \{a b c:T\}} etc. are accepted.

With closed binders, the recursive sequence in the left-hand side can
be of the general form $x$ $s$ {\tt ..} $s$ $y$ where $s$ is an
arbitrary sequence of tokens. With open binders though, $s$ has to be
empty. Here is an example of recursive notation with closed binders:

\begin{coq_example*}
Notation "'mylet' f x .. y :=  t 'in' u":=
  (let f := fun x => .. (fun y => t) .. in u)
  (x closed binder, y closed binder, at level 200, right associativity).
\end{coq_example*}

\subsection{Summary}

\paragraph{Syntax of notations}

The different syntactic variants of the command \texttt{Notation} are
given on Figure~\ref{notation-syntax}. The optional {\tt :{\scope}} is
described in the Section~\ref{scopes}.

\Rem No typing of the denoted expression is performed at definition
time. Type-checking is done only at the time of use of the notation.

\Rem Many examples of {\tt Notation} may be found in the files
composing the initial state of {\Coq} (see directory {\tt
\$COQLIB/theories/Init}).

\Rem The notation \verb="{ x }"= has a special status in such a way
that complex notations of the form \verb="x + { y }"= or
\verb="x * { y }"= can be nested with correct precedences. Especially,
every notation involving a pattern of the form \verb="{ x }"= is
parsed as a notation where the pattern \verb="{ x }"= has been simply
replaced by \verb="x"= and the curly brackets are parsed separately.
E.g. \verb="y + { z }"= is not parsed as a term of the given form but
as a term of the form \verb="y + z"= where \verb=z= has been parsed
using the rule parsing \verb="{ x }"=. Especially, level and
precedences for a rule including patterns of the form \verb="{ x }"=
are relative not to the textual notation but to the notation where the
curly brackets have been removed (e.g. the level and the associativity
given to some notation, say \verb="{ y } & { z }"= in fact applies to
the underlying \verb="{ x }"=-free rule which is \verb="y & z"=).

\paragraph{Persistence of notations}

Notations do not survive the end of sections. They survive modules
unless the command {\tt Local Notation} is used instead of {\tt
Notation}.

\section[Interpretation scopes]{Interpretation scopes\index{Interpretation scopes}
\label{scopes}}
% Introduction

An {\em interpretation scope} is a set of notations for terms with
their interpretation. Interpretation scopes provides with a weak,
purely syntactical form of notations overloading: a same notation, for
instance the infix symbol \verb=+= can be used to denote distinct
definitions of an additive operator. Depending on which interpretation
scopes is currently open, the interpretation is different.
Interpretation scopes can include an interpretation for
numerals and strings. However, this is only made possible at the
{\ocaml} level.

See Figure \ref{notation-syntax} for the syntax of notations including
the possibility to declare them in a given scope.  Here is a typical
example which declares the notation for conjunction in the scope {\tt
type\_scope}.

\begin{verbatim}
Notation "A /\ B" := (and A B) : type_scope.
\end{verbatim}

\Rem A notation not defined in a scope is called a {\em lonely} notation.

\subsection{Global interpretation rules for notations}

At any time, the interpretation of a notation for term is done within
a {\em stack} of interpretation scopes and lonely notations. In case a
notation has several interpretations, the actual interpretation is the
one defined by (or in) the more recently declared (or open) lonely
notation (or interpretation scope) which defines this notation.
Typically if a given notation is defined in some scope {\scope} but
has also an interpretation not assigned to a scope, then, if {\scope}
is open before the lonely interpretation is declared, then the lonely
interpretation is used (and this is the case even if the
interpretation of the notation in {\scope} is given after the lonely
interpretation: otherwise said, only the order of lonely
interpretations and opening of scopes matters, and not the declaration
of interpretations within a scope).

The initial state of {\Coq} declares three interpretation scopes and
no lonely notations. These scopes, in opening order, are {\tt
core\_scope}, {\tt type\_scope} and {\tt nat\_scope}.

The command to add a scope to the interpretation scope stack is
\comindex{Open Scope}
\comindex{Close Scope}
\begin{quote}
{\tt Open Scope} {\scope}.
\end{quote}
It is also possible to remove a scope from the interpretation scope
stack by using the command
\begin{quote}
{\tt Close Scope} {\scope}.
\end{quote}
Notice that this command does not only cancel the last {\tt Open Scope
{\scope}} but all the invocation of it.

\Rem {\tt Open Scope} and {\tt Close Scope} do not survive the end of
sections where they occur. When defined outside of a section, they are
exported to the modules that import the module where they occur.

\begin{Variants}

\item {\tt Local Open Scope} {\scope}.

\item {\tt Local Close Scope} {\scope}.

These variants are not exported to the modules that import the module
where they occur, even if outside a section.

\item {\tt Global Open Scope} {\scope}.

\item {\tt Global Close Scope} {\scope}.

These variants survive sections. They behave as if {\tt Global} were
absent when not inside a section.

\end{Variants}

\subsection{Local interpretation rules for notations}

In addition to the global rules of interpretation of notations, some
ways to change the interpretation of subterms are available.

\subsubsection{Local opening of an interpretation scope 
\label{scopechange}
\index{\%}
\comindex{Delimit Scope}}

It is possible to locally extend the interpretation scope stack using
the syntax ({\term})\%{\delimkey} (or simply {\term}\%{\delimkey}
for atomic terms), where {\delimkey} is a special identifier called
{\em delimiting key} and bound to a given scope.

In such a situation, the term {\term}, and all its subterms, are
interpreted in the scope stack extended with the scope bound to
{\delimkey}.

To bind a delimiting key to a scope, use the command

\begin{quote}
\texttt{Delimit Scope} {\scope} \texttt{with} {\ident} 
\end{quote}

\subsubsection{Binding arguments of a constant to an interpretation scope
\comindex{Arguments}}

It is possible to set in advance that some arguments of a given
constant have to be interpreted in a given scope. The command is
\begin{quote}
{\tt Arguments} {\qualid} \nelist{\name {\tt \%}\scope}{}
\end{quote}
where the list is the list of the arguments of {\qualid} eventually
annotated with their {\scope}. Grouping round parentheses can
be used to decorate multiple arguments with the same scope.
{\scope} can be either a scope name or its delimiting key. For example
the following command puts the first two arguments of {\tt plus\_fct}
in the scope delimited by the key {\tt F} ({\tt Rfun\_scope}) and the
last argument in the scope delimited by the key {\tt R} ({\tt R\_scope}).

\begin{coq_example*}
Arguments plus_fct (f1 f2)%F x%R.
\end{coq_example*}

The {\tt Arguments} command accepts scopes decoration to all grouping
parentheses. In the following example arguments {\tt A} and {\tt B} 
are marked as maximally inserted implicit arguments and are
put into the {\tt type\_scope} scope.

\begin{coq_example*}
Arguments respectful {A B}%type (R R')%signature _ _.
\end{coq_example*}

When interpreting a term, if some of the arguments of {\qualid} are
built from a notation, then this notation is interpreted in the scope
stack extended by the scope bound (if any) to this argument. The
effect of the scope is limited to the argument itself. It does not propagate 
to subterms but the subterms that, after interpretation of the
notation, turn to be themselves arguments of a reference are
interpreted accordingly to the arguments scopes bound to this reference.

Arguments scopes can be cleared with the following command:

\begin{quote}
{\tt Arguments {\qualid} : clear scopes}
\end{quote}

\begin{Variants}
\item {\tt Global Arguments} {\qualid} \nelist{\name {\tt \%}\scope}{}

This behaves like {\tt Arguments} {\qualid} \nelist{\name {\tt \%}\scope}{}
but survives when a section is closed instead
of stopping working at section closing. Without the {\tt Global} modifier,
the effect of the command stops when the section it belongs to ends.

\item {\tt Local Arguments} {\qualid} \nelist{\name {\tt \%}\scope}{}

This behaves like {\tt Arguments} {\qualid} \nelist{\name {\tt \%}\scope}{}
but does not survive modules and files.
Without the {\tt Local} modifier, the effect of the command is
visible from within other modules or files.

\end{Variants}

\SeeAlso The command to show the scopes bound to the arguments of a
function is described in Section~\ref{About}.

\subsubsection{Binding types of arguments to an interpretation scope}

When an interpretation scope is naturally associated to a type
(e.g. the scope of operations on the natural numbers), it may be
convenient to bind it to this type. When a scope {\scope} is bound to
a type {\type}, any new function defined later on gets its arguments
of type {\type} interpreted by default in scope {\scope} (this default
behavior can however be overwritten by explicitly using the command
{\tt Arguments}).

Whether the argument of a function has some type {\type} is determined
statically. For instance, if {\tt f} is a polymorphic function of type
{\tt forall X:Type, X -> X} and type {\tt t} is bound to a scope
{\scope}, then {\tt a} of type {\tt t} in {\tt f~t~a} is not
recognized as an argument to be interpreted in scope {\scope}.

\comindex{Bind Scope} 
Any global reference can be bound by default to an
interpretation scope. The command to do it is
\begin{quote}
{\tt Bind Scope} {\scope} \texttt{with} {\qualid}
\end{quote}

\Example
\begin{coq_example}
Parameter U : Set.
Bind Scope U_scope with U.
Parameter Uplus : U -> U -> U.
Parameter P : forall T:Set, T -> U -> Prop.
Parameter f : forall T:Set, T -> U.
Infix "+" := Uplus : U_scope.
Unset Printing Notations.
Open Scope nat_scope. (* Define + on the nat as the default for + *)
Check (fun x y1 y2 z t => P _ (x + t) ((f _ (y1 + y2) + z))).
\end{coq_example}

\Rem The scope {\tt type\_scope} has also a local effect on
interpretation. See the next section.

\SeeAlso The command to show the scopes bound to the arguments of a
function is described in Section~\ref{About}.

\subsection[The {\tt type\_scope} interpretation scope]{The {\tt type\_scope} interpretation scope\index{type\_scope}}

The scope {\tt type\_scope} has a special status. It is a primitive
interpretation scope which is temporarily activated each time a
subterm of an expression is expected to be a type. This includes goals
and statements, types of binders, domain and codomain of implication,
codomain of products, and more generally any type argument of a
declared or defined constant.

\subsection{Interpretation scopes used in the standard library of {\Coq}}

We give an overview of the scopes used in the standard library of
{\Coq}. For a complete list of notations in each scope, use the
commands {\tt Print Scopes} or {\tt Print Scope {\scope}}.

\subsubsection{\tt type\_scope}

This includes infix {\tt *} for product types and infix {\tt +} for
sum types. It is delimited by key {\tt type}.

\subsubsection{\tt nat\_scope}

This includes the standard arithmetical operators and relations on
type {\tt nat}. Positive numerals in this scope are mapped to their
canonical representent built from {\tt O} and {\tt S}. The scope is
delimited by key {\tt nat}.

\subsubsection{\tt N\_scope}

This includes the standard arithmetical operators and relations on
type {\tt N} (binary natural numbers). It is delimited by key {\tt N}
and comes with an interpretation for numerals as closed term of type {\tt Z}.

\subsubsection{\tt Z\_scope}

This includes the standard arithmetical operators and relations on
type {\tt Z} (binary integer numbers). It is delimited by key {\tt Z} 
and comes with an interpretation for numerals as closed term of type {\tt Z}.

\subsubsection{\tt positive\_scope}

This includes the standard arithmetical operators and relations on
type {\tt positive} (binary strictly positive numbers). It is
delimited by key {\tt positive} and comes with an interpretation for
numerals as closed term of type {\tt positive}.

\subsubsection{\tt Q\_scope}

This includes the standard arithmetical operators and relations on
type {\tt Q} (rational numbers defined as fractions of an integer and
a strictly positive integer modulo the equality of the
numerator-denominator cross-product). As for numerals, only $0$ and
$1$ have an interpretation in scope {\tt Q\_scope} (their
interpretations are $\frac{0}{1}$ and $\frac{1}{1}$ respectively).

\subsubsection{\tt Qc\_scope}

This includes the standard arithmetical operators and relations on the
type {\tt Qc} of rational numbers defined as the type of irreducible
fractions of an integer and a strictly positive integer.

\subsubsection{\tt real\_scope}

This includes the standard arithmetical operators and relations on
type {\tt R} (axiomatic real numbers). It is delimited by key {\tt R}
and comes with an interpretation for numerals as term of type {\tt
R}. The interpretation is based on the binary decomposition.  The
numeral 2 is represented by $1+1$.  The interpretation $\phi(n)$ of an
odd positive numerals greater $n$ than 3 is {\tt 1+(1+1)*$\phi((n-1)/2)$}.
The interpretation $\phi(n)$ of an even positive numerals greater $n$
than 4 is {\tt (1+1)*$\phi(n/2)$}.  Negative numerals are represented as the
opposite of the interpretation of their absolute value. E.g. the
syntactic object {\tt -11} is interpreted as {\tt
-(1+(1+1)*((1+1)*(1+(1+1))))} where the unit $1$ and all the operations are
those of {\tt R}.

\subsubsection{\tt bool\_scope}

This includes notations for the boolean operators. It is
delimited by key {\tt bool}.

\subsubsection{\tt list\_scope}

This includes notations for the list operators. It is
delimited by key {\tt list}.

\subsubsection{\tt core\_scope}

This includes the notation for pairs. It is delimited by key {\tt core}.

\subsubsection{\tt string\_scope}

This includes notation for strings as elements of the type {\tt
string}.  Special characters and escaping follow {\Coq} conventions
on strings (see Section~\ref{strings}). Especially, there is no
convention to visualize non printable characters of a string.  The
file {\tt String.v} shows an example that contains quotes, a newline
and a beep (i.e. the ascii character of code 7).

\subsubsection{\tt char\_scope}

This includes interpretation for all strings of the form
\verb!"!$c$\verb!"! where $c$ is an ascii character, or of the form
\verb!"!$nnn$\verb!"! where $nnn$ is a three-digits number (possibly
with leading 0's), or of the form \verb!""""!. Their respective
denotations are the ascii code of $c$, the decimal ascii code $nnn$,
or the ascii code of the character \verb!"! (i.e. the ascii code
34), all of them being represented in the type {\tt ascii}.

\subsection{Displaying informations about scopes}

\subsubsection{\tt Print Visibility\comindex{Print Visibility}}

This displays the current stack of notations in scopes and lonely
notations that is used to interpret a notation. The top of the stack
is displayed last. Notations in scopes whose interpretation is hidden
by the same notation in a more recently open scope are not
displayed. Hence each notation is displayed only once.

\variant

{\tt Print Visibility {\scope}}\\

This displays the current stack of notations in scopes and lonely
notations assuming that {\scope} is pushed on top of the stack.  This
is useful to know how a subterm locally occurring in the scope of
{\scope} is interpreted.

\subsubsection{\tt Print Scope {\scope}\comindex{Print Scope}}

This displays all the notations defined in interpretation scope
{\scope}.  It also displays the delimiting key if any and the class to
which the scope is bound, if any.

\subsubsection{\tt Print Scopes\comindex{Print Scopes}}

This displays all the notations, delimiting keys and corresponding
class of all the existing interpretation scopes.
It also displays the lonely notations.

\section[Abbreviations]{Abbreviations\index{Abbreviations}
\label{Abbreviations}
\comindex{Notation}}

An {\em abbreviation} is a name, possibly applied to arguments, that
denotes a (presumably) more complex expression. Here are examples:

\begin{coq_eval}
Require Import List.
Require Import Relations.
Set Printing Notations.
\end{coq_eval}
\begin{coq_example}
Notation Nlist := (list nat).
Check 1 :: 2 :: 3 :: nil.
Notation reflexive R := (forall x, R x x).
Check forall A:Prop, A <-> A.
Check reflexive iff.
\end{coq_example}

An abbreviation expects no precedence nor associativity, since it
follows the usual syntax of application. Abbreviations are used as
much as possible by the {\Coq} printers unless the modifier
\verb=(only parsing)= is given.

Abbreviations are bound to an absolute name as an ordinary
definition is, and they can be referred by qualified names too.

Abbreviations are syntactic in the sense that they are bound to
expressions which are not typed at the time of the definition of the
abbreviation but at the time it is used. Especially, abbreviations can
be bound to terms with holes (i.e. with ``\_''). The general syntax
for abbreviations is
\begin{quote}
\zeroone{{\tt Local}} \texttt{Notation} {\ident} \sequence{\ident} {\ident} \texttt{:=} {\term} 
 \zeroone{{\tt (only parsing)}}~\verb=.=
\end{quote}

\Example
\begin{coq_eval}
Set Strict Implicit.
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Definition explicit_id (A:Set) (a:A) := a.
Notation id := (explicit_id _).
Check (id 0).
\end{coq_example}

Abbreviations do not survive the end of sections. No typing of the denoted
expression is performed at definition time. Type-checking is done only
at the time of use of the abbreviation.

%\Rem \index{Syntactic Definition} %
%Abbreviations are similar to the {\em syntactic
%definitions} available in versions of {\Coq} prior to version 8.0,
%except that abbreviations are used for printing (unless the modifier
%\verb=(only parsing)= is given) while syntactic definitions were not.

\section{Tactic Notations
\comindex{Tactic Notation}}

Tactic notations allow to customize the syntax of the tactics of the
tactic language\footnote{Tactic notations are just a simplification of
the {\tt Grammar tactic simple\_tactic} command that existed in
versions prior to version 8.0.}. Tactic notations obey the following
syntax
\medskip

\noindent
\begin{tabular}{lcl}
{\sentence} & ::= & \zeroone{\tt Local} \texttt{Tactic Notation} \zeroone{\taclevel} \sequence{\proditem}{} \\
& & \texttt{:= {\tac} .}\\
{\proditem} & ::= & {\str} $|$ {\tacargtype}{\tt ({\ident})} \\ 
{\taclevel} & ::= & {\tt (at level} {\naturalnumber}{\tt )} \\
{\tacargtype}\!\! & ::= &
%{\tt preident} $|$
{\tt ident} $|$
{\tt simple\_intropattern} $|$
{\tt reference} \\ & $|$ &
{\tt hyp} $|$
{\tt hyp\_list} $|$
{\tt ne\_hyp\_list} \\ & $|$ &
% {\tt quantified\_hypothesis} \\ & $|$ &
{\tt constr} $|$
{\tt constr\_list} $|$
{\tt ne\_constr\_list} \\ & $|$ &
%{\tt castedopenconstr} $|$
{\tt integer} $|$
{\tt integer\_list} $|$
{\tt ne\_integer\_list} \\ & $|$ &
{\tt int\_or\_var} $|$
{\tt int\_or\_var\_list} $|$
{\tt ne\_int\_or\_var\_list} \\ & $|$ &
{\tt tactic} $|$ {\tt tactic$n$} \qquad\mbox{(for $0\leq n\leq 5$)}

\end{tabular}
\medskip

A tactic notation {\tt Tactic Notation {\taclevel}
{\sequence{\proditem}{}} := {\tac}} extends the parser and
pretty-printer of tactics with a new rule made of the list of
production items. It then evaluates into the tactic expression
{\tac}. For simple tactics, it is recommended to use a terminal
symbol, i.e. a {\str}, for the first production item.  The tactic
level indicates the parsing precedence of the tactic notation. This
information is particularly relevant for notations of tacticals.
Levels 0 to 5 are available (default is 0). 
To know the parsing precedences of the
existing tacticals, use the command {\tt Print Grammar tactic.}

Each type of tactic argument has a specific semantic regarding how it
is parsed and how it is interpreted. The semantic is described in the
following table. The last command gives examples of tactics which
use the corresponding kind of argument.

\medskip
\noindent
\begin{tabular}{l|l|l|l}
Tactic argument type & parsed as & interpreted as & as in tactic \\
\hline & & & \\
{\tt\small ident} & identifier & a user-given name & {\tt intro} \\
{\tt\small simple\_intropattern} & intro\_pattern & an intro\_pattern & {\tt intros}\\
{\tt\small hyp} & identifier & an hypothesis defined in context & {\tt clear}\\
%% quantified_hypothesis actually not supported
%%{\tt\small quantified\_hypothesis} & identifier or integer & a named or non dep. hyp. of the goal & {\tt intros until}\\
{\tt\small reference} & qualified identifier & a global reference of term & {\tt unfold}\\
{\tt\small constr} & term & a term & {\tt exact} \\
%% castedopenconstr actually not supported
%%{\tt\small castedopenconstr} & term & a term with its sign. of exist. var. & {\tt refine}\\
{\tt\small integer} & integer & an integer &  \\
{\tt\small int\_or\_var} & identifier or integer & an integer & {\tt do} \\
{\tt\small tactic} & tactic at level 5 & a tactic &  \\
{\tt\small tactic$n$} & tactic at level $n$ & a tactic & \\
{\tt\small {\nterm{entry}}\_list} & list of {\nterm{entry}} & a list of how {\nterm{entry}} is interpreted & \\
{\tt\small ne\_{\nterm{entry}}\_list} & non-empty list of {\nterm{entry}} & a list of how {\nterm{entry}} is interpreted& \\
\end{tabular}

\Rem In order to be bound in tactic definitions, each syntactic entry
for argument type must include the case of simple {\ltac} identifier
as part of what it parses. This is naturally the case for {\tt ident},
{\tt simple\_intropattern}, {\tt reference}, {\tt constr}, ... but not
for {\tt integer}. This is the reason for introducing a special entry
{\tt int\_or\_var} which evaluates to integers only but which
syntactically includes identifiers in order to be usable in tactic
definitions.

\Rem The {\tt {\nterm{entry}}\_list} and {\tt ne\_{\nterm{entry}}\_list}
entries can be used in primitive tactics or in other notations at
places where a list of the underlying entry can be used: {\nterm{entry}} is
either {\tt\small constr}, {\tt\small hyp}, {\tt\small integer} or
{\tt\small int\_or\_var}.

Tactic notations do not survive the end of sections. They survive
modules unless the command {\tt Local Tactic Notation} is used instead
of {\tt Tactic Notation}.

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-tac.tex <==
% TODO: unify the use of \form and \type to mean a type
% or use \form specifically for a type of type Prop
\chapter{Tactics
\index{Tactics}
\label{Tactics}}

A deduction rule is a link between some (unique) formula, that we call
the {\em conclusion} and (several) formulas that we call the {\em
premises}. A deduction rule can be read in two ways. The first
one says: {\it ``if I know this and this then I can deduce
this''}. For instance, if I have a proof of $A$ and a proof of $B$
then I have a proof of $A \land B$. This is forward reasoning from
premises to conclusion. The other way says: {\it ``to prove this I
have to prove this and this''}. For instance, to prove $A \land B$, I
have to prove $A$ and I have to prove $B$. This is backward reasoning
from conclusion to premises. We say that the conclusion
is the {\em goal}\index{goal} to prove and premises are the {\em
subgoals}\index{subgoal}.  The tactics implement {\em backward
reasoning}. When applied to a goal, a tactic replaces this goal with
the subgoals it generates. We say that a tactic reduces a goal to its
subgoal(s).

Each (sub)goal is denoted with a number. The current goal is numbered
1. By default, a tactic is applied to the current goal, but one can
address a particular goal in the list by writing {\sl n:\tac} which
means {\it ``apply tactic {\tac} to goal number {\sl n}''}.
We can show the list of subgoals by typing {\tt Show} (see
Section~\ref{Show}).

Since not every rule applies to a given statement, every tactic cannot be
used to reduce any goal. In other words, before applying a tactic to a
given goal, the system checks that some {\em preconditions} are
satisfied. If it is not the case, the tactic raises an error message.

Tactics are built from atomic tactics and tactic expressions (which
extends the folklore notion of tactical) to combine those atomic
tactics. This chapter is devoted to atomic tactics. The tactic
language will be described in Chapter~\ref{TacticLanguage}.

\section{Invocation of tactics
\label{tactic-syntax}
\index{tactic@{\tac}}}

A tactic is applied as an ordinary command. If the tactic is not meant to
address the first subgoal, the command may be preceded by the wished
subgoal number as shown below:

\begin{tabular}{lcl}
{\commandtac} & ::= & {\num} {\tt :} {\tac} {\tt .}\\
 & $|$ & {\tac} {\tt .}
\end{tabular}

\subsection{Bindings list
\index{Binding list}
\label{Binding-list}}

Tactics that take a term as argument may also support a bindings list, so
as to instantiate some parameters of the term by name or position.
The general form of a term equipped with a bindings list is {\tt
{\term} with {\bindinglist}} where {\bindinglist} may be of two
different forms:

\begin{itemize}
\item In a bindings list of the form {\tt (\vref$_1$ := \term$_1$)
  \dots\ (\vref$_n$ := \term$_n$)}, {\vref} is either an {\ident} or a
  {\num}. The references are determined according to the type of
  {\term}. If \vref$_i$ is an identifier, this identifier has to be
  bound in the type of {\term} and the binding provides the tactic
  with an instance for the parameter of this name.  If \vref$_i$ is
  some number $n$, this number denotes the $n$-th non dependent
  premise of the {\term}, as determined by the type of {\term}.

  \ErrMsg \errindex{No such binder}

\item A bindings list can also be a simple list of terms {\tt
  \term$_1$ \dots\ \term$_n$}. In that case the references to
  which these terms correspond are determined by the tactic. In case
  of {\tt induction}, {\tt destruct}, {\tt elim} and {\tt case} (see
  Section~\ref{elim}) the terms have to provide instances for all the
  dependent products in the type of \term\ while in the case of {\tt
  apply}, or of {\tt constructor} and its variants, only instances for
  the dependent products that are not bound in the conclusion of the
  type are required.

  \ErrMsg \errindex{Not the right number of missing arguments}
\end{itemize}

\subsection{Occurrences sets and occurrences clauses}
\label{Occurrences clauses}
\index{Occurrences clauses}

An occurrences clause is a modifier to some tactics that obeys the
following syntax:

\begin{tabular}{lcl}
{\occclause} & ::= & {\tt in} {\occgoalset} \\
{\occgoalset} & ::= &
    \zeroone{{\ident$_1$} \zeroone{\atoccurrences} {\tt ,} \\
&   & {\dots} {\tt ,}\\
&   & {\ident$_m$} \zeroone{\atoccurrences}}\\
&   & \zeroone{{\tt |-} \zeroone{{\tt *} \zeroone{\atoccurrences}}}\\
& | &
    {\tt *} {\tt |-} \zeroone{{\tt *} \zeroone{\atoccurrences}}\\
& | &
    {\tt *}\\
{\atoccurrences} & ::= & {\tt at} {\occlist}\\
{\occlist} & ::= & \zeroone{{\tt -}} {\num$_1$} \dots\ {\num$_n$}
\end{tabular}

The role of an occurrence clause is to select a set of occurrences of
a {\term} in a goal. In the first case, the {{\ident$_i$}
\zeroone{{\tt at} {\num$_1^i$} \dots\ {\num$_{n_i}^i$}}} parts
indicate that occurrences have to be selected in the hypotheses named
{\ident$_i$}.  If no numbers are given for hypothesis {\ident$_i$},
then all the occurrences of {\term} in the hypothesis are selected. If
numbers are given, they refer to occurrences of {\term} when the term
is printed using option {\tt Set Printing All} (see
Section~\ref{SetPrintingAll}), counting from left to right. In
particular, occurrences of {\term} in implicit arguments (see
Section~\ref{Implicit Arguments}) or coercions (see
Section~\ref{Coercions}) are counted.

If a minus sign is given between {\tt at} and the list of occurrences,
it negates the condition so that the clause denotes all the occurrences except
the ones explicitly mentioned after the minus sign.

As an exception to the left-to-right order, the occurrences in the
{\tt return} subexpression of a {\tt match} are considered {\em
before} the occurrences in the matched term.

In the second case, the {\tt *} on the left of {\tt |-} means that
all occurrences of {\term} are selected in every hypothesis.

In the first and second case, if {\tt *} is mentioned on the right of
{\tt |-}, the occurrences of the conclusion of the goal have to be
selected. If some numbers are given, then only the occurrences denoted
by these numbers are selected. In no numbers are given, all
occurrences of {\term} in the goal are selected.

Finally, the last notation is an abbreviation for {\tt * |- *}. Note
also that {\tt |-} is optional in the first case when no {\tt *} is
given.

Here are some tactics that understand occurrences clauses:
{\tt set}, {\tt remember}, {\tt induction}, {\tt destruct}.

\SeeAlso~Sections~\ref{tactic:set}, \ref{Tac-induction}, \ref{SetPrintingAll}.

\section{Applying theorems}

\subsection{\tt exact \term}
\tacindex{exact}
\label{exact}

This tactic applies to any goal. It gives directly the exact proof
term of the goal. Let {\T} be our goal, let {\tt p} be a term of type
{\tt U} then {\tt exact p} succeeds iff {\tt T} and {\tt U} are
convertible (see Section~\ref{conv-rules}).

\begin{ErrMsgs}
\item \errindex{Not an exact proof}
\end{ErrMsgs}

\begin{Variants}
  \item \texttt{eexact \term}\tacindex{eexact}

    This tactic behaves like \texttt{exact} but is able to handle terms
    and goals with meta-variables.

\end{Variants}

\subsection{\tt assumption}
\tacindex{assumption}

This tactic looks in the local context for an
hypothesis which type is equal to the goal.  If it is the case, the
subgoal is proved. Otherwise, it fails.

\begin{ErrMsgs}
\item  \errindex{No such assumption}
\end{ErrMsgs}

\begin{Variants}
\tacindex{eassumption}
  \item \texttt{eassumption}

    This tactic behaves like \texttt{assumption} but is able to handle
    goals with meta-variables.

\end{Variants}

\subsection{\tt refine \term}
\tacindex{refine}
\label{refine}
\label{refine-example}
\index{?@{\texttt{?}}}

This tactic applies to any goal. It behaves like {\tt exact} with a big
difference: the user can leave some holes (denoted by \texttt{\_} or
{\tt (\_:\type)}) in the term. {\tt refine} will generate as
many subgoals as there are holes in the term. The type of holes must be
either synthesized by the system or declared by an
explicit cast like \verb|(_:nat->Prop)|. This low-level
tactic can be useful to advanced users.

\Example

\begin{coq_example*}
Inductive Option : Set :=
  | Fail : Option
  | Ok : bool -> Option.
\end{coq_example}
\begin{coq_example}
Definition get : forall x:Option, x <> Fail -> bool.
refine
 (fun x:Option =>
    match x return x <> Fail -> bool with
    | Fail => _
    | Ok b => fun _ => b
    end).
intros; absurd (Fail = Fail); trivial.
\end{coq_example}
\begin{coq_example*}
Defined.
\end{coq_example*}

\begin{ErrMsgs}
\item \errindex{invalid argument}:
  the tactic \texttt{refine} does not know what to do
  with the term you gave.
\item \texttt{Refine passed ill-formed term}: the term you gave is not
  a valid proof (not easy to debug in general).
  This message may also occur in higher-level tactics that call
  \texttt{refine} internally.
\item \errindex{Cannot infer a term for this placeholder}:
  there is a hole in the term you gave
  which type cannot be inferred. Put a cast around it.
\end{ErrMsgs}

\subsection{\tt apply \term}
\tacindex{apply}
\label{apply}

This tactic applies to any goal.  The argument {\term} is a term
well-formed in the local context.  The tactic {\tt apply} tries to
match the current goal against the conclusion of the type of {\term}.
If it succeeds, then the tactic returns as many subgoals as the number
of non-dependent premises of the type of {\term}. If the conclusion of
the type of {\term} does not match the goal {\em and} the conclusion
is an inductive type isomorphic to a tuple type, then each component
of the tuple is recursively matched to the goal in the left-to-right
order.

The tactic {\tt apply} relies on first-order unification with
dependent types unless the conclusion of the type of {\term} is of the
form {\tt ($P$ $t_1$ \dots\ $t_n$)} with $P$ to be instantiated.  In
the latter case, the behavior depends on the form of the goal. If the
goal is of the form {\tt (fun $x$ => $Q$)~$u_1$~\ldots~$u_n$} and the
$t_i$ and $u_i$ unifies, then $P$ is taken to be {\tt (fun $x$ => $Q$)}.
Otherwise, {\tt apply} tries to define $P$ by abstracting over
$t_1$~\ldots ~$t_n$ in the goal. See {\tt pattern} in
Section~\ref{pattern} to transform the goal so that it gets the form
{\tt (fun $x$ => $Q$)~$u_1$~\ldots~$u_n$}.

\begin{ErrMsgs}
\item \errindex{Impossible to unify \dots\ with \dots}

  The {\tt apply}
  tactic failed to match the conclusion of {\term} and the current goal.
  You can help the {\tt apply} tactic by transforming your
  goal with the {\tt change} or {\tt pattern} tactics (see
  sections~\ref{pattern},~\ref{change}).

\item \errindex{Unable to find an instance for the variables
{\ident} \dots\ {\ident}}

  This occurs when some instantiations of the premises of {\term} are not
  deducible from the unification. This is the case, for instance, when
  you want to apply a transitivity property. In this case, you have to
  use one of the variants below:

\end{ErrMsgs}

\begin{Variants}

\item{\tt apply {\term} with {\term$_1$} \dots\ {\term$_n$}}
  \tacindex{apply \dots\ with}

  Provides {\tt apply} with explicit instantiations for all dependent
  premises of the type of {\term} that do not occur in the conclusion
  and consequently cannot be found by unification. Notice that
  {\term$_1$} \mbox{\dots} {\term$_n$} must be given according to the order
  of these dependent premises of the type of {\term}.

  \ErrMsg \errindex{Not the right number of missing arguments}

\item{\tt apply {\term} with ({\vref$_1$} := {\term$_1$}) \dots\ ({\vref$_n$}
    := {\term$_n$})}

  This also provides {\tt apply} with values for instantiating
  premises. Here, variables are referred by names and non-dependent
  products by increasing numbers (see syntax in Section~\ref{Binding-list}).

\item {\tt apply \term$_1$ , \mbox{\dots} , \term$_n$}

  This is a shortcut for {\tt apply} {\term$_1$} {\tt ; [ ..~|}
   \ldots~{\tt ; [ ..~| {\tt apply} {\term$_n$} ]} \ldots~{\tt ]}, i.e. for the
   successive applications of {\term$_{i+1}$} on the last subgoal
   generated by {\tt apply} {\term$_i$}, starting from the application
   of {\term$_1$}.

\item {\tt eapply \term}\tacindex{eapply}\label{eapply}

  The tactic {\tt eapply} behaves like {\tt apply} but it does not fail
  when no instantiations are deducible for some variables in the
  premises.  Rather, it turns these variables into so-called
  existential variables which are variables still to instantiate. An
  existential variable is identified by a name of the form {\tt ?$n$}
  where $n$ is a number.  The instantiation is intended to be found
  later in the proof.

\item {\tt simple apply {\term}} \tacindex{simple apply}

  This behaves like {\tt apply} but it reasons modulo conversion only
  on subterms that contain no variables to instantiate. For instance,
  the following example does not succeed because it would require the
  conversion of {\tt id ?1234} and {\tt O}.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Definition id (x : nat) := x.
Hypothesis H : forall y, id y = y.
Goal O = O.
\end{coq_example*}
\begin{coq_example}
simple apply H.
\end{coq_example}

  Because it reasons modulo a limited amount of conversion, {\tt
  simple apply} fails quicker than {\tt apply} and it is then
  well-suited for uses in used-defined tactics that backtrack often.
  Moreover, it does not traverse tuples as {\tt apply} does.

\item \zeroone{{\tt simple}} {\tt apply} {\term$_1$} \zeroone{{\tt with}
  {\bindinglist$_1$}} {\tt ,} \ldots {\tt ,} {\term$_n$} \zeroone{{\tt with}
  {\bindinglist$_n$}}\\
  \zeroone{{\tt simple}} {\tt eapply} {\term$_1$} \zeroone{{\tt with}
  {\bindinglist$_1$}} {\tt ,} \ldots {\tt ,} {\term$_n$} \zeroone{{\tt with}
  {\bindinglist$_n$}}

  This summarizes the different syntaxes for {\tt apply} and {\tt eapply}.

\item {\tt lapply {\term}} \tacindex{lapply}

  This tactic applies to any goal, say {\tt G}.  The argument {\term}
  has to be well-formed in the current context, its type being
  reducible to a non-dependent product {\tt A -> B} with {\tt B}
  possibly containing products. Then it generates two subgoals {\tt
  B->G} and {\tt A}. Applying {\tt lapply H} (where {\tt H} has type
  {\tt A->B} and {\tt B} does not start with a product) does the same
  as giving the sequence {\tt cut B. 2:apply H.} where {\tt cut} is
  described below.

  \Warning When {\term} contains more than one non
  dependent product the tactic {\tt lapply} only takes into account the
  first product.

\end{Variants}

\Example
Assume we have a transitive relation {\tt R} on {\tt nat}:
\label{eapply-example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Variable R : nat -> nat -> Prop.
Hypothesis Rtrans : forall x y z:nat, R x y -> R y z -> R x z.
Variables n m p : nat.
Hypothesis Rnm : R n m.
Hypothesis Rmp : R m p.
\end{coq_example*}

Consider the goal {\tt (R n p)} provable using the transitivity of
{\tt R}:

\begin{coq_example*}
Goal R n p.
\end{coq_example*}

The direct application of {\tt Rtrans} with {\tt apply} fails because
no value for {\tt y} in {\tt Rtrans} is found by {\tt apply}:

%\begin{coq_eval}
%Set Printing Depth 50.
%(********** The following is not correct and should produce **********)
%(**** Error: generated subgoal (R n ?17) has metavariables in it *****)
%\end{coq_eval}
\begin{coq_example}
apply Rtrans.
\end{coq_example}

A solution is to apply {\tt (Rtrans n m p)} or {\tt (Rtrans n m)}.

\begin{coq_example}
apply (Rtrans n m p).
\end{coq_example}

\begin{coq_eval}
Undo.
\end{coq_eval}

Note that {\tt n} can be inferred from the goal, so the following would
work too.

\begin{coq_example*}
apply (Rtrans _ m).
\end{coq_example*}
\begin{coq_eval}
Undo.
\end{coq_eval}

More elegantly, {\tt apply Rtrans with (y:=m)} allows to only mention
the unknown {\tt m}:

\begin{coq_example*}
apply Rtrans with (y := m).
\end{coq_example*}
\begin{coq_eval}
Undo.
\end{coq_eval}

Another solution is to mention the proof of {\tt (R x y)} in {\tt
Rtrans} \ldots

\begin{coq_example}
apply Rtrans with (1 := Rnm).
\end{coq_example}
\begin{coq_eval}
Undo.
\end{coq_eval}

\ldots or the proof of {\tt (R y z)}.

\begin{coq_example}
apply Rtrans with (2 := Rmp).
\end{coq_example}
\begin{coq_eval}
Undo.
\end{coq_eval}

On the opposite, one can use {\tt eapply} which postpones the problem
of finding {\tt m}. Then one can apply the hypotheses {\tt Rnm} and {\tt
Rmp}. This instantiates the existential variable and completes the proof.

\begin{coq_example}
eapply Rtrans.
apply Rnm.
apply Rmp.
\end{coq_example}

\begin{coq_eval}
Reset R.
\end{coq_eval}

\subsection{\tt apply {\term} in {\ident}}
\tacindex{apply \dots\ in}

This tactic applies to any goal.  The argument {\term} is a term
well-formed in the local context and the argument {\ident} is an
hypothesis of the context.  The tactic {\tt apply {\term} in {\ident}}
tries to match the conclusion of the type of {\ident} against a
non-dependent premise of the type of {\term}, trying them from right to
left.  If it succeeds, the statement of hypothesis {\ident} is
replaced by the conclusion of the type of {\term}. The tactic also
returns as many subgoals as the number of other non-dependent premises
in the type of {\term} and of the non-dependent premises of the type
of {\ident}.  If the conclusion of the type of {\term} does not match
the goal {\em and} the conclusion is an inductive type isomorphic to a
tuple type, then the tuple is (recursively) decomposed and the first
component of the tuple of which a non-dependent premise matches the
conclusion of the type of {\ident}. Tuples are decomposed in a
width-first left-to-right order (for instance if the type of {\tt H1}
is a \verb=A <-> B= statement, and the type of {\tt H2} is \verb=A=
then {\tt apply H1 in H2} transforms the type of {\tt H2} into {\tt
  B}). The tactic {\tt apply} relies on first-order pattern-matching
with dependent types.

\begin{ErrMsgs}
\item \errindex{Statement without assumptions}

This happens if the type of {\term} has no non dependent premise.

\item \errindex{Unable to apply}

This happens if the conclusion of {\ident} does not match any of the
non dependent premises of the type of {\term}.
\end{ErrMsgs}

\begin{Variants}
\item {\tt apply \nelist{\term}{,} in {\ident}}

This applies each of {\term} in sequence in {\ident}.

\item {\tt apply \nelist{{\term} with {\bindinglist}}{,} in {\ident}}

This does the same but uses the bindings in each {\bindinglist} to
instantiate the parameters of the corresponding type of {\term}
(see syntax of bindings in Section~\ref{Binding-list}).

\item {\tt eapply \nelist{{\term} with {\bindinglist}}{,} in {\ident}}
\tacindex{eapply \dots\ in}

This works as {\tt apply \nelist{{\term} with {\bindinglist}}{,} in
{\ident}} but turns unresolved bindings into existential variables, if
any, instead of failing.

\item {\tt apply \nelist{{\term} with {\bindinglist}}{,} in {\ident} as {\disjconjintropattern}}

This works as {\tt apply \nelist{{\term} with {\bindinglist}}{,} in
{\ident}} then destructs the hypothesis {\ident} along
{\disjconjintropattern} as {\tt destruct {\ident} as
{\disjconjintropattern}} would.

\item {\tt eapply \nelist{{\term} with {\bindinglist}}{,} in {\ident} as {\disjconjintropattern}}

This works as {\tt apply \nelist{{\term} with {\bindinglist}}{,} in {\ident} as {\disjconjintropattern}} but using {\tt eapply}.

\item {\tt simple apply {\term} in {\ident}}
\tacindex{simple apply \dots\ in}
\tacindex{simple eapply \dots\ in}

This behaves like {\tt apply {\term} in {\ident}} but it reasons
modulo conversion only on subterms that contain no variables to
instantiate. For instance, if {\tt id := fun x:nat => x} and {\tt H :
  forall y, id y = y -> True} and {\tt H0 :\ O = O} then {\tt simple
  apply H in H0} does not succeed because it would require the
conversion of {\tt id ?1234} and {\tt O} where {\tt ?1234} is a variable to
instantiate.  Tactic {\tt simple apply {\term} in {\ident}} does not
either traverse tuples as {\tt apply {\term} in {\ident}} does.

\item {\tt \zeroone{simple} apply \nelist{{\term} \zeroone{with {\bindinglist}}}{,} in {\ident} \zeroone{as {\disjconjintropattern}}}\\
{\tt \zeroone{simple} eapply \nelist{{\term} \zeroone{with {\bindinglist}}}{,} in {\ident} \zeroone{as {\disjconjintropattern}}}

This summarizes the different syntactic variants of {\tt apply {\term}
  in {\ident}} and {\tt eapply {\term} in {\ident}}.
\end{Variants}

\subsection{\tt constructor \num}
\label{constructor}
\tacindex{constructor}

This tactic applies to a goal such that its conclusion is
an inductive type (say {\tt I}).  The argument {\num} must be less
or equal to the numbers of constructor(s) of {\tt I}. Let {\tt ci} be
the {\tt i}-th constructor of {\tt I}, then {\tt constructor i} is
equivalent to {\tt intros; apply ci}.

\begin{ErrMsgs}
\item \errindex{Not an inductive product}
\item \errindex{Not enough constructors}
\end{ErrMsgs}

\begin{Variants}
\item \texttt{constructor}

  This tries \texttt{constructor 1} then \texttt{constructor 2},
  \dots\ , then \texttt{constructor} \textit{n} where \textit{n} is
  the number of constructors of the head of the goal.

\item {\tt constructor \num~with} {\bindinglist}

  Let {\tt ci} be the {\tt i}-th constructor of {\tt I}, then {\tt
    constructor i with \bindinglist} is equivalent to {\tt intros;
    apply ci with \bindinglist}.

  \Warning the terms in the \bindinglist\ are checked
  in the context where {\tt constructor} is executed and not in the
  context where {\tt apply} is executed (the introductions are not
  taken into account).

% To document?
% \item {\tt constructor {\tactic}}

\item {\tt split}\tacindex{split}

  This applies only if {\tt I} has a single constructor. It is then
  equivalent to {\tt constructor 1}. It is typically used in the case
  of a conjunction $A\land B$.

  \ErrMsg \errindex{Not an inductive goal with 1 constructor}

\item {\tt exists {\bindinglist}}\tacindex{exists}

  This applies only if {\tt I} has a single constructor. It is then
  equivalent to {\tt intros; constructor 1 with \bindinglist}. It is
  typically used in the case of an existential quantification $\exists
  x, P(x)$.

  \ErrMsg \errindex{Not an inductive goal with 1 constructor}

\item {\tt exists \nelist{\bindinglist}{,}}

  This iteratively applies {\tt exists {\bindinglist}}.

\item {\tt left}\tacindex{left}\\
      {\tt right}\tacindex{right}

  These tactics apply only if {\tt I} has two constructors, for instance
  in the case of a
  disjunction $A\lor B$. Then, they are respectively equivalent to {\tt
    constructor 1} and {\tt constructor 2}.

  \ErrMsg \errindex{Not an inductive goal with 2 constructors}

\item {\tt left with \bindinglist}\\
      {\tt right with \bindinglist}\\
      {\tt split with \bindinglist}

  As soon as the inductive type has the right number of constructors,
    these expressions are equivalent to calling {\tt
    constructor $i$ with \bindinglist} for the appropriate $i$.

\item \texttt{econstructor}\tacindex{econstructor}\\
      \texttt{eexists}\tacindex{eexists}\\
      \texttt{esplit}\tacindex{esplit}\\
      \texttt{eleft}\tacindex{eleft}\\
      \texttt{eright}\tacindex{eright}

  These tactics and their variants behave like \texttt{constructor},
  \texttt{exists}, \texttt{split}, \texttt{left}, \texttt{right} and
  their variants but they introduce existential variables instead of
  failing when the instantiation of a variable cannot be found (cf
  \texttt{eapply} and Section~\ref{eapply-example}).

\end{Variants}

\section{Managing the local context}

\subsection{\tt intro}
\tacindex{intro}
\label{intro}

This tactic applies to a goal that is either a product or starts with
a let binder. If the goal is a product, the tactic implements the
``Lam''\index{Typing rules!Lam} rule given in
Section~\ref{Typed-terms}\footnote{Actually, only the second subgoal will be
generated since the other one can be automatically checked.}.  If the
goal starts with a let binder, then the tactic implements a mix of the
``Let''\index{Typing rules!Let} and ``Conv''\index{Typing rules!Conv}.

If the current goal is a dependent product $\forall x:T,~U$ (resp {\tt
let $x$:=$t$ in $U$}) then {\tt intro} puts {\tt $x$:$T$} (resp {\tt $x$:=$t$})
 in the local context.
% Obsolete (quantified names already avoid hypotheses names):
% Otherwise, it puts
% {\tt x}{\it n}{\tt :T} where {\it n} is such that {\tt x}{\it n} is a
%fresh name.
The new subgoal is $U$.
% If the {\tt x} has been renamed {\tt x}{\it n} then it is replaced
% by {\tt x}{\it n} in {\tt U}.

If the goal is a non-dependent product $T \to U$, then it puts
in the local context either {\tt H}{\it n}{\tt :$T$} (if $T$ is of
type {\tt Set} or {\tt Prop}) or {\tt X}{\it n}{\tt :$T$} (if the type
of $T$ is {\tt Type}). The optional index {\it n} is such that {\tt
H}{\it n} or {\tt X}{\it n} is a fresh identifier.
In both cases, the new subgoal is $U$.

If the goal is neither a product nor starting with a let definition,
the tactic {\tt intro} applies the tactic {\tt hnf} until the tactic
{\tt intro} can be applied or the goal is not head-reducible.

\begin{ErrMsgs}
\item \errindex{No product even after head-reduction}
\item \errindexbis{{\ident} is already used}{is already used}
\end{ErrMsgs}

\begin{Variants}

\item {\tt intros}\tacindex{intros}

  This repeats {\tt intro} until it meets the head-constant. It never reduces
  head-constants and it never fails.

\item {\tt intro {\ident}}

  This applies {\tt intro} but forces {\ident} to be the name of the
  introduced hypothesis.

  \ErrMsg \errindex{name {\ident} is already used}

  \Rem If a name used by {\tt intro} hides the base name of a global
  constant then the latter can still be referred to by a qualified name
  (see \ref{LongNames}).

\item {\tt intros \ident$_1$ \dots\ \ident$_n$}

  This is equivalent to the composed tactic {\tt intro \ident$_1$; \dots\ ;
    intro \ident$_n$}.

  More generally, the \texttt{intros} tactic takes a pattern as
  argument in order to introduce names for components of an inductive
  definition or to clear introduced hypotheses. This is explained
  in~\ref{intros-pattern}.

\item {\tt intros until {\ident}} \tacindex{intros until}

  This repeats {\tt intro} until it meets a premise of the goal having form
  {\tt (} {\ident}~{\tt :}~{\term} {\tt )} and discharges the variable
  named {\ident} of the current goal.

  \ErrMsg \errindex{No such hypothesis in current goal}

\item {\tt intros until {\num}}  \tacindex{intros until}

  This repeats {\tt intro} until the {\num}-th non-dependent product. For
  instance, on the subgoal %
  \verb+forall x y:nat, x=y -> y=x+ the tactic \texttt{intros until 1}
  is equivalent to \texttt{intros x y H}, as \verb+x=y -> y=x+ is the
  first non-dependent product. And on the subgoal %
  \verb+forall x y z:nat, x=y -> y=x+ the tactic \texttt{intros until 1}
  is equivalent to \texttt{intros x y z} as the product on \texttt{z}
  can be rewritten as a non-dependent product: %
  \verb+forall x y:nat, nat -> x=y -> y=x+


  \ErrMsg \errindex{No such hypothesis in current goal}

  This happens when {\num} is 0 or is greater than the number of non-dependent
  products of the goal.

\item {\tt intro after \ident} \tacindex{intro after}\\
      {\tt intro before \ident} \tacindex{intro before}\\
      {\tt intro at top} \tacindex{intro at top}\\
      {\tt intro at bottom} \tacindex{intro at bottom}

  These tactics apply {\tt intro} and move the freshly introduced hypothesis
  respectively after the hypothesis \ident{}, before the hypothesis
  \ident{}, at the top of the local context, or at the bottom of the
  local context. All hypotheses on which the new hypothesis depends
  are moved too so as to respect the order of dependencies between
  hypotheses. Note that {\tt intro at bottom} is a synonym for {\tt
  intro} with no argument.

  \ErrMsg \errindex{No such hypothesis} : {\ident}

\item {\tt intro \ident$_1$ after \ident$_2$}\\
      {\tt intro \ident$_1$ before \ident$_2$}\\
      {\tt intro \ident$_1$ at top}\\
      {\tt intro \ident$_1$ at bottom}

  These tactics behave as previously but naming the introduced hypothesis
  \ident$_1$.  It is equivalent to {\tt intro \ident$_1$} followed by
  the appropriate call to {\tt move}~(see Section~\ref{move}).

\end{Variants}

\subsection{\tt intros {\intropattern} \mbox{\dots} \intropattern}
\label{intros-pattern}
\tacindex{intros \intropattern}
\index{Introduction patterns}
\index{Naming introduction patterns}
\index{Disjunctive/conjunctive introduction patterns}

This extension of the tactic {\tt intros} combines introduction of
variables or hypotheses and case analysis. An {\em introduction pattern} is
either:
\begin{itemize}
\item a {\em naming introduction pattern}, i.e. either one of:
  \begin{itemize}
  \item the pattern \texttt{?}
  \item the pattern \texttt{?\ident}
  \item an identifier
  \end{itemize}
\item a {\em disjunctive/conjunctive introduction pattern}, i.e. either one of:
  \begin{itemize}
  \item a disjunction of lists of patterns:
  {\tt [$p_{11}$ \dots\ $p_{1m_1}$ | \dots\ | $p_{11}$ \dots\ $p_{nm_n}$]}
  \item a conjunction of patterns: {\tt ($p_1$ , \dots\ , $p_n$)}
  \item a list of patterns {\tt ($p_1$ \&\ \dots\ \&\ $p_n$)}
   for sequence of right-associative binary constructs
  \end{itemize}
\item the wildcard: {\tt \_}
\item the rewriting orientations: {\tt ->} or {\tt <-}
\end{itemize}

Assuming a goal of type $Q \to P$ (non-dependent product), or
of type $\forall x:T,~P$ (dependent product), the behavior of
{\tt intros $p$} is defined inductively over the structure of the
introduction pattern~$p$:
\begin{itemize}
\item introduction on \texttt{?} performs the introduction, and lets {\Coq}
  choose a fresh name for the variable;
\item introduction on \texttt{?\ident} performs the introduction, and
  lets {\Coq} choose a fresh name for the variable based on {\ident};
\item introduction on \texttt{\ident} behaves as described in
  Section~\ref{intro};
\item introduction over a disjunction of list of patterns {\tt
  [$p_{11}$ \dots\ $p_{1m_1}$ | \dots\ | $p_{11}$ \dots\ $p_{nm_n}$]}
  expects the product to be over an inductive type
  whose number of constructors is $n$ (or more generally over a type
  of conclusion an inductive type built from $n$ constructors,
  e.g. {\tt C -> A\textbackslash/B if $n=2$}): it destructs the introduced
  hypothesis as {\tt destruct} (see Section~\ref{destruct}) would and
  applies on each generated subgoal the corresponding tactic;
  \texttt{intros}~$p_{i1}$ {\ldots} $p_{im_i}$; if the disjunctive
  pattern is part of a sequence of patterns and is not the last
  pattern of the sequence, then {\Coq} completes the pattern so that all
  the argument of the constructors of the inductive type are
  introduced (for instance, the list of patterns {\tt [$\;$|$\;$] H}
  applied on goal {\tt forall x:nat, x=0 -> 0=x} behaves the same as
  the list of patterns {\tt [$\,$|$\,$?$\,$] H});
\item introduction over a conjunction of patterns {\tt ($p_1$, \ldots,
  $p_n$)} expects the goal to be a product over an inductive type $I$ with a
  single constructor that itself has at least $n$ arguments: it
  performs a case analysis over the hypothesis, as {\tt destruct}
  would, and applies the patterns $p_1$~\ldots~$p_n$ to the arguments
  of the constructor of $I$ (observe that {\tt ($p_1$, {\ldots},
  $p_n$)} is an alternative notation for {\tt [$p_1$ {\ldots}
  $p_n$]});
\item introduction via {\tt ($p_1$ \& \dots\ \& $p_n$)}
  is a shortcut for introduction via
  {\tt ($p_1$,(\ldots,(\dots,$p_n$)\ldots))}; it expects the
  hypothesis to be a sequence of right-associative binary inductive
  constructors such as {\tt conj} or {\tt ex\_intro}; for instance, an
  hypothesis with type {\tt A\verb|/\|exists x, B\verb|/\|C\verb|/\|D} can be
  introduced via pattern {\tt (a \& x \& b \& c \& d)};
\item introduction on the wildcard depends on whether the product is
  dependent or not: in the non-dependent case, it erases the
  corresponding hypothesis (i.e. it behaves as an {\tt intro} followed
  by a {\tt clear}, cf Section~\ref{clear}) while in the dependent
  case, it succeeds and erases the variable only if the wildcard is
  part of a more complex list of introduction patterns that also
  erases the hypotheses depending on this variable;
\item introduction over {\tt ->} (respectively {\tt <-}) expects the
  hypothesis to be an equality and the right-hand-side (respectively
  the left-hand-side) is replaced by the left-hand-side (respectively
  the right-hand-side) in both the conclusion and the context of the goal;
  if moreover the term to substitute is a variable, the hypothesis is
  removed.
\end{itemize}

\Example

\begin{coq_example}
Goal forall A B C:Prop, A \/ B /\ C -> (A -> C) -> C.
intros A B C [a| [_ c]] f.
apply (f a).
exact c.
Qed.
\end{coq_example}

\Rem {\tt intros $p_1~\ldots~p_n$} is not equivalent to \texttt{intros
  $p_1$;\ldots; intros $p_n$} for the following reasons:
\begin{itemize}
\item A wildcard pattern never succeeds when applied isolated on a
  dependent product, while it succeeds as part of a list of
  introduction patterns if the hypotheses that depends on it are
  erased too.
\item A disjunctive or conjunctive pattern followed by an introduction
  pattern forces the introduction in the context of all arguments of
  the constructors before applying the next pattern while a terminal
  disjunctive or conjunctive pattern does not. Here is an example

\begin{coq_example}
Goal forall n:nat, n = 0 -> n = 0.
intros [ | ] H.
Show 2.
Undo.
intros [ | ]; intros H.
Show 2.
\end{coq_example}

\end{itemize}

\subsection{\tt clear \ident}
\tacindex{clear}
\label{clear}

This tactic erases the hypothesis named {\ident} in the local context
of the current goal. As a consequence, {\ident} is no more displayed and no more
usable in the proof development.

\begin{ErrMsgs}
\item \errindex{No such hypothesis}
\item \errindexbis{{\ident} is used in the conclusion}{is used in the
    conclusion}
\item \errindexbis{{\ident} is used in the hypothesis {\ident'}}{is
    used in the hypothesis}
\end{ErrMsgs}

\begin{Variants}

\item {\tt clear {\ident$_1$} \dots\ {\ident$_n$}}

  This is equivalent to {\tt clear {\ident$_1$}. {\ldots} clear
    {\ident$_n$}.}

\item {\tt clearbody {\ident}}\tacindex{clearbody}

  This tactic expects {\ident} to be a local definition then clears
  its body. Otherwise said, this tactic turns a definition into an
  assumption.

  \ErrMsg \errindexbis{{\ident} is not a local definition}{is not a local definition}

\item \texttt{clear - {\ident$_1$} \dots\ {\ident$_n$}}

  This tactic clears all the hypotheses except the ones depending in
  the hypotheses named {\ident$_1$} {\ldots} {\ident$_n$} and in the
  goal.

\item \texttt{clear}

  This tactic clears all the hypotheses except the ones the goal depends on.

\item {\tt clear dependent \ident \tacindex{clear dependent}}

 This clears the hypothesis \ident\ and all the hypotheses
 that depend on it.

\end{Variants}

\subsection{\tt revert \ident$_1$ \dots\ \ident$_n$}
\tacindex{revert}
\label{revert}

This applies to any goal with variables \ident$_1$ \dots\ \ident$_n$.
It moves the hypotheses (possibly defined) to the goal, if this respects
dependencies. This tactic is the inverse of {\tt intro}.

\begin{ErrMsgs}
\item \errindex{No such hypothesis}
\item \errindexbis{{\ident} is used in the hypothesis {\ident'}}{is
    used in the hypothesis}
\end{ErrMsgs}

\begin{Variants}
\item {\tt revert dependent \ident \tacindex{revert dependent}}

 This moves to the goal the hypothesis {\ident} and all the hypotheses
 that depend on it.

\end{Variants}

\subsection{\tt move {\ident$_1$} after {\ident$_2$}}
\tacindex{move}
\label{move}

This moves the hypothesis named {\ident$_1$} in the local context
after the hypothesis named {\ident$_2$}. The proof term is not changed.

If {\ident$_1$} comes before {\ident$_2$} in the order of dependences,
then all hypotheses between {\ident$_1$} and {\ident$_2$} that
(possibly indirectly) depend on {\ident$_1$} are moved also.

If {\ident$_1$} comes after {\ident$_2$} in the order of dependences,
then all hypotheses between {\ident$_1$} and {\ident$_2$} that
(possibly indirectly) occur in {\ident$_1$} are moved also.

\begin{Variants}

\item {\tt move {\ident$_1$} before {\ident$_2$}}

This moves {\ident$_1$} towards and just before the hypothesis named {\ident$_2$}.

\item {\tt move {\ident} at top}

This moves {\ident} at the top of the local context (at the beginning of the context).

\item {\tt move {\ident} at bottom}

This moves {\ident} at the bottom of the local context (at the end of the context).

\end{Variants}

\begin{ErrMsgs}

\item \errindex{No such hypothesis}

\item \errindex{Cannot move {\ident$_1$} after {\ident$_2$}:
                   it occurs in {\ident$_2$}}

\item \errindex{Cannot move {\ident$_1$} after {\ident$_2$}:
                   it depends on {\ident$_2$}}

\end{ErrMsgs}

\subsection{\tt rename {\ident$_1$} into {\ident$_2$}}
\tacindex{rename}

This renames hypothesis {\ident$_1$} into {\ident$_2$} in the current
context. The name of the hypothesis in the proof-term, however, is left
unchanged.

\begin{Variants}

\item {\tt rename {\ident$_1$} into {\ident$_2$}, \ldots,
    {\ident$_{2k-1}$} into {\ident$_{2k}$}}

This is equivalent to the sequence of the corresponding atomic {\tt rename}.

\end{Variants}

\begin{ErrMsgs}
\item \errindex{No such hypothesis}
\item \errindexbis{{\ident$_2$} is already used}{is already used}
\end{ErrMsgs}

\subsection{\tt set ( {\ident} := {\term} )}
\label{tactic:set}
\tacindex{set}

This replaces {\term} by {\ident} in the conclusion of the current goal
and adds the new definition {\tt {\ident} := \term} to the local context.

If {\term} has holes (i.e. subexpressions of the form ``\_''), the
tactic first checks that all subterms matching the pattern are
compatible before doing the replacement using the leftmost subterm
matching the pattern.

\begin{ErrMsgs}
\item \errindex{The variable {\ident} is already defined}
\end{ErrMsgs}

\begin{Variants}

\item {\tt set ( {\ident} := {\term} ) in {\occgoalset}}

This notation allows to specify which occurrences of {\term} have to
be substituted in the context. The {\tt in {\occgoalset}} clause is an
occurrence clause whose syntax and behavior are described in
Section~\ref{Occurrences clauses}.

\item {\tt set ( {\ident} \nelistnosep{\binder} := {\term} )}

  This is equivalent to {\tt set ( {\ident} := fun
  \nelistnosep{\binder} => {\term} )}.

\item {\tt set \term}

  This behaves as {\tt set (} {\ident} := {\term} {\tt )} but {\ident}
  is generated by {\Coq}. This variant also supports an occurrence clause.

\item {\tt set ( {\ident$_0$} \nelistnosep{\binder} := {\term} ) in {\occgoalset}}\\
      {\tt set {\term} in {\occgoalset}}

  These are the general forms that combine the previous possibilities.

\item {\tt remember {\term} as {\ident}}\tacindex{remember}

  This behaves as {\tt set ( {\ident} := {\term} ) in *} and using a
  logical (Leibniz's) equality instead of a local definition.

\item {\tt remember {\term} as {\ident} eqn:{\ident}}

  This behaves as {\tt remember {\term} as {\ident}}, except
  that the name of the generated equality is also given.

\item {\tt remember {\term} as {\ident} in {\occgoalset}}

  This is a more general form of {\tt remember} that remembers the
  occurrences of {\term} specified by an occurrences set.

\item {\tt pose ( {\ident} := {\term} )}\tacindex{pose}

  This adds the local definition {\ident} := {\term} to the current
  context without performing any replacement in the goal or in the
  hypotheses. It is equivalent to {\tt set ( {\ident} {\tt :=}
  {\term} {\tt ) in |-}}.

\item {\tt pose ( {\ident} \nelistnosep{\binder} := {\term} )}

  This is equivalent to {\tt pose (} {\ident} {\tt :=} {\tt fun}
  \nelistnosep{\binder} {\tt =>} {\term} {\tt )}.

\item{\tt pose {\term}}

  This behaves as {\tt pose ( {\ident} := {\term} )} but
  {\ident} is generated by {\Coq}.

\end{Variants}

\subsection{\tt decompose [ {\qualid$_1$} \dots\ {\qualid$_n$} ] \term}
\label{decompose}
\tacindex{decompose}

This tactic allows to recursively decompose a
complex proposition in order to obtain atomic ones.

\Example

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Goal forall A B C:Prop, A /\ B /\ C \/ B /\ C \/ C /\ A -> C.
intros A B C H; decompose [and or] H; assumption.
\end{coq_example}
\begin{coq_example*}
Qed.
\end{coq_example*}

{\tt decompose} does not work on right-hand sides of implications or products.

\begin{Variants}

\item {\tt decompose sum \term}\tacindex{decompose sum}

  This decomposes sum types (like \texttt{or}).

\item {\tt decompose record \term}\tacindex{decompose record}

  This decomposes record types (inductive types with one constructor,
  like \texttt{and} and \texttt{exists} and those defined with the
  \texttt{Record} macro, see Section~\ref{Record}).

\end{Variants}

\section{Controlling the proof flow}

\subsection{\tt assert ( {\ident} :\ {\form} )}
\tacindex{assert}

This tactic applies to any goal. {\tt assert (H : U)} adds a new
hypothesis of name \texttt{H} asserting \texttt{U} to the current goal
and opens a new subgoal \texttt{U}\footnote{This corresponds to the
  cut rule of sequent calculus.}. The subgoal {\texttt U} comes first
in the list of subgoals remaining to prove.

\begin{ErrMsgs}
\item \errindex{Not a proposition or a type}

  Arises when the argument {\form} is neither of type {\tt Prop}, {\tt
    Set} nor {\tt Type}.

\end{ErrMsgs}

\begin{Variants}

\item{\tt assert {\form}}

  This behaves as {\tt assert ( {\ident} :\ {\form} )} but
  {\ident} is generated by {\Coq}.

\item{\tt assert ( {\ident} := {\term} )}

  This behaves as {\tt assert ({\ident} :\ {\type});[exact
    {\term}|idtac]} where {\type} is the type of {\term}.

  \ErrMsg \errindex{Variable {\ident} is already declared}

\item {\tt cut {\form}}\tacindex{cut}

  This tactic applies to any goal. It implements the non-dependent
  case of the ``App''\index{Typing rules!App} rule given in
  Section~\ref{Typed-terms}. (This is Modus Ponens inference rule.)
  {\tt cut U} transforms the current goal \texttt{T} into the two
  following subgoals: {\tt U -> T} and \texttt{U}.  The subgoal {\tt U
    -> T} comes first in the list of remaining subgoal to prove.

\item \texttt{assert {\form} by {\tac}}\tacindex{assert by}

  This tactic behaves like \texttt{assert} but applies {\tac}
  to solve the subgoals generated by \texttt{assert}.

  \ErrMsg \errindex{Proof is not complete}

\item \texttt{assert {\form} as {\intropattern}\tacindex{assert as}}

  If {\intropattern} is a naming introduction pattern (see
  Section~\ref{intros-pattern}), the hypothesis is named after this
  introduction pattern (in particular, if {\intropattern} is {\ident},
  the tactic behaves like \texttt{assert ({\ident} :\ {\form})}).

  If {\intropattern} is a disjunctive/conjunctive introduction
  pattern, the tactic behaves like \texttt{assert {\form}} then destructing the
  resulting hypothesis using the given introduction pattern.

\item \texttt{assert {\form} as {\intropattern} by {\tac}}

  This combines the two previous variants of {\tt assert}.

\item \texttt{pose proof {\term} as {\intropattern}\tacindex{pose proof}}

  This tactic behaves like \texttt{assert T as {\intropattern} by
  exact {\term}} where \texttt{T} is the type of {\term}.

  In particular, \texttt{pose proof {\term} as {\ident}} behaves as
  \texttt{assert ({\ident} := {\term})} and \texttt{pose proof {\term} as
  {\disjconjintropattern}\tacindex{pose proof}} behaves
  like \texttt{destruct {\term} as {\disjconjintropattern}}.

\item {\tt specialize ({\ident} \term$_1$ \dots\ \term$_n$)\tacindex{specialize}} \\
      {\tt specialize {\ident} with \bindinglist}

      The tactic {\tt specialize} works on local hypothesis \ident.
      The premises of this hypothesis (either universal
      quantifications or non-dependent implications) are instantiated
      by concrete terms coming either from arguments \term$_1$
      $\ldots$ \term$_n$ or from a bindings list (see
      Section~\ref{Binding-list} for more about bindings lists). In the
      second form, all instantiation elements must be given, whereas
      in the first form the application to \term$_1$ {\ldots}
      \term$_n$ can be partial. The first form is equivalent to
      {\tt assert (\ident' := {\ident} {\term$_1$} \dots\ \term$_n$);
           clear \ident; rename \ident' into \ident}.

      The name {\ident} can also refer to a global lemma or
      hypothesis. In this case, for compatibility reasons, the
      behavior of {\tt specialize} is close to that of {\tt
        generalize}: the instantiated statement becomes an additional
      premise of the goal.

  \begin{ErrMsgs}
  \item \errindexbis{{\ident} is used in hypothesis \ident'}{is used in hypothesis}
  \item \errindexbis{{\ident} is used in conclusion}{is used in conclusion}
  \end{ErrMsgs}

%% Moreover, the old syntax allows the use of a number after {\tt specialize}
%% for controlling the number of premises to instantiate. Giving this
%% number should not be mandatory anymore (automatic detection of how
%% many premises can be eaten without leaving meta-variables). Hence
%% no documentation for this integer optional argument of specialize

\end{Variants}

\subsection{\tt generalize \term}
\tacindex{generalize}
\label{generalize}

This tactic applies to any goal. It generalizes the conclusion with
respect to one of its subterms.

\Example

\begin{coq_eval}
Goal forall x y:nat, (0 <= x + y + y).
intros.
\end{coq_eval}
\begin{coq_example}
Show.
generalize (x + y + y).
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

If the goal is $G$ and $t$ is a subterm of type $T$ in the goal, then
{\tt generalize} \textit{t} replaces the goal by {\tt forall (x:$T$), $G'$}
where $G'$ is obtained from $G$ by replacing all occurrences of $t$ by
{\tt x}. The name of the variable (here {\tt n}) is chosen based on $T$.

\begin{Variants}
\item {\tt generalize {\term$_1$ , \dots\ , \term$_n$}}

  This is equivalent to {\tt generalize \term$_n$; \dots\ ; generalize
    \term$_1$}. Note that the sequence of \term$_i$'s are processed
  from $n$ to $1$.

\item {\tt generalize {\term} at {\num$_1$ \dots\ \num$_i$}}

  This is equivalent to {\tt generalize \term} but it generalizes only over
  the specified occurrences of {\term} (counting from left to right on the
  expression printed using option {\tt Set Printing All}).

\item {\tt generalize {\term} as {\ident}}

  This is equivalent to {\tt generalize \term} but it uses {\ident} to name the
  generalized hypothesis.

\item {\tt generalize {\term$_1$} at {\num$_{11}$ \dots\ \num$_{1i_1}$}
                      as {\ident$_1$}
                      , {\ldots} ,
                      {\term$_n$} at {\num$_{n1}$ \mbox{\dots} \num$_{ni_n}$}
                      as {\ident$_2$}}

  This is the most general form of {\tt generalize} that combines the
  previous behaviors.

\item {\tt generalize dependent \term} \tacindex{generalize dependent}

  This generalizes {\term} but also {\em all} hypotheses that depend
  on {\term}. It clears the generalized hypotheses.

\end{Variants}

\subsection{\tt evar ( {\ident} :\ {\term} )}
\tacindex{evar}
\label{evar}

The {\tt evar} tactic creates a new local definition named \ident\ with
type \term\ in the context. The body of this binding is a fresh
existential variable.

\subsection{\tt instantiate ( {\num} := {\term} )}
\tacindex{instantiate}
\label{instantiate}

The {\tt instantiate} tactic allows to refine (see Section~\ref{refine})
an existential variable
with the term \term. The \num\  argument is the position of the
existential variable from right to left in the conclusion. This cannot be
the number of the existential variable since this number is different
in every session.

\begin{Variants}
  \item {\tt instantiate ( {\num} := {\term} ) in \ident}

  \item {\tt instantiate ( {\num} := {\term} ) in ( Value of {\ident} )}

  \item {\tt instantiate ( {\num} := {\term} ) in ( Type of {\ident} )}

These allow to refer respectively to existential variables occurring in
a hypothesis or in the body or the type of a local definition.

  \item {\tt instantiate}

    Without argument, the {\tt instantiate} tactic tries to solve as
    many existential variables as possible, using information gathered
    from other tactics in the same tactical. This is automatically
    done after each complete tactic (i.e. after a dot in proof mode),
    but not, for example, between each tactic when they are sequenced
    by semicolons.

\end{Variants}

\subsection{\tt admit}
\tacindex{admit}
\label{admit}

The {\tt admit} tactic ``solves'' the current subgoal by an
axiom. This typically allows to temporarily skip a subgoal so as to
progress further in the rest of the proof. To know if some proof still
relies on unproved subgoals, one can use the command {\tt Print
Assumptions} (see Section~\ref{PrintAssumptions}). Admitted subgoals
have names of the form {\ident}\texttt{\_admitted} possibly followed
by a number.

\subsection{\tt absurd \term}
\tacindex{absurd}
\label{absurd}

This tactic applies to any goal. The argument {\term} is any
proposition {\tt P} of type {\tt Prop}. This tactic applies {\tt
  False} elimination, that is it deduces the current goal from {\tt
  False}, and generates as subgoals {\tt $\sim$P} and {\tt P}. It is
very useful in proofs by cases, where some cases are impossible. In
most cases, \texttt{P} or $\sim$\texttt{P} is one of the hypotheses of
the local context.

\subsection{\tt contradiction}
\label{contradiction}
\tacindex{contradiction}

This tactic applies to any goal. The {\tt contradiction} tactic
attempts to find in the current context (after all {\tt intros}) one
hypothesis that is equivalent to {\tt False}. It permits to prune
irrelevant cases. This tactic is a macro for the tactics sequence
{\tt intros; elimtype False; assumption}.

\begin{ErrMsgs}
\item \errindex{No such assumption}
\end{ErrMsgs}

\begin{Variants}
\item {\tt contradiction \ident}

The proof of {\tt False} is searched in the hypothesis named \ident.
\end{Variants}

\subsection{\tt contradict \ident}
\label{contradict}
\tacindex{contradict}

This tactic allows to manipulate negated hypothesis and goals. The
name \ident\ should correspond to a hypothesis. With
{\tt contradict H}, the current goal and context is transformed in
the following way:
\begin{itemize}
\item  {\tt H:$\neg$A $\vd$  B} \ becomes \ {\tt $\vd$ A}
\item  {\tt H:$\neg$A $\vd$ $\neg$B} \  becomes \ {\tt H: B $\vd$  A }
\item  {\tt H: A $\vd$  B} \ becomes \ {\tt $\vd$ $\neg$A}
\item  {\tt H: A $\vd$ $\neg$B} \ becomes \ {\tt H: B $\vd$ $\neg$A}
\end{itemize}

\subsection{\tt exfalso}
\label{exfalso}
\tacindex{exfalso}

This tactic implements the ``ex falso quodlibet'' logical principle:
an elimination of {\tt False} is performed on the current goal, and the
user is then required to prove that {\tt False} is indeed provable in
the current context. This tactic is a macro for {\tt elimtype False}.

\section{Case analysis and induction}

The tactics presented in this section implement induction or case
analysis on inductive or co-inductive objects (see
Section~\ref{Cic-inductive-definitions}).

\subsection{\tt destruct \term}
\tacindex{destruct}
\label{destruct}

This tactic applies to any goal. The argument {\term} must be of
inductive or co-inductive type and the tactic generates subgoals, one
for each possible form of {\term}, i.e. one for each constructor of
the inductive or co-inductive type. Unlike {\tt induction}, no
induction hypothesis is generated by {\tt destruct}.

If the argument is dependent in either the conclusion or some
hypotheses of the goal, the argument is replaced by the appropriate
constructor form in each of the resulting subgoals, thus performing
case analysis. If non-dependent, the tactic simply exposes the
inductive or co-inductive structure of the argument.

There are special cases:

\begin{itemize}

\item If {\term} is an identifier {\ident} denoting a quantified
variable of the conclusion of the goal, then {\tt destruct {\ident}}
behaves as {\tt intros until {\ident}; destruct {\ident}}.

\item If {\term} is a {\num}, then {\tt destruct {\num}} behaves as
{\tt intros until {\num}} followed by {\tt destruct} applied to the
last introduced hypothesis. Remark: For destruction of a numeral, use
syntax {\tt destruct ({\num})} (not very interesting anyway).

\item The argument {\term} can also be a pattern of which holes are
  denoted by ``\_''. In this case, the tactic checks that all subterms
  matching the pattern in the conclusion and the hypotheses are
  compatible and performs case analysis using this subterm.

\end{itemize}

\begin{Variants}
\item{\tt destruct \term$_1$, \ldots, \term$_n$}

  This is a shortcut for {\tt destruct \term$_1$; \ldots; destruct \term$_n$}.

\item{\tt destruct {\term} as {\disjconjintropattern}}

  This behaves as {\tt destruct {\term}} but uses the names in
  {\intropattern} to name the variables introduced in the context.
  The {\intropattern} must have the form {\tt [} $p_{11}$ \ldots
  $p_{1n_1}$ {\tt |} {\ldots} {\tt |} $p_{m1}$ \ldots $p_{mn_m}$ {\tt
    ]} with $m$ being the number of constructors of the type of
  {\term}. Each variable introduced by {\tt destruct} in the context
  of the $i^{th}$ goal gets its name from the list $p_{i1}$ \ldots
  $p_{in_i}$ in order. If there are not enough names, {\tt destruct}
  invents names for the remaining variables to introduce. More
  generally, the $p_{ij}$ can be any disjunctive/conjunctive
  introduction pattern (see Section~\ref{intros-pattern}). This
  provides a concise notation for nested destruction.

%  It is recommended to use this variant of {\tt destruct} for
%  robust proof scripts.

\item{\tt destruct {\term} eqn:{\namingintropattern}}

  This behaves as {\tt destruct {\term}} but adds an equation between
  {\term} and the value that {\term} takes in each of the possible
  cases.  The name of the equation is specified by {\namingintropattern}
  (see Section~\ref{intros-pattern}), in particular {\tt ?} can be
  used to let Coq generate a fresh name.

\item{\tt destruct {\term} with \bindinglist}

  This behaves like \texttt{destruct {\term}} providing explicit
  instances for the dependent premises of the type of {\term} (see
  syntax of bindings in Section~\ref{Binding-list}).

\item{\tt edestruct {\term}\tacindex{edestruct}}

  This tactic behaves like \texttt{destruct {\term}} except that it
  does not fail if the instance of a dependent premises of the type of
  {\term} is not inferable. Instead, the unresolved instances are left
  as existential variables to be inferred later, in the same way as
  {\tt eapply} does (see Section~\ref{eapply-example}).

\item{\tt destruct {\term$_1$} using {\term$_2$}}\\
     {\tt destruct {\term$_1$} using {\term$_2$} with {\bindinglist}}

  These are synonyms of {\tt induction {\term$_1$} using {\term$_2$}} and
  {\tt induction {\term$_1$} using {\term$_2$} with {\bindinglist}}.

\item \texttt{destruct {\term} in {\occgoalset}}

  This syntax is used for selecting which occurrences of {\term} the
  case analysis has to be done on. The {\tt in {\occgoalset}} clause is an
  occurrence clause whose syntax and behavior is described in
  Section~\ref{Occurrences clauses}.

\item{\tt destruct {\term$_1$} with {\bindinglist$_1$}
        as {\disjconjintropattern} eqn:{\namingintropattern}
        using {\term$_2$} with {\bindinglist$_2$} in {\occgoalset}}\\
     {\tt edestruct {\term$_1$} with {\bindinglist$_1$}
        as {\disjconjintropattern} eqn:{\namingintropattern}
        using {\term$_2$} with {\bindinglist$_2$} in {\occgoalset}}

  These are the general forms of {\tt destruct} and {\tt edestruct}.
  They combine the effects of the {\tt with}, {\tt as}, {\tt eqn:}, {\tt using},
  and {\tt in} clauses.

\item{\tt case \term}\label{case}\tacindex{case}

  The tactic {\tt case} is a more basic tactic to perform case
  analysis without recursion. It behaves as {\tt elim \term} but using
  a case-analysis elimination principle and not a recursive one.

\item {\tt case {\term} with {\bindinglist}}

  Analogous to {\tt elim {\term} with {\bindinglist}} above.

\item{\tt ecase {\term}\tacindex{ecase}}\\
  {\tt ecase {\term} with {\bindinglist}}

  In case the type of {\term} has dependent premises, or dependent
  premises whose values are not inferable from the {\tt with
  {\bindinglist}} clause, {\tt ecase} turns them into existential
  variables to be resolved later on.

\item {\tt simple destruct \ident}\tacindex{simple destruct}

  This tactic behaves as {\tt intros until
    {\ident}; case {\tt {\ident}}} when {\ident} is a quantified
  variable of the goal.

\item {\tt simple destruct {\num}}

  This tactic behaves as {\tt intros until
    {\num}; case {\tt {\ident}}} where {\ident} is the name given by
  {\tt intros until {\num}} to the {\num}-th non-dependent premise of
  the goal.

\item{\tt case\_eq \term}\label{case_eq}\tacindex{case\_eq}

 The tactic {\tt case\_eq} is a variant of the {\tt case} tactic that
 allow to perform case analysis on a term without completely
 forgetting its original form. This is done by generating equalities
 between the original form of the term and the outcomes of the case
 analysis.

% The effect of this tactic is similar to the effect of {\tt
% destruct {\term} in |- *} with the exception that no new hypotheses
% are introduced in the context.

\end{Variants}

\subsection{\tt induction \term}
\tacindex{induction}
\label{Tac-induction}

This tactic applies to any goal. The argument {\term} must be of
inductive type and the tactic {\tt induction} generates subgoals,
one for each possible form of {\term}, i.e. one for each constructor
of the inductive type.

If the argument is dependent in either the conclusion or some
hypotheses of the goal, the argument is replaced by the appropriate
constructor form in each of the resulting subgoals and induction
hypotheses are added to the local context using names whose prefix is
{\tt IH}.

There are particular cases:

\begin{itemize}

\item If {\term} is an identifier {\ident} denoting a quantified
variable of the conclusion of the goal, then {\tt induction {\ident}}
behaves as {\tt intros until {\ident}; induction {\ident}}.

\item If {\term} is a {\num}, then {\tt induction {\num}} behaves as
{\tt intros until {\num}} followed by {\tt induction} applied to the
last introduced hypothesis. Remark: For simple induction on a numeral,
use syntax {\tt induction ({\num})} (not very interesting anyway).

\item The argument {\term} can also be a pattern of which holes are
  denoted by ``\_''. In this case, the tactic checks that all subterms
  matching the pattern in the conclusion and the hypotheses are
  compatible and performs induction using this subterm.

\end{itemize}

\Example

\begin{coq_example}
Lemma induction_test : forall n:nat, n = n -> n <= n.
intros n H.
induction n.
\end{coq_example}

\begin{ErrMsgs}
\item \errindex{Not an inductive product}
\item \errindex{Unable to find an instance for the variables
{\ident} \ldots {\ident}}

  Use in this case
  the variant {\tt elim \dots\ with \dots} below.
\end{ErrMsgs}

\begin{Variants}
\item{\tt induction {\term} as {\disjconjintropattern}}

  This behaves as {\tt induction {\term}} but uses the names in
  {\disjconjintropattern} to name the variables introduced in the context.
  The {\disjconjintropattern} must typically be of the form
  {\tt [} $p_{11}$ {\ldots}
  $p_{1n_1}$ {\tt |} {\ldots} {\tt |} $p_{m1}$ {\ldots} $p_{mn_m}$ {\tt
    ]} with $m$ being the number of constructors of the type of
  {\term}. Each variable introduced by {\tt induction} in the context
  of the $i^{th}$ goal gets its name from the list $p_{i1}$ {\ldots}
  $p_{in_i}$ in order. If there are not enough names, {\tt induction}
  invents names for the remaining variables to introduce. More
  generally, the $p_{ij}$ can be any disjunctive/conjunctive
  introduction pattern (see Section~\ref{intros-pattern}). For instance,
  for an inductive type with one constructor, the pattern notation
  {\tt (}$p_{1}$ {\tt ,} {\ldots} {\tt ,} $p_{n}${\tt )} can be used instead of
  {\tt [} $p_{1}$ {\ldots} $p_{n}$ {\tt ]}.

\item{\tt induction {\term} eqn:{\namingintropattern}}

  This behaves as {\tt induction {\term}} but adds an equation between
  {\term} and the value that {\term} takes in each of the induction
  case.  The name of the equation is built according to
  {\namingintropattern} which can be an identifier, a ``?'', etc, as
  indicated in Section~\ref{intros-pattern}.

\item{\tt induction {\term} as {\disjconjintropattern} eqn:{\namingintropattern}}

  This combines the two previous forms.

\item{\tt induction {\term} with \bindinglist}

  This behaves like \texttt{induction {\term}} providing explicit
  instances for the premises of the type of {\term} (see the syntax of
  bindings in Section~\ref{Binding-list}).

\item{\tt einduction {\term}\tacindex{einduction}}

  This tactic behaves like \texttt{induction {\term}} excepts that it
  does not fail if some dependent premise of the type of {\term} is
  not inferable. Instead, the unresolved premises are posed as
  existential variables to be inferred later, in the same way as {\tt
  eapply} does (see Section~\ref{eapply-example}).

\item {\tt induction {\term$_1$} using {\term$_2$}}

  This behaves as {\tt induction {\term$_1$}} but using {\term$_2$} as
  induction scheme. It does not expect the conclusion of the type of
  {\term$_1$} to be inductive.

\item {\tt induction {\term$_1$} using {\term$_2$} with {\bindinglist}}

  This behaves as {\tt induction {\term$_1$} using {\term$_2$}} but
  also providing instances for the premises of the type of {\term$_2$}.

\item \texttt{induction {\term}$_1$, {\ldots}, {\term}$_n$ using {\qualid}}

  This syntax is used for the case {\qualid} denotes an induction principle
  with complex predicates as the induction principles generated by
  {\tt Function} or {\tt Functional Scheme} may be.

\item \texttt{induction {\term} in {\occgoalset}}

  This syntax is used for selecting which occurrences of {\term} the
  induction has to be carried on. The {\tt in \occgoalset} clause is an
  occurrence clause whose syntax and behavior is described in
  Section~\ref{Occurrences clauses}.

\item {\tt induction {\term$_1$} with {\bindinglist$_1$}
       as {\disjconjintropattern} eqn:{\namingintropattern}
       using {\term$_2$} with {\bindinglist$_2$} in {\occgoalset}}\\
     {\tt einduction {\term$_1$} with {\bindinglist$_1$}
       as {\disjconjintropattern} eqn:{\namingintropattern}
       using {\term$_2$} with {\bindinglist$_2$} in {\occgoalset}}

  These are the most general forms of {\tt induction} and {\tt
  einduction}.  It combines the effects of the {\tt with}, {\tt as},
  {\tt eqn:}, {\tt using}, and {\tt in} clauses.

\item {\tt elim \term}\label{elim}

  This is a more basic induction tactic.  Again, the type of the
  argument {\term} must be an inductive type. Then, according to
  the type of the goal, the tactic {\tt elim} chooses the appropriate
  destructor and applies it as the tactic {\tt apply}
  would do. For instance, if the proof context contains {\tt
  n:nat} and the current goal is {\tt T} of type {\tt
  Prop}, then {\tt elim n} is equivalent to {\tt apply nat\_ind with
  (n:=n)}.  The tactic {\tt elim} does not modify the context of
  the goal, neither introduces the induction loading into the context
  of hypotheses.

  More generally, {\tt elim \term} also works when the type of {\term}
  is a statement with premises and whose conclusion is inductive.  In
  that case the tactic performs induction on the conclusion of the
  type of {\term} and leaves the non-dependent premises of the type as
  subgoals.  In the case of dependent products, the tactic tries to
  find an instance for which the elimination lemma applies and fails
  otherwise.

\item {\tt elim {\term} with {\bindinglist}}

  Allows to give explicit instances to the premises of the type
  of {\term} (see Section~\ref{Binding-list}).

\item{\tt eelim {\term}\tacindex{eelim}}

  In case the type of {\term} has dependent premises, this turns them into
  existential variables to be resolved later on.

\item{\tt elim {\term$_1$} using {\term$_2$}}\\
     {\tt elim {\term$_1$} using {\term$_2$} with {\bindinglist}\tacindex{elim \dots\ using}}

Allows the user to give explicitly an elimination predicate
{\term$_2$} that is not the standard one for the underlying inductive
type of {\term$_1$}. The {\bindinglist} clause allows to
instantiate premises of the type of {\term$_2$}.

\item{\tt elim {\term$_1$} with {\bindinglist$_1$} using {\term$_2$} with {\bindinglist$_2$}}\\
     {\tt eelim {\term$_1$} with {\bindinglist$_1$} using {\term$_2$} with {\bindinglist$_2$}}

  These are the most general forms of {\tt elim} and {\tt eelim}.  It
  combines the effects of the {\tt using} clause and of the two uses
  of the {\tt with} clause.

\item {\tt elimtype \form}\tacindex{elimtype}

  The argument {\form} must be inductively defined. {\tt elimtype I}
  is equivalent to {\tt cut I. intro H{\rm\sl n}; elim H{\rm\sl n};
    clear H{\rm\sl n}}. Therefore the hypothesis {\tt H{\rm\sl n}} will
  not appear in the context(s) of the subgoal(s).  Conversely, if {\tt
    t} is a term of (inductive) type {\tt I} that does not occur
  in the goal, then {\tt elim t} is equivalent to {\tt elimtype I; 2:
    exact t.}

\item {\tt simple induction \ident}\tacindex{simple induction}

  This tactic behaves as {\tt intros until
    {\ident}; elim {\tt {\ident}}} when {\ident} is a quantified
  variable of the goal.

\item {\tt simple induction {\num}}

  This tactic behaves as {\tt intros until
    {\num}; elim {\tt {\ident}}} where {\ident} is the name given by
  {\tt intros until {\num}} to the {\num}-th non-dependent premise of
  the goal.

%% \item {\tt simple induction {\term}}\tacindex{simple induction}

%%   If {\term} is an {\ident} corresponding to a quantified variable of
%%   the goal then the tactic behaves as {\tt intros until {\ident}; elim
%%   {\tt {\ident}}}.  If {\term} is a {\num} then the tactic behaves as
%%   {\tt intros until {\ident}; elim {\tt {\ident}}}.  Otherwise, it is
%%   a synonym for {\tt elim {\term}}.

%%   \Rem For simple induction on a numeral, use syntax {\tt simple
%%   induction ({\num})}.

\end{Variants}

%\subsection[\tt FixPoint \dots]{\tt FixPoint \dots\tacindex{Fixpoint}}
%Not yet documented.

\subsection{\tt double induction \ident$_1$ \ident$_2$}
\tacindex{double induction}

This tactic is deprecated and should be replaced by {\tt induction \ident$_1$; induction \ident$_2$} (or {\tt induction \ident$_1$; destruct \ident$_2$} depending on the exact needs).

%% This tactic applies to any goal. If the variables {\ident$_1$} and
%% {\ident$_2$} of the goal have an inductive type, then this tactic
%% performs double induction on these variables.  For instance, if the
%% current goal is \verb+forall n m:nat, P n m+ then, {\tt double induction n
%%   m} yields the four cases with their respective inductive hypotheses.

%% In particular, for proving \verb+(P (S n) (S m))+, the generated induction
%% hypotheses are \verb+(P (S n) m)+ and \verb+(m:nat)(P n m)+ (of the latter,
%% \verb+(P n m)+ and \verb+(P n (S m))+ are derivable).

%% \Rem When the induction hypothesis \verb+(P (S n) m)+ is not
%% needed, {\tt induction \ident$_1$; destruct \ident$_2$} produces
%% more concise subgoals.

\begin{Variant}

\item {\tt double induction \num$_1$ \num$_2$}

This tactic is deprecated and should be replaced by {\tt induction
  \num$_1$; induction \num$_3$} where \num$_3$ is the result of
\num$_2$-\num$_1$.

%% This applies double induction on the \num$_1^{th}$ and \num$_2^{th}$ {\it
%% non dependent} premises of the goal. More generally, any combination of an
%% {\ident} and a {\num} is valid.

\end{Variant}

\subsection{\tt dependent induction \ident}
\tacindex{dependent induction}
\label{DepInduction}

The \emph{experimental} tactic \texttt{dependent induction} performs
induction-inversion on an instantiated inductive predicate.
One needs to first require the {\tt Coq.Program.Equality} module to use
this tactic. The tactic is based on the BasicElim tactic by Conor
McBride \cite{DBLP:conf/types/McBride00} and the work of Cristina Cornes
around inversion \cite{DBLP:conf/types/CornesT95}. From an instantiated
inductive predicate and a goal, it generates an equivalent goal where the
hypothesis has been generalized over its indexes which are then
constrained by equalities to be the right instances. This permits to
state lemmas without resorting to manually adding these equalities and
still get enough information in the proofs.

\Example

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Lemma le_minus : forall n:nat, n < 1 -> n = 0.
intros n H ; induction H.
\end{coq_example}

Here we did not get any information on the indexes to help fulfill this
proof. The problem is that, when we use the \texttt{induction} tactic,
we lose information on the hypothesis instance, notably that the second
argument is \texttt{1} here. Dependent induction solves this problem by
adding the corresponding equality to the context.

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Require Import Coq.Program.Equality.
Lemma le_minus : forall n:nat, n < 1 -> n = 0.
intros n H ; dependent induction H.
\end{coq_example}

The subgoal is cleaned up as the tactic tries to automatically
simplify the subgoals with respect to the generated equalities.
In this enriched context, it becomes possible to solve this subgoal.
\begin{coq_example}
reflexivity.
\end{coq_example}

Now we are in a contradictory context and the proof can be solved.
\begin{coq_example}
inversion H.
\end{coq_example}

This technique works with any inductive predicate.
In fact, the \texttt{dependent induction} tactic is just a wrapper around
the \texttt{induction} tactic. One can make its own variant by just
writing a new tactic based on the definition found in
\texttt{Coq.Program.Equality}.

\begin{Variants}
\item {\tt dependent induction {\ident} generalizing {\ident$_1$} \dots
    {\ident$_n$}}\tacindex{dependent induction \dots\ generalizing}

  This performs dependent induction on the hypothesis {\ident} but first
  generalizes the goal by the given variables so that they are
  universally quantified in the goal. This is generally what one wants
  to do with the variables that are inside some constructors in the
  induction hypothesis. The other ones need not be further generalized.

\item {\tt dependent destruction {\ident}}\tacindex{dependent destruction}

  This performs the generalization of the instance {\ident} but uses {\tt destruct}
  instead of {\tt induction} on the generalized hypothesis. This gives
  results equivalent to {\tt inversion} or {\tt dependent inversion} if
  the hypothesis is dependent.
\end{Variants}

\SeeAlso \ref{dependent-induction-example} for a larger example of
dependent induction and an explanation of the underlying technique.

\subsection{\tt functional induction (\qualid\ \term$_1$ \dots\ \term$_n$)}
\tacindex{functional induction}
\label{FunInduction}

The \emph{experimental} tactic \texttt{functional induction} performs
case analysis and induction following the definition of a function. It
makes use of a principle generated by \texttt{Function}
(see Section~\ref{Function}) or \texttt{Functional Scheme}
(see Section~\ref{FunScheme}).

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example}
Functional Scheme minus_ind := Induction for minus Sort Prop.
Check minus_ind.
Lemma le_minus (n m:nat) : n - m <= n.
functional induction (minus n m); simpl; auto.
\end{coq_example}
\begin{coq_example*}
Qed.
\end{coq_example*}

\Rem \texttt{(\qualid\ \term$_1$ \dots\ \term$_n$)} must be a correct
full application of \qualid. In particular, the rules for implicit
arguments are the same as usual. For example use \texttt{@\qualid} if
you want to write implicit arguments explicitly.

\Rem Parentheses over \qualid \dots \term$_n$ are mandatory.

\Rem \texttt{functional induction (f x1 x2 x3)} is actually a wrapper
for \texttt{induction x1 x2 x3 (f x1 x2 x3) using \qualid} followed by
a cleaning phase, where {\qualid} is the induction principle
registered for $f$ (by the \texttt{Function} (see Section~\ref{Function})
or \texttt{Functional Scheme} (see Section~\ref{FunScheme}) command)
corresponding to the sort of the goal.  Therefore \texttt{functional
  induction} may fail if the induction scheme {\qualid} is
not defined. See also Section~\ref{Function} for the function terms
accepted by \texttt{Function}.

\Rem There is a difference between obtaining an induction scheme for a
function by using \texttt{Function} (see Section~\ref{Function}) and by
using \texttt{Functional Scheme} after a normal definition using
\texttt{Fixpoint} or \texttt{Definition}. See \ref{Function} for
details.

\SeeAlso{\ref{Function},\ref{FunScheme},\ref{FunScheme-examples},
  \ref{sec:functional-inversion}}

\begin{ErrMsgs}
\item \errindex{Cannot find induction information on \qualid}
\item \errindex{Not the right number of induction arguments}
\end{ErrMsgs}

\begin{Variants}
\item {\tt functional induction (\qualid\ \term$_1$ \dots\ \term$_n$)
  as {\disjconjintropattern} using \term$_{m+1}$ with \bindinglist}

 Similarly to \texttt{Induction} and \texttt{elim}
 (see Section~\ref{Tac-induction}), this allows to give explicitly the
 name of the introduced variables, the
 induction principle, and the values of dependent premises of the
 elimination scheme, including \emph{predicates} for mutual induction
 when {\qualid} is part of a mutually recursive definition.

\end{Variants}

\subsection{\tt discriminate \term}
\label{discriminate}
\tacindex{discriminate}


This tactic proves any goal from an assumption stating that two
structurally different terms of an inductive set are equal. For
example, from {\tt (S (S O))=(S O)} we can derive by absurdity any
proposition.

The argument {\term} is assumed to be a proof of a statement
of conclusion {\tt{\term$_1$} = {\term$_2$}} with {\term$_1$} and
{\term$_2$} being elements of an inductive set.  To build the proof,
the tactic traverses the normal forms\footnote{Reminder: opaque
  constants will not be expanded by $\delta$ reductions.} of
{\term$_1$} and {\term$_2$} looking for a couple of subterms {\tt u}
and {\tt w} ({\tt u} subterm of the normal form of {\term$_1$} and
{\tt w} subterm of the normal form of {\term$_2$}), placed at the same
positions and whose head symbols are two different constructors. If
such a couple of subterms exists, then the proof of the current goal
is completed, otherwise the tactic fails.

\Rem The syntax {\tt discriminate {\ident}} can be used to refer to a
hypothesis quantified in the goal. In this case, the quantified
hypothesis whose name is {\ident} is first introduced in the local
context using \texttt{intros until \ident}.

\begin{ErrMsgs}
\item \errindex{No primitive equality found}
\item \errindex{Not a discriminable equality}
\end{ErrMsgs}

\begin{Variants}
\item \texttt{discriminate \num}

  This does the same thing as \texttt{intros until \num} followed by
  \texttt{discriminate \ident} where {\ident} is the identifier for
  the last introduced hypothesis.

\item \texttt{discriminate {\term} with \bindinglist}

  This does the same thing as \texttt{discriminate {\term}} but using
the given bindings to instantiate parameters or hypotheses of {\term}.

\item \texttt{ediscriminate \num}\tacindex{ediscriminate}\\
      \texttt{ediscriminate {\term} \zeroone{with \bindinglist}}

  This works the same as {\tt discriminate} but if the type of {\term},
  or the type of the hypothesis referred to by {\num}, has uninstantiated
  parameters, these parameters are left as existential variables.

\item \texttt{discriminate}

  This behaves like {\tt discriminate {\ident}} if {\ident} is the
  name of an hypothesis to which {\tt discriminate} is applicable; if
  the current goal is of the form {\term$_1$} {\tt <>} {\term$_2$},
  this behaves as {\tt intro {\ident}; injection {\ident}}.

  \ErrMsg \errindex{No discriminable equalities}
\end{Variants}

\subsection{\tt injection \term}
\label{injection}
\tacindex{injection}

The {\tt injection} tactic is based on the fact that constructors of
inductive sets are injections. That means that if $c$ is a constructor
of an inductive set, and if $(c~\vec{t_1})$ and $(c~\vec{t_2})$ are two
terms that are equal then $~\vec{t_1}$ and $~\vec{t_2}$ are equal
too.

If {\term} is a proof of a statement of conclusion
 {\tt {\term$_1$} = {\term$_2$}},
then {\tt injection} applies injectivity as deep as possible to
derive the equality of all the subterms of {\term$_1$} and {\term$_2$}
placed in the same positions. For example, from {\tt (S
  (S n))=(S (S (S m)))} we may derive {\tt n=(S m)}.  To use this
tactic {\term$_1$} and {\term$_2$} should be elements of an inductive
set and they should be neither explicitly equal, nor structurally
different. We mean by this that, if {\tt n$_1$} and {\tt n$_2$} are
their respective normal forms, then:
\begin{itemize}
\item {\tt n$_1$} and {\tt n$_2$} should not be syntactically equal,
\item there must not exist any pair of subterms {\tt u} and {\tt w},
  {\tt u} subterm of {\tt n$_1$} and {\tt w} subterm of {\tt n$_2$} ,
  placed in the same positions and having different constructors as
  head symbols.
\end{itemize}
If these conditions are satisfied, then, the tactic derives the
equality of all the subterms of {\term$_1$} and {\term$_2$} placed in
the same positions and puts them as antecedents of the current goal.

\Example Consider the following goal:

\begin{coq_example*}
Inductive list : Set :=
  | nil : list
  | cons : nat -> list -> list.
Variable P : list -> Prop.
\end{coq_example*}
\begin{coq_eval}
Lemma ex :
 forall (l:list) (n:nat), P nil -> cons n l = cons 0 nil -> P l.
intros l n H H0.
\end{coq_eval}
\begin{coq_example}
Show.
injection H0.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Beware that \texttt{injection} yields always an equality in a sigma type
whenever the injected object has a dependent type.

\Rem There is a special case for dependent pairs. If we have a decidable
equality over the type of the first argument, then it is safe to do
the projection on the second one, and so {\tt injection} will work fine.
To define such an equality, you have to use the {\tt Scheme} command
(see \ref{Scheme}).

\Rem If some quantified hypothesis of the goal is named {\ident}, then
{\tt injection {\ident}} first introduces the hypothesis in the local
context using \texttt{intros until \ident}.

\begin{ErrMsgs}
\item \errindex{Not a projectable equality but a discriminable one}
\item \errindex{Nothing to do, it is an equality between convertible terms}
\item \errindex{Not a primitive equality}
\end{ErrMsgs}

\begin{Variants}
\item \texttt{injection \num}

  This does the same thing as \texttt{intros until \num} followed by
\texttt{injection \ident} where {\ident} is the identifier for the last
introduced hypothesis.

\item \texttt{injection {\term} with \bindinglist}

  This does the same as \texttt{injection {\term}} but using
  the given bindings to instantiate parameters or hypotheses of {\term}.

\item \texttt{einjection \num}\tacindex{einjection}\\
      \texttt{einjection {\term} \zeroone{with \bindinglist}}

  This works the same as {\tt injection} but if the type of {\term},
  or the type of the hypothesis referred to by {\num}, has uninstantiated
  parameters, these parameters are left as existential variables.

\item{\tt injection}

  If the current goal is of the form {\term$_1$} {\tt <>} {\term$_2$},
  this behaves as {\tt intro {\ident}; injection {\ident}}.

  \ErrMsg \errindex{goal does not satisfy the expected preconditions}

\item \texttt{injection {\term} \zeroone{with \bindinglist} as \nelistnosep{\intropattern}}\\
\texttt{injection {\num} as {\intropattern} \dots\ \intropattern}\\
\texttt{injection as {\intropattern} \dots\ \intropattern}\\
\texttt{einjection {\term} \zeroone{with \bindinglist} as \nelistnosep{\intropattern}}\\
\texttt{einjection {\num} as {\intropattern} \dots\ \intropattern}\\
\texttt{einjection as {\intropattern} \dots\ \intropattern}
\tacindex{injection \dots\ as}

These variants apply \texttt{intros} \nelistnosep{\intropattern} after
the call to \texttt{injection} or \texttt{einjection}.

\end{Variants}

\subsection{\tt inversion \ident}
\tacindex{inversion}

Let the type of {\ident} in the local context be $(I~\vec{t})$,
where $I$ is a (co)inductive predicate. Then,
\texttt{inversion} applied to \ident~ derives for each possible
constructor $c_i$ of $(I~\vec{t})$, {\bf all} the necessary
conditions that should hold for the instance $(I~\vec{t})$ to be
proved by $c_i$.

\Rem If {\ident} does not denote a hypothesis in the local context
but refers to a hypothesis quantified in the goal, then the
latter is first introduced in the local context using
\texttt{intros until \ident}.

\Rem As inversion proofs may be large in size, we recommend the user to
stock the lemmas whenever the same instance needs to be inverted
several times. See Section~\ref{Derive-Inversion}.

\begin{Variants}
\item \texttt{inversion \num}

  This does the same thing as \texttt{intros until \num} then
  \texttt{inversion \ident} where {\ident} is the identifier for the
  last introduced hypothesis.

\item \tacindex{inversion\_clear} \texttt{inversion\_clear \ident}

  This behaves as \texttt{inversion} and then erases \ident~ from the
  context.

\item \tacindex{inversion \dots\ as} \texttt{inversion {\ident} as \intropattern}

  This behaves as \texttt{inversion} but using names in
  {\intropattern} for naming hypotheses. The {\intropattern} must have
  the form {\tt [} $p_{11} \ldots p_{1n_1}$ {\tt |} {\ldots} {\tt |}
  $p_{m1} \ldots p_{mn_m}$ {\tt ]} with $m$ being the number of
  constructors of the type of {\ident}. Be careful that the list must
  be of length $m$ even if {\tt inversion} discards some cases (which
  is precisely one of its roles): for the discarded cases, just use an
  empty list (i.e. $n_i=0$).

  The arguments of the $i^{th}$ constructor and the
  equalities that {\tt inversion} introduces in the context of the
  goal corresponding to the $i^{th}$ constructor, if it exists, get
  their names from the list $p_{i1}$ \ldots $p_{in_i}$ in order. If
  there are not enough names, {\tt induction} invents names for the
  remaining variables to introduce. In case an equation splits into
  several equations (because {\tt inversion} applies {\tt injection}
  on the equalities it generates), the corresponding name $p_{ij}$ in
  the list must be replaced by a sublist of the form {\tt [$p_{ij1}$
  \mbox{\dots} $p_{ijq}$]} (or, equivalently, {\tt ($p_{ij1}$,
  \dots, $p_{ijq}$)}) where $q$ is the number of subequalities
  obtained from splitting the original equation. Here is an example.

\begin{coq_eval}
Require Import List.
\end{coq_eval}

\begin{coq_example}
Inductive contains0 : list nat -> Prop :=
  | in_hd : forall l, contains0 (0 :: l)
  | in_tl : forall l b, contains0 l -> contains0 (b :: l).
Goal forall l:list nat, contains0 (1 :: l) -> contains0 l.
intros l H; inversion H as [ | l' p Hl' [Heqp Heql'] ].
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

\item \texttt{inversion {\num} as \intropattern}

  This allows to name the hypotheses introduced by
  \texttt{inversion \num} in the context.

\item \tacindex{inversion\_clear \dots\ as} \texttt{inversion\_clear
  {\ident} as \intropattern}

  This allows to name the hypotheses introduced by
  \texttt{inversion\_clear} in the context.

\item \tacindex{inversion \dots\ in} \texttt{inversion {\ident}
  in \ident$_1$ \dots\ \ident$_n$}

  Let \ident$_1$ \dots\ \ident$_n$, be identifiers in the local context. This
  tactic behaves as generalizing \ident$_1$ \dots\ \ident$_n$, and
  then performing \texttt{inversion}.

\item \tacindex{inversion \dots\ as \dots\ in} \texttt{inversion
  {\ident} as {\intropattern} in \ident$_1$ \dots\
  \ident$_n$}

  This allows to name the hypotheses introduced in the context by
  \texttt{inversion {\ident} in \ident$_1$ \dots\ \ident$_n$}.

\item \tacindex{inversion\_clear \dots\ in} \texttt{inversion\_clear
  {\ident} in \ident$_1$ \dots\ \ident$_n$}

  Let \ident$_1$ \dots\ \ident$_n$, be identifiers in the local context. This
  tactic behaves as generalizing \ident$_1$ \dots\ \ident$_n$, and
  then performing {\tt inversion\_clear}.

\item \tacindex{inversion\_clear \dots\ as \dots\ in}
  \texttt{inversion\_clear {\ident} as {\intropattern}
  in \ident$_1$ \dots\ \ident$_n$}

  This allows to name the hypotheses introduced in the context by
  \texttt{inversion\_clear {\ident} in \ident$_1$ \dots\ \ident$_n$}.

\item \tacindex{dependent inversion} \texttt{dependent inversion \ident}

  That must be used when \ident\ appears in the current goal.  It acts
  like \texttt{inversion} and then substitutes \ident\ for the
  corresponding term in the goal.

\item \tacindex{dependent inversion \dots\ as } \texttt{dependent
    inversion {\ident} as \intropattern}

  This allows to name the hypotheses introduced in the context by
  \texttt{dependent inversion} {\ident}.

\item \tacindex{dependent inversion\_clear} \texttt{dependent
    inversion\_clear \ident}

  Like \texttt{dependent inversion}, except that {\ident} is cleared
  from the local context.

\item \tacindex{dependent inversion\_clear \dots\ as}
  \texttt{dependent inversion\_clear {\ident} as \intropattern}

  This allows to name the hypotheses introduced in the context by
  \texttt{dependent inversion\_clear} {\ident}.

\item \tacindex{dependent inversion \dots\ with} \texttt{dependent
    inversion {\ident} with \term}

  This variant allows you to specify the generalization of the goal. It
  is useful when the system fails to generalize the goal automatically. If
  {\ident} has type $(I~\vec{t})$ and $I$ has type
  $\forall (\vec{x}:\vec{T}), s$,   then \term~  must be of type
  $I:\forall (\vec{x}:\vec{T}), I~\vec{x}\to s'$ where $s'$ is the
  type of the goal.

\item \tacindex{dependent inversion \dots\ as \dots\ with}
  \texttt{dependent inversion {\ident} as {\intropattern}
  with \term}

  This allows to name the hypotheses introduced in the context by
  \texttt{dependent inversion {\ident} with \term}.

\item \tacindex{dependent inversion\_clear \dots\ with}
  \texttt{dependent inversion\_clear {\ident} with \term}

  Like \texttt{dependent inversion \dots\ with} but clears {\ident} from
  the local context.

\item \tacindex{dependent inversion\_clear \dots\ as \dots\ with}
  \texttt{dependent inversion\_clear {\ident} as
  {\intropattern} with \term}

  This allows to name the hypotheses introduced in the context by
  \texttt{dependent inversion\_clear {\ident} with \term}.

\item \tacindex{simple inversion} \texttt{simple inversion \ident}

  It is a very primitive inversion tactic that derives all the necessary
  equalities  but it does not simplify the  constraints as
  \texttt{inversion} does.

\item \tacindex{simple inversion \dots\ as} \texttt{simple inversion
  {\ident} as \intropattern}

  This allows to name the hypotheses introduced in the context by
  \texttt{simple inversion}.

\item \tacindex{inversion \dots\ using} \texttt{inversion {\ident}
  using \ident$'$}

  Let {\ident} have type $(I~\vec{t})$ ($I$ an inductive
  predicate) in the local context, and \ident$'$ be a (dependent) inversion
  lemma. Then, this tactic refines the current goal with the specified
  lemma.

\item \tacindex{inversion \dots\ using \dots\ in} \texttt{inversion
  {\ident} using \ident$'$ in \ident$_1$\dots\ \ident$_n$}

  This tactic behaves as generalizing \ident$_1$\dots\ \ident$_n$,
  then doing \texttt{inversion {\ident} using \ident$'$}.

\end{Variants}

\firstexample
\example{Non-dependent inversion}
\label{inversion-examples}

Let us consider the relation \texttt{Le} over natural numbers and the
following variables:

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\begin{coq_example*}
Inductive Le : nat -> nat -> Set :=
  | LeO : forall n:nat, Le 0 n
  | LeS : forall n m:nat, Le n m -> Le (S n) (S m).
Variable P : nat -> nat -> Prop.
Variable Q : forall n m:nat, Le n m -> Prop.
\end{coq_example*}

Let us consider the following goal:

\begin{coq_eval}
Lemma ex : forall n m:nat, Le (S n) m -> P n m.
intros.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}

To prove the goal, we may need to reason by cases on \texttt{H} and to
derive that \texttt{m} is necessarily of
the form $(S~m_0)$ for certain $m_0$ and that $(Le~n~m_0)$.
Deriving these conditions corresponds to prove that the
only possible constructor of \texttt{(Le (S n) m)} is
\texttt{LeS} and that we can invert the
\texttt{->} in the type  of \texttt{LeS}.
This inversion is possible because \texttt{Le} is the smallest set closed by
the constructors \texttt{LeO} and \texttt{LeS}.

\begin{coq_example}
inversion_clear H.
\end{coq_example}

Note that \texttt{m} has been substituted in the goal for \texttt{(S m0)}
and that the hypothesis \texttt{(Le n m0)} has been added to the
context.

Sometimes it is
interesting to have the equality \texttt{m=(S m0)} in the
context to use it after. In that case we can use \texttt{inversion} that
does not clear the equalities:

\begin{coq_eval}
Undo.
\end{coq_eval}

\begin{coq_example}
inversion H.
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

\example{Dependent inversion}

Let us consider the following goal:

\begin{coq_eval}
Lemma ex_dep : forall (n m:nat) (H:Le (S n) m), Q (S n) m H.
intros.
\end{coq_eval}

\begin{coq_example}
Show.
\end{coq_example}

As \texttt{H} occurs in the goal, we may want to reason by cases on its
structure and so, we would like  inversion tactics to
substitute \texttt{H} by the corresponding term in constructor form.
Neither \texttt{Inversion} nor  {\tt Inversion\_clear} make such a
substitution.
To have such a behavior we use the dependent inversion tactics:

\begin{coq_example}
dependent inversion_clear H.
\end{coq_example}

Note that \texttt{H} has been substituted by \texttt{(LeS n m0 l)} and
\texttt{m} by \texttt{(S m0)}.

\subsection{\tt fix {\ident} {\num}}
\tacindex{fix}
\label{tactic:fix}

This tactic is a primitive tactic to start a proof by induction. In
general, it is easier to rely on higher-level induction tactics such
as the ones described in Section~\ref{Tac-induction}.

In the syntax of the tactic, the identifier {\ident} is the name given
to the induction hypothesis. The natural number {\num} tells on which
premise of the current goal the induction acts, starting
from 1 and counting both dependent and non dependent
products. Especially, the current lemma must be composed of at least
{\num} products.

Like in a {\tt fix} expression, the induction
hypotheses have to be used on structurally smaller arguments.
The verification that inductive proof arguments are correct is done
only at the time of registering the lemma in the environment. To know
if the use of induction hypotheses is correct at some
time of the interactive development of a proof, use the command {\tt
  Guarded} (see Section~\ref{Guarded}).

\begin{Variants}
  \item {\tt fix \ident$_1$ {\num} with ( \ident$_2$
    \nelistnosep{\binder$_2$} \zeroone{\{ struct \ident$'_2$
      \}} :~\type$_2$ ) \dots\ ( \ident$_n$
    \nelistnosep{\binder$_n$} \zeroone{\{ struct \ident$'_n$ \}} :~\type$_n$ )}

This starts a proof by mutual induction. The statements to be
simultaneously proved are respectively {\tt forall}
  \nelistnosep{{\binder}$_2$}{\tt ,} {\type}$_2$, {\ldots}, {\tt forall}
  \nelistnosep{{\binder}$_n$}{\tt ,} {\type}$_n$.  The identifiers
{\ident}$_1$ {\ldots} {\ident}$_n$ are the names of the induction
hypotheses. The identifiers {\ident}$'_2$ {\ldots} {\ident}$'_n$ are the
respective names of the premises on which the induction is performed
in the statements to be simultaneously proved (if not given, the
system tries to guess itself what they are).

\end{Variants}

\subsection{\tt cofix \ident}
\tacindex{cofix}
\label{tactic:cofix}

This tactic starts a proof by coinduction. The identifier {\ident} is
the name given to the coinduction hypothesis.  Like in a {\tt cofix}
expression, the use of induction hypotheses have to guarded by a
constructor.  The verification that the use of co-inductive hypotheses
is correct is done only at the time of registering the lemma in the
environment. To know if the use of coinduction hypotheses is correct
at some time of the interactive development of a proof, use the
command {\tt Guarded} (see Section~\ref{Guarded}).


\begin{Variants}
  \item {\tt cofix \ident$_1$ with ( \ident$_2$
    \nelistnosep{\binder$_2$} :~\type$_2$ ) \dots\ (
    \ident$_n$ \nelistnosep{\binder$_n$} :~\type$_n$ )}

This starts a proof by mutual coinduction. The statements to be
simultaneously proved are respectively {\tt forall}
\nelistnosep{{\binder}$_2$}{\tt ,} {\type}$_2$, {\ldots}, {\tt forall}
  \nelistnosep{{\binder}$_n$}{\tt ,} {\type}$_n$. The identifiers
    {\ident}$_1$ {\ldots} {\ident}$_n$ are the names of the
    coinduction hypotheses.

\end{Variants}

\section{Rewriting expressions}


These tactics use the equality {\tt eq:forall A:Type, A->A->Prop}
defined in file {\tt Logic.v} (see Section~\ref{Equality}). The
notation for {\tt eq}~$T~t~u$ is simply {\tt $t$=$u$} dropping the
implicit type of $t$ and $u$.

\subsection{\tt rewrite \term}
\label{rewrite}
\tacindex{rewrite}

This tactic applies to any goal. The type of {\term}
must have the form

\texttt{forall (x$_1$:A$_1$) \dots\ (x$_n$:A$_n$)}\texttt{eq} \term$_1$ \term$_2$.

\noindent where \texttt{eq} is the Leibniz equality or a registered
setoid equality.

\noindent Then {\tt rewrite \term} finds the first subterm matching
\term$_1$ in the goal, resulting in instances \term$_1'$ and \term$_2'$
and then replaces every occurrence of \term$_1'$ by \term$_2'$.
Hence, some of the variables x$_i$ are
solved by unification, and some of the types \texttt{A}$_1$, \dots,
\texttt{A}$_n$ become new subgoals.

% \Rem In case the type of
% \term$_1$ contains occurrences of variables bound in the
% type of \term, the tactic tries first to find a subterm of the goal
% which matches this term in order to find a closed instance \term$'_1$
% of \term$_1$, and then all instances of \term$'_1$ will be replaced.

\begin{ErrMsgs}
\item \errindex{The term provided does not end with an equation}

\item \errindex{Tactic generated a subgoal identical to the original goal}

This happens if \term$_1$ does not occur in the goal.
\end{ErrMsgs}

\begin{Variants}
\item {\tt rewrite -> \term}\tacindex{rewrite ->}

  Is equivalent to {\tt rewrite \term}

\item {\tt rewrite <- \term}\tacindex{rewrite <-}

  Uses the equality \term$_1${\tt=}\term$_2$ from right to left

\item {\tt rewrite {\term} in \nterm{clause}}
  \tacindex{rewrite \dots\ in}

  Analogous to {\tt rewrite {\term}} but rewriting is done following
  \nterm{clause} (similarly to \ref{Conversion-tactics}). For
  instance:
  \begin{itemize}
  \item \texttt{rewrite H in H1} will rewrite \texttt{H} in the hypothesis
    \texttt{H1} instead of the current goal.
  \item \texttt{rewrite H in H1 at 1, H2 at - 2 |- *} means \texttt{rewrite H; rewrite H in H1 at 1;
      rewrite H in H2 at - 2}. In particular a failure will happen if any of
    these three simpler tactics fails.
  \item \texttt{rewrite H in * |- } will do \texttt{rewrite H in
      H$_i$} for all hypothesis \texttt{H$_i$ <> H}. A success will happen
    as soon as at least one of these simpler tactics succeeds.
  \item \texttt{rewrite H in *} is a combination of \texttt{rewrite H}
    and \texttt{rewrite H in * |-} that succeeds if at
    least one of these two tactics succeeds.
  \end{itemize}
  Orientation {\tt ->} or {\tt <-} can be
  inserted before the term to rewrite.

\item {\tt rewrite {\term} at {\occlist}}
  \tacindex{rewrite \dots\ at}

  Rewrite only the given occurrences of \term$_1'$. Occurrences are
  specified from left to right as for \texttt{pattern} (\S
  \ref{pattern}). The rewrite is always performed using setoid
  rewriting, even for Leibniz's equality, so one has to
  \texttt{Import Setoid} to use this variant.

\item {\tt rewrite {\term} by {\tac}}
  \tacindex{rewrite \dots\ by}

  Use {\tac} to completely solve the side-conditions arising from the
  rewrite.

\item {\tt rewrite \term$_1$ , \mbox{\dots} , \term$_n$}

  Is equivalent to the $n$ successive tactics {\tt rewrite $\term_1$}
  up to {\tt rewrite $\term_n$}, each one working on the first subgoal
  generated by the previous one.
  Orientation {\tt ->} or {\tt <-} can be
  inserted before each term to rewrite. One unique \nterm{clause}
  can be added at the end after the keyword {\tt in}; it will
  then affect all rewrite operations.

\item In all forms of {\tt rewrite} described above, a term to rewrite
  can be immediately prefixed by one of the following modifiers:
  \begin{itemize}
  \item {\tt ?} : the tactic {\tt rewrite ?$\term$} performs the
    rewrite of $\term$  as many times as possible (perhaps zero time).
    This form never fails.
  \item {\tt $n$?} : works similarly, except that it will do at most
   $n$ rewrites.
  \item {\tt !} : works as {\tt ?}, except that at least one rewrite
    should succeed, otherwise the tactic fails.
  \item {\tt $n$!} (or simply {\tt $n$}) : precisely $n$ rewrites
    of $\term$ will be done, leading to failure if these $n$ rewrites are not possible.
  \end{itemize}

\item {\tt erewrite {\term}\tacindex{erewrite}}

This tactic works as {\tt rewrite {\term}} but turning unresolved
bindings into existential variables, if any, instead of failing. It has
the same variants as {\tt rewrite} has.

\end{Variants}


\subsection{\tt cutrewrite -> \term$_1$ = \term$_2$}
\label{cutrewrite}
\tacindex{cutrewrite}

This tactic acts like {\tt replace {\term$_1$} with {\term$_2$}}
(see below).

\subsection{\tt replace \term$_1$ with \term$_2$}
\label{tactic:replace}
\tacindex{replace \dots\ with}

This tactic applies to any goal. It replaces all free occurrences of
{\term$_1$} in the current goal with {\term$_2$} and generates the
equality {\term$_2$}{\tt =}{\term$_1$} as a subgoal. This equality is
automatically solved if it occurs amongst the assumption, or if its
symmetric form occurs.  It is equivalent to {\tt cut
\term$_2$=\term$_1$; [intro H{\sl n}; rewrite <- H{\sl n}; clear H{\sl
n}| assumption || symmetry; try assumption]}.

\begin{ErrMsgs}
\item \errindex{terms do not have convertible types}
\end{ErrMsgs}

\begin{Variants}

\item {\tt replace \term$_1$ with \term$_2$ by \tac}

  This acts as {\tt replace \term$_1$ with \term$_2$} but applies {\tt \tac}
  to solve the generated subgoal {\tt \term$_2$=\term$_1$}.

\item {\tt replace {\term}}

  Replaces {\term} with {\term'} using the
  first assumption whose type has the form {\tt \term=\term'} or {\tt
    \term'=\term}.

\item {\tt replace -> {\term}}

  Replaces {\term} with {\term'} using the
  first assumption whose type has the form {\tt \term=\term'}

\item {\tt replace <- {\term}}

  Replaces {\term} with {\term'} using the
  first assumption whose type has the form {\tt \term'=\term}

\item {\tt replace {\term$_1$} with {\term$_2$} in \nterm{clause} }\\
    {\tt replace {\term$_1$} with {\term$_2$} in \nterm{clause} by \tac }\\
    {\tt replace {\term} in \nterm{clause}}\\
    {\tt replace -> {\term} in \nterm{clause}}\\
    {\tt replace <- {\term} in \nterm{clause}}

    Acts as before but the replacements take place in
    \nterm{clause}~(see Section~\ref{Conversion-tactics}) and not only
    in the conclusion of the goal.
    The \nterm{clause} argument must not contain any \texttt{type of} nor \texttt{value of}.

\end{Variants}

\subsection{\tt subst \ident}
\tacindex{subst}

This tactic applies to a goal that has \ident\ in its context and
(at least) one hypothesis, say {\tt H}, of type {\tt
  \ident=t} or {\tt t=\ident}. Then it replaces
\ident\ by {\tt t} everywhere in the goal (in the hypotheses
and in the conclusion) and clears \ident\ and {\tt H} from the context.

\Rem
When several hypotheses have the form {\tt \ident=t} or {\tt
  t=\ident}, the first one is used.

\begin{Variants}
  \item {\tt subst \ident$_1$ \dots \ident$_n$}

    Is equivalent to {\tt subst \ident$_1$; \dots; subst \ident$_n$}.
  \item {\tt subst}

    Applies {\tt subst} repeatedly to all identifiers from the context
    for which an equality exists.
\end{Variants}

\subsection{\tt stepl \term}
\tacindex{stepl}

This tactic is for chaining rewriting steps. It assumes a goal of the
form ``$R$ {\term}$_1$ {\term}$_2$'' where $R$ is a binary relation
and relies on a database of lemmas of the form {\tt forall} $x$ $y$
$z$, $R$ $x$ $y$ {\tt ->} $eq$ $x$ $z$ {\tt ->} $R$ $z$ $y$ where $eq$
is typically a setoid equality. The application of {\tt stepl {\term}}
then replaces the goal by ``$R$ {\term} {\term}$_2$'' and adds a new
goal stating ``$eq$ {\term} {\term}$_1$''.

Lemmas are added to the database using the command
\comindex{Declare Left Step}
\begin{quote}
{\tt Declare Left Step {\term}.}
\end{quote}

The tactic is especially useful for parametric setoids which are not
accepted as regular setoids for {\tt rewrite} and {\tt
  setoid\_replace} (see Chapter~\ref{setoid_replace}).

\begin{Variants}
\item{\tt stepl {\term} by {\tac}}

This applies {\tt stepl {\term}} then applies {\tac} to the second goal.

\item{\tt stepr {\term}}\\
     {\tt stepr {\term} by {\tac}}\tacindex{stepr}

This behaves as {\tt stepl} but on the right-hand-side of the binary relation.
Lemmas are expected to be of the form
``{\tt forall} $x$ $y$
$z$, $R$ $x$ $y$ {\tt ->} $eq$ $y$ $z$ {\tt ->} $R$ $x$ $z$''
and are registered using the command
\comindex{Declare Right Step}
\begin{quote}
{\tt Declare Right Step {\term}.}
\end{quote}
\end{Variants}

\subsection{\tt change \term}
\tacindex{change}
\label{change}

This tactic applies to any goal. It implements the rule
``Conv''\index{Typing rules!Conv} given in Section~\ref{Conv}.  {\tt
  change U} replaces the current goal \T\ with \U\ providing that
\U\ is well-formed and that \T\ and \U\ are convertible.

\begin{ErrMsgs}
\item \errindex{Not convertible}
\end{ErrMsgs}

\tacindex{change \dots\ in}
\begin{Variants}
\item {\tt change \term$_1$ with \term$_2$}

  This replaces the occurrences of \term$_1$ by \term$_2$ in the
  current goal.  The terms \term$_1$ and \term$_2$ must be
  convertible.

\item {\tt change \term$_1$ at \num$_1$ \dots\ \num$_i$ with \term$_2$}

  This replaces the occurrences numbered \num$_1$ \dots\ \num$_i$ of
  \term$_1$ by \term$_2$ in the current goal.
  The terms \term$_1$ and \term$_2$ must be convertible.

  \ErrMsg {\tt Too few occurrences}

\item {\tt change {\term} in {\ident}}

\item {\tt change \term$_1$ with \term$_2$ in {\ident}}

\item {\tt change \term$_1$ at  \num$_1$ \dots\ \num$_i$ with \term$_2$ in
    {\ident}}

  This applies the {\tt change} tactic not to the goal but to the
  hypothesis {\ident}.

\end{Variants}

\SeeAlso \ref{Conversion-tactics}


\section{Performing computations
\index{Conversion tactics}
\label{Conversion-tactics}}

This set of tactics implements different specialized usages of the
tactic \texttt{change}.

All conversion tactics (including \texttt{change}) can be
parameterized by the parts of the goal where the conversion can
occur. This is done using \emph{goal clauses} which consists in a list
of hypotheses and, optionally, of a reference to the conclusion of the
goal. For defined hypothesis it is possible to specify if the
conversion should occur on the type part, the body part or both
(default).

\index{Clauses}
\index{Goal clauses}
Goal clauses are written after a conversion tactic (tactics
\texttt{set}~\ref{tactic:set},          \texttt{rewrite}~\ref{rewrite},
\texttt{replace}~\ref{tactic:replace}                               and
\texttt{autorewrite}~\ref{tactic:autorewrite} also use goal clauses)  and
are introduced by  the keyword \texttt{in}. If no goal clause is provided,
the default is to perform the conversion only in the conclusion.

The syntax and description of the various goal clauses is the following:
\begin{description}
\item[]\texttt{in {\ident}$_1$ $\ldots$ {\ident}$_n$ |- } only in hypotheses {\ident}$_1$
  \ldots {\ident}$_n$
\item[]\texttt{in {\ident}$_1$ $\ldots$ {\ident}$_n$ |- *} in hypotheses {\ident}$_1$ \ldots
  {\ident}$_n$ and in the conclusion
\item[]\texttt{in * |-} in every hypothesis
\item[]\texttt{in *} (equivalent to \texttt{in * |- *}) everywhere
\item[]\texttt{in (type of {\ident}$_1$) (value of {\ident}$_2$) $\ldots$ |-} in
  type part of {\ident}$_1$, in the value part of {\ident}$_2$, etc.
\end{description}

For backward compatibility, the notation \texttt{in}~{\ident}$_1$\ldots {\ident}$_n$
performs the conversion in hypotheses {\ident}$_1$\ldots {\ident}$_n$.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%voir reduction__conv_x : histoires d'univers.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{{\tt cbv \flag$_1$ \mbox{\dots} \flag$_n$}, {\tt lazy \flag$_1$
\mbox{\dots} \flag$_n$}, and \tt compute}
\tacindex{cbv}
\tacindex{lazy}
\tacindex{compute}
\tacindex{vm\_compute}\label{vmcompute}

These parameterized reduction tactics apply to any goal and perform
the normalization of the goal according to the specified flags. In
correspondence with the kinds of reduction considered in \Coq\, namely
$\beta$ (reduction of functional application), $\delta$ (unfolding of
transparent constants, see \ref{Transparent}), $\iota$ (reduction of
pattern-matching over a constructed term, and unfolding of {\tt fix}
and {\tt cofix} expressions) and $\zeta$ (contraction of local
definitions), the flag are either {\tt beta}, {\tt delta}, {\tt iota}
or {\tt zeta}. The {\tt delta} flag itself can be refined into {\tt
delta [\qualid$_1$\ldots\qualid$_k$]} or {\tt delta
-[\qualid$_1$\ldots\qualid$_k$]}, restricting in the first case the
constants to unfold to the constants listed, and restricting in the
second case the constant to unfold to all but the ones explicitly
mentioned. Notice that the {\tt delta} flag does not apply to
variables bound by a let-in construction inside the term itself (use
here the {\tt zeta} flag). In any cases, opaque constants are not
unfolded (see Section~\ref{Opaque}).

The goal may be normalized with two strategies: {\em lazy} ({\tt lazy}
tactic), or {\em call-by-value} ({\tt cbv} tactic). The lazy strategy
is a call-by-need strategy, with sharing of reductions: the arguments of a
function call are partially evaluated only when necessary, and if an
argument is used several times then it is computed only once. This
reduction is efficient for reducing expressions with dead code. For
instance, the proofs of a proposition {\tt exists~$x$. $P(x)$} reduce to a
pair of a witness $t$, and a proof that $t$ satisfies the predicate
$P$. Most of the time, $t$ may be computed without computing the proof
of $P(t)$, thanks to the lazy strategy.

The call-by-value strategy is the one used in ML languages: the
arguments of a function call are evaluated first, using a weak
reduction (no reduction under the $\lambda$-abstractions). Despite the
lazy strategy always performs fewer reductions than the call-by-value
strategy, the latter is generally more efficient for evaluating purely
computational expressions (i.e. with few dead code).

\begin{Variants}
\item {\tt compute} \tacindex{compute}\\
      {\tt cbv}

  These are synonyms for {\tt cbv beta delta iota zeta}.

\item {\tt lazy}

  This is a synonym for {\tt lazy beta delta iota zeta}.

\item {\tt compute [\qualid$_1$\ldots\qualid$_k$]}\\
      {\tt cbv [\qualid$_1$\ldots\qualid$_k$]}

  These are synonyms of {\tt cbv beta delta
  [\qualid$_1$\ldots\qualid$_k$] iota zeta}.

\item {\tt compute -[\qualid$_1$\ldots\qualid$_k$]}\\
      {\tt cbv -[\qualid$_1$\ldots\qualid$_k$]}

  These are synonyms of {\tt cbv beta delta
  -[\qualid$_1$\ldots\qualid$_k$] iota zeta}.

\item {\tt lazy [\qualid$_1$\ldots\qualid$_k$]}\\
      {\tt lazy -[\qualid$_1$\ldots\qualid$_k$]}

  These are respectively synonyms of {\tt lazy beta delta
  [\qualid$_1$\ldots\qualid$_k$] iota zeta} and {\tt lazy beta delta
  -[\qualid$_1$\ldots\qualid$_k$] iota zeta}.

\item {\tt vm\_compute} \tacindex{vm\_compute}

  This tactic evaluates the goal using the optimized call-by-value
  evaluation bytecode-based virtual machine. This algorithm is
  dramatically more efficient than the algorithm used for the {\tt
  cbv} tactic, but it cannot be fine-tuned. It is specially
  interesting for full evaluation of algebraic objects. This includes
  the case of reflexion-based tactics.

\end{Variants}

% Obsolete? Anyway not very important message
%\begin{ErrMsgs}
%\item \errindex{Delta must be specified before}
%
%  A list of constants appeared before the {\tt delta} flag.
%\end{ErrMsgs}


\subsection{\tt red}
\tacindex{red}

This tactic applies to a goal that has the form {\tt
  forall (x:T1)\dots(xk:Tk), t} with {\tt t}
$\beta\iota\zeta$-reducing to {\tt c t1 \dots\ tn} and {\tt c} a
constant.  If
{\tt c} is transparent then it replaces {\tt c} with its definition
(say {\tt t}) and then reduces {\tt (t t1 \dots\ tn)} according to
$\beta\iota\zeta$-reduction rules.

\begin{ErrMsgs}
\item \errindex{Not reducible}
\end{ErrMsgs}

\subsection{\tt hnf}
\tacindex{hnf}

This tactic applies to any goal. It replaces the current goal with its
head normal form according to the $\beta\delta\iota\zeta$-reduction
rules, i.e.  it reduces the head of the goal until it becomes a
product or an irreducible term. All inner $\beta\iota$-redexes are also
reduced.

\Example
The term \verb+forall n:nat, (plus (S n) (S n))+ is not reduced by {\tt hnf}.

\Rem The $\delta$ rule only applies to transparent constants
(see Section~\ref{Opaque} on transparency and opacity).

\subsection{\tt simpl}
\tacindex{simpl}

This tactic applies to any goal. The tactic {\tt simpl} first applies
$\beta\iota$-reduction rule.  Then it expands transparent constants
and tries to reduce {\tt T'} according, once more, to $\beta\iota$
rules. But when the $\iota$ rule is not applicable then possible
$\delta$-reductions are not applied.  For instance trying to use {\tt
simpl} on {\tt (plus n O)=n} changes nothing.  Notice that only
transparent constants whose name can be reused as such in the
recursive calls are possibly unfolded. For instance a constant defined
by {\tt plus' := plus} is possibly unfolded and reused in the
recursive calls, but a constant such as {\tt succ := plus (S O)} is
never unfolded.

The behavior of {\tt simpl} can be tuned using the {\tt Arguments} vernacular
command as follows:
\comindex{Arguments}
\begin{itemize}
\item
A constant can be marked to be never unfolded by {\tt simpl}:
\begin{coq_example*}
Arguments minus x y : simpl never
\end{coq_example*}
After that command an expression like {\tt (minus (S x) y)} is left untouched by
the {\tt simpl} tactic.
\item
A constant can be marked to be unfolded only if applied to enough arguments.
The number of arguments required can be specified using
the {\tt /} symbol in the arguments list of the {\tt Arguments} vernacular
command.
\begin{coq_example*}
Definition fcomp A B C f (g : A -> B) (x : A) : C := f (g x).
Notation "f \o g" := (fcomp f g) (at level 50).
Arguments fcomp {A B C} f g x /.
\end{coq_example*}
After that command the expression {\tt (f \verb+\+o g)} is left untouched by
{\tt simpl} while {\tt ((f \verb+\+o g) t)} is reduced to {\tt (f (g t))}.
The same mechanism can be used to make a constant volatile, i.e. always
unfolded by {\tt simpl}.
\begin{coq_example*}
Definition volatile := fun x : nat => x.
Arguments volatile / x.
\end{coq_example*}
\item
A constant can be marked to be unfolded only if an entire set of arguments
evaluates to a constructor. The {\tt !} symbol can be used to mark such
arguments.
\begin{coq_example*}
Arguments minus !x !y.
\end{coq_example*}
After that command, the expression {\tt (minus (S x) y)} is left untouched by
{\tt simpl}, while {\tt (minus (S x) (S y))} is reduced to {\tt (minus x y)}.
\item
A special heuristic to determine if a constant has to be unfolded can be
activated with the following command:
\begin{coq_example*}
Arguments minus x y : simpl nomatch
\end{coq_example*}
The heuristic avoids to perform a simplification step that would
expose a {\tt match} construct in head position. For example the
expression {\tt (minus (S (S x)) (S y))} is simplified to
{\tt (minus (S x) y)} even if an extra simplification is possible.
\end{itemize}

\tacindex{simpl \dots\ in}
\begin{Variants}
\item {\tt simpl {\term}}

  This applies {\tt simpl} only to the occurrences of {\term} in the
  current goal.

\item {\tt simpl {\term} at \num$_1$ \dots\ \num$_i$}

  This applies {\tt simpl} only to the \num$_1$, \dots, \num$_i$
  occurrences of {\term} in the current goal.

  \ErrMsg {\tt Too few occurrences}

\item {\tt simpl {\ident}}

  This applies {\tt simpl} only to the applicative subterms whose head
  occurrence is {\ident}.

\item {\tt simpl {\ident} at \num$_1$ \dots\ \num$_i$}

  This applies {\tt simpl} only to the \num$_1$, \dots, \num$_i$
applicative subterms whose head occurrence is {\ident}.

\end{Variants}

\subsection{\tt unfold \qualid}
\tacindex{unfold}
\label{unfold}

This tactic applies to any goal. The argument {\qualid} must denote a
defined transparent constant or local definition (see Sections~\ref{Basic-definitions} and~\ref{Transparent}).  The tactic {\tt
  unfold} applies the $\delta$ rule to each occurrence of the constant
to which {\qualid} refers in the current goal and then replaces it
with its $\beta\iota$-normal form.

\begin{ErrMsgs}
\item {\qualid} \errindex{does not denote an evaluable constant}

\end{ErrMsgs}

\begin{Variants}
\item {\tt unfold {\qualid}$_1$, \dots, \qualid$_n$}
  \tacindex{unfold \dots\ in}

  Replaces {\em simultaneously} {\qualid}$_1$, \dots, {\qualid}$_n$
  with their definitions and replaces the current goal with its
  $\beta\iota$ normal form.

\item {\tt unfold {\qualid}$_1$ at \num$_1^1$, \dots, \num$_i^1$,
\dots,\ \qualid$_n$ at \num$_1^n$ \dots\ \num$_j^n$}

  The lists \num$_1^1$, \dots, \num$_i^1$ and \num$_1^n$, \dots,
  \num$_j^n$ specify the occurrences of {\qualid}$_1$, \dots,
  \qualid$_n$ to be unfolded. Occurrences are located from left to
  right.

  \ErrMsg {\tt bad occurrence number of {\qualid}$_i$}

  \ErrMsg {\qualid}$_i$ {\tt does not occur}

\item {\tt unfold {\qstring}}

  If {\qstring} denotes the discriminating symbol of a notation (e.g. {\tt
  "+"}) or an expression defining a notation (e.g. \verb!"_ + _"!), and
  this notation refers to an unfoldable constant, then the tactic
  unfolds it.

\item {\tt unfold {\qstring}\%{\delimkey}}

  This is variant of {\tt unfold {\qstring}} where {\qstring} gets its
  interpretation from the scope bound to the delimiting key
  {\delimkey} instead of its default interpretation (see
  Section~\ref{scopechange}).

\item {\tt unfold \qualidorstring$_1$ at \num$_1^1$, \dots, \num$_i^1$,
\dots,\ \qualidorstring$_n$ at \num$_1^n$ \dots\ \num$_j^n$}

  This is the most general form, where {\qualidorstring} is either a
  {\qualid} or a {\qstring} referring to a notation.

\end{Variants}

\subsection{\tt fold \term}
\tacindex{fold}

This tactic applies to any goal. The term \term\ is reduced using the {\tt red}
tactic. Every occurrence of the resulting term in the goal is then
replaced by \term.

\begin{Variants}
\item {\tt fold} \term$_1$ \dots\ \term$_n$

  Equivalent to {\tt fold} \term$_1${\tt;}\ldots{\tt; fold} \term$_n$.
\end{Variants}

\subsection{\tt pattern \term}
\tacindex{pattern}
\label{pattern}

This command applies to any goal. The argument {\term} must be a free
subterm of the current goal.  The command {\tt pattern} performs
$\beta$-expansion (the inverse of $\bt$-reduction) of the current goal
(say \T) by
\begin{enumerate}
\item replacing all occurrences of {\term} in {\T} with a fresh variable
\item abstracting this variable
\item applying the abstracted goal to {\term}
\end{enumerate}

For instance, if the current goal $T$ is expressible has $\phi(t)$
where the notation captures all the instances of $t$ in $\phi(t)$,
then {\tt pattern $t$} transforms it into {\tt (fun x:$A$ => $\phi(${\tt
x}$)$) $t$}.  This command can be used, for instance, when the tactic
{\tt apply} fails on matching.

\begin{Variants}
\item {\tt pattern {\term} at {\num$_1$} \dots\ {\num$_n$}}

  Only the occurrences {\num$_1$} \dots\ {\num$_n$} of {\term} are
  considered for $\beta$-expansion. Occurrences are located from left
  to right.

\item {\tt pattern {\term} at - {\num$_1$} \dots\ {\num$_n$}}

  All occurrences except the occurrences of indexes {\num$_1$} \dots\
  {\num$_n$} of {\term} are considered for
  $\beta$-expansion. Occurrences are located from left to right.

\item {\tt pattern {\term$_1$}, \dots, {\term$_m$}}

  Starting from a goal $\phi(t_1 \dots\ t_m)$, the tactic
   {\tt pattern $t_1$, \dots,\ $t_m$} generates the equivalent goal {\tt
   (fun (x$_1$:$A_1$) \dots\ (x$_m$:$A_m$) => $\phi(${\tt x$_1$\dots\
   x$_m$}$)$) $t_1$ \dots\ $t_m$}. If $t_i$ occurs in one of the
   generated types $A_j$ these occurrences will also be considered and
   possibly abstracted.

\item {\tt pattern {\term$_1$} at {\num$_1^1$} \dots\ {\num$_{n_1}^1$}, \dots,
    {\term$_m$} at {\num$_1^m$} \dots\ {\num$_{n_m}^m$}}

  This behaves as above but processing only the occurrences \num$_1^1$,
  \dots, \num$_i^1$ of \term$_1$, \dots, \num$_1^m$, \dots, \num$_j^m$
  of \term$_m$ starting from \term$_m$.

\item {\tt pattern} {\term$_1$} \zeroone{{\tt at \zeroone{-}} {\num$_1^1$} \dots\ {\num$_{n_1}^1$}} {\tt ,} \dots {\tt ,}
    {\term$_m$} \zeroone{{\tt at \zeroone{-}} {\num$_1^m$} \dots\ {\num$_{n_m}^m$}}

  This is the most general syntax that combines the different variants.

\end{Variants}

\subsection{Conversion tactics applied to hypotheses}

{\convtactic} {\tt in} \ident$_1$ \dots\ \ident$_n$

Applies the conversion tactic {\convtactic} to the
hypotheses \ident$_1$, \ldots, \ident$_n$. The tactic {\convtactic} is
any of the conversion tactics listed in this section.

If \ident$_i$ is a local definition, then \ident$_i$ can be replaced
by (Type of \ident$_i$) to address not the body but the type of the
local definition. Example: {\tt unfold not in (Type of H1) (Type of H3).}

\begin{ErrMsgs}
\item \errindex{No such hypothesis} : {\ident}.
\end{ErrMsgs}


\section{Automation}
\subsection{\tt auto}
\label{auto}
\tacindex{auto}

This tactic implements a Prolog-like resolution procedure to solve the
current goal. It first tries to solve the goal using the {\tt
  assumption} tactic, then it reduces the goal to an atomic one using
{\tt intros} and introducing the newly generated hypotheses as hints.
Then it looks at the list of tactics associated to the head symbol of
the goal and tries to apply one of them (starting from the tactics
with lower cost). This process is recursively applied to the generated
subgoals.

By default, \texttt{auto} only uses the hypotheses of the current goal and the
hints of the database named {\tt core}.

\begin{Variants}

\item  {\tt auto \num}

  Forces the search depth to be \num. The maximal search depth is 5 by
  default.

\item {\tt auto with \ident$_1$ \dots\ \ident$_n$}

  Uses the hint databases $\ident_1$ \dots\ $\ident_n$ in addition to
  the database {\tt core}. See Section~\ref{Hints-databases} for the
  list of pre-defined databases and the way to create or extend a
  database.  This option can be combined with the previous one.

\item {\tt auto with *}

  Uses all existing hint databases, minus the special database
  {\tt v62}. See Section~\ref{Hints-databases}

\item \texttt{auto using} \nterm{lemma}$_1$ {\tt ,} {\ldots} {\tt ,} \nterm{lemma}$_n$

  Uses \nterm{lemma}$_1$, \ldots, \nterm{lemma}$_n$ in addition to
  hints (can be combined with the \texttt{with \ident} option). If
  $lemma_i$ is an inductive type, it is the collection of its
  constructors which is added as hints.

\item \texttt{auto using} \nterm{lemma}$_1$ {\tt ,} {\ldots} {\tt ,} \nterm{lemma}$_n$ with \ident$_1$ {\ldots} \ident$_n$

  This combines the effects of the {\tt using} and {\tt with} options.

\item {\tt trivial}\tacindex{trivial}

  This tactic is a restriction of {\tt auto} that is not recursive and
  tries only hints that cost 0. Typically it solves trivial
  equalities like $X=X$.

\item \texttt{trivial with \ident$_1$ \dots\ \ident$_n$}

\item \texttt{trivial with *}

\end{Variants}

\Rem {\tt auto} either solves completely the goal or else leaves it
intact. \texttt{auto} and \texttt{trivial} never fail.

\SeeAlso Section~\ref{Hints-databases}

\subsection{\tt eauto}
\tacindex{eauto}
\label{eauto}

This tactic generalizes {\tt auto}. In contrast with
the latter, {\tt eauto} uses unification of the goal
against the hints rather than pattern-matching
(in other words, it uses {\tt eapply} instead of
{\tt apply}).
As a consequence, {\tt eauto} can solve such a goal:

\begin{coq_example}
Hint Resolve ex_intro.
Goal forall P:nat -> Prop, P 0 ->  exists n, P n.
eauto.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Note that {\tt ex\_intro} should be declared as an
hint.

\SeeAlso Section~\ref{Hints-databases}

\subsection{\tt autounfold with \ident$_1$ \mbox{\dots} \ident$_n$}
\tacindex{autounfold}
\label{autounfold}

This tactic unfolds constants that were declared through a {\tt Hint
  Unfold} in the given databases.

\begin{Variants}
\item {\tt autounfold with \ident$_1$ \dots\ \ident$_n$ in \nterm{clause}}

  Performs the unfolding in the given clause.

\item {\tt autounfold with *}

  Uses the unfold hints declared in all the hint databases.
\end{Variants}


\subsection{\tt autorewrite with \ident$_1$ \mbox{\dots} \ident$_n$}
\label{tactic:autorewrite}
\tacindex{autorewrite}

This tactic \footnote{The behavior of this tactic has much changed compared to
the versions available in the previous distributions (V6). This may cause
significant changes in your theories to obtain the same result. As a drawback
of the re-engineering of the code, this tactic has also been completely revised
to get a very compact and readable version.} carries out rewritings according
the rewriting rule bases {\tt \ident$_1$ \dots \ident$_n$}.

Each rewriting rule of a base \ident$_i$ is applied to the main subgoal until
it fails. Once all the rules have been processed, if the main subgoal has
progressed (e.g., if it is distinct from the initial main goal) then the rules
of this base are processed again. If the main subgoal has not progressed then
the next base is processed. For the bases, the behavior is exactly similar to
the processing of the rewriting rules.

The rewriting rule bases are built with the {\tt Hint~Rewrite} vernacular
command.

\Warning{} This tactic may loop if you build non terminating rewriting systems.

\begin{Variant}
\item {\tt autorewrite with \ident$_1$ \mbox{\dots} \ident$_n$ using \tac}

Performs, in the same way, all the rewritings of the bases {\tt \ident$_1$
\mbox{\dots} \ident$_n$} applying {\tt \tac} to the main subgoal after each
rewriting step.

\item {\tt autorewrite with \ident$_1$ \mbox{\dots} \ident$_n$ in \qualid}

  Performs all the rewritings in hypothesis {\qualid}.
\item {\tt autorewrite with \ident$_1$ \mbox{\dots} \ident$_n$ in {\qualid} using \tac}

  Performs all  the rewritings  in hypothesis {\qualid}  applying {\tt
    \tac} to the main subgoal after each rewriting step.

\item {\tt autorewrite with \ident$_1$ \mbox{\dots} \ident$_n$ in \nterm{clause}}

  Performs all the rewriting  in the clause \nterm{clause}.
  The \nterm{clause} argument must not contain any \texttt{type of} nor \texttt{value of}.

\end{Variant}

\SeeAlso Section~\ref{HintRewrite} for feeding the database of lemmas used by {\tt autorewrite}.

\SeeAlso Section~\ref{autorewrite-example} for examples showing the use of
this tactic.

% En attente d'un moyen de valoriser les fichiers de demos
%\SeeAlso file \texttt{contrib/Rocq/DEMOS/Demo\_AutoRewrite.v}

\section{Controlling automation}

\subsection{The hints databases for {\tt auto} and {\tt eauto}}
\index{Hints databases}
\label{Hints-databases}
\comindex{Hint}

The hints for \texttt{auto} and \texttt{eauto} are stored in
databases.  Each database maps head symbols to a list of hints. One can
use the command \texttt{Print Hint \ident} to display the hints
associated to the head symbol \ident{} (see \ref{PrintHint}). Each
hint has a cost that is an nonnegative integer, and an optional pattern.
The hints with lower cost are tried first. A hint is tried by
\texttt{auto} when the conclusion of the current goal
matches its pattern or when it has no pattern.

\subsubsection*{Creating Hint databases
  \label{CreateHintDb}\comindex{CreateHintDb}}

One can optionally declare a hint database using the command
\texttt{Create HintDb}. If a hint is added to an unknown database, it
will be automatically created.

\medskip
\texttt{Create HintDb} {\ident} [\texttt{discriminated}]
\medskip

This command creates a new database named \ident.
The database is implemented by a Discrimination Tree (DT) that serves as
an index of all the lemmas. The DT can use transparency information to decide
if a constant should be indexed or not (c.f. \ref{HintTransparency}),
making the retrieval more efficient.
The legacy implementation (the default one for new databases) uses the
DT only on goals without existentials (i.e., auto goals), for non-Immediate
hints and do not make use of transparency hints, putting more work on the
unification that is run after retrieval (it keeps a list of the lemmas
in case the DT is not used). The new implementation enabled by
the {\tt discriminated} option makes use of DTs in all cases and takes
transparency information into account. However, the order in which hints
are retrieved from the DT may differ from the order in which they were
inserted, making this implementation observationally different from the
legacy one.

The general
command to add a hint to some databases \ident$_1$, \dots, \ident$_n$ is
\begin{tabbing}
  {\tt Hint {\hintdef} :~\ident$_1$ \mbox{\dots} \ident$_n$}
\end{tabbing}

\begin{Variants}
\item {\tt Hint \hintdef}

  No database name is given: the hint is registered in the {\tt core}
    database.

\item {\tt Local Hint {\hintdef} :~\ident$_1$ \mbox{\dots} \ident$_n$}

  This is used to declare hints that must not be exported to the other
  modules that require and import the current module. Inside a
  section, the option {\tt Local} is useless since hints do not
  survive anyway to the closure of sections.

\item {\tt Local Hint \hintdef}

  Idem for the {\tt core} database.

\end{Variants}

The {\hintdef} is one of the following expressions:

\begin{itemize}
\item {\tt Resolve \term}
  \comindex{Hint Resolve}

  This command adds {\tt apply {\term}} to the hint list
  with the head symbol of the type of \term. The cost of that hint is
  the number of subgoals generated by {\tt apply {\term}}.

  In case the inferred type of \term\ does not start with a product the
  tactic added in the hint list is {\tt exact {\term}}. In case this
  type can be reduced to a type starting with a product, the tactic {\tt
    apply {\term}} is also stored in the hints list.

  If the inferred type of \term\ contains a dependent
  quantification on a predicate, it is added to the hint list of {\tt
    eapply} instead of the hint list of {\tt apply}. In this case, a
  warning is printed since the hint is only used by the tactic {\tt
    eauto} (see \ref{eauto}). A typical example of a hint that is used
  only by \texttt{eauto} is a transitivity lemma.

  \begin{ErrMsgs}
  \item \errindex{Bound head variable}

    The head symbol of the type of {\term} is a bound variable such
    that this tactic cannot be associated to a constant.

  \item \term\ \errindex{cannot be used as a hint}

    The type of {\term} contains products over variables that do not
    appear in the conclusion. A typical example is a transitivity axiom.
    In that case the {\tt apply} tactic fails, and thus is useless.

  \end{ErrMsgs}

  \begin{Variants}

  \item {\tt Resolve \term$_1$ \mbox{\dots} \term$_m$}

    Adds each \texttt{Resolve} {\term$_i$}.

  \end{Variants}

\item \texttt{Immediate {\term}}
\comindex{Hint Immediate}

  This command adds {\tt apply {\term}; trivial} to the hint list
  associated with the head symbol of the type of {\ident} in the given
  database. This tactic will fail if all the subgoals generated by
  {\tt apply {\term}} are not solved immediately by the {\tt trivial}
  tactic (which only tries tactics with cost $0$).

  This command is useful for theorems such as the symmetry of equality
  or $n+1=m+1 \to n=m$ that we may like to introduce with a
  limited use in order to avoid useless proof-search.

  The cost of this tactic (which never generates subgoals) is always 1,
  so that it is not used by {\tt trivial} itself.

  \begin{ErrMsgs}

  \item \errindex{Bound head variable}

  \item \term\ \errindex{cannot be used as a hint}

  \end{ErrMsgs}

  \begin{Variants}

    \item {\tt Immediate \term$_1$ \mbox{\dots} \term$_m$}

      Adds each \texttt{Immediate} {\term$_i$}.

  \end{Variants}

\item \texttt{Constructors} {\ident}
\comindex{Hint Constructors}

  If {\ident} is an inductive type, this command adds all its
  constructors as hints of type \texttt{Resolve}. Then, when the
  conclusion of current goal has the form \texttt{({\ident} \dots)},
  \texttt{auto} will try to apply each constructor.

  \begin{ErrMsgs}

    \item {\ident} \errindex{is not an inductive type}

    \item {\ident} \errindex{not declared}

  \end{ErrMsgs}

  \begin{Variants}

    \item {\tt Constructors \ident$_1$ \mbox{\dots} \ident$_m$}

      Adds each \texttt{Constructors} {\ident$_i$}.

  \end{Variants}

\item \texttt{Unfold} {\qualid}
\comindex{Hint Unfold}

  This adds the tactic {\tt unfold {\qualid}} to the hint list that
  will only be used when the head constant of the goal is \ident.  Its
  cost is 4.

  \begin{Variants}

    \item {\tt Unfold \ident$_1$ \mbox{\dots} \ident$_m$}

      Adds each \texttt{Unfold} {\ident$_i$}.

  \end{Variants}

\item \texttt{Transparent}, \texttt{Opaque} {\qualid}
\label{HintTransparency}
\comindex{Hint Transparent}
\comindex{Hint Opaque}

  This adds a transparency hint to the database, making {\tt {\qualid}}
  a transparent or opaque constant during resolution. This information
  is used during unification of the goal with any lemma in the database
  and inside the discrimination network to relax or constrain it in the
  case of \texttt{discriminated} databases.

  \begin{Variants}

    \item \texttt{Transparent}, \texttt{Opaque} {\ident$_1$} \mbox{\dots} {\ident$_m$}

      Declares each {\ident$_i$} as a transparent or opaque constant.

  \end{Variants}

\item \texttt{Extern \num\ [\pattern]\ => }\textsl{tactic}
\comindex{Hint Extern}

  This hint type is to extend \texttt{auto} with tactics other than
  \texttt{apply} and \texttt{unfold}. For that, we must specify a
  cost, an optional pattern and a tactic to execute. Here is an example:

\begin{quotation}
\begin{verbatim}
Hint Extern 4 (~(_ = _)) => discriminate.
\end{verbatim}
\end{quotation}

  Now, when the head of the goal is a disequality, \texttt{auto} will
  try \texttt{discriminate} if it does not manage to solve the goal
  with hints with a cost less than 4.

  One can even use some sub-patterns of the pattern in the tactic
  script. A sub-pattern is a question mark followed by an ident, like
  \texttt{?X1} or \texttt{?X2}. Here is an example:

% Require EqDecide.
\begin{coq_example*}
Require Import List.
\end{coq_example*}
\begin{coq_example}
Hint Extern 5   ({?X1 = ?X2} + {?X1 <> ?X2}) =>
 generalize X1, X2; decide equality : eqdec.
Goal
forall a b:list (nat * nat), {a = b} + {a <> b}.
info auto with eqdec.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\end{itemize}

\Rem One can use an \texttt{Extern} hint with no pattern to do
pattern-matching on hypotheses using \texttt{match goal with} inside
the tactic.

\begin{Variants}
\item {\tt Hint \hintdef}

  No database name is given: the hint is registered in the {\tt core}
    database.

\item {\tt Hint Local {\hintdef} : \ident$_1$ \mbox{\dots} \ident$_n$}

  This is used to declare hints that must not be exported to the other
  modules that require and import the current module. Inside a
  section, the option {\tt Local} is useless since hints do not
  survive anyway to the closure of sections.

\item {\tt Hint Local \hintdef}

  Idem for the {\tt core} database.

\end{Variants}

% There are shortcuts that allow to define several goal at once:

% \begin{itemize}
% \item \comindex{Hints Resolve}\texttt{Hints Resolve \ident$_1$ \dots\ \ident$_n$ : \ident.}\\
%   This command is a shortcut for the following ones:
%   \begin{quotation}
%    \noindent\texttt{Hint \ident$_1$ : \ident\ := Resolve \ident$_1$}\\
%    \dots\\
%    \texttt{Hint \ident$_1$ : \ident := Resolve \ident$_1$}
%   \end{quotation}
%   Notice that the hint name is the same that the theorem given as
%   hint.
% \item \comindex{Hints Immediate}\texttt{Hints Immediate \ident$_1$ \dots\ \ident$_n$ : \ident.}\\
% \item \comindex{Hints Unfold}\texttt{Hints Unfold \qualid$_1$ \dots\ \qualid$_n$ : \ident.}\\
% \end{itemize}

%\begin{Warnings}
%  \item \texttt{Overriding hint named \dots\ in database \dots}
%\end{Warnings}



\subsection{Hint databases defined in the \Coq\ standard library}

Several hint databases are defined in the \Coq\ standard library.  The
actual content of a database is the collection of the hints declared
to belong to this database in each of the various modules currently
loaded.  Especially, requiring new modules potentially extend a
database. At {\Coq} startup, only the {\tt core} and {\tt v62}
databases are non empty and can be used.

\begin{description}

\item[\tt core] This special database is automatically used by
  \texttt{auto}, except when pseudo-database \texttt{nocore} is
  given to \texttt{auto}. The \texttt{core} database contains
  only basic lemmas about negation,
  conjunction, and so on from. Most of the hints in this database come
  from the \texttt{Init} and \texttt{Logic} directories.

\item[\tt arith] This database contains all lemmas about Peano's
  arithmetic proved in the directories \texttt{Init} and
  \texttt{Arith}

\item[\tt zarith] contains lemmas about binary signed integers from
  the directories \texttt{theories/ZArith}. When required, the module
  {\tt Omega} also extends the database {\tt zarith} with a high-cost
  hint that calls {\tt omega} on equations and inequalities in {\tt
  nat} or {\tt Z}.

\item[\tt bool] contains lemmas about booleans, mostly from directory
  \texttt{theories/Bool}.

\item[\tt datatypes] is for lemmas about lists, streams and so on that
  are mainly proved in the \texttt{Lists} subdirectory.

\item[\tt sets] contains lemmas about sets and relations from the
  directories \texttt{Sets} and \texttt{Relations}.

\item[\tt typeclass\_instances] contains all the type class instances
  declared in the environment, including those used for \texttt{setoid\_rewrite},
  from the \texttt{Classes} directory.
\end{description}

There is also a special database called {\tt v62}. It collects all
hints that were declared in the versions of {\Coq} prior to version
6.2.4 when the databases {\tt core}, {\tt arith}, and so on were
introduced.  The purpose of the database {\tt v62} is to ensure
compatibility with further versions of {\Coq} for developments done in
versions prior to 6.2.4 ({\tt auto} being replaced by {\tt auto with v62}).
The database {\tt v62} is intended not to be extended (!). It is not
included in the hint databases list used in the {\tt auto with *} tactic.

Furthermore, you are advised not to put your own hints in the
{\tt core} database, but use one or several databases specific to your
development.

\subsection{\tt Print Hint}
\label{PrintHint}
\comindex{Print Hint}

This command displays all hints that apply to the current goal. It
fails if no proof is being edited, while the two variants can be used at
every moment.

\begin{Variants}

\item {\tt Print Hint \ident}

 This command displays only tactics associated with \ident\ in the
 hints list. This is independent of the goal being edited, so this
 command will not fail if no goal is being edited.

\item {\tt Print Hint *}

  This command displays all declared hints.

\item {\tt Print HintDb \ident}
\label{PrintHintDb}
\comindex{Print HintDb}

 This command displays all hints from database \ident.

\end{Variants}

\subsection{\tt Hint Rewrite \term$_1$ \mbox{\dots} \term$_n$ :~\ident}
\label{HintRewrite}
\comindex{Hint Rewrite}

This vernacular command adds the terms {\tt \term$_1$ \mbox{\dots} \term$_n$}
(their types must be equalities) in the rewriting base {\tt \ident}
with the default orientation (left to right). Notice that the
rewriting bases are distinct from the {\tt auto} hint bases and that
{\tt auto} does not take them into account.

This command is synchronous with the section mechanism (see \ref{Section}):
when closing a section, all aliases created by \texttt{Hint Rewrite} in that
section are lost. Conversely, when loading a module, all \texttt{Hint Rewrite}
declarations at the global level of that module are loaded.

\begin{Variants}
\item {\tt Hint Rewrite -> \term$_1$ \mbox{\dots} \term$_n$ :~\ident}

This is strictly equivalent to the command above (we only make explicit the
orientation which otherwise defaults to {\tt ->}).

\item {\tt Hint Rewrite <- \term$_1$ \mbox{\dots} \term$_n$ :~\ident}

Adds the rewriting rules {\tt \term$_1$ \mbox{\dots} \term$_n$} with a right-to-left
orientation in the base {\tt \ident}.

\item {\tt Hint Rewrite \term$_1$ \mbox{\dots} \term$_n$ using {\tac} :~\ident}

When the rewriting rules {\tt \term$_1$ \mbox{\dots} \term$_n$} in {\tt \ident} will
be used, the tactic {\tt \tac} will be applied to the generated subgoals, the
main subgoal excluded.

%% \item
%% {\tt Hint Rewrite [ \term$_1$ \dots \term$_n$ ] in \ident}\\
%% {\tt Hint Rewrite [ \term$_1$ \dots \term$_n$ ] in {\ident} using {\tac}}\\
%% These are deprecated syntactic variants for
%% {\tt Hint Rewrite \term$_1$ \dots \term$_n$ : \ident} and
%% {\tt Hint Rewrite \term$_1$ \dots \term$_n$ using {\tac} : {\ident}}.

\item \texttt{Print Rewrite HintDb {\ident}}

  This command displays all rewrite hints contained in {\ident}.

\end{Variants}

\subsection{Hints and sections
\label{Hint-and-Section}}

Hints provided by the \texttt{Hint} commands are erased when closing a
section. Conversely, all hints of a module \texttt{A} that are not
defined inside a section (and not defined with option {\tt Local}) become
available when the module {\tt A} is imported (using
e.g. \texttt{Require Import A.}).

\subsection{Setting implicit automation tactics}

\subsubsection{\tt Proof with {\tac}}
\label{ProofWith}
\comindex{Proof with}

  This command may be used to start a proof. It defines a default
  tactic to be used each time a tactic command {\tac$_1$} is ended by
  ``\verb#...#''. In this case the tactic command typed by the user is
  equivalent to \tac$_1$;{\tac}.

\SeeAlso {\tt Proof.} in Section~\ref{BeginProof}.

\begin{Variants}

\item {\tt Proof with {\tac} using \ident$_1$ \mbox{\dots} \ident$_n$}

  Combines in a single line {\tt Proof with} and {\tt Proof using},
  see~\ref{ProofUsing}

\item {\tt Proof using \ident$_1$ \mbox{\dots} \ident$_n$ with {\tac}}

  Combines in a single line {\tt Proof with} and {\tt Proof using},
  see~\ref{ProofUsing}

\end{Variants}

\subsubsection{\tt Declare Implicit Tactic {\tac}}
\comindex{Declare Implicit Tactic}

This command declares a tactic to be used to solve implicit arguments
that {\Coq} does not know how to solve by unification. It is used
every time the term argument of a tactic has one of its holes not
fully resolved.

Here is an example:

\begin{coq_example}
Parameter quo : nat -> forall n:nat, n<>0 -> nat.
Notation "x // y" := (quo x y _) (at level 40).

Declare Implicit Tactic assumption.
Goal forall n m, m<>0 -> { q:nat & { r | q * m + r = n } }.
intros.
exists (n // m).
\end{coq_example}

The tactic {\tt exists (n // m)} did not fail. The hole was solved by
{\tt assumption} so that it behaved as {\tt exists (quo n m H)}.

\section{Decision procedures}

\subsection{\tt tauto}
\tacindex{tauto}
\label{tauto}

This tactic implements a decision procedure for intuitionistic propositional
calculus based on the contraction-free sequent calculi LJT* of Roy Dyckhoff
\cite{Dyc92}. Note that {\tt tauto} succeeds on any instance of an
intuitionistic tautological proposition. {\tt tauto} unfolds negations
and logical equivalence but does not unfold any other definition.

The following goal can be proved by {\tt tauto} whereas {\tt auto}
would fail:

\begin{coq_example}
Goal forall (x:nat) (P:nat -> Prop), x = 0 \/ P x -> x <> 0 -> P x.
  intros.
  tauto.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Moreover, if it has nothing else to do, {\tt tauto} performs
introductions. Therefore, the use of {\tt intros} in the previous
proof is unnecessary. {\tt tauto} can for instance prove the
following:
\begin{coq_example}
(* auto would fail *)
Goal forall (A:Prop) (P:nat -> Prop),
    A \/ (forall x:nat, ~ A -> P x) -> forall x:nat, ~ A -> P x.

  tauto.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

\Rem In contrast, {\tt tauto} cannot solve the following goal

\begin{coq_example*}
Goal forall (A:Prop) (P:nat -> Prop),
    A \/ (forall x:nat, ~ A -> P x) -> forall x:nat, ~ ~ (A \/ P x).
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}

because \verb=(forall x:nat, ~ A -> P x)= cannot be treated as atomic and an
instantiation of \verb=x= is necessary.

\subsection{\tt intuition \tac}
\tacindex{intuition}
\label{intuition}

The tactic \texttt{intuition} takes advantage of the search-tree built
by the decision procedure involved in the tactic {\tt tauto}. It uses
this information to generate a set of subgoals equivalent to the
original one (but simpler than it) and applies the tactic
{\tac} to them \cite{Mun94}. If this tactic fails on some goals then
{\tt intuition} fails. In fact, {\tt tauto} is simply {\tt intuition
  fail}.

For instance, the tactic {\tt intuition auto} applied to the goal
\begin{verbatim}
(forall (x:nat), P x)/\B -> (forall (y:nat),P y)/\ P O \/B/\ P O
\end{verbatim}
internally replaces it by the equivalent one:
\begin{verbatim}
(forall (x:nat), P x), B |- P O
\end{verbatim}
and then uses {\tt auto} which completes the proof.

Originally due to C{\'e}sar~Mu{\~n}oz, these tactics ({\tt tauto} and {\tt intuition})
have been completely re-engineered by David~Delahaye using mainly the tactic
language (see Chapter~\ref{TacticLanguage}). The code is now much shorter and
a significant increase in performance has been noticed. The general behavior
with respect to dependent types, unfolding and introductions has
slightly changed to get clearer semantics. This may lead to some
incompatibilities.

\begin{Variants}
\item {\tt intuition}

  Is equivalent to {\tt intuition auto with *}.
\end{Variants}

% En attente d'un moyen de valoriser les fichiers de demos
%\SeeAlso file \texttt{contrib/Rocq/DEMOS/Demo\_tauto.v}


\subsection{\tt rtauto}
\tacindex{rtauto}
\label{rtauto}

The {\tt rtauto} tactic solves propositional tautologies similarly to what {\tt tauto} does. The main difference is that the proof term is built using a reflection scheme applied to a sequent calculus proof of the goal. The search procedure is also implemented using a different technique.

Users should be aware that this difference may result in faster proof-search but  slower proof-checking, and {\tt rtauto} might not solve goals that {\tt tauto} would be able to solve (e.g. goals involving universal quantifiers).

\subsection{\tt firstorder}
\tacindex{firstorder}
\label{firstorder}

The tactic \texttt{firstorder} is an {\it experimental} extension of
\texttt{tauto} to
first-order reasoning, written by Pierre Corbineau.
It is not restricted to usual logical connectives but
instead may reason about any first-order class inductive definition.

\begin{Variants}
 \item {\tt firstorder {\tac}}
   \tacindex{firstorder {\tac}}

   Tries to solve the goal with {\tac} when no logical rule may apply.

 \item {\tt firstorder with \ident$_1$ \dots\ \ident$_n$ }
   \tacindex{firstorder with}

   Adds lemmas \ident$_1$ \dots\ \ident$_n$ to the proof-search
   environment.

 \item {\tt firstorder using {\qualid}$_1$ , \dots\ , {\qualid}$_n$ }
   \tacindex{firstorder using}

   Adds lemmas in {\tt auto} hints bases {\qualid}$_1$ \dots\ {\qualid}$_n$
   to the proof-search environment. If {\qualid}$_i$ refers to an inductive
   type, it is the collection of its constructors which is added as hints.

\item \texttt{firstorder using {\qualid}$_1$ , \dots\ , {\qualid}$_n$ with \ident$_1$ \dots\ \ident$_n$}

  This combines the effects of the {\tt using} and {\tt with} options.

\end{Variants}

Proof-search is bounded by a depth parameter which can be set by typing the
{\nobreak \tt Set Firstorder Depth $n$} \comindex{Set Firstorder Depth}
vernacular command.


\subsection{\tt congruence}
\tacindex{congruence}
\label{congruence}

The tactic {\tt congruence}, by Pierre Corbineau, implements the standard Nelson and Oppen
congruence closure algorithm, which is a decision procedure for ground
equalities with uninterpreted symbols. It also include the constructor theory
(see \ref{injection} and \ref{discriminate}).
If the goal is a non-quantified equality, {\tt congruence} tries to
prove it with non-quantified equalities in the context. Otherwise it
tries to infer a discriminable equality from those in the context. Alternatively, congruence tries to prove that a hypothesis is equal to the goal or to the negation of another hypothesis.

{\tt congruence} is also able to take advantage of hypotheses stating quantified equalities, you have to provide a bound for the number of extra equalities generated that way. Please note that one of the members of the equality must contain all the quantified variables in order for {\tt congruence} to match against it.

\begin{coq_eval}
Reset Initial.
Variable A:Set.
Variables a b:A.
Variable f:A->A.
Variable g:A->A->A.
\end{coq_eval}

\begin{coq_example}
Theorem T:
  a=(f a) -> (g b (f a))=(f (f a)) -> (g a b)=(f (g b a)) -> (g a b)=a.
intros.
congruence.
\end{coq_example}

\begin{coq_eval}
Reset Initial.
Variable A:Set.
Variables a c d:A.
Variable f:A->A*A.
\end{coq_eval}

\begin{coq_example}
Theorem inj : f = pair a -> Some (f c) = Some (f d) -> c=d.
intros.
congruence.
\end{coq_example}

\begin{Variants}
 \item {\tt congruence {\sl n}}

  Tries to add at most {\tt \sl n} instances of hypotheses stating quantified equalities to the problem in order to solve it. A bigger value of {\tt \sl n} does not make success slower, only failure. You might consider adding some lemmas as hypotheses using {\tt assert} in order for congruence to use them.

\item {\tt congruence with \term$_1$ \dots\ \term$_n$}

  Adds {\tt \term$_1$ \dots\ \term$_n$} to the pool of terms used by
  {\tt congruence}. This helps in case you have partially applied
  constructors in your goal.
\end{Variants}

\begin{ErrMsgs}
  \item \errindex{I don't know how to handle dependent equality}

    The decision procedure managed to find a proof of the goal or of
    a discriminable equality but this proof could not be built in {\Coq}
    because of dependently-typed functions.

  \item \errindex{Goal is solvable by congruence but some arguments are missing. Try "congruence with \dots", replacing metavariables by arbitrary terms.}

    The decision procedure could solve the goal with the provision
    that additional arguments are supplied for some partially applied
    constructors. Any term of an appropriate type will allow the
    tactic to successfully solve the goal. Those additional arguments
    can be given to {\tt congruence} by filling in the holes in the
    terms given in the error message, using the {\tt with} variant
    described above.
\end{ErrMsgs}





































\section{Everything after this point has yet to be sorted}


\subsection{\tt constr\_eq \term$_1$ \term$_2$}
\tacindex{constr\_eq}
\label{constreq}

This tactic applies to any goal. It checks whether its arguments are
equal modulo alpha conversion and casts.

\ErrMsg \errindex{Not equal}

\subsection{\tt unify \term$_1$ \term$_2$}
\tacindex{unify}
\label{unify}

This tactic applies to any goal. It checks whether its arguments are
unifiable, potentially instantiating existential variables.

\ErrMsg \errindex{Not unifiable}

\begin{Variants}
\item {\tt unify \term$_1$ \term$_2$ with \ident}

  Unification takes the transparency information defined in the
  hint database {\tt \ident} into account (see Section~\ref{HintTransparency}).
\end{Variants}

\subsection{\tt is\_evar \term}
\tacindex{is\_evar}
\label{isevar}

This tactic applies to any goal. It checks whether its argument is an
existential variable. Existential variables are uninstantiated
variables generated by e.g. {\tt eapply} (see Section~\ref{apply}).

\ErrMsg \errindex{Not an evar}

\subsection{\tt has\_evar \term}
\tacindex{has\_evar}
\label{hasevar}

This tactic applies to any goal. It checks whether its argument has an
existential variable as a subterm. Unlike {\tt context} patterns
combined with {\tt is\_evar}, this tactic scans all subterms,
including those under binders.

\ErrMsg \errindex{No evars}

\subsection{\tt is\_var \term}
\tacindex{is\_var}
\label{isvar}

This tactic applies to any goal. It checks whether its argument is a
variable or hypothesis in the current goal context or in the opened sections.

\ErrMsg \errindex{Not a variable or hypothesis}

\section{Equality}

\subsection{\tt f\_equal}
\label{f-equal}
\tacindex{f\_equal}

This tactic applies to a goal of the form $f\ a_1\ \ldots\ a_n = f'\
a'_1\ \ldots\ a'_n$. Using {\tt f\_equal} on such a goal leads to
subgoals $f=f'$ and $a_1=a'_1$ and so on up to $a_n=a'_n$. Amongst
these subgoals, the simple ones (e.g. provable by
reflexivity or congruence) are automatically solved by {\tt f\_equal}.

\subsection{\tt reflexivity}
\label{reflexivity}
\tacindex{reflexivity}

This tactic applies to a goal that has the form {\tt t=u}. It checks
that {\tt t} and {\tt u} are convertible and then solves the goal.
It is equivalent to {\tt apply refl\_equal}.

\begin{ErrMsgs}
\item \errindex{The conclusion is not a substitutive equation}
\item \errindex{Impossible to unify \dots\ with \dots}
\end{ErrMsgs}

\subsection{\tt symmetry}
\tacindex{symmetry}

This tactic applies to a goal that has the form {\tt t=u} and changes it
into {\tt u=t}.

\begin{Variants}
\item {\tt symmetry in \ident} \tacindex{symmetry in}

If the statement of the hypothesis {\ident} has the form {\tt t=u},
the tactic changes it to {\tt u=t}.
\end{Variants}

\subsection{\tt transitivity \term}
\tacindex{transitivity}

This tactic applies to a goal that has the form {\tt t=u}
and transforms it into the two subgoals
{\tt t={\term}} and {\tt {\term}=u}.

\section{Equality and inductive sets}

We describe in this section some special purpose tactics dealing with
equality and inductive sets or types. These tactics use the equality
{\tt eq:forall (A:Type), A->A->Prop}, simply written with the
infix symbol {\tt =}.

\subsection{\tt decide equality}
\label{decideequality}
\tacindex{decide equality}

This tactic solves a goal of the form
{\tt forall $x$ $y$:$R$, \{$x$=$y$\}+\{\verb|~|$x$=$y$\}}, where $R$
is an inductive type such that its constructors do not take proofs or
functions as arguments, nor objects in dependent types.
It solves goals of the form {\tt \{$x$=$y$\}+\{\verb|~|$x$=$y$\}} as well.

\subsection{\tt compare \term$_1$ \term$_2$}
\tacindex{compare}

This tactic compares two given objects \term$_1$ and \term$_2$
of an inductive datatype. If $G$ is the current goal, it leaves the sub-goals
\term$_1${\tt =}\term$_2$ {\tt ->} $G$ and \verb|~|\term$_1${\tt =}\term$_2$
{\tt ->} $G$. The type
of \term$_1$ and \term$_2$ must satisfy the same restrictions as in the tactic
\texttt{decide equality}.

\subsection{\tt simplify\_eq \term}
\tacindex{simplify\_eq}
\tacindex{esimplify\_eq}
\label{simplify-eq}

Let {\term} be the proof of a statement of conclusion {\tt
  {\term$_1$}={\term$_2$}}. If {\term$_1$} and
{\term$_2$} are structurally different (in the sense described for the
tactic {\tt discriminate}), then the tactic {\tt simplify\_eq} behaves as {\tt
  discriminate {\term}}, otherwise it behaves as {\tt injection
  {\term}}.

\Rem If some quantified hypothesis of the goal is named {\ident}, then
{\tt simplify\_eq {\ident}} first introduces the hypothesis in the local
context using \texttt{intros until \ident}.

\begin{Variants}
\item \texttt{simplify\_eq} \num

  This does the same thing as \texttt{intros until \num} then
\texttt{simplify\_eq \ident} where {\ident} is the identifier for the last
introduced hypothesis.

\item \texttt{simplify\_eq} \term{} {\tt with} {\bindinglist}

  This does the same as \texttt{simplify\_eq {\term}} but using
  the given bindings to instantiate parameters or hypotheses of {\term}.

\item \texttt{esimplify\_eq} \num\\
      \texttt{esimplify\_eq} \term{} \zeroone{{\tt with} {\bindinglist}}

  This works the same as {\tt simplify\_eq} but if the type of {\term},
  or the type of the hypothesis referred to by {\num}, has uninstantiated
  parameters, these parameters are left as existential variables.

\item{\tt simplify\_eq}

If the current goal has form $t_1\verb=<>=t_2$, it behaves as
\texttt{intro {\ident}; simplify\_eq {\ident}}.
\end{Variants}

\subsection{\tt dependent rewrite -> \ident}
\tacindex{dependent rewrite ->}
\label{dependent-rewrite}

This tactic applies to any goal.  If \ident\ has type
\verb+(existT B a b)=(existT B a' b')+
in the local context (i.e. each term of the
equality has a sigma type $\{ a:A~ \&~(B~a)\}$) this tactic rewrites
\verb+a+ into \verb+a'+ and \verb+b+ into \verb+b'+ in the current
goal. This tactic works even if $B$ is also a sigma type.  This kind
of equalities between dependent pairs may be derived by the injection
and inversion tactics.

\begin{Variants}
\item{\tt dependent rewrite <- {\ident}}
\tacindex{dependent rewrite <-}

Analogous to {\tt dependent rewrite ->} but uses the equality from
right to left.
\end{Variants}

\section{Inversion
\label{inversion}}

\subsection{\tt functional inversion \ident}
\label{sec:functional-inversion}

\texttt{functional inversion} is a \emph{highly} experimental tactic
that performs inversion on hypothesis {\ident} of the form
\texttt{\qualid\ \term$_1$\dots\term$_n$\ = \term} or \texttt{\term\ =
  \qualid\ \term$_1$\dots\term$_n$} where \qualid\ must have been
defined using \texttt{Function} (see Section~\ref{Function}).

\begin{ErrMsgs}
\item \errindex{Hypothesis {\ident} must contain at least one Function}

\item \errindex{Cannot find inversion information for hypothesis \ident}

  This error may be raised when  some inversion lemma failed to be
  generated by Function.
\end{ErrMsgs}

\begin{Variants}
\item {\tt functional inversion \num}

  This does the same thing as \texttt{intros until \num} then
  \texttt{functional inversion \ident} where {\ident} is the
  identifier for the last introduced hypothesis.
\item {\tt functional inversion \ident\ \qualid}\\
  {\tt functional inversion \num\ \qualid}

  In case the hypothesis {\ident} (or {\num}) has a type of the form
  \texttt{\qualid$_1$\ \term$_1$\dots\term$_n$\ =\ \qualid$_2$\
    \term$_{n+1}$\dots\term$_{n+m}$} where \qualid$_1$ and \qualid$_2$
  are valid candidates to functional inversion, this variant allows to
  choose which must be inverted.
\end{Variants}



\subsection{\tt quote \ident}
\tacindex{quote}
\index{2-level approach}

This kind of inversion has nothing to do with the tactic
\texttt{inversion} above. This tactic does \texttt{change (\ident\
  t)}, where \texttt{t} is a term built in order to ensure the
convertibility. In other words, it does inversion of the function
\ident. This function must be a fixpoint on a simple recursive
datatype: see~\ref{quote-examples} for the full details.

\begin{ErrMsgs}
\item \errindex{quote: not a simple fixpoint}

  Happens when \texttt{quote} is not able to perform inversion properly.
\end{ErrMsgs}

\begin{Variants}
\item \texttt{quote {\ident} [ \ident$_1$ \dots \ident$_n$ ]}

  All terms that are built only with \ident$_1$ \dots \ident$_n$ will be
  considered by \texttt{quote} as constants rather than variables.
\end{Variants}

% En attente d'un moyen de valoriser les fichiers de demos
% \SeeAlso file \texttt{theories/DEMOS/DemoQuote.v} in the distribution

\section{Classical tactics}
\label{ClassicalTactics}

In order to ease the proving process, when the {\tt Classical} module is loaded. A few more tactics are available. Make sure to load the module using the \texttt{Require Import} command.

\subsection{{\tt classical\_left} and \tt classical\_right}
\tacindex{classical\_left}
\tacindex{classical\_right}

The tactics \texttt{classical\_left} and \texttt{classical\_right} are the analog of the \texttt{left} and \texttt{right} but using classical logic. They can only be used for disjunctions.
Use  \texttt{classical\_left} to prove the left part of the disjunction with the assumption that the negation of right part holds.
Use \texttt{classical\_right} to prove the right part of the disjunction with the assumption that the negation of left part holds.

\section{Automatizing
\label{Automatizing}}

% EXISTE ENCORE ?
%
% \subsection{\tt Prolog [ \term$_1$ \dots\ \term$_n$ ] \num}
% \tacindex{Prolog}\label{Prolog}
% This tactic, implemented by Chet Murthy, is based upon the concept of
% existential variables of Gilles Dowek, stating that resolution is a
% kind of unification. It tries to solve the current goal using the {\tt
%   Assumption} tactic, the {\tt intro} tactic, and applying hypotheses
% of the local context and terms of the given list {\tt [ \term$_1$
%   \dots\ \term$_n$\ ]}.  It is more powerful than {\tt auto} since it
% may apply to any theorem, even those of the form {\tt (x:A)(P x) -> Q}
% where {\tt x} does not appear free in {\tt Q}.  The maximal search
% depth is {\tt \num}.

% \begin{ErrMsgs}
% \item \errindex{Prolog failed}\\
%   The Prolog tactic was not able to prove the subgoal.
% \end{ErrMsgs}


%% \subsection{{\tt jp} {\em (Jprover)}
%% \tacindex{jp}
%% \label{jprover}}

%% The tactic \texttt{jp}, due to Huang Guan-Shieng, is an experimental
%% port of the {\em Jprover}\cite{SLKN01} semi-decision procedure for
%% first-order intuitionistic logic implemented in {\em
%%   NuPRL}\cite{Kre02}.

%% The tactic \texttt{jp}, due to Huang Guan-Shieng, is an {\it
%%   experimental} port of the {\em Jprover}\cite{SLKN01} semi-decision
%% procedure for first-order intuitionistic logic implemented in {\em
%%   NuPRL}\cite{Kre02}.

%% Search may optionnaly be bounded by a multiplicity parameter
%% indicating how many (at most) copies of a formula may be used in
%% the proof process, its absence may lead to non-termination of the tactic.

%% %\begin{coq_eval}
%% %Variable S:Set.
%% %Variables P Q:S->Prop.
%% %Variable f:S->S.
%% %\end{coq_eval}

%% %\begin{coq_example*}
%% %Lemma example: (exists x |P x\/Q x)->(exists x |P x)\/(exists x |Q x).
%% %jp.
%% %Qed.

%% %Lemma example2: (forall x ,P x->P (f x))->forall x,P x->P (f(f x)).
%% %jp.
%% %Qed.
%% %\end{coq_example*}

%% \begin{Variants}
%%  \item {\tt jp $n$}\\
%%    \tacindex{jp $n$}
%%    Tries the {\em Jprover} procedure with multiplicities up to $n$,
%%    starting from 1.
%%  \item {\tt jp}\\
%%    Tries the {\em Jprover} procedure without multiplicity bound,
%%    possibly running forever.
%% \end{Variants}

%% \begin{ErrMsgs}
%%  \item \errindex{multiplicity limit reached}\\
%%    The procedure tried all multiplicities below the limit and
%%    failed. Goal might be solved by increasing the multiplicity limit.
%%  \item \errindex{formula is not provable}\\
%%    The procedure determined that goal was not provable in
%%    intuitionistic first-order logic, no matter how big the
%%    multiplicity is.
%% \end{ErrMsgs}


% \subsection[\tt Linear]{\tt Linear\tacindex{Linear}\label{Linear}}
% The tactic \texttt{Linear}, due to Jean-Christophe Filli{\^a}atre
% \cite{Fil94}, implements a decision procedure for {\em Direct
%   Predicate Calculus}, that is first-order Gentzen's Sequent Calculus
% without contraction rules \cite{KeWe84,BeKe92}.  Intuitively, a
% first-order goal is provable in Direct Predicate Calculus if it can be
% proved using each hypothesis at most once.

% Unlike the previous tactics, the \texttt{Linear} tactic does not belong
% to the initial state of the system, and it must be loaded explicitly
% with the command

% \begin{coq_example*}
% Require Linear.
% \end{coq_example*}

% For instance, assuming that \texttt{even} and \texttt{odd} are two
% predicates on natural numbers, and \texttt{a} of type \texttt{nat}, the
% tactic \texttt{Linear} solves the following goal

% \begin{coq_eval}
% Variables even,odd : nat -> Prop.
% Variable a:nat.
% \end{coq_eval}

% \begin{coq_example*}
% Lemma example : (even a)
%               -> ((x:nat)((even x)->(odd (S x))))
%               -> (EX y | (odd y)).
% \end{coq_example*}

% You can find examples of the use of \texttt{Linear} in
% \texttt{theories/DEMOS/DemoLinear.v}.
% \begin{coq_eval}
% Abort.
% \end{coq_eval}

% \begin{Variants}
% \item {\tt Linear with \ident$_1$ \dots\ \ident$_n$}\\
%   \tacindex{Linear with}
%   Is equivalent to apply first {\tt generalize \ident$_1$ \dots
%     \ident$_n$} (see Section~\ref{generalize}) then the \texttt{Linear}
%   tactic.  So one can use axioms, lemmas or hypotheses of the local
%   context with \texttt{Linear} in this way.
% \end{Variants}

% \begin{ErrMsgs}
% \item \errindex{Not provable in Direct Predicate Calculus}
% \item \errindex{Found $n$ classical proof(s) but no intuitionistic one}\\
%   The decision procedure looks actually for classical proofs of the
%   goals, and then checks that they are intuitionistic.  In that case,
%   classical proofs have been found, which do not correspond to
%   intuitionistic ones.
% \end{ErrMsgs}


\subsection{\tt btauto}
\tacindex{btauto}
\label{btauto}

The tactic \texttt{btauto} implements a reflexive solver for boolean tautologies. It
solves goals of the form {\tt t = u} where {\tt t} and {\tt u} are constructed
over the following grammar:

$$\mathtt{t} ::= x \mid \mathtt{true} \mid \mathtt{false}\mid \mathtt{orb\ t_1\ t_2}
\mid \mathtt{andb\ t_1\ t_2} \mid\mathtt{xorb\ t_1\ t_2} \mid\mathtt{negb\ t}
\mid\mathtt{if\ t_1\ then\ t_2\ else\ t_3}
$$

Whenever the formula supplied is not a tautology, it also provides a counter-example.

Internally, it uses a system very similar to the one of the {\tt ring} tactic.

\subsection{\tt omega}
\tacindex{omega}
\label{omega}

The tactic \texttt{omega}, due to Pierre Cr{\'e}gut,
is an automatic decision procedure for Presburger
arithmetic. It solves quantifier-free
formulas built with \verb|~|, \verb|\/|, \verb|/\|,
\verb|->| on top of equalities, inequalities and disequalities on
both the type \texttt{nat} of natural numbers and \texttt{Z} of binary
integers. This tactic must be loaded by the command \texttt{Require Import
  Omega}. See the additional documentation about \texttt{omega}
(see Chapter~\ref{OmegaChapter}).

\subsection{{\tt ring} and \tt ring\_simplify \term$_1$ \mbox{\dots} \term$_n$}
\tacindex{ring}
\tacindex{ring\_simplify}
\comindex{Add Ring}

The {\tt ring} tactic solves equations upon polynomial expressions of
a ring (or semi-ring) structure. It proceeds by normalizing both hand
sides of the equation (w.r.t. associativity, commutativity and
distributivity, constant propagation) and comparing syntactically the
results.

{\tt ring\_simplify} applies the normalization procedure described
above to the terms given. The tactic then replaces all occurrences of
the terms given in the conclusion of the goal by their normal
forms. If no term is given, then the conclusion should be an equation
and both hand sides are normalized.

See Chapter~\ref{ring} for more information on the tactic and how to
declare new ring structures.

\subsection{{\tt field}, {\tt field\_simplify \term$_1$ \mbox{\dots}
  \term$_n$}, and \tt field\_simplify\_eq}
\tacindex{field}
\tacindex{field\_simplify}
\tacindex{field\_simplify\_eq}
\comindex{Add Field}

The {\tt field} tactic is built on the same ideas as {\tt ring}: this
is a reflexive tactic that solves or simplifies equations in a field
structure. The main idea is to reduce a field expression (which is an
extension of ring expressions with the inverse and division
operations) to a fraction made of two polynomial expressions.

Tactic {\tt field} is used to solve subgoals, whereas {\tt
  field\_simplify \term$_1$\dots\term$_n$} replaces the provided terms
by their reduced fraction. {\tt field\_simplify\_eq} applies when the
conclusion is an equation: it simplifies both hand sides and multiplies
so as to cancel denominators. So it produces an equation without
division nor inverse.

All of these 3 tactics may generate a subgoal in order to prove that
denominators are different from zero.

See Chapter~\ref{ring} for more information on the tactic and how to
declare new field structures.

\Example
\begin{coq_example*}
Require Import Reals.
Goal forall x y:R,
    (x * y > 0)%R ->
    (x * (1 / x + x / (x + y)))%R =
    ((- 1 / y) * y * (- x * (x / (x + y)) - 1))%R.
\end{coq_example*}

\begin{coq_example}
intros; field.
\end{coq_example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\SeeAlso file {\tt plugins/setoid\_ring/RealField.v} for an example of instantiation,\\
\phantom{\SeeAlso}theory {\tt theories/Reals} for many examples of use of {\tt
field}.

\subsection{\tt fourier}
\tacindex{fourier}

This tactic written by Lo{\"\i}c Pottier solves linear inequalities on
real numbers using Fourier's method~\cite{Fourier}. This tactic must
be loaded by {\tt Require Import Fourier}.

\Example
\begin{coq_example*}
Require Import Reals.
Require Import Fourier.
Goal forall x y:R, (x < y)%R -> (y + 1 >= x - 1)%R.
\end{coq_example*}

\begin{coq_example}
intros; fourier.
\end{coq_example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}


\section{Simple tactic macros}
\index{Tactic macros}
\comindex{Tactic Definition}
\label{TacticDefinition}

A simple example has more value than a long explanation:

\begin{coq_example}
Ltac Solve := simpl; intros; auto.
Ltac ElimBoolRewrite b H1 H2 :=
  elim b; [ intros; rewrite H1; eauto | intros; rewrite H2; eauto ].
\end{coq_example}

The tactics macros are synchronous with the \Coq\ section mechanism:
a tactic definition is deleted from the current environment
when you close the section (see also \ref{Section})
where it was defined. If you want that a
tactic macro defined in a module is usable in the modules that
require it, you should put it outside of any section.

Chapter~\ref{TacticLanguage} gives examples of more complex
user-defined tactics.


%%% Local Variables:
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% TeX-master: "Reference-Manual"
%%% End:


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-tacex.tex <==
\chapter[Detailed examples of tactics]{Detailed examples of tactics\label{Tactics-examples}}

This chapter presents detailed examples of certain tactics, to
illustrate their behavior.

\section[\tt dependent induction]{\tt dependent induction\label{dependent-induction-example}}
\def\depind{{\tt dependent induction}~}
\def\depdestr{{\tt dependent destruction}~}

The tactics \depind and \depdestr are another solution for inverting
inductive predicate instances and potentially doing induction at the
same time. It is based on the \texttt{BasicElim} tactic of Conor McBride which
works by abstracting each argument of an inductive instance by a variable
and constraining it by equalities afterwards. This way, the usual 
{\tt induction} and {\tt destruct} tactics can be applied to the
abstracted instance and after simplification of the equalities we get
the expected goals.

The abstracting tactic is called {\tt generalize\_eqs} and it takes as
argument an hypothesis to generalize. It uses the {\tt JMeq} datatype
defined in {\tt Coq.Logic.JMeq}, hence we need to require it before.
For example, revisiting the first example of the inversion documentation above:

\begin{coq_example*}
Require Import Coq.Logic.JMeq.
\end{coq_example*}
\begin{coq_eval}
Require Import Coq.Program.Equality.
\end{coq_eval}

\begin{coq_eval}
Inductive Le : nat -> nat -> Set :=
  | LeO : forall n:nat, Le 0 n
  | LeS : forall n m:nat, Le n m -> Le (S n) (S m).
Variable P : nat -> nat -> Prop.
Variable Q : forall n m:nat, Le n m -> Prop.
\end{coq_eval}

\begin{coq_example*}
Goal forall n m:nat, Le (S n) m -> P n m.
intros n m H.
\end{coq_example*}
\begin{coq_example}
generalize_eqs H.
\end{coq_example}

The index {\tt S n} gets abstracted by a variable here, but a
corresponding equality is added under the abstract instance so that no
information is actually lost. The goal is now almost amenable to do induction
or case analysis. One should indeed first move {\tt n} into the goal to
strengthen it before doing induction, or {\tt n} will be fixed in
the inductive hypotheses (this does not matter for case analysis). 
As a rule of thumb, all the variables that appear inside constructors in
the indices of the hypothesis should be generalized. This is exactly
what the \texttt{generalize\_eqs\_vars} variant does:

\begin{coq_eval} 
Undo 1.
\end{coq_eval}
\begin{coq_example}
generalize_eqs_vars H.
induction H.
\end{coq_example}

As the hypothesis itself did not appear in the goal, we did not need to
use an heterogeneous equality to relate the new hypothesis to the old
one (which just disappeared here). However, the tactic works just a well
in this case, e.g.:

\begin{coq_eval}
Admitted.
\end{coq_eval}

\begin{coq_example}
Goal forall n m (p : Le (S n) m), Q (S n) m p.
intros n m p ; generalize_eqs_vars p.
\end{coq_example}

One drawback of this approach is that in the branches one will have to
substitute the equalities back into the instance to get the right
assumptions. Sometimes injection of constructors will also be needed to
recover the needed equalities. Also, some subgoals should be directly
solved because of inconsistent contexts arising from the constraints on 
indexes. The nice thing is that we can make a tactic based on
discriminate, injection and variants of substitution to automatically 
do such simplifications (which may involve the K axiom). 
This is what the {\tt simplify\_dep\_elim} tactic from
{\tt Coq.Program.Equality} does. For example, we might simplify the
previous goals considerably:
% \begin{coq_eval} 
% Abort.
% Goal forall n m:nat, Le (S n) m -> P n m.
% intros n m H ; generalize_eqs_vars H.
% \end{coq_eval}

\begin{coq_example}
induction p ; simplify_dep_elim.
\end{coq_example}

The higher-order tactic {\tt do\_depind} defined in {\tt
  Coq.Program.Equality} takes a tactic and combines the
building blocks we have seen with it: generalizing by equalities
calling the given tactic with the
generalized induction hypothesis as argument and cleaning the subgoals
with respect to equalities. Its most important instantiations are
\depind and \depdestr that do induction or simply case analysis on the
generalized hypothesis. For example we can redo what we've done manually
with \depdestr:

\begin{coq_eval}
Abort.
\end{coq_eval}
\begin{coq_example*}
Require Import Coq.Program.Equality.
Lemma ex : forall n m:nat, Le (S n) m -> P n m.
intros n m H.
\end{coq_example*}
\begin{coq_example}
dependent destruction H.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

This gives essentially the same result as inversion. Now if the
destructed hypothesis actually appeared in the goal, the tactic would
still be able to invert it, contrary to {\tt dependent
 inversion}. Consider the following example on vectors:

\begin{coq_example*}
Require Import Coq.Program.Equality.
Set Implicit Arguments.
Variable A : Set.
Inductive vector : nat -> Type := 
| vnil : vector 0 
| vcons : A -> forall n, vector n -> vector (S n).
Goal forall n, forall v : vector (S n), 
  exists v' : vector n, exists a : A, v = vcons a v'.
  intros n v.
\end{coq_example*}
\begin{coq_example}
  dependent destruction v.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

In this case, the {\tt v} variable can be replaced in the goal by the
generalized hypothesis only when it has a type of the form {\tt vector
 (S n)}, that is only in the second case of the {\tt destruct}. The
first one is dismissed because {\tt S n <> 0}.

\subsection{A larger example}

Let's see how the technique works with {\tt induction} on inductive
predicates on a real example. We will develop an example application to the
theory of simply-typed lambda-calculus formalized in a dependently-typed style:

\begin{coq_example*}
Inductive type : Type :=
| base : type
| arrow : type -> type -> type.
Notation " t --> t' " := (arrow t t') (at level 20, t' at next level).
Inductive ctx : Type :=
| empty : ctx
| snoc : ctx -> type -> ctx.
Notation " G , tau " := (snoc G tau) (at level 20, t at next level).
Fixpoint conc (G D : ctx) : ctx :=
  match D with
    | empty => G
    | snoc D' x => snoc (conc G D') x
  end.
Notation " G ; D " := (conc G D) (at level 20).
Inductive term : ctx -> type -> Type :=
| ax : forall G tau, term (G, tau) tau
| weak : forall G tau, 
  term G tau -> forall tau', term (G, tau') tau
| abs : forall G tau tau', 
  term (G , tau) tau' -> term G (tau --> tau')
| app : forall G tau tau', 
  term G (tau --> tau') -> term G tau -> term G tau'.
\end{coq_example*}

We have defined types and contexts which are snoc-lists of types. We
also have a {\tt conc} operation that concatenates two contexts.
The {\tt term} datatype represents in fact the possible typing
derivations of the calculus, which are isomorphic to the well-typed
terms, hence the name. A term is either an application of:
\begin{itemize}
\item the axiom rule to type a reference to the first variable in a context,
\item the weakening rule to type an object in a larger context
\item the abstraction or lambda rule to type a function
\item the application to type an application of a function to an argument
\end{itemize}

Once we have this datatype we want to do proofs on it, like weakening:

\begin{coq_example*}
Lemma weakening : forall G D tau, term (G ; D) tau -> 
  forall tau', term (G , tau' ; D) tau.
\end{coq_example*}
\begin{coq_eval}
  Abort.
\end{coq_eval}

The problem here is that we can't just use {\tt induction} on the typing
derivation because it will forget about the {\tt G ; D} constraint
appearing in the instance. A solution would be to rewrite the goal as:
\begin{coq_example*}
Lemma weakening' : forall G' tau, term G' tau -> 
  forall G D, (G ; D) = G' ->
  forall tau', term (G, tau' ; D) tau.
\end{coq_example*}
\begin{coq_eval}
  Abort.
\end{coq_eval}

With this proper separation of the index from the instance and the right
induction loading (putting {\tt G} and {\tt D} after the inducted-on
hypothesis), the proof will go through, but it is a very tedious
process. One is also forced to make a wrapper lemma to get back the
more natural statement. The \depind tactic alleviates this trouble by
doing all of this plumbing of generalizing and substituting back automatically.
Indeed we can simply write:

\begin{coq_example*}
Require Import Coq.Program.Tactics.
Lemma weakening : forall G D tau, term (G ; D) tau -> 
  forall tau', term (G , tau' ; D) tau.
Proof with simpl in * ; simpl_depind ; auto.
  intros G D tau H. dependent induction H generalizing G D ; intros.
\end{coq_example*}

This call to \depind has an additional arguments which is a list of
variables appearing in the instance that should be generalized in the
goal, so that they can vary in the induction hypotheses. By default, all
variables appearing inside constructors (except in a parameter position)
of the instantiated hypothesis will be generalized automatically but
one can always give the list explicitly.

\begin{coq_example}
  Show.
\end{coq_example}

The {\tt simpl\_depind} tactic includes an automatic tactic that tries
to simplify equalities appearing at the beginning of induction
hypotheses, generally using trivial applications of
reflexivity. In cases where the equality is not between constructor
forms though, one must help the automation by giving
some arguments, using the {\tt specialize} tactic.

\begin{coq_example*}
destruct D... apply weak ; apply ax. apply ax.
destruct D...
\end{coq_example*}
\begin{coq_example}
Show.
\end{coq_example}
\begin{coq_example}
  specialize (IHterm G empty).
\end{coq_example}

Then the automation can find the needed equality {\tt G = G} to narrow
the induction hypothesis further. This concludes our example.

\begin{coq_example}
  simpl_depind.
\end{coq_example}

\SeeAlso The induction \ref{elim}, case \ref{case} and inversion \ref{inversion} tactics.

\section[\tt autorewrite]{\tt autorewrite\label{autorewrite-example}}

Here are two examples of {\tt autorewrite} use. The first one ({\em Ackermann
function}) shows actually a quite basic use where there is no conditional
rewriting. The second one ({\em Mac Carthy function}) involves conditional
rewritings and shows how to deal with them using the optional tactic of the
{\tt Hint~Rewrite} command.

\firstexample
\example{Ackermann function}
%Here is a basic use of {\tt AutoRewrite} with the Ackermann function:

\begin{coq_example*}
Reset Initial.
Require Import Arith.
Variable Ack : 
           nat -> nat -> nat.
Axiom Ack0 : 
        forall m:nat, Ack 0 m = S m.
Axiom Ack1 : forall n:nat, Ack (S n) 0 = Ack n 1.
Axiom Ack2 : forall n m:nat, Ack (S n) (S m) = Ack n (Ack (S n) m).
\end{coq_example*}

\begin{coq_example}
Hint Rewrite Ack0 Ack1 Ack2 : base0.
Lemma ResAck0 : 
 Ack 3 2 = 29.
autorewrite with base0 using try reflexivity.
\end{coq_example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\example{Mac Carthy function}
%The Mac Carthy function shows a more complex case:

\begin{coq_example*}
Require Import Omega.
Variable g :   
           nat -> nat -> nat.
Axiom g0 : 
        forall m:nat, g 0 m = m.
Axiom
  g1 :
    forall n m:nat,
      (n > 0) -> (m > 100) -> g n m = g (pred n) (m - 10).
Axiom
  g2 :
    forall n m:nat,
      (n > 0) -> (m <= 100) -> g n m = g (S n) (m + 11).
\end{coq_example*}

\begin{coq_example}
Hint Rewrite g0 g1 g2 using omega : base1.
Lemma Resg0 : 
 g 1 110 = 100.
autorewrite with base1 using reflexivity || simpl.
\end{coq_example}

\begin{coq_eval}
Abort.
\end{coq_eval}

\begin{coq_example}
Lemma Resg1 : g 1 95 = 91.
autorewrite with base1 using reflexivity || simpl.
\end{coq_example}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}

\section[\tt quote]{\tt quote\tacindex{quote}
\label{quote-examples}}

The tactic \texttt{quote} allows to use Barendregt's so-called
2-level approach without writing any ML code. Suppose you have a
language \texttt{L} of 
'abstract terms' and a type \texttt{A} of 'concrete terms' 
and a function \texttt{f : L -> A}. If \texttt{L} is a simple
inductive datatype and \texttt{f} a simple fixpoint, \texttt{quote f}
will replace the head of current goal by a convertible term of the form 
\texttt{(f t)}. \texttt{L} must have a constructor of type: \texttt{A
  -> L}. 

Here is an example:

\begin{coq_example}
Require Import Quote.
Parameters A B C : Prop.
Inductive formula : Type :=
  | f_and : formula -> formula -> formula (* binary constructor *)
  | f_or : formula -> formula -> formula
  | f_not : formula -> formula (* unary constructor *)
  | f_true : formula (* 0-ary constructor *)
  | f_const : Prop -> formula (* constructor for constants *).
Fixpoint interp_f (f:
                   formula) : Prop :=
  match f with
  | f_and f1 f2 => interp_f f1 /\ interp_f f2
  | f_or f1 f2 => interp_f f1 \/ interp_f f2
  | f_not f1 => ~ interp_f f1
  | f_true => True
  | f_const c => c
  end.
Goal A /\ (A \/ True) /\ ~ B /\ (A <-> A).
quote interp_f.
\end{coq_example}

The algorithm to perform this inversion is: try to match the
term with right-hand sides expression of \texttt{f}. If there is a
match, apply the corresponding left-hand side and call yourself
recursively on sub-terms. If there is no match, we are at a leaf:
return the corresponding constructor (here \texttt{f\_const}) applied
to the term. 

\begin{ErrMsgs}
\item \errindex{quote: not a simple fixpoint} \\
  Happens when \texttt{quote} is not able to perform inversion properly.
\end{ErrMsgs}

\subsection{Introducing variables map}

The normal use of \texttt{quote} is to make proofs by reflection: one
defines a function \texttt{simplify : formula -> formula} and proves a 
theorem \texttt{simplify\_ok: (f:formula)(interp\_f (simplify f)) ->
  (interp\_f f)}. Then, one can simplify formulas by doing:
\begin{verbatim}
   quote interp_f.
   apply simplify_ok.
   compute.
\end{verbatim}
But there is a problem with leafs: in the example above one cannot
write a function that implements, for example, the logical simplifications 
$A \land A \ra A$ or $A \land \lnot A \ra \texttt{False}$. This is
because the \Prop{} is impredicative.

It is better to use that type of formulas:

\begin{coq_eval}
Reset formula.
\end{coq_eval}
\begin{coq_example}
Inductive formula : Set :=
  | f_and : formula -> formula -> formula
  | f_or : formula -> formula -> formula
  | f_not : formula -> formula
  | f_true : formula
  | f_atom : index -> formula.
\end{coq_example*}

\texttt{index} is defined in module \texttt{quote}. Equality on that
type is decidable so we are able to simplify $A \land A$ into $A$ at
the abstract level. 

When there are variables, there are bindings, and \texttt{quote}
provides also a type \texttt{(varmap A)} of bindings from
\texttt{index} to any set \texttt{A}, and a function
\texttt{varmap\_find} to search in such maps. The interpretation
function has now another argument, a variables map:

\begin{coq_example}
Fixpoint interp_f (vm:
                    varmap Prop) (f:formula) {struct f} : Prop :=
  match f with
  | f_and f1 f2 => interp_f vm f1 /\ interp_f vm f2
  | f_or f1 f2 => interp_f vm f1 \/ interp_f vm f2
  | f_not f1 => ~ interp_f vm f1
  | f_true => True
  | f_atom i => varmap_find True i vm
  end.
\end{coq_example}

\noindent\texttt{quote} handles this second case properly:

\begin{coq_example}
Goal A /\ (B \/ A) /\ (A \/ ~ B).
quote interp_f.
\end{coq_example}

It builds \texttt{vm} and \texttt{t} such that \texttt{(f vm t)} is
convertible with the conclusion of current goal.

\subsection{Combining variables and constants}

One can have both variables and constants in abstracts terms; that is
the case, for example, for the \texttt{ring} tactic (chapter
\ref{ring}). Then one must provide to \texttt{quote} a list of
\emph{constructors of constants}. For example, if the list is
\texttt{[O S]} then closed natural numbers will be considered as
constants and other terms as variables. 

Example: 

\begin{coq_eval}
Reset formula.
\end{coq_eval}
\begin{coq_example*}
Inductive formula : Type :=
  | f_and : formula -> formula -> formula
  | f_or : formula -> formula -> formula
  | f_not : formula -> formula
  | f_true : formula
  | f_const : Prop -> formula (* constructor for constants *)
  | f_atom : index -> formula.
Fixpoint interp_f
 (vm:            (* constructor for variables *)
  varmap Prop) (f:formula) {struct f} : Prop :=
  match f with
  | f_and f1 f2 => interp_f vm f1 /\ interp_f vm f2
  | f_or f1 f2 => interp_f vm f1 \/ interp_f vm f2
  | f_not f1 => ~ interp_f vm f1
  | f_true => True
  | f_const c => c
  | f_atom i => varmap_find True i vm
  end.
Goal 
A /\ (A \/ True) /\ ~ B /\ (C <-> C).
\end{coq_example*}

\begin{coq_example}
quote interp_f [ A B ].
Undo.
  quote interp_f [ B C iff ].
\end{coq_example}

\Warning Since function inversion
is undecidable in general case, don't expect miracles from it!

\begin{Variants}

\item {\tt quote {\ident} in {\term} using {\tac}}

  \tac\ must be a functional tactic (starting with {\tt fun x =>})
  and will be called with the quoted version of \term\ according to
  \ident.

\item {\tt quote {\ident} [ \ident$_1$ \dots\ \ident$_n$ ] in {\term} using {\tac}}

  Same as above, but will use \ident$_1$, \dots, \ident$_n$ to
  chose which subterms are constants (see above).

\end{Variants}

% \SeeAlso file \texttt{theories/DEMOS/DemoQuote.v}

\SeeAlso comments of source file \texttt{plugins/quote/quote.ml}

\SeeAlso the \texttt{ring} tactic (Chapter~\ref{ring})



\section{Using the tactical language}

\subsection{About the cardinality of the set of natural numbers}

A first example which shows how to use the pattern matching over the proof
contexts is the proof that natural numbers have more than two elements. The
proof of such a lemma can be done as %shown on Figure~\ref{cnatltac}.
follows:
%\begin{figure}
%\begin{centerframe}
\begin{coq_eval}
Reset Initial.
Require Import Arith.
Require Import List.
\end{coq_eval}
\begin{coq_example*}
Lemma card_nat :
 ~ (exists x : nat, exists y : nat, forall z:nat, x = z \/ y = z).
Proof.
red; intros (x, (y, Hy)).
elim (Hy 0); elim (Hy 1); elim (Hy 2); intros;
 match goal with
 | [_:(?a = ?b),_:(?a = ?c) |- _ ] =>
     cut (b = c); [ discriminate | transitivity a; auto ]
 end.
Qed.
\end{coq_example*}
%\end{centerframe}
%\caption{A proof on cardinality of natural numbers}
%\label{cnatltac}
%\end{figure}

We can notice that all the (very similar) cases coming from the three
eliminations (with three distinct natural numbers) are successfully solved by
a {\tt match goal} structure and, in particular, with only one pattern (use
of non-linear matching).

\subsection{Permutation on closed lists}

Another more complex example is the problem of permutation on closed lists. The
aim is to show that a closed list is a permutation of another one.

First, we define the permutation predicate as shown in table~\ref{permutpred}.

\begin{figure}
\begin{centerframe}
\begin{coq_example*}
Section Sort.
Variable A : Set.
Inductive permut : list A -> list A -> Prop :=
  | permut_refl   : forall l, permut l l
  | permut_cons   :
      forall a l0 l1, permut l0 l1 -> permut (a :: l0) (a :: l1)
  | permut_append : forall a l, permut (a :: l) (l ++ a :: nil)
  | permut_trans  :
      forall l0 l1 l2, permut l0 l1 -> permut l1 l2 -> permut l0 l2.
End Sort.
\end{coq_example*}
\end{centerframe}
\caption{Definition of the permutation predicate}
\label{permutpred}
\end{figure}

A more complex example is the problem of permutation on closed lists.
The aim is to show that a closed list is a permutation of another one.
First, we define the permutation predicate as shown on
Figure~\ref{permutpred}.

\begin{figure}
\begin{centerframe}
\begin{coq_example}
Ltac Permut n :=
  match goal with
  | |- (permut _ ?l ?l) => apply permut_refl
  | |- (permut _ (?a :: ?l1) (?a :: ?l2)) =>
      let newn := eval compute in (length l1) in
      (apply permut_cons; Permut newn)
  | |- (permut ?A (?a :: ?l1) ?l2) =>
      match eval compute in n with
      | 1 => fail
      | _ =>
          let l1' := constr:(l1 ++ a :: nil) in
          (apply (permut_trans A (a :: l1) l1' l2);
            [ apply permut_append | compute; Permut (pred n) ])
      end
  end.
Ltac PermutProve :=
  match goal with
  | |- (permut _ ?l1 ?l2) =>
      match eval compute in (length l1 = length l2) with
      | (?n = ?n) => Permut n
      end
  end.
\end{coq_example}
\end{centerframe}
\caption{Permutation tactic}
\label{permutltac}
\end{figure}

Next, we can write naturally the tactic and the result can be seen on
Figure~\ref{permutltac}. We can notice that we use two toplevel
definitions {\tt PermutProve} and {\tt Permut}. The function to be
called is {\tt PermutProve} which computes the lengths of the two
lists and calls {\tt Permut} with the length if the two lists have the
same length. {\tt Permut} works as expected.  If the two lists are
equal, it concludes. Otherwise, if the lists have identical first
elements, it applies {\tt Permut} on the tail of the lists.  Finally,
if the lists have different first elements, it puts the first element
of one of the lists (here the second one which appears in the {\tt
  permut} predicate) at the end if that is possible, i.e., if the new
first element has been at this place previously. To verify that all
rotations have been done for a list, we use the length of the list as
an argument for {\tt Permut} and this length is decremented for each
rotation down to, but not including, 1 because for a list of length
$n$, we can make exactly $n-1$ rotations to generate at most $n$
distinct lists. Here, it must be noticed that we use the natural
numbers of {\Coq} for the rotation counter. On Figure~\ref{ltac}, we
can see that it is possible to use usual natural numbers but they are
only used as arguments for primitive tactics and they cannot be
handled, in particular, we cannot make computations with them. So, a
natural choice is to use {\Coq} data structures so that {\Coq} makes
the computations (reductions) by {\tt eval compute in} and we can get
the terms back by {\tt match}.
 
With {\tt PermutProve}, we can now prove lemmas as 
% shown on Figure~\ref{permutlem}.
follows:
%\begin{figure}
%\begin{centerframe}

\begin{coq_example*}
Lemma permut_ex1 :
  permut nat (1 :: 2 :: 3 :: nil) (3 :: 2 :: 1 :: nil).
Proof. PermutProve. Qed.
Lemma permut_ex2 :
  permut nat
    (0 :: 1 :: 2 :: 3 :: 4 :: 5 :: 6 :: 7 :: 8 :: 9 :: nil)
    (0 :: 2 :: 4 :: 6 :: 8 :: 9 :: 7 :: 5 :: 3 :: 1 :: nil).
Proof. PermutProve. Qed.
\end{coq_example*}
%\end{centerframe}
%\caption{Examples of {\tt PermutProve} use}
%\label{permutlem}
%\end{figure}


\subsection{Deciding intuitionistic propositional logic}

\begin{figure}[b]
\begin{centerframe}
\begin{coq_example}
Ltac Axioms :=
  match goal with
  | |- True => trivial
  | _:False |- _  => elimtype False; assumption
  | _:?A |- ?A  => auto
  end.
\end{coq_example}
\end{centerframe}
\caption{Deciding intuitionistic propositions (1)}
\label{tautoltaca}
\end{figure}


\begin{figure}
\begin{centerframe}
\begin{coq_example}
Ltac DSimplif :=
  repeat
   (intros;
    match goal with
     | id:(~ _) |- _ => red in id
     | id:(_ /\ _) |- _ =>
         elim id; do 2 intro; clear id
     | id:(_ \/ _) |- _ =>
         elim id; intro; clear id
     | id:(?A /\ ?B -> ?C) |- _ =>
         cut (A -> B -> C);
          [ intro | intros; apply id; split; assumption ]
     | id:(?A \/ ?B -> ?C) |- _ =>
         cut (B -> C);
          [ cut (A -> C);
             [ intros; clear id
             | intro; apply id; left; assumption ]
          | intro; apply id; right; assumption ]
     | id0:(?A -> ?B),id1:?A |- _ =>
         cut B; [ intro; clear id0 | apply id0; assumption ]
     | |- (_ /\ _) => split
     | |- (~ _) => red
     end).
Ltac TautoProp :=
  DSimplif;
   Axioms ||
     match goal with
     | id:((?A -> ?B) -> ?C) |- _ =>
          cut (B -> C);
          [ intro; cut (A -> B);
             [ intro; cut C;
                [ intro; clear id | apply id; assumption ]
             | clear id ]
          | intro; apply id; intro; assumption ]; TautoProp
     | id:(~ ?A -> ?B) |- _ =>
         cut (False -> B);
          [ intro; cut (A -> False);
             [ intro; cut B;
                [ intro; clear id | apply id; assumption ]
             | clear id ]
          | intro; apply id; red; intro; assumption ]; TautoProp
     | |- (_ \/ _) => (left; TautoProp) || (right; TautoProp)
     end.
\end{coq_example}
\end{centerframe}
\caption{Deciding intuitionistic propositions (2)}
\label{tautoltacb}
\end{figure}

The pattern matching on goals allows a complete and so a powerful
backtracking when returning tactic values. An interesting application
is the problem of deciding intuitionistic propositional logic.
Considering the contraction-free sequent calculi {\tt LJT*} of
Roy~Dyckhoff (\cite{Dyc92}), it is quite natural to code such a tactic
using the tactic language as shown on Figures~\ref{tautoltaca}
and~\ref{tautoltacb}. The tactic {\tt Axioms} tries to conclude using
usual axioms. The tactic {\tt DSimplif} applies all the reversible
rules of Dyckhoff's system. Finally, the tactic {\tt TautoProp} (the
main tactic to be called) simplifies with {\tt DSimplif}, tries to
conclude with {\tt Axioms} and tries several paths using the
backtracking rules (one of the four Dyckhoff's rules for the left
implication to get rid of the contraction and the right or).

For example, with {\tt TautoProp}, we can prove tautologies like
 those:
% on Figure~\ref{tautolem}.
%\begin{figure}[tbp]
%\begin{centerframe}
\begin{coq_example*}
Lemma tauto_ex1 : forall A B:Prop, A /\ B -> A \/ B.
Proof. TautoProp. Qed.
Lemma tauto_ex2 :
   forall A B:Prop, (~ ~ B -> B) -> (A -> B) -> ~ ~ A -> B.
Proof. TautoProp. Qed.
\end{coq_example*}
%\end{centerframe}
%\caption{Proofs of tautologies with {\tt TautoProp}}
%\label{tautolem}
%\end{figure}

\subsection{Deciding type isomorphisms}

A more tricky problem is to decide equalities between types and modulo
isomorphisms. Here, we choose to use the isomorphisms of the simply typed
$\lb{}$-calculus with Cartesian product and $unit$ type (see, for example,
\cite{RC95}). The axioms of this $\lb{}$-calculus are given by
table~\ref{isosax}.

\begin{figure}
\begin{centerframe}
\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_example*}
Open Scope type_scope.
Section Iso_axioms.
Variables A B C : Set.
Axiom Com : A * B = B * A.
Axiom Ass : A * (B * C) = A * B * C.
Axiom Cur : (A * B -> C) = (A -> B -> C).
Axiom Dis : (A -> B * C) = (A -> B) * (A -> C).
Axiom P_unit : A * unit = A.
Axiom AR_unit : (A -> unit) = unit.
Axiom AL_unit : (unit -> A) = A.
Lemma Cons : B = C -> A * B = A * C.
Proof.
intro Heq; rewrite Heq; reflexivity.
Qed.
End Iso_axioms.
\end{coq_example*}
\end{centerframe}
\caption{Type isomorphism axioms}
\label{isosax}
\end{figure}

A more tricky problem is to decide equalities between types and modulo
isomorphisms. Here, we choose to use the isomorphisms of the simply typed
$\lb{}$-calculus with Cartesian product and $unit$ type (see, for example,
\cite{RC95}). The axioms of this $\lb{}$-calculus are given on
Figure~\ref{isosax}.

\begin{figure}[ht]
\begin{centerframe}
\begin{coq_example}
Ltac DSimplif trm :=
  match trm with
  | (?A * ?B * ?C) =>
      rewrite <- (Ass A B C); try MainSimplif
  | (?A * ?B -> ?C) =>
      rewrite (Cur A B C); try MainSimplif
  | (?A -> ?B * ?C) =>
      rewrite (Dis A B C); try MainSimplif
  | (?A * unit) =>
      rewrite (P_unit A); try MainSimplif
  | (unit * ?B) =>
      rewrite (Com unit B); try MainSimplif
  | (?A -> unit) =>
      rewrite (AR_unit A); try MainSimplif
  | (unit -> ?B) =>
      rewrite (AL_unit B); try MainSimplif
  | (?A * ?B) =>
      (DSimplif A; try MainSimplif) || (DSimplif B; try MainSimplif)
  | (?A -> ?B) =>
      (DSimplif A; try MainSimplif) || (DSimplif B; try MainSimplif)
  end
 with MainSimplif :=
  match goal with
  | |- (?A = ?B) => try DSimplif A; try DSimplif B
  end.
Ltac Length trm :=
  match trm with
  | (_ * ?B) => let succ := Length B in constr:(S succ)
  | _ => constr:1
  end.
Ltac assoc := repeat rewrite <- Ass.
\end{coq_example}
\end{centerframe}
\caption{Type isomorphism tactic (1)}
\label{isosltac1}
\end{figure}

\begin{figure}[ht]
\begin{centerframe}
\begin{coq_example}
Ltac DoCompare n :=
  match goal with
  | [ |- (?A = ?A) ] => reflexivity
  | [ |- (?A * ?B = ?A * ?C) ] =>
      apply Cons; let newn := Length B in
                  DoCompare newn
  | [ |- (?A * ?B = ?C) ] =>
      match eval compute in n with
      | 1 => fail
      | _ =>
          pattern (A * B) at 1; rewrite Com; assoc; DoCompare (pred n)
      end
  end.
Ltac CompareStruct :=
  match goal with
  | [ |- (?A = ?B) ] =>
      let l1 := Length A
      with l2 := Length B in
      match eval compute in (l1 = l2) with
      | (?n = ?n) => DoCompare n
      end
  end.
Ltac IsoProve := MainSimplif; CompareStruct.
\end{coq_example}
\end{centerframe}
\caption{Type isomorphism tactic (2)}
\label{isosltac2}
\end{figure}

The tactic to judge equalities modulo this axiomatization can be written as
shown on Figures~\ref{isosltac1} and~\ref{isosltac2}. The algorithm is quite
simple. Types are reduced using axioms that can be oriented (this done by {\tt
MainSimplif}). The normal forms are sequences of Cartesian
products without Cartesian product in the left component. These normal forms
are then compared modulo permutation of the components (this is done by {\tt
CompareStruct}). The main tactic to be called and realizing this algorithm is
{\tt IsoProve}.

% Figure~\ref{isoslem} gives 
Here are examples of what can be solved by {\tt IsoProve}.
%\begin{figure}[ht]
%\begin{centerframe}
\begin{coq_example*}
Lemma isos_ex1 : 
  forall A B:Set, A * unit * B = B * (unit * A).
Proof.
intros; IsoProve.
Qed.

Lemma isos_ex2 :
  forall A B C:Set,
    (A * unit -> B * (C * unit)) =
    (A * unit -> (C -> unit) * C) * (unit -> A -> B).
Proof.
intros; IsoProve.
Qed.
\end{coq_example*}
%\end{centerframe}
%\caption{Type equalities solved by {\tt IsoProve}}
%\label{isoslem}
%\end{figure}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-tus.tex <==
%\documentclass[11pt]{article}
%\usepackage{fullpage,euler}
%\usepackage[latin1]{inputenc}
%\begin{document}
%\title{Writing ad-hoc Tactics in Coq}
%\author{} 
%\date{}
%\maketitle
%\tableofcontents
%\clearpage

\chapter[Writing ad-hoc Tactics in Coq]{Writing ad-hoc Tactics in Coq\label{WritingTactics}}

\section{Introduction}

\Coq\ is an open proof environment, in the sense that the collection of
proof strategies offered by the system can be extended by the user.
This feature has two important advantages. First, the user can develop
his/her own ad-hoc proof procedures, customizing the system for a
particular domain of application. Second, the repetitive and tedious
aspects of the proofs can be abstracted away implementing new tactics
for dealing with them. For example, this may be useful when a theorem
needs several lemmas which are all proven in a similar but not exactly
the same way. Let us illustrate this with an example.

Consider the problem of deciding the equality of two booleans. The
theorem establishing that this is always possible is state by 
the following theorem:

\begin{coq_example*}
Theorem decideBool : (x,y:bool){x=y}+{~x=y}.
\end{coq_example*}

The proof proceeds by case analysis on both $x$ and $y$. This yields
four cases to solve. The cases $x=y=\textsl{true}$ and
$x=y=\textsl{false}$ are immediate by the reflexivity of equality.

The other two cases follow by discrimination. The following script
describes the proof:

\begin{coq_example*}
Destruct x.
  Destruct y.
    Left ; Reflexivity.
    Right; Discriminate.
  Destruct y.
    Right; Discriminate.
    Left ; Reflexivity.
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}

Now, consider the theorem stating the same property but for the
following enumerated type:

\begin{coq_example*}
Inductive Set Color := Blue:Color | White:Color | Red:Color.
Theorem decideColor : (c1,c2:Color){c1=c2}+{~c1=c2}.
\end{coq_example*}

This theorem can be proven in a very similar way, reasoning by case
analysis on $c_1$ and $c_2$. Once more, each of the (now six) cases is
solved either by reflexivity or by discrimination:

\begin{coq_example*}
Destruct c1. 
  Destruct c2.
    Left  ; Reflexivity.
    Right ; Discriminate.
    Right ; Discriminate.
  Destruct c2.  
    Right ; Discriminate.
    Left  ; Reflexivity.
    Right ; Discriminate.
  Destruct c2.  
    Right ; Discriminate.
    Right ; Discriminate.
    Left  ; Reflexivity.
\end{coq_example*}
\begin{coq_eval}
Abort.
\end{coq_eval}

If we face the same theorem for an enumerated datatype corresponding
to the days of the week, it would still follow a similar pattern. In
general, the general pattern for proving the property
$(x,y:R)\{x=y\}+\{\neg x =y\}$ for an enumerated type $R$ proceeds as
follow:
\begin{enumerate}
\item Analyze the cases for $x$. 
\item For each of the sub-goals generated by the first step, analyze
the cases for $y$.
\item The remaining subgoals follow either by reflexivity or
by discrimination.
\end{enumerate}

Let us describe how this general proof procedure can be introduced in
\Coq.

\section{Tactic Macros}

The simplest way to introduce it is to define it as new a
\textsl{tactic macro}, as follows:

\begin{coq_example*}
Tactic Definition DecideEq [$a $b] := 
   [<:tactic:<Destruct $a;
              Destruct $b;
              (Left;Reflexivity) Orelse (Right;Discriminate)>>].
\end{coq_example*}

The general pattern of the proof is abstracted away using the
tacticals ``\texttt{;}'' and \texttt{Orelse}, and introducing two
parameters for the names of the arguments to be analyzed.

Once defined, this tactic can be called like any other tactic, just
supplying the list of terms corresponding to its real arguments. Let us
revisit the proof of the former theorems using the new tactic
\texttt{DecideEq}:

\begin{coq_example*}
Theorem decideBool : (x,y:bool){x=y}+{~x=y}.
DecideEq x y.
Defined.
\end{coq_example*}
\begin{coq_example*}
Theorem decideColor : (c1,c2:Color){c1=c2}+{~c1=c2}.
DecideEq c1 c2.
Defined.
\end{coq_example*}

In general, the command \texttt{Tactic Definition} associates a name
to a parameterized tactic expression, built up from the tactics and
tacticals that are already available. The general syntax rule for this
command is the following:

\begin{tabbing}
\texttt{Tactic Definition} \textit{tactic-name} \= 
\texttt{[}\$$id_1\ldots \$id_n$\texttt{]}\\
\> := \texttt{[<:tactic:<} \textit{tactic-expression} \verb+>>]+
\end{tabbing}

This command provides a quick but also very primitive mechanism for
introducing new tactics. It does not support recursive definitions,
and the arguments of a tactic macro are restricted to term
expressions.  Moreover, there is no static checking of the definition
other than the syntactical one. Any error in the definition of the
tactic ---for instance, a call to an undefined tactic--- will not be
noticed until the tactic is called.

%This command provides a very primitive mechanism for introducing new
%tactics. The arguments of a tactic macro are restricted to term
%expressions.  Hence, it is not possible to define higher order tactics
%with this command. Also, there is no static checking of the definition
%other than syntactical. If the tactic contain errors in its definition
%--for instance, a call to an undefined tactic-- this will be noticed
%during the tactic call.

Let us illustrate the weakness of this way of introducing new tactics
trying to extend our proof procedure to work on a larger class of
inductive types.  Consider for example the decidability of equality
for pairs of booleans and colors:

\begin{coq_example*}
Theorem decideBoolXColor : (p1,p2:bool*Color){p1=p2}+{~p1=p2}.
\end{coq_example*}

The proof still proceeds by a double case analysis, but now the
constructors of the type take two arguments. Therefore, the sub-goals
that can not be solved by discrimination need further considerations
about the equality of such arguments:

\begin{coq_example}
  Destruct p1;
    Destruct p2; Try (Right;Discriminate);Intros.
\end{coq_example}

The half of the disjunction to be chosen depends on whether or not
$b=b_0$ and $c=c_0$. These equalities can be decided automatically
using the previous lemmas about booleans and colors. If both
equalities are satisfied, then it is sufficient to rewrite $b$ into
$b_0$ and $c$ into $c_0$, so that the left half of the goal follows by
reflexivity.  Otherwise, the right half follows by first contraposing
the disequality, and then applying the invectiveness of the pairing
constructor.

As the cases associated to each argument of the pair are very similar,
a tactic macro can be introduced to abstract this part of the proof:

\begin{coq_example*}
Hints Resolve decideBool decideColor.
Tactic Definition SolveArg [$t1 $t2] := 
 [<:tactic:<
   ElimType {$t1=$t2}+{~$t1=$t2};
   [(Intro equality;Rewrite equality;Clear equality) |
    (Intro diseq; Right; Red; Intro absurd;
     Apply diseq;Injection absurd;Trivial) |
    Auto]>>].
\end{coq_example*}

This tactic is applied to each corresponding pair of arguments of the
arguments, until the goal can be solved by reflexivity:

\begin{coq_example*}
SolveArg b b0;
  SolveArg c c0;
    Left; Reflexivity.
Defined.
\end{coq_example*}

Therefore, a more general strategy for deciding the property 
$(x,y:R)\{x=y\}+\{\neg x =y\}$ on $R$ can be sketched as follows:
\begin{enumerate}
\item Eliminate $x$ and then $y$.
\item Try discrimination to solve those goals where $x$ and $y$ has
been introduced by different constructors.
\item If $x$ and $y$ have been introduced by the same constructor,
then iterate the tactic \textsl{SolveArg} for each pair of
arguments. 
\item Finally, solve the left half of the goal by reflexivity.
\end{enumerate}

The implementation of this stronger proof strategy needs to perform a
term decomposition, in order to extract the list of arguments of each
constructor. It also requires the introduction of recursively defined
tactics, so that the \textsl{SolveArg} can be iterated on the lists of
arguments. These features are not supported by the \texttt{Tactic
Definition} command. One possibility could be extended this command in
order to introduce recursion, general parameter passing,
pattern-matching, etc, but this would quickly lead us to introduce the
whole \ocaml{} into \Coq\footnote{This is historically true. In fact,
\ocaml{} is a direct descendent of ML, a functional programming language
conceived language for programming the tactics of the theorem prover
LCF.}.  Instead of doing this, we prefer to give to the user the
possibility of writing his/her own tactics directly in \ocaml{}, and then
to link them dynamically with \Coq's code. This requires a minimal
knowledge about \Coq's implementation. The next section provides an
overview of \Coq's architecture.

%It is important to point out that the introduction of a new tactic
%never endangers the correction of the theorems proven in the extended
%system. In order to understand why, let us introduce briefly the system
%architecture.

\section{An Overview of \Coq's Architecture}

The implementation of \Coq\ is based on eight \textsl{logical
modules}. By ``module'' we mean here a logical piece of code having a
conceptual unity, that may concern several \ocaml{} files. By the sake of
organization, all the \ocaml{} files concerning a logical module are
grouped altogether into the same sub-directory. The eight modules
are:

\begin{tabular}{lll}
1. & The logical framework           & (directory \texttt{src/generic})\\
2. &  The language of constructions  & (directory \texttt{src/constr})\\
3. &  The type-checker               & (directory \texttt{src/typing})\\
4. &  The proof engine               & (directory \texttt{src/proofs})\\
5. &  The language of basic tactics  & (directory \texttt{src/tactics})\\
6. &  The vernacular interpreter     & (directory \texttt{src/env})\\
7. &  The parser and the pretty-printer  & (directory \texttt{src/parsing})\\
8. &  The standard library           & (directory \texttt{src/lib})
\end{tabular}

\vspace{1em}

The following sections briefly present each of the modules above.
This presentation is not intended to be a complete description of \Coq's
implementation, but rather a guideline to be read before taking a look
at the sources. For each of the modules, we also present some of its
most important functions, which are sufficient to implement a large
class of tactics.


\subsection[The Logical Framework]{The Logical Framework\label{LogicalFramework}}

At the very heart of \Coq there is a generic untyped language for
expressing abstractions, applications and global constants. This
language is used as a meta-language for expressing the terms of the
Calculus of Inductive Constructions. General operations on terms like
collecting the free variables of an expression, substituting a term for
a free variable, etc, are expressed in this language.

The meta-language \texttt{'op term} of terms has seven main
constructors:
\begin{itemize}
\item $(\texttt{VAR}\;id)$, a reference to a global identifier called  $id$;
\item $(\texttt{Rel}\;n)$, a bound variable, whose binder is the $nth$
      binder up in the term;
\item $\texttt{DLAM}\;(x,t)$, a deBruijn's binder on the term $t$;
\item $\texttt{DLAMV}\;(x,vt)$, a deBruijn's binder on all the terms of 
      the vector $vt$;
\item $(\texttt{DOP0}\;op)$, a unary operator $op$;
\item $\texttt{DOP2}\;(op,t_1,t_2)$, the application of a binary
operator $op$ to the terms $t_1$ and $t_2$;
\item $\texttt{DOPN} (op,vt)$, the application of an n-ary operator $op$ to the
vector of terms $vt$.
\end{itemize}

In this meta-language, bound variables are represented using the
so-called deBrujin's indexes. In this representation, an occurrence of
a bound variable is denoted by an integer, meaning the number of
binders that must be traversed to reach its own
binder\footnote{Actually, $(\texttt{Rel}\;n)$ means that $(n-1)$ binders
have to be traversed, since indexes are represented by strictly
positive integers.}. On the other hand, constants are referred by its
name, as usual. For example, if $A$ is a variable of the current
section, then the lambda abstraction $[x:A]x$ of the Calculus of
Constructions is represented in the meta-language by the term:

\begin{displaymath}
(DOP2 (Lambda,(Var\;A),DLAM (x,(Rel\;1)))
\end{displaymath}

In this term, $Lambda$ is a binary operator.  Its first argument
correspond to the type $A$ of the bound variable, while the second is
a body of the abstraction, where $x$ is bound.  The name $x$ is just kept
to pretty-print the occurrences of the bound variable.

%Similarly, the product
%$(A:Prop)A$ of the Calculus of Constructions is represented by the
%term:
%\begin{displaumath}
%DOP2 (Prod, DOP0 (Sort (Prop Null)), DLAM (Name \#A, Rel 1))
%\end{displaymath}

The following functions perform some of the most frequent operations
on the terms of the meta-language:
\begin{description}
\fun{val Generic.subst1 : 'op term -> 'op term -> 'op term}
    {$(\texttt{subst1}\;t_1\;t_2)$ substitutes $t_1$ for 
      $\texttt{(Rel}\;1)$ in $t_2$.}
\fun{val Generic.occur\_var : identifier -> 'op term -> bool}
    {Returns true when the given identifier appears in the term,
    and false otherwise.}
\fun{val Generic.eq\_term : 'op term -> 'op term -> bool}
    {Implements $\alpha$-equality for terms.}  
\fun{val Generic.dependent : 'op term -> 'op term -> bool}
    {Returns true if the first term is a sub-term of the second.}
%\fun{val Generic.subst\_var : identifier -> 'op term -> 'op term}
%    { $(\texttt{subst\_var}\;id\;t)$ substitutes the deBruijn's index
%     associated to $id$ to every occurrence of the term
%    $(\texttt{VAR}\;id)$ in $t$.}
\end{description}

\subsubsection{Identifiers, names and sections paths.} 

Three different kinds of names are used in the meta-language. They are
all defined in the \ocaml{} file \texttt{Names}.

\paragraph{Identifiers.}  The simplest kind of names are
\textsl{identifiers}. An identifier is a string possibly indexed by an
integer. They are used to represent names that are not unique, like
for example the name of a variable in the scope of a section.  The
following operations can be used for handling identifiers:

\begin{description}
\fun{val Names.make\_ident : string -> int -> identifier}
    {The value $(\texttt{make\_ident}\;x\;i)$ creates the
    identifier $x_i$. If $i=-1$, then the identifier has
    is created with no index at all.}
\fun{val Names.repr\_ident : identifier -> string * int}
    {The inverse operation of \texttt{make\_ident}: 
     it yields the string and the index of the identifier.}
\fun{val Names.lift\_ident : identifier -> identifier}
    {Increases the index of the identifier by one.}
\fun{val Names.next\_ident\_away : \\
\qquad identifier -> identifier list -> identifier}
    {\\ Generates a new identifier with the same root string than the
    given one, but with a new index, different from all the indexes of
    a given list of identifiers.} 
\fun{val Names.id\_of\_string : string ->
    identifier} 
    {Creates an identifier from a string.}  
\fun{val  Names.string\_of\_id : identifier -> string} 
    {The inverse operation: transforms an identifier into a string}
\end{description}

\paragraph{Names.} A \textsl{name} is either an identifier or the 
special name \texttt{Anonymous}. Names are used as arguments of
binders, in order to pretty print bound variables.
The following operations can be used for handling names:

\begin{description}
\fun{val Names.Name: identifier -> Name}
    {Constructs a name from  an identifier.}
\fun{val Names.Anonymous : Name}
    {Constructs a special, anonymous identifier, like the variable abstracted 
     in the term $[\_:A]0$.}
\fun{val
     Names.next\_name\_away\_with\_default : \\ \qquad
          string->name->identifier list->identifier}
{\\ If the name is not anonymous, then this function generates a new
    identifier different from all the ones in a given list. Otherwise, it
    generates an identifier from the given string.}
\end{description}

\paragraph[Section paths.]{Section paths.\label{SectionPaths}}
A \textsl{section-path} is a global name to refer to an object without
ambiguity.  It can be seen as a sort of filename, where open sections
play the role of directories. Each section path is formed by three
components: a \textsl{directory} (the list of open sections); a
\textsl{basename} (the identifier for the object); and a \textsl{kind}
(either CCI for the terms of the Calculus of Constructions, FW for the
the terms of $F_\omega$, or OBJ for other objects). For example, the
name of the following constant:
\begin{verbatim}
     Section A.
     Section B.
     Section C.
     Definition zero := O.
\end{verbatim}

is internally represented by the section path:

$$\underbrace{\mathtt{\#A\#B\#C}}_{\mbox{dirpath}}
\underbrace{\mathtt{\tt \#zero}}_{\mbox{basename}}
\underbrace{\mathtt{\tt .cci}_{\;}}_{\mbox{kind}}$$

When one of the sections is closed, a new constant is created with an
updated section-path,a nd the old one is no longer reachable.  In our
example, after closing the section \texttt{C}, the new section-path
for the constant {\tt zero} becomes:
\begin{center}
\texttt{ \#A\#B\#zero.cci}
\end{center}

The following operations can be used to handle section paths:

\begin{description}
\fun{val Names.string\_of\_path : section\_path -> string}
    {Transforms the section path into a string.}
\fun{val Names.path\_of\_string : string -> section\_path}
    {Parses a string an returns the corresponding section path.}
\fun{val Names.basename : section\_path -> identifier}
    {Provides the basename of a section path}
\fun{val Names.dirpath : section\_path -> string list}
    {Provides the directory of a section path}
\fun{val Names.kind\_of\_path : section\_path -> path\_kind}
    {Provides the kind of a section path}
\end{description}

\subsubsection{Signatures} 

A \textsl{signature} is a mapping associating different informations
to identifiers (for example, its type, its definition, etc). The
following operations could be useful for working with signatures:

\begin{description}
\fun{val Names.ids\_of\_sign  : 'a signature -> identifier list}
    {Gets the list of identifiers of the signature.}
\fun{val Names.vals\_of\_sign : 'a signature -> 'a list}
    {Gets the list of values associated to the identifiers of the signature.}
\fun{val Names.lookup\_glob1 : \\ \qquad
identifier -> 'a signature -> (identifier *
    'a)}
    {\\ Gets the value associated to a given identifier of the signature.}
\end{description}


\subsection{The Terms of the Calculus of Constructions}

The language of the Calculus of Inductive Constructions described in
Chapter \ref{Cic} is implemented on the top of the logical framework,
instantiating the parameter $op$ of the meta-language with a
particular set of operators.  In the implementation this language is
called \texttt{constr}, the language of constructions.

% The only difference
%with respect to the one described in Section \ref{} is that the terms
%of \texttt{constr} may contain \textsl{existential variables}. An
%existential variable is a place holder representing a part of the term
%that is still to be constructed. Such ``open terms'' are necessary
%when building proofs interactively.

\subsubsection{Building Constructions}

The user does not need to know the choices made to represent
\texttt{constr} in the meta-language. They are abstracted away by the
following constructor functions:

\begin{description}
\fun{val Term.mkRel          : int -> constr}
    {$(\texttt{mkRel}\;n)$ represents deBrujin's index $n$.}

\fun{val Term.mkVar : identifier -> constr} 
    {$(\texttt{mkVar}\;id)$
    represents a global identifier named $id$, like a variable
    inside the scope of a section, or a hypothesis in a proof}.

\fun{val Term.mkExistential : constr} 
   {\texttt{mkExistential} represents an implicit sub-term, like the question
    marks in the term \texttt{(pair ? ? O true)}.}

%\fun{val Term.mkMeta         : int -> constr}
%    {$(\texttt{mkMeta}\;n)$ represents an existential variable, whose
%     name is the integer $n$.}

\fun{val Term.mkProp         : constr}
    {$\texttt{mkProp}$ represents the sort \textsl{Prop}.}

\fun{val Term.mkSet          : constr}
    {$\texttt{mkSet}$ represents the sort \textsl{Set}.}

\fun{val Term.mkType         : Impuniv.universe -> constr}
    {$(\texttt{mkType}\;u)$ represents the term
    $\textsl{Type}(u)$. The universe $u$ is represented as a 
    section path indexed by an integer. }

\fun{val Term.mkConst : section\_path -> constr array -> constr}
    {$(\texttt{mkConst}\;c\;v)$ represents a constant whose name is
    $c$. The body of the constant is stored in a global table,
    accessible through the name of the constant. The array of terms
    $v$ corresponds to the variables of the environment appearing in
    the body of the constant when it was defined. For instance, a
    constant defined in the section \textsl{Foo} containing the
    variable $A$, and whose body is $[x:Prop\ra Prop](x\;A)$ is
    represented inside the scope of the section by
    $(\texttt{mkConst}\;\texttt{\#foo\#f.cci}\;[| \texttt{mkVAR}\;A
    |])$.  Once the section is closed, the constant is represented by
    the term $(\texttt{mkConst}\;\#f.cci\;[| |])$, and its body
    becomes $[A:Prop][x:Prop\ra Prop](x\;A)$}.

\fun{val Term.mkMutInd : section\_path -> int -> constr array ->constr}
    {$(\texttt{mkMutInd}\;c\;i)$ represents the $ith$ type
    (starting from zero) of the block of mutually dependent
    (co)inductive types, whose first type is $c$.  Similarly to the
    case of constants, the array of terms represents the current
    environment of the (co)inductive type. The definition of the type
    (its arity, its constructors, whether it is inductive or co-inductive, etc.)
    is stored in a global hash table, accessible through the name of 
    the type.}

\fun{val Term.mkMutConstruct : \\ \qquad section\_path -> int -> int -> constr array
    ->constr} {\\ $(\texttt{mkMutConstruct}\;c\;i\;j)$ represents the
    $jth$ constructor of the $ith$ type of the block of mutually
    dependent (co)inductive types whose first type is $c$. The array
    of terms represents the current environment of the (co)inductive
    type.}

\fun{val Term.mkCast : constr -> constr -> constr}
    {$(\texttt{mkCast}\;t\;T)$ represents the annotated term $t::T$ in
    \Coq's syntax.}  

\fun{val Term.mkProd : name ->constr ->constr -> constr}
    {$(\texttt{mkProd}\;x\;A\;B)$ represents the product $(x:A)B$.
     The free ocurrences of $x$ in $B$ are represented by deBrujin's
     indexes.}

\fun{val Term.mkNamedProd : identifier -> constr -> constr -> constr}
    {$(\texttt{produit}\;x\;A\;B)$ represents the product $(x:A)B$,
     but the bound occurrences of $x$ in $B$ are denoted by 
     the identifier $(\texttt{mkVar}\;x)$. The function automatically 
     changes each occurrences of this identifier into the corresponding 
     deBrujin's index.}

\fun{val Term.mkArrow : constr -> constr -> constr}
    {$(\texttt{arrow}\;A\;B)$ represents the type $(A\rightarrow B)$.}

\fun{val Term.mkLambda       : name -> constr -> constr -> constr}
    {$(\texttt{mkLambda}\;x\;A\;b)$ represents the lambda abstraction 
     $[x:A]b$. The free ocurrences of $x$ in $B$ are represented by deBrujin's
     indexes.}

\fun{val Term.mkNamedLambda : identifier -> constr -> constr -> constr}
    {$(\texttt{lambda}\;x\;A\;b)$ represents the lambda abstraction 
     $[x:A]b$, but the bound occurrences of $x$ in $B$ are denoted by 
     the identifier $(\texttt{mkVar}\;x)$. }

\fun{val Term.mkAppLA        : constr array -> constr}
    {$(\texttt{mkAppLA}\;t\;[|t_1\ldots t_n|])$ represents the application
    $(t\;t_1\;\ldots t_n)$.}

\fun{val Term.mkMutCaseA : \\ \qquad
    case\_info -> constr ->constr
    ->constr array -> constr} 
    {\\ $(\texttt{mkMutCaseA}\;r\;P\;m\;[|f_1\ldots f_n|])$
    represents the term \Case{P}{m}{f_1\ldots f_n}. The first argument
    $r$ is either \texttt{None} or $\texttt{Some}\;(c,i)$, where the
    pair $(c,i)$ refers to the inductive type that $m$ belongs to.}

\fun{val Term.mkFix :  \\ \qquad
int array->int->constr array->name
    list->constr array->constr}
    {\\ $(\texttt{mkFix}\;[|k_1\ldots k_n |]\;i\;[|A_1\ldots
    A_n|]\;[|f_1\ldots f_n|]\;[|t_1\ldots t_n|])$ represents the term
    $\Fix{f_i}{f_1/k_1:A_1:=t_1 \ldots f_n/k_n:A_n:=t_n}$}

\fun{val Term.mkCoFix  : \\ \qquad
    int -> constr array -> name list ->
    constr array -> constr}
    {\\ $(\texttt{mkCoFix}\;i\;[|A_1\ldots
    A_n|]\;[|f_1\ldots f_n|]\;[|t_1\ldots t_n|])$ represents the term
    $\CoFix{f_i}{f_1:A_1:=t_1 \ldots f_n:A_n:=t_n}$. There are no
    decreasing indexes in this case.}
\end{description}

\subsubsection{Decomposing Constructions}

Each of the construction functions above has its corresponding
(partial) destruction function, whose name is obtained changing the
prefix \texttt{mk} by \texttt{dest}. In addition to these functions, a
concrete datatype \texttt{kindOfTerm} can be used to do pattern
matching on terms without dealing with their internal representation
in the meta-language. This concrete datatype is described in the \ocaml{}
file \texttt{term.mli}. The following function transforms a construction
into an element of type \texttt{kindOfTerm}:

\begin{description}
\fun{val Term.kind\_of\_term : constr -> kindOfTerm}
    {Destructs a term of the language \texttt{constr},
yielding the direct components of the term. Hence, in order to do 
pattern matching on an object $c$ of \texttt{constr}, it is sufficient
to do pattern matching on the value $(\texttt{kind\_of\_term}\;c)$.}
\end{description}

Part of the information associated to the constants is stored in 
global tables. The following functions give access to such 
information:

\begin{description}
\fun{val Termenv.constant\_value    : constr -> constr}
    {If the term denotes a constant, projects the body of a constant}
\fun{Termenv.constant\_type     : constr -> constr}
    {If the term denotes a constant, projects the type of the constant}
\fun{val mind\_arity        : constr -> constr}
    {If the term denotes an inductive type, projects its arity (i.e.,
     the type of the inductive type).}
\fun{val Termenv.mis\_is\_finite    : mind\_specif -> bool}
    {Determines whether a recursive type is inductive or co-inductive.}
\fun{val Termenv.mind\_nparams : constr -> int}
    {If the term denotes an inductive type, projects the number of 
     its general parameters.}
\fun{val Termenv.mind\_is\_recursive : constr -> bool}
    {If the term denotes an inductive type, 
     determines if the type has at least one recursive constructor. }
\fun{val Termenv.mind\_recargs : constr -> recarg list array array}
    {If the term denotes an inductive type, returns an array $v$ such 
     that the nth element of $v.(i).(j)$ is
    \texttt{Mrec} if the $nth$ argument of the $jth$ constructor of
    the $ith$ type is recursive, and \texttt{Norec} if it is not.}.
\end{description}

\subsection[The Type Checker]{The Type Checker\label{TypeChecker}}

The third logical module is the type checker. It concentrates two main
tasks concerning the language of constructions.

On one hand, it contains the type inference and type-checking
functions.  The type inference function takes a term
$a$ and a signature $\Gamma$, and yields a term $A$ such that
$\Gamma \vdash a:A$.  The type-checking function takes two terms $a$
and $A$ and a signature $\Gamma$, and determines whether or not
$\Gamma \vdash a:A$.

On the other hand, this module is in charge of the compilation of
\Coq's abstract syntax trees into the language \texttt{constr} of
constructions. This compilation seeks to eliminate all the ambiguities
contained in \Coq's abstract syntax, restoring the information
necessary to type-check it.  It concerns at least the following steps:
\begin{enumerate}
\item Compiling the pattern-matching expressions containing 
constructor patterns, wild-cards, etc, into terms that only
use the primitive \textsl{Case} described in Chapter \ref{Cic}
\item Restoring type coercions and synthesizing the implicit arguments
(the one denoted by question marks in
{\Coq} syntax: see Section~\ref{Coercions}).
\item Transforming the named bound variables into deBrujin's indexes.
\item Classifying the global names into the different classes of
constants (defined constants, constructors, inductive types, etc).
\end{enumerate}

\subsection{The Proof Engine}

The fourth stage of \Coq's implementation is the \textsl{proof engine}:
the interactive machine for constructing proofs. The aim of the proof
engine is to construct a top-down derivation or \textsl{proof tree},
by the application of \textsl{tactics}. A proof tree has the following
general structure:\\

\begin{displaymath}
\frac{\Gamma \vdash ? = t(?_1,\ldots?_n) : G}
     {\hspace{3ex}\frac{\displaystyle \Gamma_1 \vdash ?_1 = t_1(\ldots) : G_1}
         {\stackrel{\vdots}{\displaystyle {\Gamma_{i_1} \vdash ?_{i_1} 
           : G_{i_1}}}}(tac_1)
      \;\;\;\;\;\;\;\;\;
      \frac{\displaystyle \Gamma_n \vdash ?_n = t_n(\ldots) : G_n}
         {\displaystyle \stackrel{\vdots}{\displaystyle {\Gamma_{i_m} \vdash ?_{i_m} :
     G_{i_m}}}}(tac_n)} (tac)    
\end{displaymath}


\noindent Each node of the tree is called a \textsl{goal}. A goal
is a record type containing the following three fields:
\begin{enumerate}
\item the conclusion $G$ to be proven;
\item a typing signature $\Gamma$ for the free variables in $G$;
\item if the goal is an internal node of the proof tree, the
definition $t(?_1,\ldots?_n)$ of an \textsl{existential variable}
(i.e. a possible undefined constant) $?$ of type $G$ in terms of the
existential variables of the children sub-goals. If the node is a
leaf, the existential variable maybe still undefined.
\end{enumerate}

Once all the existential variables have been defined the derivation is
completed, and a construction can be generated from the proof tree,
replacing each of the existential variables by its definition.  This
is exactly what happens when one of the commands
\texttt{Qed}, \texttt{Save} or \texttt{Defined} is invoked
(see Section~\ref{Qed}). The saved theorem becomes a defined constant,
whose body is the proof object generated.

\paragraph{Important:} Before being added to the
context, the proof object is type-checked, in order to verify that it is
actually an object of the expected type $G$.  Hence, the correctness
of the proof actually does not depend on the tactics applied to
generate it or the machinery of the proof engine, but only on the
type-checker. In other words, extending the system with a potentially
bugged new tactic never endangers the consistency of the system.

\subsubsection[What is a Tactic?]{What is a Tactic?\label{WhatIsATactic}}
%Let us now explain what is a tactic, and how the user can introduce
%new ones. 

From an operational point of view, the current state of the proof
engine is given by the mapping $emap$ from existential variables into
goals, plus a pointer to one of the leaf goals $g$.  Such a pointer
indicates where the proof tree will be refined by the application of a
\textsl{tactic}. A tactic is a function from the current state
$(g,emap)$ of the proof engine into a pair $(l,val)$. The first
component of this pair is the list of children sub-goals $g_1,\ldots
g_n$ of $g$ to be yielded by the tactic. The second one is a
\textsl{validation function}. Once the proof trees $\pi_1,\ldots
\pi_n$ for $g_1,\ldots g_n$ have been completed, this validation
function must yield a proof tree $(val\;\pi_1,\ldots \pi_n)$ deriving
$g$.

Tactics can be classified into \textsl{primitive} ones and
\textsl{defined} ones. Primitive tactics correspond to the five basic
operations of the proof engine:

\begin{enumerate}
\item Introducing a universally quantified variable into the local
context of the goal.
\item Defining an undefined existential variable 
\item Changing the conclusion of the goal for another
--definitionally equal-- term.
\item Changing the type of a variable in the local context for another
definitionally equal term.
\item Erasing a variable from the local context.
\end{enumerate}

\textsl{Defined} tactics are tactics constructed by combining these
primitive operations.  Defined tactics are registered in a hash table,
so that they can be introduced dynamically. In order to define such a
tactic table, it is necessary to fix what a \textsl{possible argument}
of a tactic may be. The type \texttt{tactic\_arg} of the possible
arguments for tactics is a union type including:
\begin{itemize}
\item quoted strings;
\item integers;
\item identifiers;
\item lists of identifiers;
\item plain terms, represented by its abstract syntax tree;
\item well-typed terms, represented by a construction;
\item a substitution for bound variables, like the
substitution in the tactic \\$\texttt{Apply}\;t\;\texttt{with}\;x:=t_1\ldots
x_n:=t_n$, (see Section~\ref{apply});
\item a reduction expression, denoting the reduction strategy to be
followed.
\end{itemize}
Therefore, for each function $tac:a \rightarrow tactic$ implementing a
defined tactic, an associated dynamic tactic $tacargs\_tac:
\texttt{tactic\_arg}\;list \rightarrow tactic$ calling $tac$ must be
written. The aim of the auxiliary function $tacargs\_tac$ is to inject
the arguments of the tactic $tac$ into the type of possible arguments
for a tactic.

The following function can be used for registering and calling a
defined tactic:

\begin{description}
\fun{val Tacmach.add\_tactic : \\ \qquad
string -> (tactic\_arg list ->tactic) -> unit}
    {\\ Registers a dynamic tactic with the given string as access index.}
\fun{val Tacinterp.vernac\_tactic : string*tactic\_arg list -> tactic}
    {Interprets a defined tactic given by its entry in the
     tactics table with a particular list of possible arguments.}
\fun{val Tacinterp.vernac\_interp        : CoqAst.t -> tactic}
    {Interprets a tactic expression formed combining \Coq's tactics and
          tacticals, and described by its abstract syntax tree.}
\end{description}

When programming a new tactic that calls an already defined tactic
$tac$, we have the choice between using the \ocaml{} function
implementing $tac$, or calling the tactic interpreter with the name
and arguments for interpreting $tac$. In the first case, a tactic call
will left the trace of the whole implementation of $tac$ in the proof
tree. In the second, the implementation of $tac$ will be hidden, and
only an invocation of $tac$ will be recalled (cf. the example of
Section \ref{ACompleteExample}.  The following combinators can be used
to hide the implementation of a tactic:

\begin{verbatim}
type 'a hiding_combinator = string -> ('a -> tactic) -> ('a -> tactic)
val Tacmach.hide_atomic_tactic  : string -> tactic -> tactic
val Tacmach.hide_constr_tactic  : constr          hiding_combinator
val Tacmach.hide_constrl_tactic : (constr list)   hiding_combinator
val Tacmach.hide_numarg_tactic  : int             hiding_combinator
val Tacmach.hide_ident_tactic   : identifier      hiding_combinator
val Tacmach.hide_identl_tactic  : identifier      hiding_combinator
val Tacmach.hide_string_tactic  : string          hiding_combinator
val Tacmach.hide_bindl_tactic   : substitution    hiding_combinator
val Tacmach.hide_cbindl_tactic  : 
          (constr * substitution) hiding_combinator
\end{verbatim}

These functions first register the tactic by a side effect, and then
yield a function calling the interpreter with the registered name and
the right injection into the type of possible arguments.

\subsection{Tactics and Tacticals Provided by \Coq}

The fifth logical module is the library of tacticals and basic tactics
provided by \Coq. This library is distributed into the directories
\texttt{tactics} and \texttt{src/tactics}. The former contains those
basic tactics that make use of the types contained in the basic state
of \Coq. For example, inversion or rewriting tactics are in the
directory \texttt{tactics}, since they make use of the propositional
equality type.  Those tactics which are independent from the context
--like for example \texttt{Cut}, \texttt{Intros}, etc-- are defined in
the directory \texttt{src/tactics}. This latter directory also
contains some useful tools for programming new tactics, referred in 
Section \ref{SomeUsefulToolsforWrittingTactics}.

In practice, it is very unusual that the list of sub-goals and the
validation function of the tactic must be explicitly constructed by
the user. In most of the cases, the implementation of a new tactic
consists in supplying the appropriate arguments to the basic tactics
and tacticals.

\subsubsection{Basic Tactics}

The file \texttt{Tactics} contain the implementation of the basic
tactics provided by \Coq. The following tactics are some of the most
used ones:

\begin{verbatim}
val Tactics.intro           : tactic
val Tactics.assumption      : tactic
val Tactics.clear           : identifier list -> tactic
val Tactics.apply           : constr -> constr substitution -> tactic
val Tactics.one_constructor : int -> constr substitution -> tactic
val Tactics.simplest_elim   : constr -> tactic
val Tactics.elimType        : constr -> tactic
val Tactics.simplest_case   : constr -> tactic
val Tactics.caseType        : constr -> tactic
val Tactics.cut             : constr -> tactic
val Tactics.reduce          : redexpr -> tactic
val Tactics.exact           : constr -> tactic
val Auto.auto               : int option -> tactic
val Auto.trivial            : tactic
\end{verbatim}

The functions hiding the implementation of these tactics are defined
in the module \texttt{Hiddentac}. Their names are prefixed by ``h\_''.

\subsubsection[Tacticals]{Tacticals\label{OcamlTacticals}}

The following tacticals can be used to combine already existing
tactics:

\begin{description}
\fun{val Tacticals.tclIDTAC : tactic}
    {The identity tactic: it leaves the goal as it is.}

\fun{val Tacticals.tclORELSE : tactic -> tactic -> tactic}
    {Tries the first tactic and in case of failure applies the second one.}

\fun{val Tacticals.tclTHEN : tactic -> tactic -> tactic}
  {Applies the first tactic and then the second one to each generated subgoal.}

\fun{val Tacticals.tclTHENS : tactic -> tactic list -> tactic}
    {Applies a tactic, and then applies each tactic of the tactic list to the
     corresponding generated subgoal.}

\fun{val Tacticals.tclTHENL : tactic -> tactic -> tactic}
    {Applies the first tactic, and then applies the second one to the last
     generated subgoal.}

\fun{val Tacticals.tclREPEAT : tactic -> tactic}
    {If the given tactic succeeds in producing a subgoal, then it
     is recursively applied to each generated subgoal, 
     and so on until it fails. }

\fun{val Tacticals.tclFIRST : tactic list -> tactic}
    {Tries the tactics of the given list one by one, until one of them
     succeeds.}

\fun{val Tacticals.tclTRY : tactic -> tactic}
    {Tries the given tactic and in case of failure applies the {\tt
    tclIDTAC} tactical to the original goal.}

\fun{val Tacticals.tclDO : int -> tactic -> tactic}
    {Applies the tactic a given number of times.}

\fun{val Tacticals.tclFAIL : tactic}
    {The always failing tactic: it raises a {\tt UserError} exception.}

\fun{val Tacticals.tclPROGRESS  : tactic -> tactic}
    {Applies the given tactic to the current goal and fails if the 
     tactic leaves the goal unchanged}

\fun{val Tacticals.tclNTH\_HYP :  int -> (constr -> tactic) -> tactic}
    {Applies a tactic to the nth hypothesis of the local context.
     The last hypothesis introduced correspond to the integer 1.}

\fun{val Tacticals.tclLAST\_HYP :  (constr -> tactic) -> tactic}
    {Applies a tactic to the last hypothesis introduced.}

\fun{val Tacticals.tclCOMPLETE : tactic -> tactic}
    {Applies a tactic and fails if the tactic did not solve completely the
      goal}

\fun{val Tacticals.tclMAP : ('a -> tactic) -> 'a list -> tactic}
    {Applied to the function \texttt{f} and the list \texttt{[x\_1;
        ... ; x\_n]}, this tactical applies the tactic
      \texttt{tclTHEN (f x1) (tclTHEN (f x2) ... ))))}}
    
\fun{val Tacicals.tclIF : (goal sigma -> bool) -> tactic -> tactic -> tactic}
    {If the condition holds, apply the first tactic; otherwise,
      apply the second one}

\end{description}


\subsection{The Vernacular Interpreter}

The sixth logical module of the implementation corresponds to the
interpreter of the vernacular phrases of \Coq. These phrases may be
expressions from the \gallina{} language (definitions), general
directives (setting commands) or tactics to be applied by the proof
engine. 

\subsection[The Parser and the Pretty-Printer]{The Parser and the Pretty-Printer\label{PrettyPrinter}}

The last logical module is the parser and pretty printer of \Coq,
which is the interface between the vernacular interpreter and the
user. They translate the chains of characters entered at the input
into abstract syntax trees, and vice versa. Abstract syntax trees are
represented by labeled n-ary trees, and its type is called
\texttt{CoqAst.t}.  For instance, the abstract syntax tree associated
to the term $[x:A]x$ is:

\begin{displaymath}
\texttt{Node}
 ((0,6), "LAMBDA",
  [\texttt{Nvar}~((3, 4),"A");~\texttt{Slam}~((0,6),~Some~"x",~\texttt{Nvar}~((5,6),"x"))])
\end{displaymath}

The numbers correspond to \textsl{locations}, used to point to some
input line and character positions in the error messages. As it was
already explained in Section \ref{TypeChecker}, this term is then
translated into a construction term in order to be typed.

The parser of \Coq\ is implemented using \camlpppp. The lexer and the data
used by \camlpppp\ to generate the parser lay in the directory
\texttt{src/parsing}.  This directory also contains \Coq's
pretty-printer. The printing rules lay in the directory
\texttt{src/syntax}.  The different entries of the grammar are
described in the module \texttt{Pcoq.Entry}.  Let us present here two
important functions of this logical module:

\begin{description}
\fun{val Pcoq.parse\_string : 'a Grammar.Entry.e -> string -> 'a}
    {Parses a given string, trying to recognize a phrase
     corresponding to some entry in the grammar. If it succeeds,
     it yields a value associated to the grammar entry. For example,
     applied to the entry \texttt{Pcoq.Command.command}, this function
    parses a term of \Coq's language, and yields a value of type 
    \texttt{CoqAst.t}. When applied to the entry
    \texttt{Pcoq.Vernac.vernac}, it parses a vernacular command and
    returns the corresponding Ast.}
\fun{val gentermpr       : \\ \qquad 
path\_kind -> constr assumptions -> constr -> std\_ppcmds}
    {\\ Pretty-prints a well-typed term of certain kind (cf. Section
    \ref{SectionPaths}) under its context of typing assumption.}
\fun{val gentacpr        : CoqAst.t -> std\_ppcmds}
    {Pretty-prints a given abstract syntax tree representing a tactic
     expression.}
\end{description}

\subsection{The General Library}

In addition to the ones laying in the standard library of \ocaml{},
several useful modules about lists, arrays, sets, mappings, balanced
trees, and other frequently used data structures can be found in the
directory \texttt{lib}. Before writing a new one, check if it is not
already there!

\subsubsection{The module \texttt{Std}}
This module in the directory \texttt{src/lib/util} is opened by almost 
all modules of \Coq{}. Among other things, it contains a definition of 
the different kinds of errors used in \Coq{} :

\begin{description}
\fun{exception UserError of string * std\_ppcmds}
    {This is the class of ``users exceptions''. Such errors arise when 
      the user attempts to do something illegal, for example \texttt{Intro}
      when the current goal conclusion is not a product.}

\fun{val Std.error : string -> 'a}
    {For simple error messages}
\fun{val Std.errorlabstrm : string -> std\_ppcmds -> 'a}
    {See Section~\ref{PrettyPrinter} : this can be used if the user
      want to display a term or build a complex error message}

\fun{exception Anomaly of string * std\_ppcmds}
    {This for reporting bugs or things that should not
      happen. The tacticals \texttt{tclTRY} and
      \texttt{tclTRY} described in Section~\ref{OcamlTacticals} catch the
      exceptions of type \texttt{UserError}, but they don't catch the
      anomalies. So, in your code, don't raise any anomaly, unless you
      know what you are doing. We also recommend to avoid constructs
      such as \texttt{try ... with \_ -> ...} : such constructs can trap 
      an anomaly and make the debugging process harder.}

\fun{val Std.anomaly : string -> 'a}{}
\fun{val Std.anomalylabstrm : string -> std\_ppcmds -> 'a}{}
\end{description}

\section{The tactic writer mini-HOWTO}

\subsection{How to add a vernacular command}

The command to register a vernacular command can be found
in module \texttt{Vernacinterp}:

\begin{verbatim}
val vinterp_add : string * (vernac_arg list -> unit -> unit) -> unit;;
\end{verbatim}

The first argument is the name, the second argument is a function that
parses the arguments and returns a function of type
\texttt{unit}$\rightarrow$\texttt{unit} that do the job.

In this section we will show how to add a vernacular command
\texttt{CheckCheck} that print a type of a term and the type of its
type.

File \texttt{dcheck.ml}:

\begin{verbatim}
open Vernacinterp;;
open Trad;;
let _ = 
  vinterp_add 
   ("DblCheck",
    function [VARG_COMMAND com] ->
       (fun () -> 
          let evmap = Evd.mt_evd () 
          and sign = Termenv.initial_sign () in
           let {vAL=c;tYP=t;kIND=k} = 
                 fconstruct_with_univ evmap sign com in
             Pp.mSGNL [< Printer.prterm c; 'sTR ":"; 
                       Printer.prterm t; 'sTR ":"; 
                       Printer.prterm k >] )
      | _ -> bad_vernac_args "DblCheck")
;;
\end{verbatim}

Like for a new tactic, a new syntax entry must be created.

File \texttt{DCheck.v}:

\begin{verbatim}
Declare ML Module "dcheck.ml".

Grammar vernac vernac := 
  dblcheck [ "CheckCheck" comarg($c) ] -> [(DblCheck $c)].
\end{verbatim}

We are now able to test our new command:

\begin{verbatim}
Coq < Require DCheck.
Coq < CheckCheck O.
O:nat:Set
\end{verbatim}

Most Coq vernacular commands are registered in the module 
  \verb+src/env/vernacentries.ml+. One can see more examples here.

\subsection{How to keep a hashtable synchronous with the reset mechanism}

This is far more tricky. Some vernacular commands modify some
sort of state (for example by adding something in a hashtable). One
wants that \texttt{Reset} has the expected behavior with this
commands.

\Coq{} provides a general mechanism to do that. \Coq{} environments
contains objects of three kinds: CCI, FW and OBJ. CCI and FW are for
constants of the calculus. OBJ is a dynamically extensible datatype
that contains sections, tactic definitions, hints for auto, and so
on. 

The simplest example of use of such a mechanism is in file
\verb+src/proofs/macros.ml+ (which implements the \texttt{Tactic
  Definition} command). Tactic macros are stored in the imperative
hashtable \texttt{mactab}. There are two functions freeze and unfreeze
to make a copy of the table and to restore the state of table from the
copy. Then this table is declared using \texttt{Library.declare\_summary}.

What does \Coq{} with that ? \Coq{} defines synchronization points.
At each synchronisation point, the declared tables are frozen (that
is, a copy of this tables is stored).

When \texttt{Reset }$i$ is called, \Coq{} goes back to the first
synchronisation point that is above $i$ and ``replays'' all objects
between that point 
and $i$. It will re-declare constants, re-open section, etc.

So we need to declare a new type of objects, TACTIC-MACRO-DATA. To
``replay'' on object of that type is to add the corresponding tactic
macro to \texttt{mactab}

So, now, we can say that \texttt{mactab} is synchronous with the Reset
mechanism$^{\mathrm{TM}}$.

Notice that this works for hash tables but also for a single integer
(the Undo stack size, modified by the \texttt{Set Undo} command, for
example).

\subsection{The right way to access to Coq constants from your ML code}

With their long names, Coq constants are stored using:

\begin{itemize}
\item a section path
\item an identifier
\end{itemize}

The identifier is exactly the identifier that is used in \Coq{} to
denote the constant; the section path can be known using the
\texttt{Locate} command:

\begin{coq_example}
  Locate S.
  Locate nat.
  Locate eq.
\end{coq_example}

Now it is easy to get a constant by its name and section path:


\begin{verbatim}
let constant sp id = 
  Machops.global_reference (Names.gLOB (Termenv.initial_sign ())) 
    (Names.path_of_string sp) (Names.id_of_string id);;
\end{verbatim}


The only issue is that if one cannot put:


\begin{verbatim}
let coq_S = constant "#Datatypes#nat.cci" "S";;
\end{verbatim}


in his tactic's code. That is because this sentence is evaluated
\emph{before} the module \texttt{Datatypes} is loaded. The solution is
to use the lazy evaluation of \ocaml{}:


\begin{verbatim}
let coq_S = lazy (constant "#Datatypes#nat.cci" "S");;

... (Lazy.force coq_S) ...
\end{verbatim}


Be sure to call always Lazy.force behind a closure -- i.e. inside a
function body or behind the \texttt{lazy} keyword.

One can see examples of that technique in the source code of \Coq{},
for example 
\verb+plugins/omega/coq_omega.ml+.

\section[Some Useful Tools for Writing Tactics]{Some Useful Tools for Writing Tactics\label{SomeUsefulToolsforWrittingTactics}}
When the implementation of a tactic is not a straightforward
combination of tactics and tacticals, the module \texttt{Tacmach}
provides several useful functions for handling goals, calling the
type-checker, parsing terms, etc. This module is intended to be 
the interface of the proof engine for the user.

\begin{description}
\fun{val Tacmach.pf\_hyps               : goal sigma -> constr signature}
    {Projects the local typing context $\Gamma$ from a given goal $\Gamma\vdash ?:G$.} 
\fun{val pf\_concl              : goal sigma -> constr}
    {Projects the conclusion $G$ from a given goal $\Gamma\vdash ?:G$.}
\fun{val Tacmach.pf\_nth\_hyp            : goal sigma -> int -> identifier *
    constr}
    {Projects the $ith$ typing constraint $x_i:A_i$ from the local
     context of the given goal.}
\fun{val Tacmach.pf\_fexecute           : goal sigma -> constr -> judgement}
    {Given a goal whose local context is $\Gamma$ and a term $a$, this
     function infers a type $A$ and a kind $K$ such that the judgement
     $a:A:K$ is valid under $\Gamma$, or raises an exception if there
     is no such judgement. A judgement is just a record type containing
     the three terms $a$, $A$ and $K$.}
\fun{val Tacmach.pf\_infexecute : \\
     \qquad
goal sigma -> constr -> judgement * information}
    {\\ In addition to the typing judgement, this function also extracts 
     the $F_{\omega}$ program underlying the term.}
\fun{val Tacmach.pf\_type\_of            : goal sigma -> constr -> constr}
    {Infers a term $A$ such that $\Gamma\vdash a:A$ for a given term
    $a$, where $\Gamma$ is the local typing context of the goal.}
\fun{val Tacmach.pf\_check\_type         : goal sigma -> constr -> constr -> bool}
    {This function yields a type $A$ if the two given terms $a$ and $A$  verify $\Gamma\vdash
     a:A$ in the local typing context $\Gamma$ of the goal. Otherwise,
    it raises an exception.}
\fun{val Tacmach.pf\_constr\_of\_com      : goal sigma -> CoqAst.t -> constr}
    {Transforms an abstract syntax tree into a well-typed term of the
    language of constructions. Raises an exception if the term cannot
    be typed.}
\fun{val Tacmach.pf\_constr\_of\_com\_sort : goal sigma -> CoqAst.t -> constr}
    {Transforms an abstract syntax tree representing a type into
    a well-typed term of the language of constructions. Raises an
    exception if the term cannot be typed.}
\fun{val Tacmach.pf\_parse\_const        : goal sigma -> string -> constr}
    {Constructs the constant whose name is the given string.}
\fun{val
Tacmach.pf\_reduction\_of\_redexp  : \\
         \qquad goal sigma -> red\_expr -> constr -> constr}
    {\\ Applies a certain kind of reduction function, specified by an
     element of the type red\_expr.}
\fun{val Tacmach.pf\_conv\_x      : goal sigma -> constr -> constr -> bool}
    {Test whether  two given terms are definitionally equal.}
\end{description}

\subsection[Patterns]{Patterns\label{Patterns}}

The \ocaml{} file \texttt{Pattern} provides a quick way for describing a
term pattern and performing second-order, binding-preserving, matching
on it. Patterns are described using an extension of \Coq's concrete
syntax, where the second-order meta-variables of the pattern are
denoted by indexed question marks. 

Patterns may depend on constants, and therefore only to make have
sense when certain theories have been loaded. For this reason, they
are stored with a \textsl{module-marker}, telling us which modules
have to be open in order to use the pattern. The following functions
can be used to store and retrieve patterns form the pattern table:

\begin{description}
\fun{val Pattern.make\_module\_marker : string list -> module\_mark}
    {Constructs a module marker from a list of module names.}
\fun{val Pattern.put\_pat : module\_mark -> string -> marked\_term}
    {Constructs a pattern from a parseable string containing holes
     and a module marker.}
\fun{val Pattern.somatches    : constr ->   marked\_term-> bool}
    {Tests if a term matches a pattern.} 
\fun{val dest\_somatch : constr -> marked\_term -> constr list}
    {If the term matches the pattern, yields the list of sub-terms
     matching the occurrences of the pattern variables (ordered from
     left to right). Raises a \texttt{UserError} exception if the term
     does not match the pattern.} 
\fun{val Pattern.soinstance : marked\_term -> constr list -> constr} 
    {Substitutes each hole in the pattern 
     by the corresponding term of the given the list.}
\end{description}

\paragraph{Warning:} Sometimes, a \Coq\ term may have invisible
sub-terms that the matching functions are nevertheless sensible to.
For example, the \Coq\ term $(?_1,?_2)$ is actually a shorthand for
the expression $(\texttt{pair}\;?\;?\;?_1\;?_2)$.
Hence, matching this term pattern 
with the term $(\texttt{true},\texttt{O})$ actually yields the list
$[?;?;\texttt{true};\texttt{O}]$ as result (and \textbf{not}
$[\texttt{true};\texttt{O}]$, as could be expected).

\subsection{Patterns on Inductive Definitions}

The module \texttt{Pattern} also includes some functions for testing
if the definition of an inductive type satisfies certain
properties. Such functions may be used to perform pattern matching
independently from the name given to the inductive type and the
universe it inhabits.  They yield the value $(\texttt{Some}\;r::l)$ if
the input term reduces into an application of an inductive type $r$ to
a list of terms $l$, and the definition of $r$ satisfies certain
conditions. Otherwise, they yield the value \texttt{None}.

\begin{description}
\fun{val Pattern.match\_with\_non\_recursive\_type : constr list option}
    {Tests if the inductive type $r$ has no recursive constructors}
\fun{val Pattern.match\_with\_disjunction : constr list option}
    {Tests if the inductive type $r$ is a non-recursive type
     such that all its constructors have a single argument.}
\fun{val Pattern.match\_with\_conjunction : constr list option}
    {Tests if the inductive type $r$ is a non-recursive type
     with a unique constructor.}
\fun{val Pattern.match\_with\_empty\_type  : constr list option}
    {Tests if the inductive type $r$ has no constructors at all}
\fun{val Pattern.match\_with\_equation    : constr list option}
    {Tests if the inductive type $r$ has a single constructor
     expressing the property of reflexivity for some type. For
     example, the types $a=b$, $A\mbox{==}B$ and $A\mbox{===}B$ satisfy
     this predicate.}
\end{description}

\subsection{Elimination Tacticals}

It is frequently the case that the subgoals generated by an
elimination can all be solved in a similar way, possibly parametrized
on some information about each case, like for example:
\begin{itemize}
\item the inductive type of the object being eliminated;
\item its arguments (if it is an inductive predicate);
\item the branch number;
\item the predicate to be proven;
\item the number of assumptions to be introduced by the case
\item the signature of the branch, i.e., for each argument of
the branch whether it is recursive or not.
\end{itemize}

The following tacticals can be useful to deal with such situations.
They  

\begin{description}
\fun{val Elim.simple\_elimination\_then : \\ \qquad
(branch\_args -> tactic) -> constr -> tactic}
    {\\ Performs the default elimination on the last argument, and then
     tries to solve the generated subgoals using a given parametrized
     tactic. The type branch\_args is a record type containing all 
     information mentioned above.}
\fun{val Elim.simple\_case\_then : \\ \qquad
(branch\_args -> tactic) -> constr -> tactic}
    {\\ Similarly, but it performs case analysis instead of induction.}
\end{description}

\section[A Complete Example]{A Complete Example\label{ACompleteExample}}

In order to illustrate the implementation of a new tactic, let us come
back to the problem of deciding the equality of two elements of an
inductive type.

\subsection{Preliminaries}

Let us call \texttt{newtactic} the directory that will contain the
implementation of the new tactic. In this directory will lay two
files: a file \texttt{eqdecide.ml}, containing the \ocaml{} sources that
implements the tactic, and a \Coq\ file \texttt{Eqdecide.v}, containing
its associated grammar rules and the commands to generate a module
that can be loaded dynamically from \Coq's toplevel. 

To compile our project, we will create a \texttt{Makefile} with the
command \texttt{do\_Makefile} (see Section~\ref{Makefile}) :

\begin{quotation}
  \texttt{do\_Makefile eqdecide.ml EqDecide.v > Makefile}\\
  \texttt{touch .depend}\\
  \texttt{make depend}
\end{quotation}

We must have kept the sources of \Coq{} somewhere and to set an
environment variable \texttt{COQTOP} that points to that directory.

\subsection{Implementing the Tactic}

The file \texttt{eqdecide.ml} contains the implementation of the
tactic in \ocaml{}. Let us recall the main steps of the proof strategy
for deciding the proposition $(x,y:R)\{x=y\}+\{\neg x=y\}$ on the
inductive type $R$:
\begin{enumerate}
\item Eliminate $x$ and then $y$.
\item Try discrimination to solve those goals where $x$ and $y$ has
been introduced by different constructors.
\item If $x$ and $y$ have been introduced by the same constructor,
      then analyze one by one the corresponding pairs of arguments.
      If they are equal, rewrite one into the other. If they are
      not, derive a contradiction from the invectiveness of the
      constructor.
\item Once all the arguments have been rewritten, solve the left half
of the goal by reflexivity.
\end{enumerate}

In the sequel we implement these steps one by one. We start opening
the modules necessary for the implementation of the tactic:

\begin{verbatim}
open Names
open Term
open Tactics
open Tacticals
open Hiddentac
open Equality
open Auto
open Pattern
open Names
open Termenv
open Std
open Proof_trees
open Tacmach
\end{verbatim}

The first step of the procedure can be straightforwardly implemented as
follows:

\begin{verbatim}
let clear_last = (tclLAST_HYP (fun c -> (clear_one (destVar c))));;
\end{verbatim}

\begin{verbatim}
let mkBranches = 
        (tclTHEN  intro 
        (tclTHEN (tclLAST_HYP h_simplest_elim)
        (tclTHEN  clear_last
        (tclTHEN  intros 
        (tclTHEN (tclLAST_HYP h_simplest_case)
        (tclTHEN  clear_last
                  intros))))));;
\end{verbatim}

Notice the use of the tactical \texttt{tclLAST\_HYP}, which avoids to
give a (potentially clashing) name to the quantified variables of the
goal when they are introduced.

The second step of the procedure is implemented by the following
tactic:

\begin{verbatim}
let solveRightBranch  = (tclTHEN simplest_right discrConcl);;
\end{verbatim}

In order to illustrate how the implementation of a tactic can be 
hidden, let us do it with the tactic above:

\begin{verbatim}
let h_solveRightBranch =
    hide_atomic_tactic "solveRightBranch" solveRightBranch
;;
\end{verbatim}

As it was already mentioned in Section \ref{WhatIsATactic}, the
combinator \texttt{hide\_atomic\_tactic} first registers the tactic
\texttt{solveRightBranch} in the table, and returns a tactic which
calls the interpreter with the used to register it. Hence, when the
tactical \texttt{Info} is used, our tactic will just inform that
\texttt{solveRightBranch} was applied, omitting all the details
corresponding to \texttt{simplest\_right} and \texttt{discrConcl}.



The third step requires some auxiliary functions for constructing the
type $\{c_1=c_2\}+\{\neg c_1=c_2\}$ for a given inductive type $R$ and
two constructions $c_1$ and $c_2$, and for generalizing this type over
$c_1$ and $c_2$:

\begin{verbatim}
let mmk         = make_module_marker ["#Logic.obj";"#Specif.obj"];;
let eqpat       = put_pat mmk "eq";;                 
let sumboolpat  = put_pat mmk "sumbool";;             
let notpat      = put_pat mmk "not";;   
let eq          = get_pat eqpat;;
let sumbool     = get_pat sumboolpat;;
let not         = get_pat notpat;;

let mkDecideEqGoal rectype c1 c2 g = 
     let equality    = mkAppL [eq;rectype;c1;c2] in
     let disequality = mkAppL [not;equality]
     in  mkAppL [sumbool;equality;disequality]
;;
let mkGenDecideEqGoal rectype g = 
      let hypnames = ids_of_sign (pf_hyps g) in 
      let xname    = next_ident_away (id_of_string "x") hypnames
      and yname    = next_ident_away (id_of_string "y") hypnames
      in  (mkNamedProd xname rectype 
           (mkNamedProd yname rectype 
            (mkDecideEqGoal rectype (mkVar xname) (mkVar yname) g)))
;;
\end{verbatim}

The tactic will depend on the \Coq modules \texttt{Logic} and
\texttt{Specif}, since we use the constants corresponding to
propositional equality (\texttt{eq}), computational disjunction
(\texttt{sumbool}), and logical negation (\texttt{not}), defined in
that modules. This is specified creating the module maker
\texttt{mmk} (see Section~\ref{Patterns}).

The third step of the procedure can be divided into three sub-steps.
Assume that both $x$ and $y$ have been introduced by the same
constructor.  For each corresponding pair of arguments of that
constructor, we have to consider whether they are equal or not.  If
they are equal, the following tactic is applied to rewrite one into
the other:

\begin{verbatim}
let eqCase  tac = 
         (tclTHEN intro  
         (tclTHEN (tclLAST_HYP h_rewriteLR)
         (tclTHEN clear_last 
                  tac)))
;;
\end{verbatim}


If they are not equal, then the goal is contraposed and a
contradiction is reached form the invectiveness of the constructor:

\begin{verbatim}
let diseqCase = 
    let diseq  = (id_of_string "diseq") in
    let absurd = (id_of_string "absurd")
    in (tclTHEN (intro_using diseq)
       (tclTHEN  h_simplest_right
       (tclTHEN  red_in_concl
       (tclTHEN  (intro_using absurd)
       (tclTHEN  (h_simplest_apply (mkVar diseq))
       (tclTHEN  (h_injHyp absurd)
                  trivial ))))))
;;
\end{verbatim}

In the tactic above we have chosen to name the hypotheses because
they have to be applied later on. This introduces a potential risk
of name clashing if the context already contains other hypotheses 
also named ``diseq'' or ``absurd''.

We are now ready to implement the tactic \textsl{SolveArg}.  Given the
two arguments $a_1$ and $a_2$ of the constructor, this tactic cuts the
goal with the proposition $\{a_1=a_2\}+\{\neg a_1=a_2\}$, and then
applies the tactics above to each of the generated cases. If the
disjunction cannot be solved automatically, it remains as a sub-goal
to be proven.

\begin{verbatim}
let solveArg a1 a2 tac  g = 
     let rectype = pf_type_of g a1 in
     let decide  = mkDecideEqGoal rectype a1 a2 g
     in  (tclTHENS  (h_elimType decide) 
                      [(eqCase tac);diseqCase;default_auto]) g
;;
\end{verbatim}

The following tactic implements the third and fourth steps of the
proof procedure:

\begin{verbatim}
let conclpatt = put_pat mmk "{<?1>?2=?3}+{?4}"
;;
let solveLeftBranch rectype g = 
      let (_::(lhs::(rhs::_))) = 
               try (dest_somatch (pf_concl g) conclpatt) 
               with UserError ("somatch",_)-> error "Unexpected conclusion!" in
      let nparams   = mind_nparams rectype   in
      let getargs l = snd (chop_list nparams (snd (decomp_app l))) in
      let rargs   = getargs rhs
      and largs   = getargs lhs
      in  List.fold_right2 
             solveArg largs rargs (tclTHEN h_simplest_left h_reflexivity) g
;;
\end{verbatim}

Notice the use of a pattern to decompose the goal and obtain the
inductive type and the left and right hand sides of the equality. A
certain number of arguments correspond to the general parameters of
the type, and must be skipped over. Once the corresponding list of
arguments \texttt{rargs} and \texttt{largs} have been obtained, the
tactic \texttt{solveArg} is iterated on them, leaving a disjunction
whose left half can be solved by reflexivity.

The following tactic joints together the three steps of the 
proof procedure:

\begin{verbatim}
let initialpatt = put_pat mmk "(x,y:?1){<?1>x=y}+{~(<?1>x=y)}"
;;
let decideGralEquality g = 
  let (typ::_) = try (dest_somatch (pf_concl g) initialpatt)
                 with UserError ("somatch",_) -> 
                        error "The goal does not have the expected form" in
  let headtyp = hd_app (pf_compute g typ) in
  let rectype = match (kind_of_term  headtyp) with
                 IsMutInd _ -> headtyp 
               | _          -> error ("This decision procedure only"
                                      " works for inductive objects") 
  in (tclTHEN   mkBranches 
     (tclORELSE h_solveRightBranch (solveLeftBranch rectype))) g
;;
;;
\end{verbatim}

The tactic above can be specialized in two different ways: either to
decide a particular instance $\{c_1=c_2\}+\{\neg c_1=c_2\}$ of the
universal quantification; or to eliminate this property and obtain two
subgoals containing the hypotheses $c_1=c_2$ and $\neg c_1=c_2$
respectively.

\begin{verbatim}
let decideGralEquality = 
  (tclTHEN mkBranches (tclORELSE h_solveRightBranch solveLeftBranch))
;;
let decideEquality c1 c2 g = 
     let rectype = pf_type_of g c1 in
     let decide  = mkGenDecideEqGoal rectype g
     in  (tclTHENS (cut decide) [default_auto;decideGralEquality]) g
;;
let compare c1 c2 g = 
     let rectype = pf_type_of g c1 in
     let decide  = mkDecideEqGoal rectype c1 c2 g
     in  (tclTHENS (cut decide) 
                [(tclTHEN  intro 
                 (tclTHEN (tclLAST_HYP simplest_case)
                          clear_last));
                  decideEquality c1 c2]) g
;;
\end{verbatim}

Next, for each of the tactics that will have an entry in the grammar
we construct the associated dynamic one to be registered in the table
of tactics. This function can be used to overload a tactic name with
several similar tactics.  For example, the tactic proving the general
decidability property and the one proving a particular instance for
two terms can be grouped together with the following convention: if
the user provides two terms as arguments, then the specialized tactic
is used; if no argument is provided then the general tactic is invoked.

\begin{verbatim}
let dyn_decideEquality  args g =
      match args with 
       [(COMMAND com1);(COMMAND com2)]  -> 
          let c1 = pf_constr_of_com g com1
          and c2 = pf_constr_of_com g com2
          in  decideEquality c1 c2 g 
     | [] ->  decideGralEquality g
     | _  ->  error "Invalid arguments for dynamic tactic"
;;
add_tactic "DecideEquality" dyn_decideEquality
;;

let dyn_compare args g =
      match args with 
       [(COMMAND com1);(COMMAND com2)]  -> 
          let c1 = pf_constr_of_com g com1
          and c2 = pf_constr_of_com g com2
          in  compare c1 c2 g
     | _  ->  error "Invalid arguments for dynamic tactic"
;; 
add_tactic "Compare" tacargs_compare
;;
\end{verbatim}

This completes the implementation of the tactic. We turn now to the
\Coq file \texttt{Eqdecide.v}.


\subsection{The Grammar Rules}

Associated to the implementation of the tactic there is a \Coq\ file
containing the grammar and pretty-printing rules for the new tactic,
and the commands to generate an object module that can be then loaded
dynamically during a \Coq\ session. In order to generate an ML module,
the \Coq\ file must contain a
\texttt{Declare ML module} command for all the \ocaml{} files concerning
the implementation of the tactic --in our case there is only one file,
the file \texttt{eqdecide.ml}: 

\begin{verbatim}
Declare ML Module "eqdecide".
\end{verbatim}

The following grammar and pretty-printing rules are
self-explanatory. We refer the reader to the Section \ref{Grammar} for
the details:

\begin{verbatim}
Grammar tactic simple_tactic :=
  EqDecideRuleG1 
       [ "Decide"  "Equality" comarg($com1)  comarg($com2)] -> 
       [(DecideEquality $com1 $com2)]
| EqDecideRuleG2 
       [ "Decide" "Equality"  ] -> 
       [(DecideEquality)]
| CompareRule 
       [ "Compare" comarg($com1) comarg($com2)] -> 
       [(Compare $com1 $com2)].

Syntax tactic level 0:
  EqDecideRulePP1 
       [(DecideEquality)]   -> 
       ["Decide" "Equality"]
| EqDecideRulePP2 
       [(DecideEquality $com1 $com2)]   -> 
       ["Decide" "Equality" $com1 $com2]
| ComparePP 
       [(Compare $com1 $com2)] -> 
       ["Compare" $com1 $com2].
\end{verbatim}


\paragraph{Important:} The names used to label the abstract syntax tree 
in the grammar rules ---in this case ``DecideEquality'' and
``Compare''--- must be the same as the name used to register the
tactic in the tactics table. This is what makes the links between the
input entered by the user and the tactic executed by the interpreter.

\subsection{Loading the Tactic}

Once the module \texttt{EqDecide.v} has been compiled, the tactic can
be dynamically loaded using the \texttt{Require} command. 

\begin{coq_example}
Require EqDecide.
Goal (x,y:nat){x=y}+{~x=y}.
Decide Equality.
\end{coq_example}

The implementation of the tactic can be accessed through the
tactical \texttt{Info}:
\begin{coq_example}
Undo.
Info Decide Equality.
\end{coq_example}
\begin{coq_eval}
Abort.
\end{coq_eval}

Remark that the task performed by the tactic \texttt{solveRightBranch}
is not displayed, since we have chosen to hide its implementation.

\section[Testing and Debugging your Tactic]{Testing and Debugging your Tactic\label{test-and-debug}}

When your tactic does not behave as expected, it is possible to trace
it dynamically from \Coq. In order to do this, you have first to leave
the toplevel of \Coq, and come back to the \ocaml{} interpreter. This can
be done using the command \texttt{Drop} (see Section~\ref{Drop}). Once
in the \ocaml{} toplevel, load the file \texttt{tactics/include.ml}.
This file installs several pretty printers for proof trees, goals,
terms, abstract syntax trees, names, etc.  It also contains the
function \texttt{go:unit -> unit} that enables to go back to \Coq's
toplevel. 

The modules \texttt{Tacmach} and \texttt{Pfedit} contain some basic
functions for extracting information from the state of the proof
engine. Such functions can be used to debug your tactic if
necessary. Let us mention here some of them:

\begin{description}
\fun{val get\_pftreestate         : unit -> pftreestate}
    {Projects the current state of the proof engine.}
\fun{val proof\_of\_pftreestate    : pftreestate -> proof}
    {Projects the current state of the proof tree. A pretty-printer 
      displays it in a readable form.  }
\fun{val top\_goal\_of\_pftreestate : pftreestate -> goal sigma}
    {Projects the goal and the existential variables mapping from
     the current state of the proof engine.} 
\fun{val nth\_goal\_of\_pftreestate : int -> pftreestate -> goal sigma}
    {Projects the goal and mapping corresponding to the $nth$ subgoal
     that remains to be proven}
\fun{val traverse                : int -> pftreestate -> pftreestate}
    {Yields the children of the node that the current state of the 
     proof engine points to.}
\fun{val solve\_nth\_pftreestate   : \\ \qquad
int -> tactic -> pftreestate ->  pftreestate}
     {\\ Provides the new state of the proof engine obtained applying 
      a given tactic to some unproven sub-goal.}
\end{description}

Finally, the traditional \ocaml{} debugging tools like the directives
\texttt{trace} and \texttt{untrace} can be used to follow the
execution of your functions. Frequently, a better solution is to use
the \ocaml{} debugger, see Chapter \ref{Utilities}.

\section[Concrete syntax for ML tactic and vernacular command]{Concrete syntax for ML tactic and vernacular command\label{Notations-for-ML-command}}

\subsection{The general case}

The standard way to bind an ML-written tactic or vernacular command to
a concrete {\Coq} syntax is to use the
\verb=TACTIC EXTEND= and \verb=VERNAC COMMAND EXTEND= macros.

These macros can be used in any {\ocaml} file defining a (new) ML tactic
or vernacular command. They are expanded into pure {\ocaml} code by
the {\camlpppp} preprocessor of {\ocaml}. Concretely, files that use
these macros need to be compiled by giving to {\tt ocamlc} the option 

\verb=-pp "camlp4o -I $(COQTOP)/parsing grammar.cma pa_extend.cmo"=

\noindent which is the default for every file compiled by means of a Makefile
generated by {\tt coq\_makefile} (see Chapter~\ref{Addoc-coqc}). So,
just do \verb=make= in this latter case.

The syntax of the macros is given on figure
\ref{EXTEND-syntax}. They can be used at any place of an {\ocaml}
files where an ML sentence (called \verb=str_item= in the {\tt ocamlc}
parser) is expected. For each rule, the left-hand-side describes the
grammar production and the right-hand-side its interpretation which
must be an {\ocaml} expression. Each grammar production starts with
the concrete name of the tactic or command in {\Coq} and is followed
by arguments, possibly separated by terminal symbols or words.
Here is an example:

\begin{verbatim}
TACTIC EXTEND Replace
  [ "replace" constr(c1) "with" constr(c2) ] -> [ replace c1 c2 ]
END
\end{verbatim}

\newcommand{\grule}{\textrm{\textsl{rule}}}
\newcommand{\stritem}{\textrm{\textsl{ocaml\_str\_item}}}
\newcommand{\camlexpr}{\textrm{\textsl{ocaml\_expr}}}
\newcommand{\arginfo}{\textrm{\textsl{argument\_infos}}}
\newcommand{\lident}{\textrm{\textsl{lower\_ident}}}
\newcommand{\argument}{\textrm{\textsl{argument}}}
\newcommand{\entry}{\textrm{\textsl{entry}}}
\newcommand{\argtype}{\textrm{\textsl{argtype}}}

\begin{figure}
\begin{tabular}{|lcll|}
\hline
{\stritem}
 & ::= & 
\multicolumn{2}{l|}{{\tt TACTIC EXTEND} {\ident} \nelist{\grule}{$|$} {\tt END}}\\
 & $|$ & \multicolumn{2}{l|}{{\tt VERNAC COMMAND EXTEND} {\ident} \nelist{\grule}{$|$} {\tt END}}\\
&&\multicolumn{2}{l|}{}\\
{\grule} & ::= & 
\multicolumn{2}{l|}{{\tt [} {\str} \sequence{\argument}{} {\tt ] -> [} {\camlexpr} {\tt ]}}\\
&&\multicolumn{2}{l|}{}\\
{\argument} & ::= & {\str} &\mbox{(terminal)}\\
 & $|$ & {\entry} {\tt (} {\lident} {\tt )} &\mbox{(non-terminal)}\\
&&\multicolumn{2}{l|}{}\\
{\entry} 
 & ::= & {\tt string} & (a string)\\
 & $|$ & {\tt preident} & (an identifier typed as a {\tt string})\\
 & $|$ & {\tt ident} & (an identifier of type {\tt identifier})\\
 & $|$ & {\tt global} & (a qualified identifier)\\
 & $|$ & {\tt constr} & (a {\Coq} term)\\
 & $|$ & {\tt openconstr} & (a {\Coq} term with holes)\\
 & $|$ & {\tt sort} & (a {\Coq} sort)\\
 & $|$ & {\tt tactic} & (an ${\cal L}_{tac}$ expression)\\
 & $|$ & {\tt constr\_with\_bindings} & (a {\Coq} term with a list of bindings\footnote{as for the tactics {\tt apply} and {\tt elim}})\\
 & $|$ & {\tt int\_or\_var} & (an integer or an identifier denoting an integer)\\
 & $|$ & {\tt quantified\_hypothesis} & (a quantified hypothesis\footnote{as for the tactics {\tt intros until}})\\
 & $|$ & {\tt {\entry}\_opt} & (an optional {\entry} )\\
 & $|$ & {\tt ne\_{\entry}\_list} & (a non empty list of {\entry})\\
 & $|$ & {\tt {\entry}\_list} & (a list of {\entry})\\
 & $|$ & {\tt bool} & (a boolean: no grammar rule, just for typing)\\
 & $|$ & {\lident} & (a user-defined entry)\\
\hline
\end{tabular}
\caption{Syntax of the macros binding {\ocaml} tactics or commands to a {\Coq} syntax}
\label{EXTEND-syntax}
\end{figure}

There is a set of predefined non-terminal entries which are
automatically translated into an {\ocaml} object of a given type. The
type is not the same for tactics and for vernacular commands. It is
given in the following table:

\begin{small}
\noindent \begin{tabular}{|l|l|l|}
\hline
{\entry} & {\it type for tactics} & {\it type for commands} \\
{\tt string} & {\tt string} & {\tt string}\\
{\tt preident} & {\tt string} & {\tt string}\\
{\tt ident} & {\tt identifier} & {\tt identifier}\\
{\tt global} & {\tt global\_reference} & {\tt qualid}\\
{\tt constr} & {\tt constr} & {\tt constr\_expr}\\
{\tt openconstr} & {\tt open\_constr} & {\tt constr\_expr}\\
{\tt sort} & {\tt sorts} & {\tt rawsort}\\
{\tt tactic} & {\tt glob\_tactic\_expr * tactic} & {\tt raw\_tactic\_expr}\\
{\tt constr\_with\_bindings} & {\tt constr with\_bindings} & {\tt constr\_expr with\_bindings}\\\\
{\tt int\_or\_var} & {\tt int or\_var} & {\tt int or\_var}\\
{\tt quantified\_hypothesis} & {\tt quantified\_hypothesis} & {\tt quantified\_hypothesis}\\
{\tt {\entry}\_opt} & {\it the type of entry} {\tt option} & {\it the type of entry} {\tt option}\\
{\tt ne\_{\entry}\_list} & {\it the type of entry} {\tt list} & {\it the type of entry} {\tt list}\\
{\tt {\entry}\_list} & {\it the type of entry} {\tt list} & {\it the type of entry} {\tt list}\\
{\tt bool} & {\tt bool} & {\tt bool}\\
{\lident} & {user-provided, cf next section} & {user-provided, cf next section}\\
\hline
\end{tabular}
\end{small}

\bigskip

Notice that {\entry} consists in a single identifier and that the {\tt
\_opt}, {\tt \_list}, ... modifiers are part of the identifier.
Here is now another example of a tactic which takes either a non empty
list of identifiers and executes the {\ocaml} function {\tt subst} or
takes no arguments and executes the{\ocaml} function {\tt subst\_all}.

\begin{verbatim}
TACTIC EXTEND Subst
| [ "subst" ne_ident_list(l) ] -> [ subst l ]
| [ "subst" ] -> [ subst_all ]
END
\end{verbatim}

\subsection{Adding grammar entries for tactic or command arguments}

In case parsing the arguments of the tactic or the vernacular command
involves grammar entries other than the predefined entries listed
above, you have to declare a new entry using the macros
\verb=ARGUMENT EXTEND= or \verb=VERNAC ARGUMENT EXTEND=. The syntax is
given on Figure~\ref{ARGUMENT-EXTEND-syntax}. Notice that arguments
declared by \verb=ARGUMENT EXTEND= can be used for arguments of both
tactics and vernacular commands while arguments declared by
\verb=VERNAC ARGUMENT EXTEND= can only be used by vernacular commands.

For \verb=VERNAC ARGUMENT EXTEND=, the identifier is the name of the
entry and it must be a valid {\ocaml} identifier (especially it must
be lowercase).  The grammar rules works as before except that they do
not have to start by a terminal symbol or word.  As an example, here
is how the {\Coq} {\tt Extraction Language {\it language}} parses its
argument:

\begin{verbatim}
VERNAC ARGUMENT EXTEND language
| [ "Ocaml" ] -> [ Ocaml ]
| [ "Haskell" ] -> [ Haskell ]
| [ "Scheme" ] -> [ Scheme ]
END
\end{verbatim}

For tactic arguments, and especially for \verb=ARGUMENT EXTEND=, the
procedure is more subtle because tactics are objects of the {\Coq}
environment which can be printed and interpreted. Then the syntax
requires extra information providing a printer and a type telling how
the argument behaves. Here is an example of entry parsing a pair of
optional {\Coq} terms.

\begin{verbatim}
let pp_minus_div_arg pr_constr pr_tactic (omin,odiv) = 
  if omin=None && odiv=None then mt() else
    spc() ++ str "with" ++
    pr_opt (fun c -> str "minus := " ++ pr_constr c) omin ++
    pr_opt (fun c -> str "div := " ++ pr_constr c) odiv

ARGUMENT EXTEND minus_div_arg 
  TYPED AS constr_opt * constr_opt
  PRINTED BY pp_minus_div_arg
| [ "with" minusarg(m) divarg_opt(d) ] -> [ Some m, d ]
| [ "with" divarg(d) minusarg_opt(m) ] -> [ m, Some d ]
| [ ] -> [ None, None ]
END
\end{verbatim}

Notice that the type {\tt constr\_opt * constr\_opt} tells that the
object behaves as a pair of optional {\Coq} terms, i.e. as an object
of {\ocaml} type {\tt constr option * constr option} if in a
\verb=TACTIC EXTEND= macro and of type {\tt constr\_expr option *
constr\_expr option} if in a \verb=VERNAC COMMAND EXTEND= macro.

As for the printer, it must be a function expecting a printer for
terms, a printer for tactics and returning a printer for the created
argument. Especially, each sub-{\term} and each sub-{\tac} in the
argument must be typed by the corresponding printers. Otherwise, the
{\ocaml} code will not be well-typed.

\Rem The entry {\tt bool} is bound to no syntax but it can be used to
give the type of an argument as in the following example:

\begin{verbatim}
let pr_orient _prc _prt = function
  | true -> mt ()
  | false -> str " <-"

ARGUMENT EXTEND orient TYPED AS bool PRINTED BY pr_orient
| [ "->" ] -> [ true ]
| [ "<-" ] -> [ false ]
| [ ] -> [ true ]
END
\end{verbatim}

\begin{figure}
\begin{tabular}{|lcl|}
\hline
{\stritem} & ::= & 
 {\tt ARGUMENT EXTEND} {\ident} {\arginfo} {\nelist{\grule}{$|$}} {\tt END}\\
& $|$ & {\tt VERNAC ARGUMENT EXTEND} {\ident} {\nelist{\grule}{$|$}} {\tt END}\\
\\
{\arginfo} & ::= & {\tt TYPED AS} {\argtype} \\
&& {\tt PRINTED BY} {\lident} \\
%&& \zeroone{{\tt INTERPRETED BY} {\lident}}\\
%&& \zeroone{{\tt GLOBALIZED BY} {\lident}}\\
%&& \zeroone{{\tt SUBSTITUTED BY} {\lident}}\\
%&& \zeroone{{\tt RAW\_TYPED AS} {\lident} {\tt RAW\_PRINTED BY} {\lident}}\\
%&& \zeroone{{\tt GLOB\_TYPED AS} {\lident} {\tt GLOB\_PRINTED BY} {\lident}}\\
\\
{\argtype} & ::= & {\argtype} {\tt *} {\argtype} \\ 
& $|$ & {\entry} \\
\hline
\end{tabular}
\caption{Syntax of the macros binding {\ocaml} tactics or commands to a {\Coq} syntax}
\label{ARGUMENT-EXTEND-syntax}
\end{figure}

%\end{document}


==> anc/HoTT/coq-HoTT/doc/refman/RefMan-uti.tex <==
\chapter[Utilities]{Utilities\label{Utilities}}

The distribution provides utilities to simplify some tedious works
beside proof development, tactics writing or documentation.

\section[Building a toplevel extended with user tactics]{Building a toplevel extended with user tactics\label{Coqmktop}\index{Coqmktop@{\tt coqmktop}}}

The native-code version of \Coq\ cannot dynamically load user tactics
using Objective Caml code. It is possible to build a toplevel of \Coq,
with Objective Caml code statically linked, with the tool {\tt
  coqmktop}.

For example, one can build a native-code \Coq\ toplevel extended with a tactic
which source is in {\tt tactic.ml} with the command 
\begin{verbatim}
     % coqmktop -opt -o mytop.out tactic.cmx
\end{verbatim}
where {\tt tactic.ml} has been compiled with the native-code
compiler {\tt ocamlopt}. This command generates an executable
called {\tt mytop.out}. To use this executable to compile your \Coq\
files, use {\tt coqc -image mytop.out}.

A basic example is the native-code version of \Coq\ ({\tt coqtop.opt}),
which can be generated by {\tt coqmktop -opt -o coqopt.opt}.


\paragraph[Application: how to use the Objective Caml debugger with Coq.]{Application: how to use the Objective Caml debugger with Coq.\index{Debugger}}

One useful application of \texttt{coqmktop} is to build a \Coq\ toplevel in
order to debug your tactics with the Objective Caml debugger.
You need to have configured and compiled \Coq\ for debugging
(see the file \texttt{INSTALL} included in the distribution).
Then, you must compile the Caml modules of your tactic with the
option \texttt{-g} (with the bytecode compiler) and build a stand-alone
bytecode toplevel with the following command:

\begin{quotation}
\texttt{\% coqmktop -g -o coq-debug}~\emph{<your \texttt{.cmo} files>}
\end{quotation}


To launch the \ocaml\ debugger with the image you need to execute it in
an environment which correctly sets the \texttt{COQLIB} variable.
Moreover, you have to indicate the directories in which
\texttt{ocamldebug} should search for Caml modules.

A possible solution is to use a wrapper around \texttt{ocamldebug}
which detects the executables containing the word \texttt{coq}. In
this case, the debugger is called with the required additional
arguments. In other cases, the debugger is simply called without additional
arguments. Such a wrapper can be found in the \texttt{dev/}
subdirectory of the sources. 

\section[Modules dependencies]{Modules dependencies\label{Dependencies}\index{Dependencies}
  \index{Coqdep@{\tt coqdep}}}

In order to compute modules dependencies (so to use {\tt make}),
\Coq\ comes with an appropriate tool, {\tt coqdep}.

{\tt coqdep} computes inter-module dependencies for \Coq\ and
\ocaml\ programs, and prints the dependencies on the standard
output in a format readable by make.  When a directory is given as
argument, it is recursively looked at.

Dependencies of \Coq\ modules are computed by looking at {\tt Require}
commands ({\tt Require}, {\tt Requi\-re Export}, {\tt Require Import},
but also at the command {\tt Declare ML Module}.

Dependencies of \ocaml\ modules are computed by looking at
\verb!open! commands and the dot notation {\em module.value}. However,
this is done approximatively and you are advised to use {\tt ocamldep}
instead for the \ocaml\ modules dependencies.

See the man page of {\tt coqdep} for more details and options.


\section[Creating a {\tt Makefile} for \Coq\ modules]{Creating a {\tt Makefile} for \Coq\ modules\label{Makefile}
\index{Makefile@{\tt Makefile}}
\index{CoqMakefile@{\tt coq\_Makefile}}}

When a proof development becomes large, is split into several files or contains
Ocaml plugins, it becomes crucial to use a tool like {\tt make} to compile
\Coq\ modules.

The writing of a generic and complete {\tt Makefile} may be a tedious work
and that's why \Coq\ provides a tool to automate its creation,
{\tt coq\_makefile}.

You can get a description of the arguments by the command \texttt{\% coq\_makefile
  --help}.  Arguments can be directly written on the command line interface but it is recommended
to write them in a file ({\tt \_CoqProject} by default) and then call {\tt
  coq\_makefile -f \_CoqProject -o Makefile}. That means options are read from {\tt
  \_CoqProject} and written in {\tt Makefile}. This way, {\tt Makefile} will be
automagically regenerated when something changes in {\tt \_CoqProject}.

The first time you use this tool, you may be happy with:
\begin{quotation}
\texttt{\% \{ echo '-R .} {\em MyFancyLib} \texttt{' ; find -name '*.v' -print \} >
  \_CoqProject \&\& coq\_makefile -f \_CoqProject -o Makefile}
\end{quotation}

To customize things further, remember the following:
\begin{itemize}
\item \Coq files must end in {\tt .v}, \ocaml modules in {\tt .ml4} if they
  require camlp preproccessing (and in {\tt .ml} otherwise), and \ocaml module
  signatures in {\tt .mli}.
\item Whenever a directory is passed as argument, any inner {\tt Makefile} will be
  recursively called.
\item {\tt -R} option is for \Coq, {\tt -I} for \ocaml. The same directory can be
  ``included'' by both.

  Using {\tt -R} option gives a correct logical path and a correct installation
  emplacement to your coq files.
\item If your files depend on an external library, never use {\tt -R \dots} to
  include it in the path, the {\em make clean} command would erase it! Take
  advantage of the \verb:COQPATH: variable (see \ref{envars}) instead if
  necessary.
\end{itemize}

Under normal circumstances, the only other variable that you may use is
\verb:$COQBIN: to specify the directory where the binaries are.

\section[Documenting \Coq\ files with coqdoc]{Documenting \Coq\ files with coqdoc\label{coqdoc}
\index{Coqdoc@{\sf coqdoc}}}

\input{./coqdoc}

\section{Exporting \Coq\ theories to XML}

\input{./Helm}

\section[Embedded \Coq\ phrases inside \LaTeX\ documents]{Embedded \Coq\ phrases inside \LaTeX\ documents\label{Latex}
  \index{Coqtex@{\tt coq-tex}}\index{Latex@{\LaTeX}}}

When writing a documentation about a proof development, one may want
to insert \Coq\ phrases inside a \LaTeX\ document, possibly together with
the corresponding answers of the system. We provide a
mechanical way to process such \Coq\ phrases embedded in \LaTeX\ files: the
{\tt coq-tex} filter.  This filter extracts Coq phrases embedded in
LaTeX files, evaluates them, and insert the outcome of the evaluation
after each phrase.

Starting with a file {\em file}{\tt.tex} containing \Coq\ phrases,
the {\tt coq-tex} filter produces a file named {\em file}{\tt.v.tex} with
the \Coq\ outcome.

There are options to produce the \Coq\ parts in smaller font, italic,
between horizontal rules, etc.
See the man page of {\tt coq-tex} for more details.

\medskip\noindent {\bf Remark.} This Reference Manual and the Tutorial
have been completely produced with {\tt coq-tex}.


\section[\Coq\ and \emacs]{\Coq\ and \emacs\label{Emacs}\index{Emacs}}

\subsection{The \Coq\ Emacs mode}

\Coq\ comes with a Major mode for \emacs, {\tt coq.el}. This mode provides
syntax highlighting
and also a rudimentary indentation facility
in the style of the Caml \emacs\ mode.

Add the following lines to your \verb!.emacs! file:

\begin{verbatim}
  (setq auto-mode-alist (cons '("\\.v$" . coq-mode) auto-mode-alist))
  (autoload 'coq-mode "coq" "Major mode for editing Coq vernacular." t)
\end{verbatim}

The \Coq\ major mode is triggered by visiting a file with extension {\tt .v},
or manually with the command \verb!M-x coq-mode!.
It gives you the correct syntax table for
the \Coq\ language, and also a rudimentary indentation facility:
\begin{itemize}
  \item pressing {\sc Tab} at the beginning of a line indents the line like
    the line above;

  \item extra {\sc Tab}s increase the indentation level
    (by 2 spaces by default);

  \item M-{\sc Tab} decreases the indentation level.
\end{itemize}

An inferior mode to run \Coq\ under Emacs, by Marco Maggesi, is also
included in the distribution, in file \texttt{coq-inferior.el}.
Instructions to use it are contained in this file.

\subsection[Proof General]{Proof General\index{Proof General}}

Proof General is a generic interface for proof assistants based on
Emacs. The main idea is that the \Coq\ commands you are
editing are sent to a \Coq\ toplevel running behind Emacs and the
answers of the system automatically inserted into other Emacs buffers. 
Thus you don't need to copy-paste the \Coq\ material from your files
to the \Coq\ toplevel or conversely from the \Coq\ toplevel to some
files. 

Proof General is developped and distributed independently of the
system \Coq. It is freely available at \verb!proofgeneral.inf.ed.ac.uk!.


\section[Module specification]{Module specification\label{gallina}\index{Gallina@{\tt gallina}}}

Given a \Coq\ vernacular file, the {\tt gallina} filter extracts its
specification (inductive types declarations, definitions, type of
lemmas and theorems), removing the proofs parts of the file. The \Coq\
file {\em file}{\tt.v} gives birth to the specification file
{\em file}{\tt.g} (where the suffix {\tt.g} stands for \gallina).

See the man page of {\tt gallina} for more details and options.


\section[Man pages]{Man pages\label{ManPages}\index{Man pages}}

There are man pages for the commands {\tt coqdep}, {\tt gallina} and
{\tt coq-tex}. Man pages are installed at installation time
(see installation instructions in file {\tt INSTALL}, step 6).

%BEGIN LATEX
\RefManCutCommand{ENDREFMAN=\thepage}
%END LATEX

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/Reference-Manual.tex <==
%\RequirePackage{ifpdf}
%\ifpdf
%  \documentclass[11pt,a4paper,pdftex]{book}
%\else
  \documentclass[11pt,a4paper]{book}
%\fi

\usepackage[latin1]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{times}
\usepackage{url}
\usepackage{verbatim}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{alltt}
\usepackage{hevea}
\usepackage{ifpdf}
\usepackage[headings]{fullpage}
\usepackage{headers} % in this directory
\usepackage{multicol}
\usepackage{xspace}

% for coqide
\ifpdf   % si on est pas en pdflatex
  \usepackage[pdftex]{graphicx}
\else
  \usepackage[dvips]{graphicx}
\fi


%\includeonly{Setoid}

\input{../common/version.tex}
\input{../common/macros.tex}% extension .tex pour htmlgen
\input{../common/title.tex}% extension .tex pour htmlgen
%\input{headers}

\usepackage[linktocpage,colorlinks]{hyperref}
% The manual advises to load hyperref package last to be able to redefine
% necessary commands.
% The above should work for both latex and pdflatex. Even if PDF is produced
% through DVI and PS using dvips and ps2pdf, hyperlinks should still work.
% linktocpage option makes page numbers, not section names, to be links in
% the table of contents.
% colorlinks option colors the links instead of using boxes.

% The command \tocnumber was added to HEVEA in version 1.06-6.
% It instructs HEVEA to put chapter numbers into the table of
% content entries. The table of content is produced by HACHA using
% the options -tocbis -o toc.html. HEVEA produces a warning when
% a command is not recognized, so versions earlier than 1.06-6 can
% still be used.
%HEVEA\tocnumber

\begin{document}
%BEGIN LATEX
\sloppy\hbadness=5000
%END LATEX

%BEGIN LATEX
\coverpage{Reference Manual}
{The Coq Development Team}
{This material may be distributed only subject to the terms and
conditions set forth in the Open Publication License, v1.0 or later
(the latest version is presently available at
\url{http://www.opencontent.org/openpub}).
Options A and B of the licence are {\em not} elected.}
%END LATEX

%\defaultheaders
\include{RefMan-int}% Introduction
\include{RefMan-pre}% Credits

%BEGIN LATEX
\tableofcontents
%END LATEX

\part{The language}
%BEGIN LATEX
\defaultheaders
%END LATEX
\include{RefMan-gal.v}% Gallina
\include{RefMan-ext.v}% Gallina extensions
\include{RefMan-lib.v}% The coq library
\include{RefMan-cic.v}% The Calculus of Constructions
\include{RefMan-modr}% The module system


\part{The proof engine}
\include{RefMan-oth.v}% Vernacular commands
\include{RefMan-pro.v}% Proof handling
\include{RefMan-tac.v}% Tactics and tacticals
\include{RefMan-ltac.v}% Writing tactics
\include{RefMan-tacex.v}% Detailed Examples of tactics
\include{RefMan-decl.v}% The mathematical proof language

\part{User extensions}
\include{RefMan-syn.v}% The Syntax and the Grammar commands
%%SUPPRIME \include{RefMan-tus.v}% Writing tactics
\include{RefMan-sch.v}% The Scheme commands

\part{Practical tools}
\include{RefMan-com}% The coq commands (coqc coqtop)
\include{RefMan-uti}% utilities (gallina, do_Makefile, etc)
\include{RefMan-ide}% Coq IDE

%BEGIN LATEX
\RefManCutCommand{BEGINADDENDUM=\thepage}
%END LATEX
\part{Addendum to the Reference Manual}
\include{AddRefMan-pre}%
\include{Cases.v}%
\include{Coercion.v}%
\include{Classes.v}%
%%SUPPRIME \include{Natural.v}%
\include{Omega.v}%
\include{Micromega.v}
%%SUPPRIME \include{Correctness.v}% = preuve de pgms imperatifs
\include{Extraction.v}%
\include{Program.v}%
\include{Polynom.v}%  = Ring
\include{Nsatz.v}%
\include{Setoid.v}% Tactique pour les setoides
%BEGIN LATEX
\RefManCutCommand{ENDADDENDUM=\thepage}
%END LATEX
\nocite{*}
\bibliographystyle{plain}
\bibliography{biblio}
\cutname{biblio.html}

\printindex
\cutname{general-index.html}

\printindex[tactic]
\cutname{tactic-index.html}

\printindex[command]
\cutname{command-index.html}

\printindex[error]
\cutname{error-index.html}

%BEGIN LATEX
\listoffigures
\addcontentsline{toc}{chapter}{\listfigurename}
%END LATEX

\end{document}




==> anc/HoTT/coq-HoTT/doc/refman/Setoid.tex <==
\newtheorem{cscexample}{Example}

\achapter{\protect{User defined equalities and relations}}
\aauthor{Matthieu Sozeau}
\tacindex{setoid\_replace}
\label{setoid_replace}

This chapter presents the extension of several equality related tactics to
work over user-defined structures (called setoids) that are equipped with
ad-hoc equivalence relations meant to behave as equalities.
Actually, the tactics have also been generalized to relations weaker then
equivalences (e.g. rewriting systems).

This documentation is adapted from the previous setoid documentation by
Claudio Sacerdoti Coen (based on previous work by Cl\'ement Renard).
The new implementation is a drop-in replacement for the old one \footnote{Nicolas
Tabareau helped with the gluing}, hence most of the documentation still applies.

The work is a complete rewrite of the previous implementation, based on
the type class infrastructure. It also improves on and generalizes
the previous implementation in several ways:
\begin{itemize}
\item User-extensible algorithm. The algorithm is separated in two
  parts: generations of the rewriting constraints (done in ML) and
  solving of these constraints using type class resolution. As type
  class resolution is extensible using tactics, this allows users to define
  general ways to solve morphism constraints.
\item Sub-relations. An example extension to the base algorithm is the
  ability to define one relation as a subrelation of another so that
  morphism declarations on one relation can be used automatically for
  the other. This is done purely using tactics and type class search.
\item Rewriting under binders. It is possible to rewrite under binders
  in the new implementation, if one provides the proper
  morphisms. Again, most of the work is handled in the tactics.
\item First-class morphisms and signatures. Signatures and morphisms are
  ordinary Coq terms, hence they can be manipulated inside Coq, put
  inside structures and lemmas about them can be proved inside the
  system. Higher-order morphisms are also allowed.
\item Performance. The implementation is based on a depth-first search for the first
  solution to a set of constraints which can be as fast as linear in the
  size of the term, and the size of the proof term is linear
  in the size of the original term. Besides, the extensibility allows the
  user to customize the proof-search if necessary.
\end{itemize}

\asection{Relations and morphisms}

A parametric \emph{relation} \texttt{R} is any term of type
\texttt{forall ($x_1$:$T_1$) \ldots ($x_n$:$T_n$), relation $A$}. The
expression $A$, which depends on $x_1$ \ldots $x_n$, is called the
\emph{carrier} of the relation and \texttt{R} is
said to be a relation over \texttt{A}; the list $x_1,\ldots,x_n$
is the (possibly empty) list of parameters of the relation.

\firstexample
\begin{cscexample}[Parametric relation]
It is possible to implement finite sets of elements of type \texttt{A}
as unordered list of elements of type \texttt{A}. The function
\texttt{set\_eq: forall (A: Type), relation (list A)} satisfied by two lists
with the same elements is a parametric relation over \texttt{(list A)} with
one parameter \texttt{A}. The type of \texttt{set\_eq} is convertible with
\texttt{forall (A: Type), list A -> list A -> Prop}.
\end{cscexample}

An \emph{instance} of a parametric relation \texttt{R} with $n$ parameters
is any term \texttt{(R $t_1$ \ldots $t_n$)}.

Let \texttt{R} be a relation over \texttt{A} with $n$ parameters.
A term is a parametric proof of reflexivity for \texttt{R} if it has type
\texttt{forall ($x_1$:$T_1$) \ldots ($x_n$:$T_n$),
 reflexive (R $x_1$ \ldots $x_n$)}. Similar definitions are given for
parametric proofs of symmetry and transitivity.

\begin{cscexample}[Parametric relation (cont.)]
The \texttt{set\_eq} relation of the previous example can be proved to be
reflexive, symmetric and transitive.
\end{cscexample}

A parametric unary function $f$ of type
\texttt{forall ($x_1$:$T_1$) \ldots ($x_n$:$T_n$), $A_1$ -> $A_2$}
covariantly respects two parametric relation instances $R_1$ and $R_2$ if,
whenever $x, y$ satisfy $R_1~x~y$, their images $(f~x)$ and $(f~y)$ 
satisfy $R_2~(f~x)~(f~y)$ . An $f$ that respects its input and output relations
will be called a unary covariant \emph{morphism}. We can also say that $f$ is
a monotone function with respect to $R_1$ and $R_2$. 
The sequence $x_1,\ldots x_n$ represents the parameters of the morphism.

Let $R_1$ and $R_2$ be two parametric relations.
The \emph{signature} of a parametric morphism of type
\texttt{forall ($x_1$:$T_1$) \ldots ($x_n$:$T_n$), $A_1$ -> $A_2$} that
covariantly respects two instances $I_{R_1}$ and $I_{R_2}$ of $R_1$ and $R_2$ is written $I_{R_1} \texttt{++>} I_{R_2}$.
Notice that the special arrow \texttt{++>}, which reminds the reader
of covariance, is placed between the two relation instances, not
between the two carriers. The signature relation instances and morphism will
be typed in a context introducing variables for the parameters.

The previous definitions are extended straightforwardly to $n$-ary morphisms,
that are required to be simultaneously monotone on every argument.

Morphisms can also be contravariant in one or more of their arguments.
A morphism is contravariant on an argument associated to the relation instance
$R$ if it is covariant on the same argument when the inverse relation
$R^{-1}$ (\texttt{inverse R} in Coq) is considered. 
The special arrow \texttt{-{}->} is used in signatures
for contravariant morphisms.

Functions having arguments related by symmetric relations instances are both
covariant and contravariant in those arguments. The special arrow
\texttt{==>} is used in signatures for morphisms that are both covariant
and contravariant.

An instance of a parametric morphism $f$ with $n$ parameters is any term
\texttt{f $t_1$ \ldots $t_n$}.

\begin{cscexample}[Morphisms]
Continuing the previous example, let
\texttt{union: forall (A: Type), list A -> list A -> list A} perform the union
of two sets by appending one list to the other. \texttt{union} is a binary
morphism parametric over \texttt{A} that respects the relation instance
\texttt{(set\_eq A)}. The latter condition is proved by showing
\texttt{forall (A: Type) (S1 S1' S2 S2': list A), set\_eq A S1 S1' ->
 set\_eq A S2 S2' -> set\_eq A (union A S1 S2) (union A S1' S2')}.

The signature of the function \texttt{union A} is
\texttt{set\_eq A ==> set\_eq A ==> set\_eq A} for all \texttt{A}.
\end{cscexample}

\begin{cscexample}[Contravariant morphism]
The division function \texttt{Rdiv: R -> R -> R} is a morphism of
signature \texttt{le ++> le -{}-> le} where \texttt{le} is
the usual order relation over real numbers. Notice that division is
covariant in its first argument and contravariant in its second
argument.
\end{cscexample}

Leibniz equality is a relation and every function is a
morphism that respects Leibniz equality. Unfortunately, Leibniz equality
is not always the intended equality for a given structure.

In the next section we will describe the commands to register terms as
parametric relations and morphisms. Several tactics that deal with equality
in \Coq\ can also work with the registered relations.
The exact list of tactic will be given in Sect.~\ref{setoidtactics}.
For instance, the
tactic \texttt{reflexivity} can be used to close a goal $R~n~n$ whenever
$R$ is an instance of a registered reflexive relation. However, the tactics
that replace in a context $C[]$ one term with another one related by $R$
must verify that $C[]$ is a morphism that respects the intended relation.
Currently the verification consists in checking whether $C[]$ is a syntactic
composition of morphism instances that respects some obvious
compatibility constraints.

\begin{cscexample}[Rewriting]
Continuing the previous examples, suppose that the user must prove
\texttt{set\_eq int (union int (union int S1 S2) S2) (f S1 S2)} under the
hypothesis \texttt{H: set\_eq int S2 (nil int)}. It is possible to
use the \texttt{rewrite} tactic to replace the first two occurrences of
\texttt{S2} with \texttt{nil int} in the goal since the context
\texttt{set\_eq int (union int (union int S1 nil) nil) (f S1 S2)}, being
a composition of morphisms instances, is a morphism. However the tactic
will fail replacing the third occurrence of \texttt{S2} unless \texttt{f}
has also been declared as a morphism.
\end{cscexample}

\asection{Adding new relations and morphisms}
A parametric relation
\textit{Aeq}\texttt{: forall ($y_1 : \beta_!$ \ldots $y_m : \beta_m$), relation (A $t_1$ \ldots $t_n$)} over
\textit{(A : $\alpha_i$ -> \ldots $\alpha_n$ -> }\texttt{Type})
can be declared with the following command:

\comindex{Add Parametric Relation}
\begin{quote}
  \texttt{Add Parametric Relation} ($x_1 : T_1$) \ldots ($x_n : T_k$) :
  \textit{(A $t_1$ \ldots $t_n$) (Aeq $t'_1$ \ldots $t'_m$)}\\
  ~\zeroone{\texttt{reflexivity proved by} \textit{refl}}\\
  ~\zeroone{\texttt{symmetry proved by} \textit{sym}}\\
  ~\zeroone{\texttt{transitivity proved by} \textit{trans}}\\
  \texttt{~as} \textit{id}.
\end{quote}
after having required the \texttt{Setoid} module with the
\texttt{Require Setoid} command.

The identifier \textit{id} gives a unique name to the morphism and it is
used by the command to generate fresh names for automatically provided lemmas
used internally.

Notice that the carrier and relation parameters may refer to the context 
of variables introduced at the beginning of the declaration, but the
instances need not be made only of variables.
Also notice that \textit{A} is \emph{not} required to be a term
having the same parameters as \textit{Aeq}, although that is often the
case in practice (this departs from the previous implementation).

\comindex{Add Relation}
In case the carrier and relations are not parametric, one can use the
command \texttt{Add Relation} instead, whose syntax is the same except
there is no local context.

The proofs of reflexivity, symmetry and transitivity can be omitted if the
relation is not an equivalence relation. The proofs must be instances of the
corresponding relation definitions: e.g. the proof of reflexivity must
have a type convertible to \texttt{reflexive (A $t_1$ \ldots $t_n$) (Aeq $t'_1$ \ldots
  $t'_n$)}. Each proof may refer to the introduced variables as well. 

\begin{cscexample}[Parametric relation]
For Leibniz equality, we may declare:
\texttt{Add Parametric Relation (A : Type) :} \texttt{A (@eq A)}\\
~\zeroone{\texttt{reflexivity proved by} \texttt{@refl\_equal A}}\\
\ldots
\end{cscexample}

Some tactics
(\texttt{reflexivity}, \texttt{symmetry}, \texttt{transitivity}) work only
on relations that respect the expected properties. The remaining tactics
(\texttt{replace}, \texttt{rewrite} and derived tactics such as
\texttt{autorewrite}) do not require any properties over the relation.
However, they are able to replace terms with related ones only in contexts
that are syntactic compositions of parametric morphism instances declared with
the following command.

\comindex{Add Parametric Morphism}
\begin{quote}
  \texttt{Add Parametric Morphism} ($x_1 : \T_!$) \ldots ($x_k : \T_k$)\\
  (\textit{f $t_1$ \ldots $t_n$})\\
  \texttt{~with signature} \textit{sig}\\
  \texttt{~as id}.\\
  \texttt{Proof}\\
  ~\ldots\\
  \texttt{Qed}
\end{quote}

The command declares \textit{f} as a parametric morphism of signature
\textit{sig}. The identifier \textit{id} gives a unique name to the morphism
and it is used as the base name of the type class instance definition 
and as the name of the lemma that proves the well-definedness of the morphism.
The parameters of the morphism as well as the signature may refer to the
context of variables.
The command asks the user to prove interactively that \textit{f} respects
the relations identified from the signature.

\begin{cscexample}
We start the example by assuming a small theory over homogeneous sets and
we declare set equality as a parametric equivalence relation and
union of two sets as a parametric morphism.
\begin{coq_example*}
Require Export Setoid.
Require Export Relation_Definitions.
Set Implicit Arguments.
Parameter set: Type -> Type.
Parameter empty: forall A, set A.
Parameter eq_set: forall A, set A -> set A -> Prop.
Parameter union: forall A, set A -> set A -> set A.
Axiom eq_set_refl: forall A, reflexive _ (eq_set (A:=A)).
Axiom eq_set_sym: forall A, symmetric _ (eq_set (A:=A)).
Axiom eq_set_trans: forall A, transitive _ (eq_set (A:=A)).
Axiom empty_neutral: forall A (S: set A), eq_set (union S (empty A)) S.
Axiom union_compat:
 forall (A : Type),
  forall x x' : set A, eq_set x x' ->
  forall y y' : set A, eq_set y y' ->
   eq_set (union x y) (union x' y').
Add Parametric Relation A : (set A) (@eq_set A)
 reflexivity proved by (eq_set_refl (A:=A))
 symmetry proved by (eq_set_sym (A:=A))
 transitivity proved by (eq_set_trans (A:=A))
 as eq_set_rel.
Add Parametric Morphism A : (@union A) with 
signature (@eq_set A) ==> (@eq_set A) ==> (@eq_set A) as union_mor.
Proof. exact (@union_compat A). Qed.
\end{coq_example*}

\end{cscexample}

Is is possible to reduce the burden of specifying parameters using
(maximally inserted) implicit arguments. If \texttt{A} is always set as
maximally implicit in the previous example, one can write:

\begin{coq_eval}
Reset Initial.
Require Export Setoid.
Require Export Relation_Definitions.
Parameter set: Type -> Type.
Parameter empty: forall {A}, set A.
Parameter eq_set: forall {A}, set A -> set A -> Prop.
Parameter union: forall {A}, set A -> set A -> set A.
Axiom eq_set_refl: forall {A}, reflexive (set A) eq_set.
Axiom eq_set_sym: forall {A}, symmetric (set A) eq_set.
Axiom eq_set_trans: forall {A}, transitive (set A) eq_set.
Axiom empty_neutral: forall A (S: set A), eq_set (union S empty) S.
Axiom union_compat:
 forall (A : Type),
  forall x x' : set A, eq_set x x' ->
  forall y y' : set A, eq_set y y' ->
   eq_set (union x y) (union x' y').
\end{coq_eval}

\begin{coq_example*} 
Add Parametric Relation A : (set A) eq_set
 reflexivity proved by eq_set_refl
 symmetry proved by eq_set_sym
 transitivity proved by eq_set_trans
 as eq_set_rel.
Add Parametric Morphism A : (@union A) with
  signature eq_set ==> eq_set ==> eq_set as union_mor.
Proof. exact (@union_compat A). Qed.
\end{coq_example*}

We proceed now by proving a simple lemma performing a rewrite step
and then applying reflexivity, as we would do working with Leibniz
equality. Both tactic applications are accepted
since the required properties over \texttt{eq\_set} and
\texttt{union} can be established from the two declarations above.

\begin{coq_example*}
Goal forall (S: set nat),
 eq_set (union (union S empty) S) (union S S).
Proof. intros. rewrite empty_neutral. reflexivity. Qed.
\end{coq_example*}

The tables of relations and morphisms are managed by the type class
instance mechanism. The behavior on section close is to generalize
the instances by the variables of the section (and possibly hypotheses
used in the proofs of instance declarations) but not to export them in
the rest of the development for proof search. One can use the
\texttt{Existing Instance} command to do so outside the section,
using the name of the declared morphism suffixed by \texttt{\_Morphism}, 
or use the \texttt{Global} modifier for the corresponding class instance
declaration (see \S\ref{setoid:first-class}) at definition time.
When loading a compiled file or importing a module,
all the declarations of this module will be loaded.

\asection{Rewriting and non reflexive relations}
To replace only one argument of an n-ary morphism it is necessary to prove
that all the other arguments are related to themselves by the respective
relation instances.

\begin{cscexample}
To replace \texttt{(union S empty)} with \texttt{S} in
\texttt{(union (union S empty) S) (union S S)} the rewrite tactic must
exploit the monotony of \texttt{union} (axiom \texttt{union\_compat} in
the previous example). Applying \texttt{union\_compat} by hand we are left
with the goal \texttt{eq\_set (union S S) (union S S)}.
\end{cscexample}

When the relations associated to some arguments are not reflexive, the tactic
cannot automatically prove the reflexivity goals, that are left to the user.

Setoids whose relation are partial equivalence relations (PER)
are useful to deal with partial functions. Let \texttt{R} be a PER. We say
that an element \texttt{x} is defined if \texttt{R x x}. A partial function
whose domain comprises all the defined elements only is declared as a
morphism that respects \texttt{R}. Every time a rewriting step is performed
the user must prove that the argument of the morphism is defined.

\begin{cscexample}
Let \texttt{eqO} be \texttt{fun x y => x = y $\land$ ~x$\neq$ 0} (the smaller PER over
non zero elements). Division can be declared as a morphism of signature
\texttt{eq ==> eq0 ==> eq}. Replace \texttt{x} with \texttt{y} in
\texttt{div x n = div y n} opens the additional goal \texttt{eq0 n n} that
is equivalent to \texttt{n=n $\land$ n$\neq$0}.
\end{cscexample}

\asection{Rewriting and non symmetric relations}
When the user works up to relations that are not symmetric, it is no longer
the case that any covariant morphism argument is also contravariant. As a
result it is no longer possible to replace a term with a related one in
every context, since the obtained goal implies the previous one if and
only if the replacement has been performed in a contravariant position.
In a similar way, replacement in an hypothesis can be performed only if
the replaced term occurs in a covariant position.

\begin{cscexample}[Covariance and contravariance]
Suppose that division over real numbers has been defined as a
morphism of signature \texttt{Z.div: Z.lt ++> Z.lt -{}-> Z.lt} (i.e.
\texttt{Z.div} is increasing in its first argument, but decreasing on the
second one). Let \texttt{<} denotes \texttt{Z.lt}.
Under the hypothesis \texttt{H: x < y} we have
\texttt{k < x / y -> k < x / x}, but not
\texttt{k < y / x -> k < x / x}.
Dually, under the same hypothesis \texttt{k < x / y -> k < y / y} holds,
but \texttt{k < y / x -> k < y / y} does not.
Thus, if the current goal is \texttt{k < x / x}, it is possible to replace
only the second occurrence of \texttt{x} (in contravariant position)
with \texttt{y} since the obtained goal must imply the current one.
On the contrary, if \texttt{k < x / x} is
an hypothesis, it is possible to replace only the first occurrence of
\texttt{x} (in covariant position) with \texttt{y} since
the current hypothesis must imply the obtained one.
\end{cscexample}

Contrary to the previous implementation, no specific error message will
be raised when trying to replace a term that occurs in the wrong
position. It will only fail because the rewriting constraints are not
satisfiable. However it is possible to use the \texttt{at} modifier to
specify which occurrences should be rewritten.

As expected, composing morphisms together propagates the variance annotations by
switching the variance every time a contravariant position is traversed.
\begin{cscexample}
Let us continue the previous example and let us consider the goal
\texttt{x / (x / x) < k}. The first and third occurrences of \texttt{x} are
in a contravariant position, while the second one is in covariant position.
More in detail, the second occurrence of \texttt{x} occurs
covariantly in \texttt{(x / x)} (since division is covariant in its first
argument), and thus contravariantly in \texttt{x / (x / x)} (since division
is contravariant in its second argument), and finally covariantly in
\texttt{x / (x / x) < k} (since \texttt{<}, as every transitive relation,
is contravariant in its first argument with respect to the relation itself).
\end{cscexample}

\asection{Rewriting in ambiguous setoid contexts}
One function can respect several different relations and thus it can be
declared as a morphism having multiple signatures.

\begin{cscexample}
Union over homogeneous lists can be given all the following signatures:
\texttt{eq ==> eq ==> eq} (\texttt{eq} being the equality over ordered lists)
\texttt{set\_eq ==> set\_eq ==> set\_eq} (\texttt{set\_eq} being the equality
over unordered lists up to duplicates),
\texttt{multiset\_eq ==> multiset\_eq ==> multiset\_eq} (\texttt{multiset\_eq}
being the equality over unordered lists).
\end{cscexample}

To declare multiple signatures for a morphism, repeat the \texttt{Add Morphism}
command.

When morphisms have multiple signatures it can be the case that a rewrite
request is ambiguous, since it is unclear what relations should be used to
perform the rewriting. Contrary to the previous implementation, the
tactic will always choose the first possible solution to the set of
constraints generated by a rewrite and will not try to find \emph{all}
possible solutions to warn the user about.

\asection{First class setoids and morphisms}
\label{setoid:first-class}

The implementation is based on a first-class representation of
properties of relations and morphisms as type classes. That is, 
the various combinations of properties on relations and morphisms 
are represented as records and instances of theses classes are put
in a hint database.
For example, the declaration:

\begin{quote}
  \texttt{Add Parametric Relation} ($x_1 : T_1$) \ldots ($x_n : T_k$) :
  \textit{(A $t_1$ \ldots $t_n$) (Aeq $t'_1$ \ldots $t'_m$)}\\
  ~\zeroone{\texttt{reflexivity proved by} \textit{refl}}\\
  ~\zeroone{\texttt{symmetry proved by} \textit{sym}}\\
  ~\zeroone{\texttt{transitivity proved by} \textit{trans}}\\
  \texttt{~as} \textit{id}.
\end{quote}

is equivalent to an instance declaration:

\begin{quote}
  \texttt{Instance} ($x_1 : T_1$) \ldots ($x_n : T_k$) \texttt{=>}
  \textit{id} : \texttt{@Equivalence} \textit{(A $t_1$ \ldots $t_n$) (Aeq
    $t'_1$ \ldots $t'_m$)} :=\\
  ~\zeroone{\texttt{Equivalence\_Reflexive :=} \textit{refl}}\\
  ~\zeroone{\texttt{Equivalence\_Symmetric :=} \textit{sym}}\\
  ~\zeroone{\texttt{Equivalence\_Transitive :=} \textit{trans}}.
\end{quote}

The declaration itself amounts to the definition of an object of the
record type \texttt{Coq.Classes.RelationClasses.Equivalence} and a
hint added to the \texttt{typeclass\_instances} hint database. 
Morphism declarations are also instances of a type class defined in
\texttt{Classes.Morphisms}.
See the documentation on type classes \ref{typeclasses} and 
the theories files in \texttt{Classes} for further explanations. 

One can inform the rewrite tactic about morphisms and relations just by
using the typeclass mechanism to declare them using \texttt{Instance}
and \texttt{Context} vernacular commands.
Any object of type \texttt{Proper} (the type of morphism declarations)
in the local context will also be automatically used by the rewriting 
tactic to solve constraints.

Other representations of first class setoids and morphisms can also
be handled by encoding them as records. In the following example,
the projections of the setoid relation and of the morphism function 
can be registered as parametric relations and morphisms.
\begin{cscexample}[First class setoids]

\begin{coq_example*}
Require Import Relation_Definitions Setoid.
Record Setoid: Type :=
{ car:Type;
  eq:car->car->Prop;
  refl: reflexive _ eq;
  sym: symmetric _ eq;
  trans: transitive _ eq
}.
Add Parametric Relation (s : Setoid) : (@car s) (@eq s)
 reflexivity proved by (refl s)
 symmetry proved by (sym s)
 transitivity proved by (trans s) as eq_rel.
Record Morphism (S1 S2:Setoid): Type :=
{ f:car S1 ->car S2;
  compat: forall (x1 x2: car S1), eq S1 x1 x2 -> eq S2 (f x1) (f x2) }.
Add Parametric Morphism (S1 S2 : Setoid) (M : Morphism S1 S2) :
 (@f S1 S2 M) with signature (@eq S1 ==> @eq S2) as apply_mor.
Proof. apply (compat S1 S2 M). Qed.
Lemma test: forall (S1 S2:Setoid) (m: Morphism S1 S2)
 (x y: car S1), eq S1 x y -> eq S2 (f _ _ m x) (f _ _ m y).
Proof. intros. rewrite H. reflexivity. Qed.
\end{coq_example*}
\end{cscexample}

\asection{Tactics enabled on user provided relations}
\label{setoidtactics}
The following tactics, all prefixed by \texttt{setoid\_}, 
deal with arbitrary
registered relations and morphisms. Moreover, all the corresponding unprefixed
tactics (i.e. \texttt{reflexivity, symmetry, transitivity, replace, rewrite})
have been extended to fall back to their prefixed counterparts when
the relation involved is not Leibniz equality. Notice, however, that using
the prefixed tactics it is possible to pass additional arguments such as
\texttt{using relation}.
\medskip

\comindex{setoid\_reflexivity}
\texttt{setoid\_reflexivity}

\comindex{setoid\_symmetry}
\texttt{setoid\_symmetry} \zeroone{\texttt{in} \textit{ident}}

\comindex{setoid\_transitivity}
\texttt{setoid\_transitivity}

\comindex{setoid\_rewrite}
\texttt{setoid\_rewrite} \zeroone{\textit{orientation}} \textit{term}
~\zeroone{\texttt{at} \textit{occs}} ~\zeroone{\texttt{in} \textit{ident}}

\comindex{setoid\_replace}
\texttt{setoid\_replace} \textit{term} \texttt{with} \textit{term}
~\zeroone{\texttt{in} \textit{ident}}
~\zeroone{\texttt{using relation} \textit{term}}
~\zeroone{\texttt{by} \textit{tactic}}
\medskip

The \texttt{using relation}
arguments cannot be passed to the unprefixed form. The latter argument
tells the tactic what parametric relation should be used to replace
the first tactic argument with the second one. If omitted, it defaults
to the \texttt{DefaultRelation} instance on the type of the objects.
By default, it means the most recent \texttt{Equivalence} instance in
the environment, but it can be customized by declaring new
\texttt{DefaultRelation} instances. As Leibniz equality is a declared
equivalence, it will fall back to it if no other relation is declared on
a given type.

Every derived tactic that is based on the unprefixed forms of the tactics
considered above will also work up to user defined relations. For instance,
it is possible to register hints for \texttt{autorewrite} that are
not proof of Leibniz equalities. In particular it is possible to exploit
\texttt{autorewrite} to simulate normalization in a term rewriting system
up to user defined equalities.

\asection{Printing relations and morphisms}
The \texttt{Print Instances} command can be used to show the list of
currently registered \texttt{Reflexive} (using \texttt{Print Instances Reflexive}),
\texttt{Symmetric} or \texttt{Transitive} relations,
\texttt{Equivalence}s, \texttt{PreOrder}s, \texttt{PER}s, and
Morphisms (implemented as \texttt{Proper} instances). When
 the rewriting tactics refuse to replace a term in a context
because the latter is not a composition of morphisms, the \texttt{Print Instances}
commands can be useful to understand what additional morphisms should be
registered.

\asection{Deprecated syntax and backward incompatibilities}
Due to backward compatibility reasons, the following syntax for the
declaration of setoids and morphisms is also accepted.

\comindex{Add Setoid}
\begin{quote}
  \texttt{Add Setoid} \textit{A Aeq ST} \texttt{as} \textit{ident}
\end{quote}
where \textit{Aeq} is a congruence relation without parameters,
\textit{A} is its carrier and \textit{ST} is an object of type
\texttt{(Setoid\_Theory A Aeq)} (i.e. a record packing together the reflexivity,
symmetry and transitivity lemmas). Notice that the syntax is not completely
backward compatible since the identifier was not required.

\comindex{Add Morphism}
\begin{quote}
  \texttt{Add Morphism} \textit{f}:\textit{ident}.\\
  Proof.\\
  \ldots\\
  Qed.
\end{quote}

The latter command also is restricted to the declaration of morphisms without
parameters. It is not fully backward compatible since the property the user
is asked to prove is slightly different: for $n$-ary morphisms the hypotheses
of the property are permuted; moreover, when the morphism returns a
proposition, the property is now stated using a bi-implication in place of
a simple implication. In practice, porting an old development to the new
semantics is usually quite simple.

Notice that several limitations of the old implementation have been lifted.
In particular, it is now possible to declare several relations with the
same carrier and several signatures for the same morphism. Moreover, it is
now also possible to declare several morphisms having the same signature.
Finally, the replace and rewrite tactics can be used to replace terms in
contexts that were refused by the old implementation. As discussed in
the next section, the semantics of the new \texttt{setoid\_rewrite}
command differs slightly from the old one and \texttt{rewrite}.

\asection{Rewriting under binders}

\textbf{Warning}: Due to compatibility issues, this feature is enabled only when calling 
the \texttt{setoid\_rewrite} tactics directly and not \texttt{rewrite}.

To be able to rewrite under binding constructs, one must declare
morphisms with respect to pointwise (setoid) equivalence of functions. 
Example of such morphisms are the standard \texttt{all} and \texttt{ex}
combinators for universal and existential quantification respectively. 
They are declared as morphisms in the \texttt{Classes.Morphisms\_Prop}
module. For example, to declare that universal quantification is a
morphism for logical equivalence:

\begin{coq_eval}
Reset Initial.
Require Import Setoid Morphisms.
\end{coq_eval}
\begin{coq_example}
Instance all_iff_morphism (A : Type) :
  Proper (pointwise_relation A iff ==> iff) (@all A).
Proof. simpl_relation. 
\end{coq_example}
\begin{coq_eval}
Admitted.
\end{coq_eval}

One then has to show that if two predicates are equivalent at every
point, their universal quantifications are equivalent. Once we have
declared such a morphism, it will be used by the setoid rewriting tactic
each time we try to rewrite under an \texttt{all} application (products
in \Prop{} are implicitly translated to such applications).

Indeed, when rewriting under a lambda, binding variable $x$, say from
$P~x$ to $Q~x$ using the relation \texttt{iff}, the tactic will generate
a proof of \texttt{pointwise\_relation A iff (fun x => P x) (fun x => Q
x)} from the proof of \texttt{iff (P x) (Q x)} and a constraint of the
form \texttt{Proper (pointwise\_relation A iff ==> ?) m} will be
generated for the surrounding morphism \texttt{m}.

Hence, one can add higher-order combinators as morphisms by providing
signatures using pointwise extension for the relations on the functional
arguments (or whatever subrelation of the pointwise extension).
For example, one could declare the \texttt{map} combinator on lists as 
a morphism:
\begin{coq_eval}
Require Import List.
Set Implicit Arguments.
Inductive list_equiv {A:Type} (eqA : relation A) : relation (list A) :=
| eq_nil : list_equiv eqA nil nil
| eq_cons : forall x y, eqA x y -> 
  forall l l', list_equiv eqA l l' -> list_equiv eqA (x :: l) (y :: l').
\end{coq_eval}
\begin{coq_example*}
Instance map_morphism `{Equivalence A eqA, Equivalence B eqB} :
  Proper ((eqA ==> eqB) ==> list_equiv eqA ==> list_equiv eqB) 
     (@map A B).
\end{coq_example*}

where \texttt{list\_equiv} implements an equivalence on lists
parameterized by an equivalence on the elements.

Note that when one does rewriting with a lemma under a binder
using \texttt{setoid\_rewrite}, the application of the lemma may capture
the bound variable, as the semantics are different from rewrite where
the lemma is first matched on the whole term. With the new
\texttt{setoid\_rewrite}, matching is done on each subterm separately
and in its local environment, and all matches are rewritten
\emph{simultaneously} by default. The semantics of the previous
\texttt{setoid\_rewrite} implementation can almost be recovered using
the \texttt{at 1} modifier.

\asection{Sub-relations}

Sub-relations can be used to specify that one relation is included in
another, so that morphisms signatures for one can be used for the other.
If a signature mentions a relation $R$ on the left of an arrow
\texttt{==>}, then the signature also applies for any relation $S$ that
is smaller than $R$, and the inverse applies on the right of an arrow. 
One can then declare only a few morphisms instances that generate the complete set
of signatures for a particular constant. By default, the only declared
subrelation is \texttt{iff}, which is a subrelation of \texttt{impl}
and \texttt{inverse impl} (the dual of implication). That's why we can
declare only two morphisms for conjunction:
\texttt{Proper (impl ==> impl ==> impl) and} and 
\texttt{Proper (iff ==> iff ==> iff) and}. This is sufficient to satisfy
any rewriting constraints arising from a rewrite using \texttt{iff},
\texttt{impl} or \texttt{inverse impl} through \texttt{and}.

Sub-relations are implemented in \texttt{Classes.Morphisms} and are a 
prime example of a mostly user-space extension of the algorithm.

\asection{Constant unfolding}

The resolution tactic is based on type classes and hence regards user-defined 
constants as transparent by default. This may slow down the resolution
due to a lot of unifications (all the declared \texttt{Proper}
instances are tried at each node of the search tree).
To speed it up, declare your constant as rigid for proof search
using the command \texttt{Typeclasses Opaque} (see \S \ref{TypeclassesTransparency}).

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/coqdoc.tex <==

%\newcommand{\Coq}{\textsf{Coq}}
\newcommand{\javadoc}{\textsf{javadoc}}
\newcommand{\ocamldoc}{\textsf{ocamldoc}}
\newcommand{\coqdoc}{\textsf{coqdoc}}
\newcommand{\texmacs}{\TeX{}macs}
\newcommand{\monurl}[1]{#1}
%HEVEA\renewcommand{\monurl}[1]{\ahref{#1}{#1}}
%\newcommand{\lnot}{not} % Hevea handles these symbols nicely
%\newcommand{\lor}{or}
%\newcommand{\land}{\&}
%%% attention : -- dans un argument de \texttt est affiché comme un
%%% seul - d'où l'utilisation de la macro suivante
\newcommand{\mm}{\symbol{45}\symbol{45}}


\coqdoc\ is a documentation tool for the proof assistant
\Coq, similar to \javadoc\ or \ocamldoc. 
The task of \coqdoc\ is
\begin{enumerate}
\item to produce a nice \LaTeX\ and/or HTML document from the \Coq\ 
  sources, readable for a human and not only for the proof assistant;
\item to help the user navigating in his own (or third-party) sources.
\end{enumerate}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Principles}

Documentation is inserted into \Coq\ files as \emph{special comments}.  
Thus your files will compile as usual, whether you use \coqdoc\ or not.
\coqdoc\ presupposes that the given \Coq\ files are well-formed (at
least lexically).  Documentation starts with
\texttt{(**}, followed by a space, and ends with the pending \texttt{*)}. 
The documentation format is inspired
  by Todd~A.~Coram's \emph{Almost Free Text (AFT)} tool: it is mainly
ASCII text with some syntax-light controls, described below.
\coqdoc\ is robust: it shouldn't fail, whatever the input is. But
remember: ``garbage in, garbage out''.

\paragraph{\Coq\ material inside documentation.}
\Coq\ material is quoted between the
delimiters \texttt{[} and \texttt{]}. Square brackets may be nested,
the inner ones being understood as being part of the quoted code (thus
you can quote a term like \texttt{fun x => u} by writing
\texttt{[fun x => u]}). Inside quotations, the code is pretty-printed in
the same way as it is in code parts.

Pre-formatted vernacular is enclosed by \texttt{[[} and
\texttt{]]}. The former must be followed by a newline and the latter
must follow a newline.

\paragraph{Pretty-printing.}
\coqdoc\ uses different faces for identifiers and keywords.  
The pretty-printing of \Coq\ tokens (identifiers or symbols) can be
controlled using one of the following commands:
\begin{alltt}
(** printing \emph{token} %...\LaTeX...% #...HTML...# *)
\end{alltt}
or
\begin{alltt}
(** printing \emph{token} $...\LaTeX\ math...$ #...HTML...# *)
\end{alltt}
It gives the \LaTeX\ and HTML texts to be produced for the given \Coq\
token. One of the \LaTeX\ or HTML text may be omitted, causing the
default pretty-printing to be used for this token.

The printing for one token can be removed with
\begin{alltt}
(** remove printing \emph{token} *)
\end{alltt}

Initially, the pretty-printing table contains the following mapping:
\begin{center}
  \begin{tabular}{ll@{\qquad\qquad}ll@{\qquad\qquad}ll@{\qquad\qquad}}
    \verb!->!            & $\rightarrow$   &
    \verb!<-!            & $\leftarrow$    &
    \verb|*|             & $\times$        \\
    \verb|<=|            & $\le$           &
    \verb|>=|            & $\ge$           &
    \verb|=>|            & $\Rightarrow$   \\
    \verb|<>|            & $\not=$         &
    \verb|<->|           & $\leftrightarrow$ &
    \verb!|-!            & $\vdash$        \\
    \verb|\/|            & $\lor$          &
    \verb|/\|            & $\land$         &
    \verb|~|             & $\lnot$ 
  \end{tabular}
\end{center}
Any of these can be overwritten or suppressed using the
\texttt{printing} commands.

Important note: the recognition of tokens is done by a (ocaml)lex
automaton and thus applies the longest-match rule. For instance,
\verb!->~! is recognized as a single token, where \Coq\ sees two
tokens. It is the responsibility of the user to insert space between
tokens \emph{or} to give pretty-printing rules for the possible
combinations, e.g. 
\begin{verbatim}
(** printing ->~ %\ensuremath{\rightarrow\lnot}% *)
\end{verbatim}


\paragraph{Sections.}
Sections are introduced by 1 to 4 leading stars (i.e. at the beginning of the
line) followed by a space. One star is a section, two stars a sub-section, etc.
The section title is given on the remaining of the line.
Example:
\begin{verbatim}
    (** * Well-founded relations
  
        In this section, we introduce...  *)
\end{verbatim}


%TODO \paragraph{Fonts.}


\paragraph{Lists.}
List items are introduced by a leading dash.  \coqdoc\ uses whitespace
to determine the depth of a new list item and which text belongs in
which list items.  A list ends when a line of text starts at or before
the level of indenting of the list's dash.  A list item's dash must
always be the first non-space character on its line (so, in
particular, a list can not begin on the first line of a comment -
start it on the second line instead).

Example:
\begin{verbatim}
     We go by induction on [n]:
     - If [n] is 0...
     - If [n] is [S n'] we require...

       two paragraphs of reasoning, and two subcases:

       - In the first case...
       - In the second case...

     So the theorem holds.
\end{verbatim}

\paragraph{Rules.}
More than 4 leading dashes produce an horizontal rule.

\paragraph{Emphasis.}
Text can be italicized by placing it in underscores.  A non-identifier
character must precede the leading underscore and follow the trailing
underscore, so that uses of underscores in names aren't mistaken for
emphasis.  Usually, these are spaces or punctuation.

\begin{verbatim}
    This sentence contains some _emphasized text_.
\end{verbatim}

\paragraph{Escaping to \LaTeX\ and HTML.}
Pure \LaTeX\ or HTML material can be inserted using the following
escape sequences:
\begin{itemize}
\item \verb+$...LaTeX stuff...$+ inserts some \LaTeX\ material in math mode.
  Simply discarded in HTML output.

\item \verb+%...LaTeX stuff...%+ inserts some \LaTeX\ material.
  Simply discarded in HTML output.

\item \verb+#...HTML stuff...#+ inserts some HTML material. Simply
  discarded in \LaTeX\ output.
\end{itemize}

Note: to simply output the characters \verb+$+, \verb+%+ and \verb+#+
and escaping their escaping role, these characters must be doubled.

\paragraph{Verbatim.} 
Verbatim material is introduced by a leading \verb+<<+ and closed by
\verb+>>+ at the beginning of a line. Example:
\begin{verbatim}
Here is the corresponding caml code:
<<
  let rec fact n = 
    if n <= 1 then 1 else n * fact (n-1)
>>
\end{verbatim}


\paragraph{Hyperlinks.}
Hyperlinks can be inserted into the HTML output, so that any
identifier is linked to the place of its definition.

\texttt{coqc \emph{file}.v} automatically dumps localization information
in \texttt{\emph{file}.glob} or appends it to a file specified using option
\texttt{\mm{}dump-glob \emph{file}}. Take care of erasing this global file, if
any, when starting the whole compilation process.

Then invoke \texttt{coqdoc} or \texttt{coqdoc \mm{}glob-from \emph{file}} to tell
\coqdoc\ to look for name resolutions into the file \texttt{\emph{file}}
(it will look in \texttt{\emph{file}.glob} by default).

Identifiers from the \Coq\ standard library are linked to the \Coq\
web site at \url{http://coq.inria.fr/library/}. This behavior can be
changed using command line options \url{--no-externals} and
\url{--coqlib}; see below.


\paragraph{Hiding / Showing parts of the source.}
Some parts of the source can be hidden using command line options
\texttt{-g} and \texttt{-l} (see below), or using such comments:
\begin{alltt}
(* begin hide *)
\emph{some Coq material}
(* end hide *)
\end{alltt}
Conversely, some parts of the source which would be hidden can be
shown using such comments: 
\begin{alltt}
(* begin show *)
\emph{some Coq material}
(* end show *)
\end{alltt}
The latter cannot be used around some inner parts of a proof, but can
be used around a whole proof.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Usage}

\coqdoc\ is invoked on a shell command line as follows:
\begin{displaymath}
  \texttt{coqdoc }<\textit{options and files}>
\end{displaymath}
Any command line argument which is not an option is considered to be a
file (even if it starts with a \verb!-!). \Coq\ files are identified
by the suffixes \verb!.v! and \verb!.g! and \LaTeX\ files by the
suffix \verb!.tex!. 

\begin{description}
\item[HTML output] ~\par
  This is the default output.
  One HTML file is created for each \Coq\ file given on the command line,
  together with a file \texttt{index.html} (unless option
  \texttt{-no-index} is passed). The HTML pages use a style sheet
  named \texttt{style.css}. Such a file is distributed with \coqdoc.

\item[\LaTeX\ output] ~\par
  A single \LaTeX\ file is created, on standard output. It can be
  redirected to a file with option \texttt{-o}. 
  The order of files on the command line is kept in the final
  document. \LaTeX\ files given on the command line are copied `as is'
  in the final document .
  DVI and PostScript can be produced directly with the options
  \texttt{-dvi} and \texttt{-ps} respectively.

\item[\texmacs\ output] ~\par
  To translate the input files to \texmacs\ format, to be used by
  the \texmacs\ Coq interface 
  (see \url{http://www-sop.inria.fr/lemme/Philippe.Audebaud/tmcoq/}).
\end{description}


\subsubsection*{Command line options}


\paragraph{Overall options}

\begin{description}

\item[\texttt{\mm{}html}] ~\par
  
  Select a HTML output.

\item[\texttt{\mm{}latex}] ~\par
  
  Select a \LaTeX\ output.

\item[\texttt{\mm{}dvi}] ~\par
  
  Select a DVI output.

\item[\texttt{\mm{}ps}] ~\par
  
  Select a PostScript output.

\item[\texttt{\mm{}texmacs}] ~\par
  
  Select a \texmacs\ output.

\item[\texttt{--stdout}] ~\par

  Write output to stdout.

\item[\texttt{-o }\textit{file}, \texttt{\mm{}output }\textit{file}] ~\par
  
  Redirect the output into the file `\textit{file}' (meaningless with
  \texttt{-html}).

\item[\texttt{-d }\textit{dir}, \texttt{\mm{}directory }\textit{dir}] ~\par

  Output files into directory `\textit{dir}' instead of current
  directory (option \texttt{-d} does not change the filename specified
  with option \texttt{-o}, if any).

\item[\texttt{\mm{}body-only}] ~\par

  Suppress the header and trailer of the final document. Thus, you can
  insert the resulting document into a larger one.

\item[\texttt{-p} \textit{string}, \texttt{\mm{}preamble} \textit{string}]~\par

  Insert some material in the \LaTeX\ preamble, right before
  \verb!\begin{document}! (meaningless with \texttt{-html}).

\item[\texttt{\mm{}vernac-file }\textit{file},
      \texttt{\mm{}tex-file }\textit{file}] ~\par
      
      Considers the file `\textit{file}' respectively as a \verb!.v!
      (or \verb!.g!) file or a \verb!.tex! file.

\item[\texttt{\mm{}files-from }\textit{file}] ~\par

  Read file names to process in file `\textit{file}' as if they were
  given on the command line. Useful for program sources split up into
  several directories.
  
\item[\texttt{-q}, \texttt{\mm{}quiet}] ~\par

  Be quiet. Do not print anything except errors.

\item[\texttt{-h}, \texttt{\mm{}help}] ~\par

  Give a short summary of the options and exit.

\item[\texttt{-v}, \texttt{\mm{}version}] ~\par

  Print the version and exit.

\end{description}

\paragraph{Index options}

Default behavior is to build an index, for the HTML output only, into
\texttt{index.html}.

\begin{description}

\item[\texttt{\mm{}no-index}] ~\par
  
  Do not output the index.

\item[\texttt{\mm{}multi-index}] ~\par
  
  Generate one page for each category and each letter in the index,
  together with a top page \texttt{index.html}.

\item[\texttt{\mm{}index }\textit{string}] ~\par

  Make the filename of the index \textit{string} instead of ``index''.
  Useful since ``index.html'' is special.

\end{description}

\paragraph{Table of contents option}

\begin{description}

\item[\texttt{-toc}, \texttt{\mm{}table-of-contents}] ~\par

  Insert a table of contents.
  For a \LaTeX\ output, it inserts a \verb!\tableofcontents! at the
  beginning of the document. For a HTML output, it builds a table of
  contents into \texttt{toc.html}.

\item[\texttt{\mm{}toc-depth }\textit{int}] ~\par

  Only include headers up to depth \textit{int} in the table of
  contents.

\end{description}

\paragraph{Hyperlinks options}
\begin{description}

\item[\texttt{\mm{}glob-from }\textit{file}] ~\par
  
  Make references using \Coq\ globalizations from file \textit{file}. 
  (Such globalizations are obtained with \Coq\ option \texttt{-dump-glob}).

\item[\texttt{\mm{}no-externals}] ~\par
  
  Do not insert links to the \Coq\ standard library.

\item[\texttt{\mm{}external }\textit{url}~\textit{coqdir}] ~\par
  
  Use given URL for linking references whose name starts with prefix
  \textit{coqdir}.

\item[\texttt{\mm{}coqlib }\textit{url}] ~\par

  Set base URL for the \Coq\ standard library (default is 
  \url{http://coq.inria.fr/library/}). This is equivalent to
  \texttt{\mm{}external }\textit{url}~\texttt{Coq}.

\item[\texttt{-R }\textit{dir }\textit{coqdir}] ~\par

  Map physical directory \textit{dir} to \Coq\ logical directory
  \textit{coqdir} (similarly to \Coq\ option \texttt{-R}).

  Note: option \texttt{-R} only has effect on the files
  \emph{following} it on the command line, so you will probably need
  to put this option first.

\end{description}

\paragraph{Title options}
\begin{description}
\item[\texttt{-s }, \texttt{\mm{}short}] ~\par
  
  Do not insert titles for the files. The default behavior is to
  insert a title like ``Library Foo'' for each file.

\item[\texttt{\mm{}lib-name }\textit{string}] ~\par

  Print ``\textit{string} Foo'' instead of ``Library Foo'' in titles.
  For example ``Chapter'' and ``Module'' are reasonable choices.

\item[\texttt{\mm{}no-lib-name}] ~\par

  Print just ``Foo'' instead of ``Library Foo'' in titles.

\item[\texttt{\mm{}lib-subtitles}] ~\par

  Look for library subtitles.  When enabled, the beginning of each
  file is checked for a comment of the form:
\begin{alltt}
(** * ModuleName : text *)
\end{alltt}
  where \texttt{ModuleName} must be the name of the file.  If it is
  present, the \texttt{text} is used as a subtitle for the module in
  appropriate places.

\item[\texttt{-t }\textit{string}, 
      \texttt{\mm{}title }\textit{string}] ~\par
  
  Set the document title.      

\end{description}

\paragraph{Contents options}
\begin{description}

\item[\texttt{-g}, \texttt{\mm{}gallina}] ~\par

  Do not print proofs.

\item[\texttt{-l}, \texttt{\mm{}light}] ~\par
  
  Light mode. Suppress proofs (as with \texttt{-g}) and the following commands:
  \begin{itemize}
  \item {}[\texttt{Recursive}] \texttt{Tactic Definition}
  \item \texttt{Hint / Hints} 
  \item \texttt{Require}
  \item \texttt{Transparent / Opaque}
  \item \texttt{Implicit Argument / Implicits}
  \item \texttt{Section / Variable / Hypothesis / End}
  \end{itemize}

\end{description}
The behavior of options \texttt{-g} and \texttt{-l} can be locally
overridden using the \texttt{(* begin show *)} \dots\ \texttt{(* end
  show *)} environment (see above).

There are a few options to drive the parsing of comments:
\begin{description}
\item[\texttt{\mm{}parse-comments}] ~\par

  Parses regular comments delimited by \texttt{(*} and \texttt{*)} as 
  well. They are typeset inline.

\item[\texttt{\mm{}plain-comments}] ~\par

  Do not interpret comments, simply copy them as plain-text.

\item[\texttt{\mm{}interpolate}] ~\par

  Use the globalization information to typeset identifiers appearing in
  \Coq{} escapings inside comments.
\end{description}


\paragraph{Language options}

Default behavior is to assume ASCII 7 bits input files.

\begin{description}

\item[\texttt{-latin1}, \texttt{\mm{}latin1}] ~\par

  Select ISO-8859-1 input files. It is equivalent to
  \texttt{--inputenc latin1 --charset iso-8859-1}.

\item[\texttt{-utf8}, \texttt{\mm{}utf8}] ~\par

  Select UTF-8 (Unicode) input files. It is equivalent to
  \texttt{--inputenc utf8 --charset utf-8}.
  \LaTeX\ UTF-8 support can be found at
 \url{http://www.ctan.org/tex-archive/macros/latex/contrib/supported/unicode/}.

\item[\texttt{\mm{}inputenc} \textit{string}] ~\par

  Give a \LaTeX\ input encoding, as an option to \LaTeX\ package
  \texttt{inputenc}. 

\item[\texttt{\mm{}charset} \textit{string}] ~\par

  Specify the HTML character set, to be inserted in the HTML header.

\end{description}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection[The coqdoc \LaTeX{} style file]{The coqdoc \LaTeX{} style file\label{section:coqdoc.sty}}

In case you choose to produce a document without the default \LaTeX{}
preamble (by using option \verb|--no-preamble|), then you must insert
into your own preamble the command
\begin{quote}
  \verb|\usepackage{coqdoc}|
\end{quote}

The package optionally takes the argument \verb|[color]| to typeset
identifiers with colors (this requires the \verb|xcolor| package).

Then you may alter the rendering of the document by
redefining some macros:
\begin{description}

\item[\texttt{coqdockw}, \texttt{coqdocid}, \ldots] ~ 
  
  The one-argument macros for typesetting keywords and identifiers.
  Defaults are sans-serif for keywords and italic for identifiers.

  For example, if you would like a slanted font for keywords, you
  may insert  
\begin{verbatim}
     \renewcommand{\coqdockw}[1]{\textsl{#1}}
\end{verbatim}
  anywhere between \verb|\usepackage{coqdoc}| and
  \verb|\begin{document}|. 

\item[\texttt{coqdocmodule}] ~ 
  
  One-argument macro for typesetting the title of a \verb|.v| file.
  Default is
\begin{verbatim}
\newcommand{\coqdocmodule}[1]{\section*{Module #1}}
\end{verbatim}
  and you may redefine it using \verb|\renewcommand|.

\end{description}




==> anc/HoTT/coq-HoTT/doc/refman/headers.hva <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% File headers.hva
% Hevea version of headers.sty
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Commands for indexes
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{index}
\makeindex
\newindex{tactic}{tacidx}{tacind}{%
\protect\addcontentsline{toc}{chapter}{Tactics Index}Tactics Index}

\newindex{command}{comidx}{comind}{%
\protect\addcontentsline{toc}{chapter}{Vernacular Commands Index}%
Vernacular Commands Index}

\newindex{error}{erridx}{errind}{%
\protect\addcontentsline{toc}{chapter}{Index of Error Messages}Index of Error Messages}

\renewindex{default}{idx}{ind}{%
\protect\addcontentsline{toc}{chapter}{Global Index}%
Global Index}

\newcommand{\tacindex}[1]{%
\index{#1@\texttt{#1}}\index[tactic]{#1@\texttt{#1}}}
\newcommand{\comindex}[1]{%
\index{#1@\texttt{#1}}\index[command]{#1@\texttt{#1}}}
\newcommand{\errindex}[1]{\texttt{#1}\index[error]{#1}}
\newcommand{\errindexbis}[2]{\texttt{#1}\index[error]{#2}}
\newcommand{\ttindex}[1]{\index{#1@\texttt{#1}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% For the Addendum table of contents
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\aauthor}[1]{{\LARGE \bf #1} \bigskip}  % 3 \bigskip's that were here originally
						    % may be good for LaTeX but too much for HTML    
\newcommand{\atableofcontents}{}
\newcommand{\achapter}[1]{\chapter{#1}}
\newcommand{\asection}{\section}
\newcommand{\asubsection}{\subsection}
\newcommand{\asubsubsection}{\subsubsection}


==> anc/HoTT/coq-HoTT/doc/refman/headers.sty <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% File headers.sty
% Commands for pretty headers, multiple indexes, and the appendix.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{fancyhdr}

\setlength{\headheight}{14pt}

\pagestyle{fancyplain}

\newcommand{\coqfooter}{\tiny Coq Reference Manual, V\coqversion{}, \today}

\cfoot{}
\lfoot[{\coqfooter}]{}
\rfoot[]{{\coqfooter}}

\newcommand{\setheaders}[1]{\rhead[\fancyplain{}{\textbf{#1}}]{\fancyplain{}{\thepage}}\lhead[\fancyplain{}{\thepage}]{\fancyplain{}{\textbf{#1}}}}
\newcommand{\defaultheaders}{\rhead[\fancyplain{}{\leftmark}]{\fancyplain{}{\thepage}}\lhead[\fancyplain{}{\thepage}]{\fancyplain{}{\rightmark}}}

\renewcommand{\chaptermark}[1]{\markboth{{\bf \thechapter~#1}}{}}
\renewcommand{\sectionmark}[1]{\markright{\thesection~#1}}
\renewcommand{\contentsname}{%
\protect\setheaders{Table of contents}Table of contents}
\renewcommand{\bibname}{\protect\setheaders{Bibliography}%
\protect\RefManCutCommand{BEGINBIBLIO=\thepage}%
\protect\addcontentsline{toc}{chapter}{Bibliography}Bibliography}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Commands for indexes
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{index}
\makeindex
\newindex{tactic}{tacidx}{tacind}{%
\protect\setheaders{Tactics Index}%
\protect\addcontentsline{toc}{chapter}{Tactics Index}Tactics Index}

\newindex{command}{comidx}{comind}{%
\protect\setheaders{Vernacular Commands Index}%
\protect\addcontentsline{toc}{chapter}{Vernacular Commands Index}%
Vernacular Commands Index}

\newindex{error}{erridx}{errind}{%
\protect\setheaders{Index of Error Messages}%
\protect\addcontentsline{toc}{chapter}{Index of Error Messages}Index of Error Messages}

\renewindex{default}{idx}{ind}{%
\protect\addcontentsline{toc}{chapter}{Global Index}%
\protect\setheaders{Global Index}Global Index}

\newcommand{\tacindex}[1]{%
\index{#1@\texttt{#1}}\index[tactic]{#1@\texttt{#1}}}
\newcommand{\comindex}[1]{%
\index{#1@\texttt{#1}}\index[command]{#1@\texttt{#1}}}
\newcommand{\errindex}[1]{\texttt{#1}\index[error]{#1}}
\newcommand{\errindexbis}[2]{\texttt{#1}\index[error]{#2}}
\newcommand{\ttindex}[1]{\index{#1@\texttt{#1}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% For the Addendum table of contents
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\aauthor}[1]{{\LARGE \bf #1} \bigskip \bigskip \bigskip}
\newcommand{\atableofcontents}{\section*{Contents}\@starttoc{atoc}}
\newcommand{\achapter}[1]{
  \chapter{#1}\addcontentsline{atoc}{chapter}{#1}}
\newcommand{\asection}[1]{
  \section{#1}\addcontentsline{atoc}{section}{#1}}
\newcommand{\asubsection}[1]{
  \subsection{#1}\addcontentsline{atoc}{subsection}{#1}}
\newcommand{\asubsubsection}[1]{
  \subsubsection{#1}\addcontentsline{atoc}{subsubsection}{#1}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Reference-Manual.sh is generated to cut the Postscript
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\@starttoc{sh}
\newwrite\RefManCut@out%
\immediate\openout\RefManCut@out\jobname.sh
\newcommand{\RefManCutCommand}[1]{%
\immediate\write\RefManCut@out{#1}}
\newcommand{\RefManCutClose}{%
\immediate\closeout\RefManCut@out}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: "Reference-Manual"
%%% End: 


==> anc/HoTT/coq-HoTT/doc/refman/hevea.sty <==
% hevea  : hevea.sty
% This is a very basic style file for latex document to be processed
% with hevea. It contains definitions of LaTeX environment which are
% processed in a special way by the translator. 
%  Mostly :
%     - latexonly, not processed by hevea, processed by latex.
%     - htmlonly , the reverse.
%     - rawhtml,  to include raw HTML in hevea output.
%     - toimage, to send text to the image file.
% The package also provides hevea logos, html related commands (ahref
% etc.), void cutting and image commands.
\NeedsTeXFormat{LaTeX2e}
\ProvidesPackage{hevea}[2002/01/11]
\RequirePackage{comment}
\newif\ifhevea\heveafalse
\@ifundefined{ifimagen}{\newif\ifimagen\imagenfalse}
\makeatletter%
\newcommand{\heveasmup}[2]{%
\raise #1\hbox{$\m@th$%
  \csname S@\f@size\endcsname
  \fontsize\sf@size 0%
  \math@fontsfalse\selectfont
#2%
}}%
\DeclareRobustCommand{\hevea}{H\kern-.15em\heveasmup{.2ex}{E}\kern-.15emV\kern-.15em\heveasmup{.2ex}{E}\kern-.15emA}%
\DeclareRobustCommand{\hacha}{H\kern-.15em\heveasmup{.2ex}{A}\kern-.15emC\kern-.1em\heveasmup{.2ex}{H}\kern-.15emA}%
\DeclareRobustCommand{\html}{\protect\heveasmup{0.ex}{HTML}}
%%%%%%%%% Hyperlinks hevea style
\newcommand{\ahref}[2]{{#2}}
\newcommand{\ahrefloc}[2]{{#2}}
\newcommand{\aname}[2]{{#2}}
\newcommand{\ahrefurl}[1]{\texttt{#1}}
\newcommand{\footahref}[2]{#2\footnote{\texttt{#1}}}
\newcommand{\mailto}[1]{\texttt{#1}}
\newcommand{\imgsrc}[2][]{}
\newcommand{\home}[1]{\protect\raisebox{-.75ex}{\char126}#1}
\AtBeginDocument
{\@ifundefined{url}
{%url package is not loaded
\let\url\ahref\let\oneurl\ahrefurl\let\footurl\footahref}
{}}
%% Void cutting instructions
\newcounter{cuttingdepth}
\newcommand{\tocnumber}{}
\newcommand{\notocnumber}{}
\newcommand{\cuttingunit}{}
\newcommand{\cutdef}[2][]{}
\newcommand{\cuthere}[2]{}
\newcommand{\cutend}{}
\newcommand{\htmlhead}[1]{}
\newcommand{\htmlfoot}[1]{}
\newcommand{\htmlprefix}[1]{}
\newenvironment{cutflow}[1]{}{}
\newcommand{\cutname}[1]{}
\newcommand{\toplinks}[3]{}
%%%% Html only
\excludecomment{rawhtml}
\newcommand{\rawhtmlinput}[1]{}
\excludecomment{htmlonly}
%%%% Latex only
\newenvironment{latexonly}{}{}
\newenvironment{verblatex}{}{}
%%%% Image file stuff
\def\toimage{\endgroup}
\def\endtoimage{\begingroup\def\@currenvir{toimage}}
\def\verbimage{\endgroup}
\def\endverbimage{\begingroup\def\@currenvir{verbimage}}
\newcommand{\imageflush}[1][]{}
%%% Bgcolor definition
\newsavebox{\@bgcolorbin}
\newenvironment{bgcolor}[2][]
  {\newcommand{\@mycolor}{#2}\begin{lrbox}{\@bgcolorbin}\vbox\bgroup}
  {\egroup\end{lrbox}%
   \begin{flushleft}%
   \colorbox{\@mycolor}{\usebox{\@bgcolorbin}}%
   \end{flushleft}}
%%% Postlude
\makeatother


==> anc/HoTT/coq-HoTT/doc/refman/index.html <==
<HTML>

<HEAD>

<TITLE>The Coq Proof Assistant Reference Manual</TITLE>

</HEAD>

<FRAMESET ROWS=90%,*>
  <FRAME SRC="cover.html" NAME="UP">
  <FRAME SRC="menu.html">
</FRAMESET>

</HTML>

==> anc/HoTT/coq-HoTT/doc/refman/menu.html <==
<HTML>

<BODY>

<CENTER>

<TABLE BORDER="0" CELLPADDING=10>
<TR>
<TD><CENTER><A HREF="cover.html" TARGET="UP"><FONT SIZE=2>Cover page</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="toc.html" TARGET="UP"><FONT SIZE=2>Table of contents</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="biblio.html" TARGET="UP"><FONT SIZE=2>
Bibliography</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="general-index.html" TARGET="UP"><FONT SIZE=2>
Global Index
</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="tactic-index.html" TARGET="UP"><FONT SIZE=2>
Tactics Index
</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="command-index.html" TARGET="UP"><FONT SIZE=2>
Vernacular Commands Index
</FONT></A></CENTER></TD>
<TD><CENTER><A HREF="error-index.html" TARGET="UP"><FONT SIZE=2>
Index of Error Messages
</FONT></A></CENTER></TD>
</TABLE>

</CENTER>

</BODY></HTML>

==> anc/HoTT/coq-HoTT/doc/rt/RefMan-cover.tex <==
\documentstyle[RRcover]{book}
        % L'utilisation du style `french' force le résumé français à
        % apparaître en premier.

\RRtitle{Manuel de r\'ef\'erence du syst\`eme Coq \\ version V7.1}
\RRetitle{The Coq Proof Assistant \\ Reference Manual \\ Version 7.1
\thanks
{This research was partly supported by ESPRIT Basic Research
Action ``Types'' and by the GDR ``Programmation'' co-financed by MRE-PRC and CNRS.}
}
\RRauthor{Bruno Barras, Samuel Boutin, Cristina Cornes,
Judica\"el Courant, Jean-Christophe Filli\^atre, Eduardo Gim\'enez,
Hugo Herbelin, G\'erard Huet, C\'esar Mu\~noz, Chetan Murthy,
Catherine Parent, Christine Paulin-Mohring,
Amokrane Sa{\"\i}bi, Benjamin Werner}
\authorhead{}
\titlehead{Coq V7.1 Reference Manual}
\RRtheme{2}
\RRprojet{Coq}
\RRNo{0123456789}
\RRdate{May 1997}
%\RRpages{}
\URRocq

\RRresume{Coq est un syst\`eme permettant le d\'eveloppement et la
v\'erification de preuves formelles dans une logique d'ordre
sup\'erieure incluant un riche langage de d\'efinitions de fonctions.
Ce document constitue le manuel de r\'ef\'erence de la version V7.1
qui est distribu\'ee par ftp anonyme à l'adresse
\url{ftp://ftp.inria.fr/INRIA/coq/}}

\RRmotcle{Coq, Syst\`eme d'aide \`a la preuve, Preuves formelles,
Calcul des Constructions Inductives}


\RRabstract{Coq is a proof assistant based on a higher-order logic
allowing powerful definitions of functions. 
Coq V7.1 is available by anonymous
ftp at \url{ftp://ftp.inria.fr/INRIA/coq/}}

\RRkeyword{Coq, Proof Assistant, Formal Proofs, Calculus of Inductives
Constructions}

\begin{document}
\makeRT
\end{document}


==> anc/HoTT/coq-HoTT/doc/rt/Tutorial-cover.tex <==
\documentstyle[RRcover]{book}
        % L'utilisation du style `french' force le résumé français à
        % apparaître en premier.
\RRetitle{
The Coq Proof Assistant \\ A Tutorial \\ Version 7.1
\thanks{This research was partly supported by ESPRIT Basic Research
Action ``Types'' and by the GDR ``Programmation'' co-financed by MRE-PRC and CNRS.}
}
\RRtitle{Coq \\ Une introduction \\ V7.1 }
\RRauthor{G\'erard Huet, Gilles Kahn and Christine Paulin-Mohring}
\RRtheme{2}
\RRprojet{{Coq
\\[15pt]
{INRIA Rocquencourt}
{\hskip -5.25pt}
~~{\bf ---}~~
 \def\thefootnote{\arabic{footnote}\hss}
{CNRS - ENS Lyon}
\footnote[1]{LIP URA 1398 du CNRS,
46 All\'ee d'Italie, 69364 Lyon CEDEX 07, France.}
{\hskip -14pt}}}

%\RRNo{0123456789}
\RRNo{0204}
\RRdate{Ao\^ut 1997}

\URRocq
\RRresume{Coq est un syst\`eme permettant le d\'eveloppement et la
v\'erification de preuves formelles dans une logique d'ordre
sup\'erieure incluant un riche langage de d\'efinitions de fonctions.
Ce document constitue une introduction pratique \`a l'utilisation de
la version V7.1 qui est distribu\'ee par ftp anonyme à l'adresse
\url{ftp://ftp.inria.fr/INRIA/coq/}}

\RRmotcle{Coq, Syst\`eme d'aide \`a la preuve, Preuves formelles, Calcul
des Constructions Inductives}

\RRabstract{Coq is a proof assistant based on a higher-order logic
allowing powerful definitions of functions. This document is a
tutorial for the version V7.1 of Coq. This version is available by
anonymous ftp at \url{ftp://ftp.inria.fr/INRIA/coq/}}

\RRkeyword{Coq, Proof Assistant, Formal Proofs, Calculus of Inductives
Constructions}

\begin{document}
\makeRT
\end{document}


==> anc/HoTT/coq-HoTT/doc/stdlib/Library.tex <==
\documentclass[11pt]{report}

\usepackage[mathletters]{ucs}
\usepackage[utf8x]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{fullpage}
\usepackage{amsfonts}
\usepackage[color]{../../coqdoc}

\input{../common/version}
\input{../common/title}
\input{../common/macros}

\begin{document}
 
\coverpage{The standard library}%
{\ }
{This material is distributed under the terms of the GNU Lesser
General Public License Version 2.1.}

\tableofcontents

\newpage
% \section*{The \Coq\ standard library}

This document is a short description of the \Coq\ standard library.
This library comes with the system as a complement of the core library
(the {\bf Init} library ; see the Reference Manual for a description
of this library). It provides a set of modules directly available
through the \verb!Require! command.

The standard library is composed of the following subdirectories:
\begin{description}
  \item[Logic]  Classical logic and dependent equality
  \item[Bool]   Booleans (basic functions and results)
  \item[Arith]  Basic Peano arithmetic
  \item[ZArith] Basic integer arithmetic
  \item[Reals]  Classical Real Numbers and Analysis
  \item[Lists]  Monomorphic and polymorphic lists (basic functions and
                  results), Streams (infinite sequences defined 
                  with co-inductive types)
  \item[Sets]   Sets (classical, constructive, finite, infinite, power set,
                  etc.)
  \item[Relations] Relations (definitions and basic results).
  \item[Sorting] Sorted list (basic definitions and heapsort
                 correctness). 
  \item[Wellfounded] Well-founded relations (basic results).
  \item[Program] Tactics to deal with dependently-typed programs and
    their proofs.
  \item[Classes] Standard type class instances on relations and
    Coq part of the setoid rewriting tactic.
\end{description}


Each of these subdirectories contains a set of modules, whose
specifications (\gallina{} files) have
been roughly, and automatically, pasted in the following pages. There
is also a version of this document in HTML format on the WWW, which
you can access from the \Coq\ home page at
\texttt{http://coq.inria.fr/library}.

\input{Library.coqdoc}

\end{document}



==> anc/HoTT/coq-HoTT/doc/stdlib/hidden-files <==



==> anc/HoTT/coq-HoTT/doc/stdlib/index-list.html.template <==
<!DOCTYPE html 
     PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">

<html xmlns="http://www.w3.org/1999/xhtml" xml:lang="en" lang="en">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=iso-8859-15"/>
<link rel="stylesheet" href="css/context.css" type="text/css"/>
<title>The Coq Standard Library</title>
</head>

<body>

<H1>The Coq Standard Library</H1>

<p>Here is a short description of the Coq standard library, which is
distributed with the system.
It provides a set of modules directly available 
through the <tt>Require Import</tt> command.</p>

<p>The standard library is composed of the following subdirectories:</p>

<dl>
  <dt> <b>Init</b>:
    The core library (automatically loaded when starting Coq)
  </dt>
  <dd> 
    theories/Init/Notations.v
    theories/Init/Datatypes.v
    theories/Init/Logic.v
    theories/Init/Logic_Type.v
    theories/Init/Peano.v
    theories/Init/Specif.v
    theories/Init/Tactics.v
    theories/Init/Wf.v
    (theories/Init/Prelude.v)
  </dd>
  
  <dt> <b>Logic</b>:
      Classical logic and dependent equality
  </dt>
  <dd>
    theories/Logic/SetIsType.v
    theories/Logic/Classical_Pred_Set.v
    theories/Logic/Classical_Pred_Type.v
    theories/Logic/Classical_Prop.v
    theories/Logic/Classical_Type.v
    (theories/Logic/Classical.v)
    theories/Logic/ClassicalFacts.v
    theories/Logic/Decidable.v
    theories/Logic/Eqdep_dec.v
    theories/Logic/EqdepFacts.v
    theories/Logic/Eqdep.v
    theories/Logic/JMeq.v
    theories/Logic/ChoiceFacts.v
    theories/Logic/RelationalChoice.v
    theories/Logic/ClassicalChoice.v
    theories/Logic/ClassicalDescription.v
    theories/Logic/ClassicalEpsilon.v
    theories/Logic/ClassicalUniqueChoice.v
    theories/Logic/Berardi.v
    theories/Logic/Diaconescu.v
    theories/Logic/Hurkens.v
    theories/Logic/ProofIrrelevance.v
    theories/Logic/ProofIrrelevanceFacts.v
    theories/Logic/ConstructiveEpsilon.v
    theories/Logic/Description.v
    theories/Logic/Epsilon.v
    theories/Logic/IndefiniteDescription.v
    theories/Logic/FunctionalExtensionality.v
    theories/Logic/ExtensionalityFacts.v
  </dd>
    
  <dt> <b>Structures</b>:
       Algebraic structures (types with equality, with order, ...).
       DecidableType* and OrderedType* are there only for compatibility.
  </dt>
  <dd>
    theories/Structures/Equalities.v
    theories/Structures/EqualitiesFacts.v
    theories/Structures/Orders.v
    theories/Structures/OrdersTac.v
    theories/Structures/OrdersAlt.v
    theories/Structures/OrdersEx.v
    theories/Structures/OrdersFacts.v
    theories/Structures/OrdersLists.v
    theories/Structures/GenericMinMax.v
    theories/Structures/DecidableType.v
    theories/Structures/DecidableTypeEx.v
    theories/Structures/OrderedType.v
    theories/Structures/OrderedTypeAlt.v
    theories/Structures/OrderedTypeEx.v
  </dd>

  <dt> <b>Bool</b>:
       Booleans (basic functions and results)
  </dt>
  <dd> 
    theories/Bool/Bool.v
    theories/Bool/BoolEq.v
    theories/Bool/DecBool.v
    theories/Bool/IfProp.v
    theories/Bool/Sumbool.v
    theories/Bool/Zerob.v
    theories/Bool/Bvector.v
  </dd>
    
  <dt> <b>Arith</b>:
    Basic Peano arithmetic
  </dt>
  <dd> 
    theories/Arith/Arith_base.v
    theories/Arith/Le.v
    theories/Arith/Lt.v
    theories/Arith/Plus.v
    theories/Arith/Minus.v
    theories/Arith/Mult.v
    theories/Arith/Gt.v
    theories/Arith/Between.v
    theories/Arith/Peano_dec.v
    theories/Arith/Compare_dec.v
    (theories/Arith/Arith.v)
    theories/Arith/Min.v
    theories/Arith/Max.v
    theories/Arith/Compare.v
    theories/Arith/Div2.v
    theories/Arith/EqNat.v
    theories/Arith/Euclid.v
    theories/Arith/Even.v
    theories/Arith/Bool_nat.v
    theories/Arith/Factorial.v
    theories/Arith/Wf_nat.v
  </dd>

  <dt> <b>PArith</b>:
    Binary positive integers
  </dt>
  <dd>
    theories/PArith/BinPosDef.v
    theories/PArith/BinPos.v
    theories/PArith/Pnat.v
    theories/PArith/POrderedType.v
    (theories/PArith/PArith.v)
  </dd>

  <dt> <b>NArith</b>:
    Binary natural numbers
  </dt>
  <dd>
    theories/NArith/BinNatDef.v
    theories/NArith/BinNat.v
    theories/NArith/Nnat.v
    theories/NArith/Ndigits.v
    theories/NArith/Ndist.v
    theories/NArith/Ndec.v
    theories/NArith/Ndiv_def.v
    theories/NArith/Ngcd_def.v
    theories/NArith/Nsqrt_def.v
    (theories/NArith/NArith.v)
  </dd>

  <dt> <b>ZArith</b>:
       Binary integers
  </dt>
  <dd>
    theories/ZArith/BinIntDef.v
    theories/ZArith/BinInt.v
    theories/ZArith/Zorder.v
    theories/ZArith/Zcompare.v
    theories/ZArith/Znat.v
    theories/ZArith/Zmin.v
    theories/ZArith/Zmax.v
    theories/ZArith/Zminmax.v
    theories/ZArith/Zabs.v
    theories/ZArith/Zeven.v
    theories/ZArith/auxiliary.v
    theories/ZArith/ZArith_dec.v
    theories/ZArith/Zbool.v
    theories/ZArith/Zmisc.v
    theories/ZArith/Wf_Z.v
    theories/ZArith/Zhints.v
    (theories/ZArith/ZArith_base.v)
    theories/ZArith/Zcomplements.v
    theories/ZArith/Zsqrt_compat.v
    theories/ZArith/Zpow_def.v
    theories/ZArith/Zpow_alt.v
    theories/ZArith/Zpower.v
    theories/ZArith/Zdiv.v
    theories/ZArith/Zquot.v
    theories/ZArith/Zeuclid.v
    theories/ZArith/Zlogarithm.v
    (theories/ZArith/ZArith.v)
    theories/ZArith/Zgcd_alt.v
    theories/ZArith/Zwf.v
    theories/ZArith/Znumtheory.v
    theories/ZArith/Int.v
    theories/ZArith/Zpow_facts.v
    theories/ZArith/Zdigits.v
  </dd>

  <dt> <b>QArith</b>:
    Rational numbers
  </dt>
  <dd>
    theories/QArith/QArith_base.v
    theories/QArith/Qabs.v
    theories/QArith/Qpower.v
    theories/QArith/Qreduction.v
    theories/QArith/Qring.v
    theories/QArith/Qfield.v
    (theories/QArith/QArith.v)
    theories/QArith/Qreals.v
    theories/QArith/Qcanon.v
    theories/QArith/Qround.v
    theories/QArith/QOrderedType.v
    theories/QArith/Qminmax.v
  </dd>

  <dt> <b>Numbers</b>: 
    An experimental modular architecture for arithmetic
  </dt>
    <dt> <b>&nbsp;&nbsp;Prelude</b>: 
    <dd>
    theories/Numbers/BinNums.v
    theories/Numbers/NumPrelude.v
    theories/Numbers/BigNumPrelude.v
    theories/Numbers/NaryFunctions.v
    </dd>

    <dt> <b>&nbsp;&nbsp;NatInt</b>:
       Abstract mixed natural/integer/cyclic arithmetic
    <dd>
    theories/Numbers/NatInt/NZAdd.v
    theories/Numbers/NatInt/NZAddOrder.v
    theories/Numbers/NatInt/NZAxioms.v
    theories/Numbers/NatInt/NZBase.v
    theories/Numbers/NatInt/NZMul.v
    theories/Numbers/NatInt/NZDiv.v
    theories/Numbers/NatInt/NZMulOrder.v
    theories/Numbers/NatInt/NZOrder.v
    theories/Numbers/NatInt/NZDomain.v
    theories/Numbers/NatInt/NZProperties.v
    theories/Numbers/NatInt/NZParity.v
    theories/Numbers/NatInt/NZPow.v
    theories/Numbers/NatInt/NZSqrt.v
    theories/Numbers/NatInt/NZLog.v
    theories/Numbers/NatInt/NZGcd.v
    theories/Numbers/NatInt/NZBits.v
    </dd>
    </dt>

    <dt> <b>&nbsp;&nbsp;Cyclic</b>: 
       Abstract and 31-bits-based cyclic arithmetic
    <dd>
    theories/Numbers/Cyclic/Abstract/CyclicAxioms.v
    theories/Numbers/Cyclic/Abstract/NZCyclic.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleAdd.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleBase.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleCyclic.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleDiv.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleDivn1.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleLift.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleMul.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleSqrt.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleSub.v
    theories/Numbers/Cyclic/DoubleCyclic/DoubleType.v
    theories/Numbers/Cyclic/Int31/Cyclic31.v
    theories/Numbers/Cyclic/Int31/Ring31.v
    theories/Numbers/Cyclic/Int31/Int31.v
    theories/Numbers/Cyclic/ZModulo/ZModulo.v
    </dd>
    </dt>

    <dt> <b>&nbsp;&nbsp;Natural</b>: 
       Abstract and 31-bits-words-based natural arithmetic
    <dd>
    theories/Numbers/Natural/Abstract/NAdd.v
    theories/Numbers/Natural/Abstract/NAddOrder.v
    theories/Numbers/Natural/Abstract/NAxioms.v
    theories/Numbers/Natural/Abstract/NBase.v
    theories/Numbers/Natural/Abstract/NDefOps.v
    theories/Numbers/Natural/Abstract/NIso.v
    theories/Numbers/Natural/Abstract/NMulOrder.v
    theories/Numbers/Natural/Abstract/NOrder.v
    theories/Numbers/Natural/Abstract/NStrongRec.v
    theories/Numbers/Natural/Abstract/NSub.v
    theories/Numbers/Natural/Abstract/NDiv.v
    theories/Numbers/Natural/Abstract/NMaxMin.v
    theories/Numbers/Natural/Abstract/NParity.v
    theories/Numbers/Natural/Abstract/NPow.v
    theories/Numbers/Natural/Abstract/NSqrt.v
    theories/Numbers/Natural/Abstract/NLog.v
    theories/Numbers/Natural/Abstract/NGcd.v
    theories/Numbers/Natural/Abstract/NLcm.v
    theories/Numbers/Natural/Abstract/NBits.v
    theories/Numbers/Natural/Abstract/NProperties.v
    theories/Numbers/Natural/Binary/NBinary.v
    theories/Numbers/Natural/Peano/NPeano.v
    theories/Numbers/Natural/SpecViaZ/NSig.v
    theories/Numbers/Natural/SpecViaZ/NSigNAxioms.v
    theories/Numbers/Natural/BigN/BigN.v
    theories/Numbers/Natural/BigN/Nbasic.v
    theories/Numbers/Natural/BigN/NMake.v
    theories/Numbers/Natural/BigN/NMake_gen.v
    </dd>
    </dt>

    <dt> <b>&nbsp;&nbsp;Integer</b>: 
       Abstract and concrete (especially 31-bits-words-based) integer arithmetic
    <dd>
    theories/Numbers/Integer/Abstract/ZAdd.v
    theories/Numbers/Integer/Abstract/ZAddOrder.v
    theories/Numbers/Integer/Abstract/ZAxioms.v
    theories/Numbers/Integer/Abstract/ZBase.v
    theories/Numbers/Integer/Abstract/ZLt.v
    theories/Numbers/Integer/Abstract/ZMul.v
    theories/Numbers/Integer/Abstract/ZMulOrder.v
    theories/Numbers/Integer/Abstract/ZSgnAbs.v
    theories/Numbers/Integer/Abstract/ZMaxMin.v
    theories/Numbers/Integer/Abstract/ZParity.v
    theories/Numbers/Integer/Abstract/ZPow.v
    theories/Numbers/Integer/Abstract/ZGcd.v
    theories/Numbers/Integer/Abstract/ZLcm.v
    theories/Numbers/Integer/Abstract/ZBits.v
    theories/Numbers/Integer/Abstract/ZProperties.v
    theories/Numbers/Integer/Abstract/ZDivEucl.v
    theories/Numbers/Integer/Abstract/ZDivFloor.v
    theories/Numbers/Integer/Abstract/ZDivTrunc.v
    theories/Numbers/Integer/Binary/ZBinary.v
    theories/Numbers/Integer/NatPairs/ZNatPairs.v
    theories/Numbers/Integer/SpecViaZ/ZSig.v
    theories/Numbers/Integer/SpecViaZ/ZSigZAxioms.v
    theories/Numbers/Integer/BigZ/BigZ.v
    theories/Numbers/Integer/BigZ/ZMake.v
    </dd>
    </dt>

    <dt><b>&nbsp;&nbsp;Rational</b>:
       Abstract and 31-bits-words-based rational arithmetic
    <dd>
    theories/Numbers/Rational/SpecViaQ/QSig.v
    theories/Numbers/Rational/BigQ/BigQ.v
    theories/Numbers/Rational/BigQ/QMake.v
    </dd>
    </dt>
  </dt>
  
  <dt> <b>Relations</b>:
       Relations (definitions and basic results)
  </dt>
  <dd> 
    theories/Relations/Relation_Definitions.v
    theories/Relations/Relation_Operators.v
    theories/Relations/Relations.v
    theories/Relations/Operators_Properties.v
  </dd>
    
  <dt> <b>Sets</b>:
       Sets (classical, constructive, finite, infinite, powerset, etc.)
  </dt>
  <dd> 
    theories/Sets/Classical_sets.v
    theories/Sets/Constructive_sets.v
    theories/Sets/Cpo.v
    theories/Sets/Ensembles.v
    theories/Sets/Finite_sets_facts.v
    theories/Sets/Finite_sets.v
    theories/Sets/Image.v
    theories/Sets/Infinite_sets.v
    theories/Sets/Integers.v
    theories/Sets/Multiset.v
    theories/Sets/Partial_Order.v
    theories/Sets/Permut.v
    theories/Sets/Powerset_Classical_facts.v
    theories/Sets/Powerset_facts.v
    theories/Sets/Powerset.v
    theories/Sets/Relations_1_facts.v
    theories/Sets/Relations_1.v
    theories/Sets/Relations_2_facts.v
    theories/Sets/Relations_2.v
    theories/Sets/Relations_3_facts.v
    theories/Sets/Relations_3.v
    theories/Sets/Uniset.v
  </dd>
    
  <dt> <b>Classes</b>:
  <dd> 
    theories/Classes/Init.v
    theories/Classes/RelationClasses.v
    theories/Classes/Morphisms.v
    theories/Classes/Morphisms_Prop.v
    theories/Classes/Morphisms_Relations.v
    theories/Classes/Equivalence.v
    theories/Classes/EquivDec.v
    theories/Classes/SetoidTactics.v
    theories/Classes/SetoidClass.v
    theories/Classes/SetoidDec.v
    theories/Classes/RelationPairs.v
    theories/Classes/DecidableClass.v
  </dd>

  <dt> <b>Setoids</b>:
  <dd> 
    theories/Setoids/Setoid.v
  </dd>
    
  <dt> <b>Lists</b>:
    Polymorphic lists, Streams (infinite sequences)
  </dt>
  <dd> 
    theories/Lists/List.v
    theories/Lists/ListSet.v
    theories/Lists/SetoidList.v
    theories/Lists/SetoidPermutation.v
    theories/Lists/Streams.v
    theories/Lists/StreamMemo.v
    theories/Lists/ListTactics.v
  </dd>

  <dt> <b>Vectors</b>:
    Dependent datastructures storing their length
  </dt>
    <dd>
      theories/Vectors/Fin.v
      theories/Vectors/VectorDef.v
      theories/Vectors/VectorSpec.v
      theories/Vectors/VectorEq.v
      (theories/Vectors/Vector.v)
    </dd>

  <dt> <b>Sorting</b>:
    Axiomatizations of sorts
  </dt>
  <dd> 
    theories/Sorting/Heap.v
    theories/Sorting/Permutation.v
    theories/Sorting/Sorting.v
    theories/Sorting/PermutEq.v
    theories/Sorting/PermutSetoid.v
    theories/Sorting/Mergesort.v
    theories/Sorting/Sorted.v
  </dd>

  <dt> <b>Wellfounded</b>:
       Well-founded Relations
  </dt>
  <dd> 
    theories/Wellfounded/Disjoint_Union.v
    theories/Wellfounded/Inclusion.v
    theories/Wellfounded/Inverse_Image.v
    theories/Wellfounded/Lexicographic_Exponentiation.v
    theories/Wellfounded/Lexicographic_Product.v
    theories/Wellfounded/Transitive_Closure.v
    theories/Wellfounded/Union.v
    theories/Wellfounded/Wellfounded.v
    theories/Wellfounded/Well_Ordering.v
  </dd>

  <dt> <b>MSets</b>:
    Modular implementation of finite sets using lists or
    efficient trees. This is a modernization of FSets.
  </dt>
  <dd>
    theories/MSets/MSetInterface.v
    theories/MSets/MSetFacts.v
    theories/MSets/MSetDecide.v
    theories/MSets/MSetProperties.v
    theories/MSets/MSetEqProperties.v
    theories/MSets/MSetWeakList.v
    theories/MSets/MSetList.v
    theories/MSets/MSetGenTree.v
    theories/MSets/MSetAVL.v
    theories/MSets/MSetRBT.v
    theories/MSets/MSetPositive.v
    theories/MSets/MSetToFiniteSet.v
    (theories/MSets/MSets.v)
  </dd>

  <dt> <b>FSets</b>:
    Modular implementation of finite sets/maps using lists or
    efficient trees. For sets, please consider the more
    modern MSets.
  </dt>
  <dd>
    theories/FSets/FSetInterface.v
    theories/FSets/FSetBridge.v
    theories/FSets/FSetFacts.v
    theories/FSets/FSetDecide.v
    theories/FSets/FSetProperties.v
    theories/FSets/FSetEqProperties.v
    theories/FSets/FSetList.v
    theories/FSets/FSetWeakList.v
    theories/FSets/FSetCompat.v
    theories/FSets/FSetAVL.v
    theories/FSets/FSetPositive.v
    (theories/FSets/FSets.v)
    theories/FSets/FSetToFiniteSet.v
    theories/FSets/FMapInterface.v
    theories/FSets/FMapWeakList.v
    theories/FSets/FMapList.v
    theories/FSets/FMapPositive.v
    theories/FSets/FMapFacts.v
    (theories/FSets/FMaps.v)
    theories/FSets/FMapAVL.v
    theories/FSets/FMapFullAVL.v
  </dd>

  <dt> <b>Strings</b>
    Implementation of string as list of ascii characters
  </dt>
  <dd>
    theories/Strings/Ascii.v
    theories/Strings/String.v
  </dd>
    
  <dt> <b>Reals</b>:
    Formalization of real numbers
  </dt>
  <dd> 
    theories/Reals/Rdefinitions.v
    theories/Reals/Raxioms.v
    theories/Reals/RIneq.v
    theories/Reals/DiscrR.v
    theories/Reals/ROrderedType.v
    theories/Reals/Rminmax.v
    (theories/Reals/Rbase.v)
    theories/Reals/RList.v
    theories/Reals/Ranalysis.v
    theories/Reals/Rbasic_fun.v
    theories/Reals/Rderiv.v
    theories/Reals/Rfunctions.v
    theories/Reals/Rgeom.v
    theories/Reals/R_Ifp.v
    theories/Reals/Rlimit.v
    theories/Reals/Rseries.v
    theories/Reals/Rsigma.v
    theories/Reals/R_sqr.v
    theories/Reals/Rtrigo_fun.v
    theories/Reals/Rtrigo1.v
    theories/Reals/Rtrigo.v
    theories/Reals/Ratan.v
    theories/Reals/Machin.v
    theories/Reals/SplitAbsolu.v
    theories/Reals/SplitRmult.v
    theories/Reals/Alembert.v
    theories/Reals/AltSeries.v
    theories/Reals/ArithProp.v
    theories/Reals/Binomial.v
    theories/Reals/Cauchy_prod.v
    theories/Reals/Cos_plus.v
    theories/Reals/Cos_rel.v
    theories/Reals/Exp_prop.v
    theories/Reals/Integration.v
    theories/Reals/MVT.v
    theories/Reals/NewtonInt.v
    theories/Reals/PSeries_reg.v
    theories/Reals/PartSum.v
    theories/Reals/R_sqrt.v
    theories/Reals/Ranalysis1.v
    theories/Reals/Ranalysis2.v
    theories/Reals/Ranalysis3.v
    theories/Reals/Ranalysis4.v
    theories/Reals/Ranalysis5.v
    theories/Reals/Ranalysis_reg.v
    theories/Reals/Rcomplete.v
    theories/Reals/RiemannInt.v
    theories/Reals/RiemannInt_SF.v
    theories/Reals/Rpow_def.v
    theories/Reals/Rpower.v
    theories/Reals/Rprod.v
    theories/Reals/Rsqrt_def.v
    theories/Reals/Rtopology.v
    theories/Reals/Rtrigo_alt.v
    theories/Reals/Rtrigo_calc.v
    theories/Reals/Rtrigo_def.v
    theories/Reals/Rtrigo_reg.v
    theories/Reals/SeqProp.v
    theories/Reals/SeqSeries.v
    theories/Reals/Sqrt_reg.v
    theories/Reals/Rlogic.v
    (theories/Reals/Reals.v)
  </dd>
    
  <dt> <b>Program</b>:
    Support for dependently-typed programming.
  </dt>
  <dd> 
    theories/Program/Basics.v
    theories/Program/Wf.v
    theories/Program/Subset.v
    theories/Program/Equality.v
    theories/Program/Tactics.v
    theories/Program/Utils.v
    theories/Program/Syntax.v
    theories/Program/Program.v
    theories/Program/Combinators.v
  </dd>

  <dt> <b>Unicode</b>:
    Unicode-based notations
  </dt>
  <dd>
    theories/Unicode/Utf8_core.v
    theories/Unicode/Utf8.v
  </dd>
</dl>


==> anc/HoTT/coq-HoTT/doc/stdlib/index-trailer.html <==
</body>
</html>


==> anc/HoTT/coq-HoTT/doc/stdlib/make-library-index <==
#!/bin/sh

# Instantiate links to library files in index template

FILE=$1
HIDDEN=$2

cp -f $FILE.template tmp
echo -n Building file index-list.prehtml ...

#LIBDIRS="Init Logic Structures Bool Arith PArith NArith ZArith QArith Relations Sets Classes Setoids Lists Vectors Sorting Wellfounded MSets FSets Reals Program Numbers Numbers/Natural/Abstract Numbers/Natural/Peano Numbers/Natural/Binary Numbers/Natural/BigN Numbers/Natural/SpecViaZ Numbers/Integer/Abstract Numbers/Integer/NatPairs Numbers/Integer/Binary Numbers/Integer/SpecViaZ Numbers/Integer/BigZ Numbers/NatInt Numbers/Cyclic/Abstract Numbers/Cyclic/Int31 Numbers/Cyclic/ZModulo Numbers/Cyclic/DoubleCyclic Numbers/Rational/BigQ Numbers/Rational/SpecViaQ Strings"
LIBDIRS=`find theories/* -type d | sed -e "s:^theories/::"`

for k in $LIBDIRS; do
    i=theories/$k
    echo $i
    
    d=`basename $i`
    if [ "$d" != "CVS" ]; then
      ls $i | grep -q \.v'$'
      if [ $? = 0 ]; then
	for j in $i/*.v; do
	    b=`basename $j .v`
	    rm -f tmp2
	    grep -q theories/$k/$b.v tmp
	    a=$?
	    grep -q theories/$k/$b.v $HIDDEN
	    h=$?
	    if [ $a = 0 ]; then
	        if [ $h = 0 ]; then
                    echo Error: $FILE and $HIDDEN both mention theories/$k/$b.v; exit 1
                else
		    p=`echo $k | sed 's:/:.:g'`
		    sed -e "s:theories/$k/$b.v:<a href=\"Coq.$p.$b.html\">$b</a>:g" tmp > tmp2
		    mv -f tmp2 tmp
                fi
	    else
	        if [ $h = 0 ]; then
		    echo Error: theories/$k/$b.v is missing in the template file
                    exit 1
                else
                    echo Error: none of $FILE and $HIDDEN mention theories/$k/$b.v
                    exit 1
	        fi

            fi
	done
      fi
    fi
    rm -f tmp2
    sed -e "s/#$d#//" tmp > tmp2
    mv -f tmp2 tmp
done
a=`grep theories tmp`
if [ $? = 0 ]; then echo Error: extra files:; echo $a; exit 1; fi
mv tmp $FILE
echo Done


==> anc/HoTT/coq-HoTT/doc/tools/Translator.tex <==
\ifx\pdfoutput\undefined   % si on est pas en pdflatex
\documentclass[11pt,a4paper]{article}
\else
\documentclass[11pt,a4paper,pdftex]{article}
\fi
\usepackage[latin1]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{pslatex}
\usepackage{url}
\usepackage{verbatim}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{array}
\usepackage{fullpage}

\title{Translation from Coq V7 to V8}
\author{The Coq Development Team}

%% Macros etc.
\catcode`\_=13
\let\subscr=_
\def_{\ifmmode\sb\else\subscr\fi}

\def\NT#1{\langle\textit{#1}\rangle}
\def\NTL#1#2{\langle\textit{#1}\rangle_{#2}}
%\def\TERM#1{\textsf{\bf #1}}
\def\TERM#1{\texttt{#1}}
\newenvironment{transbox}
  {\begin{center}\tt\begin{tabular}{l|ll} \hfil\textrm{V7} & \hfil\textrm{V8} \\ \hline}
  {\end{tabular}\end{center}}
\def\TRANS#1#2
  {\begin{tabular}[t]{@{}l@{}}#1\end{tabular} & 
   \begin{tabular}[t]{@{}l@{}}#2\end{tabular} \\}
\def\TRANSCOM#1#2#3
  {\begin{tabular}[t]{@{}l@{}}#1\end{tabular} & 
   \begin{tabular}[t]{@{}l@{}}#2\end{tabular} & #3 \\}

%%
%%
%%
\begin{document}
\maketitle

\section{Introduction}

Coq version 8.0 is a major version and carries major changes: the
concrete syntax was redesigned almost from scratch, and many notions
of the libraries were renamed for uniformisation purposes. We felt
that these changes could discourage users with large theories from
switching to the new version.

The goal of this document is to introduce these changes on simple
examples (mainly the syntactic changes), and describe the automated
tools to help moving to V8.0. Essentially, it consists of a translator
that takes as input a Coq source file in old syntax and produces a
file in new syntax and adapted to the new standard library. The main
extra features of this translator is that it keeps comments, even
those within expressions\footnote{The position of those comment might
differ slightly since there is no exact matching of positions between
old and new syntax.}.

The document is organised as follows: first section describes the new
syntax on simple examples. It is very translation-oriented. This
should give users of older versions the flavour of the new syntax, and
allow them to make translation manually on small
examples. Section~\ref{Translation} explains how the translation
process can be automatised for the most part (the boring one: applying
similar changes over thousands of lines of code). We strongly advise
users to follow these indications, in order to avoid many potential
complications of the translation process.


\section{The new syntax on examples}

The goal of this section is to introduce to the new syntax of Coq on
simple examples, rather than just giving the new grammar. It is
strongly recommended to read first the definition of the new syntax
(in the reference manual), but this document should also be useful for
the eager user who wants to start with the new syntax quickly.

The toplevel has an option {\tt -translate} which allows to
interactively translate commands. This toplevel translator accepts a
command, prints the translation on standard output (after a %
\verb+New syntax:+ balise), executes the command, and waits for another
command. The only requirements is that they should be syntactically
correct, but they do not have to be well-typed.

This interactive translator proved to be useful in two main
usages. First as a ``debugger'' of the translation. Before the
translation, it may help in spotting possible conflicts between the
new syntax and user notations. Or when the translation fails for some
reason, it makes it easy to find the exact reason why it failed and
make attempts in fixing the problem.

The second usage of the translator is when trying to make the first
proofs in new syntax. Well trained users will automatically think
their scripts in old syntax and might waste much time (and the
intuition of the proof) if they have to search the translation in a
document. Running a translator in the background will allow the user
to instantly have the answer.

The rest of this section is a description of all the aspects of the
syntax that changed and how they were translated. All the examples
below can be tested by entering the V7 commands in the toplevel
translator.


%%

\subsection{Changes in lexical conventions w.r.t. V7}

\subsubsection{Identifiers}

The lexical conventions changed: \TERM{_} is not a regular identifier
anymore. It is used in terms as a placeholder for subterms to be inferred
at type-checking, and in patterns as a non-binding variable.

Furthermore, only letters (Unicode letters), digits, single quotes and
_ are allowed after the first character.

\subsubsection{Quoted string}

Quoted strings are used typically to give a filename (which may not
be a regular identifier). As before they are written between double
quotes ("). Unlike for V7, there is no escape character: characters
are written normally except the double quote which is doubled.

\begin{transbox}
\TRANS{"abcd$\backslash\backslash$efg"}{"abcd$\backslash$efg"}
\TRANS{"abcd$\backslash$"efg"}{"abcd""efg"}
\end{transbox}


\subsection{Main changes in terms w.r.t. V7}


\subsubsection{Precedence of application}

In the new syntax, parentheses are not really part of the syntax of
application. The precedence of application (10) is tighter than all
prefix and infix notations. It makes it possible to remove parentheses
in many contexts.

\begin{transbox}
\TRANS{(A x)->(f x)=(g y)}{A x -> f x = g y}
\TRANS{(f [x]x)}{f (fun x => x)}
\end{transbox}


\subsubsection{Arithmetics and scopes}

The specialized notation for \TERM{Z} and \TERM{R} (introduced by
symbols \TERM{`} and \TERM{``}) have disappeared. They have been
replaced by the general notion of scope.

\begin{center}
\begin{tabular}{l|l|l}
type & scope name & delimiter \\
\hline
types & type_scope & \TERM{type} \\
\TERM{bool} & bool_scope & \\
\TERM{nat} & nat_scope & \TERM{nat} \\
\TERM{Z} & Z_scope & \TERM{Z} \\
\TERM{R} & R_scope & \TERM{R} \\
\TERM{positive} & positive_scope & \TERM{P}
\end{tabular}
\end{center}

In order to use notations of arithmetics on \TERM{Z}, its scope must
be opened with command \verb+Open Scope Z_scope.+ Another possibility
is using the scope change notation (\TERM{\%}). The latter notation is
to be used when notations of several scopes appear in the same
expression.

In examples below, scope changes are not needed if the appropriate scope
has been opened. Scope \verb|nat_scope| is opened in the initial state of Coq.
\begin{transbox}
\TRANSCOM{`0+x=x+0`}{0+x=x+0}{\textrm{Z_scope}}
\TRANSCOM{``0 + [if b then ``1`` else ``2``]``}{0 + if b then 1 else 2}{\textrm{R_scope}}
\TRANSCOM{(0)}{0}{\textrm{nat_scope}}
\end{transbox}

Below is a table that tells which notation is available in which
scope. The relative precedences and associativity of operators is the
same as in usual mathematics. See the reference manual for more
details. However, it is important to remember that unlike V7, the type
operators for product and sum are left-associative, in order not to
clash with arithmetic operators.

\begin{center}
\begin{tabular}{l|l}
scope & notations \\
\hline
nat_scope & \texttt{+ - * < <= > >=} \\
Z_scope & \texttt{+ - * / mod < <= > >= ?=} \\
R_scope & \texttt{+ - * / < <= > >=} \\
type_scope & \texttt{* +} \\
bool_scope & \texttt{\&\& || -} \\
list_scope & \texttt{:: ++}
\end{tabular}
\end{center}



\subsubsection{Notation for implicit arguments}

The explicitation of arguments is closer to the \emph{bindings}
notation in tactics. Argument positions follow the argument names of
the head constant. The example below assumes \verb+f+ is a function
with two implicit dependent arguments named \verb+x+ and \verb+y+.
\begin{transbox}
\TRANS{f 1!t1 2!t2 t3}{f (x:=t1) (y:=t2) t3}
\TRANS{!f t1 t2}{@f t1 t2}
\end{transbox}


\subsubsection{Inferred subterms}

Subterms that can be automatically inferred by the type-checker is now
written {\tt _}

\begin{transbox}
\TRANS{?}{_}
\end{transbox}

\subsubsection{Universal quantification}

The universal quantification and dependent product types are now
introduced by the \texttt{forall} keyword before the binders and a
comma after the binders.

The syntax of binders also changed significantly. A binder can simply be
a name when its type can be inferred. In other cases, the name and the type
of the variable are put between parentheses. When several consecutive
variables have the same type, they can be grouped. Finally, if all variables
have the same type, parentheses can be omitted.

\begin{transbox}
\TRANS{(x:A)B}{forall (x:~A), B ~~\textrm{or}~~ forall x:~A, B}
\TRANS{(x,y:nat)P}{forall (x y :~nat), P ~~\textrm{or}~~ forall x y :~nat, P}
\TRANS{(x,y:nat;z:A)P}{forall (x y :~nat) (z:A), P}
\TRANS{(x,y,z,t:?)P}{forall x y z t, P}
\TRANS{(x,y:nat;z:?)P}{forall (x y :~nat) z, P}
\end{transbox}

\subsubsection{Abstraction}

The notation for $\lambda$-abstraction follows that of universal
quantification. The binders are surrounded by keyword \texttt{fun}
and \verb+=>+.

\begin{transbox}
\TRANS{[x,y:nat; z](f a b c)}{fun (x y:nat) z => f a b c}
\end{transbox}


\subsubsection{Pattern-matching}

Beside the usage of the keyword pair \TERM{match}/\TERM{with} instead of
\TERM{Cases}/\TERM{of}, the main change is the notation for the type of
branches and return type. It is no longer written between \TERM{$<$ $>$} before
the \TERM{Cases} keyword, but interleaved with the destructured objects.

The idea is that for each destructured object, one may specify a
variable name (after the \TERM{as} keyword) to tell how the branches
types depend on this destructured objects (case of a dependent
elimination), and also how they depend on the value of the arguments
of the inductive type of the destructured objects (after the \TERM{in}
keyword). The type of branches is then given after the keyword
\TERM{return}, unless it can be inferred.

Moreover, when the destructured object is a variable, one may use this
variable in the return type.

\begin{transbox}
\TRANS{Cases n of\\~~ O => O \\| (S k) => (1) end}{match n with\\~~ 0 => 0 \\| S k => 1 end}
\TRANS{Cases m n of \\~~0 0 => t \\| ... end}{match m, n with \\~~0, 0 => t \\| ... end}
\TRANS{<[n:nat](P n)>Cases T of ... end}{match T as n return P n with ... end}
\TRANS{<[n:nat][p:(even n)]\~{}(odd n)>Cases p of\\~~ ... \\end}{match p in even n return \~{} odd n with\\~~ ...\\end}
\end{transbox}

The annotations of the special pattern-matching operators
(\TERM{if}/\TERM{then}/\TERM{else}) and \TERM{let()} also changed. The
only restriction is that the destructuring \TERM{let} does not allow
dependent case analysis.

\begin{transbox}
\TRANS{
 \begin{tabular}{@{}l}
 <[n:nat;x:(I n)](P n x)>if t then t1 \\
 else t2
 \end{tabular}}%
{\begin{tabular}{@{}l}
 if t as x in I n return P n x then t1 \\
 else t2
 \end{tabular}}
\TRANS{<[n:nat](P n)>let (p,q) = t1 in t2}%
{let (p,q) in I n return P n := t1 in t2}
\end{transbox}


\subsubsection{Fixpoints and cofixpoints}

An simpler syntax for non-mutual fixpoints is provided, making it very close
to the usual notation for non-recursive functions. The decreasing argument
is now indicated by an annotation between curly braces, regardless of the
binders grouping. The annotation can be omitted if the binders introduce only
one variable. The type of the result can be omitted if inferable.

\begin{transbox}
\TRANS{Fix plus\{plus [n:nat] : nat -> nat :=\\~~ [m]...\}}{fix plus (n m:nat) \{struct n\}: nat := ...}
\TRANS{Fix fact\{fact [n:nat]: nat :=\\
~~Cases n of\\~~~~ O => (1) \\~~| (S k) => (mult n (fact k)) end\}}{fix fact
  (n:nat) :=\\
~~match n with \\~~~~0 => 1 \\~~| (S k) => n * fact k end}
\end{transbox}

There is a syntactic sugar for single fixpoints (defining one
variable) associated to a local definition:

\begin{transbox}
\TRANS{let f := Fix f \{f [x:A] : T := M\} in\\(g (f y))}{let fix f (x:A) : T := M in\\g (f x)}
\end{transbox}

The same applies to cofixpoints, annotations are not allowed in that case.

\subsubsection{Notation for type cast}

\begin{transbox}
\TRANS{O :: nat}{0 : nat}
\end{transbox}

\subsection{Main changes in tactics w.r.t. V7}

The main change is that all tactic names are lowercase. This also holds for
Ltac keywords.

\subsubsection{Renaming of induction tactics}

\begin{transbox}
\TRANS{NewDestruct}{destruct}
\TRANS{NewInduction}{induction}
\TRANS{Induction}{simple induction}
\TRANS{Destruct}{simple destruct}
\end{transbox}

\subsubsection{Ltac}

Definitions of macros are introduced by \TERM{Ltac} instead of
\TERM{Tactic Definition}, \TERM{Meta Definition} or \TERM{Recursive
Definition}. They are considered recursive by default.

\begin{transbox}
\TRANS{Meta Definition my_tac t1 t2 := t1; t2.}%
{Ltac my_tac t1 t2 := t1; t2.}
\end{transbox}

Rules of a match command are not between square brackets anymore.

Context (understand a term with a placeholder) instantiation \TERM{inst}
became \TERM{context}. Syntax is unified with subterm matching.

\begin{transbox}
\TRANS{Match t With [C[x=y]] -> Inst C[y=x]}%
{match t with context C[x=y] => context C[y=x] end}
\end{transbox}

Arguments of macros use the term syntax. If a general Ltac expression
is to be passed, it must be prefixed with ``{\tt ltac :}''. In other
cases, when a \'{} was necessary, it is replaced by ``{\tt constr :}''

\begin{transbox}
\TRANS{my_tac '(S x)}{my_tac (S x)}
\TRANS{my_tac (Let x=tac In x)}{my_tac ltac:(let x:=tac in x)}
\TRANS{Let x = '[x](S (S x)) In Apply x}%
{let x := constr:(fun x => S (S x)) in apply x}
\end{transbox}

{\tt Match Context With} is now called {\tt match goal with}. Its
argument is an Ltac expression by default.


\subsubsection{Named arguments of theorems ({\em bindings})}

\begin{transbox}
\TRANS{Apply thm with x:=t 1:=u}{apply thm with (x:=t) (1:=u)}
\end{transbox}


\subsubsection{Occurrences}

To avoid ambiguity between a numeric literal and the optional
occurrence numbers of this term, the occurrence numbers are put after
the term itself and after keyword \TERM{as}.
\begin{transbox}
\TRANS{Pattern 1 2 (f x) 3 4 d y z}{pattern f x at 1 2, d at 3 4, y, z}
\end{transbox}


\subsubsection{{\tt LetTac} and {\tt Pose}}

Tactic {\tt LetTac} was renamed into {\tt set}, and tactic {\tt Pose}
was a particular case of {\tt LetTac} where the abbreviation is folded
in the conclusion\footnote{There is a tactic called {\tt pose} in V8,
but its behaviour is not to fold the abbreviation at all.}.

\begin{transbox}
\TRANS{LetTac x = t in H}{set (x := t) in H}
\TRANS{Pose x := t}{set (x := t)}
\end{transbox}

{\tt LetTac} could be followed by a specification (called a clause) of
the places where the abbreviation had to be folded (hypothese and/or
conclusion). Clauses are the syntactic notion to denote in which parts
of a goal a given transformation shold occur. Its basic notation is
either \TERM{*} (meaning everywhere), or {\tt\textrm{\em hyps} |-
\textrm{\em concl}} where {\em hyps} is either \TERM{*} (to denote all
the hypotheses), or a comma-separated list of either hypothesis name,
or {\tt (value of $H$)} or {\tt (type of $H$)}. Moreover, occurrences
can be specified after every hypothesis after the {\TERM{at}}
keyword. {\em concl} is either empty or \TERM{*}, and can be followed
by occurences.

\begin{transbox}
\TRANS{in Goal}{in |- *}
\TRANS{in H H1}{in H1, H2 |-}
\TRANS{in H H1 ...}{in * |-}
\TRANS{in H H1 Goal}{in H1, H2 |- *}
\TRANS{in H H1 H2 ... Goal}{in *}
\TRANS{in 1 2 H 3 4 H0 1 3 Goal}{in H at 1 2, H0 at 3 4 |- * at 1 3}
\end{transbox}

\subsection{Main changes in vernacular commands w.r.t. V7}


\subsubsection{Require}

The default behaviour of {\tt Require} is not to open the loaded
module.

\begin{transbox}
\TRANS{Require Arith}{Require Import Arith}
\end{transbox}

\subsubsection{Binders}

The binders of vernacular commands changed in the same way as those of
fixpoints. This also holds for parameters of inductive definitions.


\begin{transbox}
\TRANS{Definition x [a:A] : T := M}{Definition x (a:A) : T := M}
\TRANS{Inductive and [A,B:Prop]: Prop := \\~~conj : A->B->(and A B)}%
      {Inductive and (A B:Prop): Prop := \\~~conj : A -> B -> and A B}
\end{transbox}

\subsubsection{Hints}

Both {\tt Hints} and {\tt Hint} commands are beginning with {\tt Hint}.

Command {\tt HintDestruct} has disappeared.


The syntax of \emph{Extern} hints changed: the pattern and the tactic
to be applied are separated by a {\tt =>}.
\begin{transbox}
\TRANS{Hint name := Resolve (f ? x)}%
{Hint Resolve (f _ x)}
\TRANS{Hint name := Extern 4 (toto ?) Apply lemma}%
{Hint Extern 4 (toto _) => apply lemma}
\TRANS{Hints Resolve x y z}{Hint Resolve x y z}
\TRANS{Hints Resolve f : db1 db2}{Hint Resolve f : db1 db2}
\TRANS{Hints Immediate x y z}{Hint Immediate x y z}
\TRANS{Hints Unfold x y z}{Hint Unfold x y z}
%% \TRANS{\begin{tabular}{@{}l}
%%   HintDestruct Local Conclusion \\
%%   ~~name (f ? ?) 3 [Apply thm]
%%   \end{tabular}}%
%% {\begin{tabular}{@{}l}
%%  Hint Local Destuct name := \\
%%  ~~3 Conclusion (f _ _) => apply thm
%%  \end{tabular}}
\end{transbox}


\subsubsection{Implicit arguments}


{\tt Set Implicit Arguments} changed its meaning in V8: the default is
to turn implicit only the arguments that are {\em strictly} implicit
(or rigid), i.e. that remains inferable whatever the other arguments
are. For instance {\tt x} inferable from {\tt P x} is not strictly
inferable since it can disappears if {\tt P} is instanciated by a term
which erases {\tt x}.

\begin{transbox}
\TRANS{Set Implicit Arguments}%
{\begin{tabular}{l}
 Set Implicit Arguments. \\
 Unset Strict Implicits.
 \end{tabular}}
\end{transbox}

However, you may wish to adopt the new semantics of {\tt Set Implicit
Arguments} (for instance because you think that the choice of
arguments it sets implicit is more ``natural'' for you).


\subsection{Changes in standard library}

Many lemmas had their named changed to improve uniformity. The user
generally do not have to care since the translators performs the
renaming.

  Type {\tt entier} from fast_integer.v is renamed into {\tt N} by the
translator. As a consequence, user-defined objects of same name {\tt N}
are systematically qualified even tough it may not be necessary.  The
following table lists the main names with which the same problem
arises:
\begin{transbox}
\TRANS{IF}{IF_then_else}
\TRANS{ZERO}{Z0}
\TRANS{POS}{Zpos}
\TRANS{NEG}{Zneg}
\TRANS{SUPERIEUR}{Gt}
\TRANS{EGAL}{Eq}
\TRANS{INFERIEUR}{Lt}
\TRANS{add}{Pplus}
\TRANS{true_sub}{Pminus}
\TRANS{entier}{N}
\TRANS{Un_suivi_de}{Ndouble_plus_one}
\TRANS{Zero_suivi_de}{Ndouble}
\TRANS{Nul}{N0}
\TRANS{Pos}{Npos}
\end{transbox}


\subsubsection{Implicit arguments}

%% Hugo: 
Main definitions of standard library have now implicit
arguments. These arguments are dropped in the translated files. This
can exceptionally be a source of incompatibilities which has to be
solved by hand (it typically happens for polymorphic functions applied
to {\tt nil} or {\tt None}).
%% preciser: avant ou apres trad ?

\subsubsection{Logic about {\tt Type}}

Many notations that applied to {\tt Set} have been extended to {\tt
Type}, so several definitions in {\tt Type} are superseded by them.

\begin{transbox}
\TRANS{x==y}{x=y}
\TRANS{(EXT x:Prop | Q)}{exists x:Prop, Q}
\TRANS{identityT}{identity}
\end{transbox}



%% Doc of the translator
\section{A guide to translation}
\label{Translation}

%%\subsection{Overview of the translation process}

Here is a short description of the tools involved in the translation process:
\begin{description}
\item{\tt coqc -translate}
is the automatic translator. It is a parser/pretty-printer. This means
that the translation is made by parsing every command using a parser
of old syntax, which is printed using the new syntax. Many efforts
were made to preserve as much as possible of the quality of the
presentation: it avoids expansion of syntax extensions, comments are
not discarded and placed at the same place.
\item{\tt translate-v8} (in the translation package) is a small
shell-script that will help translate developments that compile with a
Makefile with minimum requirements.
\end{description}

\subsection{Preparation to translation}

This step is very important because most of work shall be done before
translation. If a problem occurs during translation, it often means
that you will have to modify the original source and restart the
translation process. This also means that it is recommended not to
edit the output of the translator since it would be overwritten if
the translation has to be restarted.

\subsubsection{Compilation with {\tt coqc -v7}}

First of all, it is mandatory that files compile with the current
version of Coq (8.0) with option {\tt -v7}. Translation is a
complicated task that involves the full compilation of the
development. If your development was compiled with older versions,
first upgrade to Coq V8.0 with option {\tt -v7}. If you use a Makefile
similar to those produced by {\tt coq\_makefile}, you probably just
have to do

{\tt make OPT="-opt -v7"} ~~~or~~~ {\tt make OPT="-byte -v7"}

When the development compiles successfully, there are several changes
that might be necessary for the translation. Essentially, this is
about syntax extensions (see section below dedicated to porting syntax
extensions). If you do not use such features, then you are ready to
try and make the translation.

\subsection{Translation}

\subsubsection{The general case}

The preferred way is to use script {\tt translate-v8} if your development
is compiled by a Makefile with the following constraints:
\begin{itemize}
\item compilation is achieved by invoking make without specifying a target
\item options are passed to Coq with make variable COQFLAGS that
  includes variables OPT, COQLIBS, OTHERFLAGS and COQ_XML.
\end{itemize}
These constraints are met by the makefiles produced by {\tt coq\_makefile}

Otherwise, modify your build program so as to pass option {\tt
-translate} to program {\tt coqc}. The effect of this option is to
ouptut the translated source of any {\tt .v} file in a file with
extension {\tt .v8} located in the same directory than the original
file.

\subsubsection{What may happen during the translation}

This section describes events that may happen during the
translation and measures to adopt.

These are the warnings that may arise during the translation, but they
generally do not require any modification for the user:
Warnings:
\begin{itemize}
\item {\tt Unable to detect if $id$ denotes a local definition}\\
This is due to a semantic change in clauses. In a command such as {\tt
simpl in H}, the old semantics were to perform simplification in the
type of {\tt H}, or in its body if it is defined. With the new
semantics, it is performed both in the type and the body (if any). It
might lead to incompatibilities

\item {\tt Forgetting obsolete module}\\
Some modules have disappeared in V8.0 (new syntax). The user does not
need to worry about it, since the translator deals with it.

\item {\tt Replacing obsolete module}\\
Same as before but with the module that were renamed. Here again, the
translator deals with it.
\end{itemize}

\subsection{Verification of the translation}

The shell-script {\tt translate-v8} also renames {\tt .v8} files into
{\tt .v} files (older {\tt .v} files are put in a subdirectory called
{\tt v7}) and tries to recompile them. To do so it invokes {\tt make}
without option (which should cause the compilation using {\tt coqc}
without particular option).

If compilation fails at this stage, you should refrain from repairing
errors manually on the new syntax, but rather modify the old syntax
script and restart the translation. We insist on that because the
problem encountered can show up in many instances (especially if the
problem comes from a syntactic extension), and fixing the original
sources (for instance the {\tt V8only} parts of notations) once will
solve all occurrences of the problem.

%%\subsubsection{Errors occurring after translation}
%%Equality in {\tt Z} or {\tt R}...

\subsection{Particular cases}

\subsubsection{Lexical conventions}

The definition of identifiers changed. Most of those changes are
handled by the translator. They include:
\begin{itemize}
\item {\tt \_} is not an identifier anymore: it is tranlated to {\tt
x\_}
\item avoid clash with new keywords by adding a trailing {\tt \_}
\end{itemize}

If the choices made by translation is not satisfactory 
or in the following cases:
\begin{itemize}
\item use of latin letters
\item use of iso-latin characters in notations
\end{itemize}
the user should change his development prior to translation.

\subsubsection{{\tt Case} and {\tt Match}}

These very low-level case analysis are no longer supported. The
translator tries hard to translate them into a user-friendly one, but
it might lack type information to do so\footnote{The translator tries
to typecheck terms before printing them, but it is not always possible
to determine the context in which terms appearing in tactics
live.}. If this happens, it is preferable to transform it manually
before translation.

\subsubsection{Syntax extensions with {\tt Grammar} and {\tt Syntax}}


{\tt Grammar} and {\tt Syntax} are no longer supported. They
should be replaced by an equivalent {\tt Notation} command and be
processed as described above. Before attempting translation, users
should verify that compilation with option {\tt -v7} succeeds.

In the cases where {\tt Grammar} and {\tt Syntax} cannot be emulated
by {\tt Notation}, users have to change manually they development as
they wish to avoid the use of {\tt Grammar}. If this is not done, the
translator will simply expand the notations and the output of the
translator will use the regular Coq syntax.

\subsubsection{Syntax extensions with {\tt Notation} and {\tt Infix}}

These commands do not necessarily need to be changed.

Some work will have to be done manually if the notation conflicts with
the new syntax (for instance, using keywords like {\tt fun} or {\tt
exists}, overloading of symbols of the old syntax, etc.) or if the
precedences are not right.

  Precedence levels are now from 0 to 200. In V8, the precedence and
associativity of an operator cannot be redefined. Typical level are
(refer to the chapter on notations in the Reference Manual for the
full list):

\begin{center}
\begin{tabular}{|cll|}
\hline
Notation & Precedence & Associativity \\
\hline
\verb!_ <-> _! & 95 & no \\
\verb!_ \/ _!  & 85 & right \\
\verb!_ /\ _!  & 80 & right \\
\verb!~ _!   & 75 & right \\
\verb!_ = _!, \verb!_ <> _!, \verb!_ < _!, \verb!_ > _!,
  \verb!_ <= _!, \verb!_ >= _!   & 70 & no \\
\verb!_ + _!, \verb!_ - _!   & 50 & left \\
\verb!_ * _!, \verb!_ / _!   & 40 & left \\
\verb!- _!  & 35 & right \\
\verb!_ ^ _!   & 30 & left \\
\hline
\end{tabular}
\end{center}


  By default, the translator keeps the associativity given in V7 while
the levels are mapped according to the following table:
 
\begin{center}
\begin{tabular}{l|l|l}
V7 level & mapped to & associativity \\
\hline
0 & 0 & no \\
1 & 20 & left \\
2 & 30 & right \\
3 & 40 & left \\
4 & 50 & left \\
5 & 70 & no \\
6 & 80 & right \\
7 & 85 & right \\
8 & 90 & right \\
9 & 95 & no \\
10 & 100 & left
\end{tabular}
\end{center}

If this is OK, just simply apply the translator.


\paragraph{Associativity conflict}

  Since the associativity of the levels obtained by translating a V7
level (as shown on table above) cannot be changed, you have to choose
another level with a compatible associativity.

  You can choose any level between 0 and 200, knowing that the
standard operators are already set at the levels shown on the list
above. 

Assume you have a notation
\begin{verbatim}
Infix NONA 2 "=_S" my_setoid_eq.
\end{verbatim}
By default, the translator moves it to level 30 which is right
associative, hence a conflict with the expected no associativity.

To solve the problem, just add the "V8only" modifier to reset the
level and enforce the associativity as follows:
\begin{verbatim}
Infix NONA 2 "=_S" my_setoid_eq V8only (at level 70, no associativity).
\end{verbatim}
The translator now knows that it has to translate "=_S" at level 70
with no associativity.

Remark: 70 is the "natural" level for relations, hence the choice of 70
here, but any other level accepting a no-associativity would have been
OK.

Second example: assume you have a notation
\begin{verbatim}
Infix RIGHTA 1 "o" my_comp.
\end{verbatim}
By default, the translator moves it to level 20 which is left
associative, hence a conflict with the expected right associativity.

To solve the problem, just add the "V8only" modifier to reset the
level and enforce the associativity as follows:
\begin{verbatim}
Infix RIGHTA 1 "o" my_comp V8only (at level 20, right associativity).
\end{verbatim}
The translator now knows that it has to translate "o" at level 20
which has the correct "right associativity".

Remark: we assumed here that the user wants a strong precedence for
composition, in such a way, say, that "f o g + h" is parsed as
"(f o g) + h". To get "o" binding less than the arithmetical operators,
an appropriated level would have been close of 70, and below, e.g. 65.


\paragraph{Conflict: notation hides another notation}

Remark: use {\tt Print Grammar constr} in V8 to diagnose the overlap
and see the section on factorization in the chapter on notations of
the Reference Manual for hints on how to factorize.

Example:
\begin{verbatim}
Notation "{ x }" := (my_embedding x) (at level 1).
\end{verbatim}
overlaps in V8 with notation \verb#{ x : A & P }# at level 0 and with
x at level 99. The conflicts can be solved by left-factorizing the
notation as follows:
\begin{verbatim}
Notation "{ x }" := (my_embedding x) (at level 1)
  V8only (at level 0, x at level 99).
\end{verbatim}

\paragraph{Conflict: a notation conflicts with the V8 grammar}

Again, use the {\tt V8only} modifier to tell the translator to
automatically take in charge the new syntax.

Example:
\begin{verbatim}
Infix 3 "@" app.
\end{verbatim}
Since {\tt @} is used in the new syntax for deactivating the implicit
arguments, another symbol has to be used, e.g. {\tt @@}. This is done via
the {\tt V8only} option as follows:
\begin{verbatim}
Infix 3 "@" app V8only "@@" (at level 40, left associativity).
\end{verbatim}
or, alternatively by
\begin{verbatim}
Notation "x @ y" := (app x y) (at level 3, left associativity)
  V8only "x @@ y" (at level 40, left associativity).
\end{verbatim}

\paragraph{Conflict: my notation is already defined at another level
  (or with another associativity)}

In V8, the level and associativity of a given notation can no longer
be changed. Then, either you adopt the standard reserved levels and
associativity for this notation (as given on the list above) or you
change your notation.
\begin{itemize}
\item To change the notation, follow the directions in the previous
paragraph
\item To adopt the standard level, just use {\tt V8only} without any
argument.
\end{itemize}

Example:
\begin{verbatim}
Infix 6 "*" my_mult.
\end{verbatim}
is not accepted as such in V8. Write
\begin{verbatim}
Infix 6 "*" my_mult V8only.
\end{verbatim}
to tell the translator to use {\tt *} at the reserved level (i.e. 40
with left associativity). Even better, use interpretation scopes (look
at the Reference Manual).


\subsubsection{Strict implicit arguments}

In the case you want to adopt the new semantics of {\tt Set Implicit
 Arguments} (only setting rigid arguments as implicit), add the option
{\tt -strict-implicit} to the translator.

Warning: changing the number of implicit arguments can break the
notations.  Then use the {\tt V8only} modifier of {\tt Notation}.

\end{document}


==> anc/HoTT/coq-HoTT/doc/tools/latex_filter <==
#!/bin/sh

# First argument is the number of lines to treat
# Second argument is optional and, if it is "no", overfull are not displayed

i=$1
nooverfull=$2
error=0
verbose=0
chapter=""
file=""
while : ; do 
  read -r line; 
  case $line in
    "! "*)
      echo $line $file;
      error=1
      verbose=1
      ;;
    "LaTeX Font Info"*|"LaTeX Info"*|"Underfull "*)
      verbose=0
      ;;
    "Overfull "*)
      verbose=0
      if [ "$nooverfull" != "no" ]; then echo $line $file; fi
      ;;
    "LaTeX "*)
      verbose=0
      echo $line $chapter
      ;;
    "["*|"Chapter "*)
      verbose=0
      ;;
    "(./"*)
      file="(file `echo $line | cut -b 4- | cut -d' ' -f 1`)"
      verbose=0
      ;;
    *)
      if [ $verbose = 1 ]; then echo $line; fi
  esac;
  if [ "$i" = "0" ]; then break; else i=`expr $i - 1`; fi; 
done
exit $error


==> anc/HoTT/coq-HoTT/doc/tools/show_latex_messages <==
#!/bin/sh

if [ "$1" = "-no-overfull" ]; then
  cat $2 | ../tools/latex_filter `cat $2 | wc -l` no
else
  cat $1 | ../tools/latex_filter `cat $1 | wc -l` yes
fi



==> anc/HoTT/coq-HoTT/doc/tutorial/Tutorial.tex <==
\documentclass[11pt,a4paper]{book}
\usepackage[T1]{fontenc}
\usepackage[latin1]{inputenc}
\usepackage{pslatex}

\input{../common/version.tex}
\input{../common/macros.tex}
\input{../common/title.tex}

%\makeindex

\begin{document}
\coverpage{A Tutorial}{Gérard Huet, Gilles Kahn and Christine Paulin-Mohring}{}

%\tableofcontents

\chapter*{Getting started}

\Coq\ is a Proof Assistant for a Logical Framework known as the Calculus
of Inductive Constructions. It allows the interactive construction of
formal proofs, and also the manipulation of functional programs 
consistently with their specifications. It runs as a computer program
on many architectures.
%, and mainly on Unix machines. 
It is available with a variety of user interfaces. The present
document does not attempt to present a comprehensive view of all the
possibilities of \Coq, but rather to present in the most elementary
manner a tutorial on the basic specification language, called Gallina,
in which formal axiomatisations may be developed, and on the main
proof tools.  For more advanced information, the reader could refer to
the \Coq{} Reference Manual or the \textit{Coq'Art}, a new book by Y.
Bertot and P. Castéran on practical uses of the \Coq{} system.

Coq can be used from a standard teletype-like shell window but
preferably through the graphical user interface
CoqIde\footnote{Alternative graphical interfaces exist: Proof General
and Pcoq.}.

Instructions on installation procedures, as well as more comprehensive
documentation, may be found in the standard distribution of \Coq,
which may be obtained from \Coq{} web site \texttt{http://coq.inria.fr}.

In the following, we assume that \Coq~ is called from a standard
teletype-like shell window. All examples preceded by the prompting
sequence \verb:Coq < : represent user input, terminated by a
period. 

The following lines usually show \Coq's answer as it appears on the
users screen. When used from a graphical user interface such as
CoqIde, the prompt is not displayed: user input is given in one window
and \Coq's answers are displayed in a different window.

The sequence of such examples is a valid \Coq~
session, unless otherwise specified. This version of the tutorial has
been prepared on a PC workstation running Linux.  The standard
invocation of \Coq\ delivers a message such as:

\begin{small}
\begin{flushleft}
\begin{verbatim}
unix:~> coqtop
Welcome to Coq 8.2 (January 2009)

Coq < 
\end{verbatim}
\end{flushleft}
\end{small}

The first line gives a banner stating the precise version of \Coq~
used. You should always return this banner when you report an anomaly
to our bug-tracking system
\verb|http://logical.futurs.inria.fr/coq-bugs|

\chapter{Basic Predicate Calculus}

\section{An overview of the specification language Gallina}

A formal development in Gallina consists in a sequence of {\sl declarations}
and {\sl definitions}. You may also send \Coq~ {\sl commands} which are
not really part of the formal development, but correspond to information
requests, or service routine invocations. For instance, the command:
\begin{verbatim}
Coq < Quit.
\end{verbatim}
terminates the current session.

\subsection{Declarations}

A declaration associates a {\sl name} with 
a {\sl specification}. 
A name corresponds roughly to an identifier in a programming
language, i.e. to a string of letters, digits, and a few ASCII symbols like
underscore (\verb"_") and prime (\verb"'"), starting with a letter. 
We use case distinction, so that the names \verb"A" and \verb"a" are distinct.
Certain strings are reserved as key-words of \Coq, and thus are forbidden 
as user identifiers.

A specification is a formal expression which classifies the notion which is
being declared. There are basically three kinds of specifications: 
{\sl logical propositions}, {\sl mathematical collections}, and
{\sl abstract types}. They are classified by the three basic sorts
of the system, called respectively \verb:Prop:, \verb:Set:, and
\verb:Type:, which are themselves atomic abstract types.

Every valid expression $e$ in Gallina is associated with a specification,
itself a valid expression, called its {\sl type} $\tau(E)$. We write
$e:\tau(E)$ for the judgment that $e$ is of type $E$. 
You may request \Coq~ to return to you the type of a valid expression by using
the command \verb:Check::

\begin{coq_eval}
Set Printing Width 60.
\end{coq_eval}

\begin{coq_example}
Check O.
\end{coq_example}

Thus we know that the identifier \verb:O: (the name `O', not to be
confused with the numeral `0' which is not a proper identifier!) is
known in the current context, and that its type is the specification 
\verb:nat:. This specification is itself classified as a mathematical
collection, as we may readily check:

\begin{coq_example}
Check nat.
\end{coq_example}

The specification \verb:Set: is an abstract type, one of the basic
sorts of the Gallina language, whereas the notions $nat$ and $O$ are
notions which are defined in the arithmetic prelude,
automatically loaded when running the \Coq\ system.

We start by introducing a so-called section name. The role of sections
is to structure the modelisation by limiting the scope of parameters,
hypotheses and definitions. It will also give a convenient way to
reset part of the development.

\begin{coq_example}
Section Declaration.
\end{coq_example}
With what we already know, we may now enter in the system a declaration,
corresponding to the informal mathematics {\sl let n be a natural
  number}. 

\begin{coq_example}
Variable n : nat.
\end{coq_example}

If we want to translate a more precise statement, such as
{\sl let n be a positive natural number},
we have to add another declaration, which will declare explicitly the
hypothesis \verb:Pos_n:, with specification the proper logical
proposition:
\begin{coq_example}
Hypothesis Pos_n : (gt n 0).
\end{coq_example}

Indeed we may check that the relation \verb:gt: is known with the right type
in the current context:

\begin{coq_example}
Check gt.
\end{coq_example}

which tells us that \verb:gt: is a function expecting two arguments of
type \verb:nat: in order to build a logical proposition.
What happens here is similar to what we are used to in a functional
programming language: we may compose the (specification) type \verb:nat:
with the (abstract) type \verb:Prop: of logical propositions through the
arrow function constructor, in order to get a functional type
\verb:nat->Prop::
\begin{coq_example}
Check (nat -> Prop).
\end{coq_example}
which may be composed one more times with \verb:nat: in order to obtain the
type \verb:nat->nat->Prop: of binary relations over natural numbers.
Actually the type \verb:nat->nat->Prop: is an abbreviation for 
\verb:nat->(nat->Prop):. 

Functional notions may be composed in the usual way. An expression $f$
of type $A\ra B$ may be applied to an expression $e$ of type $A$ in order
to form the expression $(f~e)$ of type $B$. Here we get that
the expression \verb:(gt n): is well-formed of type \verb:nat->Prop:,
and thus that the expression \verb:(gt n O):, which abbreviates
\verb:((gt n) O):, is a well-formed proposition.
\begin{coq_example}
Check gt n O.
\end{coq_example}

\subsection{Definitions}

The initial prelude contains a few arithmetic definitions:
\verb:nat: is defined as a mathematical collection (type \verb:Set:), constants
\verb:O:, \verb:S:, \verb:plus:, are defined as objects of types
respectively \verb:nat:, \verb:nat->nat:, and \verb:nat->nat->nat:.
You may introduce new definitions, which link a name to a well-typed value.
For instance, we may introduce the constant \verb:one: as being defined
to be equal to the successor of zero:
\begin{coq_example}
Definition one := (S O).
\end{coq_example}
We may optionally indicate the required type:
\begin{coq_example}
Definition two : nat := S one.
\end{coq_example}

Actually \Coq~ allows several possible syntaxes:
\begin{coq_example}
Definition three : nat := S two.
\end{coq_example}

Here is a way to define the doubling function, which expects an
argument \verb:m: of type \verb:nat: in order to build its result as
\verb:(plus m m)::

\begin{coq_example}
Definition double (m:nat) := plus m m.
\end{coq_example}
This introduces the constant \texttt{double} defined as the
expression \texttt{fun m:nat => plus m m}.
The abstraction introduced by \texttt{fun} is explained as follows. The expression
\verb+fun x:A => e+ is well formed of type \verb+A->B+ in a context
whenever the expression \verb+e+ is well-formed of type \verb+B+ in 
the given context to which we add the declaration that \verb+x+
is of type \verb+A+. Here \verb+x+ is a bound, or dummy variable in
the expression \verb+fun x:A => e+. For instance we could as well have
defined \verb:double: as \verb+fun n:nat => (plus n n)+.

Bound (local) variables and free (global) variables may be mixed.
For instance, we may define the function which adds the constant \verb:n:
to its argument as
\begin{coq_example}
Definition add_n (m:nat) := plus m n.
\end{coq_example}
However, note that here we may not rename the formal argument $m$ into $n$
without capturing the free occurrence of $n$, and thus changing the meaning
of the defined notion.

Binding operations are well known for instance in logic, where they
are called quantifiers.  Thus we may universally quantify a
proposition such as $m>0$ in order to get a universal proposition
$\forall m\cdot m>0$. Indeed this operator is available in \Coq, with
the following syntax: \verb+forall m:nat, gt m O+. Similarly to the
case of the functional abstraction binding, we are obliged to declare
explicitly the type of the quantified variable. We check:
\begin{coq_example}
Check (forall m:nat, gt m 0).
\end{coq_example}
We may clean-up the development by removing the contents of the
current section:
\begin{coq_example}
Reset Declaration.
\end{coq_example}

\section{Introduction to the proof engine: Minimal Logic}

In the following, we are going to consider various propositions, built
from atomic propositions $A, B, C$. This may be done easily, by
introducing these atoms as global variables declared of type \verb:Prop:.
It is easy to declare several names with the same specification:
\begin{coq_example}
Section Minimal_Logic.
Variables A B C : Prop.
\end{coq_example}

We shall consider simple implications, such as $A\ra B$, read as 
``$A$ implies $B$''. Remark that we overload the arrow symbol, which
has been used above as the functionality type constructor, and which
may be used as well as propositional connective:
\begin{coq_example}
Check (A -> B).
\end{coq_example}

Let us now embark on a simple proof. We want to prove the easy tautology
$((A\ra (B\ra C))\ra (A\ra B)\ra (A\ra C)$. 
We enter the proof engine by the command
\verb:Goal:, followed by the conjecture we want to verify:
\begin{coq_example}
Goal (A -> B -> C) -> (A -> B) -> A -> C.
\end{coq_example}

The system displays the current goal below a double line, local hypotheses
(there are none initially) being displayed above the line. We call 
the combination of local hypotheses with a goal a {\sl judgment}.
We are now in an inner 
loop of the system, in proof mode. 
New commands are available in this
mode, such as {\sl tactics}, which are proof combining primitives.
A tactic operates on the current goal by attempting to construct a proof
of the corresponding judgment, possibly from proofs of some
hypothetical judgments, which are then added to the current
list of conjectured judgments.
For instance, the \verb:intro: tactic is applicable to any judgment
whose goal is an implication, by moving the proposition to the left
of the application to the list of local hypotheses:
\begin{coq_example}
intro H.
\end{coq_example}

Several introductions may be done in one step:
\begin{coq_example}
intros H' HA.
\end{coq_example}

We notice that $C$, the current goal, may be obtained from hypothesis
\verb:H:, provided the truth of $A$ and $B$ are established.
The tactic \verb:apply: implements this piece of reasoning:
\begin{coq_example}
apply H.
\end{coq_example}

We are now in the situation where we have two judgments as conjectures
that remain to be proved. Only the first is listed in full, for the
others the system displays only the corresponding subgoal, without its
local hypotheses list. Remark that \verb:apply: has kept the local
hypotheses of its father judgment, which are still available for
the judgments it generated.

In order to solve the current goal, we just have to notice that it is
exactly available as hypothesis $HA$:
\begin{coq_example}
exact HA.
\end{coq_example}

Now $H'$ applies:
\begin{coq_example}
apply H'.
\end{coq_example}

And we may now conclude the proof as before, with \verb:exact HA.:
Actually, we may not bother with the name \verb:HA:, and just state that
the current goal is solvable from the current local assumptions:
\begin{coq_example}
assumption.
\end{coq_example}

The proof is now finished. We may either discard it, by using the
command \verb:Abort: which returns to the standard \Coq~ toplevel loop
without further ado, or else save it as a lemma in the current context,
under name say \verb:trivial_lemma::
\begin{coq_example}
Save trivial_lemma.
\end{coq_example}

As a comment, the system shows the proof script listing all tactic
commands used in the proof. 

Let us redo the same proof with a few variations. First of all we may name
the initial goal as a conjectured lemma:
\begin{coq_example}
Lemma distr_impl : (A -> B -> C) -> (A -> B) -> A -> C.
\end{coq_example}

Next, we may omit the names of local assumptions created by the introduction
tactics, they can be automatically created by the proof engine as new
non-clashing names.
\begin{coq_example}
intros.
\end{coq_example}

The \verb:intros: tactic, with no arguments, effects as many individual
applications of \verb:intro: as is legal.

Then, we may compose several tactics together in sequence, or in parallel,
through {\sl tacticals}, that is tactic combinators. The main constructions
are the following:
\begin{itemize}
\item $T_1 ; T_2$ (read $T_1$ then $T_2$) applies tactic $T_1$ to the current
goal, and then tactic $T_2$ to all the subgoals generated by $T_1$.
\item $T; [T_1 | T_2 | ... | T_n]$ applies tactic $T$ to the current
goal, and then tactic $T_1$ to the first newly generated subgoal, 
..., $T_n$ to the nth.
\end{itemize}

We may thus complete the proof of \verb:distr_impl: with one composite tactic:
\begin{coq_example}
apply H; [ assumption | apply H0; assumption ].
\end{coq_example}

Let us now save lemma \verb:distr_impl::
\begin{coq_example}
Save.
\end{coq_example}

Here \verb:Save: needs no argument, since we gave the name \verb:distr_impl: 
in advance;
it is however possible to override the given name by giving a different 
argument to command \verb:Save:.

Actually, such an easy combination of tactics \verb:intro:, \verb:apply:
and \verb:assumption: may be found completely automatically by an automatic
tactic, called \verb:auto:, without user guidance:
\begin{coq_example}
Lemma distr_imp : (A -> B -> C) -> (A -> B) -> A -> C.
auto.
\end{coq_example}

This time, we do not save the proof, we just discard it with the \verb:Abort: 
command:

\begin{coq_example}
Abort.
\end{coq_example}

At any point during a proof, we may use \verb:Abort: to exit the proof mode
and go back to Coq's main loop. We may also use \verb:Restart: to restart
from scratch the proof of the same lemma. We may also use \verb:Undo: to
backtrack one step, and more generally \verb:Undo n: to
backtrack n steps.

We end this section by showing a useful command, \verb:Inspect n.:,
which inspects the global \Coq~ environment, showing the last \verb:n: declared
notions: 
\begin{coq_example}
Inspect 3.
\end{coq_example}

The declarations, whether global parameters or axioms, are shown preceded by 
\verb:***:; definitions and lemmas are stated with their specification, but
their value (or proof-term) is omitted.

\section{Propositional Calculus}

\subsection{Conjunction}

We have seen how \verb:intro: and \verb:apply: tactics could be combined
in order to prove implicational statements. More generally, \Coq~ favors a style
of reasoning, called {\sl Natural Deduction}, which decomposes reasoning into 
so called {\sl introduction rules}, which tell how to prove a goal whose main 
operator is a given propositional connective, and {\sl elimination rules},
which tell how to use an hypothesis whose main operator is the propositional 
connective. Let us show how to use these ideas for the propositional connectives
\verb:/\: and \verb:\/:.

\begin{coq_example}
Lemma and_commutative : A /\ B -> B /\ A.
intro.
\end{coq_example}

We make use of the conjunctive hypothesis \verb:H: with the \verb:elim: tactic,
which breaks it into its components:
\begin{coq_example}
elim H.
\end{coq_example}

We now use the conjunction introduction tactic \verb:split:, which splits the 
conjunctive goal into the two subgoals:
\begin{coq_example}
split.
\end{coq_example}
and the proof is now trivial. Indeed, the whole proof is obtainable as follows:
\begin{coq_example}
Restart.
intro H; elim H; auto.
Qed.
\end{coq_example}

The tactic \verb:auto: succeeded here because it knows as a hint the 
conjunction introduction operator \verb+conj+
\begin{coq_example}
Check conj.
\end{coq_example}

Actually, the tactic \verb+Split+ is just an abbreviation for \verb+apply conj.+

What we have just seen is that the \verb:auto: tactic is more powerful than
just a simple application of local hypotheses; it tries to apply as well 
lemmas which have been specified as hints. A 
\verb:Hint Resolve: command registers a
lemma as a hint to be used from now on by the \verb:auto: tactic, whose power 
may thus be incrementally augmented.

\subsection{Disjunction}

In a similar fashion, let us consider disjunction:

\begin{coq_example}
Lemma or_commutative : A \/ B -> B \/ A.
intro H; elim H.
\end{coq_example}

Let us prove the first subgoal in detail. We use \verb:intro: in order to
be left to prove \verb:B\/A: from \verb:A::

\begin{coq_example}
intro HA.
\end{coq_example}

Here the hypothesis \verb:H: is not needed anymore. We could choose to
actually erase it with the tactic \verb:clear:; in this simple proof it
does not really matter, but in bigger proof developments it is useful to
clear away unnecessary hypotheses which may clutter your screen.
\begin{coq_example}
clear H.
\end{coq_example}

The disjunction connective has two introduction rules, since \verb:P\/Q:
may be obtained from \verb:P: or from \verb:Q:; the two corresponding
proof constructors are called respectively \verb:or_introl: and
\verb:or_intror:; they are applied to the current goal by tactics
\verb:left: and \verb:right: respectively. For instance:
\begin{coq_example}
right.
trivial.
\end{coq_example}
The tactic \verb:trivial: works like \verb:auto: with the hints
database, but it only tries those tactics that can solve the goal in one
step. 

As before, all these tedious elementary steps may be performed automatically,
as shown for the second symmetric case:

\begin{coq_example}
auto.
\end{coq_example}

However, \verb:auto: alone does not succeed in proving the full lemma, because
it does not try any elimination step.
It is a bit disappointing that \verb:auto: is not able to prove automatically 
such a simple tautology. The reason is that we want to keep
\verb:auto: efficient, so that it is always effective to use. 

\subsection{Tauto}

A complete tactic for propositional
tautologies is indeed available in \Coq~ as the \verb:tauto: tactic. 
\begin{coq_example}
Restart.
tauto.
Qed.
\end{coq_example}

It is possible to inspect the actual proof tree constructed by \verb:tauto:,
using a standard command of the system, which prints the value of any notion 
currently defined in the context:
\begin{coq_example}
Print or_commutative.
\end{coq_example}

It is not easy to understand the notation for proof terms without a few
explanations. The \texttt{fun} prefix, such as \verb+fun H:A\/B =>+, 
corresponds
to \verb:intro H:, whereas a subterm such as 
\verb:(or_intror: \verb:B H0):
corresponds to the sequence of tactics \verb:apply or_intror; exact H0:. 
The generic combinator \verb:or_intror: needs to be instantiated by
the two properties \verb:B: and \verb:A:. Because \verb:A: can be
deduced from the type of \verb:H0:, only  \verb:B: is printed.
The two instantiations are effected automatically by the tactic
\verb:apply: when pattern-matching a goal. The specialist will of course
recognize our proof term as a $\lambda$-term, used as notation for the
natural deduction proof term through the Curry-Howard isomorphism. The
naive user of \Coq~ may safely ignore these formal details.

Let us exercise the \verb:tauto: tactic on a more complex example:
\begin{coq_example}
Lemma distr_and : A -> B /\ C -> (A -> B) /\ (A -> C).
tauto.
Qed.
\end{coq_example}

\subsection{Classical reasoning}

The tactic \verb:tauto: always comes back with an answer. Here is an example where it 
fails:
\begin{coq_example}
Lemma Peirce : ((A -> B) -> A) -> A.
try tauto.
\end{coq_example}

Note the use of the \verb:Try: tactical, which does nothing if its tactic
argument fails.

This may come as a surprise to someone familiar with classical reasoning. 
Peirce's lemma is true in Boolean logic, i.e. it evaluates to \verb:true: for 
every truth-assignment to \verb:A: and \verb:B:. Indeed the double negation
of Peirce's law may be proved in \Coq~ using \verb:tauto::
\begin{coq_example}
Abort.
Lemma NNPeirce : ~ ~ (((A -> B) -> A) -> A).
tauto.
Qed.
\end{coq_example}

In classical logic, the double negation of a proposition is equivalent to this 
proposition, but in the constructive logic of \Coq~ this is not so. If you 
want to use classical logic in \Coq, you have to import explicitly the
\verb:Classical: module, which will declare the axiom \verb:classic:
of excluded middle, and classical tautologies such as de Morgan's laws.
The \verb:Require: command is used to import a module from \Coq's library:
\begin{coq_example}
Require Import Classical.
Check NNPP.
\end{coq_example}

and it is now easy (although admittedly not the most direct way) to prove
a classical law such as Peirce's:
\begin{coq_example}
Lemma Peirce : ((A -> B) -> A) -> A.
apply NNPP; tauto.
Qed.
\end{coq_example}

Here is one more example of propositional reasoning, in the shape of
a Scottish puzzle. A private club has the following rules:
\begin{enumerate}
\item Every non-scottish member wears red socks
\item Every member wears a kilt or doesn't wear red socks
\item The married members don't go out on Sunday
\item A member goes out on Sunday if and only if he is Scottish
\item Every member who wears a kilt is Scottish and married
\item Every scottish member wears a kilt
\end{enumerate}
Now, we show that these rules are so strict that no one can be accepted.
\begin{coq_example}
Section club.
Variables Scottish RedSocks WearKilt Married GoOutSunday : Prop.
Hypothesis rule1 : ~ Scottish -> RedSocks.
Hypothesis rule2 : WearKilt \/ ~ RedSocks.
Hypothesis rule3 : Married -> ~ GoOutSunday.
Hypothesis rule4 : GoOutSunday <-> Scottish.
Hypothesis rule5 : WearKilt -> Scottish /\ Married.
Hypothesis rule6 : Scottish -> WearKilt.
Lemma NoMember : False.
tauto.
Qed.
\end{coq_example}
At that point \verb:NoMember: is a proof of the absurdity depending on
hypotheses.
We may end the section, in that case, the variables and hypotheses
will be discharged, and the type of \verb:NoMember: will be
generalised.

\begin{coq_example}
End club.
Check NoMember.
\end{coq_example}

\section{Predicate Calculus}

Let us now move into predicate logic, and first of all into first-order
predicate calculus. The essence of predicate calculus is that to try to prove 
theorems in the most abstract possible way, without using the definitions of 
the mathematical notions, but by formal manipulations of uninterpreted 
function and predicate symbols. 

\subsection{Sections and signatures}

Usually one works in some domain of discourse, over which range the individual 
variables and function symbols. In \Coq~ we speak in a language with a rich 
variety of types, so me may mix several domains of discourse, in our 
multi-sorted language. For the moment, we just do a few exercises, over a 
domain of discourse \verb:D: axiomatised as a \verb:Set:, and we consider two 
predicate symbols  \verb:P: and \verb:R: over \verb:D:, of arities 
respectively 1 and 2. Such abstract entities may be entered in the context
as global variables. But we must be careful about the pollution of our
global environment by such declarations. For instance, we have already 
polluted our \Coq~ session by declaring the variables
\verb:n:, \verb:Pos_n:, \verb:A:, \verb:B:, and \verb:C:. If we want to revert to the clean state of
our initial session, we may use the \Coq~ \verb:Reset: command, which returns
to the state just prior the given global notion as we did before to
remove a section, or we may return to the initial state using~:
\begin{coq_example}
Reset Initial.
\end{coq_example}
\begin{coq_eval}
Set Printing Width 60.
\end{coq_eval}

We shall now declare a new \verb:Section:, which will allow us to define
notions local to a well-delimited scope. We start by assuming a domain of
discourse \verb:D:, and a binary relation \verb:R:  over \verb:D:: 
\begin{coq_example}
Section Predicate_calculus.
Variable D : Set.
Variable R : D -> D -> Prop.
\end{coq_example}

As a simple example of predicate calculus reasoning, let us assume
that relation \verb:R: is symmetric and transitive, and let us show that
\verb:R: is reflexive in any point \verb:x: which has an \verb:R: successor.
Since we do not want to make the assumptions about \verb:R: global axioms of 
a theory, but rather local hypotheses to a theorem, we open a specific
section to this effect.
\begin{coq_example}
Section R_sym_trans.
Hypothesis R_symmetric : forall x y:D, R x y -> R y x.
Hypothesis R_transitive : forall x y z:D, R x y -> R y z -> R x z.
\end{coq_example}

Remark the syntax \verb+forall x:D,+ which stands for universal quantification
$\forall x : D$.

\subsection{Existential quantification}

We now state our lemma, and enter proof mode.
\begin{coq_example}
Lemma refl_if : forall x:D, (exists y, R x y) -> R x x.
\end{coq_example}

Remark that the hypotheses which are local to the currently opened sections
are listed as local hypotheses to the current goals.
The rationale is that these hypotheses are going to be discharged, as we
shall see, when we shall close the corresponding sections.

Note the functional syntax for existential quantification. The existential
quantifier is built from the operator \verb:ex:, which expects a 
predicate as argument:
\begin{coq_example}
Check ex.
\end{coq_example}
and the notation \verb+(exists x:D, P x)+ is just concrete syntax for 
the expression \verb+(ex D (fun x:D => P x))+. 
Existential quantification is handled in \Coq~ in a similar
fashion to the connectives \verb:/\: and \verb:\/: : it is introduced by
the proof combinator \verb:ex_intro:, which is invoked by the specific 
tactic \verb:Exists:, and its elimination provides a witness \verb+a:D+ to
\verb:P:, together with an assumption \verb+h:(P a)+ that indeed \verb+a+
verifies \verb:P:. Let us see how this works on this simple example.
\begin{coq_example}
intros x x_Rlinked.
\end{coq_example}

Remark that \verb:intros: treats universal quantification in the same way
as the premises of implications. Renaming of bound variables occurs
when it is needed; for instance, had we started with \verb:intro y:,
we would have obtained the goal:
\begin{coq_eval}
Undo.
\end{coq_eval}
\begin{coq_example}
intro y.
\end{coq_example}
\begin{coq_eval}
Undo.
intros x x_Rlinked.
\end{coq_eval}

Let us now use the existential hypothesis \verb:x_Rlinked: to 
exhibit an R-successor y of x. This is done in two steps, first with
\verb:elim:, then with \verb:intros:

\begin{coq_example}
elim x_Rlinked.
intros y Rxy.
\end{coq_example}

Now we want to use \verb:R_transitive:. The \verb:apply: tactic will know
how to match \verb:x: with \verb:x:, and \verb:z: with \verb:x:, but needs
help on how to instantiate \verb:y:, which appear in the hypotheses of
\verb:R_transitive:, but not in its conclusion. We give the proper hint
to \verb:apply: in a \verb:with: clause, as follows:
\begin{coq_example}
apply R_transitive with y.
\end{coq_example}

The rest of the proof is routine:
\begin{coq_example}
assumption.
apply R_symmetric; assumption.
\end{coq_example}
\begin{coq_example*}
Qed.
\end{coq_example*}

Let us now close the current section.
\begin{coq_example}
End R_sym_trans.
\end{coq_example}

Here \Coq's printout is a warning that all local hypotheses have been 
discharged in the statement of \verb:refl_if:, which now becomes a general
theorem in the first-order language declared in section 
\verb:Predicate_calculus:. In this particular example, the use of section
\verb:R_sym_trans: has not been really significant, since we could have
instead stated theorem \verb:refl_if: in its general form, and done 
basically the same proof, obtaining \verb:R_symmetric: and
\verb:R_transitive: as local hypotheses by initial \verb:intros: rather
than as global hypotheses in the context. But if we had pursued the
theory by proving more theorems about relation \verb:R:,
we would have obtained all general statements at the closing of the section,
with minimal dependencies on the hypotheses of symmetry and transitivity.

\subsection{Paradoxes of classical predicate calculus}

Let us illustrate this feature by pursuing our \verb:Predicate_calculus:
section with an enrichment of our language: we declare a unary predicate
\verb:P: and a constant \verb:d::
\begin{coq_example}
Variable P :  D -> Prop.
Variable d : D.
\end{coq_example}

We shall now prove a well-known fact from first-order logic: a universal 
predicate is non-empty, or in other terms existential quantification 
follows from universal quantification.
\begin{coq_example}
Lemma weird : (forall x:D, P x) ->  exists a, P a.
 intro UnivP.
\end{coq_example}

First of all, notice the pair of parentheses around
\verb+forall x:D, P x+ in
the statement of lemma \verb:weird:.
If we had omitted them, \Coq's parser would have interpreted the
statement as a truly trivial fact, since we would 
postulate an \verb:x: verifying \verb:(P x):. Here the situation is indeed
more problematic. If we have some element in \verb:Set: \verb:D:, we may
apply \verb:UnivP: to it and conclude, otherwise we are stuck. Indeed
such an element \verb:d: exists, but this is just by virtue of our
new signature. This points out a subtle difference between standard
predicate calculus and \Coq. In standard first-order logic,
the equivalent of lemma \verb:weird: always holds, 
because such a rule is wired in the inference rules for quantifiers, the
semantic justification being that the interpretation domain is assumed to
be non-empty. Whereas in \Coq, where types are not assumed to be 
systematically inhabited, lemma \verb:weird: only holds in signatures
which allow the explicit construction of an element in the domain of
the predicate. 

Let us conclude the proof, in order to show the use of the \verb:Exists:
tactic:
\begin{coq_example}
exists d; trivial.
Qed.
\end{coq_example}

Another fact which illustrates the sometimes disconcerting rules of
classical 
predicate calculus is Smullyan's drinkers' paradox: ``In any non-empty
bar, there is a person such that if she drinks, then everyone drinks''.
We modelize the bar by Set \verb:D:, drinking by predicate \verb:P:.
We shall need classical reasoning. Instead of loading the \verb:Classical:
module as we did above, we just state the law of excluded middle as a
local hypothesis schema at this point:
\begin{coq_example}
Hypothesis EM : forall A:Prop, A \/ ~ A.
Lemma drinker :  exists x:D, P x -> forall x:D, P x.
\end{coq_example}
The proof goes by cases on whether or not
there is someone who does not drink. Such reasoning by cases proceeds
by invoking the excluded middle principle, via \verb:elim: of the
proper instance of \verb:EM::
\begin{coq_example}
elim (EM (exists x, ~ P x)).
\end{coq_example}

We first look at the first case. Let Tom be the non-drinker:
\begin{coq_example}
intro Non_drinker; elim Non_drinker;
  intros Tom Tom_does_not_drink.
\end{coq_example}

We conclude in that case by considering Tom, since his drinking leads to
a contradiction:
\begin{coq_example}
exists Tom; intro Tom_drinks.
\end{coq_example}

There are several ways in which we may eliminate a contradictory case;
a simple one is to use the \verb:absurd: tactic as follows:
\begin{coq_example}
absurd (P Tom); trivial.
\end{coq_example}

We now proceed with the second case, in which actually any person will do;
such a John Doe is given by the non-emptiness witness \verb:d::
\begin{coq_example}
intro No_nondrinker; exists d; intro d_drinks.
\end{coq_example}

Now we consider any Dick in the bar, and reason by cases according to its
drinking or not:
\begin{coq_example}
intro Dick; elim (EM (P Dick)); trivial.
\end{coq_example}

The only non-trivial case is again treated by contradiction:
\begin{coq_example}
intro Dick_does_not_drink; absurd (exists x, ~ P x); trivial.
exists Dick; trivial.
Qed.
\end{coq_example}

Now, let us close the main section and look at the complete statements
we proved:
\begin{coq_example}
End Predicate_calculus.
Check refl_if.
Check weird.
Check drinker.
\end{coq_example}

Remark how the three theorems are completely generic in the most general 
fashion;
the domain \verb:D: is discharged in all of them, \verb:R: is discharged in
\verb:refl_if: only, \verb:P: is discharged only in \verb:weird: and
\verb:drinker:, along with the hypothesis that \verb:D: is inhabited. 
Finally, the excluded middle hypothesis is discharged only in 
\verb:drinker:.

Note that the name \verb:d: has vanished as well from
the statements of \verb:weird: and \verb:drinker:, 
since \Coq's pretty-printer replaces
systematically a quantification such as \verb+forall d:D, E+, where \verb:d:
does not occur in \verb:E:, by the functional notation \verb:D->E:. 
Similarly the name \verb:EM: does not appear in \verb:drinker:. 

Actually, universal quantification, implication, 
as well as function formation, are
all special cases of one general construct of type theory called
{\sl dependent product}. This is the mathematical construction 
corresponding to an indexed family of functions. A function 
$f\in \Pi x:D\cdot Cx$ maps an element $x$ of its domain $D$ to its
(indexed) codomain $Cx$. Thus a proof of $\forall x:D\cdot Px$ is
a function mapping an element $x$ of $D$ to a proof of proposition $Px$.


\subsection{Flexible use of local assumptions}

Very often during the course of a proof we want to retrieve a local
assumption and reintroduce it explicitly in the goal, for instance
in order to get a more general induction hypothesis. The tactic
\verb:generalize: is what is needed here:

\begin{coq_example}
Section Predicate_Calculus.
Variables P Q : nat -> Prop.
Variable R :  nat -> nat -> Prop.
Lemma PQR :
 forall x y:nat, (R x x -> P x -> Q x) -> P x -> R x y -> Q x.
intros.
generalize H0.
\end{coq_example}

Sometimes it may be convenient to use a lemma, although we do not have
a direct way to appeal to such an already proven fact. The tactic \verb:cut:
permits to use the lemma at this point, keeping the corresponding proof
obligation as a new subgoal:
\begin{coq_example}
cut (R x x); trivial.
\end{coq_example}
We clean the goal by doing an \verb:Abort: command.
\begin{coq_example*}
Abort.
\end{coq_example*}


\subsection{Equality}

The basic equality provided in \Coq~ is Leibniz equality, noted infix like
\verb+x=y+, when \verb:x: and \verb:y: are two expressions of
type the same Set. The replacement of \verb:x: by \verb:y: in any
term is effected by a variety of tactics, such as \verb:rewrite:
and \verb:replace:. 

Let us give a few examples of equality replacement. Let us assume that
some arithmetic function \verb:f: is null in zero:
\begin{coq_example}
Variable f : nat -> nat.
Hypothesis foo : f 0 = 0.
\end{coq_example}

We want to prove the following conditional equality:
\begin{coq_example*}
Lemma L1 : forall k:nat, k = 0 -> f k = k.
\end{coq_example*}

As usual, we first get rid of local assumptions with \verb:intro::
\begin{coq_example}
intros k E.
\end{coq_example}

Let us now use equation \verb:E: as a left-to-right rewriting:
\begin{coq_example}
rewrite E.
\end{coq_example}
This replaced both occurrences of \verb:k: by \verb:O:. 

Now \verb:apply foo: will finish the proof:

\begin{coq_example}
apply foo.
Qed.
\end{coq_example}

When one wants to rewrite an equality in a right to left fashion, we should
use \verb:rewrite <- E: rather than \verb:rewrite E: or the equivalent
\verb:rewrite -> E:. 
Let us now illustrate the tactic \verb:replace:.
\begin{coq_example}
Hypothesis f10 : f 1 = f 0.
Lemma L2 : f (f 1) = 0.
replace (f 1) with 0.
\end{coq_example}
What happened here is that the replacement left the first subgoal to be
proved, but another proof obligation was generated by the \verb:replace:
tactic, as the second subgoal. The first subgoal is solved immediately
by applying lemma \verb:foo:; the second one transitivity and then 
symmetry of equality, for instance with tactics \verb:transitivity: and 
\verb:symmetry::
\begin{coq_example}
apply foo.
transitivity (f 0); symmetry; trivial.
\end{coq_example}
In case the equality $t=u$ generated by \verb:replace: $u$ \verb:with:
$t$ is an assumption
(possibly modulo symmetry), it will be automatically proved and the
corresponding goal will not appear. For instance:
\begin{coq_example}
Restart.
replace (f 0) with 0.
rewrite f10; rewrite foo; trivial.
Qed.
\end{coq_example}

\section{Using definitions}

The development of mathematics does not simply proceed by logical 
argumentation from first principles: definitions are used in an essential way.
A formal development proceeds by a dual process of abstraction, where one
proves abstract statements in predicate calculus, and use of definitions, 
which in the contrary one instantiates general statements with particular 
notions in order to use the structure of mathematical values for the proof of
more specialised properties.

\subsection{Unfolding definitions}

Assume that we want to develop the theory of sets represented as characteristic
predicates over some universe \verb:U:. For instance:
\begin{coq_example}
Variable U : Type.
Definition set := U -> Prop.
Definition element (x:U) (S:set) := S x.
Definition subset (A B:set) := 
  forall x:U, element x A -> element x B.
\end{coq_example}

Now, assume that we have loaded a module of general properties about
relations over some abstract type \verb:T:, such as transitivity:

\begin{coq_example}
Definition transitive (T:Type) (R:T -> T -> Prop) :=
  forall x y z:T, R x y -> R y z -> R x z.
\end{coq_example}

Now, assume that we want to prove that \verb:subset: is a \verb:transitive:
relation. 
\begin{coq_example}
Lemma subset_transitive : transitive set subset.
\end{coq_example}

In order to make any progress, one needs to use the definition of
\verb:transitive:. The \verb:unfold: tactic, which replaces all
occurrences of a defined notion by its definition in the current goal,
may be used here.
\begin{coq_example}
unfold transitive.
\end{coq_example}

Now, we must unfold \verb:subset::
\begin{coq_example}
unfold subset.
\end{coq_example}
Now, unfolding \verb:element: would be a mistake, because indeed a simple proof
can be found by \verb:auto:, keeping \verb:element: an abstract predicate:
\begin{coq_example}
auto.
\end{coq_example}

Many variations on \verb:unfold: are provided in \Coq. For instance,
we may selectively unfold one designated occurrence:
\begin{coq_example}
Undo 2.
unfold subset at 2.
\end{coq_example}

One may also unfold a definition in a given local hypothesis, using the
\verb:in: notation:
\begin{coq_example}
intros.
unfold subset in H.
\end{coq_example}

Finally, the tactic \verb:red: does only unfolding of the head occurrence
of the current goal:
\begin{coq_example}
red.
auto.
Qed.
\end{coq_example}


\subsection{Principle of proof irrelevance}

Even though in principle the proof term associated with a verified lemma
corresponds to a defined value of the corresponding specification, such
definitions cannot be unfolded in \Coq: a lemma is considered an {\sl opaque}
definition. This conforms to the mathematical tradition of {\sl proof
irrelevance}: the proof of a logical proposition does not matter, and the
mathematical justification of a logical development relies only on
{\sl provability} of the lemmas used in the formal proof. 

Conversely, ordinary mathematical definitions can be unfolded at will, they
are {\sl transparent}. 
\chapter{Induction}

\section{Data Types as Inductively Defined Mathematical Collections}

All the notions which were studied until now pertain to traditional
mathematical logic. Specifications of objects were abstract properties
used in reasoning more or less constructively; we are now entering
the realm of inductive types, which specify the existence of concrete
mathematical constructions.

\subsection{Booleans}

Let us start with the collection of booleans, as they are specified
in the \Coq's \verb:Prelude: module: 
\begin{coq_example}
Inductive bool :  Set := true | false.
\end{coq_example}

Such a declaration defines several objects at once. First, a new
\verb:Set: is declared, with name \verb:bool:. Then the {\sl constructors}
of this \verb:Set: are declared, called \verb:true: and \verb:false:.
Those are analogous to introduction rules of the new Set \verb:bool:.
Finally, a specific elimination rule for \verb:bool: is now available, which
permits to reason by cases on \verb:bool: values. Three instances are
indeed defined as new combinators in the global context: \verb:bool_ind:,
a proof combinator corresponding to reasoning by cases,
\verb:bool_rec:, an if-then-else programming construct,
and \verb:bool_rect:, a similar combinator at the level of types.
Indeed:
\begin{coq_example}
Check bool_ind.
Check bool_rec.
Check bool_rect.
\end{coq_example}

Let us for instance prove that every Boolean is true or false.
\begin{coq_example}
Lemma duality : forall b:bool, b = true \/ b = false.
intro b.
\end{coq_example}

We use the knowledge that \verb:b: is a \verb:bool: by calling tactic
\verb:elim:, which is this case will appeal to combinator \verb:bool_ind:
in order to split the proof according to the two cases:
\begin{coq_example}
elim b.
\end{coq_example}

It is easy to conclude in each case:
\begin{coq_example}
left; trivial.
right; trivial.
\end{coq_example}

Indeed, the whole proof can be done with the combination of the
 \verb:simple: \verb:induction:, which combines \verb:intro: and \verb:elim:,
with good old \verb:auto::
\begin{coq_example}
Restart.
simple induction b; auto.
Qed.
\end{coq_example}

\subsection{Natural numbers}

Similarly to Booleans, natural numbers are defined in the \verb:Prelude:
module with constructors \verb:S: and \verb:O::
\begin{coq_example}
Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.
\end{coq_example}

The elimination principles which are automatically generated are Peano's
induction principle, and a recursion operator:
\begin{coq_example}
Check nat_ind.
Check nat_rec.
\end{coq_example}

Let us start by showing how to program the standard primitive recursion
operator \verb:prim_rec: from the more general \verb:nat_rec::
\begin{coq_example}
Definition prim_rec := nat_rec (fun i:nat => nat).
\end{coq_example}

That is, instead of computing for natural \verb:i: an element of the indexed
\verb:Set: \verb:(P i):, \verb:prim_rec: computes uniformly an element of 
\verb:nat:. Let us check the type of \verb:prim_rec::
\begin{coq_example}
Check prim_rec.
\end{coq_example}

Oops! Instead of the expected type \verb+nat->(nat->nat->nat)->nat->nat+ we
get an apparently more complicated expression. Indeed the type of
\verb:prim_rec: is equivalent by rule $\beta$ to its expected type; this may
be checked in \Coq~ by command \verb:Eval Cbv Beta:, which $\beta$-reduces
an expression to its {\sl normal form}:
\begin{coq_example}
Eval cbv beta in
  ((fun _:nat => nat) O ->
   (forall y:nat, 
      (fun _:nat => nat) y -> (fun _:nat => nat) (S y)) ->
   forall n:nat, (fun _:nat => nat) n).
\end{coq_example}

Let us now show how to program addition with primitive recursion:
\begin{coq_example}
Definition addition (n m:nat) :=
    prim_rec m (fun p rec:nat => S rec) n.
\end{coq_example}

That is, we specify that \verb+(addition n m)+ computes by cases on \verb:n:
according to its main constructor; when \verb:n = O:, we get \verb:m:;
 when \verb:n = S p:, we get \verb:(S rec):, where \verb:rec: is the result
of the recursive computation \verb+(addition p m)+. Let us verify it by
asking \Coq~to compute for us say $2+3$:
\begin{coq_example}
Eval compute in (addition (S (S O)) (S (S (S O)))).
\end{coq_example}

Actually, we do not have to do all explicitly. {\Coq} provides a
special syntax {\tt Fixpoint/match} for generic primitive recursion,
and we could thus have defined directly addition as:

\begin{coq_example}
Fixpoint plus (n m:nat) {struct n} : nat :=
  match n with
  | O => m
  | S p => S (plus p m)
  end.
\end{coq_example}

For the rest of the session, we shall clean up what we did so far with 
types \verb:bool: and \verb:nat:, in order to use the initial definitions
given in \Coq's \verb:Prelude: module, and not to get confusing error
messages due to our redefinitions. We thus revert to the state before
our definition of \verb:bool: with the \verb:Reset: command:
\begin{coq_example}
Reset bool.
\end{coq_example}


\subsection{Simple proofs by induction}

\begin{coq_eval}
Reset Initial.
\end{coq_eval}
\begin{coq_eval}
Set Printing Width 60.
\end{coq_eval}

Let us now show how to do proofs by structural induction. We start with easy
properties of the \verb:plus: function we just defined. Let us first
show that $n=n+0$.
\begin{coq_example}
Lemma plus_n_O : forall n:nat, n = n + 0.
intro n; elim n.
\end{coq_example}

What happened was that \verb:elim n:, in order to construct a \verb:Prop:
(the initial goal) from a \verb:nat: (i.e. \verb:n:), appealed to the
corresponding induction principle \verb:nat_ind: which we saw was indeed
exactly Peano's induction scheme. Pattern-matching instantiated the 
corresponding predicate \verb:P: to \verb+fun n:nat => n = n + 0+, and we get
as subgoals the corresponding instantiations of the base case \verb:(P O): ,
and of the inductive step \verb+forall y:nat, P y -> P (S y)+.
In each case we get an instance of function \verb:plus: in which its second
argument starts with a constructor, and is thus amenable to simplification
by primitive recursion. The \Coq~tactic \verb:simpl: can be used for
this purpose:
\begin{coq_example}
simpl.
auto.
\end{coq_example}

We proceed in the same way for the base step:
\begin{coq_example}
simpl; auto.
Qed.
\end{coq_example}

Here \verb:auto: succeeded, because it used as a hint lemma \verb:eq_S:,
which say that successor preserves equality:
\begin{coq_example}
Check eq_S.
\end{coq_example}

Actually, let us see how to declare our lemma \verb:plus_n_O: as a hint
to be used by \verb:auto::
\begin{coq_example}
Hint Resolve plus_n_O .
\end{coq_example}

We now proceed to the similar property concerning the other constructor
\verb:S::
\begin{coq_example}
Lemma plus_n_S : forall n m:nat, S (n + m) = n + S m.
\end{coq_example}

We now go faster, remembering that tactic \verb:simple induction: does the
necessary \verb:intros: before applying \verb:elim:. Factoring simplification
and automation in both cases thanks to tactic composition, we prove this
lemma in one line:
\begin{coq_example}
simple induction n; simpl; auto.
Qed.
Hint Resolve plus_n_S .
\end{coq_example}

Let us end this exercise with the commutativity of \verb:plus::

\begin{coq_example}
Lemma plus_com : forall n m:nat, n + m = m + n.
\end{coq_example}

Here we have a choice on doing an induction on \verb:n: or on \verb:m:, the
situation being symmetric. For instance:
\begin{coq_example}
simple induction m; simpl; auto.
\end{coq_example}

Here \verb:auto: succeeded on the base case, thanks to our hint
\verb:plus_n_O:, but the induction step requires rewriting, which
\verb:auto: does not handle:

\begin{coq_example}
intros m' E; rewrite <- E; auto.
Qed.
\end{coq_example}

\subsection{Discriminate}

It is also possible to define new propositions by primitive recursion.
Let us for instance define the predicate which discriminates between
the constructors \verb:O: and \verb:S:: it computes to \verb:False: 
when its argument is \verb:O:, and to \verb:True: when its argument is 
of the form \verb:(S n)::
\begin{coq_example}
Definition Is_S (n:nat) := match n with
                           | O => False
                           | S p => True
                           end.
\end{coq_example}

Now we may use the computational power of \verb:Is_S: in order to prove
trivially that \verb:(Is_S (S n))::
\begin{coq_example}
Lemma S_Is_S : forall n:nat, Is_S (S n).
simpl; trivial.
Qed.
\end{coq_example}

But we may also use it to transform a \verb:False: goal into 
\verb:(Is_S O):. Let us show a particularly important use of this feature;
we want to prove that \verb:O: and \verb:S: construct different values, one
of Peano's axioms:
\begin{coq_example}
Lemma no_confusion : forall n:nat, 0 <> S n.
\end{coq_example}

First of all, we replace negation by its definition, by reducing the
goal with tactic \verb:red:; then we get contradiction by successive
\verb:intros::
\begin{coq_example}
red; intros n H.
\end{coq_example}

Now we use our trick:
\begin{coq_example}
change (Is_S 0).
\end{coq_example}

Now we use equality in order to get a subgoal which computes out to 
\verb:True:, which finishes the proof:
\begin{coq_example}
rewrite H; trivial.
simpl; trivial.
\end{coq_example}

Actually, a specific tactic \verb:discriminate: is provided
to produce mechanically such proofs, without the need for the user to define
explicitly the relevant discrimination predicates:

\begin{coq_example}
Restart.
intro n; discriminate.
Qed.
\end{coq_example}


\section{Logic programming}

In the same way as we defined standard data-types above, we
may define inductive families, and for instance inductive predicates.
Here is the definition of predicate $\le$ over type \verb:nat:, as
given in \Coq's \verb:Prelude: module:
\begin{coq_example*}
Inductive le (n:nat) : nat -> Prop :=
  | le_n : le n n
  | le_S : forall m:nat, le n m -> le n (S m).
\end{coq_example*}

This definition introduces a new predicate \verb+le:nat->nat->Prop+,
and the two constructors \verb:le_n: and \verb:le_S:, which are the
defining clauses of \verb:le:. That is, we get not only the ``axioms''
\verb:le_n: and \verb:le_S:, but also the converse property, that 
\verb:(le n m): if and only if this statement can be obtained as a
consequence of these defining clauses; that is, \verb:le: is the
minimal predicate verifying clauses \verb:le_n: and \verb:le_S:. This is
insured, as in the case of inductive data types, by an elimination principle,
which here amounts to an induction principle \verb:le_ind:, stating this 
minimality property:
\begin{coq_example}
Check le.
Check le_ind.
\end{coq_example}

Let us show how proofs may be conducted with this principle.
First we show that $n\le m \Rightarrow n+1\le m+1$:
\begin{coq_example}
Lemma le_n_S : forall n m:nat, le n m -> le (S n) (S m).
intros n m n_le_m.
elim n_le_m.
\end{coq_example}

What happens here is similar to the behaviour of \verb:elim: on natural
numbers: it appeals to the relevant induction principle, here \verb:le_ind:,
which generates the two subgoals, which may then be solved easily
with the help of the defining clauses of \verb:le:.
\begin{coq_example}
apply le_n; trivial.
intros; apply le_S; trivial.
\end{coq_example}

Now we know that it is a good idea to give the defining clauses as hints,
so that the proof may proceed with a simple combination of 
\verb:induction: and \verb:auto:.
\begin{coq_example}
Restart.
Hint Resolve le_n le_S .
\end{coq_example}

We have a slight problem however. We want to say ``Do an induction on
hypothesis \verb:(le n m):'', but we have no explicit name for it. What we
do in this case is to say ``Do an induction on the first unnamed hypothesis'',
as follows.
\begin{coq_example}
simple induction 1; auto.
Qed.
\end{coq_example}

Here is a more tricky problem. Assume we want to show that
$n\le 0 \Rightarrow n=0$. This reasoning ought to follow simply from the
fact that only the first defining clause of \verb:le: applies.
\begin{coq_example} 
Lemma tricky : forall n:nat, le n 0 -> n = 0.
\end{coq_example}

However, here trying something like \verb:induction 1: would lead
nowhere (try it and see what happens). 
An induction on \verb:n: would not be convenient either.
What we must do here is analyse the definition of \verb"le" in order
to match hypothesis \verb:(le n O): with the defining clauses, to find
that only \verb:le_n: applies, whence the result. 
This analysis may be performed by the ``inversion'' tactic
\verb:inversion_clear: as follows:
\begin{coq_example} 
intros n H; inversion_clear H.
trivial.
Qed.
\end{coq_example}

\chapter{Modules}

\section{Opening library modules}

When you start \Coq~ without further requirements in the command line,
you get a bare system with few libraries loaded.  As we saw, a standard
prelude module provides the standard logic connectives, and a few
arithmetic notions. If you want to load and open other modules from
the library, you have to use the \verb"Require" command, as we saw for
classical logic above. For instance, if you want more arithmetic
constructions, you should request:
\begin{coq_example*}
Require Import Arith.
\end{coq_example*}

Such a command looks for a (compiled) module file \verb:Arith.vo: in
the libraries registered by \Coq. Libraries inherit the structure of
the file system of the operating system and are registered with the
command \verb:Add LoadPath:. Physical directories are mapped to
logical directories. Especially the standard library of \Coq~ is
pre-registered as a library of name \verb=Coq=.  Modules have absolute
unique names denoting their place in \Coq~ libraries.  An absolute
name is a sequence of single identifiers separated by dots.  E.g. the
module \verb=Arith= has full name \verb=Coq.Arith.Arith= and because
it resides in eponym subdirectory \verb=Arith= of the standard
library, it can be as well required by the command

\begin{coq_example*}
Require Import Coq.Arith.Arith.
\end{coq_example*}

This may be useful to avoid ambiguities if somewhere, in another branch
of the libraries known by Coq, another module is also called
\verb=Arith=. Notice that by default, when a library is registered,
all its contents, and all the contents of its subdirectories recursively are
visible and accessible by a short (relative) name as \verb=Arith=.
Notice also that modules or definitions not explicitly registered in
a library are put in a default library called \verb=Top=.

The loading of a compiled file is quick, because the corresponding
development is not type-checked again. 

\section{Creating your own modules}

You may create your own module files, by writing {\Coq} commands in a file,
say \verb:my_module.v:. Such a module may be simply loaded in the current
context, with command \verb:Load my_module:. It may also be compiled,
in ``batch'' mode, using the UNIX command
\verb:coqc:. Compiling the module \verb:my_module.v: creates a 
file \verb:my_module.vo:{} that can be reloaded with command
\verb:Require: \verb:Import: \verb:my_module:. 

If a required module depends on other modules then the latters are
automatically required beforehand. However their contents is not
automatically visible.  If you want a module \verb=M= required in a
module \verb=N= to be automatically visible when \verb=N= is required,
you should use \verb:Require Export M: in your module \verb:N:.

\section{Managing the context}

It is often difficult to remember the names of all lemmas and
definitions available in the current context, especially if large
libraries have been loaded. A convenient \verb:SearchAbout: command
is available to lookup all known facts 
concerning a given predicate. For instance, if you want to know all the
known lemmas about the less or equal relation, just ask:
\begin{coq_example}
SearchAbout le.
\end{coq_example}
Another command \verb:Search: displays only lemmas where the searched
predicate appears at the head position in the conclusion.
\begin{coq_example}
Search le.
\end{coq_example}

A new and more convenient search tool is \textsf{SearchPattern}
developed by Yves Bertot. It allows to find the theorems with a
conclusion matching a given pattern, where \verb:\_: can be used in
place of an arbitrary term. We remark in this example, that \Coq{}
provides usual infix notations for arithmetic operators.

\begin{coq_example}
SearchPattern (_ + _ = _).
\end{coq_example}

\section{Now you are on your own}

This tutorial is necessarily incomplete. If you wish to pursue serious
proving in \Coq, you should now get your hands on \Coq's Reference Manual,
which contains a complete description of all the tactics we saw, 
plus many more.
You also should look in the library of developed theories which is distributed
with \Coq, in order to acquaint yourself with various proof techniques.


\end{document}



==> anc/HoTT/coq-HoTT/grammar/argextend.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "tools/compat5b.cmo" i*)

open Genarg
open Q_util
open Egramml
open Compat

let loc = CompatLoc.ghost
let default_loc = <:expr< Loc.ghost >>

let mk_extraarg prefix s =
  if Extrawit.tactic_genarg_level s = None then
    <:expr< $lid:prefix^s$ >>
  else
    <:expr<
      let module WIT = struct
        open Extrawit;
        value wit = $lid:prefix^s$;
      end in WIT.wit >>

let rec make_rawwit loc = function
  | BoolArgType -> <:expr< Genarg.rawwit_bool >>
  | IntArgType -> <:expr< Genarg.rawwit_int >>
  | IntOrVarArgType -> <:expr< Genarg.rawwit_int_or_var >>
  | StringArgType -> <:expr< Genarg.rawwit_string >>
  | PreIdentArgType -> <:expr< Genarg.rawwit_pre_ident >>
  | IntroPatternArgType -> <:expr< Genarg.rawwit_intro_pattern >>
  | IdentArgType b -> <:expr< Genarg.rawwit_ident_gen $mlexpr_of_bool b$ >>
  | VarArgType -> <:expr< Genarg.rawwit_var >>
  | RefArgType -> <:expr< Genarg.rawwit_ref >>
  | SortArgType -> <:expr< Genarg.rawwit_sort >>
  | ConstrArgType -> <:expr< Genarg.rawwit_constr >>
  | ConstrMayEvalArgType -> <:expr< Genarg.rawwit_constr_may_eval >>
  | QuantHypArgType -> <:expr< Genarg.rawwit_quant_hyp >>
  | RedExprArgType -> <:expr< Genarg.rawwit_red_expr >>
  | OpenConstrArgType b -> <:expr< Genarg.rawwit_open_constr_gen $mlexpr_of_bool b$ >>
  | ConstrWithBindingsArgType -> <:expr< Genarg.rawwit_constr_with_bindings >>
  | BindingsArgType -> <:expr< Genarg.rawwit_bindings >>
  | List0ArgType t -> <:expr< Genarg.wit_list0 $make_rawwit loc t$ >>
  | List1ArgType t -> <:expr< Genarg.wit_list1 $make_rawwit loc t$ >>
  | OptArgType t -> <:expr< Genarg.wit_opt $make_rawwit loc t$ >>
  | PairArgType (t1,t2) ->
      <:expr< Genarg.wit_pair $make_rawwit loc t1$ $make_rawwit loc t2$ >>
  | ExtraArgType s -> mk_extraarg "rawwit_" s

let rec make_globwit loc = function
  | BoolArgType -> <:expr< Genarg.globwit_bool >>
  | IntArgType -> <:expr< Genarg.globwit_int >>
  | IntOrVarArgType -> <:expr< Genarg.globwit_int_or_var >>
  | StringArgType -> <:expr< Genarg.globwit_string >>
  | PreIdentArgType -> <:expr< Genarg.globwit_pre_ident >>
  | IntroPatternArgType -> <:expr< Genarg.globwit_intro_pattern >>
  | IdentArgType b -> <:expr< Genarg.globwit_ident_gen $mlexpr_of_bool b$ >>
  | VarArgType -> <:expr< Genarg.globwit_var >>
  | RefArgType -> <:expr< Genarg.globwit_ref >>
  | QuantHypArgType -> <:expr< Genarg.globwit_quant_hyp >>
  | SortArgType -> <:expr< Genarg.globwit_sort >>
  | ConstrArgType -> <:expr< Genarg.globwit_constr >>
  | ConstrMayEvalArgType -> <:expr< Genarg.globwit_constr_may_eval >>
  | RedExprArgType -> <:expr< Genarg.globwit_red_expr >>
  | OpenConstrArgType b -> <:expr< Genarg.globwit_open_constr_gen $mlexpr_of_bool b$ >>
  | ConstrWithBindingsArgType -> <:expr< Genarg.globwit_constr_with_bindings >>
  | BindingsArgType -> <:expr< Genarg.globwit_bindings >>
  | List0ArgType t -> <:expr< Genarg.wit_list0 $make_globwit loc t$ >>
  | List1ArgType t -> <:expr< Genarg.wit_list1 $make_globwit loc t$ >>
  | OptArgType t -> <:expr< Genarg.wit_opt $make_globwit loc t$ >>
  | PairArgType (t1,t2) ->
      <:expr< Genarg.wit_pair $make_globwit loc t1$ $make_globwit loc t2$ >>
  | ExtraArgType s ->  mk_extraarg "globwit_" s

let rec make_wit loc = function
  | BoolArgType -> <:expr< Genarg.wit_bool >>
  | IntArgType -> <:expr< Genarg.wit_int >>
  | IntOrVarArgType -> <:expr< Genarg.wit_int_or_var >>
  | StringArgType -> <:expr< Genarg.wit_string >>
  | PreIdentArgType -> <:expr< Genarg.wit_pre_ident >>
  | IntroPatternArgType -> <:expr< Genarg.wit_intro_pattern >>
  | IdentArgType b -> <:expr< Genarg.wit_ident_gen $mlexpr_of_bool b$ >>
  | VarArgType -> <:expr< Genarg.wit_var >>
  | RefArgType -> <:expr< Genarg.wit_ref >>
  | QuantHypArgType -> <:expr< Genarg.wit_quant_hyp >>
  | SortArgType -> <:expr< Genarg.wit_sort >>
  | ConstrArgType -> <:expr< Genarg.wit_constr >>
  | ConstrMayEvalArgType -> <:expr< Genarg.wit_constr_may_eval >>
  | RedExprArgType -> <:expr< Genarg.wit_red_expr >>
  | OpenConstrArgType b -> <:expr< Genarg.wit_open_constr_gen $mlexpr_of_bool b$ >>
  | ConstrWithBindingsArgType -> <:expr< Genarg.wit_constr_with_bindings >>
  | BindingsArgType -> <:expr< Genarg.wit_bindings >>
  | List0ArgType t -> <:expr< Genarg.wit_list0 $make_wit loc t$ >>
  | List1ArgType t -> <:expr< Genarg.wit_list1 $make_wit loc t$ >>
  | OptArgType t -> <:expr< Genarg.wit_opt $make_wit loc t$ >>
  | PairArgType (t1,t2) ->
      <:expr< Genarg.wit_pair $make_wit loc t1$ $make_wit loc t2$ >>
  | ExtraArgType s -> mk_extraarg "wit_" s

let has_extraarg =
  List.exists (function GramNonTerminal(_,ExtraArgType _,_,_) -> true | _ -> false)

let statically_known_possibly_empty s (prods,_) =
  List.for_all (function
    | GramNonTerminal(_,ExtraArgType s',_,_) ->
        (* For ExtraArg we don't know (we'll have to test dynamically) *)
        (* unless it is a recursive call *)
        s <> s'
    | GramNonTerminal(_,(OptArgType _|List0ArgType _),_,_) ->
        (* Opt and List0 parses the empty string *)
        true
    | _ ->
        (* This consumes a token for sure *) false)
      prods

let possibly_empty_subentries loc (prods,act) =
  let bind_name p v e = match p with
    | None -> e
    | Some id ->
        let s = Names.Id.to_string id in <:expr< let $lid:s$ = $v$ in $e$ >> in
  let rec aux = function
    | [] -> <:expr< let loc = $default_loc$ in let _ = loc in $act$ >>
    | GramNonTerminal(_,OptArgType _,_,p) :: tl ->
        bind_name p <:expr< None >> (aux tl)
    | GramNonTerminal(_,List0ArgType _,_,p) :: tl ->
        bind_name p <:expr< [] >> (aux tl)
    | GramNonTerminal(_,(ExtraArgType _ as t),_,p) :: tl ->
        (* We check at runtime if extraarg s parses "epsilon" *)
        let s = match p with None -> "_" | Some id -> Names.Id.to_string id in
        <:expr< let $lid:s$ = match Genarg.default_empty_value $make_rawwit loc t$ with
          [ None -> raise Exit
          | Some v -> v ] in $aux tl$ >>
    | _ -> assert false (* already filtered out *) in
  if has_extraarg prods then
    (* Needs a dynamic check; catch all exceptions if ever some rhs raises *)
    (* an exception rather than returning a value; *)
    (* declares loc because some code can refer to it; *)
    (* ensures loc is used to avoid "unused variable" warning *)
    (true, <:expr< try Some $aux prods$
                   with [ e when Errors.noncritical e -> None ] >>)
  else
    (* Static optimisation *)
    (false, aux prods)

let make_possibly_empty_subentries loc s cl =
  let cl = List.filter (statically_known_possibly_empty s) cl in
  if cl = [] then
    <:expr< None >>
  else
    let rec aux = function
    | (true, e) :: l ->
        <:expr< match $e$ with [ Some v -> Some v | None -> $aux l$ ] >>
    | (false, e) :: _ ->
        <:expr< Some $e$ >>
    | [] ->
        <:expr< None >> in
    aux (List.map (possibly_empty_subentries loc) cl)

let make_act loc act pil =
  let rec make = function
    | [] -> <:expr< Pcoq.Gram.action (fun loc -> ($act$ : 'a)) >>
    | GramNonTerminal (_,t,_,Some p) :: tl ->
	let p = Names.Id.to_string p in
	<:expr<
          Pcoq.Gram.action
            (fun $lid:p$ ->
               let _ = Genarg.in_gen $make_rawwit loc t$ $lid:p$ in $make tl$)
        >>
    | (GramTerminal _ | GramNonTerminal (_,_,_,None)) :: tl ->
	<:expr< Pcoq.Gram.action (fun _ -> $make tl$) >> in
  make (List.rev pil)

let make_prod_item = function
  | GramTerminal s -> <:expr< Pcoq.gram_token_of_string $str:s$ >>
  | GramNonTerminal (_,_,g,_) ->
      <:expr< Pcoq.symbol_of_prod_entry_key $mlexpr_of_prod_entry_key g$ >>

let make_rule loc (prods,act) =
  <:expr< ($mlexpr_of_list make_prod_item prods$,$make_act loc act prods$) >>

let declare_tactic_argument loc s (typ, pr, f, g, h) cl =
  let rawtyp, rawpr, globtyp, globpr = match typ with
    | `Uniform typ -> typ, pr, typ, pr
    | `Specialized (a, b, c, d) -> a, b, c, d
  in
  let glob = match g with
    | None ->
	<:expr< fun e x ->
          out_gen $make_globwit loc rawtyp$
            (Tacintern.intern_genarg e
               (Genarg.in_gen $make_rawwit loc rawtyp$ x)) >>
    | Some f -> <:expr< $lid:f$>> in
  let interp = match f with
    | None ->
	<:expr< fun ist gl x ->
	  let (sigma,a_interp) =
	    Tacinterp.interp_genarg ist gl
               (Genarg.in_gen $make_globwit loc globtyp$ x)
	  in
          (sigma , out_gen $make_wit loc globtyp$ a_interp)>>
    | Some f -> <:expr< $lid:f$>> in
  let substitute = match h with
    | None ->
	<:expr< fun s x ->
          out_gen $make_globwit loc globtyp$
	    (Tacsubst.subst_genarg s
               (Genarg.in_gen $make_globwit loc globtyp$ x)) >>
    | Some f -> <:expr< $lid:f$>> in
  let se = mlexpr_of_string s in
  let wit = <:expr< $lid:"wit_"^s$ >> in
  let rawwit = <:expr< $lid:"rawwit_"^s$ >> in
  let globwit = <:expr< $lid:"globwit_"^s$ >> in
  let rules = mlexpr_of_list (make_rule loc) (List.rev cl) in
  let default_value = <:expr< $make_possibly_empty_subentries loc s cl$ >> in
  declare_str_items loc
   [ <:str_item<
      value ($lid:"wit_"^s$, $lid:"globwit_"^s$, $lid:"rawwit_"^s$) =
      Genarg.create_arg $default_value$ $se$>>;
     <:str_item<
      value $lid:s$ = Pcoq.create_generic_entry $se$ $rawwit$ >>;
     <:str_item< do {
      Tacintern.add_intern_genarg $se$
        (fun e x ->
          (Genarg.in_gen $globwit$ ($glob$ e (out_gen $rawwit$ x))));
      Tacinterp.add_interp_genarg $se$
        (fun ist gl x ->
	  let (sigma,a_interp) = $interp$ ist gl (out_gen $globwit$ x) in
          (sigma , Genarg.in_gen $wit$ a_interp));
      Tacsubst.add_genarg_subst $se$
        (fun subst x ->
          (Genarg.in_gen $globwit$ ($substitute$ subst (out_gen $globwit$ x))));
      Compat.maybe_uncurry (Pcoq.Gram.extend ($lid:s$ : Pcoq.Gram.entry 'a))
	(None, [(None, None, $rules$)]);
      Pptactic.declare_extra_genarg_pprule
        ($rawwit$, $lid:rawpr$)
        ($globwit$, $lid:globpr$)
        ($wit$, $lid:pr$) }
     >> ]

let declare_vernac_argument loc s pr cl =
  let se = mlexpr_of_string s in
  let wit = <:expr< $lid:"wit_"^s$ >> in
  let rawwit = <:expr< $lid:"rawwit_"^s$ >> in
  let globwit = <:expr< $lid:"globwit_"^s$ >> in
  let rules = mlexpr_of_list (make_rule loc) (List.rev cl) in
  let pr_rules = match pr with
    | None -> <:expr< fun _ _ _ _ -> str $str:"[No printer for "^s^"]"$ >>
    | Some pr -> <:expr< fun _ _ _ -> $lid:pr$ >> in
  declare_str_items loc
   [ <:str_item<
      value (($lid:"wit_"^s$:Genarg.abstract_argument_type unit Genarg.tlevel),
             ($lid:"globwit_"^s$:Genarg.abstract_argument_type unit Genarg.glevel),
              $lid:"rawwit_"^s$) = Genarg.create_arg None $se$ >>;
     <:str_item<
      value $lid:s$ = Pcoq.create_generic_entry $se$ $rawwit$ >>;
    <:str_item< do {
      Compat.maybe_uncurry (Pcoq.Gram.extend ($lid:s$ : Pcoq.Gram.entry 'a))
	(None, [(None, None, $rules$)]);
      Pptactic.declare_extra_genarg_pprule
        ($rawwit$, $pr_rules$)
        ($globwit$, fun _ _ _ _ -> Errors.anomaly (Pp.str "vernac argument needs not globwit printer"))
        ($wit$, fun _ _ _ _ -> Errors.anomaly (Pp.str "vernac argument needs not wit printer")) }
      >> ]

open Pcoq
open Pcaml
open PcamlSig

EXTEND
  GLOBAL: str_item;
  str_item:
    [ [ "ARGUMENT"; "EXTEND"; s = entry_name;
        header = argextend_header;
        OPT "|"; l = LIST1 argrule SEP "|";
        "END" ->
         declare_tactic_argument loc s header l
      | "VERNAC"; "ARGUMENT"; "EXTEND"; s = entry_name;
        pr = OPT ["PRINTED"; "BY"; pr = LIDENT -> pr];
        OPT "|"; l = LIST1 argrule SEP "|";
        "END" ->
         declare_vernac_argument loc s pr l ] ]
  ;
  argextend_header:
    [ [ "TYPED"; "AS"; typ = argtype;
        "PRINTED"; "BY"; pr = LIDENT;
        f = OPT [ "INTERPRETED"; "BY"; f = LIDENT -> f ];
        g = OPT [ "GLOBALIZED"; "BY"; f = LIDENT -> f ];
        h = OPT [ "SUBSTITUTED"; "BY"; f = LIDENT -> f ] ->
        (`Uniform typ, pr, f, g, h)
      | "PRINTED"; "BY"; pr = LIDENT;
        f = OPT [ "INTERPRETED"; "BY"; f = LIDENT -> f ];
        g = OPT [ "GLOBALIZED"; "BY"; f = LIDENT -> f ];
        h = OPT [ "SUBSTITUTED"; "BY"; f = LIDENT -> f ];
        "RAW_TYPED"; "AS"; rawtyp = argtype;
        "RAW_PRINTED"; "BY"; rawpr = LIDENT;
        "GLOB_TYPED"; "AS"; globtyp = argtype;
        "GLOB_PRINTED"; "BY"; globpr = LIDENT ->
        (`Specialized (rawtyp, rawpr, globtyp, globpr), pr, f, g, h) ] ]
  ;
  argtype:
    [ "2"
      [ e1 = argtype; "*"; e2 = argtype -> PairArgType (e1, e2) ]
    | "1"
      [ e = argtype; LIDENT "list" -> List0ArgType e
      | e = argtype; LIDENT "option" -> OptArgType e ]
    | "0"
      [ e = LIDENT -> fst (interp_entry_name false None e "")
      | "("; e = argtype; ")" -> e ] ]
  ;
  argrule:
    [ [ "["; l = LIST0 genarg; "]"; "->"; "["; e = Pcaml.expr; "]" -> (l,e) ] ]
  ;
  genarg:
    [ [ e = LIDENT; "("; s = LIDENT; ")" ->
        let t, g = interp_entry_name false None e "" in
	GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | e = LIDENT; "("; s = LIDENT; ","; sep = STRING; ")" ->
        let t, g = interp_entry_name false None e sep in
	GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | s = STRING ->
	  if String.length s > 0 && Util.is_letter s.[0] then
	    Lexer.add_keyword s;
          GramTerminal s
    ] ]
  ;
  entry_name:
    [ [ s = LIDENT -> s
      | UIDENT -> failwith "Argument entry names must be lowercase"
      ] ]
  ;
  END


==> anc/HoTT/coq-HoTT/grammar/grammar.mllib <==
Coq_config

Int
Option
Store
Exninfo
Backtrace
Pp_control
Flags
Pp
Loc
Compat
Errors
Hashset
Hashcons
CList
CString
CArray
Util
Bigint
Predicate
Segmenttree
Unicodetable
Unicode

Names
Libnames
Genarg
Tok
Lexer
Extrawit
Pcoq
Q_util
Q_coqast
Egramml
Argextend
Tacextend
Vernacextend

Nameops
Redops
Miscops
Glob_ops
Constrexpr_ops
Locusops
G_prim
G_tactic
G_ltac
G_constr


==> anc/HoTT/coq-HoTT/grammar/q_constr.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "tools/compat5b.cmo" i*)

open Q_util
open Compat
open Pcaml
open PcamlSig

let loc = CompatLoc.ghost
let dloc = <:expr< Loc.ghost >>

let apply_ref f l =
  <:expr<
    Glob_term.GApp ($dloc$, Glob_term.GRef ($dloc$, Lazy.force $f$, None), $mlexpr_of_list (fun x -> x) l$)
  >>

EXTEND
  GLOBAL: expr;
  expr:
    [ [ "PATTERN"; "["; c = constr; "]" ->
      <:expr< snd (Patternops.pattern_of_glob_constr $c$) >> ] ]
  ;
  sort:
    [ [ "Set"  -> Misctypes.GSet
      | "Prop" -> Misctypes.GProp
      | "Type" -> Misctypes.GType None ] ]
  ;
  ident:
    [ [ s = string -> <:expr< Names.Id.of_string $str:s$ >> ] ]
  ;
  name:
    [ [ "_" -> <:expr< Anonymous >> | id = ident -> <:expr< Name $id$ >> ] ]
  ;
  string:
    [ [ s = UIDENT -> s | s = LIDENT -> s ] ]
  ;
  constr:
    [ "200" RIGHTA
      [ LIDENT "forall"; id = ident; ":"; c1 = constr; ","; c2 = constr ->
        <:expr< Glob_term.GProd ($dloc$,Name $id$,Decl_kinds.Explicit,$c1$,$c2$) >>
      | "fun"; id = ident; ":"; c1 = constr; "=>"; c2 = constr ->
        <:expr< Glob_term.GLambda ($dloc$,Name $id$,Decl_kinds.Explicit,$c1$,$c2$) >>
      | "let"; id = ident; ":="; c1 = constr; "in"; c2 = constr ->
        <:expr< Glob_term.RLetin ($dloc$,Name $id$,$c1$,$c2$) >>
      (* fix todo *)
      ]
    | "100" RIGHTA
      [ c1 = constr; ":"; c2 = SELF ->
        <:expr< Glob_term.GCast($dloc$,$c1$,DEFAULTcast,$c2$) >> ]
    | "90" RIGHTA
      [ c1 = constr; "->"; c2 = SELF ->
        <:expr< Glob_term.GProd ($dloc$,Anonymous,Decl_kinds.Explicit,$c1$,$c2$) >> ]
    | "75" RIGHTA
      [ "~"; c = constr ->
        apply_ref <:expr< coq_not_ref >> [c] ]
    | "70" RIGHTA
      [ c1 = constr; "="; c2 = NEXT; ":>"; t = NEXT ->
        apply_ref <:expr< coq_eq_ref >> [t;c1;c2] ]
    | "10" LEFTA
      [ f = constr; args = LIST1 NEXT ->
        let args = mlexpr_of_list (fun x -> x) args in
        <:expr< Glob_term.GApp ($dloc$,$f$,$args$) >> ]
    | "0"
      [ s = sort -> <:expr< Glob_term.GSort ($dloc$,s) >>
      | id = ident -> <:expr< Glob_term.GVar ($dloc$,$id$) >>
      | "_" -> <:expr< Glob_term.GHole ($dloc$,Evar_kinds.QuestionMark (Evar_kinds.Define False)) >>
      | "?"; id = ident -> <:expr< Glob_term.GPatVar($dloc$,(False,$id$)) >>
      | "{"; c1 = constr; "}"; "+"; "{"; c2 = constr; "}" ->
          apply_ref <:expr< coq_sumbool_ref >> [c1;c2]
      | "%"; e = string -> <:expr< Glob_term.GRef ($dloc$,Lazy.force $lid:e$, None) >>
      | c = match_constr -> c
      | "("; c = constr LEVEL "200"; ")" -> c ] ]
  ;
  match_constr:
    [ [ "match"; c = constr LEVEL "100"; (ty,nal) = match_type;
        "with"; OPT"|"; br = LIST0 eqn SEP "|"; "end" ->
          let br = mlexpr_of_list (fun x -> x) br in
     <:expr< Glob_term.GCases ($dloc$,$ty$,[($c$,$nal$)],$br$) >>
    ] ]
  ;
  match_type:
    [ [ "as"; id = ident; "in"; ind = LIDENT; nal = LIST0 name;
        "return"; ty = constr LEVEL "100" ->
          let nal = mlexpr_of_list (fun x -> x) nal in
          <:expr< Some $ty$ >>,
          <:expr< (Name $id$, Some ($dloc$,$lid:ind$,$nal$)) >>
      | -> <:expr< None >>, <:expr< (Anonymous, None) >> ] ]
  ;
  eqn:
    [ [ (lid,pl) = pattern; "=>"; rhs = constr ->
        let lid = mlexpr_of_list (fun x -> x) lid in
        <:expr< ($dloc$,$lid$,[$pl$],$rhs$) >>
    ] ]
  ;
  pattern:
    [ [ "%"; e = string; lip = LIST0 patvar ->
        let lp = mlexpr_of_list (fun (_,x) -> x) lip in
        let lid = List.flatten (List.map fst lip) in
        lid, <:expr< Glob_term.PatCstr ($dloc$,$lid:e$,$lp$,Anonymous) >>
      | p = patvar -> p
      | "("; p = pattern; ")" -> p ] ]
  ;
  patvar:
    [ [ "_" -> [], <:expr< Glob_term.PatVar ($dloc$,Anonymous) >>
      | id = ident -> [id], <:expr< Glob_term.PatVar ($dloc$,Name $id$) >>
    ] ]
  ;
  END;;

(* Example
open Coqlib
let a = PATTERN [ match ?X with %path_of_S n => n | %path_of_O => ?X end ]
*)


==> anc/HoTT/coq-HoTT/grammar/q_coqast.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Q_util
open Compat

let is_meta s = String.length s > 0 && s.[0] == '$'

let purge_str s =
  if String.length s == 0 || s.[0] <> '$' then s
  else String.sub s 1 (String.length s - 1)

let anti loc x =
  expl_anti loc <:expr< $lid:purge_str x$ >>

(* We don't give location for tactic quotation! *)
let loc = CompatLoc.ghost

let dloc = <:expr< Loc.ghost >>

let mlexpr_of_ident id =
  <:expr< Names.Id.of_string $str:Names.Id.to_string id$ >>

let mlexpr_of_name = function
  | Names.Anonymous -> <:expr< Names.Anonymous >>
  | Names.Name id ->
      <:expr< Names.Name (Names.Id.of_string $str:Names.Id.to_string id$) >>

let mlexpr_of_dirpath dir =
  let l = Names.DirPath.repr dir in
  <:expr< Names.DirPath.make $mlexpr_of_list mlexpr_of_ident l$ >>

let mlexpr_of_qualid qid =
  let (dir, id) = Libnames.repr_qualid qid in
  <:expr< Libnames.make_qualid $mlexpr_of_dirpath dir$ $mlexpr_of_ident id$ >>

let mlexpr_of_reference = function
  | Libnames.Qualid (loc,qid) ->
    let loc = of_coqloc loc in <:expr< Libnames.Qualid $dloc$ $mlexpr_of_qualid qid$ >>
  | Libnames.Ident (loc,id) ->
    let loc = of_coqloc loc in <:expr< Libnames.Ident $dloc$ $mlexpr_of_ident id$ >>

let mlexpr_of_located f (loc,x) =
  let loc = of_coqloc loc in
  <:expr< ($dloc$, $f x$) >>

let mlexpr_of_loc loc = <:expr< $dloc$ >>

let mlexpr_of_by_notation f = function
  | Misctypes.AN x -> <:expr< Misctypes.AN $f x$ >>
  | Misctypes.ByNotation (loc,s,sco) ->
      let loc = of_coqloc loc in
      <:expr< Misctypes.ByNotation $dloc$ $str:s$ $mlexpr_of_option mlexpr_of_string sco$ >>

let mlexpr_of_intro_pattern = function
  | Misctypes.IntroWildcard -> <:expr< Misctypes.IntroWildcard >>
  | Misctypes.IntroAnonymous -> <:expr< Misctypes.IntroAnonymous >>
  | Misctypes.IntroFresh id -> <:expr< Misctypes.IntroFresh (mlexpr_of_ident $dloc$ id) >>
  | Misctypes.IntroForthcoming b -> <:expr< Misctypes.IntroForthcoming (mlexpr_of_bool $dloc$ b) >>
  | Misctypes.IntroIdentifier id ->
      <:expr< Misctypes.IntroIdentifier (mlexpr_of_ident $dloc$ id) >>
  | Misctypes.IntroOrAndPattern _ | Misctypes.IntroRewrite _ ->
      failwith "mlexpr_of_intro_pattern: TODO"

let mlexpr_of_ident_option = mlexpr_of_option (mlexpr_of_ident)

let mlexpr_of_or_metaid f = function
  | Tacexpr.AI a -> <:expr< Tacexpr.AI $f a$ >>
  | Tacexpr.MetaId (_,id) -> <:expr< Tacexpr.AI $anti loc id$ >>

let mlexpr_of_quantified_hypothesis = function
  | Misctypes.AnonHyp n -> <:expr< Glob_term.AnonHyp $mlexpr_of_int n$ >>
  | Misctypes.NamedHyp id ->  <:expr< Glob_term.NamedHyp $mlexpr_of_ident id$ >>

let mlexpr_of_or_var f = function
  | Misctypes.ArgArg x -> <:expr< Misctypes.ArgArg $f x$ >>
  | Misctypes.ArgVar id -> <:expr< Misctypes.ArgVar $mlexpr_of_located mlexpr_of_ident id$ >>

let mlexpr_of_hyp = mlexpr_of_or_metaid (mlexpr_of_located mlexpr_of_ident)

let mlexpr_of_occs = function
  | Locus.AllOccurrences -> <:expr< Locus.AllOccurrences >>
  | Locus.AllOccurrencesBut l ->
    <:expr< Locus.AllOccurrencesBut
      $mlexpr_of_list (mlexpr_of_or_var mlexpr_of_int) l$ >>
  | Locus.NoOccurrences -> <:expr< Locus.NoOccurrences >>
  | Locus.OnlyOccurrences l ->
    <:expr< Locus.OnlyOccurrences
      $mlexpr_of_list (mlexpr_of_or_var mlexpr_of_int) l$ >>

let mlexpr_of_occurrences f = mlexpr_of_pair mlexpr_of_occs f

let mlexpr_of_hyp_location = function
  | occs, Locus.InHyp ->
      <:expr< ($mlexpr_of_occurrences mlexpr_of_hyp occs$, Locus.InHyp) >>
  | occs, Locus.InHypTypeOnly ->
      <:expr< ($mlexpr_of_occurrences mlexpr_of_hyp occs$, Locus.InHypTypeOnly) >>
  | occs, Locus.InHypValueOnly ->
      <:expr< ($mlexpr_of_occurrences mlexpr_of_hyp occs$, Locus.InHypValueOnly) >>

let mlexpr_of_clause cl =
  <:expr< {Locus.onhyps=
             $mlexpr_of_option (mlexpr_of_list mlexpr_of_hyp_location)
               cl.Locus.onhyps$;
           Locus.concl_occs= $mlexpr_of_occs cl.Locus.concl_occs$} >>

let mlexpr_of_red_flags {
  Genredexpr.rBeta = bb;
  Genredexpr.rIota = bi;
  Genredexpr.rZeta = bz;
  Genredexpr.rDelta = bd;
  Genredexpr.rConst = l
} = <:expr< {
  Genredexpr.rBeta = $mlexpr_of_bool bb$;
  Genredexpr.rIota = $mlexpr_of_bool bi$;
  Genredexpr.rZeta = $mlexpr_of_bool bz$;
  Genredexpr.rDelta = $mlexpr_of_bool bd$;
  Genredexpr.rConst = $mlexpr_of_list (mlexpr_of_by_notation mlexpr_of_reference) l$
} >>

let mlexpr_of_explicitation = function
  | Constrexpr.ExplByName id -> <:expr< Constrexpr.ExplByName $mlexpr_of_ident id$ >>
  | Constrexpr.ExplByPos (n,_id) -> <:expr< Constrexpr.ExplByPos $mlexpr_of_int n$ >>

let mlexpr_of_binding_kind = function
  | Decl_kinds.Implicit -> <:expr< Decl_kinds.Implicit >>
  | Decl_kinds.Explicit -> <:expr< Decl_kinds.Explicit >>

let mlexpr_of_binder_kind = function
  | Constrexpr.Default b -> <:expr< Constrexpr.Default $mlexpr_of_binding_kind b$ >>
  | Constrexpr.Generalized (b,b',b'') ->
      <:expr< Constrexpr.TypeClass $mlexpr_of_binding_kind b$
	$mlexpr_of_binding_kind b'$ $mlexpr_of_bool b''$ >>

let rec mlexpr_of_constr = function
  | Constrexpr.CRef (Libnames.Ident (loc,id),_) when is_meta (Id.to_string id) ->
      let loc = of_coqloc loc in
      anti loc (Id.to_string id)
  | Constrexpr.CRef (r,n) -> <:expr< Constrexpr.CRef $mlexpr_of_reference r$ None >>
  | Constrexpr.CFix (loc,_,_) -> failwith "mlexpr_of_constr: TODO"
  | Constrexpr.CCoFix (loc,_,_) -> failwith "mlexpr_of_constr: TODO"
  | Constrexpr.CProdN (loc,l,a) ->
      let loc = of_coqloc loc in
      <:expr< Constrexpr.CProdN $dloc$ $mlexpr_of_list
      (mlexpr_of_triple (mlexpr_of_list (mlexpr_of_pair (fun _ -> dloc) mlexpr_of_name)) mlexpr_of_binder_kind mlexpr_of_constr) l$ $mlexpr_of_constr a$ >>
  | Constrexpr.CLambdaN (loc,l,a) ->
    let loc = of_coqloc loc in
    <:expr< Constrexpr.CLambdaN $dloc$ $mlexpr_of_list (mlexpr_of_triple (mlexpr_of_list (mlexpr_of_pair (fun _ -> dloc) mlexpr_of_name)) mlexpr_of_binder_kind mlexpr_of_constr) l$ $mlexpr_of_constr a$ >>
  | Constrexpr.CLetIn (loc,_,_,_) -> failwith "mlexpr_of_constr: TODO"
  | Constrexpr.CAppExpl (loc,(p,r,us),l) ->
    let loc = of_coqloc loc in
    let a = (p,r) in
    <:expr< Constrexpr.CAppExpl $dloc$ $mlexpr_of_pair (mlexpr_of_option mlexpr_of_int) mlexpr_of_reference a$ $mlexpr_of_list mlexpr_of_constr l$ >>
  | Constrexpr.CApp (loc,a,l) ->
    let loc = of_coqloc loc in
    <:expr< Constrexpr.CApp $dloc$ $mlexpr_of_pair (mlexpr_of_option mlexpr_of_int) mlexpr_of_constr a$ $mlexpr_of_list (mlexpr_of_pair mlexpr_of_constr (mlexpr_of_option (mlexpr_of_located mlexpr_of_explicitation))) l$ >>
  | Constrexpr.CCases (loc,_,_,_,_) -> failwith "mlexpr_of_constr: TODO"
  | Constrexpr.CHole (loc, None) ->
    let loc = of_coqloc loc in
    <:expr< Constrexpr.CHole $dloc$ None >>
  | Constrexpr.CHole (loc, Some _) -> failwith "mlexpr_of_constr: TODO CHole (Some _)"
  | Constrexpr.CNotation(_,ntn,(subst,substl,[])) ->
      <:expr< Constrexpr.CNotation $dloc$ $mlexpr_of_string ntn$
              ($mlexpr_of_list mlexpr_of_constr subst$,
               $mlexpr_of_list (mlexpr_of_list mlexpr_of_constr) substl$,[]) >>
  | Constrexpr.CPatVar (loc,n) ->
      let loc = of_coqloc loc in
      <:expr< Constrexpr.CPatVar $dloc$ $mlexpr_of_pair mlexpr_of_bool mlexpr_of_ident n$ >>
  | _ -> failwith "mlexpr_of_constr: TODO"

let mlexpr_of_occ_constr =
  mlexpr_of_occurrences mlexpr_of_constr

let mlexpr_of_red_expr = function
  | Genredexpr.Red b -> <:expr< Genredexpr.Red $mlexpr_of_bool b$ >>
  | Genredexpr.Hnf -> <:expr< Genredexpr.Hnf >>
  | Genredexpr.Simpl o -> <:expr< Genredexpr.Simpl $mlexpr_of_option mlexpr_of_occ_constr o$ >>
  | Genredexpr.Cbv f ->
      <:expr< Genredexpr.Cbv $mlexpr_of_red_flags f$ >>
  | Genredexpr.Cbn f ->
      <:expr< Genredexpr.Cbn $mlexpr_of_red_flags f$ >>
  | Genredexpr.Lazy f ->
      <:expr< Genredexpr.Lazy $mlexpr_of_red_flags f$ >>
  | Genredexpr.Unfold l ->
      let f1 = mlexpr_of_by_notation mlexpr_of_reference in
      let f = mlexpr_of_list (mlexpr_of_occurrences f1) in
      <:expr< Genredexpr.Unfold $f l$ >>
  | Genredexpr.Fold l ->
      <:expr< Genredexpr.Fold $mlexpr_of_list mlexpr_of_constr l$ >>
  | Genredexpr.Pattern l ->
      let f = mlexpr_of_list mlexpr_of_occ_constr in
      <:expr< Genredexpr.Pattern $f l$ >>
  | Genredexpr.CbvVm o -> <:expr< Genredexpr.CbvVm $mlexpr_of_option mlexpr_of_occ_constr o$ >>
  | Genredexpr.CbvNative o -> <:expr< Genredexpr.CbvNative $mlexpr_of_option mlexpr_of_occ_constr o$ >>
  | Genredexpr.ExtraRedExpr s ->
      <:expr< Genredexpr.ExtraRedExpr $mlexpr_of_string s$ >>

let rec mlexpr_of_argtype loc = function
  | Genarg.BoolArgType -> <:expr< Genarg.BoolArgType >>
  | Genarg.IntArgType -> <:expr< Genarg.IntArgType >>
  | Genarg.IntOrVarArgType -> <:expr< Genarg.IntOrVarArgType >>
  | Genarg.RefArgType -> <:expr< Genarg.RefArgType >>
  | Genarg.PreIdentArgType -> <:expr< Genarg.PreIdentArgType >>
  | Genarg.IntroPatternArgType -> <:expr< Genarg.IntroPatternArgType >>
  | Genarg.IdentArgType b -> <:expr< Genarg.IdentArgType $mlexpr_of_bool b$ >>
  | Genarg.VarArgType -> <:expr< Genarg.VarArgType >>
  | Genarg.StringArgType -> <:expr< Genarg.StringArgType >>
  | Genarg.QuantHypArgType -> <:expr< Genarg.QuantHypArgType >>
  | Genarg.OpenConstrArgType b -> <:expr< Genarg.OpenConstrArgType $mlexpr_of_bool b$ >>
  | Genarg.ConstrWithBindingsArgType -> <:expr< Genarg.ConstrWithBindingsArgType >>
  | Genarg.BindingsArgType -> <:expr< Genarg.BindingsArgType >>
  | Genarg.RedExprArgType -> <:expr< Genarg.RedExprArgType >>
  | Genarg.SortArgType -> <:expr< Genarg.SortArgType >>
  | Genarg.ConstrArgType -> <:expr< Genarg.ConstrArgType >>
  | Genarg.ConstrMayEvalArgType -> <:expr< Genarg.ConstrMayEvalArgType >>
  | Genarg.List0ArgType t -> <:expr< Genarg.List0ArgType $mlexpr_of_argtype loc t$ >>
  | Genarg.List1ArgType t -> <:expr< Genarg.List1ArgType $mlexpr_of_argtype loc t$ >>
  | Genarg.OptArgType t -> <:expr< Genarg.OptArgType $mlexpr_of_argtype loc t$ >>
  | Genarg.PairArgType (t1,t2) ->
      let t1 = mlexpr_of_argtype loc t1 in
      let t2 = mlexpr_of_argtype loc t2 in
      <:expr< Genarg.PairArgType $t1$ $t2$ >>
  | Genarg.ExtraArgType s -> <:expr< Genarg.ExtraArgType $str:s$ >>

let mlexpr_of_may_eval f = function
  | Genredexpr.ConstrEval (r,c) ->
      <:expr< Genredexpr.ConstrEval $mlexpr_of_red_expr r$ $f c$ >>
  | Genredexpr.ConstrContext ((loc,id),c) ->
      let loc = of_coqloc loc in
      let id = mlexpr_of_ident id in
      <:expr< Genredexpr.ConstrContext (loc,$id$) $f c$ >>
  | Genredexpr.ConstrTypeOf c ->
      <:expr< Genredexpr.ConstrTypeOf $mlexpr_of_constr c$ >>
  | Genredexpr.ConstrTerm c ->
      <:expr< Genredexpr.ConstrTerm $mlexpr_of_constr c$ >>

let mlexpr_of_binding_kind = function
  | Misctypes.ExplicitBindings l ->
      let l = mlexpr_of_list (mlexpr_of_triple mlexpr_of_loc mlexpr_of_quantified_hypothesis mlexpr_of_constr) l in
      <:expr< Misctypes.ExplicitBindings $l$ >>
  | Misctypes.ImplicitBindings l ->
      let l = mlexpr_of_list mlexpr_of_constr l in
      <:expr< Misctypes.ImplicitBindings $l$ >>
  | Misctypes.NoBindings ->
       <:expr< Misctypes.NoBindings >>

let mlexpr_of_binding = mlexpr_of_pair mlexpr_of_binding_kind mlexpr_of_constr

let mlexpr_of_constr_with_binding =
  mlexpr_of_pair mlexpr_of_constr mlexpr_of_binding_kind

let mlexpr_of_move_location f = function
  | Misctypes.MoveAfter id -> <:expr< Misctypes.MoveAfter $f id$ >>
  | Misctypes.MoveBefore id -> <:expr< Misctypes.MoveBefore $f id$ >>
  | Misctypes.MoveFirst -> <:expr< Misctypes.MoveFirst >>
  | Misctypes.MoveLast -> <:expr< Misctypes.MoveLast >>

let mlexpr_of_induction_arg = function
  | Tacexpr.ElimOnConstr c ->
      <:expr< Tacexpr.ElimOnConstr $mlexpr_of_constr_with_binding c$ >>
  | Tacexpr.ElimOnIdent (_,id) ->
      <:expr< Tacexpr.ElimOnIdent $dloc$ $mlexpr_of_ident id$ >>
  | Tacexpr.ElimOnAnonHyp n ->
      <:expr< Tacexpr.ElimOnAnonHyp $mlexpr_of_int n$ >>

let mlexpr_of_clause_pattern _ = failwith "mlexpr_of_clause_pattern: TODO"

let mlexpr_of_pattern_ast = mlexpr_of_constr

let mlexpr_of_entry_type = function
    _ -> failwith "mlexpr_of_entry_type: TODO"

let mlexpr_of_match_pattern = function
  | Tacexpr.Term t -> <:expr< Tacexpr.Term $mlexpr_of_pattern_ast t$ >>
  | Tacexpr.Subterm (b,ido,t) ->
      <:expr< Tacexpr.Subterm $mlexpr_of_bool b$ $mlexpr_of_option mlexpr_of_ident ido$ $mlexpr_of_pattern_ast t$ >>

let mlexpr_of_match_context_hyps = function
  | Tacexpr.Hyp (id,l) ->
      let f = mlexpr_of_located mlexpr_of_name in
      <:expr< Tacexpr.Hyp $f id$ $mlexpr_of_match_pattern l$ >>
  | Tacexpr.Def (id,v,l) ->
      let f = mlexpr_of_located mlexpr_of_name in
      <:expr< Tacexpr.Def $f id$ $mlexpr_of_match_pattern v$ $mlexpr_of_match_pattern l$ >>

let mlexpr_of_match_rule f = function
  | Tacexpr.Pat (l,mp,t) -> <:expr< Tacexpr.Pat $mlexpr_of_list mlexpr_of_match_context_hyps l$ $mlexpr_of_match_pattern mp$ $f t$ >>
  | Tacexpr.All t -> <:expr< Tacexpr.All $f t$ >>

let mlexpr_of_message_token = function
  | Tacexpr.MsgString s -> <:expr< Tacexpr.MsgString $str:s$ >>
  | Tacexpr.MsgInt n -> <:expr< Tacexpr.MsgInt $mlexpr_of_int n$ >>
  | Tacexpr.MsgIdent id -> <:expr< Tacexpr.MsgIdent $mlexpr_of_hyp id$ >>

let mlexpr_of_debug = function
  | Tacexpr.Off -> <:expr< Tacexpr.Off >>
  | Tacexpr.Debug -> <:expr< Tacexpr.Debug >>
  | Tacexpr.Info -> <:expr< Tacexpr.Info >>

let rec mlexpr_of_atomic_tactic = function
  (* Basic tactics *)
  | Tacexpr.TacIntroPattern pl ->
      let pl = mlexpr_of_list (mlexpr_of_located mlexpr_of_intro_pattern) pl in
      <:expr< Tacexpr.TacIntroPattern $pl$ >>
  | Tacexpr.TacIntrosUntil h ->
      <:expr< Tacexpr.TacIntrosUntil $mlexpr_of_quantified_hypothesis h$ >>
  | Tacexpr.TacIntroMove (idopt,idopt') ->
      let idopt = mlexpr_of_ident_option idopt in
      let idopt'= mlexpr_of_move_location mlexpr_of_hyp idopt' in
      <:expr< Tacexpr.TacIntroMove $idopt$ $idopt'$ >>
  | Tacexpr.TacAssumption ->
      <:expr< Tacexpr.TacAssumption >>
  | Tacexpr.TacExact c ->
      <:expr< Tacexpr.TacExact $mlexpr_of_constr c$ >>
  | Tacexpr.TacExactNoCheck c ->
      <:expr< Tacexpr.TacExactNoCheck $mlexpr_of_constr c$ >>
  | Tacexpr.TacVmCastNoCheck c ->
      <:expr< Tacexpr.TacVmCastNoCheck $mlexpr_of_constr c$ >>
  | Tacexpr.TacApply (b,false,cb,None) ->
      <:expr< Tacexpr.TacApply $mlexpr_of_bool b$ False $mlexpr_of_list mlexpr_of_constr_with_binding cb$ None >>
  | Tacexpr.TacElim (false,cb,cbo) ->
      let cb = mlexpr_of_constr_with_binding cb in
      let cbo = mlexpr_of_option mlexpr_of_constr_with_binding cbo in
      <:expr< Tacexpr.TacElim False $cb$ $cbo$ >>
  | Tacexpr.TacElimType c ->
      <:expr< Tacexpr.TacElimType $mlexpr_of_constr c$ >>
  | Tacexpr.TacCase (false,cb) ->
      let cb = mlexpr_of_constr_with_binding cb in
      <:expr< Tacexpr.TacCase False $cb$ >>
  | Tacexpr.TacCaseType c ->
      <:expr< Tacexpr.TacCaseType $mlexpr_of_constr c$ >>
  | Tacexpr.TacFix (ido,n) ->
      let ido = mlexpr_of_ident_option ido in
      let n = mlexpr_of_int n in
      <:expr< Tacexpr.TacFix $ido$ $n$ >>
  | Tacexpr.TacMutualFix (id,n,l) ->
      let id = mlexpr_of_ident id in
      let n = mlexpr_of_int n in
      let f =mlexpr_of_triple mlexpr_of_ident mlexpr_of_int mlexpr_of_constr in
      let l = mlexpr_of_list f l in
      <:expr< Tacexpr.TacMutualFix $id$ $n$ $l$ >>
  | Tacexpr.TacCofix ido ->
      let ido = mlexpr_of_ident_option ido in
      <:expr< Tacexpr.TacCofix $ido$ >>
  | Tacexpr.TacMutualCofix (id,l) ->
      let id = mlexpr_of_ident id in
      let f = mlexpr_of_pair mlexpr_of_ident mlexpr_of_constr in
      let l = mlexpr_of_list f l in
      <:expr< Tacexpr.TacMutualCofix $id$ $l$ >>

  | Tacexpr.TacCut c ->
      <:expr< Tacexpr.TacCut $mlexpr_of_constr c$ >>
  | Tacexpr.TacAssert (t,ipat,c) ->
      let ipat = mlexpr_of_option (mlexpr_of_located mlexpr_of_intro_pattern) ipat in
      <:expr< Tacexpr.TacAssert $mlexpr_of_option mlexpr_of_tactic t$ $ipat$
	      $mlexpr_of_constr c$ >>
  | Tacexpr.TacGeneralize cl ->
      <:expr< Tacexpr.TacGeneralize
	      $mlexpr_of_list
                (mlexpr_of_pair mlexpr_of_occ_constr mlexpr_of_name) cl$ >>
  | Tacexpr.TacGeneralizeDep c ->
      <:expr< Tacexpr.TacGeneralizeDep $mlexpr_of_constr c$ >>
  | Tacexpr.TacLetTac (na,c,cl,b,e) ->
      let na = mlexpr_of_name na in
      let cl = mlexpr_of_clause_pattern cl in
      <:expr< Tacexpr.TacLetTac $na$ $mlexpr_of_constr c$ $cl$
	      $mlexpr_of_bool b$
	      (mlexpr_of_option (mlexpr_of_located mlexpr_of_intro_pattern) e)
      >>

  (* Derived basic tactics *)
  | Tacexpr.TacSimpleInductionDestruct (isrec,h) ->
      <:expr< Tacexpr.TacSimpleInductionDestruct $mlexpr_of_bool isrec$
                  $mlexpr_of_quantified_hypothesis h$ >>
  | Tacexpr.TacInductionDestruct (isrec,ev,l) ->
      <:expr< Tacexpr.TacInductionDestruct $mlexpr_of_bool isrec$ $mlexpr_of_bool ev$
	$mlexpr_of_triple
	(mlexpr_of_list
	   (mlexpr_of_pair
	      mlexpr_of_induction_arg
	      (mlexpr_of_pair
		 (mlexpr_of_option (mlexpr_of_located mlexpr_of_intro_pattern))
		 (mlexpr_of_option (mlexpr_of_located mlexpr_of_intro_pattern)))))
	(mlexpr_of_option mlexpr_of_constr_with_binding)
	(mlexpr_of_option mlexpr_of_clause) l$ >>

  (* Context management *)
  | Tacexpr.TacClear (b,l) ->
      let l = mlexpr_of_list (mlexpr_of_hyp) l in
      <:expr< Tacexpr.TacClear $mlexpr_of_bool b$ $l$ >>
  | Tacexpr.TacClearBody l ->
      let l = mlexpr_of_list (mlexpr_of_hyp) l in
      <:expr< Tacexpr.TacClearBody $l$ >>
  | Tacexpr.TacMove (dep,id1,id2) ->
      <:expr< Tacexpr.TacMove $mlexpr_of_bool dep$
              $mlexpr_of_hyp id1$
              $mlexpr_of_move_location mlexpr_of_hyp id2$ >>

  (* Constructors *)
  | Tacexpr.TacLeft (ev,l) ->
      <:expr< Tacexpr.TacLeft $mlexpr_of_bool ev$ $mlexpr_of_binding_kind l$>>
  | Tacexpr.TacRight (ev,l) ->
      <:expr< Tacexpr.TacRight $mlexpr_of_bool ev$ $mlexpr_of_binding_kind l$>>
  | Tacexpr.TacSplit (ev,b,l) ->
      <:expr< Tacexpr.TacSplit
        ($mlexpr_of_bool ev$,$mlexpr_of_bool b$,$mlexpr_of_list mlexpr_of_binding_kind l$)>>
  | Tacexpr.TacAnyConstructor (ev,t) ->
      <:expr< Tacexpr.TacAnyConstructor $mlexpr_of_bool ev$ $mlexpr_of_option mlexpr_of_tactic t$>>
  | Tacexpr.TacConstructor (ev,n,l) ->
      let n = mlexpr_of_or_var mlexpr_of_int n in
      <:expr< Tacexpr.TacConstructor $mlexpr_of_bool ev$ $n$ $mlexpr_of_binding_kind l$>>

  (* Conversion *)
  | Tacexpr.TacReduce (r,cl) ->
      let l = mlexpr_of_clause cl in
      <:expr< Tacexpr.TacReduce $mlexpr_of_red_expr r$ $l$ >>
  | Tacexpr.TacChange (p,c,cl) ->
      let l = mlexpr_of_clause cl in
      let g = mlexpr_of_option mlexpr_of_constr in
      <:expr< Tacexpr.TacChange $g p$ $mlexpr_of_constr c$ $l$ >>

  (* Equivalence relations *)
  | Tacexpr.TacReflexivity -> <:expr< Tacexpr.TacReflexivity >>
  | Tacexpr.TacSymmetry ido -> <:expr< Tacexpr.TacSymmetry $mlexpr_of_clause ido$ >>
  | Tacexpr.TacTransitivity c -> <:expr< Tacexpr.TacTransitivity $mlexpr_of_option mlexpr_of_constr c$ >>

  (* Automation tactics *)
  | Tacexpr.TacAuto (debug,n,lems,l) ->
      let d = mlexpr_of_debug debug in
      let n = mlexpr_of_option (mlexpr_of_or_var mlexpr_of_int) n in
      let lems = mlexpr_of_list mlexpr_of_constr lems in
      let l = mlexpr_of_option (mlexpr_of_list mlexpr_of_string) l in
      <:expr< Tacexpr.TacAuto $d$ $n$ $lems$ $l$ >>
  | Tacexpr.TacTrivial (debug,lems,l) ->
      let d = mlexpr_of_debug debug in
      let l = mlexpr_of_option (mlexpr_of_list mlexpr_of_string) l in
      let lems = mlexpr_of_list mlexpr_of_constr lems in
      <:expr< Tacexpr.TacTrivial $d$ $lems$ $l$ >>

  | _ -> failwith "Quotation of atomic tactic expressions: TODO"

and mlexpr_of_tactic : (Tacexpr.raw_tactic_expr -> MLast.expr) = function
  | Tacexpr.TacAtom (loc,t) ->
      let loc = of_coqloc loc in
      <:expr< Tacexpr.TacAtom $dloc$ $mlexpr_of_atomic_tactic t$ >>
  | Tacexpr.TacThen (t1,[||],t2,[||]) ->
      <:expr< Tacexpr.TacThen $mlexpr_of_tactic t1$ [||] $mlexpr_of_tactic t2$ [||]>>
  | Tacexpr.TacThens (t,tl) ->
      <:expr< Tacexpr.TacThens $mlexpr_of_tactic t$ $mlexpr_of_list mlexpr_of_tactic tl$>>
  | Tacexpr.TacFirst tl ->
      <:expr< Tacexpr.TacFirst $mlexpr_of_list mlexpr_of_tactic tl$ >>
  | Tacexpr.TacSolve tl ->
      <:expr< Tacexpr.TacSolve $mlexpr_of_list mlexpr_of_tactic tl$ >>
  | Tacexpr.TacTry t ->
      <:expr< Tacexpr.TacTry $mlexpr_of_tactic t$ >>
  | Tacexpr.TacOrelse (t1,t2) ->
      <:expr< Tacexpr.TacOrelse $mlexpr_of_tactic t1$ $mlexpr_of_tactic t2$ >>
  | Tacexpr.TacDo (n,t) ->
      <:expr< Tacexpr.TacDo $mlexpr_of_or_var mlexpr_of_int n$ $mlexpr_of_tactic t$ >>
  | Tacexpr.TacTimeout (n,t) ->
      <:expr< Tacexpr.TacTimeout $mlexpr_of_or_var mlexpr_of_int n$ $mlexpr_of_tactic t$ >>
  | Tacexpr.TacRepeat t ->
      <:expr< Tacexpr.TacRepeat $mlexpr_of_tactic t$ >>
  | Tacexpr.TacProgress t ->
      <:expr< Tacexpr.TacProgress $mlexpr_of_tactic t$ >>
  | Tacexpr.TacShowHyps t ->
      <:expr< Tacexpr.TacShowHyps $mlexpr_of_tactic t$ >>
  | Tacexpr.TacId l ->
      <:expr< Tacexpr.TacId $mlexpr_of_list mlexpr_of_message_token l$ >>
  | Tacexpr.TacFail (n,l) ->
      <:expr< Tacexpr.TacFail $mlexpr_of_or_var mlexpr_of_int n$ $mlexpr_of_list mlexpr_of_message_token l$ >>
(*
  | Tacexpr.TacInfo t -> TacInfo (loc,f t)

  | Tacexpr.TacRec (id,(idl,t)) -> TacRec (loc,(id,(idl,f t)))
  | Tacexpr.TacRecIn (l,t) -> TacRecIn(loc,List.map (fun (id,t) -> (id,f t)) l,f t)
*)
  | Tacexpr.TacLetIn (isrec,l,t) ->
      let f =
	mlexpr_of_pair
	  (mlexpr_of_pair (fun _ -> dloc) mlexpr_of_ident)
	  mlexpr_of_tactic_arg in
      <:expr< Tacexpr.TacLetIn $mlexpr_of_bool isrec$ $mlexpr_of_list f l$ $mlexpr_of_tactic t$ >>
  | Tacexpr.TacMatch (lz,t,l) ->
      <:expr< Tacexpr.TacMatch
        $mlexpr_of_bool lz$
        $mlexpr_of_tactic t$
        $mlexpr_of_list (mlexpr_of_match_rule mlexpr_of_tactic) l$>>
  | Tacexpr.TacMatchGoal (lz,lr,l) ->
      <:expr< Tacexpr.TacMatchGoal
        $mlexpr_of_bool lz$
        $mlexpr_of_bool lr$
        $mlexpr_of_list (mlexpr_of_match_rule mlexpr_of_tactic) l$>>

  | Tacexpr.TacFun (idol,body) ->
      <:expr< Tacexpr.TacFun
        ($mlexpr_of_list mlexpr_of_ident_option idol$,
         $mlexpr_of_tactic body$) >>
  | Tacexpr.TacArg (_,Tacexpr.MetaIdArg (_,true,id)) -> anti loc id
  | Tacexpr.TacArg (_,t) ->
      <:expr< Tacexpr.TacArg $dloc$ $mlexpr_of_tactic_arg t$ >>
  | Tacexpr.TacComplete t ->
      <:expr< Tacexpr.TacComplete $mlexpr_of_tactic t$ >>
  | _ -> failwith "Quotation of tactic expressions: TODO"

and mlexpr_of_tactic_arg = function
  | Tacexpr.MetaIdArg (loc,true,id) ->
    let loc = of_coqloc loc in
    anti loc id
  | Tacexpr.MetaIdArg (loc,false,id) ->
    let loc = of_coqloc loc in
    <:expr< Tacexpr.ConstrMayEval (Genredexpr.ConstrTerm $anti loc id$) >>
  | Tacexpr.TacCall (loc,t,tl) ->
    let loc = of_coqloc loc in
    <:expr< Tacexpr.TacCall $dloc$ $mlexpr_of_reference t$ $mlexpr_of_list mlexpr_of_tactic_arg tl$>>
  | Tacexpr.Tacexp t ->
      <:expr< Tacexpr.Tacexp $mlexpr_of_tactic t$ >>
  | Tacexpr.ConstrMayEval c ->
      <:expr< Tacexpr.ConstrMayEval $mlexpr_of_may_eval mlexpr_of_constr c$ >>
  | Tacexpr.Reference r ->
      <:expr< Tacexpr.Reference $mlexpr_of_reference r$ >>
  | _ -> failwith "mlexpr_of_tactic_arg: TODO"


IFDEF CAMLP5 THEN

let not_impl x =
  let desc =
    if Obj.is_block (Obj.repr x) then
      "tag = " ^ string_of_int (Obj.tag (Obj.repr x))
    else "int_val = " ^ string_of_int (Obj.magic x)
  in
  failwith ("<Q_coqast.patt_of_expt, not impl: " ^ desc)

(* The following function is written without quotation
   in order to be parsable even by camlp4. The version with
   quotation can be found in revision <= 12972 of [q_util.ml4] *)

open MLast

let rec patt_of_expr e =
  let loc = loc_of_expr e in
  match e with
    | ExAcc (_, e1, e2) -> PaAcc (loc, patt_of_expr e1, patt_of_expr e2)
    | ExApp (_, e1, e2) -> PaApp (loc, patt_of_expr e1, patt_of_expr e2)
    | ExLid (_, x) when x = vala "loc" -> PaAny loc
    | ExLid (_, s) -> PaLid (loc, s)
    | ExUid (_, s) -> PaUid (loc, s)
    | ExStr (_, s) -> PaStr (loc, s)
    | ExAnt (_, e) -> PaAnt (loc, patt_of_expr e)
    | _ -> not_impl e

let fconstr e =
  let ee s =
    mlexpr_of_constr (Pcoq.Gram.entry_parse e
			(Pcoq.Gram.parsable (Stream.of_string s)))
  in
  let ep s = patt_of_expr (ee s) in
  Quotation.ExAst (ee, ep)

let ftac e =
  let ee s =
    mlexpr_of_tactic (Pcoq.Gram.entry_parse e
			(Pcoq.Gram.parsable (Stream.of_string s)))
  in
  let ep s = patt_of_expr (ee s) in
  Quotation.ExAst (ee, ep)

let _ =
  Quotation.add "constr" (fconstr Pcoq.Constr.constr_eoi);
  Quotation.add "tactic" (ftac Pcoq.Tactic.tactic_eoi);
  Quotation.default := "constr"

ELSE

open Pcaml

let expand_constr_quot_expr loc _loc_name_opt contents =
  mlexpr_of_constr
    (Pcoq.Gram.parse_string Pcoq.Constr.constr_eoi loc contents)

let expand_tactic_quot_expr loc _loc_name_opt contents =
  mlexpr_of_tactic
    (Pcoq.Gram.parse_string Pcoq.Tactic.tactic_eoi loc contents)

let _ =
  (* FIXME: for the moment, we add quotations in expressions only, not pattern *)
  Quotation.add "constr" Quotation.DynAst.expr_tag expand_constr_quot_expr;
  Quotation.add "tactic" Quotation.DynAst.expr_tag expand_tactic_quot_expr;
  Quotation.default := "constr"

END


==> anc/HoTT/coq-HoTT/grammar/q_util.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file defines standard combinators to build ml expressions *)

open Compat

let mlexpr_of_list f l =
  List.fold_right
    (fun e1 e2 ->
      let e1 = f e1 in
       let loc = CompatLoc.merge (MLast.loc_of_expr e1) (MLast.loc_of_expr e2) in
       <:expr< [$e1$ :: $e2$] >>)
    l (let loc = CompatLoc.ghost in <:expr< [] >>)

let mlexpr_of_pair m1 m2 (a1,a2) =
  let e1 = m1 a1 and e2 = m2 a2 in
  let loc = CompatLoc.merge (MLast.loc_of_expr e1) (MLast.loc_of_expr e2) in
  <:expr< ($e1$, $e2$) >>

let mlexpr_of_triple m1 m2 m3 (a1,a2,a3)=
  let e1 = m1 a1 and e2 = m2 a2 and e3 = m3 a3 in
  let loc = CompatLoc.merge (MLast.loc_of_expr e1) (MLast.loc_of_expr e3) in
  <:expr< ($e1$, $e2$, $e3$) >>

let mlexpr_of_quadruple m1 m2 m3 m4 (a1,a2,a3,a4)=
  let e1 = m1 a1 and e2 = m2 a2 and e3 = m3 a3 and e4 = m4 a4 in
  let loc = CompatLoc.merge (MLast.loc_of_expr e1) (MLast.loc_of_expr e4) in
  <:expr< ($e1$, $e2$, $e3$, $e4$) >>

(* We don't give location for tactic quotation! *)
let loc = CompatLoc.ghost


let mlexpr_of_bool = function
  | true -> <:expr< True >>
  | false -> <:expr< False >>

let mlexpr_of_int n = <:expr< $int:string_of_int n$ >>

let mlexpr_of_string s = <:expr< $str:s$ >>

let mlexpr_of_option f = function
  | None -> <:expr< None >>
  | Some e -> <:expr< Some $f e$ >>

let rec mlexpr_of_prod_entry_key = function
  | Pcoq.Alist1 s -> <:expr< Pcoq.Alist1 $mlexpr_of_prod_entry_key s$ >>
  | Pcoq.Alist1sep (s,sep) -> <:expr< Pcoq.Alist1sep $mlexpr_of_prod_entry_key s$ $str:sep$ >>
  | Pcoq.Alist0 s -> <:expr< Pcoq.Alist0 $mlexpr_of_prod_entry_key s$ >>
  | Pcoq.Alist0sep (s,sep) -> <:expr< Pcoq.Alist0sep $mlexpr_of_prod_entry_key s$ $str:sep$ >>
  | Pcoq.Aopt s -> <:expr< Pcoq.Aopt $mlexpr_of_prod_entry_key s$ >>
  | Pcoq.Amodifiers s -> <:expr< Pcoq.Amodifiers $mlexpr_of_prod_entry_key s$ >>
  | Pcoq.Aself -> <:expr< Pcoq.Aself >>
  | Pcoq.Anext -> <:expr< Pcoq.Anext >>
  | Pcoq.Atactic n -> <:expr< Pcoq.Atactic $mlexpr_of_int n$ >>
  | Pcoq.Agram s -> Errors.anomaly (Pp.str "Agram not supported")
  | Pcoq.Aentry ("",s) -> <:expr< Pcoq.Agram (Pcoq.Gram.Entry.obj $lid:s$) >>
  | Pcoq.Aentry (u,s) -> <:expr< Pcoq.Aentry $str:u$ $str:s$ >>


==> anc/HoTT/coq-HoTT/grammar/q_util.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat

val mlexpr_of_list :  ('a -> MLast.expr) -> 'a list -> MLast.expr

val mlexpr_of_pair :
  ('a -> MLast.expr) -> ('b -> MLast.expr)
    -> 'a * 'b -> MLast.expr

val mlexpr_of_triple :
  ('a -> MLast.expr) -> ('b -> MLast.expr) -> ('c -> MLast.expr)
    -> 'a * 'b * 'c -> MLast.expr

val mlexpr_of_quadruple :
  ('a -> MLast.expr) -> ('b -> MLast.expr) ->
    ('c -> MLast.expr) -> ('d -> MLast.expr) -> 'a * 'b * 'c * 'd -> MLast.expr

val mlexpr_of_bool : bool -> MLast.expr

val mlexpr_of_int : int -> MLast.expr

val mlexpr_of_string : string -> MLast.expr

val mlexpr_of_option : ('a -> MLast.expr) -> 'a option -> MLast.expr

val mlexpr_of_prod_entry_key : Pcoq.prod_entry_key -> MLast.expr


==> anc/HoTT/coq-HoTT/grammar/tacextend.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "tools/compat5b.cmo" i*)

open Util
open Pp
open Genarg
open Q_util
open Q_coqast
open Argextend
open Pcoq
open Extrawit
open Egramml
open Compat

let rec make_patt = function
  | [] -> <:patt< [] >>
  | GramNonTerminal(loc',_,_,Some p)::l ->
      let p = Names.Id.to_string p in
      <:patt< [ $lid:p$ :: $make_patt l$ ] >>
  | _::l -> make_patt l

let rec make_when loc = function
  | [] -> <:expr< True >>
  | GramNonTerminal(loc',t,_,Some p)::l ->
      let loc' = of_coqloc loc' in
      let p = Names.Id.to_string p in
      let l = make_when loc l in
      let loc = CompatLoc.merge loc' loc in
      let t = mlexpr_of_argtype loc' t in
      <:expr< Genarg.argument_type_eq (Genarg.genarg_tag $lid:p$) $t$ && $l$ >>
  | _::l -> make_when loc l

let rec make_let e = function
  | [] -> e
  | GramNonTerminal(loc,t,_,Some p)::l ->
      let loc = of_coqloc loc in
      let p = Names.Id.to_string p in
      let loc = CompatLoc.merge loc (MLast.loc_of_expr e) in
      let e = make_let e l in
      let v = <:expr< Genarg.out_gen $make_wit loc t$ $lid:p$ >> in
      <:expr< let $lid:p$ = $v$ in $e$ >>
  | _::l -> make_let e l

let rec extract_signature = function
  | [] -> []
  | GramNonTerminal (_,t,_,_) :: l -> t :: extract_signature l
  | _::l -> extract_signature l

let check_unicity s l =
  let l' = List.map (fun (l,_) -> extract_signature l) l in
  if not (Util.List.distinct l') then
    Pp.msg_warning
      (strbrk ("Two distinct rules of tactic entry "^s^" have the same "^
      "non-terminals in the same order: put them in distinct tactic entries"))

let make_clause (pt,e) =
  (make_patt pt,
   vala (Some (make_when (MLast.loc_of_expr e) pt)),
   make_let e pt)

let make_fun_clauses loc s l =
  check_unicity s l;
  Compat.make_fun loc (List.map make_clause l)

let rec make_args = function
  | [] -> <:expr< [] >>
  | GramNonTerminal(loc,t,_,Some p)::l ->
      let loc = of_coqloc loc in
      let p = Names.Id.to_string p in
      <:expr< [ Genarg.in_gen $make_wit loc t$ $lid:p$ :: $make_args l$ ] >>
  | _::l -> make_args l

let mlexpr_terminals_of_grammar_tactic_prod_item_expr = function
  | GramTerminal s -> <:expr< Some $mlexpr_of_string s$ >>
  | GramNonTerminal (loc,nt,_,sopt) ->
    let loc = of_coqloc loc in <:expr< None >>

let make_prod_item = function
  | GramTerminal s -> <:expr< Egramml.GramTerminal $str:s$ >>
  | GramNonTerminal (loc,nt,g,sopt) ->
      let loc = of_coqloc loc in
      <:expr< Egramml.GramNonTerminal $default_loc$ $mlexpr_of_argtype loc nt$
      $mlexpr_of_prod_entry_key g$ $mlexpr_of_option mlexpr_of_ident sopt$ >>

let mlexpr_of_clause =
  mlexpr_of_list (fun (a,b) -> mlexpr_of_list make_prod_item a)

let rec make_tags loc = function
  | [] -> <:expr< [] >>
  | GramNonTerminal(loc',t,_,Some p)::l ->
      let loc' = of_coqloc loc' in
      let l = make_tags loc l in
      let loc = CompatLoc.merge loc' loc in
      let t = mlexpr_of_argtype loc' t in
      <:expr< [ $t$ :: $l$ ] >>
  | _::l -> make_tags loc l

let make_one_printing_rule se (pt,e) =
  let level = mlexpr_of_int 0 in (* only level 0 supported here *)
  let loc = MLast.loc_of_expr e in
  let prods = mlexpr_of_list mlexpr_terminals_of_grammar_tactic_prod_item_expr pt in
  <:expr< { Pptactic.pptac_key = $se$;
            pptac_args = $make_tags loc pt$;
            pptac_prods = ($level$, $prods$) } >>

let make_printing_rule se = mlexpr_of_list (make_one_printing_rule se)

let rec possibly_empty_subentries loc = function
  | [] -> []
  | (s,prodsl) :: l ->
    let rec aux = function
    | [] -> (false,<:expr< None >>)
    | prods :: rest ->
      try
        let l = List.map (function
        | GramNonTerminal(_,(List0ArgType _|
                             OptArgType _|
                             ExtraArgType _ as t),_,_)->
            (* This possibly parses epsilon *)
            let rawwit = make_rawwit loc t in
            <:expr< match Genarg.default_empty_value $rawwit$ with
                    [ None -> failwith ""
                    | Some v ->
                        Tacintern.intern_genarg Tacintern.fully_empty_glob_sign
                          (Genarg.in_gen $rawwit$ v) ] >>
        | GramTerminal _ | GramNonTerminal(_,_,_,_) ->
            (* This does not parse epsilon (this Exit is static time) *)
             raise Exit) prods in
        if has_extraarg prods then
          (true,<:expr< try Some $mlexpr_of_list (fun x -> x) l$
                        with [ Failure "" -> $snd (aux rest)$ ] >>)
        else
          (true, <:expr< Some $mlexpr_of_list (fun x -> x) l$ >>)
      with Exit -> aux rest in
    let (nonempty,v) = aux prodsl in
    if nonempty then (s,v) :: possibly_empty_subentries loc l
    else possibly_empty_subentries loc l

let possibly_atomic loc prods =
  let l = List.map_filter (function
    | GramTerminal s :: l, _ -> Some (s,l)
    | _ -> None) prods in
  possibly_empty_subentries loc (List.factorize_left l)

let declare_tactic loc s cl =
  let se = mlexpr_of_string s in
  let pp = make_printing_rule se cl in
  let gl = mlexpr_of_clause cl in
  let atomic_tactics =
    mlexpr_of_list (mlexpr_of_pair mlexpr_of_string (fun x -> x))
      (possibly_atomic loc cl) in
  declare_str_items loc
    [ <:str_item< do {
      try
        let _=Tacintern.add_tactic $se$ $make_fun_clauses loc s cl$ in
        List.iter
          (fun (s,l) -> match l with
           [ Some l ->
              Tacintern.add_primitive_tactic s
              (Tacexpr.TacAtom($default_loc$,
                 Tacexpr.TacExtend($default_loc$,$se$,l)))
           | None -> () ])
          $atomic_tactics$
      with [ e when Errors.noncritical e ->
	Pp.msg_warning
	  (Pp.app
	     (Pp.str ("Exception in tactic extend " ^ $se$ ^": "))
	     (Errors.print e)) ];
      Egramml.extend_tactic_grammar $se$ $gl$;
      List.iter Pptactic.declare_extra_tactic_pprule $pp$; } >>
    ]

open Pcaml
open PcamlSig

EXTEND
  GLOBAL: str_item;
  str_item:
    [ [ "TACTIC"; "EXTEND"; s = tac_name;
        OPT "|"; l = LIST1 tacrule SEP "|";
        "END" ->
         declare_tactic loc s l ] ]
  ;
  tacrule:
    [ [ "["; l = LIST1 tacargs; "]"; "->"; "["; e = Pcaml.expr; "]" ->
	(match l with
	  | GramNonTerminal _ :: _ ->
	    (* En attendant la syntaxe de tacticielles *)
	    failwith "Tactic syntax must start with an identifier"
	  | _ -> (l,e))
    ] ]
  ;
  tacargs:
    [ [ e = LIDENT; "("; s = LIDENT; ")" ->
        let t, g = interp_entry_name false None e "" in
        GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | e = LIDENT; "("; s = LIDENT; ","; sep = STRING; ")" ->
        let t, g = interp_entry_name false None e sep in
        GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | s = STRING ->
	if String.is_empty s then Errors.user_err_loc (!@loc,"",Pp.str "Empty terminal.");
        GramTerminal s
    ] ]
  ;
  tac_name:
    [ [ s = LIDENT -> s
      | s = UIDENT -> s
    ] ]
  ;
  END


==> anc/HoTT/coq-HoTT/grammar/vernacextend.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "tools/compat5b.cmo" i*)

open Pp
open Util
open Q_util
open Argextend
open Tacextend
open Pcoq
open Egramml
open Compat

let rec make_let e = function
  | [] -> e
  | GramNonTerminal(loc,t,_,Some p)::l ->
      let loc = of_coqloc loc in
      let p = Names.Id.to_string p in
      let loc = CompatLoc.merge loc (MLast.loc_of_expr e) in
      let e = make_let e l in
      <:expr< let $lid:p$ = Genarg.out_gen $make_rawwit loc t$ $lid:p$ in $e$ >>
  | _::l -> make_let e l

let check_unicity s l =
  let l' = List.map (fun (_,l,_) -> extract_signature l) l in
  if not (Util.List.distinct l') then
    Pp.msg_warning
      (strbrk ("Two distinct rules of entry "^s^" have the same "^
      "non-terminals in the same order: put them in distinct vernac entries"))

let make_clause (_,pt,e) =
  (make_patt pt,
   vala (Some (make_when (MLast.loc_of_expr e) pt)),
   make_let e pt)

let make_fun_clauses loc s l =
  check_unicity s l;
  Compat.make_fun loc (List.map make_clause l)

let mlexpr_of_clause =
  mlexpr_of_list
    (fun (a,b,c) -> mlexpr_of_list make_prod_item
       (Option.List.cons (Option.map (fun a -> GramTerminal a) a) b))

let declare_command loc s nt cl =
  let se = mlexpr_of_string s in
  let gl = mlexpr_of_clause cl in
  let funcl = make_fun_clauses loc s cl in
  declare_str_items loc
    [ <:str_item< do {
	try Vernacinterp.vinterp_add $se$ $funcl$
	with [ e when Errors.noncritical e ->
	  Pp.msg_warning
	    (Pp.app
	       (Pp.str ("Exception in vernac extend " ^ $se$ ^": "))
	       (Errors.print e)) ];
	Egramml.extend_vernac_command_grammar $se$ $nt$ $gl$
      } >> ]

open Pcaml
open PcamlSig

EXTEND
  GLOBAL: str_item;
  str_item:
    [ [ "VERNAC"; "COMMAND"; "EXTEND"; s = UIDENT;
        OPT "|"; l = LIST1 rule SEP "|";
        "END" ->
         declare_command loc s <:expr<None>> l
      | "VERNAC"; nt = LIDENT ; "EXTEND"; s = UIDENT;
        OPT "|"; l = LIST1 rule SEP "|";
        "END" ->
          declare_command loc s <:expr<Some $lid:nt$>> l ] ]
  ;
  (* spiwack: comment-by-guessing: it seems that the isolated string (which
      otherwise could have been another argument) is not passed to the
      VernacExtend interpreter function to discriminate between the clauses. *)
  rule:
    [ [ "["; s = STRING; l = LIST0 args; "]"; "->"; "["; e = Pcaml.expr; "]"
        ->
      if String.is_empty s then Errors.user_err_loc (!@loc,"",Pp.str"Command name is empty.");
      (Some s,l,<:expr< fun () -> $e$ >>)
      | "[" ; "-" ; l = LIST1 args ; "]" ; "->" ; "[" ; e = Pcaml.expr ; "]" ->
	  (None,l,<:expr< fun () -> $e$ >>)
    ] ]
  ;
  args:
    [ [ e = LIDENT; "("; s = LIDENT; ")" ->
        let t, g = interp_entry_name false None e "" in
        GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | e = LIDENT; "("; s = LIDENT; ","; sep = STRING; ")" ->
        let t, g = interp_entry_name false None e sep in
        GramNonTerminal (!@loc, t, g, Some (Names.Id.of_string s))
      | s = STRING ->
        GramTerminal s
    ] ]
  ;
  END
;;


==> anc/HoTT/coq-HoTT/ide/FAQ <==
			CoqIde FAQ

Q0) What is CoqIde?
R0: A powerfull graphical interface for Coq. See http://coq.inria.fr. for more informations.

Q1) How to enable Emacs keybindings?
R1: Insert 
	gtk-key-theme-name = "Emacs"
in your gtkrc file. The location of this file is system-dependent. If you're running
Gnome, you may use the graphical configuration tools.

Q2) How to enable antialiased fonts?
R2) Set the GDK_USE_XFT variable to 1. This is by default with Gtk >= 2.2.
    If some of your fonts are not available, set GDK_USE_XFT to 0.

Q4) How to use those Forall and Exists pretty symbols?
R4) Thanks to the Notation features in Coq, you just need to insert these
	lines in your Coq Buffer :
======================================================================
Notation "∀ x : t, P" := (forall x:t, P) (at level 200, x ident).
Notation "∃ x : t, P" := (exists x:t, P) (at level 200, x ident).
======================================================================
Copy/Paste of these lines from this file will not work outside of CoqIde.
You need to load a file containing these lines or to enter the "∀" 
using an input method (see Q5). To try it just use "Require utf8" from inside
CoqIde. 
To enable these notations automatically start coqide with
	coqide -l utf8
In the ide subdir of Coq library, you will find a sample utf8.v with some 
pretty simple notations.

Q5) How to define an input method for non ASCII symbols?
R5)-First solution : type "<CONTROL><SHIFT>2200" to enter a forall in the script widow. 
	2200 is the hexadecimal code for forall in unicode charts and is encoded as "∀"	
	in UTF-8.
	2203 is for exists. See http://www.unicode.org for more codes.
-Second solution : Use an input method editor, such as SCIM or iBus. The latter offers 
a module for LaTeX-like inputting.

Q6) How to customize the shortcuts for menus?
R6) Two solutions are offered:
  - Edit $XDG_CONFIG_HOME/coq/coqide.keys by hand or
  - If your system allows it, from CoqIde, you may select a menu entry and press the 
    desired shortcut. 

Q7) What encoding should I use? What is this \x{iiii} in my file?
R7) The encoding option is related to the way files are saved.
 Keep it as UTF-8 until it becomes important for you to exchange files 
 with non UTF-8 aware applications.
 If you choose something else than UTF-8, then missing characters will 
 be encoded by \x{....} or \x{........} where each dot is an hex. digit. 
 The number between braces is the hexadecimal UNICODE index for the
  missing character.
    


==> anc/HoTT/coq-HoTT/ide/config_lexer.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

{

  open Lexing
  open Format

  let string_buffer = Buffer.create 1024

}

let space = [' ' '\010' '\013' '\009' '\012']
let char = ['A'-'Z' 'a'-'z' '_' '0'-'9']
let ident = char+
let ignore = space | ('#' [^ '\n']*)

rule prefs m = parse
  |ignore* (ident as id) ignore* '=' { let conf = str_list [] lexbuf in
				 prefs (Util.String.Map.add id conf m) lexbuf }
  | _     { let c = lexeme_start lexbuf in
	      eprintf "coqiderc: invalid character (%d)\n@." c;
	      prefs m lexbuf }
  | eof   { m }

and str_list l = parse
  | ignore* '"'   { Buffer.reset string_buffer;
		    Buffer.add_char string_buffer '"';
		    string lexbuf;
		    let s = Buffer.contents string_buffer in
		      str_list ((Scanf.sscanf s "%S" (fun s -> s))::l) lexbuf }
  |ignore+ { List.rev l}

and string = parse
  | '"'  { Buffer.add_char string_buffer '"' }
  | '\\' '"' | _
         { Buffer.add_string string_buffer (lexeme lexbuf); string lexbuf }
  | eof  { eprintf "coqiderc: unterminated string\n@." }

{

  let load_file f =
    let c = open_in f in
    let lb = from_channel c in
    let m = prefs Util.String.Map.empty lb in
    close_in c;
    m

  let print_file f m =
    let c = open_out f in
    let fmt = formatter_of_out_channel c in
    let rec print_list fmt = function
      | [] -> ()
      | s :: sl -> fprintf fmt "%S@ %a" s print_list sl
    in
    Util.String.Map.iter
      (fun k s -> fprintf fmt "@[<hov 2>%s = %a@]@\n" k print_list s) m;
    fprintf fmt "@.";
    close_out c

}


==> anc/HoTT/coq-HoTT/ide/coq.lang <==
<?xml version="1.0" encoding="UTF-8"?>
<language id="coq" _name="Coq" version="2.0" _section="Scientific">
  <metadata>
    <property name="globs">*.v</property>
    <property name="block-comment-start">\(\*</property>
    <property name="block-comment-stop">\*\)</property>
  </metadata>
  
  <styles>
    <style id="comment" _name="Comment" map-to="def:comment"/>
    <style id="coqdoc" _name="Coqdoc text" map-to="def:note"/>
    <style id="vernac-keyword" _name="Vernacular keyword" map-to="def:keyword"/>
    <style id="gallina-keyword" _name="Gallina keyword" map-to="def:keyword"/>
    <style id="identifier" _name="Identifier" map-to="def:identifier"/>
    <style id="constr-keyword" _name="Cic keyword" map-to="def:keyword"/>
    <style id="constr-sort" _name="Cic sort" map-to="def:builtin"/>
    <style id="string" _name="String" map-to="def:string"/>
    <style id="escape" _name="Escaped Character" map-to="def:special-char"/>
    <style id="error" _name="Error" map-to="def:error"/>
    <style id="safe" _name="Checked Part"/>
    <style id="sentence" _name="Sentence terminator"/>
  </styles>
  
  <definitions>
    <define-regex id="space">\s</define-regex>
    <define-regex id="first_ident_char">[_\p{L}]</define-regex>
    <define-regex id="ident_char">[_\p{L}'\pN]</define-regex>
    <define-regex id="ident">\%{first_ident_char}\%{ident_char}*</define-regex>
    <define-regex id="qualit">(\%{ident}*\.)*\%{ident}</define-regex>
    <define-regex id="undotted_sep">[-+*{}]</define-regex>
    <define-regex id="dot_sep">\.(\s|\z)</define-regex>
    <define-regex id="single_decl">(Definition)|(Let)|(Example)|(SubClass)|(Fixpoint)|(CoFixpoint)|(Scheme)|(Function)|(Hypothesis)|(Axiom)|(Variable)|(Parameter)|(Conjecture)|(Inductive)|(CoInductive)|(Record)|(Structure)|(Ltac)|(Instance)|(Context)|(Class)|(Module(\%{space}+Type)?)|(Existing\%{space}+Instance)|(Canonical\%{space}+Structure)</define-regex>
    <define-regex id="mult_decl">(Hypotheses)|(Axioms)|(Variables)|(Parameters)|(Implicit\%{space}+Type(s)?)</define-regex>
    <define-regex id="locality">(((Local)|(Global))\%{space}+)?</define-regex>
    <define-regex id="begin_proof">(Theorem)|(Lemma)|(Fact)|(Remark)|(Corollary)|(Proposition)|(Property)</define-regex>
    <define-regex id="end_proof">(Qed)|(Defined)|(Admitted)|(Abort)</define-regex>
    <define-regex id="decl_head">((?'gal'(Program\%{space}+)?(\%{single_decl}|\%{begin_proof}))\%{space}+(?'id'\%{ident}))|((?'gal4list'\%{mult_decl})(?'id_list'(\%{space}+\%{ident})*))</define-regex>

    <context id="escape-seq" style-ref="escape">
      <match>""</match>
    </context>
    <context id="string" style-ref="string">
      <start>"</start>
      <end>"</end>
      <include>
	<context ref="escape-seq"/>
      </include>
    </context>
    <context id="coq" class="no-spell-check">
      <include>
        <context ref="string"/>
	<context id="coqdoc" style-ref="coqdoc" class-disabled="no-spell-check">
	  <start>\(\*\*(\s|\z)</start>
	  <end>\*\)</end>
	  <include>
	    <context ref="comment-in-comment"/>
	    <context ref="string"/>
	    <context ref="escape-seq"/>
	  </include>
	</context>
	<context id="comment" style-ref="comment" class="comment" class-disabled="no-spell-check">
	  <start>\(\*</start>
	  <end>\*\)</end>
	  <include>
	    <context id="comment-in-comment" style-ref="comment" class="comment" class-disabled="no-spell-check">
	      <start>\(\*</start>
	      <end>\*\)</end>
	      <include>
		<context ref="comment-in-comment"/>
		<context ref="string"/>
		<context ref="escape-seq"/>
	      </include>
	    </context>
	    <context ref="string"/>
	    <context ref="escape-seq"/>
	  </include>
	</context>
	<context id="declaration">
	  <start>\%{decl_head}</start>
	  <end>\%{dot_sep}</end>
	  <include>
	    <context sub-pattern="id" where="start" style-ref="identifier"/>
	    <context sub-pattern="gal" where="start" style-ref="gallina-keyword"/>
	    <context sub-pattern="id_list" where="start" style-ref="identifier"/>
	    <context sub-pattern="gal4list" where="start" style-ref="gallina-keyword"/>
	    <context id="constr-keyword" style-ref="constr-keyword">
	      <keyword>forall</keyword>
	      <keyword>fun</keyword>
	      <keyword>match</keyword>
	      <keyword>fix</keyword>
	      <keyword>cofix</keyword>
	      <keyword>with</keyword>
	      <keyword>for</keyword>
	      <keyword>end</keyword>
	      <keyword>as</keyword>
	      <keyword>let</keyword>
	      <keyword>in</keyword>
	      <keyword>if</keyword>
	      <keyword>then</keyword>
	      <keyword>else</keyword>
	      <keyword>return</keyword>
	    </context>
	    <context id="constr-sort" style-ref="constr-sort">
	      <keyword>Prop</keyword>
	      <keyword>Set</keyword>
	      <keyword>Type</keyword>
	    </context>
	    <context id="dot-nosep">
	      <match>\.\.</match>
	    </context>
	    <context ref="comment"/>
	    <context ref="string"/>
	    <context ref="coqdoc"/>
	  </include>
	</context>
	<context id="proof">
	  <start>Proof</start>
	  <end>\%{end_proof}\%{dot_sep}</end>
	  <include>
	    <context sub-pattern="0" where="start" style-ref="vernac-keyword"/>
	    <context sub-pattern="0" where="end" style-ref="vernac-keyword"/>
	    <context ref="command"/>
	    <context ref="scope-command"/>
	    <context ref="hint-command"/>
	    <context ref="command-for-qualit"/>
	    <context ref="declaration"/>
	    <context ref="comment"/>
	    <context ref="string"/>
	    <context ref="coqdoc"/>
	    <context ref="proof"/>
	    <context ref="undotted-sep"/>
	    <context id="tactic" extend-parent="false">
	      <start>\b[^-+*{}]</start>
	      <end>\%{dot_sep}</end>
	      <include>
		<context ref="dot-nosep"/>
		<context ref="constr-keyword"/>
		<context ref="constr-sort"/>
	      </include>
	    </context>
	  </include>
	</context>
	<context id="undotted-sep" style-ref="vernac-keyword">
	  <match>\%{undotted_sep}</match>
	</context>
	<context id="command" style-ref="vernac-keyword">
	  <keyword>Add</keyword>
	  <keyword>Check</keyword>
	  <keyword>Eval</keyword>
	  <keyword>Load</keyword>
	  <keyword>Undo</keyword>
	  <keyword>Goal</keyword>
	  <keyword>Print</keyword>
	  <keyword>Save</keyword>
	  <keyword>Comments</keyword>
	  <keyword>Solve\%{space}+Obligation</keyword>
	  <keyword>((Uns)|(S))et(\%{space}+\%{ident})+</keyword>
	  <keyword>(\%{locality}|((Reserved)|(Tactic))\%{space}+)?Notation</keyword>
	  <keyword>\%{locality}Infix</keyword>
	  <keyword>(Print)|(Reset)\%{space}+Extraction\%{space}+(Inline)|(Blacklist)</keyword>
	</context>
	<context id="hint-command" style-ref="vernac-keyword">
	  <prefix>\%{locality}Hint\%{space}+</prefix>
	  <keyword>Resolve</keyword>
	  <keyword>Immediate</keyword>
	  <keyword>Constructors</keyword>
	  <keyword>unfold</keyword>
	  <keyword>Opaque</keyword>
	  <keyword>Transparent</keyword>
	  <keyword>Extern</keyword>
	</context>
	<context id="scope-command" style-ref="vernac-keyword">
	  <suffix>\%{space}+Scope</suffix>
	  <keyword>\%{locality}Open</keyword>
	  <keyword>\%{locality}Close</keyword>
	  <keyword>Bind</keyword>
	  <keyword>Delimit</keyword>
	</context>
	<context id="command-for-qualit">
	  <suffix>\%{space}+(?'qua'\%{qualit})</suffix>
	  <keyword>Chapter</keyword>
	  <keyword>Combined\%{space}+Scheme</keyword>
	  <keyword>End</keyword>
	  <keyword>Section</keyword>
	  <keyword>Arguments</keyword>
	  <keyword>(Import)|(Include)</keyword>
	  <keyword>Require(\%{space}+((Import)|(Export)))?</keyword>
	  <keyword>(Recursive\%{space}+)?Extraction(\%{space}+(Language\%{space}+(Ocaml)|(Haskell)|(Scheme)|(Toplevel))|(Library)|((No)?Inline)|(Blacklist))?</keyword>
	  <keyword>Extract\%{space}+(Inlined\%{space}+)?(Constant)|(Inductive)</keyword>
	  <include>
	    <context sub-pattern="1" style-ref="vernac-keyword"/>
	    <context sub-pattern="qua" style-ref="identifier"/>
	  </include>
	</context>
	<context id="command-for-qualit-list" style-ref="vernac-keyword">
	  <suffix>(?'qua_list'(\%{space}+\%{qualit})+)</suffix>
	  <keyword>Typeclasses (Transparent)|(Opaque)</keyword>
	  <include>
	    <context sub-pattern="qua_list" style-ref="identifier"/>
	  </include>
	</context>
      </include>
    </context>
  </definitions>
</language>


==> anc/HoTT/coq-HoTT/ide/coq.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ideutils
open Preferences

(** * Version and date *)

let get_version_date () =
  let date =
    if Glib.Utf8.validate Coq_config.date
    then Coq_config.date
    else "<date not printable>" in
  try
    (* the following makes sense only when running with local layout *)
    let coqroot = Filename.concat
      (Filename.dirname Sys.executable_name)
      Filename.parent_dir_name
    in
    let ch = open_in (Filename.concat coqroot "revision") in
    let ver = input_line ch in
    let rev = input_line ch in
    (ver,rev)
  with _ -> (Coq_config.version,date)

let short_version () =
  let (ver,date) = get_version_date () in
  Printf.sprintf "The Coq Proof Assistant, version %s (%s)\n" ver date

let version () =
  let (ver,date) = get_version_date () in
    Printf.sprintf
      "The Coq Proof Assistant, version %s (%s)\
       \nArchitecture %s running %s operating system\
       \nGtk version is %s\
       \nThis is %s (%s is the best one for this architecture and OS)\
       \n"
      ver date
      Coq_config.arch Sys.os_type
      (let x,y,z = GMain.Main.version in Printf.sprintf "%d.%d.%d" x y z)
      (Filename.basename Sys.executable_name)
      Coq_config.best


(** * Initial checks by launching test coqtop processes *)

let rec read_all_lines in_chan =
  try
    let arg = input_line in_chan in
    arg::(read_all_lines in_chan)
  with End_of_file -> []

let fatal_error_popup msg =
  let popup = GWindow.message_dialog ~buttons:GWindow.Buttons.ok
    ~message_type:`ERROR ~message:msg ()
  in ignore (popup#run ()); exit 1

let final_info_popup small msg =
  if small then
    let popup = GWindow.message_dialog ~buttons:GWindow.Buttons.ok
      ~message_type:`INFO ~message:msg ()
    in
    let _ = popup#run () in
    exit 0
  else
    let popup = GWindow.dialog () in
    let button = GButton.button ~label:"ok" ~packing:popup#action_area#add ()
    in
    let scroll = GBin.scrolled_window ~hpolicy:`NEVER ~vpolicy:`AUTOMATIC
      ~packing:popup#vbox#add ~height:500 ()
    in
    let _ = GMisc.label ~text:msg ~packing:scroll#add_with_viewport () in
    let _ = popup#connect#destroy ~callback:(fun _ -> exit 0) in
    let _ = button#connect#clicked ~callback:(fun _ -> exit 0) in
    let _ = popup#run () in
    exit 0

let connection_error cmd lines exn =
  fatal_error_popup
    ("Connection with coqtop failed!\n"^
     "Command was: "^cmd^"\n"^
     "Answer was: "^(String.concat "\n  " lines)^"\n"^
     "Exception was: "^Printexc.to_string exn)

let display_coqtop_answer cmd lines =
  final_info_popup (List.length lines < 30)
    ("Coqtop exited\n"^
     "Command was: "^cmd^"\n"^
     "Answer was: "^(String.concat "\n  " lines))

let check_remaining_opt arg =
  if arg <> "" && arg.[0] = '-' then fatal_error_popup ("Illegal option: "^arg)

let rec filter_coq_opts args =
  let argstr = String.concat " " (List.map Filename.quote args) in
  let cmd = Filename.quote (coqtop_path ()) ^" -nois -filteropts " ^ argstr in
  let cmd = requote cmd in
  let filtered_args = ref [] in
  let errlines = ref [] in
  try
    let oc,ic,ec = Unix.open_process_full cmd (Unix.environment ()) in
    filtered_args := read_all_lines oc;
    errlines := read_all_lines ec;
    match Unix.close_process_full (oc,ic,ec) with
      | Unix.WEXITED 0 ->
	List.iter check_remaining_opt !filtered_args; !filtered_args
      | Unix.WEXITED 127 -> asks_for_coqtop args
      | _ -> display_coqtop_answer cmd (!filtered_args @ !errlines)
  with Sys_error _ -> asks_for_coqtop args
    | e -> connection_error cmd (!filtered_args @ !errlines) e

and asks_for_coqtop args =
  let pb_mes = GWindow.message_dialog
    ~message:"Failed to load coqtop. Reset the preference to default ?"
    ~message_type:`QUESTION ~buttons:GWindow.Buttons.yes_no () in
  match pb_mes#run () with
    | `YES ->
      let () = current.cmd_coqtop  <- None in
      let () = custom_coqtop := None in
      let () = pb_mes#destroy () in
      filter_coq_opts args
    | `DELETE_EVENT | `NO ->
      let () = pb_mes#destroy () in
      let cmd_sel = GWindow.file_selection
	~title:"Coqtop to execute (edit your preference then)"
	~filename:(coqtop_path ()) ~urgency_hint:true () in
      match cmd_sel#run () with
	| `OK ->
	  let () = custom_coqtop := (Some cmd_sel#filename) in
	  let () = cmd_sel#destroy () in
	  filter_coq_opts args
	| `CANCEL | `DELETE_EVENT | `HELP -> exit 0

exception WrongExitStatus of string

let print_status = function
  | Unix.WEXITED n -> "WEXITED "^string_of_int n
  | Unix.WSIGNALED n -> "WSIGNALED "^string_of_int n
  | Unix.WSTOPPED n -> "WSTOPPED "^string_of_int n

let check_connection args =
  let lines = ref [] in
  let argstr = String.concat " " (List.map Filename.quote args) in
  let cmd = Filename.quote (coqtop_path ()) ^ " -batch " ^ argstr in
  let cmd = requote cmd in
  try
    let ic = Unix.open_process_in cmd in
    lines := read_all_lines ic;
    match Unix.close_process_in ic with
    | Unix.WEXITED 0 -> () (* coqtop seems ok *)
    | st -> raise (WrongExitStatus (print_status st))
  with e -> connection_error cmd !lines e

(** Useful stuff *)

let ignore_error f arg =
  try ignore (f arg) with _ -> ()

(** An abstract copy of unit.
    This will help ensuring that we do not forget to finally call
    continuations when building tasks in other modules. *)

type void = Void

(** ccb : existential type for a (call + callback) type.

    Reference: http://alan.petitepomme.net/cwn/2004.01.13.html
    To rewrite someday with GADT. *)

type 'a poly_ccb = 'a Serialize.call * ('a Interface.value -> void)
type 't scoped_ccb = { bind_ccb : 'a. 'a poly_ccb -> 't }
type ccb = { open_ccb : 't. 't scoped_ccb -> 't }

let mk_ccb poly = { open_ccb = fun scope -> scope.bind_ccb poly }
let with_ccb ccb e = ccb.open_ccb e

let interrupter = ref (fun pid -> Unix.kill pid Sys.sigint)
let soft_killer = ref (fun pid -> Unix.kill pid Sys.sigterm)
let killer = ref (fun pid -> Unix.kill pid Sys.sigkill)

(** Handling old processes *)

type unix_process_id = int
type retry = int

let zombies = ref ([] : (unix_process_id * retry) list)

let pr_zombies ?(full=false) l =
  let pr (pid,retries) =
    string_of_int pid ^
    if full then "["^string_of_int retries^"]" else ""
  in
  String.concat ", " (List.map pr l)

let is_buried pid =
  try fst (Unix.waitpid [Unix.WNOHANG] pid) <> 0
  with Unix.Unix_error _ -> false

let max_retry = 3 (* one soft then two hard kill attempts *)

let countdown = ref None
let final_countdown () = (countdown := Some max_retry)

let check_zombies () =
  (* First, do [waitpid] on our zombies and try to kill the survivors *)
  let handle_zombie others (pid,retries) =
    if is_buried pid then others
    else
      let () = match retries with
	| 0 -> () (* freshly closed coqtop, leave it some time *)
	| 1 -> ignore_error !soft_killer pid
	| _ -> ignore_error !killer pid
      in (pid,retries+1) :: others
  in
  let zs = List.fold_left handle_zombie [] !zombies
  in
  if zs <> [] then
    Minilib.log ("Remaining zombies: "^ pr_zombies ~full:true zs);
  (* Second, we warn the user about old zombies that refuses to die
     (except in the middle of the final countdown) *)
  let chk_old = !countdown = None || !countdown = Some 0 in
  let old_zombies, new_zombies =
    List.partition (fun (_,n) -> chk_old && n >= max_retry) zs
  in
  if old_zombies <> [] then begin
    let msg1 = "Some coqtop processes are still running.\n" in
    let msg2 = "You may have to kill them manually.\nPids: " in
    let msg3 = pr_zombies old_zombies in
    let popup = GWindow.message_dialog ~buttons:GWindow.Buttons.close
      ~message_type:`ERROR ~message:(msg1 ^ msg2 ^ msg3) ()
    in
    ignore (popup#run ());
    ignore (popup#destroy ())
  end;
  zombies := new_zombies;
  (* Finally, we might end coqide if the final countdown has started *)
  if !countdown = Some 0 || (!countdown <> None && zs = []) then exit 0;
  countdown := Option.map pred !countdown;
  true

let _ = Glib.Timeout.add ~ms:300 ~callback:check_zombies

(** * The structure describing a coqtop sub-process *)

type handle = {
  pid : unix_process_id;
  cout : Unix.file_descr;
  cin : out_channel;
  mutable alive : bool;
  mutable waiting_for : (ccb * logger) option; (* last call + callback + log *)
}

(** Coqtop process status :
  - New    : a process has been spawned, but not initialized via [init_coqtop].
             It will reject tasks given via [try_grab].
  - Ready  : no current task, accepts new tasks via [try_grab].
  - Busy   : has accepted a task via [init_coqtop] or [try_grab],
             It will reject other tasks for the moment
  - Closed : the coqide buffer has been closed, we discard any further task.
*)

type status = New | Ready | Busy | Closed

type 'a task = handle -> ('a -> void) -> void

type reset_kind = Planned | Unexpected

type coqtop = {
  (* non quoted command-line arguments of coqtop *)
  sup_args : string list;
  (* called whenever coqtop dies *)
  mutable reset_handler : reset_kind -> unit task;
  (* actual coqtop process and its status *)
  mutable handle : handle;
  mutable status : status;
}

let return (x : 'a) : 'a task =
  (); fun _ k -> k x

let bind (m : 'a task) (f : 'a -> 'b task) : 'b task =
  (); fun h k -> m h (fun x -> f x h k)

let seq (m : unit task) (n : 'a task) : 'a task =
  (); fun h k -> m h (fun () -> n h k)

let lift (f : unit -> 'a) : 'a task =
  (); fun _ k -> k (f ())

(** * Starting / signaling / ending a real coqtop sub-process *)

(** We simulate a Unix.open_process that also returns the pid of
    the created process. Note: this uses Unix.create_process, which
    doesn't call bin/sh, so args shouldn't be quoted. The process
    cannot be terminated by a Unix.close_process, but rather by a
    kill of the pid.

           >--ide2top_w--[pipe]--ide2top_r-->
    coqide                                   coqtop
           <--top2ide_r--[pipe]--top2ide_w--<

    Note: we use Unix.stderr in Unix.create_process to get debug
    messages from the coqtop's Ide_slave loop.

    NB: it's important to close coqide's descriptors (ide2top_w and top2ide_r)
    in coqtop. We do this indirectly via [Unix.set_close_on_exec].
    This way, coqide has the only remaining copies of these descriptors,
    and closing them later will have visible effects in coqtop. Cf man 7 pipe :

    - If  all file descriptors referring to the write end of a pipe have been
      closed, then an attempt to read(2) from the pipe will see end-of-file
      (read(2) will return 0).
    - If all file descriptors referring to the read end of a pipe have been
      closed, then a write(2) will cause a SIGPIPE signal to be generated for
      the calling process. If the calling process is ignoring this signal,
      then write(2) fails with the error EPIPE.

    Symmetrically, coqtop's descriptors (ide2top_r and top2ide_w) should be
    closed in coqide.
*)

let open_process_pid prog args =
  let (ide2top_r,ide2top_w) = Unix.pipe () in
  let (top2ide_r,top2ide_w) = Unix.pipe () in
  Unix.set_close_on_exec ide2top_w;
  Unix.set_close_on_exec top2ide_r;
  let pid = Unix.create_process prog args ide2top_r top2ide_w Unix.stderr in
  assert (pid <> 0);
  Unix.close ide2top_r;
  Unix.close top2ide_w;
  Unix.set_nonblock top2ide_r;
  (pid,top2ide_r,Unix.out_channel_of_descr ide2top_w)

exception TubeError
exception AnswerWithoutRequest

(* Check that a string is only composed by blank characters
   from a position onwards *)
let is_blank s pos =
  try
    for i = pos to String.length s - 1 do
      if not (List.mem s.[i] [' ';'\n';'\t';'\r']) then raise Not_found
    done;
    true
  with Not_found -> false

let rec check_errors = function
| [] -> ()
| (`IN | `PRI) :: conds -> check_errors conds
| e :: _ -> raise TubeError

let handle_intermediate_message logger xml =
  let message = Serialize.to_message xml in
  let level = message.Interface.message_level in
  let content = message.Interface.message_content in
  logger level content

let handle_final_answer handle ccb xml =
  let () = Minilib.log "Handling coqtop answer" in
  let () = handle.waiting_for <- None in
  with_ccb ccb { bind_ccb = fun (c, f) -> f (Serialize.to_answer xml c) }

type input_state = {
  mutable fragment : string;
  mutable lexerror : int option;
}

let unsafe_handle_input handle state conds =
  let chan = Glib.Io.channel_of_descr handle.cout in
  let () = check_errors conds in
  let s = io_read_all chan in
  let () = if String.length s = 0 then raise TubeError in
  let s = state.fragment ^ s in
  let () = state.fragment <- s in
  let ccb, logger = match handle.waiting_for with
  | None -> raise AnswerWithoutRequest
  | Some (c, l) -> c, l
  in
  let lex = Lexing.from_string s in
  let p = Xml_parser.make (Xml_parser.SLexbuf lex) in
  let rec loop () =
    let xml = Xml_parser.parse p in
    let l_end = Lexing.lexeme_end lex in
    if Serialize.is_message xml then
      let remaining = String.sub s l_end (String.length s - l_end) in
      let () = state.fragment <- remaining in
      let () = state.lexerror <- None in
      let () = handle_intermediate_message logger xml in
      loop ()
    else
      (* We should have finished decoding s *)
      let () = if not (is_blank s l_end) then raise AnswerWithoutRequest in
      let () = state.fragment <- "" in
      let () = state.lexerror <- None in
      ignore (handle_final_answer handle ccb xml)
  in
  try loop ()
  with Xml_parser.Error _ as e ->
    (* Parsing error at the end of s : we have only received a part of
        an xml answer. We store the current fragment for later *)
    let l_end = Lexing.lexeme_end lex in
    (** Heuristic hack not to reimplement the lexer:  if ever the lexer dies
        twice at the same place, then this is a non-recoverable error *)
    let () = match state.lexerror with
    | None -> ()
    | Some loc -> if loc = l_end then raise e
    in
    let () = state.lexerror <- Some l_end in
    ()

let install_input_watch handle respawner =
  let io_chan = Glib.Io.channel_of_descr handle.cout in
  let all_conds = [`ERR; `HUP; `IN; `NVAL; `PRI] in (* all except `OUT *)
  let state = {
    fragment = "";
    lexerror = None;
  } in
  let print_exception = function
  | Xml_parser.Error e -> Xml_parser.error e
  | Serialize.Marshal_error -> "Protocol violation"
  | e -> Printexc.to_string e
  in
  let handle_input conds =
    if not handle.alive then false (* coqtop already terminated *)
    else
      try
        let () = unsafe_handle_input handle state conds in
        true
      with e ->
	let () = Minilib.log ("Coqtop reader failed, resetting: "^print_exception e) in
	let () = respawner () in
	false
  in
  ignore (Glib.Io.add_watch ~cond:all_conds ~callback:handle_input io_chan)

(** This launches a fresh handle from its command line arguments. *)
let spawn_handle args =
  let prog = coqtop_path () in
  let args = Array.of_list (prog :: "-ideslave" :: args) in
  let (pid, in_fd, oc) = open_process_pid prog args in
  {
    pid = pid;
    cin = oc;
    cout = in_fd;
    alive = true;
    waiting_for = None;
  }

(** This clears any potentially remaining open garbage. *)
let clear_handle h =
  if h.alive then begin
    (* invalidate the old handle *)
    h.alive <- false;
    ignore_error close_out h.cin;
    ignore_error Unix.close h.cout;
    (* we monitor the death of the old process *)
    zombies := (h.pid,0) :: !zombies
  end

let mkready coqtop =
  fun () -> coqtop.status <- Ready; Void

let rec respawn_coqtop ?(why=Unexpected) coqtop =
  clear_handle coqtop.handle;
  ignore_error (fun () -> coqtop.handle <- spawn_handle coqtop.sup_args) ();
  (* Normally, the handle is now a fresh one.
     If not, there isn't much we can do ... *)
  assert (coqtop.handle.alive = true);
  coqtop.status <- New;
  install_input_watch coqtop.handle (fun () -> respawn_coqtop coqtop);
  ignore (coqtop.reset_handler why coqtop.handle (mkready coqtop))

let spawn_coqtop sup_args =
  let ct =
  {
    handle = spawn_handle sup_args;
    sup_args = sup_args;
    reset_handler = (fun _ _ k -> k ());
    status = New;
  }
  in
  install_input_watch ct.handle (fun () -> respawn_coqtop ct);
  ct

let set_reset_handler coqtop hook = coqtop.reset_handler <- hook

let is_computing coqtop = (coqtop.status = Busy)

(* For closing a coqtop, we don't try to send it a Quit call anymore,
   but rather close its channels:
    - a listening coqtop will handle this just as a Quit call
    - a busy coqtop will anyway have to be killed *)

let close_coqtop coqtop =
  coqtop.status <- Closed;
  clear_handle coqtop.handle

let reset_coqtop coqtop = respawn_coqtop ~why:Planned coqtop

let break_coqtop coqtop =
  try !interrupter coqtop.handle.pid
  with _ -> Minilib.log "Error while sending Ctrl-C"

let process_task coqtop task =
  assert (coqtop.status = Ready || coqtop.status = New);
  coqtop.status <- Busy;
  try ignore (task coqtop.handle (mkready coqtop))
  with e ->
    Minilib.log ("Coqtop writer failed, resetting: " ^ Printexc.to_string e);
    if coqtop.status <> Closed then respawn_coqtop coqtop

let try_grab coqtop task abort =
  match coqtop.status with
    |Closed -> ()
    |Busy|New -> abort ()
    |Ready -> process_task coqtop task

let init_coqtop coqtop task =
  assert (coqtop.status = New);
  process_task coqtop task

(** * Calls to coqtop *)

(** Cf [Ide_intf] for more details *)

type 'a query = 'a Interface.value task

let eval_call ?(logger=default_logger) call handle k =
  (** Send messages to coqtop and prepare the decoding of the answer *)
  Minilib.log ("Start eval_call " ^ Serialize.pr_call call);
  assert (handle.alive && handle.waiting_for = None);
  handle.waiting_for <- Some (mk_ccb (call,k), logger);
  Xml_utils.print_xml handle.cin (Serialize.of_call call);
  flush handle.cin;
  Minilib.log "End eval_call";
  Void

let interp ?(logger=default_logger) ?(raw=false) ?(verbose=true) s =
  eval_call ~logger (Serialize.interp (raw,verbose,s))
let rewind i = eval_call (Serialize.rewind i)
let inloadpath s = eval_call (Serialize.inloadpath s)
let mkcases s = eval_call (Serialize.mkcases s)
let status = eval_call Serialize.status
let hints = eval_call Serialize.hints
let search flags = eval_call (Serialize.search flags)

module PrintOpt =
struct
  type t = string list

  (* Boolean options *)

  let implicit = ["Printing"; "Implicit"]
  let coercions = ["Printing"; "Coercions"]
  let raw_matching = ["Printing"; "Matching"]
  let notations = ["Printing"; "Notations"]
  let all_basic = ["Printing"; "All"]
  let existential = ["Printing"; "Existential"; "Instances"]
  let universes = ["Printing"; "Universes"]

  type bool_descr = { opts : t list; init : bool; label : string }

  let bool_items = [
    { opts = [implicit]; init = false; label = "Display _implicit arguments" };
    { opts = [coercions]; init = false; label = "Display _coercions" };
    { opts = [raw_matching]; init = true;
      label = "Display raw _matching expressions" };
    { opts = [notations]; init = true; label = "Display _notations" };
    { opts = [all_basic]; init = false;
      label = "Display _all basic low-level contents" };
    { opts = [existential]; init = false;
      label = "Display _existential variable instances" };
    { opts = [universes]; init = false; label = "Display _universe levels" };
    { opts = [all_basic;existential;universes]; init = false;
      label = "Display all _low-level contents" }
  ]

  (** The current status of the boolean options *)

  let current_state = Hashtbl.create 11

  let set opt v = Hashtbl.replace current_state opt v

  let reset () =
    let init_descr d = List.iter (fun o -> set o d.init) d.opts in
    List.iter init_descr bool_items

  let _ = reset ()

  (** Integer option *)

  let width = ["Printing"; "Width"]
  let width_state = ref None
  let set_printing_width w = width_state := Some w

  (** Transmitting options to coqtop *)

  let enforce h k =
    let mkopt o v acc = (o, Interface.BoolValue v) :: acc in
    let opts = Hashtbl.fold mkopt current_state [] in
    let opts = (width, Interface.IntValue !width_state) :: opts in
    eval_call (Serialize.set_options opts) h
      (function
	| Interface.Good () -> k ()
	| _ -> failwith "Cannot set options. Resetting coqtop")

end

let goals h k =
  PrintOpt.enforce h (fun () -> eval_call Serialize.goals h k)

let evars h k =
  PrintOpt.enforce h (fun () -> eval_call Serialize.evars h k)


==> anc/HoTT/coq-HoTT/ide/coq.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Coq : Interaction with the Coq toplevel *)

(** {5 General structures} *)

type coqtop
(** The structure describing a coqtop sub-process .

    Liveness management of coqtop is automatic. Whenever a coqtop dies abruptly,
    this module is responsible for relaunching the whole process. The reset
    handler set through [set_reset_handler] will be called after such an
    abrupt failure. It is also called when explicitely requesting coqtop to
    reset. *)

type 'a task
(** Coqtop tasks.

    A task is a group of sequential calls to be performed on a coqtop process,
    that ultimately return some content.

    If a task is already sent to coqtop, it is considered busy
    ([is_computing] will answer [true]), and any other task submission
    will be rejected by [try_grab].

    Any exception occuring within the task will trigger a coqtop reset.

    Beware, because of the GTK scheduler, you never know when a task will
    actually be executed. If you need to sequentialize imperative actions, you
    should do so using the monadic primitives.
*)

val return : 'a -> 'a task
(** Monadic return of values as tasks. *)

val bind : 'a task -> ('a -> 'b task) -> 'b task
(** Monadic binding of tasks *)

val lift : (unit -> 'a) -> 'a task
(** Return the impertative computation waiting to be processed. *)

val seq : unit task -> 'a task -> 'a task
(** Sequential composition *)

(** {5 Coqtop process management} *)

type reset_kind = Planned | Unexpected
(** A reset may occur accidentally or voluntarily, so we discriminate between
    these. *)

val is_computing : coqtop -> bool
(** Check if coqtop is computing, i.e. already has a current task *)

val spawn_coqtop : string list -> coqtop
(** Create a coqtop process with some command-line arguments. *)

val set_reset_handler : coqtop -> (reset_kind -> unit task) -> unit
(** Register a handler called when a coqtop dies (badly or on purpose) *)

val init_coqtop : coqtop -> unit task -> unit
(** Finish initializing a freshly spawned coqtop, by running a first task on it.
    The task should run its inner continuation at the end. *)

val break_coqtop : coqtop -> unit
(** Interrupt the current computation of coqtop. *)

val close_coqtop : coqtop -> unit
(** Close coqtop. Subsequent requests will be discarded. Hook ignored. *)

val reset_coqtop : coqtop -> unit
(** Reset coqtop. Pending requests will be discarded. The reset handler
    of coqtop will be called with [Planned] as first argument *)

(** In win32, we'll use a different kill function than Unix.kill *)

val killer : (int -> unit) ref
val soft_killer : (int -> unit) ref
val interrupter : (int -> unit) ref

val final_countdown : unit -> unit
(** [final_countdown] triggers an exit of coqide after
    some last cycles for closing remaining coqtop zombies *)

(** {5 Task processing} *)

val try_grab : coqtop -> unit task -> (unit -> unit) -> unit
(** Try to schedule a task on a coqtop. If coqtop is available, the task
    callback is run (asynchronously), otherwise the [(unit->unit)] callback
    is triggered.
    - If coqtop ever dies during the computation, this function restarts coqtop
      and calls the restart hook with the fresh coqtop.
    - If the argument function raises an exception, a coqtop reset occurs.
    - The task may be discarded if a [close_coqtop] or [reset_coqtop] occurs
      before its completion.
    - The task callback should run its inner continuation at the end. *)

(** {5 Atomic calls to coqtop} *)

(**
  These atomic calls can be combined to form arbitrary multi-call tasks.
  They correspond to the protocol calls (cf [Serialize] for more details).
  Note that each call is asynchronous: it will return immediately,
  but the inner callback will be executed later to handle the call answer
  when this answer is available.
  Except for interp, we use the default logger for any call. *)

type 'a query = 'a Interface.value task
(** A type abbreviation for coqtop specific answers *)

val interp : ?logger:Ideutils.logger -> ?raw:bool -> ?verbose:bool ->
  string -> string query
val rewind : int -> int query
val status : Interface.status query
val goals : Interface.goals option query
val evars : Interface.evar list option query
val hints : (Interface.hint list * Interface.hint) option query
val inloadpath : string -> bool query
val mkcases : string -> string list list query
val search : Interface.search_flags -> string Interface.coq_object list query

(** A specialized version of [raw_interp] dedicated to set/unset options. *)

module PrintOpt :
sig
  type t (** Representation of an option *)

  type bool_descr = { opts : t list; init : bool; label : string }

  val bool_items : bool_descr list

  val set : t -> bool -> unit
  val set_printing_width : int -> unit

  (** [enforce] transmits to coq the current option values.
      It is also called by [goals] and [evars] above. *)

  val enforce : unit task
end

(** {5 Miscellaneous} *)

val short_version : unit -> string
(** Return a short phrase identifying coqtop version and date of compilation, as
    given by the [configure] script. *)

val version : unit -> string
(** More verbose description, including details about libraries and
    architecture. *)

val filter_coq_opts : string list -> string list
(** * Launch a test coqtop processes, ask for a correct coqtop if it fails.
    @return the list of arguments that coqtop did not understand
    (the files probably ..). This command may terminate coqide in
    case of trouble.  *)

val check_connection : string list -> unit
(** Launch a coqtop with the user args in order to be sure that it works,
    checking in particular that Prelude.vo is found. This command
    may terminate coqide in case of trouble *)


==> anc/HoTT/coq-HoTT/ide/coqOps.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Coq
open Ideutils

type flag = [ `COMMENT | `UNSAFE ]

type ide_info = {
  start : GText.mark;
  stop : GText.mark;
  flags : flag list;
}

let prefs = Preferences.current

let log msg : unit task =
  Coq.lift (fun () -> Minilib.log msg)

class type ops =
object
  method go_to_insert : unit task
  method tactic_wizard : string list -> unit task
  method process_next_phrase : unit task
  method process_until_end_or_error : unit task
  method handle_reset_initial : Coq.reset_kind -> unit task
  method raw_coq_query : string -> unit task
  method show_goals : unit task
  method backtrack_last_phrase : unit task
  method initialize : unit task
end

class coqops
  (_script:Wg_ScriptView.script_view)
  (_pv:Wg_ProofView.proof_view)
  (_mv:Wg_MessageView.message_view)
  get_filename =
object(self)
  val script = _script
  val buffer = (_script#source_buffer :> GText.buffer)
  val proof = _pv
  val messages = _mv

  val cmd_stack = Stack.create ()

  method private get_start_of_input =
    buffer#get_iter_at_mark (`NAME "start_of_input")

  method private get_insert =
    buffer#get_iter_at_mark `INSERT

  method show_goals =
    Coq.PrintOpt.set_printing_width proof#width;
    Coq.bind Coq.goals (function
    | Interface.Fail (l, str) ->
      messages#set ("Error in coqtop:\n"^str);
      Coq.return ()
    | Interface.Good goals | Interface.Unsafe goals ->
      Coq.bind Coq.evars (function
        | Interface.Fail (l, str)->
          messages#set ("Error in coqtop:\n"^str);
          Coq.return ()
        | Interface.Good evs | Interface.Unsafe evs ->
          proof#set_goals goals;
          proof#set_evars evs;
          proof#refresh ();
          Coq.return ()
        )
      )

  (* This method is intended to perform stateless commands *)
  method raw_coq_query phrase =
    let action = log "raw_coq_query starting now" in
    let display_error s =
      if not (Glib.Utf8.validate s) then
        flash_info "This error is so nasty that I can't even display it."
      else messages#add s;
    in
    let query = Coq.interp ~logger:messages#push ~raw:true ~verbose:false phrase in
    let next = function
    | Interface.Fail (_, err) -> display_error err; Coq.return ()
    | Interface.Good msg | Interface.Unsafe msg ->
      messages#add msg; Coq.return ()
    in
    Coq.bind (Coq.seq action query) next

  (** [fill_command_queue until q] fills a command queue until the [until]
      condition returns true; it is fed with the number of phrases read and the
      iters enclosing the current sentence. *)
  method private fill_command_queue until queue =
    let rec loop len iter =
      match Sentence.find buffer iter with
      | None -> raise Exit
      | Some (start, stop) ->
        if until len start stop then raise Exit;
        buffer#apply_tag Tags.Script.to_process ~start ~stop;
        (* Check if this is a comment *)
        let is_comment =
          stop#backward_char#has_tag Tags.Script.comment_sentence
        in
        let payload = {
          start = `MARK (buffer#create_mark start);
          stop = `MARK (buffer#create_mark stop);
          flags = if is_comment then [`COMMENT] else [];
        } in
        Queue.push payload queue;
        if not stop#is_end then loop (succ len) stop
    in
    try loop 0 self#get_start_of_input with Exit -> ()

  method private discard_command_queue queue =
    while not (Queue.is_empty queue) do
      let sentence = Queue.pop queue in
      let start = buffer#get_iter_at_mark sentence.start in
      let stop = buffer#get_iter_at_mark sentence.stop in
      buffer#remove_tag Tags.Script.to_process ~start ~stop;
      buffer#delete_mark sentence.start;
      buffer#delete_mark sentence.stop;
    done

  method private commit_queue_transaction queue sentence newflags =
    (* A queued command has been successfully done, we push it to [cmd_stack].
       We reget the iters here because Gtk is unable to warranty that they
       were not modified meanwhile. Not really necessary but who knows... *)
    let start = buffer#get_iter_at_mark sentence.start in
    let stop = buffer#get_iter_at_mark sentence.stop in
    let sentence = { sentence with flags = newflags @ sentence.flags } in
    let tag =
      if List.mem `UNSAFE newflags then Tags.Script.unjustified
      else Tags.Script.processed
    in
    buffer#move_mark ~where:stop (`NAME "start_of_input");
    buffer#apply_tag tag ~start ~stop;
    buffer#remove_tag Tags.Script.to_process ~start ~stop;
    ignore (Queue.pop queue);
    Stack.push sentence cmd_stack

  method private process_error queue phrase loc msg =
    Coq.bind (Coq.return ()) (function () ->
    let position_error = function
      | None -> ()
      | Some (start, stop) ->
        let soi = self#get_start_of_input in
        let start =
          soi#forward_chars (byte_offset_to_char_offset phrase start) in
        let stop =
          soi#forward_chars (byte_offset_to_char_offset phrase stop) in
        buffer#apply_tag Tags.Script.error ~start ~stop;
        buffer#place_cursor ~where:start
    in
    self#discard_command_queue queue;
    pop_info ();
    position_error loc;
    messages#clear;
    messages#push Interface.Error msg;
    self#show_goals)

  (** Compute the phrases until [until] returns [true]. *)
  method private process_until until verbose =
    let push_msg lvl msg = if verbose then messages#push lvl msg in
    let action = Coq.lift (fun () ->
      let queue = Queue.create () in
      (* Lock everything and fill the waiting queue *)
      push_info "Coq is computing";
      messages#clear;
      script#set_editable false;
      self#fill_command_queue until queue;
      (* Now unlock and process asynchronously. Since [until]
        may contain iterators, it shouldn't be used anymore *)
      script#set_editable true;
      Minilib.log "Begin command processing";
      queue)
    in
    Coq.bind action (fun queue ->
    let rec loop () =
      if Queue.is_empty queue then
        let () = pop_info () in
        let () = script#recenter_insert in
        self#show_goals
      else
        let sentence = Queue.peek queue in
        if List.mem `COMMENT sentence.flags then
          (self#commit_queue_transaction queue sentence []; loop ())
        else
          (* If the line is not a comment, we interpret it. *)
          let phrase =
            let start = buffer#get_iter_at_mark sentence.start in
            let stop = buffer#get_iter_at_mark sentence.stop in
            start#get_slice ~stop
          in
          let commit_and_continue msg flags =
            push_msg Interface.Notice msg;
            self#commit_queue_transaction queue sentence flags;
            loop ()
          in
          let query = Coq.interp ~logger:push_msg ~verbose phrase in
          let next = function
          | Interface.Good msg -> commit_and_continue msg []
          | Interface.Unsafe msg -> commit_and_continue msg [`UNSAFE]
          | Interface.Fail (loc, msg) ->
            self#process_error queue phrase loc msg
          in
          Coq.bind query next
    in
    loop ())

  method process_next_phrase =
    let until len start stop = 1 <= len in
    let next () =
      buffer#place_cursor ~where:self#get_start_of_input; Coq.return ()
    in
    Coq.bind (self#process_until until true) next

  method private process_until_iter iter =
    let until len start stop =
      if prefs.Preferences.stop_before then stop#compare iter > 0
      else start#compare iter >= 0
    in
    self#process_until until false

  method process_until_end_or_error =
    self#process_until_iter buffer#end_iter

  (** Clear the command stack until [until] returns [true].
      Returns the number of commands sent to Coqtop to backtrack. *)
  method private prepare_clear_zone until zone =
    let merge_zone phrase zone =
      match zone with
        | None -> Some (phrase.start, phrase.stop)
        | Some (start,stop) ->
          (* phrase should be just before the current clear zone *)
          buffer#delete_mark phrase.stop;
          buffer#delete_mark start;
          Some (phrase.start, stop)
    in
    let rec loop len real_len zone =
      if Stack.is_empty cmd_stack then real_len, zone
      else
        let phrase = Stack.top cmd_stack in
        let is_comment = List.mem `COMMENT phrase.flags in
        if until len real_len phrase.start phrase.stop then
          real_len, zone
        else
          (* [until] has not been reached, so we'll clear this command *)
          let _ = Stack.pop cmd_stack in
          let zone = merge_zone phrase zone in
          loop (succ len) (if is_comment then real_len else succ real_len) zone
    in
    loop 0 0 zone

  method private commit_clear_zone = function
    | None -> ()
    | Some (start_mark, stop_mark) ->
      let start = buffer#get_iter_at_mark start_mark in
      let stop = buffer#get_iter_at_mark stop_mark in
      buffer#remove_tag Tags.Script.processed ~start ~stop;
      buffer#remove_tag Tags.Script.unjustified ~start ~stop;
      buffer#move_mark ~where:start (`NAME "start_of_input");
      buffer#delete_mark start_mark;
      buffer#delete_mark stop_mark

  (** Actually performs the undoing *)
  method private undo_command_stack n clear_zone =
    let next = function
    | Interface.Good n | Interface.Unsafe n ->
      let until _ len _ _ = n <= len in
      (* Coqtop requested [n] more ACTUAL backtrack *)
      let _, zone = self#prepare_clear_zone until clear_zone in
      self#commit_clear_zone zone;
      Coq.return ()
    | Interface.Fail (l, str) ->
      messages#set
        ("Error while backtracking: " ^ str ^
          "\nCoqIDE and coqtop may be out of sync," ^
          "you may want to use Restart.");
      Coq.return ()
    in
    Coq.bind (Coq.rewind n) next

  (** Wrapper around the raw undo command *)
  method private backtrack_until until =
    let action () = 
      push_info "Coq is undoing";
      messages#clear
    in
    Coq.bind (Coq.lift action) (fun () ->
    (* Instead of locking the whole buffer, we now simply remove
       read-only tags *after* the actual backtrack *)
      let to_undo, zone = self#prepare_clear_zone until None in
      let next () = pop_info (); Coq.return () in
      Coq.bind (self#undo_command_stack to_undo zone) next
    )

  method private backtrack_to_iter iter =
    let until _ _ _ stop =
      iter#compare (buffer#get_iter_at_mark stop) >= 0
    in
    Coq.seq (self#backtrack_until until)
      (* We may have backtracked too much: let's replay *)
      (self#process_until_iter iter)

  method backtrack_last_phrase =
    let until len _ _ _ = 1 <= len in
    Coq.bind (self#backtrack_until until)
      (fun () ->
        buffer#place_cursor ~where:self#get_start_of_input;
        self#show_goals)

  method go_to_insert =
    Coq.bind (Coq.return ()) (fun () ->
    let point = self#get_insert in
    if point#compare self#get_start_of_input >= 0
    then self#process_until_iter point
    else self#backtrack_to_iter point)

  method tactic_wizard l =
    let insert_phrase phrase tag =
      let stop = self#get_start_of_input in
      let phrase' = if stop#starts_line then phrase else "\n"^phrase in
      buffer#insert ~iter:stop phrase';
      Sentence.tag_on_insert buffer;
      let start = self#get_start_of_input in
      buffer#move_mark ~where:stop (`NAME "start_of_input");
      buffer#apply_tag tag ~start ~stop;
      if self#get_insert#compare stop <= 0 then
        buffer#place_cursor ~where:stop;
      let ide_payload = {
        start = `MARK (buffer#create_mark start);
        stop = `MARK (buffer#create_mark stop);
        flags = [];
      } in
      Stack.push ide_payload cmd_stack;
      messages#clear;
      self#show_goals
    in
    let display_error (loc, s) =
      if not (Glib.Utf8.validate s) then
        flash_info "This error is so nasty that I can't even display it."
      else messages#add s
    in
    let try_phrase phrase stop more =
      let action = log "Sending to coq now" in
      let query = Coq.interp ~verbose:false phrase in
      let next = function
      | Interface.Fail (l, str) ->
        display_error (l, str);
        messages#add ("Unsuccessfully tried: "^phrase);
        more
      | Interface.Good msg ->
        messages#add msg;
        stop Tags.Script.processed
      | Interface.Unsafe msg ->
        messages#add msg;
        stop Tags.Script.unjustified
      in
      Coq.bind (Coq.seq action query) next
    in
    let rec loop l = match l with
      | [] -> Coq.return ()
      | p :: l' ->
        try_phrase ("progress "^p^".") (insert_phrase (p^".")) (loop l')
    in
    loop l

  method handle_reset_initial why =
    let action () =
      if why = Coq.Unexpected then warning "Coqtop died badly. Resetting.";
      (* clear the stack *)
      while not (Stack.is_empty cmd_stack) do
        let phrase = Stack.pop cmd_stack in
        buffer#delete_mark phrase.start;
        buffer#delete_mark phrase.stop
      done;
      (* reset the buffer *)
      buffer#move_mark ~where:buffer#start_iter (`NAME "start_of_input");
      Sentence.tag_all buffer;
      (* clear the views *)
      messages#clear;
      proof#clear ();
      clear_info ();
      push_info "Restarted";
      (* apply the initial commands to coq *)
    in
    Coq.seq (Coq.lift action) self#initialize

  method private include_file_dir_in_path =
    let query f =
      let dir = Filename.dirname f in
      let loadpath = Coq.inloadpath dir in
      let next = function
      | Interface.Fail (_, s) ->
        messages#set
          ("Could not determine lodpath, this might lead to problems:\n"^s);
        Coq.return ()
      | Interface.Good true | Interface.Unsafe true -> Coq.return ()
      | Interface.Good false | Interface.Unsafe false ->
        let cmd = Printf.sprintf "Add LoadPath \"%s\". "  dir in
        let cmd = Coq.interp cmd in
        let next = function
        | Interface.Fail (l, str) ->
          messages#set ("Couln't add loadpath:\n"^str);
          Coq.return ()
        | Interface.Good _ | Interface.Unsafe _ ->
          Coq.return ()
        in
        Coq.bind cmd next
      in
      Coq.bind loadpath next
    in
    let next () = match get_filename () with
    | None -> Coq.return ()
    | Some f -> query f
    in
    Coq.bind (Coq.return ()) next

  method initialize =
    let next () = Coq.PrintOpt.enforce in
    Coq.bind self#include_file_dir_in_path next

end


==> anc/HoTT/coq-HoTT/ide/coqOps.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Coq

class type ops =
object
  method go_to_insert : unit task
  method tactic_wizard : string list -> unit task
  method process_next_phrase : unit task
  method process_until_end_or_error : unit task
  method handle_reset_initial : Coq.reset_kind -> unit task
  method raw_coq_query : string -> unit task
  method show_goals : unit task
  method backtrack_last_phrase : unit task
  method initialize : unit task
end

class coqops :
  Wg_ScriptView.script_view ->
  Wg_ProofView.proof_view ->
  Wg_MessageView.message_view ->
  (unit -> string option) ->
  ops


==> anc/HoTT/coq-HoTT/ide/coq_commands.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

let commands = [
  [(* "Abort"; *)
   "Add Abstract Ring A Aplus Amult Aone Azero Ainv Aeq T.";
   "Add Abstract Semi Ring A Aplus Amult Aone Azero Aeq T.";
   "Add Field";
   "Add LoadPath";
   "Add ML Path";
   "Add Morphism";
   "Add Printing Constructor";
   "Add Printing If";
   "Add Printing Let";
   "Add Printing Record";
   "Add Rec LoadPath";
   "Add Rec ML Path";
   "Add Ring A Aplus Amult Aone Azero Ainv Aeq T [ c1 ... cn ]. ";
   "Add Semi Ring A Aplus Amult Aone Azero Aeq T [ c1 ... cn ].";
   "Add Relation";
   "Add Setoid";
   "Axiom";];
  [(* "Back"; *) ];
  ["Canonical Structure";
   "Chapter";
   "Coercion";
   "Coercion Local";
   "CoFixpoint";
   "CoInductive";
  ];
  ["Declare ML Module";
   "Defined.";
   "Definition";
   "Derive Dependent Inversion";
   "Derive Dependent Inversion__clear";
   "Derive Inversion";
   "Derive Inversion__clear";
  ];
  ["End";
   "End Silent.";
   "Eval";
   "Extract Constant";
   "Extract Inductive";
   "Extraction Inline";
   "Extraction Language";
   "Extraction NoInline";];
  ["Fact";
   "Fixpoint";
   "Focus";];
  ["Global Variable";
   "Goal";
   "Grammar";];
  ["Hint";
   "Hint Constructors";
   "Hint Extern";
   "Hint Immediate";
   "Hint Resolve";
   "Hint Rewrite";
   "Hint Unfold";
   "Hypothesis";];
  ["Identity Coercion";
   "Implicit Arguments";
   "Inductive";
   "Infix";
   ];
  ["Lemma";
   "Load";
   "Load Verbose";
   "Local";
   "Ltac";
  ];
  ["Module";
   "Module Type";
   "Mutual Inductive";];
  ["Notation";
   "Next Obligation";];
  ["Opaque";
   "Obligations Tactic";];
  ["Parameter";
   "Proof.";
   "Program Definition";
   "Program Fixpoint";
   "Program Lemma";
   "Program Theorem";
  ];
  ["Qed.";
   ];
  ["Read Module";
   "Record";
   "Remark";
   "Remove LoadPath";
   "Remove Printing Constructor";
   "Remove Printing If";
   "Remove Printing Let";
   "Remove Printing Record";
   "Require";
   "Require Export";
   "Require Import";
   "Reset Extraction Inline";
   "Restore State";
   ];
  [  "Save.";
     "Scheme";
     "Section";
     "Set Extraction AutoInline";
     "Set Extraction Optimize";
     "Set Hyps__limit";
     "Set Implicit Arguments";
     (*"Set Printing Coercion";
     "Set Printing Coercions";
     "Set Printing Synth";*)
     "Set Printing Wildcard";
     "Set Silent.";
     "Set Undo";
     (*"Show";
     "Show Conjectures";
     "Show Implicits";
     "Show Intro";
     "Show Intros";
     "Show Programs";
     "Show Proof";
     "Show Script";
     "Show Tree";*)
     "Structure";
     "Syntactic Definition";
     "Syntax";];
  [
   "Test Printing If";
   "Test Printing Let";
   "Test Printing Synth";
   "Test Printing Wildcard";
   "Theorem";
   "Time";
   "Transparent";];
  [(* "Undo"; *)
   "Unfocus";
   "Unset Extraction AutoInline";
   "Unset Extraction Optimize";
   "Unset Hyps__limit";
   "Unset Implicit Arguments";
   (*
   "Unset Printing Coercion";
   "Unset Printing Coercions";
   "Unset Printing Synth"; *)
   "Unset Printing Wildcard";
   "Unset Silent.";
   "Unset Undo";];
  ["Variable";
   "Variables";];
  ["Write State";];
]

let state_preserving = [
  "About";
  "Check";
  "Eval";
  "Eval lazy in";
  "Eval vm_compute in";
  "Eval compute in";
  "Extraction";
  "Extraction Library";
  "Extraction Module";
  "Inspect";
  "Locate";

  "Obligations";
  "Print";
  "Print All.";
  "Print Classes";
  "Print Coercion Paths";
  "Print Coercions";
  "Print Extraction Inline";
  "Print Grammar";
  "Print Graph";
  "Print Hint";
  "Print Hint *";
  "Print HintDb";
  "Print Implicit";
  "Print LoadPath";
  "Print ML Modules";
  "Print ML Path";
  "Print Module";
  "Print Module Type";
  "Print Modules";
  "Print Proof";
  "Print Rewrite HintDb";
  "Print Setoids";
  "Print Scope";
  "Print Scopes.";
  "Print Section";

  "Print Table Printing If.";
  "Print Table Printing Let.";
  "Print Tables.";
  "Print Term";

  "Print Visibility";

  "Pwd.";

  "Recursive Extraction";
  "Recursive Extraction Library";

  "Search";
  "SearchAbout";
  "SearchPattern";
  "SearchRewrite";

  "Show";
  "Show Conjectures";
  "Show Existentials";
  "Show Implicits";
  "Show Intro";
  "Show Intros";
  "Show Proof";
  "Show Script";
  "Show Tree";

  "Test Printing If";
  "Test Printing Let";
  "Test Printing Synth";
  "Test Printing Wildcard";

  "Whelp Hint";
  "Whelp Locate";
]


let tactics =
  [
    [
      "abstract";
      "absurd";
      "apply";
      "apply __ with";
      "assert";
      "assert (__:__)";
      "assert (__:=__)";
      "assumption";
      "auto";
      "auto with";
      "autorewrite";
    ];

   [
     "case";
     "case __ with";
     "casetype";
     "cbv";
     "cbv in";
     "change";
     "change __ in";
     "clear";
     "clearbody";
     "cofix";
     "compare";
     "compute";
     "compute in";
     "congruence";
     "constructor";
     "constructor __ with";
     "contradiction";
     "cut";
     "cutrewrite";
   ];

   [
     "decide equality";
     "decompose";
     "decompose record";
     "decompose sum";
     "dependent inversion";
     "dependent inversion __ with";
     "dependent inversion__clear";
     "dependent inversion__clear __ with";
     "dependent rewrite ->";
     "dependent rewrite <-";
     "destruct";
     "discriminate";
     "do";
     "double induction";
   ];

   [
     "eapply";
     "eauto";
     "eauto with";
     "eexact";
     "elim";
     "elim __ using";
     "elim __ with";
     "elimtype";
     "exact";
     "exists";
   ];

   [
     "fail";
     "field";
     "first";
     "firstorder";
     "firstorder using";
     "firstorder with";
     "fix";
     "fix __ with";
     "fold";
     "fold __ in";
     "fourier";
     "functional induction";
   ];

   [
     "generalize";
     "generalize dependent";
   ];

   [
     "hnf";
   ];

   [
     "idtac";
     "induction";
     "info";
     "injection";
     "instantiate (__:=__)";
     "intro";
     "intro after";
     "intro __ after";
     "intros";
     "intros until";
     "intuition";
     "inversion";
     "inversion __ in";
     "inversion __ using";
     "inversion __ using __ in";
     "inversion__clear";
     "inversion__clear __ in";
   ];

   [
     "jp <n>";
     "jp";
   ];

   [
     "lapply";
     "lazy";
     "lazy in";
     "left";
   ];

   [
     "move __ after";
   ];

   [
     "omega";
   ];

   [
     "pattern";
     "pose";
     "pose __:=__)";
     "progress";
   ];

   [
     "quote";
   ];

   [
     "red";
     "red in";
     "refine";
     "reflexivity";
     "rename __ into";
     "repeat";
     "replace __ with";
     "rewrite";
     "rewrite __ in";
     "rewrite <-";
     "rewrite <- __ in";
     "right";
     "ring";
   ];

   [
     "set";
     "set (__:=__)";
     "setoid__replace";
     "setoid__rewrite";
     "simpl";
     "simpl __ in";
     "simple destruct";
     "simple induction";
     "simple inversion";
     "simplify__eq";
     "solve";
     "split";
(*     "split__Rabs";
     "split__Rmult";
*)
     "subst";
     "symmetry";
     "symmetry in";
   ];

   [
     "tauto";
     "transitivity";
     "trivial";
     "try";
   ];

   [
     "unfold";
     "unfold __ in";
   ];
]




==> anc/HoTT/coq-HoTT/ide/coq_icon.rc <==
large   ICON    ide/coq.ico


==> anc/HoTT/coq-HoTT/ide/coq_lex.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

{
  exception Unterminated

  let utf8_adjust = ref 0

  let utf8_lexeme_start lexbuf =
    Lexing.lexeme_start lexbuf - !utf8_adjust
}

let space = [' ' '\n' '\r' '\t' '\012'] (* '\012' is form-feed *)

let undotted_sep = [ '{' '}' '-' '+' '*' ]

let dot_sep = '.' (space | eof)

let utf8_extra_byte = [ '\x80' - '\xBF' ]

rule coq_string = parse
  | "\"\"" { coq_string lexbuf }
  | "\"" { () }
  | eof { () }
  | utf8_extra_byte { incr utf8_adjust; coq_string lexbuf }
  | _ { coq_string lexbuf }

and comment = parse
  | "(*" { let _  = comment lexbuf in comment lexbuf }
  | "\"" { let () = coq_string lexbuf in comment lexbuf }
  | "*)" { Some (utf8_lexeme_start lexbuf + 1) }
  | eof { None }
  | utf8_extra_byte { incr utf8_adjust; comment lexbuf }
  | _ { comment lexbuf }

(** NB : [mkiter] should be called on increasing offsets *)

and sentence initial stamp = parse
  | "(*" {
      match comment lexbuf with
        | None -> raise Unterminated
        | Some comm_last ->
          (* A comment alone is a sentence.
	     A comment in a sentence doesn't terminate the sentence.
             Note: comm_end is the position of the comment final ')' *)
          if initial then stamp comm_last Tags.Script.comment_sentence;
          sentence initial stamp lexbuf
    }
  | "\"" {
      let () = coq_string lexbuf in
      sentence false stamp lexbuf
    }
  | ".." {
      (* We must have a particular rule for parsing "..", where no dot
	 is a terminator, even if we have a blank afterwards
	 (cf. for instance the syntax for recursive notation).
	 This rule and the following one also allow to treat the "..."
	 special case, where the third dot is a terminator. *)
      sentence false stamp lexbuf
    }
  | dot_sep {
      (* The usual "." terminator *)
      stamp (utf8_lexeme_start lexbuf) Tags.Script.sentence;
      sentence true stamp lexbuf
    }
  | undotted_sep {
      (* Separators like { or } and bullets * - + are only active
	 at the start of a sentence *)
      if initial then stamp (utf8_lexeme_start lexbuf) Tags.Script.sentence;
      sentence initial stamp lexbuf
    }
  | space+ {
       (* Parsing spaces is the only situation preserving initiality *)
       sentence initial stamp lexbuf
    }
  | utf8_extra_byte { incr utf8_adjust; sentence false stamp lexbuf }
  | eof { if initial then () else raise Unterminated }
  | _ {
      (* Any other characters *)
      sentence false stamp lexbuf
    }

{

  (** Parse sentences in string [slice], tagging last characters
      of sentences with the [stamp] function.
      It will raise [Unterminated] if [slice] ends with an unfinished
      sentence.
  *)

  let delimit_sentences stamp slice =
    utf8_adjust := 0;
    sentence true stamp (Lexing.from_string slice)

}


==> anc/HoTT/coq-HoTT/ide/coq_style.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<style-scheme id="coq_style" _name="Coq highlighting based on Ssr manual"
	      parent-scheme="classic" version="1.0">
<author>The Coq Dev Team</author>
<_description>Coq/Ssreflect color scheme for the vernacular language</_description>

<style name="coq:comment" foreground="#brown"/>
<style name="coq:coqdoc" foreground="#brown" italic="true"/>
<style name="coq:vernac-keyword" bold="true" foreground="#dark violet"/>
<style name="coq:gallina-keyword" bold="true" foreground="#orange red"/>
<style name="coq:identifier" foreground="#navy"/>
<style name="coq:constr-keyword" foreground="#dark green"/>
<style name="coq:constr-sort" foreground="#008080"/>
</style-scheme>


==> anc/HoTT/coq-HoTT/ide/coqide.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Preferences
open Gtk_parsing
open Ideutils
open Session

(** Note concerning GtkTextBuffer

    Be careful with gtk calls on text buffers, since many are non-atomic :
    they emit a gtk signal and the handlers for this signal are run
    immediately, before returning to the current function.
    Here's a partial list of these signals and the methods that
    trigger them (cf. documentation of GtkTextBuffer, signal section)

      begin_user_action : #begin_user_action, #insert_interactive,
        #insert_range_interactive, #delete_interactive, #delete_selection
      end_user_action : #end_user_action, #insert_interactive,
        #insert_range_interactive, #delete_interactive, #delete_selection

      insert_text : #insert (and variants)
      delete_range : #delete (and variants)

      apply_tag : #apply_tag, (and some #insert)
      remove_tag : #remove_tag

      mark_deleted : #delete_mark
      mark_set : #create_mark, #move_mark

      changed : ... (whenever a buffer has changed)
      modified_changed : #set_modified (and whenever the modified bit flips)

   Caveat : when the buffer is modified, all iterators on it become
   invalid and shouldn't be used (nasty errors otherwise). There are
   some special cases : boundaries given to #insert and #delete are
   revalidated by the default signal handler.
*)

(** {2 Some static elements } *)

let prefs = Preferences.current

(** The arguments that will be passed to coqtop. No quoting here, since
    no /bin/sh when using create_process instead of open_process. *)
let custom_project_files = ref []
let sup_args = ref []

let logfile = ref None

(** {2 Notebook of sessions } *)

(** The main element of coqide is a notebook of session views *)

let notebook =
  Wg_Notebook.create Session.build_layout Session.kill
    ~border_width:2 ~show_border:false ~scrollable:true ()


(** {2 Callback functions for the user interface } *)

let current_buffer () = notebook#current_term.buffer

(** Nota: using && here has the advantage of working both under win32 and unix.
    If someday we want the main command to be tried even if the "cd" has failed,
    then we should use " ; " under unix but " & " under win32 (cf. #2363). *)

let local_cd file =
  "cd " ^ Filename.quote (Filename.dirname file) ^ " && "

let pr_exit_status = function
  | Unix.WEXITED 0 -> " succeeded"
  | _ -> " failed"

let make_coqtop_args = function
  |None -> !sup_args
  |Some the_file ->
    let get_args f = Project_file.args_from_project f
      !custom_project_files prefs.project_file_name
    in
    match prefs.read_project with
      |Ignore_args -> !sup_args
      |Append_args -> get_args the_file @ !sup_args
      |Subst_args -> get_args the_file

let create_session f = Session.create f (make_coqtop_args f)

(** Auxiliary functions for the File operations *)

module FileAux = struct

let load_file ?(maycreate=false) f =
  let f = CUnix.correct_path f (Sys.getcwd ()) in
  try
    Minilib.log "Loading file starts";
    let is_f = CUnix.same_file f in
    let rec search_f i = function
      | [] -> false
      | sn :: sessions ->
        match sn.fileops#filename with
	  | Some fn when is_f fn -> notebook#goto_page i; true
          | _ -> search_f (i+1) sessions
    in
    if not (search_f 0 notebook#pages) then begin
      Minilib.log "Loading: get raw content";
      let b = Buffer.create 1024 in
      if Sys.file_exists f then Ideutils.read_file f b
      else if not maycreate then flash_info ("Load failed: no such file");
      Minilib.log "Loading: convert content";
      let s = do_convert (Buffer.contents b) in
      Minilib.log "Loading: create view";
      let session = create_session (Some f) in
      let index = notebook#append_term session in
      notebook#goto_page index;
      Minilib.log "Loading: stats";
      session.fileops#update_stats;
      let input_buffer = session.buffer in
      Minilib.log "Loading: fill buffer";
      input_buffer#set_text s;
      input_buffer#set_modified false;
      input_buffer#place_cursor ~where:input_buffer#start_iter;
      Sentence.tag_all input_buffer;
      session.script#clear_undo ();
      !refresh_editor_hook ();
      Minilib.log "Loading: success";
    end
  with e -> flash_info ("Load failed: "^(Printexc.to_string e))

let confirm_save ok =
  if ok then flash_info "Saved" else warning "Save Failed"

let select_and_save ~saveas ?filename sn =
  let do_save = if saveas then sn.fileops#saveas else sn.fileops#save in
  let title = if saveas then "Save file as" else "Save file" in
  match select_file_for_save ~title ?filename () with
    |None -> false
    |Some f ->
      let ok = do_save f in
      confirm_save ok;
      if ok then sn.tab_label#set_text (Filename.basename f);
      ok

let check_save ~saveas sn =
  try match sn.fileops#filename with
    |None -> select_and_save ~saveas sn
    |Some f ->
      let ok = sn.fileops#save f in
      confirm_save ok;
      ok
  with _ -> warning "Save Failed"; false

exception DontQuit

let check_quit saveall =
  (try save_pref () with _ -> flash_info "Cannot save preferences");
  let is_modified sn = sn.buffer#modified in
  if List.exists is_modified notebook#pages then begin
    let answ = GToolbox.question_box ~title:"Quit"
      ~buttons:["Save Named Buffers and Quit";
                "Quit without Saving";
                "Don't Quit"]
      ~default:0
      ~icon:warn_image#coerce
      "There are unsaved buffers"
    in
    match answ with
      | 1 -> saveall ()
      | 2 -> ()
      | _ -> raise DontQuit
  end;
  List.iter (fun sn -> Coq.close_coqtop sn.coqtop) notebook#pages

(* For MacOS, just to be sure, we close all coqtops (again?) *)
let close_and_quit () =
  List.iter (fun sn -> Coq.close_coqtop sn.coqtop) notebook#pages;
  Coq.final_countdown ()

let crash_save exitcode =
  Minilib.log "Starting emergency save of buffers in .crashcoqide files";
  let idx =
    let r = ref 0 in
    fun () -> incr r; string_of_int !r
  in
  let save_session sn =
    let filename = match sn.fileops#filename with
      | None -> "Unnamed_coqscript_" ^ idx () ^ ".crashcoqide"
      | Some f -> f^".crashcoqide"
    in
    try
      if try_export filename (sn.buffer#get_text ()) then
	Minilib.log ("Saved "^filename)
      else Minilib.log ("Could not save "^filename)
    with _ -> Minilib.log ("Could not save "^filename)
  in
  List.iter save_session notebook#pages;
  Minilib.log "End emergency save";
  exit exitcode

end

(** Callbacks for the File menu *)

module File = struct

let newfile _ =
  let session = create_session None in
  let index = notebook#append_term session in
  !refresh_editor_hook ();
  notebook#goto_page index

let load _ =
  match select_file_for_open ~title:"Load file" () with
    | None -> ()
    | Some f -> FileAux.load_file f

let save _ =
  ignore (FileAux.check_save ~saveas:false notebook#current_term)

let saveas _ =
  let sn = notebook#current_term in
  try
    let filename = sn.fileops#filename in
    ignore (FileAux.select_and_save ~saveas:true ?filename sn)
  with _ -> warning "Save Failed"

let saveall _ =
  List.iter
    (fun sn -> match sn.fileops#filename with
      | None -> ()
      | Some f -> ignore (sn.fileops#save f))
    notebook#pages

let revert_all _ =
  List.iter
    (fun sn -> if sn.fileops#changed_on_disk then sn.fileops#revert)
    notebook#pages

let quit _ =
  try FileAux.check_quit saveall; Coq.final_countdown ()
  with FileAux.DontQuit -> ()

let close_buffer _ =
  let do_remove () =
    notebook#remove_page notebook#current_page
  in
  let sn = notebook#current_term in
  if not sn.buffer#modified then do_remove ()
  else
    let answ = GToolbox.question_box ~title:"Close"
      ~buttons:["Save Buffer and Close";
                "Close without Saving";
                "Don't Close"]
      ~default:0
      ~icon:warn_image#coerce
      "This buffer has unsaved modifications"
    in
    match answ with
      | 1 when FileAux.check_save ~saveas:true sn -> do_remove ()
      | 2 -> do_remove ()
      | _ -> ()

let export kind _ =
  let sn = notebook#current_term in
  match sn.fileops#filename with
    |None -> flash_info "Cannot print: this buffer has no name"
    |Some f ->
      let basef = Filename.basename f in
      let output =
        let basef_we = try Filename.chop_extension basef with _ -> basef in
        match kind with
          | "latex" -> basef_we ^ ".tex"
          | "dvi" | "ps" | "pdf" | "html" -> basef_we ^ "." ^ kind
          | _ -> assert false
      in
      let cmd =
        local_cd f ^ prefs.cmd_coqdoc ^ " --" ^ kind ^ " -o " ^
        (Filename.quote output) ^ " " ^ (Filename.quote basef) ^ " 2>&1"
      in
      sn.messages#set ("Running: "^cmd);
      let finally st = flash_info (cmd ^ pr_exit_status st)
      in
      run_command sn.messages#add finally cmd

let print _ =
  let sn = notebook#current_term in
  match sn.fileops#filename with
    |None -> flash_info "Cannot print: this buffer has no name"
    |Some f_name ->
      let cmd =
        local_cd f_name ^ prefs.cmd_coqdoc ^ " -ps " ^
        Filename.quote (Filename.basename f_name) ^ " | " ^ prefs.cmd_print
      in
      let w = GWindow.window ~title:"Print" ~modal:true
        ~position:`CENTER ~wm_class:"CoqIDE" ~wm_name: "CoqIDE" ()
      in
      let v = GPack.vbox ~spacing:10 ~border_width:10 ~packing:w#add ()
      in
      let _ = GMisc.label ~text:"Print using the following command:"
        ~justify:`LEFT ~packing:v#add ()
      in
      let e = GEdit.entry ~text:cmd ~editable:true ~width_chars:80
        ~packing:v#add ()
      in
      let h = GPack.hbox ~spacing:10 ~packing:v#add ()
      in
      let ko = GButton.button ~stock:`CANCEL ~label:"Cancel" ~packing:h#add ()
      in
      let ok = GButton.button ~stock:`PRINT ~label:"Print" ~packing:h#add ()
      in
      let callback_print () =
        w#destroy ();
        let cmd = e#text in
        let finally st = flash_info (cmd ^ pr_exit_status st) in
        run_command ignore finally cmd
      in
      let _ = ko#connect#clicked ~callback:w#destroy in
      let _ = ok#connect#clicked ~callback:callback_print in
      w#misc#show ()

let highlight _ =
  let sn = notebook#current_term in
  Sentence.tag_all sn.buffer;
  sn.script#recenter_insert

end

(** Timers *)

let reset_revert_timer () =
  FileOps.revert_timer.kill ();
  if prefs.global_auto_revert then
    FileOps.revert_timer.run
      ~ms:prefs.global_auto_revert_delay
      ~callback:(fun () -> File.revert_all (); true)

let reset_autosave_timer () =
  let autosave sn = try sn.fileops#auto_save with _ -> () in
  let autosave_all () = List.iter autosave notebook#pages; true in
  FileOps.autosave_timer.kill ();
  if prefs.auto_save then
    FileOps.autosave_timer.run ~ms:prefs.auto_save_delay ~callback:autosave_all

(** Export of functions used in [coqide_main] : *)

let forbid_quit () =
  try FileAux.check_quit File.saveall; false
  with FileAux.DontQuit -> true

let close_and_quit = FileAux.close_and_quit
let crash_save = FileAux.crash_save
let do_load f = FileAux.load_file f

(** Callbacks for external commands *)

module External = struct

let coq_makefile _ =
  let sn = notebook#current_term in
  match sn.fileops#filename with
    |None -> flash_info "Cannot make makefile: this buffer has no name"
    |Some f ->
      let cmd = local_cd f ^ prefs.cmd_coqmakefile in
      let finally st = flash_info (current.cmd_coqmakefile ^ pr_exit_status st)
      in
      run_command ignore finally cmd

let editor _ =
  let sn = notebook#current_term in
  match sn.fileops#filename with
    |None -> warning "Call to external editor available only on named files"
    |Some f ->
      File.save ();
      let f = Filename.quote f in
      let cmd = Util.subst_command_placeholder prefs.cmd_editor f in
      run_command ignore (fun _ -> sn.fileops#revert) cmd

let compile _ =
  let sn = notebook#current_term in
  File.save ();
  match sn.fileops#filename with
    |None -> flash_info "Active buffer has no name"
    |Some f ->
      let cmd = prefs.cmd_coqc ^ " -I " ^ (Filename.quote (Filename.dirname f))
	^ " " ^ (Filename.quote f) ^ " 2>&1"
      in
      let buf = Buffer.create 1024 in
      sn.messages#set ("Running: "^cmd);
      let display s =
        sn.messages#add s;
        Buffer.add_string buf s
      in
      let finally st =
        if st = Unix.WEXITED 0 then
          flash_info (f ^ " successfully compiled")
        else begin
          flash_info (f ^ " failed to compile");
          sn.messages#set "Compilation output:\n";
          sn.messages#add (Buffer.contents buf);
        end
      in
      run_command display finally cmd

(** [last_make_buf] contains the output of the last make compilation.
    [last_make] is the same, but as a string, refreshed only when searching
    the next error. *)

let last_make_buf = Buffer.create 1024
let last_make = ref ""
let last_make_index = ref 0
let last_make_dir = ref ""

let make _ =
  let sn = notebook#current_term in
  match sn.fileops#filename with
    |None -> flash_info "Cannot make: this buffer has no name"
    |Some f ->
      File.saveall ();
      let cmd = local_cd f ^ prefs.cmd_make ^ " 2>&1" in
      sn.messages#set "Compilation output:\n";
      Buffer.reset last_make_buf;
      last_make := "";
      last_make_index := 0;
      last_make_dir := Filename.dirname f;
      let display s =
        sn.messages#add s;
        Buffer.add_string last_make_buf s
      in
      let finally st = flash_info (current.cmd_make ^ pr_exit_status st)
      in
      run_command display finally cmd

let search_compile_error_regexp =
  Str.regexp
    "File \"\\([^\"]+\\)\", line \\([0-9]+\\), characters \\([0-9]+\\)-\\([0-9]+\\)"

let search_next_error () =
  if String.length !last_make <> Buffer.length last_make_buf
  then last_make := Buffer.contents last_make_buf;
  let _ =
    Str.search_forward search_compile_error_regexp !last_make !last_make_index
  in
  let f = Str.matched_group 1 !last_make
  and l = int_of_string (Str.matched_group 2 !last_make)
  and b = int_of_string (Str.matched_group 3 !last_make)
  and e = int_of_string (Str.matched_group 4 !last_make)
  and msg_index = Str.match_beginning ()
  in
  last_make_index := Str.group_end 4;
  (Filename.concat !last_make_dir f, l, b, e,
   String.sub !last_make msg_index (String.length !last_make - msg_index))

let next_error _ =
  try
    let file,line,start,stop,error_msg = search_next_error () in
    FileAux.load_file file;
    let sn = notebook#current_term in
    let b = sn.buffer in
    let starti = b#get_iter_at_byte ~line:(line-1) start in
    let stopi = b#get_iter_at_byte ~line:(line-1) stop in
    b#apply_tag Tags.Script.error ~start:starti ~stop:stopi;
    b#place_cursor ~where:starti;
    sn.messages#set error_msg;
    sn.script#misc#grab_focus ()
  with Not_found ->
    last_make_index := 0;
    notebook#current_term.messages#set "No more errors.\n"

end

(** Callbacks for the Navigation menu *)

let update_status =
  let display msg = pop_info (); push_info msg in
  let next = function
  | Interface.Fail (l, str) ->
    display "Oops, problem while fetching coq status.";
    Coq.return ()
  | Interface.Good status | Interface.Unsafe status ->
    let path = match status.Interface.status_path with
      | [] | _ :: [] -> "" (* Drop the topmost level, usually "Top" *)
      | _ :: l -> " in " ^ String.concat "." l
    in
    let name = match status.Interface.status_proofname with
      | None -> ""
      | Some n -> ", proving " ^ n
    in
    display ("Ready" ^ path ^ name);
    Coq.return ()
  in
  Coq.bind Coq.status next

let find_next_occurrence ~backward =
  (** go to the next occurrence of the current word, forward or backward *)
  let sn = notebook#current_term in
  let b = sn.buffer in
  let start = find_word_start (b#get_iter_at_mark `INSERT) in
  let stop = find_word_end start in
  let text = b#get_text ~start ~stop () in
  let search = if backward then start#backward_search else stop#forward_search
  in
  match search text with
    |None -> ()
    |Some(where, _) -> b#place_cursor ~where; sn.script#recenter_insert

let send_to_coq f =
  let sn = notebook#current_term in
  let info () = Minilib.log ("Coq busy, discarding query") in
  let f = Coq.seq (f sn) update_status in
  Coq.try_grab sn.coqtop f info

module Nav = struct
  let forward_one _ = send_to_coq (fun sn -> sn.coqops#process_next_phrase)
  let backward_one _ = send_to_coq (fun sn -> sn.coqops#backtrack_last_phrase)
  let goto _ = send_to_coq (fun sn -> sn.coqops#go_to_insert)
  let goto_end _ = send_to_coq (fun sn -> sn.coqops#process_until_end_or_error)
  let previous_occ _ = find_next_occurrence ~backward:true
  let next_occ _ = find_next_occurrence ~backward:false
  let restart _ =
    Minilib.log "Reset Initial";
    Coq.reset_coqtop notebook#current_term.coqtop
  let interrupt _ =
    Minilib.log "User break received";
    Coq.break_coqtop notebook#current_term.coqtop
end

let tactic_wizard_callback l _ =
  send_to_coq (fun sn -> sn.coqops#tactic_wizard l)

let printopts_callback opts v =
  let b = v#get_active in
  let () = List.iter (fun o -> Coq.PrintOpt.set o b) opts in
  send_to_coq (fun sn -> sn.coqops#show_goals)

(** Templates menu *)

let get_current_word () =
  let term = notebook#current_term in
  (** First look to find if autocompleting *)
  match term.script#complete_popup#proposal with
  | Some p -> p
  | None ->
  (** Then look at the current selected word *)
  if term.script#buffer#has_selection then
    let (start, stop) = term.script#buffer#selection_bounds in
    term.script#buffer#get_text ~slice:true ~start ~stop ()
  (** Otherwise try to recover the clipboard *)
  else match Ideutils.cb#text with
  | Some t -> t
  | None -> ""

let print_branch c l =
  Format.fprintf c " | @[<hov 1>%a@]=> _@\n"
    (print_list (fun c s -> Format.fprintf c "%s@ " s)) l

let print_branches c cases =
  Format.fprintf c "@[match var with@\n%aend@]@."
    (print_list print_branch) cases

let display_match = function
  |Interface.Fail _ ->
    flash_info "Not an inductive type"; Coq.return ()
  |Interface.Good cases | Interface.Unsafe cases ->
    let text =
      let buf = Buffer.create 1024 in
      let () = print_branches (Format.formatter_of_buffer buf) cases in
      Buffer.contents buf
    in
    Minilib.log ("match template :\n" ^ text);
    let b = current_buffer () in
    let _ =  b#delete_selection () in
    let m = b#create_mark (b#get_iter_at_mark `INSERT) in
    if b#insert_interactive text then begin
      let i = b#get_iter (`MARK m) in
      let _ = i#nocopy#forward_chars 9 in
      let _ = b#place_cursor ~where:i in
      b#move_mark ~where:(i#backward_chars 3) `SEL_BOUND
    end;
    b#delete_mark (`MARK m);
    Coq.return ()

let match_callback _ =
  let w = get_current_word () in
  let coqtop = notebook#current_term.coqtop in
  let query = Coq.bind (Coq.mkcases w) display_match in
  Coq.try_grab coqtop query ignore

(** Queries *)

module Query = struct

let searchabout () =
  let word = get_current_word () in
  let sn = notebook#current_term in
  let buf = sn.messages#buffer in
  let insert result =
    let qualid = result.Interface.coq_object_qualid in
    let name = String.concat "." qualid in
    let tpe = result.Interface.coq_object_object in
    buf#insert ~tags:[Tags.Message.item] name;
    buf#insert "\n";
    buf#insert tpe;
    buf#insert "\n";
  in
  let display_results r =
    sn.messages#clear;
    List.iter insert (match r with Interface.Good l -> l | _ -> []);
    Coq.return ()
  in
  let launch_query =
    let search = Coq.search [Interface.SubType_Pattern word, true] in
    Coq.bind search display_results
  in
  Coq.try_grab sn.coqtop launch_query ignore

let otherquery command _ =
  let word = get_current_word () in
  let sn = notebook#current_term in
  if word <> "" then
    let query = command ^ " " ^ word ^ "." in
    sn.messages#clear;
    Coq.try_grab sn.coqtop (sn.coqops#raw_coq_query query) ignore

let query command _ =
  if command = "SearchAbout"
  then searchabout ()
  else otherquery command ()

end

(** Misc *)

module MiscMenu = struct

let detach_view _ =
  (* Open a separate window containing the current buffer *)
  let sn = notebook#current_term in
  let file = match sn.fileops#filename with
    |None -> "*scratch*"
    |Some f -> f
  in
  let w = GWindow.window ~show:true ~title:file ~position:`CENTER
    ~width:(prefs.window_width*2/3)
    ~height:(prefs.window_height*2/3)
    ()
  in
  let sb = GBin.scrolled_window ~packing:w#add ()
  in
  let nv = GText.view ~buffer:sn.buffer ~packing:sb#add ()
  in
  nv#misc#modify_font prefs.text_font;
  (* If the buffer in the main window is closed, destroy this detached view *)
  ignore (sn.script#connect#destroy ~callback:w#destroy)

let log_file_message () =
  if !Minilib.debug then
    let file = match !logfile with None -> "stderr" | Some f -> f in
    "\nDebug mode is on, log file is "^file
  else ""

let initial_about () =
  let initial_string =
    "Welcome to CoqIDE, an Integrated Development Environment for Coq"
  in
  let coq_version = Coq.short_version () in
  let version_info =
    if Glib.Utf8.validate coq_version then
      "\nYou are running " ^ coq_version
    else ""
  in
  let msg = initial_string ^ version_info ^ log_file_message () in
  notebook#current_term.messages#add msg

let coq_icon () =
  (* May raise Nof_found *)
  let name = "coq.png" in
  let chk d = Sys.file_exists (Filename.concat d name) in
  let dir = List.find chk (Minilib.coqide_data_dirs ()) in
  Filename.concat dir name

let about _ =
  let dialog = GWindow.about_dialog () in
  let _ = dialog#connect#response ~callback:(fun _ -> dialog#destroy ()) in
  let _ =
    try dialog#set_logo (GdkPixbuf.from_file (coq_icon ()))
    with _ -> ()
  in
  let copyright =
    "Coq is developed by the Coq Development Team\n\
     (INRIA - CNRS - LIX - LRI - PPS)"
  in
  let authors = [
    "Benjamin Monate";
    "Jean-Christophe Filliâtre";
    "Pierre Letouzey";
    "Claude Marché";
    "Bruno Barras";
    "Pierre Corbineau";
    "Julien Narboux";
    "Hugo Herbelin" ]
  in
  dialog#set_name "CoqIDE";
  dialog#set_comments "The Coq Integrated Development Environment";
  dialog#set_website Coq_config.wwwcoq;
  dialog#set_version Coq_config.version;
  dialog#set_copyright copyright;
  dialog#set_authors authors;
  dialog#show ()

  let comment _ = notebook#current_term.script#comment ()
  let uncomment _ = notebook#current_term.script#uncomment ()

end

(** Refresh functions *)

let refresh_editor_prefs () =
  let wrap_mode = if prefs.dynamic_word_wrap then `WORD else `NONE in
  let show_spaces =
    if prefs.show_spaces then 0b1001011 (* SPACE, TAB, NBSP, TRAILING *)
    else 0
  in
  let fd = prefs.text_font in
  let clr = Tags.color_of_string prefs.background_color
  in
  let iter_session sn =
    (* Editor settings *)
    sn.script#set_wrap_mode wrap_mode;
    sn.script#set_show_line_numbers prefs.show_line_number;
    sn.script#set_auto_indent prefs.auto_indent;
    sn.script#set_highlight_current_line prefs.highlight_current_line;

    (* Hack to handle missing binding in lablgtk *)
    let conv = { Gobject.name = "draw-spaces"; Gobject.conv = Gobject.Data.int }
    in
    Gobject.set conv sn.script#as_widget show_spaces;

    sn.script#set_show_right_margin prefs.show_right_margin;
    sn.script#set_insert_spaces_instead_of_tabs
      prefs.spaces_instead_of_tabs;
    sn.script#set_tab_width prefs.tab_length;
    sn.script#set_auto_complete prefs.auto_complete;

    (* Fonts *)
    sn.script#misc#modify_font fd;
    sn.proof#misc#modify_font fd;
    sn.messages#modify_font fd;
    sn.command#refresh_font ();

    (* Colors *)
    sn.script#misc#modify_base [`NORMAL, `COLOR clr];
    sn.proof#misc#modify_base [`NORMAL, `COLOR clr];
    sn.messages#misc#modify_base [`NORMAL, `COLOR clr];
    sn.command#refresh_color ()

  in
  List.iter iter_session notebook#pages

let refresh_notebook_pos () =
  let pos = match prefs.vertical_tabs, prefs.opposite_tabs with
    | false, false -> `TOP
    | false, true  -> `BOTTOM
    | true , false -> `LEFT
    | true , true  -> `RIGHT
  in
  notebook#set_tab_pos pos

(** Wrappers around GAction functions for creating menus *)

let menu = GAction.add_actions
let item = GAction.add_action

(** Toggle items in menus for printing options *)

let toggle_item = GAction.add_toggle_action

(** Search the first '_' in a label string and return the following
    character as shortcut, plus the string without the '_' *)

let get_shortcut s =
  try
    let n = String.length s in
    let i = String.index s '_' in
    let k = String.make 1 s.[i+1] in
    let s' = (String.sub s 0 i) ^ (String.sub s (i+1) (n-i-1)) in
    Some k, s'
  with _ -> None,s

module Opt = Coq.PrintOpt

let toggle_items menu_name l =
  let f d =
    let label = d.Opt.label in
    let k, name = get_shortcut label in
    let accel = Option.map ((^) prefs.modifier_for_display) k in
    toggle_item name ~label ?accel ~active:d.Opt.init
      ~callback:(printopts_callback d.Opt.opts)
      menu_name
  in
  List.iter f l

(** Create alphabetical menu items with elements in sub-items.
    [l] is a list of lists, one per initial letter *)

let alpha_items menu_name item_name l =
  let no_under = Util.String.map (fun x -> if x = '_' then '-' else x)
  in
  let mk_item text =
    let text' =
      let last = String.length text - 1 in
      if text.[last] = '.'
      then text ^"\n"
      else text ^" "
    in
    item (item_name^" "^(no_under text)) ~label:text
      ~callback:(fun _ ->
	ignore ((current_buffer ())#insert_interactive text'))
      menu_name
  in
  let mk_items = function
    | [] -> ()
    | [s] -> mk_item s
    | s::_ as ll ->
      let name = item_name^" "^(String.make 1 s.[0]) in
      let label = "_@..." in label.[1] <- s.[0];
      item name ~label menu_name;
      List.iter mk_item ll
  in
  List.iter mk_items l

(** Create a menu item that will insert a given text,
    and select the zone given by (offset,len).
    The first word in the text is used as item keyword.
    Caveat: the offset is now from the start of the text. *)

let template_item (text, offset, len, key) =
  let modifier = prefs.modifier_for_templates in
  let idx = String.index text ' ' in
  let name = String.sub text 0 idx in
  let label = "_"^name^" __" in
  let negoffset = String.length text - offset - len in
  let callback _ =
    let b = current_buffer () in
    if b#insert_interactive text then begin
      let iter = b#get_iter_at_mark `INSERT in
      ignore (iter#nocopy#backward_chars negoffset);
      b#move_mark `INSERT ~where:iter;
      ignore (iter#nocopy#backward_chars len);
      b#move_mark `SEL_BOUND ~where:iter;
    end
  in
  item name ~label ~callback ~accel:(modifier^key)

let emit_to_focus window sgn =
  let focussed_widget = GtkWindow.Window.get_focus window#as_window in
  let obj = Gobject.unsafe_cast focussed_widget in
  try GtkSignal.emit_unit obj ~sgn with _ -> ()



(** {2 Creation of the main coqide window } *)

let build_ui () =
  let w = GWindow.window
    ~wm_class:"CoqIde" ~wm_name:"CoqIde"
    ~allow_grow:true ~allow_shrink:true
    ~width:prefs.window_width ~height:prefs.window_height
    ~title:"CoqIde" ()
  in
  let () =
    try w#set_icon (Some (GdkPixbuf.from_file (MiscMenu.coq_icon ())))
    with _ -> ()
  in
  let _ = w#event#connect#delete ~callback:(fun _ -> File.quit (); true)
  in
  let vbox = GPack.vbox ~homogeneous:false ~packing:w#add () in

  let file_menu = GAction.action_group ~name:"File" () in
  let edit_menu = GAction.action_group ~name:"Edit" () in
  let view_menu = GAction.action_group ~name:"View" () in
  let export_menu = GAction.action_group ~name:"Export" () in
  let navigation_menu = GAction.action_group ~name:"Navigation" () in
  let tactics_menu = GAction.action_group ~name:"Tactics" () in
  let templates_menu = GAction.action_group ~name:"Templates" () in
  let tools_menu = GAction.action_group ~name:"Tools" () in
  let queries_menu = GAction.action_group ~name:"Queries" () in
  let compile_menu = GAction.action_group ~name:"Compile" () in
  let windows_menu = GAction.action_group ~name:"Windows" () in
  let help_menu = GAction.action_group ~name:"Help" () in

  menu file_menu [
    item "File" ~label:"_File";
    item "New" ~callback:File.newfile ~stock:`NEW;
    item "Open" ~callback:File.load ~stock:`OPEN;
    item "Save" ~callback:File.save ~stock:`SAVE ~tooltip:"Save current buffer";
    item "Save as" ~label:"S_ave as" ~stock:`SAVE_AS ~callback:File.saveas;
    item "Save all" ~label:"Sa_ve all" ~callback:File.saveall;
    item "Revert all buffers" ~label:"_Revert all buffers"
      ~callback:File.revert_all ~stock:`REVERT_TO_SAVED;
    item "Close buffer" ~label:"_Close buffer" ~stock:`CLOSE
      ~callback:File.close_buffer~tooltip:"Close current buffer";
    item "Print..." ~label:"_Print..."
      ~callback:File.print ~stock:`PRINT ~accel:"<Ctrl>p";
    item "Rehighlight" ~label:"Reh_ighlight" ~accel:"<Ctrl>l"
      ~callback:File.highlight ~stock:`REFRESH;
    item "Quit" ~stock:`QUIT ~callback:File.quit;
  ];

  menu export_menu [
    item "Export to" ~label:"E_xport to";
    item "Html" ~label:"_Html" ~callback:(File.export "html");
    item "Latex" ~label:"_LaTeX" ~callback:(File.export "latex");
    item "Dvi" ~label:"_Dvi" ~callback:(File.export "dvi");
    item "Pdf" ~label:"_Pdf" ~callback:(File.export "pdf");
    item "Ps" ~label:"_Ps" ~callback:(File.export "ps");
  ];

  menu edit_menu [
    item "Edit" ~label:"_Edit";
    item "Undo" ~accel:"<Ctrl>u" ~stock:`UNDO
      ~callback:(fun _ -> notebook#current_term.script#undo ());
    item "Redo" ~stock:`REDO
      ~callback:(fun _ -> notebook#current_term.script#redo ());
    item "Cut" ~stock:`CUT
      ~callback:(fun _ -> emit_to_focus w GtkText.View.S.cut_clipboard);
    item "Copy" ~stock:`COPY
      ~callback:(fun _ -> emit_to_focus w GtkText.View.S.copy_clipboard);
    item "Paste" ~stock:`PASTE
      ~callback:(fun _ -> emit_to_focus w GtkText.View.S.paste_clipboard);
    item "Find" ~stock:`FIND
      ~callback:(fun _ -> notebook#current_term.finder#show `FIND);
    item "Find Next" ~label:"Find _Next" ~stock:`GO_DOWN ~accel:"F3"
      ~callback:(fun _ -> notebook#current_term.finder#find_forward ());
    item "Find Previous" ~label:"Find _Previous" ~stock:`GO_UP
      ~accel:"<Shift>F3"
      ~callback:(fun _ -> notebook#current_term.finder#find_backward ());
    item "Replace" ~stock:`FIND_AND_REPLACE
      ~callback:(fun _ -> notebook#current_term.finder#show `REPLACE);
    item "Complete Word" ~label:"Complete Word" ~accel:"<Ctrl>slash"
      ~callback:(fun _ ->
        ignore ( ()
(*	       let av = notebook#current_term.analyzed_view in
	       av#complete_at_offset (av#get_insert)#offset*)
	));
    item "External editor" ~label:"External editor" ~stock:`EDIT
      ~callback:External.editor;
    item "Preferences" ~accel:"<Ctrl>comma" ~stock:`PREFERENCES
      ~callback:(fun _ ->
        begin
	  try Preferences.configure ~apply:refresh_notebook_pos ()
	  with _ -> flash_info "Cannot save preferences"
        end;
        reset_revert_timer ());
  ];

  menu view_menu [
    item "View" ~label:"_View";
    item "Previous tab" ~label:"_Previous tab" ~accel:"<Alt>Left"
      ~stock:`GO_BACK
      ~callback:(fun _ -> notebook#previous_page ());
    item "Next tab" ~label:"_Next tab" ~accel:"<Alt>Right"
      ~stock:`GO_FORWARD
      ~callback:(fun _ -> notebook#next_page ());
    toggle_item "Show Toolbar" ~label:"Show _Toolbar"
      ~active:(prefs.show_toolbar)
      ~callback:(fun _ ->
        prefs.show_toolbar <- not prefs.show_toolbar;
        !refresh_toolbar_hook ());
    toggle_item "Show Query Pane" ~label:"Show _Query Pane"
      ~accel:"<Alt>Escape"
      ~callback:(fun _ ->
        let ccw = notebook#current_term.command in
        if ccw#frame#misc#visible
        then ccw#frame#misc#hide ()
        else ccw#frame#misc#show ())
  ];
  toggle_items view_menu Coq.PrintOpt.bool_items;

  menu navigation_menu [
    item "Navigation" ~label:"_Navigation";
    item "Forward" ~label:"_Forward" ~stock:`GO_DOWN ~callback:Nav.forward_one
      ~tooltip:"Forward one command"
      ~accel:(prefs.modifier_for_navigation^"Down");
    item "Backward" ~label:"_Backward" ~stock:`GO_UP ~callback:Nav.backward_one
      ~tooltip:"Backward one command"
      ~accel:(prefs.modifier_for_navigation^"Up");
    item "Go to" ~label:"_Go to" ~stock:`JUMP_TO ~callback:Nav.goto
      ~tooltip:"Go to cursor"
      ~accel:(prefs.modifier_for_navigation^"Right");
    item "Start" ~label:"_Start" ~stock:`GOTO_TOP ~callback:Nav.restart
      ~tooltip:"Restart coq"
      ~accel:(prefs.modifier_for_navigation^"Home");
    item "End" ~label:"_End" ~stock:`GOTO_BOTTOM  ~callback:Nav.goto_end
      ~tooltip:"Go to end"
      ~accel:(prefs.modifier_for_navigation^"End");
    item "Interrupt" ~label:"_Interrupt" ~stock:`STOP ~callback:Nav.interrupt
      ~tooltip:"Interrupt computations"
      ~accel:(prefs.modifier_for_navigation^"Break");
(* wait for this available in GtkSourceView !
      item "Hide" ~label:"_Hide" ~stock:`MISSING_IMAGE
	~callback:(fun _ -> let sess = notebook#current_term in
		     toggle_proof_visibility sess.buffer
		       sess.analyzed_view#get_insert) ~tooltip:"Hide proof"
	~accel:(prefs.modifier_for_navigation^"h");*)
    item "Previous" ~label:"_Previous" ~stock:`GO_BACK
      ~callback:Nav.previous_occ
      ~tooltip:"Previous occurence"
      ~accel:(prefs.modifier_for_navigation^"less");
    item "Next" ~label:"_Next" ~stock:`GO_FORWARD ~callback:Nav.next_occ
      ~tooltip:"Next occurence"
      ~accel:(prefs.modifier_for_navigation^"greater");
  ];

  let tacitem s sc =
    item s ~label:("_"^s)
      ~accel:(prefs.modifier_for_tactics^sc)
      ~callback:(tactic_wizard_callback [s])
  in
  menu tactics_menu [
    item "Try Tactics" ~label:"_Try Tactics";
    item "Wizard" ~label:"<Proof Wizard>" ~stock:`DIALOG_INFO
      ~tooltip:"Proof Wizard" ~accel:(prefs.modifier_for_tactics^"dollar")
      ~callback:(tactic_wizard_callback prefs.automatic_tactics);
    tacitem "auto" "a";
    tacitem "auto with *" "asterisk";
    tacitem "eauto" "e";
    tacitem "eauto with *" "ampersand";
    tacitem "intuition" "i";
    tacitem "omega" "o";
    tacitem "simpl" "s";
    tacitem "tauto" "p";
    tacitem "trivial" "v";
  ];
  alpha_items tactics_menu "Tactic" Coq_commands.tactics;

  menu templates_menu [
    item "Templates" ~label:"Te_mplates";
    template_item ("Lemma new_lemma : .\nProof.\n\nSave.\n", 6,9, "L");
    template_item ("Theorem new_theorem : .\nProof.\n\nSave.\n", 8,11, "T");
    template_item ("Definition ident := .\n", 11,5, "E");
    template_item ("Inductive ident : :=\n  | : .\n", 10,5, "I");
    template_item ("Fixpoint ident (_ : _) {struct _} : _ :=\n.\n", 9,5, "F");
    template_item ("Scheme new_scheme := Induction for _ Sort _\n" ^
                   "with _ := Induction for _ Sort _.\n", 7,10, "S");
    item "match" ~label:"match ..." ~accel:(prefs.modifier_for_templates^"C")
      ~callback:match_callback
  ];
  alpha_items templates_menu "Template" Coq_commands.commands;

  let qitem s accel = item s ~label:("_"^s) ?accel ~callback:(Query.query s) in
  menu queries_menu [
    item "Queries" ~label:"_Queries";
    qitem "SearchAbout" (Some "F2");
    qitem "Check" (Some "F3");
    qitem "Print" (Some "F4");
    qitem "About" (Some "F5");
    qitem "Locate" None;
    qitem "Print Assumptions" None;
    qitem "Whelp Locate" None;
  ];

  menu tools_menu [
    item "Tools" ~label:"_Tools";
    item "Comment" ~label:"_Comment" ~accel:"<CTRL>D"
      ~callback:MiscMenu.comment;
    item "Uncomment" ~label:"_Uncomment" ~accel:"<CTRL><SHIFT>D"
      ~callback:MiscMenu.uncomment;
  ];

  menu compile_menu [
    item "Compile" ~label:"_Compile";
    item "Compile buffer" ~label:"_Compile buffer" ~callback:External.compile;
    item "Make" ~label:"_Make" ~accel:"F6"
      ~callback:External.make;
    item "Next error" ~label:"_Next error" ~accel:"F7"
      ~callback:External.next_error;
    item "Make makefile" ~label:"Make makefile" ~callback:External.coq_makefile;
  ];

  menu windows_menu [
    item "Windows" ~label:"_Windows";
    item "Detach View" ~label:"Detach _View" ~callback:MiscMenu.detach_view
  ];

  menu help_menu [
    item "Help" ~label:"_Help";
    item "Browse Coq Manual" ~label:"Browse Coq _Manual"
      ~callback:(fun _ ->
        browse notebook#current_term.messages#add (doc_url ()));
    item "Browse Coq Library" ~label:"Browse Coq _Library"
      ~callback:(fun _ ->
        browse notebook#current_term.messages#add prefs.library_url);
    item "Help for keyword" ~label:"Help for _keyword" ~stock:`HELP
      ~callback:(fun _ ->
        browse_keyword notebook#current_term.messages#add (get_current_word ()));
    item "About Coq" ~label:"_About" ~stock:`ABOUT
      ~callback:MiscMenu.about
  ];

  Coqide_ui.init ();
  Coqide_ui.ui_m#insert_action_group file_menu 0;
  Coqide_ui.ui_m#insert_action_group export_menu 0;
  Coqide_ui.ui_m#insert_action_group edit_menu 0;
  Coqide_ui.ui_m#insert_action_group view_menu 0;
  Coqide_ui.ui_m#insert_action_group navigation_menu 0;
  Coqide_ui.ui_m#insert_action_group tactics_menu 0;
  Coqide_ui.ui_m#insert_action_group templates_menu 0;
  Coqide_ui.ui_m#insert_action_group tools_menu 0;
  Coqide_ui.ui_m#insert_action_group queries_menu 0;
  Coqide_ui.ui_m#insert_action_group compile_menu 0;
  Coqide_ui.ui_m#insert_action_group windows_menu 0;
  Coqide_ui.ui_m#insert_action_group help_menu 0;
  w#add_accel_group Coqide_ui.ui_m#get_accel_group ;
  GtkMain.Rc.parse_string "gtk-can-change-accels = 1";
  if Coq_config.gtk_platform <> `QUARTZ
  then vbox#pack (Coqide_ui.ui_m#get_widget "/CoqIde MenuBar");

  (* Toolbar *)
  let tbar = GtkButton.Toolbar.cast
      ((Coqide_ui.ui_m#get_widget "/CoqIde ToolBar")#as_widget)
  in
  let () = GtkButton.Toolbar.set
    ~orientation:`HORIZONTAL ~style:`ICONS ~tooltips:true tbar
  in
  let toolbar = new GObj.widget tbar in
  let () = vbox#pack toolbar in

  (* Reset on tab switch *)
  let _ = notebook#connect#switch_page ~callback:(fun _ ->
    if prefs.reset_on_tab_switch then Nav.restart ())
  in

  (* Vertical Separator between Scripts and Goals *)
  let () = vbox#pack ~expand:true notebook#coerce in
  let () = refresh_notebook_pos () in
  let lower_hbox = GPack.hbox ~homogeneous:false ~packing:vbox#pack () in
  let () = lower_hbox#pack ~expand:true status#coerce in
  let () = push_info "Ready" in

  (* Location display *)
  let l = GMisc.label
    ~text:"Line:     1 Char:   1"
    ~packing:lower_hbox#pack ()
  in
  let () = l#coerce#misc#set_name "location" in
  let () = set_location := l#set_text in

  (* Progress Bar *)
  let pbar = GRange.progress_bar ~pulse_step:0.2 () in
  let () = lower_hbox#pack pbar#coerce in
  let () = pbar#set_text "CoqIde started" in
  let _ = Glib.Timeout.add ~ms:300 ~callback:(fun () ->
    let curr_coq = notebook#current_term.coqtop in
    if Coq.is_computing curr_coq then pbar#pulse ();
    true)
  in

  (* Initializing hooks *)
  let refresh_toolbar () =
    if prefs.show_toolbar
    then toolbar#misc#show ()
    else toolbar#misc#hide ()
  in
  let refresh_style () =
    let style =  style_manager#style_scheme prefs.source_style in
    let iter_session v = v.script#source_buffer#set_style_scheme style in
    List.iter iter_session notebook#pages
  in
  let resize_window () =
    w#resize ~width:prefs.window_width ~height:prefs.window_height
  in
  refresh_toolbar ();
  refresh_toolbar_hook := refresh_toolbar;
  refresh_style_hook := refresh_style;
  refresh_editor_hook := refresh_editor_prefs;
  resize_window_hook := resize_window;
  refresh_tabs_hook := refresh_notebook_pos;

  (* Color configuration *)
  Tags.set_processing_color (Tags.color_of_string prefs.processing_color);
  Tags.set_processed_color (Tags.color_of_string prefs.processed_color);

  (* Showtime ! *)
  w#show ()


(** {2 Coqide main function } *)

let make_file_buffer f =
  let f =
    if Sys.file_exists f || Filename.check_suffix f ".v" then f
    else f^".v"
  in
  FileAux.load_file ~maycreate:true f

let make_scratch_buffer () =
  let session = create_session None in
  let _ = notebook#append_term session in
  !refresh_editor_hook ()

let main files =
  build_ui ();
  reset_revert_timer ();
  reset_autosave_timer ();
  (match files with
    | [] -> make_scratch_buffer ()
    | _ -> List.iter make_file_buffer files);
  notebook#goto_page 0;
  MiscMenu.initial_about ();
  notebook#current_term.script#misc#grab_focus ();
  Minilib.log "End of Coqide.main"


(** {2 Geoproof } *)

(** This function check every tenth of second if GeoProof has send
    something on his private clipboard *)

let check_for_geoproof_input () =
  let cb_Dr = GData.clipboard (Gdk.Atom.intern "_GeoProof") in
  let handler () = match cb_Dr#text with
    |None -> true
    |Some "Ack" -> true
    |Some s ->
      (current_buffer ())#insert (s^"\n");
      (* cb_Dr#clear does not work so i use : *)
      cb_Dr#set_text "Ack";
      true
  in
  ignore (GMain.Timeout.add ~ms:100 ~callback:handler)


(** {2 Argument parsing } *)

(** By default, the coqtop we try to launch is exactly the current coqide
    full name, with the last occurrence of "coqide" replaced by "coqtop".
    This should correctly handle the ".opt", ".byte", ".exe" situations.
    If the replacement fails, we default to "coqtop", hoping it's somewhere
    in the path. Note that the -coqtop option to coqide allows to override
    this default coqtop path *)

let read_coqide_args argv =
  let rec filter_coqtop coqtop project_files out = function
    |"-coqtop" :: prog :: args ->
      if coqtop = None then filter_coqtop (Some prog) project_files out args
      else (output_string stderr "Error: multiple -coqtop options"; exit 1)
    |"-f" :: file :: args ->
      let d = CUnix.canonical_path_name (Filename.dirname file) in
      let p = Project_file.read_project_file file in
      filter_coqtop coqtop ((d,p) :: project_files) out args
    |"-f" :: [] ->
      output_string stderr "Error: missing project file name"; exit 1
    |"-coqtop" :: [] ->
      output_string stderr "Error: missing argument after -coqtop"; exit 1
    |"-debug"::args ->
      Minilib.debug := true;
      filter_coqtop coqtop project_files ("-debug"::out) args
    |arg::args -> filter_coqtop coqtop project_files (arg::out) args
    |[] -> (coqtop,List.rev project_files,List.rev out)
  in
  let coqtop,project_files,argv = filter_coqtop None [] [] argv in
  Ideutils.custom_coqtop := coqtop;
  custom_project_files := project_files;
  argv


(** {2 Signal handling } *)

(** The Ctrl-C (sigint) is handled as a interactive quit.
    For most of the other catchable signals we launch
    an emergency save of opened files and then exit. *)

let signals_to_crash =
  [Sys.sigabrt; Sys.sigalrm; Sys.sigfpe; Sys.sighup;
   Sys.sigill; Sys.sigpipe; Sys.sigquit; Sys.sigusr1; Sys.sigusr2]

let set_signal_handlers () =
  try
    Sys.set_signal Sys.sigint (Sys.Signal_handle File.quit);
    List.iter
      (fun i -> Sys.set_signal i (Sys.Signal_handle FileAux.crash_save))
      signals_to_crash
  with _ -> Minilib.log "Signal ignored (normal if Win32)"


==> anc/HoTT/coq-HoTT/ide/coqide.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * The CoqIde main module *)

(** The arguments that will be passed to coqtop. No quoting here, since
    no /bin/sh when using create_process instead of open_process. *)
val sup_args : string list ref

(** In debug mode under win32, messages are written to a log file *)
val logfile : string option ref

(** Filter the argv from coqide specific options, and set
    Minilib.coqtop_path accordingly *)
val read_coqide_args : string list -> string list

(** Prepare the widgets, load the given files in tabs *)
val main : string list -> unit

(** Function to save anything and kill all coqtops
    @return [false] if you're allowed to quit. *)
val forbid_quit : unit -> bool

(** Terminate coqide after closing all coqtops and waiting
    for their death *)
val close_and_quit : unit -> unit

(** Function to load of a file. *)
val do_load : string -> unit

(** Set coqide to perform a clean quit at Ctrl-C, while launching
    [crash_save] and exiting for others received signals *)
val set_signal_handlers : unit -> unit

(** Emergency saving of opened files as "foo.v.crashcoqide",
    and exit (if the integer isn't 127). *)
val crash_save : int -> unit

val check_for_geoproof_input : unit -> unit


==> anc/HoTT/coq-HoTT/ide/coqide_main.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

let _ = Coqide.set_signal_handlers ()
let _ = GtkMain.Main.init ()

(* We handle Gtk warning messages ourselves :
   - on win32, we don't want them to end on a non-existing console
   - we display critical messages via pop-ups *)

let catch_gtk_messages () =
  let all_levels =
    [`FLAG_RECURSION;`FLAG_FATAL;`ERROR;`CRITICAL;`WARNING;
     `MESSAGE;`INFO;`DEBUG]
  in
  let log_level lvl =
    let level_is tag = (lvl land Glib.Message.log_level tag) <> 0 in
    if level_is `ERROR then `FATAL
    else if level_is `CRITICAL then `ERROR
    else if level_is `DEBUG then `DEBUG
    else if level_is `WARNING then `WARNING
    else if level_is `MESSAGE then `NOTICE
    else `INFO
  in
  let handler ~level msg =
    let header = "Coqide internal error: " in
    match log_level level with
      |`FATAL ->
        let () = GToolbox.message_box ~title:"Error" (header ^ msg) in
        Coqide.crash_save 1
      |`ERROR -> GToolbox.message_box ~title:"Error" (header ^ msg)
      |`DEBUG -> Minilib.log msg
      |level when Sys.os_type = "Win32" -> Minilib.log ~level msg
      |_ -> Printf.eprintf "%s\n" msg
  in
  let catch domain =
    ignore (Glib.Message.set_log_handler ~domain ~levels:all_levels handler)
  in
  List.iter catch ["GLib";"Gtk";"Gdk";"Pango"]

let () = catch_gtk_messages ()



(** System-dependent settings *)

let os_specific_init () = ()

(** Win32 *)

(* On win32, we add the directory of coqide to the PATH at launch-time
   (this used to be done in a .bat script). *)

let set_win32_path () =
  Unix.putenv "PATH"
    (Filename.dirname Sys.executable_name ^ ";" ^
      (try Sys.getenv "PATH" with _ -> ""))

(* On win32, since coqide is now console-free, we re-route stdout/stderr
   to avoid Sys_error if someone writes to them. We write to a pipe which
   is never read (by default) or to a temp log file (when in debug mode).
*)

let reroute_stdout_stderr () =
  (* We anticipate a bit the argument parsing and look for -debug *)
  let debug = List.mem "-debug" (Array.to_list Sys.argv) in
  Minilib.debug := debug;
  let out_descr =
    if debug then
      let (name,chan) = Filename.open_temp_file "coqide_" ".log" in
      Coqide.logfile := Some name;
      Unix.descr_of_out_channel chan
    else
      snd (Unix.pipe ())
  in
  Unix.set_close_on_exec out_descr;
  Unix.dup2 out_descr Unix.stdout;
  Unix.dup2 out_descr Unix.stderr

(* We also provide specific kill and interrupt functions. *)

IFDEF WIN32 THEN
external win32_kill : int -> unit = "win32_kill"
external win32_interrupt : int -> unit = "win32_interrupt"
let () =
  Coq.killer := win32_kill;
  Coq.soft_killer := win32_kill;
  Coq.interrupter := win32_interrupt;
  set_win32_path ();
  reroute_stdout_stderr ()
END

(** MacOSX *)

IFDEF QUARTZ THEN
let osx = GosxApplication.osxapplication ()

let () =
  let _ = osx#connect#ns_application_open_file
    ~callback:(fun x -> Coqide.do_load x; true)
  in
  let _ = osx#connect#ns_application_block_termination
    ~callback:Coqide.forbid_quit
  in
  let _ = osx#connect#ns_application_will_terminate
    ~callback:Coqide.close_and_quit
  in ()

let os_specific_init () =
  let () = GtkosxApplication.Application.set_menu_bar osx#as_osxapplication
    (GtkMenu.MenuShell.cast
       (Coqide_ui.ui_m#get_widget "/CoqIde MenuBar")#as_widget)
  in
  let () = GtkosxApplication.Application.insert_app_menu_item
    osx#as_osxapplication
    (Coqide_ui.ui_m#get_widget "/CoqIde MenuBar/Edit/Prefs")#as_widget 1
  in
  let () = GtkosxApplication.Application.set_help_menu osx#as_osxapplication
    (Some (GtkMenu.MenuItem.cast
             (Coqide_ui.ui_m#get_widget "/CoqIde MenuBar/Help")#as_widget))
  in
  osx#ready ()
END

let load_prefs () =
  try Preferences.load_pref ()
  with e -> Ideutils.flash_info
    ("Could not load preferences ("^Printexc.to_string e^").")

let () =
  load_prefs ();
  let argl = List.tl (Array.to_list Sys.argv) in
  let argl = Coqide.read_coqide_args argl in
  let files = Coq.filter_coq_opts argl in
  let args = List.filter (fun x -> not (List.mem x files)) argl in
  Coq.check_connection args;
  Coqide.sup_args := args;
  Coqide.main files;
  if !Coq_config.with_geoproof then Coqide.check_for_geoproof_input ();
  os_specific_init ();
  try
    GMain.main ();
    failwith "Gtk loop ended"
  with e ->
    Minilib.log ("CoqIde unexpected error:" ^ Printexc.to_string e);
    Coqide.crash_save 127


==> anc/HoTT/coq-HoTT/ide/coqide_ui.ml <==
let ui_m = GAction.ui_manager ();;

let no_under = Util.String.map (fun x -> if x = '_' then '-' else x)

let list_items menu li =
  let res_buf = Buffer.create 500 in
  let tactic_item = function
    |[] -> Buffer.create 1
    |[s] -> let b = Buffer.create 16 in
	    let () = Buffer.add_string b ("<menuitem action='"^menu^" "^(no_under s)^"' />\n") in
	    b
    |s::_ as l -> let b = Buffer.create 50 in
		  let () = (Buffer.add_string b ("<menu action='"^menu^" "^(String.make 1 s.[0])^"'>\n")) in
		  let () = (List.iter
			     (fun x -> Buffer.add_string b ("<menuitem action='"^menu^" "^(no_under x)^"' />\n")) l) in
		  let () = Buffer.add_string b"</menu>\n" in
		  b in
  let () = List.iter (fun b -> Buffer.add_buffer res_buf (tactic_item b)) li in
  res_buf

let init () =
  let theui = Printf.sprintf "<ui>
<menubar name='CoqIde MenuBar'>
  <menu action='File'>
    <menuitem action='New' />
    <menuitem action='Open' />
    <menuitem action='Save' />
    <menuitem action='Save as' />
    <menuitem action='Save all' />
    <menuitem action='Revert all buffers' />
    <menuitem action='Close buffer' />
    <menuitem action='Print...' />
    <menu action='Export to'>
      <menuitem action='Html' />
      <menuitem action='Latex' />
      <menuitem action='Dvi' />
      <menuitem action='Pdf' />
      <menuitem action='Ps' />
    </menu>
    <menuitem action='Rehighlight' />
    %s
  </menu>
  <menu name='Edit' action='Edit'>
    <menuitem action='Undo' />
    <menuitem action='Redo' />
    <separator />
    <menuitem action='Cut' />
    <menuitem action='Copy' />
    <menuitem action='Paste' />
    <separator />
    <menuitem action='Find' />
    <menuitem action='Find Next' />
    <menuitem action='Find Previous' />
    <menuitem action='Replace' />
    <menuitem action='Complete Word' />
    <separator />
    <menuitem action='External editor' />
    <separator />
    <menuitem name='Prefs' action='Preferences' />
  </menu>
  <menu name='View' action='View'>
    <menuitem action='Previous tab' />
    <menuitem action='Next tab' />
    <separator/>
    <menuitem action='Show Toolbar' />
    <menuitem action='Show Query Pane' />
    <separator/>
    <menuitem action='Display implicit arguments' />
    <menuitem action='Display coercions' />
    <menuitem action='Display raw matching expressions' />
    <menuitem action='Display notations' />
    <menuitem action='Display all basic low-level contents' />
    <menuitem action='Display existential variable instances' />
    <menuitem action='Display universe levels' />
    <menuitem action='Display all low-level contents' />
  </menu>
  <menu action='Navigation'>
    <menuitem action='Forward' />
    <menuitem action='Backward' />
    <menuitem action='Go to' />
    <menuitem action='Start' />
    <menuitem action='End' />
    <menuitem action='Interrupt' />
    <menuitem action='Previous' />
    <menuitem action='Next' />
  </menu>
  <menu action='Try Tactics'>
    <menuitem action='auto' />
    <menuitem action='auto with *' />
    <menuitem action='eauto' />
    <menuitem action='eauto with *' />
    <menuitem action='intuition' />
    <menuitem action='omega' />
    <menuitem action='simpl' />
    <menuitem action='tauto' />
    <menuitem action='trivial' />
    <menuitem action='Wizard' />
    <separator />
    %s
  </menu>
  <menu action='Templates'>
    <menuitem action='Lemma' />
    <menuitem action='Theorem' />
    <menuitem action='Definition' />
    <menuitem action='Inductive' />
    <menuitem action='Fixpoint' />
    <menuitem action='Scheme' />
    <menuitem action='match' />
    <separator />
    %s
  </menu>
  <menu action='Queries'>
    <menuitem action='SearchAbout' />
    <menuitem action='Check' />
    <menuitem action='Print' />
    <menuitem action='About' />
    <menuitem action='Locate' />
    <menuitem action='Print Assumptions' />
    <menuitem action='Whelp Locate' />
  </menu>
  <menu name='Tools' action='Tools'>
    <menuitem action='Comment' />
    <menuitem action='Uncomment' />
  </menu>
  <menu action='Compile'>
    <menuitem action='Compile buffer' />
    <menuitem action='Make' />
    <menuitem action='Next error' />
    <menuitem action='Make makefile' />
  </menu>
  <menu action='Windows'>
    <menuitem action='Detach View' />
  </menu>
  <menu name='Help' action='Help'>
    <menuitem action='Browse Coq Manual' />
    <menuitem action='Browse Coq Library' />
    <menuitem action='Help for keyword' />
    <separator />
    <menuitem name='Abt' action='About Coq' />
  </menu>
</menubar>
<toolbar name='CoqIde ToolBar'>
  <toolitem action='Save' />
  <toolitem action='Close buffer' />
  <toolitem action='Forward' />
  <toolitem action='Backward' />
  <toolitem action='Go to' />
  <toolitem action='Start' />
  <toolitem action='End' />
  <toolitem action='Interrupt' />
  <toolitem action='Previous' />
  <toolitem action='Next' />
  <toolitem action='Wizard' />
</toolbar>
</ui>"
    (if Coq_config.gtk_platform <> `QUARTZ then "<menuitem action='Quit' />" else "")
    (Buffer.contents (list_items "Tactic" Coq_commands.tactics))
    (Buffer.contents (list_items "Template" Coq_commands.commands))
 in
  ignore (ui_m#add_ui_from_string theui);


==> anc/HoTT/coq-HoTT/ide/fileOps.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ideutils

let prefs = Preferences.current

let revert_timer = mktimer ()
let autosave_timer = mktimer ()

class type ops =
object
  method filename : string option
  method update_stats : unit
  method changed_on_disk : bool
  method revert : unit
  method auto_save : unit
  method save : string -> bool
  method saveas : string -> bool
end

class fileops (buffer:GText.buffer) _fn (reset_handler:unit->unit) =
object(self)

  val mutable filename = _fn
  val mutable last_stats = NoSuchFile
  val mutable last_modification_time = 0.
  val mutable last_auto_save_time = 0.

  method filename = filename

  method update_stats = match filename with
    |Some f -> last_stats <- Ideutils.stat f
    |_ -> ()

  method changed_on_disk = match filename with
    |None -> false
    |Some f -> match Ideutils.stat f, last_stats with
        |MTime cur_mt, MTime last_mt -> cur_mt > last_mt
        |MTime _, (NoSuchFile|OtherError) -> true
        |NoSuchFile, MTime _ ->
          flash_info ("Warning, file not on disk anymore : "^f);
          false
        |_ -> false

  method revert =
    let do_revert f =
      push_info "Reverting buffer";
      try
        reset_handler ();
        let b = Buffer.create 1024 in
        Ideutils.read_file f b;
        let s = try_convert (Buffer.contents b) in
        buffer#set_text s;
        self#update_stats;
        buffer#place_cursor ~where:buffer#start_iter;
        buffer#set_modified false;
        pop_info ();
        flash_info "Buffer reverted";
        Sentence.tag_all buffer;
      with _  ->
        pop_info ();
        flash_info "Warning: could not revert buffer";
    in
    match filename with
      | None -> ()
      | Some f ->
        if not buffer#modified then do_revert f
        else
          let answ = GToolbox.question_box
            ~title:"Modified buffer changed on disk"
            ~buttons:["Revert from File";
                      "Overwrite File";
                      "Disable Auto Revert"]
            ~default:0
            ~icon:(stock_to_widget `DIALOG_WARNING)
            "Some unsaved buffers changed on disk"
          in
          match answ with
            | 1 -> do_revert f
            | 2 -> if self#save f then flash_info "Overwritten" else
                flash_info "Could not overwrite file"
            | _ ->
              Minilib.log "Auto revert set to false";
              prefs.Preferences.global_auto_revert <- false;
              revert_timer.kill ()

  method save f =
    if try_export f (buffer#get_text ()) then begin
      filename <- Some f;
      self#update_stats;
      buffer#set_modified false;
      (match self#auto_save_name with
        | None -> ()
        | Some fn -> try Sys.remove fn with _ -> ());
      true
    end
    else false

  method saveas f =
  if not (Sys.file_exists f) then self#save f
  else
    let answ = GToolbox.question_box ~title:"File exists on disk"
      ~buttons:["Overwrite"; "Cancel";]
      ~default:1
      ~icon:warn_image#coerce
      ("File "^f^" already exists")
    in
    match answ with
      | 1 -> self#save f
      | _ -> false

  method private auto_save_name =
    match filename with
      | None -> None
      | Some f ->
        let dir = Filename.dirname f in
        let base = (fst prefs.Preferences.auto_save_name) ^
          (Filename.basename f) ^
          (snd prefs.Preferences.auto_save_name)
        in Some (Filename.concat dir base)

  method private need_auto_save =
    buffer#modified &&
      last_modification_time > last_auto_save_time

  method auto_save =
    if self#need_auto_save then begin
      match self#auto_save_name with
        | None -> ()
        | Some fn ->
          try
            last_auto_save_time <- Unix.time();
            Minilib.log ("Autosave time: "^(string_of_float (Unix.time())));
            if try_export fn (buffer#get_text ()) then begin
              flash_info ~delay:1000 "Autosaved"
            end
            else warning
              ("Autosave failed (check if " ^ fn ^ " is writable)")
          with _ ->
            warning ("Autosave: unexpected error while writing "^fn)
    end

  initializer
  let _ = buffer#connect#end_user_action
    ~callback:(fun () -> last_modification_time <- Unix.time ())
  in ()

end


==> anc/HoTT/coq-HoTT/ide/fileOps.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val revert_timer : Ideutils.timer
val autosave_timer : Ideutils.timer

class type ops =
object
  method filename : string option
  method update_stats : unit
  method changed_on_disk : bool
  method revert : unit
  method auto_save : unit
  method save : string -> bool
  method saveas : string -> bool
end

class fileops : GText.buffer -> string option -> (unit -> unit) -> ops


==> anc/HoTT/coq-HoTT/ide/gtk_parsing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ideutils

let underscore = Glib.Utf8.to_unichar "_" ~pos:(ref 0)
let arobase = Glib.Utf8.to_unichar "@" ~pos:(ref 0)
let prime = Glib.Utf8.to_unichar "'" ~pos:(ref 0)
let bn = Glib.Utf8.to_unichar "\n" ~pos:(ref 0)
let space = Glib.Utf8.to_unichar " " ~pos:(ref 0)
let tab = Glib.Utf8.to_unichar "\t" ~pos:(ref 0)


(* TODO: avoid num and prime at the head of a word *)
let is_word_char c =
  Glib.Unichar.isalnum c || c = underscore || c = prime


let starts_word (it:GText.iter) =
  (it#is_start ||
    (let c = it#backward_char#char in
      not (is_word_char c)))

let ends_word (it:GText.iter) =
  (it#is_end ||
     let c = it#forward_char#char in
       not (is_word_char c)
  )


let inside_word (it:GText.iter) =
  let c = it#char in
    not (starts_word it) &&
      not (ends_word it) &&
      is_word_char c


let is_on_word_limit (it:GText.iter) = inside_word it || ends_word it


let find_word_start (it:GText.iter) =
  let rec step_to_start it =
    Minilib.log "Find word start";
    if not it#nocopy#backward_char then
      (Minilib.log "find_word_start: cannot backward"; it)
    else if is_word_char it#char
    then step_to_start it
    else (it#nocopy#forward_char;
	Minilib.log ("Word start at: "^(string_of_int it#offset));it)
  in
    step_to_start it#copy

let find_word_end (it:GText.iter) =
  let rec step_to_end (it:GText.iter) =
    Minilib.log "Find word end";
    let c = it#char in
    if c<>0 && is_word_char c then (
      ignore (it#nocopy#forward_char);
      step_to_end it
    ) else (
      Minilib.log ("Word end at: "^(string_of_int it#offset));
      it)
  in
    step_to_end it#copy


let get_word_around (it:GText.iter) =
  let start = find_word_start it in
  let stop =  find_word_end it in
    start,stop


let rec complete_backward w (it:GText.iter) =
  Minilib.log "Complete backward...";
  match it#backward_search w with
    | None -> (Minilib.log "backward_search failed";None)
    | Some (start,stop) ->
	Minilib.log ("complete_backward got a match:"^(string_of_int start#offset)^(string_of_int stop#offset));
	if starts_word start then
	  let ne = find_word_end stop in
	    if ne#compare stop = 0
	    then complete_backward w start
	    else Some (start,stop,ne)
	else complete_backward w start


let rec complete_forward w (it:GText.iter) =
  Minilib.log "Complete forward...";
  match it#forward_search w with
    | None -> None
    | Some (start,stop) ->
	if starts_word start then
	  let ne = find_word_end stop in
	    if ne#compare stop = 0 then
	      complete_forward w stop
	    else Some (stop,stop,ne)
	else complete_forward w stop


let find_comment_end (start:GText.iter) =
  let rec find_nested_comment (search_start:GText.iter) (search_end:GText.iter) (comment_end:GText.iter) =
    match (search_start#forward_search ~limit:search_end "(*"),(comment_end#forward_search "*)") with
      | None,_ -> comment_end
      | Some _, None -> raise Not_found
      | Some (_,next_search_start),Some (next_search_end,next_comment_end) ->
          find_nested_comment next_search_start next_search_end next_comment_end
  in
    match start#forward_search "*)" with
      | None -> raise Not_found
      | Some (search_end,comment_end) -> find_nested_comment start search_end comment_end


let rec find_string_end (start:GText.iter) =
  let dblquote = int_of_char '"' in
  let rec escaped_dblquote c =
    (c#char = dblquote) && not (escaped_dblquote c#backward_char)
  in
    match start#forward_search "\"" with
      | None -> raise Not_found
      | Some (stop,next_start) ->
          if escaped_dblquote stop#backward_char
          then find_string_end next_start
          else next_start


let rec find_next_sentence (from:GText.iter) =
  match (from#forward_search ".") with
    | None -> raise Not_found
    | Some (non_vernac_search_end,next_sentence) ->
        match from#forward_search ~limit:non_vernac_search_end "(*",from#forward_search ~limit:non_vernac_search_end "\"" with
          | None,None ->
              if Glib.Unichar.isspace next_sentence#char || next_sentence#compare next_sentence#forward_char == 0
              then next_sentence else find_next_sentence next_sentence
          | None,Some (_,string_search_start) -> find_next_sentence (find_string_end string_search_start)
          | Some (_,comment_search_start),None -> find_next_sentence (find_comment_end comment_search_start)
          | Some (_,comment_search_start),Some (_,string_search_start) ->
              find_next_sentence (
                if comment_search_start#compare string_search_start < 0
                then find_comment_end comment_search_start
                else find_string_end string_search_start)


let find_nearest_forward (cursor:GText.iter) targets =
  let fold_targets acc target =
    match cursor#forward_search target,acc with
      | Some (t_start,_),Some nearest when (t_start#compare nearest < 0) -> Some t_start
      | Some (t_start,_),None -> Some t_start
      | _ -> acc
  in
    match List.fold_left fold_targets None targets with
      | None -> raise Not_found
      | Some nearest -> nearest


let find_nearest_backward (cursor:GText.iter) targets =
  let fold_targets acc target =
    match cursor#backward_search target,acc with
      | Some (t_start,_),Some nearest when (t_start#compare nearest > 0) -> Some t_start
      | Some (t_start,_),None -> Some t_start
      | _ -> acc
  in
    match List.fold_left fold_targets None targets with
      | None -> raise Not_found
      | Some nearest -> nearest



==> anc/HoTT/coq-HoTT/ide/ide.mllib <==
Minilib
Okey
Config_file
Configwin_keys
Configwin_types
Configwin_messages
Configwin_ihm
Configwin
Editable_cells
Config_parser
Tags
Wg_Notebook
Config_lexer
Utf8_convert
Preferences
Project_file
Ideutils
Coq
Coq_lex
Sentence
Gtk_parsing
Wg_ProofView
Wg_MessageView
Wg_Find
Wg_Completion
Wg_ScriptView
Coq_commands
Wg_Command
FileOps
CoqOps
Session
Coqide_ui
Coqide


==> anc/HoTT/coq-HoTT/ide/ide_win32_stubs.c <==
#define _WIN32_WINNT 0x0501  /* Cf below, we restrict to  */

#include <caml/mlvalues.h>
#include <caml/memory.h>
#include <windows.h>

/* Win32 emulation of kill -9 */

/* The pid returned by Unix.create_process is actually a pseudo-pid,
   made via a cast of the obtained HANDLE, (cf. win32unix/createprocess.c
   in the sources of ocaml). Since we're still in the caller process,
   we simply cast back to get an handle...
   The 0 is the exit code we want for the terminated process.
*/

CAMLprim value win32_kill(value pseudopid) {
  CAMLparam1(pseudopid);
  TerminateProcess((HANDLE)(Long_val(pseudopid)), 0);
  CAMLreturn(Val_unit);
}


/* Win32 emulation of a kill -2 (SIGINT) */

/* This code rely of the fact that coqide is now without initial console.
   Otherwise, no console creation in win32unix/createprocess.c, hence
   the same console for coqide and all coqtop, and everybody will be
   signaled at the same time by the code below. */

/* Moreover, AttachConsole exists only since WinXP, and GetProcessId
   since WinXP SP1. For avoiding the GetProcessId, we could adapt code
   from win32unix/createprocess.c to make it return both the pid and the
   handle. For avoiding the AttachConsole, I don't know, maybe having
   an intermediate process between coqide and coqtop ? */

CAMLprim value win32_interrupt(value pseudopid) {
  CAMLparam1(pseudopid);
  HANDLE h;
  DWORD pid;
  FreeConsole(); /* Normally unnecessary, just to be sure... */
  h = (HANDLE)(Long_val(pseudopid));
  pid = GetProcessId(h);
  AttachConsole(pid);
  /* We want to survive the Ctrl-C that will also concerns us */
  SetConsoleCtrlHandler(NULL,TRUE); /* NULL + TRUE means ignore */
  GenerateConsoleCtrlEvent(CTRL_C_EVENT,0); /* signal our co-console */
  FreeConsole();
  CAMLreturn(Val_unit);
}


==> anc/HoTT/coq-HoTT/ide/ideutils.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


open Preferences

exception Forbidden

let warn_image =
  let img = GMisc.image () in
  img#set_stock `DIALOG_WARNING;
  img#set_icon_size `DIALOG;
  img

let warning msg =
  GToolbox.message_box ~title:"Warning" ~icon:warn_image#coerce msg

let cb = GData.clipboard Gdk.Atom.primary

(* status bar and locations *)

let status = GMisc.statusbar ()

let push_info,pop_info,clear_info =
  let status_context = status#new_context ~name:"Messages" in
  let size = ref 0 in
  (fun s -> incr size; ignore (status_context#push s)),
  (fun () -> decr size; status_context#pop ()),
  (fun () -> for i = 1 to !size do status_context#pop () done; size := 0)

let flash_info =
  let flash_context = status#new_context ~name:"Flash" in
    (fun ?(delay=5000) s -> flash_context#flash ~delay s)



let set_location = ref  (function s -> failwith "not ready")

(** A utf8 char is either a single byte (ascii char, 0xxxxxxx)
    or multi-byte (with a leading byte 11xxxxxx and extra bytes 10xxxxxx) *)

let is_extra_byte c = ((Char.code c) lsr 6 = 2)

(** For a string buffer that may contain utf8 chars,
    we convert a byte offset into a char offset
    by only counting char-starting bytes.
    Normally the string buffer starts with a char-starting byte
    (buffer produced by a [#get_text]) *)

let byte_offset_to_char_offset s byte_offset =
  let extra_bytes = ref 0 in
  for i = 0 to min byte_offset (String.length s - 1) do
    if is_extra_byte s.[i] then incr extra_bytes
  done;
  byte_offset - !extra_bytes

let print_id id =
  Minilib.log ("GOT sig id :"^(string_of_int (Obj.magic id)))

let do_convert s =
  let from_loc () =
    let _,char_set = Glib.Convert.get_charset () in
    flash_info ("Converting from locale ("^char_set^")");
    Glib.Convert.convert_with_fallback
      ~to_codeset:"UTF-8" ~from_codeset:char_set s
  in
  let from_manual enc =
    flash_info ("Converting from "^ enc);
    Glib.Convert.convert s ~to_codeset:"UTF-8" ~from_codeset:enc
  in
  let s =
    if Glib.Utf8.validate s then (Minilib.log "Input is UTF-8"; s)
    else match current.encoding with
      |Preferences.Eutf8 | Preferences.Elocale -> from_loc ()
      |Emanual enc -> try from_manual enc with _ -> from_loc ()
  in
  Utf8_convert.f s

let try_convert s =
  try
    do_convert s
  with _ ->
    "(* Fatal error: wrong encoding in input. \
Please choose a correct encoding in the preference panel.*)";;


let try_export file_name s =
  let s =
    try match current.encoding with
      |Eutf8 -> Minilib.log "UTF-8 is enforced" ; s
      |Elocale ->
	let is_unicode,char_set = Glib.Convert.get_charset () in
	if is_unicode then
	  (Minilib.log "Locale is UTF-8" ; s)
	else
	  (Minilib.log ("Locale is "^char_set);
	   Glib.Convert.convert_with_fallback
             ~from_codeset:"UTF-8" ~to_codeset:char_set s)
      |Emanual enc ->
	(Minilib.log ("Manual charset is "^ enc);
         Glib.Convert.convert_with_fallback
           ~from_codeset:"UTF-8" ~to_codeset:enc s)
    with e ->
      let str = Printexc.to_string e in
      Minilib.log ("Error ("^str^") in transcoding: falling back to UTF-8");
      s
  in
  try
    let oc = open_out file_name in
    output_string oc s;
    close_out oc;
    true
  with e -> Minilib.log (Printexc.to_string e);false

type timer = { run : ms:int -> callback:(unit->bool) -> unit;
               kill : unit -> unit }

let mktimer () =
  let timer = ref None in
  { run =
      (fun ~ms ~callback ->
          timer := Some (GMain.Timeout.add ~ms ~callback));
    kill =
      (fun () -> match !timer with
        | None -> ()
        | Some id -> GMain.Timeout.remove id; timer := None) }

let last_dir = ref ""

let filter_all_files () = GFile.filter
  ~name:"All"
  ~patterns:["*"] ()

let filter_coq_files () =  GFile.filter
  ~name:"Coq source code"
  ~patterns:[ "*.v"] ()

let select_file_for_open ~title () =
  let file = ref None in
  let file_chooser =
    GWindow.file_chooser_dialog ~action:`OPEN ~modal:true ~title ()
  in
  file_chooser#add_button_stock `CANCEL `CANCEL ;
  file_chooser#add_select_button_stock `OPEN `OPEN ;
  file_chooser#add_filter (filter_coq_files ());
  file_chooser#add_filter (filter_all_files ());
  file_chooser#set_default_response `OPEN;
  ignore (file_chooser#set_current_folder !last_dir);
  begin match file_chooser#run () with
    | `OPEN ->
      begin
	file := file_chooser#filename;
	match !file with
	  | None -> ()
	  | Some s -> last_dir := Filename.dirname s;
      end
    | `DELETE_EVENT | `CANCEL -> ()
  end ;
  file_chooser#destroy ();
  !file

let select_file_for_save ~title ?filename () =
  let file = ref None in
  let file_chooser =
    GWindow.file_chooser_dialog ~action:`SAVE ~modal:true ~title ()
  in
  file_chooser#add_button_stock `CANCEL `CANCEL ;
  file_chooser#add_select_button_stock `SAVE `SAVE ;
  file_chooser#add_filter (filter_coq_files ());
  file_chooser#add_filter (filter_all_files ());
  (* this line will be used when a lablgtk >= 2.10.0 is the default
     on most distributions:
     file_chooser#set_do_overwrite_confirmation true;
  *)
  file_chooser#set_default_response `SAVE;
  let dir,filename = match filename with
    |None -> !last_dir, ""
    |Some f -> Filename.dirname f, Filename.basename f
  in
  ignore (file_chooser#set_current_folder dir);
  ignore (file_chooser#set_current_name filename);
  begin match file_chooser#run () with
    | `SAVE ->
      begin
        file := file_chooser#filename;
        match !file with
            None -> ()
          | Some s -> last_dir := Filename.dirname s;
      end
    | `DELETE_EVENT | `CANCEL -> ()
  end ;
  file_chooser#destroy ();
  !file

let find_tag_start (tag :GText.tag) (it:GText.iter) =
  let it = it#copy in
  let tag = Some tag in
  while not (it#begins_tag tag) && it#nocopy#backward_char do
    ()
  done;
  it
let find_tag_stop (tag :GText.tag) (it:GText.iter) =
  let it = it#copy in
  let tag = Some tag in
  while not (it#ends_tag tag) && it#nocopy#forward_char do
    ()
  done;
  it
let find_tag_limits (tag :GText.tag) (it:GText.iter) =
 (find_tag_start tag it , find_tag_stop tag it)

let stock_to_widget ?(size=`DIALOG) s =
  let img = GMisc.image ()
  in img#set_stock s;
  img#coerce

let custom_coqtop = ref None

let coqtop_path () =
  let file = match !custom_coqtop with
    | Some s -> s
    | None ->
      match current.cmd_coqtop with
	| Some s -> s
	| None ->
	  let prog = String.copy Sys.executable_name in
	  try
	    let pos = String.length prog - 6 in
	    let i = Str.search_backward (Str.regexp_string "coqide") prog pos
            in
	    String.blit "coqtop" 0 prog i 6;
	    prog
	  with Not_found -> "coqtop"
  in file

let rec print_list print fmt = function
  | [] -> ()
  | [x] -> print fmt x
  | x :: r -> print fmt x; print_list print fmt r

(* In win32, when a command-line is to be executed via cmd.exe
   (i.e. Sys.command, Unix.open_process, ...), it cannot contain several
   quoted "..." zones otherwise some quotes are lost. Solution: we re-quote
   everything. Reference: http://ss64.com/nt/cmd.html *)

let requote cmd = if Sys.os_type = "Win32" then "\""^cmd^"\"" else cmd

let textview_width (view : #GText.view) =
  let rect = view#visible_rect in
  let pixel_width = Gdk.Rectangle.width rect in
  let metrics = view#misc#pango_context#get_metrics ()  in
  let char_width = GPango.to_pixels metrics#approx_char_width in
  pixel_width / char_width

type logger = Interface.message_level -> string -> unit

let default_logger level message =
  let level = match level with
  | Interface.Debug _ -> `DEBUG
  | Interface.Info -> `INFO
  | Interface.Notice -> `NOTICE
  | Interface.Warning -> `WARNING
  | Interface.Error -> `ERROR
  in
  Minilib.log ~level message


(** {6 File operations} *)

(** A customized [stat] function. Exceptions are catched. *)

type stats = MTime of float | NoSuchFile | OtherError

let stat f =
  try MTime (Unix.stat f).Unix.st_mtime
  with
    | Unix.Unix_error (Unix.ENOENT,_,_) -> NoSuchFile
    | _ -> OtherError

(** I/O utilities

    Note: In a mono-thread coqide, we use the same buffer for
    different read operations *)

let maxread = 4096

let read_string = String.create maxread
let read_buffer = Buffer.create maxread

(** Read the content of file [f] and add it to buffer [b].
    I/O Exceptions are propagated. *)

let read_file name buf =
  let ic = open_in name in
  let len = ref 0 in
  try
    while len := input ic read_string 0 maxread; !len > 0 do
      Buffer.add_substring buf read_string 0 !len
    done;
    close_in ic
  with e -> close_in ic; raise e

(** Read what is available on a gtk channel. This channel should have been
    set as non-blocking. When there's nothing more to read, the inner loop
    will be exited via a GError exception concerning a EAGAIN unix error.
    Anyway, any other exception also stops the read. *)

let io_read_all chan =
  Buffer.clear read_buffer;
  let read_once () =
    let len = Glib.Io.read_chars ~buf:read_string ~pos:0 ~len:maxread chan in
    Buffer.add_substring read_buffer read_string 0 len
  in
  begin try while true do read_once () done with _ -> () end;
  Buffer.contents read_buffer

(** Run an external command asynchronously *)

let run_command display finally cmd =
  let cin = Unix.open_process_in cmd in
  let fd = Unix.descr_of_in_channel cin in
  let () = Unix.set_nonblock fd in
  let io_chan = Glib.Io.channel_of_descr fd in
  let all_conds = [`ERR; `HUP; `IN; `NVAL; `PRI] in (* all except `OUT *)
  let rec has_errors = function
    | [] -> false
    | (`IN | `PRI) :: conds -> has_errors conds
    | e :: _ -> true
  in
  let handle_end () = finally (Unix.close_process_in cin); false
  in
  let handle_input conds =
    if has_errors conds then handle_end ()
    else
      let s = io_read_all io_chan in
      if s = "" then handle_end ()
      else (display (try_convert s); true)
  in
  ignore (Glib.Io.add_watch ~cond:all_conds ~callback:handle_input io_chan)

(** Web browsing *)

let browse prerr url =
  let com = Util.subst_command_placeholder current.cmd_browse url in
  let finally = function
    | Unix.WEXITED 127 ->
      prerr
        ("Could not execute:\n"^com^"\n"^
         "check your preferences for setting a valid browser command\n")
    | _ -> ()
  in
  run_command (fun _ -> ()) finally com

let doc_url () =
  if current.doc_url = use_default_doc_url || current.doc_url = ""
  then
    let addr = List.fold_left Filename.concat (Coq_config.docdir)
      ["html";"refman";"index.html"]
    in
    if Sys.file_exists addr then "file://"^addr else Coq_config.wwwrefman
  else current.doc_url

let url_for_keyword =
  let ht = Hashtbl.create 97 in
    lazy (
      begin try
        let cin =
          try let index_urls = Filename.concat (List.find
            (fun x -> Sys.file_exists (Filename.concat x "index_urls.txt"))
            (Minilib.coqide_config_dirs ())) "index_urls.txt" in
            open_in index_urls
          with Not_found ->
            let doc_url = doc_url () in
            let n = String.length doc_url in
              if n > 8 && String.sub doc_url 0 7 = "file://" then
                open_in (String.sub doc_url 7 (n-7) ^ "index_urls.txt")
              else
                raise Exit
        in
          try while true do
            let s = input_line cin in
              try
                let i = String.index s ',' in
                let k = String.sub s 0 i in
                let u = String.sub s (i + 1) (String.length s - i - 1) in
                  Hashtbl.add ht k u
              with _ ->
                Minilib.log "Warning: Cannot parse documentation index file."
          done with End_of_file ->
            close_in cin
      with _ ->
        Minilib.log "Warning: Cannot find documentation index file."
      end;
      Hashtbl.find ht : string -> string)

let browse_keyword prerr text =
  try
    let u = Lazy.force url_for_keyword text in
    browse prerr (doc_url() ^ u)
  with Not_found -> prerr ("No documentation found for \""^text^"\".\n")


==> anc/HoTT/coq-HoTT/ide/ideutils.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val warn_image : GMisc.image
val warning : string -> unit

val cb : GData.clipboard

val doc_url : unit -> string
val browse : (string -> unit) -> string -> unit
val browse_keyword : (string -> unit) -> string -> unit
val byte_offset_to_char_offset : string -> int -> int

type timer = { run : ms:int -> callback:(unit->bool) -> unit;
               kill : unit -> unit }
val mktimer : unit -> timer

val do_convert : string -> string
val find_tag_limits : GText.tag -> GText.iter -> GText.iter * GText.iter
val find_tag_start : GText.tag -> GText.iter -> GText.iter
val find_tag_stop : GText.tag -> GText.iter -> GText.iter

val print_id : 'a -> unit

val select_file_for_open : title:string -> unit -> string option
val select_file_for_save :
  title:string -> ?filename:string -> unit -> string option
val try_convert : string -> string
val try_export : string -> string -> bool
val stock_to_widget :  ?size:Gtk.Tags.icon_size -> GtkStock.id -> GObj.widget

open Format
val print_list : (formatter -> 'a -> unit) -> formatter -> 'a list -> unit

val custom_coqtop : string option ref
(* @return command to call coqtop
   - custom_coqtop if set
   - from the prefs is set
   - try to infer it else *)
val coqtop_path : unit -> string


val status : GMisc.statusbar
val push_info : string -> unit
val pop_info : unit -> unit
val clear_info : unit -> unit
val flash_info : ?delay:int -> string -> unit

val set_location : (string -> unit) ref

(* In win32, when a command-line is to be executed via cmd.exe
   (i.e. Sys.command, Unix.open_process, ...), it cannot contain several
   quoted "..." zones otherwise some quotes are lost. Solution: we re-quote
   everything. Reference: http://ss64.com/nt/cmd.html *)

val requote : string -> string

val textview_width : #GText.view -> int
(** Returns an approximate value of the character width of a textview *)

type logger = Interface.message_level -> string -> unit

val default_logger : Interface.message_level -> string -> unit
(** Default logger. It logs messages that the casual user should not see. *)

(** {6 I/O operations} *)

(** A customized [stat] function. Exceptions are catched. *)

type stats = MTime of float | NoSuchFile | OtherError
val stat : string -> stats

(** Read the content of file [f] and add it to buffer [b].
    I/O Exceptions are propagated. *)

val read_file : string -> Buffer.t -> unit

(** Read what is available on a gtk input channel.
    This channel should have been set as non-blocking. *)

val io_read_all : Glib.Io.channel -> string

(** [run_command display finally cmd] allow to run a command
    asynchronously, calling [display] on any output of this command
    and [finally] when the command has returned. *)

val run_command :
  (string -> unit) -> (Unix.process_status -> unit) -> string -> unit


==> anc/HoTT/coq-HoTT/ide/mac_default_accel_map <==
; coqide GtkAccelMap rc-file         -*- scheme -*-
; this file is an automated accelerator map dump
;
; (gtk_accel_path "<Actions>/Templates/Template Read Module" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic pattern" "")
(gtk_accel_path "<Actions>/Templates/Definition" "<Shift><Primary>d")
; (gtk_accel_path "<Actions>/Templates/Template Program Lemma" "")
(gtk_accel_path "<Actions>/Templates/Lemma" "<Shift><Primary>l")
; (gtk_accel_path "<Actions>/Templates/Template Fact" "")
(gtk_accel_path "<Actions>/Tactics/auto" "<Primary><Control>a")
; (gtk_accel_path "<Actions>/Tactics/Tactic fold" "")
; (gtk_accel_path "<Actions>/Help/About Coq" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Ring A Aplus Amult Aone Azero Ainv Aeq T [ c1 ... cn ]. " "")
; (gtk_accel_path "<Actions>/Templates/Template Hypothesis" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic repeat" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Extraction Optimize" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Printing Constructor" "")
; (gtk_accel_path "<Actions>/Windows/Detach View" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion" "")
; (gtk_accel_path "<Actions>/Templates/Template Write State" "")
; (gtk_accel_path "<Actions>/Export/Export to" "")
(gtk_accel_path "<Actions>/Tactics/auto with *" "<Primary><Control>asterisk")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion--clear" "")
; (gtk_accel_path "<Actions>/Templates/Template Implicit Arguments" "")
; (gtk_accel_path "<Actions>/Edit/Copy" "<Primary>c")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion -- using" "")
; (gtk_accel_path "<Actions>/View/Previous tab" "<Shift>Left")
; (gtk_accel_path "<Actions>/Tactics/Tactic change -- in" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic jp" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic red" "")
; (gtk_accel_path "<Actions>/Templates/Template Coercion" "")
; (gtk_accel_path "<Actions>/Templates/Template CoFixpoint" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intros until" "")
; (gtk_accel_path "<Actions>/Templates/Template Derive Dependent Inversion" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic eapply" "")
; (gtk_accel_path "<Actions>/View/View" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic change" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic firstorder using" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic decompose sum" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic cut" "")
; (gtk_accel_path "<Actions>/Templates/Template Remove Printing Let" "")
; (gtk_accel_path "<Actions>/Templates/Template Structure" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic compute in" "")
; (gtk_accel_path "<Actions>/Queries/Locate" "")
; (gtk_accel_path "<Actions>/Templates/Template Save." "")
; (gtk_accel_path "<Actions>/Templates/Template Canonical Structure" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic compare" "")
; (gtk_accel_path "<Actions>/Templates/Template Next Obligation" "")
(gtk_accel_path "<Actions>/View/Display notations" "<Shift><Control>n")
; (gtk_accel_path "<Actions>/Tactics/Tactic fail" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic left" "")
(gtk_accel_path "<Actions>/Edit/Undo" "<Primary>u")
(gtk_accel_path "<Actions>/Tactics/eauto with *" "<Primary><Control>ampersand")
; (gtk_accel_path "<Actions>/Templates/Template Infix" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic functional induction" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic clear" "")
; (gtk_accel_path "<Actions>/Templates/Template End Silent." "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intros" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic constructor -- with" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic destruct" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intro after" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic abstract" "")
; (gtk_accel_path "<Actions>/Compile/Compile buffer" "")
; (gtk_accel_path "<Actions>/Queries/About" "F5")
; (gtk_accel_path "<Actions>/Templates/Template CoInductive" "")
; (gtk_accel_path "<Actions>/Templates/Template Test Printing Wildcard" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Hyps--limit" "")
; (gtk_accel_path "<Actions>/Templates/Template Transparent" "")
; (gtk_accel_path "<Actions>/Export/Ps" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic elim" "")
; (gtk_accel_path "<Actions>/Templates/Template Extract Constant" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic assert (--:--)" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Rec LoadPath" "")
; (gtk_accel_path "<Actions>/Edit/Redo" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic compute" "")
; (gtk_accel_path "<Actions>/Compile/Next error" "F7")
; (gtk_accel_path "<Actions>/Templates/Template Add ML Path" "")
; (gtk_accel_path "<Actions>/Templates/Template Test Printing If" "")
; (gtk_accel_path "<Actions>/Templates/Template Load Verbose" "")
; (gtk_accel_path "<Actions>/Templates/Template Reset Extraction Inline" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Implicit Arguments" "")
; (gtk_accel_path "<Actions>/Templates/Template Test Printing Let" "")
; (gtk_accel_path "<Actions>/Windows/Windows" "")
; (gtk_accel_path "<Actions>/Templates/Template Defined." "")
(gtk_accel_path "<Actions>/Templates/match" "<Shift><Primary>c")
; (gtk_accel_path "<Actions>/Tactics/Tactic set (--:=--)" "")
; (gtk_accel_path "<Actions>/Templates/Template Proof." "")
; (gtk_accel_path "<Actions>/Compile/Make" "F6")
; (gtk_accel_path "<Actions>/Templates/Template Module Type" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic apply -- with" "")
; (gtk_accel_path "<Actions>/File/Save as" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Hyps--limit" "")
; (gtk_accel_path "<Actions>/Templates/Template Global Variable" "")
; (gtk_accel_path "<Actions>/Templates/Template Remove Printing Constructor" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Setoid" "")
; (gtk_accel_path "<Actions>/Edit/Find Next" "F3")
; (gtk_accel_path "<Actions>/Edit/Find" "<Primary>f")
; (gtk_accel_path "<Actions>/Templates/Template Add Relation" "")
; (gtk_accel_path "<Actions>/Queries/Print" "F4")
; (gtk_accel_path "<Actions>/Templates/Template Obligations Tactic" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic trivial" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic first" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic case" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint Constructors" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Abstract Ring A Aplus Amult Aone Azero Ainv Aeq T." "")
; (gtk_accel_path "<Actions>/Templates/Template Coercion Local" "")
(gtk_accel_path "<Actions>/View/Show Query Pane" "<Control>Escape")
; (gtk_accel_path "<Actions>/Tactics/Tactic cbv" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion--clear -- in" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Rec ML Path" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic apply" "")
; (gtk_accel_path "<Actions>/Export/Latex" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion -- using -- in" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic generalize" "")
(gtk_accel_path "<Actions>/Navigation/Backward" "<Primary><Control>Up")
; (gtk_accel_path "<Actions>/Tactics/Tactic p" "")
(gtk_accel_path "<Actions>/Navigation/Hide" "<Primary><Control>h")
; (gtk_accel_path "<Actions>/File/Close buffer" "<Primary>w")
; (gtk_accel_path "<Actions>/Tactics/Tactic induction" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic eauto with" "")
(gtk_accel_path "<Actions>/View/Display raw matching expressions" "<Shift><Control>m")
; (gtk_accel_path "<Actions>/Tactics/Tactic d" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic u" "")
; (gtk_accel_path "<Actions>/Templates/Templates" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic s" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic lapply" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic t" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic r" "")
; (gtk_accel_path "<Actions>/Edit/Replace" "<Primary>r")
; (gtk_accel_path "<Actions>/Tactics/Tactic case -- with" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic eexact" "")
; (gtk_accel_path "<Actions>/Queries/Check" "F3")
; (gtk_accel_path "<Actions>/Tactics/Tactic omega" "")
; (gtk_accel_path "<Actions>/File/New" "<Primary>n")
; (gtk_accel_path "<Actions>/Tactics/Tactic l" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intro" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic j" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic i" "")
; (gtk_accel_path "<Actions>/Templates/Template Definition" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic g" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic f" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic e" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic c" "")
(gtk_accel_path "<Actions>/File/Rehighlight" "<Primary>l")
; (gtk_accel_path "<Actions>/Tactics/Tactic simple inversion" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic a" "")
; (gtk_accel_path "<Actions>/Templates/Template Mutual Inductive" "")
; (gtk_accel_path "<Actions>/Templates/Template Extraction NoInline" "")
(gtk_accel_path "<Actions>/Templates/Theorem" "<Shift><Primary>t")
; (gtk_accel_path "<Actions>/Templates/Template Derive Dependent Inversion--clear" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic unfold" "")
; (gtk_accel_path "<Actions>/Tactics/Try Tactics" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic red in" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic rewrite <- -- in" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint Extern" "")
; (gtk_accel_path "<Actions>/Templates/Template Unfocus" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent inversion--clear" "")
; (gtk_accel_path "<Actions>/Help/Browse Coq Library" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic lazy" "")
; (gtk_accel_path "<Actions>/Templates/Template Scheme" "")
(gtk_accel_path "<Actions>/Tactics/tauto" "<Primary><Control>p")
; (gtk_accel_path "<Actions>/Tactics/Tactic cutrewrite" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic contradiction" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Printing Wildcard" "")
; (gtk_accel_path "<Actions>/Templates/Template Add LoadPath" "")
(gtk_accel_path "<Actions>/Navigation/Previous" "<Primary><Control>less")
; (gtk_accel_path "<Actions>/Templates/Template Require" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic simpl" "")
; (gtk_accel_path "<Actions>/Templates/Template Require Import" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Abstract Semi Ring A Aplus Amult Aone Azero Aeq T." "")
(gtk_accel_path "<Actions>/Navigation/Forward" "<Primary><Control>Down")
; (gtk_accel_path "<Actions>/Tactics/Tactic rename -- into" "")
; (gtk_accel_path "<Actions>/Compile/Compile" "")
; (gtk_accel_path "<Actions>/File/Save all" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic fix" "")
; (gtk_accel_path "<Actions>/Templates/Template Parameter" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic assert" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic do" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic ring" "")
; (gtk_accel_path "<Actions>/Export/Pdf" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic quote" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic symmetry in" "")
; (gtk_accel_path "<Actions>/Help/Help" "")
(gtk_accel_path "<Actions>/Templates/Inductive" "<Shift><Primary>i")
; (gtk_accel_path "<Actions>/Tactics/Tactic idtac" "")
; (gtk_accel_path "<Actions>/Templates/Template Syntax" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intro -- after" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic fold -- in" "")
; (gtk_accel_path "<Actions>/Templates/Template Program Definition" "")
(gtk_accel_path "<Actions>/Tactics/Wizard" "<Primary><Control>dollar")
; (gtk_accel_path "<Actions>/Templates/Template Hint Resolve" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Extraction Optimize" "")
; (gtk_accel_path "<Actions>/File/Revert all buffers" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic subst" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic autorewrite" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic pose" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic simplify--eq" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic clearbody" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic eauto" "")
; (gtk_accel_path "<Actions>/Templates/Template Grammar" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic exact" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Implicit Arguments" "")
; (gtk_accel_path "<Actions>/Templates/Template Extract Inductive" "")
(gtk_accel_path "<Actions>/View/Display implicit arguments" "<Shift><Control>i")
; (gtk_accel_path "<Actions>/Tactics/Tactic symmetry" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Printing Let" "")
; (gtk_accel_path "<Actions>/Help/Help for keyword" "<Primary>h")
; (gtk_accel_path "<Actions>/File/Save" "<Primary>s")
; (gtk_accel_path "<Actions>/Compile/Make makefile" "")
; (gtk_accel_path "<Actions>/Templates/Template Remove LoadPath" "")
(gtk_accel_path "<Actions>/Navigation/Interrupt" "<Primary><Control>Break")
(gtk_accel_path "<Actions>/Navigation/End" "<Primary><Control>End")
; (gtk_accel_path "<Actions>/Templates/Template Add Morphism" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic field" "")
; (gtk_accel_path "<Actions>/Templates/Template Axiom" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic solve" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic casetype" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic cbv in" "")
; (gtk_accel_path "<Actions>/Templates/Template Load" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic fourier" "")
; (gtk_accel_path "<Actions>/Templates/Template Goal" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic exists" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic decompose record" "")
(gtk_accel_path "<Actions>/Navigation/Go to" "<Primary><Control>Right")
; (gtk_accel_path "<Actions>/Templates/Template Remark" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Undo" "")
; (gtk_accel_path "<Actions>/Templates/Template Inductive" "")
(gtk_accel_path "<Actions>/Edit/Preferences" "<Primary>VoidSymbol")
; (gtk_accel_path "<Actions>/Export/Html" "")
; (gtk_accel_path "<Actions>/Templates/Template Extraction Inline" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic absurd" "")
(gtk_accel_path "<Actions>/Tactics/intuition" "<Primary><Control>i")
; (gtk_accel_path "<Actions>/Tactics/Tactic simple induction" "")
; (gtk_accel_path "<Actions>/Queries/Queries" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic rewrite -- in" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint Rewrite" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Semi Ring A Aplus Amult Aone Azero Aeq T [ c1 ... cn ]." "")
; (gtk_accel_path "<Actions>/Navigation/Navigation" "")
; (gtk_accel_path "<Actions>/Help/Browse Coq Manual" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic transitivity" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic auto" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent inversion -- with" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic assumption" "")
; (gtk_accel_path "<Actions>/Templates/Template Notation" "")
; (gtk_accel_path "<Actions>/Edit/Cut" "<Primary>x")
; (gtk_accel_path "<Actions>/Templates/Template Theorem" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic constructor" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic elim -- with" "")
; (gtk_accel_path "<Actions>/Templates/Template Identity Coercion" "")
; (gtk_accel_path "<Actions>/Queries/Whelp Locate" "")
(gtk_accel_path "<Actions>/View/Display all low-level contents" "<Shift><Control>l")
; (gtk_accel_path "<Actions>/Tactics/Tactic right" "")
; (gtk_accel_path "<Actions>/Edit/Find Previous" "<Shift>F3")
; (gtk_accel_path "<Actions>/Tactics/Tactic cofix" "")
; (gtk_accel_path "<Actions>/Templates/Template Restore State" "")
; (gtk_accel_path "<Actions>/Templates/Template Lemma" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic refine" "")
; (gtk_accel_path "<Actions>/Templates/Template Section" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic assert (--:=--)" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Printing Wildcard" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic progress" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Printing If" "")
; (gtk_accel_path "<Actions>/Templates/Template Chapter" "")
(gtk_accel_path "<Actions>/File/Print..." "<Primary>p")
; (gtk_accel_path "<Actions>/Templates/Template Record" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic info" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic firstorder with" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint Unfold" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Silent." "")
; (gtk_accel_path "<Actions>/Templates/Template Program Theorem" "")
; (gtk_accel_path "<Actions>/Templates/Template Declare ML Module" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic lazy in" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic unfold -- in" "")
; (gtk_accel_path "<Actions>/Edit/Paste" "<Primary>v")
; (gtk_accel_path "<Actions>/Templates/Template Remove Printing If" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic intuition" "")
; (gtk_accel_path "<Actions>/Queries/SearchAbout" "F2")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent rewrite ->" "")
; (gtk_accel_path "<Actions>/Templates/Template Module" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Extraction AutoInline" "")
(gtk_accel_path "<Actions>/Templates/Scheme" "<Shift><Primary>s")
; (gtk_accel_path "<Actions>/Templates/Template V" "")
; (gtk_accel_path "<Actions>/Templates/Template Variable" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic decide equality" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic instantiate (--:=--)" "")
; (gtk_accel_path "<Actions>/Templates/Template Syntactic Definition" "")
; (gtk_accel_path "<Actions>/Templates/Template Set Extraction AutoInline" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Undo" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent inversion" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic setoid--rewrite" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Field" "")
; (gtk_accel_path "<Actions>/Templates/Template Require Export" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic rewrite <-" "")
(gtk_accel_path "<Actions>/Tactics/omega" "<Primary><Control>o")
; (gtk_accel_path "<Actions>/Tactics/Tactic split" "")
; (gtk_accel_path "<Actions>/File/Quit" "<Primary>q")
(gtk_accel_path "<Actions>/View/Display existential variable instances" "<Shift><Control>e")
(gtk_accel_path "<Actions>/Navigation/Start" "<Primary><Control>Home")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent rewrite <-" "")
; (gtk_accel_path "<Actions>/Templates/Template U" "")
; (gtk_accel_path "<Actions>/Templates/Template Variables" "")
; (gtk_accel_path "<Actions>/Templates/Template S" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic move -- after" "")
; (gtk_accel_path "<Actions>/Templates/Template Unset Silent." "")
; (gtk_accel_path "<Actions>/Templates/Template Local" "")
; (gtk_accel_path "<Actions>/Templates/Template T" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic reflexivity" "")
; (gtk_accel_path "<Actions>/Templates/Template R" "")
; (gtk_accel_path "<Actions>/Templates/Template Time" "")
; (gtk_accel_path "<Actions>/Templates/Template P" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic decompose" "")
; (gtk_accel_path "<Actions>/Templates/Template N" "")
; (gtk_accel_path "<Actions>/Templates/Template Eval" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic congruence" "")
; (gtk_accel_path "<Actions>/Templates/Template O" "")
; (gtk_accel_path "<Actions>/Templates/Template E" "")
; (gtk_accel_path "<Actions>/Templates/Template I" "")
; (gtk_accel_path "<Actions>/Templates/Template H" "")
; (gtk_accel_path "<Actions>/Templates/Template Extraction Language" "")
; (gtk_accel_path "<Actions>/Templates/Template M" "")
; (gtk_accel_path "<Actions>/Templates/Template Derive Inversion" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic double induction" "")
; (gtk_accel_path "<Actions>/Templates/Template L" "")
; (gtk_accel_path "<Actions>/Templates/Template Derive Inversion--clear" "")
(gtk_accel_path "<Actions>/View/Display universe levels" "<Shift><Control>u")
; (gtk_accel_path "<Actions>/Templates/Template G" "")
; (gtk_accel_path "<Actions>/Templates/Template F" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic dependent inversion--clear -- with" "")
; (gtk_accel_path "<Actions>/Templates/Template D" "")
; (gtk_accel_path "<Actions>/Edit/Edit" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic firstorder" "")
; (gtk_accel_path "<Actions>/Templates/Template C" "")
(gtk_accel_path "<Actions>/Tactics/simpl" "<Primary><Control>s")
; (gtk_accel_path "<Actions>/Tactics/Tactic replace -- with" "")
; (gtk_accel_path "<Actions>/Templates/Template A" "")
; (gtk_accel_path "<Actions>/Templates/Template Remove Printing Record" "")
; (gtk_accel_path "<Actions>/Templates/Template Qed." "")
; (gtk_accel_path "<Actions>/Templates/Template Program Fixpoint" "")
(gtk_accel_path "<Actions>/View/Display coercions" "<Shift><Control>c")
; (gtk_accel_path "<Actions>/Tactics/Tactic hnf" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic injection" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic rewrite" "")
; (gtk_accel_path "<Actions>/Templates/Template Opaque" "")
; (gtk_accel_path "<Actions>/Templates/Template Focus" "")
; (gtk_accel_path "<Actions>/Templates/Template Ltac" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic simple destruct" "")
(gtk_accel_path "<Actions>/View/Display all basic low-level contents" "<Shift><Control>a")
; (gtk_accel_path "<Actions>/Tactics/Tactic jp <n>" "")
; (gtk_accel_path "<Actions>/Templates/Template Test Printing Synth" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic set" "")
; (gtk_accel_path "<Actions>/Edit/External editor" "")
; (gtk_accel_path "<Actions>/View/Show Toolbar" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic try" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic discriminate" "")
(gtk_accel_path "<Actions>/Templates/Fixpoint" "<Shift><Primary>f")
(gtk_accel_path "<Actions>/Edit/Complete Word" "<Primary>slash")
(gtk_accel_path "<Actions>/Navigation/Next" "<Primary><Control>greater")
; (gtk_accel_path "<Actions>/Tactics/Tactic elimtype" "")
; (gtk_accel_path "<Actions>/Templates/Template End" "")
; (gtk_accel_path "<Actions>/Templates/Template Fixpoint" "")
; (gtk_accel_path "<Actions>/View/Next tab" "<Shift>Right")
; (gtk_accel_path "<Actions>/File/File" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic setoid--replace" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic generalize dependent" "")
(gtk_accel_path "<Actions>/Tactics/trivial" "<Primary><Control>v")
; (gtk_accel_path "<Actions>/Tactics/Tactic fix -- with" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic pose --:=--)" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic auto with" "")
; (gtk_accel_path "<Actions>/Templates/Template Add Printing Record" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic inversion -- in" "")
(gtk_accel_path "<Actions>/Tactics/eauto" "<Primary><Control>e")
; (gtk_accel_path "<Actions>/File/Open" "<Primary>o")
; (gtk_accel_path "<Actions>/Tactics/Tactic elim -- using" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic tauto" "")
; (gtk_accel_path "<Actions>/Export/Dvi" "")
; (gtk_accel_path "<Actions>/Tactics/Tactic simpl -- in" "")
; (gtk_accel_path "<Actions>/Templates/Template Hint Immediate" "")


==> anc/HoTT/coq-HoTT/ide/minilib.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

type level = [
  | `DEBUG
  | `INFO
  | `NOTICE
  | `WARNING
  | `ERROR
  | `FATAL ]

(** Some excerpt of Util and similar files to avoid loading the whole
    module and its dependencies (and hence Compat and Camlp4) *)

let debug = ref false

(* On a Win32 application with no console, writing to stderr raise
   a Sys_error "bad file descriptor", hence the "try" below.
   Ideally, we should re-route message to a log file somewhere, or
   print in the response buffer.
*)

let log ?(level = `DEBUG) msg =
  let prefix = match level with
  | `DEBUG -> "DEBUG"
  | `INFO -> "INFO"
  | `NOTICE -> "NOTICE"
  | `WARNING -> "WARNING"
  | `ERROR -> "ERROR"
  | `FATAL -> "FATAL"
  in
  if !debug then begin
    try Printf.eprintf "[%s] %s\n%!" prefix msg
    with _ -> ()
  end

let coqify d = Filename.concat d "coq"

let coqide_config_home () =
  coqify (Glib.get_user_config_dir ())

let coqide_data_dirs () =
  coqify (Glib.get_user_data_dir ())
  :: List.map coqify (Glib.get_system_data_dirs ())
  @ Option.List.cons Coq_config.datadir []

let coqide_config_dirs () =
  coqide_config_home ()
  :: List.map coqify (Glib.get_system_config_dirs ())
  @ Option.List.cons Coq_config.configdir []


==> anc/HoTT/coq-HoTT/ide/minilib.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Some excerpts of Util and similar files to avoid depending on them
    and hence on Compat and Camlp4 *)

type level = [
  | `DEBUG
  | `INFO
  | `NOTICE
  | `WARNING
  | `ERROR
  | `FATAL ]

(** debug printing *)
val debug : bool ref

val log : ?level:level -> string -> unit

val coqide_config_home : unit -> string
val coqide_config_dirs : unit -> string list
val coqide_data_dirs : unit -> string list


==> anc/HoTT/coq-HoTT/ide/preferences.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Configwin
open Printf

let pref_file = Filename.concat (Minilib.coqide_config_home ()) "coqiderc"
let accel_file = Filename.concat (Minilib.coqide_config_home ()) "coqide.keys"
let lang_manager = GSourceView2.source_language_manager ~default:true
let () = lang_manager#set_search_path
  ((Minilib.coqide_data_dirs ())@lang_manager#search_path)
let style_manager = GSourceView2.source_style_scheme_manager ~default:true
let () = style_manager#set_search_path
  ((Minilib.coqide_data_dirs ())@style_manager#search_path)

let get_config_file name =
  let find_config dir = Sys.file_exists (Filename.concat dir name) in
  let config_dir = List.find find_config (Minilib.coqide_config_dirs ()) in
  Filename.concat config_dir name

(* Small hack to handle v8.3 to v8.4 change in configuration file *)
let loaded_pref_file =
  try get_config_file "coqiderc"
  with Not_found -> Filename.concat (Option.default "" (Glib.get_home_dir ())) ".coqiderc"

let loaded_accel_file =
  try get_config_file "coqide.keys"
  with Not_found -> Filename.concat (Option.default "" (Glib.get_home_dir ())) ".coqide.keys"

let mod_to_str (m:Gdk.Tags.modifier) =
  match m with
    | `MOD1 -> "<Alt>"
    | `MOD2 -> "<Mod2>"
    | `MOD3 -> "<Mod3>"
    | `MOD4 -> "<Mod4>"
    | `MOD5 -> "<Mod5>"
    | `CONTROL -> "<Control>"
    | `SHIFT -> "<Shift>"
    | `HYPER -> "<Hyper>"
    | `META -> "<Meta>"
    | `RELEASE -> ""
    | `SUPER -> "<Super>"
    |  `BUTTON1| `BUTTON2| `BUTTON3| `BUTTON4| `BUTTON5| `LOCK -> ""

let mod_list_to_str l = List.fold_left (fun s m -> (mod_to_str m)^s) "" l

let str_to_mod_list s = snd (GtkData.AccelGroup.parse s)

type project_behavior = Ignore_args | Append_args | Subst_args

let string_of_project_behavior = function
  |Ignore_args -> "ignored"
  |Append_args -> "appended to arguments"
  |Subst_args -> "taken instead of arguments"

let project_behavior_of_string s =
  if s = "taken instead of arguments" then Subst_args
  else if s = "appended to arguments" then Append_args
  else Ignore_args

type inputenc = Elocale | Eutf8 | Emanual of string

let string_of_inputenc = function
  |Elocale -> "LOCALE"
  |Eutf8 -> "UTF-8"
  |Emanual s -> s

let inputenc_of_string s =
      (if s = "UTF-8" then Eutf8
       else if s = "LOCALE" then Elocale
       else Emanual s)


(** Hooks *)

let refresh_style_hook = ref (fun () -> ())
let refresh_editor_hook = ref (fun () -> ())
let refresh_toolbar_hook = ref (fun () -> ())
let contextual_menus_on_goal_hook = ref (fun x -> ())
let resize_window_hook = ref (fun () -> ())
let refresh_tabs_hook = ref (fun () -> ())

type pref =
    {
      mutable cmd_coqtop : string option;
      mutable cmd_coqc : string;
      mutable cmd_make : string;
      mutable cmd_coqmakefile : string;
      mutable cmd_coqdoc : string;

      mutable source_language : string;
      mutable source_style : string;

      mutable global_auto_revert : bool;
      mutable global_auto_revert_delay : int;

      mutable auto_save : bool;
      mutable auto_save_delay : int;
      mutable auto_save_name : string * string;

      mutable read_project : project_behavior;
      mutable project_file_name : string;

      mutable encoding : inputenc;

      mutable automatic_tactics : string list;
      mutable cmd_print : string;

      mutable modifier_for_navigation : string;
      mutable modifier_for_templates : string;
      mutable modifier_for_tactics : string;
      mutable modifier_for_display : string;
      mutable modifiers_valid : string;

      mutable cmd_browse : string;
      mutable cmd_editor : string;

      mutable text_font : Pango.font_description;

      mutable doc_url : string;
      mutable library_url : string;

      mutable show_toolbar : bool;
      mutable contextual_menus_on_goal : bool;
      mutable window_width : int;
      mutable window_height :int;
      mutable query_window_width : int;
      mutable query_window_height : int;
(*
      mutable use_utf8_notation : bool;
*)
      mutable auto_complete : bool;
      mutable stop_before : bool;
      mutable reset_on_tab_switch : bool;
      mutable vertical_tabs : bool;
      mutable opposite_tabs : bool;

      mutable background_color : string;
      mutable processing_color : string;
      mutable processed_color : string;

      mutable dynamic_word_wrap : bool;
      mutable show_line_number : bool;
      mutable auto_indent : bool;
      mutable show_spaces : bool;
      mutable show_right_margin : bool;
      mutable spaces_instead_of_tabs : bool;
      mutable tab_length : int;
      mutable highlight_current_line : bool;

}

let use_default_doc_url = "(automatic)"

let current = {
    cmd_coqtop = None;
    cmd_coqc = "coqc";
    cmd_make = "make";
    cmd_coqmakefile = "coq_makefile -o makefile *.v";
    cmd_coqdoc = "coqdoc -q -g";
    cmd_print = "lpr";

    global_auto_revert = false;
    global_auto_revert_delay = 10000;

    auto_save = true;
    auto_save_delay = 10000;
    auto_save_name = "#","#";

    source_language = "coq";
    source_style = "coq_style";

    read_project = Ignore_args;
    project_file_name = "_CoqProject";

    encoding = if Sys.os_type = "Win32" then Eutf8 else Elocale;

    automatic_tactics = ["trivial"; "tauto"; "auto"; "omega";
			 "auto with *"; "intuition" ];

    modifier_for_navigation = "<Control><Alt>";
    modifier_for_templates = "<Control><Shift>";
    modifier_for_tactics = "<Control><Alt>";
    modifier_for_display = "<Alt><Shift>";
    modifiers_valid = "<Alt><Control><Shift>";


    cmd_browse = Flags.browser_cmd_fmt;
    cmd_editor = if Sys.os_type = "Win32" then "NOTEPAD %s" else "emacs %s";

(*    text_font = Pango.Font.from_string "sans 12";*)
    text_font = Pango.Font.from_string (match Coq_config.gtk_platform with
					  |`QUARTZ -> "Arial Unicode MS 11"
					  |_ -> "Monospace 10");

    doc_url = Coq_config.wwwrefman;
    library_url = Coq_config.wwwstdlib;

    show_toolbar = true;
    contextual_menus_on_goal = true;
    window_width = 800;
    window_height = 600;
    query_window_width = 600;
    query_window_height = 400;
(*
    use_utf8_notation = false;
*)
    auto_complete = false;
    stop_before = true;
    reset_on_tab_switch = false;
    vertical_tabs = false;
    opposite_tabs = false;

    background_color = "cornsilk";
    processed_color = "light green";
    processing_color = "light blue";

    dynamic_word_wrap = false;
    show_line_number = false;
    auto_indent = false;
    show_spaces = true;
    show_right_margin = false;
    spaces_instead_of_tabs = true;
    tab_length = 2;
    highlight_current_line = false;
  }

let save_pref () =
  if not (Sys.file_exists (Minilib.coqide_config_home ()))
  then Unix.mkdir (Minilib.coqide_config_home ()) 0o700;
  let () = try GtkData.AccelMap.save accel_file with _ -> () in
  let p = current in

    let add = Util.String.Map.add in
    let (++) x f = f x in
    Util.String.Map.empty ++
    add "cmd_coqtop" (match p.cmd_coqtop with | None -> [] | Some v-> [v]) ++
    add "cmd_coqc" [p.cmd_coqc] ++
    add "cmd_make" [p.cmd_make] ++
    add "cmd_coqmakefile" [p.cmd_coqmakefile] ++
    add "cmd_coqdoc" [p.cmd_coqdoc] ++
    add "source_language" [p.source_language] ++
    add "source_style" [p.source_style] ++
    add "global_auto_revert" [string_of_bool p.global_auto_revert] ++
    add "global_auto_revert_delay"
      [string_of_int p.global_auto_revert_delay] ++
    add "auto_save" [string_of_bool p.auto_save] ++
    add "auto_save_delay" [string_of_int p.auto_save_delay] ++
    add "auto_save_name" [fst p.auto_save_name; snd p.auto_save_name] ++

    add "project_options" [string_of_project_behavior p.read_project] ++
    add "project_file_name" [p.project_file_name] ++

    add "encoding" [string_of_inputenc p.encoding] ++

    add "automatic_tactics" p.automatic_tactics ++
    add "cmd_print" [p.cmd_print] ++
    add "modifier_for_navigation" [p.modifier_for_navigation] ++
    add "modifier_for_templates" [p.modifier_for_templates] ++
    add "modifier_for_tactics" [p.modifier_for_tactics] ++
    add "modifier_for_display" [p.modifier_for_display] ++
    add "modifiers_valid" [p.modifiers_valid] ++
    add "cmd_browse" [p.cmd_browse] ++
    add "cmd_editor" [p.cmd_editor] ++

    add "text_font" [Pango.Font.to_string p.text_font] ++

    add "doc_url" [p.doc_url] ++
    add "library_url" [p.library_url] ++
    add "show_toolbar" [string_of_bool p.show_toolbar] ++
    add "contextual_menus_on_goal"
      [string_of_bool p.contextual_menus_on_goal] ++
    add "window_height" [string_of_int p.window_height] ++
    add "window_width" [string_of_int p.window_width] ++
    add "query_window_height" [string_of_int p.query_window_height] ++
    add "query_window_width" [string_of_int p.query_window_width] ++
    add "auto_complete" [string_of_bool p.auto_complete] ++
    add "stop_before" [string_of_bool p.stop_before] ++
    add "reset_on_tab_switch" [string_of_bool p.reset_on_tab_switch] ++
    add "vertical_tabs" [string_of_bool p.vertical_tabs] ++
    add "opposite_tabs" [string_of_bool p.opposite_tabs] ++
    add "background_color" [p.background_color] ++
    add "processing_color" [p.processing_color] ++
    add "processed_color" [p.processed_color] ++
    add "dynamic_word_wrap" [string_of_bool p.dynamic_word_wrap] ++
    add "show_line_number" [string_of_bool p.show_line_number] ++
    add "auto_indent" [string_of_bool p.auto_indent] ++
    add "show_spaces" [string_of_bool p.show_spaces] ++
    add "show_right_margin" [string_of_bool p.show_right_margin] ++
    add "spaces_instead_of_tabs" [string_of_bool p.spaces_instead_of_tabs] ++
    add "tab_length" [string_of_int p.tab_length] ++
    add "highlight_current_line" [string_of_bool p.highlight_current_line] ++
    Config_lexer.print_file pref_file

let load_pref () =
  let () = try GtkData.AccelMap.load loaded_accel_file with _ -> () in

    let m = Config_lexer.load_file loaded_pref_file in
    let np = current in
    let set k f = try let v = Util.String.Map.find k m in f v with _ -> () in
    let set_hd k f = set k (fun v -> f (List.hd v)) in
    let set_bool k f = set_hd k (fun v -> f (bool_of_string v)) in
    let set_int k f = set_hd k (fun v -> f (int_of_string v)) in
    let set_pair k f = set k (function [v1;v2] -> f v1 v2 | _ -> raise Exit) in
    let set_command_with_pair_compat k f =
      set k (function [v1;v2] -> f (v1^"%s"^v2) | [v] -> f v | _ -> raise Exit)
    in
    let set_option k f = set k (fun v -> f (match v with |[] -> None |h::_ ->  Some h)) in
    set_option "cmd_coqtop" (fun v -> np.cmd_coqtop <- v);
    set_hd "cmd_coqc" (fun v -> np.cmd_coqc <- v);
    set_hd "cmd_make" (fun v -> np.cmd_make <- v);
    set_hd "cmd_coqmakefile" (fun v -> np.cmd_coqmakefile <- v);
    set_hd "cmd_coqdoc" (fun v -> np.cmd_coqdoc <- v);
    set_hd "source_language" (fun v -> np.source_language <- v);
    set_hd "source_style" (fun v -> np.source_style <- v);
    set_bool "global_auto_revert" (fun v -> np.global_auto_revert <- v);
    set_int "global_auto_revert_delay"
      (fun v -> np.global_auto_revert_delay <- v);
    set_bool "auto_save" (fun v -> np.auto_save <- v);
    set_int "auto_save_delay" (fun v -> np.auto_save_delay <- v);
    set_pair "auto_save_name" (fun v1 v2 -> np.auto_save_name <- (v1,v2));
    set_hd "encoding" (fun v -> np.encoding <- (inputenc_of_string v));
    set_hd "project_options"
      (fun v -> np.read_project <- (project_behavior_of_string v));
    set_hd "project_file_name" (fun v -> np.project_file_name <- v);
    set "automatic_tactics"
      (fun v -> np.automatic_tactics <- v);
    set_hd "cmd_print" (fun v -> np.cmd_print <- v);
    set_hd "modifier_for_navigation"
      (fun v -> np.modifier_for_navigation <- v);
    set_hd "modifier_for_templates"
      (fun v -> np.modifier_for_templates <- v);
    set_hd "modifier_for_tactics"
      (fun v -> np.modifier_for_tactics <- v);
    set_hd "modifier_for_display"
      (fun v -> np.modifier_for_display <- v);
    set_hd "modifiers_valid"
      (fun v ->
	np.modifiers_valid <- v);
    set_command_with_pair_compat "cmd_browse" (fun v -> np.cmd_browse <- v);
    set_command_with_pair_compat "cmd_editor" (fun v -> np.cmd_editor <- v);
    set_hd "text_font" (fun v -> np.text_font <- Pango.Font.from_string v);
    set_hd "doc_url" (fun v ->
      if not (Flags.is_standard_doc_url v) &&
        v <> use_default_doc_url &&
	(* Extra hack to support links to last released doc version *)
        v <> Coq_config.wwwcoq ^ "doc" &&
	v <> Coq_config.wwwcoq ^ "doc/"
      then
	(* ("Warning: Non-standard URL for Coq documentation in preference file: "^v);*)
      np.doc_url <- v);
    set_hd "library_url" (fun v -> np.library_url <- v);
    set_bool "show_toolbar" (fun v -> np.show_toolbar <- v);
    set_bool "contextual_menus_on_goal"
      (fun v -> np.contextual_menus_on_goal <- v);
    set_int "window_width" (fun v -> np.window_width <- v);
    set_int "window_height" (fun v -> np.window_height <- v);
    set_int "query_window_width" (fun v -> np.query_window_width <- v);
    set_int "query_window_height" (fun v -> np.query_window_height <- v);
    set_bool "auto_complete" (fun v -> np.auto_complete <- v);
    set_bool "stop_before" (fun v -> np.stop_before <- v);
    set_bool "reset_on_tab_switch" (fun v -> np.reset_on_tab_switch <- v);
    set_bool "vertical_tabs" (fun v -> np.vertical_tabs <- v);
    set_bool "opposite_tabs" (fun v -> np.opposite_tabs <- v);
    set_hd "background_color" (fun v -> np.background_color <- v);
    set_hd "processing_color" (fun v -> np.processing_color <- v);
    set_hd "processed_color" (fun v -> np.processed_color <- v);
    set_bool "dynamic_word_wrap" (fun v -> np.dynamic_word_wrap <- v);
    set_bool "show_line_number" (fun v -> np.show_line_number <- v);
    set_bool "auto_indent" (fun v -> np.auto_indent <- v);
    set_bool "show_spaces" (fun v -> np.show_spaces <- v);
    set_bool "show_right_margin" (fun v -> np.show_right_margin <- v);
    set_bool "spaces_instead_of_tabs" (fun v -> np.spaces_instead_of_tabs <- v);
    set_int "tab_length" (fun v -> np.tab_length <- v);
    set_bool "highlight_current_line" (fun v -> np.highlight_current_line <- v);
    ()

let configure ?(apply=(fun () -> ())) () =
  let cmd_coqtop =
    string
      ~f:(fun s -> current.cmd_coqtop <- if s = "AUTO" then None else Some s)
      "       coqtop" (match current.cmd_coqtop with |None -> "AUTO" | Some x -> x) in
  let cmd_coqc =
    string
      ~f:(fun s -> current.cmd_coqc <- s)
      "       coqc"  current.cmd_coqc in
  let cmd_make =
    string
      ~f:(fun s -> current.cmd_make <- s)
      "       make" current.cmd_make in
  let cmd_coqmakefile =
    string
      ~f:(fun s -> current.cmd_coqmakefile <- s)
      "coqmakefile" current.cmd_coqmakefile in
  let cmd_coqdoc =
    string
      ~f:(fun s -> current.cmd_coqdoc <- s)
      "     coqdoc" current.cmd_coqdoc in
  let cmd_print =
    string
      ~f:(fun s -> current.cmd_print <- s)
      "   Print ps" current.cmd_print in

  let config_font =
    let box = GPack.hbox () in
    let w = GMisc.font_selection () in
    w#set_preview_text
      "Goal (∃n : nat, n ≤ 0)∧(∀x,y,z, x∈y⋃z↔x∈y∨x∈z).";
    box#pack ~expand:true w#coerce;
    ignore (w#misc#connect#realize
	      ~callback:(fun () -> w#set_font_name
			   (Pango.Font.to_string current.text_font)));
    custom
      ~label:"Fonts for text"
      box
      (fun () ->
	 let fd =  w#font_name in
	 current.text_font <- (Pango.Font.from_string fd) ;
(*
	 Format.printf "in config_font: current.text_font = %s@." (Pango.Font.to_string current.text_font);
*)
	 !refresh_editor_hook ())
      true
  in

  let config_color =
    let box = GPack.vbox () in
    let table = GPack.table
      ~row_spacings:5
      ~col_spacings:5
      ~border_width:2
      ~packing:(box#pack ~expand:true) ()
    in
    let background_label = GMisc.label
      ~text:"Background color"
      ~packing:(table#attach ~expand:`X ~left:0 ~top:0) ()
    in
    let processed_label = GMisc.label
      ~text:"Background color of processed text"
      ~packing:(table#attach ~expand:`X ~left:0 ~top:1) ()
    in
    let processing_label = GMisc.label
      ~text:"Background color of text being processed"
      ~packing:(table#attach ~expand:`X ~left:0 ~top:2) ()
    in
    let () = background_label#set_xalign 0. in
    let () = processed_label#set_xalign 0. in
    let () = processing_label#set_xalign 0. in
    let background_button = GButton.color_button
      ~color:(Tags.color_of_string (current.background_color))
      ~packing:(table#attach ~left:1 ~top:0) ()
    in
    let processed_button = GButton.color_button
      ~color:(Tags.get_processed_color ())
      ~packing:(table#attach ~left:1 ~top:1) ()
    in
    let processing_button = GButton.color_button
      ~color:(Tags.get_processing_color ())
      ~packing:(table#attach ~left:1 ~top:2) ()
    in
    let reset_button = GButton.button
      ~label:"Reset"
      ~packing:box#pack ()
    in
    let reset_cb () =
      background_button#set_color (Tags.color_of_string "cornsilk");
      processing_button#set_color (Tags.color_of_string "light blue");
      processed_button#set_color (Tags.color_of_string "light green");
    in
    let _ = reset_button#connect#clicked ~callback:reset_cb in
    let label = "Color configuration" in
    let callback () =
      current.background_color <- Tags.string_of_color background_button#color;
      current.processing_color <- Tags.string_of_color processing_button#color;
      current.processed_color <- Tags.string_of_color processed_button#color;
      !refresh_editor_hook ();
      Tags.set_processing_color processing_button#color;
      Tags.set_processed_color processed_button#color
    in
    custom ~label box callback true
  in

  let config_editor =
    let label = "Editor configuration" in
    let box = GPack.vbox () in
    let table = GPack.table
      ~row_spacings:5
      ~col_spacings:5
      ~border_width:2
      ~packing:(box#pack ~expand:true) ()
    in
    let row = ref 0 in
    let gen_button text active =
      let button = GButton.check_button
        ~packing:(table#attach ~left:0 ~top:!row) ()
      in
      let _ = GMisc.label ~text ~xalign:0.
        ~packing:(table#attach ~expand:`X ~left:1 ~top:!row) ()
      in
      let () = incr row in
      let () = button#set_active active in
      button
    in
    let wrap = gen_button "Dynamic word wrap" current.dynamic_word_wrap in
    let line = gen_button "Show line number" current.show_line_number in
    let auto_indent = gen_button "Auto indentation" current.auto_indent in
    let auto_complete = gen_button "Auto completion" current.auto_complete in
    let show_spaces = gen_button "Show spaces" current.show_spaces in
    let show_right_margin = gen_button "Show right margin" current.show_right_margin in
    let spaces_instead_of_tabs =
      gen_button "Insert spaces instead of tabs"
      current.spaces_instead_of_tabs
    in
    let highlight_current_line =
      gen_button "Highlight current line"
      current.highlight_current_line
    in
(*     let lbox = GPack.hbox ~packing:box#pack () in *)
(*     let _ = GMisc.label ~text:"Tab width" *)
(*         ~xalign:0. *)
(*         ~packing:(lbox#pack ~expand:true) () *)
(*     in *)
(*     let tab_width = GEdit.spin_button *)
(*       ~digits:0 ~packing:lbox#pack () *)
(*     in *)
    let callback () =
      current.dynamic_word_wrap <- wrap#active;
      current.show_line_number <- line#active;
      current.auto_indent <- auto_indent#active;
      current.show_spaces <- show_spaces#active;
      current.show_right_margin <- show_right_margin#active;
      current.spaces_instead_of_tabs <- spaces_instead_of_tabs#active;
      current.highlight_current_line <- highlight_current_line#active;
      current.auto_complete <- auto_complete#active;
(*       current.tab_length <- tab_width#value_as_int; *)
      !refresh_editor_hook ()
    in
    custom ~label box callback true
  in

(*
  let show_toolbar =
    bool
      ~f:(fun s ->
	    current.show_toolbar <- s;
	    !show_toolbar s)
      "Show toolbar" current.show_toolbar
  in
  let window_height =
    string
    ~f:(fun s -> current.window_height <- (try int_of_string s with _ -> 600);
	  !resize_window ();
       )
      "Window height"
      (string_of_int current.window_height)
  in
  let window_width =
    string
    ~f:(fun s -> current.window_width <-
	  (try int_of_string s with _ -> 800))
      "Window width"
      (string_of_int current.window_width)
  in
*)
(*  let use_utf8_notation =
    bool
      ~f:(fun b ->
	    current.use_utf8_notation <- b;
	 )
      "Use Unicode Notation: " current.use_utf8_notation
  in
*)
(*
  let config_appearance = [show_toolbar; window_width; window_height] in
*)
  let global_auto_revert =
    bool
      ~f:(fun s -> current.global_auto_revert <- s)
      "Enable global auto revert" current.global_auto_revert
  in
  let global_auto_revert_delay =
    string
    ~f:(fun s -> current.global_auto_revert_delay <-
	  (try int_of_string s with _ -> 10000))
      "Global auto revert delay (ms)"
      (string_of_int current.global_auto_revert_delay)
  in

  let auto_save =
    bool
      ~f:(fun s -> current.auto_save <- s)
      "Enable auto save" current.auto_save
  in
  let auto_save_delay =
    string
    ~f:(fun s -> current.auto_save_delay <-
	  (try int_of_string s with _ -> 10000))
      "Auto save delay (ms)"
      (string_of_int current.auto_save_delay)
  in

  let stop_before =
    bool
      ~f:(fun s -> current.stop_before <- s)
      "Stop interpreting before the current point" current.stop_before
  in

  let reset_on_tab_switch =
    bool
      ~f:(fun s -> current.reset_on_tab_switch <- s)
      "Reset coqtop on tab switch" current.reset_on_tab_switch
  in

  let vertical_tabs =
    bool
      ~f:(fun s -> current.vertical_tabs <- s; !refresh_tabs_hook ())
      "Vertical tabs" current.vertical_tabs
  in

  let opposite_tabs =
    bool
      ~f:(fun s -> current.opposite_tabs <- s; !refresh_tabs_hook ())
      "Tabs on opposite side" current.opposite_tabs
  in

  let encodings =
    combo
      "File charset encoding "
      ~f:(fun s -> current.encoding <- (inputenc_of_string s))
      ~new_allowed: true
      ("UTF-8"::"LOCALE":: match current.encoding with
	|Emanual s -> [s]
	|_ -> []
      )
      (string_of_inputenc current.encoding)
  in

  let source_style =
    let f s =
      current.source_style <- s;
      !refresh_style_hook ()
    in
    combo "Highlighting style:"
      ~f ~new_allowed:false
      style_manager#style_scheme_ids current.source_style
  in

  let read_project =
    combo
      "Project file options are"
      ~f:(fun s -> current.read_project <- project_behavior_of_string s)
      ~editable:false
      [string_of_project_behavior Subst_args;
       string_of_project_behavior Append_args;
       string_of_project_behavior Ignore_args]
      (string_of_project_behavior current.read_project)
  in
  let project_file_name =
    string "Default name for project file"
      ~f:(fun s -> current.project_file_name <- s)
      current.project_file_name
  in
  let help_string =
    "restart to apply"
  in
  let the_valid_mod = str_to_mod_list current.modifiers_valid in
  let modifier_for_tactics =
    modifiers
      ~allow:the_valid_mod
      ~f:(fun l -> current.modifier_for_tactics <- mod_list_to_str l)
      ~help:help_string
      "Modifiers for Tactics Menu"
      (str_to_mod_list current.modifier_for_tactics)
  in
  let modifier_for_templates =
    modifiers
      ~allow:the_valid_mod
      ~f:(fun l -> current.modifier_for_templates <- mod_list_to_str l)
      ~help:help_string
      "Modifiers for Templates Menu"
      (str_to_mod_list current.modifier_for_templates)
  in
  let modifier_for_navigation =
    modifiers
      ~allow:the_valid_mod
      ~f:(fun l -> current.modifier_for_navigation <- mod_list_to_str l)
      ~help:help_string
      "Modifiers for Navigation Menu"
      (str_to_mod_list current.modifier_for_navigation)
  in
  let modifier_for_display =
    modifiers
      ~allow:the_valid_mod
      ~f:(fun l -> current.modifier_for_display <- mod_list_to_str l)
      ~help:help_string
      "Modifiers for View Menu"
      (str_to_mod_list current.modifier_for_display)
  in
  let modifiers_valid =
    modifiers
      ~f:(fun l ->
	current.modifiers_valid <- mod_list_to_str l)
      "Allowed modifiers"
      the_valid_mod
  in
  let cmd_editor =
    let predefined = [ "emacs %s"; "vi %s"; "NOTEPAD %s" ] in
    combo
      ~help:"(%s for file name)"
      "External editor"
      ~f:(fun s -> current.cmd_editor <- s)
      ~new_allowed: true
      (predefined@[if List.mem current.cmd_editor predefined then ""
                   else current.cmd_editor])
      current.cmd_editor
  in
  let cmd_browse =
    let predefined = [
      Coq_config.browser;
      "netscape -remote \"openURL(%s)\"";
      "mozilla -remote \"openURL(%s)\"";
      "firefox -remote \"openURL(%s,new-windows)\" || firefox %s &";
      "seamonkey -remote \"openURL(%s)\" || seamonkey %s &"
    ] in
    combo
      ~help:"(%s for url)"
      "Browser"
      ~f:(fun s -> current.cmd_browse <- s)
      ~new_allowed: true
      (predefined@[if List.mem current.cmd_browse predefined then ""
                   else current.cmd_browse])
      current.cmd_browse
  in
  let doc_url =
    let predefined = [
      "file://"^(List.fold_left Filename.concat (Coq_config.docdir) ["html";"refman";""]);
      Coq_config.wwwrefman;
      use_default_doc_url
    ] in
    combo
      "Manual URL"
      ~f:(fun s -> current.doc_url <- s)
      ~new_allowed: true
      (predefined@[if List.mem current.doc_url predefined then ""
                   else current.doc_url])
      current.doc_url in
  let library_url =
    let predefined = [
      "file://"^(List.fold_left Filename.concat (Coq_config.docdir) ["html";"stdlib";""]);
      Coq_config.wwwstdlib
    ] in
    combo
      "Library URL"
      ~f:(fun s -> current.library_url <- s)
      ~new_allowed: true
      (predefined@[if List.mem current.library_url predefined then ""
                   else current.library_url])
      current.library_url
  in
  let automatic_tactics =
    strings
      ~f:(fun l -> current.automatic_tactics <- l)
      ~add:(fun () -> ["<edit me>"])
      "Wizard tactics to try in order"
      current.automatic_tactics

  in

  let contextual_menus_on_goal =
    bool
      ~f:(fun s ->
	    current.contextual_menus_on_goal <- s;
	    !contextual_menus_on_goal_hook s)
      "Contextual menus on goal" current.contextual_menus_on_goal
  in

  let misc = [contextual_menus_on_goal;stop_before;reset_on_tab_switch;
              vertical_tabs;opposite_tabs] in

(* ATTENTION !!!!! L'onglet Fonts doit etre en premier pour eviter un bug !!!!
   (shame on Benjamin) *)
  let cmds =
    [Section("Fonts", Some `SELECT_FONT,
	     [config_font]);
     Section("Colors", Some `SELECT_COLOR, [config_color; source_style]);
     Section("Editor", Some `EDIT, [config_editor]);
     Section("Files", Some `DIRECTORY,
	     [global_auto_revert;global_auto_revert_delay;
	      auto_save; auto_save_delay; (* auto_save_name*)
	      encodings;
	     ]);
     Section("Project", Some (`STOCK "gtk-page-setup"),
	     [project_file_name;read_project;
	     ]);
(*
     Section("Appearance",
	     config_appearance);
*)
     Section("Externals", None,
	     [cmd_coqtop;cmd_coqc;cmd_make;cmd_coqmakefile; cmd_coqdoc;
	      cmd_print;cmd_editor;cmd_browse;doc_url;library_url]);
     Section("Tactics Wizard", None,
	     [automatic_tactics]);
     Section("Shortcuts", Some `PREFERENCES,
	     [modifiers_valid; modifier_for_tactics;
	      modifier_for_templates; modifier_for_display; modifier_for_navigation]);
     Section("Misc", Some `ADD,
	     misc)]
  in
(*
  Format.printf "before edit: current.text_font = %s@." (Pango.Font.to_string current.text_font);
*)
  let x = edit ~apply "Customizations" cmds in
(*
  Format.printf "after edit: current.text_font = %s@." (Pango.Font.to_string current.text_font);
*)
  match x with
    | Return_apply | Return_ok -> save_pref ()
    | Return_cancel -> ()


==> anc/HoTT/coq-HoTT/ide/preferences.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val lang_manager : GSourceView2.source_language_manager
val style_manager : GSourceView2.source_style_scheme_manager

type project_behavior = Ignore_args | Append_args | Subst_args
type inputenc = Elocale | Eutf8 | Emanual of string

type pref =
    {
      mutable cmd_coqtop : string option;
      mutable cmd_coqc : string;
      mutable cmd_make : string;
      mutable cmd_coqmakefile : string;
      mutable cmd_coqdoc : string;

      mutable source_language : string;
      mutable source_style : string;

      mutable global_auto_revert : bool;
      mutable global_auto_revert_delay : int;

      mutable auto_save : bool;
      mutable auto_save_delay : int;
      mutable auto_save_name : string * string;

      mutable read_project : project_behavior;
      mutable project_file_name : string;

      mutable encoding : inputenc;

      mutable automatic_tactics : string list;
      mutable cmd_print : string;

      mutable modifier_for_navigation : string;
      mutable modifier_for_templates : string;
      mutable modifier_for_tactics : string;
      mutable modifier_for_display : string;
      mutable modifiers_valid : string;

      mutable cmd_browse : string;
      mutable cmd_editor : string;

      mutable text_font : Pango.font_description;

      mutable doc_url : string;
      mutable library_url : string;

      mutable show_toolbar : bool;
      mutable contextual_menus_on_goal : bool;
      mutable window_width : int;
      mutable window_height : int;
      mutable query_window_width : int;
      mutable query_window_height : int;
(*
      mutable use_utf8_notation : bool;
*)
      mutable auto_complete : bool;
      mutable stop_before : bool;
      mutable reset_on_tab_switch : bool;
      mutable vertical_tabs : bool;
      mutable opposite_tabs : bool;

      mutable background_color : string;
      mutable processing_color : string;
      mutable processed_color : string;

      mutable dynamic_word_wrap : bool;
      mutable show_line_number : bool;
      mutable auto_indent : bool;
      mutable show_spaces : bool;
      mutable show_right_margin : bool;
      mutable spaces_instead_of_tabs : bool;
      mutable tab_length : int;
      mutable highlight_current_line : bool;

    }

val save_pref : unit -> unit
val load_pref : unit -> unit

val current : pref

val configure : ?apply:(unit -> unit) -> unit -> unit

(* Hooks *)
val refresh_editor_hook : (unit -> unit) ref
val refresh_style_hook : (unit -> unit) ref
val refresh_toolbar_hook : (unit -> unit) ref
val resize_window_hook : (unit -> unit) ref
val refresh_tabs_hook : (unit -> unit) ref

val use_default_doc_url : string


==> anc/HoTT/coq-HoTT/ide/project_file.ml4 <==
type target =
  | ML of string (* ML file : foo.ml -> (ML "foo.ml") *)
  | MLI of string (* MLI file : foo.mli -> (MLI "foo.mli") *)
  | ML4 of string (* ML4 file : foo.ml4 -> (ML4 "foo.ml4") *)
  | MLLIB of string (* MLLIB file : foo.mllib -> (MLLIB "foo.mllib") *)
  | MLPACK of string (* MLLIB file : foo.mlpack -> (MLLIB "foo.mlpack") *)
  | V of string  (* V file : foo.v -> (V "foo") *)
  | Arg of string
  | Special of string * string * bool * string
    (* file, dependencies, is_phony, command *)
  | Subdir of string
  | Def of string * string (* X=foo -> Def ("X","foo") *)
  | Include of string
  | RInclude of string * string (* -R physicalpath logicalpath *)

type install =
  | NoInstall
  | TraditionalInstall
  | UserInstall
  | UnspecInstall

exception Parsing_error
let rec parse_string = parser
  | [< '' ' | '\n' | '\t' >] -> ""
  | [< 'c; s >] -> (String.make 1 c)^(parse_string s)
  | [< >] -> ""
and parse_string2 = parser
  | [< ''"' >] -> ""
  | [< 'c; s >] -> (String.make 1 c)^(parse_string2 s)
and parse_skip_comment = parser
  | [< ''\n'; s >] -> s
  | [< 'c; s >] -> parse_skip_comment s
  | [< >] -> [< >]
and parse_args = parser
  | [< '' ' | '\n' | '\t'; s >] -> parse_args s
  | [< ''#'; s >] -> parse_args (parse_skip_comment s)
  | [< ''"'; str = parse_string2; s >] -> ("" ^ str) :: parse_args s
  | [< 'c; str = parse_string; s >] -> ((String.make 1 c) ^ str) :: (parse_args s)
  | [< >] -> []


let parse f =
  let c = open_in f in
  let res = parse_args (Stream.of_channel c) in
    close_in c;
    res

let rec process_cmd_line orig_dir ((project_file,makefile,install,opt) as opts) l = function
  | [] -> opts,List.rev l
  | ("-h"|"--help") :: _ ->
    raise Parsing_error
  | ("-no-opt"|"-byte") :: r ->
    process_cmd_line orig_dir (project_file,makefile,install,false) l r
  | ("-full"|"-opt") :: r ->
    process_cmd_line orig_dir (project_file,makefile,install,true) l r
  | "-impredicative-set" :: r ->
    Pp.msg_warning (Pp.str "Please now use \"-arg -impredicative-set\" instead of \"-impredicative-set\" alone to be more uniform.");
    process_cmd_line orig_dir opts (Arg "-impredicative-set" :: l) r
  | "-no-install" :: r ->
    Pp.msg_warning (Pp.(++) (Pp.str "Option -no-install is deprecated.") (Pp.(++) (Pp.spc ()) (Pp.str "Use \"-install none\" instead")));
    process_cmd_line orig_dir (project_file,makefile,NoInstall,opt) l r
  | "-install" :: d :: r ->
    if install <> UnspecInstall then Pp.msg_warning (Pp.str "-install sets more than once.");
    let install =
      match d with
	| "user" -> UserInstall
	| "none" -> NoInstall
	| "global" -> TraditionalInstall
	| _ -> Pp.msg_warning (Pp.(++) (Pp.str "invalid option '") (Pp.(++) (Pp.str d) (Pp.str "' passed to -install.")));
          install
    in
    process_cmd_line orig_dir (project_file,makefile,install,opt) l r
  | "-custom" :: com :: dependencies :: file :: r ->
    process_cmd_line orig_dir opts (Special (file,dependencies,false,com) :: l) r
  | "-extra" :: file :: dependencies :: com :: r ->
    process_cmd_line orig_dir opts (Special (file,dependencies,false,com) :: l) r
  | "-extra-phony" :: target :: dependencies :: com :: r ->
    process_cmd_line orig_dir opts (Special (target,dependencies,true,com) :: l) r
  | "-I" :: d :: r ->
    process_cmd_line orig_dir opts ((Include (CUnix.correct_path d orig_dir)) :: l) r
  | "-R" :: p :: lp :: r ->
    process_cmd_line orig_dir opts (RInclude (CUnix.correct_path p orig_dir,lp) :: l) r
  | ("-I"|"-custom") :: _ ->
    raise Parsing_error
  | "-f" :: file :: r ->
    let file = CUnix.remove_path_dot (CUnix.correct_path file orig_dir) in
    let () = match project_file with
      | None -> ()
      | Some _ -> Pp.msg_warning (Pp.str
	"Several features will not work with multiple project files.")
    in
    let (opts',l') = process_cmd_line (Filename.dirname file) (Some file,makefile,install,opt) l (parse file) in
      process_cmd_line orig_dir opts' l' r
  | ["-f"] ->
    raise Parsing_error
  | "-o" :: file :: r ->
      begin try
	let _ = String.index file '/' in
	  raise Parsing_error
      with Not_found ->
	let () = match makefile with
	  |None -> ()
	  |Some f ->
	     Pp.msg_warning (Pp.(++) (Pp.str "Only one output file is genererated. ") (Pp.(++) (Pp.str f) (Pp.str " will not be.")))
	in process_cmd_line orig_dir (project_file,Some file,install,opt) l r
      end
  | v :: "=" :: def :: r ->
    process_cmd_line orig_dir opts (Def (v,def) :: l) r
  | "-arg" :: a :: r ->
    process_cmd_line orig_dir opts (Arg a :: l) r
  | f :: r ->
      let f = CUnix.correct_path f orig_dir in
	process_cmd_line orig_dir opts ((
          if Filename.check_suffix f ".v" then V f
	  else if (Filename.check_suffix f ".ml") then ML f
	  else if (Filename.check_suffix f ".ml4") then ML4 f
	  else if (Filename.check_suffix f ".mli") then MLI f
	  else if (Filename.check_suffix f ".mllib") then MLLIB f
	  else if (Filename.check_suffix f ".mlpack") then MLPACK f
	  else Subdir f) :: l) r

let rec post_canonize f =
  if Filename.basename f = Filename.current_dir_name
  then let dir = Filename.dirname f in
    if dir = Filename.current_dir_name then f else post_canonize dir
  else f

(* Return: ((v,(mli,ml4,ml,mllib,mlpack),special,subdir),(i_inc,r_inc),(args,defs)) *)
let split_arguments =
  let rec aux = function
  | V n :: r ->
	let (v,m,o,s),i,d = aux r in ((CUnix.remove_path_dot n::v,m,o,s),i,d)
  | ML n :: r ->
      let (v,(mli,ml4,ml,mllib,mlpack),o,s),i,d = aux r in
      ((v,(mli,ml4,CUnix.remove_path_dot n::ml,mllib,mlpack),o,s),i,d)
  | MLI n :: r ->
      let (v,(mli,ml4,ml,mllib,mlpack),o,s),i,d = aux r in
      ((v,(CUnix.remove_path_dot n::mli,ml4,ml,mllib,mlpack),o,s),i,d)
  | ML4 n :: r ->
      let (v,(mli,ml4,ml,mllib,mlpack),o,s),i,d = aux r in
      ((v,(mli,CUnix.remove_path_dot n::ml4,ml,mllib,mlpack),o,s),i,d)
  | MLLIB n :: r ->
      let (v,(mli,ml4,ml,mllib,mlpack),o,s),i,d = aux r in
      ((v,(mli,ml4,ml,CUnix.remove_path_dot n::mllib,mlpack),o,s),i,d)
  | MLPACK n :: r ->
      let (v,(mli,ml4,ml,mllib,mlpack),o,s),i,d = aux r in
      ((v,(mli,ml4,ml,mllib,CUnix.remove_path_dot n::mlpack),o,s),i,d)
  | Special (n,dep,is_phony,c) :: r ->
      let (v,m,o,s),i,d = aux r in ((v,m,(n,dep,is_phony,c)::o,s),i,d)
  | Subdir n :: r ->
      let (v,m,o,s),i,d = aux r in ((v,m,o,n::s),i,d)
  | Include p :: r ->
      let t,(i,r),d = aux r in (t,((CUnix.remove_path_dot (post_canonize p),
				    CUnix.canonical_path_name p)::i,r),d)
  | RInclude (p,l) :: r ->
      let t,(i,r),d = aux r in (t,(i,(CUnix.remove_path_dot (post_canonize p),l,
				      CUnix.canonical_path_name p)::r),d)
  | Def (v,def) :: r ->
      let t,i,(args,defs) = aux r in (t,i,(args,(v,def)::defs))
  | Arg a :: r ->
      let t,i,(args,defs) = aux r in (t,i,(a::args,defs))
  | [] -> ([],([],[],[],[],[]),[],[]),([],[]),([],[])
  in aux

let read_project_file f =
  split_arguments
    (snd (process_cmd_line (Filename.dirname f) (Some f, None, NoInstall, true) [] (parse f)))

let args_from_project file project_files default_name =
  let is_f = CUnix.same_file file in
  let contains_file dir =
      List.exists (fun x -> is_f (CUnix.correct_path x dir))
  in
  let build_cmd_line i_inc r_inc args =
    List.fold_right (fun (_,i) o -> "-I" :: i :: o) i_inc
      (List.fold_right (fun (_,l,p) o -> "-R" :: p :: l :: o) r_inc
	 (List.fold_right (fun a o -> parse_args (Stream.of_string a) @ o) args []))
  in try
      let (_,(_,(i_inc,r_inc),(args,_))) =
	List.find (fun (dir,((v_files,_,_,_),_,_)) ->
		     contains_file dir v_files) project_files in
	build_cmd_line i_inc r_inc args
    with Not_found ->
      let rec find_project_file dir = try
	let ((v_files,_,_,_),(i_inc,r_inc),(args,_)) =
	  read_project_file (Filename.concat dir default_name) in
	  if contains_file dir v_files
	  then build_cmd_line i_inc r_inc args
	  else let newdir = Filename.dirname dir in
	    if dir = newdir then [] else find_project_file newdir
      with Sys_error s ->
	let newdir = Filename.dirname dir in
	  if dir = newdir then [] else find_project_file newdir
      in find_project_file (Filename.dirname file)


==> anc/HoTT/coq-HoTT/ide/sentence.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {1 Sentences in coqide buffers } *)

(** Cut a part of the buffer in sentences and tag them.
    Invariant: either this slice ends the buffer, or it ends with ".".
    May raise [Coq_lex.Unterminated] when the zone ends with
    an unterminated sentence. *)

let split_slice_lax (buffer:GText.buffer) start stop =
  List.iter (buffer#remove_tag ~start ~stop) Tags.Script.all;
  let slice = buffer#get_text ~start ~stop () in
  let apply_tag off tag =
    (* off is now a utf8-compliant char offset, cf Coq_lex.utf8_adjust *)
    let iter = start#forward_chars off in
    buffer#apply_tag ~start:iter ~stop:iter#forward_char tag
  in
  Coq_lex.delimit_sentences apply_tag slice

(** Searching forward and backward a position fulfilling some condition *)

let rec forward_search cond (iter:GText.iter) =
  if iter#is_end || cond iter then iter
  else forward_search cond iter#forward_char

let rec backward_search cond (iter:GText.iter) =
  if iter#is_start || cond iter then iter
  else backward_search cond iter#backward_char

let is_sentence_end s =
  s#has_tag Tags.Script.sentence || s#has_tag Tags.Script.comment_sentence

let is_char s c = s#char = Char.code c

(** Search backward the first character of a sentence, starting at [iter]
    and going at most up to [soi] (meant to be the end of the locked zone).
    Raise [StartError] when no proper sentence start has been found.
    A character following a ending "." is considered as a sentence start
    only if this character is a blank. In particular, when a final "."
    at the end of the locked zone isn't followed by a blank, then this
    non-blank character will be signaled as erroneous in [tag_on_insert] below.
*)

exception StartError

let grab_sentence_start (iter:GText.iter) soi =
  let cond iter =
    if iter#compare soi < 0 then raise StartError;
    let prev = iter#backward_char in
    is_sentence_end prev &&
      (not (is_char prev '.') ||
       List.exists (is_char iter) [' ';'\n';'\r';'\t'])
  in
  backward_search cond iter

(** Search forward the first character immediately after a sentence end *)

let rec grab_sentence_stop (start:GText.iter) =
  (forward_search is_sentence_end start)#forward_char

(** Search forward the first character immediately after a "." sentence end
    (and not just a "{" or "}" or comment end *)

let rec grab_ending_dot (start:GText.iter) =
  let is_ending_dot s = is_sentence_end s && s#char = Char.code '.' in
  (forward_search is_ending_dot start)#forward_char

(** Retag a zone that has been edited *)

let tag_on_insert buffer =
  (* the start of the non-locked zone *)
  let soi = buffer#get_iter_at_mark (`NAME "start_of_input") in
  (* the inserted zone is between [prev_insert] and [insert] *)
  let insert = buffer#get_iter_at_mark `INSERT in
  let prev = buffer#get_iter_at_mark (`NAME "prev_insert") in
  (* [prev] is normally always before [insert] even when deleting.
     Let's check this nonetheless *)
  let prev, insert =
    if insert#compare prev < 0 then insert, prev else prev, insert
  in
  try
    let start = grab_sentence_start prev soi in
    (** The status of "{" "}" as sentence delimiters is too fragile.
        We retag up to the next "." instead. *)
    let stop = grab_ending_dot insert in
    try split_slice_lax buffer start stop
    with Coq_lex.Unterminated ->
      (* This shouldn't happen frequently. Either:
         - we are at eof, with indeed an unfinished sentence.
         - we have just inserted an opening of comment or string.
         - the inserted text ends with a "." that interacts with the "."
           found by [grab_ending_dot] to form a non-ending "..".
         In any case, we retag up to eof, since this isn't that costly. *)
      if not stop#is_end then
        try split_slice_lax buffer start buffer#end_iter
        with Coq_lex.Unterminated -> ()
  with StartError ->
    buffer#apply_tag ~start:soi ~stop:soi#forward_char Tags.Script.error

let tag_all buffer =
  let soi = buffer#get_iter_at_mark (`NAME "start_of_input") in
  try split_slice_lax buffer soi buffer#end_iter
  with Coq_lex.Unterminated -> ()

(** Search a sentence around some position *)

let find buffer (start:GText.iter) =
  let soi = buffer#get_iter_at_mark (`NAME "start_of_input") in
  try
    let start = grab_sentence_start start soi in
    let stop = grab_sentence_stop start in
    (* Is this phrase non-empty and complete ? *)
    if stop#compare start > 0 && is_sentence_end stop#backward_char
    then Some (start,stop)
    else None
  with StartError -> None


==> anc/HoTT/coq-HoTT/ide/sentence.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Retag the ends of sentences around an inserted zone *)

val tag_on_insert : GText.buffer -> unit

(** Retag the ends of sentences in the non-locked part of the buffer *)

val tag_all : GText.buffer -> unit

(** Search a sentence around some position *)

val find : GText.buffer -> GText.iter -> (GText.iter * GText.iter) option


==> anc/HoTT/coq-HoTT/ide/session.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Preferences

let prefs = Preferences.current

(** A session is a script buffer + proof + messages,
    interacting with a coqtop, and a few other elements around *)

type session = {
  buffer : GText.buffer;
  script : Wg_ScriptView.script_view;
  proof : Wg_ProofView.proof_view;
  messages : Wg_MessageView.message_view;
  fileops : FileOps.ops;
  coqops : CoqOps.ops;
  coqtop : Coq.coqtop;
  command : Wg_Command.command_window;
  finder : Wg_Find.finder;
  tab_label : GMisc.label;
}

let create_buffer () =
  let buffer = GSourceView2.source_buffer
    ~tag_table:Tags.Script.table
    ~highlight_matching_brackets:true
    ?language:(lang_manager#language prefs.source_language)
    ?style_scheme:(style_manager#style_scheme prefs.source_style)
    ()
  in
  let _ = buffer#create_mark ~name:"start_of_input" buffer#start_iter in
  let _ = buffer#create_mark ~name:"prev_insert" buffer#start_iter in
  let _ = buffer#place_cursor ~where:buffer#start_iter in
  let _ = buffer#add_selection_clipboard Ideutils.cb in
  buffer

let create_script coqtop source_buffer =
  let script = Wg_ScriptView.script_view coqtop ~source_buffer
    ~show_line_numbers:true ~wrap_mode:`NONE ()
  in
  let _ = script#misc#set_name "ScriptWindow"
  in
  script

(** NB: Events during text edition:

    - [begin_user_action]
    - [insert_text] (or [delete_range] when deleting)
    - [changed]
    - [end_user_action]

   When pasting a text containing tags (e.g. the sentence terminators),
   there is actually many [insert_text] and [changed]. For instance,
   for "a. b.":

    - [begin_user_action]
    - [insert_text] (for "a")
    - [changed]
    - [insert_text] (for ".")
    - [changed]
    - [apply_tag] (for the tag of ".")
    - [insert_text] (for " b")
    - [changed]
    - [insert_text] (for ".")
    - [changed]
    - [apply_tag] (for the tag of ".")
    - [end_user_action]

  Since these copy-pasted tags may interact badly with the retag mechanism,
  we now don't monitor the "changed" event, but rather the "begin_user_action"
  and "end_user_action". We begin by setting a mark at the initial cursor
  point. At the end, the zone between the mark and the cursor is to be
  untagged and then retagged. *)

let set_buffer_handlers buffer script =
  let get_start () = buffer#get_iter_at_mark (`NAME "start_of_input") in
  let get_insert () = buffer#get_iter_at_mark `INSERT in
  let insert_cb it s =
    (* If a #insert happens in the locked zone, we discard it.
        Other solution: always use #insert_interactive and similar *)
    let () =
      let start = get_start () in
      if it#compare start < 0 then GtkSignal.stop_emit ()
    in
    if String.length s > 1 then
      let () = Minilib.log "insert_text: Placing cursor" in
      let () = buffer#place_cursor ~where:it in
      if String.contains s '\n' then
        let () = Minilib.log "insert_text: Recentering" in
        script#recenter_insert
  in
  let begin_action_cb () =
    (* We remove any error red zone, and place the [prev_insert] mark *)
    let where = get_insert () in
    let () = buffer#move_mark (`NAME "prev_insert") ~where in
    let start = get_start () in
    let stop = buffer#end_iter in
    buffer#remove_tag Tags.Script.error ~start ~stop
  in
  let end_action_cb () =
    let start = get_start () in
    let ins = get_insert () in
    if 0 <= ins#compare start then Sentence.tag_on_insert buffer
  in
  let mark_set_cb it m =
    let ins = get_insert () in
    let line = ins#line + 1 in
    let off = ins#line_offset + 1 in
    let msg = Printf.sprintf "Line: %5d Char: %3d" line off in
    let () = !Ideutils.set_location msg in
    match GtkText.Mark.get_name m with
    | Some "insert" -> ()
    | Some s -> Minilib.log (s^" moved")
    | None -> ()
  in
  (** Pluging callbacks *)
  let _ = buffer#connect#insert_text ~callback:insert_cb in
  let _ = buffer#connect#begin_user_action ~callback:begin_action_cb in
  let _ = buffer#connect#end_user_action ~callback:end_action_cb in
  let _ = buffer#connect#after#mark_set ~callback:mark_set_cb in
  ()

let create_proof () =
  let proof = Wg_ProofView.proof_view () in
  let _ = proof#misc#set_can_focus true in
  let _ = GtkBase.Widget.add_events proof#as_widget
    [`ENTER_NOTIFY;`POINTER_MOTION]
  in
  proof

let create_messages () =
  let messages = Wg_MessageView.message_view () in
  let _ = messages#misc#set_can_focus true in
  messages

let create file coqtop_args =
  let basename = match file with
    |None -> "*scratch*"
    |Some f -> Glib.Convert.filename_to_utf8 (Filename.basename f)
  in
  let coqtop = Coq.spawn_coqtop coqtop_args in
  let reset () = Coq.reset_coqtop coqtop in
  let buffer = create_buffer () in
  let script = create_script coqtop buffer in
  let _ = set_buffer_handlers (buffer :> GText.buffer) script in
  let proof = create_proof () in
  let messages = create_messages () in
  let command = new Wg_Command.command_window coqtop in
  let finder = new Wg_Find.finder (script :> GText.view) in
  let fops = new FileOps.fileops (buffer :> GText.buffer) file reset in
  let _ = fops#update_stats in
  let cops = new CoqOps.coqops script proof messages (fun () -> fops#filename)
  in
  let _ = Coq.set_reset_handler coqtop cops#handle_reset_initial in
  let _ = Coq.init_coqtop coqtop cops#initialize in
  {
    buffer = (buffer :> GText.buffer);
    script=script;
    proof=proof;
    messages=messages;
    fileops=fops;
    coqops=cops;
    coqtop=coqtop;
    command=command;
    finder=finder;
    tab_label= GMisc.label ~text:basename ();
  }

let kill (sn:session) =
  (* To close the detached views of this script, we call manually
     [destroy] on it, triggering some callbacks in [detach_view].
     In a more modern lablgtk, rather use the page-removed signal ? *)
  sn.script#destroy ();
  Coq.close_coqtop sn.coqtop

let build_layout (sn:session) =
  let session_paned = GPack.paned `VERTICAL () in
  let session_box =
    GPack.vbox ~packing:(session_paned#pack1 ~shrink:false ~resize:true) ()
  in
  let eval_paned = GPack.paned `HORIZONTAL ~border_width:5
    ~packing:(session_box#pack ~expand:true) () in
  let script_frame = GBin.frame ~shadow_type:`IN
    ~packing:eval_paned#add1 () in
  let script_scroll = GBin.scrolled_window
    ~vpolicy:`AUTOMATIC ~hpolicy:`AUTOMATIC ~packing:script_frame#add () in
  let state_paned = GPack.paned `VERTICAL
    ~packing:eval_paned#add2 () in
  let proof_frame = GBin.frame ~shadow_type:`IN
    ~packing:state_paned#add1 () in
  let proof_scroll = GBin.scrolled_window
    ~vpolicy:`AUTOMATIC ~hpolicy:`AUTOMATIC ~packing:proof_frame#add () in
  let message_frame = GBin.frame ~shadow_type:`IN
    ~packing:state_paned#add2 () in
  let session_tab = GPack.hbox ~homogeneous:false () in
  let img = GMisc.image ~icon_size:`SMALL_TOOLBAR
    ~packing:session_tab#pack () in
  let _ =
    sn.buffer#connect#modified_changed
      ~callback:(fun () -> if sn.buffer#modified
        then img#set_stock `SAVE
        else img#set_stock `YES) in
  let _ =
    eval_paned#misc#connect#size_allocate
      ~callback:
      (let old_paned_width = ref 2 in
       let old_paned_height = ref 2 in
       fun {Gtk.width=paned_width;Gtk.height=paned_height} ->
         if !old_paned_width <> paned_width ||
            !old_paned_height <> paned_height
         then begin
           eval_paned#set_position
             (eval_paned#position * paned_width / !old_paned_width);
           state_paned#set_position
             (state_paned#position * paned_height / !old_paned_height);
           old_paned_width := paned_width;
           old_paned_height := paned_height;
	 end)
  in
  session_box#pack sn.finder#coerce;
  session_paned#pack2 ~shrink:false ~resize:false (sn.command#frame#coerce);
  script_scroll#add sn.script#coerce;
  proof_scroll#add sn.proof#coerce;
  message_frame#add sn.messages#coerce;
  session_tab#pack sn.tab_label#coerce;
  img#set_stock `YES;
  eval_paned#set_position 1;
  state_paned#set_position 1;
  (Some session_tab#coerce,None,session_paned#coerce)


==> anc/HoTT/coq-HoTT/ide/session.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** A session is a script buffer + proof + messages,
    interacting with a coqtop, and a few other elements around *)

type session = {
  buffer : GText.buffer;
  script : Wg_ScriptView.script_view;
  proof : Wg_ProofView.proof_view;
  messages : Wg_MessageView.message_view;
  fileops : FileOps.ops;
  coqops : CoqOps.ops;
  coqtop : Coq.coqtop;
  command : Wg_Command.command_window;
  finder : Wg_Find.finder;
  tab_label : GMisc.label;
}

(** [create filename coqtop_args] *)
val create : string option -> string list -> session

val kill : session -> unit

val build_layout : session ->
  GObj.widget option * GObj.widget option * GObj.widget


==> anc/HoTT/coq-HoTT/ide/tags.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


let make_tag (tt:GText.tag_table) ~name prop =
  let new_tag = GText.tag ~name () in
  new_tag#set_properties prop;
  tt#add new_tag#as_tag;
  new_tag

let processed_color = ref "light green"
let processing_color = ref "light blue"

module Script =
struct
  let table = GText.tag_table ()
  let comment_sentence = make_tag table ~name:"comment_sentence" []
  let error = make_tag table ~name:"error" [`UNDERLINE `DOUBLE ; `FOREGROUND "red"]
  let to_process = make_tag table ~name:"to_process" [`BACKGROUND !processing_color ;`EDITABLE false]
  let processed = make_tag table ~name:"processed" [`BACKGROUND !processed_color;`EDITABLE false]
  let unjustified = make_tag table ~name:"unjustified" [`BACKGROUND "gold";`EDITABLE false]
  let found = make_tag table ~name:"found" [`BACKGROUND "blue"; `FOREGROUND "white"]
  let sentence = make_tag table ~name:"sentence" []
  let all =
    [comment_sentence; error; to_process; processed; unjustified;
     found; sentence]
end
module Proof =
struct
  let table = GText.tag_table ()
  let highlight = make_tag table ~name:"highlight" [`BACKGROUND !processed_color]
  let hypothesis = make_tag table ~name:"hypothesis" []
  let goal = make_tag table ~name:"goal" []
end
module Message =
struct
  let table = GText.tag_table ()
  let error = make_tag table ~name:"error" [`FOREGROUND "red"]
  let warning = make_tag table ~name:"warning" [`FOREGROUND "orange"]
  let item = make_tag table ~name:"item" [`WEIGHT `BOLD]
end

let string_of_color clr =
  let r = Gdk.Color.red clr in
  let g = Gdk.Color.green clr in
  let b = Gdk.Color.blue clr in
  Printf.sprintf "#%04X%04X%04X" r g b

let color_of_string s =
  let colormap = Gdk.Color.get_system_colormap () in
  Gdk.Color.alloc ~colormap (`NAME s)

let get_processed_color () = color_of_string !processed_color

let set_processed_color clr =
  let s = string_of_color clr in
  processed_color := s;
  Script.processed#set_property (`BACKGROUND s);
  Proof.highlight#set_property (`BACKGROUND s)

let get_processing_color () = color_of_string !processing_color

let set_processing_color clr =
  let s = string_of_color clr in
  processing_color := s;
  Script.to_process#set_property (`BACKGROUND s)


==> anc/HoTT/coq-HoTT/ide/tags.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

module Script :
sig
  val table : GText.tag_table
  val comment_sentence : GText.tag
  val error : GText.tag
  val to_process : GText.tag
  val processed : GText.tag
  val unjustified : GText.tag
  val found : GText.tag
  val sentence : GText.tag
  val all : GText.tag list
end

module Proof :
sig
  val table : GText.tag_table
  val highlight : GText.tag
  val hypothesis : GText.tag
  val goal : GText.tag
end

module Message :
sig
  val table : GText.tag_table
  val error : GText.tag
  val warning : GText.tag
  val item : GText.tag
end

val string_of_color : Gdk.color -> string
val color_of_string : string -> Gdk.color

val get_processed_color : unit -> Gdk.color
val set_processed_color : Gdk.color -> unit

val get_processing_color : unit -> Gdk.color
val set_processing_color : Gdk.color -> unit


==> anc/HoTT/coq-HoTT/ide/utf8_convert.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

{
  open Lexing
  let b = Buffer.create 127

}

(* Replace all occurences of \x{iiii} and \x{iiiiiiii} by UTF-8 valid chars *)

let digit = ['0'-'9''A'-'Z''a'-'z']
let short = digit digit digit digit
let long = short short

rule entry = parse
  | "\\x{" (short | long ) '}'
      { let s = lexeme lexbuf in
	let n = String.length s in
	let code =
	  try Glib.Utf8.from_unichar
	    (int_of_string ("0x"^(String.sub s 3 (n - 4))))
	  with _ -> s
	in
	let c = if Glib.Utf8.validate code then code else s in
	Buffer.add_string b c;
	entry lexbuf
      }
  | _
      { let s = lexeme lexbuf in
	Buffer.add_string b s;
	entry lexbuf}
  | eof
      {
	let s = Buffer.contents b in Buffer.reset b ; s
      }


{
  let f s =
   let lb = from_string s in
   Buffer.reset b;
   entry lb
}


==> anc/HoTT/coq-HoTT/ide/utils/config_file.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(* TODO *)
(* section comments *)
(* better obsoletes: no "{}", line cuts *)

(* possible improvements: *)
(* use lex/yacc instead of genlex to be more robust, efficient, allow arrays and other types, read comments. *)
(* description and help, level (beginner/advanced/...) for each cp *)
(* find an option from its name and group *)
(* class hooks *)
(* get the sections of a group / of a file *)
(* read file format from inifiles and ConfigParser *)


(* Read the mli before reading this file! *)


(* ******************************************************************************** *)
(* ******************************** misc utilities ******************************** *)
(* ******************************************************************************** *)
(* This code is intended to be usable without any dependencies. *)

(* pipeline style, see for instance Raw.of_channel. *)
let (|>) x f  = f x

(* as List.assoc, but applies f to the element matching [key] and returns the list
where this element has been replaced by the result of f. *)
let rec list_assoc_remove key f = function
  | [] -> raise Not_found
  | (key',value) as elt :: tail ->
      if key <> key'
      then elt :: list_assoc_remove key f tail
      else match f value with
        | None -> tail
        | Some a -> (key',a) :: tail

(* reminiscent of String.concat. Same as [Queue.iter f1 queue]
   but calls [f2 ()] between each calls to f1.
   Does not call f2 before the first call nor after the last call to f2.
   Could be more efficient with a richer module interface of Queue.
*)
let queue_iter_between f1 f2 queue =
(*   let f flag elt = if flag then f2 (); (f1 elt:unit); true in *)
  let f flag elt = if flag then f2 (); f1 elt; true in
  ignore (Queue.fold f false queue)

let list_iter_between f1 f2 = function
    [] -> ()
  | a::[] -> f1 a
  | a::tail -> f1 a; List.iter (fun elt -> (f2 ():unit); f1 elt) tail
(*   | a::tail -> f1 a; List.iter (fun elt -> f2 (); f1 elt) tail *)
(* !! types ??? *)

(* to ensure that strings will be parsed correctly by Genlex.
It's more comfortable not to have quotes around the string, but sometimes it's necessary. *)
exception Unsafe_string
let safe_string s =
  if s = ""
  then "\"\""
  else if (
    try match s.[0] with
      | 'a'..'z' | 'A'..'Z' ->
          for i = 1 to String.length s - 1 do
            match s.[i] with
                'a'..'z' | 'A'..'Z' | '_' | '0'..'9' -> ()
              | _ -> raise Unsafe_string
          done;
        false
      | _ ->
          try
            string_of_int (int_of_string s) <> s ||
            string_of_float (float_of_string s) <> s
          with Failure "int_of_string" | Failure "float_of_string" -> true
    with Unsafe_string -> true)
  then Printf.sprintf "\"%s\"" (String.escaped s)
  else s


(* ******************************************************************************** *)
(* ************************************* core ************************************* *)
(* ******************************************************************************** *)

module Raw = struct
  type cp =
    | String of string
    | Int of int
    | Float of float
    | List of cp list
    | Tuple of cp list
    | Section of (string * cp) list

(* code generated by
camlp4 pa_o.cmo pa_op.cmo pr_o.cmo -- -o config_file_parser.ml -impl config_file_parser.ml4
Unreadable on purpose, edit the file config_file_parser.ml4 rather than editing this (huge) lines. Then manually copy-paste here the content of config_file_parser.ml.
Could be one day rewritten with ocamllex/yacc to be more robust, efficient, allow arrays, read comments...*)
  module Parse = struct
    let lexer = Genlex.make_lexer ["="; "{"; "}"; "["; "]"; ";"; "("; ")"; ","]
    let rec file l (strm__ : _ Stream.t) = match try Some (ident strm__) with Stream.Failure -> None with Some id -> begin match Stream.peek strm__ with Some (Genlex.Kwd "=") -> Stream.junk strm__; let v = try value strm__ with Stream.Failure -> raise (Stream.Error "") in begin try file ((id, v) :: l) strm__ with Stream.Failure -> raise (Stream.Error "") end | _ -> raise (Stream.Error "") end | _ -> List.rev l
    and value (strm__ : _ Stream.t) = match Stream.peek strm__ with Some (Genlex.Kwd "{") -> Stream.junk strm__; let v = try file [] strm__ with Stream.Failure -> raise (Stream.Error "") in begin match Stream.peek strm__ with Some (Genlex.Kwd "}") -> Stream.junk strm__; Section v | _ -> raise (Stream.Error "") end | Some (Genlex.Ident s) -> Stream.junk strm__; String s | Some (Genlex.String s) -> Stream.junk strm__; String s | Some (Genlex.Int i) -> Stream.junk strm__; Int i | Some (Genlex.Float f) -> Stream.junk strm__; Float f | Some (Genlex.Char c) -> Stream.junk strm__; String (String.make 1 c) | Some (Genlex.Kwd "[") -> Stream.junk strm__; let v = try list [] strm__ with Stream.Failure -> raise (Stream.Error "") in List v | Some (Genlex.Kwd "(") -> Stream.junk strm__; let v = try list [] strm__ with Stream.Failure -> raise (Stream.Error "") in Tuple v | _ -> raise Stream.Failure
    and ident (strm__ : _ Stream.t) = match Stream.peek strm__ with Some (Genlex.Ident s) -> Stream.junk strm__; s | Some (Genlex.String s) -> Stream.junk strm__; s | _ -> raise Stream.Failure
    and list l (strm__ : _ Stream.t) = match Stream.peek strm__ with Some (Genlex.Kwd ";") -> Stream.junk strm__; begin try list l strm__ with Stream.Failure -> raise (Stream.Error "") end | Some (Genlex.Kwd ",") -> Stream.junk strm__; begin try list l strm__ with Stream.Failure -> raise (Stream.Error "") end | _ -> match try Some (value strm__) with Stream.Failure -> None with Some v -> begin try list (v :: l) strm__ with Stream.Failure -> raise (Stream.Error "") end | _ -> match Stream.peek strm__ with Some (Genlex.Kwd "]") -> Stream.junk strm__; List.rev l | Some (Genlex.Kwd ")") -> Stream.junk strm__; List.rev l | _ -> raise Stream.Failure
  end

  open Format
  (* formating convention: the caller has to open the box, close it and flush the output *)
  (* remarks on Format:
     set_margin impose un appel à set_max_indent
     sprintf et bprintf sont flushées à chaque appel*)

  (* pretty print a Raw.cp *)
  let rec save formatter = function
    | String s -> fprintf formatter "%s" (safe_string s) (* How can I cut lines and *)
    | Int i -> fprintf formatter "%d" i             (* print backslashes just before the \n? *)
    | Float f -> fprintf formatter "%g" f
    | List l ->
        fprintf formatter "[@[<b0>";
        list_iter_between
          (fun v -> fprintf formatter "@[<b2>"; save formatter v; fprintf formatter "@]")
          (fun () -> fprintf formatter ";@ ")
          l;
        fprintf formatter "@]]"
    | Tuple l ->
        fprintf formatter "(@[<b0>";
        list_iter_between
          (fun v -> fprintf formatter "@[<b2>"; save formatter v; fprintf formatter "@]")
          (fun () -> fprintf formatter ",@ ")
          l;
        fprintf formatter "@])"
    | Section l ->
        fprintf formatter "{@;<0 2>@[<hv0>";
        list_iter_between
          (fun (name,value) ->
             fprintf formatter "@[<hov2>%s =@ @[<b2>" name;
             save formatter value;
             fprintf formatter "@]@]";)
          (fun () -> fprintf formatter "@;<2 0>")
          l;
        fprintf formatter "@]}"

(*   let to_string r = save str_formatter r; flush_str_formatter () *)
  let to_channel out_channel r =
    let f = formatter_of_out_channel out_channel in
    fprintf f "@[<b2>"; save f r; fprintf f "@]@?"

  let of_string s = s |> Stream.of_string |> Parse.lexer |> Parse.value

  let of_channel in_channel =
    let result = in_channel |> Stream.of_channel |> Parse.lexer |> Parse.file [] in
    close_in in_channel;
    result
end

(* print the given string in a way compatible with Format.
   Truncate the lines when needed, indent the newlines.*)
let print_help formatter =
  String.iter (function
   | ' ' -> Format.pp_print_space formatter ()
   | '\n' -> Format.pp_force_newline formatter ()
   | c -> Format.pp_print_char formatter c)

type 'a wrappers = {
 to_raw : 'a -> Raw.cp;
 of_raw : Raw.cp -> 'a}

class type ['a] cp = object
(*   method private to_raw = wrappers.to_raw *)
(*   method private of_raw = wrappers.of_raw *)
(*   method private set_string s = s |> Raw.of_string |> self#of_raw |> self#set *)
  method add_hook : ('a -> 'a -> unit) -> unit
  method get : 'a
  method get_default : 'a
  method set : 'a -> unit
  method reset : unit

  method get_formatted : Format.formatter -> unit
  method get_default_formatted : Format.formatter -> unit
  method get_help_formatted : Format.formatter -> unit

  method get_name : string list
  method get_short_name : string option
  method set_short_name : string -> unit
  method get_help : string
  method get_spec : Arg.spec

  method set_raw : Raw.cp -> unit
end

type groupable_cp = <
  get_name : string list;
  get_short_name : string option;
  get_help : string;

  get_formatted : Format.formatter -> unit;
  get_default_formatted : Format.formatter -> unit;
  get_help_formatted : Format.formatter -> unit;
  get_spec : Arg.spec;

  reset : unit;
  set_raw : Raw.cp -> unit; >

exception Double_name
exception Missing_cp of groupable_cp
exception Wrong_type of (out_channel -> unit)

(* Two exceptions to stop the iteration on queues. *)
exception Found
exception Found_cp of groupable_cp

(* The data structure to store the cps.
It's a tree, each node is a section, and a queue of sons with their name.
Each leaf contains a cp. *)
type 'a nametree =
  | Immediate of 'a
  | Subsection of ((string * 'a nametree) Queue.t)
      (* this Queue must be nonempty for group.read.choose *)

class group = object (self)
  val mutable cps = Queue.create () (* hold all the added cps, in a nametree. *)

  method add : 'a. 'a cp -> unit = fun original_cp ->
    let cp = (original_cp :> groupable_cp) in
    (* function called when we reach the end of the list cp#get_name. *)
    let add_immediate name cp queue =
      Queue.iter (fun (name',_) -> if name = name' then raise Double_name) queue;
      Queue.push (name, Immediate cp) queue in
    (* adds the cp with name [first_name::last_name] in section [section]. *)
    let rec add_in_section section first_name last_name cp queue =
      let sub_add = match last_name with (* what to do once we have find the correct section *)
        | [] -> add_immediate first_name
        | middle_name :: last_name -> add_in_section first_name middle_name last_name in
      try
        Queue.iter
          (function
             | name, Subsection subsection when name = section ->
                 sub_add cp subsection; raise Found
             | _ -> ())
          queue;
        let sub_queue = Queue.create () in
        sub_add cp sub_queue;
        Queue.push (section, Subsection sub_queue) queue
      with Found -> () in
    (match cp#get_name with
      | [] -> failwith "empty name"
      | first_name :: [] -> add_immediate first_name cp cps
      | first_name :: middle_name :: last_name ->
          add_in_section first_name middle_name last_name cp cps)

  method write ?(with_help=true) filename =
    let out_channel = open_out filename in
    let formatter = Format.formatter_of_out_channel out_channel in
    let print = Format.fprintf formatter in
    print "@[<v>";
    let rec save_queue formatter =
      queue_iter_between
        (fun (name,nametree) -> save_nametree name nametree)
        (Format.pp_print_cut formatter)
    and save_nametree name = function
      | Immediate cp ->
          if with_help && cp#get_help <> "" then
            (print "@[<hov3>(* "; cp#get_help_formatted formatter;
             print "@ *)@]@,");
          Format.fprintf formatter "@[<hov2>%s =@ @[<b2>" (safe_string name);
          cp#get_formatted formatter;
          print "@]@]"
      | Subsection queue ->
          Format.fprintf formatter "%s = {@;<0 2>@[<v>" (safe_string name);
          save_queue formatter queue;
          print "@]@,}" in
    save_queue formatter cps;
    print "@]@."; close_out out_channel

  method read ?obsoletes ?(no_default=false)
      ?(on_type_error = fun groupable_cp raw_cp output filename in_channel ->
          close_in in_channel;
          Printf.eprintf
            "Type error while loading configuration parameter %s from file %s.\n%!"
            (String.concat "." groupable_cp#get_name) filename;
          output stderr;
          exit 1)
      filename =
    (* [filename] is created if it doesn't exist. In this case there is no need to read it. *)
    match Sys.file_exists filename with false -> self#write filename | true ->
    let in_channel = open_in filename in
    (* what to do when a cp is missing: *)
    let missing cp default = if no_default then raise (Missing_cp cp) else default in
    (* returns a cp contained in the nametree queue, which must be nonempty *)
    let choose queue =
      let rec iter q = Queue.iter (function
        | _, Immediate cp -> raise (Found_cp cp)
        | _, Subsection q -> iter q) q in
      try iter queue; failwith "choose" with Found_cp cp -> cp in
    (* [set_and_remove raw_cps nametree] sets the cp of [nametree] to their value
       defined in [raw_cps] and returns the remaining raw_cps. *)
    let set_cp cp value =
      try cp#set_raw value
      with Wrong_type output -> on_type_error cp value output filename in_channel in
    let rec set_and_remove raw_cps = function
      | name, Immediate cp ->
          (try list_assoc_remove name (fun value -> set_cp cp value; None) raw_cps
           with Not_found -> missing cp raw_cps)
      | name, Subsection queue ->
          (try list_assoc_remove name
             (function
                | Raw.Section l ->
                    (match remainings l queue with
                       | [] -> None
                       | l -> Some (Raw.Section l))
                | r -> missing (choose queue) (Some r))
             raw_cps
           with Not_found -> missing (choose queue) raw_cps)
    and remainings raw_cps queue = Queue.fold set_and_remove raw_cps queue in
    let remainings = remainings (Raw.of_channel in_channel) cps in
    (* Handling of cps defined in filename but not belonging to self. *)
    if remainings <> [] then match obsoletes with
      | Some filename ->
          let out_channel =
            open_out filename in
(*             open_out_gen [Open_wronly; Open_creat; Open_append; Open_text] 0o666 filename in *)
          let formatter = Format.formatter_of_out_channel out_channel in
          Format.fprintf formatter "@[<v>";
          Raw.save formatter (Raw.Section remainings);
          Format.fprintf formatter "@]@.";
          close_out out_channel
      | None -> ()

  method command_line_args ~section_separator =
    let print = Format.fprintf Format.str_formatter in (* shortcut *)
    let result = ref [] in let push x = result := x :: !result in
    let rec iter = function
      | _, Immediate cp ->
          let key = "-" ^ String.concat section_separator cp#get_name in
          let spec = cp#get_spec in
          let doc = (
            print "@[<hv5>";
            Format.pp_print_as Format.str_formatter (String.length key +3) "";
            if cp#get_help <> ""
            then (print "@,@[<b2>"; cp#get_help_formatted Format.str_formatter; print "@]@ ")
            else print "@,";
            print "@[<hv>@[current:@;<1 2>@[<hov1>"; cp#get_formatted Format.str_formatter;
            print "@]@],@ @[default:@;<1 2>@[<b2>"; cp#get_default_formatted Format.str_formatter;
            print "@]@]@]@]";
            Format.flush_str_formatter ()) in
          (match cp#get_short_name with
            | None -> ()
            | Some short_name -> push ("-" ^ short_name,spec,""));
          push (key,spec,doc)
      | _, Subsection queue -> Queue.iter iter queue in
    Queue.iter iter cps;
    List.rev !result
end


(* Given wrappers for the type 'a, cp_custom_type defines a class 'a cp. *)
class ['a] cp_custom_type wrappers
  ?group:(group:group option) name ?short_name default help =
object (self)
  method private to_raw = wrappers.to_raw
  method private of_raw = wrappers.of_raw

  val mutable value = default
    (* output *)
  method get = value
  method get_default = default
  method get_formatted formatter = self#get |> self#to_raw |> Raw.save formatter
  method get_default_formatted formatter = self#get_default |> self#to_raw |> Raw.save formatter
    (* input *)
  method set v = let v' = value in value <- v; self#exec_hooks v' v
  method set_raw v = self#of_raw v |> self#set
  method private set_string s = s |> Raw.of_string |> self#of_raw |> self#set
  method reset = self#set self#get_default

  (* name *)
  val mutable shortname = short_name
  method get_name = name
  method get_short_name = shortname
  method set_short_name s = shortname <- Some s

  (* help *)
  method get_help = help
  method get_help_formatted formatter = print_help formatter self#get_help
  method get_spec = Arg.String self#set_string

  (* hooks *)
  val mutable hooks = []
  method add_hook f = hooks <- (f:'a->'a->unit) :: hooks
  method private exec_hooks v' v = List.iter (fun f -> f v' v) hooks

  initializer match group with Some g -> g#add (self :> 'a cp) | None -> ()
end


(* ******************************************************************************** *)
(* ****************************** predefined classes ****************************** *)
(* ******************************************************************************** *)

let int_wrappers = {
  to_raw = (fun v -> Raw.Int v);
  of_raw = function
    | Raw.Int v -> v
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Int expected, got %a\n%!" Raw.to_channel r))}
class int_cp ?group name ?short_name default help = object (self)
  inherit [int] cp_custom_type int_wrappers ?group name ?short_name default help
  method get_spec = Arg.Int self#set
end

let float_wrappers = {
  to_raw = (fun v -> Raw.Float v);
  of_raw = function
    | Raw.Float v -> v
    | Raw.Int v -> float v
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Float expected, got %a\n%!" Raw.to_channel r))
}
class float_cp ?group name ?short_name default help = object (self)
  inherit [float] cp_custom_type float_wrappers ?group name ?short_name default help
  method get_spec = Arg.Float self#set
end

(* The Pervasives version is too restrictive *)
let bool_of_string s =
  match String.lowercase s with
    | "false" | "no" | "n" | "0" -> false (* "0" and "1" aren't used. *)
    | "true" | "yes" | "y" | "1" -> true
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Bool expected, got %s\n%!" r))
let bool_wrappers = {
  to_raw = (fun v -> Raw.String (string_of_bool v));
  of_raw = function
    | Raw.String v -> bool_of_string v
    | Raw.Int v -> v <> 0
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Bool expected, got %a\n%!" Raw.to_channel r))
}
class bool_cp ?group name ?short_name default help = object (self)
  inherit [bool] cp_custom_type bool_wrappers ?group name ?short_name default help
  method get_spec = Arg.Bool self#set
end

let string_wrappers = {
  to_raw = (fun v -> Raw.String v);
  of_raw = function
    | Raw.String v -> v
    | Raw.Int v -> string_of_int v
    | Raw.Float v -> string_of_float v
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.String expected, got %a\n%!" Raw.to_channel r))
}
class string_cp ?group name ?short_name default help = object (self)
  inherit [string] cp_custom_type string_wrappers ?group name ?short_name default help
  method private of_string s = s
  method get_spec = Arg.String self#set
end

let list_wrappers wrappers = {
  to_raw = (fun l -> Raw.List (List.map wrappers.to_raw l));
  of_raw = function
    | Raw.List l -> List.map wrappers.of_raw l
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.List expected, got %a\n%!" Raw.to_channel r))
}
class ['a] list_cp wrappers = ['a list] cp_custom_type (list_wrappers wrappers)

let option_wrappers wrappers = {
  to_raw = (function
    | Some v -> wrappers.to_raw v
    | None -> Raw.String "");
  of_raw = function
    | Raw.String s as v -> (
        if s = "" || s = "None" then None
        else if String.length s >= 5 && String.sub s 0 5 = "Some "
        then Some (wrappers.of_raw (Raw.String (String.sub s 5 (String.length s -5))))
        else Some (wrappers.of_raw v))
    | r -> Some (wrappers.of_raw r)}
class ['a] option_cp wrappers = ['a option] cp_custom_type (option_wrappers wrappers)

let enumeration_wrappers enum =
  let switched = List.map (fun (string,cons) -> cons,string) enum in
  {to_raw = (fun v -> Raw.String (List.assq v switched));
   of_raw = function
     | Raw.String s ->
         (try List.assoc s enum
          with Not_found -> failwith (Printf.sprintf "%s isn't a known constructor" s))
     | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw enumeration expected, got %a\n%!" Raw.to_channel r))
}
class ['a] enumeration_cp enum ?group name ?short_name default help = object (self)
  inherit ['a] cp_custom_type (enumeration_wrappers enum)
    ?group name ?short_name default help
  method get_spec = Arg.Symbol (List.map fst enum, (fun s -> self#set (List.assoc s enum)))
end

let tuple2_wrappers wrapa wrapb = {
  to_raw = (fun (a,b) -> Raw.Tuple [wrapa.to_raw a; wrapb.to_raw b]);
  of_raw = function
    | Raw.Tuple [a;b] -> wrapa.of_raw a, wrapb.of_raw b
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Tuple 2 expected, got %a\n%!" Raw.to_channel r))
}
class ['a, 'b] tuple2_cp wrapa wrapb = ['a*'b] cp_custom_type (tuple2_wrappers wrapa wrapb)

let tuple3_wrappers wrapa wrapb wrapc = {
  to_raw = (fun (a,b,c) -> Raw.Tuple[wrapa.to_raw a; wrapb.to_raw b; wrapc.to_raw c]);
  of_raw = function
    | Raw.Tuple [a;b;c] -> wrapa.of_raw a, wrapb.of_raw b, wrapc.of_raw c
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Tuple 3 expected, got %a\n%!" Raw.to_channel r))
}
class ['a,'b,'c] tuple3_cp wrapa wrapb wrapc =
  ['a*'b*'c] cp_custom_type (tuple3_wrappers wrapa wrapb wrapc)

let tuple4_wrappers wrapa wrapb wrapc wrapd = {
  to_raw=(fun (a,b,c,d)->Raw.Tuple[wrapa.to_raw a;wrapb.to_raw b;wrapc.to_raw c;wrapd.to_raw d]);
  of_raw = function
    | Raw.Tuple [a;b;c;d] -> wrapa.of_raw a, wrapb.of_raw b, wrapc.of_raw c, wrapd.of_raw d
    | r -> raise (Wrong_type (fun outchan -> Printf.fprintf outchan
                                "Raw.Tuple 4 expected, got %a\n%!" Raw.to_channel r))
}
class ['a,'b,'c,'d] tuple4_cp wrapa wrapb wrapc wrapd =
  ['a*'b*'c*'d] cp_custom_type (tuple4_wrappers wrapa wrapb wrapc wrapd)

class string2_cp = [string,string] tuple2_cp string_wrappers string_wrappers
(* class color_cp = string_cp *)
class font_cp = string_cp
class filename_cp = string_cp


(* ******************************************************************************** *)
(******************** Backward compatibility with module Flags.****************** *)
(* ******************************************************************************** *)

type 'a option_class = 'a wrappers
type 'a option_record = 'a cp
type options_file = {mutable filename:string; group:group}

let create_options_file filename = {filename = filename; group = new group}
let set_options_file options_file filename = options_file.filename <- filename
let load {filename=f; group = g} = g#read f
let append {group=g} filename = g#read filename
let save {filename=f; group = g} = g#write ~with_help:false f
let save_with_help {filename=f; group = g} = g#write ~with_help:true f
let define_option {group=group} name help option_class default =
  (new cp_custom_type option_class ~group name default help)
let option_hook cp f = cp#add_hook (fun _ _ -> f ())

let  string_option = string_wrappers
let   color_option = string_wrappers
let    font_option = string_wrappers
let     int_option =    int_wrappers
let    bool_option =   bool_wrappers
let   float_option =  float_wrappers
let string2_option = tuple2_wrappers string_wrappers string_wrappers

let option_option = option_wrappers
let list_option = list_wrappers
let sum_option = enumeration_wrappers
let tuple2_option (a,b) = tuple2_wrappers a b
let tuple3_option (a,b,c) = tuple3_wrappers a b c
let tuple4_option (a,b,c,d) = tuple4_wrappers a b c d

let ( !! ) cp = cp#get
let ( =:= ) cp value = cp#set value

let shortname cp = String.concat ":" cp#get_name
let get_help cp = cp#get_help

type option_value =
  Module of option_module
| StringValue of  string
| IntValue of int
| FloatValue of float
| List of option_value list
| SmallList of option_value list
and option_module = (string * option_value) list

let rec value_to_raw = function
  | Module a -> Raw.Section (List.map (fun (name,value) -> name, value_to_raw value) a)
  | StringValue a -> Raw.String a
  | IntValue a -> Raw.Int a
  | FloatValue a -> Raw.Float a
  | List a -> Raw.List (List.map value_to_raw a)
  | SmallList a -> Raw.Tuple (List.map value_to_raw a)
let rec raw_to_value = function
  | Raw.String a -> StringValue a
  | Raw.Int a -> IntValue a
  | Raw.Float a -> FloatValue a
  | Raw.List a -> List (List.map raw_to_value a)
  | Raw.Tuple a -> SmallList (List.map raw_to_value a)
  | Raw.Section a -> Module (List.map (fun (name,value) -> name, raw_to_value value) a)

let define_option_class _ of_option_value to_option_value =
  {to_raw = (fun a -> a |> to_option_value |> value_to_raw);
   of_raw = (fun a -> a |> raw_to_value |> of_option_value)}

let to_value {to_raw = to_raw} a = a |> to_raw |> raw_to_value
let from_value {of_raw = of_raw} a = a |> value_to_raw |> of_raw

let of_value_w wrappers a = a |> value_to_raw |> wrappers.of_raw
let to_value_w wrappers a = a |> wrappers.to_raw |> raw_to_value
(* fancy indentation when finishing this stub code, not good style :-) *)
let value_to_string : option_value -> string = of_value_w string_option
let  string_to_value = to_value_w  string_option
let value_to_int     = of_value_w     int_option
let     int_to_value = to_value_w     int_option
let value_to_bool    = of_value_w    bool_option
let    bool_to_value = to_value_w    bool_option
let value_to_float   = of_value_w   float_option
let   float_to_value = to_value_w   float_option
let value_to_string2 = of_value_w string2_option
let string2_to_value = to_value_w string2_option
let value_to_list of_value =
  let wrapper = define_option_class "" of_value (fun _ -> failwith "value_to_list") in
  of_value_w (list_option wrapper)
let list_to_value to_value =
  let wrapper = define_option_class "" (fun _ -> failwith "value_to_list") to_value in
  to_value_w (list_option wrapper)


==> anc/HoTT/coq-HoTT/ide/utils/config_file.mli <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(**
  This module implements a mechanism to handle configuration files.
  A configuration file is defined as a set of [variable = value] lines,
  where value can be
    a simple string (types int, string, bool...),
    a list of values between brackets (lists) or parentheses (tuples),
    or a set of [variable = value] lines between braces.
  The configuration file is automatically loaded and saved,
  and configuration parameters are manipulated inside the program as easily as references.

  Object implementation by Jean-Baptiste Rouquier.
*)

(** {1:lowlevelinterface Low level interface} *)
(** Skip this section on a first reading... *)

(** The type of cp freshly parsed from configuration file,
not yet wrapped in their proper type. *)
module Raw : sig
  type cp =
    | String of string (** base types, reproducing the tokens of Genlex *)
    | Int of int
    | Float of float
    | List of cp list (** compound types *)
    | Tuple of cp list
    | Section of (string * cp) list

  (** A parser. *)
  val of_string : string -> cp

  (** Used to print the values into a log file for instance. *)
  val to_channel : out_channel -> cp -> unit
end

(** A type used to specialize polymorphics classes and define new classes.
  {!Config_file.predefinedwrappers} are provided.
 *)
type 'a wrappers = { to_raw : 'a -> Raw.cp; of_raw : Raw.cp -> 'a; }

(** An exception raised by {!Config_file.cp.set_raw}
  when the argument doesn't have a suitable {!Config_file.Raw.cp} type.
  The function explains the problem and flush the output.*)
exception Wrong_type of (out_channel -> unit)

(* (\** {2 Miscellaneous functions} *\) *)

(* val bool_of_string : string -> bool *)

(** {1 High level interface} *)
(** {2 The two main classes} *)

(** A Configuration Parameter, in short cp, ie
  a value we can store in and read from a configuration file. *)
class type ['a] cp = object
  (** {1 Accessing methods} *)

  method get : 'a
  method set : 'a -> unit
  method get_default : 'a
  method get_help : string
  method get_name : string list

  (** Resets to the default value. *)
  method reset : unit

  (** {1 Miscellaneous} *)

  (** All the hooks are executed each time the method set is called,
    just after setting the new value.*)
  method add_hook : ('a -> 'a -> unit) -> unit

  (** Used to generate command line arguments in {!Config_file.group.command_line_args} *)
  method set_short_name : string -> unit

  (** [None] if no optional short_name was provided during object creation
    and [set_short_name] was never called.*)
  method get_short_name : string option

  (** {1 Methods for internal use} *)

  method get_formatted : Format.formatter -> unit
  method get_default_formatted : Format.formatter -> unit
  method get_help_formatted : Format.formatter -> unit

  method get_spec : Arg.spec
  method set_raw : Raw.cp -> unit
end

(** Unification over all possible ['a cp]:
  contains the main methods of ['a cp] except the methods using the type ['a].
  A [group] manipulates only [groupable_cp] for homogeneity. *)
type groupable_cp = <
  get_name : string list;
  get_short_name : string option;
  get_help : string;

  get_formatted : Format.formatter -> unit;
  get_default_formatted : Format.formatter -> unit;
  get_help_formatted : Format.formatter -> unit;
  get_spec : Arg.spec;

  reset : unit;
  set_raw : Raw.cp -> unit; >

(** Raised in case a name is already used.
  See {!Config_file.group.add} *)
exception Double_name

(** An exception possibly raised if we want to check that
  every cp is defined in a configuration file.
  See {!Config_file.group.read}.
*)
exception Missing_cp of groupable_cp

(** A group of cps, that can be loaded and saved,
or used to generate command line arguments.

The basic usage is to have only one group and one configuration file,
but this mechanism allows to have more,
for instance to have another smaller group for the options to pass on the command line.
*)
class group : object
  (** Adds a cp to the group.
    Note that the type ['a] must be lost
    to allow cps of different types to belong to the same group.
    @raise Double_name if [cp#get_name] is already used. *)
(*     method add : 'a cp -> 'a cp *)
    method add : 'a cp -> unit

    (**[write filename] saves all the cps into the configuration file [filename].*)
    method write : ?with_help:bool -> string -> unit

    (** [read filename] reads [filename]
      and stores the values it specifies into the cps belonging to this group.
      The file is created (and not read) if it doesn't exists.
      In the default behaviour, no warning is issued
      if not all cps are updated or if some values of [filename] aren't used.

      If [obsoletes] is specified,
      then prints in this file all the values that are
      in [filename] but not in this group.
      Those cps are likely to be erroneous or obsolete.
      Opens this file only if there is something to write in it.

      If [no_default] is [true], then raises [Missing_cp foo] if
      the cp [foo] isn't defined in [filename] but belongs to this group.

      [on_type_error groupable_cp value output filename in_channel]
      is called if the file doesn't give suitable value
      (string instead of int for instance, or a string not belonging to the expected enumeration)
      for the cp [groupable_cp].
      [value] is the value read from the file,
      [output] is the argument of {!Config_file.Wrong_type},
      [filename] is the same argument as the one given to read,
      and [in_channel] refers to [filename] to allow a function to close it if needed.
      Default behaviour is to print an error message and call [exit 1].
*)
    method read : ?obsoletes:string -> ?no_default:bool ->
      ?on_type_error : (groupable_cp -> Raw.cp -> (out_channel -> unit) ->
                          string -> in_channel -> unit) ->
      string -> unit

    (** Interface with module Arg.
      @param section_separator the string used to concatenate the name of a cp,
      to get the command line option name.
      ["-"] is a good default.
      @return a list that can be used with [Arg.parse] and [Arg.usage].*)
    method command_line_args : section_separator:string -> (string * Arg.spec * string) list
  end

(** {2 Predefined cp classes} *)

(** The last three non-optional arguments are always
  [name] (of type string list), [default_value] and [help] (of type string).

  [name] is the path to the cp: [["section";"subsection"; ...; "foo"]].
  It can consists of a single element but must not be empty.

  [short_name] will be added a "-" and used in
  {!Config_file.group.command_line_args}.

  [group], if provided, adds the freshly defined option to it
  (something like [initializer group#add self]).

  [help] needs not contain newlines, it will be automatically truncated where needed.
  It is mandatory but can be [""].
*)

class int_cp : ?group:group -> string list -> ?short_name:string -> int -> string -> [int] cp
class float_cp : ?group:group -> string list -> ?short_name:string -> float -> string -> [float] cp
class bool_cp : ?group:group -> string list -> ?short_name:string -> bool -> string -> [bool] cp
class string_cp : ?group:group -> string list -> ?short_name:string -> string -> string -> [string] cp
class ['a] list_cp : 'a wrappers -> ?group:group -> string list -> ?short_name:string -> 'a list -> string -> ['a list] cp
class ['a] option_cp : 'a wrappers -> ?group:group -> string list -> ?short_name:string -> 'a option -> string -> ['a option] cp
class ['a] enumeration_cp : (string * 'a) list -> ?group:group -> string list -> ?short_name:string -> 'a -> string -> ['a] cp
class ['a, 'b] tuple2_cp : 'a wrappers -> 'b wrappers -> ?group:group -> string list -> ?short_name:string -> 'a * 'b -> string -> ['a * 'b] cp
class ['a, 'b, 'c] tuple3_cp : 'a wrappers -> 'b wrappers -> 'c wrappers -> ?group:group -> string list -> ?short_name:string -> 'a * 'b * 'c -> string -> ['a * 'b * 'c] cp
class ['a, 'b, 'c, 'd] tuple4_cp : 'a wrappers -> 'b wrappers -> 'c wrappers -> 'd wrappers -> ?group:group -> string list -> ?short_name:string -> 'a * 'b * 'c * 'd -> string -> ['a * 'b * 'c * 'd] cp
class string2_cp : ?group:group -> string list -> ?short_name:string -> string * string -> string -> [string, string] tuple2_cp
(* class color_cp : ?group:group -> string list -> ?short_name:string -> string -> string -> string_cp *)
class font_cp : ?group:group -> string list -> ?short_name:string -> string -> string -> string_cp
class filename_cp : ?group:group -> string list -> ?short_name:string -> string -> string -> string_cp

(** {2:predefinedwrappers Predefined wrappers} *)

val int_wrappers : int wrappers
val float_wrappers : float wrappers
val bool_wrappers : bool wrappers
val string_wrappers : string wrappers
val list_wrappers : 'a wrappers -> 'a list wrappers
val option_wrappers : 'a wrappers -> 'a option wrappers

(** If you have a [type suit = Spades | Hearts | Diamond | Clubs], then
{[enumeration_wrappers ["spades",Spades; "hearts",Hearts; "diamond",Diamond; "clubs",Clubs]]}
will allow you to use cp of this type.
For sum types with not only constant constructors,
you will need to define your own cp class. *)
val enumeration_wrappers : (string * 'a) list -> 'a wrappers
val tuple2_wrappers : 'a wrappers -> 'b wrappers -> ('a * 'b) wrappers
val tuple3_wrappers : 'a wrappers -> 'b wrappers -> 'c wrappers -> ('a * 'b * 'c) wrappers
val tuple4_wrappers : 'a wrappers -> 'b wrappers -> 'c wrappers -> 'd wrappers -> ('a * 'b * 'c * 'd) wrappers

(** {2 Defining new cp classes} *)

(** To define a new cp class, you just have to provide an implementation for the wrappers
between your type [foo] and the type [Raw.cp].
Once you have your wrappers [w], write
{[class foo_cp = [foo] cp_custom_type w]}

For further details, have a look at the commented .ml file,
section "predefined cp classes".
*)
class ['a] cp_custom_type : 'a wrappers ->
  ?group:group -> string list -> ?short_name:string -> 'a -> string -> ['a] cp


(** {1 Backward compatibility}

Deprecated.

All the functions from the module Options are available, except:

- [prune_file]: use [group#write ?obsoletes:"foo.ml"].
- [smalllist_to_value], [smalllist_option]: use lists or tuples.
- [get_class].
- [class_hook]: hooks are local to a cp.
  If you want hooks global to a class,
  define a new class that inherit from {!Config_file.cp_custom_type}.
- [set_simple_option], [get_simple_option], [simple_options], [simple_args]:
  use {!Config_file.group.write}.
- [set_option_hook]: use {!Config_file.cp.add_hook}.
- [set_string_wrappers]: define a new class with {!Config_file.cp_custom_type}.

The old configurations files are readable by this module.
*)





(**/**)
type 'a option_class
type 'a option_record
type options_file

val create_options_file : string -> options_file
val set_options_file : options_file -> string -> unit
val load : options_file -> unit
val append : options_file -> string -> unit
val save : options_file -> unit
val save_with_help : options_file -> unit
(* val define_option : options_file -> *)
(*   string list ->  string -> 'a option_class -> 'a -> 'a option_record *)
val option_hook : 'a option_record -> (unit -> unit) -> unit

val string_option : string option_class
val color_option : string option_class
val font_option : string option_class
val int_option : int option_class
val bool_option : bool option_class
val float_option : float option_class
val string2_option : (string * string) option_class

val option_option : 'a option_class -> 'a option option_class
val list_option : 'a option_class -> 'a list option_class
val sum_option : (string * 'a) list -> 'a option_class
val tuple2_option :
  'a option_class * 'b option_class -> ('a * 'b) option_class
val tuple3_option : 'a option_class * 'b option_class * 'c option_class ->
  ('a * 'b * 'c) option_class
val tuple4_option :
    'a option_class * 'b option_class * 'c option_class * 'd option_class ->
  ('a * 'b * 'c * 'd) option_class

val ( !! ) : 'a option_record -> 'a
val ( =:= ) : 'a option_record -> 'a -> unit
val shortname : 'a option_record -> string
val get_help : 'a option_record -> string

type option_value =
  Module of option_module
| StringValue of  string
| IntValue of int
| FloatValue of float
| List of option_value list
| SmallList of option_value list
and option_module = (string * option_value) list

val define_option_class :
  string -> (option_value -> 'a) -> ('a -> option_value) -> 'a option_class

val to_value : 'a option_class -> 'a -> option_value
val from_value : 'a option_class -> option_value -> 'a

val value_to_string : option_value -> string
val string_to_value : string -> option_value
val value_to_int : option_value -> int
val int_to_value : int -> option_value
val bool_of_string : string -> bool
val value_to_bool : option_value -> bool
val bool_to_value : bool -> option_value
val value_to_float : option_value -> float
val float_to_value : float -> option_value
val value_to_string2 : option_value -> string * string
val string2_to_value : string * string -> option_value
val value_to_list : (option_value -> 'a) -> option_value -> 'a list
val list_to_value : ('a -> option_value) -> 'a list -> option_value


==> anc/HoTT/coq-HoTT/ide/utils/configwin.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

type parameter_kind = Configwin_types.parameter_kind

type configuration_structure =
    Configwin_types.configuration_structure =
    Section of string * GtkStock.id option * parameter_kind list
  | Section_list of string * GtkStock.id option * configuration_structure list

type return_button =
    Configwin_types.return_button =
    Return_apply
  | Return_ok
  | Return_cancel

let string_to_key = Configwin_types.string_to_key
let key_to_string = Configwin_types.key_to_string
let key_cp_wrapper = Configwin_types.key_cp_wrapper
class key_cp = Configwin_types.key_cp


let string = Configwin_ihm.string
let text = Configwin_ihm.text
let strings = Configwin_ihm.strings
let list = Configwin_ihm.list
let bool = Configwin_ihm.bool
let filename = Configwin_ihm.filename
let filenames = Configwin_ihm.filenames
let color = Configwin_ihm.color
let font = Configwin_ihm.font
let combo = Configwin_ihm.combo
let custom = Configwin_ihm.custom
let date = Configwin_ihm.date
let hotkey = Configwin_ihm.hotkey
let modifiers = Configwin_ihm.modifiers
let html = Configwin_ihm.html

let edit
    ?(apply=(fun () -> ()))
    title ?width ?height
    conf_struct_list =
  Configwin_ihm.edit ~with_apply: true ~apply title ?width ?height conf_struct_list

let get = Configwin_ihm.edit ~with_apply: false ~apply: (fun () -> ())

let simple_edit
    ?(apply=(fun () -> ()))
    title ?width ?height
    param_list = Configwin_ihm.simple_edit ~with_apply: true ~apply title ?width ?height param_list

let simple_get = Configwin_ihm.simple_edit
    ~with_apply: false ~apply: (fun () -> ())

let box = Configwin_ihm.box

let tabbed_box = Configwin_ihm.tabbed_box


==> anc/HoTT/coq-HoTT/ide/utils/configwin.mli <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** This module is the interface of the Configwin library. *)

(** {2 Types} *)

(** This type represents the different kinds of parameters. *)
type parameter_kind;;

(** This type represents the structure of the configuration window. *)
type configuration_structure =
  | Section of string * GtkStock.id option * parameter_kind list
       (** label of the section, icon, parameters *)
  | Section_list of string * GtkStock.id option * configuration_structure list
       (** label of the section, icon, list of the sub sections *)
;;

(** To indicate what button pushed the user when the window is closed. *)
type return_button =
    Return_apply
      (** The user clicked on Apply at least once before
	 closing the window with Cancel or the window manager. *)
  | Return_ok
      (** The user closed the window with the ok button. *)
  | Return_cancel
      (** The user closed the window with the cancel
	 button or the window manager but never clicked
	 on the apply button.*)


(** {2 The key option class (to use with the {!Config_file} library)} *)

val string_to_key : string -> Gdk.Tags.modifier list * int

val key_to_string : Gdk.Tags.modifier list * int -> string

val key_cp_wrapper : (Gdk.Tags.modifier list * int) Config_file.wrappers

class key_cp :
  ?group:Config_file.group ->
  string list ->
  ?short_name:string ->
  Gdk.Tags.modifier list * int ->
  string -> [Gdk.Tags.modifier list * int] Config_file.cp_custom_type

(** {2 Functions to create parameters} *)

(** [string label value] creates a string parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val string : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** [bool label value] creates a boolean parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val bool : ?editable: bool -> ?help: string ->
  ?f: (bool -> unit) -> string -> bool -> parameter_kind

(** [strings label value] creates a string list parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
   @param add the function returning a list of strings when the user wants to add strings
   (default returns an empty list).
   @param eq the comparison function, used not to have doubles in list. Default
   is [Pervasives.(=)]. If you want to allow doubles in the list, give a function
   always returning false.
*)
val strings : ?editable: bool -> ?help: string ->
  ?f: (string list -> unit) ->
    ?eq: (string -> string -> bool) ->
      ?add: (unit -> string list) ->
	string -> string list -> parameter_kind

(** [list label f_strings value] creates a list parameter.
   [f_strings] is a function taking a value and returning a list
   of strings to display it. The list length should be the same for
   any value, and the same as the titles list length. The [value]
   is the initial list.
   @param editable indicate if the value is editable (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
   @param eq the comparison function, used not to have doubles in list. Default
   is [Pervasives.(=)]. If you want to allow doubles in the list, give a function
   always returning false.
   @param edit an optional function to use to edit an element of the list.
     The function returns an element, no matter if element was changed or not.
     When this function is given, a "Edit" button appears next to the list.
   @param add the function returning a list of values when the user wants to add values
   (default returns an empty list).
   @param titles an optional list of titles for the list. If the [f_strings]
   function returns a list with more than one element, then you must give
   a list of titles.
   @param color an optional function returning the optional color for a given element.
   This color is used to display the element in the list. The default function returns
   no color for any element.
*)
val list : ?editable: bool -> ?help: string ->
  ?f: ('a list -> unit) ->
    ?eq: ('a -> 'a -> bool) ->
      ?edit: ('a -> 'a) ->
	?add: (unit -> 'a list) ->
	  ?titles: string list ->
	    ?color: ('a -> string option) ->
	      string ->
		('a -> string list) ->
		  'a list ->
		    parameter_kind

(** [color label value] creates a color parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val color : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** [font label value] creates a font parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val font : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** [combo label choices value] creates a combo parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
   @param new_allowed indicate if a entry not in the list of choices is accepted
   (default is [false]).
   @param blank_allowed indicate if the empty selection [""] is accepted
   (default is [false]).
*)
val combo : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) ->
    ?new_allowed: bool -> ?blank_allowed: bool ->
      string -> string list -> string -> parameter_kind

(** [text label value] creates a text parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the box for the text must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val text : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** Same as {!Configwin.text} but html bindings are available
   in the text widget. Use the [configwin_html_config] utility
   to edit your bindings.
*)
val html : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** [filename label value] creates a filename parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val filename : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: (string -> unit) -> string -> string -> parameter_kind

(** [filenames label value] creates a filename list parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
   @param eq the comparison function, used not to have doubles in list. Default
   is [Pervasives.(=)]. If you want to allow doubles in the list, give a function
   always returning false.
*)
val filenames : ?editable: bool -> ?help: string ->
  ?f: (string list -> unit) ->
    ?eq: (string -> string -> bool) ->
      string -> string list -> parameter_kind

(** [date label value] creates a date parameter.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
   @param f_string the function used to display the date as a string. The parameter
   is a tupe [(day,month,year)], where [month] is between [0] and [11]. The default
   function creates the string [year/month/day].
*)
val date : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: ((int * int * int) -> unit) ->
    ?f_string: ((int * int * int -> string)) ->
      string -> (int * int * int) -> parameter_kind

(** [hotkey label value] creates a hot key parameter.
   A hot key is defined by a list of modifiers and a key code.
   @param editable indicate if the value is editable (default is [true]).
   @param expand indicate if the entry widget must expand or not (default is [true]).
   @param help an optional help message.
   @param f the function called to apply the value (default function does nothing).
*)
val hotkey : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?f: ((Gdk.Tags.modifier list * int) -> unit) ->
    string -> (Gdk.Tags.modifier list * int) -> parameter_kind

val modifiers : ?editable: bool -> ?expand: bool -> ?help: string ->
  ?allow:(Gdk.Tags.modifier list) ->
  ?f: (Gdk.Tags.modifier list -> unit) ->
    string -> Gdk.Tags.modifier list -> parameter_kind

(** [custom box f expand] creates a custom parameter, with
   the given [box], the [f] function is called when the user
   wants to apply his changes, and [expand] indicates if the box
   must expand in its father.
   @param label if a value is specified, a the box is packed into a frame.
*)
val custom : ?label: string -> GPack.box -> (unit -> unit) -> bool -> parameter_kind

(** {2 Functions creating configuration windows and boxes} *)

(** This function takes a configuration structure and creates a window
   to configure the various parameters.
   @param apply this function is called when the apply button is clicked, after
   giving new values to parameters.
*)
val edit :
  ?apply: (unit -> unit) ->
  string ->
  ?width:int ->
  ?height:int ->
  configuration_structure list ->
  return_button

(** This function takes a configuration structure and creates a window used
   to get the various parameters from the user. It is the same window as edit but
   there is no apply button.*)
val get :
  string ->
  ?width:int ->
  ?height:int ->
  configuration_structure list ->
  return_button

(** This function takes a list of parameter specifications and
   creates a window to configure the various parameters.
   @param apply this function is called when the apply button is clicked, after
   giving new values to parameters.*)
val simple_edit :
  ?apply: (unit -> unit) ->
  string ->
  ?width:int ->
  ?height:int ->
  parameter_kind list -> return_button

(** This function takes a list of parameter specifications and
   creates a window to configure the various parameters,
   without Apply button.*)
val simple_get :
  string ->
  ?width:int ->
  ?height:int ->
  parameter_kind list -> return_button

(** Create a [GPack.box] with the list of given parameters,
   Return the box and the function to call to apply new values to parameters.
*)
val box : parameter_kind list -> GData.tooltips -> GPack.box * (unit -> unit)

(** Create a [GPack.box] with the list of given configuration structure list,
   and the given list of buttons (defined by their label and callback).
   Before calling the callback of a button, the [apply] function
   of each parameter is called.
*)
val tabbed_box : configuration_structure list ->
  (string * (unit -> unit)) list -> GData.tooltips -> GPack.box


==> anc/HoTT/coq-HoTT/ide/utils/configwin_ihm.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** This module contains the gui functions of Configwin.*)

open Configwin_types

module O = Config_file

class type widget =
  object
    method box : GObj.widget
    method apply : unit -> unit
  end

let file_html_config = Filename.concat Configwin_messages.home ".configwin_html"

let debug = false
let dbg s = if debug then Minilib.log s else ()

(** Return the config group for the html config file,
   and the option for bindings. *)
let html_config_file_and_option () =
  let ini = new O.group in
  let bindings = new O.list_cp
      Configwin_types.htmlbinding_cp_wrapper
      ~group: ini
      ["bindings"]
      ~short_name: "bd"
      [ { html_key = Configwin_types.string_to_key "A-b" ;
	  html_begin = "<b>";
	  html_end = "</b>" ;
	} ;
	{ html_key = Configwin_types.string_to_key "A-i" ;
	  html_begin = "<i>";
	  html_end = "</i>" ;
	}
      ]
      ""
  in
  ini#read file_html_config ;
  (ini, bindings)

(** This variable contains the last directory where the user selected a file.*)
let last_dir = ref "";;

(** This function allows the user to select a file and returns the
   selected file name. An optional function allows to change the
   behaviour of the ok button.
   A VOIR : mutli-selection ? *)
let select_files ?dir
    ?(fok : (string -> unit) option)
    the_title =
  let files = ref ([] : string list) in
  let fs = GWindow.file_selection ~modal:true
      ~title: the_title () in
  (* we set the previous directory, if no directory is given *)
  (
   match dir with
     None ->
       if !last_dir <> "" then
         let _ = fs#set_filename !last_dir in
         ()
       else
         ()
  | Some dir ->
      let _ = fs#set_filename !last_dir in
      ()
  );

  let _ = fs # connect#destroy ~callback: GMain.Main.quit in
  let _ = fs # ok_button # connect#clicked ~callback:
      (match fok with
        None ->
          (fun () -> files := [fs#filename] ; fs#destroy ())
      | Some f ->
          (fun () -> f fs#filename)
      )
  in
  let _ = fs # cancel_button # connect#clicked ~callback:fs#destroy in
  fs # show ();
  GMain.Main.main ();
  match !files with
  | [] ->
      []
  | [""] ->
      []
  | l ->
      (* we keep the directory in last_dir *)
      last_dir := Filename.dirname (List.hd l);
      l
;;

(** Make the user select a date. *)
let select_date title (day,mon,year) =
  let v_opt = ref None in
  let window = GWindow.dialog ~modal:true ~title () in
  let hbox = GPack.hbox ~border_width:10 ~packing:window#vbox#add () in
  let cal = GMisc.calendar ~packing: (hbox#pack ~expand: true) () in
  cal#select_month ~month: mon ~year: year ;
  cal#select_day day;
  let bbox = window#action_area in

  let bok = GButton.button ~label: Configwin_messages.mOk
      ~packing:(bbox#pack ~expand:true ~padding:4) ()
  in
  let bcancel = GButton.button ~label: Configwin_messages.mCancel
      ~packing:(bbox#pack ~expand:true ~padding:4) ()
  in
  ignore (bok#connect#clicked ~callback:
	    (fun () -> v_opt := Some (cal#date); window#destroy ()));
  ignore(bcancel#connect#clicked ~callback: window#destroy);

  bok#grab_default ();
  ignore(window#connect#destroy ~callback: GMain.Main.quit);
  window#set_position `CENTER;
  window#show ();
  GMain.Main.main ();
  !v_opt


(** This class builds a frame with a clist and two buttons :
   one to add items and one to remove the selected items.
   The class takes in parameter a function used to add items and
   a string list ref which is used to store the content of the clist.
   At last, a title for the frame  is also in parameter, so that
   each instance of the class creates a frame. *)
class ['a] list_selection_box
    (listref : 'a list ref)
    titles_opt
    help_opt
    f_edit_opt
    f_strings
    f_color
    (eq : 'a -> 'a -> bool)
    add_function title editable
    (tt:GData.tooltips)
    =
  let _ = dbg "list_selection_box" in
  let wev = GBin.event_box () in
  let wf = GBin.frame ~label: title ~packing: wev#add () in
  let hbox = GPack.hbox ~packing: wf#add () in
  (* the scroll window and the clist *)
  let wscroll = GBin.scrolled_window
      ~vpolicy: `AUTOMATIC
      ~hpolicy: `AUTOMATIC
      ~packing: (hbox#pack ~expand: true) ()
  in
  let wlist = match titles_opt with
    None ->
      GList.clist ~selection_mode: `MULTIPLE
	~titles_show: false
	~packing: wscroll#add ()
  | Some l ->
      GList.clist ~selection_mode: `MULTIPLE
	~titles: l
	~titles_show: true
	~packing: wscroll#add ()
  in
  let _ =
    match help_opt with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wev#coerce
  in  (* the vbox for the buttons *)
  let vbox_buttons = GPack.vbox () in
  let _ =
    if editable then
      let _ = hbox#pack ~expand: false vbox_buttons#coerce in
      ()
    else
      ()
  in
  let _ = dbg "list_selection_box: wb_add" in
  let wb_add = GButton.button
      ~label: Configwin_messages.mAdd
      ~packing: (vbox_buttons#pack ~expand:false ~padding:2)
      ()
  in
  let wb_edit = GButton.button
      ~label: Configwin_messages.mEdit
      ()
  in
  let _ = match f_edit_opt with
    None -> ()
  | Some _ -> vbox_buttons#pack ~expand:false ~padding:2 wb_edit#coerce
  in
  let wb_up = GButton.button
      ~label: Configwin_messages.mUp
      ~packing: (vbox_buttons#pack ~expand:false ~padding:2)
      ()
  in
  let wb_remove = GButton.button
      ~label: Configwin_messages.mRemove
      ~packing: (vbox_buttons#pack ~expand:false ~padding:2)
      ()
  in
  let _ = dbg "list_selection_box: object(self)" in
  object (self)
    (** the list of selected rows *)
    val mutable list_select = []

    (** This method returns the frame created. *)
    method box = wev

    method update l =
      (* set the new list in the provided listref *)
      listref := l;
      (* insert the elements in the clist *)
      wlist#freeze ();
      wlist#clear ();
      List.iter
	(fun ele ->
	  ignore (wlist#append (f_strings ele));
	  match f_color ele with
	    None -> ()
	  | Some c ->
	      try wlist#set_row ~foreground: (`NAME c) (wlist#rows - 1)
	      with _ -> ()
	)
	!listref;

      (match titles_opt with
	None -> wlist#columns_autosize ()
      |	Some _ -> GToolbox.autosize_clist wlist);
      wlist#thaw ();
      (* the list of selectd elements is now empty *)
      list_select <- []

    (** Move up the selected rows. *)
    method up_selected =
      let rec iter n selrows l =
	match selrows with
	  [] -> (l, [])
	| m :: qrows ->
	    match l with
	      [] -> ([],[])
	    | [_] -> (l,[])
	    | e1 :: e2 :: q when m = n + 1 ->
		let newl, newrows = iter (n+1) qrows (e1 :: q) in
		(e2 :: newl, n :: newrows)
	    | e1 :: q ->
		let newl, newrows = iter (n+1) selrows q in
		(e1 ::  newl, newrows)
      in
      let sorted_select = List.sort compare list_select in
      let new_list, new_rows = iter 0 sorted_select !listref in
      self#update new_list;
      List.iter (fun n -> wlist#select n 0) new_rows

    (** Make the user edit the first selected row. *)
    method edit_selected f_edit =
      let sorted_select = List.sort compare list_select in
      match sorted_select with
	[] -> ()
      |	n :: _ ->
	  try
	    let ele = List.nth !listref n in
	    let ele2 = f_edit ele in
	    let rec iter m = function
		[] -> []
	      |	e :: q ->
		  if n = m then
		    ele2 :: q
		  else
		    e :: (iter (m+1) q)
	    in
	    self#update (iter 0 !listref);
	    wlist#select n 0
	  with
	    Not_found ->
	      ()

    initializer
      (** create the functions called when the buttons are clicked *)
      let f_add () =
        (* get the files to add with the function provided *)
        let l = add_function () in
        (* remove from the list the ones which are already in
           the listref, using the eq predicate *)
        let l2 = List.fold_left
            (fun acc -> fun ele ->
              if List.exists (eq ele) acc then
                acc
              else
                acc @ [ele])
            !listref
            l
        in
        self#update l2
      in
      let f_remove () =
        (* remove the selected items from the listref and the clist *)
	let rec iter n = function
	    [] -> []
	  | h :: q ->
	      if List.mem n list_select then
		iter (n+1) q
	      else
		h :: (iter (n+1) q)
	in
        let new_list = iter 0 !listref in
        self#update new_list
      in
      let _ = dbg "list_selection_box: connecting wb_add" in
      (* connect the functions to the buttons *)
      ignore (wb_add#connect#clicked ~callback:f_add);
      let _ = dbg "list_selection_box: connecting wb_remove" in
      ignore (wb_remove#connect#clicked ~callback:f_remove);
      let _ = dbg "list_selection_box: connecting wb_up" in
      ignore (wb_up#connect#clicked ~callback:(fun () -> self#up_selected));
      (
       match f_edit_opt with
	 None -> ()
       | Some f ->
	   let _ = dbg "list_selection_box: connecting wb_edit" in
	   ignore (wb_edit#connect#clicked ~callback:(fun () -> self#edit_selected f))
      );
      (* connect the selection and deselection of items in the clist *)
      let f_select ~row ~column ~event =
        try
          list_select <- row :: list_select
        with
          Failure _ ->
            ()
      in
      let f_unselect ~row ~column ~event =
        try
          let new_list_select = List.filter (fun n -> n <> row) list_select in
          list_select <- new_list_select
        with
          Failure _ ->
            ()
      in
      (* connect the select and deselect events *)
      let _ = dbg "list_selection_box: connecting select_row" in
      ignore(wlist#connect#select_row ~callback:f_select);
      let _ = dbg "list_selection_box: connecting unselect_row" in
      ignore(wlist#connect#unselect_row ~callback:f_unselect);

      (* initialize the clist with the listref *)
      self#update !listref
  end;;


(** This class is used to build a box for a string parameter.*)
class string_param_box param (tt:GData.tooltips) =
  let _ = dbg "string_param_box" in
  let hbox = GPack.hbox () in
  let wev = GBin.event_box ~packing: (hbox#pack ~expand: false ~padding: 2) () in
  let _wl = GMisc.label ~text: param.string_label ~packing: wev#add () in
  let we = GEdit.entry
      ~editable: param.string_editable
      ~packing: (hbox#pack ~expand: param.string_expand ~padding: 2)
      ()
  in
  let _ =
    match param.string_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wev#coerce
  in
  let _ = we#set_text (param.string_to_string param.string_value) in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = param.string_of_string we#text in
      if new_value <> param.string_value then
	let _ = param.string_f_apply new_value in
	param.string_value <- new_value
      else
	()
  end ;;

(** This class is used to build a box for a combo parameter.*)
class combo_param_box param (tt:GData.tooltips) =
    let _ = dbg "combo_param_box" in
    let hbox = GPack.hbox () in
    let wev = GBin.event_box ~packing: (hbox#pack ~expand: false ~padding: 2) () in
    let _wl = GMisc.label ~text: param.combo_label ~packing: wev#add () in
    let _ =
      match param.combo_help with
	  None -> ()
	| Some help ->
	    tt#set_tip ~text: help ~privat: help wev#coerce
    in
    let get_value = if not param.combo_new_allowed then
      let wc = GEdit.combo_box_text
	~strings: param.combo_choices
	?active:(let rec aux i = function
		   |[] -> None
		   |h::_ when h = param.combo_value -> Some i
		   |_::t -> aux (succ i) t
		 in aux 0 param.combo_choices)
	~packing: (hbox#pack ~expand: param.combo_expand ~padding: 2)
	()
      in
	fun () -> match GEdit.text_combo_get_active wc with |None -> "" |Some s -> s
    else
      let (wc,_) = GEdit.combo_box_entry_text
	~strings: param.combo_choices
	~packing: (hbox#pack ~expand: param.combo_expand ~padding: 2)
	()
      in
      let _ = wc#entry#set_editable param.combo_editable in
      let _ = wc#entry#set_text param.combo_value in
	fun () -> wc#entry#text
    in
object (self)
  (** This method returns the main box ready to be packed. *)
  method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
  method apply =
    let new_value = get_value () in
      if new_value <> param.combo_value then
	let _ = param.combo_f_apply new_value in
	  param.combo_value <- new_value
      else
	()
end ;;

(** Class used to pack a custom box. *)
class custom_param_box param (tt:GData.tooltips) =
  let _ = dbg "custom_param_box" in
  let top =
    match param.custom_framed with
      None -> param.custom_box#coerce
    | Some l ->
	let wf = GBin.frame ~label: l () in
	wf#add param.custom_box#coerce;
	wf#coerce
  in
  object (self)
    method box = top
    method apply = param.custom_f_apply ()
  end

(** This class is used to build a box for a color parameter.*)
class color_param_box param (tt:GData.tooltips) =
  let _ = dbg "color_param_box" in
  let v = ref param.color_value in
  let hbox = GPack.hbox () in
  let wb = GButton.button ~label: param.color_label
      ~packing: (hbox#pack ~expand: false ~padding: 2) ()
  in
  let w_test = GMisc.arrow
      ~kind: `RIGHT
      ~shadow: `OUT
      ~width: 20
      ~height: 20
      ~packing: (hbox#pack ~expand: false ~padding: 2 )
      ()
  in
  let we = GEdit.entry
      ~editable: param.color_editable
      ~packing: (hbox#pack ~expand: param.color_expand ~padding: 2)
      ()
  in
  let _ =
    match param.color_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wb#coerce
  in
  let set_color s =
    let style = w_test#misc#style#copy in
    (
     try style#set_fg [ (`NORMAL, `NAME s) ; ]
     with _ -> ()
    );
    w_test#misc#set_style style;
  in
  let _ = set_color !v in
  let _ = we#set_text !v in
  let f_sel () =
    let dialog = GWindow.color_selection_dialog
	~title: param.color_label
	~modal: true
	~show: true
	()
    in
    let wb_ok = dialog#ok_button in
    let wb_cancel = dialog#cancel_button in
    let _ = dialog#connect#destroy ~callback:GMain.Main.quit in
    let _ = wb_ok#connect#clicked
	~callback:(fun () ->
(*	  let color = dialog#colorsel#color in
	  let r = (Gdk.Color.red color) in
	  let g = (Gdk.Color.green color)in
	  let b = (Gdk.Color.blue color) in
	  let s = Printf.sprintf "#%4X%4X%4X" r g b in
	  let _ =
	    for i = 1 to (String.length s) - 1 do
	      if s.[i] = ' ' then s.[i] <- '0'
	    done
	  in
	  we#set_text s ; *)
	  dialog#destroy ()
	)
    in
    let _ = wb_cancel#connect#clicked ~callback:dialog#destroy in
    GMain.Main.main ()
  in
  let _ =
    if param.color_editable then ignore (wb#connect#clicked ~callback:f_sel)
  in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = we#text in
      if new_value <> param.color_value then
	let _ = param.color_f_apply new_value in
	param.color_value <- new_value
      else
	()

    initializer
      ignore (we#connect#changed ~callback:(fun () -> set_color we#text));

  end ;;

(** This class is used to build a box for a font parameter.*)
class font_param_box param (tt:GData.tooltips) =
  let _ = dbg "font_param_box" in
  let v = ref param.font_value in
  let hbox = GPack.hbox () in
  let wb = GButton.button ~label: param.font_label
      ~packing: (hbox#pack ~expand: false ~padding: 2) ()
  in
  let we = GEdit.entry
      ~editable: false
      ~packing: (hbox#pack ~expand: param.font_expand ~padding: 2)
      ()
  in
  let _ =
    match param.font_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wb#coerce
  in
  let set_entry_font font_opt =
    match font_opt with
      None -> ()
    | Some s ->
	let style = we#misc#style#copy in
	(
	 try
	   let font = Gdk.Font.load_fontset s in
	   style#set_font font
	 with _ -> ()
	);
	we#misc#set_style style
  in
  let _ = set_entry_font (Some !v) in
  let _ = we#set_text !v in
  let f_sel () =
    let dialog = GWindow.font_selection_dialog
	~title: param.font_label
	~modal: true
	~show: true
	()
    in
    dialog#selection#set_font_name !v;
    let wb_ok = dialog#ok_button in
    let wb_cancel = dialog#cancel_button in
    let _ = dialog#connect#destroy ~callback:GMain.Main.quit in
    let _ = wb_ok#connect#clicked
	~callback:(fun () ->
	  let font = dialog#selection#font_name in
	  we#set_text font ;
	  set_entry_font (Some font);
	  dialog#destroy ()
	)
    in
    let _ = wb_cancel#connect#clicked ~callback:dialog#destroy in
    GMain.Main.main ()
  in
  let _ = if param.font_editable then ignore (wb#connect#clicked ~callback:f_sel) in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = we#text in
      if new_value <> param.font_value then
	let _ = param.font_f_apply new_value in
	param.font_value <- new_value
      else
	()
  end ;;

(** This class is used to build a box for a text parameter.*)
class text_param_box param (tt:GData.tooltips) =
  let _ = dbg "text_param_box" in
  let wf = GBin.frame ~label: param.string_label ~height: 100 () in
  let wev = GBin.event_box ~packing: wf#add () in
  let wscroll = GBin.scrolled_window
      ~vpolicy: `AUTOMATIC
      ~hpolicy: `AUTOMATIC
      ~packing: wev#add ()
  in
  let wview = GText.view
      ~editable: param.string_editable
      ~packing: wscroll#add
      ()
  in
  let _ =
    match param.string_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wev#coerce
  in
  let _ = dbg "text_param_box: buffer creation" in
  let buffer = GText.buffer () in

  let _ = wview#set_buffer buffer in
  let _ = buffer#insert (param.string_to_string param.string_value) in
  let _ = dbg "text_param_box: object(self)" in
  object (self)
    val wview = wview
    (** This method returns the main box ready to be packed. *)
    method box = wf#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let v = param.string_of_string (buffer#get_text ()) in
      if v <> param.string_value then
	(
	 dbg "apply new value !";
	 let _ = param.string_f_apply v in
	 param.string_value <- v
	)
      else
	()
  end ;;

(** This class is used to build a box a html parameter. *)
class html_param_box param (tt:GData.tooltips) =
  let _ = dbg "html_param_box" in
  object (self)
    inherit text_param_box param tt

    method private exec html_start html_end () =
      let (i1,i2) = wview#buffer#selection_bounds in
      let s = i1#get_text ~stop: i2 in
      match s with
	"" ->
	  wview#buffer#insert (html_start^html_end)
      |	_ ->
	  ignore (wview#buffer#insert ~iter: i2 html_end);
	  ignore (wview#buffer#insert ~iter: i1 html_start);
	  wview#buffer#place_cursor ~where: i2

    initializer
      dbg "html_param_box:initializer";
      let (_,html_bindings) = html_config_file_and_option () in
      dbg "html_param_box:connecting key press events";
      let add_shortcut hb =
	let (mods, k) = hb.html_key in
	Okey.add wview ~mods k (self#exec hb.html_begin hb.html_end)
      in
      List.iter add_shortcut html_bindings#get;
      dbg "html_param_box:end"
  end

(** This class is used to build a box for a boolean parameter.*)
class bool_param_box param (tt:GData.tooltips) =
  let _ = dbg "bool_param_box" in
  let wchk = GButton.check_button
      ~label: param.bool_label
      ()
  in
  let _ =
    match param.bool_help with
      None -> ()
    | Some help -> tt#set_tip ~text: help ~privat: help wchk#coerce
  in
  let _ = wchk#set_active param.bool_value in
  let _ = wchk#misc#set_sensitive param.bool_editable in

  object (self)
    (** This method returns the check button ready to be packed. *)
    method box = wchk#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = wchk#active in
      if new_value <> param.bool_value then
	let _ = param.bool_f_apply new_value in
	param.bool_value <- new_value
      else
	()
  end ;;

(** This class is used to build a box for a file name parameter.*)
class filename_param_box param (tt:GData.tooltips) =
  let _ = dbg "filename_param_box" in
  let hbox = GPack.hbox () in
  let wb = GButton.button ~label: param.string_label
      ~packing: (hbox#pack ~expand: false ~padding: 2) ()
  in
  let we = GEdit.entry
      ~editable: param.string_editable
      ~packing: (hbox#pack ~expand: param.string_expand ~padding: 2)
      ()
  in
  let _ =
    match param.string_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wb#coerce
  in
  let _ = we#set_text (param.string_to_string param.string_value) in

  let f_click () =
    match select_files param.string_label with
      [] ->
        ()
    | f :: _ ->
        we#set_text f
  in
  let _ =
    if param.string_editable then
      let _ = wb#connect#clicked ~callback:f_click in
      ()
    else
      ()
  in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = param.string_of_string we#text in
      if new_value <> param.string_value then
	let _ = param.string_f_apply new_value in
	param.string_value <- new_value
      else
	()
  end ;;

(** This class is used to build a box for a hot key parameter.*)
class hotkey_param_box param (tt:GData.tooltips) =
  let _ = dbg "hotkey_param_box" in
  let hbox = GPack.hbox () in
  let wev = GBin.event_box ~packing: (hbox#pack ~expand: false ~padding: 2) () in
  let _wl = GMisc.label ~text: param.hk_label ~packing: wev#add () in
  let we = GEdit.entry
      ~editable: false
      ~packing: (hbox#pack ~expand: param.hk_expand ~padding: 2)
      ()
  in
  let value = ref param.hk_value in
  let _ =
    match param.hk_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wev#coerce
  in
  let _ = we#set_text (Configwin_types.key_to_string param.hk_value) in
  let mods_we_dont_care = [`MOD2 ; `MOD3 ; `MOD4 ; `MOD5 ; `LOCK] in
  let capture ev =
    let key = GdkEvent.Key.keyval ev in
    let modifiers = GdkEvent.Key.state ev in
    let mods = List.filter
	(fun m -> not (List.mem m mods_we_dont_care))
	modifiers
    in
    value := (mods, key);
    we#set_text (Glib.Convert.locale_to_utf8 (Configwin_types.key_to_string !value));
    false
  in
  let _ =
    if param.hk_editable then
      ignore (we#event#connect#key_press ~callback:capture)
    else
      ()
  in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = !value in
      if new_value <> param.hk_value then
	let _ = param.hk_f_apply new_value in
	param.hk_value <- new_value
      else
	()
  end ;;

class modifiers_param_box param =
  let hbox = GPack.hbox () in
  let wev = GBin.event_box ~packing: (hbox#pack ~expand:true ~fill:true ~padding: 2) () in
  let _wl = GMisc.label ~text: param.md_label ~packing: wev#add () in
  let value = ref param.md_value in
  let _ = List.map (fun modifier ->
                      let but = GButton.toggle_button
                                  ~label:(Configwin_types.modifiers_to_string [modifier])
                                  ~active:(List.mem modifier param.md_value)
                                  ~packing:(hbox#pack ~expand:false) () in
                      ignore (but#connect#toggled
                                ~callback:(fun _ -> if but#active then value := modifier::!value
                                 else value := List.filter ((<>) modifier) !value)))
            param.md_allow
  in
  let _ =
    match param.md_help with
      None -> ()
    | Some help ->
       let tooltips = GData.tooltips () in
       ignore (hbox#connect#destroy ~callback: tooltips#destroy);
       tooltips#set_tip wev#coerce ~text: help ~privat: help
  in
  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      let new_value = !value in
      if new_value <> param.md_value then
	let _ = param.md_f_apply new_value in
	param.md_value <- new_value
      else
	()
  end ;;

(** This class is used to build a box for a date parameter.*)
class date_param_box param (tt:GData.tooltips) =
  let _ = dbg "date_param_box" in
  let v = ref param.date_value in
  let hbox = GPack.hbox () in
  let wb = GButton.button ~label: param.date_label
      ~packing: (hbox#pack ~expand: false ~padding: 2) ()
  in
  let we = GEdit.entry
      ~editable: false
      ~packing: (hbox#pack ~expand: param.date_expand ~padding: 2)
      ()
  in

  let _ =
    match param.date_help with
      None -> ()
    | Some help ->
	tt#set_tip ~text: help ~privat: help wb#coerce
  in

  let _ = we#set_text (param.date_f_string param.date_value) in
  let f_click () =
    match select_date param.date_label !v with
      None -> ()
    | Some (y,m,d) ->
	v := (d,m,y) ;
	we#set_text (param.date_f_string (d,m,y))
  in
  let _ =
    if param.date_editable then
      let _ = wb#connect#clicked ~callback:f_click in
      ()
    else
      ()
  in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = hbox#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      if !v <> param.date_value then
	let _ = param.date_f_apply !v in
	param.date_value <- !v
      else
	()
  end ;;

(** This class is used to build a box for a parameter whose values are a list.*)
class ['a] list_param_box (param : 'a list_param) (tt:GData.tooltips) =
  let _ = dbg "list_param_box" in
  let listref = ref param.list_value in
  let frame_selection = new list_selection_box
      listref
      param.list_titles
      param.list_help
      param.list_f_edit
      param.list_strings
      param.list_color
      param.list_eq
      param.list_f_add param.list_label param.list_editable
      tt
  in

  object (self)
    (** This method returns the main box ready to be packed. *)
    method box = frame_selection#box#coerce
    (** This method applies the new value of the parameter. *)
    method apply =
      param.list_f_apply !listref ;
      param.list_value <- !listref
  end ;;

(** This class creates a configuration box from a configuration structure *)
class configuration_box (tt : GData.tooltips) conf_struct =

  let main_box = GPack.hbox () in

  let columns = new GTree.column_list in
  let icon_col = columns#add GtkStock.conv in
  let label_col = columns#add Gobject.Data.string in
  let box_col = columns#add Gobject.Data.caml in
  let () = columns#lock () in

  let pane = GPack.paned `HORIZONTAL ~packing:main_box#add () in

  (* Tree view part *)
  let scroll = GBin.scrolled_window ~hpolicy:`NEVER ~packing:pane#pack1 () in
  let tree = GTree.tree_store columns in
  let view = GTree.view ~model:tree ~headers_visible:false ~packing:scroll#add_with_viewport () in
  let selection = view#selection in
  let _ = selection#set_mode `SINGLE in

  let menu_box = GPack.vbox ~packing:pane#pack2 () in

  let renderer = (GTree.cell_renderer_pixbuf [], ["stock-id", icon_col]) in
  let col = GTree.view_column ~renderer () in
  let _ = view#append_column col in

  let renderer = (GTree.cell_renderer_text [], ["text", label_col]) in
  let col = GTree.view_column ~renderer () in
  let _ = view#append_column col in

  let make_param (main_box : #GPack.box) = function
  | String_param p ->
    let box = new string_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Combo_param p ->
    let box = new combo_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Text_param p ->
    let box = new text_param_box p tt in
    let _ = main_box#pack ~expand: p.string_expand ~padding: 2 box#box in
    box
  | Bool_param p ->
    let box = new bool_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Filename_param p ->
    let box = new filename_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | List_param f ->
    let box = f tt in
    let _ = main_box#pack ~expand: true ~padding: 2 box#box in
    box
  | Custom_param p ->
    let box = new custom_param_box p tt in
    let _ = main_box#pack ~expand: p.custom_expand ~padding: 2 box#box in
    box
  | Color_param p ->
    let box = new color_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Font_param p ->
    let box = new font_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Date_param p ->
    let box = new date_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Hotkey_param p ->
    let box = new hotkey_param_box p tt in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Modifiers_param p ->
    let box = new modifiers_param_box p in
    let _ = main_box#pack ~expand: false ~padding: 2 box#box in
    box
  | Html_param p ->
    let box = new html_param_box p tt in
    let _ = main_box#pack ~expand: p.string_expand ~padding: 2 box#box in
    box
  in

  let set_icon iter = function
  | None -> ()
  | Some icon -> tree#set ~row:iter ~column:icon_col icon
  in

  (* Populate the tree *)

  let rec make_tree iter conf_struct =
    (* box is not shown at first *)
    let box = GPack.vbox ~packing:(menu_box#pack ~expand:true) ~show:false () in
    let new_iter = match iter with
    | None -> tree#append ()
    | Some parent -> tree#append ~parent ()
    in
    match conf_struct with
    | Section (label, icon, param_list) ->
      let params = List.map (make_param box) param_list in
      let widget =
        object
          method box = box#coerce
          method apply () = List.iter (fun param -> param#apply) params
        end
      in
      let () = tree#set ~row:new_iter ~column:label_col label in
      let () = set_icon new_iter icon in
      let () = tree#set ~row:new_iter ~column:box_col widget in
      ()
    | Section_list (label, icon, struct_list) ->
      let widget =
        object
      (* Section_list does not contain any effect widget, so we do not have to
         apply anything. *)
          method apply () = ()
          method box = box#coerce
        end
      in
      let () = tree#set ~row:new_iter ~column:label_col label in
      let () = set_icon new_iter icon in
      let () = tree#set ~row:new_iter ~column:box_col widget in
      List.iter (make_tree (Some new_iter)) struct_list
  in

  let () = List.iter (make_tree None) conf_struct in

  (* Dealing with signals *)

  let current_prop : widget option ref = ref None in

  let select_iter iter =
    let () = match !current_prop with
    | None -> ()
    | Some box -> box#box#misc#hide ()
    in
    let box = tree#get ~row:iter ~column:box_col in
    let () = box#box#misc#show () in
    current_prop := Some box
  in

  let when_selected () =
    let rows = selection#get_selected_rows in
    match rows with
    | [] -> ()
    | row :: _ ->
      let iter = tree#get_iter row in
      select_iter iter
  in

  (* Focus on a box when selected *)

  let _ = selection#connect#changed ~callback:when_selected in

  let _ = match tree#get_iter_first with
  | None -> ()
  | Some iter -> select_iter iter
  in

  object

    method box = main_box

    method apply =
      let foreach _ iter =
        let widget = tree#get ~row:iter ~column:box_col in
        widget#apply(); false
      in
      tree#foreach foreach

  end

(** Create a vbox with the list of given configuration structure list,
   and the given list of buttons (defined by their label and callback).
   Before calling the callback of a button, the [apply] function
   of each parameter is called.
*)
let tabbed_box conf_struct_list buttons tooltips =
  let param_box =
       new configuration_box tooltips conf_struct_list
  in
  let f_apply () = param_box#apply
  in
  let hbox_buttons = GPack.hbox ~packing: (param_box#box#pack ~expand: false ~padding: 4) () in
  let rec iter_buttons ?(grab=false) = function
      [] ->
        ()
    | (label, callb) :: q ->
        let b = GButton.button ~label: label
            ~packing:(hbox_buttons#pack ~expand:true ~fill: true ~padding:4) ()
        in
        ignore (b#connect#clicked ~callback:
		  (fun () -> f_apply (); callb ()));
        (* If it's the first button then give it the focus *)
        if grab then b#grab_default ();

        iter_buttons q
  in
  iter_buttons ~grab: true buttons;

  param_box#box

(** This function takes a configuration structure list and creates a window
   to configure the various parameters. *)
let edit ?(with_apply=true)
    ?(apply=(fun () -> ()))
    title ?width ?height
    conf_struct =
  let dialog = GWindow.dialog
    ~position:`CENTER
    ~modal: true ~title: title
    ?height ?width
    ()
  in
  let tooltips = GData.tooltips () in

  let config_box = new configuration_box tooltips conf_struct in

  let _ = dialog#vbox#add config_box#box#coerce in

  if with_apply then
    dialog#add_button Configwin_messages.mApply `APPLY;

  dialog#add_button Configwin_messages.mOk `OK;
  dialog#add_button Configwin_messages.mCancel `CANCEL;

  let destroy () =
    tooltips#destroy () ;
    dialog#destroy ();
  in
  let rec iter rep =
    try
      match dialog#run () with
        | `APPLY  -> config_box#apply; iter Return_apply
        | `OK -> config_box#apply; destroy (); Return_ok
        | _ -> destroy (); rep
    with
        Failure s ->
          GToolbox.message_box ~title:"Error" s; iter rep
      | e ->
          GToolbox.message_box ~title:"Error" (Printexc.to_string e); iter rep
  in
    iter Return_cancel

(** Create a vbox with the list of given parameters. *)
let box param_list tt =
  let main_box = GPack.vbox  () in
  let f parameter =
    match parameter with
      String_param p ->
	let box = new string_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Combo_param p ->
	let box = new combo_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Text_param p ->
	let box = new text_param_box p tt in
	let _ = main_box#pack ~expand: p.string_expand ~padding: 2 box#box in
	box
    | Bool_param p ->
	let box = new bool_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Filename_param p ->
	let box = new filename_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | List_param f ->
	let box = f tt in
	let _ = main_box#pack ~expand: true ~padding: 2 box#box in
	box
    | Custom_param p ->
	let box = new custom_param_box p tt in
	let _ = main_box#pack ~expand: p.custom_expand ~padding: 2 box#box in
	box
    | Color_param p ->
	let box = new color_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Font_param p ->
	let box = new font_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Date_param p ->
	let box = new date_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Hotkey_param p ->
	let box = new hotkey_param_box p tt in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Modifiers_param p ->
	let box = new modifiers_param_box p in
	let _ = main_box#pack ~expand: false ~padding: 2 box#box in
	box
    | Html_param p ->
	let box = new html_param_box p tt in
	let _ = main_box#pack ~expand: p.string_expand ~padding: 2 box#box in
	box
  in
  let list_param_box = List.map f param_list in
  let f_apply () =
    List.iter (fun param_box -> param_box#apply) list_param_box
  in
  (main_box, f_apply)

(** This function takes a list of parameter specifications and
   creates a window to configure the various parameters.*)
let simple_edit ?(with_apply=true)
    ?(apply=(fun () -> ()))
    title ?width ?height
    param_list =
  let dialog = GWindow.dialog
      ~modal: true ~title: title
      ?height ?width
      ()
  in
  let tooltips = GData.tooltips () in
  if with_apply then
    dialog#add_button Configwin_messages.mApply `APPLY;

  dialog#add_button Configwin_messages.mOk `OK;
  dialog#add_button Configwin_messages.mCancel `CANCEL;

  let (box, f_apply) = box param_list tooltips in
  dialog#vbox#pack ~expand: true ~fill: true box#coerce;

  let destroy () =
    tooltips#destroy () ;
    dialog#destroy ();
  in
  let rec iter rep =
    try
      match dialog#run () with
      | `APPLY  -> f_apply (); apply (); iter Return_apply
      | `OK -> f_apply () ; destroy () ; Return_ok
      | _ -> destroy (); rep
    with
      Failure s ->
	GToolbox.message_box ~title:"Error" s; iter rep
    | e ->
	GToolbox.message_box ~title:"Error" (Printexc.to_string e); iter rep
  in
  iter Return_cancel


let edit_string l s =
  match GToolbox.input_string ~title: l ~text: s Configwin_messages.mValue with
    None -> s
  | Some s2 -> s2

(** Create a string param. *)
let string ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  String_param
    {
      string_label = label ;
      string_help = help ;
      string_value = v ;
      string_editable = editable ;
      string_f_apply = f ;
      string_expand = expand ;
      string_to_string = (fun x -> x) ;
      string_of_string = (fun x -> x) ;
    }

(** Create a bool param. *)
let bool ?(editable=true) ?help ?(f=(fun _ -> ())) label v =
  Bool_param
    {
      bool_label = label ;
      bool_help = help ;
      bool_value = v ;
      bool_editable = editable ;
      bool_f_apply = f ;
    }

(** Create a list param. *)
let list ?(editable=true) ?help
    ?(f=(fun (_:'a list) -> ()))
    ?(eq=Pervasives.(=))
    ?(edit:('a -> 'a) option)
    ?(add=(fun () -> ([] : 'a list)))
    ?titles ?(color=(fun (_:'a) -> (None : string option)))
    label (f_strings : 'a -> string list) v =
  List_param
    (fun tt ->
	new list_param_box
	  {
	    list_label = label ;
	    list_help = help ;
	    list_value = v ;
	    list_editable = editable ;
	    list_titles = titles;
	    list_eq = eq ;
	    list_strings = f_strings ;
	    list_color = color ;
	    list_f_edit = edit ;
	    list_f_add = add ;
	    list_f_apply = f ;
	  }
	  tt
    )

(** Create a strings param. *)
let strings ?(editable=true) ?help
    ?(f=(fun _ -> ()))
    ?(eq=Pervasives.(=))
    ?(add=(fun () -> [])) label v =
  list ~editable ?help ~f ~eq ~edit: (edit_string label) ~add label (fun s -> [s]) v

(** Create a color param. *)
let color ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  Color_param
    {
      color_label = label ;
      color_help = help ;
      color_value = v ;
      color_editable = editable ;
      color_f_apply = f ;
      color_expand = expand ;
    }

(** Create a font param. *)
let font ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  Font_param
    {
      font_label = label ;
      font_help = help ;
      font_value = v ;
      font_editable = editable ;
      font_f_apply = f ;
      font_expand = expand ;
    }

(** Create a combo param. *)
let combo ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ()))
    ?(new_allowed=false)
    ?(blank_allowed=false) label choices v =
  Combo_param
    {
      combo_label = label ;
      combo_help = help ;
      combo_value = v ;
      combo_editable = editable ;
      combo_choices = choices ;
      combo_new_allowed = new_allowed ;
      combo_blank_allowed = blank_allowed ;
      combo_f_apply = f ;
      combo_expand = expand ;
    }

(** Create a text param. *)
let text ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  Text_param
    {
      string_label = label ;
      string_help = help ;
      string_value = v ;
      string_editable = editable ;
      string_f_apply = f ;
      string_expand = expand ;
      string_to_string = (fun x -> x) ;
      string_of_string = (fun x -> x) ;
    }

(** Create a html param. *)
let html ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  Html_param
    {
      string_label = label ;
      string_help = help ;
      string_value = v ;
      string_editable = editable ;
      string_f_apply = f ;
      string_expand = expand ;
      string_to_string = (fun x -> x) ;
      string_of_string = (fun x -> x) ;
    }

(** Create a filename param. *)
let filename ?(editable=true) ?(expand=true)?help ?(f=(fun _ -> ())) label v =
  Filename_param
    {
      string_label = label ;
      string_help = help ;
      string_value = v ;
      string_editable = editable ;
      string_f_apply = f ;
      string_expand = expand ;
      string_to_string = (fun x -> x) ;
      string_of_string = (fun x -> x) ;
    }

(** Create a filenames param.*)
let filenames ?(editable=true) ?help ?(f=(fun _ -> ()))
    ?(eq=Pervasives.(=))
    label v =
  let add () = select_files label in
  list ~editable ?help ~f ~eq ~add label (fun s -> [Glib.Convert.locale_to_utf8 s]) v

(** Create a date param. *)
let date ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ()))
    ?(f_string=(fun(d,m,y)-> Printf.sprintf "%d/%d/%d" y (m+1) d))
    label v =
  Date_param
    {
      date_label = label ;
      date_help = help ;
      date_value = v ;
      date_editable = editable ;
      date_f_string = f_string ;
      date_f_apply = f ;
      date_expand = expand ;
    }

(** Create a hot key param. *)
let hotkey ?(editable=true) ?(expand=true) ?help ?(f=(fun _ -> ())) label v =
  Hotkey_param
    {
      hk_label = label ;
      hk_help = help ;
      hk_value = v ;
      hk_editable = editable ;
      hk_f_apply = f ;
      hk_expand = expand ;
    }

let modifiers
  ?(editable=true)
  ?(expand=true)
  ?help
  ?(allow=[`CONTROL;`SHIFT;`LOCK;`MOD1;`MOD2;`MOD3;`MOD4;`MOD5])
  ?(f=(fun _ -> ())) label v =
  Modifiers_param
    {
      md_label = label ;
      md_help = help ;
      md_value = v ;
      md_editable = editable ;
      md_f_apply = f ;
      md_expand = expand ;
      md_allow = allow ;
    }

(** Create a custom param.*)
let custom ?label box f expand =
  Custom_param
    {
      custom_box = box ;
      custom_f_apply = f ;
      custom_expand = expand ;
      custom_framed = label ;
    }


==> anc/HoTT/coq-HoTT/ide/utils/configwin_keys.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** Key codes

   Ce fichier provient de X11/keysymdef.h
   les noms des symboles deviennent : XK_ -> xk_

   Thanks to Fabrice Le Fessant.
*)

let xk_VoidSymbol		= 0xFFFFFF	(** void symbol *)


(** TTY Functions, cleverly chosen to map to ascii, for convenience of
  programming, but could have been arbitrary (at the cost of lookup
  tables in client code.
*)

let xk_BackSpace		= 0xFF08	(** back space, back char *)
let xk_Tab			= 0xFF09
let xk_Linefeed		= 0xFF0A	(** Linefeed, LF *)
let xk_Clear		= 0xFF0B
let xk_Return		= 0xFF0D	(** Return, enter *)
let xk_Pause		= 0xFF13	(** Pause, hold *)
let xk_Scroll_Lock		= 0xFF14
let xk_Sys_Req		= 0xFF15
let xk_Escape		= 0xFF1B
let xk_Delete		= 0xFFFF	(** Delete, rubout *)



(** International & multi-key character composition *)

let xk_Multi_key		= 0xFF20  (** Multi-key character compose *)

(** Japanese keyboard support *)

let xk_Kanji		= 0xFF21	(** Kanji, Kanji convert *)
let xk_Muhenkan		= 0xFF22  (** Cancel Conversion *)
let xk_Henkan_Mode		= 0xFF23  (** Start/Stop Conversion *)
let xk_Henkan		= 0xFF23  (** Alias for Henkan_Mode *)
let xk_Romaji		= 0xFF24  (** to Romaji *)
let xk_Hiragana		= 0xFF25  (** to Hiragana *)
let xk_Katakana		= 0xFF26  (** to Katakana *)
let xk_Hiragana_Katakana	= 0xFF27  (** Hiragana/Katakana toggle *)
let xk_Zenkaku		= 0xFF28  (** to Zenkaku *)
let xk_Hankaku		= 0xFF29  (** to Hankaku *)
let xk_Zenkaku_Hankaku	= 0xFF2A  (** Zenkaku/Hankaku toggle *)
let xk_Touroku		= 0xFF2B  (** Add to Dictionary *)
let xk_Massyo		= 0xFF2C  (** Delete from Dictionary *)
let xk_Kana_Lock		= 0xFF2D  (** Kana Lock *)
let xk_Kana_Shift		= 0xFF2E  (** Kana Shift *)
let xk_Eisu_Shift		= 0xFF2F  (** Alphanumeric Shift *)
let xk_Eisu_toggle		= 0xFF30  (** Alphanumeric toggle *)

(** = 0xFF31 thru = 0xFF3F are under xk_KOREAN *)

(** Cursor control & motion *)

let xk_Home			= 0xFF50
let xk_Left			= 0xFF51	(** Move left, left arrow *)
let xk_Up			= 0xFF52	(** Move up, up arrow *)
let xk_Right		= 0xFF53	(** Move right, right arrow *)
let xk_Down			= 0xFF54	(** Move down, down arrow *)
let xk_Prior		= 0xFF55	(** Prior, previous *)
let xk_Page_Up		= 0xFF55
let xk_Next			= 0xFF56	(** Next *)
let xk_Page_Down		= 0xFF56
let xk_End			= 0xFF57	(** EOL *)
let xk_Begin		= 0xFF58	(** BOL *)


(** Misc Functions *)

let xk_Select		= 0xFF60	(** Select, mark *)
let xk_Print		= 0xFF61
let xk_Execute		= 0xFF62	(** Execute, run, do *)
let xk_Insert		= 0xFF63	(** Insert, insert here *)
let xk_Undo			= 0xFF65	(** Undo, oops *)
let xk_Redo			= 0xFF66	(** redo, again *)
let xk_Menu			= 0xFF67
let xk_Find			= 0xFF68	(** Find, search *)
let xk_Cancel		= 0xFF69	(** Cancel, stop, abort, exit *)
let xk_Help			= 0xFF6A	(** Help *)
let xk_Break		= 0xFF6B
let xk_Mode_switch		= 0xFF7E	(** Character set switch *)
let xk_script_switch        = 0xFF7E  (** Alias for mode_switch *)
let xk_Num_Lock		= 0xFF7F

(** Keypad Functions, keypad numbers cleverly chosen to map to ascii *)

let xk_KP_Space		= 0xFF80	(** space *)
let xk_KP_Tab		= 0xFF89
let xk_KP_Enter		= 0xFF8D	(** enter *)
let xk_KP_F1		= 0xFF91	(** PF1, KP_A, ... *)
let xk_KP_F2		= 0xFF92
let xk_KP_F3		= 0xFF93
let xk_KP_F4		= 0xFF94
let xk_KP_Home		= 0xFF95
let xk_KP_Left		= 0xFF96
let xk_KP_Up		= 0xFF97
let xk_KP_Right		= 0xFF98
let xk_KP_Down		= 0xFF99
let xk_KP_Prior		= 0xFF9A
let xk_KP_Page_Up		= 0xFF9A
let xk_KP_Next		= 0xFF9B
let xk_KP_Page_Down		= 0xFF9B
let xk_KP_End		= 0xFF9C
let xk_KP_Begin		= 0xFF9D
let xk_KP_Insert		= 0xFF9E
let xk_KP_Delete		= 0xFF9F
let xk_KP_Equal		= 0xFFBD	(** equals *)
let xk_KP_Multiply		= 0xFFAA
let xk_KP_Add		= 0xFFAB
let xk_KP_Separator		= 0xFFAC	(** separator, often comma *)
let xk_KP_Subtract		= 0xFFAD
let xk_KP_Decimal		= 0xFFAE
let xk_KP_Divide		= 0xFFAF

let xk_KP_0			= 0xFFB0
let xk_KP_1			= 0xFFB1
let xk_KP_2			= 0xFFB2
let xk_KP_3			= 0xFFB3
let xk_KP_4			= 0xFFB4
let xk_KP_5			= 0xFFB5
let xk_KP_6			= 0xFFB6
let xk_KP_7			= 0xFFB7
let xk_KP_8			= 0xFFB8
let xk_KP_9			= 0xFFB9



(*
 * Auxilliary Functions; note the duplicate definitions for left and right
 * function keys;  Sun keyboards and a few other manufactures have such
 * function key groups on the left and/or right sides of the keyboard.
 * We've not found a keyboard with more than 35 function keys total.
 *)

let xk_F1			= 0xFFBE
let xk_F2			= 0xFFBF
let xk_F3			= 0xFFC0
let xk_F4			= 0xFFC1
let xk_F5			= 0xFFC2
let xk_F6			= 0xFFC3
let xk_F7			= 0xFFC4
let xk_F8			= 0xFFC5
let xk_F9			= 0xFFC6
let xk_F10			= 0xFFC7
let xk_F11			= 0xFFC8
let xk_L1			= 0xFFC8
let xk_F12			= 0xFFC9
let xk_L2			= 0xFFC9
let xk_F13			= 0xFFCA
let xk_L3			= 0xFFCA
let xk_F14			= 0xFFCB
let xk_L4			= 0xFFCB
let xk_F15			= 0xFFCC
let xk_L5			= 0xFFCC
let xk_F16			= 0xFFCD
let xk_L6			= 0xFFCD
let xk_F17			= 0xFFCE
let xk_L7			= 0xFFCE
let xk_F18			= 0xFFCF
let xk_L8			= 0xFFCF
let xk_F19			= 0xFFD0
let xk_L9			= 0xFFD0
let xk_F20			= 0xFFD1
let xk_L10			= 0xFFD1
let xk_F21			= 0xFFD2
let xk_R1			= 0xFFD2
let xk_F22			= 0xFFD3
let xk_R2			= 0xFFD3
let xk_F23			= 0xFFD4
let xk_R3			= 0xFFD4
let xk_F24			= 0xFFD5
let xk_R4			= 0xFFD5
let xk_F25			= 0xFFD6
let xk_R5			= 0xFFD6
let xk_F26			= 0xFFD7
let xk_R6			= 0xFFD7
let xk_F27			= 0xFFD8
let xk_R7			= 0xFFD8
let xk_F28			= 0xFFD9
let xk_R8			= 0xFFD9
let xk_F29			= 0xFFDA
let xk_R9			= 0xFFDA
let xk_F30			= 0xFFDB
let xk_R10			= 0xFFDB
let xk_F31			= 0xFFDC
let xk_R11			= 0xFFDC
let xk_F32			= 0xFFDD
let xk_R12			= 0xFFDD
let xk_F33			= 0xFFDE
let xk_R13			= 0xFFDE
let xk_F34			= 0xFFDF
let xk_R14			= 0xFFDF
let xk_F35			= 0xFFE0
let xk_R15			= 0xFFE0

(** Modifiers *)

let xk_Shift_L		= 0xFFE1	(** Left shift *)
let xk_Shift_R		= 0xFFE2	(** Right shift *)
let xk_Control_L		= 0xFFE3	(** Left control *)
let xk_Control_R		= 0xFFE4	(** Right control *)
let xk_Caps_Lock		= 0xFFE5	(** Caps lock *)
let xk_Shift_Lock		= 0xFFE6	(** Shift lock *)

let xk_Meta_L		= 0xFFE7	(** Left meta *)
let xk_Meta_R		= 0xFFE8	(** Right meta *)
let xk_Alt_L		= 0xFFE9	(** Left alt *)
let xk_Alt_R		= 0xFFEA	(** Right alt *)
let xk_Super_L		= 0xFFEB	(** Left super *)
let xk_Super_R		= 0xFFEC	(** Right super *)
let xk_Hyper_L		= 0xFFED	(** Left hyper *)
let xk_Hyper_R		= 0xFFEE	(** Right hyper *)


(*
 * ISO 9995 Function and Modifier Keys
 * Byte 3 = = 0xFE
 *)


let	xk_ISO_Lock					= 0xFE01
let	xk_ISO_Level2_Latch				= 0xFE02
let	xk_ISO_Level3_Shift				= 0xFE03
let	xk_ISO_Level3_Latch				= 0xFE04
let	xk_ISO_Level3_Lock				= 0xFE05
let	xk_ISO_Group_Shift		= 0xFF7E	(** Alias for mode_switch *)
let	xk_ISO_Group_Latch				= 0xFE06
let	xk_ISO_Group_Lock				= 0xFE07
let	xk_ISO_Next_Group				= 0xFE08
let	xk_ISO_Next_Group_Lock				= 0xFE09
let	xk_ISO_Prev_Group				= 0xFE0A
let	xk_ISO_Prev_Group_Lock				= 0xFE0B
let	xk_ISO_First_Group				= 0xFE0C
let	xk_ISO_First_Group_Lock				= 0xFE0D
let	xk_ISO_Last_Group				= 0xFE0E
let	xk_ISO_Last_Group_Lock				= 0xFE0F

let	xk_ISO_Left_Tab					= 0xFE20
let	xk_ISO_Move_Line_Up				= 0xFE21
let	xk_ISO_Move_Line_Down				= 0xFE22
let	xk_ISO_Partial_Line_Up				= 0xFE23
let	xk_ISO_Partial_Line_Down			= 0xFE24
let	xk_ISO_Partial_Space_Left			= 0xFE25
let	xk_ISO_Partial_Space_Right			= 0xFE26
let	xk_ISO_Set_Margin_Left				= 0xFE27
let	xk_ISO_Set_Margin_Right				= 0xFE28
let	xk_ISO_Release_Margin_Left			= 0xFE29
let	xk_ISO_Release_Margin_Right			= 0xFE2A
let	xk_ISO_Release_Both_Margins			= 0xFE2B
let	xk_ISO_Fast_Cursor_Left				= 0xFE2C
let	xk_ISO_Fast_Cursor_Right			= 0xFE2D
let	xk_ISO_Fast_Cursor_Up				= 0xFE2E
let	xk_ISO_Fast_Cursor_Down				= 0xFE2F
let	xk_ISO_Continuous_Underline			= 0xFE30
let	xk_ISO_Discontinuous_Underline			= 0xFE31
let	xk_ISO_Emphasize				= 0xFE32
let	xk_ISO_Center_Object				= 0xFE33
let	xk_ISO_Enter					= 0xFE34

let	xk_dead_grave					= 0xFE50
let	xk_dead_acute					= 0xFE51
let	xk_dead_circumflex				= 0xFE52
let	xk_dead_tilde					= 0xFE53
let	xk_dead_macron					= 0xFE54
let	xk_dead_breve					= 0xFE55
let	xk_dead_abovedot				= 0xFE56
let	xk_dead_diaeresis				= 0xFE57
let	xk_dead_abovering				= 0xFE58
let	xk_dead_doubleacute				= 0xFE59
let	xk_dead_caron					= 0xFE5A
let	xk_dead_cedilla					= 0xFE5B
let	xk_dead_ogonek					= 0xFE5C
let	xk_dead_iota					= 0xFE5D
let	xk_dead_voiced_sound				= 0xFE5E
let	xk_dead_semivoiced_sound			= 0xFE5F
let	xk_dead_belowdot				= 0xFE60

let	xk_First_Virtual_Screen				= 0xFED0
let	xk_Prev_Virtual_Screen				= 0xFED1
let	xk_Next_Virtual_Screen				= 0xFED2
let	xk_Last_Virtual_Screen				= 0xFED4
let	xk_Terminate_Server				= 0xFED5

let	xk_AccessX_Enable				= 0xFE70
let	xk_AccessX_Feedback_Enable			= 0xFE71
let	xk_RepeatKeys_Enable				= 0xFE72
let	xk_SlowKeys_Enable				= 0xFE73
let	xk_BounceKeys_Enable				= 0xFE74
let	xk_StickyKeys_Enable				= 0xFE75
let	xk_MouseKeys_Enable				= 0xFE76
let	xk_MouseKeys_Accel_Enable			= 0xFE77
let	xk_Overlay1_Enable				= 0xFE78
let	xk_Overlay2_Enable				= 0xFE79
let	xk_AudibleBell_Enable				= 0xFE7A

let	xk_Pointer_Left					= 0xFEE0
let	xk_Pointer_Right				= 0xFEE1
let	xk_Pointer_Up					= 0xFEE2
let	xk_Pointer_Down					= 0xFEE3
let	xk_Pointer_UpLeft				= 0xFEE4
let	xk_Pointer_UpRight				= 0xFEE5
let	xk_Pointer_DownLeft				= 0xFEE6
let	xk_Pointer_DownRight				= 0xFEE7
let	xk_Pointer_Button_Dflt				= 0xFEE8
let	xk_Pointer_Button1				= 0xFEE9
let	xk_Pointer_Button2				= 0xFEEA
let	xk_Pointer_Button3				= 0xFEEB
let	xk_Pointer_Button4				= 0xFEEC
let	xk_Pointer_Button5				= 0xFEED
let	xk_Pointer_DblClick_Dflt			= 0xFEEE
let	xk_Pointer_DblClick1				= 0xFEEF
let	xk_Pointer_DblClick2				= 0xFEF0
let	xk_Pointer_DblClick3				= 0xFEF1
let	xk_Pointer_DblClick4				= 0xFEF2
let	xk_Pointer_DblClick5				= 0xFEF3
let	xk_Pointer_Drag_Dflt				= 0xFEF4
let	xk_Pointer_Drag1				= 0xFEF5
let	xk_Pointer_Drag2				= 0xFEF6
let	xk_Pointer_Drag3				= 0xFEF7
let	xk_Pointer_Drag4				= 0xFEF8
let	xk_Pointer_Drag5				= 0xFEFD

let	xk_Pointer_EnableKeys				= 0xFEF9
let	xk_Pointer_Accelerate				= 0xFEFA
let	xk_Pointer_DfltBtnNext				= 0xFEFB
let	xk_Pointer_DfltBtnPrev				= 0xFEFC



(*
 * 3270 Terminal Keys
 * Byte 3 = = 0xFD
 *)


let xk_3270_Duplicate      = 0xFD01
let xk_3270_FieldMark      = 0xFD02
let xk_3270_Right2         = 0xFD03
let xk_3270_Left2          = 0xFD04
let xk_3270_BackTab        = 0xFD05
let xk_3270_EraseEOF       = 0xFD06
let xk_3270_EraseInput     = 0xFD07
let xk_3270_Reset          = 0xFD08
let xk_3270_Quit           = 0xFD09
let xk_3270_PA1            = 0xFD0A
let xk_3270_PA2            = 0xFD0B
let xk_3270_PA3            = 0xFD0C
let xk_3270_Test           = 0xFD0D
let xk_3270_Attn           = 0xFD0E
let xk_3270_CursorBlink    = 0xFD0F
let xk_3270_AltCursor      = 0xFD10
let xk_3270_KeyClick       = 0xFD11
let xk_3270_Jump           = 0xFD12
let xk_3270_Ident          = 0xFD13
let xk_3270_Rule           = 0xFD14
let xk_3270_Copy           = 0xFD15
let xk_3270_Play           = 0xFD16
let xk_3270_Setup          = 0xFD17
let xk_3270_Record         = 0xFD18
let xk_3270_ChangeScreen   = 0xFD19
let xk_3270_DeleteWord     = 0xFD1A
let xk_3270_ExSelect       = 0xFD1B
let xk_3270_CursorSelect   = 0xFD1C
let xk_3270_PrintScreen    = 0xFD1D
let xk_3270_Enter          = 0xFD1E


(*
 *  Latin 1
 *  Byte 3 = 0
 *)

let xk_space               = 0x020
let xk_exclam              = 0x021
let xk_quotedbl            = 0x022
let xk_numbersign          = 0x023
let xk_dollar              = 0x024
let xk_percent             = 0x025
let xk_ampersand           = 0x026
let xk_apostrophe          = 0x027
let xk_quoteright          = 0x027	(** deprecated *)
let xk_parenleft           = 0x028
let xk_parenright          = 0x029
let xk_asterisk            = 0x02a
let xk_plus                = 0x02b
let xk_comma               = 0x02c
let xk_minus               = 0x02d
let xk_period              = 0x02e
let xk_slash               = 0x02f
let xk_0                   = 0x030
let xk_1                   = 0x031
let xk_2                   = 0x032
let xk_3                   = 0x033
let xk_4                   = 0x034
let xk_5                   = 0x035
let xk_6                   = 0x036
let xk_7                   = 0x037
let xk_8                   = 0x038
let xk_9                   = 0x039
let xk_colon               = 0x03a
let xk_semicolon           = 0x03b
let xk_less                = 0x03c
let xk_equal               = 0x03d
let xk_greater             = 0x03e
let xk_question            = 0x03f
let xk_at                  = 0x040
let xk_A                   = 0x041
let xk_B                   = 0x042
let xk_C                   = 0x043
let xk_D                   = 0x044
let xk_E                   = 0x045
let xk_F                   = 0x046
let xk_G                   = 0x047
let xk_H                   = 0x048
let xk_I                   = 0x049
let xk_J                   = 0x04a
let xk_K                   = 0x04b
let xk_L                   = 0x04c
let xk_M                   = 0x04d
let xk_N                   = 0x04e
let xk_O                   = 0x04f
let xk_P                   = 0x050
let xk_Q                   = 0x051
let xk_R                   = 0x052
let xk_S                   = 0x053
let xk_T                   = 0x054
let xk_U                   = 0x055
let xk_V                   = 0x056
let xk_W                   = 0x057
let xk_X                   = 0x058
let xk_Y                   = 0x059
let xk_Z                   = 0x05a
let xk_bracketleft         = 0x05b
let xk_backslash           = 0x05c
let xk_bracketright        = 0x05d
let xk_asciicircum         = 0x05e
let xk_underscore          = 0x05f
let xk_grave               = 0x060
let xk_quoteleft           = 0x060	(** deprecated *)
let xk_a                   = 0x061
let xk_b                   = 0x062
let xk_c                   = 0x063
let xk_d                   = 0x064
let xk_e                   = 0x065
let xk_f                   = 0x066
let xk_g                   = 0x067
let xk_h                   = 0x068
let xk_i                   = 0x069
let xk_j                   = 0x06a
let xk_k                   = 0x06b
let xk_l                   = 0x06c
let xk_m                   = 0x06d
let xk_n                   = 0x06e
let xk_o                   = 0x06f
let xk_p                   = 0x070
let xk_q                   = 0x071
let xk_r                   = 0x072
let xk_s                   = 0x073
let xk_t                   = 0x074
let xk_u                   = 0x075
let xk_v                   = 0x076
let xk_w                   = 0x077
let xk_x                   = 0x078
let xk_y                   = 0x079
let xk_z                   = 0x07a
let xk_braceleft           = 0x07b
let xk_bar                 = 0x07c
let xk_braceright          = 0x07d
let xk_asciitilde          = 0x07e

let xk_nobreakspace        = 0x0a0
let xk_exclamdown          = 0x0a1
let xk_cent        	       = 0x0a2
let xk_sterling            = 0x0a3
let xk_currency            = 0x0a4
let xk_yen                 = 0x0a5
let xk_brokenbar           = 0x0a6
let xk_section             = 0x0a7
let xk_diaeresis           = 0x0a8
let xk_copyright           = 0x0a9
let xk_ordfeminine         = 0x0aa
let xk_guillemotleft       = 0x0ab	(** left angle quotation mark *)
let xk_notsign             = 0x0ac
let xk_hyphen              = 0x0ad
let xk_registered          = 0x0ae
let xk_macron              = 0x0af
let xk_degree              = 0x0b0
let xk_plusminus           = 0x0b1
let xk_twosuperior         = 0x0b2
let xk_threesuperior       = 0x0b3
let xk_acute               = 0x0b4
let xk_mu                  = 0x0b5
let xk_paragraph           = 0x0b6
let xk_periodcentered      = 0x0b7
let xk_cedilla             = 0x0b8
let xk_onesuperior         = 0x0b9
let xk_masculine           = 0x0ba
let xk_guillemotright      = 0x0bb	(** right angle quotation mark *)
let xk_onequarter          = 0x0bc
let xk_onehalf             = 0x0bd
let xk_threequarters       = 0x0be
let xk_questiondown        = 0x0bf
let xk_Agrave              = 0x0c0
let xk_Aacute              = 0x0c1
let xk_Acircumflex         = 0x0c2
let xk_Atilde              = 0x0c3
let xk_Adiaeresis          = 0x0c4
let xk_Aring               = 0x0c5
let xk_AE                  = 0x0c6
let xk_Ccedilla            = 0x0c7
let xk_Egrave              = 0x0c8
let xk_Eacute              = 0x0c9
let xk_Ecircumflex         = 0x0ca
let xk_Ediaeresis          = 0x0cb
let xk_Igrave              = 0x0cc
let xk_Iacute              = 0x0cd
let xk_Icircumflex         = 0x0ce
let xk_Idiaeresis          = 0x0cf
let xk_ETH                 = 0x0d0
let xk_Eth                 = 0x0d0	(** deprecated *)
let xk_Ntilde              = 0x0d1
let xk_Ograve              = 0x0d2
let xk_Oacute              = 0x0d3
let xk_Ocircumflex         = 0x0d4
let xk_Otilde              = 0x0d5
let xk_Odiaeresis          = 0x0d6
let xk_multiply            = 0x0d7
let xk_Ooblique            = 0x0d8
let xk_Ugrave              = 0x0d9
let xk_Uacute              = 0x0da
let xk_Ucircumflex         = 0x0db
let xk_Udiaeresis          = 0x0dc
let xk_Yacute              = 0x0dd
let xk_THORN               = 0x0de
let xk_Thorn               = 0x0de	(** deprecated *)
let xk_ssharp              = 0x0df
let xk_agrave              = 0x0e0
let xk_aacute              = 0x0e1
let xk_acircumflex         = 0x0e2
let xk_atilde              = 0x0e3
let xk_adiaeresis          = 0x0e4
let xk_aring               = 0x0e5
let xk_ae                  = 0x0e6
let xk_ccedilla            = 0x0e7
let xk_egrave              = 0x0e8
let xk_eacute              = 0x0e9
let xk_ecircumflex         = 0x0ea
let xk_ediaeresis          = 0x0eb
let xk_igrave              = 0x0ec
let xk_iacute              = 0x0ed
let xk_icircumflex         = 0x0ee
let xk_idiaeresis          = 0x0ef
let xk_eth                 = 0x0f0
let xk_ntilde              = 0x0f1
let xk_ograve              = 0x0f2
let xk_oacute              = 0x0f3
let xk_ocircumflex         = 0x0f4
let xk_otilde              = 0x0f5
let xk_odiaeresis          = 0x0f6
let xk_division            = 0x0f7
let xk_oslash              = 0x0f8
let xk_ugrave              = 0x0f9
let xk_uacute              = 0x0fa
let xk_ucircumflex         = 0x0fb
let xk_udiaeresis          = 0x0fc
let xk_yacute              = 0x0fd
let xk_thorn               = 0x0fe
let xk_ydiaeresis          = 0x0ff


(*
 *   Latin 2
 *   Byte 3 = 1
 *)


let xk_Aogonek             = 0x1a1
let xk_breve               = 0x1a2
let xk_Lstroke             = 0x1a3
let xk_Lcaron              = 0x1a5
let xk_Sacute              = 0x1a6
let xk_Scaron              = 0x1a9
let xk_Scedilla            = 0x1aa
let xk_Tcaron              = 0x1ab
let xk_Zacute              = 0x1ac
let xk_Zcaron              = 0x1ae
let xk_Zabovedot           = 0x1af
let xk_aogonek             = 0x1b1
let xk_ogonek              = 0x1b2
let xk_lstroke             = 0x1b3
let xk_lcaron              = 0x1b5
let xk_sacute              = 0x1b6
let xk_caron               = 0x1b7
let xk_scaron              = 0x1b9
let xk_scedilla            = 0x1ba
let xk_tcaron              = 0x1bb
let xk_zacute              = 0x1bc
let xk_doubleacute         = 0x1bd
let xk_zcaron              = 0x1be
let xk_zabovedot           = 0x1bf
let xk_Racute              = 0x1c0
let xk_Abreve              = 0x1c3
let xk_Lacute              = 0x1c5
let xk_Cacute              = 0x1c6
let xk_Ccaron              = 0x1c8
let xk_Eogonek             = 0x1ca
let xk_Ecaron              = 0x1cc
let xk_Dcaron              = 0x1cf
let xk_Dstroke             = 0x1d0
let xk_Nacute              = 0x1d1
let xk_Ncaron              = 0x1d2
let xk_Odoubleacute        = 0x1d5
let xk_Rcaron              = 0x1d8
let xk_Uring               = 0x1d9
let xk_Udoubleacute        = 0x1db
let xk_Tcedilla            = 0x1de
let xk_racute              = 0x1e0
let xk_abreve              = 0x1e3
let xk_lacute              = 0x1e5
let xk_cacute              = 0x1e6
let xk_ccaron              = 0x1e8
let xk_eogonek             = 0x1ea
let xk_ecaron              = 0x1ec
let xk_dcaron              = 0x1ef
let xk_dstroke             = 0x1f0
let xk_nacute              = 0x1f1
let xk_ncaron              = 0x1f2
let xk_odoubleacute        = 0x1f5
let xk_udoubleacute        = 0x1fb
let xk_rcaron              = 0x1f8
let xk_uring               = 0x1f9
let xk_tcedilla            = 0x1fe
let xk_abovedot            = 0x1ff


(*
 *   Latin 3
 *   Byte 3 = 2
 *)


let xk_Hstroke             = 0x2a1
let xk_Hcircumflex         = 0x2a6
let xk_Iabovedot           = 0x2a9
let xk_Gbreve              = 0x2ab
let xk_Jcircumflex         = 0x2ac
let xk_hstroke             = 0x2b1
let xk_hcircumflex         = 0x2b6
let xk_idotless            = 0x2b9
let xk_gbreve              = 0x2bb
let xk_jcircumflex         = 0x2bc
let xk_Cabovedot           = 0x2c5
let xk_Ccircumflex         = 0x2c6
let xk_Gabovedot           = 0x2d5
let xk_Gcircumflex         = 0x2d8
let xk_Ubreve              = 0x2dd
let xk_Scircumflex         = 0x2de
let xk_cabovedot           = 0x2e5
let xk_ccircumflex         = 0x2e6
let xk_gabovedot           = 0x2f5
let xk_gcircumflex         = 0x2f8
let xk_ubreve              = 0x2fd
let xk_scircumflex         = 0x2fe



(*
 *   Latin 4
 *   Byte 3 = 3
 *)


let xk_kra                 = 0x3a2
let xk_kappa               = 0x3a2	(** deprecated *)
let xk_Rcedilla            = 0x3a3
let xk_Itilde              = 0x3a5
let xk_Lcedilla            = 0x3a6
let xk_Emacron             = 0x3aa
let xk_Gcedilla            = 0x3ab
let xk_Tslash              = 0x3ac
let xk_rcedilla            = 0x3b3
let xk_itilde              = 0x3b5
let xk_lcedilla            = 0x3b6
let xk_emacron             = 0x3ba
let xk_gcedilla            = 0x3bb
let xk_tslash              = 0x3bc
let xk_ENG                 = 0x3bd
let xk_eng                 = 0x3bf
let xk_Amacron             = 0x3c0
let xk_Iogonek             = 0x3c7
let xk_Eabovedot           = 0x3cc
let xk_Imacron             = 0x3cf
let xk_Ncedilla            = 0x3d1
let xk_Omacron             = 0x3d2
let xk_Kcedilla            = 0x3d3
let xk_Uogonek             = 0x3d9
let xk_Utilde              = 0x3dd
let xk_Umacron             = 0x3de
let xk_amacron             = 0x3e0
let xk_iogonek             = 0x3e7
let xk_eabovedot           = 0x3ec
let xk_imacron             = 0x3ef
let xk_ncedilla            = 0x3f1
let xk_omacron             = 0x3f2
let xk_kcedilla            = 0x3f3
let xk_uogonek             = 0x3f9
let xk_utilde              = 0x3fd
let xk_umacron             = 0x3fe


(*
 * Katakana
 * Byte 3 = 4
 *)


let xk_overline				       = 0x47e
let xk_kana_fullstop                               = 0x4a1
let xk_kana_openingbracket                         = 0x4a2
let xk_kana_closingbracket                         = 0x4a3
let xk_kana_comma                                  = 0x4a4
let xk_kana_conjunctive                            = 0x4a5
let xk_kana_middledot                              = 0x4a5  (** deprecated *)
let xk_kana_WO                                     = 0x4a6
let xk_kana_a                                      = 0x4a7
let xk_kana_i                                      = 0x4a8
let xk_kana_u                                      = 0x4a9
let xk_kana_e                                      = 0x4aa
let xk_kana_o                                      = 0x4ab
let xk_kana_ya                                     = 0x4ac
let xk_kana_yu                                     = 0x4ad
let xk_kana_yo                                     = 0x4ae
let xk_kana_tsu                                    = 0x4af
let xk_kana_tu                                     = 0x4af  (** deprecated *)
let xk_prolongedsound                              = 0x4b0
let xk_kana_A                                      = 0x4b1
let xk_kana_I                                      = 0x4b2
let xk_kana_U                                      = 0x4b3
let xk_kana_E                                      = 0x4b4
let xk_kana_O                                      = 0x4b5
let xk_kana_KA                                     = 0x4b6
let xk_kana_KI                                     = 0x4b7
let xk_kana_KU                                     = 0x4b8
let xk_kana_KE                                     = 0x4b9
let xk_kana_KO                                     = 0x4ba
let xk_kana_SA                                     = 0x4bb
let xk_kana_SHI                                    = 0x4bc
let xk_kana_SU                                     = 0x4bd
let xk_kana_SE                                     = 0x4be
let xk_kana_SO                                     = 0x4bf
let xk_kana_TA                                     = 0x4c0
let xk_kana_CHI                                    = 0x4c1
let xk_kana_TI                                     = 0x4c1  (** deprecated *)
let xk_kana_TSU                                    = 0x4c2
let xk_kana_TU                                     = 0x4c2  (** deprecated *)
let xk_kana_TE                                     = 0x4c3
let xk_kana_TO                                     = 0x4c4
let xk_kana_NA                                     = 0x4c5
let xk_kana_NI                                     = 0x4c6
let xk_kana_NU                                     = 0x4c7
let xk_kana_NE                                     = 0x4c8
let xk_kana_NO                                     = 0x4c9
let xk_kana_HA                                     = 0x4ca
let xk_kana_HI                                     = 0x4cb
let xk_kana_FU                                     = 0x4cc
let xk_kana_HU                                     = 0x4cc  (** deprecated *)
let xk_kana_HE                                     = 0x4cd
let xk_kana_HO                                     = 0x4ce
let xk_kana_MA                                     = 0x4cf
let xk_kana_MI                                     = 0x4d0
let xk_kana_MU                                     = 0x4d1
let xk_kana_ME                                     = 0x4d2
let xk_kana_MO                                     = 0x4d3
let xk_kana_YA                                     = 0x4d4
let xk_kana_YU                                     = 0x4d5
let xk_kana_YO                                     = 0x4d6
let xk_kana_RA                                     = 0x4d7
let xk_kana_RI                                     = 0x4d8
let xk_kana_RU                                     = 0x4d9
let xk_kana_RE                                     = 0x4da
let xk_kana_RO                                     = 0x4db
let xk_kana_WA                                     = 0x4dc
let xk_kana_N                                      = 0x4dd
let xk_voicedsound                                 = 0x4de
let xk_semivoicedsound                             = 0x4df
let xk_kana_switch          = 0xFF7E  (** Alias for mode_switch *)


(*
 *  Arabic
 *  Byte 3 = 5
 *)


let xk_Arabic_comma                                = 0x5ac
let xk_Arabic_semicolon                            = 0x5bb
let xk_Arabic_question_mark                        = 0x5bf
let xk_Arabic_hamza                                = 0x5c1
let xk_Arabic_maddaonalef                          = 0x5c2
let xk_Arabic_hamzaonalef                          = 0x5c3
let xk_Arabic_hamzaonwaw                           = 0x5c4
let xk_Arabic_hamzaunderalef                       = 0x5c5
let xk_Arabic_hamzaonyeh                           = 0x5c6
let xk_Arabic_alef                                 = 0x5c7
let xk_Arabic_beh                                  = 0x5c8
let xk_Arabic_tehmarbuta                           = 0x5c9
let xk_Arabic_teh                                  = 0x5ca
let xk_Arabic_theh                                 = 0x5cb
let xk_Arabic_jeem                                 = 0x5cc
let xk_Arabic_hah                                  = 0x5cd
let xk_Arabic_khah                                 = 0x5ce
let xk_Arabic_dal                                  = 0x5cf
let xk_Arabic_thal                                 = 0x5d0
let xk_Arabic_ra                                   = 0x5d1
let xk_Arabic_zain                                 = 0x5d2
let xk_Arabic_seen                                 = 0x5d3
let xk_Arabic_sheen                                = 0x5d4
let xk_Arabic_sad                                  = 0x5d5
let xk_Arabic_dad                                  = 0x5d6
let xk_Arabic_tah                                  = 0x5d7
let xk_Arabic_zah                                  = 0x5d8
let xk_Arabic_ain                                  = 0x5d9
let xk_Arabic_ghain                                = 0x5da
let xk_Arabic_tatweel                              = 0x5e0
let xk_Arabic_feh                                  = 0x5e1
let xk_Arabic_qaf                                  = 0x5e2
let xk_Arabic_kaf                                  = 0x5e3
let xk_Arabic_lam                                  = 0x5e4
let xk_Arabic_meem                                 = 0x5e5
let xk_Arabic_noon                                 = 0x5e6
let xk_Arabic_ha                                   = 0x5e7
let xk_Arabic_heh                                  = 0x5e7  (** deprecated *)
let xk_Arabic_waw                                  = 0x5e8
let xk_Arabic_alefmaksura                          = 0x5e9
let xk_Arabic_yeh                                  = 0x5ea
let xk_Arabic_fathatan                             = 0x5eb
let xk_Arabic_dammatan                             = 0x5ec
let xk_Arabic_kasratan                             = 0x5ed
let xk_Arabic_fatha                                = 0x5ee
let xk_Arabic_damma                                = 0x5ef
let xk_Arabic_kasra                                = 0x5f0
let xk_Arabic_shadda                               = 0x5f1
let xk_Arabic_sukun                                = 0x5f2
let xk_Arabic_switch        = 0xFF7E  (** Alias for mode_switch *)


(*
 * Cyrillic
 * Byte 3 = 6
 *)

let xk_Serbian_dje                                 = 0x6a1
let xk_Macedonia_gje                               = 0x6a2
let xk_Cyrillic_io                                 = 0x6a3
let xk_Ukrainian_ie                                = 0x6a4
let xk_Ukranian_je                                 = 0x6a4  (** deprecated *)
let xk_Macedonia_dse                               = 0x6a5
let xk_Ukrainian_i                                 = 0x6a6
let xk_Ukranian_i                                  = 0x6a6  (** deprecated *)
let xk_Ukrainian_yi                                = 0x6a7
let xk_Ukranian_yi                                 = 0x6a7  (** deprecated *)
let xk_Cyrillic_je                                 = 0x6a8
let xk_Serbian_je                                  = 0x6a8  (** deprecated *)
let xk_Cyrillic_lje                                = 0x6a9
let xk_Serbian_lje                                 = 0x6a9  (** deprecated *)
let xk_Cyrillic_nje                                = 0x6aa
let xk_Serbian_nje                                 = 0x6aa  (** deprecated *)
let xk_Serbian_tshe                                = 0x6ab
let xk_Macedonia_kje                               = 0x6ac
let xk_Byelorussian_shortu                         = 0x6ae
let xk_Cyrillic_dzhe                               = 0x6af
let xk_Serbian_dze                                 = 0x6af  (** deprecated *)
let xk_numerosign                                  = 0x6b0
let xk_Serbian_DJE                                 = 0x6b1
let xk_Macedonia_GJE                               = 0x6b2
let xk_Cyrillic_IO                                 = 0x6b3
let xk_Ukrainian_IE                                = 0x6b4
let xk_Ukranian_JE                                 = 0x6b4  (** deprecated *)
let xk_Macedonia_DSE                               = 0x6b5
let xk_Ukrainian_I                                 = 0x6b6
let xk_Ukranian_I                                  = 0x6b6  (** deprecated *)
let xk_Ukrainian_YI                                = 0x6b7
let xk_Ukranian_YI                                 = 0x6b7  (** deprecated *)
let xk_Cyrillic_JE                                 = 0x6b8
let xk_Serbian_JE                                  = 0x6b8  (** deprecated *)
let xk_Cyrillic_LJE                                = 0x6b9
let xk_Serbian_LJE                                 = 0x6b9  (** deprecated *)
let xk_Cyrillic_NJE                                = 0x6ba
let xk_Serbian_NJE                                 = 0x6ba  (** deprecated *)
let xk_Serbian_TSHE                                = 0x6bb
let xk_Macedonia_KJE                               = 0x6bc
let xk_Byelorussian_SHORTU                         = 0x6be
let xk_Cyrillic_DZHE                               = 0x6bf
let xk_Serbian_DZE                                 = 0x6bf  (** deprecated *)
let xk_Cyrillic_yu                                 = 0x6c0
let xk_Cyrillic_a                                  = 0x6c1
let xk_Cyrillic_be                                 = 0x6c2
let xk_Cyrillic_tse                                = 0x6c3
let xk_Cyrillic_de                                 = 0x6c4
let xk_Cyrillic_ie                                 = 0x6c5
let xk_Cyrillic_ef                                 = 0x6c6
let xk_Cyrillic_ghe                                = 0x6c7
let xk_Cyrillic_ha                                 = 0x6c8
let xk_Cyrillic_i                                  = 0x6c9
let xk_Cyrillic_shorti                             = 0x6ca
let xk_Cyrillic_ka                                 = 0x6cb
let xk_Cyrillic_el                                 = 0x6cc
let xk_Cyrillic_em                                 = 0x6cd
let xk_Cyrillic_en                                 = 0x6ce
let xk_Cyrillic_o                                  = 0x6cf
let xk_Cyrillic_pe                                 = 0x6d0
let xk_Cyrillic_ya                                 = 0x6d1
let xk_Cyrillic_er                                 = 0x6d2
let xk_Cyrillic_es                                 = 0x6d3
let xk_Cyrillic_te                                 = 0x6d4
let xk_Cyrillic_u                                  = 0x6d5
let xk_Cyrillic_zhe                                = 0x6d6
let xk_Cyrillic_ve                                 = 0x6d7
let xk_Cyrillic_softsign                           = 0x6d8
let xk_Cyrillic_yeru                               = 0x6d9
let xk_Cyrillic_ze                                 = 0x6da
let xk_Cyrillic_sha                                = 0x6db
let xk_Cyrillic_e                                  = 0x6dc
let xk_Cyrillic_shcha                              = 0x6dd
let xk_Cyrillic_che                                = 0x6de
let xk_Cyrillic_hardsign                           = 0x6df
let xk_Cyrillic_YU                                 = 0x6e0
let xk_Cyrillic_A                                  = 0x6e1
let xk_Cyrillic_BE                                 = 0x6e2
let xk_Cyrillic_TSE                                = 0x6e3
let xk_Cyrillic_DE                                 = 0x6e4
let xk_Cyrillic_IE                                 = 0x6e5
let xk_Cyrillic_EF                                 = 0x6e6
let xk_Cyrillic_GHE                                = 0x6e7
let xk_Cyrillic_HA                                 = 0x6e8
let xk_Cyrillic_I                                  = 0x6e9
let xk_Cyrillic_SHORTI                             = 0x6ea
let xk_Cyrillic_KA                                 = 0x6eb
let xk_Cyrillic_EL                                 = 0x6ec
let xk_Cyrillic_EM                                 = 0x6ed
let xk_Cyrillic_EN                                 = 0x6ee
let xk_Cyrillic_O                                  = 0x6ef
let xk_Cyrillic_PE                                 = 0x6f0
let xk_Cyrillic_YA                                 = 0x6f1
let xk_Cyrillic_ER                                 = 0x6f2
let xk_Cyrillic_ES                                 = 0x6f3
let xk_Cyrillic_TE                                 = 0x6f4
let xk_Cyrillic_U                                  = 0x6f5
let xk_Cyrillic_ZHE                                = 0x6f6
let xk_Cyrillic_VE                                 = 0x6f7
let xk_Cyrillic_SOFTSIGN                           = 0x6f8
let xk_Cyrillic_YERU                               = 0x6f9
let xk_Cyrillic_ZE                                 = 0x6fa
let xk_Cyrillic_SHA                                = 0x6fb
let xk_Cyrillic_E                                  = 0x6fc
let xk_Cyrillic_SHCHA                              = 0x6fd
let xk_Cyrillic_CHE                                = 0x6fe
let xk_Cyrillic_HARDSIGN                           = 0x6ff


(*
 * Greek
 * Byte 3 = 7
 *)


let xk_Greek_ALPHAaccent                           = 0x7a1
let xk_Greek_EPSILONaccent                         = 0x7a2
let xk_Greek_ETAaccent                             = 0x7a3
let xk_Greek_IOTAaccent                            = 0x7a4
let xk_Greek_IOTAdiaeresis                         = 0x7a5
let xk_Greek_OMICRONaccent                         = 0x7a7
let xk_Greek_UPSILONaccent                         = 0x7a8
let xk_Greek_UPSILONdieresis                       = 0x7a9
let xk_Greek_OMEGAaccent                           = 0x7ab
let xk_Greek_accentdieresis                        = 0x7ae
let xk_Greek_horizbar                              = 0x7af
let xk_Greek_alphaaccent                           = 0x7b1
let xk_Greek_epsilonaccent                         = 0x7b2
let xk_Greek_etaaccent                             = 0x7b3
let xk_Greek_iotaaccent                            = 0x7b4
let xk_Greek_iotadieresis                          = 0x7b5
let xk_Greek_iotaaccentdieresis                    = 0x7b6
let xk_Greek_omicronaccent                         = 0x7b7
let xk_Greek_upsilonaccent                         = 0x7b8
let xk_Greek_upsilondieresis                       = 0x7b9
let xk_Greek_upsilonaccentdieresis                 = 0x7ba
let xk_Greek_omegaaccent                           = 0x7bb
let xk_Greek_ALPHA                                 = 0x7c1
let xk_Greek_BETA                                  = 0x7c2
let xk_Greek_GAMMA                                 = 0x7c3
let xk_Greek_DELTA                                 = 0x7c4
let xk_Greek_EPSILON                               = 0x7c5
let xk_Greek_ZETA                                  = 0x7c6
let xk_Greek_ETA                                   = 0x7c7
let xk_Greek_THETA                                 = 0x7c8
let xk_Greek_IOTA                                  = 0x7c9
let xk_Greek_KAPPA                                 = 0x7ca
let xk_Greek_LAMDA                                 = 0x7cb
let xk_Greek_LAMBDA                                = 0x7cb
let xk_Greek_MU                                    = 0x7cc
let xk_Greek_NU                                    = 0x7cd
let xk_Greek_XI                                    = 0x7ce
let xk_Greek_OMICRON                               = 0x7cf
let xk_Greek_PI                                    = 0x7d0
let xk_Greek_RHO                                   = 0x7d1
let xk_Greek_SIGMA                                 = 0x7d2
let xk_Greek_TAU                                   = 0x7d4
let xk_Greek_UPSILON                               = 0x7d5
let xk_Greek_PHI                                   = 0x7d6
let xk_Greek_CHI                                   = 0x7d7
let xk_Greek_PSI                                   = 0x7d8
let xk_Greek_OMEGA                                 = 0x7d9
let xk_Greek_alpha                                 = 0x7e1
let xk_Greek_beta                                  = 0x7e2
let xk_Greek_gamma                                 = 0x7e3
let xk_Greek_delta                                 = 0x7e4
let xk_Greek_epsilon                               = 0x7e5
let xk_Greek_zeta                                  = 0x7e6
let xk_Greek_eta                                   = 0x7e7
let xk_Greek_theta                                 = 0x7e8
let xk_Greek_iota                                  = 0x7e9
let xk_Greek_kappa                                 = 0x7ea
let xk_Greek_lamda                                 = 0x7eb
let xk_Greek_lambda                                = 0x7eb
let xk_Greek_mu                                    = 0x7ec
let xk_Greek_nu                                    = 0x7ed
let xk_Greek_xi                                    = 0x7ee
let xk_Greek_omicron                               = 0x7ef
let xk_Greek_pi                                    = 0x7f0
let xk_Greek_rho                                   = 0x7f1
let xk_Greek_sigma                                 = 0x7f2
let xk_Greek_finalsmallsigma                       = 0x7f3
let xk_Greek_tau                                   = 0x7f4
let xk_Greek_upsilon                               = 0x7f5
let xk_Greek_phi                                   = 0x7f6
let xk_Greek_chi                                   = 0x7f7
let xk_Greek_psi                                   = 0x7f8
let xk_Greek_omega                                 = 0x7f9
let xk_Greek_switch         = 0xFF7E  (** Alias for mode_switch *)


(*
 * Technical
 * Byte 3 = 8
 *)


let xk_leftradical                                 = 0x8a1
let xk_topleftradical                              = 0x8a2
let xk_horizconnector                              = 0x8a3
let xk_topintegral                                 = 0x8a4
let xk_botintegral                                 = 0x8a5
let xk_vertconnector                               = 0x8a6
let xk_topleftsqbracket                            = 0x8a7
let xk_botleftsqbracket                            = 0x8a8
let xk_toprightsqbracket                           = 0x8a9
let xk_botrightsqbracket                           = 0x8aa
let xk_topleftparens                               = 0x8ab
let xk_botleftparens                               = 0x8ac
let xk_toprightparens                              = 0x8ad
let xk_botrightparens                              = 0x8ae
let xk_leftmiddlecurlybrace                        = 0x8af
let xk_rightmiddlecurlybrace                       = 0x8b0
let xk_topleftsummation                            = 0x8b1
let xk_botleftsummation                            = 0x8b2
let xk_topvertsummationconnector                   = 0x8b3
let xk_botvertsummationconnector                   = 0x8b4
let xk_toprightsummation                           = 0x8b5
let xk_botrightsummation                           = 0x8b6
let xk_rightmiddlesummation                        = 0x8b7
let xk_lessthanequal                               = 0x8bc
let xk_notequal                                    = 0x8bd
let xk_greaterthanequal                            = 0x8be
let xk_integral                                    = 0x8bf
let xk_therefore                                   = 0x8c0
let xk_variation                                   = 0x8c1
let xk_infinity                                    = 0x8c2
let xk_nabla                                       = 0x8c5
let xk_approximate                                 = 0x8c8
let xk_similarequal                                = 0x8c9
let xk_ifonlyif                                    = 0x8cd
let xk_implies                                     = 0x8ce
let xk_identical                                   = 0x8cf
let xk_radical                                     = 0x8d6
let xk_includedin                                  = 0x8da
let xk_includes                                    = 0x8db
let xk_intersection                                = 0x8dc
let xk_union                                       = 0x8dd
let xk_logicaland                                  = 0x8de
let xk_logicalor                                   = 0x8df
let xk_partialderivative                           = 0x8ef
let xk_function                                    = 0x8f6
let xk_leftarrow                                   = 0x8fb
let xk_uparrow                                     = 0x8fc
let xk_rightarrow                                  = 0x8fd
let xk_downarrow                                   = 0x8fe


(*
 *  Special
 *  Byte 3 = 9
 *)


let xk_blank                                       = 0x9df
let xk_soliddiamond                                = 0x9e0
let xk_checkerboard                                = 0x9e1
let xk_ht                                          = 0x9e2
let xk_ff                                          = 0x9e3
let xk_cr                                          = 0x9e4
let xk_lf                                          = 0x9e5
let xk_nl                                          = 0x9e8
let xk_vt                                          = 0x9e9
let xk_lowrightcorner                              = 0x9ea
let xk_uprightcorner                               = 0x9eb
let xk_upleftcorner                                = 0x9ec
let xk_lowleftcorner                               = 0x9ed
let xk_crossinglines                               = 0x9ee
let xk_horizlinescan1                              = 0x9ef
let xk_horizlinescan3                              = 0x9f0
let xk_horizlinescan5                              = 0x9f1
let xk_horizlinescan7                              = 0x9f2
let xk_horizlinescan9                              = 0x9f3
let xk_leftt                                       = 0x9f4
let xk_rightt                                      = 0x9f5
let xk_bott                                        = 0x9f6
let xk_topt                                        = 0x9f7
let xk_vertbar                                     = 0x9f8


(*
 *  Publishing
 *  Byte 3 = a
 *)


let xk_emspace                                     = 0xaa1
let xk_enspace                                     = 0xaa2
let xk_em3space                                    = 0xaa3
let xk_em4space                                    = 0xaa4
let xk_digitspace                                  = 0xaa5
let xk_punctspace                                  = 0xaa6
let xk_thinspace                                   = 0xaa7
let xk_hairspace                                   = 0xaa8
let xk_emdash                                      = 0xaa9
let xk_endash                                      = 0xaaa
let xk_signifblank                                 = 0xaac
let xk_ellipsis                                    = 0xaae
let xk_doubbaselinedot                             = 0xaaf
let xk_onethird                                    = 0xab0
let xk_twothirds                                   = 0xab1
let xk_onefifth                                    = 0xab2
let xk_twofifths                                   = 0xab3
let xk_threefifths                                 = 0xab4
let xk_fourfifths                                  = 0xab5
let xk_onesixth                                    = 0xab6
let xk_fivesixths                                  = 0xab7
let xk_careof                                      = 0xab8
let xk_figdash                                     = 0xabb
let xk_leftanglebracket                            = 0xabc
let xk_decimalpoint                                = 0xabd
let xk_rightanglebracket                           = 0xabe
let xk_marker                                      = 0xabf
let xk_oneeighth                                   = 0xac3
let xk_threeeighths                                = 0xac4
let xk_fiveeighths                                 = 0xac5
let xk_seveneighths                                = 0xac6
let xk_trademark                                   = 0xac9
let xk_signaturemark                               = 0xaca
let xk_trademarkincircle                           = 0xacb
let xk_leftopentriangle                            = 0xacc
let xk_rightopentriangle                           = 0xacd
let xk_emopencircle                                = 0xace
let xk_emopenrectangle                             = 0xacf
let xk_leftsinglequotemark                         = 0xad0
let xk_rightsinglequotemark                        = 0xad1
let xk_leftdoublequotemark                         = 0xad2
let xk_rightdoublequotemark                        = 0xad3
let xk_prescription                                = 0xad4
let xk_minutes                                     = 0xad6
let xk_seconds                                     = 0xad7
let xk_latincross                                  = 0xad9
let xk_hexagram                                    = 0xada
let xk_filledrectbullet                            = 0xadb
let xk_filledlefttribullet                         = 0xadc
let xk_filledrighttribullet                        = 0xadd
let xk_emfilledcircle                              = 0xade
let xk_emfilledrect                                = 0xadf
let xk_enopencircbullet                            = 0xae0
let xk_enopensquarebullet                          = 0xae1
let xk_openrectbullet                              = 0xae2
let xk_opentribulletup                             = 0xae3
let xk_opentribulletdown                           = 0xae4
let xk_openstar                                    = 0xae5
let xk_enfilledcircbullet                          = 0xae6
let xk_enfilledsqbullet                            = 0xae7
let xk_filledtribulletup                           = 0xae8
let xk_filledtribulletdown                         = 0xae9
let xk_leftpointer                                 = 0xaea
let xk_rightpointer                                = 0xaeb
let xk_club                                        = 0xaec
let xk_diamond                                     = 0xaed
let xk_heart                                       = 0xaee
let xk_maltesecross                                = 0xaf0
let xk_dagger                                      = 0xaf1
let xk_doubledagger                                = 0xaf2
let xk_checkmark                                   = 0xaf3
let xk_ballotcross                                 = 0xaf4
let xk_musicalsharp                                = 0xaf5
let xk_musicalflat                                 = 0xaf6
let xk_malesymbol                                  = 0xaf7
let xk_femalesymbol                                = 0xaf8
let xk_telephone                                   = 0xaf9
let xk_telephonerecorder                           = 0xafa
let xk_phonographcopyright                         = 0xafb
let xk_caret                                       = 0xafc
let xk_singlelowquotemark                          = 0xafd
let xk_doublelowquotemark                          = 0xafe
let xk_cursor                                      = 0xaff


(*
 *  APL
 *  Byte 3 = b
 *)


let xk_leftcaret                                   = 0xba3
let xk_rightcaret                                  = 0xba6
let xk_downcaret                                   = 0xba8
let xk_upcaret                                     = 0xba9
let xk_overbar                                     = 0xbc0
let xk_downtack                                    = 0xbc2
let xk_upshoe                                      = 0xbc3
let xk_downstile                                   = 0xbc4
let xk_underbar                                    = 0xbc6
let xk_jot                                         = 0xbca
let xk_quad                                        = 0xbcc
let xk_uptack                                      = 0xbce
let xk_circle                                      = 0xbcf
let xk_upstile                                     = 0xbd3
let xk_downshoe                                    = 0xbd6
let xk_rightshoe                                   = 0xbd8
let xk_leftshoe                                    = 0xbda
let xk_lefttack                                    = 0xbdc
let xk_righttack                                   = 0xbfc


(*
 * Hebrew
 * Byte 3 = c
 *)


let xk_hebrew_doublelowline                        = 0xcdf
let xk_hebrew_aleph                                = 0xce0
let xk_hebrew_bet                                  = 0xce1
let xk_hebrew_beth                                 = 0xce1  (** deprecated *)
let xk_hebrew_gimel                                = 0xce2
let xk_hebrew_gimmel                               = 0xce2  (** deprecated *)
let xk_hebrew_dalet                                = 0xce3
let xk_hebrew_daleth                               = 0xce3  (** deprecated *)
let xk_hebrew_he                                   = 0xce4
let xk_hebrew_waw                                  = 0xce5
let xk_hebrew_zain                                 = 0xce6
let xk_hebrew_zayin                                = 0xce6  (** deprecated *)
let xk_hebrew_chet                                 = 0xce7
let xk_hebrew_het                                  = 0xce7  (** deprecated *)
let xk_hebrew_tet                                  = 0xce8
let xk_hebrew_teth                                 = 0xce8  (** deprecated *)
let xk_hebrew_yod                                  = 0xce9
let xk_hebrew_finalkaph                            = 0xcea
let xk_hebrew_kaph                                 = 0xceb
let xk_hebrew_lamed                                = 0xcec
let xk_hebrew_finalmem                             = 0xced
let xk_hebrew_mem                                  = 0xcee
let xk_hebrew_finalnun                             = 0xcef
let xk_hebrew_nun                                  = 0xcf0
let xk_hebrew_samech                               = 0xcf1
let xk_hebrew_samekh                               = 0xcf1  (** deprecated *)
let xk_hebrew_ayin                                 = 0xcf2
let xk_hebrew_finalpe                              = 0xcf3
let xk_hebrew_pe                                   = 0xcf4
let xk_hebrew_finalzade                            = 0xcf5
let xk_hebrew_finalzadi                            = 0xcf5  (** deprecated *)
let xk_hebrew_zade                                 = 0xcf6
let xk_hebrew_zadi                                 = 0xcf6  (** deprecated *)
let xk_hebrew_qoph                                 = 0xcf7
let xk_hebrew_kuf                                  = 0xcf7  (** deprecated *)
let xk_hebrew_resh                                 = 0xcf8
let xk_hebrew_shin                                 = 0xcf9
let xk_hebrew_taw                                  = 0xcfa
let xk_hebrew_taf                                  = 0xcfa  (** deprecated *)
let xk_Hebrew_switch        = 0xFF7E  (** Alias for mode_switch *)


(*
 * Thai
 * Byte 3 = d
 *)


let xk_Thai_kokai					= 0xda1
let xk_Thai_khokhai					= 0xda2
let xk_Thai_khokhuat				= 0xda3
let xk_Thai_khokhwai				= 0xda4
let xk_Thai_khokhon					= 0xda5
let xk_Thai_khorakhang			        = 0xda6
let xk_Thai_ngongu					= 0xda7
let xk_Thai_chochan					= 0xda8
let xk_Thai_choching				= 0xda9
let xk_Thai_chochang				= 0xdaa
let xk_Thai_soso					= 0xdab
let xk_Thai_chochoe					= 0xdac
let xk_Thai_yoying					= 0xdad
let xk_Thai_dochada					= 0xdae
let xk_Thai_topatak					= 0xdaf
let xk_Thai_thothan					= 0xdb0
let xk_Thai_thonangmontho			        = 0xdb1
let xk_Thai_thophuthao			        = 0xdb2
let xk_Thai_nonen					= 0xdb3
let xk_Thai_dodek					= 0xdb4
let xk_Thai_totao					= 0xdb5
let xk_Thai_thothung				= 0xdb6
let xk_Thai_thothahan				= 0xdb7
let xk_Thai_thothong	 			= 0xdb8
let xk_Thai_nonu					= 0xdb9
let xk_Thai_bobaimai				= 0xdba
let xk_Thai_popla					= 0xdbb
let xk_Thai_phophung				= 0xdbc
let xk_Thai_fofa					= 0xdbd
let xk_Thai_phophan					= 0xdbe
let xk_Thai_fofan					= 0xdbf
let xk_Thai_phosamphao			        = 0xdc0
let xk_Thai_moma					= 0xdc1
let xk_Thai_yoyak					= 0xdc2
let xk_Thai_rorua					= 0xdc3
let xk_Thai_ru					= 0xdc4
let xk_Thai_loling					= 0xdc5
let xk_Thai_lu					= 0xdc6
let xk_Thai_wowaen					= 0xdc7
let xk_Thai_sosala					= 0xdc8
let xk_Thai_sorusi					= 0xdc9
let xk_Thai_sosua					= 0xdca
let xk_Thai_hohip					= 0xdcb
let xk_Thai_lochula					= 0xdcc
let xk_Thai_oang					= 0xdcd
let xk_Thai_honokhuk				= 0xdce
let xk_Thai_paiyannoi				= 0xdcf
let xk_Thai_saraa					= 0xdd0
let xk_Thai_maihanakat				= 0xdd1
let xk_Thai_saraaa					= 0xdd2
let xk_Thai_saraam					= 0xdd3
let xk_Thai_sarai					= 0xdd4
let xk_Thai_saraii					= 0xdd5
let xk_Thai_saraue					= 0xdd6
let xk_Thai_sarauee					= 0xdd7
let xk_Thai_sarau					= 0xdd8
let xk_Thai_sarauu					= 0xdd9
let xk_Thai_phinthu					= 0xdda
let xk_Thai_maihanakat_maitho   			= 0xdde
let xk_Thai_baht					= 0xddf
let xk_Thai_sarae					= 0xde0
let xk_Thai_saraae					= 0xde1
let xk_Thai_sarao					= 0xde2
let xk_Thai_saraaimaimuan				= 0xde3
let xk_Thai_saraaimaimalai				= 0xde4
let xk_Thai_lakkhangyao				= 0xde5
let xk_Thai_maiyamok				= 0xde6
let xk_Thai_maitaikhu				= 0xde7
let xk_Thai_maiek					= 0xde8
let xk_Thai_maitho					= 0xde9
let xk_Thai_maitri					= 0xdea
let xk_Thai_maichattawa				= 0xdeb
let xk_Thai_thanthakhat				= 0xdec
let xk_Thai_nikhahit				= 0xded
let xk_Thai_leksun					= 0xdf0
let xk_Thai_leknung					= 0xdf1
let xk_Thai_leksong					= 0xdf2
let xk_Thai_leksam					= 0xdf3
let xk_Thai_leksi					= 0xdf4
let xk_Thai_lekha					= 0xdf5
let xk_Thai_lekhok					= 0xdf6
let xk_Thai_lekchet					= 0xdf7
let xk_Thai_lekpaet					= 0xdf8
let xk_Thai_lekkao					= 0xdf9


(*
 *   Korean
 *   Byte 3 = e
 *)



let xk_Hangul		= 0xff31    (** Hangul start/stop(toggle) *)
let xk_Hangul_Start		= 0xff32    (** Hangul start *)
let xk_Hangul_End		= 0xff33    (** Hangul end, English start *)
let xk_Hangul_Hanja		= 0xff34    (** Start Hangul->Hanja Conversion *)
let xk_Hangul_Jamo		= 0xff35    (** Hangul Jamo mode *)
let xk_Hangul_Romaja	= 0xff36    (** Hangul Romaja mode *)
let xk_Hangul_Codeinput	= 0xff37    (** Hangul code input mode *)
let xk_Hangul_Jeonja	= 0xff38    (** Jeonja mode *)
let xk_Hangul_Banja		= 0xff39    (** Banja mode *)
let xk_Hangul_PreHanja	= 0xff3a    (** Pre Hanja conversion *)
let xk_Hangul_PostHanja	= 0xff3b    (** Post Hanja conversion *)
let xk_Hangul_SingleCandidate	= 0xff3c    (** Single candidate *)
let xk_Hangul_MultipleCandidate	= 0xff3d    (** Multiple candidate *)
let xk_Hangul_PreviousCandidate	= 0xff3e    (** Previous candidate *)
let xk_Hangul_Special	= 0xff3f    (** Special symbols *)
let xk_Hangul_switch	= 0xFF7E    (** Alias for mode_switch *)

(** Hangul Consonant Characters *)
let xk_Hangul_Kiyeog				= 0xea1
let xk_Hangul_SsangKiyeog				= 0xea2
let xk_Hangul_KiyeogSios				= 0xea3
let xk_Hangul_Nieun					= 0xea4
let xk_Hangul_NieunJieuj				= 0xea5
let xk_Hangul_NieunHieuh				= 0xea6
let xk_Hangul_Dikeud				= 0xea7
let xk_Hangul_SsangDikeud				= 0xea8
let xk_Hangul_Rieul					= 0xea9
let xk_Hangul_RieulKiyeog				= 0xeaa
let xk_Hangul_RieulMieum				= 0xeab
let xk_Hangul_RieulPieub				= 0xeac
let xk_Hangul_RieulSios				= 0xead
let xk_Hangul_RieulTieut				= 0xeae
let xk_Hangul_RieulPhieuf				= 0xeaf
let xk_Hangul_RieulHieuh				= 0xeb0
let xk_Hangul_Mieum					= 0xeb1
let xk_Hangul_Pieub					= 0xeb2
let xk_Hangul_SsangPieub				= 0xeb3
let xk_Hangul_PieubSios				= 0xeb4
let xk_Hangul_Sios					= 0xeb5
let xk_Hangul_SsangSios				= 0xeb6
let xk_Hangul_Ieung					= 0xeb7
let xk_Hangul_Jieuj					= 0xeb8
let xk_Hangul_SsangJieuj				= 0xeb9
let xk_Hangul_Cieuc					= 0xeba
let xk_Hangul_Khieuq				= 0xebb
let xk_Hangul_Tieut					= 0xebc
let xk_Hangul_Phieuf				= 0xebd
let xk_Hangul_Hieuh					= 0xebe

(** Hangul Vowel Characters *)
let xk_Hangul_A					= 0xebf
let xk_Hangul_AE					= 0xec0
let xk_Hangul_YA					= 0xec1
let xk_Hangul_YAE					= 0xec2
let xk_Hangul_EO					= 0xec3
let xk_Hangul_E					= 0xec4
let xk_Hangul_YEO					= 0xec5
let xk_Hangul_YE					= 0xec6
let xk_Hangul_O					= 0xec7
let xk_Hangul_WA					= 0xec8
let xk_Hangul_WAE					= 0xec9
let xk_Hangul_OE					= 0xeca
let xk_Hangul_YO					= 0xecb
let xk_Hangul_U					= 0xecc
let xk_Hangul_WEO					= 0xecd
let xk_Hangul_WE					= 0xece
let xk_Hangul_WI					= 0xecf
let xk_Hangul_YU					= 0xed0
let xk_Hangul_EU					= 0xed1
let xk_Hangul_YI					= 0xed2
let xk_Hangul_I					= 0xed3

(** Hangul syllable-final (JongSeong) Characters *)
let xk_Hangul_J_Kiyeog				= 0xed4
let xk_Hangul_J_SsangKiyeog				= 0xed5
let xk_Hangul_J_KiyeogSios				= 0xed6
let xk_Hangul_J_Nieun				= 0xed7
let xk_Hangul_J_NieunJieuj				= 0xed8
let xk_Hangul_J_NieunHieuh				= 0xed9
let xk_Hangul_J_Dikeud				= 0xeda
let xk_Hangul_J_Rieul				= 0xedb
let xk_Hangul_J_RieulKiyeog				= 0xedc
let xk_Hangul_J_RieulMieum				= 0xedd
let xk_Hangul_J_RieulPieub				= 0xede
let xk_Hangul_J_RieulSios				= 0xedf
let xk_Hangul_J_RieulTieut				= 0xee0
let xk_Hangul_J_RieulPhieuf				= 0xee1
let xk_Hangul_J_RieulHieuh				= 0xee2
let xk_Hangul_J_Mieum				= 0xee3
let xk_Hangul_J_Pieub				= 0xee4
let xk_Hangul_J_PieubSios				= 0xee5
let xk_Hangul_J_Sios				= 0xee6
let xk_Hangul_J_SsangSios				= 0xee7
let xk_Hangul_J_Ieung				= 0xee8
let xk_Hangul_J_Jieuj				= 0xee9
let xk_Hangul_J_Cieuc				= 0xeea
let xk_Hangul_J_Khieuq				= 0xeeb
let xk_Hangul_J_Tieut				= 0xeec
let xk_Hangul_J_Phieuf				= 0xeed
let xk_Hangul_J_Hieuh				= 0xeee

(** Ancient Hangul Consonant Characters *)
let xk_Hangul_RieulYeorinHieuh			= 0xeef
let xk_Hangul_SunkyeongeumMieum			= 0xef0
let xk_Hangul_SunkyeongeumPieub			= 0xef1
let xk_Hangul_PanSios				= 0xef2
let xk_Hangul_KkogjiDalrinIeung			= 0xef3
let xk_Hangul_SunkyeongeumPhieuf			= 0xef4
let xk_Hangul_YeorinHieuh				= 0xef5

(** Ancient Hangul Vowel Characters *)
let xk_Hangul_AraeA					= 0xef6
let xk_Hangul_AraeAE				= 0xef7

(** Ancient Hangul syllable-final (JongSeong) Characters *)
let xk_Hangul_J_PanSios				= 0xef8
let xk_Hangul_J_KkogjiDalrinIeung			= 0xef9
let xk_Hangul_J_YeorinHieuh				= 0xefa

(** Korean currency symbol *)
let xk_Korean_Won					= 0xeff



let name_to_keysym = [
"VoidSymbol",0xFFFFFF;
"BackSpace",0xFF08;
"Tab",0xFF09;
"Linefeed",0xFF0A;
"Clear",0xFF0B;
"Return",0xFF0D;
"Pause",0xFF13;
"Scroll_Lock",0xFF14;
"Sys_Req",0xFF15;
"Escape",0xFF1B;
"Delete",0xFFFF;
"Multi_key",0xFF20;
"Kanji",0xFF21;
"Muhenkan",0xFF22;
"Henkan_Mode",0xFF23;
"Henkan",0xFF23;
"Romaji",0xFF24;
"Hiragana",0xFF25;
"Katakana",0xFF26;
"Hiragana_Katakana",0xFF27;
"Zenkaku",0xFF28;
"Hankaku",0xFF29;
"Zenkaku_Hankaku",0xFF2A;
"Touroku",0xFF2B;
"Massyo",0xFF2C;
"Kana_Lock",0xFF2D;
"Kana_Shift",0xFF2E;
"Eisu_Shift",0xFF2F;
"Eisu_toggle",0xFF30;
"Home",0xFF50;
"Left",0xFF51;
"Up",0xFF52;
"Right",0xFF53;
"Down",0xFF54;
"Prior",0xFF55;
"Page_Up",0xFF55;
"Next",0xFF56;
"Page_Down",0xFF56;
"End",0xFF57;
"Begin",0xFF58;
"Select",0xFF60;
"Print",0xFF61;
"Execute",0xFF62;
"Insert",0xFF63;
"Undo",0xFF65;
"Redo",0xFF66;
"Menu",0xFF67;
"Find",0xFF68;
"Cancel",0xFF69;
"Help",0xFF6A;
"Break",0xFF6B;
"Mode_switch",0xFF7E;
"script_switch",0xFF7E;
"Num_Lock",0xFF7F;
"KP_Space",0xFF80;
"KP_Tab",0xFF89;
"KP_Enter",0xFF8D;
"KP_F1",0xFF91;
"KP_F2",0xFF92;
"KP_F3",0xFF93;
"KP_F4",0xFF94;
"KP_Home",0xFF95;
"KP_Left",0xFF96;
"KP_Up",0xFF97;
"KP_Right",0xFF98;
"KP_Down",0xFF99;
"KP_Prior",0xFF9A;
"KP_Page_Up",0xFF9A;
"KP_Next",0xFF9B;
"KP_Page_Down",0xFF9B;
"KP_End",0xFF9C;
"KP_Begin",0xFF9D;
"KP_Insert",0xFF9E;
"KP_Delete",0xFF9F;
"KP_Equal",0xFFBD;
"KP_Multiply",0xFFAA;
"KP_Add",0xFFAB;
"KP_Separator",0xFFAC;
"KP_Subtract",0xFFAD;
"KP_Decimal",0xFFAE;
"KP_Divide",0xFFAF;
"KP_0",0xFFB0;
"KP_1",0xFFB1;
"KP_2",0xFFB2;
"KP_3",0xFFB3;
"KP_4",0xFFB4;
"KP_5",0xFFB5;
"KP_6",0xFFB6;
"KP_7",0xFFB7;
"KP_8",0xFFB8;
"KP_9",0xFFB9;
"F1",0xFFBE;
"F2",0xFFBF;
"F3",0xFFC0;
"F4",0xFFC1;
"F5",0xFFC2;
"F6",0xFFC3;
"F7",0xFFC4;
"F8",0xFFC5;
"F9",0xFFC6;
"F10",0xFFC7;
"F11",0xFFC8;
"L1",0xFFC8;
"F12",0xFFC9;
"L2",0xFFC9;
"F13",0xFFCA;
"L3",0xFFCA;
"F14",0xFFCB;
"L4",0xFFCB;
"F15",0xFFCC;
"L5",0xFFCC;
"F16",0xFFCD;
"L6",0xFFCD;
"F17",0xFFCE;
"L7",0xFFCE;
"F18",0xFFCF;
"L8",0xFFCF;
"F19",0xFFD0;
"L9",0xFFD0;
"F20",0xFFD1;
"L10",0xFFD1;
"F21",0xFFD2;
"R1",0xFFD2;
"F22",0xFFD3;
"R2",0xFFD3;
"F23",0xFFD4;
"R3",0xFFD4;
"F24",0xFFD5;
"R4",0xFFD5;
"F25",0xFFD6;
"R5",0xFFD6;
"F26",0xFFD7;
"R6",0xFFD7;
"F27",0xFFD8;
"R7",0xFFD8;
"F28",0xFFD9;
"R8",0xFFD9;
"F29",0xFFDA;
"R9",0xFFDA;
"F30",0xFFDB;
"R10",0xFFDB;
"F31",0xFFDC;
"R11",0xFFDC;
"F32",0xFFDD;
"R12",0xFFDD;
"F33",0xFFDE;
"R13",0xFFDE;
"F34",0xFFDF;
"R14",0xFFDF;
"F35",0xFFE0;
"R15",0xFFE0;
"Shift_L",0xFFE1;
"Shift_R",0xFFE2;
"Control_L",0xFFE3;
"Control_R",0xFFE4;
"Caps_Lock",0xFFE5;
"Shift_Lock",0xFFE6;
"Meta_L",0xFFE7;
"Meta_R",0xFFE8;
"Alt_L",0xFFE9;
"Alt_R",0xFFEA;
"Super_L",0xFFEB;
"Super_R",0xFFEC;
"Hyper_L",0xFFED;
"Hyper_R",0xFFEE;
"ISO_Lock",0xFE01;
"ISO_Level2_Latch",0xFE02;
"ISO_Level3_Shift",0xFE03;
"ISO_Level3_Latch",0xFE04;
"ISO_Level3_Lock",0xFE05;
"ISO_Group_Shift",0xFF7E;
"ISO_Group_Latch",0xFE06;
"ISO_Group_Lock",0xFE07;
"ISO_Next_Group",0xFE08;
"ISO_Next_Group_Lock",0xFE09;
"ISO_Prev_Group",0xFE0A;
"ISO_Prev_Group_Lock",0xFE0B;
"ISO_First_Group",0xFE0C;
"ISO_First_Group_Lock",0xFE0D;
"ISO_Last_Group",0xFE0E;
"ISO_Last_Group_Lock",0xFE0F;
"ISO_Left_Tab",0xFE20;
"ISO_Move_Line_Up",0xFE21;
"ISO_Move_Line_Down",0xFE22;
"ISO_Partial_Line_Up",0xFE23;
"ISO_Partial_Line_Down",0xFE24;
"ISO_Partial_Space_Left",0xFE25;
"ISO_Partial_Space_Right",0xFE26;
"ISO_Set_Margin_Left",0xFE27;
"ISO_Set_Margin_Right",0xFE28;
"ISO_Release_Margin_Left",0xFE29;
"ISO_Release_Margin_Right",0xFE2A;
"ISO_Release_Both_Margins",0xFE2B;
"ISO_Fast_Cursor_Left",0xFE2C;
"ISO_Fast_Cursor_Right",0xFE2D;
"ISO_Fast_Cursor_Up",0xFE2E;
"ISO_Fast_Cursor_Down",0xFE2F;
"ISO_Continuous_Underline",0xFE30;
"ISO_Discontinuous_Underline",0xFE31;
"ISO_Emphasize",0xFE32;
"ISO_Center_Object",0xFE33;
"ISO_Enter",0xFE34;
"dead_grave",0xFE50;
"dead_acute",0xFE51;
"dead_circumflex",0xFE52;
"dead_tilde",0xFE53;
"dead_macron",0xFE54;
"dead_breve",0xFE55;
"dead_abovedot",0xFE56;
"dead_diaeresis",0xFE57;
"dead_abovering",0xFE58;
"dead_doubleacute",0xFE59;
"dead_caron",0xFE5A;
"dead_cedilla",0xFE5B;
"dead_ogonek",0xFE5C;
"dead_iota",0xFE5D;
"dead_voiced_sound",0xFE5E;
"dead_semivoiced_sound",0xFE5F;
"dead_belowdot",0xFE60;
"First_Virtual_Screen",0xFED0;
"Prev_Virtual_Screen",0xFED1;
"Next_Virtual_Screen",0xFED2;
"Last_Virtual_Screen",0xFED4;
"Terminate_Server",0xFED5;
"AccessX_Enable",0xFE70;
"AccessX_Feedback_Enable",0xFE71;
"RepeatKeys_Enable",0xFE72;
"SlowKeys_Enable",0xFE73;
"BounceKeys_Enable",0xFE74;
"StickyKeys_Enable",0xFE75;
"MouseKeys_Enable",0xFE76;
"MouseKeys_Accel_Enable",0xFE77;
"Overlay1_Enable",0xFE78;
"Overlay2_Enable",0xFE79;
"AudibleBell_Enable",0xFE7A;
"Pointer_Left",0xFEE0;
"Pointer_Right",0xFEE1;
"Pointer_Up",0xFEE2;
"Pointer_Down",0xFEE3;
"Pointer_UpLeft",0xFEE4;
"Pointer_UpRight",0xFEE5;
"Pointer_DownLeft",0xFEE6;
"Pointer_DownRight",0xFEE7;
"Pointer_Button_Dflt",0xFEE8;
"Pointer_Button1",0xFEE9;
"Pointer_Button2",0xFEEA;
"Pointer_Button3",0xFEEB;
"Pointer_Button4",0xFEEC;
"Pointer_Button5",0xFEED;
"Pointer_DblClick_Dflt",0xFEEE;
"Pointer_DblClick1",0xFEEF;
"Pointer_DblClick2",0xFEF0;
"Pointer_DblClick3",0xFEF1;
"Pointer_DblClick4",0xFEF2;
"Pointer_DblClick5",0xFEF3;
"Pointer_Drag_Dflt",0xFEF4;
"Pointer_Drag1",0xFEF5;
"Pointer_Drag2",0xFEF6;
"Pointer_Drag3",0xFEF7;
"Pointer_Drag4",0xFEF8;
"Pointer_Drag5",0xFEFD;
"Pointer_EnableKeys",0xFEF9;
"Pointer_Accelerate",0xFEFA;
"Pointer_DfltBtnNext",0xFEFB;
"Pointer_DfltBtnPrev",0xFEFC;
"3270_Duplicate",0xFD01;
"3270_FieldMark",0xFD02;
"3270_Right2",0xFD03;
"3270_Left2",0xFD04;
"3270_BackTab",0xFD05;
"3270_EraseEOF",0xFD06;
"3270_EraseInput",0xFD07;
"3270_Reset",0xFD08;
"3270_Quit",0xFD09;
"3270_PA1",0xFD0A;
"3270_PA2",0xFD0B;
"3270_PA3",0xFD0C;
"3270_Test",0xFD0D;
"3270_Attn",0xFD0E;
"3270_CursorBlink",0xFD0F;
"3270_AltCursor",0xFD10;
"3270_KeyClick",0xFD11;
"3270_Jump",0xFD12;
"3270_Ident",0xFD13;
"3270_Rule",0xFD14;
"3270_Copy",0xFD15;
"3270_Play",0xFD16;
"3270_Setup",0xFD17;
"3270_Record",0xFD18;
"3270_ChangeScreen",0xFD19;
"3270_DeleteWord",0xFD1A;
"3270_ExSelect",0xFD1B;
"3270_CursorSelect",0xFD1C;
"3270_PrintScreen",0xFD1D;
"3270_Enter",0xFD1E;
"space",0x020;
"exclam",0x021;
"quotedbl",0x022;
"numbersign",0x023;
"dollar",0x024;
"percent",0x025;
"ampersand",0x026;
"apostrophe",0x027;
"quoteright",0x027;
"parenleft",0x028;
"parenright",0x029;
"asterisk",0x02a;
"plus",0x02b;
"comma",0x02c;
"minus",0x02d;
"period",0x02e;
"slash",0x02f;
"0",0x030;
"1",0x031;
"2",0x032;
"3",0x033;
"4",0x034;
"5",0x035;
"6",0x036;
"7",0x037;
"8",0x038;
"9",0x039;
"colon",0x03a;
"semicolon",0x03b;
"less",0x03c;
"equal",0x03d;
"greater",0x03e;
"question",0x03f;
"at",0x040;
"A",0x041;
"B",0x042;
"C",0x043;
"D",0x044;
"E",0x045;
"F",0x046;
"G",0x047;
"H",0x048;
"I",0x049;
"J",0x04a;
"K",0x04b;
"L",0x04c;
"M",0x04d;
"N",0x04e;
"O",0x04f;
"P",0x050;
"Q",0x051;
"R",0x052;
"S",0x053;
"T",0x054;
"U",0x055;
"V",0x056;
"W",0x057;
"X",0x058;
"Y",0x059;
"Z",0x05a;
"bracketleft",0x05b;
"backslash",0x05c;
"bracketright",0x05d;
"asciicircum",0x05e;
"underscore",0x05f;
"grave",0x060;
"quoteleft",0x060;
"a",0x061;
"b",0x062;
"c",0x063;
"d",0x064;
"e",0x065;
"f",0x066;
"g",0x067;
"h",0x068;
"i",0x069;
"j",0x06a;
"k",0x06b;
"l",0x06c;
"m",0x06d;
"n",0x06e;
"o",0x06f;
"p",0x070;
"q",0x071;
"r",0x072;
"s",0x073;
"t",0x074;
"u",0x075;
"v",0x076;
"w",0x077;
"x",0x078;
"y",0x079;
"z",0x07a;
"braceleft",0x07b;
"bar",0x07c;
"braceright",0x07d;
"asciitilde",0x07e;
"nobreakspace",0x0a0;
"exclamdown",0x0a1;
"cent",0x0a2;
"sterling",0x0a3;
"currency",0x0a4;
"yen",0x0a5;
"brokenbar",0x0a6;
"section",0x0a7;
"diaeresis",0x0a8;
"copyright",0x0a9;
"ordfeminine",0x0aa;
"guillemotleft",0x0ab;
"notsign",0x0ac;
"hyphen",0x0ad;
"registered",0x0ae;
"macron",0x0af;
"degree",0x0b0;
"plusminus",0x0b1;
"twosuperior",0x0b2;
"threesuperior",0x0b3;
"acute",0x0b4;
"mu",0x0b5;
"paragraph",0x0b6;
"periodcentered",0x0b7;
"cedilla",0x0b8;
"onesuperior",0x0b9;
"masculine",0x0ba;
"guillemotright",0x0bb;
"onequarter",0x0bc;
"onehalf",0x0bd;
"threequarters",0x0be;
"questiondown",0x0bf;
"Agrave",0x0c0;
"Aacute",0x0c1;
"Acircumflex",0x0c2;
"Atilde",0x0c3;
"Adiaeresis",0x0c4;
"Aring",0x0c5;
"AE",0x0c6;
"Ccedilla",0x0c7;
"Egrave",0x0c8;
"Eacute",0x0c9;
"Ecircumflex",0x0ca;
"Ediaeresis",0x0cb;
"Igrave",0x0cc;
"Iacute",0x0cd;
"Icircumflex",0x0ce;
"Idiaeresis",0x0cf;
"ETH",0x0d0;
"Eth",0x0d0;
"Ntilde",0x0d1;
"Ograve",0x0d2;
"Oacute",0x0d3;
"Ocircumflex",0x0d4;
"Otilde",0x0d5;
"Odiaeresis",0x0d6;
"multiply",0x0d7;
"Ooblique",0x0d8;
"Ugrave",0x0d9;
"Uacute",0x0da;
"Ucircumflex",0x0db;
"Udiaeresis",0x0dc;
"Yacute",0x0dd;
"THORN",0x0de;
"Thorn",0x0de;
"ssharp",0x0df;
"agrave",0x0e0;
"aacute",0x0e1;
"acircumflex",0x0e2;
"atilde",0x0e3;
"adiaeresis",0x0e4;
"aring",0x0e5;
"ae",0x0e6;
"ccedilla",0x0e7;
"egrave",0x0e8;
"eacute",0x0e9;
"ecircumflex",0x0ea;
"ediaeresis",0x0eb;
"igrave",0x0ec;
"iacute",0x0ed;
"icircumflex",0x0ee;
"idiaeresis",0x0ef;
"eth",0x0f0;
"ntilde",0x0f1;
"ograve",0x0f2;
"oacute",0x0f3;
"ocircumflex",0x0f4;
"otilde",0x0f5;
"odiaeresis",0x0f6;
"division",0x0f7;
"oslash",0x0f8;
"ugrave",0x0f9;
"uacute",0x0fa;
"ucircumflex",0x0fb;
"udiaeresis",0x0fc;
"yacute",0x0fd;
"thorn",0x0fe;
"ydiaeresis",0x0ff;
"Aogonek",0x1a1;
"breve",0x1a2;
"Lstroke",0x1a3;
"Lcaron",0x1a5;
"Sacute",0x1a6;
"Scaron",0x1a9;
"Scedilla",0x1aa;
"Tcaron",0x1ab;
"Zacute",0x1ac;
"Zcaron",0x1ae;
"Zabovedot",0x1af;
"aogonek",0x1b1;
"ogonek",0x1b2;
"lstroke",0x1b3;
"lcaron",0x1b5;
"sacute",0x1b6;
"caron",0x1b7;
"scaron",0x1b9;
"scedilla",0x1ba;
"tcaron",0x1bb;
"zacute",0x1bc;
"doubleacute",0x1bd;
"zcaron",0x1be;
"zabovedot",0x1bf;
"Racute",0x1c0;
"Abreve",0x1c3;
"Lacute",0x1c5;
"Cacute",0x1c6;
"Ccaron",0x1c8;
"Eogonek",0x1ca;
"Ecaron",0x1cc;
"Dcaron",0x1cf;
"Dstroke",0x1d0;
"Nacute",0x1d1;
"Ncaron",0x1d2;
"Odoubleacute",0x1d5;
"Rcaron",0x1d8;
"Uring",0x1d9;
"Udoubleacute",0x1db;
"Tcedilla",0x1de;
"racute",0x1e0;
"abreve",0x1e3;
"lacute",0x1e5;
"cacute",0x1e6;
"ccaron",0x1e8;
"eogonek",0x1ea;
"ecaron",0x1ec;
"dcaron",0x1ef;
"dstroke",0x1f0;
"nacute",0x1f1;
"ncaron",0x1f2;
"odoubleacute",0x1f5;
"udoubleacute",0x1fb;
"rcaron",0x1f8;
"uring",0x1f9;
"tcedilla",0x1fe;
"abovedot",0x1ff;
"Hstroke",0x2a1;
"Hcircumflex",0x2a6;
"Iabovedot",0x2a9;
"Gbreve",0x2ab;
"Jcircumflex",0x2ac;
"hstroke",0x2b1;
"hcircumflex",0x2b6;
"idotless",0x2b9;
"gbreve",0x2bb;
"jcircumflex",0x2bc;
"Cabovedot",0x2c5;
"Ccircumflex",0x2c6;
"Gabovedot",0x2d5;
"Gcircumflex",0x2d8;
"Ubreve",0x2dd;
"Scircumflex",0x2de;
"cabovedot",0x2e5;
"ccircumflex",0x2e6;
"gabovedot",0x2f5;
"gcircumflex",0x2f8;
"ubreve",0x2fd;
"scircumflex",0x2fe;
"kra",0x3a2;
"kappa",0x3a2;
"Rcedilla",0x3a3;
"Itilde",0x3a5;
"Lcedilla",0x3a6;
"Emacron",0x3aa;
"Gcedilla",0x3ab;
"Tslash",0x3ac;
"rcedilla",0x3b3;
"itilde",0x3b5;
"lcedilla",0x3b6;
"emacron",0x3ba;
"gcedilla",0x3bb;
"tslash",0x3bc;
"ENG",0x3bd;
"eng",0x3bf;
"Amacron",0x3c0;
"Iogonek",0x3c7;
"Eabovedot",0x3cc;
"Imacron",0x3cf;
"Ncedilla",0x3d1;
"Omacron",0x3d2;
"Kcedilla",0x3d3;
"Uogonek",0x3d9;
"Utilde",0x3dd;
"Umacron",0x3de;
"amacron",0x3e0;
"iogonek",0x3e7;
"eabovedot",0x3ec;
"imacron",0x3ef;
"ncedilla",0x3f1;
"omacron",0x3f2;
"kcedilla",0x3f3;
"uogonek",0x3f9;
"utilde",0x3fd;
"umacron",0x3fe;
"overline",0x47e;
"kana_fullstop",0x4a1;
"kana_openingbracket",0x4a2;
"kana_closingbracket",0x4a3;
"kana_comma",0x4a4;
"kana_conjunctive",0x4a5;
"kana_middledot",0x4a5;
"kana_WO",0x4a6;
"kana_a",0x4a7;
"kana_i",0x4a8;
"kana_u",0x4a9;
"kana_e",0x4aa;
"kana_o",0x4ab;
"kana_ya",0x4ac;
"kana_yu",0x4ad;
"kana_yo",0x4ae;
"kana_tsu",0x4af;
"kana_tu",0x4af;
"prolongedsound",0x4b0;
"kana_A",0x4b1;
"kana_I",0x4b2;
"kana_U",0x4b3;
"kana_E",0x4b4;
"kana_O",0x4b5;
"kana_KA",0x4b6;
"kana_KI",0x4b7;
"kana_KU",0x4b8;
"kana_KE",0x4b9;
"kana_KO",0x4ba;
"kana_SA",0x4bb;
"kana_SHI",0x4bc;
"kana_SU",0x4bd;
"kana_SE",0x4be;
"kana_SO",0x4bf;
"kana_TA",0x4c0;
"kana_CHI",0x4c1;
"kana_TI",0x4c1;
"kana_TSU",0x4c2;
"kana_TU",0x4c2;
"kana_TE",0x4c3;
"kana_TO",0x4c4;
"kana_NA",0x4c5;
"kana_NI",0x4c6;
"kana_NU",0x4c7;
"kana_NE",0x4c8;
"kana_NO",0x4c9;
"kana_HA",0x4ca;
"kana_HI",0x4cb;
"kana_FU",0x4cc;
"kana_HU",0x4cc;
"kana_HE",0x4cd;
"kana_HO",0x4ce;
"kana_MA",0x4cf;
"kana_MI",0x4d0;
"kana_MU",0x4d1;
"kana_ME",0x4d2;
"kana_MO",0x4d3;
"kana_YA",0x4d4;
"kana_YU",0x4d5;
"kana_YO",0x4d6;
"kana_RA",0x4d7;
"kana_RI",0x4d8;
"kana_RU",0x4d9;
"kana_RE",0x4da;
"kana_RO",0x4db;
"kana_WA",0x4dc;
"kana_N",0x4dd;
"voicedsound",0x4de;
"semivoicedsound",0x4df;
"kana_switch",0xFF7E;
"Arabic_comma",0x5ac;
"Arabic_semicolon",0x5bb;
"Arabic_question_mark",0x5bf;
"Arabic_hamza",0x5c1;
"Arabic_maddaonalef",0x5c2;
"Arabic_hamzaonalef",0x5c3;
"Arabic_hamzaonwaw",0x5c4;
"Arabic_hamzaunderalef",0x5c5;
"Arabic_hamzaonyeh",0x5c6;
"Arabic_alef",0x5c7;
"Arabic_beh",0x5c8;
"Arabic_tehmarbuta",0x5c9;
"Arabic_teh",0x5ca;
"Arabic_theh",0x5cb;
"Arabic_jeem",0x5cc;
"Arabic_hah",0x5cd;
"Arabic_khah",0x5ce;
"Arabic_dal",0x5cf;
"Arabic_thal",0x5d0;
"Arabic_ra",0x5d1;
"Arabic_zain",0x5d2;
"Arabic_seen",0x5d3;
"Arabic_sheen",0x5d4;
"Arabic_sad",0x5d5;
"Arabic_dad",0x5d6;
"Arabic_tah",0x5d7;
"Arabic_zah",0x5d8;
"Arabic_ain",0x5d9;
"Arabic_ghain",0x5da;
"Arabic_tatweel",0x5e0;
"Arabic_feh",0x5e1;
"Arabic_qaf",0x5e2;
"Arabic_kaf",0x5e3;
"Arabic_lam",0x5e4;
"Arabic_meem",0x5e5;
"Arabic_noon",0x5e6;
"Arabic_ha",0x5e7;
"Arabic_heh",0x5e7;
"Arabic_waw",0x5e8;
"Arabic_alefmaksura",0x5e9;
"Arabic_yeh",0x5ea;
"Arabic_fathatan",0x5eb;
"Arabic_dammatan",0x5ec;
"Arabic_kasratan",0x5ed;
"Arabic_fatha",0x5ee;
"Arabic_damma",0x5ef;
"Arabic_kasra",0x5f0;
"Arabic_shadda",0x5f1;
"Arabic_sukun",0x5f2;
"Arabic_switch",0xFF7E;
"Serbian_dje",0x6a1;
"Macedonia_gje",0x6a2;
"Cyrillic_io",0x6a3;
"Ukrainian_ie",0x6a4;
"Ukranian_je",0x6a4;
"Macedonia_dse",0x6a5;
"Ukrainian_i",0x6a6;
"Ukranian_i",0x6a6;
"Ukrainian_yi",0x6a7;
"Ukranian_yi",0x6a7;
"Cyrillic_je",0x6a8;
"Serbian_je",0x6a8;
"Cyrillic_lje",0x6a9;
"Serbian_lje",0x6a9;
"Cyrillic_nje",0x6aa;
"Serbian_nje",0x6aa;
"Serbian_tshe",0x6ab;
"Macedonia_kje",0x6ac;
"Byelorussian_shortu",0x6ae;
"Cyrillic_dzhe",0x6af;
"Serbian_dze",0x6af;
"numerosign",0x6b0;
"Serbian_DJE",0x6b1;
"Macedonia_GJE",0x6b2;
"Cyrillic_IO",0x6b3;
"Ukrainian_IE",0x6b4;
"Ukranian_JE",0x6b4;
"Macedonia_DSE",0x6b5;
"Ukrainian_I",0x6b6;
"Ukranian_I",0x6b6;
"Ukrainian_YI",0x6b7;
"Ukranian_YI",0x6b7;
"Cyrillic_JE",0x6b8;
"Serbian_JE",0x6b8;
"Cyrillic_LJE",0x6b9;
"Serbian_LJE",0x6b9;
"Cyrillic_NJE",0x6ba;
"Serbian_NJE",0x6ba;
"Serbian_TSHE",0x6bb;
"Macedonia_KJE",0x6bc;
"Byelorussian_SHORTU",0x6be;
"Cyrillic_DZHE",0x6bf;
"Serbian_DZE",0x6bf;
"Cyrillic_yu",0x6c0;
"Cyrillic_a",0x6c1;
"Cyrillic_be",0x6c2;
"Cyrillic_tse",0x6c3;
"Cyrillic_de",0x6c4;
"Cyrillic_ie",0x6c5;
"Cyrillic_ef",0x6c6;
"Cyrillic_ghe",0x6c7;
"Cyrillic_ha",0x6c8;
"Cyrillic_i",0x6c9;
"Cyrillic_shorti",0x6ca;
"Cyrillic_ka",0x6cb;
"Cyrillic_el",0x6cc;
"Cyrillic_em",0x6cd;
"Cyrillic_en",0x6ce;
"Cyrillic_o",0x6cf;
"Cyrillic_pe",0x6d0;
"Cyrillic_ya",0x6d1;
"Cyrillic_er",0x6d2;
"Cyrillic_es",0x6d3;
"Cyrillic_te",0x6d4;
"Cyrillic_u",0x6d5;
"Cyrillic_zhe",0x6d6;
"Cyrillic_ve",0x6d7;
"Cyrillic_softsign",0x6d8;
"Cyrillic_yeru",0x6d9;
"Cyrillic_ze",0x6da;
"Cyrillic_sha",0x6db;
"Cyrillic_e",0x6dc;
"Cyrillic_shcha",0x6dd;
"Cyrillic_che",0x6de;
"Cyrillic_hardsign",0x6df;
"Cyrillic_YU",0x6e0;
"Cyrillic_A",0x6e1;
"Cyrillic_BE",0x6e2;
"Cyrillic_TSE",0x6e3;
"Cyrillic_DE",0x6e4;
"Cyrillic_IE",0x6e5;
"Cyrillic_EF",0x6e6;
"Cyrillic_GHE",0x6e7;
"Cyrillic_HA",0x6e8;
"Cyrillic_I",0x6e9;
"Cyrillic_SHORTI",0x6ea;
"Cyrillic_KA",0x6eb;
"Cyrillic_EL",0x6ec;
"Cyrillic_EM",0x6ed;
"Cyrillic_EN",0x6ee;
"Cyrillic_O",0x6ef;
"Cyrillic_PE",0x6f0;
"Cyrillic_YA",0x6f1;
"Cyrillic_ER",0x6f2;
"Cyrillic_ES",0x6f3;
"Cyrillic_TE",0x6f4;
"Cyrillic_U",0x6f5;
"Cyrillic_ZHE",0x6f6;
"Cyrillic_VE",0x6f7;
"Cyrillic_SOFTSIGN",0x6f8;
"Cyrillic_YERU",0x6f9;
"Cyrillic_ZE",0x6fa;
"Cyrillic_SHA",0x6fb;
"Cyrillic_E",0x6fc;
"Cyrillic_SHCHA",0x6fd;
"Cyrillic_CHE",0x6fe;
"Cyrillic_HARDSIGN",0x6ff;
"Greek_ALPHAaccent",0x7a1;
"Greek_EPSILONaccent",0x7a2;
"Greek_ETAaccent",0x7a3;
"Greek_IOTAaccent",0x7a4;
"Greek_IOTAdiaeresis",0x7a5;
"Greek_OMICRONaccent",0x7a7;
"Greek_UPSILONaccent",0x7a8;
"Greek_UPSILONdieresis",0x7a9;
"Greek_OMEGAaccent",0x7ab;
"Greek_accentdieresis",0x7ae;
"Greek_horizbar",0x7af;
"Greek_alphaaccent",0x7b1;
"Greek_epsilonaccent",0x7b2;
"Greek_etaaccent",0x7b3;
"Greek_iotaaccent",0x7b4;
"Greek_iotadieresis",0x7b5;
"Greek_iotaaccentdieresis",0x7b6;
"Greek_omicronaccent",0x7b7;
"Greek_upsilonaccent",0x7b8;
"Greek_upsilondieresis",0x7b9;
"Greek_upsilonaccentdieresis",0x7ba;
"Greek_omegaaccent",0x7bb;
"Greek_ALPHA",0x7c1;
"Greek_BETA",0x7c2;
"Greek_GAMMA",0x7c3;
"Greek_DELTA",0x7c4;
"Greek_EPSILON",0x7c5;
"Greek_ZETA",0x7c6;
"Greek_ETA",0x7c7;
"Greek_THETA",0x7c8;
"Greek_IOTA",0x7c9;
"Greek_KAPPA",0x7ca;
"Greek_LAMDA",0x7cb;
"Greek_LAMBDA",0x7cb;
"Greek_MU",0x7cc;
"Greek_NU",0x7cd;
"Greek_XI",0x7ce;
"Greek_OMICRON",0x7cf;
"Greek_PI",0x7d0;
"Greek_RHO",0x7d1;
"Greek_SIGMA",0x7d2;
"Greek_TAU",0x7d4;
"Greek_UPSILON",0x7d5;
"Greek_PHI",0x7d6;
"Greek_CHI",0x7d7;
"Greek_PSI",0x7d8;
"Greek_OMEGA",0x7d9;
"Greek_alpha",0x7e1;
"Greek_beta",0x7e2;
"Greek_gamma",0x7e3;
"Greek_delta",0x7e4;
"Greek_epsilon",0x7e5;
"Greek_zeta",0x7e6;
"Greek_eta",0x7e7;
"Greek_theta",0x7e8;
"Greek_iota",0x7e9;
"Greek_kappa",0x7ea;
"Greek_lamda",0x7eb;
"Greek_lambda",0x7eb;
"Greek_mu",0x7ec;
"Greek_nu",0x7ed;
"Greek_xi",0x7ee;
"Greek_omicron",0x7ef;
"Greek_pi",0x7f0;
"Greek_rho",0x7f1;
"Greek_sigma",0x7f2;
"Greek_finalsmallsigma",0x7f3;
"Greek_tau",0x7f4;
"Greek_upsilon",0x7f5;
"Greek_phi",0x7f6;
"Greek_chi",0x7f7;
"Greek_psi",0x7f8;
"Greek_omega",0x7f9;
"Greek_switch",0xFF7E;
"leftradical",0x8a1;
"topleftradical",0x8a2;
"horizconnector",0x8a3;
"topintegral",0x8a4;
"botintegral",0x8a5;
"vertconnector",0x8a6;
"topleftsqbracket",0x8a7;
"botleftsqbracket",0x8a8;
"toprightsqbracket",0x8a9;
"botrightsqbracket",0x8aa;
"topleftparens",0x8ab;
"botleftparens",0x8ac;
"toprightparens",0x8ad;
"botrightparens",0x8ae;
"leftmiddlecurlybrace",0x8af;
"rightmiddlecurlybrace",0x8b0;
"topleftsummation",0x8b1;
"botleftsummation",0x8b2;
"topvertsummationconnector",0x8b3;
"botvertsummationconnector",0x8b4;
"toprightsummation",0x8b5;
"botrightsummation",0x8b6;
"rightmiddlesummation",0x8b7;
"lessthanequal",0x8bc;
"notequal",0x8bd;
"greaterthanequal",0x8be;
"integral",0x8bf;
"therefore",0x8c0;
"variation",0x8c1;
"infinity",0x8c2;
"nabla",0x8c5;
"approximate",0x8c8;
"similarequal",0x8c9;
"ifonlyif",0x8cd;
"implies",0x8ce;
"identical",0x8cf;
"radical",0x8d6;
"includedin",0x8da;
"includes",0x8db;
"intersection",0x8dc;
"union",0x8dd;
"logicaland",0x8de;
"logicalor",0x8df;
"partialderivative",0x8ef;
"function",0x8f6;
"leftarrow",0x8fb;
"uparrow",0x8fc;
"rightarrow",0x8fd;
"downarrow",0x8fe;
"blank",0x9df;
"soliddiamond",0x9e0;
"checkerboard",0x9e1;
"ht",0x9e2;
"ff",0x9e3;
"cr",0x9e4;
"lf",0x9e5;
"nl",0x9e8;
"vt",0x9e9;
"lowrightcorner",0x9ea;
"uprightcorner",0x9eb;
"upleftcorner",0x9ec;
"lowleftcorner",0x9ed;
"crossinglines",0x9ee;
"horizlinescan1",0x9ef;
"horizlinescan3",0x9f0;
"horizlinescan5",0x9f1;
"horizlinescan7",0x9f2;
"horizlinescan9",0x9f3;
"leftt",0x9f4;
"rightt",0x9f5;
"bott",0x9f6;
"topt",0x9f7;
"vertbar",0x9f8;
"emspace",0xaa1;
"enspace",0xaa2;
"em3space",0xaa3;
"em4space",0xaa4;
"digitspace",0xaa5;
"punctspace",0xaa6;
"thinspace",0xaa7;
"hairspace",0xaa8;
"emdash",0xaa9;
"endash",0xaaa;
"signifblank",0xaac;
"ellipsis",0xaae;
"doubbaselinedot",0xaaf;
"onethird",0xab0;
"twothirds",0xab1;
"onefifth",0xab2;
"twofifths",0xab3;
"threefifths",0xab4;
"fourfifths",0xab5;
"onesixth",0xab6;
"fivesixths",0xab7;
"careof",0xab8;
"figdash",0xabb;
"leftanglebracket",0xabc;
"decimalpoint",0xabd;
"rightanglebracket",0xabe;
"marker",0xabf;
"oneeighth",0xac3;
"threeeighths",0xac4;
"fiveeighths",0xac5;
"seveneighths",0xac6;
"trademark",0xac9;
"signaturemark",0xaca;
"trademarkincircle",0xacb;
"leftopentriangle",0xacc;
"rightopentriangle",0xacd;
"emopencircle",0xace;
"emopenrectangle",0xacf;
"leftsinglequotemark",0xad0;
"rightsinglequotemark",0xad1;
"leftdoublequotemark",0xad2;
"rightdoublequotemark",0xad3;
"prescription",0xad4;
"minutes",0xad6;
"seconds",0xad7;
"latincross",0xad9;
"hexagram",0xada;
"filledrectbullet",0xadb;
"filledlefttribullet",0xadc;
"filledrighttribullet",0xadd;
"emfilledcircle",0xade;
"emfilledrect",0xadf;
"enopencircbullet",0xae0;
"enopensquarebullet",0xae1;
"openrectbullet",0xae2;
"opentribulletup",0xae3;
"opentribulletdown",0xae4;
"openstar",0xae5;
"enfilledcircbullet",0xae6;
"enfilledsqbullet",0xae7;
"filledtribulletup",0xae8;
"filledtribulletdown",0xae9;
"leftpointer",0xaea;
"rightpointer",0xaeb;
"club",0xaec;
"diamond",0xaed;
"heart",0xaee;
"maltesecross",0xaf0;
"dagger",0xaf1;
"doubledagger",0xaf2;
"checkmark",0xaf3;
"ballotcross",0xaf4;
"musicalsharp",0xaf5;
"musicalflat",0xaf6;
"malesymbol",0xaf7;
"femalesymbol",0xaf8;
"telephone",0xaf9;
"telephonerecorder",0xafa;
"phonographcopyright",0xafb;
"caret",0xafc;
"singlelowquotemark",0xafd;
"doublelowquotemark",0xafe;
"cursor",0xaff;
"leftcaret",0xba3;
"rightcaret",0xba6;
"downcaret",0xba8;
"upcaret",0xba9;
"overbar",0xbc0;
"downtack",0xbc2;
"upshoe",0xbc3;
"downstile",0xbc4;
"underbar",0xbc6;
"jot",0xbca;
"quad",0xbcc;
"uptack",0xbce;
"circle",0xbcf;
"upstile",0xbd3;
"downshoe",0xbd6;
"rightshoe",0xbd8;
"leftshoe",0xbda;
"lefttack",0xbdc;
"righttack",0xbfc;
"hebrew_doublelowline",0xcdf;
"hebrew_aleph",0xce0;
"hebrew_bet",0xce1;
"hebrew_beth",0xce1;
"hebrew_gimel",0xce2;
"hebrew_gimmel",0xce2;
"hebrew_dalet",0xce3;
"hebrew_daleth",0xce3;
"hebrew_he",0xce4;
"hebrew_waw",0xce5;
"hebrew_zain",0xce6;
"hebrew_zayin",0xce6;
"hebrew_chet",0xce7;
"hebrew_het",0xce7;
"hebrew_tet",0xce8;
"hebrew_teth",0xce8;
"hebrew_yod",0xce9;
"hebrew_finalkaph",0xcea;
"hebrew_kaph",0xceb;
"hebrew_lamed",0xcec;
"hebrew_finalmem",0xced;
"hebrew_mem",0xcee;
"hebrew_finalnun",0xcef;
"hebrew_nun",0xcf0;
"hebrew_samech",0xcf1;
"hebrew_samekh",0xcf1;
"hebrew_ayin",0xcf2;
"hebrew_finalpe",0xcf3;
"hebrew_pe",0xcf4;
"hebrew_finalzade",0xcf5;
"hebrew_finalzadi",0xcf5;
"hebrew_zade",0xcf6;
"hebrew_zadi",0xcf6;
"hebrew_qoph",0xcf7;
"hebrew_kuf",0xcf7;
"hebrew_resh",0xcf8;
"hebrew_shin",0xcf9;
"hebrew_taw",0xcfa;
"hebrew_taf",0xcfa;
"Hebrew_switch",0xFF7E;
"Thai_kokai",0xda1;
"Thai_khokhai",0xda2;
"Thai_khokhuat",0xda3;
"Thai_khokhwai",0xda4;
"Thai_khokhon",0xda5;
"Thai_khorakhang",0xda6;
"Thai_ngongu",0xda7;
"Thai_chochan",0xda8;
"Thai_choching",0xda9;
"Thai_chochang",0xdaa;
"Thai_soso",0xdab;
"Thai_chochoe",0xdac;
"Thai_yoying",0xdad;
"Thai_dochada",0xdae;
"Thai_topatak",0xdaf;
"Thai_thothan",0xdb0;
"Thai_thonangmontho",0xdb1;
"Thai_thophuthao",0xdb2;
"Thai_nonen",0xdb3;
"Thai_dodek",0xdb4;
"Thai_totao",0xdb5;
"Thai_thothung",0xdb6;
"Thai_thothahan",0xdb7;
"Thai_thothong",0xdb8;
"Thai_nonu",0xdb9;
"Thai_bobaimai",0xdba;
"Thai_popla",0xdbb;
"Thai_phophung",0xdbc;
"Thai_fofa",0xdbd;
"Thai_phophan",0xdbe;
"Thai_fofan",0xdbf;
"Thai_phosamphao",0xdc0;
"Thai_moma",0xdc1;
"Thai_yoyak",0xdc2;
"Thai_rorua",0xdc3;
"Thai_ru",0xdc4;
"Thai_loling",0xdc5;
"Thai_lu",0xdc6;
"Thai_wowaen",0xdc7;
"Thai_sosala",0xdc8;
"Thai_sorusi",0xdc9;
"Thai_sosua",0xdca;
"Thai_hohip",0xdcb;
"Thai_lochula",0xdcc;
"Thai_oang",0xdcd;
"Thai_honokhuk",0xdce;
"Thai_paiyannoi",0xdcf;
"Thai_saraa",0xdd0;
"Thai_maihanakat",0xdd1;
"Thai_saraaa",0xdd2;
"Thai_saraam",0xdd3;
"Thai_sarai",0xdd4;
"Thai_saraii",0xdd5;
"Thai_saraue",0xdd6;
"Thai_sarauee",0xdd7;
"Thai_sarau",0xdd8;
"Thai_sarauu",0xdd9;
"Thai_phinthu",0xdda;
"Thai_maihanakat_maitho",0xdde;
"Thai_baht",0xddf;
"Thai_sarae",0xde0;
"Thai_saraae",0xde1;
"Thai_sarao",0xde2;
"Thai_saraaimaimuan",0xde3;
"Thai_saraaimaimalai",0xde4;
"Thai_lakkhangyao",0xde5;
"Thai_maiyamok",0xde6;
"Thai_maitaikhu",0xde7;
"Thai_maiek",0xde8;
"Thai_maitho",0xde9;
"Thai_maitri",0xdea;
"Thai_maichattawa",0xdeb;
"Thai_thanthakhat",0xdec;
"Thai_nikhahit",0xded;
"Thai_leksun",0xdf0;
"Thai_leknung",0xdf1;
"Thai_leksong",0xdf2;
"Thai_leksam",0xdf3;
"Thai_leksi",0xdf4;
"Thai_lekha",0xdf5;
"Thai_lekhok",0xdf6;
"Thai_lekchet",0xdf7;
"Thai_lekpaet",0xdf8;
"Thai_lekkao",0xdf9;
"Hangul",0xff31;
"Hangul_Start",0xff32;
"Hangul_End",0xff33;
"Hangul_Hanja",0xff34;
"Hangul_Jamo",0xff35;
"Hangul_Romaja",0xff36;
"Hangul_Codeinput",0xff37;
"Hangul_Jeonja",0xff38;
"Hangul_Banja",0xff39;
"Hangul_PreHanja",0xff3a;
"Hangul_PostHanja",0xff3b;
"Hangul_SingleCandidate",0xff3c;
"Hangul_MultipleCandidate",0xff3d;
"Hangul_PreviousCandidate",0xff3e;
"Hangul_Special",0xff3f;
"Hangul_switch",0xFF7E;
"Hangul_Kiyeog",0xea1;
"Hangul_SsangKiyeog",0xea2;
"Hangul_KiyeogSios",0xea3;
"Hangul_Nieun",0xea4;
"Hangul_NieunJieuj",0xea5;
"Hangul_NieunHieuh",0xea6;
"Hangul_Dikeud",0xea7;
"Hangul_SsangDikeud",0xea8;
"Hangul_Rieul",0xea9;
"Hangul_RieulKiyeog",0xeaa;
"Hangul_RieulMieum",0xeab;
"Hangul_RieulPieub",0xeac;
"Hangul_RieulSios",0xead;
"Hangul_RieulTieut",0xeae;
"Hangul_RieulPhieuf",0xeaf;
"Hangul_RieulHieuh",0xeb0;
"Hangul_Mieum",0xeb1;
"Hangul_Pieub",0xeb2;
"Hangul_SsangPieub",0xeb3;
"Hangul_PieubSios",0xeb4;
"Hangul_Sios",0xeb5;
"Hangul_SsangSios",0xeb6;
"Hangul_Ieung",0xeb7;
"Hangul_Jieuj",0xeb8;
"Hangul_SsangJieuj",0xeb9;
"Hangul_Cieuc",0xeba;
"Hangul_Khieuq",0xebb;
"Hangul_Tieut",0xebc;
"Hangul_Phieuf",0xebd;
"Hangul_Hieuh",0xebe;
"Hangul_A",0xebf;
"Hangul_AE",0xec0;
"Hangul_YA",0xec1;
"Hangul_YAE",0xec2;
"Hangul_EO",0xec3;
"Hangul_E",0xec4;
"Hangul_YEO",0xec5;
"Hangul_YE",0xec6;
"Hangul_O",0xec7;
"Hangul_WA",0xec8;
"Hangul_WAE",0xec9;
"Hangul_OE",0xeca;
"Hangul_YO",0xecb;
"Hangul_U",0xecc;
"Hangul_WEO",0xecd;
"Hangul_WE",0xece;
"Hangul_WI",0xecf;
"Hangul_YU",0xed0;
"Hangul_EU",0xed1;
"Hangul_YI",0xed2;
"Hangul_I",0xed3;
"Hangul_J_Kiyeog",0xed4;
"Hangul_J_SsangKiyeog",0xed5;
"Hangul_J_KiyeogSios",0xed6;
"Hangul_J_Nieun",0xed7;
"Hangul_J_NieunJieuj",0xed8;
"Hangul_J_NieunHieuh",0xed9;
"Hangul_J_Dikeud",0xeda;
"Hangul_J_Rieul",0xedb;
"Hangul_J_RieulKiyeog",0xedc;
"Hangul_J_RieulMieum",0xedd;
"Hangul_J_RieulPieub",0xede;
"Hangul_J_RieulSios",0xedf;
"Hangul_J_RieulTieut",0xee0;
"Hangul_J_RieulPhieuf",0xee1;
"Hangul_J_RieulHieuh",0xee2;
"Hangul_J_Mieum",0xee3;
"Hangul_J_Pieub",0xee4;
"Hangul_J_PieubSios",0xee5;
"Hangul_J_Sios",0xee6;
"Hangul_J_SsangSios",0xee7;
"Hangul_J_Ieung",0xee8;
"Hangul_J_Jieuj",0xee9;
"Hangul_J_Cieuc",0xeea;
"Hangul_J_Khieuq",0xeeb;
"Hangul_J_Tieut",0xeec;
"Hangul_J_Phieuf",0xeed;
"Hangul_J_Hieuh",0xeee;
"Hangul_RieulYeorinHieuh",0xeef;
"Hangul_SunkyeongeumMieum",0xef0;
"Hangul_SunkyeongeumPieub",0xef1;
"Hangul_PanSios",0xef2;
"Hangul_KkogjiDalrinIeung",0xef3;
"Hangul_SunkyeongeumPhieuf",0xef4;
"Hangul_YeorinHieuh",0xef5;
"Hangul_AraeA",0xef6;
"Hangul_AraeAE",0xef7;
"Hangul_J_PanSios",0xef8;
"Hangul_J_KkogjiDalrinIeung",0xef9;
"Hangul_J_YeorinHieuh",0xefa;
"Korean_Won",0xeff;
]
let keysym_to_name = [
0xFFFFFF,"VoidSymbol";
0xFF08,"BackSpace";
0xFF09,"Tab";
0xFF0A,"Linefeed";
0xFF0B,"Clear";
0xFF0D,"Return";
0xFF13,"Pause";
0xFF14,"Scroll_Lock";
0xFF15,"Sys_Req";
0xFF1B,"Escape";
0xFFFF,"Delete";
0xFF20,"Multi_key";
0xFF21,"Kanji";
0xFF22,"Muhenkan";
0xFF23,"Henkan_Mode";
0xFF23,"Henkan";
0xFF24,"Romaji";
0xFF25,"Hiragana";
0xFF26,"Katakana";
0xFF27,"Hiragana_Katakana";
0xFF28,"Zenkaku";
0xFF29,"Hankaku";
0xFF2A,"Zenkaku_Hankaku";
0xFF2B,"Touroku";
0xFF2C,"Massyo";
0xFF2D,"Kana_Lock";
0xFF2E,"Kana_Shift";
0xFF2F,"Eisu_Shift";
0xFF30,"Eisu_toggle";
0xFF50,"Home";
0xFF51,"Left";
0xFF52,"Up";
0xFF53,"Right";
0xFF54,"Down";
0xFF55,"Prior";
0xFF55,"Page_Up";
0xFF56,"Next";
0xFF56,"Page_Down";
0xFF57,"End";
0xFF58,"Begin";
0xFF60,"Select";
0xFF61,"Print";
0xFF62,"Execute";
0xFF63,"Insert";
0xFF65,"Undo";
0xFF66,"Redo";
0xFF67,"Menu";
0xFF68,"Find";
0xFF69,"Cancel";
0xFF6A,"Help";
0xFF6B,"Break";
0xFF7E,"Mode_switch";
0xFF7E,"script_switch";
0xFF7F,"Num_Lock";
0xFF80,"KP_Space";
0xFF89,"KP_Tab";
0xFF8D,"KP_Enter";
0xFF91,"KP_F1";
0xFF92,"KP_F2";
0xFF93,"KP_F3";
0xFF94,"KP_F4";
0xFF95,"KP_Home";
0xFF96,"KP_Left";
0xFF97,"KP_Up";
0xFF98,"KP_Right";
0xFF99,"KP_Down";
0xFF9A,"KP_Prior";
0xFF9A,"KP_Page_Up";
0xFF9B,"KP_Next";
0xFF9B,"KP_Page_Down";
0xFF9C,"KP_End";
0xFF9D,"KP_Begin";
0xFF9E,"KP_Insert";
0xFF9F,"KP_Delete";
0xFFBD,"KP_Equal";
0xFFAA,"KP_Multiply";
0xFFAB,"KP_Add";
0xFFAC,"KP_Separator";
0xFFAD,"KP_Subtract";
0xFFAE,"KP_Decimal";
0xFFAF,"KP_Divide";
0xFFB0,"KP_0";
0xFFB1,"KP_1";
0xFFB2,"KP_2";
0xFFB3,"KP_3";
0xFFB4,"KP_4";
0xFFB5,"KP_5";
0xFFB6,"KP_6";
0xFFB7,"KP_7";
0xFFB8,"KP_8";
0xFFB9,"KP_9";
0xFFBE,"F1";
0xFFBF,"F2";
0xFFC0,"F3";
0xFFC1,"F4";
0xFFC2,"F5";
0xFFC3,"F6";
0xFFC4,"F7";
0xFFC5,"F8";
0xFFC6,"F9";
0xFFC7,"F10";
0xFFC8,"F11";
0xFFC8,"L1";
0xFFC9,"F12";
0xFFC9,"L2";
0xFFCA,"F13";
0xFFCA,"L3";
0xFFCB,"F14";
0xFFCB,"L4";
0xFFCC,"F15";
0xFFCC,"L5";
0xFFCD,"F16";
0xFFCD,"L6";
0xFFCE,"F17";
0xFFCE,"L7";
0xFFCF,"F18";
0xFFCF,"L8";
0xFFD0,"F19";
0xFFD0,"L9";
0xFFD1,"F20";
0xFFD1,"L10";
0xFFD2,"F21";
0xFFD2,"R1";
0xFFD3,"F22";
0xFFD3,"R2";
0xFFD4,"F23";
0xFFD4,"R3";
0xFFD5,"F24";
0xFFD5,"R4";
0xFFD6,"F25";
0xFFD6,"R5";
0xFFD7,"F26";
0xFFD7,"R6";
0xFFD8,"F27";
0xFFD8,"R7";
0xFFD9,"F28";
0xFFD9,"R8";
0xFFDA,"F29";
0xFFDA,"R9";
0xFFDB,"F30";
0xFFDB,"R10";
0xFFDC,"F31";
0xFFDC,"R11";
0xFFDD,"F32";
0xFFDD,"R12";
0xFFDE,"F33";
0xFFDE,"R13";
0xFFDF,"F34";
0xFFDF,"R14";
0xFFE0,"F35";
0xFFE0,"R15";
0xFFE1,"Shift_L";
0xFFE2,"Shift_R";
0xFFE3,"Control_L";
0xFFE4,"Control_R";
0xFFE5,"Caps_Lock";
0xFFE6,"Shift_Lock";
0xFFE7,"Meta_L";
0xFFE8,"Meta_R";
0xFFE9,"Alt_L";
0xFFEA,"Alt_R";
0xFFEB,"Super_L";
0xFFEC,"Super_R";
0xFFED,"Hyper_L";
0xFFEE,"Hyper_R";
0xFE01,"ISO_Lock";
0xFE02,"ISO_Level2_Latch";
0xFE03,"ISO_Level3_Shift";
0xFE04,"ISO_Level3_Latch";
0xFE05,"ISO_Level3_Lock";
0xFF7E,"ISO_Group_Shift";
0xFE06,"ISO_Group_Latch";
0xFE07,"ISO_Group_Lock";
0xFE08,"ISO_Next_Group";
0xFE09,"ISO_Next_Group_Lock";
0xFE0A,"ISO_Prev_Group";
0xFE0B,"ISO_Prev_Group_Lock";
0xFE0C,"ISO_First_Group";
0xFE0D,"ISO_First_Group_Lock";
0xFE0E,"ISO_Last_Group";
0xFE0F,"ISO_Last_Group_Lock";
0xFE20,"ISO_Left_Tab";
0xFE21,"ISO_Move_Line_Up";
0xFE22,"ISO_Move_Line_Down";
0xFE23,"ISO_Partial_Line_Up";
0xFE24,"ISO_Partial_Line_Down";
0xFE25,"ISO_Partial_Space_Left";
0xFE26,"ISO_Partial_Space_Right";
0xFE27,"ISO_Set_Margin_Left";
0xFE28,"ISO_Set_Margin_Right";
0xFE29,"ISO_Release_Margin_Left";
0xFE2A,"ISO_Release_Margin_Right";
0xFE2B,"ISO_Release_Both_Margins";
0xFE2C,"ISO_Fast_Cursor_Left";
0xFE2D,"ISO_Fast_Cursor_Right";
0xFE2E,"ISO_Fast_Cursor_Up";
0xFE2F,"ISO_Fast_Cursor_Down";
0xFE30,"ISO_Continuous_Underline";
0xFE31,"ISO_Discontinuous_Underline";
0xFE32,"ISO_Emphasize";
0xFE33,"ISO_Center_Object";
0xFE34,"ISO_Enter";
0xFE50,"dead_grave";
0xFE51,"dead_acute";
0xFE52,"dead_circumflex";
0xFE53,"dead_tilde";
0xFE54,"dead_macron";
0xFE55,"dead_breve";
0xFE56,"dead_abovedot";
0xFE57,"dead_diaeresis";
0xFE58,"dead_abovering";
0xFE59,"dead_doubleacute";
0xFE5A,"dead_caron";
0xFE5B,"dead_cedilla";
0xFE5C,"dead_ogonek";
0xFE5D,"dead_iota";
0xFE5E,"dead_voiced_sound";
0xFE5F,"dead_semivoiced_sound";
0xFE60,"dead_belowdot";
0xFED0,"First_Virtual_Screen";
0xFED1,"Prev_Virtual_Screen";
0xFED2,"Next_Virtual_Screen";
0xFED4,"Last_Virtual_Screen";
0xFED5,"Terminate_Server";
0xFE70,"AccessX_Enable";
0xFE71,"AccessX_Feedback_Enable";
0xFE72,"RepeatKeys_Enable";
0xFE73,"SlowKeys_Enable";
0xFE74,"BounceKeys_Enable";
0xFE75,"StickyKeys_Enable";
0xFE76,"MouseKeys_Enable";
0xFE77,"MouseKeys_Accel_Enable";
0xFE78,"Overlay1_Enable";
0xFE79,"Overlay2_Enable";
0xFE7A,"AudibleBell_Enable";
0xFEE0,"Pointer_Left";
0xFEE1,"Pointer_Right";
0xFEE2,"Pointer_Up";
0xFEE3,"Pointer_Down";
0xFEE4,"Pointer_UpLeft";
0xFEE5,"Pointer_UpRight";
0xFEE6,"Pointer_DownLeft";
0xFEE7,"Pointer_DownRight";
0xFEE8,"Pointer_Button_Dflt";
0xFEE9,"Pointer_Button1";
0xFEEA,"Pointer_Button2";
0xFEEB,"Pointer_Button3";
0xFEEC,"Pointer_Button4";
0xFEED,"Pointer_Button5";
0xFEEE,"Pointer_DblClick_Dflt";
0xFEEF,"Pointer_DblClick1";
0xFEF0,"Pointer_DblClick2";
0xFEF1,"Pointer_DblClick3";
0xFEF2,"Pointer_DblClick4";
0xFEF3,"Pointer_DblClick5";
0xFEF4,"Pointer_Drag_Dflt";
0xFEF5,"Pointer_Drag1";
0xFEF6,"Pointer_Drag2";
0xFEF7,"Pointer_Drag3";
0xFEF8,"Pointer_Drag4";
0xFEFD,"Pointer_Drag5";
0xFEF9,"Pointer_EnableKeys";
0xFEFA,"Pointer_Accelerate";
0xFEFB,"Pointer_DfltBtnNext";
0xFEFC,"Pointer_DfltBtnPrev";
0xFD01,"3270_Duplicate";
0xFD02,"3270_FieldMark";
0xFD03,"3270_Right2";
0xFD04,"3270_Left2";
0xFD05,"3270_BackTab";
0xFD06,"3270_EraseEOF";
0xFD07,"3270_EraseInput";
0xFD08,"3270_Reset";
0xFD09,"3270_Quit";
0xFD0A,"3270_PA1";
0xFD0B,"3270_PA2";
0xFD0C,"3270_PA3";
0xFD0D,"3270_Test";
0xFD0E,"3270_Attn";
0xFD0F,"3270_CursorBlink";
0xFD10,"3270_AltCursor";
0xFD11,"3270_KeyClick";
0xFD12,"3270_Jump";
0xFD13,"3270_Ident";
0xFD14,"3270_Rule";
0xFD15,"3270_Copy";
0xFD16,"3270_Play";
0xFD17,"3270_Setup";
0xFD18,"3270_Record";
0xFD19,"3270_ChangeScreen";
0xFD1A,"3270_DeleteWord";
0xFD1B,"3270_ExSelect";
0xFD1C,"3270_CursorSelect";
0xFD1D,"3270_PrintScreen";
0xFD1E,"3270_Enter";
0x020,"space";
0x021,"exclam";
0x022,"quotedbl";
0x023,"numbersign";
0x024,"dollar";
0x025,"percent";
0x026,"ampersand";
0x027,"apostrophe";
0x027,"quoteright";
0x028,"parenleft";
0x029,"parenright";
0x02a,"asterisk";
0x02b,"plus";
0x02c,"comma";
0x02d,"minus";
0x02e,"period";
0x02f,"slash";
0x030,"0";
0x031,"1";
0x032,"2";
0x033,"3";
0x034,"4";
0x035,"5";
0x036,"6";
0x037,"7";
0x038,"8";
0x039,"9";
0x03a,"colon";
0x03b,"semicolon";
0x03c,"less";
0x03d,"equal";
0x03e,"greater";
0x03f,"question";
0x040,"at";
0x041,"A";
0x042,"B";
0x043,"C";
0x044,"D";
0x045,"E";
0x046,"F";
0x047,"G";
0x048,"H";
0x049,"I";
0x04a,"J";
0x04b,"K";
0x04c,"L";
0x04d,"M";
0x04e,"N";
0x04f,"O";
0x050,"P";
0x051,"Q";
0x052,"R";
0x053,"S";
0x054,"T";
0x055,"U";
0x056,"V";
0x057,"W";
0x058,"X";
0x059,"Y";
0x05a,"Z";
0x05b,"bracketleft";
0x05c,"backslash";
0x05d,"bracketright";
0x05e,"asciicircum";
0x05f,"underscore";
0x060,"grave";
0x060,"quoteleft";
0x061,"a";
0x062,"b";
0x063,"c";
0x064,"d";
0x065,"e";
0x066,"f";
0x067,"g";
0x068,"h";
0x069,"i";
0x06a,"j";
0x06b,"k";
0x06c,"l";
0x06d,"m";
0x06e,"n";
0x06f,"o";
0x070,"p";
0x071,"q";
0x072,"r";
0x073,"s";
0x074,"t";
0x075,"u";
0x076,"v";
0x077,"w";
0x078,"x";
0x079,"y";
0x07a,"z";
0x07b,"braceleft";
0x07c,"bar";
0x07d,"braceright";
0x07e,"asciitilde";
0x0a0,"nobreakspace";
0x0a1,"exclamdown";
0x0a2,"cent";
0x0a3,"sterling";
0x0a4,"currency";
0x0a5,"yen";
0x0a6,"brokenbar";
0x0a7,"section";
0x0a8,"diaeresis";
0x0a9,"copyright";
0x0aa,"ordfeminine";
0x0ab,"guillemotleft";
0x0ac,"notsign";
0x0ad,"hyphen";
0x0ae,"registered";
0x0af,"macron";
0x0b0,"degree";
0x0b1,"plusminus";
0x0b2,"twosuperior";
0x0b3,"threesuperior";
0x0b4,"acute";
0x0b5,"mu";
0x0b6,"paragraph";
0x0b7,"periodcentered";
0x0b8,"cedilla";
0x0b9,"onesuperior";
0x0ba,"masculine";
0x0bb,"guillemotright";
0x0bc,"onequarter";
0x0bd,"onehalf";
0x0be,"threequarters";
0x0bf,"questiondown";
0x0c0,"Agrave";
0x0c1,"Aacute";
0x0c2,"Acircumflex";
0x0c3,"Atilde";
0x0c4,"Adiaeresis";
0x0c5,"Aring";
0x0c6,"AE";
0x0c7,"Ccedilla";
0x0c8,"Egrave";
0x0c9,"Eacute";
0x0ca,"Ecircumflex";
0x0cb,"Ediaeresis";
0x0cc,"Igrave";
0x0cd,"Iacute";
0x0ce,"Icircumflex";
0x0cf,"Idiaeresis";
0x0d0,"ETH";
0x0d0,"Eth";
0x0d1,"Ntilde";
0x0d2,"Ograve";
0x0d3,"Oacute";
0x0d4,"Ocircumflex";
0x0d5,"Otilde";
0x0d6,"Odiaeresis";
0x0d7,"multiply";
0x0d8,"Ooblique";
0x0d9,"Ugrave";
0x0da,"Uacute";
0x0db,"Ucircumflex";
0x0dc,"Udiaeresis";
0x0dd,"Yacute";
0x0de,"THORN";
0x0de,"Thorn";
0x0df,"ssharp";
0x0e0,"agrave";
0x0e1,"aacute";
0x0e2,"acircumflex";
0x0e3,"atilde";
0x0e4,"adiaeresis";
0x0e5,"aring";
0x0e6,"ae";
0x0e7,"ccedilla";
0x0e8,"egrave";
0x0e9,"eacute";
0x0ea,"ecircumflex";
0x0eb,"ediaeresis";
0x0ec,"igrave";
0x0ed,"iacute";
0x0ee,"icircumflex";
0x0ef,"idiaeresis";
0x0f0,"eth";
0x0f1,"ntilde";
0x0f2,"ograve";
0x0f3,"oacute";
0x0f4,"ocircumflex";
0x0f5,"otilde";
0x0f6,"odiaeresis";
0x0f7,"division";
0x0f8,"oslash";
0x0f9,"ugrave";
0x0fa,"uacute";
0x0fb,"ucircumflex";
0x0fc,"udiaeresis";
0x0fd,"yacute";
0x0fe,"thorn";
0x0ff,"ydiaeresis";
0x1a1,"Aogonek";
0x1a2,"breve";
0x1a3,"Lstroke";
0x1a5,"Lcaron";
0x1a6,"Sacute";
0x1a9,"Scaron";
0x1aa,"Scedilla";
0x1ab,"Tcaron";
0x1ac,"Zacute";
0x1ae,"Zcaron";
0x1af,"Zabovedot";
0x1b1,"aogonek";
0x1b2,"ogonek";
0x1b3,"lstroke";
0x1b5,"lcaron";
0x1b6,"sacute";
0x1b7,"caron";
0x1b9,"scaron";
0x1ba,"scedilla";
0x1bb,"tcaron";
0x1bc,"zacute";
0x1bd,"doubleacute";
0x1be,"zcaron";
0x1bf,"zabovedot";
0x1c0,"Racute";
0x1c3,"Abreve";
0x1c5,"Lacute";
0x1c6,"Cacute";
0x1c8,"Ccaron";
0x1ca,"Eogonek";
0x1cc,"Ecaron";
0x1cf,"Dcaron";
0x1d0,"Dstroke";
0x1d1,"Nacute";
0x1d2,"Ncaron";
0x1d5,"Odoubleacute";
0x1d8,"Rcaron";
0x1d9,"Uring";
0x1db,"Udoubleacute";
0x1de,"Tcedilla";
0x1e0,"racute";
0x1e3,"abreve";
0x1e5,"lacute";
0x1e6,"cacute";
0x1e8,"ccaron";
0x1ea,"eogonek";
0x1ec,"ecaron";
0x1ef,"dcaron";
0x1f0,"dstroke";
0x1f1,"nacute";
0x1f2,"ncaron";
0x1f5,"odoubleacute";
0x1fb,"udoubleacute";
0x1f8,"rcaron";
0x1f9,"uring";
0x1fe,"tcedilla";
0x1ff,"abovedot";
0x2a1,"Hstroke";
0x2a6,"Hcircumflex";
0x2a9,"Iabovedot";
0x2ab,"Gbreve";
0x2ac,"Jcircumflex";
0x2b1,"hstroke";
0x2b6,"hcircumflex";
0x2b9,"idotless";
0x2bb,"gbreve";
0x2bc,"jcircumflex";
0x2c5,"Cabovedot";
0x2c6,"Ccircumflex";
0x2d5,"Gabovedot";
0x2d8,"Gcircumflex";
0x2dd,"Ubreve";
0x2de,"Scircumflex";
0x2e5,"cabovedot";
0x2e6,"ccircumflex";
0x2f5,"gabovedot";
0x2f8,"gcircumflex";
0x2fd,"ubreve";
0x2fe,"scircumflex";
0x3a2,"kra";
0x3a2,"kappa";
0x3a3,"Rcedilla";
0x3a5,"Itilde";
0x3a6,"Lcedilla";
0x3aa,"Emacron";
0x3ab,"Gcedilla";
0x3ac,"Tslash";
0x3b3,"rcedilla";
0x3b5,"itilde";
0x3b6,"lcedilla";
0x3ba,"emacron";
0x3bb,"gcedilla";
0x3bc,"tslash";
0x3bd,"ENG";
0x3bf,"eng";
0x3c0,"Amacron";
0x3c7,"Iogonek";
0x3cc,"Eabovedot";
0x3cf,"Imacron";
0x3d1,"Ncedilla";
0x3d2,"Omacron";
0x3d3,"Kcedilla";
0x3d9,"Uogonek";
0x3dd,"Utilde";
0x3de,"Umacron";
0x3e0,"amacron";
0x3e7,"iogonek";
0x3ec,"eabovedot";
0x3ef,"imacron";
0x3f1,"ncedilla";
0x3f2,"omacron";
0x3f3,"kcedilla";
0x3f9,"uogonek";
0x3fd,"utilde";
0x3fe,"umacron";
0x47e,"overline";
0x4a1,"kana_fullstop";
0x4a2,"kana_openingbracket";
0x4a3,"kana_closingbracket";
0x4a4,"kana_comma";
0x4a5,"kana_conjunctive";
0x4a5,"kana_middledot";
0x4a6,"kana_WO";
0x4a7,"kana_a";
0x4a8,"kana_i";
0x4a9,"kana_u";
0x4aa,"kana_e";
0x4ab,"kana_o";
0x4ac,"kana_ya";
0x4ad,"kana_yu";
0x4ae,"kana_yo";
0x4af,"kana_tsu";
0x4af,"kana_tu";
0x4b0,"prolongedsound";
0x4b1,"kana_A";
0x4b2,"kana_I";
0x4b3,"kana_U";
0x4b4,"kana_E";
0x4b5,"kana_O";
0x4b6,"kana_KA";
0x4b7,"kana_KI";
0x4b8,"kana_KU";
0x4b9,"kana_KE";
0x4ba,"kana_KO";
0x4bb,"kana_SA";
0x4bc,"kana_SHI";
0x4bd,"kana_SU";
0x4be,"kana_SE";
0x4bf,"kana_SO";
0x4c0,"kana_TA";
0x4c1,"kana_CHI";
0x4c1,"kana_TI";
0x4c2,"kana_TSU";
0x4c2,"kana_TU";
0x4c3,"kana_TE";
0x4c4,"kana_TO";
0x4c5,"kana_NA";
0x4c6,"kana_NI";
0x4c7,"kana_NU";
0x4c8,"kana_NE";
0x4c9,"kana_NO";
0x4ca,"kana_HA";
0x4cb,"kana_HI";
0x4cc,"kana_FU";
0x4cc,"kana_HU";
0x4cd,"kana_HE";
0x4ce,"kana_HO";
0x4cf,"kana_MA";
0x4d0,"kana_MI";
0x4d1,"kana_MU";
0x4d2,"kana_ME";
0x4d3,"kana_MO";
0x4d4,"kana_YA";
0x4d5,"kana_YU";
0x4d6,"kana_YO";
0x4d7,"kana_RA";
0x4d8,"kana_RI";
0x4d9,"kana_RU";
0x4da,"kana_RE";
0x4db,"kana_RO";
0x4dc,"kana_WA";
0x4dd,"kana_N";
0x4de,"voicedsound";
0x4df,"semivoicedsound";
0xFF7E,"kana_switch";
0x5ac,"Arabic_comma";
0x5bb,"Arabic_semicolon";
0x5bf,"Arabic_question_mark";
0x5c1,"Arabic_hamza";
0x5c2,"Arabic_maddaonalef";
0x5c3,"Arabic_hamzaonalef";
0x5c4,"Arabic_hamzaonwaw";
0x5c5,"Arabic_hamzaunderalef";
0x5c6,"Arabic_hamzaonyeh";
0x5c7,"Arabic_alef";
0x5c8,"Arabic_beh";
0x5c9,"Arabic_tehmarbuta";
0x5ca,"Arabic_teh";
0x5cb,"Arabic_theh";
0x5cc,"Arabic_jeem";
0x5cd,"Arabic_hah";
0x5ce,"Arabic_khah";
0x5cf,"Arabic_dal";
0x5d0,"Arabic_thal";
0x5d1,"Arabic_ra";
0x5d2,"Arabic_zain";
0x5d3,"Arabic_seen";
0x5d4,"Arabic_sheen";
0x5d5,"Arabic_sad";
0x5d6,"Arabic_dad";
0x5d7,"Arabic_tah";
0x5d8,"Arabic_zah";
0x5d9,"Arabic_ain";
0x5da,"Arabic_ghain";
0x5e0,"Arabic_tatweel";
0x5e1,"Arabic_feh";
0x5e2,"Arabic_qaf";
0x5e3,"Arabic_kaf";
0x5e4,"Arabic_lam";
0x5e5,"Arabic_meem";
0x5e6,"Arabic_noon";
0x5e7,"Arabic_ha";
0x5e7,"Arabic_heh";
0x5e8,"Arabic_waw";
0x5e9,"Arabic_alefmaksura";
0x5ea,"Arabic_yeh";
0x5eb,"Arabic_fathatan";
0x5ec,"Arabic_dammatan";
0x5ed,"Arabic_kasratan";
0x5ee,"Arabic_fatha";
0x5ef,"Arabic_damma";
0x5f0,"Arabic_kasra";
0x5f1,"Arabic_shadda";
0x5f2,"Arabic_sukun";
0xFF7E,"Arabic_switch";
0x6a1,"Serbian_dje";
0x6a2,"Macedonia_gje";
0x6a3,"Cyrillic_io";
0x6a4,"Ukrainian_ie";
0x6a4,"Ukranian_je";
0x6a5,"Macedonia_dse";
0x6a6,"Ukrainian_i";
0x6a6,"Ukranian_i";
0x6a7,"Ukrainian_yi";
0x6a7,"Ukranian_yi";
0x6a8,"Cyrillic_je";
0x6a8,"Serbian_je";
0x6a9,"Cyrillic_lje";
0x6a9,"Serbian_lje";
0x6aa,"Cyrillic_nje";
0x6aa,"Serbian_nje";
0x6ab,"Serbian_tshe";
0x6ac,"Macedonia_kje";
0x6ae,"Byelorussian_shortu";
0x6af,"Cyrillic_dzhe";
0x6af,"Serbian_dze";
0x6b0,"numerosign";
0x6b1,"Serbian_DJE";
0x6b2,"Macedonia_GJE";
0x6b3,"Cyrillic_IO";
0x6b4,"Ukrainian_IE";
0x6b4,"Ukranian_JE";
0x6b5,"Macedonia_DSE";
0x6b6,"Ukrainian_I";
0x6b6,"Ukranian_I";
0x6b7,"Ukrainian_YI";
0x6b7,"Ukranian_YI";
0x6b8,"Cyrillic_JE";
0x6b8,"Serbian_JE";
0x6b9,"Cyrillic_LJE";
0x6b9,"Serbian_LJE";
0x6ba,"Cyrillic_NJE";
0x6ba,"Serbian_NJE";
0x6bb,"Serbian_TSHE";
0x6bc,"Macedonia_KJE";
0x6be,"Byelorussian_SHORTU";
0x6bf,"Cyrillic_DZHE";
0x6bf,"Serbian_DZE";
0x6c0,"Cyrillic_yu";
0x6c1,"Cyrillic_a";
0x6c2,"Cyrillic_be";
0x6c3,"Cyrillic_tse";
0x6c4,"Cyrillic_de";
0x6c5,"Cyrillic_ie";
0x6c6,"Cyrillic_ef";
0x6c7,"Cyrillic_ghe";
0x6c8,"Cyrillic_ha";
0x6c9,"Cyrillic_i";
0x6ca,"Cyrillic_shorti";
0x6cb,"Cyrillic_ka";
0x6cc,"Cyrillic_el";
0x6cd,"Cyrillic_em";
0x6ce,"Cyrillic_en";
0x6cf,"Cyrillic_o";
0x6d0,"Cyrillic_pe";
0x6d1,"Cyrillic_ya";
0x6d2,"Cyrillic_er";
0x6d3,"Cyrillic_es";
0x6d4,"Cyrillic_te";
0x6d5,"Cyrillic_u";
0x6d6,"Cyrillic_zhe";
0x6d7,"Cyrillic_ve";
0x6d8,"Cyrillic_softsign";
0x6d9,"Cyrillic_yeru";
0x6da,"Cyrillic_ze";
0x6db,"Cyrillic_sha";
0x6dc,"Cyrillic_e";
0x6dd,"Cyrillic_shcha";
0x6de,"Cyrillic_che";
0x6df,"Cyrillic_hardsign";
0x6e0,"Cyrillic_YU";
0x6e1,"Cyrillic_A";
0x6e2,"Cyrillic_BE";
0x6e3,"Cyrillic_TSE";
0x6e4,"Cyrillic_DE";
0x6e5,"Cyrillic_IE";
0x6e6,"Cyrillic_EF";
0x6e7,"Cyrillic_GHE";
0x6e8,"Cyrillic_HA";
0x6e9,"Cyrillic_I";
0x6ea,"Cyrillic_SHORTI";
0x6eb,"Cyrillic_KA";
0x6ec,"Cyrillic_EL";
0x6ed,"Cyrillic_EM";
0x6ee,"Cyrillic_EN";
0x6ef,"Cyrillic_O";
0x6f0,"Cyrillic_PE";
0x6f1,"Cyrillic_YA";
0x6f2,"Cyrillic_ER";
0x6f3,"Cyrillic_ES";
0x6f4,"Cyrillic_TE";
0x6f5,"Cyrillic_U";
0x6f6,"Cyrillic_ZHE";
0x6f7,"Cyrillic_VE";
0x6f8,"Cyrillic_SOFTSIGN";
0x6f9,"Cyrillic_YERU";
0x6fa,"Cyrillic_ZE";
0x6fb,"Cyrillic_SHA";
0x6fc,"Cyrillic_E";
0x6fd,"Cyrillic_SHCHA";
0x6fe,"Cyrillic_CHE";
0x6ff,"Cyrillic_HARDSIGN";
0x7a1,"Greek_ALPHAaccent";
0x7a2,"Greek_EPSILONaccent";
0x7a3,"Greek_ETAaccent";
0x7a4,"Greek_IOTAaccent";
0x7a5,"Greek_IOTAdiaeresis";
0x7a7,"Greek_OMICRONaccent";
0x7a8,"Greek_UPSILONaccent";
0x7a9,"Greek_UPSILONdieresis";
0x7ab,"Greek_OMEGAaccent";
0x7ae,"Greek_accentdieresis";
0x7af,"Greek_horizbar";
0x7b1,"Greek_alphaaccent";
0x7b2,"Greek_epsilonaccent";
0x7b3,"Greek_etaaccent";
0x7b4,"Greek_iotaaccent";
0x7b5,"Greek_iotadieresis";
0x7b6,"Greek_iotaaccentdieresis";
0x7b7,"Greek_omicronaccent";
0x7b8,"Greek_upsilonaccent";
0x7b9,"Greek_upsilondieresis";
0x7ba,"Greek_upsilonaccentdieresis";
0x7bb,"Greek_omegaaccent";
0x7c1,"Greek_ALPHA";
0x7c2,"Greek_BETA";
0x7c3,"Greek_GAMMA";
0x7c4,"Greek_DELTA";
0x7c5,"Greek_EPSILON";
0x7c6,"Greek_ZETA";
0x7c7,"Greek_ETA";
0x7c8,"Greek_THETA";
0x7c9,"Greek_IOTA";
0x7ca,"Greek_KAPPA";
0x7cb,"Greek_LAMDA";
0x7cb,"Greek_LAMBDA";
0x7cc,"Greek_MU";
0x7cd,"Greek_NU";
0x7ce,"Greek_XI";
0x7cf,"Greek_OMICRON";
0x7d0,"Greek_PI";
0x7d1,"Greek_RHO";
0x7d2,"Greek_SIGMA";
0x7d4,"Greek_TAU";
0x7d5,"Greek_UPSILON";
0x7d6,"Greek_PHI";
0x7d7,"Greek_CHI";
0x7d8,"Greek_PSI";
0x7d9,"Greek_OMEGA";
0x7e1,"Greek_alpha";
0x7e2,"Greek_beta";
0x7e3,"Greek_gamma";
0x7e4,"Greek_delta";
0x7e5,"Greek_epsilon";
0x7e6,"Greek_zeta";
0x7e7,"Greek_eta";
0x7e8,"Greek_theta";
0x7e9,"Greek_iota";
0x7ea,"Greek_kappa";
0x7eb,"Greek_lamda";
0x7eb,"Greek_lambda";
0x7ec,"Greek_mu";
0x7ed,"Greek_nu";
0x7ee,"Greek_xi";
0x7ef,"Greek_omicron";
0x7f0,"Greek_pi";
0x7f1,"Greek_rho";
0x7f2,"Greek_sigma";
0x7f3,"Greek_finalsmallsigma";
0x7f4,"Greek_tau";
0x7f5,"Greek_upsilon";
0x7f6,"Greek_phi";
0x7f7,"Greek_chi";
0x7f8,"Greek_psi";
0x7f9,"Greek_omega";
0xFF7E,"Greek_switch";
0x8a1,"leftradical";
0x8a2,"topleftradical";
0x8a3,"horizconnector";
0x8a4,"topintegral";
0x8a5,"botintegral";
0x8a6,"vertconnector";
0x8a7,"topleftsqbracket";
0x8a8,"botleftsqbracket";
0x8a9,"toprightsqbracket";
0x8aa,"botrightsqbracket";
0x8ab,"topleftparens";
0x8ac,"botleftparens";
0x8ad,"toprightparens";
0x8ae,"botrightparens";
0x8af,"leftmiddlecurlybrace";
0x8b0,"rightmiddlecurlybrace";
0x8b1,"topleftsummation";
0x8b2,"botleftsummation";
0x8b3,"topvertsummationconnector";
0x8b4,"botvertsummationconnector";
0x8b5,"toprightsummation";
0x8b6,"botrightsummation";
0x8b7,"rightmiddlesummation";
0x8bc,"lessthanequal";
0x8bd,"notequal";
0x8be,"greaterthanequal";
0x8bf,"integral";
0x8c0,"therefore";
0x8c1,"variation";
0x8c2,"infinity";
0x8c5,"nabla";
0x8c8,"approximate";
0x8c9,"similarequal";
0x8cd,"ifonlyif";
0x8ce,"implies";
0x8cf,"identical";
0x8d6,"radical";
0x8da,"includedin";
0x8db,"includes";
0x8dc,"intersection";
0x8dd,"union";
0x8de,"logicaland";
0x8df,"logicalor";
0x8ef,"partialderivative";
0x8f6,"function";
0x8fb,"leftarrow";
0x8fc,"uparrow";
0x8fd,"rightarrow";
0x8fe,"downarrow";
0x9df,"blank";
0x9e0,"soliddiamond";
0x9e1,"checkerboard";
0x9e2,"ht";
0x9e3,"ff";
0x9e4,"cr";
0x9e5,"lf";
0x9e8,"nl";
0x9e9,"vt";
0x9ea,"lowrightcorner";
0x9eb,"uprightcorner";
0x9ec,"upleftcorner";
0x9ed,"lowleftcorner";
0x9ee,"crossinglines";
0x9ef,"horizlinescan1";
0x9f0,"horizlinescan3";
0x9f1,"horizlinescan5";
0x9f2,"horizlinescan7";
0x9f3,"horizlinescan9";
0x9f4,"leftt";
0x9f5,"rightt";
0x9f6,"bott";
0x9f7,"topt";
0x9f8,"vertbar";
0xaa1,"emspace";
0xaa2,"enspace";
0xaa3,"em3space";
0xaa4,"em4space";
0xaa5,"digitspace";
0xaa6,"punctspace";
0xaa7,"thinspace";
0xaa8,"hairspace";
0xaa9,"emdash";
0xaaa,"endash";
0xaac,"signifblank";
0xaae,"ellipsis";
0xaaf,"doubbaselinedot";
0xab0,"onethird";
0xab1,"twothirds";
0xab2,"onefifth";
0xab3,"twofifths";
0xab4,"threefifths";
0xab5,"fourfifths";
0xab6,"onesixth";
0xab7,"fivesixths";
0xab8,"careof";
0xabb,"figdash";
0xabc,"leftanglebracket";
0xabd,"decimalpoint";
0xabe,"rightanglebracket";
0xabf,"marker";
0xac3,"oneeighth";
0xac4,"threeeighths";
0xac5,"fiveeighths";
0xac6,"seveneighths";
0xac9,"trademark";
0xaca,"signaturemark";
0xacb,"trademarkincircle";
0xacc,"leftopentriangle";
0xacd,"rightopentriangle";
0xace,"emopencircle";
0xacf,"emopenrectangle";
0xad0,"leftsinglequotemark";
0xad1,"rightsinglequotemark";
0xad2,"leftdoublequotemark";
0xad3,"rightdoublequotemark";
0xad4,"prescription";
0xad6,"minutes";
0xad7,"seconds";
0xad9,"latincross";
0xada,"hexagram";
0xadb,"filledrectbullet";
0xadc,"filledlefttribullet";
0xadd,"filledrighttribullet";
0xade,"emfilledcircle";
0xadf,"emfilledrect";
0xae0,"enopencircbullet";
0xae1,"enopensquarebullet";
0xae2,"openrectbullet";
0xae3,"opentribulletup";
0xae4,"opentribulletdown";
0xae5,"openstar";
0xae6,"enfilledcircbullet";
0xae7,"enfilledsqbullet";
0xae8,"filledtribulletup";
0xae9,"filledtribulletdown";
0xaea,"leftpointer";
0xaeb,"rightpointer";
0xaec,"club";
0xaed,"diamond";
0xaee,"heart";
0xaf0,"maltesecross";
0xaf1,"dagger";
0xaf2,"doubledagger";
0xaf3,"checkmark";
0xaf4,"ballotcross";
0xaf5,"musicalsharp";
0xaf6,"musicalflat";
0xaf7,"malesymbol";
0xaf8,"femalesymbol";
0xaf9,"telephone";
0xafa,"telephonerecorder";
0xafb,"phonographcopyright";
0xafc,"caret";
0xafd,"singlelowquotemark";
0xafe,"doublelowquotemark";
0xaff,"cursor";
0xba3,"leftcaret";
0xba6,"rightcaret";
0xba8,"downcaret";
0xba9,"upcaret";
0xbc0,"overbar";
0xbc2,"downtack";
0xbc3,"upshoe";
0xbc4,"downstile";
0xbc6,"underbar";
0xbca,"jot";
0xbcc,"quad";
0xbce,"uptack";
0xbcf,"circle";
0xbd3,"upstile";
0xbd6,"downshoe";
0xbd8,"rightshoe";
0xbda,"leftshoe";
0xbdc,"lefttack";
0xbfc,"righttack";
0xcdf,"hebrew_doublelowline";
0xce0,"hebrew_aleph";
0xce1,"hebrew_bet";
0xce1,"hebrew_beth";
0xce2,"hebrew_gimel";
0xce2,"hebrew_gimmel";
0xce3,"hebrew_dalet";
0xce3,"hebrew_daleth";
0xce4,"hebrew_he";
0xce5,"hebrew_waw";
0xce6,"hebrew_zain";
0xce6,"hebrew_zayin";
0xce7,"hebrew_chet";
0xce7,"hebrew_het";
0xce8,"hebrew_tet";
0xce8,"hebrew_teth";
0xce9,"hebrew_yod";
0xcea,"hebrew_finalkaph";
0xceb,"hebrew_kaph";
0xcec,"hebrew_lamed";
0xced,"hebrew_finalmem";
0xcee,"hebrew_mem";
0xcef,"hebrew_finalnun";
0xcf0,"hebrew_nun";
0xcf1,"hebrew_samech";
0xcf1,"hebrew_samekh";
0xcf2,"hebrew_ayin";
0xcf3,"hebrew_finalpe";
0xcf4,"hebrew_pe";
0xcf5,"hebrew_finalzade";
0xcf5,"hebrew_finalzadi";
0xcf6,"hebrew_zade";
0xcf6,"hebrew_zadi";
0xcf7,"hebrew_qoph";
0xcf7,"hebrew_kuf";
0xcf8,"hebrew_resh";
0xcf9,"hebrew_shin";
0xcfa,"hebrew_taw";
0xcfa,"hebrew_taf";
0xFF7E,"Hebrew_switch";
0xda1,"Thai_kokai";
0xda2,"Thai_khokhai";
0xda3,"Thai_khokhuat";
0xda4,"Thai_khokhwai";
0xda5,"Thai_khokhon";
0xda6,"Thai_khorakhang";
0xda7,"Thai_ngongu";
0xda8,"Thai_chochan";
0xda9,"Thai_choching";
0xdaa,"Thai_chochang";
0xdab,"Thai_soso";
0xdac,"Thai_chochoe";
0xdad,"Thai_yoying";
0xdae,"Thai_dochada";
0xdaf,"Thai_topatak";
0xdb0,"Thai_thothan";
0xdb1,"Thai_thonangmontho";
0xdb2,"Thai_thophuthao";
0xdb3,"Thai_nonen";
0xdb4,"Thai_dodek";
0xdb5,"Thai_totao";
0xdb6,"Thai_thothung";
0xdb7,"Thai_thothahan";
0xdb8,"Thai_thothong";
0xdb9,"Thai_nonu";
0xdba,"Thai_bobaimai";
0xdbb,"Thai_popla";
0xdbc,"Thai_phophung";
0xdbd,"Thai_fofa";
0xdbe,"Thai_phophan";
0xdbf,"Thai_fofan";
0xdc0,"Thai_phosamphao";
0xdc1,"Thai_moma";
0xdc2,"Thai_yoyak";
0xdc3,"Thai_rorua";
0xdc4,"Thai_ru";
0xdc5,"Thai_loling";
0xdc6,"Thai_lu";
0xdc7,"Thai_wowaen";
0xdc8,"Thai_sosala";
0xdc9,"Thai_sorusi";
0xdca,"Thai_sosua";
0xdcb,"Thai_hohip";
0xdcc,"Thai_lochula";
0xdcd,"Thai_oang";
0xdce,"Thai_honokhuk";
0xdcf,"Thai_paiyannoi";
0xdd0,"Thai_saraa";
0xdd1,"Thai_maihanakat";
0xdd2,"Thai_saraaa";
0xdd3,"Thai_saraam";
0xdd4,"Thai_sarai";
0xdd5,"Thai_saraii";
0xdd6,"Thai_saraue";
0xdd7,"Thai_sarauee";
0xdd8,"Thai_sarau";
0xdd9,"Thai_sarauu";
0xdda,"Thai_phinthu";
0xdde,"Thai_maihanakat_maitho";
0xddf,"Thai_baht";
0xde0,"Thai_sarae";
0xde1,"Thai_saraae";
0xde2,"Thai_sarao";
0xde3,"Thai_saraaimaimuan";
0xde4,"Thai_saraaimaimalai";
0xde5,"Thai_lakkhangyao";
0xde6,"Thai_maiyamok";
0xde7,"Thai_maitaikhu";
0xde8,"Thai_maiek";
0xde9,"Thai_maitho";
0xdea,"Thai_maitri";
0xdeb,"Thai_maichattawa";
0xdec,"Thai_thanthakhat";
0xded,"Thai_nikhahit";
0xdf0,"Thai_leksun";
0xdf1,"Thai_leknung";
0xdf2,"Thai_leksong";
0xdf3,"Thai_leksam";
0xdf4,"Thai_leksi";
0xdf5,"Thai_lekha";
0xdf6,"Thai_lekhok";
0xdf7,"Thai_lekchet";
0xdf8,"Thai_lekpaet";
0xdf9,"Thai_lekkao";
0xff31,"Hangul";
0xff32,"Hangul_Start";
0xff33,"Hangul_End";
0xff34,"Hangul_Hanja";
0xff35,"Hangul_Jamo";
0xff36,"Hangul_Romaja";
0xff37,"Hangul_Codeinput";
0xff38,"Hangul_Jeonja";
0xff39,"Hangul_Banja";
0xff3a,"Hangul_PreHanja";
0xff3b,"Hangul_PostHanja";
0xff3c,"Hangul_SingleCandidate";
0xff3d,"Hangul_MultipleCandidate";
0xff3e,"Hangul_PreviousCandidate";
0xff3f,"Hangul_Special";
0xFF7E,"Hangul_switch";
0xea1,"Hangul_Kiyeog";
0xea2,"Hangul_SsangKiyeog";
0xea3,"Hangul_KiyeogSios";
0xea4,"Hangul_Nieun";
0xea5,"Hangul_NieunJieuj";
0xea6,"Hangul_NieunHieuh";
0xea7,"Hangul_Dikeud";
0xea8,"Hangul_SsangDikeud";
0xea9,"Hangul_Rieul";
0xeaa,"Hangul_RieulKiyeog";
0xeab,"Hangul_RieulMieum";
0xeac,"Hangul_RieulPieub";
0xead,"Hangul_RieulSios";
0xeae,"Hangul_RieulTieut";
0xeaf,"Hangul_RieulPhieuf";
0xeb0,"Hangul_RieulHieuh";
0xeb1,"Hangul_Mieum";
0xeb2,"Hangul_Pieub";
0xeb3,"Hangul_SsangPieub";
0xeb4,"Hangul_PieubSios";
0xeb5,"Hangul_Sios";
0xeb6,"Hangul_SsangSios";
0xeb7,"Hangul_Ieung";
0xeb8,"Hangul_Jieuj";
0xeb9,"Hangul_SsangJieuj";
0xeba,"Hangul_Cieuc";
0xebb,"Hangul_Khieuq";
0xebc,"Hangul_Tieut";
0xebd,"Hangul_Phieuf";
0xebe,"Hangul_Hieuh";
0xebf,"Hangul_A";
0xec0,"Hangul_AE";
0xec1,"Hangul_YA";
0xec2,"Hangul_YAE";
0xec3,"Hangul_EO";
0xec4,"Hangul_E";
0xec5,"Hangul_YEO";
0xec6,"Hangul_YE";
0xec7,"Hangul_O";
0xec8,"Hangul_WA";
0xec9,"Hangul_WAE";
0xeca,"Hangul_OE";
0xecb,"Hangul_YO";
0xecc,"Hangul_U";
0xecd,"Hangul_WEO";
0xece,"Hangul_WE";
0xecf,"Hangul_WI";
0xed0,"Hangul_YU";
0xed1,"Hangul_EU";
0xed2,"Hangul_YI";
0xed3,"Hangul_I";
0xed4,"Hangul_J_Kiyeog";
0xed5,"Hangul_J_SsangKiyeog";
0xed6,"Hangul_J_KiyeogSios";
0xed7,"Hangul_J_Nieun";
0xed8,"Hangul_J_NieunJieuj";
0xed9,"Hangul_J_NieunHieuh";
0xeda,"Hangul_J_Dikeud";
0xedb,"Hangul_J_Rieul";
0xedc,"Hangul_J_RieulKiyeog";
0xedd,"Hangul_J_RieulMieum";
0xede,"Hangul_J_RieulPieub";
0xedf,"Hangul_J_RieulSios";
0xee0,"Hangul_J_RieulTieut";
0xee1,"Hangul_J_RieulPhieuf";
0xee2,"Hangul_J_RieulHieuh";
0xee3,"Hangul_J_Mieum";
0xee4,"Hangul_J_Pieub";
0xee5,"Hangul_J_PieubSios";
0xee6,"Hangul_J_Sios";
0xee7,"Hangul_J_SsangSios";
0xee8,"Hangul_J_Ieung";
0xee9,"Hangul_J_Jieuj";
0xeea,"Hangul_J_Cieuc";
0xeeb,"Hangul_J_Khieuq";
0xeec,"Hangul_J_Tieut";
0xeed,"Hangul_J_Phieuf";
0xeee,"Hangul_J_Hieuh";
0xeef,"Hangul_RieulYeorinHieuh";
0xef0,"Hangul_SunkyeongeumMieum";
0xef1,"Hangul_SunkyeongeumPieub";
0xef2,"Hangul_PanSios";
0xef3,"Hangul_KkogjiDalrinIeung";
0xef4,"Hangul_SunkyeongeumPhieuf";
0xef5,"Hangul_YeorinHieuh";
0xef6,"Hangul_AraeA";
0xef7,"Hangul_AraeAE";
0xef8,"Hangul_J_PanSios";
0xef9,"Hangul_J_KkogjiDalrinIeung";
0xefa,"Hangul_J_YeorinHieuh";
0xeff,"Korean_Won";
]


==> anc/HoTT/coq-HoTT/ide/utils/configwin_messages.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** Module containing the messages of Configwin.*)

let software = "Configwin";;
let version = "1.2";;

let html_config = "Configwin bindings configurator for html parameters"

let home = Option.default "" (Glib.get_home_dir ())

let mCapture = "Capture";;
let mType_key = "Type key" ;;
let mAdd = "Add";;
let mRemove = "Remove";;
let mUp = "Up";;
let mEdit = "Edit";;
let mOk = "Ok";;
let mCancel = "Cancel";;
let mApply = "Apply";;
let mValue = "Value"
let mKey = "Key"

let shortcuts = "Shortcuts"
let html_end = "End with"
let html_begin = "Begin with"



==> anc/HoTT/coq-HoTT/ide/utils/configwin_types.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** This module contains the types used in Configwin. *)

open Config_file

let name_to_keysym =
  ("Button1", Configwin_keys.xk_Pointer_Button1) ::
  ("Button2", Configwin_keys.xk_Pointer_Button2) ::
  ("Button3", Configwin_keys.xk_Pointer_Button3) ::
  ("Button4", Configwin_keys.xk_Pointer_Button4) ::
  ("Button5", Configwin_keys.xk_Pointer_Button5) ::
  Configwin_keys.name_to_keysym

let string_to_key s =
  let mask = ref [] in
  let key = try
    let pos = String.rindex s '-' in
    for i = 0 to pos - 1 do
      let m = match s.[i] with
        'C' -> `CONTROL
      | 'S' -> `SHIFT
      | 'L' -> `LOCK
      | 'M' -> `MOD1
      | 'A' -> `MOD1
      | '1' -> `MOD1
      | '2' -> `MOD2
      | '3' -> `MOD3
      | '4' -> `MOD4
      | '5' -> `MOD5
      | _ ->
	  Minilib.log s;
	  raise Not_found
      in
      mask := m :: !mask
    done;
    String.sub s (pos+1) (String.length s - pos - 1)
  with _ ->
    s
  in
  try
    !mask, List.assoc key name_to_keysym
  with
    e ->
      Minilib.log s;
      raise e

let key_to_string (m, k) =
  let s = List.assoc k Configwin_keys.keysym_to_name in
  match m with
    [] -> s
  | _ ->
      let rec iter m s =
        match m with
          [] -> s
        | c :: m ->
            iter m ((
                    match c with
		      `CONTROL -> "C"
                    | `SHIFT -> "S"
                    | `LOCK -> "L"
                    | `MOD1 -> "A"
                    | `MOD2 -> "2"
                    | `MOD3 -> "3"
                    | `MOD4 -> "4"
                    | `MOD5 -> "5"
                    | _  -> raise Not_found
                   ) ^ s)
      in
      iter m ("-" ^ s)

let modifiers_to_string m =
  let rec iter m s =
    match m with
        [] -> s
      | c :: m ->
          iter m ((
                    match c with
			`CONTROL -> "<ctrl>"
		      | `SHIFT -> "<shft>"
		      | `LOCK -> "<lock>"
		      | `MOD1 -> "<alt>"
		      | `MOD2 -> "<mod2>"
		      | `MOD3 -> "<mod3>"
		      | `MOD4 -> "<mod4>"
		      | `MOD5 -> "<mod5>"
		      | _  -> raise Not_found
                  ) ^ s)
  in
    iter m ""

let value_to_key v =
  match v with
    Raw.String s -> string_to_key s
  | _ ->
      Minilib.log "value_to_key";
      raise Not_found

let key_to_value k =
  Raw.String (key_to_string k)

let key_cp_wrapper =
  {
    to_raw = key_to_value ;
    of_raw = value_to_key ;
  }

(** A class to define key options, with the {!Config_file} module. *)
class key_cp =
  [(Gdk.Tags.modifier list * int)] Config_file.cp_custom_type key_cp_wrapper

(** This type represents a string or filename parameter, or
   any other type, depending on the given conversion functions. *)
type 'a string_param = {
    string_label : string; (** the label of the parameter *)
    mutable string_value : 'a; (** the current value of the parameter *)
    string_editable : bool ; (** indicates if the value can be changed *)
    string_f_apply : ('a -> unit) ; (** the function to call to apply the new value of the parameter *)
    string_help : string option ; (** optional help string *)
    string_expand : bool ; (** expand or not *)
    string_to_string : 'a -> string ;
    string_of_string : string -> 'a ;
  } ;;

(** This type represents a boolean parameter. *)
type bool_param = {
    bool_label : string; (** the label of the parameter *)
    mutable bool_value : bool; (** the current value of the parameter *)
    bool_editable : bool ; (** indicates if the value can be changed *)
    bool_f_apply : (bool -> unit) ; (** the function to call to apply the new value of the parameter *)
    bool_help : string option ; (** optional help string *)
  } ;;

(** This type represents a parameter whose value is a list of ['a]. *)
type 'a list_param = {
    list_label : string; (** the label of the parameter *)
    mutable list_value : 'a list; (** the current value of the parameter *)
    list_titles : string list option; (** the titles of columns, if they must be displayed *)
    list_f_edit : ('a -> 'a) option; (** optional edition function *)
    list_eq : ('a -> 'a -> bool) ; (** the comparison function used to get list without doubles *)
    list_strings : ('a -> string list); (** the function to get a string list from a ['a]. *)
    list_color : ('a -> string option) ; (** a function to get the optional color of an element *)
    list_editable : bool ; (** indicates if the value can be changed *)
    list_f_add : unit -> 'a list ; (** the function to call to add list *)
    list_f_apply : ('a list -> unit) ; (** the function to call to apply the new value of the parameter *)
    list_help : string option ; (** optional help string *)
  } ;;

type combo_param = {
    combo_label : string ;
    mutable combo_value : string ;
    combo_choices : string list ;
    combo_editable : bool ;
    combo_blank_allowed : bool ;
    combo_new_allowed : bool ;
    combo_f_apply : (string -> unit);
    combo_help : string option ; (** optional help string *)
    combo_expand : bool ; (** expand the entry widget or not *)
  } ;;

type custom_param = {
    custom_box : GPack.box ;
    custom_f_apply : (unit -> unit) ;
    custom_expand : bool ;
    custom_framed : string option ; (** optional label for an optional frame *)
  } ;;

type color_param = {
    color_label : string; (** the label of the parameter *)
    mutable color_value : string; (** the current value of the parameter *)
    color_editable : bool ; (** indicates if the value can be changed *)
    color_f_apply : (string -> unit) ; (** the function to call to apply the new value of the parameter *)
    color_help : string option ; (** optional help string *)
    color_expand : bool ; (** expand the entry widget or not *)
  } ;;

type date_param = {
    date_label : string ; (** the label of the parameter *)
    mutable date_value : int * int * int ; (** day, month, year *)
    date_editable : bool ; (** indicates if the value can be changed *)
    date_f_string : (int * int * int) -> string ;
      (** the function used to display the current value (day, month, year) *)
    date_f_apply : ((int * int * int) -> unit) ;
      (** the function to call to apply the new value (day, month, year) of the parameter *)
    date_help : string option ; (** optional help string *)
    date_expand : bool ; (** expand the entry widget or not *)
  } ;;

type font_param = {
    font_label : string ; (** the label of the parameter *)
    mutable font_value : string ; (** the font name *)
    font_editable : bool ; (** indicates if the value can be changed *)
    font_f_apply : (string -> unit) ;
      (** the function to call to apply the new value of the parameter *)
    font_help : string option ; (** optional help string *)
    font_expand : bool ; (** expand the entry widget or not *)
  } ;;


type hotkey_param = {
    hk_label : string ; (** the label of the parameter *)
    mutable hk_value : (Gdk.Tags.modifier list * int) ;
             (** The value, as a list of modifiers and a key code *)
    hk_editable : bool ; (** indicates if the value can be changed *)
    hk_f_apply : ((Gdk.Tags.modifier list * int) -> unit) ;
             (** the function to call to apply the new value of the paramter *)
    hk_help : string option ; (** optional help string *)
    hk_expand : bool ; (** expand or not *)
  }

type modifiers_param = {
    md_label : string ; (** the label of the parameter *)
    mutable md_value : Gdk.Tags.modifier list ;
             (** The value, as a list of modifiers and a key code *)
    md_editable : bool ; (** indicates if the value can be changed *)
    md_f_apply : Gdk.Tags.modifier list -> unit ;
             (** the function to call to apply the new value of the paramter *)
    md_help : string option ; (** optional help string *)
    md_expand : bool ; (** expand or not *)
    md_allow : Gdk.Tags.modifier list
  }


(** This type represents the different kinds of parameters. *)
type parameter_kind =
    String_param of string string_param
  | List_param of (GData.tooltips -> <box: GObj.widget ; apply : unit>)
  | Filename_param of string string_param
  | Bool_param of bool_param
  | Text_param of string string_param
  | Combo_param of combo_param
  | Custom_param of custom_param
  | Color_param of color_param
  | Date_param of date_param
  | Font_param of font_param
  | Hotkey_param of hotkey_param
  | Modifiers_param of modifiers_param
  | Html_param of string string_param
;;

(** This type represents the structure of the configuration window. *)
type configuration_structure =
  | Section of string * GtkStock.id option * parameter_kind list (** label of the section, icon, parameters *)
  | Section_list of string * GtkStock.id option * configuration_structure list (** label of the section, list of the sub sections *)
;;

(** To indicate what button was pushed by the user when the window is closed. *)
type return_button =
    Return_apply (** The user clicked on Apply at least once before
	     closing the window with Cancel or the window manager. *)
  | Return_ok (** The user closed the window with the ok button. *)
  | Return_cancel (** The user closed the window with the cancel
		     button or the window manager but never clicked
		     on the apply button.*)

(** {2 Bindings in the html editor} *)

type html_binding = {
    mutable html_key :  (Gdk.Tags.modifier list * int) ;
    mutable html_begin : string ;
    mutable html_end : string ;
  }

let htmlbinding_cp_wrapper =
  let w = Config_file.tuple3_wrappers
      key_cp_wrapper
      Config_file.string_wrappers
      Config_file.string_wrappers
  in
  {
    to_raw = (fun v -> w.to_raw (v.html_key, v.html_begin, v.html_end)) ;
    of_raw =
      (fun r -> let (k,b,e) = w.of_raw r in
       { html_key = k ; html_begin = b ; html_end = e }
      ) ;
  }

class htmlbinding_cp =
  [html_binding] Config_file.option_cp htmlbinding_cp_wrapper


==> anc/HoTT/coq-HoTT/ide/utils/editable_cells.ml <==
open GTree
open Gobject

let create l =
  let hbox = GPack.hbox () in
  let scw = GBin.scrolled_window
	      ~hpolicy:`AUTOMATIC
	      ~vpolicy:`AUTOMATIC
	      ~packing:(hbox#pack ~expand:true) () in

  let columns = new GTree.column_list in
  let command_col =  columns#add Data.string in
  let coq_col = columns#add Data.string in
  let store = GTree.list_store columns
  in

(* populate the store *)
  let _ = List.iter (fun (x,y) ->
		       let row = store#append () in
		       store#set ~row ~column:command_col x;
		       store#set ~row ~column:coq_col y)
	    l
  in
  let view = GTree.view ~model:store ~packing:scw#add_with_viewport () in

  (* Alternate colors for the rows *)
  view#set_rules_hint true;

  let renderer_comm = GTree.cell_renderer_text [`EDITABLE true]  in
  ignore (renderer_comm#connect#edited
    ~callback:(fun (path:Gtk.tree_path) (s:string) ->
		 store#set
		 ~row:(store#get_iter path)
		 ~column:command_col s));
  let first =
    GTree.view_column ~title:"Coq Command to try"
      ~renderer:(renderer_comm,["text",command_col])
      ()
  in ignore (view#append_column first);

  let renderer_coq = GTree.cell_renderer_text [`EDITABLE true] in
  ignore(renderer_coq#connect#edited
	   ~callback:(fun (path:Gtk.tree_path) (s:string) ->
			store#set
			~row:(store#get_iter path)
			~column:coq_col s));
  let second =
    GTree.view_column ~title:"Coq Command to insert"
      ~renderer:(renderer_coq,["text",coq_col])
      ()
  in ignore (view#append_column second);

  let vbox = GPack.button_box `VERTICAL ~packing:hbox#pack ~layout:`SPREAD ()
  in
  let up = GButton.button  ~stock:`GO_UP ~label:"Up" ~packing:(vbox#pack ~expand:true ~fill:false) () in
  let down = GButton.button
	       ~stock:`GO_DOWN
	       ~label:"Down"
	       ~packing:(vbox#pack ~expand:true ~fill:false) ()
  in
  let add = GButton.button ~stock:`ADD
	      ~label:"Add"
	      ~packing:(vbox#pack ~expand:true ~fill:false)
	      ()
  in
  let remove = GButton.button ~stock:`REMOVE
		 ~label:"Remove"
		 ~packing:(vbox#pack ~expand:true ~fill:false) ()
  in

  ignore (add#connect#clicked
	    ~callback:(fun b ->
			 let n = store#append () in
			 view#selection#select_iter n));
  ignore (remove#connect#clicked
	    ~callback:(fun b -> match view#selection#get_selected_rows with
			 | [] -> ()
			 | path::_ ->
			     let iter = store#get_iter path in
		       	     ignore (store#remove iter);
		      ));
  ignore (up#connect#clicked
	    ~callback:(fun b ->
			 match view#selection#get_selected_rows with
			   | [] -> ()
			   | path::_ ->
			       let iter = store#get_iter path in
			       ignore (GtkTree.TreePath.prev path);
			       let upiter = store#get_iter path in
			       ignore (store#swap iter upiter);
		      ));
  ignore (down#connect#clicked
	    ~callback:(fun b ->
			 match view#selection#get_selected_rows with
			   | [] -> ()
			   | path::_ ->
			       let iter = store#get_iter path in
			       GtkTree.TreePath.next path;
			       try let upiter = store#get_iter path in
			       ignore (store#swap iter upiter)
			       with _ -> ()
		      ));
  let get_data () =
    let start_path = GtkTree.TreePath.from_string "0" in
    let start_iter = store#get_iter start_path in
    let rec all acc =
      let new_acc = (store#get ~row:start_iter ~column:command_col,
		     store#get ~row:start_iter ~column:coq_col)::acc
      in
      if store#iter_next start_iter then all new_acc else List.rev new_acc
    in all []
  in
  (hbox,get_data)



==> anc/HoTT/coq-HoTT/ide/utils/okey.ml <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

type modifier = Gdk.Tags.modifier

type handler = {
    cond : (unit -> bool) ;
    cback : (unit -> unit) ;
  }

type handler_spec = int * int * Gdk.keysym
      (** mods * mask * key *)

let int_of_modifier = function
    `SHIFT -> 1
  | `LOCK -> 2
  | `CONTROL -> 4
  | `MOD1 -> 8
  | `MOD2 -> 16
  | `MOD3 -> 32
  | `MOD4 -> 64
  | `MOD5 -> 128
  | `BUTTON1 -> 256
  | `BUTTON2 -> 512
  | `BUTTON3 -> 1024
  | `BUTTON4 -> 2048
  | `BUTTON5 -> 4096
  | `HYPER -> 1 lsl 22
  | `META -> 1 lsl 20
  | `RELEASE -> 1 lsl 30
  | `SUPER -> 1 lsl 21

let print_modifier l =
  List.iter
    (fun m ->
      print_string
	(((function
	    `SHIFT -> "SHIFT"
	  | `LOCK -> "LOCK"
	  | `CONTROL -> "CONTROL"
	  | `MOD1 -> "MOD1"
	  | `MOD2 -> "MOD2"
	  | `MOD3 -> "MOD3"
	  | `MOD4 -> "MOD4"
	  | `MOD5 -> "MOD5"
	  | `BUTTON1 -> "B1"
	  | `BUTTON2 -> "B2"
	  | `BUTTON3 -> "B3"
	  | `BUTTON4 -> "B4"
	  | `BUTTON5 -> "B5"
          | `HYPER -> "HYPER"                                                                                                     
          | `META -> "META"                                                                                                       
          | `RELEASE -> ""                                                                                                        
          | `SUPER -> "SUPER")
	    m)^" ")
    )
    l;
  print_newline ()

let int_of_modifiers l =
  List.fold_left (fun acc -> fun m -> acc + (int_of_modifier m)) 0 l

module H =
  struct
    type t = handler_spec * handler
    let equal (m,k) (mods, mask, key) =
      (k = key) && ((m land mask) = mods)

    let filter_with_mask mods mask key l =
      List.filter (fun a -> (fst a) <> (mods, mask, key)) l

    let find_handlers mods key l =
      List.map snd
        (List.filter
	   (fun ((m,ma,k),_) -> equal (mods,key) (m,ma,k))
	   l
	)

  end

let (table : (int, H.t list ref) Hashtbl.t) = Hashtbl.create 13

let key_press w ev =
  let key = GdkEvent.Key.keyval ev in
  let modifiers = GdkEvent.Key.state ev in
  try
    let (r : H.t list ref) = Hashtbl.find table (Oo.id w) in
    let l = H.find_handlers (int_of_modifiers modifiers) key !r in
    match l with
      [] -> false
    | _ ->
	List.iter
	  (fun h ->
	    if h.cond () then
	      try h.cback ()
	      with e -> Minilib.log (Printexc.to_string e)
	    else ()
	  )
	  l;
	true
  with
    Not_found ->
      false

let associate_key_press w =
  ignore ((w#event#connect#key_press ~callback: (key_press w)) : GtkSignal.id)

let default_modifiers = ref ([] : modifier list)
let default_mask = ref ([`MOD2 ; `MOD3 ; `MOD4 ; `MOD5 ; `LOCK] : modifier list)

let set_default_modifiers l = default_modifiers := l
let set_default_mask l = default_mask := l

let remove_widget  (w : < event : GObj.event_ops ; ..>) () =
  try
    let r = Hashtbl.find table (Oo.id w) in
    r := []
  with
    Not_found ->
      ()

let add1 ?(remove=false) w
    ?(cond=(fun () -> true))
    ?(mods= !default_modifiers)
    ?(mask= !default_mask)
    k callback =

  let r =
    try Hashtbl.find table (Oo.id w)
    with Not_found ->
      let r = ref [] in
      Hashtbl.add table (Oo.id w) r;
      ignore (w#connect#destroy ~callback: (remove_widget w));
      associate_key_press w;
      r
  in
  let n_mods = int_of_modifiers mods in
  let n_mask = lnot (int_of_modifiers mask) in
  let new_h = { cond = cond ; cback = callback } in
  if remove then
    (
     let l = H.filter_with_mask n_mods n_mask k !r in
     r := ((n_mods, n_mask, k), new_h) :: l
    )
  else
    r := ((n_mods, n_mask, k), new_h) :: !r

let add w
    ?(cond=(fun () -> true))
    ?(mods= !default_modifiers)
    ?(mask= !default_mask)
    k callback =
  add1 w ~cond ~mods ~mask k callback

let add_list w
    ?(cond=(fun () -> true))
    ?(mods= !default_modifiers)
    ?(mask= !default_mask)
    k_list callback =
  List.iter (fun k -> add w ~cond ~mods ~mask k callback) k_list

let set w
    ?(cond=(fun () -> true))
    ?(mods= !default_modifiers)
    ?(mask= !default_mask)
    k callback =
  add1 ~remove: true w ~cond ~mods ~mask k callback

let set_list w
    ?(cond=(fun () -> true))
    ?(mods= !default_modifiers)
    ?(mask= !default_mask)
    k_list callback =
  List.iter (fun k -> set w ~cond ~mods ~mask k callback) k_list


==> anc/HoTT/coq-HoTT/ide/utils/okey.mli <==
(*********************************************************************************)
(*                Cameleon                                                       *)
(*                                                                               *)
(*    Copyright (C) 2005 Institut National de Recherche en Informatique et       *)
(*    en Automatique. All rights reserved.                                       *)
(*                                                                               *)
(*    This program is free software; you can redistribute it and/or modify       *)
(*    it under the terms of the GNU Library General Public License as            *)
(*    published by the Free Software Foundation; either version 2 of the         *)
(*    License, or  any later version.                                            *)
(*                                                                               *)
(*    This program is distributed in the hope that it will be useful,            *)
(*    but WITHOUT ANY WARRANTY; without even the implied warranty of             *)
(*    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the              *)
(*    GNU Library General Public License for more details.                       *)
(*                                                                               *)
(*    You should have received a copy of the GNU Library General Public          *)
(*    License along with this program; if not, write to the Free Software        *)
(*    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA                   *)
(*    02111-1307  USA                                                            *)
(*                                                                               *)
(*    Contact: Maxence.Guesdon@inria.fr                                          *)
(*                                                                               *)
(*********************************************************************************)

(** Okey interface.

   Once the lib is compiled and installed, you can use it by referencing
   it with the [Okey] module. You must add [okey.cmo] or [okey.cmx]
   on the commande line when you link.
*)

type modifier = Gdk.Tags.modifier

(** Set the default modifier list. The first default value is [[]].*)
val set_default_modifiers : modifier list -> unit

(** Set the default modifier mask. The first default value is
   [[`MOD2 ; `MOD3 ; `MOD4 ; `MOD5 ; `LOCK]].
   The mask defines the modifiers not taken into account
   when looking for the handler of a key press event.
*)
val set_default_mask : modifier list -> unit

(** [add widget key callback] associates the [callback] function to the event
   "key_press" with the given [key] for the given [widget].

   @param remove when true, the previous handlers for the given key and modifier
   list are not kept.
   @param cond this function is a guard: the [callback] function is not called
   if the [cond] function returns [false].
   The default [cond] function always returns [true].

   @param mods the list of modifiers. If not given, the default modifiers
   are used.
   You can set the default modifiers with function {!Okey.set_default_modifiers}.

   @param mask the list of modifiers which must not be taken
   into account to trigger the given handler. [mods]
   and [mask] must not have common modifiers. If not given, the default mask
   is used.
   You can set the default modifiers mask with function {!Okey.set_default_mask}.
*)
val add :
    < connect : < destroy : callback: (unit -> unit) -> GtkSignal.id; .. >;
      event : GObj.event_ops; get_oid : int; .. > ->
	?cond: (unit -> bool) ->
	  ?mods: modifier list ->
	    ?mask: modifier list ->
	      Gdk.keysym ->
		(unit -> unit) ->
		  unit

(** It calls {!Okey.add} for each given key.*)
val add_list :
    < connect : < destroy : callback: (unit -> unit) -> GtkSignal.id; .. >;
      event : GObj.event_ops; get_oid : int; .. > ->
	?cond: (unit -> bool) ->
	  ?mods: modifier list ->
	    ?mask: modifier list ->
	      Gdk.keysym list ->
		(unit -> unit) ->
		  unit

(** Like {!Okey.add} but the previous handlers for the
   given modifiers and key are not kept.*)
val set :
    < connect : < destroy : callback: (unit -> unit) -> GtkSignal.id; .. >;
      event : GObj.event_ops; get_oid : int; .. > ->
	?cond: (unit -> bool) ->
	  ?mods: modifier list ->
	    ?mask: modifier list ->
	      Gdk.keysym ->
		(unit -> unit) ->
		  unit

(** It calls {!Okey.set} for each given key.*)
val set_list :
    < connect : < destroy : callback: (unit -> unit) -> GtkSignal.id; .. >;
      event : GObj.event_ops; get_oid : int; .. > ->
	?cond: (unit -> bool) ->
	  ?mods: modifier list ->
	    ?mask: modifier list ->
	      Gdk.keysym list ->
		(unit -> unit) ->
		  unit

(** Remove the handlers associated to the given widget.
   This is automatically done when a widget is destroyed but
   you can do it yourself. *)
val remove_widget :
    < connect : < destroy : callback: (unit -> unit) -> GtkSignal.id; .. >;
      event : GObj.event_ops; get_oid : int; .. > ->
	unit ->
	  unit


==> anc/HoTT/coq-HoTT/ide/wg_Command.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Preferences

class command_window coqtop =
(*  let window = GWindow.window
		 ~allow_grow:true ~allow_shrink:true
		 ~width:500 ~height:250
		 ~position:`CENTER
		 ~title:"CoqIde queries" ~show:false ()
  in *)
  let views = ref [] in
  let frame = GBin.frame ~label:"Command Pane" ~shadow_type:`IN () in
  let _ = frame#misc#hide () in
  let _ = GtkData.AccelGroup.create () in
  let hbox = GPack.hbox ~homogeneous:false ~packing:frame#add () in
  let toolbar = GButton.toolbar
		  ~orientation:`VERTICAL
		  ~style:`ICONS
		  ~tooltips:true
		  ~packing:(hbox#pack
			       ~expand:false
			       ~fill:false)
		  ()
  in
  let notebook = GPack.notebook ~scrollable:true
		   ~packing:(hbox#pack
			       ~expand:true
			       ~fill:true
			    )
		   ()
  in
  let _ =
    toolbar#insert_button
      ~tooltip:"Hide Commands Pane"
      ~text:"Hide Pane"
      ~icon:(Ideutils.stock_to_widget `CLOSE)
      ~callback:frame#misc#hide
      ()
  in
  let new_page_menu =
    toolbar#insert_button
      ~tooltip:"New Page"
      ~text:"New Page"
      ~icon:(Ideutils.stock_to_widget `NEW)
      ()
  in

  let remove_cb () =
    let index = notebook#current_page in
    let () = notebook#remove_page index in
    views := Util.List.filteri (fun i x -> i <> index) !views
  in
  let _ =
    toolbar#insert_button
      ~tooltip:"Delete Page"
      ~text:"Delete Page"
      ~icon:(Ideutils.stock_to_widget `DELETE)
      ~callback:remove_cb
      ()
  in
object(self)
  val frame = frame


  val new_page_menu = new_page_menu
  val notebook = notebook

  method frame = frame
  method new_command ?command ?term () =
    let frame = GBin.frame
		  ~shadow_type:`ETCHED_OUT
		  ()
    in
    let _ = notebook#append_page frame#coerce in
    notebook#goto_page (notebook#page_num frame#coerce);
    let vbox = GPack.vbox ~homogeneous:false ~packing:frame#add () in
    let hbox = GPack.hbox ~homogeneous:false ~packing:vbox#pack () in
    let (combo,_) = GEdit.combo_box_entry_text ~strings:Coq_commands.state_preserving
		  ~packing:hbox#pack
		  ()
    in
    let on_activate c () =
      if List.mem combo#entry#text Coq_commands.state_preserving then c ()
      else Minilib.log "Not a state preserving command"
    in
    let entry = GEdit.entry ~packing:(hbox#pack ~expand:true) () in
    entry#misc#set_can_default true;
    let r_bin =
      GBin.scrolled_window
	~vpolicy:`AUTOMATIC
	~hpolicy:`AUTOMATIC
	~packing:(vbox#pack ~fill:true ~expand:true) () in
    let ok_b = GButton.button ~label:"Ok" ~packing:(hbox#pack ~expand:false) () in
    let result = GText.view ~packing:r_bin#add () in
    let () = views := !views @ [result] in
    result#misc#modify_font current.text_font;
    let clr = Tags.color_of_string current.background_color in
    result#misc#modify_base [`NORMAL, `COLOR clr];
    result#misc#set_can_focus true; (* false causes problems for selection *)
    result#set_editable false;
    let callback () =
      let com = combo#entry#text in
      let phrase =
	if String.get com (String.length com - 1) = '.'
	then com ^ " " else com ^ " " ^ entry#text ^" . "
      in
      let log level message = result#buffer#insert (message^"\n")
      in
      let process =
	Coq.bind (Coq.interp ~logger:log ~raw:true phrase) (function
          | Interface.Fail (l,str) ->
            result#buffer#insert ("Error while interpreting "^phrase^":\n"^str);
	    Coq.return ()
          | Interface.Good res | Interface.Unsafe res ->
            result#buffer#insert ("Result for command " ^ phrase ^ ":\n" ^ res);
	    Coq.return ())
      in
      result#buffer#set_text "";
      Coq.try_grab coqtop process ignore
    in
    ignore (combo#entry#connect#activate ~callback:(on_activate callback));
    ignore (ok_b#connect#clicked ~callback:(on_activate callback));

    begin match command with
      | None -> ()
      | Some c -> combo#entry#set_text c
    end;
    begin match term with
      | None -> ()
      | Some t -> entry#set_text t
    end;
    on_activate callback ();
    entry#misc#grab_focus ();
    entry#misc#grab_default ();
    ignore (entry#connect#activate ~callback);
    ignore (combo#entry#connect#activate ~callback);
    self#frame#misc#show ()

  method refresh_font () =
    let iter view = view#misc#modify_font current.text_font in
    List.iter iter !views

  method refresh_color () =
    let clr = Tags.color_of_string current.background_color in
    let iter view = view#misc#modify_base [`NORMAL, `COLOR clr] in
    List.iter iter !views

  initializer
    ignore (new_page_menu#connect#clicked ~callback:self#new_command);
   (* ignore (window#event#connect#delete (fun _ -> window#misc#hide(); true));*)
end


==> anc/HoTT/coq-HoTT/ide/wg_Command.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class command_window : Coq.coqtop ->
  object
    method new_command : ?command:string -> ?term:string -> unit -> unit
    method frame : GBin.frame
    method refresh_font : unit -> unit
    method refresh_color : unit -> unit
  end


==> anc/HoTT/coq-HoTT/ide/wg_Completion.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

module StringOrd =
struct
  type t = string
  let compare s1 s2 =
    (* we use first size, then usual comparison *)
    let d = String.length s1 - String.length s2 in
    if d <> 0 then d
    else Pervasives.compare s1 s2
end

module Proposals = Set.Make(StringOrd)

(** Retrieve completion proposals in the buffer *)
let get_syntactic_completion (buffer : GText.buffer) pattern accu =
  let rec get_aux accu (iter : GText.iter) =
    match iter#forward_search pattern with
    | None -> accu
    | Some (start, stop) ->
      if Gtk_parsing.starts_word start then
        let ne = Gtk_parsing.find_word_end stop in
        if ne#compare stop = 0 then get_aux accu stop
        else
          let proposal = buffer#get_text ~start ~stop:ne () in
          let accu = Proposals.add proposal accu in
          get_aux accu stop
      else get_aux accu stop
  in
  get_aux accu buffer#start_iter

(** Retrieve completion proposals in Coq libraries *)
let get_semantic_completion pattern accu =
  let flags = [Interface.Name_Pattern ("^" ^ pattern), true] in
  (** Only get the last part of the qualified name *)
  let rec last accu = function
  | [] -> accu
  | [basename] -> Proposals.add basename accu
  | _ :: l -> last accu l
  in
  let next = function
  | Interface.Good l ->
    let fold accu elt = last accu elt.Interface.coq_object_qualid in
    let ans = List.fold_left fold accu l in
    Coq.return ans
  | _ -> Coq.return accu
  in
  Coq.bind (Coq.search flags) next

let is_substring s1 s2 =
  let s1 = Glib.Utf8.to_unistring s1 in
  let s2 = Glib.Utf8.to_unistring s2 in
  let break = ref true in
  let i = ref 0 in
  let len1 = Array.length s1 in
  let len2 = Array.length s2 in
  while !break && !i < len1 & !i < len2 do
    break := s1.(!i) = s2.(!i);
    incr i;
  done;
  if !break then len2 - len1
  else -1

class type complete_model_signals =
  object ('a)
    method after : 'a
    method disconnect : GtkSignal.id -> unit
    method start_completion : callback:(int -> unit) -> GtkSignal.id
    method update_completion : callback:(int * string * Proposals.t -> unit) -> GtkSignal.id
    method end_completion : callback:(unit -> unit) -> GtkSignal.id
  end

let complete_model_signals
  (start_s : int GUtil.signal)
  (update_s : (int * string * Proposals.t) GUtil.signal)
  (end_s : unit GUtil.signal) : complete_model_signals =
let signals = [
  start_s#disconnect;
  update_s#disconnect;
  end_s#disconnect;
] in
object (self : 'a)
  inherit GUtil.ml_signals signals as super
  method start_completion = start_s#connect ~after
  method update_completion = update_s#connect ~after
  method end_completion = end_s#connect ~after
end

class complete_model coqtop (buffer : GText.buffer) =
  let cols = new GTree.column_list in
  let column = cols#add Gobject.Data.string in
  let store = GTree.list_store cols in
  let filtered_store = GTree.model_filter store in
  let start_completion_signal = new GUtil.signal () in
  let update_completion_signal = new GUtil.signal () in
  let end_completion_signal = new GUtil.signal () in
object (self)

  val signals = complete_model_signals
    start_completion_signal update_completion_signal end_completion_signal
  val mutable active = false
  val mutable auto_complete_length = 3
  (* this variable prevents CoqIDE from autocompleting when we have deleted something *)
  val mutable is_auto_completing = false
  (* this mutex ensure that CoqIDE will not try to autocomplete twice *)
  val mutable cache = (-1, "", Proposals.empty)
  val mutable insert_offset = -1
  val mutable current_completion = ("", Proposals.empty)
  val mutable lock_auto_completing = true

  method connect = signals

  method active = active

  method set_active b = active <- b

  method private handle_insert iter s =
    (* we're inserting, so we may autocomplete *)
    is_auto_completing <- true

  method private handle_delete ~start ~stop =
    (* disable autocomplete *)
    is_auto_completing <- false

  method store = filtered_store

  method column = column

  method handle_proposal path =
    let row = filtered_store#get_iter path in
    let proposal = filtered_store#get ~row ~column in
    let (start_offset, _, _) = cache in
    (* [iter] might be invalid now, get a new one to please gtk *)
    let iter = buffer#get_iter `INSERT in
    (* We cancel completion when the buffer has changed recently *)
    if iter#offset = insert_offset then begin
      let suffix =
        let len1 = String.length proposal in
        let len2 = insert_offset - start_offset in
        String.sub proposal len2 (len1 - len2)
      in
      buffer#begin_user_action ();
      ignore (buffer#insert_interactive ~iter suffix);
      buffer#end_user_action ();
    end

  method private init_proposals pref props =
    let () = store#clear () in
    let iter prop =
      let iter = store#append () in
      store#set iter column prop
    in
    let () = current_completion <- (pref, props) in
    Proposals.iter iter props

  method private update_proposals pref =
    let (_, _, props) = cache in
    let filter prop = 0 <= is_substring pref prop in
    let props = Proposals.filter filter props in
    let () = current_completion <- (pref, props) in
    let () = filtered_store#refilter () in
    props

  method private do_auto_complete k =
    let iter = buffer#get_iter `INSERT in
    let () = insert_offset <- iter#offset in
    let log = Printf.sprintf "Completion at offset: %i" insert_offset in
    let () = Minilib.log log in
    let prefix =
      if Gtk_parsing.ends_word iter#backward_char then
        let start = Gtk_parsing.find_word_start iter in
        let w = buffer#get_text ~start ~stop:iter () in
        if String.length w >= auto_complete_length then Some (w, start)
        else None
      else None
    in
    match prefix with
    | Some (w, start) ->
      let () = Minilib.log ("Completion of prefix: '" ^ w ^ "'") in
      let (off, prefix, props) = cache in
      let start_offset = start#offset in
      (* check whether we have the last request in cache *)
      if (start_offset = off) && (0 <= is_substring prefix w) then
        let props = self#update_proposals w in
        let () = update_completion_signal#call (start_offset, w, props) in
        k ()
      else
        let () = start_completion_signal#call start_offset in
        let update props =
          let () = cache <- (start_offset, w, props) in
          let () = self#init_proposals w props in
          update_completion_signal#call (start_offset, w, props)
        in
        (** If not in the cache, we recompute it: first syntactic *)
        let synt = get_syntactic_completion buffer w Proposals.empty in
        (** Then semantic *)
        let next prop =
          let () = update prop in
          Coq.lift k
        in
        let query = Coq.bind (get_semantic_completion w synt) next in
        (** If coqtop is computing, do the syntactic completion altogether *)
        let occupied () =
          let () = update synt in
          k ()
        in
        Coq.try_grab coqtop query occupied
    | None -> end_completion_signal#call (); k ()

  method private may_auto_complete () =
    if active && is_auto_completing && lock_auto_completing then begin
      let () = lock_auto_completing <- false in
      let unlock () = lock_auto_completing <- true in
      self#do_auto_complete unlock
    end

  initializer
    let filter_prop model row =
      let (_, props) = current_completion in
      let prop = store#get ~row ~column in
      Proposals.mem prop props
    in
    let () = filtered_store#set_visible_func filter_prop in
    (* Install auto-completion *)
    ignore (buffer#connect#insert_text ~callback:self#handle_insert);
    ignore (buffer#connect#delete_range ~callback:self#handle_delete);
    ignore (buffer#connect#after#end_user_action ~callback:self#may_auto_complete);

end

class complete_popup (model : complete_model) (view : GText.view) =
  let obj = GWindow.window ~kind:`POPUP ~show:false () in
  let frame = GBin.scrolled_window
    ~hpolicy:`NEVER ~vpolicy:`NEVER
    ~shadow_type:`OUT ~packing:obj#add ()
  in
(*   let frame = GBin.frame ~shadow_type:`OUT ~packing:obj#add () in *)
  let data = GTree.view
    ~vadjustment:frame#vadjustment ~hadjustment:frame#hadjustment
    ~rules_hint:true ~headers_visible:false
    ~model:model#store ~packing:frame#add ()
  in
  let renderer = GTree.cell_renderer_text [], ["text", model#column] in
  let col = GTree.view_column ~renderer () in
  let _ = data#append_column col in
  let () = col#set_sizing `AUTOSIZE in
  let page_size = 16 in

object (self)

  method coerce = view#coerce

  method private refresh_style () =
    let (renderer, _) = renderer in
    let font = Preferences.current.Preferences.text_font in
    renderer#set_properties [`FONT_DESC font; `XPAD 10]

  method private coordinates pos =
    (** Toplevel position w.r.t. screen *)
    let (x, y) = Gdk.Window.get_position view#misc#toplevel#misc#window in
    (** Position of view w.r.t. window *)
    let (ux, uy) = Gdk.Window.get_position view#misc#window in
    (** Relative buffer position to view *)
    let (dx, dy) = view#window_to_buffer_coords `WIDGET 0 0 in
    (** Iter position *)
    let iter = view#buffer#get_iter pos in
    let coords = view#get_iter_location iter in
    let lx = Gdk.Rectangle.x coords in
    let ly = Gdk.Rectangle.y coords in
    let w = Gdk.Rectangle.width coords in
    let h = Gdk.Rectangle.height coords in
    (** Absolute position *)
    (x + lx + ux - dx, y + ly + uy - dy, w, h)

  method private select_any f =
    let sel = data#selection#get_selected_rows in
    let path = match sel with
    | [] ->
      begin match model#store#get_iter_first with
      | None -> None
      | Some iter -> Some (model#store#get_path iter)
      end
    | path :: _ -> Some path
    in
    match path with
    | None -> ()
    | Some path ->
      let path = f path in
      let _ = data#selection#select_path path in
      data#scroll_to_cell ~align:(0.,0.) path col

  method private select_previous () =
    let prev path =
      let copy = GTree.Path.copy path in
      if GTree.Path.prev path then path
      else copy
    in
    self#select_any prev

  method private select_next () =
    let next path =
      let () = GTree.Path.next path in
      path
    in
    self#select_any next

  method private select_previous_page () =
    let rec up i path =
      if i = 0 then path
      else
        let copy = GTree.Path.copy path in
        let has_prev = GTree.Path.prev path in
        if has_prev then up (pred i) path
        else copy
    in
    self#select_any (up page_size)

  method private select_next_page () =
    let rec down i path =
      if i = 0 then path
      else
        let copy = GTree.Path.copy path in
        let iter = model#store#get_iter path in
        let has_next = model#store#iter_next iter in
        if has_next then down (pred i) (model#store#get_path iter)
        else copy
    in
    self#select_any (down page_size)

  method private select_first () =
    let rec up path =
      let copy = GTree.Path.copy path in
      let has_prev = GTree.Path.prev path in
      if has_prev then up path
      else copy
    in
    self#select_any up

  method private select_last () =
    let rec down path =
      let copy = GTree.Path.copy path in
      let iter = model#store#get_iter path in
      let has_next = model#store#iter_next iter in
      if has_next then down (model#store#get_path iter)
      else copy
    in
    self#select_any down

  method private select_enter () =
    let sel = data#selection#get_selected_rows in
    match sel with
    | [] -> ()
    | path :: _ ->
      let () = model#handle_proposal path in
      self#hide ()

  method proposal =
    let sel = data#selection#get_selected_rows in
    if obj#misc#visible then match sel with
    | [] -> None
    | path :: _ ->
      let row = model#store#get_iter path in
      let column = model#column in
      let proposal = model#store#get ~row ~column in
      Some proposal
    else None

  method private manage_scrollbar () =
    (** HACK: we don't have access to the treeview size because of the lack of
        LablGTK binding for certain functions, so we bypass it by approximating
        it through the size of the proposals *)
    let height = match model#store#get_iter_first with
    | None -> -1
    | Some iter ->
      let path = model#store#get_path iter in
      let area = data#get_cell_area ~path ~col () in
      let height = Gdk.Rectangle.height area in
      let height = page_size * height in
      height
    in
    let len = ref 0 in
    let () = model#store#foreach (fun _ _ -> incr len; false) in
    if !len > page_size then
      let () = frame#set_vpolicy `ALWAYS in
      data#misc#set_size_request ~height ()
    else
      data#misc#set_size_request ~height:(-1) ()

  method private refresh () =
    let () = frame#set_vpolicy `NEVER in
    let () = self#select_first () in
    let () = obj#misc#show () in
    let () = self#manage_scrollbar () in
    obj#resize 1 1

  method private start_callback off =
    let (x, y, w, h) = self#coordinates (`OFFSET off) in
    let () = obj#move x (y + 3 * h / 2) in
    ()

  method private update_callback (off, word, props) =
    if Proposals.is_empty props then self#hide ()
    else if Proposals.mem word props then self#hide ()
    else self#refresh ()

  method private end_callback () =
    obj#misc#hide ()

  method private hide () = self#end_callback ()

  initializer
    let move_cb _ _ ~extend = self#hide () in
    let key_cb ev =
      let eval cb = cb (); true in
      let ev_key = GdkEvent.Key.keyval ev in
      if obj#misc#visible then
        if ev_key = GdkKeysyms._Up then eval self#select_previous
        else if ev_key = GdkKeysyms._Down then eval self#select_next
        else if ev_key = GdkKeysyms._Tab then eval self#select_enter
        else if ev_key = GdkKeysyms._Return then eval self#select_enter
        else if ev_key = GdkKeysyms._Escape then eval self#hide
        else if ev_key = GdkKeysyms._Page_Down then eval self#select_next_page
        else if ev_key = GdkKeysyms._Page_Up then eval self#select_previous_page
        else if ev_key = GdkKeysyms._Home then eval self#select_first
        else if ev_key = GdkKeysyms._End then eval self#select_last
        else false
      else false
    in
    (** Style handling *)
    let _ = view#misc#connect#style_set self#refresh_style in
    let _ = self#refresh_style () in
    let _ = data#set_resize_mode `PARENT in
    let _ = frame#set_resize_mode `PARENT in
    (** Callback to model *)
    let _ = model#connect#start_completion self#start_callback in
    let _ = model#connect#update_completion self#update_callback in
    let _ = model#connect#end_completion self#end_callback in
    (** Popup interaction *)
    let _ = view#event#connect#key_press key_cb in
    (** Hiding the popup when necessary*)
    let _ = view#misc#connect#hide obj#misc#hide in
    let _ = view#event#connect#button_press (fun _ -> self#hide (); false) in
    let _ = view#connect#move_cursor move_cb in
    let _ = view#event#connect#focus_out (fun _ -> self#hide (); false) in
    ()

end


==> anc/HoTT/coq-HoTT/ide/wg_Completion.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

module Proposals : sig type t end

class type complete_model_signals =
  object ('a)
    method after : 'a
    method disconnect : GtkSignal.id -> unit
    method start_completion : callback:(int -> unit) -> GtkSignal.id
    method update_completion : callback:(int * string * Proposals.t -> unit) -> GtkSignal.id
    method end_completion : callback:(unit -> unit) -> GtkSignal.id
  end

class complete_model : Coq.coqtop -> GText.buffer ->
object
  method active : bool
  method connect : complete_model_signals
  method set_active : bool -> unit
  method store : GTree.model_filter
  method column : string GTree.column
  method handle_proposal : Gtk.tree_path -> unit
end

class complete_popup : complete_model -> GText.view ->
object
  method coerce : GObj.widget
  method proposal : string option
end


==> anc/HoTT/coq-HoTT/ide/wg_Find.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

type mode = [ `FIND | `REPLACE ]

class finder (view : GText.view) =

  let widget = GPack.vbox () in
  (* Find part *)
  let find_box = GPack.hbox ~packing:widget#add () in
  let _ =
    GMisc.label ~text:"Find:"
      ~xalign:1.0 ~xpad:5
      ~packing:find_box#pack ()
  in
  let find_entry = GEdit.entry
    ~editable:true
    ~packing:(find_box#pack ~padding:3 ~expand:true)
    ()
  in
  let next_button =
    GButton.button
      ~label:"_Next"
      ~use_mnemonic:true
(*       ~stock:`GO_DOWN *)
      ~packing:(find_box#pack ~padding:3)
      ()
  in
  let previous_button =
    GButton.button
      ~label:"_Previous"
      ~use_mnemonic:true
(*       ~stock:`GO_UP *)
      ~packing:(find_box#pack ~padding:3)
      ()
  in
  (* Find and replace part *)
  let replace_box = GPack.table
    ~columns:4 ~rows:2
    ~homogeneous:false ~packing:widget#add () in
  let _ =
    GMisc.label ~text:"Find:"
      ~xalign:1.0
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:0 ~top:0 ~fill:`X) ()
  in
  let _ =
    GMisc.label ~text:"Replace:"
      ~xalign:1.0
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:0 ~top:1 ~fill:`X) ()
  in
  let r_find_entry = GEdit.entry
    ~editable:true
    ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:1 ~top:0 ~expand:`X ~fill:`X)
    ()
  in
  let r_replace_entry = GEdit.entry
    ~editable:true
    ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:1 ~top:1 ~expand:`X ~fill:`X)
    ()
  in
  let r_next_button =
    GButton.button
      ~label:"_Next" ~use_mnemonic:true
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:2 ~top:0)
      ()
  in
  let r_previous_button =
    GButton.button
      ~label:"_Previous" ~use_mnemonic:true
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:3 ~top:0)
      ()
  in
  let r_replace_button =
    GButton.button
      ~label:"_Replace" ~use_mnemonic:true
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:2 ~top:1)
      ()
  in
  let r_replace_all_button =
    GButton.button
      ~label:"Replace _All" ~use_mnemonic:true
      ~packing:(replace_box#attach ~xpadding:3 ~ypadding:3 ~left:3 ~top:1)
      ()
  in

  object (self)
    val mutable last_found = None
    val mutable mode : mode = `FIND

    method coerce = widget#coerce

    method private get_selected_word () =
      let start = view#buffer#get_iter `INSERT in
      let stop = view#buffer#get_iter `SEL_BOUND in
      view#buffer#get_text ~start ~stop ()

    method private may_replace () =
      let search = self#search_text in
      (search <> "") && (search = self#get_selected_word ())

    method replace () =
      if self#may_replace () then
        let _ = view#buffer#delete_selection () in
        let _ = view#buffer#insert_interactive r_replace_entry#text in
        self#find_forward ()
      else self#find_forward ()

    method replace_all () =
      let rec replace_at (iter : GText.iter) =
        let found = iter#forward_search self#search_text in
        match found with
        | None -> ()
        | Some (start, stop) ->
          let start_mark = view#buffer#create_mark start in
          let stop_mark = view#buffer#create_mark ~left_gravity:false stop in
          let _ = view#buffer#delete_interactive ~start ~stop () in
          let iter = view#buffer#get_iter_at_mark (`MARK start_mark) in
          let _ = view#buffer#insert_interactive ~iter r_replace_entry#text in
          let next = view#buffer#get_iter_at_mark (`MARK stop_mark) in
          let () = view#buffer#delete_mark (`MARK start_mark) in
          let () = view#buffer#delete_mark (`MARK stop_mark) in
          replace_at next
      in
      replace_at view#buffer#start_iter

    method private set_not_found () =
      find_entry#misc#modify_base [`NORMAL, `NAME "#F7E6E6"];
      r_find_entry#misc#modify_base [`NORMAL, `NAME "#F7E6E6"];

    method private set_found () =
      find_entry#misc#modify_base [`NORMAL, `NAME "#BAF9CE"];
      r_find_entry#misc#modify_base [`NORMAL, `NAME "#BAF9CE"]

    method private set_normal () =
      find_entry#misc#modify_base [`NORMAL, `NAME "white"];
      r_find_entry#misc#modify_base [`NORMAL, `NAME "white"]

    method private find_from backward (starti : GText.iter) text =
      let found =
        if backward then
          starti#backward_search text
        else
          starti#forward_search text
      in
      match found with
      | None ->
        if not backward && not (starti#equal view#buffer#start_iter) then
          self#find_from backward view#buffer#start_iter text
        else if backward && not (starti#equal view#buffer#end_iter) then
          self#find_from backward view#buffer#end_iter text
        else
          self#set_not_found ()
      | Some (start, stop) ->
        let _ = view#buffer#select_range start stop in
        let scroll = `MARK (view#buffer#create_mark stop) in
        let _ = view#scroll_to_mark ~use_align:false scroll in
        self#set_found ()

    method find_forward () =
      let starti = view#buffer#get_iter `SEL_BOUND in
      self#find_from false starti self#search_text

    method find_backward () =
      let starti = view#buffer#get_iter `INSERT in
      self#find_from true starti self#search_text

    method private search_text = match mode with
    | `FIND -> find_entry#text
    | `REPLACE -> r_find_entry#text

    method hide () =
      widget#misc#hide ();
      view#coerce#misc#grab_focus ()

    method show (mode : mode) = match mode with
    | `FIND -> self#show_find ()
    | `REPLACE -> self#show_replace ()

    method private show_find () =
      mode <- `FIND;
      let search =
        if self#coerce#misc#visible then
          r_find_entry#text
        else
          self#get_selected_word ()
      in
      self#set_normal ();
      find_entry#set_text search;
      widget#misc#show ();
      find_box#misc#show ();
      replace_box#misc#hide ();
      find_entry#misc#grab_focus ()

    method private show_replace () =
      mode <- `REPLACE;
      let search =
        if self#coerce#misc#visible then
          find_entry#text
        else
          self#get_selected_word ()
      in
      self#set_normal ();
      r_find_entry#set_text search;
      widget#misc#show ();
      find_box#misc#hide ();
      replace_box#misc#show ();
      r_find_entry#misc#grab_focus ()

    initializer
      let _ = self#hide () in

      (** Widget button interaction *)
      let _ = next_button#connect#clicked ~callback:self#find_forward in
      let _ = previous_button#connect#clicked ~callback:self#find_backward in
      let _ = r_next_button#connect#clicked ~callback:self#find_forward in
      let _ = r_previous_button#connect#clicked ~callback:self#find_backward in
      let _ = r_replace_button#connect#clicked ~callback:self#replace in
      let _ = r_replace_all_button#connect#clicked ~callback:self#replace_all in

      (** Keypress interaction *)
      let generic_cb esc_cb ret_cb ev =
        let ev_key = GdkEvent.Key.keyval ev in
        let (return, _) = GtkData.AccelGroup.parse "Return" in
        let (esc, _) = GtkData.AccelGroup.parse "Escape" in
        if ev_key = return then (ret_cb (); true)
        else if ev_key = esc then (esc_cb (); true)
        else false
      in
      let find_cb = generic_cb self#hide self#find_forward in
      let replace_cb = generic_cb self#hide self#replace in
      let _ = find_entry#event#connect#key_press find_cb in
      let _ = r_find_entry#event#connect#key_press replace_cb in
      let _ = r_replace_entry#event#connect#key_press find_cb in

      (** TextView interaction *)
      let view_cb ev =
        if self#coerce#misc#visible then
          let ev_key = GdkEvent.Key.keyval ev in
          if ev_key = GdkKeysyms._Escape then (self#hide (); true)
          else false
        else false
      in
      let _ = view#event#connect#key_press view_cb in
      ()

  end

class info (coqtop : Coq.coqtop) (view : GText.view) (msg_view : Wg_MessageView.message_view) =

  let widget = GPack.vbox () in
  (* SearchAbout part *)
  let query_box = GPack.hbox ~packing:widget#add () in
  let _ =
    GMisc.label ~text:"SearchAbout:"
      ~xalign:1.0
      ~packing:query_box#pack ()
  in
  let find_entry = GEdit.entry
    ~editable:true
    ~packing:(query_box#pack ~expand:true)
    ()
  in
  let next_button =
    GButton.button
      ~label:"_Go"
      ~use_mnemonic:true
(*       ~stock:`GO_DOWN *)
      ~packing:query_box#pack
      ()
  in


  object (self)
    method coerce = widget#coerce

    method private get_selected_word () =
      let start = view#buffer#get_iter `INSERT in
      let stop = view#buffer#get_iter `SEL_BOUND in
      view#buffer#get_text ~start ~stop ()

    method hide () =
      widget#misc#hide ();
      view#coerce#misc#grab_focus ()

    method show () =
      let search =
        if self#coerce#misc#visible then find_entry#text
        else
          self#get_selected_word ()
      in
      find_entry#set_text search;
      widget#misc#show ()

    method private search () =
      let search = find_entry#text in
      let len = String.length search in
      ignore len

    initializer
      let _ = self#hide () in
      let _ = next_button#connect#clicked ~callback:self#search in
      ()

  end


==> anc/HoTT/coq-HoTT/ide/wg_Find.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

type mode = [ `FIND | `REPLACE ]

class finder : GText.view ->
  object
    method coerce : GObj.widget
    method hide : unit -> unit
    method show : mode -> unit
    method replace : unit -> unit
    method replace_all : unit -> unit
    method find_backward : unit -> unit
    method find_forward : unit -> unit
  end


==> anc/HoTT/coq-HoTT/ide/wg_MessageView.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class type message_view =
  object
    inherit GObj.widget
    method clear : unit
    method add : string -> unit
    method set : string -> unit
    method push : Interface.message_level -> string -> unit
      (** same as [add], but with an explicit level instead of [Notice] *)
    method buffer : GText.buffer
      (** for more advanced text edition *)
    method modify_font : Pango.font_description -> unit
  end

let message_view () : message_view =
  let buffer = GText.buffer ~tag_table:Tags.Message.table () in
  let box = GPack.vbox () in
  let scroll = GBin.scrolled_window
    ~vpolicy:`AUTOMATIC ~hpolicy:`AUTOMATIC ~packing:(box#pack ~expand:true) () in
  let view = GText.view ~buffer ~packing:scroll#add
    ~editable:false ~cursor_visible:false ~wrap_mode:`WORD ()
  in
  let default_clipboard = GData.clipboard Gdk.Atom.primary in
  let _ = buffer#add_selection_clipboard default_clipboard in
  let () = view#set_left_margin 2 in
  object (self)
    inherit GObj.widget box#as_widget

    method clear =
      buffer#set_text ""

    method push level msg =
      let tags = match level with
      | Interface.Error -> [Tags.Message.error]
      | Interface.Warning -> [Tags.Message.warning]
      | _ -> []
      in
      buffer#insert ~tags msg;
      buffer#insert ~tags "\n"

    method add msg = self#push Interface.Notice msg

    method set msg = self#clear; self#add msg

    method buffer = buffer

    method modify_font fd = view#misc#modify_font fd

  end


==> anc/HoTT/coq-HoTT/ide/wg_MessageView.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class type message_view =
  object
    inherit GObj.widget
    method clear : unit
    method add : string -> unit
    method set : string -> unit
    method push : Interface.message_level -> string -> unit
      (** same as [add], but with an explicit level instead of [Notice] *)
    method buffer : GText.buffer
      (** for more advanced text edition *)
    method modify_font : Pango.font_description -> unit
  end

val message_view : unit -> message_view


==> anc/HoTT/coq-HoTT/ide/wg_Notebook.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class ['a] typed_notebook make_page kill_page nb =
object(self)
  inherit GPack.notebook nb as super
  val mutable term_list = []

  method append_term (term:'a) =
    let tab_label,menu_label,page = make_page term in
      (* XXX - Temporary hack to compile with archaic lablgtk *)
    ignore (super#append_page ?tab_label ?menu_label page);
    let real_pos = super#page_num page in
    let lower,higher = Util.List.chop real_pos term_list in
      term_list <- lower@[term]@higher;
      real_pos
(* XXX - Temporary hack to compile with archaic lablgtk
  method insert_term ?(build=default_build) ?pos (term:'a) =
    let tab_label,menu_label,page = build term in
    let real_pos = super#insert_page ?tab_label ?menu_label ?pos page in
    let lower,higher = Util.List.chop real_pos term_list in
      term_list <- lower@[term]@higher;
      real_pos
 *)
  method prepend_term (term:'a) =
    let tab_label,menu_label,page = make_page term in
      (* XXX - Temporary hack to compile with archaic lablgtk *)
    ignore (super#prepend_page ?tab_label ?menu_label page);
    let real_pos = super#page_num page in
    let lower,higher = Util.List.chop real_pos term_list in
      term_list <- lower@[term]@higher;
      real_pos

  method set_term (term:'a) =
    let tab_label,menu_label,page = make_page term in
    let real_pos = super#current_page in
      term_list <- Util.List.map_i (fun i x -> if i = real_pos then term else x) 0 term_list;
      super#set_page ?tab_label ?menu_label page

  method get_nth_term i =
    List.nth term_list i

  method term_num p =
    Util.List.index0 p term_list

  method pages = term_list

  method remove_page index =
    term_list <- Util.List.filteri (fun i x -> if i = index then kill_page x; i <> index) term_list;
    super#remove_page index

  method current_term =
    List.nth term_list super#current_page
end

let create make kill =
  GtkPack.Notebook.make_params []
    ~cont:(GContainer.pack_container
             ~create:(fun pl ->
                        let nb = GtkPack.Notebook.create pl in
                         (new typed_notebook make kill nb)))



==> anc/HoTT/coq-HoTT/ide/wg_Notebook.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class ['a] typed_notebook :
  ('a -> GObj.widget option * GObj.widget option * GObj.widget) ->
  ('a -> unit) ->
  Gtk.notebook Gtk.obj ->
object
  inherit GPack.notebook
  method append_term : 'a -> int
  method prepend_term : 'a -> int
  method set_term : 'a -> unit
  method get_nth_term : int -> 'a
  method term_num : 'a -> int
  method pages : 'a list
  method remove_page : int -> unit
  method current_term : 'a
end

val create :
  ('a -> GObj.widget option * GObj.widget option * GObj.widget) ->
  ('a -> unit) ->
  ?enable_popup:bool ->
  ?homogeneous_tabs:bool ->
  ?scrollable:bool ->
  ?show_border:bool ->
  ?show_tabs:bool ->
  ?tab_border:int ->
  ?tab_pos:Gtk.Tags.position ->
  ?border_width:int ->
  ?width:int ->
  ?height:int ->
  ?packing:(GObj.widget -> unit) -> ?show:bool -> unit -> 'a typed_notebook


==> anc/HoTT/coq-HoTT/ide/wg_ProofView.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class type proof_view =
  object
    inherit GObj.widget
    method refresh : unit -> unit
    method clear : unit -> unit
    method set_goals : Interface.goals option -> unit
    method set_evars : Interface.evar list option -> unit
    method width : int
  end

(* tag is the tag to be hooked, item is the item covered by this tag, make_menu
 *  * is the template for building menu if needed, sel_cb is the callback if
 *  there
 *   * is a selection o said menu, hover_cb is the callback when there is only
 *    * hovering *)
let hook_tag_cb tag menu_content sel_cb hover_cb =
  ignore (tag#connect#event ~callback:
            (fun ~origin evt it ->
               let iter = new GText.iter it in
               let start = iter#backward_to_tag_toggle (Some tag) in
               let stop = iter#forward_to_tag_toggle (Some tag) in
               match GdkEvent.get_type evt with
                 | `BUTTON_PRESS ->
                     let ev = GdkEvent.Button.cast evt in
                     if (GdkEvent.Button.button ev) <> 3 then false else begin
                       let ctxt_menu = GMenu.menu () in
                       let factory = new GMenu.factory ctxt_menu in
                       List.iter
                         (fun (text,cmd) -> ignore (factory#add_item text ~callback:(sel_cb cmd)))
                         menu_content;
                       ctxt_menu#popup ~button:3 ~time:(GdkEvent.Button.time ev);
                       true
                     end
                 | `MOTION_NOTIFY ->
                     hover_cb start stop; false
                 | _ -> false))

let mode_tactic sel_cb (proof:GText.view) goals hints = match goals with
  | [] -> assert false
  | { Interface.goal_hyp = hyps; Interface.goal_ccl = cur_goal; } :: rem_goals ->
      let on_hover sel_start sel_stop =
        proof#buffer#remove_tag
          ~start:proof#buffer#start_iter
          ~stop:sel_start
          Tags.Proof.highlight;
        proof#buffer#remove_tag
          ~start:sel_stop
          ~stop:proof#buffer#end_iter
          Tags.Proof.highlight;
        proof#buffer#apply_tag ~start:sel_start ~stop:sel_stop Tags.Proof.highlight
      in
      let goals_cnt = List.length rem_goals + 1 in
      let head_str = Printf.sprintf
        "%d subgoal%s\n" goals_cnt (if 1 < goals_cnt then "s" else "")
      in
      let goal_str index total = Printf.sprintf
        "______________________________________(%d/%d)\n" index total
      in
      (* Insert current goal and its hypotheses *)
      let hyps_hints, goal_hints = match hints with
      | None -> [], []
      | Some (hl, h) -> (hl, h)
      in
      let rec insert_hyp hints hs = match hs with
      | [] -> ()
      | hyp :: hs ->
        let tags, rem_hints = match hints with
        | [] -> [], []
        | hint :: hints ->
          let tag = proof#buffer#create_tag [] in
          let () = hook_tag_cb tag hint sel_cb on_hover in
          [tag], hints
        in
        let () = proof#buffer#insert ~tags (hyp ^ "\n") in
        insert_hyp rem_hints hs
      in
      let () = proof#buffer#insert head_str in
      let () = insert_hyp hyps_hints hyps in
      let () =
        let tags = Tags.Proof.goal :: if goal_hints <> [] then
          let tag = proof#buffer#create_tag [] in
          let () = hook_tag_cb tag goal_hints sel_cb on_hover in
          [tag]
          else []
        in
        proof#buffer#insert (goal_str 1 goals_cnt);
        proof#buffer#insert ~tags cur_goal;
	proof#buffer#insert "\n"
      in
      (* Insert remaining goals (no hypotheses) *)
      let fold_goal i _ { Interface.goal_ccl = g } =
        proof#buffer#insert (goal_str i goals_cnt);
        proof#buffer#insert (g ^ "\n")
      in
      let () = Util.List.fold_left_i fold_goal 2 () rem_goals in

      ignore(proof#buffer#place_cursor
               ~where:(proof#buffer#end_iter#backward_to_tag_toggle
			 (Some Tags.Proof.goal)));
      ignore(proof#scroll_to_mark ~use_align:true ~yalign:0.95 `INSERT)

let mode_cesar (proof:GText.view) = function
  | [] -> assert false
  | { Interface.goal_hyp = hyps; Interface.goal_ccl = cur_goal; } :: _ ->
      proof#buffer#insert "    *** Declarative Mode ***\n";
      List.iter
        (fun hyp -> proof#buffer#insert (hyp^"\n"))
        hyps;
      proof#buffer#insert "______________________________________\n";
      proof#buffer#insert ("thesis := \n "^cur_goal^"\n");
      ignore (proof#scroll_to_iter (proof#buffer#get_iter_at_mark `INSERT))

let rec flatten = function
| [] -> []
| (lg, rg) :: l ->
  let inner = flatten l in
  List.rev_append lg inner @ rg

let display mode (view:GText.view) goals hints evars =
  let () = view#buffer#set_text "" in
  match goals with
  | None -> ()
    (* No proof in progress *)
  | Some { Interface.fg_goals = []; Interface.bg_goals = bg } ->
    let bg = flatten (List.rev bg) in
    let evars = match evars with None -> [] | Some evs -> evs in
    begin match (bg, evars) with
    | [], [] ->
      view#buffer#insert "No more subgoals."
    | [], _ :: _ ->
      (* A proof has been finished, but not concluded *)
      view#buffer#insert "No more subgoals but non-instantiated existential variables:\n\n";
      let iter evar =
        let msg = Printf.sprintf "%s\n" evar.Interface.evar_info in
        view#buffer#insert msg
      in
      List.iter iter evars
    | _, _ ->
      (* No foreground proofs, but still unfocused ones *)
      view#buffer#insert "This subproof is complete, but there are still unfocused goals:\n\n";
      let iter goal =
        let msg = Printf.sprintf "%s\n" goal.Interface.goal_ccl in
        view#buffer#insert msg
      in
      List.iter iter bg
    end
  | Some { Interface.fg_goals = fg } ->
    mode view fg hints

let proof_view () =
  let buffer = GText.buffer ~tag_table:Tags.Proof.table () in
  let view = GText.view ~buffer ~editable:false ~wrap_mode:`WORD () in
  let default_clipboard = GData.clipboard Gdk.Atom.primary in
  let _ = buffer#add_selection_clipboard default_clipboard in
  object
    inherit GObj.widget view#as_widget
    val mutable goals = None
    val mutable evars = None

    method clear () = buffer#set_text ""

    method set_goals gls = goals <- gls

    method set_evars evs = evars <- evs

    method refresh () =
      let dummy _ () = () in
      display (mode_tactic dummy) view goals None evars

    method width = Ideutils.textview_width view
  end

(*     ignore (proof_buffer#add_selection_clipboard cb); *)


==> anc/HoTT/coq-HoTT/ide/wg_ProofView.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

class type proof_view =
  object
    inherit GObj.widget
    method refresh : unit -> unit
    method clear : unit -> unit
    method set_goals : Interface.goals option -> unit
    method set_evars : Interface.evar list option -> unit
    method width : int
  end

val proof_view : unit -> proof_view


==> anc/HoTT/coq-HoTT/ide/wg_ScriptView.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ideutils
open GText
open Gtk_parsing

type insert_action = {
  ins_val : string;
  ins_off : int;
  ins_len : int;
  ins_mrg : bool;
}

type delete_action = {
  del_val : string; (** Contents *)
  del_off : int; (** Absolute offset of the modification *)
  del_len : int; (** Length *)
  del_mrg : bool; (** Is the modification mergeable? *)
}

type action =
  | Insert of insert_action
  | Delete of delete_action
  | Action of action list
  | EndGrp (** pending begin_user_action *)

let merge_insert ins = function
| Insert ins' :: rem ->
  if ins.ins_mrg && ins'.ins_mrg &&
    (ins'.ins_off + ins'.ins_len = ins.ins_off) then
    let nins = {
      ins_val = ins'.ins_val ^ ins.ins_val;
      ins_off = ins'.ins_off;
      ins_len = ins'.ins_len + ins.ins_len;
      ins_mrg = true;
    } in
    Insert nins :: rem
  else
    Insert ins :: Insert ins' :: rem
| l ->
  Insert ins :: l

let merge_delete del = function
| Delete del' :: rem ->
  if del.del_mrg && del'.del_mrg &&
    (del.del_off + del.del_len = del'.del_off) then
    let ndel = {
      del_val = del.del_val ^ del'.del_val;
      del_off = del.del_off;
      del_len = del.del_len + del'.del_len;
      del_mrg = true;
    } in
    Delete ndel :: rem
  else
  Delete del :: Delete del' :: rem
| l ->
  Delete del :: l

let rec negate_action act = match act with
  | Insert act ->
    let act = {
      del_len = act.ins_len;
      del_off = act.ins_off;
      del_val = act.ins_val;
      del_mrg = act.ins_mrg;
    } in
    Delete act
  | Delete act ->
    let act = {
      ins_len = act.del_len;
      ins_off = act.del_off;
      ins_val = act.del_val;
      ins_mrg = act.del_mrg;
    } in
    Insert act
  | Action acts ->
    Action (List.rev_map negate_action acts)
  | EndGrp -> assert false

type source_view = [ Gtk.text_view | `sourceview ] Gtk.obj

class undo_manager (buffer : GText.buffer) =
object(self)
  val mutable lock_undo = true
  val mutable history = []
  val mutable redo = []

  method with_lock_undo : 'a. ('a -> unit) -> 'a -> unit =
    fun f x ->
    if lock_undo then
      let () = lock_undo <- false in
      try (f x; lock_undo <- true)
      with e -> (lock_undo <- true; raise e)
    else ()

  method private dump_debug () =
    let rec iter = function
    | Insert act ->
      Printf.eprintf "Insert of '%s' at %d (length %d, mergeable %b)\n%!"
        act.ins_val act.ins_off act.ins_len act.ins_mrg
    | Delete act ->
      Printf.eprintf "Delete '%s' from %d (length %d, mergeable %b)\n%!"
        act.del_val act.del_off act.del_len act.del_mrg
    | Action l ->
      Printf.eprintf "Action\n%!";
      List.iter iter l;
      Printf.eprintf "//Action\n%!";
    | EndGrp ->
      Printf.eprintf "End Group\n%!"
    in
    if false (* !debug *) then begin
      Printf.eprintf "+++++++++++++++++++++++++++++++++++++\n%!";
      Printf.eprintf "==========Undo Stack top=============\n%!";
      List.iter iter history;
      Printf.eprintf "Stack size %d\n" (List.length history);
      Printf.eprintf "==========Undo Stack Bottom==========\n%!";
      Printf.eprintf "==========Redo Stack start===========\n%!";
      List.iter iter redo;
      Printf.eprintf "Stack size %d\n" (List.length redo);
      Printf.eprintf "==========Redo Stack End=============\n%!";
      Printf.eprintf "+++++++++++++++++++++++++++++++++++++\n%!";
    end

  method clear_undo () =
    history <- [];
    redo <- []

  (** Warning: processing actually undo the action *)
  method private process_insert_action ins =
    let start = buffer#get_iter (`OFFSET ins.ins_off) in
    let stop = start#forward_chars ins.ins_len in
    buffer#delete_interactive ~start ~stop ()

  method private process_delete_action del =
    let iter = buffer#get_iter (`OFFSET del.del_off) in
    buffer#insert_interactive ~iter del.del_val

  (** We don't care about atomicity. Return:
    1. `OK when there was no error, `FAIL otherwise
    2. `NOOP if no write occured, `WRITE otherwise
  *)
  method private process_action = function
  | Insert ins ->
    if self#process_insert_action ins then (`OK, `WRITE) else (`FAIL, `NOOP)
  | Delete del ->
    if self#process_delete_action del then (`OK, `WRITE) else (`FAIL, `NOOP)
  | Action lst ->
    let fold accu action = match accu with
    | (`FAIL, _) -> accu (** we stop now! *)
    | (`OK, status) ->
      let (res, nstatus) = self#process_action action in
      let merge op1 op2 = match op1, op2 with
      | `NOOP, `NOOP -> `NOOP (** only a noop when both are *)
      | _ -> `WRITE
      in
      (res, merge status nstatus)
    in
    List.fold_left fold (`OK, `NOOP) lst
  | EndGrp -> assert false

  method perform_undo () = match history with
  | [] -> ()
  | action :: rem ->
    let ans = self#process_action action in
    begin match ans with
    | (`OK, _) ->
      history <- rem;
      redo <- (negate_action action) :: redo
    | (`FAIL, `NOOP) -> () (** we do nothing *)
    | (`FAIL, `WRITE) -> self#clear_undo () (** we don't know how we failed, so start off *)
    end

  method perform_redo () = match redo with
  | [] -> ()
  | action :: rem ->
    let ans = self#process_action action in
    begin match ans with
    | (`OK, _) ->
      redo <- rem;
      history <- (negate_action action) :: history;
    | (`FAIL, `NOOP) -> () (** we do nothing *)
    | (`FAIL, `WRITE) -> self#clear_undo () (** we don't know how we failed *)
    end

  method undo () =
    Minilib.log "UNDO";
    self#with_lock_undo self#perform_undo ();

  method redo () =
    Minilib.log "REDO";
    self#with_lock_undo self#perform_redo ();

  method process_begin_user_action () =
    (* Push a new level of event on history stack *)
    history <- EndGrp :: history

  method begin_user_action () =
    self#with_lock_undo self#process_begin_user_action ()

  method process_end_user_action () =
    (** Search for the pending action *)
    let rec split accu = function
    | [] -> raise Not_found (** no pending begin action! *)
    | EndGrp :: rem ->
      let grp = List.rev accu in
      let rec flatten = function
      | [] -> rem
      | [Insert ins] -> merge_insert ins rem
      | [Delete del] -> merge_delete del rem
      | [Action l] -> flatten l
      | _ -> Action grp :: rem
      in
      flatten grp
    | action :: rem ->
      split (action :: accu) rem
    in
    try (history <- split [] history; self#dump_debug ())
    with Not_found ->
      Minilib.log "Error: Badly parenthezised user action";
      self#clear_undo ()

  method end_user_action () =
    self#with_lock_undo self#process_end_user_action ()

  method private process_handle_insert iter s =
    (* Save the insert action *)
    let len = Glib.Utf8.length s in
    let mergeable =
      (** heuristic: split at newline and atomic pastes *)
      len = 1 && (s <> "\n")
    in
    let ins = {
      ins_val = s;
      ins_off = iter#offset;
      ins_len = len;
      ins_mrg = mergeable;
    } in
    let () = history <- Insert ins :: history in
    ()

  method private handle_insert iter s =
    self#with_lock_undo (self#process_handle_insert iter) s

  method private process_handle_delete start stop =
    (* Save the delete action *)
    let text = buffer#get_text ~start ~stop () in
    let len = Glib.Utf8.length text in
    let mergeable = len = 1  && (text <> "\n") in
    let del = {
      del_val = text;
      del_off = start#offset;
      del_len = stop#offset - start#offset;
      del_mrg = mergeable;
    } in
    let action = Delete del in
    history <- action :: history;
    redo <- [];

  method private handle_delete ~start ~stop =
    self#with_lock_undo (self#process_handle_delete start) stop

  initializer
    let _ = buffer#connect#after#begin_user_action ~callback:self#begin_user_action in
    let _ = buffer#connect#after#end_user_action ~callback:self#end_user_action in
    let _ = buffer#connect#insert_text ~callback:self#handle_insert in
    let _ = buffer#connect#delete_range ~callback:self#handle_delete in
    ()

end

class script_view (tv : source_view) (ct : Coq.coqtop) =

let view = new GSourceView2.source_view (Gobject.unsafe_cast tv) in
let completion = new Wg_Completion.complete_model ct view#buffer in
let popup = new Wg_Completion.complete_popup completion (view :> GText.view) in

object (self)
  inherit GSourceView2.source_view (Gobject.unsafe_cast tv) as super

  val undo_manager = new undo_manager view#buffer

  method auto_complete = completion#active

  method set_auto_complete flag =
    completion#set_active flag

  method recenter_insert =
    self#scroll_to_mark
      ~use_align:false ~yalign:0.75 ~within_margin:0.25 `INSERT

  (* HACK: missing gtksourceview features *)
  method right_margin_position =
    let prop = {
      Gobject.name = "right-margin-position";
      conv = Gobject.Data.int;
    } in
    Gobject.get prop obj

  method set_right_margin_position pos =
    let prop = {
      Gobject.name = "right-margin-position";
      conv = Gobject.Data.int;
    } in
    Gobject.set prop obj pos

  method show_right_margin =
    let prop = {
      Gobject.name = "show-right-margin";
      conv = Gobject.Data.boolean;
    } in
    Gobject.get prop obj

  method set_show_right_margin show =
    let prop = {
      Gobject.name = "show-right-margin";
      conv = Gobject.Data.boolean;
    } in
    Gobject.set prop obj show

  method comment () =
    let rec get_line_start iter =
      if iter#starts_line then iter
      else get_line_start iter#backward_char
    in
    let (start, stop) =
      if self#buffer#has_selection then
        self#buffer#selection_bounds
      else
        let insert = self#buffer#get_iter `INSERT in
        (get_line_start insert, insert#forward_to_line_end)
    in
      let stop_mark = self#buffer#create_mark ~left_gravity:false stop in
      let () = self#buffer#begin_user_action () in
      let was_inserted = self#buffer#insert_interactive ~iter:start "(* " in
      let stop = self#buffer#get_iter_at_mark (`MARK stop_mark) in
      let () = if was_inserted then ignore (self#buffer#insert_interactive ~iter:stop " *)") in
      let () = self#buffer#end_user_action () in
      self#buffer#delete_mark (`MARK stop_mark)

  method uncomment () =
    let rec get_left_iter depth (iter : GText.iter) =
      let prev_close = iter#backward_search "*)" in
      let prev_open = iter#backward_search "(*" in
      let prev_object = match prev_close, prev_open with
      | None, None | Some _, None -> `NONE
      | None, Some (po, _) -> `OPEN po
      | Some (co, _), Some (po, _) -> if co#compare po < 0 then `OPEN po else `CLOSE co
      in
      match prev_object with
      | `NONE -> None
      | `OPEN po ->
        if depth <= 0 then Some po
        else get_left_iter (pred depth) po
      | `CLOSE co ->
        get_left_iter (succ depth) co
    in
    let rec get_right_iter depth (iter : GText.iter) =
      let next_close = iter#forward_search "*)" in
      let next_open = iter#forward_search "(*" in
      let next_object = match next_close, next_open with
      | None, None | None, Some _ -> `NONE
      | Some (_, co), None -> `CLOSE co
      | Some (_, co), Some (_, po) ->
        if co#compare po > 0 then `OPEN po else `CLOSE co
      in
      match next_object with
      | `NONE -> None
      | `OPEN po ->
        get_right_iter (succ depth) po
      | `CLOSE co ->
        if depth <= 0 then Some co
        else get_right_iter (pred depth) co
    in
    let insert = self#buffer#get_iter `INSERT in
    let left_elt = get_left_iter 0 insert in
    let right_elt = get_right_iter 0 insert in
    match left_elt, right_elt with
    | Some liter, Some riter ->
      let stop_mark = self#buffer#create_mark ~left_gravity:false riter in
      (* We remove one trailing/leading space if it exists *)
      let lcontent = self#buffer#get_text ~start:liter ~stop:(liter#forward_chars 3) () in
      let rcontent = self#buffer#get_text ~start:(riter#backward_chars 3) ~stop:riter () in
      let llen = if lcontent = "(* " then 3 else 2 in
      let rlen = if rcontent = " *)" then 3 else 2 in
      (* Atomic operation for the user *)
      let () = self#buffer#begin_user_action () in
      let was_deleted = self#buffer#delete_interactive ~start:liter ~stop:(liter#forward_chars llen) () in
      let riter = self#buffer#get_iter_at_mark (`MARK stop_mark) in
      if was_deleted then ignore (self#buffer#delete_interactive ~start:(riter#backward_chars rlen) ~stop:riter ());
      let () = self#buffer#end_user_action () in
      self#buffer#delete_mark (`MARK stop_mark)
    | _ -> ()

  method complete_popup = popup

  method undo = undo_manager#undo
  method redo = undo_manager#redo
  method clear_undo = undo_manager#clear_undo

  method private paste () =
    let cb = GData.clipboard Gdk.Atom.clipboard in
    match cb#text with
    | None -> ()
    | Some text ->
      let () = self#buffer#begin_user_action () in
      let _ = self#buffer#delete_selection () in
      let _ = self#buffer#insert_interactive text in
      self#buffer#end_user_action ()

  initializer
    let supersed cb _ =
      let _ = cb () in
      GtkSignal.stop_emit()
    in
    (* HACK: Redirect the undo/redo signals of the underlying GtkSourceView *)
    let _ = self#connect#undo ~callback:(supersed self#undo) in
    let _ = self#connect#redo ~callback:(supersed self#redo) in
    (* HACK: Redirect the paste signal *)
    let _ = self#connect#paste_clipboard ~callback:(supersed self#paste) in
    (* HACK: Redirect the move_line signal of the underlying GtkSourceView *)
    let move_line_marshal = GtkSignal.marshal2
      Gobject.Data.boolean Gobject.Data.int "move_line_marshal"
    in
    let move_line_signal = {
      GtkSignal.name = "move-lines";
      classe = Obj.magic 0;
      marshaller = move_line_marshal; }
    in
    let callback b i =
      let rec start_line iter =
        if iter#starts_line then iter
        else start_line iter#backward_char
      in
      let iter = start_line (self#buffer#get_iter `INSERT) in
      (* do we forward the signal? *)
      let proceed =
        if not b && i = 1 then
          iter#editable ~default:true &&
	  iter#forward_line#editable ~default:true
        else if not b && i = -1 then
          iter#editable ~default:true &&
	  iter#backward_line#editable ~default:true
        else false
      in
      if not proceed then GtkSignal.stop_emit ()
    in
    let _ = GtkSignal.connect ~sgn:move_line_signal ~callback obj in
    ()

end

let script_view ct ?(source_buffer:GSourceView2.source_buffer option)  ?draw_spaces =
  GtkSourceView2.SourceView.make_params [] ~cont:(
    GtkText.View.make_params ~cont:(
      GContainer.pack_container ~create:
	(fun pl ->
	  let w = match source_buffer with
	    | None -> GtkSourceView2.SourceView.new_ ()
	    | Some buf -> GtkSourceView2.SourceView.new_with_buffer
              (Gobject.try_cast buf#as_buffer "GtkSourceBuffer")
	  in
	  let w = Gobject.unsafe_cast w in
	  Gobject.set_params (Gobject.try_cast w "GtkSourceView") pl;
	  Gaux.may ~f:(GtkSourceView2.SourceView.set_draw_spaces w) draw_spaces;
	  ((new script_view w ct) : script_view))))


==> anc/HoTT/coq-HoTT/ide/wg_ScriptView.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* An undoable view class *)

type source_view = [ Gtk.text_view | `sourceview ] Gtk.obj

class script_view : source_view -> Coq.coqtop ->
object
  inherit GSourceView2.source_view
  method undo : unit -> unit
  method redo : unit -> unit
  method clear_undo : unit -> unit
  method auto_complete : bool
  method set_auto_complete : bool -> unit
  method right_margin_position : int
  method set_right_margin_position : int -> unit
  method show_right_margin : bool
  method set_show_right_margin : bool -> unit
  method comment : unit -> unit
  method uncomment : unit -> unit
  method recenter_insert : unit
  method complete_popup : Wg_Completion.complete_popup
end

val script_view : Coq.coqtop ->
  ?source_buffer:GSourceView2.source_buffer ->
  ?draw_spaces:SourceView2Enums.source_draw_spaces_flags list ->
  ?auto_indent:bool ->
  ?highlight_current_line:bool ->
  ?indent_on_tab:bool ->
  ?indent_width:int ->
  ?insert_spaces_instead_of_tabs:bool ->
  ?right_margin_position:int ->
  ?show_line_marks:bool ->
  ?show_line_numbers:bool ->
  ?show_right_margin:bool ->
  ?smart_home_end:SourceView2Enums.source_smart_home_end_type ->
  ?tab_width:int ->
  ?editable:bool ->
  ?cursor_visible:bool ->
  ?justification:GtkEnums.justification ->
  ?wrap_mode:GtkEnums.wrap_mode ->
  ?accepts_tab:bool ->
  ?border_width:int ->
  ?width:int ->
  ?height:int ->
  ?packing:(GObj.widget -> unit) ->
  ?show:bool -> unit -> script_view


==> anc/HoTT/coq-HoTT/install.sh <==
#! /bin/sh

dest="$1"
shift

for f; do
  bn=`basename $f`
  dn=`dirname $f`
  install -d "$dest/$dn"
  install -m 644 $f "$dest/$dn/$bn"
done


==> anc/HoTT/coq-HoTT/interp/constrexpr_ops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Libnames
open Glob_term
open Constrexpr
open Misctypes
open Decl_kinds

(***********************)
(* For binders parsing *)

let binding_kind_eq bk1 bk2 = match bk1, bk2 with
| Explicit, Explicit -> true
| Implicit, Implicit -> true
| _ -> false

let abstraction_kind_eq ak1 ak2 = match ak1, ak2 with
| AbsLambda, AbsLambda -> true
| AbsPi, AbsPi -> true
| _ -> false

let binder_kind_eq b1 b2 = match b1, b2 with
| Default bk1, Default bk2 -> binding_kind_eq bk1 bk2
| Generalized (bk1, ck1, b1), Generalized (bk2, ck2, b2) ->
  binding_kind_eq bk1 bk2 && binding_kind_eq ck1 ck2 &&
  (if b1 then b2 else not b2)
| _ -> false

let default_binder_kind = Default Explicit

let names_of_local_assums bl =
  List.flatten (List.map (function LocalRawAssum(l,_,_)->l|_->[]) bl)

let names_of_local_binders bl =
  List.flatten (List.map (function LocalRawAssum(l,_,_)->l|LocalRawDef(l,_)->[l]) bl)

(**********************************************************************)
(* Functions on constr_expr *)

let prim_token_eq t1 t2 = match t1, t2 with
| Numeral i1, Numeral i2 -> Bigint.equal i1 i2
| String s1, String s2 -> String.equal s1 s2
| _ -> false

let explicitation_eq ex1 ex2 = match ex1, ex2 with
| ExplByPos (i1, id1), ExplByPos (i2, id2) ->
  Int.equal i1 i2 && Option.equal Id.equal id1 id2
| ExplByName id1, ExplByName id2 ->
  Id.equal id1 id2
| _ -> false

let eq_located f (_, x) (_, y) = f x y

let rec cases_pattern_expr_eq p1 p2 =
  if p1 == p2 then true
  else match p1, p2 with
  | CPatAlias(_,a1,i1), CPatAlias(_,a2,i2) ->
      Id.equal i1 i2 && cases_pattern_expr_eq a1 a2
  | CPatCstr(_,c1,a1,b1), CPatCstr(_,c2,a2,b2) ->
      eq_reference c1 c2 &&
      List.equal cases_pattern_expr_eq a1 a2 &&
      List.equal cases_pattern_expr_eq b1 b2
  | CPatAtom(_,r1), CPatAtom(_,r2) ->
      Option.equal eq_reference r1 r2
  | CPatOr (_, a1), CPatOr (_, a2) ->
      List.equal cases_pattern_expr_eq a1 a2
  | CPatNotation (_, n1, s1, l1), CPatNotation (_, n2, s2, l2) ->
    String.equal n1 n2 &&
    cases_pattern_notation_substitution_eq s1 s2 &&
    List.equal cases_pattern_expr_eq l1 l2
  | CPatPrim(_,i1), CPatPrim(_,i2) ->
      prim_token_eq i1 i2
  | CPatRecord (_, l1), CPatRecord (_, l2) ->
      let equal (r1, e1) (r2, e2) =
        eq_reference r1 r2 && cases_pattern_expr_eq e1 e2
      in
      List.equal equal l1 l2
  | CPatDelimiters(_,s1,e1), CPatDelimiters(_,s2,e2) ->
      String.equal s1 s2 && cases_pattern_expr_eq e1 e2
  | _ -> false

and cases_pattern_notation_substitution_eq (s1, n1) (s2, n2) =
  List.equal cases_pattern_expr_eq s1 s2 &&
  List.equal (List.equal cases_pattern_expr_eq) n1 n2

let eq_universes u1 u2 =
  match u1, u2 with
  | None, None -> true
  | Some l, Some l' -> l = l'
  | _, _ -> false

let rec constr_expr_eq e1 e2 =
  if e1 == e2 then true
  else match e1, e2 with
  | CRef (r1,u1), CRef (r2,u2) -> eq_reference r1 r2 && eq_universes u1 u2
  | CFix(_,id1,fl1), CFix(_,id2,fl2) ->
      eq_located Id.equal id1 id2 &&
      List.equal fix_expr_eq fl1 fl2
  | CCoFix(_,id1,fl1), CCoFix(_,id2,fl2) ->
      eq_located Id.equal id1 id2 &&
      List.equal cofix_expr_eq fl1 fl2
  | CProdN(_,bl1,a1), CProdN(_,bl2,a2) ->
      List.equal binder_expr_eq bl1 bl2 &&
      constr_expr_eq a1 a2
  | CLambdaN(_,bl1,a1), CLambdaN(_,bl2,a2) ->
      List.equal binder_expr_eq bl1 bl2 &&
      constr_expr_eq a1 a2
  | CLetIn(_,(_,na1),a1,b1), CLetIn(_,(_,na2),a2,b2) ->
      Name.equal na1 na2 &&
      constr_expr_eq a1 a2 &&
      constr_expr_eq b1 b2
  | CAppExpl(_,(proj1,r1,_),al1), CAppExpl(_,(proj2,r2,_),al2) ->
      Option.equal Int.equal proj1 proj2 &&
      eq_reference r1 r2 &&
      List.equal constr_expr_eq al1 al2
  | CApp(_,(proj1,e1),al1), CApp(_,(proj2,e2),al2) ->
      Option.equal Int.equal proj1 proj2 &&
      constr_expr_eq e1 e2 &&
      List.equal args_eq al1 al2
  | CRecord (_, e1, l1), CRecord (_, e2, l2) ->
    let field_eq (r1, e1) (r2, e2) =
      eq_reference r1 r2 && constr_expr_eq e1 e2
    in
    Option.equal constr_expr_eq e1 e2 &&
    List.equal field_eq l1 l2
  | CCases(_,_,r1,a1,brl1), CCases(_,_,r2,a2,brl2) ->
      (** Don't care about the case_style *)
      Option.equal constr_expr_eq r1 r2 &&
      List.equal case_expr_eq a1 a2 &&
      List.equal branch_expr_eq brl1 brl2
  | CLetTuple (_, n1, (m1, e1), t1, b1), CLetTuple (_, n2, (m2, e2), t2, b2) ->
    List.equal (eq_located Name.equal) n1 n2 &&
    Option.equal (eq_located Name.equal) m1 m2 &&
    Option.equal constr_expr_eq e1 e2 &&
    constr_expr_eq t1 t2 &&
    constr_expr_eq b1 b2
  | CIf (_, e1, (n1, r1), t1, f1), CIf (_, e2, (n2, r2), t2, f2) ->
    constr_expr_eq e1 e2 &&
    Option.equal (eq_located Name.equal) n1 n2 &&
    Option.equal constr_expr_eq r1 r2 &&
    constr_expr_eq t1 t2 &&
    constr_expr_eq f1 f2
  | CHole _, CHole _ -> true
  | CPatVar(_,(b1, i1)), CPatVar(_,(b2, i2)) ->
    (b1 : bool) == b2 && Id.equal i1 i2
  | CEvar (_, ev1, c1), CEvar (_, ev2, c2) ->
    Int.equal ev1 ev2 &&
    Option.equal (List.equal constr_expr_eq) c1 c2
  | CSort(_,s1), CSort(_,s2) ->
    Glob_ops.glob_sort_eq s1 s2
  | CCast(_,a1,(CastConv b1|CastVM b1)), CCast(_,a2,(CastConv b2|CastVM b2)) ->
      constr_expr_eq a1 a2 &&
      constr_expr_eq b1 b2
  | CCast(_,a1,CastCoerce), CCast(_,a2, CastCoerce) ->
      constr_expr_eq a1 a2
  | CNotation(_, n1, s1), CNotation(_, n2, s2) ->
      String.equal n1 n2 &&
      constr_notation_substitution_eq s1 s2
  | CPrim(_,i1), CPrim(_,i2) ->
    prim_token_eq i1 i2
  | CGeneralization (_, bk1, ak1, e1), CGeneralization (_, bk2, ak2, e2) ->
    binding_kind_eq bk1 bk2 &&
    Option.equal abstraction_kind_eq ak1 ak2 &&
    constr_expr_eq e1 e2
  | CDelimiters(_,s1,e1), CDelimiters(_,s2,e2) ->
    String.equal s1 s2 &&
    constr_expr_eq e1 e2
  | _ -> false

and args_eq (a1,e1) (a2,e2) =
  Option.equal (eq_located explicitation_eq) e1 e2 &&
  constr_expr_eq a1 a2

and case_expr_eq (e1, (n1, p1)) (e2, (n2, p2)) =
  constr_expr_eq e1 e2 &&
  Option.equal (eq_located Name.equal) n1 n2 &&
  Option.equal cases_pattern_expr_eq p1 p2

and branch_expr_eq (_, p1, e1) (_, p2, e2) =
  List.equal (eq_located (List.equal cases_pattern_expr_eq)) p1 p2 &&
  constr_expr_eq e1 e2

and binder_expr_eq ((n1, _, e1) : binder_expr) (n2, _, e2) =
  (** Don't care about the [binder_kind] *)
  List.equal (eq_located Name.equal) n1 n2 && constr_expr_eq e1 e2

and fix_expr_eq (id1,(j1, r1),bl1,a1,b1) (id2,(j2, r2),bl2,a2,b2) =
  (eq_located Id.equal id1 id2) &&
  Option.equal (eq_located Id.equal) j1 j2 &&
  recursion_order_expr_eq r1 r2 &&
  List.equal local_binder_eq bl1 bl2 &&
  constr_expr_eq a1 a2 &&
  constr_expr_eq b1 b2

and cofix_expr_eq (id1,bl1,a1,b1) (id2,bl2,a2,b2) =
  (eq_located Id.equal id1 id2) &&
  List.equal local_binder_eq bl1 bl2 &&
  constr_expr_eq a1 a2 &&
  constr_expr_eq b1 b2

and recursion_order_expr_eq r1 r2 = match r1, r2 with
| CStructRec, CStructRec -> true
| CWfRec e1, CWfRec e2 -> constr_expr_eq e1 e2
| CMeasureRec (e1, o1), CMeasureRec (e2, o2) ->
  constr_expr_eq e1 e2 && Option.equal constr_expr_eq o1 o2
| _ -> false

and local_binder_eq l1 l2 = match l1, l2 with
| LocalRawDef (n1, e1), LocalRawDef (n2, e2) ->
  eq_located Name.equal n1 n2 && constr_expr_eq e1 e2
| LocalRawAssum (n1, _, e1), LocalRawAssum (n2, _, e2) ->
  (** Don't care about the [binder_kind] *)
  List.equal (eq_located Name.equal) n1 n2 && constr_expr_eq e1 e2
| _ -> false

and constr_notation_substitution_eq (e1, el1, bl1) (e2, el2, bl2) =
  List.equal constr_expr_eq e1 e2 &&
  List.equal (List.equal constr_expr_eq) el1 el2 &&
  List.equal (List.equal local_binder_eq) bl1 bl2

let constr_loc = function
  | CRef (Ident (loc,_),_) -> loc
  | CRef (Qualid (loc,_),_) -> loc
  | CFix (loc,_,_) -> loc
  | CCoFix (loc,_,_) -> loc
  | CProdN (loc,_,_) -> loc
  | CLambdaN (loc,_,_) -> loc
  | CLetIn (loc,_,_,_) -> loc
  | CAppExpl (loc,_,_) -> loc
  | CApp (loc,_,_) -> loc
  | CRecord (loc,_,_) -> loc
  | CCases (loc,_,_,_,_) -> loc
  | CLetTuple (loc,_,_,_,_) -> loc
  | CIf (loc,_,_,_,_) -> loc
  | CHole (loc, _) -> loc
  | CPatVar (loc,_) -> loc
  | CEvar (loc,_,_) -> loc
  | CSort (loc,_) -> loc
  | CCast (loc,_,_) -> loc
  | CNotation (loc,_,_) -> loc
  | CGeneralization (loc,_,_,_) -> loc
  | CPrim (loc,_) -> loc
  | CDelimiters (loc,_,_) -> loc

let cases_pattern_expr_loc = function
  | CPatAlias (loc,_,_) -> loc
  | CPatCstr (loc,_,_,_) -> loc
  | CPatAtom (loc,_) -> loc
  | CPatOr (loc,_) -> loc
  | CPatNotation (loc,_,_,_) -> loc
  | CPatRecord (loc, _) -> loc
  | CPatPrim (loc,_) -> loc
  | CPatDelimiters (loc,_,_) -> loc

let raw_cases_pattern_expr_loc = function
  | RCPatAlias (loc,_,_) -> loc
  | RCPatCstr (loc,_,_,_) -> loc
  | RCPatAtom (loc,_) -> loc
  | RCPatOr (loc,_) -> loc

let local_binder_loc = function
  | LocalRawAssum ((loc,_)::_,_,t)
  | LocalRawDef ((loc,_),t) -> Loc.merge loc (constr_loc t)
  | LocalRawAssum ([],_,_) -> assert false

let local_binders_loc bll = match bll with
  | [] -> Loc.ghost
  | h :: l ->
    Loc.merge (local_binder_loc h) (local_binder_loc (List.last bll))

(** Pseudo-constructors *)

let mkIdentC id  = CRef (Ident (Loc.ghost, id),None)
let mkRefC r     = CRef (r,None)
let mkCastC (a,k)  = CCast (Loc.ghost,a,k)
let mkLambdaC (idl,bk,a,b) = CLambdaN (Loc.ghost,[idl,bk,a],b)
let mkLetInC (id,a,b)   = CLetIn (Loc.ghost,id,a,b)
let mkProdC (idl,bk,a,b)   = CProdN (Loc.ghost,[idl,bk,a],b)

let mkAppC (f,l) =
  let l = List.map (fun x -> (x,None)) l in
  match f with
  | CApp (_,g,l') -> CApp (Loc.ghost, g, l' @ l)
  | _ -> CApp (Loc.ghost, (None, f), l)

let rec mkCProdN loc bll c =
  match bll with
  | LocalRawAssum ((loc1,_)::_ as idl,bk,t) :: bll ->
      CProdN (loc,[idl,bk,t],mkCProdN (Loc.merge loc1 loc) bll c)
  | LocalRawDef ((loc1,_) as id,b) :: bll ->
      CLetIn (loc,id,b,mkCProdN (Loc.merge loc1 loc) bll c)
  | [] -> c
  | LocalRawAssum ([],_,_) :: bll -> mkCProdN loc bll c

let rec mkCLambdaN loc bll c =
  match bll with
  | LocalRawAssum ((loc1,_)::_ as idl,bk,t) :: bll ->
      CLambdaN (loc,[idl,bk,t],mkCLambdaN (Loc.merge loc1 loc) bll c)
  | LocalRawDef ((loc1,_) as id,b) :: bll ->
      CLetIn (loc,id,b,mkCLambdaN (Loc.merge loc1 loc) bll c)
  | [] -> c
  | LocalRawAssum ([],_,_) :: bll -> mkCLambdaN loc bll c

let rec abstract_constr_expr c = function
  | [] -> c
  | LocalRawDef (x,b)::bl -> mkLetInC(x,b,abstract_constr_expr c bl)
  | LocalRawAssum (idl,bk,t)::bl ->
      List.fold_right (fun x b -> mkLambdaC([x],bk,t,b)) idl
      (abstract_constr_expr c bl)

let rec prod_constr_expr c = function
  | [] -> c
  | LocalRawDef (x,b)::bl -> mkLetInC(x,b,prod_constr_expr c bl)
  | LocalRawAssum (idl,bk,t)::bl ->
      List.fold_right (fun x b -> mkProdC([x],bk,t,b)) idl
      (prod_constr_expr c bl)

let coerce_reference_to_id = function
  | Ident (_,id) -> id
  | Qualid (loc,_) ->
      Errors.user_err_loc (loc, "coerce_reference_to_id",
        str "This expression should be a simple identifier.")

let coerce_to_id = function
  | CRef (Ident (loc,id),_) -> (loc,id)
  | a -> Errors.user_err_loc
        (constr_loc a,"coerce_to_id",
         str "This expression should be a simple identifier.")

let coerce_to_name = function
  | CRef (Ident (loc,id),_) -> (loc,Name id)
  | CHole (loc,_) -> (loc,Anonymous)
  | a -> Errors.user_err_loc
        (constr_loc a,"coerce_to_name",
         str "This expression should be a name.")

let rec raw_cases_pattern_expr_of_glob_constr looked_for = function
  | GVar (loc,id) -> RCPatAtom (loc,Some id)
  | GHole (loc,_) -> RCPatAtom (loc,None)
  | GRef (loc,g,_) ->
    looked_for g;
    RCPatCstr (loc, g,[],[])
  | GApp (loc,GRef (_,g,_),l) ->
    looked_for g;
    RCPatCstr (loc, g,List.map (raw_cases_pattern_expr_of_glob_constr looked_for) l,[])
  | _ -> raise Not_found


==> anc/HoTT/coq-HoTT/interp/constrexpr_ops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Libnames
open Misctypes
open Term
open Mod_subst
open Constrexpr

(** Constrexpr_ops: utilities on [constr_expr] *)

(** {6 Equalities on [constr_expr] related types} *)

val explicitation_eq : explicitation -> explicitation -> bool
(** Equality on [explicitation]. *)

val constr_expr_eq : constr_expr -> constr_expr -> bool
(** Equality on [constr_expr]. This is a syntactical one, which is oblivious to
    some parsing details, including locations. *)

val local_binder_eq : local_binder -> local_binder -> bool
(** Equality on [local_binder]. Same properties as [constr_expr_eq]. *)

val binding_kind_eq : Decl_kinds.binding_kind -> Decl_kinds.binding_kind -> bool
(** Equality on [binding_kind] *)

val binder_kind_eq : binder_kind -> binder_kind -> bool
(** Equality on [binder_kind] *)

(** {6 Retrieving locations} *)

val constr_loc : constr_expr -> Loc.t
val cases_pattern_expr_loc : cases_pattern_expr -> Loc.t
val raw_cases_pattern_expr_loc : raw_cases_pattern_expr -> Loc.t
val local_binders_loc : local_binder list -> Loc.t

(** {6 Constructors}*)

val mkIdentC : Id.t -> constr_expr
val mkRefC : reference -> constr_expr
val mkAppC : constr_expr * constr_expr list -> constr_expr
val mkCastC : constr_expr * constr_expr cast_type -> constr_expr
val mkLambdaC : Name.t located list * binder_kind * constr_expr * constr_expr -> constr_expr
val mkLetInC : Name.t located * constr_expr * constr_expr -> constr_expr
val mkProdC : Name.t located list * binder_kind * constr_expr * constr_expr -> constr_expr

val abstract_constr_expr : constr_expr -> local_binder list -> constr_expr
val prod_constr_expr : constr_expr -> local_binder list -> constr_expr

val mkCLambdaN : Loc.t -> local_binder list -> constr_expr -> constr_expr
(** Same as [abstract_constr_expr], with location *)

val mkCProdN : Loc.t -> local_binder list -> constr_expr -> constr_expr
(** Same as [prod_constr_expr], with location *)

(** {6 Destructors}*)

val coerce_reference_to_id : reference -> Id.t
(** FIXME: nothing to do here *)

val coerce_to_id : constr_expr -> Id.t located
(** Destruct terms of the form [CRef (Ident _)]. *)

val coerce_to_name : constr_expr -> Name.t located
(** Destruct terms of the form [CRef (Ident _)] or [CHole _]. *)

(** {6 Binder manipulation} *)

val default_binder_kind : binder_kind

val names_of_local_binders : local_binder list -> Name.t located list
(** Retrieve a list of binding names from a list of binders. *)

val names_of_local_assums : local_binder list -> Name.t located list
(** Same as [names_of_local_binders], but does not take the [let] bindings into
    account. *)

val raw_cases_pattern_expr_of_glob_constr : (Globnames.global_reference -> unit)
  -> Glob_term.glob_constr -> raw_cases_pattern_expr


==> anc/HoTT/coq-HoTT/interp/constrextern.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Libnames
open Globnames
open Impargs
open Constrexpr
open Constrexpr_ops
open Notation_ops
open Topconstr
open Glob_term
open Glob_ops
open Pattern
open Nametab
open Notation
open Reserve
open Detyping
open Misctypes
open Decl_kinds
(*i*)

(* Translation from glob_constr to front constr *)

(**********************************************************************)
(* Parametrization                                                    *)

(* This governs printing of local context of references *)
let print_arguments = ref false

(* If true, prints local context of evars, whatever print_arguments *)
let print_evar_arguments = ref false

(* This governs printing of implicit arguments.  When
   [print_implicits] is on then [print_implicits_explicit_args] tells
   how implicit args are printed. If on, implicit args are printed
   with the form (id:=arg) otherwise arguments are printed normally and
   the function is prefixed by "@" *)
let print_implicits = ref false
let print_implicits_explicit_args = ref false

(* Tells if implicit arguments not known to be inferable from a rigid
   position are systematically printed *)
let print_implicits_defensive = ref true

(* This forces printing of coercions *)
let print_coercions = ref false

(* This forces printing universe names of Type{.} *)
let print_universes = Detyping.print_universes

(* This suppresses printing of primitive tokens (e.g. numeral) and symbols *)
let print_no_symbol = ref false

(* This governs printing of projections using the dot notation symbols *)
let print_projections = ref false

let print_meta_as_hole = ref false

let with_arguments f = Flags.with_option print_arguments f
let with_implicits f = Flags.with_option print_implicits f
let with_coercions f = Flags.with_option print_coercions f
let with_universes f = Flags.with_option print_universes f
let without_symbols f = Flags.with_option print_no_symbol f
let with_meta_as_hole f = Flags.with_option print_meta_as_hole f

(**********************************************************************)
(* Control printing of records *)

let is_record indsp =
  try
    let _ = Recordops.lookup_structure indsp in
    true
  with Not_found -> false

let encode_record r =
  let indsp = global_inductive r in
  if not (is_record indsp) then
    user_err_loc (loc_of_reference r,"encode_record",
    str "This type is not a structure type.");
  indsp

module PrintingRecordRecord =
  PrintingInductiveMake (struct
    let encode = encode_record
    let field = "Record"
    let title = "Types leading to pretty-printing using record notation: "
    let member_message s b =
      str "Terms of " ++ s ++
      str
      (if b then " are printed using record notation"
      else " are not printed using record notation")
  end)

module PrintingRecordConstructor =
  PrintingInductiveMake (struct
    let encode = encode_record
    let field = "Constructor"
    let title = "Types leading to pretty-printing using constructor form: "
    let member_message s b =
      str "Terms of " ++ s ++
      str
      (if b then " are printed using constructor form"
      else " are not printed using constructor form")
  end)

module PrintingRecord = Goptions.MakeRefTable(PrintingRecordRecord)
module PrintingConstructor = Goptions.MakeRefTable(PrintingRecordConstructor)

(**********************************************************************)
(* Various externalisation functions *)

let insert_delimiters e = function
  | None -> e
  | Some sc -> CDelimiters (Loc.ghost,sc,e)

let insert_pat_delimiters loc p = function
  | None -> p
  | Some sc -> CPatDelimiters (loc,sc,p)

let insert_pat_alias loc p = function
  | Anonymous -> p
  | Name id -> CPatAlias (loc,p,id)

(**********************************************************************)
(* conversion of references                                           *)

let extern_evar loc n l =
  if !print_evar_arguments then CEvar (loc,n,l) else CEvar (loc,n,None)

(** We allow customization of the global_reference printer.
    For instance, in the debugger the tables of global references
    may be inaccurate *)

let default_extern_reference loc vars r =
  Qualid (loc,shortest_qualid_of_global vars r)

let my_extern_reference = ref default_extern_reference

let set_extern_reference f = my_extern_reference := f
let get_extern_reference () = !my_extern_reference

let extern_reference loc vars l = !my_extern_reference loc vars l

let in_debugger = ref false

(**********************************************************************)
(* mapping patterns to cases_pattern_expr                                *)

let add_patt_for_params ind l =
  if !in_debugger then l else
    Util.List.addn (fst (Inductiveops.inductive_nargs ind)) (CPatAtom (Loc.ghost,None)) l

let drop_implicits_in_patt cst nb_expl args =
  let impl_st = (implicits_of_global cst) in
  let impl_data = extract_impargs_data impl_st in
  let rec impls_fit l = function
    |[],t -> Some (List.rev_append l t)
    |_,[] -> None
    |h::t,CPatAtom(_,None)::tt when is_status_implicit h -> impls_fit l (t,tt)
    |h::_,_ when is_status_implicit h -> None
    |_::t,hh::tt -> impls_fit (hh::l) (t,tt)
  in let rec aux = function
    |[] -> None
    |(_,imps)::t -> match impls_fit [] (imps,args) with
	|None -> aux t
	|x -> x
     in
     if Int.equal nb_expl 0 then aux impl_data
     else
       let imps = List.skipn_at_least nb_expl (select_stronger_impargs impl_st) in
       impls_fit [] (imps,args)

let has_curly_brackets ntn =
  String.length ntn >= 6 && (String.is_sub "{ _ } " ntn 0 ||
    String.is_sub " { _ }" ntn (String.length ntn - 6) ||
    String.string_contains ~where:ntn ~what:" { _ } ")

let rec wildcards ntn n =
  if Int.equal n (String.length ntn) then []
  else let l = spaces ntn (n+1) in if ntn.[n] == '_' then n::l else l
and spaces ntn n =
  if Int.equal n (String.length ntn) then []
  else if ntn.[n] == ' ' then wildcards ntn (n+1) else spaces ntn (n+1)

let expand_curly_brackets loc mknot ntn l =
  let ntn' = ref ntn in
  let rec expand_ntn i =
    function
    | [] -> []
    | a::l ->
        let a' =
          let p = List.nth (wildcards !ntn' 0) i - 2 in
          if p>=0 && p+5 <= String.length !ntn' && String.is_sub "{ _ }" !ntn' p
          then begin
            ntn' :=
              String.sub !ntn' 0 p ^ "_" ^
              String.sub !ntn' (p+5) (String.length !ntn' -p-5);
            mknot (loc,"{ _ }",[a]) end
          else a in
        a' :: expand_ntn (i+1) l in
  let l = expand_ntn 0 l in
  (* side effect *)
  mknot (loc,!ntn',l)

let destPrim = function CPrim(_,t) -> Some t | _ -> None
let destPatPrim = function CPatPrim(_,t) -> Some t | _ -> None

let make_notation_gen loc ntn mknot mkprim destprim l =
  if has_curly_brackets ntn
  then expand_curly_brackets loc mknot ntn l
  else match ntn,List.map destprim l with
    (* Special case to avoid writing "- 3" for e.g. (Z.opp 3) *)
    | "- _", [Some (Numeral p)] when Bigint.is_strictly_pos p ->
        mknot (loc,ntn,([mknot (loc,"( _ )",l)]))
    | _ ->
	match decompose_notation_key ntn, l with
	| [Terminal "-"; Terminal x], [] ->
	    (try mkprim (loc, Numeral (Bigint.neg (Bigint.of_string x)))
	     with Failure _ -> mknot (loc,ntn,[]))
	| [Terminal x], [] ->
	    (try mkprim (loc, Numeral (Bigint.of_string x))
	     with Failure _ -> mknot (loc,ntn,[]))
	| _ ->
	    mknot (loc,ntn,l)

let make_notation loc ntn (terms,termlists,binders as subst) =
  if not (List.is_empty termlists) || not (List.is_empty binders) then
    CNotation (loc,ntn,subst)
  else
    make_notation_gen loc ntn
      (fun (loc,ntn,l) -> CNotation (loc,ntn,(l,[],[])))
      (fun (loc,p) -> CPrim (loc,p))
      destPrim terms

let make_pat_notation loc ntn (terms,termlists as subst) args =
  if not (List.is_empty termlists) then CPatNotation (loc,ntn,subst,args) else
  make_notation_gen loc ntn
    (fun (loc,ntn,l) -> CPatNotation (loc,ntn,(l,[]),args))
    (fun (loc,p) -> CPatPrim (loc,p))
    destPatPrim terms

let mkPat loc qid l =
  (* Normally irrelevant test with v8 syntax, but let's do it anyway *)
  if List.is_empty l then CPatAtom (loc,Some qid) else CPatCstr (loc,qid,[],l)

let pattern_printable_in_both_syntax (ind,_ as c) =
  let impl_st = extract_impargs_data (implicits_of_global (ConstructRef c)) in
  let nb_params = Inductiveops.inductive_nparams ind in
  List.exists (fun (_,impls) ->
    (List.length impls >= nb_params) &&
      let params,args = Util.List.chop nb_params impls in
      (List.for_all is_status_implicit params)&&(List.for_all (fun x -> not (is_status_implicit x)) args)
  ) impl_st

 (* Better to use extern_glob_constr composed with injection/retraction ?? *)
let rec extern_cases_pattern_in_scope (scopes:local_scopes) vars pat =
  (* pboutill: There are letins in pat which is incompatible with notations and
     not explicit application. *)
  match pat with
    | PatCstr(loc,cstrsp,args,na)
	when !in_debugger||Inductiveops.mis_constructor_has_local_defs cstrsp ->
      let c = extern_reference loc Id.Set.empty (ConstructRef cstrsp) in
      let args = List.map (extern_cases_pattern_in_scope scopes vars) args in
      CPatCstr (loc, c, add_patt_for_params (fst cstrsp) args, [])
    | _ ->
  try
    if !Flags.raw_print or !print_no_symbol then raise No_match;
    let (na,sc,p) = uninterp_prim_token_cases_pattern pat in
    match availability_of_prim_token p sc scopes with
      | None -> raise No_match
      | Some key ->
	let loc = cases_pattern_loc pat in
	insert_pat_alias loc (insert_pat_delimiters loc (CPatPrim(loc,p)) key) na
  with No_match ->
    try
      if !Flags.raw_print or !print_no_symbol then raise No_match;
      extern_symbol_pattern scopes vars pat
	(uninterp_cases_pattern_notations pat)
    with No_match ->
      match pat with
	| PatVar (loc,Name id) -> CPatAtom (loc,Some (Ident (loc,id)))
	| PatVar (loc,Anonymous) -> CPatAtom (loc, None)
	| PatCstr(loc,cstrsp,args,na) ->
	  let args = List.map (extern_cases_pattern_in_scope scopes vars) args in
	  let p =
	    try
              if !Flags.raw_print then raise Exit;
	      let projs = Recordops.lookup_projections (fst cstrsp) in
	      let rec ip projs args acc =
		match projs with
		  | [] -> acc
		  | None :: q -> ip q args acc
		  | Some c :: q ->
		    match args with
		      | [] -> raise No_match
		      | CPatAtom(_, None) :: tail -> ip q tail acc
		    (* we don't want to have 'x = _' in our patterns *)
		      | head :: tail -> ip q tail
		        ((extern_reference loc Id.Set.empty (ConstRef c), head) :: acc)
	      in
	      CPatRecord(loc, List.rev (ip projs args []))
	    with
		Not_found | No_match | Exit ->
                  let c = extern_reference loc Id.Set.empty (ConstructRef cstrsp) in
		  if !Topconstr.oldfashion_patterns then
		    if pattern_printable_in_both_syntax cstrsp
		    then CPatCstr (loc, c, [], args)
		    else CPatCstr (loc, c, add_patt_for_params (fst cstrsp) args, [])
		  else
		    let full_args = add_patt_for_params (fst cstrsp) args in
		    match drop_implicits_in_patt (ConstructRef cstrsp) 0 full_args with
		      |Some true_args -> CPatCstr (loc, c, [], true_args)
		      |None -> CPatCstr (loc, c, full_args, [])
	  in insert_pat_alias loc p na
and apply_notation_to_pattern loc gr ((subst,substlist),(nb_to_drop,more_args))
    (tmp_scope, scopes as allscopes) vars =
  function
    | NotationRule (sc,ntn) ->
      begin
	match availability_of_notation (sc,ntn) allscopes with
	  (* Uninterpretation is not allowed in current context *)
	  | None -> raise No_match
	  (* Uninterpretation is allowed in current context *)
	  | Some (scopt,key) ->
	    let scopes' = Option.List.cons scopt scopes in
	    let l =
	      List.map (fun (c,(scopt,scl)) ->
		extern_cases_pattern_in_scope (scopt,scl@scopes') vars c)
		subst in
	    let ll =
	      List.map (fun (c,(scopt,scl)) ->
		let subscope = (scopt,scl@scopes') in
		List.map (extern_cases_pattern_in_scope subscope vars) c)
		substlist in
	    let l2 = List.map (extern_cases_pattern_in_scope allscopes vars) more_args in
	    let l2' = if !Topconstr.oldfashion_patterns || not (List.is_empty ll) then l2
	      else
		match drop_implicits_in_patt gr nb_to_drop l2 with
		  |Some true_args -> true_args
		  |None -> raise No_match
	    in
	    insert_pat_delimiters loc
	      (make_pat_notation loc ntn (l,ll) l2') key
      end
    | SynDefRule kn ->
      let qid = Qualid (loc, shortest_qualid_of_syndef vars kn) in
      let l1 =
	List.rev_map (fun (c,(scopt,scl)) ->
          extern_cases_pattern_in_scope (scopt,scl@scopes) vars c)
          subst in
      let l2 = List.map (extern_cases_pattern_in_scope allscopes vars) more_args in
      let l2' = if !Topconstr.oldfashion_patterns then l2
	else
	  match drop_implicits_in_patt gr (nb_to_drop + List.length l1) l2 with
	    |Some true_args -> true_args
	    |None -> raise No_match
      in
      assert (List.is_empty substlist);
      mkPat loc qid (List.rev_append l1 l2')
and extern_symbol_pattern (tmp_scope,scopes as allscopes) vars t = function
  | [] -> raise No_match
  | (keyrule,pat,n as _rule)::rules ->
    try
      match t with
	| PatCstr (loc,cstr,_,na) ->
	  let p = apply_notation_to_pattern loc (ConstructRef cstr)
	    (match_notation_constr_cases_pattern t pat) allscopes vars keyrule in
	  insert_pat_alias loc p na
	| PatVar (loc,Anonymous) -> CPatAtom (loc, None)
	| PatVar (loc,Name id) -> CPatAtom (loc, Some (Ident (loc,id)))
    with
	No_match -> extern_symbol_pattern allscopes vars t rules

let rec extern_symbol_ind_pattern allscopes vars ind args = function
  | [] -> raise No_match
  | (keyrule,pat,n as _rule)::rules ->
    try
      apply_notation_to_pattern Loc.ghost (IndRef ind)
	(match_notation_constr_ind_pattern ind args pat) allscopes vars keyrule
    with
	No_match -> extern_symbol_ind_pattern allscopes vars ind args rules

let extern_ind_pattern_in_scope (scopes:local_scopes) vars ind args =
  (* pboutill: There are letins in pat which is incompatible with notations and
     not explicit application. *)
  if !in_debugger||Inductiveops.inductive_has_local_defs ind then
    let c = extern_reference Loc.ghost vars (IndRef ind) in
    let args = List.map (extern_cases_pattern_in_scope scopes vars) args in
    CPatCstr (Loc.ghost, c, add_patt_for_params ind args, [])
  else
    try
      if !Flags.raw_print or !print_no_symbol then raise No_match;
      let (sc,p) = uninterp_prim_token_ind_pattern ind args in
      match availability_of_prim_token p sc scopes with
	| None -> raise No_match
	| Some key ->
	  insert_pat_delimiters Loc.ghost (CPatPrim(Loc.ghost,p)) key
    with No_match ->
      try
	if !Flags.raw_print or !print_no_symbol then raise No_match;
	extern_symbol_ind_pattern scopes vars ind args
	  (uninterp_ind_pattern_notations ind)
    with No_match ->
      let c = extern_reference Loc.ghost vars (IndRef ind) in
      let args = List.map (extern_cases_pattern_in_scope scopes vars) args in
      match drop_implicits_in_patt (IndRef ind) 0 args with
	   |Some true_args -> CPatCstr (Loc.ghost, c, [], true_args)
	   |None -> CPatCstr (Loc.ghost, c, args, [])

let extern_cases_pattern vars p =
  extern_cases_pattern_in_scope (None,[]) vars p

(**********************************************************************)
(* Externalising applications *)

let occur_name na aty =
  match na with
    | Name id -> occur_var_constr_expr id aty
    | Anonymous -> false

let is_projection nargs = function
  | Some r when not !Flags.raw_print & !print_projections ->
      (try
	let n = Recordops.find_projection_nparams r + 1 in
	if n <= nargs then Some n else None
      with Not_found -> None)
  | _ -> None

let is_hole = function CHole _ -> true | _ -> false

let is_significant_implicit a =
  not (is_hole a)

let is_needed_for_correct_partial_application tail imp =
  List.is_empty tail && not (maximal_insertion_of imp)

(* Implicit args indexes are in ascending order *)
(* inctx is useful only if there is a last argument to be deduced from ctxt *)
let explicitize loc inctx impl (cf,f) args =
  let impl = if !Constrintern.parsing_explicit then [] else impl in
  let n = List.length args in
  let rec exprec q = function
    | a::args, imp::impl when is_status_implicit imp ->
        let tail = exprec (q+1) (args,impl) in
        let visible =
          !Flags.raw_print or
          (!print_implicits & !print_implicits_explicit_args) or
          (is_needed_for_correct_partial_application tail imp) or
	  (!print_implicits_defensive &
	   is_significant_implicit a &
	   not (is_inferable_implicit inctx n imp))
	in
        if visible then
	  (a,Some (Loc.ghost, ExplByName (name_of_implicit imp))) :: tail
	else
	  tail
    | a::args, _::impl -> (a,None) :: exprec (q+1) (args,impl)
    | args, [] -> List.map (fun a -> (a,None)) args (*In case of polymorphism*)
    | [], _ -> [] in
  match is_projection (List.length args) cf with
    | Some i as ip ->
	if not (List.is_empty impl) && is_status_implicit (List.nth impl (i-1)) then
	  let f',us = match f with CRef (f,us) -> f,us | _ -> assert false in
	  CAppExpl (loc,(ip,f',us),args)
	else
	  let (args1,args2) = List.chop i args in
	  let (impl1,impl2) = if List.is_empty impl then [],[] else List.chop i impl in
	  let args1 = exprec 1 (args1,impl1) in
	  let args2 = exprec (i+1) (args2,impl2) in
	  CApp (loc,(Some (List.length args1),f),args1@args2)
    | None ->
	let args = exprec 1 (args,impl) in
	if List.is_empty args then f else CApp (loc, (None, f), args)

let extern_global loc impl f us =
  if not !Constrintern.parsing_explicit &&
     not (List.is_empty impl) && List.for_all is_status_implicit impl
  then
    CAppExpl (loc, (None, f, us), [])
  else
    CRef (f,us)

let extern_app loc inctx impl (cf,f) us args =
  if List.is_empty args then
    (* If coming from a notation "Notation a := @b" *)
    CAppExpl (loc, (None, f, us), [])
  else if not !Constrintern.parsing_explicit &&
    ((!Flags.raw_print ||
      (!print_implicits & not !print_implicits_explicit_args)) &
     List.exists is_status_implicit impl)
  then
    CAppExpl (loc, (is_projection (List.length args) cf,f,us), args)
  else
    explicitize loc inctx impl (cf,CRef (f,us)) args

let rec extern_args extern scopes env args subscopes =
  match args with
    | [] -> []
    | a::args ->
	let argscopes, subscopes = match subscopes with
	  | [] -> (None,scopes), []
	  | scopt::subscopes -> (scopt,scopes), subscopes in
	extern argscopes env a :: extern_args extern scopes env args subscopes

let rec remove_coercions inctx = function
  | GApp (loc,GRef (_,r,_),args) as c
      when  not (!Flags.raw_print or !print_coercions)
      ->
      let nargs = List.length args in
      (try match Classops.hide_coercion r with
	  | Some n when n < nargs && (inctx or n+1 < nargs) ->
	      (* We skip a coercion *)
	      let l = List.skipn n args in
	      let (a,l) = match l with a::l -> (a,l) | [] -> assert false in
              (* Recursively remove the head coercions *)
	      let a' = remove_coercions true a in
	      (* Don't flatten App's in case of funclass so that
		 (atomic) notations on [a] work; should be compatible
		 since printer does not care whether App's are
		 collapsed or not and notations with an implicit
		 coercion using funclass either would have already
		 been confused with ordinary application or would have need
                 a surrounding context and the coercion to funclass would
                 have been made explicit to match *)
	      if List.is_empty l then a' else GApp (loc,a',l)
	  | _ -> c
      with Not_found -> c)
  | c -> c

let rec flatten_application = function
  | GApp (loc,GApp(_,a,l'),l) -> flatten_application (GApp (loc,a,l'@l))
  | a -> a

(**********************************************************************)
(* mapping glob_constr to numerals (in presence of coercions, choose the *)
(* one with no delimiter if possible)                                 *)

let extern_possible_prim_token scopes r =
  try
    let (sc,n) = uninterp_prim_token r in
    match availability_of_prim_token n sc scopes with
    | None -> None
    | Some key -> Some (insert_delimiters (CPrim (loc_of_glob_constr r,n)) key)
  with No_match ->
    None

let extern_optimal_prim_token scopes r r' =
  let c = extern_possible_prim_token scopes r in
  let c' = if r==r' then None else extern_possible_prim_token scopes r' in
  match c,c' with
  | Some n, (Some (CDelimiters _) | None) | _, Some n -> n
  | _ -> raise No_match

(**********************************************************************)
(* mapping glob_constr to constr_expr                                    *)

let extern_glob_sort = function
  | GProp -> GProp
  | GSet -> GSet
  | GType (Some _) as s when !print_universes -> s
  | GType _ -> GType None

let extern_universes = function
  | Some _ as l when !print_universes -> l
  | _ -> None
  
let rec extern inctx scopes vars r =
  let r' = remove_coercions inctx r in
  try
    if !Flags.raw_print or !print_no_symbol then raise No_match;
    extern_optimal_prim_token scopes r r'
  with No_match ->
  try
    let r'' = flatten_application r' in
    if !Flags.raw_print or !print_no_symbol then raise No_match;
    extern_symbol scopes vars r'' (uninterp_notations r'')
  with No_match -> match r' with
  | GRef (loc,ref,us) ->
      extern_global loc (select_stronger_impargs (implicits_of_global ref))
        (extern_reference loc vars ref) (extern_universes us)

  | GVar (loc,id) -> CRef (Ident (loc,id),None)

  | GEvar (loc,n,None) when !print_meta_as_hole -> CHole (loc, None)

  | GEvar (loc,n,l) ->
      extern_evar loc n (Option.map (List.map (extern false scopes vars)) l)

  | GPatVar (loc,n) ->
      if !print_meta_as_hole then CHole (loc, None) else CPatVar (loc,n)

  | GApp (loc,f,args) ->
      (match f with
	 | GRef (rloc,ref,us) ->
	     let subscopes = find_arguments_scope ref in
	     let args =
	       extern_args (extern true) (snd scopes) vars args subscopes in
	     begin
	       try
                 if !Flags.raw_print then raise Exit;
		 let cstrsp = match ref with ConstructRef c -> c | _ -> raise Not_found in
		 let struc = Recordops.lookup_structure (fst cstrsp) in
                 if PrintingRecord.active (fst cstrsp) then
                   ()
                 else if PrintingConstructor.active (fst cstrsp) then
                   raise Exit
                 else if not !Flags.record_print then
                   raise Exit;
		 let projs = struc.Recordops.s_PROJ in
		 let locals = struc.Recordops.s_PROJKIND in
		 let rec cut args n =
		   if Int.equal n 0 then args
		   else
		     match args with
		     | [] -> raise No_match
		     | _ :: t -> cut t (n - 1) in
		 let args = cut args struc.Recordops.s_EXPECTEDPARAM in
		 let rec ip projs locs args acc =
		   match projs with
		     | [] -> acc
		     | None :: q -> raise No_match
		     | Some c :: q ->
		         match locs with
			   | [] -> anomaly (Pp.str "projections corruption [Constrextern.extern]")
			   | (_, false) :: locs' ->
			       (* we don't want to print locals *)
			       ip q locs' args acc
			   | (_, true) :: locs' ->
			       match args with
				 | [] -> raise No_match
				     (* we give up since the constructor is not complete *)
				 | head :: tail -> ip q locs' tail
				     ((extern_reference loc Id.Set.empty (ConstRef c), head) :: acc)
		   in
		 CRecord (loc, None, List.rev (ip projs locals args []))
	       with
		 | Not_found | No_match | Exit ->
		     extern_app loc inctx
		       (select_stronger_impargs (implicits_of_global ref))
		       (Some ref,extern_reference rloc vars ref) (extern_universes us) args
	     end
	 | _       ->
	     explicitize loc inctx [] (None,sub_extern false scopes vars f)
               (List.map (sub_extern true scopes vars) args))

  | GLetIn (loc,na,t,c) ->
      CLetIn (loc,(loc,na),sub_extern false scopes vars t,
              extern inctx scopes (add_vname vars na) c)

  | GProd (loc,na,bk,t,c) ->
      let t = extern_typ scopes vars (anonymize_if_reserved na t) in
      let (idl,c) = factorize_prod scopes (add_vname vars na) na bk t c in
      CProdN (loc,[(Loc.ghost,na)::idl,Default bk,t],c)

  | GLambda (loc,na,bk,t,c) ->
      let t = extern_typ scopes vars (anonymize_if_reserved na t) in
      let (idl,c) = factorize_lambda inctx scopes (add_vname vars na) na bk t c in
      CLambdaN (loc,[(Loc.ghost,na)::idl,Default bk,t],c)

  | GCases (loc,sty,rtntypopt,tml,eqns) ->
    let vars' =
      List.fold_right (name_fold Id.Set.add)
	(cases_predicate_names tml) vars in
    let rtntypopt' = Option.map (extern_typ scopes vars') rtntypopt in
    let tml = List.map (fun (tm,(na,x)) ->
      let na' = match na,tm with
        | Anonymous, GVar (_, id) ->
            begin match rtntypopt with
            | None -> None
            | Some ntn ->
              if occur_glob_constr id ntn then
                Some (Loc.ghost, Anonymous)
              else None
            end
        | Anonymous, _ -> None
        | Name id, GVar (_,id') when Id.equal id id' -> None
        | Name _, _ -> Some (Loc.ghost,na) in
      (sub_extern false scopes vars tm,
       (na',Option.map (fun (loc,ind,nal) ->
	 let args = List.map (fun x -> PatVar (Loc.ghost, x)) nal in
	 let fullargs =
	   if !in_debugger then args else
	     Notation_ops.add_patterns_for_params ind args in
	 extern_ind_pattern_in_scope scopes vars ind fullargs
	) x))) tml in
    let eqns = List.map (extern_eqn inctx scopes vars) eqns in
    CCases (loc,sty,rtntypopt',tml,eqns)

  | GLetTuple (loc,nal,(na,typopt),tm,b) ->
      CLetTuple (loc,List.map (fun na -> (Loc.ghost,na)) nal,
        (Option.map (fun _ -> (Loc.ghost,na)) typopt,
         Option.map (extern_typ scopes (add_vname vars na)) typopt),
        sub_extern false scopes vars tm,
        extern inctx scopes (List.fold_left add_vname vars nal) b)

  | GIf (loc,c,(na,typopt),b1,b2) ->
      CIf (loc,sub_extern false scopes vars c,
        (Option.map (fun _ -> (Loc.ghost,na)) typopt,
         Option.map (extern_typ scopes (add_vname vars na)) typopt),
        sub_extern inctx scopes vars b1, sub_extern inctx scopes vars b2)

  | GRec (loc,fk,idv,blv,tyv,bv) ->
      let vars' = Array.fold_right Id.Set.add idv vars in
      (match fk with
	 | GFix (nv,n) ->
	     let listdecl =
	       Array.mapi (fun i fi ->
                 let (bl,ty,def) = blv.(i), tyv.(i), bv.(i) in
                 let (assums,ids,bl) = extern_local_binder scopes vars bl in
                 let vars0 = List.fold_right (name_fold Id.Set.add) ids vars in
                 let vars1 = List.fold_right (name_fold Id.Set.add) ids vars' in
		 let n =
		   match fst nv.(i) with
		     | None -> None
		     | Some x -> Some (Loc.ghost, out_name (List.nth assums x))
		 in
		 let ro = extern_recursion_order scopes vars (snd nv.(i)) in
		 ((Loc.ghost, fi), (n, ro), bl, extern_typ scopes vars0 ty,
                  extern false scopes vars1 def)) idv
	     in
	     CFix (loc,(loc,idv.(n)),Array.to_list listdecl)
	 | GCoFix n ->
	     let listdecl =
               Array.mapi (fun i fi ->
                 let (_,ids,bl) = extern_local_binder scopes vars blv.(i) in
                 let vars0 = List.fold_right (name_fold Id.Set.add) ids vars in
                 let vars1 = List.fold_right (name_fold Id.Set.add) ids vars' in
		 ((Loc.ghost, fi),bl,extern_typ scopes vars0 tyv.(i),
                  sub_extern false scopes vars1 bv.(i))) idv
	     in
	     CCoFix (loc,(loc,idv.(n)),Array.to_list listdecl))

  | GSort (loc,s) -> CSort (loc,extern_glob_sort s)

  | GHole (loc,e) -> CHole (loc, Some e)

  | GCast (loc,c, c') ->
      CCast (loc,sub_extern true scopes vars c,
	     Miscops.map_cast_type (extern_typ scopes vars) c')

and extern_typ (_,scopes) =
  extern true (Some Notation.type_scope,scopes)

and sub_extern inctx (_,scopes) = extern inctx (None,scopes)

and factorize_prod scopes vars na bk aty c =
  let c = extern_typ scopes vars c in
  match na, c with
  | Name id, CProdN (loc,[nal,Default bk',ty],c)
      when binding_kind_eq bk bk' && constr_expr_eq aty ty
      & not (occur_var_constr_expr id ty) (* avoid na in ty escapes scope *) ->
      nal,c
  | _ ->
      [],c

and factorize_lambda inctx scopes vars na bk aty c =
  let c = sub_extern inctx scopes vars c in
  match c with
  | CLambdaN (loc,[nal,Default bk',ty],c)
      when binding_kind_eq bk bk' && constr_expr_eq aty ty
      & not (occur_name na ty) (* avoid na in ty escapes scope *) ->
      nal,c
  | _ ->
      [],c

and extern_local_binder scopes vars = function
    [] -> ([],[],[])
  | (na,bk,Some bd,ty)::l ->
      let (assums,ids,l) =
        extern_local_binder scopes (name_fold Id.Set.add na vars) l in
      (assums,na::ids,
       LocalRawDef((Loc.ghost,na), extern false scopes vars bd) :: l)

  | (na,bk,None,ty)::l ->
      let ty = extern_typ scopes vars (anonymize_if_reserved na ty) in
      (match extern_local_binder scopes (name_fold Id.Set.add na vars) l with
          (assums,ids,LocalRawAssum(nal,k,ty')::l)
            when constr_expr_eq ty ty' &
              match na with Name id -> not (occur_var_constr_expr id ty')
                | _ -> true ->
              (na::assums,na::ids,
               LocalRawAssum((Loc.ghost,na)::nal,k,ty')::l)
        | (assums,ids,l) ->
            (na::assums,na::ids,
             LocalRawAssum([(Loc.ghost,na)],Default bk,ty) :: l))

and extern_eqn inctx scopes vars (loc,ids,pl,c) =
  (loc,[loc,List.map (extern_cases_pattern_in_scope scopes vars) pl],
   extern inctx scopes vars c)

and extern_symbol (tmp_scope,scopes as allscopes) vars t = function
  | [] -> raise No_match
  | (keyrule,pat,n as _rule)::rules ->
      let loc = Glob_ops.loc_of_glob_constr t in
      try
	(* Adjusts to the number of arguments expected by the notation *)
	let (t,args,argsscopes,argsimpls) = match t,n with
	  | GApp (_,f,args), Some n
	      when List.length args >= n ->
	      let args1, args2 = List.chop n args in
              let subscopes, impls =
                match f with
                | GRef (_,ref,us) ->
	          let subscopes =
		    try List.skipn n (find_arguments_scope ref)
                    with Failure _ -> [] in
	          let impls =
		    let impls =
		      select_impargs_size
		        (List.length args) (implicits_of_global ref) in
		    try List.skipn n impls with Failure _ -> [] in
                  subscopes,impls
                | _ ->
                  [], [] in
	      (if Int.equal n 0 then f else GApp (Loc.ghost,f,args1)),
	      args2, subscopes, impls
	  | GApp (_,(GRef (_,ref,us) as f),args), None ->
	      let subscopes = find_arguments_scope ref in
	      let impls =
		  select_impargs_size
		    (List.length args) (implicits_of_global ref) in
	      f, args, subscopes, impls
	  | GRef (_,ref,us), Some 0 -> GApp (Loc.ghost,t,[]), [], [], []
          | _, None -> t, [], [], []
          | _ -> raise No_match in
	(* Try matching ... *)
	let terms,termlists,binders =
          match_notation_constr !print_universes t pat in
	(* Try availability of interpretation ... *)
        let e =
          match keyrule with
          | NotationRule (sc,ntn) ->
	      (match availability_of_notation (sc,ntn) allscopes with
                  (* Uninterpretation is not allowed in current context *)
              | None -> raise No_match
                  (* Uninterpretation is allowed in current context *)
	      | Some (scopt,key) ->
	          let scopes' = Option.List.cons scopt scopes in
	          let l =
		    List.map (fun (c,(scopt,scl)) ->
		      extern (* assuming no overloading: *) true
		        (scopt,scl@scopes') vars c)
                      terms in
		  let ll =
		    List.map (fun (c,(scopt,scl)) ->
		      List.map (extern true (scopt,scl@scopes') vars) c)
                      termlists in
		  let bll =
		    List.map (fun (bl,(scopt,scl)) ->
		      pi3 (extern_local_binder (scopt,scl@scopes') vars bl))
                      binders in
	          insert_delimiters (make_notation loc ntn (l,ll,bll)) key)
          | SynDefRule kn ->
	      let l =
		List.map (fun (c,(scopt,scl)) ->
		  extern true (scopt,scl@scopes) vars c, None)
		  terms in
              let a = CRef (Qualid (loc, shortest_qualid_of_syndef vars kn),None) in
	      if List.is_empty l then a else CApp (loc,(None,a),l) in
 	if List.is_empty args then e
	else
	  let args = extern_args (extern true) scopes vars args argsscopes in
	  explicitize loc false argsimpls (None,e) args
      with
	  No_match -> extern_symbol allscopes vars t rules

and extern_recursion_order scopes vars = function
    GStructRec -> CStructRec
  | GWfRec c -> CWfRec (extern true scopes vars c)
  | GMeasureRec (m,r) -> CMeasureRec (extern true scopes vars m,
				     Option.map (extern true scopes vars) r)


let extern_glob_constr vars c =
  extern false (None,[]) vars c

let extern_glob_type vars c =
  extern_typ (None,[]) vars c

(******************************************************************)
(* Main translation function from constr -> constr_expr *)

let loc = Loc.ghost (* for constr and pattern, locations are lost *)

let extern_constr_gen goal_concl_style scopt env t =
  (* "goal_concl_style" means do alpha-conversion using the "goal" convention *)
  (* i.e.: avoid using the names of goal/section/rel variables and the short *)
  (* names of global definitions of current module when computing names for *)
  (* bound variables. *)
  (* Not "goal_concl_style" means do alpha-conversion avoiding only *)
  (* those goal/section/rel variables that occurs in the subterm under *)
  (* consideration; see namegen.ml for further details *)
  let avoid = if goal_concl_style then ids_of_context env else [] in
  let rel_env_names = names_of_rel_context env in
  let r = Detyping.detype goal_concl_style avoid rel_env_names t in
  let vars = vars_of_env env in
  extern false (scopt,[]) vars r

let extern_constr_in_scope goal_concl_style scope env t =
  extern_constr_gen goal_concl_style (Some scope) env t

let extern_constr goal_concl_style env t =
  extern_constr_gen goal_concl_style None env t

let extern_type goal_concl_style env t =
  let avoid = if goal_concl_style then ids_of_context env else [] in
  let rel_env_names = names_of_rel_context env in
  let r = Detyping.detype goal_concl_style avoid rel_env_names t in
  extern_glob_type (vars_of_env env) r

let extern_sort s = extern_glob_sort (detype_sort s)

(******************************************************************)
(* Main translation function from pattern -> constr_expr *)

let any_any_branch =
  (* | _ => _ *)
  (loc,[],[PatVar (loc,Anonymous)],GHole (loc,Evar_kinds.InternalHole))

let rec glob_of_pat env = function
  | PRef ref -> GRef (loc,ref,None)
  | PVar id -> GVar (loc,id)
  | PEvar (n,l) -> GEvar (loc,n,Some (Array.map_to_list (glob_of_pat env) l))
  | PRel n ->
      let id = try match lookup_name_of_rel n env with
	| Name id   -> id
	| Anonymous ->
	    anomaly ~label:"glob_constr_of_pattern" (Pp.str "index to an anonymous variable")
      with Not_found -> Id.of_string ("_UNBOUND_REL_"^(string_of_int n)) in
      GVar (loc,id)
  | PMeta None -> GHole (loc,Evar_kinds.InternalHole)
  | PMeta (Some n) -> GPatVar (loc,(false,n))
  | PApp (f,args) ->
      GApp (loc,glob_of_pat env f,Array.map_to_list (glob_of_pat env) args)
  | PSoApp (n,args) ->
      GApp (loc,GPatVar (loc,(true,n)),
        List.map (glob_of_pat env) args)
  | PProd (na,t,c) ->
      GProd (loc,na,Explicit,glob_of_pat env t,glob_of_pat (na::env) c)
  | PLetIn (na,t,c) ->
      GLetIn (loc,na,glob_of_pat env t, glob_of_pat (na::env) c)
  | PLambda (na,t,c) ->
      GLambda (loc,na,Explicit,glob_of_pat env t, glob_of_pat (na::env) c)
  | PIf (c,b1,b2) ->
      GIf (loc, glob_of_pat env c, (Anonymous,None),
           glob_of_pat env b1, glob_of_pat env b2)
  | PCase ({cip_style=LetStyle; cip_ind_args=None},PMeta None,tm,[(0,n,b)]) ->
      let nal,b = it_destRLambda_or_LetIn_names n (glob_of_pat env b) in
      GLetTuple (loc,nal,(Anonymous,None),glob_of_pat env tm,b)
  | PCase (info,p,tm,bl) ->
      let mat = match bl, info.cip_ind with
	| [], _ -> []
	| _, Some ind ->
	  let bl' = List.map (fun (i,n,c) -> (i,n,glob_of_pat env c)) bl in
	  simple_cases_matrix_of_branches ind bl'
	| _, None -> anomaly (Pp.str "PCase with some branches but unknown inductive")
      in
      let mat = if info.cip_extensible then mat @ [any_any_branch] else mat
      in
      let indnames,rtn = match p, info.cip_ind, info.cip_ind_args with
	| PMeta None, _, _ -> (Anonymous,None),None
	| _, Some ind, Some nargs ->
	  return_type_of_predicate ind nargs (glob_of_pat env p)
	| _ -> anomaly (Pp.str "PCase with non-trivial predicate but unknown inductive")
      in
      GCases (loc,RegularStyle,rtn,[glob_of_pat env tm,indnames],mat)
  | PFix f -> Detyping.detype false [] env (mkFix f)
  | PCoFix c -> Detyping.detype false [] env (mkCoFix c)
  | PSort s -> GSort (loc,s)

let extern_constr_pattern env pat =
  extern true (None,[]) Id.Set.empty (glob_of_pat env pat)

let extern_rel_context where env sign =
  let a = detype_rel_context where [] (names_of_rel_context env) sign in
  let vars = vars_of_env env in
  pi3 (extern_local_binder (None,[]) vars a)


==> anc/HoTT/coq-HoTT/interp/constrextern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Termops
open Sign
open Environ
open Libnames
open Globnames
open Nametab
open Glob_term
open Pattern
open Constrexpr
open Notation_term
open Notation
open Misctypes

(** Translation of pattern, cases pattern, glob_constr and term into syntax
   trees for printing *)

val extern_cases_pattern : Id.Set.t -> cases_pattern -> cases_pattern_expr
val extern_glob_constr : Id.Set.t -> glob_constr -> constr_expr
val extern_glob_type : Id.Set.t -> glob_constr -> constr_expr
val extern_constr_pattern : names_context -> constr_pattern -> constr_expr

(** If [b=true] in [extern_constr b env c] then the variables in the first
   level of quantification clashing with the variables in [env] are renamed *)

val extern_constr : bool -> env -> constr -> constr_expr
val extern_constr_in_scope : bool -> scope_name -> env -> constr -> constr_expr
val extern_reference : Loc.t -> Id.Set.t -> global_reference -> reference
val extern_type : bool -> env -> types -> constr_expr
val extern_sort : sorts -> glob_sort
val extern_rel_context : constr option -> env ->
  rel_context -> local_binder list

(** Printing options *)
val print_implicits : bool ref
val print_implicits_defensive : bool ref
val print_arguments : bool ref
val print_evar_arguments : bool ref
val print_coercions : bool ref
val print_universes : bool ref
val print_no_symbol : bool ref
val print_projections : bool ref

(** Customization of the global_reference printer *)
val set_extern_reference :
  (Loc.t -> Id.Set.t -> global_reference -> reference) -> unit
val get_extern_reference :
  unit -> (Loc.t -> Id.Set.t -> global_reference -> reference)

val in_debugger : bool ref

(** This governs printing of implicit arguments. If [with_implicits] is
   on and not [with_arguments] then implicit args are printed prefixed
   by "!"; if [with_implicits] and [with_arguments] are both on the
   function and not the arguments is prefixed by "!" *)
val with_implicits : ('a -> 'b) -> 'a -> 'b
val with_arguments : ('a -> 'b) -> 'a -> 'b

(** This forces printing of coercions *)
val with_coercions : ('a -> 'b) -> 'a -> 'b

(** This forces printing universe names of Type\{.\} *)
val with_universes : ('a -> 'b) -> 'a -> 'b

(** This suppresses printing of numeral and symbols *)
val without_symbols : ('a -> 'b) -> 'a -> 'b

(** This prints metas as anonymous holes *)
val with_meta_as_hole : ('a -> 'b) -> 'a -> 'b


==> anc/HoTT/coq-HoTT/interp/constrintern.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Flags
open Names
open Nameops
open Namegen
open Libnames
open Globnames
open Impargs
open Glob_term
open Glob_ops
open Patternops
open Pretyping
open Cases
open Constrexpr
open Constrexpr_ops
open Notation_term
open Notation_ops
open Topconstr
open Nametab
open Notation
open Inductiveops
open Misctypes
open Decl_kinds

(** constr_expr -> glob_constr translation:
    - it adds holes for implicit arguments
    - it remplaces notations by their value (scopes stuff are here)
    - it recognizes global vars from local ones
    - it prepares pattern maching problems (a pattern becomes a tree where nodes
    are constructor/variable pairs and leafs are variables)

    All that at once, fasten your seatbelt!
*)

(* To interpret implicits and arg scopes of variables in inductive
   types and recursive definitions and of projection names in records *)

type var_internalization_type =
  | Inductive of Id.t list (* list of params *)
  | Recursive
  | Method
  | Variable

type var_internalization_data =
    (* type of the "free" variable, for coqdoc, e.g. while typing the
       constructor of JMeq, "JMeq" behaves as a variable of type Inductive *)
    var_internalization_type *
    (* impargs to automatically add to the variable, e.g. for "JMeq A a B b"
       in implicit mode, this is [A;B] and this adds (A:=A) and (B:=B) *)
    Id.t list *
    (* signature of impargs of the variable *)
    Impargs.implicit_status list *
    (* subscopes of the args of the variable *)
    scope_name option list

type internalization_env =
    (var_internalization_data) Id.Map.t

type glob_binder = (Name.t * binding_kind * glob_constr option * glob_constr)

let interning_grammar = ref false

(* Historically for parsing grammar rules, but in fact used only for
   translator, v7 parsing, and unstrict tactic internalization *)
let for_grammar f x =
  interning_grammar := true;
  let a = f x in
    interning_grammar := false;
    a

(**********************************************************************)
(* Locating reference, possibly via an abbreviation *)

let locate_reference qid =
  Smartlocate.global_of_extended_global (Nametab.locate_extended qid)

let is_global id =
  try
    let _ = locate_reference (qualid_of_ident id) in true
  with Not_found ->
    false

let global_reference_of_reference ref =
  locate_reference (snd (qualid_of_reference ref))

let global_reference id =
  Universes.constr_of_global (locate_reference (qualid_of_ident id))

let construct_reference ctx id =
  try
    Term.mkVar (let _ = Sign.lookup_named id ctx in id)
  with Not_found ->
    global_reference id

let global_reference_in_absolute_module dir id =
  Universes.constr_of_global (Nametab.global_of_path (Libnames.make_path dir id))

(**********************************************************************)
(* Internalization errors                                             *)

type internalization_error =
  | VariableCapture of Id.t * Id.t
  | IllegalMetavariable
  | NotAConstructor of reference
  | UnboundFixName of bool * Id.t
  | NonLinearPattern of Id.t
  | BadPatternsNumber of int * int

exception InternalizationError of Loc.t * internalization_error

let explain_variable_capture id id' =
  pr_id id ++ str " is dependent in the type of " ++ pr_id id' ++
  strbrk ": cannot interpret both of them with the same type"

let explain_illegal_metavariable =
  str "Metavariables allowed only in patterns"

let explain_not_a_constructor ref =
  str "Unknown constructor: " ++ pr_reference ref

let explain_unbound_fix_name is_cofix id =
  str "The name" ++ spc () ++ pr_id id ++
  spc () ++ str "is not bound in the corresponding" ++ spc () ++
  str (if is_cofix then "co" else "") ++ str "fixpoint definition"

let explain_non_linear_pattern id =
  str "The variable " ++ pr_id id ++ str " is bound several times in pattern"

let explain_bad_patterns_number n1 n2 =
  str "Expecting " ++ int n1 ++ str (String.plural n1 " pattern") ++
  str " but found " ++ int n2

let explain_internalization_error e =
  let pp = match e with
  | VariableCapture (id,id') -> explain_variable_capture id id'
  | IllegalMetavariable -> explain_illegal_metavariable
  | NotAConstructor ref -> explain_not_a_constructor ref
  | UnboundFixName (iscofix,id) -> explain_unbound_fix_name iscofix id
  | NonLinearPattern id -> explain_non_linear_pattern id
  | BadPatternsNumber (n1,n2) -> explain_bad_patterns_number n1 n2
  in pp ++ str "."

let error_bad_inductive_type loc =
  user_err_loc (loc,"",str
    "This should be an inductive type applied to patterns.")

let error_parameter_not_implicit loc =
  user_err_loc (loc,"", str
   "The parameters do not bind in patterns;" ++ spc () ++ str
    "they must be replaced by '_'.")

(**********************************************************************)
(* Pre-computing the implicit arguments and arguments scopes needed   *)
(* for interpretation *)

let parsing_explicit = ref false

let empty_internalization_env = Id.Map.empty

let compute_explicitable_implicit imps = function
  | Inductive params ->
      (* In inductive types, the parameters are fixed implicit arguments *)
      let sub_impl,_ = List.chop (List.length params) imps in
      let sub_impl' = List.filter is_status_implicit sub_impl in
      List.map name_of_implicit sub_impl'
  | Recursive | Method | Variable ->
      (* Unable to know in advance what the implicit arguments will be *)
      []

let compute_internalization_data env ty typ impl =
  let impl = compute_implicits_with_manual env typ (is_implicit_args()) impl in
  let expls_impl = compute_explicitable_implicit impl ty in
  (ty, expls_impl, impl, compute_arguments_scope typ)

let compute_internalization_env env ty =
  List.fold_left3
    (fun map id typ impl -> Id.Map.add id (compute_internalization_data env ty typ impl) map)
    empty_internalization_env

(**********************************************************************)
(* Contracting "{ _ }" in notations *)

let rec wildcards ntn n =
  if Int.equal n (String.length ntn) then []
  else let l = spaces ntn (n+1) in if ntn.[n] == '_' then n::l else l
and spaces ntn n =
  if Int.equal n (String.length ntn) then []
  else if ntn.[n] == ' ' then wildcards ntn (n+1) else spaces ntn (n+1)

let expand_notation_string ntn n =
  let pos = List.nth (wildcards ntn 0) n in
  let hd = if Int.equal pos 0 then "" else String.sub ntn 0 pos in
  let tl =
    if Int.equal pos (String.length ntn) then ""
    else String.sub ntn (pos+1) (String.length ntn - pos -1) in
  hd ^ "{ _ }" ^ tl

(* This contracts the special case of "{ _ }" for sumbool, sumor notations *)
(* Remark: expansion of squash at definition is done in metasyntax.ml *)
let contract_notation ntn (l,ll,bll) =
  let ntn' = ref ntn in
  let rec contract_squash n = function
    | [] -> []
    | CNotation (_,"{ _ }",([a],[],[])) :: l ->
        ntn' := expand_notation_string !ntn' n;
        contract_squash n (a::l)
    | a :: l ->
        a::contract_squash (n+1) l in
  let l = contract_squash 0 l in
  (* side effect; don't inline *)
  !ntn',(l,ll,bll)

let contract_pat_notation ntn (l,ll) =
  let ntn' = ref ntn in
  let rec contract_squash n = function
    | [] -> []
    | CPatNotation (_,"{ _ }",([a],[]),[]) :: l ->
        ntn' := expand_notation_string !ntn' n;
        contract_squash n (a::l)
    | a :: l ->
        a::contract_squash (n+1) l in
  let l = contract_squash 0 l in
  (* side effect; don't inline *)
  !ntn',(l,ll)

type intern_env = {
  ids: Names.Id.Set.t;
  unb: bool;
  tmp_scope: Notation_term.tmp_scope_name option;
  scopes: Notation_term.scope_name list;
  impls: internalization_env }

(**********************************************************************)
(* Remembering the parsing scope of variables in notations            *)

let make_current_scope tmp scopes = match tmp, scopes with
| Some tmp_scope, (sc :: _) when String.equal sc tmp_scope -> scopes
| Some tmp_scope, scopes -> tmp_scope :: scopes
| None, scopes -> scopes

let pr_scope_stack = function
  | [] -> str "the empty scope stack"
  | [a] -> str "scope " ++ str a
  | l -> str "scope stack " ++
      str "[" ++ prlist_with_sep pr_comma str l ++ str "]"

let error_inconsistent_scope loc id scopes1 scopes2 =
  user_err_loc (loc,"set_var_scope",
    pr_id id ++ str " is here used in " ++
    pr_scope_stack scopes2 ++ strbrk " while it was elsewhere used in " ++
    pr_scope_stack scopes1)

let error_expect_binder_notation_type loc id =
  user_err_loc (loc,"",
    pr_id id ++
    str " is expected to occur in binding position in the right-hand side.")

let set_var_scope loc id istermvar env ntnvars =
  try
    let idscopes,typ = List.assoc id ntnvars in
    let () = if istermvar then
      (* scopes have no effect on the interpretation of identifiers *)
      begin match !idscopes with
      | None -> idscopes := Some (env.tmp_scope, env.scopes)
      | Some (tmp, scope) ->
        let s1 = make_current_scope tmp scope in
        let s2 = make_current_scope env.tmp_scope env.scopes in
        if not (List.equal String.equal s1 s2) then error_inconsistent_scope loc id s1 s2
      end
    in
    match typ with
    | NtnInternTypeBinder ->
	if istermvar then error_expect_binder_notation_type loc id
    | NtnInternTypeConstr ->
	(* We need sometimes to parse idents at a constr level for
	   factorization and we cannot enforce this constraint:
	   if not istermvar then error_expect_constr_notation_type loc id *)
	()
    | NtnInternTypeIdent -> ()
  with Not_found ->
    (* Not in a notation *)
    ()

let set_type_scope env = {env with tmp_scope = Some Notation.type_scope}

let reset_tmp_scope env = {env with tmp_scope = None}

let set_scope env = function
  | CastConv (GSort _) -> set_type_scope env
  | CastConv (GRef (_,ref,_) | GApp (_,GRef (_,ref,_),_)) ->
      {env with tmp_scope = compute_scope_of_global ref}
  | _ -> env

let rec it_mkGProd loc2 env body =
  match env with
      (loc1, (na, bk, _, t)) :: tl -> it_mkGProd loc2 tl (GProd (Loc.merge loc1 loc2, na, bk, t, body))
    | [] -> body

let rec it_mkGLambda loc2 env body =
  match env with
      (loc1, (na, bk, _, t)) :: tl -> it_mkGLambda loc2 tl (GLambda (Loc.merge loc1 loc2, na, bk, t, body))
    | [] -> body

(**********************************************************************)
(* Utilities for binders                                              *)
let build_impls = function
  |Implicit -> (function
		  |Name id ->  Some (id, Impargs.Manual, (true,true))
		  |Anonymous -> anomaly (Pp.str "Anonymous implicit argument"))
  |Explicit -> fun _ -> None

let impls_type_list ?(args = []) =
  let rec aux acc = function
    |GProd (_,na,bk,_,c) -> aux ((build_impls bk na)::acc) c
    |_ -> (Variable,[],List.append args (List.rev acc),[])
  in aux []

let impls_term_list ?(args = []) =
  let rec aux acc = function
    |GLambda (_,na,bk,_,c) -> aux ((build_impls bk na)::acc) c
    |GRec (_, fix_kind, nas, args, tys, bds) ->
       let nb = match fix_kind with |GFix (_, n) -> n | GCoFix n -> n in
       let acc' = List.fold_left (fun a (na, bk, _, _) -> (build_impls bk na)::a) acc args.(nb) in
	 aux acc' bds.(nb)
    |_ -> (Variable,[],List.append args (List.rev acc),[])
  in aux []

(* Check if in binder "(x1 x2 .. xn : t)", none of x1 .. xn-1 occurs in t *)
let rec check_capture ty = function
  | (loc,Name id)::(_,Name id')::_ when occur_glob_constr id ty ->
      raise (InternalizationError (loc,VariableCapture (id,id')))
  | _::nal ->
      check_capture ty nal
  | [] ->
      ()

let locate_if_isevar loc na = function
  | GHole _ ->
      (try match na with
	| Name id -> glob_constr_of_notation_constr loc
	               (Reserve.find_reserved_type id)
	| Anonymous -> raise Not_found
      with Not_found -> GHole (loc, Evar_kinds.BinderType na))
  | x -> x

let reset_hidden_inductive_implicit_test env =
  { env with impls = Id.Map.fold (fun id x ->
       let x = match x with
         | (Inductive _,b,c,d) -> (Inductive [],b,c,d)
         | x -> x
       in Id.Map.add id x) env.impls Id.Map.empty }

let check_hidden_implicit_parameters id impls =
  if Id.Map.exists (fun _ -> function
    | (Inductive indparams,_,_,_) -> List.mem id indparams
    | _ -> false) impls
  then
    errorlabstrm "" (strbrk "A parameter of an inductive type " ++
    pr_id id ++ strbrk " is not allowed to be used as a bound variable in the type of its constructor.")

let push_name_env ?(global_level=false) lvar implargs env =
  function
  | loc,Anonymous ->
      if global_level then
	user_err_loc (loc,"", str "Anonymous variables not allowed");
      env
  | loc,Name id ->
      check_hidden_implicit_parameters id env.impls ;
      set_var_scope loc id false env (let (_,ntnvars) = lvar in ntnvars);
      if global_level then Dumpglob.dump_definition (loc,id) true "var"
      else Dumpglob.dump_binding loc id;
      {env with ids = Id.Set.add id env.ids; impls = Id.Map.add id implargs env.impls}

let intern_generalized_binder ?(global_level=false) intern_type lvar
    env (loc, na) b b' t ty =
  let ids = (match na with Anonymous -> fun x -> x | Name na -> Id.Set.add na) env.ids in
  let ty, ids' =
    if t then ty, ids else
      Implicit_quantifiers.implicit_application ids
	Implicit_quantifiers.combine_params_freevar ty
  in
  let ty' = intern_type {env with ids = ids; unb = true} ty in
  let fvs = Implicit_quantifiers.generalizable_vars_of_glob_constr ~bound:ids ~allowed:ids' ty' in
  let env' = List.fold_left
    (fun env (x, l) -> push_name_env ~global_level lvar (Variable,[],[],[])(*?*) env (l, Name x))
    env fvs in
  let bl = List.map
    (fun (id, loc) ->
      (loc, (Name id, b, None, GHole (loc, Evar_kinds.BinderType (Name id)))))
    fvs
  in
  let na = match na with
    | Anonymous ->
	if global_level then na
	else
	  let name =
	    let id =
	      match ty with
	      | CApp (_, (_, CRef (Ident (loc,id),_)), _) -> id
	      | _ -> Id.of_string "H"
	    in Implicit_quantifiers.make_fresh ids' (Global.env ()) id
	  in Name name
    | _ -> na
  in (push_name_env ~global_level lvar (impls_type_list ty')(*?*) env' (loc,na)), (loc,(na,b',None,ty')) :: List.rev bl

let intern_assumption intern lvar env nal bk ty =
  let intern_type env = intern (set_type_scope env) in
  match bk with
  | Default k ->
      let ty = intern_type env ty in
      check_capture ty nal;
      let impls = impls_type_list ty in
      List.fold_left
	(fun (env, bl) (loc, na as locna) ->
          (push_name_env lvar impls env locna,
           (loc,(na,k,None,locate_if_isevar loc na ty))::bl))
	(env, []) nal
  | Generalized (b,b',t) ->
     let env, b = intern_generalized_binder intern_type lvar env (List.hd nal) b b' t ty in
     env, b

let intern_local_binder_aux ?(global_level=false) intern lvar (env,bl) = function
  | LocalRawAssum(nal,bk,ty) ->
      let env, bl' = intern_assumption intern lvar env nal bk ty in
      env, bl' @ bl
  | LocalRawDef((loc,na as locna),def) ->
      let indef = intern env def in
      (push_name_env lvar (impls_term_list indef) env locna,
      (loc,(na,Explicit,Some(indef),GHole(loc,Evar_kinds.BinderType na)))::bl)

let intern_generalization intern env lvar loc bk ak c =
  let c = intern {env with unb = true} c in
  let fvs = Implicit_quantifiers.generalizable_vars_of_glob_constr ~bound:env.ids c in
  let env', c' =
    let abs =
      let pi = match ak with
	| Some AbsPi -> true
        | Some _ -> false
	| None ->
          let is_type_scope = match env.tmp_scope with
          | None -> false
          | Some sc -> String.equal sc Notation.type_scope
          in
          is_type_scope || List.mem Notation.type_scope env.scopes
      in
	if pi then
	  (fun (id, loc') acc ->
	    GProd (Loc.merge loc' loc, Name id, bk, GHole (loc', Evar_kinds.BinderType (Name id)), acc))
	else
	  (fun (id, loc') acc ->
	    GLambda (Loc.merge loc' loc, Name id, bk, GHole (loc', Evar_kinds.BinderType (Name id)), acc))
    in
      List.fold_right (fun (id, loc as lid) (env, acc) ->
	let env' = push_name_env lvar (Variable,[],[],[]) env (loc, Name id) in
	  (env', abs lid acc)) fvs (env,c)
  in c'

(**********************************************************************)
(* Syntax extensions                                                  *)

let option_mem_assoc id = function
  | Some (id',c) -> Id.equal id id'
  | None -> false

let find_fresh_name renaming (terms,termlists,binders) id =
  let fvs1 = List.map (fun (_,(c,_)) -> free_vars_of_constr_expr c) terms in
  let fvs2 = List.flatten (List.map (fun (_,(l,_)) -> List.map free_vars_of_constr_expr l) termlists) in
  let fvs3 = List.map snd renaming in
  (* TODO binders *)
  let fvs = List.flatten (List.map Id.Set.elements (fvs1@fvs2)) @ fvs3 in
  next_ident_away id fvs

let traverse_binder (terms,_,_ as subst)
    (renaming,env)=
 function
 | Anonymous -> (renaming,env),Anonymous
 | Name id ->
  try
    (* Binders bound in the notation are considered first-order objects *)
    let _,na = coerce_to_name (fst (List.assoc id terms)) in
    (renaming,{env with ids = name_fold Id.Set.add na env.ids}), na
  with Not_found ->
    (* Binders not bound in the notation do not capture variables *)
    (* outside the notation (i.e. in the substitution) *)
    let id' = find_fresh_name renaming subst id in
    let renaming' = if Id.equal id id' then renaming else (id,id')::renaming in
    (renaming',env), Name id'

let make_letins = List.fold_right (fun (loc,(na,b,t)) c -> GLetIn (loc,na,b,c))

let rec subordinate_letins letins = function
  (* binders come in reverse order; the non-let are returned in reverse order together *)
  (* with the subordinated let-in in writing order *)
  | (loc,(na,_,Some b,t))::l ->
      subordinate_letins ((loc,(na,b,t))::letins) l
  | (loc,(na,bk,None,t))::l ->
      let letins',rest = subordinate_letins [] l in
      letins',((loc,(na,bk,t)),letins)::rest
  | [] ->
      letins,[]

let rec subst_iterator y t = function
  | GVar (_,id) as x -> if Id.equal id y then t else x
  | x -> map_glob_constr (subst_iterator y t) x

let subst_aconstr_in_glob_constr loc intern lvar subst infos c =
  let (terms,termlists,binders) = subst in
  let rec aux (terms,binderopt as subst') (renaming,env) c =
    let subinfos = renaming,{env with tmp_scope = None} in
    match c with
    | NVar id ->
      begin
	(* subst remembers the delimiters stack in the interpretation *)
	(* of the notations *)
	try
	  let (a,(scopt,subscopes)) = List.assoc id terms in
	  intern {env with tmp_scope = scopt;
		    scopes = subscopes @ env.scopes} a
	with Not_found ->
	try
	  GVar (loc,List.assoc id renaming)
	with Not_found ->
	  (* Happens for local notation joint with inductive/fixpoint defs *)
	  GVar (loc,id)
      end
    | NList (x,_,iter,terminator,lassoc) ->
      (try
        (* All elements of the list are in scopes (scopt,subscopes) *)
	let (l,(scopt,subscopes)) = List.assoc x termlists in
        let termin = aux subst' subinfos terminator in
	List.fold_right (fun a t ->
          subst_iterator ldots_var t
            (aux ((x,(a,(scopt,subscopes)))::terms,binderopt) subinfos iter))
            (if lassoc then List.rev l else l) termin
      with Not_found ->
          anomaly (Pp.str "Inconsistent substitution of recursive notation"))
    | NHole (Evar_kinds.BinderType (Name id as na)) ->
      let na =
        try snd (coerce_to_name (fst (List.assoc id terms)))
        with Not_found -> na in
      GHole (loc,Evar_kinds.BinderType na)
    | NBinderList (x,_,iter,terminator) ->
      (try
        (* All elements of the list are in scopes (scopt,subscopes) *)
	let (bl,(scopt,subscopes)) = List.assoc x binders in
	let env,bl = List.fold_left (intern_local_binder_aux intern lvar) (env,[]) bl in
	let letins,bl = subordinate_letins [] bl in
        let termin = aux subst' (renaming,env) terminator in
	let res = List.fold_left (fun t binder ->
          subst_iterator ldots_var t
	    (aux (terms,Some(x,binder)) subinfos iter))
	  termin bl in
	make_letins letins res
      with Not_found ->
          anomaly (Pp.str "Inconsistent substitution of recursive notation"))
    | NProd (Name id, NHole _, c') when option_mem_assoc id binderopt ->
        let (loc,(na,bk,t)),letins = snd (Option.get binderopt) in
	GProd (loc,na,bk,t,make_letins letins (aux subst' infos c'))
    | NLambda (Name id,NHole _,c') when option_mem_assoc id binderopt ->
        let (loc,(na,bk,t)),letins = snd (Option.get binderopt) in
	GLambda (loc,na,bk,t,make_letins letins (aux subst' infos c'))
    | t ->
      glob_constr_of_notation_constr_with_binders loc
        (traverse_binder subst) (aux subst') subinfos t
  in aux (terms,None) infos c

let split_by_type ids =
  List.fold_right (fun (x,(scl,typ)) (l1,l2,l3) ->
    match typ with
    | NtnTypeConstr -> ((x,scl)::l1,l2,l3)
    | NtnTypeConstrList -> (l1,(x,scl)::l2,l3)
    | NtnTypeBinderList -> (l1,l2,(x,scl)::l3)) ids ([],[],[])

let make_subst ids l = List.map2 (fun (id,scl) a -> (id,(a,scl))) ids l

let intern_notation intern env lvar loc ntn fullargs =
  let ntn,(args,argslist,bll as fullargs) = contract_notation ntn fullargs in
  let ((ids,c),df) = interp_notation loc ntn (env.tmp_scope,env.scopes) in
  Dumpglob.dump_notation_location (ntn_loc loc fullargs ntn) ntn df;
  let ids,idsl,idsbl = split_by_type ids in
  let terms = make_subst ids args in
  let termlists = make_subst idsl argslist in
  let binders = make_subst idsbl bll in
  subst_aconstr_in_glob_constr loc intern lvar
    (terms,termlists,binders) ([],env) c

(**********************************************************************)
(* Discriminating between bound variables and global references       *)

let string_of_ty = function
  | Inductive _ -> "ind"
  | Recursive -> "def"
  | Method -> "meth"
  | Variable -> "var"

let intern_var genv (ltacvars,ntnvars) namedctx loc id =
  let (ltacvars,unbndltacvars) = ltacvars in
  (* Is [id] an inductive type potentially with implicit *)
  try
    let ty,expl_impls,impls,argsc = Id.Map.find id genv.impls in
    let expl_impls = List.map
      (fun id -> CRef (Ident (loc,id),None), Some (loc,ExplByName id)) expl_impls in
    let tys = string_of_ty ty in
    Dumpglob.dump_reference loc "<>" (Id.to_string id) tys;
    GVar (loc,id), make_implicits_list impls, argsc, expl_impls
  with Not_found ->
  (* Is [id] bound in current term or is an ltac var bound to constr *)
  if Id.Set.mem id genv.ids or List.mem id ltacvars
  then
    GVar (loc,id), [], [], []
  (* Is [id] a notation variable *)

  else if List.mem_assoc id ntnvars
  then
    (set_var_scope loc id true genv ntnvars; GVar (loc,id), [], [], [])
  (* Is [id] the special variable for recursive notations *)
  else if ntnvars != [] && Id.equal id ldots_var
  then
    GVar (loc,id), [], [], []
  else
  (* Is [id] bound to a free name in ltac (this is an ltac error message) *)
  try
    match List.assoc id unbndltacvars with
      | None -> user_err_loc (loc,"intern_var",
	  str "variable " ++ pr_id id ++ str " should be bound to a term.")
      | Some id0 -> Pretype_errors.error_var_not_found_loc loc id0
  with Not_found ->
    (* Is [id] a goal or section variable *)
    let _ = Sign.lookup_named id namedctx in
      try
	(* [id] a section variable *)
	(* Redundant: could be done in intern_qualid *)
	let ref = VarRef id in
	let impls = implicits_of_global ref in
	let scopes = find_arguments_scope ref in
	Dumpglob.dump_reference loc "<>" (string_of_qualid (Decls.variable_secpath id)) "var";
	GRef (loc, ref, None), impls, scopes, []
      with e when Errors.noncritical e ->
	(* [id] a goal variable *)
	GVar (loc,id), [], [], []

let find_appl_head_data = function
  | GRef (_,ref,_) as x -> x,implicits_of_global ref,find_arguments_scope ref,[]
  | GApp (_,GRef (_,ref,_),l) as x
      when l != [] & Flags.version_strictly_greater Flags.V8_2 ->
      let n = List.length l in
      x,List.map (drop_first_implicits n) (implicits_of_global ref),
      List.skipn_at_least n (find_arguments_scope ref),[]
  | x -> x,[],[],[]

let error_not_enough_arguments loc =
  user_err_loc (loc,"",str "Abbreviation is not applied enough.")

let check_no_explicitation l =
  let is_unset (a, b) = match b with None -> false | Some _ -> true in
  let l = List.filter is_unset l in
  match l with
  | [] -> ()
  | (_, None) :: _ -> assert false
  | (_, Some (loc, _)) :: _ ->
    user_err_loc (loc,"",str"Unexpected explicitation of the argument of an abbreviation.")

let dump_extended_global loc = function
  | TrueGlobal ref -> Dumpglob.add_glob loc ref
  | SynDef sp -> Dumpglob.add_glob_kn loc sp

let intern_extended_global_of_qualid (loc,qid) =
  let r = Nametab.locate_extended qid in dump_extended_global loc r; r

let intern_reference ref =
  let qid = qualid_of_reference ref in
  let r =
    try intern_extended_global_of_qualid qid
    with Not_found -> error_global_not_found_loc (fst qid) (snd qid)
  in
  Smartlocate.global_of_extended_global r

(* Is it a global reference or a syntactic definition? *)
let intern_qualid loc qid intern env lvar args =
  match intern_extended_global_of_qualid (loc,qid) with
  | TrueGlobal ref ->
      GRef (loc, ref, None), args
  | SynDef sp ->
      let (ids,c) = Syntax_def.search_syntactic_definition sp in
      let nids = List.length ids in
      if List.length args < nids then error_not_enough_arguments loc;
      let args1,args2 = List.chop nids args in
      check_no_explicitation args1;
      let subst = make_subst ids (List.map fst args1) in
      subst_aconstr_in_glob_constr loc intern lvar (subst,[],[]) ([],env) c, args2

(* Rule out section vars since these should have been found by intern_var *)
let intern_non_secvar_qualid loc qid intern env lvar args =
  match intern_qualid loc qid intern env lvar args with
    | GRef (_, VarRef _, _),_ -> raise Not_found
    | r -> r

let intern_applied_reference intern env namedctx lvar args = function
  | Qualid (loc, qid) ->
      let r,args2 =
	try intern_qualid loc qid intern env lvar args
	with Not_found -> error_global_not_found_loc loc qid
      in
      find_appl_head_data r, args2
  | Ident (loc, id) ->
      try intern_var env lvar namedctx loc id, args
      with Not_found ->
      let qid = qualid_of_ident id in
      try
	let r,args2 = intern_non_secvar_qualid loc qid intern env lvar args in
	find_appl_head_data r, args2
      with Not_found ->
	(* Extra allowance for non globalizing functions *)
	if !interning_grammar || env.unb then
	  (GVar (loc,id), [], [], []),args
	else error_global_not_found_loc loc qid

let interp_reference vars r =
  let (r,_,_,_),_ =
    intern_applied_reference (fun _ -> error_not_enough_arguments Loc.ghost)
      {ids = Id.Set.empty; unb = false ;
       tmp_scope = None; scopes = []; impls = empty_internalization_env} []
      (vars,[]) [] r
  in r

(**********************************************************************)
(** {5 Cases }                                                        *)

(** {6 Elemtary bricks } *)
let apply_scope_env env = function
  | [] -> {env with tmp_scope = None}, []
  | sc::scl -> {env with tmp_scope = sc}, scl

let rec simple_adjust_scopes n scopes =
  (* Note: they can be less scopes than arguments but also more scopes *)
  (* than arguments because extra scopes are used in the presence of *)
  (* coercions to funclass *)
  if Int.equal n 0 then [] else match scopes with
  | [] -> None :: simple_adjust_scopes (n-1) []
  | sc::scopes -> sc :: simple_adjust_scopes (n-1) scopes

let find_remaining_scopes pl1 pl2 ref =
  let impls_st = implicits_of_global ref in
  let len_pl1 = List.length pl1 in
  let len_pl2 = List.length pl2 in
  let impl_list = if Int.equal len_pl1 0
    then select_impargs_size len_pl2 impls_st
    else List.skipn_at_least len_pl1 (select_stronger_impargs impls_st) in
  let allscs = find_arguments_scope ref in
  let scope_list = List.skipn_at_least len_pl1 allscs in
  let rec aux = function
    |[],l -> l
    |_,[] -> []
    |h::t,_::tt when is_status_implicit h -> aux (t,tt)
    |_::t,h::tt -> h :: aux (t,tt)
  in ((try List.firstn len_pl1 allscs with Failure _ -> simple_adjust_scopes len_pl1 allscs),
      simple_adjust_scopes len_pl2 (aux (impl_list,scope_list)))

let product_of_cases_patterns ids idspl =
  List.fold_right (fun (ids,pl) (ids',ptaill) ->
    (ids@ids',
     (* Cartesian prod of the or-pats for the nth arg and the tail args *)
     List.flatten (
       List.map (fun (subst,p) ->
	 List.map (fun (subst',ptail) -> (subst@subst',p::ptail)) ptaill) pl)))
    idspl (ids,[[],[]])

(* @return the first variable that occurs twice in a pattern

naive n2 algo *)
let rec has_duplicate = function
  | [] -> None
  | x::l -> if List.mem x l then (Some x) else has_duplicate l

let loc_of_lhs lhs =
 Loc.merge (fst (List.hd lhs)) (fst (List.last lhs))

let check_linearity lhs ids =
  match has_duplicate ids with
    | Some id ->
	raise (InternalizationError (loc_of_lhs lhs,NonLinearPattern id))
    | None ->
	()

(* Match the number of pattern against the number of matched args *)
let check_number_of_pattern loc n l =
  let p = List.length l in
  if not (Int.equal n p) then raise (InternalizationError (loc,BadPatternsNumber (n,p)))

let check_or_pat_variables loc ids idsl =
  if List.exists (fun ids' -> not (List.eq_set ids ids')) idsl then
    user_err_loc (loc, "", str
    "The components of this disjunctive pattern must bind the same variables.")

(** Use only when params were NOT asked to the user.
    @return if letin are included *)
let check_constructor_length env loc cstr len_pl pl0 =
  let nargs = Inductiveops.mis_constructor_nargs cstr in
  let n = len_pl + List.length pl0 in
  if Int.equal n nargs then false else
    (Int.equal n ((fst (Inductiveops.inductive_nargs (fst cstr))) + Inductiveops.constructor_nrealhyps cstr)) ||
      (error_wrong_numarg_constructor_loc loc env cstr
        (nargs - (Inductiveops.inductive_nparams (fst cstr))))

let add_implicits_check_length fail nargs nargs_with_letin impls_st len_pl1 pl2 =
  let impl_list = if Int.equal len_pl1 0
    then select_impargs_size (List.length pl2) impls_st
    else List.skipn_at_least len_pl1 (select_stronger_impargs impls_st) in
  let remaining_args = List.fold_left (fun i x -> if is_status_implicit x then i else succ i) in
  let rec aux i = function
    |[],l -> let args_len = List.length l + List.length impl_list + len_pl1 in
	     ((if Int.equal args_len nargs then false
	      else Int.equal args_len nargs_with_letin || (fst (fail (nargs - List.length impl_list + i))))
	       ,l)
    |imp::q as il,[] -> if is_status_implicit imp && maximal_insertion_of imp
      then let (b,out) = aux i (q,[]) in (b,RCPatAtom(Loc.ghost,None)::out)
      else fail (remaining_args (len_pl1+i) il)
    |imp::q,(hh::tt as l) -> if is_status_implicit imp
      then let (b,out) = aux i (q,l) in (b,RCPatAtom(Loc.ghost,None)::out)
      else let (b,out) = aux (succ i) (q,tt) in (b,hh::out)
  in aux 0 (impl_list,pl2)

let add_implicits_check_constructor_length env loc c len_pl1 pl2 =
  let nargs = Inductiveops.mis_constructor_nargs c in
  let nargs' = (fst (Inductiveops.inductive_nargs (fst c)))
    + Inductiveops.constructor_nrealhyps c in
  let impls_st = implicits_of_global (ConstructRef c) in
  add_implicits_check_length (error_wrong_numarg_constructor_loc loc env c)
    nargs nargs' impls_st len_pl1 pl2

let add_implicits_check_ind_length env loc c len_pl1 pl2 =
  let (mib,mip) = Global.lookup_inductive c in
  let nparams = mib.Declarations.mind_nparams in
  let nargs = mip.Declarations.mind_nrealargs + nparams in
  let nparams', nrealargs' = inductive_nargs_env env c in
  let impls_st = implicits_of_global (IndRef c) in
  add_implicits_check_length (error_wrong_numarg_inductive_loc loc env c)
    nargs (nrealargs' + nparams') impls_st len_pl1 pl2

(** Do not raise NotEnoughArguments thanks to preconditions*)
let chop_params_pattern loc ind args with_letin =
  let nparams = if with_letin
    then fst (Inductiveops.inductive_nargs ind)
    else Inductiveops.inductive_nparams ind in
  assert (nparams <= List.length args);
  let params,args = List.chop nparams args in
  List.iter (function PatVar(_,Anonymous) -> ()
    | PatVar (loc',_) | PatCstr(loc',_,_,_) -> error_parameter_not_implicit loc') params;
  args

let find_constructor loc add_params ref =
  let cstr = (function ConstructRef cstr -> cstr
    |IndRef _ -> user_err_loc (loc,"find_constructor",str "There is an inductive name deep in a \"in\" clause.")
    |_ -> anomaly (Pp.str "unexpected global_reference in pattern")) ref in
  cstr, (function (ind,_ as c) -> match add_params with
    |Some nb_args -> let nb = if Int.equal nb_args (Inductiveops.constructor_nrealhyps c)
      then fst (Inductiveops.inductive_nargs ind)
      else Inductiveops.inductive_nparams ind in
		     Util.List.make nb ([],[([],PatVar(Loc.ghost,Anonymous))])
    |None -> []) cstr

let find_pattern_variable = function
  | Ident (loc,id) -> id
  | Qualid (loc,_) as x -> raise (InternalizationError(loc,NotAConstructor x))

let sort_fields mode loc l completer =
(*mode=false if pattern and true if constructor*)
  match l with
    | [] -> None
    | (refer, value)::rem ->
	let (nparams,          (* the number of parameters *)
	     base_constructor, (* the reference constructor of the record *)
	     (max,             (* number of params *)
	      (first_index,    (* index of the first field of the record *)
	       list_proj)))    (* list of projections *)
	  =
	  let record =
	    try Recordops.find_projection
	      (global_reference_of_reference refer)
	    with Not_found ->
	      user_err_loc (loc_of_reference refer, "intern", pr_reference refer ++ str": Not a projection")
	    in
	  (* elimination of the first field from the projections *)
	  let rec build_patt l m i acc =
	    match l with
	      | [] -> (i, acc)
	      | (Some name) :: b->
		 (match m with
		    | [] -> anomaly (Pp.str "Number of projections mismatch")
		    | (_, regular)::tm ->
		       let boolean = not regular in
                       begin match global_reference_of_reference refer with
		       | ConstRef name' when eq_constant name name' ->
			 if boolean && mode then
			   user_err_loc (loc, "", str"No local fields allowed in a record construction.")
			 else build_patt b tm (i + 1) (i, snd acc) (* we found it *)
                       | _ ->
			  build_patt b tm (if boolean&&mode then i else i + 1)
			    (if boolean && mode then acc
			     else fst acc, (i, ConstRef name) :: snd acc)
                       end)
	      | None :: b-> (* we don't want anonymous fields *)
		 if mode then
		   user_err_loc (loc, "", str "This record contains anonymous fields.")
		 else build_patt b m (i+1) acc
		   (* anonymous arguments don't appear in m *)
	    in
	  let ind = record.Recordops.s_CONST in
	  try (* insertion of Constextern.reference_global *)
	    (record.Recordops.s_EXPECTEDPARAM,
	     Qualid (loc, shortest_qualid_of_global Id.Set.empty (ConstructRef ind)),
	     build_patt record.Recordops.s_PROJ record.Recordops.s_PROJKIND 1 (0,[]))
	  with Not_found -> anomaly (Pp.str "Environment corruption for records.")
	  in
	(* now we want to have all fields of the pattern indexed by their place in
	   the constructor *)
	let rec sf patts accpatt =
	  match patts with
	    | [] -> accpatt
	    | p::q->
	       let refer, patt = p in
	       let glob_refer = try global_reference_of_reference refer
	       with |Not_found ->
		 user_err_loc (loc_of_reference refer, "intern",
			       str "The field \"" ++ pr_reference refer ++ str "\" does not exist.") in
	       let rec add_patt l acc =
		 match l with
		   | [] ->
		       user_err_loc
			 (loc, "",
			  str "This record contains fields of different records.")
		   | (i, a) :: b->
		       if eq_gr glob_refer a
		       then (i,List.rev_append acc l)
		       else add_patt b ((i,a)::acc)
	         in
	       let (index, projs) = add_patt (snd accpatt) [] in
		 sf q ((index, patt)::fst accpatt, projs) in
	let (unsorted_indexed_pattern, remainings) =
	  sf rem ([first_index, value], list_proj) in
	(* we sort them *)
	let sorted_indexed_pattern =
	  List.sort (fun (i, _) (j, _) -> compare i j) unsorted_indexed_pattern in
	(* a function to complete with wildcards *)
	let rec complete_list n l =
	  if n <= 1 then l else complete_list (n-1) (completer n l) in
	(* a function to remove indice *)
	let rec clean_list l i acc =
	  match l with
	    | [] -> complete_list (max - i) acc
	    | (k, p)::q-> clean_list q k (p::(complete_list (k - i) acc))
	  in
	Some (nparams, base_constructor,
	  List.rev (clean_list sorted_indexed_pattern 0 []))

(** {6 Manage multiple aliases} *)

  (* [merge_aliases] returns the sets of all aliases encountered at this
     point and a substitution mapping extra aliases to the first one *)
let merge_aliases (ids,asubst as _aliases) id =
  let ans = ids @ [id] in
  let subst = match ids with
  | [] -> asubst
  | id' :: _ -> (id, id') :: asubst
  in
  (ans, subst)

let alias_of = function
  | ([],_) -> Anonymous
  | (id::_,_) -> Name id

let message_redundant_alias (id1,id2) =
  if_warn msg_warning
    (str "Alias variable " ++ pr_id id1 ++ str " is merged with " ++ pr_id id2)

(** {6 Expanding notations }

    @returns a raw_case_pattern_expr :
    - no notations and syntactic definition
    - global reference and identifeir instead of reference

*)

let rec subst_pat_iterator y t p = match p with
  | RCPatAtom (_,id) ->
    begin match id with Some x when Id.equal x y -> t | _ -> p end
  | RCPatCstr (loc,id,l1,l2) ->
     RCPatCstr (loc,id,List.map (subst_pat_iterator y t) l1,
	       List.map (subst_pat_iterator y t) l2)
  | RCPatAlias (l,p,a) -> RCPatAlias (l,subst_pat_iterator y t p,a)
  | RCPatOr (l,pl) -> RCPatOr (l,List.map (subst_pat_iterator y t) pl)

let drop_notations_pattern looked_for =
  (* At toplevel, Constructors and Inductives are accepted, in trecursive calls
     only constructor are allowed *)
  let ensure_kind top =
    if top then looked_for else
      function  ConstructRef _ -> () |_ -> raise Not_found in
  let rec drop_syndef top env re pats =
    let (loc,qid) = qualid_of_reference re in
    try
      match locate_extended qid with
      |SynDef sp ->
	let (vars,a) = Syntax_def.search_syntactic_definition sp in
	(match a with
	| NRef g ->
	  ensure_kind top g;
	  let () = assert (List.is_empty vars) in
	  let (_,argscs) = find_remaining_scopes [] pats g in
	  Some (g, [], List.map2 (in_pat_sc env) argscs pats)
	| NApp (NRef g,[]) -> (* special case : Syndef for @Cstr *)
	      ensure_kind top g;
              let () = assert (List.is_empty vars) in
	      let (argscs,_) = find_remaining_scopes pats [] g in
	      Some (g, List.map2 (in_pat_sc env) argscs pats, [])
	    | NApp (NRef g,args) ->
	      ensure_kind top g;
	      let nvars = List.length vars in
	      if List.length pats < nvars then error_not_enough_arguments loc;
	      let pats1,pats2 = List.chop nvars pats in
	      let subst = List.map2 (fun (id,scl) a -> (id,(a,scl))) vars pats1 in
	      let idspl1 = List.map (in_not false loc env (subst,[]) []) args in
	      let (_,argscs) = find_remaining_scopes pats1 pats2 g in
	      Some (g, idspl1, List.map2 (in_pat_sc env) argscs pats2)
	    | _ -> raise Not_found)
	|TrueGlobal g ->
	  ensure_kind top g;
	  Dumpglob.add_glob loc g;
	  let (_,argscs) = find_remaining_scopes [] pats g in
	  Some (g,[],List.map2 (fun x -> in_pat false {env with tmp_scope = x}) argscs pats)
    with Not_found -> None
  and in_pat top env = function
    | CPatAlias (loc, p, id) -> RCPatAlias (loc, in_pat top env p, id)
    | CPatRecord (loc, l) ->
      let sorted_fields =
	sort_fields false loc l (fun _ l -> (CPatAtom (loc, None))::l) in
      begin match sorted_fields with
	| None -> RCPatAtom (loc, None)
	| Some (_, head, pl) ->
	  match drop_syndef top env head pl with
	    |Some (a,b,c) -> RCPatCstr(loc, a, b, c)
	    |None -> raise (InternalizationError (loc,NotAConstructor head))
      end
    | CPatCstr (loc, head, [], pl) ->
      begin
	match drop_syndef top env head pl with
	  | Some (a,b,c) -> RCPatCstr(loc, a, b, c)
	  | None -> raise (InternalizationError (loc,NotAConstructor head))
      end
    | CPatCstr (loc, r, expl_pl, pl) ->
      let g = try
		      (locate (snd (qualid_of_reference r)))
	    with Not_found ->
 	      raise (InternalizationError (loc,NotAConstructor r)) in
      let (argscs1,argscs2) = find_remaining_scopes expl_pl pl g in
      RCPatCstr (loc, g, List.map2 (in_pat_sc env) argscs1 expl_pl, List.map2 (in_pat_sc env) argscs2 pl)
    | CPatNotation (loc,"- _",([CPatPrim(_,Numeral p)],[]),[])
	when Bigint.is_strictly_pos p ->
      fst (Notation.interp_prim_token_cases_pattern_expr loc (ensure_kind false) (Numeral (Bigint.neg p))
	     (env.tmp_scope,env.scopes))
    | CPatNotation (_,"( _ )",([a],[]),[]) ->
      in_pat top env a
    | CPatNotation (loc, ntn, fullargs,extrargs) ->
      let ntn,(args,argsl as fullargs) = contract_pat_notation ntn fullargs in
      let ((ids',c),df) = Notation.interp_notation loc ntn (env.tmp_scope,env.scopes) in
      let (ids',idsl',_) = split_by_type ids' in
      Dumpglob.dump_notation_location (patntn_loc loc fullargs ntn) ntn df;
      let subst = List.map2 (fun (id,scl) a -> (id,(a,scl))) ids' args in
      let substlist = List.map2 (fun (id,scl) a -> (id,(a,scl))) idsl' argsl in
      in_not top loc env (subst,substlist) extrargs c
    | CPatDelimiters (loc, key, e) ->
      in_pat top {env with scopes=find_delimiters_scope loc key::env.scopes;
	tmp_scope = None} e
    | CPatPrim (loc,p) -> fst (Notation.interp_prim_token_cases_pattern_expr loc (ensure_kind false) p
				 (env.tmp_scope,env.scopes))
    | CPatAtom (loc, Some id) ->
      begin
	match drop_syndef top env id [] with
	  |Some (a,b,c) -> RCPatCstr (loc, a, b, c)
	  |None -> RCPatAtom (loc, Some (find_pattern_variable id))
      end
    | CPatAtom (loc,None) -> RCPatAtom (loc,None)
    | CPatOr (loc, pl) ->
      RCPatOr (loc,List.map (in_pat top env) pl)
  and in_pat_sc env x = in_pat false {env with tmp_scope = x}
  and in_not top loc env (subst,substlist as fullsubst) args = function
    | NVar id ->
      let () = assert (List.is_empty args) in
      begin
	(* subst remembers the delimiters stack in the interpretation *)
	(* of the notations *)
	try
	  let (a,(scopt,subscopes)) = List.assoc id subst in
	  in_pat top {env with scopes=subscopes@env.scopes;
	    tmp_scope = scopt} a
	with Not_found ->
	  if Id.equal id ldots_var then RCPatAtom (loc,Some id) else
	    anomaly (str "Unbound pattern notation variable: " ++ Id.print id)
      end
    | NRef g ->
      ensure_kind top g;
      let (_,argscs) = find_remaining_scopes [] args g in
      RCPatCstr (loc, g, [], List.map2 (in_pat_sc env) argscs args)
    | NApp (NRef g,pl) ->
      ensure_kind top g;
      let (argscs1,argscs2) = find_remaining_scopes pl args g in
      RCPatCstr (loc, g,
		 List.map2 (fun x -> in_not false loc {env with tmp_scope = x} fullsubst []) argscs1 pl,
		 List.map2 (in_pat_sc env) argscs2 args)
    | NList (x,_,iter,terminator,lassoc) ->
      let () = assert (List.is_empty args) in
      (try
         (* All elements of the list are in scopes (scopt,subscopes) *)
	 let (l,(scopt,subscopes)) = List.assoc x substlist in
         let termin = in_not top loc env fullsubst [] terminator in
	 List.fold_right (fun a t ->
           let u = in_not false loc env ((x,(a,(scopt,subscopes)))::subst,substlist) [] iter in
           subst_pat_iterator ldots_var t u)
           (if lassoc then List.rev l else l) termin
       with Not_found ->
         anomaly (Pp.str "Inconsistent substitution of recursive notation"))
    | NHole _ ->
      let () = assert (List.is_empty args) in
      RCPatAtom (loc, None)
    | t -> error_invalid_pattern_notation loc
  in in_pat true

let rec intern_pat genv (ids,asubst as aliases) pat =
  let intern_cstr_with_all_args loc c with_letin idslpl1 pl2 =
    let idslpl2 = List.map (intern_pat genv ([],[])) pl2 in
    let (ids',pll) = product_of_cases_patterns ids (idslpl1@idslpl2) in
    let pl' = List.map (fun (asubst,pl) ->
      (asubst, PatCstr (loc,c,chop_params_pattern loc (fst c) pl with_letin,alias_of aliases))) pll in
    ids',pl' in
  match pat with
    | RCPatAlias (loc, p, id) ->
      let aliases' = merge_aliases aliases id in
      intern_pat genv aliases' p
    | RCPatCstr (loc, head, expl_pl, pl) ->
      if !oldfashion_patterns then
        let len = if List.is_empty expl_pl then Some (List.length pl) else None in
	let c,idslpl1 = find_constructor loc len head in
	let with_letin =
	  check_constructor_length genv loc c (List.length idslpl1 + List.length expl_pl) pl in
	intern_cstr_with_all_args loc c with_letin idslpl1 (expl_pl@pl)
      else
	let c,idslpl1 = find_constructor loc None head in
	let with_letin, pl2 =
	  add_implicits_check_constructor_length genv loc c (List.length idslpl1 + List.length expl_pl) pl in
	intern_cstr_with_all_args loc c with_letin idslpl1 (expl_pl@pl2)
    | RCPatAtom (loc, Some id) ->
      let ids,asubst = merge_aliases aliases id in
      (ids,[asubst, PatVar (loc,alias_of (ids,asubst))])
    | RCPatAtom (loc, None) ->
      (ids,[asubst, PatVar (loc,alias_of aliases)])
    | RCPatOr (loc, pl) ->
      assert (not (List.is_empty pl));
      let pl' = List.map (intern_pat genv aliases) pl in
      let (idsl,pl') = List.split pl' in
      let ids = List.hd idsl in
      check_or_pat_variables loc ids (List.tl idsl);
      (ids,List.flatten pl')

let intern_cases_pattern genv env aliases pat =
  intern_pat genv aliases
    (drop_notations_pattern (function  ConstructRef _ -> () |_ -> raise Not_found) env pat)

let intern_ind_pattern genv env pat =
  let no_not =
    try
      drop_notations_pattern (function  (IndRef _ | ConstructRef _) -> () |_ -> raise Not_found) env pat
    with InternalizationError(loc,NotAConstructor _) -> error_bad_inductive_type loc
 in
  match no_not with
    | RCPatCstr (loc, head,expl_pl, pl) ->
      let c = (function IndRef ind -> ind
	|_ -> error_bad_inductive_type loc) head in
      let with_letin, pl2 = add_implicits_check_ind_length genv loc c
	(List.length expl_pl) pl in
      let idslpl1 = List.rev_map (intern_pat genv ([],[])) expl_pl in
      let idslpl2 = List.map (intern_pat genv ([],[])) pl2 in
      (with_letin,
       match product_of_cases_patterns [] (List.rev_append idslpl1 idslpl2) with
	 |_,[_,pl] ->
	   (c,chop_params_pattern loc c pl with_letin)
	 |_ -> error_bad_inductive_type loc)
    | x -> error_bad_inductive_type (raw_cases_pattern_expr_loc x)

(**********************************************************************)
(* Utilities for application                                          *)

let merge_impargs l args =
  let test x = function
  | (_, Some (_, y)) -> explicitation_eq x y
  | _ -> false
  in
  List.fold_right (fun a l ->
    match a with
      | (_,Some (_,(ExplByName id as x))) when
	  List.exists (test x) args -> l
      | _ -> a::l)
    l args

let check_projection isproj nargs r =
  match (r,isproj) with
  | GRef (loc, ref, _), Some _ ->
      (try
	let n = Recordops.find_projection_nparams ref + 1 in
	if not (Int.equal nargs n) then
	  user_err_loc (loc,"",str "Projection has not the right number of explicit parameters.");
      with Not_found ->
	user_err_loc
	(loc,"",pr_global_env Id.Set.empty ref ++ str " is not a registered projection."))
  | _, Some _ -> user_err_loc (loc_of_glob_constr r, "", str "Not a projection.")
  | _, None -> ()

let get_implicit_name n imps =
  Some (Impargs.name_of_implicit (List.nth imps (n-1)))

let set_hole_implicit i b = function
  | GRef (loc,r,_) | GApp (_,GRef (loc,r,_),_) -> (loc,Evar_kinds.ImplicitArg (r,i,b))
  | GVar (loc,id) -> (loc,Evar_kinds.ImplicitArg (VarRef id,i,b))
  | _ -> anomaly (Pp.str "Only refs have implicits")

let exists_implicit_name id =
  List.exists (fun imp -> is_status_implicit imp && Id.equal id (name_of_implicit imp))

let extract_explicit_arg imps args =
  let rec aux = function
  | [] -> [],[]
  | (a,e)::l ->
      let (eargs,rargs) = aux l in
      match e with
      | None -> (eargs,a::rargs)
      | Some (loc,pos) ->
	  let id = match pos with
	  | ExplByName id ->
	      if not (exists_implicit_name id imps) then
		user_err_loc
		  (loc,"",str "Wrong argument name: " ++ pr_id id ++ str ".");
	      if List.mem_assoc id eargs then
		user_err_loc (loc,"",str "Argument name " ++ pr_id id
		++ str " occurs more than once.");
	      id
	  | ExplByPos (p,_id) ->
	      let id =
		try
		  let imp = List.nth imps (p-1) in
		  if not (is_status_implicit imp) then failwith "imp";
		  name_of_implicit imp
		with Failure _ (* "nth" | "imp" *) ->
		  user_err_loc
		    (loc,"",str"Wrong argument position: " ++ int p ++ str ".")
	      in
	      if List.mem_assoc id eargs then
		user_err_loc (loc,"",str"Argument at position " ++ int p ++
		  str " is mentioned more than once.");
	      id in
	  ((id,(loc,a))::eargs,rargs)
  in aux args

(**********************************************************************)
(* Main loop                                                          *)

let internalize sigma globalenv env allow_patvar lvar c =
  let rec intern env = function
    | CRef (ref,us) as x ->
	let (c,imp,subscopes,l),_ =
	  intern_applied_reference intern env (Environ.named_context globalenv) lvar [] ref in
	(match intern_impargs c env imp subscopes l with
           | [] -> c
           | l -> GApp (constr_loc x, c, l))
    | CFix (loc, (locid,iddef), dl) ->
        let lf = List.map (fun ((_, id),_,_,_,_) -> id) dl in
        let dl = Array.of_list dl in
	let n =
	  try List.index0 iddef lf
          with Not_found ->
	    raise (InternalizationError (locid,UnboundFixName (false,iddef)))
	in
	let idl_temp = Array.map
          (fun (id,(n,order),bl,ty,_) ->
	     let intern_ro_arg f =
	       let before, after = split_at_annot bl n in
	       let (env',rbefore) =
		 List.fold_left intern_local_binder (env,[]) before in
	       let ro = f (intern env') in
	       let n' = Option.map (fun _ -> List.length rbefore) n in
		 n', ro, List.fold_left intern_local_binder (env',rbefore) after
	     in
	     let n, ro, (env',rbl) =
	       match order with
	       | CStructRec ->
		   intern_ro_arg (fun _ -> GStructRec)
	       | CWfRec c ->
		   intern_ro_arg (fun f -> GWfRec (f c))
	       | CMeasureRec (m,r) ->
		   intern_ro_arg (fun f -> GMeasureRec (f m, Option.map f r))
	     in
	       ((n, ro), List.rev rbl, intern_type env' ty, env')) dl in
        let idl = Array.map2 (fun (_,_,_,_,bd) (a,b,c,env') ->
	     let env'' = List.fold_left_i (fun i en name -> 
					     let (_,bli,tyi,_) = idl_temp.(i) in
					     let fix_args = (List.map (fun (_,(na, bk, _, _)) -> (build_impls bk na)) bli) in
					       push_name_env lvar (impls_type_list ~args:fix_args tyi)
					    en (Loc.ghost, Name name)) 0 env' lf in
             (a,b,c,intern {env'' with tmp_scope = None} bd)) dl idl_temp in
	GRec (loc,GFix
	      (Array.map (fun (ro,_,_,_) -> ro) idl,n),
              Array.of_list lf,
              Array.map (fun (_,bl,_,_) -> List.map snd bl) idl,
              Array.map (fun (_,_,ty,_) -> ty) idl,
              Array.map (fun (_,_,_,bd) -> bd) idl)
    | CCoFix (loc, (locid,iddef), dl) ->
        let lf = List.map (fun ((_, id),_,_,_) -> id) dl in
        let dl = Array.of_list dl in
	let n =
          try List.index0 iddef lf
          with Not_found ->
	    raise (InternalizationError (locid,UnboundFixName (true,iddef)))
	in
        let idl_tmp = Array.map
          (fun ((loc,id),bl,ty,_) ->
            let (env',rbl) =
              List.fold_left intern_local_binder (env,[]) bl in
            (List.rev rbl,
             intern_type env' ty,env')) dl in
	let idl = Array.map2 (fun (_,_,_,bd) (b,c,env') ->
	     let env'' = List.fold_left_i (fun i en name ->
					     let (bli,tyi,_) = idl_tmp.(i) in
					     let cofix_args =  List.map (fun (_, (na, bk, _, _)) -> (build_impls bk na)) bli in
	       push_name_env lvar (impls_type_list ~args:cofix_args tyi)
					    en (Loc.ghost, Name name)) 0 env' lf in
             (b,c,intern {env'' with tmp_scope = None} bd)) dl idl_tmp in
	GRec (loc,GCoFix n,
              Array.of_list lf,
              Array.map (fun (bl,_,_) -> List.map snd bl) idl,
              Array.map (fun (_,ty,_) -> ty) idl,
              Array.map (fun (_,_,bd) -> bd) idl)
    | CProdN (loc,[],c2) ->
        intern_type env c2
    | CProdN (loc,(nal,bk,ty)::bll,c2) ->
        iterate_prod loc env bk ty (CProdN (loc, bll, c2)) nal
    | CLambdaN (loc,[],c2) ->
        intern env c2
    | CLambdaN (loc,(nal,bk,ty)::bll,c2) ->
	iterate_lam loc (reset_tmp_scope env) bk ty (CLambdaN (loc, bll, c2)) nal
    | CLetIn (loc,na,c1,c2) ->
	let inc1 = intern (reset_tmp_scope env) c1 in
	GLetIn (loc, snd na, inc1,
          intern (push_name_env lvar (impls_term_list inc1) env na) c2)
    | CNotation (loc,"- _",([CPrim (_,Numeral p)],[],[]))
	when Bigint.is_strictly_pos p ->
	intern env (CPrim (loc,Numeral (Bigint.neg p)))
    | CNotation (_,"( _ )",([a],[],[])) -> intern env a
    | CNotation (loc,ntn,args) ->
        intern_notation intern env lvar loc ntn args
    | CGeneralization (loc,b,a,c) ->
        intern_generalization intern env lvar loc b a c
    | CPrim (loc, p) ->
	fst (Notation.interp_prim_token loc p (env.tmp_scope,env.scopes))
    | CDelimiters (loc, key, e) ->
	intern {env with tmp_scope = None;
		  scopes = find_delimiters_scope loc key :: env.scopes} e
    | CAppExpl (loc, (isproj,ref,us), args) ->
        let (f,_,args_scopes,_),args =
	  let args = List.map (fun a -> (a,None)) args in
	  intern_applied_reference intern env (Environ.named_context globalenv) lvar args ref in
	check_projection isproj (List.length args) f;
	(* Rem: GApp(_,f,[]) stands for @f *)
	GApp (loc, f, intern_args env args_scopes (List.map fst args))
    | CApp (loc, (isproj,f), args) ->
        let isproj,f,args = match f with
          (* Compact notations like "t.(f args') args" *)
          | CApp (_,(Some _,f), args') when not (Option.has_some isproj) -> isproj,f,args'@args
          (* Don't compact "(f args') args" to resolve implicits separately *)
          | _ -> isproj,f,args in
	let (c,impargs,args_scopes,l),args =
          match f with
            | CRef (ref,us) -> 
	       intern_applied_reference intern env (Environ.named_context globalenv) lvar args ref
            | CNotation (loc,ntn,([],[],[])) ->
                let c = intern_notation intern env lvar loc ntn ([],[],[]) in
                find_appl_head_data c, args
            | x -> (intern env f,[],[],[]), args in
	let args =
          intern_impargs c env impargs args_scopes (merge_impargs l args) in
	check_projection isproj (List.length args) c;
	(match c with
          (* Now compact "(f args') args" *)
	  | GApp (loc', f', args') -> GApp (Loc.merge loc' loc, f',args'@args)
	  | _ -> GApp (loc, c, args))
    | CRecord (loc, _, fs) ->
	let cargs =
	  sort_fields true loc fs
	    (fun k l -> CHole (loc, Some (Evar_kinds.QuestionMark (Evar_kinds.Define true))) :: l)
	  in
	begin
	  match cargs with
	    | None -> user_err_loc (loc, "intern", str"No constructor inference.")
	    | Some (n, constrname, args) ->
		let pars = List.make n (CHole (loc, None)) in
		let app = CAppExpl (loc, (None, constrname,None), List.rev_append pars args) in
	  intern env app
	end
    | CCases (loc, sty, rtnpo, tms, eqns) ->
      let as_in_vars = List.fold_left (fun acc (_,(na,inb)) ->
	Option.fold_left (fun x tt -> List.fold_right Id.Set.add (ids_of_cases_indtype tt) x)
	  (Option.fold_left (fun x (_,y) -> match y with | Name y' -> Id.Set.add y' x |_ -> x) acc na)
	  inb) Id.Set.empty tms in
      (* as, in & return vars *)
      let forbidden_vars = Option.cata free_vars_of_constr_expr as_in_vars rtnpo in
      let tms,ex_ids,match_from_in = List.fold_right
	(fun citm (inds,ex_ids,matchs) ->
	  let ((tm,ind),extra_id,match_td) = intern_case_item env forbidden_vars citm in
	  (tm,ind)::inds, Option.fold_right Id.Set.add extra_id ex_ids, List.rev_append match_td matchs)
	    tms ([],Id.Set.empty,[]) in
      let env' = Id.Set.fold
	(fun var bli -> push_name_env lvar (Variable,[],[],[]) bli (Loc.ghost,Name var))
	(Id.Set.union ex_ids as_in_vars) (reset_hidden_inductive_implicit_test env) in
      (* PatVars before a real pattern do not need to be matched *)
      let stripped_match_from_in = let rec aux = function
	|[] -> []
	|(_,PatVar _) :: q -> aux q
	|l -> l
				   in aux match_from_in in
        let rtnpo = match stripped_match_from_in with
	  | [] -> Option.map (intern_type env') rtnpo (* Only PatVar in "in" clauses *)
	  | l -> let thevars,thepats=List.split l in
		 Some (
		   GCases(Loc.ghost,Term.RegularStyle,(* Some (GSort (Loc.ghost,GType None)) *)None, (* "return Type" *)
			  List.map (fun id -> GVar (Loc.ghost,id),(Name id,None)) thevars, (* "match v1,..,vn" *)
			  [Loc.ghost,[],thepats, (* "|p1,..,pn" *)
			   Option.cata (intern_type env') (GHole(Loc.ghost,Evar_kinds.CasesType)) rtnpo; (* "=> P" is there were a P "=> _" else *)
			   Loc.ghost,[],List.make (List.length thepats) (PatVar(Loc.ghost,Anonymous)), (* "|_,..,_" *)
			   GHole(Loc.ghost,Evar_kinds.ImpossibleCase) (* "=> _" *)]))
	in
        let eqns' = List.map (intern_eqn (List.length tms) env) eqns in
	GCases (loc, sty, rtnpo, tms, List.flatten eqns')
    | CLetTuple (loc, nal, (na,po), b, c) ->
	let env' = reset_tmp_scope env in
	(* "in" is None so no match to add *)
        let ((b',(na',_)),_,_) = intern_case_item env' Id.Set.empty (b,(na,None)) in
        let p' = Option.map (fun u ->
	  let env'' = push_name_env lvar (Variable,[],[],[]) (reset_hidden_inductive_implicit_test env')
	    (Loc.ghost,na') in
	  intern_type env'' u) po in
        GLetTuple (loc, List.map snd nal, (na', p'), b',
                   intern (List.fold_left (push_name_env lvar (Variable,[],[],[])) (reset_hidden_inductive_implicit_test env) nal) c)
    | CIf (loc, c, (na,po), b1, b2) ->
      let env' = reset_tmp_scope env in
      let ((c',(na',_)),_,_) = intern_case_item env' Id.Set.empty (c,(na,None)) in (* no "in" no match to ad too *)
      let p' = Option.map (fun p ->
          let env'' = push_name_env lvar (Variable,[],[],[]) (reset_hidden_inductive_implicit_test env)
	    (Loc.ghost,na') in
	  intern_type env'' p) po in
        GIf (loc, c', (na', p'), intern env b1, intern env b2)
    | CHole (loc, k) ->
	GHole (loc, match k with Some k -> k | None -> Evar_kinds.QuestionMark (Evar_kinds.Define true))
    | CPatVar (loc, n) when allow_patvar ->
	GPatVar (loc, n)
    | CPatVar (loc, _) ->
	raise (InternalizationError (loc,IllegalMetavariable))
    | CEvar (loc, n, l) ->
	GEvar (loc, n, Option.map (List.map (intern env)) l)
    | CSort (loc, s) ->
	GSort(loc,s)
    | CCast (loc, c1, c2) ->
        GCast (loc,intern env c1, Miscops.map_cast_type (intern_type env) c2)

  and intern_type env = intern (set_type_scope env)

  and intern_local_binder env bind =
    intern_local_binder_aux intern lvar env bind

  (* Expands a multiple pattern into a disjunction of multiple patterns *)
  and intern_multiple_pattern env n (loc,pl) =
    let idsl_pll =
      List.map (intern_cases_pattern globalenv {env with tmp_scope = None} ([],[])) pl in
    check_number_of_pattern loc n pl;
    product_of_cases_patterns [] idsl_pll

  (* Expands a disjunction of multiple pattern *)
  and intern_disjunctive_multiple_pattern env loc n mpl =
    assert (not (List.is_empty mpl));
    let mpl' = List.map (intern_multiple_pattern env n) mpl in
    let (idsl,mpl') = List.split mpl' in
    let ids = List.hd idsl in
    check_or_pat_variables loc ids (List.tl idsl);
    (ids,List.flatten mpl')

  (* Expands a pattern-matching clause [lhs => rhs] *)
  and intern_eqn n env (loc,lhs,rhs) =
    let eqn_ids,pll = intern_disjunctive_multiple_pattern env loc n lhs in
    (* Linearity implies the order in ids is irrelevant *)
    check_linearity lhs eqn_ids;
    let env_ids = List.fold_right Id.Set.add eqn_ids env.ids in
    List.map (fun (asubst,pl) ->
      let rhs = replace_vars_constr_expr asubst rhs in
      List.iter message_redundant_alias asubst;
      let rhs' = intern {env with ids = env_ids} rhs in
      (loc,eqn_ids,pl,rhs')) pll

  and intern_case_item env forbidden_names_for_gen (tm,(na,t)) =
    (*the "match" part *)
    let tm' = intern env tm in
    (* the "as" part *)
    let extra_id,na = match tm', na with
      | GVar (loc,id), None when not (List.mem_assoc id (snd lvar)) -> Some id,(loc,Name id)
      | GRef (loc, VarRef id, _), None -> Some id,(loc,Name id)
      | _, None -> None,(Loc.ghost,Anonymous)
      | _, Some (loc,na) -> None,(loc,na) in
    (* the "in" part *)
    let match_td,typ = match t with
    | Some t ->
	let tids = ids_of_cases_indtype t in
	let tids = List.fold_right Id.Set.add tids Id.Set.empty in
	let with_letin,(ind,l) = intern_ind_pattern globalenv {env with ids = tids; tmp_scope = None} t in
	let (mib,mip) = Inductive.lookup_mind_specif globalenv ind in
	let nparams = (List.length (mib.Declarations.mind_params_ctxt)) in
	(* for "in Vect n", we answer (["n","n"],[(loc,"n")])

	   for "in Vect (S n)", we answer ((match over "m", relevant branch is "S
	   n"), abstract over "m") = ([("m","S n")],[(loc,"m")]) where "m" is
	   generated from the canonical name of the inductive and outside of
	   {forbidden_names_for_gen} *)
	let (match_to_do,nal) =
	  let rec canonize_args case_rel_ctxt arg_pats forbidden_names match_acc var_acc =
	    let add_name l = function
	      |_,Anonymous -> l
	      |loc,(Name y as x) -> (y,PatVar(loc,x)) :: l in
	    match case_rel_ctxt,arg_pats with
	      (* LetIn in the rel_context *)
	      |(_,Some _,_)::t, l when not with_letin ->
		canonize_args t l forbidden_names match_acc ((Loc.ghost,Anonymous)::var_acc)
	      |[],[] ->
		(add_name match_acc na, var_acc)
	      |_::t,PatVar (loc,x)::tt ->
		canonize_args t tt forbidden_names
		  (add_name match_acc (loc,x)) ((loc,x)::var_acc)
	      |(cano_name,_,ty)::t,c::tt ->
		let fresh =
		  Namegen.next_name_away_with_default_using_types "iV" cano_name forbidden_names ty in
		canonize_args t tt (fresh::forbidden_names)
		  ((fresh,c)::match_acc) ((cases_pattern_loc c,Name fresh)::var_acc)
	      |_ -> assert false in
	  let _,args_rel =
	    List.chop nparams (List.rev mip.Declarations.mind_arity_ctxt) in
	  canonize_args args_rel l (Id.Set.elements forbidden_names_for_gen) [] [] in
	match_to_do, Some (cases_pattern_expr_loc t,ind,List.rev_map snd nal)
    | None ->
      [], None in
    (tm',(snd na,typ)), extra_id, match_td

  and iterate_prod loc2 env bk ty body nal =
    let env, bl = intern_assumption intern lvar env nal bk ty in
    it_mkGProd loc2 bl (intern_type env body)

  and iterate_lam loc2 env bk ty body nal =
    let env, bl = intern_assumption intern lvar env nal bk ty in
    it_mkGLambda loc2 bl (intern env body)

  and intern_impargs c env l subscopes args =
    let l = select_impargs_size (List.length args) l in
    let eargs, rargs = extract_explicit_arg l args in
    if !parsing_explicit then
      begin match eargs with
      | [] -> intern_args env subscopes rargs
      | _ -> error "Arguments given by name or position not supported in explicit mode."
      end
    else
    let rec aux n impl subscopes eargs rargs =
      let (enva,subscopes') = apply_scope_env env subscopes in
      match (impl,rargs) with
      | (imp::impl', rargs) when is_status_implicit imp ->
	  begin try
	    let id = name_of_implicit imp in
	    let (_,a) = List.assoc id eargs in
	    let eargs' = List.remove_assoc id eargs in
	    intern enva a :: aux (n+1) impl' subscopes' eargs' rargs
	  with Not_found ->
	  if List.is_empty rargs && List.is_empty eargs && not (maximal_insertion_of imp) then
            (* Less regular arguments than expected: complete *)
            (* with implicit arguments if maximal insertion is set *)
	    []
	  else
	    GHole (set_hole_implicit (n,get_implicit_name n l) (force_inference_of imp) c) ::
	      aux (n+1) impl' subscopes' eargs rargs
	  end
      | (imp::impl', a::rargs') ->
	  intern enva a :: aux (n+1) impl' subscopes' eargs rargs'
      | (imp::impl', []) ->
	  if not (List.is_empty eargs) then
	    (let (id,(loc,_)) = List.hd eargs in
	       user_err_loc (loc,"",str "Not enough non implicit \
	    arguments to accept the argument bound to " ++
		 pr_id id ++ str"."));
	  []
      | ([], rargs) ->
	  assert (List.is_empty eargs);
	  intern_args env subscopes rargs
    in aux 1 l subscopes eargs rargs

  and intern_args env subscopes = function
    | [] -> []
    | a::args ->
        let (enva,subscopes) = apply_scope_env env subscopes in
        (intern enva a) :: (intern_args env subscopes args)

  in
  try
    intern env c
  with
      InternalizationError (loc,e) ->
	user_err_loc (loc,"internalize",
	  explain_internalization_error e)

(**************************************************************************)
(* Functions to translate constr_expr into glob_constr                    *)
(**************************************************************************)

let extract_ids env =
  List.fold_right Id.Set.add
    (Termops.ids_of_rel_context (Environ.rel_context env))
    Id.Set.empty

let scope_of_type_kind = function
  | IsType -> Some Notation.type_scope
  | OfType (Some typ) -> compute_type_scope typ
  | OfType None -> None

let intern_gen kind sigma env
               ?(impls=empty_internalization_env) ?(allow_patvar=false) ?(ltacvars=([],[]))
               c =
  let tmp_scope = scope_of_type_kind kind in
  internalize sigma env {ids = extract_ids env; unb = false;
		         tmp_scope = tmp_scope; scopes = [];
			 impls = impls}
    allow_patvar (ltacvars, []) c

let intern_constr sigma env c = intern_gen (OfType None) sigma env c

let intern_type sigma env c = intern_gen IsType sigma env c

let intern_pattern globalenv patt =
  try
    intern_cases_pattern globalenv {ids = extract_ids globalenv; unb = false;
				    tmp_scope = None; scopes = [];
				    impls = empty_internalization_env} ([],[]) patt
  with
      InternalizationError (loc,e) ->
	user_err_loc (loc,"internalize",explain_internalization_error e)


(*********************************************************************)
(* Functions to parse and interpret constructions *)

let interp_gen kind sigma env
               ?(impls=empty_internalization_env) ?(allow_patvar=false) ?(ltacvars=([],[]))
               c =
  let c = intern_gen kind ~impls ~allow_patvar ~ltacvars sigma env c in
    understand_gen kind sigma env c

let interp_constr sigma env c =
  interp_gen (OfType None) sigma env c

let interp_type sigma env ?(impls=empty_internalization_env) c =
  interp_gen IsType sigma env ~impls c

let interp_casted_constr sigma env ?(impls=empty_internalization_env) c typ =
  interp_gen (OfType (Some typ)) sigma env ~impls c

let interp_open_constr sigma env c =
  understand_tcc sigma env (intern_constr sigma env c)

let interp_open_constr_patvar sigma env c =
  let raw = intern_gen (OfType None) sigma env c ~allow_patvar:true in
  let sigma = ref sigma in
  let evars = ref (Id.Map.empty : glob_constr Id.Map.t) in
  let rec patvar_to_evar r = match r with
    | GPatVar (loc,(_,id)) ->
	( try Id.Map.find id !evars
	  with Not_found ->
	    let ev,_ = Evarutil.e_new_type_evar sigma Evd.univ_flexible_alg env in
	    let ev = Evarutil.e_new_evar sigma env ev in
	    let rev = GEvar (loc,(fst (Term.destEvar ev)),None) (*TODO*) in
	    evars := Id.Map.add id rev !evars;
	    rev
	)
    | _ -> map_glob_constr patvar_to_evar r in
  let raw = patvar_to_evar raw in
    understand_tcc !sigma env raw

let interp_constr_judgment sigma env c =
  understand_judgment sigma env None (intern_constr sigma env c)

let interp_constr_evars_gen_impls ?evdref ?(fail_evar=true)
    env ?(impls=empty_internalization_env) kind c =
  let evdref =
    match evdref with
    | None -> ref Evd.empty
    | Some evdref -> evdref
  in
  let istype = kind == IsType in
  let c = intern_gen kind ~impls !evdref env c in
  let imps = Implicit_quantifiers.implicits_of_glob_constr ~with_products:istype c in
    understand_tcc_evars ~fail_evar evdref env kind c, imps

let interp_casted_constr_evars_impls ?evdref ?(fail_evar=true)
    env ?(impls=empty_internalization_env) c typ =
  interp_constr_evars_gen_impls ?evdref ~fail_evar env ~impls (OfType (Some typ)) c

let interp_type_evars_impls ?evdref ?(fail_evar=true) env ?(impls=empty_internalization_env) c =
  interp_constr_evars_gen_impls ?evdref ~fail_evar env IsType ~impls c

let interp_constr_evars_impls ?evdref ?(fail_evar=true) env ?(impls=empty_internalization_env) c =
  interp_constr_evars_gen_impls ?evdref ~fail_evar env (OfType None) ~impls c

let interp_constr_evars_gen evdref env ?(impls=empty_internalization_env) kind c =
  let c = intern_gen kind ~impls !evdref env c in
    understand_tcc_evars evdref env kind c

let interp_casted_constr_evars evdref env ?(impls=empty_internalization_env) c typ =
  interp_constr_evars_gen evdref env ~impls (OfType (Some typ)) c

let interp_type_evars evdref env ?(impls=empty_internalization_env) c =
  interp_constr_evars_gen evdref env IsType ~impls c

type ltac_sign = Id.t list * unbound_ltac_var_map

let intern_constr_pattern sigma env ?(as_type=false) ?(ltacvars=([],[])) c =
  let c = intern_gen (if as_type then IsType else OfType None)
            ~allow_patvar:true ~ltacvars sigma env c in
  pattern_of_glob_constr c

let interp_notation_constr ?(impls=empty_internalization_env) vars recvars a =
  let env = Global.env () in
  (* [vl] is intended to remember the scope of the free variables of [a] *)
  let vl = List.map (fun (id,typ) -> (id,(ref None,typ))) vars in
  let c = internalize Evd.empty (Global.env()) {ids = extract_ids env; unb = false;
						tmp_scope = None; scopes = []; impls = impls}
    false (([],[]),vl) a in
  (* Translate and check that [c] has all its free variables bound in [vars] *)
  let a = notation_constr_of_glob_constr vars recvars c in
  (* Splits variables into those that are binding, bound, or both *)
  (* binding and bound *)
  let out_scope = function None -> None,[] | Some (a,l) -> a,l in
  let vars = List.map (fun (id,(sc,typ)) -> (id,(out_scope !sc,typ))) vl in
  (* Returns [a] and the ordered list of variables with their scopes *)
  vars, a

(* Interpret binders and contexts  *)

let interp_binder sigma env na t =
  let t = intern_gen IsType sigma env t in
  let t' = locate_if_isevar (loc_of_glob_constr t) na t in
  understand_type sigma env t'

let interp_binder_evars evdref env na t =
  let t = intern_gen IsType !evdref env t in
  let t' = locate_if_isevar (loc_of_glob_constr t) na t in
  understand_tcc_evars evdref env IsType t'

open Environ

let my_intern_constr sigma env lvar acc c =
  internalize sigma env acc false lvar c

let intern_context global_level sigma env impl_env params =
  try
  let lvar = (([],[]), []) in
  let lenv, bl = List.fold_left
	    (intern_local_binder_aux ~global_level (my_intern_constr sigma env lvar) lvar)
	    ({ids = extract_ids env; unb = false;
	      tmp_scope = None; scopes = []; impls = impl_env}, []) params in
  (lenv.impls, List.map snd bl)
  with InternalizationError (loc,e) ->
    user_err_loc (loc,"internalize", explain_internalization_error e)

let interp_rawcontext_gen understand_type understand_judgment env bl =
  let (env, ctx, sorts, par, _, impls) =
    List.fold_left
      (fun (env,ctx,sorts,params,n,impls) (na, k, b, t) ->
	match b with
	    None ->
	      let t' = locate_if_isevar (loc_of_glob_constr t) na t in
	      let {utj_val = t; utj_type = s},ctx' = understand_type env t' in
	      let d = (na,None,t) in
	      let impls =
		if k == Implicit then
		  let na = match na with Name n -> Some n | Anonymous -> None in
		    (ExplByPos (n, na), (true, true, true)) :: impls
		else impls
	      in
	      let ctx'' = Evd.union_evar_universe_context ctx ctx' in
		(push_rel d env, ctx'', s::sorts, d::params, succ n, impls)
	  | Some b ->
	      let {utj_val = t; utj_type = s},ctx' = understand_type env t in
	      let c,ctx' = understand_judgment env (Some t) b in
	      let d = (na, Some c.uj_val, c.uj_type) in
	      let ctx'' = Evd.union_evar_universe_context ctx ctx' in
		(push_rel d env, ctx'', s::sorts, d::params, succ n, impls))
      (env,Evd.empty_evar_universe_context,[],[],1,[]) (List.rev bl)
  in (env, ctx, par, sorts), impls

let interp_context_gen understand_type understand_judgment ?(global_level=false) ?(impl_env=empty_internalization_env) sigma env params =
  let int_env,bl = intern_context global_level sigma env impl_env params in
    int_env, interp_rawcontext_gen understand_type understand_judgment env bl

let interp_context ?(global_level=false) ?(impl_env=empty_internalization_env) sigma env params =
  interp_context_gen (understand_type_judgment sigma)
    (understand_judgment sigma) ~global_level ~impl_env sigma env params

let interp_context_evars ?(global_level=false) ?(impl_env=empty_internalization_env) evdref env params =
  let int_env, ((env, ctx, par, sorts), impls) =
    interp_context_gen (fun env t -> let t' = understand_type_judgment_tcc evdref env t in
				       t', Evd.empty_evar_universe_context)
    (fun env tycon gc -> 
      let j = understand_judgment_tcc evdref env tycon gc in
	j, Evd.empty_evar_universe_context) ~global_level ~impl_env !evdref env params
  in int_env, ((env, par), impls)


==> anc/HoTT/coq-HoTT/interp/constrintern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Evd
open Environ
open Libnames
open Globnames
open Glob_term
open Pattern
open Constrexpr
open Notation_term
open Termops
open Pretyping
open Misctypes
open Decl_kinds

(** Translation from front abstract syntax of term to untyped terms (glob_constr) *)

(** The translation performs:

   - resolution of names :
      - check all variables are bound
      - make absolute the references to global objets
   - resolution of symbolic notations using scopes
   - insertion of implicit arguments

   To interpret implicit arguments and arg scopes of recursive variables
   while internalizing inductive types and recursive definitions, and also
   projection while typing records.

   the third and fourth arguments associate a list of implicit
   positions and scopes to identifiers declared in the [rel_context]
   of [env] *)

type var_internalization_type =
  | Inductive of Id.t list (* list of params *)
  | Recursive
  | Method
  | Variable

type var_internalization_data =
    var_internalization_type *
      (** type of the "free" variable, for coqdoc, e.g. while typing the
	  constructor of JMeq, "JMeq" behaves as a variable of type Inductive *)
    Id.t list *
      (** impargs to automatically add to the variable, e.g. for "JMeq A a B b"
          in implicit mode, this is [A;B] and this adds (A:=A) and (B:=B) *)
    Impargs.implicit_status list * (** signature of impargs of the variable *)
    Notation_term.scope_name option list (** subscopes of the args of the variable *)

(** A map of free variables to their implicit arguments and scopes *)
type internalization_env = var_internalization_data Id.Map.t

val empty_internalization_env : internalization_env

val compute_internalization_data : env -> var_internalization_type ->
  types -> Impargs.manual_explicitation list -> var_internalization_data

val compute_internalization_env : env -> var_internalization_type ->
  Id.t list -> types list -> Impargs.manual_explicitation list list ->
  internalization_env

type ltac_sign = Id.t list * unbound_ltac_var_map

type glob_binder = (Name.t * binding_kind * glob_constr option * glob_constr)

(** {6 Internalization performs interpretation of global names and notations } *)

val intern_constr : evar_map -> env -> constr_expr -> glob_constr

val intern_type : evar_map -> env -> constr_expr -> glob_constr

val intern_gen : typing_constraint -> evar_map -> env ->
  ?impls:internalization_env -> ?allow_patvar:bool -> ?ltacvars:ltac_sign ->
  constr_expr -> glob_constr

val intern_pattern : env -> cases_pattern_expr ->
  Names.Id.t list *
    ((Names.Id.t * Names.Id.t) list * cases_pattern) list

val intern_context : bool -> evar_map -> env -> internalization_env -> local_binder list -> internalization_env * glob_binder list

(** {6 Composing internalization with pretyping } *)

(** Main interpretation function *)

val interp_gen : typing_constraint -> evar_map -> env ->
  ?impls:internalization_env -> ?allow_patvar:bool -> ?ltacvars:ltac_sign ->
  constr_expr -> constr Univ.in_universe_context_set

(** Particular instances *)

val interp_constr : evar_map -> env ->
  constr_expr -> constr Univ.in_universe_context_set

val interp_type : evar_map -> env -> ?impls:internalization_env ->
  constr_expr -> types Univ.in_universe_context_set

val interp_open_constr   : evar_map -> env -> constr_expr -> evar_map * constr

val interp_open_constr_patvar   : evar_map -> env -> constr_expr -> evar_map * constr

val interp_casted_constr : evar_map -> env -> ?impls:internalization_env ->
  constr_expr -> types -> constr Univ.in_universe_context_set

(** Accepting evars and giving back the manual implicits in addition. *)

val interp_casted_constr_evars_impls : ?evdref:(evar_map ref) -> ?fail_evar:bool -> env ->
  ?impls:internalization_env -> constr_expr -> types -> constr * Impargs.manual_implicits

val interp_type_evars_impls : ?evdref:(evar_map ref) -> ?fail_evar:bool ->
  env -> ?impls:internalization_env ->
  constr_expr -> types * Impargs.manual_implicits

val interp_constr_evars_impls : ?evdref:(evar_map ref) -> ?fail_evar:bool ->
  env -> ?impls:internalization_env ->
  constr_expr -> constr * Impargs.manual_implicits

val interp_casted_constr_evars : evar_map ref -> env ->
  ?impls:internalization_env -> constr_expr -> types -> constr

val interp_type_evars : evar_map ref -> env -> ?impls:internalization_env ->
  constr_expr -> types

(** {6 Build a judgment  } *)

val interp_constr_judgment : evar_map -> env -> constr_expr -> 
  unsafe_judgment Evd.in_evar_universe_context

(** Interprets constr patterns *)

val intern_constr_pattern :
  evar_map -> env -> ?as_type:bool -> ?ltacvars:ltac_sign ->
    constr_pattern_expr -> patvar list * constr_pattern

(** Raise Not_found if syndef not bound to a name and error if unexisting ref *)
val intern_reference : reference -> global_reference

(** Expands abbreviations (syndef); raise an error if not existing *)
val interp_reference : ltac_sign -> reference -> glob_constr

(** Interpret binders *)

val interp_binder  : evar_map -> env -> Name.t -> constr_expr -> types Univ.in_universe_context_set

val interp_binder_evars : evar_map ref -> env -> Name.t -> constr_expr -> types

(** Interpret contexts: returns extended env and context *)

val interp_context_gen : (env -> glob_constr -> unsafe_type_judgment Evd.in_evar_universe_context) ->
  (env -> Evarutil.type_constraint -> glob_constr -> unsafe_judgment Evd.in_evar_universe_context) ->
  ?global_level:bool -> ?impl_env:internalization_env ->
  evar_map -> env -> local_binder list -> internalization_env * ((env * Evd.evar_universe_context * rel_context * sorts list) * Impargs.manual_implicits)
  
val interp_context : ?global_level:bool -> ?impl_env:internalization_env ->
  evar_map -> env -> local_binder list -> 
  internalization_env * 
  ((env * Evd.evar_universe_context * rel_context * sorts list) * Impargs.manual_implicits)

val interp_context_evars : ?global_level:bool -> ?impl_env:internalization_env ->
  evar_map ref -> env -> local_binder list -> 
  internalization_env * 
  ((env * rel_context) * Impargs.manual_implicits)

(** Locating references of constructions, possibly via a syntactic definition 
   (these functions do not modify the glob file) *)

val is_global : Id.t -> bool
val construct_reference : named_context -> Id.t -> constr
val global_reference : Id.t -> constr
val global_reference_in_absolute_module : DirPath.t -> Id.t -> constr

(** Interprets a term as the left-hand side of a notation; the boolean
    list is a set and this set is [true] for a variable occurring in
    term position, [false] for a variable occurring in binding
    position; [true;false] if in both kinds of position *)
val interp_notation_constr : ?impls:internalization_env ->
  (Id.t * notation_var_internalization_type) list ->
  (Id.t * Id.t) list -> constr_expr ->
  (Id.t * (subscopes * notation_var_internalization_type)) list *
  notation_constr

(** Globalization options *)
val parsing_explicit : bool ref

(** Globalization leak for Grammar *)
val for_grammar : ('a -> 'b) -> 'a -> 'b


==> anc/HoTT/coq-HoTT/interp/coqlib.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Names
open Term
open Libnames
open Globnames
open Nametab
open Smartlocate

(************************************************************************)
(* Generic functions to find Coq objects *)

type message = string

let make_dir l = DirPath.make (List.rev_map Id.of_string l)

let find_reference locstr dir s =
  let sp = Libnames.make_path (make_dir dir) (Id.of_string s) in
  try global_of_extended_global (Nametab.extended_global_of_path sp)
  with Not_found ->
    anomaly ~label:locstr (str "cannot find " ++ Libnames.pr_path sp)

let coq_reference locstr dir s = find_reference locstr ("Coq"::dir) s
let coq_constant locstr dir s = Universes.constr_of_global (coq_reference locstr dir s)

let gen_reference = coq_reference
let gen_constant = coq_constant

let has_suffix_in_dirs dirs ref =
  let dir = dirpath (path_of_global ref) in
  List.exists (fun d -> is_dirpath_prefix_of d dir) dirs

let global_of_extended q =
  try Some (global_of_extended_global q) with Not_found -> None

let gen_constant_in_modules locstr dirs s =
  let dirs = List.map make_dir dirs in
  let qualid = qualid_of_string s in
  let all = Nametab.locate_extended_all qualid in
  let all = List.uniquize (List.map_filter global_of_extended all) in
  let these = List.filter (has_suffix_in_dirs dirs) all in
  match these with
    | [x] -> Universes.constr_of_global x
    | [] ->
	anomaly ~label:locstr (str ("cannot find "^s^
	" in module"^(if List.length dirs > 1 then "s " else " ")) ++
	prlist_with_sep pr_comma pr_dirpath dirs)
    | l ->
	anomaly ~label:locstr
	(str ("found more than once object of name "^s^
	" in module"^(if List.length dirs > 1 then "s " else " ")) ++
	prlist_with_sep pr_comma pr_dirpath dirs)


(* For tactics/commands requiring vernacular libraries *)

let check_required_library d =
  let dir = make_dir d in
  if Library.library_is_loaded dir then ()
  else
    let in_current_dir = match Lib.current_prefix () with
      | MPfile dp, _ -> DirPath.equal dir dp
      | _ -> false
    in
    if not in_current_dir then
(* Loading silently ...
    let m, prefix = List.sep_last d' in
    read_library
     (Loc.ghost,make_qualid (DirPath.make (List.rev prefix)) m)
*)
(* or failing ...*)
      error ("Library "^(DirPath.to_string dir)^" has to be required first.")

(************************************************************************)
(* Specific Coq objects *)

let init_reference dir s = gen_reference "Coqlib" ("Init"::dir) s

let init_constant dir s = gen_constant "Coqlib" ("Init"::dir) s
let init_constant_ dir s = coq_reference "Coqlib" ("Init"::dir) s

let logic_constant dir s = gen_constant "Coqlib" ("Logic"::dir) s

let arith_dir = ["Coq";"Arith"]
let arith_modules = [arith_dir]

let numbers_dir = [ "Coq";"Numbers"]
let parith_dir = ["Coq";"PArith"]
let narith_dir = ["Coq";"NArith"]
let zarith_dir = ["Coq";"ZArith"]

let zarith_base_modules = [numbers_dir;parith_dir;narith_dir;zarith_dir]

let init_dir = ["Coq";"Init"]
let init_modules = [
  init_dir@["Datatypes"];
  init_dir@["Logic"];
  init_dir@["Specif"];
  init_dir@["Logic_Type"];
  init_dir@["Peano"];
  init_dir@["Wf"]
]

let logic_module_name = ["Coq";"Init";"Logic"]
let logic_module = make_dir logic_module_name

let logic_type_module_name = ["Coq";"Init";"Logic_Type"]
let logic_type_module = make_dir logic_type_module_name

let datatypes_module_name = ["Coq";"Init";"Datatypes"]
let datatypes_module = make_dir datatypes_module_name

let arith_module_name = ["Coq";"Arith";"Arith"]
let arith_module = make_dir arith_module_name

let jmeq_module_name = ["Coq";"Logic";"JMeq"]
let jmeq_module = make_dir jmeq_module_name

(* TODO: temporary hack. Works only if the module isn't an alias *)
let make_ind dir id = Globnames.encode_mind dir (Id.of_string id)
let make_con dir id = Globnames.encode_con dir (Id.of_string id)

(** Identity *)

let id = make_con datatypes_module "idProp"
let type_of_id = make_con datatypes_module "IDProp"

let _ = Termops.set_impossible_default_clause 
  (fun () -> 
    let c, ctx = Universes.fresh_global_instance (Global.env()) (ConstRef id) in
    let (_, u) = destConst c in
      (c,mkConstU (type_of_id,u)), ctx)

(** Natural numbers *)
let nat_kn = make_ind datatypes_module "nat"
let nat_path = Libnames.make_path datatypes_module (Id.of_string "nat")

let glob_nat = IndRef (nat_kn,0)

let path_of_O = ((nat_kn,0),1)
let path_of_S = ((nat_kn,0),2)
let glob_O = ConstructRef path_of_O
let glob_S = ConstructRef path_of_S

(** Booleans *)
let bool_kn = make_ind datatypes_module "bool"

let glob_bool = IndRef (bool_kn,0)

let path_of_true = ((bool_kn,0),1)
let path_of_false = ((bool_kn,0),2)
let glob_true  = ConstructRef path_of_true
let glob_false  = ConstructRef path_of_false

(** Equality *)
let eq_kn = make_ind logic_module "eq"
let glob_eq = IndRef (eq_kn,0)

let identity_kn = make_ind datatypes_module "identity"
let glob_identity = IndRef (identity_kn,0)

let jmeq_kn = make_ind jmeq_module "JMeq"
let glob_jmeq = IndRef (jmeq_kn,0)

type coq_sigma_data = {
  proj1 : constr;
  proj2 : constr;
  elim  : constr;
  intro : constr;
  typ   : constr }

type coq_bool_data  = {
  andb : constr;
  andb_prop : constr;
  andb_true_intro : constr}

let build_bool_type () =
  { andb =  init_constant ["Datatypes"] "andb";
    andb_prop =  init_constant ["Datatypes"] "andb_prop";
    andb_true_intro =  init_constant ["Datatypes"] "andb_true_intro" }

let build_sigma_set () = anomaly (Pp.str "Use build_sigma_type")

let build_sigma_type () =
  { proj1 = init_constant ["Specif"] "projT1";
    proj2 = init_constant ["Specif"] "projT2";
    elim = init_constant ["Specif"] "sigT_rect";
    intro = init_constant ["Specif"] "existT";
    typ = init_constant ["Specif"] "sigT" }

let build_sigma () =
  { proj1 = init_constant ["Specif"] "proj1_sig";
    proj2 = init_constant ["Specif"] "proj2_sig";
    elim = init_constant ["Specif"] "sig_rect";
    intro = init_constant ["Specif"] "exist";
    typ = init_constant ["Specif"] "sig" }

let build_prod () =
  { proj1 = init_constant ["Datatypes"] "fst";
    proj2 = init_constant ["Datatypes"] "snd";
    elim = init_constant ["Datatypes"] "prod_rec";
    intro = init_constant ["Datatypes"] "pair";
    typ = init_constant ["Datatypes"] "prod" }

(* Equalities *)
type coq_eq_data = {
  eq   : constr;
  ind  : constr;
  refl : constr;
  sym  : constr;
  trans: constr;
  congr: constr }

(* Data needed for discriminate and injection *)
type coq_inversion_data = {
  inv_eq   : constr; (* : forall params, t -> Prop *)
  inv_ind  : constr; (* : forall params P y, eq params y -> P y *)
  inv_congr: constr  (* : forall params B (f:t->B) y, eq params y -> f c=f y *)
}

let lazy_init_constant dir id = lazy (init_constant dir id)
let lazy_logic_constant dir id = lazy (logic_constant dir id)

(* Leibniz equality on Type *)

let coq_eq_eq = lazy_init_constant ["Logic"] "eq"
let coq_eq_refl = lazy_init_constant ["Logic"] "eq_refl"
let coq_eq_ind = lazy_init_constant ["Logic"] "eq_ind"
let coq_eq_congr = lazy_init_constant ["Logic"] "f_equal"
let coq_eq_sym  = lazy_init_constant ["Logic"] "eq_sym"
let coq_eq_trans  = lazy_init_constant ["Logic"] "eq_trans"
let coq_f_equal2 = lazy_init_constant ["Logic"] "f_equal2"
let coq_eq_congr_canonical =
  lazy_init_constant ["Logic"] "f_equal_canonical_form"

let build_coq_eq_data () =
  let _ = check_required_library logic_module_name in {
  eq = Lazy.force coq_eq_eq;
  ind = Lazy.force coq_eq_ind;
  refl = Lazy.force coq_eq_refl;
  sym = Lazy.force coq_eq_sym;
  trans = Lazy.force coq_eq_trans;
  congr = Lazy.force coq_eq_congr }

let make_dirpath dir = 
  Names.make_dirpath (List.map id_of_string dir)

let lazy_init_constant_in env dir id ctx = 
  let c = init_constant_ dir id in
  let pc, ctx' = Universes.fresh_global_instance env c in
    pc, Univ.ContextSet.union ctx ctx'

let seq_ctx ma f = fun ctx ->
  let a, ctx' = ma ctx in f a ctx'
let ret_ctx a = fun ctx -> a, ctx
    
let build_coq_eq_data_in env =
  let _ = check_required_library logic_module_name in
  let f id = lazy_init_constant_in env ["Logic"] id in
  let record = 
    seq_ctx (f "eq") (fun eq ->
    seq_ctx (f "eq_refl") (fun eq_refl ->
    seq_ctx (f "eq_sym") (fun eq_sym ->
    seq_ctx (f "eq_ind") (fun eq_ind ->
    seq_ctx (f "eq_trans") (fun eq_trans ->
    seq_ctx (f "f_equal") (fun eq_congr ->
    ret_ctx {eq = eq; ind = eq_ind; refl = eq_refl; 
	     sym = eq_sym; trans = eq_trans; congr = eq_congr}))))))
  in record Univ.ContextSet.empty

let build_coq_eq () = Lazy.force coq_eq_eq
let build_coq_eq_refl () = Lazy.force coq_eq_refl
let build_coq_eq_sym () = Lazy.force coq_eq_sym
let build_coq_f_equal2 () = Lazy.force coq_f_equal2

let build_coq_inversion_eq_data () =
  let _ = check_required_library logic_module_name in {
  inv_eq = Lazy.force coq_eq_eq;
  inv_ind = Lazy.force coq_eq_ind;
  inv_congr = Lazy.force coq_eq_congr_canonical }

(* Heterogenous equality on Type *)

let coq_jmeq_eq = lazy_logic_constant ["JMeq"] "JMeq"
let coq_jmeq_refl = lazy_logic_constant ["JMeq"] "JMeq_refl"
let coq_jmeq_ind = lazy_logic_constant ["JMeq"] "JMeq_ind"
let coq_jmeq_sym  = lazy_logic_constant ["JMeq"] "JMeq_sym"
let coq_jmeq_congr  = lazy_logic_constant ["JMeq"] "JMeq_congr"
let coq_jmeq_trans  = lazy_logic_constant ["JMeq"] "JMeq_trans"
let coq_jmeq_congr_canonical =
  lazy_logic_constant ["JMeq"] "JMeq_congr_canonical_form"

let build_coq_jmeq_data () =
  let _ = check_required_library jmeq_module_name in {
  eq = Lazy.force coq_jmeq_eq;
  ind = Lazy.force coq_jmeq_ind;
  refl = Lazy.force coq_jmeq_refl;
  sym = Lazy.force coq_jmeq_sym;
  trans = Lazy.force coq_jmeq_trans;
  congr = Lazy.force coq_jmeq_congr }

let join_jmeq_types eq =
  mkLambda(Name (Id.of_string "A"),Universes.new_Type (Global.current_dirpath ()),
  mkLambda(Name (Id.of_string "x"),mkRel 1,
  mkApp (eq,[|mkRel 2;mkRel 1;mkRel 2|])))

let build_coq_inversion_jmeq_data () =
  let _ = check_required_library logic_module_name in {
  inv_eq = join_jmeq_types (Lazy.force coq_jmeq_eq);
  inv_ind = Lazy.force coq_jmeq_ind;
  inv_congr = Lazy.force coq_jmeq_congr_canonical }

(* Specif *)
let coq_sumbool  = lazy_init_constant ["Specif"] "sumbool"

let build_coq_sumbool () = Lazy.force coq_sumbool

(* Equality on Type as a Type *)
let coq_identity_eq = lazy_init_constant ["Datatypes"] "identity"
let coq_identity_refl = lazy_init_constant ["Datatypes"] "identity_refl"
let coq_identity_ind = lazy_init_constant ["Datatypes"] "identity_ind"
let coq_identity_congr = lazy_init_constant ["Logic_Type"] "identity_congr"
let coq_identity_sym = lazy_init_constant ["Logic_Type"] "identity_sym"
let coq_identity_trans = lazy_init_constant ["Logic_Type"] "identity_trans"
let coq_identity_congr_canonical = lazy_init_constant ["Logic_Type"] "identity_congr_canonical_form"

let build_coq_identity_data () =
  let _ = check_required_library datatypes_module_name in {
  eq = Lazy.force coq_identity_eq;
  ind = Lazy.force coq_identity_ind;
  refl = Lazy.force coq_identity_refl;
  sym = Lazy.force coq_identity_sym;
  trans = Lazy.force coq_identity_trans;
  congr = Lazy.force coq_identity_congr }

let build_coq_inversion_identity_data () =
  let _ = check_required_library datatypes_module_name in
  let _ = check_required_library logic_type_module_name in {
  inv_eq = Lazy.force coq_identity_eq;
  inv_ind = Lazy.force coq_identity_ind;
  inv_congr = Lazy.force coq_identity_congr_canonical }

(* Equality to true *)
let coq_eq_true_eq = lazy_init_constant ["Datatypes"] "eq_true"
let coq_eq_true_ind = lazy_init_constant ["Datatypes"] "eq_true_ind"
let coq_eq_true_congr = lazy_init_constant ["Logic"] "eq_true_congr"

let build_coq_inversion_eq_true_data () =
  let _ = check_required_library datatypes_module_name in
  let _ = check_required_library logic_module_name in {
  inv_eq = Lazy.force coq_eq_true_eq;
  inv_ind = Lazy.force coq_eq_true_ind;
  inv_congr = Lazy.force coq_eq_true_congr }

(* The False proposition *)
let coq_False  = lazy_init_constant ["Logic"] "False"

(* The True proposition and its unique proof *)
let coq_True   = lazy_init_constant ["Logic"] "True"
let coq_I      = lazy_init_constant ["Logic"] "I"

(* Connectives *)
let coq_not = lazy_init_constant ["Logic"] "not"
let coq_and = lazy_init_constant ["Logic"] "and"
let coq_conj = lazy_init_constant ["Logic"] "conj"
let coq_or = lazy_init_constant ["Logic"] "or"
let coq_ex = lazy_init_constant ["Logic"] "ex"
let coq_iff = lazy_init_constant ["Logic"] "iff"

let coq_iff_left_proj  = lazy_init_constant ["Logic"] "proj1"
let coq_iff_right_proj = lazy_init_constant ["Logic"] "proj2"

(* Runtime part *)
let build_coq_True ()  = Lazy.force coq_True
let build_coq_I ()     = Lazy.force coq_I

let build_coq_False () = Lazy.force coq_False
let build_coq_not ()   = Lazy.force coq_not
let build_coq_and ()   = Lazy.force coq_and
let build_coq_conj ()  = Lazy.force coq_conj
let build_coq_or ()    = Lazy.force coq_or
let build_coq_ex ()    = Lazy.force coq_ex
let build_coq_iff ()   = Lazy.force coq_iff

let build_coq_iff_left_proj ()  = Lazy.force coq_iff_left_proj
let build_coq_iff_right_proj () = Lazy.force coq_iff_right_proj


(* The following is less readable but does not depend on parsing *)
let coq_eq_ref      = lazy (init_reference ["Logic"] "eq")
let coq_identity_ref = lazy (init_reference ["Datatypes"] "identity")
let coq_jmeq_ref     = lazy (gen_reference "Coqlib" ["Logic";"JMeq"] "JMeq")
let coq_eq_true_ref = lazy (gen_reference "Coqlib" ["Init";"Datatypes"] "eq_true")
let coq_existS_ref  = lazy (anomaly (Pp.str "use coq_existT_ref"))
let coq_existT_ref  = lazy (init_reference ["Specif"] "existT")
let coq_exist_ref  = lazy (init_reference ["Specif"] "exist")
let coq_not_ref     = lazy (init_reference ["Logic"] "not")
let coq_False_ref   = lazy (init_reference ["Logic"] "False")
let coq_sumbool_ref = lazy (init_reference ["Specif"] "sumbool")
let coq_sig_ref = lazy (init_reference ["Specif"] "sig")
let coq_or_ref     = lazy (init_reference ["Logic"] "or")
let coq_iff_ref    = lazy (init_reference ["Logic"] "iff")



==> anc/HoTT/coq-HoTT/interp/coqlib.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Globnames
open Nametab
open Term
open Pattern
open Util

(** This module collects the global references, constructions and
    patterns of the standard library used in ocaml files *)

(** {6 ... } *)
(** [find_reference caller_message [dir;subdir;...] s] returns a global
   reference to the name dir.subdir.(...).s; the corresponding module
   must have been required or in the process of being compiled so that
   it must be used lazyly; it raises an anomaly with the given message
   if not found *)

type message = string

val find_reference : message -> string list -> string -> global_reference

(** [coq_reference caller_message [dir;subdir;...] s] returns a
   global reference to the name Coq.dir.subdir.(...).s *)

val coq_reference : message -> string list -> string -> global_reference

(** idem but return a term *)

val coq_constant : message -> string list -> string -> constr

(** Synonyms of [coq_constant] and [coq_reference] *)

val gen_constant : message -> string list -> string -> constr
val gen_reference :  message -> string list -> string -> global_reference

(** Search in several modules (not prefixed by "Coq") *)
val gen_constant_in_modules : string->string list list-> string -> constr
val arith_modules : string list list
val zarith_base_modules : string list list
val init_modules : string list list

(** For tactics/commands requiring vernacular libraries *)
val check_required_library : string list -> unit

(** {6 Global references } *)

(** Modules *)
val logic_module : DirPath.t
val logic_type_module : DirPath.t
val jmeq_module : DirPath.t

val datatypes_module_name : string list
val logic_module_name : string list

(** Natural numbers *)
val nat_path : full_path
val glob_nat : global_reference
val path_of_O : constructor
val path_of_S : constructor
val glob_O : global_reference
val glob_S : global_reference

(** Booleans *)
val glob_bool : global_reference
val path_of_true : constructor
val path_of_false : constructor
val glob_true : global_reference
val glob_false : global_reference


(** Equality *)
val glob_eq : global_reference
val glob_identity : global_reference
val glob_jmeq : global_reference

(** {6 ... } *)
(** Constructions and patterns related to Coq initial state are unknown
   at compile time. Therefore, we can only provide methods to build
   them at runtime. This is the purpose of the [constr delayed] and
   [constr_pattern delayed] types. Objects of this time needs to be
   forced with [delayed_force] to get the actual constr or pattern 
   at runtime. *)

type coq_bool_data = {
  andb : constr;
  andb_prop : constr;
  andb_true_intro : constr}
val build_bool_type : coq_bool_data delayed

(** {6 For Equality tactics } *)
type coq_sigma_data = {
  proj1 : constr;
  proj2 : constr;
  elim  : constr;
  intro : constr;
  typ   : constr }

val build_sigma_set : coq_sigma_data delayed
val build_sigma_type : coq_sigma_data delayed
val build_sigma : coq_sigma_data delayed

(** Non-dependent pairs in Set from Datatypes *)
val build_prod : coq_sigma_data delayed

type coq_eq_data = {
  eq   : constr;
  ind  : constr;
  refl : constr;
  sym  : constr;
  trans: constr;
  congr: constr }

val build_coq_eq_data : coq_eq_data delayed
val build_coq_eq_data_in : Environ.env -> coq_eq_data Univ.in_universe_context_set

val build_coq_identity_data : coq_eq_data delayed
val build_coq_jmeq_data : coq_eq_data delayed

val build_coq_eq       : constr delayed (** = [(build_coq_eq_data()).eq] *)
val build_coq_eq_refl  : constr delayed (** = [(build_coq_eq_data()).refl] *)
val build_coq_eq_sym   : constr delayed (** = [(build_coq_eq_data()).sym] *)
val build_coq_f_equal2 : constr delayed

(** Data needed for discriminate and injection *)

type coq_inversion_data = {
  inv_eq   : constr; (** : forall params, args -> Prop *)
  inv_ind  : constr; (** : forall params P (H : P params) args, eq params args 
			 ->  P args *)
  inv_congr: constr  (** : forall params B (f:t->B) args, eq params args -> 
			 f params = f args *)
}

val build_coq_inversion_eq_data : coq_inversion_data delayed
val build_coq_inversion_identity_data : coq_inversion_data delayed
val build_coq_inversion_jmeq_data : coq_inversion_data delayed
val build_coq_inversion_eq_true_data : coq_inversion_data delayed

(** Specif *)
val build_coq_sumbool : constr delayed

(** {6 ... } *)
(** Connectives 
   The False proposition *)
val build_coq_False : constr delayed

(** The True proposition and its unique proof *)
val build_coq_True : constr delayed
val build_coq_I : constr delayed

(** Negation *)
val build_coq_not : constr delayed

(** Conjunction *)
val build_coq_and : constr delayed
val build_coq_conj : constr delayed
val build_coq_iff : constr delayed

val build_coq_iff_left_proj : constr delayed
val build_coq_iff_right_proj : constr delayed

(** Disjunction *)
val build_coq_or : constr delayed

(** Existential quantifier *)
val build_coq_ex : constr delayed

val coq_eq_ref : global_reference lazy_t
val coq_identity_ref : global_reference lazy_t
val coq_jmeq_ref : global_reference lazy_t
val coq_eq_true_ref : global_reference lazy_t
val coq_existS_ref : global_reference lazy_t
val coq_existT_ref : global_reference lazy_t
val coq_exist_ref : global_reference lazy_t
val coq_not_ref : global_reference lazy_t
val coq_False_ref : global_reference lazy_t
val coq_sumbool_ref : global_reference lazy_t
val coq_sig_ref : global_reference lazy_t

val coq_or_ref : global_reference lazy_t
val coq_iff_ref : global_reference lazy_t


==> anc/HoTT/coq-HoTT/interp/doc.tex <==

\newpage
\section*{The interpretation of Coq front abstract syntax of terms}

\ocwsection \label{interp}
This chapter describes the translation from \Coq\ context-dependent
front abstract syntax of terms (\verb=front=) to and from the
context-free, untyped, globalized form of constructions (\verb=glob_constr=).

The modules translating back and forth the front abstract syntax are
organized as follows.

\bigskip
\begin{center}\epsfig{file=interp.dep.ps}\end{center}


==> anc/HoTT/coq-HoTT/interp/dumpglob.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util

(* Dump of globalization (to be used by coqdoc) *)

let glob_file = ref Pervasives.stdout

let open_glob_file f =
  glob_file := Pervasives.open_out f

let close_glob_file () =
  Pervasives.close_out !glob_file

type glob_output_t =
    | NoGlob
    | StdOut
    | MultFiles
    | File of string

let glob_output = ref NoGlob

let dump () = !glob_output != NoGlob

let noglob () = glob_output := NoGlob

let dump_to_stdout () = glob_output := StdOut; glob_file := Pervasives.stdout

let dump_to_dotglob f = glob_output := MultFiles

let dump_into_file f = glob_output := File f; open_glob_file f

let dump_string s =
  if dump () then Pervasives.output_string !glob_file s

let start_dump_glob vfile =
  match !glob_output with
  | MultFiles ->
      open_glob_file (Filename.chop_extension vfile ^ ".glob");
      output_string !glob_file "DIGEST ";
      output_string !glob_file (Digest.to_hex (Digest.file vfile));
      output_char !glob_file '\n'
  | File f ->
      open_glob_file f;
      output_string !glob_file "DIGEST NO\n"
  | NoGlob | StdOut ->
      ()

let end_dump_glob () =
  match !glob_output with
  | MultFiles | File _ -> close_glob_file ()
  | NoGlob | StdOut -> ()

let previous_state = ref MultFiles
let pause () = previous_state := !glob_output; glob_output := NoGlob
let continue () = glob_output := !previous_state

open Decl_kinds

let type_of_logical_kind = function
  | IsDefinition def ->
      (match def with
      | Definition -> "def"
      | Coercion -> "coe"
      | SubClass -> "subclass"
      | CanonicalStructure -> "canonstruc"
      | Example -> "ex"
      | Fixpoint -> "def"
      | CoFixpoint -> "def"
      | Scheme -> "scheme"
      | StructureComponent -> "proj"
      | IdentityCoercion -> "coe"
      | Instance -> "inst"
      | Method -> "meth")
  | IsAssumption a ->
      (match a with
      | Definitional -> "defax"
      | Logical -> "prfax"
      | Conjectural -> "prfax")
  | IsProof th ->
      (match th with
      | Theorem
      | Lemma
      | Fact
      | Remark
      | Property
      | Proposition
      | Corollary -> "thm")

let type_of_global_ref gr =
  if Typeclasses.is_class gr then
    "class"
  else
    match gr with
    | Globnames.ConstRef cst ->
	type_of_logical_kind (Decls.constant_kind cst)
    | Globnames.VarRef v ->
	"var" ^ type_of_logical_kind (Decls.variable_kind v)
    | Globnames.IndRef ind ->
	let (mib,oib) = Inductive.lookup_mind_specif (Global.env ()) ind in
	  if mib.Declarations.mind_record then
	    if mib.Declarations.mind_finite then "rec"
	    else "corec"
	  else if mib.Declarations.mind_finite then "ind"
	  else "coind"
    | Globnames.ConstructRef _ -> "constr"

let remove_sections dir =
  if Libnames.is_dirpath_prefix_of dir (Lib.cwd ()) then
    (* Not yet (fully) discharged *)
    Libnames.pop_dirpath_n (Lib.sections_depth ()) (Lib.cwd ())
  else
    (* Theorem/Lemma outside its outer section of definition *)
    dir

let interval loc =
  let loc1,loc2 = Loc.unloc loc in
  loc1, loc2-1

let dump_ref loc filepath modpath ident ty =
  let bl,el = interval loc in
  dump_string (Printf.sprintf "R%d:%d %s %s %s %s\n"
		  bl el filepath modpath ident ty)

let add_glob_gen loc sp lib_dp ty =
  if dump () then
    let mod_dp,id = Libnames.repr_path sp in
    let mod_dp = remove_sections mod_dp in
    let mod_dp_trunc = Libnames.drop_dirpath_prefix lib_dp mod_dp in
    let filepath = Names.DirPath.to_string lib_dp in
    let modpath = Names.DirPath.to_string mod_dp_trunc in
    let ident = Names.Id.to_string id in
      dump_ref loc filepath modpath ident ty

let add_glob loc ref =
  if dump () && not (Loc.is_ghost loc) then
    let sp = Nametab.path_of_global ref in
    let lib_dp = Lib.library_part ref in
    let ty = type_of_global_ref ref in
      add_glob_gen loc sp lib_dp ty

let mp_of_kn kn =
  let mp,sec,l = Names.repr_kn kn in
    Names.MPdot (mp,l)

let add_glob_kn loc kn =
  if dump () && not (Loc.is_ghost loc) then
    let sp = Nametab.path_of_syndef kn in
    let lib_dp = Lib.dp_of_mp (mp_of_kn kn) in
      add_glob_gen loc sp lib_dp "syndef"

let dump_binding loc id = ()

let dump_definition (loc, id) sec s =
  let bl,el = interval loc in
  dump_string (Printf.sprintf "%s %d:%d %s %s\n" s bl el
			(Names.DirPath.to_string (Lib.current_dirpath sec)) (Names.Id.to_string id))

let dump_reference loc modpath ident ty =
  let bl,el = interval loc in
  dump_string (Printf.sprintf "R%d:%d %s %s %s %s\n"
		  bl el (Names.DirPath.to_string (Lib.library_dp ())) modpath ident ty)

let dump_constraint ((loc, n), _, _) sec ty =
  match n with
    | Names.Name id -> dump_definition (loc, id) sec ty
    | Names.Anonymous -> ()

let dump_modref loc mp ty =
  if dump () then
    let (dp, l) = Lib.split_modpath mp in
    let l = if List.is_empty l then l else List.drop_last l in
    let fp = Names.DirPath.to_string dp in
    let mp = Names.DirPath.to_string (Names.DirPath.make l) in
    let bl,el = interval loc in
      dump_string (Printf.sprintf "R%d:%d %s %s %s %s\n"
		      bl el fp mp "<>" ty)

let dump_moddef loc mp ty =
  if dump () then
    let bl,el = interval loc in
    let (dp, l) = Lib.split_modpath mp in
    let mp = Names.DirPath.to_string (Names.DirPath.make l) in
      dump_string (Printf.sprintf "%s %d:%d %s %s\n" ty bl el "<>" mp)

let dump_libref loc dp ty =
  let bl,el = interval loc in
  dump_string (Printf.sprintf "R%d:%d %s <> <> %s\n"
		  bl el (Names.DirPath.to_string dp) ty)

let cook_notation df sc =
  (* We encode notations so that they are space-free and still human-readable *)
  (* - all spaces are replaced by _                                           *)
  (* - all _ denoting a non-terminal symbol are replaced by x                 *)
  (* - all terminal tokens are surrounded by single quotes, including '_'     *)
  (*   which already denotes terminal _                                       *)
  (* - all single quotes in terminal tokens are doubled                       *)
  (* - characters < 32 are represented by '^A, '^B, '^C, etc                  *)
  (* The output is decoded in function Index.prepare_entry of coqdoc          *)
  let ntn = String.make (String.length df * 3) '_' in
  let j = ref 0 in
  let l = String.length df - 1 in
  let i = ref 0 in
  while !i <= l do
    assert (df.[!i] != ' ');
    if df.[!i] == '_' && (Int.equal !i l || df.[!i+1] == ' ') then
      (* Next token is a non-terminal *)
      (ntn.[!j] <- 'x'; incr j; incr i)
    else begin
      (* Next token is a terminal *)
      ntn.[!j] <- '\''; incr j;
      while !i <= l && df.[!i] != ' ' do
	if df.[!i] < ' ' then
	  let c = char_of_int (int_of_char 'A' + int_of_char df.[!i] - 1) in
	  (String.blit ("'^" ^ String.make 1 c) 0 ntn !j 3; j := !j+3; incr i)
	else begin
	  if df.[!i] == '\'' then (ntn.[!j] <- '\''; incr j);
	  ntn.[!j] <- df.[!i]; incr j; incr i
	end
      done;
      ntn.[!j] <- '\''; incr j
    end;
    if !i <= l then (ntn.[!j] <- '_'; incr j; incr i)
  done;
  let df = String.sub ntn 0 !j in
  match sc with Some sc -> ":" ^ sc ^ ":" ^ df | _ -> "::" ^ df

let dump_notation (loc,(df,_)) sc sec =
  (* We dump the location of the opening '"' *)
  dump_string (Printf.sprintf "not %d %s %s\n" (fst (Loc.unloc loc))
    (Names.DirPath.to_string (Lib.current_dirpath sec)) (cook_notation df sc))

let dump_notation_location posl df (((path,secpath),_),sc) =
  if dump () then
    let path = Names.DirPath.to_string path in
    let secpath = Names.DirPath.to_string secpath in
    let df = cook_notation df sc in
    List.iter (fun (bl,el) ->
      dump_string(Printf.sprintf "R%d:%d %s %s %s not\n" bl el path secpath df))
      posl


==> anc/HoTT/coq-HoTT/interp/dumpglob.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val open_glob_file : string -> unit
val close_glob_file : unit -> unit

val start_dump_glob : string -> unit
val end_dump_glob : unit -> unit

val dump : unit -> bool

val noglob : unit -> unit
val dump_to_stdout : unit -> unit
val dump_into_file : string -> unit
val dump_to_dotglob : unit -> unit

val pause : unit -> unit
val continue : unit -> unit

val add_glob : Loc.t -> Globnames.global_reference -> unit
val add_glob_kn : Loc.t -> Names.kernel_name -> unit

val dump_definition : Loc.t * Names.Id.t -> bool -> string -> unit
val dump_moddef : Loc.t -> Names.module_path -> string -> unit
val dump_modref  : Loc.t -> Names.module_path -> string -> unit
val dump_reference  : Loc.t -> string -> string -> string -> unit
val dump_libref : Loc.t -> Names.DirPath.t -> string -> unit
val dump_notation_location : (int * int) list -> Constrexpr.notation ->
  (Notation.notation_location * Notation_term.scope_name option) -> unit
val dump_binding : Loc.t -> Names.Id.Set.elt -> unit
val dump_notation :
  Loc.t * (Constrexpr.notation * Notation.notation_location) ->
  Notation_term.scope_name option -> bool -> unit
val dump_constraint :
  Constrexpr.typeclass_constraint -> bool -> string -> unit

val dump_string : string -> unit



==> anc/HoTT/coq-HoTT/interp/genarg.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Glob_term
open Constrexpr
open Misctypes

type argument_type =
  (* Basic types *)
  | BoolArgType
  | IntArgType
  | IntOrVarArgType
  | StringArgType
  | PreIdentArgType
  | IntroPatternArgType
  | IdentArgType of bool
  | VarArgType
  | RefArgType
  (* Specific types *)
  | SortArgType
  | ConstrArgType
  | ConstrMayEvalArgType
  | QuantHypArgType
  | OpenConstrArgType of bool
  | ConstrWithBindingsArgType
  | BindingsArgType
  | RedExprArgType
  | List0ArgType of argument_type
  | List1ArgType of argument_type
  | OptArgType of argument_type
  | PairArgType of argument_type * argument_type
  | ExtraArgType of string

let rec argument_type_eq arg1 arg2 = match arg1, arg2 with
| BoolArgType, BoolArgType -> true
| IntArgType, IntArgType -> true
| IntOrVarArgType, IntOrVarArgType -> true
| StringArgType, StringArgType -> true
| PreIdentArgType, PreIdentArgType -> true
| IntroPatternArgType, IntroPatternArgType -> true
| IdentArgType b1, IdentArgType b2 -> (b1 : bool) == b2
| VarArgType, VarArgType -> true
| RefArgType, RefArgType -> true
| SortArgType, SortArgType -> true
| ConstrArgType, ConstrArgType -> true
| ConstrMayEvalArgType, ConstrMayEvalArgType -> true
| QuantHypArgType, QuantHypArgType -> true
| OpenConstrArgType b1, OpenConstrArgType b2 -> (b1 : bool) == b2
| ConstrWithBindingsArgType, ConstrWithBindingsArgType -> true
| BindingsArgType, BindingsArgType -> true
| RedExprArgType, RedExprArgType -> true
| List0ArgType arg1, List0ArgType arg2 -> argument_type_eq arg1 arg2
| List1ArgType arg1, List1ArgType arg2 -> argument_type_eq arg1 arg2
| OptArgType arg1, OptArgType arg2 -> argument_type_eq arg1 arg2
| PairArgType (arg1l, arg1r), PairArgType (arg2l, arg2r) ->
  argument_type_eq arg1l arg2l && argument_type_eq arg1r arg2r
| ExtraArgType s1, ExtraArgType s2 -> CString.equal s1 s2
| _ -> false

let loc_of_or_by_notation f = function
  | AN c -> f c
  | ByNotation (loc,s,_) -> loc

type glob_constr_and_expr = glob_constr * constr_expr option
type open_constr_expr = unit * constr_expr
type open_glob_constr = unit * glob_constr_and_expr

type glob_constr_pattern_and_expr = glob_constr_and_expr * Pattern.constr_pattern

(* Dynamics but tagged by a type expression *)

type 'a generic_argument = argument_type * Obj.t

type rlevel
type glevel
type tlevel

let rawwit_bool = BoolArgType
let globwit_bool = BoolArgType
let wit_bool = BoolArgType

let rawwit_int = IntArgType
let globwit_int = IntArgType
let wit_int = IntArgType

let rawwit_int_or_var = IntOrVarArgType
let globwit_int_or_var = IntOrVarArgType
let wit_int_or_var = IntOrVarArgType

let rawwit_string = StringArgType
let globwit_string = StringArgType
let wit_string = StringArgType

let rawwit_pre_ident = PreIdentArgType
let globwit_pre_ident = PreIdentArgType
let wit_pre_ident = PreIdentArgType

let rawwit_intro_pattern = IntroPatternArgType
let globwit_intro_pattern = IntroPatternArgType
let wit_intro_pattern = IntroPatternArgType

let rawwit_ident_gen b = IdentArgType b
let globwit_ident_gen b = IdentArgType b
let wit_ident_gen b = IdentArgType b

let rawwit_ident = rawwit_ident_gen true
let globwit_ident = globwit_ident_gen true
let wit_ident = wit_ident_gen true

let rawwit_pattern_ident = rawwit_ident_gen false
let globwit_pattern_ident = globwit_ident_gen false
let wit_pattern_ident = wit_ident_gen false

let rawwit_var = VarArgType
let globwit_var = VarArgType
let wit_var = VarArgType

let rawwit_ref = RefArgType
let globwit_ref = RefArgType
let wit_ref = RefArgType

let rawwit_quant_hyp = QuantHypArgType
let globwit_quant_hyp = QuantHypArgType
let wit_quant_hyp = QuantHypArgType

let rawwit_sort = SortArgType
let globwit_sort = SortArgType
let wit_sort = SortArgType

let rawwit_constr = ConstrArgType
let globwit_constr = ConstrArgType
let wit_constr = ConstrArgType

let rawwit_constr_may_eval = ConstrMayEvalArgType
let globwit_constr_may_eval = ConstrMayEvalArgType
let wit_constr_may_eval = ConstrMayEvalArgType

let rawwit_open_constr_gen b = OpenConstrArgType b
let globwit_open_constr_gen b = OpenConstrArgType b
let wit_open_constr_gen b = OpenConstrArgType b

let rawwit_open_constr = rawwit_open_constr_gen false
let globwit_open_constr = globwit_open_constr_gen false
let wit_open_constr = wit_open_constr_gen false

let rawwit_casted_open_constr = rawwit_open_constr_gen true
let globwit_casted_open_constr = globwit_open_constr_gen true
let wit_casted_open_constr = wit_open_constr_gen true

let rawwit_constr_with_bindings = ConstrWithBindingsArgType
let globwit_constr_with_bindings = ConstrWithBindingsArgType
let wit_constr_with_bindings = ConstrWithBindingsArgType

let rawwit_bindings = BindingsArgType
let globwit_bindings = BindingsArgType
let wit_bindings = BindingsArgType

let rawwit_red_expr = RedExprArgType
let globwit_red_expr = RedExprArgType
let wit_red_expr = RedExprArgType

let wit_list0 t = List0ArgType t

let wit_list1 t = List1ArgType t

let wit_opt t = OptArgType t

let wit_pair t1 t2 = PairArgType (t1,t2)

let in_gen t o = (t,Obj.repr o)
let out_gen t (t',o) = if argument_type_eq t t' then Obj.magic o else failwith "out_gen"
let genarg_tag (s,_) = s

let fold_list0 f = function
  | (List0ArgType t, l) ->
      List.fold_right (fun x -> f (in_gen t x)) (Obj.magic l)
  | _ -> failwith "Genarg: not a list0"

let fold_list1 f = function
  | (List1ArgType t, l) ->
      List.fold_right (fun x -> f (in_gen t x)) (Obj.magic l)
  | _ -> failwith "Genarg: not a list1"

let fold_opt f a = function
  | (OptArgType t, l) ->
      (match Obj.magic l with
	| None -> a
	| Some x -> f (in_gen t x))
  | _ -> failwith "Genarg: not a opt"

let fold_pair f = function
  | (PairArgType (t1,t2), l) ->
      let (x1,x2) = Obj.magic l in
      f (in_gen t1 x1) (in_gen t2 x2)
  | _ -> failwith "Genarg: not a pair"

let app_list0 f = function
  | (List0ArgType t as u, l) ->
      let o = Obj.magic l in
      (u, Obj.repr (List.map (fun x -> out_gen t (f (in_gen t x))) o))
  | _ -> failwith "Genarg: not a list0"

let app_list1 f = function
  | (List1ArgType t as u, l) ->
      let o = Obj.magic l in
      (u, Obj.repr (List.map (fun x -> out_gen t (f (in_gen t x))) o))
  | _ -> failwith "Genarg: not a list1"

let app_opt f = function
  | (OptArgType t as u, l) ->
      let o = Obj.magic l in
      (u, Obj.repr (Option.map (fun x -> out_gen t (f (in_gen t x))) o))
  | _ -> failwith "Genarg: not an opt"

let app_pair f1 f2 = function
  | (PairArgType (t1,t2) as u, l) ->
      let (o1,o2) = Obj.magic l in
      let o1 = out_gen t1 (f1 (in_gen t1 o1)) in
      let o2 = out_gen t2 (f2 (in_gen t2 o2)) in
      (u, Obj.repr (o1,o2))
  | _ -> failwith "Genarg: not a pair"

let unquote x = x

type an_arg_of_this_type = Obj.t

let in_generic t x = (t, Obj.repr x)

let dyntab = ref ([] : (string * glevel generic_argument option) list)

type ('a,'b) abstract_argument_type = argument_type

let create_arg v s =
  if List.mem_assoc s !dyntab then
    Errors.anomaly ~label:"Genarg.create" (str ("already declared generic argument " ^ s));
  let t = ExtraArgType s in
  dyntab := (s,Option.map (in_gen t) v) :: !dyntab;
  (t,t,t)

let exists_argtype s = List.mem_assoc s !dyntab

let default_empty_argtype_value s = List.assoc s !dyntab

let default_empty_value t =
  let rec aux = function
  | List0ArgType _ -> Some (in_gen t [])
  | OptArgType _ -> Some (in_gen t None)
  | PairArgType(t1,t2) ->
      (match aux t1, aux t2 with
      | Some (_,v1), Some (_,v2) -> Some (in_gen t (v1,v2))
      | _ -> None)
  | ExtraArgType s -> default_empty_argtype_value s
  | _ -> None in
  match aux t with
  | Some v -> Some (out_gen t v)
  | None -> None


==> anc/HoTT/coq-HoTT/interp/genarg.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Libnames
open Globnames
open Glob_term
open Genredexpr
open Pattern
open Constrexpr
open Term
open Evd
open Misctypes

val loc_of_or_by_notation : ('a -> Loc.t) -> 'a or_by_notation -> Loc.t

(** In globalize tactics, we need to keep the initial [constr_expr] to recompute
   in the environment by the effective calls to Intro, Inversion, etc 
   The [constr_expr] field is [None] in TacDef though *)
type glob_constr_and_expr = glob_constr * constr_expr option

type open_constr_expr = unit * constr_expr
type open_glob_constr = unit * glob_constr_and_expr

type glob_constr_pattern_and_expr = glob_constr_and_expr * constr_pattern

(** The route of a generic argument, from parsing to evaluation.
In the following diagram, "object" can be tactic_expr, constr, tactic_arg, etc.

{% \begin{%}verbatim{% }%}
             parsing          in_raw                            out_raw
   char stream ---> raw_object ---> raw_object generic_argument -------+
                          encapsulation                          decaps|
                                                                       |
                                                                       V
                                                                   raw_object
                                                                       |
                                                         globalization |
                                                                       V
                                                                   glob_object
                                                                       |
                                                                encaps |
                                                               in_glob |
                                                                       V
                                                           glob_object generic_argument
                                                                       |
          out                          in                     out_glob |
  object <--- object generic_argument <--- object <--- glob_object <---+
    |   decaps                       encaps      interp           decaps
    |
    V
effective use
{% \end{%}verbatim{% }%}

To distinguish between the uninterpreted (raw), globalized and
interpreted worlds, we annotate the type [generic_argument] by a
phantom argument which is either [constr_expr], [glob_constr] or
[constr].

Transformation for each type :
{% \begin{%}verbatim{% }%}
tag                            raw open type            cooked closed type

BoolArgType                    bool                      bool
IntArgType                     int                       int
IntOrVarArgType                int or_var                int
StringArgType                  string (parsed w/ "")     string
PreIdentArgType                string (parsed w/o "")    (vernac only)
IdentArgType true              identifier                identifier
IdentArgType false             identifier (pattern_ident) identifier
IntroPatternArgType            intro_pattern_expr        intro_pattern_expr
VarArgType                     identifier located        identifier
RefArgType                     reference                 global_reference
QuantHypArgType                quantified_hypothesis     quantified_hypothesis
ConstrArgType                  constr_expr               constr
ConstrMayEvalArgType           constr_expr may_eval      constr
OpenConstrArgType              open_constr_expr          open_constr
ConstrWithBindingsArgType      constr_expr with_bindings constr with_bindings
BindingsArgType                constr_expr bindings      constr bindings
List0ArgType of argument_type
List1ArgType of argument_type
OptArgType of argument_type
ExtraArgType of string         '_a                      '_b
{% \end{%}verbatim{% }%}
*)

(** All of [rlevel], [glevel] and [tlevel] must be non convertible
   to ensure the injectivity of the type inference from type
   ['co generic_argument] to [('a,'co) abstract_argument_type];
   this guarantees that, for 'co fixed, the type of
   out_gen is monomorphic over 'a, hence type-safe
*)

type rlevel
type glevel
type tlevel

type ('a,'co) abstract_argument_type

val rawwit_bool : (bool,rlevel) abstract_argument_type
val globwit_bool : (bool,glevel) abstract_argument_type
val wit_bool : (bool,tlevel) abstract_argument_type

val rawwit_int : (int,rlevel) abstract_argument_type
val globwit_int : (int,glevel) abstract_argument_type
val wit_int : (int,tlevel) abstract_argument_type

val rawwit_int_or_var : (int or_var,rlevel) abstract_argument_type
val globwit_int_or_var : (int or_var,glevel) abstract_argument_type
val wit_int_or_var : (int or_var,tlevel) abstract_argument_type

val rawwit_string : (string,rlevel) abstract_argument_type
val globwit_string : (string,glevel) abstract_argument_type

val wit_string : (string,tlevel) abstract_argument_type

val rawwit_pre_ident : (string,rlevel) abstract_argument_type
val globwit_pre_ident : (string,glevel) abstract_argument_type
val wit_pre_ident : (string,tlevel) abstract_argument_type

val rawwit_intro_pattern : (intro_pattern_expr located,rlevel) abstract_argument_type
val globwit_intro_pattern : (intro_pattern_expr located,glevel) abstract_argument_type
val wit_intro_pattern : (intro_pattern_expr located,tlevel) abstract_argument_type

val rawwit_ident : (Id.t,rlevel) abstract_argument_type
val globwit_ident : (Id.t,glevel) abstract_argument_type
val wit_ident : (Id.t,tlevel) abstract_argument_type

val rawwit_pattern_ident : (Id.t,rlevel) abstract_argument_type
val globwit_pattern_ident : (Id.t,glevel) abstract_argument_type
val wit_pattern_ident : (Id.t,tlevel) abstract_argument_type

val rawwit_ident_gen : bool -> (Id.t,rlevel) abstract_argument_type
val globwit_ident_gen : bool -> (Id.t,glevel) abstract_argument_type
val wit_ident_gen : bool -> (Id.t,tlevel) abstract_argument_type

val rawwit_var : (Id.t located,rlevel) abstract_argument_type
val globwit_var : (Id.t located,glevel) abstract_argument_type
val wit_var : (Id.t,tlevel) abstract_argument_type

val rawwit_ref : (reference,rlevel) abstract_argument_type
val globwit_ref : (global_reference located or_var,glevel) abstract_argument_type
val wit_ref : (global_reference,tlevel) abstract_argument_type

val rawwit_quant_hyp : (quantified_hypothesis,rlevel) abstract_argument_type
val globwit_quant_hyp : (quantified_hypothesis,glevel) abstract_argument_type
val wit_quant_hyp : (quantified_hypothesis,tlevel) abstract_argument_type

val rawwit_sort : (glob_sort,rlevel) abstract_argument_type
val globwit_sort : (glob_sort,glevel) abstract_argument_type
val wit_sort : (sorts,tlevel) abstract_argument_type

val rawwit_constr : (constr_expr,rlevel) abstract_argument_type
val globwit_constr : (glob_constr_and_expr,glevel) abstract_argument_type
val wit_constr : (constr,tlevel) abstract_argument_type

val rawwit_constr_may_eval : ((constr_expr,reference or_by_notation,constr_expr) may_eval,rlevel) abstract_argument_type
val globwit_constr_may_eval : ((glob_constr_and_expr,evaluable_global_reference and_short_name or_var,glob_constr_pattern_and_expr) may_eval,glevel) abstract_argument_type
val wit_constr_may_eval : (constr,tlevel) abstract_argument_type

val rawwit_open_constr_gen : bool -> (open_constr_expr,rlevel) abstract_argument_type
val globwit_open_constr_gen : bool -> (open_glob_constr,glevel) abstract_argument_type
val wit_open_constr_gen : bool -> (open_constr,tlevel) abstract_argument_type

val rawwit_open_constr : (open_constr_expr,rlevel) abstract_argument_type
val globwit_open_constr : (open_glob_constr,glevel) abstract_argument_type
val wit_open_constr : (open_constr,tlevel) abstract_argument_type

val rawwit_casted_open_constr : (open_constr_expr,rlevel) abstract_argument_type
val globwit_casted_open_constr : (open_glob_constr,glevel) abstract_argument_type
val wit_casted_open_constr : (open_constr,tlevel) abstract_argument_type

val rawwit_constr_with_bindings : (constr_expr with_bindings,rlevel) abstract_argument_type
val globwit_constr_with_bindings : (glob_constr_and_expr with_bindings,glevel) abstract_argument_type
val wit_constr_with_bindings : (constr with_bindings sigma,tlevel) abstract_argument_type

val rawwit_bindings : (constr_expr bindings,rlevel) abstract_argument_type
val globwit_bindings : (glob_constr_and_expr bindings,glevel) abstract_argument_type
val wit_bindings : (constr bindings sigma,tlevel) abstract_argument_type

val rawwit_red_expr : ((constr_expr,reference or_by_notation,constr_expr) red_expr_gen,rlevel) abstract_argument_type
val globwit_red_expr : ((glob_constr_and_expr,evaluable_global_reference and_short_name or_var,glob_constr_pattern_and_expr) red_expr_gen,glevel) abstract_argument_type
val wit_red_expr : ((constr,evaluable_global_reference,constr_pattern) red_expr_gen,tlevel) abstract_argument_type

val wit_list0 :
  ('a,'co) abstract_argument_type -> ('a list,'co) abstract_argument_type

val wit_list1 :
  ('a,'co) abstract_argument_type -> ('a list,'co) abstract_argument_type

val wit_opt :
  ('a,'co) abstract_argument_type -> ('a option,'co) abstract_argument_type

val wit_pair :
  ('a,'co) abstract_argument_type ->
  ('b,'co) abstract_argument_type ->
      ('a * 'b,'co) abstract_argument_type

(** ['a generic_argument] = (Sigma t:type. t[[constr/'a]]) *)
type 'a generic_argument

val fold_list0 :
 ('a generic_argument -> 'c -> 'c) -> 'a generic_argument -> 'c -> 'c

val fold_list1 :
 ('a generic_argument -> 'c -> 'c) -> 'a generic_argument -> 'c -> 'c

val fold_opt :
 ('a generic_argument -> 'c) -> 'c -> 'a generic_argument -> 'c

val fold_pair :
 ('a generic_argument -> 'a generic_argument -> 'c) ->
      'a generic_argument -> 'c

(** [app_list0] fails if applied to an argument not of tag [List0 t]
    for some [t]; it's the responsability of the caller to ensure it *)

val app_list0 : ('a generic_argument -> 'b generic_argument) ->
'a generic_argument -> 'b generic_argument

val app_list1 : ('a generic_argument -> 'b generic_argument) ->
'a generic_argument -> 'b generic_argument

val app_opt : ('a generic_argument -> 'b generic_argument) ->
'a generic_argument -> 'b generic_argument

val app_pair :
  ('a generic_argument -> 'b generic_argument) ->
      ('a generic_argument -> 'b generic_argument)
   -> 'a generic_argument -> 'b generic_argument

(** create a new generic type of argument: force to associate
   unique ML types at each of the three levels *)
val create_arg : 'rawa option ->
    string ->
      ('a,tlevel) abstract_argument_type
      * ('globa,glevel) abstract_argument_type
      * ('rawa,rlevel) abstract_argument_type

val exists_argtype : string -> bool

type argument_type =
  (** Basic types *)
  | BoolArgType
  | IntArgType
  | IntOrVarArgType
  | StringArgType
  | PreIdentArgType
  | IntroPatternArgType
  | IdentArgType of bool
  | VarArgType
  | RefArgType
  (** Specific types *)
  | SortArgType
  | ConstrArgType
  | ConstrMayEvalArgType
  | QuantHypArgType
  | OpenConstrArgType of bool
  | ConstrWithBindingsArgType
  | BindingsArgType
  | RedExprArgType
  | List0ArgType of argument_type
  | List1ArgType of argument_type
  | OptArgType of argument_type
  | PairArgType of argument_type * argument_type
  | ExtraArgType of string

val argument_type_eq : argument_type -> argument_type -> bool

val genarg_tag : 'a generic_argument -> argument_type

val unquote : ('a,'co) abstract_argument_type -> argument_type

val in_gen :
  ('a,'co) abstract_argument_type -> 'a -> 'co generic_argument
val out_gen :
  ('a,'co) abstract_argument_type -> 'co generic_argument -> 'a

(** [in_generic] is used in combination with camlp4 [Gramext.action] magic

   [in_generic: !l:type, !a:argument_type -> |a|_l -> 'l generic_argument]

   where |a|_l is the interpretation of a at level l

   [in_generic] is not typable; we replace the second argument by an absurd
   type (with no introduction rule)
*)
type an_arg_of_this_type

val in_generic :
  argument_type -> an_arg_of_this_type -> 'co generic_argument

val default_empty_value : ('a,rlevel) abstract_argument_type -> 'a option


==> anc/HoTT/coq-HoTT/interp/implicit_quantifiers.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Decl_kinds
open Errors
open Util
open Glob_term
open Constrexpr
open Libnames
open Globnames
open Typeclasses
open Typeclasses_errors
open Pp
open Libobject
open Nameops
open Misctypes
(*i*)

let generalizable_table = ref Id.Pred.empty

let _ =
  Summary.declare_summary "generalizable-ident"
    { Summary.freeze_function = (fun () -> !generalizable_table);
      Summary.unfreeze_function = (fun r -> generalizable_table := r);
      Summary.init_function = (fun () -> generalizable_table := Id.Pred.empty) }

let declare_generalizable_ident table (loc,id) =
  if not (Id.equal id (root_of_id id)) then
    user_err_loc(loc,"declare_generalizable_ident",
    (pr_id id ++ str
      " is not declarable as generalizable identifier: it must have no trailing digits, quote, or _"));
  if Id.Pred.mem id table then
    user_err_loc(loc,"declare_generalizable_ident",
		(pr_id id++str" is already declared as a generalizable identifier"))
  else Id.Pred.add id table

let add_generalizable gen table =
  match gen with
  | None -> Id.Pred.empty
  | Some [] -> Id.Pred.full
  | Some l -> List.fold_left (fun table lid -> declare_generalizable_ident table lid)
      table l

let cache_generalizable_type (_,(local,cmd)) =
  generalizable_table := add_generalizable cmd !generalizable_table

let load_generalizable_type _ (_,(local,cmd)) =
  generalizable_table := add_generalizable cmd !generalizable_table

let in_generalizable : bool * Id.t Loc.located list option -> obj =
  declare_object {(default_object "GENERALIZED-IDENT") with
    load_function = load_generalizable_type;
    cache_function = cache_generalizable_type;
    classify_function = (fun (local, _ as obj) -> if local then Dispose else Keep obj)
  }

let declare_generalizable local gen =
 Lib.add_anonymous_leaf (in_generalizable (local, gen))

let find_generalizable_ident id = Id.Pred.mem (root_of_id id) !generalizable_table

let ids_of_list l =
  List.fold_right Id.Set.add l Id.Set.empty

let is_global id =
  try ignore (Nametab.locate_extended (qualid_of_ident id)); true
  with Not_found -> false

let is_named id env =
  try ignore (Environ.lookup_named id env); true
  with Not_found -> false

let is_freevar ids env x =
  not (Id.Set.mem x ids || is_named x env || is_global x)


(* Auxiliary functions for the inference of implicitly quantified variables. *)

let ungeneralizable loc id =
  user_err_loc (loc, "Generalization", 
	       str "Unbound and ungeneralizable variable " ++ pr_id id)

let free_vars_of_constr_expr c ?(bound=Id.Set.empty) l =
  let found loc id bdvars l =
    if List.mem id l then l
    else if is_freevar bdvars (Global.env ()) id
    then
      if find_generalizable_ident id then id :: l
      else ungeneralizable loc id
    else l
  in
  let rec aux bdvars l c = match c with
    | CRef (Ident (loc,id),_) -> found loc id bdvars l
    | CNotation (_, "{ _ : _ | _ }", (CRef (Ident (_, id),_) :: _, [], [])) when not (Id.Set.mem id bdvars) ->
	Topconstr.fold_constr_expr_with_binders (fun a l -> Id.Set.add a l) aux (Id.Set.add id bdvars) l c
    | c -> Topconstr.fold_constr_expr_with_binders (fun a l -> Id.Set.add a l) aux bdvars l c
  in aux bound l c

let ids_of_names l =
  List.fold_left (fun acc x -> match snd x with Name na -> na :: acc | Anonymous -> acc) [] l

let free_vars_of_binders ?(bound=Id.Set.empty) l (binders : local_binder list) =
  let rec aux bdvars l c = match c with
      ((LocalRawAssum (n, _, c)) :: tl) ->
	let bound = ids_of_names n in
	let l' = free_vars_of_constr_expr c ~bound:bdvars l in
	  aux (Id.Set.union (ids_of_list bound) bdvars) l' tl

    | ((LocalRawDef (n, c)) :: tl) ->
	let bound = match snd n with Anonymous -> [] | Name n -> [n] in
	let l' = free_vars_of_constr_expr c ~bound:bdvars l in
	  aux (Id.Set.union (ids_of_list bound) bdvars) l' tl

    | [] -> bdvars, l
  in aux bound l binders

let add_name_to_ids set na =
  match na with
  | Anonymous -> set
  | Name id -> Id.Set.add id set

let generalizable_vars_of_glob_constr ?(bound=Id.Set.empty) ?(allowed=Id.Set.empty) =
  let rec vars bound vs = function
    | GVar (loc,id) ->
	if is_freevar bound (Global.env ()) id then
	  if List.mem_assoc id vs then vs
	  else (id, loc) :: vs
	else vs
    | GApp (loc,f,args) -> List.fold_left (vars bound) vs (f::args)
    | GLambda (loc,na,_,ty,c) | GProd (loc,na,_,ty,c) | GLetIn (loc,na,ty,c) ->
	let vs' = vars bound vs ty in
	let bound' = add_name_to_ids bound na in
	vars bound' vs' c
    | GCases (loc,sty,rtntypopt,tml,pl) ->
	let vs1 = vars_option bound vs rtntypopt in
	let vs2 = List.fold_left (fun vs (tm,_) -> vars bound vs tm) vs1 tml in
	List.fold_left (vars_pattern bound) vs2 pl
    | GLetTuple (loc,nal,rtntyp,b,c) ->
	let vs1 = vars_return_type bound vs rtntyp in
	let vs2 = vars bound vs1 b in
	let bound' = List.fold_left add_name_to_ids bound nal in
	vars bound' vs2 c
    | GIf (loc,c,rtntyp,b1,b2) ->
	let vs1 = vars_return_type bound vs rtntyp in
	let vs2 = vars bound vs1 c in
	let vs3 = vars bound vs2 b1 in
	vars bound vs3 b2
    | GRec (loc,fk,idl,bl,tyl,bv) ->
	let bound' = Array.fold_right Id.Set.add idl bound in
	let vars_fix i vs fid =
	  let vs1,bound1 =
	    List.fold_left
	      (fun (vs,bound) (na,k,bbd,bty) ->
		 let vs' = vars_option bound vs bbd in
		 let vs'' = vars bound vs' bty in
		 let bound' = add_name_to_ids bound na in
		 (vs'',bound')
	      )
	      (vs,bound')
	      bl.(i)
	  in
	  let vs2 = vars bound1 vs1 tyl.(i) in
	  vars bound1 vs2 bv.(i)
	in
	Array.fold_left_i vars_fix vs idl
    | GCast (loc,c,k) -> let v = vars bound vs c in
	(match k with CastConv t | CastVM t -> vars bound v t | _ -> v)
    | (GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) -> vs

  and vars_pattern bound vs (loc,idl,p,c) =
    let bound' = List.fold_right Id.Set.add idl bound  in
    vars bound' vs c

  and vars_option bound vs = function None -> vs | Some p -> vars bound vs p

  and vars_return_type bound vs (na,tyopt) =
    let bound' = add_name_to_ids bound na in
    vars_option bound' vs tyopt
  in fun rt -> 
    let vars = List.rev (vars bound [] rt) in
      List.iter (fun (id, loc) ->
	if not (Id.Set.mem id allowed || find_generalizable_ident id) then 
	  ungeneralizable loc id) vars;
      vars

let rec make_fresh ids env x =
  if is_freevar ids env x then x else make_fresh ids env (Nameops.lift_subscript x)

let next_name_away_from na avoid =
  match na with
  | Anonymous -> make_fresh avoid (Global.env ()) (Id.of_string "anon")
  | Name id -> make_fresh avoid (Global.env ()) id

let combine_params avoid fn applied needed =
  let named, applied =
    List.partition
      (function
	  (t, Some (loc, ExplByName id)) ->
            let is_id (_, (na, _, _)) = match na with
            | Name id' -> Id.equal id id'
            | Anonymous -> false
            in
	    if not (List.exists is_id needed) then
	      user_err_loc (loc,"",str "Wrong argument name: " ++ Nameops.pr_id id);
	    true
	| _ -> false) applied
  in
  let named = List.map
    (fun x -> match x with (t, Some (loc, ExplByName id)) -> id, t | _ -> assert false)
    named
  in
  let is_unset (_, (_, b, _)) = match b with
  | None -> true
  | Some _ -> false
  in
  let needed = List.filter is_unset needed in
  let rec aux ids avoid app need =
    match app, need with
	[], [] -> List.rev ids, avoid

      | app, (_, (Name id, _, _)) :: need when List.mem_assoc id named ->
	  aux (List.assoc id named :: ids) avoid app need

      | (x, None) :: app, (None, (Name id, _, _)) :: need ->
	  aux (x :: ids) avoid app need

      | _, (Some cl, (_, _, _) as d) :: need ->
	  let t', avoid' = fn avoid d in
	    aux (t' :: ids) avoid' app need

      | x :: app, (None, _) :: need -> aux (fst x :: ids) avoid app need

      | [], (None, _ as decl) :: need ->
	  let t', avoid' = fn avoid decl in
	    aux (t' :: ids) avoid' app need

      | (x,_) :: _, [] ->
	  user_err_loc (Constrexpr_ops.constr_loc x,"",str "Typeclass does not expect more arguments")
  in aux [] avoid applied needed

let combine_params_freevar =
  fun avoid (_, (na, _, _)) ->
    let id' = next_name_away_from na avoid in
      (CRef (Ident (Loc.ghost, id'),None), Id.Set.add id' avoid)

let destClassApp cl =
  match cl with
    | CApp (loc, (None, CRef (ref,_)), l) -> loc, ref, List.map fst l
    | CAppExpl (loc, (None, ref,_), l) -> loc, ref, l
    | CRef (ref,_) -> loc_of_reference ref, ref, []
    | _ -> raise Not_found

let destClassAppExpl cl =
  match cl with
    | CApp (loc, (None, CRef (ref,_)), l) -> loc, ref, l
    | CRef (ref,_) -> loc_of_reference ref, ref, []
    | _ -> raise Not_found

let implicit_application env ?(allow_partial=true) f ty =
  let is_class =
    try
      let (loc, r, _ as clapp) = destClassAppExpl ty in
      let (loc, qid) = qualid_of_reference r in
      let gr = Nametab.locate qid in
	if Typeclasses.is_class gr then Some (clapp, gr) else None
    with Not_found -> None
  in
    match is_class with
    | None -> ty, env
    | Some ((loc, id, par), gr) ->
	let avoid = Id.Set.union env (ids_of_list (free_vars_of_constr_expr ty ~bound:env [])) in
	let c, avoid =
	  let c = class_info gr in
	  let (ci, rd) = c.cl_context in
	  if not allow_partial then
	    begin
              let opt_succ x n = match x with
              | None -> succ n
              | Some _ -> n
              in
	      let applen = List.fold_left (fun acc (x, y) -> opt_succ y acc) 0 par in
	      let needlen = List.fold_left (fun acc x -> opt_succ x acc) 0 ci in
		if not (Int.equal needlen applen) then
		  Typeclasses_errors.mismatched_ctx_inst (Global.env ()) Parameters (List.map fst par) rd
	    end;
	  let pars = List.rev (List.combine ci rd) in
	  let args, avoid = combine_params avoid f par pars in
	    CAppExpl (loc, (None, id, None), args), avoid
	in c, avoid

let implicits_of_glob_constr ?(with_products=true) l =
  let add_impl i na bk l = match bk with
  | Implicit ->
    let name =
      match na with
      | Name id -> Some id
      | Anonymous -> None
    in
    (ExplByPos (i, name), (true, true, true)) :: l
  | _ -> l
  in
  let rec aux i c =
    let abs na bk b =
      add_impl i na bk (aux (succ i) b)
    in
      match c with
      | GProd (loc, na, bk, t, b) ->
	  if with_products then abs na bk b
	  else
            let () = match bk with
            | Implicit ->
	       msg_warning (strbrk "Ignoring implicit status of product binder " ++ 
			      pr_name na ++ strbrk " and following binders")
            | _ -> ()
            in []
      | GLambda (loc, na, bk, t, b) -> abs na bk b
      | GLetIn (loc, na, t, b) -> aux i b
      | GRec (_, fix_kind, nas, args, tys, bds) ->
       let nb = match fix_kind with |GFix (_, n) -> n | GCoFix n -> n in
       List.fold_left_i (fun i l (na,bk,_,_) -> add_impl i na bk l) i (aux (List.length args.(nb) + i) bds.(nb)) args.(nb)
      | _ -> []
  in aux 1 l


==> anc/HoTT/coq-HoTT/interp/implicit_quantifiers.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Decl_kinds
open Term
open Sign
open Evd
open Environ
open Nametab
open Mod_subst
open Glob_term
open Constrexpr
open Pp
open Libnames
open Globnames
open Typeclasses

val declare_generalizable : Vernacexpr.locality_flag -> (Id.t located) list option -> unit

val ids_of_list : Id.t list -> Id.Set.t
val destClassApp : constr_expr -> Loc.t * reference * constr_expr list
val destClassAppExpl : constr_expr -> Loc.t * reference * (constr_expr * explicitation located option) list

(** Fragile, should be used only for construction a set of identifiers to avoid *)

val free_vars_of_constr_expr : constr_expr -> ?bound:Id.Set.t ->
  Id.t list -> Id.t list

val free_vars_of_binders :
  ?bound:Id.Set.t -> Id.t list -> local_binder list -> Id.Set.t * Id.t list

(** Returns the generalizable free ids in left-to-right
   order with the location of their first occurence *)

val generalizable_vars_of_glob_constr : ?bound:Id.Set.t -> ?allowed:Id.Set.t ->
  glob_constr -> (Id.t * Loc.t) list

val make_fresh : Id.Set.t -> Environ.env -> Id.t -> Id.t

val implicits_of_glob_constr : ?with_products:bool -> Glob_term.glob_constr -> Impargs.manual_implicits

val combine_params_freevar :
  Id.Set.t -> (global_reference * bool) option * (Name.t * Term.constr option * Term.types) ->
  Constrexpr.constr_expr * Id.Set.t

val implicit_application : Id.Set.t -> ?allow_partial:bool ->
  (Id.Set.t -> (global_reference * bool) option * (Name.t * Term.constr option * Term.types) ->
    Constrexpr.constr_expr * Id.Set.t) ->
  constr_expr -> constr_expr * Id.Set.t


==> anc/HoTT/coq-HoTT/interp/interp.mllib <==
Constrexpr_ops
Notation_ops
Topconstr
Ppextend
Notation
Dumpglob
Genarg
Syntax_def
Smartlocate
Reserve
Impargs
Implicit_quantifiers
Constrintern
Modintern
Constrextern
Coqlib
Discharge
Declare


==> anc/HoTT/coq-HoTT/interp/modintern.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Entries
open Libnames
open Constrexpr
open Constrintern

type module_internalization_error =
  | NotAModuleNorModtype of string
  | IncorrectWithInModule
  | IncorrectModuleApplication

exception ModuleInternalizationError of module_internalization_error

(*
val error_declaration_not_path : module_struct_entry -> 'a

val error_not_a_functor :  module_struct_entry -> 'a

val error_not_equal : module_path -> module_path -> 'a

oval error_not_a_modtype_loc : loc -> string -> 'a

val error_not_a_module_loc : loc -> string -> 'a

val error_not_a_module_or_modtype_loc : loc -> string -> 'a

val error_with_in_module : unit -> 'a

val error_application_to_module_type : unit -> 'a
*)

let error_not_a_modtype_loc loc s =
  Loc.raise loc (Modops.ModuleTypingError (Modops.NotAModuleType s))

let error_not_a_module_loc loc s =
  Loc.raise loc (Modops.ModuleTypingError (Modops.NotAModule s))

let error_not_a_module_nor_modtype_loc loc s =
  Loc.raise loc (ModuleInternalizationError (NotAModuleNorModtype s))

let error_incorrect_with_in_module loc =
  Loc.raise loc (ModuleInternalizationError IncorrectWithInModule)

let error_application_to_module_type loc =
  Loc.raise loc (ModuleInternalizationError IncorrectModuleApplication)


(* Search for the head of [qid] in [binders].
   If found, returns the module_path/kernel_name created from the dirpath
   and the basename. Searches Nametab otherwise.
*)
let lookup_module (loc,qid) =
  try
    let mp = Nametab.locate_module qid in
      Dumpglob.dump_modref loc mp "modtype"; mp
  with
    | Not_found -> error_not_a_module_loc loc (string_of_qualid qid)

let lookup_modtype (loc,qid) =
  try
    let mp = Nametab.locate_modtype qid in
      Dumpglob.dump_modref loc mp "mod"; mp
  with
    | Not_found ->
	error_not_a_modtype_loc loc (string_of_qualid qid)

let lookup_module_or_modtype (loc,qid) =
  try
    let mp = Nametab.locate_module qid in
    Dumpglob.dump_modref loc mp "modtype"; (mp,true)
  with Not_found -> try
    let mp = Nametab.locate_modtype qid in
    Dumpglob.dump_modref loc mp "mod"; (mp,false)
  with Not_found ->
    error_not_a_module_nor_modtype_loc loc (string_of_qualid qid)

let transl_with_decl env = function
  | CWith_Module ((_,fqid),qid) ->
      With_Module (fqid,lookup_module qid)
  | CWith_Definition ((_,fqid),c) ->
      With_Definition (fqid, fst (interp_constr Evd.empty env c)) (*FIXME*)

let loc_of_module = function
  | CMident (loc,_) | CMapply (loc,_,_) | CMwith (loc,_,_) -> loc

let check_module_argument_is_path me' = function
  | CMident _ -> ()
  | (CMapply (loc,_,_) | CMwith (loc,_,_)) ->
      Loc.raise loc
        (Modops.ModuleTypingError (Modops.ApplicationToNotPath me'))

let rec interp_modexpr env = function
  | CMident qid ->
      MSEident (lookup_module qid)
  | CMapply (_,me1,me2) ->
      let me1' = interp_modexpr env me1 in
      let me2' = interp_modexpr env me2 in
      check_module_argument_is_path me2' me2;
      MSEapply(me1',me2')
  | CMwith (loc,_,_) -> error_incorrect_with_in_module loc


let rec interp_modtype env = function
  | CMident qid ->
      MSEident (lookup_modtype qid)
  | CMapply (_,mty1,me) ->
      let mty' = interp_modtype env mty1 in
      let me' = interp_modexpr env me in
      check_module_argument_is_path me' me;
      MSEapply(mty',me')
  | CMwith (_,mty,decl) ->
      let mty = interp_modtype env mty in
      let decl = transl_with_decl env decl in
	MSEwith(mty,decl)

let rec interp_modexpr_or_modtype env = function
  | CMident qid ->
      let (mp,ismod) = lookup_module_or_modtype qid in
      (MSEident mp, ismod)
  | CMapply (_,me1,me2) ->
      let me1',ismod1 = interp_modexpr_or_modtype env me1 in
      let me2',ismod2 = interp_modexpr_or_modtype env me2 in
      check_module_argument_is_path me2' me2;
      if not ismod2 then error_application_to_module_type (loc_of_module me2);
      (MSEapply (me1',me2'), ismod1)
  | CMwith (loc,me,decl) ->
      let me,ismod = interp_modexpr_or_modtype env me in
      let decl = transl_with_decl env decl in
      if ismod then error_incorrect_with_in_module loc;
      (MSEwith(me,decl), ismod)


==> anc/HoTT/coq-HoTT/interp/modintern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Declarations
open Environ
open Entries
open Pp
open Libnames
open Names
open Constrexpr

(** Module internalization errors *)

type module_internalization_error =
  | NotAModuleNorModtype of string
  | IncorrectWithInModule
  | IncorrectModuleApplication

exception ModuleInternalizationError of module_internalization_error

(** Module expressions and module types are interpreted relatively to
   possible functor or functor signature arguments. *)

val interp_modtype : env -> module_ast -> module_struct_entry

val interp_modexpr : env -> module_ast -> module_struct_entry

(** The following function tries to interprete an ast as a module,
   and in case of failure, interpretes this ast as a module type.
   The boolean is true for a module, false for a module type *)

val interp_modexpr_or_modtype : env -> module_ast ->
 module_struct_entry * bool

val lookup_module : qualid located -> module_path


==> anc/HoTT/coq-HoTT/interp/notation.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Errors
open Util
open Pp
open Bigint
open Names
open Term
open Nametab
open Libnames
open Globnames
open Summary
open Constrexpr
open Notation_term
open Glob_term
open Glob_ops
open Ppextend
(*i*)

(*s A scope is a set of notations; it includes

  - a set of ML interpreters/parsers for positive (e.g. 0, 1, 15, ...) and
    negative numbers (e.g. -0, -2, -13, ...). These interpreters may
    fail if a number has no interpretation in the scope (e.g. there is
    no interpretation for negative numbers in [nat]); interpreters both for
    terms and patterns can be set; these interpreters are in permanent table
    [numeral_interpreter_tab]
  - a set of ML printers for expressions denoting numbers parsable in
    this scope
  - a set of interpretations for infix (more generally distfix) notations
  - an optional pair of delimiters which, when occurring in a syntactic
    expression, set this scope to be the current scope
*)

(**********************************************************************)
(* Scope of symbols *)

type level = precedence * tolerability list
type delimiters = string
type notation_location = (DirPath.t * DirPath.t) * string

type scope = {
  notations: (string, interpretation * notation_location) Gmap.t;
  delimiters: delimiters option
}

(* Uninterpreted notation map: notation -> level * DirPath.t *)
let notation_level_map = ref Gmap.empty

(* Scopes table: scope_name -> symbol_interpretation *)
let scope_map = ref Gmap.empty

(* Delimiter table : delimiter -> scope_name *)
let delimiters_map = ref Gmap.empty

let empty_scope = {
  notations = Gmap.empty;
  delimiters = None
}

let default_scope = "" (* empty name, not available from outside *)
let type_scope = "type_scope" (* special scope used for interpreting types *)

let init_scope_map () =
  scope_map := Gmap.add default_scope empty_scope !scope_map;
  scope_map := Gmap.add type_scope empty_scope !scope_map

(**********************************************************************)
(* Operations on scopes *)

let parenRelation_eq t1 t2 = match t1, t2 with
| L, L | E, E | Any, Any -> true
| Prec l1, Prec l2 -> Int.equal l1 l2
| _ -> false

let level_eq (l1, t1) (l2, t2) =
  let tolerability_eq (i1, r1) (i2, r2) =
    Int.equal i1 i2 && parenRelation_eq r1 r2
  in
  Int.equal l1 l2 && List.equal tolerability_eq t1 t2

let declare_scope scope =
  try let _ = Gmap.find scope !scope_map in ()
  with Not_found ->
(*    Flags.if_warn message ("Creating scope "^scope);*)
    scope_map := Gmap.add scope empty_scope !scope_map

let error_unknown_scope sc = error ("Scope "^sc^" is not declared.")

let find_scope scope =
  try Gmap.find scope !scope_map
  with Not_found -> error_unknown_scope scope

let check_scope sc = let _ = find_scope sc in ()

(* [sc] might be here a [scope_name] or a [delimiter]
   (now allowed after Open Scope) *)

let normalize_scope sc =
  try let _ = Gmap.find sc !scope_map in sc
  with Not_found ->
    try
      let sc = Gmap.find sc !delimiters_map in
      let _ = Gmap.find sc !scope_map in sc
    with Not_found -> error_unknown_scope sc

(**********************************************************************)
(* The global stack of scopes                                         *)

type scope_elem = Scope of scope_name | SingleNotation of string
type scopes = scope_elem list

let scope_stack = ref []

let current_scopes () = !scope_stack

let scope_is_open_in_scopes sc l =
  List.mem (Scope sc) l

let scope_is_open sc = scope_is_open_in_scopes sc (!scope_stack)

(* TODO: push nat_scope, z_scope, ... in scopes summary *)

(* Exportation of scopes *)
let open_scope i (_,(local,op,sc)) =
  if Int.equal i 1 then
    let sc = match sc with
      | Scope sc -> Scope (normalize_scope sc)
      | _ -> sc
    in
    scope_stack :=
      if op then sc :: !scope_stack else List.except sc !scope_stack

let cache_scope o =
  open_scope 1 o

let subst_scope (subst,sc) = sc

open Libobject

let discharge_scope (_,(local,_,_ as o)) =
  if local then None else Some o

let classify_scope (local,_,_ as o) =
  if local then Dispose else Substitute o

let inScope : bool * bool * scope_elem -> obj =
  declare_object {(default_object "SCOPE") with
      cache_function = cache_scope;
      open_function = open_scope;
      subst_function = subst_scope;
      discharge_function = discharge_scope;
      classify_function = classify_scope }

let open_close_scope (local,opening,sc) =
  Lib.add_anonymous_leaf (inScope (local,opening,Scope sc))

let empty_scope_stack = []

let push_scope sc scopes = Scope sc :: scopes

let push_scopes = List.fold_right push_scope

type local_scopes = tmp_scope_name option * scope_name list

let make_current_scopes (tmp_scope,scopes) =
  Option.fold_right push_scope tmp_scope (push_scopes scopes !scope_stack)

(**********************************************************************)
(* Delimiters *)

let declare_delimiters scope key =
  let sc = find_scope scope in
  let newsc = { sc with delimiters = Some key } in
  begin match sc.delimiters with
    | None -> scope_map := Gmap.add scope newsc !scope_map
    | Some oldkey when String.equal oldkey key -> ()
    | Some oldkey ->
	Flags.if_warn msg_warning
	  (strbrk ("Overwriting previous delimiting key "^oldkey^" in scope "^scope));
	scope_map := Gmap.add scope newsc !scope_map
  end;
  try
    let oldscope = Gmap.find key !delimiters_map in
    if String.equal oldscope scope then ()
    else begin
      Flags.if_warn msg_warning (strbrk ("Hiding binding of key "^key^" to "^oldscope));
      delimiters_map := Gmap.add key scope !delimiters_map
    end
  with Not_found -> delimiters_map := Gmap.add key scope !delimiters_map

let find_delimiters_scope loc key =
  try Gmap.find key !delimiters_map
  with Not_found ->
    user_err_loc
    (loc, "find_delimiters", str ("Unknown scope delimiting key "^key^"."))

(* Uninterpretation tables *)

type interp_rule =
  | NotationRule of scope_name option * notation
  | SynDefRule of kernel_name

(* We define keys for glob_constr and aconstr to split the syntax entries
   according to the key of the pattern (adapted from Chet Murthy by HH) *)

type key =
  | RefKey of global_reference
  | Oth

(* Scopes table : interpretation -> scope_name *)
let notations_key_table = ref Gmapl.empty
let prim_token_key_table = Hashtbl.create 7

let glob_prim_constr_key = function
  | GApp (_,GRef (_,ref,_),_) | GRef (_,ref,_) -> RefKey (canonical_gr ref)
  | _ -> Oth

let glob_constr_keys = function
  | GApp (_,GRef (_,ref,_),_) -> [RefKey (canonical_gr ref); Oth]
  | GRef (_,ref,_) -> [RefKey (canonical_gr ref)]
  | _ -> [Oth]

let cases_pattern_key = function
  | PatCstr (_,ref,_,_) -> RefKey (canonical_gr (ConstructRef ref))
  | _ -> Oth

let notation_constr_key = function (* Rem: NApp(NRef ref,[]) stands for @ref *)
  | NApp (NRef ref,args) -> RefKey(canonical_gr ref), Some (List.length args)
  | NList (_,_,NApp (NRef ref,args),_,_)
  | NBinderList (_,_,NApp (NRef ref,args),_) ->
      RefKey (canonical_gr ref), Some (List.length args)
  | NRef ref -> RefKey(canonical_gr ref), None
  | NApp (_,args) -> Oth, Some (List.length args)
  | _ -> Oth, None

(**********************************************************************)
(* Interpreting numbers (not in summary because functional objects)   *)

type required_module = full_path * string list

type 'a prim_token_interpreter =
    Loc.t -> 'a -> glob_constr

type cases_pattern_status = bool (* true = use prim token in patterns *)

type 'a prim_token_uninterpreter =
    glob_constr list * (glob_constr -> 'a option) * cases_pattern_status

type internal_prim_token_interpreter =
    Loc.t -> prim_token -> required_module * (unit -> glob_constr)

let prim_token_interpreter_tab =
  (Hashtbl.create 7 : (scope_name, internal_prim_token_interpreter) Hashtbl.t)

let add_prim_token_interpreter sc interp =
  try
    let cont = Hashtbl.find prim_token_interpreter_tab sc in
    Hashtbl.replace prim_token_interpreter_tab sc (interp cont)
  with Not_found ->
    let cont = (fun _loc _p -> raise Not_found) in
    Hashtbl.add prim_token_interpreter_tab sc (interp cont)

let declare_prim_token_interpreter sc interp (patl,uninterp,b) =
  declare_scope sc;
  add_prim_token_interpreter sc interp;
  List.iter (fun pat ->
      Hashtbl.add prim_token_key_table
        (glob_prim_constr_key pat) (sc,uninterp,b))
    patl

let mkNumeral n = Numeral n
let mkString s = String s

let delay dir int loc x = (dir, (fun () -> int loc x))

let declare_numeral_interpreter sc dir interp (patl,uninterp,inpat) =
  declare_prim_token_interpreter sc
    (fun cont loc -> function Numeral n-> delay dir interp loc n | p -> cont loc p)
    (patl, (fun r -> Option.map mkNumeral (uninterp r)), inpat)

let declare_string_interpreter sc dir interp (patl,uninterp,inpat) =
  declare_prim_token_interpreter sc
    (fun cont loc -> function String s -> delay dir interp loc s | p -> cont loc p)
    (patl, (fun r -> Option.map mkString (uninterp r)), inpat)

let check_required_module loc sc (sp,d) =
  try let _ = Nametab.global_of_path sp in ()
  with Not_found ->
    user_err_loc (loc,"prim_token_interpreter",
    str ("Cannot interpret in "^sc^" without requiring first module "
    ^(List.last d)^"."))

(* Look if some notation or numeral printer in [scope] can be used in
   the scope stack [scopes], and if yes, using delimiters or not *)

let find_with_delimiters = function
  | None -> None
  | Some scope ->
      match (Gmap.find scope !scope_map).delimiters with
	| Some key -> Some (Some scope, Some key)
	| None -> None

let rec find_without_delimiters find (ntn_scope,ntn) = function
  | Scope scope :: scopes ->
      (* Is the expected ntn/numpr attached to the most recently open scope? *)
      begin match ntn_scope with
      | Some scope' when String.equal scope scope' ->
	Some (None,None)
      | _ ->
	(* If the most recently open scope has a notation/numeral printer
    	   but not the expected one then we need delimiters *)
	if find scope then
	  find_with_delimiters ntn_scope
	else
	  find_without_delimiters find (ntn_scope,ntn) scopes
      end
  | SingleNotation ntn' :: scopes ->
      begin match ntn_scope, ntn with
      | None, Some ntn when String.equal ntn ntn' ->
	Some (None, None)
      | _ ->
	find_without_delimiters find (ntn_scope,ntn) scopes
      end
  | [] ->
      (* Can we switch to [scope]? Yes if it has defined delimiters *)
      find_with_delimiters ntn_scope

(* Uninterpreted notation levels *)

let declare_notation_level ntn level =
  if Gmap.mem ntn !notation_level_map then
    anomaly (str "Notation " ++ str ntn ++ str " is already assigned a level");
  notation_level_map := Gmap.add ntn level !notation_level_map

let level_of_notation ntn =
  Gmap.find ntn !notation_level_map

(* The mapping between notations and their interpretation *)

let declare_notation_interpretation ntn scopt pat df =
  let scope = match scopt with Some s -> s | None -> default_scope in
  let sc = find_scope scope in
  let () =
    if Gmap.mem ntn sc.notations then
    let which_scope = match scopt with
    | None -> ""
    | Some _ -> " in scope " ^ scope in
    let message = "Notation " ^ ntn ^ " was already used" ^ which_scope in
    Flags.if_warn msg_warning (strbrk message)
  in
  let sc = { sc with notations = Gmap.add ntn (pat,df) sc.notations } in
  let () = scope_map := Gmap.add scope sc !scope_map in
  begin match scopt with
  | None -> scope_stack := SingleNotation ntn :: !scope_stack
  | Some _ -> ()
  end

let declare_uninterpretation rule (metas,c as pat) =
  let (key,n) = notation_constr_key c in
  notations_key_table := Gmapl.add key (rule,pat,n) !notations_key_table

let rec find_interpretation ntn find = function
  | [] -> raise Not_found
  | Scope scope :: scopes ->
      (try let (pat,df) = find scope in pat,(df,Some scope)
       with Not_found -> find_interpretation ntn find scopes)
  | SingleNotation ntn'::scopes when String.equal ntn' ntn ->
      (try let (pat,df) = find default_scope in pat,(df,None)
       with Not_found ->
         (* e.g. because single notation only for constr, not cases_pattern *)
         find_interpretation ntn find scopes)
  | SingleNotation _::scopes ->
      find_interpretation ntn find scopes

let find_notation ntn sc =
  Gmap.find ntn (find_scope sc).notations

let notation_of_prim_token = function
  | Numeral n when is_pos_or_zero n -> to_string n
  | Numeral n -> "- "^(to_string (neg n))
  | String _ -> raise Not_found

let find_prim_token g loc p sc =
  (* Try for a user-defined numerical notation *)
  try
    let (_,c),df = find_notation (notation_of_prim_token p) sc in
    g (Notation_ops.glob_constr_of_notation_constr loc c),df
  with Not_found ->
  (* Try for a primitive numerical notation *)
  let (spdir,interp) = Hashtbl.find prim_token_interpreter_tab sc loc p in
  check_required_module loc sc spdir;
  g (interp ()), ((dirpath (fst spdir),DirPath.empty),"")

let interp_prim_token_gen g loc p local_scopes =
  let scopes = make_current_scopes local_scopes in
  let p_as_ntn = try notation_of_prim_token p with Not_found -> "" in
  try find_interpretation p_as_ntn (find_prim_token g loc p) scopes
  with Not_found ->
    user_err_loc (loc,"interp_prim_token",
    (match p with
      | Numeral n -> str "No interpretation for numeral " ++ str (to_string n)
      | String s -> str "No interpretation for string " ++ qs s) ++ str ".")

let interp_prim_token =
  interp_prim_token_gen (fun x -> x)

let interp_prim_token_cases_pattern_expr loc looked_for p =
  interp_prim_token_gen (Constrexpr_ops.raw_cases_pattern_expr_of_glob_constr looked_for) loc p

let interp_notation loc ntn local_scopes =
  let scopes = make_current_scopes local_scopes in
  try find_interpretation ntn (find_notation ntn) scopes
  with Not_found ->
    user_err_loc
    (loc,"",str ("Unknown interpretation for notation \""^ntn^"\"."))

let uninterp_notations c =
  List.map_append (fun key -> Gmapl.find key !notations_key_table)
    (glob_constr_keys c)

let uninterp_cases_pattern_notations c =
  Gmapl.find (cases_pattern_key c) !notations_key_table

let uninterp_ind_pattern_notations ind =
  Gmapl.find (RefKey (canonical_gr (IndRef ind))) !notations_key_table

let availability_of_notation (ntn_scope,ntn) scopes =
  let f scope =
    Gmap.mem ntn (Gmap.find scope !scope_map).notations in
  find_without_delimiters f (ntn_scope,Some ntn) (make_current_scopes scopes)

let uninterp_prim_token c =
  try
    let (sc,numpr,_) =
      Hashtbl.find prim_token_key_table (glob_prim_constr_key c) in
    match numpr c with
      | None -> raise Notation_ops.No_match
      | Some n -> (sc,n)
  with Not_found -> raise Notation_ops.No_match

let uninterp_prim_token_ind_pattern ind args =
  let ref = IndRef ind in
  try
    let (sc,numpr,b) = Hashtbl.find prim_token_key_table
      (RefKey (canonical_gr ref)) in
    if not b then raise Notation_ops.No_match;
    let args' = List.map
      (fun x -> snd (glob_constr_of_closed_cases_pattern x)) args in
    let ref = GRef (Loc.ghost,ref,None) in
    match numpr (GApp (Loc.ghost,ref,args')) with
      | None -> raise Notation_ops.No_match
      | Some n -> (sc,n)
  with Not_found -> raise Notation_ops.No_match

let uninterp_prim_token_cases_pattern c =
  try
    let k = cases_pattern_key c in
    let (sc,numpr,b) = Hashtbl.find prim_token_key_table k in
    if not b then raise Notation_ops.No_match;
    let na,c = glob_constr_of_closed_cases_pattern c in
    match numpr c with
      | None -> raise Notation_ops.No_match
      | Some n -> (na,sc,n)
  with Not_found -> raise Notation_ops.No_match

let availability_of_prim_token n printer_scope local_scopes =
  let f scope =
    try ignore (Hashtbl.find prim_token_interpreter_tab scope Loc.ghost n); true
    with Not_found -> false in
  let scopes = make_current_scopes local_scopes in
  Option.map snd (find_without_delimiters f (Some printer_scope,None) scopes)

(* Miscellaneous *)

let exists_notation_in_scope scopt ntn r =
  let scope = match scopt with Some s -> s | None -> default_scope in
  try
    let sc = Gmap.find scope !scope_map in
    let (r',_) = Gmap.find ntn sc.notations in
    Pervasives.(=) r' r (** FIXME *)
  with Not_found -> false

let isNVar_or_NHole = function NVar _ | NHole _ -> true | _ -> false

(**********************************************************************)
(* Mapping classes to scopes *)

type scope_class = ScopeRef of global_reference | ScopeSort

let scope_class_of_reference x = ScopeRef x

let compute_scope_class t =
  let t', _ = Reductionops.whd_betaiotazeta_stack Evd.empty t in
  match kind_of_term t' with
  | Var _ | Const _ | Ind _ -> ScopeRef (global_of_constr t')
  | Sort _ -> ScopeSort
  |  _ -> raise Not_found

let scope_class_map = ref (Gmap.empty : (scope_class,scope_name) Gmap.t)

let _ =
  scope_class_map := Gmap.add ScopeSort "type_scope" Gmap.empty

let declare_scope_class sc cl =
  scope_class_map := Gmap.add cl sc !scope_class_map

let find_scope_class cl =
  Gmap.find cl !scope_class_map

let find_scope_class_opt = function
  | None -> None
  | Some cl -> try Some (find_scope_class cl) with Not_found -> None

(**********************************************************************)
(* Special scopes associated to arguments of a global reference *)

let rec compute_arguments_classes t =
  match kind_of_term (Reductionops.whd_betaiotazeta Evd.empty t) with
    | Prod (_,t,u) ->
	let cl = try Some (compute_scope_class t) with Not_found -> None in
	cl :: compute_arguments_classes u
    | _ -> []

let compute_arguments_scope_full t =
  let cls = compute_arguments_classes t in
  let scs = List.map find_scope_class_opt cls in
  scs, cls

let compute_arguments_scope t = fst (compute_arguments_scope_full t)

let compute_type_scope t =
  find_scope_class_opt (try Some (compute_scope_class t) with Not_found -> None)

let compute_scope_of_global ref =
  find_scope_class_opt (Some (ScopeRef ref))

(** When merging scope list, we give priority to the first one (computed
    by substitution), using the second one (user given or earlier automatic)
    as fallback *)

let rec merge_scope sc1 sc2 = match sc1, sc2 with
  | [], _ -> sc2
  | _, [] -> sc1
  | Some sc :: sc1, _ :: sc2 -> Some sc :: merge_scope sc1 sc2
  | None :: sc1, sco :: sc2 -> sco :: merge_scope sc1 sc2

let arguments_scope = ref Refmap.empty

type arguments_scope_discharge_request =
  | ArgsScopeAuto
  | ArgsScopeManual
  | ArgsScopeNoDischarge

let load_arguments_scope _ (_,(_,r,scl,cls)) =
  List.iter (Option.iter check_scope) scl;
  arguments_scope := Refmap.add r (scl,cls) !arguments_scope

let cache_arguments_scope o =
  load_arguments_scope 1 o

let subst_scope_class subst cs = match cs with
  | ScopeSort -> Some cs
  | ScopeRef t ->
      let (t',c) = subst_global subst t in
      if t == t' then Some cs
      else try Some (compute_scope_class c) with Not_found -> None

let subst_arguments_scope (subst,(req,r,scl,cls)) =
  let r' = fst (subst_global subst r) in
  let subst_cl ocl = match ocl with
    | None -> ocl
    | Some cl ->
        match subst_scope_class subst cl with
        | Some cl'  as ocl' when cl' != cl -> ocl'
        | _ -> ocl in
  let cls' = List.smartmap subst_cl cls in
  let scl' = merge_scope (List.map find_scope_class_opt cls') scl in
  let scl'' = List.map (Option.map Declaremods.subst_scope) scl' in
  (ArgsScopeNoDischarge,r',scl'',cls')

let discharge_arguments_scope (_,(req,r,l,_)) =
  if req == ArgsScopeNoDischarge || (isVarRef r && Lib.is_in_section r) then None
  else Some (req,Lib.discharge_global r,l,[])

let classify_arguments_scope (req,_,_,_ as obj) =
  if req == ArgsScopeNoDischarge then Dispose else Substitute obj

let rebuild_arguments_scope (req,r,l,_) =
  match req with
    | ArgsScopeNoDischarge -> assert false
    | ArgsScopeAuto ->
        let scs,cls = compute_arguments_scope_full (fst(Universes.type_of_global r)(*FIXME?*)) in
	(req,r,scs,cls)
    | ArgsScopeManual ->
	(* Add to the manually given scopes the one found automatically
           for the extra parameters of the section *)
	let l',cls = compute_arguments_scope_full (fst(Universes.type_of_global r)) in
	let l1,_ = List.chop (List.length l' - List.length l) l' in
	(req,r,l1@l,cls)

type arguments_scope_obj =
    arguments_scope_discharge_request * global_reference *
      scope_name option list * scope_class option list

let inArgumentsScope : arguments_scope_obj -> obj =
  declare_object {(default_object "ARGUMENTS-SCOPE") with
      cache_function = cache_arguments_scope;
      load_function = load_arguments_scope;
      subst_function = subst_arguments_scope;
      classify_function = classify_arguments_scope;
      discharge_function = discharge_arguments_scope;
      rebuild_function = rebuild_arguments_scope }

let is_local local ref = local || isVarRef ref && Lib.is_in_section ref

let declare_arguments_scope_gen req r (scl,cls) =
  Lib.add_anonymous_leaf (inArgumentsScope (req,r,scl,cls))

let declare_arguments_scope local ref scl =
  let req =
    if is_local local ref then ArgsScopeNoDischarge else ArgsScopeManual in
  declare_arguments_scope_gen req ref (scl,[])

let find_arguments_scope r =
  try fst (Refmap.find r !arguments_scope)
  with Not_found -> []

let declare_ref_arguments_scope ref =
  let t = Global.type_of_global_unsafe ref in
  declare_arguments_scope_gen ArgsScopeAuto ref (compute_arguments_scope_full t)


(********************************)
(* Encoding notations as string *)

type symbol =
  | Terminal of string
  | NonTerminal of Id.t
  | SProdList of Id.t * symbol list
  | Break of int

let rec symbol_eq s1 s2 = match s1, s2 with
| Terminal s1, Terminal s2 -> String.equal s1 s2
| NonTerminal id1, NonTerminal id2 -> Id.equal id1 id2
| SProdList (id1, l1), SProdList (id2, l2) ->
  Id.equal id1 id2 && List.equal symbol_eq l1 l2
| Break i1, Break i2 -> Int.equal i1 i2
| _ -> false

let rec string_of_symbol = function
  | NonTerminal _ -> ["_"]
  | Terminal "_" -> ["'_'"]
  | Terminal s -> [s]
  | SProdList (_,l) ->
     let l = List.flatten (List.map string_of_symbol l) in "_"::l@".."::l@["_"]
  | Break _ -> []

let make_notation_key symbols =
  String.concat " " (List.flatten (List.map string_of_symbol symbols))

let decompose_notation_key s =
  let len = String.length s in
  let rec decomp_ntn dirs n =
    if n>=len then List.rev dirs else
    let pos =
      try
	String.index_from s n ' '
      with Not_found -> len
    in
    let tok =
      match String.sub s n (pos-n) with
      | "_" -> NonTerminal (Id.of_string "_")
      | s -> Terminal (String.drop_simple_quotes s) in
    decomp_ntn (tok::dirs) (pos+1)
  in
    decomp_ntn [] 0

(************)
(* Printing *)

let pr_delimiters_info = function
  | None -> str "No delimiting key"
  | Some key -> str "Delimiting key is " ++ str key

let classes_of_scope sc =
  Gmap.fold (fun cl sc' l -> if String.equal sc sc' then cl::l else l) !scope_class_map []

let pr_scope_class = function
  | ScopeSort -> str "Sort"
  | ScopeRef t -> pr_global_env Id.Set.empty t

let pr_scope_classes sc =
  let l = classes_of_scope sc in
  match l with
  | [] -> mt ()
  | _ :: l ->
    let opt_s = match l with [] -> "" | _ -> "es" in
    hov 0 (str ("Bound to class" ^ opt_s) ++
      spc() ++ prlist_with_sep spc pr_scope_class l) ++ fnl()

let pr_notation_info prglob ntn c =
  str "\"" ++ str ntn ++ str "\" := " ++
  prglob (Notation_ops.glob_constr_of_notation_constr Loc.ghost c)

let pr_named_scope prglob scope sc =
 (if String.equal scope default_scope then
   match Gmap.fold (fun _ _ x -> x+1) sc.notations 0 with
     | 0 -> str "No lonely notation"
     | n -> str "Lonely notation" ++ (if Int.equal n 1 then mt() else str"s")
  else
    str "Scope " ++ str scope ++ fnl () ++ pr_delimiters_info sc.delimiters)
  ++ fnl ()
  ++ pr_scope_classes scope
  ++ Gmap.fold
       (fun ntn ((_,r),(_,df)) strm ->
	 pr_notation_info prglob df r ++ fnl () ++ strm)
       sc.notations (mt ())

let pr_scope prglob scope = pr_named_scope prglob scope (find_scope scope)

let pr_scopes prglob =
 Gmap.fold
   (fun scope sc strm -> pr_named_scope prglob scope sc ++ fnl () ++ strm)
   !scope_map (mt ())

let rec find_default ntn = function
  | Scope scope::_ when Gmap.mem ntn (find_scope scope).notations ->
      Some scope
  | SingleNotation ntn'::_ when String.equal ntn ntn' -> Some default_scope
  | _::scopes -> find_default ntn scopes
  | [] -> None

let factorize_entries = function
  | [] -> []
  | (ntn,c)::l ->
      let (ntn,l_of_ntn,rest) =
	List.fold_left
          (fun (a',l,rest) (a,c) ->
	    if String.equal a a' then (a',c::l,rest) else (a,[c],(a',l)::rest))
	  (ntn,[c],[]) l in
      (ntn,l_of_ntn)::rest

let browse_notation strict ntn map =
  let find ntn' =
    if String.contains ntn ' ' then String.equal ntn ntn'
    else
      let toks = decompose_notation_key ntn' in
      let trms = List.filter (function Terminal _ -> true | _ -> false) toks in
      if strict then match trms with
      | [Terminal ntn'] -> String.equal ntn ntn'
      | _ -> false
      else
        List.mem (Terminal ntn) trms in
  let l =
    Gmap.fold
      (fun scope_name sc ->
	Gmap.fold (fun ntn ((_,r),df) l ->
	  if find ntn then (ntn,(scope_name,r,df))::l else l) sc.notations)
      map [] in
  List.sort (fun x y -> Pervasives.compare (fst x) (fst y)) l

let global_reference_of_notation test (ntn,(sc,c,_)) =
  match c with
  | NRef ref when test ref -> Some (ntn,sc,ref)
  | NApp (NRef ref, l) when List.for_all isNVar_or_NHole l & test ref ->
      Some (ntn,sc,ref)
  | _ -> None

let error_ambiguous_notation loc _ntn =
  user_err_loc (loc,"",str "Ambiguous notation.")

let error_notation_not_reference loc ntn =
  user_err_loc (loc,"",
    str "Unable to interpret " ++ quote (str ntn) ++
    str " as a reference.")

let interp_notation_as_global_reference loc test ntn sc =
  let scopes = match sc with
  | Some sc ->
      Gmap.add sc (find_scope (find_delimiters_scope Loc.ghost sc)) Gmap.empty
  | None -> !scope_map in
  let ntns = browse_notation true ntn scopes in
  let refs = List.map (global_reference_of_notation test) ntns in
  match Option.List.flatten refs with
  | [_,_,ref] -> ref
  | [] -> error_notation_not_reference loc ntn
  | refs ->
      let f (ntn,sc,ref) =
        let def = find_default ntn !scope_stack in
        match def with
        | None -> false
        | Some sc' -> String.equal sc sc'
      in
      match List.filter f refs with
      | [_,_,ref] -> ref
      | [] -> error_notation_not_reference loc ntn
      | _ -> error_ambiguous_notation loc ntn

let locate_notation prglob ntn scope =
  let ntns = factorize_entries (browse_notation false ntn !scope_map) in
  let scopes = Option.fold_right push_scope scope !scope_stack in
  match ntns with
  | [] -> str "Unknown notation"
  | _ ->
    t (str "Notation            " ++
    tab () ++ str "Scope     " ++ tab () ++ fnl () ++
    prlist (fun (ntn,l) ->
      let scope = find_default ntn scopes in
      prlist
	(fun (sc,r,(_,df)) ->
	  hov 0 (
	    pr_notation_info prglob df r ++ tbrk (1,2) ++
	    (if String.equal sc default_scope then mt () else (str ": " ++ str sc)) ++
	    tbrk (1,2) ++
	    (if Option.equal String.equal (Some sc) scope then str "(default interpretation)" else mt ())
	    ++ fnl ()))
	l) ntns)

let collect_notation_in_scope scope sc known =
  assert (not (String.equal scope default_scope));
  Gmap.fold
    (fun ntn ((_,r),(_,df)) (l,known as acc) ->
      if List.mem ntn known then acc else ((df,r)::l,ntn::known))
    sc.notations ([],known)

let collect_notations stack =
  fst (List.fold_left
    (fun (all,knownntn as acc) -> function
      | Scope scope ->
	  if List.mem_assoc scope all then acc
	  else
	    let (l,knownntn) =
	      collect_notation_in_scope scope (find_scope scope) knownntn in
	    ((scope,l)::all,knownntn)
      | SingleNotation ntn ->
	  if List.mem ntn knownntn then (all,knownntn)
	  else
	    let ((_,r),(_,df)) =
	      Gmap.find ntn (find_scope default_scope).notations in
	    let all' = match all with
	      | (s,lonelyntn)::rest when String.equal s default_scope ->
		  (s,(df,r)::lonelyntn)::rest
	      | _ ->
		  (default_scope,[df,r])::all in
	    (all',ntn::knownntn))
    ([],[]) stack)

let pr_visible_in_scope prglob (scope,ntns) =
  let strm =
    List.fold_right
      (fun (df,r) strm -> pr_notation_info prglob df r ++ fnl () ++ strm)
      ntns (mt ()) in
  (if String.equal scope default_scope then
     str "Lonely notation" ++ (match ntns with [_] -> mt () | _ -> str "s")
   else
     str "Visible in scope " ++ str scope)
  ++ fnl () ++ strm

let pr_scope_stack prglob stack =
  List.fold_left
    (fun strm scntns -> strm ++ pr_visible_in_scope prglob scntns ++ fnl ())
    (mt ()) (collect_notations stack)

let pr_visibility prglob = function
  | Some scope -> pr_scope_stack prglob (push_scope scope !scope_stack)
  | None -> pr_scope_stack prglob !scope_stack

(**********************************************************************)
(* Mapping notations to concrete syntax *)

type unparsing_rule = unparsing list * precedence

(* Concrete syntax for symbolic-extension table *)
let printing_rules =
  ref (Gmap.empty : (string,unparsing_rule) Gmap.t)

let declare_notation_printing_rule ntn unpl =
  printing_rules := Gmap.add ntn unpl !printing_rules

let find_notation_printing_rule ntn =
  try Gmap.find ntn !printing_rules
  with Not_found -> anomaly (str "No printing rule found for " ++ str ntn)

(**********************************************************************)
(* Synchronisation with reset *)

let freeze () =
 (!scope_map, !notation_level_map, !scope_stack, !arguments_scope,
  !delimiters_map, !notations_key_table, !printing_rules,
  !scope_class_map)

let unfreeze (scm,nlm,scs,asc,dlm,fkm,pprules,clsc) =
  scope_map := scm;
  notation_level_map := nlm;
  scope_stack := scs;
  delimiters_map := dlm;
  arguments_scope := asc;
  notations_key_table := fkm;
  printing_rules := pprules;
  scope_class_map := clsc

let init () =
  init_scope_map ();
(*
  scope_stack := Gmap.empty
  arguments_scope := Refmap.empty
*)
  notation_level_map := Gmap.empty;
  delimiters_map := Gmap.empty;
  notations_key_table := Gmapl.empty;
  printing_rules := Gmap.empty;
  scope_class_map := Gmap.add ScopeSort "type_scope" Gmap.empty

let _ =
  declare_summary "symbols"
    { freeze_function = freeze;
      unfreeze_function = unfreeze;
      init_function = init }

let with_notation_protection f x =
  let fs = freeze () in
  try let a = f x in unfreeze fs; a
  with reraise ->
    let reraise = Errors.push reraise in
    let () = unfreeze fs in
    raise reraise


==> anc/HoTT/coq-HoTT/interp/notation.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Bigint
open Names
open Nametab
open Libnames
open Globnames
open Constrexpr
open Glob_term
open Notation_term
open Ppextend

(** Notations *)

(** {6 Scopes } *)
(** A scope is a set of interpreters for symbols + optional
   interpreter and printers for integers + optional delimiters *)

type level = precedence * tolerability list
type delimiters = string
type scope
type scopes (** = [scope_name list] *)

type local_scopes = tmp_scope_name option * scope_name list

val type_scope : scope_name
val declare_scope : scope_name -> unit

val current_scopes : unit -> scopes

val level_eq : level -> level -> bool

(** Check where a scope is opened or not in a scope list, or in
 * the current opened scopes *)
val scope_is_open_in_scopes : scope_name -> scopes -> bool
val scope_is_open : scope_name -> bool

(** Open scope *)

val open_close_scope :
  (** locality *) bool * (* open *) bool * scope_name -> unit

(** Extend a list of scopes *)
val empty_scope_stack : scopes
val push_scope : scope_name -> scopes -> scopes

val find_scope : scope_name -> scope

(** Declare delimiters for printing *)

val declare_delimiters : scope_name -> delimiters -> unit
val find_delimiters_scope : Loc.t -> delimiters -> scope_name

(** {6 Declare and uses back and forth an interpretation of primitive token } *)

(** A numeral interpreter is the pair of an interpreter for **integer**
   numbers in terms and an optional interpreter in pattern, if
   negative numbers are not supported, the interpreter must fail with
   an appropriate error message *)

type notation_location = (DirPath.t * DirPath.t) * string
type required_module = full_path * string list
type cases_pattern_status = bool (** true = use prim token in patterns *)

type 'a prim_token_interpreter =
    Loc.t -> 'a -> glob_constr

type 'a prim_token_uninterpreter =
    glob_constr list * (glob_constr -> 'a option) * cases_pattern_status

val declare_numeral_interpreter : scope_name -> required_module ->
  bigint prim_token_interpreter -> bigint prim_token_uninterpreter -> unit

val declare_string_interpreter : scope_name -> required_module ->
  string prim_token_interpreter -> string prim_token_uninterpreter -> unit

(** Return the [term]/[cases_pattern] bound to a primitive token in a
   given scope context*)

val interp_prim_token : Loc.t -> prim_token -> local_scopes ->
  glob_constr * (notation_location * scope_name option)
val interp_prim_token_cases_pattern_expr : Loc.t -> (global_reference -> unit) -> prim_token ->
  local_scopes -> raw_cases_pattern_expr * (notation_location * scope_name option)

(** Return the primitive token associated to a [term]/[cases_pattern];
   raise [No_match] if no such token *)

val uninterp_prim_token :
  glob_constr -> scope_name * prim_token
val uninterp_prim_token_cases_pattern :
  cases_pattern -> Name.t * scope_name * prim_token
val uninterp_prim_token_ind_pattern :
 inductive -> cases_pattern list -> scope_name * prim_token

val availability_of_prim_token :
  prim_token -> scope_name -> local_scopes -> delimiters option option

(** {6 Declare and interpret back and forth a notation } *)

(** Binds a notation in a given scope to an interpretation *)
type interp_rule =
  | NotationRule of scope_name option * notation
  | SynDefRule of kernel_name

val declare_notation_interpretation : notation -> scope_name option ->
      interpretation -> notation_location -> unit

val declare_uninterpretation : interp_rule -> interpretation -> unit

(** Return the interpretation bound to a notation *)
val interp_notation : Loc.t -> notation -> local_scopes ->
      interpretation * (notation_location * scope_name option)

(** Return the possible notations for a given term *)
val uninterp_notations : glob_constr ->
      (interp_rule * interpretation * int option) list
val uninterp_cases_pattern_notations : cases_pattern ->
      (interp_rule * interpretation * int option) list
val uninterp_ind_pattern_notations : inductive ->
      (interp_rule * interpretation * int option) list

(** Test if a notation is available in the scopes 
   context [scopes]; if available, the result is not None; the first 
   argument is itself not None if a delimiters is needed *)
val availability_of_notation : scope_name option * notation -> local_scopes ->
  (scope_name option * delimiters option) option

(** {6 Declare and test the level of a (possibly uninterpreted) notation } *)

val declare_notation_level : notation -> level -> unit
val level_of_notation : notation -> level (** raise [Not_found] if no level *)

(** {6 Miscellaneous} *)

val interp_notation_as_global_reference : Loc.t -> (global_reference -> bool) ->
      notation -> delimiters option -> global_reference

(** Checks for already existing notations *)
val exists_notation_in_scope : scope_name option -> notation ->
      interpretation -> bool

(** Declares and looks for scopes associated to arguments of a global ref *)
val declare_arguments_scope :
  bool (** true=local *) -> global_reference -> scope_name option list -> unit

val find_arguments_scope : global_reference -> scope_name option list

type scope_class

val scope_class_of_reference : global_reference -> scope_class
val subst_scope_class :
  Mod_subst.substitution -> scope_class -> scope_class option

val declare_scope_class : scope_name -> scope_class -> unit
val declare_ref_arguments_scope : global_reference -> unit

val compute_arguments_scope : Term.types -> scope_name option list
val compute_type_scope : Term.types -> scope_name option
val compute_scope_of_global : global_reference -> scope_name option

(** Building notation key *)

type symbol =
  | Terminal of string
  | NonTerminal of Id.t
  | SProdList of Id.t * symbol list
  | Break of int

val symbol_eq : symbol -> symbol -> bool

val make_notation_key : symbol list -> notation
val decompose_notation_key : notation -> symbol list

(** Prints scopes (expects a pure aconstr printer) *)
val pr_scope_class : scope_class -> std_ppcmds
val pr_scope : (glob_constr -> std_ppcmds) -> scope_name -> std_ppcmds
val pr_scopes : (glob_constr -> std_ppcmds) -> std_ppcmds
val locate_notation : (glob_constr -> std_ppcmds) -> notation ->
      scope_name option -> std_ppcmds

val pr_visibility: (glob_constr -> std_ppcmds) -> scope_name option -> std_ppcmds

(** {6 Printing rules for notations} *)

(** Declare and look for the printing rule for symbolic notations *)
type unparsing_rule = unparsing list * precedence
val declare_notation_printing_rule : notation -> unparsing_rule -> unit
val find_notation_printing_rule : notation -> unparsing_rule

(** Rem: printing rules for primitive token are canonical *)

val with_notation_protection : ('a -> 'b) -> 'a -> 'b


==> anc/HoTT/coq-HoTT/interp/notation_ops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Globnames
open Misctypes
open Glob_term
open Glob_ops
open Mod_subst
open Notation_term
open Decl_kinds

(**********************************************************************)
(* Re-interpret a notation as a glob_constr, taking care of binders     *)

let name_to_ident = function
  | Anonymous -> Errors.error "This expression should be a simple identifier."
  | Name id -> id

let to_id g e id = let e,na = g e (Name id) in e,name_to_ident na

let rec cases_pattern_fold_map loc g e = function
  | PatVar (_,na) ->
      let e',na' = g e na in e', PatVar (loc,na')
  | PatCstr (_,cstr,patl,na) ->
      let e',na' = g e na in
      let e',patl' = List.fold_map (cases_pattern_fold_map loc g) e patl in
      e', PatCstr (loc,cstr,patl',na')

let rec subst_glob_vars l = function
  | GVar (_,id) as r -> (try List.assoc id l with Not_found -> r)
  | GProd (loc,Name id,bk,t,c) ->
      let id =
	try match List.assoc id l with GVar(_,id') -> id' | _ -> id
	with Not_found -> id in
      GProd (loc,Name id,bk,subst_glob_vars l t,subst_glob_vars l c)
  | GLambda (loc,Name id,bk,t,c) ->
      let id =
	try match List.assoc id l with GVar(_,id') -> id' | _ -> id
	with Not_found -> id in
      GLambda (loc,Name id,bk,subst_glob_vars l t,subst_glob_vars l c)
  | r -> map_glob_constr (subst_glob_vars l) r (* assume: id is not binding *)

let ldots_var = Id.of_string ".."

let glob_constr_of_notation_constr_with_binders loc g f e = function
  | NVar id -> GVar (loc,id)
  | NApp (a,args) -> GApp (loc,f e a, List.map (f e) args)
  | NList (x,y,iter,tail,swap) ->
      let t = f e tail in let it = f e iter in
      let innerl = (ldots_var,t)::(if swap then [] else [x,GVar(loc,y)]) in
      let inner = GApp (loc,GVar (loc,ldots_var),[subst_glob_vars innerl it]) in
      let outerl = (ldots_var,inner)::(if swap then [x,GVar(loc,y)] else []) in
      subst_glob_vars outerl it
  | NBinderList (x,y,iter,tail) ->
      let t = f e tail in let it = f e iter in
      let innerl = [(ldots_var,t);(x,GVar(loc,y))] in
      let inner = GApp (loc,GVar (loc,ldots_var),[subst_glob_vars innerl it]) in
      let outerl = [(ldots_var,inner)] in
      subst_glob_vars outerl it
  | NLambda (na,ty,c) ->
      let e',na = g e na in GLambda (loc,na,Explicit,f e ty,f e' c)
  | NProd (na,ty,c) ->
      let e',na = g e na in GProd (loc,na,Explicit,f e ty,f e' c)
  | NLetIn (na,b,c) ->
      let e',na = g e na in GLetIn (loc,na,f e b,f e' c)
  | NCases (sty,rtntypopt,tml,eqnl) ->
      let e',tml' = List.fold_right (fun (tm,(na,t)) (e',tml') ->
	let e',t' = match t with
	| None -> e',None
	| Some (ind,nal) ->
	  let e',nal' = List.fold_right (fun na (e',nal) ->
	      let e',na' = g e' na in e',na'::nal) nal (e',[]) in
	  e',Some (loc,ind,nal') in
	let e',na' = g e' na in
	(e',(f e tm,(na',t'))::tml')) tml (e,[]) in
      let fold (idl,e) na = let (e,na) = g e na in ((name_cons na idl,e),na) in
      let eqnl' = List.map (fun (patl,rhs) ->
	let ((idl,e),patl) =
	  List.fold_map (cases_pattern_fold_map loc fold) ([],e) patl in
	(loc,idl,patl,f e rhs)) eqnl in
      GCases (loc,sty,Option.map (f e') rtntypopt,tml',eqnl')
  | NLetTuple (nal,(na,po),b,c) ->
      let e',nal = List.fold_map g e nal in
      let e'',na = g e na in
      GLetTuple (loc,nal,(na,Option.map (f e'') po),f e b,f e' c)
  | NIf (c,(na,po),b1,b2) ->
      let e',na = g e na in
      GIf (loc,f e c,(na,Option.map (f e') po),f e b1,f e b2)
  | NRec (fk,idl,dll,tl,bl) ->
      let e,dll = Array.fold_map (List.fold_map (fun e (na,oc,b) ->
	  let e,na = g e na in
	  (e,(na,Explicit,Option.map (f e) oc,f e b)))) e dll in
      let e',idl = Array.fold_map (to_id g) e idl in
      GRec (loc,fk,idl,dll,Array.map (f e) tl,Array.map (f e') bl)
  | NCast (c,k) -> GCast (loc,f e c,Miscops.map_cast_type (f e) k)
  | NSort x -> GSort (loc,x)
  | NHole x  -> GHole (loc,x)
  | NPatVar n -> GPatVar (loc,(false,n))
  | NRef x -> GRef (loc,x,None)

let glob_constr_of_notation_constr loc x =
  let rec aux () x =
    glob_constr_of_notation_constr_with_binders loc (fun () id -> ((),id)) aux () x
  in aux () x

(****************************************************************************)
(* Translating a glob_constr into a notation, interpreting recursive patterns *)

let add_id r id = r := (id :: pi1 !r, pi2 !r, pi3 !r)
let add_name r = function Anonymous -> () | Name id -> add_id r id

let split_at_recursive_part c =
  let sub = ref None in
  let rec aux = function
  | GApp (loc0,GVar(loc,v),c::l) when Id.equal v ldots_var ->
      begin match !sub with
      | None ->
        let () = sub := Some c in
        begin match l with
        | [] -> GVar (loc, ldots_var)
        | _ :: _ -> GApp (loc0, GVar (loc, ldots_var), l)
        end
      | Some _ ->
        (* Not narrowed enough to find only one recursive part *)
        raise Not_found
      end
  | c -> map_glob_constr aux c in
  let outer_iterator = aux c in
  match !sub with
  | None -> (* No recursive pattern found *) raise Not_found
  | Some c ->
  match outer_iterator with
  | GVar (_,v) when Id.equal v ldots_var -> (* Not enough context *) raise Not_found
  | _ -> outer_iterator, c

let on_true_do b f c = if b then (f c; b) else b

let compare_glob_constr f add t1 t2 = match t1,t2 with
  | GRef (_,r1,_), GRef (_,r2,_) -> eq_gr r1 r2
  | GVar (_,v1), GVar (_,v2) -> on_true_do (Id.equal v1 v2) add (Name v1)
  | GApp (_,f1,l1), GApp (_,f2,l2) -> f f1 f2 & List.for_all2eq f l1 l2
  | GLambda (_,na1,bk1,ty1,c1), GLambda (_,na2,bk2,ty2,c2)
    when Name.equal na1 na2 && Constrexpr_ops.binding_kind_eq bk1 bk2 ->
    on_true_do (f ty1 ty2 & f c1 c2) add na1
  | GProd (_,na1,bk1,ty1,c1), GProd (_,na2,bk2,ty2,c2)
    when Name.equal na1 na2 && Constrexpr_ops.binding_kind_eq bk1 bk2 ->
      on_true_do (f ty1 ty2 & f c1 c2) add na1
  | GHole _, GHole _ -> true
  | GSort (_,s1), GSort (_,s2) -> glob_sort_eq s1 s2
  | GLetIn (_,na1,b1,c1), GLetIn (_,na2,b2,c2) when Name.equal na1 na2 ->
      on_true_do (f b1 b2 & f c1 c2) add na1
  | (GCases _ | GRec _
    | GPatVar _ | GEvar _ | GLetTuple _ | GIf _ | GCast _),_
  | _,(GCases _ | GRec _
      | GPatVar _ | GEvar _ | GLetTuple _ | GIf _ | GCast _)
      -> error "Unsupported construction in recursive notations."
  | (GRef _ | GVar _ | GApp _ | GLambda _ | GProd _
    | GHole _ | GSort _ | GLetIn _), _
      -> false

let rec eq_glob_constr t1 t2 = compare_glob_constr eq_glob_constr (fun _ -> ()) t1 t2

let subtract_loc loc1 loc2 = Loc.make_loc (fst (Loc.unloc loc1),fst (Loc.unloc loc2)-1)

let check_is_hole id = function GHole _ -> () | t ->
  user_err_loc (loc_of_glob_constr t,"",
    strbrk "In recursive notation with binders, " ++ pr_id id ++
    strbrk " is expected to come without type.")

let compare_recursive_parts found f (iterator,subc) =
  let diff = ref None in
  let terminator = ref None in
  let rec aux c1 c2 = match c1,c2 with
  | GVar(_,v), term when Id.equal v ldots_var ->
      (* We found the pattern *)
      assert (match !terminator with None -> true | Some _ -> false);
      terminator := Some term;
      true
  | GApp (_,GVar(_,v),l1), GApp (_,term,l2) when Id.equal v ldots_var ->
      (* We found the pattern, but there are extra arguments *)
      (* (this allows e.g. alternative (recursive) notation of application) *)
      assert (match !terminator with None -> true | Some _ -> false);
      terminator := Some term;
      List.for_all2eq aux l1 l2
  | GVar (_,x), GVar (_,y) when not (Id.equal x y) ->
      (* We found the position where it differs *)
      let lassoc = match !terminator with None -> false | Some _ -> true in
      let x,y = if lassoc then y,x else x,y in
      begin match !diff with
      | None ->
        let () = diff := Some (x, y, Some lassoc) in
        true
      | Some _ -> false
      end
  | GLambda (_,Name x,_,t_x,c), GLambda (_,Name y,_,t_y,term)
  | GProd (_,Name x,_,t_x,c), GProd (_,Name y,_,t_y,term) ->
      (* We found a binding position where it differs *)
      check_is_hole x t_x;
      check_is_hole y t_y;
      begin match !diff with
      | None ->
        let () = diff := Some (x, y, None) in
        aux c term
      | Some _ -> false
      end
  | _ ->
      compare_glob_constr aux (add_name found) c1 c2 in
  if aux iterator subc then
    match !diff with
    | None ->
	let loc1 = loc_of_glob_constr iterator in
	let loc2 = loc_of_glob_constr (Option.get !terminator) in
	(* Here, we would need a loc made of several parts ... *)
	user_err_loc (subtract_loc loc1 loc2,"",
          str "Both ends of the recursive pattern are the same.")
    | Some (x,y,Some lassoc) ->
	let newfound = (pi1 !found, (x,y) :: pi2 !found, pi3 !found) in
	let iterator =
	  f (if lassoc then subst_glob_vars [y,GVar(Loc.ghost,x)] iterator
	  else iterator) in
	(* found have been collected by compare_constr *)
	found := newfound;
	NList (x,y,iterator,f (Option.get !terminator),lassoc)
    | Some (x,y,None) ->
	let newfound = (pi1 !found, pi2 !found, (x,y) :: pi3 !found) in
	let iterator = f iterator in
	(* found have been collected by compare_constr *)
	found := newfound;
	NBinderList (x,y,iterator,f (Option.get !terminator))
  else
    raise Not_found

let notation_constr_and_vars_of_glob_constr a =
  let found = ref ([],[],[]) in
  let rec aux c =
    let keepfound = !found in
    (* n^2 complexity but small and done only once per notation *)
    try compare_recursive_parts found aux' (split_at_recursive_part c)
    with Not_found ->
    found := keepfound;
    match c with
    | GApp (_,GVar (loc,f),[c]) when Id.equal f ldots_var ->
	(* Fall on the second part of the recursive pattern w/o having
	   found the first part *)
	user_err_loc (loc,"",
	str "Cannot find where the recursive pattern starts.")
    | c ->
	aux' c
  and aux' = function
  | GVar (_,id) -> add_id found id; NVar id
  | GApp (_,g,args) -> NApp (aux g, List.map aux args)
  | GLambda (_,na,bk,ty,c) -> add_name found na; NLambda (na,aux ty,aux c)
  | GProd (_,na,bk,ty,c) -> add_name found na; NProd (na,aux ty,aux c)
  | GLetIn (_,na,b,c) -> add_name found na; NLetIn (na,aux b,aux c)
  | GCases (_,sty,rtntypopt,tml,eqnl) ->
      let f (_,idl,pat,rhs) = List.iter (add_id found) idl; (pat,aux rhs) in
      NCases (sty,Option.map aux rtntypopt,
        List.map (fun (tm,(na,x)) ->
	  add_name found na;
	  Option.iter
	    (fun (_,_,nl) -> List.iter (add_name found) nl) x;
          (aux tm,(na,Option.map (fun (_,ind,nal) -> (ind,nal)) x))) tml,
        List.map f eqnl)
  | GLetTuple (loc,nal,(na,po),b,c) ->
      add_name found na;
      List.iter (add_name found) nal;
      NLetTuple (nal,(na,Option.map aux po),aux b,aux c)
  | GIf (loc,c,(na,po),b1,b2) ->
      add_name found na;
      NIf (aux c,(na,Option.map aux po),aux b1,aux b2)
  | GRec (_,fk,idl,dll,tl,bl) ->
      Array.iter (add_id found) idl;
      let dll = Array.map (List.map (fun (na,bk,oc,b) ->
	 if bk != Explicit then
	   error "Binders marked as implicit not allowed in notations.";
	 add_name found na; (na,Option.map aux oc,aux b))) dll in
      NRec (fk,idl,dll,Array.map aux tl,Array.map aux bl)
  | GCast (_,c,k) -> NCast (aux c,Miscops.map_cast_type aux k)
  | GSort (_,s) -> NSort s
  | GHole (_,w) -> NHole w
  | GRef (_,r,_) -> NRef r
  | GPatVar (_,(_,n)) -> NPatVar n
  | GEvar _ ->
      error "Existential variables not allowed in notations."

  in
  let t = aux a in
  (* Side effect *)
  t, !found

let rec list_rev_mem_assoc x = function
  | [] -> false
  | (_,x')::l -> Id.equal x x' || list_rev_mem_assoc x l

let check_variables vars recvars (found,foundrec,foundrecbinding) =
  let useless_vars = List.map snd recvars in
  let vars = List.filter (fun (y,_) -> not (List.mem y useless_vars)) vars in
  let check_recvar x =
    if List.mem x found then
      errorlabstrm "" (pr_id x ++
	strbrk " should only be used in the recursive part of a pattern.") in
  List.iter (fun (x,y) -> check_recvar x; check_recvar y)
    (foundrec@foundrecbinding);
  let check_bound x =
    if not (List.mem x found) then
      if List.mem_assoc x foundrec or List.mem_assoc x foundrecbinding
	or list_rev_mem_assoc x foundrec or list_rev_mem_assoc x foundrecbinding
      then
	error ((Id.to_string x)^" should not be bound in a recursive pattern of the right-hand side.")
      else
	error ((Id.to_string x)^" is unbound in the right-hand side.") in
  let check_pair s x y where =
    if not (List.mem (x,y) where) then
      errorlabstrm "" (strbrk "in the right-hand side, " ++ pr_id x ++
	str " and " ++ pr_id y ++ strbrk " should appear in " ++ str s ++
	str " position as part of a recursive pattern.") in
  let check_type (x,typ) =
    match typ with
    | NtnInternTypeConstr ->
	begin
	  try check_pair "term" x (List.assoc x recvars) foundrec
	  with Not_found -> check_bound x
	end
    | NtnInternTypeBinder ->
	begin
	  try check_pair "binding" x (List.assoc x recvars) foundrecbinding
	  with Not_found -> check_bound x
	end
    | NtnInternTypeIdent -> check_bound x in
  List.iter check_type vars

let notation_constr_of_glob_constr vars recvars a =
  let a,found = notation_constr_and_vars_of_glob_constr a in
  check_variables vars recvars found;
  a

(* Substitution of kernel names, avoiding a list of bound identifiers *)

let notation_constr_of_constr avoiding t =
 notation_constr_of_glob_constr [] [] (Detyping.detype false avoiding [] t)

let rec subst_pat subst pat =
  match pat with
  | PatVar _ -> pat
  | PatCstr (loc,((kn,i),j),cpl,n) ->
      let kn' = subst_mind subst kn
      and cpl' = List.smartmap (subst_pat subst) cpl in
        if kn' == kn && cpl' == cpl then pat else
          PatCstr (loc,((kn',i),j),cpl',n)

let rec subst_notation_constr subst bound raw =
  match raw with
  | NRef ref ->
      let ref',t = subst_global subst ref in
	if ref' == ref then raw else
	  notation_constr_of_constr bound t

  | NVar _ -> raw

  | NApp (r,rl) ->
      let r' = subst_notation_constr subst bound r
      and rl' = List.smartmap (subst_notation_constr subst bound) rl in
	if r' == r && rl' == rl then raw else
	  NApp(r',rl')

  | NList (id1,id2,r1,r2,b) ->
      let r1' = subst_notation_constr subst bound r1
      and r2' = subst_notation_constr subst bound r2 in
	if r1' == r1 && r2' == r2 then raw else
	  NList (id1,id2,r1',r2',b)

  | NLambda (n,r1,r2) ->
      let r1' = subst_notation_constr subst bound r1
      and r2' = subst_notation_constr subst bound r2 in
	if r1' == r1 && r2' == r2 then raw else
	  NLambda (n,r1',r2')

  | NProd (n,r1,r2) ->
      let r1' = subst_notation_constr subst bound r1
      and r2' = subst_notation_constr subst bound r2 in
	if r1' == r1 && r2' == r2 then raw else
	  NProd (n,r1',r2')

  | NBinderList (id1,id2,r1,r2) ->
      let r1' = subst_notation_constr subst bound r1
      and r2' = subst_notation_constr subst bound r2 in
	if r1' == r1 && r2' == r2 then raw else
	  NBinderList (id1,id2,r1',r2')

  | NLetIn (n,r1,r2) ->
      let r1' = subst_notation_constr subst bound r1
      and r2' = subst_notation_constr subst bound r2 in
	if r1' == r1 && r2' == r2 then raw else
	  NLetIn (n,r1',r2')

  | NCases (sty,rtntypopt,rl,branches) ->
      let rtntypopt' = Option.smartmap (subst_notation_constr subst bound) rtntypopt
      and rl' = List.smartmap
        (fun (a,(n,signopt) as x) ->
	  let a' = subst_notation_constr subst bound a in
	  let signopt' = Option.map (fun ((indkn,i),nal as z) ->
	    let indkn' = subst_mind subst indkn in
	    if indkn == indkn' then z else ((indkn',i),nal)) signopt in
	  if a' == a && signopt' == signopt then x else (a',(n,signopt')))
        rl
      and branches' = List.smartmap
                        (fun (cpl,r as branch) ->
                           let cpl' = List.smartmap (subst_pat subst) cpl
                           and r' = subst_notation_constr subst bound r in
                             if cpl' == cpl && r' == r then branch else
                               (cpl',r'))
                        branches
      in
        if rtntypopt' == rtntypopt && rtntypopt == rtntypopt' &
          rl' == rl && branches' == branches then raw else
          NCases (sty,rtntypopt',rl',branches')

  | NLetTuple (nal,(na,po),b,c) ->
      let po' = Option.smartmap (subst_notation_constr subst bound) po
      and b' = subst_notation_constr subst bound b
      and c' = subst_notation_constr subst bound c in
	if po' == po && b' == b && c' == c then raw else
	  NLetTuple (nal,(na,po'),b',c')

  | NIf (c,(na,po),b1,b2) ->
      let po' = Option.smartmap (subst_notation_constr subst bound) po
      and b1' = subst_notation_constr subst bound b1
      and b2' = subst_notation_constr subst bound b2
      and c' = subst_notation_constr subst bound c in
	if po' == po && b1' == b1 && b2' == b2 && c' == c then raw else
	  NIf (c',(na,po'),b1',b2')

  | NRec (fk,idl,dll,tl,bl) ->
      let dll' =
	Array.smartmap (List.smartmap (fun (na,oc,b as x) ->
	  let oc' =  Option.smartmap (subst_notation_constr subst bound) oc in
	  let b' =  subst_notation_constr subst bound b in
	  if oc' == oc && b' == b then x else (na,oc',b'))) dll in
      let tl' = Array.smartmap (subst_notation_constr subst bound) tl in
      let bl' = Array.smartmap (subst_notation_constr subst bound) bl in
      if dll' == dll && tl' == tl && bl' == bl then raw else
	  NRec (fk,idl,dll',tl',bl')

  | NPatVar _ | NSort _ -> raw

  | NHole (Evar_kinds.ImplicitArg (ref,i,b)) ->
      let ref',t = subst_global subst ref in
	if ref' == ref then raw else
	  NHole (Evar_kinds.InternalHole)
  | NHole (Evar_kinds.BinderType _ |Evar_kinds.QuestionMark _
	  |Evar_kinds.CasesType |Evar_kinds.InternalHole
	  |Evar_kinds.TomatchTypeParameter _ |Evar_kinds.GoalEvar
	  |Evar_kinds.ImpossibleCase |Evar_kinds.MatchingVar _) -> raw

  | NCast (r1,k) ->
      let r1' = subst_notation_constr subst bound r1 in
      let k' = Miscops.smartmap_cast_type (subst_notation_constr subst bound) k in
      if r1' == r1 && k' == k then raw else NCast(r1',k')

let subst_interpretation subst (metas,pat) =
  let bound = List.map fst metas in
  (metas,subst_notation_constr subst bound pat)

(* Pattern-matching glob_constr and notation_constr *)

let abstract_return_type_context pi mklam tml rtno =
  Option.map (fun rtn ->
    let nal =
      List.flatten (List.map (fun (_,(na,t)) ->
	match t with Some x -> (pi x)@[na] | None -> [na]) tml) in
    List.fold_right mklam nal rtn)
    rtno

let abstract_return_type_context_glob_constr =
  abstract_return_type_context (fun (_,_,nal) -> nal)
    (fun na c ->
      GLambda(Loc.ghost,na,Explicit,GHole(Loc.ghost,Evar_kinds.InternalHole),c))

let abstract_return_type_context_notation_constr =
  abstract_return_type_context snd
    (fun na c -> NLambda(na,NHole Evar_kinds.InternalHole,c))

exception No_match

let rec alpha_var id1 id2 = function
  | (i1,i2)::_ when Id.equal i1 id1 -> Id.equal i2 id2
  | (i1,i2)::_ when Id.equal i2 id2 -> Id.equal i1 id1
  | _::idl -> alpha_var id1 id2 idl
  | [] -> Id.equal id1 id2

let bind_env alp (sigma,sigmalist,sigmabinders as fullsigma) var v =
  try
    let vvar = List.assoc var sigma in
    if Pervasives.(=) v vvar then fullsigma (** FIXME *)
    else raise No_match
  with Not_found ->
    (* Check that no capture of binding variables occur *)
    if List.exists (fun (id,_) ->occur_glob_constr id v) alp then raise No_match;
    (* TODO: handle the case of multiple occs in different scopes *)
    ((var,v)::sigma,sigmalist,sigmabinders)

let bind_binder (sigma,sigmalist,sigmabinders) x bl =
  (sigma,sigmalist,(x,List.rev bl)::sigmabinders)

let match_fix_kind fk1 fk2 =
  match (fk1,fk2) with
  | GCoFix n1, GCoFix n2 -> Int.equal n1 n2
  | GFix (nl1,n1), GFix (nl2,n2) ->
      let test (n1, _) (n2, _) = match n1, n2 with
      | _, None -> true
      | Some id1, Some id2 -> Int.equal id1 id2
      | _ -> false
      in
      Int.equal n1 n2 &&
      Array.for_all2 test nl1 nl2
  | _ -> false

let match_opt f sigma t1 t2 = match (t1,t2) with
  | None, None -> sigma
  | Some t1, Some t2 -> f sigma t1 t2
  | _ -> raise No_match

let match_names metas (alp,sigma) na1 na2 = match (na1,na2) with
  | (_,Name id2) when List.mem id2 (fst metas) ->
      let rhs = match na1 with
      | Name id1 -> GVar (Loc.ghost,id1)
      | Anonymous -> GHole (Loc.ghost,Evar_kinds.InternalHole) in
      alp, bind_env alp sigma id2 rhs
  | (Name id1,Name id2) -> (id1,id2)::alp,sigma
  | (Anonymous,Anonymous) -> alp,sigma
  | _ -> raise No_match

let rec match_cases_pattern_binders metas acc pat1 pat2 =
  match (pat1,pat2) with
  | PatVar (_,na1), PatVar (_,na2) -> match_names metas acc na1 na2
  | PatCstr (_,c1,patl1,na1), PatCstr (_,c2,patl2,na2)
      when eq_constructor c1 c2 && Int.equal (List.length patl1) (List.length patl2) ->
      List.fold_left2 (match_cases_pattern_binders metas)
	(match_names metas acc na1 na2) patl1 patl2
  | _ -> raise No_match

let glue_letin_with_decls = true

let rec match_iterated_binders islambda decls = function
  | GLambda (_,na,bk,t,b) when islambda ->
      match_iterated_binders islambda ((na,bk,None,t)::decls) b
  | GProd (_,(Name _ as na),bk,t,b) when not islambda ->
      match_iterated_binders islambda ((na,bk,None,t)::decls) b
  | GLetIn (loc,na,c,b) when glue_letin_with_decls ->
      match_iterated_binders islambda
	((na,Explicit (*?*), Some c,GHole(loc,Evar_kinds.BinderType na))::decls) b
  | b -> (decls,b)

let remove_sigma x (sigmavar,sigmalist,sigmabinders) =
  (List.remove_assoc x sigmavar,sigmalist,sigmabinders)

let match_abinderlist_with_app match_fun metas sigma rest x iter termin =
  let rec aux sigma acc rest =
    try
      let sigma = match_fun (ldots_var::fst metas,snd metas) sigma rest iter in
      let rest = List.assoc ldots_var (pi1 sigma) in
      let b = match List.assoc x (pi3 sigma) with [b] -> b | _ ->assert false in
      let sigma = remove_sigma x (remove_sigma ldots_var sigma) in
      aux sigma (b::acc) rest
    with No_match when not (List.is_empty acc) ->
      acc, match_fun metas sigma rest termin in
  let bl,sigma = aux sigma [] rest in
  bind_binder sigma x bl

let match_alist match_fun metas sigma rest x iter termin lassoc =
  let rec aux sigma acc rest =
    try
      let sigma = match_fun (ldots_var::fst metas,snd metas) sigma rest iter in
      let rest = List.assoc ldots_var (pi1 sigma) in
      let t = List.assoc x (pi1 sigma) in
      let sigma = remove_sigma x (remove_sigma ldots_var sigma) in
      aux sigma (t::acc) rest
    with No_match when not (List.is_empty acc) ->
      acc, match_fun metas sigma rest termin in
  let l,sigma = aux sigma [] rest in
  (pi1 sigma, (x,if lassoc then l else List.rev l)::pi2 sigma, pi3 sigma)

let does_not_come_from_already_eta_expanded_var =
  (* This is hack to avoid looping on a rule with rhs of the form *)
  (* "?f (fun ?x => ?g)" since otherwise, matching "F H" expands in *)
  (* "F (fun x => H x)" and "H x" is recursively matched against the same *)
  (* rule, giving "H (fun x' => x x')" and so on. *)
  (* Ideally, we would need the type of the expression to know which of *)
  (* the arguments applied to it can be eta-expanded without looping. *)
  (* The following test is then an approximation of what can be done *)
  (* optimally (whether other looping situations can occur remains to be *)
  (* checked). *)
  function GVar _ -> false | _ -> true

let rec match_ inner u alp (tmetas,blmetas as metas) sigma a1 a2 =
  match (a1,a2) with

  (* Matching notation variable *)
  | r1, NVar id2 when List.mem id2 tmetas -> bind_env alp sigma id2 r1

  (* Matching recursive notations for terms *)
  | r1, NList (x,_,iter,termin,lassoc) ->
      match_alist (match_hd u alp) metas sigma r1 x iter termin lassoc

  (* Matching recursive notations for binders: ad hoc cases supporting let-in *)
  | GLambda (_,na1,bk,t1,b1), NBinderList (x,_,NLambda (Name id2,_,b2),termin)->
      let (decls,b) = match_iterated_binders true [(na1,bk,None,t1)] b1 in
      (* TODO: address the possibility that termin is a Lambda itself *)
      match_in u alp metas (bind_binder sigma x decls) b termin
  | GProd (_,na1,bk,t1,b1), NBinderList (x,_,NProd (Name id2,_,b2),termin)
      when na1 != Anonymous ->
      let (decls,b) = match_iterated_binders false [(na1,bk,None,t1)] b1 in
      (* TODO: address the possibility that termin is a Prod itself *)
      match_in u alp metas (bind_binder sigma x decls) b termin
  (* Matching recursive notations for binders: general case *)
  | r, NBinderList (x,_,iter,termin) ->
      match_abinderlist_with_app (match_hd u alp) metas sigma r x iter termin

  (* Matching individual binders as part of a recursive pattern *)
  | GLambda (_,na,bk,t,b1), NLambda (Name id,_,b2) when List.mem id blmetas ->
      match_in u alp metas (bind_binder sigma id [(na,bk,None,t)]) b1 b2
  | GProd (_,na,bk,t,b1), NProd (Name id,_,b2)
      when List.mem id blmetas && na != Anonymous ->
      match_in u alp metas (bind_binder sigma id [(na,bk,None,t)]) b1 b2

  (* Matching compositionally *)
  | GVar (_,id1), NVar id2 when alpha_var id1 id2 alp -> sigma
  | GRef (_,r1,_), NRef r2 when (eq_gr r1 r2) -> sigma
  | GPatVar (_,(_,n1)), NPatVar n2 when Id.equal n1 n2 -> sigma
  | GApp (loc,f1,l1), NApp (f2,l2) ->
      let n1 = List.length l1 and n2 = List.length l2 in
      let f1,l1,f2,l2 =
	if n1 < n2 then
	  let l21,l22 = List.chop (n2-n1) l2 in f1,l1, NApp (f2,l21), l22
	else if n1 > n2 then
	  let l11,l12 = List.chop (n1-n2) l1 in GApp (loc,f1,l11),l12, f2,l2
	else f1,l1, f2, l2 in
      let may_use_eta = does_not_come_from_already_eta_expanded_var f1 in
      List.fold_left2 (match_ may_use_eta u alp metas)
        (match_in u alp metas sigma f1 f2) l1 l2
  | GLambda (_,na1,_,t1,b1), NLambda (na2,t2,b2) ->
     match_binders u alp metas na1 na2 (match_in u alp metas sigma t1 t2) b1 b2
  | GProd (_,na1,_,t1,b1), NProd (na2,t2,b2) ->
     match_binders u alp metas na1 na2 (match_in u alp metas sigma t1 t2) b1 b2
  | GLetIn (_,na1,t1,b1), NLetIn (na2,t2,b2) ->
     match_binders u alp metas na1 na2 (match_in u alp metas sigma t1 t2) b1 b2
  | GCases (_,sty1,rtno1,tml1,eqnl1), NCases (sty2,rtno2,tml2,eqnl2)
      when sty1 == sty2
	 && Int.equal (List.length tml1) (List.length tml2)
	 && Int.equal (List.length eqnl1) (List.length eqnl2) ->
      let rtno1' = abstract_return_type_context_glob_constr tml1 rtno1 in
      let rtno2' = abstract_return_type_context_notation_constr tml2 rtno2 in
      let sigma =
	try Option.fold_left2 (match_in u alp metas) sigma rtno1' rtno2'
	with Option.Heterogeneous -> raise No_match
      in
      let sigma = List.fold_left2
      (fun s (tm1,_) (tm2,_) ->
        match_in u alp metas s tm1 tm2) sigma tml1 tml2 in
      List.fold_left2 (match_equations u alp metas) sigma eqnl1 eqnl2
  | GLetTuple (_,nal1,(na1,to1),b1,c1), NLetTuple (nal2,(na2,to2),b2,c2)
      when Int.equal (List.length nal1) (List.length nal2) ->
      let sigma = match_opt (match_binders u alp metas na1 na2) sigma to1 to2 in
      let sigma = match_in u alp metas sigma b1 b2 in
      let (alp,sigma) =
	List.fold_left2 (match_names metas) (alp,sigma) nal1 nal2 in
      match_in u alp metas sigma c1 c2
  | GIf (_,a1,(na1,to1),b1,c1), NIf (a2,(na2,to2),b2,c2) ->
      let sigma = match_opt (match_binders u alp metas na1 na2) sigma to1 to2 in
      List.fold_left2 (match_in u alp metas) sigma [a1;b1;c1] [a2;b2;c2]
  | GRec (_,fk1,idl1,dll1,tl1,bl1), NRec (fk2,idl2,dll2,tl2,bl2)
      when match_fix_kind fk1 fk2 && Int.equal (Array.length idl1) (Array.length idl2) &&
	Array.for_all2 (fun l1 l2 -> Int.equal (List.length l1) (List.length l2)) dll1 dll2
	->
      let alp,sigma = Array.fold_left2
	(List.fold_left2 (fun (alp,sigma) (na1,_,oc1,b1) (na2,oc2,b2) ->
	  let sigma =
	    match_in u alp metas
              (match_opt (match_in u alp metas) sigma oc1 oc2) b1 b2
	  in match_names metas (alp,sigma) na1 na2)) (alp,sigma) dll1 dll2 in
      let sigma = Array.fold_left2 (match_in u alp metas) sigma tl1 tl2 in
      let alp,sigma = Array.fold_right2 (fun id1 id2 alsig ->
	match_names metas alsig (Name id1) (Name id2)) idl1 idl2 (alp,sigma) in
      Array.fold_left2 (match_in u alp metas) sigma bl1 bl2
  | GCast(_,c1,CastConv t1), NCast (c2,CastConv t2)
  | GCast(_,c1,CastVM t1), NCast (c2,CastVM t2) ->
      match_in u alp metas (match_in u alp metas sigma c1 c2) t1 t2
  | GCast(_,c1, CastCoerce), NCast(c2, CastCoerce) ->
      match_in u alp metas sigma c1 c2
  | GSort (_,GType _), NSort (GType None) when not u -> sigma
  | GSort (_,s1), NSort s2 when glob_sort_eq s1 s2 -> sigma
  | GPatVar _, NHole _ -> (*Don't hide Metas, they bind in ltac*) raise No_match
  | a, NHole _ -> sigma

  (* On the fly eta-expansion so as to use notations of the form
     "exists x, P x" for "ex P"; expects type not given because don't know
     otherwise how to ensure it corresponds to a well-typed eta-expansion;
     ensure at least one constructor is consumed to avoid looping *)
  | b1, NLambda (Name id,NHole _,b2) when inner ->
      let id' = Namegen.next_ident_away id (free_glob_vars b1) in
      match_in u alp metas (bind_binder sigma id
       [(Name id',Explicit,None,GHole(Loc.ghost,Evar_kinds.BinderType (Name id')))])
       (mkGApp Loc.ghost b1 (GVar (Loc.ghost,id'))) b2

  | (GRec _ | GEvar _), _
  | _,_ -> raise No_match

and match_in u = match_ true u

and match_hd u = match_ false u

and match_binders u alp metas na1 na2 sigma b1 b2 =
  let (alp,sigma) = match_names metas (alp,sigma) na1 na2 in
  match_in u alp metas sigma b1 b2

and match_equations u alp metas sigma (_,_,patl1,rhs1) (patl2,rhs2) =
  (* patl1 and patl2 have the same length because they respectively
     correspond to some tml1 and tml2 that have the same length *)
  let (alp,sigma) =
    List.fold_left2 (match_cases_pattern_binders metas)
      (alp,sigma) patl1 patl2 in
  match_in u alp metas sigma rhs1 rhs2

let match_notation_constr u c (metas,pat) =
  let test (_, (_, x)) = match x with NtnTypeBinderList -> false | _ -> true in
  let vars = List.partition test metas in
  let vars = (List.map fst (fst vars), List.map fst (snd vars)) in
  let terms,termlists,binders = match_ false u [] vars ([],[],[]) c pat in
  (* Reorder canonically the substitution *)
  let find x =
    try List.assoc x terms
    with Not_found ->
      (* Happens for binders bound to Anonymous *)
      (* Find a better way to propagate Anonymous... *)
      GVar (Loc.ghost,x) in
  List.fold_right (fun (x,(scl,typ)) (terms',termlists',binders') ->
    match typ with
    | NtnTypeConstr ->
       ((find x, scl)::terms',termlists',binders')
    | NtnTypeConstrList ->
       (terms',(List.assoc x termlists,scl)::termlists',binders')
    | NtnTypeBinderList ->
       (terms',termlists',(List.assoc x binders,scl)::binders'))
    metas ([],[],[])

(* Matching cases pattern *)
let add_patterns_for_params ind l =
  let mib,_ = Global.lookup_inductive ind in
  let nparams = mib.Declarations.mind_nparams in
    Util.List.addn nparams (PatVar (Loc.ghost,Anonymous)) l

let bind_env_cases_pattern (sigma,sigmalist,x as fullsigma) var v =
  try
    let vvar = List.assoc var sigma in
    if Pervasives.(=) v vvar then fullsigma else raise No_match (** FIXME *)
  with Not_found ->
    (* TODO: handle the case of multiple occs in different scopes *)
    (var,v)::sigma,sigmalist,x

let rec match_cases_pattern metas sigma a1 a2 =
 match (a1,a2) with
  | r1, NVar id2 when List.mem id2 metas -> (bind_env_cases_pattern sigma id2 r1),(0,[])
  | PatVar (_,Anonymous), NHole _ -> sigma,(0,[])
  | PatCstr (loc,(ind,_ as r1),largs,_), NRef (ConstructRef r2) when eq_constructor r1 r2 ->
      sigma,(0,add_patterns_for_params (fst r1) largs)
  | PatCstr (loc,(ind,_ as r1),args1,_), NApp (NRef (ConstructRef r2),l2)
      when eq_constructor r1 r2 ->
      let l1 = add_patterns_for_params (fst r1) args1 in
      let le2 = List.length l2 in
      if Int.equal le2 0 (* Special case of a notation for a @Cstr *) || le2 > List.length l1
      then
	raise No_match
      else
	let l1',more_args = Util.List.chop le2 l1 in
	(List.fold_left2 (match_cases_pattern_no_more_args metas) sigma l1' l2),(le2,more_args)
  | r1, NList (x,_,iter,termin,lassoc) ->
      (match_alist (fun (metas,_) -> match_cases_pattern_no_more_args metas)
	(metas,[]) (pi1 sigma,pi2 sigma,()) r1 x iter termin lassoc),(0,[])
  | _ -> raise No_match

and match_cases_pattern_no_more_args metas sigma a1 a2 =
    match match_cases_pattern metas sigma a1 a2 with
      |out,(_,[]) -> out
      |_ -> raise No_match

let match_ind_pattern metas sigma ind pats a2 =
  match a2 with
  | NRef (IndRef r2) when eq_ind ind r2 ->
      sigma,(0,pats)
  | NApp (NRef (IndRef r2),l2)
      when eq_ind ind r2 ->
      let le2 = List.length l2 in
      if Int.equal le2 0 (* Special case of a notation for a @Cstr *) || le2 > List.length pats
      then
	raise No_match
      else
	let l1',more_args = Util.List.chop le2 pats in
	(List.fold_left2 (match_cases_pattern_no_more_args metas) sigma l1' l2),(le2,more_args)
  |_ -> raise No_match

let reorder_canonically_substitution terms termlists metas =
  List.fold_right (fun (x,(scl,typ)) (terms',termlists') ->
    match typ with
      | NtnTypeConstr -> ((List.assoc x terms, scl)::terms',termlists')
      | NtnTypeConstrList -> (terms',(List.assoc x termlists,scl)::termlists')
      | NtnTypeBinderList -> assert false)
    metas ([],[])

let match_notation_constr_cases_pattern c (metas,pat) =
  let vars = List.map fst metas in
  let (terms,termlists,()),more_args = match_cases_pattern vars ([],[],()) c pat in
  reorder_canonically_substitution terms termlists metas, more_args

let match_notation_constr_ind_pattern ind args (metas,pat) =
  let vars = List.map fst metas in
  let (terms,termlists,()),more_args = match_ind_pattern vars ([],[],()) ind args pat in
  reorder_canonically_substitution terms termlists metas, more_args


==> anc/HoTT/coq-HoTT/interp/notation_ops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Notation_term
open Misctypes
open Glob_term

(** Utilities about [notation_constr] *)

(** Translate a [glob_constr] into a notation given the list of variables
    bound by the notation; also interpret recursive patterns           *)

val notation_constr_of_glob_constr :
  (Id.t * notation_var_internalization_type) list ->
  (Id.t * Id.t) list -> glob_constr -> notation_constr

(** Name of the special identifier used to encode recursive notations  *)
val ldots_var : Id.t

(** Equality of [glob_constr] (warning: only partially implemented) *)
(** FIXME: nothing to do here *)
val eq_glob_constr : glob_constr -> glob_constr -> bool

(** Re-interpret a notation as a [glob_constr], taking care of binders     *)

val glob_constr_of_notation_constr_with_binders : Loc.t ->
  ('a -> Name.t -> 'a * Name.t) ->
  ('a -> notation_constr -> glob_constr) ->
  'a -> notation_constr -> glob_constr

val glob_constr_of_notation_constr : Loc.t -> notation_constr -> glob_constr

(** [match_notation_constr] matches a [glob_constr] against a notation
    interpretation; raise [No_match] if the matching fails   *)

exception No_match

val match_notation_constr : bool -> glob_constr -> interpretation ->
      (glob_constr * subscopes) list * (glob_constr list * subscopes) list *
      (glob_decl list * subscopes) list

val match_notation_constr_cases_pattern :
  cases_pattern -> interpretation ->
  ((cases_pattern * subscopes) list * (cases_pattern list * subscopes) list) *
    (int * cases_pattern list)

val match_notation_constr_ind_pattern :
  inductive -> cases_pattern  list -> interpretation ->
  ((cases_pattern * subscopes) list * (cases_pattern list * subscopes) list) *
    (int * cases_pattern list)

(** Substitution of kernel names in interpretation data                *)

val subst_interpretation :
  Mod_subst.substitution -> interpretation -> interpretation

val add_patterns_for_params : inductive -> cases_pattern list -> cases_pattern list


==> anc/HoTT/coq-HoTT/interp/ppextend.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp

(*s Pretty-print. *)

(* Dealing with precedences *)

type precedence = int

type parenRelation = L | E | Any | Prec of precedence

type tolerability = precedence * parenRelation

type ppbox =
  | PpHB of int
  | PpHOVB of int
  | PpHVB of int
  | PpVB of int
  | PpTB

type ppcut =
  | PpBrk of int * int
  | PpTbrk of int * int
  | PpTab
  | PpFnl

let ppcmd_of_box = function
  | PpHB n -> h n
  | PpHOVB n -> hov n
  | PpHVB n -> hv n
  | PpVB n -> v n
  | PpTB   -> t

let ppcmd_of_cut = function
  | PpTab -> tab ()
  | PpFnl -> fnl ()
  | PpBrk(n1,n2) -> brk(n1,n2)
  | PpTbrk(n1,n2) -> tbrk(n1,n2)

type unparsing =
  | UnpMetaVar of int * parenRelation
  | UnpListMetaVar of int * parenRelation * unparsing list
  | UnpBinderListMetaVar of int * bool * unparsing list
  | UnpTerminal of string
  | UnpBox of ppbox * unparsing list
  | UnpCut of ppcut


==> anc/HoTT/coq-HoTT/interp/ppextend.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names

(** {6 Pretty-print. } *)

(** Dealing with precedences *)

type precedence = int

type parenRelation = L | E | Any | Prec of precedence

type tolerability = precedence * parenRelation

type ppbox =
  | PpHB of int
  | PpHOVB of int
  | PpHVB of int
  | PpVB of int
  | PpTB

type ppcut =
  | PpBrk of int * int
  | PpTbrk of int * int
  | PpTab
  | PpFnl

val ppcmd_of_box : ppbox -> std_ppcmds -> std_ppcmds

val ppcmd_of_cut : ppcut -> std_ppcmds

type unparsing =
  | UnpMetaVar of int * parenRelation
  | UnpListMetaVar of int * parenRelation * unparsing list
  | UnpBinderListMetaVar of int * bool * unparsing list
  | UnpTerminal of string
  | UnpBox of ppbox * unparsing list
  | UnpCut of ppcut


==> anc/HoTT/coq-HoTT/interp/reserve.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Reserved names *)

open Errors
open Util
open Pp
open Names
open Nameops
open Libobject
open Lib
open Notation_term
open Globnames

type key =
  | RefKey of global_reference
  | Oth

let reserve_table = ref Id.Map.empty
let reserve_revtable = ref Gmapl.empty

let notation_constr_key = function (* Rem: NApp(NRef ref,[]) stands for @ref *)
  | NApp (NRef ref,args) -> RefKey(canonical_gr ref), Some (List.length args)
  | NList (_,_,NApp (NRef ref,args),_,_)
  | NBinderList (_,_,NApp (NRef ref,args),_) -> RefKey (canonical_gr ref), Some (List.length args)
  | NRef ref -> RefKey(canonical_gr ref), None
  | _ -> Oth, None

let cache_reserved_type (_,(id,t)) =
  let key = fst (notation_constr_key t) in
  reserve_table := Id.Map.add id t !reserve_table;
  reserve_revtable := Gmapl.add key (t,id) !reserve_revtable

let in_reserved : Id.t * notation_constr -> obj =
  declare_object {(default_object "RESERVED-TYPE") with
    cache_function = cache_reserved_type }

let freeze_reserved () = (!reserve_table,!reserve_revtable)
let unfreeze_reserved (r,rr) = reserve_table := r; reserve_revtable := rr
let init_reserved () =
  reserve_table := Id.Map.empty; reserve_revtable := Gmapl.empty

let _ =
  Summary.declare_summary "reserved-type"
    { Summary.freeze_function = freeze_reserved;
      Summary.unfreeze_function = unfreeze_reserved;
      Summary.init_function = init_reserved }

let declare_reserved_type_binding (loc,id) t =
  if not (Id.equal id (root_of_id id)) then
    user_err_loc(loc,"declare_reserved_type",
    (pr_id id ++ str
      " is not reservable: it must have no trailing digits, quote, or _"));
  begin try
    let _ = Id.Map.find id !reserve_table in
    user_err_loc(loc,"declare_reserved_type",
    (pr_id id++str" is already bound to a type"))
  with Not_found -> () end;
  add_anonymous_leaf (in_reserved (id,t))

let declare_reserved_type idl t =
  List.iter (fun id -> declare_reserved_type_binding id t) (List.rev idl)

let find_reserved_type id = Id.Map.find (root_of_id id) !reserve_table

let constr_key c =
  try RefKey (canonical_gr (global_of_constr (fst (Term.decompose_app c))))
  with Not_found -> Oth

let revert_reserved_type t =
  try
    let l = Gmapl.find (constr_key t) !reserve_revtable in
    let t = Detyping.detype false [] [] t in
    (* pedrot: if [Notation_ops.match_notation_constr] may raise [Failure _]
        then I've introduced a bug... *)
    let find (pat, id) =
      try let _ = Notation_ops.match_notation_constr false t ([], pat) in true
      with Notation_ops.No_match -> false
    in
    let (_, id) = List.find find l in
    Name id
  with Not_found | Failure _ -> Anonymous

let _ = Namegen.set_reserved_typed_name revert_reserved_type

open Glob_term

let anonymize_if_reserved na t = match na with
  | Name id as na ->
      (try
	if not !Flags.raw_print &&
	   (try
            let ntn = Notation_ops.notation_constr_of_glob_constr [] [] t in
            Pervasives.(=) ntn (find_reserved_type id) (** FIXME *)
            with UserError _ -> false)
	then GHole (Loc.ghost,Evar_kinds.BinderType na)
	else t
      with Not_found -> t)
  | Anonymous -> t


==> anc/HoTT/coq-HoTT/interp/reserve.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Glob_term
open Notation_term

val declare_reserved_type : Id.t located list -> notation_constr -> unit
val find_reserved_type : Id.t -> notation_constr
val anonymize_if_reserved : Name.t -> glob_constr -> glob_constr


==> anc/HoTT/coq-HoTT/interp/smartlocate.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Hugo Herbelin from code formerly dispatched in
   syntax_def.ml or tacinterp.ml, Sep 2009 *)

(* This file provides high-level name globalization functions *)

(* *)
open Pp
open Errors
open Libnames
open Globnames
open Misctypes
open Syntax_def
open Notation_term

let global_of_extended_global = function
  | TrueGlobal ref -> ref
  | SynDef kn ->
  match search_syntactic_definition kn with
  | [],NRef ref -> ref
  | [],NApp (NRef ref,[]) -> ref
  | _ -> raise Not_found

let locate_global_with_alias (loc,qid) =
  let ref = Nametab.locate_extended qid in
  try global_of_extended_global ref
  with Not_found ->
    user_err_loc (loc,"",pr_qualid qid ++
      str " is bound to a notation that does not denote a reference.")

let global_inductive_with_alias r =
  let (loc,qid as lqid) = qualid_of_reference r in
  try match locate_global_with_alias lqid with
  | IndRef ind -> ind
  | ref ->
      user_err_loc (loc_of_reference r,"global_inductive",
        pr_reference r ++ spc () ++ str "is not an inductive type.")
  with Not_found -> Nametab.error_global_not_found_loc loc qid

let global_with_alias r =
  let (loc,qid as lqid) = qualid_of_reference r in
  try locate_global_with_alias lqid
  with Not_found -> Nametab.error_global_not_found_loc loc qid

let smart_global = function
  | AN r ->
      global_with_alias r
  | ByNotation (loc,ntn,sc) ->
      Notation.interp_notation_as_global_reference loc (fun _ -> true) ntn sc

let smart_global_inductive = function
  | AN r ->
      global_inductive_with_alias r
  | ByNotation (loc,ntn,sc) ->
      destIndRef
        (Notation.interp_notation_as_global_reference loc isIndRef ntn sc)


==> anc/HoTT/coq-HoTT/interp/smartlocate.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Libnames
open Globnames
open Misctypes

(** [locate_global_with_alias] locates global reference possibly following
   a notation if this notation has a role of aliasing; raise [Not_found]
   if not bound in the global env; raise a [UserError] if bound to a
   syntactic def that does not denote a reference *)

val locate_global_with_alias : qualid located -> global_reference

(** Extract a global_reference from a reference that can be an "alias" *)
val global_of_extended_global : extended_global_reference -> global_reference

(** Locate a reference taking into account possible "alias" notations.
    May raise [Nametab.GlobalizationError _] for an unknown reference,
    or a [UserError] if bound to a syntactic def that does not denote
    a reference. *)
val global_with_alias : reference -> global_reference

(** The same for inductive types *)
val global_inductive_with_alias : reference -> inductive

(** Locate a reference taking into account notations and "aliases" *)
val smart_global : reference or_by_notation -> global_reference

(** The same for inductive types *)
val smart_global_inductive : reference or_by_notation -> inductive



==> anc/HoTT/coq-HoTT/interp/syntax_def.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Names
open Libnames
open Notation_term
open Libobject
open Lib
open Nameops
open Nametab

(* Syntactic definitions. *)

type version = Flags.compat_version option

let syntax_table = ref (KNmap.empty : (interpretation*version) KNmap.t)

let _ = Summary.declare_summary
	  "SYNTAXCONSTANT"
	  { Summary.freeze_function = (fun () -> !syntax_table);
	    Summary.unfreeze_function = (fun ft -> syntax_table := ft);
	    Summary.init_function = (fun () -> syntax_table := KNmap.empty) }

let add_syntax_constant kn c onlyparse =
  syntax_table := KNmap.add kn (c,onlyparse) !syntax_table

let load_syntax_constant i ((sp,kn),(_,pat,onlyparse)) =
  if Nametab.exists_cci sp then
    errorlabstrm "cache_syntax_constant"
      (pr_id (basename sp) ++ str " already exists");
  add_syntax_constant kn pat onlyparse;
  Nametab.push_syndef (Nametab.Until i) sp kn

let is_alias_of_already_visible_name sp = function
  | _,NRef ref ->
      let (dir,id) = repr_qualid (shortest_qualid_of_global Id.Set.empty ref) in
      DirPath.is_empty dir && Id.equal id (basename sp)
  | _ ->
      false

let open_syntax_constant i ((sp,kn),(_,pat,onlyparse)) =
  if not (is_alias_of_already_visible_name sp pat) then begin
    Nametab.push_syndef (Nametab.Exactly i) sp kn;
    match onlyparse with
    | None ->
      (* Redeclare it to be used as (short) name in case an other (distfix)
	 notation was declared inbetween *)
      Notation.declare_uninterpretation (Notation.SynDefRule kn) pat
    | _ -> ()
  end

let cache_syntax_constant d =
  load_syntax_constant 1 d;
  open_syntax_constant 1 d

let subst_syntax_constant (subst,(local,pat,onlyparse)) =
  (local,Notation_ops.subst_interpretation subst pat,onlyparse)

let classify_syntax_constant (local,_,_ as o) =
  if local then Dispose else Substitute o

let in_syntax_constant
 : bool * interpretation * Flags.compat_version option -> obj =
  declare_object {(default_object "SYNTAXCONSTANT") with
    cache_function = cache_syntax_constant;
    load_function = load_syntax_constant;
    open_function = open_syntax_constant;
    subst_function = subst_syntax_constant;
    classify_function = classify_syntax_constant }

type syndef_interpretation = (Id.t * subscopes) list * notation_constr

(* Coercions to the general format of notation that also supports
   variables bound to list of expressions *)
let in_pat (ids,ac) = (List.map (fun (id,sc) -> (id,(sc,NtnTypeConstr))) ids,ac)
let out_pat (ids,ac) = (List.map (fun (id,(sc,typ)) -> (id,sc)) ids,ac)

let declare_syntactic_definition local id onlyparse pat =
  let _ = add_leaf id (in_syntax_constant (local,in_pat pat,onlyparse)) in ()

let pr_global r = pr_global_env Id.Set.empty r
let pr_syndef kn = pr_qualid (shortest_qualid_of_syndef Id.Set.empty kn)

let allow_compat_notations = ref true
let verbose_compat_notations = ref false

let is_verbose_compat () =
  !verbose_compat_notations || not !allow_compat_notations

let verbose_compat kn def = function
  | Some v when is_verbose_compat () && Flags.version_strictly_greater v ->
    let act =
      if !verbose_compat_notations then msg_warning else errorlabstrm ""
    in
    let pp_def = match def with
      | [], NRef r -> str " is " ++ pr_global_env Id.Set.empty r
      | _ -> str " is a compatibility notation"
    in
    let since = str (" since Coq > " ^ Flags.pr_version v ^ ".") in
    act (pr_syndef kn ++ pp_def ++ since)
  | _ -> ()

let search_syntactic_definition kn =
  let pat,v = KNmap.find kn !syntax_table in
  let def = out_pat pat in
  verbose_compat kn def v;
  def

open Goptions

let set_verbose_compat_notations =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "verbose compatibility notations";
      optkey   = ["Verbose";"Compat";"Notations"];
      optread  = (fun () -> !verbose_compat_notations);
      optwrite = ((:=) verbose_compat_notations) }

let set_compat_notations =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "accept compatibility notations";
      optkey   = ["Compat"; "Notations"];
      optread  = (fun () -> !allow_compat_notations);
      optwrite = ((:=) allow_compat_notations) }


==> anc/HoTT/coq-HoTT/interp/syntax_def.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Notation_term
open Glob_term
open Nametab
open Libnames

(** Syntactic definitions. *)

type syndef_interpretation = (Id.t * subscopes) list * notation_constr

val declare_syntactic_definition : bool -> Id.t ->
  Flags.compat_version option -> syndef_interpretation -> unit

val search_syntactic_definition : kernel_name -> syndef_interpretation

(** Options concerning verbose display of compatibility notations
    or their deactivation *)

val set_verbose_compat_notations : bool -> unit
val set_compat_notations : bool -> unit


==> anc/HoTT/coq-HoTT/interp/topconstr.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Pp
open Errors
open Util
open Names
open Nameops
open Libnames
open Misctypes
open Constrexpr
open Constrexpr_ops
(*i*)


let oldfashion_patterns = ref (false)
let _ = Goptions.declare_bool_option {
  Goptions.optsync = true; Goptions.optdepr = false;
  Goptions.optname =
    "Constructors in patterns require all their arguments but no parameters instead of explicit parameters and arguments";
  Goptions.optkey = ["Asymmetric";"Patterns"];
  Goptions.optread = (fun () -> !oldfashion_patterns);
  Goptions.optwrite = (fun a -> oldfashion_patterns:=a);
}

(**********************************************************************)
(* Miscellaneous *)

let error_invalid_pattern_notation loc =
  user_err_loc (loc,"",str "Invalid notation for pattern.")

(**********************************************************************)
(* Functions on constr_expr *)

let ids_of_cases_indtype =
  let rec vars_of ids = function
    (* We deal only with the regular cases *)
    | (CPatCstr (_,_,l1,l2)|CPatNotation (_,_,(l1,[]),l2)) ->
      List.fold_left vars_of (List.fold_left vars_of [] l2) l1
    (* assume the ntn is applicative and does not instantiate the head !! *)
    | CPatDelimiters(_,_,c) -> vars_of ids c
    | CPatAtom (_, Some (Libnames.Ident (_, x))) -> x::ids
    | _ -> ids in
  vars_of []

let ids_of_cases_tomatch tms =
  List.fold_right
    (fun (_,(ona,indnal)) l ->
      Option.fold_right (fun t -> (@) (ids_of_cases_indtype t))
      indnal (Option.fold_right (Loc.down_located name_cons) ona l))
    tms []

let is_constructor id =
  try ignore (Nametab.locate_extended (qualid_of_ident id)); true
  with Not_found -> true

let rec cases_pattern_fold_names f a = function
  | CPatRecord (_, l) ->
      List.fold_left (fun acc (r, cp) -> cases_pattern_fold_names f acc cp) a l
  | CPatAlias (_,pat,id) -> f id a
  | CPatOr (_,patl) ->
      List.fold_left (cases_pattern_fold_names f) a patl
  | CPatCstr (_,_,patl1,patl2) ->
    List.fold_left (cases_pattern_fold_names f)
      (List.fold_left (cases_pattern_fold_names f) a patl1) patl2
  | CPatNotation (_,_,(patl,patll),patl') ->
      List.fold_left (cases_pattern_fold_names f)
	(List.fold_left (cases_pattern_fold_names f) a (patl@List.flatten patll)) patl'
  | CPatDelimiters (_,_,pat) -> cases_pattern_fold_names f a pat
  | CPatAtom (_,Some (Ident (_,id))) when not (is_constructor id) -> f id a
  | CPatPrim _ | CPatAtom _ -> a

let ids_of_pattern_list =
  List.fold_left
    (Loc.located_fold_left
      (List.fold_left (cases_pattern_fold_names Id.Set.add)))
    Id.Set.empty

let rec fold_constr_expr_binders g f n acc b = function
  | (nal,bk,t)::l ->
      let nal = snd (List.split nal) in
      let n' = List.fold_right (name_fold g) nal n in
      f n (fold_constr_expr_binders g f n' acc b l) t
  | [] ->
      f n acc b

let rec fold_local_binders g f n acc b = function
  | LocalRawAssum (nal,bk,t)::l ->
      let nal = snd (List.split nal) in
      let n' = List.fold_right (name_fold g) nal n in
      f n (fold_local_binders g f n' acc b l) t
  | LocalRawDef ((_,na),t)::l ->
      f n (fold_local_binders g f (name_fold g na n) acc b l) t
  | [] ->
      f n acc b

let fold_constr_expr_with_binders g f n acc = function
  | CAppExpl (loc,(_,_,_),l) -> List.fold_left (f n) acc l
  | CApp (loc,(_,t),l) -> List.fold_left (f n) (f n acc t) (List.map fst l)
  | CProdN (_,l,b) | CLambdaN (_,l,b) -> fold_constr_expr_binders g f n acc b l
  | CLetIn (_,na,a,b) -> fold_constr_expr_binders g f n acc b [[na],default_binder_kind,a]
  | CCast (loc,a,(CastConv b|CastVM b|CastNative b)) -> f n (f n acc a) b
  | CCast (loc,a,CastCoerce) -> f n acc a
  | CNotation (_,_,(l,ll,bll)) ->
      (* The following is an approximation: we don't know exactly if
         an ident is binding nor to which subterms bindings apply *)
      let acc = List.fold_left (f n) acc (l@List.flatten ll) in
      List.fold_left (fun acc bl -> fold_local_binders g f n acc (CHole (Loc.ghost,None)) bl) acc bll
  | CGeneralization (_,_,_,c) -> f n acc c
  | CDelimiters (loc,_,a) -> f n acc a
  | CHole _ | CEvar _ | CPatVar _ | CSort _ | CPrim _ | CRef _ ->
      acc
  | CRecord (loc,_,l) -> List.fold_left (fun acc (id, c) -> f n acc c) acc l
  | CCases (loc,sty,rtnpo,al,bl) ->
      let ids = ids_of_cases_tomatch al in
      let acc = Option.fold_left (f (List.fold_right g ids n)) acc rtnpo in
      let acc = List.fold_left (f n) acc (List.map fst al) in
      List.fold_right (fun (loc,patl,rhs) acc ->
	let ids = ids_of_pattern_list patl in
	f (Id.Set.fold g ids n) acc rhs) bl acc
  | CLetTuple (loc,nal,(ona,po),b,c) ->
      let n' = List.fold_right (Loc.down_located (name_fold g)) nal n in
      f (Option.fold_right (Loc.down_located (name_fold g)) ona n') (f n acc b) c
  | CIf (_,c,(ona,po),b1,b2) ->
      let acc = f n (f n (f n acc b1) b2) c in
      Option.fold_left
	(f (Option.fold_right (Loc.down_located (name_fold g)) ona n)) acc po
  | CFix (loc,_,l) ->
      let n' = List.fold_right (fun ((_,id),_,_,_,_) -> g id) l n in
      List.fold_right (fun (_,(_,o),lb,t,c) acc ->
	fold_local_binders g f n'
	  (fold_local_binders g f n acc t lb) c lb) l acc
  | CCoFix (loc,_,_) ->
      msg_warning (strbrk "Capture check in multiple binders not done"); acc

let free_vars_of_constr_expr c =
  let rec aux bdvars l = function
  | CRef (Ident (_,id),_) -> if List.mem id bdvars then l else Id.Set.add id l
  | c -> fold_constr_expr_with_binders (fun a l -> a::l) aux bdvars l c
  in aux [] Id.Set.empty c

let occur_var_constr_expr id c = Id.Set.mem id (free_vars_of_constr_expr c)

(* Interpret the index of a recursion order annotation *)

let split_at_annot bl na =
  let names = List.map snd (names_of_local_assums bl) in
  match na with
  | None ->
      begin match names with
      | [] -> error "A fixpoint needs at least one parameter."
      | _ -> ([], bl)
      end
  | Some (loc, id) ->
      let rec aux acc = function
	| LocalRawAssum (bls, k, t) as x :: rest ->
            let test (_, na) = match na with
            | Name id' -> Id.equal id id'
            | Anonymous -> false
            in
	    let l, r = List.split_when test bls in
            begin match r with
            | [] -> aux (x :: acc) rest
            | _ ->
              let ans = match l with
              | [] -> acc
              | _ -> LocalRawAssum (l, k, t) :: acc
              in
              (List.rev ans, LocalRawAssum (r, k, t) :: rest)
            end
	| LocalRawDef _ as x :: rest -> aux (x :: acc) rest
	| [] ->
            user_err_loc(loc,"",
			 str "No parameter named " ++ Nameops.pr_id id ++ str".")
      in aux [] bl

(* Used in correctness and interface *)

let map_binder g e nal = List.fold_right (Loc.down_located (name_fold g)) nal e

let map_binders f g e bl =
  (* TODO: avoid variable capture in [t] by some [na] in [List.tl nal] *)
  let h (e,bl) (nal,bk,t) = (map_binder g e nal,(nal,bk,f e t)::bl) in
  let (e,rbl) = List.fold_left h (e,[]) bl in
  (e, List.rev rbl)

let map_local_binders f g e bl =
  (* TODO: avoid variable capture in [t] by some [na] in [List.tl nal] *)
  let h (e,bl) = function
      LocalRawAssum(nal,k,ty) ->
        (map_binder g e nal, LocalRawAssum(nal,k,f e ty)::bl)
    | LocalRawDef((loc,na),ty) ->
        (name_fold g na e, LocalRawDef((loc,na),f e ty)::bl) in
  let (e,rbl) = List.fold_left h (e,[]) bl in
  (e, List.rev rbl)

let map_constr_expr_with_binders g f e = function
  | CAppExpl (loc,r,l) -> CAppExpl (loc,r,List.map (f e) l)
  | CApp (loc,(p,a),l) ->
      CApp (loc,(p,f e a),List.map (fun (a,i) -> (f e a,i)) l)
  | CProdN (loc,bl,b) ->
      let (e,bl) = map_binders f g e bl in CProdN (loc,bl,f e b)
  | CLambdaN (loc,bl,b) ->
      let (e,bl) = map_binders f g e bl in CLambdaN (loc,bl,f e b)
  | CLetIn (loc,na,a,b) -> CLetIn (loc,na,f e a,f (name_fold g (snd na) e) b)
  | CCast (loc,a,c) -> CCast (loc,f e a, Miscops.map_cast_type (f e) c)
  | CNotation (loc,n,(l,ll,bll)) ->
      (* This is an approximation because we don't know what binds what *)
      CNotation (loc,n,(List.map (f e) l,List.map (List.map (f e)) ll,
                     List.map (fun bl -> snd (map_local_binders f g e bl)) bll))
  | CGeneralization (loc,b,a,c) -> CGeneralization (loc,b,a,f e c)
  | CDelimiters (loc,s,a) -> CDelimiters (loc,s,f e a)
  | CHole _ | CEvar _ | CPatVar _ | CSort _
  | CPrim _ | CRef _ as x -> x
  | CRecord (loc,p,l) -> CRecord (loc,p,List.map (fun (id, c) -> (id, f e c)) l)
  | CCases (loc,sty,rtnpo,a,bl) ->
      (* TODO: apply g on the binding variables in pat... *)
      let bl = List.map (fun (loc,pat,rhs) -> (loc,pat,f e rhs)) bl in
      let ids = ids_of_cases_tomatch a in
      let po = Option.map (f (List.fold_right g ids e)) rtnpo in
      CCases (loc, sty, po, List.map (fun (tm,x) -> (f e tm,x)) a,bl)
  | CLetTuple (loc,nal,(ona,po),b,c) ->
      let e' = List.fold_right (Loc.down_located (name_fold g)) nal e in
      let e'' = Option.fold_right (Loc.down_located (name_fold g)) ona e in
      CLetTuple (loc,nal,(ona,Option.map (f e'') po),f e b,f e' c)
  | CIf (loc,c,(ona,po),b1,b2) ->
      let e' = Option.fold_right (Loc.down_located (name_fold g)) ona e in
      CIf (loc,f e c,(ona,Option.map (f e') po),f e b1,f e b2)
  | CFix (loc,id,dl) ->
      CFix (loc,id,List.map (fun (id,n,bl,t,d) ->
        let (e',bl') = map_local_binders f g e bl in
        let t' = f e' t in
        (* Note: fix names should be inserted before the arguments... *)
        let e'' = List.fold_left (fun e ((_,id),_,_,_,_) -> g id e) e' dl in
        let d' = f e'' d in
        (id,n,bl',t',d')) dl)
  | CCoFix (loc,id,dl) ->
      CCoFix (loc,id,List.map (fun (id,bl,t,d) ->
        let (e',bl') = map_local_binders f g e bl in
        let t' = f e' t in
        let e'' = List.fold_left (fun e ((_,id),_,_,_) -> g id e) e' dl in
        let d' = f e'' d in
        (id,bl',t',d')) dl)

(* Used in constrintern *)
let rec replace_vars_constr_expr l = function
  | CRef (Ident (loc,id),us) as x ->
      (try CRef (Ident (loc,List.assoc id l),us) with Not_found -> x)
  | c -> map_constr_expr_with_binders List.remove_assoc
           replace_vars_constr_expr l c

(* Returns the ranges of locs of the notation that are not occupied by args  *)
(* and which are then occupied by proper symbols of the notation (or spaces) *)

let locs_of_notation loc locs ntn =
  let (bl, el) = Loc.unloc loc in
  let locs =  List.map Loc.unloc locs in
  let rec aux pos = function
    | [] -> if Int.equal pos el then [] else [(pos,el-1)]
    | (ba,ea)::l ->if Int.equal pos ba then aux ea l else (pos,ba-1)::aux ea l
  in aux bl (Sort.list (fun l1 l2 -> fst l1 < fst l2) locs)

let ntn_loc loc (args,argslist,binderslist) =
  locs_of_notation loc
    (List.map constr_loc (args@List.flatten argslist)@
     List.map local_binders_loc binderslist)

let patntn_loc loc (args,argslist) =
  locs_of_notation loc
    (List.map cases_pattern_expr_loc (args@List.flatten argslist))


==> anc/HoTT/coq-HoTT/interp/topconstr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Libnames
open Misctypes
open Decl_kinds
open Constrexpr
open Notation_term

(** Topconstr *)

val oldfashion_patterns : bool ref

(** Utilities on constr_expr *)

val replace_vars_constr_expr :
  (Id.t * Id.t) list -> constr_expr -> constr_expr

val free_vars_of_constr_expr : constr_expr -> Id.Set.t
val occur_var_constr_expr : Id.t -> constr_expr -> bool

(** Specific function for interning "in indtype" syntax of "match" *)
val ids_of_cases_indtype : cases_pattern_expr -> Id.t list

val split_at_annot : local_binder list -> Id.t located option -> local_binder list * local_binder list

(** Used in typeclasses *)

val fold_constr_expr_with_binders : (Id.t -> 'a -> 'a) ->
   ('a -> 'b -> constr_expr -> 'b) -> 'a -> 'b -> constr_expr -> 'b

(** Used in correctness and interface; absence of var capture not guaranteed 
   in pattern-matching clauses and in binders of the form [x,y:T(x)] *)

val map_constr_expr_with_binders :
  (Id.t -> 'a -> 'a) -> ('a -> constr_expr -> constr_expr) ->
      'a -> constr_expr -> constr_expr

val ntn_loc :
  Loc.t -> constr_notation_substitution -> string -> (int * int) list
val patntn_loc :
  Loc.t -> cases_pattern_notation_substitution -> string -> (int * int) list

(** For cases pattern parsing errors *)

val error_invalid_pattern_notation : Loc.t -> 'a


==> anc/HoTT/coq-HoTT/intf/constrexpr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Libnames
open Misctypes
open Decl_kinds

(** {6 Concrete syntax for terms } *)

(** [constr_expr] is the abstract syntax tree produced by the parser *)

type notation = string

type explicitation =
  | ExplByPos of int * Id.t option
  | ExplByName of Id.t

type binder_kind =
  | Default of binding_kind
  | Generalized of binding_kind * binding_kind * bool
      (** Inner binding, outer bindings, typeclass-specific flag
	 for implicit generalization of superclasses *)

type abstraction_kind = AbsLambda | AbsPi

type proj_flag = int option (** [Some n] = proj of the n-th visible argument *)

type prim_token = Numeral of Bigint.bigint | String of string

type raw_cases_pattern_expr =
  | RCPatAlias of Loc.t * raw_cases_pattern_expr * Id.t
  | RCPatCstr of Loc.t * Globnames.global_reference
    * raw_cases_pattern_expr list * raw_cases_pattern_expr list
  (** [CPatCstr (_, Inl c, l1, l2)] represents (@c l1) l2 *)
  | RCPatAtom of Loc.t * Id.t option
  | RCPatOr of Loc.t * raw_cases_pattern_expr list

type cases_pattern_expr =
  | CPatAlias of Loc.t * cases_pattern_expr * Id.t
  | CPatCstr of Loc.t * reference
    * cases_pattern_expr list * cases_pattern_expr list
  (** [CPatCstr (_, Inl c, l1, l2)] represents (@c l1) l2 *)
  | CPatAtom of Loc.t * reference option
  | CPatOr of Loc.t * cases_pattern_expr list
  | CPatNotation of Loc.t * notation * cases_pattern_notation_substitution
    * cases_pattern_expr list (** CPatNotation (_, n, l1 ,l2) represents
				  (notation n applied with substitution l1)
				  applied to arguments l2 *)
  | CPatPrim of Loc.t * prim_token
  | CPatRecord of Loc.t * (reference * cases_pattern_expr) list
  | CPatDelimiters of Loc.t * string * cases_pattern_expr

and cases_pattern_notation_substitution =
    cases_pattern_expr list *     (** for constr subterms *)
    cases_pattern_expr list list  (** for recursive notations *)

type constr_expr =
  | CRef of reference * Univ.universe_instance option
  | CFix of Loc.t * Id.t located * fix_expr list
  | CCoFix of Loc.t * Id.t located * cofix_expr list
  | CProdN of Loc.t * binder_expr list * constr_expr
  | CLambdaN of Loc.t * binder_expr list * constr_expr
  | CLetIn of Loc.t * Name.t located * constr_expr * constr_expr
  | CAppExpl of Loc.t * (proj_flag * reference * Univ.universe_instance option) * constr_expr list
  | CApp of Loc.t * (proj_flag * constr_expr) *
      (constr_expr * explicitation located option) list
  | CRecord of Loc.t * constr_expr option * (reference * constr_expr) list
  | CCases of Loc.t * case_style * constr_expr option *
      case_expr list * branch_expr list
  | CLetTuple of Loc.t * Name.t located list * (Name.t located option * constr_expr option) *
      constr_expr * constr_expr
  | CIf of Loc.t * constr_expr * (Name.t located option * constr_expr option)
      * constr_expr * constr_expr
  | CHole of Loc.t * Evar_kinds.t option
  | CPatVar of Loc.t * (bool * patvar)
  | CEvar of Loc.t * existential_key * constr_expr list option
  | CSort of Loc.t * glob_sort
  | CCast of Loc.t * constr_expr * constr_expr cast_type
  | CNotation of Loc.t * notation * constr_notation_substitution
  | CGeneralization of Loc.t * binding_kind * abstraction_kind option * constr_expr
  | CPrim of Loc.t * prim_token
  | CDelimiters of Loc.t * string * constr_expr

and case_expr =
  constr_expr * (Name.t located option * cases_pattern_expr option)

and branch_expr =
  Loc.t * cases_pattern_expr list located list * constr_expr

and binder_expr =
  Name.t located list * binder_kind * constr_expr

and fix_expr =
    Id.t located * (Id.t located option * recursion_order_expr) *
      local_binder list * constr_expr * constr_expr

and cofix_expr =
    Id.t located * local_binder list * constr_expr * constr_expr

and recursion_order_expr =
  | CStructRec
  | CWfRec of constr_expr
  | CMeasureRec of constr_expr * constr_expr option (** measure, relation *)

(** Anonymous defs allowed ?? *)
and local_binder =
  | LocalRawDef of Name.t located * constr_expr
  | LocalRawAssum of Name.t located list * binder_kind * constr_expr

and constr_notation_substitution =
    constr_expr list *      (** for constr subterms *)
    constr_expr list list * (** for recursive notations *)
    local_binder list list (** for binders subexpressions *)

type typeclass_constraint = Name.t located * binding_kind * constr_expr

and typeclass_context = typeclass_constraint list

type constr_pattern_expr = constr_expr

(** Concrete syntax for modules and module types *)

type with_declaration_ast =
  | CWith_Module of Id.t list located * qualid located
  | CWith_Definition of Id.t list located * constr_expr

type module_ast =
  | CMident of qualid located
  | CMapply of Loc.t * module_ast * module_ast
  | CMwith of Loc.t * module_ast * with_declaration_ast


==> anc/HoTT/coq-HoTT/intf/decl_kinds.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Informal mathematical status of declarations *)

type locality = Discharge | Local | Global

type binding_kind = Explicit | Implicit

type polymorphic = bool

type theorem_kind =
  | Theorem
  | Lemma
  | Fact
  | Remark
  | Property
  | Proposition
  | Corollary

type definition_object_kind =
  | Definition
  | Coercion
  | SubClass
  | CanonicalStructure
  | Example
  | Fixpoint
  | CoFixpoint
  | Scheme
  | StructureComponent
  | IdentityCoercion
  | Instance
  | Method

type assumption_object_kind = Definitional | Logical | Conjectural

(** [assumption_kind]

                |  Local      | Global
   ------------------------------------
   Definitional |  Variable   | Parameter
   Logical      |  Hypothesis | Axiom

*)
type assumption_kind = locality * polymorphic * assumption_object_kind

type definition_kind = locality * polymorphic * definition_object_kind

(** Kinds used in proofs *)

type goal_object_kind =
  | DefinitionBody of definition_object_kind
  | Proof of theorem_kind

type goal_kind = locality * polymorphic * goal_object_kind

(** Kinds used in library *)

type logical_kind =
  | IsAssumption of assumption_object_kind
  | IsDefinition of definition_object_kind
  | IsProof of theorem_kind

(** Recursive power of type declarations *)

type recursivity_kind =
  | Finite (** = inductive *)
  | CoFinite (** = coinductive *)
  | BiFinite (** = non-recursive, like in "Record" definitions *)


==> anc/HoTT/coq-HoTT/intf/evar_kinds.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames

(** The kinds of existential variable *)

(** Should the obligation be defined (opaque or transparent (default)) or
    defined transparent and expanded in the term? *)

type obligation_definition_status = Define of bool | Expand

type t =
  | ImplicitArg of global_reference * (int * Id.t option)
     * bool (** Force inference *)
  | BinderType of Name.t
  | QuestionMark of obligation_definition_status
  | CasesType
  | InternalHole
  | TomatchTypeParameter of inductive * int
  | GoalEvar
  | ImpossibleCase
  | MatchingVar of bool * Id.t


==> anc/HoTT/coq-HoTT/intf/extend.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Entry keys for constr notations *)

type side = Left | Right

type gram_assoc = NonA | RightA | LeftA

type gram_position =
  | First
  | Last
  | Before of string
  | After of string
  | Level of string

type production_position =
  | BorderProd of side * gram_assoc option
  | InternalProd

type production_level =
  | NextLevel
  | NumLevel of int

type ('lev,'pos) constr_entry_key_gen =
  | ETName | ETReference | ETBigint
  | ETBinder of bool
  | ETConstr of ('lev * 'pos)
  | ETPattern
  | ETOther of string * string
  | ETConstrList of ('lev * 'pos) * Tok.t list
  | ETBinderList of bool * Tok.t list

(** Entries level (left-hand-side of grammar rules) *)

type constr_entry_key =
    (int,unit) constr_entry_key_gen

(** Entries used in productions (in right-hand-side of grammar rules) *)

type constr_prod_entry_key =
    (production_level,production_position) constr_entry_key_gen

(** Entries used in productions, vernac side (e.g. "x bigint" or "x ident") *)

type simple_constr_prod_entry_key =
    (production_level,unit) constr_entry_key_gen


==> anc/HoTT/coq-HoTT/intf/genredexpr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Reduction expressions *)

(** The parsing produces initially a list of [red_atom] *)

type 'a red_atom =
  | FBeta
  | FIota
  | FZeta
  | FConst of 'a list
  | FDeltaBut of 'a list

(** This list of atoms is immediately converted to a [glob_red_flag] *)

type 'a glob_red_flag = {
  rBeta : bool;
  rIota : bool;
  rZeta : bool;
  rDelta : bool; (** true = delta all but rConst; false = delta only on rConst*)
  rConst : 'a list
}

(** Generic kinds of reductions *)

type ('a,'b,'c) red_expr_gen =
  | Red of bool
  | Hnf
  | Simpl of 'c Locus.with_occurrences option
  | Cbv of 'b glob_red_flag
  | Cbn of 'b glob_red_flag
  | Lazy of 'b glob_red_flag
  | Unfold of 'b Locus.with_occurrences list
  | Fold of 'a list
  | Pattern of 'a Locus.with_occurrences list
  | ExtraRedExpr of string
  | CbvVm of 'c Locus.with_occurrences option
  | CbvNative of 'c Locus.with_occurrences option

type ('a,'b,'c) may_eval =
  | ConstrTerm of 'a
  | ConstrEval of ('a,'b,'c) red_expr_gen * 'a
  | ConstrContext of (Loc.t * Names.Id.t) * 'a
  | ConstrTypeOf of 'a


==> anc/HoTT/coq-HoTT/intf/glob_term.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Untyped intermediate terms *)

(** [glob_constr] comes after [constr_expr] and before [constr].

   Resolution of names, insertion of implicit arguments placeholder,
   and notations are done, but coercions, inference of implicit
   arguments and pattern-matching compilation are not. *)

open Names
open Globnames
open Decl_kinds
open Misctypes

(**  The kind of patterns that occurs in "match ... with ... end"

     locs here refers to the ident's location, not whole pat *)
type cases_pattern =
  | PatVar of Loc.t * Name.t
  | PatCstr of Loc.t * constructor * cases_pattern list * Name.t
      (** [PatCstr(p,C,l,x)] = "|'C' 'l' as 'x'" *)

type glob_constr =
  | GRef of (Loc.t * global_reference * Univ.universe_instance option)
  | GVar of (Loc.t * Id.t)
  | GEvar of Loc.t * existential_key * glob_constr list option
  | GPatVar of Loc.t * (bool * patvar) (** Used for patterns only *)
  | GApp of Loc.t * glob_constr * glob_constr list
  | GLambda of Loc.t * Name.t * binding_kind *  glob_constr * glob_constr
  | GProd of Loc.t * Name.t * binding_kind * glob_constr * glob_constr
  | GLetIn of Loc.t * Name.t * glob_constr * glob_constr
  | GCases of Loc.t * case_style * glob_constr option * tomatch_tuples * cases_clauses
      (** [GCases(l,style,r,tur,cc)] = "match 'tur' return 'r' with 'cc'" (in
	  [MatchStyle]) *)

  | GLetTuple of Loc.t * Name.t list * (Name.t * glob_constr option) *
      glob_constr * glob_constr
  | GIf of Loc.t * glob_constr * (Name.t * glob_constr option) * glob_constr * glob_constr
  | GRec of Loc.t * fix_kind * Id.t array * glob_decl list array *
      glob_constr array * glob_constr array
  | GSort of Loc.t * glob_sort
  | GHole of (Loc.t * Evar_kinds.t)
  | GCast of Loc.t * glob_constr * glob_constr cast_type

and glob_decl = Name.t * binding_kind * glob_constr option * glob_constr

and fix_recursion_order =
  | GStructRec
  | GWfRec of glob_constr
  | GMeasureRec of glob_constr * glob_constr option

and fix_kind =
  | GFix of ((int option * fix_recursion_order) array * int)
  | GCoFix of int

and predicate_pattern =
    Name.t * (Loc.t * inductive * Name.t list) option
      (** [(na,id)] = "as 'na' in 'id'" where if [id] is [Some(l,I,k,args)]. *)

and tomatch_tuple = (glob_constr * predicate_pattern)

and tomatch_tuples = tomatch_tuple list

and cases_clause = (Loc.t * Id.t list * cases_pattern list * glob_constr)
(** [(p,il,cl,t)] = "|'cl' => 't'". Precondition: the free variables
    of [t] are members of [il]. *)
and cases_clauses = cases_clause list


==> anc/HoTT/coq-HoTT/intf/locus.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Misctypes

(** Locus : positions in hypotheses and goals *)

(** {6 Occurrences} *)

type 'a occurrences_gen =
  | AllOccurrences
  | AllOccurrencesBut of 'a list (** non-empty *)
  | NoOccurrences
  | OnlyOccurrences of 'a list (** non-empty *)

type occurrences_expr = (int or_var) occurrences_gen
type 'a with_occurrences = occurrences_expr * 'a

type occurrences = int occurrences_gen


(** {6 Locations}

  Selecting the occurrences in body (if any), in type, or in both *)

type hyp_location_flag = InHyp | InHypTypeOnly | InHypValueOnly


(** {6 Abstract clauses expressions}

  A [clause_expr] (and its instance [clause]) denotes occurrences and
  hypotheses in a goal in an abstract way; in particular, it can refer
  to the set of all hypotheses independently of the effective contents
  of the current goal

  Concerning the field [onhyps]:
   - [None] means *on every hypothesis*
   - [Some l] means on hypothesis belonging to l *)

type 'a hyp_location_expr = 'a with_occurrences * hyp_location_flag

type 'id clause_expr =
  { onhyps : 'id hyp_location_expr list option;
    concl_occs : occurrences_expr }

type clause = Id.t clause_expr


(** {6 Concrete view of occurrence clauses} *)

(** [clause_atom] refers either to an hypothesis location (i.e. an
   hypothesis with occurrences and a position, in body if any, in type
   or in both) or to some occurrences of the conclusion *)

type clause_atom =
  | OnHyp of Id.t * occurrences_expr * hyp_location_flag
  | OnConcl of occurrences_expr

(** A [concrete_clause] is an effective collection of occurrences
    in the hypotheses and the conclusion *)

type concrete_clause = clause_atom list


(** {6 A weaker form of clause with no mention of occurrences} *)

(** A [hyp_location] is an hypothesis together with a location *)

type hyp_location = Id.t * hyp_location_flag

(** A [goal_location] is either an hypothesis (together with a location)
    or the conclusion (represented by None) *)

type goal_location = hyp_location option


(** {6 Simple clauses, without occurrences nor location} *)

(** A [simple_clause] is a set of hypotheses, possibly extended with
   the conclusion (conclusion is represented by None) *)

type simple_clause = Id.t option list


==> anc/HoTT/coq-HoTT/intf/misctypes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names

(** Basic types used both in [constr_expr] and in [glob_constr] *)

(** Cases pattern variables *)

type patvar = Id.t

(** Introduction patterns *)

type intro_pattern_expr =
  | IntroOrAndPattern of or_and_intro_pattern_expr
  | IntroWildcard
  | IntroRewrite of bool
  | IntroIdentifier of Id.t
  | IntroFresh of Id.t
  | IntroForthcoming of bool
  | IntroAnonymous
and or_and_intro_pattern_expr = (Loc.t * intro_pattern_expr) list list

(** Move destination for hypothesis *)

type 'id move_location =
  | MoveAfter of 'id
  | MoveBefore of 'id
  | MoveFirst
  | MoveLast (** can be seen as "no move" when doing intro *)

(** Sorts *)

type sort_info = string option
type glob_sort = GProp | GSet | GType of sort_info

(** A synonym of [int], also defined in Term *)

type existential_key = int

(** Case style, shared with Term *)

type case_style = Term.case_style =
  | LetStyle
  | IfStyle
  | LetPatternStyle
  | MatchStyle
  | RegularStyle (** infer printing form from number of constructor *)

(** Casts *)

type 'a cast_type =
  | CastConv of 'a
  | CastVM of 'a
  | CastCoerce (** Cast to a base type (eg, an underlying inductive type) *)
  | CastNative of 'a

(** Bindings *)

type quantified_hypothesis = AnonHyp of int | NamedHyp of Id.t

type 'a explicit_bindings = (Loc.t * quantified_hypothesis * 'a) list

type 'a bindings =
  | ImplicitBindings of 'a list
  | ExplicitBindings of 'a explicit_bindings
  | NoBindings

type 'a with_bindings = 'a * 'a bindings


(** Some utility types for parsing *)

type 'a or_var =
  | ArgArg of 'a
  | ArgVar of Names.Id.t Loc.located

type 'a and_short_name = 'a * Id.t Loc.located option

type 'a or_by_notation =
  | AN of 'a
  | ByNotation of (Loc.t * string * string option)

(* NB: the last string in [ByNotation] is actually a [Notation.delimiters],
   but this formulation avoids a useless dependency. *)


==> anc/HoTT/coq-HoTT/intf/notation_term.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Misctypes
open Glob_term

(** [notation_constr] *)

(** [notation_constr] is the subtype of [glob_constr] allowed in syntactic
    extensions (i.e. notations).
    No location since intended to be substituted at any place of a text.
    Complex expressions such as fixpoints and cofixpoints are excluded,
    as well as non global expressions such as existential variables. *)

type notation_constr =
  (** Part common to [glob_constr] and [cases_pattern] *)
  | NRef of global_reference
  | NVar of Id.t
  | NApp of notation_constr * notation_constr list
  | NHole of Evar_kinds.t
  | NList of Id.t * Id.t * notation_constr * notation_constr * bool
  (** Part only in [glob_constr] *)
  | NLambda of Name.t * notation_constr * notation_constr
  | NProd of Name.t * notation_constr * notation_constr
  | NBinderList of Id.t * Id.t * notation_constr * notation_constr
  | NLetIn of Name.t * notation_constr * notation_constr
  | NCases of case_style * notation_constr option *
      (notation_constr * (Name.t * (inductive * Name.t list) option)) list *
      (cases_pattern list * notation_constr) list
  | NLetTuple of Name.t list * (Name.t * notation_constr option) *
      notation_constr * notation_constr
  | NIf of notation_constr * (Name.t * notation_constr option) *
      notation_constr * notation_constr
  | NRec of fix_kind * Id.t array *
      (Name.t * notation_constr option * notation_constr) list array *
      notation_constr array * notation_constr array
  | NSort of glob_sort
  | NPatVar of patvar
  | NCast of notation_constr * notation_constr cast_type

(** Note concerning NList: first constr is iterator, second is terminator;
    first id is where each argument of the list has to be substituted
    in iterator and snd id is alternative name just for printing;
    boolean is associativity *)

(** Types concerning notations *)

type scope_name = string

type tmp_scope_name = scope_name

type subscopes = tmp_scope_name option * scope_name list

(** Type of the meta-variables of an notation_constr: in a recursive pattern x..y,
    x carries the sequence of objects bound to the list x..y  *)
type notation_var_instance_type =
  | NtnTypeConstr | NtnTypeConstrList | NtnTypeBinderList

(** Type of variables when interpreting a constr_expr as an notation_constr:
    in a recursive pattern x..y, both x and y carry the individual type
    of each element of the list x..y *)
type notation_var_internalization_type =
  | NtnInternTypeConstr | NtnInternTypeBinder | NtnInternTypeIdent

(** This characterizes to what a notation is interpreted to *)
type interpretation =
    (Id.t * (subscopes * notation_var_instance_type)) list *
    notation_constr


==> anc/HoTT/coq-HoTT/intf/pattern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Term
open Misctypes

(** {5 Maps of pattern variables} *)

(** Type [constr_under_binders] is for representing the term resulting
    of a matching. Matching can return terms defined in a some context
    of named binders; in the context, variable names are ordered by
    (<) and referred to by index in the term Thanks to the canonical
    ordering, a matching problem like

    [match ... with [(fun x y => ?p,fun y x => ?p)] => [forall x y => p]]

    will be accepted. Thanks to the reference by index, a matching
    problem like

    [match ... with [(fun x => ?p)] => [forall x => p]]

    will work even if [x] is also the name of an existing goal
    variable.

    Note: we do not keep types in the signature. Besides simplicity,
    the main reason is that it would force to close the signature over
    binders that occur only in the types of effective binders but not
    in the term itself (e.g. for a term [f x] with [f:A -> True] and
    [x:A]).

    On the opposite side, by not keeping the types, we loose
    opportunity to propagate type informations which otherwise would
    not be inferable, as e.g. when matching [forall x, x = 0] with
    pattern [forall x, ?h = 0] and using the solution "x|-h:=x" in
    expression [forall x, h = x] where nothing tells how the type of x
    could be inferred. We also loose the ability of typing ltac
    variables before calling the right-hand-side of ltac matching clauses. *)

type constr_under_binders = Id.t list * constr

(** Types of substitutions with or w/o bound variables *)

type patvar_map = (patvar * constr) list
type extended_patvar_map = (patvar * constr_under_binders) list

(** {5 Patterns} *)

type case_info_pattern =
    { cip_style : case_style;
      cip_ind : inductive option;
      cip_ind_args : int option; (** number of params and args *)
      cip_extensible : bool (** does this match end with _ => _ ? *) }

type constr_pattern =
  | PRef of global_reference
  | PVar of Id.t
  | PEvar of existential_key * constr_pattern array
  | PRel of int
  | PApp of constr_pattern * constr_pattern array
  | PSoApp of patvar * constr_pattern list
  | PLambda of Name.t * constr_pattern * constr_pattern
  | PProd of Name.t * constr_pattern * constr_pattern
  | PLetIn of Name.t * constr_pattern * constr_pattern
  | PSort of glob_sort
  | PMeta of patvar option
  | PIf of constr_pattern * constr_pattern * constr_pattern
  | PCase of case_info_pattern * constr_pattern * constr_pattern *
      (int * int * constr_pattern) list (** index of constructor, nb of args *)
  | PFix of fixpoint
  | PCoFix of cofixpoint

(** Nota : in a [PCase], the array of branches might be shorter than
    expected, denoting the use of a final "_ => _" branch *)


==> anc/HoTT/coq-HoTT/intf/tacexpr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Constrexpr
open Libnames
open Globnames
open Nametab
open Genredexpr
open Genarg
open Pattern
open Decl_kinds
open Misctypes
open Locus
open Pp

type 'a or_metaid = AI of 'a | MetaId of Loc.t * string

type direction_flag = bool (* true = Left-to-right    false = right-to-right *)
type lazy_flag = bool      (* true = lazy             false = eager *)
type evars_flag = bool     (* true = pose evars       false = fail on evars *)
type rec_flag = bool       (* true = recursive        false = not recursive *)
type advanced_flag = bool  (* true = advanced         false = basic *)
type split_flag = bool     (* true = exists           false = split *)
type letin_flag = bool     (* true = use local def    false = use Leibniz *)

type debug = Debug | Info | Off (* for trivial / auto / eauto ... *)

type 'a induction_arg =
  | ElimOnConstr of 'a
  | ElimOnIdent of Id.t located
  | ElimOnAnonHyp of int

type inversion_kind =
  | SimpleInversion
  | FullInversion
  | FullInversionClear

type ('c,'id) inversion_strength =
  | NonDepInversion of
      inversion_kind * 'id list * intro_pattern_expr located option
  | DepInversion of
      inversion_kind * 'c option * intro_pattern_expr located option
  | InversionUsing of 'c * 'id list

type ('a,'b) location = HypLocation of 'a | ConclLocation of 'b

type 'id message_token =
  | MsgString of string
  | MsgInt of int
  | MsgIdent of 'id

type 'constr induction_clause =
    'constr with_bindings induction_arg *
    (intro_pattern_expr located option (* eqn:... *)
    * intro_pattern_expr located option) (* as ... *)

type ('constr,'id) induction_clause_list =
    'constr induction_clause list
    * 'constr with_bindings option (* using ... *)
    * 'id clause_expr option (* in ... *)

type multi =
  | Precisely of int
  | UpTo of int
  | RepeatStar
  | RepeatPlus

(* Type of patterns *)
type 'a match_pattern =
  | Term of 'a
  | Subterm of bool * Id.t option * 'a

(* Type of hypotheses for a Match Context rule *)
type 'a match_context_hyps =
  | Hyp of Name.t located * 'a match_pattern
  | Def of Name.t located * 'a match_pattern * 'a match_pattern

(* Type of a Match rule for Match Context and Match *)
type ('a,'t) match_rule =
  | Pat of 'a match_context_hyps list * 'a match_pattern * 't
  | All of 't

(** Generic expressions for atomic tactics *)

type ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_atomic_tactic_expr =
  (* Basic tactics *)
  | TacIntroPattern of intro_pattern_expr located list
  | TacIntrosUntil of quantified_hypothesis
  | TacIntroMove of Id.t option * 'nam move_location
  | TacAssumption
  | TacExact of 'trm
  | TacExactNoCheck of 'trm
  | TacVmCastNoCheck of 'trm
  | TacApply of advanced_flag * evars_flag * 'trm with_bindings list *
      ('nam * intro_pattern_expr located option) option
  | TacElim of evars_flag * 'trm with_bindings * 'trm with_bindings option
  | TacElimType of 'trm
  | TacCase of evars_flag * 'trm with_bindings
  | TacCaseType of 'trm
  | TacFix of Id.t option * int
  | TacMutualFix of Id.t * int * (Id.t * int * 'trm) list
  | TacCofix of Id.t option
  | TacMutualCofix of Id.t * (Id.t * 'trm) list
  | TacCut of 'trm
  | TacAssert of
      ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_expr option *
      intro_pattern_expr located option * 'trm
  | TacGeneralize of ('trm with_occurrences * Name.t) list
  | TacGeneralizeDep of 'trm
  | TacLetTac of Name.t * 'trm * 'nam clause_expr * letin_flag *
      intro_pattern_expr located option

  (* Derived basic tactics *)
  | TacSimpleInductionDestruct of rec_flag * quantified_hypothesis
  | TacInductionDestruct of
      rec_flag * evars_flag * ('trm,'nam) induction_clause_list
  | TacDoubleInduction of quantified_hypothesis * quantified_hypothesis
  | TacDecomposeAnd of 'trm
  | TacDecomposeOr of 'trm
  | TacDecompose of 'ind list * 'trm
  | TacSpecialize of int option * 'trm with_bindings
  | TacLApply of 'trm

  (* Automation tactics *)
  | TacTrivial of debug * 'trm list * string list option
  | TacAuto of debug * int or_var option * 'trm list * string list option

  (* Context management *)
  | TacClear of bool * 'nam list
  | TacClearBody of 'nam list
  | TacMove of bool * 'nam * 'nam move_location
  | TacRename of ('nam *'nam) list
  | TacRevert of 'nam list

  (* Trmuctors *)
  | TacLeft of evars_flag * 'trm bindings
  | TacRight of evars_flag * 'trm bindings
  | TacSplit of evars_flag * split_flag * 'trm bindings list
  | TacAnyConstructor of evars_flag *
      ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_expr option
  | TacConstructor of evars_flag * int or_var * 'trm bindings

  (* Conversion *)
  | TacReduce of ('trm,'cst,'pat) red_expr_gen * 'nam clause_expr
  | TacChange of 'pat option * 'trm * 'nam clause_expr

  (* Equivalence relations *)
  | TacReflexivity
  | TacSymmetry of 'nam clause_expr
  | TacTransitivity of 'trm option

  (* Equality and inversion *)
  | TacRewrite of evars_flag *
      (bool * multi * 'trm with_bindings) list * 'nam clause_expr *
      ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_expr option
  | TacInversion of ('trm,'nam) inversion_strength * quantified_hypothesis

  (* For ML extensions *)
  | TacExtend of Loc.t * string * 'lev generic_argument list

  (* For syntax extensions *)
  | TacAlias of Loc.t * string *
      (Id.t * 'lev generic_argument) list * (DirPath.t * glob_tactic_expr)

(** Possible arguments of a tactic definition *)

and ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_arg =
  | TacDynamic     of Loc.t * Dyn.t
  | TacVoid
  | MetaIdArg      of Loc.t * bool * string
  | ConstrMayEval  of ('trm,'cst,'pat) may_eval
  | IntroPattern   of intro_pattern_expr located
  | Reference      of 'ref
  | Integer        of int
  | TacCall of Loc.t * 'ref *
      ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_arg list
  | TacExternal of Loc.t * string * string *
      ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_arg list
  | TacFreshId of string or_var list
  | Tacexp of ('trm,'pat,'cst,'ind,'ref,'nam,'lev) gen_tactic_expr

(** Generic ltac expressions.
    't : terms, 'p : patterns, 'c : constants, 'i : inductive,
    'r : ltac refs, 'n : idents, 'l : levels *)

and ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr =
  | TacAtom of Loc.t * ('t,'p,'c,'i,'r,'n,'l) gen_atomic_tactic_expr
  | TacThen of
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr array *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr array
  | TacThens of
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr list
  | TacFirst of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr list
  | TacComplete of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacSolve of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr list
  | TacTry of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacOrelse of
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacDo of int or_var * ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacTimeout of int or_var * ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacRepeat of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacProgress of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacShowHyps of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacAbstract of
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr * Id.t option
  | TacId of 'n message_token list
  | TacFail of int or_var * 'n message_token list
  | TacInfo of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacLetIn of rec_flag *
      (Id.t located * ('t,'p,'c,'i,'r,'n,'l) gen_tactic_arg) list *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr
  | TacMatch of lazy_flag *
      ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr *
      ('p,('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr) match_rule list
  | TacMatchGoal of lazy_flag * direction_flag *
      ('p,('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr) match_rule list
  | TacFun of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_fun_ast
  | TacArg of ('t,'p,'c,'i,'r,'n,'l) gen_tactic_arg located

and ('t,'p,'c,'i,'r,'n,'l) gen_tactic_fun_ast =
    Id.t option list * ('t,'p,'c,'i,'r,'n,'l) gen_tactic_expr

(** Globalized tactics *)

and g_trm = glob_constr_and_expr
and g_pat = glob_constr_and_expr * constr_pattern
and g_cst = evaluable_global_reference and_short_name or_var
and g_ind = inductive or_var
and g_ref = ltac_constant located or_var
and g_nam  = Id.t located

and glob_tactic_expr =
    (g_trm, g_pat, g_cst, g_ind, g_ref, g_nam, glevel) gen_tactic_expr

type glob_atomic_tactic_expr =
    (g_trm, g_pat, g_cst, g_ind, g_ref, g_nam, glevel) gen_atomic_tactic_expr

type glob_tactic_arg =
    (g_trm, g_pat, g_cst, g_ind, g_ref, g_nam, glevel) gen_tactic_arg

(** Raw tactics *)

type r_trm = constr_expr
type r_pat = constr_pattern_expr
type r_cst = reference or_by_notation
type r_ind = reference or_by_notation
type r_ref = reference
type r_nam  = Id.t located or_metaid
type r_lev = rlevel

type raw_atomic_tactic_expr =
    (r_trm, r_pat, r_cst, r_ind, r_ref, r_nam, rlevel) gen_atomic_tactic_expr

type raw_tactic_expr =
    (r_trm, r_pat, r_cst, r_ind, r_ref, r_nam, rlevel) gen_tactic_expr

type raw_tactic_arg =
    (r_trm, r_pat, r_cst, r_ind, r_ref, r_nam, rlevel) gen_tactic_arg

(** Misc *)

type raw_generic_argument = rlevel generic_argument
type glob_generic_argument = glevel generic_argument
type typed_generic_argument = tlevel generic_argument

type raw_red_expr = (r_trm, r_cst, r_pat) red_expr_gen
type glob_red_expr = (g_trm, g_cst, g_pat) red_expr_gen

type 'a raw_abstract_argument_type = ('a,rlevel) abstract_argument_type
type 'a glob_abstract_argument_type = ('a,glevel) abstract_argument_type
type 'a typed_abstract_argument_type = ('a,tlevel) abstract_argument_type

type 'a declaration_hook = locality -> global_reference -> 'a


==> anc/HoTT/coq-HoTT/intf/vernacexpr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Tacexpr
open Misctypes
open Constrexpr
open Decl_kinds
open Libnames

(** Vernac expressions, produced by the parser *)

type lident = Id.t located
type lname = Name.t located
type lstring = string located
type lreference = reference

type class_rawexpr = FunClass | SortClass | RefClass of reference or_by_notation

type goal_identifier = string
type scope_name = string

type goal_reference =
  | OpenSubgoals
  | NthGoal of int
  | GoalId of goal_identifier

type printable =
  | PrintTables
  | PrintFullContext
  | PrintSectionContext of reference
  | PrintInspect of int
  | PrintGrammar of string
  | PrintLoadPath of DirPath.t option
  | PrintModules
  | PrintModule of reference
  | PrintModuleType of reference
  | PrintNamespace of DirPath.t
  | PrintMLLoadPath
  | PrintMLModules
  | PrintName of reference or_by_notation
  | PrintGraph
  | PrintClasses
  | PrintTypeClasses
  | PrintInstances of reference or_by_notation
  | PrintLtac of reference
  | PrintCoercions
  | PrintCoercionPaths of class_rawexpr * class_rawexpr
  | PrintCanonicalConversions
  | PrintUniverses of bool * string option
  | PrintHint of reference or_by_notation
  | PrintHintGoal
  | PrintHintDbName of string
  | PrintRewriteHintDbName of string
  | PrintHintDb
  | PrintScopes
  | PrintScope of string
  | PrintVisibility of string option
  | PrintAbout of reference or_by_notation
  | PrintImplicit of reference or_by_notation
  | PrintAssumptions of bool * bool * reference or_by_notation

type search_about_item =
  | SearchSubPattern of constr_pattern_expr
  | SearchString of string * scope_name option

type searchable =
  | SearchPattern of constr_pattern_expr
  | SearchRewrite of constr_pattern_expr
  | SearchHead of constr_pattern_expr
  | SearchAbout of (bool * search_about_item) list

type locatable =
  | LocateTerm of reference or_by_notation
  | LocateLibrary of reference
  | LocateModule of reference
  | LocateTactic of reference
  | LocateFile of string

type showable =
  | ShowGoal of goal_reference
  | ShowGoalImplicitly of int option
  | ShowProof
  | ShowNode
  | ShowScript
  | ShowExistentials
  | ShowTree
  | ShowProofNames
  | ShowIntros of bool
  | ShowMatch of lident
  | ShowThesis

type comment =
  | CommentConstr of constr_expr
  | CommentString of string
  | CommentInt of int

type reference_or_constr = 
  | HintsReference of reference
  | HintsConstr of constr_expr

type hints_expr =
  | HintsResolve of (int option * polymorphic * bool * reference_or_constr) list
  | HintsImmediate of (polymorphic * reference_or_constr) list
  | HintsUnfold of reference list
  | HintsTransparency of reference list * bool
  | HintsConstructors of reference list
  | HintsExtern of int * constr_expr option * raw_tactic_expr

type search_restriction =
  | SearchInside of reference list
  | SearchOutside of reference list

type rec_flag       = bool (* true = Rec;           false = NoRec          *)
type verbose_flag   = bool (* true = Verbose;       false = Silent         *)
type opacity_flag   = bool (* true = Opaque;        false = Transparent    *)
type locality_flag  = bool (* true = Local;         false = Global         *)
type coercion_flag  = bool (* true = AddCoercion    false = NoCoercion     *)
type instance_flag  = bool option
  (* Some true = Backward instance; Some false = Forward instance, None = NoInstance *)
type export_flag    = bool (* true = Export;        false = Import         *)
type inductive_flag = Decl_kinds.recursivity_kind
type infer_flag     = bool (* true = try to Infer record; false = nothing  *)
type full_locality_flag = bool option (* true = Local; false = Global      *)
type onlyparsing_flag = Flags.compat_version option
 (* Some v = Parse only;  None = Print also.
    If v<>Current, it contains the name of the coq version
    which this notation is trying to be compatible with *)

type option_value = Interface.option_value =
  | BoolValue of bool
  | IntValue of int option
  | StringValue of string

type option_ref_value =
  | StringRefValue of string
  | QualidRefValue of reference

type sort_expr = glob_sort

type definition_expr =
  | ProveBody of local_binder list * constr_expr
  | DefineBody of local_binder list * raw_red_expr option * constr_expr
      * constr_expr option

type fixpoint_expr =
    Id.t located * (Id.t located option * recursion_order_expr) * local_binder list * constr_expr * constr_expr option

type cofixpoint_expr =
    Id.t located * local_binder list * constr_expr * constr_expr option

type local_decl_expr =
  | AssumExpr of lname * constr_expr
  | DefExpr of lname * constr_expr * constr_expr option

type inductive_kind = Inductive_kw | CoInductive | Record | Structure | Class of bool (* true = definitional, false = inductive *)
type decl_notation = lstring * constr_expr * scope_name option
type simple_binder = lident list  * constr_expr
type class_binder = lident * constr_expr list
type 'a with_coercion = coercion_flag * 'a
type 'a with_instance = instance_flag * 'a
type 'a with_notation = 'a * decl_notation list
type 'a with_priority = 'a * int option
type constructor_expr = (lident * constr_expr) with_coercion
type constructor_list_or_record_decl_expr =
  | Constructors of constructor_expr list
  | RecordDecl of lident option * local_decl_expr with_instance with_priority with_notation list
type inductive_expr =
  lident with_coercion * local_binder list * constr_expr option * inductive_kind *
    constructor_list_or_record_decl_expr

type one_inductive_expr =
  lident * local_binder list * constr_expr option * constructor_expr list

type grammar_tactic_prod_item_expr =
  | TacTerm of string
  | TacNonTerm of Loc.t * string * (Names.Id.t * string) option

type syntax_modifier =
  | SetItemLevel of string list * Extend.production_level
  | SetLevel of int
  | SetAssoc of Extend.gram_assoc
  | SetEntryType of string * Extend.simple_constr_prod_entry_key
  | SetOnlyParsing of Flags.compat_version
  | SetFormat of string located

type proof_end =
  | Admitted
  | Proved of opacity_flag * (lident * theorem_kind option) option

type scheme =
  | InductionScheme of bool * reference or_by_notation * sort_expr
  | CaseScheme of bool * reference or_by_notation * sort_expr
  | EqualityScheme of reference or_by_notation

type bullet =
    | Dash
    | Star
    | Plus

(** {6 Types concerning the module layer} *)

(** Rigid / flexible module signature *)

type 'a module_signature =
  | Enforce of 'a (** ... : T *)
  | Check of 'a list (** ... <: T1 <: T2, possibly empty *)

(** Which module inline annotations should we honor,
    either None or the ones whose level is less or equal
    to the given integer *)

type inline =
  | NoInline
  | DefaultInline
  | InlineAt of int

(** Should we adapt a few scopes during functor application ? *)

type scope_subst = (string * string) list

(** The type of annotations for functor applications *)

type funct_app_annot =
  { ann_inline : inline;
    ann_scope_subst : scope_subst }

type 'a annotated = ('a * funct_app_annot)

type module_ast_inl = module_ast annotated
type module_binder = bool option * lident list * module_ast_inl

(** {6 The type of vernacular expressions} *)

type vernac_expr =
  (* Control *)
  | VernacList of located_vernac_expr list
  | VernacLoad of verbose_flag * string
  | VernacTime of vernac_expr
  | VernacTimeout of int * vernac_expr
  | VernacFail of vernac_expr

  (* Syntax *)
  | VernacTacticNotation of
      locality_flag * int * grammar_tactic_prod_item_expr list * raw_tactic_expr
  | VernacSyntaxExtension of locality_flag * (lstring * syntax_modifier list)
  | VernacOpenCloseScope of (locality_flag * bool * scope_name)
  | VernacDelimiters of scope_name * string
  | VernacBindScope of scope_name * reference or_by_notation list
  | VernacInfix of locality_flag * (lstring * syntax_modifier list) *
      constr_expr * scope_name option
  | VernacNotation of
      locality_flag * constr_expr * (lstring * syntax_modifier list) *
      scope_name option

  (* Gallina *)
  | VernacDefinition of definition_kind * lident * definition_expr
  | VernacStartTheoremProof of theorem_kind * polymorphic *
      (lident option * (local_binder list * constr_expr * (lident option * recursion_order_expr) option)) list *
        bool
  | VernacEndProof of proof_end
  | VernacExactProof of constr_expr
  | VernacAssumption of assumption_kind * inline * simple_binder with_coercion list
  | VernacInductive of polymorphic * bool option * inductive_flag * infer_flag * (inductive_expr * decl_notation list) list
  | VernacFixpoint of locality * (fixpoint_expr * decl_notation list) list
  | VernacCoFixpoint of locality * (cofixpoint_expr * decl_notation list) list
  | VernacScheme of (lident option * scheme) list
  | VernacCombinedScheme of lident * lident list

  (* Gallina extensions *)
  | VernacBeginSection of lident
  | VernacEndSegment of lident
  | VernacRequire of
      export_flag option * lreference list
  | VernacImport of export_flag * lreference list
  | VernacCanonical of reference or_by_notation
  | VernacCoercion of locality_flag * polymorphic * reference or_by_notation *
      class_rawexpr * class_rawexpr
  | VernacIdentityCoercion of locality_flag * polymorphic * lident *
      class_rawexpr * class_rawexpr

  (* Type classes *)
  | VernacInstance of
      bool * (* abstract instance *)
      bool * (* global *)
      polymorphic *
      local_binder list * (* super *)
	typeclass_constraint * (* instance name, class name, params *)
	constr_expr option * (* props *)
	int option (* Priority *)

  | VernacContext of local_binder list

  | VernacDeclareInstances of
      bool (* global *) * reference list (* instance names *)

  | VernacDeclareClass of reference (* inductive or definition name *)

  (* Modules and Module Types *)
  | VernacDeclareModule of bool option * lident *
      module_binder list * module_ast_inl
  | VernacDefineModule of bool option * lident * module_binder list *
      module_ast_inl module_signature * module_ast_inl list
  | VernacDeclareModuleType of lident *
      module_binder list * module_ast_inl list * module_ast_inl list
  | VernacInclude of module_ast_inl list

  (* Solving *)

  | VernacSolve of int * raw_tactic_expr * bool
  | VernacSolveExistential of int * constr_expr

  (* Auxiliary file and library management *)
  | VernacRequireFrom of export_flag option * string
  | VernacAddLoadPath of rec_flag * string * DirPath.t option
  | VernacRemoveLoadPath of string
  | VernacAddMLPath of rec_flag * string
  | VernacDeclareMLModule of locality_flag * string list
  | VernacChdir of string option

  (* State management *)
  | VernacWriteState of string
  | VernacRestoreState of string

  (* Resetting *)
  | VernacResetName of lident
  | VernacResetInitial
  | VernacBack of int
  | VernacBackTo of int

  (* Commands *)
  | VernacDeclareTacticDefinition of
      (locality_flag * rec_flag * (reference * bool * raw_tactic_expr) list)
  | VernacCreateHintDb of locality_flag * string * bool
  | VernacRemoveHints of locality_flag * string list * reference list
  | VernacHints of locality_flag * string list * hints_expr
  | VernacSyntacticDefinition of Id.t located * (Id.t list * constr_expr) *
      locality_flag * onlyparsing_flag
  | VernacDeclareImplicits of locality_flag * reference or_by_notation *
      (explicitation * bool * bool) list list
  | VernacArguments of locality_flag * reference or_by_notation *
      ((Name.t * bool * (Loc.t * string) option * bool * bool) list) list *
      int * [ `SimplDontExposeCase | `SimplNeverUnfold | `Rename | `ExtraScopes
            | `ClearImplicits | `ClearScopes | `DefaultImplicits ] list
  | VernacArgumentsScope of locality_flag * reference or_by_notation *
      scope_name option list
  | VernacReserve of simple_binder list
  | VernacGeneralizable of locality_flag * (lident list) option
  | VernacSetOpacity of
      locality_flag * (Conv_oracle.level * reference or_by_notation list) list
  | VernacUnsetOption of full_locality_flag * Goptions.option_name
  | VernacSetOption of full_locality_flag * Goptions.option_name * option_value
  | VernacAddOption of Goptions.option_name * option_ref_value list
  | VernacRemoveOption of Goptions.option_name * option_ref_value list
  | VernacMemOption of Goptions.option_name * option_ref_value list
  | VernacPrintOption of Goptions.option_name
  | VernacCheckMayEval of raw_red_expr option * int option * constr_expr
  | VernacGlobalCheck of constr_expr
  | VernacDeclareReduction of locality_flag * string * raw_red_expr
  | VernacPrint of printable
  | VernacSearch of searchable * search_restriction
  | VernacLocate of locatable
  | VernacComments of comment list
  | VernacNop

  (* Proof management *)
  | VernacGoal of constr_expr
  | VernacAbort of lident option
  | VernacAbortAll
  | VernacRestart
  | VernacUndo of int
  | VernacUndoTo of int
  | VernacBacktrack of int*int*int
  | VernacFocus of int option
  | VernacUnfocus
  | VernacUnfocused
  | VernacBullet of bullet
  | VernacSubproof of int option
  | VernacEndSubproof
  | VernacShow of showable
  | VernacCheckGuard
  | VernacProof of raw_tactic_expr option * lident list option
  | VernacProofMode of string
  (* Toplevel control *)
  | VernacToplevelControl of exn

  (* For extension *)
  | VernacExtend of string * raw_generic_argument list

and located_vernac_expr = Loc.t * vernac_expr


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_fix_code.c <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

/* Arnaud Spiwack: expanded the virtual machine with operators used
   for fast computation of bounded (31bits) integers */

#include <stdio.h>
#include <stdlib.h> 
#include <caml/config.h>
#include <caml/misc.h>
#include <caml/mlvalues.h>
#include <caml/fail.h>
#include <caml/memory.h>
#include "coq_instruct.h"
#include "coq_fix_code.h"

#ifdef THREADED_CODE
char ** coq_instr_table;
char * coq_instr_base;
int arity[STOP+1];

void init_arity () {
  /* instruction with zero operand */
  arity[ACC0]=arity[ACC1]=arity[ACC2]=arity[ACC3]=arity[ACC4]=arity[ACC5]=
    arity[ACC6]=arity[ACC7]=arity[PUSH]=arity[PUSHACC0]=arity[PUSHACC1]=
    arity[PUSHACC2]=arity[PUSHACC3]=arity[PUSHACC4]=arity[PUSHACC5]=
    arity[PUSHACC6]=arity[PUSHACC7]=arity[ENVACC1]=arity[ENVACC2]=
    arity[ENVACC3]=arity[ENVACC4]=arity[PUSHENVACC1]=arity[PUSHENVACC2]=
    arity[PUSHENVACC3]=arity[PUSHENVACC4]=arity[APPLY1]=arity[APPLY2]=
    arity[APPLY3]=arity[RESTART]=arity[OFFSETCLOSUREM2]=
    arity[OFFSETCLOSURE0]=arity[OFFSETCLOSURE2]=arity[PUSHOFFSETCLOSUREM2]=
    arity[PUSHOFFSETCLOSURE0]=arity[PUSHOFFSETCLOSURE2]=
    arity[GETFIELD0]=arity[GETFIELD1]=arity[SETFIELD0]=arity[SETFIELD1]=
    arity[CONST0]=arity[CONST1]=arity[CONST2]=arity[CONST3]=
    arity[PUSHCONST0]=arity[PUSHCONST1]=arity[PUSHCONST2]=arity[PUSHCONST3]=
    arity[ACCUMULATE]=arity[STOP]=arity[MAKEPROD]= 
    arity[ADDINT31]=arity[ADDCINT31]=arity[ADDCARRYCINT31]=
    arity[SUBINT31]=arity[SUBCINT31]=arity[SUBCARRYCINT31]=
    arity[MULCINT31]=arity[MULINT31]=arity[COMPAREINT31]=
    arity[DIV21INT31]=arity[DIVINT31]=arity[ADDMULDIVINT31]=
    arity[HEAD0INT31]=arity[TAIL0INT31]=
    arity[COMPINT31]=arity[DECOMPINT31]=
    arity[ORINT31]=arity[ANDINT31]=arity[XORINT31]=0;
  /* instruction with one operand */
  arity[ACC]=arity[PUSHACC]=arity[POP]=arity[ENVACC]=arity[PUSHENVACC]=
    arity[PUSH_RETADDR]=arity[APPLY]=arity[APPTERM1]=arity[APPTERM2]=
    arity[APPTERM3]=arity[RETURN]=arity[GRAB]=arity[OFFSETCLOSURE]=
    arity[PUSHOFFSETCLOSURE]=arity[GETGLOBAL]=arity[PUSHGETGLOBAL]=
    arity[MAKEBLOCK1]=arity[MAKEBLOCK2]=arity[MAKEBLOCK3]=arity[MAKEBLOCK4]=
    arity[MAKEACCU]=arity[CONSTINT]=arity[PUSHCONSTINT]=arity[GRABREC]=
    arity[PUSHFIELDS]=arity[GETFIELD]=arity[SETFIELD]=
    arity[BRANCH]=arity[ISCONST]= 1;
  /* instruction with two operands */
  arity[APPTERM]=arity[MAKEBLOCK]=arity[CLOSURE]=
  arity[ARECONST]=2;
  /* instruction with four operands */ 
  arity[MAKESWITCHBLOCK]=4;
  /* instruction with arbitrary operands */
  arity[CLOSUREREC]=arity[CLOSURECOFIX]=arity[SWITCH]=0;
}

#endif /*  THREADED_CODE */


void * coq_stat_alloc (asize_t sz)
{
  void * result = malloc (sz);
  if (result == NULL) raise_out_of_memory ();
  return result;
}

value coq_makeaccu (value i) {
  code_t q;
  code_t res = coq_stat_alloc(8);
  q = res;
  *q++ = VALINSTR(MAKEACCU);
  *q = (opcode_t)Int_val(i);
  return (value)res;
}

value coq_pushpop (value i) {
  code_t res;
  int n;
  n = Int_val(i);
  if (n == 0) {
    res = coq_stat_alloc(4);
    *res = VALINSTR(STOP);
    return (value)res;
  }
  else {
    code_t q;
    res = coq_stat_alloc(12);
    q = res;
    *q++ = VALINSTR(POP);
    *q++ = (opcode_t)n;
    *q = VALINSTR(STOP);
    return (value)res;
  }
}

value coq_is_accumulate_code(value code){
  code_t q;
  int res;
  q = (code_t)code;
  res = Is_instruction(q,ACCUMULATE);
  return Val_bool(res);
}

#ifdef ARCH_BIG_ENDIAN
#define Reverse_32(dst,src) {                                               \
  char * _p, * _q;							    \
  char _a, _b;                                                              \
  _p = (char *) (src);                                                      \
  _q = (char *) (dst);                                                      \
  _a = _p[0];                                                               \
  _b = _p[1];                                                               \
  _q[0] = _p[3];                                                            \
  _q[1] = _p[2];                                                            \
  _q[3] = _a;                                                               \
  _q[2] = _b;                                                               \
}
#define COPY32(dst,src) Reverse_32(dst,src)
#else
#define COPY32(dst,src) (*dst=*src)
#endif /* ARCH_BIG_ENDIAN */

value coq_tcode_of_code (value code, value size) {
  code_t p, q, res; 
  asize_t len = (asize_t) Long_val(size);
  res = coq_stat_alloc(len);
  q = res;
  len /= sizeof(opcode_t);
  for (p = (code_t)code; p < (code_t)code + len; /*nothing*/) {  
    opcode_t instr;
    COPY32(&instr,p); 
    p++;
    if (instr < 0 || instr > STOP){
      instr = STOP;
    };
    *q++ = VALINSTR(instr);
    if (instr == SWITCH) {
      uint32 i, sizes, const_size, block_size;
      COPY32(q,p); p++;
      sizes=*q++;
      const_size = sizes & 0xFFFF;
      block_size = sizes >> 16;
      sizes = const_size + block_size;
      for(i=0; i<sizes; i++) { COPY32(q,p); p++; q++; };
    } else if (instr == CLOSUREREC || instr==CLOSURECOFIX) {
      uint32 i, n;
      COPY32(q,p); p++; /* ndefs */
      n = 3 + 2*(*q);  /* ndefs, nvars, start, typlbls,lbls*/
      q++;
      for(i=1; i<n; i++) { COPY32(q,p); p++; q++; };
    } else {
      uint32 i, ar;
      ar = arity[instr]; 
      for(i=0; i<ar; i++) { COPY32(q,p); p++; q++; };
    }
  }
  return (value)res;
}


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_fix_code.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/


#ifndef _COQ_FIX_CODE_
#define _COQ_FIX_CODE_

#include <caml/mlvalues.h>
void * coq_stat_alloc (asize_t sz);

#ifdef THREADED_CODE
extern char ** coq_instr_table;
extern char * coq_instr_base;
void init_arity();
#define VALINSTR(instr) ((opcode_t)(coq_instr_table[instr] - coq_instr_base))
#else
#define VALINSTR(instr) instr
#endif /*  THREADED_CODE */

#define Is_instruction(pc,instr) (*pc == VALINSTR(instr))

value coq_tcode_of_code(value code, value len);
value coq_makeaccu (value i);
value coq_pushpop (value i);
value coq_is_accumulate_code(value code);

#endif /* _COQ_FIX_CODE_ */


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_gc.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#ifndef _COQ_CAML_GC_
#define _COQ_CAML_GC_
#include <caml/mlvalues.h>
#include <caml/alloc.h>

typedef void (*scanning_action) (value, value *);


CAMLextern char *young_ptr;
CAMLextern char *young_limit;
CAMLextern void (*scan_roots_hook) (scanning_action);
CAMLextern void minor_collection (void);

#define Caml_white (0 << 8)
#define Caml_black (3 << 8)

#define Make_header(wosize, tag, color)                                 \
  (((header_t) (((header_t) (wosize) << 10)                             \
		+ (color)                                               \
		+ (tag_t) (tag)))   					\
   )


#define Alloc_small(result, wosize, tag) do{                            \
  young_ptr -= Bhsize_wosize (wosize);                                  \
  if (young_ptr < young_limit){                                         \
    young_ptr += Bhsize_wosize (wosize);                                \
    Setup_for_gc;                                                       \
    minor_collection ();                                                \
    Restore_after_gc;                                                   \
    young_ptr -= Bhsize_wosize (wosize);                                \
  }                                                                     \
  Hd_hp (young_ptr) = Make_header ((wosize), (tag), Caml_black);        \
  (result) = Val_hp (young_ptr);                                        \
  }while(0) 


#endif /*_COQ_CAML_GC_ */


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_instruct.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#ifndef _COQ_INSTRUCT_
#define _COQ_INSTRUCT_

/* Nota: this list of instructions is parsed to produce derived files */
/* coq_jumptbl.h and copcodes.ml. Instructions should be uppercase    */
/* and alone on lines starting by two spaces.                         */

enum instructions {
  ACC0, ACC1, ACC2, ACC3, ACC4, ACC5, ACC6, ACC7, ACC,
  PUSH, 
  PUSHACC0, PUSHACC1, PUSHACC2, PUSHACC3, PUSHACC4,
  PUSHACC5, PUSHACC6, PUSHACC7, PUSHACC, 
  POP,
  ENVACC1, ENVACC2, ENVACC3, ENVACC4, ENVACC,
  PUSHENVACC1, PUSHENVACC2, PUSHENVACC3, PUSHENVACC4, PUSHENVACC,
  PUSH_RETADDR,
  APPLY, APPLY1, APPLY2, APPLY3,
  APPTERM, APPTERM1, APPTERM2, APPTERM3,
  RETURN, RESTART, GRAB, GRABREC, 
  CLOSURE, CLOSUREREC, CLOSURECOFIX,
  OFFSETCLOSUREM2, OFFSETCLOSURE0, OFFSETCLOSURE2, OFFSETCLOSURE,
  PUSHOFFSETCLOSUREM2, PUSHOFFSETCLOSURE0, PUSHOFFSETCLOSURE2, 
  PUSHOFFSETCLOSURE,
  GETGLOBAL, PUSHGETGLOBAL,
  MAKEBLOCK, MAKEBLOCK1, MAKEBLOCK2, MAKEBLOCK3, MAKEBLOCK4,
  SWITCH, PUSHFIELDS, 
  GETFIELD0, GETFIELD1, GETFIELD, 
  SETFIELD0, SETFIELD1, SETFIELD,
  CONST0, CONST1, CONST2, CONST3, CONSTINT,
  PUSHCONST0, PUSHCONST1, PUSHCONST2, PUSHCONST3, PUSHCONSTINT,
  ACCUMULATE,
  MAKESWITCHBLOCK, MAKEACCU, MAKEPROD, 
/* spiwack: */
  BRANCH,
  ADDINT31, ADDCINT31, ADDCARRYCINT31,
  SUBINT31, SUBCINT31, SUBCARRYCINT31,
  MULCINT31, MULINT31, DIV21INT31, DIVINT31,
  ADDMULDIVINT31, COMPAREINT31, 
  HEAD0INT31, TAIL0INT31,
  ISCONST, ARECONST,
  COMPINT31, DECOMPINT31,
  ORINT31, ANDINT31, XORINT31,
/* /spiwack  */
  STOP
};

#endif /* _COQ_INSTRUCT_ */


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_interp.c <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

/* The bytecode interpreter */

/* Spiwack: expanded the virtual machine with operators used
   for fast computation of bounded (31bits) integers */

#include <stdio.h>
#include <signal.h>
#include "coq_gc.h"
#include "coq_instruct.h"
#include "coq_fix_code.h"
#include "coq_memory.h" 
#include "coq_values.h" 

/*spiwack : imports support functions for 64-bit integers */
#include <caml/config.h>
#ifdef ARCH_INT64_TYPE
#include "int64_native.h"
#else
#include "int64_emul.h"
#endif

/* spiwack: I append here a few macros for value/number manipulation */
#define uint32_of_value(val) (((uint32)val >> 1))
#define value_of_uint32(i)   ((value)(((uint32)(i) << 1) | 1))
#define UI64_of_uint32(lo)  ((uint64)(I64_literal(0,(uint32)(lo))))
#define UI64_of_value(val) (UI64_of_uint32(uint32_of_value(val)))
/* /spiwack */



/* Registers for the abstract machine:
        pc         the code pointer
        sp         the stack pointer (grows downward)
        accu       the accumulator
        env        heap-allocated environment
        trapsp     pointer to the current trap frame
        extra_args number of extra arguments provided by the caller

sp is a local copy of the global variable extern_sp. */



/* Instruction decoding */


#ifdef THREADED_CODE
#  define Instruct(name) coq_lbl_##name: 
#  if defined(ARCH_SIXTYFOUR) && !defined(ARCH_CODE32)
#    define coq_Jumptbl_base ((char *) &&coq_lbl_ACC0)
#  else
#    define coq_Jumptbl_base ((char *) 0)
#    define coq_jumptbl_base ((char *) 0)
#  endif
#  ifdef DEBUG
#    define Next goto next_instr
#  else
#    define Next goto *(void *)(coq_jumptbl_base + *pc++)  
#  endif
#else 
#  define Instruct(name) case name:
#  define Next break
#endif 

/* #define _COQ_DEBUG_ */

#ifdef _COQ_DEBUG_ 
#   define print_instr(s) /*if (drawinstr)*/ printf("%s\n",s)
#   define print_int(i)   /*if (drawinstr)*/ printf("%d\n",i)
# else 
#   define print_instr(s) 
#   define print_int(i) 
#endif

/* GC interface */
#define Setup_for_gc { sp -= 2; sp[0] = accu; sp[1] = coq_env; coq_sp = sp; }
#define Restore_after_gc { accu = sp[0]; coq_env = sp[1]; sp += 2; }


/* Register optimization.
   Some compilers underestimate the use of the local variables representing
   the abstract machine registers, and don't put them in hardware registers,
   which slows down the interpreter considerably.
   For GCC, Xavier Leroy have hand-assigned hardware registers for 
   several architectures.
*/

#if defined(__GNUC__) && !defined(DEBUG)
#ifdef __mips__
#define PC_REG asm("$16")
#define SP_REG asm("$17")
#define ACCU_REG asm("$18")
#endif
#ifdef __sparc__
#define PC_REG asm("%l0")
#define SP_REG asm("%l1")
#define ACCU_REG asm("%l2")
#endif
#ifdef __alpha__
#ifdef __CRAY__
#define PC_REG asm("r9")
#define SP_REG asm("r10")
#define ACCU_REG asm("r11")
#define JUMPTBL_BASE_REG asm("r12")
#else
#define PC_REG asm("$9")
#define SP_REG asm("$10")
#define ACCU_REG asm("$11")
#define JUMPTBL_BASE_REG asm("$12")
#endif
#endif
#ifdef __i386__
#define PC_REG asm("%esi")
#define SP_REG asm("%edi")
#define ACCU_REG
#endif
#if defined(PPC) || defined(_POWER) || defined(_IBMR2)
#define PC_REG asm("26")
#define SP_REG asm("27")
#define ACCU_REG asm("28")
#endif
#ifdef __hppa__
#define PC_REG asm("%r18")
#define SP_REG asm("%r17")
#define ACCU_REG asm("%r16")
#endif
#ifdef __mc68000__
#define PC_REG asm("a5")
#define SP_REG asm("a4")
#define ACCU_REG asm("d7")
#endif
#if defined(__arm__) && !defined(__thumb2__)
#define PC_REG asm("r9")
#define SP_REG asm("r8")
#define ACCU_REG asm("r7")
#endif
#ifdef __ia64__
#define PC_REG asm("36")
#define SP_REG asm("37")
#define ACCU_REG asm("38")
#define JUMPTBL_BASE_REG asm("39")
#endif
#endif

/* For signal handling, we hijack some code from the caml runtime */

extern intnat caml_signals_are_pending;
extern intnat caml_pending_signals[];
extern void caml_process_pending_signals(void);

/* The interpreter itself */

value coq_interprete
(code_t coq_pc, value coq_accu, value coq_env, long coq_extra_args)
{
  /*Declaration des variables */
#ifdef PC_REG
  register code_t pc PC_REG;
  register value * sp SP_REG;
  register value accu ACCU_REG;
#else
  register code_t pc;
  register value * sp;
  register value accu;
#endif
#if defined(THREADED_CODE) && defined(ARCH_SIXTYFOUR) && !defined(ARCH_CODE32)
#ifdef JUMPTBL_BASE_REG
  register char * coq_jumptbl_base JUMPTBL_BASE_REG;
#else
  register char * coq_jumptbl_base;
#endif
#endif
#ifdef THREADED_CODE
  static void * coq_jumptable[] = {
#    include "coq_jumptbl.h"
  };
#else 
  opcode_t curr_instr;
#endif
  print_instr("Enter Interpreter");
  if (coq_pc == NULL) {           /* Interpreter is initializing */
    print_instr("Interpreter is initializing");
#ifdef THREADED_CODE
    coq_instr_table = (char **) coq_jumptable;
    coq_instr_base = coq_Jumptbl_base;
#endif
    return Val_unit;
  }
#if defined(THREADED_CODE) && defined(ARCH_SIXTYFOUR) && !defined(ARCH_CODE32)
  coq_jumptbl_base = coq_Jumptbl_base;
#endif

  /* Initialisation */
  sp = coq_sp;
  pc = coq_pc;
  accu = coq_accu;
#ifdef THREADED_CODE
  goto *(void *)(coq_jumptbl_base + *pc++); /* Jump to the first instruction */
#else
  while(1) {
    curr_instr = *pc++;
    switch(curr_instr) {
#endif
/* Basic stack operations */
      
      Instruct(ACC0){
	print_instr("ACC0");
	accu = sp[0]; Next;
      }
      Instruct(ACC1){
	print_instr("ACC1");
	accu = sp[1]; Next;
      }
      Instruct(ACC2){
	print_instr("ACC2");
	accu = sp[2]; Next;
      }
      Instruct(ACC3){
	print_instr("ACC3");
	accu = sp[3]; Next;
      }
      Instruct(ACC4){
	print_instr("ACC4");
	accu = sp[4]; Next;
      }
      Instruct(ACC5){
	print_instr("ACC5");
	accu = sp[5]; Next;
      }
      Instruct(ACC6){
	print_instr("ACC6");
	accu = sp[6]; Next;
      }
      Instruct(ACC7){
	print_instr("ACC7");
        accu = sp[7]; Next;
      }      
      Instruct(PUSH){
	print_instr("PUSH");
	*--sp = accu; Next;
      }
      Instruct(PUSHACC0) {
	print_instr("PUSHACC0");
        *--sp = accu; Next;
      }
      Instruct(PUSHACC1){
	print_instr("PUSHACC1");
        *--sp = accu; accu = sp[1]; Next;
      }
      Instruct(PUSHACC2){
	print_instr("PUSHACC2");
        *--sp = accu; accu = sp[2]; Next;
      }
      Instruct(PUSHACC3){
	print_instr("PUSHACC3");
	*--sp = accu; accu = sp[3]; Next;
      }
      Instruct(PUSHACC4){
	print_instr("PUSHACC4");
	*--sp = accu; accu = sp[4]; Next;
      }
      Instruct(PUSHACC5){
	print_instr("PUSHACC5");
	*--sp = accu; accu = sp[5]; Next;
      }
      Instruct(PUSHACC6){
	print_instr("PUSHACC5");
	*--sp = accu; accu = sp[6]; Next;
      }
      Instruct(PUSHACC7){
	print_instr("PUSHACC7");
	*--sp = accu; accu = sp[7]; Next;
      }
      Instruct(PUSHACC){
	print_instr("PUSHACC");
	*--sp = accu;
      }
      /* Fallthrough */
      
      Instruct(ACC){
	print_instr("ACC");
	accu = sp[*pc++];
        Next;
      }
      
      Instruct(POP){
	print_instr("POP");
	sp += *pc++;
	Next;
      }
      /* Access in heap-allocated environment */
      
      Instruct(ENVACC1){
	print_instr("ENVACC1");
	accu = Field(coq_env, 1); Next;
      }
      Instruct(ENVACC2){
	print_instr("ENVACC2");
	accu = Field(coq_env, 2); Next;
      }
      Instruct(ENVACC3){
	print_instr("ENVACC3");
	accu = Field(coq_env, 3); Next;
      }
      Instruct(ENVACC4){
	print_instr("ENVACC4");
	accu = Field(coq_env, 4); Next;
      }
      Instruct(PUSHENVACC1){
	print_instr("PUSHENVACC1");
	*--sp = accu; accu = Field(coq_env, 1); Next;
      }
      Instruct(PUSHENVACC2){
	print_instr("PUSHENVACC2");
	*--sp = accu; accu = Field(coq_env, 2); Next;
      }
      Instruct(PUSHENVACC3){
	print_instr("PUSHENVACC3");
	*--sp = accu; accu = Field(coq_env, 3); Next;
      }
      Instruct(PUSHENVACC4){
	print_instr("PUSHENVACC4");
	*--sp = accu; accu = Field(coq_env, 4); Next;
      }
      Instruct(PUSHENVACC){
	print_instr("PUSHENVACC");
	*--sp = accu;
      }
      /* Fallthrough */
      Instruct(ENVACC){
	print_instr("ENVACC");
	accu = Field(coq_env, *pc++);
        Next;
      }
      /* Function application */
      
      Instruct(PUSH_RETADDR) {
	print_instr("PUSH_RETADDR");
	sp -= 3;
	sp[0] = (value) (pc + *pc);
	sp[1] = coq_env;
	sp[2] = Val_long(coq_extra_args);
	coq_extra_args = 0;
	pc++;
	Next;
      }
      Instruct(APPLY) {
	print_instr("APPLY");
	coq_extra_args = *pc - 1;
	pc = Code_val(accu);
	coq_env = accu;
	goto check_stacks;
      }
      Instruct(APPLY1) {
	value arg1 = sp[0];
	print_instr("APPLY1");
	sp -= 3;
	sp[0] = arg1;
	sp[1] = (value)pc;
	sp[2] = coq_env;
	sp[3] = Val_long(coq_extra_args);
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args = 0;
	goto check_stacks;
      }
      Instruct(APPLY2) {
	value arg1 = sp[0];
	value arg2 = sp[1];
	print_instr("APPLY2");
	sp -= 3;
	sp[0] = arg1;
	sp[1] = arg2;
	sp[2] = (value)pc;
	sp[3] = coq_env;
	sp[4] = Val_long(coq_extra_args);
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args = 1;
	goto check_stacks;
      }
      Instruct(APPLY3) {
	value arg1 = sp[0];
	value arg2 = sp[1];
	value arg3 = sp[2];
	print_instr("APPLY3");
	sp -= 3;
	sp[0] = arg1;
	sp[1] = arg2;
	sp[2] = arg3;
	sp[3] = (value)pc;
	sp[4] = coq_env;
	sp[5] = Val_long(coq_extra_args);
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args = 2;
	goto check_stacks;
      }
      /* Stack checks */
      
    check_stacks:
      print_instr("check_stacks");
      if (sp < coq_stack_threshold) {
	coq_sp = sp;
	realloc_coq_stack(Coq_stack_threshold);
	sp = coq_sp;
      }
      /* We also check for signals */
      if (caml_signals_are_pending) {
	/* If there's a Ctrl-C, we reset the vm */
	if (caml_pending_signals[SIGINT]) { coq_sp = coq_stack_high; }
	caml_process_pending_signals();
      }
      Next;

      Instruct(APPTERM) {
	int nargs = *pc++;
	int slotsize = *pc;
	value * newsp;
	int i;
	print_instr("APPTERM");
	/* Slide the nargs bottom words of the current frame to the top
	   of the frame, and discard the remainder of the frame */
	newsp = sp + slotsize - nargs;
	for (i = nargs - 1; i >= 0; i--) newsp[i] = sp[i];
	sp = newsp;
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args += nargs - 1;
	goto check_stacks;
      }
      Instruct(APPTERM1) {
	value arg1 = sp[0];
	print_instr("APPTERM1");
	sp = sp + *pc - 1;
	sp[0] = arg1;
	pc = Code_val(accu);
	coq_env = accu;
	goto check_stacks;
      }
      Instruct(APPTERM2) {
	value arg1 = sp[0];
	value arg2 = sp[1];
	print_instr("APPTERM2");
	sp = sp + *pc - 2;
	sp[0] = arg1;
	sp[1] = arg2;
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args += 1;
	goto check_stacks;
      }
      Instruct(APPTERM3) {
	value arg1 = sp[0];
	value arg2 = sp[1];
	value arg3 = sp[2];
	print_instr("APPTERM3");
	sp = sp + *pc - 3;
	sp[0] = arg1;
	sp[1] = arg2;
	sp[2] = arg3;
	pc = Code_val(accu);
	coq_env = accu;
	coq_extra_args += 2;
	goto check_stacks;
      }
      
      Instruct(RETURN) {
	print_instr("RETURN");
	print_int(*pc);
	sp += *pc++;
	if (coq_extra_args > 0) {
	  coq_extra_args--;
	  pc = Code_val(accu);
	  coq_env = accu;
	} else {
	  pc = (code_t)(sp[0]);
	  coq_env = sp[1];
	  coq_extra_args = Long_val(sp[2]);
	  sp += 3;
	}
	Next;
      }
      
      Instruct(RESTART) {
	int num_args = Wosize_val(coq_env) - 2;
	int i;
	print_instr("RESTART");
	sp -= num_args;
	for (i = 0; i < num_args; i++) sp[i] = Field(coq_env, i + 2);
	coq_env = Field(coq_env, 1);
	coq_extra_args += num_args;
	Next;
      }
      
      Instruct(GRAB) {
	int required = *pc++;
	print_instr("GRAB");
	/*	printf("GRAB %d\n",required); */
	if (coq_extra_args >= required) {
	  coq_extra_args -= required;
	} else {
	  mlsize_t num_args, i;
	  num_args = 1 + coq_extra_args; /* arg1 + extra args */
          Alloc_small(accu, num_args + 2, Closure_tag); 
	  Field(accu, 1) = coq_env;
	  for (i = 0; i < num_args; i++) Field(accu, i + 2) = sp[i];
	  Code_val(accu) = pc - 3; /* Point to the preceding RESTART instr. */
	  sp += num_args;
	  pc = (code_t)(sp[0]);
	  coq_env = sp[1];
	  coq_extra_args = Long_val(sp[2]);
	  sp += 3;
	}
	Next;
      }

      Instruct(GRABREC) { 
	int rec_pos = *pc++; /* commence a zero */
	print_instr("GRABREC");
	if (rec_pos <= coq_extra_args && !Is_accu(sp[rec_pos])) {
	  pc++;/* On saute le Restart */
	} else {
	  if (coq_extra_args < rec_pos) {
	    mlsize_t num_args, i;
	    num_args = 1 + coq_extra_args; /* arg1 + extra args */
	    Alloc_small(accu, num_args + 2, Closure_tag); 
	    Field(accu, 1) = coq_env;
	    for (i = 0; i < num_args; i++) Field(accu, i + 2) = sp[i];
	    Code_val(accu) = pc - 3; 
	    sp += num_args;
	    pc = (code_t)(sp[0]);
	    coq_env = sp[1];
	    coq_extra_args = Long_val(sp[2]);
	    sp += 3;
	  } else {
	    /* L'argument recursif est un accumulateur */
	    mlsize_t num_args, i;
	    /* Construction du PF partiellement appliqué */ 
	    Alloc_small(accu, rec_pos + 2, Closure_tag); 
	    Field(accu, 1) = coq_env;
	    for (i = 0; i < rec_pos; i++) Field(accu, i + 2) = sp[i];
	    Code_val(accu) = pc;
	    sp += rec_pos;
	    *--sp = accu;
	      /* Construction de l'atom */
	    Alloc_small(accu, 2, ATOM_FIX_TAG);
	    Field(accu,1) = sp[0];
	    Field(accu,0)  = sp[1];
	    sp++; sp[0] = accu;
	      /* Construction de l'accumulateur */
	    num_args = coq_extra_args - rec_pos;
	    Alloc_small(accu, 2+num_args, Accu_tag);
	    Code_val(accu) = accumulate;
	    Field(accu,1) = sp[0]; sp++;
	    for (i = 0; i < num_args;i++)Field(accu, i + 2) = sp[i];
	    sp += num_args;
	    pc = (code_t)(sp[0]);
	    coq_env = sp[1];
	    coq_extra_args = Long_val(sp[2]);
	    sp += 3;
	  }
	}
	Next;
      }
	
      Instruct(CLOSURE) {
	int nvars = *pc++;
	int i;
	print_instr("CLOSURE");
	print_int(nvars);
	if (nvars > 0) *--sp = accu;
	Alloc_small(accu, 1 + nvars, Closure_tag);
	Code_val(accu) = pc + *pc;
	pc++;
	for (i = 0; i < nvars; i++) Field(accu, i + 1) = sp[i];
	sp += nvars;
	Next;
      }

      Instruct(CLOSUREREC) {
	int nfuncs = *pc++;
	int nvars = *pc++;
	int start = *pc++;
	int i;
	value * p;
	print_instr("CLOSUREREC");
	if (nvars > 0) *--sp = accu;
	/* construction du vecteur de type */
	Alloc_small(accu, nfuncs, 0);
	for(i = 0; i < nfuncs; i++) {
	  Field(accu,i) = (value)(pc+pc[i]);
	}
	pc += nfuncs;
	*--sp=accu;
	Alloc_small(accu, nfuncs * 2 + nvars, Closure_tag);
	Field(accu, nfuncs * 2 + nvars - 1) = *sp++;
	/* On remplie la partie pour les variables libres */
	p = &Field(accu, nfuncs * 2 - 1);
	for (i = 0; i < nvars; i++) {
	  *p++ = *sp++;
	}
	p = &Field(accu, 0);
	*p = (value) (pc + pc[0]);
	p++;
	for (i = 1; i < nfuncs; i++) {
	  *p = Make_header(i * 2, Infix_tag, Caml_white);
	  p++;                                /* color irrelevant. */
	  *p = (value) (pc + pc[i]);
	  p++;
	}
	pc += nfuncs;
	accu = accu + 2 * start * sizeof(value);
	Next;
      }

      Instruct(CLOSURECOFIX){ 
	int nfunc = *pc++;
	int nvars = *pc++;
	int start = *pc++;
	int i, j , size;
	value * p;
	print_instr("CLOSURECOFIX");
	if (nvars > 0) *--sp = accu;
	/* construction du vecteur de type */
	Alloc_small(accu, nfunc, 0);
	for(i = 0; i < nfunc; i++) {
	  Field(accu,i) = (value)(pc+pc[i]);
	}
	pc += nfunc;
	*--sp=accu;

        /* Creation des blocks accumulate */
        for(i=0; i < nfunc; i++) {
	  Alloc_small(accu, 2, Accu_tag);
	  Code_val(accu) = accumulate;
	  Field(accu,1) = Val_int(1);
	  *--sp=accu;
	}
	/* creation des fonction cofix */

        p = sp;
	size = nfunc + nvars + 2;
	for (i=0; i < nfunc; i++) {

	  Alloc_small(accu, size, Closure_tag);
	  Code_val(accu) = pc+pc[i];
	  for (j = 0; j < nfunc; j++) Field(accu, j+1) = p[j];
	  Field(accu, size - 1) = p[nfunc];
	  for (j = nfunc+1; j <= nfunc+nvars; j++) Field(accu, j) = p[j];
	  *--sp = accu;
          /* creation du block contenant le cofix */

	  Alloc_small(accu,1, ATOM_COFIX_TAG);
	  Field(accu, 0) = sp[0];
	  *sp = accu;
	  /* mise a jour du block accumulate */
	  caml_modify(&Field(p[i], 1),*sp);
	  sp++;
	}
	pc += nfunc;
	accu = p[start];
        sp = p + nfunc + 1 + nvars;
	print_instr("ici4");
	Next;
      }

    
      Instruct(PUSHOFFSETCLOSURE) {
	print_instr("PUSHOFFSETCLOSURE");
	*--sp = accu;
      } /* fallthrough */
      Instruct(OFFSETCLOSURE) {
	print_instr("OFFSETCLOSURE");
	accu = coq_env + *pc++ * sizeof(value); Next;
      }
      Instruct(PUSHOFFSETCLOSUREM2) {
	print_instr("PUSHOFFSETCLOSUREM2");
	*--sp = accu;
      } /* fallthrough */
      Instruct(OFFSETCLOSUREM2) {
	print_instr("OFFSETCLOSUREM2");
	accu = coq_env - 2 * sizeof(value); Next;
      }
      Instruct(PUSHOFFSETCLOSURE0) {
	print_instr("PUSHOFFSETCLOSURE0");
	*--sp = accu; 
      }/* fallthrough */
      Instruct(OFFSETCLOSURE0) {
	print_instr("OFFSETCLOSURE0");
	accu = coq_env; Next;
      }
      Instruct(PUSHOFFSETCLOSURE2){
	print_instr("PUSHOFFSETCLOSURE2");
	*--sp = accu; /* fallthrough */
      }
      Instruct(OFFSETCLOSURE2) {
	print_instr("OFFSETCLOSURE2");
	accu = coq_env + 2 * sizeof(value); Next;
      }

/* Access to global variables */

      Instruct(PUSHGETGLOBAL) {
	print_instr("PUSH");
	*--sp = accu;
      }
      /* Fallthrough */
      Instruct(GETGLOBAL){
	print_instr("GETGLOBAL");
	accu = Field(coq_global_data, *pc);
        pc++;
        Next;
      }    

/* Allocation of blocks */

      Instruct(MAKEBLOCK) {
	mlsize_t wosize = *pc++;
	tag_t tag = *pc++;
	mlsize_t i;
	value block;
	print_instr("MAKEBLOCK");
	Alloc_small(block, wosize, tag);
	Field(block, 0) = accu;
	for (i = 1; i < wosize; i++) Field(block, i) = *sp++;
	accu = block;
	Next;
      }
      Instruct(MAKEBLOCK1) {
	
	tag_t tag = *pc++;
	value block;
	print_instr("MAKEBLOCK1");
	Alloc_small(block, 1, tag);
	Field(block, 0) = accu;
	accu = block;
	Next;
      }
      Instruct(MAKEBLOCK2) {
	
	tag_t tag = *pc++;
	value block;
	print_instr("MAKEBLOCK2");
	Alloc_small(block, 2, tag);
	Field(block, 0) = accu;
	Field(block, 1) = sp[0];
	sp += 1;
	accu = block;
	Next;
      }
      Instruct(MAKEBLOCK3) {
	tag_t tag = *pc++;
	value block;
	print_instr("MAKEBLOCK3");
	Alloc_small(block, 3, tag);
	Field(block, 0) = accu;
	Field(block, 1) = sp[0];
	Field(block, 2) = sp[1];
	sp += 2;
	accu = block;
	Next;
      }
      Instruct(MAKEBLOCK4) {
	tag_t tag = *pc++;
	value block;
	print_instr("MAKEBLOCK4");
	Alloc_small(block, 4, tag);
	Field(block, 0) = accu;
	Field(block, 1) = sp[0];
	Field(block, 2) = sp[1];
	Field(block, 3) = sp[2];
	sp += 3;
	accu = block;
	Next;
      }

  
/* Access to components of blocks */
        
      Instruct(SWITCH) {
	uint32 sizes = *pc++;
	print_instr("SWITCH");
	print_int(sizes & 0xFFFF);
	if (Is_block(accu)) {
	  long index = Tag_val(accu);
	  print_instr("block");
	  print_int(index);
	  pc += pc[(sizes & 0xFFFF) + index];
	} else {
	  long index = Long_val(accu);
	  print_instr("constant");
	  print_int(index);
	  pc += pc[index];
	}
	  Next;
      }

      Instruct(PUSHFIELDS){
	int i;
	int size = *pc++;
	print_instr("PUSHFIELDS");
	sp -= size;
	for(i=0;i<size;i++)sp[i] = Field(accu,i);
	Next;
      }
      
      Instruct(GETFIELD0){
	print_instr("GETFIELD0");
	accu = Field(accu, 0); 
	Next;
      }

      Instruct(GETFIELD1){
	print_instr("GETFIELD1");
	accu = Field(accu, 1);
	Next;
      }

      Instruct(GETFIELD){
	print_instr("GETFIELD");
	accu = Field(accu, *pc); 
	pc++; 
	Next;
      }
      
      Instruct(SETFIELD0){
	print_instr("SETFIELD0");
	caml_modify(&Field(accu, 0),*sp);
	sp++;
	Next;
      }
	
      Instruct(SETFIELD1){
        int i, j, size, size_aux;
	print_instr("SETFIELD1");
	caml_modify(&Field(accu, 1),*sp);
       	sp++;
	Next; 
      }
  
      /* *sp = accu;
	* Netoyage des cofix *
        size = Wosize_val(accu);
        for (i = 2; i < size; i++) {
 	  accu = Field(*sp, i);
          if (IS_EVALUATED_COFIX(accu)) {
            size_aux = Wosize_val(accu);
            *--sp = accu;
	    Alloc_small(accu, size_aux, Accu_tag);
	    for(j = 0; j < size_aux; j++) Field(accu, j) = Field(*sp, j);
	    *sp = accu;
	    Alloc_small(accu, 1, ATOM_COFIX_TAG);
	    Field(accu, 0) = Field(Field(*sp, 1), 0);
	    caml_modify(&Field(*sp, 1), accu);
	    accu = *sp; sp++;
            caml_modify(&Field(*sp, i), accu);
	  }
	}
	sp++;
	Next; 
	} */
      
      Instruct(SETFIELD){
	print_instr("SETFIELD");
	caml_modify(&Field(accu, *pc),*sp);
	sp++; pc++;
	Next;
      }	
   
/* Integer constants */

      Instruct(CONST0){
	print_instr("CONST0");
	accu = Val_int(0); Next;}
      Instruct(CONST1){
	print_instr("CONST1");
	accu = Val_int(1); Next;}
      Instruct(CONST2){
	print_instr("CONST2");
	accu = Val_int(2); Next;}
      Instruct(CONST3){
	print_instr("CONST3");
	accu = Val_int(3); Next;}
      
      Instruct(PUSHCONST0){
	print_instr("PUSHCONST0");
	*--sp = accu; accu = Val_int(0); Next;
      }
      Instruct(PUSHCONST1){
	print_instr("PUSHCONST1");
	*--sp = accu; accu = Val_int(1); Next;
      }
      Instruct(PUSHCONST2){
	print_instr("PUSHCONST2");
	*--sp = accu; accu = Val_int(2); Next;
      }
      Instruct(PUSHCONST3){
	print_instr("PUSHCONST3");
	*--sp = accu; accu = Val_int(3); Next;
      }

      Instruct(PUSHCONSTINT){
	print_instr("PUSHCONSTINT");
	*--sp = accu;
      }
      /* Fallthrough */
      Instruct(CONSTINT) {
	print_instr("CONSTINT");
	accu = Val_int(*pc);
	pc++;
	Next;
      }

      /* Special operations for reduction of open term */
      Instruct(ACCUMULATE) {
	mlsize_t i, size;
	print_instr("ACCUMULATE");
	size = Wosize_val(coq_env);
	Alloc_small(accu, size + coq_extra_args + 1, Accu_tag);
	for(i = 0; i < size; i++) Field(accu, i) = Field(coq_env, i);
	for(i = size; i <= coq_extra_args + size; i++) 
	  Field(accu, i) = *sp++;
	pc = (code_t)(sp[0]);
	coq_env = sp[1];
	coq_extra_args = Long_val(sp[2]);
	sp += 3;
	Next;
      }  
      Instruct(MAKESWITCHBLOCK) {
	print_instr("MAKESWITCHBLOCK");
	*--sp = accu;
	accu = Field(accu,1);
	switch (Tag_val(accu)) {
	case ATOM_COFIX_TAG: 
	  {
	    mlsize_t i, nargs;
	    print_instr("COFIX_TAG");
	    sp-=2;
	    pc++;
	    sp[0] = (value) (pc + *pc);
	    sp[1] = coq_env;
	    coq_env = Field(accu,0);
	    accu = sp[2];
	    sp[2] = Val_long(coq_extra_args);
	    nargs = Wosize_val(accu) - 2;
	    sp -= nargs;
	    for (i = 0; i < nargs; i++) sp[i] = Field(accu, i + 2);
	    *--sp = accu;
	    print_int(nargs);
	    coq_extra_args = nargs;
	    pc = Code_val(coq_env);
	    goto check_stacks;
	  }
	case ATOM_COFIXEVALUATED_TAG: 
	  {
	    print_instr("COFIX_EVAL_TAG");
	    accu = Field(accu,1);
	    pc++;
	    pc = pc + *pc;
	    sp++;
	    Next;
	  }
	default: 
	  {  
	    mlsize_t sz;
	    int i, annot;
	    code_t typlbl,swlbl;
	    print_instr("MAKESWITCHBLOCK");
	    
	    typlbl = (code_t)pc + *pc; 
	    pc++;
	    swlbl = (code_t)pc + *pc; 
	    pc++;
	    annot = *pc++;
	    sz = *pc++;
	    *--sp=Field(coq_global_data, annot);
	    /* On sauve la pile */
	    if (sz == 0) accu = Atom(0);
	    else {
	      Alloc_small(accu, sz, Default_tag);
	      if (Field(*sp, 2) == Val_true) {
		for (i = 0; i < sz; i++) Field(accu, i) = sp[i+2];
	      }else{
		for (i = 0; i < sz; i++) Field(accu, i) = sp[i+5];
	      }
	    }
	    *--sp = accu;
	    /* On cree le zipper switch */
	    Alloc_small(accu, 5, Default_tag);
	    Field(accu, 0) =  (value)typlbl; Field(accu, 1) = (value)swlbl; 
	    Field(accu, 2) = sp[1]; Field(accu, 3) = sp[0]; 
	    Field(accu, 4) = coq_env;
	    sp++;sp[0] = accu;
	    /* On cree l'atome */
	    Alloc_small(accu, 2, ATOM_SWITCH_TAG);
	    Field(accu, 0) = sp[1]; Field(accu, 1) = sp[0];
	    sp++;sp[0] = accu;
	    /* On cree l'accumulateur */
	    Alloc_small(accu, 2, Accu_tag);
	    Code_val(accu) = accumulate; 
	    Field(accu,1) = *sp++;
	  }
	}
	Next;
      }

	
         
      Instruct(MAKEACCU) {
	int i;
	print_instr("MAKEACCU");
	Alloc_small(accu, coq_extra_args + 3, Accu_tag);
	Code_val(accu) = accumulate;
	Field(accu,1) = Field(coq_atom_tbl, *pc);
	for(i = 2; i < coq_extra_args + 3; i++) Field(accu, i) = *sp++;
	pc = (code_t)(sp[0]);
	coq_env = sp[1];
	coq_extra_args = Long_val(sp[2]);
	sp += 3;
	Next;
      }
     
      Instruct(MAKEPROD) {
	print_instr("MAKEPROD");
	*--sp=accu;
	Alloc_small(accu,2,0);
	Field(accu, 0) = sp[0];
	Field(accu, 1) = sp[1];
	sp += 2;
	Next;
      }

      /* spiwack: code for interpreting compiled integers */
      Instruct(BRANCH) {
	/* unconditional branching */
        print_instr("BRANCH");
        pc += *pc;
        /* pc = (code_t)(pc+*pc); */
        Next;
      }

      Instruct(ADDINT31) {
        /* Adds the integer in the accumulator with 
           the one ontop of the stack (which is poped)*/
        print_instr("ADDINT31");
        accu = 
           (value)((uint32) accu + (uint32) *sp++ - 1); 
        /* nota,unlike CaML we don't want
           to have a different behavior depending on the 
           architecture. Thus we cast the operand to uint32 */
        Next;
      }

      Instruct (ADDCINT31) {
	print_instr("ADDCINT31");
	/* returns the sum with a carry */
	uint32 s;
	s = (uint32)accu + (uint32)*sp++ - 1;
        if( (uint32)s < (uint32)accu ) {
          /* carry */
	  Alloc_small(accu, 1, 2); /* ( _ , arity, tag ) */
	}
	else {
	  /*no carry */
	  Alloc_small(accu, 1, 1);
	}
	Field(accu, 0)=(value)s;
	Next;
      }

      Instruct (ADDCARRYCINT31) {
	print_instr("ADDCARRYCINT31");
	/* returns the sum plus one with a carry */
	uint32 s;
	s = (uint32)accu + (uint32)*sp++ + 1;
	value block;
        if( (uint32)s <= (uint32)accu ) {
          /* carry */
	  Alloc_small(accu, 1, 2); /* ( _ , arity, tag ) */
	}
	else {
	  /*no carry */
	  Alloc_small(accu, 1, 1);
	}
	Field(accu, 0)=(value)s;
	Next;
      }

      Instruct (SUBINT31) {
	print_instr("SUBINT31");
	/* returns the subtraction */
	accu = 
	  (value)((uint32) accu - (uint32) *sp++ + 1); 
        Next;
      }

      Instruct (SUBCINT31) {
	print_instr("SUBCINT31");
	/* returns the subtraction with a carry */
	uint32 b;
	uint32 s;
	b = (uint32)*sp++;
	s = (uint32)accu - b + 1;
        if( (uint32)accu < b ) {
          /* carry */
	  Alloc_small(accu, 1, 2); /* ( _ , arity, tag ) */
	}
	else {
	  /*no carry */
	  Alloc_small(accu, 1, 1);
	}
	Field(accu, 0)=(value)s;
	Next;
      }

      Instruct (SUBCARRYCINT31) {
	print_instr("SUBCARRYCINT31");
	/* returns the subtraction minus one with a carry */
	uint32 b;
	uint32 s;
	b = (uint32)*sp++;
	s = (value)((uint32)accu - b - 1);
        if( (uint32)accu <= b ) {
          /* carry */
	  Alloc_small(accu, 1, 2); /* ( _ , arity, tag ) */
	}
	else {
	  /*no carry */
	  Alloc_small(accu, 1, 1);
	}
	Field(accu, 0)=(value)s;
	Next;
      }

      Instruct (MULINT31) {
	/* returns the multiplication */
	print_instr("MULINT31");
        accu = 
	  value_of_uint32((uint32_of_value(accu)) * (uint32_of_value(*sp++)));
	Next;
      }

      Instruct (MULCINT31) {
        /*returns the multiplication on a double size word
          (special case for 0) */
        print_instr("MULCINT31");
	uint64 p;
        /*accu = 2v+1, *sp=2w+1 ==> p = 2v*w */
        p = I64_mul (UI64_of_value (accu), UI64_of_uint32 ((*sp++)^1));
	if ( I64_is_zero(p) ) {
	  accu = (value)1;
	}
	else {
          /* the output type is supposed to have a constant constructor
	     and a non-constant constructor (in that order), the tag
	     of the non-constant constructor is then 1 */
	  Alloc_small(accu, 2, 1); /* ( _ , arity, tag ) */
	  /*unsigned shift*/
	  Field(accu, 0) = (value)(I64_lsr(p,31)|1) ;  /*higher part*/
	  Field(accu, 1) = (value)(I64_to_int32(p)|1); /*lower part*/
	}
	Next;
      }

      Instruct (DIV21INT31) {
	print_instr("DIV21INT31");
	/* spiwack: takes three int31 (the two first ones represent an
                    int62) and performs the euclidian division of the
                    int62 by the int31 */
        uint64 bigint;
        bigint = UI64_of_value(accu);
        bigint = I64_or(I64_lsl(bigint, 31),UI64_of_value(*sp++));
        uint64 divisor;
        divisor = UI64_of_value(*sp++);
        Alloc_small(accu, 2, 1); /* ( _ , arity, tag ) */
        if (I64_is_zero (divisor)) {
          Field(accu, 0) = 1; /* 2*0+1 */
          Field(accu, 1) = 1; /* 2*0+1 */
	}
	else {
	  uint64 quo, mod;
          I64_udivmod(bigint, divisor, &quo, &mod);
          Field(accu, 0) = value_of_uint32(I64_to_int32(quo));
	  Field(accu, 1) = value_of_uint32(I64_to_int32(mod));
	}
	Next;
      }

      Instruct (DIVINT31) {
	print_instr("DIVINT31");
        /* spiwack: a priori no need of the NON_STANDARD_DIV_MOD flag
                    since it probably only concerns negative number.
                    needs to be checked at this point */
        uint32 divisor;
        divisor = uint32_of_value(*sp++);
        if (divisor == 0) { 
          Alloc_small(accu, 2, 1); /* ( _ , arity, tag ) */
	  Field(accu, 0) = 1; /* 2*0+1 */
          Field(accu, 1) = 1; /* 2*0+1 */
        }
        else {
          uint32 modulus;
          modulus = uint32_of_value(accu);
          Alloc_small(accu, 2, 1); /* ( _ , arity, tag ) */
	  Field(accu, 0) = value_of_uint32(modulus/divisor);
          Field(accu, 1) = value_of_uint32(modulus%divisor);
        }
	Next;
      }

      Instruct (ADDMULDIVINT31) {
        print_instr("ADDMULDIVINT31");
        /* higher level shift (does shifts and cycles and such) */
        uint32 shiftby;
        shiftby = uint32_of_value(accu);
        if (shiftby > 31) {
          if (shiftby < 62) {
            *sp++;
	    accu = (value)((((*sp++)^1) << (shiftby - 31)) | 1);
          }
          else {
            accu = (value)(1);
          }
	}
        else{
        /* *sp = 2*x+1 --> accu = 2^(shiftby+1)*x */
        accu = (value)(((*sp++)^1) << shiftby);
        /* accu = 2^(shiftby+1)*x --> 2^(shifby+1)*x+2*y/2^(31-shiftby)+1 */
        accu = (value)((accu | (((uint32)(*sp++)) >> (31-shiftby)))|1);
	}
        Next;
      }

      Instruct (COMPAREINT31) {
	/* returns Eq if equal, Lt if accu is less than *sp, Gt otherwise */
	/* assumes Inudctive _ : _ := Eq | Lt | Gt */
	print_instr("COMPAREINT31");
	if ((uint32)accu == (uint32)*sp) {
	  accu = 1;  /* 2*0+1 */
	  sp++;
	}
	else{if ((uint32)accu < (uint32)(*sp++)) {
	  accu = 3;  /* 2*1+1 */
	}
	else{
	  accu = 5;   /* 2*2+1 */
	}}
        Next;
      }
 
      Instruct (HEAD0INT31) {
	int r = 0;
        uint32 x;
        print_instr("HEAD0INT31");
	x = (uint32) accu;
        if (!(x & 0xFFFF0000)) { x <<= 16; r += 16; }
        if (!(x & 0xFF000000)) { x <<= 8;  r += 8; }
        if (!(x & 0xF0000000)) { x <<= 4;  r += 4; }
        if (!(x & 0xC0000000)) { x <<= 2;  r += 2; }
        if (!(x & 0x80000000)) { x <<=1;   r += 1; }
        if (!(x & 0x80000000)) {           r += 1; }
        accu = value_of_uint32(r);
        Next;
      }
        
      Instruct (TAIL0INT31) {
	int r = 0;
        uint32 x;
        print_instr("TAIL0INT31");
	x = (((uint32) accu >> 1) | 0x80000000);
        if (!(x & 0xFFFF)) { x >>= 16; r += 16; }
        if (!(x & 0x00FF)) { x >>= 8;  r += 8; }
        if (!(x & 0x000F)) { x >>= 4;  r += 4; }
        if (!(x & 0x0003)) { x >>= 2;  r += 2; }
        if (!(x & 0x0001)) { x >>=1;   r += 1; }
        if (!(x & 0x0001)) {           r += 1; }
        accu = value_of_uint32(r);
        Next;
      }

      Instruct (ISCONST) {
        /* Branches if the accu does not contain a constant
           (i.e., a non-block value) */
        print_instr("ISCONST");
        if ((accu & 1) == 0) /* last bit is 0 -> it is a block */
	  pc +=  *pc;
        else
	  pc++;
        Next;

      }

      Instruct (ARECONST) {
        /* Branches if the n first values on the stack are not
           all constansts */
        print_instr("ARECONST");
        int i, n, ok;
        ok = 1;
        n = *pc++;
        for(i=0; i < n; i++) {
          if ((sp[i] & 1) == 0) {
	    ok = 0;
            break;
          }
        }
        if(ok) pc++; else pc += *pc;
        Next;
      }

      Instruct (COMPINT31) {
        /* makes an 31-bit integer out of the accumulator and
           the 30 first values of the stack 
           and put it in the accumulator (the accumulator then the 
           topmost get to be the heavier bits) */
        print_instr("COMPINT31");
        int i;
        /*accu=accu or accu = (value)((unsigned long)1-accu) if bool
	               is used for the bits */
        for(i=0; i < 30; i++) {
	  accu = (value) ((((uint32)accu-1) << 1) | *sp++);
          /* -1 removes the tag bit, << 1 multiplies the value by 2, 
              | *sp++ pops the last value and add it (no carry involved)
	      not that it reintroduces a tag bit */
          /* alternative, if bool is used for the bits :
	     accu = (value) ((((unsigned long)accu) << 1) & !*sp++); */
        }
        Next;
      }

      Instruct (DECOMPINT31) {
        /* builds a block out of a 31-bit integer (from the accumulator), 
           used before cases */
        int i;
	value block;
	print_instr("DECOMPINT31");
        Alloc_small(block, 31, 1); // Alloc_small(*, size, tag)
        for(i = 30; i >= 0; i--) {
          Field(block, i) = (value)(accu & 3); /* two last bits of the accumulator */
          //Field(block, i) = 3;
          accu = (value) ((uint32)accu >> 1) | 1;  /* last bit must be a one */
        };
	accu = block;
        Next;
      }

      Instruct (ORINT31) {
	/* returns the bitwise or */
	print_instr("ORINT31");
        accu =
	  value_of_uint32((uint32_of_value(accu)) | (uint32_of_value(*sp++)));
	Next;
      }

      Instruct (ANDINT31) {
	/* returns the bitwise and */
	print_instr("ANDINT31");
        accu =
	  value_of_uint32((uint32_of_value(accu)) & (uint32_of_value(*sp++)));
	Next;
      }

      Instruct (XORINT31) {
	/* returns the bitwise xor */
	print_instr("XORINT31");
        accu =
	  value_of_uint32((uint32_of_value(accu)) ^ (uint32_of_value(*sp++)));
	Next;
      }

      /*  /spiwack   */



/* Debugging and machine control */

      Instruct(STOP){
	print_instr("STOP");
	coq_sp = sp;
	return accu;
      }
      
  
#ifndef THREADED_CODE
    default:
      /*fprintf(stderr, "%d\n", *pc);*/
      failwith("Coq VM: Fatal error: bad opcode");
    }
  }
#endif
}

value coq_push_ra(value tcode) { 
  print_instr("push_ra");
  coq_sp -= 3;
  coq_sp[0] = (value) tcode;
  coq_sp[1] = Val_unit;
  coq_sp[2] = Val_long(0);
  return Val_unit;
}

value coq_push_val(value v) {
  print_instr("push_val");
  *--coq_sp = v;
  return Val_unit;
}

value coq_push_arguments(value args) {
  int nargs,i;
  nargs = Wosize_val(args) - 2;
  coq_sp -= nargs;
  print_instr("push_args");print_int(nargs);
  for(i = 0; i < nargs; i++) coq_sp[i] = Field(args, i+2);
  return Val_unit;
}

value coq_push_vstack(value stk) {
  int len,i;
  len = Wosize_val(stk);
  coq_sp -= len;
  print_instr("push_vstack");print_int(len);
   for(i = 0; i < len; i++) coq_sp[i] = Field(stk,i);
  return Val_unit;
}

value  coq_interprete_ml(value tcode, value a, value e, value ea) {
  print_instr("coq_interprete");
  return coq_interprete((code_t)tcode, a, e, Long_val(ea));
   print_instr("end coq_interprete");
}

value coq_eval_tcode (value tcode, value e) {
  return coq_interprete_ml(tcode, Val_unit, e, 0);
}


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_interp.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/


value coq_push_ra(value tcode);

value coq_push_val(value v);

value coq_push_arguments(value args);

value coq_push_vstack(value stk);

value  coq_interprete_ml(value tcode, value a, value e, value ea);

value coq_interprete
    (code_t coq_pc, value coq_accu, value coq_env, long coq_extra_args);

value coq_eval_tcode (value tcode, value e);




==> anc/HoTT/coq-HoTT/kernel/byterun/coq_memory.c <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#include <stdio.h>
#include <string.h> 
#include "coq_gc.h"
#include "coq_instruct.h"
#include "coq_fix_code.h"
#include "coq_memory.h"
#include "coq_interp.h"

/* stack */

value * coq_stack_low;
value * coq_stack_high;
value * coq_stack_threshold;
asize_t coq_max_stack_size = Coq_max_stack_size;
/* global_data */


value coq_global_data;
int coq_all_transp;
value coq_atom_tbl;

int drawinstr;
/* interp state */

long coq_saved_sp_offset;
value * coq_sp;
/* Some predefined pointer code */ 
code_t accumulate;

/* functions over global environment */

void coq_stat_free (void * blk)
{
  free (blk);
}

value coq_static_alloc(value size) /* ML */
{
  return (value) coq_stat_alloc((asize_t) Long_val(size));
}

value accumulate_code(value unit) /* ML */
{
  return (value) accumulate;
}

static void (*coq_prev_scan_roots_hook) (scanning_action);

static void coq_scan_roots(scanning_action action)
{
  register value * i;
  /* Scan the global variables */
  (*action)(coq_global_data, &coq_global_data);
  (*action)(coq_atom_tbl, &coq_atom_tbl);
  /* Scan the stack */
  for (i = coq_sp; i < coq_stack_high; i++) {
    (*action) (*i, i);
  };
  /* Hook */
  if (coq_prev_scan_roots_hook != NULL) (*coq_prev_scan_roots_hook)(action);


}

void init_coq_stack()
{
  coq_stack_low = (value *) coq_stat_alloc(Coq_stack_size);
  coq_stack_high = coq_stack_low + Coq_stack_size / sizeof (value);
  coq_stack_threshold = coq_stack_low + Coq_stack_threshold / sizeof(value);
  coq_max_stack_size = Coq_max_stack_size;
}  

void init_coq_global_data(long requested_size)
{
  int i;
  coq_global_data = alloc_shr(requested_size, 0);
  for (i = 0; i < requested_size; i++) 
    Field (coq_global_data, i) = Val_unit;
}

void init_coq_atom_tbl(long requested_size){
  int i;
  coq_atom_tbl = alloc_shr(requested_size, 0);
  for (i = 0; i < requested_size; i++) Field (coq_atom_tbl, i) = Val_unit;
}

void init_coq_interpreter()
{
  coq_sp = coq_stack_high;
  coq_interprete(NULL, Val_unit, Val_unit, 0);
}

static int coq_vm_initialized = 0;

value init_coq_vm(value unit) /* ML */
{
  int i;
  if (coq_vm_initialized == 1) {
    fprintf(stderr,"already open \n");fflush(stderr);}
  else {
    drawinstr=0;
#ifdef THREADED_CODE   
    init_arity();
#endif /* THREADED_CODE */
    /* Allocate the table of global and the stack */
    init_coq_stack();
    init_coq_global_data(Coq_global_data_Size);
    init_coq_atom_tbl(40);
    /* Initialing the interpreter */
    coq_all_transp = 0;
    init_coq_interpreter();
    
    /* Some predefined pointer code */
    accumulate = (code_t) coq_stat_alloc(sizeof(opcode_t));
    *accumulate = VALINSTR(ACCUMULATE);

  /* Initialize GC */
    if (coq_prev_scan_roots_hook == NULL)
      coq_prev_scan_roots_hook = scan_roots_hook;
    scan_roots_hook = coq_scan_roots;
    coq_vm_initialized = 1;
  } 
  return Val_unit;;
}

void realloc_coq_stack(asize_t required_space)
{
  asize_t size;
  value * new_low, * new_high, * new_sp;
  value * p;
  size = coq_stack_high - coq_stack_low;
  do {
    size *= 2;
  } while (size < coq_stack_high - coq_sp + required_space);
  new_low = (value *) coq_stat_alloc(size * sizeof(value));
  new_high = new_low + size;

#define shift(ptr) \
    ((char *) new_high - ((char *) coq_stack_high - (char *) (ptr)))

  new_sp = (value *) shift(coq_sp);
  memmove((char *) new_sp,
        (char *) coq_sp,
        (coq_stack_high - coq_sp) * sizeof(value));
  coq_stat_free(coq_stack_low);
  coq_stack_low = new_low;
  coq_stack_high = new_high;
  coq_stack_threshold = coq_stack_low + Coq_stack_threshold / sizeof(value);
  coq_sp = new_sp;
#undef shift
}

value get_coq_global_data(value unit)                /* ML */
{
  return coq_global_data;
}

value get_coq_atom_tbl(value unit)                  /* ML */
{
  return coq_atom_tbl;
}

value realloc_coq_global_data(value size)           /* ML */
{
  mlsize_t requested_size, actual_size, i;
  value new_global_data;
  requested_size = Long_val(size);
  actual_size = Wosize_val(coq_global_data);
  if (requested_size >= actual_size) {
    requested_size = (requested_size + 0x100) & 0xFFFFFF00;
    new_global_data = alloc_shr(requested_size, 0);
    for (i = 0; i < actual_size; i++)
      initialize(&Field(new_global_data, i), Field(coq_global_data, i));
    for (i = actual_size; i < requested_size; i++){
      Field (new_global_data, i) = Val_long (0);
    }
    coq_global_data = new_global_data;
  }
  return Val_unit;
}

value realloc_coq_atom_tbl(value size)            /* ML */
{
  mlsize_t requested_size, actual_size, i;
  value new_atom_tbl;
  requested_size = Long_val(size);
  actual_size = Wosize_val(coq_atom_tbl);
  if (requested_size >= actual_size) {
    requested_size = (requested_size + 0x100) & 0xFFFFFF00;
    new_atom_tbl = alloc_shr(requested_size, 0);
    for (i = 0; i < actual_size; i++)
      initialize(&Field(new_atom_tbl, i), Field(coq_atom_tbl, i));
    for (i = actual_size; i < requested_size; i++)
      Field (new_atom_tbl, i) = Val_long (0);
    coq_atom_tbl = new_atom_tbl;
  }
  return Val_unit;
}


value coq_set_transp_value(value transp)
{
  coq_all_transp = (transp == Val_true);
  return Val_unit;
}

value get_coq_transp_value(value unit)
{
  return Val_bool(coq_all_transp);
}

value coq_set_drawinstr(value unit)
{
  drawinstr = 1;
  return Val_unit;
}



==> anc/HoTT/coq-HoTT/kernel/byterun/coq_memory.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#ifndef _COQ_MEMORY_
#define _COQ_MEMORY_

#include <caml/config.h>
#include <caml/fail.h>
#include <caml/misc.h>
#include <caml/memory.h>
#include <caml/mlvalues.h>


#define Coq_stack_size (4096 * sizeof(value))
#define Coq_stack_threshold (256 * sizeof(value))
#define Coq_global_data_Size (4096 * sizeof(value))
#define Coq_max_stack_size (256 * 1024)

#define TRANSP 0
#define BOXED 1

/* stack */

extern value * coq_stack_low;
extern value * coq_stack_high;
extern value * coq_stack_threshold;

/* global_data */

extern value coq_global_data;
extern int coq_all_transp;
extern value coq_atom_tbl;

extern int drawinstr;
/* interp state */

extern value * coq_sp;
/* Some predefined pointer code */ 
extern code_t accumulate;

/* functions over global environment */

value coq_static_alloc(value size);  /* ML */

value init_coq_vm(value unit); /* ML */
value re_init_coq_vm(value unit); /* ML */

void  realloc_coq_stack(asize_t required_space); 
value get_coq_global_data(value unit); /* ML */
value realloc_coq_global_data(value size); /* ML */
value get_coq_atom_tbl(value unit); /* ML */
value realloc_coq_atom_tbl(value size); /* ML */
value coq_set_transp_value(value transp); /* ML */
value get_coq_transp_value(value unit); /* ML */
#endif /* _COQ_MEMORY_ */


value coq_set_drawinstr(value unit);


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_values.c <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#include <stdio.h>
#include "coq_fix_code.h"
#include "coq_instruct.h"
#include "coq_memory.h"
#include "coq_values.h"
#include <memory.h>
/* KIND OF VALUES */

#define Setup_for_gc
#define Restore_after_gc

value coq_kind_of_closure(value v) {
  opcode_t * c;
  int res;
  int is_app = 0;
  c = Code_val(v);
  if (Is_instruction(c, GRAB)) return Val_int(0);
  if (Is_instruction(c, RESTART)) {is_app = 1; c++;}
  if (Is_instruction(c, GRABREC)) return Val_int(1+is_app);
  if (Is_instruction(c, MAKEACCU)) return Val_int(3);
  return Val_int(0);
}


/* DESTRUCT ACCU */

value coq_closure_arity(value clos) {
  opcode_t * c = Code_val(clos);
  if (Is_instruction(c,RESTART)) {
    c++;
    if (Is_instruction(c,GRAB)) return Val_int(3 + c[1] - Wosize_val(clos));
    else { 
      if (Wosize_val(clos) != 2) failwith("Coq Values : coq_closure_arity");
      return Val_int(1);
    }
  }
  if (Is_instruction(c,GRAB)) return Val_int(1 + c[1]);
  return Val_int(1);
}

/* Fonction sur les  fix */

value coq_offset(value v) {
  if (Tag_val(v) == Closure_tag) return Val_int(0);
  else return Val_long(-Wsize_bsize(Infix_offset_val(v)));
}

value coq_offset_closure(value v, value offset){
  return (value)&Field(v, Int_val(offset));
}

value coq_offset_tcode(value code,value offset){
  return((value)((code_t)code + Int_val(offset)));
}

value coq_int_tcode(value code, value offset) {
  return Val_int(*((code_t) code + Int_val(offset)));
}


==> anc/HoTT/coq-HoTT/kernel/byterun/coq_values.h <==
/***********************************************************************/
/*                                                                     */
/*                           Coq Compiler                              */
/*                                                                     */
/*        Benjamin Gregoire, projets Logical and Cristal               */
/*                        INRIA Rocquencourt                           */
/*                                                                     */
/*                                                                     */
/***********************************************************************/

#ifndef _COQ_VALUES_
#define _COQ_VALUES_

#include <caml/alloc.h>
#include <caml/mlvalues.h>

#define Default_tag 0
#define Accu_tag 0



#define ATOM_ID_TAG 0
#define ATOM_IDDEF_TAG 1
#define ATOM_INDUCTIVE_TAG 2
#define ATOM_FIX_TAG 3
#define ATOM_SWITCH_TAG 4
#define ATOM_COFIX_TAG 5
#define ATOM_COFIXEVALUATED_TAG 6



/* Les blocs accumulate */
#define Is_accu(v) (Is_block(v) && (Tag_val(v) == Accu_tag))

#define IS_EVALUATED_COFIX(v) (Is_accu(v) && Is_block(Field(v,1)) && (Tag_val(Field(v,1)) == ATOM_COFIXEVALUATED_TAG))
#endif /* _COQ_VALUES_ */




==> anc/HoTT/coq-HoTT/kernel/byterun/int64_emul.h <==
/***********************************************************************/
/*                                                                     */
/*                           Objective Caml                            */
/*                                                                     */
/*            Xavier Leroy, projet Cristal, INRIA Rocquencourt         */
/*                                                                     */
/*  Copyright 2002 Institut National de Recherche en Informatique et   */
/*  en Automatique.  All rights reserved.  This file is distributed    */
/*  under the terms of the GNU Library General Public License, with    */
/*  the special exception on linking described in file ../LICENSE.     */
/*                                                                     */
/***********************************************************************/

/* Software emulation of 64-bit integer arithmetic, for C compilers
   that do not support it.  */

#ifndef CAML_INT64_EMUL_H
#define CAML_INT64_EMUL_H

#include <math.h>

#ifdef ARCH_BIG_ENDIAN
#define I64_literal(hi,lo) { hi, lo }
#else
#define I64_literal(hi,lo) { lo, hi }
#endif

/* Unsigned comparison */
static int I64_ucompare(uint64 x, uint64 y)
{
  if (x.h > y.h) return 1;
  if (x.h < y.h) return -1;
  if (x.l > y.l) return 1;
  if (x.l < y.l) return -1;
  return 0;
}

#define I64_ult(x, y) (I64_ucompare(x, y) < 0)

/* Signed comparison */
static int I64_compare(int64 x, int64 y)
{
  if ((int32)x.h > (int32)y.h) return 1;
  if ((int32)x.h < (int32)y.h) return -1;
  if (x.l > y.l) return 1;
  if (x.l < y.l) return -1;
  return 0;
}

/* Negation */
static int64 I64_neg(int64 x)
{
  int64 res;
  res.l = -x.l;
  res.h = ~x.h;
  if (res.l == 0) res.h++;
  return res;
}

/* Addition */
static int64 I64_add(int64 x, int64 y)
{
  int64 res;
  res.l = x.l + y.l;
  res.h = x.h + y.h;
  if (res.l < x.l) res.h++;
  return res;
}

/* Subtraction */
static int64 I64_sub(int64 x, int64 y)
{
  int64 res;
  res.l = x.l - y.l;
  res.h = x.h - y.h;
  if (x.l < y.l) res.h--;
  return res;
}

/* Multiplication */
static int64 I64_mul(int64 x, int64 y)
{
  int64 res;
  uint32 prod00 = (x.l & 0xFFFF) * (y.l & 0xFFFF);
  uint32 prod10 = (x.l >> 16) * (y.l & 0xFFFF);
  uint32 prod01 = (x.l & 0xFFFF) * (y.l >> 16);
  uint32 prod11 = (x.l >> 16) * (y.l >> 16);
  res.l = prod00;
  res.h = prod11 + (prod01 >> 16) + (prod10 >> 16);
  prod01 = prod01 << 16; res.l += prod01; if (res.l < prod01) res.h++;
  prod10 = prod10 << 16; res.l += prod10; if (res.l < prod10) res.h++;
  res.h += x.l * y.h + x.h * y.l;
  return res;
}

#define I64_is_zero(x) (((x).l | (x).h) == 0)

#define I64_is_negative(x) ((int32) (x).h < 0)

/* Bitwise operations */
static int64 I64_and(int64 x, int64 y)
{
  int64 res;
  res.l = x.l & y.l;
  res.h = x.h & y.h;
  return res;
}

static int64 I64_or(int64 x, int64 y)
{
  int64 res;
  res.l = x.l | y.l;
  res.h = x.h | y.h;
  return res;
}

static int64 I64_xor(int64 x, int64 y)
{
  int64 res;
  res.l = x.l ^ y.l;
  res.h = x.h ^ y.h;
  return res;
}

/* Shifts */
static int64 I64_lsl(int64 x, int s)
{
  int64 res;
  s = s & 63;
  if (s == 0) return x;
  if (s < 32) {
    res.l = x.l << s;
    res.h = (x.h << s) | (x.l >> (32 - s));
  } else {
    res.l = 0;
    res.h = x.l << (s - 32);
  }
  return res;
}

static int64 I64_lsr(int64 x, int s)
{
  int64 res;
  s = s & 63;
  if (s == 0) return x;
  if (s < 32) {
    res.l = (x.l >> s) | (x.h << (32 - s));
    res.h = x.h >> s;
  } else {
    res.l = x.h >> (s - 32);
    res.h = 0;
  }
  return res;
}

static int64 I64_asr(int64 x, int s)
{
  int64 res;
  s = s & 63;
  if (s == 0) return x;
  if (s < 32) {
    res.l = (x.l >> s) | (x.h << (32 - s));
    res.h = (int32) x.h >> s;
  } else {
    res.l = (int32) x.h >> (s - 32);
    res.h = (int32) x.h >> 31;
  }
  return res;
}

/* Division and modulus */

#define I64_SHL1(x) x.h = (x.h << 1) | (x.l >> 31); x.l <<= 1
#define I64_SHR1(x) x.l = (x.l >> 1) | (x.h << 31); x.h >>= 1

static void I64_udivmod(uint64 modulus, uint64 divisor,
                        uint64 * quo, uint64 * mod)
{
  int64 quotient, mask;
  int cmp;

  quotient.h = 0; quotient.l = 0;
  mask.h = 0; mask.l = 1;
  while ((int32) divisor.h >= 0) {
    cmp = I64_ucompare(divisor, modulus);
    I64_SHL1(divisor);
    I64_SHL1(mask);
    if (cmp >= 0) break;
  }
  while (mask.l | mask.h) {
    if (I64_ucompare(modulus, divisor) >= 0) {
      quotient.h |= mask.h; quotient.l |= mask.l;
      modulus = I64_sub(modulus, divisor);
    }
    I64_SHR1(mask);
    I64_SHR1(divisor);
  }
  *quo = quotient;
  *mod = modulus;
}

static int64 I64_div(int64 x, int64 y)
{
  int64 q, r;
  int32 sign;

  sign = x.h ^ y.h;
  if ((int32) x.h < 0) x = I64_neg(x);
  if ((int32) y.h < 0) y = I64_neg(y);
  I64_udivmod(x, y, &q, &r);
  if (sign < 0) q = I64_neg(q);
  return q;
}

static int64 I64_mod(int64 x, int64 y)
{
  int64 q, r;
  int32 sign;

  sign = x.h;
  if ((int32) x.h < 0) x = I64_neg(x);
  if ((int32) y.h < 0) y = I64_neg(y);
  I64_udivmod(x, y, &q, &r);
  if (sign < 0) r = I64_neg(r);
  return r;
}

/* Coercions */

static int64 I64_of_int32(int32 x)
{
  int64 res;
  res.l = x;
  res.h = x >> 31;
  return res;
}

#define I64_to_int32(x) ((int32) (x).l)

/* Note: we assume sizeof(intnat) = 4 here, which is true otherwise
   autoconfiguration would have selected native 64-bit integers */
#define I64_of_intnat I64_of_int32
#define I64_to_intnat I64_to_int32

static double I64_to_double(int64 x)
{
  double res;
  int32 sign = x.h;
  if (sign < 0) x = I64_neg(x);
  res = ldexp((double) x.h, 32) + x.l;
  if (sign < 0) res = -res;
  return res;
}

static int64 I64_of_double(double f)
{
  int64 res;
  double frac, integ;
  int neg;

  neg = (f < 0);
  f = fabs(f);
  frac = modf(ldexp(f, -32), &integ);
  res.h = (uint32) integ;
  res.l = (uint32) ldexp(frac, 32);
  if (neg) res = I64_neg(res);
  return res;
}

#endif /* CAML_INT64_EMUL_H */


==> anc/HoTT/coq-HoTT/kernel/byterun/int64_native.h <==
/***********************************************************************/
/*                                                                     */
/*                           Objective Caml                            */
/*                                                                     */
/*            Xavier Leroy, projet Cristal, INRIA Rocquencourt         */
/*                                                                     */
/*  Copyright 2002 Institut National de Recherche en Informatique et   */
/*  en Automatique.  All rights reserved.  This file is distributed    */
/*  under the terms of the GNU Library General Public License, with    */
/*  the special exception on linking described in file ../LICENSE.     */
/*                                                                     */
/***********************************************************************/

/* Wrapper macros around native 64-bit integer arithmetic,
   so that it has the same interface as the software emulation
   provided in int64_emul.h */

#ifndef CAML_INT64_NATIVE_H
#define CAML_INT64_NATIVE_H

#define I64_literal(hi,lo) ((int64)(hi) << 32 | (lo))
#define I64_compare(x,y) (((x) > (y)) - ((x) < (y)))
#define I64_ult(x,y) ((uint64)(x) < (uint64)(y))
#define I64_neg(x) (-(x))
#define I64_add(x,y) ((x) + (y))
#define I64_sub(x,y) ((x) - (y))
#define I64_mul(x,y) ((x) * (y))
#define I64_is_zero(x) ((x) == 0)
#define I64_is_negative(x) ((x) < 0)
#define I64_div(x,y) ((x) / (y))
#define I64_mod(x,y) ((x) % (y))
#define I64_udivmod(x,y,quo,rem) \
  (*(rem) = (uint64)(x) % (uint64)(y), \
   *(quo) = (uint64)(x) / (uint64)(y))
#define I64_and(x,y) ((x) & (y))
#define I64_or(x,y) ((x) | (y))
#define I64_xor(x,y) ((x) ^ (y))
#define I64_lsl(x,y) ((x) << (y))
#define I64_asr(x,y) ((x) >> (y))
#define I64_lsr(x,y) ((uint64)(x) >> (y))
#define I64_to_intnat(x) ((intnat) (x))
#define I64_of_intnat(x) ((intnat) (x))
#define I64_to_int32(x) ((int32) (x))
#define I64_of_int32(x) ((int64) (x))
#define I64_to_double(x) ((double)(x))
#define I64_of_double(x) ((int64)(x))

#endif /* CAML_INT64_NATIVE_H */


==> anc/HoTT/coq-HoTT/kernel/byterun/libcoqrun.clib <==
coq_fix_code.o
coq_memory.o
coq_values.o
coq_interp.o


==> anc/HoTT/coq-HoTT/kernel/cbytecodes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras for Benjamin Grégoire as part of the
   bytecode-based reduction machine, Oct 2004 *)
(* Support for native arithmetics by Arnaud Spiwack, May 2007 *)

(* This file defines the type of bytecode instructions *)

open Names
open Term

type tag = int

let id_tag = 0
let iddef_tag = 1
let ind_tag = 2
let fix_tag = 3
let switch_tag = 4
let cofix_tag = 5
let cofix_evaluated_tag = 6

type structured_constant =
  | Const_sorts of sorts
  | Const_ind of inductive
  | Const_b0 of tag
  | Const_bn of tag * structured_constant array


type reloc_table = (tag * int) array

type annot_switch =
   {ci : case_info; rtbl : reloc_table; tailcall : bool}

module Label =
  struct
    type t = int
    let no = -1
    let counter = ref no
    let create () = incr counter; !counter
    let reset_label_counter () = counter := no
  end


type instruction =
  | Klabel of Label.t
  | Kacc of int
  | Kenvacc of int
  | Koffsetclosure of int
  | Kpush
  | Kpop of int
  | Kpush_retaddr of Label.t
  | Kapply of int                       (*  number of arguments *)
  | Kappterm of int * int               (* number of arguments, slot size *)
  | Kreturn of int                      (* slot size *)
  | Kjump
  | Krestart
  | Kgrab of int                        (* number of arguments *)
  | Kgrabrec of int                     (* rec arg *)
  | Kclosure of Label.t * int           (* label, number of free variables *)
  | Kclosurerec of int * int * Label.t array * Label.t array
                   (* nb fv, init, lbl types, lbl bodies *)
  | Kclosurecofix of int * int * Label.t array * Label.t array
                   (* nb fv, init, lbl types, lbl bodies *)
  | Kgetglobal of constant
  | Kconst of structured_constant
  | Kmakeblock of int * tag             (* size, tag *)
  | Kmakeprod
  | Kmakeswitchblock of Label.t * Label.t * annot_switch * int
  | Kswitch of Label.t array * Label.t array (* consts,blocks *)
  | Kpushfields of int
  | Kfield of int
  | Ksetfield of int
  | Kstop
  | Ksequence of bytecodes * bytecodes
(* spiwack: instructions concerning integers *)
  | Kbranch of Label.t                  (* jump to label *)
  | Kaddint31                           (* adds the int31 in the accu
                                           and the one ontop of the stack *)
  | Kaddcint31                          (* makes the sum and keeps the carry *)
  | Kaddcarrycint31                     (* sum +1, keeps the carry *)
  | Ksubint31                           (* subtraction modulo *)
  | Ksubcint31                          (* subtraction, keeps the carry *)
  | Ksubcarrycint31                      (* subtraction -1, keeps the carry *)
  | Kmulint31                           (* multiplication modulo *)
  | Kmulcint31                          (* multiplication, result in two
					   int31, for exact computation *)
  | Kdiv21int31                          (* divides a double size integer
                                           (represented by an int31 in the
					   accumulator and one on the top of
					   the stack) by an int31. The result
					   is a pair of the quotient and the
					   rest.
					   If the divisor is 0, it returns
					   0. *)
  | Kdivint31                           (* euclidian division (returns a pair
					   quotient,rest) *)
  | Kaddmuldivint31                     (* generic operation for shifting and
					   cycling. Takes 3 int31 i j and s,
					   and returns x*2^s+y/(2^(31-s) *)
  | Kcompareint31                       (* unsigned comparison of int31
					   cf COMPAREINT31 in
					   kernel/byterun/coq_interp.c
					   for more info *)
  | Khead0int31                         (* Give the numbers of 0 in head of a in31*)
  | Ktail0int31                         (* Give the numbers of 0 in tail of a in31
                                           ie low bits *)
  | Kisconst of Label.t                 (* conditional jump *)
  | Kareconst of int*Label.t            (* conditional jump *)
  | Kcompint31                          (* dynamic compilation of int31 *)
  | Kdecompint31                        (* dynamic decompilation of int31 *)
  | Klorint31                            (* bitwise operations: or and xor *)
  | Klandint31
  | Klxorint31
(* /spiwack *)

and bytecodes = instruction list

type fv_elem = FVnamed of Id.t | FVrel of int

type fv = fv_elem array

(* spiwack: this exception is expected to be raised by function expecting
            closed terms. *)
exception NotClosed


(*spiwack: both type have been moved from Cbytegen because I needed then
  for the retroknowledge *)
type vm_env = {
    size : int;              (* longueur de la liste [n] *)
    fv_rev : fv_elem list    (* [fvn; ... ;fv1] *)
  }


type comp_env = {
    nb_stack : int;              (* nbre de variables sur la pile          *)
    in_stack : int list;         (* position dans la pile                  *)
    nb_rec : int;                (* nbre de fonctions mutuellement         *)
                                 (* recursives =  nbr                      *)
    pos_rec  : instruction list; (* instruction d'acces pour les variables *)
                                 (*  de point fix ou de cofix              *)
    offset : int;
    in_env : vm_env ref
  }



(* --- Pretty print *)
open Format
let rec instruction ppf = function
  | Klabel lbl -> fprintf ppf "L%i:" lbl
  | Kacc n -> fprintf ppf "\tacc %i" n
  | Kenvacc n -> fprintf ppf "\tenvacc %i" n
  | Koffsetclosure n -> fprintf ppf "\toffsetclosure %i" n
  | Kpush -> fprintf ppf "\tpush"
  | Kpop n -> fprintf ppf "\tpop %i" n
  | Kpush_retaddr lbl -> fprintf ppf "\tpush_retaddr L%i" lbl
  | Kapply n -> fprintf ppf "\tapply %i" n
  | Kappterm(n, m) ->
      fprintf ppf "\tappterm %i, %i" n m
  | Kreturn n -> fprintf ppf "\treturn %i" n
  | Kjump -> fprintf ppf "\tjump"
  | Krestart -> fprintf ppf "\trestart"
  | Kgrab n -> fprintf ppf "\tgrab %i" n
  | Kgrabrec n -> fprintf ppf "\tgrabrec %i" n
  | Kclosure(lbl, n) ->
      fprintf ppf "\tclosure L%i, %i" lbl n
  | Kclosurerec(fv,init,lblt,lblb) ->
      fprintf ppf "\tclosurerec";
      fprintf ppf "%i , %i, " fv init;
      print_string "types = ";
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblt;
      print_string " bodies = ";
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblb;
  | Kclosurecofix (fv,init,lblt,lblb) ->
      fprintf ppf "\tclosurecofix";
      fprintf ppf " %i , %i, " fv init;
      print_string "types = ";
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblt;
      print_string " bodies = ";
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblb;
  | Kgetglobal id -> fprintf ppf "\tgetglobal %s" (Names.string_of_con id)
  | Kconst cst ->
      fprintf ppf "\tconst"
  | Kmakeblock(n, m) ->
      fprintf ppf "\tmakeblock %i, %i" n m
  | Kmakeprod -> fprintf ppf "\tmakeprod"
  | Kmakeswitchblock(lblt,lbls,_,sz) ->
      fprintf ppf "\tmakeswitchblock %i, %i, %i" lblt lbls sz
  | Kswitch(lblc,lblb) ->
      fprintf ppf "\tswitch";
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblc;
      Array.iter (fun lbl -> fprintf ppf " %i" lbl) lblb;
  | Kpushfields n -> fprintf ppf "\tpushfields %i" n
  | Ksetfield n -> fprintf ppf "\tsetfield %i" n
  | Kfield  n -> fprintf ppf "\tgetfield %i" n
  | Kstop -> fprintf ppf "\tstop"
  | Ksequence (c1,c2) ->
      fprintf ppf "%a@ %a" instruction_list c1 instruction_list c2
(* spiwack *)
  | Kbranch lbl -> fprintf ppf "\tbranch %i" lbl
  | Kaddint31 -> fprintf ppf "\taddint31"
  | Kaddcint31 -> fprintf ppf "\taddcint31"
  | Kaddcarrycint31 -> fprintf ppf "\taddcarrycint31"
  | Ksubint31 -> fprintf ppf "\tsubint31"
  | Ksubcint31 -> fprintf ppf "\tsubcint31"
  | Ksubcarrycint31 -> fprintf ppf "\tsubcarrycint31"
  | Kmulint31 -> fprintf ppf "\tmulint31"
  | Kmulcint31 -> fprintf ppf "\tmulcint31"
  | Kdiv21int31 -> fprintf ppf "\tdiv21int31"
  | Kdivint31 -> fprintf ppf "\tdivint31"
  | Kcompareint31 -> fprintf ppf "\tcompareint31"
  | Khead0int31 -> fprintf ppf "\thead0int31"
  | Ktail0int31 -> fprintf ppf "\ttail0int31"
  | Kaddmuldivint31 -> fprintf ppf "\taddmuldivint31"
  | Kisconst lbl -> fprintf ppf "\tisconst %i" lbl
  | Kareconst(n,lbl) -> fprintf ppf "\tareconst %i %i" n lbl
  | Kcompint31 -> fprintf ppf "\tcompint31"
  | Kdecompint31 -> fprintf ppf "\tdecompint"
  | Klorint31 -> fprintf ppf "\tlorint31"
  | Klandint31 -> fprintf ppf "\tlandint31"
  | Klxorint31 -> fprintf ppf "\tlxorint31"

(* /spiwack *)


and instruction_list ppf = function
    [] -> ()
  | Klabel lbl :: il ->
      fprintf ppf "L%i:%a" lbl instruction_list il
  | instr :: il ->
      fprintf ppf "%a@ %a" instruction instr instruction_list il


(*spiwack: moved this type in this file  because I needed it for
  retroknowledge which can't depend from cbytegen *)
type block =
  | Bconstr of constr
  | Bstrconst of structured_constant
  | Bmakeblock of int * block array
  | Bconstruct_app of int * int * int * block array
                  (* tag , nparams, arity *)
  | Bspecial of (comp_env -> block array -> int -> bytecodes -> bytecodes) * block array
                (* spiwack: compilation given by a function *)
                (* compilation function (see get_vm_constant_dynamic_info in
                   retroknowledge.mli for more info) , argument array  *)



let draw_instr c =
  fprintf std_formatter "@[<v 0>%a@]" instruction_list c


==> anc/HoTT/coq-HoTT/kernel/cbytecodes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* $Id$ *)

open Names
open Term

type tag = int

val id_tag : tag
val iddef_tag : tag
val ind_tag : tag
val fix_tag : tag
val switch_tag : tag
val cofix_tag : tag
val cofix_evaluated_tag : tag

type structured_constant =
  | Const_sorts of sorts
  | Const_ind of inductive
  | Const_b0 of tag
  | Const_bn of tag * structured_constant array

type reloc_table = (tag * int) array

type annot_switch =
   {ci : case_info; rtbl : reloc_table; tailcall : bool}

module Label :
  sig
    type t = int
    val no : t
    val create : unit -> t
    val reset_label_counter : unit -> unit
  end

type instruction =
  | Klabel of Label.t
  | Kacc of int
  | Kenvacc of int
  | Koffsetclosure of int
  | Kpush
  | Kpop of int
  | Kpush_retaddr of Label.t
  | Kapply of int                       (**  number of arguments *)
  | Kappterm of int * int               (** number of arguments, slot size *)
  | Kreturn of int                      (** slot size *)
  | Kjump
  | Krestart
  | Kgrab of int                        (** number of arguments *)
  | Kgrabrec of int                     (** rec arg *)
  | Kclosure of Label.t * int           (** label, number of free variables *)
  | Kclosurerec of int * int * Label.t array * Label.t array
                   (** nb fv, init, lbl types, lbl bodies *)
  | Kclosurecofix of int * int * Label.t array * Label.t array
                   (** nb fv, init, lbl types, lbl bodies *)
  | Kgetglobal of constant
  | Kconst of structured_constant
  | Kmakeblock of int * tag             (** size, tag *)
  | Kmakeprod
  | Kmakeswitchblock of Label.t * Label.t * annot_switch * int
  | Kswitch of Label.t array * Label.t array (** consts,blocks *)
  | Kpushfields of int
  | Kfield of int
  | Ksetfield of int
  | Kstop
  | Ksequence of bytecodes * bytecodes

(** spiwack: instructions concerning integers *)
  | Kbranch of Label.t                  (** jump to label, is it needed ? *)
  | Kaddint31                           (** adds the int31 in the accu
                                           and the one ontop of the stack *)
  | Kaddcint31                          (** makes the sum and keeps the carry *)
  | Kaddcarrycint31                     (** sum +1, keeps the carry *)
  | Ksubint31                           (** subtraction modulo *)
  | Ksubcint31                          (** subtraction, keeps the carry *)
  | Ksubcarrycint31                     (** subtraction -1, keeps the carry *)
  | Kmulint31                           (** multiplication modulo *)
  | Kmulcint31                          (** multiplication, result in two
					   int31, for exact computation *)
  | Kdiv21int31                         (** divides a double size integer
                                           (represented by an int31 in the
					   accumulator and one on the top of
					   the stack) by an int31. The result
					   is a pair of the quotient and the
					   rest.
					   If the divisor is 0, it returns
					   0. *)
  | Kdivint31                           (** euclidian division (returns a pair
					   quotient,rest) *)
  | Kaddmuldivint31                     (** generic operation for shifting and
					   cycling. Takes 3 int31 i j and s,
					   and returns x*2^s+y/(2^(31-s) *)
  | Kcompareint31                        (** unsigned comparison of int31
					   cf COMPAREINT31 in
					   kernel/byterun/coq_interp.c
					   for more info *)
  | Khead0int31                         (** Give the numbers of 0 in head of a in31*)
  | Ktail0int31                         (** Give the numbers of 0 in tail of a in31
                                           ie low bits *)
  | Kisconst of Label.t                 (** conditional jump *)
  | Kareconst of int*Label.t            (** conditional jump *)
  | Kcompint31                          (** dynamic compilation of int31 *)
  | Kdecompint31                        (** dynamix decompilation of int31 *)
  | Klorint31                           (** bitwise operations: or and xor *)
  | Klandint31
  | Klxorint31

and bytecodes = instruction list

type fv_elem = FVnamed of Id.t | FVrel of int

type fv = fv_elem array


(** spiwack: this exception is expected to be raised by function expecting
            closed terms. *)
exception NotClosed

(*spiwack: both type have been moved from Cbytegen because I needed then
  for the retroknowledge *)
type vm_env = {
    size : int;              (** longueur de la liste [n] *)
    fv_rev : fv_elem list    (** [fvn; ... ;fv1] *)
  }


type comp_env = {
    nb_stack : int;              (** nbre de variables sur la pile          *)
    in_stack : int list;         (** position dans la pile                  *)
    nb_rec : int;                (** nbre de fonctions mutuellement         *)
                                 (** recursives =  nbr                      *)
    pos_rec  : instruction list; (** instruction d'acces pour les variables *)
                                 (**  de point fix ou de cofix              *)
    offset : int;
    in_env : vm_env ref
  }

val draw_instr : bytecodes -> unit



(*spiwack: moved this here because I needed it for retroknowledge *)
type block =
  | Bconstr of constr
  | Bstrconst of structured_constant
  | Bmakeblock of int * block array
  | Bconstruct_app of int * int * int * block array
                  (** tag , nparams, arity *)
  | Bspecial of (comp_env -> block array -> int -> bytecodes -> bytecodes) * block array
                (** compilation function (see get_vm_constant_dynamic_info in
                   retroknowledge.mli for more info) , argument array  *)


==> anc/HoTT/coq-HoTT/kernel/cbytegen.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Author: Benjamin Grégoire as part of the bytecode-based virtual reduction
   machine, Oct 2004 *)
(* Extension: Arnaud Spiwack (support for native arithmetic), May 2005 *)

open Util
open Names
open Cbytecodes
open Cemitcodes
open Term
open Declarations
open Pre_env


(* Compilation of variables + computing free variables                    *)

(* The virtual machine doesn't distinguish closures and their environment *)

(* Representation of function environments :                              *)
(*        [clos_t | code | fv1 | fv2 | ... | fvn ]                        *)
(*                ^                                                       *)
(*  The offset for accessing free variables is 1 (we must skip the code   *)
(*  pointer).                                                             *)
(*  While compiling, free variables are stored in [in_env] in order       *)
(*  opposite to machine representation, so we can add new free variables  *)
(*  easily (i.e. without changing the position of previous variables)     *)
(* Function arguments are on the stack in the same order as the           *)
(* application :  f arg1 ... argn                                         *)
(*   - the stack is then :                                                *)
(*        arg1 : ... argn : extra args : return addr : ...                *)
(* In the function body [arg1] is represented by de Bruijn [n], and       *)
(* [argn] by de Bruijn [1]                                                *)

(* Representation of environements of mutual fixpoints :                  *)
(* [t1|C1| ... |tc|Cc| ... |t(nbr)|C(nbr)| fv1 | fv2 | .... | fvn | type] *)
(*                ^<----------offset--------->                            *)
(* type = [Ct1 | .... | Ctn]                                              *)
(* Ci is the code pointer of the i-th body                                *)
(* At runtime, a fixpoint environment (which is the same as the fixpoint  *)
(* itself) is a pointer to the field holding its code pointer.            *)
(* In each fixpoint body, de Bruijn [nbr] represents the first fixpoint   *)
(* and de Bruijn [1] the last one.                                        *)
(* Access to these variables is performed by the [Koffsetclosure n]       *)
(* instruction that shifts the environment pointer of [n] fields.         *)

(* This allows to represent mutual fixpoints in just one block.           *)
(* [Ct1 | ... | Ctn] is an array holding code pointers of the fixpoint    *)
(* types. They are used in conversion tests (which requires that          *)
(* fixpoint types must be convertible). Their environment is the one of   *)
(* the last fixpoint :                                                    *)
(* [t1|C1| ... |tc|Cc| ... |t(nbr)|C(nbr)| fv1 | fv2 | .... | fvn | type] *)
(*                                ^                                       *)

(* Representation of mutual cofix :                                       *)
(*  a1 =   [A_t | accumulate | [Cfx_t | fcofix1 ] ]                       *)
(*                ...                                                     *)
(*  anbr = [A_t | accumulate | [Cfx_t | fcofixnbr ] ]                     *)
(*                                                                        *)
(*  fcofix1 = [clos_t   | code1   | a1 |...| anbr | fv1 |...| fvn | type] *)
(*                      ^                                                 *)
(*                ...                                                     *)
(*  fcofixnbr = [clos_t | codenbr | a1 |...| anbr | fv1 |...| fvn | type] *)
(*                      ^                                                 *)
(* The [ai] blocks are functions that accumulate their arguments:         *)
(*           ai arg1  argp --->                                           *)
(*    ai' = [A_t | accumulate | [Cfx_t | fcofixi] | arg1 | ... | argp ]   *)
(* If such a block is matched against, we have to force evaluation,       *)
(* function [fcofixi] is then applied to [ai'] [arg1] ... [argp]          *)
(* Once evaluation is completed [ai'] is updated with the result:         *)
(*  ai' <--                                                               *)
(*   [A_t | accumulate | [Cfxe_t |fcofixi|result] | arg1 | ... | argp ]   *)
(* This representation is nice because the application of the cofix is    *)
(* evaluated only once (it simulates a lazy evaluation)                   *)
(* Moreover, when cofix don't have arguments, it is possible to create    *)
(* a cycle, e.g.:                                                         *)
(*   cofix one := cons 1 one                                              *)
(*   a1 = [A_t | accumulate | [Cfx_t|fcofix1] ]                           *)
(*   fcofix1 = [clos_t | code | a1]                                       *)
(* The result of evaluating [a1] is [cons_t | 1 | a1].                    *)
(* When [a1] is updated :                                                 *)
(*  a1 = [A_t | accumulate | [Cfxe_t | fcofix1 | [cons_t | 1 | a1]] ]     *)
(* The cycle is created ...                                               *)
(*                                                                        *)
(* In Cfxe_t accumulators, we need to store [fcofixi] for testing         *)
(* conversion of cofixpoints (which is intentional).                      *)


let empty_fv = { size= 0;  fv_rev = [] }

let fv r = !(r.in_env)

let empty_comp_env ()=
  { nb_stack = 0;
    in_stack = [];
    nb_rec = 0;
    pos_rec = [];
    offset = 0;
    in_env = ref empty_fv;
  }

(*i Creation functions for comp_env *)

let rec add_param n sz l =
  if Int.equal n 0 then l else add_param (n - 1) sz (n+sz::l)

let comp_env_fun arity =
  { nb_stack = arity;
    in_stack = add_param arity 0 [];
    nb_rec = 0;
    pos_rec = [];
    offset = 1;
    in_env = ref empty_fv
  }


let comp_env_fix_type rfv =
  { nb_stack = 0;
    in_stack = [];
    nb_rec = 0;
    pos_rec = [];
    offset = 1;
    in_env = rfv
  }

let comp_env_fix ndef curr_pos arity rfv =
   let prec = ref [] in
   for i = ndef downto 1 do
     prec := Koffsetclosure (2 * (ndef - curr_pos - i)) :: !prec
   done;
   { nb_stack = arity;
     in_stack = add_param arity 0 [];
     nb_rec = ndef;
     pos_rec = !prec;
     offset = 2 * (ndef - curr_pos - 1)+1;
     in_env = rfv
   }

let comp_env_cofix_type ndef rfv =
  { nb_stack = 0;
    in_stack = [];
    nb_rec = 0;
    pos_rec = [];
    offset = 1+ndef;
    in_env = rfv
  }

let comp_env_cofix ndef arity rfv =
   let prec = ref [] in
   for i = 1 to ndef do
     prec := Kenvacc i :: !prec
   done;
   { nb_stack = arity;
     in_stack = add_param arity 0 [];
     nb_rec = ndef;
     pos_rec = !prec;
     offset = ndef+1;
     in_env = rfv
   }

(* [push_param ] add function parameters on the stack *)
let push_param n sz r =
  { r with
    nb_stack = r.nb_stack + n;
    in_stack = add_param n sz r.in_stack }

(* [push_local sz r] add a new variable on the stack at position [sz] *)
let push_local sz r =
  { r with
    nb_stack = r.nb_stack + 1;
    in_stack = (sz + 1) :: r.in_stack }



(*i Compilation of variables *)
let find_at f l =
  let rec aux n = function
    | [] -> raise Not_found
    | hd :: tl -> if f hd then n else aux (n + 1) tl
  in aux 1 l

let pos_named id r =
  let env = !(r.in_env) in
  let cid = FVnamed id in
  let f = function FVnamed id' -> Id.equal id id' | _ -> false in
  try Kenvacc(r.offset + env.size - (find_at f env.fv_rev))
  with Not_found ->
    let pos = env.size in
    r.in_env := { size = pos+1; fv_rev =  cid:: env.fv_rev};
    Kenvacc (r.offset + pos)

let pos_rel i r sz =
  if i <= r.nb_stack then
    Kacc(sz - (List.nth r.in_stack (i-1)))
  else
    let i = i - r.nb_stack in
    if i <= r.nb_rec then
      try List.nth r.pos_rec (i-1)
      with (Failure _|Invalid_argument _) -> assert false
    else
      let i = i - r.nb_rec in
      let db = FVrel(i) in
      let env = !(r.in_env) in
      let f = function FVrel j -> Int.equal i j | _ -> false in
      try Kenvacc(r.offset + env.size - (find_at f env.fv_rev))
      with Not_found ->
	let pos = env.size in
	r.in_env := { size = pos+1; fv_rev =  db:: env.fv_rev};
	Kenvacc(r.offset + pos)

(*i  Examination of the continuation *)

(* Discard all instructions up to the next label.                        *)
(* This function is to be applied to the continuation before adding a    *)
(* non-terminating instruction (branch, raise, return, appterm)          *)
(* in front of it.                                                       *)

let discard_dead_code cont = cont
(*function
    [] -> []
  | (Klabel _ | Krestart ) :: _ as cont -> cont
  | _ :: cont -> discard_dead_code cont
*)

(* Return a label to the beginning of the given continuation.            *)
(*   If the sequence starts with a branch, use the target of that branch *)
(*   as the label, thus avoiding a jump to a jump.                       *)

let label_code = function
  | Klabel lbl :: _ as cont -> (lbl, cont)
  | Kbranch lbl :: _ as cont -> (lbl, cont)
  | cont -> let lbl = Label.create() in (lbl, Klabel lbl :: cont)

(* Return a branch to the continuation. That is, an instruction that,
   when executed, branches to the continuation or performs what the
   continuation performs. We avoid generating branches to returns. *)
(* spiwack: make_branch was only used once. Changed it back to the ZAM
      one to match the appropriate semantics (old one avoided the
      introduction of an unconditional branch operation, which seemed
      appropriate for the 31-bit integers' code). As a memory, I leave
      the former version in this comment.
let make_branch cont =
  match cont with
  | (Kreturn _ as return) :: cont' -> return, cont'
  | Klabel lbl as b :: _ -> b, cont
  | _ -> let b = Klabel(Label.create()) in b,b::cont
*)

let rec make_branch_2 lbl n cont =
  function
    Kreturn m :: _ -> (Kreturn (n + m), cont)
  | Klabel _ :: c  -> make_branch_2 lbl n cont c
  | Kpop m :: c    -> make_branch_2 lbl (n + m) cont c
  | _              ->
      match lbl with
        Some lbl -> (Kbranch lbl, cont)
      | None     -> let lbl = Label.create() in (Kbranch lbl, Klabel lbl :: cont)

let make_branch cont =
  match cont with
    (Kbranch _ as branch) :: _ -> (branch, cont)
  | (Kreturn _ as return) :: _ -> (return, cont)
  | Klabel lbl :: _ -> make_branch_2 (Some lbl) 0 cont cont
  | _ ->  make_branch_2 (None) 0 cont cont

(* Check if we're in tailcall position *)

let rec is_tailcall = function
  | Kreturn k :: _ -> Some k
  | Klabel _ :: c -> is_tailcall c
  | _ -> None

(* Extention of the continuation *)

(* Add a Kpop n instruction in front of a continuation *)
let rec add_pop n = function
  | Kpop m :: cont -> add_pop (n+m) cont
  | Kreturn m:: cont -> Kreturn (n+m) ::cont
  | cont -> if Int.equal n 0 then cont else Kpop n :: cont

let add_grab arity lbl cont =
  if Int.equal arity 1 then Klabel lbl :: cont
  else Krestart :: Klabel lbl :: Kgrab (arity - 1) :: cont

let add_grabrec rec_arg arity lbl cont =
  if Int.equal arity 1 then
    Klabel lbl :: Kgrabrec 0 :: Krestart :: cont
  else
    Krestart :: Klabel lbl :: Kgrabrec rec_arg ::
    Krestart :: Kgrab (arity - 1) :: cont

(* continuation of a cofix *)

let cont_cofix arity =
    (* accu = res                                                         *)
    (* stk  = ai::args::ra::...                                           *)
    (* ai   = [At|accumulate|[Cfx_t|fcofix]|args]                         *)
  [ Kpush;
    Kpush;        (*                 stk = res::res::ai::args::ra::...    *)
    Kacc 2;
    Kfield 1;
    Kfield 0;
    Kmakeblock(2, cofix_evaluated_tag);
    Kpush;        (*  stk = [Cfxe_t|fcofix|res]::res::ai::args::ra::...*)
    Kacc 2;
    Ksetfield 1;  (*   ai = [At|accumulate|[Cfxe_t|fcofix|res]|args]      *)
                  (*  stk = res::ai::args::ra::...                        *)
    Kacc 0;       (* accu = res                                           *)
    Kreturn (arity+2) ]


(*i Global environment *)

let global_env = ref empty_env

let set_global_env env = global_env := env


(* Code of closures *)
let fun_code = ref []

let init_fun_code () = fun_code := []

(* Compilation of constructors and inductive types *)

(* Inv : nparam + arity > 0 *)
let code_construct tag nparams arity cont =
  let f_cont =
      add_pop nparams
      (if Int.equal arity 0 then
	[Kconst (Const_b0 tag); Kreturn 0]
       else [Kacc 0; Kpop 1; Kmakeblock(arity, tag); Kreturn 0])
    in
    let lbl = Label.create() in
    fun_code := [Ksequence (add_grab (nparams+arity) lbl f_cont,!fun_code)];
    Kclosure(lbl,0) :: cont

let get_strcst = function
  | Bstrconst sc -> sc
  | _ -> raise Not_found


let rec str_const c =
  match kind_of_term c with
  | Sort s -> Bstrconst (Const_sorts s)
  | Cast(c,_,_) -> str_const c
  | App(f,args) ->
      begin
	match kind_of_term f with
	| Construct(((kn,j),i),u) -> 
            begin
	    let oib = lookup_mind kn !global_env in
	    let oip = oib.mind_packets.(j) in
	    let num,arity = oip.mind_reloc_tbl.(i-1) in
	    let nparams = oib.mind_nparams in
	    if Int.equal (nparams + arity) (Array.length args) then
              (* spiwack: *)
              (* 1/ tries to compile the constructor in an optimal way,
                    it is supposed to work only if the arguments are
                    all fully constructed, fails with Cbytecodes.NotClosed.
                    it can also raise Not_found when there is no special
                    treatment for this constructor
                    for instance: tries to to compile an integer of the
                        form I31 D1 D2 ... D31 to [D1D2...D31] as
                        a processor number (a caml number actually) *)
              try
		try
		  Bstrconst (Retroknowledge.get_vm_constant_static_info
                                              (!global_env).retroknowledge
                                              (kind_of_term f) args)
                with NotClosed ->
		  (* 2/ if the arguments are not all closed (this is
                        expectingly (and it is currently the case) the only
                        reason why this exception is raised) tries to
                        give a clever, run-time behavior to the constructor.
                        Raises Not_found if there is no special treatment
                        for this integer.
                        this is done in a lazy fashion, using the constructor
                        Bspecial because it needs to know the continuation
                        and such, which can't be done at this time.
                        for instance, for int31: if one of the digit is
                            not closed, it's not impossible that the number
                            gets fully instanciated at run-time, thus to ensure
                            uniqueness of the representation in the vm
                            it is necessary to try and build a caml integer
                            during the execution *)
		  let rargs = Array.sub args nparams arity in
		  let b_args = Array.map str_const rargs in
		  Bspecial ((Retroknowledge.get_vm_constant_dynamic_info
                                           (!global_env).retroknowledge
                                           (kind_of_term f)),
                           b_args)
              with Not_found ->
		(* 3/ if no special behavior is available, then the compiler
		      falls back to the normal behavior *)
		if Int.equal arity 0 then Bstrconst(Const_b0 num)
		else
		  let rargs = Array.sub args nparams arity in
		  let b_args = Array.map str_const rargs in
		  try
		    let sc_args = Array.map get_strcst b_args in
		    Bstrconst(Const_bn(num, sc_args))
		  with Not_found ->
		    Bmakeblock(num,b_args)
	    else
              let b_args = Array.map str_const args in
	     (* spiwack: tries first to apply the run-time compilation
                behavior of the constructor, as in 2/ above *)
	      try
		Bspecial ((Retroknowledge.get_vm_constant_dynamic_info
                                           (!global_env).retroknowledge
                                           (kind_of_term f)),
                         b_args)
	      with Not_found ->
	        Bconstruct_app(num, nparams, arity, b_args)
              end
	| _ -> Bconstr c
      end
  | Ind (ind,u) -> Bstrconst (Const_ind ind)
  | Construct (((kn,j),i),u) ->  
      begin
      (* spiwack: tries first to apply the run-time compilation
           behavior of the constructor, as in 2/ above *)
      try
	Bspecial ((Retroknowledge.get_vm_constant_dynamic_info
                                           (!global_env).retroknowledge
                                           (kind_of_term c)),
                         [| |])
      with Not_found ->
	let oib = lookup_mind kn !global_env in
	let oip = oib.mind_packets.(j) in
	let num,arity = oip.mind_reloc_tbl.(i-1) in
	let nparams = oib.mind_nparams in
	if Int.equal (nparams + arity) 0 then Bstrconst(Const_b0 num)
	else Bconstruct_app(num,nparams,arity,[||])
      end
  | _ -> Bconstr c

(* compiling application *)
let comp_args comp_expr reloc args sz cont =
  let nargs_m_1 = Array.length args - 1 in
  let c = ref (comp_expr reloc args.(0) (sz + nargs_m_1) cont) in
  for i = 1 to nargs_m_1 do
    c := comp_expr reloc args.(i) (sz + nargs_m_1 - i) (Kpush :: !c)
  done;
  !c

let comp_app comp_fun comp_arg reloc f args sz cont =
  let nargs = Array.length args in
  match is_tailcall cont with
  | Some k ->
      comp_args comp_arg reloc args sz
	(Kpush ::
	 comp_fun reloc f (sz + nargs)
	   (Kappterm(nargs, k + nargs) :: (discard_dead_code cont)))
  | None ->
      if nargs < 4 then
	comp_args comp_arg reloc args sz
	  (Kpush :: (comp_fun reloc f (sz+nargs) (Kapply nargs :: cont)))
      else
	let lbl,cont1 = label_code cont in
	Kpush_retaddr lbl ::
	(comp_args comp_arg reloc args (sz + 3)
	   (Kpush :: (comp_fun reloc f (sz+3+nargs) (Kapply nargs :: cont1))))

(* Compiling free variables *)

let compile_fv_elem reloc fv sz cont =
  match fv with
  | FVrel i -> pos_rel i reloc sz :: cont
  | FVnamed id -> pos_named id reloc :: cont

let rec compile_fv reloc l sz cont =
  match l with
  | [] -> cont
  | [fvn] -> compile_fv_elem reloc fvn sz cont
  | fvn :: tl ->
      compile_fv_elem reloc fvn sz
	(Kpush :: compile_fv reloc tl (sz + 1) cont)

(* Compiling constants *)

let rec get_allias env kn =
  let tps = (lookup_constant kn env).const_body_code in
  match Cemitcodes.force tps with
  | BCallias kn' -> get_allias env kn'
  | _ -> kn


(* Compiling expressions *)

let rec compile_constr reloc c sz cont =
  match kind_of_term c with
  | Meta _ -> invalid_arg "Cbytegen.compile_constr : Meta"
  | Evar _ -> invalid_arg "Cbytegen.compile_constr : Evar"

  | Cast(c,_,_) -> compile_constr reloc c sz cont

  | Rel i -> pos_rel i reloc sz :: cont
  | Var id -> pos_named id reloc :: cont
  | Const kn -> compile_const reloc kn [||] sz cont
  | Sort _  | Ind _ | Construct _ ->
      compile_str_cst reloc (str_const c) sz cont

  | LetIn(_,xb,_,body) ->
      compile_constr reloc xb sz
	(Kpush ::
	(compile_constr (push_local sz reloc) body (sz+1) (add_pop 1 cont)))
  | Prod(id,dom,codom) ->
      let cont1 =
	Kpush :: compile_constr reloc dom (sz+1) (Kmakeprod :: cont) in
      compile_constr reloc (mkLambda(id,dom,codom)) sz cont1
  | Lambda _ ->
      let params, body = decompose_lam c in
      let arity = List.length params in
      let r_fun = comp_env_fun arity in
      let lbl_fun = Label.create() in
      let cont_fun =
	compile_constr r_fun body arity [Kreturn arity] in
      fun_code := [Ksequence(add_grab arity lbl_fun cont_fun,!fun_code)];
      let fv = fv r_fun in
      compile_fv reloc fv.fv_rev sz (Kclosure(lbl_fun,fv.size) :: cont)

  | App(f,args) ->
      begin
	match kind_of_term f with
	| Construct _ -> compile_str_cst reloc (str_const c) sz cont
        | Const kn -> compile_const reloc kn args sz cont
	| _ -> comp_app compile_constr compile_constr reloc f args sz cont
      end
  | Fix ((rec_args,init),(_,type_bodies,rec_bodies)) ->
      let ndef = Array.length type_bodies in
      let rfv = ref empty_fv in
      let lbl_types = Array.make ndef Label.no in
      let lbl_bodies = Array.make ndef Label.no in
      (* Compilation des types *)
      let env_type = comp_env_fix_type rfv in
      for i = 0 to ndef - 1 do
	let lbl,fcode =
	  label_code
	    (compile_constr env_type type_bodies.(i) 0 [Kstop]) in
	lbl_types.(i) <- lbl;
	fun_code := [Ksequence(fcode,!fun_code)]
      done;
      (* Compiling bodies *)
      for i = 0 to ndef - 1 do
	let params,body = decompose_lam rec_bodies.(i) in
	let arity = List.length params in
	let env_body = comp_env_fix ndef i arity rfv in
	let cont1 =
	  compile_constr env_body body arity [Kreturn arity] in
	let lbl = Label.create () in
	lbl_bodies.(i) <- lbl;
	let fcode =  add_grabrec rec_args.(i) arity lbl cont1 in
	fun_code := [Ksequence(fcode,!fun_code)]
      done;
      let fv = !rfv in
      compile_fv reloc fv.fv_rev sz
	(Kclosurerec(fv.size,init,lbl_types,lbl_bodies) :: cont)

  | CoFix(init,(_,type_bodies,rec_bodies)) ->
      let ndef = Array.length type_bodies in
      let lbl_types = Array.make ndef Label.no in
      let lbl_bodies = Array.make ndef Label.no in
      (* Compiling types *)
      let rfv = ref empty_fv in
      let env_type = comp_env_cofix_type ndef rfv in
      for i = 0 to ndef - 1 do
	let lbl,fcode =
	  label_code
	    (compile_constr env_type type_bodies.(i) 0 [Kstop]) in
	lbl_types.(i) <- lbl;
	fun_code := [Ksequence(fcode,!fun_code)]
      done;
      (* Compiling bodies *)
      for i = 0 to ndef - 1 do
	let params,body = decompose_lam rec_bodies.(i) in
	let arity = List.length params in
	let env_body = comp_env_cofix ndef arity rfv in
	let lbl = Label.create () in
	let cont1 =
	  compile_constr env_body body (arity+1) (cont_cofix arity) in
	let cont2 =
	  add_grab (arity+1) lbl cont1 in
	lbl_bodies.(i) <- lbl;
	fun_code := [Ksequence(cont2,!fun_code)];
      done;
      let fv = !rfv in
      compile_fv reloc fv.fv_rev sz
	(Kclosurecofix(fv.size, init, lbl_types, lbl_bodies) :: cont)

  | Case(ci,t,a,branchs) ->
      let ind = ci.ci_ind in
      let mib = lookup_mind (fst ind) !global_env in
      let oib = mib.mind_packets.(snd ind) in
      let tbl = oib.mind_reloc_tbl in
      let lbl_consts = Array.make oib.mind_nb_constant Label.no in
      let lbl_blocks = Array.make (oib.mind_nb_args+1) Label.no in
      let branch1,cont = make_branch cont in
      (* Compiling return type *)
      let lbl_typ,fcode =
	label_code (compile_constr reloc t sz [Kpop sz; Kstop])
      in fun_code := [Ksequence(fcode,!fun_code)];
      (* Compiling branches *)
      let lbl_sw = Label.create () in
      let sz_b,branch,is_tailcall =
	match branch1 with
	| Kreturn k -> assert (Int.equal k sz); sz, branch1, true
	| _ -> sz+3, Kjump, false
      in
      let annot = {ci = ci; rtbl = tbl; tailcall = is_tailcall} in
     (* Compiling branch for accumulators *)
      let lbl_accu, code_accu =
	label_code(Kmakeswitchblock(lbl_typ,lbl_sw,annot,sz) :: branch::cont)
      in
      lbl_blocks.(0) <- lbl_accu;
      let c = ref code_accu in
      (* Compiling regular constructor branches *)
      for i = 0 to Array.length tbl - 1 do
	let tag, arity = tbl.(i) in
	if Int.equal arity 0 then
	  let lbl_b,code_b =
	    label_code(compile_constr reloc branchs.(i) sz_b (branch :: !c)) in
	  lbl_consts.(tag) <- lbl_b;
	  c := code_b
	else
	  let args, body = decompose_lam branchs.(i) in
	  let nargs = List.length args in
	  let lbl_b,code_b =
	    label_code(
	    if Int.equal nargs arity then
	      Kpushfields arity ::
	      compile_constr (push_param arity sz_b reloc)
		body (sz_b+arity) (add_pop arity (branch :: !c))
	    else
	      let sz_appterm = if is_tailcall then sz_b + arity else arity in
	      Kpushfields arity ::
	      compile_constr reloc branchs.(i) (sz_b+arity)
		(Kappterm(arity,sz_appterm) :: !c))
	  in
	  lbl_blocks.(tag) <- lbl_b;
	  c := code_b
      done;
      c :=  Klabel lbl_sw :: Kswitch(lbl_consts,lbl_blocks) :: !c;
      let code_sw =
 	match branch1 with
        (* spiwack : branch1 can't be a lbl anymore it's a Branch instead
	| Klabel lbl -> Kpush_retaddr lbl ::  !c *)
        | Kbranch lbl -> Kpush_retaddr lbl ::  !c
	| _ -> !c
      in
      compile_constr reloc a sz
      (try
	let entry = Term.Ind (ind,Univ.Instance.empty) in
	Retroknowledge.get_vm_before_match_info (!global_env).retroknowledge
	                                       entry code_sw
      with Not_found ->
	code_sw)

and compile_str_cst reloc sc sz cont =
  match sc with
  | Bconstr c -> compile_constr reloc c sz cont
  | Bstrconst sc -> Kconst sc :: cont
  | Bmakeblock(tag,args) ->
      let nargs = Array.length args in
      comp_args compile_str_cst reloc args sz (Kmakeblock(nargs,tag) :: cont)
  | Bconstruct_app(tag,nparams,arity,args) ->
      if Int.equal (Array.length args) 0 then code_construct tag nparams arity cont
      else
	comp_app
	  (fun _ _ _ cont -> code_construct tag nparams arity cont)
	  compile_str_cst reloc () args sz cont
  | Bspecial (comp_fx, args) -> comp_fx reloc args sz cont


(* spiwack : compilation of constants with their arguments.
   Makes a special treatment with 31-bit integer addition *)
and compile_const =
  fun reloc-> fun  kn -> fun args -> fun sz -> fun cont ->
  let nargs = Array.length args in
  (* spiwack: checks if there is a specific way to compile the constant
              if there is not, Not_found is raised, and the function
              falls back on its normal behavior *)
  try
    Retroknowledge.get_vm_compiling_info (!global_env).retroknowledge
                  (kind_of_term (mkConstU kn)) reloc args sz cont
  with Not_found ->
    if Int.equal nargs 0 then
      Kgetglobal (get_allias !global_env (Univ.out_punivs kn)) :: cont
    else
      comp_app (fun _ _ _ cont ->
                   Kgetglobal (get_allias !global_env (Univ.out_punivs kn)) :: cont)
        compile_constr reloc () args sz cont

let compile env c =
  set_global_env env;
  init_fun_code ();
  Label.reset_label_counter ();
  let reloc = empty_comp_env () in
  let init_code = compile_constr reloc c 0 [Kstop] in
  let fv = List.rev (!(reloc.in_env).fv_rev) in
(*  draw_instr init_code;
  draw_instr !fun_code;
  Format.print_string "fv = ";
  List.iter (fun v ->
    match v with
    | FVnamed id -> Format.print_string ((Id.to_string id)^"; ")
    | FVrel i -> Format.print_string ((string_of_int i)^"; ")) fv;  Format
    .print_string "\n";
  Format.print_flush();  *)
  init_code,!fun_code, Array.of_list fv

let compile_constant_body env = function
  | Undef _ | OpaqueDef _ -> BCconstant
  | Def sb ->
      let body = Lazyconstr.force sb in
      match kind_of_term body with
	| Const kn' ->
	    (* we use the canonical name of the constant*)
	    let con= constant_of_kn (canonical_con (Univ.out_punivs kn')) in
	      BCallias (get_allias env con)
	| _ ->
	    let res = compile env body in
	    let to_patch = to_memory res in
	    BCdefined to_patch

(* Shortcut of the previous function used during module strengthening *)

let compile_alias kn = BCallias (constant_of_kn (canonical_con kn))

(* spiwack: additional function which allow different part of compilation of the
      31-bit integers *)

let make_areconst n else_lbl cont =
  if n <=0 then
    cont
  else
    Kareconst (n, else_lbl)::cont


(* try to compile int31 as a const_b0. Succeed if all the arguments are closed
   fails otherwise by raising NotClosed*)
let compile_structured_int31 fc args =
  if not fc then raise Not_found else
  Const_b0
    (Array.fold_left
       (fun temp_i -> fun t -> match kind_of_term t with
          | Construct ((_,d),_) -> 2*temp_i+d-1
          | _ -> raise NotClosed)
       0 args
    )

(* this function is used for the compilation of the constructor of
   the int31, it is used when it appears not fully applied, or
   applied to at least one non-closed digit *)
let dynamic_int31_compilation fc reloc args sz cont =
  if not fc then raise Not_found else
    let nargs = Array.length args in
      if Int.equal nargs 31 then
	let (escape,labeled_cont) = make_branch cont in
	let else_lbl = Label.create() in
	  comp_args compile_str_cst reloc args sz
            ( Kisconst else_lbl::Kareconst(30,else_lbl)::Kcompint31::escape::Klabel else_lbl::Kmakeblock(31, 1)::labeled_cont)
      else
	let code_construct cont = (* spiwack: variant of the global code_construct
                                     which handles dynamic compilation of
                                     integers *)
          let f_cont =
            let else_lbl = Label.create () in
	      [Kacc 0; Kpop 1; Kisconst else_lbl; Kareconst(30,else_lbl);
               Kcompint31; Kreturn 0; Klabel else_lbl; Kmakeblock(31, 1); Kreturn 0]
	  in
	  let lbl = Label.create() in
	    fun_code := [Ksequence (add_grab 31 lbl f_cont,!fun_code)];
	    Kclosure(lbl,0) :: cont
	in
	  if Int.equal nargs 0 then
	    code_construct cont
	  else
	    comp_app (fun _ _ _ cont -> code_construct cont)
              compile_str_cst reloc () args sz cont

(*(* template compilation for 2ary operation, it probably possible
   to make a generic such function with arity abstracted *)
let op2_compilation op =
  let code_construct normal cont =  (*kn cont =*)
     let f_cont =
         let else_lbl = Label.create () in
         Kareconst(2, else_lbl):: Kacc 0:: Kpop 1::
          op:: Kreturn 0:: Klabel else_lbl::
         (* works as comp_app with nargs = 2 and tailcall cont [Kreturn 0]*)
          (*Kgetglobal (get_allias !global_env kn):: *)
          normal::
          Kappterm(2, 2):: [] (* = discard_dead_code [Kreturn 0] *)
     in
     let lbl = Label.create () in
     fun_code := [Ksequence (add_grab 2 lbl f_cont, !fun_code)];
     Kclosure(lbl, 0)::cont
  in
  fun normal fc _ reloc args sz cont ->
  if not fc then raise Not_found else
  let nargs = Array.length args in
  if nargs=2 then (*if it is a fully applied addition*)
    let (escape, labeled_cont) = make_branch cont in
    let else_lbl = Label.create () in
      comp_args compile_constr reloc args sz
	(Kisconst else_lbl::(make_areconst 1  else_lbl
           (*Kaddint31::escape::Klabel else_lbl::Kpush::*)
           (op::escape::Klabel else_lbl::Kpush::
           (* works as comp_app with nargs = 2 and non-tailcall cont*)
           (*Kgetglobal (get_allias !global_env kn):: *)
           normal::
           Kapply 2::labeled_cont)))
  else if nargs=0 then
    code_construct normal cont
  else
    comp_app (fun _ _ _ cont -> code_construct normal cont)
      compile_constr reloc () args sz cont *)

(*template for n-ary operation, invariant: n>=1,
  the operations does the following :
  1/ checks if all the arguments are constants (i.e. non-block values)
  2/ if they are, uses the "op" instruction to execute
  3/ if at least one is not, branches to the normal behavior:
      Kgetglobal (get_allias !global_env kn) *)
let op_compilation n op =
  let code_construct kn cont =
     let f_cont =
         let else_lbl = Label.create () in
         Kareconst(n, else_lbl):: Kacc 0:: Kpop 1::
          op:: Kreturn 0:: Klabel else_lbl::
         (* works as comp_app with nargs = n and tailcall cont [Kreturn 0]*)
          Kgetglobal (get_allias !global_env kn)::
          Kappterm(n, n):: [] (* = discard_dead_code [Kreturn 0] *)
     in
     let lbl = Label.create () in
     fun_code := [Ksequence (add_grab n lbl f_cont, !fun_code)];
     Kclosure(lbl, 0)::cont
  in
  fun kn fc reloc args sz cont ->
  if not fc then raise Not_found else
  let nargs = Array.length args in
  if Int.equal nargs n then (*if it is a fully applied addition*)
    let (escape, labeled_cont) = make_branch cont in
    let else_lbl = Label.create () in
      comp_args compile_constr reloc args sz
	(Kisconst else_lbl::(make_areconst (n-1) else_lbl
           (*Kaddint31::escape::Klabel else_lbl::Kpush::*)
           (op::escape::Klabel else_lbl::Kpush::
           (* works as comp_app with nargs = n and non-tailcall cont*)
           Kgetglobal (get_allias !global_env kn)::
           Kapply n::labeled_cont)))
  else if Int.equal nargs 0 then
    code_construct kn cont
  else
    comp_app (fun _ _ _ cont -> code_construct kn cont)
      compile_constr reloc () args sz cont

let int31_escape_before_match fc cont =
  if not fc then
    raise Not_found
  else
    let escape_lbl, labeled_cont = label_code cont in
      (Kisconst escape_lbl)::Kdecompint31::labeled_cont


==> anc/HoTT/coq-HoTT/kernel/cbytegen.mli <==
open Names
open Cbytecodes
open Cemitcodes
open Term
open Declarations
open Pre_env


val compile : env -> constr -> bytecodes * bytecodes * fv
                              (** init, fun, fv *)

val compile_constant_body : env -> constant_def -> body_code

(** Shortcut of the previous function used during module strengthening *)

val compile_alias : constant -> body_code

(** spiwack: this function contains the information needed to perform
            the static compilation of int31 (trying and obtaining
            a 31-bit integer in processor representation at compile time) *)
val compile_structured_int31 : bool -> constr array ->
                               structured_constant

(** this function contains the information needed to perform
        the dynamic compilation of int31 (trying and obtaining a
        31-bit integer in processor representation at runtime when
        it failed at compile time *)
val dynamic_int31_compilation : bool -> comp_env ->
                                block array ->
                                int -> bytecodes -> bytecodes

(*spiwack: template for the compilation n-ary operation, invariant: n>=1.
           works as follow: checks if all the arguments are non-pointers
           if they are applies the operation (second argument) if not
           all of them are, returns to a coq definition (third argument) *)
val op_compilation : int -> instruction -> constant -> bool -> comp_env ->
                             constr array -> int -> bytecodes-> bytecodes

(*spiwack: compiling function to insert dynamic decompilation before
           matching integers (in case they are in processor representation) *)
val int31_escape_before_match : bool -> bytecodes -> bytecodes


==> anc/HoTT/coq-HoTT/kernel/cemitcodes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Author: Benjamin Grégoire as part of the bytecode-based virtual reduction
   machine, Oct 2004 *)
(* Extension: Arnaud Spiwack (support for native arithmetic), May 2005 *)

open Names
open Term
open Cbytecodes
open Copcodes
open Mod_subst

(* Relocation information *)
type reloc_info =
  | Reloc_annot of annot_switch
  | Reloc_const of structured_constant
  | Reloc_getglobal of constant

type patch = reloc_info * int

let patch_int buff pos n =
  String.unsafe_set buff pos (Char.unsafe_chr n);
  String.unsafe_set buff (pos + 1) (Char.unsafe_chr (n asr 8));
  String.unsafe_set buff (pos + 2) (Char.unsafe_chr (n asr 16));
  String.unsafe_set buff (pos + 3) (Char.unsafe_chr (n asr 24))


(* Buffering of bytecode *)

let out_buffer = ref(String.create 1024)
and out_position = ref 0

(*
let out_word b1 b2 b3 b4 =
  let p = !out_position in
  if p >= String.length !out_buffer then begin
    let len = String.length !out_buffer in
    let new_buffer = String.create (2 * len) in
    String.blit !out_buffer 0 new_buffer 0 len;
    out_buffer := new_buffer
  end;
  String.unsafe_set !out_buffer p (Char.unsafe_chr b1);
  String.unsafe_set !out_buffer (p+1) (Char.unsafe_chr b2);
  String.unsafe_set !out_buffer (p+2) (Char.unsafe_chr b3);
  String.unsafe_set !out_buffer (p+3) (Char.unsafe_chr b4);
  out_position := p + 4
*)

let out_word b1 b2 b3 b4 =
  let p = !out_position in
  if p >= String.length !out_buffer then begin
    let len = String.length !out_buffer in
    let new_len =
      if len <= Sys.max_string_length / 2
      then 2 * len
      else
	if len = Sys.max_string_length
	then invalid_arg "String.create"  (* Pas la bonne exception .... *)
	else Sys.max_string_length in
    let new_buffer = String.create new_len in
    String.blit !out_buffer 0 new_buffer 0 len;
    out_buffer := new_buffer
  end;
  String.unsafe_set !out_buffer p (Char.unsafe_chr b1);
  String.unsafe_set !out_buffer (p+1) (Char.unsafe_chr b2);
  String.unsafe_set !out_buffer (p+2) (Char.unsafe_chr b3);
  String.unsafe_set !out_buffer (p+3) (Char.unsafe_chr b4);
  out_position := p + 4


let out opcode =
  out_word opcode 0 0 0

let out_int n =
  out_word n (n asr 8) (n asr 16) (n asr 24)

(* Handling of local labels and backpatching *)

type label_definition =
    Label_defined of int
  | Label_undefined of (int * int) list

let label_table  = ref ([| |] : label_definition array)
(* le ieme element de la table = Label_defined n signifie que l'on a
   deja rencontrer le label i et qu'il est a l'offset n.
                               = Label_undefined l signifie que l'on a
   pas encore rencontrer ce label, le premier entier indique ou est l'entier
   a patcher dans la string, le deuxieme son origine  *)

let extend_label_table needed =
  let new_size = ref(Array.length !label_table) in
  while needed >= !new_size do new_size := 2 * !new_size done;
  let new_table = Array.create !new_size (Label_undefined []) in
  Array.blit !label_table 0 new_table 0 (Array.length !label_table);
  label_table := new_table

let backpatch (pos, orig) =
  let displ = (!out_position - orig) asr 2 in
  !out_buffer.[pos] <- Char.unsafe_chr displ;
  !out_buffer.[pos+1] <- Char.unsafe_chr (displ asr 8);
  !out_buffer.[pos+2] <- Char.unsafe_chr (displ asr 16);
  !out_buffer.[pos+3] <- Char.unsafe_chr (displ asr 24)

let define_label lbl =
  if lbl >= Array.length !label_table then extend_label_table lbl;
  match (!label_table).(lbl) with
    Label_defined _ ->
      raise(Failure "CEmitcode.define_label")
  | Label_undefined patchlist ->
      List.iter backpatch patchlist;
      (!label_table).(lbl) <- Label_defined !out_position

let out_label_with_orig orig lbl =
  if lbl >= Array.length !label_table then extend_label_table lbl;
  match (!label_table).(lbl) with
    Label_defined def ->
      out_int((def - orig) asr 2)
  | Label_undefined patchlist ->
      (* spiwack: patchlist is supposed to be non-empty all the time
         thus I commented that out. If there is no problem I suggest
         removing it for next release (cur: 8.1) *)
      (*if patchlist = [] then *)
	(!label_table).(lbl) <-
          Label_undefined((!out_position, orig) :: patchlist);
      out_int 0

let out_label l = out_label_with_orig !out_position l

(* Relocation information *)

let reloc_info = ref ([] : (reloc_info * int) list)

let enter info =
  reloc_info := (info, !out_position) :: !reloc_info

let slot_for_const c =
  enter (Reloc_const c);
  out_int 0

and slot_for_annot a =
  enter (Reloc_annot a);
  out_int 0

and slot_for_getglobal id =
  enter (Reloc_getglobal id);
  out_int 0


(* Emission of one instruction *)


let emit_instr = function
  | Klabel lbl -> define_label lbl
  | Kacc n ->
      if n < 8 then out(opACC0 + n) else (out opACC; out_int n)
  | Kenvacc n ->
      if n >= 1 && n <= 4
      then out(opENVACC1 + n - 1)
      else (out opENVACC; out_int n)
  | Koffsetclosure ofs ->
      if Int.equal ofs (-2) || Int.equal ofs 0 || Int.equal ofs 2
      then out (opOFFSETCLOSURE0 + ofs / 2)
      else (out opOFFSETCLOSURE; out_int ofs)
  | Kpush ->
      out opPUSH
  | Kpop n ->
      out opPOP; out_int n
  | Kpush_retaddr lbl ->
      out opPUSH_RETADDR; out_label lbl
  | Kapply n ->
      if n < 4 then out(opAPPLY1 + n - 1) else (out opAPPLY; out_int n)
  | Kappterm(n, sz) ->
      if n < 4 then (out(opAPPTERM1 + n - 1); out_int sz)
               else (out opAPPTERM; out_int n; out_int sz)
  | Kreturn n ->
      out opRETURN; out_int n
  | Kjump ->
      out opRETURN; out_int 0
  | Krestart ->
      out opRESTART
  | Kgrab n ->
      out opGRAB; out_int n
  | Kgrabrec(rec_arg) ->
      out opGRABREC; out_int rec_arg
  | Kclosure(lbl, n) ->
      out opCLOSURE; out_int n; out_label lbl
  | Kclosurerec(nfv,init,lbl_types,lbl_bodies) ->
      out opCLOSUREREC;out_int (Array.length lbl_bodies);
      out_int nfv; out_int init;
      let org = !out_position in
      Array.iter (out_label_with_orig org) lbl_types;
      let org = !out_position in
      Array.iter (out_label_with_orig org) lbl_bodies
  | Kclosurecofix(nfv,init,lbl_types,lbl_bodies) ->
      out opCLOSURECOFIX;out_int (Array.length lbl_bodies);
      out_int nfv; out_int init;
      let org = !out_position in
      Array.iter (out_label_with_orig org) lbl_types;
      let org = !out_position in
      Array.iter (out_label_with_orig org) lbl_bodies
  | Kgetglobal q ->
      out opGETGLOBAL; slot_for_getglobal q
  | Kconst((Const_b0 i)) ->
      if i >= 0 && i <= 3
          then out (opCONST0 + i)
          else (out opCONSTINT; out_int i)
  | Kconst c ->
      out opGETGLOBAL; slot_for_const c
  | Kmakeblock(n, t) ->
      if Int.equal n 0 then invalid_arg "emit_instr : block size = 0"
      else if n < 4 then (out(opMAKEBLOCK1 + n - 1); out_int t)
      else (out opMAKEBLOCK; out_int n; out_int t)
  | Kmakeprod ->
      out opMAKEPROD
  | Kmakeswitchblock(typlbl,swlbl,annot,sz) ->
      out opMAKESWITCHBLOCK;
      out_label typlbl; out_label swlbl;
      slot_for_annot annot;out_int sz
  | Kswitch (tbl_const, tbl_block) ->
      out opSWITCH;
      out_int (Array.length tbl_const + (Array.length tbl_block lsl 16));
      let org = !out_position in
      Array.iter (out_label_with_orig org) tbl_const;
      Array.iter (out_label_with_orig org) tbl_block
  | Kpushfields n ->
      out opPUSHFIELDS;out_int n
  | Kfield n ->
      if n <= 1 then out (opGETFIELD0+n)
      else (out opGETFIELD;out_int n)
  | Ksetfield n ->
      if n <= 1 then out (opSETFIELD0+n)
      else (out opSETFIELD;out_int n)
  | Ksequence _ -> invalid_arg "Cemitcodes.emit_instr"
  (* spiwack *)
  | Kbranch lbl -> out opBRANCH; out_label lbl
  | Kaddint31 -> out opADDINT31
  | Kaddcint31 -> out opADDCINT31
  | Kaddcarrycint31 -> out opADDCARRYCINT31
  | Ksubint31 -> out opSUBINT31
  | Ksubcint31 -> out opSUBCINT31
  | Ksubcarrycint31 -> out opSUBCARRYCINT31
  | Kmulint31 -> out opMULINT31
  | Kmulcint31 -> out opMULCINT31
  | Kdiv21int31 -> out opDIV21INT31
  | Kdivint31 -> out opDIVINT31
  | Kaddmuldivint31 -> out opADDMULDIVINT31
  | Kcompareint31 -> out opCOMPAREINT31
  | Khead0int31 -> out opHEAD0INT31
  | Ktail0int31 -> out opTAIL0INT31
  | Kisconst lbl -> out opISCONST; out_label lbl
  | Kareconst(n,lbl) -> out opARECONST; out_int n; out_label lbl
  | Kcompint31 -> out opCOMPINT31
  | Kdecompint31 -> out opDECOMPINT31
  | Klorint31 -> out opORINT31
  | Klandint31 -> out opANDINT31
  | Klxorint31 -> out opXORINT31
  (*/spiwack *)
  | Kstop ->
      out opSTOP

(* Emission of a list of instructions. Include some peephole optimization. *)

let rec emit = function
  | [] -> ()
  (* Peephole optimizations *)
  | Kpush :: Kacc n :: c ->
      if n < 8 then out(opPUSHACC0 + n) else (out opPUSHACC; out_int n);
      emit c
  | Kpush :: Kenvacc n :: c ->
      if n >= 1 && n <= 4
      then out(opPUSHENVACC1 + n - 1)
      else (out opPUSHENVACC; out_int n);
      emit c
  | Kpush :: Koffsetclosure ofs :: c ->
      if Int.equal ofs (-2) || Int.equal ofs 0 || Int.equal ofs 2
      then out(opPUSHOFFSETCLOSURE0 + ofs / 2)
      else (out opPUSHOFFSETCLOSURE; out_int ofs);
      emit c
  | Kpush :: Kgetglobal id :: c ->
      out opPUSHGETGLOBAL; slot_for_getglobal id; emit c
  | Kpush :: Kconst (Const_b0 i) :: c ->
      if i >= 0 && i <= 3
      then out (opPUSHCONST0 + i)
      else (out opPUSHCONSTINT; out_int i);
      emit c
  | Kpush :: Kconst const :: c ->
      out opPUSHGETGLOBAL; slot_for_const const;
      emit c
  | Kpop n :: Kjump :: c ->
      out opRETURN; out_int n; emit c
  | Ksequence(c1,c2)::c ->
      emit c1; emit c2;emit c
  (* Default case *)
  | instr :: c ->
      emit_instr instr; emit c

(* Initialization *)

let init () =
  out_position := 0;
  label_table := Array.create 16 (Label_undefined []);
  reloc_info := []

type emitcodes = string

let copy = String.copy

let length = String.length

type to_patch = emitcodes * (patch list) * fv

(* Substitution *)
let rec subst_strcst s sc =
  match sc with
  | Const_sorts _ | Const_b0 _ -> sc
  | Const_bn(tag,args) -> Const_bn(tag,Array.map (subst_strcst s) args)
  | Const_ind(ind) -> let kn,i = ind in Const_ind((subst_mind s kn, i))

let subst_patch s (ri,pos) =
  match ri with
  | Reloc_annot a ->
      let (kn,i) = a.ci.ci_ind in
      let ci = {a.ci with ci_ind = (subst_mind s kn,i)} in
      (Reloc_annot {a with ci = ci},pos)
  | Reloc_const sc -> (Reloc_const (subst_strcst s sc), pos)
  | Reloc_getglobal kn -> (Reloc_getglobal (fst (subst_con_kn s kn)), pos)

let subst_to_patch s (code,pl,fv) =
  code,List.rev_map (subst_patch s) pl,fv

type body_code =
  | BCdefined of to_patch
  | BCallias of constant
  | BCconstant

let subst_body_code s = function
  | BCdefined tp -> BCdefined (subst_to_patch s tp)
  | BCallias kn -> BCallias (fst (subst_con_kn s kn))
  | BCconstant -> BCconstant

type to_patch_substituted = body_code substituted

let from_val = from_val

let force = force subst_body_code

let subst_to_patch_subst = subst_substituted

let repr_body_code = repr_substituted

let to_memory (init_code, fun_code, fv) =
  init();
  emit init_code;
  emit fun_code;
  let code = String.create !out_position in
  String.unsafe_blit !out_buffer 0 code 0 !out_position;
  let reloc = List.rev !reloc_info in
  Array.iter (fun lbl ->
    (match lbl with
      Label_defined _ -> assert true
    | Label_undefined patchlist ->
	assert (patchlist = []))) !label_table;
  (code, reloc, fv)







==> anc/HoTT/coq-HoTT/kernel/cemitcodes.mli <==
open Names
open Cbytecodes

type reloc_info =
  | Reloc_annot of annot_switch
  | Reloc_const of structured_constant
  | Reloc_getglobal of constant

type patch = reloc_info * int

(* A virer *)
val subst_patch : Mod_subst.substitution -> patch -> patch

type emitcodes

val copy : emitcodes -> emitcodes

val length : emitcodes -> int

val patch_int : emitcodes -> (*pos*)int -> int -> unit

type to_patch = emitcodes * (patch list) * fv

val subst_to_patch : Mod_subst.substitution -> to_patch -> to_patch

type body_code =
  | BCdefined of to_patch
  | BCallias of constant
  | BCconstant


type to_patch_substituted

val from_val : body_code -> to_patch_substituted

val force : to_patch_substituted -> body_code

val subst_to_patch_subst : Mod_subst.substitution -> to_patch_substituted -> to_patch_substituted

val repr_body_code :
  to_patch_substituted -> Mod_subst.substitution list option * body_code

val to_memory : bytecodes * bytecodes * fv -> to_patch
               (** init code, fun code, fv *)


==> anc/HoTT/coq-HoTT/kernel/closure.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras with Benjamin Werner's account to implement
   a call-by-value conversion algorithm and a lazy reduction machine
   with sharing, Nov 1996 *)
(* Addition of zeta-reduction (let-in contraction) by Hugo Herbelin, Oct 2000 *)
(* Call-by-value machine moved to cbv.ml, Mar 01 *)
(* Additional tools for module subtyping by Jacek Chrzaszcz, Aug 2002 *)
(* Extension with closure optimization by Bruno Barras, Aug 2003 *)
(* Support for evar reduction by Bruno Barras, Feb 2009 *)
(* Miscellaneous other improvements by Bruno Barras, 1997-2009 *)

(* This file implements a lazy reduction for the Calculus of Inductive
   Constructions *)

open Errors
open Util
open Pp
open Term
open Names
open Environ
open Esubst

let stats = ref false
let share = ref true

(* Profiling *)
let beta = ref 0
let delta = ref 0
let eta = ref 0
let zeta = ref 0
let evar = ref 0
let iota = ref 0
let prune = ref 0

let reset () =
  beta := 0; delta := 0; zeta := 0; evar := 0; iota := 0; evar := 0;
  prune := 0

let stop() =
  msg_debug (str "[Reds: beta=" ++ int !beta ++ str" delta=" ++ int !delta ++
	 str " eta=" ++ int !eta ++ str" zeta=" ++ int !zeta ++ str" evar=" ++
	 int !evar ++ str" iota=" ++ int !iota ++ str" prune=" ++ int !prune ++
	 str"]")

let incr_cnt red cnt =
  if red then begin
    if !stats then incr cnt;
    true
  end else
    false

let with_stats c =
  if !stats then begin
    reset();
    let r = Lazy.force c in
    stop();
    r
  end else
    Lazy.force c

let all_opaque = (Id.Pred.empty, Cpred.empty)
let all_transparent = (Id.Pred.full, Cpred.full)

let is_transparent_variable (ids, _) id = Id.Pred.mem id ids
let is_transparent_constant (_, csts) cst = Cpred.mem cst csts

module type RedFlagsSig = sig
  type reds
  type red_kind
  val fBETA : red_kind
  val fDELTA : red_kind
  val fETA : red_kind
  val fIOTA : red_kind
  val fZETA : red_kind
  val fCONST : constant -> red_kind
  val fVAR : Id.t -> red_kind
  val no_red : reds
  val red_add : reds -> red_kind -> reds
  val red_sub : reds -> red_kind -> reds
  val red_add_transparent : reds -> transparent_state -> reds
  val mkflags : red_kind list -> reds
  val red_set : reds -> red_kind -> bool
end

module RedFlags = (struct

  (* [r_const=(true,cl)] means all constants but those in [cl] *)
  (* [r_const=(false,cl)] means only those in [cl] *)
  (* [r_delta=true] just mean [r_const=(true,[])] *)

  type reds = {
    r_beta : bool;
    r_delta : bool;
    r_eta : bool;
    r_const : transparent_state;
    r_zeta : bool;
    r_iota : bool }

  type red_kind = BETA | DELTA | ETA | IOTA | ZETA
	      | CONST of constant | VAR of Id.t
  let fBETA = BETA
  let fDELTA = DELTA
  let fETA = ETA
  let fIOTA = IOTA
  let fZETA = ZETA
  let fCONST kn  = CONST kn
  let fVAR id  = VAR id
  let no_red = {
    r_beta = false;
    r_delta = false;
    r_eta = false;
    r_const = all_opaque;
    r_zeta = false;
    r_iota = false }

  let red_add red = function
    | BETA -> { red with r_beta = true }
    | ETA -> { red with r_eta = true }
    | DELTA -> { red with r_delta = true; r_const = all_transparent }
    | CONST kn ->
	let (l1,l2) = red.r_const in
	{ red with r_const = l1, Cpred.add kn l2 }
    | IOTA -> { red with r_iota = true }
    | ZETA -> { red with r_zeta = true }
    | VAR id ->
	let (l1,l2) = red.r_const in
	{ red with r_const = Id.Pred.add id l1, l2 }

  let red_sub red = function
    | BETA -> { red with r_beta = false }
    | ETA -> { red with r_eta = false }
    | DELTA -> { red with r_delta = false }
    | CONST kn ->
 	let (l1,l2) = red.r_const in
	{ red with r_const = l1, Cpred.remove kn l2 }
    | IOTA -> { red with r_iota = false }
    | ZETA -> { red with r_zeta = false }
    | VAR id ->
	let (l1,l2) = red.r_const in
	{ red with r_const = Id.Pred.remove id l1, l2 }

  let red_add_transparent red tr =
    { red with r_const = tr }

  let mkflags = List.fold_left red_add no_red

  let red_set red = function
    | BETA -> incr_cnt red.r_beta beta
    | ETA -> incr_cnt red.r_eta eta
    | CONST kn ->
	let (_,l) = red.r_const in
	let c = Cpred.mem kn l in
	incr_cnt c delta
    | VAR id -> (* En attendant d'avoir des kn pour les Var *)
	let (l,_) = red.r_const in
	let c = Id.Pred.mem id l in
	incr_cnt c delta
    | ZETA -> incr_cnt red.r_zeta zeta
    | IOTA -> incr_cnt red.r_iota iota
    | DELTA -> (* Used for Rel/Var defined in context *)
	incr_cnt red.r_delta delta

end : RedFlagsSig)

open RedFlags

let betadeltaiota = mkflags [fBETA;fDELTA;fZETA;fIOTA]
let betadeltaiotanolet = mkflags [fBETA;fDELTA;fIOTA]
let betaiota = mkflags [fBETA;fIOTA]
let beta = mkflags [fBETA]
let betaiotazeta = mkflags [fBETA;fIOTA;fZETA]

(* Removing fZETA for finer behaviour would break many developments *)
let unfold_side_flags = [fBETA;fIOTA;fZETA]
let unfold_side_red = mkflags [fBETA;fIOTA;fZETA]
let unfold_red kn =
  let flag = match kn with
    | EvalVarRef id -> fVAR id
    | EvalConstRef kn -> fCONST kn in
  mkflags (flag::unfold_side_flags)

(* Flags of reduction and cache of constants: 'a is a type that may be
 * mapped to constr. 'a infos implements a cache for constants and
 * abstractions, storing a representation (of type 'a) of the body of
 * this constant or abstraction.
 *  * i_tab is the cache table of the results
 *  * i_repr is the function to get the representation from the current
 *         state of the cache and the body of the constant. The result
 *         is stored in the table.
 *  * i_rels is the array of free rel variables together with their optional
 *    body
 *  * i_vars is the list of _defined_ named variables.
 *
 * ref_value_cache searchs in the tab, otherwise uses i_repr to
 * compute the result and store it in the table. If the constant can't
 * be unfolded, returns None, but does not store this failure.  * This
 * doesn't take the RESET into account. You mustn't keep such a table
 * after a Reset.  * This type is not exported. Only its two
 * instantiations (cbv or lazy) are.
 *)

type table_key = constant puniverses tableKey

let eq_pconstant_key (c,u) (c',u') =
  eq_constant_key c c' && Univ.Instance.eq u u'
  
module IdKeyHash =
struct
  type t = table_key
  let equal = Names.eq_table_key eq_pconstant_key
  let hash = Hashtbl.hash
end

module KeyTable = Hashtbl.Make(IdKeyHash)

let eq_table_key = IdKeyHash.equal

type 'a infos = {
  i_flags : reds;
  i_repr : 'a infos -> constr -> 'a;
  i_env : env;
  i_sigma : existential -> constr option;
  i_rels : constr option array;
  i_vars : (Id.t * constr) list;
  i_tab : 'a KeyTable.t }

let info_flags info = info.i_flags

let ref_value_cache info ref =
  try
    Some (KeyTable.find info.i_tab ref)
  with Not_found ->
  try
    let body =
      match ref with
	| RelKey n ->
            let len = Array.length info.i_rels in
            let i = n - 1 in
            let () = if i < 0 || len <= i then raise Not_found in
            begin match Array.unsafe_get info.i_rels i with
            | None -> raise Not_found
            | Some t -> lift n t
            end
	| VarKey id -> List.assoc id info.i_vars
	| ConstKey cst -> constant_value_in info.i_env cst
    in
    let v = info.i_repr info body in
    KeyTable.add info.i_tab ref v;
    Some v
  with
    | Not_found (* List.assoc *)
    | NotEvaluableConst _ (* Const *)
      -> None

let evar_value info ev =
  info.i_sigma ev

let defined_vars flags env =
(*  if red_local_const (snd flags) then*)
    Sign.fold_named_context
      (fun (id,b,_) e ->
	 match b with
	   | None -> e
	   | Some body -> (id, body)::e)
       (named_context env) ~init:[]
(*  else []*)

let defined_rels flags env =
(*  if red_local_const (snd flags) then*)
  let ctx = rel_context env in
  let len = List.length ctx in
  let ans = Array.make len None in
  let iter i (_, b, _) = match b with
  | None -> ()
  | Some _ -> Array.unsafe_set ans i b
  in
  let () = List.iteri iter ctx in
  ans
(*  else (0,[])*)

let create mk_cl flgs env evars =
  { i_flags = flgs;
    i_repr = mk_cl;
    i_env = env;
    i_sigma = evars;
    i_rels = defined_rels flgs env;
    i_vars = defined_vars flgs env;
    i_tab = KeyTable.create 17 }


(**********************************************************************)
(* Lazy reduction: the one used in kernel operations                  *)

(* type of shared terms. fconstr and frterm are mutually recursive.
 * Clone of the constr structure, but completely mutable, and
 * annotated with reduction state (reducible or not).
 *  - FLIFT is a delayed shift; allows sharing between 2 lifted copies
 *    of a given term.
 *  - FCLOS is a delayed substitution applied to a constr
 *  - FLOCKED is used to erase the content of a reference that must
 *    be updated. This is to allow the garbage collector to work
 *    before the term is computed.
 *)

(* Norm means the term is fully normalized and cannot create a redex
     when substituted
   Cstr means the term is in head normal form and that it can
     create a redex when substituted (i.e. constructor, fix, lambda)
   Whnf means we reached the head normal form and that it cannot
     create a redex when substituted
   Red is used for terms that might be reduced
*)
type red_state = Norm | Cstr | Whnf | Red

let neutr = function
  | (Whnf|Norm) -> Whnf
  | (Red|Cstr) -> Red

type fconstr = {
  mutable norm: red_state;
  mutable term: fterm }

and fterm =
  | FRel of int
  | FAtom of constr (* Metas and Sorts *)
  | FCast of fconstr * cast_kind * fconstr
  | FFlex of table_key
  | FInd of pinductive
  | FConstruct of pconstructor
  | FApp of fconstr * fconstr array
  | FFix of fixpoint * fconstr subs
  | FCoFix of cofixpoint * fconstr subs
  | FCases of case_info * fconstr * fconstr * fconstr array
  | FLambda of int * (Name.t * constr) list * constr * fconstr subs
  | FProd of Name.t * fconstr * fconstr
  | FLetIn of Name.t * fconstr * fconstr * constr * fconstr subs
  | FEvar of existential * fconstr subs
  | FLIFT of int * fconstr
  | FCLOS of constr * fconstr subs
  | FLOCKED

let fterm_of v = v.term
let set_norm v = v.norm <- Norm
let is_val v = match v.norm with Norm -> true | _ -> false

let mk_atom c = {norm=Norm;term=FAtom c}

(* Could issue a warning if no is still Red, pointing out that we loose
   sharing. *)
let update v1 (no,t) =
  if !share then
    (v1.norm <- no;
     v1.term <- t;
     v1)
  else {norm=no;term=t}

(**********************************************************************)
(* The type of (machine) stacks (= lambda-bar-calculus' contexts)     *)

type stack_member =
  | Zapp of fconstr array
  | Zcase of case_info * fconstr * fconstr array
  | Zfix of fconstr * stack
  | Zshift of int
  | Zupdate of fconstr

and stack = stack_member list

let empty_stack = []
let append_stack v s =
  if Int.equal (Array.length v) 0 then s else
  match s with
  | Zapp l :: s -> Zapp (Array.append v l) :: s
  | _ -> Zapp v :: s

(* Collapse the shifts in the stack *)
let zshift n s =
  match (n,s) with
      (0,_) -> s
    | (_,Zshift(k)::s) -> Zshift(n+k)::s
    | _ -> Zshift(n)::s

let rec stack_args_size = function
  | Zapp v :: s -> Array.length v + stack_args_size s
  | Zshift(_)::s -> stack_args_size s
  | Zupdate(_)::s -> stack_args_size s
  | _ -> 0

(* When used as an argument stack (only Zapp can appear) *)
let rec decomp_stack = function
  | Zapp v :: s ->
      (match Array.length v with
          0 -> decomp_stack s
        | 1 -> Some (v.(0), s)
        | _ ->
            Some (v.(0), (Zapp (Array.sub v 1 (Array.length v - 1)) :: s)))
  | _ -> None
let array_of_stack s =
  let rec stackrec = function
  | [] -> []
  | Zapp args :: s -> args :: (stackrec s)
  | _ -> assert false
  in Array.concat (stackrec s)
let rec stack_assign s p c = match s with
  | Zapp args :: s ->
      let q = Array.length args in
      if p >= q then
	Zapp args :: stack_assign s (p-q) c
      else
        (let nargs = Array.copy args in
         nargs.(p) <- c;
         Zapp nargs :: s)
  | _ -> s
let rec stack_tail p s =
  if Int.equal p 0 then s else
    match s with
      | Zapp args :: s ->
	  let q = Array.length args in
	  if p >= q then stack_tail (p-q) s
	  else Zapp (Array.sub args p (q-p)) :: s
      | _ -> failwith "stack_tail"
let rec stack_nth s p = match s with
  | Zapp args :: s ->
      let q = Array.length args in
      if p >= q then stack_nth s (p-q)
      else args.(p)
  | _ -> raise Not_found

(* Lifting. Preserves sharing (useful only for cell with norm=Red).
   lft_fconstr always create a new cell, while lift_fconstr avoids it
   when the lift is 0. *)
let rec lft_fconstr n ft =
  match ft.term with
    | (FInd _|FConstruct _|FFlex(ConstKey _|VarKey _)) -> ft
    | FRel i -> {norm=Norm;term=FRel(i+n)}
    | FLambda(k,tys,f,e) -> {norm=Cstr; term=FLambda(k,tys,f,subs_shft(n,e))}
    | FFix(fx,e) -> {norm=Cstr; term=FFix(fx,subs_shft(n,e))}
    | FCoFix(cfx,e) -> {norm=Cstr; term=FCoFix(cfx,subs_shft(n,e))}
    | FLIFT(k,m) -> lft_fconstr (n+k) m
    | FLOCKED -> assert false
    | _ -> {norm=ft.norm; term=FLIFT(n,ft)}
let lift_fconstr k f =
  if Int.equal k 0 then f else lft_fconstr k f
let lift_fconstr_vect k v =
  if Int.equal k 0 then v else Array.map (fun f -> lft_fconstr k f) v

let clos_rel e i =
  match expand_rel i e with
    | Inl(n,mt) -> lift_fconstr n mt
    | Inr(k,None) -> {norm=Norm; term= FRel k}
    | Inr(k,Some p) ->
        lift_fconstr (k-p) {norm=Red;term=FFlex(RelKey p)}

(* since the head may be reducible, we might introduce lifts of 0 *)
let compact_stack head stk =
  let rec strip_rec depth = function
    | Zshift(k)::s -> strip_rec (depth+k) s
    | Zupdate(m)::s ->
        (* Be sure to create a new cell otherwise sharing would be
           lost by the update operation *)
        let h' = lft_fconstr depth head in
        let _ = update m (h'.norm,h'.term) in
        strip_rec depth s
    | stk -> zshift depth stk in
  strip_rec 0 stk

(* Put an update mark in the stack, only if needed *)
let zupdate m s =
  if !share && begin match m.norm with Red -> true | _ -> false end
  then
    let s' = compact_stack m s in
    let _ = m.term <- FLOCKED in
    Zupdate(m)::s'
  else s

(* Closure optimization: *)
let rec compact_constr (lg, subs as s) c k =
  match kind_of_term c with
      Rel i ->
        if i < k then c,s else
          (try mkRel (k + lg - List.index (i-k+1) subs), (lg,subs)
          with Not_found -> mkRel (k+lg), (lg+1, (i-k+1)::subs))
    | (Sort _|Var _|Meta _|Ind _|Const _|Construct _) -> c,s
    | Evar(ev,v) ->
        let (v',s) = compact_vect s v k in
        if v==v' then c,s else mkEvar(ev,v'),s
    | Cast(a,ck,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b k in
        if a==a' && b==b' then c,s else mkCast(a', ck, b'), s
    | App(f,v) ->
        let (f',s) = compact_constr s f k in
        let (v',s) = compact_vect s v k in
        if f==f' && v==v' then c,s else mkApp(f',v'), s
    | Lambda(n,a,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && b==b' then c,s else mkLambda(n,a',b'), s
    | Prod(n,a,b) ->
        let (a',s) = compact_constr s a k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && b==b' then c,s else mkProd(n,a',b'), s
    | LetIn(n,a,ty,b) ->
        let (a',s) = compact_constr s a k in
        let (ty',s) = compact_constr s ty k in
        let (b',s) = compact_constr s b (k+1) in
        if a==a' && ty==ty' && b==b' then c,s else mkLetIn(n,a',ty',b'), s
    | Fix(fi,(na,ty,bd)) ->
        let (ty',s) = compact_vect s ty k in
        let (bd',s) = compact_vect s bd (k+Array.length ty) in
        if ty==ty' && bd==bd' then c,s else mkFix(fi,(na,ty',bd')), s
    | CoFix(i,(na,ty,bd)) ->
        let (ty',s) = compact_vect s ty k in
        let (bd',s) = compact_vect s bd (k+Array.length ty) in
        if ty==ty' && bd==bd' then c,s else mkCoFix(i,(na,ty',bd')), s
    | Case(ci,p,a,br) ->
        let (p',s) = compact_constr s p k in
        let (a',s) = compact_constr s a k in
        let (br',s) = compact_vect s br k in
        if p==p' && a==a' && br==br' then c,s else mkCase(ci,p',a',br'),s
and compact_vect s v k = compact_v [] s v k (Array.length v - 1)
and compact_v acc s v k i =
  if i < 0 then
    let v' = Array.of_list acc in
    if Array.for_all2 (==) v v' then v,s else v',s
  else
    let (a',s') = compact_constr s v.(i) k in
    compact_v (a'::acc) s' v k (i-1)

(* Computes the minimal environment of a closure.
   Idea: if the subs is not identity, the term will have to be
   reallocated entirely (to propagate the substitution). So,
   computing the set of free variables does not change the
   complexity. *)
let optimise_closure env c =
  if is_subs_id env then (env,c) else
    let (c',(_,s)) = compact_constr (0,[]) c 1 in
    let env' =
      Array.map (fun i -> clos_rel env i) (Array.of_list s) in
    (subs_cons (env', subs_id 0),c')

let mk_lambda env t =
  let (env,t) = optimise_closure env t in
  let (rvars,t') = decompose_lam t in
  FLambda(List.length rvars, List.rev rvars, t', env)

let destFLambda clos_fun t =
  match t.term with
      FLambda(_,[(na,ty)],b,e) -> (na,clos_fun e ty,clos_fun (subs_lift e) b)
    | FLambda(n,(na,ty)::tys,b,e) ->
        (na,clos_fun e ty,{norm=Cstr;term=FLambda(n-1,tys,b,subs_lift e)})
    | _ -> assert false
	(* t must be a FLambda and binding list cannot be empty *)

(* Optimization: do not enclose variables in a closure.
   Makes variable access much faster *)
let mk_clos e t =
  match kind_of_term t with
    | Rel i -> clos_rel e i
    | Var x -> { norm = Red; term = FFlex (VarKey x) }
    | Const c -> { norm = Red; term = FFlex (ConstKey c) }
    | Meta _ | Sort _ ->  { norm = Norm; term = FAtom t }
    | Ind kn -> { norm = Norm; term = FInd kn }
    | Construct kn -> { norm = Cstr; term = FConstruct kn }
    | (CoFix _|Lambda _|Fix _|Prod _|Evar _|App _|Case _|Cast _|LetIn _) ->
        {norm = Red; term = FCLOS(t,e)}

let mk_clos_vect env v = Array.map (mk_clos env) v

(* Translate the head constructor of t from constr to fconstr. This
   function is parameterized by the function to apply on the direct
   subterms.
   Could be used insted of mk_clos. *)
let mk_clos_deep clos_fun env t =
  match kind_of_term t with
    | (Rel _|Ind _|Const _|Construct _|Var _|Meta _ | Sort _) ->
        mk_clos env t
    | Cast (a,k,b) ->
        { norm = Red;
          term = FCast (clos_fun env a, k, clos_fun env b)}
    | App (f,v) ->
        { norm = Red;
	  term = FApp (clos_fun env f, Array.map (clos_fun env) v) }
    | Case (ci,p,c,v) ->
        { norm = Red;
	  term = FCases (ci, clos_fun env p, clos_fun env c,
			 Array.map (clos_fun env) v) }
    | Fix fx ->
        { norm = Cstr; term = FFix (fx, env) }
    | CoFix cfx ->
        { norm = Cstr; term = FCoFix(cfx,env) }
    | Lambda _ ->
        { norm = Cstr; term = mk_lambda env t }
    | Prod (n,t,c)   ->
        { norm = Whnf;
	  term = FProd (n, clos_fun env t, clos_fun (subs_lift env) c) }
    | LetIn (n,b,t,c) ->
        { norm = Red;
	  term = FLetIn (n, clos_fun env b, clos_fun env t, c, env) }
    | Evar ev ->
	{ norm = Red; term = FEvar(ev,env) }

(* A better mk_clos? *)
let mk_clos2 = mk_clos_deep mk_clos

(* The inverse of mk_clos_deep: move back to constr *)
let rec to_constr constr_fun lfts v =
  match v.term with
    | FRel i -> mkRel (reloc_rel i lfts)
    | FFlex (RelKey p) -> mkRel (reloc_rel p lfts)
    | FFlex (VarKey x) -> mkVar x
    | FAtom c -> exliftn lfts c
    | FCast (a,k,b) ->
        mkCast (constr_fun lfts a, k, constr_fun lfts b)
    | FFlex (ConstKey op) -> mkConstU op
    | FInd op -> mkIndU op
    | FConstruct op -> mkConstructU op
    | FCases (ci,p,c,ve) ->
	mkCase (ci, constr_fun lfts p,
                constr_fun lfts c,
		Array.map (constr_fun lfts) ve)
    | FFix ((op,(lna,tys,bds)),e) ->
        let n = Array.length bds in
        let ftys = Array.map (mk_clos e) tys in
        let fbds = Array.map (mk_clos (subs_liftn n e)) bds in
	let lfts' = el_liftn n lfts in
	mkFix (op, (lna, Array.map (constr_fun lfts) ftys,
		         Array.map (constr_fun lfts') fbds))
    | FCoFix ((op,(lna,tys,bds)),e) ->
        let n = Array.length bds in
        let ftys = Array.map (mk_clos e) tys in
        let fbds = Array.map (mk_clos (subs_liftn n e)) bds in
	let lfts' = el_liftn (Array.length bds) lfts in
	mkCoFix (op, (lna, Array.map (constr_fun lfts) ftys,
		           Array.map (constr_fun lfts') fbds))
    | FApp (f,ve) ->
	mkApp (constr_fun lfts f,
	       Array.map (constr_fun lfts) ve)
    | FLambda _ ->
        let (na,ty,bd) = destFLambda mk_clos2 v in
	mkLambda (na, constr_fun lfts ty,
	              constr_fun (el_lift lfts) bd)
    | FProd (n,t,c)   ->
	mkProd (n, constr_fun lfts t,
	           constr_fun (el_lift lfts) c)
    | FLetIn (n,b,t,f,e) ->
        let fc = mk_clos2 (subs_lift e) f in
	mkLetIn (n, constr_fun lfts b,
	            constr_fun lfts t,
	            constr_fun (el_lift lfts) fc)
    | FEvar ((ev,args),env) ->
        mkEvar(ev,Array.map (fun a -> constr_fun lfts (mk_clos2 env a)) args)
    | FLIFT (k,a) -> to_constr constr_fun (el_shft k lfts) a
    | FCLOS (t,env) ->
        let fr = mk_clos2 env t in
        let unfv = update v (fr.norm,fr.term) in
        to_constr constr_fun lfts unfv
    | FLOCKED -> assert false (*mkVar(Id.of_string"_LOCK_")*)

(* This function defines the correspondance between constr and
   fconstr. When we find a closure whose substitution is the identity,
   then we directly return the constr to avoid possibly huge
   reallocation. *)
let term_of_fconstr =
  let rec term_of_fconstr_lift lfts v =
    match v.term with
      | FCLOS(t,env) when is_subs_id env & is_lift_id lfts -> t
      | FLambda(_,tys,f,e) when is_subs_id e & is_lift_id lfts ->
          compose_lam (List.rev tys) f
      | FFix(fx,e) when is_subs_id e & is_lift_id lfts -> mkFix fx
      | FCoFix(cfx,e) when is_subs_id e & is_lift_id lfts -> mkCoFix cfx
      | _ -> to_constr term_of_fconstr_lift lfts v in
  term_of_fconstr_lift el_id



(* fstrong applies unfreeze_fun recursively on the (freeze) term and
 * yields a term.  Assumes that the unfreeze_fun never returns a
 * FCLOS term.
let rec fstrong unfreeze_fun lfts v =
  to_constr (fstrong unfreeze_fun) lfts (unfreeze_fun v)
*)

let rec zip m stk =
  match stk with
    | [] -> m
    | Zapp args :: s -> zip {norm=neutr m.norm; term=FApp(m, args)} s
    | Zcase(ci,p,br)::s ->
        let t = FCases(ci, p, m, br) in
        zip {norm=neutr m.norm; term=t} s
    | Zfix(fx,par)::s ->
        zip fx (par @ append_stack [|m|] s)
    | Zshift(n)::s ->
        zip (lift_fconstr n m) s
    | Zupdate(rf)::s ->
        zip (update rf (m.norm,m.term)) s

let fapp_stack (m,stk) = zip m stk

(*********************************************************************)

(* The assertions in the functions below are granted because they are
   called only when m is a constructor, a cofix
   (strip_update_shift_app), a fix (get_nth_arg) or an abstraction
   (strip_update_shift, through get_arg). *)

(* optimised for the case where there are no shifts... *)
let strip_update_shift_app head stk =
  assert (match head.norm with Red -> false | _ -> true);
  let rec strip_rec rstk h depth = function
    | Zshift(k) as e :: s ->
        strip_rec (e::rstk) (lift_fconstr k h) (depth+k) s
    | (Zapp args :: s) ->
        strip_rec (Zapp args :: rstk)
          {norm=h.norm;term=FApp(h,args)} depth s
    | Zupdate(m)::s ->
        strip_rec rstk (update m (h.norm,h.term)) depth s
    | stk -> (depth,List.rev rstk, stk) in
  strip_rec [] head 0 stk


let get_nth_arg head n stk =
  assert (match head.norm with Red -> false | _ -> true);
  let rec strip_rec rstk h n = function
    | Zshift(k) as e :: s ->
        strip_rec (e::rstk) (lift_fconstr k h) n s
    | Zapp args::s' ->
        let q = Array.length args in
        if n >= q
        then
          strip_rec (Zapp args::rstk) {norm=h.norm;term=FApp(h,args)} (n-q) s'
        else
          let bef = Array.sub args 0 n in
          let aft = Array.sub args (n+1) (q-n-1) in
          let stk' =
            List.rev (if Int.equal n 0 then rstk else (Zapp bef :: rstk)) in
          (Some (stk', args.(n)), append_stack aft s')
    | Zupdate(m)::s ->
        strip_rec rstk (update m (h.norm,h.term)) n s
    | s -> (None, List.rev rstk @ s) in
  strip_rec [] head n stk

(* Beta reduction: look for an applied argument in the stack.
   Since the encountered update marks are removed, h must be a whnf *)
let rec get_args n tys f e stk =
  match stk with
      Zupdate r :: s ->
        let _hd = update r (Cstr,FLambda(n,tys,f,e)) in
        get_args n tys f e s
    | Zshift k :: s ->
        get_args n tys f (subs_shft (k,e)) s
    | Zapp l :: s ->
        let na = Array.length l in
        if n == na then (Inl (subs_cons(l,e)),s)
        else if n < na then (* more arguments *)
          let args = Array.sub l 0 n in
          let eargs = Array.sub l n (na-n) in
          (Inl (subs_cons(args,e)), Zapp eargs :: s)
        else (* more lambdas *)
          let etys = List.skipn na tys in
          get_args (n-na) etys f (subs_cons(l,e)) s
    | _ -> (Inr {norm=Cstr;term=FLambda(n,tys,f,e)}, stk)

(* Eta expansion: add a reference to implicit surrounding lambda at end of stack *)
let rec eta_expand_stack = function
  | (Zapp _ | Zfix _ | Zcase _ | Zshift _ | Zupdate _ as e) :: s ->
      e :: eta_expand_stack s
  | [] ->
      [Zshift 1; Zapp [|{norm=Norm; term= FRel 1}|]]

(* Iota reduction: extract the arguments to be passed to the Case
   branches *)
let rec reloc_rargs_rec depth stk =
  match stk with
      Zapp args :: s ->
        Zapp (lift_fconstr_vect depth args) :: reloc_rargs_rec depth s
    | Zshift(k)::s -> if Int.equal k depth then s else reloc_rargs_rec (depth-k) s
    | _ -> stk

let reloc_rargs depth stk =
  if Int.equal depth 0 then stk else reloc_rargs_rec depth stk

let rec drop_parameters depth n argstk =
  match argstk with
      Zapp args::s ->
        let q = Array.length args in
        if n > q then drop_parameters depth (n-q) s
        else if Int.equal n q then reloc_rargs depth s
        else
          let aft = Array.sub args n (q-n) in
          reloc_rargs depth (append_stack aft s)
    | Zshift(k)::s -> drop_parameters (depth-k) n s
    | [] -> (* we know that n < stack_args_size(argstk) (if well-typed term) *)
	if Int.equal n 0 then []
	else anomaly
	  (Pp.str "ill-typed term: found a match on a partially applied constructor")
    | _ -> assert false
	(* strip_update_shift_app only produces Zapp and Zshift items *)

(* Iota reduction: expansion of a fixpoint.
 * Given a fixpoint and a substitution, returns the corresponding
 * fixpoint body, and the substitution in which it should be
 * evaluated: its first variables are the fixpoint bodies
 *
 * FCLOS(fix Fi {F0 := T0 .. Fn-1 := Tn-1}, S)
 *    -> (S. FCLOS(F0,S) . ... . FCLOS(Fn-1,S), Ti)
 *)
(* does not deal with FLIFT *)
let contract_fix_vect fix =
  let (thisbody, make_body, env, nfix) =
    match fix with
      | FFix (((reci,i),(_,_,bds as rdcl)),env) ->
          (bds.(i),
	   (fun j -> { norm = Cstr; term = FFix (((reci,j),rdcl),env) }),
	   env, Array.length bds)
      | FCoFix ((i,(_,_,bds as rdcl)),env) ->
          (bds.(i),
	   (fun j -> { norm = Cstr; term = FCoFix ((j,rdcl),env) }),
	   env, Array.length bds)
      | _ -> assert false
  in
  (subs_cons(Array.init nfix make_body, env), thisbody)


(*********************************************************************)
(* A machine that inspects the head of a term until it finds an
   atom or a subterm that may produce a redex (abstraction,
   constructor, cofix, letin, constant), or a neutral term (product,
   inductive) *)
let rec knh m stk =
  match m.term with
    | FLIFT(k,a) -> knh a (zshift k stk)
    | FCLOS(t,e) -> knht e t (zupdate m stk)
    | FLOCKED -> assert false
    | FApp(a,b) -> knh a (append_stack b (zupdate m stk))
    | FCases(ci,p,t,br) -> knh t (Zcase(ci,p,br)::zupdate m stk)
    | FFix(((ri,n),(_,_,_)),_) ->
        (match get_nth_arg m ri.(n) stk with
             (Some(pars,arg),stk') -> knh arg (Zfix(m,pars)::stk')
           | (None, stk') -> (m,stk'))
    | FCast(t,_,_) -> knh t stk
(* cases where knh stops *)
    | (FFlex _|FLetIn _|FConstruct _|FEvar _|
       FCoFix _|FLambda _|FRel _|FAtom _|FInd _|FProd _) ->
        (m, stk)

(* The same for pure terms *)
and knht e t stk =
  match kind_of_term t with
    | App(a,b) ->
        knht e a (append_stack (mk_clos_vect e b) stk)
    | Case(ci,p,t,br) ->
        knht e t (Zcase(ci, mk_clos e p, mk_clos_vect e br)::stk)
    | Fix _ -> knh (mk_clos2 e t) stk
    | Cast(a,_,_) -> knht e a stk
    | Rel n -> knh (clos_rel e n) stk
    | (Lambda _|Prod _|Construct _|CoFix _|Ind _|
       LetIn _|Const _|Var _|Evar _|Meta _|Sort _) ->
        (mk_clos2 e t, stk)


(************************************************************************)

(* Computes a weak head normal form from the result of knh. *)
let rec knr info m stk =
  match m.term with
  | FLambda(n,tys,f,e) when red_set info.i_flags fBETA ->
      (match get_args n tys f e stk with
          Inl e', s -> knit info e' f s
        | Inr lam, s -> (lam,s))
  | FFlex(ConstKey (kn,_ as c)) when red_set info.i_flags (fCONST kn) ->
      (match ref_value_cache info (ConstKey c) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FFlex(VarKey id) when red_set info.i_flags (fVAR id) ->
      (match ref_value_cache info (VarKey id) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FFlex(RelKey k) when red_set info.i_flags fDELTA ->
      (match ref_value_cache info (RelKey k) with
          Some v -> kni info v stk
        | None -> (set_norm m; (m,stk)))
  | FConstruct((ind,c),u) when red_set info.i_flags fIOTA ->
      (match strip_update_shift_app m stk with
          (depth, args, Zcase(ci,_,br)::s) ->
            assert (ci.ci_npar>=0);
            let rargs = drop_parameters depth ci.ci_npar args in
            kni info br.(c-1) (rargs@s)
        | (_, cargs, Zfix(fx,par)::s) ->
            let rarg = fapp_stack(m,cargs) in
            let stk' = par @ append_stack [|rarg|] s in
            let (fxe,fxbd) = contract_fix_vect fx.term in
            knit info fxe fxbd stk'
        | (_,args,s) -> (m,args@s))
  | FCoFix _ when red_set info.i_flags fIOTA ->
      (match strip_update_shift_app m stk with
          (_, args, ((Zcase _::_) as stk')) ->
            let (fxe,fxbd) = contract_fix_vect m.term in
            knit info fxe fxbd (args@stk')
        | (_,args,s) -> (m,args@s))
  | FLetIn (_,v,_,bd,e) when red_set info.i_flags fZETA ->
      knit info (subs_cons([|v|],e)) bd stk
  | FEvar(ev,env) ->
      (match evar_value info ev with
          Some c -> knit info env c stk
        | None -> (m,stk))
  | _ -> (m,stk)

(* Computes the weak head normal form of a term *)
and kni info m stk =
  let (hm,s) = knh m stk in
  knr info hm s
and knit info e t stk =
  let (ht,s) = knht e t stk in
  knr info ht s

let kh info v stk = fapp_stack(kni info v stk)

(************************************************************************)

let rec zip_term zfun m stk =
  match stk with
    | [] -> m
    | Zapp args :: s ->
        zip_term zfun (mkApp(m, Array.map zfun args)) s
    | Zcase(ci,p,br)::s ->
        let t = mkCase(ci, zfun p, m, Array.map zfun br) in
        zip_term zfun t s
    | Zfix(fx,par)::s ->
        let h = mkApp(zip_term zfun (zfun fx) par,[|m|]) in
        zip_term zfun h s
    | Zshift(n)::s ->
        zip_term zfun (lift n m) s
    | Zupdate(rf)::s ->
        zip_term zfun m s

(* Computes the strong normal form of a term.
   1- Calls kni
   2- tries to rebuild the term. If a closure still has to be computed,
      calls itself recursively. *)
let rec kl info m =
  if is_val m then (incr prune; term_of_fconstr m)
  else
    let (nm,s) = kni info m [] in
    let _ = fapp_stack(nm,s) in (* to unlock Zupdates! *)
    zip_term (kl info) (norm_head info nm) s

(* no redex: go up for atoms and already normalized terms, go down
   otherwise. *)
and norm_head info m =
  if is_val m then (incr prune; term_of_fconstr m) else
    match m.term with
      | FLambda(n,tys,f,e) ->
          let (e',rvtys) =
            List.fold_left (fun (e,ctxt) (na,ty) ->
              (subs_lift e, (na,kl info (mk_clos e ty))::ctxt))
              (e,[]) tys in
          let bd = kl info (mk_clos e' f) in
          List.fold_left (fun b (na,ty) -> mkLambda(na,ty,b)) bd rvtys
      | FLetIn(na,a,b,f,e) ->
          let c = mk_clos (subs_lift e) f in
          mkLetIn(na, kl info a, kl info b, kl info c)
      | FProd(na,dom,rng) ->
          mkProd(na, kl info dom, kl info rng)
      | FCoFix((n,(na,tys,bds)),e) ->
          let ftys = Array.map (mk_clos e) tys in
          let fbds =
            Array.map (mk_clos (subs_liftn (Array.length na) e)) bds in
          mkCoFix(n,(na, Array.map (kl info) ftys, Array.map (kl info) fbds))
      | FFix((n,(na,tys,bds)),e) ->
          let ftys = Array.map (mk_clos e) tys in
          let fbds =
            Array.map (mk_clos (subs_liftn (Array.length na) e)) bds in
          mkFix(n,(na, Array.map (kl info) ftys, Array.map (kl info) fbds))
      | FEvar((i,args),env) ->
          mkEvar(i, Array.map (fun a -> kl info (mk_clos env a)) args)
      | t -> term_of_fconstr m

(* Initialization and then normalization *)

(* weak reduction *)
let whd_val info v =
  with_stats (lazy (term_of_fconstr (kh info v [])))

(* strong reduction *)
let norm_val info v =
  with_stats (lazy (kl info v))

let inject = mk_clos (subs_id 0)

let whd_stack infos m stk =
  let k = kni infos m stk in
  let _ = fapp_stack k in (* to unlock Zupdates! *)
  k

(* cache of constants: the body is computed only when needed. *)
type clos_infos = fconstr infos

let create_clos_infos ?(evars=fun _ -> None) flgs env =
  create (fun _ -> inject) flgs env evars

let unfold_reference = ref_value_cache


==> anc/HoTT/coq-HoTT/kernel/closure.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Environ
open Esubst

(** Flags for profiling reductions. *)
val stats : bool ref
val share : bool ref

val with_stats: 'a Lazy.t -> 'a

(** {6 ... } *)
(** Delta implies all consts (both global (= by
  [kernel_name]) and local (= by [Rel] or [Var])), all evars, and letin's.
  Rem: reduction of a Rel/Var bound to a term is Delta, but reduction of
  a LetIn expression is Letin reduction *)



val all_opaque      : transparent_state
val all_transparent : transparent_state

val is_transparent_variable : transparent_state -> variable -> bool
val is_transparent_constant : transparent_state -> constant -> bool

(** Sets of reduction kinds. *)
module type RedFlagsSig = sig
  type reds
  type red_kind

  (** {7 The different kinds of reduction } *)

  val fBETA : red_kind
  val fDELTA : red_kind
  val fETA : red_kind
  (** This flag is never used by the kernel reduction but pretyping does *)
  val fIOTA : red_kind
  val fZETA : red_kind
  val fCONST : constant -> red_kind
  val fVAR : Id.t -> red_kind

  (** No reduction at all *)
  val no_red : reds

  (** Adds a reduction kind to a set *)
  val red_add : reds -> red_kind -> reds

  (** Removes a reduction kind to a set *)
  val red_sub : reds -> red_kind -> reds

  (** Adds a reduction kind to a set *)
  val red_add_transparent : reds -> transparent_state -> reds

  (** Build a reduction set from scratch = iter [red_add] on [no_red] *)
  val mkflags : red_kind list -> reds

  (** Tests if a reduction kind is set *)
  val red_set : reds -> red_kind -> bool

end

module RedFlags : RedFlagsSig
open RedFlags

val beta               : reds
val betaiota           : reds
val betadeltaiota      : reds
val betaiotazeta       : reds
val betadeltaiotanolet : reds

val unfold_side_red : reds
val unfold_red : evaluable_global_reference -> reds

(***********************************************************************)
type table_key = constant puniverses tableKey

type 'a infos
val ref_value_cache: 'a infos -> table_key -> 'a option
val info_flags: 'a infos -> reds
val create: ('a infos -> constr -> 'a) -> reds -> env ->
  (existential -> constr option) -> 'a infos
val evar_value : 'a infos -> existential -> constr option

(***********************************************************************
  s Lazy reduction. *)

(** [fconstr] is the type of frozen constr *)

type fconstr

(** [fconstr] can be accessed by using the function [fterm_of] and by
   matching on type [fterm] *)

type fterm =
  | FRel of int
  | FAtom of constr (** Metas and Sorts *)
  | FCast of fconstr * cast_kind * fconstr
  | FFlex of table_key
  | FInd of inductive puniverses
  | FConstruct of constructor puniverses
  | FApp of fconstr * fconstr array
  | FFix of fixpoint * fconstr subs
  | FCoFix of cofixpoint * fconstr subs
  | FCases of case_info * fconstr * fconstr * fconstr array
  | FLambda of int * (Name.t * constr) list * constr * fconstr subs
  | FProd of Name.t * fconstr * fconstr
  | FLetIn of Name.t * fconstr * fconstr * constr * fconstr subs
  | FEvar of existential * fconstr subs
  | FLIFT of int * fconstr
  | FCLOS of constr * fconstr subs
  | FLOCKED

(***********************************************************************
  s A [stack] is a context of arguments, arguments are pushed by
   [append_stack] one array at a time but popped with [decomp_stack]
   one by one *)

type stack_member =
  | Zapp of fconstr array
  | Zcase of case_info * fconstr * fconstr array
  | Zfix of fconstr * stack
  | Zshift of int
  | Zupdate of fconstr

and stack = stack_member list

val empty_stack : stack
val append_stack : fconstr array -> stack -> stack

val decomp_stack : stack -> (fconstr * stack) option
val array_of_stack : stack -> fconstr array
val stack_assign : stack -> int -> fconstr -> stack
val stack_args_size : stack -> int
val stack_tail : int -> stack -> stack
val stack_nth : stack -> int -> fconstr
val zip_term : (fconstr -> constr) -> constr -> stack -> constr
val eta_expand_stack : stack -> stack

(** To lazy reduce a constr, create a [clos_infos] with
   [create_clos_infos], inject the term to reduce with [inject]; then use
   a reduction function *)

val inject : constr -> fconstr

(** mk_atom: prevents a term from being evaluated *)
val mk_atom : constr -> fconstr

val fterm_of : fconstr -> fterm
val term_of_fconstr : fconstr -> constr
val destFLambda :
  (fconstr subs -> constr -> fconstr) -> fconstr -> Name.t * fconstr * fconstr

(** Global and local constant cache *)
type clos_infos
val create_clos_infos :
  ?evars:(existential->constr option) -> reds -> env -> clos_infos

(** Reduction function *)

(** [norm_val] is for strong normalization *)
val norm_val : clos_infos -> fconstr -> constr

(** [whd_val] is for weak head normalization *)
val whd_val : clos_infos -> fconstr -> constr

(** [whd_stack] performs weak head normalization in a given stack. It
   stops whenever a reduction is blocked. *)
val whd_stack :
  clos_infos -> fconstr -> stack -> fconstr * stack

(** Conversion auxiliary functions to do step by step normalisation *)

(** [unfold_reference] unfolds references in a [fconstr] *)
val unfold_reference : clos_infos -> table_key -> fconstr option

val eq_table_key : table_key -> table_key -> bool

(***********************************************************************
  i This is for lazy debug *)

val lift_fconstr      : int -> fconstr -> fconstr
val lift_fconstr_vect : int -> fconstr array -> fconstr array

val mk_clos      : fconstr subs -> constr -> fconstr
val mk_clos_vect : fconstr subs -> constr array -> fconstr array
val mk_clos_deep :
  (fconstr subs -> constr -> fconstr) ->
   fconstr subs -> constr -> fconstr

val kni: clos_infos -> fconstr -> stack -> fconstr * stack
val knr: clos_infos -> fconstr -> stack -> fconstr * stack
val kl : clos_infos -> fconstr -> constr

val to_constr : (lift -> fconstr -> constr) -> lift -> fconstr -> constr
val optimise_closure : fconstr subs -> constr -> fconstr subs * constr

(** End of cbn debug section i*)


==> anc/HoTT/coq-HoTT/kernel/conv_oracle.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras as part of the rewriting of the conversion
   algorithm, Nov 2001 *)

open Names

(* Priority for the expansion of constant in the conversion test.
 * Higher levels means that the expansion is less prioritary.
 * (And Expand stands for -oo, and Opaque +oo.)
 * The default value is [Level 100].
 *)
type level = Expand | Level of int | Opaque
let default = Level 0
let transparent = default
let is_transparent = function
| Level 0 -> true
| _ -> false

type oracle = level Id.Map.t * level Cmap.t

let var_opacity = ref Id.Map.empty
let cst_opacity = ref Cmap.empty

let get_strategy = function
  | VarKey id ->
      (try Id.Map.find id !var_opacity
      with Not_found -> default)
  | ConstKey c ->
      (try Cmap.find c !cst_opacity
      with Not_found -> default)
  | RelKey _ -> Expand

let set_strategy k l =
  match k with
  | VarKey id ->
      var_opacity :=
      if l=default then Id.Map.remove id !var_opacity
      else Id.Map.add id l !var_opacity
  | ConstKey c ->
      cst_opacity :=
      if l=default then Cmap.remove c !cst_opacity
      else Cmap.add c l !cst_opacity
  | RelKey _ -> Errors.error "set_strategy: RelKey"

let get_transp_state () =
  (Id.Map.fold
    (fun id l ts -> if  l=Opaque then Id.Pred.remove id ts else ts)
    !var_opacity Id.Pred.full,
   Cmap.fold
    (fun c l ts -> if  l=Opaque then Cpred.remove c ts else ts)
    !cst_opacity Cpred.full)

(* Unfold the first constant only if it is "more transparent" than the
   second one. In case of tie, expand the second one. *)
let oracle_order l2r k1 k2 =
  match get_strategy k1, get_strategy k2 with
    | Expand, _ -> true
    | Level n1, Opaque -> true
    | Level n1, Level n2 -> n1 < n2
    | _ -> l2r (* use recommended default *)

(* summary operations *)
let init() = (cst_opacity := Cmap.empty; var_opacity := Id.Map.empty)
let freeze () = (!var_opacity, !cst_opacity)
let unfreeze (vo,co) = (cst_opacity := co; var_opacity := vo)


==> anc/HoTT/coq-HoTT/kernel/conv_oracle.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names

(** Order on section paths for unfolding.
   If [oracle_order kn1 kn2] is true, then unfold kn1 first.
   Note: the oracle does not introduce incompleteness, it only
   tries to postpone unfolding of "opaque" constants. *)
val oracle_order : bool -> constant tableKey -> constant tableKey -> bool

(** Priority for the expansion of constant in the conversion test.
 * Higher levels means that the expansion is less prioritary.
 * (And Expand stands for -oo, and Opaque +oo.)
 * The default value (transparent constants) is [Level 0].
 *)
type level = Expand | Level of int | Opaque
val transparent : level

(** Check whether a level is transparent *)
val is_transparent : level -> bool

val get_strategy : constant tableKey -> level

(** Sets the level of a constant.
 * Level of RelKey constant cannot be set. *)
val set_strategy : constant tableKey -> level -> unit

val get_transp_state : unit -> transparent_state

(****************************
   Summary operations *)
type oracle
val init     : unit -> unit
val freeze   : unit -> oracle
val unfreeze : oracle -> unit


==> anc/HoTT/coq-HoTT/kernel/cooking.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jean-Christophe Filliâtre out of V6.3 file constants.ml
   as part of the rebuilding of Coq around a purely functional
   abstract type-checker, Nov 1999 *)

(* This module implements kernel-level discharching of local
   declarations over global constants and inductive types *)

open Errors
open Util
open Names
open Term
open Sign
open Declarations
open Environ
open Univ

(*s Cooking the constants. *)

type work_list = (Instance.t * Id.t array) Cmap.t * 
  (Instance.t * Id.t array) Mindmap.t

let pop_dirpath p = match DirPath.repr p with
  | [] -> anomaly ~label:"dirpath_prefix" (Pp.str "empty dirpath")
  | _::l -> DirPath.make l

let pop_mind kn =
  let (mp,dir,l) = Names.repr_mind kn in
  Names.make_mind mp (pop_dirpath dir) l

let pop_con con =
  let (mp,dir,l) = Names.repr_con con in
  Names.make_con mp (pop_dirpath dir) l

type my_global_reference =
  | ConstRef of constant
  | IndRef of inductive
  | ConstructRef of constructor

let instantiate_my_gr gr u =
  match gr with
  | ConstRef c -> mkConstU (c, u)
  | IndRef i -> mkIndU (i, u)
  | ConstructRef c -> mkConstructU (c, u)

let cache = (Hashtbl.create 13 : 
	     (my_global_reference, my_global_reference * (Instance.t * constr array)) Hashtbl.t)

let clear_cooking_sharing () = Hashtbl.clear cache

let share r (cstl,knl) =
  try Hashtbl.find cache r
  with Not_found ->
  let f,(u,l) =
    match r with
    | IndRef (kn,i) ->
	IndRef (pop_mind kn,i), Mindmap.find kn knl
    | ConstructRef ((kn,i),j) ->
	ConstructRef ((pop_mind kn,i),j), Mindmap.find kn knl
    | ConstRef cst ->
	ConstRef (pop_con cst), Cmap.find cst cstl in
  let c = (f, (u, Array.map mkVar l)) in
  Hashtbl.add cache r c;
  (* has raised Not_found if not in work_list *)
  c

let share_univs r u cache =
  let r', (u', args) = share r cache in
    mkApp (instantiate_my_gr r' (Instance.append u' u), args)

let update_case_info ci modlist =
  try
    let ind, n =
      match share (IndRef ci.ci_ind) modlist with
      | (IndRef f,(u,l)) -> (f, Array.length l)
      | _ -> assert false in
    { ci with ci_ind = ind; ci_npar = ci.ci_npar + n }
  with Not_found ->
    ci

let empty_modlist = (Cmap.empty, Mindmap.empty)

let is_empty_modlist (cm, mm) =
  Cmap.is_empty cm && Mindmap.is_empty mm

let expmod_constr modlist c =
  let rec substrec c =
    match kind_of_term c with
      | Case (ci,p,t,br) ->
	  map_constr substrec (mkCase (update_case_info ci modlist,p,t,br))

      | Ind (ind,u) ->
	  (try
	    share_univs (IndRef ind) u modlist
	   with
	    | Not_found -> map_constr substrec c)

      | Construct (cstr,u) ->
	  (try
	     share_univs (ConstructRef cstr) u modlist
	   with
	    | Not_found -> map_constr substrec c)

      | Const (cst,u) ->
	  (try
	    share_univs (ConstRef cst) u modlist
	   with
	    | Not_found -> map_constr substrec c)

  | _ -> map_constr substrec c

  in
  if is_empty_modlist modlist then c
  else substrec c

let abstract_constant_type =
   List.fold_left (fun c d -> mkNamedProd_wo_LetIn d c)

let abstract_constant_body =
  List.fold_left (fun c d -> mkNamedLambda_or_LetIn d c)

type recipe = {
  d_from : constant_body;
  d_abstract : named_context Univ.in_universe_context;
  d_modlist : work_list }

type inline = bool

type result =
  constant_def * constant_type * bool * Univ.universe_context * inline
    * Sign.section_context option

let on_body f = function
  | Undef inl -> Undef inl
  | Def cs -> Def (Lazyconstr.from_val (f (Lazyconstr.force cs)))
  | OpaqueDef lc ->
    OpaqueDef (Lazyconstr.opaque_from_val (f (Lazyconstr.force_opaque lc)))

let constr_of_def = function
  | Undef _ -> assert false
  | Def cs -> Lazyconstr.force cs
  | OpaqueDef lc -> Lazyconstr.force_opaque lc

let cook_constant env r =
  let cb = r.d_from in
  let to_abstract, abs_ctx = r.d_abstract in
  let hyps = Sign.map_named_context (expmod_constr r.d_modlist) to_abstract in
  let body = on_body
    (fun c -> abstract_constant_body (expmod_constr r.d_modlist c) hyps)
    cb.const_body
  in
  let const_hyps =
    Sign.fold_named_context (fun (h,_,_) hyps ->
      List.filter (fun (id,_,_) -> not (Id.equal id h)) hyps)
      hyps ~init:cb.const_hyps in
  let typ = 
    abstract_constant_type (expmod_constr r.d_modlist cb.const_type) hyps 
  in
  let univs = Context.union abs_ctx cb.const_universes in
  (body, typ, cb.const_polymorphic, univs, cb.const_inline_code, 
   Some const_hyps)


==> anc/HoTT/coq-HoTT/kernel/cooking.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Environ
open Univ

(** {6 Cooking the constants. } *)

type work_list = (Instance.t * Id.t array) Cmap.t * 
  (Instance.t * Id.t array) Mindmap.t

type recipe = {
  d_from : constant_body;
  d_abstract : Sign.named_context in_universe_context;
  d_modlist : work_list }

type inline = bool

type result =
  constant_def * constant_type * bool * universe_context * inline
    * Sign.section_context option

val cook_constant : env -> recipe -> result

(** {6 Utility functions used in module [Discharge]. } *)

val expmod_constr : work_list -> constr -> constr

val clear_cooking_sharing : unit -> unit





==> anc/HoTT/coq-HoTT/kernel/csymtable.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras for Benjamin Grégoire as part of the
   bytecode-based reduction machine, Oct 2004 *)
(* Bug fix #1419 by Jean-Marc Notin, Mar 2007 *)

(* This file manages the table of global symbols for the bytecode machine *)

open Names
open Term
open Vm
open Cemitcodes
open Cbytecodes
open Declarations
open Pre_env
open Cbytegen


external tcode_of_code : emitcodes -> int -> tcode = "coq_tcode_of_code"
external eval_tcode : tcode -> values array -> values = "coq_eval_tcode"

(*******************)
(* Linkage du code *)
(*******************)

(* Table des globaux *)

(* [global_data] contient les valeurs des constantes globales
   (axiomes,definitions), les annotations des switch et les structured
   constant *)
external global_data : unit -> values array = "get_coq_global_data"

(* [realloc_global_data n] augmente de n la taille de [global_data] *)
external realloc_global_data : int -> unit = "realloc_coq_global_data"

let check_global_data n =
  if n >= Array.length (global_data()) then realloc_global_data n

let num_global = ref 0

let set_global v =
  let n = !num_global in
  check_global_data n;
  (global_data()).(n) <- v;
  incr num_global;
  n

(* table pour les structured_constant et les annotations des switchs *)

let str_cst_tbl = Hashtbl.create 31
    (* (structured_constant * int) Hashtbl.t*)

let annot_tbl = Hashtbl.create 31
    (* (annot_switch * int) Hashtbl.t  *)

(*************************************************************)
(*** Mise a jour des valeurs des variables et des constantes *)
(*************************************************************)

exception NotEvaluated

let key rk =
  match !rk with
  | Some k -> (*Pp.msgnl (str"found at: "++int k);*)  k
  | _ -> raise NotEvaluated

(************************)
(* traduction des patch *)

(* slot_for_*, calcul la valeur de l'objet, la place
   dans la table global, rend sa position dans la table *)

let slot_for_str_cst key =
  try Hashtbl.find str_cst_tbl key
  with Not_found ->
    let n = set_global (val_of_str_const key) in
    Hashtbl.add str_cst_tbl key n;
    n

let slot_for_annot key =
  try Hashtbl.find annot_tbl key
  with Not_found ->
    let n =  set_global (val_of_annot_switch key) in
    Hashtbl.add annot_tbl key n;
    n

let rec slot_for_getglobal env kn =
  let (cb,rk) = lookup_constant_key kn env in
  try key rk
  with NotEvaluated ->
(*    Pp.msgnl(str"not yet evaluated");*)
    let pos =
      match Cemitcodes.force cb.const_body_code with
      | BCdefined(code,pl,fv) ->
	let v = eval_to_patch env (code,pl,fv) in
	set_global v
    | BCallias kn' -> slot_for_getglobal env kn'
    | BCconstant -> set_global (val_of_constant kn) in
(*Pp.msgnl(str"value stored at: "++int pos);*)
    rk := Some pos;
    pos

and slot_for_fv env fv =
  match fv with
  | FVnamed id ->
      let nv = Pre_env.lookup_named_val id env in
      begin
	match !nv with
	| VKvalue (v,_) -> v
	| VKnone ->
	    let (_, b, _) = Sign.lookup_named id env.env_named_context in
	    let v,d =
	      match b with
		| None -> (val_of_named id, Id.Set.empty)
		| Some c -> (val_of_constr env c, Environ.global_vars_set (Environ.env_of_pre_env env) c)
	    in
	      nv := VKvalue (v,d); v
      end
  | FVrel i ->
      let rv = Pre_env.lookup_rel_val i env in
      begin
	match !rv with
	| VKvalue (v, _) -> v
	| VKnone ->
	    let (_, b, _) = lookup_rel i env.env_rel_context in
	    let (v, d) =
	      match b with
		| None -> (val_of_rel (nb_rel env - i), Id.Set.empty)
		| Some c -> let renv =  env_of_rel i env in
			      (val_of_constr renv c, Environ.global_vars_set (Environ.env_of_pre_env renv) c)
	    in
	      rv := VKvalue (v,d); v
      end

and eval_to_patch env (buff,pl,fv) =
  (* copy code *before* patching because of nested evaluations:
     the code we are patching might be called (and thus "concurrently" patched)
     and results in wrong results. Side-effects... *)
  let buff = Cemitcodes.copy buff in
  let patch = function
    | Reloc_annot a, pos -> patch_int buff pos (slot_for_annot a)
    | Reloc_const sc, pos -> patch_int buff pos (slot_for_str_cst sc)
    | Reloc_getglobal kn, pos ->
(*      Pp.msgnl (str"patching global: "++str(debug_string_of_con kn));*)
	patch_int buff pos (slot_for_getglobal env kn);
(*      Pp.msgnl (str"patch done: "++str(debug_string_of_con kn))*)
  in
  List.iter patch pl;
  let vm_env = Array.map (slot_for_fv env) fv in
  let tc = tcode_of_code buff (length buff) in
(*Pp.msgnl (str"execute code");*)
  eval_tcode tc vm_env

and val_of_constr env c =
  let (_,fun_code,_ as ccfv) =
    try compile env c
    with reraise ->
      let reraise = Errors.push reraise in
      let () = print_string "can not compile \n" in
      let () = Format.print_flush () in
      raise reraise
  in
  eval_to_patch env (to_memory ccfv)

let set_transparent_const kn = () (* !?! *)
let set_opaque_const kn = () (* !?! *)




==> anc/HoTT/coq-HoTT/kernel/csymtable.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* $Id$ *)

open Names
open Term
open Pre_env

val val_of_constr : env -> constr -> values

val set_opaque_const      : constant -> unit
val set_transparent_const : constant -> unit


==> anc/HoTT/coq-HoTT/kernel/declarations.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term

(** This module defines the internal representation of global
   declarations. This includes global constants/axioms, mutual
   inductive definitions, modules and module types *)

type engagement = ImpredicativeSet

(** {6 Representation of constants (Definition/Axiom) } *)

type constant_type = types

(** Inlining level of parameters at functor applications.
    None means no inlining *)

type inline = int option

(** A constant can have no body (axiom/parameter), or a
    transparent body, or an opaque one *)

type constant_def =
  | Undef of inline
  | Def of Lazyconstr.constr_substituted
  | OpaqueDef of Lazyconstr.lazy_constr

type native_name =
  | Linked of string
  | LinkedLazy of string
  | LinkedInteractive of string
  | NotLinked

type constant_body = {
    const_hyps : Sign.section_context; (** New: younger hyp at top *)
    const_body : constant_def;
    const_type : constant_type;
    const_body_code : Cemitcodes.to_patch_substituted;
    const_polymorphic : bool; (** Is it polymorphic or not *)
    const_universes : Univ.universe_context;
    const_native_name : native_name ref;
    const_inline_code : bool }

(** {6 Representation of mutual inductive types in the kernel } *)

type recarg =
  | Norec
  | Mrec of inductive
  | Imbr of inductive

type wf_paths = recarg Rtree.t

(**
{v
   Inductive I1 (params) : U1 := c11 : T11 | ... | c1p1 : T1p1
   ...
   with      In (params) : Un := cn1 : Tn1 | ... | cnpn : Tnpn
v}
*)

type inductive_arity = {
  mind_user_arity : types;
  mind_sort : sorts;
}

type one_inductive_body = {
(** {8 Primitive datas } *)

    mind_typename : Id.t; (** Name of the type: [Ii] *)

    mind_arity_ctxt : rel_context; (** Arity context of [Ii] with parameters: [forall params, Ui] *)

    mind_arity : inductive_arity; (** Arity sort and original user arity *)

    mind_consnames : Id.t array; (** Names of the constructors: [cij] *)

    mind_user_lc : types array;
 (** Types of the constructors with parameters:  [forall params, Tij],
     where the Ik are replaced by de Bruijn index in the
     context I1:forall params, U1 ..  In:forall params, Un *)

(** {8 Derived datas } *)

    mind_nrealargs : int; (** Number of expected real arguments of the type (no let, no params) *)

    mind_nrealargs_ctxt : int; (** Length of realargs context (with let, no params) *)

    mind_kelim : sorts_family list; (** List of allowed elimination sorts *)

    mind_nf_lc : types array; (** Head normalized constructor types so that their conclusion is atomic *)

    mind_consnrealdecls : int array;
 (** Length of the signature of the constructors (with let, w/o params)
    (not used in the kernel) *)

    mind_recargs : wf_paths; (** Signature of recursive arguments in the constructors *)

(** {8 Datas for bytecode compilation } *)

    mind_nb_constant : int; (** number of constant constructor *)

    mind_nb_args : int; (** number of no constant constructor *)

    mind_reloc_tbl :  Cbytecodes.reloc_table;
  }

type mutual_inductive_body = {

    mind_packets : one_inductive_body array;  (** The component of the mutual inductive block *)

    mind_record : bool;  (** Whether the inductive type has been declared as a record *)

    mind_finite : bool;  (** Whether the type is inductive or coinductive *)

    mind_ntypes : int;  (** Number of types in the block *)

    mind_hyps : Sign.section_context;  (** Section hypotheses on which the block depends *)

    mind_nparams : int;  (** Number of expected parameters *)

    mind_nparams_rec : int;  (** Number of recursively uniform (i.e. ordinary) parameters *)

    mind_params_ctxt : rel_context;  (** The context of parameters (includes let-in declaration) *)

    mind_polymorphic : bool; (** Is it polymorphic or not *)

    mind_private : bool option ref; (** allow pattern-matching Some true ok, Some false blocked *)

    mind_universes : Univ.universe_context; (** Local universe variables and constraints *)

(** {8 Data for native compilation } *)

    mind_native_name : native_name ref; (** status of the code (linked or not, and where) *)

  }

(** {6 Modules: signature component specifications, module types, and
  module declarations } *)

type structure_field_body =
  | SFBconst of constant_body
  | SFBmind of mutual_inductive_body
  | SFBmodule of module_body
  | SFBmodtype of module_type_body

(** NB: we may encounter now (at most) twice the same label in
    a [structure_body], once for a module ([SFBmodule] or [SFBmodtype])
    and once for an object ([SFBconst] or [SFBmind]) *)

and structure_body = (Label.t * structure_field_body) list

and struct_expr_body =
  | SEBident of module_path
  | SEBfunctor of MBId.t * module_type_body * struct_expr_body
  | SEBapply of struct_expr_body * struct_expr_body * Univ.constraints
  | SEBstruct of structure_body
  | SEBwith of struct_expr_body * with_declaration_body

and with_declaration_body =
    With_module_body of Id.t list * module_path
  | With_definition_body of  Id.t list * constant_body

and module_body =
    {  (** absolute path of the module *)
      mod_mp : module_path;
      (** Implementation *)
      mod_expr : struct_expr_body option;
      (** Signature *)
      mod_type : struct_expr_body;
      (** algebraic structure expression is kept
	 if it's relevant for extraction  *)
      mod_type_alg : struct_expr_body option;
      (** set of all constraint in the module  *)
      mod_constraints : Univ.constraints;
      (** quotiented set of equivalent constant and inductive name  *)
      mod_delta : Mod_subst.delta_resolver;
      mod_retroknowledge : Retroknowledge.action list}

and module_type_body =
    {
      (** Path of the module type *)
      typ_mp : module_path;
      typ_expr : struct_expr_body;
      (** algebraic structure expression is kept
	 if it's relevant for extraction  *)
      typ_expr_alg : struct_expr_body option ;
      typ_constraints : Univ.constraints;
      (** quotiented set of equivalent constant and inductive name  *)
      typ_delta : Mod_subst.delta_resolver}


==> anc/HoTT/coq-HoTT/kernel/declareops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Declarations
open Mod_subst
open Lazyconstr
open Util

(** Operations concernings types in [Declarations] :
    [constant_body], [mutual_inductive_body], [module_body] ... *)

(** Constants *)

let body_of_constant cb = match cb.const_body with
  | Undef _ -> None
  | Def c -> Some (Lazyconstr.force c)
  | OpaqueDef lc -> Some (Lazyconstr.force_opaque lc)

let constant_has_body cb = match cb.const_body with
  | Undef _ -> false
  | Def _ | OpaqueDef _ -> true

let is_opaque cb = match cb.const_body with
  | OpaqueDef _ -> true
  | Undef _ | Def _ -> false

(** Constant substitutions *)

let subst_rel_declaration sub (id,copt,t as x) =
  let copt' = Option.smartmap (subst_mps sub) copt in
  let t' = subst_mps sub t in
  if copt == copt' & t == t' then x else (id,copt',t')

let subst_rel_context sub = List.smartmap (subst_rel_declaration sub)

(* TODO: these substitution functions could avoid duplicating things
   when the substitution have preserved all the fields *)

let subst_const_type sub arity =
  if is_empty_subst sub then arity
  else subst_mps sub arity

let subst_const_def sub = function
  | Undef inl -> Undef inl
  | Def c -> Def (subst_constr_subst sub c)
  | OpaqueDef lc -> OpaqueDef (subst_lazy_constr sub lc)

let subst_const_body sub cb = {
  const_hyps = (match cb.const_hyps with [] -> [] | _ -> assert false);
  const_body = subst_const_def sub cb.const_body;
  const_type = subst_const_type sub cb.const_type;
  const_body_code = Cemitcodes.subst_to_patch_subst sub cb.const_body_code;
  const_polymorphic = cb.const_polymorphic;
  const_universes = cb.const_universes;
  const_native_name = ref NotLinked;
  const_inline_code = cb.const_inline_code }

(** Hash-consing of constants *)

let hcons_rel_decl ((n,oc,t) as d) =
  let n' = Names.Name.hcons n
  and oc' = Option.smartmap Term.hcons_constr oc
  and t' = Term.hcons_types t
  in if n' == n && oc' == oc && t' == t then d else (n',oc',t')

let hcons_rel_context l = List.smartmap hcons_rel_decl l

let hcons_const_type t = Term.hcons_constr t

let hcons_const_def = function
  | Undef inl -> Undef inl
  | Def cs -> Def (from_val (Term.hcons_constr (Lazyconstr.force cs)))
  | OpaqueDef lc -> OpaqueDef (Lazyconstr.hcons_lazy_constr lc)

let hcons_const_body cb =
  { cb with
    const_body = hcons_const_def cb.const_body;
    const_type = hcons_const_type cb.const_type;
    const_universes = Univ.hcons_universe_context cb.const_universes }

(** Inductive types *)

let eq_recarg r1 r2 = match r1, r2 with
| Norec, Norec -> true
| Mrec i1, Mrec i2 -> Names.eq_ind i1 i2
| Imbr i1, Imbr i2 -> Names.eq_ind i1 i2
| _ -> false

let subst_recarg sub r = match r with
  | Norec -> r
  | Mrec (kn,i) -> let kn' = subst_mind sub kn in
      if kn==kn' then r else Mrec (kn',i)
  | Imbr (kn,i) -> let kn' = subst_mind sub kn in
      if kn==kn' then r else Imbr (kn',i)

let mk_norec = Rtree.mk_node Norec [||]

let mk_paths r recargs =
  Rtree.mk_node r
    (Array.map (fun l -> Rtree.mk_node Norec (Array.of_list l)) recargs)

let dest_recarg p = fst (Rtree.dest_node p)

(* dest_subterms returns the sizes of each argument of each constructor of
   an inductive object of size [p]. This should never be done for Norec,
   because the number of sons does not correspond to the number of
   constructors.
 *)
let dest_subterms p =
  let (ra,cstrs) = Rtree.dest_node p in
  assert (match ra with Norec -> false | _ -> true);
  Array.map (fun t -> Array.to_list (snd (Rtree.dest_node t))) cstrs

let recarg_length p j =
  let (_,cstrs) = Rtree.dest_node p in
  Array.length (snd (Rtree.dest_node cstrs.(j-1)))

let subst_wf_paths sub p = Rtree.smartmap (subst_recarg sub) p

(** Substitution of inductive declarations *)

let subst_indarity sub s =
  { mind_user_arity = subst_mps sub s.mind_user_arity;
    mind_sort = s.mind_sort;
  }

let subst_mind_packet sub mbp =
  { mind_consnames = mbp.mind_consnames;
    mind_consnrealdecls = mbp.mind_consnrealdecls;
    mind_typename = mbp.mind_typename;
    mind_nf_lc = Array.smartmap (subst_mps sub) mbp.mind_nf_lc;
    mind_arity_ctxt = subst_rel_context sub mbp.mind_arity_ctxt;
    mind_arity = subst_indarity sub mbp.mind_arity;
    mind_user_lc = Array.smartmap (subst_mps sub) mbp.mind_user_lc;
    mind_nrealargs = mbp.mind_nrealargs;
    mind_nrealargs_ctxt = mbp.mind_nrealargs_ctxt;
    mind_kelim = mbp.mind_kelim;
    mind_recargs = subst_wf_paths sub mbp.mind_recargs (*wf_paths*);
    mind_nb_constant = mbp.mind_nb_constant;
    mind_nb_args = mbp.mind_nb_args;
    mind_reloc_tbl = mbp.mind_reloc_tbl }

let subst_mind sub mib =
  { mind_record = mib.mind_record ;
    mind_finite = mib.mind_finite ;
    mind_ntypes = mib.mind_ntypes ;
    mind_hyps = (match mib.mind_hyps with [] -> [] | _ -> assert false);
    mind_nparams = mib.mind_nparams;
    mind_nparams_rec = mib.mind_nparams_rec;
    mind_params_ctxt =
      Sign.map_rel_context (subst_mps sub) mib.mind_params_ctxt;
    mind_packets = Array.smartmap (subst_mind_packet sub) mib.mind_packets ;
    mind_polymorphic = mib.mind_polymorphic;
    mind_private = mib.mind_private;
    mind_universes = mib.mind_universes;
    mind_native_name = ref NotLinked }

(** Hash-consing of inductive declarations *)

let hcons_indarity a =
  { mind_user_arity = Term.hcons_constr a.mind_user_arity;
    mind_sort = Term.hcons_sorts a.mind_sort }

let hcons_mind_packet oib =
 { oib with
   mind_typename = Names.Id.hcons oib.mind_typename;
   mind_arity_ctxt = hcons_rel_context oib.mind_arity_ctxt;
   mind_arity = hcons_indarity oib.mind_arity;
   mind_consnames = Array.smartmap Names.Id.hcons oib.mind_consnames;
   mind_user_lc = Array.smartmap Term.hcons_types oib.mind_user_lc;
   mind_nf_lc = Array.smartmap Term.hcons_types oib.mind_nf_lc }

let hcons_mind mib =
  { mib with
    mind_packets = Array.smartmap hcons_mind_packet mib.mind_packets;
    mind_params_ctxt = hcons_rel_context mib.mind_params_ctxt;
    mind_universes = Univ.hcons_universe_context mib.mind_universes }


==> anc/HoTT/coq-HoTT/kernel/declareops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Declarations
open Mod_subst

(** Operations concerning types in [Declarations] :
    [constant_body], [mutual_inductive_body], [module_body] ... *)

(** {6 Constants} *)

val subst_const_def : substitution -> constant_def -> constant_def
val subst_const_body : substitution -> constant_body -> constant_body

(** Is there a actual body in const_body ? *)

val constant_has_body : constant_body -> bool

(** Accessing const_body, forcing access to opaque proof term if needed.
    Only use this function if you know what you're doing. *)

val body_of_constant : constant_body -> Term.constr option

val is_opaque : constant_body -> bool


(** {6 Inductive types} *)

val eq_recarg : recarg -> recarg -> bool

val subst_recarg : substitution -> recarg -> recarg

val mk_norec : wf_paths
val mk_paths : recarg -> wf_paths list array -> wf_paths
val dest_recarg : wf_paths -> recarg
val dest_subterms : wf_paths -> wf_paths list array
val recarg_length : wf_paths -> int -> int

val subst_wf_paths : substitution -> wf_paths -> wf_paths

val subst_mind : substitution -> mutual_inductive_body -> mutual_inductive_body


(** {6 Hash-consing} *)

(** Here, strictly speaking, we don't perform true hash-consing
    of the structure, but simply hash-cons all inner constr
    and other known elements *)

val hcons_const_body : constant_body -> constant_body
val hcons_mind : mutual_inductive_body -> mutual_inductive_body


==> anc/HoTT/coq-HoTT/kernel/doc.tex <==

\newpage
\section*{The Coq kernel}

\ocwsection \label{kernel}
This chapter describes the \Coq\ kernel, which is a type checker for the \CCI.
The modules of the kernel are organized as follows.

\bigskip
\begin{center}\epsfig{file=kernel.dep.ps,width=\linewidth}\end{center}



==> anc/HoTT/coq-HoTT/kernel/entries.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term

(** This module defines the entry types for global declarations. This
   information is entered in the environments. This includes global
   constants/axioms, mutual inductive definitions, modules and module
   types *)


(** {6 Local entries } *)

type local_entry =
  | LocalDef of constr
  | LocalAssum of constr


(** {6 Declaration of inductive types. } *)

(** Assume the following definition in concrete syntax:
{v Inductive I1 (x1:X1) ... (xn:Xn) : A1 := c11 : T11 | ... | c1n1 : T1n1
...
with      Ip (x1:X1) ... (xn:Xn) : Ap := cp1 : Tp1 | ... | cpnp : Tpnp. v}

then, in i{^ th} block, [mind_entry_params] is [xn:Xn;...;x1:X1];
[mind_entry_arity] is [Ai], defined in context [x1:X1;...;xn:Xn];
[mind_entry_lc] is [Ti1;...;Tini], defined in context [[A'1;...;A'p;x1:X1;...;xn:Xn]] where [A'i] is [Ai] generalized over [[x1:X1;...;xn:Xn]].
*)

type one_inductive_entry = {
  mind_entry_typename : Id.t;
  mind_entry_arity : constr;
  mind_entry_consnames : Id.t list;
  mind_entry_lc : constr list }

type mutual_inductive_entry = {
  mind_entry_record : bool;
  mind_entry_finite : bool;
  mind_entry_params : (Id.t * local_entry) list;
  mind_entry_inds : one_inductive_entry list;
  mind_entry_polymorphic : bool;
  mind_entry_private : bool option; (* Some true = private Some false = local *)
  mind_entry_universes : Univ.universe_context }

(** {6 Constants (Definition/Axiom) } *)

type definition_entry = {
  const_entry_body   : constr;
  const_entry_secctx : Sign.section_context option;
  const_entry_type   : types option;
  const_entry_polymorphic : bool;
  const_entry_universes : Univ.universe_context;
  const_entry_opaque : bool;
  const_entry_inline_code : bool }

type inline = int option (* inlining level, None for no inlining *)

type parameter_entry = 
    Sign.section_context option * bool * types Univ.in_universe_context * inline 

type constant_entry =
  | DefinitionEntry of definition_entry
  | ParameterEntry of parameter_entry

(** {6 Modules } *)

type module_struct_entry =
    MSEident of module_path
  | MSEfunctor of MBId.t * module_struct_entry * module_struct_entry
  | MSEwith of module_struct_entry * with_declaration
  | MSEapply of module_struct_entry * module_struct_entry

and with_declaration =
    With_Module of Id.t list * module_path
  | With_Definition of Id.t list * constr

and module_entry =
    { mod_entry_type : module_struct_entry option;
      mod_entry_expr : module_struct_entry option}


==> anc/HoTT/coq-HoTT/kernel/environ.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Author: Jean-Christophe Filliâtre as part of the rebuilding of Coq
   around a purely functional abstract type-checker, Aug 1999 *)
(* Cleaning and lightening of the kernel by Bruno Barras, Nov 2001 *)
(* Flag for predicativity of Set by Hugo Herbelin in Oct 2003 *)
(* Support for virtual machine by Benjamin Grégoire in Oct 2004 *)
(* Support for retroknowledge by Arnaud Spiwack in May 2007 *)
(* Support for assumption dependencies by Arnaud Spiwack in May 2007 *)

(* Miscellaneous maintenance by Bruno Barras, Hugo Herbelin, Jean-Marc
   Notin, Matthieu Sozeau *)

(* This file defines the type of environments on which the
   type-checker works, together with simple related functions *)

open Errors
open Util
open Names
open Sign
open Univ
open Term
open Declarations
open Pre_env

(* The type of environments. *)

type named_context_val = Pre_env.named_context_val

type env = Pre_env.env

let pre_env env = env
let env_of_pre_env env = env

let empty_named_context_val = empty_named_context_val

let empty_env = empty_env

let engagement env = env.env_stratification.env_engagement

let is_impredicative_set env = 
  match engagement env with
  | Some ImpredicativeSet -> true
  | _ -> false

let universes env = env.env_stratification.env_universes
let named_context env = env.env_named_context
let named_context_val env = env.env_named_context,env.env_named_vals
let rel_context env = env.env_rel_context

let empty_context env =
  match env.env_rel_context, env.env_named_context with
  | [], [] -> true
  | _ -> false

(* Rel context *)
let lookup_rel n env =
  lookup_rel n env.env_rel_context

let evaluable_rel n env =
  match lookup_rel n env with
  | (_,Some _,_) -> true
  | _ -> false

let nb_rel env = env.env_nb_rel

let push_rel = push_rel

let push_rel_context ctxt x = Sign.fold_rel_context push_rel ctxt ~init:x

let push_rec_types (lna,typarray,_) env =
  let ctxt = Array.map2_i (fun i na t -> (na, None, lift i t)) lna typarray in
  Array.fold_left (fun e assum -> push_rel assum e) env ctxt

let fold_rel_context f env ~init =
  let rec fold_right env =
    match env.env_rel_context with
    | [] -> init
    | rd::rc ->
	let env =
	  { env with
	    env_rel_context = rc;
	    env_rel_val = List.tl env.env_rel_val;
	    env_nb_rel = env.env_nb_rel - 1 } in
	f env rd (fold_right env)
  in fold_right env

(* Named context *)

let named_context_of_val = fst
let named_vals_of_val = snd

(* [map_named_val f ctxt] apply [f] to the body and the type of
   each declarations.
   *** /!\ ***   [f t] should be convertible with t *)
let map_named_val f (ctxt,ctxtv) =
  let ctxt =
    List.map (fun (id,body,typ) -> (id, Option.map f body, f typ)) ctxt in
  (ctxt,ctxtv)

let empty_named_context = empty_named_context

let push_named = push_named
let push_named_context = List.fold_right push_named
let push_named_context_val = push_named_context_val

let val_of_named_context ctxt =
  List.fold_right push_named_context_val ctxt empty_named_context_val


let lookup_named id env = Sign.lookup_named id env.env_named_context
let lookup_named_val id (ctxt,_) = Sign.lookup_named id ctxt

let eq_named_context_val c1 c2 =
   c1 == c2 || named_context_equal (named_context_of_val c1) (named_context_of_val c2)

(* A local const is evaluable if it is defined  *)

let named_type id env =
  let (_,_,t) = lookup_named id env in t

let named_body id env =
  let (_,b,_) = lookup_named id env in b

let evaluable_named id env =
  match named_body id env with
  | Some _      -> true
  | _          -> false

let reset_with_named_context (ctxt,ctxtv) env =
  { env with
    env_named_context = ctxt;
    env_named_vals = ctxtv;
    env_rel_context = empty_rel_context;
    env_rel_val = [];
    env_nb_rel = 0 }

let reset_context = reset_with_named_context empty_named_context_val

let fold_named_context f env ~init =
  let rec fold_right env =
    match env.env_named_context with
    | [] -> init
    | d::ctxt ->
	let env =
	  reset_with_named_context (ctxt,List.tl env.env_named_vals) env in
	f env d (fold_right env)
  in fold_right env

let fold_named_context_reverse f ~init env =
  Sign.fold_named_context_reverse f ~init:init (named_context env)


(* Universe constraints *)

let add_constraints c env =
  if Constraint.is_empty c then
    env
  else
    let s = env.env_stratification in
    { env with env_stratification =
      { s with env_universes = merge_constraints c s.env_universes } }

let set_engagement c env = (* Unsafe *)
  { env with env_stratification =
    { env.env_stratification with env_engagement = Some c } }

let push_constraints_to_env (_,univs) env =
  add_constraints univs env

let push_context ctx env = add_constraints (Context.constraints ctx) env
let push_context_set ctx env = add_constraints (ContextSet.constraints ctx) env

(* Global constants *)

let lookup_constant = lookup_constant

let add_constant kn cs env =
  let new_constants =
    Cmap_env.add kn (cs,ref None) env.env_globals.env_constants in
  let new_globals =
    { env.env_globals with
	env_constants = new_constants } in
  { env with env_globals = new_globals }

(* constant_type gives the type of a constant *)
let constant_type env (kn,u) =
  let cb = lookup_constant kn env in
    if cb.const_polymorphic then
      let subst = make_universe_subst u cb.const_universes in
	(subst_univs_constr subst cb.const_type, 
	 instantiate_univ_context subst cb.const_universes)
    else cb.const_type, Constraint.empty

let constant_type_in_ctx env kn =
  let cb = lookup_constant kn env in
    cb.const_type, cb.const_universes

let constant_context env kn =
  let cb = lookup_constant kn env in
    if cb.const_polymorphic then cb.const_universes
    else Context.empty

type const_evaluation_result = NoBody | Opaque

exception NotEvaluableConst of const_evaluation_result

let constant_value env (kn,u) =
  let cb = lookup_constant kn env in
  match cb.const_body with
    | Def l_body -> 
      if cb.const_polymorphic then
	let subst = make_universe_subst u cb.const_universes in
	  (subst_univs_constr subst (Lazyconstr.force l_body),
	   instantiate_univ_context subst cb.const_universes)
      else Lazyconstr.force l_body, Constraint.empty
    | OpaqueDef _ -> raise (NotEvaluableConst Opaque)
    | Undef _ -> raise (NotEvaluableConst NoBody)

let constant_opt_value env cst =
  try Some (constant_value env cst)
  with NotEvaluableConst _ -> None

let constant_value_and_type env (kn, u) =
  let cb = lookup_constant kn env in
    if cb.const_polymorphic then
      let subst = make_universe_subst u cb.const_universes in
      let cst = instantiate_univ_context subst cb.const_universes in
      let b' = match cb.const_body with
	| Def l_body -> Some (subst_univs_constr subst (Lazyconstr.force l_body))
	| OpaqueDef _ -> None
	| Undef _ -> None
      in b', subst_univs_constr subst cb.const_type, cst
    else 
      let b' = match cb.const_body with
	| Def l_body -> Some (Lazyconstr.force l_body)
	| OpaqueDef _ -> None
	| Undef _ -> None
      in b', cb.const_type, Constraint.empty

(* These functions should be called under the invariant that [env] 
   already contains the constraints corresponding to the constant 
   application. *)

(* constant_type gives the type of a constant *)
let constant_type_in env (kn,u) =
  let cb = lookup_constant kn env in
    if cb.const_polymorphic then
      let subst = make_universe_subst u cb.const_universes in
	subst_univs_constr subst cb.const_type
    else cb.const_type

let constant_value_in env (kn,u) =
  let cb = lookup_constant kn env in
  match cb.const_body with
    | Def l_body -> 
      if cb.const_polymorphic then
	let subst = make_universe_subst u cb.const_universes in
	  subst_univs_constr subst (Lazyconstr.force l_body)
      else Lazyconstr.force l_body
    | OpaqueDef _ -> raise (NotEvaluableConst Opaque)
    | Undef _ -> raise (NotEvaluableConst NoBody)

let constant_opt_value_in env cst =
  try Some (constant_value_in env cst)
  with NotEvaluableConst _ -> None

(* A global const is evaluable if it is defined and not opaque *)
let evaluable_constant kn env =
  let cb = lookup_constant kn env in
    match cb.const_body with
    | Def _ -> true
    | OpaqueDef _ -> false
    | Undef _ -> false

(* Mutual Inductives *)
let lookup_mind = lookup_mind
  
let add_mind kn mib env =
  let new_inds = Mindmap_env.add kn mib env.env_globals.env_inductives in
  let new_globals =
    { env.env_globals with
	env_inductives = new_inds } in
  { env with env_globals = new_globals }

(* Lookup of section variables *)
let lookup_constant_variables c env =
  let cmap = lookup_constant c env in
  Sign.vars_of_named_context cmap.const_hyps

let lookup_inductive_variables (kn,i) env =
  let mis = lookup_mind kn env in
  Sign.vars_of_named_context mis.mind_hyps

let lookup_constructor_variables (ind,_) env =
  lookup_inductive_variables ind env

(* Returns the list of global variables in a term *)

let vars_of_global env constr =
  match kind_of_term constr with
      Var id -> [id]
    | Const (kn,_) -> lookup_constant_variables kn env
    | Ind (ind,_) -> lookup_inductive_variables ind env
    | Construct (cstr,_) -> lookup_constructor_variables cstr env
    | _ -> raise Not_found

let global_vars_set env constr =
  let rec filtrec acc c =
    let acc =
      match kind_of_term c with
      | Var _ | Const _ | Ind _ | Construct _ ->
	  List.fold_right Id.Set.add (vars_of_global env c) acc
      | _ ->
	  acc in
    fold_constr filtrec acc c
  in
    filtrec Id.Set.empty constr


(* [keep_hyps env ids] keeps the part of the section context of [env] which
   contains the variables of the set [ids], and recursively the variables
   contained in the types of the needed variables. *)

let keep_hyps env needed =
  let really_needed =
    Sign.fold_named_context_reverse
      (fun need (id,copt,t) ->
        if Id.Set.mem id need then
          let globc =
	    match copt with
	      | None -> Id.Set.empty
	      | Some c -> global_vars_set env c in
	  Id.Set.union
            (global_vars_set env t)
	    (Id.Set.union globc need)
        else need)
      ~init:needed
      (named_context env) in
  Sign.fold_named_context
    (fun (id,_,_ as d) nsign ->
      if Id.Set.mem id really_needed then add_named_decl d nsign
      else nsign)
    (named_context env)
    ~init:empty_named_context

(* Modules *)

let add_modtype ln mtb env =
  let new_modtypes = MPmap.add ln mtb env.env_globals.env_modtypes in
  let new_globals =
    { env.env_globals with
	env_modtypes = new_modtypes } in
  { env with env_globals = new_globals }

let shallow_add_module mp mb env =
  let new_mods = MPmap.add mp mb env.env_globals.env_modules in
  let new_globals =
    { env.env_globals with
	env_modules = new_mods } in
  { env with env_globals = new_globals }

let lookup_module mp env =
    MPmap.find mp env.env_globals.env_modules


let lookup_modtype mp env = 
  MPmap.find mp env.env_globals.env_modtypes

(*s Judgments. *)

type unsafe_judgment = {
  uj_val : constr;
  uj_type : types }

let make_judge v tj =
  { uj_val = v;
    uj_type = tj }

let j_val j = j.uj_val
let j_type j = j.uj_type

type unsafe_type_judgment = {
  utj_val : constr;
  utj_type : sorts }

(*s Compilation of global declaration *)

let compile_constant_body = Cbytegen.compile_constant_body

exception Hyp_not_found

let apply_to_hyp (ctxt,vals) id f =
  let rec aux rtail ctxt vals =
    match ctxt, vals with
    | (idc,c,ct as d)::ctxt, v::vals ->
	if Id.equal idc id then
	  (f ctxt d rtail)::ctxt, v::vals
	else
	  let ctxt',vals' = aux (d::rtail) ctxt vals in
	  d::ctxt', v::vals'
    | [],[] -> raise Hyp_not_found
    | _, _ -> assert false
  in aux [] ctxt vals

let apply_to_hyp_and_dependent_on (ctxt,vals) id f g =
  let rec aux ctxt vals =
    match ctxt,vals with
    | (idc,c,ct as d)::ctxt, v::vals ->
	if Id.equal idc id then
	  let sign = ctxt,vals in
	  push_named_context_val (f d sign) sign
	else
	  let (ctxt,vals as sign) = aux ctxt vals in
	  push_named_context_val (g d sign) sign
    | [],[] -> raise Hyp_not_found
    | _,_ -> assert false
  in aux ctxt vals

let insert_after_hyp (ctxt,vals) id d check =
  let rec aux ctxt vals =
    match  ctxt, vals with
    | (idc,c,ct)::ctxt', v::vals' ->
	if Id.equal idc id then begin
	  check ctxt;
	  push_named_context_val d (ctxt,vals)
	end else
	  let ctxt,vals = aux ctxt vals in
	  d::ctxt, v::vals
    | [],[] -> raise Hyp_not_found
    | _, _ -> assert false
  in aux ctxt vals


(* To be used in Logic.clear_hyps *)
let remove_hyps ids check_context check_value (ctxt, vals) =
  List.fold_right2 (fun (id,_,_ as d) (id',v) (ctxt,vals) ->
      if List.mem id ids then
	(ctxt,vals)
      else
	let nd = check_context d in
	let nv = check_value v in
	  (nd::ctxt,(id',nv)::vals))
		     ctxt vals ([],[])





(*spiwack: the following functions assemble the pieces of the retroknowledge
   note that the "consistent" register function is available in the module
   Safetyping, Environ only synchronizes the proactive and the reactive parts*)

open Retroknowledge

(* lifting of the "get" functions works also for "mem"*)
let retroknowledge f env =
  f env.retroknowledge

let registered env field =
    retroknowledge mem env field

(* spiwack: this unregistration function is not in operation yet. It should
            not be used *)
(* this unregistration function assumes that no "constr" can hold two different
   places in the retroknowledge. There is no reason why it shouldn't be true,
   but in case someone needs it, remember to add special branches to the
   unregister function *)
let unregister env field =
  match field with
    | KInt31 (_,Int31Type) ->
	(*there is only one matching kind due to the fact that Environ.env
          is abstract, and that the only function which add elements to the
          retroknowledge is Environ.register which enforces this shape *)
	(match retroknowledge find env field with
	   | Ind (i31t,u) -> let i31c = Construct ((i31t, 1),u) in
	     {env with retroknowledge =
		 remove (retroknowledge clear_info env i31c) field}
	   | _ -> assert false)
    |_ -> {env with retroknowledge =
	   try
	     remove (retroknowledge clear_info env
                       (retroknowledge find env field)) field
	   with Not_found ->
	     retroknowledge remove env field}



(* the Environ.register function syncrhonizes the proactive and reactive
   retroknowledge. *)
let register =

  (* subfunction used for static decompilation of int31 (after a vm_compute,
     see pretyping/vnorm.ml for more information) *)
  let constr_of_int31 =
    let nth_digit_plus_one i n = (* calculates the nth (starting with 0)
                                    digit of i and adds 1 to it
                                    (nth_digit_plus_one 1 3 = 2) *)
      if Int.equal (i land (1 lsl n)) 0 then
        1
      else
        2
    in
      fun ind -> fun digit_ind -> fun tag ->
	let array_of_int i =
	  Array.init 31 (fun n -> mkConstruct
			   (digit_ind, nth_digit_plus_one i (30-n)))
	in
	  mkApp(mkConstruct(ind, 1), array_of_int tag)
  in

  (* subfunction which adds the information bound to the constructor of
     the int31 type to the reactive retroknowledge *)
  let add_int31c retroknowledge c =
    let rk = add_vm_constant_static_info retroknowledge c
                                         Cbytegen.compile_structured_int31
    in
    add_vm_constant_dynamic_info rk c Cbytegen.dynamic_int31_compilation
  in

  (* subfunction which adds the compiling information of an
     int31 operation which has a specific vm instruction (associates
     it to the name of the coq definition in the reactive retroknowledge) *)
  let add_int31_op retroknowledge v n op kn =
    add_vm_compiling_info retroknowledge v (Cbytegen.op_compilation n op kn)
  in

fun env field value ->
  (* subfunction which shortens the (very often use) registration of binary
     operators to the reactive retroknowledge. *)
  let add_int31_binop_from_const op =
    match value with
      | Const (kn,_) ->  retroknowledge add_int31_op env value 2
	                               op kn
      | _ -> anomaly ~label:"Environ.register" (Pp.str "should be a constant")
  in
  let add_int31_unop_from_const op =
    match value with
      | Const (kn,_) ->  retroknowledge add_int31_op env value 1
	                               op kn
      | _ -> anomaly ~label:"Environ.register" (Pp.str "should be a constant")
  in
  (* subfunction which completes the function constr_of_int31 above
     by performing the actual retroknowledge operations *)
  let add_int31_decompilation_from_type rk =
    (* invariant : the type of bits is registered, otherwise the function
       would raise Not_found. The invariant is enforced in safe_typing.ml *)
    match field with
      | KInt31 (grp, Int31Type) ->
	  (match Retroknowledge.find rk (KInt31 (grp,Int31Bits)) with
	    | Ind (i31bit_type,u) ->
		(match value with
		  | Ind (i31t,u) ->
		      Retroknowledge.add_vm_decompile_constant_info rk
		               value (constr_of_int31 i31t i31bit_type)
		  | _ -> anomaly ~label:"Environ.register" (Pp.str "should be an inductive type"))
	    | _ -> anomaly ~label:"Environ.register" (Pp.str "Int31Bits should be an inductive type"))
      | _ -> anomaly ~label:"Environ.register" (Pp.str "add_int31_decompilation_from_type called with an abnormal field")
  in
  {env with retroknowledge =
  let retroknowledge_with_reactive_info =
  match field with
    | KInt31 (_, Int31Type) ->
        let i31c = match value with
                     | Ind (i31t,u) -> (Construct ((i31t, 1),u))
		     | _ -> anomaly ~label:"Environ.register" (Pp.str "should be an inductive type")
	in
	add_int31_decompilation_from_type
	  (add_vm_before_match_info
	     (retroknowledge add_int31c env i31c)
	     value Cbytegen.int31_escape_before_match)
    | KInt31 (_, Int31Plus) -> add_int31_binop_from_const Cbytecodes.Kaddint31
    | KInt31 (_, Int31PlusC) -> add_int31_binop_from_const Cbytecodes.Kaddcint31
    | KInt31 (_, Int31PlusCarryC) -> add_int31_binop_from_const Cbytecodes.Kaddcarrycint31
    | KInt31 (_, Int31Minus) -> add_int31_binop_from_const Cbytecodes.Ksubint31
    | KInt31 (_, Int31MinusC) -> add_int31_binop_from_const Cbytecodes.Ksubcint31
    | KInt31 (_, Int31MinusCarryC) -> add_int31_binop_from_const
	                                           Cbytecodes.Ksubcarrycint31
    | KInt31 (_, Int31Times) -> add_int31_binop_from_const Cbytecodes.Kmulint31
    | KInt31 (_, Int31TimesC) -> add_int31_binop_from_const Cbytecodes.Kmulcint31
    | KInt31 (_, Int31Div21) -> (* this is a ternary operation *)
                                (match value with
				 | Const (kn,u) ->
				     retroknowledge add_int31_op env value 3
	                               Cbytecodes.Kdiv21int31 kn
				 | _ -> anomaly ~label:"Environ.register" (Pp.str "should be a constant"))
    | KInt31 (_, Int31Div) -> add_int31_binop_from_const Cbytecodes.Kdivint31
    | KInt31 (_, Int31AddMulDiv) -> (* this is a ternary operation *)
                                (match value with
				 | Const (kn,u) ->
				     retroknowledge add_int31_op env value 3
	                               Cbytecodes.Kaddmuldivint31 kn
				 | _ -> anomaly ~label:"Environ.register" (Pp.str "should be a constant"))
    | KInt31 (_, Int31Compare) -> add_int31_binop_from_const Cbytecodes.Kcompareint31
    | KInt31 (_, Int31Head0) -> add_int31_unop_from_const Cbytecodes.Khead0int31
    | KInt31 (_, Int31Tail0) -> add_int31_unop_from_const Cbytecodes.Ktail0int31
    | KInt31 (_, Int31Lor) -> add_int31_binop_from_const Cbytecodes.Klorint31
    | KInt31 (_, Int31Land) -> add_int31_binop_from_const Cbytecodes.Klandint31
    | KInt31 (_, Int31Lxor) -> add_int31_binop_from_const Cbytecodes.Klxorint31
    | _ -> env.retroknowledge
  in
  Retroknowledge.add_field retroknowledge_with_reactive_info field value
  }


==> anc/HoTT/coq-HoTT/kernel/environ.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Sign
open Univ

(** Unsafe environments. We define here a datatype for environments.
   Since typing is not yet defined, it is not possible to check the
   informations added in environments, and that is why we speak here
   of ``unsafe'' environments. *)

(** Environments have the following components:
   - a context for de Bruijn variables
   - a context for de Bruijn variables vm values
   - a context for section variables and goal assumptions
   - a context for section variables and goal assumptions vm values
   - a context for global constants and axioms
   - a context for inductive definitions
   - a set of universe constraints
   - a flag telling if Set is, can be, or cannot be set impredicative *)




type env
val pre_env : env -> Pre_env.env
val env_of_pre_env : Pre_env.env -> env

type named_context_val
val eq_named_context_val : named_context_val -> named_context_val -> bool

val empty_env : env

val universes     : env -> Univ.universes
val rel_context   : env -> rel_context
val named_context : env -> named_context
val named_context_val : env -> named_context_val


val engagement    : env -> engagement option
val is_impredicative_set : env -> bool

(** is the local context empty *)
val empty_context : env -> bool

(** {5 Context of de Bruijn variables ([rel_context]) } *)

val nb_rel           : env -> int
val push_rel         : rel_declaration -> env -> env
val push_rel_context :     rel_context -> env -> env
val push_rec_types   : rec_declaration -> env -> env

(** Looks up in the context of local vars referred by indice ([rel_context]) 
   raises [Not_found] if the index points out of the context *)
val lookup_rel    : int -> env -> rel_declaration
val evaluable_rel : int -> env -> bool

(** {6 Recurrence on [rel_context] } *)

val fold_rel_context :
  (env -> rel_declaration -> 'a -> 'a) -> env -> init:'a -> 'a

(** {5 Context of variables (section variables and goal assumptions) } *)

val named_context_of_val : named_context_val -> named_context
val named_vals_of_val : named_context_val -> Pre_env.named_vals
val val_of_named_context : named_context -> named_context_val
val empty_named_context_val : named_context_val


(** [map_named_val f ctxt] apply [f] to the body and the type of
   each declarations.
   *** /!\ ***   [f t] should be convertible with t *)
val map_named_val :
   (constr -> constr) -> named_context_val -> named_context_val

val push_named : named_declaration -> env -> env
val push_named_context : named_context -> env -> env
val push_named_context_val  :
    named_declaration -> named_context_val -> named_context_val



(** Looks up in the context of local vars referred by names ([named_context]) 
   raises [Not_found] if the Id.t is not found *)

val lookup_named     : variable -> env -> named_declaration
val lookup_named_val : variable -> named_context_val -> named_declaration
val evaluable_named  : variable -> env -> bool
val named_type : variable -> env -> types
val named_body : variable -> env -> constr option

(** {6 Recurrence on [named_context]: older declarations processed first } *)

val fold_named_context :
  (env -> named_declaration -> 'a -> 'a) -> env -> init:'a -> 'a

(** Recurrence on [named_context] starting from younger decl *)
val fold_named_context_reverse :
  ('a -> named_declaration -> 'a) -> init:'a -> env -> 'a

(** This forgets named and rel contexts *)
val reset_context : env -> env

(** This forgets rel context and sets a new named context *)
val reset_with_named_context : named_context_val -> env -> env

(** {5 Global constants }
  {6 Add entries to global environment } *)

val add_constant : constant -> constant_body -> env -> env

(** Looks up in the context of global constant names 
   raises [Not_found] if the required path is not found *)
val lookup_constant    : constant -> env -> constant_body
val evaluable_constant : constant -> env -> bool

(** {6 ... } *)
(** [constant_value env c] raises [NotEvaluableConst Opaque] if
   [c] is opaque and [NotEvaluableConst NoBody] if it has no
   body and [Not_found] if it does not exist in [env] *)

type const_evaluation_result = NoBody | Opaque
exception NotEvaluableConst of const_evaluation_result

val constant_value : env -> constant puniverses -> constr constrained
val constant_type : env -> constant puniverses -> types constrained
val constant_type_in_ctx : env -> constant -> types Univ.in_universe_context

val constant_opt_value : env -> constant puniverses -> (constr * Univ.constraints) option
val constant_value_and_type : env -> constant puniverses -> 
  types option * constr * Univ.constraints
(** The universe context associated to the constant, empty if not 
    polymorphic *)
val constant_context : env -> constant -> Univ.universe_context

(* These functions should be called under the invariant that [env] 
   already contains the constraints corresponding to the constant 
   application. *)
val constant_value_in : env -> constant puniverses -> constr
val constant_type_in : env -> constant puniverses -> types
val constant_opt_value_in : env -> constant puniverses -> constr option


(** {5 Inductive types } *)

val add_mind : mutual_inductive -> mutual_inductive_body -> env -> env

(** Looks up in the context of global inductive names 
   raises [Not_found] if the required path is not found *)
val lookup_mind : mutual_inductive -> env -> mutual_inductive_body

(** {5 Modules } *)

val add_modtype : module_path -> module_type_body -> env -> env

(** [shallow_add_module] does not add module components *)
val shallow_add_module : module_path -> module_body -> env -> env

val lookup_module : module_path -> env -> module_body
val lookup_modtype : module_path -> env -> module_type_body

(** {5 Universe constraints } *)

val add_constraints : Univ.constraints -> env -> env
val push_context : Univ.universe_context -> env -> env
val push_context_set : Univ.universe_context_set -> env -> env
val push_constraints_to_env : 'a Univ.constrained -> env -> env

val set_engagement : engagement -> env -> env

(** {6 Sets of referred section variables }
   [global_vars_set env c] returns the list of [id]'s occurring either
   directly as [Var id] in [c] or indirectly as a section variable
   dependent in a global reference occurring in [c] *)

val global_vars_set : env -> constr -> Id.Set.t

(** the constr must be a global reference *)
val vars_of_global : env -> constr -> Id.t list

val keep_hyps : env -> Id.Set.t -> section_context

(** {5 Unsafe judgments. }
    We introduce here the pre-type of judgments, which is
  actually only a datatype to store a term with its type and the type of its
  type. *)

type unsafe_judgment = {
  uj_val  : constr;
  uj_type : types }

val make_judge : constr -> types -> unsafe_judgment
val j_val  : unsafe_judgment -> constr
val j_type : unsafe_judgment -> types

type unsafe_type_judgment = {
  utj_val  : constr;
  utj_type : sorts }


(** {6 Compilation of global declaration } *)

val compile_constant_body : env -> constant_def -> Cemitcodes.body_code

exception Hyp_not_found

(** [apply_to_hyp sign id f] split [sign] into [tail::(id,_,_)::head] and
   return [tail::(f head (id,_,_) (rev tail))::head].
   the value associated to id should not change *)
val apply_to_hyp : named_context_val -> variable ->
  (named_context -> named_declaration -> named_context -> named_declaration) ->
    named_context_val

(** [apply_to_hyp_and_dependent_on sign id f g] split [sign] into
   [tail::(id,_,_)::head] and
   return [(g tail)::(f (id,_,_))::head]. *)
val apply_to_hyp_and_dependent_on : named_context_val -> variable ->
  (named_declaration -> named_context_val -> named_declaration) ->
    (named_declaration -> named_context_val -> named_declaration) ->
      named_context_val

val insert_after_hyp : named_context_val -> variable ->
  named_declaration ->
    (named_context -> unit) -> named_context_val

val remove_hyps : Id.t list -> (named_declaration -> named_declaration) -> (Pre_env.lazy_val -> Pre_env.lazy_val) -> named_context_val -> named_context_val



open Retroknowledge
(** functions manipulating the retroknowledge 
    @author spiwack *)
val retroknowledge : (retroknowledge->'a) -> env -> 'a

val registered : env -> field -> bool

val unregister : env -> field -> env

val register : env -> field -> Retroknowledge.entry -> env




==> anc/HoTT/coq-HoTT/kernel/esubst.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras for Coq V7.0, Mar 2001 *)

(* Support for explicit substitutions *)

open Util

(*********************)
(*      Lifting      *)
(*********************)

(* Explicit lifts and basic operations *)
type lift =
  | ELID
  | ELSHFT of lift * int (* ELSHFT(l,n) == lift of n, then apply lift l *)
  | ELLFT of int * lift  (* ELLFT(n,l)  == apply l to de Bruijn > n *)
                         (*                 i.e under n binders *)

let el_id = ELID

(* compose a relocation of magnitude n *)
let rec el_shft_rec n = function
  | ELSHFT(el,k) -> el_shft_rec (k+n) el
  | el           -> ELSHFT(el,n)
let el_shft n el = if Int.equal n 0 then el else el_shft_rec n el

(* cross n binders *)
let rec el_liftn_rec n = function
  | ELID        -> ELID
  | ELLFT(k,el) -> el_liftn_rec (n+k) el
  | el          -> ELLFT(n, el)
let el_liftn n el = if Int.equal n 0 then el else el_liftn_rec n el

let el_lift el = el_liftn_rec 1 el

(* relocation of de Bruijn n in an explicit lift *)
let rec reloc_rel n = function
  | ELID -> n
  | ELLFT(k,el) ->
      if n <= k then n else (reloc_rel (n-k) el) + k
  | ELSHFT(el,k) -> (reloc_rel (n+k) el)

let rec is_lift_id = function
  | ELID -> true
  | ELSHFT(e,n) -> Int.equal n 0 & is_lift_id e
  | ELLFT (_,e) -> is_lift_id e

(*********************)
(*  Substitutions    *)
(*********************)

(* (bounded) explicit substitutions of type 'a *)
type 'a subs =
  | ESID of int            (* ESID(n)    = %n END   bounded identity *)
  | CONS of 'a array * 'a subs
                           (* CONS([|t1..tn|],S)  =
                              (S.t1...tn)    parallel substitution
                              beware of the order *)
  | SHIFT of int * 'a subs (* SHIFT(n,S) = (^n o S) terms in S are relocated *)
                           (*                        with n vars *)
  | LIFT of int * 'a subs  (* LIFT(n,S) = (%n S) stands for ((^n o S).n...1) *)

(* operations of subs: collapses constructors when possible.
 * Needn't be recursive if we always use these functions
 *)

let subs_id i = ESID i

let subs_cons(x,s) = if Int.equal (Array.length x) 0 then s else CONS(x,s)

let subs_liftn n = function
  | ESID p        -> ESID (p+n) (* bounded identity lifted extends by p *)
  | LIFT (p,lenv) -> LIFT (p+n, lenv)
  | lenv          -> LIFT (n,lenv)

let subs_lift a = subs_liftn 1 a
let subs_liftn n a = if Int.equal n 0 then a else subs_liftn n a

let subs_shft = function
  | (0, s)            -> s
  | (n, SHIFT (k,s1)) -> SHIFT (k+n, s1)
  | (n, s)            -> SHIFT (n,s)
let subs_shft (n,a) = if Int.equal n 0 then a else subs_shft(n,a)

let subs_shift_cons = function
  (0, s, t)           -> CONS(t,s)
| (k, SHIFT(n,s1), t) -> CONS(t,SHIFT(k+n, s1))
| (k, s, t)           -> CONS(t,SHIFT(k, s));;

(* Tests whether a substitution is equal to the identity *)
let rec is_subs_id = function
    ESID _     -> true
  | LIFT(_,s)  -> is_subs_id s
  | SHIFT(0,s) -> is_subs_id s
  | CONS(x,s)  -> Int.equal (Array.length x) 0 && is_subs_id s
  | _          -> false

(* Expands de Bruijn k in the explicit substitution subs
 * lams accumulates de shifts to perform when retrieving the i-th value
 * the rules used are the following:
 *
 *    [id]k       --> k
 *    [S.t]1      --> t
 *    [S.t]k      --> [S](k-1)  if k > 1
 *    [^n o S] k  --> [^n]([S]k)
 *    [(%n S)] k  --> k         if k <= n
 *    [(%n S)] k  --> [^n]([S](k-n))
 *
 * the result is (Inr (k+lams,p)) when the variable is just relocated
 * where p is None if the variable points inside subs and Some(k) if the
 * variable points k bindings beyond subs.
 *)
let rec exp_rel lams k subs =
  match subs with
    | CONS (def,_) when k <= Array.length def
                           -> Inl(lams,def.(Array.length def - k))
    | CONS (v,l)           -> exp_rel lams (k - Array.length v) l
    | LIFT (n,_) when k<=n -> Inr(lams+k,None)
    | LIFT (n,l)           -> exp_rel (n+lams) (k-n) l
    | SHIFT (n,s)          -> exp_rel (n+lams) k s
    | ESID n when k<=n     -> Inr(lams+k,None)
    | ESID n               -> Inr(lams+k,Some (k-n))

let expand_rel k subs = exp_rel 0 k subs

let rec comp mk_cl s1 s2 =
  match (s1, s2) with
    | _, ESID _ -> s1
    | ESID _, _ -> s2
    | SHIFT(k,s), _ -> subs_shft(k, comp mk_cl s s2)
    | _, CONS(x,s') ->
        CONS(Array.map (fun t -> mk_cl(s1,t)) x, comp mk_cl s1 s')
    | CONS(x,s), SHIFT(k,s') ->
        let lg = Array.length x in
        if k == lg then comp mk_cl s s'
        else if k > lg then comp mk_cl s (SHIFT(k-lg, s'))
        else comp mk_cl (CONS(Array.sub x 0 (lg-k), s)) s'
    | CONS(x,s), LIFT(k,s') ->
        let lg = Array.length x in
        if k == lg then CONS(x, comp mk_cl s s')
        else if k > lg then CONS(x, comp mk_cl s (LIFT(k-lg, s')))
        else
          CONS(Array.sub x (lg-k) k,
               comp mk_cl (CONS(Array.sub x 0 (lg-k),s)) s')
    | LIFT(k,s), SHIFT(k',s') ->
        if k<k'
        then subs_shft(k, comp mk_cl s (subs_shft(k'-k, s')))
        else subs_shft(k', comp mk_cl (subs_liftn (k-k') s) s')
    | LIFT(k,s), LIFT(k',s') ->
        if k<k'
        then subs_liftn k (comp mk_cl s (subs_liftn (k'-k) s'))
        else subs_liftn k' (comp mk_cl (subs_liftn (k-k') s) s')


==> anc/HoTT/coq-HoTT/kernel/esubst.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Explicit substitutions *)

(** {6 Explicit substitutions } *)
(** Explicit substitutions of type ['a]. 
    - ESID(n)             = %n END   bounded identity
    - CONS([|t1..tn|],S)  = (S.t1...tn)    parallel substitution
        (beware of the order: indice 1 is substituted by tn)
    - SHIFT(n,S)          = (^n o S) terms in S are relocated with n vars
    - LIFT(n,S)           = (%n S) stands for ((^n o S).n...1)
         (corresponds to S crossing n binders) *)
type 'a subs = private
  | ESID of int
  | CONS of 'a array * 'a subs
  | SHIFT of int * 'a subs
  | LIFT of int * 'a subs

(** Derived constructors granting basic invariants *)
val subs_id : int -> 'a subs
val subs_cons: 'a array * 'a subs -> 'a subs
val subs_shft: int * 'a subs -> 'a subs
val subs_lift: 'a subs -> 'a subs
val subs_liftn: int -> 'a subs -> 'a subs

(** [subs_shift_cons(k,s,[|t1..tn|])] builds (^k s).t1..tn *)
val subs_shift_cons: int * 'a subs * 'a array -> 'a subs

(** [expand_rel k subs] expands de Bruijn [k] in the explicit substitution
    [subs]. The result is either (Inl(lams,v)) when the variable is
    substituted by value [v] under lams binders (i.e. v *has* to be
    shifted by lams), or (Inr (k',p)) when the variable k is just relocated
    as k'; p is None if the variable points inside subs and Some(k) if the
    variable points k bindings beyond subs (cf argument of ESID).
*)
val expand_rel: int -> 'a subs -> (int * 'a, int * int option) Util.union

(** Tests whether a substitution behaves like the identity *)
val is_subs_id: 'a subs -> bool

(** Composition of substitutions: [comp mk_clos s1 s2] computes a
    substitution equivalent to applying s2 then s1. Argument
    mk_clos is used when a closure has to be created, i.e. when
    s1 is applied on an element of s2.
*)
val comp : ('a subs * 'a -> 'a) -> 'a subs -> 'a subs -> 'a subs

(** {6 Compact representation } *)
(** Compact representation of explicit relocations
    - [ELSHFT(l,n)] == lift of [n], then apply [lift l].
    - [ELLFT(n,l)] == apply [l] to de Bruijn > [n] i.e under n binders. *)
type lift = private
  | ELID
  | ELSHFT of lift * int
  | ELLFT of int * lift

val el_id : lift
val el_shft : int -> lift -> lift
val el_liftn : int -> lift -> lift
val el_lift : lift -> lift
val reloc_rel : int -> lift -> int
val is_lift_id : lift -> bool


==> anc/HoTT/coq-HoTT/kernel/indtypes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Declarations
open Declareops
open Inductive
open Environ
open Reduction
open Typeops
open Entries
open Pp

(* Tell if indices (aka real arguments) contribute to size of inductive type *)
(* If yes, this is compatible with the univalent model *)

let indices_matter = ref false

let enforce_indices_matter () = indices_matter := true
let is_indices_matter () = !indices_matter

(* Same as noccur_between but may perform reductions.
   Could be refined more...  *)
let weaker_noccur_between env x nvars t =
  if noccur_between x nvars t then Some t
  else
   let t' = whd_betadeltaiota env t in
   if noccur_between x nvars t' then Some t'
   else None

let is_constructor_head t =
  isRel(fst(decompose_app t))

(************************************************************************)
(* Various well-formedness check for inductive declarations            *)

(* Errors related to inductive constructions *)
type inductive_error =
  | NonPos of env * constr * constr
  | NotEnoughArgs of env * constr * constr
  | NotConstructor of env * Id.t * constr * constr * int * int
  | NonPar of env * constr * int * constr * constr
  | SameNamesTypes of Id.t
  | SameNamesConstructors of Id.t
  | SameNamesOverlap of Id.t list
  | NotAnArity of Id.t
  | BadEntry
  | LargeNonPropInductiveNotInType

exception InductiveError of inductive_error

(* [check_constructors_names id s cl] checks that all the constructors names
   appearing in [l] are not present in the set [s], and returns the new set
   of names. The name [id] is the name of the current inductive type, used
   when reporting the error. *)

let check_constructors_names =
  let rec check idset = function
    | [] -> idset
    | c::cl ->
	if Id.Set.mem c idset then
	  raise (InductiveError (SameNamesConstructors c))
	else
	  check (Id.Set.add c idset) cl
  in
  check

(* [mind_check_names mie] checks the names of an inductive types declaration,
   and raises the corresponding exceptions when two types or two constructors
   have the same name. *)

let mind_check_names mie =
  let rec check indset cstset = function
    | [] -> ()
    | ind::inds ->
	let id = ind.mind_entry_typename in
	let cl = ind.mind_entry_consnames in
	if Id.Set.mem id indset then
	  raise (InductiveError (SameNamesTypes id))
	else
	  let cstset' = check_constructors_names cstset cl in
	  check (Id.Set.add id indset) cstset' inds
  in
  check Id.Set.empty Id.Set.empty mie.mind_entry_inds
(* The above verification is not necessary from the kernel point of
  vue since inductive and constructors are not referred to by their
  name, but only by the name of the inductive packet and an index. *)

(************************************************************************)
(************************************************************************)

(* Typing the arities and constructor types *)

let is_logic_type t = is_prop_sort t.utj_type

(* [infos] is a sequence of pair [islogic,issmall] for each type in
   the product of a constructor or arity *)

let is_small infos = List.for_all (fun (logic,small) -> small) infos
let is_logic_constr infos = List.for_all (fun (logic,small) -> logic) infos

(* An inductive definition is a "unit" if it has only one constructor
   and that all arguments expected by this constructor are
   logical, this is the case for equality, conjunction of logical properties
*)
let is_unit constrsinfos =
  match constrsinfos with  (* One info = One constructor *)
   | [level] -> is_type0m_univ level
   | [] -> (* type without constructors *) true
   | _ -> false

let infos_and_sort env ctx t =
  let rec aux env ctx t max =
    let t = whd_betadeltaiota env t in
      match kind_of_term t with
      | Prod (name,c1,c2) ->
        let varj, _ (* Forget universe context *) = infer_type env c1 in
	let env1 = Environ.push_rel (name,None,varj.utj_val) env in
	let max = Universe.sup max (univ_of_sort varj.utj_type) in
	  aux env1 ctx c2 max
    | _ when is_constructor_head t -> max
    | _ -> (* don't fail if not positive, it is tested later *) max
  in aux env ctx t Universe.type0m

(* Computing the levels of polymorphic inductive types

   For each inductive type of a block that is of level u_i, we have
   the constraints that u_i >= v_i where v_i is the type level of the
   types of the constructors of this inductive type. Each v_i depends
   of some of the u_i and of an extra (maybe non variable) universe,
   say w_i that summarize all the other constraints. Typically, for
   three inductive types, we could have

   u1,u2,u3,w1 <= u1
   u1       w2 <= u2
      u2,u3,w3 <= u3

   From this system of inequations, we shall deduce

   w1,w2,w3 <= u1
   w1,w2 <= u2
   w1,w2,w3 <= u3
*)

let extract_level (_,_,lc,(_,lev)) =
  (* Enforce that the level is not in Prop if more than one constructor *)
  (* if Array.length lc >= 2 then sup type0_univ lev else lev *)
  lev

let inductive_levels arities inds =
  let cstrs_levels = Array.map extract_level inds in
  (* Take the transitive closure of the system of constructors *)
  (* level constraints and remove the recursive dependencies *)
    cstrs_levels

(* This (re)computes informations relevant to extraction and the sort of an
   arity or type constructor; we do not to recompute universes constraints *)

let context_set_list_union =
  List.fold_left ContextSet.union ContextSet.empty

let infer_constructor_packet env_ar_par ctx params lc =
  (* type-check the constructors *)
  let jlc,univs = List.split (List.map (infer_type env_ar_par) lc) in
  let univs = context_set_list_union univs in
  let jlc = Array.of_list jlc in
  (* generalize the constructor over the parameters *)
  let lc'' = Array.map (fun j -> it_mkProd_or_LetIn j.utj_val params) jlc in
  (* compute the max of the sorts of the products of the constructors types *)
  let levels = List.map (infos_and_sort env_ar_par ctx) lc in
  let level = List.fold_left (fun max l -> Universe.sup max l) Universe.type0m levels in
  (lc'',(is_unit levels,level),univs)

(* If indices matter *)
let cumulate_arity_large_levels env sign =
  fst (List.fold_right
    (fun (_,_,t as d) (lev,env) ->
      let tj, _ = infer_type env t in
      let u = univ_of_sort tj.utj_type in
	(Universe.sup u lev, push_rel d env))
    sign (Universe.type0m,env))

let is_impredicative env u =
  is_type0m_univ u || (is_type0_univ u && engagement env = Some ImpredicativeSet)

(* Type-check an inductive definition. Does not check positivity
   conditions. *)
(* TODO check that we don't overgeneralize construcors/inductive arities with
   universes that are absent from them. Is it possible? 
*)
let typecheck_inductive env ctx mie =
  let () = match mie.mind_entry_inds with
  | [] -> anomaly (Pp.str "empty inductive types declaration")
  | _ -> ()
  in
  (* Check unicity of names *)
  mind_check_names mie;
  (* Params are typed-checked here *)
  let env' = add_constraints (Context.constraints ctx) env in
  let (env_params, params), univs = infer_local_decls env' mie.mind_entry_params in
  (* We first type arity of each inductive definition *)
  (* This allows to build the environment of arities and to share *)
  (* the set of constraints *)
  let env_arities, univs, rev_arity_list =
    List.fold_left
      (fun (env_ar,ctx,l) ind ->
         (* Arities (without params) are typed-checked here *)
         let arity, ctx' = 
	   if isArity ind.mind_entry_arity then
	     let (ctx,s) = destArity ind.mind_entry_arity in
	       match s with
	       | Type u when Univ.universe_level u = None ->
	         (** We have an algebraic universe as the conclusion of the arity,
		     typecheck the dummy Π ctx, Prop and do a special case for the conclusion.
		 *)
	         let proparity,ctx' = infer_type env_params (mkArity (ctx, prop_sort)) in
		 let (cctx, _) = destArity proparity.utj_val in
		   (* Any universe is well-formed, we don't need to check [s] here *)
		   mkArity (cctx, s), ctx'
	       | _ -> let arity, ctx' = infer_type env_params ind.mind_entry_arity in
			arity.utj_val, ctx'
	   else let arity, ctx' = infer_type env_params ind.mind_entry_arity in
		  arity.utj_val, ctx'
	 in
	 let (sign, deflev) = dest_arity env_params arity in
	 let inflev = 
	   (* The level of the inductive includes levels of indices if 
	      in indices_matter mode *)
	     if !indices_matter 
	     then Some (cumulate_arity_large_levels env_params sign)
	     else None
	 in
	 (* We do not need to generate the universe of full_arity; if
	    later, after the validation of the inductive definition,
	    full_arity is used as argument or subject to cast, an
	    upper universe will be generated *)
	 let full_arity = it_mkProd_or_LetIn arity params in
	 let id = ind.mind_entry_typename in
	 let env_ar' =
           push_rel (Name id, None, full_arity) env_ar in
             (* (add_constraints cst2 env_ar) in *)
	   (env_ar', ContextSet.union ctx ctx',(id,full_arity,sign @ params,deflev,inflev)::l))
      (env',univs,[])
      mie.mind_entry_inds in

  let arity_list = List.rev rev_arity_list in

  (* builds the typing context "Gamma, I1:A1, ... In:An, params" *)
  let env_ar_par = push_rel_context params env_arities in

  (* Now, we type the constructors (without params) *)
  let inds, univs =
    List.fold_right2
      (fun ind arity_data (inds,univs) ->
	 let (lc',cstrs_univ,univs') =
	   infer_constructor_packet env_ar_par ContextSet.empty
	     params ind.mind_entry_lc in
	 let consnames = ind.mind_entry_consnames in
	 let ind' = (arity_data,consnames,lc',cstrs_univ) in
	 (ind'::inds, ContextSet.union univs univs'))
      mie.mind_entry_inds
      arity_list
    ([],univs) in

  let inds = Array.of_list inds in

  (* Compute/check the sorts of the inductive types *)
  let inds, cst =
    Array.fold_map' (fun ((id,full_arity,sign,def_level,inf_level),cn,lc,(is_unit,clev)) cst ->
      let defu = Term.univ_of_sort def_level in
      let infu = 
	(** Inferred level, with parameters and constructors. *)
	match inf_level with
	| Some alev -> Universe.sup clev alev
	| None -> clev
      in
      let is_natural =
	check_leq (universes env') infu defu && 
	not (is_type0m_univ defu && not is_unit)
      in
      let _ =
	(** Impredicative sort, always allow *)
	if is_impredicative env defu then ()
	else (** Predicative case: the inferred level must be lower or equal to the
		 declared level. *)
	  if not is_natural then
	    anomaly ~label:"check_inductive" 
	    (Pp.str"Incorrect universe " ++
	     Universe.pr defu ++ Pp.str " declared for inductive type, inferred level is "
	     ++ Universe.pr infu)
      in
	(id,cn,lc,(sign,(not is_natural,full_arity,defu))),cst)
    inds (Context.constraints ctx)
  in
  let univs = 
    ContextSet.add_constraints (ContextSet.of_set (ContextSet.levels univs)) cst in
  (env_arities, params, inds, univs)

(************************************************************************)
(************************************************************************)
(* Positivity *)

type ill_formed_ind =
  | LocalNonPos of int
  | LocalNotEnoughArgs of int
  | LocalNotConstructor
  | LocalNonPar of int * int

exception IllFormedInd of ill_formed_ind

(* [mind_extract_params mie] extracts the params from an inductive types
   declaration, and checks that they are all present (and all the same)
   for all the given types. *)

let mind_extract_params = decompose_prod_n_assum

let explain_ind_err id ntyp env0 nbpar c nargs err =
  let (lpar,c') = mind_extract_params nbpar c in
  let env = push_rel_context lpar env0 in
  match err with
    | LocalNonPos kt ->
	raise (InductiveError (NonPos (env,c',mkRel (kt+nbpar))))
    | LocalNotEnoughArgs kt ->
	raise (InductiveError
		 (NotEnoughArgs (env,c',mkRel (kt+nbpar))))
    | LocalNotConstructor ->
	raise (InductiveError
		 (NotConstructor (env,id,c',mkRel (ntyp+nbpar),nbpar,nargs)))
    | LocalNonPar (n,l) ->
	raise (InductiveError
		 (NonPar (env,c',n,mkRel (nbpar-n+1), mkRel (l+nbpar))))

let failwith_non_pos n ntypes c =
  for k = n to n + ntypes - 1 do
    if not (noccurn k c) then raise (IllFormedInd (LocalNonPos (k-n+1)))
  done

let failwith_non_pos_vect n ntypes v =
  Array.iter (failwith_non_pos n ntypes) v;
  anomaly ~label:"failwith_non_pos_vect" (Pp.str "some k in [n;n+ntypes-1] should occur")

let failwith_non_pos_list n ntypes l =
  List.iter (failwith_non_pos n ntypes) l;
  anomaly ~label:"failwith_non_pos_list" (Pp.str "some k in [n;n+ntypes-1] should occur")

(* Check the inductive type is called with the expected parameters *)
let check_correct_par (env,n,ntypes,_) hyps l largs =
  let nparams = rel_context_nhyps hyps in
  let largs = Array.of_list largs in
  if Array.length largs < nparams then
    raise (IllFormedInd (LocalNotEnoughArgs l));
  let (lpar,largs') = Array.chop nparams largs in
  let nhyps = List.length hyps in
  let rec check k index = function
    | [] -> ()
    | (_,Some _,_)::hyps -> check k (index+1) hyps
    | _::hyps ->
        match kind_of_term (whd_betadeltaiota env lpar.(k)) with
	  | Rel w when Int.equal w index -> check (k-1) (index+1) hyps
	  | _ -> raise (IllFormedInd (LocalNonPar (k+1,l)))
  in check (nparams-1) (n-nhyps) hyps;
  if not (Array.for_all (noccur_between n ntypes) largs') then
    failwith_non_pos_vect n ntypes largs'

(* Computes the maximum number of recursive parameters :
    the first parameters which are constant in recursive arguments
    n is the current depth, nmr is the maximum number of possible
    recursive parameters *)

let compute_rec_par (env,n,_,_) hyps nmr largs =
if Int.equal nmr 0 then 0 else
(* start from 0, hyps will be in reverse order *)
  let (lpar,_) = List.chop nmr largs in
  let rec find k index =
      function
	  ([],_) -> nmr
	| (_,[]) -> assert false (* |hyps|>=nmr *)
	| (lp,(_,Some _,_)::hyps) -> find k (index-1) (lp,hyps)
	| (p::lp,_::hyps) ->
       ( match kind_of_term (whd_betadeltaiota env p) with
	  | Rel w when Int.equal w index -> find (k+1) (index-1) (lp,hyps)
          | _ -> k)
  in find 0 (n-1) (lpar,List.rev hyps)

let lambda_implicit_lift n a =
  let level = Level.make (DirPath.make [Id.of_string "implicit"]) 0 in
  let implicit_sort = mkType (Universe.make level) in
  let lambda_implicit a = mkLambda (Anonymous, implicit_sort, a) in
  iterate lambda_implicit n (lift n a)

(* This removes global parameters of the inductive types in lc (for
   nested inductive types only ) *)
let abstract_mind_lc env ntyps npars lc =
  if Int.equal npars 0 then
    lc
  else
    let make_abs =
      List.init ntyps
	(function i -> lambda_implicit_lift npars (mkRel (i+1)))
    in
    Array.map (substl make_abs) lc

(* [env] is the typing environment
   [n] is the dB of the last inductive type
   [ntypes] is the number of inductive types in the definition
     (i.e. range of inductives is [n; n+ntypes-1])
   [lra] is the list of recursive tree of each variable
 *)
let ienv_push_var (env, n, ntypes, lra) (x,a,ra) =
 (push_rel (x,None,a) env, n+1, ntypes, (Norec,ra)::lra)

let ienv_push_inductive (env, n, ntypes, ra_env) ((mi,u),lpar) =
  let auxntyp = 1 in
  let specif = (lookup_mind_specif env mi, u) in
  let ty = type_of_inductive env specif in
  let env' =
    push_rel (Anonymous,None,
              hnf_prod_applist env ty lpar) env in
  let ra_env' =
    (Imbr mi,(Rtree.mk_rec_calls 1).(0)) ::
    List.map (fun (r,t) -> (r,Rtree.lift 1 t)) ra_env in
  (* New index of the inductive types *)
  let newidx = n + auxntyp in
  (env', newidx, ntypes, ra_env')

let rec ienv_decompose_prod (env,_,_,_ as ienv) n c =
  if Int.equal n 0 then (ienv,c) else
    let c' = whd_betadeltaiota env c in
    match kind_of_term c' with
	Prod(na,a,b) ->
	  let ienv' = ienv_push_var ienv (na,a,mk_norec) in
	  ienv_decompose_prod ienv' (n-1) b
      | _ -> assert false

let array_min nmr a = if Int.equal nmr 0 then 0 else
  Array.fold_left (fun k (nmri,_) -> min k nmri) nmr a

(* The recursive function that checks positivity and builds the list
   of recursive arguments *)
let check_positivity_one (env,_,ntypes,_ as ienv) hyps (_,i as ind) nargs lcnames indlc =
  let lparams = rel_context_length hyps in
  let nmr = rel_context_nhyps hyps in
  (* Checking the (strict) positivity of a constructor argument type [c] *)
  let rec check_pos (env, n, ntypes, ra_env as ienv) nmr c =
    let x,largs = decompose_app (whd_betadeltaiota env c) in
      match kind_of_term x with
	| Prod (na,b,d) ->
	    let () = assert (List.is_empty largs) in
            (match weaker_noccur_between env n ntypes b with
		None -> failwith_non_pos_list n ntypes [b]
              | Some b ->
	          check_pos (ienv_push_var ienv (na, b, mk_norec)) nmr d)
	| Rel k ->
            (try let (ra,rarg) = List.nth ra_env (k-1) in
	    let nmr1 =
	      (match ra with
                  Mrec _ -> compute_rec_par ienv hyps nmr largs
		|  _ -> nmr)
	    in
	      if not (List.for_all (noccur_between n ntypes) largs)
	      then failwith_non_pos_list n ntypes largs
	      else (nmr1,rarg)
              with Failure _ | Invalid_argument _ -> (nmr,mk_norec))
	| Ind ind_kn ->
            (* If the inductive type being defined appears in a
               parameter, then we have a nested indtype *)
            if List.for_all (noccur_between n ntypes) largs then (nmr,mk_norec)
            else check_positive_nested ienv nmr (ind_kn, largs)
	| err ->
	    if noccur_between n ntypes x &&
              List.for_all (noccur_between n ntypes) largs
	    then (nmr,mk_norec)
	    else failwith_non_pos_list n ntypes (x::largs)

  (* accesses to the environment are not factorised, but is it worth? *)
  and check_positive_nested (env,n,ntypes,ra_env as ienv) nmr ((mi,u), largs) =
    let (mib,mip) = lookup_mind_specif env mi in
    let auxnpar = mib.mind_nparams_rec in
    let nonrecpar = mib.mind_nparams - auxnpar in
    let (lpar,auxlargs) =
      try List.chop auxnpar largs
      with Failure _ -> raise (IllFormedInd (LocalNonPos n)) in
      (* If the inductive appears in the args (non params) then the
	 definition is not positive. *)

      if not (List.for_all (noccur_between n ntypes) auxlargs) then
	failwith_non_pos_list n ntypes auxlargs;
      (* We do not deal with imbricated mutual inductive types *)
      let auxntyp = mib.mind_ntypes in
	if not (Int.equal auxntyp 1) then raise (IllFormedInd (LocalNonPos n));
	(* The nested inductive type with parameters removed *)
	let auxlcvect = abstract_mind_lc env auxntyp auxnpar mip.mind_nf_lc in
	  (* Extends the environment with a variable corresponding to
	     the inductive def *)
	let (env',_,_,_ as ienv') = ienv_push_inductive ienv ((mi,u),lpar) in
	  (* Parameters expressed in env' *)
	let lpar' = List.map (lift auxntyp) lpar in
	let irecargs_nmr =
	  (* fails if the inductive type occurs non positively *)
	  (* with recursive parameters substituted *)
	  Array.map
	    (function c ->
	      let c' = hnf_prod_applist env' c lpar' in
	      (* skip non-recursive parameters *)
	      let (ienv',c') = ienv_decompose_prod ienv' nonrecpar c' in
		check_constructors ienv' false nmr c')
	    auxlcvect
	in
	let irecargs = Array.map snd irecargs_nmr
	and nmr' = array_min nmr irecargs_nmr
	in
	  (nmr',(Rtree.mk_rec [|mk_paths (Imbr mi) irecargs|]).(0))

  (* check the inductive types occur positively in the products of C, if
     check_head=true, also check the head corresponds to a constructor of
     the ith type *)

  and check_constructors ienv check_head nmr c =
    let rec check_constr_rec (env,n,ntypes,ra_env as ienv) nmr lrec c =
      let x,largs = decompose_app (whd_betadeltaiota env c) in
	match kind_of_term x with

          | Prod (na,b,d) ->
	      let () = assert (List.is_empty largs) in
              let nmr',recarg = check_pos ienv nmr b in
              let ienv' = ienv_push_var ienv (na,b,mk_norec) in
                check_constr_rec ienv' nmr' (recarg::lrec) d
          | hd ->
            let () =
              if check_head then
                begin match hd with
                | Rel j when Int.equal j (n + ntypes - i - 1) ->
                  check_correct_par ienv hyps (ntypes - i) largs
                | _ -> raise (IllFormedInd LocalNotConstructor)
                end
              else
                if not (List.for_all (noccur_between n ntypes) largs)
                then failwith_non_pos_list n ntypes largs
            in
            (nmr, List.rev lrec)
    in check_constr_rec ienv nmr [] c
  in
  let irecargs_nmr =
    Array.map2
      (fun id c ->
        let _,rawc = mind_extract_params lparams c in
          try
	    check_constructors ienv true nmr rawc
          with IllFormedInd err ->
	    explain_ind_err id (ntypes-i) env lparams c nargs err)
      (Array.of_list lcnames) indlc
  in
  let irecargs = Array.map snd irecargs_nmr
  and nmr' = array_min nmr irecargs_nmr
  in (nmr', mk_paths (Mrec ind) irecargs)

let check_positivity kn env_ar params inds =
  let ntypes = Array.length inds in
  let rc = Array.mapi (fun j t -> (Mrec (kn,j),t)) (Rtree.mk_rec_calls ntypes) in
  let lra_ind = List.rev (Array.to_list rc) in
  let lparams = rel_context_length params in
  let nmr = rel_context_nhyps params in
  let check_one i (_,lcnames,lc,(sign,_)) =
    let ra_env =
      List.init lparams (fun _ -> (Norec,mk_norec)) @ lra_ind in
    let ienv = (env_ar, 1+lparams, ntypes, ra_env) in
    let nargs = rel_context_nhyps sign - nmr in
    check_positivity_one ienv params (kn,i) nargs lcnames lc
  in
  let irecargs_nmr = Array.mapi check_one inds in
  let irecargs = Array.map snd irecargs_nmr
  and nmr' = array_min nmr irecargs_nmr
  in (nmr',Rtree.mk_rec irecargs)


(************************************************************************)
(************************************************************************)
(* Build the inductive packet *)

(* Allowed eliminations *)

let all_sorts = [InProp;InSet;InType]
let small_sorts = [InProp;InSet]
let logical_sorts = [InProp]

let allowed_sorts is_smashed s =
  if not is_smashed 
  then (** Naturally in the defined sort.
	   If [s] is Prop, it must be small and unitary.
	   Unsmashed, predicative Type and Set: all elimination allowed
	   as well. *)
      all_sorts
  else 
    match family_of_sort s with
    (* Type: all elimination allowed: above and below *)
    | InType -> all_sorts
    (* Smashed Set is necessarily impredicative: forbids large elimination *)
    | InSet -> small_sorts
    (* Smashed to Prop, no informative eliminations allowed *)
    | InProp -> logical_sorts
    
(* Previous comment: *)
(* Unitary/empty Prop: elimination to all sorts are realizable *)
(* unless the type is large. If it is large, forbids large elimination *)
(* which otherwise allows to simulate the inconsistent system Type:Type. *)
(* -> this is now handled by is_smashed: *)
(* - all_sorts in case of small, unitary Prop (not smashed) *)
(* - logical_sorts in case of large, unitary Prop (smashed) *)

let fold_inductive_blocks f =
  Array.fold_left (fun acc (_,_,lc,(arsign,_)) ->
    f (Array.fold_left f acc lc) (it_mkProd_or_LetIn (* dummy *) mkSet arsign))

let used_section_variables env inds =
  let ids = fold_inductive_blocks
    (fun l c -> Id.Set.union (Environ.global_vars_set env c) l)
      Id.Set.empty inds in
  keep_hyps env ids

let build_inductive env p prv ctx env_ar params isrecord isfinite inds nmr recargs =
  let ntypes = Array.length inds in
  (* Compute the set of used section variables *)
  let hyps =  used_section_variables env inds in
  let nparamargs = rel_context_nhyps params in
  let nparamdecls = rel_context_length params in
  (* Check one inductive *)
  let build_one_packet (id,cnames,lc,(ar_sign,ar_kind)) recarg =
    (* Type of constructors in normal form *)
    let splayed_lc = Array.map (dest_prod_assum env_ar) lc in
    let nf_lc = Array.map (fun (d,b) -> it_mkProd_or_LetIn b d) splayed_lc in
    let consnrealargs =
      Array.map (fun (d,_) -> rel_context_length d - rel_context_length params)
	splayed_lc in
    (* Elimination sorts *)
    let arkind,kelim = 
      let (info,ar,defs) = ar_kind in
      let s = sort_of_univ defs in
      let kelim = allowed_sorts info s in
	{ mind_user_arity = ar;
	  mind_sort = s;
	}, kelim in
    (* Assigning VM tags to constructors *)
    let nconst, nblock = ref 0, ref 0 in
    let transf num =
      let arity = List.length (dest_subterms recarg).(num) in
	if Int.equal arity 0 then
	  let p  = (!nconst, 0) in
	    incr nconst; p
	else
	  let p = (!nblock + 1, arity) in
	    incr nblock; p
	      (* les tag des constructeur constant commence a 0,
		 les tag des constructeur non constant a 1 (0 => accumulator) *)
    in
    let rtbl = Array.init (List.length cnames) transf in
      (* Build the inductive packet *)
      { mind_typename = id;
	mind_arity = arkind;
	mind_arity_ctxt = ar_sign;
	mind_nrealargs = rel_context_nhyps ar_sign - nparamargs;
	mind_nrealargs_ctxt = rel_context_length ar_sign - nparamdecls;
	mind_kelim = kelim;
	mind_consnames = Array.of_list cnames;
	mind_consnrealdecls = consnrealargs;
	mind_user_lc = lc;
	mind_nf_lc = nf_lc;
	mind_recargs = recarg;
	mind_nb_constant = !nconst;
	mind_nb_args = !nblock;
	mind_reloc_tbl = rtbl;
      } in
  let packets = Array.map2 build_one_packet inds recargs in
    (* Build the mutual inductive *)
    { mind_record = isrecord;
      mind_ntypes = ntypes;
      mind_finite = isfinite;
      mind_hyps = hyps;
      mind_nparams = nparamargs;
      mind_nparams_rec = nmr;
      mind_params_ctxt = params;
      mind_packets = packets;
      mind_polymorphic = p;
      mind_private = ref prv;
      mind_universes = ctx;
      mind_native_name = ref NotLinked
    }

(************************************************************************)
(************************************************************************)

let check_inductive env kn mie =
  (* First type-check the inductive definition *)
  let (env_ar, params, inds, univs) = 
    typecheck_inductive env mie.mind_entry_universes mie 
  in
  (* Then check positivity conditions *)
  let (nmr,recargs) = check_positivity kn env_ar params inds in
  let univs = Univ.check_context_subset univs mie.mind_entry_universes in
  (* Build the inductive packets *)
    build_inductive env mie.mind_entry_polymorphic mie.mind_entry_private
      univs
      env_ar params mie.mind_entry_record mie.mind_entry_finite
      inds nmr recargs


==> anc/HoTT/coq-HoTT/kernel/indtypes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Univ
open Term
open Declarations
open Environ
open Entries
open Typeops

(** Inductive type checking and errors *)

(** The different kinds of errors that may result of a malformed inductive
  definition. *)

(** Errors related to inductive constructions *)
type inductive_error =
  | NonPos of env * constr * constr
  | NotEnoughArgs of env * constr * constr
  | NotConstructor of env * Id.t * constr * constr * int * int
  | NonPar of env * constr * int * constr * constr
  | SameNamesTypes of Id.t
  | SameNamesConstructors of Id.t
  | SameNamesOverlap of Id.t list
  | NotAnArity of Id.t
  | BadEntry
  | LargeNonPropInductiveNotInType

exception InductiveError of inductive_error

(** The following function does checks on inductive declarations. *)

val check_inductive : env -> mutual_inductive -> mutual_inductive_entry -> mutual_inductive_body

(** The following enforces a system compatible with the univalent model *)

val enforce_indices_matter : unit -> unit
val is_indices_matter : unit -> bool


==> anc/HoTT/coq-HoTT/kernel/inductive.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Declarations
open Declareops
open Environ
open Reduction
open Type_errors

type pinductive = inductive puniverses
type pconstructor = constructor puniverses

type mind_specif = mutual_inductive_body * one_inductive_body

(* raise Not_found if not an inductive type *)
let lookup_mind_specif env (kn,tyi) =
  let mib = Environ.lookup_mind kn env in
  if tyi >= Array.length mib.mind_packets then
    error "Inductive.lookup_mind_specif: invalid inductive index";
  (mib, mib.mind_packets.(tyi))

let find_rectype env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match kind_of_term t with
  | Ind ind -> (ind, l)
  | _ -> raise Not_found

let find_inductive env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match kind_of_term t with
    | Ind ind
        when (fst (lookup_mind_specif env (out_punivs ind))).mind_finite -> (ind, l)
    | _ -> raise Not_found

let find_coinductive env c =
  let (t, l) = decompose_app (whd_betadeltaiota env c) in
  match kind_of_term t with
    | Ind ind
        when not (fst (lookup_mind_specif env (out_punivs ind))).mind_finite -> (ind, l)
    | _ -> raise Not_found

let inductive_params (mib,_) = mib.mind_nparams

let make_inductive_subst mib u =
  if mib.mind_polymorphic then 
    make_universe_subst u mib.mind_universes
  else Univ.empty_subst

let inductive_instance mib =
  if mib.mind_polymorphic then 
    Context.instance mib.mind_universes
  else Instance.empty

let inductive_context mib =
  if mib.mind_polymorphic then 
    mib.mind_universes 
  else Univ.Context.empty

let instantiate_inductive_constraints mib subst =
  if mib.mind_polymorphic then
    instantiate_univ_context subst mib.mind_universes
  else Constraint.empty

(************************************************************************)

(* Build the substitution that replaces Rels by the appropriate *)
(* inductives *)
let ind_subst mind mib u =
  let ntypes = mib.mind_ntypes in
  let make_Ik k = mkIndU ((mind,ntypes-k-1),u) in
  List.init ntypes make_Ik

(* Instantiate inductives in constructor type *)
let constructor_instantiate mind u subst mib c =
  let s = ind_subst mind mib u in
    substl s (subst_univs_constr subst c)

let instantiate_params full t args sign =
  let fail () =
    anomaly ~label:"instantiate_params" (Pp.str "type, ctxt and args mismatch") in
  let (rem_args, subs, ty) =
    Sign.fold_rel_context
      (fun (_,copt,_) (largs,subs,ty) ->
        match (copt, largs, kind_of_term ty) with
          | (None, a::args, Prod(_,_,t)) -> (args, a::subs, t)
          | (Some b,_,LetIn(_,_,_,t))    -> (largs, (substl subs b)::subs, t)
	  | (_,[],_)                -> if full then fail() else ([], subs, ty)
	  | _                       -> fail ())
      sign
      ~init:(args,[],t)
  in
  let () = if not (List.is_empty rem_args) then fail () in
  substl subs ty

let full_inductive_instantiate mib u params sign =
  let dummy = prop_sort in
  let t = mkArity (sign,dummy) in
  let subst = make_inductive_subst mib u in
  let ar = fst (destArity (instantiate_params true t params mib.mind_params_ctxt)) in
    Sign.subst_univs_context subst ar

let full_constructor_instantiate ((mind,_),u,(mib,_),params) =
  let subst = make_inductive_subst mib u in
  let inst_ind = constructor_instantiate mind u subst mib in
  (fun t ->
    instantiate_params true (inst_ind t) params mib.mind_params_ctxt)

(************************************************************************)
(************************************************************************)

(* Functions to build standard types related to inductive *)

(*
Computing the actual sort of an applied or partially applied inductive type:

I_i: forall uniformparams:utyps, forall otherparams:otyps, Type(a)
uniformargs : utyps
otherargs : otyps
I_1:forall ...,s_1;...I_n:forall ...,s_n |- sort(C_kj(uniformargs)) = s_kj
s'_k = max(..s_kj..)
merge(..s'_k..) = ..s''_k..
--------------------------------------------------------------------
Gamma |- I_i uniformargs otherargs : phi(s''_i)

where

- if p=0, phi() = Prop
- if p=1, phi(s) = s
- if p<>1, phi(s) = sup(Set,s)

Remark: Set (predicative) is encoded as Type(0)
*)

let univ_of_sort = function
| Type u -> u
| Prop Null -> Universe.type0m
| Prop Pos -> Universe.type0

let cons_subst u su subst =
  try (u, Universe.sup su (List.assoc u subst)) :: List.remove_assoc u subst
  with Not_found -> (u, su) :: subst

exception SingletonInductiveBecomesProp of Id.t

(* Type of an inductive type *)

let type_of_inductive_gen env ((mib,mip),u) =
  let subst = make_inductive_subst mib u in
    (subst_univs_constr subst mip.mind_arity.mind_user_arity, subst)

let type_of_inductive env pind = 
  fst (type_of_inductive_gen env pind)

let constrained_type_of_inductive env ((mib,mip),u as pind) =
  let ty, subst = type_of_inductive_gen env pind in
  let cst = instantiate_inductive_constraints mib subst in
    (ty, cst)

let type_of_inductive_knowing_parameters env ?(polyprop=false) mip args = 
  type_of_inductive env mip

let constrained_type_of_inductive env ((mib,mip),u as pind) =
  let ty, subst = type_of_inductive_gen env pind in
  let cst = instantiate_inductive_constraints mib subst in
    (ty, cst)

let type_of_inductive_knowing_parameters env ?(polyprop=false) mip args = 
  type_of_inductive env mip

let type_of_inductive_gen env ((mib,mip),u) =
  let subst = make_inductive_subst mib u in
    (subst_univs_constr subst mip.mind_arity.mind_user_arity, subst)

let type_of_inductive env pind = 
  fst (type_of_inductive_gen env pind)

let constrained_type_of_inductive env ((mib,mip),u as pind) =
  let ty, subst = type_of_inductive_gen env pind in
  let cst = instantiate_inductive_constraints mib subst in
    (ty, cst)

let cumulate_constructor_univ u = function
  | Prop Null -> u
  | Prop Pos -> Universe.sup Universe.type0 u
  | Type u' -> Universe.sup u u'

let max_inductive_sort =
  Array.fold_left cumulate_constructor_univ Universe.type0m

(************************************************************************)
(* Type of a constructor *)

let type_of_constructor_subst cstr u subst (mib,mip) =
  let ind = inductive_of_constructor cstr in
  let specif = mip.mind_user_lc in
  let i = index_of_constructor cstr in
  let nconstr = Array.length mip.mind_consnames in
  if i > nconstr then error "Not enough constructors in the type.";
  let c = constructor_instantiate (fst ind) u subst mib specif.(i-1) in
    c

let type_of_constructor_gen (cstr,u) (mib,mip as mspec) =
  let subst = make_inductive_subst mib u in
    type_of_constructor_subst cstr u subst mspec, subst

let type_of_constructor cstru mspec = 
  fst (type_of_constructor_gen cstru mspec)

let type_of_constructor_in_ctx cstr (mib,mip as mspec) =
  let u = Context.instance mib.mind_universes in
  let c = type_of_constructor_gen (cstr, u) mspec in
    (fst c, mib.mind_universes)

let constrained_type_of_constructor (cstr,u as cstru) (mib,mip as ind) =
  let ty, subst = type_of_constructor_gen cstru ind in
  let cst = instantiate_inductive_constraints mib subst in
    (ty, cst)

let arities_of_specif (kn,u) (mib,mip) =
  let specif = mip.mind_nf_lc in
  let subst = make_inductive_subst mib u in
    Array.map (constructor_instantiate kn u subst mib) specif

let arities_of_constructors ind specif =
  arities_of_specif (fst (fst ind), snd ind) specif

let type_of_constructors (ind,u) (mib,mip) =
  let specif = mip.mind_user_lc in
  let subst = make_inductive_subst mib u in
  Array.map (constructor_instantiate (fst ind) u subst mib) specif

(************************************************************************)

(* Type of case predicates *)

let local_rels ctxt =
  let (rels,_) =
    Sign.fold_rel_context_reverse
      (fun (rels,n) (_,copt,_) ->
        match copt with
            None   -> (mkRel n :: rels, n+1)
          | Some _ -> (rels, n+1))
      ~init:([],1)
      ctxt
  in
  rels

(* Get type of inductive, with parameters instantiated *)

let inductive_sort_family mip =
  family_of_sort mip.mind_arity.mind_sort

let mind_arity mip =
  mip.mind_arity_ctxt, inductive_sort_family mip

let get_instantiated_arity (ind,u) (mib,mip) params =
  let sign, s = mind_arity mip in
  full_inductive_instantiate mib u params sign, s

let elim_sorts (_,mip) = mip.mind_kelim

let extended_rel_list n hyps =
  let rec reln l p = function
    | (_,None,_) :: hyps -> reln (mkRel (n+p) :: l) (p+1) hyps
    | (_,Some _,_) :: hyps -> reln l (p+1) hyps
    | [] -> l
  in
  reln [] 1 hyps

let build_dependent_inductive ind (_,mip) params =
  let realargs,_ = List.chop mip.mind_nrealargs_ctxt mip.mind_arity_ctxt in
  applist
    (mkIndU ind,
       List.map (lift mip.mind_nrealargs_ctxt) params
       @ extended_rel_list 0 realargs)

(* This exception is local *)
exception LocalArity of (sorts_family * sorts_family * arity_error) option

let check_allowed_sort ksort specif =
  let eq_ksort s = match ksort, s with
  | InProp, InProp | InSet, InSet | InType, InType -> true
  | _ -> false in
  if not (List.exists eq_ksort (elim_sorts specif)) then
    let s = inductive_sort_family (snd specif) in
    raise (LocalArity (Some(ksort,s,error_elim_explain ksort s)))

let is_correct_arity env c pj ind specif params =
  let arsign,_ = get_instantiated_arity ind specif params in
  let rec srec env pt ar u =
    let pt' = whd_betadeltaiota env pt in
    match kind_of_term pt', ar with
      | Prod (na1,a1,t), (_,None,a1')::ar' ->
          let univ =
            try conv env a1 a1'
            with NotConvertible -> raise (LocalArity None) in
          srec (push_rel (na1,None,a1) env) t ar' (Constraint.union u univ)
      | Prod (_,a1,a2), [] -> (* whnf of t was not needed here! *)
          let ksort = match kind_of_term (whd_betadeltaiota env a2) with
            | Sort s -> family_of_sort s
	    | _ -> raise (LocalArity None) in
	  let dep_ind = build_dependent_inductive ind specif params in
          let univ =
            try conv env a1 dep_ind
            with NotConvertible -> raise (LocalArity None) in
	  check_allowed_sort ksort specif;
	  Constraint.union u univ
      | _, (_,Some _,_ as d)::ar' ->
	  srec (push_rel d env) (lift 1 pt') ar' u
      | _ ->
	  raise (LocalArity None)
  in
  try srec env pj.uj_type (List.rev arsign) Constraint.empty
  with LocalArity kinds ->
    error_elim_arity env ind (elim_sorts specif) c pj kinds


(************************************************************************)
(* Type of case branches *)

(* [p] is the predicate, [i] is the constructor number (starting from 0),
   and [cty] is the type of the constructor (params not instantiated) *)
let build_branches_type (ind,u) (_,mip as specif) params p =
  let build_one_branch i cty =
    let typi = full_constructor_instantiate (ind,u,specif,params) cty in
    let (args,ccl) = decompose_prod_assum typi in
    let nargs = rel_context_length args in
    let (_,allargs) = decompose_app ccl in
    let (lparams,vargs) = List.chop (inductive_params specif) allargs in
    let cargs =
      let cstr = ith_constructor_of_inductive ind (i+1) in
      let dep_cstr = applist (mkConstructU (cstr,u),lparams@(local_rels args)) in
      vargs @ [dep_cstr] in
    let base = beta_appvect (lift nargs p) (Array.of_list cargs) in
    it_mkProd_or_LetIn base args in
  Array.mapi build_one_branch mip.mind_nf_lc

(* [p] is the predicate, [c] is the match object, [realargs] is the
   list of real args of the inductive type *)
let build_case_type n p c realargs =
  whd_betaiota (betazeta_appvect (n+1) p (Array.of_list (realargs@[c])))

let type_case_branches env (pind,largs) pj c =
  let specif = lookup_mind_specif env (fst pind) in
  let nparams = inductive_params specif in
  let (params,realargs) = List.chop nparams largs in
  let p = pj.uj_val in
  let univ = is_correct_arity env c pj pind specif params in
  let lc = build_branches_type pind specif params p in
  let ty = build_case_type (snd specif).mind_nrealargs_ctxt p c realargs in
  (lc, ty, univ)


(************************************************************************)
(* Checking the case annotation is relevent *)

let check_case_info env (indsp,u) ci =
  let (mib,mip) = lookup_mind_specif env indsp in
  if
    not (eq_ind indsp ci.ci_ind) ||
    not (Int.equal mib.mind_nparams ci.ci_npar) ||
    not (Array.equal Int.equal mip.mind_consnrealdecls ci.ci_cstr_ndecls)
  then raise (TypeError(env,WrongCaseInfo((indsp,u),ci)))

(************************************************************************)
(************************************************************************)

(* Guard conditions for fix and cofix-points *)

(* Check if t is a subterm of Rel n, and gives its specification,
   assuming lst already gives index of
   subterms with corresponding specifications of recursive arguments *)

(* A powerful notion of subterm *)

(* To each inductive definition corresponds an array describing the
   structure of recursive arguments for each constructor, we call it
   the recursive spec of the type (it has type recargs vect).  For
   checking the guard, we start from the decreasing argument (Rel n)
   with its recursive spec.  During checking the guardness condition,
   we collect patterns variables corresponding to subterms of n, each
   of them with its recursive spec.  They are organised in a list lst
   of type (int * recargs) list which is sorted with respect to the
   first argument.
*)

(*************************************************************)
(* Environment annotated with marks on recursive arguments *)

(* tells whether it is a strict or loose subterm *)
type size = Large | Strict

(* merging information *)
let size_glb s1 s2 =
  match s1,s2 with
      Strict, Strict -> Strict
    | _ -> Large

(* possible specifications for a term:
   - Not_subterm: when the size of a term is not related to the
     recursive argument of the fixpoint
   - Subterm: when the term is a subterm of the recursive argument
       the wf_paths argument specifies which subterms are recursive
   - Dead_code: when the term has been built by elimination over an
       empty type
 *)

type subterm_spec =
    Subterm of (size * wf_paths)
  | Dead_code
  | Not_subterm

let eq_wf_paths = Rtree.eq_rtree Declareops.eq_recarg

let spec_of_tree t = lazy
  (if eq_wf_paths (Lazy.force t) mk_norec
   then Not_subterm
   else Subterm(Strict,Lazy.force t))

let subterm_spec_glb =
  let glb2 s1 s2 = 
    match s1, s2 with
        s1, Dead_code -> s1
      | Dead_code, s2 -> s2
      | Not_subterm, _ -> Not_subterm
      | _, Not_subterm -> Not_subterm
      | Subterm (a1,t1), Subterm (a2,t2) ->
          if eq_wf_paths t1 t2 then Subterm (size_glb a1 a2, t1)
          (* branches do not return objects with same spec *)
          else Not_subterm in
  Array.fold_left glb2 Dead_code

type guard_env =
  { env     : env;
    (* dB of last fixpoint *)
    rel_min : int;
    (* dB of variables denoting subterms *)
    genv    : subterm_spec Lazy.t list;
  }

let make_renv env recarg ((kn,tyi),u) =
  let mib = Environ.lookup_mind kn env in
  let mind_recvec =
    Array.map (fun mip -> mip.mind_recargs) mib.mind_packets in
  { env = env;
    rel_min = recarg+2;
    genv = [Lazy.lazy_from_val(Subterm(Large,mind_recvec.(tyi)))] }

let push_var renv (x,ty,spec) =
  { env = push_rel (x,None,ty) renv.env;
    rel_min = renv.rel_min+1;
    genv = spec:: renv.genv }

let assign_var_spec renv (i,spec) =
  { renv with genv = List.assign renv.genv (i-1) spec }

let push_var_renv renv (x,ty) =
  push_var renv (x,ty,lazy Not_subterm)

(* Fetch recursive information about a variable p *)
let subterm_var p renv =
  try Lazy.force (List.nth renv.genv (p-1))
  with Failure _ | Invalid_argument _ -> Not_subterm

let push_ctxt_renv renv ctxt =
  let n = rel_context_length ctxt in
  { env = push_rel_context ctxt renv.env;
    rel_min = renv.rel_min+n;
    genv = iterate (fun ge -> lazy Not_subterm::ge) n renv.genv }

let push_fix_renv renv (_,v,_ as recdef) =
  let n = Array.length v in
  { env = push_rec_types recdef renv.env;
    rel_min = renv.rel_min+n;
    genv = iterate (fun ge -> lazy Not_subterm::ge) n renv.genv }

(* Definition and manipulation of the stack *)
type stack_element = |SClosure of guard_env*constr |SArg of subterm_spec Lazy.t

let push_stack_closures renv l stack = 
  List.fold_right (fun h b -> (SClosure (renv,h))::b) l stack

let push_stack_args l stack = 
  List.fold_right (fun h b -> (SArg h)::b) l stack

(******************************)
(* {6 Computing the recursive subterms of a term (propagation of size
   information through Cases).} *)

let lookup_subterms env ind =
  let (_,mip) = lookup_mind_specif env ind in
  mip.mind_recargs


let match_inductive ind ra =
  match ra with
    | (Mrec i | Imbr i) -> eq_ind ind i
    | Norec -> false

(* In {match c as z in ci y_s return P with |C_i x_s => t end}
   [branches_specif renv c_spec ci] returns an array of x_s specs knowing
   c_spec. *)
let branches_specif renv c_spec ci =
  let car = 
    (* We fetch the regular tree associated to the inductive of the match.
       This is just to get the number of constructors (and constructor
       arities) that fit the match branches without forcing c_spec.
       Note that c_spec might be more precise than [v] below, because of
       nested inductive types. *)
    let (_,mip) = lookup_mind_specif renv.env ci.ci_ind in
    let v = dest_subterms mip.mind_recargs in
      Array.map List.length v in
    Array.mapi
      (fun i nca -> (* i+1-th cstructor has arity nca *)
	 let lvra = lazy 
	   (match Lazy.force c_spec with
		Subterm (_,t) when match_inductive ci.ci_ind (dest_recarg t) ->
		  let vra = Array.of_list (dest_subterms t).(i) in
		  assert (Int.equal nca (Array.length vra));
		  Array.map
		    (fun t -> Lazy.force (spec_of_tree (lazy t)))
		    vra
	      | Dead_code -> Array.make nca Dead_code
	      | _ -> Array.make nca Not_subterm) in
	 List.init nca (fun j -> lazy (Lazy.force lvra).(j)))
      car 

(* [subterm_specif renv t] computes the recursive structure of [t] and
   compare its size with the size of the initial recursive argument of
   the fixpoint we are checking. [renv] collects such information
   about variables.
*)

let rec subterm_specif renv stack t =
  (* maybe reduction is not always necessary! *)
  let f,l = decompose_app (whd_betadeltaiota renv.env t) in
    match kind_of_term f with
      | Rel k -> subterm_var k renv

      | Case (ci,_,c,lbr) ->
	  let stack' = push_stack_closures renv l stack in
          let cases_spec = branches_specif renv 
	    (lazy_subterm_specif renv [] c) ci in
          let stl  =
            Array.mapi (fun i br' ->
			  let stack_br = push_stack_args (cases_spec.(i)) stack' in
			    subterm_specif renv stack_br br')
              lbr in
            subterm_spec_glb stl

      | Fix ((recindxs,i),(_,typarray,bodies as recdef)) ->
	  (* when proving that the fixpoint f(x)=e is less than n, it is enough
	     to prove that e is less than n assuming f is less than n
	     furthermore when f is applied to a term which is strictly less than
	     n, one may assume that x itself is strictly less than n
	  *)
          let (ctxt,clfix) = dest_prod renv.env typarray.(i) in
          let oind =
            let env' = push_rel_context ctxt renv.env in
              try Some(fst(find_inductive env' clfix))
              with Not_found -> None in
            (match oind with
		 None -> Not_subterm (* happens if fix is polymorphic *)
               | Some (ind,u) ->
		   let nbfix = Array.length typarray in
		   let recargs = lookup_subterms renv.env ind in
		     (* pushing the fixpoints *)
		   let renv' = push_fix_renv renv recdef in
		   let renv' =
                     (* Why Strict here ? To be general, it could also be
			Large... *)
                     assign_var_spec renv'
		       (nbfix-i, lazy (Subterm(Strict,recargs))) in
		   let decrArg = recindxs.(i) in
		   let theBody = bodies.(i)   in
		   let nbOfAbst = decrArg+1 in
		   let sign,strippedBody = decompose_lam_n_assum nbOfAbst theBody in
		     (* pushing the fix parameters *)
		   let stack' = push_stack_closures renv l stack in
		   let renv'' = push_ctxt_renv renv' sign in
		   let renv'' =
                     if List.length stack' < nbOfAbst then renv''
                     else
		       let decrArg = List.nth stack' decrArg in
                       let arg_spec = stack_element_specif decrArg in
			 assign_var_spec renv'' (1, arg_spec) in
		     subterm_specif renv'' [] strippedBody)

      | Lambda (x,a,b) ->
          let () = assert (List.is_empty l) in
	  let spec,stack' = extract_stack renv a stack in
	    subterm_specif (push_var renv (x,a,spec)) stack' b

      (* Metas and evars are considered OK *)
      | (Meta _|Evar _) -> Dead_code

      (* Other terms are not subterms *)
      | _ -> Not_subterm

and lazy_subterm_specif renv stack t =
  lazy (subterm_specif renv stack t)

and stack_element_specif = function
  |SClosure (h_renv,h) -> lazy_subterm_specif h_renv [] h
  |SArg x -> x

and extract_stack renv a = function
  | [] -> Lazy.lazy_from_val Not_subterm , []
  | h::t -> stack_element_specif h, t

(* Check term c can be applied to one of the mutual fixpoints. *)
let check_is_subterm x =
  match Lazy.force x with
    Subterm (Strict,_) | Dead_code -> true
  |  _ -> false

(************************************************************************)

exception FixGuardError of env * guard_error

let error_illegal_rec_call renv fx (arg_renv,arg) =
  let (_,le_vars,lt_vars) =
    List.fold_left
      (fun (i,le,lt) sbt ->
        match Lazy.force sbt with
            (Subterm(Strict,_) | Dead_code) -> (i+1, le, i::lt)
          | (Subterm(Large,_)) -> (i+1, i::le, lt)
          | _ -> (i+1, le ,lt))
      (1,[],[]) renv.genv in
  raise (FixGuardError (renv.env,
                        RecursionOnIllegalTerm(fx,(arg_renv.env, arg),
					       le_vars,lt_vars)))

let error_partial_apply renv fx =
  raise (FixGuardError (renv.env,NotEnoughArgumentsForFixCall fx))

(* Check if [def] is a guarded fixpoint body with decreasing arg.
   given [recpos], the decreasing arguments of each mutually defined
   fixpoint. *)
let check_one_fix renv recpos def =
  let nfi = Array.length recpos in

  (* Checks if [t] only make valid recursive calls 
     [stack] is the list of constructor's argument specification and 
     arguments than will be applied after reduction.
     example u in t where we have (match .. with |.. => t end) u *)
  let rec check_rec_call renv stack t =
    (* if [t] does not make recursive calls, it is guarded: *)
    if noccur_with_meta renv.rel_min nfi t then ()
    else
      let (f,l) = decompose_app (whd_betaiotazeta t) in
      match kind_of_term f with
        | Rel p ->
            (* Test if [p] is a fixpoint (recursive call) *)
	    if renv.rel_min <= p & p < renv.rel_min+nfi then
              begin
                List.iter (check_rec_call renv []) l;
                (* the position of the invoked fixpoint: *)
	        let glob = renv.rel_min+nfi-1-p in
                (* the decreasing arg of the rec call: *)
	        let np = recpos.(glob) in
		let stack' = push_stack_closures renv l stack in
                if List.length stack' <= np then error_partial_apply renv glob
                else
                  (* Check the decreasing arg is smaller *)
                  let z = List.nth stack' np in
	          if not (check_is_subterm (stack_element_specif z)) then
                    begin match z with
		      |SClosure (z,z') -> error_illegal_rec_call renv glob (z,z') 
		      |SArg _ -> error_partial_apply renv glob
		    end
              end
            else
              begin
                match pi2 (lookup_rel p renv.env) with
                | None ->
                    List.iter (check_rec_call renv []) l
                | Some c ->
                    try List.iter (check_rec_call renv []) l
                    with FixGuardError _ ->
                      check_rec_call renv stack (applist(lift p c,l))
              end
		
        | Case (ci,p,c_0,lrest) ->
            List.iter (check_rec_call renv []) (c_0::p::l);
            (* compute the recarg information for the arguments of
               each branch *)
            let case_spec = branches_specif renv 
	      (lazy_subterm_specif renv [] c_0) ci in
	    let stack' = push_stack_closures renv l stack in
              Array.iteri (fun k br' -> 
			     let stack_br = push_stack_args case_spec.(k) stack' in
			     check_rec_call renv stack_br br') lrest

        (* Enables to traverse Fixpoint definitions in a more intelligent
           way, ie, the rule :
           if - g = fix g (y1:T1)...(yp:Tp) {struct yp} := e &
              - f is guarded with respect to the set of pattern variables S
                in a1 ... am        &
              - f is guarded with respect to the set of pattern variables S
                in T1 ... Tp        &
              - ap is a sub-term of the formal argument of f &
              - f is guarded with respect to the set of pattern variables
                S+{yp} in e
           then f is guarded with respect to S in (g a1 ... am).
           Eduardo 7/9/98 *)
        | Fix ((recindxs,i),(_,typarray,bodies as recdef)) ->
            List.iter (check_rec_call renv []) l;
            Array.iter (check_rec_call renv []) typarray;
            let decrArg = recindxs.(i) in
            let renv' = push_fix_renv renv recdef in
	    let stack' = push_stack_closures renv l stack in
              Array.iteri
                (fun j body ->
                   if Int.equal i j && (List.length stack' > decrArg) then
		     let recArg = List.nth stack' decrArg in
	             let arg_sp = stack_element_specif recArg in
	             check_nested_fix_body renv' (decrArg+1) arg_sp body
                   else check_rec_call renv' [] body)
                bodies

        | Const (kn,u as cu) ->
            if evaluable_constant kn renv.env then
              try List.iter (check_rec_call renv []) l
              with (FixGuardError _ ) ->
		let value = (applist(constant_value_in renv.env cu, l)) in
	        check_rec_call renv stack value
	    else List.iter (check_rec_call renv []) l

        | Lambda (x,a,b) ->
            let () = assert (List.is_empty l) in
	    check_rec_call renv [] a ;
	    let spec, stack' = extract_stack renv a stack in
	    check_rec_call (push_var renv (x,a,spec)) stack' b

        | Prod (x,a,b) ->
            let () = assert (List.is_empty l && List.is_empty stack) in
            check_rec_call renv [] a;
            check_rec_call (push_var_renv renv (x,a)) [] b

        | CoFix (i,(_,typarray,bodies as recdef)) ->
            List.iter (check_rec_call renv []) l;
	    Array.iter (check_rec_call renv []) typarray;
	    let renv' = push_fix_renv renv recdef in
	    Array.iter (check_rec_call renv' []) bodies

        | (Ind _ | Construct _) ->
            List.iter (check_rec_call renv []) l

        | Var id ->
            begin
              match pi2 (lookup_named id renv.env) with
              | None ->
                  List.iter (check_rec_call renv []) l
              | Some c ->
                  try List.iter (check_rec_call renv []) l
                  with (FixGuardError _) -> 
		    check_rec_call renv stack (applist(c,l))
            end

	| Sort _ ->
          assert (List.is_empty l)

        (* l is not checked because it is considered as the meta's context *)
        | (Evar _ | Meta _) -> ()

        | (App _ | LetIn _ | Cast _) -> assert false (* beta zeta reduction *)

  and check_nested_fix_body renv decr recArgsDecrArg body =
    if Int.equal decr 0 then
      check_rec_call (assign_var_spec renv (1,recArgsDecrArg)) [] body
    else
      match kind_of_term body with
	| Lambda (x,a,b) ->
	    check_rec_call renv [] a;
            let renv' = push_var_renv renv (x,a) in
	      check_nested_fix_body renv' (decr-1) recArgsDecrArg b
	| _ -> anomaly (Pp.str "Not enough abstractions in fix body")
	    
  in
  check_rec_call renv [] def

let judgment_of_fixpoint (_, types, bodies) =
  Array.map2 (fun typ body -> { uj_val = body ; uj_type = typ }) types bodies

let inductive_of_mutfix env ((nvect,bodynum),(names,types,bodies as recdef)) =
  let nbfix = Array.length bodies in
  if Int.equal nbfix 0
    || not (Int.equal (Array.length nvect) nbfix)
    || not (Int.equal (Array.length types) nbfix)
    || not (Int.equal (Array.length names) nbfix)
    || bodynum < 0
    || bodynum >= nbfix
  then anomaly (Pp.str "Ill-formed fix term");
  let fixenv = push_rec_types recdef env in
  let vdefj = judgment_of_fixpoint recdef in
  let raise_err env i err =
    error_ill_formed_rec_body env err names i fixenv vdefj in
  (* Check the i-th definition with recarg k *)
  let find_ind i k def =
    (* check fi does not appear in the k+1 first abstractions,
       gives the type of the k+1-eme abstraction (must be an inductive)  *)
    let rec check_occur env n def =
      match kind_of_term (whd_betadeltaiota env def) with
        | Lambda (x,a,b) ->
	    if noccur_with_meta n nbfix a then
	      let env' = push_rel (x, None, a) env in
              if Int.equal n (k + 1) then
                (* get the inductive type of the fixpoint *)
                let (mind, _) =
                  try find_inductive env a
                  with Not_found ->
		    raise_err env i (RecursionNotOnInductiveType a) in
                (mind, (env', b))
	      else check_occur env' (n+1) b
            else anomaly ~label:"check_one_fix" (Pp.str "Bad occurrence of recursive call")
        | _ -> raise_err env i NotEnoughAbstractionInFixBody in
    check_occur fixenv 1 def in
  (* Do it on every fixpoint *)
  let rv = Array.map2_i find_ind nvect bodies in
  (Array.map fst rv, Array.map snd rv)


let check_fix env ((nvect,_),(names,_,bodies as recdef) as fix) =
  let (minds, rdef) = inductive_of_mutfix env fix in
  for i = 0 to Array.length bodies - 1 do
    let (fenv,body) = rdef.(i) in
    let renv = make_renv fenv nvect.(i) minds.(i) in
    try check_one_fix renv nvect body
    with FixGuardError (fixenv,err) ->
      error_ill_formed_rec_body fixenv err names i
	(push_rec_types recdef env) (judgment_of_fixpoint recdef)
  done

(*
let cfkey = Profile.declare_profile "check_fix";;
let check_fix env fix = Profile.profile3 cfkey check_fix env fix;;
*)

(************************************************************************)
(* Co-fixpoints. *)

exception CoFixGuardError of env * guard_error

let anomaly_ill_typed () =
  anomaly ~label:"check_one_cofix" (Pp.str "too many arguments applied to constructor")

let rec codomain_is_coind env c =
  let b = whd_betadeltaiota env c in
  match kind_of_term b with
    | Prod (x,a,b) ->
	codomain_is_coind (push_rel (x, None, a) env) b
    | _ ->
	(try find_coinductive env b
        with Not_found ->
	  raise (CoFixGuardError (env, CodomainNotInductiveType b)))

let check_one_cofix env nbfix def deftype =
  let rec check_rec_call env alreadygrd n vlra  t =
    if not (noccur_with_meta n nbfix t) then
      let c,args = decompose_app (whd_betadeltaiota env t) in
      match kind_of_term c with
	| Rel p when  n <= p && p < n+nbfix ->
	    (* recursive call: must be guarded and no nested recursive
               call allowed *)
            if not alreadygrd then
	      raise (CoFixGuardError (env,UnguardedRecursiveCall t))
            else if not(List.for_all (noccur_with_meta n nbfix) args) then
	      raise (CoFixGuardError (env,NestedRecursiveOccurrences))

	| Construct ((_,i as cstr_kn),u)  ->
            let lra = vlra.(i-1) in
            let mI = inductive_of_constructor cstr_kn in
	    let (mib,mip) = lookup_mind_specif env mI in
            let realargs = List.skipn mib.mind_nparams args in
            let rec process_args_of_constr = function
              | (t::lr), (rar::lrar) ->
                  if eq_wf_paths rar mk_norec then
                    if noccur_with_meta n nbfix t
                    then process_args_of_constr (lr, lrar)
                    else raise (CoFixGuardError
		                 (env,RecCallInNonRecArgOfConstructor t))
                  else
                    let spec = dest_subterms rar in
                    check_rec_call env true n spec t;
                    process_args_of_constr (lr, lrar)
              | [],_ -> ()
              | _ -> anomaly_ill_typed ()
            in process_args_of_constr (realargs, lra)

	| Lambda (x,a,b) ->
	    let () = assert (List.is_empty args) in
            if noccur_with_meta n nbfix a then
              let env' = push_rel (x, None, a) env in
              check_rec_call env' alreadygrd (n+1)  vlra b
            else
	      raise (CoFixGuardError (env,RecCallInTypeOfAbstraction a))

	| CoFix (j,(_,varit,vdefs as recdef)) ->
            if (List.for_all (noccur_with_meta n nbfix) args)
            then
              let nbfix = Array.length vdefs in
	      if (Array.for_all (noccur_with_meta n nbfix) varit) then
		let env' = push_rec_types recdef env in
		(Array.iter (check_rec_call env' alreadygrd (n+1) vlra) vdefs;
		 List.iter (check_rec_call env alreadygrd n vlra) args)
              else
		raise (CoFixGuardError (env,RecCallInTypeOfDef c))
	    else
	      raise (CoFixGuardError (env,UnguardedRecursiveCall c))

	| Case (_,p,tm,vrest) ->
            if (noccur_with_meta n nbfix p) then
              if (noccur_with_meta n nbfix tm) then
		if (List.for_all (noccur_with_meta n nbfix) args) then
		  Array.iter (check_rec_call env alreadygrd n vlra) vrest
		else
		  raise (CoFixGuardError (env,RecCallInCaseFun c))
              else
		raise (CoFixGuardError (env,RecCallInCaseArg c))
            else
	      raise (CoFixGuardError (env,RecCallInCasePred c))

	| Meta _ -> ()
        | Evar _ ->
	    List.iter (check_rec_call env alreadygrd n vlra) args

	| _    -> raise (CoFixGuardError (env,NotGuardedForm t)) in

  let ((mind, _),_) = codomain_is_coind env deftype in
  let vlra = lookup_subterms env mind in
  check_rec_call env false 1 (dest_subterms vlra) def

(* The  function which checks that the whole block of definitions
   satisfies the guarded condition *)

let check_cofix env (bodynum,(names,types,bodies as recdef)) =
  let nbfix = Array.length bodies in
  for i = 0 to nbfix-1 do
    let fixenv = push_rec_types recdef env in
    try check_one_cofix fixenv nbfix bodies.(i) types.(i)
    with CoFixGuardError (errenv,err) ->
      error_ill_formed_rec_body errenv err names i
	fixenv (judgment_of_fixpoint recdef)
  done


==> anc/HoTT/coq-HoTT/kernel/inductive.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Univ
open Term
open Declarations
open Environ

(** {6 Extracting an inductive type from a construction } *)

(** [find_m*type env sigma c] coerce [c] to an recursive type (I args).
   [find_rectype], [find_inductive] and [find_coinductive]
   respectively accepts any recursive type, only an inductive type and
   only a coinductive type.
   They raise [Not_found] if not convertible to a recursive type. *)

val find_rectype     : env -> types -> pinductive * constr list
val find_inductive   : env -> types -> pinductive * constr list
val find_coinductive : env -> types -> pinductive * constr list

type mind_specif = mutual_inductive_body * one_inductive_body

(** {6 ... } *)
(** Fetching information in the environment about an inductive type.
    Raises [Not_found] if the inductive type is not found. *)
val lookup_mind_specif : env -> inductive -> mind_specif

(** {6 Functions to build standard types related to inductive } *)
val ind_subst : mutual_inductive -> mutual_inductive_body -> universe_instance -> constr list

val make_inductive_subst : mutual_inductive_body -> universe_instance -> universe_subst

val inductive_instance : mutual_inductive_body -> universe_instance
val inductive_context : mutual_inductive_body -> universe_context

val instantiate_inductive_constraints : mutual_inductive_body -> universe_subst -> constraints

val constrained_type_of_inductive : env -> mind_specif puniverses -> types constrained

val type_of_inductive : env -> mind_specif puniverses -> types

val type_of_inductive_knowing_parameters : env -> ?polyprop:bool -> mind_specif puniverses -> types array -> types

val elim_sorts : mind_specif -> sorts_family list

(** Return type as quoted by the user *)

val constrained_type_of_constructor : pconstructor -> mind_specif -> types constrained
val type_of_constructor : pconstructor -> mind_specif -> types
val type_of_constructor_in_ctx : constructor -> mind_specif -> types in_universe_context

(** Return constructor types in normal form *)
val arities_of_constructors : pinductive -> mind_specif -> types array

(** Return constructor types in user form *)
val type_of_constructors : pinductive -> mind_specif -> types array

(** Transforms inductive specification into types (in nf) *)
val arities_of_specif : mutual_inductive puniverses -> mind_specif -> types array

val inductive_params : mind_specif -> int

(** [type_case_branches env (I,args) (p:A) c] computes useful types
   about the following Cases expression:
      <p>Cases (c :: (I args)) of b1..bn end
   It computes the type of every branch (pattern variables are
   introduced by products), the type for the whole expression, and
   the universe constraints generated.
 *)
val type_case_branches :
  env -> pinductive * constr list -> unsafe_judgment -> constr
    -> types array * types * constraints

val build_branches_type :
  pinductive -> mutual_inductive_body * one_inductive_body ->
    constr list -> constr -> types array

(** Return the arity of an inductive type *)
val mind_arity : one_inductive_body -> rel_context * sorts_family

val inductive_sort_family : one_inductive_body -> sorts_family

(** Check a [case_info] actually correspond to a Case expression on the
   given inductive type. *)
val check_case_info : env -> pinductive -> case_info -> unit

(** {6 Guard conditions for fix and cofix-points. } *)
val check_fix : env -> fixpoint -> unit
val check_cofix : env -> cofixpoint -> unit

(** {6 Support for sort-polymorphic inductive types } *)

(** The "polyprop" optional argument below allows to control
    the "Prop-polymorphism". By default, it is allowed.
    But when "polyprop=false", the following exception is raised
    when a polymorphic singleton inductive type becomes Prop due to
    parameter instantiation. This is used by the Ocaml extraction,
    which cannot handle (yet?) Prop-polymorphism. *)

exception SingletonInductiveBecomesProp of Id.t

val max_inductive_sort : sorts array -> universe

(** {6 Debug} *)

type size = Large | Strict
type subterm_spec =
    Subterm of (size * wf_paths)
  | Dead_code
  | Not_subterm
type guard_env =
  { env     : env;
    (** dB of last fixpoint *)
    rel_min : int;
    (** dB of variables denoting subterms *)
    genv    : subterm_spec Lazy.t list;
  }

type stack_element = |SClosure of guard_env*constr |SArg of subterm_spec Lazy.t

val subterm_specif : guard_env -> stack_element list -> constr -> subterm_spec



==> anc/HoTT/coq-HoTT/kernel/kernel.mllib <==
Names
Univ
Esubst
Term
Mod_subst
Sign
Cbytecodes
Copcodes
Cemitcodes
Nativevalues
Lazyconstr
Declareops
Retroknowledge
Pre_env
Cbytegen
Nativelambda
Nativecode
Nativelib
Environ
Conv_oracle
Closure
Reduction
Nativeconv
Type_errors
Modops
Inductive
Typeops
Indtypes
Cooking
Term_typing
Subtyping
Mod_typing
Nativelibrary
Safe_typing

Vm
Csymtable
Vconv


==> anc/HoTT/coq-HoTT/kernel/lazyconstr.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Mod_subst

(** [constr_substituted] are [constr] with possibly pending
    substitutions of kernel names. *)

type constr_substituted = constr substituted

let from_val = from_val

let force = force subst_mps

let subst_constr_subst = subst_substituted

(** Opaque proof terms might be in some external tables.
    The [force_opaque] function below allows to access these tables,
    this might trigger the read of some extra parts of .vo files.
    In the [Indirect] case, we accumulate "manually" a substitution
    list, the younger one coming first. Nota: no [Direct] constructor
    should end in a .vo, this is checked by coqchk.
*)

type lazy_constr =
  | Indirect of substitution list * DirPath.t * int (* lib,index *)
  | Direct of constr_substituted (* opaque in section or interactive session *)

(* TODO : this hcons function could probably be improved (for instance
   hash the dir_path in the Indirect case) *)

let hcons_lazy_constr = function
  | Direct c -> Direct (from_val (hcons_constr (force c)))
  | Indirect _ as lc -> lc

let subst_lazy_constr sub = function
  | Direct cs -> Direct (subst_constr_subst sub cs)
  | Indirect (l,dp,i) -> Indirect (sub::l,dp,i)

let default_get_opaque dp _ =
  Errors.error
    ("Cannot access an opaque term in library " ^ DirPath.to_string dp)

let default_mk_opaque _ = None

let get_opaque = ref default_get_opaque
let mk_opaque = ref default_mk_opaque
let set_indirect_opaque_accessor f = (get_opaque := f)
let set_indirect_opaque_creator f = (mk_opaque := f)
let reset_indirect_opaque_creator () = (mk_opaque := default_mk_opaque)

let force_lazy_constr = function
  | Direct c -> c
  | Indirect (l,dp,i) ->
    List.fold_right subst_constr_subst l (from_val (!get_opaque dp i))

let turn_indirect lc = match lc with
  | Indirect _ ->
    Errors.anomaly (Pp.str "Indirecting an already indirect opaque")
  | Direct c ->
    (* this constr_substituted shouldn't have been substituted yet *)
    assert (fst (Mod_subst.repr_substituted c) == None);
    match !mk_opaque (force c) with
      | None -> lc
      | Some (dp,i) -> Indirect ([],dp,i)

let force_opaque lc = force (force_lazy_constr lc)

let opaque_from_val c = Direct (from_val c)


==> anc/HoTT/coq-HoTT/kernel/lazyconstr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Mod_subst

(** [constr_substituted] are [constr] with possibly pending
    substitutions of kernel names. *)

type constr_substituted

val from_val : constr -> constr_substituted
val force : constr_substituted -> constr
val subst_constr_subst :
  substitution -> constr_substituted -> constr_substituted

(** Opaque proof terms might be in some external tables. The
    [force_opaque] function below allows to access these tables,
    this might trigger the read of some extra parts of .vo files *)

type lazy_constr

(** From a [constr] to some (immediate) [lazy_constr]. *)
val opaque_from_val : constr -> lazy_constr

(** Turn an immediate [lazy_constr] into an indirect one, thanks
    to the indirect opaque creator configured below. *)
val turn_indirect : lazy_constr -> lazy_constr

(** From a [lazy_constr] back to a [constr]. This might use the
    indirect opaque accessor configured below. *)
val force_opaque : lazy_constr -> constr

val subst_lazy_constr : substitution -> lazy_constr -> lazy_constr

val hcons_lazy_constr : lazy_constr -> lazy_constr

(** When stored indirectly, opaque terms are indexed by their library
    dirpath and an integer index. The following two functions activate
    this indirect storage, by telling how to store and retrieve terms.
    Default creator always returns [None], preventing the creation of
    any indirect link, and default accessor always raises an error.
*)

val set_indirect_opaque_creator : (constr -> (DirPath.t * int) option) -> unit
val set_indirect_opaque_accessor : (DirPath.t -> int -> constr) -> unit
val reset_indirect_opaque_creator : unit -> unit


==> anc/HoTT/coq-HoTT/kernel/make-opcodes <==
$1=="enum" {n=0; next; }
           {for (i = 1; i <= NF; i++) {printf("let op%s = %d\n", $i, n++);}}


==> anc/HoTT/coq-HoTT/kernel/mod_subst.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Claudio Sacerdoti from contents of term.ml, names.ml and
   new support for constant inlining in functor application, Nov 2004 *)
(* Optimizations and bug fixes by Élie Soubiran, from Feb 2008 *)

(* This file provides types and functions for managing name
   substitution in module constructions *)

open Pp
open Util
open Names
open Term

(* For Inline, the int is an inlining level, and the constr (if present)
   is the term into which we should inline. *)

type delta_hint =
  | Inline of int * constr option
  | Equiv of kernel_name

(* NB: earlier constructor Prefix_equiv of module_path
   is now stored in a separate table, see Deltamap.t below *)

module Deltamap = struct
  type t = module_path MPmap.t * delta_hint KNmap.t
  let empty = MPmap.empty, KNmap.empty
  let is_empty (mm, km) =
    MPmap.is_empty mm && KNmap.is_empty km
  let add_kn kn hint (mm,km) = (mm,KNmap.add kn hint km)
  let add_mp mp mp' (mm,km) = (MPmap.add mp mp' mm, km)
  let find_mp mp map = MPmap.find mp (fst map)
  let find_kn kn map = KNmap.find kn (snd map)
  let mem_mp mp map = MPmap.mem mp (fst map)
  let mem_kn kn map = KNmap.mem kn (snd map)
  let fold_kn f map i = KNmap.fold f (snd map) i
  let fold fmp fkn (mm,km) i =
    MPmap.fold fmp mm (KNmap.fold fkn km i)
  let join map1 map2 = fold add_mp add_kn map1 map2
end

(* Invariant: in the [delta_hint] map, an [Equiv] should only
   relate [kernel_name] with the same label (and section dirpath). *)

type delta_resolver = Deltamap.t

let empty_delta_resolver = Deltamap.empty

module Umap = struct
  type 'a t = 'a MPmap.t * 'a MBImap.t
  let empty = MPmap.empty, MBImap.empty
  let is_empty (m1,m2) = MPmap.is_empty m1 && MBImap.is_empty m2
  let add_mbi mbi x (m1,m2) = (m1,MBImap.add mbi x m2)
  let add_mp mp x (m1,m2) = (MPmap.add mp x m1, m2)
  let find_mp mp map = MPmap.find mp (fst map)
  let find_mbi mbi map = MBImap.find mbi (snd map)
  let iter_mbi f map = MBImap.iter f (snd map)
  let fold fmp fmbi (m1,m2) i =
    MPmap.fold fmp m1 (MBImap.fold fmbi m2 i)
  let join map1 map2 = fold add_mp add_mbi map1 map2
end

type substitution = (module_path * delta_resolver) Umap.t

let empty_subst = Umap.empty

let is_empty_subst = Umap.is_empty

(* <debug> *)

let string_of_hint = function
  | Inline (_,Some _) -> "inline(Some _)"
  | Inline _ -> "inline()"
  | Equiv kn -> string_of_kn kn

let debug_string_of_delta resolve =
  let kn_to_string kn hint l =
    (string_of_kn kn ^ "=>" ^ string_of_hint hint) :: l
  in
  let mp_to_string mp mp' l =
    (string_of_mp mp ^ "=>" ^ string_of_mp mp') :: l
  in
  let l = Deltamap.fold mp_to_string kn_to_string resolve [] in
  String.concat ", " (List.rev l)

let list_contents sub =
  let one_pair (mp,reso) = (string_of_mp mp,debug_string_of_delta reso) in
  let mp_one_pair mp0 p l = (string_of_mp mp0, one_pair p)::l in
  let mbi_one_pair mbi p l = (MBId.debug_to_string mbi, one_pair p)::l in
  Umap.fold mp_one_pair mbi_one_pair sub []

let debug_string_of_subst sub =
  let l = List.map (fun (s1,(s2,s3)) -> s1^"|->"^s2^"["^s3^"]")
    (list_contents sub)
  in
  "{" ^ String.concat "; " l ^ "}"

let debug_pr_delta resolve =
  str (debug_string_of_delta resolve)

let debug_pr_subst sub =
  let l = list_contents sub in
  let f (s1,(s2,s3)) = hov 2 (str s1 ++ spc () ++ str "|-> " ++ str s2 ++
			      spc () ++ str "[" ++ str s3 ++ str "]")
  in
  str "{" ++ hov 2 (prlist_with_sep pr_comma f l) ++ str "}"

(* </debug> *)

(** Extending a [delta_resolver] *)

let add_inline_delta_resolver kn (lev,oc) = Deltamap.add_kn kn (Inline (lev,oc))

let add_kn_delta_resolver kn kn' =
  assert (Label.equal (label kn) (label kn'));
  Deltamap.add_kn kn (Equiv kn')

let add_mp_delta_resolver mp1 mp2 = Deltamap.add_mp mp1 mp2

(** Extending a [substitution] *)

let add_mbid mbid mp resolve s = Umap.add_mbi mbid (mp,resolve) s
let add_mp mp1 mp2 resolve s = Umap.add_mp mp1 (mp2,resolve) s

let map_mbid mbid mp resolve = add_mbid mbid mp resolve empty_subst
let map_mp mp1 mp2 resolve = add_mp mp1 mp2 resolve empty_subst

let mp_in_delta mp = Deltamap.mem_mp mp

let kn_in_delta kn resolver =
  try
    match Deltamap.find_kn kn resolver with
      | Equiv _ -> true
      | Inline _ -> false
  with Not_found -> false

let con_in_delta con resolver = kn_in_delta (Constant.user con) resolver
let mind_in_delta mind resolver = kn_in_delta (MutInd.user mind) resolver

let mp_of_delta resolve mp =
 try Deltamap.find_mp mp resolve with Not_found -> mp

let find_prefix resolve mp =
  let rec sub_mp = function
    | MPdot(mp,l) as mp_sup ->
	(try Deltamap.find_mp mp_sup resolve
	 with Not_found -> MPdot(sub_mp mp,l))
    | p -> Deltamap.find_mp p resolve
  in
  try sub_mp mp with Not_found -> mp

(** Applying a resolver to a kernel name *)

exception Change_equiv_to_inline of (int * constr)

let solve_delta_kn resolve kn =
  try
    match Deltamap.find_kn kn resolve with
      | Equiv kn1 -> kn1
      | Inline (lev, Some c) ->	raise (Change_equiv_to_inline (lev,c))
      | Inline (_, None) -> raise Not_found
  with Not_found ->
    let mp,dir,l = repr_kn kn in
    let new_mp = find_prefix resolve mp in
    if mp == new_mp then
      kn
    else
      make_kn new_mp dir l

let kn_of_delta resolve kn =
  try solve_delta_kn resolve kn
  with Change_equiv_to_inline _ -> kn

(** Try a 1st resolver, and then a 2nd in case it had no effect *)

let kn_of_deltas resolve1 resolve2 kn =
  let kn' = kn_of_delta resolve1 kn in
  if kn' == kn then kn_of_delta resolve2 kn else kn'

let constant_of_delta_kn resolve kn =
  Constant.make kn (kn_of_delta resolve kn)

let constant_of_deltas_kn resolve1 resolve2 kn =
  Constant.make kn (kn_of_deltas resolve1 resolve2 kn)

let mind_of_delta_kn resolve kn =
  MutInd.make kn (kn_of_delta resolve kn)

let mind_of_deltas_kn resolve1 resolve2 kn =
  MutInd.make kn (kn_of_deltas resolve1 resolve2 kn)

let inline_of_delta inline resolver =
  match inline with
    | None -> []
    | Some inl_lev ->
      let extract kn hint l =
	match hint with
	  | Inline (lev,_) -> if lev <= inl_lev then (lev,kn)::l else l
	  | _ -> l
      in
      Deltamap.fold_kn extract resolver []

let search_delta_inline resolve kn1 kn2 =
  let find kn = match Deltamap.find_kn kn resolve with
    | Inline (_,o) -> o
    | Equiv _ -> raise Not_found
  in
  try find kn1
  with Not_found ->
    if kn1 == kn2 then None
    else
      try find kn2
      with Not_found -> None

let subst_mp0 sub mp = (* 's like subst *)
 let rec aux mp =
  match mp with
    | MPfile sid -> Umap.find_mp mp sub
    | MPbound bid ->
	begin
	  try Umap.find_mbi bid sub
	  with Not_found -> Umap.find_mp mp sub
	end
    | MPdot (mp1,l) as mp2 ->
	begin
	  try Umap.find_mp mp2 sub
	  with Not_found ->
	    let mp1',resolve = aux mp1 in
	    MPdot (mp1',l),resolve
	end
 in
 try Some (aux mp) with Not_found -> None

let subst_mp sub mp =
 match subst_mp0 sub mp with
    None -> mp
  | Some (mp',_) -> mp'

let subst_kn_delta sub kn =
 let mp,dir,l = repr_kn kn in
  match subst_mp0 sub mp with
     Some (mp',resolve) ->
      solve_delta_kn resolve (make_kn mp' dir l)
   | None -> kn


let subst_kn sub kn =
 let mp,dir,l = repr_kn kn in
  match subst_mp0 sub mp with
     Some (mp',_) ->
      (make_kn mp' dir l)
   | None -> kn

exception No_subst

let subst_dual_mp sub mp1 mp2 =
  let o1 = subst_mp0 sub mp1 in
  let o2 = if mp1 == mp2 then o1 else subst_mp0 sub mp2 in
  match o1, o2 with
    | None, None -> raise No_subst
    | Some (mp1',resolve), None -> mp1', mp2, resolve, true
    | None, Some (mp2',resolve) -> mp1, mp2', resolve, false
    | Some (mp1',_), Some (mp2',resolve) -> mp1', mp2', resolve, false

let progress f x ~orelse =
  let y = f x in
  if y != x then y else orelse

let subst_mind sub mind =
  let mpu,dir,l = MutInd.repr3 mind in
  let mpc = KerName.modpath (MutInd.canonical mind) in
  try
    let mpu,mpc,resolve,user = subst_dual_mp sub mpu mpc in
    let knu = KerName.make mpu dir l in
    let knc = if mpu == mpc then knu else KerName.make mpc dir l in
    let knc' =
      progress (kn_of_delta resolve) (if user then knu else knc) ~orelse:knc
    in
    MutInd.make knu knc'
  with No_subst -> mind

let subst_ind sub (ind,i as indi) =
  let ind' = subst_mind sub ind in
    if ind' == ind then indi else ind',i

let subst_pind sub (ind,u) =
  (subst_ind sub ind, u)

let subst_con0 sub (cst,u) =
  let mpu,dir,l = Constant.repr3 cst in
  let mpc = KerName.modpath (Constant.canonical cst) in
  let mpu,mpc,resolve,user = subst_dual_mp sub mpu mpc in
  let knu = KerName.make mpu dir l in
  let knc = if mpu == mpc then knu else KerName.make mpc dir l in
  match search_delta_inline resolve knu knc with
    | Some t ->
      (* In case of inlining, discard the canonical part (cf #2608) *)
      Constant.make1 knu, t
    | None ->
      let knc' =
        progress (kn_of_delta resolve) (if user then knu else knc) ~orelse:knc
      in
      let cst' = Constant.make knu knc' in
      cst', mkConstU (cst',u)

let subst_con sub cst =
  try subst_con0 sub cst
  with No_subst -> fst cst, mkConstU cst

let subst_con_kn sub con =
  subst_con sub (con,Univ.Instance.empty)

let subst_pcon sub (con,u as pcon) = 
  try let con', can = subst_con0 sub pcon in 
	con',u
  with No_subst -> pcon

let subst_pcon_term sub (con,u as pcon) = 
  try let con', can = subst_con0 sub pcon in 
	(con',u), can
  with No_subst -> pcon, mkConstU pcon

let subst_constant sub con =
  try fst (subst_con0 sub (con,Univ.Instance.empty))
  with No_subst -> con

(* Here the semantics is completely unclear.
   What does "Hint Unfold t" means when "t" is a parameter?
   Does the user mean "Unfold X.t" or does she mean "Unfold y"
   where X.t is later on instantiated with y? I choose the first
   interpretation (i.e. an evaluable reference is never expanded). *)
let subst_evaluable_reference subst = function
  | EvalVarRef id -> EvalVarRef id
  | EvalConstRef kn -> EvalConstRef (subst_constant subst kn)

let rec map_kn f f' c =
  let func = map_kn f f' in
    match kind_of_term c with
      | Const kn -> (try snd (f' kn) with No_subst -> c)
      | Ind ((kn,i),u) ->
	  let kn' = f kn in
	  if kn'==kn then c else mkIndU ((kn',i),u)
      | Construct (((kn,i),j),u) ->
	  let kn' = f kn in
	  if kn'==kn then c else mkConstructU (((kn',i),j),u)
      | Case (ci,p,ct,l) ->
	  let ci_ind =
            let (kn,i) = ci.ci_ind in
	    let kn' = f kn in
	    if kn'==kn then ci.ci_ind else kn',i
	  in
	  let p' = func p in
	  let ct' = func ct in
	  let l' = Array.smartmap func l in
	    if (ci.ci_ind==ci_ind && p'==p
		&& l'==l && ct'==ct)then c
	    else
	      mkCase ({ci with ci_ind = ci_ind},
		      p',ct', l')
      | Cast (ct,k,t) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else mkCast (ct', k, t')
      | Prod (na,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else mkProd (na, t', ct')
      | Lambda (na,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	    if (t'==t && ct'==ct) then c
	    else mkLambda (na, t', ct')
      | LetIn (na,b,t,ct) ->
	  let ct' = func ct in
	  let t'= func t in
	  let b'= func b in
	    if (t'==t && ct'==ct && b==b') then c
	    else mkLetIn (na, b', t', ct')
      | App (ct,l) ->
	  let ct' = func ct in
	  let l' = Array.smartmap func l in
	    if (ct'== ct && l'==l) then c
	    else mkApp (ct',l')
      | Evar (e,l) ->
	  let l' = Array.smartmap func l in
	    if (l'==l) then c
	    else mkEvar (e,l')
      | Fix (ln,(lna,tl,bl)) ->
	  let tl' = Array.smartmap func tl in
	  let bl' = Array.smartmap func bl in
	    if (bl == bl'&& tl == tl') then c
	    else mkFix (ln,(lna,tl',bl'))
      | CoFix(ln,(lna,tl,bl)) ->
	  let tl' = Array.smartmap func tl in
	  let bl' = Array.smartmap func bl in
	    if (bl == bl'&& tl == tl') then c
	    else mkCoFix (ln,(lna,tl',bl'))
      | _ -> c

let subst_mps sub c =
  if is_empty_subst sub then c
  else map_kn (subst_mind sub) (subst_con0 sub) c

let rec replace_mp_in_mp mpfrom mpto mp =
  match mp with
    | _ when mp_eq mp mpfrom -> mpto
    | MPdot (mp1,l) ->
	let mp1' = replace_mp_in_mp mpfrom mpto mp1 in
	  if mp1 == mp1' then mp
	  else MPdot (mp1',l)
    | _ -> mp

let replace_mp_in_kn mpfrom mpto kn =
 let mp,dir,l = repr_kn kn in
  let mp'' = replace_mp_in_mp mpfrom mpto mp in
    if mp==mp'' then kn
    else make_kn mp'' dir l

let rec mp_in_mp mp mp1 =
  match mp1 with
    | _ when mp_eq mp1 mp -> true
    | MPdot (mp2,l) -> mp_in_mp mp mp2
    | _ -> false

let subset_prefixed_by mp resolver =
  let mp_prefix mkey mequ rslv =
    if mp_in_mp mp mkey then Deltamap.add_mp mkey mequ rslv else rslv
  in
  let kn_prefix kn hint rslv =
    match hint with
      | Inline _ -> rslv
      | Equiv _ ->
	if mp_in_mp mp (modpath kn) then Deltamap.add_kn kn hint rslv else rslv
  in
  Deltamap.fold mp_prefix kn_prefix resolver empty_delta_resolver

let subst_dom_delta_resolver subst resolver =
  let mp_apply_subst mkey mequ rslv =
    Deltamap.add_mp (subst_mp subst mkey) mequ rslv
  in
  let kn_apply_subst kkey hint rslv =
    Deltamap.add_kn (subst_kn subst kkey) hint rslv
  in
  Deltamap.fold mp_apply_subst kn_apply_subst resolver empty_delta_resolver

let subst_mp_delta sub mp mkey =
 match subst_mp0 sub mp with
    None -> empty_delta_resolver,mp
  | Some (mp',resolve) ->
      let mp1 = find_prefix resolve mp' in
      let resolve1 = subset_prefixed_by mp1 resolve in
      (subst_dom_delta_resolver
	 (map_mp mp1 mkey empty_delta_resolver) resolve1),mp1

let gen_subst_delta_resolver dom subst resolver =
  let mp_apply_subst mkey mequ rslv =
    let mkey' = if dom then subst_mp subst mkey else mkey in
    let rslv',mequ' = subst_mp_delta subst mequ mkey in
    Deltamap.join rslv' (Deltamap.add_mp mkey' mequ' rslv)
  in
  let kn_apply_subst kkey hint rslv =
    let kkey' = if dom then subst_kn subst kkey else kkey in
    let hint' = match hint with
      | Equiv kequ ->
	  (try Equiv (subst_kn_delta subst kequ)
	   with Change_equiv_to_inline (lev,c) -> Inline (lev,Some c))
      | Inline (lev,Some t) -> Inline (lev,Some (subst_mps subst t))
      | Inline (_,None) -> hint
    in
    Deltamap.add_kn kkey' hint' rslv
  in
  Deltamap.fold mp_apply_subst kn_apply_subst resolver empty_delta_resolver

let subst_codom_delta_resolver = gen_subst_delta_resolver false
let subst_dom_codom_delta_resolver = gen_subst_delta_resolver true

let update_delta_resolver resolver1 resolver2 =
  let mp_apply_rslv mkey mequ rslv =
    if Deltamap.mem_mp mkey resolver2 then rslv
    else Deltamap.add_mp mkey (find_prefix resolver2 mequ) rslv
  in
  let kn_apply_rslv kkey hint rslv =
    if Deltamap.mem_kn kkey resolver2 then rslv
    else
      let hint' = match hint with
	| Equiv kequ ->
	  (try Equiv (solve_delta_kn resolver2 kequ)
	   with Change_equiv_to_inline (lev,c) -> Inline (lev, Some c))
	| _ -> hint
      in
      Deltamap.add_kn kkey hint' rslv
  in
  Deltamap.fold mp_apply_rslv kn_apply_rslv resolver1 empty_delta_resolver

let add_delta_resolver resolver1 resolver2 =
  if resolver1 == resolver2 then
    resolver2
  else if Deltamap.is_empty resolver2 then
    resolver1
  else
    Deltamap.join (update_delta_resolver resolver1 resolver2) resolver2

let substition_prefixed_by k mp subst =
  let mp_prefixmp kmp (mp_to,reso) sub =
    if mp_in_mp mp kmp && not (mp_eq mp kmp) then
      let new_key = replace_mp_in_mp mp k kmp in
      Umap.add_mp new_key (mp_to,reso) sub
    else sub
  in
  let mbi_prefixmp mbi _ sub = sub
  in
  Umap.fold mp_prefixmp mbi_prefixmp subst empty_subst

let join subst1 subst2 =
  let apply_subst mpk add (mp,resolve) res =
    let mp',resolve' =
      match subst_mp0 subst2 mp with
	| None -> mp, None
	| Some (mp',resolve') ->  mp', Some resolve' in
    let resolve'' =
      match resolve' with
        | Some res ->
	    add_delta_resolver
	      (subst_dom_codom_delta_resolver subst2 resolve) res
	| None ->
	    subst_codom_delta_resolver subst2 resolve
    in
    let prefixed_subst = substition_prefixed_by mpk mp' subst2 in
    Umap.join prefixed_subst (add (mp',resolve'') res)
  in
  let mp_apply_subst mp = apply_subst mp (Umap.add_mp mp) in
  let mbi_apply_subst mbi = apply_subst (MPbound mbi) (Umap.add_mbi mbi) in
  let subst = Umap.fold mp_apply_subst mbi_apply_subst subst1 empty_subst in
  Umap.join subst2 subst

let rec occur_in_path mbi = function
  | MPbound bid' -> MBId.equal mbi bid'
  | MPdot (mp1,_) -> occur_in_path mbi mp1
  | _ -> false

let occur_mbid mbi sub =
  let check_one mbi' (mp,_) =
    if MBId.equal mbi mbi' || occur_in_path mbi mp then raise Exit
  in
  try
    Umap.iter_mbi check_one sub;
    false
  with Exit -> true

type 'a lazy_subst =
  | LSval of 'a
  | LSlazy of substitution list * 'a

type 'a substituted = 'a lazy_subst ref

let from_val a = ref (LSval a)

let force fsubst r =
  match !r with
  | LSval a -> a
  | LSlazy(s,a) ->
      let subst = List.fold_left join empty_subst (List.rev s) in
      let a' = fsubst subst a in
      r := LSval a';
      a'

let subst_substituted s r =
  match !r with
    | LSval a -> ref (LSlazy([s],a))
    | LSlazy(s',a) ->
	  ref (LSlazy(s::s',a))

(* debug *)
let repr_substituted r =
  match !r with
    | LSval a -> None, a
    | LSlazy(s,a) -> Some s, a


==> anc/HoTT/coq-HoTT/kernel/mod_subst.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 [Mod_subst] } *)

open Names
open Term

(** {6 Delta resolver} *)

(** A delta_resolver maps name (constant, inductive, module_path)
   to canonical name  *)
type delta_resolver

val empty_delta_resolver : delta_resolver

val add_mp_delta_resolver :
  module_path -> module_path -> delta_resolver -> delta_resolver

val add_kn_delta_resolver :
  kernel_name -> kernel_name -> delta_resolver -> delta_resolver

val add_inline_delta_resolver :
  kernel_name -> (int * constr option) -> delta_resolver -> delta_resolver

val add_delta_resolver : delta_resolver -> delta_resolver -> delta_resolver

(** Effect of a [delta_resolver] on a module path, on a kernel name *)

val mp_of_delta : delta_resolver -> module_path -> module_path
val kn_of_delta : delta_resolver -> kernel_name -> kernel_name

(** Build a constant whose canonical part is obtained via a resolver *)

val constant_of_delta_kn : delta_resolver -> kernel_name -> constant

(** Same, but a 2nd resolver is tried if the 1st one had no effect *)

val constant_of_deltas_kn :
  delta_resolver -> delta_resolver -> kernel_name -> constant

(** Same for inductive names *)

val mind_of_delta_kn : delta_resolver -> kernel_name -> mutual_inductive
val mind_of_deltas_kn :
  delta_resolver -> delta_resolver -> kernel_name -> mutual_inductive

(** Extract the set of inlined constant in the resolver *)
val inline_of_delta : int option -> delta_resolver -> (int * kernel_name) list

(** Does a [delta_resolver] contains a [mp], a constant, an inductive ? *)

val mp_in_delta : module_path -> delta_resolver -> bool
val con_in_delta : constant -> delta_resolver -> bool
val mind_in_delta : mutual_inductive -> delta_resolver -> bool


(** {6 Substitution} *)

type substitution

val empty_subst : substitution

val is_empty_subst : substitution -> bool

(** add_* add [arg2/arg1]\{arg3\} to the substitution with no
   sequential composition  *)
val add_mbid :
  MBId.t -> module_path -> delta_resolver  -> substitution -> substitution
val add_mp :
  module_path -> module_path -> delta_resolver -> substitution -> substitution

(** map_* create a new substitution [arg2/arg1]\{arg3\} *)
val map_mbid :
  MBId.t -> module_path -> delta_resolver -> substitution
val map_mp :
  module_path -> module_path -> delta_resolver -> substitution

(** sequential composition:
   [substitute (join sub1 sub2) t = substitute sub2 (substitute sub1 t)]
*)
val join : substitution -> substitution -> substitution


(** Apply the substitution on the domain of the resolver  *)
val subst_dom_delta_resolver : substitution -> delta_resolver -> delta_resolver

(** Apply the substitution on the codomain of the resolver  *)
val subst_codom_delta_resolver :
  substitution -> delta_resolver -> delta_resolver

val subst_dom_codom_delta_resolver :
  substitution -> delta_resolver -> delta_resolver


type 'a substituted
val from_val : 'a -> 'a substituted
val force : (substitution -> 'a -> 'a) -> 'a substituted -> 'a
val subst_substituted : substitution -> 'a substituted -> 'a substituted

(**/**)
(* debugging *)
val debug_string_of_subst : substitution -> string
val debug_pr_subst : substitution -> Pp.std_ppcmds
val debug_string_of_delta : delta_resolver -> string
val debug_pr_delta : delta_resolver -> Pp.std_ppcmds
(**/**)

(** [subst_mp sub mp] guarantees that whenever the result of the
   substitution is structutally equal [mp], it is equal by pointers
   as well [==] *)

val subst_mp :
  substitution -> module_path -> module_path

val subst_mind :
  substitution -> mutual_inductive -> mutual_inductive

val subst_ind :
  substitution -> inductive -> inductive

val subst_pind : substitution -> pinductive -> pinductive

val subst_kn :
  substitution -> kernel_name -> kernel_name

val subst_con :
  substitution -> pconstant -> constant * constr

val subst_pcon :
  substitution -> pconstant -> pconstant

val subst_pcon_term :
  substitution -> pconstant -> pconstant * constr

val subst_con_kn :
  substitution -> constant -> constant * constr

val subst_constant : 
  substitution -> constant -> constant

(** Here the semantics is completely unclear.
   What does "Hint Unfold t" means when "t" is a parameter?
   Does the user mean "Unfold X.t" or does she mean "Unfold y"
   where X.t is later on instantiated with y? I choose the first
   interpretation (i.e. an evaluable reference is never expanded). *)
val subst_evaluable_reference :
  substitution -> evaluable_global_reference -> evaluable_global_reference

(** [replace_mp_in_con mp mp' con] replaces [mp] with [mp'] in [con] *)
val replace_mp_in_kn : module_path -> module_path -> kernel_name -> kernel_name

(** [subst_mps sub c] performs the substitution [sub] on all kernel
   names appearing in [c] *)
val subst_mps : substitution -> constr -> constr

(** [occur_*id id sub] returns true iff [id] occurs in [sub]
   on either side *)

val occur_mbid : MBId.t -> substitution -> bool

(** [repr_substituted r] dumps the representation of a substituted:
    - [None, a] when r is a value
    - [Some s, a] when r is a delayed substitution [s] applied to [a] *)

val repr_substituted : 'a substituted -> substitution list option * 'a


==> anc/HoTT/coq-HoTT/kernel/mod_typing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jacek Chrzaszcz, Aug 2002 as part of the implementation of
   the Coq module system *)

(* This module provides the main functions for type-checking module
   declarations *)

open Errors
open Util
open Names
open Univ
open Declarations
open Entries
open Environ
open Modops
open Subtyping
open Mod_subst

exception Not_path

let path_of_mexpr = function
  | MSEident mp -> mp
  | _ -> raise Not_path

let rec mp_from_mexpr = function
  | MSEident mp -> mp
  | MSEapply (expr,_) -> mp_from_mexpr expr
  | MSEfunctor (_,_,expr) -> mp_from_mexpr expr
  | MSEwith (expr,_) -> mp_from_mexpr expr

let is_modular = function
  | SFBmodule _ | SFBmodtype _ -> true
  | SFBconst _ | SFBmind _ -> false

let rec list_split_assoc ((k,m) as km) rev_before = function
  | [] -> raise Not_found
  | (k',b)::after when Label.equal k k' && (is_modular b) == (m : bool) -> rev_before,b,after
  | h::tail -> list_split_assoc km (h::rev_before) tail

let discr_resolver env mtb =
     match mtb.typ_expr with
	SEBstruct _ -> 
	  mtb.typ_delta
      | _ -> (*case mp is a functor *)
	  empty_delta_resolver
	
let rec rebuild_mp mp l =
  match l with
      []-> mp
    | i::r -> rebuild_mp (MPdot(mp,i)) r 
	
let rec check_with env sign with_decl alg_sign mp equiv = 
  let sign,wd,equiv,cst= match with_decl with
    | With_Definition (idl,c) ->
	let sign,cb,cst = check_with_def env sign (idl,c) mp equiv in
	sign,With_definition_body(idl,cb),equiv,cst
    | With_Module (idl,mp1) ->
	let sign,equiv,cst = check_with_mod env sign (idl,mp1) mp equiv in
	sign,With_module_body(idl,mp1),equiv,cst
  in
  match alg_sign with
  | None ->
    sign, None, equiv, cst
  | Some s ->
    sign,Some (SEBwith(s, wd)),equiv,cst

and check_with_def env sign (idl,c) mp equiv =
  let sig_b = match sign with 
    | SEBstruct(sig_b) -> sig_b
    | _ -> error_signature_expected sign
  in
  let id,idl = match idl with
    | [] -> assert false
    | id::idl -> id,idl
  in
  let l = Label.of_id id in
    try
      let not_empty = match idl with [] -> false | _ :: _ -> true in
      let rev_before,spec,after = list_split_assoc (l, not_empty) [] sig_b in
      let before = List.rev rev_before in
      let env' = Modops.add_signature mp before equiv env in
      match idl with [] ->
	      (* Toplevel definition *)
	      let cb = match spec with
		| SFBconst cb -> cb
		| _ -> error_not_a_constant l
	      in
	      (* In the spirit of subtyping.check_constant, we accept
                 any implementations of parameters and opaques terms,
	         as long as they have the right type *)
	      (* FIXME: unsure how to deal with constraints here *)
	      let def,cst = match cb.const_body with
		| Undef _ | OpaqueDef _ ->
		    let (j,cst1) = Typeops.infer env' c in
		    let typ = cb.const_type (* FIXME *) in
		    let cst3 = Reduction.conv_leq env' j.uj_type typ in
		    let cst =
		      Constraint.union (ContextSet.constraints cst1) cst3
		    in
		    let def = Def (Lazyconstr.from_val j.uj_val) in
		    def,cst
		| Def cs ->
		    let cst1 = Reduction.conv env' c (Lazyconstr.force cs) in
		    let cst = 
		      if cb.const_polymorphic then cst1
		      else Constraint.union (Context.constraints cb.const_universes) cst1 in
		    let def = Def (Lazyconstr.from_val c) in
		    def,cst
	      in
	      let cb' =
		{ cb with
		  const_body = def;
		  const_body_code =
		    Cemitcodes.from_val (compile_constant_body env' def) }
	      in
	      SEBstruct(before@(l,SFBconst(cb'))::after),cb',cst
      | _ ->
	      (* Definition inside a sub-module *)
	      let old = match spec with
		| SFBmodule msb -> msb
		| _ -> error_not_a_module (Label.to_string l)
	      in
		begin
		  match old.mod_expr with
                    | None ->
			let sign,cb,cst = 
			  check_with_def env' old.mod_type (idl,c)
			    (MPdot(mp,l)) old.mod_delta in
			let new_spec = SFBmodule({old with
						    mod_type = sign;
						    mod_type_alg = None}) in
			  SEBstruct(before@(l,new_spec)::after),cb,cst
                    | Some msb ->
			error_generative_module_expected l
		end
    with
      | Not_found -> error_no_such_label l
      | Reduction.NotConvertible -> error_incorrect_with_constraint l

and check_with_mod env sign (idl,mp1) mp equiv = 
  let sig_b = match sign with 
    | SEBstruct(sig_b) ->sig_b
    | _ -> error_signature_expected sign
  in
  let id,idl = match idl with
    | [] -> assert false
    | id::idl -> id,idl
  in
  let l = Label.of_id id in
    try
      let rev_before,spec,after = list_split_assoc (l,true) [] sig_b in
      let before = List.rev rev_before in
      let env' = Modops.add_signature mp before equiv env in
      match idl with [] ->
	      (* Toplevel module definition *)
	      let old = match spec with
		  SFBmodule msb -> msb
		| _ -> error_not_a_module (Label.to_string l)
	      in
	      let mb_mp1 = (lookup_module mp1 env) in
	      let mtb_mp1 = 
		module_type_of_module None mb_mp1  in
	      let cst =
		match old.mod_expr with
		    None ->
		      begin
			try Constraint.union
			  (check_subtypes env' mtb_mp1 
			     (module_type_of_module None old))
			  old.mod_constraints
			with Failure _ -> error_incorrect_with_constraint (Label.of_id id)
		      end
		  | Some (SEBident(mp')) ->
		      check_modpath_equiv env' mp1 mp';
		      old.mod_constraints
		  | _ ->  error_generative_module_expected l
	      in
	      let new_mb = strengthen_and_subst_mb mb_mp1 (MPdot(mp,l)) false
	      in
	      let new_spec = SFBmodule {new_mb with 
					  mod_mp = MPdot(mp,l);
					  mod_expr = Some (SEBident mp1);
					  mod_constraints = cst} in
		(* we propagate the new equality in the rest of the signature
		   with the identity substitution accompagned by the new resolver*)
	      let id_subst = map_mp (MPdot(mp,l)) (MPdot(mp,l)) new_mb.mod_delta in
		SEBstruct(before@(l,new_spec)::subst_signature id_subst after),
	      add_delta_resolver equiv new_mb.mod_delta,cst
      | _ ->
	      (* Module definition of a sub-module *)
	      let old = match spec with
		  SFBmodule msb -> msb
		| _ -> error_not_a_module (Label.to_string l)
	      in
	      begin
		match old.mod_expr with
		    None ->
		      let sign,equiv',cst =
			check_with_mod env'
			  old.mod_type (idl,mp1) (MPdot(mp,l)) old.mod_delta in
		      let new_equiv = add_delta_resolver equiv equiv' in
		      let new_spec = SFBmodule {old with 
						  mod_type = sign;
						  mod_type_alg = None;
						  mod_delta = equiv'}
		      in
		      let id_subst = map_mp (MPdot(mp,l)) (MPdot(mp,l)) equiv' in
			SEBstruct(before@(l,new_spec)::subst_signature id_subst after),
		      new_equiv,cst
		  | Some (SEBident(mp')) ->
		      let mpnew = rebuild_mp mp' (List.map Label.of_id idl) in
			check_modpath_equiv env' mpnew mp;
			  SEBstruct(before@(l,spec)::after)
			    ,equiv,Constraint.empty
		  | _ ->
		      error_generative_module_expected l
              end
    with
	Not_found -> error_no_such_label l
      | Reduction.NotConvertible -> error_incorrect_with_constraint l

and translate_module env mp inl me =
  match me.mod_entry_expr, me.mod_entry_type with
    | None, None ->
	anomaly ~label:"Mod_typing.translate_module" (Pp.str "empty type and expr in module entry")
    | None, Some mte ->
	let mtb = translate_module_type env mp inl mte in
	  { mod_mp = mp;
	    mod_expr = None;
	    mod_type = mtb.typ_expr;
	    mod_type_alg = mtb.typ_expr_alg;
	    mod_delta = mtb.typ_delta;
	    mod_constraints = mtb.typ_constraints; 
	    mod_retroknowledge = []}
   | Some mexpr, _ ->
	let sign,alg_implem,resolver,cst1 =
	  translate_struct_module_entry env mp inl mexpr in
	let sign,alg1,resolver,cst2 =
	  match me.mod_entry_type with
	    | None ->
		sign,None,resolver,Constraint.empty
	    | Some mte ->
		let mtb = translate_module_type env mp inl mte in
                let cst = check_subtypes env
		  {typ_mp = mp;
		   typ_expr = sign;
		   typ_expr_alg = None;
		   typ_constraints = Constraint.empty;
		   typ_delta = resolver;}
		  mtb
		in
		  mtb.typ_expr,mtb.typ_expr_alg,mtb.typ_delta,cst
	in
	  { mod_mp = mp;
	    mod_type = sign;
	    mod_expr = alg_implem;
	    mod_type_alg = alg1;
	    mod_constraints = Univ.Constraint.union cst1 cst2;
	    mod_delta = resolver;
	    mod_retroknowledge = []} 
	    (* spiwack: not so sure about that. It may
	       cause a bug when closing nested modules.
	       If it does, I don't really know how to
	       fix the bug.*)

and translate_apply env inl ftrans mexpr mkalg =
  let sign,alg,resolver,cst1 = ftrans in
  let farg_id, farg_b, fbody_b = destr_functor env sign in
  let mp1 =
    try path_of_mexpr mexpr
    with Not_path -> error_application_to_not_path mexpr
  in
  let mtb = module_type_of_module None (lookup_module mp1 env) in
  let cst2 = check_subtypes env mtb farg_b in
  let mp_delta = discr_resolver env mtb in
  let mp_delta = inline_delta_resolver env inl mp1 farg_id farg_b mp_delta in
  let subst = map_mbid farg_id mp1 mp_delta
  in
  subst_struct_expr subst fbody_b,
  mkalg alg mp1 cst2,
  subst_codom_delta_resolver subst resolver,
  Univ.Constraint.union cst1 cst2

and translate_functor env inl arg_id arg_e trans mkalg =
  let mtb = translate_module_type env (MPbound arg_id) inl arg_e in
  let env' = add_module (module_body_of_type (MPbound arg_id) mtb) env in
  let sign,alg,resolver,cst = trans env'
  in
  SEBfunctor (arg_id, mtb, sign),
  mkalg alg arg_id mtb,
  resolver,
  Univ.Constraint.union cst mtb.typ_constraints

and translate_struct_module_entry env mp inl = function
  | MSEident mp1 ->
      let mb = lookup_module mp1 env in
      let mb' = strengthen_and_subst_mb mb mp false in
      mb'.mod_type, Some (SEBident mp1), mb'.mod_delta,Univ.Constraint.empty
  | MSEfunctor (arg_id, arg_e, body_expr) ->
      let trans env' = translate_struct_module_entry env' mp inl body_expr in
      let mkalg a id m = Option.map (fun a -> SEBfunctor (id,m,a)) a in
      translate_functor env inl arg_id arg_e trans mkalg
  | MSEapply (fexpr,mexpr) ->
      let trans = translate_struct_module_entry env mp inl fexpr in
      let mkalg a mp c = Option.map (fun a -> SEBapply(a,SEBident mp,c)) a in
      translate_apply env inl trans mexpr mkalg
  | MSEwith(mte, with_decl) ->
      let sign,alg,resolve,cst1 =
	translate_struct_module_entry env mp inl mte in
      let sign,alg,resolve,cst2 =
	check_with env sign with_decl alg mp resolve in
      sign,alg,resolve,Univ.Constraint.union cst1 cst2

and translate_struct_type_entry env inl = function
  | MSEident mp1 ->
      let mtb = lookup_modtype mp1 env in
      mtb.typ_expr,Some (SEBident mp1),mtb.typ_delta,Univ.Constraint.empty
  | MSEfunctor (arg_id, arg_e, body_expr) ->
      let trans env' = translate_struct_type_entry env' inl body_expr in
      translate_functor env inl arg_id arg_e trans (fun _ _ _ -> None)
  | MSEapply (fexpr,mexpr) ->
      let trans = translate_struct_type_entry env inl fexpr in
      translate_apply env inl trans mexpr (fun _ _ _ -> None)
  | MSEwith(mte, with_decl) ->
      let sign,alg,resolve,cst1 = translate_struct_type_entry env inl mte in
      let sign,alg,resolve,cst2 =
	check_with env sign with_decl alg (mp_from_mexpr mte) resolve
      in
      sign,alg,resolve,Univ.Constraint.union cst1 cst2

and translate_module_type env mp inl mte =
  let mp_from = mp_from_mexpr mte in
  let sign,alg,resolve,cst = translate_struct_type_entry env inl mte in
  let mtb = subst_modtype_and_resolver
    {typ_mp = mp_from;
     typ_expr = sign;
     typ_expr_alg = None;
     typ_constraints = cst;
     typ_delta = resolve} mp
  in {mtb with typ_expr_alg = alg}

let rec translate_struct_include_module_entry env mp inl = function
  | MSEident mp1 ->
      let mb = lookup_module mp1 env in
      let mb' = strengthen_and_subst_mb mb mp true in
      let mb_typ = clean_bounded_mod_expr mb'.mod_type in
      mb_typ,None,mb'.mod_delta,Univ.Constraint.empty
  | MSEapply (fexpr,mexpr) ->
      let ftrans = translate_struct_include_module_entry env mp inl fexpr in
      translate_apply env inl ftrans mexpr (fun _ _ _ -> None)
  | _ -> error ("You cannot Include a high-order structure.")

let rec add_struct_expr_constraints env = function
  | SEBident _ -> env

  | SEBfunctor (_,mtb,meb) ->
      add_struct_expr_constraints
	(add_modtype_constraints env mtb) meb

  | SEBstruct (structure_body) ->
      List.fold_left
        (fun env (_,item) -> add_struct_elem_constraints env item)
        env
        structure_body

  | SEBapply (meb1,meb2,cst) ->
      Environ.add_constraints cst
        (add_struct_expr_constraints
	  (add_struct_expr_constraints env meb1)
	  meb2)
  | SEBwith(meb,With_definition_body(_,cb))->
  (* FIXME probably wrong *)
      Environ.push_context cb.const_universes
	(add_struct_expr_constraints env meb)
  | SEBwith(meb,With_module_body(_,_))->
      add_struct_expr_constraints env meb
		
and add_struct_elem_constraints env = function 
(* FIXME *)
  | SFBconst cb -> Environ.push_context cb.const_universes env
  | SFBmind mib -> Environ.push_context mib.mind_universes env
  | SFBmodule mb -> add_module_constraints env mb
  | SFBmodtype mtb -> add_modtype_constraints env mtb

and add_module_constraints env mb =
  let env = match mb.mod_expr with
    | None -> env
    | Some meb -> add_struct_expr_constraints env meb
  in
  let env =
    add_struct_expr_constraints env mb.mod_type
  in
    Environ.add_constraints mb.mod_constraints env

and add_modtype_constraints env mtb =
  Environ.add_constraints mtb.typ_constraints
    (add_struct_expr_constraints env mtb.typ_expr)


let rec struct_expr_constraints cst = function
  | SEBident _ -> cst

  | SEBfunctor (_,mtb,meb) ->
      struct_expr_constraints
	(modtype_constraints cst mtb) meb

  | SEBstruct (structure_body) ->
      List.fold_left
        (fun cst (_,item) -> struct_elem_constraints cst item)
        cst
        structure_body

  | SEBapply (meb1,meb2,cst1) ->
      struct_expr_constraints
	(struct_expr_constraints (Univ.Constraint.union cst1 cst) meb1)
	meb2
  | SEBwith(meb,With_definition_body(_,cb))->
      struct_expr_constraints
      (* FIXME *)
        (Univ.Constraint.union (Context.constraints cb.const_universes) cst) meb
  | SEBwith(meb,With_module_body(_,_))->
      struct_expr_constraints  cst meb	
		
and struct_elem_constraints cst = function 
  | SFBconst cb -> cst
  | SFBmind mib -> cst
  | SFBmodule mb -> module_constraints cst mb
  | SFBmodtype mtb -> modtype_constraints cst mtb

and module_constraints cst mb =
  let cst = match mb.mod_expr with
    | None -> cst
    | Some meb -> struct_expr_constraints cst meb in
  let cst = 
      struct_expr_constraints cst mb.mod_type in
  Univ.Constraint.union mb.mod_constraints cst

and modtype_constraints cst mtb =
  struct_expr_constraints  (Univ.Constraint.union mtb.typ_constraints cst) mtb.typ_expr


let struct_expr_constraints = struct_expr_constraints Univ.Constraint.empty
let module_constraints = module_constraints Univ.Constraint.empty


==> anc/HoTT/coq-HoTT/kernel/mod_typing.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Declarations
open Environ
open Entries
open Mod_subst
open Names


val translate_module :
  env -> module_path -> inline -> module_entry -> module_body

val translate_module_type :
  env -> module_path -> inline -> module_struct_entry -> module_type_body

val translate_struct_module_entry :
  env -> module_path -> inline -> module_struct_entry ->
  struct_expr_body (* Signature *)
  * struct_expr_body option  (* Algebraic expr, in fact never None *)
  * delta_resolver
  * Univ.constraints

val translate_struct_type_entry :
  env -> inline -> module_struct_entry ->
  struct_expr_body
  * struct_expr_body option
  * delta_resolver
  * Univ.constraints

val translate_struct_include_module_entry :
  env -> module_path -> inline -> module_struct_entry ->
  struct_expr_body
  * struct_expr_body option (* Algebraic expr, always None *)
  * delta_resolver
  * Univ.constraints

val add_modtype_constraints : env -> module_type_body -> env

val add_module_constraints : env -> module_body -> env

val add_struct_expr_constraints : env -> struct_expr_body -> env

val struct_expr_constraints : struct_expr_body -> Univ.constraints

val module_constraints : module_body -> Univ.constraints


==> anc/HoTT/coq-HoTT/kernel/modops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jacek Chrzaszcz, Aug 2002 as part of the implementation of
   the Coq module system *)
(* Inlining and more liberal use of modules and module types by Claudio
   Sacerdoti, Nov 2004 *)
(* New structure-based model of modules and miscellaneous bug fixes by
   Élie Soubiran, from Feb 2008 *)

(* This file provides with various operations on modules and module types *)

open Errors
open Util
open Names
open Term
open Declarations
open Declareops
open Environ
open Entries
open Mod_subst

type signature_mismatch_error =
  | InductiveFieldExpected of mutual_inductive_body
  | DefinitionFieldExpected
  | ModuleFieldExpected
  | ModuleTypeFieldExpected
  | NotConvertibleInductiveField of Id.t
  | NotConvertibleConstructorField of Id.t
  | NotConvertibleBodyField
  | NotConvertibleTypeField of env * types * types
  | NotSameConstructorNamesField
  | NotSameInductiveNameInBlockField
  | FiniteInductiveFieldExpected of bool
  | InductiveNumbersFieldExpected of int
  | InductiveParamsNumberField of int
  | RecordFieldExpected of bool
  | RecordProjectionsExpected of Name.t list
  | NotEqualInductiveAliases
  | NoTypeConstraintExpected

type module_typing_error =
  | SignatureMismatch of Label.t * structure_field_body * signature_mismatch_error
  | LabelAlreadyDeclared of Label.t
  | ApplicationToNotPath of module_struct_entry
  | NotAFunctor of struct_expr_body
  | IncompatibleModuleTypes of module_type_body * module_type_body
  | NotEqualModulePaths of module_path * module_path
  | NoSuchLabel of Label.t
  | IncompatibleLabels of Label.t * Label.t
  | SignatureExpected of struct_expr_body
  | NoModuleToEnd
  | NoModuleTypeToEnd
  | NotAModule of string
  | NotAModuleType of string
  | NotAConstant of Label.t
  | IncorrectWithConstraint of Label.t
  | GenerativeModuleExpected of Label.t
  | NonEmptyLocalContect of Label.t option
  | LabelMissing of Label.t * string

exception ModuleTypingError of module_typing_error

let error_existing_label l =
  raise (ModuleTypingError (LabelAlreadyDeclared l))

let error_application_to_not_path mexpr =
  raise (ModuleTypingError (ApplicationToNotPath mexpr))

let error_not_a_functor mtb =
  raise (ModuleTypingError (NotAFunctor mtb))

let error_incompatible_modtypes mexpr1 mexpr2 =
  raise (ModuleTypingError (IncompatibleModuleTypes (mexpr1,mexpr2)))

let error_not_equal_modpaths mp1 mp2 =
  raise (ModuleTypingError (NotEqualModulePaths (mp1,mp2)))

let error_signature_mismatch l spec why =
  raise (ModuleTypingError (SignatureMismatch (l,spec,why)))

let error_no_such_label l =
  raise (ModuleTypingError (NoSuchLabel l))

let error_incompatible_labels l l' =
  raise (ModuleTypingError (IncompatibleLabels (l,l')))

let error_signature_expected mtb =
  raise (ModuleTypingError (SignatureExpected mtb))

let error_no_module_to_end _ =
  raise (ModuleTypingError NoModuleToEnd)

let error_no_modtype_to_end _ =
  raise (ModuleTypingError NoModuleTypeToEnd)

let error_not_a_module s =
  raise (ModuleTypingError (NotAModule s))

let error_not_a_constant l =
  raise (ModuleTypingError (NotAConstant l))

let error_incorrect_with_constraint l =
  raise (ModuleTypingError (IncorrectWithConstraint l))

let error_generative_module_expected l =
  raise (ModuleTypingError (GenerativeModuleExpected l))

let error_non_empty_local_context lo =
  raise (ModuleTypingError (NonEmptyLocalContect lo))

let error_no_such_label_sub l l1 =
  raise (ModuleTypingError (LabelMissing (l,l1)))

(************************)

let destr_functor env mtb =
  match mtb with
  | SEBfunctor (arg_id,arg_t,body_t) ->
      	    (arg_id,arg_t,body_t)
  | _ -> error_not_a_functor mtb

let is_functor = function
 | SEBfunctor (arg_id,arg_t,body_t) -> true
 | _ -> false

let module_body_of_type mp mtb = 
  { mod_mp = mp;
    mod_type = mtb.typ_expr;
    mod_type_alg = mtb.typ_expr_alg;
    mod_expr = None;
    mod_constraints = mtb.typ_constraints;
    mod_delta = mtb.typ_delta;
    mod_retroknowledge = []}

let check_modpath_equiv env mp1 mp2 = 
  if mp_eq mp1 mp2 then () else
    let mb1=lookup_module  mp1 env in
    let mb2=lookup_module mp2 env in
      if mp_eq (mp_of_delta mb1.mod_delta mp1) (mp_of_delta mb2.mod_delta mp2)
      then ()
      else error_not_equal_modpaths mp1 mp2
	
let rec subst_with_body sub = function
  | With_module_body(id,mp) ->
      With_module_body(id,subst_mp sub mp)
  | With_definition_body(id,cb) ->
      With_definition_body( id,subst_const_body sub cb)

and subst_modtype sub do_delta mtb=
  let mp = subst_mp sub mtb.typ_mp in
  let sub = add_mp mtb.typ_mp mp empty_delta_resolver sub in
  let typ_expr' = subst_struct_expr sub do_delta mtb.typ_expr in
  let typ_alg' = 
    Option.smartmap 
      (subst_struct_expr sub (fun x y-> x)) mtb.typ_expr_alg in
  let mtb_delta = do_delta mtb.typ_delta sub in
    if typ_expr'==mtb.typ_expr && 
      typ_alg'==mtb.typ_expr_alg && mp==mtb.typ_mp then
	mtb
    else
      {mtb with 
	 typ_mp = mp;
	 typ_expr = typ_expr';
	 typ_expr_alg = typ_alg';
	 typ_delta = mtb_delta}
	
and subst_structure sub do_delta sign = 
  let subst_body = function
      SFBconst cb -> 
	SFBconst (subst_const_body sub cb)
    | SFBmind mib -> 
	SFBmind (Declareops.subst_mind sub mib)
    | SFBmodule mb -> 
	SFBmodule (subst_module sub do_delta mb)
    | SFBmodtype mtb -> 
	SFBmodtype (subst_modtype sub do_delta mtb)
  in
    List.map (fun (l,b) -> (l,subst_body b)) sign

and subst_module sub do_delta mb =
  let mp = subst_mp sub mb.mod_mp in
  let sub = if is_functor mb.mod_type && not (mp_eq mp mb.mod_mp) then
    add_mp mb.mod_mp mp
      empty_delta_resolver sub else sub in 
  let id_delta = (fun x y-> x) in
  let mtb',me' = 
    let mtb = subst_struct_expr sub do_delta mb.mod_type in 
      match mb.mod_expr with
	  None -> mtb,None
	| Some me -> if me==mb.mod_type then
	    mtb,Some mtb
	  else mtb,Option.smartmap 
	    (subst_struct_expr sub id_delta) mb.mod_expr
  in
  let typ_alg' = Option.smartmap 
    (subst_struct_expr sub id_delta) mb.mod_type_alg in
  let mb_delta = do_delta mb.mod_delta sub in
    if mtb'==mb.mod_type && mb.mod_expr == me' 
      && mb_delta == mb.mod_delta && mp == mb.mod_mp
    then mb else
      { mb with
	  mod_mp = mp;
	  mod_expr = me';
	  mod_type_alg = typ_alg';
	  mod_type=mtb'; 
	  mod_delta = mb_delta}

and subst_struct_expr sub do_delta = function
    | SEBident mp -> SEBident (subst_mp sub mp)
    | SEBfunctor (mbid, mtb, meb') -> 
	SEBfunctor(mbid,subst_modtype sub do_delta mtb
		     ,subst_struct_expr sub do_delta meb')
    | SEBstruct (str)->
	SEBstruct( subst_structure sub do_delta str)
    | SEBapply (meb1,meb2,cst)->
	SEBapply(subst_struct_expr sub do_delta meb1,
		 subst_struct_expr sub do_delta meb2,
		 cst)
    | SEBwith (meb,wdb)-> 
	SEBwith(subst_struct_expr sub do_delta meb,
		subst_with_body sub wdb)

let subst_signature subst =
  subst_structure subst 
    (fun resolver subst-> subst_codom_delta_resolver subst resolver)

let subst_struct_expr subst = 
  subst_struct_expr subst
    (fun resolver subst-> subst_codom_delta_resolver subst resolver)

(* spiwack: here comes the function which takes care of importing 
   the retroknowledge declared in the library *)
(* lclrk : retroknowledge_action list, rkaction : retroknowledge action *)
let add_retroknowledge mp =
  let perform rkaction env =
    match rkaction with
      | Retroknowledge.RKRegister (f, e) ->
	  Environ.register env f 
	  (match e with 
	    | Const kn -> kind_of_term (mkConstU kn)
	    | Ind ind -> kind_of_term (mkIndU ind)
	    | _ -> anomaly ~label:"Modops.add_retroknowledge" (Pp.str "had to import an unsupported kind of term"))
  in
  fun lclrk env ->
  (* The order of the declaration matters, for instance (and it's at the
     time this comment is being written, the only relevent instance) the
     int31 type registration absolutely needs int31 bits to be registered.
     Since the local_retroknowledge is stored in reverse order (each new
     registration is added at the top of the list) we need a fold_right
     for things to go right (the pun is not intented). So we lose 
     tail recursivity, but the world will have exploded before any module
     imports 10 000 retroknowledge registration.*)
  List.fold_right perform lclrk env

let rec add_signature mp sign resolver env = 
  let add_one env (l,elem) =
    let kn = KerName.make2 mp l in
    match elem with
      | SFBconst cb ->
	Environ.add_constant (constant_of_delta_kn resolver kn) cb env
      | SFBmind mib ->
	Environ.add_mind (mind_of_delta_kn resolver kn) mib env
      | SFBmodule mb -> add_module mb env (* adds components as well *)
      | SFBmodtype mtb -> Environ.add_modtype mtb.typ_mp mtb env
  in
    List.fold_left add_one env sign

and add_module mb env = 
  let mp = mb.mod_mp in
  let env = Environ.shallow_add_module mp mb env in
    match mb.mod_type with
      | SEBstruct (sign) -> 
	  add_retroknowledge mp mb.mod_retroknowledge 
	    (add_signature mp sign mb.mod_delta env)
      | SEBfunctor _ -> env
      | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")

let strengthen_const mp_from l cb resolver =
  match cb.const_body with
    | Def _ -> cb
    | _ ->
      let kn = KerName.make2 mp_from l in
      let con = constant_of_delta_kn resolver kn in
      { cb with
	const_body = Def (Lazyconstr.from_val (mkConst con));
	const_body_code = Cemitcodes.from_val (Cbytegen.compile_alias con)
      }

let rec strengthen_mod mp_from mp_to mb =
  if mp_in_delta mb.mod_mp mb.mod_delta then
    mb
  else
    match mb.mod_type with
     | SEBstruct (sign) ->
	 let resolve_out,sign_out =
	   strengthen_sig mp_from sign mp_to mb.mod_delta in
	   { mb with
	       mod_expr = Some (SEBident mp_to);
	       mod_type = SEBstruct(sign_out);
	       mod_type_alg = mb.mod_type_alg;
	       mod_constraints = mb.mod_constraints;
	       mod_delta = add_mp_delta_resolver mp_from mp_to
	       (add_delta_resolver mb.mod_delta resolve_out);
	       mod_retroknowledge = mb.mod_retroknowledge}
     | SEBfunctor _ -> mb
     | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")

and strengthen_sig mp_from sign mp_to resolver =
  match sign with
    | [] -> empty_delta_resolver,[]
    | (l,SFBconst cb) :: rest ->
	let item' = l,SFBconst (strengthen_const mp_from l cb resolver) in
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out,item'::rest'
    | (_,SFBmind _ as item):: rest ->
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out,item::rest'
    | (l,SFBmodule mb) :: rest ->
	let mp_from' = MPdot (mp_from,l) in
	let mp_to' = MPdot(mp_to,l) in
	let mb_out = strengthen_mod mp_from' mp_to' mb in
	let item' = l,SFBmodule (mb_out) in
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	add_delta_resolver resolve_out mb.mod_delta, item':: rest'
    | (l,SFBmodtype mty as item) :: rest ->
	let resolve_out,rest' = strengthen_sig mp_from rest mp_to resolver in
	resolve_out,item::rest'

let strengthen mtb mp =
  if mp_in_delta mtb.typ_mp mtb.typ_delta then
    (* in this case mtb has already been strengthened*)
    mtb
  else
    match mtb.typ_expr with
      | SEBstruct (sign) ->
	  let resolve_out,sign_out =
	    strengthen_sig mtb.typ_mp sign mp mtb.typ_delta in
	    {mtb with
	       typ_expr = SEBstruct(sign_out);
	       typ_delta = add_delta_resolver mtb.typ_delta
		(add_mp_delta_resolver mtb.typ_mp mp resolve_out)}
      | SEBfunctor _ -> mtb
      | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")

let module_type_of_module mp mb =
  match mp with
      Some mp ->
	strengthen {
	  typ_mp = mp;
	  typ_expr = mb.mod_type;
	  typ_expr_alg = None;
	  typ_constraints = mb.mod_constraints;
	  typ_delta = mb.mod_delta} mp

    | None ->
	{typ_mp = mb.mod_mp;
	 typ_expr = mb.mod_type;
	 typ_expr_alg = None;
	 typ_constraints = mb.mod_constraints;
	 typ_delta = mb.mod_delta}

let inline_delta_resolver env inl mp mbid mtb delta =
  let constants = inline_of_delta inl mtb.typ_delta in
  let rec make_inline delta = function
    | [] -> delta
    | (lev,kn)::r ->
	let kn = replace_mp_in_kn (MPbound mbid) mp kn in
	let con = constant_of_delta_kn delta kn in
	try
	  let constant = lookup_constant con env in
	  let l = make_inline delta r in
	  match constant.const_body with
	    | Undef _ | OpaqueDef _ -> l
	    | Def body ->
	      let constr = Lazyconstr.force body in
	      add_inline_delta_resolver kn (lev, Some constr) l
	with Not_found ->
	  error_no_such_label_sub (con_label con)
	    (string_of_mp (con_modpath con))
  in
  make_inline delta constants

let rec strengthen_and_subst_mod
    mb subst mp_from mp_to resolver =
     match mb.mod_type with
	 SEBstruct(str) ->
	   let mb_is_an_alias = mp_in_delta mb.mod_mp mb.mod_delta in
	   if mb_is_an_alias then 
	     subst_module subst 
	       (fun resolver subst-> subst_dom_delta_resolver subst resolver) mb 
	   else
	     let resolver,new_sig = 
	       strengthen_and_subst_struct str subst
		 mp_from mp_from mp_to false false mb.mod_delta 
	     in
	       {mb with 
		  mod_mp = mp_to;
		  mod_expr = Some (SEBident mp_from);
		  mod_type = SEBstruct(new_sig);
		  mod_delta = add_mp_delta_resolver mp_to mp_from resolver}
       | SEBfunctor(arg_id,arg_b,body) ->
	   let subst = add_mp mb.mod_mp mp_to empty_delta_resolver subst in
	   subst_module subst 
	     (fun resolver subst-> subst_dom_codom_delta_resolver subst resolver) mb  
	
       | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")
	   
and strengthen_and_subst_struct 
    str subst mp_alias mp_from mp_to alias incl resolver =
  match str with
    | [] -> empty_delta_resolver,[]
    | (l,SFBconst cb) :: rest ->
	let item' = if alias then 
	  (* case alias no strengthening needed*)
	  l,SFBconst (subst_const_body subst cb) 
	else 
	  l,SFBconst (strengthen_const mp_from l
			(subst_const_body subst cb) resolver)
	in
	let resolve_out,rest' =
	  strengthen_and_subst_struct rest subst
	    mp_alias mp_from mp_to alias incl resolver in
	if incl then
	    (* If we are performing an inclusion we need to add
	       the fact that the constant mp_to.l is \Delta-equivalent
	       to resolver(mp_from.l) *)
	  let kn_from = KerName.make2 mp_from l in
	  let kn_to = KerName.make2 mp_to l in
	  let old_name = kn_of_delta resolver kn_from in
	  (add_kn_delta_resolver kn_to old_name resolve_out),
	  item'::rest'
	else
	    (*In this case the fact that the constant mp_to.l is 
	      \Delta-equivalent to resolver(mp_from.l) is already known
	       because resolve_out contains mp_to maps to resolver(mp_from)*)
	  resolve_out,item'::rest'
    | (l,SFBmind mib) :: rest ->
	(*Same as constant*)
	let item' = l,SFBmind (Declareops.subst_mind subst mib) in
	let resolve_out,rest' =
	  strengthen_and_subst_struct rest subst
	    mp_alias mp_from mp_to alias incl resolver in
	if incl then
	  let kn_from = KerName.make2 mp_from l in
	  let kn_to = KerName.make2 mp_to l in
	  let old_name = kn_of_delta resolver kn_from in
	  (add_kn_delta_resolver kn_to old_name resolve_out),
	  item'::rest'
	else
	  resolve_out,item'::rest'
    | (l,SFBmodule mb) :: rest ->
	let mp_from' = MPdot (mp_from,l) in
	let mp_to' = MPdot(mp_to,l) in
	let mb_out = if alias then 
	  subst_module subst 
	  (fun resolver subst -> subst_dom_delta_resolver subst resolver) mb 
	else
	  strengthen_and_subst_mod
	    mb subst mp_from' mp_to' resolver
	in
	let item' = l,SFBmodule (mb_out) in
	let resolve_out,rest' =
	  strengthen_and_subst_struct rest subst
	    mp_alias mp_from mp_to alias incl resolver in
	  (* if mb is a functor we should not derive new equivalences
	     on names, hence we add the fact that the functor can only
	     be equivalent to itself. If we adopt an applicative
	     semantic for functor this should be changed.*)
	  if is_functor mb_out.mod_type then 
	    (add_mp_delta_resolver 
	       mp_to' mp_to' resolve_out),item':: rest' 
	  else
	    add_delta_resolver resolve_out mb_out.mod_delta,
	item':: rest'
    | (l,SFBmodtype mty) :: rest -> 
	let mp_from' = MPdot (mp_from,l) in
	let mp_to' = MPdot(mp_to,l) in
	let subst' = add_mp mp_from' mp_to' empty_delta_resolver subst in
	let mty = subst_modtype subst' 
	  (fun resolver subst -> subst_dom_codom_delta_resolver subst' resolver) mty in
	let resolve_out,rest' = strengthen_and_subst_struct rest subst
	    mp_alias mp_from mp_to alias incl resolver in
	  (add_mp_delta_resolver 
	     mp_to' mp_to' resolve_out),(l,SFBmodtype mty)::rest'
    

(* Let P be a module path when we write "Module M:=P." or "Module M. Include P. End M."
   we need to perform two operations to compute the body of M. The first one is applying
   the substitution {P <- M} on the type of P and the second one is strenghtening. *)
let strengthen_and_subst_mb mb mp include_b =
    match mb.mod_type with
	SEBstruct str ->
	  let mb_is_an_alias = mp_in_delta mb.mod_mp mb.mod_delta in
	    (*if mb.mod_mp is an alias then the strengthening is useless 
	      (i.e. it is already done)*)
	  let mp_alias = mp_of_delta mb.mod_delta mb.mod_mp in
	  let subst_resolver = map_mp mb.mod_mp mp empty_delta_resolver in
	  let new_resolver = 
	    add_mp_delta_resolver mp mp_alias
	      (subst_dom_delta_resolver subst_resolver mb.mod_delta) in
	  let subst = map_mp mb.mod_mp mp new_resolver in 
	  let resolver_out,new_sig = 
	    strengthen_and_subst_struct str subst
	     mp_alias mb.mod_mp mp mb_is_an_alias include_b mb.mod_delta 
	  in
	    {mb with 
	       mod_mp = mp;
	       mod_type = SEBstruct(new_sig);
	       mod_expr = Some (SEBident mb.mod_mp);
	       mod_delta = if include_b then resolver_out 
	       else add_delta_resolver new_resolver resolver_out}
      | SEBfunctor(arg_id,argb,body) ->
	  let subst = map_mp mb.mod_mp mp empty_delta_resolver in
	  subst_module subst 
	    (fun resolver subst -> subst_dom_codom_delta_resolver subst resolver) mb 
      | _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")


let subst_modtype_and_resolver mtb mp =
  let subst = (map_mp mtb.typ_mp mp empty_delta_resolver) in
  let new_delta = subst_dom_codom_delta_resolver subst mtb.typ_delta in 
  let full_subst = (map_mp mtb.typ_mp mp new_delta) in
    subst_modtype full_subst
      (fun resolver subst -> subst_dom_codom_delta_resolver subst resolver) mtb

let rec is_bounded_expr l = function
  | SEBident mp -> List.mem mp l
  | SEBapply (fexpr,mexpr,_) ->  
      is_bounded_expr l mexpr || is_bounded_expr l fexpr
  | _ -> false

let rec clean_struct l = function
  | (lab,SFBmodule mb) as field -> 
      let clean_typ = clean_expr l mb.mod_type in 
      let clean_impl = 
	begin try
	  if (is_bounded_expr l (Option.get mb.mod_expr)) then
	    Some clean_typ
	  else  Some (clean_expr l (Option.get mb.mod_expr))
	with
	    Option.IsNone -> None 
	end in
	  if clean_typ==mb.mod_type && clean_impl==mb.mod_expr then
	    field 
	  else 
	    (lab,SFBmodule {mb with 
			      mod_type=clean_typ;
			      mod_expr=clean_impl})
  | field -> field
      
and clean_expr l = function
 | SEBfunctor (mbid,sigt,str) as s->
     let str_clean = clean_expr l str in
     let sig_clean = clean_expr l sigt.typ_expr in 
       if  str_clean == str && Int.equal (Pervasives.compare sig_clean sigt.typ_expr) 0 then (** FIXME **)
	 s else SEBfunctor (mbid,{sigt with typ_expr=sig_clean},str_clean)
  | SEBstruct str as s->
      let str_clean = Util.List.smartmap (clean_struct l) str in 
	if  str_clean == str then s else SEBstruct(str_clean)
  |  str -> str 

let rec collect_mbid l = function
  | SEBfunctor (mbid,sigt,str) as s->
      let str_clean = collect_mbid ((MPbound mbid)::l) str in 
	if  str_clean == str then s else 
      SEBfunctor (mbid,sigt,str_clean)
  | SEBstruct str as s->
      let str_clean = Util.List.smartmap (clean_struct l) str in 
	if  str_clean == str then s else SEBstruct(str_clean)
  |  _ -> anomaly ~label:"Modops" (Pp.str "the evaluation of the structure failed ")
       
       
let clean_bounded_mod_expr = function
  | SEBfunctor _ as str -> 
      let str_clean = collect_mbid [] str in 
	if  str_clean == str then str else str_clean
  | str -> str


==> anc/HoTT/coq-HoTT/kernel/modops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Univ
open Term
open Environ
open Declarations
open Entries
open Mod_subst

(** Various operations on modules and module types *)


val module_body_of_type : module_path -> module_type_body  -> module_body 

val module_type_of_module : module_path option -> module_body ->
  module_type_body

val destr_functor :
  env -> struct_expr_body -> MBId.t * module_type_body * struct_expr_body

val subst_struct_expr :  substitution -> struct_expr_body -> struct_expr_body

val subst_signature : substitution -> structure_body -> structure_body

val add_signature :
  module_path -> structure_body -> delta_resolver -> env -> env

(** adds a module and its components, but not the constraints *)
val add_module : module_body -> env -> env

val check_modpath_equiv : env -> module_path -> module_path -> unit

val strengthen : module_type_body -> module_path -> module_type_body

val inline_delta_resolver :
  env -> inline -> module_path -> MBId.t -> module_type_body ->
  delta_resolver -> delta_resolver

val strengthen_and_subst_mb : module_body -> module_path -> bool -> module_body

val subst_modtype_and_resolver : module_type_body -> module_path ->
  module_type_body

val clean_bounded_mod_expr : struct_expr_body -> struct_expr_body

(** Errors *)

type signature_mismatch_error =
  | InductiveFieldExpected of mutual_inductive_body
  | DefinitionFieldExpected
  | ModuleFieldExpected
  | ModuleTypeFieldExpected
  | NotConvertibleInductiveField of Id.t
  | NotConvertibleConstructorField of Id.t
  | NotConvertibleBodyField
  | NotConvertibleTypeField of env * types * types
  | NotSameConstructorNamesField
  | NotSameInductiveNameInBlockField
  | FiniteInductiveFieldExpected of bool
  | InductiveNumbersFieldExpected of int
  | InductiveParamsNumberField of int
  | RecordFieldExpected of bool
  | RecordProjectionsExpected of Name.t list
  | NotEqualInductiveAliases
  | NoTypeConstraintExpected

type module_typing_error =
  | SignatureMismatch of Label.t * structure_field_body * signature_mismatch_error
  | LabelAlreadyDeclared of Label.t
  | ApplicationToNotPath of module_struct_entry
  | NotAFunctor of struct_expr_body
  | IncompatibleModuleTypes of module_type_body * module_type_body
  | NotEqualModulePaths of module_path * module_path
  | NoSuchLabel of Label.t
  | IncompatibleLabels of Label.t * Label.t
  | SignatureExpected of struct_expr_body
  | NoModuleToEnd
  | NoModuleTypeToEnd
  | NotAModule of string
  | NotAModuleType of string
  | NotAConstant of Label.t
  | IncorrectWithConstraint of Label.t
  | GenerativeModuleExpected of Label.t
  | NonEmptyLocalContect of Label.t option
  | LabelMissing of Label.t * string

exception ModuleTypingError of module_typing_error

val error_existing_label : Label.t -> 'a

val error_application_to_not_path : module_struct_entry -> 'a

val error_incompatible_modtypes :
  module_type_body -> module_type_body -> 'a

val error_signature_mismatch :
  Label.t -> structure_field_body -> signature_mismatch_error -> 'a

val error_incompatible_labels : Label.t -> Label.t -> 'a

val error_no_such_label : Label.t -> 'a

val error_signature_expected : struct_expr_body -> 'a

val error_no_module_to_end : unit -> 'a

val error_no_modtype_to_end : unit -> 'a

val error_not_a_module : string -> 'a

val error_not_a_constant : Label.t -> 'a

val error_incorrect_with_constraint : Label.t -> 'a

val error_generative_module_expected : Label.t -> 'a

val error_non_empty_local_context : Label.t option -> 'a

val error_no_such_label_sub : Label.t->string->'a


==> anc/HoTT/coq-HoTT/kernel/names.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created around Apr 1994 for CiC V5.10.5 by Chet Murthy collecting
   parts of file initial.ml from CoC V4.8, Dec 1988, by Gérard Huet,
   Thierry Coquand and Christine Paulin *)
(* Hash-consing by Bruno Barras in Feb 1998 *)
(* Extra functions for splitting/generation of identifiers by Hugo Herbelin *)
(* Restructuration by Jacek Chrzaszcz as part of the implementation of
   the module system, Aug 2002 *)
(* Abstraction over the type of constant for module inlining by Claudio
   Sacerdoti, Nov 2004 *)
(* Miscellaneous features or improvements by Hugo Herbelin, 
   Élie Soubiran, ... *)

open Pp
open Errors
open Util

(** {6 Identifiers } *)

module Id =
struct
  type t = string

  let equal = String.equal

  let compare = String.compare

  let check_soft x =
    let iter (fatal, x) =
      if fatal then Errors.error x else Pp.msg_warning (str x)
    in
    Option.iter iter (Unicode.ident_refutation x)

  let check x =
    let iter (_, x) = Errors.error x in
    Option.iter iter (Unicode.ident_refutation x)

  let of_string s =
    let () = check_soft s in
    let s = String.copy s in
    String.hcons s

  let to_string id = String.copy id

  let print id = str id

  module Self =
  struct
    type t = string
    let compare = compare
  end

  module Set = Set.Make(Self)
  module Map =
  struct
    include Map.Make(Self)
    exception Finded
    let exists f m =
      try iter (fun a b -> if f a b then raise Finded) m ; false
      with Finded -> true
    let singleton k v = add k v empty
  end

  module Pred = Predicate.Make(Self)

  let hcons = String.hcons

end


module Name =
struct
  type t = Name of Id.t | Anonymous

  let equal n1 n2 = match n1, n2 with
  | Anonymous, Anonymous -> true
  | Name id1, Name id2 -> String.equal id1 id2
  | _ -> false

  module Self_Hashcons =
    struct
      type _t = t
      type t = _t
      type u = Id.t -> Id.t
      let hashcons hident = function
        | Name id -> Name (hident id)
        | n -> n
      let equal n1 n2 =
        n1 == n2 ||
        match (n1,n2) with
          | (Name id1, Name id2) -> id1 == id2
          | (Anonymous,Anonymous) -> true
          | _ -> false
      let hash = Hashtbl.hash
    end

  module Hname = Hashcons.Make(Self_Hashcons)

  let hcons = Hashcons.simple_hcons Hname.generate Id.hcons

end

type name = Name.t = Name of Id.t | Anonymous
(** Alias, to import constructors. *)

(** {6 Various types based on identifiers } *)

type variable = Id.t

type module_ident = Id.t

module ModIdmap = Id.Map

(** {6 Directory paths = section names paths } *)

(** Dirpaths are lists of module identifiers.
    The actual representation is reversed to optimise sharing:
    Coq.A.B is ["B";"A";"Coq"] *)

let default_module_name = "If you see this, it's a bug"

module DirPath =
struct
  type t = module_ident list

  let rec compare (p1 : t) (p2 : t) =
    if p1 == p2 then 0
    else begin match p1, p2 with
    | [], [] -> 0
    | [], _ -> -1
    | _, [] -> 1
    | id1 :: p1, id2 :: p2 ->
      let c = Id.compare id1 id2 in
      if Int.equal c 0 then compare p1 p2 else c
    end

  let equal p1 p2 = Int.equal (compare p1 p2) 0

  let make x = x
  let repr x = x

  let empty = []

  let is_empty d = match d with [] -> true | _ -> false

  let to_string = function
    | [] -> "<>"
    | sl -> String.concat "." (List.rev_map Id.to_string sl)

  let initial = [default_module_name]

  module Self_Hashcons =
    struct
      type t_ = t
      type t = t_
      type u = Id.t -> Id.t
      let hashcons hident d = List.smartmap hident d
      let rec equal d1 d2 =
        d1 == d2 ||
        match (d1, d2) with
        | [], [] -> true
        | id1 :: d1, id2 :: d2 -> id1 == id2 && equal d1 d2
        | _ -> false
      let hash = Hashtbl.hash
    end

  module Hdir = Hashcons.Make(Self_Hashcons)

  let hcons = Hashcons.simple_hcons Hdir.generate Id.hcons

end

(** {6 Unique names for bound modules } *)

module MBId =
struct
  type t = int * Id.t * DirPath.t

  let gen =
    let seed = ref 0 in fun () ->
      let ans = !seed in
      let () = incr seed in
      ans

  let make dir s = (gen(), s, dir)

  let repr mbid = mbid

  let to_string (i, s, p) =
    DirPath.to_string p ^ "." ^ s

  let debug_to_string (i, s, p) =
    "<"(*^string_of_dirpath p ^"#"^*) ^ s ^"#"^ string_of_int i^">"

  let compare (x : t) (y : t) =
    if x == y then 0
    else match (x, y) with
    | (nl, idl, dpl), (nr, idr, dpr) ->
      let ans = Int.compare nl nr in
      if not (Int.equal ans 0) then ans
      else
        let ans = Id.compare idl idr in
        if not (Int.equal ans 0) then ans
        else
          DirPath.compare dpl dpr

  let equal x y = Int.equal (compare x y) 0

  let to_id (_, s, _) = s

  module Self_Hashcons =
    struct
      type _t = t
      type t = _t
      type u = (Id.t -> Id.t) * (DirPath.t -> DirPath.t)
      let hashcons (hid,hdir) (n,s,dir) = (n,hid s,hdir dir)
      let equal ((n1,s1,dir1) as x) ((n2,s2,dir2) as y) =
        (x == y) ||
        (Int.equal n1 n2 && s1 == s2 && dir1 == dir2)
      let hash = Hashtbl.hash
    end

  module HashMBId = Hashcons.Make(Self_Hashcons)

  let hcons = Hashcons.simple_hcons HashMBId.generate (Id.hcons, DirPath.hcons)

end

module MBImap = Map.Make(MBId)

(** {6 Names of structure elements } *)

module Label =
struct
  include Id
  let make = Id.of_string
  let of_id id = id
  let to_id id = id
end

(** {6 The module part of the kernel name } *)

module ModPath = struct

  type t =
    | MPfile of DirPath.t
    | MPbound of MBId.t
    | MPdot of t * Label.t

  type module_path = t

  let rec is_bound = function
    | MPbound _ -> true
    | MPdot(mp,_) -> is_bound mp
    | _ -> false

  let rec to_string = function
    | MPfile sl -> DirPath.to_string sl
    | MPbound uid -> MBId.to_string uid
    | MPdot (mp,l) -> to_string mp ^ "." ^ Label.to_string l

  (** we compare labels first if both are MPdots *)
  let rec compare mp1 mp2 =
    if mp1 == mp2 then 0
    else match mp1, mp2 with
      | MPfile p1, MPfile p2 -> DirPath.compare p1 p2
      | MPbound id1, MPbound id2 -> MBId.compare id1 id2
      | MPdot (mp1, l1), MPdot (mp2, l2) ->
        let c = String.compare l1 l2 in
        if not (Int.equal c 0) then c
        else compare mp1 mp2
      | MPfile _, _ -> -1
      | MPbound _, MPfile _ -> 1
      | MPbound _, MPdot _ -> -1
      | MPdot _, _ -> 1

  let equal mp1 mp2 = Int.equal (compare mp1 mp2) 0

  let initial = MPfile DirPath.initial

  let rec dp = function
  | MPfile sl -> sl
  | MPbound (_,_,dp) -> dp
  | MPdot (mp,l) -> dp mp

  module Self_Hashcons = struct
    type t = module_path
    type u = (DirPath.t -> DirPath.t) * (MBId.t -> MBId.t) *
	(string -> string)
    let rec hashcons (hdir,huniqid,hstr as hfuns) = function
      | MPfile dir -> MPfile (hdir dir)
      | MPbound m -> MPbound (huniqid m)
      | MPdot (md,l) -> MPdot (hashcons hfuns md, hstr l)
    let rec equal d1 d2 =
      d1 == d2 ||
      match d1,d2 with
      | MPfile dir1, MPfile dir2 -> dir1 == dir2
      | MPbound m1, MPbound m2 -> m1 == m2
      | MPdot (mod1,l1), MPdot (mod2,l2) -> l1 == l2 && equal mod1 mod2
      | _ -> false
    let hash = Hashtbl.hash
  end

  module HashMP = Hashcons.Make(Self_Hashcons)

  let hcons =
    Hashcons.simple_hcons HashMP.generate
      (DirPath.hcons,MBId.hcons,String.hcons)

end

module MPset = Set.Make(ModPath)
module MPmap = Map.Make(ModPath)

(** {6 Kernel names } *)

module KerName = struct

  type t = ModPath.t * DirPath.t * Label.t

  type kernel_name = t

  let make mp dir l = (mp,dir,l)
  let repr kn = kn

  let make2 mp l = (mp,DirPath.empty,l)

  let modpath (mp,_,_) = mp
  let label (_,_,l) = l

  let to_string (mp,dir,l) =
    let dp =
      if DirPath.is_empty dir then "."
      else "#" ^ DirPath.to_string dir ^ "#"
    in
    ModPath.to_string mp ^ dp ^ Label.to_string l

  let print kn = str (to_string kn)

  let compare (kn1 : kernel_name) (kn2 : kernel_name) =
    if kn1 == kn2 then 0
    else
      let mp1,dir1,l1 = kn1 and mp2,dir2,l2 = kn2 in
      let c = String.compare l1 l2 in
      if not (Int.equal c 0) then c
      else
        let c = DirPath.compare dir1 dir2 in
        if not (Int.equal c 0) then c
        else ModPath.compare mp1 mp2

  let equal kn1 kn2 = Int.equal (compare kn1 kn2) 0

  module Self_Hashcons = struct
    type t = kernel_name
    type u = (ModPath.t -> ModPath.t) * (DirPath.t -> DirPath.t)
        * (string -> string)
    let hashcons (hmod,hdir,hstr) (mp,dir,l) =
      (hmod mp,hdir dir,hstr l)
    let equal (mp1,dir1,l1) (mp2,dir2,l2) =
      mp1 == mp2 && dir1 == dir2 && l1 == l2
    let hash = Hashtbl.hash
  end

  module HashKN = Hashcons.Make(Self_Hashcons)

  let hcons =
    Hashcons.simple_hcons HashKN.generate
      (ModPath.hcons,DirPath.hcons,String.hcons)

end

module KNmap = Map.Make(KerName)
module KNpred = Predicate.Make(KerName)
module KNset = Set.Make(KerName)

(** {6 Kernel pairs } *)

(** For constant and inductive names, we use a kernel name couple (kn1,kn2)
   where kn1 corresponds to the name used at toplevel (i.e. what the user see)
   and kn2 corresponds to the canonical kernel name i.e. in the environment
   we have {% kn1 \rhd_{\delta}^* kn2 \rhd_{\delta} t %}

   Invariants :
    - the user and canonical kn may differ only on their [module_path],
      the dirpaths and labels should be the same
    - when user and canonical parts differ, we cannot be in a section
      anymore, hence the dirpath must be empty
    - two pairs with the same user part should have the same canonical part

   Note: since most of the time the canonical and user parts are equal,
   we handle this case with a particular constructor to spare some memory *)

module KerPair = struct

  type t =
    | Same of KerName.t (** user = canonical *)
    | Dual of KerName.t * KerName.t (** user then canonical *)

  type kernel_pair = t

  let canonical = function
    | Same kn -> kn
    | Dual (_,kn) -> kn

  let user = function
    | Same kn -> kn
    | Dual (kn,_) -> kn

  let same kn = Same kn
  let dual knu knc = Dual (knu,knc)
  let make knu knc = if knu == knc then Same knc else Dual (knu,knc)

  let make1 = same
  let make2 mp l = same (KerName.make2 mp l)
  let make3 mp dir l = same (KerName.make mp dir l)
  let repr3 kp = KerName.repr (user kp)
  let label kp = KerName.label (user kp)
  let modpath kp = KerName.modpath (user kp)

  let change_label kp lbl =
    let (mp1,dp1,l1) = KerName.repr (user kp)
    and (mp2,dp2,l2) = KerName.repr (canonical kp) in
    assert (String.equal l1 l2 && DirPath.equal dp1 dp2);
    if String.equal lbl l1 then kp
    else
      let kn = KerName.make mp1 dp1 lbl in
      if mp1 == mp2 then same kn
      else make kn (KerName.make mp2 dp2 lbl)

  let to_string kp = KerName.to_string (user kp)
  let print kp = str (to_string kp)

  let debug_to_string = function
    | Same kn -> "(" ^ KerName.to_string kn ^ ")"
    | Dual (knu,knc) ->
      "(" ^ KerName.to_string knu ^ "," ^ KerName.to_string knc ^ ")"

  let debug_print kp = str (debug_to_string kp)

  (** For ordering kernel pairs, both user or canonical parts may make
      sense, according to your needs : user for the environments, canonical
      for other uses (ex: non-logical things). *)

  module UserOrd = struct
    type t = kernel_pair
    let compare x y = KerName.compare (user x) (user y)
    let equal x y = x == y || KerName.equal (user x) (user y)
  end

  module CanOrd = struct
    type t = kernel_pair
    let compare x y = KerName.compare (canonical x) (canonical y)
    let equal x y = x == y || KerName.equal (canonical x) (canonical y)
  end

  (** Default comparison is on the canonical part *)
  let equal = CanOrd.equal

  (** Hash-consing : we discriminate only on the user part, since having
      the same user part implies having the same canonical part
      (invariant of the system). *)

  module Self_Hashcons =
    struct
      type t = kernel_pair
      type u = KerName.t -> KerName.t
      let hashcons hkn = function
        | Same kn -> Same (hkn kn)
        | Dual (knu,knc) -> make (hkn knu) (hkn knc)
      let equal x y = (user x) == (user y)
      let hash = Hashtbl.hash
    end

  module HashKP = Hashcons.Make(Self_Hashcons)

end

(** {6 Constant Names} *)

module Constant = KerPair

module Cmap = Map.Make(Constant.CanOrd)
module Cmap_env = Map.Make(Constant.UserOrd)
module Cpred = Predicate.Make(Constant.CanOrd)
module Cset = Set.Make(Constant.CanOrd)
module Cset_env = Set.Make(Constant.UserOrd)

(** {6 Names of mutual inductive types } *)

module MutInd = KerPair

module Mindmap = Map.Make(MutInd.CanOrd)
module Mindset = Set.Make(MutInd.CanOrd)
module Mindmap_env = Map.Make(MutInd.UserOrd)

(** Beware: first inductive has index 0 *)
(** Beware: first constructor has index 1 *)

type inductive = MutInd.t * int
type constructor = inductive * int

let ind_modpath (mind,_) = MutInd.modpath mind
let constr_modpath (ind,_) = ind_modpath ind

let ith_mutual_inductive (mind, _) i = (mind, i)
let ith_constructor_of_inductive ind i = (ind, i)
let ith_constructor_of_pinductive (ind,u) i = ((ind,i),u)
let inductive_of_constructor (ind, i) = ind
let index_of_constructor (ind, i) = i

let eq_ind (m1, i1) (m2, i2) = Int.equal i1 i2 && MutInd.equal m1 m2
let ind_ord (m1, i1) (m2, i2) =
  let c = Int.compare i1 i2 in
  if Int.equal c 0 then MutInd.CanOrd.compare m1 m2 else c
let ind_user_ord (m1, i1) (m2, i2) =
  let c = Int.compare i1 i2 in
  if Int.equal c 0 then MutInd.UserOrd.compare m1 m2 else c

let eq_constructor (ind1, j1) (ind2, j2) = Int.equal j1 j2 && eq_ind ind1 ind2
let constructor_ord (ind1, j1) (ind2, j2) =
  let c = Int.compare j1 j2 in
  if Int.equal c 0 then ind_ord ind1 ind2 else c
let constructor_user_ord (ind1, j1) (ind2, j2) =
  let c = Int.compare j1 j2 in
  if Int.equal c 0 then ind_user_ord ind1 ind2 else c

module InductiveOrdered = struct
  type t = inductive
  let compare = ind_ord
end

module InductiveOrdered_env = struct
  type t = inductive
  let compare = ind_user_ord
end

module Indmap = Map.Make(InductiveOrdered)
module Indmap_env = Map.Make(InductiveOrdered_env)

module ConstructorOrdered = struct
  type t = constructor
  let compare = constructor_ord
end

module ConstructorOrdered_env = struct
  type t = constructor
  let compare = constructor_user_ord
end

module Constrmap = Map.Make(ConstructorOrdered)
module Constrmap_env = Map.Make(ConstructorOrdered_env)

(* Better to have it here that in closure, since used in grammar.cma *)
type evaluable_global_reference =
  | EvalVarRef of Id.t
  | EvalConstRef of Constant.t

let eq_egr e1 e2 = match e1, e2 with
    EvalConstRef con1, EvalConstRef con2 -> Constant.equal con1 con2
  | EvalVarRef id1, EvalVarRef id2 -> Id.equal id1 id2
  | _, _ -> false

(** {6 Hash-consing of name objects } *)

module Hind = Hashcons.Make(
  struct
    type t = inductive
    type u = MutInd.t -> MutInd.t
    let hashcons hmind (mind, i) = (hmind mind, i)
    let equal (mind1,i1) (mind2,i2) = mind1 == mind2 && Int.equal i1 i2
    let hash = Hashtbl.hash
  end)

module Hconstruct = Hashcons.Make(
  struct
    type t = constructor
    type u = inductive -> inductive
    let hashcons hind (ind, j) = (hind ind, j)
    let equal (ind1, j1) (ind2, j2) = ind1 == ind2 && Int.equal j1 j2
    let hash = Hashtbl.hash
  end)

let hcons_con = Hashcons.simple_hcons Constant.HashKP.generate KerName.hcons
let hcons_mind = Hashcons.simple_hcons MutInd.HashKP.generate KerName.hcons
let hcons_ind = Hashcons.simple_hcons Hind.generate hcons_mind
let hcons_construct = Hashcons.simple_hcons Hconstruct.generate hcons_ind

(*****************)

type transparent_state = Id.Pred.t * Cpred.t

let empty_transparent_state = (Id.Pred.empty, Cpred.empty)
let full_transparent_state = (Id.Pred.full, Cpred.full)
let var_full_transparent_state = (Id.Pred.full, Cpred.empty)
let cst_full_transparent_state = (Id.Pred.empty, Cpred.full)

type 'a tableKey =
  | ConstKey of 'a
  | VarKey of Id.t
  | RelKey of Int.t

type inv_rel_key = int (* index in the [rel_context] part of environment
			  starting by the end, {\em inverse}
			  of de Bruijn indice *)

type id_key = Constant.t tableKey

let eq_table_key f ik1 ik2 =
  if ik1 == ik2 then true
  else match ik1,ik2 with
  | ConstKey c1, ConstKey c2 -> f c1 c2
  | VarKey id1, VarKey id2 -> Id.equal id1 id2
  | RelKey k1, RelKey k2 -> Int.equal k1 k2
  | _ -> false

let eq_id_key = eq_table_key Constant.UserOrd.equal

let eq_con_chk = Constant.UserOrd.equal
let eq_mind_chk = MutInd.UserOrd.equal
let eq_ind_chk (kn1,i1) (kn2,i2) = Int.equal i1 i2 && eq_mind_chk kn1 kn2


(*******************************************************************)
(** Compatibility layers *)

(** Backward compatibility for [Id] *)

type identifier = Id.t

let id_eq = Id.equal
let id_ord = Id.compare
let check_ident_soft = Id.check_soft
let check_ident = Id.check
let string_of_id = Id.to_string
let id_of_string = Id.of_string

module Idset = Id.Set
module Idmap = Id.Map
module Idpred = Id.Pred

(** Compatibility layer for [Name] *)

let name_eq = Name.equal

(** Compatibility layer for [DirPath] *)

type dir_path = DirPath.t
let dir_path_ord = DirPath.compare
let dir_path_eq = DirPath.equal
let make_dirpath = DirPath.make
let repr_dirpath = DirPath.repr
let empty_dirpath = DirPath.empty
let is_empty_dirpath = DirPath.is_empty
let string_of_dirpath = DirPath.to_string
let initial_dir = DirPath.initial

(** Compatibility layer for [MBId] *)

type mod_bound_id = MBId.t
let mod_bound_id_ord = MBId.compare
let mod_bound_id_eq = MBId.equal
let make_mbid = MBId.make
let repr_mbid = MBId.repr
let debug_string_of_mbid = MBId.debug_to_string
let string_of_mbid = MBId.to_string
let id_of_mbid = MBId.to_id

(** Compatibility layer for [Label] *)

type label = Id.t
let mk_label = Label.make
let string_of_label = Label.to_string
let pr_label = Label.print
let id_of_label = Label.to_id
let label_of_id = Label.of_id
let eq_label = Label.equal

(** Compatibility layer for [ModPath] *)

type module_path = ModPath.t =
  | MPfile of DirPath.t
  | MPbound of MBId.t
  | MPdot of module_path * Label.t
let check_bound_mp = ModPath.is_bound
let string_of_mp = ModPath.to_string
let mp_ord = ModPath.compare
let mp_eq = ModPath.equal
let initial_path = ModPath.initial

(** Compatibility layer for [KerName] *)

type kernel_name = KerName.t
let make_kn = KerName.make
let repr_kn = KerName.repr
let modpath = KerName.modpath
let label = KerName.label
let string_of_kn = KerName.to_string
let pr_kn = KerName.print
let kn_ord = KerName.compare
let kn_equal = KerName.equal

(** Compatibility layer for [Constant] *)

type constant = Constant.t

let constant_of_kn = Constant.make1
let constant_of_kn_equiv = Constant.make
let make_con = Constant.make3
let repr_con = Constant.repr3
let canonical_con = Constant.canonical
let user_con = Constant.user
let con_label = Constant.label
let con_modpath = Constant.modpath
let eq_constant = Constant.equal
let eq_constant_key = Constant.UserOrd.equal
let con_ord = Constant.CanOrd.compare
let con_user_ord = Constant.UserOrd.compare
let string_of_con = Constant.to_string
let pr_con = Constant.print
let debug_string_of_con = Constant.debug_to_string
let debug_pr_con = Constant.debug_print
let con_with_label = Constant.change_label

(** Compatibility layer for [MutInd] *)

type mutual_inductive = MutInd.t
let mind_of_kn = MutInd.make1
let mind_of_kn_equiv = MutInd.make
let make_mind = MutInd.make3
let canonical_mind = MutInd.canonical
let user_mind = MutInd.user
let repr_mind = MutInd.repr3
let mind_label = MutInd.label
let mind_modpath = MutInd.modpath
let eq_mind = MutInd.equal
let mind_ord = MutInd.CanOrd.compare
let mind_user_ord = MutInd.UserOrd.compare
let string_of_mind = MutInd.to_string
let pr_mind = MutInd.print
let debug_string_of_mind = MutInd.debug_to_string
let debug_pr_mind = MutInd.debug_print


==> anc/HoTT/coq-HoTT/kernel/names.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 Identifiers } *)

module Id :
sig
  type t
  (** Type of identifiers *)

  val equal : t -> t -> bool
  (** Equality over identifiers *)

  val compare : t -> t -> int
  (** Comparison over identifiers *)

  val check : string -> unit
  (** Check that a string may be converted to an identifier.
      Raise a [UserError _] exception related to the problem
      when this is not the case. *)

  val check_soft : string -> unit
  (** As [check], but may raise a warning instead of failing when the string is
      not an identifier, but is a well-formed string. *)

  val of_string : string -> t
  (** Converts a string into an identifier. May raise [UserError _] *)

  val to_string : t -> string
  (** Converts a identifier into an string. *)

  val print : t -> Pp.std_ppcmds
  (** Pretty-printer. *)

  module Set : Set.S with type elt = t
  (** Finite sets of identifiers. *)

  module Map : sig
    include Map.S with type key = t
    (** FIXME: this is included in OCaml 3.12 *)
    val exists : (key -> 'a -> bool) -> 'a t -> bool
    val singleton : key -> 'a -> 'a t
  end
  (** Finite maps of identifiers. *)

  module Pred : Predicate.S with type elt = t
  (** Predicates over identifiers. *)

  val hcons : t -> t
  (** Hashconsing of identifiers. *)

end

module Name :
sig
  type t = Name of Id.t | Anonymous
  (** A name is either undefined, either an identifier. *)

  val equal : t -> t -> bool
  (** Equality over names. *)

  val hcons : t -> t
  (** Hashconsing over names. *)

end

(** {6 Type aliases} *)

type name = Name.t = Name of Id.t | Anonymous
type variable = Id.t
type module_ident = Id.t

module ModIdmap : Map.S with type key = module_ident

(** {6 Directory paths = section names paths } *)

module DirPath :
sig
  type t
  (** Type of directory paths. Essentially a list of module identifiers. The
      order is reversed to improve sharing. E.g. A.B.C is ["C";"B";"A"] *)

  val equal : t -> t -> bool
  (** Equality over directory paths. *)

  val compare : t -> t -> int
  (** Comparison over directory paths. *)

  val make : module_ident list -> t
  (** Create a directory path. (The list must be reversed). *)

  val repr : t -> module_ident list
  (** Represent a directory path. (The result list is reversed). *)

  val empty : t
  (** The empty directory path. *)

  val is_empty : t -> bool
  (** Test whether a directory path is empty. *)

  val to_string : t -> string
  (** Print directory paths as ["coq_root.module.submodule"] *)

  val initial : t
  (** Initial "seed" of the unique identifier generator *)

  val hcons : t -> t
  (** Hashconsing of directory paths. *)

end

(** {6 Names of structure elements } *)

module Label :
sig
  type t
  (** Type of labels *)

  val equal : t -> t -> bool
  (** Equality over labels *)

  val make : string -> t
  (** Create a label out of a string. *)

  val to_string : t -> string
  (** Conversion to string. *)

  val of_id : Id.t -> t
  (** Conversion from an identifier. *)

  val to_id : t -> Id.t
  (** Conversion to an identifier. *)

  val print : t -> Pp.std_ppcmds
  (** Pretty-printer. *)

  module Set : Set.S with type elt = t
  module Map : Map.S with type key = t

end

(** {6 Unique names for bound modules} *)

module MBId :
sig
  type t
  (** Unique names for bound modules. Each call to [make] constructs a fresh
      unique identifier. *)

  val equal : t -> t -> bool
  (** Equality over unique bound names. *)

  val compare : t -> t -> int
  (** Comparison over unique bound names. *)

  val make : DirPath.t -> Id.t -> t
  (** The first argument is a file name, to prevent conflict between different
      files. *)

  val repr : t -> int * Id.t * DirPath.t
  (** Reverse of [make]. *)

  val to_id : t -> Id.t
  (** Return the identifier contained in the argument. *)

  val to_string : t -> string
  (** Conversion to a string. *)

  val debug_to_string : t -> string
  (** Same as [to_string], but outputs information related to debug. *)

end

module MBImap : Map.S with type key = MBId.t

(** {6 The module part of the kernel name } *)

module ModPath :
sig
  type t =
    | MPfile of DirPath.t
    | MPbound of MBId.t
    | MPdot of t * Label.t

  val compare : t -> t -> int
  val equal : t -> t -> bool

  val is_bound : t -> bool

  val to_string : t -> string

  val initial : t
  (** Name of the toplevel structure ([= MPfile initial_dir]) *)

  val dp : t -> DirPath.t

end

module MPset : Set.S with type elt = ModPath.t
module MPmap : Map.S with type key = ModPath.t

(** {6 The absolute names of objects seen by kernel } *)

module KerName :
sig
  type t

  (** Constructor and destructor *)
  val make : ModPath.t -> DirPath.t -> Label.t -> t
  val make2 : ModPath.t -> Label.t -> t
  val repr : t -> ModPath.t * DirPath.t * Label.t

  (** Projections *)
  val modpath : t -> ModPath.t
  val label : t -> Label.t

  (** Display *)
  val to_string : t -> string
  val print : t -> Pp.std_ppcmds

  (** Comparisons *)
  val compare : t -> t -> int
  val equal : t -> t -> bool
end

module KNset  : Set.S with type elt = KerName.t
module KNpred : Predicate.S with type elt = KerName.t
module KNmap  : Map.S with type key = KerName.t


(** {6 Constant Names } *)

module Constant:
sig
  type t

  (** Constructors *)

  val make : KerName.t -> KerName.t -> t
  (** Builds a constant name from a user and a canonical kernel name. *)

  val make1 : KerName.t -> t
  (** Special case of [make] where the user name is canonical.  *)

  val make2 : ModPath.t -> Label.t -> t
  (** Shortcut for [(make1 (KerName.make2 ...))] *)

  val make3 : ModPath.t -> DirPath.t -> Label.t -> t
  (** Shortcut for [(make1 (KerName.make ...))] *)

  (** Projections *)

  val user : t -> KerName.t
  val canonical : t -> KerName.t

  val repr3 : t -> ModPath.t * DirPath.t * Label.t
  (** Shortcut for [KerName.repr (user ...)] *)

  val modpath : t -> ModPath.t
  (** Shortcut for [KerName.modpath (user ...)] *)

  val label : t -> Label.t
  (** Shortcut for [KerName.label (user ...)] *)

  (** Comparisons *)

  module CanOrd : sig
    val compare : t -> t -> int
    val equal : t -> t -> bool
  end

  module UserOrd : sig
    val compare : t -> t -> int
    val equal : t -> t -> bool
  end

  val equal : t -> t -> bool
  (** Default comparison, alias for [CanOrd.equal] *)

  val change_label : t -> Label.t -> t
  (** Builds a new constant name with a different label *)

  (** Displaying *)

  val to_string : t -> string
  val print : t -> Pp.std_ppcmds
  val debug_to_string : t -> string
  val debug_print : t -> Pp.std_ppcmds

end

(** The [*_env] modules consider an order on user part of names
   the others consider an order on canonical part of names*)
module Cmap  : Map.S with type key = Constant.t
module Cmap_env  : Map.S with type key = Constant.t
module Cpred  : Predicate.S with type elt = Constant.t
module Cset  : Set.S with type elt = Constant.t
module Cset_env  : Set.S with type elt = Constant.t

(** {6 Inductive names} *)

module MutInd :
sig
  type t

  (** Constructors *)

  val make : KerName.t -> KerName.t -> t
  (** Builds a mutual inductive name from a user and a canonical kernel name. *)

  val make1 : KerName.t -> t
  (** Special case of [make] where the user name is canonical.  *)

  val make2 : ModPath.t -> Label.t -> t
  (** Shortcut for [(make1 (KerName.make2 ...))] *)

  val make3 : ModPath.t -> DirPath.t -> Label.t -> t
  (** Shortcut for [(make1 (KerName.make ...))] *)

  (** Projections *)

  val user : t -> KerName.t
  val canonical : t -> KerName.t

  val repr3 : t -> ModPath.t * DirPath.t * Label.t
  (** Shortcut for [KerName.repr (user ...)] *)

  val modpath : t -> ModPath.t
  (** Shortcut for [KerName.modpath (user ...)] *)

  val label : t -> Label.t
  (** Shortcut for [KerName.label (user ...)] *)

  (** Comparisons *)

  module CanOrd : sig
    val compare : t -> t -> int
    val equal : t -> t -> bool
  end

  module UserOrd : sig
    val compare : t -> t -> int
    val equal : t -> t -> bool
  end

  val equal : t -> t -> bool
  (** Default comparison, alias for [CanOrd.equal] *)

  (** Displaying *)

  val to_string : t -> string
  val print : t -> Pp.std_ppcmds
  val debug_to_string : t -> string
  val debug_print : t -> Pp.std_ppcmds

end

module Mindmap : Map.S with type key = MutInd.t
module Mindmap_env : Map.S with type key = MutInd.t
module Mindset : Set.S with type elt = MutInd.t

(** Beware: first inductive has index 0 *)
type inductive = MutInd.t * int

(** Beware: first constructor has index 1 *)
type constructor = inductive * int

module Indmap : Map.S with type key = inductive
module Constrmap : Map.S with type key = constructor
module Indmap_env : Map.S with type key = inductive
module Constrmap_env : Map.S with type key = constructor

val ind_modpath : inductive -> ModPath.t
val constr_modpath : constructor -> ModPath.t

val ith_mutual_inductive : inductive -> int -> inductive
val ith_constructor_of_inductive : inductive -> int -> constructor
val inductive_of_constructor : constructor -> inductive
val index_of_constructor : constructor -> int
val eq_ind : inductive -> inductive -> bool
val ind_ord : inductive -> inductive -> int
val ind_user_ord : inductive -> inductive -> int
val eq_constructor : constructor -> constructor -> bool
val constructor_ord : constructor -> constructor -> int
val constructor_user_ord : constructor -> constructor -> int

(** Better to have it here that in Closure, since required in grammar.cma *)
type evaluable_global_reference =
  | EvalVarRef of Id.t
  | EvalConstRef of Constant.t

val eq_egr : evaluable_global_reference ->  evaluable_global_reference
  -> bool

(** {6 Hash-consing } *)

val hcons_con : Constant.t -> Constant.t
val hcons_mind : MutInd.t -> MutInd.t
val hcons_ind : inductive -> inductive
val hcons_construct : constructor -> constructor

(******)

type 'a tableKey =
  | ConstKey of 'a
  | VarKey of Id.t
  | RelKey of Int.t

(** Sets of names *)
type transparent_state = Id.Pred.t * Cpred.t

val empty_transparent_state : transparent_state
val full_transparent_state : transparent_state
val var_full_transparent_state : transparent_state
val cst_full_transparent_state : transparent_state

type inv_rel_key = int (** index in the [rel_context] part of environment
			  starting by the end, {e inverse}
			  of de Bruijn indice *)

type id_key = Constant.t tableKey

val eq_table_key : ('a -> 'a -> bool) -> 'a tableKey -> 'a tableKey -> bool
val eq_constant_key : Constant.t -> Constant.t -> bool
val eq_id_key : id_key -> id_key -> bool

(** equalities on constant and inductive names (for the checker) *)

val eq_con_chk : Constant.t -> Constant.t -> bool
val eq_ind_chk : inductive -> inductive -> bool

(** {6 Deprecated functions. For backward compatibility.} *)

(** {5 Identifiers} *)

type identifier = Id.t
(** @deprecated Alias for [Id.t] *)

val check_ident : string -> unit
(** @deprecated Same as [Id.check]. *)

val check_ident_soft : string -> unit
(** @deprecated Same as [Id.check_soft]. *)

val string_of_id : identifier -> string
(** @deprecated Same as [Id.to_string]. *)

val id_of_string : string -> identifier
(** @deprecated Same as [Id.of_string]. *)

val id_ord : identifier -> identifier -> int
(** @deprecated Same as [Id.compare]. *)

val id_eq : identifier -> identifier -> bool
(** @deprecated Same as [Id.equal]. *)

module Idset  : Set.S with type elt = identifier and type t = Id.Set.t
(** @deprecated Same as [Id.Set]. *)

module Idpred : Predicate.S with type elt = identifier and type t = Id.Pred.t
(** @deprecated Same as [Id.Pred]. *)

module Idmap  : sig
  include Map.S with type key = identifier
  val exists : (identifier -> 'a -> bool) -> 'a t -> bool
  val singleton : key -> 'a -> 'a t
end
(** @deprecated Same as [Id.Map]. *)

(** {5 Directory paths} *)

type dir_path = DirPath.t
(** @deprecated Alias for [DirPath.t]. *)

val dir_path_ord : dir_path -> dir_path -> int
(** @deprecated Same as [DirPath.compare]. *)

val dir_path_eq : dir_path -> dir_path -> bool
(** @deprecated Same as [DirPath.equal]. *)

val make_dirpath : module_ident list -> dir_path
(** @deprecated Same as [DirPath.make]. *)

val repr_dirpath : dir_path -> module_ident list
(** @deprecated Same as [DirPath.repr]. *)

val empty_dirpath : dir_path
(** @deprecated Same as [DirPath.empty]. *)

val is_empty_dirpath : dir_path -> bool
(** @deprecated Same as [DirPath.is_empty]. *)

val string_of_dirpath : dir_path -> string
(** @deprecated Same as [DirPath.to_string]. *)

val initial_dir : DirPath.t
(** @deprecated Same as [DirPath.initial]. *)

(** {5 Labels} *)

type label = Label.t
(** Alias type *)

val mk_label : string -> label
(** @deprecated Same as [Label.make]. *)

val string_of_label : label -> string
(** @deprecated Same as [Label.to_string]. *)

val pr_label : label -> Pp.std_ppcmds
(** @deprecated Same as [Label.print]. *)

val label_of_id : Id.t -> label
(** @deprecated Same as [Label.of_id]. *)

val id_of_label : label -> Id.t
(** @deprecated Same as [Label.to_id]. *)

val eq_label : label -> label -> bool
(** @deprecated Same as [Label.equal]. *)

(** {5 Unique bound module names} *)

type mod_bound_id = MBId.t
(** Alias type. *)

val mod_bound_id_ord : mod_bound_id -> mod_bound_id -> int
(** @deprecated Same as [MBId.compare]. *)

val mod_bound_id_eq : mod_bound_id -> mod_bound_id -> bool
(** @deprecated Same as [MBId.equal]. *)

val make_mbid : DirPath.t -> Id.t -> mod_bound_id
(** @deprecated Same as [MBId.make]. *)

val repr_mbid : mod_bound_id -> int * Id.t * DirPath.t
(** @deprecated Same as [MBId.repr]. *)

val id_of_mbid : mod_bound_id -> Id.t
(** @deprecated Same as [MBId.to_id]. *)

val string_of_mbid : mod_bound_id -> string
(** @deprecated Same as [MBId.to_string]. *)

val debug_string_of_mbid : mod_bound_id -> string
(** @deprecated Same as [MBId.debug_to_string]. *)

(** {5 Names} *)

val name_eq : name -> name -> bool
(** @deprecated Same as [Name.equal]. *)

(** {5 Module paths} *)

type module_path = ModPath.t =
  | MPfile of DirPath.t
  | MPbound of MBId.t
  | MPdot of module_path * Label.t
(** @deprecated Alias type *)

val mp_ord : module_path -> module_path -> int
(** @deprecated Same as [ModPath.compare]. *)

val mp_eq : module_path -> module_path -> bool
(** @deprecated Same as [ModPath.equal]. *)

val check_bound_mp : module_path -> bool
(** @deprecated Same as [ModPath.is_bound]. *)

val string_of_mp : module_path -> string
(** @deprecated Same as [ModPath.to_string]. *)

val initial_path : module_path
(** @deprecated Same as [ModPath.initial]. *)

(** {5 Kernel names} *)

type kernel_name = KerName.t
(** @deprecated Alias type *)

val make_kn : ModPath.t -> DirPath.t -> Label.t -> kernel_name
(** @deprecated Same as [KerName.make]. *)

val repr_kn : kernel_name -> module_path * DirPath.t * Label.t
(** @deprecated Same as [KerName.repr]. *)

val modpath : kernel_name -> module_path
(** @deprecated Same as [KerName.modpath]. *)

val label : kernel_name -> Label.t
(** @deprecated Same as [KerName.label]. *)

val string_of_kn : kernel_name -> string
(** @deprecated Same as [KerName.to_string]. *)

val pr_kn : kernel_name -> Pp.std_ppcmds
(** @deprecated Same as [KerName.print]. *)

val kn_ord : kernel_name -> kernel_name -> int
(** @deprecated Same as [KerName.compare]. *)

(** {5 Constant names} *)

type constant = Constant.t
(** @deprecated Alias type *)

val constant_of_kn_equiv : KerName.t -> KerName.t -> constant
(** @deprecated Same as [Constant.make] *)

val constant_of_kn : KerName.t -> constant
(** @deprecated Same as [Constant.make1] *)

val make_con : ModPath.t -> DirPath.t -> Label.t -> constant
(** @deprecated Same as [Constant.make3] *)

val repr_con : constant -> ModPath.t * DirPath.t * Label.t
(** @deprecated Same as [Constant.repr3] *)

val user_con : constant -> KerName.t
(** @deprecated Same as [Constant.user] *)

val canonical_con : constant -> KerName.t
(** @deprecated Same as [Constant.canonical] *)

val con_modpath : constant -> ModPath.t
(** @deprecated Same as [Constant.modpath] *)

val con_label : constant -> Label.t
(** @deprecated Same as [Constant.label] *)

val eq_constant : constant -> constant -> bool
(** @deprecated Same as [Constant.equal] *)

val con_ord : constant -> constant -> int
(** @deprecated Same as [Constant.CanOrd.compare] *)

val con_user_ord : constant -> constant -> int
(** @deprecated Same as [Constant.UserOrd.compare] *)

val con_with_label : constant -> Label.t -> constant
(** @deprecated Same as [Constant.change_label] *)

val string_of_con : constant -> string
(** @deprecated Same as [Constant.to_string] *)

val pr_con : constant -> Pp.std_ppcmds
(** @deprecated Same as [Constant.print] *)

val debug_pr_con : constant -> Pp.std_ppcmds
(** @deprecated Same as [Constant.debug_print] *)

val debug_string_of_con : constant -> string
(** @deprecated Same as [Constant.debug_to_string] *)

(** {5 Mutual Inductive names} *)

type mutual_inductive = MutInd.t
(** @deprecated Alias type *)

val mind_of_kn : KerName.t -> mutual_inductive
(** @deprecated Same as [MutInd.make1] *)

val mind_of_kn_equiv : KerName.t -> KerName.t -> mutual_inductive
(** @deprecated Same as [MutInd.make2] *)

val make_mind : ModPath.t -> DirPath.t -> Label.t -> mutual_inductive
(** @deprecated Same as [MutInd.make3] *)

val user_mind : mutual_inductive -> KerName.t
(** @deprecated Same as [MutInd.user] *)

val canonical_mind : mutual_inductive -> KerName.t
(** @deprecated Same as [MutInd.canonical] *)

val repr_mind : mutual_inductive -> ModPath.t * DirPath.t * Label.t
(** @deprecated Same as [MutInd.repr3] *)

val eq_mind : mutual_inductive -> mutual_inductive -> bool
(** @deprecated Same as [MutInd.equal] *)

val mind_ord : mutual_inductive -> mutual_inductive -> int
(** @deprecated Same as [MutInd.CanOrd.compare] *)

val mind_user_ord : mutual_inductive -> mutual_inductive -> int
(** @deprecated Same as [MutInd.UserOrd.compare] *)

val mind_label : mutual_inductive -> Label.t
(** @deprecated Same as [MutInd.label] *)

val mind_modpath : mutual_inductive -> ModPath.t
(** @deprecated Same as [MutInd.modpath] *)

val string_of_mind : mutual_inductive -> string
(** @deprecated Same as [MutInd.to_string] *)

val pr_mind : mutual_inductive -> Pp.std_ppcmds
(** @deprecated Same as [MutInd.print] *)

val debug_pr_mind : mutual_inductive -> Pp.std_ppcmds
(** @deprecated Same as [MutInd.debug_print] *)

val debug_string_of_mind : mutual_inductive -> string
(** @deprecated Same as [MutInd.debug_to_string] *)


==> anc/HoTT/coq-HoTT/kernel/nativecode.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Errors
open Term
open Names
open Declarations
open Util
open Nativevalues
open Nativelambda
open Pre_env
open Sign

(** This file defines the mllambda code generation phase of the native
compiler. mllambda represents a fragment of ML, and can easily be printed
to OCaml code. *)

(** Local names {{{**)

type lname = { lname : name; luid : int }

let dummy_lname = { lname = Anonymous; luid = -1 }

module LNord = 
  struct 
    type t = lname 
    let compare l1 l2 = l1.luid - l2.luid
  end
module LNmap = Map.Make(LNord)
module LNset = Set.Make(LNord)

let lname_ctr = ref (-1)

let reset_lname = lname_ctr := -1

let fresh_lname n = 
  incr lname_ctr;
  { lname = n; luid = !lname_ctr }
  (**}}}**)

(** Global names {{{ **)
type gname = 
  | Gind of string * inductive (* prefix, inductive name *)
  | Gconstruct of string * constructor (* prefix, constructor name *)
  | Gconstant of string * constant (* prefix, constant name *)
  | Gcase of label option * int
  | Gpred of label option * int
  | Gfixtype of label option * int
  | Gnorm of label option * int
  | Gnormtbl of label option * int
  | Ginternal of string
  | Grel of int
  | Gnamed of identifier

let eq_gname gn1 gn2 =
  match gn1, gn2 with
  | Gind (s1, ind1), Gind (s2, ind2) -> String.equal s1 s2 && eq_ind ind1 ind2
  | Gconstruct (s1, c1), Gconstruct (s2, c2) ->
      String.equal s1 s2 && eq_constructor c1 c2
  | Gconstant (s1, c1), Gconstant (s2, c2) ->
      String.equal s1 s2 && Constant.equal c1 c2
  | Gcase (None, i1), Gcase (None, i2) -> Int.equal i1 i2
  | Gcase (Some l1, i1), Gcase (Some l2, i2) -> Int.equal i1 i2 && Label.equal l1 l2
  | Gpred (None, i1), Gpred (None, i2) -> Int.equal i1 i2
  | Gpred (Some l1, i1), Gpred (Some l2, i2) -> Int.equal i1 i2 && Label.equal l1 l2
  | Gfixtype (None, i1), Gfixtype (None, i2) -> Int.equal i1 i2
  | Gfixtype (Some l1, i1), Gfixtype (Some l2, i2) ->
      Int.equal i1 i2 && Label.equal l1 l2
  | Gnorm (None, i1), Gnorm (None, i2) -> Int.equal i1 i2
  | Gnorm (Some l1, i1), Gnorm (Some l2, i2) -> Int.equal i1 i2 && Label.equal l1 l2
  | Gnormtbl (None, i1), Gnormtbl (None, i2) -> Int.equal i1 i2
  | Gnormtbl (Some l1, i1), Gnormtbl (Some l2, i2) ->
      Int.equal i1 i2 && Label.equal l1 l2
  | Ginternal s1, Ginternal s2 -> String.equal s1 s2
  | Grel i1, Grel i2 -> Int.equal i1 i2
  | Gnamed id1, Gnamed id2 -> Id.equal id1 id2
  | _ -> false

let case_ctr = ref (-1)

let reset_gcase () = case_ctr := -1

let fresh_gcase l =
  incr case_ctr;
  Gcase (l,!case_ctr)

let pred_ctr = ref (-1)

let reset_gpred () = pred_ctr := -1

let fresh_gpred l = 
  incr pred_ctr;
  Gpred (l,!pred_ctr)

let fixtype_ctr = ref (-1)

let reset_gfixtype () = fixtype_ctr := -1

let fresh_gfixtype l =
  incr fixtype_ctr;
  Gfixtype (l,!fixtype_ctr)

let norm_ctr = ref (-1)

let reset_norm () = norm_ctr := -1

let fresh_gnorm l =
  incr norm_ctr;
  Gnorm (l,!norm_ctr)

let normtbl_ctr = ref (-1)

let reset_normtbl () = normtbl_ctr := -1

let fresh_gnormtbl l =
  incr normtbl_ctr;
  Gnormtbl (l,!normtbl_ctr)
  (**}}}**)

(** Symbols (pre-computed values) {{{**)

type symbol =
  | SymbValue of Nativevalues.t
  | SymbSort of sorts
  | SymbName of name
  | SymbConst of constant
  | SymbMatch of annot_sw
  | SymbInd of inductive

let dummy_symb = SymbValue (dummy_value ())

let eq_symbol sy1 sy2 =
  match sy1, sy2 with
  | SymbValue v1, SymbValue v2 -> v1 = v2
  | SymbSort s1, SymbSort s2 -> Int.equal (sorts_ord s1 s2) 0
  | SymbName n1, SymbName n2 -> Name.equal n1 n2
  | SymbConst kn1, SymbConst kn2 -> Constant.equal kn1 kn2
  | SymbMatch sw1, SymbMatch sw2 -> eq_annot_sw sw1 sw2
  | SymbInd ind1, SymbInd ind2 -> eq_ind ind1 ind2
  | _, _ -> false

open Hashset.Combine

let hash_symbol symb =
  match symb with
  | SymbValue v -> combinesmall 1 (Hashtbl.hash v)
  | SymbSort s -> combinesmall 2 (Hashtbl.hash s)
  | SymbName name -> combinesmall 3 (Hashtbl.hash name)
  | SymbConst c -> combinesmall 4 (Hashtbl.hash c)
  | SymbMatch sw -> combinesmall 5 (hash_annot_sw sw)
  | SymbInd ind -> combinesmall 6 (Hashtbl.hash ind)

module HashedTypeSymbol = struct
  type t = symbol
  let equal = eq_symbol
  let hash = hash_symbol
end

module HashtblSymbol = Hashtbl.Make(HashedTypeSymbol)

let symb_tbl = HashtblSymbol.create 211

let clear_symb_tbl () = HashtblSymbol.clear symb_tbl

let get_value tbl i =
  match tbl.(i) with
    | SymbValue v -> v
    | _ -> anomaly (Pp.str "get_value failed")

let get_sort tbl i =
  match tbl.(i) with
    | SymbSort s -> s
    | _ -> anomaly (Pp.str "get_sort failed")

let get_name tbl i =
  match tbl.(i) with
    | SymbName id -> id
    | _ -> anomaly (Pp.str "get_name failed")

let get_const tbl i =
  match tbl.(i) with
    | SymbConst kn -> kn
    | _ -> anomaly (Pp.str "get_const failed")

let get_match tbl i =
  match tbl.(i) with
    | SymbMatch case_info -> case_info
    | _ -> anomaly (Pp.str "get_match failed")

let get_ind tbl i =
  match tbl.(i) with
    | SymbInd ind -> ind
    | _ -> anomaly (Pp.str "get_ind failed")

let push_symbol x =
  try HashtblSymbol.find symb_tbl x
  with Not_found ->
    let i = HashtblSymbol.length symb_tbl in
    HashtblSymbol.add symb_tbl x i; i

let symbols_tbl_name = Ginternal "symbols_tbl"

let get_symbols_tbl () =
  let tbl = Array.make (HashtblSymbol.length symb_tbl) dummy_symb in
  HashtblSymbol.iter (fun x i -> tbl.(i) <- x) symb_tbl; tbl(**}}}**)

(** Lambda to Mllambda {{{**)
  
type primitive =
  | Mk_prod
  | Mk_sort
  | Mk_ind
  | Mk_const
  | Mk_sw
  | Mk_fix of rec_pos * int 
  | Mk_cofix of int
  | Mk_rel of int
  | Mk_var of identifier
  | Is_accu
  | Cast_accu
  | Upd_cofix
  | Force_cofix

let eq_primitive p1 p2 =
  match p1, p2 with
  | Mk_prod, Mk_prod -> true
  | Mk_sort, Mk_sort -> true
  | Mk_ind, Mk_ind -> true
  | Mk_const, Mk_const -> true
  | Mk_sw, Mk_sw -> true
  | Mk_fix (rp1, i1), Mk_fix (rp2, i2) -> Int.equal i1 i2 && eq_rec_pos rp1 rp2
  | Mk_cofix i1, Mk_cofix i2 -> Int.equal i1 i2
  | Mk_rel i1, Mk_rel i2 -> Int.equal i1 i2
  | Mk_var id1, Mk_var id2 -> Id.equal id1 id2
  | Is_accu, Is_accu -> true
  | Cast_accu, Cast_accu -> true
  | Upd_cofix, Upd_cofix -> true
  | Force_cofix, Force_cofix -> true
  | _ -> false

type mllambda =
  | MLlocal        of lname 
  | MLglobal       of gname 
  | MLprimitive    of primitive
  | MLlam          of lname array * mllambda 
  | MLletrec       of (lname * lname array * mllambda) array * mllambda
  | MLlet          of lname * mllambda * mllambda
  | MLapp          of mllambda * mllambda array
  | MLif           of mllambda * mllambda * mllambda
  | MLmatch        of annot_sw * mllambda * mllambda * mllam_branches
                              (* argument, prefix, accu branch, branches *)
  | MLconstruct    of string * constructor * mllambda array
                   (* prefix, constructor name, arguments *)
  | MLint          of bool * int   (* true if the type sould be int *)
  | MLsetref       of string * mllambda
  | MLsequence     of mllambda * mllambda

and mllam_branches = ((constructor * lname option array) list * mllambda) array

let push_lnames n env lns =
  snd (Array.fold_left (fun (i,r) x -> (i+1, LNmap.add x i r)) (n,env) lns)

let opush_lnames n env lns =
  let oadd x i r = match x with Some ln -> LNmap.add ln i r | None -> r in
  snd (Array.fold_left (fun (i,r) x -> (i+1, oadd x i r)) (n,env) lns)

(* Alpha-equivalence on mllambda *)
(* eq_mllambda gn1 gn2 n env1 env2 t1 t2 tests if t1 = t2 modulo gn1 = gn2 *)
let rec eq_mllambda gn1 gn2 n env1 env2 t1 t2 =
  match t1, t2 with
  | MLlocal ln1, MLlocal ln2 ->
      Int.equal (LNmap.find ln1 env1) (LNmap.find ln2 env2)
  | MLglobal gn1', MLglobal gn2' ->
      eq_gname gn1' gn2' || (eq_gname gn1 gn1' && eq_gname gn2 gn2')
  | MLprimitive prim1, MLprimitive prim2 -> eq_primitive prim1 prim2
  | MLlam (lns1, ml1), MLlam (lns2, ml2) ->
      Int.equal (Array.length lns1) (Array.length lns2) &&
      let env1 = push_lnames n env1 lns1 in
      let env2 = push_lnames n env2 lns2 in
      eq_mllambda gn1 gn2 (n+Array.length lns1) env1 env2 ml1 ml2
  | MLletrec (defs1, body1), MLletrec (defs2, body2) ->
      Int.equal (Array.length defs1) (Array.length defs2) &&
      let lns1 = Array.map (fun (x,_,_) -> x) defs1 in
      let lns2 = Array.map (fun (x,_,_) -> x) defs2 in
      let env1 = push_lnames n env1 lns1 in
      let env2 = push_lnames n env2 lns2 in
      let n = n + Array.length defs1 in
      eq_letrec gn1 gn2 n env1 env2 defs1 defs2 &&
      eq_mllambda gn1 gn2 n env1 env2 body1 body2
  | MLlet (ln1, def1, body1), MLlet (ln2, def2, body2) ->
      eq_mllambda gn1 gn2 n env1 env2 def1 def2 &&
      let env1 = LNmap.add ln1 n env1 in
      let env2 = LNmap.add ln2 n env2 in
      eq_mllambda gn1 gn2 (n+1) env1 env2 body1 body2
  | MLapp (ml1, args1), MLapp (ml2, args2) ->
      eq_mllambda gn1 gn2 n env1 env2 ml1 ml2 &&
      Array.equal (eq_mllambda gn1 gn2 n env1 env2) args1 args2
  | MLif (cond1,br1,br'1), MLif (cond2,br2,br'2) ->
      eq_mllambda gn1 gn2 n env1 env2 cond1 cond2 &&
      eq_mllambda gn1 gn2 n env1 env2 br1 br2 &&
      eq_mllambda gn1 gn2 n env1 env2 br'1 br'2
  | MLmatch (annot1, c1, accu1, br1), MLmatch (annot2, c2, accu2, br2) ->
      eq_annot_sw annot1 annot2 &&
      eq_mllambda gn1 gn2 n env1 env2 c1 c2 &&
      eq_mllambda gn1 gn2 n env1 env2 accu1 accu2 &&
      eq_mllam_branches gn1 gn2 n env1 env2 br1 br2
  | MLconstruct (pf1, cs1, args1), MLconstruct (pf2, cs2, args2) ->
      String.equal pf1 pf2 &&
      eq_constructor cs1 cs2 &&
      Array.equal (eq_mllambda gn1 gn2 n env1 env2) args1 args2
  | MLint (ty1,v1), MLint (ty2,v2) ->
      ty1 == ty2 && Int.equal v1 v2
  | MLsetref (id1, ml1), MLsetref (id2, ml2) ->
      String.equal id1 id2 &&
      eq_mllambda gn1 gn2 n env1 env2 ml1 ml2
   | MLsequence (ml1, ml'1), MLsequence (ml2, ml'2) ->
       eq_mllambda gn1 gn2 n env1 env2 ml1 ml2 &&
       eq_mllambda gn1 gn2 n env1 env2 ml'1 ml'2
   | _, _ -> false

and eq_letrec gn1 gn2 n env1 env2 defs1 defs2 =
  let eq_def (_,args1,ml1) (_,args2,ml2) =
    Int.equal (Array.length args1) (Array.length args2) &&
    let env1 = push_lnames n env1 args1 in
    let env2 = push_lnames n env2 args2 in
    eq_mllambda gn1 gn2 (n + Array.length args1) env1 env2 ml1 ml2
  in
  Array.equal eq_def defs1 defs2

(* we require here that patterns have the same order, which may be too strong *)
and eq_mllam_branches gn1 gn2 n env1 env2 br1 br2 =
  let eq_cargs (cs1, args1) (cs2, args2) body1 body2 =
    Int.equal (Array.length args1) (Array.length args2) &&
    eq_constructor cs1 cs2 &&
    let env1 = opush_lnames n env1 args1 in
    let env2 = opush_lnames n env2 args2 in
    eq_mllambda gn1 gn2 (n + Array.length args1) env1 env2 body1 body2
  in
  let eq_branch (ptl1,body1) (ptl2,body2) =
   List.equal (fun pt1 pt2 -> eq_cargs pt1 pt2 body1 body2) ptl1 ptl2
  in
  Array.equal eq_branch br1 br2

(* hash_mllambda gn n env t computes the hash for t ignoring occurences of gn *)
let rec hash_mllambda gn n env t =
  match t with
  | MLlocal ln -> combinesmall 1 (LNmap.find ln env)
  | MLglobal gn' -> combinesmall 2 (if gn = gn' then 0 else Hashtbl.hash gn')
  | MLprimitive prim -> combinesmall 3 (Hashtbl.hash prim)
  | MLlam (lns, ml) ->
      let env = push_lnames n env lns in
      combinesmall 4 (combine (Array.length lns) (hash_mllambda gn (n+1) env ml))
  | MLletrec (defs, body) ->
      let lns = Array.map (fun (x,_,_) -> x) defs in
      let env = push_lnames n env lns in
      let n = n + Array.length defs in
      let h = combine (hash_mllambda gn n env body) (Array.length defs) in
      combinesmall 5 (hash_mllambda_letrec gn n env h defs)
  | MLlet (ln, def, body) ->
      let hdef = hash_mllambda gn n env def in
      let env = LNmap.add ln n env in
      combinesmall 6 (combine hdef (hash_mllambda gn (n+1) env body))
  | MLapp (ml, args) ->
      let h = hash_mllambda gn n env ml in
      combinesmall 7 (hash_mllambda_array gn n env h args)
  | MLif (cond,br,br') ->
      let hcond = hash_mllambda gn n env cond in
      let hbr = hash_mllambda gn n env br in
      let hbr' = hash_mllambda gn n env br' in
      combinesmall 8 (combine3 hcond hbr hbr')
  | MLmatch (annot, c, accu, br) ->
      let hannot = Hashtbl.hash annot in
      let hc = hash_mllambda gn n env c in
      let haccu = hash_mllambda gn n env accu in
      combinesmall 9 (hash_mllam_branches gn n env (combine3 hannot hc haccu) br)
  | MLconstruct (pf, cs, args) ->
      let hpf = Hashtbl.hash pf in
      let hcs = Hashtbl.hash cs in
      combinesmall 10 (hash_mllambda_array gn n env (combine hpf hcs) args)
  | MLint (ty,v) ->
      combinesmall 11 (combine (Hashtbl.hash ty) v)
  | MLsetref (id, ml) ->
      let hid = Hashtbl.hash id in
      let hml = hash_mllambda gn n env ml in
      combinesmall 12 (combine hid hml)
  | MLsequence (ml, ml') ->
      let hml = hash_mllambda gn n env ml in
      let hml' = hash_mllambda gn n env ml' in
      combinesmall 13 (combine hml hml')

and hash_mllambda_letrec gn n env init defs =
  let hash_def (_,args,ml) =
    let env = push_lnames n env args in
    let nargs = Array.length args in
    combine nargs (hash_mllambda gn (n + nargs) env ml)
  in
  Array.fold_left (fun acc t -> combine (hash_def t) acc) init defs

and hash_mllambda_array gn n env init arr =
  Array.fold_left (fun acc t -> combine (hash_mllambda gn n env t) acc) init arr

and hash_mllam_branches gn n env init br =
  let hash_cargs (cs, args) body =
    let nargs = Array.length args in
    let hcs = Hashtbl.hash cs in
    let env = opush_lnames n env args in
    let hbody = hash_mllambda gn (n + nargs) env body in
    combine3 nargs hcs hbody
  in
  let hash_branch acc (ptl,body) =
    List.fold_left (fun acc t -> combine (hash_cargs t body) acc) acc ptl
  in
  Array.fold_left hash_branch init br

let fv_lam l =
  let rec aux l bind fv =
    match l with
    | MLlocal l ->
	if LNset.mem l bind then fv else LNset.add l fv
    | MLglobal _ | MLprimitive _  | MLint _ -> fv
    | MLlam (ln,body) ->
	let bind = Array.fold_right LNset.add ln bind in
	aux body bind fv
    | MLletrec(bodies,def) ->
	let bind = 
	  Array.fold_right (fun (id,_,_) b -> LNset.add id b) bodies bind in
	let fv_body (_,ln,body) fv =
	  let bind = Array.fold_right LNset.add ln bind in
	  aux body bind fv in
	Array.fold_right fv_body bodies (aux def bind fv)
    | MLlet(l,def,body) ->
	aux body (LNset.add l bind) (aux def bind fv)
    | MLapp(f,args) ->
	let fv_arg arg fv = aux arg bind fv in
	Array.fold_right fv_arg args (aux f bind fv)
    | MLif(t,b1,b2) ->
	aux t bind (aux b1 bind (aux b2 bind fv))
    | MLmatch(_,a,p,bs) ->
      let fv = aux a bind (aux p bind fv) in
      let fv_bs (cargs, body) fv =
	let bind = 
	  List.fold_right (fun (_,args) bind ->
	    Array.fold_right 
	      (fun o bind -> match o with 
	      | Some l -> LNset.add l bind 
	      | _ -> bind) args bind) 
	    cargs bind in
	aux body bind fv in
      Array.fold_right fv_bs bs fv
          (* argument, accu branch, branches *)
    | MLconstruct (_,_,p) ->
	Array.fold_right (fun a fv -> aux a bind fv) p fv
    | MLsetref(_,l) -> aux l bind fv
    | MLsequence(l1,l2) -> aux l1 bind (aux l2 bind fv) in
  aux l LNset.empty LNset.empty


let mkMLlam params body =
  if Array.is_empty params then body 
  else
    match body with
    | MLlam (params', body) -> MLlam(Array.append params params', body)
    | _ -> MLlam(params,body)

let mkMLapp f args =
  if Array.is_empty args then f
  else
    match f with
    | MLapp(f,args') -> MLapp(f,Array.append args' args)
    | _ -> MLapp(f,args)

let empty_params = [||]

let decompose_MLlam c =
  match c with
  | MLlam(ids,c) -> ids,c
  | _ -> empty_params,c

(*s Global declaration *)
type global =
(*  | Gtblname of gname * identifier array *)
  | Gtblnorm of gname * lname array * mllambda array 
  | Gtblfixtype of gname * lname array * mllambda array
  | Glet of gname * mllambda
  | Gletcase of 
      gname * lname array * annot_sw * mllambda * mllambda * mllam_branches
  | Gopen of string
  | Gtype of inductive * int array
    (* ind name, arities of constructors *)
  | Gcomment of string

(* Alpha-equivalence on globals *)
let eq_global g1 g2 =
  match g1, g2 with
  | Gtblnorm (gn1,lns1,mls1), Gtblnorm (gn2,lns2,mls2)
  | Gtblfixtype (gn1,lns1,mls1), Gtblfixtype (gn2,lns2,mls2) ->
      Int.equal (Array.length lns1) (Array.length lns2) &&
      Int.equal (Array.length mls1) (Array.length mls2) &&
      let env1 = push_lnames 0 LNmap.empty lns1 in
      let env2 = push_lnames 0 LNmap.empty lns2 in
      Array.for_all2 (eq_mllambda gn1 gn2 (Array.length lns1) env1 env2) mls1 mls2
  | Glet (gn1, def1), Glet (gn2, def2) ->
      eq_mllambda gn1 gn2 0 LNmap.empty LNmap.empty def1 def2
  | Gletcase (gn1,lns1,annot1,c1,accu1,br1),
      Gletcase (gn2,lns2,annot2,c2,accu2,br2) ->
      Int.equal (Array.length lns1) (Array.length lns2) &&
      let env1 = push_lnames 0 LNmap.empty lns1 in
      let env2 = push_lnames 0 LNmap.empty lns2 in
      let t1 = MLmatch (annot1,c1,accu1,br1) in
      let t2 = MLmatch (annot2,c2,accu2,br2) in
      eq_mllambda gn1 gn2 (Array.length lns1) env1 env2 t1 t2
  | Gopen s1, Gopen s2 -> s1 = s2
  | Gtype (ind1, arr1), Gtype (ind2, arr2) -> ind1 = ind2 && arr1 = arr2
  | Gcomment s1, Gcomment s2 -> s1 = s2
  | _, _ -> false

let hash_global g =
  match g with
  | Gtblnorm (gn,lns,mls) ->
      let nlns = Array.length lns in
      let nmls = Array.length mls in
      let env = push_lnames 0 LNmap.empty lns in
      let hmls = hash_mllambda_array gn nlns env (combine nlns nmls) mls in
      combinesmall 1 hmls
  | Gtblfixtype (gn,lns,mls) ->
      let nlns = Array.length lns in
      let nmls = Array.length mls in
      let env = push_lnames 0 LNmap.empty lns in
      let hmls = hash_mllambda_array gn nlns env (combine nlns nmls) mls in
      combinesmall 2 hmls
  | Glet (gn, def) ->
      combinesmall 3 (hash_mllambda gn 0 LNmap.empty def)
  | Gletcase (gn,lns,annot,c,accu,br) ->
      let nlns = Array.length lns in
      let env = push_lnames 0 LNmap.empty lns in
      let t = MLmatch (annot,c,accu,br) in
      combinesmall 4 (combine nlns (hash_mllambda gn nlns env t))
  | Gopen s -> combinesmall 5 (Hashtbl.hash s)
  | Gtype (ind, arr) ->
      combinesmall 6 (combine (Hashtbl.hash ind) (Hashtbl.hash arr))
  | Gcomment s -> combinesmall 7 (Hashtbl.hash s)
  
let global_stack = ref ([] : global list)

module HashedTypeGlobal = struct
  type t = global
  let equal = eq_global
  let hash = hash_global
end

module HashtblGlobal = Hashtbl.Make(HashedTypeGlobal)

let global_tbl = HashtblGlobal.create 19991

let push_global gn t =
  try HashtblGlobal.find global_tbl t
  with Not_found ->
    (global_stack := t :: !global_stack;
    HashtblGlobal.add global_tbl t gn; gn)

let push_global_let gn body =
  push_global gn (Glet (gn,body))

let push_global_fixtype gn params body =
  push_global gn (Gtblfixtype (gn,params,body))

let push_global_norm gn params body =
  push_global gn (Gtblnorm (gn, params, body))

let push_global_case gn params annot a accu bs =
  push_global gn (Gletcase (gn, params, annot, a, accu, bs))

(*s Compilation environment *)

type env =
    { env_rel : mllambda list; (* (MLlocal lname) list *)
      env_bound : int; (* length of env_rel *)
      (* free variables *)
      env_urel : (int * mllambda) list ref; (* list of unbound rel *)
      env_named : (identifier * mllambda) list ref }

let empty_env () =
  { env_rel = [];
    env_bound = 0;
    env_urel = ref [];
    env_named = ref []
  }

let push_rel env id = 
  let local = fresh_lname id in
  local, { env with 
	   env_rel = MLlocal local :: env.env_rel;
	   env_bound = env.env_bound + 1
	 }

let push_rels env ids =
  let lnames, env_rel = 
    Array.fold_left (fun (names,env_rel) id ->
      let local = fresh_lname id in
      (local::names, MLlocal local::env_rel)) ([],env.env_rel) ids in
  Array.of_list (List.rev lnames), { env with 
			  env_rel = env_rel;
			  env_bound = env.env_bound + Array.length ids
			}

let get_rel env id i =
  if i <= env.env_bound then
    List.nth env.env_rel (i-1)
  else 
    let i = i - env.env_bound in
    try List.assoc i !(env.env_urel)
    with Not_found ->
      let local = MLlocal (fresh_lname id) in
      env.env_urel := (i,local) :: !(env.env_urel);
      local

let get_var env id =
  try List.assoc id !(env.env_named)
  with Not_found ->
    let local = MLlocal (fresh_lname (Name id)) in
    env.env_named := (id, local)::!(env.env_named);
    local
   
(*s Traduction of lambda to mllambda *)

let get_prod_name codom = 
  match codom with
  | MLlam(ids,_) -> ids.(0).lname
  | _ -> assert false

let get_lname (_,l) = 
  match l with
  | MLlocal id -> id
  | _ -> invalid_arg "Nativecode.get_lname"

let fv_params env = 
  let fvn, fvr = !(env.env_named), !(env.env_urel) in 
  let size = List.length fvn + List.length fvr in
  if Int.equal size 0 then empty_params 
  else begin
    let params = Array.make size dummy_lname in
    let fvn = ref fvn in
    let i = ref 0 in
    while not (List.is_empty !fvn) do
      params.(!i) <- get_lname (List.hd !fvn);
      fvn := List.tl !fvn;
      incr i
    done;
    let fvr = ref fvr in
    while not (List.is_empty !fvr) do
      params.(!i) <- get_lname (List.hd !fvr);
      fvr := List.tl !fvr;
      incr i
    done;
    params
  end

let generalize_fv env body = 
  mkMLlam (fv_params env) body

let empty_args = [||]

let fv_args env fvn fvr =
  let size = List.length fvn + List.length fvr in
  if Int.equal size 0 then empty_args 
  else 
    begin
      let args = Array.make size (MLint (false,0)) in
      let fvn = ref fvn in
      let i = ref 0 in
      while not (List.is_empty !fvn) do
	args.(!i) <- get_var env (fst (List.hd !fvn));
	fvn := List.tl !fvn;
	incr i
      done;
      let fvr = ref fvr in
      while not (List.is_empty !fvr) do
	let (k,_ as kml) = List.hd !fvr in
	let n = get_lname kml in 
	args.(!i) <- get_rel env n.lname k;
	fvr := List.tl !fvr;
	incr i
      done;
      args
    end

let get_value_code i =
  MLapp (MLglobal (Ginternal "get_value"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

let get_sort_code i =
  MLapp (MLglobal (Ginternal "get_sort"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

let get_name_code i =
  MLapp (MLglobal (Ginternal "get_name"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

let get_const_code i =
  MLapp (MLglobal (Ginternal "get_const"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

let get_match_code i =
  MLapp (MLglobal (Ginternal "get_match"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

let get_ind_code i =
  MLapp (MLglobal (Ginternal "get_ind"), [|MLglobal symbols_tbl_name;MLint(true,i)|])

type rlist =
  | Rnil 
  | Rcons of (constructor * lname option array) list ref * LNset.t * mllambda * rlist' 
and rlist' = rlist ref

let rm_params fv params = 
  Array.map (fun l -> if LNset.mem l fv then Some l else None) params 

let rec insert cargs body rl =
 match !rl with
 | Rnil ->
     let fv = fv_lam body in
     let (c,params) = cargs in
     let params = rm_params fv params in
     rl:= Rcons(ref [(c,params)], fv, body, ref Rnil)
 | Rcons(l,fv,body',rl) ->
     if Pervasives.(=) body body' then (** FIXME *)
       let (c,params) = cargs in
       let params = rm_params fv params in
       l := (c,params)::!l
     else insert cargs body rl

let rec to_list rl =
  match !rl with
  | Rnil -> []
  | Rcons(l,_,body,tl) -> (!l,body)::to_list tl

let merge_branches t =
  let newt = ref Rnil in
  Array.iter (fun (c,args,body) -> insert (c,args) body newt) t;
  Array.of_list (to_list newt)

 let rec ml_of_lam env l t =
  match t with
  | Lrel(id ,i) -> get_rel env id i
  | Lvar id -> get_var env id
  | Lprod(dom,codom) ->
      let dom = ml_of_lam env l dom in
      let codom = ml_of_lam env l codom in
      let n = get_prod_name codom in
      let i = push_symbol (SymbName n) in
      MLapp(MLprimitive Mk_prod, [|get_name_code i;dom;codom|])
  | Llam(ids,body) ->
    let lnames,env = push_rels env ids in
    MLlam(lnames, ml_of_lam env l body)
  | Llet(id,def,body) ->
      let def = ml_of_lam env l def in
      let lname, env = push_rel env id in
      let body = ml_of_lam env l body in
      MLlet(lname,def,body)
  | Lapp(f,args) ->
      MLapp(ml_of_lam env l f, Array.map (ml_of_lam env l) args)
  | Lconst (prefix,c) -> MLglobal(Gconstant (prefix,c))
  | Lcase (annot,p,a,bs) ->
      (* let predicate_uid fv_pred = compilation of p 
         let rec case_uid fv a_uid = 
           match a_uid with
           | Accu _ => mk_sw (predicate_uid fv_pred) (case_uid fv) a_uid
           | Ci argsi => compilation of branches 
         compile case = case_uid fv (compilation of a) *)
      (* Compilation of the predicate *)
         (* Remark: if we do not want to compile the predicate we 
            should a least compute the fv, then store the lambda representation
            of the predicate (not the mllambda) *)
      let env_p = empty_env () in
      let pn = fresh_gpred l in
      let mlp = ml_of_lam env_p l p in
      let mlp = generalize_fv env_p mlp in
      let (pfvn,pfvr) = !(env_p.env_named), !(env_p.env_urel) in
      let pn = push_global_let pn mlp in
      (* Compilation of the case *)
      let env_c = empty_env () in
      let a_uid = fresh_lname Anonymous in
      let la_uid = MLlocal a_uid in
      (* compilation of branches *)
      let ml_br (c,params, body) = 
	let lnames, env = push_rels env_c params in
	(c, lnames, ml_of_lam env l body) in
      let bs = Array.map ml_br bs in
      let cn = fresh_gcase l in
      (* Compilation of accu branch *)
      let pred = MLapp(MLglobal pn, fv_args env_c pfvn pfvr) in  
      let (fvn, fvr) = !(env_c.env_named), !(env_c.env_urel) in
      let cn_fv = mkMLapp (MLglobal cn) (fv_args env_c fvn fvr) in
         (* remark : the call to fv_args does not add free variables in env_c *)
      let i = push_symbol (SymbMatch annot) in
      let accu =
	MLapp(MLprimitive Mk_sw,
	      [| get_match_code i; MLapp (MLprimitive Cast_accu, [|la_uid|]);
		 pred;
		 cn_fv |]) in
(*      let body = MLlam([|a_uid|], MLmatch(annot, la_uid, accu, bs)) in
      let case = generalize_fv env_c body in *)
      let cn = push_global_case cn (Array.append (fv_params env_c) [|a_uid|])
        annot la_uid accu (merge_branches bs)
      in
      (* Final result *)
      let arg = ml_of_lam env l a in
      let force =
	if annot.asw_finite then arg
	else MLapp(MLprimitive Force_cofix, [|arg|]) in
      mkMLapp (MLapp (MLglobal cn, fv_args env fvn fvr)) [|force|]
  | Lif(t,bt,bf) -> 
      MLif(ml_of_lam env l t, ml_of_lam env l bt, ml_of_lam env l bf)
  | Lfix ((rec_pos,start), (ids, tt, tb)) ->
      (* let type_f fvt = [| type fix |] 
         let norm_f1 fv f1 .. fn params1 = body1
	 ..
         let norm_fn fv f1 .. fn paramsn = bodyn
         let norm fv f1 .. fn = 
	    [|norm_f1 fv f1 .. fn; ..; norm_fn fv f1 .. fn|]
         compile fix = 
	   let rec f1 params1 = 
             if is_accu rec_pos.(1) then mk_fix (type_f fvt) (norm fv) params1
	     else norm_f1 fv f1 .. fn params1
           and .. and fn paramsn = 
	     if is_accu rec_pos.(n) then mk_fix (type_f fvt) (norm fv) paramsn
             else norm_fn fv f1 .. fv paramsn in
	   start
      *)
      (* Compilation of type *)
      let env_t = empty_env () in
      let ml_t = Array.map (ml_of_lam env_t l) tt in
      let params_t = fv_params env_t in
      let args_t = fv_args env !(env_t.env_named) !(env_t.env_urel) in
      let gft = fresh_gfixtype l in
      let gft = push_global_fixtype gft params_t ml_t in
      let mk_type = MLapp(MLglobal gft, args_t) in
      (* Compilation of norm_i *)
      let ndef = Array.length ids in
      let lf,env_n = push_rels (empty_env ()) ids in
      let t_params = Array.make ndef [||] in
      let t_norm_f = Array.make ndef (Gnorm (l,-1)) in
      let mk_let envi (id,def) t = MLlet (id,def,t) in
      let mk_lam_or_let (params,lets,env) (id,def) =
        let ln,env' = push_rel env id in
        match def with
        | None -> (ln::params,lets,env')
        | Some lam -> (params, (ln,ml_of_lam env l lam)::lets,env')
      in
      let ml_of_fix i body =
        let varsi, bodyi = decompose_Llam_Llet body in
        let paramsi,letsi,envi = 
          Array.fold_left mk_lam_or_let ([],[],env_n) varsi
        in
        let paramsi,letsi =
          Array.of_list (List.rev paramsi), Array.of_list (List.rev letsi)
        in
        t_norm_f.(i) <- fresh_gnorm l;
        let bodyi = ml_of_lam envi l bodyi in
        t_params.(i) <- paramsi;
        let bodyi = Array.fold_right (mk_let envi) letsi bodyi in
        mkMLlam paramsi bodyi
      in
      let tnorm = Array.mapi ml_of_fix tb in
      let fvn,fvr = !(env_n.env_named), !(env_n.env_urel) in
      let fv_params = fv_params env_n in
      let fv_args' = Array.map (fun id -> MLlocal id) fv_params in
      let norm_params = Array.append fv_params lf in
      let t_norm_f = Array.mapi (fun i body ->
	push_global_let (t_norm_f.(i)) (mkMLlam norm_params body)) tnorm in
      let norm = fresh_gnormtbl l in
      let norm = push_global_norm norm fv_params 
         (Array.map (fun g -> mkMLapp (MLglobal g) fv_args') t_norm_f) in
      (* Compilation of fix *)
      let fv_args = fv_args env fvn fvr in      
      let lf, env = push_rels env ids in
      let lf_args = Array.map (fun id -> MLlocal id) lf in
      let mk_norm = MLapp(MLglobal norm, fv_args) in
      let mkrec i lname = 
	let paramsi = t_params.(i) in
	let reci = MLlocal (paramsi.(rec_pos.(i))) in
	let pargsi = Array.map (fun id -> MLlocal id) paramsi in
	let body = 
	  MLif(MLapp(MLprimitive Is_accu,[|reci|]),
	       mkMLapp 
		 (MLapp(MLprimitive (Mk_fix(rec_pos,i)), 
			[|mk_type; mk_norm|]))
		 pargsi,
	       MLapp(MLglobal t_norm_f.(i), 
		     Array.concat [fv_args;lf_args;pargsi])) 
	in
	(lname, paramsi, body) in
      MLletrec(Array.mapi mkrec lf, lf_args.(start))
  | Lcofix (start, (ids, tt, tb)) -> 
      (* Compilation of type *)
      let env_t = empty_env () in
      let ml_t = Array.map (ml_of_lam env_t l) tt in
      let params_t = fv_params env_t in
      let args_t = fv_args env !(env_t.env_named) !(env_t.env_urel) in
      let gft = fresh_gfixtype l in
      let gft = push_global_fixtype gft params_t ml_t in
      let mk_type = MLapp(MLglobal gft, args_t) in
      (* Compilation of norm_i *) 
      let ndef = Array.length ids in
      let lf,env_n = push_rels (empty_env ()) ids in
      let t_params = Array.make ndef [||] in
      let t_norm_f = Array.make ndef (Gnorm (l,-1)) in
      let ml_of_fix i body =
        let idsi,bodyi = decompose_Llam body in
        let paramsi, envi = push_rels env_n idsi in
        t_norm_f.(i) <- fresh_gnorm l;
        let bodyi = ml_of_lam envi l bodyi in
        t_params.(i) <- paramsi;
        mkMLlam paramsi bodyi in
      let tnorm = Array.mapi ml_of_fix tb in
      let fvn,fvr = !(env_n.env_named), !(env_n.env_urel) in
      let fv_params = fv_params env_n in
      let fv_args' = Array.map (fun id -> MLlocal id) fv_params in
      let norm_params = Array.append fv_params lf in
      let t_norm_f = Array.mapi (fun i body ->
	push_global_let (t_norm_f.(i)) (mkMLlam norm_params body)) tnorm in
      let norm = fresh_gnormtbl l in
      let norm = push_global_norm norm fv_params
        (Array.map (fun g -> mkMLapp (MLglobal g) fv_args') t_norm_f) in
      (* Compilation of fix *)
      let fv_args = fv_args env fvn fvr in      
      let mk_norm = MLapp(MLglobal norm, fv_args) in
      let lnorm = fresh_lname Anonymous in
      let ltype = fresh_lname Anonymous in
      let lf, env = push_rels env ids in
      let lf_args = Array.map (fun id -> MLlocal id) lf in
      let upd i lname cont =
	let paramsi = t_params.(i) in
	let pargsi = Array.map (fun id -> MLlocal id) paramsi in
	let uniti = fresh_lname Anonymous in
	let body =
	  MLlam(Array.append paramsi [|uniti|],
		MLapp(MLglobal t_norm_f.(i),
		      Array.concat [fv_args;lf_args;pargsi])) in
	MLsequence(MLapp(MLprimitive Upd_cofix, [|lf_args.(i);body|]),
		   cont) in
      let upd = Array.fold_right_i upd lf lf_args.(start) in
      let mk_let i lname cont =
	MLlet(lname,
	      MLapp(MLprimitive(Mk_cofix i),[| MLlocal ltype; MLlocal lnorm|]),
	      cont) in
      let init = Array.fold_right_i mk_let lf upd in 
      MLlet(lnorm, mk_norm, MLlet(ltype, mk_type, init))
  (*    	    
      let mkrec i lname = 
	let paramsi = t_params.(i) in
	let pargsi = Array.map (fun id -> MLlocal id) paramsi in
	let uniti = fresh_lname Anonymous in
	let body = 
	  MLapp( MLprimitive(Mk_cofix i),
		 [|mk_type;mk_norm; 
		   MLlam([|uniti|],
			 MLapp(MLglobal t_norm_f.(i),
			       Array.concat [fv_args;lf_args;pargsi]))|]) in
	(lname, paramsi, body) in
      MLletrec(Array.mapi mkrec lf, lf_args.(start)) *)
   
  | Lmakeblock (prefix,cn,_,args) ->
      MLconstruct(prefix,cn,Array.map (ml_of_lam env l) args)
  | Lconstruct (prefix, cn) ->
      MLglobal (Gconstruct (prefix, cn))
  | Lval v ->
      let i = push_symbol (SymbValue v) in get_value_code i
  | Lsort s ->
    let i = push_symbol (SymbSort s) in
    MLapp(MLprimitive Mk_sort, [|get_sort_code i|])
  | Lind (prefix, ind) -> MLglobal (Gind (prefix, ind))
  | Llazy -> MLglobal (Ginternal "lazy")
  | Lforce -> MLglobal (Ginternal "Lazy.force")

let mllambda_of_lambda auxdefs l t =
  let env = empty_env () in
  global_stack := auxdefs;
  let ml = ml_of_lam env l t in
  let fv_rel = !(env.env_urel) in
  let fv_named = !(env.env_named) in
  (* build the free variables *)
  let get_lname (_,t) = 
   match t with
   | MLlocal x -> x
   | _ -> assert false in
  let params = 
    List.append (List.map get_lname fv_rel) (List.map get_lname fv_named) in
  if List.is_empty params then
    (!global_stack, ([],[]), ml)
  (* final result : global list, fv, ml *)
  else
    (!global_stack, (fv_named, fv_rel), mkMLlam (Array.of_list params) ml)
    (**}}}**)

(** Code optimization {{{**)

(** Optimization of match and fix *)

let can_subst l = 
  match l with
  | MLlocal _ | MLint _ | MLglobal _ -> true
  | _ -> false

let subst s l =
  if LNmap.is_empty s then l 
  else
    let rec aux l =
      match l with
      | MLlocal id -> (try LNmap.find id s with Not_found -> l)
      | MLglobal _ | MLprimitive _ | MLint _ -> l
      | MLlam(params,body) -> MLlam(params, aux body)
      | MLletrec(defs,body) ->
	let arec (f,params,body) = (f,params,aux body) in
	MLletrec(Array.map arec defs, aux body)
      | MLlet(id,def,body) -> MLlet(id,aux def, aux body)
      | MLapp(f,args) -> MLapp(aux f, Array.map aux args)
      | MLif(t,b1,b2) -> MLif(aux t, aux b1, aux b2)
      | MLmatch(annot,a,accu,bs) ->
	  let auxb (cargs,body) = (cargs,aux body) in
	  MLmatch(annot,a,aux accu, Array.map auxb bs)
      | MLconstruct(prefix,c,args) -> MLconstruct(prefix,c,Array.map aux args)
      | MLsetref(s,l1) -> MLsetref(s,aux l1) 
      | MLsequence(l1,l2) -> MLsequence(aux l1, aux l2)
    in
    aux l

let add_subst id v s =
  match v with
  | MLlocal id' when Int.equal id.luid id'.luid -> s
  | _ -> LNmap.add id v s

let subst_norm params args s =
  let len = Array.length params in
  assert (Int.equal (Array.length args) len && Array.for_all can_subst args);
  let s = ref s in
  for i = 0 to len - 1 do
    s := add_subst params.(i) args.(i) !s
  done;
  !s

let subst_case params args s =
  let len = Array.length params in
  assert (len > 0 && 
	  Int.equal (Array.length args) len && 
	  let r = ref true and i = ref 0 in
	  (* we test all arguments excepted the last *)
	  while !i < len - 1  && !r do r := can_subst args.(!i); incr i done;
	  !r);
  let s = ref s in
  for i = 0 to len - 2 do
    s := add_subst params.(i) args.(i) !s
  done;
  !s, params.(len-1), args.(len-1)
    
let empty_gdef = Int.Map.empty, Int.Map.empty
let get_norm (gnorm, _) i = Int.Map.find i gnorm
let get_case (_, gcase) i = Int.Map.find i gcase

let all_lam n bs = 
  let f (_, l) = 
    match l with
    | MLlam(params, _) -> Int.equal (Array.length params) n
    | _ -> false in
  Array.for_all f bs

let commutative_cut annot a accu bs args =
  let mkb (c,b) =
     match b with
     | MLlam(params, body) -> 
         (c, Array.fold_left2 (fun body x v -> MLlet(x,v,body)) body params args)
     | _ -> assert false in
  MLmatch(annot, a, mkMLapp accu args, Array.map mkb bs)

let optimize gdef l =   
  let rec optimize s l =
    match l with
    | MLlocal id -> (try LNmap.find id s with Not_found -> l)
    | MLglobal _ | MLprimitive _ | MLint _ -> l
    | MLlam(params,body) -> 
	MLlam(params, optimize s body)
    | MLletrec(decls,body) ->
	let opt_rec (f,params,body) = (f,params,optimize s body ) in 
	MLletrec(Array.map opt_rec decls, optimize s body)
    | MLlet(id,def,body) ->
	let def = optimize s def in
	if can_subst def then optimize (add_subst id def s) body 
	else MLlet(id,def,optimize s body)
    | MLapp(f, args) ->
	let args = Array.map (optimize s) args in
	begin match f with
	| MLglobal (Gnorm (_,i)) ->
	    (try
	      let params,body = get_norm gdef i in
	      let s = subst_norm params args s in
	      optimize s body	    
	    with Not_found -> MLapp(optimize s f, args))
	| MLglobal (Gcase (_,i)) ->
	    (try 
	      let params,body = get_case gdef i in
	      let s, id, arg = subst_case params args s in
	      if can_subst arg then optimize (add_subst id arg s) body
	      else MLlet(id, arg, optimize s body)
	    with Not_found ->  MLapp(optimize s f, args))
	| _ -> 
            let f = optimize s f in
            match f with
            | MLmatch (annot,a,accu,bs) ->
              if all_lam (Array.length args) bs then  
                commutative_cut annot a accu bs args 
              else MLapp(f, args)
            | _ -> MLapp(f, args)

	end
    | MLif(t,b1,b2) ->
	let t = optimize s t in
	let b1 = optimize s b1 in
	let b2 = optimize s b2 in
	begin match t, b2 with
	| MLapp(MLprimitive Is_accu,[| l1 |]), MLmatch(annot, l2, _, bs)
	    when Pervasives.(=) l1 l2 -> MLmatch(annot, l1, b1, bs) (** FIXME *)
        | _, _ -> MLif(t, b1, b2)
	end
    | MLmatch(annot,a,accu,bs) ->
	let opt_b (cargs,body) = (cargs,optimize s body) in
	MLmatch(annot, optimize s a, subst s accu, Array.map opt_b bs)
    | MLconstruct(prefix,c,args) ->
        MLconstruct(prefix,c,Array.map (optimize s) args)
    | MLsetref(r,l) -> MLsetref(r, optimize s l) 
    | MLsequence(l1,l2) -> MLsequence(optimize s l1, optimize s l2)
  in
  optimize LNmap.empty l

let optimize_stk stk =
  let add_global gdef g =
    match g with
    | Glet (Gnorm (_,i), body) ->
	let (gnorm, gcase) = gdef in
	(Int.Map.add i (decompose_MLlam body) gnorm, gcase)
    | Gletcase(Gcase (_,i), params, annot,a,accu,bs) ->
	let (gnorm,gcase) = gdef in
	(gnorm, Int.Map.add i (params,MLmatch(annot,a,accu,bs)) gcase)
    | Gletcase _ -> assert false
    | _ -> gdef in
  let gdef = List.fold_left add_global empty_gdef stk in
  let optimize_global g = 
    match g with
    | Glet(Gconstant (prefix, c), body) ->
        Glet(Gconstant (prefix, c), optimize gdef body)
    | _ -> g in
  List.map optimize_global stk
  (**}}}**)

(** Printing to ocaml {{{**)
(* Redefine a bunch of functions in module Names to generate names
   acceptable to OCaml. *)
let string_of_id s = Unicode.ascii_of_ident (string_of_id s)
let string_of_label l = Unicode.ascii_of_ident (string_of_label l)

let string_of_dirpath = function
  | [] -> "_"
  | sl -> String.concat "_" (List.rev_map string_of_id sl)

(* The first letter of the file name has to be a capital to be accepted by *)
(* OCaml as a module identifier.                                           *)
let string_of_dirpath s = "N"^string_of_dirpath s

let mod_uid_of_dirpath dir = string_of_dirpath (repr_dirpath dir)

let string_of_name x =
  match x with
    | Anonymous -> "anonymous" (* assert false *)
    | Name id -> string_of_id id

let string_of_label_def l =
  match l with
    | None -> ""
    | Some l -> string_of_label l

(* Relativization of module paths *)
let rec list_of_mp acc = function
  | MPdot (mp,l) -> list_of_mp (string_of_label l::acc) mp
  | MPfile dp ->
      let dp = repr_dirpath dp in
      string_of_dirpath dp :: acc
  | MPbound mbid -> ("X"^string_of_id (id_of_mbid mbid))::acc

let list_of_mp mp = list_of_mp [] mp

let string_of_kn kn =
  let (mp,dp,l) = repr_kn kn in
  let mp = list_of_mp mp in
  String.concat "_" mp ^ "_" ^ string_of_label l

let string_of_con c = string_of_kn (user_con c)
let string_of_mind mind = string_of_kn (user_mind mind)

let string_of_gname g =
  match g with
  | Gind (prefix, (mind, i)) ->
      Format.sprintf "%sindaccu_%s_%i" prefix (string_of_mind mind) i
  | Gconstruct (prefix, ((mind, i), j)) ->
      Format.sprintf "%sconstruct_%s_%i_%i" prefix (string_of_mind mind) i (j-1)
  | Gconstant (prefix, c) ->
      Format.sprintf "%sconst_%s" prefix (string_of_con c)
  | Gcase (l,i) ->
      Format.sprintf "case_%s_%i" (string_of_label_def l) i
  | Gpred (l,i) ->
      Format.sprintf "pred_%s_%i" (string_of_label_def l) i
  | Gfixtype (l,i) ->
      Format.sprintf "fixtype_%s_%i" (string_of_label_def l) i
  | Gnorm (l,i) ->
      Format.sprintf "norm_%s_%i" (string_of_label_def l) i
  | Ginternal s -> Format.sprintf "%s" s
  | Gnormtbl (l,i) -> 
      Format.sprintf "normtbl_%s_%i" (string_of_label_def l) i
  | Grel i ->
      Format.sprintf "rel_%i" i
  | Gnamed id ->
      Format.sprintf "named_%s" (string_of_id id)

let pp_gname fmt g =
  Format.fprintf fmt "%s" (string_of_gname g)

let pp_lname fmt ln =
  let s = Unicode.ascii_of_ident (string_of_name ln.lname) in
  Format.fprintf fmt "x_%s_%i" s ln.luid

let pp_ldecls fmt ids =
  let len = Array.length ids in
  for i = 0 to len - 1 do
    Format.fprintf fmt " (%a : Nativevalues.t)" pp_lname ids.(i)
  done

let string_of_construct prefix ((mind,i),j) =
  let id = Format.sprintf "Construct_%s_%i_%i" (string_of_mind mind) i (j-1) in
  prefix ^ id
   
let pp_int fmt i =
  if i < 0 then Format.fprintf fmt "(%i)" i else Format.fprintf fmt "%i" i

let pp_mllam fmt l =

  let rec pp_mllam fmt l =
    match l with
    | MLlocal ln -> Format.fprintf fmt "@[%a@]" pp_lname ln
    | MLglobal g -> Format.fprintf fmt "@[%a@]" pp_gname g
    | MLprimitive p -> Format.fprintf fmt "@[%a@]" pp_primitive p
    | MLlam(ids,body) ->
	Format.fprintf fmt "@[(fun%a@ ->@\n %a)@]"
	  pp_ldecls ids pp_mllam body
    | MLletrec(defs, body) ->
	Format.fprintf fmt "@[%a@ in@\n%a@]" pp_letrec defs 
	  pp_mllam body
    | MLlet(id,def,body) ->
	Format.fprintf fmt "@[(let@ %a@ =@\n %a@ in@\n%a)@]"
          pp_lname id pp_mllam def pp_mllam body
    | MLapp(f, args) ->
	Format.fprintf fmt "@[%a@ %a@]" pp_mllam f (pp_args true) args
    | MLif(t,l1,l2) ->
	Format.fprintf fmt "@[(if %a then@\n  %a@\nelse@\n  %a)@]"
	  pp_mllam t pp_mllam l1 pp_mllam l2 
    | MLmatch (asw, c, accu_br, br) ->
	let mind,i = asw.asw_ind in
    let prefix = asw.asw_prefix in
	let accu = Format.sprintf "%sAccu_%s_%i" prefix (string_of_mind mind) i in
	Format.fprintf fmt 
	  "@[begin match Obj.magic (%a) with@\n| %s _ ->@\n  %a@\n%aend@]"
	  pp_mllam c accu pp_mllam accu_br (pp_branches prefix) br
	  
    | MLconstruct(prefix,c,args) ->
        Format.fprintf fmt "@[(Obj.magic (%s%a) : Nativevalues.t)@]" 
          (string_of_construct prefix c) pp_cargs args
    | MLint(int, i) ->
	if int then pp_int fmt i
	else Format.fprintf fmt "(val_of_int %a)" pp_int i
    | MLsetref (s, body) ->
	Format.fprintf fmt "@[%s@ :=@\n %a@]" s pp_mllam body
    | MLsequence(l1,l2) ->
	Format.fprintf fmt "@[%a;@\n%a@]" pp_mllam l1 pp_mllam l2

  and pp_letrec fmt defs =
    let len = Array.length defs in
    let pp_one_rec i (fn, argsn, body) =
      Format.fprintf fmt "%a%a =@\n  %a"
	pp_lname fn 
	pp_ldecls argsn pp_mllam body in
    Format.fprintf fmt "@[let rec ";
    pp_one_rec 0 defs.(0);
    for i = 1 to len - 1 do
      Format.fprintf fmt "@\nand ";
      pp_one_rec i defs.(i)
    done;

  and pp_blam fmt l =
    match l with
    | MLprimitive (Mk_prod | Mk_sort) 
    | MLlam _ | MLletrec _ | MLlet _ | MLapp _ | MLif _ ->
	Format.fprintf fmt "(%a)" pp_mllam l
    | MLconstruct(_,_,args) when Array.length args > 0 ->
	Format.fprintf fmt "(%a)" pp_mllam l
    | _ -> pp_mllam fmt l

  and pp_args sep fmt args =
    let sep = if sep then " " else "," in
    let len = Array.length args in
    if len > 0 then begin
      Format.fprintf fmt "%a" pp_blam args.(0);
      for i = 1 to len - 1 do
	Format.fprintf fmt "%s%a" sep pp_blam args.(i)
      done
    end 

  and pp_cargs fmt args =
    let len = Array.length args in
    match len with
    | 0 -> ()
    | 1 -> Format.fprintf fmt " %a" pp_blam args.(0)
    | _ -> Format.fprintf fmt "(%a)" (pp_args false) args

  and pp_cparam fmt param = 
    match param with
    | Some l -> pp_mllam fmt (MLlocal l)
    | None -> Format.fprintf fmt "_"

  and pp_cparams fmt params =
    let len = Array.length params in
    match len with
    | 0 -> ()
    | 1 -> Format.fprintf fmt " %a" pp_cparam params.(0)
    | _ -> 
	let aux fmt params =
	  Format.fprintf fmt "%a" pp_cparam params.(0);
	  for i = 1 to len - 1 do
	    Format.fprintf fmt ",%a" pp_cparam params.(i)
	  done in 
	Format.fprintf fmt "(%a)" aux params

  and pp_branches prefix fmt bs =
    let pp_branch (cargs,body) =
      let pp_c fmt (cn,args) = 
        Format.fprintf fmt "| %s%a " 
      (string_of_construct prefix cn) pp_cparams args in
      let rec pp_cargs fmt cargs =
        match cargs with
    | [] -> ()
    | cargs::cargs' -> 
        Format.fprintf fmt "%a%a" pp_c cargs pp_cargs cargs' in
      Format.fprintf fmt "%a ->@\n  %a@\n" 
    pp_cargs cargs pp_mllam body
      in
    Array.iter pp_branch bs

  and pp_primitive fmt = function
    | Mk_prod -> Format.fprintf fmt "mk_prod_accu" 
    | Mk_sort -> Format.fprintf fmt "mk_sort_accu"
    | Mk_ind -> Format.fprintf fmt "mk_ind_accu"
    | Mk_const -> Format.fprintf fmt "mk_constant_accu"
    | Mk_sw -> Format.fprintf fmt "mk_sw_accu"
    | Mk_fix(rec_pos,start) -> 
	let pp_rec_pos fmt rec_pos = 
	  Format.fprintf fmt "@[[| %i" rec_pos.(0);
	  for i = 1 to Array.length rec_pos - 1 do
	    Format.fprintf fmt "; %i" rec_pos.(i) 
	  done;
	  Format.fprintf fmt " |]@]" in
	Format.fprintf fmt "mk_fix_accu %a %i" pp_rec_pos rec_pos start
    | Mk_cofix(start) -> Format.fprintf fmt "mk_cofix_accu %i" start
    | Mk_rel i -> Format.fprintf fmt "mk_rel_accu %i" i
    | Mk_var id ->
        Format.fprintf fmt "mk_var_accu (Names.id_of_string \"%s\")" (string_of_id id)
    | Is_accu -> Format.fprintf fmt "is_accu"
    | Cast_accu -> Format.fprintf fmt "cast_accu"
    | Upd_cofix -> Format.fprintf fmt "upd_cofix"
    | Force_cofix -> Format.fprintf fmt "force_cofix"
  in
  Format.fprintf fmt "@[%a@]" pp_mllam l
  
let pp_array fmt t =
  let len = Array.length t in
  Format.fprintf fmt "@[[|";
  for i = 0 to len - 2 do
    Format.fprintf fmt "%a; " pp_mllam t.(i)
  done;
  if len > 0 then
    Format.fprintf fmt "%a" pp_mllam t.(len - 1);
  Format.fprintf fmt "|]@]"
  
let pp_global fmt g =
  match g with
  | Glet (gn, c) ->
      let ids, c = decompose_MLlam c in
      Format.fprintf fmt "@[let %a%a =@\n  %a@]@\n@." pp_gname gn 
	pp_ldecls ids
	pp_mllam c
  | Gopen s ->
      Format.fprintf fmt "@[open %s@]@." s
  | Gtype ((mind, i), lar) ->
      let l = string_of_mind mind in
      let rec aux s ar = 
	if Int.equal ar 0 then s else aux (s^" * Nativevalues.t") (ar-1) in
      let pp_const_sig i fmt j ar =
        let sig_str = if ar > 0 then aux "of Nativevalues.t" (ar-1) else "" in
        Format.fprintf fmt "  | Construct_%s_%i_%i %s@\n" l i j sig_str
      in
      let pp_const_sigs i fmt lar =
        Format.fprintf fmt "  | Accu_%s_%i of Nativevalues.t@\n" l i;
        Array.iteri (pp_const_sig i fmt) lar
      in
      Format.fprintf fmt "@[type ind_%s_%i =@\n%a@]@\n@." l i (pp_const_sigs i) lar
  | Gtblfixtype (g, params, t) ->
      Format.fprintf fmt "@[let %a %a =@\n  %a@]@\n@." pp_gname g
	pp_ldecls params pp_array t
  | Gtblnorm (g, params, t) ->
      Format.fprintf fmt "@[let %a %a =@\n  %a@]@\n@." pp_gname g
	pp_ldecls params pp_array t 
  | Gletcase(gn,params,annot,a,accu,bs) ->
      Format.fprintf fmt "@[(* Hash = %i *)@\nlet rec %a %a =@\n  %a@]@\n@."
      (hash_global g)
	pp_gname gn pp_ldecls params 
	pp_mllam (MLmatch(annot,a,accu,bs))
  | Gcomment s ->
      Format.fprintf fmt "@[(* %s *)@]@." s(**}}}**)

(** Compilation of elements in environment {{{**)
let rec compile_with_fv env auxdefs l t =
  let (auxdefs,(fv_named,fv_rel),ml) = mllambda_of_lambda auxdefs l t in
  if List.is_empty fv_named && List.is_empty fv_rel then (auxdefs,ml)
  else apply_fv env (fv_named,fv_rel) auxdefs ml

and apply_fv env (fv_named,fv_rel) auxdefs ml =
  let get_rel_val (n,_) auxdefs =
    (*
    match !(lookup_rel_native_val n env) with
    | NVKnone ->
    *)
        compile_rel env auxdefs n
(*    | NVKvalue (v,d) -> assert false *)
  in
  let get_named_val (id,_) auxdefs =
    (*
    match !(lookup_named_native_val id env) with
    | NVKnone ->
        *)
        compile_named env auxdefs id
(*    | NVKvalue (v,d) -> assert false *)
  in
  let auxdefs = List.fold_right get_rel_val fv_rel auxdefs in
  let auxdefs = List.fold_right get_named_val fv_named auxdefs in
  let lvl = rel_context_length env.env_rel_context in
  let fv_rel = List.map (fun (n,_) -> MLglobal (Grel (lvl-n))) fv_rel in
  let fv_named = List.map (fun (id,_) -> MLglobal (Gnamed id)) fv_named in
  let aux_name = fresh_lname Anonymous in
  auxdefs, MLlet(aux_name, ml, mkMLapp (MLlocal aux_name) (Array.of_list (fv_rel@fv_named)))

and compile_rel env auxdefs n =
  let (_,body,_) = lookup_rel n env.env_rel_context in
  let n = rel_context_length env.env_rel_context - n in
  match body with
  | Some t ->
      let code = lambda_of_constr env t in
      let auxdefs,code = compile_with_fv env auxdefs None code in
      Glet(Grel n, code)::auxdefs
  | None -> 
      Glet(Grel n, MLprimitive (Mk_rel n))::auxdefs

and compile_named env auxdefs id =
  let (_,body,_) = lookup_named id env.env_named_context in
  match body with
  | Some t ->
      let code = lambda_of_constr env t in
      let auxdefs,code = compile_with_fv env auxdefs None code in
      Glet(Gnamed id, code)::auxdefs
  | None -> 
      Glet(Gnamed id, MLprimitive (Mk_var id))::auxdefs

let compile_constant env prefix con body =
  match body with
  | Def t ->
      let t = Lazyconstr.force t in
      let code = lambda_of_constr env t in
      let code, name =
        if is_lazy t then mk_lazy code, LinkedLazy prefix
        else code, Linked prefix
      in
      let l = con_label con in
      let auxdefs,code = compile_with_fv env [] (Some l) code in
      let l =
        optimize_stk (Glet(Gconstant ("",con),code)::auxdefs)
      in
      l, name
  | _ -> 
      let i = push_symbol (SymbConst con) in
      [Glet(Gconstant ("",con), MLapp (MLprimitive Mk_const, [|get_const_code i|]))],
      Linked prefix

let loaded_native_files = ref ([] : string list)

let register_native_file s =
  if not (List.mem s !loaded_native_files) then
    loaded_native_files := s :: !loaded_native_files

let is_code_loaded ~interactive name =
  match !name with
  | NotLinked -> false
  | LinkedInteractive s ->
      if (interactive && List.mem s !loaded_native_files) then true
      else (name := NotLinked; false)
  | LinkedLazy s | Linked s ->
   if List.mem s !loaded_native_files then true else (name := NotLinked; false)

let param_name = Name (id_of_string "params")
let arg_name = Name (id_of_string "arg")

let compile_mind prefix mb mind stack =
  let f i stack ob =
    let gtype = Gtype((mind, i), Array.map snd ob.mind_reloc_tbl) in
    let j = push_symbol (SymbInd (mind,i)) in
    let name = Gind ("", (mind, i)) in
    let accu =
      Glet(name, MLapp (MLprimitive Mk_ind, [|get_ind_code j|]))
    in
    let nparams = mb.mind_nparams in
    let params = 
      Array.init nparams (fun i -> {lname = param_name; luid = i}) in
    let add_construct j acc (_,arity) = 
      let args = Array.init arity (fun k -> {lname = arg_name; luid = k}) in 
      let c = (mind,i), (j+1) in
	  Glet(Gconstruct ("",c),
	     mkMLlam (Array.append params args)
	       (MLconstruct("", c, Array.map (fun id -> MLlocal id) args)))::acc
    in
    Array.fold_left_i add_construct (gtype::accu::stack) ob.mind_reloc_tbl
  in
  let upd = (mb.mind_native_name, Linked prefix) in
  Array.fold_left_i f stack mb.mind_packets, upd

type code_location_update =
    Declarations.native_name ref * Declarations.native_name
type code_location_updates =
  code_location_update Mindmap_env.t * code_location_update Cmap_env.t

type linkable_code = global list * code_location_updates

let empty_updates = Mindmap_env.empty, Cmap_env.empty

let compile_mind_deps env prefix ~interactive
    (comp_stack, (mind_updates, const_updates) as init) mind =
  let mib = lookup_mind mind env in
  if is_code_loaded ~interactive mib.mind_native_name
    || Mindmap_env.mem mind mind_updates
  then init
  else
    let comp_stack, upd = compile_mind prefix mib mind comp_stack in
    let mind_updates = Mindmap_env.add mind upd mind_updates in
    (comp_stack, (mind_updates, const_updates))

(* This function compiles all necessary dependencies of t, and generates code in
   reverse order, as well as linking information updates *)
let rec compile_deps env prefix ~interactive init t =
  match kind_of_term t with
  | Meta _ -> invalid_arg "Nativecode.get_deps: Meta"
  | Evar _ -> invalid_arg "Nativecode.get_deps: Evar"
  | Ind ((mind,_),u) -> compile_mind_deps env prefix ~interactive init mind
  | Const (c,u) ->
      let c = get_allias env c in
      let cb = lookup_constant c env in
      let (_, (_, const_updates)) = init in
      if is_code_loaded ~interactive cb.const_native_name
        || (Cmap_env.mem c const_updates)
      then init
      else
      let comp_stack, (mind_updates, const_updates) = match cb.const_body with
        | Def t -> compile_deps env prefix ~interactive init (Lazyconstr.force t)
        | _ -> init
      in
      let code, name = compile_constant env prefix c cb.const_body in
      let comp_stack = code@comp_stack in
      let const_updates = Cmap_env.add c (cb.const_native_name, name) const_updates in
      comp_stack, (mind_updates, const_updates)
  | Construct (((mind,_),_),u) -> compile_mind_deps env prefix ~interactive init mind
  | Case (ci, p, c, ac) ->
      let mind = fst ci.ci_ind in
      let init = compile_mind_deps env prefix ~interactive init mind in
      fold_constr (compile_deps env prefix ~interactive) init t
  | _ -> fold_constr (compile_deps env prefix ~interactive) init t

let compile_constant_field env prefix con (code, (mupds, cupds)) cb =
  let acc = (code, (mupds, cupds)) in
  match cb.const_body with
  | Def t ->
    let t = Lazyconstr.force t in
    let (code, (mupds, cupds)) = compile_deps env prefix ~interactive:false acc t in
    let (gl, name) = compile_constant env prefix con cb.const_body in
    let cupds = Cmap_env.add con (cb.const_native_name, name) cupds in
    gl@code, (mupds, cupds)
  | _ ->
    let (gl, name) = compile_constant env prefix con cb.const_body in
    let cupds = Cmap_env.add con (cb.const_native_name, name) cupds in
    gl@code, (mupds, cupds)

let compile_mind_field prefix mp l (code, (mupds, cupds)) mb =
  let mind = MutInd.make2 mp l in
  let code, upd = compile_mind prefix mb mind code in
  let mupds = Mindmap_env.add mind upd mupds in
  code, (mupds, cupds)

let mk_open s = Gopen s

let mk_internal_let s code =
  Glet(Ginternal s, code)

(* ML Code for conversion function *)
let mk_conv_code env prefix t1 t2 =
  let gl, (mind_updates, const_updates) =
    let init = ([], empty_updates) in
    compile_deps env prefix ~interactive:true init t1
  in
  let gl, (mind_updates, const_updates) =
    let init = (gl, (mind_updates, const_updates)) in
    compile_deps env prefix ~interactive:true init t2
  in
  let code1 = lambda_of_constr env t1 in
  let code2 = lambda_of_constr env t2 in
  let (gl,code1) = compile_with_fv env gl None code1 in
  let (gl,code2) = compile_with_fv env gl None code2 in
  let t1 = mk_internal_let "t1" code1 in
  let t2 = mk_internal_let "t2" code2 in
  let g1 = MLglobal (Ginternal "t1") in
  let g2 = MLglobal (Ginternal "t2") in
  let setref1 = Glet(Ginternal "_", MLsetref("rt1",g1)) in
  let setref2 = Glet(Ginternal "_", MLsetref("rt2",g2)) in
  let gl = List.rev (setref2 :: setref1 :: t2 :: t1 :: gl) in
  let header = Glet(Ginternal "symbols_tbl",
    MLapp (MLglobal (Ginternal "get_symbols_tbl"),
      [|MLglobal (Ginternal "()")|])) in
  header::gl, (mind_updates, const_updates)

let mk_norm_code env prefix t =
  let gl, (mind_updates, const_updates) =
    let init = ([], empty_updates) in
    compile_deps env prefix ~interactive:true init t
  in
  let code = lambda_of_constr env t in
  let (gl,code) = compile_with_fv env gl None code in
  let t1 = mk_internal_let "t1" code in
  let g1 = MLglobal (Ginternal "t1") in
  let setref = Glet(Ginternal "_", MLsetref("rt1",g1)) in
  let gl = List.rev (setref :: t1 :: gl) in
  let header = Glet(Ginternal "symbols_tbl",
    MLapp (MLglobal (Ginternal "get_symbols_tbl"),
      [|MLglobal (Ginternal "()")|])) in
  header::gl, (mind_updates, const_updates)

let mk_library_header dir =
  let libname = Format.sprintf "(str_decode \"%s\")" (str_encode dir) in
  [Glet(Ginternal "symbols_tbl",
    MLapp (MLglobal (Ginternal "get_library_symbols_tbl"),
    [|MLglobal (Ginternal libname)|]))]

let update_location (r,v) = r := v

let update_locations (ind_updates,const_updates) =
  Mindmap_env.iter (fun _ -> update_location) ind_updates;
  Cmap_env.iter (fun _ -> update_location) const_updates

let add_header_comment mlcode s =
  Gcomment s :: mlcode
(** }}} **)

(* vim: set filetype=ocaml foldmethod=marker: *)


==> anc/HoTT/coq-HoTT/kernel/nativecode.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Term
open Names
open Declarations
open Pre_env
open Nativelambda

(** This file defines the mllambda code generation phase of the native
compiler. mllambda represents a fragment of ML, and can easily be printed
to OCaml code. *)

type mllambda
type global

val pp_global : Format.formatter -> global -> unit

val mk_open : string -> global

type symbol

val clear_symb_tbl : unit -> unit

val get_value : symbol array -> int -> Nativevalues.t

val get_sort : symbol array -> int -> sorts

val get_name : symbol array -> int -> name

val get_const : symbol array -> int -> constant

val get_match : symbol array -> int -> Nativevalues.annot_sw

val get_ind : symbol array -> int -> inductive

val get_symbols_tbl : unit -> symbol array

type code_location_update
type code_location_updates
type linkable_code = global list * code_location_updates

val empty_updates : code_location_updates

val register_native_file : string -> unit

val compile_constant_field : env -> string -> constant ->
  global list * code_location_updates ->
  constant_body ->
    global list * code_location_updates

val compile_mind_field : string -> module_path -> label ->
  global list * code_location_updates ->
  mutual_inductive_body ->
    global list * code_location_updates

val mk_conv_code : env -> string -> constr -> constr -> linkable_code
val mk_norm_code : env -> string -> constr -> linkable_code

val mk_library_header : dir_path -> global list

val mod_uid_of_dirpath : dir_path -> string

val update_locations : code_location_updates -> unit

val add_header_comment : global list -> string -> global list


==> anc/HoTT/coq-HoTT/kernel/nativeconv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Errors
open Names
open Term
open Univ
open Pre_env
open Nativelib
open Reduction
open Declarations
open Util
open Nativevalues
open Nativelambda
open Nativecode 

(** This module implements the conversion test by compiling to OCaml code *)

let rec conv_val pb lvl v1 v2 cu = 
  if v1 == v2 then cu
  else
    match kind_of_value v1, kind_of_value v2 with
    | Vaccu k1, Vaccu k2 ->
	conv_accu pb lvl k1 k2 cu
    | Vfun f1, Vfun f2 ->
	let v = mk_rel_accu lvl in
	conv_val CONV (lvl+1) (f1 v) (f2 v) cu
    | Vconst i1, Vconst i2 -> 
	if Int.equal i1 i2 then cu else raise NotConvertible
    | Vblock b1, Vblock b2 ->
	let n1 = block_size b1 in
        let n2 = block_size b2 in
	if not (Int.equal (block_tag b1) (block_tag b2)) || not (Int.equal n1 n2) then
	  raise NotConvertible;
	let rec aux lvl max b1 b2 i cu =
	  if Int.equal i max then 
	    conv_val CONV lvl (block_field b1 i) (block_field b2 i) cu
	  else
	    let cu = 
	      conv_val CONV lvl (block_field b1 i) (block_field b2 i) cu in
	    aux lvl max b1 b2 (i+1) cu in
	aux lvl (n1-1) b1 b2 0 cu
    | Vfun f1, _ -> 
	conv_val CONV lvl v1 (fun x -> v2 x) cu
    | _, Vfun f2 ->
	conv_val CONV lvl (fun x -> v1 x) v2 cu
    | _, _ -> raise NotConvertible

and conv_accu pb lvl k1 k2 cu = 
  let n1 = accu_nargs k1 in
  let n2 = accu_nargs k2 in
  if not (Int.equal n1 n2) then raise NotConvertible;
  if Int.equal n1 0 then 
    conv_atom pb lvl (atom_of_accu k1) (atom_of_accu k2) cu
  else
    let cu = conv_atom pb lvl (atom_of_accu k1) (atom_of_accu k2) cu in
    List.fold_right2 (conv_val CONV lvl) (args_of_accu k1) (args_of_accu k2) cu

and conv_atom pb lvl a1 a2 cu =
  if a1 == a2 then cu
  else
    match a1, a2 with
    | Arel i1, Arel i2 -> 
	if not (Int.equal i1 i2) then raise NotConvertible;
	cu
    | Aind ind1, Aind ind2 ->
	if not (eq_ind ind1 ind2) then raise NotConvertible;
	cu
    | Aconstant c1, Aconstant c2 ->
	if not (eq_constant c1 c2) then raise NotConvertible;
	cu
    | Asort s1, Asort s2 -> 
	sort_cmp pb s1 s2 cu
    | Avar id1, Avar id2 ->
	if not (Id.equal id1 id2) then raise NotConvertible;
	cu
    | Acase(a1,ac1,p1,bs1), Acase(a2,ac2,p2,bs2) ->
	if not (eq_ind a1.asw_ind a2.asw_ind) then raise NotConvertible;
	let cu = conv_accu CONV lvl ac1 ac2 cu in
	let tbl = a1.asw_reloc in
	let len = Array.length tbl in
	if Int.equal len 0 then conv_val CONV lvl p1 p2 cu 
	else
	  let cu = conv_val CONV lvl p1 p2 cu in
	  let max = len - 1 in
	  let rec aux i cu =
	    let tag,arity = tbl.(i) in
	    let ci = 
	      if Int.equal arity 0 then mk_const tag
	      else mk_block tag (mk_rels_accu lvl arity) in
	    let bi1 = bs1 ci and bi2 = bs2 ci in
	    if Int.equal i max then conv_val CONV (lvl + arity) bi1 bi2 cu
	    else aux (i+1) (conv_val CONV (lvl + arity) bi1 bi2 cu) in
	  aux 0 cu
    | Afix(t1,f1,rp1,s1), Afix(t2,f2,rp2,s2) ->
	if not (Int.equal s1 s2) || not (Array.equal Int.equal rp1 rp2) then raise NotConvertible;
	if f1 == f2 then cu
	else conv_fix lvl t1 f1 t2 f2 cu
    | (Acofix(t1,f1,s1,_) | Acofixe(t1,f1,s1,_)),
      (Acofix(t2,f2,s2,_) | Acofixe(t2,f2,s2,_)) ->
	if not (Int.equal s1 s2) then raise NotConvertible;
	if f1 == f2 then cu
	else
	  if not (Int.equal (Array.length f1) (Array.length f2)) then raise NotConvertible
	  else conv_fix lvl t1 f1 t2 f2 cu 
    | Aprod(_,d1,c1), Aprod(_,d2,c2) ->
	let cu = conv_val CONV lvl d1 d2 cu in
	let v = mk_rel_accu lvl in
	conv_val pb (lvl + 1) (d1 v) (d2 v) cu 
    | _, _ -> raise NotConvertible

(* Precondition length t1 = length f1 = length f2 = length t2 *)
and conv_fix lvl t1 f1 t2 f2 cu =
  let len = Array.length f1 in
  let max = len - 1 in
  let fargs = mk_rels_accu lvl len in
  let flvl = lvl + len in
  let rec aux i cu =
    let cu = conv_val CONV lvl t1.(i) t2.(i) cu in
    let fi1 = napply f1.(i) fargs in
    let fi2 = napply f2.(i) fargs in
    if Int.equal i max then conv_val CONV flvl fi1 fi2 cu 
    else aux (i+1) (conv_val CONV flvl fi1 fi2 cu) in
  aux 0 cu

let native_conv pb env t1 t2 =
  if !Flags.no_native_compiler then begin
    let msg = "Native compiler is disabled, "^
    "falling back to VM conversion test." in
    Pp.msg_warning (Pp.str msg);
    vm_conv pb env t1 t2
  end
  else
  let env = Environ.pre_env env in 
  let ml_filename, prefix = get_ml_filename () in
  let code, upds = mk_conv_code env prefix t1 t2 in
  match compile ml_filename code with
  | (0,fn) ->
      begin
        if !Flags.debug then Pp.msg_debug (Pp.str "Running test...");
        let t0 = Sys.time () in
        call_linker ~fatal:true prefix fn (Some upds);
        let t1 = Sys.time () in
        let time_info = Format.sprintf "Evaluation done in %.5f@." (t1 -. t0) in
        if !Flags.debug then Pp.msg_debug (Pp.str time_info);
        (* TODO change 0 when we can have deBruijn *)
        conv_val pb 0 !rt1 !rt2 Constraint.empty
      end
  | _ -> anomaly (Pp.str "Compilation failure") 

let _ = set_nat_conv native_conv


==> anc/HoTT/coq-HoTT/kernel/nativeconv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Term
open Univ
open Environ
open Reduction

(** This module implements the conversion test by compiling to OCaml code *)

val native_conv : conv_pb -> types conversion_function


==> anc/HoTT/coq-HoTT/kernel/nativelambda.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Util
open Names
open Esubst
open Term
open Declarations
open Pre_env
open Nativevalues

(** This file defines the lambda code generation phase of the native compiler *)
      
type lambda =
  | Lrel          of name * int 
  | Lvar          of identifier
  | Lprod         of lambda * lambda 
  | Llam          of name array * lambda  
  | Llet          of name * lambda * lambda
  | Lapp          of lambda * lambda array
  | Lconst        of string * constant (* prefix, constant name *)
  | Lcase         of annot_sw * lambda * lambda * lam_branches 
                  (* annotations, term being matched, accu, branches *)
  | Lif           of lambda * lambda * lambda
  | Lfix          of (int array * int) * fix_decl 
  | Lcofix        of int * fix_decl 
  | Lmakeblock    of string * constructor * int * lambda array
                  (* prefix, constructor name, constructor tag, arguments *)
	(* A fully applied constructor *)
  | Lconstruct    of string * constructor (* prefix, constructor name *)
	(* A partially applied constructor *)
  | Lval          of Nativevalues.t
  | Lsort         of sorts
  | Lind          of string * inductive (* prefix, inductive name *)
  | Llazy
  | Lforce

and lam_branches = (constructor * name array * lambda) array 
      
and fix_decl =  name array * lambda array * lambda array
      
(*s Constructors *)
  
let mkLapp f args =
  if Array.is_empty args then f
  else
    match f with
    | Lapp(f', args') -> Lapp (f', Array.append args' args)
    | _ -> Lapp(f, args)
	  
let mkLlam ids body =
  if Array.is_empty ids then body
  else 
    match body with
    | Llam(ids', body) -> Llam(Array.append ids ids', body)
    | _ -> Llam(ids, body)
  
let decompose_Llam lam =
  match lam with
  | Llam(ids,body) -> ids, body
  | _ -> [||], lam

let rec decompose_Llam_Llet lam =
  match lam with
  | Llam(ids,body) ->
      let vars, body = decompose_Llam_Llet body in
      Array.fold_right (fun x l -> (x, None) :: l) ids vars, body
  | Llet(id,def,body) ->
      let vars, body = decompose_Llam_Llet body in
      (id,Some def) :: vars, body
  | _ -> [], lam

let decompose_Llam_Llet lam =
  let vars, body = decompose_Llam_Llet lam in
  Array.of_list vars, body

(*s Operators on substitution *)
let subst_id = subs_id 0
let lift = subs_lift 
let liftn = subs_liftn
let cons v subst = subs_cons([|v|], subst)
let shift subst = subs_shft (1, subst)

(* Linked code location utilities *)
let get_mind_prefix env mind =
   let mib = lookup_mind mind env in
   match !(mib.mind_native_name) with
   | NotLinked -> ""
   | Linked s -> s
   | LinkedLazy s -> s
   | LinkedInteractive s -> s

let get_const_prefix env c =
   let cb = lookup_constant c env in
   match !(cb.const_native_name) with
   | NotLinked -> ""
   | Linked s -> s
   | LinkedLazy s -> s
   | LinkedInteractive s -> s
    
(* A generic map function *)

let map_lam_with_binders g f n lam =
  match lam with
  | Lrel _ | Lvar _  | Lconst _ | Lval _
  | Lsort _ | Lind _ | Lconstruct _ | Llazy | Lforce -> lam
  | Lprod(dom,codom) -> 
      let dom' = f n dom in
      let codom' = f n codom in
      if dom == dom' && codom == codom' then lam else Lprod(dom',codom')
  | Llam(ids,body) ->
      let body' = f (g (Array.length ids) n) body in
      if body == body' then lam else mkLlam ids body'
  | Llet(id,def,body) ->
      let def' = f n def in
      let body' = f (g 1 n) body in
      if body == body' && def == def' then lam else Llet(id,def',body')
  | Lapp(fct,args) ->
      let fct' = f n fct in
      let args' = Array.smartmap (f n) args in
      if fct == fct' && args == args' then lam else mkLapp fct' args'
  | Lcase(annot,t,a,br) ->
      let t' = f n t in
      let a' = f n a in
      let on_b b = 
	let (cn,ids,body) = b in
	let body' = 
	  if Array.is_empty ids then f n body 
	  else f (g (Array.length ids) n) body in
	if body == body' then b else (cn,ids,body') in
      let br' = Array.smartmap on_b br in
      if t == t' && a == a' && br == br' then lam else Lcase(annot,t',a',br')
  | Lif(t,bt,bf) ->
      let t' = f n t in
      let bt' = f n bt in
      let bf' = f n bf in
      if t == t' && bt == bt' && bf == bf' then lam else Lif(t',bt',bf')
  | Lfix(init,(ids,ltypes,lbodies)) ->
      let ltypes' = Array.smartmap (f n) ltypes in
      let lbodies' = Array.smartmap (f (g (Array.length ids) n)) lbodies in
      if ltypes == ltypes' && lbodies == lbodies' then lam
      else Lfix(init,(ids,ltypes',lbodies'))
  | Lcofix(init,(ids,ltypes,lbodies)) ->
      let ltypes' = Array.smartmap (f n) ltypes in
      let lbodies' = Array.smartmap (f (g (Array.length ids) n)) lbodies in
      if ltypes == ltypes' && lbodies == lbodies' then lam
      else Lcofix(init,(ids,ltypes',lbodies'))
  | Lmakeblock(prefix,cn,tag,args) ->
      let args' = Array.smartmap (f n) args in
      if args == args' then lam else Lmakeblock(prefix,cn,tag,args')

(*s Lift and substitution *)
 
let rec lam_exlift el lam =
  match lam with
  | Lrel(id,i) -> 
      let i' = reloc_rel i el in
      if i == i' then lam else Lrel(id,i')
  | _ -> map_lam_with_binders el_liftn lam_exlift el lam

let lam_lift k lam =
  if Int.equal k 0 then lam
  else lam_exlift (el_shft k el_id) lam

let lam_subst_rel lam id n subst =
  match expand_rel n subst with
  | Inl(k,v) -> lam_lift k v
  | Inr(n',_) -> 
      if n == n' then lam
      else Lrel(id, n') 

let rec lam_exsubst subst lam =
  match lam with
  | Lrel(id,i) -> lam_subst_rel lam id i subst
  | _ -> map_lam_with_binders liftn lam_exsubst subst lam

let lam_subst subst lam =
  if is_subs_id subst then lam
  else lam_exsubst subst lam

let lam_subst_args subst args =
  if is_subs_id subst then args 
  else Array.smartmap (lam_exsubst subst) args
  
(** Simplification of lambda expression *)
      
(* [simplify subst lam] simplify the expression [lam_subst subst lam] *)
(* that is :                                                          *)
(* - Reduce [let] is the definition can be substituted i.e:           *)
(*    - a variable (rel or identifier)                                *)
 (*    - a constant                                                    *)
(*    - a structured constant                                         *)
(*    - a function                                                    *)
(* - Transform beta redex into [let] expression                       *)
(* - Move arguments under [let]                                       *) 
(* Invariant : Terms in [subst] are already simplified and can be     *)
(*             substituted                                            *)
  
let can_subst lam = 
  match lam with
  | Lrel _ | Lvar _ | Lconst _
  | Lval _ | Lsort _ | Lind _ | Llam _ | Lconstruct _ -> true
  | _ -> false

let can_merge_if bt bf =
  match bt, bf with
  | Llam(idst,_), Llam(idsf,_) -> true
  | _ -> false

let merge_if t bt bf =
  let (idst,bodyt) = decompose_Llam bt in
  let (idsf,bodyf) = decompose_Llam bf in
  let nt = Array.length idst in
  let nf = Array.length idsf in
  let common,idst,idsf = 
    if Int.equal nt nf then idst, [||], [||] 
    else
      if nt < nf then idst,[||], Array.sub idsf nt (nf - nt)
      else idsf, Array.sub idst nf (nt - nf), [||] in
  Llam(common,
       Lif(lam_lift (Array.length common) t, 
	   mkLlam idst bodyt,
	   mkLlam idsf bodyf))

let rec simplify subst lam =
  match lam with
  | Lrel(id,i) -> lam_subst_rel lam id i subst 

  | Llet(id,def,body) ->
      let def' = simplify subst def in
      if can_subst def' then simplify (cons def' subst) body
      else 
	let body' = simplify (lift subst) body in
	if def == def' && body == body' then lam
	else Llet(id,def',body')

  | Lapp(f,args) ->
      begin match simplify_app subst f subst args with
      | Lapp(f',args') when f == f' && args == args' -> lam
      | lam' -> lam'
      end

  | Lif(t,bt,bf) ->
      let t' = simplify subst t in
      let bt' = simplify subst bt in
      let bf' = simplify subst bf in
      if can_merge_if bt' bf' then merge_if t' bt' bf'
      else 
	if t == t' && bt == bt' && bf == bf' then lam
	else Lif(t',bt',bf')
  | _ -> map_lam_with_binders liftn simplify subst lam

and simplify_app substf f substa args =
  match f with
  | Lrel(id, i) ->
      begin match lam_subst_rel f id i substf with
      | Llam(ids, body) ->
	  reduce_lapp 
	    subst_id (Array.to_list ids) body  
	    substa (Array.to_list args)
      | f' -> mkLapp f' (simplify_args substa args)
      end
  | Llam(ids, body) ->
      reduce_lapp substf (Array.to_list ids) body substa (Array.to_list args)
  | Llet(id, def, body) ->
      let def' = simplify substf def in
      if can_subst def' then
	simplify_app (cons def' substf) body substa args
      else 
	Llet(id, def', simplify_app (lift substf) body (shift substa) args)
  | Lapp(f, args') ->
      let args = Array.append 
	  (lam_subst_args substf args') (lam_subst_args substa args) in
      simplify_app substf f subst_id args
  | _ -> mkLapp (simplify substf f) (simplify_args substa args)
  
and simplify_args subst args = Array.smartmap (simplify subst) args

and reduce_lapp substf lids body substa largs =
  match lids, largs with
  | id::lids, a::largs ->
      let a = simplify substa a in
      if can_subst a then
	reduce_lapp (cons a substf) lids body substa largs
      else
	let body = reduce_lapp (lift substf) lids body (shift substa) largs in
	Llet(id, a, body)
  | [], [] -> simplify substf body
  | _::_, _ -> 
      Llam(Array.of_list lids,  simplify (liftn (List.length lids) substf) body)
  | [], _::_ -> simplify_app substf body substa (Array.of_list largs)


(* [occurence kind k lam]:
   If [kind] is [true] return [true] if the variable [k] does not appear in 
   [lam], return [false] if the variable appear one time and not
   under a lambda, a fixpoint, a cofixpoint; else raise Not_found.
   If [kind] is [false] return [false] if the variable does not appear in [lam]
   else raise [Not_found]
*)

let rec occurence k kind lam =   
  match lam with
  | Lrel (_,n) -> 
      if Int.equal n k then 
	if kind then false else raise Not_found
      else kind
  | Lvar _  | Lconst _  | Lval _ | Lsort _ | Lind _
  | Lconstruct _ | Llazy | Lforce -> kind
  | Lprod(dom, codom) ->
      occurence k (occurence k kind dom) codom
  | Llam(ids,body) ->
      let _ = occurence (k+Array.length ids) false body in kind
  | Llet(_,def,body) ->
      occurence (k+1) (occurence k kind def) body
  | Lapp(f, args) ->
      occurence_args k (occurence k kind f) args
  | Lmakeblock(_,_,_,args) ->
      occurence_args k kind args
  | Lcase(_,t,a,br) ->
      let kind = occurence k (occurence k kind t) a in
      let r = ref kind in
      Array.iter (fun (_,ids,c) -> 
	r := occurence (k+Array.length ids) kind c && !r) br;
      !r 
  | Lif (t, bt, bf) ->
      let kind = occurence k kind t in
      kind && occurence k kind bt && occurence k kind bf
  | Lfix(_,(ids,ltypes,lbodies)) 
  | Lcofix(_,(ids,ltypes,lbodies)) ->
      let kind = occurence_args k kind ltypes in
      let _ = occurence_args (k+Array.length ids) false lbodies in
      kind 

and occurence_args k kind args = 
  Array.fold_left (occurence k) kind args
    
let occur_once lam = 
  try let _ = occurence 1 true lam in true
  with Not_found -> false
      
(* [remove_let lam] remove let expression in [lam] if the variable is *)
(* used at most once time in the body, and does not appear under      *)
(* a lambda or a fix or a cofix                                       *)
      
let rec remove_let subst lam =
  match lam with
  | Lrel(id,i) -> lam_subst_rel lam id i subst 
  | Llet(id,def,body) ->
      let def' = remove_let subst def in
      if occur_once body then remove_let (cons def' subst) body
      else 
	let body' = remove_let (lift subst) body in
	if def == def' && body == body' then lam else Llet(id,def',body')
  | _ -> map_lam_with_binders liftn remove_let subst lam


(*s Translation from [constr] to [lambda] *)

(* Translation of constructor *)

let is_value lc =
  match lc with
  | Lval _ -> true
  | Lmakeblock(_,_,_,args) when Array.is_empty args -> true
  | _ -> false
	
let get_value lc =
  match lc with
  | Lval v -> v
  | Lmakeblock(_,_,tag,args) when Array.is_empty args -> 
      Nativevalues.mk_int tag
  | _ -> raise Not_found
	
let make_args start _end =
  Array.init (start - _end + 1) (fun i -> Lrel (Anonymous, start - i))
    
(* Translation of constructors *)	

let makeblock env cn tag args =
  if Array.for_all is_value args && Array.length args > 0 then
    let args = Array.map get_value args in
    Lval (Nativevalues.mk_block tag args)
  else
    let prefix = get_mind_prefix env (fst (fst cn)) in
    Lmakeblock(prefix, cn, tag, args)

(* Translation of constants *)

let rec get_allias env kn =
  let tps = (lookup_constant kn env).const_body_code in
  match Cemitcodes.force tps with
  |  Cemitcodes.BCallias kn' -> get_allias env kn'
  | _ -> kn

(*i Global environment *)

let global_env = ref empty_env 

let set_global_env env = global_env := env

let get_names decl = 
  let decl = Array.of_list decl in
  Array.map fst decl

(* Rel Environment *)
module Vect = 
  struct
    type 'a t = {
	mutable elems : 'a array;
	mutable size : int;
      }

    let make n a = {
      elems = Array.make n a;
      size = 0;
    }

    let length v = v.size

    let extend v =
      if Int.equal v.size (Array.length v.elems) then 
	let new_size = min (2*v.size) Sys.max_array_length in
	if new_size <= v.size then invalid_arg "Vect.extend";
	let new_elems = Array.make new_size v.elems.(0) in
	Array.blit v.elems 0 new_elems 0 (v.size);
	v.elems <- new_elems

    let push v a = 
      extend v;
      v.elems.(v.size) <- a;
      v.size <- v.size + 1

    let push_pos v a =
      let pos = v.size in
      push v a;
      pos

    let popn v n =
      v.size <- max 0 (v.size - n)

    let pop v = popn v 1
	
    let get v n =
      if v.size <= n then invalid_arg "Vect.get:index out of bounds";
      v.elems.(n)

    let get_last v n =
      if v.size <= n then invalid_arg "Vect.get:index out of bounds";
      v.elems.(v.size - n - 1)


    let last v =
      if Int.equal v.size 0 then invalid_arg "Vect.last:index out of bounds";
      v.elems.(v.size - 1)

    let clear v = v.size <- 0

    let to_array v = Array.sub v.elems 0 v.size
      
  end

let empty_args = [||]

module Renv = 
  struct

    type constructor_info = tag * int * int (* nparam nrealargs *)

    type t = {
	name_rel : name Vect.t;
	construct_tbl : (constructor, constructor_info) Hashtbl.t;

       }


    let make () = {
      name_rel = Vect.make 16 Anonymous;
      construct_tbl = Hashtbl.create 111
    }

    let push_rel env id = Vect.push env.name_rel id

    let push_rels env ids = 
      Array.iter (push_rel env) ids

    let pop env = Vect.pop env.name_rel
	    
    let popn env n =
      for i = 1 to n do pop env done

    let get env n =
      Lrel (Vect.get_last env.name_rel (n-1), n)

    let get_construct_info env c =
      try Hashtbl.find env.construct_tbl c 
      with Not_found -> 
	let ((mind,j), i) = c in
	let oib = lookup_mind mind !global_env in
	let oip = oib.mind_packets.(j) in
	let tag,arity = oip.mind_reloc_tbl.(i-1) in
	let nparams = oib.mind_nparams in
	let r = (tag, nparams, arity) in
	Hashtbl.add env.construct_tbl c r;
	r
  end

let is_lazy t = (* APPROXIMATION *)
  isApp t || isLetIn t

let empty_ids = [||]

let rec lambda_of_constr env c =
(*  try *)
  match kind_of_term c with
  | Meta _ -> invalid_arg "Nativelambda.lambda_of_constr: Meta"
  | Evar _ -> invalid_arg "Nativelambda.lambda_of_constr : Evar"

  | Cast (c, _, _) -> lambda_of_constr env c

  | Rel i -> Renv.get env i

  | Var id -> Lvar id

  | Sort s -> Lsort s
  | Ind (ind,u) ->
      let prefix = get_mind_prefix !global_env (fst ind) in
      Lind (prefix, ind)
	
  | Prod(id, dom, codom) ->
      let ld = lambda_of_constr env dom in
      Renv.push_rel env id;
      let lc = lambda_of_constr env codom in
      Renv.pop env;
      Lprod(ld,  Llam([|id|], lc))

  | Lambda _ ->
      let params, body = decompose_lam c in
      let ids = get_names (List.rev params) in
      Renv.push_rels env ids;
      let lb = lambda_of_constr env body in
      Renv.popn env (Array.length ids);
      mkLlam ids lb

  | LetIn(id, def, _, body) ->
      let ld = lambda_of_constr env def in
      Renv.push_rel env id;
      let lb = lambda_of_constr env body in
      Renv.pop env;
      Llet(id, ld, lb)

  | App(f, args) -> lambda_of_app env f args

  | Const _ -> lambda_of_app env c empty_args

  | Construct _ ->  lambda_of_app env c empty_args

  | Case(ci,t,a,branches) ->  
      let (mind,i as ind) = ci.ci_ind in
      let mib = lookup_mind mind !global_env in
      let oib = mib.mind_packets.(i) in
      let tbl = oib.mind_reloc_tbl in 
      (* Building info *)
      let prefix = get_mind_prefix !global_env mind in
      let annot_sw = 
	    { asw_ind = ind;
          asw_ci = ci;
          asw_reloc = tbl; 
          asw_finite = mib.mind_finite;
          asw_prefix = prefix}
      in
      (* translation of the argument *)
      let la = lambda_of_constr env a in
      (* translation of the type *)
      let lt = lambda_of_constr env t in
      (* translation of branches *)
      let mk_branch i b =
	let cn = (ind,i+1) in
	let _, arity = tbl.(i) in
	let b = lambda_of_constr env b in
	if Int.equal arity 0 then (cn, empty_ids, b)
	else 
	  match b with
	  | Llam(ids, body) when Int.equal (Array.length ids) arity -> (cn, ids, body)
	  | _ -> 
	      let ids = Array.make arity Anonymous in
	      let args = make_args arity 1 in
	      let ll = lam_lift arity b in
	      (cn, ids, mkLapp  ll args) in
      let bs = Array.mapi mk_branch branches in
      Lcase(annot_sw, lt, la, bs)
	
  | Fix(rec_init,(names,type_bodies,rec_bodies)) ->
      let ltypes = lambda_of_args env 0 type_bodies in
      Renv.push_rels env names;
      let lbodies = lambda_of_args env 0 rec_bodies in
      Renv.popn env (Array.length names);
      Lfix(rec_init, (names, ltypes, lbodies))
	
  | CoFix(init,(names,type_bodies,rec_bodies)) ->
      let ltypes = lambda_of_args env 0 type_bodies in 
      Renv.push_rels env names;
      let lbodies = lambda_of_args env 0 rec_bodies in
      Renv.popn env (Array.length names);
      Lcofix(init, (names, ltypes, lbodies))

and lambda_of_app env f args =
  match kind_of_term f with
  | Const (kn,u) ->
      let kn = get_allias !global_env kn in
      let cb = lookup_constant kn !global_env in
      begin match cb.const_body with
      | Def csubst ->
          if cb.const_inline_code then
            lambda_of_app env (Lazyconstr.force csubst) args
          else
          let prefix = get_const_prefix !global_env kn in
          let t =
            if is_lazy (Lazyconstr.force csubst) then
              mkLapp Lforce [|Lconst (prefix, kn)|]
            else Lconst (prefix, kn)
          in
        mkLapp t (lambda_of_args env 0 args)
      | OpaqueDef _ | Undef _ ->
          let prefix = get_const_prefix !global_env kn in
          mkLapp (Lconst (prefix, kn)) (lambda_of_args env 0 args)
      end
  | Construct (c,u) ->
      let tag, nparams, arity = Renv.get_construct_info env c in
      let expected = nparams + arity in
      let nargs = Array.length args in
      if Int.equal nargs expected then 
	let args = lambda_of_args env nparams args in
	makeblock !global_env c tag args
      else
        let prefix = get_mind_prefix !global_env (fst (fst c)) in
        mkLapp (Lconstruct (prefix, c)) (lambda_of_args env 0 args)
  | _ -> 
      let f = lambda_of_constr env f in
      let args = lambda_of_args env 0 args in
      mkLapp f args
	
and lambda_of_args env start args =
  let nargs = Array.length args in
  if start < nargs then
    Array.init (nargs - start) 
      (fun i -> lambda_of_constr env args.(start + i))
  else empty_args

let optimize lam =
  let lam = simplify subst_id lam in
(*  if Flags.vm_draw_opt () then 
    (msgerrnl (str "Simplify = \n" ++ pp_lam lam);flush_all()); 
  let lam = remove_let subst_id lam in
  if Flags.vm_draw_opt () then 
    (msgerrnl (str "Remove let = \n" ++ pp_lam lam);flush_all()); *)
  lam

let lambda_of_constr env c =
  set_global_env env;
  let env = Renv.make () in
  let ids = List.rev_map (fun (id, _, _) -> id) !global_env.env_rel_context in
  Renv.push_rels env (Array.of_list ids);
  let lam = lambda_of_constr env c in
(*  if Flags.vm_draw_opt () then begin
    (msgerrnl (str "Constr = \n" ++ pr_constr c);flush_all()); 
    (msgerrnl (str "Lambda = \n" ++ pp_lam lam);flush_all()); 
  end; *)
  optimize lam

let mk_lazy c =
  mkLapp Llazy [|c|]


==> anc/HoTT/coq-HoTT/kernel/nativelambda.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Util
open Names
open Esubst
open Term
open Declarations
open Pre_env
open Nativevalues

(** This file defines the lambda code generation phase of the native compiler *)

type lambda =
  | Lrel          of name * int 
  | Lvar          of identifier
  | Lprod         of lambda * lambda 
  | Llam          of name array * lambda  
  | Llet          of name * lambda * lambda
  | Lapp          of lambda * lambda array
  | Lconst        of string * constant (* prefix, constant name *)
  | Lcase         of annot_sw * lambda * lambda * lam_branches 
                  (* annotations, term being matched, accu, branches *)
  | Lif           of lambda * lambda * lambda
  | Lfix          of (int array * int) * fix_decl 
  | Lcofix        of int * fix_decl 
  | Lmakeblock    of string * constructor * int * lambda array
                  (* prefix, constructor name, constructor tag, arguments *)
	(* A fully applied constructor *)
  | Lconstruct    of string * constructor (* prefix, constructor name *)
	(* A partially applied constructor *)
  | Lval          of Nativevalues.t
  | Lsort         of sorts
  | Lind          of string * inductive (* prefix, inductive name *)
  | Llazy
  | Lforce

and lam_branches = (constructor * name array * lambda) array 
      
and fix_decl =  name array * lambda array * lambda array

val decompose_Llam : lambda -> Names.name array * lambda
val decompose_Llam_Llet : lambda -> (Names.name * lambda option) array * lambda

val is_lazy : constr -> bool
val mk_lazy : lambda -> lambda

val get_allias : env -> constant -> constant

val lambda_of_constr : env -> types -> lambda


==> anc/HoTT/coq-HoTT/kernel/nativelib.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Names
open Term
open Util
open Nativevalues
open Declarations
open Nativecode
open Pre_env
open Errors
open Envars

(** This file provides facilities to access OCaml compiler and dynamic linker,
used by the native compiler. *)

let get_load_paths =
  ref (fun _ -> anomaly (Pp.str "get_load_paths not initialized") : unit -> string list)

let open_header = ["Nativevalues";
                   "Nativecode";
                   "Nativelib";
				   "Nativeconv";
                   "Declaremods"]
let open_header = List.map mk_open open_header

(* Global settings and utilies for interface with OCaml *)
let compiler_name =
  Filename.quote (if Dynlink.is_native then ocamlopt () else ocamlc ())

let ( / ) a b = Filename.concat a b

(* We have to delay evaluation of include_dirs because coqlib cannot be guessed
until flags have been properly initialized *)
let include_dirs () = [Filename.temp_dir_name;
                    coqlib ~fail:Errors.error / "kernel";
                    coqlib ~fail:Errors.error / "library"]

(* Pointer to the function linking an ML object into coq's toplevel *)
let load_obj = ref (fun x -> () : string -> unit)

let rt1 = ref (dummy_value ())
let rt2 = ref (dummy_value ())

let get_ml_filename () =
  let filename = Filename.temp_file "Coq_native" ".ml" in
  let prefix = Filename.chop_extension (Filename.basename filename) ^ "." in
  filename, prefix

let write_ml_code ml_filename ?(header=[]) code =
  let header = open_header@header in
  let ch_out = open_out ml_filename in
  let fmt = Format.formatter_of_out_channel ch_out in
  List.iter (pp_global fmt) (header@code);
  close_out ch_out

let call_compiler ml_filename load_path =
  let include_dirs = List.map Filename.quote (include_dirs () @ load_path) in
  let include_dirs = String.concat " -I " include_dirs in
  let f = Filename.chop_extension ml_filename in
  let link_filename = f ^ ".cmo" in
  let link_filename = Dynlink.adapt_filename link_filename in
  let comp_cmd =
    Format.sprintf "%s -%s -o %s -rectypes -w a -I %s %s"
      compiler_name (if Dynlink.is_native then "shared" else "c")
      (Filename.quote link_filename) include_dirs (Filename.quote ml_filename)
  in
  let res = Sys.command comp_cmd in
  Sys.rename (f^".ml") (f^".native");
  res, link_filename

let compile ml_filename code =
  write_ml_code ml_filename code;
  call_compiler ml_filename (!get_load_paths())

(* call_linker dynamic links code for constants in environment or a          *)
(* conversion test. Silently fails if the file does not exist in bytecode    *)
(* mode, since the standard library is not compiled to bytecode with default *)
(* settings.                                                                 *)
let call_linker ~fatal prefix f upds =
  rt1 := dummy_value ();
  rt2 := dummy_value ();
  if Dynlink.is_native || Sys.file_exists f then
  (try
    if Dynlink.is_native then Dynlink.loadfile f else !load_obj f;
    register_native_file prefix
   with | Dynlink.Error e ->
          let msg = "Dynlink error, " ^ Dynlink.error_message e in
          if fatal then anomaly (Pp.str msg) else Pp.msg_warning (Pp.str msg)
        | e when Errors.noncritical e ->
          let msg = "Dynlink error" in
          if fatal then anomaly (Pp.str msg) else Pp.msg_warning (Pp.str msg));
  match upds with Some upds -> update_locations upds | _ -> ()


==> anc/HoTT/coq-HoTT/kernel/nativelib.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Names
open Term
open Nativevalues
open Nativecode
open Pre_env

(** This file provides facilities to access OCaml compiler and dynamic linker,
used by the native compiler. *)

val get_load_paths : (unit -> string list) ref

val load_obj : (string -> unit) ref

val get_ml_filename : unit -> string * string

val write_ml_code : string ->
  ?header:Nativecode.global list -> global list -> unit

val call_compiler : string -> string list -> int * string

val compile : string -> global list -> int * string

val call_linker :
  fatal:bool -> string -> string -> code_location_updates option -> unit

val rt1 : Nativevalues.t ref
val rt2 : Nativevalues.t ref


==> anc/HoTT/coq-HoTT/kernel/nativelibrary.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Declarations
open Environ
open Mod_subst
open Modops
open Nativecode
open Nativelib

(** This file implements separate compilation for libraries in the native
compiler *)

let rec translate_mod prefix mp env mod_expr acc =
  match mod_expr with
  | SEBident mp' -> assert false
  | SEBstruct msb ->
      let env' = add_signature mp msb empty_delta_resolver env in
      List.fold_left (translate_field prefix mp env') acc msb
  | SEBfunctor (mbid,mtb,meb) -> acc
  | SEBapply (f,x,_) -> assert false
  | SEBwith _ -> assert false
and translate_field prefix mp env (code, upds as acc) (l,x) =
  match x with
  | SFBconst cb ->
      let con = make_con mp empty_dirpath l in
      compile_constant_field (pre_env env) prefix con acc cb
  | SFBmind mb ->
      compile_mind_field prefix mp l acc mb
  | SFBmodule md ->
      translate_mod prefix md.mod_mp env md.mod_type acc
  | SFBmodtype mdtyp ->
      translate_mod prefix mdtyp.typ_mp env mdtyp.typ_expr acc

let dump_library mp dp env mod_expr =
  if !Flags.debug then Pp.msg_debug (Pp.str "Compiling library...");
  match mod_expr with
  | SEBstruct msb ->
      let env = add_signature mp msb empty_delta_resolver env in
      let prefix = mod_uid_of_dirpath dp ^ "." in
      let t0 = Sys.time () in 
      clear_symb_tbl ();
      let mlcode, upds =
        List.fold_left (translate_field prefix mp env) ([],empty_updates) msb
      in
      let t1 = Sys.time () in
      let time_info = Format.sprintf "Time spent generating this code: %.5fs" (t1-.t0) in
      let mlcode = add_header_comment (List.rev mlcode) time_info in
      mlcode, get_symbols_tbl (), upds
  | _ -> assert false


let compile_library dir code load_path f =
  let header = mk_library_header dir in
  let ml_filename = f^".ml" in
  write_ml_code ml_filename ~header code;
  fst (call_compiler ml_filename load_path)


==> anc/HoTT/coq-HoTT/kernel/nativelibrary.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Names
open Declarations
open Environ
open Nativecode

(** This file implements separate compilation for libraries in the native
compiler *)

val dump_library : module_path -> dir_path -> env -> struct_expr_body ->
  global list * symbol array * code_location_updates

val compile_library :
  dir_path -> global list -> string list -> string -> int


==> anc/HoTT/coq-HoTT/kernel/nativevalues.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Term
open Names
open Errors
open Util

(** This modules defines the representation of values internally used by
the native compiler *)

type t = t -> t
    
type accumulator (* = t (* a block [0:code;atom;arguments] *) *)

type tag = int
 
type arity = int

type reloc_table = (tag * arity) array

type annot_sw = {
    asw_ind : inductive;
    asw_ci : case_info;
    asw_reloc : reloc_table;
    asw_finite : bool;
    asw_prefix : string
  }

(* We compare only what is relevant for generation of ml code *)
let eq_annot_sw asw1 asw2 =
  eq_ind asw1.asw_ind asw2.asw_ind &&
  String.equal asw1.asw_prefix asw2.asw_prefix

open Hashset.Combine

let hash_annot_sw asw =
  combine (Hashtbl.hash asw.asw_ind) (Hashtbl.hash asw.asw_prefix)

type sort_annot = string * int

type rec_pos = int array

let eq_rec_pos = Array.equal Int.equal

type atom = 
  | Arel of int
  | Aconstant of constant
  | Aind of inductive
  | Asort of sorts
  | Avar of identifier
  | Acase of annot_sw * accumulator * t * (t -> t)
  | Afix of  t array * t array * rec_pos * int
  | Acofix of t array * t array * int * t
  | Acofixe of t array * t array * int * t
  | Aprod of name * t * (t -> t)

let accumulate_tag = 0

let accumulate_code (k:accumulator) (x:t) =
  let o = Obj.repr k in
  let osize = Obj.size o in
  let r = Obj.new_block accumulate_tag (osize + 1) in
  for i = 0 to osize - 1 do
    Obj.set_field r i (Obj.field o i)
  done;
  Obj.set_field r osize (Obj.repr x);
  (Obj.obj r:t)

let rec accumulate (x:t) =
  accumulate_code (Obj.magic accumulate) x

let raccumulate = ref accumulate

let mk_accu_gen rcode (a:atom) =
(*  Format.eprintf "size rcode =%i\n" (Obj.size (Obj.magic rcode)); *)
  let r = Obj.new_block 0 3 in
  Obj.set_field r 0 (Obj.field (Obj.magic rcode) 0);
  Obj.set_field r 1 (Obj.field (Obj.magic rcode) 1);
  Obj.set_field r 2 (Obj.magic a);
  (Obj.magic r:t);;

let mk_accu (a:atom) = mk_accu_gen accumulate a

let mk_rel_accu i = 
  mk_accu (Arel i)

let rel_tbl_size = 100 
let rel_tbl = Array.init rel_tbl_size mk_rel_accu

let mk_rel_accu i = 
  if i < rel_tbl_size then rel_tbl.(i)
  else mk_rel_accu i

let mk_rels_accu lvl len =
  Array.init len (fun i -> mk_rel_accu (lvl + i))

let napply (f:t) (args: t array) =
  Array.fold_left (fun f a -> f a) f args

let mk_constant_accu kn = 
  mk_accu (Aconstant kn)

let mk_ind_accu s = 
  mk_accu (Aind s)

let mk_sort_accu s =
  mk_accu (Asort s)

let mk_var_accu id = 
  mk_accu (Avar id)

let mk_sw_accu annot c p ac = 
  mk_accu (Acase(annot,c,p,ac))

let mk_prod_accu s dom codom =
  mk_accu (Aprod (s,dom,codom))

let atom_of_accu (k:accumulator) =
  (Obj.magic (Obj.field (Obj.magic k) 2) : atom)

let set_atom_of_accu (k:accumulator) (a:atom) =
  Obj.set_field (Obj.magic k) 2 (Obj.magic a)

let accu_nargs (k:accumulator) =
  let nargs = Obj.size (Obj.magic k) - 3 in
(*  if nargs < 0 then Format.eprintf "nargs = %i\n" nargs; *)
  assert (nargs >= 0);
  nargs

let args_of_accu (k:accumulator) =
  let nargs = accu_nargs k in
  let f i = (Obj.magic (Obj.field (Obj.magic k) (nargs-i+2)) : t) in
  let t = Array.init nargs f in
  Array.to_list t

let is_accu x =
  let o = Obj.repr x in
  Obj.is_block o && Obj.tag o = accumulate_tag

(*let accumulate_fix_code (k:accumulator) (a:t) =
  match atom_of_accu k with
  | Afix(frec,_,rec_pos,_,_) ->
      let nargs = accu_nargs k in
      if nargs <> rec_pos || is_accu a then
	accumulate_code k a
      else
        let r = ref frec in
        for i = 0 to nargs - 1 do
	  r := !r (arg_of_accu k i)
        done;
        !r a
  | _ -> assert false


let rec accumulate_fix (x:t) =
  accumulate_fix_code (Obj.magic accumulate_fix) x

let raccumulate_fix = ref accumulate_fix *)

let is_atom_fix (a:atom) =
  match a with
  | Afix _ -> true
  | _ -> false

let mk_fix_accu rec_pos pos types bodies =
  mk_accu_gen accumulate (Afix(types,bodies,rec_pos, pos))

let mk_cofix_accu pos types norm =
  mk_accu_gen accumulate (Acofix(types,norm,pos,(Obj.magic 0 : t)))

let upd_cofix (cofix :t) (cofix_fun : t) =
  let atom = atom_of_accu (Obj.magic cofix) in
  match atom with
  | Acofix (typ,norm,pos,_) ->
      set_atom_of_accu (Obj.magic cofix) (Acofix(typ,norm,pos,cofix_fun))
  | _ -> assert false
  
let force_cofix (cofix : t) = 
  if is_accu cofix then
    let accu = (Obj.magic cofix : accumulator) in
    let atom = atom_of_accu accu in
    match atom with
    | Acofix(typ,norm,pos,f) ->
	let f = ref f in
    let args = List.rev (args_of_accu accu) in
    List.iter (fun x -> f := !f x) args;
	let v = !f (Obj.magic ()) in
	set_atom_of_accu accu (Acofixe(typ,norm,pos,v));
	v
    | Acofixe(_,_,_,v) -> v 
    | _ -> cofix
  else cofix

let mk_const tag = Obj.magic tag

let mk_block tag args =
  let nargs = Array.length args in
  let r = Obj.new_block tag nargs in
  for i = 0 to nargs - 1 do
    Obj.set_field r i (Obj.magic args.(i))
  done;
  (Obj.magic r : t)

(* Two instances of dummy_value should not be pointer equal, otherwise
 comparing them as terms would succeed *)
let dummy_value : unit -> t =
  fun () _ -> anomaly ~label:"native" (Pp.str "Evaluation failed")

let cast_accu v = (Obj.magic v:accumulator)

let mk_int x = Obj.magic x

type block

let block_size (b:block) =
  Obj.size (Obj.magic b)

let block_field (b:block) i = (Obj.magic (Obj.field (Obj.magic b) i) : t)

let block_tag (b:block) = 
  Obj.tag (Obj.magic b)

type kind_of_value =
  | Vaccu of accumulator
  | Vfun of (t -> t)
  | Vconst of int
  | Vblock of block
	
let kind_of_value (v:t) =
  let o = Obj.repr v in
  if Obj.is_int o then Vconst (Obj.magic v)
  else
    let tag = Obj.tag o in
    if tag = accumulate_tag then 
      Vaccu (Obj.magic v)
    else 
      if (tag < Obj.lazy_tag) then Vblock (Obj.magic v)
      else
        (* assert (tag = Obj.closure_tag || tag = Obj.infix_tag); 
           or ??? what is 1002*)
        Vfun v

let hobcnv = Array.init 256 (fun i -> Printf.sprintf "%.2x" i)
let bohcnv = Array.init 256 (fun i -> i -
                                      (if 0x30 <= i then 0x30 else 0) -
                                      (if 0x41 <= i then 0x7 else 0) -
                                      (if 0x61 <= i then 0x20 else 0))

let hex_of_bin ch = hobcnv.(int_of_char ch)
let bin_of_hex s = char_of_int (bohcnv.(int_of_char s.[0]) * 16 + bohcnv.(int_of_char s.[1]))

let str_encode expr =
  let mshl_expr = Marshal.to_string expr [] in
  let payload = Buffer.create (String.length mshl_expr * 2) in
  String.iter (fun c -> Buffer.add_string payload (hex_of_bin c)) mshl_expr;
  Buffer.contents payload

let str_decode s =
  let mshl_expr_len = String.length s / 2 in
  let mshl_expr = Buffer.create mshl_expr_len in
  let buf = String.create 2 in
  for i = 0 to mshl_expr_len - 1 do
    String.blit s (2*i) buf 0 2;
    Buffer.add_char mshl_expr (bin_of_hex buf)
  done;
  Marshal.from_string (Buffer.contents mshl_expr) 0




==> anc/HoTT/coq-HoTT/kernel/nativevalues.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Term
open Names

(** This modules defines the representation of values internally used by
the native compiler. Be careful when removing apparently dead code from this
interface, as it may be used by programs generated at runtime. *)

type t = t -> t

type accumulator

type tag = int
type arity = int

type reloc_table = (tag * arity) array

type annot_sw = {
    asw_ind : inductive;
    asw_ci : case_info;
    asw_reloc : reloc_table;
    asw_finite : bool;
    asw_prefix : string
  }

val eq_annot_sw : annot_sw -> annot_sw -> bool

val hash_annot_sw : annot_sw -> int

type sort_annot = string * int
      
type rec_pos = int array

val eq_rec_pos : rec_pos -> rec_pos -> bool

type atom =
  | Arel of int
  | Aconstant of constant
  | Aind of inductive
  | Asort of sorts
  | Avar of identifier
  | Acase of annot_sw * accumulator * t * (t -> t) 
  | Afix of t array * t array * rec_pos * int 
  | Acofix of t array * t array * int * t
  | Acofixe of t array * t array * int * t
  | Aprod of name * t * (t -> t)

(* Constructors *)

val mk_accu : atom -> t
val mk_rel_accu : int -> t
val mk_rels_accu : int -> int -> t array
val mk_constant_accu : constant -> t
val mk_ind_accu : inductive -> t
val mk_sort_accu : sorts -> t
val mk_var_accu : identifier -> t
val mk_sw_accu : annot_sw -> accumulator -> t -> (t -> t)
val mk_prod_accu : name -> t -> t -> t
val mk_fix_accu : rec_pos  -> int -> t array -> t array -> t
val mk_cofix_accu : int -> t array -> t array -> t 
val upd_cofix : t -> t -> unit
val force_cofix : t -> t 
val mk_const : tag -> t
val mk_block : tag -> t array -> t


val mk_int : int -> t

val napply : t -> t array -> t
(* Functions over accumulators *)

val dummy_value : unit -> t
val atom_of_accu : accumulator -> atom
val args_of_accu : accumulator -> t list
val accu_nargs : accumulator -> int

val cast_accu : t -> accumulator
(* Functions over block: i.e constructors *)
    
type block
      
val block_size : block -> int
val block_field : block -> int -> t
val block_tag : block -> int



(* kind_of_value *)

type kind_of_value =
  | Vaccu of accumulator
  | Vfun of (t -> t)
  | Vconst of int
  | Vblock of block

val kind_of_value : t -> kind_of_value

(* *)
val is_accu : t -> bool

val str_encode : 'a -> string
val str_decode : string -> 'a


==> anc/HoTT/coq-HoTT/kernel/pre_env.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Benjamin Grégoire out of environ.ml for better
   modularity in the design of the bytecode virtual evaluation
   machine, Dec 2005 *)
(* Bug fix by Jean-Marc Notin *)

(* This file defines the type of kernel environments *)

open Util
open Names
open Sign
open Univ
open Term
open Declarations

(* The type of environments. *)


type key = int option ref

type constant_key = constant_body * key

type globals = {
  env_constants : constant_key Cmap_env.t;
  env_inductives : mutual_inductive_body Mindmap_env.t;
  env_modules : module_body MPmap.t;
  env_modtypes : module_type_body MPmap.t}

type stratification = {
  env_universes : universes;
  env_engagement : engagement option;
  env_consistency : bool
}

type val_kind =
    | VKvalue of values * Id.Set.t
    | VKnone

type lazy_val = val_kind ref

type named_vals = (Id.t * lazy_val) list

type env = {
  env_globals       : globals;
  env_named_context : named_context;
  env_named_vals    : named_vals;
  env_rel_context   : rel_context;
  env_rel_val       : lazy_val list;
  env_nb_rel        : int;
  env_stratification : stratification;
  retroknowledge : Retroknowledge.retroknowledge }

type named_context_val = named_context * named_vals

let empty_named_context_val = [],[]

let empty_env = {
  env_globals = {
    env_constants = Cmap_env.empty;
    env_inductives = Mindmap_env.empty;
    env_modules = MPmap.empty;
    env_modtypes = MPmap.empty};
  env_named_context = empty_named_context;
  env_named_vals = [];
  env_rel_context = empty_rel_context;
  env_rel_val = [];
  env_nb_rel = 0;
  env_stratification = {
    env_universes = initial_universes;
    env_engagement = None;
    env_consistency = true};
  retroknowledge = Retroknowledge.initial_retroknowledge }


(* Rel context *)

let nb_rel env = env.env_nb_rel

let push_rel d env =
  let rval = ref VKnone in
    { env with
      env_rel_context = add_rel_decl d env.env_rel_context;
      env_rel_val = rval :: env.env_rel_val;
      env_nb_rel = env.env_nb_rel + 1 }

let lookup_rel_val n env =
  try List.nth env.env_rel_val (n - 1)
  with Failure _ -> raise Not_found

let env_of_rel n env =
  { env with
    env_rel_context = Util.List.skipn n env.env_rel_context;
    env_rel_val = Util.List.skipn n env.env_rel_val;
    env_nb_rel = env.env_nb_rel - n
  }

(* Named context *)

let push_named_context_val d (ctxt,vals) =
  let id,_,_ = d in
  let rval = ref VKnone in
    Sign.add_named_decl d ctxt, (id,rval)::vals

let push_named d env =
(*  if not (env.env_rel_context = []) then raise (ASSERT env.env_rel_context);
  assert (env.env_rel_context = []); *)
  let id,body,_ = d in
  let rval = ref VKnone in
    { env with
      env_named_context = Sign.add_named_decl d env.env_named_context;
      env_named_vals =  (id,rval):: env.env_named_vals }

let lookup_named_val id env =
  snd(List.find (fun (id',_) -> Id.equal id id') env.env_named_vals)

(* Warning all the names should be different *)
let env_of_named id env = env

(* Global constants *)

let lookup_constant_key kn env =
  Cmap_env.find kn env.env_globals.env_constants

let lookup_constant kn env =
  fst (Cmap_env.find kn env.env_globals.env_constants)

(* Mutual Inductives *)
let lookup_mind kn env =
  Mindmap_env.find kn env.env_globals.env_inductives



==> anc/HoTT/coq-HoTT/kernel/pre_env.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Sign
open Univ
open Term
open Declarations

(** The type of environments. *)


type key = int option ref

type constant_key = constant_body * key

type globals = {
  env_constants : constant_key Cmap_env.t;
  env_inductives : mutual_inductive_body Mindmap_env.t;
  env_modules : module_body MPmap.t;
  env_modtypes : module_type_body MPmap.t}

type stratification = {
  env_universes : universes;
  env_engagement : engagement option;
  env_consistency : bool;
}

type val_kind =
    | VKvalue of values * Id.Set.t
    | VKnone

type lazy_val = val_kind ref

type named_vals = (Id.t * lazy_val) list

type env = {
    env_globals       : globals;
    env_named_context : named_context;
    env_named_vals    : named_vals;
    env_rel_context   : rel_context;
    env_rel_val       : lazy_val list;
    env_nb_rel        : int;
    env_stratification : stratification;
    retroknowledge : Retroknowledge.retroknowledge }

type named_context_val = named_context * named_vals

val empty_named_context_val : named_context_val

val empty_env : env

(** Rel context *)

val nb_rel         : env -> int
val push_rel       : rel_declaration -> env -> env
val lookup_rel_val : int -> env -> lazy_val
val env_of_rel     : int -> env -> env

(** Named context *)

val push_named_context_val  :
    named_declaration -> named_context_val -> named_context_val
val push_named       : named_declaration -> env -> env
val lookup_named_val : Id.t -> env -> lazy_val
val env_of_named     : Id.t -> env -> env

(** Global constants *)


val lookup_constant_key : constant -> env -> constant_key
val lookup_constant : constant -> env -> constant_body

(** Mutual Inductives *)
val lookup_mind : mutual_inductive -> env -> mutual_inductive_body



==> anc/HoTT/coq-HoTT/kernel/reduction.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created under Benjamin Werner account by Bruno Barras to implement
   a call-by-value conversion algorithm and a lazy reduction machine
   with sharing, Nov 1996 *)
(* Addition of zeta-reduction (let-in contraction) by Hugo Herbelin, Oct 2000 *)
(* Irreversibility of opacity by Bruno Barras *)
(* Cleaning and lightening of the kernel by Bruno Barras, Nov 2001 *)
(* Equal inductive types by Jacek Chrzaszcz as part of the module
   system, Aug 2002 *)

open Errors
open Util
open Names
open Term
open Univ
open Environ
open Closure
open Esubst

let unfold_reference ((ids, csts), infos) k =
  match k with
    | VarKey id when not (Id.Pred.mem id ids) -> None
    | ConstKey (cst,_) when not (Cpred.mem cst csts) -> None
    | _ -> unfold_reference infos k

let conv_key k =
  match k with
  | VarKey id -> VarKey id
  | ConstKey (cst,_) -> ConstKey cst
  | RelKey n -> RelKey n

let rec is_empty_stack = function
    [] -> true
  | Zupdate _::s -> is_empty_stack s
  | Zshift _::s -> is_empty_stack s
  | _ -> false

(* Compute the lift to be performed on a term placed in a given stack *)
let el_stack el stk =
  let n =
    List.fold_left
      (fun i z ->
        match z with
            Zshift n -> i+n
          | _ -> i)
      0
      stk in
  el_shft n el

let compare_stack_shape stk1 stk2 =
  let rec compare_rec bal stk1 stk2 =
  match (stk1,stk2) with
      ([],[]) -> Int.equal bal 0
    | ((Zupdate _|Zshift _)::s1, _) -> compare_rec bal s1 stk2
    | (_, (Zupdate _|Zshift _)::s2) -> compare_rec bal stk1 s2
    | (Zapp l1::s1, _) -> compare_rec (bal+Array.length l1) s1 stk2
    | (_, Zapp l2::s2) -> compare_rec (bal-Array.length l2) stk1 s2
    | (Zcase(c1,_,_)::s1, Zcase(c2,_,_)::s2) ->
        Int.equal bal 0 (* && c1.ci_ind  = c2.ci_ind *) && compare_rec 0 s1 s2
    | (Zfix(_,a1)::s1, Zfix(_,a2)::s2) ->
        Int.equal bal 0 && compare_rec 0 a1 a2 && compare_rec 0 s1 s2
    | (_,_) -> false in
  compare_rec 0 stk1 stk2

type lft_constr_stack_elt =
    Zlapp of (lift * fconstr) array
  | Zlfix of (lift * fconstr) * lft_constr_stack
  | Zlcase of case_info * lift * fconstr * fconstr array
and lft_constr_stack = lft_constr_stack_elt list

let rec zlapp v = function
    Zlapp v2 :: s -> zlapp (Array.append v v2) s
  | s -> Zlapp v :: s

let pure_stack lfts stk =
  let rec pure_rec lfts stk =
    match stk with
        [] -> (lfts,[])
      | zi::s ->
          (match (zi,pure_rec lfts s) with
              (Zupdate _,lpstk)  -> lpstk
            | (Zshift n,(l,pstk)) -> (el_shft n l, pstk)
            | (Zapp a, (l,pstk)) ->
                (l,zlapp (Array.map (fun t -> (l,t)) a) pstk)
            | (Zfix(fx,a),(l,pstk)) ->
                let (lfx,pa) = pure_rec l a in
                (l, Zlfix((lfx,fx),pa)::pstk)
            | (Zcase(ci,p,br),(l,pstk)) ->
                (l,Zlcase(ci,l,p,br)::pstk)) in
  snd (pure_rec lfts stk)

(****************************************************************************)
(*                   Reduction Functions                                    *)
(****************************************************************************)

let whd_betaiota t =
  whd_val (create_clos_infos betaiota empty_env) (inject t)

let nf_betaiota t =
  norm_val (create_clos_infos betaiota empty_env) (inject t)

let whd_betaiotazeta x =
  match kind_of_term x with
    | (Sort _|Var _|Meta _|Evar _|Const _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _) -> x
    | _ -> whd_val (create_clos_infos betaiotazeta empty_env) (inject x)

let whd_betadeltaiota env t =
  match kind_of_term t with
    | (Sort _|Meta _|Evar _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _) -> t
    | _ -> whd_val (create_clos_infos betadeltaiota env) (inject t)

let whd_betadeltaiota_nolet env t =
  match kind_of_term t with
    | (Sort _|Meta _|Evar _|Ind _|Construct _|
       Prod _|Lambda _|Fix _|CoFix _|LetIn _) -> t
    | _ -> whd_val (create_clos_infos betadeltaiotanolet env) (inject t)

(* Beta *)

let beta_appvect c v =
  let rec stacklam env t stack =
    match kind_of_term t, stack with
        Lambda(_,_,c), arg::stacktl -> stacklam (arg::env) c stacktl
      | _ -> applist (substl env t, stack) in
  stacklam [] c (Array.to_list v)

let betazeta_appvect n c v =
  let rec stacklam n env t stack =
    if Int.equal n 0 then applist (substl env t, stack) else
    match kind_of_term t, stack with
        Lambda(_,_,c), arg::stacktl -> stacklam (n-1) (arg::env) c stacktl
      | LetIn(_,b,_,c), _ -> stacklam (n-1) (b::env) c stack
      | _ -> anomaly (Pp.str "Not enough lambda/let's") in
  stacklam n [] c (Array.to_list v)

(********************************************************************)
(*                         Conversion                               *)
(********************************************************************)

(* Conversion utility functions *)
type 'a conversion_function = env -> 'a -> 'a -> Univ.constraints
type 'a trans_conversion_function = Names.transparent_state -> 'a conversion_function
type 'a universe_conversion_function = env -> 'a -> 'a -> Univ.universe_constraints
type 'a trans_universe_conversion_function = 
  Names.transparent_state -> 'a universe_conversion_function

exception NotConvertible
exception NotConvertibleVect of int

let enforce_eq d u v c = UniverseConstraints.add (u,d,v) c
let convert_universes l1 l2 cuniv = 
  enforce_eq_instances_univs l1 l2 cuniv

let conv_table_key k1 k2 cuniv =
  match k1, k2 with
  | ConstKey (cst, u), ConstKey (cst', u') when eq_constant_key cst cst' ->
    convert_universes u u' cuniv
  | _ -> raise NotConvertible

let compare_stacks f fmind lft1 stk1 lft2 stk2 cuniv =
  let rec cmp_rec pstk1 pstk2 cuniv =
    match (pstk1,pstk2) with
      | (z1::s1, z2::s2) ->
          let cu1 = cmp_rec s1 s2 cuniv in
          (match (z1,z2) with
            | (Zlapp a1,Zlapp a2) -> Array.fold_right2 f a1 a2 cu1
            | (Zlfix(fx1,a1),Zlfix(fx2,a2)) ->
                let cu2 = f fx1 fx2 cu1 in
                cmp_rec a1 a2 cu2
            | (Zlcase(ci1,l1,p1,br1),Zlcase(ci2,l2,p2,br2)) ->
                if not (fmind ci1.ci_ind ci2.ci_ind) then
		  raise NotConvertible;
		let cu2 = f (l1,p1) (l2,p2) cu1 in
                Array.fold_right2 (fun c1 c2 -> f (l1,c1) (l2,c2)) br1 br2 cu2
            | _ -> assert false)
      | _ -> cuniv in
  if compare_stack_shape stk1 stk2 then
    cmp_rec (pure_stack lft1 stk1) (pure_stack lft2 stk2) cuniv
  else raise NotConvertible

(* Convertibility of sorts *)

(* The sort cumulativity is

    Prop <= Set <= Type 1 <= ... <= Type i <= ...

    and this holds whatever Set is predicative or impredicative
*)

type conv_pb =
  | CONV
  | CUMUL

let is_cumul = function CUMUL -> true | CONV -> false
let is_pos = function Pos -> true | Null -> false

let sort_cmp pb s0 s1 cuniv =
  match (s0,s1) with
    | (Prop c1, Prop c2) when is_cumul pb ->
      begin match c1, c2 with
      | Null, _ | _, Pos -> cuniv (* Prop <= Set *)
      | _ -> raise NotConvertible
      end
    | (Prop c1, Prop c2) ->
        if c1 == c2 then cuniv else raise NotConvertible
    | (Prop c1, Type u) when is_cumul pb ->
      enforce_leq (if is_pos c1 then Universe.type0 else Universe.type0m) u cuniv
    | (Type u, Prop c) when is_cumul pb ->
      enforce_leq u (if is_pos c then Universe.type0 else Universe.type0m) cuniv
    | (Type u1, Type u2) ->
	(match pb with
           | CONV -> Univ.enforce_eq u1 u2 cuniv
	   | CUMUL -> enforce_leq u1 u2 cuniv)

let conv_sort env s0 s1 = sort_cmp CONV s0 s1 Constraint.empty
let conv_sort_leq env s0 s1 = sort_cmp CUMUL s0 s1 Constraint.empty  

let sort_cmp_universes pb s0 s1 cuniv =
  let dir = if is_cumul pb then ULe else UEq in
  match (s0,s1) with
    | (Prop c1, Prop c2) when is_cumul pb ->
      begin match c1, c2 with
      | Null, _ | _, Pos -> cuniv (* Prop <= Set *)
      | _ -> raise NotConvertible
      end
    | (Prop c1, Prop c2) ->
        if c1 == c2 then cuniv else raise NotConvertible
    | (Prop c1, Type u) ->
      UniverseConstraints.add (univ_of_sort s0, dir, u) cuniv
    | (Type u, Prop c) ->
      UniverseConstraints.add (u, dir, univ_of_sort s1) cuniv
    | (Type u1, Type u2) ->
      UniverseConstraints.add (u1, dir, u2) cuniv

let sort_cmp_universes pb s0 s1 cuniv =   
  try sort_cmp_universes pb s0 s1 cuniv
  with _ -> raise NotConvertible

let rec no_arg_available = function
  | [] -> true
  | Zupdate _ :: stk -> no_arg_available stk
  | Zshift _ :: stk -> no_arg_available stk
  | Zapp v :: stk -> Int.equal (Array.length v) 0 && no_arg_available stk
  | Zcase _ :: _ -> true
  | Zfix _ :: _ -> true

let rec no_nth_arg_available n = function
  | [] -> true
  | Zupdate _ :: stk -> no_nth_arg_available n stk
  | Zshift _ :: stk -> no_nth_arg_available n stk
  | Zapp v :: stk ->
      let k = Array.length v in
      if n >= k then no_nth_arg_available (n-k) stk
      else false
  | Zcase _ :: _ -> true
  | Zfix _ :: _ -> true

let rec no_case_available = function
  | [] -> true
  | Zupdate _ :: stk -> no_case_available stk
  | Zshift _ :: stk -> no_case_available stk
  | Zapp _ :: stk -> no_case_available stk
  | Zcase _ :: _ -> false
  | Zfix _ :: _ -> true

let in_whnf (t,stk) =
  match fterm_of t with
    | (FLetIn _ | FCases _ | FApp _ | FCLOS _ | FLIFT _ | FCast _) -> false
    | FLambda _ -> no_arg_available stk
    | FConstruct _ -> no_case_available stk
    | FCoFix _ -> no_case_available stk
    | FFix(((ri,n),(_,_,_)),_) -> no_nth_arg_available ri.(n) stk
    | (FFlex _ | FProd _ | FEvar _ | FInd _ | FAtom _ | FRel _) -> true
    | FLOCKED -> assert false

(* Conversion between  [lft1]term1 and [lft2]term2 *)
let rec ccnv cv_pb l2r infos lft1 lft2 term1 term2 cuniv =
  eqappr cv_pb l2r infos (lft1, (term1,[])) (lft2, (term2,[])) cuniv

(* Conversion between [lft1](hd1 v1) and [lft2](hd2 v2) *)
and eqappr cv_pb l2r infos (lft1,st1) (lft2,st2) cuniv =
  Util.check_for_interrupt ();
  (* First head reduce both terms *)
  let rec whd_both (t1,stk1) (t2,stk2) =
    let st1' = whd_stack (snd infos) t1 stk1 in
    let st2' = whd_stack (snd infos) t2 stk2 in
    (* Now, whd_stack on term2 might have modified st1 (due to sharing),
       and st1 might not be in whnf anymore. If so, we iterate ccnv. *)
    if in_whnf st1' then (st1',st2') else whd_both st1' st2' in
  let ((hd1,v1),(hd2,v2)) = whd_both st1 st2 in
  let appr1 = (lft1,(hd1,v1)) and appr2 = (lft2,(hd2,v2)) in
  (* compute the lifts that apply to the head of the term (hd1 and hd2) *)
  let el1 = el_stack lft1 v1 in
  let el2 = el_stack lft2 v2 in
  match (fterm_of hd1, fterm_of hd2) with
    (* case of leaves *)
    | (FAtom a1, FAtom a2) ->
	(match kind_of_term a1, kind_of_term a2 with
	   | (Sort s1, Sort s2) ->
	       if not (is_empty_stack v1 && is_empty_stack v2) then
		 anomaly (Pp.str "conversion was given ill-typed terms (Sort)");
	       sort_cmp_universes cv_pb s1 s2 cuniv
	   | (Meta n, Meta m) ->
               if Int.equal n m
	       then convert_stacks l2r infos lft1 lft2 v1 v2 cuniv
               else raise NotConvertible
	   | _ -> raise NotConvertible)
    | (FEvar ((ev1,args1),env1), FEvar ((ev2,args2),env2)) ->
        if Int.equal ev1 ev2 then
          let u1 = convert_stacks l2r infos lft1 lft2 v1 v2 cuniv in
          convert_vect l2r infos el1 el2
            (Array.map (mk_clos env1) args1)
            (Array.map (mk_clos env2) args2) u1
        else raise NotConvertible

    (* 2 index known to be bound to no constant *)
    | (FRel n, FRel m) ->
        if Int.equal (reloc_rel n el1) (reloc_rel m el2)
        then convert_stacks l2r infos lft1 lft2 v1 v2 cuniv
        else raise NotConvertible

    (* 2 constants, 2 local defined vars or 2 defined rels *)
    | (FFlex fl1, FFlex fl2) ->
	(try (* try first intensional equality *)
	   if eq_table_key fl1 fl2 then convert_stacks l2r infos lft1 lft2 v1 v2 cuniv
           else 
	     convert_stacks l2r infos lft1 lft2 v1 v2 (conv_table_key fl1 fl2 cuniv)
        with NotConvertible ->
          (* else the oracle tells which constant is to be expanded *)
          let (app1,app2) =
            if Conv_oracle.oracle_order l2r (conv_key fl1) (conv_key fl2) then
              match unfold_reference infos fl1 with
                | Some def1 -> ((lft1, whd_stack (snd infos) def1 v1), appr2)
                | None ->
                    (match unfold_reference infos fl2 with
                      | Some def2 -> (appr1, (lft2, whd_stack (snd infos) def2 v2))
		      | None -> raise NotConvertible)
            else
	      match unfold_reference infos fl2 with
                | Some def2 -> (appr1, (lft2, whd_stack (snd infos) def2 v2))
                | None ->
                    (match unfold_reference infos fl1 with
                    | Some def1 -> ((lft1, whd_stack (snd infos) def1 v1), appr2)
		    | None -> raise NotConvertible) in
          eqappr cv_pb l2r infos app1 app2 cuniv)

    (* other constructors *)
    | (FLambda _, FLambda _) ->
        (* Inconsistency: we tolerate that v1, v2 contain shift and update but
           we throw them away *)
        if not (is_empty_stack v1 && is_empty_stack v2) then
	  anomaly (Pp.str "conversion was given ill-typed terms (FLambda)");
        let (_,ty1,bd1) = destFLambda mk_clos hd1 in
        let (_,ty2,bd2) = destFLambda mk_clos hd2 in
        let u1 = ccnv CONV l2r infos el1 el2 ty1 ty2 cuniv in
        ccnv CONV l2r infos (el_lift el1) (el_lift el2) bd1 bd2 u1

    | (FProd (_,c1,c2), FProd (_,c'1,c'2)) ->
        if not (is_empty_stack v1 && is_empty_stack v2) then
	  anomaly (Pp.str "conversion was given ill-typed terms (FProd)");
	(* Luo's system *)
        let u1 = ccnv CONV l2r infos el1 el2 c1 c'1 cuniv in
        ccnv cv_pb l2r infos (el_lift el1) (el_lift el2) c2 c'2 u1

    (* Eta-expansion on the fly *)
    | (FLambda _, _) ->
        let () = match v1 with
        | [] -> ()
        | _ ->
          anomaly (Pp.str "conversion was given unreduced term (FLambda)")
        in
        let (_,_ty1,bd1) = destFLambda mk_clos hd1 in
	eqappr CONV l2r infos
	  (el_lift lft1, (bd1, [])) (el_lift lft2, (hd2, eta_expand_stack v2)) cuniv
    | (_, FLambda _) ->
        let () = match v2 with
        | [] -> ()
        | _ ->
	  anomaly (Pp.str "conversion was given unreduced term (FLambda)")
	in
        let (_,_ty2,bd2) = destFLambda mk_clos hd2 in
	eqappr CONV l2r infos
	  (el_lift lft1, (hd1, eta_expand_stack v1)) (el_lift lft2, (bd2, [])) cuniv

    (* only one constant, defined var or defined rel *)
    | (FFlex fl1, _)      ->
        (match unfold_reference infos fl1 with
           | Some def1 ->
	       eqappr cv_pb l2r infos (lft1, whd_stack (snd infos) def1 v1) appr2 cuniv
           | None -> raise NotConvertible)
    | (_, FFlex fl2)      ->
        (match unfold_reference infos fl2 with
           | Some def2 ->
	       eqappr cv_pb l2r infos appr1 (lft2, whd_stack (snd infos) def2 v2) cuniv
           | None -> raise NotConvertible)

    (* Inductive types:  MutInd MutConstruct Fix Cofix *)

    | (FInd (ind1,u1), FInd (ind2,u2)) ->
        if eq_ind ind1 ind2
	then
          convert_stacks l2r infos lft1 lft2 v1 v2 
	    (convert_universes u1 u2 cuniv)
        else raise NotConvertible

    | (FConstruct ((ind1,j1),u1), FConstruct ((ind2,j2),u2)) ->
	if Int.equal j1 j2 && eq_ind ind1 ind2
	then
          convert_stacks l2r infos lft1 lft2 v1 v2 
	    (convert_universes u1 u2 cuniv)
        else raise NotConvertible

    | (FFix (((op1, i1),(_,tys1,cl1)),e1), FFix(((op2, i2),(_,tys2,cl2)),e2)) ->
	if Int.equal i1 i2 && Array.equal Int.equal op1 op2
	then
	  let n = Array.length cl1 in
          let fty1 = Array.map (mk_clos e1) tys1 in
          let fty2 = Array.map (mk_clos e2) tys2 in
          let fcl1 = Array.map (mk_clos (subs_liftn n e1)) cl1 in
          let fcl2 = Array.map (mk_clos (subs_liftn n e2)) cl2 in
	  let u1 = convert_vect l2r infos el1 el2 fty1 fty2 cuniv in
          let u2 =
            convert_vect l2r infos
	      (el_liftn n el1) (el_liftn n el2) fcl1 fcl2 u1 in
          convert_stacks l2r infos lft1 lft2 v1 v2 u2
        else raise NotConvertible

    | (FCoFix ((op1,(_,tys1,cl1)),e1), FCoFix((op2,(_,tys2,cl2)),e2)) ->
        if Int.equal op1 op2
        then
	  let n = Array.length cl1 in
          let fty1 = Array.map (mk_clos e1) tys1 in
          let fty2 = Array.map (mk_clos e2) tys2 in
          let fcl1 = Array.map (mk_clos (subs_liftn n e1)) cl1 in
          let fcl2 = Array.map (mk_clos (subs_liftn n e2)) cl2 in
          let u1 = convert_vect l2r infos el1 el2 fty1 fty2 cuniv in
          let u2 =
	    convert_vect l2r infos
	      (el_liftn n el1) (el_liftn n el2) fcl1 fcl2 u1 in
          convert_stacks l2r infos lft1 lft2 v1 v2 u2
        else raise NotConvertible

     (* Should not happen because both (hd1,v1) and (hd2,v2) are in whnf *)
     | ( (FLetIn _, _) | (FCases _,_) | (FApp _,_) | (FCLOS _,_) | (FLIFT _,_)
       | (_, FLetIn _) | (_,FCases _) | (_,FApp _) | (_,FCLOS _) | (_,FLIFT _)
       | (FLOCKED,_) | (_,FLOCKED) ) -> assert false

     (* In all other cases, terms are not convertible *)
     | _ -> raise NotConvertible

and convert_stacks l2r infos lft1 lft2 stk1 stk2 cuniv =
  compare_stacks
    (fun (l1,t1) (l2,t2) c -> ccnv CONV l2r infos l1 l2 t1 t2 c)
    (eq_ind)
    lft1 stk1 lft2 stk2 cuniv

and convert_vect l2r infos lft1 lft2 v1 v2 cuniv =
  let lv1 = Array.length v1 in
  let lv2 = Array.length v2 in
  if Int.equal lv1 lv2
  then
    let rec fold n univ =
      if n >= lv1 then univ
      else
        let u1 = ccnv CONV l2r infos lft1 lft2 v1.(n) v2.(n) univ in
        fold (n+1) u1 in
    fold 0 cuniv
  else raise NotConvertible

let clos_fconv trans cv_pb l2r evars env t1 t2 =
  let infos = trans, create_clos_infos ~evars betaiotazeta env in
  ccnv cv_pb l2r infos el_id el_id (inject t1) (inject t2) UniverseConstraints.empty

let trans_fconv_universes reds cv_pb l2r evars env t1 t2 =
  let b, univs = 
    if cv_pb = CUMUL then leq_constr_universes t1 t2 
    else eq_constr_universes t1 t2 
  in
    if b then univs
    else clos_fconv reds cv_pb l2r evars env t1 t2

let trans_fconv reds cv_pb l2r evars env t1 t2 =
  let b, univs = 
    if cv_pb = CUMUL then leq_constr_universes t1 t2 
    else eq_constr_universes t1 t2 
  in
    if b then Univ.to_constraints (universes env) univs
    else 
      let cst = clos_fconv reds cv_pb l2r evars env t1 t2 in
	Univ.to_constraints (universes env) cst

let trans_conv_cmp ?(l2r=false) conv reds = trans_fconv reds conv l2r (fun _->None)
let trans_conv ?(l2r=false) ?(evars=fun _->None) reds = trans_fconv reds CONV l2r evars
let trans_conv_leq ?(l2r=false) ?(evars=fun _->None) reds = trans_fconv reds CUMUL l2r evars

let trans_conv_universes ?(l2r=false) ?(evars=fun _->None) reds = 
  trans_fconv_universes reds CONV l2r evars
let trans_conv_leq_universes ?(l2r=false) ?(evars=fun _->None) reds = 
  trans_fconv_universes reds CUMUL l2r evars

let fconv = trans_fconv (Id.Pred.full, Cpred.full)

let conv_cmp ?(l2r=false) cv_pb = fconv cv_pb l2r (fun _->None)
let conv ?(l2r=false) ?(evars=fun _->None) = fconv CONV l2r evars
let conv_leq ?(l2r=false) ?(evars=fun _->None) = fconv CUMUL l2r evars

let conv_leq_vecti ?(l2r=false) ?(evars=fun _->None) env v1 v2 =
  Array.fold_left2_i
    (fun i c t1 t2 ->
      let c' =
        try conv_leq ~l2r ~evars env t1 t2
        with NotConvertible -> raise (NotConvertibleVect i) in
      Constraint.union c c')
    Constraint.empty
    v1
    v2

(* option for conversion *)
let nat_conv = ref (fun cv_pb -> fconv cv_pb false (fun _->None))
let set_nat_conv f = nat_conv := f

let native_conv cv_pb env t1 t2 =
  if eq_constr t1 t2 then Constraint.empty
  else begin
    let t1 = (it_mkLambda_or_LetIn t1 (rel_context env)) in
    let t2 = (it_mkLambda_or_LetIn t2 (rel_context env)) in
    !nat_conv cv_pb env t1 t2 
  end

let vm_conv = ref (fun cv_pb -> fconv cv_pb false (fun _->None))
let set_vm_conv f = vm_conv := f
let vm_conv cv_pb env t1 t2 =
  try
    !vm_conv cv_pb env t1 t2
  with Not_found | Invalid_argument _ ->
      (* If compilation fails, fall-back to closure conversion *)
      fconv cv_pb false (fun _->None) env t1 t2


let default_conv = ref (fun cv_pb ?(l2r=false) -> fconv cv_pb l2r (fun _->None))

let set_default_conv f = default_conv := f

let default_conv cv_pb ?(l2r=false) env t1 t2 =
  try
    !default_conv ~l2r cv_pb env t1 t2
  with Not_found | Invalid_argument _ ->
      (* If compilation fails, fall-back to closure conversion *)
      fconv cv_pb false (fun _->None) env t1 t2

let default_conv_leq = default_conv CUMUL
(*
let convleqkey = Profile.declare_profile "Kernel_reduction.conv_leq";;
let conv_leq env t1 t2 =
  Profile.profile4 convleqkey conv_leq env t1 t2;;

let convkey = Profile.declare_profile "Kernel_reduction.conv";;
let conv env t1 t2 =
  Profile.profile4 convleqkey conv env t1 t2;;
*)

(********************************************************************)
(*             Special-Purpose Reduction                            *)
(********************************************************************)

(* pseudo-reduction rule:
 * [hnf_prod_app env s (Prod(_,B)) N --> B[N]
 * with an HNF on the first argument to produce a product.
 * if this does not work, then we use the string S as part of our
 * error message. *)

let hnf_prod_app env t n =
  match kind_of_term (whd_betadeltaiota env t) with
    | Prod (_,_,b) -> subst1 n b
    | _ -> anomaly ~label:"hnf_prod_app" (Pp.str "Need a product")

let hnf_prod_applist env t nl =
  List.fold_left (hnf_prod_app env) t nl

(* Dealing with arities *)

let dest_prod env =
  let rec decrec env m c =
    let t = whd_betadeltaiota env c in
    match kind_of_term t with
      | Prod (n,a,c0) ->
          let d = (n,None,a) in
	  decrec (push_rel d env) (add_rel_decl d m) c0
      | _ -> m,t
  in
  decrec env empty_rel_context

(* The same but preserving lets *)
let dest_prod_assum env =
  let rec prodec_rec env l ty =
    let rty = whd_betadeltaiota_nolet env ty in
    match kind_of_term rty with
    | Prod (x,t,c)  ->
        let d = (x,None,t) in
	prodec_rec (push_rel d env) (add_rel_decl d l) c
    | LetIn (x,b,t,c) ->
        let d = (x,Some b,t) in
	prodec_rec (push_rel d env) (add_rel_decl d l) c
    | Cast (c,_,_)    -> prodec_rec env l c
    | _               -> l,rty
  in
  prodec_rec env empty_rel_context

exception NotArity

let dest_arity env c =
  let l, c = dest_prod_assum env c in
  match kind_of_term c with
    | Sort s -> l,s
    | _ -> raise NotArity

let is_arity env c =
  try
    let _ = dest_arity env c in
    true
  with NotArity -> false


==> anc/HoTT/coq-HoTT/kernel/reduction.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Environ
open Closure

(***********************************************************************
  s Reduction functions *)

val whd_betaiotazeta        : constr -> constr
val whd_betadeltaiota       : env -> constr -> constr
val whd_betadeltaiota_nolet : env -> constr -> constr

val whd_betaiota      : constr -> constr
val nf_betaiota      : constr -> constr

(***********************************************************************
  s conversion functions *)

exception NotConvertible
exception NotConvertibleVect of int
type 'a conversion_function = env -> 'a -> 'a -> Univ.constraints
type 'a trans_conversion_function = Names.transparent_state -> 'a conversion_function
type 'a universe_conversion_function = env -> 'a -> 'a -> Univ.universe_constraints
type 'a trans_universe_conversion_function = 
  Names.transparent_state -> 'a universe_conversion_function

type conv_pb = CONV | CUMUL

val sort_cmp_universes :
    conv_pb -> sorts -> sorts -> Univ.universe_constraints -> Univ.universe_constraints

val sort_cmp :
    conv_pb -> sorts -> sorts -> Univ.constraints -> Univ.constraints

val conv_sort      : sorts conversion_function
val conv_sort_leq  : sorts conversion_function

val trans_conv_cmp       : ?l2r:bool -> conv_pb -> constr trans_conversion_function
val trans_conv           :
  ?l2r:bool -> ?evars:(existential->constr option) -> constr trans_conversion_function
val trans_conv_leq       :
  ?l2r:bool -> ?evars:(existential->constr option) -> types trans_conversion_function

val trans_conv_universes     :
  ?l2r:bool -> ?evars:(existential->constr option) -> constr trans_universe_conversion_function
val trans_conv_leq_universes :
  ?l2r:bool -> ?evars:(existential->constr option) -> types trans_universe_conversion_function

val conv_cmp       : ?l2r:bool -> conv_pb -> constr conversion_function
val conv           :
  ?l2r:bool -> ?evars:(existential->constr option) -> constr conversion_function
val conv_leq       :
  ?l2r:bool -> ?evars:(existential->constr option) -> types conversion_function
val conv_leq_vecti :
  ?l2r:bool -> ?evars:(existential->constr option) -> types array conversion_function

(** option for conversion *)
val set_vm_conv : (conv_pb -> types conversion_function) -> unit
val vm_conv : conv_pb -> types conversion_function

val set_nat_conv : (conv_pb -> types conversion_function) -> unit
val native_conv : conv_pb -> types conversion_function

val set_default_conv : (conv_pb -> ?l2r:bool -> types conversion_function) -> unit
val default_conv     : conv_pb -> ?l2r:bool -> types conversion_function
val default_conv_leq : ?l2r:bool -> types conversion_function

(************************************************************************)

(** Builds an application node, reducing beta redexes it may produce. *)
val beta_appvect : constr -> constr array -> constr

(** Builds an application node, reducing the [n] first beta-zeta redexes. *)
val betazeta_appvect : int -> constr -> constr array -> constr

(** Pseudo-reduction rule  Prod(x,A,B) a --> B[x\a] *)
val hnf_prod_applist : env -> types -> constr list -> types


(***********************************************************************
  s Recognizing products and arities modulo reduction *)

val dest_prod       : env -> types -> rel_context * types
val dest_prod_assum : env -> types -> rel_context * types

exception NotArity

val dest_arity : env -> types -> arity (* raises NotArity if not an arity *)
val is_arity   : env -> types -> bool


==> anc/HoTT/coq-HoTT/kernel/retroknowledge.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Arnaud Spiwack, May 2007 *)
(* Addition of native Head (nb of heading 0) and Tail (nb of trailing 0) by
   Benjamin Grégoire, Jun 2007 *)

(* This file defines the knowledge that the kernel is able to optimize
   for evaluation in the bytecode virtual machine *)

open Term

(* Type declarations, these types shouldn't be exported they are accessed
   through specific functions. As being mutable and all it is wiser *)
(* These types are put into two distinct categories: proactive and reactive.
   Proactive information allows to find the name of a combinator, constructor
   or inductive type handling a specific function.
   Reactive information is, on the other hand, everything you need to know
   about a specific name.*)

(* aliased type for clarity purpose*)
type entry =  (constr, types) kind_of_term

(* the following types correspond to the different "things"
   the kernel can learn about. These are the fields of the proactive knowledge*)
type nat_field =
  | NatType
  | NatPlus
  | NatTimes

type n_field =
  | NPositive
  | NType
  | NTwice
  | NTwicePlusOne
  | NPhi
  | NPhiInv
  | NPlus
  | NTimes

type int31_field =
  | Int31Bits
  | Int31Type
  | Int31Twice
  | Int31TwicePlusOne
  | Int31Phi
  | Int31PhiInv
  | Int31Plus
  | Int31PlusC
  | Int31PlusCarryC
  | Int31Minus
  | Int31MinusC
  | Int31MinusCarryC
  | Int31Times
  | Int31TimesC
  | Int31Div21
  | Int31Div
  | Int31AddMulDiv
  | Int31Compare
  | Int31Head0
  | Int31Tail0
  | Int31Lor
  | Int31Land
  | Int31Lxor

type field =
 (* | KEq
  | KNat of nat_field
  | KN of n_field *)
  | KInt31 of string*int31_field


(* record representing all the flags of the internal state of the kernel *)
type flags = {fastcomputation : bool}





(*A definition of maps from strings to pro_int31, to be able
  to have any amount of coq representation for the 31bits integers *)

module Proactive =
  Map.Make (struct type t = field let compare = compare end)

type proactive = entry Proactive.t

(* the reactive knowledge is represented as a functionaly map
   from the type of terms (actually it is the terms whose outermost
   layer is unfolded (typically by Term.kind_of_term)) to the
   type reactive_end which is a record containing all the kind of reactive
   information needed *)
(* todo: because of the bug with output state, reactive_end should eventually
   contain no function. A forseen possibility is to make it a map from
   a finite type describing the fields to the field of proactive retroknowledge
   (and then to make as many functions as needed in environ.ml) *)

module Reactive =
  Map.Make (struct type t = entry let compare = compare end)

type reactive_end = {(*information required by the compiler of the VM *)
  vm_compiling :
      (*fastcomputation flag -> continuation -> result *)
      (bool->Cbytecodes.comp_env->constr array ->
       int->Cbytecodes.bytecodes->Cbytecodes.bytecodes)
      option;
  vm_constant_static :
      (*fastcomputation flag -> constructor -> args -> result*)
      (bool->constr array->Cbytecodes.structured_constant)
      option;
  vm_constant_dynamic :
      (*fastcomputation flag -> constructor -> reloc -> args -> sz -> cont -> result *)
      (bool->Cbytecodes.comp_env->Cbytecodes.block array->int->
         Cbytecodes.bytecodes->Cbytecodes.bytecodes)
      option;
  (* fastcomputation flag -> cont -> result *)
  vm_before_match : (bool -> Cbytecodes.bytecodes -> Cbytecodes.bytecodes) option;
  (* tag (= compiled int for instance) -> result *)
  vm_decompile_const : (int -> Term.constr) option}



and reactive = reactive_end Reactive.t

and retroknowledge = {flags : flags; proactive : proactive; reactive : reactive}

(* This type represent an atomic action of the retroknowledge. It
   is stored in the compiled libraries *)
(* As per now, there is only the possibility of registering things
   the possibility of unregistering or changing the flag is under study *)
type action =
    | RKRegister of field*entry


(*initialisation*)
let initial_flags =
      {fastcomputation = true;}

let initial_proactive =
  (Proactive.empty:proactive)

let initial_reactive =
  (Reactive.empty:reactive)

let initial_retroknowledge =
  {flags = initial_flags;
   proactive = initial_proactive;
   reactive = initial_reactive }

let empty_reactive_end =
  { vm_compiling = None ;
    vm_constant_static = None;
    vm_constant_dynamic = None;
    vm_before_match = None;
    vm_decompile_const = None }




(* acces functions for proactive retroknowledge *)
let add_field knowledge field value =
  {knowledge with proactive = Proactive.add field value knowledge.proactive}

let mem knowledge field =
  Proactive.mem field knowledge.proactive

let remove knowledge field =
  {knowledge with proactive = Proactive.remove field knowledge.proactive}

let find knowledge field =
  Proactive.find field knowledge.proactive





(*access functions for reactive retroknowledge*)

(* used for compiling of functions (add, mult, etc..) *)
let get_vm_compiling_info knowledge key =
  match (Reactive.find key knowledge.reactive).vm_compiling
  with
    | None -> raise Not_found
    | Some f -> f knowledge.flags.fastcomputation

(* used for compilation of fully applied constructors *)
let get_vm_constant_static_info knowledge key =
  match (Reactive.find key knowledge.reactive).vm_constant_static
  with
    | None -> raise Not_found
    | Some f -> f knowledge.flags.fastcomputation

(* used for compilation of partially applied constructors *)
let get_vm_constant_dynamic_info knowledge key =
  match (Reactive.find key knowledge.reactive).vm_constant_dynamic
  with
    | None -> raise Not_found
    | Some f -> f knowledge.flags.fastcomputation

let get_vm_before_match_info knowledge key =
  match (Reactive.find key knowledge.reactive).vm_before_match
  with
    | None -> raise Not_found
    | Some f -> f knowledge.flags.fastcomputation

let get_vm_decompile_constant_info knowledge key =
  match (Reactive.find key knowledge.reactive).vm_decompile_const
  with
    | None -> raise Not_found
    | Some f -> f



(* functions manipulating reactive knowledge *)
let add_vm_compiling_info knowledge value nfo =
  {knowledge with reactive =
   try
     Reactive.add value
       {(Reactive.find value (knowledge.reactive)) with vm_compiling = Some nfo}
       knowledge.reactive
   with Not_found ->
     Reactive.add value {empty_reactive_end with vm_compiling = Some nfo}
       knowledge.reactive
  }

let add_vm_constant_static_info knowledge value nfo =
  {knowledge with reactive =
   try
     Reactive.add value
       {(Reactive.find value (knowledge.reactive)) with vm_constant_static = Some nfo}
       knowledge.reactive
   with Not_found ->
     Reactive.add value {empty_reactive_end with vm_constant_static = Some nfo}
       knowledge.reactive
  }

let add_vm_constant_dynamic_info knowledge value nfo =
  {knowledge with reactive =
   try
     Reactive.add value
       {(Reactive.find value (knowledge.reactive)) with vm_constant_dynamic = Some nfo}
       knowledge.reactive
   with Not_found ->
     Reactive.add value {empty_reactive_end with vm_constant_dynamic = Some nfo}
       knowledge.reactive
  }

let add_vm_before_match_info knowledge value nfo =
  {knowledge with reactive =
   try
     Reactive.add value
       {(Reactive.find value (knowledge.reactive)) with vm_before_match = Some nfo}
       knowledge.reactive
   with Not_found ->
     Reactive.add value {empty_reactive_end with vm_before_match = Some nfo}
       knowledge.reactive
  }

let add_vm_decompile_constant_info knowledge value nfo =
  {knowledge with reactive =
   try
     Reactive.add value
       {(Reactive.find value (knowledge.reactive)) with vm_decompile_const = Some nfo}
       knowledge.reactive
   with Not_found ->
     Reactive.add value {empty_reactive_end with vm_decompile_const = Some nfo}
       knowledge.reactive
  }

let clear_info knowledge value =
  {knowledge with reactive = Reactive.remove value knowledge.reactive}


==> anc/HoTT/coq-HoTT/kernel/retroknowledge.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term

type retroknowledge

(** aliased type for clarity purpose*)
type entry =  (constr, types) kind_of_term

(** the following types correspond to the different "things"
   the kernel can learn about.*)
type nat_field =
  | NatType
  | NatPlus
  | NatTimes

type n_field =
  | NPositive
  | NType
  | NTwice
  | NTwicePlusOne
  | NPhi
  | NPhiInv
  | NPlus
  | NTimes

type int31_field =
  | Int31Bits
  | Int31Type
  | Int31Twice
  | Int31TwicePlusOne
  | Int31Phi
  | Int31PhiInv
  | Int31Plus
  | Int31PlusC
  | Int31PlusCarryC
  | Int31Minus
  | Int31MinusC
  | Int31MinusCarryC
  | Int31Times
  | Int31TimesC
  | Int31Div21
  | Int31Div
  | Int31AddMulDiv
  | Int31Compare
  | Int31Head0
  | Int31Tail0
  | Int31Lor
  | Int31Land
  | Int31Lxor

type field =

(**  | KEq
  | KNat of nat_field
  | KN of n_field *)
  | KInt31 of string*int31_field


(** This type represent an atomic action of the retroknowledge. It
   is stored in the compiled libraries 
   As per now, there is only the possibility of registering things
   the possibility of unregistering or changing the flag is under study *)
type action =
    | RKRegister of field*entry


(** initial value for retroknowledge *)
val initial_retroknowledge : retroknowledge


(** Given an identifier id (usually Const _)
   and the continuation cont of the bytecode compilation
   returns the compilation of id in cont if it has a specific treatment
   or raises Not_found if id should be compiled as usual *)
val get_vm_compiling_info  : retroknowledge -> entry -> Cbytecodes.comp_env ->
                             constr array ->
                             int -> Cbytecodes.bytecodes-> Cbytecodes.bytecodes
(*Given an identifier id (usually Construct _)
   and its argument array, returns a function that tries an ad-hoc optimisated
   compilation (in the case of the 31-bit integers it means compiling them
   directly into an integer)
   raises Not_found if id should be compiled as usual, and expectingly
   CBytecodes.NotClosed if the term is not a closed constructor pattern
   (a constant for the compiler) *)
val get_vm_constant_static_info : retroknowledge -> entry ->
                                   constr array ->
                                   Cbytecodes.structured_constant

(*Given an identifier id (usually Construct _ )
   its argument array and a continuation, returns the compiled version
   of id+args+cont when id has a specific treatment (in the case of
   31-bit integers, that would be the dynamic compilation into integers)
   or raises Not_found if id should be compiled as usual *)
val get_vm_constant_dynamic_info : retroknowledge -> entry ->
                                Cbytecodes.comp_env ->
                                Cbytecodes.block array ->
                                int -> Cbytecodes.bytecodes -> Cbytecodes.bytecodes

(** Given a type identifier, this function is used before compiling a match
   over this type. In the case of 31-bit integers for instance, it is used
   to add the instruction sequence which would perform a dynamic decompilation
   in case the argument of the match is not in coq representation *)
val get_vm_before_match_info : retroknowledge -> entry -> Cbytecodes.bytecodes
                                                       -> Cbytecodes.bytecodes

(** Given a type identifier, this function is used by pretyping/vnorm.ml to
   recover the elements of that type from their compiled form if it's non
   standard (it is used (and can be used) only when the compiled form
   is not a block *)
val get_vm_decompile_constant_info : retroknowledge -> entry -> int -> Term.constr


(** the following functions are solely used in Pre_env and Environ to implement
   the functions  register and unregister (and mem) of Environ *)
val add_field : retroknowledge -> field -> entry -> retroknowledge
val mem : retroknowledge -> field -> bool
val remove : retroknowledge -> field -> retroknowledge
val find : retroknowledge -> field -> entry

(** the following function manipulate the reactive information of values
   they are only used by the functions of Pre_env, and Environ to implement
   the functions register and unregister of Environ *)
val add_vm_compiling_info : retroknowledge-> entry ->
                            (bool -> Cbytecodes.comp_env -> constr array -> int ->
                            Cbytecodes.bytecodes -> Cbytecodes.bytecodes) ->
                            retroknowledge
val add_vm_constant_static_info : retroknowledge-> entry ->
                                  (bool->constr array->
                                      Cbytecodes.structured_constant) ->
                                  retroknowledge
val add_vm_constant_dynamic_info : retroknowledge-> entry ->
                                   (bool -> Cbytecodes.comp_env ->
                                   Cbytecodes.block array -> int ->
                                   Cbytecodes.bytecodes -> Cbytecodes.bytecodes) ->
                                   retroknowledge
val add_vm_before_match_info : retroknowledge -> entry ->
                              (bool->Cbytecodes.bytecodes->Cbytecodes.bytecodes) ->
                              retroknowledge

val add_vm_decompile_constant_info : retroknowledge -> entry ->
                                    (int -> constr) -> retroknowledge


val clear_info : retroknowledge-> entry -> retroknowledge





==> anc/HoTT/coq-HoTT/kernel/safe_typing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jean-Christophe Filliâtre as part of the rebuilding of
   Coq around a purely functional abstract type-checker, Dec 1999 *)

(* This file provides the entry points to the kernel type-checker. It
   defines the abstract type of well-formed environments and
   implements the rules that build well-formed environments.

   An environment is made of constants and inductive types (E), of
   section declarations (Delta), of local bound-by-index declarations
   (Gamma) and of universe constraints (C). Below E[Delta,Gamma] |-_C
   means that the tuple E, Delta, Gamma, C is a well-formed
   environment. Main rules are:

   empty_environment:

     ------
     [,] |-

   push_named_assum(a,T):
   
     E[Delta,Gamma] |-_G
     ------------------------
     E[Delta,Gamma,a:T] |-_G'

   push_named_def(a,t,T):
   
     E[Delta,Gamma] |-_G
     ---------------------------
     E[Delta,Gamma,a:=t:T] |-_G'

   add_constant(ConstantEntry(DefinitionEntry(c,t,T))):

     E[Delta,Gamma] |-_G
     ---------------------------
     E,c:=t:T[Delta,Gamma] |-_G'

   add_constant(ConstantEntry(ParameterEntry(c,T))):

     E[Delta,Gamma] |-_G
     ------------------------
     E,c:T[Delta,Gamma] |-_G'

   add_mind(Ind(Ind[Gamma_p](Gamma_I:=Gamma_C))):

     E[Delta,Gamma] |-_G
     ------------------------
     E,Ind[Gamma_p](Gamma_I:=Gamma_C)[Delta,Gamma] |-_G'

   etc.
*)

open Errors
open Util
open Names
open Univ
open Declarations
open Environ
open Entries
open Typeops
open Modops
open Subtyping
open Mod_typing
open Mod_subst


type modvariant =
  | NONE
  | SIG of (* funsig params *) (MBId.t * module_type_body) list
  | STRUCT of (* functor params *) (MBId.t * module_type_body) list
  | LIBRARY of DirPath.t

type module_info =
    {modpath : module_path;
     label : Label.t;
     variant : modvariant;
     resolver : delta_resolver;
     resolver_of_param : delta_resolver;}

let set_engagement_opt oeng env =
  match oeng with
      Some eng -> set_engagement eng env
    | _ -> env

type library_info = DirPath.t * Digest.t

type safe_environment =
    { old : safe_environment;
      env : env;
      modinfo : module_info;
      modlabels : Label.Set.t;
      objlabels : Label.Set.t;
      revstruct : structure_body;
      univ : Univ.constraints;
      engagement : engagement option;
      imports : library_info list;
      loads : (module_path * module_body) list;
      local_retroknowledge : Retroknowledge.action list}

let exists_modlabel l senv = Label.Set.mem l senv.modlabels
let exists_objlabel l senv = Label.Set.mem l senv.objlabels

let check_modlabel l senv =
  if exists_modlabel l senv then error_existing_label l
let check_objlabel l senv =
  if exists_objlabel l senv then error_existing_label l

let check_objlabels ls senv =
  Label.Set.iter (fun l -> check_objlabel l senv) ls

let labels_of_mib mib =
  let add,get =
    let labels = ref Label.Set.empty in
    (fun id -> labels := Label.Set.add (Label.of_id id) !labels),
    (fun () -> !labels)
  in
  let visit_mip mip =
    add mip.mind_typename;
    Array.iter add mip.mind_consnames
  in
  Array.iter visit_mip mib.mind_packets;
  get ()

(* a small hack to avoid variants and an unused case in all functions *)
let rec empty_environment =
  { old = empty_environment;
    env = empty_env;
    modinfo = {
      modpath = initial_path;
      label = Label.make "_";
      variant = NONE;
      resolver = empty_delta_resolver;
      resolver_of_param = empty_delta_resolver};
    modlabels = Label.Set.empty;
    objlabels = Label.Set.empty;
    revstruct = [];
    univ = Univ.Constraint.empty;
    engagement = None;
    imports = [];
    loads = [];
    local_retroknowledge = [] }

let env_of_safe_env senv = senv.env
let env_of_senv = env_of_safe_env

let add_constraints cst senv =
  { senv with
    env = Environ.add_constraints cst senv.env;
    univ = Univ.Constraint.union cst senv.univ }

let push_context_set ctx = add_constraints (ContextSet.constraints ctx)
let push_context ctx = add_constraints (Context.constraints ctx)

let globalize_constant_universes cb =
  if cb.const_polymorphic then
    (Univ.Constraint.empty, cb)
  else
    (Context.constraints cb.const_universes, cb)
      
let globalize_mind_universes mb =
  if mb.mind_polymorphic then
    (Univ.Constraint.empty, mb)
  else
    (Context.constraints mb.mind_universes, mb)

let constraints_of_sfb sfb = 
  match sfb with
  | SFBconst cb -> let cstr, cb' = globalize_constant_universes cb in
		     cstr, SFBconst cb'
  | SFBmind mib -> let cstr, mib' = globalize_mind_universes mib in
		     cstr, SFBmind mib'
  | SFBmodtype mtb -> mtb.typ_constraints, sfb
  | SFBmodule mb -> mb.mod_constraints, sfb

(* A generic function for adding a new field in a same environment.
   It also performs the corresponding [add_constraints]. *)

type generic_name =
  | C of constant
  | I of mutual_inductive
  | MT of module_path
  | M

let add_field ((l,sfb) as _field) gn senv =
  let mlabs,olabs = match sfb with
    | SFBmind mib ->
      let l = labels_of_mib mib in
      check_objlabels l senv; (Label.Set.empty,l)
    | SFBconst _ ->
      check_objlabel l senv; (Label.Set.empty, Label.Set.singleton l)
    | SFBmodule _ | SFBmodtype _ ->
      check_modlabel l senv; (Label.Set.singleton l, Label.Set.empty)
  in
  let cst, sfb = constraints_of_sfb sfb in
  let senv = add_constraints cst senv in
  let env' = match sfb, gn with
    | SFBconst cb, C con -> Environ.add_constant con cb senv.env
    | SFBmind mib, I mind -> Environ.add_mind mind mib senv.env
    | SFBmodtype mtb, MT mp -> Environ.add_modtype mp mtb senv.env
    | SFBmodule mb, M -> Modops.add_module mb senv.env
    | _ -> assert false
  in
  { senv with
    env = env';
    modlabels = Label.Set.union mlabs senv.modlabels;
    objlabels = Label.Set.union olabs senv.objlabels;
    revstruct = (l, sfb) :: senv.revstruct }

(* Applying a certain function to the resolver of a safe environment *)

let update_resolver f senv =
  let mi = senv.modinfo in
  { senv with modinfo = { mi with resolver = f mi.resolver }}


(* universal lifting, used for the "get" operations mostly *)
let retroknowledge f senv =
  Environ.retroknowledge f (env_of_senv senv)

let register senv field value by_clause =
  (* todo : value closed, by_clause safe, by_clause of the proper type*)
  (* spiwack : updates the safe_env with the information that the register
     action has to be performed (again) when the environement is imported *)
  {senv with
    env = Environ.register senv.env field value;
    local_retroknowledge =
      Retroknowledge.RKRegister (field,value)::senv.local_retroknowledge
  }

(* spiwack : currently unused *)
let unregister senv field  =
  (*spiwack: todo: do things properly or delete *)
  {senv with env = Environ.unregister senv.env field}
(* /spiwack *)










(* Insertion of section variables. They are now typed before being
   added to the environment. *)

(* Same as push_named, but check that the variable is not already
   there. Should *not* be done in Environ because tactics add temporary
   hypothesis many many times, and the check performed here would
   cost too much. *)
let safe_push_named (id,_,_ as d) env =
  let _ =
    try
      let _ = lookup_named id env in
      error ("Identifier "^Id.to_string id^" already defined.")
    with Not_found -> () in
  Environ.push_named d env

(* FIXME: no polymorphism allowed here. Is that what we really want? *)
let push_named_def (id,b,topt) senv =
  let (c,typ,cst) = Term_typing.translate_local_def senv.env (b,topt) in
  let cst = ContextSet.constraints cst in
  let senv' = add_constraints cst senv in
  let env'' = safe_push_named (id,Some c,typ) senv'.env in
  (cst, {senv' with env=env''})

let push_named_assum (id,t) senv =
  let (t,cst) = Term_typing.translate_local_assum senv.env t in
  let cst = ContextSet.constraints cst in
  let senv' = add_constraints cst senv in
  let env'' = safe_push_named (id,None,t) senv'.env in
  (cst, {senv' with env=env''})


(* Insertion of constants and parameters in environment. *)

type global_declaration =
  | ConstantEntry of constant_entry
  | GlobalRecipe of Cooking.recipe

let add_constant dir l decl senv =
  let kn = make_con senv.modinfo.modpath dir l in
  let cb = match decl with
    | ConstantEntry ce -> Term_typing.translate_constant senv.env kn ce
    | GlobalRecipe r ->
      let cb = Term_typing.translate_recipe senv.env kn r in
      if DirPath.is_empty dir then Declareops.hcons_const_body cb else cb
  in
  let cb = match cb.const_body with
    | OpaqueDef lc when DirPath.is_empty dir ->
      (* In coqc, opaque constants outside sections will be stored
         indirectly in a specific table *)
      { cb with const_body = OpaqueDef (Lazyconstr.turn_indirect lc) }
    | _ -> cb
  in
  let senv' = add_field (l,SFBconst cb) (C kn) senv in
  let senv'' = match cb.const_body with
    | Undef (Some lev) ->
      update_resolver (add_inline_delta_resolver (user_con kn) (lev,None)) senv'
    | _ -> senv'
  in
  kn, senv''

(* Insertion of inductive types. *)

let add_mind dir l mie senv =
  let () = match mie.mind_entry_inds with
  | [] ->
    anomaly (Pp.str "empty inductive types declaration")
            (* this test is repeated by translate_mind *)
  | _ -> ()
  in
  let id = (List.nth mie.mind_entry_inds 0).mind_entry_typename in
  if not (Label.equal l (Label.of_id id)) then
    anomaly (Pp.str "the label of inductive packet and its first inductive \
	     type do not match");
  let kn = make_mind senv.modinfo.modpath dir l in
  let mib = Term_typing.translate_mind senv.env kn mie in
  let mib = match mib.mind_hyps with [] -> Declareops.hcons_mind mib | _ -> mib
  in
  let senv' = add_field (l,SFBmind mib) (I kn) senv in
  kn, senv'

(* Insertion of module types *)

let add_modtype l mte inl senv =
  let mp = MPdot(senv.modinfo.modpath, l) in
  let mtb = translate_module_type senv.env mp inl mte  in
  let senv' = add_field (l,SFBmodtype mtb) (MT mp) senv in
  mp, senv'

(* full_add_module adds module with universes and constraints *)
let full_add_module mb senv =
  let senv = add_constraints mb.mod_constraints senv in
  { senv with env = Modops.add_module mb senv.env }

(* Insertion of modules *)

let add_module l me inl senv =
  let mp = MPdot(senv.modinfo.modpath, l) in
  let mb = translate_module senv.env mp inl me in
  let senv' = add_field (l,SFBmodule mb) M senv in
  let senv'' = match mb.mod_type with
    | SEBstruct _ -> update_resolver (add_delta_resolver mb.mod_delta) senv'
    | _ -> senv'
  in
  mp,mb.mod_delta,senv''

(* Interactive modules *)

let start_module l senv =
  check_modlabel l senv;
 let mp = MPdot(senv.modinfo.modpath, l) in
 let modinfo = { modpath = mp;
		 label = l;
		 variant = STRUCT [];
		 resolver = empty_delta_resolver;
		 resolver_of_param = empty_delta_resolver}
 in
   mp, { old = senv;
	 env = senv.env;
	 modinfo = modinfo;
	 modlabels = Label.Set.empty;
	 objlabels = Label.Set.empty;
	 revstruct = [];
         univ = Univ.Constraint.empty;
         engagement = None;
	 imports = senv.imports;
	 loads = [];
	 (* spiwack : not sure, but I hope it's correct *)
         local_retroknowledge = [] }

let end_module l restype senv =
  let oldsenv = senv.old in
  let modinfo = senv.modinfo in
  let mp = senv.modinfo.modpath in
  let restype =
    Option.map
      (fun (res,inl) -> translate_module_type senv.env mp inl res) restype in
  let params,is_functor =
    match modinfo.variant with
      | NONE | LIBRARY _ | SIG _ -> error_no_module_to_end ()
      | STRUCT params -> params, (List.length params > 0)
  in
  if not (Label.equal l modinfo.label) then error_incompatible_labels l modinfo.label;
  if not (empty_context senv.env) then error_non_empty_local_context None;
  let functorize_struct tb =
    List.fold_left
      (fun mtb (arg_id,arg_b) ->
	SEBfunctor(arg_id,arg_b,mtb))
      tb
      params
  in
   let auto_tb =
     SEBstruct (List.rev senv.revstruct)
  in
   let mexpr,mod_typ,mod_typ_alg,resolver,cst = 
    match restype with
      | None ->  let mexpr = functorize_struct auto_tb in
	 mexpr,mexpr,None,modinfo.resolver,Constraint.empty
      | Some mtb ->
	  let auto_mtb = {
	    typ_mp = senv.modinfo.modpath;
	    typ_expr = auto_tb;
	    typ_expr_alg = None;
	    typ_constraints = Constraint.empty;
	    typ_delta = empty_delta_resolver} in
	  let cst = check_subtypes senv.env auto_mtb
	    mtb in
	  let mod_typ = functorize_struct mtb.typ_expr in
	  let mexpr = functorize_struct auto_tb in
	  let typ_alg = 
	    Option.map functorize_struct mtb.typ_expr_alg in
	    mexpr,mod_typ,typ_alg,mtb.typ_delta,cst
  in
  let cst = Constraint.union cst senv.univ in
  let mb =
    { mod_mp = mp;
      mod_expr = Some mexpr;
      mod_type = mod_typ;
      mod_type_alg = mod_typ_alg;
      mod_constraints = cst;
      mod_delta = resolver;
      mod_retroknowledge = senv.local_retroknowledge }
  in
  let newenv = oldsenv.env in
  let newenv = set_engagement_opt senv.engagement newenv in
  let senv'= {senv with env=newenv} in
  let senv' =
    List.fold_left
      (fun env (_,mb) -> full_add_module mb env) 
      senv'
      (List.rev senv'.loads)
  in
  let newenv = Environ.add_constraints cst senv'.env in
  let newenv =
    Modops.add_module mb newenv in 
  let modinfo = match mb.mod_type with
      SEBstruct _ -> 
	{ oldsenv.modinfo with
	    resolver = 
	    add_delta_resolver resolver oldsenv.modinfo.resolver}
    | _ -> oldsenv.modinfo
  in
    mp,resolver,{ old = oldsenv.old;
		  env = newenv;
		  modinfo = modinfo;
		  modlabels = Label.Set.add l oldsenv.modlabels;
		  objlabels = oldsenv.objlabels;
		  revstruct = (l,SFBmodule mb)::oldsenv.revstruct;
		  univ = Univ.Constraint.union senv'.univ oldsenv.univ;
		  (* engagement is propagated to the upper level *)
		  engagement = senv'.engagement;
		  imports = senv'.imports;
		  loads = senv'.loads@oldsenv.loads;
		  local_retroknowledge =
	senv'.local_retroknowledge@oldsenv.local_retroknowledge }


(* Include for module and module type*)
 let add_include me is_module inl senv =
   let sign,cst,resolver =
     if is_module then
       let sign,_,resolver,cst =
	 translate_struct_include_module_entry senv.env
	   senv.modinfo.modpath inl me in
	 sign,cst,resolver
     else
       let mtb = 
	 translate_module_type senv.env 
	   senv.modinfo.modpath inl me in
       mtb.typ_expr,mtb.typ_constraints,mtb.typ_delta
   in
   let senv = add_constraints cst senv in
   let mp_sup = senv.modinfo.modpath in
     (* Include Self support  *)
   let rec compute_sign sign mb resolver senv = 
     match sign with
     | SEBfunctor(mbid,mtb,str) ->
	 let cst_sub = check_subtypes senv.env mb mtb in
	 let senv = add_constraints cst_sub senv in
	 let mpsup_delta =
	   inline_delta_resolver senv.env inl mp_sup mbid mtb mb.typ_delta
	 in
	 let subst = map_mbid mbid mp_sup mpsup_delta in
	 let resolver = subst_codom_delta_resolver subst resolver in
	   (compute_sign 
	     (subst_struct_expr subst str) mb resolver senv)
     | str -> resolver,str,senv
   in
   let resolver,sign,senv = compute_sign sign {typ_mp = mp_sup;
				      typ_expr = SEBstruct (List.rev senv.revstruct);
				      typ_expr_alg = None;
				      typ_constraints = Constraint.empty;
				      typ_delta = senv.modinfo.resolver} resolver senv
   in
   let str = match sign with
     | SEBstruct(str_l) -> str_l
     | _ -> error ("You cannot Include a higher-order structure.")
   in
   let senv = update_resolver (add_delta_resolver resolver) senv
   in
   let add senv ((l,elem) as field) =
     let new_name = match elem with
       | SFBconst _ ->
           C (constant_of_delta_kn resolver (KerName.make2 mp_sup l))
       | SFBmind _ ->
	   I (mind_of_delta_kn resolver (KerName.make2 mp_sup l))
       | SFBmodule _ -> M
       | SFBmodtype _ -> MT (MPdot(senv.modinfo.modpath, l))
     in
     add_field field new_name senv
   in
   resolver,(List.fold_left add senv str)

(* Adding parameters to modules or module types *)

let add_module_parameter mbid mte inl senv =
  let () = match senv.revstruct, senv.loads with
  | [], _ :: _ | _ :: _, [] ->
    anomaly (Pp.str "Cannot add a module parameter to a non empty module")
  | _ -> ()
  in
  let mtb = translate_module_type senv.env (MPbound mbid) inl mte in
  let senv = 
    full_add_module (module_body_of_type (MPbound mbid) mtb) senv
  in
  let new_variant = match senv.modinfo.variant with
    | STRUCT params -> STRUCT ((mbid,mtb) :: params)
    | SIG params -> SIG ((mbid,mtb) :: params)
    | _ ->
	anomaly (Pp.str "Module parameters can only be added to modules or signatures")  
  in
    
  let resolver_of_param = match mtb.typ_expr with
      SEBstruct _ -> mtb.typ_delta
    | _ -> empty_delta_resolver
  in
    mtb.typ_delta, { old = senv.old;
		     env = senv.env;
		     modinfo = { senv.modinfo with 
				   variant = new_variant;
				   resolver_of_param = add_delta_resolver
			      resolver_of_param senv.modinfo.resolver_of_param};
		     modlabels = senv.modlabels;
		     objlabels = senv.objlabels;
		     revstruct = [];
		     univ = senv.univ;
		     engagement = senv.engagement;
		     imports = senv.imports;
		     loads = [];
		     local_retroknowledge = senv.local_retroknowledge }
      

(* Interactive module types *)

let start_modtype l senv =
  check_modlabel l senv;
 let mp = MPdot(senv.modinfo.modpath, l) in
 let modinfo = { modpath = mp;
		 label = l;
		 variant = SIG [];
		 resolver = empty_delta_resolver;
		 resolver_of_param = empty_delta_resolver}
 in
  mp, { old = senv;
	env = senv.env;
	modinfo = modinfo;
	modlabels = Label.Set.empty;
	objlabels = Label.Set.empty;
	revstruct = [];
        univ = Univ.Constraint.empty;
        engagement = None;
	imports = senv.imports;
	loads = [] ;
	(* spiwack: not 100% sure, but I think it should be like that *)
        local_retroknowledge = []}

let end_modtype l senv =
  let oldsenv = senv.old in
  let modinfo = senv.modinfo in
  let params =
    match modinfo.variant with
      | LIBRARY _ | NONE | STRUCT _ -> error_no_modtype_to_end ()
      | SIG params -> params
  in
  if not (Label.equal l modinfo.label) then error_incompatible_labels l modinfo.label;
  if not (empty_context senv.env) then error_non_empty_local_context None;
  let auto_tb =
     SEBstruct (List.rev senv.revstruct)
  in
  let mtb_expr =
    List.fold_left
      (fun mtb (arg_id,arg_b) ->
	 SEBfunctor(arg_id,arg_b,mtb))
      auto_tb
      params
  in
  let mp = MPdot (oldsenv.modinfo.modpath, l) in
  let newenv = oldsenv.env in
  let newenv = Environ.add_constraints senv.univ  newenv in
  let newenv = set_engagement_opt senv.engagement newenv in
  let senv = {senv with env=newenv} in
  let senv =
    List.fold_left
      (fun env (mp,mb) -> full_add_module mb env)
      senv
      (List.rev senv.loads)
  in
  let mtb = {typ_mp = mp;
    typ_expr = mtb_expr;
    typ_expr_alg = None;
    typ_constraints = senv.univ;
    typ_delta = senv.modinfo.resolver} in
  let newenv =
    Environ.add_modtype mp mtb senv.env
  in
    mp, { old = oldsenv.old;
	  env = newenv;
	  modinfo = oldsenv.modinfo;
	  modlabels = Label.Set.add l oldsenv.modlabels;
	  objlabels = oldsenv.objlabels;
	  revstruct = (l,SFBmodtype mtb)::oldsenv.revstruct;
          univ = Univ.Constraint.union senv.univ oldsenv.univ;
          engagement = senv.engagement;
	  imports = senv.imports;
	  loads = senv.loads@oldsenv.loads;
          (* spiwack : if there is a bug with retroknowledge in nested modules
             it's likely to come from here *)
          local_retroknowledge = 
        senv.local_retroknowledge@oldsenv.local_retroknowledge}

let current_modpath senv = senv.modinfo.modpath
let current_dirpath senv = Names.ModPath.dp (current_modpath senv)
let delta_of_senv senv = senv.modinfo.resolver,senv.modinfo.resolver_of_param

(* Check that the engagement expected by a library matches the initial one *)
let check_engagement env c =
  match Environ.engagement env, c with
    | Some ImpredicativeSet, Some ImpredicativeSet -> ()
    | _, None -> ()
    | _, Some ImpredicativeSet ->
        error "Needs option -impredicative-set."

let set_engagement c senv =
  {senv with
    env = Environ.set_engagement c senv.env;
    engagement = Some c }

(* Libraries = Compiled modules *)

type compiled_library = {
  comp_name : DirPath.t;
  comp_mod : module_body;
  comp_deps : library_info array;
  comp_enga : engagement option;
  comp_natsymbs : Nativecode.symbol array
}

type native_library = Nativecode.global list

(* We check that only initial state Require's were performed before
   [start_library] was called *)

let is_empty senv = match senv.revstruct, senv.modinfo.variant with
  | [], NONE -> mp_eq senv.modinfo.modpath initial_path
  | _ -> false

let start_library dir senv =
  if not (is_empty senv) then
    anomaly ~label:"Safe_typing.start_library" (Pp.str "environment should be empty");
  let dir_path,l =
    match (DirPath.repr dir) with
	[] -> anomaly (Pp.str "Empty dirpath in Safe_typing.start_library")
      | hd::tl ->
	  DirPath.make tl, Label.of_id hd
  in
  let mp = MPfile dir in
  let modinfo = {modpath = mp;
		 label = l;
		 variant = LIBRARY dir;
		 resolver = empty_delta_resolver;
		 resolver_of_param = empty_delta_resolver}
  in
  mp, { old = senv;
	env = senv.env;
	modinfo = modinfo;
	modlabels = Label.Set.empty;
	objlabels = Label.Set.empty;
	revstruct = [];
        univ = Univ.Constraint.empty;
        engagement = None;
	imports = senv.imports;
	loads = [];
        local_retroknowledge = [] }

let pack_module senv =
  {mod_mp=senv.modinfo.modpath;
   mod_expr=None;
   mod_type= SEBstruct (List.rev senv.revstruct);
   mod_type_alg=None;
   mod_constraints=Constraint.empty;
   mod_delta=senv.modinfo.resolver;
   mod_retroknowledge=[];
  }

let export senv dir =
  let modinfo = senv.modinfo in
  begin
    match modinfo.variant with
      | LIBRARY dp ->
	  if not (DirPath.equal dir dp) then
	    anomaly (Pp.str "We are not exporting the right library!")
      | _ ->
	  anomaly (Pp.str "We are not exporting the library")
  end;
  (*if senv.modinfo.params <> [] || senv.modinfo.restype <> None then
    (* error_export_simple *) (); *)
    let str = SEBstruct (List.rev senv.revstruct) in
    let mp = senv.modinfo.modpath in
    let mb = 
    { mod_mp = mp;
      mod_expr = Some str;
      mod_type = str;
      mod_type_alg = None;
      mod_constraints = senv.univ;
      mod_delta = senv.modinfo.resolver;
      mod_retroknowledge = senv.local_retroknowledge
    }
  in
  let ast, values =
    if !Flags.no_native_compiler then [], [||]
    else let ast, values, upds = Nativelibrary.dump_library mp dir senv.env str in
    Nativecode.update_locations upds;
    ast, values
  in
  let lib = {
    comp_name = dir;
    comp_mod = mb;
    comp_deps = Array.of_list senv.imports;
    comp_enga = engagement senv.env;
    comp_natsymbs = values }
  in
  mp, lib, ast

let check_imports senv needed =
  let imports = senv.imports in
  let check (id,stamp) =
    try
      let actual_stamp = List.assoc id imports in
      if not (String.equal stamp actual_stamp) then
	error
	  ("Inconsistent assumptions over module "^(DirPath.to_string id)^".")
    with Not_found ->
      error ("Reference to unknown module "^(DirPath.to_string id)^".")
  in
  Array.iter check needed



(* we have an inefficiency: Since loaded files are added to the
environment every time a module is closed, their components are
calculated many times. Thic could be avoided in several ways:

1 - for each file create a dummy environment containing only this
file's components, merge this environment with the global
environment, and store for the future (instead of just its type)

2 - create "persistent modules" environment table in Environ add put
loaded by side-effect once and for all (like it is done in OCaml).
Would this be correct with respect to undo's and stuff ?
*)

let import lib digest senv =
  check_imports senv lib.comp_deps;
  check_engagement senv.env lib.comp_enga;
  let mp = MPfile lib.comp_name in
  let mb = lib.comp_mod in
  let env = senv.env in
  let env = Environ.add_constraints mb.mod_constraints env in
  let env = Modops.add_module mb env in
  let reso = add_delta_resolver mb.mod_delta senv.modinfo.resolver in
  let senv = { senv with
    env = env;
    modinfo = { senv.modinfo with resolver = reso };
    imports = (lib.comp_name,digest)::senv.imports;
    loads = (mp,mb)::senv.loads }
  in
  mp, senv, lib.comp_natsymbs


type judgment = unsafe_judgment

let j_val j = j.uj_val
let j_type j = j.uj_type

let safe_infer senv = infer (env_of_senv senv)

let typing senv t = fst (Typeops.typing (env_of_senv senv) t)


==> anc/HoTT/coq-HoTT/kernel/safe_typing.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Entries
open Mod_subst

(** {6 Safe environments } *)

(** Since we are now able to type terms, we can
  define an abstract type of safe environments, where objects are
  typed before being added.

  We also add [open_structure] and [close_section], [close_module] to
  provide functionnality for sections and interactive modules
*)

type safe_environment

val env_of_safe_env : safe_environment -> Environ.env

val empty_environment : safe_environment
val is_empty : safe_environment -> bool

(** Adding and removing local declarations (Local or Variables) *)
val push_named_assum :
  Id.t * types -> safe_environment ->
    Univ.constraints * safe_environment
val push_named_def :
  Id.t * constr * types option -> safe_environment ->
    Univ.constraints * safe_environment

(** Adding global axioms or definitions *)
type global_declaration =
  | ConstantEntry of constant_entry
  | GlobalRecipe of Cooking.recipe

val add_constant :
  DirPath.t -> Label.t -> global_declaration -> safe_environment ->
      constant * safe_environment

(** Adding an inductive type *)
val add_mind :
  DirPath.t -> Label.t -> mutual_inductive_entry -> safe_environment ->
    mutual_inductive * safe_environment

(** Adding a module *)
val add_module :
  Label.t -> module_entry -> inline -> safe_environment
    -> module_path * delta_resolver * safe_environment

(** Adding a module type *)
val add_modtype :
  Label.t -> module_struct_entry -> inline -> safe_environment
    -> module_path * safe_environment

(** Adding universe constraints *)
val add_constraints :
  Univ.constraints -> safe_environment -> safe_environment

(** Adding universe constraints *)
val push_context_set :
  Univ.universe_context_set -> safe_environment -> safe_environment

val push_context :
  Univ.universe_context -> safe_environment -> safe_environment

(** Settin the strongly constructive or classical logical engagement *)
val set_engagement : engagement -> safe_environment -> safe_environment

(** {6 Interactive module functions } *)

val start_module :
  Label.t -> safe_environment -> module_path * safe_environment

val end_module :
  Label.t -> (module_struct_entry * inline) option
      -> safe_environment -> module_path * delta_resolver * safe_environment 

val add_module_parameter :
  MBId.t -> module_struct_entry -> inline -> safe_environment -> delta_resolver * safe_environment

val start_modtype :
  Label.t -> safe_environment -> module_path * safe_environment

val end_modtype :
  Label.t -> safe_environment -> module_path * safe_environment

val add_include :
  module_struct_entry -> bool -> inline -> safe_environment ->
   delta_resolver * safe_environment

val pack_module : safe_environment -> module_body

val current_modpath : safe_environment -> module_path
val current_dirpath : safe_environment -> dir_path
val delta_of_senv : safe_environment -> delta_resolver*delta_resolver
  

(** Loading and saving compilation units *)

(** exporting and importing modules *)
type compiled_library

type native_library = Nativecode.global list

val start_library : DirPath.t -> safe_environment
      -> module_path * safe_environment

val export : safe_environment -> DirPath.t
      -> module_path * compiled_library * native_library

val import : compiled_library -> Digest.t -> safe_environment
      -> module_path * safe_environment * Nativecode.symbol array

(** {6 Typing judgments } *)

type judgment

val j_val : judgment -> constr
val j_type : judgment -> constr

(** Safe typing of a term returning a typing judgment and universe
   constraints to be added to the environment for the judgment to
   hold. It is guaranteed that the constraints are satisfiable
 *)
val safe_infer : safe_environment -> constr -> judgment Univ.in_universe_context_set

val typing : safe_environment -> constr -> judgment

(** {7 Query } *)

val exists_objlabel : Label.t -> safe_environment -> bool

(*spiwack: safe retroknowledge functionalities *)

open Retroknowledge

val retroknowledge : (retroknowledge-> 'a) -> safe_environment -> 'a

val register : safe_environment -> field -> Retroknowledge.entry -> constr
                                         -> safe_environment


==> anc/HoTT/coq-HoTT/kernel/sign.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jean-Christophe Filliâtre out of names.ml as part of the
   rebuilding of Coq around a purely functional abstract type-checker,
   Aug 1999 *)
(* Miscellaneous extensions, restructurations and bug-fixes by Hugo
   Herbelin and Bruno Barras *)

(* This file defines types and combinators regarding indexes-based and
   names-based contexts *)

open Names
open Util
open Term

(*s Signatures of named hypotheses. Used for section variables and
    goal assumptions. *)

type named_context = named_declaration list

let empty_named_context = []

let add_named_decl d sign = d::sign

let rec lookup_named id = function
  | (id',_,_ as decl) :: _ when Id.equal id id' -> decl
  | _ :: sign -> lookup_named id sign
  | [] -> raise Not_found

let named_context_length = List.length
let named_context_equal = List.equal eq_named_declaration

let vars_of_named_context = List.map (fun (id,_,_) -> id)

let instance_from_named_context sign =
  let rec inst_rec = function
    | (id,None,_) :: sign -> mkVar id :: inst_rec sign
    | _ :: sign -> inst_rec sign
    | [] -> [] in
  Array.of_list (inst_rec sign)

let fold_named_context f l ~init = List.fold_right f l init
let fold_named_context_reverse f ~init l = List.fold_left f init l

(*s Signatures of ordered section variables *)
type section_context = named_context

let fold_rel_context f l ~init:x = List.fold_right f l x
let fold_rel_context_reverse f ~init:x l = List.fold_left f x l

let map_context f l =
  let map_decl (n, body_o, typ as decl) =
    let body_o' = Option.smartmap f body_o in
    let typ' = f typ in
      if body_o' == body_o && typ' == typ then decl else
	(n, body_o', typ')
  in
    List.smartmap map_decl l

let map_rel_context = map_context
let map_named_context = map_context

let iter_rel_context f = List.iter (fun (_,b,t) -> f t; Option.iter f b)
let iter_named_context f = List.iter (fun (_,b,t) -> f t; Option.iter f b)

(* Push named declarations on top of a rel context *)
(* Bizarre. Should be avoided. *)
let push_named_to_rel_context hyps ctxt =
  let rec push = function
    | (id,b,t) :: l ->
	let s, hyps = push l in
	let d = (Name id, Option.map (subst_vars s) b, subst_vars s t) in
	id::s, d::hyps
    | [] -> [],[] in
  let s, hyps = push hyps in
  let rec subst = function
    | d :: l ->
	let n, ctxt = subst l in
	(n+1), (map_rel_declaration (substn_vars n s) d)::ctxt
    | [] -> 1, hyps in
  snd (subst ctxt)

let subst_univs_context s = 
  map_rel_context (subst_univs_constr s)


==> anc/HoTT/coq-HoTT/kernel/sign.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term

(** {6 Signatures of ordered named declarations } *)

type named_context = named_declaration list
type section_context = named_context

val empty_named_context : named_context
val add_named_decl : named_declaration -> named_context -> named_context
val vars_of_named_context : named_context -> Id.t list

val lookup_named : Id.t -> named_context -> named_declaration

(** number of declarations *)
val named_context_length : named_context -> int

(** named context equality *)
val named_context_equal : named_context -> named_context -> bool

(** {6 Recurrence on [named_context]: older declarations processed first } *)
val fold_named_context :
  (named_declaration -> 'a -> 'a) -> named_context -> init:'a -> 'a

(** newer declarations first *)
val fold_named_context_reverse :
  ('a -> named_declaration -> 'a) -> init:'a -> named_context -> 'a

(** {6 Section-related auxiliary functions } *)
val instance_from_named_context : named_context -> constr array

(** {6 ... } *)
(** Signatures of ordered optionally named variables, intended to be
   accessed by de Bruijn indices *)

val push_named_to_rel_context : named_context -> rel_context -> rel_context

(** {6 Recurrence on [rel_context]: older declarations processed first } *)
val fold_rel_context :
  (rel_declaration -> 'a -> 'a) -> rel_context -> init:'a -> 'a

(** newer declarations first *)
val fold_rel_context_reverse :
  ('a -> rel_declaration -> 'a) -> init:'a -> rel_context -> 'a

(** {6 Map function of [rel_context] } *)
val map_rel_context : (constr -> constr) -> rel_context -> rel_context

(** {6 Map function of [named_context] } *)
val map_named_context : (constr -> constr) -> named_context -> named_context

(** {6 Map function of [rel_context] } *)
val iter_rel_context : (constr -> unit) -> rel_context -> unit

(** {6 Map function of [named_context] } *)
val iter_named_context : (constr -> unit) -> named_context -> unit

val subst_univs_context : Univ.universe_subst -> rel_context -> rel_context


==> anc/HoTT/coq-HoTT/kernel/subtyping.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jacek Chrzaszcz, Aug 2002 as part of the implementation of
   the Coq module system *)

(* This module checks subtyping of module types *)

(*i*)
open Util
open Names
open Univ
open Term
open Declarations
open Reduction
open Inductive
open Modops
open Mod_subst
(*i*)

(* This local type is used to subtype a constant with a constructor or
   an inductive type. It can also be useful to allow reorderings in
   inductive types *)
type namedobject =
  | Constant of constant_body
  | IndType of inductive * mutual_inductive_body
  | IndConstr of constructor * mutual_inductive_body

type namedmodule =
  | Module of module_body
  | Modtype of module_type_body

(* adds above information about one mutual inductive: all types and
   constructors *)

let add_mib_nameobjects mp l mib map =
  let ind = MutInd.make2 mp l in
  let add_mip_nameobjects j oib map =
    let ip = (ind,j) in
    let map =
      Array.fold_right_i
      (fun i id map ->
        Label.Map.add (Label.of_id id) (IndConstr((ip,i+1), mib)) map)
      oib.mind_consnames
      map
    in
      Label.Map.add (Label.of_id oib.mind_typename) (IndType (ip, mib)) map
  in
  Array.fold_right_i add_mip_nameobjects mib.mind_packets map


(* creates (namedobject/namedmodule) map for the whole signature *)

type labmap = { objs : namedobject Label.Map.t; mods : namedmodule Label.Map.t }

let empty_labmap = { objs = Label.Map.empty; mods = Label.Map.empty }

let get_obj mp map l =
  try Label.Map.find l map.objs
  with Not_found -> error_no_such_label_sub l (string_of_mp mp)

let get_mod mp map l =
  try Label.Map.find l map.mods
  with Not_found -> error_no_such_label_sub l (string_of_mp mp)

let make_labmap mp list =
  let add_one (l,e) map =
   match e with
    | SFBconst cb -> { map with objs = Label.Map.add l (Constant cb) map.objs }
    | SFBmind mib -> { map with objs = add_mib_nameobjects mp l mib map.objs }
    | SFBmodule mb -> { map with mods = Label.Map.add l (Module mb) map.mods }
    | SFBmodtype mtb -> { map with mods = Label.Map.add l (Modtype mtb) map.mods }
  in
  List.fold_right add_one list empty_labmap


let check_conv_error error why cst f env a1 a2 =
  try Constraint.union cst (f env a1 a2)
  with NotConvertible -> error why

(* for now we do not allow reorderings *)

let check_inductive cst env mp1 l info1 mp2 mib2 spec2 subst1 subst2 reso1 reso2= 
  let kn1 = KerName.make2 mp1 l in
  let kn2 = KerName.make2 mp2 l in
  let error why = error_signature_mismatch l spec2 why in
  let check_conv why cst f = check_conv_error error why cst f in
  let mib1 =
    match info1 with
      | IndType ((_,0), mib) -> Declareops.subst_mind subst1 mib
      | _ -> error (InductiveFieldExpected mib2)
  in
  let u = 
    if mib1.mind_polymorphic then 
      Context.instance mib1.mind_universes 
    else Instance.empty
  in
  let mib2 =  Declareops.subst_mind subst2 mib2 in
  let check_inductive_type cst name env t1 t2 =

    (* Due to sort-polymorphism in inductive types, the conclusions of
       t1 and t2, if in Type, are generated as the least upper bounds
       of the types of the constructors.

       By monotonicity of the infered l.u.b.  wrt subtyping (i.e.  if X:U
       |- T(X):s and |- M:U' and U'<=U then infer_type(T(M))<=s), each
       universe in the conclusion of t1 has an bounding universe in
       the conclusion of t2, so that we don't need to check the
       subtyping of the conclusions of t1 and t2.

       Even if we'd like to recheck it, the inference of constraints
       is not designed to deal with algebraic constraints of the form
       max-univ(u1..un) <= max-univ(u'1..u'n), so that it is not easy
       to recheck it (in short, we would need the actual graph of
       constraints as input while type checking is currently designed
       to output a set of constraints instead) *)

    (* So we cheat and replace the subtyping problem on algebraic
       constraints of the form max-univ(u1..un) <= max-univ(u'1..u'n)
       (that we know are necessary true) by trivial constraints that
       the constraint generator knows how to deal with *)

    let (ctx1,s1) = dest_arity env t1 in
    let (ctx2,s2) = dest_arity env t2 in
    let s1,s2 =
      match s1, s2 with
      | Type _, Type _ -> (* shortcut here *) prop_sort, prop_sort
      | (Prop _, Type _) | (Type _,Prop _) ->
	error (NotConvertibleInductiveField name)
      | _ -> (s1, s2) in
    check_conv (NotConvertibleInductiveField name)
      cst conv_leq env (mkArity (ctx1,s1)) (mkArity (ctx2,s2))
  in

  let check_packet cst p1 p2 =
    let check f test why = if not (test (f p1) (f p2)) then error why in
      check (fun p -> p.mind_consnames) (Array.equal Id.equal) NotSameConstructorNamesField;
      check (fun p -> p.mind_typename) Id.equal NotSameInductiveNameInBlockField;
      (* nf_lc later *)
      (* nf_arity later *)
      (* user_lc ignored *)
      (* user_arity ignored *)
      check (fun p -> p.mind_nrealargs) Int.equal (NotConvertibleInductiveField p2.mind_typename); (* How can it fail since the type of inductive are checked below? [HH] *)
      (* kelim ignored *)
      (* listrec ignored *)
      (* finite done *)
      (* nparams done *)
      (* params_ctxt done because part of the inductive types *)
      (* Don't check the sort of the type if polymorphic *)
      let ty1, cst1 = constrained_type_of_inductive env ((mib1,p1),u) in
      let ty2, cst2 = constrained_type_of_inductive env ((mib2,p2),u) in
      let cst = Constraint.union cst1 (Constraint.union cst2 cst) in
      let cst = check_inductive_type cst p2.mind_typename env ty1 ty2 in
	cst
  in
  let mind = mind_of_kn kn1 in
  let check_cons_types i cst p1 p2 =
    Array.fold_left3
      (fun cst id t1 t2 -> check_conv (NotConvertibleConstructorField id) cst conv env t1 t2)
      cst
      p2.mind_consnames
      (arities_of_specif (mind,u) (mib1,p1))
      (arities_of_specif (mind,u) (mib2,p2))
  in
  let check f test why = if not (test (f mib1) (f mib2)) then error (why (f mib2)) in
  check (fun mib -> mib.mind_finite) (==) (fun x -> FiniteInductiveFieldExpected x);
  check (fun mib -> mib.mind_ntypes) Int.equal (fun x -> InductiveNumbersFieldExpected x);
  assert (List.is_empty mib1.mind_hyps && List.is_empty mib2.mind_hyps);
  assert (Array.length mib1.mind_packets >= 1
	    && Array.length mib2.mind_packets >= 1);

  (* Check that the expected numbers of uniform parameters are the same *)
  (* No need to check the contexts of parameters: it is checked *)
  (* at the time of checking the inductive arities in check_packet. *)
  (* Notice that we don't expect the local definitions to match: only *)
  (* the inductive types and constructors types have to be convertible *)
  check (fun mib -> mib.mind_nparams) Int.equal (fun x -> InductiveParamsNumberField x);

  begin
    let kn2' = kn_of_delta reso2 kn2 in
    if KerName.equal kn2 kn2' ||
       MutInd.equal (mind_of_delta_kn reso1 kn1)
                    (subst_mind subst2 (MutInd.make kn2 kn2'))
    then ()
    else error NotEqualInductiveAliases
  end;
  (* we check that records and their field names are preserved. *)
  check (fun mib -> mib.mind_record) (==) (fun x -> RecordFieldExpected x);
  if mib1.mind_record then begin
    let rec names_prod_letin t = match kind_of_term t with
      | Prod(n,_,t) -> n::(names_prod_letin t)
      | LetIn(n,_,_,t) -> n::(names_prod_letin t)
      | Cast(t,_,_) -> names_prod_letin t
      | _ -> []
    in
    assert (Int.equal (Array.length mib1.mind_packets) 1);
    assert (Int.equal (Array.length mib2.mind_packets) 1);
    assert (Int.equal (Array.length mib1.mind_packets.(0).mind_user_lc) 1);
    assert (Int.equal (Array.length mib2.mind_packets.(0).mind_user_lc) 1);
    check (fun mib ->
      let nparamdecls = List.length mib.mind_params_ctxt in
      let names = names_prod_letin (mib.mind_packets.(0).mind_user_lc.(0)) in
      snd (List.chop nparamdecls names)) (List.equal Name.equal)
      (fun x -> RecordProjectionsExpected x);
  end;
  (* we first check simple things *)
  let cst =
    Array.fold_left2 check_packet cst mib1.mind_packets mib2.mind_packets
  in
  (* and constructor types in the end *)
  let cst =
    Array.fold_left2_i check_cons_types cst mib1.mind_packets mib2.mind_packets
  in
    cst

    
let check_constant cst env mp1 l info1 cb2 spec2 subst1 subst2 = 
  let error why = error_signature_mismatch l spec2 why in
  let check_conv cst f = check_conv_error error cst f in
  let check_type cst env t1 t2 =

    let err = NotConvertibleTypeField (env, t1, t2) in

    (* If the type of a constant is generated, it may mention
       non-variable algebraic universes that the general conversion
       algorithm is not ready to handle. Anyway, generated types of
       constants are functions of the body of the constant. If the
       bodies are the same in environments that are subtypes one of
       the other, the types are subtypes too (i.e. if Gamma <= Gamma',
       Gamma |- A |> T, Gamma |- A' |> T' and Gamma |- A=A' then T <= T').
       Hence they don't have to be checked again *)

    let t1,t2 =
      if isArity t2 then
        let (ctx2,s2) = destArity t2 in
        match s2 with
        | Type v when not (is_univ_variable v) ->
          (* The type in the interface is inferred and is made of algebraic
             universes *)
          begin try
            let (ctx1,s1) = dest_arity env t1 in
            match s1 with
            | Type u when not (is_univ_variable u) ->
              (* Both types are inferred, no need to recheck them. We
                 cheat and collapse the types to Prop *)
                mkArity (ctx1,prop_sort), mkArity (ctx2,prop_sort)
            | Prop _ ->
              (* The type in the interface is inferred, it may be the case
                 that the type in the implementation is smaller because
                 the body is more reduced. We safely collapse the upper
                 type to Prop *)
                mkArity (ctx1,prop_sort), mkArity (ctx2,prop_sort)
            | Type _ ->
              (* The type in the interface is inferred and the type in the
                 implementation is not inferred or is inferred but from a
                 more reduced body so that it is just a variable. Since
                 constraints of the form "univ <= max(...)" are not
                 expressible in the system of algebraic universes: we fail
                 (the user has to use an explicit type in the interface *)
                error NoTypeConstraintExpected
          with NotArity ->
            error err end
        | _ ->
	  t1,t2
      else
        (t1,t2) in
    check_conv err cst conv_leq env t1 t2
  in

  match info1 with
    | Constant cb1 ->
      let () = assert (List.is_empty cb1.const_hyps && List.is_empty cb2.const_hyps) in
      let cb1 = Declareops.subst_const_body subst1 cb1 in
      let cb2 = Declareops.subst_const_body subst2 cb2 in
      (* Start by checking types*)
      let typ1 = cb1.const_type in
      let typ2 = cb2.const_type in
      let cst = check_type cst env typ1 typ2 in
      (* Now we check the bodies:
	 - A transparent constant can only be implemented by a compatible
	   transparent constant.
         - In the signature, an opaque is handled just as a parameter:
           anything of the right type can implement it, even if bodies differ.
      *)
      (match cb2.const_body with
	| Undef _ | OpaqueDef _ -> cst
	| Def lc2 ->
	  (match cb1.const_body with
	    | Undef _ | OpaqueDef _ -> error NotConvertibleBodyField
	    | Def lc1 ->
	      (* NB: cb1 might have been strengthened and appear as transparent.
		 Anyway [check_conv] will handle that afterwards. *)
	      let c1 = Lazyconstr.force lc1 in
	      let c2 = Lazyconstr.force lc2 in
	      check_conv NotConvertibleBodyField cst conv env c1 c2))
   | IndType (((kn,i),mind1)) ->
       ignore (Errors.error (
       "The kernel does not recognize yet that a parameter can be " ^
       "instantiated by an inductive type. Hint: you can rename the " ^
       "inductive type and give a definition to map the old name to the new " ^
       "name."));
      let () = assert (List.is_empty mind1.mind_hyps && List.is_empty cb2.const_hyps) in
      if Declareops.constant_has_body cb2 then error DefinitionFieldExpected;
      let u1 = inductive_instance mind1 in
      let arity1,cst1 = constrained_type_of_inductive env 
	((mind1,mind1.mind_packets.(i)),u1) in
      let cst2 = Context.constraints cb2.const_universes in
      let typ2 = cb2.const_type in
      let cst = Constraint.union cst (Constraint.union cst1 cst2) in
      let error = NotConvertibleTypeField (env, arity1, typ2) in
       check_conv error cst conv_leq env arity1 typ2
   | IndConstr (((kn,i),j) as cstr,mind1) ->
      ignore (Errors.error (
       "The kernel does not recognize yet that a parameter can be " ^
       "instantiated by a constructor. Hint: you can rename the " ^
       "constructor and give a definition to map the old name to the new " ^
       "name."));
      let () = assert (List.is_empty mind1.mind_hyps && List.is_empty cb2.const_hyps) in
      if Declareops.constant_has_body cb2 then error DefinitionFieldExpected;
      let u1 = inductive_instance mind1 in
      let ty1,cst1 = constrained_type_of_constructor (cstr,u1) (mind1,mind1.mind_packets.(i)) in
      let cst2 = Context.constraints cb2.const_universes in
      let ty2 = cb2.const_type in
      let cst = Constraint.union cst (Constraint.union cst1 cst2) in
      let error = NotConvertibleTypeField (env, ty1, ty2) in
       check_conv error cst conv env ty1 ty2

let rec check_modules cst env msb1 msb2 subst1 subst2 =
  let mty1 = module_type_of_module None msb1 in
  let mty2 =  module_type_of_module None msb2 in
  let cst = check_modtypes cst env mty1 mty2 subst1 subst2 false in
    cst

and check_signatures cst env mp1 sig1 mp2 sig2 subst1 subst2 reso1 reso2= 
  let map1 = make_labmap mp1 sig1 in
  let check_one_body cst (l,spec2) =
    match spec2 with
	| SFBconst cb2 ->
	    check_constant cst env mp1 l (get_obj mp1 map1 l)
	      cb2 spec2 subst1 subst2
	| SFBmind mib2 ->
	    check_inductive cst env mp1 l (get_obj mp1 map1 l)
	      mp2 mib2 spec2 subst1 subst2 reso1 reso2
	| SFBmodule msb2 ->
	    begin match get_mod mp1 map1 l with
	      | Module msb -> check_modules cst env msb msb2 subst1 subst2
	      | _ -> error_signature_mismatch l spec2 ModuleFieldExpected
	    end
	| SFBmodtype mtb2 ->
	    let mtb1 = match get_mod mp1 map1 l with
	      | Modtype mtb -> mtb
	      | _ -> error_signature_mismatch l spec2 ModuleTypeFieldExpected
	    in
	    let env = add_module (module_body_of_type mtb2.typ_mp mtb2)
	      (add_module (module_body_of_type mtb1.typ_mp mtb1) env) in
	      check_modtypes cst env mtb1 mtb2 subst1 subst2 true
  in
    List.fold_left check_one_body cst sig2

and check_modtypes cst env mtb1 mtb2 subst1 subst2 equiv = 
  if mtb1==mtb2 then cst else 
  let mtb1',mtb2'=mtb1.typ_expr,mtb2.typ_expr in
  let rec check_structure cst env str1 str2 equiv subst1 subst2 = 
	match str1,str2 with
	  | SEBstruct (list1), 
	    SEBstruct (list2) -> 
	      if equiv then
		let subst2 = 
		  add_mp mtb2.typ_mp mtb1.typ_mp mtb1.typ_delta subst2 in
		Univ.Constraint.union 
		  (check_signatures cst env
		     mtb1.typ_mp list1 mtb2.typ_mp list2 subst1 subst2
		  mtb1.typ_delta mtb2.typ_delta) 
		  (check_signatures cst env 
		     mtb2.typ_mp list2 mtb1.typ_mp list1 subst2 subst1
		  mtb2.typ_delta  mtb1.typ_delta)
	      else
		check_signatures cst env
		  mtb1.typ_mp list1 mtb2.typ_mp list2 subst1 subst2
		  mtb1.typ_delta  mtb2.typ_delta
	  | SEBfunctor (arg_id1,arg_t1,body_t1),
	      SEBfunctor (arg_id2,arg_t2,body_t2) ->
	      let subst1 = 
		(join (map_mbid arg_id1 (MPbound arg_id2) arg_t2.typ_delta) subst1) in
	      let cst = check_modtypes cst env 
		arg_t2 arg_t1 subst2 subst1
		equiv in 
		(* contravariant *)
	      let env = add_module 
		(module_body_of_type (MPbound arg_id2) arg_t2) env 
	      in
	      let env = match body_t1 with
		  SEBstruct str -> 
		    add_module {mod_mp = mtb1.typ_mp;
				mod_expr = None;
				mod_type = subst_struct_expr subst1 body_t1;
				mod_type_alg= None;
				mod_constraints=mtb1.typ_constraints;
				mod_retroknowledge = [];
				mod_delta = mtb1.typ_delta} env
		| _ -> env
	      in
		check_structure cst env body_t1 body_t2 equiv 
		  subst1
		  subst2
	  | _ , _ -> error_incompatible_modtypes mtb1 mtb2
      in
     if mtb1'== mtb2' then cst
     else check_structure cst env mtb1' mtb2' equiv subst1 subst2

let check_subtypes env sup super =
  let env = add_module 
		(module_body_of_type sup.typ_mp sup) env in
  check_modtypes Constraint.empty env 
    (strengthen sup sup.typ_mp) super empty_subst
    (map_mp super.typ_mp sup.typ_mp sup.typ_delta) false



==> anc/HoTT/coq-HoTT/kernel/subtyping.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Univ
open Declarations
open Environ

val check_subtypes : env -> module_type_body -> module_type_body -> constraints




==> anc/HoTT/coq-HoTT/kernel/term.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File initially created by Gérard Huet and Thierry Coquand in 1984 *)
(* Extension to inductive constructions by Christine Paulin for Coq V5.6 *)
(* Extension to mutual inductive constructions by Christine Paulin for
   Coq V5.10.2 *)
(* Extension to co-inductive constructions by Eduardo Gimenez *)
(* Optimization of substitution functions by Chet Murthy *)
(* Optimization of lifting functions by Bruno Barras, Mar 1997 *)
(* Hash-consing by Bruno Barras in Feb 1998 *)
(* Restructuration of Coq of the type-checking kernel by Jean-Christophe 
   Filliâtre, 1999 *)
(* Abstraction of the syntax of terms and iterators by Hugo Herbelin, 2000 *)
(* Cleaning and lightening of the kernel by Bruno Barras, Nov 2001 *)

(* This file defines the internal syntax of the Calculus of
   Inductive Constructions (CIC) terms together with constructors,
   destructors, iterators and basic functions *)

open Errors
open Util
open Pp
open Names
open Univ
open Esubst


type existential_key = int
type metavariable = int

(* This defines the strategy to use for verifiying a Cast *)
(* Warning: REVERTcast is not exported to vo-files; as of r14492, it has to *)
(* come after the vo-exported cast_kind so as to be compatible with coqchk *)
type cast_kind = VMcast | NATIVEcast | DEFAULTcast | REVERTcast

(* This defines Cases annotations *)
type case_style = LetStyle | IfStyle | LetPatternStyle | MatchStyle | RegularStyle
type case_printing =
  { ind_nargs : int; (* length of the arity of the inductive type *)
    style     : case_style }
type case_info =
  { ci_ind        : inductive;
    ci_npar       : int;
    ci_cstr_ndecls : int array; (* number of pattern vars of each constructor *)
    ci_pp_info    : case_printing (* not interpreted by the kernel *)
  }

(* Sorts. *)

type contents = Pos | Null

type sorts =
  | Prop of contents                      (* proposition types *)
  | Type of universe

let prop_sort = Prop Null
let set_sort = Prop Pos
let type1_sort = Type Universe.type1

let sorts_ord s1 s2 =
  if s1 == s2 then 0 else
  match s1, s2 with
  | Prop c1, Prop c2 ->
    begin match c1, c2 with
    | Pos, Pos | Null, Null -> 0
    | Pos, Null -> -1
    | Null, Pos -> 1
    end
  | Type u1, Type u2 -> Universe.compare u1 u2
  | Prop _, Type _ -> -1
  | Type _, Prop _ -> 1

let sorts_eq s1 s2 = Int.equal (sorts_ord s1 s2) 0

let is_prop_sort = function
  | Prop Null -> true
  | _ -> false

let is_set_sort = function
  | Prop Pos -> true
  | _ -> false

type sorts_family = InProp | InSet | InType

let family_of_sort = function
  | Prop Null -> InProp
  | Prop Pos -> InSet
  | Type _ -> InType

let univ_of_sort = function
  | Type u -> u
  | Prop Pos -> Universe.type0
  | Prop Null -> Universe.type0m

let sort_of_univ u =
  if is_type0m_univ u then Prop Null
  else if is_type0_univ u then Prop Pos
  else Type u

(********************************************************************)
(*       Constructions as implemented                               *)
(********************************************************************)

(* [constr array] is an instance matching definitional [named_context] in
   the same order (i.e. last argument first) *)
type 'constr pexistential = existential_key * 'constr array
type ('constr, 'types) prec_declaration =
    Name.t array * 'types array * 'constr array
type ('constr, 'types) pfixpoint =
    (int array * int) * ('constr, 'types) prec_declaration
type ('constr, 'types) pcofixpoint =
    int * ('constr, 'types) prec_declaration
type 'a puniverses = 'a Univ.puniverses

(** Simply type aliases *)
type pconstant = constant puniverses
type pinductive = inductive puniverses
type pconstructor = constructor puniverses

(* [Var] is used for named variables and [Rel] for variables as
   de Bruijn indices. *)
type ('constr, 'types) kind_of_term =
  | Rel       of int
  | Var       of Id.t
  | Meta      of metavariable
  | Evar      of 'constr pexistential
  | Sort      of sorts
  | Cast      of 'constr * cast_kind * 'types
  | Prod      of Name.t * 'types * 'types
  | Lambda    of Name.t * 'types * 'constr
  | LetIn     of Name.t * 'constr * 'types * 'constr
  | App       of 'constr * 'constr array
  | Const     of pconstant
  | Ind       of pinductive
  | Construct of pconstructor
  | Case      of case_info * 'constr * 'constr * 'constr array
  | Fix       of ('constr, 'types) pfixpoint
  | CoFix     of ('constr, 'types) pcofixpoint

(* constr is the fixpoint of the previous type. Requires option
   -rectypes of the Caml compiler to be set *)
type constr = (constr,constr) kind_of_term

type existential = existential_key * constr array
type rec_declaration = Name.t array * constr array * constr array
type fixpoint = (int array * int) * rec_declaration
type cofixpoint = int * rec_declaration


(*********************)
(* Term constructors *)
(*********************)

(* Constructs a DeBrujin index with number n *)
let rels =
  [|Rel  1;Rel  2;Rel  3;Rel  4;Rel  5;Rel  6;Rel  7; Rel  8;
    Rel  9;Rel 10;Rel 11;Rel 12;Rel 13;Rel 14;Rel 15; Rel 16|]

let mkRel n = if 0<n & n<=16 then rels.(n-1) else Rel n

(* Construct a type *)
let mkProp   = Sort prop_sort
let mkSet    = Sort set_sort
let mkType u = Sort (Type u)
let mkSort   = function
  | Prop Null -> mkProp (* Easy sharing *)
  | Prop Pos -> mkSet
  | s -> Sort s

(* Constructs the term t1::t2, i.e. the term t1 casted with the type t2 *)
(* (that means t2 is declared as the type of t1) *)
let mkCast (t1,k2,t2) =
  match t1 with
  | Cast (c,k1, _) when (k1 == VMcast || k1 == NATIVEcast) && k1 == k2 -> Cast (c,k1,t2)
  | _ -> Cast (t1,k2,t2)

(* Constructs the product (x:t1)t2 *)
let mkProd (x,t1,t2) = Prod (x,t1,t2)

(* Constructs the abstraction [x:t1]t2 *)
let mkLambda (x,t1,t2) = Lambda (x,t1,t2)

(* Constructs [x=c_1:t]c_2 *)
let mkLetIn (x,c1,t,c2) = LetIn (x,c1,t,c2)

(* If lt = [t1; ...; tn], constructs the application (t1 ... tn) *)
(* We ensure applicative terms have at least one argument and the
   function is not itself an applicative term *)
let mkApp (f, a) =
  if Int.equal (Array.length a) 0 then f else
    match f with
      | App (g, cl) -> App (g, Array.append cl a)
      | _ -> App (f, a)

(* Constructs a constant *)
let mkConst c = Const (in_punivs c)
let mkConstU c = Const c

(* Constructs an existential variable *)
let mkEvar e = Evar e

(* Constructs the ith (co)inductive type of the block named kn *)
let mkInd m = Ind (in_punivs m)
let mkIndU m = Ind m

(* Constructs the jth constructor of the ith (co)inductive type of the
   block named kn. The array of terms correspond to the variables
   introduced in the section *)
let mkConstruct c = Construct (in_punivs c)
let mkConstructU c = Construct c
let mkConstructUi ((ind,u),i) = Construct ((ind,i),u)

(* Constructs the term <p>Case c of c1 | c2 .. | cn end *)
let mkCase (ci, p, c, ac) = Case (ci, p, c, ac)

let out_punivs (a, _) = a
let map_puniverses f (x,u) = (f x, u)

(* If recindxs = [|i1,...in|]
      funnames = [|f1,...fn|]
      typarray = [|t1,...tn|]
      bodies   = [|b1,...bn|]
   then

      mkFix ((recindxs,i),(funnames,typarray,bodies))

   constructs the ith function of the block

    Fixpoint f1 [ctx1] : t1 := b1
    with     f2 [ctx2] : t2 := b2
    ...
    with     fn [ctxn] : tn := bn.

   where the length of the jth context is ij.
*)

let mkFix fix = Fix fix

(* If funnames = [|f1,...fn|]
      typarray = [|t1,...tn|]
      bodies   = [|b1,...bn|]
   then

      mkCoFix (i,(funnames,typsarray,bodies))

   constructs the ith function of the block

    CoFixpoint f1 : t1 := b1
    with       f2 : t2 := b2
    ...
    with       fn : tn := bn.
*)
let mkCoFix cofix= CoFix cofix

(* Constructs an existential variable named "?n" *)
let mkMeta  n =  Meta n

(* Constructs a Variable named id *)
let mkVar id = Var id


(************************************************************************)
(*    kind_of_term = constructions as seen by the user                 *)
(************************************************************************)

(* User view of [constr]. For [App], it is ensured there is at
   least one argument and the function is not itself an applicative
   term *)

let kind_of_term c = c

(* Experimental, used in Presburger contrib *)
type ('constr, 'types) kind_of_type =
  | SortType   of sorts
  | CastType   of 'types * 'types
  | ProdType   of Name.t * 'types * 'types
  | LetInType  of Name.t * 'constr * 'types * 'types
  | AtomicType of 'constr * 'constr array

let kind_of_type = function
  | Sort s -> SortType s
  | Cast (c,_,t) -> CastType (c, t)
  | Prod (na,t,c) -> ProdType (na, t, c)
  | LetIn (na,b,t,c) -> LetInType (na, b, t, c)
  | App (c,l) -> AtomicType (c, l)
  | (Rel _ | Meta _ | Var _ | Evar _ | Const _ | Case _ | Fix _ | CoFix _ | Ind _ as c)
    -> AtomicType (c,[||])
  | (Lambda _ | Construct _) -> failwith "Not a type"

(**********************************************************************)
(*          Non primitive term destructors                            *)
(**********************************************************************)

(* Destructor operations : partial functions
   Raise [DestKO] if the const has not the expected form *)

exception DestKO

(* Destructs a DeBrujin index *)
let destRel c = match kind_of_term c with
  | Rel n -> n
  | _ -> raise DestKO

(* Destructs an existential variable *)
let destMeta c = match kind_of_term c with
  | Meta n -> n
  | _ -> raise DestKO

let isMeta c = match kind_of_term c with Meta _ -> true | _ -> false
let isMetaOf mv c =
  match kind_of_term c with Meta mv' -> Int.equal mv mv' | _ -> false

(* Destructs a variable *)
let destVar c = match kind_of_term c with
  | Var id -> id
  | _ -> raise DestKO

(* Destructs a type *)
let isSort c = match kind_of_term c with
  | Sort _ -> true
  | _ -> false

let destSort c = match kind_of_term c with
  | Sort s -> s
  | _ -> raise DestKO

let rec isprop c = match kind_of_term c with
  | Sort (Prop _) -> true
  | Cast (c,_,_) -> isprop c
  | _ -> false

let rec is_Prop c = match kind_of_term c with
  | Sort (Prop Null) -> true
  | Cast (c,_,_) -> is_Prop c
  | _ -> false

let rec is_Set c = match kind_of_term c with
  | Sort (Prop Pos) -> true
  | Cast (c,_,_) -> is_Set c
  | _ -> false

let rec is_Type c = match kind_of_term c with
  | Sort (Type _) -> true
  | Cast (c,_,_) -> is_Type c
  | _ -> false

let is_small = function
  | Prop _ -> true
  | Type u -> is_small_univ u

let iskind c = isprop c or is_Type c

(* Tests if an evar *)
let isEvar c = match kind_of_term c with Evar _ -> true | _ -> false

let isEvar_or_Meta c = match kind_of_term c with
  | Evar _ | Meta _ -> true
  | _ -> false

(* Destructs a casted term *)
let destCast c = match kind_of_term c with
  | Cast (t1,k,t2) -> (t1,k,t2)
  | _ -> raise DestKO

let isCast c = match kind_of_term c with Cast _ -> true | _ -> false


(* Tests if a de Bruijn index *)
let isRel c = match kind_of_term c with Rel _ -> true | _ -> false
let isRelN n c =
  match kind_of_term c with Rel n' -> Int.equal n n' | _ -> false

(* Tests if a variable *)
let isVar c = match kind_of_term c with Var _ -> true | _ -> false
let isVarId id c =
  match kind_of_term c with Var id' -> Id.equal id id' | _ -> false

(* Tests if an inductive *)
let isInd c = match kind_of_term c with Ind _ -> true | _ -> false

(* Destructs the product (x:t1)t2 *)
let destProd c = match kind_of_term c with
  | Prod (x,t1,t2) -> (x,t1,t2)
  | _ -> raise DestKO

let isProd c = match kind_of_term c with | Prod _ -> true | _ -> false

(* Destructs the abstraction [x:t1]t2 *)
let destLambda c = match kind_of_term c with
  | Lambda (x,t1,t2) -> (x,t1,t2)
  | _ -> raise DestKO

let isLambda c = match kind_of_term c with | Lambda _ -> true | _ -> false

(* Destructs the let [x:=b:t1]t2 *)
let destLetIn c = match kind_of_term c with
  | LetIn (x,b,t1,t2) -> (x,b,t1,t2)
  | _ -> raise DestKO

let isLetIn c =  match kind_of_term c with LetIn _ -> true | _ -> false

(* Destructs an application *)
let destApp c = match kind_of_term c with
  | App (f,a) -> (f, a)
  | _ -> raise DestKO

let destApplication = destApp

let isApp c = match kind_of_term c with App _ -> true | _ -> false

(* Destructs a constant *)
let destConst c = match kind_of_term c with
  | Const kn -> kn
  | _ -> raise DestKO

let isConst c = match kind_of_term c with Const _ -> true | _ -> false

(* Destructs an existential variable *)
let destEvar c = match kind_of_term c with
  | Evar (kn, a as r) -> r
  | _ -> raise DestKO

(* Destructs a (co)inductive type named kn *)
let destInd c = match kind_of_term c with
  | Ind (kn, a as r) -> r
  | _ -> raise DestKO

(* Destructs a constructor *)
let destConstruct c = match kind_of_term c with
  | Construct (kn, a as r) -> r
  | _ -> raise DestKO

let isConstruct c = match kind_of_term c with Construct _ -> true | _ -> false

(* Destructs a term <p>Case c of lc1 | lc2 .. | lcn end *)
let destCase c = match kind_of_term c with
  | Case (ci,p,c,v) -> (ci,p,c,v)
  | _ -> raise DestKO

let isCase c =  match kind_of_term c with Case _ -> true | _ -> false

let destFix c = match kind_of_term c with
  | Fix fix -> fix
  | _ -> raise DestKO

let isFix c =  match kind_of_term c with Fix _ -> true | _ -> false

let destCoFix c = match kind_of_term c with
  | CoFix cofix -> cofix
  | _ -> raise DestKO

let isCoFix c =  match kind_of_term c with CoFix _ -> true | _ -> false

(******************************************************************)
(* Cast management                                                *)
(******************************************************************)

let rec strip_outer_cast c = match kind_of_term c with
  | Cast (c,_,_) -> strip_outer_cast c
  | _ -> c

(* Fonction spéciale qui laisse les cast clés sous les Fix ou les Case *)

let under_outer_cast f c =  match kind_of_term c with
  | Cast (b,k,t) -> mkCast (f b, k, f t)
  | _ -> f c

let rec under_casts f c = match kind_of_term c with
  | Cast (c,k,t) -> mkCast (under_casts f c, k, t)
  | _            -> f c

(******************************************************************)
(* Flattening and unflattening of embedded applications and casts *)
(******************************************************************)

(* flattens application lists throwing casts in-between *)
let collapse_appl c = match kind_of_term c with
  | App (f,cl) ->
      let rec collapse_rec f cl2 =
        match kind_of_term (strip_outer_cast f) with
	| App (g,cl1) -> collapse_rec g (Array.append cl1 cl2)
	| _ -> mkApp (f,cl2)
      in
      collapse_rec f cl
  | _ -> c

let decompose_app c =
  match kind_of_term c with
    | App (f,cl) -> (f, Array.to_list cl)
    | _ -> (c,[])

(****************************************************************************)
(*              Functions to recur through subterms                         *)
(****************************************************************************)

(* [fold_constr f acc c] folds [f] on the immediate subterms of [c]
   starting from [acc] and proceeding from left to right according to
   the usual representation of the constructions; it is not recursive *)

let fold_constr f acc c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> acc
  | Cast (c,_,t) -> f (f acc c) t
  | Prod (_,t,c) -> f (f acc t) c
  | Lambda (_,t,c) -> f (f acc t) c
  | LetIn (_,b,t,c) -> f (f (f acc b) t) c
  | App (c,l) -> Array.fold_left f (f acc c) l
  | Evar (_,l) -> Array.fold_left f acc l
  | Case (_,p,c,bl) -> Array.fold_left f (f (f acc p) c) bl
  | Fix (_,(lna,tl,bl)) ->
      let fd = Array.map3 (fun na t b -> (na,t,b)) lna tl bl in
      Array.fold_left (fun acc (na,t,b) -> f (f acc t) b) acc fd
  | CoFix (_,(lna,tl,bl)) ->
      let fd = Array.map3 (fun na t b -> (na,t,b)) lna tl bl in
      Array.fold_left (fun acc (na,t,b) -> f (f acc t) b) acc fd

(* [iter_constr f c] iters [f] on the immediate subterms of [c]; it is
   not recursive and the order with which subterms are processed is
   not specified *)

let iter_constr f c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> ()
  | Cast (c,_,t) -> f c; f t
  | Prod (_,t,c) -> f t; f c
  | Lambda (_,t,c) -> f t; f c
  | LetIn (_,b,t,c) -> f b; f t; f c
  | App (c,l) -> f c; Array.iter f l
  | Evar (_,l) -> Array.iter f l
  | Case (_,p,c,bl) -> f p; f c; Array.iter f bl
  | Fix (_,(_,tl,bl)) -> Array.iter f tl; Array.iter f bl
  | CoFix (_,(_,tl,bl)) -> Array.iter f tl; Array.iter f bl

(* [iter_constr_with_binders g f n c] iters [f n] on the immediate
   subterms of [c]; it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive and the order with which
   subterms are processed is not specified *)

let iter_constr_with_binders g f n c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> ()
  | Cast (c,_,t) -> f n c; f n t
  | Prod (_,t,c) -> f n t; f (g n) c
  | Lambda (_,t,c) -> f n t; f (g n) c
  | LetIn (_,b,t,c) -> f n b; f n t; f (g n) c
  | App (c,l) -> f n c; Array.iter (f n) l
  | Evar (_,l) -> Array.iter (f n) l
  | Case (_,p,c,bl) -> f n p; f n c; Array.iter (f n) bl
  | Fix (_,(_,tl,bl)) ->
      Array.iter (f n) tl;
      Array.iter (f (iterate g (Array.length tl) n)) bl
  | CoFix (_,(_,tl,bl)) ->
      Array.iter (f n) tl;
      Array.iter (f (iterate g (Array.length tl) n)) bl

(* [map_constr f c] maps [f] on the immediate subterms of [c]; it is
   not recursive and the order with which subterms are processed is
   not specified *)

let map_constr f c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> c
  | Cast (c,k,t) -> mkCast (f c, k, f t)
  | Prod (na,t,c) -> mkProd (na, f t, f c)
  | Lambda (na,t,c) -> mkLambda (na, f t, f c)
  | LetIn (na,b,t,c) -> mkLetIn (na, f b, f t, f c)
  | App (c,l) -> mkApp (f c, Array.map f l)
  | Evar (e,l) -> mkEvar (e, Array.map f l)
  | Case (ci,p,c,bl) -> mkCase (ci, f p, f c, Array.map f bl)
  | Fix (ln,(lna,tl,bl)) ->
      mkFix (ln,(lna,Array.map f tl,Array.map f bl))
  | CoFix(ln,(lna,tl,bl)) ->
      mkCoFix (ln,(lna,Array.map f tl,Array.map f bl))

(* [map_constr_with_binders g f n c] maps [f n] on the immediate
   subterms of [c]; it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive and the order with which
   subterms are processed is not specified *)

let map_constr_with_binders g f l c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> c
  | Cast (c,k,t) -> mkCast (f l c, k, f l t)
  | Prod (na,t,c) -> mkProd (na, f l t, f (g l) c)
  | Lambda (na,t,c) -> mkLambda (na, f l t, f (g l) c)
  | LetIn (na,b,t,c) -> mkLetIn (na, f l b, f l t, f (g l) c)
  | App (c,al) -> mkApp (f l c, Array.map (f l) al)
  | Evar (e,al) -> mkEvar (e, Array.map (f l) al)
  | Case (ci,p,c,bl) -> mkCase (ci, f l p, f l c, Array.map (f l) bl)
  | Fix (ln,(lna,tl,bl)) ->
      let l' = iterate g (Array.length tl) l in
      mkFix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))
  | CoFix(ln,(lna,tl,bl)) ->
      let l' = iterate g (Array.length tl) l in
      mkCoFix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))

(* [compare_constr f c1 c2] compare [c1] and [c2] using [f] to compare
   the immediate subterms of [c1] of [c2] if needed; Cast's,
   application associativity, binders name and Cases annotations are
   not taken into account *)

let compare_constr eq_universes eq_sorts f t1 t2 =
  match kind_of_term t1, kind_of_term t2 with
  | Rel n1, Rel n2 -> Int.equal n1 n2
  | Meta m1, Meta m2 -> Int.equal m1 m2
  | Var id1, Var id2 -> Id.equal id1 id2
  | Sort s1, Sort s2 -> eq_sorts s1 s2
  | Cast (c1,_,_), _ -> f c1 t2
  | _, Cast (c2,_,_) -> f t1 c2
  | Prod (_,t1,c1), Prod (_,t2,c2) -> f t1 t2 && f c1 c2
  | Lambda (_,t1,c1), Lambda (_,t2,c2) -> f t1 t2 && f c1 c2
  | LetIn (_,b1,t1,c1), LetIn (_,b2,t2,c2) -> f b1 b2 && f t1 t2 && f c1 c2
  | App (c1,l1), _ when isCast c1 -> f (mkApp (pi1 (destCast c1),l1)) t2
  | _, App (c2,l2) when isCast c2 -> f t1 (mkApp (pi1 (destCast c2),l2))
  | App (c1,l1), App (c2,l2) ->
    Int.equal (Array.length l1) (Array.length l2) &&
      f c1 c2 && Array.equal f l1 l2
  | Evar (e1,l1), Evar (e2,l2) -> Int.equal e1 e2 && Array.equal f l1 l2
  | Const (c1,u1), Const (c2,u2) -> eq_constant c1 c2 && eq_universes u1 u2
  | Ind (c1,u1), Ind (c2,u2) -> eq_ind c1 c2 && eq_universes u1 u2
  | Construct (c1,u1), Construct (c2,u2) -> eq_constructor c1 c2 && eq_universes u1 u2
  | Case (_,p1,c1,bl1), Case (_,p2,c2,bl2) ->
      f p1 p2 & f c1 c2 && Array.equal f bl1 bl2
  | Fix ((ln1, i1),(_,tl1,bl1)), Fix ((ln2, i2),(_,tl2,bl2)) ->
      Int.equal i1 i2 && Array.equal Int.equal ln1 ln2
      && Array.equal f tl1 tl2 && Array.equal f bl1 bl2
  | CoFix(ln1,(_,tl1,bl1)), CoFix(ln2,(_,tl2,bl2)) ->
      Int.equal ln1 ln2 && Array.equal f tl1 tl2 && Array.equal f bl1 bl2
  | _ -> false

let compare_constr_leq eq_universes eq_sorts leq_sorts eq leq t1 t2 =
  match kind_of_term t1, kind_of_term t2 with
  | Rel n1, Rel n2 -> Int.equal n1 n2
  | Meta m1, Meta m2 -> Int.equal m1 m2
  | Var id1, Var id2 -> Int.equal (id_ord id1 id2) 0
  | Sort s1, Sort s2 -> leq_sorts s1 s2
  | Cast (c1,_,_), _ -> leq c1 t2
  | _, Cast (c2,_,_) -> leq t1 c2
  | Prod (_,t1,c1), Prod (_,t2,c2) -> eq t1 t2 && leq c1 c2
  | Lambda (_,t1,c1), Lambda (_,t2,c2) -> eq t1 t2 && eq c1 c2
  | LetIn (_,b1,t1,c1), LetIn (_,b2,t2,c2) -> eq b1 b2 && eq t1 t2 && leq c1 c2
  | App (c1,l1), _ when isCast c1 -> leq (mkApp (pi1 (destCast c1),l1)) t2
  | _, App (c2,l2) when isCast c2 -> leq t1 (mkApp (pi1 (destCast c2),l2))
  | App (c1,l1), App (c2,l2) ->
    Int.equal (Array.length l1) (Array.length l2) &&
      eq c1 c2 && Array.equal eq l1 l2
  | Evar (e1,l1), Evar (e2,l2) -> Int.equal e1 e2 && Array.equal eq l1 l2
  | Const (c1,u1), Const (c2,u2) -> eq_constant c1 c2 && eq_universes u1 u2
  | Ind (c1,u1), Ind (c2,u2) -> eq_ind c1 c2 && eq_universes u1 u2
  | Construct (c1,u1), Construct (c2,u2) -> eq_constructor c1 c2 && eq_universes u1 u2
  | Case (_,p1,c1,bl1), Case (_,p2,c2,bl2) ->
      eq p1 p2 & eq c1 c2 && Array.equal eq bl1 bl2
  | Fix ((ln1, i1),(_,tl1,bl1)), Fix ((ln2, i2),(_,tl2,bl2)) ->
      Int.equal i1 i2 && Array.equal Int.equal ln1 ln2
      && Array.equal eq tl1 tl2 && Array.equal eq bl1 bl2
  | CoFix(ln1,(_,tl1,bl1)), CoFix(ln2,(_,tl2,bl2)) ->
      Int.equal ln1 ln2 && Array.equal eq tl1 tl2 && Array.equal eq bl1 bl2
  | _ -> false

(*******************************)
(*  alpha conversion functions *)
(*******************************)

(* alpha conversion : ignore print names and casts *)

let eq_sorts s1 s2 = Int.equal (sorts_ord s1 s2) 0

let rec eq_constr m n =
  (m == n) || compare_constr Instance.eq eq_sorts eq_constr m n

let eq_constr m n = eq_constr m n (* to avoid tracing a recursive fun *)

let eq_constr_univs m n =
  if m == n then true, Constraint.empty
  else 
    let cstrs = ref Constraint.empty in
    let eq_universes l l' = 
      cstrs := Univ.enforce_eq_instances l l' !cstrs; true
    in
    let eq_sorts s1 s2 = 
      try cstrs := Univ.enforce_eq (univ_of_sort s1) (univ_of_sort s2) !cstrs; true
      with _ -> false
    in
    let rec eq_constr' m n = 
      m == n ||	compare_constr eq_universes eq_sorts eq_constr' m n
    in
    let res = compare_constr eq_universes eq_sorts eq_constr' m n in
      res, !cstrs

let leq_constr_univs m n =
  if m == n then true, Constraint.empty
  else 
    let cstrs = ref Constraint.empty in
    let eq_universes l l' = cstrs := Univ.enforce_eq_instances l l' !cstrs; true in
    let eq_sorts s1 s2 = 
      try cstrs := Univ.enforce_eq (univ_of_sort s1) (univ_of_sort s2) !cstrs; true
      with _ -> false
    in
    let leq_sorts s1 s2 = 
      try cstrs := Univ.enforce_leq (univ_of_sort s1) (univ_of_sort s2) !cstrs; true
      with _ -> false
    in
    let rec eq_constr' m n = 
      m == n ||	compare_constr eq_universes eq_sorts eq_constr' m n
    in
    let rec compare_leq m n =
      compare_constr_leq eq_universes eq_sorts leq_sorts eq_constr' leq_constr' m n
    and leq_constr' m n = m == n || compare_leq m n in
    let res = compare_leq m n in
      res, !cstrs

let eq_constr_universes m n =
  if m == n then true, UniverseConstraints.empty
  else 
    let cstrs = ref UniverseConstraints.empty in
    let eq_universes l l' = 
      cstrs := Univ.enforce_eq_instances_univs l l' !cstrs; true in
    let eq_sorts s1 s2 = 
      try cstrs := Univ.enforce_eq_univs (univ_of_sort s1) (univ_of_sort s2) !cstrs;
	  true
      with _ -> false
    in
    let rec eq_constr' m n = 
      m == n ||	compare_constr eq_universes eq_sorts eq_constr' m n
    in
    let res = compare_constr eq_universes eq_sorts eq_constr' m n in
      res, !cstrs

let leq_constr_universes m n =
  if m == n then true, UniverseConstraints.empty
  else 
    let cstrs = ref UniverseConstraints.empty in
    let eq_universes l l' = 
      cstrs := Univ.enforce_eq_instances_univs l l' !cstrs; true in
    let eq_sorts s1 s2 = 
      try cstrs := Univ.enforce_eq_univs (univ_of_sort s1) (univ_of_sort s2) !cstrs;
	  true
      with _ -> false
    in
    let leq_sorts s1 s2 = 
      try cstrs := Univ.enforce_leq_univs (univ_of_sort s1) (univ_of_sort s2) !cstrs;
	  true
      with _ -> false
    in
    let rec eq_constr' m n = 
      m == n ||	compare_constr eq_universes eq_sorts eq_constr' m n
    in
    let rec compare_leq m n =
      compare_constr_leq eq_universes eq_sorts leq_sorts eq_constr' leq_constr' m n
    and leq_constr' m n = m == n || compare_leq m n in
    let res = compare_leq m n in
      res, !cstrs

let always_true _ _ = true

let rec eq_constr_nounivs m n =
  (m == n) || compare_constr always_true always_true eq_constr_nounivs m n

(** Strict equality of universe instances. *)
let compare_constr = compare_constr Instance.eq eq_sorts

let constr_ord_int f t1 t2 =
  let (=?) f g i1 i2 j1 j2=
    let c = f i1 i2 in
    if Int.equal c 0 then g j1 j2 else c in
  let (==?) fg h i1 i2 j1 j2 k1 k2=
    let c=fg i1 i2 j1 j2 in
    if Int.equal c 0 then h k1 k2 else c in
  let fix_cmp (a1, i1) (a2, i2) =
    ((Array.compare Int.compare) =? Int.compare) a1 a2 i1 i2
  in
  match kind_of_term t1, kind_of_term t2 with
    | Rel n1, Rel n2 -> Int.compare n1 n2
    | Meta m1, Meta m2 -> Int.compare m1 m2
    | Var id1, Var id2 -> Id.compare id1 id2
    | Sort s1, Sort s2 -> sorts_ord s1 s2
    | Cast (c1,_,_), _ -> f c1 t2
    | _, Cast (c2,_,_) -> f t1 c2
    | Prod (_,t1,c1), Prod (_,t2,c2)
    | Lambda (_,t1,c1), Lambda (_,t2,c2) ->
	(f =? f) t1 t2 c1 c2
    | LetIn (_,b1,t1,c1), LetIn (_,b2,t2,c2) ->
	((f =? f) ==? f) b1 b2 t1 t2 c1 c2
    | App (c1,l1), _ when isCast c1 -> f (mkApp (pi1 (destCast c1),l1)) t2
    | _, App (c2,l2) when isCast c2 -> f t1 (mkApp (pi1 (destCast c2),l2))
    | App (c1,l1), App (c2,l2) -> (f =? (Array.compare f)) c1 c2 l1 l2
    | Evar (e1,l1), Evar (e2,l2) ->
	((-) =? (Array.compare f)) e1 e2 l1 l2
    | Const (c1,u1), Const (c2,u2) -> con_ord c1 c2
    | Ind (ind1, u1), Ind (ind2, u2) -> ind_ord ind1 ind2
    | Construct (ct1,u1), Construct (ct2,u2) -> constructor_ord ct1 ct2
    | Case (_,p1,c1,bl1), Case (_,p2,c2,bl2) ->
	((f =? f) ==? (Array.compare f)) p1 p2 c1 c2 bl1 bl2
    | Fix (ln1,(_,tl1,bl1)), Fix (ln2,(_,tl2,bl2)) ->
	((fix_cmp =? (Array.compare f)) ==? (Array.compare f))
	ln1 ln2 tl1 tl2 bl1 bl2
    | CoFix(ln1,(_,tl1,bl1)), CoFix(ln2,(_,tl2,bl2)) ->
	((Int.compare =? (Array.compare f)) ==? (Array.compare f))
	ln1 ln2 tl1 tl2 bl1 bl2
    | t1, t2 -> Pervasives.compare t1 t2

let rec constr_ord m n=
  constr_ord_int constr_ord m n

(***************************************************************************)
(*     Type of assumptions                                                 *)
(***************************************************************************)

type types = constr

type strategy = types option

type named_declaration = Id.t * constr option * types
type rel_declaration = Name.t * constr option * types

let map_named_declaration f (id, (v : strategy), ty) = (id, Option.map f v, f ty)
let map_rel_declaration = map_named_declaration

let fold_named_declaration f (_, v, ty) a = f ty (Option.fold_right f v a)
let fold_rel_declaration = fold_named_declaration

let exists_named_declaration f (_, v, ty) = Option.cata f false v || f ty
let exists_rel_declaration f (_, v, ty) = Option.cata f false v || f ty

let for_all_named_declaration f (_, v, ty) = Option.cata f true v && f ty
let for_all_rel_declaration f (_, v, ty) = Option.cata f true v && f ty

let eq_named_declaration (i1, c1, t1) (i2, c2, t2) =
  Id.equal i1 i2 && Option.equal eq_constr c1 c2 && eq_constr t1 t2

let eq_rel_declaration (n1, c1, t1) (n2, c2, t2) =
  Name.equal n1 n2 && Option.equal eq_constr c1 c2 && eq_constr t1 t2

(***************************************************************************)
(*     Type of local contexts (telescopes)                                 *)
(***************************************************************************)

(*s Signatures of ordered optionally named variables, intended to be
   accessed by de Bruijn indices (to represent bound variables) *)

type rel_context = rel_declaration list

let empty_rel_context = []

let add_rel_decl d ctxt = d::ctxt

let rec lookup_rel n sign =
  match n, sign with
  | 1, decl :: _ -> decl
  | n, _ :: sign -> lookup_rel (n-1) sign
  | _, []        -> raise Not_found

let rel_context_length = List.length

let rel_context_nhyps hyps =
  let rec nhyps acc = function
    | [] -> acc
    | (_,None,_)::hyps -> nhyps (1+acc) hyps
    | (_,Some _,_)::hyps -> nhyps acc hyps in
  nhyps 0 hyps

(****************************************************************************)
(*              Functions for dealing with constr terms                     *)
(****************************************************************************)

(*********************)
(*     Occurring     *)
(*********************)

exception LocalOccur

(* (closedn n M) raises FreeVar if a variable of height greater than n
   occurs in M, returns () otherwise *)

let closedn n c =
  let rec closed_rec n c = match kind_of_term c with
    | Rel m -> if m>n then raise LocalOccur
    | _ -> iter_constr_with_binders succ closed_rec n c
  in
  try closed_rec n c; true with LocalOccur -> false

(* [closed0 M] is true iff [M] is a (deBruijn) closed term *)

let closed0 = closedn 0

(* (noccurn n M) returns true iff (Rel n) does NOT occur in term M  *)

let noccurn n term =
  let rec occur_rec n c = match kind_of_term c with
    | Rel m -> if Int.equal m n then raise LocalOccur
    | _ -> iter_constr_with_binders succ occur_rec n c
  in
  try occur_rec n term; true with LocalOccur -> false

(* (noccur_between n m M) returns true iff (Rel p) does NOT occur in term M
  for n <= p < n+m *)

let noccur_between n m term =
  let rec occur_rec n c = match kind_of_term c with
    | Rel(p) -> if n<=p && p<n+m then raise LocalOccur
    | _        -> iter_constr_with_binders succ occur_rec n c
  in
  try occur_rec n term; true with LocalOccur -> false

(* Checking function for terms containing existential variables.
 The function [noccur_with_meta] considers the fact that
 each existential variable (as well as each isevar)
 in the term appears applied to its local context,
 which may contain the CoFix variables. These occurrences of CoFix variables
 are not considered *)

let noccur_with_meta n m term =
  let rec occur_rec n c = match kind_of_term c with
    | Rel p -> if n<=p & p<n+m then raise LocalOccur
    | App(f,cl) ->
	(match kind_of_term f with
           | Cast (c,_,_) when isMeta c -> ()
           | Meta _ -> ()
	   | _ -> iter_constr_with_binders succ occur_rec n c)
    | Evar (_, _) -> ()
    | _ -> iter_constr_with_binders succ occur_rec n c
  in
  try (occur_rec n term; true) with LocalOccur -> false


(*********************)
(*      Lifting      *)
(*********************)

(* The generic lifting function *)
let rec exliftn el c = match kind_of_term c with
  | Rel i -> mkRel(reloc_rel i el)
  | _ -> map_constr_with_binders el_lift exliftn el c

(* Lifting the binding depth across k bindings *)

let liftn n k =
  match el_liftn (pred k) (el_shft n el_id) with
    | ELID -> (fun c -> c)
    | el -> exliftn el

let lift n = liftn n 1

(*********************)
(*   Substituting    *)
(*********************)

(* (subst1 M c) substitutes M for Rel(1) in c
   we generalise it to (substl [M1,...,Mn] c) which substitutes in parallel
   M1,...,Mn for respectively Rel(1),...,Rel(n) in c *)

(* 1st : general case *)

type info = Closed | Open | Unknown
type 'a substituend = { mutable sinfo: info; sit: 'a }

let rec lift_substituend depth s =
  match s.sinfo with
    | Closed -> s.sit
    | Open -> lift depth s.sit
    | Unknown ->
        s.sinfo <- if closed0 s.sit then Closed else Open;
        lift_substituend depth s

let make_substituend c = { sinfo=Unknown; sit=c }

let substn_many lamv n c =
  let lv = Array.length lamv in
  if Int.equal lv 0 then c
  else
    let rec substrec depth c = match kind_of_term c with
      | Rel k     ->
          if k<=depth then c
          else if k-depth <= lv then lift_substituend depth lamv.(k-depth-1)
          else mkRel (k-lv)
      | _ -> map_constr_with_binders succ substrec depth c in
    substrec n c

(*
let substkey = Profile.declare_profile "substn_many";;
let substn_many lamv n c = Profile.profile3 substkey substn_many lamv n c;;
*)

let substnl laml n =
  substn_many (Array.map make_substituend (Array.of_list laml)) n
let substl laml = substnl laml 0
let subst1 lam = substl [lam]

let substnl_decl laml k = map_rel_declaration (substnl laml k)
let substl_decl laml = substnl_decl laml 0
let subst1_decl lam = substl_decl [lam]
let substl_named_decl = substl_decl
let subst1_named_decl = subst1_decl

(* (thin_val sigma) removes identity substitutions from sigma *)

let rec thin_val = function
  | [] -> []
  | (((id,{ sit = v }) as s)::tl) when isVar v ->
      if Id.equal id (destVar v) then thin_val tl else s::(thin_val tl)
  | h::tl -> h::(thin_val tl)

(* (replace_vars sigma M) applies substitution sigma to term M *)
let replace_vars var_alist =
  let var_alist =
    List.map (fun (str,c) -> (str,make_substituend c)) var_alist in
  let var_alist = thin_val var_alist in
  let rec substrec n c = match kind_of_term c with
    | Var x ->
        (try lift_substituend n (List.assoc x var_alist)
         with Not_found -> c)
    | _ -> map_constr_with_binders succ substrec n c
  in
  match var_alist with
  | [] -> (function x -> x)
  | _ -> substrec 0

(*
let repvarkey = Profile.declare_profile "replace_vars";;
let replace_vars vl c = Profile.profile2 repvarkey replace_vars vl c ;;
*)

(* (subst_var str t) substitute (VAR str) by (Rel 1) in t *)
let subst_var str = replace_vars [(str, mkRel 1)]

(* (subst_vars [id1;...;idn] t) substitute (VAR idj) by (Rel j) in t *)
let substn_vars p vars =
  let _,subst =
    List.fold_left (fun (n,l) var -> ((n+1),(var,mkRel n)::l)) (p,[]) vars
  in replace_vars (List.rev subst)

let subst_vars = substn_vars 1

(***************************)
(* Other term constructors *)
(***************************)

let mkNamedProd id typ c = mkProd (Name id, typ, subst_var id c)
let mkNamedLambda id typ c = mkLambda (Name id, typ, subst_var id c)
let mkNamedLetIn id c1 t c2 = mkLetIn (Name id, c1, t, subst_var id c2)

(* Constructs either [(x:t)c] or [[x=b:t]c] *)
let mkProd_or_LetIn (na,body,t) c =
  match body with
    | None -> mkProd (na, t, c)
    | Some b -> mkLetIn (na, b, t, c)

let mkNamedProd_or_LetIn (id,body,t) c =
  match body with
    | None -> mkNamedProd id t c
    | Some b -> mkNamedLetIn id b t c

(* Constructs either [(x:t)c] or [c] where [x] is replaced by [b] *)
let mkProd_wo_LetIn (na,body,t) c =
  match body with
    | None -> mkProd (na,  t, c)
    | Some b -> subst1 b c

let mkNamedProd_wo_LetIn (id,body,t) c =
  match body with
    | None -> mkNamedProd id t c
    | Some b -> subst1 b (subst_var id c)

(* non-dependent product t1 -> t2 *)
let mkArrow t1 t2 = mkProd (Anonymous, t1, t2)

(* Constructs either [[x:t]c] or [[x=b:t]c] *)
let mkLambda_or_LetIn (na,body,t) c =
  match body with
    | None -> mkLambda (na, t, c)
    | Some b -> mkLetIn (na, b, t, c)

let mkNamedLambda_or_LetIn (id,body,t) c =
  match body with
    | None -> mkNamedLambda id t c
    | Some b -> mkNamedLetIn id b t c

(* prodn n [xn:Tn;..;x1:T1;Gamma] b = (x1:T1)..(xn:Tn)b *)
let prodn n env b =
  let rec prodrec = function
    | (0, env, b)        -> b
    | (n, ((v,t)::l), b) -> prodrec (n-1,  l, mkProd (v,t,b))
    | _ -> assert false
  in
  prodrec (n,env,b)

(* compose_prod [xn:Tn;..;x1:T1] b = (x1:T1)..(xn:Tn)b *)
let compose_prod l b = prodn (List.length l) l b

(* lamn n [xn:Tn;..;x1:T1;Gamma] b = [x1:T1]..[xn:Tn]b *)
let lamn n env b =
  let rec lamrec = function
    | (0, env, b)        -> b
    | (n, ((v,t)::l), b) -> lamrec (n-1,  l, mkLambda (v,t,b))
    | _ -> assert false
  in
  lamrec (n,env,b)

(* compose_lam [xn:Tn;..;x1:T1] b = [x1:T1]..[xn:Tn]b *)
let compose_lam l b = lamn (List.length l) l b

let applist (f,l) = mkApp (f, Array.of_list l)

let applistc f l = mkApp (f, Array.of_list l)

let appvect = mkApp

let appvectc f l = mkApp (f,l)

(* to_lambda n (x1:T1)...(xn:Tn)T =
 * [x1:T1]...[xn:Tn]T *)
let rec to_lambda n prod =
  if Int.equal n 0 then
    prod
  else
    match kind_of_term prod with
      | Prod (na,ty,bd) -> mkLambda (na,ty,to_lambda (n-1) bd)
      | Cast (c,_,_) -> to_lambda n c
      | _   -> errorlabstrm "to_lambda" (mt ())

let rec to_prod n lam =
  if Int.equal n 0 then
    lam
  else
    match kind_of_term lam with
      | Lambda (na,ty,bd) -> mkProd (na,ty,to_prod (n-1) bd)
      | Cast (c,_,_) -> to_prod n c
      | _   -> errorlabstrm "to_prod" (mt ())

(* pseudo-reduction rule:
 * [prod_app  s (Prod(_,B)) N --> B[N]
 * with an strip_outer_cast on the first argument to produce a product *)

let prod_app t n =
  match kind_of_term (strip_outer_cast t) with
    | Prod (_,_,b) -> subst1 n b
    | _ ->
	errorlabstrm "prod_app"
	  (str"Needed a product, but didn't find one" ++ fnl ())


(* prod_appvect T [| a1 ; ... ; an |] -> (T a1 ... an) *)
let prod_appvect t nL = Array.fold_left prod_app t nL

(* prod_applist T [ a1 ; ... ; an ] -> (T a1 ... an) *)
let prod_applist t nL = List.fold_left prod_app t nL

let it_mkProd_or_LetIn   = List.fold_left (fun c d -> mkProd_or_LetIn d c)
let it_mkLambda_or_LetIn = List.fold_left (fun c d -> mkLambda_or_LetIn d c)

(*********************************)
(* Other term destructors        *)
(*********************************)

(* Transforms a product term (x1:T1)..(xn:Tn)T into the pair
   ([(xn,Tn);...;(x1,T1)],T), where T is not a product *)
let decompose_prod =
  let rec prodec_rec l c = match kind_of_term c with
    | Prod (x,t,c) -> prodec_rec ((x,t)::l) c
    | Cast (c,_,_)   -> prodec_rec l c
    | _              -> l,c
  in
  prodec_rec []

(* Transforms a lambda term [x1:T1]..[xn:Tn]T into the pair
   ([(xn,Tn);...;(x1,T1)],T), where T is not a lambda *)
let decompose_lam =
  let rec lamdec_rec l c = match kind_of_term c with
    | Lambda (x,t,c) -> lamdec_rec ((x,t)::l) c
    | Cast (c,_,_)     -> lamdec_rec l c
    | _                -> l,c
  in
  lamdec_rec []

(* Given a positive integer n, transforms a product term (x1:T1)..(xn:Tn)T
   into the pair ([(xn,Tn);...;(x1,T1)],T) *)
let decompose_prod_n n =
  if n < 0 then error "decompose_prod_n: integer parameter must be positive";
  let rec prodec_rec l n c =
    if Int.equal n 0 then l,c
    else match kind_of_term c with
      | Prod (x,t,c) -> prodec_rec ((x,t)::l) (n-1) c
      | Cast (c,_,_)   -> prodec_rec l n c
      | _ -> error "decompose_prod_n: not enough products"
  in
  prodec_rec [] n

(* Given a positive integer n, transforms a lambda term [x1:T1]..[xn:Tn]T
   into the pair ([(xn,Tn);...;(x1,T1)],T) *)
let decompose_lam_n n =
  if n < 0 then error "decompose_lam_n: integer parameter must be positive";
  let rec lamdec_rec l n c =
    if Int.equal n 0 then l,c
    else match kind_of_term c with
      | Lambda (x,t,c) -> lamdec_rec ((x,t)::l) (n-1) c
      | Cast (c,_,_)     -> lamdec_rec l n c
      | _ -> error "decompose_lam_n: not enough abstractions"
  in
  lamdec_rec [] n

(* Transforms a product term (x1:T1)..(xn:Tn)T into the pair
   ([(xn,Tn);...;(x1,T1)],T), where T is not a product *)
let decompose_prod_assum =
  let rec prodec_rec l c =
    match kind_of_term c with
    | Prod (x,t,c)    -> prodec_rec (add_rel_decl (x,None,t) l) c
    | LetIn (x,b,t,c) -> prodec_rec (add_rel_decl (x,Some b,t) l) c
    | Cast (c,_,_)      -> prodec_rec l c
    | _               -> l,c
  in
  prodec_rec empty_rel_context

(* Transforms a lambda term [x1:T1]..[xn:Tn]T into the pair
   ([(xn,Tn);...;(x1,T1)],T), where T is not a lambda *)
let decompose_lam_assum =
  let rec lamdec_rec l c =
    match kind_of_term c with
    | Lambda (x,t,c)  -> lamdec_rec (add_rel_decl (x,None,t) l) c
    | LetIn (x,b,t,c) -> lamdec_rec (add_rel_decl (x,Some b,t) l) c
    | Cast (c,_,_)      -> lamdec_rec l c
    | _               -> l,c
  in
  lamdec_rec empty_rel_context

(* Given a positive integer n, transforms a product term (x1:T1)..(xn:Tn)T
   into the pair ([(xn,Tn);...;(x1,T1)],T) *)
let decompose_prod_n_assum n =
  if n < 0 then
    error "decompose_prod_n_assum: integer parameter must be positive";
  let rec prodec_rec l n c =
    if Int.equal n 0 then l,c
    else match kind_of_term c with
    | Prod (x,t,c)    -> prodec_rec (add_rel_decl (x,None,t) l) (n-1) c
    | LetIn (x,b,t,c) -> prodec_rec (add_rel_decl (x,Some b,t) l) (n-1) c
    | Cast (c,_,_)      -> prodec_rec l n c
    | c -> error "decompose_prod_n_assum: not enough assumptions"
  in
  prodec_rec empty_rel_context n

(* Given a positive integer n, transforms a lambda term [x1:T1]..[xn:Tn]T
   into the pair ([(xn,Tn);...;(x1,T1)],T)
   Lets in between are not expanded but turn into local definitions,
   but n is the actual number of destructurated lambdas.  *)
let decompose_lam_n_assum n =
  if n < 0 then
    error "decompose_lam_n_assum: integer parameter must be positive";
  let rec lamdec_rec l n c =
    if Int.equal n 0 then l,c
    else match kind_of_term c with
    | Lambda (x,t,c)  -> lamdec_rec (add_rel_decl (x,None,t) l) (n-1) c
    | LetIn (x,b,t,c) -> lamdec_rec (add_rel_decl (x,Some b,t) l) n c
    | Cast (c,_,_)      -> lamdec_rec l n c
    | c -> error "decompose_lam_n_assum: not enough abstractions"
  in
  lamdec_rec empty_rel_context n

(* (nb_lam [na1:T1]...[nan:Tan]c) where c is not an abstraction
 * gives n (casts are ignored) *)
let nb_lam =
  let rec nbrec n c = match kind_of_term c with
    | Lambda (_,_,c) -> nbrec (n+1) c
    | Cast (c,_,_) -> nbrec n c
    | _ -> n
  in
  nbrec 0

(* similar to nb_lam, but gives the number of products instead *)
let nb_prod =
  let rec nbrec n c = match kind_of_term c with
    | Prod (_,_,c) -> nbrec (n+1) c
    | Cast (c,_,_) -> nbrec n c
    | _ -> n
  in
  nbrec 0

let prod_assum t = fst (decompose_prod_assum t)
let prod_n_assum n t = fst (decompose_prod_n_assum n t)
let strip_prod_assum t = snd (decompose_prod_assum t)
let strip_prod t = snd (decompose_prod t)
let strip_prod_n n t = snd (decompose_prod_n n t)
let lam_assum t = fst (decompose_lam_assum t)
let lam_n_assum n t = fst (decompose_lam_n_assum n t)
let strip_lam_assum t = snd (decompose_lam_assum t)
let strip_lam t = snd (decompose_lam t)
let strip_lam_n n t = snd (decompose_lam_n n t)

let subst_univs_puniverses subst =
  if Univ.is_empty_level_subst subst then fun c -> c
  else 
    let f = Univ.Instance.subst subst in
      fun ((c, u) as x) -> let u' = f u in if u' == u then x else (c, u')

let subst_univs_fn_puniverses fn =
  let f = Univ.Instance.subst_fn fn in
    fun ((c, u) as x) -> let u' = f u in if u' == u then x else (c, u')

let subst_univs_fn_constr f c =
  let changed = ref false in
  let fu = Univ.subst_univs_universe f in
  let fi = Univ.Instance.subst_fn (Univ.level_subst_of f) in
  let rec aux t = 
    match kind_of_term t with
    | Sort (Type u) -> 
      let u' = fu u in
	if u' == u then t else 
	  (changed := true; mkSort (sort_of_univ u'))
    | Const (c, u) -> 
      let u' = fi u in 
	if u' == u then t
	else (changed := true; mkConstU (c, u'))
    | Ind (i, u) ->
      let u' = fi u in 
	if u' == u then t
	else (changed := true; mkIndU (i, u'))
    | Construct (c, u) ->
      let u' = fi u in 
	if u' == u then t
	else (changed := true; mkConstructU (c, u'))
    | _ -> map_constr aux t
  in 
  let c' = aux c in
    if !changed then c' else c

let subst_univs_constr subst c =
  if Univ.is_empty_subst subst then c
  else 
    let f = Univ.make_subst subst in
      subst_univs_fn_constr f c

let subst_univs_level_constr subst c =
  if Univ.is_empty_level_subst subst then c
  else 
    let f = Univ.Instance.subst_fn (Univ.subst_univs_level_level subst) in
    let changed = ref false in
    let rec aux t = 
      match kind_of_term t with
      | Const (c, u) -> 
        let u' = f u in 
	  if u' == u then t
	  else (changed := true; mkConstU (c, u'))
      | Ind (i, u) ->
        let u' = f u in 
	  if u' == u then t
	  else (changed := true; mkIndU (i, u'))
      | Construct (c, u) ->
         let u' = f u in 
	   if u' == u then t
	   else (changed := true; mkConstructU (c, u'))
      | Sort (Type u) -> 
         let u' = subst_univs_level_universe subst u in
	   if u' == u then t else 
	     (changed := true; mkSort (sort_of_univ u'))
      | _ -> map_constr aux t
    in 
    let c' = aux c in
      if !changed then c' else c

(***************************)
(* Arities                 *)
(***************************)

(* An "arity" is a term of the form [[x1:T1]...[xn:Tn]s] with [s] a sort.
   Such a term can canonically be seen as the pair of a context of types
   and of a sort *)

type arity = rel_context * sorts

let destArity =
  let rec prodec_rec l c =
    match kind_of_term c with
    | Prod (x,t,c)    -> prodec_rec ((x,None,t)::l) c
    | LetIn (x,b,t,c) -> prodec_rec ((x,Some b,t)::l) c
    | Cast (c,_,_)      -> prodec_rec l c
    | Sort s          -> l,s
    | _               -> anomaly ~label:"destArity" (Pp.str "not an arity")
  in
  prodec_rec []

let mkArity (sign,s) = it_mkProd_or_LetIn (mkSort s) sign

let rec isArity c =
  match kind_of_term c with
  | Prod (_,_,c)    -> isArity c
  | LetIn (_,b,_,c) -> isArity (subst1 b c)
  | Cast (c,_,_)      -> isArity c
  | Sort _          -> true
  | _               -> false

(*******************)
(*  hash-consing   *)
(*******************)

(* Hash-consing of [constr] does not use the module [Hashcons] because
   [Hashcons] is not efficient on deep tree-like data
   structures. Indeed, [Hashcons] is based the (very efficient)
   generic hash function [Hashtbl.hash], which computes the hash key
   through a depth bounded traversal of the data structure to be
   hashed. As a consequence, for a deep [constr] like the natural
   number 1000 (S (S (... (S O)))), the same hash is assigned to all
   the sub [constr]s greater than the maximal depth handled by
   [Hashtbl.hash]. This entails a huge number of collisions in the
   hash table and leads to cubic hash-consing in this worst-case.

   In order to compute a hash key that is independent of the data
   structure depth while being constant-time, an incremental hashing
   function must be devised. A standard implementation creates a cache
   of the hashing function by decorating each node of the hash-consed
   data structure with its hash key. In that case, the hash function
   can deduce the hash key of a toplevel data structure by a local
   computation based on the cache held on its substructures.
   Unfortunately, this simple implementation introduces a space
   overhead that is damageable for the hash-consing of small [constr]s
   (the most common case). One can think of an heterogeneous
   distribution of caches on smartly chosen nodes, but this is forbidden
   by the use of generic equality in Coq source code. (Indeed, this forces
   each [constr] to have a unique canonical representation.)

   Given that hash-consing proceeds inductively, we can nonetheless
   computes the hash key incrementally during hash-consing by changing
   a little the signature of the hash-consing function: it now returns
   both the hash-consed term and its hash key. This simple solution is
   implemented in the following code: it does not introduce a space
   overhead in [constr], that's why the efficiency is unchanged for
   small [constr]s. Besides, it does handle deep [constr]s without
   introducing an unreasonable number of collisions in the hash table.
   Some benchmarks make us think that this implementation of
   hash-consing is linear in the size of the hash-consed data
   structure for our daily use of Coq.
*)

let array_eqeq t1 t2 =
  t1 == t2 ||
  (Int.equal (Array.length t1) (Array.length t2) &&
   let rec aux i =
     (Int.equal i (Array.length t1)) || (t1.(i) == t2.(i) && aux (i + 1))
   in aux 0)

let list_eqeq u1 u2 =
  u1 == u2 ||
  (let rec aux l r =
     match l, r with
     | u1 :: l1, u2 :: l2 -> u1 == u2 && (l1 == l2 || aux l1 l2)
     | [], [] -> true
     | _, _ -> false
   in aux u1 u2)

let equals_constr t1 t2 =
  match t1, t2 with
    | Rel n1, Rel n2 -> n1 == n2
    | Meta m1, Meta m2 -> m1 == m2
    | Var id1, Var id2 -> id1 == id2
    | Sort s1, Sort s2 -> s1 == s2
    | Cast (c1,k1,t1), Cast (c2,k2,t2) -> c1 == c2 & k1 == k2 & t1 == t2
    | Prod (n1,t1,c1), Prod (n2,t2,c2) -> n1 == n2 & t1 == t2 & c1 == c2
    | Lambda (n1,t1,c1), Lambda (n2,t2,c2) -> n1 == n2 & t1 == t2 & c1 == c2
    | LetIn (n1,b1,t1,c1), LetIn (n2,b2,t2,c2) ->
      n1 == n2 & b1 == b2 & t1 == t2 & c1 == c2
    | App (c1,l1), App (c2,l2) -> c1 == c2 & array_eqeq l1 l2
    | Evar (e1,l1), Evar (e2,l2) -> Int.equal e1 e2 & array_eqeq l1 l2
    | Const (c1,u1), Const (c2,u2) -> c1 == c2 && Univ.Instance.eqeq u1 u2
    | Ind ((sp1,i1),u1), Ind ((sp2,i2),u2) -> sp1 == sp2 & Int.equal i1 i2 & Univ.Instance.eqeq u1 u2
    | Construct (((sp1,i1),j1),u1), Construct (((sp2,i2),j2),u2) ->
      sp1 == sp2 & Int.equal i1 i2 & Int.equal j1 j2 & Univ.Instance.eqeq u1 u2
    | Case (ci1,p1,c1,bl1), Case (ci2,p2,c2,bl2) ->
      ci1 == ci2 & p1 == p2 & c1 == c2 & array_eqeq bl1 bl2
    | Fix ((ln1, i1),(lna1,tl1,bl1)), Fix ((ln2, i2),(lna2,tl2,bl2)) ->
      Int.equal i1 i2
      && Array.equal Int.equal ln1 ln2
      && array_eqeq lna1 lna2
      && array_eqeq tl1 tl2
      && array_eqeq bl1 bl2
    | CoFix(ln1,(lna1,tl1,bl1)), CoFix(ln2,(lna2,tl2,bl2)) ->
      Int.equal ln1 ln2
      & array_eqeq lna1 lna2
      & array_eqeq tl1 tl2
      & array_eqeq bl1 bl2
    | _ -> false

(** Note that the following Make has the side effect of creating
    once and for all the table we'll use for hash-consing all constr *)

module HashsetTerm = Hashset.Make(struct type t = constr let equal = equals_constr end)

let term_table = HashsetTerm.create 19991
(* The associative table to hashcons terms. *)

open Hashset.Combine

(* [hcons_term hash_consing_functions constr] computes an hash-consed
   representation for [constr] using [hash_consing_functions] on
   leaves. *)
let hcons_term (sh_sort,sh_ci,sh_construct,sh_ind,sh_con,sh_na,sh_id) =

  (* Note : we hash-cons constr arrays *in place* *)

  let rec hash_term_array t =
    let accu = ref 0 in
    for i = 0 to Array.length t - 1 do
      let x, h = sh_rec t.(i) in
      accu := combine !accu h;
      t.(i) <- x
    done;
    !accu

  and hash_term t =
    match t with
      | Var i ->
	(Var (sh_id i), combinesmall 1 (Hashtbl.hash i))
      | Sort s ->
	(Sort (sh_sort s), combinesmall 2 (Hashtbl.hash s))
      | Cast (c, k, t) ->
	let c, hc = sh_rec c in
	let t, ht = sh_rec t in
	(Cast (c, k, t), combinesmall 3 (combine3 hc (Hashtbl.hash k) ht))
      | Prod (na,t,c) ->
	let t, ht = sh_rec t
	and c, hc = sh_rec c in
	(Prod (sh_na na, t, c), combinesmall 4 (combine3 (Hashtbl.hash na) ht hc))
      | Lambda (na,t,c) ->
	let t, ht = sh_rec t
	and c, hc = sh_rec c in
	(Lambda (sh_na na, t, c), combinesmall 5 (combine3 (Hashtbl.hash na) ht hc))
      | LetIn (na,b,t,c) ->
	let b, hb = sh_rec b in
	let t, ht = sh_rec t in
	let c, hc = sh_rec c in
	(LetIn (sh_na na, b, t, c), combinesmall 6 (combine4 (Hashtbl.hash na) hb ht hc))
      | App (c,l) ->
	let c, hc = sh_rec c in
	let hl = hash_term_array l in
	(App (c, l), combinesmall 7 (combine hl hc))
      | Evar (e,l) ->
	let hl = hash_term_array l in
	(* since the array have been hashed in place : *)
	(t, combinesmall 8 (combine (Hashtbl.hash e) hl))
      | Const c ->
	(Const (sh_con c), combinesmall 9 (Hashtbl.hash c))
      | Ind ((kn,i),u as ind) ->
	(Ind (sh_ind ind), combinesmall 10 (combine (Hashtbl.hash kn) i))
      | Construct ((((kn,i),j),u) as c)->
	(Construct (sh_construct c), combinesmall 11 (combine3 (Hashtbl.hash kn) i j))
      | Case (ci,p,c,bl) ->
	let p, hp = sh_rec p
	and c, hc = sh_rec c in
	let hbl = hash_term_array bl in
	let hbl = combine (combine hc hp) hbl in
	(Case (sh_ci ci, p, c, bl), combinesmall 12 hbl)
      | Fix (ln,(lna,tl,bl)) ->
	let hbl = hash_term_array  bl in
	let htl = hash_term_array  tl in
	Array.iteri (fun i x -> lna.(i) <- sh_na x) lna;
	(* since the three arrays have been hashed in place : *)
	(t, combinesmall 13 (combine (Hashtbl.hash lna) (combine hbl htl)))
      | CoFix(ln,(lna,tl,bl)) ->
	let hbl = hash_term_array bl in
	let htl = hash_term_array tl in
	Array.iteri (fun i x -> lna.(i) <- sh_na x) lna;
	(* since the three arrays have been hashed in place : *)
	(t, combinesmall 14 (combine (Hashtbl.hash lna) (combine hbl htl)))
      | Meta n ->
	(t, combinesmall 15 n)
      | Rel n ->
	(t, combinesmall 16 n)

  and sh_rec t =
    let (y, h) = hash_term t in
    (* [h] must be positive. *)
    let h = h land 0x3FFFFFFF in
    (HashsetTerm.repr h y term_table, h)

  in
  (* Make sure our statically allocated Rels (1 to 16) are considered
     as canonical, and hence hash-consed to themselves *)
  ignore (hash_term_array rels);

  fun t -> fst (sh_rec t)

(* Exported hashing fonction on constr, used mainly in plugins.
   Appears to have slight differences from [snd (hash_term t)] above ? *)

let rec hash_constr t =
  match kind_of_term t with
    | Var i -> combinesmall 1 (Hashtbl.hash i)
    | Sort s -> combinesmall 2 (Hashtbl.hash s)
    | Cast (c, _, _) -> hash_constr c
    | Prod (_, t, c) -> combinesmall 4 (combine (hash_constr t) (hash_constr c))
    | Lambda (_, t, c) -> combinesmall 5 (combine (hash_constr t) (hash_constr c))
    | LetIn (_, b, t, c) ->
      combinesmall 6 (combine3 (hash_constr b) (hash_constr t) (hash_constr c))
    | App (c,l) when isCast c -> hash_constr (mkApp (pi1 (destCast c),l))
    | App (c,l) ->
      combinesmall 7 (combine (hash_term_array l) (hash_constr c))
    | Evar (e,l) ->
      combinesmall 8 (combine (Hashtbl.hash e) (hash_term_array l))
    | Const (c,u) ->
      combinesmall 9 (Hashtbl.hash c)	(* TODO: proper hash function for constants *)
    | Ind ((kn,i),u) ->
      combinesmall 10 (combine (Hashtbl.hash kn) i)
    | Construct (((kn,i),j),u) ->
      combinesmall 11 (combine3 (Hashtbl.hash kn) i j)
    | Case (_ , p, c, bl) ->
      combinesmall 12 (combine3 (hash_constr c) (hash_constr p) (hash_term_array bl))
    | Fix (ln ,(_, tl, bl)) ->
      combinesmall 13 (combine (hash_term_array bl) (hash_term_array tl))
    | CoFix(ln, (_, tl, bl)) ->
       combinesmall 14 (combine (hash_term_array bl) (hash_term_array tl))
    | Meta n -> combinesmall 15 n
    | Rel n -> combinesmall 16 n

and hash_term_array t =
  Array.fold_left (fun acc t -> combine (hash_constr t) acc) 0 t

module Hsorts =
  Hashcons.Make(
    struct
      type t = sorts
      type u = universe -> universe
      let hashcons huniv = function
          Prop c -> Prop c
        | Type u -> Type (huniv u)
      let equal s1 s2 =
        match (s1,s2) with
            (Prop c1, Prop c2) -> c1 == c2
          | (Type u1, Type u2) -> u1 == u2
          |_ -> false
      let hash = Hashtbl.hash
    end)

module Hcaseinfo =
  Hashcons.Make(
    struct
      type t = case_info
      type u = inductive -> inductive
      let hashcons hind ci = { ci with ci_ind = hind ci.ci_ind }
      let pp_info_equal info1 info2 =
        Int.equal info1.ind_nargs info2.ind_nargs &&
        info1.style == info2.style
      let equal ci ci' =
	ci.ci_ind == ci'.ci_ind &&
	Int.equal ci.ci_npar ci'.ci_npar &&
	Array.equal Int.equal ci.ci_cstr_ndecls ci'.ci_cstr_ndecls && (* we use [Array.equal] on purpose *)
	pp_info_equal ci.ci_pp_info ci'.ci_pp_info  (* we use (=) on purpose *)
      let hash = Hashtbl.hash
    end)

let hcons_sorts = Hashcons.simple_hcons Hsorts.generate hcons_univ
let hcons_caseinfo = Hashcons.simple_hcons Hcaseinfo.generate hcons_ind

let hcons_construct (c,u) = (hcons_construct c, Univ.Instance.hcons u)
let hcons_ind (i,u) = (hcons_ind i, Univ.Instance.hcons u)
let hcons_con (c,u) = (hcons_con c, Univ.Instance.hcons u)

let hcons_constr =
  hcons_term
    (hcons_sorts,
     hcons_caseinfo,
     hcons_construct,
     hcons_ind,
     hcons_con,
     Name.hcons,
     Id.hcons)

let hcons_types = hcons_constr

(*******)
(* Type of abstract machine values *)
type values


==> anc/HoTT/coq-HoTT/kernel/term.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names


(** {6 The sorts of CCI. } *)

type contents = Pos | Null

type sorts =
  | Prop of contents       (** Prop and Set *)
  | Type of Univ.universe  (** Type *)

type 'a puniverses = 'a Univ.puniverses

val map_puniverses : ('a -> 'b) -> 'a puniverses -> 'b puniverses
(** Simply type aliases *)
type pconstant = constant puniverses
type pinductive = inductive puniverses
type pconstructor = constructor puniverses

val set_sort  : sorts
val prop_sort : sorts
val type1_sort  : sorts

val sorts_ord : sorts -> sorts -> int
val is_prop_sort : sorts -> bool
val is_set_sort : sorts -> bool
val univ_of_sort : sorts -> Univ.universe
val sort_of_univ : Univ.universe -> sorts

(** {6 The sorts family of CCI. } *)

type sorts_family = InProp | InSet | InType

val family_of_sort : sorts -> sorts_family

(** {6 Useful types } *)

(** {6 Existential variables } *)
type existential_key = int

(** {6 Existential variables } *)
type metavariable = int

(** {6 Case annotation } *)
type case_style = LetStyle | IfStyle | LetPatternStyle | MatchStyle 
  | RegularStyle (** infer printing form from number of constructor *)
type case_printing =
  { ind_nargs : int; (** length of the arity of the inductive type *)
    style     : case_style }

(** the integer is the number of real args, needed for reduction *)
type case_info =
  { ci_ind        : inductive;
    ci_npar       : int;
    ci_cstr_ndecls : int array; (** number of real args of each constructor *)
    ci_pp_info    : case_printing (** not interpreted by the kernel *)
  }

(** {6 The type of constructions } *)

type constr

(** [eq_constr a b] is true if [a] equals [b] modulo alpha, casts,
   and application grouping *)
val eq_constr : constr -> constr -> bool

(** [eq_constr_univs a b] [true, c] if [a] equals [b] modulo alpha, casts,
   application grouping and the universe equalities in [c]. *)
val eq_constr_univs : constr -> constr -> bool Univ.constrained

(** [leq_constr_univs a b] [true, c] if [a] is convertible to [b] modulo 
    alpha, casts, application grouping and the universe inequalities in [c]. *)
val leq_constr_univs : constr -> constr -> bool Univ.constrained

(** [eq_constr_univs a b] [true, c] if [a] equals [b] modulo alpha, casts,
   application grouping and the universe equalities in [c]. *)
val eq_constr_universes : constr -> constr -> bool Univ.universe_constrained

(** [leq_constr_univs a b] [true, c] if [a] is convertible to [b] modulo 
    alpha, casts, application grouping and the universe inequalities in [c]. *)
val leq_constr_universes : constr -> constr -> bool Univ.universe_constrained

(** [eq_constr_univs a b] [true, c] if [a] equals [b] modulo alpha, casts,
   application grouping and ignoring universe instances. *)
val eq_constr_nounivs : constr -> constr -> bool

(** [types] is the same as [constr] but is intended to be used for
   documentation to indicate that such or such function specifically works
   with {e types} (i.e. terms of type a sort).
   (Rem:plurial form since [type] is a reserved ML keyword) *)

type types = constr

(** {5 Functions for dealing with constr terms. }
  The following functions are intended to simplify and to uniform the
  manipulation of terms. Some of these functions may be overlapped with
  previous ones. *)

(** {6 Term constructors. } *)

(** Constructs a DeBrujin index (DB indices begin at 1) *)
val mkRel : int -> constr

(** Constructs a Variable *)
val mkVar : Id.t -> constr

(** Constructs an patvar named "?n" *)
val mkMeta : metavariable -> constr

(** Constructs an existential variable *)
type existential = existential_key * constr array
val mkEvar : existential -> constr

(** Construct a sort *)
val mkSort : sorts -> types
val mkProp : types
val mkSet  : types
val mkType : Univ.universe -> types


(* This defines the strategy to use for verifiying a Cast *)
type cast_kind = VMcast | NATIVEcast | DEFAULTcast | REVERTcast

(** Constructs the term [t1::t2], i.e. the term t{_ 1} casted with the
   type t{_ 2} (that means t2 is declared as the type of t1). *)
val mkCast : constr * cast_kind * constr -> constr

(** Constructs the product [(x:t1)t2] *)
val mkProd : Name.t * types * types -> types
val mkNamedProd : Id.t -> types -> types -> types

(** non-dependent product [t1 -> t2], an alias for
   [forall (_:t1), t2]. Beware [t_2] is NOT lifted.
   Eg: in context [A:Prop], [A->A] is built by [(mkArrow (mkRel 0) (mkRel 1))]
*)
val mkArrow : types -> types -> constr

(** Constructs the abstraction \[x:t{_ 1}\]t{_ 2} *)
val mkLambda : Name.t * types * constr -> constr
val mkNamedLambda : Id.t -> types -> constr -> constr

(** Constructs the product [let x = t1 : t2 in t3] *)
val mkLetIn : Name.t * constr * types * constr -> constr
val mkNamedLetIn : Id.t -> constr -> types -> constr -> constr

(** [mkApp (f,[| t_1; ...; t_n |]] constructs the application
   {% $(f~t_1~\dots~t_n)$ %}. *)
val mkApp : constr * constr array -> constr

(** Constructs a constant 
   The array of terms correspond to the variables introduced in the section *)
val mkConst : constant -> constr
val mkConstU : constant puniverses -> constr

(** Inductive types *)

(** Constructs the ith (co)inductive type of the block named kn 
   The array of terms correspond to the variables introduced in the section *)
val mkInd : inductive -> constr
val mkIndU : inductive puniverses -> constr

(** Constructs the jth constructor of the ith (co)inductive type of the
   block named kn. The array of terms correspond to the variables
   introduced in the section *)
val mkConstruct : constructor -> constr
val mkConstructU : constructor puniverses -> constr
val mkConstructUi : (pinductive * int) -> constr

(** Constructs a destructor of inductive type.
    
    [mkCase ci p c ac] stand for match [c] as [x] in [I args] return [p] with [ac] 
    presented as describe in [ci].

    [p] stucture is [fun args x -> "return clause"]

    [ac]{^ ith} element is ith constructor case presented as 
    {e lambda construct_args (without params). case_term } *)
val mkCase : case_info * constr * constr * constr array -> constr

(** If [recindxs = [|i1,...in|]]
      [funnames = [|f1,.....fn|]]
      [typarray = [|t1,...tn|]]
      [bodies   = [|b1,.....bn|]]
   then [mkFix ((recindxs,i), funnames, typarray, bodies) ]
   constructs the {% $ %}i{% $ %}th function of the block (counting from 0)

    [Fixpoint f1 [ctx1] = b1
     with     f2 [ctx2] = b2
     ...
     with     fn [ctxn] = bn.]

   where the length of the {% $ %}j{% $ %}th context is {% $ %}ij{% $ %}.
*)
type rec_declaration = Name.t array * types array * constr array
type fixpoint = (int array * int) * rec_declaration
val mkFix : fixpoint -> constr

(** If [funnames = [|f1,.....fn|]]
      [typarray = [|t1,...tn|]]
      [bodies   = [b1,.....bn]] 
   then [mkCoFix (i, (funnames, typarray, bodies))]
   constructs the ith function of the block
   
    [CoFixpoint f1 = b1
     with       f2 = b2
     ...
     with       fn = bn.]
 *)
type cofixpoint = int * rec_declaration
val mkCoFix : cofixpoint -> constr


(** {6 Concrete type for making pattern-matching. } *)

(** [constr array] is an instance matching definitional [named_context] in
   the same order (i.e. last argument first) *)
type 'constr pexistential = existential_key * 'constr array
type ('constr, 'types) prec_declaration =
    Name.t array * 'types array * 'constr array
type ('constr, 'types) pfixpoint =
    (int array * int) * ('constr, 'types) prec_declaration
type ('constr, 'types) pcofixpoint =
    int * ('constr, 'types) prec_declaration

type ('constr, 'types) kind_of_term =
  | Rel       of int
  | Var       of Id.t
  | Meta      of metavariable
  | Evar      of 'constr pexistential
  | Sort      of sorts
  | Cast      of 'constr * cast_kind * 'types
  | Prod      of Name.t * 'types * 'types
  | Lambda    of Name.t * 'types * 'constr
  | LetIn     of Name.t * 'constr * 'types * 'constr
  | App       of 'constr * 'constr array
  | Const     of constant puniverses
  | Ind       of inductive puniverses
  | Construct of constructor puniverses
  | Case      of case_info * 'constr * 'constr * 'constr array
  | Fix       of ('constr, 'types) pfixpoint
  | CoFix     of ('constr, 'types) pcofixpoint

(** User view of [constr]. For [App], it is ensured there is at
   least one argument and the function is not itself an applicative
   term *)

val kind_of_term : constr -> (constr, types) kind_of_term

(** Experimental, used in Presburger contrib *)
type ('constr, 'types) kind_of_type =
  | SortType   of sorts
  | CastType   of 'types * 'types
  | ProdType   of Name.t * 'types * 'types
  | LetInType  of Name.t * 'constr * 'types * 'types
  | AtomicType of 'constr * 'constr array

val kind_of_type : types -> (constr, types) kind_of_type

(** {6 Simple term case analysis. } *)

val isRel  : constr -> bool
val isRelN : int -> constr -> bool
val isVar  : constr -> bool
val isVarId : Id.t -> constr -> bool
val isInd  : constr -> bool
val isEvar : constr -> bool
val isMeta : constr -> bool
val isMetaOf : metavariable -> constr -> bool
val isEvar_or_Meta : constr -> bool
val isSort : constr -> bool
val isCast : constr -> bool
val isApp : constr -> bool
val isLambda : constr -> bool
val isLetIn : constr -> bool
val isProd : constr -> bool
val isConst : constr -> bool
val isConstruct : constr -> bool
val isFix : constr -> bool
val isCoFix : constr -> bool
val isCase : constr -> bool

val is_Prop : constr -> bool
val is_Set  : constr -> bool
val isprop : constr -> bool
val is_Type : constr -> bool
val iskind : constr -> bool
val is_small : sorts -> bool


(** {6 Term destructors } *)
(** Destructor operations are partial functions and
    @raise DestKO if the term has not the expected form. *)

exception DestKO

(** Destructs a DeBrujin index *)
val destRel : constr -> int

(** Destructs an existential variable *)
val destMeta : constr -> metavariable

(** Destructs a variable *)
val destVar : constr -> Id.t

(** Destructs a sort. [is_Prop] recognizes the sort {% \textsf{%}Prop{% }%}, whether
   [isprop] recognizes both {% \textsf{%}Prop{% }%} and {% \textsf{%}Set{% }%}. *)
val destSort : constr -> sorts

(** Destructs a casted term *)
val destCast : constr -> constr * cast_kind * constr

(** Destructs the product {% $ %}(x:t_1)t_2{% $ %} *)
val destProd : types -> Name.t * types * types

(** Destructs the abstraction {% $ %}[x:t_1]t_2{% $ %} *)
val destLambda : constr -> Name.t * types * constr

(** Destructs the let {% $ %}[x:=b:t_1]t_2{% $ %} *)
val destLetIn : constr -> Name.t * constr * types * constr

(** Destructs an application *)
val destApp : constr -> constr * constr array

(** Obsolete synonym of destApp *)
val destApplication : constr -> constr * constr array

(** Decompose any term as an applicative term; the list of args can be empty *)
val decompose_app : constr -> constr * constr list

(** Destructs a constant *)
val destConst : constr -> constant puniverses

(** Destructs an existential variable *)
val destEvar : constr -> existential

(** Destructs a (co)inductive type *)
val destInd : constr -> inductive puniverses

(** Destructs a constructor *)
val destConstruct : constr -> constructor puniverses

(** Destructs a [match c as x in I args return P with ... |
Ci(...yij...) => ti | ... end] (or [let (..y1i..) := c as x in I args
return P in t1], or [if c then t1 else t2])
@return [(info,c,fun args x => P,[|...|fun yij => ti| ...|])]
where [info] is pretty-printing information *)
val destCase : constr -> case_info * constr * constr * constr array

(** Destructs the {% $ %}i{% $ %}th function of the block
   [Fixpoint f{_ 1} ctx{_ 1} = b{_ 1}
    with    f{_ 2} ctx{_ 2} = b{_ 2}
    ...
    with    f{_ n} ctx{_ n} = b{_ n}],
   where the length of the {% $ %}j{% $ %}th context is {% $ %}ij{% $ %}.
*)
val destFix : constr -> fixpoint

val destCoFix : constr -> cofixpoint


(** {6 Local } *)
(** A {e declaration} has the form [(name,body,type)]. It is either an
    {e assumption} if [body=None] or a {e definition} if
    [body=Some actualbody]. It is referred by {e name} if [na] is an
    identifier or by {e relative index} if [na] is not an identifier
    (in the latter case, [na] is of type [name] but just for printing
    purpose) *)

type named_declaration = Id.t * constr option * types
type rel_declaration = Name.t * constr option * types

val map_named_declaration :
  (constr -> constr) -> named_declaration -> named_declaration
val map_rel_declaration :
  (constr -> constr) -> rel_declaration -> rel_declaration

val fold_named_declaration :
  (constr -> 'a -> 'a) -> named_declaration -> 'a -> 'a
val fold_rel_declaration :
  (constr -> 'a -> 'a) -> rel_declaration -> 'a -> 'a

val exists_named_declaration :
  (constr -> bool) -> named_declaration -> bool
val exists_rel_declaration :
  (constr -> bool) -> rel_declaration -> bool

val for_all_named_declaration :
  (constr -> bool) -> named_declaration -> bool
val for_all_rel_declaration :
  (constr -> bool) -> rel_declaration -> bool

val eq_named_declaration :
  named_declaration -> named_declaration -> bool

val eq_rel_declaration :
    rel_declaration -> rel_declaration -> bool

(** {6 Contexts of declarations referred to by de Bruijn indices } *)

(** In [rel_context], more recent declaration is on top *)
type rel_context = rel_declaration list

val empty_rel_context : rel_context
val add_rel_decl : rel_declaration -> rel_context -> rel_context

val lookup_rel : int -> rel_context -> rel_declaration
(** Size of the [rel_context] including LetIns *)
val rel_context_length : rel_context -> int
(** Size of the [rel_context] without LetIns *)
val rel_context_nhyps : rel_context -> int

(** Constructs either [(x:t)c] or [[x=b:t]c] *)
val mkProd_or_LetIn : rel_declaration -> types -> types
val mkProd_wo_LetIn : rel_declaration -> types -> types
val mkNamedProd_or_LetIn : named_declaration -> types -> types
val mkNamedProd_wo_LetIn : named_declaration -> types -> types

(** Constructs either [[x:t]c] or [[x=b:t]c] *)
val mkLambda_or_LetIn : rel_declaration -> constr -> constr
val mkNamedLambda_or_LetIn : named_declaration -> constr -> constr

(** {6 Other term constructors. } *)

(** [applist (f,args)] and its variants work as [mkApp] *)

val applist : constr * constr list -> constr
val applistc : constr -> constr list -> constr
val appvect : constr * constr array -> constr
val appvectc : constr -> constr array -> constr

(** [prodn n l b] = [forall (x_1:T_1)...(x_n:T_n), b]
   where [l] is [(x_n,T_n)...(x_1,T_1)...]. *)
val prodn : int -> (Name.t * constr) list -> constr -> constr

(** [compose_prod l b]
   @return [forall (x_1:T_1)...(x_n:T_n), b]
   where [l] is [(x_n,T_n)...(x_1,T_1)].
   Inverse of [decompose_prod]. *)
val compose_prod : (Name.t * constr) list -> constr -> constr

(** [lamn n l b]
    @return [fun (x_1:T_1)...(x_n:T_n) => b]
   where [l] is [(x_n,T_n)...(x_1,T_1)...]. *)
val lamn : int -> (Name.t * constr) list -> constr -> constr

(** [compose_lam l b]
   @return [fun (x_1:T_1)...(x_n:T_n) => b]
   where [l] is [(x_n,T_n)...(x_1,T_1)].
   Inverse of [it_destLam] *)
val compose_lam : (Name.t * constr) list -> constr -> constr

(** [to_lambda n l]
   @return [fun (x_1:T_1)...(x_n:T_n) => T]
   where [l] is [forall (x_1:T_1)...(x_n:T_n), T] *)
val to_lambda : int -> constr -> constr

(** [to_prod n l]
   @return [forall (x_1:T_1)...(x_n:T_n), T]
   where [l] is [fun (x_1:T_1)...(x_n:T_n) => T] *)
val to_prod : int -> constr -> constr

(** pseudo-reduction rule *)

(** [prod_appvect] [forall (x1:B1;...;xn:Bn), B] [a1...an] @return [B[a1...an]] *)
val prod_appvect : constr -> constr array -> constr
val prod_applist : constr -> constr list -> constr

val it_mkLambda_or_LetIn : constr -> rel_context -> constr
val it_mkProd_or_LetIn : types -> rel_context -> types

(** {6 Other term destructors. } *)

(** Transforms a product term {% $ %}(x_1:T_1)..(x_n:T_n)T{% $ %} into the pair
   {% $ %}([(x_n,T_n);...;(x_1,T_1)],T){% $ %}, where {% $ %}T{% $ %} is not a product. *)
val decompose_prod : constr -> (Name.t*constr) list * constr

(** Transforms a lambda term {% $ %}[x_1:T_1]..[x_n:T_n]T{% $ %} into the pair
   {% $ %}([(x_n,T_n);...;(x_1,T_1)],T){% $ %}, where {% $ %}T{% $ %} is not a lambda. *)
val decompose_lam : constr -> (Name.t*constr) list * constr

(** Given a positive integer n, transforms a product term
   {% $ %}(x_1:T_1)..(x_n:T_n)T{% $ %}
   into the pair {% $ %}([(xn,Tn);...;(x1,T1)],T){% $ %}. *)
val decompose_prod_n : int -> constr -> (Name.t * constr) list * constr

(** Given a positive integer {% $ %}n{% $ %}, transforms a lambda term
   {% $ %}[x_1:T_1]..[x_n:T_n]T{% $ %} into the pair {% $ %}([(x_n,T_n);...;(x_1,T_1)],T){% $ %} *)
val decompose_lam_n : int -> constr -> (Name.t * constr) list * constr

(** Extract the premisses and the conclusion of a term of the form
   "(xi:Ti) ... (xj:=cj:Tj) ..., T" where T is not a product nor a let *)
val decompose_prod_assum : types -> rel_context * types

(** Idem with lambda's *)
val decompose_lam_assum : constr -> rel_context * constr

(** Idem but extract the first [n] premisses *)
val decompose_prod_n_assum : int -> types -> rel_context * types
val decompose_lam_n_assum : int -> constr -> rel_context * constr

(** [nb_lam] {% $ %}[x_1:T_1]...[x_n:T_n]c{% $ %} where {% $ %}c{% $ %} is not an abstraction
   gives {% $ %}n{% $ %} (casts are ignored) *)
val nb_lam : constr -> int

(** Similar to [nb_lam], but gives the number of products instead *)
val nb_prod : constr -> int

(** Returns the premisses/parameters of a type/term (let-in included) *)
val prod_assum : types -> rel_context
val lam_assum : constr -> rel_context

(** Returns the first n-th premisses/parameters of a type/term (let included)*)
val prod_n_assum : int -> types -> rel_context
val lam_n_assum : int -> constr -> rel_context

(** Remove the premisses/parameters of a type/term *)
val strip_prod : types -> types
val strip_lam : constr -> constr

(** Remove the first n-th premisses/parameters of a type/term *)
val strip_prod_n : int -> types -> types
val strip_lam_n : int -> constr -> constr

(** Remove the premisses/parameters of a type/term (including let-in) *)
val strip_prod_assum : types -> types
val strip_lam_assum : constr -> constr

(** flattens application lists *)
val collapse_appl : constr -> constr


(** Removes recursively the casts around a term i.e.
   [strip_outer_cast (Cast (Cast ... (Cast c, t) ... ))] is [c]. *)
val strip_outer_cast : constr -> constr

(** Apply a function letting Casted types in place *)
val under_casts : (constr -> constr) -> constr -> constr

(** Apply a function under components of Cast if any *)
val under_outer_cast : (constr -> constr) -> constr -> constr

(** {6 ... } *)
(** An "arity" is a term of the form [[x1:T1]...[xn:Tn]s] with [s] a sort.
    Such a term can canonically be seen as the pair of a context of types
    and of a sort *)

type arity = rel_context * sorts

(** Build an "arity" from its canonical form *)
val mkArity : arity -> types

(** Destructs an "arity" into its canonical form *)
val destArity : types -> arity

(** Tells if a term has the form of an arity *)
val isArity : types -> bool

(** {6 Occur checks } *)

(** [closedn n M] is true iff [M] is a (deBruijn) closed term under n binders *)
val closedn : int -> constr -> bool

(** [closed0 M] is true iff [M] is a (deBruijn) closed term *)
val closed0 : constr -> bool

(** [noccurn n M] returns true iff [Rel n] does NOT occur in term [M]  *)
val noccurn : int -> constr -> bool

(** [noccur_between n m M] returns true iff [Rel p] does NOT occur in term [M]
  for n <= p < n+m *)
val noccur_between : int -> int -> constr -> bool

(** Checking function for terms containing existential- or
   meta-variables.  The function [noccur_with_meta] does not consider
   meta-variables applied to some terms (intended to be its local
   context) (for existential variables, it is necessarily the case) *)
val noccur_with_meta : int -> int -> constr -> bool

(** {6 Relocation and substitution } *)

(** [exliftn el c] lifts [c] with lifting [el] *)
val exliftn : Esubst.lift -> constr -> constr

(** [liftn n k c] lifts by [n] indexes above or equal to [k] in [c] *)
val liftn : int -> int -> constr -> constr

(** [lift n c] lifts by [n] the positive indexes in [c] *)
val lift : int -> constr -> constr

(** [substnl [a1;...;an] k c] substitutes in parallel [a1],...,[an]
    for respectively [Rel(k+1)],...,[Rel(k+n)] in [c]; it relocates
    accordingly indexes in [a1],...,[an] *)
val substnl : constr list -> int -> constr -> constr
val substl : constr list -> constr -> constr
val subst1 : constr -> constr -> constr

val substnl_decl : constr list -> int -> rel_declaration -> rel_declaration
val substl_decl : constr list -> rel_declaration -> rel_declaration
val subst1_decl : constr -> rel_declaration -> rel_declaration

val subst1_named_decl : constr -> named_declaration -> named_declaration
val substl_named_decl : constr list -> named_declaration -> named_declaration

val replace_vars : (Id.t * constr) list -> constr -> constr
val subst_var : Id.t -> constr -> constr

(** [subst_vars [id1;...;idn] t] substitute [VAR idj] by [Rel j] in [t]
   if two names are identical, the one of least indice is kept *)
val subst_vars : Id.t list -> constr -> constr

(** [substn_vars n [id1;...;idn] t] substitute [VAR idj] by [Rel j+n-1] in [t]
   if two names are identical, the one of least indice is kept *)
val substn_vars : int -> Id.t list -> constr -> constr


(** {6 Functionals working on the immediate subterm of a construction } *)

(** [fold_constr f acc c] folds [f] on the immediate subterms of [c]
   starting from [acc] and proceeding from left to right according to
   the usual representation of the constructions; it is not recursive *)

val fold_constr : ('a -> constr -> 'a) -> 'a -> constr -> 'a

(** [map_constr f c] maps [f] on the immediate subterms of [c]; it is
   not recursive and the order with which subterms are processed is
   not specified *)

val map_constr : (constr -> constr) -> constr -> constr

(** [map_constr_with_binders g f n c] maps [f n] on the immediate
   subterms of [c]; it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive and the order with which
   subterms are processed is not specified *)

val map_constr_with_binders :
  ('a -> 'a) -> ('a -> constr -> constr) -> 'a -> constr -> constr

(** [iter_constr f c] iters [f] on the immediate subterms of [c]; it is
   not recursive and the order with which subterms are processed is
   not specified *)

val iter_constr : (constr -> unit) -> constr -> unit

(** [iter_constr_with_binders g f n c] iters [f n] on the immediate
   subterms of [c]; it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive and the order with which
   subterms are processed is not specified *)

val iter_constr_with_binders :
  ('a -> 'a) -> ('a -> constr -> unit) -> 'a -> constr -> unit

(** [compare_constr f c1 c2] compare [c1] and [c2] using [f] to compare
   the immediate subterms of [c1] of [c2] if needed; Cast's, binders
   name and Cases annotations are not taken into account *)

val compare_constr : (constr -> constr -> bool) -> constr -> constr -> bool

val constr_ord : constr -> constr -> int
val hash_constr : constr -> int

open Univ

val subst_univs_fn_constr : universe_subst_fn -> constr -> constr
val subst_univs_fn_puniverses : universe_level_subst_fn -> 
  'a puniverses -> 'a puniverses

val subst_univs_constr : universe_subst -> constr -> constr
val subst_univs_puniverses : universe_level_subst -> 'a puniverses -> 'a puniverses
val subst_univs_level_constr : universe_level_subst -> constr -> constr


(*********************************************************************)

val hcons_sorts : sorts -> sorts
val hcons_constr : constr -> constr
val hcons_types : types -> types

(**************************************)

type values


==> anc/HoTT/coq-HoTT/kernel/term_typing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Jacek Chrzaszcz, Aug 2002 as part of the implementation of
   the Coq module system *)

(* This module provides the main entry points for type-checking basic
   declarations *)

open Errors
open Util
open Names
open Univ
open Term
open Declarations
open Environ
open Entries
open Typeops

let constrain_type env j ctx poly = function
  | None -> j.uj_type, ctx
  | Some t ->
      let tj, ctx' = infer_type env t in
      let ctx = ContextSet.union ctx ctx' in
      let j, cst = judge_of_cast env j DEFAULTcast tj in
	(* TODO*)
	check_consistent_constraints ctx cst;
	assert (eq_constr t tj.utj_val);
	t, ContextSet.add_constraints ctx cst

let local_constrain_type env j = function
  | None ->
      j.uj_type
  | Some t ->
      let (tj,ctx) = infer_type env t in
      let (_,cst) = judge_of_cast env j DEFAULTcast tj in
      assert (eq_constr t tj.utj_val);
      check_consistent_constraints ctx cst;
      t

let translate_local_def env (b,topt) =
  let (j,ctx) = infer env b in
  let typ = local_constrain_type env j topt in
    (j.uj_val,typ,ctx)

let translate_local_assum env t =
  let (j,cst) = infer env t in
  let t = Typeops.assumption_of_judgment env j in
    (t,cst)

(* Insertion of constants and parameters in environment. *)

let check_declared_variables declared inferred =
  let mk_set l = List.fold_right Id.Set.add (List.map pi1 l) Id.Set.empty in
  let undeclared_set = Id.Set.diff (mk_set inferred) (mk_set declared) in
  if not (Id.Set.is_empty undeclared_set) then
    error ("The following section variables are used but not declared:\n"^
              (String.concat ", "
                 (List.map Id.to_string (Id.Set.elements undeclared_set))))

let infer_declaration env = function
  | DefinitionEntry c ->
    let env' = push_context c.const_entry_universes env in
    let (j,cst) = infer env' c.const_entry_body in
    let j =
      {uj_val = hcons_constr j.uj_val;
       uj_type = hcons_constr j.uj_type} in
    let (typ,cst) = constrain_type env' j cst
      c.const_entry_polymorphic c.const_entry_type in
    let def =
      if c.const_entry_opaque
      then OpaqueDef (Lazyconstr.opaque_from_val j.uj_val)
      else Def (Lazyconstr.from_val j.uj_val)
    in
    let univs = check_context_subset cst c.const_entry_universes in
      def, typ, c.const_entry_polymorphic, univs,
        c.const_entry_inline_code, c.const_entry_secctx
  | ParameterEntry (ctx,poly,(t,uctx),nl) ->
    let env' = push_context uctx env in
    let (j,cst) = infer env' t in
    let t = hcons_constr (Typeops.assumption_of_judgment env j) in
    (* let univs = check_context_subset cst uctx in *) (*FIXME*)
      Undef nl, t, poly, uctx, false, ctx
      
let global_vars_set_constant_type env = global_vars_set env

let build_constant_declaration env kn (def,typ,poly,univs,inline_code,ctx) =
  let hyps = 
    let inferred =
      let ids_typ = global_vars_set_constant_type env typ in
      let ids_def = match def with
        | Undef _ -> Id.Set.empty
        | Def cs -> global_vars_set env (Lazyconstr.force cs)
        | OpaqueDef lc -> global_vars_set env (Lazyconstr.force_opaque lc)
      in
      keep_hyps env (Id.Set.union ids_typ ids_def)
    in
    match ctx with
      | None -> inferred
      | Some declared ->
        check_declared_variables declared inferred;
        declared
  in
  let tps = Cemitcodes.from_val (compile_constant_body env def) in
  { const_hyps = hyps;
    const_body = def;
    const_type = typ;
    const_body_code = tps;
    const_polymorphic = poly;
    const_universes = univs;
    const_native_name = ref NotLinked;
    const_inline_code = inline_code }

(*s Global and local constant declaration. *)

let translate_constant env kn ce =
  build_constant_declaration env kn (infer_declaration env ce)

let translate_recipe env kn r =
  build_constant_declaration env kn 
    (let def,typ,poly,cst,inline,hyps = Cooking.cook_constant env r in
     def,typ,poly,cst,inline,hyps)

(* Insertion of inductive types. *)

let translate_mind env kn mie = Indtypes.check_inductive env kn mie


==> anc/HoTT/coq-HoTT/kernel/term_typing.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Univ
open Environ
open Declarations
open Entries

val translate_local_def : env -> constr * types option ->
  constr * types * universe_context_set

val translate_local_assum : env -> types ->
  types * universe_context_set

val infer_declaration : env -> constant_entry ->
  constant_def * constant_type * bool * universe_context * bool * Sign.section_context option

val translate_constant : env -> constant -> constant_entry -> constant_body

val translate_mind :
  env -> mutual_inductive -> mutual_inductive_entry -> mutual_inductive_body

val translate_recipe : env -> constant -> Cooking.recipe -> constant_body


(** Internal functions, mentioned here for debug purpose only *)

val infer_declaration : env -> constant_entry -> Cooking.result
val build_constant_declaration : env -> constant -> Cooking.result -> constant_body


==> anc/HoTT/coq-HoTT/kernel/type_errors.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Reduction

(* Type errors. *)

type guard_error =
  (* Fixpoints *)
  | NotEnoughAbstractionInFixBody
  | RecursionNotOnInductiveType of constr
  | RecursionOnIllegalTerm of int * (env * constr) * int list * int list
  | NotEnoughArgumentsForFixCall of int
  (* CoFixpoints *)
  | CodomainNotInductiveType of constr
  | NestedRecursiveOccurrences
  | UnguardedRecursiveCall of constr
  | RecCallInTypeOfAbstraction of constr
  | RecCallInNonRecArgOfConstructor of constr
  | RecCallInTypeOfDef of constr
  | RecCallInCaseFun of constr
  | RecCallInCaseArg of constr
  | RecCallInCasePred of constr
  | NotGuardedForm of constr

type arity_error =
  | NonInformativeToInformative
  | StrongEliminationOnNonSmallType
  | WrongArity

type type_error =
  | UnboundRel of int
  | UnboundVar of variable
  | NotAType of unsafe_judgment
  | BadAssumption of unsafe_judgment
  | ReferenceVariables of identifier * constr
  | ElimArity of pinductive * sorts_family list * constr * unsafe_judgment
      * (sorts_family * sorts_family * arity_error) option
  | CaseNotInductive of unsafe_judgment
  | WrongCaseInfo of pinductive * case_info
  | NumberBranches of unsafe_judgment * int
  | IllFormedBranch of constr * pconstructor * constr * constr
  | Generalization of (Name.t * types) * unsafe_judgment
  | ActualType of unsafe_judgment * types
  | CantApplyBadType of
      (int * constr * constr) * unsafe_judgment * unsafe_judgment array
  | CantApplyNonFunctional of unsafe_judgment * unsafe_judgment array
  | IllFormedRecBody of guard_error * Name.t array * int * env * unsafe_judgment array
  | IllTypedRecBody of
      int * Name.t array * unsafe_judgment array * types array

exception TypeError of env * type_error

let nfj {uj_val=c;uj_type=ct} =
  {uj_val=c;uj_type=nf_betaiota ct}

let error_unbound_rel env n =
  raise (TypeError (env, UnboundRel n))

let error_unbound_var env v =
  raise (TypeError (env, UnboundVar v))

let error_not_type env j =
  raise (TypeError (env, NotAType j))

let error_assumption env j =
  raise (TypeError (env, BadAssumption j))

let error_reference_variables env id c =
  raise (TypeError (env, ReferenceVariables (id,c)))

let error_elim_arity env ind aritylst c pj okinds =
  raise (TypeError (env, ElimArity (ind,aritylst,c,pj,okinds)))

let error_case_not_inductive env j =
  raise (TypeError (env, CaseNotInductive j))

let error_number_branches env cj expn =
  raise (TypeError (env, NumberBranches (nfj cj,expn)))

let error_ill_formed_branch env c i actty expty =
  raise (TypeError (env,
    IllFormedBranch (c,i,nf_betaiota actty, nf_betaiota expty)))

let error_generalization env nvar c =
  raise (TypeError (env, Generalization (nvar,c)))

let error_actual_type env j expty =
  raise (TypeError (env, ActualType (j,expty)))

let error_cant_apply_not_functional env rator randl =
  raise (TypeError (env, CantApplyNonFunctional (rator,randl)))

let error_cant_apply_bad_type env t rator randl =
  raise (TypeError (env, CantApplyBadType (t,rator,randl)))

let error_ill_formed_rec_body env why lna i fixenv vdefj =
  raise (TypeError (env, IllFormedRecBody (why,lna,i,fixenv,vdefj)))

let error_ill_typed_rec_body env i lna vdefj vargs =
  raise (TypeError (env, IllTypedRecBody (i,lna,vdefj,vargs)))

let error_elim_explain kp ki =
  match kp,ki with
  | (InType | InSet), InProp -> NonInformativeToInformative
  | InType, InSet -> StrongEliminationOnNonSmallType (* if Set impredicative *)
  | _ -> WrongArity



==> anc/HoTT/coq-HoTT/kernel/type_errors.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ

(** Type errors. {% \label{%}typeerrors{% }%} *)

(*i Rem: NotEnoughAbstractionInFixBody should only occur with "/i" Fix
    notation i*)
type guard_error =
  (** Fixpoints *)
  | NotEnoughAbstractionInFixBody
  | RecursionNotOnInductiveType of constr
  | RecursionOnIllegalTerm of int * (env * constr) * int list * int list
  | NotEnoughArgumentsForFixCall of int
  (** CoFixpoints *)
  | CodomainNotInductiveType of constr
  | NestedRecursiveOccurrences
  | UnguardedRecursiveCall of constr
  | RecCallInTypeOfAbstraction of constr
  | RecCallInNonRecArgOfConstructor of constr
  | RecCallInTypeOfDef of constr
  | RecCallInCaseFun of constr
  | RecCallInCaseArg of constr
  | RecCallInCasePred of constr
  | NotGuardedForm of constr

type arity_error =
  | NonInformativeToInformative
  | StrongEliminationOnNonSmallType
  | WrongArity

type type_error =
  | UnboundRel of int
  | UnboundVar of variable
  | NotAType of unsafe_judgment
  | BadAssumption of unsafe_judgment
  | ReferenceVariables of identifier * constr
  | ElimArity of pinductive * sorts_family list * constr * unsafe_judgment
      * (sorts_family * sorts_family * arity_error) option
  | CaseNotInductive of unsafe_judgment
  | WrongCaseInfo of pinductive * case_info
  | NumberBranches of unsafe_judgment * int
  | IllFormedBranch of constr * pconstructor * constr * constr
  | Generalization of (Name.t * types) * unsafe_judgment
  | ActualType of unsafe_judgment * types
  | CantApplyBadType of
      (int * constr * constr) * unsafe_judgment * unsafe_judgment array
  | CantApplyNonFunctional of unsafe_judgment * unsafe_judgment array
  | IllFormedRecBody of guard_error * Name.t array * int * env * unsafe_judgment array
  | IllTypedRecBody of
      int * Name.t array * unsafe_judgment array * types array

exception TypeError of env * type_error

val error_unbound_rel : env -> int -> 'a

val error_unbound_var : env -> variable -> 'a

val error_not_type : env -> unsafe_judgment -> 'a

val error_assumption : env -> unsafe_judgment -> 'a

val error_reference_variables : env -> identifier -> constr -> 'a

val error_elim_arity :
  env -> pinductive -> sorts_family list -> constr -> unsafe_judgment ->
      (sorts_family * sorts_family * arity_error) option -> 'a

val error_case_not_inductive : env -> unsafe_judgment -> 'a

val error_number_branches : env -> unsafe_judgment -> int -> 'a

val error_ill_formed_branch : env -> constr -> pconstructor -> constr -> constr -> 'a

val error_generalization : env -> Name.t * types -> unsafe_judgment -> 'a

val error_actual_type : env -> unsafe_judgment -> types -> 'a

val error_cant_apply_not_functional :
  env -> unsafe_judgment -> unsafe_judgment array -> 'a

val error_cant_apply_bad_type :
  env -> int * constr * constr ->
      unsafe_judgment -> unsafe_judgment array -> 'a

val error_ill_formed_rec_body :
  env -> guard_error -> Name.t array -> int -> env -> unsafe_judgment array -> 'a

val error_ill_typed_rec_body  :
  env -> int -> Name.t array -> unsafe_judgment array -> types array -> 'a

val error_elim_explain : sorts_family -> sorts_family -> arity_error


==> anc/HoTT/coq-HoTT/kernel/typeops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Declarations
open Environ
open Entries
open Reduction
open Inductive
open Type_errors

let conv_leq l2r = default_conv CUMUL ~l2r

let conv_leq_vecti env v1 v2 =
  Array.fold_left2_i
    (fun i c t1 t2 ->
      let c' =
        try default_conv CUMUL env t1 t2
        with NotConvertible -> raise (NotConvertibleVect i) in
      Constraint.union c c')
    Constraint.empty
    v1
    v2

let univ_check_constraints (ctx,univ) (x, cst) =
  (* TODO: simply check inclusion of cst in ctx *)
  let univ' = merge_constraints cst univ in
    x, (ctx, univ')

(* This should be a type (a priori without intension to be an assumption) *)
let type_judgment env j =
  match kind_of_term(whd_betadeltaiota env j.uj_type) with
    | Sort s -> {utj_val = j.uj_val; utj_type = s }
    | _ -> error_not_type env j

(* This should be a type intended to be assumed. The error message is *)
(* not as useful as for [type_judgment]. *)
let assumption_of_judgment env j =
  try (type_judgment env j).utj_val
  with TypeError _ ->
    error_assumption env j

(************************************************)
(* Incremental typing rules: builds a typing judgement given the *)
(* judgements for the subterms. *)

(*s Type of sorts *)

(* Prop and Set *)

let judge_of_prop =
  { uj_val = mkProp;
    uj_type = mkSort type1_sort }

let judge_of_set =
  { uj_val = mkSet;
    uj_type = mkSort type1_sort }

let judge_of_prop_contents = function
  | Null -> judge_of_prop
  | Pos -> judge_of_set

(* Type of Type(i). *)

let judge_of_type u =
  let uu = Universe.super u in
  let ctx = ContextSet.of_set (Universe.levels u) in
    ({ uj_val = mkType u;
       uj_type = mkType uu }, ctx)

(*s Type of a de Bruijn index. *)

let judge_of_relative env n =
  try
    let (_,_,typ) = lookup_rel n env in
    { uj_val  = mkRel n;
      uj_type = lift n typ }
  with Not_found ->
    error_unbound_rel env n

(* Type of variables *)
let judge_of_variable env id =
  try
    let ty = named_type id env in
    make_judge (mkVar id) ty
  with Not_found ->
    error_unbound_var env id

(* Management of context of variables. *)

(* Checks if a context of variables can be instantiated by the
   variables of the current env *)
(* TODO: check order? *)
let check_hyps_inclusion env c sign =
  Sign.fold_named_context
    (fun (id,_,ty1) () ->
      try
        let ty2 = named_type id env in
        if not (eq_constr ty2 ty1) then raise Exit
      with Not_found | Exit ->
        error_reference_variables env id c)
    sign
    ~init:()

(* Instantiation of terms on real arguments. *)

(* Make a type polymorphic if an arity *)

(* Type of constants *)

let type_of_constant env cst = constant_type env cst
let type_of_constant_in env cst = constant_type_in env cst
let type_of_constant_knowing_parameters env t _ = t

let judge_of_constant env (kn,u as cst) =
  let ctx = ContextSet.of_instance u in
  let c = mkConstU cst in
  let cb = lookup_constant kn env in
  let _ = check_hyps_inclusion env c cb.const_hyps in
  let ty, cu = type_of_constant env cst in
    (make_judge c ty, ContextSet.add_constraints ctx cu)

(* Type of a lambda-abstraction. *)

(* [judge_of_abstraction env name var j] implements the rule

 env, name:typ |- j.uj_val:j.uj_type     env, |- (name:typ)j.uj_type : s
 -----------------------------------------------------------------------
          env |- [name:typ]j.uj_val : (name:typ)j.uj_type

  Since all products are defined in the Calculus of Inductive Constructions
  and no upper constraint exists on the sort $s$, we don't need to compute $s$
*)

let judge_of_abstraction env name var j =
  { uj_val = mkLambda (name, var.utj_val, j.uj_val);
    uj_type = mkProd (name, var.utj_val, j.uj_type) }

(* Type of let-in. *)

let judge_of_letin env name defj typj j =
  { uj_val = mkLetIn (name, defj.uj_val, typj.utj_val, j.uj_val) ;
    uj_type = subst1 defj.uj_val j.uj_type }

(* Type of an application. *)

let judge_of_apply env funj argjv =
  let rec apply_rec n typ cst = function
    | [] ->
	{ uj_val  = mkApp (j_val funj, Array.map j_val argjv);
          uj_type = typ },
	cst
    | hj::restjl ->
        (match kind_of_term (whd_betadeltaiota env typ) with
          | Prod (_,c1,c2) ->
	      (try
		let c = conv_leq false env hj.uj_type c1 in
		let ctx' = Constraint.union cst c in
		apply_rec (n+1) (subst1 hj.uj_val c2) ctx' restjl
	      with NotConvertible ->
		error_cant_apply_bad_type env
		  (n,c1, hj.uj_type)
		  funj argjv)

          | _ ->
	      error_cant_apply_not_functional env funj argjv)
  in
  apply_rec 1
    funj.uj_type
    Constraint.empty
    (Array.to_list argjv)

(* Type of product *)

let sort_of_product env domsort rangsort =
  match (domsort, rangsort) with
    (* Product rule (s,Prop,Prop) *)
    | (_,       Prop Null)  -> rangsort
    (* Product rule (Prop/Set,Set,Set) *)
    | (Prop _,  Prop Pos) -> rangsort
    (* Product rule (Type,Set,?) *)
    | (Type u1, Prop Pos) ->
        begin match engagement env with
        | Some ImpredicativeSet ->
          (* Rule is (Type,Set,Set) in the Set-impredicative calculus *)
          rangsort
        | _ ->
          (* Rule is (Type_i,Set,Type_i) in the Set-predicative calculus *)
          Type (Universe.sup Universe.type0 u1)
        end
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Pos,  Type u2)  -> Type (Universe.sup Universe.type0 u2)
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Null, Type _)  -> rangsort
    (* Product rule (Type_i,Type_i,Type_i) *)
    | (Type u1, Type u2) -> Type (Universe.sup u1 u2)

(* [judge_of_product env name (typ1,s1) (typ2,s2)] implements the rule

    env |- typ1:s1       env, name:typ1 |- typ2 : s2
    -------------------------------------------------------------------------
         s' >= (s1,s2), env |- (name:typ)j.uj_val : s'

  where j.uj_type is convertible to a sort s2
*)
let judge_of_product env name t1 t2 =
  let s = sort_of_product env t1.utj_type t2.utj_type in
  { uj_val = mkProd (name, t1.utj_val, t2.utj_val);
    uj_type = mkSort s }

(* Type of a type cast *)

(* [judge_of_cast env (c,typ1) (typ2,s)] implements the rule

    env |- c:typ1    env |- typ2:s    env |- typ1 <= typ2
    ---------------------------------------------------------------------
         env |- c:typ2
*)

let judge_of_cast env cj k tj =
  let expected_type = tj.utj_val in
  try
    let c, cst =
      match k with
      | VMcast ->
          mkCast (cj.uj_val, k, expected_type),
          vm_conv CUMUL env cj.uj_type expected_type
      | DEFAULTcast ->
          mkCast (cj.uj_val, k, expected_type),
          conv_leq false env cj.uj_type expected_type
      | REVERTcast ->
          cj.uj_val,
          conv_leq true env cj.uj_type expected_type
      | NATIVEcast ->
          mkCast (cj.uj_val, k, expected_type),
          native_conv CUMUL env cj.uj_type expected_type
    in
    { uj_val = c;
      uj_type = expected_type },
      cst
  with NotConvertible ->
    error_actual_type env cj expected_type

(* Inductive types. *)

(* The type is parametric over the uniform parameters whose conclusion
   is in Type; to enforce the internal constraints between the
   parameters and the instances of Type occurring in the type of the
   constructors, we use the level variables _statically_ assigned to
   the conclusions of the parameters as mediators: e.g. if a parameter
   has conclusion Type(alpha), static constraints of the form alpha<=v
   exist between alpha and the Type's occurring in the constructor
   types; when the parameters is finally instantiated by a term of
   conclusion Type(u), then the constraints u<=alpha is computed in
   the App case of execute; from this constraints, the expected
   dynamic constraints of the form u<=v are enforced *)

(* let judge_of_inductive_knowing_parameters env ind jl = *)
(*   let c = mkInd ind in *)
(*   let (mib,mip) = lookup_mind_specif env ind in *)
(*   check_args env c mib.mind_hyps; *)
(*   let paramstyp = Array.map (fun j -> j.uj_type) jl in *)
(*   let t =  in *)
(*   make_judge c t *)

let judge_of_inductive env (ind,u as indu) =
  let c = mkIndU indu in
  let (mib,mip) = lookup_mind_specif env ind in
  check_hyps_inclusion env c mib.mind_hyps;
  let ctx = ContextSet.of_instance u in
  let t,cst = Inductive.constrained_type_of_inductive env ((mib,mip),u) in
    (make_judge c t, ContextSet.add_constraints ctx cst)

(* Constructors. *)

let judge_of_constructor env (c,u as cu) =
  let constr = mkConstructU cu in
  let _ =
    let ((kn,_),_) = c in
    let mib = lookup_mind kn env in
    check_hyps_inclusion env constr mib.mind_hyps in
  let specif = lookup_mind_specif env (inductive_of_constructor c) in
  let ctx = ContextSet.of_instance u in
  let t,cst = constrained_type_of_constructor cu specif in
    (make_judge constr t, ContextSet.add_constraints ctx cst)

(* Case. *)

let check_branch_types env (ind,u) cj (lfj,explft) =
  try conv_leq_vecti env (Array.map j_type lfj) explft
  with
      NotConvertibleVect i ->
        error_ill_formed_branch env cj.uj_val ((ind,i+1),u) lfj.(i).uj_type explft.(i)
    | Invalid_argument _ ->
        error_number_branches env cj (Array.length explft)

let judge_of_case env ci pj cj lfj =
  let (pind, _ as indspec) =
    try find_rectype env cj.uj_type
    with Not_found -> error_case_not_inductive env cj in
  let _ = check_case_info env pind ci in
  let (bty,rslty,univ) =
    type_case_branches env indspec pj cj.uj_val in
  let univ' = check_branch_types env pind cj (lfj,bty) in
  ({ uj_val  = mkCase (ci, (*nf_betaiota*) pj.uj_val, cj.uj_val,
                       Array.map j_val lfj);
     uj_type = rslty },
   (Constraint.union univ univ'))

(* Fixpoints. *)

(* Checks the type of a general (co)fixpoint, i.e. without checking *)
(* the specific guard condition. *)

let type_fixpoint env lna lar vdefj =
  let lt = Array.length vdefj in
  assert (Int.equal (Array.length lar) lt);
  try
    conv_leq_vecti env (Array.map j_type vdefj) (Array.map (fun ty -> lift lt ty) lar)
  with NotConvertibleVect i ->
    error_ill_typed_rec_body env i lna vdefj lar

(************************************************************************)
(************************************************************************)

open Pp

(* This combinator adds the universe constraints both in the local
   graph and in the universes of the environment. This is to ensure
   that the infered local graph is satisfiable. *)
let univ_combinator (ctx,univ) (j,ctx') =
  (j,(ContextSet.union ctx ctx', merge_constraints (ContextSet.constraints ctx') univ))

let univ_combinator_cst (ctx,univ) (j,cst) =
  (j,(ContextSet.add_constraints ctx cst, merge_constraints cst univ))

(* The typing machine. *)
    (* ATTENTION : faudra faire le typage du contexte des Const,
    Ind et Constructsi un jour cela devient des constructions
    arbitraires et non plus des variables *)
let rec execute env cstr cu =
  match kind_of_term cstr with
    (* Atomic terms *)
    | Sort (Prop c) ->
	(judge_of_prop_contents c, cu)

    | Sort (Type u) ->
       univ_combinator cu (judge_of_type u)

    | Rel n ->
	(judge_of_relative env n, cu)

    | Var id ->
	(judge_of_variable env id, cu)

    | Const c ->
        univ_combinator cu (judge_of_constant env c)

    (* Lambda calculus operators *)
    | App (f,args) ->
        let (jl,cu1) = execute_array env args cu in
	let (j,cu2) =
	  (* match kind_of_term f with *)
	  (*   | Ind ind -> *)
	  (* 	(\* Sort-polymorphism of inductive types *\) *)
	  (* 	judge_of_inductive_knowing_parameters env ind jl, cu1 *)
	  (*   | Const cst -> *)
	  (* 	(\* Sort-polymorphism of constant *\) *)
	  (* 	judge_of_constant_knowing_parameters env cst jl, cu1 *)
	  (*   | _ -> *)
	  (* 	(\* No sort-polymorphism *\) *)
		execute env f cu1
	in
	univ_combinator_cst cu2 (judge_of_apply env j jl)

    | Lambda (name,c1,c2) ->
        let (varj,cu1) = execute_type env c1 cu in
	let env1 = push_rel (name,None,varj.utj_val) env in
        let (j',cu2) = execute env1 c2 cu1 in
        (judge_of_abstraction env name varj j', cu2)

    | Prod (name,c1,c2) ->
        let (varj,cu1) = execute_type env c1 cu in
	let env1 = push_rel (name,None,varj.utj_val) env in
        let (varj',cu2) = execute_type env1 c2 cu1 in
	(judge_of_product env name varj varj', cu2)

    | LetIn (name,c1,c2,c3) ->
        let (j1,cu1) = execute env c1 cu in
        let (j2,cu2) = execute_type env c2 cu1 in
        let (_,cu3) =
	  univ_check_constraints cu2 (judge_of_cast env j1 DEFAULTcast j2) in
        let env1 = push_rel (name,Some j1.uj_val,j2.utj_val) env in
        let (j',cu4) = execute env1 c3 cu3 in
        (judge_of_letin env name j1 j2 j', cu4)

    | Cast (c,k, t) ->
        let (cj,cu1) = execute env c cu in
        let (tj,cu2) = execute_type env t cu1 in
	univ_combinator_cst cu2
          (judge_of_cast env cj k tj)

    (* Inductive types *)
    | Ind ind ->
       univ_combinator cu (judge_of_inductive env ind)

    | Construct c ->
       univ_combinator cu (judge_of_constructor env c)

    | Case (ci,p,c,lf) ->
        let (cj,cu1) = execute env c cu in
        let (pj,cu2) = execute env p cu1 in
        let (lfj,cu3) = execute_array env lf cu2 in
        univ_combinator_cst cu3
          (judge_of_case env ci pj cj lfj)

    | Fix ((vn,i as vni),recdef) ->
        let ((fix_ty,recdef'),cu1) = execute_recdef env recdef i cu in
        let fix = (vni,recdef') in
        check_fix env fix;
	(make_judge (mkFix fix) fix_ty, cu1)

    | CoFix (i,recdef) ->
        let ((fix_ty,recdef'),cu1) = execute_recdef env recdef i cu in
        let cofix = (i,recdef') in
        check_cofix env cofix;
	(make_judge (mkCoFix cofix) fix_ty, cu1)

    (* Partial proofs: unsupported by the kernel *)
    | Meta _ ->
	anomaly (Pp.str "the kernel does not support metavariables")

    | Evar _ ->
	anomaly (Pp.str "the kernel does not support existential variables")

and execute_type env constr cu =
  let (j,cu1) = execute env constr cu in
  (type_judgment env j, cu1)

and execute_recdef env (names,lar,vdef) i cu =
  let (larj,cu1) = execute_array env lar cu in
  let lara = Array.map (assumption_of_judgment env) larj in
  let env1 = push_rec_types (names,lara,vdef) env in
  let (vdefj,cu2) = execute_array env1 vdef cu1 in
  let vdefv = Array.map j_val vdefj in
  let cst = type_fixpoint env1 names lara vdefj in
  univ_combinator_cst cu2
    ((lara.(i),(names,lara,vdefv)), cst)

and execute_array env = Array.fold_map' (execute env)

(* Derived functions *)
let infer env constr =
  let univs = (ContextSet.empty, universes env) in
  let (j,(cst,_)) = execute env constr univs in
    assert (eq_constr j.uj_val constr);
    j, cst

let infer_type env constr =
  let univs = (ContextSet.empty, universes env) in
  let (j,(cst,_)) = execute_type env constr univs in
    j, cst

let infer_v env cv =
  let univs = (ContextSet.empty, universes env) in
  let (jv,(cst,_)) = execute_array env cv univs in
    jv, cst

(* Typing of several terms. *)

let infer_local_decl env id = function
  | LocalDef c ->
      let j, cst = infer env c in
      (Name id, Some j.uj_val, j.uj_type), cst
  | LocalAssum c ->
      let j, cst = infer env c in
      (Name id, None, assumption_of_judgment env j), cst

let infer_local_decls env decls =
  let rec inferec env = function
  | (id, d) :: l ->
      let (env, l), ctx = inferec env l in
      let d, ctx' = infer_local_decl env id d in
	(push_rel d env, add_rel_decl d l), ContextSet.union ctx' ctx
  | [] -> (env, empty_rel_context), ContextSet.empty in
  inferec env decls

(* Exported typing functions *)

let typing env c =
  let j, cst = infer env c in
    j, cst


==> anc/HoTT/coq-HoTT/kernel/typeops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Univ
open Term
open Environ
open Entries
open Declarations

(** {6 Typing functions (not yet tagged as safe) }
    
    They return unsafe judgments that are "in context" of a set of 
    (local) universe variables (the ones that appear in the term)
    and associated constraints. In case of polymorphic definitions,
    these variables and constraints will be generalized.
 *)


val infer      : env -> constr       -> unsafe_judgment in_universe_context_set
val infer_v    : env -> constr array -> 
  unsafe_judgment array in_universe_context_set
val infer_type : env -> types        -> 
  unsafe_type_judgment in_universe_context_set

val infer_local_decls :
  env -> (Id.t * local_entry) list
    -> (env * rel_context) in_universe_context_set

(** {6 Basic operations of the typing machine. } *)

(** If [j] is the judgement {% $ %}c:t{% $ %}, then [assumption_of_judgement env j]
   returns the type {% $ %}c{% $ %}, checking that {% $ %}t{% $ %} is a sort. *)

val assumption_of_judgment :  env -> unsafe_judgment -> types
val type_judgment          :  env -> unsafe_judgment -> unsafe_type_judgment

(** {6 Type of sorts. } *)
val judge_of_prop : unsafe_judgment
val judge_of_set  : unsafe_judgment
val judge_of_prop_contents  : contents -> unsafe_judgment
val judge_of_type           : universe -> unsafe_judgment in_universe_context_set

(** {6 Type of a bound variable. } *)
val judge_of_relative : env -> int -> unsafe_judgment

(** {6 Type of variables } *)
val judge_of_variable : env -> variable -> unsafe_judgment

(** {6 type of a constant } *)
val judge_of_constant : env -> constant puniverses -> unsafe_judgment in_universe_context_set

(* val judge_of_constant_knowing_parameters : *)
(*   env -> constant -> unsafe_judgment array -> unsafe_judgment *)

(** {6 Type of application. } *)
val judge_of_apply :
  env -> unsafe_judgment -> unsafe_judgment array
    -> unsafe_judgment constrained

(** {6 Type of an abstraction. } *)
val judge_of_abstraction :
  env -> Name.t -> unsafe_type_judgment -> unsafe_judgment
    -> unsafe_judgment

(** {6 Type of a product. } *)
val judge_of_product :
  env -> Name.t -> unsafe_type_judgment -> unsafe_type_judgment
    -> unsafe_judgment

(** s Type of a let in. *)
val judge_of_letin :
  env -> Name.t -> unsafe_judgment -> unsafe_type_judgment -> unsafe_judgment
    -> unsafe_judgment

(** {6 Type of a cast. } *)
val judge_of_cast :
  env -> unsafe_judgment -> cast_kind -> unsafe_type_judgment ->
  unsafe_judgment constrained

(** {6 Inductive types. } *)

val judge_of_inductive : env -> inductive puniverses -> unsafe_judgment in_universe_context_set

(* val judge_of_inductive_knowing_parameters : *)
(*   env -> inductive -> unsafe_judgment array -> unsafe_judgment *)

val judge_of_constructor : env -> constructor puniverses -> unsafe_judgment in_universe_context_set

(** {6 Type of Cases. } *)
val judge_of_case : env -> case_info
  -> unsafe_judgment -> unsafe_judgment -> unsafe_judgment array
    -> unsafe_judgment constrained

(** Typecheck general fixpoint (not checking guard conditions) *)
val type_fixpoint : env -> Name.t array -> types array
    -> unsafe_judgment array -> constraints

(** Kernel safe typing but applicable to partial proofs *)
val typing : env -> constr -> unsafe_judgment in_universe_context_set

val type_of_constant : env -> constant puniverses -> types constrained

val type_of_constant_in : env -> constant puniverses -> types

val type_of_constant_knowing_parameters : env -> types -> types array -> types




==> anc/HoTT/coq-HoTT/kernel/univ.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created in Caml by Gérard Huet for CoC 4.8 [Dec 1988] *)
(* Functional code by Jean-Christophe Filliâtre for Coq V7.0 [1999] *)
(* Extension with algebraic universes by HH for Coq V7.0 [Sep 2001] *)
(* Additional support for sort-polymorphic inductive types by HH [Mar 2006] *)

(* Revisions by Bruno Barras, Hugo Herbelin, Pierre Letouzey *)

open Pp
open Errors
open Util

(* Universes are stratified by a partial ordering $\le$.
   Let $\~{}$ be the associated equivalence. We also have a strict ordering
   $<$ between equivalence classes, and we maintain that $<$ is acyclic,
   and contained in $\le$ in the sense that $[U]<[V]$ implies $U\le V$.

   At every moment, we have a finite number of universes, and we
   maintain the ordering in the presence of assertions $U<V$ and $U\le V$.

   The equivalence $\~{}$ is represented by a tree structure, as in the
   union-find algorithm. The assertions $<$ and $\le$ are represented by
   adjacency lists *)

module Level = struct

  type t =
    | Prop
    | Set
    | Level of int * Names.DirPath.t
  type _t = t

  (* Hash-consing *)
    
  module Hunivlevel =
  Hashcons.Make(
    struct
      type t = _t
      type u = Names.DirPath.t -> Names.DirPath.t
      let hashcons hdir = function
	| Prop as x -> x
	| Set as x -> x
	| Level (n,d) -> Level (n,hdir d)
      let equal l1 l2 =
        l1 == l2 ||
        match l1,l2 with
	| Prop, Prop -> true
	| Set, Set -> true
	| Level (n,d), Level (n',d') ->
	  n == n' && d == d'
	| _ -> false
      let hash = Hashtbl.hash
    end)
  
  let hcons = Hashcons.simple_hcons Hunivlevel.generate Names.DirPath.hcons

  let make m n = hcons (Level (n, m))

  let set = hcons Set
  let prop = hcons Prop

  let is_small = function
    | Level _ -> false
    | _ -> true

  let is_prop = function
    | Prop -> true
    | _ -> false

  let is_set = function
    | Set -> true
    | _ -> false

  (* A specialized comparison function: we compare the [int] part first.
     This way, most of the time, the [DirPath.t] part is not considered.

     Normally, placing the [int] first in the pair above in enough in Ocaml,
     but to be sure, we write below our own comparison function.

     Note: this property is used by the [check_sorted] function below. *)

  let compare u v =
    if u == v then 0
    else
    (match u,v with
    | Prop,Prop -> 0
    | Prop, _ -> -1
    | _, Prop -> 1
    | Set, Set -> 0
    | Set, _ -> -1
    | _, Set -> 1
    | Level (i1, dp1), Level (i2, dp2) ->
      if i1 < i2 then -1
      else if i1 > i2 then 1
      else Names.DirPath.compare dp1 dp2)

  let eq u v = compare u v = 0
  let leq u v = compare u v <= 0

  let to_string = function
    | Prop -> "Prop"
    | Set -> "Set"
    | Level (n,d) -> Names.DirPath.to_string d^"."^string_of_int n

  let pr u = str (to_string u)

  let apart u v =
    match u, v with
    | Set, Prop | Prop, Set -> true
    | _, _ -> false

end

let pr_universe_level_list l = 
  prlist_with_sep spc Level.pr l

module LSet = struct
  module M = Set.Make (Level)
  include M

  let pr s = 
    str"{" ++ pr_universe_level_list (elements s) ++ str"}"

  let of_list l =
    List.fold_left (fun acc x -> add x acc) empty l

  let of_array l =
    Array.fold_left (fun acc x -> add x acc) empty l
end

module LMap = struct 
  module M = Map.Make (Level)
  include M

  let union l r = 
    merge (fun k l r -> 
      match l, r with
      | Some _, _ -> l
      | _, _ -> r) l r

  let subst_union l r = 
    merge (fun k l r -> 
      match l, r with
      | Some (Some _), _ -> l
      | Some None, None -> l
      | _, _ -> r) l r

  let elements = bindings
  let of_set s d = 
    LSet.fold (fun u -> add u d) s
      empty
    
  let of_list l =
    List.fold_left (fun m (u, v) -> add u v m) empty l 
    
  let universes m =
    fold (fun u _ acc -> LSet.add u acc) m LSet.empty

  let pr f m =
    h 0 (prlist_with_sep fnl (fun (u, v) ->
      Level.pr u ++ f v) (elements m))

  let find_opt t m =
    try Some (find t m)
    with Not_found -> None
end

type universe_level = Level.t

module LList = struct
  type t = Level.t list
  type _t = t
  module Huniverse_level_list = 
  Hashcons.Make(
    struct
      type t = _t
      type u = universe_level -> universe_level
      let hashcons huc s =
	List.fold_right (fun x a -> huc x :: a) s []
      let equal s s' = List.for_all2eq (==) s s'
      let hash = Hashtbl.hash
    end)

  let hcons = 
    Hashcons.simple_hcons Huniverse_level_list.generate Level.hcons
  (* let hcons x = x *)

  let empty = hcons []
  let eq l l' = l == l' ||
    (try List.for_all2 Level.eq l l'
     with Invalid_argument _ -> false)

  let levels =
    List.fold_left (fun s x -> LSet.add x s) LSet.empty

end

type universe_level_list = universe_level list

type universe_level_subst_fn = universe_level -> universe_level

type universe_set = LSet.t
type 'a universe_map = 'a LMap.t

let compare_levels = Level.compare
let eq_levels = Level.eq

module Hashconsing = struct
  module Uid = struct
    type t = int

    let make_maker () =
      let _id = ref ~-1 in
	((fun () -> incr _id;!_id),
	 (fun () -> !_id),
	 (fun i -> _id := i))

    let dummy = -1

    external to_int : t -> int = "%identity"


    external of_int : int -> t= "%identity"
  end
    
  module Hcons = struct

    module type SA =
    sig
      type data
      type t
      val make : data -> t
      val node : t -> data
      val hash : t -> int
      val uid : t -> Uid.t
      val equal : t -> t -> bool
      val stats : unit -> unit
      val init : unit -> unit
    end

    module type S =
    sig

      type data
      type t = private { id : Uid.t;
			 key : int;
			 node : data }
      val make : data -> t
      val node : t -> data
      val hash : t -> int
      val uid : t -> Uid.t
      val equal : t -> t -> bool
      val stats : unit -> unit
      val init : unit -> unit
    end

    module Make (H : Hashtbl.HashedType) : S with type data = H.t =
    struct
      let uid_make,uid_current,uid_set = Uid.make_maker()
      type data = H.t
      type t = { id : Uid.t;
		 key : int;
		 node : data }
      let node t = t.node
      let uid t = t.id
      let hash t = t.key
      let equal t1 t2 = t1 == t2
      module WH = Weak.Make( struct
	type _t = t
	type t = _t
	let hash = hash
	let equal a b = a == b || H.equal a.node b.node
      end)
      let pool = WH.create 491

      exception Found of Uid.t
      let total_count = ref 0
      let miss_count = ref 0
      let init () =
	total_count := 0;
	miss_count := 0

      let make x =
	incr total_count;
	let cell = { id = Uid.dummy; key = H.hash x; node = x } in
	  try
	  WH.find pool cell
	  with
	  | Not_found ->
	  let cell = { cell with id = uid_make(); } in
	    incr miss_count;
	    WH.add pool cell;
	    cell

      exception Found of t

      let stats () = ()
    end
  end
  module HList = struct

    module type S = sig
      type elt
      type 'a node = Nil | Cons of elt * 'a

      module rec Node :
      sig
	include Hcons.S with type data = Data.t
      end
      and Data : sig
	include Hashtbl.HashedType with type t = Node.t node
      end
      type data = Data.t
      type t = Node.t
      val hash : t -> int
      val uid : t -> Uid.t
      val make : data -> t
      val equal : t -> t -> bool
      val nil : t
      val tip : elt -> t
      val node : t -> t node
      val cons : (* ?sorted:bool -> *) elt -> t -> t
      val hd : t -> elt
      val tl : t -> t
      val fold : (elt -> 'a -> 'a) -> t -> 'a -> 'a
      val map : (elt -> elt) -> t -> t
      val iter : (elt -> 'a) -> t -> unit
      val exists : (elt -> bool) -> t -> bool
      val for_all : (elt -> bool) -> t -> bool
      val rev : t -> t
      val rev_map : (elt -> elt) -> t -> t
      val length : t -> int
      val mem : elt -> t -> bool
      val remove : elt -> t -> t
      val stats : unit -> unit
      val init : unit -> unit
      val to_list : t -> elt list
      val compare : (elt -> elt -> int) -> t -> t -> int
    end

    module Make (H : Hcons.SA) : S with type elt = H.t =
    struct
      type elt = H.t
      type 'a node = Nil | Cons of elt * 'a
      module rec Node : Hcons.S with type data = Data.t = Hcons.Make (Data)
				and Data : Hashtbl.HashedType  with type t = Node.t node =
      struct
	type t = Node.t node
	let equal x y =
	  match x,y with
	  | _,_ when x==y -> true
	  | Cons (a,aa), Cons(b,bb) -> (aa==bb) && (H.equal a b)
	  | _ -> false
	let hash = function
	  | Nil -> 0
	  | Cons(a,aa) -> 17 + 65599 * (Uid.to_int (H.uid a)) + 491 * (Uid.to_int aa.Node.id)
      end
      
    type data = Data.t
    type t = Node.t
    let make = Node.make
    let node x = x.Node.node
    let hash x = x.Node.key
    let equal = Node.equal
    let uid x= x.Node.id
    let nil = Node.make Nil
    let stats = Node.stats
    let init = Node.init
				  
				(* doing sorted insertion allows to make
				   better use of hash consing *)
    let rec sorted_cons e l =
      match l.Node.node with
      |	Nil -> Node.make (Cons(e, l))
      | Cons (x, ll) ->
      if H.uid e < H.uid x
      then Node.make (Cons(e, l))
      else Node.make (Cons(x, sorted_cons e ll))

    let cons e l =
      Node.make(Cons(e, l))
      
    let tip e = Node.make (Cons(e, nil))

    (* let cons ?(sorted=true) e l = *)
    (*   if sorted then sorted_cons e l else cons e l *)

    let hd = function { Node.node = Cons(a,_) } -> a | _ -> failwith "hd"
    let tl = function { Node.node = Cons(_,a) } -> a | _ -> failwith "tl"
    
    let fold f l acc =
      let rec loop acc l = match l.Node.node with
	| Nil -> acc
	| Cons (a, aa) -> loop (f a acc) aa
      in
	loop acc l

    let map f l  =
      let rec loop l = match l.Node.node with
	| Nil -> nil
	| Cons(a, aa) -> cons (f a) (loop aa)
      in
	loop l

    let iter f l =
      let rec loop l = match l.Node.node with
	| Nil -> ()
	| Cons(a,aa) ->  (f a);(loop aa)
      in
	loop l
	
    let exists f l =
      let rec loop l = match l.Node.node with
	| Nil -> false
	| Cons(a,aa) -> f a || loop aa
      in
	loop l
	
    let for_all f l =
      let rec loop l = match l.Node.node with
	| Nil -> true
	| Cons(a,aa) -> f a && loop aa
      in
	loop l

    let to_list l =
      let rec loop l = match l.Node.node with
	| Nil -> []
	| Cons(a,aa) -> a :: loop aa
      in
	loop l
	
    let remove x l =
      let rec loop l = match l.Node.node with
	| Nil -> l
	| Cons(a,aa) -> 
	  if H.equal a x then aa
	  else cons a (loop aa)
      in
	loop l

    let rev l = fold cons l nil
    let rev_map f l = fold (fun x acc -> cons (f x) acc) l nil
    let length l = fold (fun _ c -> c+1) l 0
    let rec mem e l =
      match l.Node.node with
      | Nil -> false
      | Cons (x, ll) -> x == e || mem e ll

    let rec compare cmp l1 l2 =
      if l1 == l2 then 0 else
	match node l1, node l2 with
	| Nil, Nil -> 0
	| _, Nil -> 1
	| Nil, _ -> -1
	| Cons (x1,l1), Cons(x2,l2) ->
          (match cmp x1 x2 with
          | 0 -> compare cmp l1 l2
          | c -> c)
      
    end
  end
end

(* An algebraic universe [universe] is either a universe variable
   [Level.t] or a formal universe known to be greater than some
   universe variables and strictly greater than some (other) universe
   variables

   Universes variables denote universes initially present in the term
   to type-check and non variable algebraic universes denote the
   universes inferred while type-checking: it is either the successor
   of a universe present in the initial term to type-check or the
   maximum of two algebraic universes
*)

module Universe =
struct
  (* Invariants: non empty, sorted and without duplicates *)

  module Expr = 
  struct
    type t = Level.t * int
    type _t = t

    module Hunivlevelexpr =
    Hashcons.Make(
    struct
      type t = _t
      type u = Level.t -> Level.t
      let hashcons hdir (b,n as x) = 
	let b' = hdir b in 
	  if b' == b then x else (b',n)
      let equal l1 l2 =
        l1 == l2 || 
        match l1,l2 with
	| (b,n), (b',n') -> b == b' && n == n'
      let hash = Hashtbl.hash
    end)

    let hcons = Hashcons.simple_hcons Hunivlevelexpr.generate Level.hcons
    (* let hcons x = x *)

    let make l = hcons (l, 0)

    let compare u v =
      if u == v then 0
      else 
	let (x, n) = u and (x', n') = v in
	  if Int.equal n n' then compare u v
	  else n - n'

    let prop = make Level.prop
    let set = make Level.set
    let type1 = hcons (Level.set, 1)

    let is_prop = function
      | (l,0) -> Level.is_prop l
      | _ -> false

    let is_set = function
      | (l,0) -> Level.is_set l
      | _ -> false
      
    let is_type1 = function
      | (l,1) -> Level.is_set l
      | _ -> false
          
    let is_small = function
      | (l, 0) -> Level.is_small l
      | _ -> false

    let eq (u,n) (v,n') =
      Int.equal n n' && Level.eq u v

    let leq (u,n) (v,n') =
      let cmp = Level.compare u v in
	if Int.equal cmp 0 then n <= n'
	else if n <= n' then 
	  (Level.is_prop u && Level.is_small v) ||
	  (Level.is_set u && Level.is_set v)
	else false

    let successor (u,n) =
      if Level.is_prop u then type1
      else hcons (u, n + 1)

    let addn k (u,n as x) = 
      if k = 0 then x 
      else hcons (u,n+k)

    let super (u,n as x) (v,n' as y) =
      let cmp = Level.compare u v in
	if Int.equal cmp 0 then 
	  if n < n' then Inl true
	  else Inl false
	else if is_prop x then Inl true
	else if is_prop y then Inl false
	else Inr cmp

    let to_string (v, n) =
      if Int.equal n 0 then Level.to_string v
      else Level.to_string v ^ "+" ^ string_of_int n

    let pr x = str(to_string x)

    let level = function
      | (v,0) -> Some v
      | _ -> None
	
    let get_level (v,n) = v

    let map f (v, n as x) = 
      let v' = f v in 
	if v' == v then x
	else hcons (v', n)

  end

  module Hunivelt = Hashconsing.Hcons.Make(
  struct
    type t = Expr.t
    let equal l1 l2 =
      l1 == l2 || 
      match l1,l2 with
      | (b,n), (b',n') -> b == b' && n == n'
    let hash = Hashtbl.hash
  end)
    
  let compare_expr n m = Expr.compare (Hunivelt.node n) (Hunivelt.node m)
  let pr_expr n = Expr.pr (Hunivelt.node n)

  module Huniv = Hashconsing.HList.Make(Hunivelt)
  type t = Huniv.t
  open Huniv
    
  let eq = Huniv.equal

  let compare u1 u2 =
    if eq u1 u2 then 0 else 
      Huniv.compare compare_expr u1 u2

  let hcons_unique = Huniv.make
  let normalize x = x
  (* let hcons_unique x = x *)
  let hcons x = hcons_unique (normalize x)

  let make l = Huniv.tip (Hunivelt.make (Expr.make l))
  let tip x = Huniv.tip (Hunivelt.make x)
    
  let equal_universes x y = 
    x == y
(* then true *)
(*     else *)
(* 	(\* Consider lists as sets, i.e. up to reordering, *)
(* 	   they are already without duplicates thanks to normalization. *\) *)
(*         CList.eq_set x' y' *)

  let pr l = match node l with
    | Cons (u, n) when node n = Nil -> Expr.pr (Hunivelt.node u)
    | _ -> 
      str "max(" ++ hov 0
	(prlist_with_sep pr_comma Expr.pr (List.map Hunivelt.node (to_list l))) ++
        str ")"
      
  let atom l = match node l with
    | Cons (l, n) when node n = Nil -> Some l
    | _ -> None

  let level l = match node l with
    | Cons (l, n) when node n = Nil -> Expr.level (Hunivelt.node l)
    | _ -> None

  let levels l = 
    fold (fun x acc -> LSet.add (Expr.get_level (Hunivelt.node x)) acc) l LSet.empty

  let is_small u = 
    match level (normalize u) with
    | Some l -> Level.is_small l
    | _ -> false

  (* The lower predicative level of the hierarchy that contains (impredicative)
     Prop and singleton inductive types *)
  let type0m = tip Expr.prop

  (* The level of sets *)
  let type0 = tip Expr.set

  (* When typing [Prop] and [Set], there is no constraint on the level,
     hence the definition of [type1_univ], the type of [Prop] *)    
  let type1 = tip (Expr.successor Expr.set)

  let is_type0m u =
    match level u with
    | Some l -> Level.is_prop l
    | _ -> false

  let is_type0 u =
    match level u with
    | Some l -> Level.is_set l
    | _ -> false

  let is_type1 u =
    match node u with
    | Cons (l, n) when node n = Nil -> Expr.is_type1 (Hunivelt.node l)
    | _ -> false

  (* Returns the formal universe that lies juste above the universe variable u.
     Used to type the sort u. *)
  let super l = 
    Huniv.map (fun x -> Hunivelt.make (Expr.successor (Hunivelt.node x))) l

  let addn n l =
    Huniv.map (fun x -> Hunivelt.make (Expr.addn n (Hunivelt.node x))) l

  let rec merge_univs l1 l2 =
    match node l1, node l2 with
    | Nil, _ -> l2
    | _, Nil -> l1
    | Cons (h1, t1), Cons (h2, t2) ->
      (match Expr.super (Hunivelt.node h1) (Hunivelt.node h2) with
      | Inl true (* h1 < h2 *) -> merge_univs t1 l2
      | Inl false -> merge_univs l1 t2
      | Inr c -> 
        if c <= 0 (* h1 < h2 is name order *)
	then cons h1 (merge_univs t1 l2)
	else cons h2 (merge_univs l1 t2))

  let sort u =
    let rec aux a l = 
      match node l with
      | Cons (b, l') -> 
        (match Expr.super (Hunivelt.node a) (Hunivelt.node b) with
	| Inl false -> aux a l'
	| Inl true -> l
	| Inr c ->
	  if c <= 0 then cons a l
	  else cons b (aux a l'))
      | Nil -> cons a l
    in 
      fold (fun a acc -> aux a acc) u nil
	
  (* Returns the formal universe that is greater than the universes u and v.
     Used to type the products. *)
  let sup x y = merge_univs x y

  let of_list l = 
    List.fold_right
      (fun x acc -> cons (Hunivelt.make x) acc)
      l nil

  let of_levels l = of_list (List.map (fun x -> Expr.make x) l)
  let to_levels l = 
    try Some (Huniv.fold (fun x acc -> 
    match Hunivelt.node x with x,0 -> x :: acc | _ -> raise Not_found) l [])
    with Not_found -> None
    
  (* let unifies x y = *)
  (*   match node x, node y with *)
  (*   | [(x,n)], [(y,m)] ->  *)
  (*     if Int.equal n m then Some ([(x,0)], [(y,0)]) else  *)
  (*     if n < m then Some ([(x,0)], [(y,m-n)]) *)
  (*     else Some ([(x,n-m)],[(y,0)]) *)
  (*   | _, _ -> None *)

  (* let diff x y =  *)
  (*   let x',y' = List.fold_left (fun (ls,rs) l ->  *)
  (*     let rs' = List.smartfilter (fun r -> not (Expr.eq l r)) rs in *)
  (* 	if rs' == rs then (l::ls, rs') *)
  (* 	else (ls,rs')) ([],y) x *)
  (*   in x', y' *)

  let empty = nil
  let is_empty n =
    node n = Nil

  let exists f l = 
    Huniv.exists (fun x -> f (Hunivelt.node x)) l

  let for_all f l = 
    Huniv.for_all (fun x -> f (Hunivelt.node x)) l

  let smartmap f l =
    Huniv.map (fun x -> 
      let n = Hunivelt.node x in
      let x' = f n in
	if x' == n then x else Hunivelt.make x')
      l

end

type universe = Universe.t

module UList = struct
  type t = Universe.t list
  type _t = t
  module Huniverse_list = 
  Hashcons.Make(
    struct
      type t = _t
      type u = universe -> universe
      let hashcons huc s =
	List.fold_right (fun x a -> huc x :: a) s []
      let equal s s' = List.for_all2eq (==) s s'
      let hash = Hashtbl.hash
    end)

  let hcons = 
    Hashcons.simple_hcons Huniverse_list.generate (fun x -> x)
  (* let hcons x = x *)

  let empty = hcons []

  let eq l l' = 
    try List.for_all2 Universe.eq l l'
    with Invalid_argument _ -> false

  let pr =
    prlist_with_sep spc Universe.pr

  let of_llist l =
    hcons (List.map (fun x -> Universe.make x) l)

  let levels = 
    List.fold_left (fun s x ->
      LSet.union (Universe.levels x) s) LSet.empty
end

open Universe

type universe_list = UList.t
let pr_universe_list = UList.pr

let pr_uni = Universe.pr
let is_small_univ = Universe.is_small

let universe_level = Universe.level

(* Comparison on this type is pointer equality *)
type canonical_arc =
    { univ: Level.t;
      lt: Level.t list;
      le: Level.t list;
      rank : int}

let terminal u = {univ=u; lt=[]; le=[]; rank=0}

(* A Level.t is either an alias for another one, or a canonical one,
   for which we know the universes that are above *)

type univ_entry =
    Canonical of canonical_arc
  | Equiv of Level.t


type universes = univ_entry LMap.t

let enter_equiv_arc u v g =
  LMap.add u (Equiv v) g

let enter_arc ca g =
  LMap.add ca.univ (Canonical ca) g

let is_type0m_univ = Universe.is_type0m

(* The level of predicative Set *)
let type0m_univ = Universe.type0m
let type0_univ = Universe.type0
let type1_univ = Universe.type1

let sup = Universe.sup
let super = Universe.super

let is_type0_univ = Universe.is_type0

let is_univ_variable l = Universe.level l <> None

(* Every Level.t has a unique canonical arc representative *)

(* repr : universes -> Level.t -> canonical_arc *)
(* canonical representative : we follow the Equiv links *)

let repr g u =
  let rec repr_rec u =
    let a =
      try LMap.find u g
      with Not_found -> anomaly ~label:"Univ.repr"
	  (str"Universe " ++ Level.pr u ++ str" undefined")
    in
    match a with
      | Equiv v -> repr_rec v
      | Canonical arc -> arc
  in
  repr_rec u

let can g = List.map (repr g)

(* [safe_repr] also search for the canonical representative, but
   if the graph doesn't contain the searched universe, we add it. *)

let safe_repr g u =
  let rec safe_repr_rec u =
    match LMap.find u g with
      | Equiv v -> safe_repr_rec v
      | Canonical arc -> arc
  in
  try g, safe_repr_rec u
  with Not_found ->
    let can = terminal u in
    enter_arc can g, can

(* reprleq : canonical_arc -> canonical_arc list *)
(* All canonical arcv such that arcu<=arcv with arcv#arcu *)
let reprleq g arcu =
  let rec searchrec w = function
    | [] -> w
    | v :: vl ->
	let arcv = repr g v in
        if List.memq arcv w || arcu==arcv then
	  searchrec w vl
        else
	  searchrec (arcv :: w) vl
  in
  searchrec [] arcu.le


(* between : Level.t -> canonical_arc -> canonical_arc list *)
(* between u v = {w|u<=w<=v, w canonical}          *)
(* between is the most costly operation *)

let between g arcu arcv =
  (* good are all w | u <= w <= v  *)
  (* bad are all w | u <= w ~<= v *)
    (* find good and bad nodes in {w | u <= w} *)
    (* explore b u = (b or "u is good") *)
  let rec explore ((good, bad, b) as input) arcu =
    if List.memq arcu good then
      (good, bad, true) (* b or true *)
    else if List.memq arcu bad then
      input    (* (good, bad, b or false) *)
    else
      let leq = reprleq g arcu in
	(* is some universe >= u good ? *)
      let good, bad, b_leq =
	List.fold_left explore (good, bad, false) leq
      in
	if b_leq then
	  arcu::good, bad, true (* b or true *)
	else
	  good, arcu::bad, b    (* b or false *)
  in
  let good,_,_ = explore ([arcv],[],false) arcu in
    good

(* We assume  compare(u,v) = LE with v canonical (see compare below).
   In this case List.hd(between g u v) = repr u
   Otherwise, between g u v = []
 *)

type constraint_type = Lt | Le | Eq

type explanation = (constraint_type * universe) list

let constraint_type_ord c1 c2 = match c1, c2 with
| Lt, Lt -> 0
| Lt, _ -> -1
| Le, Lt -> 1
| Le, Le -> 0
| Le, Eq -> -1
| Eq, Eq -> 0
| Eq, _ -> 1

(* Assuming the current universe has been reached by [p] and [l]
   correspond to the universes in (direct) relation [rel] with it,
   make a list of canonical universe, updating the relation with
   the starting point (path stored in reverse order). *)
let canp g (p:explanation) rel l : (canonical_arc * explanation) list =
  List.map (fun u -> (repr g u, (rel,Universe.make u)::p)) l

type order = EQ | LT of explanation | LE of explanation | NLE

(** [compare_neq] : is [arcv] in the transitive upward closure of [arcu] ?

  In [strict] mode, we fully distinguish between LE and LT, while in
  non-strict mode, we simply answer LE for both situations.

  If [arcv] is encountered in a LT part, we could directly answer
  without visiting unneeded parts of this transitive closure.
  In [strict] mode, if [arcv] is encountered in a LE part, we could only
  change the default answer (1st arg [c]) from NLE to LE, since a strict
  constraint may appear later. During the recursive traversal,
  [lt_done] and [le_done] are universes we have already visited,
  they do not contain [arcv]. The 4rd arg is [(lt_todo,le_todo)],
  two lists of universes not yet considered, known to be above [arcu],
  strictly or not.

  We use depth-first search, but the presence of [arcv] in [new_lt]
  is checked as soon as possible : this seems to be slightly faster
  on a test.
*)

let compare_neq strict g arcu arcv =
  (* [c] characterizes whether (and how) arcv has already been related
     to arcu among the lt_done,le_done universe *)
  let rec cmp c lt_done le_done = function
  | [],[] -> c
  | (arc,p)::lt_todo, le_todo ->
    if List.memq arc lt_done then
      cmp c lt_done le_done (lt_todo,le_todo)
    else
      let lt_new = canp g p Lt arc.lt@ canp g p Le arc.le in
      (try
	 let p = List.assq arcv lt_new in
	 if strict then LT p else LE p
       with Not_found ->
	 cmp c (arc::lt_done) le_done (lt_new@lt_todo,le_todo))
  | [], (arc,p)::le_todo ->
    if arc == arcv then
      (* No need to continue inspecting universes above arc:
	 if arcv is strictly above arc, then we would have a cycle.
         But we cannot answer LE yet, a stronger constraint may
	 come later from [le_todo]. *)
      if strict then cmp (LE p) lt_done le_done ([],le_todo) else LE p
    else
      if (List.memq arc lt_done) || (List.memq arc le_done) then
	cmp c lt_done le_done ([],le_todo)
      else
	let lt_new = canp g p Lt arc.lt in
	(try
	  let p = List.assq arcv lt_new in
	  if strict then LT p else LE p
	 with Not_found ->
	   let le_new = canp g p Le arc.le in
	   cmp c lt_done (arc::le_done) (lt_new, le_new@le_todo))
  in
  cmp NLE [] [] ([],[arcu,[]])

let compare g arcu arcv =
  if arcu == arcv then EQ else compare_neq true g arcu arcv

let is_leq g arcu arcv =
  arcu == arcv ||
 (match compare_neq false g arcu arcv with
     NLE -> false
   | (EQ|LE _|LT _) -> true)

let is_lt g arcu arcv =
  match compare g arcu arcv with
      LT _ -> true
    | (EQ|LE _|NLE) -> false

(* Invariants : compare(u,v) = EQ <=> compare(v,u) = EQ
                compare(u,v) = LT or LE => compare(v,u) = NLE
                compare(u,v) = NLE => compare(v,u) = NLE or LE or LT

   Adding u>=v is consistent iff compare(v,u) # LT
    and then it is redundant iff compare(u,v) # NLE
   Adding u>v is consistent iff compare(v,u) = NLE
    and then it is redundant iff compare(u,v) = LT *)

(** * Universe checks [check_eq] and [check_leq], used in coqchk *)

(** First, checks on universe levels *)

let check_equal g u v =
  let g, arcu = safe_repr g u in
  let _, arcv = safe_repr g v in
  arcu == arcv

let check_smaller g strict u v =
  let g, arcu = safe_repr g u in
  let g, arcv = safe_repr g v in
  if strict then
    is_lt g arcu arcv
  else
    arcu == snd (safe_repr g Level.prop) || is_leq g arcu arcv

(** Then, checks on universes *)

type check_function = universes -> universe -> universe -> bool

(* let equiv_list cmp l1 l2 = *)
(*   let rec aux l1 l2 = *)
(*     match l1 with *)
(*     | [] -> l2 = [] *)
(*     | hd :: tl1 -> *)
(*       let rec aux' acc = function *)
(* 	| hd' :: tl2 ->  *)
(* 	  if cmp hd hd' then aux tl1 (acc @ tl2) *)
(* 	  else aux' (hd' :: acc) tl2 *)
(* 	| [] -> false *)
(*       in aux' [] l2 *)
(*   in aux l1 l2 *)

let incl_list cmp l1 l2 =
  Huniv.for_all (fun x1 -> Huniv.exists (fun x2 -> cmp x1 x2) l2) l1

let compare_list cmp l1 l2 =
  (l1 == l2) || (* (equiv_list cmp l1 l2) *)
  (incl_list cmp l1 l2 && incl_list cmp l2 l1)

let check_equal_expr g x y =
  x == y || (let (u, n) = Hunivelt.node x and (v, m) = Hunivelt.node y in 
	       n = m && (u = v || check_equal g u v))

(** [check_eq] is also used in [Evd.set_eq_sort],
    hence [Evarconv] and [Unification]. In this case,
    it seems that the Atom/Max case may occur,
    hence a relaxed version. *)

(* let gen_check_eq strict g u v = *)
(*   match u,v with *)
(*     | Atom ul, Atom vl -> check_equal g ul vl *)
(*     | Max(ule,ult), Max(vle,vlt) -> *)
(*         (\* TODO: remove elements of lt in le! *\) *)
(*         compare_list (check_equal g) ule vle && *)
(*         compare_list (check_equal g) ult vlt *)
(*     | _ -> *)
(*       (\* not complete! (Atom(u) = Max([u],[]) *\) *)
(*       if strict then anomaly (str "check_eq") *)
(*       else false (\* in non-strict mode, under-approximation *\) *)

(* let check_eq = gen_check_eq true *)
(* let lax_check_eq = gen_check_eq false *)
let check_eq g u v =
  compare_list (check_equal_expr g) u v
let lax_check_eq = check_eq

let check_smaller_expr g strict (u,n) (v,m) =
  (n <= m && check_smaller g strict u v) ||
  (strict && n < m && check_smaller g false u v)

let exists_bigger g strict ul l =
  Huniv.exists (fun ul' -> 
    check_smaller_expr g strict (Hunivelt.node ul) (Hunivelt.node ul')) l

let check_leq g u v =
  u == v ||
  match Universe.level u with
  | Some l when Level.is_prop l -> true
  | _ -> Huniv.for_all (fun ul -> exists_bigger g false ul v) u

(** Enforcing new constraints : [setlt], [setleq], [merge], [merge_disc] *)

(* setlt : Level.t -> Level.t -> reason -> unit *)
(* forces u > v *)
(* this is normally an update of u in g rather than a creation. *)
let setlt g arcu arcv =
  let arcu' = {arcu with lt=arcv.univ::arcu.lt} in
  enter_arc arcu' g, arcu'

(* checks that non-redundant *)
let setlt_if (g,arcu) v =
  let arcv = repr g v in
  if is_lt g arcu arcv then g, arcu
  else setlt g arcu arcv

(* setleq : Level.t -> Level.t -> unit *)
(* forces u >= v *)
(* this is normally an update of u in g rather than a creation. *)
let setleq g arcu arcv =
  let arcu' = {arcu with le=arcv.univ::arcu.le} in
  enter_arc arcu' g, arcu'


(* checks that non-redundant *)
let setleq_if (g,arcu) v =
  let arcv = repr g v in
  if is_leq g arcu arcv then g, arcu
  else setleq g arcu arcv

(* merge : Level.t -> Level.t -> unit *)
(* we assume  compare(u,v) = LE *)
(* merge u v  forces u ~ v with repr u as canonical repr *)
let merge g arcu arcv =
  (* we find the arc with the biggest rank, and we redirect all others to it *)
  let arcu, g, v =
    let best_ranked (max_rank, old_max_rank, best_arc, rest) arc =
      if arc.rank >= max_rank
      then (arc.rank, max_rank, arc, best_arc::rest)
      else (max_rank, old_max_rank, best_arc, arc::rest)
    in
    match between g arcu arcv with
      | [] -> anomaly (str "Univ.between")
      | arc::rest ->
        let (max_rank, old_max_rank, best_arc, rest) =
          List.fold_left best_ranked (arc.rank, min_int, arc, []) rest in
        if max_rank > old_max_rank then best_arc, g, rest
        else begin
          (* one redirected node also has max_rank *)
          let arcu = {best_arc with rank = max_rank + 1} in
          arcu, enter_arc arcu g, rest
        end 
  in
  let redirect (g,w,w') arcv =
    let g' = enter_equiv_arc arcv.univ arcu.univ g in
    (g',List.unionq arcv.lt w,arcv.le@w')
  in
  let (g',w,w') = List.fold_left redirect (g,[],[]) v in
  let g_arcu = (g',arcu) in
  let g_arcu = List.fold_left setlt_if g_arcu w in
  let g_arcu = List.fold_left setleq_if g_arcu w' in
  fst g_arcu

(* merge_disc : Level.t -> Level.t -> unit *)
(* we assume  compare(u,v) = compare(v,u) = NLE *)
(* merge_disc u v  forces u ~ v with repr u as canonical repr *)
let merge_disc g arc1 arc2 =
  let arcu, arcv = if arc1.rank < arc2.rank then arc2, arc1 else arc1, arc2 in
  let arcu, g = 
    if not (Int.equal arc1.rank arc2.rank) then arcu, g
    else
      let arcu = {arcu with rank = succ arcu.rank} in 
      arcu, enter_arc arcu g
  in
  let g' = enter_equiv_arc arcv.univ arcu.univ g in
  let g_arcu = (g',arcu) in
  let g_arcu = List.fold_left setlt_if g_arcu arcv.lt in
  let g_arcu = List.fold_left setleq_if g_arcu arcv.le in
  fst g_arcu

(* Universe inconsistency: error raised when trying to enforce a relation
   that would create a cycle in the graph of universes. *)

exception UniverseInconsistency of
  constraint_type * universe * universe * explanation

let error_inconsistency o u v (p:explanation) =
  raise (UniverseInconsistency (o,make u,make v,p))

(* enforce_univ_leq : Level.t -> Level.t -> unit *)
(* enforce_univ_leq u v will force u<=v if possible, will fail otherwise *)
let enforce_univ_leq u v g =
  let g,arcu = safe_repr g u in
  let g,arcv = safe_repr g v in
  if is_leq g arcu arcv then g
  else match compare g arcv arcu with
    | LT p -> error_inconsistency Le u v (List.rev p)
    | LE _ -> merge g arcv arcu
    | NLE -> fst (setleq g arcu arcv)
    | EQ -> anomaly (Pp.str "Univ.compare")

(* enforc_univ_eq : Level.t -> Level.t -> unit *)
(* enforc_univ_eq u v will force u=v if possible, will fail otherwise *)
let enforce_univ_eq u v g =
  let g,arcu = safe_repr g u in
  let g,arcv = safe_repr g v in
  match compare g arcu arcv with
    | EQ -> g
    | LT p -> error_inconsistency Eq u v (List.rev p)
    | LE _ -> merge g arcu arcv
    | NLE ->
	(match compare g arcv arcu with
           | LT p -> error_inconsistency Eq u v (List.rev p)
           | LE _ -> merge g arcv arcu
           | NLE -> merge_disc g arcu arcv
           | EQ -> anomaly (Pp.str "Univ.compare"))

(* enforce_univ_lt u v will force u<v if possible, will fail otherwise *)
let enforce_univ_lt u v g =
  let g,arcu = safe_repr g u in
  let g,arcv = safe_repr g v in
  match compare g arcu arcv with
    | LT _ -> g
    | LE _ -> fst (setlt g arcu arcv)
    | EQ -> error_inconsistency Lt u v [(Eq,make v)]
    | NLE ->
      (match compare_neq false g arcv arcu with
	  NLE -> fst (setlt g arcu arcv)
	| EQ -> anomaly (Pp.str "Univ.compare")
	| (LE p|LT p) -> error_inconsistency Lt u v (List.rev p))

let empty_universes = LMap.empty
let initial_universes = enforce_univ_lt Level.prop Level.set LMap.empty
let is_initial_universes = LMap.equal (==) initial_universes

(* Constraints and sets of constraints. *)    

type univ_constraint = Level.t * constraint_type * Level.t

let enforce_constraint cst g =
  match cst with
    | (u,Lt,v) -> enforce_univ_lt u v g
    | (u,Le,v) -> enforce_univ_leq u v g
    | (u,Eq,v) -> enforce_univ_eq u v g

module Constraint = 
struct 
  module S = Set.Make(
    struct
      type t = univ_constraint
      let compare (u,c,v) (u',c',v') =
	let i = constraint_type_ord c c' in
	  if not (Int.equal i 0) then i
	  else
	    let i' = Level.compare u u' in
	      if not (Int.equal i' 0) then i'
	      else Level.compare v v'
    end)
  include S

  let pr c =
    fold (fun (u1,op,u2) pp_std ->
      let op_str = match op with
	| Lt -> " < "
	| Le -> " <= "
	| Eq -> " = "
      in pp_std ++  Level.pr u1 ++ str op_str ++
	Level.pr u2 ++ fnl () )  c (str "")

end

type constraints = Constraint.t

module Hconstraint =
  Hashcons.Make(
    struct
      type t = univ_constraint
      type u = universe_level -> universe_level
      let hashcons hul (l1,k,l2) = (hul l1, k, hul l2)
      let equal (l1,k,l2) (l1',k',l2') =
	l1 == l1' && k == k' && l2 == l2'
      let hash = Hashtbl.hash
    end)

module Hconstraints =
  Hashcons.Make(
    struct
      type t = constraints
      type u = univ_constraint -> univ_constraint
      let hashcons huc s =
	Constraint.fold (fun x -> Constraint.add (huc x)) s Constraint.empty
      let equal s s' =
	List.for_all2eq (==)
	  (Constraint.elements s)
	  (Constraint.elements s')
      let hash = Hashtbl.hash
    end)

let hcons_constraint = Hashcons.simple_hcons Hconstraint.generate Level.hcons
let hcons_constraints = Hashcons.simple_hcons Hconstraints.generate hcons_constraint

type universe_constraint_type = ULe | UEq | ULub

type universe_constraint = universe * universe_constraint_type * universe
module UniverseConstraints = struct
  module S = Set.Make(
  struct 
    type t = universe_constraint

    let compare_type c c' =
      match c, c' with
      | ULe, ULe -> 0
      | ULe, _ -> -1
      | _, ULe -> 1
      | UEq, UEq -> 0
      | UEq, _ -> -1
      | ULub, ULub -> 0
      | ULub, _ -> 1
      
    let compare (u,c,v) (u',c',v') =
      let i = compare_type c c' in
	if Int.equal i 0 then
	  let i' = Universe.compare u u' in
	    if Int.equal i' 0 then Universe.compare v v'
	    else 
	      if c <> ULe && Universe.compare u v' = 0 && Universe.compare v u' = 0 then 0
	      else i'
	else i
  end)
  
  include S
  
  let add (l,d,r as cst) s = 
    if Universe.eq l r then s
    else add cst s

  let tr_dir = function
    | ULe -> Le
    | UEq -> Eq
    | ULub -> Eq

  let op_str = function ULe -> " <= " | UEq -> " = " | ULub -> " /\\ "

  let pr c =
    fold (fun (u1,op,u2) pp_std ->
	pp_std ++ Universe.pr u1 ++ str (op_str op) ++
	Universe.pr u2 ++ fnl ()) c (str "")

end

type universe_constraints = UniverseConstraints.t
type 'a universe_constrained = 'a * universe_constraints

(** A value with universe constraints. *)
type 'a constrained = 'a * constraints

let level_subst_of f = 
  fun l -> 
    try let u = f l in 
	  match Universe.level u with
	  | None -> l
	  | Some l -> l
    with Not_found -> l
     
module Instance = struct
  type t = Level.t array

  let hcons x = x
  let empty = [||]
  let is_empty x = Int.equal (Array.length x) 0

  let eq = CArray.for_all2 Level.eq

  let of_array a = a
  let to_array a = a
    
  let eqeq t1 t2 =
    t1 == t2 ||
      (Int.equal (Array.length t1) (Array.length t2) &&
	 let rec aux i =
	   (Int.equal i (Array.length t1)) || (t1.(i) == t2.(i) && aux (i + 1))
	 in aux 0)

  let subst_fn fn t = CArray.smartmap fn t
  let subst s t = CArray.smartmap (fun x -> try LMap.find x s with Not_found -> x) t

  let levels x = LSet.of_array x

  let pr =
    prvect_with_sep spc Level.pr

  let append = Array.append
end

type universe_instance = Instance.t

type 'a puniverses = 'a * Instance.t
let out_punivs (x, y) = x
let in_punivs x = (x, Instance.empty)

(** A context of universe levels with universe constraints,
    representiong local universe variables and constraints *)

module Context =
struct
  type t = Instance.t constrained

  let make x = x

  (** Universe contexts (variables as a list) *)
  let empty = (Instance.empty, Constraint.empty)
  let is_empty (univs, cst) = Instance.is_empty univs && Constraint.is_empty cst

  let pr (univs, cst as ctx) =
    if is_empty ctx then mt() else
      Instance.pr univs ++ str " |= " ++ v 1 (Constraint.pr cst)

  let hcons (univs, cst) =
    (Instance.hcons univs, hcons_constraints cst)

  let instance (univs, cst) = univs
  let constraints (univs, cst) = cst

  let union (univs, cst) (univs', cst') =
    Instance.append univs univs', Constraint.union cst cst'
end

type universe_context = Context.t
let hcons_universe_context = Context.hcons

(** A set of universes with universe constraints.
    We linearize the set to a list after typechecking. 
    Beware, representation could change.
*)

module ContextSet =
struct
  type t = universe_set constrained

  let empty = (LSet.empty, Constraint.empty)
  let is_empty (univs, cst) = LSet.is_empty univs && Constraint.is_empty cst

  let of_context (ctx,cst) =
    (Instance.levels ctx, cst)

  let of_set s = (s, Constraint.empty)
  let singleton l = of_set (LSet.singleton l)
  let of_instance i = of_set (Instance.levels i)

  let union (univs, cst) (univs', cst') =
    LSet.union univs univs', Constraint.union cst cst'

  let add_constraints (univs, cst) cst' =
    univs, Constraint.union cst cst'

  let add_universes univs ctx =
    union (of_instance univs) ctx

  let to_context (ctx, cst) =
    (Array.of_list (LSet.elements ctx), cst)

  let of_context (ctx, cst) =
    (Instance.levels ctx, cst)

  let pr (univs, cst as ctx) =
    if is_empty ctx then mt() else
      LSet.pr univs ++ str " |= " ++ v 1 (Constraint.pr cst)

  let constraints (univs, cst) = cst
  let levels (univs, cst) = univs

end

type universe_context_set = ContextSet.t

(** A value in a universe context (resp. context set). *)
type 'a in_universe_context = 'a * universe_context
type 'a in_universe_context_set = 'a * universe_context_set

(** A universe level substitution, note that no algebraic universes are
    involved *)
type universe_level_subst = universe_level universe_map

(** A full substitution might involve algebraic universes *)
type universe_subst = universe universe_map

(** Pretty-printing *)
let pr_constraints = Constraint.pr

let pr_universe_context = Context.pr

let pr_universe_context_set = ContextSet.pr

let pr_universe_subst = 
  LMap.pr (fun u -> str" := " ++ Universe.pr u ++ spc ())

let pr_universe_level_subst = 
  LMap.pr (fun u -> str" := " ++ Level.pr u ++ spc ())

let constraints_of (_, cst) = cst

let constraint_depend (l,d,r) u =
  Level.eq l u || Level.eq l r

let constraint_depend_list (l,d,r) us =
  List.mem l us || List.mem r us

let constraints_depend cstr us = 
  Constraint.exists (fun c -> constraint_depend_list c us) cstr

let remove_dangling_constraints dangling cst =
  Constraint.fold (fun (l,d,r as cstr) cst' -> 
    if List.mem l dangling || List.mem r dangling then cst'
    else
      (** Unnecessary constraints Prop <= u *)
      if Level.eq l Level.prop && d = Le then cst'
      else Constraint.add cstr cst') cst Constraint.empty
  
let check_context_subset (univs, cst) (univs', cst') =
  let newunivs, dangling = List.partition (fun u -> LSet.mem u univs) (Array.to_list univs') in
    (* Some universe variables that don't appear in the term 
       are still mentionned in the constraints. This is the 
       case for "fake" universe variables that correspond to +1s. *)
    (* if not (CList.is_empty dangling) then  *)
    (*   todo ("A non-empty set of inferred universes do not appear in the term or type"); *)
      (* (not (constraints_depend cst' dangling));*)
    (* TODO: check implication *)
  (** Remove local universes that do not appear in any constraint, they
      are really entirely parametric. *)
  (* let newunivs, dangling' = List.partition (fun u -> constraints_depend cst [u]) newunivs in *)
  let cst' = remove_dangling_constraints dangling cst in
    Array.of_list newunivs, cst'

(** Substitutions. *)

let make_universe_subst inst (ctx, csts) = 
  try Array.fold_left2 (fun acc c i -> LMap.add c (Universe.make i) acc)
        LMap.empty ctx inst
  with Invalid_argument _ -> 
    anomaly (Pp.str "Mismatched instance and context when building universe substitution")

let empty_subst = LMap.empty
let is_empty_subst = LMap.is_empty

let empty_level_subst = LMap.empty
let is_empty_level_subst = LMap.is_empty

(** Substitution functions *)

(** With level to level substitutions. *)
let subst_univs_level_level subst l =
  try LMap.find l subst
  with Not_found -> l

let rec normalize_univs_level_level subst l =
  try 
    let l' = LMap.find l subst in
      normalize_univs_level_level subst l'
  with Not_found -> l

let subst_univs_level_fail subst l =
  try match Universe.level (subst l) with 
  | Some l' -> l'
  | None -> l
  with Not_found -> l

let rec subst_univs_level_universe subst u =
  let u' = Universe.smartmap (Universe.Expr.map (subst_univs_level_level subst)) u in
    if u == u' then u
    else Universe.sort u'
	
let subst_univs_level_constraint subst (u,d,v) =
  let u' = subst_univs_level_level subst u 
  and v' = subst_univs_level_level subst v in
    if d <> Lt && Level.eq u' v' then None
    else Some (u',d,v')

let subst_univs_level_constraints subst csts =
  Constraint.fold 
    (fun c -> Option.fold_right Constraint.add (subst_univs_level_constraint subst c))
    csts Constraint.empty 

(** With level to universe substitutions. *)
type universe_subst_fn = universe_level -> universe

let make_subst subst = fun l -> LMap.find l subst

let subst_univs_level fn l = 
  try fn l
  with Not_found -> make l

let subst_univs_expr_opt fn (l,n) =
  try Some (Universe.addn n (fn l))
  with Not_found -> None

let subst_univs_universe fn ul =
  let subst, nosubst = 
    Universe.Huniv.fold (fun u (subst,nosubst) -> 
      match subst_univs_expr_opt fn (Hunivelt.node u) with
      | Some a' -> (a' :: subst, nosubst)
      | None -> (subst, u :: nosubst))
    ul ([], [])
  in 
    if subst = [] then ul
    else 
      let substs = 
	List.fold_left Universe.merge_univs Universe.empty subst
      in
	List.fold_left (fun acc u -> Universe.merge_univs acc (Universe.Huniv.tip u))
	  substs nosubst

let subst_univs_constraint fn (u,d,v) =
  let u' = subst_univs_level fn u and v' = subst_univs_level fn v in
    if d <> Lt && Universe.eq u' v' then None
    else Some (u',d,v')

let subst_univs_universe_constraint fn (u,d,v) =
  let u' = subst_univs_universe fn u and v' = subst_univs_universe fn v in
    if Universe.eq u' v' then None
    else Some (u',d,v')

(** Constraint functions. *)

type 'a constraint_function = 'a -> 'a -> constraints -> constraints

let constraint_add_leq v u c =
  (* We just discard trivial constraints like u<=u *)
  if Expr.eq v u then c
  else 
    match v, u with
    | (x,n), (y,m) -> 
    let j = m - n in
      if j = -1 (* n = m+1, v+1 <= u <-> v < u *) then
	if Level.is_small y then (* Set+1 <= Prop/Set *)
	  raise (UniverseInconsistency (Le, Universe.tip v, Universe.tip u, []))
	else Constraint.add (x,Lt,y) c
      else if j <= -1 (* n = m+k, v+k <= u <-> v+(k-1) < u *) then
	if Level.eq x y then (* u+(k+1) <= u *)
	  raise (UniverseInconsistency (Le, Universe.tip v, Universe.tip u, []))
	else anomaly (Pp.str"Unable to handle arbitrary u+k <= v constraints")
      else if j = 0 then
	if Level.is_small y (* Set/Prop <= Prop/Set *)
	  && Level.is_set x && Level.is_prop y then
	  raise (UniverseInconsistency (Le, Universe.tip v, Universe.tip u, []))
	else Constraint.add (x,Le,y) c
      else (* j >= 1 *) (* m = n + k, u <= v+k *)
	if Level.eq x y then c (* u <= u+k, trivial *)
	else if Level.is_small x then c (* Prop,Set <= u+S k, trivial *)
	else anomaly (Pp.str"Unable to handle arbitrary u <= v+k constraints")
	  
let check_univ_eq u v = Universe.eq u v

let check_univ_leq_one u v = Universe.exists (Expr.leq u) v

let check_univ_leq u v = 
  Universe.for_all (fun u -> check_univ_leq_one u v) u

let enforce_leq u v c =
  match Huniv.node v with
  | Universe.Huniv.Cons (v, n) when Universe.is_empty n -> 
    Universe.Huniv.fold (fun u -> constraint_add_leq (Hunivelt.node u) (Hunivelt.node v)) u c
  | _ -> anomaly (Pp.str"A universe bound can only be a variable")

let enforce_leq u v c =
  if check_univ_leq u v then c
  else enforce_leq u v c

let enforce_eq u v c =
  match Universe.level u, Universe.level v with
    | Some u', Some v' ->
      (* We discard trivial constraints like u=u *)
      if Level.eq u' v' then c 
      else if Level.apart u' v' then
	raise (UniverseInconsistency (Eq, u, v, []))
      else Constraint.add (u',Eq,v') c
    | _ -> anomaly (Pp.str "A universe comparison can only happen between variables")
      
let enforce_eq u v c =
  if check_univ_eq u v then c
  else enforce_eq u v c

let enforce_eq_level u v c =
  if Level.eq u v then c else Constraint.add (u,Eq,v) c

let enforce_leq_level u v c =
  if Level.eq u v then c else Constraint.add (u,Le,v) c

let enforce_eq_instances = CArray.fold_right2 enforce_eq_level 

type 'a universe_constraint_function = 'a -> 'a -> universe_constraints -> universe_constraints

let enforce_eq_instances_univs t1 t2 c = 
  CArray.fold_right2 (fun x y -> UniverseConstraints.add (Universe.make x, ULub, Universe.make y))
    t1 t2 c

let enforce_eq_univs u v c =
  match Universe.level u, Universe.level v with
    | Some u', Some v' ->
      (* We discard trivial constraints like u=u *)
      if Level.eq u' v' then c 
      else if Level.apart u' v' then
	raise (UniverseInconsistency (Eq, u, v, []))
      else UniverseConstraints.add (u,UEq,v) c
    | _ -> anomaly (Pp.str "A universe comparison can only happen between variables")

let enforce_leq_univs u v c =
  UniverseConstraints.add (u,ULe,v) c

let merge_constraints c g =
  Constraint.fold enforce_constraint c g

let enforce_univ_constraint (u,d,v) =
  match d with
  | Eq -> enforce_eq u v
  | Le -> enforce_leq u v
  | Lt -> enforce_leq (super u) v

let subst_univs_constraints subst csts =
  Constraint.fold 
    (fun c -> Option.fold_right enforce_univ_constraint (subst_univs_constraint subst c))
    csts Constraint.empty 

let subst_univs_universe_constraints subst csts =
  UniverseConstraints.fold 
    (fun c -> Option.fold_right UniverseConstraints.add (subst_univs_universe_constraint subst c))
    csts UniverseConstraints.empty 

(** Substitute instance inst for ctx in csts *)
let instantiate_univ_context subst (_, csts) = 
  subst_univs_constraints (make_subst subst) csts

let check_consistent_constraints (ctx,cstrs) cstrs' =
  (* TODO *) ()

let to_constraints g s = 
  let rec tr (x,d,y) acc =
    match Universe.level x, d, Universe.level y with
    | _, ULe, Some l' -> enforce_leq x y acc
    | Some l, UEq, Some l' -> enforce_eq x y acc
    | _, ULub, _ -> acc
    | _, d, _ -> 
      let f = if d = ULe then check_leq else check_eq in
	if f g x y then acc else 
	  raise (Invalid_argument 
		   "to_constraints: non-trivial algebraic constraint between universes")
  in UniverseConstraints.fold tr s Constraint.empty
     

(* Normalization *)

let lookup_level u g =
  try Some (LMap.find u g) with Not_found -> None

(** [normalize_universes g] returns a graph where all edges point
    directly to the canonical representent of their target. The output
    graph should be equivalent to the input graph from a logical point
    of view, but optimized. We maintain the invariant that the key of
    a [Canonical] element is its own name, by keeping [Equiv] edges
    (see the assertion)... I (Stéphane Glondu) am not sure if this
    plays a role in the rest of the module. *)
let normalize_universes g =
  let rec visit u arc cache = match lookup_level u cache with
    | Some x -> x, cache
    | None -> match Lazy.force arc with
    | None ->
      u, LMap.add u u cache
    | Some (Canonical {univ=v; lt=_; le=_}) ->
      v, LMap.add u v cache
    | Some (Equiv v) ->
      let v, cache = visit v (lazy (lookup_level v g)) cache in
      v, LMap.add u v cache
  in
  let cache = LMap.fold
    (fun u arc cache -> snd (visit u (Lazy.lazy_from_val (Some arc)) cache))
    g LMap.empty
  in
  let repr x = LMap.find x cache in
  let lrepr us = List.fold_left
    (fun e x -> LSet.add (repr x) e) LSet.empty us
  in
  let canonicalize u = function
    | Equiv _ -> Equiv (repr u)
    | Canonical {univ=v; lt=lt; le=le; rank=rank} ->
      assert (u == v);
      (* avoid duplicates and self-loops *)
      let lt = lrepr lt and le = lrepr le in
      let le = LSet.filter
        (fun x -> x != u && not (LSet.mem x lt)) le
      in
      LSet.iter (fun x -> assert (x != u)) lt;
      Canonical {
        univ = v;
        lt = LSet.elements lt;
        le = LSet.elements le;
	rank = rank
      }
  in
  LMap.mapi canonicalize g

(** [check_sorted g sorted]: [g] being a universe graph, [sorted]
    being a map to levels, checks that all constraints in [g] are
    satisfied in [sorted]. *)
let check_sorted g sorted =
  let get u = try LMap.find u sorted with
    | Not_found -> assert false
  in
  let iter u arc =
    let lu = get u in match arc with
    | Equiv v -> assert (Int.equal lu (get v))
    | Canonical {univ = u'; lt = lt; le = le} ->
      assert (u == u');
      List.iter (fun v -> assert (lu <= get v)) le;
      List.iter (fun v -> assert (lu < get v)) lt
  in
  LMap.iter iter g

(**
  Bellman-Ford algorithm with a few customizations:
    - [weight(eq|le) = 0], [weight(lt) = -1]
    - a [le] edge is initially added from [bottom] to all other
      vertices, and [bottom] is used as the source vertex
*)
let bellman_ford bottom g =
  let () = match lookup_level bottom g with
  | None -> ()
  | Some _ -> assert false
  in
  let ( << ) a b = match a, b with
    | _, None -> true
    | None, _ -> false
    | Some x, Some y -> x < y
  and ( ++ ) a y = match a with
    | None -> None
    | Some x -> Some (x-y)
  and push u x m = match x with
    | None -> m
    | Some y -> LMap.add u y m
  in
  let relax u v uv distances =
    let x = lookup_level u distances ++ uv in
    if x << lookup_level v distances then push v x distances
    else distances
  in
  let init = LMap.add bottom 0 LMap.empty in
  let vertices = LMap.fold (fun u arc res ->
    let res = LSet.add u res in
    match arc with
      | Equiv e -> LSet.add e res
      | Canonical {univ=univ; lt=lt; le=le} ->
        assert (u == univ);
        let add res v = LSet.add v res in
        let res = List.fold_left add res le in
        let res = List.fold_left add res lt in
        res) g LSet.empty
  in
  let g =
    let node = Canonical {
      univ = bottom;
      lt = [];
      le = LSet.elements vertices;
      rank = 0
    } in LMap.add bottom node g
  in
  let rec iter count accu =
    if count <= 0 then
      accu
    else
      let accu = LMap.fold (fun u arc res -> match arc with
        | Equiv e -> relax e u 0 (relax u e 0 res)
        | Canonical {univ=univ; lt=lt; le=le} ->
          assert (u == univ);
          let res = List.fold_left (fun res v -> relax u v 0 res) res le in
          let res = List.fold_left (fun res v -> relax u v 1 res) res lt in
          res) g accu
      in iter (count-1) accu
  in
  let distances = iter (LSet.cardinal vertices) init in
  let () = LMap.iter (fun u arc ->
    let lu = lookup_level u distances in match arc with
      | Equiv v ->
        let lv = lookup_level v distances in
        assert (not (lu << lv) && not (lv << lu))
      | Canonical {univ=univ; lt=lt; le=le} ->
        assert (u == univ);
        List.iter (fun v -> assert (not (lu ++ 0 << lookup_level v distances))) le;
        List.iter (fun v -> assert (not (lu ++ 1 << lookup_level v distances))) lt) g
  in distances

(** [sort_universes g] builds a map from universes in [g] to natural
    numbers. It outputs a graph containing equivalence edges from each
    level appearing in [g] to [Type.n], and [lt] edges between the
    [Type.n]s. The output graph should imply the input graph (and the
    implication will be strict most of the time), but is not
    necessarily minimal. Note: the result is unspecified if the input
    graph already contains [Type.n] nodes (calling a module Type is
    probably a bad idea anyway). *)
let sort_universes orig =
  let mp = Names.DirPath.make [Names.Id.of_string "Type"] in
  let rec make_level accu g i =
    let type0 = Level.make mp i in
    let distances = bellman_ford type0 g in
    let accu, continue = LMap.fold (fun u x (accu, continue) ->
      let continue = continue || x < 0 in
      let accu =
        if Int.equal x 0 && u != type0 then LMap.add u i accu
        else accu
      in accu, continue) distances (accu, false)
    in
    let filter x = not (LMap.mem x accu) in
    let push g u =
      if LMap.mem u g then g else LMap.add u (Equiv u) g
    in
    let g = LMap.fold (fun u arc res -> match arc with
      | Equiv v as x ->
        begin match filter u, filter v with
          | true, true -> LMap.add u x res
          | true, false -> push res u
          | false, true -> push res v
          | false, false -> res
        end
      | Canonical {univ=v; lt=lt; le=le; rank=r} ->
        assert (u == v);
        if filter u then
          let lt = List.filter filter lt in
          let le = List.filter filter le in
          LMap.add u (Canonical {univ=u; lt=lt; le=le; rank=r}) res
        else
          let res = List.fold_left (fun g u -> if filter u then push g u else g) res lt in
          let res = List.fold_left (fun g u -> if filter u then push g u else g) res le in
          res) g LMap.empty
    in
    if continue then make_level accu g (i+1) else i, accu
  in
  let max, levels = make_level LMap.empty orig 0 in
  (* defensively check that the result makes sense *)
  check_sorted orig levels;
  let types = Array.init (max+1) (fun x -> Level.make mp x) in
  let g = LMap.map (fun x -> Equiv types.(x)) levels in
  let g =
    let rec aux i g =
      if i < max then
        let u = types.(i) in
        let g = LMap.add u (Canonical {
          univ = u;
          le = [];
          lt = [types.(i+1)];
	  rank = 1
        }) g in aux (i+1) g
      else g
    in aux 0 g
  in g

(**********************************************************************)
(* Tools for sort-polymorphic inductive types                         *)

(* Miscellaneous functions to remove or test local univ assumed to
   occur only in the le constraints *)

let remove_large_constraint u v = 
  match Universe.level v with
  | Some u' -> if Level.eq u u' then Universe.type0m else v
  | None -> Huniv.remove (Hunivelt.make (Universe.Expr.make u)) v

let is_direct_constraint u v =
  match Universe.level v with
  | Some u' -> Level.eq u u'
  | None -> Huniv.mem (Hunivelt.make (Universe.Expr.make u)) v

(*
   Solve a system of universe constraint of the form

   u_s11, ..., u_s1p1, w1 <= u1
   ...
   u_sn1, ..., u_snpn, wn <= un

where

  - the ui (1 <= i <= n) are universe variables,
  - the sjk select subsets of the ui for each equations,
  - the wi are arbitrary complex universes that do not mention the ui.
*)

let is_direct_sort_constraint s v = match s with
  | Some u -> is_direct_constraint u v
  | None -> false

let solve_constraints_system levels level_bounds =
  let levels =
    Array.map (Option.map (fun u -> match level u with Some u -> u | _ -> anomaly (Pp.str"expects Atom")))
      levels in
  let v = Array.copy level_bounds in
  let nind = Array.length v in
  for i=0 to nind-1 do
    for j=0 to nind-1 do
      if not (Int.equal i j) && is_direct_sort_constraint levels.(j) v.(i) then
	v.(i) <- Universe.sup v.(i) level_bounds.(j)
    done;
    for j=0 to nind-1 do
      match levels.(j) with
      | Some u -> v.(i) <- remove_large_constraint u v.(i)
      | None -> ()
    done
  done;
  v

let subst_large_constraint u u' v =
  match level u with
  | Some u ->
      if is_direct_constraint u v then Universe.sup u' (remove_large_constraint u v)
      else v
  | _ ->
      anomaly (Pp.str "expect a universe level")

let subst_large_constraints =
  List.fold_right (fun (u,u') -> subst_large_constraint u u')

let no_upper_constraints u cst =
  match level u with
  | Some u ->
    let test (u1, _, _) =
      not (Int.equal (Level.compare u1 u) 0) in
    Constraint.for_all test cst
  | _ -> anomaly (Pp.str "no_upper_constraints")

(* Is u mentionned in v (or equals to v) ? *)

let univ_depends u v =
  match atom u with
    | Some u -> Huniv.mem u v
    | _ -> anomaly (Pp.str"univ_depends given a non-atomic 1st arg")

let constraints_of_universes g =
  let constraints_of u v acc =
    match v with
    | Canonical {univ=u; lt=lt; le=le} ->
      let acc = List.fold_left (fun acc v -> Constraint.add (u,Lt,v) acc) acc lt in
      let acc = List.fold_left (fun acc v -> Constraint.add (u,Le,v) acc) acc le in
	acc
    | Equiv v -> Constraint.add (u,Eq,v) acc
  in
    LMap.fold constraints_of g Constraint.empty

(* Pretty-printing *)

let pr_arc = function
  | _, Canonical {univ=u; lt=[]; le=[]} ->
      mt ()
  | _, Canonical {univ=u; lt=lt; le=le} ->
      let opt_sep = match lt, le with
      | [], _ | _, [] -> mt ()
      | _ -> spc ()
      in
      Level.pr u ++ str " " ++
      v 0
        (pr_sequence (fun v -> str "< " ++ Level.pr v) lt ++
	 opt_sep ++
         pr_sequence (fun v -> str "<= " ++ Level.pr v) le) ++
      fnl ()
  | u, Equiv v ->
      Level.pr u  ++ str " = " ++ Level.pr v ++ fnl ()

let pr_universes g =
  let graph = LMap.fold (fun u a l -> (u,a)::l) g [] in
  prlist pr_arc graph

(* Dumping constraints to a file *)

let dump_universes output g =
  let dump_arc u = function
    | Canonical {univ=u; lt=lt; le=le} ->
	let u_str = Level.to_string u in
	List.iter (fun v -> output Lt u_str (Level.to_string v)) lt;
	List.iter (fun v -> output Le u_str (Level.to_string v)) le
    | Equiv v ->
      output Eq (Level.to_string u) (Level.to_string v)
  in
    LMap.iter dump_arc g

module Huniverse_set = 
  Hashcons.Make(
    struct
      type t = universe_set
      type u = universe_level -> universe_level
      let hashcons huc s =
	LSet.fold (fun x -> LSet.add (huc x)) s LSet.empty
      let equal s s' =
	LSet.equal s s'
      let hash = Hashtbl.hash
    end)

let hcons_universe_set = 
  Hashcons.simple_hcons Huniverse_set.generate Level.hcons

let hcons_universe_context_set (v, c) = 
  (hcons_universe_set v, hcons_constraints c)


let hcons_univlevel = Level.hcons
let hcons_univ x = x (* Universe.hcons (Huniv.node x) *)
let equal_universes = Universe.equal_universes


==> anc/HoTT/coq-HoTT/kernel/univ.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Universes. *)

module Level :
sig
  type t
  (** Type of universe levels. A universe level is essentially a unique name
      that will be associated to constraints later on. *)

  val set : t
  val prop : t
  val is_small : t -> bool

  val compare : t -> t -> int
  (** Comparison function *)

  val eq : t -> t -> bool
  (** Equality function *)

  val make : Names.DirPath.t -> int -> t
  (** Create a new universe level from a unique identifier and an associated
      module path. *)

  val pr : t -> Pp.std_ppcmds
end

type universe_level = Level.t
(** Alias name. *)

module LList :
sig
  type t = Level.t list

  val hcons : t -> t
  val empty : t
  val eq : t -> t -> bool
end

type universe_level_list = LList.t

module LSet : 
sig 
  include Set.S with type elt = universe_level
	      
  val pr : t -> Pp.std_ppcmds

  val of_list : universe_level_list -> t
end

type universe_set = LSet.t

module LMap : 
sig
  include Map.S with type key = universe_level

  (** Favorizes the bindings in the first map. *)
  val union : 'a t -> 'a t -> 'a t
  val subst_union : 'a option t -> 'a option t -> 'a option t

  val elements : 'a t -> (universe_level * 'a) list
  val of_list : (universe_level * 'a) list -> 'a t
  val of_set : universe_set -> 'a -> 'a t
  val mem : universe_level -> 'a t -> bool
  val universes : 'a t -> universe_set

  val find_opt : universe_level -> 'a t -> 'a option

  val pr : ('a -> Pp.std_ppcmds) -> 'a t -> Pp.std_ppcmds
end

type 'a universe_map = 'a LMap.t

module Universe :
sig
  type t
  (** Type of universes. A universe is defined as a set of constraints w.r.t.
      other universes. *)

  val compare : t -> t -> int
  (** Comparison function *)

  val eq : t -> t -> bool
  (** Equality function *)

  val make : Level.t -> t
  (** Create a constraint-free universe out of a given level. *)

  val pr : t -> Pp.std_ppcmds

  val level : t -> Level.t option

  val levels : t -> LSet.t

  val normalize : t -> t

  (** The type of a universe *)
  val super : t -> t
    
  (** The max of 2 universes *)
  val sup   : t -> t -> t

  val type0m : t  (** image of Prop in the universes hierarchy *)
  val type0 : t  (** image of Set in the universes hierarchy *)
  val type1 : t  (** the universe of the type of Prop/Set *)

  val of_levels : Level.t list -> t
  val to_levels : t -> Level.t list option

  (* val diff : t -> t -> t * t *)
  (* val unifies : t -> t -> (t * t) option *)
end

module UList :
sig
  type t = Universe.t list

  val empty : t
  val hcons : t -> t

  val eq : t -> t -> bool
  val pr : t -> Pp.std_ppcmds

  val of_llist : LList.t -> t
  val levels : t -> LSet.t
end

type universe = Universe.t
type universe_list = UList.t
(** Alias name. *)

val pr_uni : universe -> Pp.std_ppcmds
	      
(** The universes hierarchy: Type 0- = Prop <= Type 0 = Set <= Type 1 <= ... 
   Typing of universes: Type 0-, Type 0 : Type 1; Type i : Type (i+1) if i>0 *)
val type0m_univ : universe
val type0_univ : universe
val type1_univ : universe

val is_type0_univ : universe -> bool
val is_type0m_univ : universe -> bool
val is_univ_variable : universe -> bool
val is_small_univ : universe -> bool

val sup : universe -> universe -> universe
val super : universe -> universe

val universe_level : universe -> universe_level option
val compare_levels : universe_level -> universe_level -> int
val eq_levels : universe_level -> universe_level -> bool

(** Equality of formal universe expressions. *)
val equal_universes : universe -> universe -> bool

(** {6 Graphs of universes. } *)

type universes

type check_function = universes -> universe -> universe -> bool
val check_leq : check_function
val check_eq : check_function
val lax_check_eq : check_function (* same, without anomaly *)

(** The empty graph of universes *)
val empty_universes : universes

(** The initial graph of universes: Prop < Set *)
val initial_universes : universes
val is_initial_universes : universes -> bool

(** {6 Constraints. } *)

type constraint_type = Lt | Le | Eq
type univ_constraint = universe_level * constraint_type * universe_level

module Constraint : sig
 include Set.S with type elt = univ_constraint
end

type constraints = Constraint.t

type universe_constraint_type = ULe | UEq | ULub

type universe_constraint = universe * universe_constraint_type * universe
module UniverseConstraints : sig
  include Set.S with type elt = universe_constraint
			     
  val pr : t -> Pp.std_ppcmds
end

type universe_constraints = UniverseConstraints.t
type 'a universe_constrained = 'a * universe_constraints

(** A value with universe constraints. *)
type 'a constrained = 'a * constraints

type universe_subst_fn = universe_level -> universe
type universe_level_subst_fn = universe_level -> universe_level

(** A full substitution, might involve algebraic universes *)
type universe_subst = universe universe_map
type universe_level_subst = universe_level universe_map

val level_subst_of : universe_subst_fn -> universe_level_subst_fn

module Instance : 
sig
  type t

  val hcons : t -> t
  val empty : t
  val is_empty : t -> bool

  val eq : t -> t -> bool

  val of_array : Level.t array -> t
  val to_array : t -> Level.t array

  (** Rely on physical equality of subterms only *)
  val eqeq : t -> t -> bool

  val subst_fn : universe_level_subst_fn -> t -> t
  val subst : universe_level_subst -> t -> t

  val pr : t -> Pp.std_ppcmds

  val append : t -> t -> t

  val levels : t -> LSet.t
end

type universe_instance = Instance.t

type 'a puniverses = 'a * universe_instance
val out_punivs : 'a puniverses -> 'a
val in_punivs : 'a -> 'a puniverses

(** A list of universes with universe constraints,
    representiong local universe variables and constraints *)

module Context :
sig 
  type t

  val make : Instance.t constrained -> t
  val empty : t
  val is_empty : t -> bool

  val instance : t -> Instance.t
  val constraints : t -> constraints

  (** Keeps the order of the instances *)
  val union : t -> t -> t

end

type universe_context = Context.t

(** Universe contexts (as sets) *)

module ContextSet :
sig 
  type t = universe_set constrained

  val empty : t
  val is_empty : t -> bool

  val singleton : universe_level -> t
  val of_instance : Instance.t -> t
  val of_set : universe_set -> t

  val union : t -> t -> t
  val add_constraints : t -> constraints -> t
  val add_universes : Instance.t -> t -> t

  (** Arbitrary choice of linear order of the variables 
      and normalization of the constraints *)
  val to_context : t -> universe_context
  val of_context : universe_context -> t

  val constraints : t -> constraints
  val levels : t -> universe_set
end

(** A set of universes with universe constraints.
    We linearize the set to a list after typechecking. 
    Beware, representation could change.
*)
type universe_context_set = ContextSet.t

(** A value in a universe context (resp. context set). *)
type 'a in_universe_context = 'a * universe_context
type 'a in_universe_context_set = 'a * universe_context_set

(** Constrained *)
val constraints_of : 'a constrained -> constraints


(** [check_context_subset s s'] checks that [s] is implied by [s'] as a set of constraints,
    and shrinks [s'] to the set of variables declared in [s].
. *)
val check_context_subset : universe_context_set -> universe_context -> universe_context

(** Make a universe level substitution: the list must match the context variables. *)
val make_universe_subst : Instance.t -> universe_context -> universe_subst
val empty_subst : universe_subst
val is_empty_subst : universe_subst -> bool

val empty_level_subst : universe_level_subst
val is_empty_level_subst : universe_level_subst -> bool

(** Get the instantiated graph. *)
val instantiate_univ_context : universe_subst -> universe_context -> constraints

(** Substitution of universes. *)
val subst_univs_level_level : universe_level_subst -> universe_level -> universe_level
val subst_univs_level_universe : universe_level_subst -> universe -> universe
val subst_univs_level_constraints : universe_level_subst -> constraints -> constraints

val normalize_univs_level_level : universe_level_subst -> universe_level -> universe_level

val make_subst : universe_subst -> universe_subst_fn

(* val subst_univs_level_fail : universe_subst_fn -> universe_level -> universe_level *)
val subst_univs_level : universe_subst_fn -> universe_level -> universe
val subst_univs_universe : universe_subst_fn -> universe -> universe
val subst_univs_constraints : universe_subst_fn -> constraints -> constraints
val subst_univs_universe_constraints : universe_subst_fn -> universe_constraints -> universe_constraints

(** Raises universe inconsistency if not compatible. *)
val check_consistent_constraints : universe_context_set -> constraints -> unit

type 'a constraint_function = 'a -> 'a -> constraints -> constraints

val enforce_leq : universe constraint_function
val enforce_eq : universe constraint_function
val enforce_eq_level : universe_level constraint_function
val enforce_leq_level : universe_level constraint_function
val enforce_eq_instances : universe_instance constraint_function

type 'a universe_constraint_function = 'a -> 'a -> universe_constraints -> universe_constraints

val enforce_eq_instances_univs : universe_instance universe_constraint_function
val enforce_eq_univs : universe universe_constraint_function
val enforce_leq_univs : universe universe_constraint_function

(** {6 ... } *)
(** Merge of constraints in a universes graph.
  The function [merge_constraints] merges a set of constraints in a given
  universes graph. It raises the exception [UniverseInconsistency] if the
  constraints are not satisfiable. *)

(** Type explanation is used to decorate error messages to provide
  useful explanation why a given constraint is rejected. It is composed
  of a path of universes and relation kinds [(r1,u1);..;(rn,un)] means
   .. <(r1) u1 <(r2) ... <(rn) un (where <(ri) is the relation symbol
  denoted by ri, currently only < and <=). The lowest end of the chain
  is supposed known (see UniverseInconsistency exn). The upper end may
  differ from the second univ of UniverseInconsistency because all
  universes in the path are canonical. Note that each step does not
  necessarily correspond to an actual constraint, but reflect how the
  system stores the graph and may result from combination of several
  constraints...
*)
type explanation = (constraint_type * universe) list

exception UniverseInconsistency of
    constraint_type * universe * universe * explanation

val merge_constraints : constraints -> universes -> universes
val normalize_universes : universes -> universes
val sort_universes : universes -> universes

val constraints_of_universes : universes -> constraints

val to_constraints : universes -> universe_constraints -> constraints
    

(** {6 Support for sort-polymorphism } *)

val solve_constraints_system : universe option array -> universe array ->
  universe array

val subst_large_constraint : universe -> universe -> universe -> universe

val subst_large_constraints :
  (universe * universe) list -> universe -> universe

val no_upper_constraints : universe -> constraints -> bool

(** Is u mentionned in v (or equals to v) ? *)

val univ_depends : universe -> universe -> bool

(** {6 Pretty-printing of universes. } *)

val pr_universes : universes -> Pp.std_ppcmds
val pr_constraints : constraints -> Pp.std_ppcmds
val pr_universe_list : universe_list -> Pp.std_ppcmds
val pr_universe_context : universe_context -> Pp.std_ppcmds
val pr_universe_context_set : universe_context_set -> Pp.std_ppcmds
val pr_universe_level_subst : universe_level_subst -> Pp.std_ppcmds
val pr_universe_subst : universe_subst -> Pp.std_ppcmds

(** {6 Dumping to a file } *)

val dump_universes :
  (constraint_type -> string -> string -> unit) ->
  universes -> unit

(** {6 Hash-consing } *)

val hcons_univlevel : universe_level -> universe_level
val hcons_univ : universe -> universe
val hcons_constraints : constraints -> constraints
val hcons_universe_set : universe_set -> universe_set
val hcons_universe_context : universe_context -> universe_context
val hcons_universe_context_set : universe_context_set -> universe_context_set 

(******)


==> anc/HoTT/coq-HoTT/kernel/vconv.ml <==
open Names
open Term
open Environ
open Conv_oracle
open Reduction
open Closure
open Vm
open Csymtable
open Univ

let val_of_constr env c =
  val_of_constr (pre_env env) c

(* Test la structure des piles *)

let compare_zipper z1 z2 =
  match z1, z2 with
  | Zapp args1, Zapp args2 -> nargs args1 = nargs args2
  | Zfix(f1,args1), Zfix(f2,args2) ->  nargs args1 = nargs args2
  | Zswitch _, Zswitch _ -> true
  | _ , _ -> false

let rec compare_stack stk1 stk2 =
  match stk1, stk2 with
  | [], [] -> true
  | z1::stk1, z2::stk2 ->
      if compare_zipper z1 z2 then compare_stack stk1 stk2
      else false
  | _, _ -> false

(* Conversion *)
let conv_vect fconv vect1 vect2 cu =
  let n = Array.length vect1 in
  if n = Array.length vect2 then
    let rcu = ref cu in
    for i = 0 to n - 1 do
      rcu := fconv vect1.(i) vect2.(i) !rcu
    done;
    !rcu
  else raise NotConvertible

let infos = ref (create_clos_infos betaiotazeta Environ.empty_env)

let eq_table_key = Names.eq_table_key eq_constant

let rec conv_val pb k v1 v2 cu =
  if v1 == v2 then cu
  else conv_whd pb k (whd_val v1) (whd_val v2) cu

and conv_whd pb k whd1 whd2 cu =
  match whd1, whd2 with
  | Vsort s1, Vsort s2 -> sort_cmp pb s1 s2 cu
  | Vprod p1, Vprod p2 ->
      let cu = conv_val CONV k (dom p1) (dom p2) cu in
      conv_fun pb k (codom p1) (codom p2) cu
  | Vfun f1, Vfun f2 -> conv_fun CONV k f1 f2 cu
  | Vfix (f1,None), Vfix (f2,None) -> conv_fix k f1 f2 cu
  | Vfix (f1,Some args1), Vfix(f2,Some args2) ->
      if nargs args1 <> nargs args2 then raise NotConvertible
      else conv_arguments k args1 args2 (conv_fix k f1 f2 cu)
  | Vcofix (cf1,_,None), Vcofix (cf2,_,None) -> conv_cofix k cf1 cf2 cu
  | Vcofix (cf1,_,Some args1), Vcofix (cf2,_,Some args2) ->
      if nargs args1 <> nargs args2 then raise NotConvertible
      else conv_arguments k args1 args2 (conv_cofix k cf1 cf2 cu)
  | Vconstr_const i1, Vconstr_const i2 ->
      if i1 = i2 then cu else raise NotConvertible
  | Vconstr_block b1, Vconstr_block b2 ->
      let sz = bsize b1 in
      if btag b1 = btag b2 && sz = bsize b2 then
	let rcu = ref cu in
	for i = 0 to sz - 1 do
	  rcu := conv_val CONV k (bfield b1 i) (bfield b2 i) !rcu
	done;
	!rcu
      else raise NotConvertible
  | Vatom_stk(a1,stk1), Vatom_stk(a2,stk2) ->
      conv_atom pb k a1 stk1 a2 stk2 cu
  | Vfun _, _ | _, Vfun _ ->
      conv_val CONV (k+1) (eta_whd k whd1) (eta_whd k whd2) cu
  | _, Vatom_stk(Aiddef(_,v),stk) ->
      conv_whd pb k whd1 (force_whd v stk) cu
  | Vatom_stk(Aiddef(_,v),stk), _ ->
      conv_whd pb k (force_whd v stk) whd2 cu
  | _, _ -> raise NotConvertible

and conv_atom pb k a1 stk1 a2 stk2 cu =
  match a1, a2 with
  | Aind (kn1,i1), Aind(kn2,i2) ->
      if eq_ind (kn1,i1) (kn2,i2) && compare_stack stk1 stk2
      then
	conv_stack k stk1 stk2 cu
      else raise NotConvertible
  | Aid ik1, Aid ik2 ->
      if ik1 = ik2 && compare_stack stk1 stk2 then
	conv_stack k stk1 stk2 cu
      else raise NotConvertible
  | Aiddef(ik1,v1), Aiddef(ik2,v2) ->
      begin
	try
	  if eq_table_key ik1 ik2 && compare_stack stk1 stk2 then
	    conv_stack k stk1 stk2 cu
	  else raise NotConvertible
	with NotConvertible ->
	  if oracle_order false ik1 ik2 then
            conv_whd pb k (whd_stack v1 stk1) (Vatom_stk(a2,stk2)) cu
          else conv_whd pb k (Vatom_stk(a1,stk1)) (whd_stack v2 stk2) cu
      end
  | Aiddef(ik1,v1), _ ->
      conv_whd pb k (force_whd v1 stk1) (Vatom_stk(a2,stk2)) cu
  | _, Aiddef(ik2,v2) ->
      conv_whd pb k (Vatom_stk(a1,stk1)) (force_whd v2 stk2) cu
  | _, _ -> raise NotConvertible

and conv_stack k stk1 stk2 cu =
  match stk1, stk2 with
  | [], [] -> cu
  | Zapp args1 :: stk1, Zapp args2 :: stk2 ->
      conv_stack k stk1 stk2 (conv_arguments k args1 args2 cu)
  | Zfix(f1,args1) :: stk1, Zfix(f2,args2) :: stk2 ->
      conv_stack k stk1 stk2
	(conv_arguments k args1 args2 (conv_fix k f1 f2 cu))
  | Zswitch sw1 :: stk1, Zswitch sw2 :: stk2 ->
      if check_switch sw1 sw2 then
	let vt1,vt2 = type_of_switch sw1, type_of_switch sw2 in
	let rcu = ref (conv_val CONV k vt1 vt2 cu) in
	let b1, b2 = branch_of_switch k sw1, branch_of_switch k sw2 in
	for i = 0 to Array.length b1 - 1 do
	  rcu :=
	    conv_val CONV (k + fst b1.(i)) (snd b1.(i)) (snd b2.(i)) !rcu
	done;
	conv_stack k stk1 stk2 !rcu
      else raise NotConvertible
  | _, _ -> raise NotConvertible

and conv_fun pb k f1 f2 cu =
  if f1 == f2 then cu
  else
    let arity,b1,b2 = decompose_vfun2 k f1 f2 in
    conv_val pb (k+arity) b1 b2 cu

and conv_fix k f1 f2 cu =
  if f1 == f2 then cu
  else
    if check_fix f1 f2 then
      let bf1, tf1 = reduce_fix k f1 in
      let bf2, tf2 = reduce_fix k f2 in
      let cu = conv_vect (conv_val CONV k) tf1 tf2 cu in
      conv_vect (conv_fun CONV (k + Array.length tf1)) bf1 bf2 cu
    else raise NotConvertible

and conv_cofix k cf1 cf2 cu =
  if cf1 == cf2 then cu
  else
    if check_cofix cf1 cf2 then
      let bcf1, tcf1 = reduce_cofix k cf1 in
      let bcf2, tcf2 = reduce_cofix k cf2 in
      let cu = conv_vect (conv_val CONV k) tcf1 tcf2 cu in
      conv_vect (conv_val CONV (k + Array.length tcf1)) bcf1 bcf2 cu
    else raise NotConvertible

and conv_arguments k args1 args2 cu =
  if args1 == args2 then cu
  else
    let n = nargs args1 in
    if n = nargs args2 then
      let rcu = ref cu in
      for i = 0 to n - 1 do
	rcu := conv_val CONV k (arg args1 i) (arg args2 i) !rcu
      done;
      !rcu
    else raise NotConvertible

let rec eq_puniverses f (x,l1) (y,l2) cu =
  if f x y then conv_universes l1 l2 cu
  else raise NotConvertible

and conv_universes l1 l2 cu =
  if Univ.Instance.eq l1 l2 then cu else raise NotConvertible

let rec conv_eq pb t1 t2 cu =
  if t1 == t2 then cu
  else
    match kind_of_term t1, kind_of_term t2 with
    | Rel n1, Rel n2 ->
	if n1 = n2 then cu else raise NotConvertible
    | Meta m1, Meta m2 ->
	if m1 = m2 then cu else raise NotConvertible
    | Var id1, Var id2 ->
	if id1 = id2 then cu else raise NotConvertible
    | Sort s1, Sort s2 -> sort_cmp pb s1 s2 cu
    | Cast (c1,_,_), _ -> conv_eq pb c1 t2 cu
    | _, Cast (c2,_,_) -> conv_eq pb t1 c2 cu
    | Prod (_,t1,c1), Prod (_,t2,c2) ->
	conv_eq pb c1 c2 (conv_eq CONV t1 t2 cu)
    | Lambda (_,t1,c1), Lambda (_,t2,c2) -> conv_eq CONV c1 c2 cu
    | LetIn (_,b1,t1,c1), LetIn (_,b2,t2,c2) ->
	conv_eq pb c1 c2 (conv_eq CONV b1 b2 cu)
    | App (c1,l1), App (c2,l2) ->
	conv_eq_vect l1 l2 (conv_eq CONV c1 c2 cu)
    | Evar (e1,l1), Evar (e2,l2) ->
	if e1 = e2 then conv_eq_vect l1 l2 cu
	else raise NotConvertible
    | Const c1, Const c2 -> eq_puniverses eq_constant c1 c2 cu
    | Ind c1, Ind c2 ->
       eq_puniverses eq_ind c1 c2 cu
    | Construct c1, Construct c2 ->
       eq_puniverses eq_constructor c1 c2 cu
    | Case (_,p1,c1,bl1), Case (_,p2,c2,bl2) ->
	let pcu = conv_eq CONV p1 p2 cu in
	let ccu = conv_eq CONV c1 c2 pcu in
	conv_eq_vect bl1 bl2 ccu
    | Fix (ln1,(_,tl1,bl1)), Fix (ln2,(_,tl2,bl2)) ->
	if ln1 = ln2 then conv_eq_vect tl1 tl2 (conv_eq_vect bl1 bl2 cu)
	else raise NotConvertible
    | CoFix(ln1,(_,tl1,bl1)), CoFix(ln2,(_,tl2,bl2)) ->
	if ln1 = ln2 then conv_eq_vect tl1 tl2 (conv_eq_vect bl1 bl2 cu)
	else raise NotConvertible
    | _ -> raise NotConvertible

and conv_eq_vect vt1 vt2 cu =
  let len = Array.length vt1 in
  if len = Array.length vt2 then
    let rcu = ref cu in
    for i = 0 to len-1 do
      rcu := conv_eq CONV vt1.(i) vt2.(i) !rcu
    done; !rcu
  else raise NotConvertible

let vconv pb env t1 t2 =
  let cu =
    try conv_eq pb t1 t2 Constraint.empty
    with NotConvertible ->
      infos := create_clos_infos betaiotazeta env;
      let v1 = val_of_constr env t1 in
      let v2 = val_of_constr env t2 in
      let cu = conv_val pb (nb_rel env) v1 v2 Constraint.empty in
      cu
  in cu

let _ = Reduction.set_vm_conv vconv

let use_vm = ref false

let set_use_vm b =
  use_vm := b;
  if b then Reduction.set_default_conv (fun cv_pb ?(l2r=false) -> vconv cv_pb)
  else Reduction.set_default_conv (fun cv_pb ?(l2r=false) -> Reduction.conv_cmp cv_pb)

let use_vm _ = !use_vm




==> anc/HoTT/coq-HoTT/kernel/vconv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Reduction

(**********************************************************************
  s conversion functions *)
val use_vm : unit -> bool
val set_use_vm : bool -> unit
val vconv : conv_pb -> types conversion_function

val val_of_constr : env -> constr -> values



==> anc/HoTT/coq-HoTT/kernel/vm.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Cbytecodes

external set_drawinstr : unit -> unit = "coq_set_drawinstr"

(******************************************)
(* Utility Functions about Obj ************)
(******************************************)

external offset_closure : Obj.t -> int -> Obj.t = "coq_offset_closure"
external offset : Obj.t -> int = "coq_offset"

let accu_tag = 0

(*******************************************)
(* Initalization of the abstract machine ***)
(*******************************************)

external init_vm : unit -> unit = "init_coq_vm"

let _ = init_vm ()

external transp_values : unit -> bool = "get_coq_transp_value"
external set_transp_values : bool -> unit = "coq_set_transp_value"

(*******************************************)
(* Machine code *** ************************)
(*******************************************)

type tcode
let tcode_of_obj v = ((Obj.obj v):tcode)
let fun_code v = tcode_of_obj (Obj.field (Obj.repr v) 0)

external mkAccuCode : int -> tcode = "coq_makeaccu"
external mkPopStopCode : int -> tcode = "coq_pushpop"

external offset_tcode : tcode -> int -> tcode = "coq_offset_tcode"
external int_tcode : tcode -> int -> int = "coq_int_tcode"

external accumulate : unit -> tcode = "accumulate_code"
let accumulate = accumulate ()

external is_accumulate : tcode -> bool = "coq_is_accumulate_code"

let popstop_tbl =  ref (Array.init 30 mkPopStopCode)

let popstop_code i =
  let len = Array.length !popstop_tbl in
  if i < len then !popstop_tbl.(i)
  else
    begin
      popstop_tbl :=
	Array.init (i+10)
	  (fun j -> if j < len then !popstop_tbl.(j) else mkPopStopCode j);
      !popstop_tbl.(i)
    end

let stop = popstop_code 0

(******************************************************)
(* Abstract data types and utility functions **********)
(******************************************************)

(* Values of the abstract machine *)
let val_of_obj v = ((Obj.obj v):values)
let crazy_val = (val_of_obj (Obj.repr 0))

(* Abstract data *)
type vprod
type vfun
type vfix
type vcofix
type vblock
type arguments

type vm_env
type vstack = values array

type vswitch = {
    sw_type_code : tcode;
    sw_code : tcode;
    sw_annot : annot_switch;
    sw_stk : vstack;
    sw_env : vm_env
  }

(* Representation of values *)
(* + Products : *)
(*   -   vprod = 0_[ dom | codom]                                         *)
(*             dom : values, codom : vfun                                 *)
(*                                                                        *)
(* + Functions have two representations :                                 *)
(*   - unapplied fun :  vf = Ct_[ C | fv1 | ... | fvn]                    *)
(*                                       C:tcode, fvi : values            *)
(*     Remark : a function and its environment is the same value.         *)
(*   - partially applied fun : Ct_[Restart:C| vf | arg1 | ... argn]       *)
(*                                                                        *)
(* + Fixpoints :                                                          *)
(*   -        Ct_[C1|Infix_t|C2|...|Infix_t|Cn|fv1|...|fvn]               *)
(*     One single block to represent all of the fixpoints, each fixpoint  *)
(*     is the pointer to the field holding the pointer to its code, and   *)
(*     the infix tag is used to know where the block starts.              *)
(*   - Partial application follows the scheme of partially applied        *)
(*     functions. Note: only fixpoints not having been applied to its     *)
(*     recursive argument are coded this way. When the rec. arg. is       *)
(*     applied, either it's a constructor and the fix reduces, or it's    *)
(*     and the fix is coded as an accumulator.                            *)
(*                                                                        *)
(* + Cofixpoints : see cbytegen.ml                                        *)
(*                                                                        *)
(* + vblock's encode (non constant) constructors as in Ocaml, but         *)
(*   starting from 0 up. tag 0 ( = accu_tag) is reserved for              *)
(*   accumulators.                                                        *)
(*                                                                        *)
(* + vm_env is the type of the machine environments (i.e. a function or   *)
(*   a fixpoint)                                                          *)
(*                                                                        *)
(* + Accumulators : At_[accumulate| accu | arg1 | ... | argn ]            *)
(*   - representation of [accu] : tag_[....]                              *)
(*     -- tag <= 2 : encoding atom type (sorts, free vars, etc.)          *)
(*     -- 3_[accu|fix_app] : a fixpoint blocked by an accu                *)
(*     -- 4_[accu|vswitch] : a match blocked by an accu                   *)
(*     -- 5_[fcofix]       : a cofix function                             *)
(*     -- 6_[fcofix|val]   : a cofix function, val represent the value    *)
(*        of the function applied to arg1 ... argn                        *)
(* The [arguments] type, which is abstracted as an array, represents :    *)
(*          tag[ _ | _ |v1|... | vn]                                      *)
(* Generally the first field is a code pointer.                           *)

(* Do not edit this type without editing C code, especially "coq_values.h" *)
type atom =
  | Aid of id_key
  | Aiddef of id_key * values
  | Aind of inductive

(* Zippers *)

type zipper =
  | Zapp of arguments
  | Zfix of vfix*arguments  (* Possibly empty *)
  | Zswitch of vswitch

type stack = zipper list

type to_up = values

type whd =
  | Vsort of sorts
  | Vprod of vprod
  | Vfun of vfun
  | Vfix of vfix * arguments option
  | Vcofix of vcofix * to_up * arguments option
  | Vconstr_const of int
  | Vconstr_block of vblock
  | Vatom_stk of atom * stack

(*************************************************)
(* Destructors ***********************************)
(*************************************************)

let rec whd_accu a stk =
  let stk =
    if Int.equal (Obj.size a) 2 then stk
    else Zapp (Obj.obj a) :: stk in
  let at = Obj.field a 1 in
  match Obj.tag at with
  | i when i <= 2 ->
      Vatom_stk(Obj.magic at, stk)
  | 3 (* fix_app tag *) ->
      let fa = Obj.field at 1 in
      let zfix  =
	Zfix (Obj.obj (Obj.field fa 1), Obj.obj fa) in
      whd_accu (Obj.field at 0) (zfix :: stk)
  | 4 (* switch tag  *) ->
      let zswitch = Zswitch (Obj.obj (Obj.field at 1)) in
      whd_accu (Obj.field at 0) (zswitch :: stk)
  | 5 (* cofix_tag *) ->
      let vcfx = Obj.obj (Obj.field at 0) in
      let to_up = Obj.obj a in
      begin match stk with
      | []          -> Vcofix(vcfx, to_up, None)
      | [Zapp args] -> Vcofix(vcfx, to_up, Some args)
      | _           -> assert false
      end
  | 6 (* cofix_evaluated_tag *) ->
      let vcofix = Obj.obj (Obj.field at 0) in
      let res = Obj.obj a in
      begin match stk with
      | []          -> Vcofix(vcofix, res, None)
      | [Zapp args] -> Vcofix(vcofix, res, Some args)
      | _           -> assert false
      end
  | _ -> assert false

external kind_of_closure : Obj.t -> int = "coq_kind_of_closure"

let whd_val : values -> whd =
  fun v ->
    let o = Obj.repr v in
    if Obj.is_int o then Vconstr_const (Obj.obj o)
    else
      let tag = Obj.tag o in
      if tag = accu_tag then
	(
	if Int.equal (Obj.size o) 1 then Obj.obj o (* sort *)
	else
	  if is_accumulate (fun_code o) then whd_accu o []
	  else (Vprod(Obj.obj o)))
      else
	if tag = Obj.closure_tag || tag = Obj.infix_tag then
	  (	   match kind_of_closure o with
	   | 0 -> Vfun(Obj.obj o)
	   | 1 -> Vfix(Obj.obj o, None)
	   | 2 -> Vfix(Obj.obj (Obj.field o 1), Some (Obj.obj o))
	   | 3 -> Vatom_stk(Aid(RelKey(int_tcode (fun_code o) 1)), [])
	   | _ -> Errors.anomaly ~label:"Vm.whd " (Pp.str "kind_of_closure does not work"))
	else Vconstr_block(Obj.obj o)



(************************************************)
(* Abstrct machine ******************************)
(************************************************)

(* gestion de la pile *)
external push_ra : tcode -> unit = "coq_push_ra"
external push_val : values -> unit = "coq_push_val"
external push_arguments : arguments -> unit = "coq_push_arguments"
external push_vstack : vstack -> unit = "coq_push_vstack"


(* interpreteur *)
external interprete : tcode -> values -> vm_env -> int -> values =
  "coq_interprete_ml"



(* Functions over arguments *)
let nargs : arguments -> int = fun args -> (Obj.size (Obj.repr args)) - 2
let arg args i =
  if  0 <= i && i < (nargs args) then
    val_of_obj (Obj.field (Obj.repr args) (i+2))
  else invalid_arg
		("Vm.arg size = "^(string_of_int (nargs args))^
		 " acces "^(string_of_int i))

let apply_arguments vf vargs =
  let n = nargs vargs in
  if Int.equal n 0 then vf
  else
   begin
     push_ra stop;
     push_arguments vargs;
     interprete (fun_code vf) vf (Obj.magic vf) (n - 1)
   end

let apply_vstack vf vstk =
  let n = Array.length vstk in
  if Int.equal n 0 then vf
  else
    begin
      push_ra stop;
      push_vstack vstk;
      interprete (fun_code vf) vf (Obj.magic vf) (n - 1)
    end

(**********************************************)
(* Constructors *******************************)
(**********************************************)

let obj_of_atom : atom -> Obj.t =
  fun a ->
    let res = Obj.new_block accu_tag 2 in
    Obj.set_field res 0 (Obj.repr accumulate);
    Obj.set_field res 1 (Obj.repr a);
    res

(* obj_of_str_const : structured_constant -> Obj.t *)
let rec obj_of_str_const str =
  match str with
  | Const_sorts s -> Obj.repr (Vsort s)
  | Const_ind ind -> obj_of_atom (Aind ind)
  | Const_b0 tag -> Obj.repr tag
  | Const_bn(tag, args) ->
      let len = Array.length args in
      let res = Obj.new_block tag len in
      for i = 0 to len - 1 do
	Obj.set_field res i (obj_of_str_const args.(i))
      done;
      res

let val_of_obj o = ((Obj.obj o) : values)

let val_of_str_const str = val_of_obj (obj_of_str_const str)

let val_of_atom a = val_of_obj (obj_of_atom a)

let idkey_tbl = Hashtbl.create 31

let val_of_idkey key =
  try Hashtbl.find idkey_tbl key
  with Not_found ->
    let v = val_of_atom (Aid key) in
    Hashtbl.add idkey_tbl key v;
    v

let val_of_rel k = val_of_idkey (RelKey k)

let val_of_named id = val_of_idkey (VarKey id)

let val_of_constant c = val_of_idkey (ConstKey c)

external val_of_annot_switch : annot_switch -> values = "%identity"

let mkrel_vstack k arity =
  let max = k + arity - 1 in
  Array.init arity (fun i -> val_of_rel (max - i))


(*************************************************)
(** Operations manipulating data types ***********)
(*************************************************)

(* Functions over products *)

let dom : vprod -> values = fun p -> val_of_obj (Obj.field (Obj.repr p) 0)
let codom : vprod -> vfun = fun p -> (Obj.obj (Obj.field (Obj.repr p) 1))

(* Functions over vfun *)

external closure_arity : vfun -> int = "coq_closure_arity"

let body_of_vfun k vf =
  let vargs = mkrel_vstack k 1 in
  apply_vstack (Obj.magic vf) vargs

let decompose_vfun2 k vf1 vf2 =
  let arity = min (closure_arity vf1) (closure_arity vf2) in
  assert (0 < arity && arity < Sys.max_array_length);
  let vargs = mkrel_vstack k arity in
  let v1 = apply_vstack (Obj.magic vf1) vargs in
  let v2 = apply_vstack (Obj.magic vf2) vargs in
  arity, v1, v2

(* Functions over fixpoint *)

let first o = (offset_closure o (offset o))
let last o = (Obj.field o (Obj.size o - 1))

let current_fix vf = - (offset (Obj.repr vf) / 2)

let unsafe_fb_code fb i = tcode_of_obj (Obj.field (Obj.repr fb) (2 * i))

let unsafe_rec_arg fb i = int_tcode (unsafe_fb_code fb i) 1

let rec_args vf =
  let fb = first (Obj.repr vf) in
  let size = Obj.size (last fb) in
  Array.init size (unsafe_rec_arg fb)

exception FALSE

let check_fix f1 f2 =
  let i1, i2 = current_fix f1, current_fix f2 in
  (* Checking starting point *)
  if i1 = i2 then
    let fb1,fb2 = first (Obj.repr f1), first (Obj.repr f2) in
    let n = Obj.size (last fb1) in
    (* Checking number of definitions *)
    if n = Obj.size (last fb2) then
      (* Checking recursive arguments *)
      try
	for i = 0 to n - 1 do
	  if unsafe_rec_arg fb1 i <> unsafe_rec_arg fb2 i
	  then raise FALSE
	done;
	true
      with FALSE -> false
    else false
  else false

(* Functions over vfix *)
external atom_rel : unit -> atom array = "get_coq_atom_tbl"
external realloc_atom_rel : int -> unit = "realloc_coq_atom_tbl"

let relaccu_tbl =
  let atom_rel = atom_rel() in
  let len = Array.length atom_rel in
  for i = 0 to len - 1 do atom_rel.(i) <- Aid (RelKey i) done;
  ref (Array.init len mkAccuCode)

let relaccu_code i =
  let len = Array.length !relaccu_tbl in
  if i < len then !relaccu_tbl.(i)
  else
    begin
      realloc_atom_rel i;
      let atom_rel = atom_rel () in
      let nl = Array.length atom_rel in
      for j = len to nl - 1 do atom_rel.(j) <- Aid(RelKey j) done;
      relaccu_tbl :=
	Array.init nl
	  (fun j -> if j < len then !relaccu_tbl.(j) else mkAccuCode j);
      !relaccu_tbl.(i)
    end

let reduce_fix k vf =
  let fb = first (Obj.repr vf) in
  (* computing types *)
  let fc_typ = ((Obj.obj (last fb)) : tcode array) in
  let ndef = Array.length fc_typ in
  let et = offset_closure fb (2*(ndef - 1)) in
  let ftyp =
    Array.map
      (fun c -> interprete c crazy_val (Obj.magic et) 0) fc_typ in
  (* Construction of the environment of fix bodies *)
  let e = Obj.dup fb in
  for i = 0 to ndef - 1 do
    Obj.set_field e (2 * i) (Obj.repr (relaccu_code (k + i)))
  done;
  let fix_body i =
    let jump_grabrec c = offset_tcode c 2 in
    let c = jump_grabrec (unsafe_fb_code fb i)  in
    let res = Obj.new_block Obj.closure_tag 2 in
    Obj.set_field res 0 (Obj.repr c);
    Obj.set_field res 1 (offset_closure e (2*i));
    ((Obj.obj res) : vfun)  in
  (Array.init ndef fix_body, ftyp)

(* Functions over vcofix *)

let get_fcofix vcf i =
  match whd_val (Obj.obj (Obj.field (Obj.repr vcf) (i+1))) with
  | Vcofix(vcfi, _, _) -> vcfi
  | _ -> assert false

let current_cofix vcf =
  let ndef = Obj.size (last (Obj.repr vcf)) in
  let rec find_cofix pos =
    if pos < ndef then
      if get_fcofix vcf pos == vcf then pos
      else find_cofix (pos+1)
    else raise Not_found in
  try find_cofix 0
  with Not_found -> assert false

let check_cofix vcf1 vcf2 =
  (current_cofix vcf1 = current_cofix vcf2) &&
  (Obj.size (last (Obj.repr vcf1)) = Obj.size (last (Obj.repr vcf2)))

let reduce_cofix k vcf =
  let fc_typ = ((Obj.obj (last (Obj.repr vcf))) : tcode array) in
  let ndef = Array.length fc_typ in
  let ftyp =
    (* Evaluate types *)
    Array.map (fun c -> interprete c crazy_val (Obj.magic vcf) 0) fc_typ in

  (* Construction of the environment of cofix bodies *)
  let e = Obj.dup (Obj.repr vcf) in
  for i = 0 to ndef - 1 do
    Obj.set_field e (i+1) (Obj.repr (val_of_rel (k+i)))
  done;

  let cofix_body i =
    let vcfi = get_fcofix vcf i in
    let c = Obj.field (Obj.repr vcfi) 0 in
    Obj.set_field e 0 c;
    let atom = Obj.new_block cofix_tag 1 in
    let self = Obj.new_block accu_tag 2 in
    Obj.set_field self 0 (Obj.repr accumulate);
    Obj.set_field self 1 (Obj.repr atom);
    apply_vstack (Obj.obj e) [|Obj.obj self|] in
  (Array.init ndef cofix_body, ftyp)


(* Functions over vblock *)

let btag : vblock -> int = fun b -> Obj.tag (Obj.repr b)
let bsize : vblock -> int = fun b -> Obj.size (Obj.repr b)
let bfield b i =
  if 0 <= i && i < (bsize b) then val_of_obj (Obj.field (Obj.repr b) i)
  else invalid_arg "Vm.bfield"


(* Functions over vswitch *)

let check_switch sw1 sw2 = sw1.sw_annot.rtbl = sw2.sw_annot.rtbl

let case_info sw = sw.sw_annot.ci

let type_of_switch sw =
  push_vstack sw.sw_stk;
  interprete sw.sw_type_code crazy_val sw.sw_env 0

let branch_arg k (tag,arity) =
  if Int.equal arity 0 then  ((Obj.magic tag):values)
  else
    let b = Obj.new_block tag arity in
    for i = 0 to arity - 1 do
      Obj.set_field b i (Obj.repr (val_of_rel (k+i)))
    done;
    val_of_obj b

let apply_switch sw arg =
  let tc = sw.sw_annot.tailcall in
  if tc then
    (push_ra stop;push_vstack sw.sw_stk)
  else
    (push_vstack sw.sw_stk; push_ra (popstop_code (Array.length sw.sw_stk)));
  interprete sw.sw_code arg sw.sw_env 0

let branch_of_switch k sw =
  let eval_branch (_,arity as ta) =
    let arg = branch_arg k ta in
    let v = apply_switch sw arg in
    (arity, v)
  in
  Array.map eval_branch sw.sw_annot.rtbl



(* Evaluation *)

let rec whd_stack v stk =
  match stk with
  | [] -> whd_val v
  | Zapp args :: stkt -> whd_stack (apply_arguments v args) stkt
  | Zfix (f,args) :: stkt ->
      let o = Obj.repr v in
      if Obj.is_block o && Obj.tag o = accu_tag then
	whd_accu (Obj.repr v) stk
      else
	let v', stkt =
	  match stkt with
	  | Zapp args' :: stkt ->
	      push_ra stop;
	      push_arguments args';
	      push_val v;
	      push_arguments args;
	      let v' =
		interprete (fun_code f) (Obj.magic f) (Obj.magic f)
		  (nargs args+ nargs args') in
	      v', stkt
	  | _ ->
	      push_ra stop;
	      push_val v;
	      push_arguments args;
	      let v' =
		interprete (fun_code f) (Obj.magic f) (Obj.magic f)
		  (nargs args) in
	      v', stkt
	in
	whd_stack v' stkt
  | Zswitch sw :: stkt ->
      let o = Obj.repr v in
      if Obj.is_block o && Obj.tag o = accu_tag then
	if Obj.tag (Obj.field o 1) < cofix_tag then whd_accu (Obj.repr v) stk
	else
	  let to_up =
	    match whd_accu (Obj.repr v) [] with
	    | Vcofix (_, to_up, _) -> to_up
	    | _ -> assert false in
	  whd_stack (apply_switch sw to_up) stkt
      else whd_stack (apply_switch sw v) stkt

let rec force_whd v stk =
  match whd_stack v stk with
  | Vatom_stk(Aiddef(_,v),stk) -> force_whd v stk
  | res -> res


let rec eta_stack a stk v =
  match stk with
  | [] -> apply_vstack a [|v|]
  | Zapp args :: stk -> eta_stack (apply_arguments a args) stk v
  | Zfix(f,args) :: stk ->
      let a,stk = 
	match stk with
	| Zapp args' :: stk ->
	    push_ra stop;
	    push_arguments args';
	    push_val a;
	    push_arguments args;
	    let a =
	      interprete (fun_code f) (Obj.magic f) (Obj.magic f)
		(nargs args+ nargs args') in
	    a, stk
	| _ -> 
	    push_ra stop;
	    push_val a;
	    push_arguments args;
	    let a =
	      interprete (fun_code f) (Obj.magic f) (Obj.magic f)
		(nargs args) in
	    a, stk in
      eta_stack a stk v
  | Zswitch sw :: stk ->
      eta_stack (apply_switch sw a) stk v

let eta_whd k whd =
  let v = val_of_rel k in
  match whd with
  | Vsort _ | Vprod _ | Vconstr_const _ | Vconstr_block _ -> assert false
  | Vfun f -> body_of_vfun k f
  | Vfix(f, None) -> 
      push_ra stop;
      push_val v;
      interprete (fun_code f) (Obj.magic f) (Obj.magic f) 0
  | Vfix(f, Some args) ->
      push_ra stop;
      push_val v;
      push_arguments args;
      interprete (fun_code f) (Obj.magic f) (Obj.magic f) (nargs args) 
  | Vcofix(_,to_up,_) ->
      push_ra stop;
      push_val v;
      interprete (fun_code to_up) (Obj.magic to_up) (Obj.magic to_up) 0
  | Vatom_stk(a,stk) ->
      eta_stack (val_of_atom a) stk v 


      
      


==> anc/HoTT/coq-HoTT/kernel/vm.mli <==
open Names
open Term
open Cbytecodes
open Cemitcodes

(** Efficient Virtual Machine *)

val set_drawinstr : unit -> unit

val transp_values : unit -> bool
val set_transp_values : bool -> unit

(** Machine code *)

type tcode

(** Values *)

type vprod
type vfun
type vfix
type vcofix
type vblock
type vswitch
type arguments

type atom =
  | Aid of id_key
  | Aiddef of id_key * values
  | Aind of inductive

(** Zippers *)

type zipper =
  | Zapp of arguments
  | Zfix of vfix * arguments  (** might be empty *)
  | Zswitch of vswitch

type stack = zipper list

type to_up

type whd =
  | Vsort of sorts
  | Vprod of vprod
  | Vfun of vfun
  | Vfix of vfix * arguments option
  | Vcofix of vcofix * to_up * arguments option
  | Vconstr_const of int
  | Vconstr_block of vblock
  | Vatom_stk of atom * stack

(** Constructors *)

val val_of_str_const : structured_constant -> values
val val_of_rel : int -> values
val val_of_named : Id.t -> values
val val_of_constant : constant -> values

external val_of_annot_switch : annot_switch -> values = "%identity"

(** Destructors *)

val whd_val : values -> whd

(** Arguments *)

val nargs : arguments -> int
val arg : arguments -> int -> values

(** Product *)

val dom : vprod -> values
val codom : vprod -> vfun

(** Function *)

val body_of_vfun : int -> vfun -> values
val decompose_vfun2  : int -> vfun -> vfun -> int * values * values

(** Fix *)

val current_fix : vfix -> int
val check_fix : vfix -> vfix -> bool
val rec_args : vfix -> int array
val reduce_fix : int -> vfix -> vfun array * values array
                              (** bodies ,  types *)

(** CoFix *)

val current_cofix : vcofix -> int
val check_cofix : vcofix -> vcofix -> bool
val reduce_cofix : int -> vcofix -> values array * values array
                                      (** bodies , types *)

(** Block *)

val btag : vblock -> int
val bsize : vblock -> int
val bfield : vblock -> int -> values

(** Switch *)

val check_switch : vswitch -> vswitch -> bool
val case_info : vswitch -> case_info
val type_of_switch : vswitch -> values
val branch_of_switch : int -> vswitch -> (int * values) array

(** Evaluation *)

val whd_stack : values -> stack -> whd
val force_whd : values -> stack -> whd

val eta_whd : int -> whd -> values



==> anc/HoTT/coq-HoTT/lib/backtrace.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

type raw_frame =
| Known_location of bool   (* is_raise *)
  * string (* filename *)
  * int    (* line number *)
  * int    (* start char *)
  * int    (* end char *)
| Unknown_location of bool (*is_raise*)

type location = {
  loc_filename : string;
  loc_line : int;
  loc_start : int;
  loc_end : int;
}

type frame = { frame_location : location option; frame_raised : bool; }

external get_exception_backtrace: unit -> raw_frame array option
  = "caml_get_exception_backtrace"

type t = raw_frame array list
(** List of partial raw stack frames, in reverse order *)

let empty = []

let of_raw = function
| Unknown_location r ->
  { frame_location = None; frame_raised = r; }
| Known_location (r, file, line, st, en) ->
  let loc = {
    loc_filename = file;
    loc_line = line;
    loc_start = st;
    loc_end = en;
  } in
  { frame_location = Some loc; frame_raised = r; }

let rec repr_aux accu = function
| [] -> accu
| fragment :: stack ->
  let len = Array.length fragment in
  let rec append accu i =
    if i = len then accu
    else append (of_raw fragment.(i) :: accu) (succ i)
  in
  repr_aux (append accu 0) stack

let repr bt = repr_aux [] (List.rev bt)

let push stack = match get_exception_backtrace () with
| None -> []
| Some frames -> frames :: stack

(** Utilities *)

let print_frame frame =
  let raise = if frame.frame_raised then "raise" else "frame" in
  match frame.frame_location with
  | None -> Printf.sprintf "%s @ unknown" raise
  | Some loc ->
    Printf.sprintf "%s @ file \"%s\", line %d, characters %d-%d"
      raise loc.loc_filename loc.loc_line loc.loc_start loc.loc_end

(** Exception manipulation *)

let backtrace : t Exninfo.t = Exninfo.make ()

let is_recording = ref false

let record_backtrace b =
  let () = Printexc.record_backtrace b in
  is_recording := b

let get_backtrace e =
  Exninfo.get e backtrace

let add_backtrace e =
  if !is_recording then
    let current = get_exception_backtrace () in
    begin match current with
    | None -> e
    | Some fragment ->
      let bt = match get_backtrace e with
      | None -> []
      | Some bt -> bt
      in
      let bt = fragment :: bt in
      Exninfo.add e backtrace bt
    end
  else e


==> anc/HoTT/coq-HoTT/lib/backtrace.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Low-level management of OCaml backtraces.

  Currently, OCaml manages its backtraces in a very imperative way. That is to
  say, it only keeps track of the stack destroyed by the last raised exception.
  So we have to be very careful when using this module not to do silly things.

  Basically, you need to manually handle the reraising of exceptions. In order
  to do so, each time the backtrace is lost, you must [push] the stack fragment.
  This essentially occurs whenever a [with] handler is crossed.

*)

(** {5 Backtrace information} *)

type location = {
  loc_filename : string;
  loc_line : int;
  loc_start : int;
  loc_end : int;
}
(** OCaml debugging information for function calls. *)

type frame = { frame_location : location option; frame_raised : bool; }
(** A frame contains two informations: its optional physical location, and
    whether it raised the exception or let it pass through. *)

type t
(** Type of backtraces. They're essentially stack of frames. *)

val empty : t
(** Empty frame stack. *)

val push : t -> t
(** Add the current backtrace information to a given backtrace. *)

val repr : t -> frame list
(** Represent a backtrace as a list of frames. Leftmost element is the outermost
    call. *)

(** {5 Utilities} *)

val print_frame : frame -> string
(** Represent a frame. *)

(** {5 Exception handling} *)

val record_backtrace : bool -> unit
(** Whether to activate the backtrace recording mechanism. Note that it will
    only work whenever the program was compiled with the [debug] flag. *)

val get_backtrace : exn -> t option
(** Retrieve the optional backtrace coming with the exception. *)

val add_backtrace : exn -> exn
(** Add the current backtrace information to the given exception.

    The intended use case is of the form: {[

    try foo
      with
      | Bar -> bar
      | err -> let err = add_backtrace err in baz

    ]}

    WARNING: any intermediate code between the [with] and the handler may
    modify the backtrace. Yes, that includes [when] clauses. Ideally, what you
    should do is something like: {[

    try foo
      with err ->
        let err = add_backtrace err in
        match err with
        | Bar -> bar
        | err -> baz

    ]}

    I admit that's a bit heavy, but there is not much to do...

*)


==> anc/HoTT/coq-HoTT/lib/bigint.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(***************************************************)
(* Basic operations on (unbounded) integer numbers *)
(***************************************************)

(* An integer is canonically represented as an array of k-digits blocs,
   i.e. in base 10^k.

   0 is represented by the empty array and -1 by the singleton [|-1|].
   The first bloc is in the range ]0;base[ for positive numbers.
   The first bloc is in the range [-base;-1[ for numbers < -1.
   All other blocs are numbers in the range [0;base[.

   Negative numbers are represented using 2's complementation :
   one unit is "borrowed" from the top block for complementing
   the other blocs. For instance, with 4-digits blocs,
   [|-5;6789|] denotes -43211
   since -5.10^4+6789=-((4.10^4)+(10000-6789)) = -43211

   The base is a power of 10 in order to facilitate the parsing and printing
   of numbers in digital notation.

   All functions, to the exception of to_string and of_string should work
   with an arbitrary base, even if not a power of 10.

   In practice, we set k=4 on 32-bits machines, so that no overflow in ocaml
   machine words (i.e. the interval [-2^30;2^30-1]) occur when multiplying two
   numbers less than (10^k). On 64-bits machines, k=9.
*)

(* The main parameters *)

let size =
  let rec log10 n = if n < 10 then 0 else 1 + log10 (n / 10) in
  (log10 max_int) / 2

let format_size =
  (* How to parametrize a printf format *)
  if Int.equal size 4 then Printf.sprintf "%04d"
  else if Int.equal size 9 then Printf.sprintf "%09d"
  else fun n ->
    let rec aux j l n =
      if j=size then l else aux (j+1) (string_of_int (n mod 10) :: l) (n/10)
    in String.concat "" (aux 0 [] n)

(* The base is 10^size *)
let base =
  let rec exp10 = function 0 -> 1 | n -> 10 * exp10 (n-1) in exp10 size

(******************************************************************)
(* First, we represent all numbers by int arrays.
   Later, we will optimize the particular case of small integers  *)
(******************************************************************)

module ArrayInt = struct

(* Basic numbers *)
let zero = [||]
let neg_one = [|-1|]

(* An array is canonical when
   - it is empty
   - it is [|-1|]
   - its first bloc is in [-base;-1[U]0;base[
     and the other blocs are in [0;base[. *)

let canonical n =
  let ok x = (0 <= x && x < base) in
  let rec ok_tail k = (Int.equal k 0) || (ok n.(k) && ok_tail (k-1)) in
  let ok_init x = (-base <= x && x < base && x <> -1 && x <> 0)
  in
  (n = [||]) || (n = [|-1|]) ||
    (ok_init n.(0) && ok_tail (Array.length n - 1))

(* [normalize_pos] : removing initial blocks of 0 *)

let normalize_pos n =
  let k = ref 0 in
  while !k < Array.length n && Int.equal n.(!k) 0 do incr k done;
  Array.sub n !k (Array.length n - !k)

(* [normalize_neg] : avoid (-1) as first bloc.
   input: an array with -1 as first bloc and other blocs in [0;base[
   output: a canonical array *)

let normalize_neg n =
  let k = ref 1 in
  while !k < Array.length n & n.(!k) = base - 1 do incr k done;
  let n' = Array.sub n !k (Array.length n - !k) in
  if Int.equal (Array.length n') 0 then [|-1|] else (n'.(0) <- n'.(0) - base; n')

(* [normalize] : avoid 0 and (-1) as first bloc.
   input: an array with first bloc in [-base;base[ and others in [0;base[
   output: a canonical array *)

let normalize n =
  if Int.equal (Array.length n) 0 then n
  else if Int.equal n.(0) (-1) then normalize_neg n
  else if Int.equal n.(0) 0 then normalize_pos n
  else n

(* Opposite (expects and returns canonical arrays) *)

let neg m =
  if m = zero then zero else
  let n = Array.copy m in
  let i = ref (Array.length m - 1) in
  while !i > 0 && Int.equal n.(!i) 0 do decr i done;
  if Int.equal !i 0 then begin
    n.(0) <- - n.(0);
    (* n.(0) cannot be 0 since m is canonical *)
    if n.(0) = -1 then normalize_neg n
    else if n.(0) = base then (n.(0) <- 0; Array.append [| 1 |] n)
    else n
  end else begin
    (* here n.(!i) <> 0, hence 0 < base - n.(!i) < base for n canonical *)
    n.(!i) <- base - n.(!i); decr i;
    while !i > 0 do n.(!i) <- base - 1 - n.(!i); decr i done;
    (* since -base <= n.(0) <= base-1, hence -base <= -n.(0)-1 <= base-1 *)
    n.(0) <- - n.(0) - 1;
    (* since m is canonical, m.(0)<>0 hence n.(0)<>-1,
       and m=-1 is already handled above, so here m.(0)<>-1 hence n.(0)<>0 *)
    n
  end

let push_carry r j =
  let j = ref j in
  while !j > 0 & r.(!j) < 0 do
    r.(!j) <- r.(!j) + base; decr j; r.(!j) <- r.(!j) - 1
  done;
  while !j > 0 & r.(!j) >= base do
    r.(!j) <- r.(!j) - base; decr j; r.(!j) <- r.(!j) + 1
  done;
  (* here r.(0) could be in [-2*base;2*base-1] *)
  if r.(0) >= base then (r.(0) <- r.(0) - base; Array.append [| 1 |] r)
  else if r.(0) < -base then (r.(0) <- r.(0) + 2*base; Array.append [| -2 |] r)
  else normalize r (* in case r.(0) is 0 or -1 *)

let add_to r a j =
  if a = zero then r else begin
  for i = Array.length r - 1 downto j+1 do
    r.(i) <- r.(i) + a.(i-j);
    if r.(i) >= base then (r.(i) <- r.(i) - base; r.(i-1) <- r.(i-1) + 1)
  done;
  r.(j) <- r.(j) + a.(0);
  push_carry r j
  end

let add n m =
  let d = Array.length n - Array.length m in
  if d > 0 then add_to (Array.copy n) m d else add_to (Array.copy m) n (-d)

let sub_to r a j =
  if a = zero then r else begin
  for i = Array.length r - 1 downto j+1 do
    r.(i) <- r.(i) - a.(i-j);
    if r.(i) < 0 then (r.(i) <- r.(i) + base; r.(i-1) <- r.(i-1) - 1)
  done;
  r.(j) <- r.(j) - a.(0);
  push_carry r j
  end

let sub n m =
  let d = Array.length n - Array.length m in
  if d >= 0 then sub_to (Array.copy n) m d
  else let r = neg m in add_to r n (Array.length r - Array.length n)

let mult m n =
  if m = zero or n = zero then zero else
  let l = Array.length m + Array.length n in
  let r = Array.create l 0 in
  for i = Array.length m - 1 downto 0 do
    for j = Array.length n - 1 downto 0 do
      let p = m.(i) * n.(j) + r.(i+j+1) in
      let (q,s) =
        if p < 0
        then (p + 1) / base - 1, (p + 1) mod base + base - 1
        else p / base, p mod base in
      r.(i+j+1) <- s;
      if q <> 0 then r.(i+j) <- r.(i+j) + q;
    done
  done;
  normalize r

(* Comparisons *)

let is_strictly_neg n = n<>[||] && n.(0) < 0
let is_strictly_pos n = n<>[||] && n.(0) > 0
let is_neg_or_zero n = n=[||] or n.(0) < 0
let is_pos_or_zero n = n=[||] or n.(0) > 0

(* Is m without its i first blocs less then n without its j first blocs ?
   Invariant : |m|-i = |n|-j *)

let rec less_than_same_size m n i j =
  i < Array.length m &&
  (m.(i) < n.(j) or (m.(i) = n.(j) && less_than_same_size m n (i+1) (j+1)))

let less_than m n =
  if is_strictly_neg m then
    is_pos_or_zero n or Array.length m > Array.length n
      or (Array.length m = Array.length n && less_than_same_size m n 0 0)
  else
    is_strictly_pos n && (Array.length m < Array.length n or
    (Array.length m = Array.length n && less_than_same_size m n 0 0))

(* For this equality test it is critical that n and m are canonical *)

let equal m n = (m = n)

(* Is m without its k top blocs less than n ? *)

let less_than_shift_pos k m n =
  (Array.length m - k < Array.length n)
  or (Array.length m - k = Array.length n && less_than_same_size m n k 0)

let rec can_divide k m d i =
  (i = Array.length d) or
  (m.(k+i) > d.(i)) or
  (m.(k+i) = d.(i) && can_divide k m d (i+1))

(* For two big nums m and d and a small number q,
   computes m - d * q * base^(|m|-|d|-k) in-place (in m).
   Both m d and q are positive. *)

let sub_mult m d q k =
  if q <> 0 then
  for i = Array.length d - 1 downto 0 do
    let v = d.(i) * q in
    m.(k+i) <- m.(k+i) - v mod base;
    if m.(k+i) < 0 then (m.(k+i) <- m.(k+i) + base; m.(k+i-1) <- m.(k+i-1) -1);
    if v >= base then begin
      m.(k+i-1) <- m.(k+i-1) - v / base;
      let j = ref (i-1) in
      while m.(k + !j) < 0 do (* result is positive, hence !j remains >= 0 *)
        m.(k + !j) <- m.(k + !j) + base; decr j; m.(k + !j) <- m.(k + !j) -1
      done
    end
  done

(** Euclid division m/d = (q,r)
    This is the "Floor" variant, as with ocaml's /
    (but not as ocaml's Big_int.quomod_big_int).
    We have sign r = sign m *)

let euclid m d =
  let isnegm, m =
    if is_strictly_neg m then (-1),neg m else 1,Array.copy m in
  let isnegd, d = if is_strictly_neg d then (-1),neg d else 1,d in
  if d = zero then raise Division_by_zero;
  let q,r =
    if less_than m d then (zero,m) else
    let ql = Array.length m - Array.length d in
    let q = Array.create (ql+1) 0 in
    let i = ref 0 in
    while not (less_than_shift_pos !i m d) do
      if Int.equal m.(!i) 0 then incr i else
      if can_divide !i m d 0 then begin
        let v =
          if Array.length d > 1 && d.(0) <> m.(!i) then
            (m.(!i) * base + m.(!i+1)) / (d.(0) * base + d.(1) + 1)
          else
            m.(!i) / d.(0) in
        q.(!i) <- q.(!i) + v;
	sub_mult m d v !i
      end else begin
        let v = (m.(!i) * base + m.(!i+1)) / (d.(0) + 1) in
        q.(!i) <- q.(!i) + v / base;
	sub_mult m d (v / base) !i;
        q.(!i+1) <- q.(!i+1) + v mod base;
	if q.(!i+1) >= base then
	  (q.(!i+1) <- q.(!i+1)-base; q.(!i) <- q.(!i)+1);
	sub_mult m d (v mod base) (!i+1)
      end
    done;
    (normalize q, normalize m) in
  (if isnegd * isnegm = -1 then neg q else q),
  (if isnegm = -1 then neg r else r)

(* Parsing/printing ordinary 10-based numbers *)

let of_string s =
  let len = String.length s in
  let isneg = len > 1 & s.[0] = '-' in
  let d = ref (if isneg then 1 else 0) in
  while !d < len && s.[!d] = '0' do incr d done;
  if !d = len then zero else
  let r = (len - !d) mod size in
  let h = String.sub s (!d) r in
  let e = if h<>"" then 1 else 0 in
  let l = (len - !d) / size in
  let a = Array.create (l + e) 0 in
  if Int.equal e 1 then a.(0) <- int_of_string h;
  for i = 1 to l do
    a.(i+e-1) <- int_of_string (String.sub s ((i-1)*size + !d + r) size)
  done;
  if isneg then neg a else a

let to_string_pos sgn n =
   if Int.equal (Array.length n) 0 then "0" else
     sgn ^
     String.concat ""
      (string_of_int n.(0) :: List.map format_size (List.tl (Array.to_list n)))

let to_string n =
  if is_strictly_neg n then to_string_pos "-" (neg n)
  else to_string_pos "" n

end

(******************************************************************)
(* Optimized operations on (unbounded) integer numbers            *)
(* integers smaller than base are represented as machine integers *)
(******************************************************************)

open ArrayInt

type bigint = Obj.t

(* Since base is the largest power of 10 such that base*base <= max_int,
   we have max_int < 100*base*base : any int can be represented
   by at most three blocs *)

let small n = (-base <= n) && (n < base)

let mkarray n =
  (* n isn't small, this case is handled separately below *)
  let lo = n mod base
  and hi = n / base in
  let t = if small hi then [|hi;lo|] else [|hi/base;hi mod base;lo|]
  in
  for i = Array.length t -1 downto 1 do
    if t.(i) < 0 then (t.(i) <- t.(i) + base; t.(i-1) <- t.(i-1) -1)
  done;
  t

let ints_of_int n =
  if Int.equal n 0 then [| |]
  else if small n then [| n |]
  else mkarray n

let of_int n =
  if small n then Obj.repr n else Obj.repr (mkarray n)

let of_ints n =
  let n = normalize n in (* TODO: using normalize here seems redundant now *)
  if n = zero then Obj.repr 0 else
  if Int.equal (Array.length n) 1 then Obj.repr n.(0) else
  Obj.repr n

let coerce_to_int = (Obj.magic : Obj.t -> int)
let coerce_to_ints = (Obj.magic : Obj.t -> int array)

let to_ints n =
  if Obj.is_int n then ints_of_int (coerce_to_int n)
  else coerce_to_ints n

let int_of_ints =
  let maxi = mkarray max_int and mini = mkarray min_int in
  fun t ->
    let l = Array.length t in
    if (l > 3) || (Int.equal l 3 && (less_than maxi t || less_than t mini))
    then failwith "Bigint.to_int: too large";
    let sum = ref 0 in
    let pow = ref 1 in
    for i = l-1 downto 0 do
      sum := !sum + t.(i) * !pow;
      pow := !pow*base;
    done;
    !sum

let to_int n =
  if Obj.is_int n then coerce_to_int n
  else int_of_ints (coerce_to_ints n)

let app_pair f (m, n) =
  (f m, f n)

let add m n =
  if Obj.is_int m & Obj.is_int n
  then of_int (coerce_to_int m + coerce_to_int n)
  else of_ints (add (to_ints m) (to_ints n))

let sub m n =
  if Obj.is_int m & Obj.is_int n
  then of_int (coerce_to_int m - coerce_to_int n)
  else of_ints (sub (to_ints m) (to_ints n))

let mult m n =
  if Obj.is_int m & Obj.is_int n
  then of_int (coerce_to_int m * coerce_to_int n)
  else of_ints (mult (to_ints m) (to_ints n))

let euclid m n =
  if Obj.is_int m & Obj.is_int n
  then app_pair of_int
    (coerce_to_int m / coerce_to_int n, coerce_to_int m mod coerce_to_int n)
  else app_pair of_ints (euclid (to_ints m) (to_ints n))

let less_than m n =
  if Obj.is_int m & Obj.is_int n
  then coerce_to_int m < coerce_to_int n
  else less_than (to_ints m) (to_ints n)

let neg n =
  if Obj.is_int n then of_int (- (coerce_to_int n))
  else of_ints (neg (to_ints n))

let of_string m = of_ints (of_string m)
let to_string m = to_string (to_ints m)

let zero = of_int 0
let one = of_int 1
let two = of_int 2
let sub_1 n = sub n one
let add_1 n = add n one
let mult_2 n = add n n

let div2_with_rest n =
  let (q,b) = euclid n two in
  (q, b = one)

let is_strictly_neg n = is_strictly_neg (to_ints n)
let is_strictly_pos n = is_strictly_pos (to_ints n)
let is_neg_or_zero n = is_neg_or_zero (to_ints n)
let is_pos_or_zero n = is_pos_or_zero (to_ints n)

let equal m n = (m = n)

(* spiwack: computes n^m *)
(* The basic idea of the algorithm is that n^(2m) = (n^2)^m *)
(* In practice the algorithm performs :
    k*n^0 = k
    k*n^(2m) = k*(n*n)^m
    k*n^(2m+1) = (n*k)*(n*n)^m *)
let pow  =
  let rec pow_aux odd_rest n m = (* odd_rest is the k from above *)
    if m<=0 then
      odd_rest
    else
      let quo = m lsr 1 (* i.e. m/2 *)
      and odd = (m land 1) <> 0 in
      pow_aux
	(if odd then mult n odd_rest else odd_rest)
	(mult n n)
	quo
  in
  pow_aux one

(** Testing suite w.r.t. OCaml's Big_int *)

(*
module B = struct
  open Big_int
  let zero = zero_big_int
  let to_string = string_of_big_int
  let of_string = big_int_of_string
  let add = add_big_int
  let opp = minus_big_int
  let sub = sub_big_int
  let mul = mult_big_int
  let abs = abs_big_int
  let sign = sign_big_int
  let euclid n m =
    let n' = abs n and m' = abs m in
    let q',r' = quomod_big_int n' m' in
    (if sign (mul n m) < 0 && sign q' <> 0 then opp q' else q'),
    (if sign n < 0 then opp r' else r')
end

let check () =
  let roots = [ 1; 100; base; 100*base; base*base ] in
  let rands = [ 1234; 5678; 12345678; 987654321 ] in
  let nums = (List.flatten (List.map (fun x -> [x-1;x;x+1]) roots)) @ rands in
  let numbers =
    List.map string_of_int nums @
    List.map (fun n -> string_of_int (-n)) nums
  in
  let i = ref 0 in
  let compare op x y n n' =
    incr i;
    let s = Printf.sprintf "%30s" (to_string n) in
    let s' = Printf.sprintf "%30s" (B.to_string n') in
    if s <> s' then Printf.printf "%s%s%s: %s <> %s\n" x op y s s' in
  let test x y =
    let n = of_string x and m = of_string y in
    let n' = B.of_string x and m' = B.of_string y in
    let a = add n m and a' = B.add n' m' in
    let s = sub n m and s' = B.sub n' m' in
    let p = mult n m and p' = B.mul n' m' in
    let q,r = try euclid n m with Division_by_zero -> zero,zero
    and q',r' = try B.euclid n' m' with Division_by_zero -> B.zero, B.zero
    in
    compare "+" x y a a';
    compare "-" x y s s';
    compare "*" x y p p';
    compare "/" x y q q';
    compare "%" x y r r'
  in
  List.iter (fun a -> List.iter (test a) numbers) numbers;
  Printf.printf "%i tests done\n" !i
*)


==> anc/HoTT/coq-HoTT/lib/bigint.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Arbitrary large integer numbers *)

type bigint

val of_string : string -> bigint
(** May raise a Failure just as [int_of_string] on non-numerical strings *)

val to_string : bigint -> string

val of_int : int -> bigint
val to_int : bigint -> int (** May raise a Failure on oversized numbers *)

val zero : bigint
val one : bigint
val two : bigint

val div2_with_rest : bigint -> bigint * bool (** true=odd; false=even *)
val add_1 : bigint -> bigint
val sub_1 : bigint -> bigint
val mult_2 : bigint -> bigint

val add : bigint -> bigint -> bigint
val sub : bigint -> bigint -> bigint
val mult : bigint -> bigint -> bigint
val euclid : bigint -> bigint -> bigint * bigint

val less_than : bigint -> bigint -> bool
val equal : bigint -> bigint -> bool

val is_strictly_pos : bigint -> bool
val is_strictly_neg : bigint -> bool
val is_pos_or_zero : bigint -> bool
val is_neg_or_zero : bigint -> bool
val neg : bigint -> bigint

val pow : bigint -> int -> bigint


==> anc/HoTT/coq-HoTT/lib/cArray.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

module type S =
sig
  external length : 'a array -> int = "%array_length"
  external get : 'a array -> int -> 'a = "%array_safe_get"
  external set : 'a array -> int -> 'a -> unit = "%array_safe_set"
  external make : int -> 'a -> 'a array = "caml_make_vect"
  val init : int -> (int -> 'a) -> 'a array
  val make_matrix : int -> int -> 'a -> 'a array array
  val create_matrix : int -> int -> 'a -> 'a array array
  val append : 'a array -> 'a array -> 'a array
  val concat : 'a array list -> 'a array
  val sub : 'a array -> int -> int -> 'a array
  val copy : 'a array -> 'a array
  val fill : 'a array -> int -> int -> 'a -> unit
  val blit : 'a array -> int -> 'a array -> int -> int -> unit
  val to_list : 'a array -> 'a list
  val of_list : 'a list -> 'a array
  val iter : ('a -> unit) -> 'a array -> unit
  val map : ('a -> 'b) -> 'a array -> 'b array
  val iteri : (int -> 'a -> unit) -> 'a array -> unit
  val mapi : (int -> 'a -> 'b) -> 'a array -> 'b array
  val fold_left : ('a -> 'b -> 'a) -> 'a -> 'b array -> 'a
  val fold_right : ('b -> 'a -> 'a) -> 'b array -> 'a -> 'a
  val sort : ('a -> 'a -> int) -> 'a array -> unit
  val stable_sort : ('a -> 'a -> int) -> 'a array -> unit
  val fast_sort : ('a -> 'a -> int) -> 'a array -> unit
  external unsafe_get : 'a array -> int -> 'a = "%array_unsafe_get"
  external unsafe_set : 'a array -> int -> 'a -> unit = "%array_unsafe_set"
end

module type ExtS =
sig
  include S
  val compare : ('a -> 'a -> int) -> 'a array -> 'a array -> int
  val equal : ('a -> 'a -> bool) -> 'a array -> 'a array -> bool
  val is_empty : 'a array -> bool
  val exists : ('a -> bool) -> 'a array -> bool
  val for_all : ('a -> bool) -> 'a array -> bool
  val for_all2 : ('a -> 'b -> bool) -> 'a array -> 'b array -> bool
  val for_all3 : ('a -> 'b -> 'c -> bool) ->
    'a array -> 'b array -> 'c array -> bool
  val for_all4 : ('a -> 'b -> 'c -> 'd -> bool) ->
    'a array -> 'b array -> 'c array -> 'd array -> bool
  val for_all_i : (int -> 'a -> bool) -> int -> 'a array -> bool
  val findi : (int -> 'a -> bool) -> 'a array -> int option
  val hd : 'a array -> 'a
  val tl : 'a array -> 'a array
  val last : 'a array -> 'a
  val cons : 'a -> 'a array -> 'a array
  val rev : 'a array -> unit
  val fold_right_i :
    (int -> 'b -> 'a -> 'a) -> 'b array -> 'a -> 'a
  val fold_left_i : (int -> 'a -> 'b -> 'a) -> 'a -> 'b array -> 'a
  val fold_right2 :
    ('a -> 'b -> 'c -> 'c) -> 'a array -> 'b array -> 'c -> 'c
  val fold_left2 :
    ('a -> 'b -> 'c -> 'a) -> 'a -> 'b array -> 'c array -> 'a
  val fold_left3 :
    ('a -> 'b -> 'c -> 'd -> 'a) -> 'a -> 'b array -> 'c array -> 'd array -> 'a
  val fold_left2_i :
    (int -> 'a -> 'b -> 'c -> 'a) -> 'a -> 'b array -> 'c array -> 'a
  val fold_left_from : int -> ('a -> 'b -> 'a) -> 'a -> 'b array -> 'a
  val map_to_list : ('a -> 'b) -> 'a array -> 'b list
  val chop : int -> 'a array -> 'a array * 'a array
  val smartmap : ('a -> 'a) -> 'a array -> 'a array
  val map2 : ('a -> 'b -> 'c) -> 'a array -> 'b array -> 'c array
  val map2_i : (int -> 'a -> 'b -> 'c) -> 'a array -> 'b array -> 'c array
  val map3 :
    ('a -> 'b -> 'c -> 'd) -> 'a array -> 'b array -> 'c array -> 'd array
  val map_left : ('a -> 'b) -> 'a array -> 'b array
  val iter2 : ('a -> 'b -> unit) -> 'a array -> 'b array -> unit
  val fold_map' : ('a -> 'c -> 'b * 'c) -> 'a array -> 'c -> 'b array * 'c
  val fold_map : ('a -> 'b -> 'a * 'c) -> 'a -> 'b array -> 'a * 'c array
  val fold_map2' :
    ('a -> 'b -> 'c -> 'd * 'c) -> 'a array -> 'b array -> 'c -> 'd array * 'c
  val distinct : 'a array -> bool
  val rev_to_list : 'a array -> 'a list
  val filter_with : bool list -> 'a array -> 'a array
end

include Array

(* Arrays *)

let compare cmp v1 v2 =
  if v1 == v2 then 0
  else
    let len = Array.length v1 in
    let c = Int.compare len (Array.length v2) in
    if c <> 0 then c else
      let rec loop i =
        if i < 0 then 0
        else
          let x = Array.unsafe_get v1 i in
          let y = Array.unsafe_get v2 i in
          let c = cmp x y in
          if c <> 0 then c
          else loop (i - 1)
      in
      loop (len - 1)

let equal cmp t1 t2 =
  if t1 == t2 then true else
    let len = Array.length t1 in
    if not (Int.equal len (Array.length t2)) then false
    else
      let rec aux i =
        if i < 0 then true
        else
          let x = Array.unsafe_get t1 i in
          let y = Array.unsafe_get t2 i in
          cmp x y && aux (pred i)
      in
      aux (len - 1)

let is_empty array = Int.equal (Array.length array) 0

let exists f v =
  let rec exrec = function
    | -1 -> false
    | n -> f (Array.unsafe_get v n) || (exrec (n-1))
  in
  exrec ((Array.length v)-1)

let for_all f v =
  let rec allrec = function
    | -1 -> true
    | n -> (f v.(n)) && (allrec (n-1))
  in
  allrec ((Array.length v)-1)

let for_all2 f v1 v2 =
  let rec allrec = function
    | -1 -> true
    | n -> (f v1.(n) v2.(n)) && (allrec (n-1))
  in
  let lv1 = Array.length v1 in
  lv1 = Array.length v2 && allrec (pred lv1)

let for_all3 f v1 v2 v3 =
  let rec allrec = function
    | -1 -> true
    | n -> (f v1.(n) v2.(n) v3.(n)) && (allrec (n-1))
  in
  let lv1 = Array.length v1 in
  lv1 = Array.length v2 && lv1 = Array.length v3 && allrec (pred lv1)

let for_all4 f v1 v2 v3 v4 =
  let rec allrec = function
    | -1 -> true
    | n -> (f v1.(n) v2.(n) v3.(n) v4.(n)) && (allrec (n-1))
  in
  let lv1 = Array.length v1 in
  lv1 = Array.length v2 &&
  lv1 = Array.length v3 &&
  lv1 = Array.length v4 &&
    allrec (pred lv1)

let for_all_i f i v =
  let rec allrec i n = n = Array.length v || f i v.(n) && allrec (i+1) (n+1) in
  allrec i 0

exception Found of int

let findi (pred: int -> 'a -> bool) (arr: 'a array) : int option =
  try
    for i=0 to Array.length arr - 1 do if pred i (arr.(i)) then raise (Found i) done;
    None
  with Found i -> Some i

let hd v =
  match Array.length v with
    | 0 -> failwith "Array.hd"
    | _ -> v.(0)

let tl v =
  match Array.length v with
    | 0 -> failwith "Array.tl"
    | n -> Array.sub v 1 (pred n)

let last v =
  match Array.length v with
    | 0 -> failwith "Array.last"
    | n -> v.(pred n)

let cons e v = Array.append [|e|] v

let rev t =
  let n=Array.length t in
    if n <=0 then ()
    else
      let tmp=ref t.(0) in
      for i=0 to pred (n/2) do
        tmp:=t.((pred n)-i);
        t.((pred n)-i)<- t.(i);
        t.(i)<- !tmp
      done

let fold_right_i f v a =
  let rec fold a n =
    if n=0 then a
    else
      let k = n-1 in
      fold (f k v.(k) a) k in
  fold a (Array.length v)

let fold_left_i f v a =
  let n = Array.length a in
  let rec fold i v = if i = n then v else fold (succ i) (f i v a.(i)) in
  fold 0 v

let fold_right2 f v1 v2 a =
  let lv1 = Array.length v1 in
  let rec fold a n =
    if n=0 then a
    else
      let k = n-1 in
      fold (f v1.(k) v2.(k) a) k in
  if Array.length v2 <> lv1 then invalid_arg "Array.fold_right2";
  fold a lv1

let fold_left2 f a v1 v2 =
  let lv1 = Array.length v1 in
  let rec fold a n =
    if n >= lv1 then a else fold (f a v1.(n) v2.(n)) (succ n)
  in
  if Array.length v2 <> lv1 then invalid_arg "Array.fold_left2";
  fold a 0

let fold_left2_i f a v1 v2 =
  let lv1 = Array.length v1 in
  let rec fold a n =
    if n >= lv1 then a else fold (f n a v1.(n) v2.(n)) (succ n)
  in
  if Array.length v2 <> lv1 then invalid_arg "Array.fold_left2";
  fold a 0

let fold_left3 f a v1 v2 v3 =
  let lv1 = Array.length v1 in
  let rec fold a n =
    if n >= lv1 then a else fold (f a v1.(n) v2.(n) v3.(n)) (succ n)
  in
  if Array.length v2 <> lv1 || Array.length v3 <> lv1 then
    invalid_arg "Array.fold_left2";
  fold a 0

let fold_left_from n f a v =
  let rec fold a n =
    if n >= Array.length v then a else fold (f a v.(n)) (succ n)
  in
  fold a n

let map_to_list f v =
  List.map f (Array.to_list v)

let chop n v =
  let vlen = Array.length v in
  if n > vlen then failwith "Array.chop";
  (Array.sub v 0 n, Array.sub v n (vlen-n))

exception Local of int

(* If none of the elements is changed by f we return ar itself.
   The for loop looks for the first such an element.
   If found it is temporarily stored in a ref and the new array is produced,
   but f is not re-applied to elements that are already checked *)
let smartmap f ar =
  let ar_size = Array.length ar in
  let aux = ref None in
  try
    for i = 0 to ar_size-1 do
      let a = ar.(i) in
      let a' = f a in
        if a != a' then (* pointer (in)equality *) begin
          aux := Some a';
          raise (Local i)
        end
    done;
    ar
  with
      Local i ->
        let copy j =
          if j<i then ar.(j)
          else if j=i then
            match !aux with Some a' -> a' | None -> failwith "Error"
          else f (ar.(j))
        in
          Array.init ar_size copy

let map2 f v1 v2 =
  if not (Int.equal (Array.length v1) (Array.length v2)) then
    invalid_arg "Array.map2";
  if Int.equal (Array.length v1) 0 then
    [| |]
  else begin
    let res = Array.create (Array.length v1) (f v1.(0) v2.(0)) in
    for i = 1 to pred (Array.length v1) do
      res.(i) <- f v1.(i) v2.(i)
    done;
    res
  end

let map2_i f v1 v2 =
  if not (Int.equal (Array.length v1) (Array.length v2)) then
    invalid_arg "Array.map2";
  if Int.equal (Array.length v1) 0 then
    [| |]
  else begin
    let res = Array.create (Array.length v1) (f 0 v1.(0) v2.(0)) in
    for i = 1 to pred (Array.length v1) do
      res.(i) <- f i v1.(i) v2.(i)
    done;
    res
  end

let map3 f v1 v2 v3 =
  if Array.length v1 <> Array.length v2 ||
     Array.length v1 <> Array.length v3 then invalid_arg "Array.map3";
  if Int.equal (Array.length v1) 0 then
    [| |]
  else begin
    let res = Array.create (Array.length v1) (f v1.(0) v2.(0) v3.(0)) in
    for i = 1 to pred (Array.length v1) do
      res.(i) <- f v1.(i) v2.(i) v3.(i)
    done;
    res
  end

let map_left f a = (* Ocaml does not guarantee Array.map is LR *)
  let l = Array.length a in (* (even if so), then we rewrite it *)
  if Int.equal l 0 then [||] else begin
    let r = Array.create l (f a.(0)) in
    for i = 1 to l - 1 do
      r.(i) <- f a.(i)
    done;
    r
  end

let iter2 f v1 v2 =
  let n = Array.length v1 in
  if not (Int.equal (Array.length v2) n) then invalid_arg "Array.iter2"
  else for i = 0 to n - 1 do f v1.(i) v2.(i) done

let pure_functional = false

let fold_map' f v e =
if pure_functional then
  let (l,e) =
    Array.fold_right
      (fun x (l,e) -> let (y,e) = f x e in (y::l,e))
      v ([],e) in
  (Array.of_list l,e)
else
  let e' = ref e in
  let v' = Array.map (fun x -> let (y,e) = f x !e' in e' := e; y) v in
  (v',!e')

let fold_map f e v =
  let e' = ref e in
  let v' = Array.map (fun x -> let (e,y) = f !e' x in e' := e; y) v in
  (!e',v')

let fold_map2' f v1 v2 e =
  let e' = ref e in
  let v' =
    map2 (fun x1 x2 -> let (y,e) = f x1 x2 !e' in e' := e; y) v1 v2
  in
  (v',!e')


let distinct v =
  let visited = Hashtbl.create 23 in
  try
    Array.iter
      (fun x ->
        if Hashtbl.mem visited x then raise Exit
        else Hashtbl.add visited x x)
      v;
    true
  with Exit -> false

let rev_to_list a =
  let rec tolist i res =
    if i >= Array.length a then res else tolist (i+1) (a.(i) :: res) in
  tolist 0 []

let filter_with filter v =
  Array.of_list (CList.filter_with filter (Array.to_list v))



==> anc/HoTT/coq-HoTT/lib/cArray.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** FIXME: From OCaml 3.12 onwards, that would only be a [module type of] *)

module type S =
sig
  external length : 'a array -> int = "%array_length"
  external get : 'a array -> int -> 'a = "%array_safe_get"
  external set : 'a array -> int -> 'a -> unit = "%array_safe_set"
  external make : int -> 'a -> 'a array = "caml_make_vect"
  val init : int -> (int -> 'a) -> 'a array
  val make_matrix : int -> int -> 'a -> 'a array array
  val create_matrix : int -> int -> 'a -> 'a array array
  val append : 'a array -> 'a array -> 'a array
  val concat : 'a array list -> 'a array
  val sub : 'a array -> int -> int -> 'a array
  val copy : 'a array -> 'a array
  val fill : 'a array -> int -> int -> 'a -> unit
  val blit : 'a array -> int -> 'a array -> int -> int -> unit
  val to_list : 'a array -> 'a list
  val of_list : 'a list -> 'a array
  val iter : ('a -> unit) -> 'a array -> unit
  val map : ('a -> 'b) -> 'a array -> 'b array
  val iteri : (int -> 'a -> unit) -> 'a array -> unit
  val mapi : (int -> 'a -> 'b) -> 'a array -> 'b array
  val fold_left : ('a -> 'b -> 'a) -> 'a -> 'b array -> 'a
  val fold_right : ('b -> 'a -> 'a) -> 'b array -> 'a -> 'a
  val sort : ('a -> 'a -> int) -> 'a array -> unit
  val stable_sort : ('a -> 'a -> int) -> 'a array -> unit
  val fast_sort : ('a -> 'a -> int) -> 'a array -> unit
  external unsafe_get : 'a array -> int -> 'a = "%array_unsafe_get"
  external unsafe_set : 'a array -> int -> 'a -> unit = "%array_unsafe_set"
end

module type ExtS =
sig
  include S
  val compare : ('a -> 'a -> int) -> 'a array -> 'a array -> int
  (** First size comparison, then lexicographic order. *)

  val equal : ('a -> 'a -> bool) -> 'a array -> 'a array -> bool
  (** Lift equality to array type. *)

  val is_empty : 'a array -> bool
  (** True whenever the array is empty. *)

  val exists : ('a -> bool) -> 'a array -> bool
  (** As [List.exists] but on arrays. *)

  val for_all : ('a -> bool) -> 'a array -> bool
  val for_all2 : ('a -> 'b -> bool) -> 'a array -> 'b array -> bool
  val for_all3 : ('a -> 'b -> 'c -> bool) ->
    'a array -> 'b array -> 'c array -> bool
  val for_all4 : ('a -> 'b -> 'c -> 'd -> bool) ->
    'a array -> 'b array -> 'c array -> 'd array -> bool
  val for_all_i : (int -> 'a -> bool) -> int -> 'a array -> bool

  val findi : (int -> 'a -> bool) -> 'a array -> int option

  val hd : 'a array -> 'a
  (** First element of an array, or [Failure "Array.hd"] if empty. *)

  val tl : 'a array -> 'a array
  (** Remaining part of [hd], or [Failure "Array.tl"] if empty. *)

  val last : 'a array -> 'a
  (** Last element of an array, or [Failure "Array.last"] if empty. *)

  val cons : 'a -> 'a array -> 'a array
  (** Append an element on the left. *)

  val rev : 'a array -> unit
  (** In place reversal. *)

  val fold_right_i :
    (int -> 'b -> 'a -> 'a) -> 'b array -> 'a -> 'a
  val fold_left_i : (int -> 'a -> 'b -> 'a) -> 'a -> 'b array -> 'a
  val fold_right2 :
    ('a -> 'b -> 'c -> 'c) -> 'a array -> 'b array -> 'c -> 'c
  val fold_left2 :
    ('a -> 'b -> 'c -> 'a) -> 'a -> 'b array -> 'c array -> 'a
  val fold_left3 :
    ('a -> 'b -> 'c -> 'd -> 'a) -> 'a -> 'b array -> 'c array -> 'd array -> 'a
  val fold_left2_i :
    (int -> 'a -> 'b -> 'c -> 'a) -> 'a -> 'b array -> 'c array -> 'a
  val fold_left_from : int -> ('a -> 'b -> 'a) -> 'a -> 'b array -> 'a

  val map_to_list : ('a -> 'b) -> 'a array -> 'b list
  (** Composition of [map] and [to_list]. *)

  val chop : int -> 'a array -> 'a array * 'a array
  (** [chop i a] returns [(a1, a2)] s.t. [a = a1 + a2] and [length a1 = n].
      Raise [Failure "Array.chop"] if [i] is not a valid index. *)

  val smartmap : ('a -> 'a) -> 'a array -> 'a array
  (** [smartmap f a] behaves as [map f a] but returns [a] instead of a copy when
      [f x == x] for all [x] in [a]. *)

  val map2 : ('a -> 'b -> 'c) -> 'a array -> 'b array -> 'c array
  val map2_i : (int -> 'a -> 'b -> 'c) -> 'a array -> 'b array -> 'c array
  val map3 :
    ('a -> 'b -> 'c -> 'd) -> 'a array -> 'b array -> 'c array -> 'd array

  val map_left : ('a -> 'b) -> 'a array -> 'b array
  (** As [map] but guaranteed to be left-to-right. *)

  val iter2 : ('a -> 'b -> unit) -> 'a array -> 'b array -> unit
  (** Iter on two arrays. Raise [Invalid_argument "Array.iter2"] if sizes differ. *)

  val fold_map' : ('a -> 'c -> 'b * 'c) -> 'a array -> 'c -> 'b array * 'c
  val fold_map : ('a -> 'b -> 'a * 'c) -> 'a -> 'b array -> 'a * 'c array
  val fold_map2' :
    ('a -> 'b -> 'c -> 'd * 'c) -> 'a array -> 'b array -> 'c -> 'd array * 'c

  val distinct : 'a array -> bool
  (** Return [true] if every element of the array is unique (for default 
      equality). *)

  val rev_to_list : 'a array -> 'a list
  (** [rev_to_list a] is equivalent to [List.rev (List.of_array a)]. *)

  val filter_with : bool list -> 'a array -> 'a array
  (** [filter_with b a] selects elements of [a] whose corresponding element in
      [b] is [true].  Raise [Invalid_argument _] when sizes differ. *)

end

include ExtS


==> anc/HoTT/coq-HoTT/lib/cList.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

module type S =
sig
  val length : 'a list -> int
  val hd : 'a list -> 'a
  val tl : 'a list -> 'a list
  val nth : 'a list -> int -> 'a
  val rev : 'a list -> 'a list
  val append : 'a list -> 'a list -> 'a list
  val rev_append : 'a list -> 'a list -> 'a list
  val concat : 'a list list -> 'a list
  val flatten : 'a list list -> 'a list
  val iter : ('a -> unit) -> 'a list -> unit
  val map : ('a -> 'b) -> 'a list -> 'b list
  val rev_map : ('a -> 'b) -> 'a list -> 'b list
  val fold_left : ('a -> 'b -> 'a) -> 'a -> 'b list -> 'a
  val fold_right : ('a -> 'b -> 'b) -> 'a list -> 'b -> 'b
  val iter2 : ('a -> 'b -> unit) -> 'a list -> 'b list -> unit
  val map2 : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  val rev_map2 : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  val fold_left2 : ('a -> 'b -> 'c -> 'a) -> 'a -> 'b list -> 'c list -> 'a
  val fold_right2 : ('a -> 'b -> 'c -> 'c) -> 'a list -> 'b list -> 'c -> 'c
  val for_all : ('a -> bool) -> 'a list -> bool
  val exists : ('a -> bool) -> 'a list -> bool
  val for_all2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val exists2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val mem : 'a -> 'a list -> bool
  val memq : 'a -> 'a list -> bool
  val find : ('a -> bool) -> 'a list -> 'a
  val filter : ('a -> bool) -> 'a list -> 'a list
  val find_all : ('a -> bool) -> 'a list -> 'a list
  val partition : ('a -> bool) -> 'a list -> 'a list * 'a list
  val assoc : 'a -> ('a * 'b) list -> 'b
  val assq : 'a -> ('a * 'b) list -> 'b
  val mem_assoc : 'a -> ('a * 'b) list -> bool
  val mem_assq : 'a -> ('a * 'b) list -> bool
  val remove_assoc : 'a -> ('a * 'b) list -> ('a * 'b) list
  val remove_assq : 'a -> ('a * 'b) list -> ('a * 'b) list
  val split : ('a * 'b) list -> 'a list * 'b list
  val combine : 'a list -> 'b list -> ('a * 'b) list
  val sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val stable_sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val fast_sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val merge : ('a -> 'a -> int) -> 'a list -> 'a list -> 'a list
end

module type ExtS =
sig
  include S
  val compare : ('a -> 'a -> int) -> 'a list -> 'a list -> int
  val equal : ('a -> 'a -> bool) -> 'a list -> 'a list -> bool
  val is_empty : 'a list -> bool
  val init : int -> (int -> 'a) -> 'a list
  val add_set : 'a -> 'a list -> 'a list
  val eq_set : 'a list -> 'a list -> bool
  val intersect : 'a list -> 'a list -> 'a list
  val union : 'a list -> 'a list -> 'a list
  val unionq : 'a list -> 'a list -> 'a list
  val subtract : 'a list -> 'a list -> 'a list
  val subtractq : 'a list -> 'a list -> 'a list
  val interval : int -> int -> int list
  val make : int -> 'a -> 'a list
  val assign : 'a list -> int -> 'a -> 'a list
  val distinct : 'a list -> bool
  val duplicates : 'a list -> 'a list
  val filter2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> 'a list * 'b list
  val map_filter : ('a -> 'b option) -> 'a list -> 'b list
  val map_filter_i : (int -> 'a -> 'b option) -> 'a list -> 'b list
  val filter_with : bool list -> 'a list -> 'a list
  val smartmap : ('a -> 'a) -> 'a list -> 'a list
  val map_left : ('a -> 'b) -> 'a list -> 'b list
  val map_i : (int -> 'a -> 'b) -> int -> 'a list -> 'b list
  val map2_i :
    (int -> 'a -> 'b -> 'c) -> int -> 'a list -> 'b list -> 'c list
  val map3 :
    ('a -> 'b -> 'c -> 'd) -> 'a list -> 'b list -> 'c list -> 'd list
  val map4 :
    ('a -> 'b -> 'c -> 'd -> 'e) -> 'a list -> 'b list -> 'c list -> 'd list -> 'e list
  val filteri :
    (int -> 'a -> bool) -> 'a list -> 'a list
  val smartfilter : ('a -> bool) -> 'a list -> 'a list
  val index : 'a -> 'a list -> int
  val index_f : ('a -> 'a -> bool) -> 'a -> 'a list -> int
  val unique_index : 'a -> 'a list -> int
  val index0 : 'a -> 'a list -> int
  val index0_f : ('a -> 'a -> bool) -> 'a -> 'a list -> int
  val iteri :  (int -> 'a -> unit) -> 'a list -> unit
  val fold_right_i :  (int -> 'a -> 'b -> 'b) -> int -> 'a list -> 'b -> 'b
  val fold_left_i :  (int -> 'a -> 'b -> 'a) -> int -> 'a -> 'b list -> 'a
  val fold_right_and_left :
      ('a -> 'b -> 'b list -> 'a) -> 'b list -> 'a -> 'a
  val fold_left3 : ('a -> 'b -> 'c -> 'd -> 'a) -> 'a -> 'b list -> 'c list -> 'd list -> 'a
  val for_all_i : (int -> 'a -> bool) -> int -> 'a list -> bool
  val except : 'a -> 'a list -> 'a list
  val remove : 'a -> 'a list -> 'a list
  val remove_first : 'a -> 'a list -> 'a list
  val remove_assoc_in_triple : 'a -> ('a * 'b * 'c) list -> ('a * 'b * 'c) list
  val assoc_snd_in_triple : 'a -> ('a * 'b * 'c) list -> 'b
  val for_all2eq : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val sep_last : 'a list -> 'a * 'a list
  val find_map : ('a -> 'b option) -> 'a list -> 'b
  val uniquize : 'a list -> 'a list
  val merge_uniq : ('a -> 'a -> int) -> 'a list -> 'a list -> 'a list
  val subset : 'a list -> 'a list -> bool
  val chop : int -> 'a list -> 'a list * 'a list
  val split_when : ('a -> bool) -> 'a list -> 'a list * 'a list
  val split3 : ('a * 'b * 'c) list -> 'a list * 'b list * 'c list
  val firstn : int -> 'a list -> 'a list
  val last : 'a list -> 'a
  val lastn : int -> 'a list -> 'a list
  val skipn : int -> 'a list -> 'a list
  val skipn_at_least : int -> 'a list -> 'a list
  val addn : int -> 'a -> 'a list -> 'a list
  val prefix_of : 'a list -> 'a list -> bool
  val drop_prefix : 'a list -> 'a list -> 'a list
  val drop_last : 'a list -> 'a list
  val map_append : ('a -> 'b list) -> 'a list -> 'b list
  val map_append2 : ('a -> 'b -> 'c list) -> 'a list -> 'b list -> 'c list
  val share_tails : 'a list -> 'a list -> 'a list * 'a list * 'a list
  val fold_map : ('a -> 'b -> 'a * 'c) -> 'a -> 'b list -> 'a * 'c list
  val fold_map' : ('b -> 'a -> 'c * 'a) -> 'b list -> 'a -> 'c list * 'a
  val map_assoc : ('a -> 'b) -> ('c * 'a) list -> ('c * 'b) list
  val assoc_f : ('a -> 'a -> bool) -> 'a -> ('a * 'b) list -> 'b
  val cartesian : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  val cartesians : ('a -> 'b -> 'b) -> 'b -> 'a list list -> 'b list
  val combinations : 'a list list -> 'a list list
  val combine3 : 'a list -> 'b list -> 'c list -> ('a * 'b * 'c) list
  val cartesians_filter :
    ('a -> 'b -> 'b option) -> 'b -> 'a list list -> 'b list
  val factorize_left : ('a * 'b) list -> ('a * 'b list) list

end

include List

(** Tail-rec implementation of usual functions. This is a well-known trick used
    in, for instance, ExtLib and Batteries. *)

type 'a cell = {
  head : 'a;
  mutable tail : 'a list;
}

external cast : 'a cell -> 'a list = "%identity"

let rec map_loop f p = function
| [] -> ()
| x :: l ->
  let c = { head = f x; tail = [] } in
  p.tail <- cast c;
  map_loop f c l

let map f = function
| [] -> []
| x :: l ->
  let c = { head = f x; tail = [] } in
  map_loop f c l;
  cast c

let rec map2_loop f p l1 l2 = match l1, l2 with
| [], [] -> ()
| x :: l1, y :: l2 ->
  let c = { head = f x y; tail = [] } in
  p.tail <- cast c;
  map2_loop f c l1 l2
| _ -> invalid_arg "List.map2"

let map2 f l1 l2 = match l1, l2 with
| [], [] -> []
| x :: l1, y :: l2 ->
  let c = { head = f x y; tail = [] } in
  map2_loop f c l1 l2;
  cast c
| _ -> invalid_arg "List.map2"

let rec append_loop p tl = function
| [] -> p.tail <- tl
| x :: l ->
  let c = { head = x; tail = [] } in
  p.tail <- cast c;
  append_loop c tl l

let append l1 l2 = match l1 with
| [] -> l2
| x :: l ->
  let c = { head = x; tail = [] } in
  append_loop c l2 l;
  cast c

let rec copy p = function
| [] -> p
| x :: l ->
  let c = { head = x; tail = [] } in
  p.tail <- cast c;
  copy c l

let rec init_loop len f p i =
  if Int.equal i len then ()
  else
    let c = { head = f i; tail = [] } in
    p.tail <- cast c;
    init_loop len f c (succ i)

let init len f =
  if len < 0 then invalid_arg "List.init"
  else if Int.equal len 0 then []
  else
    let c = { head = f 0; tail = [] } in
    init_loop len f c 1;
    cast c

let rec concat_loop p = function
| [] -> ()
| x :: l -> concat_loop (copy p x) l

let concat l =
  let dummy = { head = Obj.magic 0; tail = [] } in
  concat_loop dummy l;
  dummy.tail

let flatten = concat

let rec split_loop p q = function
| [] -> ()
| (x, y) :: l ->
  let cl = { head = x; tail = [] } in
  let cr = { head = y; tail = [] } in
  p.tail <- cast cl;
  q.tail <- cast cr;
  split_loop cl cr l

let split = function
| [] -> [], []
| (x, y) :: l ->
  let cl = { head = x; tail = [] } in
  let cr = { head = y; tail = [] } in
  split_loop cl cr l;
  (cast cl, cast cr)

let rec combine_loop p l1 l2 = match l1, l2 with
| [], [] -> ()
| x :: l1, y :: l2 ->
  let c = { head = (x, y); tail = [] } in
  p.tail <- cast c;
  combine_loop c l1 l2
| _ -> invalid_arg "List.combine"

let combine l1 l2 = match l1, l2 with
| [], [] -> []
| x :: l1, y :: l2 ->
  let c = { head = (x, y); tail = [] } in
  combine_loop c l1 l2;
  cast c
| _ -> invalid_arg "List.combine"

let rec filter_loop f p = function
| [] -> ()
| x :: l ->
  if f x then
    let c = { head = x; tail = [] } in
    let () = p.tail <- cast c in
    filter_loop f c l
  else
    filter_loop f p l

let filter f l =
  let c = { head = Obj.magic 0; tail = [] } in
  filter_loop f c l;
  c.tail

(** FIXME: Already present in OCaml 4.00 *)

let rec map_i_loop f i p = function
| [] -> ()
| x :: l ->
  let c = { head = f i x; tail = [] } in
  p.tail <- cast c;
  map_i_loop f (succ i) c l

let map_i f i = function
| [] -> []
| x :: l ->
  let c = { head = f i x; tail = [] } in
  map_i_loop f (succ i) c l;
  cast c

(** Extensions of OCaml Stdlib *)

let rec compare cmp l1 l2 =
  if l1 == l2 then 0 else
  match l1,l2 with
      [], [] -> 0
    | _::_, [] -> 1
    | [], _::_ -> -1
    | x1::l1, x2::l2 ->
        (match cmp x1 x2 with
           | 0 -> compare cmp l1 l2
           | c -> c)

let rec equal cmp l1 l2 =
  l1 == l2 ||
  match l1, l2 with
    | [], [] -> true
    | x1 :: l1, x2 :: l2 ->
      cmp x1 x2 && equal cmp l1 l2
    | _ -> false

let is_empty = function
| [] -> true
| _ -> false

let intersect l1 l2 =
  filter (fun x -> List.mem x l2) l1

let union l1 l2 =
  let rec urec = function
    | [] -> l2
    | a::l -> if List.mem a l2 then urec l else a::urec l
  in
  urec l1

let unionq l1 l2 =
  let rec urec = function
    | [] -> l2
    | a::l -> if List.memq a l2 then urec l else a::urec l
  in
  urec l1

let subtract l1 l2 =
  if l2 = [] then l1 else List.filter (fun x -> not (List.mem x l2)) l1

let subtractq l1 l2 =
  if l2 = [] then l1 else List.filter (fun x -> not (List.memq x l2)) l1

let tabulate = init

let interval n m =
  let rec interval_n (l,m) =
    if n > m then l else interval_n (m::l, pred m)
  in
  interval_n ([], m)

let addn n v =
  let rec aux n l =
    if Int.equal n 0 then l
    else aux (pred n) (v :: l)
  in
  if n < 0 then invalid_arg "List.addn"
  else aux n

let make n v = addn n v []

let assign l n e =
  let rec assrec stk l i = match l, i with
    | ((h::t), 0) -> List.rev_append stk (e :: t)
    | ((h::t), n) -> assrec (h :: stk) t (pred n)
    | ([], _) -> failwith "List.assign"
  in
  assrec [] l n

let rec smartmap f l = match l with
    [] -> l
  | h::tl ->
      let h' = f h and tl' = smartmap f tl in
        if h'==h && tl'==tl then l
        else h'::tl'

let map_left = map

let map2_i f i l1 l2 =
  let rec map_i i = function
    | ([], []) -> []
    | ((h1::t1), (h2::t2)) -> let v = f i h1 h2 in v :: map_i (succ i) (t1,t2)
    | (_, _) -> invalid_arg "map2_i"
  in
  map_i i (l1,l2)

let map3 f l1 l2 l3 =
  let rec map = function
    | ([], [], []) -> []
    | ((h1::t1), (h2::t2), (h3::t3)) -> let v = f h1 h2 h3 in v::map (t1,t2,t3)
    | (_, _, _) -> invalid_arg "map3"
  in
  map (l1,l2,l3)

let map4 f l1 l2 l3 l4 =
  let rec map = function
    | ([], [], [], []) -> []
    | ((h1::t1), (h2::t2), (h3::t3), (h4::t4)) -> let v = f h1 h2 h3 h4 in v::map (t1,t2,t3,t4)
    | (_, _, _, _) -> invalid_arg "map4"
  in
  map (l1,l2,l3,l4)

let rec smartfilter f l = match l with
    [] -> l
  | h::tl ->
      let tl' = smartfilter f tl in
        if f h then
          if tl' == tl then l
          else h :: tl'
        else tl'

let index_f f x =
  let rec index_x n = function
    | y::l -> if f x y then n else index_x (succ n) l
    | [] -> raise Not_found
  in
  index_x 1

let index0_f f x l = index_f f x l - 1

let index x =
  let rec index_x n = function
    | y::l -> if x = y then n else index_x (succ n) l
    | [] -> raise Not_found
  in
  index_x 1

let index0 x l = index x l - 1

let unique_index x =
  let rec index_x n = function
    | y::l ->
        if x = y then
          if List.mem x l then raise Not_found
          else n
        else index_x (succ n) l
    | [] -> raise Not_found
  in index_x 1

let fold_right_i f i l =
  let rec it_f i l a = match l with
    | [] -> a
    | b::l -> f (i-1) b (it_f (i-1) l a)
  in
  it_f (List.length l + i) l

let fold_left_i f =
  let rec it_list_f i a = function
    | [] -> a
    | b::l -> it_list_f (i+1) (f i a b) l
  in
  it_list_f

let rec fold_left3 f accu l1 l2 l3 =
  match (l1, l2, l3) with
    ([], [], []) -> accu
  | (a1::l1, a2::l2, a3::l3) -> fold_left3 f (f accu a1 a2 a3) l1 l2 l3
  | (_, _, _) -> invalid_arg "List.fold_left3"

(* [fold_right_and_left f [a1;...;an] hd =
   f (f (... (f (f hd
                   an
                   [an-1;...;a1])
              an-1
              [an-2;...;a1])
         ...)
        a2
        [a1])
     a1
     []] *)

let fold_right_and_left f l hd =
  let rec aux tl = function
    | [] -> hd
    | a::l -> let hd = aux (a::tl) l in f hd a tl
   in aux [] l

let iteri f l = fold_left_i (fun i _ x -> f i x) 0 () l

let for_all_i p =
  let rec for_all_p i = function
    | [] -> true
    | a::l -> p i a && for_all_p (i+1) l
  in
  for_all_p

let except x l = List.filter (fun y -> not (x = y)) l

let remove = except (* Alias *)

let rec remove_first a = function
  | b::l when a = b -> l
  | b::l -> b::remove_first a l
  | [] -> raise Not_found

let rec remove_assoc_in_triple x = function
  | [] -> []
  | (y,_,_ as z)::l -> if x = y then l else z::remove_assoc_in_triple x l

let rec assoc_snd_in_triple x = function
    [] -> raise Not_found
  | (a,b,_)::l -> if Int.equal (Pervasives.compare a x) 0 then b else assoc_snd_in_triple x l

let add_set x l = if List.mem x l then l else x :: l

let eq_set l1 l2 =
  let rec aux l1 = function
  | [] -> l1 = []
  | a::l2 -> aux (remove_first a l1) l2 in
  try aux l1 l2 with Not_found -> false

let for_all2eq f l1 l2 =
  try List.for_all2 f l1 l2 with Invalid_argument _ -> false

let filteri p =
  let rec filter_i_rec i = function
    | [] -> []
    | x::l -> let l' = filter_i_rec (succ i) l in if p i x then x::l' else l'
  in
  filter_i_rec 0

let rec sep_last = function
  | [] -> failwith "sep_last"
  | hd::[] -> (hd,[])
  | hd::tl -> let (l,tl) = sep_last tl in (l,hd::tl)

let rec find_map f = function
| [] -> raise Not_found
| x :: l ->
  match f x with
  | None -> find_map f l
  | Some y -> y

let uniquize l =
  let visited = Hashtbl.create 23 in
  let rec aux acc changed = function
    | h::t -> if Hashtbl.mem visited h then aux acc true t else
          begin
            Hashtbl.add visited h h;
            aux (h::acc) changed t
          end
    | [] -> if changed then List.rev acc else l
  in aux [] false l

let distinct l =
  let visited = Hashtbl.create 23 in
  let rec loop = function
    | h::t ->
        if Hashtbl.mem visited h then false
        else
          begin
            Hashtbl.add visited h h;
            loop t
          end
    | [] -> true
  in loop l

let rec merge_uniq cmp l1 l2 =
  match l1, l2 with
  | [], l2 -> l2
  | l1, [] -> l1
  | h1 :: t1, h2 :: t2 ->
      let c = cmp h1 h2 in
      if Int.equal c 0
      then h1 :: merge_uniq cmp t1 t2
      else if c <= 0
      then h1 :: merge_uniq cmp t1 l2
      else h2 :: merge_uniq cmp l1 t2

let rec duplicates = function
  | [] -> []
  | x::l ->
      let l' = duplicates l in
      if List.mem x l then add_set x l' else l'

let rec filter2_loop f p q l1 l2 = match l1, l2 with
| [], [] -> ()
| x :: l1, y :: l2 ->
  if f x y then
    let c1 = { head = x; tail = [] } in
    let c2 = { head = y; tail = [] } in
    let () = p.tail <- cast c1 in
    let () = q.tail <- cast c2 in
    filter2_loop f c1 c2 l1 l2
  else
    filter2_loop f p q l1 l2
| _ -> invalid_arg "List.filter2"

let filter2 f l1 l2 =
  let c1 = { head = Obj.magic 0; tail = [] } in
  let c2 = { head = Obj.magic 0; tail = [] } in
  filter2_loop f c1 c2 l1 l2;
  (c1.tail, c2.tail)

let rec map_filter f = function
  | [] -> []
  | x::l ->
      let l' = map_filter f l in
      match f x with None -> l' | Some y -> y::l'

let map_filter_i f =
  let rec aux i = function
    | [] -> []
    | x::l ->
      let l' = aux (succ i) l in
        match f i x with None -> l' | Some y -> y::l'
  in aux 0

let filter_along f filter l =
  snd (filter2 (fun b c -> f b) filter l)

let filter_with filter l =
  filter_along (fun x -> x) filter l

let subset l1 l2 =
  let t2 = Hashtbl.create 151 in
  List.iter (fun x -> Hashtbl.add t2 x ()) l2;
  let rec look = function
    | [] -> true
    | x::ll -> try Hashtbl.find t2 x; look ll with Not_found -> false
  in
  look l1

(* [chop i l] splits [l] into two lists [(l1,l2)] such that
   [l1++l2=l] and [l1] has length [i].
   It raises [Failure] when [i] is negative or greater than the length of [l]  *)

let chop n l =
  let rec chop_aux i acc = function
    | tl when i=0 -> (List.rev acc, tl)
    | h::t -> chop_aux (pred i) (h::acc) t
    | [] -> failwith "List.chop"
  in
  chop_aux n [] l

(* [split_when p l] splits [l] into two lists [(l1,a::l2)] such that
    [l1++(a::l2)=l], [p a=true] and [p b = false] for every element [b] of [l1].
    If there is no such [a], then it returns [(l,[])] instead *)
let split_when p =
  let rec split_when_loop x y =
    match y with
      | []      -> (List.rev x,[])
      | (a::l)  -> if (p a) then (List.rev x,y) else split_when_loop (a::x) l
  in
  split_when_loop []

let rec split3 = function
  | [] -> ([], [], [])
  | (x,y,z)::l ->
      let (rx, ry, rz) = split3 l in (x::rx, y::ry, z::rz)

let firstn n l =
  let rec aux acc = function
    | (0, l) -> List.rev acc
    | (n, (h::t)) -> aux (h::acc) (pred n, t)
    | _ -> failwith "firstn"
  in
  aux [] (n,l)

let rec last = function
  | [] -> failwith "List.last"
  | [x] -> x
  | _ :: l -> last l

let lastn n l =
  let len = List.length l in
  let rec aux m l =
    if m = n then l else aux (m - 1) (List.tl l)
  in
  if len < n then failwith "lastn" else aux len l

let rec skipn n l = match n,l with
  | 0, _ -> l
  | _, [] -> failwith "List.skipn"
  | n, _::l -> skipn (pred n) l

let skipn_at_least n l =
  try skipn n l with Failure _ -> []

let prefix_of prefl l =
  let rec prefrec = function
    | (h1::t1, h2::t2) -> h1 = h2 && prefrec (t1,t2)
    | ([], _) -> true
    | (_, _) -> false
  in
    prefrec (prefl,l)

let drop_prefix p l =
(* if l=p++t then return t else l *)
  let rec drop_prefix_rec = function
    | ([], tl) -> Some tl
    | (_, []) -> None
    | (h1::tp, h2::tl) ->
        if h1 = h2 then drop_prefix_rec (tp,tl) else None
  in
    match drop_prefix_rec (p,l) with
      | Some r -> r
      | None -> l

let map_append f l = List.flatten (List.map f l)

let map_append2 f l1 l2 = List.flatten (List.map2 f l1 l2)

let share_tails l1 l2 =
  let rec shr_rev acc = function
    | ((x1::l1), (x2::l2)) when x1 == x2 -> shr_rev (x1::acc) (l1,l2)
    | (l1,l2) -> (List.rev l1, List.rev l2, acc)
  in
  shr_rev [] (List.rev l1, List.rev l2)

let rec fold_map f e = function
  |  []  -> (e,[])
  |  h::t ->
       let e',h' = f e h in
       let e'',t' = fold_map f e' t in
         e'',h'::t'

(* (* tail-recursive version of the above function *)
let fold_map f e l =
  let g (e,b') h =
    let (e',h') = f e h in
      (e',h'::b')
  in
  let (e',lrev) = List.fold_left g (e,[]) l in
    (e',List.rev lrev)
*)

(* The same, based on fold_right, with the effect accumulated on the right *)
let fold_map' f l e =
  List.fold_right (fun x (l,e) -> let (y,e) = f x e in (y::l,e)) l ([],e)

let map_assoc f = List.map (fun (x,a) -> (x,f a))

let rec assoc_f f a = function
  | (x, e) :: xs -> if f a x then e else assoc_f f a xs
  | [] -> raise Not_found

(* A generic cartesian product: for any operator (**),
   [cartesian (**) [x1;x2] [y1;y2] = [x1**y1; x1**y2; x2**y1; x2**y1]],
   and so on if there are more elements in the lists. *)

let cartesian op l1 l2 =
  map_append (fun x -> List.map (op x) l2) l1

(* [cartesians] is an n-ary cartesian product: it iterates
   [cartesian] over a list of lists.  *)

let cartesians op init ll =
  List.fold_right (cartesian op) ll [init]

(* combinations [[a;b];[c;d]] gives [[a;c];[a;d];[b;c];[b;d]] *)

let combinations l = cartesians (fun x l -> x::l) [] l

let rec combine3 x y z = 
  match x, y, z with
  | [], [], [] -> []
  | (x :: xs), (y :: ys), (z :: zs) ->
      (x, y, z) :: combine3 xs ys zs
  | _, _, _ -> invalid_arg "List.combine3"
  
(* Keep only those products that do not return None *)

let cartesian_filter op l1 l2 =
  map_append (fun x -> map_filter (op x) l2) l1

(* Keep only those products that do not return None *)

let cartesians_filter op init ll =
  List.fold_right (cartesian_filter op) ll [init]

(* Drop the last element of a list *)

let rec drop_last = function [] -> assert false | hd :: [] -> [] | hd :: tl -> hd :: drop_last tl

(* Factorize lists of pairs according to the left argument *)
let rec factorize_left = function
  | (a,b)::l ->
      let al,l' = partition (fun (a',b) -> a=a') l in
      (a,(b::List.map snd al)) :: factorize_left l'
  | [] ->
      []


==> anc/HoTT/coq-HoTT/lib/cList.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** FIXME: From OCaml 3.12 onwards, that would only be a [module type of] *)

(** Module type [S] is the one from OCaml Stdlib. *)
module type S =
sig
  val length : 'a list -> int
  val hd : 'a list -> 'a
  val tl : 'a list -> 'a list
  val nth : 'a list -> int -> 'a
  val rev : 'a list -> 'a list
  val append : 'a list -> 'a list -> 'a list
  val rev_append : 'a list -> 'a list -> 'a list
  val concat : 'a list list -> 'a list
  val flatten : 'a list list -> 'a list
  val iter : ('a -> unit) -> 'a list -> unit
  val map : ('a -> 'b) -> 'a list -> 'b list
  val rev_map : ('a -> 'b) -> 'a list -> 'b list
  val fold_left : ('a -> 'b -> 'a) -> 'a -> 'b list -> 'a
  val fold_right : ('a -> 'b -> 'b) -> 'a list -> 'b -> 'b
  val iter2 : ('a -> 'b -> unit) -> 'a list -> 'b list -> unit
  val map2 : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  val rev_map2 : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  val fold_left2 : ('a -> 'b -> 'c -> 'a) -> 'a -> 'b list -> 'c list -> 'a
  val fold_right2 : ('a -> 'b -> 'c -> 'c) -> 'a list -> 'b list -> 'c -> 'c
  val for_all : ('a -> bool) -> 'a list -> bool
  val exists : ('a -> bool) -> 'a list -> bool
  val for_all2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val exists2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val mem : 'a -> 'a list -> bool
  val memq : 'a -> 'a list -> bool
  val find : ('a -> bool) -> 'a list -> 'a
  val filter : ('a -> bool) -> 'a list -> 'a list
  val find_all : ('a -> bool) -> 'a list -> 'a list
  val partition : ('a -> bool) -> 'a list -> 'a list * 'a list
  val assoc : 'a -> ('a * 'b) list -> 'b
  val assq : 'a -> ('a * 'b) list -> 'b
  val mem_assoc : 'a -> ('a * 'b) list -> bool
  val mem_assq : 'a -> ('a * 'b) list -> bool
  val remove_assoc : 'a -> ('a * 'b) list -> ('a * 'b) list
  val remove_assq : 'a -> ('a * 'b) list -> ('a * 'b) list
  val split : ('a * 'b) list -> 'a list * 'b list
  val combine : 'a list -> 'b list -> ('a * 'b) list
  val sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val stable_sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val fast_sort : ('a -> 'a -> int) -> 'a list -> 'a list
  val merge : ('a -> 'a -> int) -> 'a list -> 'a list -> 'a list
end

module type ExtS =
sig
  include S
  val compare : ('a -> 'a -> int) -> 'a list -> 'a list -> int
  (** Lexicographic order on lists. *)

  val equal : ('a -> 'a -> bool) -> 'a list -> 'a list -> bool
  (** Lifts equality to list type. *)

  val is_empty : 'a list -> bool
  (** Checks whether a list is empty *)

  val init : int -> (int -> 'a) -> 'a list
  (** [init n f] constructs the list [f 0; ... ; f (n - 1)]. *)

  val add_set : 'a -> 'a list -> 'a list
  (** [add_set x l] adds [x] in [l] if it is not already there, or returns [l]
      otherwise. *)

  val eq_set : 'a list -> 'a list -> bool
  (** Test equality up to permutation. *)

  val intersect : 'a list -> 'a list -> 'a list
  val union : 'a list -> 'a list -> 'a list
  val unionq : 'a list -> 'a list -> 'a list
  val subtract : 'a list -> 'a list -> 'a list
  val subtractq : 'a list -> 'a list -> 'a list

  val interval : int -> int -> int list
  (** [interval i j] creates the list [[i; i + 1; ...; j]], or [[]] when 
      [j <= i]. *)

  val make : int -> 'a -> 'a list
  (** [make n x] returns a list made of [n] times [x]. Raise
      [Invalid_argument "List.make"] if [n] is negative. *)

  val assign : 'a list -> int -> 'a -> 'a list
  (** [assign l i x] set the [i]-th element of [l] to [x], starting from [0]. *)

  val distinct : 'a list -> bool
  (** Return [true] if all elements of the list are distinct. *)

  val duplicates : 'a list -> 'a list
  (** Return the list of unique elements which appear at least twice. Elements
      are kept in the order of their first appearance. *)

  val filter2 : ('a -> 'b -> bool) -> 'a list -> 'b list -> 'a list * 'b list
  val map_filter : ('a -> 'b option) -> 'a list -> 'b list
  val map_filter_i : (int -> 'a -> 'b option) -> 'a list -> 'b list

  val filter_with : bool list -> 'a list -> 'a list
  (** [filter_with b a] selects elements of [a] whose corresponding element in
      [b] is [true]. Raise [Invalid_argument _] when sizes differ. *)

  val smartmap : ('a -> 'a) -> 'a list -> 'a list
  (** [smartmap f [a1...an] = List.map f [a1...an]] but if for all i
    [f ai == ai], then [smartmap f l == l] *)

  val map_left : ('a -> 'b) -> 'a list -> 'b list
  (** As [map] but ensures the left-to-right order of evaluation. *)

  val map_i : (int -> 'a -> 'b) -> int -> 'a list -> 'b list
  (** As [map] but with the index, which starts from [0]. *)

  val map2_i :
    (int -> 'a -> 'b -> 'c) -> int -> 'a list -> 'b list -> 'c list
  val map3 :
    ('a -> 'b -> 'c -> 'd) -> 'a list -> 'b list -> 'c list -> 'd list
  val map4 : ('a -> 'b -> 'c -> 'd -> 'e) -> 'a list -> 'b list -> 'c list ->
    'd list -> 'e list
  val filteri : (int -> 'a -> bool) -> 'a list -> 'a list

  val smartfilter : ('a -> bool) -> 'a list -> 'a list
  (** [smartfilter f [a1...an] = List.filter f [a1...an]] but if for all i
    [f ai = true], then [smartfilter f l == l] *)

  val index : 'a -> 'a list -> int
  (** [index] returns the 1st index of an element in a list (counting from 1). *)

  val index_f : ('a -> 'a -> bool) -> 'a -> 'a list -> int

  val unique_index : 'a -> 'a list -> int
  (** [unique_index x l] returns [Not_found] if [x] doesn't occur exactly once. *)

  val index0 : 'a -> 'a list -> int
  (** [index0] behaves as [index] except that it starts counting at 0. *)

  val index0_f : ('a -> 'a -> bool) -> 'a -> 'a list -> int

  val iteri :  (int -> 'a -> unit) -> 'a list -> unit
  (** As [iter] but with the index argument (starting from 0). *)

  val fold_right_i :  (int -> 'a -> 'b -> 'b) -> int -> 'a list -> 'b -> 'b
  val fold_left_i :  (int -> 'a -> 'b -> 'a) -> int -> 'a -> 'b list -> 'a
  val fold_right_and_left :
      ('a -> 'b -> 'b list -> 'a) -> 'b list -> 'a -> 'a
  val fold_left3 : ('a -> 'b -> 'c -> 'd -> 'a) -> 'a -> 'b list -> 'c list -> 'd list -> 'a
  val for_all_i : (int -> 'a -> bool) -> int -> 'a list -> bool
  val except : 'a -> 'a list -> 'a list
  val remove : 'a -> 'a list -> 'a list
  val remove_first : 'a -> 'a list -> 'a list
  val remove_assoc_in_triple : 'a -> ('a * 'b * 'c) list -> ('a * 'b * 'c) list
  val assoc_snd_in_triple : 'a -> ('a * 'b * 'c) list -> 'b
  val for_all2eq : ('a -> 'b -> bool) -> 'a list -> 'b list -> bool
  val sep_last : 'a list -> 'a * 'a list

  val find_map : ('a -> 'b option) -> 'a list -> 'b
  (** Returns the first element that is mapped to [Some _]. Raise [Not_found] if
      there is none. *)

  val uniquize : 'a list -> 'a list
  (** Return the list of elements without duplicates.
      This is the list unchanged if there was none. *)

  val merge_uniq : ('a -> 'a -> int) -> 'a list -> 'a list -> 'a list
  (** Merge two sorted lists and preserves the uniqueness property. *)

  val subset : 'a list -> 'a list -> bool
  val chop : int -> 'a list -> 'a list * 'a list
  val split_when : ('a -> bool) -> 'a list -> 'a list * 'a list
  val split3 : ('a * 'b * 'c) list -> 'a list * 'b list * 'c list
  val firstn : int -> 'a list -> 'a list
  val last : 'a list -> 'a
  val lastn : int -> 'a list -> 'a list
  val skipn : int -> 'a list -> 'a list
  val skipn_at_least : int -> 'a list -> 'a list

  val addn : int -> 'a -> 'a list -> 'a list
  (** [addn n x l] adds [n] times [x] on the left of [l]. *)

  val prefix_of : 'a list -> 'a list -> bool
  (** [prefix_of l1 l2] returns [true] if [l1] is a prefix of [l2], [false]
      otherwise. *)

  val drop_prefix : 'a list -> 'a list -> 'a list
  (** [drop_prefix p l] returns [t] if [l=p++t] else return [l]. *)

  val drop_last : 'a list -> 'a list

  val map_append : ('a -> 'b list) -> 'a list -> 'b list
  (** [map_append f [x1; ...; xn]] returns [(f x1)@(f x2)@...@(f xn)]. *)

  val map_append2 : ('a -> 'b -> 'c list) -> 'a list -> 'b list -> 'c list
  (** As [map_append]. Raises [Invalid_argument _] if the two lists don't have 
      the same length. *)

  val share_tails : 'a list -> 'a list -> 'a list * 'a list * 'a list

  val fold_map : ('a -> 'b -> 'a * 'c) -> 'a -> 'b list -> 'a * 'c list
  (** [fold_map f e_0 [l_1...l_n] = e_n,[k_1...k_n]]
    where [(e_i,k_i)=f e_{i-1} l_i] *)

  val fold_map' : ('b -> 'a -> 'c * 'a) -> 'b list -> 'a -> 'c list * 'a
  val map_assoc : ('a -> 'b) -> ('c * 'a) list -> ('c * 'b) list
  val assoc_f : ('a -> 'a -> bool) -> 'a -> ('a * 'b) list -> 'b

  val cartesian : ('a -> 'b -> 'c) -> 'a list -> 'b list -> 'c list
  (** A generic cartesian product: for any operator (**),
    [cartesian (**) [x1;x2] [y1;y2] = [x1**y1; x1**y2; x2**y1; x2**y1]],
    and so on if there are more elements in the lists. *)

  val cartesians : ('a -> 'b -> 'b) -> 'b -> 'a list list -> 'b list
  (** [cartesians] is an n-ary cartesian product: it iterates
    [cartesian] over a list of lists.  *)

  val combinations : 'a list list -> 'a list list
  (** combinations [[a;b];[c;d]] returns [[a;c];[a;d];[b;c];[b;d]] *)

  val combine3 : 'a list -> 'b list -> 'c list -> ('a * 'b * 'c) list

  val cartesians_filter :
    ('a -> 'b -> 'b option) -> 'b -> 'a list list -> 'b list
  (** Keep only those products that do not return None *)

  val factorize_left : ('a * 'b) list -> ('a * 'b list) list
end

include ExtS


==> anc/HoTT/coq-HoTT/lib/cObj.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(*s Logical and physical size of ocaml values. *)

(** {6 Logical sizes} *)

let c = ref 0
let s = ref 0
let b = ref 0
let m = ref 0

let rec obj_stats d t =
  if Obj.is_int t then m := max d !m
  else if Obj.tag t >= Obj.no_scan_tag then
    if Obj.tag t = Obj.string_tag then
      (c := !c + Obj.size t; b := !b + 1; m := max d !m)
    else if Obj.tag t = Obj.double_tag then
      (s := !s + 2; b := !b + 1; m := max d !m)
    else if Obj.tag t = Obj.double_array_tag then
      (s := !s + 2 * Obj.size t; b := !b + 1; m := max d !m)
    else (b := !b + 1; m := max d !m)
  else
    let n = Obj.size t in
    s := !s + n; b := !b + 1;
    block_stats (d + 1) (n - 1) t

and block_stats d i t =
  if i >= 0 then (obj_stats d (Obj.field t i); block_stats d (i-1) t)

let obj_stats a =
  c := 0; s:= 0; b:= 0; m:= 0;
  obj_stats 0 (Obj.repr a);
  (!c, !s + !b, !m)

(** {6 Physical sizes} *)

(*s Pointers already visited are stored in a hash-table, where
    comparisons are done using physical equality. *)

module H = Hashtbl.Make(
  struct
    type t = Obj.t
    let equal = (==)
    let hash o = Hashtbl.hash (Obj.magic o : int)
  end)

let node_table = (H.create 257 : unit H.t)

let in_table o = try H.find node_table o; true with Not_found -> false

let add_in_table o = H.add node_table o ()

let reset_table () = H.clear node_table

(*s Objects are traversed recursively, as soon as their tags are less than
    [no_scan_tag]. [count] records the numbers of words already visited. *)

let size_of_double = Obj.size (Obj.repr 1.0)

let count = ref 0

let rec traverse t =
  if not (in_table t) then begin
    if Obj.is_block t then begin
      add_in_table t;
      let n = Obj.size t in
      let tag = Obj.tag t in
      if tag < Obj.no_scan_tag then begin
        count := !count + 1 + n;
        for i = 0 to n - 1 do
          let f = Obj.field t i in traverse f
        done
      end else if tag = Obj.string_tag then
        count := !count + 1 + n
      else if tag = Obj.double_tag then
        count := !count + size_of_double
      else if tag = Obj.double_array_tag then
        count := !count + 1 + size_of_double * n
      else
        incr count
    end
  end

(*s Sizes of objects in words and in bytes. The size in bytes is computed
    system-independently according to [Sys.word_size]. *)

let size o =
  reset_table ();
  count := 0;
  traverse (Obj.repr o);
  !count

let size_b o = (size o) * (Sys.word_size / 8)

let size_kb o = (size o) / (8192 / Sys.word_size)

(*s Total size of the allocated ocaml heap. *)

let heap_size () =
  let stat = Gc.stat ()
  and control = Gc.get () in
  let max_words_total = stat.Gc.heap_words + control.Gc.minor_heap_size in
  (max_words_total * (Sys.word_size / 8))

let heap_size_kb () = (heap_size () + 1023) / 1024


==> anc/HoTT/coq-HoTT/lib/cObj.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** {6 Physical size of an ocaml value.}

  These functions explore objects recursively and may allocate a lot. *)

val size : 'a -> int
(** Physical size of an object in words. *)

val size_b : 'a -> int
(** Same as [size] in bytes. *)

val size_kb : 'a -> int
(** Same as [size] in kilobytes. *)

(** {6 Logical size of an OCaml value.} *)

val obj_stats : 'a -> int * int * int
(** Return the (logical) value size, the string size, and the maximum depth of
    the object. This loops on cyclic structures. *)

(** {6 Total size of the allocated ocaml heap. } *)

val heap_size : unit -> int
(** Heap size, in words. *)

val heap_size_kb : unit -> int
(** Heap size, in kilobytes. *)


==> anc/HoTT/coq-HoTT/lib/cString.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** FIXME: use module type of *)
module type S =
sig
  external length : string -> int = "%string_length"
  external get : string -> int -> char = "%string_safe_get"
  external set : string -> int -> char -> unit = "%string_safe_set"
  external create : int -> string = "caml_create_string"
  val make : int -> char -> string
  val copy : string -> string
  val sub : string -> int -> int -> string
  val fill : string -> int -> int -> char -> unit
  val blit : string -> int -> string -> int -> int -> unit
  val concat : string -> string list -> string
  val iter : (char -> unit) -> string -> unit
  val escaped : string -> string
  val index : string -> char -> int
  val rindex : string -> char -> int
  val index_from : string -> int -> char -> int
  val rindex_from : string -> int -> char -> int
  val contains : string -> char -> bool
  val contains_from : string -> int -> char -> bool
  val rcontains_from : string -> int -> char -> bool
  val uppercase : string -> string
  val lowercase : string -> string
  val capitalize : string -> string
  val uncapitalize : string -> string
  type t = string
  val compare: t -> t -> int
  external unsafe_get : string -> int -> char = "%string_unsafe_get"
  external unsafe_set : string -> int -> char -> unit = "%string_unsafe_set"
  external unsafe_blit :
    string -> int -> string -> int -> int -> unit = "caml_blit_string" "noalloc"
  external unsafe_fill :
    string -> int -> int -> char -> unit = "caml_fill_string" "noalloc"
end

module type ExtS =
sig
  include S
  external equal : string -> string -> bool = "caml_string_equal" "noalloc"
  val is_empty : string -> bool
  val explode : string -> string list
  val implode : string list -> string
  val strip : string -> string
  val map : (char -> char) -> string -> string
  val drop_simple_quotes : string -> string
  val string_index_from : string -> int -> string -> int
  val string_contains : where:string -> what:string -> bool
  val plural : int -> string -> string
  val ordinal : int -> string
  val split : char -> string -> string list
  val is_sub : string -> string -> int -> bool
  module Set : Set.S with type elt = t
  module Map : Map.S with type key = t
  val hcons : string -> string
end

include String

external equal : string -> string -> bool = "caml_string_equal" "noalloc"

let explode s =
  let rec explode_rec n =
    if n >= String.length s then
      []
    else
      String.make 1 (String.get s n) :: explode_rec (succ n)
  in
  explode_rec 0

let implode sl = String.concat "" sl

let is_blank = function
  | ' ' | '\r' | '\t' | '\n' -> true
  | _ -> false

let is_empty s = String.length s = 0

let strip s =
  let n = String.length s in
  let rec lstrip_rec i =
    if i < n && is_blank s.[i] then
      lstrip_rec (i+1)
    else i
  in
  let rec rstrip_rec i =
    if i >= 0 && is_blank s.[i] then
      rstrip_rec (i-1)
    else i
  in
  let a = lstrip_rec 0 and b = rstrip_rec (n-1) in
  String.sub s a (b-a+1)

let map f s =
  let l = String.length s in
  let r = String.create l in
  for i = 0 to (l - 1) do r.[i] <- f (s.[i]) done;
  r

let drop_simple_quotes s =
  let n = String.length s in
  if n > 2 && s.[0] = '\'' & s.[n-1] = '\'' then String.sub s 1 (n-2) else s

(* substring searching... *)

(* gdzie = where, co = what *)
(* gdzie=gdzie(string) gl=gdzie(length) gi=gdzie(index) *)
let rec is_sub gdzie gl gi co cl ci =
  (ci>=cl) ||
  ((String.unsafe_get gdzie gi = String.unsafe_get co ci) &&
   (is_sub gdzie gl (gi+1) co cl (ci+1)))

let rec raw_str_index i gdzie l c co cl =
  (* First adapt to ocaml 3.11 new semantics of index_from *)
  if (i+cl > l) then raise Not_found;
  (* Then proceed as in ocaml < 3.11 *)
  let i' = String.index_from gdzie i c in
    if (i'+cl <= l) && (is_sub gdzie l i' co cl 0) then i' else
      raw_str_index (i'+1) gdzie l c co cl

let string_index_from gdzie i co =
  if co="" then i else
    raw_str_index i gdzie (String.length gdzie)
      (String.unsafe_get co 0) co (String.length co)

let string_contains ~where ~what =
  try
    let _ = string_index_from where 0 what in true
  with
      Not_found -> false

let is_sub p s off =
  let lp = String.length p in
  let ls = String.length s in
  if ls < off + lp then false
  else
    let rec aux i =
      if lp <= i then true
      else
        let cp = String.unsafe_get p i in
        let cs = String.unsafe_get s (off + i) in
        if cp = cs then aux (succ i) else false
    in
    aux 0

let plural n s = if n<>1 then s^"s" else s

let ordinal n =
  let s = match n mod 10 with 1 -> "st" | 2 -> "nd" | 3 -> "rd" | _ -> "th" in
  string_of_int n ^ s

(* string parsing *)

let split c s =
  let len = String.length s in
  let rec split n =
    try
      let pos = String.index_from s n c in
      let dir = String.sub s n (pos-n) in
      dir :: split (succ pos)
    with
      | Not_found -> [String.sub s n (len-n)]
  in
  if Int.equal len 0 then [] else split 0

module Self =
struct
  type t = string
  let compare = compare
end

module Set = Set.Make(Self)
module Map = Map.Make(Self)

let hcons = Hashcons.simple_hcons Hashcons.Hstring.generate ()


==> anc/HoTT/coq-HoTT/lib/cString.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** FIXME: From OCaml 3.12 onwards, that would only be a [module type of] *)

(** Module type [S] is the one from OCaml Stdlib. *)
module type S =
sig
  external length : string -> int = "%string_length"
  external get : string -> int -> char = "%string_safe_get"
  external set : string -> int -> char -> unit = "%string_safe_set"
  external create : int -> string = "caml_create_string"
  val make : int -> char -> string
  val copy : string -> string
  val sub : string -> int -> int -> string
  val fill : string -> int -> int -> char -> unit
  val blit : string -> int -> string -> int -> int -> unit
  val concat : string -> string list -> string
  val iter : (char -> unit) -> string -> unit
  val escaped : string -> string
  val index : string -> char -> int
  val rindex : string -> char -> int
  val index_from : string -> int -> char -> int
  val rindex_from : string -> int -> char -> int
  val contains : string -> char -> bool
  val contains_from : string -> int -> char -> bool
  val rcontains_from : string -> int -> char -> bool
  val uppercase : string -> string
  val lowercase : string -> string
  val capitalize : string -> string
  val uncapitalize : string -> string
  type t = string
  val compare: t -> t -> int
  external unsafe_get : string -> int -> char = "%string_unsafe_get"
  external unsafe_set : string -> int -> char -> unit = "%string_unsafe_set"
  external unsafe_blit :
    string -> int -> string -> int -> int -> unit = "caml_blit_string" "noalloc"
  external unsafe_fill :
    string -> int -> int -> char -> unit = "caml_fill_string" "noalloc"
end

module type ExtS =
sig
  include S
  (** We include the standard library *)

  external equal : string -> string -> bool = "caml_string_equal" "noalloc"
  (** Equality on strings *)

  val is_empty : string -> bool
  (** Test whether a string is empty. *)

  val explode : string -> string list
  (** [explode "x1...xn"] returns [["x1"; ...; "xn"]] *)

  val implode : string list -> string
  (** [implode [s1; ...; sn]] returns [s1 ^ ... ^ sn] *)

  val strip : string -> string
  (** Remove the surrounding blank characters from a string *)

  val map : (char -> char) -> string -> string
  (** Apply a function on a string character-wise. *)

  val drop_simple_quotes : string -> string
  (** Remove the eventual first surrounding simple quotes of a string. *)

  val string_index_from : string -> int -> string -> int
  (** As [index_from], but takes a string instead of a char as pattern argument *)

  val string_contains : where:string -> what:string -> bool
  (** As [contains], but takes a string instead of a char as pattern argument *)

  val plural : int -> string -> string
  (** [plural n s] adds a optional 's' to the [s] when [2 <= n]. *)

  val ordinal : int -> string
  (** Generate the ordinal number in English. *)

  val split : char -> string -> string list
  (** [split c s] splits [s] into sequences separated by [c], excluded. *)

  val is_sub : string -> string -> int -> bool
  (** [is_sub p s off] tests whether [s] contains [p] at offset [off]. *)

  (** {6 Generic operations} **)

  module Set : Set.S with type elt = t
  (** Finite sets on [string] *)

  module Map : Map.S with type key = t
  (** Finite maps on [string] *)

  val hcons : string -> string
  (** Hashconsing on [string] *)

end

include ExtS


==> anc/HoTT/coq-HoTT/lib/cUnix.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Files and load path. *)

type physical_path = string
type load_path = physical_path list

let physical_path_of_string s = s
let string_of_physical_path p = p

let path_to_list p =
  let sep = Str.regexp (if Sys.os_type = "Win32" then ";" else ":") in
    Str.split sep p

(* Hints to partially detects if two paths refer to the same repertory *)
let rec remove_path_dot p =
  let curdir = Filename.concat Filename.current_dir_name "" in (* Unix: "./" *)
  let n = String.length curdir in
  let l = String.length p in
  if l > n && String.sub p 0 n = curdir then
    let n' =
      let sl = String.length Filename.dir_sep in
      let i = ref n in
	while !i <= l - sl && String.sub p !i sl = Filename.dir_sep do i := !i + sl done; !i in
    remove_path_dot (String.sub p n' (l - n'))
  else
    p

let strip_path p =
  let cwd = Filename.concat (Sys.getcwd ()) "" in (* Unix: "`pwd`/" *)
  let n = String.length cwd in
  let l = String.length p in
  if l > n && String.sub p 0 n = cwd then
    let n' =
      let sl = String.length Filename.dir_sep in
      let i = ref n in
	while !i <= l - sl && String.sub p !i sl = Filename.dir_sep do i := !i + sl done; !i in
    remove_path_dot (String.sub p n' (l - n'))
  else
    remove_path_dot p

let canonical_path_name p =
  let current = Sys.getcwd () in
  try
    Sys.chdir p;
    let p' = Sys.getcwd () in
    Sys.chdir current;
    p'
  with Sys_error _ ->
    (* We give up to find a canonical name and just simplify it... *)
    strip_path p

let make_suffix name suffix =
  if Filename.check_suffix name suffix then name else (name ^ suffix)

let correct_path f dir = if Filename.is_relative f then Filename.concat dir f else f

let file_readable_p name =
  try Unix.access name [Unix.R_OK];true with Unix.Unix_error (_, _, _) -> false

let run_command converter f c =
  let result = Buffer.create 127 in
  let cin,cout,cerr = Unix.open_process_full c (Unix.environment ()) in
  let buff = String.make 127 ' ' in
  let buffe = String.make 127 ' ' in
  let n = ref 0 in
  let ne = ref 0 in

  while n:= input cin buff 0 127 ; ne := input cerr buffe 0 127 ;
    !n+ !ne <> 0
  do
    let r = converter (String.sub buff 0 !n) in
    f r;
    Buffer.add_string result r;
    let r = converter (String.sub buffe 0 !ne) in
    f r;
    Buffer.add_string result r
  done;
  (Unix.close_process_full (cin,cout,cerr),  Buffer.contents result)

(*
  checks if two file names refer to the same (existing) file by
  comparing their device and inode.
  It seems that under Windows, inode is always 0, so we cannot
  accurately check if

*)
(* Optimised for partial application (in case many candidates must be
   compared to f1). *)
let same_file f1 =
  try
    let s1 = Unix.stat f1 in
    (fun f2 ->
      try
        let s2 = Unix.stat f2 in
        s1.Unix.st_dev = s2.Unix.st_dev &&
          if Sys.os_type = "Win32" then f1 = f2
          else s1.Unix.st_ino = s2.Unix.st_ino
      with
          Unix.Unix_error _ -> false)
  with
      Unix.Unix_error _ -> (fun _ -> false)


==> anc/HoTT/coq-HoTT/lib/cUnix.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {5 System utilities} *)

type physical_path = string
type load_path = physical_path list

val canonical_path_name : string -> string
val remove_path_dot : string -> string
val strip_path : string -> string
(** correct_path f dir = dir/f if f is relative *)
val correct_path : string -> string -> string


val physical_path_of_string : string -> physical_path
val string_of_physical_path : physical_path -> string

val path_to_list : string -> string list

val make_suffix : string -> string -> string
val file_readable_p : string -> bool

(** {6 Executing commands } *)
(** [run_command converter f com] launches command [com], and returns
    the contents of stdout and stderr that have been processed with
    [converter]; the processed contents of stdout and stderr is also
    passed to [f] *)

val run_command : (string -> string) -> (string -> unit) -> string ->
  Unix.process_status * string

(** checks if two file names refer to the same (existing) file *)
val same_file : string -> string -> bool



==> anc/HoTT/coq-HoTT/lib/clib.mllib <==
Int
Option
Store
Exninfo
Backtrace
Pp_control
Pp
Coq_config
Deque
Hashset
Hashcons
CObj
CList
CString
CArray
Util
Serialize
Xml_utils
Flags
CUnix
Envars


==> anc/HoTT/coq-HoTT/lib/deque.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

exception Empty

type 'a t = {
  face : 'a list;
  rear : 'a list;
  lenf : int;
  lenr : int;
}

let rec split i accu l = match l with
| [] ->
  if Int.equal i 0 then (accu, []) else invalid_arg "split"
| t :: q ->
  if Int.equal i 0 then (accu, l)
  else split (pred i) (t :: accu) q

let balance q =
  let avg = (q.lenf + q.lenr) / 2 in
  let dif = q.lenf + q.lenr - avg in
  if q.lenf > succ (2 * q.lenr) then
    let (ff, fr) = split avg [] q.face in
    { face = List.rev ff ; rear = q.rear @ List.rev fr; lenf = avg; lenr = dif }
  else if q.lenr > succ (2 * q.lenf) then
    let (rf, rr) = split avg [] q.rear in
    { face = q.face @ List.rev rr ; rear = List.rev rf; lenf = dif; lenr = avg }
  else q

let empty = {
  face = [];
  rear = [];
  lenf = 0;
  lenr = 0;
}

let lcons x q =
  balance { q with lenf = succ q.lenf; face = x :: q.face }

let lhd q = match q.face with
| [] ->
  begin match q.rear with
  | [] -> raise Empty
  | t :: _ -> t
  end
| t :: _ -> t

let ltl q = match q.face with
| [] ->
  begin match q.rear with
  | [] -> raise Empty
  | t :: _ -> empty
  end
| t :: r -> balance { q with lenf = pred q.lenf; face = r }

let rcons x q =
  balance { q with lenr = succ q.lenr; rear = x :: q.rear }

let rhd q = match q.rear with
| [] ->
  begin match q.face with
  | [] -> raise Empty
  | t :: r -> t
  end
| t :: _ -> t

let rtl q = match q.rear with
| [] ->
  begin match q.face with
  | [] -> raise Empty
  | t :: r -> empty
  end
| t :: r ->
  balance { q with lenr = pred q.lenr; rear = r }

let rev q = {
  face = q.rear;
  rear = q.face;
  lenf = q.lenr;
  lenr = q.lenf;
}

let length q = q.lenf + q.lenr

let is_empty q = Int.equal (length q) 0

let filter f q =
  let fold (accu, len) x = if f x then (x :: accu, succ len) else (accu, len) in
  let (rf, lenf) = List.fold_left fold ([], 0) q.face in
  let (rr, lenr) = List.fold_left fold ([], 0) q.rear in
  balance { face = List.rev rf; rear = List.rev rr; lenf = lenf; lenr = lenr }


==> anc/HoTT/coq-HoTT/lib/deque.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Purely functional, double-ended queues *)

(** This module implements the banker's deque, from Okasaki. Most operations are
    amortized O(1). *)

type +'a t

exception Empty

(** {5 Constructor} *)

val empty : 'a t

(** The empty deque. *)

(** {5 Left-side operations} *)

val lcons : 'a -> 'a t -> 'a t
(** Pushes an element on the left side of the deque. *)

val lhd : 'a t -> 'a
(** Returns the leftmost element in the deque. Raises [Empty] when empty. *)

val ltl : 'a t -> 'a t
(** Returns the left-tail of the deque. Raises [Empty] when empty. *)

(** {5 Right-side operations} *)

val rcons : 'a -> 'a t -> 'a t
(** Same as [lcons] but on the right side. *)

val rhd : 'a t -> 'a
(** Same as [lhd] but on the right side. *)

val rtl : 'a t -> 'a t
(** Same as [ltl] but on the right side. *)

(** {5 Operations} *)

val rev : 'a t -> 'a t
(** Reverse deque. *)

val length : 'a t -> int
(** Length of a deque. *)

val is_empty : 'a t -> bool
(** Emptyness of a deque. *)

val filter : ('a -> bool) -> 'a t -> 'a t
(** Filters the deque *)


==> anc/HoTT/coq-HoTT/lib/dnet.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Generic dnet implementation over non-recursive types *)

module type Datatype =
sig
  type 'a t
  val map : ('a -> 'b) -> 'a t -> 'b t
  val map2 : ('a -> 'b -> 'c) -> 'a t -> 'b t -> 'c t
  val fold : ('a -> 'b -> 'a) -> 'a -> 'b t -> 'a
  val fold2 : ('a -> 'b -> 'c -> 'a)  -> 'a -> 'b t -> 'c t -> 'a
  val compare : unit t -> unit t -> int
  val terminal : 'a t -> bool
  val choose : ('a -> 'b) -> 'a t -> 'b
end

module type S =
sig
  type t
  type ident
  type meta
  type 'a structure
  module Idset : Set.S with type elt=ident
  type term_pattern =
    | Term of term_pattern structure
    | Meta of meta
  val empty : t
  val add : t -> term_pattern -> ident -> t
  val find_all : t -> Idset.t
  val fold_pattern :
    ('a -> (Idset.t * meta * t) -> 'a) -> 'a -> term_pattern -> t -> Idset.t option * 'a
  val find_match : term_pattern -> t -> Idset.t
  val inter : t -> t -> t
  val union : t -> t -> t
  val map : (ident -> ident) -> (unit structure -> unit structure) -> t -> t
end

module Make =
  functor (T:Datatype) ->
  functor (Ident:Set.OrderedType) ->
  functor (Meta:Set.OrderedType) ->
struct

  type ident = Ident.t
  type meta = Meta.t

  type 'a structure = 'a T.t

  type term_pattern =
    | Term of term_pattern structure
    | Meta of meta

  module Idset = Set.Make(Ident)
  module Mmap = Map.Make(Meta)
  module Tmap = Map.Make(struct type t = unit structure
				let compare = T.compare end)

  type idset = Idset.t



  (* we store identifiers at the leaf of the dnet *)
  type node =
    | Node of t structure
    | Terminal of t structure * idset

  (* at each node, we have a bunch of nodes (actually a map between
     the bare node and a subnet) and a bunch of metavariables *)
  and t = Nodes of node Tmap.t * idset Mmap.t

  let empty : t = Nodes (Tmap.empty, Mmap.empty)

  (* the head of a data is of type unit structure *)
  let head w = T.map (fun c -> ()) w

  (* given a node of the net and a word, returns the subnet with the
     same head as the word (with the rest of the nodes) *)
  let split l (w:'a structure) : node * node Tmap.t =
    let elt : node = Tmap.find (head w) l in
    (elt, Tmap.remove (head w) l)

  let select l w = Tmap.find (head w) l

  let rec add (Nodes (t,m):t) (w:term_pattern) (id:ident) : t =
    match w with Term w ->
      ( try
	  let (n,tl) = split t w in
	  let new_node = match n with
	    | Terminal (e,is) -> Terminal (e,Idset.add id is)
	    | Node e -> Node (T.map2 (fun t p -> add t p id)  e w) in
	  Nodes ((Tmap.add (head w) new_node tl), m)
	with Not_found ->
	  let new_content = T.map (fun p -> add empty p id) w in
	  let new_node =
	    if T.terminal w then
	      Terminal (new_content, Idset.singleton id)
	    else Node new_content in
	  Nodes ((Tmap.add (head w) new_node t), m) )
      | Meta i ->
	  let m =
	    try Mmap.add i (Idset.add id (Mmap.find i m)) m
	    with Not_found -> Mmap.add i (Idset.singleton id) m in
	  Nodes (t, m)

  let add t w id = add t w id

  let rec find_all (Nodes (t,m)) : idset =
    Idset.union
      (Mmap.fold (fun _ -> Idset.union) m Idset.empty)
      (Tmap.fold
	 ( fun _ n acc ->
	     let s2 = match n with
	       | Terminal (_,is) -> is
	       | Node e -> T.choose find_all e in
	     Idset.union acc s2
	 ) t Idset.empty)

(*   (\* optimization hack: Not_found is catched in fold_pattern *\) *)
(*   let fast_inter s1 s2 = *)
(*     if Idset.is_empty s1 || Idset.is_empty s2 then raise Not_found *)
(*     else Idset.inter s1 s2 *)

(*   let option_any2 f s1 s2 = match s1,s2 with *)
(*     | Some s1, Some s2 -> f s1 s2 *)
(*     | (Some s, _ | _, Some s) -> s *)
(*     | _ -> raise Not_found *)

(*   let fold_pattern ?(complete=true) f acc pat dn = *)
(*     let deferred = ref [] in *)
(*     let leafs,metas = ref None, ref None in *)
(*     let leaf s = leafs := match !leafs with *)
(*       | None -> Some s *)
(*       | Some s' -> Some (fast_inter s s') in *)
(*     let meta s = metas := match !metas with *)
(*       | None -> Some s *)
(*       | Some s' -> Some (Idset.union s s') in *)
(*     let defer c = deferred := c::!deferred in *)
(*     let rec fp_rec (p:term_pattern) (Nodes(t,m) as dn:t) = *)
(*       Mmap.iter (fun _ -> meta) m; (\* TODO: gérer patterns nonlin ici *\) *)
(*       match p with *)
(* 	| Meta m -> defer (m,dn) *)
(* 	| Term w -> *)
(* 	    try match select t w with *)
(* 	      | Terminal (_,is) -> leaf is *)
(* 	      | Node e -> *)
(* 		  if complete then T.fold2 (fun _ -> fp_rec) () w e else *)
(* 		    if T.fold2 *)
(* 		      (fun b p dn -> match p with *)
(* 			 | Term _ -> fp_rec p dn; false *)
(* 			 | Meta _ -> b *)
(* 		      ) true w e *)
(* 		    then T.choose (T.choose fp_rec w) e *)
(* 	    with Not_found -> *)
(* 	      if Mmap.is_empty m then raise Not_found else () *)
(*     in try *)
(*       fp_rec pat dn; *)
(*       (try Some (option_any2 Idset.union !leafs !metas) with Not_found -> None), *)
(*       List.fold_left (fun acc (m,dn) -> f m dn acc) acc !deferred *)
(*     with Not_found -> None,acc *)

  (* Sets with a neutral element for inter *)
  module OSet (S:Set.S) = struct
    type t = S.t option
    let union s1 s2 : t = match s1,s2 with
      | (None, _ | _, None) -> None
      | Some a, Some b -> Some (S.union a b)
    let inter s1 s2 : t = match s1,s2 with
      | (None, a | a, None) -> a
      | Some a, Some b -> Some (S.inter a b)
    let is_empty : t -> bool = function 
      | None -> false
      | Some s -> S.is_empty s
    (* optimization hack: Not_found is catched in fold_pattern *)
    let fast_inter s1 s2 =
      if is_empty s1 || is_empty s2 then raise Not_found
      else let r = inter s1 s2 in 
      if is_empty r then raise Not_found else r
    let full = None
    let empty = Some S.empty
  end

  module OIdset = OSet(Idset)

  let fold_pattern ?(complete=true) f acc pat dn =
    let deferred = ref [] in
    let defer c = deferred := c::!deferred in

    let rec fp_rec metas p (Nodes(t,m) as dn:t) =
      (* TODO gérer les dnets non-linéaires *)
      let metas = Mmap.fold (fun _ -> Idset.union) m metas in
      match p with 
	| Meta m -> defer (metas,m,dn); OIdset.full
	| Term w ->
	    let curm = Mmap.fold (fun _ -> Idset.union) m Idset.empty in
	    try match select t w with
	      | Terminal (_,is) -> Some (Idset.union curm is)
	      | Node e -> 
		  let ids = if complete then T.fold2
		    (fun acc w e ->
		       OIdset.fast_inter acc (fp_rec metas w e)
		    ) OIdset.full w e 
		  else
		    let (all_metas, res) = T.fold2
		      (fun (b,acc) w e -> match w with
			 | Term _ -> false, OIdset.fast_inter acc (fp_rec metas w e)
			 | Meta _ -> b, acc
		      ) (true,OIdset.full) w e in
		    if all_metas then T.choose (T.choose (fp_rec metas) w) e
		    else res in
		  OIdset.union ids (Some curm)
	    with Not_found -> 
	      if Idset.is_empty metas then raise Not_found else Some curm in
    let cand = 
      try fp_rec Idset.empty pat dn
      with Not_found -> OIdset.empty in
    let res = List.fold_left f acc !deferred in
    cand, res

  (* intersection of two dnets. keep only the common pairs *)
  let rec inter (t1:t) (t2:t) : t =
    let inter_map f (Nodes (t1,m1):t) (Nodes (t2,m2):t) : t =
      Nodes
	(Tmap.fold
	   ( fun k e acc ->
	       try Tmap.add k (f e (Tmap.find k t2)) acc
	       with Not_found -> acc
	   ) t1 Tmap.empty,
	 Mmap.fold
	   ( fun m s acc ->
	       try Mmap.add m (Idset.inter s (Mmap.find m m2)) acc
	       with Not_found -> acc
	   ) m1 Mmap.empty
	) in
    inter_map
      (fun n1 n2 -> match n1,n2 with
	 | Terminal (e1,s1), Terminal (_,s2) -> Terminal (e1,Idset.inter s1 s2)
	 | Node e1, Node e2 -> Node (T.map2 inter e1 e2)
	 | _ -> assert false
      ) t1 t2

  let rec union (t1:t) (t2:t) : t =
    let union_map f (Nodes (t1,m1):t) (Nodes (t2,m2):t) : t =
      Nodes
	(Tmap.fold
	   ( fun k e acc ->
	       try Tmap.add k (f e (Tmap.find k acc)) acc
	       with Not_found -> Tmap.add k e acc
	   ) t1 t2,
	 Mmap.fold
	   ( fun m s acc ->
	       try Mmap.add m (Idset.inter s (Mmap.find m acc)) acc
	       with Not_found -> Mmap.add m s acc
	   ) m1 m2
	) in
    union_map
      (fun n1 n2 -> match n1,n2 with
	 | Terminal (e1,s1), Terminal (_,s2) -> Terminal (e1,Idset.union s1 s2)
	 | Node e1, Node e2 -> Node (T.map2 union e1 e2)
	 | _ -> assert false
      ) t1 t2

  let find_match (p:term_pattern) (t:t) : idset =
    let metas = ref Mmap.empty in
    let (mset,lset) = fold_pattern ~complete:false
      (fun acc (mset,m,t) ->
	 let all = OIdset.fast_inter acc
	   (Some(let t = try inter t (Mmap.find m !metas) with Not_found -> t in
		 metas := Mmap.add m t !metas;
		 find_all t)) in
	 OIdset.union (Some mset) all
      ) None p t in
    Option.get (OIdset.inter mset lset)

  let fold_pattern f acc p dn = fold_pattern ~complete:true f acc p dn

  let idset_map f is = Idset.fold (fun e acc -> Idset.add (f e) acc) is Idset.empty
  let tmap_map f g m = Tmap.fold (fun k e acc -> Tmap.add (f k) (g e) acc) m Tmap.empty

  let rec map sidset sterm (Nodes (t,m)) : t =
    let snode = function
      | Terminal (e,is) -> Terminal (e,idset_map sidset is)
      | Node e -> Node (T.map (map sidset sterm) e) in
    Nodes (tmap_map sterm snode t, Mmap.map (idset_map sidset) m)

end


==> anc/HoTT/coq-HoTT/lib/dnet.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Generic discrimination net implementation over recursive
   types. This module implements a association data structure similar
   to tries but working on any types (not just lists). It is a term
   indexing datastructure, a generalization of the discrimination nets
   described for example in W.W.McCune, 1992, related also to
   generalized tries [Hinze, 2000].

   You can add pairs of (term,identifier) into a dnet, where the
   identifier is *unique*, and search terms in a dnet filtering a
   given pattern (retrievial of instances). It returns all identifiers
   associated with terms matching the pattern. It also works the other
   way around : You provide a set of patterns and a term, and it
   returns all patterns which the term matches (retrievial of
   generalizations). That's why you provide *patterns* everywhere.

   Warning 1: Full unification doesn't work as for now. Make sure the
   set of metavariables in the structure and in the queries are
   distincts, or you'll get unexpected behaviours.

   Warning 2: This structure is perfect, i.e. the set of candidates
   returned is equal to the set of solutions. Beware of DeBruijn
   shifts and sorts subtyping though (which makes the comparison not
   symmetric, see term_dnet.ml).

   The complexity of the search is (almost) the depth of the term.

   To use it, you have to provide a module (Datatype) with the datatype
   parametrized on the recursive argument. example:

   type btree =                      type 'a btree0 =
   | Leaf                    ===>    | Leaf
   | Node of btree * btree           | Node of 'a * 'a

*)

(** datatype you want to build a dnet on *)
module type Datatype =
sig
  (** parametric datatype. ['a] is morally the recursive argument *)
  type 'a t

  (** non-recursive mapping of subterms *)
  val map : ('a -> 'b) -> 'a t -> 'b t
  val map2 : ('a -> 'b -> 'c) -> 'a t -> 'b t -> 'c t

  (** non-recursive folding of subterms *)
  val fold : ('a -> 'b -> 'a) -> 'a -> 'b t -> 'a
  val fold2 : ('a -> 'b -> 'c -> 'a) -> 'a -> 'b t -> 'c t -> 'a

  (** comparison of constructors *)
  val compare : unit t -> unit t -> int

  (** for each constructor, is it not-parametric on 'a? *)
  val terminal : 'a t -> bool

  (** [choose f w] applies f on ONE of the subterms of w *)
  val choose : ('a -> 'b) -> 'a t -> 'b
end

module type S =
sig
  type t

  (** provided identifier type *)
  type ident

  (** provided metavariable type *)
  type meta

  (** provided parametrized datastructure *)
  type 'a structure

  (** returned sets of solutions *)
  module Idset : Set.S with type elt=ident

  (** a pattern is a term where each node can be a unification
     variable *)
  type term_pattern =
    | Term of term_pattern structure
    | Meta of meta

  val empty : t

  (** [add t w i] adds a new association (w,i) in t. *)
  val add : t -> term_pattern -> ident -> t

  (** [find_all t] returns all identifiers contained in t. *)
  val find_all : t -> Idset.t

  (** [fold_pattern f acc p dn] folds f on each meta of p, passing the
     meta and the sub-dnet under it. The result includes:
     - Some set if identifiers were gathered on the leafs of the term
     - None if the pattern contains no leaf (only Metas at the leafs).
  *)
  val fold_pattern :
    ('a -> (Idset.t * meta * t) -> 'a) -> 'a -> term_pattern -> t -> Idset.t option * 'a

  (** [find_match p t] returns identifiers of all terms matching p in
     t. *)
  val find_match : term_pattern -> t -> Idset.t

  (** set operations on dnets *)
  val inter : t -> t -> t
  val union : t -> t -> t

  (** apply a function on each identifier and node of terms in a dnet *)
  val map : (ident -> ident) -> (unit structure -> unit structure) -> t -> t
end

module Make :
  functor (T:Datatype) ->
  functor (Ident:Set.OrderedType) ->
  functor (Meta:Set.OrderedType) ->
    S with type ident = Ident.t
      and  type meta = Meta.t
      and  type 'a structure = 'a T.t


==> anc/HoTT/coq-HoTT/lib/doc.tex <==

\newpage
\section*{Utility libraries}

\ocwsection \label{lib}
This chapter describes the various utility libraries used in the code
of \Coq.


==> anc/HoTT/coq-HoTT/lib/dyn.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors

(* Dynamics, programmed with DANGER !!! *)

type t = string * Obj.t

let dyntab = ref ([] : string list)

let create s =
  if List.mem s !dyntab then
    anomaly ~label:"Dyn.create" (Pp.str ("already declared dynamic " ^ s));
  dyntab := s :: !dyntab;
  ((fun v -> (s,Obj.repr v)),
   (fun (s',rv) ->
      if s = s' then Obj.magic rv else failwith "dyn_out"))

let tag (s,_) = s


==> anc/HoTT/coq-HoTT/lib/dyn.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Dynamics. Use with extreme care. Not for kids. *)

type t

val create : string -> ('a -> t) * (t -> 'a)
val tag : t -> string


==> anc/HoTT/coq-HoTT/lib/envars.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util

(** {1 Helper functions} *)

let getenv_else s dft = try Sys.getenv s with Not_found -> dft ()

let safe_getenv warning n = 
  getenv_else n (fun () ->
    warning ("Environment variable "^n^" not found: using '$"^n^"' .");
    ("$"^n)
  )

let ( / ) a b =
  if Filename.is_relative b then Filename.concat a b else b

let coqify d = d / "coq"

let opt2list = function None -> [] | Some x -> [x]

let home ~warn =
  getenv_else "HOME" (fun () ->
    try (Sys.getenv "HOMEDRIVE")^(Sys.getenv "HOMEPATH") with Not_found ->
      getenv_else "USERPROFILE" (fun () ->
	warn ("Cannot determine user home directory, using '.' .");
	Filename.current_dir_name))

let path_to_list p =
  let sep = if String.equal Sys.os_type "Win32" then ';' else ':' in
    String.split sep p

let user_path () =
  path_to_list (Sys.getenv "PATH") (* may raise Not_found *)

let rec which l f =
  match l with
    | [] -> 
      raise Not_found
    | p :: tl ->
      if Sys.file_exists (p / f) then 
	p
      else 
	which tl f

let expand_path_macros ~warn s =
  let rec expand_atom s i =
    let l = String.length s in
    if i<l && (Util.is_digit s.[i] || Util.is_letter s.[i] || s.[i] == '_')
    then expand_atom s (i+1)
    else i in
  let rec expand_macros s i =
    let l = String.length s in
    if Int.equal i l then s else
      match s.[i] with
	| '$' ->
	  let n = expand_atom s (i+1) in
	  let v = safe_getenv warn (String.sub s (i+1) (n-i-1)) in
	  let s = (String.sub s 0 i)^v^(String.sub s n (l-n)) in
	  expand_macros s (i + String.length v)
	| '~' when Int.equal i 0 ->
	  let n = expand_atom s (i+1) in
	  let v =
	    if Int.equal n (i + 1) then home ~warn
	    else (Unix.getpwnam (String.sub s (i+1) (n-i-1))).Unix.pw_dir
	  in
	  let s = v^(String.sub s n (l-n)) in
	  expand_macros s (String.length v)
	| c -> expand_macros s (i+1)
  in expand_macros s 0

(** {1 Paths} *)

(** {2 Coq paths} *)

let relative_base = 
  Filename.dirname (Filename.dirname Sys.executable_name)

let coqbin =
  CUnix.canonical_path_name (Filename.dirname Sys.executable_name)

(** The following only makes sense when executables are running from
    source tree (e.g. during build or in local mode). *)
let coqroot = 
  Filename.dirname coqbin
    
(** On win32, we add coqbin to the PATH at launch-time (this used to be
    done in a .bat script). *)
let _ =
  if String.equal Coq_config.arch "win32" then
    Unix.putenv "PATH" (coqbin ^ ";" ^ getenv_else "PATH" (fun () -> ""))

(** [reldir instdir testfile oth] checks if [testfile] exists in 
    the installation directory [instdir] given relatively to 
    [coqroot]. If this Coq is only locally built, then [testfile]
    must be found at [coqroot]. 
    If the check fails, then [oth ()] is evaluated. *)
let reldir instdir testfile oth =
  let rpath = if Coq_config.local then [] else instdir in
  let out = List.fold_left ( / ) coqroot rpath in
  if Sys.file_exists (out / testfile) then out else oth ()

let guess_coqlib fail =
  let file = "theories/Init/Prelude.vo" in
    reldir (if String.equal Coq_config.arch "win32" then ["lib"] else ["lib";"coq"]) file
      (fun () ->
        let coqlib = match Coq_config.coqlib with
          | Some coqlib -> coqlib
          | None -> coqroot
        in
        if Sys.file_exists (coqlib / file) then 
	  coqlib
        else 
	  fail "cannot guess a path for Coq libraries; please use -coqlib option")

let coqlib ~fail =
  if !Flags.coqlib_spec then 
    !Flags.coqlib 
  else if !Flags.boot then 
    coqroot 
  else 
    guess_coqlib fail

let docdir () =
  reldir (
    if String.equal Coq_config.arch "win32" then 
      ["doc"] 
    else 
      ["share";"doc";"coq"]
  ) "html" (fun () -> Coq_config.docdir)

let coqpath =
  let coqpath = getenv_else "COQPATH" (fun () -> "") in
  let make_search_path path = 
    let paths = path_to_list path in
    let valid_paths = List.filter Sys.file_exists paths in
    List.rev valid_paths
  in
  make_search_path coqpath

(** {2 Caml paths} *)

let exe s = s ^ Coq_config.exec_extension

let guess_camlbin () = which (user_path ()) (exe "ocamlc")

let camlbin () =
  if !Flags.camlbin_spec then !Flags.camlbin else
    if !Flags.boot then Coq_config.camlbin else
      try guess_camlbin () with Not_found -> Coq_config.camlbin

let ocamlc () = camlbin () / Coq_config.ocamlc

let ocamlopt () = camlbin () / Coq_config.ocamlopt

let camllib () =
  if !Flags.boot then 
    Coq_config.camllib
  else
    let com = ocamlc () ^ " -where" in
    let _, res = CUnix.run_command (fun x -> x) (fun _ -> ()) com in
    String.strip res

(** {2 Camlp4 paths} *)

let guess_camlp4bin () = which (user_path ()) (exe Coq_config.camlp4)

let camlp4bin () =
  if !Flags.camlp4bin_spec then !Flags.camlp4bin else
    if !Flags.boot then Coq_config.camlp4bin else
      try guess_camlp4bin ()
      with Not_found ->
        let cb = camlbin () in
        if Sys.file_exists (cb / exe Coq_config.camlp4) then cb
        else Coq_config.camlp4bin

let camlp4 () = camlp4bin () / exe Coq_config.camlp4

let camlp4lib () =
  if !Flags.boot then 
    Coq_config.camlp4lib
  else
    let com = camlp4 () ^ " -where" in
    let ex, res = CUnix.run_command (fun x -> x) (fun _ -> ()) com in
    match ex with
      | Unix.WEXITED 0 -> String.strip res
      | _ -> "/dev/null"

(** {1 XDG utilities} *)

let xdg_data_home warn =
  coqify
    (getenv_else "XDG_DATA_HOME" (fun () -> (home ~warn) / ".local/share"))

let xdg_config_home warn =
  coqify
    (getenv_else "XDG_CONFIG_HOME" (fun () -> (home ~warn) / ".config"))

let xdg_data_dirs warn =
  let sys_dirs =
    try
      List.map coqify (path_to_list (Sys.getenv "XDG_DATA_DIRS"))
    with
      | Not_found when String.equal Sys.os_type "Win32" -> [relative_base / "share"]
      | Not_found -> ["/usr/local/share/coq";"/usr/share/coq"]
  in
  xdg_data_home warn :: sys_dirs @ opt2list Coq_config.datadir

let xdg_config_dirs warn =
  let sys_dirs =
    try 
      List.map coqify (path_to_list (Sys.getenv "XDG_CONFIG_DIRS"))
    with
      | Not_found when String.equal Sys.os_type "Win32" -> [relative_base / "config"]
      | Not_found -> ["/etc/xdg/coq"]
  in
  xdg_config_home warn :: sys_dirs @ opt2list Coq_config.configdir

let xdg_dirs ~warn =
  List.filter Sys.file_exists (xdg_data_dirs warn)


==> anc/HoTT/coq-HoTT/lib/envars.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides a high-level interface to the environment variables 
    needed by Coq to run (such as coqlib). The values of these variables
    may come from different sources (shell environment variables, 
    command line options, options set at the time Coq was build). *)

(** [expand_path_macros warn s] substitutes environment variables 
    in a string by their values. This function also takes care of
    substituting path of the form '~X' by an absolute path. 
    Use [warn] as a message displayer. *)
val expand_path_macros : warn:(string -> unit) -> string -> string

(** [home warn] returns the root of the user directory, depending
    on the OS. This information is usually stored in the $HOME 
    environment variable on POSIX shells. If no such variable 
    exists, then other common names are tried (HOMEDRIVE, HOMEPATH,
    USERPROFILE). If all of them fail, [warn] is called. *)
val home : warn:(string -> unit) -> string

(** [coqlib] is the path to the Coq library. *)
val coqlib : fail:(string -> string) -> string

(** [docdir] is the path to the Coq documentation. *)
val docdir : unit -> string

(** [coqbin] is the name of the current executable. *)
val coqbin : string

(** [coqroot] is the path to [coqbin]. 
    The following value only makes sense when executables are running from
    source tree (e.g. during build or in local mode). 
*)
val coqroot : string

(** [coqpath] is the standard path to coq. 
    Notice that coqpath is stored in reverse order, since that is 
    the order it gets added to the search path. *)
val coqpath : string list

(** [camlbin ()] is the path to the ocaml binaries. *)
val camlbin : unit -> string

(** [camllib ()] is the path to the ocaml standard library. *)
val camllib : unit -> string

(** [ocamlc ()] is the ocaml bytecode compiler that compiled this Coq. *)
val ocamlc   : unit -> string

(** [ocamlc ()] is the ocaml native compiler that compiled this Coq. *)
val ocamlopt : unit -> string

(** [camlp4bin ()] is the path to the camlp4 binary. *)
val camlp4bin : unit -> string

(** [camlp4lib ()] is the path to the camlp4 library. *)
val camlp4lib : unit -> string

(** [camlp4 ()] is the camlp4 utility. *)
val camlp4 : unit -> string

(** Coq tries to honor the XDG Base Directory Specification to access
    the user's configuration files.

    see [http://standards.freedesktop.org/basedir-spec/basedir-spec-latest.html]
*)
val xdg_config_home : (string -> unit) -> string
val xdg_data_home   : (string -> unit) -> string
val xdg_config_dirs : (string -> unit) -> string list
val xdg_data_dirs   : (string -> unit) -> string list
val xdg_dirs : warn : (string -> unit) -> string list


==> anc/HoTT/coq-HoTT/lib/errors.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

open Pp

(** Aliases *)

let push = Backtrace.add_backtrace

(* Errors *)

exception Anomaly of string option * std_ppcmds (* System errors *)

let make_anomaly ?label pp =
  Anomaly (label, pp)

let anomaly_gen label pp =
  raise (Anomaly (label, pp))

let anomaly ?loc ?label pp =
  match loc with
  | None -> raise (Anomaly (label, pp))
  | Some loc ->
    Loc.raise loc (Anomaly (label, pp))

let anomalylabstrm string pps =
  anomaly_gen (Some string) pps

let is_anomaly = function
| Anomaly _ -> true
| _ -> false

exception UserError of string * std_ppcmds (* User errors *)
let error string = raise (UserError("_", str string))
let errorlabstrm l pps = raise (UserError(l,pps))

exception AlreadyDeclared of std_ppcmds (* for already declared Schemes *)
let alreadydeclared pps = raise (AlreadyDeclared(pps))

let todo s = prerr_string ("TODO: "^s^"\n")

let user_err_loc (loc,s,strm) = Loc.raise loc (UserError (s,strm))
let invalid_arg_loc (loc,s) = Loc.raise loc (Invalid_argument s)

exception Timeout
exception Drop
exception Quit

let handle_stack = ref []

exception Unhandled

let register_handler h = handle_stack := h::!handle_stack

(** [print_gen] is a general exception printer which tries successively
    all the handlers of a list, and finally a [bottom] handler if all
    others have failed *)

let rec print_gen bottom stk e =
  match stk with
  | [] -> bottom e
  | h::stk' ->
    try h e
    with
    | Unhandled -> print_gen bottom stk' e
    | any -> print_gen bottom stk' any

(** Only anomalies should reach the bottom of the handler stack.
    In usual situation, the [handle_stack] is treated as it if was always
    non-empty with [print_anomaly] as its bottom handler. *)

let where = function
| None -> mt ()
| Some s ->
  if !Flags.debug then str ("in "^s^":") ++ spc () else mt ()

let raw_anomaly e = match e with
  | Anomaly (s, pps) -> where s ++ pps ++ str "."
  | Assert_failure _ | Match_failure _ -> str (Printexc.to_string e ^ ".")
  | _ -> str ("Uncaught exception " ^ Printexc.to_string e ^ ".")

let print_anomaly askreport e =
  let bt_info = match Backtrace.get_backtrace e with
  | None -> mt ()
  | Some bt ->
    let bt = Backtrace.repr bt in
    let pr_frame f = str (Backtrace.print_frame f) in
    let bt = prlist_with_sep fnl pr_frame bt in
    fnl () ++ hov 0 bt
  in
  let info =
    if askreport then
      hov 0 (str "Anomaly: " ++ raw_anomaly e ++ spc () ++ str "Please report.")
    else
      hov 0 (raw_anomaly e)
  in
  info ++ bt_info

(** The standard exception printer *)
let print e = print_gen (print_anomaly true) !handle_stack e

(** Same as [print], except that the "Please report" part of an anomaly
    isn't printed (used in Ltac debugging). *)
let print_no_report e = print_gen (print_anomaly false) !handle_stack e

let print_anomaly e = print_anomaly true e

(** Predefined handlers **)

let _ = register_handler begin function
  | UserError(s,pps) -> hov 0 (str "Error: " ++ where (Some s) ++ pps)
  | _ -> raise Unhandled
end

(** Critical exceptions shouldn't be catched and ignored by mistake
    by inner functions during a [vernacinterp]. They should be handled
    only at the very end of interp, to be displayed to the user. *)

let noncritical = function
  | Sys.Break | Out_of_memory | Stack_overflow
  | Assert_failure _ | Match_failure _ | Anomaly _
  | Timeout | Drop | Quit -> false
  | _ -> true


==> anc/HoTT/coq-HoTT/lib/errors.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

open Pp

(** This modules implements basic manipulations of errors for use
    throughout Coq's code. *)

(** {6 Error handling} *)

val push : exn -> exn
(** Alias for [Backtrace.add_backtrace]. *)

(** {6 Generic errors.}

 [Anomaly] is used for system errors and [UserError] for the
   user's ones. *)

val make_anomaly : ?label:string -> std_ppcmds -> exn
(** Create an anomaly. *)

val anomaly : ?loc:Loc.t -> ?label:string -> std_ppcmds -> 'a
(** Raise an anomaly, with an optional location and an optional
    label identifying the anomaly. *)

val is_anomaly : exn -> bool
(** Check whether a given exception is an anomaly.
    This is mostly provided for compatibility. Please avoid doing specific
    tricks with anomalies thanks to it. See rather [noncritical] below. *)

exception UserError of string * std_ppcmds
val error : string -> 'a
val errorlabstrm : string -> std_ppcmds -> 'a
val user_err_loc : Loc.t * string * std_ppcmds -> 'a

exception AlreadyDeclared of std_ppcmds
val alreadydeclared : std_ppcmds -> 'a

val invalid_arg_loc : Loc.t * string -> 'a

(** [todo] is for running of an incomplete code its implementation is
   "do nothing" (or print a message), but this function should not be
   used in a released code *)

val todo : string -> unit

exception Timeout
exception Drop
exception Quit

(** [register_handler h] registers [h] as a handler.
    When an expression is printed with [print e], it
    goes through all registered handles (the most
    recent first) until a handle deals with it.

    Handles signal that they don't deal with some exception
    by raising [Unhandled].

    Handles can raise exceptions themselves, in which
    case, the exception is passed to the handles which
    were registered before.

    The exception that are considered anomalies should not be
    handled by registered handlers.
*)

exception Unhandled

val register_handler : (exn -> Pp.std_ppcmds) -> unit

(** The standard exception printer *)
val print : exn -> Pp.std_ppcmds

(** Same as [print], except that the "Please report" part of an anomaly
    isn't printed (used in Ltac debugging). *)
val print_no_report : exn -> Pp.std_ppcmds

(** Critical exceptions shouldn't be catched and ignored by mistake
    by inner functions during a [vernacinterp]. They should be handled
    only in [Toplevel.do_vernac] (or Ideslave), to be displayed to the user.
    Typical example: [Sys.Break], [Assert_failure], [Anomaly] ...
*)
val noncritical : exn -> bool


==> anc/HoTT/coq-HoTT/lib/exninfo.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Enriched exceptions have an additional field at the end of their usual data
    containing a pair composed of the distinguishing [token] and the backtrace
    information. We discriminate the token by pointer equality. *)

module Store = Store.Make(struct end)

type 'a t = 'a Store.field

let token = Obj.repr "HACK"
(** Unique token used to recognize enriched exceptions. *)

let make = Store.field

(** Discriminate normal data w.r.t enriched exceptions *)
let is_data obj =
  Obj.is_block obj && Obj.size obj = 2 && Obj.field obj 0 == token

(** As [Array.blit] *)
let blit obj1 off1 obj2 off2 len =
  for i = 0 to len - 1 do
    let data = Obj.field obj1 (off1 + i) in
    Obj.set_field obj2 (off2 + i) data
  done

(** Retrieve the optional backtrace set in an exception. *)
let get (e : exn) i =
  let obj = Obj.repr e in
  let len = Obj.size obj in
  let lst = Obj.field obj (len - 1) in
  if is_data lst then
    let data = Obj.obj (Obj.field lst 1) in
    Store.get data i
  else None

(** Add data to any exception *)
let add e i v : exn =
  let obj = Obj.repr e in
  let len = Obj.size obj in
  let lst = Obj.field obj (len - 1) in
  if is_data lst then
    (** The exception was already enriched *)
    let data = Obj.obj (Obj.field lst 1) in
    (** We retrieve the old information and update it *)
    let data = Store.set data i v in
    let ans = Obj.dup obj in
    let data = Obj.repr (token, data) in
    let () = Obj.set_field ans (len - 1) data in
    Obj.obj ans
  else
    (** This was a plain exception *)
    let ans = Obj.new_block 0 (succ len) in
    (** We build the new enriched exception from scratch *)
    let () = blit obj 0 ans 0 len in
    let data = Store.set Store.empty i v in
    let data = Obj.repr (token, data) in
    let () = Obj.set_field ans len data in
    Obj.obj ans

let clear e =
  let obj = Obj.repr e in
  let len = Obj.size obj in
  let lst = Obj.field obj (len - 1) in
  if is_data lst then
    let ans = Obj.new_block 0 (pred len) in
    let () = blit obj 0 ans 0 (pred len) in
    Obj.obj ans
  else e

let copy (src : exn) (dst : exn) =
  let obj = Obj.repr src in
  let len = Obj.size obj in
  let lst = Obj.field obj (len - 1) in
  if is_data lst then
    (** First object has data *)
    let src_data = Obj.obj (Obj.field lst 1) in
    let obj = Obj.repr dst in
    let len = Obj.size obj in
    let lst = Obj.field obj (len - 1) in
    if is_data lst then
      (** second object has data *)
      let dst_data = Obj.obj (Obj.field lst 1) in
      let ans = Obj.dup obj in
      let data = Obj.repr (token, Store.merge src_data dst_data) in
      let () = Obj.set_field ans len data in
      Obj.obj ans
    else
      (** second object has no data *)
      let ans = Obj.new_block 0 (succ len) in
      (** We build the new enriched exception from scratch *)
      let () = blit obj 0 ans 0 len in
      let data = Obj.repr (token, src_data) in
      let () = Obj.set_field ans len data in
      Obj.obj ans
  else dst


==> anc/HoTT/coq-HoTT/lib/exninfo.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Additional information worn by exceptions. *)

type 'a t
(** Information containing a given type. *)

val make : unit -> 'a t
(** Create a new piece of information. *)

val add : exn -> 'a t -> 'a -> exn
(** Add information to an exception. *)

val get : exn -> 'a t -> 'a option
(** Get information worn by an exception. Returns [None] if undefined. *)

(* val remove : exn -> 'a t -> exn *)
(** TODO: Remove a given piece of information. *)

val clear : exn -> exn
(** Remove any information. *)

val copy : exn -> exn -> exn
(** [copy src dst] adds the additional info from [src] to [dst]. *)


==> anc/HoTT/coq-HoTT/lib/explore.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp

(*s Definition of a search problem. *)

module type SearchProblem = sig
  type state
  val branching : state -> state list
  val success : state -> bool
  val pp : state -> std_ppcmds
end

module Make = functor(S : SearchProblem) -> struct

  type position = int list

  let msg_with_position (p : position) pp =
    let rec pp_rec = function
      | [] -> mt ()
      | [i] -> int i
      | i :: l -> pp_rec l ++ str "." ++ int i
    in
    msg_debug (h 0 (pp_rec p) ++ pp)

  (*s Depth first search. *)

  let rec depth_first s =
    if S.success s then s else depth_first_many (S.branching s)
  and depth_first_many = function
    | [] -> raise Not_found
    | [s] -> depth_first s
    | s :: l -> try depth_first s with Not_found -> depth_first_many l

  let debug_depth_first s =
    let rec explore p s =
      msg_with_position p (S.pp s);
      if S.success s then s else explore_many 1 p (S.branching s)
    and explore_many i p = function
      | [] -> raise Not_found
      | [s] -> explore (i::p) s
      | s :: l ->
	  try explore (i::p) s with Not_found -> explore_many (succ i) p l
    in
    explore [1] s

  (*s Breadth first search. We use functional FIFOS à la Okasaki. *)

  type 'a queue = 'a list * 'a list

  exception Empty

  let empty = [],[]

  let push x (h,t) : _ queue = (x::h,t)

  let pop = function
    | h, x::t -> x, (h,t)
    | h, [] -> match List.rev h with x::t -> x, ([],t) | [] -> raise Empty

  let breadth_first s =
    let rec explore q =
      let (s, q') = try pop q with Empty -> raise Not_found in
      enqueue q' (S.branching s)
    and enqueue q = function
      | [] -> explore q
      | s :: l -> if S.success s then s else enqueue (push s q) l
    in
    enqueue empty [s]

  let debug_breadth_first s =
    let rec explore q =
      let ((p,s), q') = try pop q with Empty -> raise Not_found in
      enqueue 1 p q' (S.branching s)
    and enqueue i p q = function
      | [] ->
	  explore q
      | s :: l ->
	  let ps = i::p in
	  msg_with_position ps (S.pp s);
	  if S.success s then s else enqueue (succ i) p (push (ps,s) q) l
    in
    enqueue 1 [] empty [s]

end


==> anc/HoTT/coq-HoTT/lib/explore.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 Search strategies. } *)

(** {6 ... } *)
(** A search problem implements the following signature [SearchProblem].
    [state] is the type of states of the search tree.
    [branching] is the branching function; if [branching s] returns an
    empty list, then search from [s] is aborted; successors of [s] are
    recursively searched in the order they appear in the list.
    [success] determines whether a given state is a success.

    [pp] is a pretty-printer for states used in debugging versions of the
    search functions. *)

module type SearchProblem = sig

  type state

  val branching : state -> state list

  val success : state -> bool

  val pp : state -> Pp.std_ppcmds

end

(** {6 ... } *)
(** Functor [Make] returns some search functions given a search problem.
    Search functions raise [Not_found] if no success is found.
    States are always visited in the order they appear in the
    output of [branching] (whatever the search method is).
    Debugging versions of the search functions print the position of the
    visited state together with the state it-self (using [S.pp]). *)

module Make : functor(S : SearchProblem) -> sig

  val depth_first : S.state -> S.state
  val debug_depth_first : S.state -> S.state

  val breadth_first : S.state -> S.state
  val debug_breadth_first : S.state -> S.state

end


==> anc/HoTT/coq-HoTT/lib/flags.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

let with_option o f x =
  let old = !o in o:=true;
  try let r = f x in o := old; r
  with reraise ->
    let reraise = Backtrace.add_backtrace reraise in
    let () = o := old in
    raise reraise

let without_option o f x =
  let old = !o in o:=false;
  try let r = f x in o := old; r
  with reraise ->
    let reraise = Backtrace.add_backtrace reraise in
    let () = o := old in
    raise reraise

let boot = ref false

let batch_mode = ref false

let debug = ref false

let print_emacs = ref false

let term_quality = ref false

let xml_export = ref false

type load_proofs = Force | Lazy | Dont

let load_proofs = ref Lazy

let raw_print = ref false

let record_print = ref true

(* Compatibility mode *)

(* Current means no particular compatibility consideration.
   For correct comparisons, this constructor should remain the last one. *)

type compat_version = V8_2 | V8_3 | Current
let compat_version = ref Current
let version_strictly_greater v = !compat_version > v
let version_less_or_equal v = not (version_strictly_greater v)

let pr_version = function
  | V8_2 -> "8.2"
  | V8_3 -> "8.3"
  | Current -> "current"

(* Translate *)
let beautify = ref false
let make_beautify f = beautify := f
let do_beautify () = !beautify
let beautify_file = ref false

(* Silent / Verbose *)
let silent = ref false
let make_silent flag = silent := flag; ()
let is_silent () = !silent
let is_verbose () = not !silent

let silently f x = with_option silent f x
let verbosely f x = without_option silent f x

let if_silent f x = if !silent then f x
let if_verbose f x = if not !silent then f x

(* Use terminal color *)
let term_color = ref false
let make_term_color b = term_color := b
let is_term_color () = !term_color

let auto_intros = ref true
let make_auto_intros flag = auto_intros := flag
let is_auto_intros () = version_strictly_greater V8_2 && !auto_intros

let universe_polymorphism = ref false
let make_universe_polymorphism b = universe_polymorphism := b
let is_universe_polymorphism () = !universe_polymorphism

let local_polymorphic_flag = ref None
let use_polymorphic_flag () = 
  match !local_polymorphic_flag with 
  | Some p -> local_polymorphic_flag := None; p
  | None -> is_universe_polymorphism ()
let make_polymorphic_flag b =
  local_polymorphic_flag := Some b

(** [program_cmd] indicates that the current command is a Program one.
    [program_mode] tells that Program mode has been activated, either
    globally via [Set Program] or locally via the Program command prefix. *)

let program_cmd = ref false
let program_mode = ref false
let is_program_mode () = !program_mode

let hash_cons_proofs = ref true

let warn = ref true
let make_warn flag = warn := flag;  ()
let if_warn f x = if !warn then f x

(* The number of printed hypothesis in a goal *)

let print_hyps_limit = ref (None : int option)
let set_print_hyps_limit n = print_hyps_limit := n
let print_hyps_limit () = !print_hyps_limit

(* A list of the areas of the system where "unsafe" operation
 * has been requested *)

module StringOrd =
struct
  type t = string
  let compare = String.compare
end

module Stringset = Set.Make(StringOrd)

let unsafe_set = ref Stringset.empty
let add_unsafe s = unsafe_set := Stringset.add s !unsafe_set
let is_unsafe s = Stringset.mem s !unsafe_set

(* Flags for external tools *)

let browser_cmd_fmt =
 try
  let coq_netscape_remote_var = "COQREMOTEBROWSER" in
  Sys.getenv coq_netscape_remote_var
 with
  Not_found -> Coq_config.browser

let is_standard_doc_url url =
  let wwwcompatprefix = "http://www.lix.polytechnique.fr/coq/" in
  let n = String.length Coq_config.wwwcoq in
  let n' = String.length Coq_config.wwwrefman in
  url = Coq_config.localwwwrefman ||
  url = Coq_config.wwwrefman ||
  url = wwwcompatprefix ^ String.sub Coq_config.wwwrefman n (n'-n)

(* same as in System, but copied here because of dependencies *)
let canonical_path_name p =
  let current = Sys.getcwd () in
  Sys.chdir p;
  let result = Sys.getcwd () in
  Sys.chdir current;
  result

(* Options for changing coqlib *)
let coqlib_spec = ref false
let coqlib = ref (
  (* same as Envars.coqroot, but copied here because of dependencies *)
  Filename.dirname
    (canonical_path_name (Filename.dirname Sys.executable_name))
)

(* Options for changing camlbin (used by coqmktop) *)
let camlbin_spec = ref false
let camlbin = ref Coq_config.camlbin

(* Options for changing camlp4bin (used by coqmktop) *)
let camlp4bin_spec = ref false
let camlp4bin = ref Coq_config.camlp4bin

(* Level of inlining during a functor application *)

let default_inline_level = 100
let inline_level = ref default_inline_level
let set_inline_level = (:=) inline_level
let get_inline_level () = !inline_level

(* Disabling native code compilation for conversion and normalization *)
let no_native_compiler = ref Coq_config.no_native_compiler

(* Print the mod uid associated to a vo file by the native compiler *)
let print_mod_uid = ref false


==> anc/HoTT/coq-HoTT/lib/flags.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Global options of the system. *)

val boot : bool ref

val batch_mode : bool ref

val debug : bool ref

val print_emacs : bool ref

val term_quality : bool ref

val xml_export : bool ref

type load_proofs = Force | Lazy | Dont
val load_proofs : load_proofs ref

val raw_print : bool ref
val record_print : bool ref

type compat_version = V8_2 | V8_3 | Current
val compat_version : compat_version ref
val version_strictly_greater : compat_version -> bool
val version_less_or_equal : compat_version -> bool
val pr_version : compat_version -> string

val beautify : bool ref
val make_beautify : bool -> unit
val do_beautify : unit -> bool
val beautify_file : bool ref

val make_silent : bool -> unit
val is_silent : unit -> bool
val is_verbose : unit -> bool
val silently : ('a -> 'b) -> 'a -> 'b
val verbosely : ('a -> 'b) -> 'a -> 'b
val if_silent : ('a -> unit) -> 'a -> unit
val if_verbose : ('a -> unit) -> 'a -> unit

val make_auto_intros : bool -> unit
val is_auto_intros : unit -> bool

(** Terminal colouring *)
val make_term_color : bool -> unit
val is_term_color : unit -> bool

(** [program_cmd] indicates that the current command is a Program one.
    [program_mode] tells that Program mode has been activated, either
    globally via [Set Program] or locally via the Program command prefix. *)

val program_cmd : bool ref
val program_mode : bool ref
val is_program_mode : unit -> bool

(** Global universe polymorphism flag. *)
val make_universe_polymorphism : bool -> unit
val is_universe_polymorphism : unit -> bool

(** Local universe polymorphism flag. *)
val make_polymorphic_flag : bool -> unit
val use_polymorphic_flag : unit -> bool

val make_warn : bool -> unit
val if_warn : ('a -> unit) -> 'a -> unit

val hash_cons_proofs : bool ref

(** Temporary activate an option (to activate option [o] on [f x y z],
   use [with_option o (f x y) z]) *)
val with_option : bool ref -> ('a -> 'b) -> 'a -> 'b

(** Temporary deactivate an option *)
val without_option : bool ref -> ('a -> 'b) -> 'a -> 'b

(** If [None], no limit *)
val set_print_hyps_limit : int option -> unit
val print_hyps_limit : unit -> int option

val add_unsafe : string -> unit
val is_unsafe : string -> bool

(** Options for external tools *)

(** Returns string format for default browser to use from Coq or CoqIDE *)
val browser_cmd_fmt : string

val is_standard_doc_url : string -> bool

(** Options for specifying where coq librairies reside *)
val coqlib_spec : bool ref
val coqlib : string ref

(** Options for specifying where OCaml binaries reside *)
val camlbin_spec : bool ref
val camlbin : string ref
val camlp4bin_spec : bool ref
val camlp4bin : string ref

(** Level of inlining during a functor application *)
val set_inline_level : int -> unit
val get_inline_level : unit -> int
val default_inline_level : int

(* Disabling native code compilation for conversion and normalization *)
val no_native_compiler : bool ref

(* Print the mod uid associated to a vo file by the native compiler *)
val print_mod_uid : bool ref


==> anc/HoTT/coq-HoTT/lib/fmap.ml <==

module Make = functor (X:Map.OrderedType) -> struct
  type key = X.t
  type 'a t =
        Empty
      | Node of 'a t * key * 'a * 'a t * int

    let empty = Empty

    let is_empty = function Empty -> true | _ -> false

    let height = function
        Empty -> 0
      | Node(_,_,_,_,h) -> h

    let create l x d r =
      let hl = height l and hr = height r in
      Node(l, x, d, r, (if hl >= hr then hl + 1 else hr + 1))

    let bal l x d r =
      let hl = match l with Empty -> 0 | Node(_,_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,_,h) -> h in
      if hl > hr + 2 then begin
        match l with
          Empty -> invalid_arg "Map.bal"
        | Node(ll, lv, ld, lr, _) ->
            if height ll >= height lr then
              create ll lv ld (create lr x d r)
            else begin
              match lr with
                Empty -> invalid_arg "Map.bal"
              | Node(lrl, lrv, lrd, lrr, _)->
                  create (create ll lv ld lrl) lrv lrd (create lrr x d r)
            end
      end else if hr > hl + 2 then begin
        match r with
          Empty -> invalid_arg "Map.bal"
        | Node(rl, rv, rd, rr, _) ->
            if height rr >= height rl then
              create (create l x d rl) rv rd rr
            else begin
              match rl with
                Empty -> invalid_arg "Map.bal"
              | Node(rll, rlv, rld, rlr, _) ->
                  create (create l x d rll) rlv rld (create rlr rv rd rr)
            end
      end else
        Node(l, x, d, r, (if hl >= hr then hl + 1 else hr + 1))

    let rec add x data = function
        Empty ->
          Node(Empty, x, data, Empty, 1)
      | Node(l, v, d, r, h) ->
          let c = X.compare x v in
          if Int.equal c 0 then
            Node(l, x, data, r, h)
          else if c < 0 then
            bal (add x data l) v d r
          else
            bal l v d (add x data r)

    let rec find x = function
        Empty ->
          raise Not_found
      | Node(l, v, d, r, _) ->
          let c = X.compare x v in
          if Int.equal c 0 then d
          else find x (if c < 0 then l else r)

    let rec mem x = function
        Empty ->
          false
      | Node(l, v, d, r, _) ->
          let c = X.compare x v in
          Int.equal c 0 || mem x (if c < 0 then l else r)

    let rec min_binding = function
        Empty -> raise Not_found
      | Node(Empty, x, d, r, _) -> (x, d)
      | Node(l, x, d, r, _) -> min_binding l

    let rec remove_min_binding = function
        Empty -> invalid_arg "Map.remove_min_elt"
      | Node(Empty, x, d, r, _) -> r
      | Node(l, x, d, r, _) -> bal (remove_min_binding l) x d r

    let merge t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (_, _) ->
          let (x, d) = min_binding t2 in
          bal t1 x d (remove_min_binding t2)

    let rec remove x = function
        Empty ->
          Empty
      | Node(l, v, d, r, h) ->
          let c = X.compare x v in
          if Int.equal c 0 then
            merge l r
          else if c < 0 then
            bal (remove x l) v d r
          else
            bal l v d (remove x r)

    let rec iter f = function
        Empty -> ()
      | Node(l, v, d, r, _) ->
          iter f l; f v d; iter f r

    let rec map f = function
        Empty               -> Empty
      | Node(l, v, d, r, h) -> Node(map f l, v, f d, map f r, h)

    (* Maintien de fold_right par compatibilité (changé en fold_left dans
       ocaml-3.09.0) *)

    let rec fold f m accu =
      match m with
        Empty -> accu
      | Node(l, v, d, r, _) ->
          fold f l (f v d (fold f r accu))

(* Added with respect to ocaml standard library. *)

    let dom m = fold (fun x _ acc -> x::acc) m []

    let rng m = fold (fun _ y acc -> y::acc) m []

    let to_list m = fold (fun x y acc -> (x,y)::acc) m []

end


==> anc/HoTT/coq-HoTT/lib/fmap.mli <==

module Make : functor (X : Map.OrderedType) ->
sig
  type key = X.t
  type 'a t

val empty : 'a t
val is_empty : 'a t -> bool
val add : key -> 'a -> 'a t -> 'a t
val find : key -> 'a t -> 'a
val remove : key -> 'a t -> 'a t
val mem :  key -> 'a t -> bool
val iter : (key -> 'a -> unit) -> 'a t -> unit
val map : ('a -> 'b) -> 'a t -> 'b t
val fold : (key -> 'a -> 'c -> 'c) -> 'a t -> 'c -> 'c

(** Additions with respect to ocaml standard library. *)

val dom : 'a t -> key list
val rng : 'a t -> 'a list
val to_list : 'a t -> (key * 'a) list
end
 


==> anc/HoTT/coq-HoTT/lib/fset.ml <==
module Make = functor (X : Set.OrderedType) ->
struct
  
  type elt = X.t
    type t = Empty | Node of t * elt * t * int


    (* Sets are represented by balanced binary trees (the heights of the
       children differ by at most 2 *)

    let height = function
        Empty -> 0
      | Node(_, _, _, h) -> h

    (* Creates a new node with left son l, value x and right son r.
       l and r must be balanced and | height l - height r | <= 2.
       Inline expansion of height for better speed. *)

    let create l x r =
      let hl = match l with Empty -> 0 | Node(_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,h) -> h in
      Node(l, x, r, (if hl >= hr then hl + 1 else hr + 1))

    (* Same as create, but performs one step of rebalancing if necessary.
       Assumes l and r balanced.
       Inline expansion of create for better speed in the most frequent case
       where no rebalancing is required. *)

    let bal l x r =
      let hl = match l with Empty -> 0 | Node(_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,h) -> h in
      if hl > hr + 2 then begin
        match l with
          Empty -> invalid_arg "Set.bal"
        | Node(ll, lv, lr, _) ->
            if height ll >= height lr then
              create ll lv (create lr x r)
            else begin
              match lr with
                Empty -> invalid_arg "Set.bal"
              | Node(lrl, lrv, lrr, _)->
                  create (create ll lv lrl) lrv (create lrr x r)
            end
      end else if hr > hl + 2 then begin
        match r with
          Empty -> invalid_arg "Set.bal"
        | Node(rl, rv, rr, _) ->
            if height rr >= height rl then
              create (create l x rl) rv rr
            else begin
              match rl with
                Empty -> invalid_arg "Set.bal"
              | Node(rll, rlv, rlr, _) ->
                  create (create l x rll) rlv (create rlr rv rr)
            end
      end else
        Node(l, x, r, (if hl >= hr then hl + 1 else hr + 1))

    (* Same as bal, but repeat rebalancing until the final result
       is balanced. *)

    let rec join l x r =
      match bal l x r with
        Empty -> invalid_arg "Set.join"
      | Node(l', x', r', _) as t' ->
          let d = height l' - height r' in
          if d < -2 or d > 2 then join l' x' r' else t'

    (* Merge two trees l and r into one.
       All elements of l must precede the elements of r.
       Assumes | height l - height r | <= 2. *)

    let rec merge t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (Node(l1, v1, r1, h1), Node(l2, v2, r2, h2)) ->
          bal l1 v1 (bal (merge r1 l2) v2 r2)

    (* Same as merge, but does not assume anything about l and r. *)

    let rec concat t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (Node(l1, v1, r1, h1), Node(l2, v2, r2, h2)) ->
          join l1 v1 (join (concat r1 l2) v2 r2)

    (* Splitting *)

    let rec split x = function
        Empty ->
          (Empty, None, Empty)
      | Node(l, v, r, _) ->
          let c = X.compare x v in
          if Int.equal c 0 then (l, Some v, r)
          else if c < 0 then
            let (ll, vl, rl) = split x l in (ll, vl, join rl v r)
          else
            let (lr, vr, rr) = split x r in (join l v lr, vr, rr)

    (* Implementation of the set operations *)

    let empty = Empty

    let is_empty = function Empty -> true | _ -> false

    let rec mem x = function
        Empty -> false
      | Node(l, v, r, _) ->
          let c = X.compare x v in
          Int.equal c 0 || mem x (if c < 0 then l else r)

    let rec add x = function
        Empty -> Node(Empty, x, Empty, 1)
      | Node(l, v, r, _) as t ->
          let c = X.compare x v in
          if Int.equal c 0 then t else
          if c < 0 then bal (add x l) v r else bal l v (add x r)

    let singleton x = Node(Empty, x, Empty, 1)

    let rec remove x = function
        Empty -> Empty
      | Node(l, v, r, _) ->
          let c = X.compare x v in
          if Int.equal c 0 then merge l r else
          if c < 0 then bal (remove x l) v r else bal l v (remove x r)

    let rec union s1 s2 =
      match (s1, s2) with
        (Empty, t2) -> t2
      | (t1, Empty) -> t1
      | (Node(l1, v1, r1, h1), Node(l2, v2, r2, h2)) ->
          if h1 >= h2 then
            if Int.equal h2 1 then add v2 s1 else begin
              let (l2, _, r2) = split v1 s2 in
              join (union l1 l2) v1 (union r1 r2)
            end
          else
            if Int.equal h1 1 then add v1 s2 else begin
              let (l1, _, r1) = split v2 s1 in
              join (union l1 l2) v2 (union r1 r2)
            end

    let rec inter s1 s2 =
      match (s1, s2) with
        (Empty, t2) -> Empty
      | (t1, Empty) -> Empty
      | (Node(l1, v1, r1, _), t2) ->
          match split v1 t2 with
            (l2, None, r2) ->
              concat (inter l1 l2) (inter r1 r2)
          | (l2, Some _, r2) ->
              join (inter l1 l2) v1 (inter r1 r2)

    let rec diff s1 s2 =
      match (s1, s2) with
        (Empty, t2) -> Empty
      | (t1, Empty) -> t1
      | (Node(l1, v1, r1, _), t2) ->
          match split v1 t2 with
            (l2, None, r2) ->
              join (diff l1 l2) v1 (diff r1 r2)
          | (l2, Some _, r2) ->
              concat (diff l1 l2) (diff r1 r2)

    let rec compare_aux l1 l2 =
        match (l1, l2) with
        ([], []) -> 0
      | ([], _)  -> -1
      | (_, []) -> 1
      | (Empty :: t1, Empty :: t2) ->
          compare_aux t1 t2
      | (Node(Empty, v1, r1, _) :: t1, Node(Empty, v2, r2, _) :: t2) ->
          let c = compare v1 v2 in
          if c <> 0 then c else compare_aux (r1::t1) (r2::t2)
      | (Node(l1, v1, r1, _) :: t1, t2) ->
          compare_aux (l1 :: Node(Empty, v1, r1, 0) :: t1) t2
      | (t1, Node(l2, v2, r2, _) :: t2) ->
          compare_aux t1 (l2 :: Node(Empty, v2, r2, 0) :: t2)

    let compare s1 s2 =
      compare_aux [s1] [s2]

    let equal s1 s2 =
      Int.equal (compare s1 s2) 0

    let rec subset s1 s2 =
      match (s1, s2) with
        Empty, _ ->
          true
      | _, Empty ->
          false
      | Node (l1, v1, r1, _), (Node (l2, v2, r2, _) as t2) ->
          let c = X.compare v1 v2 in
          if Int.equal c 0 then
            subset l1 l2 && subset r1 r2
          else if c < 0 then
            subset (Node (l1, v1, Empty, 0)) l2 && subset r1 t2
          else
            subset (Node (Empty, v1, r1, 0)) r2 && subset l1 t2

    let rec iter f = function
        Empty -> ()
      | Node(l, v, r, _) -> iter f l; f v; iter f r

    let rec fold f s accu =
      match s with
        Empty -> accu
      | Node(l, v, r, _) -> fold f l (f v (fold f r accu))

    let rec cardinal = function
        Empty -> 0
      | Node(l, v, r, _) -> cardinal l + 1 + cardinal r

    let rec elements_aux accu = function
        Empty -> accu
      | Node(l, v, r, _) -> elements_aux (v :: elements_aux accu r) l

    let elements s =
      elements_aux [] s

    let rec min_elt = function
        Empty -> raise Not_found
      | Node(Empty, v, r, _) -> v
      | Node(l, v, r, _) -> min_elt l

    let rec max_elt = function
        Empty -> raise Not_found
      | Node(l, v, Empty, _) -> v
      | Node(l, v, r, _) -> max_elt r

    let choose = min_elt
end


==> anc/HoTT/coq-HoTT/lib/fset.mli <==
module Make : functor (X : Set.OrderedType) ->
sig
  type elt = X.t
  type  t

val empty :  t
val is_empty :  t -> bool
val mem : elt ->  t -> bool
val add : elt ->  t ->  t
val singleton : elt ->  t
val remove : elt -> t -> t
val union : t -> t -> t
val inter : t -> t -> t
val diff : t -> t -> t
val compare : t -> t -> int
val equal : t -> t -> bool
val subset : t -> t -> bool
val iter : ( elt -> unit) -> t -> unit
val fold : (elt -> 'b -> 'b) -> t -> 'b -> 'b
val cardinal : t -> int
val elements : t -> elt list
val min_elt : t -> elt
val max_elt : t -> elt
val choose : t -> elt
end


==> anc/HoTT/coq-HoTT/lib/gmap.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Maps using the generic comparison function of ocaml. Code borrowed from
   the ocaml standard library (Copyright 1996, INRIA). *)

    type ('a,'b) t =
        Empty
      | Node of ('a,'b) t * 'a * 'b * ('a,'b) t * int

    let empty = Empty

    let is_empty = function Empty -> true | _ -> false

    let height = function
        Empty -> 0
      | Node(_,_,_,_,h) -> h

    let create l x d r =
      let hl = height l and hr = height r in
      Node(l, x, d, r, (if hl >= hr then hl + 1 else hr + 1))

    let bal l x d r =
      let hl = match l with Empty -> 0 | Node(_,_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,_,h) -> h in
      if hl > hr + 2 then begin
        match l with
          Empty -> invalid_arg "Map.bal"
        | Node(ll, lv, ld, lr, _) ->
            if height ll >= height lr then
              create ll lv ld (create lr x d r)
            else begin
              match lr with
                Empty -> invalid_arg "Map.bal"
              | Node(lrl, lrv, lrd, lrr, _)->
                  create (create ll lv ld lrl) lrv lrd (create lrr x d r)
            end
      end else if hr > hl + 2 then begin
        match r with
          Empty -> invalid_arg "Map.bal"
        | Node(rl, rv, rd, rr, _) ->
            if height rr >= height rl then
              create (create l x d rl) rv rd rr
            else begin
              match rl with
                Empty -> invalid_arg "Map.bal"
              | Node(rll, rlv, rld, rlr, _) ->
                  create (create l x d rll) rlv rld (create rlr rv rd rr)
            end
      end else
        Node(l, x, d, r, (if hl >= hr then hl + 1 else hr + 1))

    let rec add x data = function
        Empty ->
          Node(Empty, x, data, Empty, 1)
      | Node(l, v, d, r, h) ->
          let c = Pervasives.compare x v in
          if Int.equal c 0 then
            Node(l, x, data, r, h)
          else if c < 0 then
            bal (add x data l) v d r
          else
            bal l v d (add x data r)

    let rec find x = function
        Empty ->
          raise Not_found
      | Node(l, v, d, r, _) ->
          let c = Pervasives.compare x v in
          if Int.equal c 0 then d
          else find x (if c < 0 then l else r)

    let rec mem x = function
        Empty ->
          false
      | Node(l, v, d, r, _) ->
          let c = Pervasives.compare x v in
          Int.equal c 0 || mem x (if c < 0 then l else r)

    let rec min_binding = function
        Empty -> raise Not_found
      | Node(Empty, x, d, r, _) -> (x, d)
      | Node(l, x, d, r, _) -> min_binding l

    let rec remove_min_binding = function
        Empty -> invalid_arg "Map.remove_min_elt"
      | Node(Empty, x, d, r, _) -> r
      | Node(l, x, d, r, _) -> bal (remove_min_binding l) x d r

    let merge t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (_, _) ->
          let (x, d) = min_binding t2 in
          bal t1 x d (remove_min_binding t2)

    let rec remove x = function
        Empty ->
          Empty
      | Node(l, v, d, r, h) ->
          let c = Pervasives.compare x v in
          if Int.equal c 0 then
            merge l r
          else if c < 0 then
            bal (remove x l) v d r
          else
            bal l v d (remove x r)

    let rec iter f = function
        Empty -> ()
      | Node(l, v, d, r, _) ->
          iter f l; f v d; iter f r

    let rec map f = function
        Empty               -> Empty
      | Node(l, v, d, r, h) -> Node(map f l, v, f d, map f r, h)

    (* Maintien de fold_right par compatibilité (changé en fold_left dans
       ocaml-3.09.0) *)

    let rec fold f m accu =
      match m with
        Empty -> accu
      | Node(l, v, d, r, _) ->
          fold f l (f v d (fold f r accu))

(* Added with respect to ocaml standard library. *)

    let dom m = fold (fun x _ acc -> x::acc) m []

    let rng m = fold (fun _ y acc -> y::acc) m []

    let to_list m = fold (fun x y acc -> (x,y)::acc) m []



==> anc/HoTT/coq-HoTT/lib/gmap.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Maps using the generic comparison function of ocaml. Same interface as
   the module [Map] from the ocaml standard library. *)

type ('a,'b) t

val empty : ('a,'b) t
val is_empty : ('a,'b) t -> bool
val add : 'a -> 'b -> ('a,'b) t -> ('a,'b) t
val find : 'a -> ('a,'b) t -> 'b
val remove : 'a -> ('a,'b) t -> ('a,'b) t
val mem :  'a -> ('a,'b) t -> bool
val iter : ('a -> 'b -> unit) -> ('a,'b) t -> unit
val map : ('b -> 'c) -> ('a,'b) t -> ('a,'c) t
val fold : ('a -> 'b -> 'c -> 'c) -> ('a,'b) t -> 'c -> 'c

(** Additions with respect to ocaml standard library. *)

val dom : ('a,'b) t -> 'a list
val rng : ('a,'b) t -> 'b list
val to_list : ('a,'b) t -> ('a * 'b) list


==> anc/HoTT/coq-HoTT/lib/gmapl.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util

type ('a,'b) t = ('a,'b list) Gmap.t

let empty = Gmap.empty
let mem = Gmap.mem
let iter = Gmap.iter
let map = Gmap.map
let fold = Gmap.fold

let add x y m =
  try
    let l = Gmap.find x m in
    Gmap.add x (y::List.except y l) m
  with Not_found ->
    Gmap.add x [y] m

let find x m =
  try Gmap.find x m with Not_found -> []

let remove x y m =
  let l = Gmap.find x m in
  Gmap.add x (if List.mem y l then List.subtract l [y] else l) m




==> anc/HoTT/coq-HoTT/lib/gmapl.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Maps from ['a] to lists of ['b]. *)

type ('a,'b) t

val empty : ('a,'b) t
val mem :  'a -> ('a,'b) t -> bool
val iter : ('a -> 'b list -> unit) -> ('a,'b) t -> unit
val map : ('b list -> 'c list) -> ('a,'b) t -> ('a,'c) t
val fold : ('a -> 'b list -> 'c -> 'c) -> ('a,'b) t -> 'c -> 'c

val add : 'a -> 'b -> ('a,'b) t -> ('a,'b) t
val find : 'a -> ('a,'b) t -> 'b list
val remove : 'a -> 'b -> ('a,'b) t -> ('a,'b) t


==> anc/HoTT/coq-HoTT/lib/hashcons.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Hash consing of datastructures *)

(* The generic hash-consing functions (does not use Obj) *)

(* [t] is the type of object to hash-cons
 * [u] is the type of hash-cons functions for the sub-structures
 *   of objects of type t (u usually has the form (t1->t1)*(t2->t2)*...).
 * [hashcons u x] is a function that hash-cons the sub-structures of x using
 *   the hash-consing functions u provides.
 * [equal] is a comparison function. It is allowed to use physical equality
 *   on the sub-terms hash-consed by the hashcons function.
 * [hash] is the hash function given to the Hashtbl.Make function
 *
 * Note that this module type coerces to the argument of Hashtbl.Make.
 *)

module type HashconsedType =
  sig
    type t
    type u
    val hashcons :  u -> t -> t
    val equal : t -> t -> bool
    val hash : t -> int
  end

(* The output is a function [generate] such that
 * [generate ()] has the side-effect of creating (internally) a hash-table of the
 *   hash-consed objects. The result is a function taking the sub-hashcons
 *   functions and an object, and hashcons it. It does not really make sense
 *   to call generate() with different sub-hcons functions. That's why we use the
 *   wrappers simple_hcons, recursive_hcons, ... The latter just take as
 *   argument the sub-hcons functions (the tables are created at that moment),
 *   and returns the hcons function for t.
 *)

module type S =
  sig
    type t
    type u
    val generate : unit -> (u -> t -> t)
  end

module Make (X : HashconsedType) =
  struct
    type t = X.t
    type u = X.u

    (* We create the type of hashtables for t, with our comparison fun.
     * An invariant is that the table never contains two entries equals
     * w.r.t (=), although the equality on keys is X.equal. This is
     * granted since we hcons the subterms before looking up in the table.
     *)
    module Htbl = Hashset.Make(X)

    (* The table is created when () is applied.
     * Hashconsing is then very simple:
     *  1- hashcons the subterms using hashcons and u
     *  2- look up in the table, if we do not get a hit, we add it
     *)
    let generate () =
      let tab = Htbl.create 97 in
        (fun u x ->
           let y = X.hashcons u x in
            Htbl.repr (X.hash y) y tab)

  end

(* A few usefull wrappers:
 * takes as argument the function [generate] above and build a function of type
 * u -> t -> t that creates a fresh table each time it is applied to the
 * sub-hcons functions. *)

(* For non-recursive types it is quite easy. *)
let simple_hcons h u = h () u

(* For a recursive type T, we write the module of sig Comp with u equals
 * to (T -> T) * u0
 * The first component will be used to hash-cons the recursive subterms
 * The second one to hashcons the other sub-structures.
 * We just have to take the fixpoint of h
 *)
let recursive_hcons h u =
  let hc = h () in
  let rec hrec x = hc (hrec,u) x in
  hrec

(* If the structure may contain loops, use this one. *)
let recursive_loop_hcons h u =
  let hc = h () in
  let rec hrec visited x =
    if List.memq x visited then x
    else hc (hrec (x::visited),u) x
  in
  hrec []

(* For 2 mutually recursive types *)
let recursive2_hcons h1 h2 u1 u2 =
  let hc1 = h1 () in
  let hc2 = h2 () in
  let rec hrec1 x = hc1 (hrec1,hrec2,u1) x
  and hrec2 x = hc2 (hrec1,hrec2,u2) x
  in (hrec1,hrec2)

(* A set of global hashcons functions *)
let hashcons_resets = ref []
let init() = List.iter (fun f -> f()) !hashcons_resets

(* [register_hcons h u] registers the hcons function h, result of the above
 *   wrappers. It returns another hcons function that always uses the same
 *   table, which can be reinitialized by init()
 *)
let register_hcons h u =
  let hf = ref (h u) in
  let reset() = hf := h u in
  hashcons_resets := reset :: !hashcons_resets;
  (fun x -> !hf x)

(* Basic hashcons modules for string and obj. Integers do not need be
   hashconsed.  *)

(* string *)
module Hstring = Make(
  struct
    type t = string
    type u = unit
    let hashcons () s =(* incr accesstr;*) s
    external equal : string -> string -> bool = "caml_string_equal" "noalloc"
    let hash = Hashtbl.hash
  end)

(* Obj.t *)
exception NotEq

(* From CAMLLIB/caml/mlvalues.h *)
let no_scan_tag = 251
let tuple_p obj = Obj.is_block obj & (Obj.tag obj < no_scan_tag)

let comp_obj o1 o2 =
  if tuple_p o1 & tuple_p o2 then
    let n1 = Obj.size o1 and n2 = Obj.size o2 in
      if n1=n2 then
        try
          for i = 0 to pred n1 do
            if not (Obj.field o1 i == Obj.field o2 i) then raise NotEq
          done; true
        with NotEq -> false
      else false
  else o1=o2

let hash_obj hrec o =
  begin
    if tuple_p o then
      let n = Obj.size o in
        for i = 0 to pred n do
          Obj.set_field o i (hrec (Obj.field o i))
        done
  end;
  o

module Hobj = Make(
  struct
    type t = Obj.t
    type u = (Obj.t -> Obj.t) * unit
    let hashcons (hrec,_) = hash_obj hrec
    let equal = comp_obj
    let hash = Hashtbl.hash
  end)

(* Hashconsing functions for string and obj. Always use the same
 * global tables. The latter can be reinitialized with init()
 *)
(* string : string -> string *)
(* obj : Obj.t -> Obj.t *)
let string = register_hcons (simple_hcons Hstring.generate) ()
let obj = register_hcons (recursive_hcons Hobj.generate) ()

(* The unsafe polymorphic hashconsing function *)
let magic_hash (c : 'a) =
  init();
  let r = obj (Obj.repr c) in
  init();
  (Obj.magic r : 'a)


==> anc/HoTT/coq-HoTT/lib/hashcons.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Generic hash-consing. *)

(** {6 Hashconsing functorial interface} *)

module type HashconsedType =
  sig
    (** {6 Generic hashconsing signature}

        Given an equivalence relation [equal], a hashconsing function is a
        function that associates the same canonical element to two elements
        related by [equal]. Usually, the element chosen is canonical w.r.t.
        physical equality [(==)], so as to reduce memory consumption and
        enhance efficiency of equality tests.

        In order to ensure canonicality, we need a way to remember the element
        associated to a class of equivalence; this is done using a hidden state
        generated by the [Make] functor.
    *)

    type t
    (** Type of objects to hashcons. *)
    type u
    (** Type of hashcons functions for the sub-structures contained in [t].
        Usually a tuple of functions. *)
    val hashcons :  u -> t -> t
    (** The actual hashconsing function, using its fist argument to recursively
        hashcons substructures. It should be compatible with [equal], that is
        [equal x (hashcons f x) = true]. *)
    val equal : t -> t -> bool
    (** A comparison function. It is allowed to use physical equality
        on the sub-terms hashconsed by the [hashcons] function, but it should be
        insensible to shallow copy of the compared object. *)
    val hash : t -> int
    (** A hash function passed to the underlying hashtable structure. [hash]
        should be compatible with [equal], i.e. if [equal x y = true] then
        [hash x = hash y]. *)
  end

module type S =
  sig
    type t
    (** Type of objects to hashcons. *)
    type u
    (** Type of hashcons functions for the sub-structures contained in [t]. *)
    val generate : unit -> (u -> t -> t)
    (** This has the side-effect of creating (internally) a hashtable of the
        hashconsed objects. The result is a function taking the sub-hashcons
        functions and an object, and hashconsing it. It does not really make sense
        to call [generate] with different sub-hcons functions. That's why we use the
        wrappers [simple_hcons], [recursive_hcons], ... The latter just take as
        argument the sub-hcons functions (the tables are created at that moment),
        and returns the hcons function for [t]. *)
  end

module Make (X : HashconsedType) : (S with type t = X.t and type u = X.u)
(** Create a new hashconsing, given canonicalization functions. *)

(** {6 Wrappers} *)

(** These are intended to be used together with instances of the [Make]
    functor. *)

val simple_hcons : (unit -> 'u -> 't -> 't) -> ('u -> 't -> 't)
(** [simple_hcons f sub obj] creates a new table each time it is applied to any
    sub-hash function [sub]. *)

val recursive_hcons : (unit -> ('t -> 't) * 'u -> 't -> 't) -> ('u -> 't -> 't)
(** As [simple_hcons] but intended to be used with well-founded data structures. *)

val recursive_loop_hcons :
    (unit -> ('t -> 't) * 'u -> 't -> 't) -> ('u -> 't -> 't)
(** As [simple_hcons] but intended to be used with any recursive data structure,
    in particular if they contain loops. *)

val recursive2_hcons :
  (unit -> ('t1 -> 't1) * ('t2 -> 't2) * 'u1 -> 't1 -> 't1) ->
    (unit -> ('t1 -> 't1) * ('t2 -> 't2) * 'u2 -> 't2 -> 't2) ->
      'u1 -> 'u2 -> ('t1 -> 't1) * ('t2 -> 't2)
(** As [recursive_hcons] but with two mutually recursive structures. *)

(** {6 Hashconsing of usual structures} *)

module Hstring : (S with type t = string and type u = unit)
(** Hashconsing of strings.  *)

module Hobj : (S with type t = Obj.t and type u = (Obj.t -> Obj.t) * unit)
(** Hashconsing of OCaml values. *)


==> anc/HoTT/coq-HoTT/lib/hashset.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Adapted from Damien Doligez, projet Para, INRIA Rocquencourt,
    OCaml stdlib. *)

(** The following functor is a specialized version of [Weak.Make].
    Here, the responsibility of computing the hash function is now
    given to the caller, which makes possible the interleaving of the
    hash key computation and the hash-consing. *)

module type EqType = sig
  type t
  val equal : t -> t -> bool
end

module type S = sig
  type elt
  type t
  val create : int -> t
  val clear : t -> unit
  val repr : int -> elt -> t -> elt
end

module Make (E : EqType) =
  struct

  type elt = E.t

  let emptybucket = Weak.create 0

  type t = {
    mutable table : elt Weak.t array;
    mutable hashes : int array array;
    mutable limit : int;               (* bucket size limit *)
    mutable oversize : int;            (* number of oversize buckets *)
    mutable rover : int;               (* for internal bookkeeping *)
  }

  let get_index t h = (h land max_int) mod (Array.length t.table)

  let limit = 7
  let over_limit = 2

  let create sz =
    let sz = if sz < 7 then 7 else sz in
    let sz = if sz > Sys.max_array_length then Sys.max_array_length else sz in
    {
      table = Array.create sz emptybucket;
      hashes = Array.create sz [| |];
      limit = limit;
      oversize = 0;
      rover = 0;
    }

  let clear t =
    for i = 0 to Array.length t.table - 1 do
      t.table.(i) <- emptybucket;
      t.hashes.(i) <- [| |];
    done;
    t.limit <- limit;
    t.oversize <- 0

  let iter_weak f t =
    let rec iter_bucket i j b =
      if i >= Weak.length b then () else
      match Weak.check b i with
      | true -> f b t.hashes.(j) i; iter_bucket (i+1) j b
      | false -> iter_bucket (i+1) j b
    in
    Array.iteri (iter_bucket 0) t.table

  let rec count_bucket i b accu =
    if i >= Weak.length b then accu else
    count_bucket (i+1) b (accu + (if Weak.check b i then 1 else 0))

  let min x y = if x - y < 0 then x else y

  let next_sz n = min (3 * n / 2 + 3) Sys.max_array_length
  let prev_sz n = ((n - 3) * 2 + 2) / 3

  let test_shrink_bucket t =
    let bucket = t.table.(t.rover) in
    let hbucket = t.hashes.(t.rover) in
    let len = Weak.length bucket in
    let prev_len = prev_sz len in
    let live = count_bucket 0 bucket 0 in
    if live <= prev_len then begin
      let rec loop i j =
        if j >= prev_len then begin
          if Weak.check bucket i then loop (i + 1) j
          else if Weak.check bucket j then begin
            Weak.blit bucket j bucket i 1;
            hbucket.(i) <- hbucket.(j);
            loop (i + 1) (j - 1);
          end else loop i (j - 1);
        end;
      in
      loop 0 (Weak.length bucket - 1);
      if prev_len = 0 then begin
        t.table.(t.rover) <- emptybucket;
        t.hashes.(t.rover) <- [| |];
      end else begin
        Obj.truncate (Obj.repr bucket) (prev_len + 1);
        Obj.truncate (Obj.repr hbucket) prev_len;
      end;
      if len > t.limit && prev_len <= t.limit then t.oversize <- t.oversize - 1;
    end;
    t.rover <- (t.rover + 1) mod (Array.length t.table)

  let rec resize t =
    let oldlen = Array.length t.table in
    let newlen = next_sz oldlen in
    if newlen > oldlen then begin
      let newt = create newlen in
      let add_weak ob oh oi =
        let setter nb ni _ = Weak.blit ob oi nb ni 1 in
        let h = oh.(oi) in
        add_aux newt setter None h (get_index newt h);
      in
      iter_weak add_weak t;
      t.table <- newt.table;
      t.hashes <- newt.hashes;
      t.limit <- newt.limit;
      t.oversize <- newt.oversize;
      t.rover <- t.rover mod Array.length newt.table;
    end else begin
      t.limit <- max_int;             (* maximum size already reached *)
      t.oversize <- 0;
    end

  and add_aux t setter d h index =
    let bucket = t.table.(index) in
    let hashes = t.hashes.(index) in
    let sz = Weak.length bucket in
    let rec loop i =
      if i >= sz then begin
        let newsz = min (3 * sz / 2 + 3) (Sys.max_array_length - 1) in
        if newsz <= sz then failwith "Weak.Make: hash bucket cannot grow more";
        let newbucket = Weak.create newsz in
        let newhashes = Array.make newsz 0 in
        Weak.blit bucket 0 newbucket 0 sz;
        Array.blit hashes 0 newhashes 0 sz;
        setter newbucket sz d;
        newhashes.(sz) <- h;
        t.table.(index) <- newbucket;
        t.hashes.(index) <- newhashes;
        if sz <= t.limit && newsz > t.limit then begin
          t.oversize <- t.oversize + 1;
          for i = 0 to over_limit do test_shrink_bucket t done;
        end;
        if t.oversize > Array.length t.table / over_limit then resize t
      end else if Weak.check bucket i then begin
        loop (i + 1)
      end else begin
        setter bucket i d;
        hashes.(i) <- h
      end
    in
    loop 0

  let find_or h t d ifnotfound =
    let index = get_index t h in
    let bucket = t.table.(index) in
    let hashes = t.hashes.(index) in
    let sz = Weak.length bucket in
    let rec loop i =
      if i >= sz then ifnotfound index
      else if h = hashes.(i) then begin
        match Weak.get_copy bucket i with
        | Some v when E.equal v d ->
          begin match Weak.get bucket i with
          | Some v -> v
          | None -> loop (i + 1)
          end
        | _ -> loop (i + 1)
      end else loop (i + 1)
    in
    loop 0

  let repr h d t =
    let ifnotfound index = add_aux t Weak.set (Some d) h index; d in
    find_or h t d ifnotfound

end

module Combine = struct
    (* These are helper functions to combine the hash keys in a similar
       way as [Hashtbl.hash] does. The constants [alpha] and [beta] must
       be prime numbers. There were chosen empirically. Notice that the
       problem of hashing trees is hard and there are plenty of study on
       this topic. Therefore, there must be room for improvement here. *)
    let alpha = 65599
    let beta  = 7
    let combine x y     = x * alpha + y
    let combine3 x y z   = combine x (combine y z)
    let combine4 x y z t = combine x (combine3 y z t)
    let combinesmall x y = beta * x + y
end


==> anc/HoTT/coq-HoTT/lib/hashset.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Adapted from Damien Doligez, projet Para, INRIA Rocquencourt,
    OCaml stdlib. *)

(** The following functor is a specialized version of [Weak.Make].
    Here, the responsibility of computing the hash function is now
    given to the caller, which makes possible the interleaving of the
    hash key computation and the hash-consing. *)

module type EqType = sig
  type t
  val equal : t -> t -> bool
end

module type S = sig
  type elt
  (** Type of hashsets elements. *)
  type t
  (** Type of hashsets. *)
  val create : int -> t
  (** [create n] creates a fresh hashset with initial size [n]. *)
  val clear : t -> unit
  (** Clear the contents of a hashset. *)
  val repr : int -> elt -> t -> elt
  (** [repr key constr set] uses [key] to look for [constr]
      in the hashet [set]. If [constr] is in [set], returns the
      specific representation that is stored in [set]. Otherwise,
      [constr] is stored in [set] and will be used as the canonical
      representation of this value in the future. *)
end

module Make (E : EqType) : S with type elt = E.t

module Combine : sig
  val combine : int -> int -> int
  val combinesmall : int -> int -> int
  val combine3 : int -> int -> int -> int
  val combine4 : int -> int -> int -> int -> int
end


==> anc/HoTT/coq-HoTT/lib/heap.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Heaps *)

module type Ordered = sig
  type t
  val compare : t -> t -> int
end

module type S =sig

  (* Type of functional heaps *)
  type t

  (* Type of elements *)
  type elt

  (* The empty heap *)
  val empty : t

  (* [add x h] returns a new heap containing the elements of [h], plus [x];
     complexity $O(log(n))$ *)
  val add : elt -> t -> t

  (* [maximum h] returns the maximum element of [h]; raises [EmptyHeap]
     when [h] is empty; complexity $O(1)$ *)
  val maximum : t -> elt

  (* [remove h] returns a new heap containing the elements of [h], except
     the maximum of [h]; raises [EmptyHeap] when [h] is empty;
     complexity $O(log(n))$ *)
  val remove : t -> t

  (* usual iterators and combinators; elements are presented in
     arbitrary order *)
  val iter : (elt -> unit) -> t -> unit

  val fold : (elt -> 'a -> 'a) -> t -> 'a -> 'a

end

exception EmptyHeap

(*s Functional implementation *)

module Functional(X : Ordered) = struct

  (* Heaps are encoded as complete binary trees, i.e., binary trees
     which are full expect, may be, on the bottom level where it is filled
     from the left.
     These trees also enjoy the heap property, namely the value of any node
     is greater or equal than those of its left and right subtrees.

     There are 4 kinds of complete binary trees, denoted by 4 constructors:
     [FFF] for a full binary tree (and thus 2 full subtrees);
     [PPF] for a partial tree with a partial left subtree and a full
     right subtree;
     [PFF] for a partial tree with a full left subtree and a full right subtree
     (but of different heights);
     and [PFP] for a partial tree with a full left subtree and a partial
     right subtree. *)

  type t =
    | Empty
    | FFF of t * X.t * t (* full    (full,    full) *)
    | PPF of t * X.t * t (* partial (partial, full) *)
    | PFF of t * X.t * t (* partial (full,    full) *)
    | PFP of t * X.t * t (* partial (full,    partial) *)

  type elt = X.t

  let empty = Empty

  (* smart constructors for insertion *)
  let p_f l x r = match l with
    | Empty | FFF _ -> PFF (l, x, r)
    | _ -> PPF (l, x, r)

  let pf_ l x = function
    | Empty | FFF _ as r -> FFF (l, x, r)
    | r -> PFP (l, x, r)

  let rec add x = function
    | Empty ->
	FFF (Empty, x, Empty)
    (* insertion to the left *)
    | FFF (l, y, r) | PPF (l, y, r) ->
	if X.compare x y > 0 then p_f (add y l) x r else p_f (add x l) y r
    (* insertion to the right *)
    | PFF (l, y, r) | PFP (l, y, r) ->
	if X.compare x y > 0 then pf_ l x (add y r) else pf_ l y (add x r)

  let maximum = function
    | Empty -> raise EmptyHeap
    | FFF (_, x, _) | PPF (_, x, _) | PFF (_, x, _) | PFP (_, x, _) -> x

  (* smart constructors for removal; note that they are different
     from the ones for insertion! *)
  let p_f l x r = match l with
    | Empty | FFF _ -> FFF (l, x, r)
    | _ -> PPF (l, x, r)

  let pf_ l x = function
    | Empty | FFF _ as r -> PFF (l, x, r)
    | r -> PFP (l, x, r)

  let rec remove = function
    | Empty ->
	raise EmptyHeap
    | FFF (Empty, _, Empty) ->
	Empty
    | PFF (l, _, Empty) ->
	l
    (* remove on the left *)
    | PPF (l, x, r) | PFF (l, x, r) ->
        let xl = maximum l in
	let xr = maximum r in
	let l' = remove l in
	if X.compare xl xr >= 0 then
	  p_f l' xl r
	else
	  p_f l' xr (add xl (remove r))
    (* remove on the right *)
    | FFF (l, x, r) | PFP (l, x, r) ->
        let xl = maximum l in
	let xr = maximum r in
	let r' = remove r in
	if X.compare xl xr > 0 then
	  pf_ (add xr (remove l)) xl r'
	else
	  pf_ l xr r'

  let rec iter f = function
    | Empty ->
	()
    | FFF (l, x, r) | PPF (l, x, r) | PFF (l, x, r) | PFP (l, x, r) ->
	iter f l; f x; iter f r

  let rec fold f h x0 = match h with
    | Empty ->
	x0
    | FFF (l, x, r) | PPF (l, x, r) | PFF (l, x, r) | PFP (l, x, r) ->
	fold f l (fold f r (f x x0))

end


==> anc/HoTT/coq-HoTT/lib/heap.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Heaps *)

module type Ordered = sig
  type t
  val compare : t -> t -> int
end

module type S =sig

  (** Type of functional heaps *)
  type t

  (** Type of elements *)
  type elt

  (** The empty heap *)
  val empty : t

  (** [add x h] returns a new heap containing the elements of [h], plus [x];
     complexity {% $ %}O(log(n)){% $ %} *)
  val add : elt -> t -> t

  (** [maximum h] returns the maximum element of [h]; raises [EmptyHeap]
     when [h] is empty; complexity {% $ %}O(1){% $ %} *)
  val maximum : t -> elt

  (** [remove h] returns a new heap containing the elements of [h], except
     the maximum of [h]; raises [EmptyHeap] when [h] is empty;
     complexity {% $ %}O(log(n)){% $ %} *)
  val remove : t -> t

  (** usual iterators and combinators; elements are presented in
     arbitrary order *)
  val iter : (elt -> unit) -> t -> unit

  val fold : (elt -> 'a -> 'a) -> t -> 'a -> 'a

end

exception EmptyHeap

(** {6 Functional implementation. } *)

module Functional(X: Ordered) : S with type elt=X.t


==> anc/HoTT/coq-HoTT/lib/int.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

type t = int

external equal : int -> int -> bool = "%eq"

external compare : int -> int -> int = "caml_int_compare"

let hash i = i land max_int

module Self =
struct
  type t = int
  let compare = compare
end

module Set = Set.Make(Self)
module Map = Map.Make(Self)


==> anc/HoTT/coq-HoTT/lib/int.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** A native integer module with usual utility functions. *)

type t = int

external equal : t -> t -> bool = "%eq"

external compare : t -> t -> int = "caml_int_compare"

val hash : t -> int

module Set : Set.S with type elt = t
module Map : Map.S with type key = t


==> anc/HoTT/coq-HoTT/lib/interface.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Declarative part of the interface of CoqIde calls to Coq *)

(** * Generic structures *)

type raw = bool
type verbose = bool

(** The type of coqtop goals *)
type goal = {
  goal_id : string;
  (** Unique goal identifier *)
  goal_hyp : string list;
  (** List of hypotheses *)
  goal_ccl : string;
  (** Goal conclusion *)
}

type evar = {
  evar_info : string;
  (** A string describing an evar: type, number, environment *)
}

type status = {
  status_path : string list;
  (** Module path of the current proof *)
  status_proofname : string option;
  (** Current proof name. [None] if no focussed proof is in progress *)
  status_allproofs : string list;
  (** List of all pending proofs. Order is not significant *)
  status_statenum : int;
  (** A unique id describing the state of coqtop *)
  status_proofnum : int;
  (** An id describing the state of the current proof. *)
}

type goals = {
  fg_goals : goal list;
  (** List of the focussed goals *)
  bg_goals : (goal list * goal list) list;
  (** Zipper representing the unfocussed background goals *)
}

type hint = (string * string) list
(** A list of tactics applicable and their appearance *)

type option_name = string list

type option_value =
  | BoolValue   of bool
  | IntValue    of int option
  | StringValue of string

(** Summary of an option status *)
type option_state = {
  opt_sync  : bool;
  (** Whether an option is synchronous *)
  opt_depr  : bool;
  (** Wheter an option is deprecated *)
  opt_name  : string;
  (** A short string that is displayed when using [Test] *)
  opt_value : option_value;
  (** The current value of the option *)
}

type search_constraint =
(** Whether the name satisfies a regexp (uses Ocaml Str syntax) *)
| Name_Pattern of string
(** Whether the object type satisfies a pattern *)
| Type_Pattern of string
(** Whether some subtype of object type satisfies a pattern *)
| SubType_Pattern of string
(** Whether the object pertains to a module *)
| In_Module of string list
(** Bypass the Search blacklist *)
| Include_Blacklist

(** A list of search constraints; the boolean flag is set to [false] whenever
    the flag should be negated. *)
type search_flags = (search_constraint * bool) list

(** A named object in Coq. [coq_object_qualid] is the shortest path defined for 
    the user. [coq_object_prefix] is the missing part to recover the fully 
    qualified name, i.e [fully_qualified = coq_object_prefix + coq_object_qualid].
    [coq_object_object] is the actual content of the object. *)
type 'a coq_object = {
  coq_object_prefix : string list;
  coq_object_qualid : string list;
  coq_object_object : 'a;
}

type coq_info = {
  coqtop_version : string;
  protocol_version : string;
  release_date : string;
  compile_date : string;
}

(** * Coq answers to CoqIde *)

type message_level =
| Debug of string
| Info
| Notice
| Warning
| Error

type message = {
  message_level : message_level;
  message_content : string;
}

type location = (int * int) option (* start and end of the error *)

type 'a value =
  | Good of 'a
  | Unsafe of 'a
  | Fail of (location * string)


==> anc/HoTT/coq-HoTT/lib/lib.mllib <==
Xml_lexer
Xml_parser
Loc
Errors
Bigint
Dyn
Segmenttree
Unicodetable
Unicode
System
Gmap
Fset
Fmap
Tries
Gmapl
Profile
Explore
Predicate
Rtree
Heap
Dnet
Unionfind


==> anc/HoTT/coq-HoTT/lib/loc.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Locations management *)


type t = {
  fname : string; (** filename *)
  line_nb : int; (** start line number *)
  bol_pos : int; (** position of the beginning of start line *)
  line_nb_last : int; (** end line number *)
  bol_pos_last : int; (** position of the beginning of end line *)
  bp : int; (** start position *)
  ep : int; (** end position *)
}

let create fname line_nb bol_pos (bp, ep) = {
  fname = fname; line_nb = line_nb; bol_pos = bol_pos;
  line_nb_last = line_nb; bol_pos_last = bol_pos; bp = bp; ep = ep; }

let make_loc (bp, ep) = {
  fname = ""; line_nb = -1; bol_pos = 0; line_nb_last = -1; bol_pos_last = 0;
  bp = bp; ep = ep; }

let ghost = {
  fname = ""; line_nb = -1; bol_pos = 0; line_nb_last = -1; bol_pos_last = 0;
  bp = 0; ep = 0; }

let is_ghost loc = Pervasives.(=) loc ghost (** FIXME *)

let merge loc1 loc2 =
  if loc1.bp < loc2.bp then
    if loc1.ep < loc2.ep then {
      fname = loc1.fname;
      line_nb = loc1.line_nb;
      bol_pos = loc1.bol_pos;
      line_nb_last = loc2.line_nb_last;
      bol_pos_last = loc2.bol_pos_last;
      bp = loc1.bp; ep = loc2.ep; }
    else loc1
  else if loc2.ep < loc1.ep then {
    fname = loc2.fname;
    line_nb = loc2.line_nb;
    bol_pos = loc2.bol_pos;
    line_nb_last = loc1.line_nb_last;
    bol_pos_last = loc1.bol_pos_last;
    bp = loc2.bp; ep = loc1.ep; }
  else loc2

let unloc loc = (loc.bp, loc.ep)

let represent loc = (loc.fname, loc.line_nb, loc.bol_pos, loc.bp, loc.ep)

let dummy_loc = ghost
let join_loc = merge

(** Located type *)

type 'a located = t * 'a
let located_fold_left f x (_,a) = f x a
let located_iter2 f (_,a) (_,b) = f a b
let down_located f (_,a) = f a

(** Exceptions *)

let location : t Exninfo.t = Exninfo.make ()

let add_loc e loc = Exninfo.add e location loc

let get_loc e = Exninfo.get e location

let raise loc e = raise (Exninfo.add e location loc)


==> anc/HoTT/coq-HoTT/lib/loc.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {5 Basic types} *)

type t

type 'a located = t * 'a
(** Embed a location in a type *)

(** {5 Location manipulation} *)

(** This is inherited from CAMPL4/5. *)

val create : string -> int -> int -> (int * int) -> t
(** Create a location from a filename, a line number, a position of the
    beginning of the line and a pair of start and end position *)

val unloc : t -> int * int
(** Return the start and end position of a location *)

val make_loc : int * int -> t
(** Make a location out of its start and end position *)

val ghost : t
(** Dummy location *)

val is_ghost : t -> bool
(** Test whether the location is meaningful *)

val merge : t -> t -> t

val represent : t -> (string * int * int * int * int)
(** Return the arguments given in [create] *)

(** {5 Located exceptions} *)

val add_loc : exn -> t -> exn
(** Adding location to an exception *)

val get_loc : exn -> t option
(** Retrieving the optional location of an exception *)

val raise : t -> exn -> 'a
(** [raise loc e] is the same as [Pervasives.raise (add_loc e loc)]. *)

(** {5 Location utilities} *)

val located_fold_left : ('a -> 'b -> 'a) -> 'a -> 'b located -> 'a
val located_iter2 : ('a -> 'b -> unit) -> 'a located -> 'b located -> unit

val down_located : ('a -> 'b) -> 'a located -> 'b
(** Projects out a located object *)

(** {5 Backward compatibility} *)

val dummy_loc : t
(** Same as [ghost] *)

val join_loc : t -> t -> t
(** Same as [merge] *)


==> anc/HoTT/coq-HoTT/lib/option.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Module implementing basic combinators for OCaml option type.
   It tries follow closely the style of OCaml standard library.

   Actually, some operations have the same name as [List] ones:
   they actually are similar considering ['a option] as a type
   of lists with at most one element. *)

(** [has_some x] is [true] if [x] is of the form [Some y] and [false]
    otherwise.  *)
let has_some = function
  | None -> false
  | _ -> true

let is_empty = function
| None -> true
| Some _ -> false

(** Lifting equality onto option types. *)
let equal f x y = match x, y with
| None, None -> true
| Some x, Some y -> f x y
| _, _ -> false

exception IsNone

(** [get x] returns [y] where [x] is [Some y]. It raises IsNone
    if [x] equals [None]. *)
let get = function
  | Some y -> y
  | _ -> raise IsNone

(** [make x] returns [Some x]. *)
let make x = Some x

(** [init b x] returns [Some x] if [b] is [true] and [None] otherwise. *)
let init b x =
  if b then
    Some x
  else
    None


(** [flatten x] is [Some y] if [x] is [Some (Some y)] and [None] otherwise. *)
let flatten = function
  | Some (Some y) -> Some y
  | _ -> None


(** {6 "Iterators"} ***)

(** [iter f x] executes [f y] if [x] equals [Some y]. It does nothing
    otherwise. *)
let iter f = function
  | Some y -> f y
  | _ -> ()


exception Heterogeneous

(** [iter2 f x y] executes [f z w] if [x] equals [Some z] and [y] equals
    [Some w]. It does nothing if both [x] and [y] are [None]. And raises
    [Heterogeneous] otherwise. *)
let iter2 f x y =
  match x,y with
  | Some z, Some w -> f z w
  | None,None -> ()
  | _,_ -> raise Heterogeneous

(** [map f x] is [None] if [x] is [None] and [Some (f y)] if [x] is [Some y]. *)
let map f = function
  | Some y -> Some (f y)
  | _ -> None

(** [smartmap f x] does the same as [map f x] except that it tries to share
    some memory. *)
let smartmap f = function
  | Some y as x -> let y' = f y in if y' == y then x else Some y'
  | _ -> None

(** [fold_left f a x] is [f a y] if [x] is [Some y], and [a] otherwise. *)
let fold_left f a = function
  | Some y -> f a y
  | _ -> a

(** [fold_left2 f a x y] is [f z w] if [x] is [Some z] and [y] is [Some w].
    It is [a] if both [x] and [y] are [None]. Otherwise it raises
    [Heterogeneous]. *)
let fold_left2 f a x y =
  match x,y with
  | Some x, Some y -> f a x y
  | None, None -> a
  | _ -> raise Heterogeneous

(** [fold_right f x a] is [f y a] if [x] is [Some y], and [a] otherwise. *)
let fold_right f x a =
  match x with
  | Some y -> f y a
  | _ -> a

(** [fold_map f a x] is [a, f y] if [x] is [Some y], and [a] otherwise. *)
let fold_map f a x =
  match x with
  | Some y -> let a, z = f a y in a, Some z
  | _ -> a, None

(** [cata f a x] is [a] if [x] is [None] and [f y] if [x] is [Some y]. *)
let cata f a = function
  | Some c -> f c
  | None -> a

(** {6 More Specific operations} ***)

(** [default a x] is [y] if [x] is [Some y] and [a] otherwise. *)
let default a = function
  | Some y -> y
  | _ -> a

(** [lift f x] is the same as [map f x]. *)
let lift = map

(** [lift_right f a x] is [Some (f a y)] if [x] is [Some y], and
    [None] otherwise. *)
let lift_right f a = function
  | Some y -> Some (f a y)
  | _ -> None

(** [lift_left f x a] is [Some (f y a)] if [x] is [Some y], and
    [None] otherwise. *)
let lift_left f x a =
  match x with
  | Some y -> Some (f y a)
  | _ -> None

(** [lift2 f x y] is [Some (f z w)] if [x] equals [Some z] and [y] equals
    [Some w]. It is [None] otherwise. *)
let lift2 f x y =
  match x,y with
  | Some z, Some w -> Some (f z w)
  | _,_ -> None



(** {6 Operations with Lists} *)

module List =
 struct
  (** [List.cons x l] equals [y::l] if [x] is [Some y] and [l] otherwise. *)
  let cons x l =
    match x with
    | Some y -> y::l
    | _ -> l

  (** [List.flatten l] is the list of all the [y]s such that [l] contains
      [Some y] (in the same order). *)
  let rec flatten = function
    | x::l -> cons x (flatten l)
    | [] -> []

  let rec find f = function
    |[] -> None
    |h :: t -> match f h with
	 |None -> find f t
	 |x -> x

end


==> anc/HoTT/coq-HoTT/lib/option.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Module implementing basic combinators for OCaml option type.
   It tries follow closely the style of OCaml standard library.

   Actually, some operations have the same name as [List] ones:
   they actually are similar considering ['a option] as a type
   of lists with at most one element. *)

exception IsNone

(** [has_some x] is [true] if [x] is of the form [Some y] and [false]
    otherwise.  *)
val has_some : 'a option -> bool

(** Negation of [has_some] *)
val is_empty : 'a option -> bool

(** [equal f x y] lifts the equality predicate [f] to
    option types. That is, if both [x] and [y] are [None] then
    it returns [true], if they are both [Some _] then
    [f] is called. Otherwise it returns [false]. *)
val equal : ('a -> 'a -> bool) -> 'a option -> 'a option -> bool

(** [get x] returns [y] where [x] is [Some y]. It raises IsNone
    if [x] equals [None]. *)
val get : 'a option -> 'a

(** [make x] returns [Some x]. *)
val make : 'a -> 'a option

(** [init b x] returns [Some x] if [b] is [true] and [None] otherwise. *)
val init : bool -> 'a -> 'a option

(** [flatten x] is [Some y] if [x] is [Some (Some y)] and [None] otherwise. *)
val flatten : 'a option option -> 'a option


(** {6 "Iterators"} ***)

(** [iter f x] executes [f y] if [x] equals [Some y]. It does nothing
    otherwise. *)
val iter : ('a -> unit) -> 'a option -> unit

exception Heterogeneous

(** [iter2 f x y] executes [f z w] if [x] equals [Some z] and [y] equals
    [Some w]. It does nothing if both [x] and [y] are [None]. And raises
    [Heterogeneous] otherwise. *)
val iter2 : ('a -> 'b -> unit) -> 'a option -> 'b option -> unit

(** [map f x] is [None] if [x] is [None] and [Some (f y)] if [x] is [Some y]. *)
val map : ('a -> 'b) -> 'a option -> 'b option

(** [smartmap f x] does the same as [map f x] except that it tries to share
    some memory. *)
val smartmap : ('a -> 'a) -> 'a option -> 'a option

(** [fold_left f a x] is [f a y] if [x] is [Some y], and [a] otherwise. *)
val fold_left : ('b -> 'a -> 'b) -> 'b -> 'a option -> 'b

(** [fold_left2 f a x y] is [f z w] if [x] is [Some z] and [y] is [Some w].
    It is [a] if both [x] and [y] are [None]. Otherwise it raises
    [Heterogeneous]. *)
val fold_left2 : ('a -> 'b -> 'c -> 'a) -> 'a -> 'b option -> 'c option -> 'a

(** [fold_right f x a] is [f y a] if [x] is [Some y], and [a] otherwise. *)
val fold_right : ('a -> 'b -> 'b) -> 'a option -> 'b -> 'b

(** [fold_map f a x] is [a, f y] if [x] is [Some y], and [a] otherwise. *)
val fold_map : ('a -> 'b -> 'a * 'c) -> 'a -> 'b option -> 'a * 'c option

(** [cata f e x] is [e] if [x] is [None] and [f a] if [x] is [Some a] *)
val cata : ('a -> 'b) -> 'b -> 'a option -> 'b

(** {6 More Specific Operations} ***)

(** [default a x] is [y] if [x] is [Some y] and [a] otherwise. *)
val default : 'a -> 'a option -> 'a

(** [lift] is the same as {!map}. *)
val lift : ('a -> 'b) -> 'a option -> 'b option

(** [lift_right f a x] is [Some (f a y)] if [x] is [Some y], and
    [None] otherwise. *)
val lift_right : ('a -> 'b -> 'c) -> 'a -> 'b option -> 'c option

(** [lift_left f x a] is [Some (f y a)] if [x] is [Some y], and
    [None] otherwise. *)
val lift_left : ('a -> 'b -> 'c) -> 'a option -> 'b -> 'c option

(** [lift2 f x y] is [Some (f z w)] if [x] equals [Some z] and [y] equals
    [Some w]. It is [None] otherwise. *)
val lift2 : ('a -> 'b -> 'c) -> 'a option -> 'b option -> 'c option


(** {6 Operations with Lists} *)

module List : sig
  (** [List.cons x l] equals [y::l] if [x] is [Some y] and [l] otherwise. *)
  val cons : 'a option -> 'a list -> 'a list

  (** [List.flatten l] is the list of all the [y]s such that [l] contains
      [Some y] (in the same order). *)
  val flatten : 'a option list -> 'a list

  val find : ('a -> 'b option) -> 'a list -> 'b option
end


==> anc/HoTT/coq-HoTT/lib/pp.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp_control

(* This should not be used outside of this file. Use
   Flags.print_emacs instead. This one is updated when reading
   command line options. This was the only way to make [Pp] depend on
   an option without creating a circularity: [Flags] -> [Util] ->
   [Pp] -> [Flags] *)
let print_emacs = ref false
let make_pp_emacs() = print_emacs:=true
let make_pp_nonemacs() = print_emacs:=false

(* The different kinds of blocks are:
   \begin{description}
   \item[hbox:] Horizontal block no line breaking;
   \item[vbox:] Vertical block each break leads to a new line;
   \item[hvbox:] Horizontal-vertical block: same as vbox, except if
      this block is small enough to fit on a single line
   \item[hovbox:] Horizontal or Vertical block: breaks lead to new line
      only when necessary to print the content of the block
   \item[tbox:] Tabulation block: go to tabulation marks and no line breaking
      (except if no mark yet on the reste of the line)
   \end{description}
 *)

let comments = ref []

let rec split_com comacc acc pos = function
    [] -> comments := List.rev acc; comacc
  | ((b,e),c as com)::coms ->
      (* Take all comments that terminates before pos, or begin exactly
         at pos (used to print comments attached after an expression) *)
      if e<=pos || pos=b then split_com (c::comacc) acc pos coms
      else  split_com comacc (com::acc) pos coms


type block_type =
  | Pp_hbox of int
  | Pp_vbox of int
  | Pp_hvbox of int
  | Pp_hovbox of int
  | Pp_tbox

type 'a ppcmd_token =
  | Ppcmd_print of 'a
  | Ppcmd_box of block_type * ('a ppcmd_token Stream.t)
  | Ppcmd_print_break of int * int
  | Ppcmd_set_tab
  | Ppcmd_print_tbreak of int * int
  | Ppcmd_white_space of int
  | Ppcmd_force_newline
  | Ppcmd_print_if_broken
  | Ppcmd_open_box of block_type
  | Ppcmd_close_box
  | Ppcmd_close_tbox
  | Ppcmd_comment of int

type 'a ppdir_token =
  | Ppdir_ppcmds of 'a ppcmd_token Stream.t
  | Ppdir_print_newline
  | Ppdir_print_flush

type ppcmd = (int*string) ppcmd_token

type std_ppcmds = ppcmd Stream.t

type 'a ppdirs = 'a ppdir_token Stream.t

let is_empty s =
  try Stream.empty s; true with Stream.Failure -> false

(* Compute length of an UTF-8 encoded string
   Rem 1 : utf8_length <= String.length (equal if pure ascii)
   Rem 2 : if used for an iso8859_1 encoded string, the result is
   wrong in very rare cases. Such a wrong case corresponds to any
   sequence of a character in range 192..253 immediately followed by a
   character in range 128..191 (typical case in french is "déçu" which
   is counted 3 instead of 4); then no real harm to use always
   utf8_length even if using an iso8859_1 encoding *)

let utf8_length s =
  let len = String.length s
  and cnt = ref 0
  and nc = ref 0
  and p = ref 0 in
  while !p < len do
    begin
      match s.[!p] with
      | '\000'..'\127' -> nc := 0 (* ascii char *)
      | '\128'..'\191' -> nc := 0 (* cannot start with a continuation byte *)
      |	'\192'..'\223' -> nc := 1 (* expect 1 continuation byte *)
      |	'\224'..'\239' -> nc := 2 (* expect 2 continuation bytes *)
      |	'\240'..'\247' -> nc := 3 (* expect 3 continuation bytes *)
      |	'\248'..'\251' -> nc := 4 (* expect 4 continuation bytes *)
      |	'\252'..'\253' -> nc := 5 (* expect 5 continuation bytes *)
      |	'\254'..'\255' -> nc := 0 (* invalid byte *)
    end ;
    incr p ;
    while !p < len && !nc > 0 do
      match s.[!p] with
      |	'\128'..'\191' (* next continuation byte *) -> incr p ; decr nc
      |	_ (* not a continuation byte *) -> nc := 0
    done ;
    incr cnt
  done ;
  !cnt

(* formatting commands *)
let str s = Stream.of_list [Ppcmd_print (utf8_length s,s)]
let stras (i,s) = Stream.of_list [Ppcmd_print (i,s)]
let brk (a,b) = Stream.of_list [Ppcmd_print_break (a,b)]
let tbrk (a,b) = Stream.of_list [Ppcmd_print_tbreak (a,b)]
let tab () = Stream.of_list [Ppcmd_set_tab]
let fnl () = Stream.of_list [Ppcmd_force_newline]
let pifb () = Stream.of_list [Ppcmd_print_if_broken]
let ws n = Stream.of_list [Ppcmd_white_space n]
let comment n = Stream.of_list [Ppcmd_comment n]

(* derived commands *)
let mt () = Stream.of_list []
let spc () = Stream.of_list [Ppcmd_print_break (1,0)]
let cut () = Stream.of_list [Ppcmd_print_break (0,0)]
let align () = Stream.of_list [Ppcmd_print_break (0,0)]
let int n = str (string_of_int n)
let real r = str (string_of_float r)
let bool b = str (string_of_bool b)
let strbrk s =
  let rec aux p n =
    if n < String.length s then
      if s.[n] = ' ' then
	if p = n then Stream.lapp spc (aux (n+1) (n+1))
	else Stream.iapp (str (String.sub s p (n-p))) (Stream.lapp spc (aux (n+1) (n+1)))
      else aux p (n + 1)
    else if p = n then Stream.sempty else str (String.sub s p (n-p))
  in aux 0 0

let ismt s = try let _ = Stream.empty s in true with Stream.Failure -> false

(* boxing commands *)
let h n s = Stream.of_list [Ppcmd_box(Pp_hbox n,s)]
let v n s = Stream.of_list [Ppcmd_box(Pp_vbox n,s)]
let hv n s = Stream.of_list [Ppcmd_box(Pp_hvbox n,s)]
let hov n s = Stream.of_list [Ppcmd_box(Pp_hovbox n,s)]
let t s = Stream.of_list [Ppcmd_box(Pp_tbox,s)]

(* Opening and closing of boxes *)
let hb n = Stream.of_list [Ppcmd_open_box(Pp_hbox n)]
let vb n = Stream.of_list [Ppcmd_open_box(Pp_vbox n)]
let hvb n = Stream.of_list [Ppcmd_open_box(Pp_hvbox n)]
let hovb n = Stream.of_list [Ppcmd_open_box(Pp_hovbox n)]
let tb () = Stream.of_list [Ppcmd_open_box Pp_tbox]
let close () = Stream.of_list [Ppcmd_close_box]
let tclose () = Stream.of_list [Ppcmd_close_tbox]

let (++) = Stream.iapp

let app = Stream.iapp

let rec eval_ppcmds l =
  let rec aux l =
    try
      let a = match Stream.next l with
      | Ppcmd_box (b,s) -> Ppcmd_box (b,eval_ppcmds s)
      | a -> a in
      let rest = aux l in
      a :: rest
    with Stream.Failure -> [] in
  Stream.of_list (aux l)

(* In new syntax only double quote char is escaped by repeating it *)
let escape_string s =
  let rec escape_at s i =
    if i<0 then s
    else if s.[i] == '"' then
      let s' = String.sub s 0 i^"\""^String.sub s i (String.length s - i) in
      escape_at s' (i-1)
    else escape_at s (i-1) in
  escape_at s (String.length s - 1)

let qstring s = str ("\""^escape_string s^"\"")
let qs = qstring
let quote s = h 0 (str "\"" ++ s ++ str "\"")

(* This flag tells if the last printed comment ends with a newline, to
  avoid empty lines *)
let com_eol = ref false

let com_brk ft = com_eol := false
let com_if ft f =
  if !com_eol then (com_eol := false; Format.pp_force_newline ft ())
  else Lazy.force f

let rec pr_com ft s =
  let (s1,os) =
    try
      let n = String.index s '\n' in
      String.sub s 0 n, Some (String.sub s (n+1) (String.length s - n - 1))
    with Not_found -> s,None in
  com_if ft (Lazy.lazy_from_val());
(*  let s1 =
    if String.length s1 <> 0 && s1.[0] = ' ' then
      (Format.pp_print_space ft (); String.sub s1 1 (String.length s1 - 1))
    else s1 in*)
  Format.pp_print_as ft (utf8_length s1) s1;
  match os with
      Some s2 ->
        if Int.equal (String.length s2) 0 then (com_eol := true)
        else
          (Format.pp_force_newline ft (); pr_com ft s2)
    | None -> ()

(* pretty printing functions *)
let pp_dirs ft =
  let pp_open_box = function
    | Pp_hbox n   -> Format.pp_open_hbox ft ()
    | Pp_vbox n   -> Format.pp_open_vbox ft n
    | Pp_hvbox n  -> Format.pp_open_hvbox ft n
    | Pp_hovbox n -> Format.pp_open_hovbox ft n
    | Pp_tbox     -> Format.pp_open_tbox ft ()
  in
  let rec pp_cmd = function
    | Ppcmd_print(n,s)        ->
        com_if ft (Lazy.lazy_from_val()); Format.pp_print_as ft n s
    | Ppcmd_box(bty,ss)       -> (* Prevent evaluation of the stream! *)
        com_if ft (Lazy.lazy_from_val());
        pp_open_box bty ;
        if not (Format.over_max_boxes ()) then Stream.iter pp_cmd ss;
        Format.pp_close_box ft ()
    | Ppcmd_open_box bty      -> com_if ft (Lazy.lazy_from_val()); pp_open_box bty
    | Ppcmd_close_box         -> Format.pp_close_box ft ()
    | Ppcmd_close_tbox        -> Format.pp_close_tbox ft ()
    | Ppcmd_white_space n     ->
        com_if ft (Lazy.lazy_from_fun (fun()->Format.pp_print_break ft n 0))
    | Ppcmd_print_break(m,n)  ->
        com_if ft (Lazy.lazy_from_fun(fun()->Format.pp_print_break ft m n))
    | Ppcmd_set_tab           -> Format.pp_set_tab ft ()
    | Ppcmd_print_tbreak(m,n) ->
        com_if ft (Lazy.lazy_from_fun(fun()->Format.pp_print_tbreak ft m n))
    | Ppcmd_force_newline     ->
        com_brk ft; Format.pp_force_newline ft ()
    | Ppcmd_print_if_broken   ->
        com_if ft (Lazy.lazy_from_fun(fun()->Format.pp_print_if_newline ft ()))
    | Ppcmd_comment i         ->
        let coms = split_com [] [] i !comments in
(*        Format.pp_open_hvbox ft 0;*)
        List.iter (pr_com ft) coms(*;
        Format.pp_close_box ft ()*)
  in
  let pp_dir = function
    | Ppdir_ppcmds cmdstream -> Stream.iter pp_cmd cmdstream
    | Ppdir_print_newline    ->
        com_brk ft; Format.pp_print_newline ft ()
    | Ppdir_print_flush      -> Format.pp_print_flush ft ()
  in
  fun (dirstream : _ ppdirs) ->
    try
      Stream.iter pp_dir dirstream; com_brk ft
    with reraise ->
      let reraise = Backtrace.add_backtrace reraise in
      let () = Format.pp_print_flush ft () in
      raise reraise


(* pretty print on stdout and stderr *)

(* Special chars for emacs, to detect warnings inside goal output *)
let emacs_quote_start = String.make 1 (Char.chr 254)
let emacs_quote_end = String.make 1 (Char.chr 255)

let emacs_quote strm =
  if !print_emacs then
    Stream.iapp (str emacs_quote_start) (Stream.iapp (hov 0 strm) (str emacs_quote_end))
  else hov 0 strm


(* pretty printing functions WITHOUT FLUSH *)
let pp_with ft strm =
  pp_dirs ft (Stream.ising (Ppdir_ppcmds strm))

let ppnl_with ft strm =
  pp_dirs ft (Stream.ising (Ppdir_ppcmds (Stream.iapp strm (Stream.slazy fnl))))

let pp_flush_with ft = Format.pp_print_flush ft

(* pretty printing functions WITH FLUSH *)
let msg_with ft strm =
  pp_dirs ft (Stream.of_list [Ppdir_ppcmds strm ; Ppdir_print_flush])

let msgnl_with ft strm =
  pp_dirs ft (Stream.of_list [Ppdir_ppcmds strm ; Ppdir_print_newline])

(* pretty printing functions WITHOUT FLUSH *)
let pp        x = pp_with   !std_ft x
let ppnl      x = ppnl_with !std_ft x
let pperr     x = pp_with   !err_ft x
let pperrnl   x = ppnl_with !err_ft x
let message   s = ppnl      (str s)
let pp_flush  x = Format.pp_print_flush !std_ft x
let pperr_flush x = Format.pp_print_flush !err_ft x
let flush_all () =
  flush stderr; flush stdout; pp_flush (); pperr_flush ()

(* pretty printing functions WITH FLUSH *)
let msg x = msg_with !std_ft x
let msgnl x = msgnl_with !std_ft x
let msgerr x = msg_with !err_ft x
let msgerrnl x = msgnl_with !err_ft x

(* Logging management *)

type level = Interface.message_level =
| Debug of string
| Info
| Notice
| Warning
| Error

type logger = level -> std_ppcmds -> unit

let print_color s x = x
(* FIXME *)
(*   if Flags.is_term_color () then *)
(*     (str ("\027[" ^ s ^ "m")) ++ x ++ (str "\027[0m") *)
(*   else x *)

let make_body color info s =
  emacs_quote (print_color color (print_color "1" (hov 0 (info ++ spc () ++ s))))

let debugbody strm = print_color "36" (hov 0 (str "Debug:" ++ spc () ++ strm)) (* cyan *)
let warnbody strm = make_body "93" (str "Warning:") strm (* bright yellow *)
let errorbody strm = make_body "31" (str "Error:") strm (* bright red *)

let std_logger level msg = match level with
| Debug _ -> msgnl (debugbody msg) (* cyan *)
| Info -> msgnl (print_color "37" (hov 0 msg)) (* gray *)
| Notice -> msgnl msg
| Warning -> msgnl_with !err_ft (warnbody msg) (* bright yellow *)
| Error -> msgnl_with !err_ft (errorbody msg) (* bright red *)

let logger = ref std_logger

let msg_info x = !logger Info x
let msg_notice x = !logger Notice x
let msg_warning x = !logger Warning x
let msg_error x = !logger Error x
let msg_debug x = !logger (Debug "_") x

let set_logger l = logger := l

(** Utility *)

let string_of_ppcmds c =
  msg_with Format.str_formatter c;
  Format.flush_str_formatter ()

(* Copy paste from Util *)

let pr_comma () = str "," ++ spc ()
let pr_semicolon () = str ";" ++ spc ()
let pr_bar () = str "|" ++ spc ()
let pr_arg pr x = spc () ++ pr x
let pr_opt pr = function None -> mt () | Some x -> pr_arg pr x
let pr_opt_no_spc pr = function None -> mt () | Some x -> pr x

let pr_nth n =
  int n ++ str (match n mod 10 with 1 -> "st" | 2 -> "nd" | 3 -> "rd" | _ -> "th")

(* [prlist pr [a ; ... ; c]] outputs [pr a ++ ... ++ pr c] *)

let rec prlist elem l = match l with
  | []   -> mt ()
  | h::t -> Stream.lapp (fun () -> elem h) (prlist elem t)

(* unlike all other functions below, [prlist] works lazily.
   if a strict behavior is needed, use [prlist_strict] instead.
   evaluation is done from left to right. *)

let prlist_sep_lastsep no_empty sep lastsep elem =
  let rec start = function
    |[] -> mt ()
    |[e] -> elem e
    |h::t -> let e = elem h in
	if no_empty && e = mt () then start t else
	  let rec aux = function
	    |[] -> mt ()
	    |h::t ->
	       let e = elem h and r = aux t in
		 if no_empty && e = mt () then r else
		   if r = mt ()
		   then let s = lastsep () in s ++ e
		   else let s = sep () in s ++ e ++ r
	  in let r = aux t in e ++ r
  in start

let prlist_strict pr l = prlist_sep_lastsep true mt mt pr l
(* [prlist_with_sep sep pr [a ; ... ; c]] outputs
   [pr a ++ sep() ++ ... ++ sep() ++ pr c] *)
let prlist_with_sep sep pr l = prlist_sep_lastsep false sep sep pr l
(* Print sequence of objects separated by space (unless an element is empty) *)
let pr_sequence pr l = prlist_sep_lastsep true spc spc pr l
(* [pr_enum pr [a ; b ; ... ; c]] outputs
   [pr a ++ str "," ++ pr b ++ str "," ++ ... ++ str "and" ++ pr c] *)
let pr_enum pr l = prlist_sep_lastsep true pr_comma (fun () -> str " and" ++ spc ()) pr l

let pr_vertical_list pr = function
  | [] -> str "none" ++ fnl ()
  | l -> fnl () ++ str "  " ++ hov 0 (prlist_with_sep fnl pr l) ++ fnl ()

(* [prvecti_with_sep sep pr [|a0 ; ... ; an|]] outputs
   [pr 0 a0 ++ sep() ++ ... ++ sep() ++ pr n an] *)

let prvecti_with_sep sep elem v =
  let rec pr i =
    if Int.equal i 0 then
      elem 0 v.(0)
    else
      let r = pr (i-1) and s = sep () and e = elem i v.(i) in
      r ++ s ++ e
  in
  let n = Array.length v in
  if Int.equal n 0 then mt () else pr (n - 1)

(* [prvecti pr [|a0 ; ... ; an|]] outputs [pr 0 a0 ++ ... ++ pr n an] *)

let prvecti elem v = prvecti_with_sep mt elem v

(* [prvect_with_sep sep pr [|a ; ... ; c|]] outputs
   [pr a ++ sep() ++ ... ++ sep() ++ pr c] *)

let prvect_with_sep sep elem v = prvecti_with_sep sep (fun _ -> elem) v

(* [prvect pr [|a ; ... ; c|]] outputs [pr a ++ ... ++ pr c] *)

let prvect elem v = prvect_with_sep mt elem v

let surround p = hov 1 (str"(" ++ p ++ str")")


==> anc/HoTT/coq-HoTT/lib/pp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp_control

(** Modify pretty printing functions behavior for emacs ouput (special
   chars inserted at some places). This function should called once in
   module [Options], that's all. *)
val make_pp_emacs:unit -> unit
val make_pp_nonemacs:unit -> unit

(** Pretty-printers. *)

type std_ppcmds

(** {6 Formatting commands} *)

val str  : string -> std_ppcmds
val stras : int * string -> std_ppcmds
val brk : int * int -> std_ppcmds
val tbrk : int * int -> std_ppcmds
val tab : unit -> std_ppcmds
val fnl : unit -> std_ppcmds
val pifb : unit -> std_ppcmds
val ws : int -> std_ppcmds
val mt : unit -> std_ppcmds
val ismt : std_ppcmds -> bool

val comment : int -> std_ppcmds
val comments : ((int * int) * string) list ref

(** {6 Manipulation commands} *)

val app : std_ppcmds -> std_ppcmds -> std_ppcmds
(** Concatenation. *)

val (++) : std_ppcmds -> std_ppcmds -> std_ppcmds
(** Infix alias for [app]. *)

val eval_ppcmds : std_ppcmds -> std_ppcmds
(** Force computation. *)

val is_empty : std_ppcmds -> bool
(** Test emptyness. *)

(** {6 Derived commands} *)

val spc : unit -> std_ppcmds
val cut : unit -> std_ppcmds
val align : unit -> std_ppcmds
val int : int -> std_ppcmds
val real : float -> std_ppcmds
val bool : bool -> std_ppcmds
val qstring : string -> std_ppcmds
val qs : string -> std_ppcmds
val quote : std_ppcmds -> std_ppcmds
val strbrk : string -> std_ppcmds

(** {6 Boxing commands} *)

val h : int -> std_ppcmds -> std_ppcmds
val v : int -> std_ppcmds -> std_ppcmds
val hv : int -> std_ppcmds -> std_ppcmds
val hov : int -> std_ppcmds -> std_ppcmds
val t : std_ppcmds -> std_ppcmds

(** {6 Opening and closing of boxes} *)

val hb : int -> std_ppcmds
val vb : int -> std_ppcmds
val hvb : int -> std_ppcmds
val hovb : int -> std_ppcmds
val tb : unit -> std_ppcmds
val close : unit -> std_ppcmds
val tclose : unit -> std_ppcmds

(** {6 Sending messages to the user} *)

type logger = Interface.message_level -> std_ppcmds -> unit

val msg_info : std_ppcmds -> unit
(** Message that displays information, usually in verbose mode, such as [Foobar
    is defined] *)

val msg_notice : std_ppcmds -> unit
(** Message that should be displayed, such as [Print Foo] or [Show Bar]. *)

val msg_warning : std_ppcmds -> unit
(** Message indicating that something went wrong, but without serious 
    consequences. *)

val msg_error : std_ppcmds -> unit
(** Message indicating that something went really wrong, though still 
    recoverable; otherwise an exception would have been raised. *)

val msg_debug : std_ppcmds -> unit
(** For debugging purposes *)

val std_logger : logger
(** Standard logging function *)

val set_logger : logger -> unit

(** {6 Utilities} *)

val string_of_ppcmds : std_ppcmds -> string

(** {6 Printing combinators} *)

val pr_comma : unit -> std_ppcmds
(** Well-spaced comma. *)

val pr_semicolon : unit -> std_ppcmds
(** Well-spaced semicolon. *)

val pr_bar : unit -> std_ppcmds
(** Well-spaced pipe bar. *)

val pr_arg : ('a -> std_ppcmds) -> 'a -> std_ppcmds
(** Adds a space in front of its argument. *)

val pr_opt : ('a -> std_ppcmds) -> 'a option -> std_ppcmds
(** Inner object preceded with a space if [Some], nothing otherwise. *)

val pr_opt_no_spc : ('a -> std_ppcmds) -> 'a option -> std_ppcmds
(** Same as [pr_opt] but without the leading space. *)

val pr_nth : int -> std_ppcmds
(** Ordinal number with the correct suffix (i.e. "st", "nd", "th", etc.). *)

val prlist : ('a -> std_ppcmds) -> 'a list -> std_ppcmds
(** Concatenation of the list contents, without any separator.

    Unlike all other functions below, [prlist] works lazily. If a strict 
    behavior is needed, use [prlist_strict] instead. *)

val prlist_strict :  ('a -> std_ppcmds) -> 'a list -> std_ppcmds
(** Same as [prlist], but strict. *)

val prlist_with_sep :
   (unit -> std_ppcmds) -> ('a -> std_ppcmds) -> 'a list -> std_ppcmds
(** [prlist_with_sep sep pr [a ; ... ; c]] outputs
    [pr a ++ sep() ++ ... ++ sep() ++ pr c]. *)

val prvect : ('a -> std_ppcmds) -> 'a array -> std_ppcmds
(** As [prlist], but on arrays. *)

val prvecti : (int -> 'a -> std_ppcmds) -> 'a array -> std_ppcmds
(** Indexed version of [prvect]. *)

val prvect_with_sep :
   (unit -> std_ppcmds) -> ('a -> std_ppcmds) -> 'a array -> std_ppcmds
(** As [prlist_with_sep], but on arrays. *)

val prvecti_with_sep :
   (unit -> std_ppcmds) -> (int -> 'a -> std_ppcmds) -> 'a array -> std_ppcmds
(** Indexed version of [prvect_with_sep]. *)

val pr_enum : ('a -> std_ppcmds) -> 'a list -> std_ppcmds
(** [pr_enum pr [a ; b ; ... ; c]] outputs
    [pr a ++ str "," ++ pr b ++ str "," ++ ... ++ str "and" ++ pr c]. *)

val pr_sequence : ('a -> std_ppcmds) -> 'a list -> std_ppcmds
(** Sequence of objects separated by space (unless an element is empty). *)

val surround : std_ppcmds -> std_ppcmds
(** Surround with parenthesis. *)

val pr_vertical_list : ('b -> std_ppcmds) -> 'b list -> std_ppcmds

(** {6 Low-level pretty-printing functions {% \emph{%}without flush{% }%}. } *)

val pp_with : Format.formatter -> std_ppcmds -> unit
val ppnl_with : Format.formatter -> std_ppcmds -> unit
val pp_flush_with : Format.formatter -> unit -> unit

(** {6 Pretty-printing functions {% \emph{%}without flush{% }%} on [stdout] and [stderr]. } *)

(** These functions are low-level interface to printing and should not be used
    in usual code. Consider using the [msg_*] function family instead. *)

val pp : std_ppcmds -> unit
val ppnl : std_ppcmds -> unit
val pperr : std_ppcmds -> unit
val pperrnl : std_ppcmds -> unit
val pperr_flush : unit -> unit
val pp_flush : unit -> unit
val flush_all: unit -> unit

(** {6 Deprecated functions} *)

(** DEPRECATED. Do not use in newly written code. *)

val msg_with : Format.formatter -> std_ppcmds -> unit

val msg : std_ppcmds -> unit
val msgnl : std_ppcmds -> unit
val msgerr : std_ppcmds -> unit
val msgerrnl : std_ppcmds -> unit
val message : string -> unit       (** = pPNL *)


==> anc/HoTT/coq-HoTT/lib/pp_control.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Parameters of pretty-printing *)

type pp_global_params = {
  margin : int;
  max_indent : int;
  max_depth : int;
  ellipsis : string }

(* Default parameters of pretty-printing *)

let dflt_gp = {
  margin     = 78;
  max_indent = 50;
  max_depth  = 50;
  ellipsis   = ".." }

(* A deeper pretty-printer to print proof scripts *)

let deep_gp = {
  margin     = 78;
  max_indent = 50;
  max_depth  = 10000;
  ellipsis   = "..." }

(* set_gp : Format.formatter -> pp_global_params -> unit
 * set the parameters of a formatter *)

let set_gp ft gp =
  Format.pp_set_margin ft gp.margin ;
  Format.pp_set_max_indent ft gp.max_indent ;
  Format.pp_set_max_boxes ft gp.max_depth ;
  Format.pp_set_ellipsis_text ft gp.ellipsis

let set_dflt_gp ft = set_gp ft dflt_gp

let get_gp ft =
  { margin = Format.pp_get_margin ft ();
    max_indent = Format.pp_get_max_indent ft ();
    max_depth = Format.pp_get_max_boxes ft ();
    ellipsis = Format.pp_get_ellipsis_text ft () }

(* with_fp : 'a pp_formatter_params -> Format.formatter
 * returns of formatter for given formatter functions *)

let with_fp chan out_function flush_function =
  let ft = Format.make_formatter out_function flush_function in
  Format.pp_set_formatter_out_channel ft chan;
  ft

(* Output on a channel ch *)

let with_output_to ch =
  let ft = with_fp ch (output ch) (fun () -> flush ch) in
  set_gp ft deep_gp;
  ft

let std_ft = ref Format.std_formatter
let _ = set_dflt_gp !std_ft

let err_ft = ref Format.err_formatter
let _ = set_gp !err_ft deep_gp

let deep_ft = ref (with_output_to stdout)
let _ = set_gp !deep_ft deep_gp

(* For parametrization through vernacular *)
let default = Format.pp_get_max_boxes !std_ft ()
let default_margin = Format.pp_get_margin !std_ft ()

let get_depth_boxes () = Some (Format.pp_get_max_boxes !std_ft ())
let set_depth_boxes v =
  Format.pp_set_max_boxes !std_ft (match v with None -> default | Some v -> v)

let get_margin () = Some (Format.pp_get_margin !std_ft ())
let set_margin v =
  let v = match v with None -> default_margin | Some v -> v in
  Format.pp_set_margin Format.str_formatter v;
  Format.pp_set_margin !std_ft v;
  Format.pp_set_margin !deep_ft v



==> anc/HoTT/coq-HoTT/lib/pp_control.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Parameters of pretty-printing. *)

type pp_global_params = {
  margin : int;
  max_indent : int;
  max_depth : int;
  ellipsis : string }

val dflt_gp : pp_global_params
val deep_gp : pp_global_params
val set_gp : Format.formatter -> pp_global_params -> unit
val set_dflt_gp : Format.formatter -> unit
val get_gp : Format.formatter -> pp_global_params


(** {6 Output functions of pretty-printing. } *)

val with_output_to : out_channel -> Format.formatter

val std_ft : Format.formatter ref
val err_ft : Format.formatter ref
val deep_ft : Format.formatter ref

(** {6 For parametrization through vernacular. } *)

val set_depth_boxes : int option -> unit
val get_depth_boxes : unit -> int option

val set_margin : int option -> unit
val get_margin : unit -> int option


==> anc/HoTT/coq-HoTT/lib/predicate.ml <==
(************************************************************************)
(*                                                                     *)
(*                           Objective Caml                            *)
(*                                                                     *)
(*            Xavier Leroy, projet Cristal, INRIA Rocquencourt         *)
(*                                                                     *)
(*  Copyright 1996 Institut National de Recherche en Informatique et   *)
(*  en Automatique.  All rights reserved.  This file is distributed    *)
(*  under the terms of the GNU Library General Public License.         *)
(*                                                                     *)
(************************************************************************)

(* Sets over ordered types *)

module type OrderedType =
  sig
    type t
    val compare: t -> t -> int
  end

module type S =
  sig
    type elt
    type t
    val empty: t
    val full: t
    val is_empty: t -> bool
    val is_full: t -> bool
    val mem: elt -> t -> bool
    val singleton: elt -> t
    val add: elt -> t -> t
    val remove: elt -> t -> t
    val union: t -> t -> t
    val inter: t -> t -> t
    val diff: t -> t -> t
    val complement: t -> t
    val equal: t -> t -> bool
    val subset: t -> t -> bool
    val elements: t -> bool * elt list
  end

module Make(Ord: OrderedType) =
  struct
    module EltSet = Set.Make(Ord)

    (* when bool is false, the denoted set is the complement of
       the given set *)
    type elt = Ord.t
    type t = bool * EltSet.t

    let elements (b,s) = (b, EltSet.elements s)

    let empty = (false,EltSet.empty)
    let full = (true,EltSet.empty)

    (* assumes the set is infinite *)
    let is_empty (b,s) = not b & EltSet.is_empty s
    let is_full (b,s) = b & EltSet.is_empty s

    let mem x (b,s) =
      if b then not (EltSet.mem x s) else EltSet.mem x s

    let singleton x = (false,EltSet.singleton x)

    let add x (b,s) =
      if b then (b,EltSet.remove x s)
      else (b,EltSet.add x s)

    let remove x (b,s) =
      if b then (b,EltSet.add x s)
      else (b,EltSet.remove x s)

    let complement (b,s) = (not b, s)

    let union s1 s2 =
      match (s1,s2) with
          ((false,p1),(false,p2)) -> (false,EltSet.union p1 p2)
        | ((true,n1),(true,n2)) -> (true,EltSet.inter n1 n2)
        | ((false,p1),(true,n2)) -> (true,EltSet.diff n2 p1)
        | ((true,n1),(false,p2)) -> (true,EltSet.diff n1 p2)

    let inter s1 s2 =
      complement (union (complement s1) (complement s2))

    let diff s1 s2 = inter s1 (complement s2)

    let subset s1 s2 =
      match (s1,s2) with
          ((false,p1),(false,p2)) -> EltSet.subset p1 p2
        | ((true,n1),(true,n2)) -> EltSet.subset n2 n1
        | ((false,p1),(true,n2)) -> EltSet.is_empty (EltSet.inter p1 n2)
        | ((true,_),(false,_)) -> false

    let equal (b1,s1) (b2,s2) =
      b1=b2 & EltSet.equal s1 s2

  end


==> anc/HoTT/coq-HoTT/lib/predicate.mli <==

(** Module [Pred]: sets over infinite ordered types with complement. *)

(** This module implements the set data structure, given a total ordering
   function over the set elements. All operations over sets
   are purely applicative (no side-effects).
   The implementation uses the Set library. *)

module type OrderedType =
  sig
    type t
    val compare: t -> t -> int
  end
          (** The input signature of the functor [Pred.Make].
             [t] is the type of the set elements.
             [compare] is a total ordering function over the set elements.
             This is a two-argument function [f] such that
             [f e1 e2] is zero if the elements [e1] and [e2] are equal,
             [f e1 e2] is strictly negative if [e1] is smaller than [e2],
             and [f e1 e2] is strictly positive if [e1] is greater than [e2].
             Example: a suitable ordering function is
             the generic structural comparison function [compare]. *)

module type S =
  sig
    type elt
          (** The type of the set elements. *)
    type t
          (** The type of sets. *)
    val empty: t
          (** The empty set. *)
    val full: t
          (** The whole type. *)
    val is_empty: t -> bool
        (** Test whether a set is empty or not. *)
    val is_full: t -> bool
        (** Test whether a set contains the whole type or not. *)
    val mem: elt -> t -> bool
        (** [mem x s] tests whether [x] belongs to the set [s]. *)
    val singleton: elt -> t
        (** [singleton x] returns the one-element set containing only [x]. *)
    val add: elt -> t -> t
        (** [add x s] returns a set containing all elements of [s],
           plus [x]. If [x] was already in [s], [s] is returned unchanged. *)
    val remove: elt -> t -> t
        (** [remove x s] returns a set containing all elements of [s],
           except [x]. If [x] was not in [s], [s] is returned unchanged. *)
    val union: t -> t -> t
    val inter: t -> t -> t
    val diff: t -> t -> t
    val complement: t -> t
        (** Union, intersection, difference and set complement. *)
    val equal: t -> t -> bool
        (** [equal s1 s2] tests whether the sets [s1] and [s2] are
           equal, that is, contain equal elements. *)
    val subset: t -> t -> bool
        (** [subset s1 s2] tests whether the set [s1] is a subset of
           the set [s2]. *)
    val elements: t -> bool * elt list
        (** Gives a finite representation of the predicate: if the
           boolean is false, then the predicate is given in extension.
           if it is true, then the complement is given *)
  end

module Make(Ord: OrderedType): (S with type elt = Ord.t)
        (** Functor building an implementation of the set structure
           given a totally ordered type. *)


==> anc/HoTT/coq-HoTT/lib/profile.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

let word_length = Sys.word_size / 8

let float_of_time t = float_of_int t /. 100.
let time_of_float f = int_of_float (f *. 100.)

let get_time () =
  time_of_float (Sys.time ())

(* Since ocaml 3.01, gc statistics are in float *)
let get_alloc () =
  (* If you are unlucky, a minor collection can occur between the *)
  (* measurements and produces allocation; we trigger a minor *)
  (* collection in advance to be sure the measure is not corrupted *)
  Gc.minor ();
  Gc.allocated_bytes ()

(* Rem: overhead was 16 bytes in ocaml 3.00 (long int) *)
(* Rem: overhead is 100 bytes in ocaml 3.01 (double) *)

let get_alloc_overhead =
  let mark1 = get_alloc () in
  let mark2 = get_alloc () in
  let mark3 = get_alloc () in
  (* If you are unlucky, a major collection can occur between the *)
  (* measurements; with two measures the risk decreases *)
  min (mark2 -. mark1) (mark3 -. mark2)

let last_alloc = ref 0.0 (* set by init_profile () *)

let spent_alloc () =
  let now = get_alloc () in
  let before = !last_alloc in
  last_alloc := now;
  now -. before -. get_alloc_overhead

(* Profile records *)

type profile_key = {
  mutable owntime : int;
  mutable tottime : int;
  mutable ownalloc : float;
  mutable totalloc : float;
  mutable owncount : int;
  mutable intcount : int;
  mutable immcount : int;
}

let create_record () = {
  owntime=0;
  tottime=0;
  ownalloc=0.0;
  totalloc=0.0;
  owncount=0;
  intcount=0;
  immcount=0
}

let ajoute_totalloc e dw = e.totalloc <- e.totalloc +. dw
let ajoute_ownalloc e dw = e.ownalloc <- e.ownalloc +. dw

let reset_record (n,e) =
  e.owntime <- 0;
  e.tottime <- 0;
  e.ownalloc <- 0.0;
  e.totalloc <- 0.0;
  e.owncount <- 0;
  e.intcount <- 0;
  e.immcount <- 0

(* Profile tables *)

let prof_table = ref []
let stack = ref []
let init_time = ref 0
let init_alloc = ref 0.0

let reset_profile () = List.iter reset_record !prof_table

let init_profile () =
  let outside = create_record () in
  stack := [outside];
  last_alloc := get_alloc ();
  init_alloc := !last_alloc;
  init_time := get_time ();
  outside.tottime <- - !init_time;
  outside.owntime <- - !init_time

let ajoute n o =
  o.owntime <- o.owntime + n.owntime;
  o.tottime <- o.tottime + n.tottime;
  ajoute_ownalloc o n.ownalloc;
  ajoute_totalloc o n.totalloc;
  o.owncount <- o.owncount + n.owncount;
  o.intcount <- o.intcount + n.intcount;
  o.immcount <- o.immcount + n.immcount

let ajoute_to_list ((name,n) as e) l =
  try ajoute n (List.assoc name l); l
  with Not_found -> e::l

let magic = 1249

let merge_profile filename (curr_table, curr_outside, curr_total as new_data) =
  let (old_table, old_outside, old_total) =
    try
      let c = open_in filename in
      if input_binary_int c <> magic
      then Printf.printf "Incompatible recording file: %s\n" filename;
      let old_data = input_value c in
      close_in c;
      old_data
    with Sys_error msg ->
      (Printf.printf "Unable to open %s: %s\n" filename msg;
       new_data) in
  let updated_data =
    let updated_table = List.fold_right ajoute_to_list curr_table old_table in
    ajoute curr_outside old_outside;
    ajoute curr_total old_total;
    (updated_table, old_outside, old_total) in
  begin
    (try
       let c =
	 open_out_gen
           [Open_creat;Open_wronly;Open_trunc;Open_binary] 0o644 filename in
       output_binary_int c magic;
       output_value c updated_data;
       close_out c
     with Sys_error _ -> Printf.printf "Unable to create recording file");
    updated_data
  end

(************************************************)
(* Compute a rough estimation of time overheads *)

(* Time and space are not measured in the same way *)

(* Byte allocation is an exact number and for long runs, the total
   number of allocated bytes may exceed the maximum integer capacity
   (2^31 on 32-bits architectures);  therefore, allocation is measured
   by small steps, total allocations are computed by adding elementary
   measures and carries are controled from step to step *)

(* Unix measure of time is approximative and shoitt delays are often
   unperceivable; therefore, total times are measured in one (big)
   step to avoid rounding errors and to get the best possible
   approximation.
   Note: Sys.time is the same as:
     Unix.(let x = times () in x.tms_utime +. x.tms_stime)
 *)

(*
----------        start profile for f1
overheadA|        ...
  ---------- [1w1]  1st call to get_time for f1
  overheadB|        ...
  ----------        start f1
   real 1  |        ...
  ----------        start profile for 1st call to f2 inside f1
  overheadA|        ...
    ---------- [2w1]  1st call to get_time for 1st f2
    overheadB|        ...
    ----------        start 1st f2
     real 2  |        ...
    ----------        end 1st f2
    overheadC|        ...
    ---------- [2w1]  2nd call to get_time for 1st f2
  overheadD|        ...
  ----------        end profile for 1st f2
   real 1  |        ...
  ----------        start profile for 2nd call to f2 inside f1
  overheadA|        ...
    ---------- [2'w1] 1st call to get_time for 2nd f2
    overheadB|        ...
    ----------        start 2nd f2
     real 2' |        ...
    ----------        end 2nd f2
    overheadC|        ...
    ---------- [2'w2]  2nd call to get_time for 2nd f2
  overheadD|        ...
  ----------        end profile for f2
   real 1  |        ...
  ----------        end f1
  overheadC|        ...
---------- [1w1'] 2nd call to get_time for f1
overheadD|        ...
----------        end profile for f1

When profiling f2, overheadB + overheadC should be subtracted from measure
and overheadA + overheadB + overheadC + overheadD should be subtracted from
the amount for f1

Then the relevant overheads are :

  "overheadB + overheadC" to be subtracted to the measure of f as many time as f is called and

  "overheadA + overheadB + overheadC + overheadD" to be subtracted to
  the measure of f as many time as f calls a profiled function (itself
  included)
*)

let dummy_last_alloc = ref 0.0
let dummy_spent_alloc () =
  let now = get_alloc () in
  let before = !last_alloc in
  last_alloc := now;
  now -. before
let dummy_f x = x
let dummy_stack = ref [create_record ()]
let dummy_ov = 0

let loops = 10000

let time_overhead_A_D () =
  let e = create_record () in
  let before = get_time () in
  for _i = 1 to loops do
    (* This is a copy of profile1 for overhead estimation *)
    let dw = dummy_spent_alloc () in
    match !dummy_stack with [] -> assert false | p::_ ->
      ajoute_ownalloc p dw;
      ajoute_totalloc p dw;
      e.owncount <- e.owncount + 1;
      if not (p==e) then stack := e::!stack;
      let totalloc0 = e.totalloc in
      let intcount0 = e.intcount in
      let dt = get_time () - 1 in
      e.tottime <- dt + dummy_ov; e.owntime <- e.owntime + e.tottime;
      ajoute_ownalloc p dw;
      ajoute_totalloc p dw;
      p.owntime <- p.owntime - e.tottime;
      ajoute_totalloc p (e.totalloc-.totalloc0);
      p.intcount <- p.intcount + e.intcount - intcount0 + 1;
      p.immcount <- p.immcount + 1;
      if not (p==e) then
	(match !dummy_stack with [] -> assert false | _::s -> stack := s);
      dummy_last_alloc := get_alloc ()
  done;
  let after = get_time () in
  let beforeloop =  get_time () in
  for _i = 1 to loops do () done;
  let afterloop = get_time () in
  float_of_int ((after - before) - (afterloop - beforeloop))
  /. float_of_int loops

let time_overhead_B_C () =
  let dummy_x = 0 in
  let before = get_time () in
  for _i = 1 to loops do
    try
      dummy_last_alloc := get_alloc ();
      let _r = dummy_f dummy_x in
      let _dw = dummy_spent_alloc () in
      let _dt = get_time () in
      ()
    with e when Errors.noncritical e -> assert false
  done;
  let after = get_time () in
  let beforeloop =  get_time () in
  for _i = 1 to loops do () done;
  let afterloop = get_time () in
  float_of_int ((after - before) - (afterloop - beforeloop))
  /. float_of_int loops

let compute_alloc lo = lo /. (float_of_int word_length)

(************************************************)
(* End a profiling session and print the result *)

let format_profile (table, outside, total) =
  print_newline ();
  Printf.printf
    "%-23s  %9s %9s %10s %10s %10s\n"
    "Function name" "Own time" "Tot. time" "Own alloc" "Tot. alloc" "Calls ";
  let l = Sort.list (fun (_,{tottime=p}) (_,{tottime=p'}) -> p > p') table in
  List.iter (fun (name,e) ->
    Printf.printf
      "%-23s %9.2f %9.2f %10.0f %10.0f %6d %6d\n"
      name
      (float_of_time e.owntime) (float_of_time e.tottime)
      (compute_alloc e.ownalloc)
      (compute_alloc e.totalloc)
      e.owncount e.intcount)
    l;
  Printf.printf "%-23s %9.2f %9.2f %10.0f %10.0f        %6d\n"
    "others"
    (float_of_time outside.owntime) (float_of_time outside.tottime)
    (compute_alloc outside.ownalloc)
    (compute_alloc outside.totalloc)
    outside.intcount;
  (* Here, own contains overhead time/alloc *)
  Printf.printf "%-23s %9.2f %9.2f %10.0f %10.0f\n"
    "Est. overhead/total"
    (float_of_time total.owntime) (float_of_time total.tottime)
    (compute_alloc total.ownalloc)
    (compute_alloc total.totalloc);
  Printf.printf
    "Time in seconds and allocation in words (1 word = %d bytes)\n"
    word_length

let recording_file = ref ""
let set_recording s = recording_file := s

let adjust_time ov_bc ov_ad e =
  let bc_imm = float_of_int e.owncount *. ov_bc in
  let ad_imm = float_of_int e.immcount *. ov_ad in
  let abcd_all = float_of_int e.intcount *. (ov_ad +. ov_bc) in
  {e with
     tottime = e.tottime - int_of_float (abcd_all +. bc_imm);
     owntime = e.owntime - int_of_float (ad_imm +. bc_imm) }

let close_profile print =
  let dw = spent_alloc () in
  let t = get_time () in
  match !stack with
    | [outside] ->
	outside.tottime <- outside.tottime + t;
	outside.owntime <- outside.owntime + t;
	ajoute_ownalloc outside dw;
	ajoute_totalloc outside dw;
	if !prof_table <> [] then begin
	  let ov_bc = time_overhead_B_C () (* B+C overhead *) in
	  let ov_ad = time_overhead_A_D () (* A+D overhead *) in
	  let adjust (n,e) = (n, adjust_time ov_bc ov_ad e) in
	  let adjtable = List.map adjust !prof_table in
	  let adjoutside = adjust_time ov_bc ov_ad outside in
	  let totalloc = !last_alloc -. !init_alloc in
	  let total = create_record () in
	  total.tottime <- outside.tottime;
	  total.totalloc <- totalloc;
	  (* We compute estimations of overhead, put into "own" fields *)
	  total.owntime <- outside.tottime - adjoutside.tottime;
	  total.ownalloc <- totalloc -. outside.totalloc;
	  let current_data = (adjtable, adjoutside, total) in
	  let updated_data =
	    match !recording_file with
	      |	"" -> current_data
	      | name -> merge_profile !recording_file current_data
	  in
	  if print then format_profile updated_data;
	  init_profile ()
	end
    | _ -> failwith "Inconsistency"

let print_profile () = close_profile true

let declare_profile name =
  if name = "___outside___" or name = "___total___" then
    failwith ("Error: "^name^" is a reserved keyword");
  let e = create_record () in
  prof_table := (name,e)::!prof_table;
  e

(* Default initialisation, may be overriden *)
let _ = init_profile ()

(******************************)
(* Entry points for profiling *)
let profile1 e f a =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile2 e f a b =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile3 e f a b c =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b c in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile4 e f a b c d =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b c d in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile5 e f a b c d g =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b c d g in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile6 e f a b c d g h =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b c d g h in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let profile7 e f a b c d g h i =
  let dw = spent_alloc () in
  match !stack with [] -> assert false | p::_ ->
  (* We add spent alloc since last measure to current caller own/total alloc *)
  ajoute_ownalloc p dw;
  ajoute_totalloc p dw;
  e.owncount <- e.owncount + 1;
  if not (p==e) then stack := e::!stack;
  let totalloc0 = e.totalloc in
  let intcount0 = e.intcount in
  let t = get_time () in
  try
    last_alloc := get_alloc ();
    let r = f a b c d g h i in
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    r
  with reraise ->
    let dw = spent_alloc () in
    let dt = get_time () - t in
    e.tottime <- e.tottime + dt; e.owntime <- e.owntime + dt;
    ajoute_ownalloc e dw;
    ajoute_totalloc e dw;
    p.owntime <- p.owntime - dt;
    ajoute_totalloc p (e.totalloc -. totalloc0);
    p.intcount <- p.intcount + e.intcount - intcount0 + 1;
    p.immcount <- p.immcount + 1;
    if not (p==e) then
      (match !stack with [] -> assert false | _::s -> stack := s);
    last_alloc := get_alloc ();
    raise reraise

let print_logical_stats a =
  let (c, s, d) = CObj.obj_stats a in
  Printf.printf "Expanded size: %10d (str: %8d) Depth: %6d\n" (s+c) c d

let print_stats a =
  let (c1, s, d) = CObj.obj_stats a in
  let c2 = CObj.size a in
  Printf.printf "Size: %8d (exp: %10d)  Depth: %6d\n"
    c2 (s + c1) d
(*
let _ = Gc.set { (Gc.get()) with Gc.verbose = 13 }
*)


==> anc/HoTT/coq-HoTT/lib/profile.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 This program is a small time and allocation profiler for Objective Caml } *)

(** Adapted from Christophe Raffalli *)

(** To use it, link it with the program you want to profile.

To trace a function "f" you first need to get a key for it by using :

let fkey = declare_profile "f";;

(the string is used to print the profile infomation). Warning: this
function does a side effect. Choose the ident you want instead "fkey".

Then if the function has ONE argument add the following just after
the definition of "f" or just after the declare_profile if this one
follows the definition of f.

let f = profile1 fkey f;;

If f has two arguments do the same with profile2, idem with 3, ...
For more arguments than provided in this module, make a new copy of
function profile and adapt for the needed arity.

If you want to profile two mutually recursive functions, you had better
to rename them :

let fkey = declare_profile "f";;
let gkey = declare_profile "g";;
let f' = .... f' ... g'
and g' = .... f' .... g'
;;

let f = profile fkey f';;
let g = profile gkey g';;

Before the program quits, you should call "print_profile ();;". It
produces a result of the following kind:

Function name              Own time Total time  Own alloc Tot. alloc     Calls
f                            0.28      0.47        116        116      5      4
h                            0.19      0.19          0          0      4      0
g                            0.00      0.00          0          0      0      0
others                       0.00      0.47        392        508             9
Est. overhead/total          0.00      0.47       2752       3260

- The first column is the name of the function.
- The third column give the time (utime + stime) spent inside the function.
- The second column give the time spend inside the function minus the
  time spend in other profiled functions called by it
- The 4th and 5th columns give the same for allocated words
- The 6th and 7th columns give the number of calls to the function and
  the number of calls to profiled functions inside the scope of the
  current function

Remarks:

- If a function has a polymorphic type, you need to supply it with at
  least one argument as in "let f a = profile1 fkey f a;;" (instead of
  "let f = profile1 fkey f;;") in order to get generalization of the
  type.
- Each line of the form "let f a = profile1 fkey f a;;" in your code
  counts for 5 words and each line of the form "let f
  = profile1 fkey f;;" counts for 6 words (a word is 4 or 8 bytes
  according to the architecture); this is counted for "others".
- Time fields for functions doing a little job is usually non pertinent.

i*)

type profile_key

val set_recording : string -> unit

val print_profile : unit -> unit
val reset_profile : unit -> unit
val init_profile : unit -> unit
val declare_profile : string -> profile_key

val profile1 : profile_key -> ('a -> 'b) -> 'a -> 'b
val profile2 : profile_key -> ('a -> 'b -> 'c) -> 'a -> 'b -> 'c
val profile3 :
  profile_key -> ('a -> 'b -> 'c -> 'd) -> 'a -> 'b -> 'c -> 'd
val profile4 :
  profile_key -> ('a -> 'b -> 'c -> 'd -> 'e) -> 'a -> 'b -> 'c -> 'd -> 'e
val profile5 :
  profile_key ->
  ('a -> 'b -> 'c -> 'd -> 'e -> 'f) -> 'a -> 'b -> 'c -> 'd -> 'e -> 'f
val profile6 :
  profile_key ->
  ('a -> 'b -> 'c -> 'd -> 'e -> 'f -> 'g)
    -> 'a -> 'b -> 'c -> 'd -> 'e -> 'f -> 'g
val profile7 :
  profile_key ->
  ('a -> 'b -> 'c -> 'd -> 'e -> 'f -> 'g -> 'h)
    -> 'a -> 'b -> 'c -> 'd -> 'e -> 'f -> 'g -> 'h


(** Some utilities to compute the logical and physical sizes and depth
   of ML objects *)

(** Print logical size (in words) and depth of its argument 
   This function does not disturb the heap *)
val print_logical_stats : 'a -> unit

(** Print physical size, logical size (in words) and depth of its argument 
   This function allocates itself a lot (the same order of magnitude
   as the physical size of its argument) *)
val print_stats : 'a -> unit


==> anc/HoTT/coq-HoTT/lib/rtree.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util


(* Type of regular trees:
   - Param denotes tree variables (like de Bruijn indices)
     the first int is the depth of the occurrence, and the second int
     is the index in the array of trees introduced at that depth
   - Node denotes the usual tree node, labelled with 'a
   - Rec(j,v1..vn) introduces infinite tree. It denotes
     v(j+1) with parameters 0..n-1 replaced by
     Rec(0,v1..vn)..Rec(n-1,v1..vn) respectively.
     Parameters n and higher denote parameters global to the
     current Rec node (as usual in de Bruijn binding system)
 *)
type 'a t =
    Param of int * int
  | Node of 'a * 'a t array
  | Rec of int * 'a t array

(* Building trees *)
let mk_rec_calls i = Array.init i (fun j -> Param(0,j))
let mk_node lab sons = Node (lab, sons)

(* The usual lift operation *)
let rec lift_rtree_rec depth n = function
    Param (i,j) as t -> if i < depth then t else Param (i+n,j)
  | Node (l,sons) -> Node (l,Array.map (lift_rtree_rec depth n) sons)
  | Rec(j,defs) ->
      Rec(j, Array.map (lift_rtree_rec (depth+1) n) defs)

let lift n t = if Int.equal n 0 then t else lift_rtree_rec 0 n t

(* The usual subst operation *)
let rec subst_rtree_rec depth sub = function
    Param (i,j) as t ->
      if i < depth then t
      else if i-depth < Array.length sub then
        lift depth sub.(i-depth).(j)
      else Param (i-Array.length sub,j)
  | Node (l,sons) -> Node (l,Array.map (subst_rtree_rec depth sub) sons)
  | Rec(j,defs) ->
      Rec(j, Array.map (subst_rtree_rec (depth+1) sub) defs)

let subst_rtree sub t = subst_rtree_rec 0 [|sub|] t

(* To avoid looping, we must check that every body introduces a node
   or a parameter *)
let rec expand = function
  | Rec(j,defs) ->
      let sub = Array.init (Array.length defs) (fun i -> Rec(i,defs)) in
      expand (subst_rtree sub defs.(j))
  | t -> t

(* Given a vector of n bodies, builds the n mutual recursive trees.
   Recursive calls are made with parameters (0,0) to (0,n-1). We check
   the bodies actually build something by checking it is not
   directly one of the parameters of depth 0. Some care is taken to
   accept definitions like  rec X=Y and Y=f(X,Y) *)
let mk_rec defs =
  let rec check histo d =
    match expand d with
        Param(0,j) when List.mem j histo -> failwith "invalid rec call"
      | Param(0,j) -> check (j::histo) defs.(j)
      | _ -> () in
  Array.mapi (fun i d -> check [i] d; Rec(i,defs)) defs
(*
let v(i,j) = lift i (mk_rec_calls(j+1)).(j);;
let r = (mk_rec[|(mk_rec[|v(1,0)|]).(0)|]).(0);;
let r = mk_rec[|v(0,1);v(1,0)|];;
the last one should be accepted
*)

(* Tree destructors, expanding loops when necessary *)
let dest_param t =
  match expand t with
      Param (i,j) -> (i,j)
    | _ -> failwith "Rtree.dest_param"

let dest_node t =
  match expand t with
      Node (l,sons) -> (l,sons)
    | _ -> failwith "Rtree.dest_node"

let is_node t =
  match expand t with
      Node _ -> true
    | _ -> false


let rec map f t = match t with
    Param(i,j) -> Param(i,j)
  | Node (a,sons) -> Node (f a, Array.map (map f) sons)
  | Rec(j,defs) -> Rec (j, Array.map (map f) defs)

let smartmap f t = match t with
    Param _ -> t
  | Node (a,sons) ->
      let a'=f a and sons' = Util.Array.smartmap (map f) sons in
	if a'==a && sons'==sons then
	  t
	else
	  Node (a',sons')
  | Rec(j,defs) ->
      let defs' = Util.Array.smartmap (map f) defs in
	if defs'==defs then
	  t
	else
	  Rec(j,defs')

(* Fixpoint operator on trees:
   f is the body of the fixpoint. Arguments passed to f are:
   - a boolean telling if the subtree has already been seen
   - the current subtree
   - a function to make recursive calls on subtrees
 *)
let fold f t =
  let rec fold histo t =
    let seen = List.mem t histo in
    let nhisto = if not seen then t::histo else histo in
    f seen (expand t) (fold nhisto) in
  fold [] t


(* Tests if a given tree is infinite, i.e. has an branch of infinte length. *)
let is_infinite t = fold
  (fun seen t is_inf ->
    seen ||
    (match t with
        Node(_,v) -> Array.exists is_inf v
      | Param _ -> false
      | _ -> assert false))
  t

let fold2 f t x =
  let rec fold histo t x =
    let seen = List.mem (t,x) histo in
    let nhisto = if not seen then (t,x)::histo else histo in
    f seen (expand t) x (fold nhisto) in
  fold [] t x

let compare_rtree f = fold2
  (fun seen t1 t2 cmp ->
    seen ||
    let b = f t1 t2 in
    if b < 0 then false
    else if b > 0 then true
    else match expand t1, expand t2 with
        Node(_,v1), Node(_,v2) when Int.equal (Array.length v1) (Array.length v2) ->
          Array.for_all2 cmp v1 v2
      | _ -> false)

let rec raw_eq cmp t1 t2 = match t1, t2 with
| Param (i1, j1), Param (i2, j2) ->
  Int.equal i1 i2 && Int.equal j1 j2
| Node (x1, a1), Node (x2, a2) ->
  cmp x1 x2 && Array.equal (raw_eq cmp) a1 a2
| Rec (i1, a1), Rec (i2, a2) ->
  Int.equal i1 i2 && Array.equal (raw_eq cmp) a1 a2
| _ -> false

let eq_rtree cmp t1 t2 =
  t1 == t2 || raw_eq cmp t1 t2 ||
  compare_rtree
    (fun t1 t2 ->
      if cmp (fst(dest_node t1)) (fst(dest_node t2)) then 0
      else (-1)) t1 t2

(* Pretty-print a tree (not so pretty) *)
open Pp

let rec pp_tree prl t =
  match t with
      Param (i,j) -> str"#"++int i++str","++int j
    | Node(lab,[||]) -> hov 2 (str"("++prl lab++str")")
    | Node(lab,v) ->
        hov 2 (str"("++prl lab++str","++brk(1,0)++
               prvect_with_sep pr_comma (pp_tree prl) v++str")")
    | Rec(i,v) ->
        if Int.equal (Array.length v) 0 then str"Rec{}"
        else if Int.equal (Array.length v) 1 then
          hov 2 (str"Rec{"++pp_tree prl v.(0)++str"}")
        else
          hov 2 (str"Rec{"++int i++str","++brk(1,0)++
                 prvect_with_sep pr_comma (pp_tree prl) v++str"}")


==> anc/HoTT/coq-HoTT/lib/rtree.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Type of regular tree with nodes labelled by values of type 'a 
   The implementation uses de Bruijn indices, so binding capture
   is avoided by the lift operator (see example below) *)
type 'a t

(** Building trees *)

(** build a node given a label and the vector of sons *)
val mk_node  : 'a -> 'a t array -> 'a t

(** Build mutually recursive trees:
    X_1 = f_1(X_1,..,X_n) ... X_n = f_n(X_1,..,X_n)
   is obtained by the following pseudo-code
   let vx = mk_rec_calls n in
   let [|x_1;..;x_n|] =
      mk_rec[|f_1(vx.(0),..,vx.(n-1);..;f_n(vx.(0),..,vx.(n-1))|]

  First example: build  rec X = a(X,Y) and Y = b(X,Y,Y)
  let [|vx;vy|] = mk_rec_calls 2 in
  let [|x;y|] = mk_rec [|mk_node a [|vx;vy|]; mk_node b [|vx;vy;vy|]|]

  Another example: nested recursive trees rec Y = b(rec X = a(X,Y),Y,Y)
  let [|vy|] = mk_rec_calls 1 in
  let [|vx|] = mk_rec_calls 1 in
  let [|x|] = mk_rec[|mk_node a vx;lift 1 vy|]
  let [|y|] = mk_rec[|mk_node b x;vy;vy|]
  (note the lift to avoid
 *)
val mk_rec_calls : int -> 'a t array
val mk_rec   : 'a t array -> 'a t array

(** [lift k t] increases of [k] the free parameters of [t]. Needed
   to avoid captures when a tree appears under [mk_rec] *)
val lift : int -> 'a t -> 'a t

val is_node : 'a t -> bool

(** Destructors (recursive calls are expanded) *)
val dest_node  : 'a t -> 'a * 'a t array

(** dest_param is not needed for closed trees (i.e. with no free variable) *)
val dest_param : 'a t -> int * int

(** Tells if a tree has an infinite branch *)
val is_infinite : 'a t -> bool

(** [compare_rtree f t1 t2] compares t1 t2 (top-down).
   f is called on each node: if the result is negative then the
   traversal ends on false, it is is positive then deeper nodes are
   not examined, and the traversal continues on respective siblings,
   and if it is 0, then the traversal continues on sons, pairwise.
   In this latter case, if the nodes do not have the same number of
   sons, then the traversal ends on false.
   In case of loop, the traversal is successful and it resumes on
   siblings.
 *)
val compare_rtree : ('a t -> 'b t -> int) -> 'a t -> 'b t -> bool

val eq_rtree : ('a -> 'a -> bool) -> 'a t -> 'a t -> bool

(** Iterators *)

val map : ('a -> 'b) -> 'a t -> 'b t

(** [(smartmap f t) == t] if [(f a) ==a ] for all nodes *)
val smartmap : ('a -> 'a) -> 'a t -> 'a t
val fold : (bool -> 'a t -> ('a t -> 'b) -> 'b) -> 'a t -> 'b
val fold2 :
  (bool -> 'a t -> 'b -> ('a t -> 'b -> 'c) -> 'c) -> 'a t -> 'b -> 'c

(** A rather simple minded pretty-printer *)
val pp_tree : ('a -> Pp.std_ppcmds) -> 'a t -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/lib/segmenttree.ml <==
(** This module is a very simple implementation of "segment trees".

    A segment tree of type ['a t] represents a mapping from a union of
    disjoint segments to some values of type 'a. 
*)

(** Misc. functions. *)
let list_iteri f l =
  let rec loop i = function
    | [] -> ()
    | x :: xs -> f i x; loop (i + 1) xs
  in
    loop 0 l

let log2 x = log x /. log 2.

let log2n x = int_of_float (ceil (log2 (float_of_int x))) 

(** We focus on integers but this module can be generalized. *)
type elt = int

(** A value of type [domain] is interpreted differently given its position 
    in the tree. On internal nodes, a domain represents the set of 
    integers which are _not_ in the set of keys handled by the tree. On 
    leaves, a domain represents the st of integers which are in the set of 
    keys. *)
type domain = 
    (** On internal nodes, a domain [Interval (a, b)] represents 
	the interval [a + 1; b - 1]. On leaves, it represents [a; b]. 
	We always have [a] <= [b]. *)
  | Interval of elt * elt
      (** On internal node or root, a domain [Universe] represents all
	  the integers. When the tree is not a trivial root,
	  [Universe] has no interpretation on leaves. (The lookup
	  function should never reach the leaves.) *)
  | Universe

(** We use an array to store the almost complete tree. This array
    contains at least one element. *)
type 'a t = (domain * 'a option) array

(** The root is the first item of the array. *)

(** Standard layout for left child. *)
let left_child i = 2 * i + 1

(** Standard layout for right child. *)
let right_child i = 2 * i + 2

(** Extract the annotation of a node, be it internal or a leaf. *)
let value_of i t = match t.(i) with (_, Some x) -> x | _ -> raise Not_found

(** Initialize the array to store [n] leaves. *)
let create n init = 
  Array.make (1 lsl (log2n n + 1) - 1) init

(** Make a complete interval tree from a list of disjoint segments. 
    Precondition : the segments must be sorted. *)
let make segments = 
  let nsegments = List.length segments in
  let tree = create nsegments (Universe, None) in 
  let leaves_offset = (1 lsl (log2n nsegments)) - 1 in

    (** The algorithm proceeds in two steps using an intermediate tree
	to store minimum and maximum of each subtree as annotation of
	the node. *)

    (** We start from leaves: the last level of the tree is initialized
	with the given segments... *)
    list_iteri 
      (fun i ((start, stop), value) ->
	 let k = leaves_offset + i in
	 let i = Interval (start, stop) in
	   tree.(k) <- (i, Some i))
      segments;
    (** ... the remaining leaves are initialized with neutral information. *)
    for k = leaves_offset + nsegments to Array.length tree -1 do 
      tree.(k) <- (Universe, Some Universe)
    done;
    
    (** We traverse the tree bottom-up and compute the interval and
	annotation associated to each node from the annotations of its
	children. *)
    for k = leaves_offset - 1 downto 0 do
      let node, annotation = 
	match value_of (left_child k) tree, value_of (right_child k) tree with
	  | Interval (left_min, left_max), Interval (right_min, right_max) ->
	      (Interval (left_max, right_min), Interval (left_min, right_max))
	  | Interval (min, max), Universe -> 
	      (Interval (max, max), Interval (min, max))
	  | Universe, Universe -> Universe, Universe
	  | Universe, _ -> assert false
      in
	tree.(k) <- (node, Some annotation)
    done;

    (** Finally, annotation are replaced with the image related to each leaf. *)
    let final_tree = 
      Array.mapi (fun i (segment, value) -> (segment, None)) tree
    in
      list_iteri 
	(fun i ((start, stop), value) -> 
	   final_tree.(leaves_offset + i) 
	   <- (Interval (start, stop), Some value))
	segments;      
      final_tree

(** [lookup k t] looks for an image for key [k] in the interval tree [t]. 
    Raise [Not_found] if it fails. *)
let lookup k t = 
  let i = ref 0 in 
    while (snd t.(!i) = None) do
      match fst t.(!i) with
	| Interval (start, stop) -> 
	    if k <= start then i := left_child !i
	    else if k >= stop then i:= right_child !i 
	    else raise Not_found
	| Universe -> raise Not_found
    done;
    match fst t.(!i) with
      | Interval (start, stop) -> 
	  if k >= start && k <= stop then
	    match snd t.(!i) with 
	      | Some v -> v
	      | None -> assert false
	  else 
	    raise Not_found
      | Universe -> assert false
      



==> anc/HoTT/coq-HoTT/lib/segmenttree.mli <==
(** This module is a very simple implementation of "segment trees".

    A segment tree of type ['a t] represents a mapping from a union of
    disjoint segments to some values of type 'a. 
*)

(** A mapping from a union of disjoint segments to some values of type ['a]. *)
type 'a t

(** [make [(i1, j1), v1; (i2, j2), v2; ...]] creates a mapping that
    associates to every integer [x] the value [v1] if [i1 <= x <= j1],
    [v2] if [i2 <= x <= j2], and so one. 
    Precondition: the segments must be sorted. *)
val make : ((int * int) * 'a) list -> 'a t

(** [lookup k t] looks for an image for key [k] in the interval tree [t]. 
    Raise [Not_found] if it fails. *)
val lookup : int -> 'a t -> 'a




==> anc/HoTT/coq-HoTT/lib/serialize.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Protocol version of this file. This is the date of the last modification. *)

(** WARNING: TO BE UPDATED WHEN MODIFIED! *)

let protocol_version = "20120710"

(** * Interface of calls to Coq by CoqIde *)

open Interface

type xml =
        | Element of (string * (string * string) list * xml list)
        | PCData of string

(** We use phantom types and GADT to protect ourselves against wild casts *)

type 'a call =
  | Interp of raw * verbose * string
  | Rewind of int
  | Goal
  | Evars
  | Hints
  | Status
  | Search of search_flags
  | GetOptions
  | SetOptions of (option_name * option_value) list
  | InLoadPath of string
  | MkCases of string
  | Quit
  | About

type unknown

(** The structure that coqtop should implement *)

type handler = {
  (* spiwack: [Inl] for safe and [Inr] for unsafe. *)
  interp : raw * verbose * string -> (string,string) Util.union;
  rewind : int -> int;
  goals : unit -> goals option;
  evars : unit -> evar list option;
  hints : unit -> (hint list * hint) option;
  status : unit -> status;
  search : search_flags -> string coq_object list;
  get_options : unit -> (option_name * option_state) list;
  set_options : (option_name * option_value) list -> unit;
  inloadpath : string -> bool;
  mkcases : string -> string list list;
  quit : unit -> unit;
  about : unit -> coq_info;
  handle_exn : exn -> location * string;
}

(** The actual calls *)

let interp (r,b,s) : string call = Interp (r,b,s)
let rewind i : int call = Rewind i
let goals : goals option call = Goal
let evars : evar list option call = Evars
let hints : (hint list * hint) option call = Hints
let status : status call = Status
let get_options : (option_name * option_state) list call = GetOptions
let set_options l : unit call = SetOptions l
let inloadpath s : bool call = InLoadPath s
let mkcases s : string list list call = MkCases s
let search flags : string coq_object list call = Search flags
let quit : unit call = Quit

(** * Coq answers to CoqIde *)

let abstract_eval_call handler c =
  try
    match c with
      | Interp (r,b,s) ->
          begin match handler.interp (r,b,s) with
            | Util.Inl v -> Good (Obj.magic (v:string))
            | Util.Inr v -> Unsafe (Obj.magic (v:string))
          end
      | c ->
          let res = match c with
            | Interp (r,b,s) -> assert false
            | Rewind i -> Obj.magic (handler.rewind i : int)
            | Goal -> Obj.magic (handler.goals () : goals option)
            | Evars -> Obj.magic (handler.evars () : evar list option)
            | Hints -> Obj.magic (handler.hints () : (hint list * hint) option)
            | Status -> Obj.magic (handler.status () : status)
            | Search flags -> Obj.magic (handler.search flags : string coq_object list)
            | GetOptions -> Obj.magic (handler.get_options () : (option_name * option_state) list)
            | SetOptions opts -> Obj.magic (handler.set_options opts : unit)
            | InLoadPath s -> Obj.magic (handler.inloadpath s : bool)
            | MkCases s -> Obj.magic (handler.mkcases s : string list list)
            | Quit -> Obj.magic (handler.quit () : unit)
            | About -> Obj.magic (handler.about () : coq_info)
          in Good res
  with any ->
    let (l, str) = handler.handle_exn any in
    Fail (l,str)

(** * XML data marshalling *)

exception Marshal_error

(** Utility functions *)

let massoc x l =
  try List.assoc x l
  with Not_found -> raise Marshal_error

let constructor t c args = Element (t, ["val", c], args)

let do_match constr t mf = match constr with
| Element (s, attrs, args) when CString.equal s t ->
    let c = massoc "val" attrs in
    mf c args
| _ -> raise Marshal_error

let singleton = function
| [x] -> x
| _ -> raise Marshal_error

let raw_string = function
| [] -> ""
| [PCData s] -> s
| _ -> raise Marshal_error

let bool_arg tag b = if b then [tag, ""] else []

(** Base types *)

let of_unit () = Element ("unit", [], [])

let to_unit = function
  | Element ("unit", [], []) -> ()
  | _ -> raise Marshal_error

let of_bool b =
  if b then constructor "bool" "true" []
  else constructor "bool" "false" []

let to_bool xml = do_match xml "bool"
  (fun s _ -> match s with
  | "true" -> true
  | "false" -> false
  | _ -> raise Marshal_error)

let of_list f l =
  Element ("list", [], List.map f l)

let to_list f = function
| Element ("list", [], l) ->
  List.map f l
| _ -> raise Marshal_error

let of_option f = function
| None -> Element ("option", ["val", "none"], [])
| Some x -> Element ("option", ["val", "some"], [f x])

let to_option f = function
| Element ("option", ["val", "none"], []) -> None
| Element ("option", ["val", "some"], [x]) -> Some (f x)
| _ -> raise Marshal_error

let of_string s = Element ("string", [], [PCData s])

let to_string = function
| Element ("string", [], l) -> raw_string l
| _ -> raise Marshal_error

let of_int i = Element ("int", [], [PCData (string_of_int i)])

let to_int = function
| Element ("int", [], [PCData s]) ->
  (try int_of_string s with Failure _ -> raise Marshal_error)
| _ -> raise Marshal_error

let of_pair f g (x, y) = Element ("pair", [], [f x; g y])

let to_pair f g = function
| Element ("pair", [], [x; y]) -> (f x, g y)
| _ -> raise Marshal_error

(** More elaborate types *)

let of_option_value = function
| IntValue i ->
  constructor "option_value" "intvalue" [of_option of_int i]
| BoolValue b ->
  constructor "option_value" "boolvalue" [of_bool b]
| StringValue s ->
  constructor "option_value" "stringvalue" [of_string s]

let to_option_value xml = do_match xml "option_value"
  (fun s args -> match s with
  | "intvalue" -> IntValue (to_option to_int (singleton args))
  | "boolvalue" -> BoolValue (to_bool (singleton args))
  | "stringvalue" -> StringValue (to_string (singleton args))
  | _ -> raise Marshal_error
  )

let of_option_state s =
  Element ("option_state", [], [
    of_bool s.opt_sync;
    of_bool s.opt_depr;
    of_string s.opt_name;
    of_option_value s.opt_value]
  )

let to_option_state = function
| Element ("option_state", [], [sync; depr; name; value]) ->
  {
    opt_sync = to_bool sync;
    opt_depr = to_bool depr;
    opt_name = to_string name;
    opt_value = to_option_value value;
  }
| _ -> raise Marshal_error

let of_search_constraint = function
| Name_Pattern s ->
  constructor "search_constraint" "name_pattern" [of_string s]
| Type_Pattern s ->
  constructor "search_constraint" "type_pattern" [of_string s]
| SubType_Pattern s ->
  constructor "search_constraint" "subtype_pattern" [of_string s]
| In_Module m ->
  constructor "search_constraint" "in_module" [of_list of_string m]
| Include_Blacklist ->
  constructor "search_constraint" "include_blacklist" []

let to_search_constraint xml = do_match xml "search_constraint"
  (fun s args -> match s with
  | "name_pattern" -> Name_Pattern (to_string (singleton args))
  | "type_pattern" -> Type_Pattern (to_string (singleton args))
  | "subtype_pattern" -> SubType_Pattern (to_string (singleton args))
  | "in_module" -> In_Module (to_list to_string (singleton args))
  | "include_blacklist" -> Include_Blacklist
  | _ -> raise Marshal_error)

let of_coq_object f ans =
  let prefix = of_list of_string ans.coq_object_prefix in
  let qualid = of_list of_string ans.coq_object_qualid in
  let obj = f ans.coq_object_object in
  Element ("coq_object", [], [prefix; qualid; obj])

let to_coq_object f = function
| Element ("coq_object", [], [prefix; qualid; obj]) ->
  let prefix = to_list to_string prefix in
  let qualid = to_list to_string qualid in
  let obj = f obj in {
    coq_object_prefix = prefix;
    coq_object_qualid = qualid;
    coq_object_object = obj;
  }
| _ -> raise Marshal_error

let of_value f = function
| Good x -> Element ("value", ["val", "good"], [f x])
| Unsafe x -> Element ("value", ["val", "unsafe"], [f x])
| Fail (loc, msg) ->
  let loc = match loc with
  | None -> []
  | Some (s, e) -> [("loc_s", string_of_int s); ("loc_e", string_of_int e)]
  in
  Element ("value", ["val", "fail"] @ loc, [PCData msg])

let to_value f = function
| Element ("value", attrs, l) ->
  let ans = massoc "val" attrs in
  if ans = "good" then Good (f (singleton l))
  else if ans = "unsafe" then Unsafe (f (singleton l))
  else if ans = "fail" then
    let loc =
      try
        let loc_s = int_of_string (List.assoc "loc_s" attrs) in
        let loc_e = int_of_string (List.assoc "loc_e" attrs) in
        Some (loc_s, loc_e)
      with Not_found | Failure _ -> None
    in
    let msg = raw_string l in
    Fail (loc, msg)
  else raise Marshal_error
| _ -> raise Marshal_error

let of_call = function
| Interp (raw, vrb, cmd) ->
  let flags = (bool_arg "raw" raw) @ (bool_arg "verbose" vrb) in
  Element ("call", ("val", "interp") :: flags, [PCData cmd])
| Rewind n ->
  Element ("call", ("val", "rewind") :: ["steps", string_of_int n], [])
| Goal ->
  Element ("call", ["val", "goal"], [])
| Evars ->
  Element ("call", ["val", "evars"], [])
| Hints ->
  Element ("call", ["val", "hints"], [])
| Status ->
  Element ("call", ["val", "status"], [])
| Search flags ->
  let args = List.map (of_pair of_search_constraint of_bool) flags in
  Element ("call", ["val", "search"], args)
| GetOptions ->
  Element ("call", ["val", "getoptions"], [])
| SetOptions opts ->
  let args = List.map (of_pair (of_list of_string) of_option_value) opts in
  Element ("call", ["val", "setoptions"], args)
| InLoadPath file ->
  Element ("call", ["val", "inloadpath"], [PCData file])
| MkCases ind ->
  Element ("call", ["val", "mkcases"], [PCData ind])
| Quit ->
  Element ("call", ["val", "quit"], [])
| About ->
  Element ("call", ["val", "about"], [])

let to_call = function
| Element ("call", attrs, l) ->
  let ans = massoc "val" attrs in
  begin match ans with
  | "interp" ->
    let raw = List.mem_assoc "raw" attrs in
    let vrb = List.mem_assoc "verbose" attrs in
    Interp (raw, vrb, raw_string l)
  | "rewind" ->
    let steps = int_of_string (massoc "steps" attrs) in
    Rewind steps
  | "goal" -> Goal
  | "evars" -> Evars
  | "status" -> Status
  | "search" ->
    let args = List.map (to_pair to_search_constraint to_bool) l in
    Search args
  | "getoptions" -> GetOptions
  | "setoptions" ->
    let args = List.map (to_pair (to_list to_string) to_option_value) l in
    SetOptions args
  | "inloadpath" -> InLoadPath (raw_string l)
  | "mkcases" -> MkCases (raw_string l)
  | "hints" -> Hints
  | "quit" -> Quit
  | "about" -> About
  | _ -> raise Marshal_error
  end
| _ -> raise Marshal_error

let of_status s =
  let of_so = of_option of_string in
  let of_sl = of_list of_string in
  Element ("status", [],
    [
      of_sl s.status_path;
      of_so s.status_proofname;
      of_sl s.status_allproofs;
      of_int s.status_statenum;
      of_int s.status_proofnum;
    ]
  )

let to_status = function
| Element ("status", [], [path; name; prfs; snum; pnum]) ->
  {
    status_path = to_list to_string path;
    status_proofname = to_option to_string name;
    status_allproofs = to_list to_string prfs;
    status_statenum = to_int snum;
    status_proofnum = to_int pnum;
  }
| _ -> raise Marshal_error

let of_evar s =
  Element ("evar", [], [PCData s.evar_info])

let to_evar = function
| Element ("evar", [], data) -> { evar_info = raw_string data; }
| _ -> raise Marshal_error

let of_goal g =
  let hyp = of_list of_string g.goal_hyp in
  let ccl = of_string g.goal_ccl in
  let id = of_string g.goal_id in
  Element ("goal", [], [id; hyp; ccl])

let to_goal = function
| Element ("goal", [], [id; hyp; ccl]) ->
  let hyp = to_list to_string hyp in
  let ccl = to_string ccl in
  let id = to_string id in
  { goal_hyp = hyp; goal_ccl = ccl; goal_id = id; }
| _ -> raise Marshal_error

let of_goals g =
  let of_glist = of_list of_goal in
  let fg = of_list of_goal g.fg_goals in
  let bg = of_list (of_pair of_glist of_glist) g.bg_goals in
  Element ("goals", [], [fg; bg])

let to_goals = function
| Element ("goals", [], [fg; bg]) ->
  let to_glist = to_list to_goal in
  let fg = to_list to_goal fg in
  let bg = to_list (to_pair to_glist to_glist) bg in
  { fg_goals = fg; bg_goals = bg; }
| _ -> raise Marshal_error

let of_coq_info info =
  let version = of_string info.coqtop_version in
  let protocol = of_string info.protocol_version in
  let release = of_string info.release_date in
  let compile = of_string info.compile_date in
  Element ("coq_info", [], [version; protocol; release; compile])

let to_coq_info = function
| Element ("coq_info", [], [version; protocol; release; compile]) ->
  {
    coqtop_version = to_string version;
    protocol_version = to_string protocol;
    release_date = to_string release;
    compile_date = to_string compile;
  }
| _ -> raise Marshal_error

let of_message_level = function
| Debug s -> constructor "message_level" "debug" [PCData s]
| Info -> constructor "message_level" "info" []
| Notice -> constructor "message_level" "notice" []
| Warning -> constructor "message_level" "warning" []
| Error -> constructor "message_level" "error" []

let to_message_level xml = do_match xml "message_level"
  (fun s args -> match s with
  | "debug" -> Debug (raw_string args)
  | "info" -> Info
  | "notice" -> Notice
  | "warning" -> Warning
  | "error" -> Error
  | _ -> raise Marshal_error)

let of_message msg =
  let lvl = of_message_level msg.message_level in
  let content = of_string msg.message_content in
  Element ("message", [], [lvl; content])

let to_message xml = match xml with
| Element ("message", [], [lvl; content]) ->
  { message_level = to_message_level lvl; message_content = to_string content }
| _ -> raise Marshal_error

let is_message = function
| Element ("message", _, _) -> true
| _ -> false

(** Conversions between ['a value] and xml answers

  When decoding an xml answer, we dynamically check that it is compatible
  with the original call. For that we now rely on the fact that all
  sub-fonctions [to_xxx : xml -> xxx] check that the current xml element
  is "xxx", and raise [Marshal_error] if anything goes wrong.
*)

type value_type =
  | Unit | String | Int | Bool | Goals | Evar | State | Option_state | Coq_info
  | Option of value_type
  | List of value_type
  | Coq_object of value_type
  | Pair of value_type * value_type

let hint = List (Pair (String, String))
let option_name = List String

let expected_answer_type = function
  | Interp _ -> String
  | Rewind _ -> Int
  | Goal -> Option Goals
  | Evars -> Option (List Evar)
  | Hints -> Option (Pair (List hint, hint))
  | Status -> State
  | Search _ -> List (Coq_object String)
  | GetOptions -> List (Pair (option_name, Option_state))
  | SetOptions _ -> Unit
  | InLoadPath _ -> Bool
  | MkCases _ -> List (List String)
  | Quit -> Unit
  | About -> Coq_info

let of_answer (q : 'a call) (r : 'a value) : xml =
  let rec convert ty : 'a -> xml = match ty with
    | Unit -> Obj.magic of_unit
    | Bool -> Obj.magic of_bool
    | String -> Obj.magic of_string
    | Int -> Obj.magic of_int
    | State -> Obj.magic of_status
    | Option_state -> Obj.magic of_option_state
    | Coq_info -> Obj.magic of_coq_info
    | Goals -> Obj.magic of_goals
    | Evar -> Obj.magic of_evar
    | List t -> Obj.magic (of_list (convert t))
    | Option t -> Obj.magic (of_option (convert t))
    | Coq_object t -> Obj.magic (of_coq_object (convert t))
    | Pair (t1,t2) -> Obj.magic (of_pair (convert t1) (convert t2))
  in
  of_value (convert (expected_answer_type q)) r

let to_answer xml (c : 'a call) : 'a value =
  let rec convert ty : xml -> 'a = match ty with
    | Unit -> Obj.magic to_unit
    | Bool -> Obj.magic to_bool
    | String -> Obj.magic to_string
    | Int -> Obj.magic to_int
    | State -> Obj.magic to_status
    | Option_state -> Obj.magic to_option_state
    | Coq_info -> Obj.magic to_coq_info
    | Goals -> Obj.magic to_goals
    | Evar -> Obj.magic to_evar
    | List t -> Obj.magic (to_list (convert t))
    | Option t -> Obj.magic (to_option (convert t))
    | Coq_object t -> Obj.magic (to_coq_object (convert t))
    | Pair (t1,t2) -> Obj.magic (to_pair (convert t1) (convert t2))
  in
  to_value (convert (expected_answer_type c)) xml

(** * Debug printing *)

let pr_option_value = function
| IntValue None -> "none"
| IntValue (Some i) -> string_of_int i
| StringValue s -> s
| BoolValue b -> if b then "true" else "false"

let pr_setoptions opts =
  let map (key, v) =
    let key = String.concat " " key in
    key ^ " := " ^ (pr_option_value v)
  in
  String.concat "; " (List.map map opts)

let pr_getoptions opts =
  let map (key, s) =
    let key = String.concat " " key in
    Printf.sprintf "%s: sync := %b; depr := %b; name := %s; value := %s\n"
      key s.opt_sync s.opt_depr s.opt_name (pr_option_value s.opt_value)
  in
  "\n" ^ String.concat "" (List.map map opts)

let pr_call = function
  | Interp (r,b,s) ->
    let raw = if r then "RAW" else "" in
    let verb = if b then "" else "SILENT" in
    "INTERP"^raw^verb^" ["^s^"]"
  | Rewind i -> "REWIND "^(string_of_int i)
  | Goal -> "GOALS"
  | Evars -> "EVARS"
  | Hints -> "HINTS"
  | Status -> "STATUS"
  | Search _ -> "SEARCH"
  | GetOptions -> "GETOPTIONS"
  | SetOptions l -> "SETOPTIONS" ^ " [" ^ pr_setoptions l ^ "]"
  | InLoadPath s -> "INLOADPATH "^s
  | MkCases s -> "MKCASES "^s
  | Quit -> "QUIT"
  | About -> "ABOUT"

let pr_value_gen pr = function
  | Good v -> "GOOD " ^ pr v
  | Unsafe v -> "UNSAFE" ^ pr v
  | Fail (_,str) -> "FAIL ["^str^"]"

let pr_value v = pr_value_gen (fun _ -> "") v

let pr_string s = "["^s^"]"
let pr_bool b = if b then "true" else "false"

let pr_status s =
  let path =
    let l = String.concat "." s.status_path in
    "path=" ^ l ^ ";"
  in
  let name = match s.status_proofname with
  | None -> "no proof;"
  | Some n -> "proof = " ^ n ^ ";"
  in
  "Status: " ^ path ^ name

let pr_mkcases l =
  let l = List.map (String.concat " ") l in
  "[" ^ String.concat " | " l ^ "]"

let pr_goals_aux g =
  if g.fg_goals = [] then
    if g.bg_goals = [] then "Proof completed."
    else
      let rec pr_focus _ = function
      | [] -> assert false
      | [lg, rg] -> Printf.sprintf "%i" (List.length lg + List.length rg)
      | (lg, rg) :: l ->
        Printf.sprintf "%i:%a" (List.length lg + List.length rg) pr_focus l
      in
      Printf.sprintf "Still focussed: [%a]." pr_focus g.bg_goals
  else
    let pr_menu s = s in
    let pr_goal { goal_hyp = hyps; goal_ccl = goal } =
      "[" ^ String.concat "; " (List.map pr_menu hyps) ^ " |- " ^ pr_menu goal ^ "]"
    in
    String.concat " " (List.map pr_goal g.fg_goals)

let pr_goals = function
| None -> "No proof in progress."
| Some g -> pr_goals_aux g

let pr_evar ev = "[" ^ ev.evar_info ^ "]"

let pr_evars = function
| None -> "No proof in progress."
| Some evars -> String.concat " " (List.map pr_evar evars)

let pr_full_value call value =
  match call with
    | Interp _ -> pr_value_gen pr_string (Obj.magic value : string value)
    | Rewind i -> pr_value_gen string_of_int (Obj.magic value : int value)
    | Goal -> pr_value_gen pr_goals (Obj.magic value : goals option value)
    | Evars -> pr_value_gen pr_evars (Obj.magic value : evar list option value)
    | Hints -> pr_value value
    | Status -> pr_value_gen pr_status (Obj.magic value : status value)
    | Search _ -> pr_value value
    | GetOptions -> pr_value_gen pr_getoptions (Obj.magic value : (option_name * option_state) list value)
    | SetOptions _ -> pr_value value
    | InLoadPath s -> pr_value_gen pr_bool (Obj.magic value : bool value)
    | MkCases s -> pr_value_gen pr_mkcases (Obj.magic value : string list list value)
    | Quit -> pr_value value
    | About -> pr_value value



==> anc/HoTT/coq-HoTT/lib/serialize.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Applicative part of the interface of CoqIde calls to Coq *)

open Interface

type xml =
        | Element of (string * (string * string) list * xml list)
        | PCData of string

type 'a call

type unknown

(** Running a command (given as a string).
    - The 1st flag indicates whether to use "raw" mode
      (less sanity checks, no impact on the undo stack).
      Suitable e.g. for queries, or for the Set/Unset
      of display options that coqide performs all the time.
    - The 2nd flag controls the verbosity.
    - The returned string contains the messages produced
      by this command, but not the updated goals (they are
      to be fetch by a separated [current_goals]). *)
val interp : raw * verbose * string -> string call

(** Backtracking by at least a certain number of phrases.
    No finished proofs will be re-opened. Instead,
    we continue backtracking until before these proofs,
    and answer the amount of extra backtracking performed.
    Backtracking by more than the number of phrases already
    interpreted successfully (and not yet undone) will fail. *)
val rewind : int -> int call

(** Fetching the list of current goals. Return [None] if no proof is in 
    progress, [Some gl] otherwise. *)
val goals : goals option call

(** Retrieving the tactics applicable to the current goal. [None] if there is 
    no proof in progress. *)
val hints : (hint list * hint) option call

(** The status, for instance "Ready in SomeSection, proving Foo" *)
val status : status call

(** Is a directory part of Coq's loadpath ? *)
val inloadpath : string -> bool call

(** Create a "match" template for a given inductive type.
    For each branch of the match, we list the constructor name
    followed by enough pattern variables. *)
val mkcases : string -> string list list call

(** Retrieve the list of unintantiated evars in the current proof. [None] if no
    proof is in progress. *)
val evars : evar list option call

(** Search for objects satisfying the given search flags. *)
val search : search_flags -> string coq_object list call

(** Retrieve the list of options of the current toplevel, together with their 
    state. *)
val get_options : (option_name * option_state) list call

(** Set the options to the given value. Warning: this is not atomic, so whenever
    the call fails, the option state can be messed up... This is the caller duty
    to check that everything is correct. *)
val set_options : (option_name * option_value) list -> unit call

(** Quit gracefully the interpreter. *)
val quit : unit call

(** The structure that coqtop should implement *)

type handler = {
  (* spiwack: [Inl] for safe and [Inr] for unsafe. *)
  interp : raw * verbose * string -> (string,string) Util.union;
  rewind : int -> int;
  goals : unit -> goals option;
  evars : unit -> evar list option;
  hints : unit -> (hint list * hint) option;
  status : unit -> status;
  search : search_flags -> string coq_object list;
  get_options : unit -> (option_name * option_state) list;
  set_options : (option_name * option_value) list -> unit;
  inloadpath : string -> bool;
  mkcases : string -> string list list;
  quit : unit -> unit;
  about : unit -> coq_info;
  handle_exn : exn -> location * string;
}

val abstract_eval_call : handler -> 'a call -> 'a value

(** * Protocol version *)

val protocol_version : string

(** * XML data marshalling *)

exception Marshal_error

val of_call : 'a call -> xml
val to_call : xml -> unknown call

val of_message : message -> xml
val to_message : xml -> message
val is_message : xml -> bool

val of_answer : 'a call -> 'a value -> xml
val to_answer : xml -> 'a call -> 'a value

(** * Debug printing *)

val pr_call : 'a call -> string
val pr_value : 'a value -> string
val pr_full_value : 'a call -> 'a value -> string


==> anc/HoTT/coq-HoTT/lib/store.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(*** This module implements an "untyped store", in this particular case we
        see it as an extensible record whose fields are left unspecified. ***)

(* We give a short implementation of a universal type. This is mostly equivalent
    to what is proposed by module Dyn.ml, except that it requires no explicit tag. *)

(* We use a dynamic "name" allocator. But if we needed to serialise stores, we
might want something static to avoid troubles with plugins order. *)

module type T =
sig
end

module type S =
sig
  type t
  type 'a field
  val empty : t
  val set : t -> 'a field -> 'a -> t
  val get : t -> 'a field -> 'a option
  val remove : t -> 'a field -> t
  val merge : t -> t -> t
  val field : unit -> 'a field
end

module Make (M : T) : S =
struct

let next =
  let count = ref 0 in fun () ->
  let n = !count in
  incr count;
  n

type t = Obj.t Int.Map.t

type 'a field = int

let empty = Int.Map.empty

let set s (id : 'a field) (x : 'a) = Int.Map.add id (Obj.repr x) s

let get s (id : 'a field) : 'a option =
  try Some (Obj.obj (Int.Map.find id s))
  with Not_found -> None

let remove s (id : 'a field) =
  Int.Map.remove id s

let merge s1 s2 =
  Int.Map.fold Int.Map.add s1 s2

let field () = next ()

end


==> anc/HoTT/coq-HoTT/lib/store.mli <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(*** This module implements an "untyped store", in this particular case we
        see it as an extensible record whose fields are left unspecified. ***)

module type T =
sig
(** FIXME: Waiting for first-class modules... *)
end

module type S =
sig
  type t
  (** Type of stores *)

  type 'a field
  (** Type of field of such stores *)

  val empty : t
  (** Empty store *)

  val set : t -> 'a field -> 'a -> t
  (** Set a field *)

  val get : t -> 'a field -> 'a option
  (** Get the value of a field, if any *)

  val remove : t -> 'a field -> t
  (** Unset the value of the field *)

  val merge : t -> t -> t
  (** [merge s1 s2] adds all the fields of [s1] into [s2]. *)

  val field : unit -> 'a field
  (** Create a new field *)

end

module Make (M : T) : S
(** Create a new store type. *)


==> anc/HoTT/coq-HoTT/lib/system.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* $Id$ *)

open Pp
open Errors
open Util
open Unix

(* All subdirectories, recursively *)

let exists_dir dir =
  try let _ = closedir (opendir dir) in true with Unix_error _ -> false

let skipped_dirnames = ref ["CVS"; "_darcs"]

let exclude_search_in_dirname f = skipped_dirnames := f :: !skipped_dirnames

let ok_dirname f =
  not (String.equal f "") && f.[0] != '.' &&
  not (List.mem f !skipped_dirnames) &&
  (match Unicode.ident_refutation f with None -> true | _ -> false)

let all_subdirs ~unix_path:root =
  let l = ref [] in
  let add f rel = l := (f, rel) :: !l in
  let rec traverse dir rel =
    let dirh = opendir dir in
    try
      while true do
	let f = readdir dirh in
	if ok_dirname f then
	  let file = Filename.concat dir f in
	  try
            begin match (stat file).st_kind with
	    | S_DIR ->
	      let newrel = rel @ [f] in
	      add file newrel;
	      traverse file newrel
            | _ -> ()
            end
	  with Unix_error (e,s1,s2) -> ()
      done
    with End_of_file ->
      closedir dirh
  in
  if exists_dir root then traverse root [];
  List.rev !l

let where_in_path ?(warn=true) path filename =
  let rec search = function
    | lpe :: rem ->
	let f = Filename.concat lpe filename in
	  if Sys.file_exists f
	  then (lpe,f) :: search rem
	  else search rem
    | [] -> [] in
  let check_and_warn l = match l with
  | [] -> raise Not_found
  | (lpe, f) :: l' ->
    let () = match l' with
    | _ :: _ when warn ->
      msg_warning
        (str filename ++ str " has been found in" ++ spc () ++
          hov 0 (str "[ " ++
            hv 0 (prlist_with_sep (fun () -> str " " ++ pr_semicolon())
              (fun (lpe,_) -> str lpe) l)
            ++ str " ];") ++ fnl () ++
          str "loading " ++ str f)
    | _ -> ()
    in
    (lpe, f)
  in
  check_and_warn (search path)

let find_file_in_path ?(warn=true) paths filename =
  if not (Filename.is_implicit filename) then
    if Sys.file_exists filename then
      let root = Filename.dirname filename in
      root, filename
    else
      errorlabstrm "System.find_file_in_path"
	(hov 0 (str "Can't find file" ++ spc () ++ str filename))
  else
    try where_in_path ~warn paths filename
    with Not_found ->
      errorlabstrm "System.find_file_in_path"
	(hov 0 (str "Can't find file" ++ spc () ++ str filename ++ spc () ++
		str "on loadpath"))

let is_in_path lpath filename =
  try ignore (where_in_path ~warn:false lpath filename); true
  with Not_found -> false

let is_in_system_path filename =
  let path = try Sys.getenv "PATH"
             with Not_found -> error "system variable PATH not found" in
  let lpath = CUnix.path_to_list path in
  is_in_path lpath filename

let open_trapping_failure name =
  try open_out_bin name
  with e when Errors.noncritical e -> error ("Can't open " ^ name)

let try_remove filename =
  try Sys.remove filename
  with e when Errors.noncritical e ->
    msg_warning
      (str"Could not remove file " ++ str filename ++ str" which is corrupted!")

let marshal_out ch v = Marshal.to_channel ch v []
let marshal_in filename ch =
  try Marshal.from_channel ch
  with
    | End_of_file | Failure _ (* e.g. "truncated object" *) ->
      error (filename ^ " is corrupted, try to rebuild it.")

exception Bad_magic_number of string

let raw_extern_intern magic =
  let extern_state filename =
    let channel = open_trapping_failure filename in
    output_binary_int channel magic;
    filename, channel
  and intern_state filename =
    let channel = open_in_bin filename in
    if not (Int.equal (input_binary_int channel) magic) then
      raise (Bad_magic_number filename);
    channel
  in
  (extern_state,intern_state)

let extern_intern ?(warn=true) magic =
  let (raw_extern,raw_intern) = raw_extern_intern magic in
  let extern_state name val_0 =
    try
      let (filename,channel) = raw_extern name in
      try
        marshal_out channel val_0;
        close_out channel
      with reraise ->
	let reraise = Errors.push reraise in
        let () = try_remove filename in
        raise reraise
    with Sys_error s -> error ("System error: " ^ s)
  and intern_state paths name =
    try
      let _,filename = find_file_in_path ~warn paths name in
      let channel = raw_intern filename in
      let v = marshal_in filename channel in
      close_in channel;
      v
    with Sys_error s ->
      error("System error: " ^ s)
  in
  (extern_state,intern_state)

let with_magic_number_check f a =
  try f a
  with Bad_magic_number fname ->
    errorlabstrm "with_magic_number_check"
    (str"File " ++ str fname ++ strbrk" has bad magic number." ++ spc () ++
    strbrk "It is corrupted or was compiled with another version of Coq.")

(* Communication through files with another executable *)

let connect writefun readfun com =
  let name = Filename.basename com in
  let tmp_to = Filename.temp_file ("coq-"^name^"-in") ".xml" in
  let tmp_from = Filename.temp_file ("coq-"^name^"-out") ".xml" in
  let ch_to_in,ch_to_out =
    try open_in tmp_to, open_out tmp_to
    with Sys_error s -> error ("Cannot set connection to "^com^"("^s^")") in
  let ch_from_in,ch_from_out =
    try open_in tmp_from, open_out tmp_from
    with Sys_error s ->
      close_out ch_to_out; close_in ch_to_in;
      error ("Cannot set connection from "^com^"("^s^")") in
  writefun ch_to_out;
  close_out ch_to_out;
  let pid =
    let ch_to' = Unix.descr_of_in_channel ch_to_in in
    let ch_from' = Unix.descr_of_out_channel ch_from_out in
    try Unix.create_process com [|com|] ch_to' ch_from' Unix.stdout
    with Unix.Unix_error (err,_,_) ->
      close_in ch_to_in; close_in ch_from_in; close_out ch_from_out;
      unlink tmp_from; unlink tmp_to;
      error ("Cannot execute "^com^"("^(Unix.error_message err)^")") in
  close_in ch_to_in;
  close_out ch_from_out;
  (match snd (Unix.waitpid [] pid) with
    | Unix.WEXITED 127 -> error (com^": cannot execute")
    | Unix.WEXITED 0 -> ()
    | _ -> error (com^" exited abnormally"));
  let a = readfun ch_from_in in
  close_in ch_from_in;
  unlink tmp_from;
  unlink tmp_to;
  a

(* Time stamps. *)

type time = float * float * float

let get_time () =
  let t = Unix.times ()  in
  (Unix.gettimeofday(), t.tms_utime, t.tms_stime)

(* Keep only 3 significant digits *)
let round f = (floor (f *. 1e3)) *. 1e-3

let time_difference (t1,_,_) (t2,_,_) = round (t2 -. t1)

let fmt_time_difference (startreal,ustart,sstart) (stopreal,ustop,sstop) =
  real (round (stopreal -. startreal)) ++ str " secs " ++
  str "(" ++
  real (round (ustop -. ustart)) ++ str "u" ++
  str "," ++
  real (round (sstop -. sstart)) ++ str "s" ++
  str ")"


==> anc/HoTT/coq-HoTT/lib/system.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {5 Coqtop specific system utilities} *)

(** {6 Files and load paths} *)

(** Load path entries remember the original root
    given by the user. For efficiency, we keep the full path (field
    [directory]), the root path and the path relative to the root. *)

val exclude_search_in_dirname : string -> unit

val all_subdirs : unix_path:string -> (CUnix.physical_path * string list) list
val is_in_path : CUnix.load_path -> string -> bool
val is_in_system_path : string -> bool
val where_in_path : ?warn:bool -> CUnix.load_path -> string -> CUnix.physical_path * string

val exists_dir : string -> bool

val find_file_in_path :
  ?warn:bool -> CUnix.load_path -> string -> CUnix.physical_path * string

(** {6 I/O functions } *)
(** Generic input and output functions, parameterized by a magic number
  and a suffix. The intern functions raise the exception [Bad_magic_number]
  when the check fails, with the full file name. *)

val marshal_out : out_channel -> 'a -> unit
val marshal_in : string -> in_channel -> 'a

exception Bad_magic_number of string

val raw_extern_intern : int ->
  (string -> string * out_channel) * (string -> in_channel)

val extern_intern : ?warn:bool -> int ->
  (string -> 'a -> unit) * (CUnix.load_path -> string -> 'a)

val with_magic_number_check : ('a -> 'b) -> 'a -> 'b

(** {6 Sending/receiving once with external executable } *)

val connect : (out_channel -> unit) -> (in_channel -> 'a) -> string -> 'a

(** {6 Time stamps.} *)

type time

val get_time : unit -> time
val time_difference : time -> time -> float (** in seconds *)
val fmt_time_difference : time -> time -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/lib/tries.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)



module Make = 
  functor (X : Set.OrderedType) ->
    functor (Y : Map.OrderedType) ->
struct
  module T_dom = Fset.Make(X) 
  module T_codom = Fmap.Make(Y) 

  type t = Node of T_dom.t * t T_codom.t

  let codom_to_list m = T_codom.fold (fun x y l -> (x,y)::l) m []

  let codom_rng m = T_codom.fold (fun _ y acc -> y::acc) m []

  let codom_dom m = T_codom.fold (fun x _ acc -> x::acc) m []

  let empty = Node (T_dom.empty, T_codom.empty)

  let map (Node (_,m)) lbl = T_codom.find lbl m

  let xtract (Node (hereset,_)) = T_dom.elements hereset
    
  let dom (Node (_,m)) = codom_dom m

  let in_dom (Node (_,m)) lbl = T_codom.mem lbl m

  let is_empty_node (Node(a,b)) = (T_dom.elements a = []) & (codom_to_list b = [])

let assure_arc m lbl =
  if T_codom.mem lbl m then 
    m
  else 
    T_codom.add lbl (Node (T_dom.empty,T_codom.empty)) m

let cleanse_arcs (Node (hereset,m)) =
  let l = codom_rng m in 
  Node(hereset, if List.for_all is_empty_node l then T_codom.empty else m)

let rec at_path f (Node (hereset,m)) = function
  | [] -> 
      cleanse_arcs (Node(f hereset,m))
  | h::t ->
      let m = assure_arc m h in 
      cleanse_arcs (Node(hereset,
                         T_codom.add h (at_path f (T_codom.find h m) t) m))

let add tm (path,v) =
  at_path (fun hereset -> T_dom.add v hereset) tm path
    
let rmv tm (path,v) =
  at_path (fun hereset -> T_dom.remove v hereset) tm path

let app f tlm = 
  let rec apprec pfx (Node(hereset,m)) =
    let path = List.rev pfx in 
    T_dom.iter (fun v -> f(path,v)) hereset;
    T_codom.iter (fun l tm -> apprec (l::pfx) tm) m
  in 
  apprec [] tlm
    
let to_list tlm = 
  let rec torec pfx (Node(hereset,m)) =
    let path = List.rev pfx in 
    List.flatten((List.map (fun v -> (path,v)) (T_dom.elements hereset))::
		 (List.map (fun (l,tm) -> torec (l::pfx) tm) (codom_to_list m)))
  in 
  torec [] tlm

end


==> anc/HoTT/coq-HoTT/lib/tries.mli <==





module Make :
  functor (X : Set.OrderedType) ->
    functor (Y : Map.OrderedType) ->
sig
     
  type t 
    
  val empty : t
      
  (** Work on labels, not on paths. *)

  val map : t -> Y.t -> t

  val xtract : t -> X.t list
    
  val dom : t -> Y.t list

  val in_dom : t -> Y.t -> bool

  (** Work on paths, not on labels. *)

  val add : t -> Y.t list * X.t -> t
  
  val rmv : t -> Y.t list * X.t -> t 

  val app : ((Y.t list * X.t) -> unit) -> t -> unit
    
  val to_list : t -> (Y.t list * X.t) list
end


==> anc/HoTT/coq-HoTT/lib/unicode.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Unicode utilities *)

type status = Letter | IdentPart | Symbol

exception Unsupported

(* The following table stores classes of Unicode characters that
   are used by the lexer. There are 3 different classes so 2 bits are
   allocated for each character. We only use 16 bits over the 31 bits
   to simplify the masking process. (This choice seems to be a good
   trade-off between speed and space after some benchmarks.) *)

(* A 256ko table, initially filled with zeros. *)
let table = Array.create (1 lsl 17) 0

(* Associate a 2-bit pattern to each status at position [i].
   Only the 3 lowest bits of [i] are taken into account to
   define the position of the pattern in the word.
   Notice that pattern "00" means "undefined". *)
let mask i = function
  | Letter    -> 1 lsl ((i land 7) lsl 1) (* 01 *)
  | IdentPart -> 2 lsl ((i land 7) lsl 1) (* 10 *)
  | Symbol    -> 3 lsl ((i land 7) lsl 1) (* 11 *)

(* Helper to reset 2 bits in a word. *)
let reset_mask i =
  lnot (3 lsl ((i land 7) lsl 1))

(* Initialize the lookup table from a list of segments, assigning
   a status to every character of each segment. The order of these
   assignments is relevant: it is possible to assign status [s] to
   a segment [(c1, c2)] and later assign [s'] to [c] even if [c] is
   between [c1] and [c2]. *)
let mk_lookup_table_from_unicode_tables_for status tables =
  List.iter
    (List.iter
       (fun (c1, c2) ->
          for i = c1 to c2 do
            table.(i lsr 3) <-
              (table.(i lsr 3) land (reset_mask i)) lor (mask i status)
          done))
    tables

(* Look up into the table and interpret the found pattern. *)
let lookup x =
  let v = (table.(x lsr 3) lsr ((x land 7) lsl 1)) land 3 in
    if      v = 1 then Letter
    else if v = 2 then IdentPart
    else if v = 3 then Symbol
    else raise Unsupported

(* [classify] discriminates between 3 different kinds of
   symbols based on the standard unicode classification (extracted from
   Camomile). *)
let classify =
  let single c = [ (c, c) ] in
    (* General tables. *)
    mk_lookup_table_from_unicode_tables_for Symbol
      [
        Unicodetable.sm;           (* Symbol, maths.             *)
        Unicodetable.sc;           (* Symbol, currency.          *)
        Unicodetable.so;           (* Symbol, modifier.          *)
        Unicodetable.pd;           (* Punctation, dash.          *)
        Unicodetable.pc;           (* Punctation, connector.     *)
        Unicodetable.pe;           (* Punctation, open.          *)
        Unicodetable.ps;           (* Punctation, close.         *)
        Unicodetable.pi;           (* Punctation, initial quote. *)
        Unicodetable.pf;           (* Punctation, final quote.   *)
        Unicodetable.po;           (* Punctation, other.         *)
      ];
    mk_lookup_table_from_unicode_tables_for Letter
      [
        Unicodetable.lu;           (* Letter, uppercase.         *)
        Unicodetable.ll;           (* Letter, lowercase.         *)
        Unicodetable.lt;           (* Letter, titlecase.         *)
        Unicodetable.lo;           (* Letter, others.            *)
      ];
    mk_lookup_table_from_unicode_tables_for IdentPart
      [
        Unicodetable.nd;           (* Number, decimal digits.    *)
        Unicodetable.nl;           (* Number, letter.            *)
        Unicodetable.no;           (* Number, other.             *)
      ];
    (* Exceptions (from a previous version of this function). *)
    mk_lookup_table_from_unicode_tables_for Symbol
      [
        single 0x000B2;            (* Squared.                   *)
        single 0x0002E;            (* Dot.                       *)
      ];
    mk_lookup_table_from_unicode_tables_for Letter
      [
        single 0x005F;             (* Underscore.                *)
        single 0x00A0;             (* Non breaking space.        *)
      ];
    mk_lookup_table_from_unicode_tables_for IdentPart
      [
        single 0x0027;             (* Special space.             *)
      ];
    (* Lookup *)
    lookup

exception End_of_input

let utf8_of_unicode n =
  if n < 128 then
    String.make 1 (Char.chr n)
  else if n < 2048 then
    let s = String.make 2 (Char.chr (128 + n mod 64)) in
    begin
      s.[0] <- Char.chr (192 + n / 64);
      s
    end
  else if n < 65536 then
    let s = String.make 3 (Char.chr (128 + n mod 64)) in
    begin
      s.[1] <- Char.chr (128 + (n / 64) mod 64);
      s.[0] <- Char.chr (224 + n / 4096);
      s
    end
  else
    let s = String.make 4 (Char.chr (128 + n mod 64)) in
    begin
      s.[2] <- Char.chr (128 + (n / 64) mod 64);
      s.[1] <- Char.chr (128 + (n / 4096) mod 64);
      s.[0] <- Char.chr (240 + n / 262144);
      s
    end

let next_utf8 s i =
  let err () = invalid_arg "utf8" in
  let l = String.length s - i in
  if l = 0 then raise End_of_input
  else let a = Char.code s.[i] in if a <= 0x7F then
    1, a
  else if a land 0x40 = 0 or l = 1 then err ()
  else let b = Char.code s.[i+1] in if b land 0xC0 <> 0x80 then err ()
  else if a land 0x20 = 0 then
    2, (a land 0x1F) lsl 6 + (b land 0x3F)
  else if l = 2 then err ()
  else let c = Char.code s.[i+2] in if c land 0xC0 <> 0x80 then err ()
  else if a land 0x10 = 0 then
    3, (a land 0x0F) lsl 12 + (b land 0x3F) lsl 6 + (c land 0x3F)
  else if l = 3 then err ()
  else let d = Char.code s.[i+3] in if d land 0xC0 <> 0x80 then err ()
  else if a land 0x08 = 0 then
    4, (a land 0x07) lsl 18 + (b land 0x3F) lsl 12 +
       (c land 0x3F) lsl 6 + (d land 0x3F)
  else err ()

(* Check the well-formedness of an identifier *)

let initial_refutation j n s =
  match classify n with
  | Letter -> None
  | _ ->
      let c = String.sub s 0 j in
      Some (false,"Invalid character '"^c^"' at beginning of identifier \""^s^"\".")

let trailing_refutation i j n s =
  match classify n with
  | Letter | IdentPart -> None
  | _ ->
      let c = String.sub s i j in
      Some (false,"Invalid character '"^c^"' in identifier \""^s^"\".")

let ident_refutation s =
  if s = ".." then None else try
    let j, n = next_utf8 s 0 in
      match initial_refutation j n s with
	|None ->
	   begin try
	     let rec aux i =
	       let j, n = next_utf8 s i in
		 match trailing_refutation i j n s with
		   |None -> aux (i + j)
		   |x -> x
	     in aux j
	   with End_of_input -> None
	   end
	|x -> x
  with
  | End_of_input -> Some (true,"The empty string is not an identifier.")
  | Unsupported -> Some (true,s^": unsupported character in utf8 sequence.")
  | Invalid_argument _ -> Some (true,s^": invalid utf8 sequence.")

let lowercase_unicode =
  let tree = Segmenttree.make Unicodetable.to_lower in
  fun unicode ->
    try
      match Segmenttree.lookup unicode tree with
	| `Abs c -> c
	| `Delta d -> unicode + d
    with Not_found -> unicode

let lowercase_first_char s =
  assert (s <> "");
  let j, n = next_utf8 s 0 in
  utf8_of_unicode (lowercase_unicode n)

(** For extraction, we need to encode unicode character into ascii ones *)

let ascii_of_ident s =
  let check_ascii s =
    let ok = ref true in
    String.iter (fun c -> if Char.code c >= 128 then ok := false) s;
    !ok
  in
  if check_ascii s then s else
    let i = ref 0 and out = ref "" in
    begin try while true do
      let j, n = next_utf8 s !i in
      out :=
	if n >= 128
	then Printf.sprintf "%s__U%04x_" !out n
	else Printf.sprintf "%s%c" !out s.[!i];
      i := !i + j
    done with End_of_input -> () end;
    !out


==> anc/HoTT/coq-HoTT/lib/unicode.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Unicode utilities *)

type status = Letter | IdentPart | Symbol

exception Unsupported

(** Classify a unicode char into 3 classes, or raise [Unsupported] *)
val classify : int -> status

(** Check whether a given string be used as a legal identifier.
    - [None] means yes
    - [Some (b,s)] means no, with explanation [s] and severity [b] *)
val ident_refutation : string -> (bool * string) option

(** First char of a string, converted to lowercase *)
val lowercase_first_char : string -> string

(** For extraction, turn a unicode string into an ascii-only one *)
val ascii_of_ident : string -> string


==> anc/HoTT/coq-HoTT/lib/unicodetable.ml <==

(** Unicode tables generated from Camomile. *)

(* Letter, Uppercase *)
let lu = [
  (0x00041,0x0005A);
  (0x000C0,0x000D6);
  (0x000D8,0x000DE);
  (0x00100,0x00100);
  (0x00102,0x00102);
  (0x00104,0x00104);
  (0x00106,0x00106);
  (0x00108,0x00108);
  (0x0010A,0x0010A);
  (0x0010C,0x0010C);
  (0x0010E,0x0010E);
  (0x00110,0x00110);
  (0x00112,0x00112);
  (0x00114,0x00114);
  (0x00116,0x00116);
  (0x00118,0x00118);
  (0x0011A,0x0011A);
  (0x0011C,0x0011C);
  (0x0011E,0x0011E);
  (0x00120,0x00120);
  (0x00122,0x00122);
  (0x00124,0x00124);
  (0x00126,0x00126);
  (0x00128,0x00128);
  (0x0012A,0x0012A);
  (0x0012C,0x0012C);
  (0x0012E,0x0012E);
  (0x00130,0x00130);
  (0x00132,0x00132);
  (0x00134,0x00134);
  (0x00136,0x00136);
  (0x00139,0x00139);
  (0x0013B,0x0013B);
  (0x0013D,0x0013D);
  (0x0013F,0x0013F);
  (0x00141,0x00141);
  (0x00143,0x00143);
  (0x00145,0x00145);
  (0x00147,0x00147);
  (0x0014A,0x0014A);
  (0x0014C,0x0014C);
  (0x0014E,0x0014E);
  (0x00150,0x00150);
  (0x00152,0x00152);
  (0x00154,0x00154);
  (0x00156,0x00156);
  (0x00158,0x00158);
  (0x0015A,0x0015A);
  (0x0015C,0x0015C);
  (0x0015E,0x0015E);
  (0x00160,0x00160);
  (0x00162,0x00162);
  (0x00164,0x00164);
  (0x00166,0x00166);
  (0x00168,0x00168);
  (0x0016A,0x0016A);
  (0x0016C,0x0016C);
  (0x0016E,0x0016E);
  (0x00170,0x00170);
  (0x00172,0x00172);
  (0x00174,0x00174);
  (0x00176,0x00176);
  (0x00178,0x00179);
  (0x0017B,0x0017B);
  (0x0017D,0x0017D);
  (0x00181,0x00182);
  (0x00184,0x00184);
  (0x00186,0x00187);
  (0x00189,0x0018B);
  (0x0018E,0x00191);
  (0x00193,0x00194);
  (0x00196,0x00198);
  (0x0019C,0x0019D);
  (0x0019F,0x001A0);
  (0x001A2,0x001A2);
  (0x001A4,0x001A4);
  (0x001A6,0x001A7);
  (0x001A9,0x001A9);
  (0x001AC,0x001AC);
  (0x001AE,0x001AF);
  (0x001B1,0x001B3);
  (0x001B5,0x001B5);
  (0x001B7,0x001B8);
  (0x001BC,0x001BC);
  (0x001C4,0x001C4);
  (0x001C7,0x001C7);
  (0x001CA,0x001CA);
  (0x001CD,0x001CD);
  (0x001CF,0x001CF);
  (0x001D1,0x001D1);
  (0x001D3,0x001D3);
  (0x001D5,0x001D5);
  (0x001D7,0x001D7);
  (0x001D9,0x001D9);
  (0x001DB,0x001DB);
  (0x001DE,0x001DE);
  (0x001E0,0x001E0);
  (0x001E2,0x001E2);
  (0x001E4,0x001E4);
  (0x001E6,0x001E6);
  (0x001E8,0x001E8);
  (0x001EA,0x001EA);
  (0x001EC,0x001EC);
  (0x001EE,0x001EE);
  (0x001F1,0x001F1);
  (0x001F4,0x001F4);
  (0x001F6,0x001F8);
  (0x001FA,0x001FA);
  (0x001FC,0x001FC);
  (0x001FE,0x001FE);
  (0x00200,0x00200);
  (0x00202,0x00202);
  (0x00204,0x00204);
  (0x00206,0x00206);
  (0x00208,0x00208);
  (0x0020A,0x0020A);
  (0x0020C,0x0020C);
  (0x0020E,0x0020E);
  (0x00210,0x00210);
  (0x00212,0x00212);
  (0x00214,0x00214);
  (0x00216,0x00216);
  (0x00218,0x00218);
  (0x0021A,0x0021A);
  (0x0021C,0x0021C);
  (0x0021E,0x0021E);
  (0x00220,0x00220);
  (0x00222,0x00222);
  (0x00224,0x00224);
  (0x00226,0x00226);
  (0x00228,0x00228);
  (0x0022A,0x0022A);
  (0x0022C,0x0022C);
  (0x0022E,0x0022E);
  (0x00230,0x00230);
  (0x00232,0x00232);
  (0x00386,0x00386);
  (0x00388,0x0038A);
  (0x0038C,0x0038C);
  (0x0038E,0x0038F);
  (0x00391,0x003A1);
  (0x003A3,0x003AB);
  (0x003D2,0x003D4);
  (0x003D8,0x003D8);
  (0x003DA,0x003DA);
  (0x003DC,0x003DC);
  (0x003DE,0x003DE);
  (0x003E0,0x003E0);
  (0x003E2,0x003E2);
  (0x003E4,0x003E4);
  (0x003E6,0x003E6);
  (0x003E8,0x003E8);
  (0x003EA,0x003EA);
  (0x003EC,0x003EC);
  (0x003EE,0x003EE);
  (0x003F4,0x003F4);
  (0x00400,0x0042F);
  (0x00460,0x00460);
  (0x00462,0x00462);
  (0x00464,0x00464);
  (0x00466,0x00466);
  (0x00468,0x00468);
  (0x0046A,0x0046A);
  (0x0046C,0x0046C);
  (0x0046E,0x0046E);
  (0x00470,0x00470);
  (0x00472,0x00472);
  (0x00474,0x00474);
  (0x00476,0x00476);
  (0x00478,0x00478);
  (0x0047A,0x0047A);
  (0x0047C,0x0047C);
  (0x0047E,0x0047E);
  (0x00480,0x00480);
  (0x0048A,0x0048A);
  (0x0048C,0x0048C);
  (0x0048E,0x0048E);
  (0x00490,0x00490);
  (0x00492,0x00492);
  (0x00494,0x00494);
  (0x00496,0x00496);
  (0x00498,0x00498);
  (0x0049A,0x0049A);
  (0x0049C,0x0049C);
  (0x0049E,0x0049E);
  (0x004A0,0x004A0);
  (0x004A2,0x004A2);
  (0x004A4,0x004A4);
  (0x004A6,0x004A6);
  (0x004A8,0x004A8);
  (0x004AA,0x004AA);
  (0x004AC,0x004AC);
  (0x004AE,0x004AE);
  (0x004B0,0x004B0);
  (0x004B2,0x004B2);
  (0x004B4,0x004B4);
  (0x004B6,0x004B6);
  (0x004B8,0x004B8);
  (0x004BA,0x004BA);
  (0x004BC,0x004BC);
  (0x004BE,0x004BE);
  (0x004C0,0x004C1);
  (0x004C3,0x004C3);
  (0x004C5,0x004C5);
  (0x004C7,0x004C7);
  (0x004C9,0x004C9);
  (0x004CB,0x004CB);
  (0x004CD,0x004CD);
  (0x004D0,0x004D0);
  (0x004D2,0x004D2);
  (0x004D4,0x004D4);
  (0x004D6,0x004D6);
  (0x004D8,0x004D8);
  (0x004DA,0x004DA);
  (0x004DC,0x004DC);
  (0x004DE,0x004DE);
  (0x004E0,0x004E0);
  (0x004E2,0x004E2);
  (0x004E4,0x004E4);
  (0x004E6,0x004E6);
  (0x004E8,0x004E8);
  (0x004EA,0x004EA);
  (0x004EC,0x004EC);
  (0x004EE,0x004EE);
  (0x004F0,0x004F0);
  (0x004F2,0x004F2);
  (0x004F4,0x004F4);
  (0x004F8,0x004F8);
  (0x00500,0x00500);
  (0x00502,0x00502);
  (0x00504,0x00504);
  (0x00506,0x00506);
  (0x00508,0x00508);
  (0x0050A,0x0050A);
  (0x0050C,0x0050C);
  (0x0050E,0x0050E);
  (0x00531,0x00556);
  (0x010A0,0x010C5);
  (0x01E00,0x01E00);
  (0x01E02,0x01E02);
  (0x01E04,0x01E04);
  (0x01E06,0x01E06);
  (0x01E08,0x01E08);
  (0x01E0A,0x01E0A);
  (0x01E0C,0x01E0C);
  (0x01E0E,0x01E0E);
  (0x01E10,0x01E10);
  (0x01E12,0x01E12);
  (0x01E14,0x01E14);
  (0x01E16,0x01E16);
  (0x01E18,0x01E18);
  (0x01E1A,0x01E1A);
  (0x01E1C,0x01E1C);
  (0x01E1E,0x01E1E);
  (0x01E20,0x01E20);
  (0x01E22,0x01E22);
  (0x01E24,0x01E24);
  (0x01E26,0x01E26);
  (0x01E28,0x01E28);
  (0x01E2A,0x01E2A);
  (0x01E2C,0x01E2C);
  (0x01E2E,0x01E2E);
  (0x01E30,0x01E30);
  (0x01E32,0x01E32);
  (0x01E34,0x01E34);
  (0x01E36,0x01E36);
  (0x01E38,0x01E38);
  (0x01E3A,0x01E3A);
  (0x01E3C,0x01E3C);
  (0x01E3E,0x01E3E);
  (0x01E40,0x01E40);
  (0x01E42,0x01E42);
  (0x01E44,0x01E44);
  (0x01E46,0x01E46);
  (0x01E48,0x01E48);
  (0x01E4A,0x01E4A);
  (0x01E4C,0x01E4C);
  (0x01E4E,0x01E4E);
  (0x01E50,0x01E50);
  (0x01E52,0x01E52);
  (0x01E54,0x01E54);
  (0x01E56,0x01E56);
  (0x01E58,0x01E58);
  (0x01E5A,0x01E5A);
  (0x01E5C,0x01E5C);
  (0x01E5E,0x01E5E);
  (0x01E60,0x01E60);
  (0x01E62,0x01E62);
  (0x01E64,0x01E64);
  (0x01E66,0x01E66);
  (0x01E68,0x01E68);
  (0x01E6A,0x01E6A);
  (0x01E6C,0x01E6C);
  (0x01E6E,0x01E6E);
  (0x01E70,0x01E70);
  (0x01E72,0x01E72);
  (0x01E74,0x01E74);
  (0x01E76,0x01E76);
  (0x01E78,0x01E78);
  (0x01E7A,0x01E7A);
  (0x01E7C,0x01E7C);
  (0x01E7E,0x01E7E);
  (0x01E80,0x01E80);
  (0x01E82,0x01E82);
  (0x01E84,0x01E84);
  (0x01E86,0x01E86);
  (0x01E88,0x01E88);
  (0x01E8A,0x01E8A);
  (0x01E8C,0x01E8C);
  (0x01E8E,0x01E8E);
  (0x01E90,0x01E90);
  (0x01E92,0x01E92);
  (0x01E94,0x01E94);
  (0x01EA0,0x01EA0);
  (0x01EA2,0x01EA2);
  (0x01EA4,0x01EA4);
  (0x01EA6,0x01EA6);
  (0x01EA8,0x01EA8);
  (0x01EAA,0x01EAA);
  (0x01EAC,0x01EAC);
  (0x01EAE,0x01EAE);
  (0x01EB0,0x01EB0);
  (0x01EB2,0x01EB2);
  (0x01EB4,0x01EB4);
  (0x01EB6,0x01EB6);
  (0x01EB8,0x01EB8);
  (0x01EBA,0x01EBA);
  (0x01EBC,0x01EBC);
  (0x01EBE,0x01EBE);
  (0x01EC0,0x01EC0);
  (0x01EC2,0x01EC2);
  (0x01EC4,0x01EC4);
  (0x01EC6,0x01EC6);
  (0x01EC8,0x01EC8);
  (0x01ECA,0x01ECA);
  (0x01ECC,0x01ECC);
  (0x01ECE,0x01ECE);
  (0x01ED0,0x01ED0);
  (0x01ED2,0x01ED2);
  (0x01ED4,0x01ED4);
  (0x01ED6,0x01ED6);
  (0x01ED8,0x01ED8);
  (0x01EDA,0x01EDA);
  (0x01EDC,0x01EDC);
  (0x01EDE,0x01EDE);
  (0x01EE0,0x01EE0);
  (0x01EE2,0x01EE2);
  (0x01EE4,0x01EE4);
  (0x01EE6,0x01EE6);
  (0x01EE8,0x01EE8);
  (0x01EEA,0x01EEA);
  (0x01EEC,0x01EEC);
  (0x01EEE,0x01EEE);
  (0x01EF0,0x01EF0);
  (0x01EF2,0x01EF2);
  (0x01EF4,0x01EF4);
  (0x01EF6,0x01EF6);
  (0x01EF8,0x01EF8);
  (0x01F08,0x01F0F);
  (0x01F18,0x01F1D);
  (0x01F28,0x01F2F);
  (0x01F38,0x01F3F);
  (0x01F48,0x01F4D);
  (0x01F59,0x01F59);
  (0x01F5B,0x01F5B);
  (0x01F5D,0x01F5D);
  (0x01F5F,0x01F5F);
  (0x01F68,0x01F6F);
  (0x01FB8,0x01FBB);
  (0x01FC8,0x01FCB);
  (0x01FD8,0x01FDB);
  (0x01FE8,0x01FEC);
  (0x01FF8,0x01FFB);
  (0x02102,0x02102);
  (0x02107,0x02107);
  (0x0210B,0x0210D);
  (0x02110,0x02112);
  (0x02115,0x02115);
  (0x02119,0x0211D);
  (0x02124,0x02124);
  (0x02126,0x02126);
  (0x02128,0x02128);
  (0x0212A,0x0212D);
  (0x02130,0x02131);
  (0x02133,0x02133);
  (0x0213E,0x0213F);
  (0x02145,0x02145);
  (0x0FF21,0x0FF3A);
  (0x10400,0x10425);
  (0x1D400,0x1D419);
  (0x1D434,0x1D44D);
  (0x1D468,0x1D481);
  (0x1D49C,0x1D49C);
  (0x1D49E,0x1D49F);
  (0x1D4A2,0x1D4A2);
  (0x1D4A5,0x1D4A6);
  (0x1D4A9,0x1D4AC);
  (0x1D4AE,0x1D4B5);
  (0x1D4D0,0x1D4E9);
  (0x1D504,0x1D505);
  (0x1D507,0x1D50A);
  (0x1D50D,0x1D514);
  (0x1D516,0x1D51C);
  (0x1D538,0x1D539);
  (0x1D53B,0x1D53E);
  (0x1D540,0x1D544);
  (0x1D546,0x1D546);
  (0x1D54A,0x1D550);
  (0x1D56C,0x1D585);
  (0x1D5A0,0x1D5B9);
  (0x1D5D4,0x1D5ED);
  (0x1D608,0x1D621);
  (0x1D63C,0x1D655);
  (0x1D670,0x1D689);
  (0x1D6A8,0x1D6C0);
  (0x1D6E2,0x1D6FA);
  (0x1D71C,0x1D734);
  (0x1D756,0x1D76E);
  (0x1D790,0x1D7A8)
]
(* Letter, Lowercase *)
let ll = [
  (0x00061,0x0007A);
  (0x000AA,0x000AA);
  (0x000B5,0x000B5);
  (0x000BA,0x000BA);
  (0x000DF,0x000F6);
  (0x000F8,0x000FF);
  (0x00101,0x00101);
  (0x00103,0x00103);
  (0x00105,0x00105);
  (0x00107,0x00107);
  (0x00109,0x00109);
  (0x0010B,0x0010B);
  (0x0010D,0x0010D);
  (0x0010F,0x0010F);
  (0x00111,0x00111);
  (0x00113,0x00113);
  (0x00115,0x00115);
  (0x00117,0x00117);
  (0x00119,0x00119);
  (0x0011B,0x0011B);
  (0x0011D,0x0011D);
  (0x0011F,0x0011F);
  (0x00121,0x00121);
  (0x00123,0x00123);
  (0x00125,0x00125);
  (0x00127,0x00127);
  (0x00129,0x00129);
  (0x0012B,0x0012B);
  (0x0012D,0x0012D);
  (0x0012F,0x0012F);
  (0x00131,0x00131);
  (0x00133,0x00133);
  (0x00135,0x00135);
  (0x00137,0x00138);
  (0x0013A,0x0013A);
  (0x0013C,0x0013C);
  (0x0013E,0x0013E);
  (0x00140,0x00140);
  (0x00142,0x00142);
  (0x00144,0x00144);
  (0x00146,0x00146);
  (0x00148,0x00149);
  (0x0014B,0x0014B);
  (0x0014D,0x0014D);
  (0x0014F,0x0014F);
  (0x00151,0x00151);
  (0x00153,0x00153);
  (0x00155,0x00155);
  (0x00157,0x00157);
  (0x00159,0x00159);
  (0x0015B,0x0015B);
  (0x0015D,0x0015D);
  (0x0015F,0x0015F);
  (0x00161,0x00161);
  (0x00163,0x00163);
  (0x00165,0x00165);
  (0x00167,0x00167);
  (0x00169,0x00169);
  (0x0016B,0x0016B);
  (0x0016D,0x0016D);
  (0x0016F,0x0016F);
  (0x00171,0x00171);
  (0x00173,0x00173);
  (0x00175,0x00175);
  (0x00177,0x00177);
  (0x0017A,0x0017A);
  (0x0017C,0x0017C);
  (0x0017E,0x00180);
  (0x00183,0x00183);
  (0x00185,0x00185);
  (0x00188,0x00188);
  (0x0018C,0x0018D);
  (0x00192,0x00192);
  (0x00195,0x00195);
  (0x00199,0x0019B);
  (0x0019E,0x0019E);
  (0x001A1,0x001A1);
  (0x001A3,0x001A3);
  (0x001A5,0x001A5);
  (0x001A8,0x001A8);
  (0x001AA,0x001AB);
  (0x001AD,0x001AD);
  (0x001B0,0x001B0);
  (0x001B4,0x001B4);
  (0x001B6,0x001B6);
  (0x001B9,0x001BA);
  (0x001BD,0x001BF);
  (0x001C6,0x001C6);
  (0x001C9,0x001C9);
  (0x001CC,0x001CC);
  (0x001CE,0x001CE);
  (0x001D0,0x001D0);
  (0x001D2,0x001D2);
  (0x001D4,0x001D4);
  (0x001D6,0x001D6);
  (0x001D8,0x001D8);
  (0x001DA,0x001DA);
  (0x001DC,0x001DD);
  (0x001DF,0x001DF);
  (0x001E1,0x001E1);
  (0x001E3,0x001E3);
  (0x001E5,0x001E5);
  (0x001E7,0x001E7);
  (0x001E9,0x001E9);
  (0x001EB,0x001EB);
  (0x001ED,0x001ED);
  (0x001EF,0x001F0);
  (0x001F3,0x001F3);
  (0x001F5,0x001F5);
  (0x001F9,0x001F9);
  (0x001FB,0x001FB);
  (0x001FD,0x001FD);
  (0x001FF,0x001FF);
  (0x00201,0x00201);
  (0x00203,0x00203);
  (0x00205,0x00205);
  (0x00207,0x00207);
  (0x00209,0x00209);
  (0x0020B,0x0020B);
  (0x0020D,0x0020D);
  (0x0020F,0x0020F);
  (0x00211,0x00211);
  (0x00213,0x00213);
  (0x00215,0x00215);
  (0x00217,0x00217);
  (0x00219,0x00219);
  (0x0021B,0x0021B);
  (0x0021D,0x0021D);
  (0x0021F,0x0021F);
  (0x00223,0x00223);
  (0x00225,0x00225);
  (0x00227,0x00227);
  (0x00229,0x00229);
  (0x0022B,0x0022B);
  (0x0022D,0x0022D);
  (0x0022F,0x0022F);
  (0x00231,0x00231);
  (0x00233,0x00233);
  (0x00250,0x002AD);
  (0x00390,0x00390);
  (0x003AC,0x003CE);
  (0x003D0,0x003D1);
  (0x003D5,0x003D7);
  (0x003D9,0x003D9);
  (0x003DB,0x003DB);
  (0x003DD,0x003DD);
  (0x003DF,0x003DF);
  (0x003E1,0x003E1);
  (0x003E3,0x003E3);
  (0x003E5,0x003E5);
  (0x003E7,0x003E7);
  (0x003E9,0x003E9);
  (0x003EB,0x003EB);
  (0x003ED,0x003ED);
  (0x003EF,0x003F3);
  (0x003F5,0x003F5);
  (0x00430,0x0045F);
  (0x00461,0x00461);
  (0x00463,0x00463);
  (0x00465,0x00465);
  (0x00467,0x00467);
  (0x00469,0x00469);
  (0x0046B,0x0046B);
  (0x0046D,0x0046D);
  (0x0046F,0x0046F);
  (0x00471,0x00471);
  (0x00473,0x00473);
  (0x00475,0x00475);
  (0x00477,0x00477);
  (0x00479,0x00479);
  (0x0047B,0x0047B);
  (0x0047D,0x0047D);
  (0x0047F,0x0047F);
  (0x00481,0x00481);
  (0x0048B,0x0048B);
  (0x0048D,0x0048D);
  (0x0048F,0x0048F);
  (0x00491,0x00491);
  (0x00493,0x00493);
  (0x00495,0x00495);
  (0x00497,0x00497);
  (0x00499,0x00499);
  (0x0049B,0x0049B);
  (0x0049D,0x0049D);
  (0x0049F,0x0049F);
  (0x004A1,0x004A1);
  (0x004A3,0x004A3);
  (0x004A5,0x004A5);
  (0x004A7,0x004A7);
  (0x004A9,0x004A9);
  (0x004AB,0x004AB);
  (0x004AD,0x004AD);
  (0x004AF,0x004AF);
  (0x004B1,0x004B1);
  (0x004B3,0x004B3);
  (0x004B5,0x004B5);
  (0x004B7,0x004B7);
  (0x004B9,0x004B9);
  (0x004BB,0x004BB);
  (0x004BD,0x004BD);
  (0x004BF,0x004BF);
  (0x004C2,0x004C2);
  (0x004C4,0x004C4);
  (0x004C6,0x004C6);
  (0x004C8,0x004C8);
  (0x004CA,0x004CA);
  (0x004CC,0x004CC);
  (0x004CE,0x004CE);
  (0x004D1,0x004D1);
  (0x004D3,0x004D3);
  (0x004D5,0x004D5);
  (0x004D7,0x004D7);
  (0x004D9,0x004D9);
  (0x004DB,0x004DB);
  (0x004DD,0x004DD);
  (0x004DF,0x004DF);
  (0x004E1,0x004E1);
  (0x004E3,0x004E3);
  (0x004E5,0x004E5);
  (0x004E7,0x004E7);
  (0x004E9,0x004E9);
  (0x004EB,0x004EB);
  (0x004ED,0x004ED);
  (0x004EF,0x004EF);
  (0x004F1,0x004F1);
  (0x004F3,0x004F3);
  (0x004F5,0x004F5);
  (0x004F9,0x004F9);
  (0x00501,0x00501);
  (0x00503,0x00503);
  (0x00505,0x00505);
  (0x00507,0x00507);
  (0x00509,0x00509);
  (0x0050B,0x0050B);
  (0x0050D,0x0050D);
  (0x0050F,0x0050F);
  (0x00561,0x00587);
  (0x01E01,0x01E01);
  (0x01E03,0x01E03);
  (0x01E05,0x01E05);
  (0x01E07,0x01E07);
  (0x01E09,0x01E09);
  (0x01E0B,0x01E0B);
  (0x01E0D,0x01E0D);
  (0x01E0F,0x01E0F);
  (0x01E11,0x01E11);
  (0x01E13,0x01E13);
  (0x01E15,0x01E15);
  (0x01E17,0x01E17);
  (0x01E19,0x01E19);
  (0x01E1B,0x01E1B);
  (0x01E1D,0x01E1D);
  (0x01E1F,0x01E1F);
  (0x01E21,0x01E21);
  (0x01E23,0x01E23);
  (0x01E25,0x01E25);
  (0x01E27,0x01E27);
  (0x01E29,0x01E29);
  (0x01E2B,0x01E2B);
  (0x01E2D,0x01E2D);
  (0x01E2F,0x01E2F);
  (0x01E31,0x01E31);
  (0x01E33,0x01E33);
  (0x01E35,0x01E35);
  (0x01E37,0x01E37);
  (0x01E39,0x01E39);
  (0x01E3B,0x01E3B);
  (0x01E3D,0x01E3D);
  (0x01E3F,0x01E3F);
  (0x01E41,0x01E41);
  (0x01E43,0x01E43);
  (0x01E45,0x01E45);
  (0x01E47,0x01E47);
  (0x01E49,0x01E49);
  (0x01E4B,0x01E4B);
  (0x01E4D,0x01E4D);
  (0x01E4F,0x01E4F);
  (0x01E51,0x01E51);
  (0x01E53,0x01E53);
  (0x01E55,0x01E55);
  (0x01E57,0x01E57);
  (0x01E59,0x01E59);
  (0x01E5B,0x01E5B);
  (0x01E5D,0x01E5D);
  (0x01E5F,0x01E5F);
  (0x01E61,0x01E61);
  (0x01E63,0x01E63);
  (0x01E65,0x01E65);
  (0x01E67,0x01E67);
  (0x01E69,0x01E69);
  (0x01E6B,0x01E6B);
  (0x01E6D,0x01E6D);
  (0x01E6F,0x01E6F);
  (0x01E71,0x01E71);
  (0x01E73,0x01E73);
  (0x01E75,0x01E75);
  (0x01E77,0x01E77);
  (0x01E79,0x01E79);
  (0x01E7B,0x01E7B);
  (0x01E7D,0x01E7D);
  (0x01E7F,0x01E7F);
  (0x01E81,0x01E81);
  (0x01E83,0x01E83);
  (0x01E85,0x01E85);
  (0x01E87,0x01E87);
  (0x01E89,0x01E89);
  (0x01E8B,0x01E8B);
  (0x01E8D,0x01E8D);
  (0x01E8F,0x01E8F);
  (0x01E91,0x01E91);
  (0x01E93,0x01E93);
  (0x01E95,0x01E9B);
  (0x01EA1,0x01EA1);
  (0x01EA3,0x01EA3);
  (0x01EA5,0x01EA5);
  (0x01EA7,0x01EA7);
  (0x01EA9,0x01EA9);
  (0x01EAB,0x01EAB);
  (0x01EAD,0x01EAD);
  (0x01EAF,0x01EAF);
  (0x01EB1,0x01EB1);
  (0x01EB3,0x01EB3);
  (0x01EB5,0x01EB5);
  (0x01EB7,0x01EB7);
  (0x01EB9,0x01EB9);
  (0x01EBB,0x01EBB);
  (0x01EBD,0x01EBD);
  (0x01EBF,0x01EBF);
  (0x01EC1,0x01EC1);
  (0x01EC3,0x01EC3);
  (0x01EC5,0x01EC5);
  (0x01EC7,0x01EC7);
  (0x01EC9,0x01EC9);
  (0x01ECB,0x01ECB);
  (0x01ECD,0x01ECD);
  (0x01ECF,0x01ECF);
  (0x01ED1,0x01ED1);
  (0x01ED3,0x01ED3);
  (0x01ED5,0x01ED5);
  (0x01ED7,0x01ED7);
  (0x01ED9,0x01ED9);
  (0x01EDB,0x01EDB);
  (0x01EDD,0x01EDD);
  (0x01EDF,0x01EDF);
  (0x01EE1,0x01EE1);
  (0x01EE3,0x01EE3);
  (0x01EE5,0x01EE5);
  (0x01EE7,0x01EE7);
  (0x01EE9,0x01EE9);
  (0x01EEB,0x01EEB);
  (0x01EED,0x01EED);
  (0x01EEF,0x01EEF);
  (0x01EF1,0x01EF1);
  (0x01EF3,0x01EF3);
  (0x01EF5,0x01EF5);
  (0x01EF7,0x01EF7);
  (0x01EF9,0x01EF9);
  (0x01F00,0x01F07);
  (0x01F10,0x01F15);
  (0x01F20,0x01F27);
  (0x01F30,0x01F37);
  (0x01F40,0x01F45);
  (0x01F50,0x01F57);
  (0x01F60,0x01F67);
  (0x01F70,0x01F7D);
  (0x01F80,0x01F87);
  (0x01F90,0x01F97);
  (0x01FA0,0x01FA7);
  (0x01FB0,0x01FB4);
  (0x01FB6,0x01FB7);
  (0x01FBE,0x01FBE);
  (0x01FC2,0x01FC4);
  (0x01FC6,0x01FC7);
  (0x01FD0,0x01FD3);
  (0x01FD6,0x01FD7);
  (0x01FE0,0x01FE7);
  (0x01FF2,0x01FF4);
  (0x01FF6,0x01FF7);
  (0x02071,0x02071);
  (0x0207F,0x0207F);
  (0x0210A,0x0210A);
  (0x0210E,0x0210F);
  (0x02113,0x02113);
  (0x0212F,0x0212F);
  (0x02134,0x02134);
  (0x02139,0x02139);
  (0x0213D,0x0213D);
  (0x02146,0x02149);
  (0x0FB00,0x0FB06);
  (0x0FB13,0x0FB17);
  (0x0FF41,0x0FF5A);
  (0x10428,0x1044D);
  (0x1D41A,0x1D433);
  (0x1D44E,0x1D454);
  (0x1D456,0x1D467);
  (0x1D482,0x1D49B);
  (0x1D4B6,0x1D4B9);
  (0x1D4BB,0x1D4BB);
  (0x1D4BD,0x1D4C0);
  (0x1D4C2,0x1D4C3);
  (0x1D4C5,0x1D4CF);
  (0x1D4EA,0x1D503);
  (0x1D51E,0x1D537);
  (0x1D552,0x1D56B);
  (0x1D586,0x1D59F);
  (0x1D5BA,0x1D5D3);
  (0x1D5EE,0x1D607);
  (0x1D622,0x1D63B);
  (0x1D656,0x1D66F);
  (0x1D68A,0x1D6A3);
  (0x1D6C2,0x1D6DA);
  (0x1D6DC,0x1D6E1);
  (0x1D6FC,0x1D714);
  (0x1D716,0x1D71B);
  (0x1D736,0x1D74E);
  (0x1D750,0x1D755);
  (0x1D770,0x1D788);
  (0x1D78A,0x1D78F);
  (0x1D7AA,0x1D7C2);
  (0x1D7C4,0x1D7C9)
]
(* Letter, Titlecase *)
let lt = [
  (0x001C5,0x001C5);
  (0x001C8,0x001C8);
  (0x001CB,0x001CB);
  (0x001F2,0x001F2);
  (0x01F88,0x01F8F);
  (0x01F98,0x01F9F);
  (0x01FA8,0x01FAF);
  (0x01FBC,0x01FBC);
  (0x01FCC,0x01FCC);
  (0x01FFC,0x01FFC)
]
(* Mark, Non-Spacing *)
let mn = [
  (0x00300,0x0034F);
  (0x00360,0x0036F);
  (0x00483,0x00486);
  (0x00591,0x005A1);
  (0x005A3,0x005B9);
  (0x005BB,0x005BD);
  (0x005BF,0x005BF);
  (0x005C1,0x005C2);
  (0x005C4,0x005C4);
  (0x0064B,0x00655);
  (0x00670,0x00670);
  (0x006D6,0x006DC);
  (0x006DF,0x006E4);
  (0x006E7,0x006E8);
  (0x006EA,0x006ED);
  (0x00711,0x00711);
  (0x00730,0x0074A);
  (0x007A6,0x007B0);
  (0x00901,0x00902);
  (0x0093C,0x0093C);
  (0x00941,0x00948);
  (0x0094D,0x0094D);
  (0x00951,0x00954);
  (0x00962,0x00963);
  (0x00981,0x00981);
  (0x009BC,0x009BC);
  (0x009C1,0x009C4);
  (0x009CD,0x009CD);
  (0x009E2,0x009E3);
  (0x00A02,0x00A02);
  (0x00A3C,0x00A3C);
  (0x00A41,0x00A42);
  (0x00A47,0x00A48);
  (0x00A4B,0x00A4D);
  (0x00A70,0x00A71);
  (0x00A81,0x00A82);
  (0x00ABC,0x00ABC);
  (0x00AC1,0x00AC5);
  (0x00AC7,0x00AC8);
  (0x00ACD,0x00ACD);
  (0x00B01,0x00B01);
  (0x00B3C,0x00B3C);
  (0x00B3F,0x00B3F);
  (0x00B41,0x00B43);
  (0x00B4D,0x00B4D);
  (0x00B56,0x00B56);
  (0x00B82,0x00B82);
  (0x00BC0,0x00BC0);
  (0x00BCD,0x00BCD);
  (0x00C3E,0x00C40);
  (0x00C46,0x00C48);
  (0x00C4A,0x00C4D);
  (0x00C55,0x00C56);
  (0x00CBF,0x00CBF);
  (0x00CC6,0x00CC6);
  (0x00CCC,0x00CCD);
  (0x00D41,0x00D43);
  (0x00D4D,0x00D4D);
  (0x00DCA,0x00DCA);
  (0x00DD2,0x00DD4);
  (0x00DD6,0x00DD6);
  (0x00E31,0x00E31);
  (0x00E34,0x00E3A);
  (0x00E47,0x00E4E);
  (0x00EB1,0x00EB1);
  (0x00EB4,0x00EB9);
  (0x00EBB,0x00EBC);
  (0x00EC8,0x00ECD);
  (0x00F18,0x00F19);
  (0x00F35,0x00F35);
  (0x00F37,0x00F37);
  (0x00F39,0x00F39);
  (0x00F71,0x00F7E);
  (0x00F80,0x00F84);
  (0x00F86,0x00F87);
  (0x00F90,0x00F97);
  (0x00F99,0x00FBC);
  (0x00FC6,0x00FC6);
  (0x0102D,0x01030);
  (0x01032,0x01032);
  (0x01036,0x01037);
  (0x01039,0x01039);
  (0x01058,0x01059);
  (0x01712,0x01714);
  (0x01732,0x01734);
  (0x01752,0x01753);
  (0x01772,0x01773);
  (0x017B7,0x017BD);
  (0x017C6,0x017C6);
  (0x017C9,0x017D3);
  (0x0180B,0x0180D);
  (0x018A9,0x018A9);
  (0x020D0,0x020DC);
  (0x020E1,0x020E1);
  (0x020E5,0x020EA);
  (0x0302A,0x0302F);
  (0x03099,0x0309A);
  (0x0FB1E,0x0FB1E);
  (0x0FE00,0x0FE0F);
  (0x0FE20,0x0FE23);
  (0x1D167,0x1D169);
  (0x1D17B,0x1D182);
  (0x1D185,0x1D18B);
  (0x1D1AA,0x1D1AD)
]
(* Mark, Spacing Combining *)
let mc = [
  (0x00903,0x00903);
  (0x0093E,0x00940);
  (0x00949,0x0094C);
  (0x00982,0x00983);
  (0x009BE,0x009C0);
  (0x009C7,0x009C8);
  (0x009CB,0x009CC);
  (0x009D7,0x009D7);
  (0x00A3E,0x00A40);
  (0x00A83,0x00A83);
  (0x00ABE,0x00AC0);
  (0x00AC9,0x00AC9);
  (0x00ACB,0x00ACC);
  (0x00B02,0x00B03);
  (0x00B3E,0x00B3E);
  (0x00B40,0x00B40);
  (0x00B47,0x00B48);
  (0x00B4B,0x00B4C);
  (0x00B57,0x00B57);
  (0x00BBE,0x00BBF);
  (0x00BC1,0x00BC2);
  (0x00BC6,0x00BC8);
  (0x00BCA,0x00BCC);
  (0x00BD7,0x00BD7);
  (0x00C01,0x00C03);
  (0x00C41,0x00C44);
  (0x00C82,0x00C83);
  (0x00CBE,0x00CBE);
  (0x00CC0,0x00CC4);
  (0x00CC7,0x00CC8);
  (0x00CCA,0x00CCB);
  (0x00CD5,0x00CD6);
  (0x00D02,0x00D03);
  (0x00D3E,0x00D40);
  (0x00D46,0x00D48);
  (0x00D4A,0x00D4C);
  (0x00D57,0x00D57);
  (0x00D82,0x00D83);
  (0x00DCF,0x00DD1);
  (0x00DD8,0x00DDF);
  (0x00DF2,0x00DF3);
  (0x00F3E,0x00F3F);
  (0x00F7F,0x00F7F);
  (0x0102C,0x0102C);
  (0x01031,0x01031);
  (0x01038,0x01038);
  (0x01056,0x01057);
  (0x017B4,0x017B6);
  (0x017BE,0x017C5);
  (0x017C7,0x017C8);
  (0x1D165,0x1D166);
  (0x1D16D,0x1D172)
]
(* Mark, Enclosing *)
let me = [
  (0x00488,0x00489);
  (0x006DE,0x006DE);
  (0x020DD,0x020E0);
  (0x020E2,0x020E4)
]
(* Number, Decimal Digit *)
let nd = [
  (0x00030,0x00039);
  (0x00660,0x00669);
  (0x006F0,0x006F9);
  (0x00966,0x0096F);
  (0x009E6,0x009EF);
  (0x00A66,0x00A6F);
  (0x00AE6,0x00AEF);
  (0x00B66,0x00B6F);
  (0x00BE7,0x00BEF);
  (0x00C66,0x00C6F);
  (0x00CE6,0x00CEF);
  (0x00D66,0x00D6F);
  (0x00E50,0x00E59);
  (0x00ED0,0x00ED9);
  (0x00F20,0x00F29);
  (0x01040,0x01049);
  (0x01369,0x01371);
  (0x017E0,0x017E9);
  (0x01810,0x01819);
  (0x0FF10,0x0FF19);
  (0x1D7CE,0x1D7FF)
]
(* Number, Letter *)
let nl = [
  (0x016EE,0x016F0);
  (0x02160,0x02183);
  (0x03007,0x03007);
  (0x03021,0x03029);
  (0x03038,0x0303A);
  (0x1034A,0x1034A)
]
(* Number, Other *)
let no = [
  (0x000B2,0x000B3);
  (0x000B9,0x000B9);
  (0x000BC,0x000BE);
  (0x009F4,0x009F9);
  (0x00BF0,0x00BF2);
  (0x00F2A,0x00F33);
  (0x01372,0x0137C);
  (0x02070,0x02070);
  (0x02074,0x02079);
  (0x02080,0x02089);
  (0x02153,0x0215F);
  (0x02460,0x0249B);
  (0x024EA,0x024FE);
  (0x02776,0x02793);
  (0x03192,0x03195);
  (0x03220,0x03229);
  (0x03251,0x0325F);
  (0x03280,0x03289);
  (0x032B1,0x032BF);
  (0x10320,0x10323)
]
(* Separator, Space *)
let zs = [
  (0x00020,0x00020);
  (0x000A0,0x000A0);
  (0x01680,0x01680);
  (0x02000,0x0200B);
  (0x0202F,0x0202F);
  (0x0205F,0x0205F);
  (0x03000,0x03000)
]
(* Separator, Line *)
let zl = [
  (0x02028,0x02028)
]
(* Separator, Paragraph *)
let zp = [
  (0x02029,0x02029)
]
(* Other, Control *)
let cc = [
  (0x00000,0x0001F);
  (0x0007F,0x0009F)
]
(* Other, Format *)
let cf = [
  (0x006DD,0x006DD);
  (0x0070F,0x0070F);
  (0x0180E,0x0180E);
  (0x0200C,0x0200F);
  (0x0202A,0x0202E);
  (0x02060,0x02063);
  (0x0206A,0x0206F);
  (0x0FEFF,0x0FEFF);
  (0x0FFF9,0x0FFFB);
  (0x1D173,0x1D17A);
  (0xE0001,0xE0001);
  (0xE0020,0xE007F)
]
(* Other, Surrogate *)
let cs = [
  (0x0D800,0x0DEFE);
  (0x0DFFF,0x0DFFF)
]
(* Other, Private Use *)
let co = [
  (0x0E000,0x0F8FF)
]
(* Other, Not Assigned *)
let cn = [
  (0x00221,0x00221);
  (0x00234,0x0024F);
  (0x002AE,0x002AF);
  (0x002EF,0x002FF);
  (0x00350,0x0035F);
  (0x00370,0x00373);
  (0x00376,0x00379);
  (0x0037B,0x0037D);
  (0x0037F,0x00383);
  (0x0038B,0x0038B);
  (0x0038D,0x0038D);
  (0x003A2,0x003A2);
  (0x003CF,0x003CF);
  (0x003F7,0x003FF);
  (0x00487,0x00487);
  (0x004CF,0x004CF);
  (0x004F6,0x004F7);
  (0x004FA,0x004FF);
  (0x00510,0x00530);
  (0x00557,0x00558);
  (0x00560,0x00560);
  (0x00588,0x00588);
  (0x0058B,0x00590);
  (0x005A2,0x005A2);
  (0x005BA,0x005BA);
  (0x005C5,0x005CF);
  (0x005EB,0x005EF);
  (0x005F5,0x0060B);
  (0x0060D,0x0061A);
  (0x0061C,0x0061E);
  (0x00620,0x00620);
  (0x0063B,0x0063F);
  (0x00656,0x0065F);
  (0x006EE,0x006EF);
  (0x006FF,0x006FF);
  (0x0070E,0x0070E);
  (0x0072D,0x0072F);
  (0x0074B,0x0077F);
  (0x007B2,0x00900);
  (0x00904,0x00904);
  (0x0093A,0x0093B);
  (0x0094E,0x0094F);
  (0x00955,0x00957);
  (0x00971,0x00980);
  (0x00984,0x00984);
  (0x0098D,0x0098E);
  (0x00991,0x00992);
  (0x009A9,0x009A9);
  (0x009B1,0x009B1);
  (0x009B3,0x009B5);
  (0x009BA,0x009BB);
  (0x009BD,0x009BD);
  (0x009C5,0x009C6);
  (0x009C9,0x009CA);
  (0x009CE,0x009D6);
  (0x009D8,0x009DB);
  (0x009DE,0x009DE);
  (0x009E4,0x009E5);
  (0x009FB,0x00A01);
  (0x00A03,0x00A04);
  (0x00A0B,0x00A0E);
  (0x00A11,0x00A12);
  (0x00A29,0x00A29);
  (0x00A31,0x00A31);
  (0x00A34,0x00A34);
  (0x00A37,0x00A37);
  (0x00A3A,0x00A3B);
  (0x00A3D,0x00A3D);
  (0x00A43,0x00A46);
  (0x00A49,0x00A4A);
  (0x00A4E,0x00A58);
  (0x00A5D,0x00A5D);
  (0x00A5F,0x00A65);
  (0x00A75,0x00A80);
  (0x00A84,0x00A84);
  (0x00A8C,0x00A8C);
  (0x00A8E,0x00A8E);
  (0x00A92,0x00A92);
  (0x00AA9,0x00AA9);
  (0x00AB1,0x00AB1);
  (0x00AB4,0x00AB4);
  (0x00ABA,0x00ABB);
  (0x00AC6,0x00AC6);
  (0x00ACA,0x00ACA);
  (0x00ACE,0x00ACF);
  (0x00AD1,0x00ADF);
  (0x00AE1,0x00AE5);
  (0x00AF0,0x00B00);
  (0x00B04,0x00B04);
  (0x00B0D,0x00B0E);
  (0x00B11,0x00B12);
  (0x00B29,0x00B29);
  (0x00B31,0x00B31);
  (0x00B34,0x00B35);
  (0x00B3A,0x00B3B);
  (0x00B44,0x00B46);
  (0x00B49,0x00B4A);
  (0x00B4E,0x00B55);
  (0x00B58,0x00B5B);
  (0x00B5E,0x00B5E);
  (0x00B62,0x00B65);
  (0x00B71,0x00B81);
  (0x00B84,0x00B84);
  (0x00B8B,0x00B8D);
  (0x00B91,0x00B91);
  (0x00B96,0x00B98);
  (0x00B9B,0x00B9B);
  (0x00B9D,0x00B9D);
  (0x00BA0,0x00BA2);
  (0x00BA5,0x00BA7);
  (0x00BAB,0x00BAD);
  (0x00BB6,0x00BB6);
  (0x00BBA,0x00BBD);
  (0x00BC3,0x00BC5);
  (0x00BC9,0x00BC9);
  (0x00BCE,0x00BD6);
  (0x00BD8,0x00BE6);
  (0x00BF3,0x00C00);
  (0x00C04,0x00C04);
  (0x00C0D,0x00C0D);
  (0x00C11,0x00C11);
  (0x00C29,0x00C29);
  (0x00C34,0x00C34);
  (0x00C3A,0x00C3D);
  (0x00C45,0x00C45);
  (0x00C49,0x00C49);
  (0x00C4E,0x00C54);
  (0x00C57,0x00C5F);
  (0x00C62,0x00C65);
  (0x00C70,0x00C81);
  (0x00C84,0x00C84);
  (0x00C8D,0x00C8D);
  (0x00C91,0x00C91);
  (0x00CA9,0x00CA9);
  (0x00CB4,0x00CB4);
  (0x00CBA,0x00CBD);
  (0x00CC5,0x00CC5);
  (0x00CC9,0x00CC9);
  (0x00CCE,0x00CD4);
  (0x00CD7,0x00CDD);
  (0x00CDF,0x00CDF);
  (0x00CE2,0x00CE5);
  (0x00CF0,0x00D01);
  (0x00D04,0x00D04);
  (0x00D0D,0x00D0D);
  (0x00D11,0x00D11);
  (0x00D29,0x00D29);
  (0x00D3A,0x00D3D);
  (0x00D44,0x00D45);
  (0x00D49,0x00D49);
  (0x00D4E,0x00D56);
  (0x00D58,0x00D5F);
  (0x00D62,0x00D65);
  (0x00D70,0x00D81);
  (0x00D84,0x00D84);
  (0x00D97,0x00D99);
  (0x00DB2,0x00DB2);
  (0x00DBC,0x00DBC);
  (0x00DBE,0x00DBF);
  (0x00DC7,0x00DC9);
  (0x00DCB,0x00DCE);
  (0x00DD5,0x00DD5);
  (0x00DD7,0x00DD7);
  (0x00DE0,0x00DF1);
  (0x00DF5,0x00E00);
  (0x00E3B,0x00E3E);
  (0x00E5C,0x00E80);
  (0x00E83,0x00E83);
  (0x00E85,0x00E86);
  (0x00E89,0x00E89);
  (0x00E8B,0x00E8C);
  (0x00E8E,0x00E93);
  (0x00E98,0x00E98);
  (0x00EA0,0x00EA0);
  (0x00EA4,0x00EA4);
  (0x00EA6,0x00EA6);
  (0x00EA8,0x00EA9);
  (0x00EAC,0x00EAC);
  (0x00EBA,0x00EBA);
  (0x00EBE,0x00EBF);
  (0x00EC5,0x00EC5);
  (0x00EC7,0x00EC7);
  (0x00ECE,0x00ECF);
  (0x00EDA,0x00EDB);
  (0x00EDE,0x00EFF);
  (0x00F48,0x00F48);
  (0x00F6B,0x00F70);
  (0x00F8C,0x00F8F);
  (0x00F98,0x00F98);
  (0x00FBD,0x00FBD);
  (0x00FCD,0x00FCE);
  (0x00FD0,0x00FFF);
  (0x01022,0x01022);
  (0x01028,0x01028);
  (0x0102B,0x0102B);
  (0x01033,0x01035);
  (0x0103A,0x0103F);
  (0x0105A,0x0109F);
  (0x010C6,0x010CF);
  (0x010F9,0x010FA);
  (0x010FC,0x010FF);
  (0x0115A,0x0115E);
  (0x011A3,0x011A7);
  (0x011FA,0x011FF);
  (0x01207,0x01207);
  (0x01247,0x01247);
  (0x01249,0x01249);
  (0x0124E,0x0124F);
  (0x01257,0x01257);
  (0x01259,0x01259);
  (0x0125E,0x0125F);
  (0x01287,0x01287);
  (0x01289,0x01289);
  (0x0128E,0x0128F);
  (0x012AF,0x012AF);
  (0x012B1,0x012B1);
  (0x012B6,0x012B7);
  (0x012BF,0x012BF);
  (0x012C1,0x012C1);
  (0x012C6,0x012C7);
  (0x012CF,0x012CF);
  (0x012D7,0x012D7);
  (0x012EF,0x012EF);
  (0x0130F,0x0130F);
  (0x01311,0x01311);
  (0x01316,0x01317);
  (0x0131F,0x0131F);
  (0x01347,0x01347);
  (0x0135B,0x01360);
  (0x0137D,0x0139F);
  (0x013F5,0x01400);
  (0x01677,0x0167F);
  (0x0169D,0x0169F);
  (0x016F1,0x016FF);
  (0x0170D,0x0170D);
  (0x01715,0x0171F);
  (0x01737,0x0173F);
  (0x01754,0x0175F);
  (0x0176D,0x0176D);
  (0x01771,0x01771);
  (0x01774,0x0177F);
  (0x017DD,0x017DF);
  (0x017EA,0x017FF);
  (0x0180F,0x0180F);
  (0x0181A,0x0181F);
  (0x01878,0x0187F);
  (0x018AA,0x01DFF);
  (0x01E9C,0x01E9F);
  (0x01EFA,0x01EFF);
  (0x01F16,0x01F17);
  (0x01F1E,0x01F1F);
  (0x01F46,0x01F47);
  (0x01F4E,0x01F4F);
  (0x01F58,0x01F58);
  (0x01F5A,0x01F5A);
  (0x01F5C,0x01F5C);
  (0x01F5E,0x01F5E);
  (0x01F7E,0x01F7F);
  (0x01FB5,0x01FB5);
  (0x01FC5,0x01FC5);
  (0x01FD4,0x01FD5);
  (0x01FDC,0x01FDC);
  (0x01FF0,0x01FF1);
  (0x01FF5,0x01FF5);
  (0x01FFF,0x01FFF);
  (0x02053,0x02056);
  (0x02058,0x0205E);
  (0x02064,0x02069);
  (0x02072,0x02073);
  (0x0208F,0x0209F);
  (0x020B2,0x020CF);
  (0x020EB,0x020FF);
  (0x0213B,0x0213C);
  (0x0214C,0x02152);
  (0x02184,0x0218F);
  (0x023CF,0x023FF);
  (0x02427,0x0243F);
  (0x0244B,0x0245F);
  (0x024FF,0x024FF);
  (0x02614,0x02615);
  (0x02618,0x02618);
  (0x0267E,0x0267F);
  (0x0268A,0x02700);
  (0x02705,0x02705);
  (0x0270A,0x0270B);
  (0x02728,0x02728);
  (0x0274C,0x0274C);
  (0x0274E,0x0274E);
  (0x02753,0x02755);
  (0x02757,0x02757);
  (0x0275F,0x02760);
  (0x02795,0x02797);
  (0x027B0,0x027B0);
  (0x027BF,0x027CF);
  (0x027EC,0x027EF);
  (0x02B00,0x02E7F);
  (0x02E9A,0x02E9A);
  (0x02EF4,0x02EFF);
  (0x02FD6,0x02FEF);
  (0x02FFC,0x02FFF);
  (0x03040,0x03040);
  (0x03097,0x03098);
  (0x03100,0x03104);
  (0x0312D,0x03130);
  (0x0318F,0x0318F);
  (0x031B8,0x031EF);
  (0x0321D,0x0321F);
  (0x03244,0x03250);
  (0x0327C,0x0327E);
  (0x032CC,0x032CF);
  (0x032FF,0x032FF);
  (0x03377,0x0337A);
  (0x033DE,0x033DF);
  (0x033FF,0x033FF);
  (0x04DB6,0x04DFF);
  (0x09FA6,0x09FFF);
  (0x0A48D,0x0A48F);
  (0x0A4C7,0x0ABFF);
  (0x0D7A4,0x0D7FF);
  (0x0DEFF,0x0DFFE);
  (0x0FA2E,0x0FA2F);
  (0x0FA6B,0x0FAFF);
  (0x0FB07,0x0FB12);
  (0x0FB18,0x0FB1C);
  (0x0FB37,0x0FB37);
  (0x0FB3D,0x0FB3D);
  (0x0FB3F,0x0FB3F);
  (0x0FB42,0x0FB42);
  (0x0FB45,0x0FB45);
  (0x0FBB2,0x0FBD2);
  (0x0FD40,0x0FD4F);
  (0x0FD90,0x0FD91);
  (0x0FDC8,0x0FDEF);
  (0x0FDFD,0x0FDFF);
  (0x0FE10,0x0FE1F);
  (0x0FE24,0x0FE2F);
  (0x0FE47,0x0FE48);
  (0x0FE53,0x0FE53);
  (0x0FE67,0x0FE67);
  (0x0FE6C,0x0FE6F);
  (0x0FE75,0x0FE75);
  (0x0FEFD,0x0FEFE);
  (0x0FF00,0x0FF00);
  (0x0FFBF,0x0FFC1);
  (0x0FFC8,0x0FFC9);
  (0x0FFD0,0x0FFD1);
  (0x0FFD8,0x0FFD9);
  (0x0FFDD,0x0FFDF);
  (0x0FFE7,0x0FFE7);
  (0x0FFEF,0x0FFF8);
  (0x0FFFE,0x102FF);
  (0x1031F,0x1031F);
  (0x10324,0x1032F);
  (0x1034B,0x103FF);
  (0x10426,0x10427);
  (0x1044E,0x1CFFF);
  (0x1D0F6,0x1D0FF);
  (0x1D127,0x1D129);
  (0x1D1DE,0x1D3FF);
  (0x1D455,0x1D455);
  (0x1D49D,0x1D49D);
  (0x1D4A0,0x1D4A1);
  (0x1D4A3,0x1D4A4);
  (0x1D4A7,0x1D4A8);
  (0x1D4AD,0x1D4AD);
  (0x1D4BA,0x1D4BA);
  (0x1D4BC,0x1D4BC);
  (0x1D4C1,0x1D4C1);
  (0x1D4C4,0x1D4C4);
  (0x1D506,0x1D506);
  (0x1D50B,0x1D50C);
  (0x1D515,0x1D515);
  (0x1D51D,0x1D51D);
  (0x1D53A,0x1D53A);
  (0x1D53F,0x1D53F);
  (0x1D545,0x1D545);
  (0x1D547,0x1D549);
  (0x1D551,0x1D551);
  (0x1D6A4,0x1D6A7);
  (0x1D7CA,0x1D7CD);
  (0x1D800,0x1FFFF);
  (0x2A6D7,0x2F7FF);
  (0x2FA1E,0xE0000);
  (0xE0002,0xE001F);
  (0xE0080,0x7FFFFFFF)
]
(* Letter, Modifier *)
let lm = [
  (0x002B0,0x002B8);
  (0x002BB,0x002C1);
  (0x002D0,0x002D1);
  (0x002E0,0x002E4);
  (0x002EE,0x002EE);
  (0x0037A,0x0037A);
  (0x00559,0x00559);
  (0x00640,0x00640);
  (0x006E5,0x006E6);
  (0x00E46,0x00E46);
  (0x00EC6,0x00EC6);
  (0x017D7,0x017D7);
  (0x01843,0x01843);
  (0x03005,0x03005);
  (0x03031,0x03035);
  (0x0303B,0x0303B);
  (0x0309D,0x0309E);
  (0x030FC,0x030FE);
  (0x0FF70,0x0FF70);
  (0x0FF9E,0x0FF9F)
]
(* Letter, Other *)
let lo = [
  (0x001BB,0x001BB);
  (0x001C0,0x001C3);
  (0x005D0,0x005EA);
  (0x005F0,0x005F2);
  (0x00621,0x0063A);
  (0x00641,0x0064A);
  (0x0066E,0x0066F);
  (0x00671,0x006D3);
  (0x006D5,0x006D5);
  (0x006FA,0x006FC);
  (0x00710,0x00710);
  (0x00712,0x0072C);
  (0x00780,0x007A5);
  (0x007B1,0x007B1);
  (0x00905,0x00939);
  (0x0093D,0x0093D);
  (0x00950,0x00950);
  (0x00958,0x00961);
  (0x00985,0x0098C);
  (0x0098F,0x00990);
  (0x00993,0x009A8);
  (0x009AA,0x009B0);
  (0x009B2,0x009B2);
  (0x009B6,0x009B9);
  (0x009DC,0x009DD);
  (0x009DF,0x009E1);
  (0x009F0,0x009F1);
  (0x00A05,0x00A0A);
  (0x00A0F,0x00A10);
  (0x00A13,0x00A28);
  (0x00A2A,0x00A30);
  (0x00A32,0x00A33);
  (0x00A35,0x00A36);
  (0x00A38,0x00A39);
  (0x00A59,0x00A5C);
  (0x00A5E,0x00A5E);
  (0x00A72,0x00A74);
  (0x00A85,0x00A8B);
  (0x00A8D,0x00A8D);
  (0x00A8F,0x00A91);
  (0x00A93,0x00AA8);
  (0x00AAA,0x00AB0);
  (0x00AB2,0x00AB3);
  (0x00AB5,0x00AB9);
  (0x00ABD,0x00ABD);
  (0x00AD0,0x00AD0);
  (0x00AE0,0x00AE0);
  (0x00B05,0x00B0C);
  (0x00B0F,0x00B10);
  (0x00B13,0x00B28);
  (0x00B2A,0x00B30);
  (0x00B32,0x00B33);
  (0x00B36,0x00B39);
  (0x00B3D,0x00B3D);
  (0x00B5C,0x00B5D);
  (0x00B5F,0x00B61);
  (0x00B83,0x00B83);
  (0x00B85,0x00B8A);
  (0x00B8E,0x00B90);
  (0x00B92,0x00B95);
  (0x00B99,0x00B9A);
  (0x00B9C,0x00B9C);
  (0x00B9E,0x00B9F);
  (0x00BA3,0x00BA4);
  (0x00BA8,0x00BAA);
  (0x00BAE,0x00BB5);
  (0x00BB7,0x00BB9);
  (0x00C05,0x00C0C);
  (0x00C0E,0x00C10);
  (0x00C12,0x00C28);
  (0x00C2A,0x00C33);
  (0x00C35,0x00C39);
  (0x00C60,0x00C61);
  (0x00C85,0x00C8C);
  (0x00C8E,0x00C90);
  (0x00C92,0x00CA8);
  (0x00CAA,0x00CB3);
  (0x00CB5,0x00CB9);
  (0x00CDE,0x00CDE);
  (0x00CE0,0x00CE1);
  (0x00D05,0x00D0C);
  (0x00D0E,0x00D10);
  (0x00D12,0x00D28);
  (0x00D2A,0x00D39);
  (0x00D60,0x00D61);
  (0x00D85,0x00D96);
  (0x00D9A,0x00DB1);
  (0x00DB3,0x00DBB);
  (0x00DBD,0x00DBD);
  (0x00DC0,0x00DC6);
  (0x00E01,0x00E30);
  (0x00E32,0x00E33);
  (0x00E40,0x00E45);
  (0x00E81,0x00E82);
  (0x00E84,0x00E84);
  (0x00E87,0x00E88);
  (0x00E8A,0x00E8A);
  (0x00E8D,0x00E8D);
  (0x00E94,0x00E97);
  (0x00E99,0x00E9F);
  (0x00EA1,0x00EA3);
  (0x00EA5,0x00EA5);
  (0x00EA7,0x00EA7);
  (0x00EAA,0x00EAB);
  (0x00EAD,0x00EB0);
  (0x00EB2,0x00EB3);
  (0x00EBD,0x00EBD);
  (0x00EC0,0x00EC4);
  (0x00EDC,0x00EDD);
  (0x00F00,0x00F00);
  (0x00F40,0x00F47);
  (0x00F49,0x00F6A);
  (0x00F88,0x00F8B);
  (0x01000,0x01021);
  (0x01023,0x01027);
  (0x01029,0x0102A);
  (0x01050,0x01055);
  (0x010D0,0x010F8);
  (0x01100,0x01159);
  (0x0115F,0x011A2);
  (0x011A8,0x011F9);
  (0x01200,0x01206);
  (0x01208,0x01246);
  (0x01248,0x01248);
  (0x0124A,0x0124D);
  (0x01250,0x01256);
  (0x01258,0x01258);
  (0x0125A,0x0125D);
  (0x01260,0x01286);
  (0x01288,0x01288);
  (0x0128A,0x0128D);
  (0x01290,0x012AE);
  (0x012B0,0x012B0);
  (0x012B2,0x012B5);
  (0x012B8,0x012BE);
  (0x012C0,0x012C0);
  (0x012C2,0x012C5);
  (0x012C8,0x012CE);
  (0x012D0,0x012D6);
  (0x012D8,0x012EE);
  (0x012F0,0x0130E);
  (0x01310,0x01310);
  (0x01312,0x01315);
  (0x01318,0x0131E);
  (0x01320,0x01346);
  (0x01348,0x0135A);
  (0x013A0,0x013F4);
  (0x01401,0x0166C);
  (0x0166F,0x01676);
  (0x01681,0x0169A);
  (0x016A0,0x016EA);
  (0x01700,0x0170C);
  (0x0170E,0x01711);
  (0x01720,0x01731);
  (0x01740,0x01751);
  (0x01760,0x0176C);
  (0x0176E,0x01770);
  (0x01780,0x017B3);
  (0x017DC,0x017DC);
  (0x01820,0x01842);
  (0x01844,0x01877);
  (0x01880,0x018A8);
  (0x02135,0x02138);
  (0x03006,0x03006);
  (0x0303C,0x0303C);
  (0x03041,0x03096);
  (0x0309F,0x0309F);
  (0x030A1,0x030FA);
  (0x030FF,0x030FF);
  (0x03105,0x0312C);
  (0x03131,0x0318E);
  (0x031A0,0x031B7);
  (0x031F0,0x031FF);
  (0x03400,0x04DB5);
  (0x04E00,0x09FA5);
  (0x0A000,0x0A48C);
  (0x0AC00,0x0D7A3);
  (0x0F900,0x0FA2D);
  (0x0FA30,0x0FA6A);
  (0x0FB1D,0x0FB1D);
  (0x0FB1F,0x0FB28);
  (0x0FB2A,0x0FB36);
  (0x0FB38,0x0FB3C);
  (0x0FB3E,0x0FB3E);
  (0x0FB40,0x0FB41);
  (0x0FB43,0x0FB44);
  (0x0FB46,0x0FBB1);
  (0x0FBD3,0x0FD3D);
  (0x0FD50,0x0FD8F);
  (0x0FD92,0x0FDC7);
  (0x0FDF0,0x0FDFB);
  (0x0FE70,0x0FE74);
  (0x0FE76,0x0FEFC);
  (0x0FF66,0x0FF6F);
  (0x0FF71,0x0FF9D);
  (0x0FFA0,0x0FFBE);
  (0x0FFC2,0x0FFC7);
  (0x0FFCA,0x0FFCF);
  (0x0FFD2,0x0FFD7);
  (0x0FFDA,0x0FFDC);
  (0x10300,0x1031E);
  (0x10330,0x10349);
  (0x20000,0x2A6D6);
  (0x2F800,0x2FA1D)
]
(* Punctuation, Connector *)
let pc = [
  (0x0005F,0x0005F);
  (0x0203F,0x02040);
  (0x030FB,0x030FB);
  (0x0FE33,0x0FE34);
  (0x0FE4D,0x0FE4F);
  (0x0FF3F,0x0FF3F);
  (0x0FF65,0x0FF65)
]
(* Punctuation, Dash *)
let pd = [
  (0x0002D,0x0002D);
  (0x000AD,0x000AD);
  (0x0058A,0x0058A);
  (0x01806,0x01806);
  (0x02010,0x02015);
  (0x0301C,0x0301C);
  (0x03030,0x03030);
  (0x030A0,0x030A0);
  (0x0FE31,0x0FE32);
  (0x0FE58,0x0FE58);
  (0x0FE63,0x0FE63);
  (0x0FF0D,0x0FF0D)
]
(* Punctuation, Open *)
let ps = [
  (0x00028,0x00028);
  (0x0005B,0x0005B);
  (0x0007B,0x0007B);
  (0x00F3A,0x00F3A);
  (0x00F3C,0x00F3C);
  (0x0169B,0x0169B);
  (0x0201A,0x0201A);
  (0x0201E,0x0201E);
  (0x02045,0x02045);
  (0x0207D,0x0207D);
  (0x0208D,0x0208D);
  (0x02329,0x02329);
  (0x023B4,0x023B4);
  (0x02768,0x02768);
  (0x0276A,0x0276A);
  (0x0276C,0x0276C);
  (0x0276E,0x0276E);
  (0x02770,0x02770);
  (0x02772,0x02772);
  (0x02774,0x02774);
  (0x027E6,0x027E6);
  (0x027E8,0x027E8);
  (0x027EA,0x027EA);
  (0x02983,0x02983);
  (0x02985,0x02985);
  (0x02987,0x02987);
  (0x02989,0x02989);
  (0x0298B,0x0298B);
  (0x0298D,0x0298D);
  (0x0298F,0x0298F);
  (0x02991,0x02991);
  (0x02993,0x02993);
  (0x02995,0x02995);
  (0x02997,0x02997);
  (0x029D8,0x029D8);
  (0x029DA,0x029DA);
  (0x029FC,0x029FC);
  (0x03008,0x03008);
  (0x0300A,0x0300A);
  (0x0300C,0x0300C);
  (0x0300E,0x0300E);
  (0x03010,0x03010);
  (0x03014,0x03014);
  (0x03016,0x03016);
  (0x03018,0x03018);
  (0x0301A,0x0301A);
  (0x0301D,0x0301D);
  (0x0FD3E,0x0FD3E);
  (0x0FE35,0x0FE35);
  (0x0FE37,0x0FE37);
  (0x0FE39,0x0FE39);
  (0x0FE3B,0x0FE3B);
  (0x0FE3D,0x0FE3D);
  (0x0FE3F,0x0FE3F);
  (0x0FE41,0x0FE41);
  (0x0FE43,0x0FE43);
  (0x0FE59,0x0FE59);
  (0x0FE5B,0x0FE5B);
  (0x0FE5D,0x0FE5D);
  (0x0FF08,0x0FF08);
  (0x0FF3B,0x0FF3B);
  (0x0FF5B,0x0FF5B);
  (0x0FF5F,0x0FF5F);
  (0x0FF62,0x0FF62)
]
(* Punctuation, Close *)
let pe = [
  (0x00029,0x00029);
  (0x0005D,0x0005D);
  (0x0007D,0x0007D);
  (0x00F3B,0x00F3B);
  (0x00F3D,0x00F3D);
  (0x0169C,0x0169C);
  (0x02046,0x02046);
  (0x0207E,0x0207E);
  (0x0208E,0x0208E);
  (0x0232A,0x0232A);
  (0x023B5,0x023B5);
  (0x02769,0x02769);
  (0x0276B,0x0276B);
  (0x0276D,0x0276D);
  (0x0276F,0x0276F);
  (0x02771,0x02771);
  (0x02773,0x02773);
  (0x02775,0x02775);
  (0x027E7,0x027E7);
  (0x027E9,0x027E9);
  (0x027EB,0x027EB);
  (0x02984,0x02984);
  (0x02986,0x02986);
  (0x02988,0x02988);
  (0x0298A,0x0298A);
  (0x0298C,0x0298C);
  (0x0298E,0x0298E);
  (0x02990,0x02990);
  (0x02992,0x02992);
  (0x02994,0x02994);
  (0x02996,0x02996);
  (0x02998,0x02998);
  (0x029D9,0x029D9);
  (0x029DB,0x029DB);
  (0x029FD,0x029FD);
  (0x03009,0x03009);
  (0x0300B,0x0300B);
  (0x0300D,0x0300D);
  (0x0300F,0x0300F);
  (0x03011,0x03011);
  (0x03015,0x03015);
  (0x03017,0x03017);
  (0x03019,0x03019);
  (0x0301B,0x0301B);
  (0x0301E,0x0301F);
  (0x0FD3F,0x0FD3F);
  (0x0FE36,0x0FE36);
  (0x0FE38,0x0FE38);
  (0x0FE3A,0x0FE3A);
  (0x0FE3C,0x0FE3C);
  (0x0FE3E,0x0FE3E);
  (0x0FE40,0x0FE40);
  (0x0FE42,0x0FE42);
  (0x0FE44,0x0FE44);
  (0x0FE5A,0x0FE5A);
  (0x0FE5C,0x0FE5C);
  (0x0FE5E,0x0FE5E);
  (0x0FF09,0x0FF09);
  (0x0FF3D,0x0FF3D);
  (0x0FF5D,0x0FF5D);
  (0x0FF60,0x0FF60);
  (0x0FF63,0x0FF63)
]
(* Punctuation, Initial quote  *)
let pi = [
  (0x000AB,0x000AB);
  (0x02018,0x02018);
  (0x0201B,0x0201C);
  (0x0201F,0x0201F);
  (0x02039,0x02039)
]
(* Punctuation, Final quote  *)
let pf = [
  (0x000BB,0x000BB);
  (0x02019,0x02019);
  (0x0201D,0x0201D);
  (0x0203A,0x0203A)
]
(* Punctuation, Other *)
let po = [
  (0x00021,0x00023);
  (0x00025,0x00027);
  (0x0002A,0x0002A);
  (0x0002C,0x0002C);
  (0x0002E,0x0002F);
  (0x0003A,0x0003B);
  (0x0003F,0x00040);
  (0x0005C,0x0005C);
  (0x000A1,0x000A1);
  (0x000B7,0x000B7);
  (0x000BF,0x000BF);
  (0x0037E,0x0037E);
  (0x00387,0x00387);
  (0x0055A,0x0055F);
  (0x00589,0x00589);
  (0x005BE,0x005BE);
  (0x005C0,0x005C0);
  (0x005C3,0x005C3);
  (0x005F3,0x005F4);
  (0x0060C,0x0060C);
  (0x0061B,0x0061B);
  (0x0061F,0x0061F);
  (0x0066A,0x0066D);
  (0x006D4,0x006D4);
  (0x00700,0x0070D);
  (0x00964,0x00965);
  (0x00970,0x00970);
  (0x00DF4,0x00DF4);
  (0x00E4F,0x00E4F);
  (0x00E5A,0x00E5B);
  (0x00F04,0x00F12);
  (0x00F85,0x00F85);
  (0x0104A,0x0104F);
  (0x010FB,0x010FB);
  (0x01361,0x01368);
  (0x0166D,0x0166E);
  (0x016EB,0x016ED);
  (0x01735,0x01736);
  (0x017D4,0x017D6);
  (0x017D8,0x017DA);
  (0x01800,0x01805);
  (0x01807,0x0180A);
  (0x02016,0x02017);
  (0x02020,0x02027);
  (0x02030,0x02038);
  (0x0203B,0x0203E);
  (0x02041,0x02043);
  (0x02047,0x02051);
  (0x02057,0x02057);
  (0x023B6,0x023B6);
  (0x03001,0x03003);
  (0x0303D,0x0303D);
  (0x0FE30,0x0FE30);
  (0x0FE45,0x0FE46);
  (0x0FE49,0x0FE4C);
  (0x0FE50,0x0FE52);
  (0x0FE54,0x0FE57);
  (0x0FE5F,0x0FE61);
  (0x0FE68,0x0FE68);
  (0x0FE6A,0x0FE6B);
  (0x0FF01,0x0FF03);
  (0x0FF05,0x0FF07);
  (0x0FF0A,0x0FF0A);
  (0x0FF0C,0x0FF0C);
  (0x0FF0E,0x0FF0F);
  (0x0FF1A,0x0FF1B);
  (0x0FF1F,0x0FF20);
  (0x0FF3C,0x0FF3C);
  (0x0FF61,0x0FF61);
  (0x0FF64,0x0FF64)
]
(* Symbol, Math *)
let sm = [
  (0x0002B,0x0002B);
  (0x0003C,0x0003E);
  (0x0007C,0x0007C);
  (0x0007E,0x0007E);
  (0x000AC,0x000AC);
  (0x000B1,0x000B1);
  (0x000D7,0x000D7);
  (0x000F7,0x000F7);
  (0x003F6,0x003F6);
  (0x02044,0x02044);
  (0x02052,0x02052);
  (0x0207A,0x0207C);
  (0x0208A,0x0208C);
  (0x02140,0x02144);
  (0x0214B,0x0214B);
  (0x02190,0x02194);
  (0x0219A,0x0219B);
  (0x021A0,0x021A0);
  (0x021A3,0x021A3);
  (0x021A6,0x021A6);
  (0x021AE,0x021AE);
  (0x021CE,0x021CF);
  (0x021D2,0x021D2);
  (0x021D4,0x021D4);
  (0x021F4,0x022FF);
  (0x02308,0x0230B);
  (0x02320,0x02321);
  (0x0237C,0x0237C);
  (0x0239B,0x023B3);
  (0x025B7,0x025B7);
  (0x025C1,0x025C1);
  (0x025F8,0x025FF);
  (0x0266F,0x0266F);
  (0x027D0,0x027E5);
  (0x027F0,0x027FF);
  (0x02900,0x02982);
  (0x02999,0x029D7);
  (0x029DC,0x029FB);
  (0x029FE,0x02AFF);
  (0x0FB29,0x0FB29);
  (0x0FE62,0x0FE62);
  (0x0FE64,0x0FE66);
  (0x0FF0B,0x0FF0B);
  (0x0FF1C,0x0FF1E);
  (0x0FF5C,0x0FF5C);
  (0x0FF5E,0x0FF5E);
  (0x0FFE2,0x0FFE2);
  (0x0FFE9,0x0FFEC);
  (0x1D6C1,0x1D6C1);
  (0x1D6DB,0x1D6DB);
  (0x1D6FB,0x1D6FB);
  (0x1D715,0x1D715);
  (0x1D735,0x1D735);
  (0x1D74F,0x1D74F);
  (0x1D76F,0x1D76F);
  (0x1D789,0x1D789);
  (0x1D7A9,0x1D7A9);
  (0x1D7C3,0x1D7C3)
]
(* Symbol, Currency *)
let sc = [
  (0x00024,0x00024);
  (0x000A2,0x000A5);
  (0x009F2,0x009F3);
  (0x00E3F,0x00E3F);
  (0x017DB,0x017DB);
  (0x020A0,0x020B1);
  (0x0FDFC,0x0FDFC);
  (0x0FE69,0x0FE69);
  (0x0FF04,0x0FF04);
  (0x0FFE0,0x0FFE1);
  (0x0FFE5,0x0FFE6)
]
(* Symbol, Modifier *)
let sk = [
  (0x0005E,0x0005E);
  (0x00060,0x00060);
  (0x000A8,0x000A8);
  (0x000AF,0x000AF);
  (0x000B4,0x000B4);
  (0x000B8,0x000B8);
  (0x002B9,0x002BA);
  (0x002C2,0x002CF);
  (0x002D2,0x002DF);
  (0x002E5,0x002ED);
  (0x00374,0x00375);
  (0x00384,0x00385);
  (0x01FBD,0x01FBD);
  (0x01FBF,0x01FC1);
  (0x01FCD,0x01FCF);
  (0x01FDD,0x01FDF);
  (0x01FED,0x01FEF);
  (0x01FFD,0x01FFE);
  (0x0309B,0x0309C);
  (0x0FF3E,0x0FF3E);
  (0x0FF40,0x0FF40);
  (0x0FFE3,0x0FFE3)
]
(* Symbol, Other  *)
let so = [
  (0x000A6,0x000A7);
  (0x000A9,0x000A9);
  (0x000AE,0x000AE);
  (0x000B0,0x000B0);
  (0x000B6,0x000B6);
  (0x00482,0x00482);
  (0x006E9,0x006E9);
  (0x006FD,0x006FE);
  (0x009FA,0x009FA);
  (0x00B70,0x00B70);
  (0x00F01,0x00F03);
  (0x00F13,0x00F17);
  (0x00F1A,0x00F1F);
  (0x00F34,0x00F34);
  (0x00F36,0x00F36);
  (0x00F38,0x00F38);
  (0x00FBE,0x00FC5);
  (0x00FC7,0x00FCC);
  (0x00FCF,0x00FCF);
  (0x02100,0x02101);
  (0x02103,0x02106);
  (0x02108,0x02109);
  (0x02114,0x02114);
  (0x02116,0x02118);
  (0x0211E,0x02123);
  (0x02125,0x02125);
  (0x02127,0x02127);
  (0x02129,0x02129);
  (0x0212E,0x0212E);
  (0x02132,0x02132);
  (0x0213A,0x0213A);
  (0x0214A,0x0214A);
  (0x02195,0x02199);
  (0x0219C,0x0219F);
  (0x021A1,0x021A2);
  (0x021A4,0x021A5);
  (0x021A7,0x021AD);
  (0x021AF,0x021CD);
  (0x021D0,0x021D1);
  (0x021D3,0x021D3);
  (0x021D5,0x021F3);
  (0x02300,0x02307);
  (0x0230C,0x0231F);
  (0x02322,0x02328);
  (0x0232B,0x0237B);
  (0x0237D,0x0239A);
  (0x023B7,0x023CE);
  (0x02400,0x02426);
  (0x02440,0x0244A);
  (0x0249C,0x024E9);
  (0x02500,0x025B6);
  (0x025B8,0x025C0);
  (0x025C2,0x025F7);
  (0x02600,0x02613);
  (0x02616,0x02617);
  (0x02619,0x0266E);
  (0x02670,0x0267D);
  (0x02680,0x02689);
  (0x02701,0x02704);
  (0x02706,0x02709);
  (0x0270C,0x02727);
  (0x02729,0x0274B);
  (0x0274D,0x0274D);
  (0x0274F,0x02752);
  (0x02756,0x02756);
  (0x02758,0x0275E);
  (0x02761,0x02767);
  (0x02794,0x02794);
  (0x02798,0x027AF);
  (0x027B1,0x027BE);
  (0x02800,0x028FF);
  (0x02E80,0x02E99);
  (0x02E9B,0x02EF3);
  (0x02F00,0x02FD5);
  (0x02FF0,0x02FFB);
  (0x03004,0x03004);
  (0x03012,0x03013);
  (0x03020,0x03020);
  (0x03036,0x03037);
  (0x0303E,0x0303F);
  (0x03190,0x03191);
  (0x03196,0x0319F);
  (0x03200,0x0321C);
  (0x0322A,0x03243);
  (0x03260,0x0327B);
  (0x0327F,0x0327F);
  (0x0328A,0x032B0);
  (0x032C0,0x032CB);
  (0x032D0,0x032FE);
  (0x03300,0x03376);
  (0x0337B,0x033DD);
  (0x033E0,0x033FE);
  (0x0A490,0x0A4C6);
  (0x0FFE4,0x0FFE4);
  (0x0FFE8,0x0FFE8);
  (0x0FFED,0x0FFEE);
  (0x0FFFC,0x0FFFD);
  (0x1D000,0x1D0F5);
  (0x1D100,0x1D126);
  (0x1D12A,0x1D164);
  (0x1D16A,0x1D16C);
  (0x1D183,0x1D184);
  (0x1D18C,0x1D1A9);
  (0x1D1AE,0x1D1DD)
]

(* Conversion to lower case. *)
let to_lower = [
  (0x00041,0x0005A), `Delta (32);
  (0x000C0,0x000D6), `Delta (32);
  (0x000D8,0x000DE), `Delta (32);
  (0x00100,0x00100), `Abs (0x00101);
  (0x00102,0x00102), `Abs (0x00103);
  (0x00104,0x00104), `Abs (0x00105);
  (0x00106,0x00106), `Abs (0x00107);
  (0x00108,0x00108), `Abs (0x00109);
  (0x0010A,0x0010A), `Abs (0x0010B);
  (0x0010C,0x0010C), `Abs (0x0010D);
  (0x0010E,0x0010E), `Abs (0x0010F);
  (0x00110,0x00110), `Abs (0x00111);
  (0x00112,0x00112), `Abs (0x00113);
  (0x00114,0x00114), `Abs (0x00115);
  (0x00116,0x00116), `Abs (0x00117);
  (0x00118,0x00118), `Abs (0x00119);
  (0x0011A,0x0011A), `Abs (0x0011B);
  (0x0011C,0x0011C), `Abs (0x0011D);
  (0x0011E,0x0011E), `Abs (0x0011F);
  (0x00120,0x00120), `Abs (0x00121);
  (0x00122,0x00122), `Abs (0x00123);
  (0x00124,0x00124), `Abs (0x00125);
  (0x00126,0x00126), `Abs (0x00127);
  (0x00128,0x00128), `Abs (0x00129);
  (0x0012A,0x0012A), `Abs (0x0012B);
  (0x0012C,0x0012C), `Abs (0x0012D);
  (0x0012E,0x0012E), `Abs (0x0012F);
  (0x00130,0x00130), `Abs (0x00069);
  (0x00132,0x00132), `Abs (0x00133);
  (0x00134,0x00134), `Abs (0x00135);
  (0x00136,0x00136), `Abs (0x00137);
  (0x00139,0x00139), `Abs (0x0013A);
  (0x0013B,0x0013B), `Abs (0x0013C);
  (0x0013D,0x0013D), `Abs (0x0013E);
  (0x0013F,0x0013F), `Abs (0x00140);
  (0x00141,0x00141), `Abs (0x00142);
  (0x00143,0x00143), `Abs (0x00144);
  (0x00145,0x00145), `Abs (0x00146);
  (0x00147,0x00147), `Abs (0x00148);
  (0x0014A,0x0014A), `Abs (0x0014B);
  (0x0014C,0x0014C), `Abs (0x0014D);
  (0x0014E,0x0014E), `Abs (0x0014F);
  (0x00150,0x00150), `Abs (0x00151);
  (0x00152,0x00152), `Abs (0x00153);
  (0x00154,0x00154), `Abs (0x00155);
  (0x00156,0x00156), `Abs (0x00157);
  (0x00158,0x00158), `Abs (0x00159);
  (0x0015A,0x0015A), `Abs (0x0015B);
  (0x0015C,0x0015C), `Abs (0x0015D);
  (0x0015E,0x0015E), `Abs (0x0015F);
  (0x00160,0x00160), `Abs (0x00161);
  (0x00162,0x00162), `Abs (0x00163);
  (0x00164,0x00164), `Abs (0x00165);
  (0x00166,0x00166), `Abs (0x00167);
  (0x00168,0x00168), `Abs (0x00169);
  (0x0016A,0x0016A), `Abs (0x0016B);
  (0x0016C,0x0016C), `Abs (0x0016D);
  (0x0016E,0x0016E), `Abs (0x0016F);
  (0x00170,0x00170), `Abs (0x00171);
  (0x00172,0x00172), `Abs (0x00173);
  (0x00174,0x00174), `Abs (0x00175);
  (0x00176,0x00176), `Abs (0x00177);
  (0x00178,0x00178), `Abs (0x000FF);
  (0x00179,0x00179), `Abs (0x0017A);
  (0x0017B,0x0017B), `Abs (0x0017C);
  (0x0017D,0x0017D), `Abs (0x0017E);
  (0x00181,0x00181), `Abs (0x00253);
  (0x00182,0x00182), `Abs (0x00183);
  (0x00184,0x00184), `Abs (0x00185);
  (0x00186,0x00186), `Abs (0x00254);
  (0x00187,0x00187), `Abs (0x00188);
  (0x00189,0x0018A), `Delta (205);
  (0x0018B,0x0018B), `Abs (0x0018C);
  (0x0018E,0x0018E), `Abs (0x001DD);
  (0x0018F,0x0018F), `Abs (0x00259);
  (0x00190,0x00190), `Abs (0x0025B);
  (0x00191,0x00191), `Abs (0x00192);
  (0x00193,0x00193), `Abs (0x00260);
  (0x00194,0x00194), `Abs (0x00263);
  (0x00196,0x00196), `Abs (0x00269);
  (0x00197,0x00197), `Abs (0x00268);
  (0x00198,0x00198), `Abs (0x00199);
  (0x0019C,0x0019C), `Abs (0x0026F);
  (0x0019D,0x0019D), `Abs (0x00272);
  (0x0019F,0x0019F), `Abs (0x00275);
  (0x001A0,0x001A0), `Abs (0x001A1);
  (0x001A2,0x001A2), `Abs (0x001A3);
  (0x001A4,0x001A4), `Abs (0x001A5);
  (0x001A6,0x001A6), `Abs (0x00280);
  (0x001A7,0x001A7), `Abs (0x001A8);
  (0x001A9,0x001A9), `Abs (0x00283);
  (0x001AC,0x001AC), `Abs (0x001AD);
  (0x001AE,0x001AE), `Abs (0x00288);
  (0x001AF,0x001AF), `Abs (0x001B0);
  (0x001B1,0x001B2), `Delta (217);
  (0x001B3,0x001B3), `Abs (0x001B4);
  (0x001B5,0x001B5), `Abs (0x001B6);
  (0x001B7,0x001B7), `Abs (0x00292);
  (0x001B8,0x001B8), `Abs (0x001B9);
  (0x001BC,0x001BC), `Abs (0x001BD);
  (0x001C4,0x001C4), `Abs (0x001C6);
  (0x001C7,0x001C7), `Abs (0x001C9);
  (0x001CA,0x001CA), `Abs (0x001CC);
  (0x001CD,0x001CD), `Abs (0x001CE);
  (0x001CF,0x001CF), `Abs (0x001D0);
  (0x001D1,0x001D1), `Abs (0x001D2);
  (0x001D3,0x001D3), `Abs (0x001D4);
  (0x001D5,0x001D5), `Abs (0x001D6);
  (0x001D7,0x001D7), `Abs (0x001D8);
  (0x001D9,0x001D9), `Abs (0x001DA);
  (0x001DB,0x001DB), `Abs (0x001DC);
  (0x001DE,0x001DE), `Abs (0x001DF);
  (0x001E0,0x001E0), `Abs (0x001E1);
  (0x001E2,0x001E2), `Abs (0x001E3);
  (0x001E4,0x001E4), `Abs (0x001E5);
  (0x001E6,0x001E6), `Abs (0x001E7);
  (0x001E8,0x001E8), `Abs (0x001E9);
  (0x001EA,0x001EA), `Abs (0x001EB);
  (0x001EC,0x001EC), `Abs (0x001ED);
  (0x001EE,0x001EE), `Abs (0x001EF);
  (0x001F1,0x001F1), `Abs (0x001F3);
  (0x001F4,0x001F4), `Abs (0x001F5);
  (0x001F6,0x001F6), `Abs (0x00195);
  (0x001F7,0x001F7), `Abs (0x001BF);
  (0x001F8,0x001F8), `Abs (0x001F9);
  (0x001FA,0x001FA), `Abs (0x001FB);
  (0x001FC,0x001FC), `Abs (0x001FD);
  (0x001FE,0x001FE), `Abs (0x001FF);
  (0x00200,0x00200), `Abs (0x00201);
  (0x00202,0x00202), `Abs (0x00203);
  (0x00204,0x00204), `Abs (0x00205);
  (0x00206,0x00206), `Abs (0x00207);
  (0x00208,0x00208), `Abs (0x00209);
  (0x0020A,0x0020A), `Abs (0x0020B);
  (0x0020C,0x0020C), `Abs (0x0020D);
  (0x0020E,0x0020E), `Abs (0x0020F);
  (0x00210,0x00210), `Abs (0x00211);
  (0x00212,0x00212), `Abs (0x00213);
  (0x00214,0x00214), `Abs (0x00215);
  (0x00216,0x00216), `Abs (0x00217);
  (0x00218,0x00218), `Abs (0x00219);
  (0x0021A,0x0021A), `Abs (0x0021B);
  (0x0021C,0x0021C), `Abs (0x0021D);
  (0x0021E,0x0021E), `Abs (0x0021F);
  (0x00220,0x00220), `Abs (0x0019E);
  (0x00222,0x00222), `Abs (0x00223);
  (0x00224,0x00224), `Abs (0x00225);
  (0x00226,0x00226), `Abs (0x00227);
  (0x00228,0x00228), `Abs (0x00229);
  (0x0022A,0x0022A), `Abs (0x0022B);
  (0x0022C,0x0022C), `Abs (0x0022D);
  (0x0022E,0x0022E), `Abs (0x0022F);
  (0x00230,0x00230), `Abs (0x00231);
  (0x00232,0x00232), `Abs (0x00233);
  (0x00386,0x00386), `Abs (0x003AC);
  (0x00388,0x0038A), `Delta (37);
  (0x0038C,0x0038C), `Abs (0x003CC);
  (0x0038E,0x0038F), `Delta (63);
  (0x00391,0x003A1), `Delta (32);
  (0x003A3,0x003AB), `Delta (32);
  (0x003D8,0x003D8), `Abs (0x003D9);
  (0x003DA,0x003DA), `Abs (0x003DB);
  (0x003DC,0x003DC), `Abs (0x003DD);
  (0x003DE,0x003DE), `Abs (0x003DF);
  (0x003E0,0x003E0), `Abs (0x003E1);
  (0x003E2,0x003E2), `Abs (0x003E3);
  (0x003E4,0x003E4), `Abs (0x003E5);
  (0x003E6,0x003E6), `Abs (0x003E7);
  (0x003E8,0x003E8), `Abs (0x003E9);
  (0x003EA,0x003EA), `Abs (0x003EB);
  (0x003EC,0x003EC), `Abs (0x003ED);
  (0x003EE,0x003EE), `Abs (0x003EF);
  (0x003F4,0x003F4), `Abs (0x003B8);
  (0x00400,0x0040F), `Delta (80);
  (0x00410,0x0042F), `Delta (32);
  (0x00460,0x00460), `Abs (0x00461);
  (0x00462,0x00462), `Abs (0x00463);
  (0x00464,0x00464), `Abs (0x00465);
  (0x00466,0x00466), `Abs (0x00467);
  (0x00468,0x00468), `Abs (0x00469);
  (0x0046A,0x0046A), `Abs (0x0046B);
  (0x0046C,0x0046C), `Abs (0x0046D);
  (0x0046E,0x0046E), `Abs (0x0046F);
  (0x00470,0x00470), `Abs (0x00471);
  (0x00472,0x00472), `Abs (0x00473);
  (0x00474,0x00474), `Abs (0x00475);
  (0x00476,0x00476), `Abs (0x00477);
  (0x00478,0x00478), `Abs (0x00479);
  (0x0047A,0x0047A), `Abs (0x0047B);
  (0x0047C,0x0047C), `Abs (0x0047D);
  (0x0047E,0x0047E), `Abs (0x0047F);
  (0x00480,0x00480), `Abs (0x00481);
  (0x0048A,0x0048A), `Abs (0x0048B);
  (0x0048C,0x0048C), `Abs (0x0048D);
  (0x0048E,0x0048E), `Abs (0x0048F);
  (0x00490,0x00490), `Abs (0x00491);
  (0x00492,0x00492), `Abs (0x00493);
  (0x00494,0x00494), `Abs (0x00495);
  (0x00496,0x00496), `Abs (0x00497);
  (0x00498,0x00498), `Abs (0x00499);
  (0x0049A,0x0049A), `Abs (0x0049B);
  (0x0049C,0x0049C), `Abs (0x0049D);
  (0x0049E,0x0049E), `Abs (0x0049F);
  (0x004A0,0x004A0), `Abs (0x004A1);
  (0x004A2,0x004A2), `Abs (0x004A3);
  (0x004A4,0x004A4), `Abs (0x004A5);
  (0x004A6,0x004A6), `Abs (0x004A7);
  (0x004A8,0x004A8), `Abs (0x004A9);
  (0x004AA,0x004AA), `Abs (0x004AB);
  (0x004AC,0x004AC), `Abs (0x004AD);
  (0x004AE,0x004AE), `Abs (0x004AF);
  (0x004B0,0x004B0), `Abs (0x004B1);
  (0x004B2,0x004B2), `Abs (0x004B3);
  (0x004B4,0x004B4), `Abs (0x004B5);
  (0x004B6,0x004B6), `Abs (0x004B7);
  (0x004B8,0x004B8), `Abs (0x004B9);
  (0x004BA,0x004BA), `Abs (0x004BB);
  (0x004BC,0x004BC), `Abs (0x004BD);
  (0x004BE,0x004BE), `Abs (0x004BF);
  (0x004C1,0x004C1), `Abs (0x004C2);
  (0x004C3,0x004C3), `Abs (0x004C4);
  (0x004C5,0x004C5), `Abs (0x004C6);
  (0x004C7,0x004C7), `Abs (0x004C8);
  (0x004C9,0x004C9), `Abs (0x004CA);
  (0x004CB,0x004CB), `Abs (0x004CC);
  (0x004CD,0x004CD), `Abs (0x004CE);
  (0x004D0,0x004D0), `Abs (0x004D1);
  (0x004D2,0x004D2), `Abs (0x004D3);
  (0x004D4,0x004D4), `Abs (0x004D5);
  (0x004D6,0x004D6), `Abs (0x004D7);
  (0x004D8,0x004D8), `Abs (0x004D9);
  (0x004DA,0x004DA), `Abs (0x004DB);
  (0x004DC,0x004DC), `Abs (0x004DD);
  (0x004DE,0x004DE), `Abs (0x004DF);
  (0x004E0,0x004E0), `Abs (0x004E1);
  (0x004E2,0x004E2), `Abs (0x004E3);
  (0x004E4,0x004E4), `Abs (0x004E5);
  (0x004E6,0x004E6), `Abs (0x004E7);
  (0x004E8,0x004E8), `Abs (0x004E9);
  (0x004EA,0x004EA), `Abs (0x004EB);
  (0x004EC,0x004EC), `Abs (0x004ED);
  (0x004EE,0x004EE), `Abs (0x004EF);
  (0x004F0,0x004F0), `Abs (0x004F1);
  (0x004F2,0x004F2), `Abs (0x004F3);
  (0x004F4,0x004F4), `Abs (0x004F5);
  (0x004F8,0x004F8), `Abs (0x004F9);
  (0x00500,0x00500), `Abs (0x00501);
  (0x00502,0x00502), `Abs (0x00503);
  (0x00504,0x00504), `Abs (0x00505);
  (0x00506,0x00506), `Abs (0x00507);
  (0x00508,0x00508), `Abs (0x00509);
  (0x0050A,0x0050A), `Abs (0x0050B);
  (0x0050C,0x0050C), `Abs (0x0050D);
  (0x0050E,0x0050E), `Abs (0x0050F);
  (0x00531,0x00556), `Delta (48);
  (0x01E00,0x01E00), `Abs (0x01E01);
  (0x01E02,0x01E02), `Abs (0x01E03);
  (0x01E04,0x01E04), `Abs (0x01E05);
  (0x01E06,0x01E06), `Abs (0x01E07);
  (0x01E08,0x01E08), `Abs (0x01E09);
  (0x01E0A,0x01E0A), `Abs (0x01E0B);
  (0x01E0C,0x01E0C), `Abs (0x01E0D);
  (0x01E0E,0x01E0E), `Abs (0x01E0F);
  (0x01E10,0x01E10), `Abs (0x01E11);
  (0x01E12,0x01E12), `Abs (0x01E13);
  (0x01E14,0x01E14), `Abs (0x01E15);
  (0x01E16,0x01E16), `Abs (0x01E17);
  (0x01E18,0x01E18), `Abs (0x01E19);
  (0x01E1A,0x01E1A), `Abs (0x01E1B);
  (0x01E1C,0x01E1C), `Abs (0x01E1D);
  (0x01E1E,0x01E1E), `Abs (0x01E1F);
  (0x01E20,0x01E20), `Abs (0x01E21);
  (0x01E22,0x01E22), `Abs (0x01E23);
  (0x01E24,0x01E24), `Abs (0x01E25);
  (0x01E26,0x01E26), `Abs (0x01E27);
  (0x01E28,0x01E28), `Abs (0x01E29);
  (0x01E2A,0x01E2A), `Abs (0x01E2B);
  (0x01E2C,0x01E2C), `Abs (0x01E2D);
  (0x01E2E,0x01E2E), `Abs (0x01E2F);
  (0x01E30,0x01E30), `Abs (0x01E31);
  (0x01E32,0x01E32), `Abs (0x01E33);
  (0x01E34,0x01E34), `Abs (0x01E35);
  (0x01E36,0x01E36), `Abs (0x01E37);
  (0x01E38,0x01E38), `Abs (0x01E39);
  (0x01E3A,0x01E3A), `Abs (0x01E3B);
  (0x01E3C,0x01E3C), `Abs (0x01E3D);
  (0x01E3E,0x01E3E), `Abs (0x01E3F);
  (0x01E40,0x01E40), `Abs (0x01E41);
  (0x01E42,0x01E42), `Abs (0x01E43);
  (0x01E44,0x01E44), `Abs (0x01E45);
  (0x01E46,0x01E46), `Abs (0x01E47);
  (0x01E48,0x01E48), `Abs (0x01E49);
  (0x01E4A,0x01E4A), `Abs (0x01E4B);
  (0x01E4C,0x01E4C), `Abs (0x01E4D);
  (0x01E4E,0x01E4E), `Abs (0x01E4F);
  (0x01E50,0x01E50), `Abs (0x01E51);
  (0x01E52,0x01E52), `Abs (0x01E53);
  (0x01E54,0x01E54), `Abs (0x01E55);
  (0x01E56,0x01E56), `Abs (0x01E57);
  (0x01E58,0x01E58), `Abs (0x01E59);
  (0x01E5A,0x01E5A), `Abs (0x01E5B);
  (0x01E5C,0x01E5C), `Abs (0x01E5D);
  (0x01E5E,0x01E5E), `Abs (0x01E5F);
  (0x01E60,0x01E60), `Abs (0x01E61);
  (0x01E62,0x01E62), `Abs (0x01E63);
  (0x01E64,0x01E64), `Abs (0x01E65);
  (0x01E66,0x01E66), `Abs (0x01E67);
  (0x01E68,0x01E68), `Abs (0x01E69);
  (0x01E6A,0x01E6A), `Abs (0x01E6B);
  (0x01E6C,0x01E6C), `Abs (0x01E6D);
  (0x01E6E,0x01E6E), `Abs (0x01E6F);
  (0x01E70,0x01E70), `Abs (0x01E71);
  (0x01E72,0x01E72), `Abs (0x01E73);
  (0x01E74,0x01E74), `Abs (0x01E75);
  (0x01E76,0x01E76), `Abs (0x01E77);
  (0x01E78,0x01E78), `Abs (0x01E79);
  (0x01E7A,0x01E7A), `Abs (0x01E7B);
  (0x01E7C,0x01E7C), `Abs (0x01E7D);
  (0x01E7E,0x01E7E), `Abs (0x01E7F);
  (0x01E80,0x01E80), `Abs (0x01E81);
  (0x01E82,0x01E82), `Abs (0x01E83);
  (0x01E84,0x01E84), `Abs (0x01E85);
  (0x01E86,0x01E86), `Abs (0x01E87);
  (0x01E88,0x01E88), `Abs (0x01E89);
  (0x01E8A,0x01E8A), `Abs (0x01E8B);
  (0x01E8C,0x01E8C), `Abs (0x01E8D);
  (0x01E8E,0x01E8E), `Abs (0x01E8F);
  (0x01E90,0x01E90), `Abs (0x01E91);
  (0x01E92,0x01E92), `Abs (0x01E93);
  (0x01E94,0x01E94), `Abs (0x01E95);
  (0x01EA0,0x01EA0), `Abs (0x01EA1);
  (0x01EA2,0x01EA2), `Abs (0x01EA3);
  (0x01EA4,0x01EA4), `Abs (0x01EA5);
  (0x01EA6,0x01EA6), `Abs (0x01EA7);
  (0x01EA8,0x01EA8), `Abs (0x01EA9);
  (0x01EAA,0x01EAA), `Abs (0x01EAB);
  (0x01EAC,0x01EAC), `Abs (0x01EAD);
  (0x01EAE,0x01EAE), `Abs (0x01EAF);
  (0x01EB0,0x01EB0), `Abs (0x01EB1);
  (0x01EB2,0x01EB2), `Abs (0x01EB3);
  (0x01EB4,0x01EB4), `Abs (0x01EB5);
  (0x01EB6,0x01EB6), `Abs (0x01EB7);
  (0x01EB8,0x01EB8), `Abs (0x01EB9);
  (0x01EBA,0x01EBA), `Abs (0x01EBB);
  (0x01EBC,0x01EBC), `Abs (0x01EBD);
  (0x01EBE,0x01EBE), `Abs (0x01EBF);
  (0x01EC0,0x01EC0), `Abs (0x01EC1);
  (0x01EC2,0x01EC2), `Abs (0x01EC3);
  (0x01EC4,0x01EC4), `Abs (0x01EC5);
  (0x01EC6,0x01EC6), `Abs (0x01EC7);
  (0x01EC8,0x01EC8), `Abs (0x01EC9);
  (0x01ECA,0x01ECA), `Abs (0x01ECB);
  (0x01ECC,0x01ECC), `Abs (0x01ECD);
  (0x01ECE,0x01ECE), `Abs (0x01ECF);
  (0x01ED0,0x01ED0), `Abs (0x01ED1);
  (0x01ED2,0x01ED2), `Abs (0x01ED3);
  (0x01ED4,0x01ED4), `Abs (0x01ED5);
  (0x01ED6,0x01ED6), `Abs (0x01ED7);
  (0x01ED8,0x01ED8), `Abs (0x01ED9);
  (0x01EDA,0x01EDA), `Abs (0x01EDB);
  (0x01EDC,0x01EDC), `Abs (0x01EDD);
  (0x01EDE,0x01EDE), `Abs (0x01EDF);
  (0x01EE0,0x01EE0), `Abs (0x01EE1);
  (0x01EE2,0x01EE2), `Abs (0x01EE3);
  (0x01EE4,0x01EE4), `Abs (0x01EE5);
  (0x01EE6,0x01EE6), `Abs (0x01EE7);
  (0x01EE8,0x01EE8), `Abs (0x01EE9);
  (0x01EEA,0x01EEA), `Abs (0x01EEB);
  (0x01EEC,0x01EEC), `Abs (0x01EED);
  (0x01EEE,0x01EEE), `Abs (0x01EEF);
  (0x01EF0,0x01EF0), `Abs (0x01EF1);
  (0x01EF2,0x01EF2), `Abs (0x01EF3);
  (0x01EF4,0x01EF4), `Abs (0x01EF5);
  (0x01EF6,0x01EF6), `Abs (0x01EF7);
  (0x01EF8,0x01EF8), `Abs (0x01EF9);
  (0x01F08,0x01F0F), `Delta (-8);
  (0x01F18,0x01F1D), `Delta (-8);
  (0x01F28,0x01F2F), `Delta (-8);
  (0x01F38,0x01F3F), `Delta (-8);
  (0x01F48,0x01F4D), `Delta (-8);
  (0x01F59,0x01F59), `Abs (0x01F51);
  (0x01F5B,0x01F5B), `Abs (0x01F53);
  (0x01F5D,0x01F5D), `Abs (0x01F55);
  (0x01F5F,0x01F5F), `Abs (0x01F57);
  (0x01F68,0x01F6F), `Delta (-8);
  (0x01FB8,0x01FB9), `Delta (-8);
  (0x01FBA,0x01FBB), `Delta (-74);
  (0x01FC8,0x01FCB), `Delta (-86);
  (0x01FD8,0x01FD9), `Delta (-8);
  (0x01FDA,0x01FDB), `Delta (-100);
  (0x01FE8,0x01FE9), `Delta (-8);
  (0x01FEA,0x01FEB), `Delta (-112);
  (0x01FEC,0x01FEC), `Abs (0x01FE5);
  (0x01FF8,0x01FF9), `Delta (-128);
  (0x01FFA,0x01FFB), `Delta (-126);
  (0x02126,0x02126), `Abs (0x003C9);
  (0x0212A,0x0212A), `Abs (0x0006B);
  (0x0212B,0x0212B), `Abs (0x000E5);
  (0x0FF21,0x0FF3A), `Delta (32);
  (0x10400,0x10425), `Delta (40);
  (0x001C5,0x001C5), `Abs (0x001C6);
  (0x001C8,0x001C8), `Abs (0x001C9);
  (0x001CB,0x001CB), `Abs (0x001CC);
  (0x001F2,0x001F2), `Abs (0x001F3);
  (0x01F88,0x01F8F), `Delta (-8);
  (0x01F98,0x01F9F), `Delta (-8);
  (0x01FA8,0x01FAF), `Delta (-8);
  (0x01FBC,0x01FBC), `Abs (0x01FB3);
  (0x01FCC,0x01FCC), `Abs (0x01FC3);
  (0x01FFC,0x01FFC), `Abs (0x01FF3);
  (0x02160,0x0216F), `Delta (16)
]



==> anc/HoTT/coq-HoTT/lib/unionfind.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** An imperative implementation of partitions via Union-Find *)

(** Paths are compressed imperatively at each lookup of a
    canonical representative. Each union also modifies in-place
    the partition structure.

    Nota: For the moment we use Pervasive's comparison for
    choosing the smallest object as representative. This could
    be made more generic.
*)



module type PartitionSig = sig

  (** The type of elements in the partition *)
  type elt

  (** A set structure over elements *)
  type set

  (** The type of partitions *)
  type t

  (** Initialise an empty partition *)
  val create : unit -> t

  (** Add (in place) an element in the partition, or do nothing
      if the element is already in the partition. *)
  val add : elt -> t -> unit

  (** Find the canonical representative of an element.
      Raise [not_found] if the element isn't known yet. *)
  val find : elt -> t -> elt

  (** Merge (in place) the equivalence classes of two elements.
      This will add the elements in the partition if necessary. *)
  val union : elt -> elt -> t -> unit

  (** Merge (in place) the equivalence classes of many elements. *)
  val union_set : set -> t -> unit

  (** Listing the different components of the partition *)
  val partition : t -> set list

end

module Make (S:Set.S)(M:Map.S with type key = S.elt) = struct

  type elt = S.elt
  type set = S.t

  type node =
    | Canon of set
    | Equiv of elt

  type t = node ref M.t ref

  let create () = ref (M.empty : node ref M.t)

  let fresh x p =
    let node = ref (Canon (S.singleton x)) in
    p := M.add x node !p;
    x, node

  let rec lookup x p =
    let node = M.find x !p in
    match !node with
      | Canon _ -> x, node
      | Equiv y ->
	let ((z,_) as res) = lookup y p in
	if not (z == y) then node := Equiv z;
	res

  let add x p = if not (M.mem x !p) then ignore (fresh x p)

  let find x p = fst (lookup x p)

  let canonical x p = try lookup x p with Not_found -> fresh x p

  let union x y p =
    let ((x,_) as xcan) = canonical x p in
    let ((y,_) as ycan) = canonical y p in
    if x = y then ()
    else
      let xcan, ycan = if x < y then xcan, ycan else ycan, xcan in
      let x,xnode = xcan and y,ynode = ycan in
      match !xnode, !ynode with
	| Canon lx, Canon ly ->
	  xnode := Canon (S.union lx ly);
	  ynode := Equiv x;
	| _ -> assert false

  let union_set s p =
    try
      let x = S.min_elt s in
      S.iter (fun y -> union x y p) s
    with Not_found -> ()

  let partition p =
    List.rev (M.fold
		(fun x node acc -> match !node with
		  | Equiv _ -> acc
		  | Canon lx -> lx::acc)
		!p [])

end


==> anc/HoTT/coq-HoTT/lib/unionfind.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** An imperative implementation of partitions via Union-Find *)

(** Paths are compressed imperatively at each lookup of a
    canonical representative. Each union also modifies in-place
    the partition structure.

    Nota: for the moment we use Pervasive's comparison for
    choosing the smallest object as representative. This could
    be made more generic.
*)

module type PartitionSig = sig

  (** The type of elements in the partition *)
  type elt

  (** A set structure over elements *)
  type set

  (** The type of partitions *)
  type t

  (** Initialise an empty partition *)
  val create : unit -> t

  (** Add (in place) an element in the partition, or do nothing
      if the element is already in the partition. *)
  val add : elt -> t -> unit

  (** Find the canonical representative of an element.
      Raise [not_found] if the element isn't known yet. *)
  val find : elt -> t -> elt

  (** Merge (in place) the equivalence classes of two elements.
      This will add the elements in the partition if necessary. *)
  val union : elt -> elt -> t -> unit

  (** Merge (in place) the equivalence classes of many elements. *)
  val union_set : set -> t -> unit

  (** Listing the different components of the partition *)
  val partition : t -> set list

end

module Make :
  functor (S:Set.S) ->
    functor (M:Map.S with type key = S.elt) ->
      PartitionSig with type elt = S.elt and type set = S.t


==> anc/HoTT/coq-HoTT/lib/util.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(* Mapping under pairs *)

let on_fst f (a,b) = (f a,b)
let on_snd f (a,b) = (a,f b)
let map_pair f (a,b) = (f a,f b)

(* Mapping under pairs *)

let on_pi1 f (a,b,c) = (f a,b,c)
let on_pi2 f (a,b,c) = (a,f b,c)
let on_pi3 f (a,b,c) = (a,b,f c)

(* Projections from triplets *)

let pi1 (a,_,_) = a
let pi2 (_,a,_) = a
let pi3 (_,_,a) = a

(* Characters *)

let is_letter c = (c >= 'a' && c <= 'z') or (c >= 'A' && c <= 'Z')
let is_digit c = (c >= '0' && c <= '9')
let is_ident_tail c =
  is_letter c or is_digit c || c = '\'' or c = '_'
let is_blank = function
  | ' ' | '\r' | '\t' | '\n' -> true
  | _ -> false

(* Strings *)

module String : CString.ExtS = CString

let parse_loadpath s =
  let l = String.split '/' s in
  if List.mem "" l then
    invalid_arg "parse_loadpath: find an empty dir in loadpath";
  l

let subst_command_placeholder s t =
  let buff = Buffer.create (String.length s + String.length t) in
  let i = ref 0 in
  while (!i < String.length s) do
    if s.[!i] = '%' & !i+1 < String.length s & s.[!i+1] = 's'
    then (Buffer.add_string buff t;incr i)
    else Buffer.add_char buff s.[!i];
    incr i
  done;
  Buffer.contents buff

(* Lists *)

module List : CList.ExtS = CList

let (@) = CList.append

(* Arrays *)

module Array : CArray.ExtS = CArray

(* Matrices *)

let matrix_transpose mat =
  List.fold_right (List.map2 (fun p c -> p::c)) mat
    (if mat = [] then [] else List.map (fun _ -> []) (List.hd mat))

(* Functions *)

let identity x = x

let compose f g x = f (g x)

let const x _ = x

let iterate f =
  let rec iterate_f n x =
    if n <= 0 then x else iterate_f (pred n) (f x)
  in
  iterate_f

let repeat n f x =
  let rec loop i = if i <> 0 then (f x; loop (i - 1)) in loop n

let iterate_for a b f x =
  let rec iterate i v = if i > b then v else iterate (succ i) (f i v) in
  iterate a x

let app_opt f x =
  match f with
  | Some f -> f x
  | None -> x

(* Stream *)

let stream_nth n st =
  try List.nth (Stream.npeek (n+1) st) n
  with Failure _ -> raise Stream.Failure

let stream_njunk n st =
  repeat n Stream.junk st

(* Delayed computations *)

type 'a delayed = unit -> 'a

let delayed_force f = f ()

(* Misc *)

type ('a,'b) union = Inl of 'a | Inr of 'b

(*s interruption *)

let interrupt = ref false
let check_for_interrupt () =
  if !interrupt then begin interrupt := false; raise Sys.Break end


==> anc/HoTT/coq-HoTT/lib/util.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module contains numerous utility functions on strings, lists,
   arrays, etc. *)

(** Mapping under pairs *)

val on_fst : ('a -> 'b) -> 'a * 'c -> 'b * 'c
val on_snd : ('a -> 'b) -> 'c * 'a -> 'c * 'b
val map_pair : ('a -> 'b) -> 'a * 'a -> 'b * 'b

(** Mapping under triple *)

val on_pi1 : ('a -> 'b) -> 'a * 'c * 'd -> 'b * 'c * 'd
val on_pi2 : ('a -> 'b) -> 'c * 'a * 'd -> 'c * 'b * 'd
val on_pi3 : ('a -> 'b) -> 'c * 'd * 'a -> 'c * 'd * 'b

(** {6 Projections from triplets } *)

val pi1 : 'a * 'b * 'c -> 'a
val pi2 : 'a * 'b * 'c -> 'b
val pi3 : 'a * 'b * 'c -> 'c

(** {6 Chars. } *)

val is_letter : char -> bool
val is_digit : char -> bool
val is_ident_tail : char -> bool
val is_blank : char -> bool

(** {6 Strings. } *)

module String : CString.ExtS

(** Substitute %s in the first chain by the second chain *)
val subst_command_placeholder : string -> string -> string
val parse_loadpath : string -> string list

(** {6 Lists. } *)

module List : CList.ExtS

val (@) : 'a list -> 'a list -> 'a list

(** {6 Arrays. } *)

module Array : CArray.ExtS

(** {6 Streams. } *)

val stream_nth : int -> 'a Stream.t -> 'a
val stream_njunk : int -> 'a Stream.t -> unit

(** {6 Matrices. } *)

val matrix_transpose : 'a list list -> 'a list list

(** {6 Functions. } *)

val identity : 'a -> 'a
val compose : ('a -> 'b) -> ('c -> 'a) -> 'c -> 'b
val const : 'a -> 'b -> 'a
val iterate : ('a -> 'a) -> int -> 'a -> 'a
val repeat : int -> ('a -> unit) -> 'a -> unit
val iterate_for : int -> int -> (int -> 'a -> 'a) -> 'a -> 'a
val app_opt : ('a -> 'a) option -> 'a -> 'a

(** {6 Delayed computations. } *)

type 'a delayed = unit -> 'a

val delayed_force : 'a delayed -> 'a

(** {6 Misc. } *)

type ('a, 'b) union = Inl of 'a | Inr of 'b

(** {6 ... } *)
(** Coq interruption: set the following boolean reference to interrupt Coq
    (it eventually raises [Break], simulating a Ctrl-C) *)

val interrupt : bool ref
val check_for_interrupt : unit -> unit


==> anc/HoTT/coq-HoTT/lib/xml_lexer.mli <==
(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

type error =
	| EUnterminatedComment
	| EUnterminatedString
	| EIdentExpected
	| ECloseExpected
	| ENodeExpected
	| EAttributeNameExpected
	| EAttributeValueExpected
	| EUnterminatedEntity

exception Error of error

type token =
	| Tag of string * (string * string) list * bool
	| PCData of string
	| Endtag of string
	| Eof

type pos = int * int * int * int

val init : Lexing.lexbuf -> unit 
val close : unit -> unit
val token : Lexing.lexbuf -> token
val pos : Lexing.lexbuf -> pos
val restore : pos -> unit


==> anc/HoTT/coq-HoTT/lib/xml_lexer.mll <==
{(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

open Lexing

type error =
	| EUnterminatedComment
	| EUnterminatedString
	| EIdentExpected
	| ECloseExpected
	| ENodeExpected
	| EAttributeNameExpected
	| EAttributeValueExpected
	| EUnterminatedEntity

exception Error of error

type pos = int * int * int * int

type token =
	| Tag of string * (string * string) list * bool
	| PCData of string
	| Endtag of string
	| Eof

let last_pos = ref 0
and current_line = ref 0
and current_line_start = ref 0

let tmp = Buffer.create 200

let idents = Hashtbl.create 0

let _ = begin
	Hashtbl.add idents "gt;" ">";
	Hashtbl.add idents "lt;" "<";
	Hashtbl.add idents "amp;" "&";
	Hashtbl.add idents "apos;" "'";
	Hashtbl.add idents "quot;" "\"";
end

let init lexbuf =
	current_line := 1;
	current_line_start := lexeme_start lexbuf;
	last_pos := !current_line_start

let close lexbuf =
	Buffer.reset tmp

let pos lexbuf =
	!current_line ,	!current_line_start ,
	!last_pos ,
	lexeme_start lexbuf

let restore (cl,cls,lp,_) =
	current_line := cl;
	current_line_start := cls;
	last_pos := lp

let newline lexbuf =
	incr current_line;
	last_pos := lexeme_end lexbuf;
	current_line_start := !last_pos

let error lexbuf e =
	last_pos := lexeme_start lexbuf;
	raise (Error e)

}

let newline = ['\n']
let break = ['\r']
let space = [' ' '\t']
let identchar =  ['A'-'Z' 'a'-'z' '_' '0'-'9' ':' '-']
let entitychar = ['A'-'Z' 'a'-'z']
let pcchar = [^ '\r' '\n' '<' '>' '&']

rule token = parse
	| newline | (newline break) | break
		{
			newline lexbuf;
                        PCData "\n"
		}
	| "<!--"
		{
			last_pos := lexeme_start lexbuf;
			comment lexbuf;
			token lexbuf
		}
	| "<?"
		{
			last_pos := lexeme_start lexbuf;
			header lexbuf;
			token lexbuf;
		}
	| '<' space* '/' space*
		{
			last_pos := lexeme_start lexbuf;
			let tag = ident_name lexbuf in
			ignore_spaces lexbuf;
			close_tag lexbuf;
			Endtag tag
		}
	| '<' space*
		{
			last_pos := lexeme_start lexbuf;
			let tag = ident_name lexbuf in
			ignore_spaces lexbuf;
			let attribs, closed = attributes lexbuf in
			Tag(tag, attribs, closed)
		}
	| "&#"
		{
			last_pos := lexeme_start lexbuf;
			Buffer.reset tmp;
			Buffer.add_string tmp (lexeme lexbuf);
			PCData (pcdata lexbuf)
		}
	| '&'
		{
			last_pos := lexeme_start lexbuf;
			Buffer.reset tmp;
			Buffer.add_string tmp (entity lexbuf);
			PCData (pcdata lexbuf)
		}
	| pcchar+
		{
			last_pos := lexeme_start lexbuf;
			Buffer.reset tmp;
			Buffer.add_string tmp (lexeme lexbuf);
			PCData (pcdata lexbuf)
		}
	| eof { Eof }
	| _
		{ error lexbuf ENodeExpected }

and ignore_spaces = parse
        | newline | (newline break) | break
		{
			newline lexbuf;
			ignore_spaces lexbuf
		}
	| space +
		{ ignore_spaces lexbuf }
	| ""
		{ () }

and comment = parse
        | newline | (newline break) | break
		{
			newline lexbuf;
			comment lexbuf
		}
	| "-->"
		{ () }
	| eof
		{ raise (Error EUnterminatedComment) }
	| _
		{ comment lexbuf }

and header = parse
        | newline | (newline break) | break
		{
			newline lexbuf;
			header lexbuf
		}
	| "?>"
		{ () }
	| eof
		{ error lexbuf ECloseExpected }
	| _
		{ header lexbuf }

and pcdata = parse
        | newline | (newline break) | break
                {
                        Buffer.add_char tmp '\n';
                        newline lexbuf;
                        pcdata lexbuf
                }
	| pcchar+
		{
			Buffer.add_string tmp (lexeme lexbuf);
			pcdata lexbuf
		}
	| "&#"
		{
			Buffer.add_string tmp (lexeme lexbuf);
			pcdata lexbuf;
		}
	| '&'
		{
			Buffer.add_string tmp (entity lexbuf);
			pcdata lexbuf
		}
	| ""
		{ Buffer.contents tmp }

and entity = parse
	| entitychar+ ';'
		{
			let ident = lexeme lexbuf in
			try
				Hashtbl.find idents (String.lowercase ident)
			with
				Not_found -> "&" ^ ident
		}
	| _ | eof
		{ raise (Error EUnterminatedEntity) }

and ident_name = parse
	| identchar+
		{ lexeme lexbuf }
	| _ | eof
		{ error lexbuf EIdentExpected }

and close_tag = parse
	| '>'
		{ () }
	| _ | eof
		{ error lexbuf ECloseExpected }

and attributes = parse
	| '>'
		{ [], false }
	| "/>"
		{ [], true }
	| "" (* do not read a char ! *)
		{
			let key = attribute lexbuf in
			let data = attribute_data lexbuf in
			ignore_spaces lexbuf;
			let others, closed = attributes lexbuf in
			(key, data) :: others, closed
		}

and attribute = parse
	| identchar+
		{ lexeme lexbuf }
	| _ | eof
		{ error lexbuf EAttributeNameExpected }

and attribute_data = parse
	| space* '=' space* '"'
		{
			Buffer.reset tmp;
			last_pos := lexeme_end lexbuf;
			dq_string lexbuf
		}
	| space* '=' space* '\''
		{
			Buffer.reset tmp;
			last_pos := lexeme_end lexbuf;
			q_string lexbuf
		}
	| _ | eof
		{ error lexbuf EAttributeValueExpected }

and dq_string = parse
	| '"'
		{ Buffer.contents tmp }
	| '\\' [ '"' '\\' ]
		{
			Buffer.add_char tmp (lexeme_char lexbuf 1);
			dq_string lexbuf
		}
	| eof
		{ raise (Error EUnterminatedString) }
	| _
		{ 
			Buffer.add_char tmp (lexeme_char lexbuf 0);
			dq_string lexbuf
		}

and q_string = parse
	| '\''
		{ Buffer.contents tmp }
	| '\\' [ '\'' '\\' ]
		{
			Buffer.add_char tmp (lexeme_char lexbuf 1);
			q_string lexbuf
		}
	| eof
		{ raise (Error EUnterminatedString) }
	| _
		{ 
			Buffer.add_char tmp (lexeme_char lexbuf 0);
			q_string lexbuf
		}


==> anc/HoTT/coq-HoTT/lib/xml_parser.ml <==
(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 * Copyright (C) 2003 Jacques Garrigue
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

open Printf

type xml = Serialize.xml =
        | Element of (string * (string * string) list * xml list)
        | PCData of string

type error_pos = {
        eline : int;
        eline_start : int;
        emin : int;
        emax : int;
}

type error_msg =
        | UnterminatedComment
        | UnterminatedString
        | UnterminatedEntity
        | IdentExpected
        | CloseExpected
        | NodeExpected
        | AttributeNameExpected
        | AttributeValueExpected
        | EndOfTagExpected of string
        | EOFExpected
        | Empty

type error = error_msg * error_pos

exception Error of error

exception File_not_found of string

type t = {
  mutable check_eof : bool;
  mutable concat_pcdata : bool;
  source : Lexing.lexbuf;
  stack : Xml_lexer.token Stack.t;
}

type source =
| SChannel of in_channel
| SString of string
| SLexbuf of Lexing.lexbuf

exception Internal_error of error_msg
exception NoMoreData

let xml_error = ref (fun _ -> assert false)
let file_not_found = ref (fun _ -> assert false)

let is_blank s =
  let len = String.length s in
  let break = ref true in
  let i = ref 0 in
  while !break && !i < len do
    let c = s.[!i] in
    (* no '\r' because we replaced them in the lexer *)
    if c = ' ' || c = '\n' || c = '\t' then incr i
    else break := false
  done;
  !i = len

let _raises e f =
	xml_error := e;
	file_not_found := f

let make source =
  let source = match source with
  | SChannel chan -> Lexing.from_channel chan
  | SString s -> Lexing.from_string s
  | SLexbuf lexbuf -> lexbuf
  in
  let () = Xml_lexer.init source in
  {
    check_eof = false;
    concat_pcdata = true;
    source = source;
    stack = Stack.create ();
  }

let check_eof p v = p.check_eof <- v

let pop s =
	try
		Stack.pop s.stack
	with
		Stack.Empty ->
			Xml_lexer.token s.source

let push t s =
	Stack.push t s.stack

let canonicalize l =
  let has_elt = List.exists (function Element _ -> true | _ -> false) l in
  if has_elt then List.filter (function PCData s -> not (is_blank s) | _ -> true) l
  else l

let rec read_node s =
	match pop s with
	| Xml_lexer.PCData s -> PCData s
	| Xml_lexer.Tag (tag, attr, true) -> Element (tag, attr, [])
	| Xml_lexer.Tag (tag, attr, false) ->
          let elements = read_elems tag s in
          Element (tag, attr, canonicalize elements)
	| t ->
		push t s;
		raise NoMoreData
and
	read_elems tag s =
		let elems = ref [] in
		(try
                  while true do
                    let node = read_node s in
                    match node, !elems with
                    | PCData c , (PCData c2) :: q ->
                      elems := PCData (c2 ^ c) :: q
                    | _, l ->
                      elems := node :: l
                  done
		with
			NoMoreData -> ());
		match pop s with
		| Xml_lexer.Endtag s when s = tag -> List.rev !elems
		| t -> raise (Internal_error (EndOfTagExpected tag))

let rec read_xml s =
  let node = read_node s in
  match node with
  | Element _ -> node
  | PCData c ->
    if is_blank c then read_xml s
    else raise (Xml_lexer.Error Xml_lexer.ENodeExpected)

let convert = function
	| Xml_lexer.EUnterminatedComment -> UnterminatedComment
	| Xml_lexer.EUnterminatedString -> UnterminatedString
	| Xml_lexer.EIdentExpected -> IdentExpected
	| Xml_lexer.ECloseExpected -> CloseExpected
	| Xml_lexer.ENodeExpected -> NodeExpected
	| Xml_lexer.EAttributeNameExpected -> AttributeNameExpected
	| Xml_lexer.EAttributeValueExpected -> AttributeValueExpected
	| Xml_lexer.EUnterminatedEntity -> 	UnterminatedEntity

let error_of_exn xparser = function
  | NoMoreData when pop xparser = Xml_lexer.Eof -> Empty
  | NoMoreData -> NodeExpected
  | Internal_error e -> e
  | Xml_lexer.Error e -> convert e
  | e ->
    (*let e = Errors.push e in: We do not record backtrace here. *)
    raise e

let do_parse xparser =
	try
		Xml_lexer.init xparser.source;
		let x = read_xml xparser in
		if xparser.check_eof && pop xparser <> Xml_lexer.Eof then raise (Internal_error EOFExpected);
		Xml_lexer.close ();
		x
	with any ->
	  Xml_lexer.close ();
	  raise (!xml_error (error_of_exn xparser any) xparser.source)

let parse p = do_parse p

let error_msg = function
        | UnterminatedComment -> "Unterminated comment"
        | UnterminatedString -> "Unterminated string"
        | UnterminatedEntity -> "Unterminated entity"
        | IdentExpected -> "Ident expected"
        | CloseExpected -> "Element close expected"
        | NodeExpected -> "Xml node expected"
        | AttributeNameExpected -> "Attribute name expected"
        | AttributeValueExpected -> "Attribute value expected"
        | EndOfTagExpected tag -> sprintf "End of tag expected : '%s'" tag
        | EOFExpected -> "End of file expected"
	| Empty -> "Empty"

let error (msg,pos) =
        if pos.emin = pos.emax then
                sprintf "%s line %d character %d" (error_msg msg) pos.eline (pos.emin - pos.eline_start)
        else
                sprintf "%s line %d characters %d-%d" (error_msg msg) pos.eline (pos.emin - pos.eline_start) (pos.emax - pos.eline_start)
        
let line e = e.eline

let range e = 
        e.emin - e.eline_start , e.emax - e.eline_start

let abs_range e =
        e.emin , e.emax

let pos source =
        let line, lstart, min, max = Xml_lexer.pos source in
        {
                eline = line;
                eline_start = lstart;
                emin = min;
                emax = max;
        }

let () = _raises (fun x p -> 
        (* local cast : Xml.error_msg -> error_msg *)
        Error (x, pos p))
        (fun f -> File_not_found f)


==> anc/HoTT/coq-HoTT/lib/xml_parser.mli <==
(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

(** Xml Light Parser

 While basic parsing functions can be used in the {!Xml} module, this module
 is providing a way to create, configure and run an Xml parser.

*)


(** An Xml node is either
        [Element (tag-name, attributes, children)] or [PCData text] *)
type xml = Serialize.xml

(** Abstract type for an Xml parser. *)
type t

(** {6:exc Xml Exceptions} *)

(** Several exceptions can be raised when parsing an Xml document : {ul
        {li {!Xml.Error} is raised when an xml parsing error occurs. the
                {!Xml.error_msg} tells you which error occured during parsing
                and the {!Xml.error_pos} can be used to retreive the document
                location where the error occured at.}
        {li {!Xml.File_not_found} is raised when and error occured while
                opening a file with the {!Xml.parse_file} function.}
        }
 *)

type error_pos

type error_msg =
        | UnterminatedComment
        | UnterminatedString
        | UnterminatedEntity
        | IdentExpected
        | CloseExpected
        | NodeExpected
        | AttributeNameExpected
        | AttributeValueExpected
        | EndOfTagExpected of string
        | EOFExpected
	| Empty

type error = error_msg * error_pos

exception Error of error

exception File_not_found of string

(** Get a full error message from an Xml error. *)
val error : error -> string

(** Get the Xml error message as a string. *)
val error_msg : error_msg -> string 

(** Get the line the error occured at. *)
val line : error_pos -> int

(** Get the relative character range (in current line) the error occured at.*)
val range : error_pos -> int * int

(** Get the absolute character range the error occured at. *)
val abs_range : error_pos -> int * int

val pos : Lexing.lexbuf -> error_pos

(** Several kind of resources can contain Xml documents. *)
type source =
| SChannel of in_channel
| SString of string
| SLexbuf of Lexing.lexbuf

(** This function returns a new parser with default options. *)
val make : source -> t

(** When a Xml document is parsed, the parser may check that the end of the
 document is reached, so for example parsing ["<A/><B/>"] will fail instead
 of returning only the A element. You can turn on this check by setting
 [check_eof] to [true] {i (by default, check_eof is false, unlike
 in the original Xmllight)}. *)
val check_eof : t -> bool -> unit

(** Once the parser is configurated, you can run the parser on a any kind
 of xml document source to parse its contents into an Xml data structure. *)
val parse :  t -> xml


==> anc/HoTT/coq-HoTT/lib/xml_utils.ml <==
(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

open Serialize

exception Not_element of xml
exception Not_pcdata of xml
exception No_attribute of string

let tag = function
	| Element (tag,_,_) -> tag
	| x -> raise (Not_element x)

let pcdata = function 
	| PCData text -> text
	| x -> raise (Not_pcdata x)

let attribs = function 
	| Element (_,attr,_) -> attr
	| x -> raise (Not_element x)

let attrib x att =
	match x with
	| Element (_,attr,_) ->
		(try
			let att = String.lowercase att in
			snd (List.find (fun (n,_) -> String.lowercase n = att) attr)
		with
			Not_found ->
				raise (No_attribute att))
	| x ->
		raise (Not_element x)

let children = function
	| Element (_,_,clist) -> clist
	| x -> raise (Not_element x)

(*let enum = function
	| Element (_,_,clist) -> List.to_enum clist
	| x -> raise (Not_element x)
*)

let iter f = function
	| Element (_,_,clist) -> List.iter f clist
	| x -> raise (Not_element x)

let map f = function
	| Element (_,_,clist) -> List.map f clist
	| x -> raise (Not_element x)

let fold f v = function
	| Element (_,_,clist) -> List.fold_left f v clist
	| x -> raise (Not_element x)

let tmp = Buffer.create 200

let buffer_pcdata text =
	let l = String.length text in
	for p = 0 to l-1 do 
		match text.[p] with
		| '>' -> Buffer.add_string tmp "&gt;"
		| '<' -> Buffer.add_string tmp "&lt;"
		| '&' ->
			if p < l-1 && text.[p+1] = '#' then
				Buffer.add_char tmp '&'
			else
				Buffer.add_string tmp "&amp;"
		| '\'' -> Buffer.add_string tmp "&apos;"
		| '"' -> Buffer.add_string tmp "&quot;"
		| c -> Buffer.add_char tmp c
	done

let print_pcdata chan text =
  let l = String.length text in
  for p = 0 to l-1 do 
    match text.[p] with
    | '>' -> Printf.fprintf chan "&gt;"
    | '<' -> Printf.fprintf chan "&lt;"
    | '&' ->
            if p < l-1 && text.[p+1] = '#' then
                    Printf.fprintf chan "&"
            else
                    Printf.fprintf chan "&amp;"
    | '\'' -> Printf.fprintf chan "&apos;"
    | '"' -> Printf.fprintf chan "&quot;"
    | c -> Printf.fprintf chan "%c" c
  done

let buffer_attr (n,v) =
	Buffer.add_char tmp ' ';
	Buffer.add_string tmp n;
	Buffer.add_string tmp "=\"";
	let l = String.length v in
	for p = 0 to l-1 do
		match v.[p] with
		| '\\' -> Buffer.add_string tmp "\\\\"
		| '"' -> Buffer.add_string tmp "\\\""
		| c -> Buffer.add_char tmp c
	done;
	Buffer.add_char tmp '"'

let print_attr chan (n, v) =
  Printf.fprintf chan " %s=\"" n;
  let l = String.length v in
  for p = 0 to l-1 do
          match v.[p] with
          | '\\' -> Printf.fprintf chan "\\\\"
          | '"' -> Printf.fprintf chan  "\\\""
          | c -> Printf.fprintf chan "%c" c
  done;
  Printf.fprintf chan "\""

let print_attrs chan l = List.iter (print_attr chan) l

let rec print_xml chan = function
| Element (tag, alist, []) ->
  Printf.fprintf chan "<%s%a/>" tag print_attrs alist;
| Element (tag, alist, l) ->
  Printf.fprintf chan "<%s%a>%a</%s>" tag print_attrs alist
  (fun chan -> List.iter (print_xml chan)) l tag
| PCData text ->
  print_pcdata chan text

let to_string x = 
	let pcdata = ref false in
	let rec loop = function
		| Element (tag,alist,[]) ->
			Buffer.add_char tmp '<';
			Buffer.add_string tmp tag;
			List.iter buffer_attr alist;
			Buffer.add_string tmp "/>";
			pcdata := false;
		| Element (tag,alist,l) ->
			Buffer.add_char tmp '<';
			Buffer.add_string tmp tag;
			List.iter buffer_attr alist;
			Buffer.add_char tmp '>';
			pcdata := false;
			List.iter loop l;
			Buffer.add_string tmp "</";
			Buffer.add_string tmp tag;
			Buffer.add_char tmp '>';
			pcdata := false;
		| PCData text ->
			if !pcdata then Buffer.add_char tmp ' ';
			buffer_pcdata text;
			pcdata := true;
	in
	Buffer.reset tmp;
	loop x;
	let s = Buffer.contents tmp in
	Buffer.reset tmp;
	s

let to_string_fmt x =
	let rec loop ?(newl=false) tab = function
		| Element (tag,alist,[]) ->
			Buffer.add_string tmp tab;
			Buffer.add_char tmp '<';
			Buffer.add_string tmp tag;
			List.iter buffer_attr alist;
			Buffer.add_string tmp "/>";
			if newl then Buffer.add_char tmp '\n';
		| Element (tag,alist,[PCData text]) ->
			Buffer.add_string tmp tab;
			Buffer.add_char tmp '<';
			Buffer.add_string tmp tag;
			List.iter buffer_attr alist;
			Buffer.add_string tmp ">";
			buffer_pcdata text;
			Buffer.add_string tmp "</";
			Buffer.add_string tmp tag;
			Buffer.add_char tmp '>';
			if newl then Buffer.add_char tmp '\n';
		| Element (tag,alist,l) ->
			Buffer.add_string tmp tab;
			Buffer.add_char tmp '<';
			Buffer.add_string tmp tag;
			List.iter buffer_attr alist;
			Buffer.add_string tmp ">\n";
			List.iter (loop ~newl:true (tab^"  ")) l;
			Buffer.add_string tmp tab;
			Buffer.add_string tmp "</";
			Buffer.add_string tmp tag;
			Buffer.add_char tmp '>';
			if newl then Buffer.add_char tmp '\n';
		| PCData text ->
			buffer_pcdata text;
			if newl then Buffer.add_char tmp '\n';
	in
	Buffer.reset tmp;
	loop "" x;
	let s = Buffer.contents tmp in
	Buffer.reset tmp;
	s


==> anc/HoTT/coq-HoTT/lib/xml_utils.mli <==
(*
 * Xml Light, an small Xml parser/printer with DTD support.
 * Copyright (C) 2003 Nicolas Cannasse (ncannasse@motion-twin.com)
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *)

(** Xml Light
 
  Xml Light is a minimal Xml parser & printer for OCaml.
  It provide few functions to parse a basic Xml document into
  an OCaml data structure and to print back the data structures
  to an Xml document.

  Xml Light has also support for {b DTD} (Document Type Definition).

  {i (c)Copyright 2002-2003 Nicolas Cannasse}
*)

open Serialize

(** {6 Xml Functions} *)

exception Not_element of xml
exception Not_pcdata of xml
exception No_attribute of string

(** [tag xdata] returns the tag value of the xml node.
 Raise {!Xml.Not_element} if the xml is not an element *)
val tag : xml -> string

(** [pcdata xdata] returns the PCData value of the xml node.
 Raise {!Xml.Not_pcdata} if the xml is not a PCData *)
val pcdata : xml -> string

(** [attribs xdata] returns the attribute list of the xml node.
 First string if the attribute name, second string is attribute value.
 Raise {!Xml.Not_element} if the xml is not an element *)
val attribs : xml -> (string * string) list 

(** [attrib xdata "href"] returns the value of the ["href"]
 attribute of the xml node (attribute matching is case-insensitive).
 Raise {!Xml.No_attribute} if the attribute does not exists in the node's
 attribute list 
 Raise {!Xml.Not_element} if the xml is not an element *)
val attrib : xml -> string -> string

(** [children xdata] returns the children list of the xml node
 Raise {!Xml.Not_element} if the xml is not an element *)
val children : xml -> xml list

(*** [enum xdata] returns the children enumeration of the xml node
 Raise {!Xml.Not_element} if the xml is not an element *)
(* val enum : xml -> xml Enum.t *)

(** [iter f xdata] calls f on all children of the xml node.
 Raise {!Xml.Not_element} if the xml is not an element *)
val iter : (xml -> unit) -> xml -> unit

(** [map f xdata] is equivalent to [List.map f (Xml.children xdata)]
 Raise {!Xml.Not_element} if the xml is not an element *)
val map : (xml -> 'a) -> xml -> 'a list

(** [fold f init xdata] is equivalent to
 [List.fold_left f init (Xml.children xdata)]
 Raise {!Xml.Not_element} if the xml is not an element *)
val fold : ('a -> xml -> 'a) -> 'a -> xml -> 'a

(** {6 Xml Printing} *)

(** Print the xml data structure to a channel into a compact xml string (without
 any user-readable formating ). *)
val print_xml : out_channel -> xml -> unit

(** Print the xml data structure into a compact xml string (without
 any user-readable formating ). *)
val to_string : xml -> string

(** Print the xml data structure into an user-readable string with
 tabs and lines break between different nodes. *)
val to_string_fmt : xml -> string


==> anc/HoTT/coq-HoTT/library/assumptions.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* The following definitions are used by the function
   [assumptions] which gives as an output the set of all
   axioms and sections variables on which a given term depends
   in a context (expectingly the Global context) *)

(* Initial author: Arnaud Spiwack
   Module-traversing code: Pierre Letouzey *)

open Pp
open Errors
open Util
open Names
open Term
open Declarations
open Mod_subst

type context_object =
  | Variable of Id.t (* A section variable or a Let definition *)
  | Axiom of constant      (* An axiom or a constant. *)
  | Opaque of constant     (* An opaque constant. *)
  | Transparent of constant

(* Defines a set of [assumption] *)
module OrderedContextObject =
struct
  type t = context_object
  let compare x y =
      match x , y with
      | Variable i1 , Variable i2 -> Id.compare i1 i2
      | Axiom k1 , Axiom k2 -> con_ord k1 k2
      | Opaque k1 , Opaque k2 -> con_ord k1 k2
      | Transparent k1 , Transparent k2 -> con_ord k1 k2
      | Axiom _ , Variable _ -> 1
      | Opaque _ , Variable _
      | Opaque _ , Axiom _ -> 1
      | Transparent _ , Variable _
      | Transparent _ , Axiom _
      | Transparent _ , Opaque _ -> 1
      | _ , _ -> -1
end

module ContextObjectSet = Set.Make (OrderedContextObject)
module ContextObjectMap = Map.Make (OrderedContextObject)

(** For a constant c in a module sealed by an interface (M:T and
    not M<:T), [Global.lookup_constant] may return a [constant_body]
    without body. We fix this by looking in the implementation
    of the module *)

let modcache = ref (MPmap.empty : structure_body MPmap.t)

let rec search_mod_label lab = function
  | [] -> raise Not_found
  | (l, SFBmodule mb) :: _ when Label.equal l lab -> mb
  | _ :: fields -> search_mod_label lab fields

let rec search_cst_label lab = function
  | [] -> raise Not_found
  | (l, SFBconst cb) :: _ when Label.equal l lab -> cb
  | _ :: fields -> search_cst_label lab fields

let rec lookup_module_in_impl mp =
  try Global.lookup_module mp
  with Not_found ->
    (* The module we search might not be exported by its englobing module(s).
       We access the upper layer, and then do a manual search *)
    match mp with
      | MPfile _ | MPbound _ ->
	raise Not_found (* should have been found by [lookup_module] *)
      | MPdot (mp',lab') ->
	let fields = memoize_fields_of_mp mp' in
	search_mod_label lab' fields

and memoize_fields_of_mp mp =
  try MPmap.find mp !modcache
  with Not_found ->
    let l = fields_of_mp mp in
    modcache := MPmap.add mp l !modcache;
    l

and fields_of_mp mp =
  let mb = lookup_module_in_impl mp in
  let fields,inner_mp,subs = fields_of_mb empty_subst mb [] in
  let subs =
    if mp_eq inner_mp mp then subs
    else add_mp inner_mp mp mb.mod_delta subs
  in
  Modops.subst_signature subs fields

and fields_of_mb subs mb args =
  let seb = match mb.mod_expr with
    | None -> mb.mod_type (* cf. Declare Module *)
    | Some seb -> seb
  in
  fields_of_seb subs mb.mod_mp seb args

(* TODO: using [empty_delta_resolver] below in [fields_of_seb]
   is probably slightly incorrect. But:
    a) I don't see currently what should be used instead
    b) this shouldn't be critical for Print Assumption. At worse some
       constants will have a canonical name which is non-canonical,
       leading to failures in [Global.lookup_constant], but our own
       [lookup_constant] should work.
*)

and fields_of_seb subs mp0 seb args = match seb with
  | SEBstruct l ->
    let () = assert (List.is_empty args) in
    l, mp0, subs
  | SEBident mp ->
    let mb = lookup_module_in_impl (subst_mp subs mp) in
    fields_of_mb subs mb args
  | SEBapply (seb1,seb2,_) ->
    (match seb2 with
      | SEBident mp2 -> fields_of_seb subs mp0 seb1 (mp2::args)
      | _ -> assert false) (* only legal application is to module names *)
  | SEBfunctor (mbid,mtb,seb) ->
    (match args with
      | [] -> assert false (* we should only encounter applied functors *)
      | mpa :: args ->
	let subs = add_mbid mbid mpa empty_delta_resolver subs in
	fields_of_seb subs mp0 seb args)
  | SEBwith _ -> assert false (* should not appear in a mod_expr
				   or mod_type field *)

let lookup_constant_in_impl cst fallback =
  try
    let mp,dp,lab = repr_kn (canonical_con cst) in
    let fields = memoize_fields_of_mp mp in
    (* A module found this way is necessarily closed, in particular
       our constant cannot be in an opened section : *)
    search_cst_label lab fields
  with Not_found ->
    (* Either:
       - The module part of the constant isn't registered yet :
         we're still in it, so the [constant_body] found earlier
         (if any) was a true axiom.
       - The label has not been found in the structure. This is an error *)
    match fallback with
      | Some cb -> cb
      | None -> anomaly (str "Print Assumption: unknown constant " ++ pr_con cst)

let lookup_constant cst =
  try
    let cb = Global.lookup_constant cst in
    if Declareops.constant_has_body cb then cb
    else lookup_constant_in_impl cst (Some cb)
  with Not_found -> lookup_constant_in_impl cst None

let assumptions ?(add_opaque=false) ?(add_transparent=false) st (* t *) =
  modcache := MPmap.empty;
  let (idts,knst) = st in
  (* Infix definition for chaining function that accumulate
     on a and a ContextObjectSet, ContextObjectMap.  *)
  let ( ** ) f1 f2 s m = let (s',m') = f1 s m in f2 s' m' in
  (* This function eases memoization, by checking if an object is already
     stored before trying and applying a function.
     If the object is there, the function is not fired (we are in a
     particular case where memoized object don't need a treatment at all).
     If the object isn't there, it is stored and the function is fired*)
  let try_and_go o f s m =
    if ContextObjectSet.mem o s then
      (s,m)
    else
      f (ContextObjectSet.add o s) m
  in
  let identity2 s m = (s,m)
  in
  (* Goes recursively into the term to see if it depends on assumptions.
    The 3 important cases are :
     - Const _ where we need to first unfold the constant and return
       the needed assumptions of its body in the environment,
     - Rel _ which means the term is a variable which has been bound
       earlier by a Lambda or a Prod (returns [] ),
     - Var _ which means that the term refers to a section variable or
       a "Let" definition, in the former it is an assumption of [t],
       in the latter is must be unfolded like a Const.
    The other cases are straightforward recursion.
    Calls to the environment are memoized, thus avoiding to explore
    the DAG of the environment as if it was a tree (can cause
    exponential behavior and prevent the algorithm from terminating
    in reasonable time). [s] is a set of [context_object], representing
    the object already visited.*)
  let rec do_constr t s acc =
    let rec iter t =
      match kind_of_term t with
	| Var id -> do_memoize_id id
	| Meta _ | Evar _ -> assert false
	| Cast (e1,_,e2) | Prod (_,e1,e2) | Lambda (_,e1,e2) ->
	  (iter e1)**(iter e2)
	| LetIn (_,e1,e2,e3) -> (iter e1)**(iter e2)**(iter e3)
	| App (e1, e_array) -> (iter e1)**(iter_array e_array)
	| Case (_,e1,e2,e_array) -> (iter e1)**(iter e2)**(iter_array e_array)
	| Fix (_,(_, e1_array, e2_array)) | CoFix (_,(_,e1_array, e2_array)) ->
          (iter_array e1_array) ** (iter_array e2_array)
	| Const (kn,_) -> do_memoize_kn kn
	| _ -> identity2 (* closed atomic types + rel *)
    and iter_array a = Array.fold_right (fun e f -> (iter e)**f) a identity2
    in iter t s acc

  and add_id id s acc =
    (* a Var can be either a variable, or a "Let" definition.*)
    match Global.lookup_named id with
    | (_,None,t) ->
        (s,ContextObjectMap.add (Variable id) t acc)
    | (_,Some bdy,_) -> do_constr bdy s acc

  and do_memoize_id id =
    try_and_go (Variable id) (add_id id)

  and add_kn kn s acc =
    let cb = lookup_constant kn in
    let do_type cst =
      let ctype = cb.Declarations.const_type in
	(s,ContextObjectMap.add cst ctype acc)
    in
    let (s,acc) =
      if Declareops.constant_has_body cb then
        if Declareops.is_opaque cb || not (Cpred.mem kn knst) then
          (** it is opaque *)
          if add_opaque then do_type (Opaque kn)
          else (s, acc)
        else
          if add_transparent then do_type (Transparent kn)
          else (s, acc)
      else (s, acc)
    in
      match Declareops.body_of_constant cb with
      | None -> do_type (Axiom kn)
      | Some body -> do_constr body s acc

  and do_memoize_kn kn =
    try_and_go (Axiom kn) (add_kn kn)

 in
 fun t ->
   snd (do_constr t
	  (ContextObjectSet.empty)
	  (ContextObjectMap.empty))


==> anc/HoTT/coq-HoTT/library/assumptions.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ

(** A few declarations for the "Print Assumption" command
    @author spiwack *)
type context_object =
  | Variable of Id.t  (** A section variable or a Let definition *)
  | Axiom of constant       (** An axiom or a constant. *)
  | Opaque of constant      (** An opaque constant. *)
  | Transparent of constant (** A transparent constant *)

(** AssumptionSet.t is a set of [assumption] *)
module OrderedContextObject :  Set.OrderedType with type t = context_object
module ContextObjectMap : Map.S with type key = context_object

(** collects all the assumptions (optionally including opaque definitions)
   on which a term relies (together with their type) *)
val assumptions :
  ?add_opaque:bool -> ?add_transparent:bool -> transparent_state -> constr ->
    Term.types ContextObjectMap.t


==> anc/HoTT/coq-HoTT/library/declare.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module is about the low-level declaration of logical objects *)

open Pp
open Errors
open Util
open Names
open Libnames
open Globnames
open Nameops
open Term
open Declarations
open Entries
open Libobject
open Lib
open Impargs
open Safe_typing
open Cooking
open Decls
open Decl_kinds

(** flag for internal message display *)
type internal_flag = 
  | KernelVerbose (* kernel action, a message is displayed *)
  | KernelSilent  (* kernel action, no message is displayed *)
  | UserVerbose   (* user action, a message is displayed *)

(** XML output hooks *)

let xml_declare_variable = ref (fun (sp:object_name) -> ())
let xml_declare_constant = ref (fun (sp:internal_flag * constant)-> ())
let xml_declare_inductive = ref (fun (sp:internal_flag * object_name) -> ())

let if_xml f x = if !Flags.xml_export then f x else ()

let set_xml_declare_variable f = xml_declare_variable := if_xml f
let set_xml_declare_constant f = xml_declare_constant := if_xml f
let set_xml_declare_inductive f = xml_declare_inductive := if_xml f

let cache_hook = ref ignore
let add_cache_hook f = cache_hook := f

(** Declaration of section variables and local definitions *)

type section_variable_entry =
  | SectionLocalDef of (constr * types option) Univ.in_universe_context_set * polymorphic * bool (** opacity *)
  | SectionLocalAssum of types Univ.in_universe_context_set * polymorphic * bool (** Implicit status *)

type variable_declaration = DirPath.t * section_variable_entry * logical_kind

let cache_variable ((sp,_),o) =
  match o with
  | Inl ctx -> Global.push_context_set ctx
  | Inr (id,(p,d,mk)) ->
  (* Constr raisonne sur les noms courts *)
  if variable_exists id then
    alreadydeclared (pr_id id ++ str " already exists");
  let impl,opaq,poly,ctx = match d with (* Fails if not well-typed *)
    | SectionLocalAssum ((ty,ctx),poly,impl) ->
        let _cst = Global.push_named_assum (id,ty) in
	let impl = if impl then Implicit else Explicit in
	impl, true, poly, ctx
    | SectionLocalDef (((c,t),ctx),poly,opaq) ->
        let _cst = Global.push_named_def (id,c,t) in
        Explicit, opaq, poly, ctx in
  Nametab.push (Nametab.Until 1) (restrict_path 0 sp) (VarRef id);
  add_section_variable id impl poly ctx;
  Dischargedhypsmap.set_discharged_hyps sp [];
  add_variable_data id (p,opaq,ctx,poly,mk)

let discharge_variable (_,o) = match o with
  | Inr (id,_) -> 
    if variable_polymorphic id then None
    else Some (Inl (variable_context id))
  | Inl _ -> Some o

type variable_obj =
    (Univ.ContextSet.t, Id.t * variable_declaration) union

let inVariable : variable_obj -> obj =
  declare_object { (default_object "VARIABLE") with
    cache_function = cache_variable;
    discharge_function = discharge_variable;
    classify_function = (fun _ -> Dispose) }

(* for initial declaration *)
let declare_variable id obj =
  let oname = add_leaf id (inVariable (Inr (id,obj))) in
  declare_var_implicits id;
  Notation.declare_ref_arguments_scope (VarRef id);
  Heads.declare_head (EvalVarRef id);
  !xml_declare_variable oname;
  oname


(** Declaration of constants and parameters *)

type constant_obj = {
  cst_decl : global_declaration;
  cst_hyps : Dischargedhypsmap.discharged_hyps;
  cst_kind : logical_kind;
  cst_locl : bool;
}

type constant_declaration = constant_entry * logical_kind

(* At load-time, the segment starting from the module name to the discharge *)
(* section (if Remark or Fact) is needed to access a construction *)
let load_constant i ((sp,kn), obj) =
  if Nametab.exists_cci sp then
    alreadydeclared (pr_id (basename sp) ++ str " already exists");
  let con = Global.constant_of_delta_kn kn in
  Nametab.push (Nametab.Until i) sp (ConstRef con);
  add_constant_kind con obj.cst_kind

(* Opening means making the name without its module qualification available *)
let open_constant i ((sp,kn), obj) =
  (** Never open a local definition *)
  if obj.cst_locl then ()
  else
    let con = Global.constant_of_delta_kn kn in
    Nametab.push (Nametab.Exactly i) sp (ConstRef con)

let exists_name id =
  variable_exists id or Global.exists_objlabel (Label.of_id id)

let check_exists sp =
  let id = basename sp in
  if exists_name id then alreadydeclared (pr_id id ++ str " already exists")

let cache_constant ((sp,kn), obj) =
  let id = basename sp in
  let _,dir,_ = repr_kn kn in
  let () = check_exists sp in
  let kn' = Global.add_constant dir id obj.cst_decl in
  assert (eq_constant kn' (constant_of_kn kn));
  Nametab.push (Nametab.Until 1) sp (ConstRef (constant_of_kn kn));
  let cst = Global.lookup_constant kn' in
  add_section_constant kn' cst.const_hyps;
  Dischargedhypsmap.set_discharged_hyps sp obj.cst_hyps;
  add_constant_kind (constant_of_kn kn) obj.cst_kind;
  !cache_hook sp

let discharged_hyps kn sechyps =
  let (_,dir,_) = repr_kn kn in
  let args = Array.to_list (instance_from_variable_context sechyps) in
  List.rev_map (Libnames.make_path dir) args

let discharge_constant ((sp, kn), obj) =
  let con = constant_of_kn kn in
  let cb = Global.lookup_constant con in
  let repl = replacement_context () in

  let sechyps,uctx = section_segment_of_constant con in
  let recipe = { d_from=cb; d_modlist=repl; 
		 d_abstract=(named_of_variable_context sechyps,uctx) } in
  let new_hyps = (discharged_hyps kn sechyps) @ obj.cst_hyps in
  let new_decl = GlobalRecipe recipe in
  Some { obj with cst_hyps = new_hyps; cst_decl = new_decl; }

(* Hack to reduce the size of .vo: we keep only what load/open needs *)
let dummy_constant_entry = 
  ConstantEntry (ParameterEntry (None,false,(mkProp,Univ.Context.empty),None))

let dummy_constant cst = {
  cst_decl = dummy_constant_entry;
  cst_hyps = [];
  cst_kind = cst.cst_kind;
  cst_locl = cst.cst_locl;
}

let classify_constant cst = Substitute (dummy_constant cst)

let inConstant : constant_obj -> obj =
  declare_object { (default_object "CONSTANT") with
    cache_function = cache_constant;
    load_function = load_constant;
    open_function = open_constant;
    classify_function = classify_constant;
    subst_function = ident_subst_function;
    discharge_function = discharge_constant }

let declare_constant_common id cst =
  let (sp,kn) = add_leaf id (inConstant cst) in
  let c = Global.constant_of_delta_kn kn in
  declare_constant_implicits c;
  Heads.declare_head (EvalConstRef c);
  Notation.declare_ref_arguments_scope (ConstRef c);
  c

let declare_constant ?(internal = UserVerbose) ?(local = false) id (cd, kind) =
  let cst = {
    cst_decl = ConstantEntry cd;
    cst_hyps = [] ;
    cst_kind = kind;
    cst_locl = local;
  } in
  let kn = declare_constant_common id cst in
  let () = !xml_declare_constant (internal, kn) in
  kn

let declare_definition ?(internal=UserVerbose) 
  ?(opaque=false) ?(kind=Decl_kinds.Definition) ?(local = false)
  ?(poly=false) id ?types (body,ctx) =
  let cb = 
    { Entries.const_entry_body = body;
      const_entry_type = types;
      const_entry_opaque = opaque;
      const_entry_polymorphic = poly;
      const_entry_universes = Univ.ContextSet.to_context ctx;
      const_entry_inline_code = false;
      const_entry_secctx = None }
  in
    declare_constant ~internal ~local id
      (Entries.DefinitionEntry cb, Decl_kinds.IsDefinition kind)

(** Declaration of inductive blocks *)

let declare_inductive_argument_scopes kn mie =
  List.iteri (fun i {mind_entry_consnames=lc} ->
    Notation.declare_ref_arguments_scope (IndRef (kn,i));
    for j=1 to List.length lc do
      Notation.declare_ref_arguments_scope (ConstructRef ((kn,i),j));
    done) mie.mind_entry_inds

let inductive_names sp kn mie =
  let (dp,_) = repr_path sp in
  let kn = Global.mind_of_delta_kn kn in
  let names, _ =
    List.fold_left
      (fun (names, n) ind ->
	 let ind_p = (kn,n) in
	 let names, _ =
	   List.fold_left
	     (fun (names, p) l ->
		let sp =
		  Libnames.make_path dp l
		in
		  ((sp, ConstructRef (ind_p,p)) :: names, p+1))
	     (names, 1) ind.mind_entry_consnames in
	 let sp = Libnames.make_path dp ind.mind_entry_typename
	 in
	   ((sp, IndRef ind_p) :: names, n+1))
      ([], 0) mie.mind_entry_inds
  in names

let load_inductive i ((sp,kn),(_,mie)) =
  let mib = Environ.lookup_mind (mind_of_kn kn) (Global.env()) in
    (match !(mib.mind_private) with Some true -> mib.mind_private := Some false | _ -> ());
  let names = inductive_names sp kn mie in
  List.iter (fun (sp, ref) -> Nametab.push (Nametab.Until i) sp ref ) names

let open_inductive i ((sp,kn),(_,mie)) =
  let names = inductive_names sp kn mie in
  List.iter (fun (sp, ref) -> Nametab.push (Nametab.Exactly i) sp ref) names

let cache_inductive ((sp,kn),(dhyps,mie)) =
  let names = inductive_names sp kn mie in
  List.iter check_exists (List.map fst names);
  let id = basename sp in
  let _,dir,_ = repr_kn kn in
  let kn' = Global.add_mind dir id mie in
  assert (eq_mind kn' (mind_of_kn kn));
  let mind = Global.lookup_mind kn' in
  add_section_kn kn' mind.mind_hyps;
  Dischargedhypsmap.set_discharged_hyps sp dhyps;
  List.iter (fun (sp, ref) -> Nametab.push (Nametab.Until 1) sp ref) names;
  List.iter (fun (sp,_) -> !cache_hook sp) (inductive_names sp kn mie)


let discharge_inductive ((sp,kn),(dhyps,mie)) =
  let mind = Global.mind_of_delta_kn kn in
  let mie = Global.lookup_mind mind in
  let repl = replacement_context () in
  let sechyps,uctx = section_segment_of_mutual_inductive mind in
  Some (discharged_hyps kn sechyps,
        Discharge.process_inductive (named_of_variable_context sechyps,uctx) repl mie)

let dummy_one_inductive_entry mie = {
  mind_entry_typename = mie.mind_entry_typename;
  mind_entry_arity = mkProp;
  mind_entry_consnames = mie.mind_entry_consnames;
  mind_entry_lc = []
}

(* Hack to reduce the size of .vo: we keep only what load/open needs *)
let dummy_inductive_entry (_,m) = ([],{
  mind_entry_params = [];
  mind_entry_record = false;
  mind_entry_finite = true;
  mind_entry_inds = List.map dummy_one_inductive_entry m.mind_entry_inds;
  mind_entry_polymorphic = false;
  mind_entry_private = None;
  mind_entry_universes = Univ.Context.empty })

type inductive_obj = Dischargedhypsmap.discharged_hyps * mutual_inductive_entry

let inInductive : inductive_obj -> obj =
  declare_object {(default_object "INDUCTIVE") with
    cache_function = cache_inductive;
    load_function = load_inductive;
    open_function = open_inductive;
    classify_function = (fun a -> Substitute (dummy_inductive_entry a));
    subst_function = ident_subst_function;
    discharge_function = discharge_inductive }

(* for initial declaration *)
let declare_mind isrecord mie =
  let id = match mie.mind_entry_inds with
    | ind::_ -> ind.mind_entry_typename
    | [] -> anomaly (Pp.str "cannot declare an empty list of inductives") in
  let (sp,kn as oname) = add_leaf id (inInductive ([],mie)) in
  let mind = Global.mind_of_delta_kn kn in
  declare_mib_implicits mind;
  declare_inductive_argument_scopes mind mie;
  !xml_declare_inductive (isrecord,oname);
  oname

(* Declaration messages *)

let pr_rank i = pr_nth (i+1)

let fixpoint_message indexes l =
  Flags.if_verbose msg_info (match l with
  | [] -> anomaly (Pp.str "no recursive definition")
  | [id] -> pr_id id ++ str " is recursively defined" ++
      (match indexes with
	 | Some [|i|] -> str " (decreasing on "++pr_rank i++str " argument)"
	 | _ -> mt ())
  | l -> hov 0 (prlist_with_sep pr_comma pr_id l ++
		  spc () ++ str "are recursively defined" ++
		  match indexes with
		    | Some a -> spc () ++ str "(decreasing respectively on " ++
			prlist_with_sep pr_comma pr_rank (Array.to_list a) ++
			str " arguments)"
		    | None -> mt ()))

let cofixpoint_message l =
  Flags.if_verbose msg_info (match l with
  | [] -> anomaly (Pp.str "No corecursive definition.")
  | [id] -> pr_id id ++ str " is corecursively defined"
  | l -> hov 0 (prlist_with_sep pr_comma pr_id l ++
                    spc () ++ str "are corecursively defined"))

let recursive_message isfix i l =
  (if isfix then fixpoint_message i else cofixpoint_message) l

let definition_message id =
  Flags.if_verbose msg_info (pr_id id ++ str " is defined")

let assumption_message id =
  Flags.if_verbose msg_info (pr_id id ++ str " is assumed")


==> anc/HoTT/coq-HoTT/library/declare.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Term
open Sign
open Declarations
open Entries
open Indtypes
open Safe_typing
open Nametab
open Decl_kinds

(** This module provides the official functions to declare new variables,
   parameters, constants and inductive types. Using the following functions
   will add the entries in the global environment (module [Global]), will
   register the declarations in the library (module [Lib]) --- so that the
   reset works properly --- and will fill some global tables such as
   [Nametab] and [Impargs]. *)

open Nametab

(** Declaration of local constructions (Variable/Hypothesis/Local) *)

type section_variable_entry =
  | SectionLocalDef of (constr * types option) Univ.in_universe_context_set * polymorphic * bool (** opacity *)
  | SectionLocalAssum of types Univ.in_universe_context_set * polymorphic * bool (** Implicit status *)

type variable_declaration = DirPath.t * section_variable_entry * logical_kind

val declare_variable : variable -> variable_declaration -> object_name

(** Declaration of global constructions 
   i.e. Definition/Theorem/Axiom/Parameter/... *)

type constant_declaration = constant_entry * logical_kind

(** [declare_constant id cd] declares a global declaration
   (constant/parameter) with name [id] in the current section; it returns
   the full path of the declaration 

  internal specify if the constant has been created by the kernel or by the
  user, and in the former case, if its errors should be silent
   
   *)
type internal_flag =
  | KernelVerbose
  | KernelSilent
  | UserVerbose

val declare_constant :
 ?internal:internal_flag -> ?local:bool -> Id.t -> constant_declaration -> constant

val declare_definition : 
  ?internal:internal_flag -> ?opaque:bool -> ?kind:definition_object_kind ->
  ?local:bool -> ?poly:polymorphic -> Id.t -> ?types:constr -> constr Univ.in_universe_context_set -> constant

(** [declare_mind me] declares a block of inductive types with
   their constructors in the current section; it returns the path of
   the whole block (boolean must be true iff it is a record) *)
val declare_mind : internal_flag -> mutual_inductive_entry -> object_name

(** Hooks for XML output *)
val set_xml_declare_variable : (object_name -> unit) -> unit
val set_xml_declare_constant : (internal_flag * constant -> unit) -> unit
val set_xml_declare_inductive : (internal_flag * object_name -> unit) -> unit

(** Hook for the cache function of constants and inductives *)
val add_cache_hook : (full_path -> unit) -> unit

(** Declaration messages *)

val definition_message : Id.t -> unit
val assumption_message : Id.t -> unit
val fixpoint_message : int array option -> Id.t list -> unit
val cofixpoint_message : Id.t list -> unit
val recursive_message : bool (** true = fixpoint *) ->
  int array option -> Id.t list -> unit

val exists_name : Id.t -> bool


==> anc/HoTT/coq-HoTT/library/declaremods.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Declarations
open Entries
open Libnames
open Libobject
open Lib
open Mod_subst
open Vernacexpr

let scope_subst = ref (String.Map.empty : string String.Map.t)

let add_scope_subst sc sc' =
  scope_subst := String.Map.add sc sc' !scope_subst

let register_scope_subst scl =
  List.iter (fun (sc1,sc2) -> add_scope_subst sc1 sc2) scl

let subst_scope sc =
 try String.Map.find sc !scope_subst with Not_found -> sc

let reset_scope_subst () =
  scope_subst := String.Map.empty

let default_inline () = Some (Flags.get_inline_level ())

let inl2intopt = function
  | NoInline -> None
  | InlineAt i -> Some i
  | DefaultInline -> default_inline ()

let inline_annot a = inl2intopt a.ann_inline

(* modules and components *)

(* OBSOLETE This type is a functional closure of substitutive lib_objects.

   The first part is a partial substitution (which will be later
   applied to lib_objects when completed).

   The second one is a list of bound identifiers which is nonempty
   only if the objects are owned by a fuctor

   The third one is the "self" ident of the signature (or structure),
   which should be substituted in lib_objects with the real name of
   the module.

   The fourth one is the segment itself which can contain references
   to identifiers in the domain of the substitution or in other two
   parts. These references are invalid in the current scope and
   therefore must be substitued with valid names before use.

*)
type substitutive_objects =
     MBId.t list * module_path * lib_objects


(* For each module, we store the following things:

   In modtab_substobjs: substitutive_objects
     when we will do Module M:=N, the objects of N will be reloaded
     with M after substitution

   In modtab_objects: "substituted objects" @ "keep objects"

   substituted objects -
     roughly the objects above after the substitution - we need to
     keep them to call open_object when the module is opened (imported)

   keep objects -
     The list of non-substitutive objects - as above, for each of
     them we will call open_object when the module is opened

   (Some) Invariants:
   * If the module is a functor, the two latter lists are empty.

   * Module objects in substitutive_objects part have empty substituted
     objects.

   * Modules which where created with Module M:=mexpr or with
     Module M:SIG. ... End M. have the keep list empty.
*)
let modtab_substobjs =
  ref (MPmap.empty : substitutive_objects MPmap.t)
let modtab_objects =
  ref (MPmap.empty : (object_prefix * lib_objects) MPmap.t)


(* currently started interactive module (if any) - its arguments (if it
   is a functor) and declared output type *)
let openmod_info =
  ref ((MPfile(DirPath.initial),[],None,[])
	 : module_path *  MBId.t list *
           (module_struct_entry * int option) option *
	   module_type_body list)

(* The library_cache here is needed to avoid recalculations of
   substituted modules object during "reloading" of libraries *)
let library_cache = ref Dirmap.empty

let _ = Summary.declare_summary "MODULE-INFO"
	  { Summary.freeze_function = (fun () ->
					 !modtab_substobjs,
					 !modtab_objects,
					 !openmod_info,
					 !library_cache);
	    Summary.unfreeze_function = (fun (sobjs,objs,info,libcache) ->
					   modtab_substobjs := sobjs;
					   modtab_objects := objs;
					   openmod_info := info;
					   library_cache := libcache);
	    Summary.init_function = (fun () ->
				       modtab_substobjs := MPmap.empty;
				       modtab_objects := MPmap.empty;
				       openmod_info := ((MPfile(DirPath.initial),
							 [],None,[]));
				       library_cache := Dirmap.empty) }

(* auxiliary functions to transform full_path and kernel_name given
   by Lib into module_path and DirPath.t needed for modules *)

let mp_of_kn kn =
  let mp,sec,l = repr_kn kn in
    if DirPath.is_empty sec then
      MPdot (mp,l)
    else
      anomaly (str "Non-empty section in module name!" ++ spc () ++ pr_kn kn)

let dir_of_sp sp =
  let dir,id = repr_path sp in
    add_dirpath_suffix dir id

(* Subtyping checks *)

let check_sub mtb sub_mtb_l =
  (* The constraints are checked and forgot immediately : *)
  ignore (List.fold_right
	    (fun sub_mtb env ->
	       Environ.add_constraints
		 (Subtyping.check_subtypes env mtb sub_mtb) env)
	    sub_mtb_l (Global.env()))

(* This function checks if the type calculated for the module [mp] is
   a subtype of all signatures in [sub_mtb_l]. Uses only the global
   environment. *)

let check_subtypes mp sub_mtb_l =
  let mb =
    try Global.lookup_module mp
    with Not_found -> assert false
  in
  let mtb = Modops.module_type_of_module None mb in
  check_sub mtb sub_mtb_l

(* Same for module type [mp] *)

let check_subtypes_mt mp sub_mtb_l =
  let mtb =
    try Global.lookup_modtype mp
    with Not_found -> assert false
  in
  check_sub mtb sub_mtb_l

(* Create a functor type entry *)

let funct_entry args m =
  List.fold_right
    (fun (arg_id,(arg_t,_)) mte -> MSEfunctor (arg_id,arg_t,mte))
    args m

(* Prepare the module type list for check of subtypes *)

let build_subtypes interp_modtype mp args mtys =
  List.map
    (fun (m,ann) ->
       let inl = inline_annot ann in
       let mte = interp_modtype (Global.env()) m in
       let mtb = Mod_typing.translate_module_type (Global.env()) mp inl mte in
       let funct_mtb =
	 List.fold_right
           (fun (arg_id,(arg_t,arg_inl)) mte ->
              let arg_t =
		Mod_typing.translate_module_type (Global.env())
		  (MPbound arg_id) arg_inl arg_t
	      in
              SEBfunctor(arg_id,arg_t,mte))
           args mtb.typ_expr
       in
       { mtb with typ_expr = funct_mtb })
    mtys


(* These functions register the visibility of the module and iterates
   through its components. They are called by plenty module functions *)

let compute_visibility exists what i dir dirinfo =
  if exists then
    if
      try
        let globref = Nametab.locate_dir (qualid_of_dirpath dir) in
        eq_global_dir_reference globref dirinfo
      with Not_found -> false
    then
      Nametab.Exactly i
    else
      errorlabstrm (what^"_module")
	(pr_dirpath dir ++ str " should already exist!")
  else
    if Nametab.exists_dir dir then
      errorlabstrm (what^"_module") (pr_dirpath dir ++ str " already exists")
    else
      Nametab.Until i
(*
let do_load_and_subst_module i dir mp substobjs keep =
  let prefix = (dir,(mp,DirPath.empty)) in
  let dirinfo = DirModule (dir,(mp,DirPath.empty)) in
  let vis = compute_visibility false "load_and_subst" i dir dirinfo in
  let objects = compute_subst_objects mp substobjs resolver in
  Nametab.push_dir vis dir dirinfo;
  modtab_substobjs := MPmap.add mp substobjs !modtab_substobjs;
  match objects with
  | Some (subst,seg) ->
      let seg = load_and_subst_objects (i+1) prefix subst seg in
      modtab_objects := MPmap.add mp (prefix,seg) !modtab_objects;
      load_objects (i+1) prefix keep;
      Some (seg@keep)
  | None ->
      None
*)

let do_module exists what iter_objects i dir mp substobjs keep=
  let prefix = (dir,(mp,DirPath.empty)) in
  let dirinfo = DirModule (dir,(mp,DirPath.empty)) in
  let vis = compute_visibility exists what i dir dirinfo in
    Nametab.push_dir vis dir dirinfo;
    modtab_substobjs := MPmap.add mp substobjs !modtab_substobjs;
    match substobjs with
	([],mp1,objs) -> 
	  modtab_objects := MPmap.add mp (prefix,objs@keep) !modtab_objects;
	  iter_objects (i+1) prefix (objs@keep)  
      | (mbids,_,_) ->  ()

let conv_names_do_module exists what iter_objects i
      (sp,kn) substobjs =
  let dir,mp = dir_of_sp sp, mp_of_kn kn in
  do_module exists what iter_objects i dir mp substobjs []

(* Interactive modules and module types cannot be recached! cache_mod*
   functions can be called only once (and "end_mod*" set the flag to
   false then)
*)
let cache_module ((sp,kn),substobjs) =
  let dir,mp = dir_of_sp sp, mp_of_kn kn in
    do_module false "cache" load_objects 1 dir mp substobjs []

(* When this function is called the module itself is already in the
   environment. This function loads its objects only *)

let load_module i (oname,substobjs) =
  conv_names_do_module false "load" load_objects i oname substobjs

let open_module i (oname,substobjs) =
  conv_names_do_module true "open" open_objects i oname substobjs

let subst_module (subst,(mbids,mp,objs)) =
  (mbids,subst_mp subst mp, subst_objects subst objs)

let classify_module substobjs = Substitute substobjs

let (in_module : substitutive_objects -> obj),
    (out_module : obj -> substitutive_objects) =
  declare_object_full {(default_object "MODULE") with
    cache_function = cache_module;
    load_function = load_module;
    open_function = open_module;
    subst_function = subst_module;
    classify_function = classify_module }

let cache_keep _ = anomaly (Pp.str "This module should not be cached!")

let load_keep i ((sp,kn),seg) =
  let mp = mp_of_kn kn in
  let prefix = dir_of_sp sp, (mp,DirPath.empty) in
    begin
      try
	let prefix',objects = MPmap.find mp !modtab_objects in
	  if not (eq_op prefix' prefix) then
	    anomaly (Pp.str "Two different modules with the same path!");
	  modtab_objects := MPmap.add mp (prefix,objects@seg) !modtab_objects;
      with
	  Not_found -> anomaly (Pp.str "Keep objects before substitutive")
    end;
    load_objects i prefix seg

let open_keep i ((sp,kn),seg) =
  let dirpath,mp = dir_of_sp sp, mp_of_kn kn in
    open_objects i (dirpath,(mp,DirPath.empty)) seg

let in_modkeep : lib_objects -> obj =
  declare_object {(default_object "MODULE KEEP OBJECTS") with
    cache_function = cache_keep;
    load_function = load_keep;
    open_function = open_keep }

(* we remember objects for a module type. In case of a declaration:
   Module M:SIG:=...
   The module M gets its objects from SIG
*)
let modtypetab =
  ref (MPmap.empty : substitutive_objects MPmap.t)

(* currently started interactive module type. We remember its arguments
   if it is a functor type *)
let openmodtype_info =
  ref ([],[] : MBId.t list * module_type_body list)

let _ = Summary.declare_summary "MODTYPE-INFO"
	  { Summary.freeze_function = (fun () ->
					 !modtypetab,!openmodtype_info);
	    Summary.unfreeze_function = (fun ft ->
					   modtypetab := fst ft;
					   openmodtype_info := snd ft);
	    Summary.init_function = (fun () ->
				       modtypetab := MPmap.empty;
				       openmodtype_info := [],[]) }


let cache_modtype ((sp,kn),(entry,modtypeobjs,sub_mty_l)) =
  let mp = mp_of_kn kn in

  (* We enrich the global environment *)
  let _ =
    match entry with
      | None ->
	  anomaly (Pp.str "You must not recache interactive module types!")
      | Some (mte,inl) ->
	  if not (mp_eq mp (Global.add_modtype (basename sp) mte inl)) then
	    anomaly (Pp.str "Kernel and Library names do not match")
  in

  (* Using declare_modtype should lead here, where we check
     that any given subtyping is indeed accurate *)
  check_subtypes_mt mp sub_mty_l;

  if Nametab.exists_modtype sp then
    errorlabstrm "cache_modtype"
      (pr_path sp ++ str " already exists") ;

  Nametab.push_modtype (Nametab.Until 1) sp mp;

  modtypetab := MPmap.add mp modtypeobjs !modtypetab


let load_modtype i ((sp,kn),(entry,modtypeobjs,_)) =
  assert (Option.is_empty entry);

  if Nametab.exists_modtype sp then
    errorlabstrm "cache_modtype"
      (pr_path sp ++ str " already exists") ;

  Nametab.push_modtype (Nametab.Until i) sp (mp_of_kn kn);

  modtypetab := MPmap.add (mp_of_kn kn) modtypeobjs !modtypetab


let open_modtype i ((sp,kn),(entry,_,_)) =
  assert (Option.is_empty entry);

  if
    try
      let mp = Nametab.locate_modtype (qualid_of_path sp) in
      not (mp_eq mp (mp_of_kn kn))
    with Not_found -> true
  then
    errorlabstrm ("open_modtype")
      (pr_path sp ++ str " should already exist!");

  Nametab.push_modtype (Nametab.Exactly i) sp (mp_of_kn kn)

let subst_modtype (subst,(entry,(mbids,mp,objs),_)) =
  assert (Option.is_empty entry);
  (entry,(mbids,subst_mp subst mp,subst_objects subst objs),[])

let classify_modtype (_,substobjs,_) =
  Substitute (None,substobjs,[])

type modtype_obj =
    (module_struct_entry * Entries.inline) option (* will be None in vo *)
    * substitutive_objects
    * module_type_body list

let in_modtype : modtype_obj -> obj =
    declare_object {(default_object "MODULE TYPE") with
      cache_function = cache_modtype;
      open_function = open_modtype;
      load_function = load_modtype;
      subst_function = subst_modtype;
      classify_function = classify_modtype }

let rec replace_module_object idl (mbids,mp,lib_stack) (mbids2,mp2,objs) mp1 =
  let () = match mbids with
  | [] -> () | _ -> anomaly (Pp.str "Unexpected functor objects") in
  let rec replace_idl = function
    | _,[] -> []
    | id::idl,(id',obj)::tail when Id.equal id id' ->
      if not (String.equal (object_tag obj) "MODULE") then anomaly (Pp.str "MODULE expected!");
      let substobjs = match idl with
      | [] ->
        let mp' = MPdot(mp, Label.of_id id) in
        mbids, mp', subst_objects (map_mp mp1 mp' empty_delta_resolver) objs
      | _ ->
        replace_module_object idl (out_module obj) (mbids2,mp2,objs) mp
      in
      (id, in_module substobjs)::tail
    | idl,lobj::tail -> lobj::replace_idl (idl,tail)
  in
  (mbids, mp, replace_idl (idl,lib_stack))

let discr_resolver mb = match mb.mod_type with
  | SEBstruct _ -> Some mb.mod_delta
  | _ -> None (* when mp is a functor *)

(* Small function to avoid module typing during substobjs retrivial  *)
let rec get_objs_modtype_application env = function
| MSEident mp -> 
    MPmap.find mp !modtypetab,Environ.lookup_modtype mp env,[]
| MSEapply (fexpr, MSEident mp) -> 
    let objs,mtb,mp_l= get_objs_modtype_application env fexpr in
      objs,mtb,mp::mp_l
| MSEapply (_,mexpr) ->
    Modops.error_application_to_not_path mexpr
| _ -> error "Application of a non-functor."

let rec compute_subst env mbids sign mp_l inl =
  match mbids,mp_l with
    | _,[] -> mbids,empty_subst
    | [],r -> error "Application of a functor with too few arguments."
    | mbid::mbids,mp::mp_l ->
	let farg_id, farg_b, fbody_b = Modops.destr_functor env sign in
	let mb = Environ.lookup_module mp env in
	let mbid_left,subst = compute_subst env mbids fbody_b mp_l inl in
	let resolver = match discr_resolver mb with
	  | None -> empty_delta_resolver
	  | Some mp_delta ->
	      Modops.inline_delta_resolver env inl mp farg_id farg_b mp_delta
	in
	mbid_left,join (map_mbid mbid mp resolver) subst

let rec get_modtype_substobjs env mp_from inline = function
    MSEident ln -> 
      MPmap.find ln !modtypetab 
  | MSEfunctor (mbid,_,mte) ->
      let (mbids, mp, objs) = get_modtype_substobjs env mp_from inline mte in
	(mbid::mbids, mp, objs)
  | MSEwith (mty, With_Definition _) ->
      get_modtype_substobjs env mp_from inline mty
  | MSEwith (mty, With_Module (idl,mp1)) -> 
      let substobjs = get_modtype_substobjs env mp_from inline mty in
      let modobjs = MPmap.find mp1 !modtab_substobjs in
	replace_module_object idl substobjs modobjs mp1
  | MSEapply (fexpr, MSEident mp) as me ->
      let (mbids, mp1, objs),mtb_mp1,mp_l =
	get_objs_modtype_application env me in
      let mbids_left,subst =
	compute_subst env mbids mtb_mp1.typ_expr (List.rev mp_l) inline
      in
      (mbids_left, mp1,subst_objects subst objs)
  | MSEapply (_,mexpr) ->
      Modops.error_application_to_not_path mexpr

(* push names of bound modules (and their components) to Nametab *)
(* add objects associated to them *)
let process_module_bindings argids args =
  let process_arg id (mbid,(mty,ann)) =
    let dir = DirPath.make [id] in
    let mp = MPbound mbid in
    let (mbids,mp_from,objs) =
      get_modtype_substobjs (Global.env()) mp (inline_annot ann) mty
    in
    let subst = map_mp mp_from mp empty_delta_resolver in
    let substobjs = (mbids,mp,subst_objects subst objs) in
    do_module false "start" load_objects 1 dir mp substobjs []
  in
  List.iter2 process_arg argids args

(* Same with module_type_body *)

let rec seb2mse = function
  | SEBident mp -> MSEident mp
  | SEBapply (s,s',_) -> MSEapply(seb2mse s, seb2mse s')
  | SEBwith (s,With_module_body (l,mp)) -> MSEwith(seb2mse s,With_Module(l,mp))
  | SEBwith (s,With_definition_body(l,cb)) ->
      (match cb.const_body with
	| Def c -> MSEwith(seb2mse s,With_Definition(l,Lazyconstr.force c))
	| _ -> assert false)
  | _ -> failwith "seb2mse: received a non-atomic seb"

let process_module_seb_binding mbid seb =
  process_module_bindings [MBId.to_id mbid]
    [mbid,
     (seb2mse seb,
      { ann_inline = DefaultInline; ann_scope_subst = [] })]

let intern_args interp_modtype (idl,(arg,ann)) =
  let inl = inline_annot ann in
  let lib_dir = Lib.library_dp() in
  let mbids = List.map (fun (_,id) -> MBId.make lib_dir id) idl in
  let mty = interp_modtype (Global.env()) arg in
  let dirs = List.map (fun (_,id) -> DirPath.make [id]) idl in
  let (mbi,mp_from,objs) =
    get_modtype_substobjs (Global.env()) (MPbound (List.hd mbids)) inl mty
  in
  List.map2
    (fun dir mbid ->
       let resolver = Global.add_module_parameter mbid mty inl in
       let mp = MPbound mbid in
       let subst = map_mp mp_from mp resolver in
       let substobjs = (mbi,mp,subst_objects subst objs) in
       do_module false "interp" load_objects 1 dir mp substobjs [];
       (mbid,(mty,inl)))
    dirs mbids

let start_module_ interp_modtype export id args res fs =
  let mp = Global.start_module id in
  let arg_entries = List.concat (List.map (intern_args interp_modtype) args) in
  let res_entry_o, sub_body_l = match res with
    | Enforce (res,ann) ->
        let inl = inline_annot ann in
	let mte = interp_modtype (Global.env()) res in
	let _ = Mod_typing.translate_struct_type_entry (Global.env()) inl mte in
	Some (mte,inl), []
    | Check resl ->
	None, build_subtypes interp_modtype mp arg_entries resl
  in
  let mbids = List.map fst arg_entries in
  openmod_info:=(mp,mbids,res_entry_o,sub_body_l);
  let prefix = Lib.start_module export id mp fs in
  Nametab.push_dir (Nametab.Until 1) (fst prefix) (DirOpenModule prefix);
  Lib.add_frozen_state (); mp


let end_module () =

  let oldoname,oldprefix,fs,lib_stack = Lib.end_module () in
  let mp,mbids, res_o, sub_l = !openmod_info in
  let substitute, keep, special = Lib.classify_segment lib_stack in

  let mp_from,substobjs, keep, special = try
    match res_o with
      | None ->
	  (* the module is not sealed *)
	  None,( mbids, mp, substitute), keep, special
      | Some (MSEident ln as mty, inline) ->
	  let (mbids1,mp1,objs) =
	    get_modtype_substobjs (Global.env()) mp inline mty in
	  Some mp1,(mbids@mbids1,mp1,objs), [], []
      | Some (MSEwith _ as mty, inline) ->
	  let (mbids1,mp1,objs) =
	    get_modtype_substobjs (Global.env()) mp inline mty in
	  Some mp1,(mbids@mbids1,mp1,objs), [], []
      | Some (MSEfunctor _, _) ->
	  anomaly (Pp.str "Funsig cannot be here...")
      | Some (MSEapply _ as mty, inline) ->
	  let (mbids1,mp1,objs) =
	    get_modtype_substobjs (Global.env()) mp inline mty in
	  Some mp1,(mbids@mbids1,mp1,objs), [], []
  with
	Not_found -> anomaly (Pp.str "Module objects not found...")
  in
    (* must be called after get_modtype_substobjs, because of possible
     dependencies on functor arguments *)

  let id = basename (fst oldoname) in
  let mp,resolver = Global.end_module fs id res_o in

  check_subtypes mp sub_l;

(* we substitute objects if the module is 
   sealed by a signature (ie. mp_from != None *)
  let substobjs = match mp_from,substobjs with
      None,_ -> substobjs
    | Some mp_from,(mbids,_,objs) ->
	(mbids,mp,subst_objects (map_mp mp_from mp resolver) objs) 
  in
  let node = in_module substobjs in
  let objects =
    match keep, mbids with
    | [], _ | _, _ :: _ ->
      special@[node]   (* no keep objects or we are defining a functor *)
    | _ ->
      special@[node;in_modkeep keep]   (* otherwise *)
  in
  let newoname = Lib.add_leaves id objects in

    if not (eq_full_path (fst newoname) (fst oldoname)) then
      anomaly (Pp.str "Names generated on start_ and end_module do not match");
    if not (mp_eq (mp_of_kn (snd newoname)) mp) then
      anomaly (Pp.str "Kernel and Library names do not match");

    Lib.add_frozen_state () (* to prevent recaching *);
    mp



let module_objects mp =
  let prefix,objects = MPmap.find mp !modtab_objects in
    segment_of_objects prefix objects



(************************************************************************)
(* libraries *)

type library_name = DirPath.t

(* The first two will form substitutive_objects, the last one is keep *)
type library_objects =
    module_path * lib_objects * lib_objects


let register_library dir cenv objs digest =
  let mp = MPfile dir in
  let substobjs, keep, values =
  try 
    ignore(Global.lookup_module mp);
    (* if it's in the environment, the cached objects should be correct *)
    Dirmap.find dir !library_cache
  with Not_found ->
    let mp', values = Global.import cenv digest in
    if not (mp_eq mp mp') then
      anomaly (Pp.str "Unexpected disk module name");
    let mp,substitute,keep = objs in
    let substobjs = [], mp, substitute in
    let modobjs = substobjs, keep, values in
    library_cache := Dirmap.add dir modobjs !library_cache;
      modobjs
  in
    do_module false "register_library" load_objects 1 dir mp substobjs keep

let get_library_symbols_tbl dir =
  let _,_,values = Dirmap.find dir !library_cache in
  values

let start_library dir =
  let mp = Global.start_library dir in
  openmod_info:=mp,[],None,[];
  Lib.start_compilation dir mp;
  Lib.add_frozen_state ()

let end_library_hook = ref ignore
let set_end_library_hook f = end_library_hook := f

let end_library dir =
  !end_library_hook();
  let prefix, lib_stack = Lib.end_compilation dir in
  let mp,cenv,ast = Global.export dir in
  let substitute, keep, _ = Lib.classify_segment lib_stack in
    cenv,(mp,substitute,keep),ast


(* implementation of Export M and Import M *)


let really_import_module mp =
  let prefix,objects = MPmap.find mp !modtab_objects in
    open_objects 1 prefix objects


let cache_import (_,(_,mp)) =
(* for non-substitutive exports:
  let mp = Nametab.locate_module (qualid_of_dirpath dir) in  *)
  really_import_module mp

let classify_import (export,_ as obj) =
  if export then Substitute obj else Dispose

let subst_import (subst,(export,mp as obj)) =
   let mp' = subst_mp subst mp in
    if mp'==mp then obj else
      (export,mp')

let in_import =
  declare_object {(default_object "IMPORT MODULE") with
		    cache_function = cache_import;
		    open_function = (fun i o -> if Int.equal i 1 then cache_import o);
		    subst_function = subst_import;
		    classify_function = classify_import }


let import_module export mp =
  Lib.add_anonymous_leaf (in_import (export,mp))

(************************************************************************)
(* module types *)

let start_modtype_ interp_modtype id args mtys fs =
  let mp = Global.start_modtype id in
  let arg_entries = List.concat (List.map (intern_args interp_modtype) args) in
  let sub_mty_l = build_subtypes interp_modtype mp arg_entries mtys in
  let mbids = List.map fst arg_entries in
  openmodtype_info := mbids, sub_mty_l;
  let prefix = Lib.start_modtype id mp fs in
  Nametab.push_dir (Nametab.Until 1) (fst prefix) (DirOpenModtype prefix);
  Lib.add_frozen_state (); mp


let end_modtype () =
  let oldoname,prefix,fs,lib_stack = Lib.end_modtype () in
  let id = basename (fst oldoname) in
  let substitute, _, special = Lib.classify_segment lib_stack in
  let mbids, sub_mty_l = !openmodtype_info in
  let mp = Global.end_modtype fs id in
  let modtypeobjs = mbids, mp, substitute in
  check_subtypes_mt mp sub_mty_l;
  let oname = Lib.add_leaves id (special@[in_modtype (None, modtypeobjs,[])])
  in
  if not (eq_full_path (fst oname) (fst oldoname)) then
    anomaly
      (str "Section paths generated on start_ and end_modtype do not match");
  if not (mp_eq (mp_of_kn (snd oname)) mp) then
    anomaly
      (str "Kernel and Library names do not match");

  Lib.add_frozen_state ()(* to prevent recaching *);
  mp


let declare_modtype_ interp_modtype id args mtys (mty,ann) fs =
  let inl = inline_annot ann in
  let mmp = Global.start_modtype id in
  let arg_entries = List.concat (List.map (intern_args interp_modtype) args) in
  let entry = funct_entry arg_entries (interp_modtype (Global.env()) mty) in
  (* NB: check of subtyping will be done in cache_modtype *)
  let sub_mty_l = build_subtypes interp_modtype mmp arg_entries mtys in
  let (mbids,mp_from,objs) = get_modtype_substobjs (Global.env()) mmp inl entry in
  (* Undo the simulated interactive building of the module type *)
  (* and declare the module type as a whole *)

  register_scope_subst ann.ann_scope_subst;
  let subst = map_mp mp_from mmp empty_delta_resolver in
  let substobjs = (mbids,mmp, subst_objects subst objs) in
  reset_scope_subst ();
  Summary.unfreeze_summaries fs;
  ignore (add_leaf id (in_modtype (Some (entry,inl), substobjs, sub_mty_l)));
  mmp


(* Small function to avoid module typing during substobjs retrivial  *)
let rec get_objs_module_application env = function
| MSEident mp -> 
    MPmap.find mp !modtab_substobjs,Environ.lookup_module mp env,[]
| MSEapply (fexpr, MSEident mp) -> 
    let objs,mtb,mp_l= get_objs_module_application env fexpr in
      objs,mtb,mp::mp_l
| MSEapply (_,mexpr) ->
    Modops.error_application_to_not_path mexpr
| _ -> error "Application of a non-functor."


let rec get_module_substobjs env mp_from inl = function
  | MSEident mp -> MPmap.find mp !modtab_substobjs
  | MSEfunctor (mbid,mty,mexpr) ->
       let (mbids, mp, objs) = get_module_substobjs env mp_from inl mexpr in
	(mbid::mbids, mp, objs)
  | MSEapply (fexpr, MSEident mp) as me ->
      let (mbids, mp1, objs),mb_mp1,mp_l =
	get_objs_module_application env me
      in
      let mbids_left,subst =
	compute_subst env mbids mb_mp1.mod_type (List.rev mp_l) inl in
      (mbids_left, mp1,subst_objects subst objs)
  | MSEapply (_,mexpr) -> Modops.error_application_to_not_path mexpr
  | MSEwith (mty, With_Definition _) -> get_module_substobjs env mp_from inl mty
  | MSEwith (mty, With_Module (idl,mp)) -> assert false


let declare_module_ interp_modtype interp_modexpr id args res mexpr_o fs =
  let mmp = Global.start_module id in
  let arg_entries = List.concat (List.map (intern_args interp_modtype) args) in

  let funct f m = funct_entry arg_entries (f (Global.env ()) m) in
  let env = Global.env() in
  let mty_entry_o, subs, inl_res = match res with
    | Enforce (mty,ann) ->
        Some (funct interp_modtype mty), [], inline_annot ann
    | Check mtys ->
	None, build_subtypes interp_modtype mmp arg_entries mtys,
        default_inline ()
  in
 
  (*let subs = List.map (Mod_typing.translate_module_type env mmp) mty_sub_l in  *)
  let mexpr_entry_o, inl_expr, scl = match mexpr_o with
    | None -> None, default_inline (), []
    | Some (mexpr,ann) ->
      Some (funct interp_modexpr mexpr), inline_annot ann, ann.ann_scope_subst

  in
  let entry =
    {mod_entry_type = mty_entry_o;
     mod_entry_expr = mexpr_entry_o }
  in

  let substobjs =
    match entry with
      | {mod_entry_type = Some mte} -> get_modtype_substobjs env mmp inl_res mte
      | {mod_entry_expr = Some mexpr} -> get_module_substobjs env mmp inl_expr mexpr
      | _ -> anomaly ~label:"declare_module" (Pp.str "No type, no body ...")
  in
  let (mbids,mp_from,objs) = substobjs in
  (* Undo the simulated interactive building of the module *)
  (* and declare the module as a whole *)
  Summary.unfreeze_summaries fs;
  let mp = mp_of_kn (Lib.make_kn id) in
  let inl = match inl_expr with
  | None -> None
  | _ -> inl_res
  in (* PLTODO *)
  let mp_env,resolver = Global.add_module id entry inl in

  if not (mp_eq mp_env mp)
  then anomaly (Pp.str "Kernel and Library names do not match");

  check_subtypes mp subs;
  register_scope_subst scl;
  let subst = map_mp mp_from mp_env resolver in
  let substobjs = (mbids,mp_env, subst_objects subst objs) in
  reset_scope_subst ();
  ignore (add_leaf id (in_module substobjs));
  mmp

(* Include *)

let rec subst_inc_expr subst me =
  match me with
    | MSEident mp -> MSEident (subst_mp subst mp)
    | MSEwith (me,With_Module(idl,mp)) ->
	MSEwith (subst_inc_expr subst me,
		 With_Module(idl,subst_mp subst mp))
    | MSEwith (me,With_Definition(idl,const))->
	let const1 = Mod_subst.from_val const in
	let force = Mod_subst.force subst_mps in
	MSEwith (subst_inc_expr subst me,
		 With_Definition(idl,force (subst_substituted
					   subst const1)))
    | MSEapply (me1,me2) ->
	MSEapply (subst_inc_expr subst me1,
		  subst_inc_expr subst me2)
    | MSEfunctor(mbid,me1,me2) ->
        MSEfunctor (mbid, subst_inc_expr subst me1, subst_inc_expr subst me2)

let lift_oname (sp,kn) =
  let mp,_,_ = Names.repr_kn kn in
  let dir,_ = Libnames.repr_path sp in
    (dir,mp)

let cache_include (oname,(me,(mbis,mp1,objs))) =
  let dir,mp1 = lift_oname oname in
  let prefix = (dir,(mp1,DirPath.empty)) in
    load_objects 1 prefix objs;
    open_objects 1 prefix objs

let load_include  i (oname,(me,(mbis,mp1,objs))) =
  let dir,mp1 = lift_oname oname in
  let prefix = (dir,(mp1,DirPath.empty)) in
    load_objects i prefix objs

let open_include i (oname,(me,(mbis,mp1,objs))) =
  let dir,mp1 = lift_oname oname in
  let prefix = (dir,(mp1,DirPath.empty)) in
    open_objects i prefix objs

let subst_include (subst,(me,substobj)) =
  let (mbids,mp,objs) = substobj in
  let substobjs = (mbids,subst_mp subst mp,subst_objects subst objs) in
    (subst_inc_expr subst me,substobjs)

let classify_include (me,substobjs) = Substitute (me,substobjs)

type include_obj = module_struct_entry * substitutive_objects

let (in_include : include_obj -> obj),
    (out_include : obj -> include_obj) =
  declare_object_full {(default_object "INCLUDE") with
    cache_function = cache_include;
    load_function = load_include;
    open_function = open_include;
    subst_function = subst_include;
    classify_function = classify_include }

let rec include_subst env mb mbids sign inline =
  match mbids with
    | [] -> empty_subst
    | mbid::mbids ->
	let farg_id, farg_b, fbody_b = Modops.destr_functor env sign in
	let subst = include_subst env mb mbids fbody_b inline in
	let mp_delta =
	  Modops.inline_delta_resolver env inline mb.mod_mp
	    farg_id farg_b mb.mod_delta
	in
	join (map_mbid mbid mb.mod_mp mp_delta) subst

exception NothingToDo

let get_includeself_substobjs env objs me is_mod inline =
  try
    let mb_mp = match me with
      | MSEident mp ->
	  if is_mod then
	    Environ.lookup_module mp env
	  else
	    Modops.module_body_of_type mp (Environ.lookup_modtype mp env)
      | MSEapply(fexpr, MSEident p) as mexpr ->
	  let _,mb_mp,mp_l =
	    if is_mod then
	      get_objs_module_application env mexpr
	    else
	      let o,mtb_mp,mp_l = get_objs_modtype_application env mexpr in
	      o,Modops.module_body_of_type mtb_mp.typ_mp mtb_mp,mp_l
	  in
	  List.fold_left
	    (fun mb _ ->
	       match mb.mod_type with
		 |  SEBfunctor(_,_,str) -> {mb with mod_type = str}
		 | _ -> error "Application of a functor with too much arguments.")
	    mb_mp mp_l
      | _ -> raise NothingToDo
    in
    let (mbids,mp_self,objects) = objs in
    let mb = Global.pack_module() in
    let subst = include_subst env mb mbids mb_mp.mod_type inline in
    ([],mp_self,subst_objects subst objects)
  with NothingToDo -> objs




let declare_one_include_inner annot (me,is_mod) =
  let env = Global.env() in
  let mp1,_ = current_prefix () in
  let inl = inline_annot annot in
  let (mbids,mp,objs)=
    if is_mod then
      get_module_substobjs env mp1 inl me
    else
      get_modtype_substobjs env mp1 inl me in
  let (mbids,mp,objs) =
    if not (List.is_empty mbids) then
      get_includeself_substobjs env (mbids,mp,objs) me is_mod inl
    else
      (mbids,mp,objs) in
  let id = current_mod_id() in
  let resolver =  Global.add_include me is_mod inl in
  register_scope_subst annot.ann_scope_subst;
  let subst = map_mp mp mp1 resolver in
  let substobjs = (mbids,mp1, subst_objects subst objs) in
  reset_scope_subst ();
  ignore (add_leaf id (in_include (me, substobjs)))

let declare_one_include interp_struct (me_ast,annot) =
  declare_one_include_inner annot
    (interp_struct (Global.env()) me_ast)

let declare_include_ interp_struct me_asts =
  List.iter (declare_one_include interp_struct) me_asts

(** Versions of earlier functions taking care of the freeze/unfreeze
    of summaries *)

let protect_summaries f =
  let fs = Summary.freeze_summaries () in
  try f fs
  with reraise ->
    (* Something wrong: undo the whole process *)
    let reraise = Errors.push reraise in
    let () = Summary.unfreeze_summaries fs in
    raise reraise

let declare_include interp_struct me_asts =
  protect_summaries
    (fun _ -> declare_include_ interp_struct me_asts)

let declare_modtype interp_mt interp_mix id args mtys mty_l =
  let declare_mt fs = match mty_l with
    | [] -> assert false
    | [mty] -> declare_modtype_ interp_mt id args mtys mty fs
    | mty_l ->
	ignore (start_modtype_ interp_mt id args mtys fs);
	declare_include_ interp_mix mty_l;
	end_modtype ()
  in
  protect_summaries declare_mt

let start_modtype interp_modtype id args mtys =
  protect_summaries (start_modtype_ interp_modtype id args mtys)

let declare_module interp_mt interp_me interp_mix id args mtys me_l =
  let declare_me fs = match me_l with
    | [] -> declare_module_ interp_mt interp_me id args mtys None fs
    | [me] -> declare_module_ interp_mt interp_me id args mtys (Some me) fs
    | me_l ->
	ignore (start_module_ interp_mt None id args mtys fs);
	declare_include_ interp_mix me_l;
	end_module ()
  in
  protect_summaries declare_me

let start_module interp_modtype export id args res =
 protect_summaries (start_module_ interp_modtype export id args res)


(*s Iterators. *)

let iter_all_segments f =
  let _ =
    MPmap.iter
      (fun _ (prefix,objects) ->
	 let rec apply_obj (id,obj) = match object_tag obj with 
	   | "INCLUDE" -> 
	       let (_,(_,_,objs)) =  out_include obj in 
		 List.iter apply_obj objs
		   
	   | _ -> f (make_oname prefix id) obj in
	   List.iter apply_obj objects)
      !modtab_objects
  in
  let apply_node = function
    | sp, Leaf o -> f sp o
    | _ -> ()
  in
    List.iter apply_node (Lib.contents_after None)


let debug_print_modtab _ =
  let pr_seg = function
    | [] -> str "[]"
    | l -> str ("[." ^ string_of_int (List.length l) ^ ".]")
  in
  let pr_modinfo mp (prefix,objects) s =
    s ++ str (string_of_mp mp) ++ (spc ())
    ++ (pr_seg (segment_of_objects prefix objects))
  in
  let modules = MPmap.fold pr_modinfo !modtab_objects (mt ()) in
    hov 0 modules


==> anc/HoTT/coq-HoTT/library/declaremods.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Entries
open Environ
open Libnames
open Libobject
open Lib
open Vernacexpr

(** This modules provides official functions to declare modules and
  module types *)

val subst_scope : string -> string

(** {6 Modules } *)

(** [declare_module interp_modtype interp_modexpr id fargs typ expr]
   declares module [id], with type constructed by [interp_modtype]
   from functor arguments [fargs] and [typ] and with module body
   constructed by [interp_modtype] from functor arguments [fargs] and
   by [interp_modexpr] from [expr]. At least one of [typ], [expr] must
   be non-empty.

   The [bool] in [typ] tells if the module must be abstracted [true]
   with respect to the module type or merely matched without any
   restriction [false].
*)

val declare_module :
  (env -> 'modast -> module_struct_entry) ->
  (env -> 'modast -> module_struct_entry) ->
  (env -> 'modast -> module_struct_entry * bool) ->
  Id.t ->
  (Id.t located list * ('modast annotated)) list ->
  ('modast annotated) module_signature ->
  ('modast annotated) list -> module_path

val start_module : (env -> 'modast -> module_struct_entry) ->
  bool option -> Id.t ->
  (Id.t located list * ('modast annotated)) list ->
  ('modast annotated) module_signature -> module_path

val end_module : unit -> module_path



(** {6 Module types } *)

val declare_modtype : (env -> 'modast -> module_struct_entry) ->
  (env -> 'modast -> module_struct_entry * bool) ->
  Id.t ->
  (Id.t located list * ('modast annotated)) list ->
  ('modast annotated) list ->
  ('modast annotated) list ->
  module_path

val start_modtype : (env -> 'modast -> module_struct_entry) ->
  Id.t -> (Id.t located list * ('modast annotated)) list ->
  ('modast annotated) list -> module_path

val end_modtype : unit -> module_path


(** {6 ... } *)
(** Objects of a module. They come in two lists: the substitutive ones
  and the other *)

val module_objects : module_path -> library_segment


(** {6 Libraries i.e. modules on disk } *)

type library_name = DirPath.t

type library_objects

val register_library :
  library_name ->
    Safe_typing.compiled_library -> library_objects -> Digest.t -> unit

val get_library_symbols_tbl : library_name -> Nativecode.symbol array

val start_library : library_name -> unit

val end_library :
  library_name ->
    Safe_typing.compiled_library * library_objects * Safe_typing.native_library

(** set a function to be executed at end_library *)
val set_end_library_hook : (unit -> unit) -> unit

(** [really_import_module mp] opens the module [mp] (in a Caml sense).
   It modifies Nametab and performs the [open_object] function for
   every object of the module. Raises [Not_found] when [mp] is unknown. *)

val really_import_module : module_path -> unit

(** [import_module export mp] is a synchronous version of
   [really_import_module]. If [export] is [true], the module is also
   opened every time the module containing it is. *)

val import_module : bool -> module_path -> unit

(** Include  *)

val declare_include : (env -> 'struct_expr -> module_struct_entry * bool) ->
  ('struct_expr annotated) list -> unit

(** {6 ... } *)
(** [iter_all_segments] iterate over all segments, the modules'
    segments first and then the current segment. Modules are presented
    in an arbitrary order. The given function is applied to all leaves
    (together with their section path). *)

val iter_all_segments : (object_name -> obj -> unit) -> unit


val debug_print_modtab : unit -> Pp.std_ppcmds

(*i val debug_print_modtypetab : unit -> Pp.std_ppcmds i*)

(** For translator *)
val process_module_bindings : module_ident list ->
  (MBId.t * (module_struct_entry annotated)) list -> unit

(** For Printer *)
val process_module_seb_binding :
  MBId.t -> Declarations.struct_expr_body -> unit


==> anc/HoTT/coq-HoTT/library/decls.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module registers tables for some non-logical informations
     associated declarations *)

open Util
open Names
open Sign
open Decl_kinds
open Libnames

(** Datas associated to section variables and local definitions *)

type variable_data =
  DirPath.t * bool (* opacity *) * Univ.universe_context_set * polymorphic * logical_kind

let vartab = ref (Id.Map.empty : variable_data Id.Map.t)

let _ = Summary.declare_summary "VARIABLE"
  { Summary.freeze_function = (fun () -> !vartab);
    Summary.unfreeze_function = (fun ft -> vartab := ft);
    Summary.init_function = (fun () -> vartab := Id.Map.empty) }

let add_variable_data id o = vartab := Id.Map.add id o !vartab

let variable_path id = let (p,_,_,_,_) = Id.Map.find id !vartab in p
let variable_opacity id = let (_,opaq,_,_,_) = Id.Map.find id !vartab in opaq
let variable_kind id = let (_,_,_,_,k) = Id.Map.find id !vartab in k
let variable_context id = let (_,_,ctx,_,_) = Id.Map.find id !vartab in ctx
let variable_polymorphic id = let (_,_,_,p,_) = Id.Map.find id !vartab in p

let variable_secpath id =
  let dir = drop_dirpath_prefix (Lib.library_dp()) (variable_path id) in
  make_qualid dir id

let variable_exists id = Id.Map.mem id !vartab

(** Datas associated to global parameters and constants *)

let csttab = ref (Cmap.empty : logical_kind Cmap.t)

let _ = Summary.declare_summary "CONSTANT"
	  { Summary.freeze_function = (fun () -> !csttab);
	    Summary.unfreeze_function = (fun ft -> csttab := ft);
	    Summary.init_function = (fun () -> csttab := Cmap.empty) }

let add_constant_kind kn k = csttab := Cmap.add kn k !csttab

let constant_kind kn = Cmap.find kn !csttab

(** Miscellaneous functions. *)

let initialize_named_context_for_proof () =
  let sign = Global.named_context () in
  List.fold_right
    (fun (id,c,t as d) signv ->
      let d = if variable_opacity id then (id,None,t) else d in
      Environ.push_named_context_val d signv) sign Environ.empty_named_context_val

let last_section_hyps dir =
  fold_named_context
    (fun (id,_,_) sec_ids ->
      try if DirPath.equal dir (variable_path id) then id::sec_ids else sec_ids
      with Not_found -> sec_ids)
    (Environ.named_context (Global.env()))
    ~init:[]


==> anc/HoTT/coq-HoTT/library/decls.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Sign
open Libnames
open Decl_kinds

(** This module manages non-kernel informations about declarations. It
    is either non-logical informations or logical informations that
    have no place to be (yet) in the kernel *)

(** Registration and access to the table of variable *)

type variable_data =
  DirPath.t * bool (** opacity *) * Univ.universe_context_set * polymorphic * logical_kind

val add_variable_data : variable -> variable_data -> unit
val variable_path : variable -> DirPath.t
val variable_secpath : variable -> qualid
val variable_kind : variable -> logical_kind
val variable_opacity : variable -> bool
val variable_context : variable -> Univ.universe_context_set
val variable_polymorphic : variable -> polymorphic
val variable_exists : variable -> bool

(** Registration and access to the table of constants *)

val add_constant_kind : constant -> logical_kind -> unit
val constant_kind : constant -> logical_kind

(* Prepare global named context for proof session: remove proofs of
   opaque section definitions and remove vm-compiled code *)

val initialize_named_context_for_proof : unit -> Environ.named_context_val

(** Miscellaneous functions *)

val last_section_hyps : DirPath.t -> Id.t list


==> anc/HoTT/coq-HoTT/library/dischargedhypsmap.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Libnames

type discharged_hyps = full_path list

let discharged_hyps_map = ref Spmap.empty

let set_discharged_hyps sp hyps =
  discharged_hyps_map := Spmap.add sp hyps !discharged_hyps_map

let get_discharged_hyps sp =
  try
   Spmap.find sp !discharged_hyps_map
  with Not_found ->
    []

(*s Registration as global tables and rollback. *)

let init () =
  discharged_hyps_map := Spmap.empty

let freeze () = !discharged_hyps_map

let unfreeze dhm = discharged_hyps_map := dhm

let _ =
  Summary.declare_summary "discharged_hypothesis"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }


==> anc/HoTT/coq-HoTT/library/dischargedhypsmap.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Libnames
open Term
open Environ
open Nametab

type discharged_hyps = full_path list

(** Discharged hypothesis. Here we store the discharged hypothesis of each 
    constant or inductive type declaration.                                *)

val set_discharged_hyps : full_path -> discharged_hyps -> unit
val get_discharged_hyps : full_path -> discharged_hyps


==> anc/HoTT/coq-HoTT/library/doc.tex <==

\newpage
\section*{The Coq library}

\ocwsection \label{library}
This chapter describes the \Coq\ library, which is made of two parts:
\begin{itemize}
  \item a general mechanism to keep a trace of all operations and of
    the state of the system, with backtrack capabilities;
  \item a global environment for the CCI, with functions to export and 
    import compiled modules.
\end{itemize}
The modules of the library are organized as follows.

\bigskip
\begin{center}\epsfig{file=library.dep.ps}\end{center}


==> anc/HoTT/coq-HoTT/library/global.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Safe_typing
open Summary

(* We introduce here the global environment of the system, and we declare it
   as a synchronized table. *)

let global_env = ref empty_environment

let safe_env () = !global_env

let env () = env_of_safe_env !global_env

let env_is_empty () = is_empty !global_env

let _ =
  declare_summary "Global environment"
    { freeze_function = (fun () -> !global_env);
      unfreeze_function = (fun fr -> global_env := fr);
      init_function = (fun () -> global_env := empty_environment) }

(* Then we export the functions of [Typing] on that environment. *)

let universes () = universes (env())
let named_context () = named_context (env())
let named_context_val () = named_context_val (env())

let push_named_assum a =
  let (cst,env) = push_named_assum a !global_env in
  global_env := env;
  cst
let push_named_def d =
  let (cst,env) = push_named_def d !global_env in
  global_env := env;
  cst


let add_thing add dir id thing =
  let kn, newenv = add dir (Label.of_id id) thing !global_env in
    global_env := newenv;
    kn

let add_constant = add_thing add_constant
let add_mind = add_thing add_mind
let add_modtype x y inl = add_thing (fun _ x y -> add_modtype x y inl) () x y


let add_module id me inl =
  let l = Label.of_id id in
  let mp,resolve,new_env = add_module l me inl !global_env in
    global_env := new_env;
    mp,resolve
    

(** Build a fresh instance for a given context, its associated substitution and 
    the instantiated constraints. *)

let add_constraints c = global_env := add_constraints c !global_env
let push_context_set c = global_env := push_context_set c !global_env
let push_context c = global_env := push_context c !global_env

let set_engagement c = global_env := set_engagement c !global_env

let add_include me is_module inl =
  let resolve,newenv = add_include me is_module inl !global_env in
    global_env := newenv;
    resolve

let start_module id =
  let l = Label.of_id id in
  let mp,newenv = start_module l !global_env in
    global_env := newenv;
    mp

let end_module fs id mtyo =
  let l = Label.of_id id in
  let mp,resolve,newenv = end_module l mtyo !global_env in
    Summary.unfreeze_summaries fs;
    global_env := newenv;
    mp,resolve


let add_module_parameter mbid mte inl =
  let resolve,newenv = add_module_parameter mbid mte inl !global_env in
    global_env := newenv;
    resolve


let start_modtype id =
  let l = Label.of_id id in
  let mp,newenv = start_modtype l !global_env in
    global_env := newenv;
    mp

let end_modtype fs id =
  let l = Label.of_id id in
  let kn,newenv = end_modtype l !global_env in
    Summary.unfreeze_summaries fs;
    global_env := newenv;
    kn

let pack_module () = 
  pack_module !global_env



let lookup_named id = lookup_named id (env())
let lookup_constant kn = lookup_constant kn (env())
let lookup_inductive ind = Inductive.lookup_mind_specif (env()) ind
let lookup_pinductive (ind,_) = Inductive.lookup_mind_specif (env()) ind
let lookup_mind kn = lookup_mind kn (env())

let lookup_module mp = lookup_module mp (env())
let lookup_modtype kn = lookup_modtype kn (env())

let constant_of_delta_kn kn =
  let resolver,resolver_param = (delta_of_senv !global_env) in
  (* TODO : are resolver and resolver_param orthogonal ?
     the effect of resolver is lost if resolver_param isn't
     trivial at that spot. *)
  Mod_subst.constant_of_deltas_kn resolver_param resolver kn

let mind_of_delta_kn kn =
  let resolver,resolver_param = (delta_of_senv !global_env) in
  (* TODO idem *)
  Mod_subst.mind_of_deltas_kn resolver_param resolver kn

let exists_objlabel id = exists_objlabel id !global_env

let start_library dir =
  let mp,newenv = start_library dir !global_env in
    global_env := newenv;
    mp

let export s = export !global_env s

let import cenv digest =
  let mp,newenv,values = import cenv digest !global_env in
    global_env := newenv;
    mp, values



(*s Function to get an environment from the constants part of the global
    environment and a given context. *)

let env_of_context hyps =
  reset_with_named_context hyps (env())

open Globnames

let type_of_global_unsafe r = 
  let env = env() in
  match r with
  | VarRef id -> Environ.named_type id env
  | ConstRef c -> 
     let cb = Environ.lookup_constant c env in cb.Declarations.const_type
  | IndRef ind ->
     let (mib, oib) = Inductive.lookup_mind_specif env ind in
       oib.Declarations.mind_arity.Declarations.mind_user_arity
  | ConstructRef cstr ->
     let (mib,oib as specif) = Inductive.lookup_mind_specif env (inductive_of_constructor cstr) in
     let inst = Univ.Context.instance mib.Declarations.mind_universes in
       Inductive.type_of_constructor (cstr,inst) specif


let is_polymorphic r = 
  let env = env() in
  match r with
  | VarRef id -> false
  | ConstRef c -> 
     let cb = Environ.lookup_constant c env in cb.Declarations.const_polymorphic
  | IndRef ind ->
     let (mib, oib) = Inductive.lookup_mind_specif env ind in
       mib.Declarations.mind_polymorphic
  | ConstructRef cstr ->
     let (mib,oib as specif) = Inductive.lookup_mind_specif env (inductive_of_constructor cstr) in
       mib.Declarations.mind_polymorphic

(* spiwack: register/unregister functions for retroknowledge *)
let register field value by_clause =
  let entry = kind_of_term value in
  let senv = Safe_typing.register !global_env field entry by_clause in
  global_env := senv

let current_dirpath () = 
  current_dirpath (safe_env ())

let with_global f = 
  let (a, ctx) = f (env ()) (current_dirpath ()) in
    push_context_set ctx; a



==> anc/HoTT/coq-HoTT/library/global.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Univ
open Term
open Declarations
open Entries
open Indtypes
open Mod_subst
open Safe_typing

(** This module defines the global environment of Coq.  The functions
   below are exactly the same as the ones in [Safe_typing], operating on
   that global environment. [add_*] functions perform name verification,
   i.e. check that the name given as argument match those provided by
   [Safe_typing]. *)



val safe_env : unit -> safe_environment
val env : unit -> Environ.env

val env_is_empty : unit -> bool

val universes : unit -> universes
val named_context_val : unit -> Environ.named_context_val
val named_context : unit -> Sign.named_context

val env_is_empty : unit -> bool

(** {6 Extending env with variables and local definitions } *)
val push_named_assum : (Id.t * types) -> Univ.constraints
val push_named_def   : (Id.t * constr * types option) -> Univ.constraints

(** {6 ... } *)
(** Adding constants, inductives, modules and module types.  All these
  functions verify that given names match those generated by kernel *)

val add_constant :
  DirPath.t -> Id.t -> global_declaration -> constant
val add_mind        :
  DirPath.t -> Id.t -> mutual_inductive_entry -> mutual_inductive

val add_module      :
 Id.t -> module_entry -> inline -> module_path * delta_resolver
val add_modtype     :
 Id.t -> module_struct_entry -> inline -> module_path
val add_include :
 module_struct_entry -> bool -> inline -> delta_resolver

val add_constraints : constraints -> unit
val push_context : Univ.universe_context -> unit
val push_context_set : Univ.universe_context_set -> unit

val set_engagement : engagement -> unit

(** {6 Interactive modules and module types }
   Both [start_*] functions take the [DirPath.t] argument to create a
   [mod_self_id]. This should be the name of the compilation unit. *)

(** [start_*] functions return the [module_path] valid for components
   of the started module / module type *)

val start_module : Id.t -> module_path

val end_module : Summary.frozen ->Id.t ->
  (module_struct_entry * inline) option -> module_path * delta_resolver

val add_module_parameter :
 MBId.t -> module_struct_entry -> inline -> delta_resolver

val start_modtype : Id.t -> module_path
val end_modtype : Summary.frozen -> Id.t -> module_path
val pack_module : unit -> module_body


(** Queries *)
val lookup_named      : variable -> named_declaration
val lookup_constant   : constant -> constant_body
val lookup_inductive  : inductive -> mutual_inductive_body * one_inductive_body
val lookup_pinductive : pinductive -> mutual_inductive_body * one_inductive_body
val lookup_mind       : mutual_inductive -> mutual_inductive_body
val lookup_module     : module_path -> module_body
val lookup_modtype    : module_path -> module_type_body
val constant_of_delta_kn : kernel_name -> constant
val mind_of_delta_kn : kernel_name -> mutual_inductive
val exists_objlabel  : Label.t -> bool

(** Compiled modules *)
val start_library : DirPath.t -> module_path
val export : DirPath.t -> module_path * compiled_library * native_library
val import : compiled_library -> Digest.t ->
  module_path * Nativecode.symbol array

(** {6 ... } *)
(** Function to get an environment from the constants part of the global
 * environment and a given context. *)

val is_polymorphic : Globnames.global_reference -> bool

(* val type_of_global : Globnames.global_reference -> types Univ.in_universe_context_set *)
val type_of_global_unsafe : Globnames.global_reference -> types 
val env_of_context : Environ.named_context_val -> Environ.env

(** spiwack: register/unregister function for retroknowledge *)
val register : Retroknowledge.field -> constr -> constr -> unit

(* Modifies the global state, registering new universes *)

val current_dirpath : unit -> Names.dir_path

val with_global : (Environ.env -> Names.dir_path -> 'a in_universe_context_set) -> 'a


==> anc/HoTT/coq-HoTT/library/globnames.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Names
open Term
open Mod_subst
open Libnames

(*s Global reference is a kernel side type for all references together *)
type global_reference =
  | VarRef of variable
  | ConstRef of constant
  | IndRef of inductive
  | ConstructRef of constructor

let isVarRef = function VarRef _ -> true | _ -> false
let isConstRef = function ConstRef _ -> true | _ -> false
let isIndRef = function IndRef _ -> true | _ -> false
let isConstructRef = function ConstructRef _ -> true | _ -> false

let eq_gr gr1 gr2 =
  match gr1,gr2 with
    | ConstRef con1, ConstRef con2 -> eq_constant con1 con2
    | IndRef kn1, IndRef kn2 -> eq_ind kn1 kn2
    | ConstructRef kn1, ConstructRef kn2 -> eq_constructor kn1 kn2
    | VarRef v1, VarRef v2 -> Id.equal v1 v2
    | _ -> false

let destVarRef = function VarRef ind -> ind | _ -> failwith "destVarRef"
let destConstRef = function ConstRef ind -> ind | _ -> failwith "destConstRef"
let destIndRef = function IndRef ind -> ind | _ -> failwith "destIndRef"
let destConstructRef = function ConstructRef ind -> ind | _ -> failwith "destConstructRef"

let subst_constructor subst (ind,j as ref) =
  let ind' = subst_ind subst ind in
    if ind==ind' then ref, mkConstruct ref
    else (ind',j), mkConstruct (ind',j)

let subst_global_reference subst ref = match ref with
  | VarRef var -> ref
  | ConstRef kn ->
    let kn' = subst_constant subst kn in
      if kn==kn' then ref else ConstRef kn'
  | IndRef ind ->
    let ind' = subst_ind subst ind in
      if ind==ind' then ref else IndRef ind'
  | ConstructRef ((kn,i),j as c) ->
    let c',t = subst_constructor subst c in
      if c'==c then ref else ConstructRef c'

let subst_global subst ref = match ref with
  | VarRef var -> ref, mkVar var
  | ConstRef kn ->
     let kn',t = subst_con_kn subst kn in
      if kn==kn' then ref, mkConst kn else ConstRef kn', t
  | IndRef ind ->
      let ind' = subst_ind subst ind in
      if ind==ind' then ref, mkInd ind else IndRef ind', mkInd ind'
  | ConstructRef ((kn,i),j as c) ->
      let c',t = subst_constructor subst c in
	if c'==c then ref,t else ConstructRef c', t

let canonical_gr = function
  | ConstRef con -> ConstRef(constant_of_kn(canonical_con con))
  | IndRef (kn,i) -> IndRef(mind_of_kn(canonical_mind kn),i)
  | ConstructRef ((kn,i),j )-> ConstructRef((mind_of_kn(canonical_mind kn),i),j)
  | VarRef id -> VarRef id

let global_of_constr c = match kind_of_term c with
  | Const (sp,u) -> ConstRef sp
  | Ind (ind_sp,u) -> IndRef ind_sp
  | Construct (cstr_cp,u) -> ConstructRef cstr_cp
  | Var id -> VarRef id
  |  _ -> raise Not_found

let is_global c t =
  match c, kind_of_term t with
  | ConstRef c, Const (c', _) -> eq_constant c c'
  | IndRef i, Ind (i', _) -> eq_ind i i'
  | ConstructRef i, Construct (i', _) -> eq_constructor i i'
  | VarRef id, Var id' -> id_eq id id'
  | _ -> false

let printable_constr_of_global = function
  | VarRef id -> mkVar id
  | ConstRef sp -> mkConst sp
  | ConstructRef sp -> mkConstruct sp
  | IndRef sp -> mkInd sp

let reference_of_constr = global_of_constr

let global_ord_gen ord_cst ord_ind ord_cons x y = match x, y with
  | ConstRef cx, ConstRef cy -> ord_cst cx cy
  | IndRef indx, IndRef indy -> ord_ind indx indy
  | ConstructRef consx, ConstructRef consy -> ord_cons consx consy
  | VarRef v1, VarRef v2 -> Id.compare v1 v2
  | _, _ -> Pervasives.compare x y

let global_ord_can =
  global_ord_gen con_ord ind_ord constructor_ord
let global_ord_user =
  global_ord_gen con_user_ord ind_user_ord constructor_user_ord

(* By default, [global_reference] are ordered on their canonical part *)

module RefOrdered = struct
  type t = global_reference
  let compare = global_ord_can
end

module RefOrdered_env = struct
  type t = global_reference
  let compare = global_ord_user
end

module Refset = Set.Make(RefOrdered)
module Refmap = Map.Make(RefOrdered)

(* Alternative sets and maps indexed by the user part of the kernel names *)

module Refset_env = Set.Make(RefOrdered_env)
module Refmap_env = Map.Make(RefOrdered_env)

(* Extended global references *)

type syndef_name = kernel_name

type extended_global_reference =
  | TrueGlobal of global_reference
  | SynDef of syndef_name

(* We order [extended_global_reference] via their user part
   (cf. pretty printer) *)

module ExtRefOrdered = struct
  type t = extended_global_reference
  let compare x y =
    match x, y with
      | TrueGlobal rx, TrueGlobal ry -> global_ord_user rx ry
      | SynDef knx, SynDef kny -> kn_ord knx kny
      | _, _ -> Pervasives.compare x y
end

type global_reference_or_constr = 
  | IsGlobal of global_reference
  | IsConstr of constr

(** {6 Temporary function to brutally form kernel names from section paths } *)

let encode_mind dir id = MutInd.make2 (MPfile dir) (Label.of_id id)

let encode_con dir id = Constant.make2 (MPfile dir) (Label.of_id id)

let check_empty_section dp =
  if not (DirPath.is_empty dp) then
    anomaly (Pp.str "Section part should be empty!")

let decode_mind kn =
  let rec dir_of_mp = function
    | MPfile dir -> DirPath.repr dir
    | MPbound mbid ->
	let _,_,dp = MBId.repr mbid in
	let id = MBId.to_id mbid in
	  id::(DirPath.repr dp)
    | MPdot(mp,l) -> (Label.to_id l)::(dir_of_mp mp)
  in
  let mp,sec_dir,l = repr_mind kn in
  check_empty_section sec_dir;
  (DirPath.make (dir_of_mp mp)),Label.to_id l

let decode_con kn =
  let mp,sec_dir,l = repr_con kn in
  check_empty_section sec_dir;
  match mp with
    | MPfile dir -> (dir,Label.to_id l)
    | _ -> anomaly (Pp.str "MPfile expected!")

(** Popping one level of section in global names.
    These functions are meant to be used during discharge:
    user and canonical kernel names must be equal. *)

let pop_con con =
  let (mp,dir,l) = repr_con con in
  Names.make_con mp (pop_dirpath dir) l

let pop_kn kn =
  let (mp,dir,l) = repr_mind kn in
  Names.make_mind mp (pop_dirpath dir) l

let pop_global_reference = function
  | ConstRef con -> ConstRef (pop_con con)
  | IndRef (kn,i) -> IndRef (pop_kn kn,i)
  | ConstructRef ((kn,i),j) -> ConstructRef ((pop_kn kn,i),j)
  | VarRef id -> anomaly (Pp.str "VarRef not poppable")


==> anc/HoTT/coq-HoTT/library/globnames.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Mod_subst

(** {6 Global reference is a kernel side type for all references together } *)
type global_reference =
  | VarRef of variable
  | ConstRef of constant
  | IndRef of inductive
  | ConstructRef of constructor

val isVarRef : global_reference -> bool
val isConstRef : global_reference -> bool
val isIndRef : global_reference -> bool
val isConstructRef : global_reference -> bool

val eq_gr : global_reference -> global_reference -> bool
val canonical_gr : global_reference -> global_reference

val destVarRef : global_reference -> variable
val destConstRef : global_reference -> constant
val destIndRef : global_reference -> inductive
val destConstructRef : global_reference -> constructor

val is_global : global_reference -> constr -> bool

val subst_constructor : substitution -> constructor -> constructor * constr
val subst_global : substitution -> global_reference -> global_reference * constr
val subst_global_reference : substitution -> global_reference -> global_reference

(** This constr is not safe to be typechecked, universe polymorphism is not 
    handled here: just use for printing *)
val printable_constr_of_global : global_reference -> constr

(** Turn a construction denoting a global reference into a global reference;
   raise [Not_found] if not a global reference *)
val global_of_constr : constr -> global_reference

(** Obsolete synonyms for constr_of_global and global_of_constr *)
val reference_of_constr : constr -> global_reference

module RefOrdered : sig
  type t = global_reference
  val compare : global_reference -> global_reference -> int
end

module RefOrdered_env : sig
  type t = global_reference
  val compare : global_reference -> global_reference -> int
end

module Refset : Set.S with type elt = global_reference
module Refmap : Map.S with type key = global_reference

module Refset_env : Set.S with type elt = global_reference
module Refmap_env : Map.S with type key = global_reference

(** {6 Extended global references } *)

type syndef_name = kernel_name

type extended_global_reference =
  | TrueGlobal of global_reference
  | SynDef of syndef_name

module ExtRefOrdered : sig
  type t = extended_global_reference
  val compare : t -> t -> int
end

type global_reference_or_constr = 
  | IsGlobal of global_reference
  | IsConstr of constr

(** {6 Temporary function to brutally form kernel names from section paths } *)

val encode_mind : DirPath.t -> Id.t -> mutual_inductive
val decode_mind : mutual_inductive -> DirPath.t * Id.t
val encode_con : DirPath.t -> Id.t -> constant
val decode_con : constant -> DirPath.t * Id.t

(** {6 Popping one level of section in global names } *)

val pop_con : constant -> constant
val pop_kn : mutual_inductive-> mutual_inductive
val pop_global_reference : global_reference -> global_reference


==> anc/HoTT/coq-HoTT/library/goptions.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This module manages customization parameters at the vernacular level     *)

open Pp
open Errors
open Util
open Libobject
open Libnames
open Mod_subst

open Interface

type option_name = Interface.option_name

(****************************************************************************)
(* 0- Common things                                                         *)

let nickname table = String.concat " " table

let error_undeclared_key key =
  error ((nickname key)^": no table or option of this type")

(****************************************************************************)
(* 1- Tables                                                                *)

class type ['a] table_of_A =
object
  method add : 'a -> unit
  method remove : 'a -> unit
  method mem : 'a -> unit
  method print : unit
end

module MakeTable =
  functor
   (A : sig
	  type t
	  type key
	  val table : (string * key table_of_A) list ref
	  val encode : key -> t
	  val subst : substitution -> t -> t
          val printer : t -> std_ppcmds
          val key : option_name
          val title : string
          val member_message : t -> bool -> std_ppcmds
          val synchronous : bool
        end) ->
  struct
    type option_mark =
      | GOadd
      | GOrmv

    let nick = nickname A.key

    let _ =
      if List.mem_assoc nick !A.table then
	error "Sorry, this table name is already used."

    module MySet = Set.Make (struct type t = A.t let compare = compare end)

    let t = ref (MySet.empty : MySet.t)

    let _ =
      if A.synchronous then
	let freeze () = !t in
	let unfreeze c = t := c in
	let init () = t := MySet.empty in
	Summary.declare_summary nick
          { Summary.freeze_function = freeze;
            Summary.unfreeze_function = unfreeze;
            Summary.init_function = init }

    let (add_option,remove_option) =
      if A.synchronous then
        let cache_options (_,(f,p)) = match f with
          | GOadd -> t := MySet.add p !t
          | GOrmv -> t := MySet.remove p !t in
        let load_options i o = if Int.equal i 1 then cache_options o in
	let subst_options (subst,(f,p as obj)) = 
	  let p' = A.subst subst p in
	    if p' == p then obj else
	      (f,p')
	in
        let inGo : option_mark * A.t -> obj =
          Libobject.declare_object {(Libobject.default_object nick) with
                Libobject.load_function = load_options;
		Libobject.open_function = load_options;
		Libobject.cache_function = cache_options;
		Libobject.subst_function = subst_options;
		Libobject.classify_function = (fun x -> Substitute x)}
	in
        ((fun c -> Lib.add_anonymous_leaf (inGo (GOadd, c))),
         (fun c -> Lib.add_anonymous_leaf (inGo (GOrmv, c))))
      else
        ((fun c -> t := MySet.add c !t),
         (fun c -> t := MySet.remove c !t))

    let print_table table_name printer table =
      pp (str table_name ++
	   (hov 0
	      (if MySet.is_empty table then str " None" ++ fnl ()
               else MySet.fold
		 (fun a b -> spc () ++ printer a ++ b)
		 table (mt ()) ++ str "." ++ fnl ())))

    class table_of_A () =
    object
      method add x = add_option (A.encode x)
      method remove x = remove_option (A.encode x)
      method mem x =
	let y = A.encode x in
        let answer = MySet.mem y !t in
        msg_info (A.member_message y answer)
      method print = print_table A.title A.printer !t
    end

    let _ = A.table := (nick,new table_of_A ())::!A.table
    let active c = MySet.mem c !t
    let elements () = MySet.elements !t
  end

let string_table = ref []

let get_string_table k = List.assoc (nickname k) !string_table

module type StringConvertArg =
sig
  val key : option_name
  val title : string
  val member_message : string -> bool -> std_ppcmds
  val synchronous : bool
end

module StringConvert = functor (A : StringConvertArg) ->
struct
  type t = string
  type key = string
  let table = string_table
  let encode x = x
  let subst _ x = x
  let printer = str
  let key = A.key
  let title = A.title
  let member_message = A.member_message
  let synchronous = A.synchronous
end

module MakeStringTable =
  functor (A : StringConvertArg) -> MakeTable (StringConvert(A))

let ref_table = ref []

let get_ref_table k = List.assoc (nickname k) !ref_table

module type RefConvertArg =
sig
  type t
  val encode : reference -> t
  val subst : substitution -> t -> t
  val printer : t -> std_ppcmds
  val key : option_name
  val title : string
  val member_message : t -> bool -> std_ppcmds
  val synchronous : bool
end

module RefConvert = functor (A : RefConvertArg) ->
struct
  type t = A.t
  type key = reference
  let table = ref_table
  let encode = A.encode
  let subst = A.subst
  let printer = A.printer
  let key = A.key
  let title = A.title
  let member_message = A.member_message
  let synchronous = A.synchronous
end

module MakeRefTable =
  functor (A : RefConvertArg) -> MakeTable (RefConvert(A))

(****************************************************************************)
(* 2- Flags.                                                              *)

type 'a option_sig = {
  optsync  : bool;
  optdepr  : bool;
  optname  : string;
  optkey   : option_name;
  optread  : unit -> 'a;
  optwrite : 'a -> unit }

module OptionMap =
  Map.Make (struct  type t = option_name let compare = compare end)

let value_tab = ref OptionMap.empty

(* This raises Not_found if option of key [key] is unknown *)

let get_option key = OptionMap.find key !value_tab

let check_key key = try
  let _ = get_option key in
  error "Sorry, this option name is already used."
with Not_found ->
  if List.mem_assoc (nickname key) !string_table
    or List.mem_assoc (nickname key) !ref_table
  then error "Sorry, this option name is already used."

open Summary
open Libobject
open Lib

let declare_option cast uncast
  { optsync=sync; optdepr=depr; optname=name; optkey=key; optread=read; optwrite=write } =
  check_key key;
  let default = read() in
  (* spiwack: I use two spaces in the nicknames of "local" and "global" objects.
      That way I shouldn't collide with [nickname key] for any [key]. As [key]-s are
       lists of strings *without* spaces. *)
  let (write,lwrite,gwrite) = if sync then
    let ldecl_obj = (* "Local": doesn't survive section or modules. *)
      declare_object {(default_object ("L  "^nickname key)) with
		       cache_function = (fun (_,v) -> write v);
		       classify_function = (fun _ -> Dispose)}
    in
    let decl_obj = (* default locality: survives sections but not modules. *)
      declare_object {(default_object (nickname key)) with
		       cache_function = (fun (_,v) -> write v);
		       classify_function = (fun _ -> Dispose);
		       discharge_function = (fun (_,v) -> Some v)}
    in
    let gdecl_obj = (* "Global": survives section and modules. *)
      declare_object {(default_object ("G  "^nickname key)) with
		       cache_function = (fun (_,v) -> write v);
		       classify_function = (fun v -> Substitute v);
		       subst_function = (fun (_,v) -> v);
		       discharge_function = (fun (_,v) -> Some v);
		       load_function = (fun _ (_,v) -> write v)}
    in
    let _ = declare_summary (nickname key)
	     { freeze_function = read;
	       unfreeze_function = write;
	       init_function = (fun () -> write default) }
    in
    begin fun v -> add_anonymous_leaf (decl_obj v) end ,
    begin fun v -> add_anonymous_leaf (ldecl_obj v) end ,
    begin fun v -> add_anonymous_leaf (gdecl_obj v) end
  else write,write,write
  in
  let cread () = cast (read ()) in
  let cwrite v = write (uncast v) in
  let clwrite v = lwrite (uncast v) in
  let cgwrite v = gwrite (uncast v) in
  value_tab := OptionMap.add key (name, depr, (sync,cread,cwrite,clwrite,cgwrite)) !value_tab;
  write

type 'a write_function = 'a -> unit

let declare_int_option =
  declare_option
    (fun v -> IntValue v)
    (function IntValue v -> v | _ -> anomaly (Pp.str "async_option"))
let declare_bool_option =
  declare_option
    (fun v -> BoolValue v)
    (function BoolValue v -> v | _ -> anomaly (Pp.str "async_option"))
let declare_string_option =
  declare_option
    (fun v -> StringValue v)
    (function StringValue v -> v | _ -> anomaly (Pp.str "async_option"))

(* 3- User accessible commands *)

(* Setting values of options *)

let set_option_value locality check_and_cast key v =
  let (name, depr, (_,read,write,lwrite,gwrite)) =
    try get_option key
    with Not_found -> error ("There is no option "^(nickname key)^".")
  in
  let write = match locality with
    | None -> write
    | Some true -> lwrite
    | Some false -> gwrite
  in
  write (check_and_cast v (read ()))

let bad_type_error () = error "Bad type of value for this option."

let check_int_value v = function
  | IntValue _ -> IntValue v
  | _ -> bad_type_error ()

let check_bool_value v = function
  | BoolValue _ -> BoolValue v
  | _ -> bad_type_error ()

let check_string_value v = function
  | StringValue _ -> StringValue v
  | _ -> bad_type_error ()

let check_unset_value v = function
  | BoolValue _ -> BoolValue false
  | IntValue _ -> IntValue None
  | _ -> bad_type_error ()

(* Nota: For compatibility reasons, some errors are treated as
   warning. This allows a script to refer to an option that doesn't
   exist anymore *)

let set_int_option_value_gen locality =
  set_option_value locality check_int_value
let set_bool_option_value_gen locality key v =
  try set_option_value locality check_bool_value key v
  with UserError (_,s) -> Flags.if_warn msg_warning s
let set_string_option_value_gen locality =
  set_option_value locality check_string_value
let unset_option_value_gen locality key =
  try set_option_value locality check_unset_value key ()
  with UserError (_,s) -> Flags.if_warn msg_warning s

let set_int_option_value = set_int_option_value_gen None
let set_bool_option_value = set_bool_option_value_gen None
let set_string_option_value = set_string_option_value_gen None

(* Printing options/tables *)

let msg_option_value (name,v) =
  match v with
    | BoolValue true  -> str "true"
    | BoolValue false -> str "false"
    | IntValue (Some n) -> int n
    | IntValue None   -> str "undefined"
    | StringValue s   -> str s
(*     | IdentValue r    -> pr_global_env Id.Set.empty r *)

let print_option_value key =
  let (name, depr, (_,read,_,_,_)) = get_option key in
  let s = read () in
  match s with
    | BoolValue b ->
	msg_info (str ("The "^name^" mode is "^(if b then "on" else "off")))
    | _ ->
	msg_info (str ("Current value of "^name^" is ") ++ msg_option_value (name, s))


let get_tables () =
  let tables = !value_tab in
  let fold key (name, depr, (sync,read,_,_,_)) accu =
    let state = {
      opt_sync = sync;
      opt_name = name;
      opt_depr = depr;
      opt_value = read ();
    } in
    OptionMap.add key state accu
  in
  OptionMap.fold fold tables OptionMap.empty

let print_tables () =
  let print_option key name value depr =
    let msg = str ("  "^(nickname key)^": ") ++ msg_option_value (name, value) in
    if depr then msg ++ str " [DEPRECATED]" ++ fnl ()
    else msg ++ fnl ()
  in
  str "Synchronous options:" ++ fnl () ++
    OptionMap.fold
      (fun key (name, depr, (sync,read,_,_,_)) p ->
        if sync then p ++ print_option key name (read ()) depr
        else p)
      !value_tab (mt ()) ++
  str "Asynchronous options:" ++ fnl () ++
    OptionMap.fold
      (fun key (name, depr, (sync,read,_,_,_)) p ->
        if sync then p
        else p ++ print_option key name (read ()) depr)
      !value_tab (mt ()) ++
  str "Tables:" ++ fnl () ++
    List.fold_right
      (fun (nickkey,_) p -> p ++ str ("  "^nickkey) ++ fnl ())
      !string_table (mt ()) ++
    List.fold_right
      (fun (nickkey,_) p -> p ++ str ("  "^nickkey) ++ fnl ())
      !ref_table (mt ()) ++
    fnl ()





==> anc/HoTT/coq-HoTT/library/goptions.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module manages customization parameters at the vernacular level     *)

(** Two kinds of things are managed : tables and options value
   - Tables are created by applying the [MakeTable] functor.
   - Variables storing options value are created by applying one of the
   [declare_int_option], [declare_bool_option], ... functions.

   Each table/option is uniquely identified by a key of type [option_name]
   which consists in a list of strings. Note that for parsing constraints,
   table names must not be made of more than 2 strings while option names
   can be of arbitrary length.

   The declaration of a table, say of name [["Toto";"Titi"]]
   automatically makes available the following vernacular commands:

      Add Toto Titi foo.
      Remove Toto Titi foo.
      Print Toto Titi.
      Test Toto Titi.

   The declaration of a non boolean option value, say of name
   [["Tata";"Tutu";"Titi"]], automatically makes available the
   following vernacular commands:

       Set Tata Tutu Titi val.
       Print Table Tata Tutu Titi.

   If it is the declaration of a boolean value, the following
   vernacular commands are made available:

       Set Tata Tutu Titi.
       Unset Tata Tutu Titi.
       Print Table Tata Tutu Titi. (** synonym: Test Table Tata Tutu Titi. *)

   The created table/option may be declared synchronous or not
   (synchronous = consistent with the resetting commands)                   *)

open Pp
open Names
open Libnames
open Term
open Nametab
open Mod_subst

type option_name = Interface.option_name

(** {6 Tables. } *)

(** The functor [MakeStringTable] declares a table containing objects
   of type [string]; the function [member_message] say what to print
   when invoking the "Test Toto Titi foo." command; at the end [title]
   is the table name printed when invoking the "Print Toto Titi."
   command; [active] is roughly the internal version of the vernacular
   "Test ...": it tells if a given object is in the table; [elements]
   returns the list of elements of the table *)

module MakeStringTable :
  functor
    (A : sig
       val key : option_name
       val title : string
       val member_message : string -> bool -> std_ppcmds
       val synchronous : bool
     end) ->
sig
  val active : string -> bool
  val elements : unit -> string list
end

(** The functor [MakeRefTable] declares a new table of objects of type
   [A.t] practically denoted by [reference]; the encoding function
   [encode : reference -> A.t] is typically a globalization function,
   possibly with some restriction checks; the function
   [member_message] say what to print when invoking the "Test Toto
   Titi foo." command; at the end [title] is the table name printed
   when invoking the "Print Toto Titi." command; [active] is roughly
   the internal version of the vernacular "Test ...": it tells if a
   given object is in the table.  *)

module MakeRefTable :
  functor
    (A : sig
           type t
           val encode : reference -> t
	   val subst : substitution -> t -> t
           val printer : t -> std_ppcmds
           val key : option_name
           val title : string
           val member_message : t -> bool -> std_ppcmds
           val synchronous : bool
         end) ->
    sig
      val active : A.t -> bool
      val elements : unit -> A.t list
    end


(** {6 Options. } *)

(** These types and function are for declaring a new option of name [key]
   and access functions [read] and [write]; the parameter [name] is the option name
   used when printing the option value (command "Print Toto Titi." *)

type 'a option_sig = {
  optsync    : bool;
  (** whether the option is synchronous w.r.t to the section/module system. *)
  optdepr    : bool;
  (** whether the option is DEPRECATED *)
  optname    : string;
  (** a short string describing the option *)
  optkey     : option_name;
  (** the low-level name of this option *)
  optread    : unit -> 'a;
  optwrite   : 'a -> unit
}

(** When an option is declared synchronous ([optsync] is [true]), the output is
   a synchronous write function. Otherwise it is [optwrite] *)

type 'a write_function = 'a -> unit

val declare_int_option   : int option option_sig -> int option write_function
val declare_bool_option  : bool option_sig   -> bool write_function
val declare_string_option: string option_sig -> string write_function


(** {6 Special functions supposed to be used only in vernacentries.ml } *)

module OptionMap : Map.S with type key = option_name

val get_string_table :
  option_name ->
    < add : string -> unit;
      remove : string -> unit;
      mem : string -> unit;
      print : unit >

val get_ref_table :
  option_name ->
    < add : reference -> unit;
      remove : reference -> unit;
      mem : reference -> unit;
      print : unit >

(** The first argument is a locality flag.
    [Some true] = "Local", [Some false]="Global". *)
val set_int_option_value_gen    : bool option -> option_name -> int option -> unit
val set_bool_option_value_gen   : bool option -> option_name -> bool   -> unit
val set_string_option_value_gen : bool option -> option_name -> string -> unit
val unset_option_value_gen : bool option -> option_name -> unit

val set_int_option_value    : option_name -> int option -> unit
val set_bool_option_value   : option_name -> bool   -> unit
val set_string_option_value : option_name -> string -> unit

val print_option_value : option_name -> unit

val get_tables : unit -> Interface.option_state OptionMap.t
val print_tables : unit -> std_ppcmds

val error_undeclared_key : option_name -> 'a


==> anc/HoTT/coq-HoTT/library/heads.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Term
open Mod_subst
open Environ
open Globnames
open Nameops
open Libobject
open Lib

(** Characterization of the head of a term *)

(* We only compute an approximation to ensure the computation is not
   arbitrary long (e.g. the head constant of [h] defined to be
   [g (fun x -> phi(x))] where [g] is [fun f => g O] does not launch
   the evaluation of [phi(0)] and the head of [h] is declared unknown). *)

type rigid_head_kind =
| RigidParameter of constant (* a Const without body *)
| RigidVar of variable (* a Var without body *)
| RigidType (* an inductive, a product or a sort *)

type head_approximation =
| RigidHead of rigid_head_kind
| ConstructorHead
| FlexibleHead of int * int * int * bool (* [true] if a surrounding case *)
| NotImmediatelyComputableHead

(** Registration as global tables and rollback. *)

module Evalreford = struct
  type t = evaluable_global_reference
  let compare x y = 
     let make_name = function
      | EvalConstRef con -> 
	  EvalConstRef(constant_of_kn(canonical_con con))
      | k -> k
     in 
       Pervasives.compare (make_name x) (make_name y)
end

module Evalrefmap =
  Map.Make (Evalreford)


let head_map = ref Evalrefmap.empty

let init () = head_map := Evalrefmap.empty

let freeze () = !head_map

let unfreeze hm = head_map := hm

let _ =
  Summary.declare_summary "Head_decl"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

let variable_head id  = Evalrefmap.find (EvalVarRef id) !head_map
let constant_head cst = Evalrefmap.find (EvalConstRef cst) !head_map

let kind_of_head env t =
  let rec aux k l t b = match kind_of_term (Reduction.whd_betaiotazeta t) with
  | Rel n when n > k -> NotImmediatelyComputableHead
  | Rel n -> FlexibleHead (k,k+1-n,List.length l,b)
  | Var id ->
      (try on_subterm k l b (variable_head id)
       with Not_found ->
        (* a goal variable *)
        match pi2 (lookup_named id env) with
        | Some c -> aux k l c b
        | None -> NotImmediatelyComputableHead)
  | Const (cst,_) ->
      (try on_subterm k l b (constant_head cst)
       with Not_found -> assert false)
  | Construct _ | CoFix _ ->
      if b then NotImmediatelyComputableHead else ConstructorHead
  | Sort _ | Ind _ | Prod _ -> RigidHead RigidType
  | Cast (c,_,_) -> aux k l c b
  | Lambda (_,_,c) ->
    begin match l with
    | [] ->
      let () = assert (not b) in
      aux (k + 1) [] c b
    | h :: l -> aux k l (subst1 h c) b
    end
  | LetIn _ -> assert false
  | Meta _ | Evar _ -> NotImmediatelyComputableHead
  | App (c,al) -> aux k (Array.to_list al @ l) c b
  | Case (_,_,c,_) -> aux k [] c true
  | Fix ((i,j),_) ->
      let n = i.(j) in
      try aux k [] (List.nth l n) true
      with Failure _ -> FlexibleHead (k + n + 1, k + n + 1, 0, true)
  and on_subterm k l with_case = function
  | FlexibleHead (n,i,q,with_subcase) ->
      let m = List.length l in
      let k',rest,a =
        if n > m then
          (* eta-expansion *)
          let a =
            if i <= m then
              (* we pick the head in the existing arguments *)
              lift (n-m) (List.nth l (i-1))
            else
              (* we pick the head in the added arguments *)
              mkRel (n-i+1) in
          k+n-m,[],a
        else
          (* enough arguments to [cst] *)
          k,List.skipn n l,List.nth l (i-1) in
      let l' = List.make q (mkMeta 0) @ rest in
      aux k' l' a (with_subcase or with_case)
  | ConstructorHead when with_case -> NotImmediatelyComputableHead
  | x -> x
  in aux 0 [] t false

(* FIXME: maybe change interface here *)
let compute_head = function
| EvalConstRef cst ->
   let env = Global.env() in
   let body = Declareops.body_of_constant (Environ.lookup_constant cst env) in
     (match body with
     | None -> RigidHead (RigidParameter cst)
     | Some c -> kind_of_head env c)
| EvalVarRef id ->
    (match pi2 (Global.lookup_named id) with
     | Some c when not (Decls.variable_opacity id) ->
           kind_of_head (Global.env()) c
     | _ ->
           RigidHead (RigidVar id))

let is_rigid env t =
  match kind_of_head env t with
  | RigidHead _ | ConstructorHead -> true
  | _ -> false

(** Registration of heads as an object *)

let load_head _ (_,(ref,(k:head_approximation))) =
  head_map := Evalrefmap.add ref k !head_map

let cache_head o =
  load_head 1 o

let subst_head_approximation subst = function
  | RigidHead (RigidParameter cst) as k ->
      let cst,c = subst_con_kn subst cst in
      if isConst c && eq_constant (fst (destConst c)) cst then
        (* A change of the prefix of the constant *)
        k
      else
        (* A substitution of the constant by a functor argument *)
        kind_of_head (Global.env()) c
  | x -> x

let subst_head (subst,(ref,k)) =
  (subst_evaluable_reference subst ref, subst_head_approximation subst k)

let discharge_head (_,(ref,k)) =
  match ref with
  | EvalConstRef cst -> Some (EvalConstRef (pop_con cst), k)
  | EvalVarRef id -> None

let rebuild_head (ref,k) =
  (ref, compute_head ref)

type head_obj = evaluable_global_reference * head_approximation

let inHead : head_obj -> obj =
  declare_object {(default_object "HEAD") with
    cache_function = cache_head;
    load_function = load_head;
    subst_function = subst_head;
    classify_function = (fun x -> Substitute x);
    discharge_function = discharge_head;
    rebuild_function = rebuild_head }

let declare_head c =
  let hd = compute_head c in
  add_anonymous_leaf (inHead (c,hd))

(** Printing *)

let pr_head = function
| RigidHead (RigidParameter cst) -> str "rigid constant " ++ pr_con cst
| RigidHead (RigidType) -> str "rigid type"
| RigidHead (RigidVar id) -> str "rigid variable " ++ pr_id id
| ConstructorHead -> str "constructor"
| FlexibleHead (k,n,p,b) -> int n ++ str "th of " ++ int k ++ str " binders applied to " ++ int p ++ str " arguments" ++ (if b then str " (with case)" else mt())
| NotImmediatelyComputableHead -> str "unknown"




==> anc/HoTT/coq-HoTT/library/heads.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ

(** This module is about the computation of an approximation of the
    head symbol of defined constants and local definitions; it
    provides the function to compute the head symbols and a table to
    store the heads *)

(** [declared_head] computes and registers the head symbol of a
   possibly evaluable constant or variable *)

val declare_head : evaluable_global_reference -> unit

(** [is_rigid] tells if some term is known to ultimately reduce to a term
    with a rigid head symbol *)

val is_rigid : env -> constr -> bool


==> anc/HoTT/coq-HoTT/library/impargs.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Globnames
open Term
open Reduction
open Declarations
open Environ
open Inductive
open Libobject
open Lib
open Pp
open Constrexpr
open Termops
open Namegen
open Decl_kinds

(*s Flags governing the computation of implicit arguments *)

type implicits_flags = {
  auto : bool;                     (* automatic or manual only *)
  strict : bool;                   (* true = strict *)
  strongly_strict : bool;          (* true = strongly strict *)
  reversible_pattern : bool;
  contextual : bool;               (* true = contextual *)
  maximal : bool
}

let implicit_args = ref {
  auto = false;
  strict = true;
  strongly_strict = false;
  reversible_pattern = false;
  contextual = false;
  maximal = false;
}

let make_implicit_args flag =
  implicit_args := { !implicit_args with auto = flag }

let make_strict_implicit_args flag =
  implicit_args := { !implicit_args with strict = flag }

let make_strongly_strict_implicit_args flag =
  implicit_args := { !implicit_args with strongly_strict = flag }

let make_reversible_pattern_implicit_args flag =
  implicit_args := { !implicit_args with reversible_pattern = flag }

let make_contextual_implicit_args flag =
  implicit_args := { !implicit_args with contextual = flag }

let make_maximal_implicit_args flag =
  implicit_args := { !implicit_args with maximal = flag }

let is_implicit_args () = !implicit_args.auto
let is_strict_implicit_args () = !implicit_args.strict
let is_strongly_strict_implicit_args () = !implicit_args.strongly_strict
let is_reversible_pattern_implicit_args () = !implicit_args.reversible_pattern
let is_contextual_implicit_args () = !implicit_args.contextual
let is_maximal_implicit_args () = !implicit_args.maximal

let with_implicits flags f x =
  let oflags = !implicit_args in
  try
    implicit_args := flags;
    let rslt = f x in
    implicit_args := oflags;
    rslt
  with reraise ->
    let reraise = Errors.push reraise in
    let () = implicit_args := oflags in
    raise reraise

let set_maximality imps b =
  (* Force maximal insertion on ending implicits (compatibility) *)
  let is_set x = match x with None -> false | _ -> true in
  b || List.for_all is_set imps

(*s Computation of implicit arguments *)

(* We remember various information about why an argument is
   inferable as implicit

- [DepRigid] means that the implicit argument can be found by
  unification along a rigid path (we do not print the arguments of
  this kind if there is enough arguments to infer them)

- [DepFlex] means that the implicit argument can be found by unification
  along a collapsable path only (e.g. as x in (P x) where P is another
  argument) (we do (defensively) print the arguments of this kind)

- [DepFlexAndRigid] means that the least argument from which the
  implicit argument can be inferred is following a collapsable path
  but there is a greater argument from where the implicit argument is
  inferable following a rigid path (useful to know how to print a
  partial application)

- [Manual] means the argument has been explicitely set as implicit.

  We also consider arguments inferable from the conclusion but it is
  operational only if [conclusion_matters] is true.
*)

type argument_position =
  | Conclusion
  | Hyp of int

let argument_position_eq p1 p2 = match p1, p2 with
| Conclusion, Conclusion -> true
| Hyp h1, Hyp h2 -> Int.equal h1 h2
| _ -> false

type implicit_explanation =
  | DepRigid of argument_position
  | DepFlex of argument_position
  | DepFlexAndRigid of (*flex*) argument_position * (*rig*) argument_position
  | Manual

let argument_less = function
  | Hyp n, Hyp n' -> n<n'
  | Hyp _, Conclusion -> true
  | Conclusion, _ -> false

let update pos rig (na,st) =
  let e =
  if rig then
    match st with
      | None -> DepRigid pos
      | Some (DepRigid n as x) ->
          if argument_less (pos,n) then DepRigid pos else x
      | Some (DepFlexAndRigid (fpos,rpos) as x) ->
          if argument_less (pos,fpos) || argument_position_eq pos fpos then DepRigid pos else
          if argument_less (pos,rpos) then DepFlexAndRigid (fpos,pos) else x
      | Some (DepFlex fpos) ->
          if argument_less (pos,fpos) || argument_position_eq pos fpos then DepRigid pos
          else DepFlexAndRigid (fpos,pos)
      | Some Manual -> assert false
  else
    match st with
      | None -> DepFlex pos
      | Some (DepRigid rpos as x) ->
          if argument_less (pos,rpos) then DepFlexAndRigid (pos,rpos) else x
      | Some (DepFlexAndRigid (fpos,rpos) as x) ->
          if argument_less (pos,fpos) then DepFlexAndRigid (pos,rpos) else x
      | Some (DepFlex fpos as x) ->
          if argument_less (pos,fpos) then DepFlex pos else x
      | Some Manual -> assert false
  in na, Some e

(* modified is_rigid_reference with a truncated env *)
let is_flexible_reference env bound depth f =
  match kind_of_term f with
    | Rel n when n >= bound+depth -> (* inductive type *) false
    | Rel n when n >= depth -> (* previous argument *) true
    | Rel n -> (* since local definitions have been expanded *) false
    | Const (kn,_) ->
        let cb = Environ.lookup_constant kn env in
	(match cb.const_body with Def _ -> true | _ -> false)
    | Var id ->
        let (_, value, _) = Environ.lookup_named id env in
        begin match value with None -> false | _ -> true end
    | Ind _ | Construct _ -> false
    |  _ -> true

let push_lift d (e,n) = (push_rel d e,n+1)

let is_reversible_pattern bound depth f l =
  isRel f & let n = destRel f in (n < bound+depth) & (n >= depth) &
  Array.for_all (fun c -> isRel c & destRel c < depth) l &
  Array.distinct l

(* Precondition: rels in env are for inductive types only *)
let add_free_rels_until strict strongly_strict revpat bound env m pos acc =
  let rec frec rig (env,depth as ed) c =
    let hd = if strict then whd_betadeltaiota env c else c in
    let c = if strongly_strict then hd else c in
    match kind_of_term hd with
    | Rel n when (n < bound+depth) & (n >= depth) ->
	let i = bound + depth - n - 1 in
        acc.(i) <- update pos rig acc.(i)
    | App (f,l) when revpat & is_reversible_pattern bound depth f l ->
	let i = bound + depth - destRel f - 1 in
	acc.(i) <- update pos rig acc.(i)
    | App (f,_) when rig & is_flexible_reference env bound depth f ->
	if strict then () else
          iter_constr_with_full_binders push_lift (frec false) ed c
    | Case _ when rig ->
	if strict then () else
          iter_constr_with_full_binders push_lift (frec false) ed c
    | Evar _ -> ()
    | _ ->
        iter_constr_with_full_binders push_lift (frec rig) ed c
  in
  frec true (env,1) m; acc

let rec is_rigid_head t = match kind_of_term t with
  | Rel _ | Evar _ -> false
  | Ind _ | Const _ | Var _ | Sort _ -> true
  | Case (_,_,f,_) -> is_rigid_head f
  | App (f,args) ->
      (match kind_of_term f with
	| Fix ((fi,i),_) -> is_rigid_head (args.(fi.(i)))
	| _ -> is_rigid_head f)
  | Lambda _ | LetIn _ | Construct _ | CoFix _ | Fix _
  | Prod _ | Meta _ | Cast _ -> assert false

(* calcule la liste des arguments implicites *)

let find_displayed_name_in all avoid na (_,b as envnames_b) =
  let flag = RenamingElsewhereFor envnames_b in
  if all then compute_and_force_displayed_name_in flag avoid na b
  else compute_displayed_name_in flag avoid na b

let compute_implicits_gen strict strongly_strict revpat contextual all env t =
  let rigid = ref true in
  let rec aux env avoid n names t =
    let t = whd_betadeltaiota env t in
    match kind_of_term t with
      | Prod (na,a,b) ->
	  let na',avoid' = find_displayed_name_in all avoid na (names,b) in
	  add_free_rels_until strict strongly_strict revpat n env a (Hyp (n+1))
            (aux (push_rel (na',None,a) env) avoid' (n+1) (na'::names) b)
      | _ ->
	  rigid := is_rigid_head t;
	  let names = List.rev names in
	  let v = Array.map (fun na -> na,None) (Array.of_list names) in
	  if contextual then
	    add_free_rels_until strict strongly_strict revpat n env t Conclusion v
	  else v
  in
  match kind_of_term (whd_betadeltaiota env t) with
    | Prod (na,a,b) ->
	let na',avoid = find_displayed_name_in all [] na ([],b) in
	let v = aux (push_rel (na',None,a) env) avoid 1 [na'] b in
	!rigid, Array.to_list v
    | _ -> true, []

let compute_implicits_flags env f all t =
  compute_implicits_gen
    (f.strict or f.strongly_strict) f.strongly_strict
    f.reversible_pattern f.contextual all env t

let compute_auto_implicits env flags enriching t =
  if enriching then compute_implicits_flags env flags true t
  else compute_implicits_gen false false false true true env t

let compute_implicits_names env t =
  let _, impls = compute_implicits_gen false false false false true env t in
  List.map fst impls

(* Extra information about implicit arguments *)

type maximal_insertion = bool (* true = maximal contextual insertion *)
type force_inference = bool (* true = always infer, never turn into evar/subgoal *)

type implicit_status =
    (* None = Not implicit *)
    (Id.t * implicit_explanation * (maximal_insertion * force_inference)) option

type implicit_side_condition = DefaultImpArgs | LessArgsThan of int

type implicits_list = implicit_side_condition * implicit_status list

let is_status_implicit = function
  | None -> false
  | _ -> true

let name_of_implicit = function
  | None -> anomaly (Pp.str "Not an implicit argument")
  | Some (id,_,_) -> id

let maximal_insertion_of = function
  | Some (_,_,(b,_)) -> b
  | None -> anomaly (Pp.str "Not an implicit argument")

let force_inference_of = function
  | Some (_, _, (_, b)) -> b
  | None -> anomaly (Pp.str "Not an implicit argument")

(* [in_ctx] means we know the expected type, [n] is the index of the argument *)
let is_inferable_implicit in_ctx n = function
  | None -> false
  | Some (_,DepRigid (Hyp p),_) -> in_ctx or n >= p
  | Some (_,DepFlex (Hyp p),_) -> false
  | Some (_,DepFlexAndRigid (_,Hyp q),_) -> in_ctx or n >= q
  | Some (_,DepRigid Conclusion,_) -> in_ctx
  | Some (_,DepFlex Conclusion,_) -> false
  | Some (_,DepFlexAndRigid (_,Conclusion),_) -> in_ctx
  | Some (_,Manual,_) -> true

let positions_of_implicits (_,impls) =
  let rec aux n = function
      [] -> []
    | Some _ :: l -> n :: aux (n+1) l
    | None :: l -> aux (n+1) l
  in aux 1 impls

(* Manage user-given implicit arguments *)

let rec prepare_implicits f = function
  | [] -> []
  | (Anonymous, Some _)::_ -> anomaly (Pp.str "Unnamed implicit")
  | (Name id, Some imp)::imps ->
      let imps' = prepare_implicits f imps in
      Some (id,imp,(set_maximality imps' f.maximal,true)) :: imps'
  | _::imps -> None :: prepare_implicits f imps

let set_implicit id imp insmax =
  (id,(match imp with None -> Manual | Some imp -> imp),insmax)

let rec assoc_by_pos k = function
    (ExplByPos (k', x), b) :: tl when Int.equal k k' -> (x,b), tl
  | hd :: tl -> let (x, tl) = assoc_by_pos k tl in x, hd :: tl
  | [] -> raise Not_found

let check_correct_manual_implicits autoimps l =
  List.iter (function
    | ExplByName id,(b,fi,forced) ->
	if not forced then
	  error ("Wrong or non-dependent implicit argument name: "^(Id.to_string id)^".")
    | ExplByPos (i,_id),_t ->
	if i<1 or i>List.length autoimps then
	  error ("Bad implicit argument number: "^(string_of_int i)^".")
	else
	  errorlabstrm ""
	    (str "Cannot set implicit argument number " ++ int i ++
	      str ": it has no name.")) l

let set_manual_implicits env flags enriching autoimps l =
  let try_forced k l =
    try
      let (id, (b, fi, fo)), l' = assoc_by_pos k l in
	if fo then
	  let id = match id with Some id -> id | None -> Id.of_string ("arg_" ^ string_of_int k) in
	    l', Some (id,Manual,(b,fi))
	else l, None
    with Not_found -> l, None
  in
  if not (List.distinct l) then
    error ("Some parameters are referred more than once.");
  (* Compare with automatic implicits to recover printing data and names *)
  let rec merge k l = function
  | (Name id,imp)::imps ->
      let l',imp,m =
	try
	  let (b, fi, fo) = List.assoc (ExplByName id) l in
	  List.remove_assoc (ExplByName id) l, (Some Manual), (Some (b, fi))
	with Not_found ->
	try
	  let (id, (b, fi, fo)), l' = assoc_by_pos k l in
	    l', (Some Manual), (Some (b,fi))
	with Not_found ->
          let m = match enriching, imp with
          | true, Some _ -> Some (flags.maximal, true)
          | _ -> None
          in
          l, imp, m
      in
      let imps' = merge (k+1) l' imps in
      let m = Option.map (fun (b,f) -> set_maximality imps' b, f) m in
      Option.map (set_implicit id imp) m :: imps'
  | (Anonymous,imp)::imps ->
      let l', forced = try_forced k l in
	forced :: merge (k+1) l' imps
  | [] when begin match l with [] -> true | _ -> false end -> []
  | [] ->
      check_correct_manual_implicits autoimps l;
      []
  in
  merge 1 l autoimps

let compute_semi_auto_implicits env f manual t =
  match manual with
  | [] ->
      if not f.auto then [DefaultImpArgs, []]
      else let _,l = compute_implicits_flags env f false t in
	     [DefaultImpArgs, prepare_implicits f l]
  | _ ->
      let _,autoimpls = compute_auto_implicits env f f.auto t in
      [DefaultImpArgs, set_manual_implicits env f f.auto autoimpls manual]

(*s Constants. *)

let compute_constant_implicits flags manual cst =
  let env = Global.env () in
  let ty = (Environ.lookup_constant cst env).const_type in
  compute_semi_auto_implicits env flags manual ty

(*s Inductives and constructors. Their implicit arguments are stored
   in an array, indexed by the inductive number, of pairs $(i,v)$ where
   $i$ are the implicit arguments of the inductive and $v$ the array of
   implicit arguments of the constructors. *)

let compute_mib_implicits flags manual kn =
  let env = Global.env () in
  let mib = lookup_mind kn env in
  let ar =
    Array.to_list
      (Array.mapi  (* No need to lift, arities contain no de Bruijn *)
        (fun i mip ->
	  (** No need to care about constraints here *)
	  (Name mip.mind_typename, None, Global.type_of_global_unsafe (IndRef (kn,i))))
        mib.mind_packets) in
  let env_ar = push_rel_context ar env in
  let imps_one_inductive i mip =
    let ind = (kn,i) in
    let ar = Global.type_of_global_unsafe (IndRef ind) in
    ((IndRef ind,compute_semi_auto_implicits env flags manual ar),
     Array.mapi (fun j c ->
       (ConstructRef (ind,j+1),compute_semi_auto_implicits env_ar flags manual c))
       mip.mind_nf_lc)
  in
  Array.mapi imps_one_inductive mib.mind_packets

let compute_all_mib_implicits flags manual kn =
  let imps = compute_mib_implicits flags manual kn in
  List.flatten
    (Array.map_to_list (fun (ind,cstrs) -> ind::Array.to_list cstrs) imps)

(*s Variables. *)

let compute_var_implicits flags manual id =
  let env = Global.env () in
  let (_,_,ty) = lookup_named id env in
  compute_semi_auto_implicits env flags manual ty

(* Implicits of a global reference. *)

let compute_global_implicits flags manual = function
  | VarRef id -> compute_var_implicits flags manual id
  | ConstRef kn -> compute_constant_implicits flags manual kn
  | IndRef (kn,i) ->
      let ((_,imps),_) = (compute_mib_implicits flags manual kn).(i) in imps
  | ConstructRef ((kn,i),j) ->
      let (_,cimps) = (compute_mib_implicits flags manual kn).(i) in snd cimps.(j-1)

(* Merge a manual explicitation with an implicit_status list *)

let merge_impls (cond,oldimpls) (_,newimpls) =
  let oldimpls,usersuffiximpls = List.chop (List.length newimpls) oldimpls in
  cond, (List.map2 (fun orig ni ->
    match orig with
    | Some (_, Manual, _) -> orig
    | _ -> ni) oldimpls newimpls)@usersuffiximpls

(* Caching implicits *)

type implicit_interactive_request =
  | ImplAuto
  | ImplManual of int

type implicit_discharge_request =
  | ImplLocal
  | ImplConstant of constant * implicits_flags
  | ImplMutualInductive of mutual_inductive * implicits_flags
  | ImplInteractive of global_reference * implicits_flags *
      implicit_interactive_request

let implicits_table = ref Refmap.empty

let implicits_of_global ref =
  try
    let l = Refmap.find ref !implicits_table in
    try
      let rename_l = Arguments_renaming.arguments_names ref in
      let rename imp name = match imp, name with
       | Some (_, x,y), Name id -> Some (id, x,y)
       | _ -> imp in
      List.map2 (fun (t, il) rl -> t, List.map2 rename il rl) l rename_l
    with Not_found -> l
    | Invalid_argument _ ->
        anomaly (Pp.str "renamings list and implicits list have different lenghts")
  with Not_found -> [DefaultImpArgs,[]]

let cache_implicits_decl (ref,imps) =
  implicits_table := Refmap.add ref imps !implicits_table

let load_implicits _ (_,(_,l)) = List.iter cache_implicits_decl l

let cache_implicits o =
  load_implicits 1 o

let subst_implicits_decl subst (r,imps as o) =
  let r' = fst (subst_global subst r) in if r==r' then o else (r',imps)

let subst_implicits (subst,(req,l)) =
  (ImplLocal,List.smartmap (subst_implicits_decl subst) l)

let impls_of_context ctx =
  let map (id, impl, _, _) = match impl with
  | Implicit -> Some (id, Manual, (true, true))
  | _ -> None
  in
  let is_set (_, _, b, _) = match b with
  | None -> true
  | Some _ -> false
  in
  List.rev_map map (List.filter is_set ctx)

let section_segment_of_reference = function
  | ConstRef con -> section_segment_of_constant con
  | IndRef (kn,_) | ConstructRef ((kn,_),_) ->
      section_segment_of_mutual_inductive kn
  | _ -> [], Univ.Context.empty

let adjust_side_condition p = function
  | LessArgsThan n -> LessArgsThan (n+p)
  | DefaultImpArgs -> DefaultImpArgs

let add_section_impls vars extra_impls (cond,impls) =
  let p = List.length vars - List.length extra_impls in
  adjust_side_condition p cond, extra_impls @ impls

let discharge_implicits (_,(req,l)) =
  match req with
  | ImplLocal -> None
  | ImplInteractive (ref,flags,exp) ->
    (try
      let vars,_ = section_segment_of_reference ref in
      let ref' = if isVarRef ref then ref else pop_global_reference ref in
      let extra_impls = impls_of_context vars in
      let l' = [ref', List.map (add_section_impls vars extra_impls) (snd (List.hd l))] in
      Some (ImplInteractive (ref',flags,exp),l')
    with Not_found -> (* ref not defined in this section *) Some (req,l))
  | ImplConstant (con,flags) ->
    (try
      let con' = pop_con con in
      let vars,_ = section_segment_of_constant con in
      let extra_impls = impls_of_context vars in
      let l' = [ConstRef con',List.map (add_section_impls vars extra_impls) (snd (List.hd l))] in
	Some (ImplConstant (con',flags),l')
    with Not_found -> (* con not defined in this section *) Some (req,l))
  | ImplMutualInductive (kn,flags) ->
    (try
      let l' = List.map (fun (gr, l) ->
	let vars,_ = section_segment_of_reference gr in
	let extra_impls = impls_of_context vars in
	((if isVarRef gr then gr else pop_global_reference gr),
	 List.map (add_section_impls vars extra_impls) l)) l
      in
	Some (ImplMutualInductive (pop_kn kn,flags),l')
    with Not_found -> (* ref not defined in this section *) Some (req,l))

let rebuild_implicits (req,l) =
  match req with
  | ImplLocal -> assert false
  | ImplConstant (con,flags) ->
      let oldimpls = snd (List.hd l) in
      let newimpls = compute_constant_implicits flags [] con in
      req, [ConstRef con, List.map2 merge_impls oldimpls newimpls]
  | ImplMutualInductive (kn,flags) ->
      let newimpls = compute_all_mib_implicits flags [] kn in
      let rec aux olds news =
	match olds, news with
	| (_, oldimpls) :: old, (gr, newimpls) :: tl ->
	    (gr, List.map2 merge_impls oldimpls newimpls) :: aux old tl
	| [], [] -> []
	| _, _ -> assert false
      in req, aux l newimpls

  | ImplInteractive (ref,flags,o) ->
      (if isVarRef ref && is_in_section ref then ImplLocal else req),
      match o with
      | ImplAuto ->
	  let oldimpls = snd (List.hd l) in
	  let newimpls = compute_global_implicits flags [] ref in
	    [ref,List.map2 merge_impls oldimpls newimpls]
      | ImplManual userimplsize ->
	  let oldimpls = snd (List.hd l) in
	  if flags.auto then
	    let newimpls = List.hd (compute_global_implicits flags [] ref) in
	    let p = List.length (snd newimpls) - userimplsize in
	    let newimpls = on_snd (List.firstn p) newimpls in
	    [ref,List.map (fun o -> merge_impls o newimpls) oldimpls]
	  else
	    [ref,oldimpls]

let classify_implicits (req,_ as obj) = match req with
| ImplLocal -> Dispose
| _ -> Substitute obj

type implicits_obj =
    implicit_discharge_request *
      (global_reference * implicits_list list) list

let inImplicits : implicits_obj -> obj =
  declare_object {(default_object "IMPLICITS") with
    cache_function = cache_implicits;
    load_function = load_implicits;
    subst_function = subst_implicits;
    classify_function = classify_implicits;
    discharge_function = discharge_implicits;
    rebuild_function = rebuild_implicits }

let is_local local ref = local || isVarRef ref && is_in_section ref

let declare_implicits_gen req flags ref =
  let imps = compute_global_implicits flags [] ref in
  add_anonymous_leaf (inImplicits (req,[ref,imps]))

let declare_implicits local ref =
  let flags = { !implicit_args with auto = true } in
  let req =
    if is_local local ref then ImplLocal else ImplInteractive(ref,flags,ImplAuto) in
    declare_implicits_gen req flags ref

let declare_var_implicits id =
  let flags = !implicit_args in
    declare_implicits_gen ImplLocal flags (VarRef id)

let declare_constant_implicits con =
  let flags = !implicit_args in
    declare_implicits_gen (ImplConstant (con,flags)) flags (ConstRef con)

let declare_mib_implicits kn =
  let flags = !implicit_args in
  let imps = Array.map_to_list
    (fun (ind,cstrs) -> ind::(Array.to_list cstrs))
    (compute_mib_implicits flags [] kn) in
    add_anonymous_leaf
      (inImplicits (ImplMutualInductive (kn,flags),List.flatten imps))

(* Declare manual implicits *)
type manual_explicitation = Constrexpr.explicitation * (bool * bool * bool)

type manual_implicits = manual_explicitation list

let compute_implicits_with_manual env typ enriching l =
  let _,autoimpls = compute_auto_implicits env !implicit_args enriching typ in
  set_manual_implicits env !implicit_args enriching autoimpls l

let check_inclusion l =
  (* Check strict inclusion *)
  let rec aux = function
    | n1::(n2::_ as nl) ->
	if n1 <= n2 then
	  error "Sequences of implicit arguments must be of different lengths";
	aux nl
    | _ -> () in
  aux (List.map (fun (imps,_) -> List.length imps) l)

let check_rigidity isrigid =
  if not isrigid then
    errorlabstrm "" (strbrk "Multiple sequences of implicit arguments available only for references that cannot be applied to an arbitrarily large number of arguments.")

let declare_manual_implicits local ref ?enriching l =
  let flags = !implicit_args in
  let env = Global.env () in
  let t = Global.type_of_global_unsafe ref in
  let enriching = Option.default flags.auto enriching in
  let isrigid,autoimpls = compute_auto_implicits env flags enriching t in
  let l' = match l with
    | [] -> assert false
    | [l] ->
	[DefaultImpArgs, set_manual_implicits env flags enriching autoimpls l]
    | _ ->
	check_rigidity isrigid;
	let l = List.map (fun imps -> (imps,List.length imps)) l in
	let l = Sort.list (fun (_,n1) (_,n2) -> n1 > n2) l in
	check_inclusion l;
	let nargs = List.length autoimpls in
	List.map (fun (imps,n) ->
	  (LessArgsThan (nargs-n),
	   set_manual_implicits env flags enriching autoimpls imps)) l in
  let req =
    if is_local local ref then ImplLocal
    else ImplInteractive(ref,flags,ImplManual (List.length autoimpls))
  in
    add_anonymous_leaf (inImplicits (req,[ref,l']))

let maybe_declare_manual_implicits local ref ?enriching l =
  match l with
  | [] -> ()
  | _ -> declare_manual_implicits local ref ?enriching [l]

let extract_impargs_data impls =
  let rec aux p = function
    | (DefaultImpArgs, imps)::_ -> [None,imps]
    | (LessArgsThan n, imps)::l -> (Some (p,n),imps) :: aux (n+1) l
    | [] -> [] in
  aux 0 impls

let lift_implicits n =
  List.map (fun x ->
    match fst x with
	ExplByPos (k, id) -> ExplByPos (k + n, id), snd x
      | _ -> x)

let make_implicits_list l = [DefaultImpArgs, l]

let rec drop_first_implicits p l =
  if Int.equal p 0 then l else match l with
  | _,[] as x -> x
  | DefaultImpArgs,imp::impls ->
      drop_first_implicits (p-1) (DefaultImpArgs,impls)
  | LessArgsThan n,imp::impls ->
      let n = if is_status_implicit imp then n-1 else n in
      drop_first_implicits (p-1) (LessArgsThan n,impls)

let rec select_impargs_size n = function
  | [] -> [] (* Tolerance for (DefaultImpArgs,[]) *)
  | [_, impls] | (DefaultImpArgs, impls)::_ -> impls
  | (LessArgsThan p, impls)::l ->
      if n <= p then impls else select_impargs_size n l

let select_stronger_impargs = function
  | [] -> [] (* Tolerance for (DefaultImpArgs,[]) *)
  | (_,impls)::_ -> impls

(*s Registration as global tables *)

let init () = implicits_table := Refmap.empty
let freeze () = !implicits_table
let unfreeze t = implicits_table := t

let _ =
  Summary.declare_summary "implicits"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }


==> anc/HoTT/coq-HoTT/library/impargs.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Term
open Environ
open Nametab

(** {6 Implicit Arguments } *)
(** Here we store the implicit arguments. Notice that we
    are outside the kernel, which knows nothing about implicit arguments. *)

val make_implicit_args : bool -> unit
val make_strict_implicit_args : bool -> unit
val make_strongly_strict_implicit_args : bool -> unit
val make_reversible_pattern_implicit_args : bool -> unit
val make_contextual_implicit_args : bool -> unit
val make_maximal_implicit_args : bool -> unit

val is_implicit_args : unit -> bool
val is_strict_implicit_args : unit -> bool
val is_strongly_strict_implicit_args : unit -> bool
val is_reversible_pattern_implicit_args : unit -> bool
val is_contextual_implicit_args : unit -> bool
val is_maximal_implicit_args : unit -> bool

type implicits_flags
val with_implicits : implicits_flags -> ('a -> 'b) -> 'a -> 'b

(** {6 ... } *)
(** An [implicits_list] is a list of positions telling which arguments
    of a reference can be automatically infered *)


type argument_position =
  | Conclusion
  | Hyp of int

(** We remember various information about why an argument is
   inferable as implicit *)
type implicit_explanation =
  | DepRigid of argument_position
      (** means that the implicit argument can be found by
	  unification along a rigid path (we do not print the arguments of
	  this kind if there is enough arguments to infer them) *)
  | DepFlex of argument_position
      (** means that the implicit argument can be found by unification
	  along a collapsable path only (e.g. as x in (P x) where P is another
	  argument) (we do (defensively) print the arguments of this kind) *)
  | DepFlexAndRigid of (*flex*) argument_position * (*rig*) argument_position
      (** means that the least argument from which the
	  implicit argument can be inferred is following a collapsable path
	  but there is a greater argument from where the implicit argument is
	  inferable following a rigid path (useful to know how to print a
	  partial application) *)
  | Manual
      (** means the argument has been explicitely set as implicit. *)
      
(**  We also consider arguments inferable from the conclusion but it is
     operational only if [conclusion_matters] is true. *)

type maximal_insertion = bool (** true = maximal contextual insertion *)
type force_inference = bool (** true = always infer, never turn into evar/subgoal *)

type implicit_status = (Id.t * implicit_explanation * 
			  (maximal_insertion * force_inference)) option
    (** [None] = Not implicit *)

type implicit_side_condition

type implicits_list = implicit_side_condition * implicit_status list

val is_status_implicit : implicit_status -> bool
val is_inferable_implicit : bool -> int -> implicit_status -> bool
val name_of_implicit : implicit_status -> Id.t
val maximal_insertion_of : implicit_status -> bool
val force_inference_of : implicit_status -> bool

val positions_of_implicits : implicits_list -> int list

(** A [manual_explicitation] is a tuple of a positional or named explicitation with
   maximal insertion, force inference and force usage flags. Forcing usage makes
   the argument implicit even if the automatic inference considers it not inferable. *)
type manual_explicitation = Constrexpr.explicitation *
    (maximal_insertion * force_inference * bool)

type manual_implicits = manual_explicitation list

val compute_implicits_with_manual : env -> types -> bool ->
  manual_implicits -> implicit_status list

val compute_implicits_names : env -> types -> Name.t list

(** {6 Computation of implicits (done using the global environment). } *)

val declare_var_implicits : variable -> unit
val declare_constant_implicits : constant -> unit
val declare_mib_implicits : mutual_inductive -> unit

val declare_implicits : bool -> global_reference -> unit

(** [declare_manual_implicits local ref enriching l]
   Manual declaration of which arguments are expected implicit.
   If not set, we decide if it should enrich by automatically inferd
   implicits depending on the current state.
   Unsets implicits if [l] is empty. *)

val declare_manual_implicits : bool -> global_reference -> ?enriching:bool ->
  manual_implicits list -> unit

(** If the list is empty, do nothing, otherwise declare the implicits. *)

val maybe_declare_manual_implicits : bool -> global_reference -> ?enriching:bool ->
  manual_implicits -> unit

val implicits_of_global : global_reference -> implicits_list list

val extract_impargs_data :
  implicits_list list -> ((int * int) option * implicit_status list) list

val lift_implicits : int -> manual_implicits -> manual_implicits

val make_implicits_list : implicit_status list -> implicits_list list

val drop_first_implicits : int -> implicits_list -> implicits_list

val select_impargs_size : int -> implicits_list list -> implicit_status list

val select_stronger_impargs : implicits_list list -> implicit_status list

type implicit_interactive_request

type implicit_discharge_request =
  | ImplLocal
  | ImplConstant of constant * implicits_flags
  | ImplMutualInductive of mutual_inductive * implicits_flags
  | ImplInteractive of global_reference * implicits_flags *
      implicit_interactive_request



==> anc/HoTT/coq-HoTT/library/kindops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Decl_kinds

(** Operations about types defined in [Decl_kinds] *)

let logical_kind_of_goal_kind = function
  | DefinitionBody d -> IsDefinition d
  | Proof s -> IsProof s

let string_of_theorem_kind = function
  | Theorem -> "Theorem"
  | Lemma -> "Lemma"
  | Fact -> "Fact"
  | Remark -> "Remark"
  | Property -> "Property"
  | Proposition -> "Proposition"
  | Corollary -> "Corollary"

let string_of_definition_kind def =
  let (locality, kind) = def in
  let error () = Errors.anomaly (Pp.str "Internal definition kind") in
  match kind with
  | Definition ->
    begin match locality with
    | Discharge -> "Let"
    | Local -> "Local Definition"
    | Global -> "Definition"
    end
  | Example ->
    begin match locality with
    | Discharge -> error ()
    | Local -> "Local Example"
    | Global -> "Example"
    end
  | Coercion ->
    begin match locality with
    | Discharge -> error ()
    | Local -> "Local Coercion"
    | Global -> "Coercion"
    end
  | SubClass ->
    begin match locality with
    | Discharge -> error ()
    | Local -> "Local SubClass"
    | Global -> "SubClass"
    end
  | CanonicalStructure ->
    begin match locality with
    | Discharge -> error ()
    | Local -> error ()
    | Global -> "Canonical Structure"
    end
  | Instance ->
    begin match locality with
    | Discharge -> error ()
    | Local -> "Instance"
    | Global -> "Global Instance"
    end
  | (StructureComponent|Scheme|CoFixpoint|Fixpoint|IdentityCoercion|Method) ->
    Errors.anomaly (Pp.str "Internal definition kind")


==> anc/HoTT/coq-HoTT/library/kindops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Decl_kinds

(** Operations about types defined in [Decl_kinds] *)

val logical_kind_of_goal_kind : goal_object_kind -> logical_kind
val string_of_theorem_kind : theorem_kind -> string
val string_of_definition_kind :
  locality * definition_object_kind -> string


==> anc/HoTT/coq-HoTT/library/lib.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Libnames
open Globnames
open Nameops
open Libobject
open Summary

type is_type = bool (* Module Type or just Module *)
type export = bool option (* None for a Module Type *)

type node =
  | Leaf of obj
  | CompilingLibrary of object_prefix
  | OpenedModule of is_type * export * object_prefix * Summary.frozen
  | ClosedModule  of library_segment
  | OpenedSection of object_prefix * Summary.frozen
  | ClosedSection of library_segment
  | FrozenState of Summary.frozen

and library_entry = object_name * node

and library_segment = library_entry list

type lib_objects =  (Names.Id.t * obj) list

let module_kind is_type =
  if is_type then "module type" else "module"

let iter_objects f i prefix =
  List.iter (fun (id,obj) -> f i (make_oname prefix id, obj))

let load_objects = iter_objects load_object
let open_objects = iter_objects open_object

let subst_objects subst seg = 
  let subst_one = fun (id,obj as node) ->
    let obj' = subst_object (subst,obj) in
      if obj' == obj then node else
	(id, obj')
  in
    List.smartmap subst_one seg

(*let load_and_subst_objects i prefix subst seg =
  List.rev (List.fold_left (fun seg (id,obj as node) ->
    let obj' =  subst_object (make_oname prefix id, subst, obj) in
    let node = if obj == obj' then node else (id, obj') in
    load_object i (make_oname prefix id, obj');
    node :: seg) [] seg)
*)
let classify_segment seg =
  let rec clean ((substl,keepl,anticipl) as acc) = function
    | (_,CompilingLibrary _) :: _ | [] -> acc
    | ((sp,kn),Leaf o) :: stk ->
	let id = Names.Label.to_id (Names.label kn) in
	  (match classify_object o with
	     | Dispose -> clean acc stk
	     | Keep o' ->
		 clean (substl, (id,o')::keepl, anticipl) stk
	     | Substitute o' ->
		 clean ((id,o')::substl, keepl, anticipl) stk
	     | Anticipate o' ->
		 clean (substl, keepl, o'::anticipl) stk)
    | (_,ClosedSection _) :: stk -> clean acc stk
    (* LEM; TODO: Understand what this does and see if what I do is the
                  correct thing for ClosedMod(ule|type) *)
    | (_,ClosedModule _) :: stk -> clean acc stk
    | (_,OpenedSection _) :: _ -> error "there are still opened sections"
    | (_,OpenedModule (ty,_,_,_)) :: _ ->
      error ("there are still opened " ^ module_kind ty ^"s")
    | (_,FrozenState _) :: stk -> clean acc stk
  in
    clean ([],[],[]) (List.rev seg)


let segment_of_objects prefix =
  List.map (fun (id,obj) -> (make_oname prefix id, Leaf obj))

(* We keep trace of operations in the stack [lib_stk].
   [path_prefix] is the current path of sections, where sections are stored in
   ``correct'' order, the oldest coming first in the list. It may seems
   costly, but in practice there is not so many openings and closings of
   sections, but on the contrary there are many constructions of section
   paths based on the library path. *)

let initial_prefix = default_library,(Names.initial_path,Names.DirPath.empty)

let lib_stk = ref ([] : library_segment)

let comp_name = ref None

let library_dp () =
  match !comp_name with Some m -> m | None -> default_library

(* [path_prefix] is a pair of absolute dirpath and a pair of current
   module path and relative section path *)
let path_prefix = ref initial_prefix

let sections_depth () =
  List.length (Names.DirPath.repr (snd (snd !path_prefix)))

let sections_are_opened () =
  match Names.DirPath.repr (snd (snd !path_prefix)) with
      [] -> false
    | _ -> true

let cwd () = fst !path_prefix

let cwd_except_section () =
  Libnames.pop_dirpath_n (sections_depth ()) (cwd ())

let current_dirpath sec =
  Libnames.drop_dirpath_prefix (library_dp ())
    (if sec then cwd () else cwd_except_section ())

let make_path id = Libnames.make_path (cwd ()) id

let make_path_except_section id = Libnames.make_path (cwd_except_section ()) id

let path_of_include () =
  let dir = Names.DirPath.repr (cwd ()) in
  let new_dir = List.tl dir in
  let id = List.hd dir in
    Libnames.make_path (Names.DirPath.make new_dir) id

let current_prefix () = snd !path_prefix

let make_kn id =
  let mp,dir = current_prefix () in
    Names.make_kn mp dir (Names.Label.of_id id)

let make_con id =
  let mp,dir = current_prefix () in
    Names.make_con mp dir (Names.Label.of_id id)


let make_oname id = make_path id, make_kn id

let recalc_path_prefix () =
  let rec recalc = function
    | (sp, OpenedSection (dir,_)) :: _ -> dir
    | (sp, OpenedModule (_,_,dir,_)) :: _ -> dir
    | (sp, CompilingLibrary dir) :: _ -> dir
    | _::l -> recalc l
    | [] -> initial_prefix
  in
  path_prefix := recalc !lib_stk

let pop_path_prefix () =
  let dir,(mp,sec) = !path_prefix in
    path_prefix := fst (split_dirpath dir), (mp, fst (split_dirpath sec))

let find_entry_p p =
  let rec find = function
    | [] -> raise Not_found
    | ent::l -> if p ent then ent else find l
  in
  find !lib_stk

let split_lib_gen test =
  let rec collect after equal = function
    | hd::before when test hd -> collect after (hd::equal) before
    | before -> after,equal,before
  in
  let rec findeq after = function
    | hd :: before ->
      	if test hd
	then Some (collect after [hd] before)
	else (match hd with
		| (sp,ClosedModule  seg)
		| (sp,ClosedSection seg) ->
		    (match findeq after seg with
		       | None -> findeq (hd::after) before
		       | Some (sub_after,sub_equal,sub_before) ->
			   Some (sub_after, sub_equal, (List.append sub_before before)))
		| _ -> findeq (hd::after) before)
    | [] -> None
  in
    match findeq [] !lib_stk with
      | None -> error "no such entry"
      | Some r -> r

let eq_object_name (fp1, kn1) (fp2, kn2) =
  eq_full_path fp1 fp2 && Names.KerName.equal kn1 kn2

let split_lib sp =
  let is_sp (nsp, _) = eq_object_name sp nsp in
  split_lib_gen is_sp

let split_lib_at_opening sp =
  let is_sp (nsp, obj) = match obj with
    | OpenedSection _ | OpenedModule _ | CompilingLibrary _ ->
      eq_object_name nsp sp
    | _ -> false
  in
  let a, s, b = split_lib_gen is_sp in
  match s with
  | [obj] -> (a, obj, b)
  | _ -> assert false

(* Adding operations. *)

let add_entry sp node =
  lib_stk := (sp,node) :: !lib_stk

let anonymous_id =
  let n = ref 0 in
  fun () -> incr n; Names.Id.of_string ("_" ^ (string_of_int !n))

let add_anonymous_entry node =
  let id = anonymous_id () in
  let name = make_oname id in
  add_entry name node;
  name

let add_leaf id obj =
  let (path, _) = current_prefix () in
  if Names.mp_eq path Names.initial_path then
    error ("No session module started (use -top dir)");
  let oname = make_oname id in
  cache_object (oname,obj);
  add_entry oname (Leaf obj);
  oname

let add_discharged_leaf id obj =
  let oname = make_oname id in
  let newobj = rebuild_object obj in
  cache_object (oname,newobj);
  add_entry oname (Leaf newobj)

let add_leaves id objs =
  let oname = make_oname id in
  let add_obj obj =
    add_entry oname (Leaf obj);
    load_object 1 (oname,obj)
  in
  List.iter add_obj objs;
  oname

let add_anonymous_leaf obj =
  let id = anonymous_id () in
  let oname = make_oname id in
  cache_object (oname,obj);
  add_entry oname (Leaf obj)

let add_frozen_state () =
  let _ = add_anonymous_entry (FrozenState (freeze_summaries())) in ()

(* Modules. *)

let is_opening_node = function
  | _,(OpenedSection _ | OpenedModule _) -> true
  | _ -> false

let is_opening_node_or_lib = function
  | _,(CompilingLibrary _ | OpenedSection _ | OpenedModule _) -> true
  | _ -> false

let current_mod_id () =
  try match find_entry_p is_opening_node_or_lib with
    | oname,OpenedModule (_,_,_,fs) -> basename (fst oname)
    | oname,CompilingLibrary _ -> basename (fst oname)
    | _ -> error "you are not in a module"
  with Not_found -> error "no opened modules"


let start_mod is_type export id mp fs =
  let dir = add_dirpath_suffix (fst !path_prefix) id in
  let prefix = dir,(mp,Names.DirPath.empty) in
  let sp = make_path id in
  let oname = sp, make_kn id in
  let exists =
    if is_type then Nametab.exists_cci sp else Nametab.exists_module dir
  in
  if exists then
    errorlabstrm "open_module" (pr_id id ++ str " already exists");
  add_entry oname (OpenedModule (is_type,export,prefix,fs));
  path_prefix := prefix;
  prefix
(*  add_frozen_state () must be called in declaremods *)

let start_module = start_mod false
let start_modtype = start_mod true None

let error_still_opened string oname =
  let id = basename (fst oname) in
  errorlabstrm ""
    (str ("The "^string^" ") ++ pr_id id ++ str " is still opened.")

let end_mod is_type =
  let oname,fs =
    try match find_entry_p is_opening_node with
      | oname,OpenedModule (ty,_,_,fs) ->
	if Pervasives.(=) ty is_type then oname, fs
	else error_still_opened (module_kind ty) oname
      | oname,OpenedSection _ -> error_still_opened "section" oname
      | _ -> assert false
    with Not_found -> error "No opened modules."
  in
  let (after,mark,before) = split_lib_at_opening oname in
  lib_stk := before;
  add_entry oname (ClosedModule (List.rev (mark::after)));
  let prefix = !path_prefix in
  recalc_path_prefix ();
  (* add_frozen_state must be called after processing the module,
     because we cannot recache interactive modules  *)
  (oname, prefix, fs, after)

let end_module () = end_mod false
let end_modtype () = end_mod true

let contents_after = function
  | None -> !lib_stk
  | Some sp -> let (after,_,_) = split_lib sp in after

(* Modules. *)

(* TODO: use check_for_module ? *)
let start_compilation s mp =
  if !comp_name != None then
    error "compilation unit is already started";
  if not (Names.DirPath.equal (snd (snd (!path_prefix))) Names.DirPath.empty) then
    error "some sections are already opened";
  let prefix = s, (mp, Names.DirPath.empty) in
  let _ = add_anonymous_entry (CompilingLibrary prefix) in
  comp_name := Some s;
  path_prefix := prefix

let end_compilation dir =
  let _ =
    try match snd (find_entry_p is_opening_node) with
      | OpenedSection _ -> error "There are some open sections."
      | OpenedModule (ty,_,_,_) ->
	error ("There are some open "^module_kind ty^"s.")
      | _ -> assert false
    with Not_found -> ()
  in
  let is_opening_lib = function _,CompilingLibrary _ -> true | _ -> false
  in
  let oname =
    try match find_entry_p is_opening_lib with
      |	(oname, CompilingLibrary prefix) -> oname
      | _ -> assert false
    with Not_found -> anomaly (Pp.str "No module declared")
  in
  let _ =
    match !comp_name with
      | None -> anomaly (Pp.str "There should be a module name...")
      | Some m ->
	  if not (Names.DirPath.equal m dir) then anomaly
	    (str "The current open module has name" ++ spc () ++ pr_dirpath m ++
             spc () ++ str "and not" ++ spc () ++ pr_dirpath m);
  in
  let (after,mark,before) = split_lib_at_opening oname in
  comp_name := None;
  !path_prefix,after

(* Returns true if we are inside an opened module or module type *)

let is_module_gen which check =
  let test = function
    | _, OpenedModule (ty,_,_,_) -> which ty
    | _ -> false
  in
  try
    match find_entry_p test with
    | _, OpenedModule (ty,_,_,_) -> check ty
    | _ -> assert false
  with Not_found -> false

let is_module_or_modtype () = is_module_gen (fun _ -> true) (fun _ -> true)
let is_modtype () = is_module_gen (fun b -> b) (fun _ -> true)
let is_modtype_strict () = is_module_gen (fun _ -> true) (fun b -> b)
let is_module () = is_module_gen (fun b -> not b) (fun _ -> true)

(* Returns the opening node of a given name *)
let find_opening_node id =
  try
    let oname,entry = find_entry_p is_opening_node in
    let id' = basename (fst oname) in
    if not (Names.Id.equal id id') then
      error ("Last block to end has name "^(Names.Id.to_string id')^".");
    entry
  with Not_found -> error "There is nothing to end."

(* Discharge tables *)

(* At each level of section, we remember
   - the list of variables in this section
   - the list of variables on which each constant depends in this section
   - the list of variables on which each inductive depends in this section
   - the list of substitution to do at section closing
*)

type variable_info = Names.Id.t * Decl_kinds.binding_kind * Term.constr option * Term.types

type variable_context = variable_info list
type abstr_list = variable_context Univ.in_universe_context Names.Cmap.t *
  variable_context Univ.in_universe_context Names.Mindmap.t

let sectab =
  ref ([] : ((Names.Id.t * Decl_kinds.binding_kind * 
		Decl_kinds.polymorphic * Univ.universe_context_set) list *
		Cooking.work_list * abstr_list) list)

let add_section () =
  sectab := ([],(Names.Cmap.empty,Names.Mindmap.empty),(Names.Cmap.empty,Names.Mindmap.empty)) :: !sectab

let add_section_variable id impl poly ctx =
  match !sectab with
    | [] -> () (* because (Co-)Fixpoint temporarily uses local vars *)
    | (vars,repl,abs)::sl ->
	sectab := ((id,impl,poly,ctx)::vars,repl,abs)::sl

let extract_hyps (secs,ohyps) =
  let rec aux = function
    | ((id,impl,poly,ctx)::idl,(id',b,t)::hyps) when Names.Id.equal id id' ->
      let l, r = aux (idl,hyps) in 
	(id',impl,b,t) :: l, if poly then Univ.ContextSet.union r ctx else r
    | (id::idl,hyps) -> aux (idl,hyps)
    | [], _ -> [],Univ.ContextSet.empty
  in aux (secs,ohyps)

let instance_from_variable_context sign =
  let rec inst_rec = function
    | (id,b,None,_) :: sign -> id :: inst_rec sign
    | _ :: sign -> inst_rec sign
    | [] -> [] in
  Array.of_list (inst_rec sign)

let named_of_variable_context ctx = List.map (fun (id,_,b,t) -> (id,b,t)) ctx
  
let add_section_replacement f g hyps =
  match !sectab with
  | [] -> ()
  | (vars,exps,abs)::sl ->
    let sechyps,ctx = extract_hyps (vars,hyps) in
    let ctx = Univ.ContextSet.to_context ctx in
    let args = instance_from_variable_context (List.rev sechyps) in
    sectab := (vars,f (Univ.Context.instance ctx,args) exps,g (sechyps,ctx) abs)::sl

let add_section_kn kn =
  let f x (l1,l2) = (l1,Names.Mindmap.add kn x l2) in
  add_section_replacement f f

let add_section_constant kn =
  let f x (l1,l2) = (Names.Cmap.add kn x l1,l2) in
  add_section_replacement f f

let replacement_context () = pi2 (List.hd !sectab)

let section_segment_of_constant con =
  Names.Cmap.find con (fst (pi3 (List.hd !sectab)))

let section_segment_of_mutual_inductive kn =
  Names.Mindmap.find kn (snd (pi3 (List.hd !sectab)))

let rec list_mem_assoc x = function
  | [] -> raise Not_found
  | (a, _) :: l -> Names.Id.equal a x || list_mem_assoc x l

let section_instance = function
  | VarRef id ->
      if List.exists (fun (id',_,_,_) -> Names.id_eq id id') 
	(pi1 (List.hd !sectab))
      then Univ.Instance.empty, [||]
      else raise Not_found
  | ConstRef con ->
      Names.Cmap.find con (fst (pi2 (List.hd !sectab)))
  | IndRef (kn,_) | ConstructRef ((kn,_),_) ->
      Names.Mindmap.find kn (snd (pi2 (List.hd !sectab)))

let is_in_section ref =
  try ignore (section_instance ref); true with Not_found -> false

let init_sectab () = sectab := []
let freeze_sectab () = !sectab
let unfreeze_sectab s = sectab := s

let _ =
  Summary.declare_summary "section-context"
    { Summary.freeze_function = freeze_sectab;
      Summary.unfreeze_function = unfreeze_sectab;
      Summary.init_function = init_sectab }

(*************)
(* Sections. *)

(* XML output hooks *)
let xml_open_section = ref (fun id -> ())
let xml_close_section = ref (fun id -> ())

let set_xml_open_section f = xml_open_section := f
let set_xml_close_section f = xml_close_section := f

let open_section id =
  let olddir,(mp,oldsec) = !path_prefix in
  let dir = add_dirpath_suffix olddir id in
  let prefix = dir, (mp, add_dirpath_suffix oldsec id) in
  let name = make_path id, make_kn id (* this makes little sense however *) in
  if Nametab.exists_section dir then
    errorlabstrm "open_section" (pr_id id ++ str " already exists.");
  let fs = freeze_summaries() in
  add_entry name (OpenedSection (prefix, fs));
  (*Pushed for the lifetime of the section: removed by unfrozing the summary*)
  Nametab.push_dir (Nametab.Until 1) dir (DirOpenSection prefix);
  path_prefix := prefix;
  if !Flags.xml_export then !xml_open_section id;
  add_section ()


(* Restore lib_stk and summaries as before the section opening, and
   add a ClosedSection object. *)

let discharge_item ((sp,_ as oname),e) =
  match e with
  | Leaf lobj ->
      Option.map (fun o -> (basename sp,o)) (discharge_object (oname,lobj))
  | FrozenState _ -> None
  | ClosedSection _ | ClosedModule _ -> None
  | OpenedSection _ | OpenedModule _ | CompilingLibrary _ ->
      anomaly (Pp.str "discharge_item")

let close_section () =
  let oname,fs =
    try match find_entry_p is_opening_node with
      | oname,OpenedSection (_,fs) -> oname,fs
      | _ -> assert false
    with Not_found ->
      error "No opened section."
  in
  let (secdecls,mark,before) = split_lib_at_opening oname in
  lib_stk := before;
  let full_olddir = fst !path_prefix in
  pop_path_prefix ();
  add_entry oname (ClosedSection (List.rev (mark::secdecls)));
  if !Flags.xml_export then !xml_close_section (basename (fst oname));
  let newdecls = List.map discharge_item secdecls in
  Summary.unfreeze_summaries fs;
  List.iter (Option.iter (fun (id,o) -> add_discharged_leaf id o)) newdecls;
  Cooking.clear_cooking_sharing ();
  Nametab.push_dir (Nametab.Until 1) full_olddir (DirClosedSection full_olddir)

(*****************)
(* Backtracking. *)

let (inLabel : int -> obj), (outLabel : obj -> int) =
  declare_object_full {(default_object "DOT") with
				classify_function = (fun _ -> Dispose)}

let recache_decl = function
  | (sp, Leaf o) -> cache_object (sp,o)
  | (_,OpenedSection _) -> add_section ()
  | _ -> ()

let recache_context ctx =
  List.iter recache_decl ctx

let is_frozen_state = function (_,FrozenState _) -> true | _ -> false

let set_lib_stk new_lib_stk =
  lib_stk := new_lib_stk;
  recalc_path_prefix ();
  let spf = match find_entry_p is_frozen_state with
    | (sp, FrozenState f) -> unfreeze_summaries f; sp
    | _ -> assert false
  in
  let (after,_,_) = split_lib spf in
  try
    recache_context after
  with
    | Not_found -> error "Tried to set environment to an incoherent state."

let reset_to test =
  let (_,_,before) = split_lib_gen test in
  set_lib_stk before

let first_command_label = 1

let mark_end_of_command, current_command_label, reset_command_label =
  let n = ref (first_command_label-1) in
  (fun () ->
    match !lib_stk with
        (_,Leaf o)::_ when String.equal (object_tag o) "DOT" -> ()
      | _ -> incr n;add_anonymous_leaf (inLabel !n)),
  (fun () -> !n),
  (fun x -> n:=x;add_anonymous_leaf (inLabel x))

let is_label_n n x =
  match x with
    | (sp, Leaf o) when String.equal (object_tag o) "DOT" &&
      Int.equal n (outLabel o) -> true
    | _ -> false

(** Reset the label registered by [mark_end_of_command()] with number n,
    which should be strictly in the past. *)

let reset_label n =
  if n >= current_command_label () then
    error "Cannot backtrack to the current label or a future one";
  reset_to (is_label_n n);
  (* forget state numbers after n only if reset succeeded *)
  reset_command_label n

(** Search the last label registered before defining [id] *)

let label_before_name (loc,id) =
  let found = ref false in
  let search = function
    | (_, Leaf o) when !found && String.equal (object_tag o) "DOT" -> true
    | ((fp, _),_) ->
      let (_, name) = repr_path fp in
      let () = if Names.Id.equal id name then found := true in
      false
  in
  match find_entry_p search with
    | (_,Leaf o) -> outLabel o
    | _ -> raise Not_found

(* State and initialization. *)

type frozen = Names.DirPath.t option * library_segment

let freeze () = (!comp_name, !lib_stk)

let unfreeze (mn,stk) =
  comp_name := mn;
  lib_stk := stk;
  recalc_path_prefix ()

let init () =
  lib_stk := [];
  add_frozen_state ();
  comp_name := None;
  path_prefix := initial_prefix;
  init_summaries()

(* Misc *)

let mp_of_global ref =
  match ref with
    | VarRef id -> fst (current_prefix ())
    | ConstRef cst -> Names.con_modpath cst
    | IndRef ind -> Names.ind_modpath ind
    | ConstructRef constr -> Names.constr_modpath constr

let rec dp_of_mp modp =
  match modp with
    | Names.MPfile dp -> dp
    | Names.MPbound _ -> library_dp ()
    | Names.MPdot (mp,_) -> dp_of_mp mp

let rec split_mp mp =
  match mp with
    | Names.MPfile dp -> dp,  Names.DirPath.empty
    | Names.MPdot (prfx, lbl) ->
	let mprec, dprec = split_mp prfx in
	  mprec, Names.DirPath.make (Names.Id.of_string (Names.Label.to_string lbl) :: (Names.DirPath.repr dprec))
    | Names.MPbound mbid -> let (_, id, dp) = Names.MBId.repr mbid in  library_dp(), Names.DirPath.make [id]

let split_modpath mp =
  let rec aux = function
    | Names.MPfile dp -> dp, []
    | Names.MPbound mbid ->
	library_dp (), [Names.MBId.to_id mbid]
    | Names.MPdot (mp,l) -> let (mp', lab) = aux mp in
			      (mp', Names.Label.to_id l :: lab)
  in
  let (mp, l) = aux mp in
    mp, l

let library_part ref =
  match ref with
    | VarRef id -> library_dp ()
    | _ -> dp_of_mp (mp_of_global ref)

let remove_section_part ref =
  let sp = Nametab.path_of_global ref in
  let dir,_ = repr_path sp in
  match ref with
  | VarRef id ->
      anomaly (Pp.str "remove_section_part not supported on local variables")
  | _ ->
      if is_dirpath_prefix_of dir (cwd ()) then
        (* Not yet (fully) discharged *)
        pop_dirpath_n (sections_depth ()) (cwd ())
      else
	(* Theorem/Lemma outside its outer section of definition *)
	dir

(************************)
(* Discharging names *)

let con_defined_in_sec kn =
  let _,dir,_ = Names.repr_con kn in
  not (Names.DirPath.is_empty dir) &&
  Names.DirPath.equal (fst (split_dirpath dir)) (snd (current_prefix ()))

let defined_in_sec kn =
  let _,dir,_ = Names.repr_mind kn in
  not (Names.DirPath.is_empty dir) &&
  Names.DirPath.equal (fst (split_dirpath dir)) (snd (current_prefix ()))

let discharge_global = function
  | ConstRef kn when con_defined_in_sec kn ->
      ConstRef (Globnames.pop_con kn)
  | IndRef (kn,i) when defined_in_sec kn ->
      IndRef (Globnames.pop_kn kn,i)
  | ConstructRef ((kn,i),j) when defined_in_sec kn ->
      ConstructRef ((Globnames.pop_kn kn,i),j)
  | r -> r

let discharge_kn kn =
  if defined_in_sec kn then Globnames.pop_kn kn else kn

let discharge_con cst =
  if con_defined_in_sec cst then Globnames.pop_con cst else cst

let discharge_inductive (kn,i) =
  (discharge_kn kn,i)


==> anc/HoTT/coq-HoTT/library/lib.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


(** Lib: record of operations, backtrack, low-level sections *)

(** This module provides a general mechanism to keep a trace of all operations
   and to backtrack (undo) those operations. It provides also the section
   mechanism (at a low level; discharge is not known at this step). *)

type is_type = bool (* Module Type or just Module *)
type export = bool option (* None for a Module Type *)

type node =
  | Leaf of Libobject.obj
  | CompilingLibrary of Libnames.object_prefix
  | OpenedModule of is_type * export * Libnames.object_prefix * Summary.frozen
  | ClosedModule  of library_segment
  | OpenedSection of Libnames.object_prefix * Summary.frozen
  | ClosedSection of library_segment
  | FrozenState of Summary.frozen

and library_segment = (Libnames.object_name * node) list

type lib_objects = (Names.Id.t * Libobject.obj) list

(** {6 Object iteration functions. } *)

val open_objects : int -> Libnames.object_prefix -> lib_objects -> unit
val load_objects : int -> Libnames.object_prefix -> lib_objects -> unit
val subst_objects : Mod_subst.substitution -> lib_objects -> lib_objects
(*val load_and_subst_objects : int -> Libnames.object_prefix -> Mod_subst.substitution -> lib_objects -> lib_objects*)

(** [classify_segment seg] verifies that there are no OpenedThings,
   clears ClosedSections and FrozenStates and divides Leafs according
   to their answers to the [classify_object] function in three groups:
   [Substitute], [Keep], [Anticipate] respectively.  The order of each
   returned list is the same as in the input list. *)
val classify_segment :
  library_segment -> lib_objects * lib_objects * Libobject.obj list

(** [segment_of_objects prefix objs] forms a list of Leafs *)
val segment_of_objects :
  Libnames.object_prefix -> lib_objects -> library_segment


(** {6 ... } *)
(** Adding operations (which call the [cache] method, and getting the
  current list of operations (most recent ones coming first). *)

val add_leaf : Names.Id.t -> Libobject.obj -> Libnames.object_name
val add_anonymous_leaf : Libobject.obj -> unit

(** this operation adds all objects with the same name and calls [load_object]
   for each of them *)
val add_leaves : Names.Id.t -> Libobject.obj list -> Libnames.object_name

val add_frozen_state : unit -> unit

(** {6 ... } *)
(** The function [contents_after] returns the current library segment,
  starting from a given section path. If not given, the entire segment
  is returned. *)

val contents_after : Libnames.object_name option -> library_segment

(** {6 Functions relative to current path } *)

(** User-side names *)
val cwd : unit -> Names.DirPath.t
val cwd_except_section : unit -> Names.DirPath.t
val current_dirpath : bool -> Names.DirPath.t (* false = except sections *)
val make_path : Names.Id.t -> Libnames.full_path
val make_path_except_section : Names.Id.t -> Libnames.full_path
val path_of_include : unit -> Libnames.full_path

(** Kernel-side names *)
val current_prefix : unit -> Names.module_path * Names.DirPath.t
val make_kn : Names.Id.t -> Names.kernel_name
val make_con : Names.Id.t -> Names.constant

(** Are we inside an opened section *)
val sections_are_opened : unit -> bool
val sections_depth : unit -> int

(** Are we inside an opened module type *)
val is_module_or_modtype : unit -> bool
val is_modtype : unit -> bool
(* [is_modtype_strict] checks not only if we are in a module type, but
   if the latest module started is a module type.  *)
val is_modtype_strict : unit -> bool
val is_module : unit -> bool
val current_mod_id : unit -> Names.module_ident

(** Returns the opening node of a given name *)
val find_opening_node : Names.Id.t -> node

(** {6 Modules and module types } *)

val start_module :
  export -> Names.module_ident -> Names.module_path ->
  Summary.frozen -> Libnames.object_prefix

val start_modtype :
  Names.module_ident -> Names.module_path ->
  Summary.frozen -> Libnames.object_prefix

val end_module :
  unit ->
  Libnames.object_name * Libnames.object_prefix *
    Summary.frozen * library_segment

val end_modtype :
  unit ->
  Libnames.object_name * Libnames.object_prefix *
    Summary.frozen * library_segment

(** [Lib.add_frozen_state] must be called after each of the above functions *)

(** {6 Compilation units } *)

val start_compilation : Names.DirPath.t -> Names.module_path -> unit
val end_compilation : Names.DirPath.t -> Libnames.object_prefix * library_segment

(** The function [library_dp] returns the [DirPath.t] of the current
   compiling library (or [default_library]) *)
val library_dp : unit -> Names.DirPath.t

(** Extract the library part of a name even if in a section *)
val dp_of_mp : Names.module_path -> Names.DirPath.t
val split_mp : Names.module_path -> Names.DirPath.t * Names.DirPath.t
val split_modpath : Names.module_path -> Names.DirPath.t * Names.Id.t list
val library_part :  Globnames.global_reference -> Names.DirPath.t
val remove_section_part : Globnames.global_reference -> Names.DirPath.t

(** {6 Sections } *)

val open_section : Names.Id.t -> unit
val close_section : unit -> unit

(** {6 Backtracking } *)

(** NB: The next commands are low-level ones, do not use them directly
    otherwise the command history stack in [Backtrack] will be out-of-sync.
    Also note that [reset_initial] is now [reset_label first_command_label] *)

(** Adds a "dummy" entry in lib_stk with a unique new label number. *)
val mark_end_of_command : unit -> unit

(** Returns the current label number *)
val current_command_label : unit -> int

(** The first label number *)
val first_command_label : int

(** [reset_label n] resets [lib_stk] to the label n registered by
   [mark_end_of_command()]. It forgets anything registered after
   this label. The label should be strictly in the past. *)
val reset_label : int -> unit

(** search the label registered immediately before adding some definition *)
val label_before_name : Names.Id.t Loc.located -> int

(** {6 We can get and set the state of the operations (used in [States]). } *)

type frozen

val freeze : unit -> frozen
val unfreeze : frozen -> unit

val init : unit -> unit

(** XML output hooks *)
val set_xml_open_section : (Names.Id.t -> unit) -> unit
val set_xml_close_section : (Names.Id.t -> unit) -> unit

(** {6 Section management for discharge } *)
type variable_info = Names.Id.t * Decl_kinds.binding_kind *
    Term.constr option * Term.types
type variable_context = variable_info list 

val instance_from_variable_context : variable_context -> Names.Id.t array
val named_of_variable_context : variable_context -> Sign.named_context

val section_segment_of_constant : Names.constant -> variable_context Univ.in_universe_context
val section_segment_of_mutual_inductive: Names.mutual_inductive -> variable_context Univ.in_universe_context

val section_instance : Globnames.global_reference -> Univ.universe_instance * Names.Id.t array
val is_in_section : Globnames.global_reference -> bool

val add_section_variable : Names.Id.t -> Decl_kinds.binding_kind -> Decl_kinds.polymorphic -> Univ.universe_context_set -> unit

val add_section_constant : Names.constant -> Sign.named_context -> unit
val add_section_kn : Names.mutual_inductive -> Sign.named_context -> unit
val replacement_context : unit -> Cooking.work_list

(** {6 Discharge: decrease the section level if in the current section } *)

val discharge_kn :  Names.mutual_inductive -> Names.mutual_inductive
val discharge_con : Names.constant -> Names.constant
val discharge_global : Globnames.global_reference -> Globnames.global_reference
val discharge_inductive : Names.inductive -> Names.inductive




==> anc/HoTT/coq-HoTT/library/libnames.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names

(**********************************************)

let pr_dirpath sl = (str (DirPath.to_string sl))

(*s Operations on dirpaths *)

(* Pop the last n module idents *)
let pop_dirpath_n n dir =
  DirPath.make (List.skipn n (DirPath.repr dir))

let pop_dirpath p = match DirPath.repr p with
  | [] -> anomaly (str "dirpath_prefix: empty dirpath")
  | _::l -> DirPath.make l

let is_dirpath_prefix_of d1 d2 =
  List.prefix_of (List.rev (DirPath.repr d1)) (List.rev (DirPath.repr d2))

let chop_dirpath n d =
  let d1,d2 = List.chop n (List.rev (DirPath.repr d)) in
    DirPath.make (List.rev d1), DirPath.make (List.rev d2)

let drop_dirpath_prefix d1 d2 =
  let d = Util.List.drop_prefix (List.rev (DirPath.repr d1)) (List.rev (DirPath.repr d2)) in
    DirPath.make (List.rev d)

let append_dirpath d1 d2 = DirPath.make (DirPath.repr d2 @ DirPath.repr d1)

(* To know how qualified a name should be to be understood in the current env*)
let add_dirpath_prefix id d = DirPath.make (DirPath.repr d @ [id])

let split_dirpath d =
  let l = DirPath.repr d in (DirPath.make (List.tl l), List.hd l)

let add_dirpath_suffix p id = DirPath.make (id :: DirPath.repr p)

(* parsing *)
let parse_dir s =
  let len = String.length s in
  let rec decoupe_dirs dirs n =
    if Int.equal n len && n > 0 then error (s ^ " is an invalid path.");
    if n >= len then dirs else
    let pos =
      try
	String.index_from s n '.'
      with Not_found -> len
    in
    if Int.equal pos n then error (s ^ " is an invalid path.");
    let dir = String.sub s n (pos-n) in
    decoupe_dirs ((Id.of_string dir)::dirs) (pos+1)
  in
    decoupe_dirs [] 0

let dirpath_of_string s =
  let path = match s with
  | "" -> []
  | _ -> parse_dir s
  in
  DirPath.make path

let string_of_dirpath = Names.DirPath.to_string

module Dirset = Set.Make(struct type t = DirPath.t let compare = DirPath.compare end)
module Dirmap = Map.Make(struct type t = DirPath.t let compare = DirPath.compare end)

(*s Section paths are absolute names *)

type full_path = {
  dirpath : DirPath.t ;
  basename : Id.t }

let eq_full_path p1 p2 =
  Id.equal p1.basename p2.basename &&
  DirPath.equal p1.dirpath p2.dirpath

let make_path pa id = { dirpath = pa; basename = id }

let repr_path { dirpath = pa; basename = id } = (pa,id)

(* parsing and printing of section paths *)
let string_of_path sp =
  let (sl,id) = repr_path sp in
  match DirPath.repr sl with
  | [] -> Id.to_string id
  | _ -> (DirPath.to_string sl) ^ "." ^ (Id.to_string id)

let sp_ord sp1 sp2 =
  let (p1,id1) = repr_path sp1
  and (p2,id2) = repr_path sp2 in
  let p_bit = compare p1 p2 in
  if Int.equal p_bit 0 then Id.compare id1 id2 else p_bit

module SpOrdered =
  struct
    type t = full_path
    let compare = sp_ord
  end

module Spmap = Map.Make(SpOrdered)

let dirpath sp = let (p,_) = repr_path sp in p
let basename sp = let (_,id) = repr_path sp in id

let path_of_string s =
  try
    let dir, id = split_dirpath (dirpath_of_string s) in
    make_path dir id
  with
    | Invalid_argument _ -> invalid_arg "path_of_string"

let pr_path sp = str (string_of_path sp)

let restrict_path n sp =
  let dir, s = repr_path sp in
  let dir' = List.firstn n (DirPath.repr dir) in
  make_path (DirPath.make dir') s

(*s qualified names *)
type qualid = full_path

let make_qualid = make_path
let repr_qualid = repr_path

let qualid_eq = eq_full_path

let string_of_qualid = string_of_path
let pr_qualid = pr_path

let qualid_of_string = path_of_string

let qualid_of_path sp = sp
let qualid_of_ident id = make_qualid DirPath.empty id
let qualid_of_dirpath dir =
  let (l,a) = split_dirpath dir in
  make_qualid l a

type object_name = full_path * kernel_name

type object_prefix = DirPath.t * (module_path * DirPath.t)

let make_oname (dirpath,(mp,dir)) id =
  make_path dirpath id, make_kn mp dir (Label.of_id id)

(* to this type are mapped DirPath.t's in the nametab *)
type global_dir_reference =
  | DirOpenModule of object_prefix
  | DirOpenModtype of object_prefix
  | DirOpenSection of object_prefix
  | DirModule of object_prefix
  | DirClosedSection of DirPath.t
      (* this won't last long I hope! *)

let eq_op (d1, (mp1, p1)) (d2, (mp2, p2)) =
  DirPath.equal d1 d2 &&
  DirPath.equal p1 p2 &&
  mp_eq mp1 mp2

let eq_global_dir_reference r1 r2 = match r1, r2 with
| DirOpenModule op1, DirOpenModule op2 -> eq_op op1 op2
| DirOpenModtype op1, DirOpenModtype op2 -> eq_op op1 op2
| DirOpenSection op1, DirOpenSection op2 -> eq_op op1 op2
| DirModule op1, DirModule op2 -> eq_op op1 op2
| DirClosedSection dp1, DirClosedSection dp2 -> DirPath.equal dp1 dp2
| _ -> false

type reference =
  | Qualid of qualid Loc.located
  | Ident of Id.t Loc.located

let qualid_of_reference = function
  | Qualid (loc,qid) -> loc, qid
  | Ident (loc,id) -> loc, qualid_of_ident id

let string_of_reference = function
  | Qualid (loc,qid) -> string_of_qualid qid
  | Ident (loc,id) -> Id.to_string id

let pr_reference = function
  | Qualid (_,qid) -> pr_qualid qid
  | Ident (_,id) -> str (Id.to_string id)

let loc_of_reference = function
  | Qualid (loc,qid) -> loc
  | Ident (loc,id) -> loc

let eq_reference r1 r2 = match r1, r2 with
| Qualid (_, q1), Qualid (_, q2) -> qualid_eq q1 q2
| Ident (_, id1), Ident (_, id2) -> Id.equal id1 id2
| _ -> false

(* Deprecated synonyms *)

let make_short_qualid = qualid_of_ident
let qualid_of_sp = qualid_of_path


==> anc/HoTT/coq-HoTT/library/libnames.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Loc
open Names

(** {6 Dirpaths } *)
(** FIXME: ought to be in Names.dir_path *)

val pr_dirpath : DirPath.t -> Pp.std_ppcmds

val dirpath_of_string : string -> DirPath.t
val string_of_dirpath : DirPath.t -> string

(** Pop the suffix of a [DirPath.t] *)
val pop_dirpath : DirPath.t -> DirPath.t

(** Pop the suffix n times *)
val pop_dirpath_n : int -> DirPath.t -> DirPath.t

(** Give the immediate prefix and basename of a [DirPath.t] *)
val split_dirpath : DirPath.t -> DirPath.t * Id.t

val add_dirpath_suffix : DirPath.t -> module_ident -> DirPath.t
val add_dirpath_prefix : module_ident -> DirPath.t -> DirPath.t

val chop_dirpath : int -> DirPath.t -> DirPath.t * DirPath.t
val append_dirpath : DirPath.t -> DirPath.t -> DirPath.t

val drop_dirpath_prefix : DirPath.t -> DirPath.t -> DirPath.t
val is_dirpath_prefix_of : DirPath.t -> DirPath.t -> bool

module Dirset : Set.S with type elt = DirPath.t
module Dirmap : Map.S with type key = DirPath.t

(** {6 Full paths are {e absolute} paths of declarations } *)
type full_path

val eq_full_path : full_path -> full_path -> bool

(** Constructors of [full_path] *)
val make_path : DirPath.t -> Id.t -> full_path

(** Destructors of [full_path] *)
val repr_path : full_path -> DirPath.t * Id.t
val dirpath : full_path -> DirPath.t
val basename : full_path -> Id.t

(** Parsing and printing of section path as ["coq_root.module.id"] *)
val path_of_string : string -> full_path
val string_of_path : full_path -> string
val pr_path : full_path -> std_ppcmds

module Spmap  : Map.S with type key = full_path

val restrict_path : int -> full_path -> full_path

(** {6 ... } *)
(** A [qualid] is a partially qualified ident; it includes fully
    qualified names (= absolute names) and all intermediate partial
    qualifications of absolute names, including single identifiers.
    The [qualid] are used to access the name table. *)

type qualid

val make_qualid : DirPath.t -> Id.t -> qualid
val repr_qualid : qualid -> DirPath.t * Id.t

val qualid_eq : qualid -> qualid -> bool

val pr_qualid : qualid -> std_ppcmds
val string_of_qualid : qualid -> string
val qualid_of_string : string -> qualid

(** Turns an absolute name, a dirpath, or an Id.t into a
   qualified name denoting the same name *)

val qualid_of_path : full_path -> qualid
val qualid_of_dirpath : DirPath.t -> qualid
val qualid_of_ident : Id.t -> qualid

(** Both names are passed to objects: a "semantic" [kernel_name], which
   can be substituted and a "syntactic" [full_path] which can be printed
*)

type object_name = full_path * kernel_name

type object_prefix = DirPath.t * (module_path * DirPath.t)

val eq_op : object_prefix -> object_prefix -> bool

val make_oname : object_prefix -> Id.t -> object_name

(** to this type are mapped [DirPath.t]'s in the nametab *)
type global_dir_reference =
  | DirOpenModule of object_prefix
  | DirOpenModtype of object_prefix
  | DirOpenSection of object_prefix
  | DirModule of object_prefix
  | DirClosedSection of DirPath.t
      (** this won't last long I hope! *)

val eq_global_dir_reference : 
  global_dir_reference -> global_dir_reference -> bool

(** {6 ... } *)
(** A [reference] is the user-level notion of name. It denotes either a
    global name (referred either by a qualified name or by a single
    name) or a variable *)

type reference =
  | Qualid of qualid located
  | Ident of Id.t located

val eq_reference : reference -> reference -> bool
val qualid_of_reference : reference -> qualid located
val string_of_reference : reference -> string
val pr_reference : reference -> std_ppcmds
val loc_of_reference : reference -> Loc.t

(** Deprecated synonyms *)

val make_short_qualid : Id.t -> qualid (** = qualid_of_ident *)
val qualid_of_sp : full_path -> qualid (** = qualid_of_path *)


==> anc/HoTT/coq-HoTT/library/libobject.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Errors
open Libnames
open Mod_subst

(* The relax flag is used to make it possible to load files while ignoring
   failures to incorporate some objects.  This can be useful when one
   wants to work with restricted Coq programs that have only parts of
   the full capabilities, but may still be able to work correctly for
   limited purposes.  One example is for the graphical interface, that uses
   such a limited Coq process to do only parsing.  It loads .vo files, but
   is only interested in loading the grammar rule definitions. *)

let relax_flag = ref false;;

let relax b = relax_flag := b;;

type 'a substitutivity =
    Dispose | Substitute of 'a | Keep of 'a | Anticipate of 'a

type 'a object_declaration = {
  object_name : string;
  cache_function : object_name * 'a -> unit;
  load_function : int -> object_name * 'a -> unit;
  open_function : int -> object_name * 'a -> unit;
  classify_function : 'a -> 'a substitutivity;
  subst_function :  substitution * 'a -> 'a;
  discharge_function : object_name * 'a -> 'a option;
  rebuild_function : 'a -> 'a }

let yell s = anomaly (Pp.str s)

let default_object s = {
  object_name = s;
  cache_function = (fun _ -> ());
  load_function = (fun _ _ -> ());
  open_function = (fun _ _ -> ());
  subst_function = (fun _ ->
    yell ("The object "^s^" does not know how to substitute!"));
  classify_function = (fun obj -> Keep obj);
  discharge_function = (fun _ -> None);
  rebuild_function = (fun x -> x)}


(* The suggested object declaration is the following:

   declare_object { (default_object "MY OBJECT") with
       cache_function = fun (sp,a) -> Mytbl.add sp a}

   and the listed functions are only those which definitions actually
   differ from the default.

   This helps introducing new functions in objects.
*)

let ident_subst_function (_,a) = a

type obj = Dyn.t (* persistent dynamic objects *)

type dynamic_object_declaration = {
  dyn_cache_function : object_name * obj -> unit;
  dyn_load_function : int -> object_name * obj -> unit;
  dyn_open_function : int -> object_name * obj -> unit;
  dyn_subst_function : substitution * obj -> obj;
  dyn_classify_function : obj -> obj substitutivity;
  dyn_discharge_function : object_name * obj -> obj option;
  dyn_rebuild_function : obj -> obj }

let object_tag lobj = Dyn.tag lobj

let cache_tab =
  (Hashtbl.create 17 : (string,dynamic_object_declaration) Hashtbl.t)

let declare_object_full odecl =
  let na = odecl.object_name in
  let (infun,outfun) = Dyn.create na in
  let cacher (oname,lobj) =
    if String.equal (Dyn.tag lobj) na then odecl.cache_function (oname,outfun lobj)
    else anomaly (Pp.str "somehow we got the wrong dynamic object in the cachefun")
  and loader i (oname,lobj) =
    if String.equal (Dyn.tag lobj) na then odecl.load_function i (oname,outfun lobj)
    else anomaly (Pp.str "somehow we got the wrong dynamic object in the loadfun")
  and opener i (oname,lobj) =
    if String.equal (Dyn.tag lobj) na then odecl.open_function i (oname,outfun lobj)
    else anomaly (Pp.str "somehow we got the wrong dynamic object in the openfun")
  and substituter (sub,lobj) = 
    if String.equal (Dyn.tag lobj) na then 
      infun (odecl.subst_function (sub,outfun lobj))
    else anomaly (Pp.str "somehow we got the wrong dynamic object in the substfun")
  and classifier lobj =
    if String.equal (Dyn.tag lobj) na then
      match odecl.classify_function (outfun lobj) with
	| Dispose -> Dispose
	| Substitute obj -> Substitute (infun obj)
	| Keep obj -> Keep (infun obj)
	| Anticipate (obj) -> Anticipate (infun obj)
    else
      anomaly (Pp.str "somehow we got the wrong dynamic object in the classifyfun")
  and discharge (oname,lobj) =
    if String.equal (Dyn.tag lobj) na then
      Option.map infun (odecl.discharge_function (oname,outfun lobj))
    else
      anomaly (Pp.str "somehow we got the wrong dynamic object in the dischargefun")
  and rebuild lobj =
    if String.equal (Dyn.tag lobj) na then infun (odecl.rebuild_function (outfun lobj))
    else anomaly (Pp.str "somehow we got the wrong dynamic object in the rebuildfun")
  in
  Hashtbl.add cache_tab na { dyn_cache_function = cacher;
			     dyn_load_function = loader;
                             dyn_open_function = opener;
			     dyn_subst_function = substituter;
			     dyn_classify_function = classifier;
			     dyn_discharge_function = discharge;
			     dyn_rebuild_function = rebuild };
  (infun,outfun)

let declare_object odecl = fst (declare_object_full odecl)

let missing_tab = (Hashtbl.create 17 : (string, unit) Hashtbl.t)

(* this function describes how the cache, load, open, and export functions
   are triggered.  In relaxed mode, this function just return a meaningless
   value instead of raising an exception when they fail. *)

let apply_dyn_fun deflt f lobj =
  let tag = object_tag lobj in
  try
    let dodecl =
      try
        Hashtbl.find cache_tab tag
      with Not_found ->
        failwith "local to_apply_dyn_fun" in
    f dodecl
  with
    Failure "local to_apply_dyn_fun" ->
      if not (!relax_flag || Hashtbl.mem missing_tab tag) then
        begin
          Pp.msg_warning
	    (Pp.str ("Cannot find library functions for an object with tag "
                      ^ tag ^ " (a plugin may be missing)"));
          Hashtbl.add missing_tab tag ()
        end;
      deflt

let cache_object ((_,lobj) as node) =
  apply_dyn_fun () (fun d -> d.dyn_cache_function node) lobj

let load_object i ((_,lobj) as node) =
  apply_dyn_fun () (fun d -> d.dyn_load_function i node) lobj

let open_object i ((_,lobj) as node) =
  apply_dyn_fun () (fun d -> d.dyn_open_function i node) lobj

let subst_object ((_,lobj) as node) = 
  apply_dyn_fun lobj (fun d -> d.dyn_subst_function node) lobj

let classify_object lobj =
  apply_dyn_fun Dispose (fun d -> d.dyn_classify_function lobj) lobj

let discharge_object ((_,lobj) as node) =
  apply_dyn_fun None (fun d -> d.dyn_discharge_function node) lobj

let rebuild_object lobj =
  apply_dyn_fun lobj (fun d -> d.dyn_rebuild_function lobj) lobj


==> anc/HoTT/coq-HoTT/library/libobject.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Mod_subst

(** [Libobject] declares persistent objects, given with methods:

   * a caching function specifying how to add the object in the current
     scope;
     If the object wishes to register its visibility in the Nametab,
     it should do so for all possible suffixes.

   * a loading function, specifying what to do when the module
     containing the object is loaded;
     If the object wishes to register its visibility in the Nametab,
     it should do so for all suffixes no shorter than the "int" argument

   * an opening function, specifying what to do when the module
     containing the object is opened (imported);
     If the object wishes to register its visibility in the Nametab,
     it should do so for the suffix of the length the "int" argument

   * a classification function, specifying what to do with the object,
     when the current module (containing the object) is ended;
     The possibilities are:
     Dispose    - the object dies at the end of the module
     Substitute - meaning the object is substitutive and
                  the module name must be updated
     Keep       - the object is not substitutive, but survives module
                  closing
     Anticipate - this is for objects that have to be explicitly
                  managed by the [end_module] function (like Require
                  and Read markers)

     The classification function is also an occasion for a cleanup
     (if this function returns Keep or Substitute of some object, the
     cache method is never called for it)

   * a substitution function, performing the substitution;
     this function should be declared for substitutive objects
     only (see above)

   * a discharge function, that is applied at section closing time to
     collect the data necessary to rebuild the discharged form of the
     non volatile objects

   * a rebuild function, that is applied after section closing to
     rebuild the non volatile content of a section from the data
     collected by the discharge function

*)

type 'a substitutivity =
    Dispose | Substitute of 'a | Keep of 'a | Anticipate of 'a

type 'a object_declaration = {
  object_name : string;
  cache_function : object_name * 'a -> unit;
  load_function : int -> object_name * 'a -> unit;
  open_function : int -> object_name * 'a -> unit;
  classify_function : 'a -> 'a substitutivity;
  subst_function :  substitution * 'a -> 'a;
  discharge_function : object_name * 'a -> 'a option;
  rebuild_function : 'a -> 'a }

(** The default object is a "Keep" object with empty methods.
   Object creators are advised to use the construction
   [{(default_object "MY_OBJECT") with
      cache_function = ...
   }]
   and specify only these functions which are not empty/meaningless

*)

val default_object : string -> 'a object_declaration

(** the identity substitution function *)
val ident_subst_function : substitution * 'a -> 'a

(** {6 ... } *)
(** Given an object declaration, the function [declare_object_full]
   will hand back two functions, the "injection" and "projection"
   functions for dynamically typed library-objects. *)

type obj

val declare_object_full :
  'a object_declaration -> ('a -> obj) * (obj -> 'a)

val declare_object :
  'a object_declaration -> ('a -> obj)

val object_tag : obj -> string

val cache_object : object_name * obj -> unit
val load_object : int -> object_name * obj -> unit
val open_object : int -> object_name * obj -> unit
val subst_object : substitution * obj -> obj
val classify_object : obj -> obj substitutivity
val discharge_object : object_name * obj -> obj option
val rebuild_object : obj -> obj
val relax : bool -> unit


==> anc/HoTT/coq-HoTT/library/library.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util

open Names
open Libnames
open Nameops
open Libobject
open Lib

(************************************************************************)
(*s Modules on disk contain the following informations (after the magic
    number, and before the digest). *)

type compilation_unit_name = DirPath.t

type library_disk = {
  md_name : compilation_unit_name;
  md_compiled : Safe_typing.compiled_library;
  md_objects : Declaremods.library_objects;
  md_deps : (compilation_unit_name * Digest.t) array;
  md_imports : compilation_unit_name array }

(*s Modules loaded in memory contain the following informations. They are
    kept in the global table [libraries_table]. *)

type library_t = {
  library_name : compilation_unit_name;
  library_compiled : Safe_typing.compiled_library;
  library_objects : Declaremods.library_objects;
  library_deps : (compilation_unit_name * Digest.t) array;
  library_imports : compilation_unit_name array;
  library_digest : Digest.t }

module LibraryOrdered = DirPath
module LibraryMap = Map.Make(LibraryOrdered)
module LibraryFilenameMap = Map.Make(LibraryOrdered)

(* This is a map from names to loaded libraries *)
let libraries_table = ref LibraryMap.empty

(* This is the map of loaded libraries filename *)
(* (not synchronized so as not to be caught in the states on disk) *)
let libraries_filename_table = ref LibraryFilenameMap.empty

(* These are the _ordered_ sets of loaded, imported and exported libraries *)
let libraries_loaded_list = ref []
let libraries_imports_list = ref []
let libraries_exports_list = ref []

let freeze () =
  !libraries_table,
  !libraries_loaded_list,
  !libraries_imports_list,
  !libraries_exports_list

let unfreeze (mt,mo,mi,me) =
  libraries_table := mt;
  libraries_loaded_list := mo;
  libraries_imports_list := mi;
  libraries_exports_list := me

let init () =
  libraries_table := LibraryMap.empty;
  libraries_loaded_list := [];
  libraries_imports_list := [];
  libraries_exports_list := []

let _ =
  Summary.declare_summary "MODULES"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

(* various requests to the tables *)

let find_library dir =
  LibraryMap.find dir !libraries_table

let try_find_library dir =
  try find_library dir
  with Not_found ->
    error ("Unknown library " ^ (DirPath.to_string dir))

let register_library_filename dir f =
  (* Not synchronized: overwrite the previous binding if one existed *)
  (* from a previous play of the session *)
  libraries_filename_table :=
    LibraryFilenameMap.add dir f !libraries_filename_table

let library_full_filename dir =
  try LibraryFilenameMap.find dir !libraries_filename_table
  with Not_found -> "<unavailable filename>"

let overwrite_library_filenames f =
  let f =
    if Filename.is_relative f then Filename.concat (Sys.getcwd ()) f else f in
  LibraryMap.iter (fun dir _ -> register_library_filename dir f)
    !libraries_table

let library_is_loaded dir =
  try let _ = find_library dir in true
  with Not_found -> false

let library_is_opened dir =
  List.exists (fun m -> DirPath.equal m.library_name dir) !libraries_imports_list

let loaded_libraries () =
  List.map (fun m -> m.library_name) !libraries_loaded_list

let opened_libraries () =
  List.map (fun m -> m.library_name) !libraries_imports_list

  (* If a library is loaded several time, then the first occurrence must
     be performed first, thus the libraries_loaded_list ... *)

let register_loaded_library m =
  let link m =
    let dirname = Filename.dirname (library_full_filename m.library_name) in
    let prefix = Nativecode.mod_uid_of_dirpath m.library_name ^ "." in
    let f = prefix ^ "cmo" in
    let f = Dynlink.adapt_filename f in
    if not !Flags.no_native_compiler then
      Nativelib.call_linker ~fatal:false prefix (Filename.concat dirname f) None
  in
  let rec aux = function
    | [] -> link m; [m]
    | m'::_ as l when DirPath.equal m'.library_name m.library_name -> l
    | m'::l' -> m' :: aux l' in
  libraries_loaded_list := aux !libraries_loaded_list;
  libraries_table := LibraryMap.add m.library_name m !libraries_table

  (* ... while if a library is imported/exported several time, then
     only the last occurrence is really needed - though the imported
     list may differ from the exported list (consider the sequence
     Export A; Export B; Import A which results in A;B for exports but
     in B;A for imports) *)

let rec remember_last_of_each l m =
  match l with
  | [] -> [m]
  | m'::l' when DirPath.equal m'.library_name m.library_name -> remember_last_of_each l' m
  | m'::l' -> m' :: remember_last_of_each l' m

let register_open_library export m =
  libraries_imports_list := remember_last_of_each !libraries_imports_list m;
  if export then
    libraries_exports_list := remember_last_of_each !libraries_exports_list m

(************************************************************************)
(*s Opening libraries *)

(* [open_library export explicit m] opens library [m] if not already
   opened _or_ if explicitly asked to be (re)opened *)

let eq_lib_name m1 m2 = DirPath.equal m1.library_name m2.library_name

let open_library export explicit_libs m =
  if
    (* Only libraries indirectly to open are not reopen *)
    (* Libraries explicitly mentionned by the user are always reopen *)
    List.exists (eq_lib_name m) explicit_libs
    or not (library_is_opened m.library_name)
  then begin
    register_open_library export m;
    Declaremods.really_import_module (MPfile m.library_name)
  end
  else
    if export then
      libraries_exports_list := remember_last_of_each !libraries_exports_list m

(* open_libraries recursively open a list of libraries but opens only once
   a library that is re-exported many times *)

let open_libraries export modl =
  let to_open_list =
    List.fold_left
      (fun l m ->
         let subimport =
           Array.fold_left
             (fun l m -> remember_last_of_each l (try_find_library m))
             l m.library_imports
         in remember_last_of_each subimport m)
      [] modl in
  List.iter (open_library export modl) to_open_list


(**********************************************************************)
(* import and export  -  synchronous operations*)

let open_import i (_,(dir,export)) =
  if Int.equal i 1 then
    (* even if the library is already imported, we re-import it *)
    (* if not (library_is_opened dir) then *)
      open_libraries export [try_find_library dir]

let cache_import obj =
  open_import 1 obj

let subst_import (_,o) = o

let classify_import (_,export as obj) =
  if export then Substitute obj else Dispose

let in_import : DirPath.t * bool -> obj =
  declare_object {(default_object "IMPORT LIBRARY") with
       cache_function = cache_import;
       open_function = open_import;
       subst_function = subst_import;
       classify_function = classify_import }


(************************************************************************)
(*s Low-level interning/externing of libraries to files *)

(*s Loading from disk to cache (preparation phase) *)

let (raw_extern_library, raw_intern_library) =
  System.raw_extern_intern Coq_config.vo_magic_number

(************************************************************************)
(*s Locate absolute or partially qualified library names in the path *)

exception LibUnmappedDir
exception LibNotFound
type library_location = LibLoaded | LibInPath

let locate_absolute_library dir =
  (* Search in loadpath *)
  let pref, base = split_dirpath dir in
  let loadpath = Loadpath.expand_root_path pref in
  let () = match loadpath with [] -> raise LibUnmappedDir | _ -> () in
  try
    let name = (Id.to_string base)^".vo" in
    let _, file = System.where_in_path ~warn:false loadpath name in
    (dir, file)
  with Not_found ->
  (* Last chance, removed from the file system but still in memory *)
  if library_is_loaded dir then
    (dir, library_full_filename dir)
  else
    raise LibNotFound

let locate_qualified_library warn qid =
  try
    (* Search library in loadpath *)
    let dir, base = repr_qualid qid in
    let loadpath = Loadpath.expand_path dir in
    let () = match loadpath with [] -> raise LibUnmappedDir | _ -> () in
    let name = Id.to_string base ^ ".vo" in
    let lpath, file = System.where_in_path ~warn (List.map fst loadpath) name in
    let dir = add_dirpath_suffix (List.assoc lpath loadpath) base in
    (* Look if loaded *)
    if library_is_loaded dir then (LibLoaded, dir, library_full_filename dir)
    (* Otherwise, look for it in the file system *)
    else (LibInPath, dir, file)
  with Not_found -> raise LibNotFound

let error_unmapped_dir qid =
  let prefix, _ = repr_qualid qid in
  errorlabstrm "load_absolute_library_from"
    (str "Cannot load " ++ pr_qualid qid ++ str ":" ++ spc () ++
     str "no physical path bound to" ++ spc () ++ pr_dirpath prefix ++ fnl ())

let error_lib_not_found qid =
  errorlabstrm "load_absolute_library_from"
    (str"Cannot find library " ++ pr_qualid qid ++ str" in loadpath")

let try_locate_absolute_library dir =
  try
    locate_absolute_library dir
  with
    | LibUnmappedDir -> error_unmapped_dir (qualid_of_dirpath dir)
    | LibNotFound -> error_lib_not_found (qualid_of_dirpath dir)

let try_locate_qualified_library (loc,qid) =
  try
    let (_,dir,f) = locate_qualified_library (Flags.is_verbose()) qid in
    dir,f
  with
    | LibUnmappedDir -> error_unmapped_dir qid
    | LibNotFound -> error_lib_not_found qid

(************************************************************************)
(** {6 Tables of opaque proof terms} *)

(** We now store opaque proof terms apart from the rest of the environment.
    See the [Indirect] contructor in [Lazyconstr.lazy_constr]. This way,
    we can quickly load a first half of a .vo file without these opaque
    terms, and access them only when a specific command (e.g. Print or
    Print Assumptions) needs it. *)

exception Faulty

(** Fetching a table of opaque terms at position [pos] in file [f],
    expecting to find first a copy of [digest]. *)

let fetch_opaque_table (f,pos,digest) =
  if !Flags.load_proofs == Flags.Dont then
    error "Not accessing an opaque term due to option -dont-load-proofs.";
  try
    Pp.msg_info (Pp.str "Fetching opaque terms in " ++ str f);
    let ch = System.with_magic_number_check raw_intern_library f in
    let () = seek_in ch pos in
    if not (String.equal (System.marshal_in f ch) digest) then raise Faulty;
    let table = (System.marshal_in f ch : Term.constr array) in
    (* Verification of the final digest (the one also covering the opaques) *)
    let pos' = pos_in ch in
    let digest' = (System.marshal_in f ch : Digest.t) in
    let () = close_in ch in
    let ch' = open_in f in
    if not (String.equal (Digest.channel ch' pos') digest') then raise Faulty;
    let () = close_in ch' in
    table
  with e when Errors.noncritical e ->
    error
      ("The file "^f^" is inaccessible or corrupted,\n"
       ^ "cannot load some opaque constant bodies in it.\n")

(** Delayed / available tables of opaque terms *)

type opaque_table_status =
  | ToFetch of string * int * Digest.t
  | Fetched of Term.constr array

let opaque_tables = ref (LibraryMap.empty : opaque_table_status LibraryMap.t)

let add_opaque_table dp st =
  opaque_tables := LibraryMap.add dp st !opaque_tables

let access_opaque_table dp i =
  let t = match LibraryMap.find dp !opaque_tables with
    | Fetched t -> t
    | ToFetch (f,pos,digest) ->
      let t = fetch_opaque_table (f,pos,digest) in
      add_opaque_table dp (Fetched t);
      t
  in
  assert (i < Array.length t); t.(i)

(** Table of opaque terms from the library currently being compiled *)

module OpaqueTables = struct

 let a_constr = Term.mkRel 1

 let local_table = ref (Array.make 100 a_constr)
 let local_index = ref 0

 let get dp i =
   if DirPath.equal dp (Lib.library_dp ())
   then (!local_table).(i)
   else access_opaque_table dp i

 let store c =
  let n = !local_index in
  incr local_index;
  if n = Array.length !local_table then begin
    let t = Array.make (2*n) a_constr in
    Array.blit !local_table 0 t 0 n;
    local_table := t
  end;
  (!local_table).(n) <- c;
  Some (Lib.library_dp (), n)

 let dump () = Array.sub !local_table 0 !local_index

end

let _ = Lazyconstr.set_indirect_opaque_accessor OpaqueTables.get

(************************************************************************)
(* Internalise libraries *)

let mk_library md digest =
  {
    library_name     = md.md_name;
    library_compiled = md.md_compiled;
    library_objects  = md.md_objects;
    library_deps     = md.md_deps;
    library_imports  = md.md_imports;
    library_digest    = digest
  }

let intern_from_file f =
  let ch = System.with_magic_number_check raw_intern_library f in
  let lmd = System.marshal_in f ch in
  let pos = pos_in ch in
  let digest = System.marshal_in f ch in
  register_library_filename lmd.md_name f;
  add_opaque_table lmd.md_name (ToFetch (f,pos,digest));
  let library = mk_library lmd digest in
  close_in ch;
  library

let rec intern_library needed (dir, f) =
  (* Look if in the current logical environment *)
  try find_library dir, needed
  with Not_found ->
  (* Look if already listed and consequently its dependencies too *)
  try List.assoc dir needed, needed
  with Not_found ->
  (* [dir] is an absolute name which matches [f] which must be in loadpath *)
  let m = intern_from_file f in
  if not (DirPath.equal dir m.library_name) then
    errorlabstrm "load_physical_library"
      (str ("The file " ^ f ^ " contains library") ++ spc () ++
       pr_dirpath m.library_name ++ spc () ++ str "and not library" ++
       spc() ++ pr_dirpath dir);
  m, intern_library_deps needed dir m

and intern_library_deps needed dir m =
  (dir,m)::Array.fold_left (intern_mandatory_library dir) needed m.library_deps

and intern_mandatory_library caller needed (dir,d) =
  let m,needed = intern_library needed (try_locate_absolute_library dir) in
  if not (String.equal d m.library_digest) then
    errorlabstrm "" (strbrk ("Compiled library "^(DirPath.to_string caller)^
	   ".vo makes inconsistent assumptions over library "
	   ^(DirPath.to_string dir)));
  needed

let rec_intern_library needed mref =
  let _,needed = intern_library needed mref in needed

let check_library_short_name f dir = function
  | Some id when not (Id.equal id (snd (split_dirpath dir))) ->
      errorlabstrm "check_library_short_name"
      (str ("The file " ^ f ^ " contains library") ++ spc () ++
      pr_dirpath dir ++ spc () ++ str "and not library" ++ spc () ++
      pr_id id)
  | _ -> ()

let rec_intern_by_filename_only id f =
  let m = try intern_from_file f with Sys_error s -> error s in
  (* Only the base name is expected to match *)
  check_library_short_name f m.library_name id;
  if !Flags.print_mod_uid then
    print_endline (Nativecode.mod_uid_of_dirpath m.library_name);
  (* We check no other file containing same library is loaded *)
  if library_is_loaded m.library_name then
    begin
      Flags.if_warn msg_warning
	(pr_dirpath m.library_name ++ str " is already loaded from file " ++
	str (library_full_filename m.library_name));
      m.library_name, []
    end
 else
    let needed = intern_library_deps [] m.library_name m in
    m.library_name, needed

let rec_intern_library_from_file idopt f =
  (* A name is specified, we have to check it contains library id *)
  let paths = Loadpath.get_paths () in
  let _, f =
    System.find_file_in_path ~warn:(Flags.is_verbose()) paths (f^".vo") in
  rec_intern_by_filename_only idopt f

(**********************************************************************)
(*s [require_library] loads and possibly opens a library. This is a
    synchronized operation. It is performed as follows:

  preparation phase: (functions require_library* ) the library and its
    dependencies are read from to disk (using intern_* )
    [they are read from disk to ensure that at section/module
     discharging time, the physical library referred to outside the
     section/module is the one that was used at type-checking time in
     the section/module]

  execution phase: (through add_leaf and cache_require)
    the library is loaded in the environment and Nametab, the objects are
    registered etc, using functions from Declaremods (via load_library,
    which recursively loads its dependencies)
*)

let register_library m =
  Declaremods.register_library
    m.library_name
    m.library_compiled
    m.library_objects
    m.library_digest;
  register_loaded_library m

(* Follow the semantics of Anticipate object:
   - called at module or module type closing when a Require occurs in
     the module or module type
   - not called from a library (i.e. a module identified with a file) *)
let load_require _ (_,(needed,modl,_)) =
  List.iter register_library needed

let open_require i (_,(_,modl,export)) =
  Option.iter (fun exp -> open_libraries exp (List.map find_library modl))
    export

  (* [needed] is the ordered list of libraries not already loaded *)
let cache_require o =
  load_require 1 o;
  open_require 1 o

let discharge_require (_,o) = Some o

(* open_function is never called from here because an Anticipate object *)

type require_obj = library_t list * DirPath.t list * bool option

let in_require : require_obj -> obj =
  declare_object {(default_object "REQUIRE") with
       cache_function = cache_require;
       load_function = load_require;
       open_function = (fun _ _ -> assert false);
       discharge_function = discharge_require;
       classify_function = (fun o -> Anticipate o) }

(* Require libraries, import them if [export <> None], mark them for export
   if [export = Some true] *)

let xml_require = ref (fun d -> ())
let set_xml_require f = xml_require := f

let require_library_from_dirpath modrefl export =
  let needed = List.fold_left rec_intern_library [] modrefl in
  let needed = List.rev_map snd needed in
  let modrefl = List.map fst modrefl in
    if Lib.is_module_or_modtype () then
      begin
	add_anonymous_leaf (in_require (needed,modrefl,None));
	Option.iter (fun exp ->
	  List.iter (fun dir -> add_anonymous_leaf (in_import(dir,exp))) modrefl)
	  export
      end
    else
      add_anonymous_leaf (in_require (needed,modrefl,export));
    if !Flags.xml_export then List.iter !xml_require modrefl;
  add_frozen_state ()

let require_library qidl export =
  let modrefl = List.map try_locate_qualified_library qidl in
    require_library_from_dirpath modrefl export

let require_library_from_file idopt file export =
  let modref,needed = rec_intern_library_from_file idopt file in
  let needed = List.rev_map snd needed in
  if Lib.is_module_or_modtype () then begin
    add_anonymous_leaf (in_require (needed,[modref],None));
    Option.iter (fun exp -> add_anonymous_leaf (in_import (modref,exp)))
      export
  end
  else
    add_anonymous_leaf (in_require (needed,[modref],export));
  if !Flags.xml_export then !xml_require modref;
  add_frozen_state ()

(* the function called by Vernacentries.vernac_import *)

let import_module export (loc,qid) =
  try
    match Nametab.locate_module qid with
      | MPfile dir ->
	  if Lib.is_module_or_modtype () || not export then
	    add_anonymous_leaf (in_import (dir, export))
	  else
	    add_anonymous_leaf (in_import (dir, export))
      | mp ->
	  Declaremods.import_module export mp
  with
      Not_found ->
	user_err_loc
          (loc,"import_library",
	  str ((string_of_qualid qid)^" is not a module"))

(************************************************************************)
(*s Initializing the compilation of a library. *)

let check_coq_overwriting p id =
  let l = DirPath.repr p in
  let is_empty = match l with [] -> true | _ -> false in
  if not !Flags.boot && not is_empty && String.equal (Id.to_string (List.last l)) "Coq" then
    errorlabstrm ""
      (strbrk ("Cannot build module "^DirPath.to_string p^"."^Id.to_string id^
      ": it starts with prefix \"Coq\" which is reserved for the Coq library."))

let start_library f =
  let paths = Loadpath.get_paths () in
  let _, longf =
    System.find_file_in_path ~warn:(Flags.is_verbose()) paths (f^".v") in
  let ldir0 =
    try
      let lp = Loadpath.find_load_path (Filename.dirname longf) in
      Loadpath.logical lp
    with Not_found -> Nameops.default_root_prefix
  in
  let id = Id.of_string (Filename.basename f) in
  check_coq_overwriting ldir0 id;
  let ldir = add_dirpath_suffix ldir0 id in
  Lazyconstr.set_indirect_opaque_creator OpaqueTables.store;
  Declaremods.start_library ldir;
  ldir,longf

(************************************************************************)
(*s [save_library dir] ends library [dir] and save it to the disk. *)

let current_deps () =
  List.map (fun m -> (m.library_name, m.library_digest)) !libraries_loaded_list

let current_reexports () =
  List.map (fun m -> m.library_name) !libraries_exports_list

let error_recursively_dependent_library dir =
  errorlabstrm ""
    (strbrk "Unable to use logical name " ++ pr_dirpath dir ++
     strbrk " to save current library because" ++
     strbrk " it already depends on a library of this name.")

(* We now use two different digests in a .vo file. The first one
   only covers half of the file, without the opaque table. It is
   used for identifying this version of this library : this digest
   is the one leading to "inconsistent assumptions" messages.
   The other digest comes at the very end, and covers everything
   before it. This one is used for integrity check of the whole
   file when loading the opaque table. *)

(* Security weakness: file might have been changed on disk between
   writing the content and computing the checksum... *)

let save_library_to dir f =
  Lazyconstr.reset_indirect_opaque_creator ();
  let cenv, seg, ast = Declaremods.end_library dir in
  let table = OpaqueTables.dump () in
  let md = {
    md_name = dir;
    md_compiled = cenv;
    md_objects = seg;
    md_deps = Array.of_list (current_deps ());
    md_imports = Array.of_list (current_reexports ()) } in
  if Array.exists (fun (d,_) -> DirPath.equal d dir) md.md_deps then
    error_recursively_dependent_library dir;
  let (f',ch) = raw_extern_library f in
  try
    System.marshal_out ch md;
    flush ch;
    let di = Digest.file f' in
    System.marshal_out ch di;
    System.marshal_out ch table;
    flush ch;
    let di = Digest.file f' in
    System.marshal_out ch di;
    close_out ch;
    if not !Flags.no_native_compiler then begin
    let lp = Loadpath.get_load_paths () in
    let map_path p = CUnix.string_of_physical_path (Loadpath.physical p) in
    let lp = List.map map_path lp in
    let fn = Filename.dirname f'^"/"^Nativecode.mod_uid_of_dirpath dir in
    match Nativelibrary.compile_library dir ast lp fn with
      | 0 -> ()
      | _ -> anomaly (Pp.str "Library compilation failure")
    end
  with reraise ->
    let reraise = Errors.push reraise in
    let () = msg_warning (str ("Removed file "^f')) in
    let () = close_out ch in
    let () = Sys.remove f' in
    raise reraise

(************************************************************************)
(*s Display the memory use of a library. *)

open Printf

let mem s =
  let m = try_find_library s in
  h 0 (str (sprintf "%dk (cenv = %dk / seg = %dk)"
		 (CObj.size_kb m) (CObj.size_kb m.library_compiled)
		 (CObj.size_kb m.library_objects)))

let get_load_paths_str () =
  let lp = Loadpath.get_load_paths () in
  let map_path p = CUnix.string_of_physical_path (Loadpath.physical p) in
  List.map map_path lp

let _ = Nativelib.get_load_paths := get_load_paths_str


==> anc/HoTT/coq-HoTT/library/library.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Libnames
open Libobject

(** This module provides functions to load, open and save
  libraries. Libraries correspond to the subclass of modules that
  coincide with a file on disk (the ".vo" files). Libraries on the
  disk comes with checksums (obtained with the [Digest] module), which
  are checked at loading time to prevent inconsistencies between files
  written at various dates.
*)

(** {6 ... } *)
(** Require = load in the environment + open (if the optional boolean
    is not [None]); mark also for export if the boolean is [Some true] *)
val require_library : qualid located list -> bool option -> unit
val require_library_from_dirpath : (DirPath.t * string) list -> bool option -> unit
val require_library_from_file :
  Id.t option -> CUnix.physical_path -> bool option -> unit

(** {6 ... } *)
(** Open a module (or a library); if the boolean is true then it's also
   an export otherwise just a simple import *)
val import_module : bool -> qualid located -> unit

(** {6 Start the compilation of a library } *)
val start_library : string -> DirPath.t * string

(** {6 End the compilation of a library and save it to a ".vo" file } *)
val save_library_to : DirPath.t -> string -> unit

(** {6 Interrogate the status of libraries } *)

  (** - Tell if a library is loaded or opened *)
val library_is_loaded : DirPath.t -> bool
val library_is_opened : DirPath.t -> bool

  (** - Tell which libraries are loaded or imported *)
val loaded_libraries : unit -> DirPath.t list
val opened_libraries : unit -> DirPath.t list

  (** - Return the full filename of a loaded library. *)
val library_full_filename : DirPath.t -> string

  (** - Overwrite the filename of all libraries (used when restoring a state) *)
val overwrite_library_filenames : string -> unit

(** {6 Hook for the xml exportation of libraries } *)
val set_xml_require : (DirPath.t -> unit) -> unit

(** {6 Locate a library in the load paths } *)
exception LibUnmappedDir
exception LibNotFound
type library_location = LibLoaded | LibInPath

val locate_qualified_library :
  bool -> qualid -> library_location * DirPath.t * CUnix.physical_path
val try_locate_qualified_library : qualid located -> DirPath.t * string

(** {6 Statistics: display the memory use of a library. } *)
val mem : DirPath.t -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/library/library.mllib <==
Nameops
Libnames
Globnames
Libobject
Summary
Nametab
Global
Universes
Lib
Declaremods
Loadpath
Library
States
Kindops
Dischargedhypsmap
Goptions
Decls
Heads
Assumptions


==> anc/HoTT/coq-HoTT/library/loadpath.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Errors
open Names
open Libnames

(** Load paths. Mapping from physical to logical paths. *)

type t = {
  path_physical : CUnix.physical_path;
  path_logical : DirPath.t;
  path_is_root : bool;
}

let load_paths = ref ([] : t list)

let () = Summary.declare_summary "LOADPATHS" {
  Summary.freeze_function = (fun () -> !load_paths);
  Summary.unfreeze_function = (fun l -> load_paths := l);
  Summary.init_function = (fun () -> load_paths := []);
}

let logical p = p.path_logical

let physical p = p.path_physical

let get_load_paths () = !load_paths

let get_paths () = List.map physical !load_paths

let anomaly_too_many_paths path =
  anomaly (str "Several logical paths are associated to" ++ spc () ++ str path)

let find_load_path phys_dir =
  let phys_dir = CUnix.canonical_path_name phys_dir in
  let filter p = String.equal p.path_physical phys_dir in
  let paths = List.filter filter !load_paths in
  match paths with
  | [] -> raise Not_found
  | [p] -> p
  | _ -> anomaly_too_many_paths phys_dir

let is_in_load_paths phys_dir =
  let dir = CUnix.canonical_path_name phys_dir in
  let lp = get_load_paths () in
  let check_p p = String.equal dir p.path_physical in
  List.exists check_p lp

let remove_load_path dir =
  let filter p = not (String.equal p.path_physical dir) in
  load_paths := List.filter filter !load_paths

let add_load_path phys_path isroot coq_path =
  let phys_path = CUnix.canonical_path_name phys_path in
  let filter p = String.equal p.path_physical phys_path in
  let binding = {
    path_logical = coq_path;
    path_physical = phys_path;
    path_is_root = isroot;
  } in
  match List.filter filter !load_paths with
  | [] ->
    load_paths := binding :: !load_paths;
  | [p] ->
    let dir = p.path_logical in
    if not (DirPath.equal coq_path dir)
      (* If this is not the default -I . to coqtop *)
      && not
      (String.equal phys_path (CUnix.canonical_path_name Filename.current_dir_name)
          && DirPath.equal coq_path (Nameops.default_root_prefix))
    then
      begin
        (* Assume the user is concerned by library naming *)
        if not (DirPath.equal dir Nameops.default_root_prefix) then
          Flags.if_warn msg_warning
            (str phys_path ++ strbrk " was previously bound to " ++
              pr_dirpath dir ++ strbrk "; it is remapped to " ++
              pr_dirpath coq_path);
        remove_load_path phys_path;
        load_paths := binding :: !load_paths;
      end
  | _ -> anomaly_too_many_paths phys_path

let extend_path_with_dirpath p dir =
  List.fold_left Filename.concat p
    (List.rev_map Id.to_string (DirPath.repr dir))

let expand_root_path dir =
  let rec aux = function
  | [] -> []
  | p :: l ->
    if p.path_is_root && is_dirpath_prefix_of p.path_logical dir then
      let suffix = drop_dirpath_prefix p.path_logical dir in
      extend_path_with_dirpath p.path_physical suffix :: aux l
    else aux l
  in
  aux !load_paths

(* Root p is bound to A.B.C.D and we require file C.D.E.F *)
(* We may mean A.B.C.D.E.F, or A.B.C.D.C.D.E.F *)

(* Root p is bound to A.B.C.C and we require file C.C.E.F *)
(* We may mean A.B.C.C.E.F, or A.B.C.C.C.E.F, or A.B.C.C.C.C.E.F *)

let intersections d1 d2 =
  let rec aux d1 =
    if DirPath.is_empty d1 then [d2] else
      let rest = aux (snd (chop_dirpath 1 d1)) in
      if is_dirpath_prefix_of d1 d2 then drop_dirpath_prefix d1 d2 :: rest
      else rest in
  aux d1

let expand p dir =
  let ph = extend_path_with_dirpath p.path_physical dir in
  let log = append_dirpath p.path_logical dir in
  (ph, log)

let expand_path dir =
  let rec aux = function
  | [] -> []
  | p :: l ->
    if p.path_is_root then
      let inters = intersections p.path_logical dir in
      List.map (expand p) inters @ aux l
    else
      expand p dir :: aux l in
  aux !load_paths


==> anc/HoTT/coq-HoTT/library/loadpath.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names

(** * Load paths.

  A load path is a physical path in the file system; to each load path is
  associated a Coq [DirPath.t] (the "logical" path of the physical path).

*)

type t
(** Type of loadpath bindings. *)

val physical : t -> CUnix.physical_path
(** Get the physical path (filesystem location) of a loadpath. *)

val logical : t -> DirPath.t
(** Get the logical path (Coq module hierarchy) of a loadpath. *)

val get_load_paths : unit -> t list
(** Get the current loadpath association. *)

val get_paths : unit -> CUnix.physical_path list
(** Same as [get_load_paths] but only get the physical part. *)

val add_load_path : CUnix.physical_path -> bool -> DirPath.t -> unit
(** [add_load_path root phys log] adds the binding [phys := log] to the current
    loadpaths. The [root] flag indicates whether this loadpath has to be treated
    as a root one. *)

val remove_load_path : CUnix.physical_path -> unit
(** Remove the current logical path binding associated to a given physical path,
    if any. *)

val find_load_path : CUnix.physical_path -> t
(** Get the binding associated to a physical path. Raises [Not_found] if there
    is none. *)

val is_in_load_paths : CUnix.physical_path -> bool
(** Whether a physical path is currently bound. *)

val expand_path : DirPath.t -> (CUnix.physical_path * DirPath.t) list
(** Given a relative logical path, associate the list of absolute physical and
    logical paths which are possible expansions of it. *)

val expand_root_path : DirPath.t -> CUnix.physical_path list
(** As [expand_path] but restricts to root loadpaths. *)


==> anc/HoTT/coq-HoTT/library/nameops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names

(* Identifiers *)

let pr_id id = str (Id.to_string id)

let pr_name = function
  | Anonymous -> str "_"
  | Name id -> pr_id id

(* Utilities *)

let code_of_0 = Char.code '0'
let code_of_9 = Char.code '9'

let cut_ident skip_quote s =
  let s = Id.to_string s in
  let slen = String.length s in
  (* [n'] is the position of the first non nullary digit *)
  let rec numpart n n' =
    if Int.equal n 0 then
      (* ident made of _ and digits only [and ' if skip_quote]: don't cut it *)
      slen
    else
      let c = Char.code (String.get s (n-1)) in
      if Int.equal c code_of_0 && not (Int.equal n slen) then
	numpart (n-1) n'
      else if code_of_0 <= c && c <= code_of_9 then
	numpart (n-1) (n-1)
      else if skip_quote && (Int.equal c (Char.code '\'') || Int.equal c (Char.code '_')) then
	numpart (n-1) (n-1)
      else
	n'
  in
  numpart slen slen

let repr_ident s =
  let numstart = cut_ident false s in
  let s = Id.to_string s in
  let slen = String.length s in
  if Int.equal numstart slen then
    (s, None)
  else
    (String.sub s 0 numstart,
     Some (int_of_string (String.sub s numstart (slen - numstart))))

let make_ident sa = function
  | Some n ->
      let c = Char.code (String.get sa (String.length sa -1)) in
      let s =
        if c < code_of_0 or c > code_of_9 then sa ^ (string_of_int n)
        else sa ^ "_" ^ (string_of_int n) in
      Id.of_string s
  | None -> Id.of_string (String.copy sa)

let root_of_id id =
  let suffixstart = cut_ident true id in
  Id.of_string (String.sub (Id.to_string id) 0 suffixstart)

(* Rem: semantics is a bit different, if an ident starts with toto00 then
  after successive renamings it comes to toto09, then it goes on with toto10 *)
let lift_subscript id =
  let id = Id.to_string id in
  let len = String.length id in
  let rec add carrypos =
    let c = id.[carrypos] in
    if is_digit c then
      if Int.equal (Char.code c) (Char.code '9') then begin
	assert (carrypos>0);
	add (carrypos-1)
      end
      else begin
	let newid = String.copy id in
	String.fill newid (carrypos+1) (len-1-carrypos) '0';
	newid.[carrypos] <- Char.chr (Char.code c + 1);
	newid
      end
    else begin
      let newid = id^"0" in
      if carrypos < len-1 then begin
	String.fill newid (carrypos+1) (len-1-carrypos) '0';
	newid.[carrypos+1] <- '1'
      end;
      newid
    end
  in Id.of_string (add (len-1))

let has_subscript id =
  let id = Id.to_string id in
  is_digit (id.[String.length id - 1])

let forget_subscript id =
  let numstart = cut_ident false id in
  let newid = String.make (numstart+1) '0' in
  String.blit (Id.to_string id) 0 newid 0 numstart;
  (Id.of_string newid)

let add_suffix id s = Id.of_string (Id.to_string id ^ s)
let add_prefix s id = Id.of_string (s ^ Id.to_string id)

let atompart_of_id id = fst (repr_ident id)

(* Names *)

let out_name = function
  | Name id -> id
  | Anonymous -> failwith "Nameops.out_name"

let name_fold f na a =
  match na with
  | Name id -> f id a
  | Anonymous -> a

let name_iter f na = name_fold (fun x () -> f x) na ()

let name_cons na l =
  match na with
  | Anonymous -> l
  | Name id -> id::l

let name_app f = function
  | Name id -> Name (f id)
  | Anonymous -> Anonymous

let name_fold_map f e = function
  | Name id -> let (e,id) = f e id in (e,Name id)
  | Anonymous -> e,Anonymous

let pr_lab l = str (Label.to_string l)

let default_library = Names.DirPath.initial (* = ["Top"] *)

(*s Roots of the space of absolute names *)
let coq_root = Id.of_string "Coq"
let default_root_prefix = DirPath.empty

(* Metavariables *)
let pr_meta = Pp.int
let string_of_meta = string_of_int


==> anc/HoTT/coq-HoTT/library/nameops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names

(** Identifiers and names *)
val pr_id : Id.t -> Pp.std_ppcmds
val pr_name : Name.t -> Pp.std_ppcmds

val make_ident : string -> int option -> Id.t
val repr_ident : Id.t -> string * int option

val atompart_of_id : Id.t -> string  (** remove trailing digits *)
val root_of_id : Id.t -> Id.t (** remove trailing digits, ' and _ *)

val add_suffix : Id.t -> string -> Id.t
val add_prefix : string -> Id.t -> Id.t

val has_subscript    : Id.t -> bool
val lift_subscript   : Id.t -> Id.t
val forget_subscript : Id.t -> Id.t

val out_name : Name.t -> Id.t
(** [out_name] associates [id] to [Name id]. Raises [Failure "Nameops.out_name"]
    otherwise. *)

val name_fold : (Id.t -> 'a -> 'a) -> Name.t -> 'a -> 'a
val name_iter : (Id.t -> unit) -> Name.t -> unit
val name_cons : Name.t -> Id.t list -> Id.t list
val name_app : (Id.t -> Id.t) -> Name.t -> Name.t
val name_fold_map : ('a -> Id.t -> 'a * Id.t) -> 'a -> Name.t -> 'a * Name.t


val pr_lab : Label.t -> Pp.std_ppcmds

(** some preset paths *)

val default_library : DirPath.t

(** This is the root of the standard library of Coq *)
val coq_root : module_ident

(** This is the default root prefix for developments which doesn't
   mention a root *)
val default_root_prefix : DirPath.t

(** Metavariables *)
val pr_meta : Term.metavariable -> Pp.std_ppcmds
val string_of_meta : Term.metavariable -> string


==> anc/HoTT/coq-HoTT/library/nametab.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Names
open Libnames
open Globnames


exception GlobalizationError of qualid
exception GlobalizationConstantError of qualid

let error_global_not_found_loc loc q =
  Loc.raise loc (GlobalizationError q)

let error_global_constant_not_found_loc loc q =
  Loc.raise loc (GlobalizationConstantError q)

let error_global_not_found q = raise (GlobalizationError q)

(* Kinds of global names *)

type ltac_constant = kernel_name

(* The visibility can be registered either
   - for all suffixes not shorter then a given int - when the object
     is loaded inside a module
   or
   - for a precise suffix, when the module containing (the module
     containing ...) the object is open (imported)
*)
type visibility = Until of int | Exactly of int


(* Data structure for nametabs *******************************************)


(* This module type will be instantiated by [full_path] of [DirPath.t] *)
(* The [repr] function is assumed to return the reversed list of idents. *)
module type UserName = sig
  type t
  val equal : t -> t -> bool
  val to_string : t -> string
  val repr : t -> Id.t * module_ident list
end

module type EqualityType =
sig
  type t
  val equal : t -> t -> bool
end

(* A ['a t] is a map from [user_name] to ['a], with possible lookup by
   partially qualified names of type [qualid]. The mapping of
   partially qualified names to ['a] is determined by the [visibility]
   parameter of [push].

   The [shortest_qualid] function given a user_name Coq.A.B.x, tries
   to find the shortest among x, B.x, A.B.x and Coq.A.B.x that denotes
   the same object.
*)
module type NAMETREE = sig
  type elt
  type t
  type user_name

  val empty : t
  val push : visibility -> user_name -> elt -> t -> t
  val locate : qualid -> t -> elt
  val find : user_name -> t -> elt
  val exists : user_name -> t -> bool
  val user_name : qualid -> t -> user_name
  val shortest_qualid : Id.Set.t -> user_name -> t -> qualid
  val find_prefixes : qualid -> t -> elt list
end

module Make (U : UserName) (E : EqualityType) : NAMETREE
  with type user_name = U.t and type elt = E.t =
struct
  type elt = E.t

  type user_name = U.t

  type path_status =
      Nothing
    | Relative of user_name * elt
    | Absolute of user_name * elt

  (* Dictionaries of short names *)
  type nametree =
      { path : path_status;
	map : nametree ModIdmap.t }

  let mktree p m = { path=p; map=m }
  let empty_tree = mktree Nothing ModIdmap.empty

  type t = nametree Id.Map.t

  let empty = Id.Map.empty

  (* [push_until] is used to register [Until vis] visibility and
     [push_exactly] to [Exactly vis] and [push_tree] chooses the right one*)

  let rec push_until uname o level tree = function
    | modid :: path ->
	let mc =
	  try ModIdmap.find modid tree.map
	  with Not_found -> empty_tree
	in
	let this =
          if level <= 0 then
	    match tree.path with
	      | Absolute (n,_) ->
		  (* This is an absolute name, we must keep it
		     otherwise it may become unaccessible forever *)
		  Flags.if_warn
		    msg_warning (str ("Trying to mask the absolute name \""
			     ^ U.to_string n ^ "\"!"));
		  tree.path
	      | Nothing
	      | Relative _ -> Relative (uname,o)
          else tree.path
	in
	let ptab' = push_until uname o (level-1) mc path in
	mktree this (ModIdmap.add modid ptab' tree.map)
    | [] ->
	match tree.path with
	  | Absolute (uname',o') ->
	      if E.equal o' o then begin
		assert (U.equal uname uname');
		tree
		  (* we are putting the same thing for the second time :) *)
	      end
	      else
		(* This is an absolute name, we must keep it otherwise it may
		   become unaccessible forever *)
		(* But ours is also absolute! This is an error! *)
		error ("Cannot mask the absolute name \""
		       ^ U.to_string uname' ^ "\"!")
	  | Nothing
	  | Relative _ -> mktree (Absolute (uname,o)) tree.map


let rec push_exactly uname o level tree = function
  | modid :: path ->
      let mc =
	try ModIdmap.find modid tree.map
	with Not_found -> empty_tree
      in
        if Int.equal level 0 then
	  let this =
	    match tree.path with
	      | Absolute (n,_) ->
		  (* This is an absolute name, we must keep it
		     otherwise it may become unaccessible forever *)
		  Flags.if_warn
		    msg_warning (str ("Trying to mask the absolute name \""
			     ^ U.to_string n ^ "\"!"));
		  tree.path
	      | Nothing
	      | Relative _ -> Relative (uname,o)
	  in
	  mktree this tree.map
	else (* not right level *)
	  let ptab' = push_exactly uname o (level-1) mc path in
	  mktree tree.path (ModIdmap.add modid ptab' tree.map)
  | [] ->
      anomaly (Pp.str "Prefix longer than path! Impossible!")


let push visibility uname o tab =
  let id,dir = U.repr uname in
  let ptab =
    try Id.Map.find id tab
    with Not_found -> empty_tree
  in
  let ptab' = match visibility with
    | Until i -> push_until uname o (i-1) ptab dir
    | Exactly i -> push_exactly uname o (i-1) ptab dir
  in
    Id.Map.add id ptab' tab


let rec search tree = function
  | modid :: path -> search (ModIdmap.find modid tree.map) path
  | [] -> tree.path

let find_node qid tab =
  let (dir,id) = repr_qualid qid in
    search (Id.Map.find id tab) (DirPath.repr dir)

let locate qid tab =
  let o = match find_node qid tab with
    | Absolute (uname,o) | Relative (uname,o) -> o
    | Nothing -> raise Not_found
  in
    o

let user_name qid tab =
  let uname = match find_node qid tab with
    | Absolute (uname,o) | Relative (uname,o) -> uname
    | Nothing -> raise Not_found
  in
    uname

let find uname tab =
  let id,l = U.repr uname in
    match search (Id.Map.find id tab) l with
	Absolute (_,o) -> o
      | _ -> raise Not_found

let exists uname tab =
  try
    let _ = find uname tab in
      true
  with
      Not_found -> false

let shortest_qualid ctx uname tab =
  let id,dir = U.repr uname in
  let hidden = Id.Set.mem id ctx in
  let rec find_uname pos dir tree =
    let is_empty = match pos with [] -> true | _ -> false in
    match tree.path with
    | Absolute (u,_) | Relative (u,_)
          when U.equal u uname && not (is_empty && hidden) -> List.rev pos
    | _ ->
	match dir with
	    [] -> raise Not_found
	  | id::dir -> find_uname (id::pos) dir (ModIdmap.find id tree.map)
  in
  let ptab = Id.Map.find id tab in
  let found_dir = find_uname [] dir ptab in
    make_qualid (DirPath.make found_dir) id

let push_node node l =
  match node with
  | Absolute (_,o) | Relative (_,o) when not (List.mem o l) -> o::l
  | _ -> l

let rec flatten_idmap tab l =
  let f _ tree l = flatten_idmap tree.map (push_node tree.path l) in
  ModIdmap.fold f tab l

let rec search_prefixes tree = function
  | modid :: path -> search_prefixes (ModIdmap.find modid tree.map) path
  | [] -> List.rev (flatten_idmap tree.map (push_node tree.path []))

let find_prefixes qid tab =
  try
    let (dir,id) = repr_qualid qid in
    search_prefixes (Id.Map.find id tab) (DirPath.repr dir)
  with Not_found -> []

end



(* Global name tables *************************************************)

module FullPath =
struct
  type t = full_path
  let equal = eq_full_path
  let to_string = string_of_path
  let repr sp =
    let dir,id = repr_path sp in
      id, (DirPath.repr dir)
end

module ExtRefEqual =
struct
  type t = extended_global_reference
  let equal e1 e2 = Int.equal (ExtRefOrdered.compare e1 e2) 0
end

module KnEqual = Names.KerName

module MPEqual = Names.ModPath

module ExtRefTab = Make(FullPath)(ExtRefEqual)
module KnTab = Make(FullPath)(KnEqual)
module MPTab = Make(FullPath)(MPEqual)

type ccitab = ExtRefTab.t
let the_ccitab = ref (ExtRefTab.empty : ccitab)

type kntab = KnTab.t
let the_tactictab = ref (KnTab.empty : kntab)

type mptab = MPTab.t
let the_modtypetab = ref (MPTab.empty : mptab)

module DirPath' =
struct
  include DirPath
  let repr dir = match DirPath.repr dir with
    | [] -> anomaly (Pp.str "Empty dirpath")
    | id :: l -> (id, l)
end

module GlobDir =
struct
  type t = global_dir_reference
  let equal = eq_global_dir_reference
end

module DirTab = Make(DirPath')(GlobDir)

(* If we have a (closed) module M having a submodule N, than N does not
   have the entry in [the_dirtab]. *)
type dirtab = DirTab.t
let the_dirtab = ref (DirTab.empty : dirtab)


(* Reversed name tables ***************************************************)

(* This table translates extended_global_references back to section paths *)
module Globrevtab = Map.Make(ExtRefOrdered)

type globrevtab = full_path Globrevtab.t
let the_globrevtab = ref (Globrevtab.empty : globrevtab)


type mprevtab = DirPath.t MPmap.t
let the_modrevtab = ref (MPmap.empty : mprevtab)

type mptrevtab = full_path MPmap.t
let the_modtyperevtab = ref (MPmap.empty : mptrevtab)

type knrevtab = full_path KNmap.t
let the_tacticrevtab = ref (KNmap.empty : knrevtab)


(* Push functions *********************************************************)

(* This is for permanent constructions (never discharged -- but with
   possibly limited visibility, i.e. Theorem, Lemma, Definition, Axiom,
   Parameter but also Remark and Fact) *)

let push_xref visibility sp xref =
  match visibility with
    | Until _ ->
	the_ccitab := ExtRefTab.push visibility sp xref !the_ccitab;
	the_globrevtab := Globrevtab.add xref sp !the_globrevtab
    | _ ->
	begin
	  if ExtRefTab.exists sp !the_ccitab then
	    match ExtRefTab.find sp !the_ccitab with
	      | TrueGlobal( ConstRef _) | TrueGlobal( IndRef _) |
		    TrueGlobal( ConstructRef _) as xref ->
		  the_ccitab := ExtRefTab.push visibility sp xref !the_ccitab;
	      | _ -> 
		  the_ccitab := ExtRefTab.push visibility sp xref !the_ccitab;
	    else
	      the_ccitab := ExtRefTab.push visibility sp xref !the_ccitab;
	end

let push_cci visibility sp ref =
  push_xref visibility sp (TrueGlobal ref)
    
(* This is for Syntactic Definitions *)
let push_syndef visibility sp kn =
  push_xref visibility sp (SynDef kn)

let push = push_cci

let push_modtype vis sp kn =
  the_modtypetab := MPTab.push vis sp kn !the_modtypetab;
  the_modtyperevtab := MPmap.add kn sp !the_modtyperevtab

(* This is for tactic definition names *)

let push_tactic vis sp kn =
  the_tactictab := KnTab.push vis sp kn !the_tactictab;
  the_tacticrevtab := KNmap.add kn sp !the_tacticrevtab


(* This is to remember absolute Section/Module names and to avoid redundancy *)
let push_dir vis dir dir_ref =
  the_dirtab := DirTab.push vis dir dir_ref !the_dirtab;
  match dir_ref with
      DirModule (_,(mp,_)) -> the_modrevtab := MPmap.add mp dir !the_modrevtab
    | _ -> ()


(* Locate functions *******************************************************)


(* This should be used when syntactic definitions are allowed *)
let locate_extended qid = ExtRefTab.locate qid !the_ccitab

(* This should be used when no syntactic definitions is expected *)
let locate qid = match locate_extended qid with
  | TrueGlobal ref -> ref
  | SynDef _ -> raise Not_found
let full_name_cci qid = ExtRefTab.user_name qid !the_ccitab

let locate_syndef qid = match locate_extended qid with
  | TrueGlobal _ -> raise Not_found
  | SynDef kn -> kn

let locate_modtype qid = MPTab.locate qid !the_modtypetab
let full_name_modtype qid = MPTab.user_name qid !the_modtypetab

let locate_tactic qid = KnTab.locate qid !the_tactictab

let locate_dir qid = DirTab.locate qid !the_dirtab

let locate_module qid =
  match locate_dir qid with
    | DirModule (_,(mp,_)) -> mp
    | _ -> raise Not_found

let full_name_module qid =
  match locate_dir qid with
    | DirModule (dir,_) -> dir
    | _ -> raise Not_found

let locate_section qid =
  match locate_dir qid with
    | DirOpenSection (dir, _)
    | DirClosedSection dir -> dir
    | _ -> raise Not_found

let locate_all qid =
  List.fold_right (fun a l -> match a with TrueGlobal a -> a::l | _ -> l)
    (ExtRefTab.find_prefixes qid !the_ccitab) []

let locate_extended_all qid = ExtRefTab.find_prefixes qid !the_ccitab

(* Derived functions *)

let locate_constant qid =
  match locate_extended qid with
    | TrueGlobal (ConstRef kn) -> kn
    | _ -> raise Not_found

let global_of_path sp =
  match ExtRefTab.find sp !the_ccitab with
    | TrueGlobal ref -> ref
    | _ -> raise Not_found

let extended_global_of_path sp = ExtRefTab.find sp !the_ccitab

let global r =
  let (loc,qid) = qualid_of_reference r in
  try match locate_extended qid with
    | TrueGlobal ref -> ref
    | SynDef _ ->
        user_err_loc (loc,"global",
          str "Unexpected reference to a notation: " ++
          pr_qualid qid)
  with Not_found ->
    error_global_not_found_loc loc qid

(* Exists functions ********************************************************)

let exists_cci sp = ExtRefTab.exists sp !the_ccitab

let exists_dir dir = DirTab.exists dir !the_dirtab

let exists_section = exists_dir

let exists_module = exists_dir

let exists_modtype sp = MPTab.exists sp !the_modtypetab

(* Reverse locate functions ***********************************************)

let path_of_global ref =
  match ref with
    | VarRef id -> make_path DirPath.empty id
    | _ -> Globrevtab.find (TrueGlobal ref) !the_globrevtab

let dirpath_of_global ref =
  fst (repr_path (path_of_global ref))

let basename_of_global ref =
  snd (repr_path (path_of_global ref))

let path_of_syndef kn =
  Globrevtab.find (SynDef kn) !the_globrevtab

let dirpath_of_module mp =
  MPmap.find mp !the_modrevtab

let path_of_tactic kn =
  KNmap.find kn !the_tacticrevtab

(* Shortest qualid functions **********************************************)

let shortest_qualid_of_global ctx ref =
  match ref with
    | VarRef id -> make_qualid DirPath.empty id
    | _ ->
        let sp = Globrevtab.find (TrueGlobal ref) !the_globrevtab in
        ExtRefTab.shortest_qualid ctx sp !the_ccitab

let shortest_qualid_of_syndef ctx kn =
  let sp = path_of_syndef kn in
    ExtRefTab.shortest_qualid ctx sp !the_ccitab

let shortest_qualid_of_module mp =
  let dir = MPmap.find mp !the_modrevtab in
    DirTab.shortest_qualid Id.Set.empty dir !the_dirtab

let shortest_qualid_of_modtype kn =
  let sp = MPmap.find kn !the_modtyperevtab in
    MPTab.shortest_qualid Id.Set.empty sp !the_modtypetab

let shortest_qualid_of_tactic kn =
  let sp = KNmap.find kn !the_tacticrevtab in
    KnTab.shortest_qualid Id.Set.empty sp !the_tactictab

let pr_global_env env ref =
  (* Il est important de laisser le let-in, car les streams s'évaluent
  paresseusement : il faut forcer l'évaluation pour capturer
  l'éventuelle levée d'une exception (le cas échoit dans le debugger) *)
  let s = string_of_qualid (shortest_qualid_of_global env ref) in
  (str s)

let global_inductive r =
  match global r with
  | IndRef ind -> ind
  | ref ->
      user_err_loc (loc_of_reference r,"global_inductive",
        pr_reference r ++ spc () ++ str "is not an inductive type")


(********************************************************************)

(********************************************************************)
(* Registration of tables as a global table and rollback            *)

type frozen = ccitab * dirtab * mptab * kntab 
    * globrevtab * mprevtab * mptrevtab * knrevtab

let init () =
  the_ccitab := ExtRefTab.empty;
  the_dirtab := DirTab.empty;
  the_modtypetab := MPTab.empty;
  the_tactictab := KnTab.empty;
  the_globrevtab := Globrevtab.empty;
  the_modrevtab := MPmap.empty;
  the_modtyperevtab := MPmap.empty;
  the_tacticrevtab := KNmap.empty

let freeze () : frozen =
  !the_ccitab,
  !the_dirtab,
  !the_modtypetab,
  !the_tactictab,
  !the_globrevtab,
  !the_modrevtab,
  !the_modtyperevtab,
  !the_tacticrevtab

let unfreeze (ccit,dirt,mtyt,tact,globr,modr,mtyr,tacr) =
  the_ccitab := ccit;
  the_dirtab := dirt;
  the_modtypetab := mtyt;
  the_tactictab := tact;
  the_globrevtab := globr;
  the_modrevtab := modr;
  the_modtyperevtab := mtyr;
  the_tacticrevtab := tacr

let _ =
  Summary.declare_summary "names"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

(* Deprecated synonyms *)

let extended_locate = locate_extended
let absolute_reference = global_of_path


==> anc/HoTT/coq-HoTT/library/nametab.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Libnames
open Globnames

(** This module contains the tables for globalization. *)

(** These globalization tables associate internal object references to
    qualified names (qualid). There are three classes of names:

    - 1a) internal kernel names: [kernel_name], [constant], [inductive],
         [module_path], [DirPath.t]

    - 1b) other internal names: [global_reference], [syndef_name],
        [extended_global_reference], [global_dir_reference], ...

    - 2) full, non ambiguous user names: [full_path]

    - 3) non necessarily full, possibly ambiguous user names: [reference]
        and [qualid]
*)

(** Most functions in this module fall into one of the following categories:
{ul {- [push : visibility -> full_user_name -> object_reference -> unit]

     Registers the [object_reference] to be referred to by the
     [full_user_name] (and its suffixes according to [visibility]).
     [full_user_name] can either be a [full_path] or a [DirPath.t].
   }
   {- [exists : full_user_name -> bool]

     Is the [full_user_name] already atributed as an absolute user name
     of some object?
   }
   {- [locate : qualid -> object_reference]

     Finds the object referred to by [qualid] or raises [Not_found]
   }
   {- [full_name : qualid -> full_user_name]

     Finds the full user name referred to by [qualid] or raises [Not_found]
   }
   {- [shortest_qualid_of : object_reference -> user_name]

     The [user_name] can be for example the shortest non ambiguous [qualid] or
     the [full_user_name] or [Id.t]. Such a function can also have a
     local context argument.}}

*)


exception GlobalizationError of qualid
exception GlobalizationConstantError of qualid

(** Raises a globalization error *)
val error_global_not_found_loc : Loc.t -> qualid -> 'a
val error_global_not_found     : qualid -> 'a
val error_global_constant_not_found_loc : Loc.t -> qualid -> 'a

(** {6 Register visibility of things } *)

(** The visibility can be registered either
   - for all suffixes not shorter then a given int -- when the
   object is loaded inside a module -- or
   - for a precise suffix, when the module containing (the module
   containing ...) the object is opened (imported)
   
*)

type visibility = Until of int | Exactly of int

val push : visibility -> full_path -> global_reference -> unit
val push_modtype : visibility -> full_path -> module_path -> unit
val push_dir : visibility -> DirPath.t -> global_dir_reference -> unit
val push_syndef : visibility -> full_path -> syndef_name -> unit

type ltac_constant = kernel_name
val push_tactic : visibility -> full_path -> ltac_constant -> unit


(** {6 The following functions perform globalization of qualified names } *)

(** These functions globalize a (partially) qualified name or fail with
   [Not_found] *)

val locate : qualid -> global_reference
val locate_extended : qualid -> extended_global_reference
val locate_constant : qualid -> constant
val locate_syndef : qualid -> syndef_name
val locate_modtype : qualid -> module_path
val locate_dir : qualid -> global_dir_reference
val locate_module : qualid -> module_path
val locate_section : qualid -> DirPath.t
val locate_tactic : qualid -> ltac_constant

(** These functions globalize user-level references into global
   references, like [locate] and co, but raise a nice error message
   in case of failure *)

val global : reference -> global_reference
val global_inductive : reference -> inductive

(** These functions locate all global references with a given suffix;
   if [qualid] is valid as such, it comes first in the list *)

val locate_all : qualid -> global_reference list
val locate_extended_all : qualid -> extended_global_reference list

(** Mapping a full path to a global reference *)

val global_of_path : full_path -> global_reference
val extended_global_of_path : full_path -> extended_global_reference

(** {6 These functions tell if the given absolute name is already taken } *)

val exists_cci : full_path -> bool
val exists_modtype : full_path -> bool
val exists_dir : DirPath.t -> bool
val exists_section : DirPath.t -> bool (** deprecated synonym of [exists_dir] *)
val exists_module : DirPath.t -> bool (** deprecated synonym of [exists_dir] *)

(** {6 These functions locate qualids into full user names } *)

val full_name_cci : qualid -> full_path
val full_name_modtype : qualid -> full_path
val full_name_module : qualid -> DirPath.t

(** {6 Reverse lookup }
  Finding user names corresponding to the given
  internal name *)

(** Returns the full path bound to a global reference or syntactic
   definition, and the (full) dirpath associated to a module path *)

val path_of_syndef : syndef_name -> full_path
val path_of_global : global_reference -> full_path
val dirpath_of_module : module_path -> DirPath.t
val path_of_tactic : ltac_constant -> full_path

(** Returns in particular the dirpath or the basename of the full path
   associated to global reference *)

val dirpath_of_global : global_reference -> DirPath.t
val basename_of_global : global_reference -> Id.t

(** Printing of global references using names as short as possible.
    @raise Not_found when the reference is not in the global tables. *)
val pr_global_env : Id.Set.t -> global_reference -> std_ppcmds


(** The [shortest_qualid] functions given an object with [user_name]
   Coq.A.B.x, try to find the shortest among x, B.x, A.B.x and
   Coq.A.B.x that denotes the same object.
   @raise Not_found for unknown objects. *)

val shortest_qualid_of_global : Id.Set.t -> global_reference -> qualid
val shortest_qualid_of_syndef : Id.Set.t -> syndef_name -> qualid
val shortest_qualid_of_modtype : module_path -> qualid
val shortest_qualid_of_module : module_path -> qualid
val shortest_qualid_of_tactic : ltac_constant -> qualid

(** Deprecated synonyms *)

val extended_locate : qualid -> extended_global_reference (*= locate_extended *)
val absolute_reference : full_path -> global_reference (** = global_of_path *)


==> anc/HoTT/coq-HoTT/library/states.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open System

type state = Lib.frozen * Summary.frozen

let freeze () =
  (Lib.freeze(), Summary.freeze_summaries())

let unfreeze (fl,fs) =
  Lib.unfreeze fl;
  Summary.unfreeze_summaries fs

let (extern_state,intern_state) =
  let ensure_suffix f = CUnix.make_suffix f ".coq" in
  let (raw_extern, raw_intern) =
    extern_intern Coq_config.state_magic_number in
  (fun s ->
    let s = ensure_suffix s in
    raw_extern s (freeze())),
  (fun s ->
    let s = ensure_suffix s in
    let paths = Loadpath.get_paths () in
    unfreeze (with_magic_number_check (raw_intern paths) s);
    Library.overwrite_library_filenames s)

(* Rollback. *)

let with_heavy_rollback f h x =
  let st = freeze () in
  try
    f x
  with reraise ->
    let e = h reraise in (unfreeze st; raise e)

let with_state_protection f x =
  let st = freeze () in
  try
    let a = f x in unfreeze st; a
  with reraise ->
    (unfreeze st; raise reraise)


==> anc/HoTT/coq-HoTT/library/states.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 States of the system} *)

(** In that module, we provide functions to get
  and set the state of the whole system. Internally, it is done by
  freezing the states of both [Lib] and [Summary]. We provide functions
  to write and restore state to and from a given file. *)

val intern_state : string -> unit
val extern_state : string -> unit

type state
val freeze : unit -> state
val unfreeze : state -> unit

(** {6 Rollback } *)

(** [with_heavy_rollback f x] applies [f] to [x] and restores the
  state of the whole system as it was before the evaluation if an exception
  is raised. *)
val with_heavy_rollback : ('a -> 'b) -> (exn -> exn) -> 'a -> 'b

(** [with_state_protection f x] applies [f] to [x] and restores the
  state of the whole system as it was before the evaluation of f *)

val with_state_protection : ('a -> 'b) -> 'a -> 'b




==> anc/HoTT/coq-HoTT/library/summary.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util

type 'a summary_declaration = {
  freeze_function : unit -> 'a;
  unfreeze_function : 'a -> unit;
  init_function : unit -> unit }

let summaries =
  (Hashtbl.create 17 : (string, Dyn.t summary_declaration) Hashtbl.t)

let internal_declare_summary sumname sdecl =
  let (infun,outfun) = Dyn.create sumname in
  let dyn_freeze () = infun (sdecl.freeze_function())
  and dyn_unfreeze sum = sdecl.unfreeze_function (outfun sum)
  and dyn_init = sdecl.init_function in
  let ddecl = {
    freeze_function = dyn_freeze;
    unfreeze_function = dyn_unfreeze;
    init_function = dyn_init }
  in
  if Hashtbl.mem summaries sumname then
    anomaly ~label:"Summary.declare_summary"
      (str "Cannot declare a summary twice: " ++ str sumname);
  Hashtbl.add summaries sumname ddecl

let declare_summary sumname decl =
  internal_declare_summary (sumname^"-SUMMARY") decl

type frozen = Dyn.t String.Map.t

let freeze_summaries () =
  let m = ref String.Map.empty in
  Hashtbl.iter
    (fun id decl -> m := String.Map.add id (decl.freeze_function()) !m)
    summaries;
  !m


let unfreeze_summaries fs =
  Hashtbl.iter
    (fun id decl ->
       try decl.unfreeze_function (String.Map.find id fs)
       with Not_found -> decl.init_function())
    summaries

let init_summaries () =
  Hashtbl.iter (fun _ decl -> decl.init_function()) summaries


==> anc/HoTT/coq-HoTT/library/summary.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module registers the declaration of global tables, which will be kept
   in synchronization during the various backtracks of the system. *)

type 'a summary_declaration = {
  freeze_function : unit -> 'a;
  unfreeze_function : 'a -> unit;
  init_function : unit -> unit }

val declare_summary : string -> 'a summary_declaration -> unit

type frozen

val freeze_summaries : unit -> frozen
val unfreeze_summaries : frozen -> unit
val init_summaries : unit -> unit

(** Beware: if some code is dynamically loaded via dynlink after the
    initialization of Coq, the init functions of any summary declared
    by this code may not be run. It is hence the responsability of
    plugins to initialize themselves properly.
*)



==> anc/HoTT/coq-HoTT/library/universes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Names
open Term
open Sign
open Environ
open Locus
open Univ

(** Fresh levels *)

let new_univ_level =
  let n = ref 0 in 
    fun dp -> incr n; 
      Univ.Level.make dp !n

let fresh_level () = new_univ_level (Global.current_dirpath ())

(* TODO: remove *)
let new_univ dp = Univ.Universe.make (new_univ_level dp)
let new_Type dp = mkType (new_univ dp)
let new_Type_sort dp = Type (new_univ dp)

let fresh_universe_instance ctx =
  Instance.subst_fn (fun _ -> new_univ_level (Global.current_dirpath ())) 
    (Context.instance ctx)

let fresh_instance_from_context ctx =
  let inst = fresh_universe_instance ctx in
  let subst = make_universe_subst inst ctx in
  let constraints = instantiate_univ_context subst ctx in
    (inst, subst), constraints

let fresh_instance ctx =
  let s = ref LSet.empty in
  let inst = 
    Instance.subst_fn (fun _ -> 
      let u = new_univ_level (Global.current_dirpath ()) in 
	s := LSet.add u !s; u) 
      (Context.instance ctx)
  in !s, inst

let fresh_instance_from ctx =
  let ctx', inst = fresh_instance ctx in
  let subst = make_universe_subst inst ctx in
  let constraints = instantiate_univ_context subst ctx in
    (inst, subst), (ctx', constraints)

(** Fresh universe polymorphic construction *)

let fresh_constant_instance env c =
  let cb = lookup_constant c env in
    if cb.Declarations.const_polymorphic then
      let (inst,_), ctx = fresh_instance_from cb.Declarations.const_universes in
	((c, inst), ctx)
    else ((c,Instance.empty), ContextSet.empty)

let fresh_inductive_instance env ind = 
  let mib, mip = Inductive.lookup_mind_specif env ind in
    if mib.Declarations.mind_polymorphic then
      let (inst,_), ctx = fresh_instance_from mib.Declarations.mind_universes in
	((ind,inst), ctx)
    else ((ind,Instance.empty), ContextSet.empty)

let fresh_constructor_instance env (ind,i) = 
  let mib, mip = Inductive.lookup_mind_specif env ind in
    if mib.Declarations.mind_polymorphic then
      let (inst,_), ctx = fresh_instance_from mib.Declarations.mind_universes in
	(((ind,i),inst), ctx)
    else (((ind,i),Instance.empty), ContextSet.empty)

open Globnames
let fresh_global_instance env gr =
  match gr with
  | VarRef id -> mkVar id, ContextSet.empty
  | ConstRef sp -> 
     let c, ctx = fresh_constant_instance env sp in
       mkConstU c, ctx
  | ConstructRef sp ->
     let c, ctx = fresh_constructor_instance env sp in
       mkConstructU c, ctx
  | IndRef sp -> 
     let c, ctx = fresh_inductive_instance env sp in
       mkIndU c, ctx

let constr_of_global gr =
  let c, ctx = fresh_global_instance (Global.env ()) gr in
    Global.push_context_set ctx; c

let fresh_global_or_constr_instance env = function
  | IsConstr c -> c, ContextSet.empty
  | IsGlobal gr -> fresh_global_instance env gr

let global_of_constr c =
  match kind_of_term c with
  | Const (c, u) -> ConstRef c, u
  | Ind (i, u) -> IndRef i, u
  | Construct (c, u) -> ConstructRef c, u
  | Var id -> VarRef id, Instance.empty
  | _ -> raise Not_found

open Declarations

let type_of_reference env r =
  match r with
  | VarRef id -> Environ.named_type id env, ContextSet.empty
  | ConstRef c ->
     let cb = Environ.lookup_constant c env in
       if cb.const_polymorphic then
	 let (inst, subst), ctx = fresh_instance_from cb.const_universes in
	   subst_univs_constr subst cb.const_type, ctx
       else cb.const_type, ContextSet.empty

  | IndRef ind ->
     let (mib, oib) = Inductive.lookup_mind_specif env ind in
       if mib.mind_polymorphic then
	 let (inst, subst), ctx = fresh_instance_from mib.mind_universes in
	   subst_univs_constr subst oib.mind_arity.mind_user_arity, ctx
       else oib.mind_arity.mind_user_arity, ContextSet.empty
  | ConstructRef cstr ->
     let (mib,oib as specif) = Inductive.lookup_mind_specif env (inductive_of_constructor cstr) in
       if mib.mind_polymorphic then
	 let (inst, subst), ctx = fresh_instance_from mib.mind_universes in
	   Inductive.type_of_constructor (cstr,inst) specif, ctx
       else Inductive.type_of_constructor (cstr,Instance.empty) specif, ContextSet.empty

let type_of_global t = type_of_reference (Global.env ()) t

let fresh_sort_in_family env = function
  | InProp -> prop_sort, ContextSet.empty
  | InSet -> set_sort, ContextSet.empty
  | InType -> 
    let u = fresh_level () in
      Type (Univ.Universe.make u), ContextSet.singleton u

let new_sort_in_family sf =
  fst (fresh_sort_in_family (Global.env ()) sf)

let extend_context (a, ctx) (ctx') =
  (a, ContextSet.union ctx ctx')

let new_global_univ () =
  let u = fresh_level () in
    (Univ.Universe.make u, ContextSet.singleton u)

(** Simplification *)

module LevelUnionFind = Unionfind.Make (Univ.LSet) (Univ.LMap)

let remove_trivial_constraints cst =
  Constraint.fold (fun (l,d,r as cstr) nontriv ->
    if d <> Lt && eq_levels l r then nontriv
    else if d = Le && is_type0m_univ (Univ.Universe.make l) then nontriv
    else Constraint.add cstr nontriv)
    cst Constraint.empty

let add_list_map u t map = 
  let l, d, r = LMap.split u map in
  let d' = match d with None -> [t] | Some l -> t :: l in
  let lr = 
    LMap.merge (fun k lm rm -> 
      match lm with Some t -> lm | None ->
      match rm with Some t -> rm | None -> None) l r
  in LMap.add u d' lr

let find_list_map u map =
  try LMap.find u map with Not_found -> []

module UF = LevelUnionFind
type universe_full_subst = (universe_level * universe) list
  
(** Precondition: flexible <= ctx *)
let choose_canonical ctx flexible algs s =
  let global = LSet.diff s ctx in
  let flexible, rigid = LSet.partition (fun x -> LMap.mem x flexible) (LSet.inter s ctx) in
    (** If there is a global universe in the set, choose it *)
    if not (LSet.is_empty global) then
      let canon = LSet.choose global in
	canon, (LSet.remove canon global, rigid, flexible)
    else (** No global in the equivalence class, choose a rigid one *)
	if not (LSet.is_empty rigid) then
	  let canon = LSet.choose rigid in
	    canon, (global, LSet.remove canon rigid, flexible)
	else (** There are only flexible universes in the equivalence
		 class, choose a non-algebraic. *)
	  let algs, nonalgs = LSet.partition (fun x -> LSet.mem x algs) flexible in
	    if not (LSet.is_empty nonalgs) then
	      let canon = LSet.choose nonalgs in
		canon, (global, rigid, LSet.remove canon flexible)
	    else
	      let canon = LSet.choose algs in
		canon, (global, rigid, LSet.remove canon flexible)

open Universe

let smartmap_pair f g x =
  let (a, b) = x in
  let a' = f a and b' = g b in
    if a' == a && b' == b then x
    else (a', b')

let has_constraint csts x d y =
  Constraint.exists (fun (l,d',r) ->
    eq_levels x l && d = d' && eq_levels y r)
    csts

let id x = x

(* TODO: handle u+n levels *)
let simplify_max_expressions csts subst = 
  let remove_higher l =
    match Universe.to_levels l with
    | None -> l
    | Some levs ->
      let rec aux found acc = function
	| [] -> if found then Universe.of_levels acc else l
	| ge :: ges -> 
	if List.exists (fun ge' -> has_constraint csts ge Le ge') acc 
	  || List.exists (fun ge' -> has_constraint csts ge Le ge') ges then
	  aux true acc ges
	else aux found (ge :: acc) ges
      in aux false [] levs
  in
    CList.smartmap (smartmap_pair id remove_higher) subst

let subst_puniverses subst (c, u as cu) =
  let u' = Instance.subst subst u in
    if u' == u then cu else (c, u')

let nf_evars_and_universes_local f subst =
  let rec aux c =
    match kind_of_term c with
    | Evar (evdk, _ as ev) ->
      (match f ev with
      | None -> c
      | Some c -> aux c)
    | Const pu -> 
      let pu' = subst_puniverses subst pu in
	if pu' == pu then c else mkConstU pu'
    | Ind pu ->
      let pu' = subst_puniverses subst pu in
	if pu' == pu then c else mkIndU pu'
    | Construct pu ->
      let pu' = subst_puniverses subst pu in
	if pu' == pu then c else mkConstructU pu'
    | Sort (Type u) ->
      let u' = Univ.subst_univs_level_universe subst u in
	if u' == u then c else mkSort (sort_of_univ u')
    | _ -> map_constr aux c
  in aux

let subst_univs_fn_puniverses lsubst (c, u as cu) =
  let u' = Instance.subst_fn lsubst u in
    if u' == u then cu else (c, u')

let subst_univs_puniverses subst cu =
  subst_univs_fn_puniverses (Univ.level_subst_of (Univ.make_subst subst)) cu

let nf_evars_and_universes_gen f subst =
  let lsubst = Univ.level_subst_of subst in
  let rec aux c =
    match kind_of_term c with
    | Evar (evdk, _ as ev) ->
      (match try f ev with Not_found -> None with
      | None -> c
      | Some c -> aux c)
    | Const pu -> 
      let pu' = subst_univs_fn_puniverses lsubst pu in
	if pu' == pu then c else mkConstU pu'
    | Ind pu ->
      let pu' = subst_univs_fn_puniverses lsubst pu in
	if pu' == pu then c else mkIndU pu'
    | Construct pu ->
      let pu' = subst_univs_fn_puniverses lsubst pu in
	if pu' == pu then c else mkConstructU pu'
    | Sort (Type u) ->
      let u' = Univ.subst_univs_universe subst u in
	if u' == u then c else mkSort (sort_of_univ u')
    | _ -> map_constr aux c
  in aux

let nf_evars_and_universes_subst f subst =
  nf_evars_and_universes_gen f (Univ.make_subst subst)

let nf_evars_and_universes_opt_subst f subst =
  let subst = fun l -> match LMap.find l subst with None -> raise Not_found | Some l' -> l' in
    nf_evars_and_universes_gen f subst

let subst_univs_full_constr subst c = 
  nf_evars_and_universes_subst (fun _ -> None) subst c

let fresh_universe_context_set_instance ctx =
  let (univs, cst) = ContextSet.levels ctx, ContextSet.constraints ctx in
  let univs',subst = LSet.fold
    (fun u (univs',subst) ->
      let u' = fresh_level () in
	(LSet.add u' univs', LMap.add u u' subst))
    univs (LSet.empty, LMap.empty)
  in
  let cst' = subst_univs_level_constraints subst cst in
    subst, (univs', cst')

let normalize_univ_variable ~find ~update =
  let rec aux cur =
    let b = find cur in
    let b' = subst_univs_universe aux b in
      if Universe.eq b' b then b
      else update cur b'
  in fun b -> try aux b with Not_found -> Universe.make b

let normalize_univ_variable_opt_subst ectx =
  let find l = 
    match Univ.LMap.find l !ectx with
    | Some b -> b
    | None -> raise Not_found
  in
  let update l b =
    assert (match Universe.level b with Some l' -> not (Level.eq l l') | None -> true);
    ectx := Univ.LMap.add l (Some b) !ectx; b
  in normalize_univ_variable ~find ~update

let normalize_univ_variable_subst subst =
  let find l = Univ.LMap.find l !subst in
  let update l b =
    assert (match Universe.level b with Some l' -> not (Level.eq l l') | None -> true);
    subst := Univ.LMap.add l b !subst; b in
    normalize_univ_variable ~find ~update

let normalize_universe_opt_subst subst =
  let normlevel = normalize_univ_variable_opt_subst subst in
    subst_univs_universe normlevel

let normalize_universe_subst subst =
  let normlevel = normalize_univ_variable_subst subst in
    subst_univs_universe normlevel

type universe_opt_subst = universe option universe_map
	  
let make_opt_subst s = 
  fun x -> 
    (match Univ.LMap.find x s with
    | Some u -> u
    | None -> raise Not_found)

let subst_opt_univs_constr s = 
  let f = make_opt_subst s in
    subst_univs_fn_constr f

let normalize_univ_variables ctx = 
  let ectx = ref ctx in
  let normalize = normalize_univ_variable_opt_subst ectx in
  let _ = Univ.LMap.iter (fun u _ -> ignore(normalize u)) ctx in
  let undef, def, subst = 
    Univ.LMap.fold (fun u v (undef, def, subst) -> 
      match v with
      | None -> (Univ.LSet.add u undef, def, subst)
      | Some b -> (undef, Univ.LSet.add u def, Univ.LMap.add u b subst))
    !ectx (Univ.LSet.empty, Univ.LSet.empty, Univ.LMap.empty)
  in !ectx, undef, def, subst

let pr_universe_body = function
  | None -> mt ()
  | Some v -> str" := " ++ Univ.Universe.pr v

let pr_universe_opt_subst = Univ.LMap.pr pr_universe_body

let is_defined_var u l = 
  try
    match LMap.find u l with
    | Some _ -> true
    | None -> false
  with Not_found -> false

let subst_univs_subst u l s = 
  LMap.add u l s
    
exception Found of Level.t
let find_inst insts v =
  try LMap.iter (fun k (enf,alg,v') ->
    if not alg && enf && Universe.eq v' v then raise (Found k))
	insts; raise Not_found
  with Found l -> l

let add_inst u (enf,b,lbound) insts =
  match lbound with
  | Some v -> LMap.add u (enf,b,v) insts
  | None -> insts

exception Stays

let compute_lbound left =
 (** The universe variable was not fixed yet.
     Compute its level using its lower bound. *)
  if left = [] then None
  else
    let lbound = List.fold_left (fun lbound (d, l) -> 
      if d = Le (* l <= ?u *) then (Universe.sup l lbound)
      else (* l < ?u *) 
	(assert (d = Lt); 
	 (Universe.sup (Universe.super l) lbound)))	    
      Universe.type0m left
    in 
      Some lbound
  
let maybe_enforce_leq lbound u cstrs = 
  match lbound with
  | Some lbound -> enforce_leq lbound (Universe.make u) cstrs
  | None -> cstrs

let instantiate_with_lbound u lbound alg enforce (ctx, us, insts, cstrs) =
  if enforce then
    let inst = Universe.make u in
    let cstrs' = enforce_leq lbound inst cstrs in
      (ctx, us, LMap.add u (enforce,alg,lbound) insts, cstrs'), (enforce, alg, inst)
  else (* Actually instantiate *)
    (Univ.LSet.remove u ctx, Univ.LMap.add u (Some lbound) us, 
     LMap.add u (enforce,alg,lbound) insts, cstrs), (enforce, alg, lbound)
	
let minimize_univ_variables ctx us algs left right cstrs =
  let left, lbounds = 
    Univ.LMap.fold (fun r lower (left, lbounds as acc)  ->
      if Univ.LMap.mem r us || not (Univ.LSet.mem r ctx) then acc
      else (* Fixed universe, just compute its glb for sharing *)
	let lbounds' = 
	  match compute_lbound (List.map (fun (d,l) -> d, Universe.make l) lower) with
	  | None -> lbounds
	  | Some lbound -> LMap.add r (true, false, lbound) lbounds
	in (Univ.LMap.remove r left, lbounds'))
      left (left, Univ.LMap.empty)
  in
  let rec instance (ctx', us, insts, cstrs as acc) u =
    let acc, left = 
      try let l = LMap.find u left in
	    List.fold_left (fun (acc, left') (d, l) -> 
	      let acc', (enf,alg,l') = aux acc l in
		assert(not alg);
		let l' = 
		  if enf then Universe.make l 
		  else match Universe.level l' with Some _ -> l' | None -> Universe.make l 
		in
		  acc', (d, l') :: left') (acc, []) l
      with Not_found -> acc, []
    and right =
      try Some (LMap.find u right)
      with Not_found -> None
    in
    let instantiate_lbound lbound =
      if LSet.mem u algs && right = None then
	 (* u is algebraic and has no upper bound constraints: we
	    instantiate it with it's lower bound, if any *)
	 instantiate_with_lbound u lbound true false acc
      else (* u is non algebraic *)
	match Universe.level lbound with
	| Some l -> (* The lowerbound is directly a level *) 
	  (* u is not algebraic but has no upper bounds,
	     we instantiate it with its lower bound if it is a 
	     different level, otherwise we keep it. *)
	  if not (Level.eq l u) && not (LSet.mem l algs) then
	    instantiate_with_lbound u lbound false false acc
	  else acc, (true, false, lbound)
	| None -> 
	  try 
	    (* Another universe represents the same lower bound, 
	       we can share them with no harm. *)
	    let can = find_inst insts lbound in
	      instantiate_with_lbound u (Universe.make can) false false acc
	  with Not_found -> 
	    (* We set u as the canonical universe representing lbound *)
	    instantiate_with_lbound u lbound false true acc
    in
    let acc' acc = 
      match right with
      | None -> acc
      | Some cstrs -> 
	let dangling = List.filter (fun (d, r) -> not (LSet.mem r ctx)) cstrs in
	  if List.is_empty dangling then acc
	  else
	    let ((ctx', us, insts, cstrs), (enf,_,inst as b)) = acc in
	    let lev = Option.get (Universe.level inst) in
	    let cstrs' = List.fold_left (fun cstrs (d, r) -> 
	      Constraint.add (lev, d, r) cstrs)
	      cstrs dangling
	    in
	      (ctx', us, insts, cstrs'), b
    in
      if not (LSet.mem u ctx) then acc' (acc, (true, false, Universe.make u))
      else
	let lbound = compute_lbound left in
	  match lbound with
	  | None -> (* Nothing to do *)
	    acc' (acc, (true, false, Universe.make u))
	  | Some lbound ->
	    acc' (instantiate_lbound lbound)
  and aux (ctx', us, seen, cstrs as acc) u =
    try acc, LMap.find u seen 
    with Not_found -> instance acc u
  in
    LMap.fold (fun u v (ctx', us, seen, cstrs as acc) -> 
      if v = None then fst (aux acc u)
      else LSet.remove u ctx', us, seen, cstrs)
      us (ctx, us, lbounds, cstrs)
      
let normalize_context_set ctx us algs = 
  let (ctx, csts) = ContextSet.levels ctx, ContextSet.constraints ctx in
  let uf = UF.create () in
  let csts = 
    (* We first put constraints in a normal-form: all self-loops are collapsed
       to equalities. *)
    let g = Univ.merge_constraints csts Univ.empty_universes in
      Univ.constraints_of_universes (Univ.normalize_universes g)
  in
  let noneqs =
    Constraint.fold (fun (l,d,r) noneqs ->
      if d = Eq then (UF.union l r uf; noneqs) 
      else Constraint.add (l,d,r) noneqs)
    csts Constraint.empty
  in
  let partition = UF.partition uf in
  let subst, eqs = List.fold_left (fun (subst, cstrs) s -> 
    let canon, (global, rigid, flexible) = choose_canonical ctx us algs s in
    (* Add equalities for globals which can't be merged anymore. *)
    let cstrs = LSet.fold (fun g cst -> 
      Constraint.add (canon, Univ.Eq, g) cst) global cstrs 
    in
    (** Should this really happen? *)
    let subst' = LSet.fold (fun f -> LMap.add f canon)
      (LSet.union rigid flexible) LMap.empty
    in 
    let subst = LMap.union subst' subst in
      (subst, cstrs))
    (LMap.empty, Constraint.empty) partition
  in
  (* Noneqs is now in canonical form w.r.t. equality constraints, 
     and contains only inequality constraints. *)
  let noneqs = subst_univs_level_constraints subst noneqs in
  let us = 
    LMap.subst_union (LMap.map (fun v -> Some (Universe.make v)) subst) us
  in
  (* Compute the left and right set of flexible variables, constraints
     mentionning other variables remain in noneqs. *)
  let noneqs, ucstrsl, ucstrsr = 
    Constraint.fold (fun (l,d,r as cstr) (noneq, ucstrsl, ucstrsr) -> 
      let lus = LMap.mem l us 
      and rus = LMap.mem r us
      in
      let ucstrsl' = 
	if lus then add_list_map l (d, r) ucstrsl
	else ucstrsl
      and ucstrsr' = 
	add_list_map r (d, l) ucstrsr
      in 
      let noneqs = 
	if lus || rus then noneq 
	else Constraint.add cstr noneq
      in (noneqs, ucstrsl', ucstrsr'))
    noneqs (Constraint.empty, LMap.empty, LMap.empty)
  in
  (* Now we construct the instanciation of each variable. *)
  let ctx', us, inst, noneqs = 
    minimize_univ_variables ctx us algs ucstrsr ucstrsl noneqs
  in
  let us = ref us in
  let norm = normalize_univ_variable_opt_subst us in
  let _normalize_subst = LMap.iter (fun u v -> ignore(norm u)) !us in
    (!us, (ctx', Constraint.union noneqs eqs))

(* let normalize_conkey = Profile.declare_profile "normalize_context_set" *)
(* let normalize_context_set a b c = Profile.profile3 normalize_conkey normalize_context_set a b c *)

let universes_of_constr c =
  let rec aux s c = 
    match kind_of_term c with
    | Const (_, u) | Ind (_, u) | Construct (_, u) ->
      LSet.union (Instance.levels u) s
    | Sort u -> 
      let u = univ_of_sort u in
	LSet.union (Universe.levels u) s
    | _ -> fold_constr aux s c
  in aux LSet.empty c

let shrink_universe_context (univs,csts) s =
  let univs' = LSet.inter univs s in
    Constraint.fold (fun (l,d,r as c) (univs',csts) ->
      if LSet.mem l univs' then
	let univs' = if LSet.mem r univs then LSet.add r univs' else univs' in
	  (univs', Constraint.add c csts)
      else if LSet.mem r univs' then
	let univs' = if LSet.mem l univs then LSet.add l univs' else univs' in
	  (univs', Constraint.add c csts)
      else (univs', csts))
      csts (univs',Constraint.empty)


==> anc/HoTT/coq-HoTT/library/universes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Names
open Term
open Sign
open Environ
open Locus
open Univ

(** Universes *)
val new_univ_level : Names.dir_path -> universe_level
val new_univ : Names.dir_path -> universe
val new_Type : Names.dir_path -> types
val new_Type_sort : Names.dir_path -> sorts

(** Build a fresh instance for a given context, its associated substitution and 
    the instantiated constraints. *)

val fresh_instance_from_context : universe_context -> 
  (universe_instance * universe_subst) constrained

val fresh_instance_from : universe_context -> 
  (universe_instance * universe_subst) in_universe_context_set

val new_global_univ : unit -> universe in_universe_context_set
val new_sort_in_family : sorts_family -> sorts

val fresh_sort_in_family : env -> sorts_family -> 
  sorts in_universe_context_set
val fresh_constant_instance : env -> constant -> 
  pconstant in_universe_context_set
val fresh_inductive_instance : env -> inductive -> 
  pinductive in_universe_context_set
val fresh_constructor_instance : env -> constructor -> 
  pconstructor in_universe_context_set

val fresh_global_instance : env -> Globnames.global_reference -> 
  constr in_universe_context_set

val fresh_global_or_constr_instance : env -> Globnames.global_reference_or_constr -> 
  constr in_universe_context_set

(** Raises [Not_found] if not a global reference. *)
val global_of_constr : constr -> Globnames.global_reference puniverses

val extend_context : 'a in_universe_context_set -> universe_context_set -> 
  'a in_universe_context_set

(** Simplification and pruning of constraints:
    [normalize_context_set ctx us]

    - Instantiate the variables in [us] with their most precise
    universe levels respecting the constraints.

    - Normalizes the context [ctx] w.r.t. equality constraints, 
    choosing a canonical universe in each equivalence class 
    (a global one if there is one) and transitively saturate
    the constraints w.r.t to the equalities. *)

module UF : Unionfind.PartitionSig with type elt = universe_level

type universe_opt_subst = universe option universe_map

val make_opt_subst : universe_opt_subst -> universe_subst_fn

val subst_opt_univs_constr : universe_opt_subst -> constr -> constr

val choose_canonical : universe_set -> universe_opt_subst -> universe_set -> universe_set -> 
  universe_level * (universe_set * universe_set * universe_set)

val instantiate_with_lbound : 
  Univ.LMap.key ->
  Univ.universe ->
  bool ->
  bool ->
  Univ.LSet.t * Univ.universe option Univ.LMap.t *
    (bool * bool * Univ.universe) Univ.LMap.t * Univ.constraints ->
  (Univ.LSet.t * Univ.universe option Univ.LMap.t *
     (bool * bool * Univ.universe) Univ.LMap.t * Univ.constraints) *
    (bool * bool * Univ.universe)
    
val compute_lbound : (constraint_type * Univ.universe) list -> universe option

val minimize_univ_variables : 
           Univ.LSet.t ->
           Univ.universe option Univ.LMap.t ->
           Univ.LSet.t ->
           (Univ.constraint_type * Univ.LMap.key) list Univ.LMap.t ->
           (Univ.constraint_type * Univ.LMap.key) list Univ.LMap.t ->
           Univ.constraints ->
           Univ.LSet.t * Univ.universe option Univ.LMap.t *
           (bool * bool * Univ.universe) Univ.LMap.t * Univ.constraints


val normalize_context_set : universe_context_set -> 
  universe_opt_subst (* The defined and undefined variables *) ->
  universe_set (* univ variables that can be substituted by algebraics *) -> 
  universe_opt_subst in_universe_context_set

val normalize_univ_variables : universe_opt_subst -> 
  universe_opt_subst * universe_set * universe_set * universe_subst

val normalize_univ_variable : 
  find:(universe_level -> universe) ->
  update:(universe_level -> universe -> universe) ->
  universe_level -> universe

val normalize_univ_variable_opt_subst : universe_opt_subst ref ->
  (universe_level -> universe)

val normalize_univ_variable_subst : universe_subst ref ->
  (universe_level -> universe)

val normalize_universe_opt_subst : universe_opt_subst ref ->
  (universe -> universe)

val normalize_universe_subst : universe_subst ref ->
  (universe -> universe)

(** Create a fresh global in the global environment, shouldn't be done while
    building polymorphic values as the constraints are added to the global
    environment already. *)

val constr_of_global : Globnames.global_reference -> constr

val type_of_global : Globnames.global_reference -> types in_universe_context_set

(** Full universes substitutions into terms *)

val nf_evars_and_universes_local : (existential -> constr option) -> universe_level_subst -> 
  constr -> constr

val nf_evars_and_universes_subst : (existential -> constr option) -> 
  universe_subst -> constr -> constr

val nf_evars_and_universes_opt_subst : (existential -> constr option) -> 
  universe_opt_subst -> constr -> constr

(** Get fresh variables for the universe context.
    Useful to make tactics that manipulate constrs in universe contexts polymorphic. *)
val fresh_universe_context_set_instance : universe_context_set -> 
  universe_level_subst * universe_context_set

val pr_universe_opt_subst : universe_opt_subst -> Pp.std_ppcmds

(** Shrink a universe context to a restricted set of variables *)

val universes_of_constr : constr -> universe_set
val shrink_universe_context : universe_context_set -> universe_set -> universe_context_set


==> anc/HoTT/coq-HoTT/man/coq-interface.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coq\-interface \- Customized Coq toplevel to make user interfaces


.SH SYNOPSIS
.B coq-interface
[
.B options
]

.SH DESCRIPTION

.B coq-interface
is a Coq customized toplevel system for Coq containing some modules
useful for the graphical interface. This program is not for the casual
user.

.SH OPTIONS

.TP
.B \-h
Help. Will give you the complete list of options accepted by
coq-interface (the same as coqtop).

.SH SEE ALSO

.BR coqc (1),
.BR coqdep (1),
.BR coqtop (1),
.BR coq\-parser (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coq-parser.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coq\-parser \- Coq parser


.SH SYNOPSIS
.B coq\-parser
[
.B options
]

.SH DESCRIPTION

.B parser
is a program reading Coq proof developments and outputing them in the
structured format given in the INRIA technical report RT154. This
program is not for the casual user.

.SH SEE ALSO

.BR coq\-interface (1),
.BR coqc (1),
.BR coqtop (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coq-tex.1 <==
.TH COQ-TEX 1 "29 March 1995"

.SH NAME
coq-tex \- Process Coq phrases embedded in LaTeX files

.SH SYNOPSIS
.B coq-tex
[
.BI \-o \ output-file
]
[
.BI \-n \ line-width
]
[
.BI \-image \ coq-image
]
[
.B \-w
]
[
.B \-v
]
[
.B \-sl
]
[
.B \-hrule
]
[
.B \-small
]
.I input-file ...


.SH DESCRIPTION

The
.B coq-tex
filter extracts Coq phrases embedded in LaTeX files, evaluates
them, and insert the outcome of the evaluation after each phrase.

Three LaTeX environments are provided to include Coq code in
the input files:
.TP
.B coq_example
The phrases between \\begin{coq_example} and \\end{coq_example} are
evaluated and copied into the output file. Each phrase is followed by
the response of the toplevel loop.
.TP
.B coq_example*
The phrases between \\begin{coq_example*} and \\end{coq_example*} are
evaluated and copied into the output file. The responses of the
toplevel loop are discarded.
.TP
.B coq_eval
The phrases between \\begin{coq_eval} and \\end{coq_eval} are
silently evaluated. They are not copied into the output file, and the
responses of the toplevel loop are discarded.
.PP
The resulting LaTeX code is stored in the file
.IR file \&.v.tex
if the input file has a name of the form
.IR file \&.tex,
otherwise the name of the output file is the name of the input file
with `.v.tex' appended.

The files produced by
.B coq-tex
can be directly processed by LaTeX. 
Both the Coq phrases and the toplevel output are typeset in
typewriter font.

.SH OPTIONS

.TP
.BI \-o \ output-file
Specify the name of a file where the LaTeX output is to be stored. A
dash `\-' causes the LaTeX output to be printed on standard output.
.TP
.BI \-n \ line-width
Set the line width. The default is 72 characters. The responses of the
toplevel loop are folded if they are longer than the line width. No
folding is performed on the Coq input text.
.TP
.BI \-image \ coq-image
Cause the file
.IR coq-image
to be executed to evaluate the Coq phrases. By default,
this is the command 
.IR coqtop
without specifying any path which is used to evaluate the Coq phrases.
.TP
.B \-w
Cause lines to be folded on a space character whenever possible,
avoiding word cuts in the output. By default, folding occurs at
the line width, regardless of word cuts.
.TP
.B \-v
Verbose mode. Prints the Coq answers on the standard output.
Useful to detect errors in Coq phrases.
.TP
.B \-sl
Slanted mode. The Coq answers are written in a slanted font.
.TP
.B \-hrule
Horizontal lines mode. The Coq parts are written between two
horizontal lines.
.TP
.B \-small
Small font mode. The Coq parts are written in a smaller font.


.SH CAVEATS
The \\begin... and \\end... phrases must sit on a line by themselves,
with no characters before the backslash or after the closing brace.
Each Coq phrase must be terminated by `.' at the end of a line.
Blank space is accepted between `.' and the newline, but any other
character will cause coq-tex to ignore the end of the phrase,
resulting in an incorrect shuffling of the responses into the phrases.
(The responses ``lag behind''.)

.SH SEE ALSO

.B coqtop
(1).


==> anc/HoTT/coq-HoTT/man/coq_makefile.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coq_makefile \- The Coq Proof Assistant makefile generator


.SH SYNOPSIS
.B coq_makefile
[
.B arguments
]

.SH DESCRIPTION

.B coq_makefile
is a makefile generator for Coq proof developments.

.SH OPTIONS

.TP
.BI \-h
Will give you a description of the whole list of options of coq_makefile.

.SH SEE ALSO

.BR coqtop (1),
.BR coqtc (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coqc.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coqc \- The Coq Proof Assistant compiler


.SH SYNOPSIS
.B coqc
[
.B general \ Coq \ options
]
.I file


.SH DESCRIPTION

.B coqc
is the batch compiler for the Coq Proof Assistant.
The options are basically the same as coqtop(1).
.IR file.v \&
is the vernacular file to compile.
.IR file \& 
must be formed
only with the characters `a` to  `Z`, `0`-`9` or `_` and must begin
with a letter.
The compiler produces an object file
.IR file.vo \&.

For interactive use of Coq, see 
.BR coqtop(1).


.SH OPTIONS

.B coqc
is a script that simply runs
.B coqtop
with option 
.B \-compile
it accepts the same options as
.B coqtop.

.TP
.BI \-image \ bin
use
.I bin
as underlying
.B coqtop
instead of the default one.

.TP
.BI \-verbose
print the compiled file on the standard output.

.SH SEE ALSO

.BR coqtop (1),
.BR coq_makefile (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coqchk.1 <==
.TH COQ 1 "July 7, 201"

.SH NAME
coqchk \- The Coq Proof Checker compiled libraries verifier


.SH SYNOPSIS
.B coqchk
[
.B options
]
.I modules


.SH DESCRIPTION

.B coqchk
is the standalone checker of compiled libraries (.vo files produced by
coqc) for the Coq Proof Assistant. See the Reference Manual for more
information. It returns with exit code 0 if all the requested tasks
succeeded. A non-zero return code means that something went wrong: some
library was not found, corrupted content, type-checking failure, etc.

.IR modules \&
is a list of modules to be checked. Modules can be referred to by a
short or qualified name.

.SH OPTIONS

.TP
.BI \-I \ dir, \ \-\-include \ dir
add directory 
.I dir
in the include path

.TP
.BI \-R \ dir\ coqdir          
recursively map physical
.I dir
to logical
.I coqdir

.TP
.BI \-silent
makes coqchk less verbose.

.TP
.BI \-admit \ module
tag the specified module and all its dependencies as trusted, and will
not be rechecked, unless explicitly requested by other options.

.TP
.BI \-norec \ module
specifies that the given module shall be verified without requesting
to check its dependencies.

.TP
.BI \-m,\ \-\-memory
displays a summary of the memory used by the checker.

.TP
.BI \-o,\ \-\-output\-context
displays a summary of the logical content that have been
verified: assumptions and usage of impredicativity.

.TP
.BI \-impredicative\-set
allows the checker to accept libraries that have been compiled with
this flag.

.TP
.BI \-v
print coqchk version and exit.

.TP
.BI \-coqlib \ dir
overrides the default location of the standard library.

.TP
.BI \-where
print coqchk standard library location and exit.

.TP
.BI \-h,\ \-\-help
print list of options

.SH SEE ALSO

.BR coqtop (1),
.BR coqc (1),
.BR coq_makefile (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coqdep.1 <==
.TH COQ 1 "28 March 1995" "Coq tools"

.SH NAME
coqdep \- Compute inter-module dependencies for Coq and Caml programs

.SH SYNOPSIS
.B coqdep
[
.BI \-w
]
[
.BI \-I \ directory
]
[
.BI \-coqlib \ directory
]
[
.BI \-c
]
[
.BI \-i
]
[
.BI \-D
]
[
.BI \-slash
]
.I filename ...
.I directory ...

.SH DESCRIPTION

.B coqdep
compute inter-module dependencies for Coq and Caml programs,
and prints the dependencies on the standard output in a format
readable by make.
When a directory is given as argument, it is recursively looked at.

Dependencies of Coq modules are computed by looking at
.IR Require \&
commands (Require, Require Export, Require Import),
.IR Declare \& 
.IR ML \& 
.IR Module \&
commands and
.IR Load \&
commands. Dependencies relative to modules from the Coq library are not
printed.

Dependencies of Caml modules are computed by looking at
.IR open \&
directives and the dot notation
.IR module.value \&.

.SH OPTIONS

.TP
.BI \-c
Prints the dependencies of Caml modules.
(On Caml modules, the behaviour is exactly the same as ocamldep).
.TP
.BI \-w
Prints a warning if a Coq command
.IR Declare \& 
.IR ML \& 
.IR Module \&
is incorrect. (For instance, you wrote `Declare ML Module "A".',
but the module A contains #open "B"). The correct command is printed
(see option \-D). The warning is printed on standard error.
.TP
.BI \-D
This commands looks for every command
.IR Declare \& 
.IR ML \& 
.IR Module \&
of each Coq file given as argument and complete (if needed)
the list of Caml modules. The new command is printed on
the standard output. No dependency is computed with this option.
.TP 
.BI \-slash
Prints paths using a slash instead of the OS specific separator. This
option is useful when developping under Cygwin.
.TP
.BI \-I \ directory
The files .v .ml .mli of the directory
.IR directory \&
are taken into account during the calculus of dependencies,
but their own dependencies are not printed.
.TP 
.BI \-coqlib \ directory
Indicates where is the Coq library. The default value has been
determined at installation time, and therefore this option should not
be used under normal circumstances.


.SH SEE ALSO

.BR ocamlc (1),
.BR coqc (1),
.BR make (1).
.br

.SH NOTES

Lexers (for Coq and Caml) correctly handle nested comments
and strings.

The treatment of symbolic links is primitive.

If two files have the same name, in two different directories,
a warning is printed on standard error.

There is no way to limit the scope of the recursive search for
directories.

.SH EXAMPLES

.LP
Consider the files (in the same directory):

	A.ml B.ml C.ml D.ml X.v Y.v and Z.v

where
.TP
.BI \+ 
D.ml contains the commands `open A', `open B' and `type t = C.t' ;
.TP
.BI \+
Y.v contains the command `Require X' ;
.TP
.BI \+
Z.v contains the commands `Require X' and `Declare ML Module "D"'.
.LP
To get the dependencies of the Coq files:
.IP
.B
example% coqdep \-I . *.v
.RS
.sp .5
.nf
.B Z.vo: Z.v ./X.vo ./D.cmo
.B Y.vo: Y.v ./X.vo
.B X.vo: X.v
.fi
.RE
.br
.ne 7
.LP
With a warning:
.IP
.B
example% coqdep \-w \-I . *.v
.RS
.sp .5
.nf
.B Z.vo: Z.v ./X.vo ./D.cmo
.B Y.vo: Y.v ./X.vo
.B X.vo: X.v
### Warning : In file Z.v, the ML modules declaration should be
### Declare ML Module "A" "B" "C" "D".
.fi
.RE
.br
.ne 7
.LP
To get only the Caml dependencies:
.IP
.B
example% coqdep \-c \-I . *.ml
.RS
.sp .5
.nf
.B D.cmo: D.ml ./A.cmo ./B.cmo ./C.cmo
.B D.cmx: D.ml ./A.cmx ./B.cmx ./C.cmx
.B C.cmo: C.ml
.B C.cmx: C.ml
.B B.cmo: B.ml
.B B.cmx: B.ml
.B A.cmo: A.ml
.B A.cmx: A.ml
.fi
.RE
.br
.ne 7

.SH BUGS

Please report any bug to
.B coq\-bugs@pauillac.inria.fr


==> anc/HoTT/coq-HoTT/man/coqdoc.1 <==
.TH coqdoc 1 "April, 2006"

.SH NAME
coqdoc \- A documentation tool for the Coq proof assistant


.SH SYNOPSIS
.B coqdoc
[
.B options
]
.B files


.SH DESCRIPTION

.B coqdoc
is a documentation tool for the Coq proof assistant.
It creates LaTeX or HTML documents from a set of Coq files.
See the Coq reference manual for documentation (url below).


.SH OPTIONS

.SS Overall options

.TP
.BI \-h
Help. Will give you the complete list of options accepted by coqdoc.
.TP
.B \-\-html
Select a HTML output.
.TP
.B \-\-latex
Select a LATEX output.
.TP
.B \-\-dvi
Select a DVI output.
.TP
.B \-\-ps
Select a PostScript output.
.TP
.B \-\-texmacs
Select a TeXmacs output.
.TP
.B \-\-stdout
Redirect the output to stdout
.TP
.BI \-o \ file, \-\-output \ file
Redirect the output into the file 
.I file.
.TP
.BI \-d \ dir, \ \-\-directory \ dir
Output files into directory 
.I dir 
instead of current directory (option
\-d does not change the filename specified with option \-o, if any).
.TP
.B \-s, \ \-\-short
Do not insert titles for the files. The default behavior is to insert
a title like ``Library Foo'' for each file.
.TP
.BI \-t \ string, \ \-\-title \ string
Set the document title.
.TP
.B \-\-body\-only
Suppress the header and trailer of the final document. Thus, you can
insert the resulting document into a larger one.
.TP
.BI \-p \ string, \ \-\-preamble \ string
Insert some material in the LATEX preamble, right before \\begin{document} (meaningless with \-html).
.TP
.BI \-\-vernac\-file \ file, \ \-\-tex\-file \ file
Considers the file `file' respectively as a .v (or .g) file or a .tex file.
.TP
.BI \-\-files\-from \ file
Read file names to process in file `file' as if they were given on the
command line. Useful for program sources split in several
directories.
.TP
.B \-q, \ \-\-quiet
Be quiet. Do not print anything except errors.
.TP
.B \-h, \ \-\-help
Give a short summary of the options and exit.
.TP
.B
\-v, \ \-\-version
Print the version and exit.

.SS Index options

Default behavior is to build an index, for the HTML output only, into
index.html.

.TP
.B \-\-no\-index
Do not output the index.
.TP
.B \-\-multi\-index
Generate one page for each category and each letter in the index,
together with a top page index.html.

.SS Table of contents option
 
.TP
.B \-toc, \ \-\-table\-of\-contents
Insert a table of contents. For a LATEX output, it inserts a
\\tableofcontents at the beginning of the document. For a HTML output,
it builds a table of contents into toc.html.

.SS Hyperlinks options

.TP
.B \-\-glob\-from \ file
Make references using Coq globalizations from file file. (Such
globalizations are obtained with Coq option \-dump\-glob).

.TP
.B \-\-no\-externals
Do not insert links to the Coq standard library.

.TP
.BI \-\-external \ url \  libroot
Set base URL for the external library whose root prefix is libroot.

.TP
.BI \-\-coqlib \ url
Set base URL for the Coq standard library (default is http://coq.inria.fr/library/).

.TP
.BI \-\-coqlib_path \ dir
Set the base path where the Coq files are installed, especially style files coqdoc.sty and coqdoc.css.

.TP
.BI \-R \ dir \  coqdir
Map physical directory dir to Coq logical directory coqdir (similarly
to Coq option \-R).
.B Note: 
option \-R only has effect on the files following it on the command
line, so you will probably need to put this option first.

.SS Contents options

.TP
.B \-g, \ \-\-gallina
Do not print proofs.

.TP
.B \-l, \ \-\-light
Light mode. Suppress proofs (as with \-g) and the following commands:

        * [Recursive] Tactic Definition
        * Hint / Hints
        * Require
        * Transparent / Opaque
        * Implicit Argument / Implicits
        * Section / Variable / Hypothesis / End 

The behavior of options \-g and \-l can be locally overridden using the (* begin show *) ... (* end show *) environment (see above).

.SS Language options
 
Default behavior is to assume ASCII 7 bits input files.

.TP 
.B \-latin1, \ \-\-latin1
Select ISO-8859-1 input files. It is equivalent to \-\-inputenc latin1
\-\-charset iso\-8859\-1.

.TP 
.B \-utf8, \ \-\-utf8
Select UTF-8 (Unicode) input files. It is equivalent to \-\-inputenc
utf8 \-\-charset utf\-8. LATEX UTF-8 support can be found at
http://www.ctan.org/tex\-archive/macros/latex/contrib/supported/unicode/.

.TP 
.BI \-\-inputenc \ string
Give a LATEX input encoding, as an option to LATEX package inputenc.

.TP
.BI \-\-charset \ string
Specify the HTML character set, to be inserted in the HTML header.


.SH SEE ALSO

.I
The Coq Reference Manual from http://coq.inria.fr/



==> anc/HoTT/coq-HoTT/man/coqide.1 <==
.TH COQIDE 1 "July 16, 2004"

.SH NAME
coqide \- The Coq Proof Assistant graphical interface


.SH SYNOPSIS
.B coqide
[
.B options
]

.SH DESCRIPTION

.B coqide
is a gtk graphical interface for the Coq proof assistant.

For command-line-oriented use of Coq, see
.BR coqtop (1)
; for batch-oriented use of Coq, see 
.BR coqc (1).


.SH OPTIONS

.TP
.B \-h
Show the complete list of options accepted by
.BR coqide .
.TP
.BI \-I\  dir ,\ \-include\  dir
Add directory dir in the include path.
.TP
.BI \-R\  dir\ coqdir
Recursively map physical
.I dir
to logical
.IR coqdir .
.TP
.B \-src
Add source directories in the include path.
.TP
.BI \-is\  f ,\ \-inputstate\  f
Read state from
.IR f .coq.
.TP
.B \-nois
Start with an empty state.
.TP
.BI \-outputstate\  f
Write state in file
.IR f .coq.
.TP
.BI \-load\-ml\-object\  f
Load ML object file
.IR f .
.TP
.BI \-load\-ml\-source\  f
Load ML file
.IR f .
.TP
.BI \-l\  f ,\ \-load\-vernac\-source\  f
Load Coq file
.IR f .v
(Load
.IR f .).
.TP
.BI \-lv\  f ,\ \-load\-vernac\-source\-verbose\  f
Load Coq file
.IR f .v
(Load Verbose
.IR f .).
.TP
.BI \-load\-vernac\-object\  f
Load Coq object file
.IR f .vo.
.TP
.BI \-require\  f
Load Coq object file
.IR f .vo
and import it (Require
.IR f .).
.TP
.BI \-compile\  f
Compile Coq file
.IR f .v
(implies
.BR \-batch ).
.TP
.BI \-compile\-verbose\  f
Verbosely compile Coq file
.IR f .v
(implies
.BR -batch ).
.TP
.B \-opt
Run the native-code version of Coq or Coq_SearchIsos.
.TP
.B \-byte
Run the bytecode version of Coq or Coq_SearchIsos.
.TP
.B \-where
Print Coq's standard library location and exit.
.TP
.B -v
Print Coq version and exit.
.TP
.B \-q
Skip loading of rcfile.
.TP
.BI \-init\-file\  f
Set the rcfile to
.IR f .
.TP
.B \-batch
Batch mode (exits just after arguments parsing).
.TP
.B \-boot
Boot mode (implies
.B \-q
and
.BR \-batch ).
.TP
.B \-emacs
Tells Coq it is executed under Emacs.
.TP
.BI \-dump\-glob\  f
Dump globalizations in file
.I f
(to be used by
.BR coqdoc (1)).
.TP
.B \-impredicative\-set
Set sort Set impredicative.
.TP
.B \-dont\-load\-proofs
Don't load opaque proofs in memory.
.TP
.B \-xml
Export XML files either to the hierarchy rooted in
the directory
.B COQ_XML_LIBRARY_ROOT
(if set) or to stdout (if unset).


.SH SEE ALSO

.BR coqc (1),
.BR coqtop (1),
.BR coq-tex (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual,
.I
The Coq web site: http://coq.inria.fr,
.I
/usr/share/doc/coqide/FAQ.

.SH AUTHOR
This manual page was written by Samuel Mimram <samuel.mimram@ens-lyon.org>,
for the Debian project (but may be used by others).


==> anc/HoTT/coq-HoTT/man/coqmktop.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coqmktop \- The Coq Proof Assistant user-tactics linker


.SH SYNOPSIS
.B coqmktop
[
.I options
]
.I files


.SH DESCRIPTION

.B coqmktop
builds a new Coq toplevel extended with user-tactics.
.IR files \&
are the Objective Caml object or library files
(i.e. with suffix .cmo, .cmx, .cma or .cmxa) to link with the Coq system.
The linker produces an executable Coq toplevel which can be called
directly or through coqc(1), using the \-image option.

.SH OPTIONS

.TP
.BI \-h
Help. List the available options.

.TP
.BI \-srcdir \ dir
Specify where the Coq source files are

.TP
.BI \-o \ exec\-file
Specify the name of the resulting toplevel

.TP
.B \-opt
Compile in native code

.TP
.B \-full
Link high level tactics

.TP
.B \-top
Build Coq on a ocaml toplevel (incompatible with
.BR \-opt )

.TP
.BI \-R \ dir
Specify recursively directories for Ocaml

.TP
.B \-v8
Link with V8 grammar


.SH SEE ALSO

.BR coqtop (1),
.BR ocamlmktop (1).
.BR ocamlc (1).
.BR ocamlopt (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coqtop.1 <==
.TH COQ 1 "October 11, 2006"

.SH NAME
coqtop \- The Coq Proof Assistant toplevel system


.SH SYNOPSIS
.B coqtop
[
.B options
]

.SH DESCRIPTION

.B coqtop
is the toplevel system of Coq, for interactive use.
It reads phrases on the standard input, and prints results on the
standard output.

For batch-oriented use of Coq, see 
.BR coqc(1).


.SH OPTIONS

.TP
.B \-h, \-\-help
Help. Will give you the complete list of options accepted by coqtop.

.TP
.BI \-I \ dir, \ \-\-include \ dir
add directory 
.I dir
in the include path

.TP
.BI \-R \ dir\ coqdir          
recursively map physical
.I dir
to logical
.I coqdir

.TP
.BI \-top \ coqdir
set the toplevel name to be
.I coqdir
instead of Top

.TP
.BI \-inputstate \ filename, \ \-is \ filename 
read state from file
.I filename.coq

.TP
.B \-nois
start with an empty initial state

.TP
.BI \-outputstate filename
write state in file
.I filename.coq

.TP
.BI \-load\-ml\-object \ filename
load ML object file
.I filenname

.TP
.BI \-load\-ml\-source \ filename
load ML file
.I filename

.TP
.BI \-load\-vernac\-source \ filename, \ \-l \ filename
load Coq file
.I filename.v
(Load filename.)

.TP
.BI \-load\-vernac\-source\-verbose \ filename, \ \-lv \ filename 
load verbosely Coq file
.I filename.v
(Load Verbose filename.)

.TP
.BI \-load\-vernac\-object \ filename
load Coq object file
.I filename.vo

.TP
.BI \-require \ filename
load Coq object file
.I filename.vo
and import it (Require Import filename.)

.TP
.BI \-compile \ filename
compile Coq file
.I filename.v 
(implies 
.B \-batch
)

.TP
.BI \-compile\-verbose \ filename
verbosely compile Coq file
.I filename.v
(implies 
.B \-batch
)

.TP
.B \-opt
run the native\-code version of Coq

.TP
.B \-byte
run the bytecode version of Coq

.TP
.B \-where
print Coq's standard library location and exit

.TP
.B \-v
print Coq version and exit

.TP
.B \-q
skip loading of rcfile

.TP
.BI \-init\-file \ filename
set the rcfile to
.I filename

.TP
.B \-batch
batch mode (exits just after arguments parsing)

.TP
.B \-boot
boot mode (implies
.B \-q
and
.B \-batch
)

.TP
.B \-emacs
tells Coq it is executed under Emacs

.TP
.BI \-dump\-glob \ filename
dump globalizations in file f (to be used by
.B coqdoc(1)
)

.TP
.BI \-with\-geoproof \ (yes|no)
to (de)activate special functions for Geoproof within Coqide (default is
.I yes
)

.TP
.B \-impredicative\-set
set sort Set impredicative

.TP
.B \-dont\-load\-proofs
don't load opaque proofs in memory

.TP
.B \-xml
export XML files either to the hierarchy rooted in
the directory $COQ_XML_LIBRARY_ROOT (if set) or to
stdout (if unset)

.TP
.B \-quality
improve the legibility of the proof terms produced by
some tactics

.SH SEE ALSO

.BR coqc (1),
.BR coq-tex (1),
.BR coqdep (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr


==> anc/HoTT/coq-HoTT/man/coqtop.byte.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coqtop.byte \- The bytecode Coq toplevel


.SH SYNOPSIS
.B coqtop.byte
[
.B options
]
[
.I file
]

.SH DESCRIPTION

.B coqopt.byte
is the bytecode version of Coq. It should not be called directly, but
only by
.B coqtop
and
.B coqc

.SH SEE ALSO

.BR coqtop (1),
.BR coqc (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr




==> anc/HoTT/coq-HoTT/man/coqtop.opt.1 <==
.TH COQ 1 "April 25, 2001"

.SH NAME
coqtop.opt \- The native-code Coq toplevel


.SH SYNOPSIS
.B coqopt.opt
[
.B options
]
[
.I file
]

.SH DESCRIPTION

.B coqopt.opt
is the native-code version of Coq. It should not be called directly, but
only by
.B coqtop
and
.B coqc

.SH SEE ALSO

.BR coqtop (1),
.BR coqc (1).
.br
.I
The Coq Reference Manual.
.I
The Coq web site: http://coq.inria.fr




==> anc/HoTT/coq-HoTT/man/coqwc.1 <==
.TH COQ 1 "16 March 2004" "Coq tools"

.SH NAME
coqwc \- print the number of specification, proof and comment lines in
Coq files

.SH SYNOPSIS
.B coqwc
[
.BI \-p
]
[
.BI \-s
]
[
.BI \-r
]
[
.BI \-e
]
.I files ...

.SH DESCRIPTION

.B coqwc
computes the number of specification lines, proof lines and comment
lines in Coq files.

.SH OPTIONS

.TP
.BI \-p
Print the percentage of comments
.TP
.BI \-s
Print only the number of specification lines
.TP
.BI \-r
Print only the number of proof lines
.TP
.BI \-e
Do not skip headers

.SH BUGS

Please report any bug to
.B coq\-bugs@pauillac.inria.fr


==> anc/HoTT/coq-HoTT/man/gallina.1 <==
.TH COQ 1 "29 March 1995" "Coq tools"

.SH NAME
gallina \- extracts specification from Coq vernacular files

.SH SYNOPSIS
.B gallina
[
.BI \-
]
[
.BI \-stdout
]
[
.BI \-nocomments
]
.I file ...

.SH DESCRIPTION

.B gallina 
takes Coq files as arguments and builds the corresponding
specification files.
The Coq file
.IR foo.v \&
gives bearth to the specification file
.IR foo.g. \&
The suffix '.g' stands for Gallina.

For that purpose, gallina removes all commands that follow a
"Theorem", "Lemma", "Fact", "Remark" or "Goal" statement until it
reaches a command "Abort.", "Save.", "Qed.", "Defined." or "Proof
<...>.". It also removes every "Hint", "Syntax",
"Immediate"  or "Transparent" command.

Files without the .v suffix are ignored.


.SH OPTIONS

.TP
.BI \-stdout
Prints the result on standard output.
.TP
.BI \-
Coq source is taken on standard input. The result is printed on
standard output.
.TP
.BI \-nocomments
Comments are removed in the *.g file.

.SH NOTES

Nested comments are correctly handled. In particular, every command
"Save." or "Abort." in a comment is not taken into account.


.SH BUGS

Please report any bug to
.B coq@pauillac.inria.fr






	

	

	

	


==> anc/HoTT/coq-HoTT/myocamlbuild.ml <==
(** * Plugin for building Coq via Ocamlbuild *)

open Ocamlbuild_plugin
open Ocamlbuild_pack
open Printf
open Scanf

(** WARNING !! this is preliminary stuff. It should allows you to
    build coq and its libraries if everything goes right.
    Support for all the build rules and configuration options
    is progressively added. Tested only on linux + ocaml 3.11 +
    local + natdynlink for now.

    Usage:
     ./configure -local -opt
     ./build   (which launches ocamlbuild coq.otarget)

    Then you can (hopefully) launch bin/coqtop, bin/coqide and so on.
    Apart from the links in bin, every created files are in _build.
    A "./build clean" should give you back a clean source tree

*)

(** F.A.Q about ocamlbuild:

* P / Px ?

 Same, except that the second can be use to signal the main target
 of a rule, in order to get a nicer log (otherwise the full command
 is used as target name)

*)



(** Generic file reader, which produces a list of strings, one per line *)

let read_file f =
  let ic = open_in f and l = ref [] in
  (try while true do l := (input_line ic)::!l done with End_of_file -> ());
  close_in ic; List.rev !l


(** Configuration *)

(** First, we access coq_config.ml indirectly : we symlink it to
    myocamlbuild_config.ml, which is linked with this myocamlbuild.ml *)

module Coq_config = struct include Myocamlbuild_config end

let _ = begin
  Options.ocamlc := A Coq_config.ocamlc;
  Options.ocamlopt := A Coq_config.ocamlopt;
  Options.ocamlmklib := A Coq_config.ocamlmklib;
  Options.ocamldep := A Coq_config.ocamldep;
  Options.ocamldoc := A Coq_config.ocamldoc;
  Options.ocamlyacc := A Coq_config.ocamlyacc;
  Options.ocamllex := A Coq_config.ocamllex;
end

let w32 = (Coq_config.arch = "win32")

let w32pref = "i586-mingw32msvc"
let w32ocamlc = w32pref^"-ocamlc"
let w32ocamlopt = w32pref^"-ocamlopt"
let w32ocamlmklib = w32pref^"-ocamlmklib"
let w32res = w32pref^"-windres"
let w32lib = "/usr/"^w32pref^"/lib/"
let w32bin = "/usr/"^w32pref^"/bin/"
let w32ico = "ide/coq_icon.o"

let _ = if w32 then begin
  Options.ocamlopt := A w32ocamlopt;
  Options.ocamlmklib := A w32ocamlmklib;
end

let use_camlp5 = (Coq_config.camlp4 = "camlp5")

let camlp4args =
  if use_camlp5 then [A "pa_extend.cmo";A "q_MLast.cmo";A "pa_macro.cmo"]
  else []

let ocaml = A Coq_config.ocaml
let camlp4o = S ((A Coq_config.camlp4o) :: camlp4args)
let camlp4incl = S[A"-I"; A Coq_config.camlp4lib]
let camlp4compat = Sh Coq_config.camlp4compat
let opt = (Coq_config.best = "opt")
let ide = Coq_config.has_coqide
let hasdynlink = Coq_config.has_natdynlink
let os5fix = (Coq_config.natdynlinkflag = "os5fixme")
let flag_dynlink = if hasdynlink then A"-DHasDynlink" else N
let dep_dynlink = if hasdynlink then N else Sh"-natdynlink no"
let lablgtkincl = Sh Coq_config.coqideincl
let local = Coq_config.local
let cflags = S[A"-ccopt";A Coq_config.cflags]

(** Do we want to inspect .ml generated from .ml4 ? *)
let readable_genml = false
let readable_flag = if readable_genml then A"pr_o.cmo" else N

let _build = Options.build_dir


(** Abbreviations about files *)

let core_libs =
  ["lib/clib"; "lib/lib"; "kernel/kernel"; "library/library";
   "pretyping/pretyping"; "interp/interp";  "proofs/proofs";
   "printing/printing"; "parsing/parsing"; "tactics/tactics";
   "toplevel/toplevel";  "parsing/highparsing"; "tactics/hightactics"]
let core_cma = List.map (fun s -> s^".cma") core_libs
let core_cmxa = List.map (fun s -> s^".cmxa") core_libs
let core_mllib = List.map (fun s -> s^".mllib") core_libs

let tolink = "scripts/tolink.ml"

let c_headers_base =
  ["coq_fix_code.h";"coq_instruct.h"; "coq_memory.h"; "int64_emul.h";
   "coq_gc.h"; "coq_interp.h"; "coq_values.h"; "int64_native.h";
   "coq_jumptbl.h"]
let c_headers = List.map ((^) "kernel/byterun/") c_headers_base

let coqinstrs = "kernel/byterun/coq_instruct.h"
let coqjumps = "kernel/byterun/coq_jumptbl.h"
let copcodes = "kernel/copcodes.ml"

let libcoqrun = "kernel/byterun/libcoqrun.a"

let init_vo = "theories/Init/Prelude.vo"

let nmake = "theories/Numbers/Natural/BigN/NMake_gen.v"
let nmakegen = "theories/Numbers/Natural/BigN/NMake_gen.ml"

let adapt_name (pref,oldsuf,newsuf) f =
 pref ^ (Filename.chop_suffix f oldsuf) ^ newsuf

let get_names (oldsuf,newsuf) s =
  let pref = Filename.dirname s ^ "/" in
  List.map (adapt_name (pref,oldsuf,newsuf)) (string_list_of_file s)

let get_vo_itargets f =
  let vo_itargets = get_names (".otarget",".itarget") f in
  List.flatten (List.map (get_names (".vo",".v")) vo_itargets)

let theoriesv = get_vo_itargets "theories/theories.itarget"

let pluginsv = get_vo_itargets "plugins/pluginsvo.itarget"

let pluginsmllib = get_names (".cma",".mllib") "plugins/pluginsbyte.itarget"

(** for correct execution of coqdep_boot, source files should have
    been imported in _build (and NMake_gen.v should have been created). *)

let coqdepdeps = theoriesv @ pluginsv @ pluginsmllib

let coqtop = "toplevel/coqtop"
let coqide = "ide/coqide"
let coqdepboot = "tools/coqdep_boot"
let coqmktop = "scripts/coqmktop"

(** The list of binaries to build:
    (name of link in bin/, name in _build, install both or only best) *)

type links = Both | Best | BestInPlace | Ide

let all_binaries =
 (if w32 then [ "mkwinapp", "tools/mkwinapp", Best ] else []) @
 [ "coqtop", coqtop, Both;
   "coqide", "ide/coqide_main", Ide;
   "coqmktop", coqmktop, Both;
   "coqc", "scripts/coqc", Both;
   "coqchk", "checker/main", Both;
   "coqdep_boot", coqdepboot, Best;
   "coqdep", "tools/coqdep", Best;
   "coqdoc", "tools/coqdoc/main", Best;
   "coqwc", "tools/coqwc", Best;
   "coq_makefile", "tools/coq_makefile", Best;
   "coq-tex", "tools/coq_tex", Best;
   "gallina", "tools/gallina", Best;
   "csdpcert", "plugins/micromega/csdpcert", BestInPlace;
   "fake_ide", "tools/fake_ide", Best;
 ]


let best_oext = if opt then ".native" else ".byte"
let best_ext = if opt then ".opt" else ".byte"
let best_iext = if ide = "opt" then ".opt" else ".byte"

let coqtopbest = coqtop^best_oext
(* For inner needs, we rather use the bytecode versions of coqdep
   and coqmktop: slightly slower but compile quickly, and ok with
   w32 cross-compilation *)
let coqdep_boot = coqdepboot^".byte"
let coqmktop_boot = coqmktop^".byte"

let binariesopt_deps =
  let addext b = b ^ ".native" in
  let rec deps = function
    | [] -> []
    | (_,b,Ide)::l -> if ide="opt" then addext b :: deps l else deps l
    | (_,b,_)::l -> if opt then addext b :: deps l else deps l
  in deps all_binaries

let binariesbyte_deps =
  let addext b = b ^ ".byte" in
  let rec deps = function
    | [] -> []
    | (_,b,Ide)::l -> if ide<>"no" then addext b :: deps l else deps l
    | (_,b,Both)::l -> addext b :: deps l
    | (_,b,_)::l -> if not opt then addext b :: deps l else deps l
  in deps all_binaries

let ln_sf toward f =
  Command.execute ~quiet:true (Cmd (S [A"ln";A"-sf";P toward;P f]))

let rec make_bin_links = function
  | [] -> ()
  | (b,ob,kind)::l ->
      make_bin_links l;
      let obd = "../"^ !_build^"/"^ob and bd = "bin/"^b in
      match kind with
	| Ide when ide <> "no" ->
	    ln_sf (obd^".byte") (bd^".byte");
	    if ide = "opt" then ln_sf (obd^".native") (bd^".opt");
	    ln_sf (b^best_iext) bd
	| Ide (* when ide = "no" *) -> ()
	| Both ->
	    ln_sf (obd^".byte") (bd^".byte");
	    if opt then ln_sf (obd^".native") (bd^".opt");
	    ln_sf (b^best_ext) bd
	| Best -> ln_sf (obd^best_oext) bd
	| BestInPlace -> ln_sf (b^best_oext) (!_build^"/"^ob)

let incl f = Ocaml_utils.ocaml_include_flags f

let cmd cl = (fun _ _ -> (Cmd (S cl)))

let initial_actions () = begin
  (** We "pre-create" a few subdirs in _build *)
  Shell.mkdir_p (!_build^"/dev");
  Shell.mkdir_p (!_build^"/bin");
  Shell.mkdir_p (!_build^"/plugins/micromega");
  make_bin_links all_binaries;
end

let extra_rules () = begin

(** Virtual target for building all binaries *)

  rule "binariesopt" ~stamp:"binariesopt" ~deps:binariesopt_deps (fun _ _ -> Nop);
  rule "binariesbyte" ~stamp:"binariesbyte" ~deps:binariesbyte_deps (fun _ _ -> Nop);
  rule "binaries" ~stamp:"binaries" ~deps:["binariesbyte";"binariesopt"] (fun _ _ -> Nop);

(** We create a special coq_config which mentions _build *)

  rule "coq_config.ml" ~prod:"coq_config.ml" ~dep:"config/coq_config.ml"
    (fun _ _ ->
       if w32 then cp "config/coq_config.ml" "coq_config.ml" else
       let lines = read_file "config/coq_config.ml" in
       let lines = List.map (fun s -> s^"\n") lines in
       let line0 = "\n(* Adapted variables for ocamlbuild *)\n" in
       (* TODO : line2 isn't completely accurate with respect to ./configure:
	  the case of -local -coqrunbyteflags foo isn't supported *)
       let line1 =
	 "let coqrunbyteflags = \"-dllib -lcoqrun\"\n"
       in
       Echo (lines @ (if local then [line0;line1] else []),
	     "coq_config.ml"));

(** Camlp4 extensions *)

  rule ".ml4.ml" ~dep:"%.ml4" ~prod:"%.ml"
    (fun env _ ->
       let ml4 = env "%.ml4" and ml = env "%.ml" in
       Cmd (S[camlp4o;T(tags_of_pathname ml4 ++ "p4mod");readable_flag;
	      T(tags_of_pathname ml4 ++ "p4option"); camlp4compat;
	      A"-o"; Px ml; A"-impl"; P ml4]));

  flag_and_dep ["p4mod"; "use_grammar"] (P "grammar/grammar.cma");
  flag_and_dep ["p4mod"; "use_constr"] (P "grammar/q_constr.cmo");

  flag_and_dep ["p4mod"; "use_compat5"] (P "tools/compat5.cmo");
  flag_and_dep ["p4mod"; "use_compat5b"] (P "tools/compat5b.cmo");

  if w32 then begin
    flag ["p4mod"] (A "-DWIN32");
    dep ["ocaml"; "link"; "ide"] ["ide/ide_win32_stubs.o"];
  end;

  if not use_camlp5 then begin
  let mlp_cmo s =
    let src=s^".mlp" and dst=s^".cmo" in
    rule (src^".cmo") ~dep:src ~prod:dst ~insert:`top
      (fun env _ ->
	 Cmd (S [!Options.ocamlc; A"-c"; A"-pp";
		 Quote (S [camlp4o;A"-impl"]); camlp4incl; A"-impl"; P src]))
  in
  mlp_cmo "tools/compat5";
  mlp_cmo "tools/compat5b";
  end;

(** All caml files are compiled with +camlp4/5
    and ide files need +lablgtk2 *)

  flag ["compile"; "ocaml"] (S [A"-rectypes"; camlp4incl]);
  flag ["link"; "ocaml"] (S [A"-rectypes"; camlp4incl]);
  flag ["ocaml"; "ide"; "compile"] lablgtkincl;
  flag ["ocaml"; "ide"; "link"] lablgtkincl;
  flag ["ocaml"; "ide"; "link"; "byte"]
    (S [A"lablgtk.cma"; A"lablgtksourceview2.cma"]);
  flag ["ocaml"; "ide"; "link"; "native"]
    (S [A"lablgtk.cmxa"; A"lablgtksourceview2.cmxa"]);

(** C code for the VM *)

  dep ["compile"; "c"] c_headers;
  flag ["compile"; "c"] cflags;
  dep ["ocaml"; "use_libcoqrun"; "compile"] [libcoqrun];
  dep ["ocaml"; "use_libcoqrun"; "link"; "native"] [libcoqrun];
  flag ["ocaml"; "use_libcoqrun"; "link"; "byte"] (Sh Coq_config.coqrunbyteflags);

  (* we need to use a different ocamlc. For now we copy the rule *)
  if w32 then
  rule ".c.o"  ~deps:("%.c"::c_headers) ~prod:"%.o" ~insert:`top
    (fun env _ ->
       let c = env "%.c" in
       let o = env "%.o" in
       Seq [Cmd (S [P w32ocamlc;cflags;A"-c";Px c]);
	    mv  (Filename.basename o) o]);

(** VM: Generation of coq_jumbtbl.h and copcodes.ml from coq_instruct.h *)

  rule "coqinstrs" ~dep:coqinstrs ~prods:[coqjumps;copcodes]
    (fun _ _ ->
       let jmps = ref [] and ops = ref [] and i = ref 0 in
       let add_instr instr comma =
	 if instr = "" then failwith "Empty" else begin
	   jmps:=sprintf "&&coq_lbl_%s%s \n" instr comma :: !jmps;
	   ops:=sprintf "let op%s = %d\n" instr !i :: !ops;
	   incr i
	 end
       in
       (** we recognize comma-separated uppercase instruction names *)
       let parse_line s =
	 let b = Scanning.from_string s in
	 try while true do bscanf b " %[A-Z0-9_]%[,]" add_instr done
	 with _ -> ()
       in
       List.iter parse_line (read_file coqinstrs);
       Seq [Echo (List.rev !jmps, coqjumps);
	    Echo (List.rev !ops, copcodes)]);

(** Generation of tolink.ml *)

  rule tolink ~deps:core_mllib ~prod:tolink
    (fun _ _ ->
       let cat s = String.concat " " (string_list_of_file s) in
       let core_mods = String.concat " " (List.map cat core_mllib) in
       let core_cmas = String.concat " " core_cma in
       Echo (["let copts = \"-cclib -lcoqrun\"\n";
	      "let core_libs = \""^core_cmas^"\"\n";
	      "let core_objs = \""^core_mods^"\"\n"],
	     tolink));

(** For windows, building coff object file from a .rc (for the icon) *)

  if w32 then rule ".rc.o" ~deps:["%.rc";"ide/coq.ico"] ~prod:"%.o"
    (fun env _ ->
       let rc = env "%.rc" and o = env "%.o" in
       Cmd (S [P w32res;A "--input-format";A "rc";A "--input";P rc;
	       A "--output-format";A "coff";A "--output"; Px o]));

(** The windows version of Coqide is now a console-free win32 app,
    which moreover contains the Coq icon. If necessary, the mkwinapp
    tool can be used later to restore or suppress the console of Coqide. *)

  if w32 then dep ["link"; "ocaml"; "program"; "ide"] [w32ico];

  if w32 then flag ["link"; "ocaml"; "program"; "ide"]
    (S [A "-ccopt"; A "-link -Wl,-subsystem,windows"; P w32ico]);

(** Coqtop *)

  let () =
    let fo = coqtop^".native" and fb = coqtop^".byte" in
    let depsall = (if w32 then [w32ico] else [])@[coqmktop_boot;libcoqrun] in
    let depso =  core_cmxa in
    let depsb =  core_cma in
    let w32flag =
      if not w32 then N else S ([A"-camlbin";A w32bin;A "-ccopt";P w32ico])
    in
    if opt then rule fo ~prod:fo ~deps:(depsall@depso) ~insert:`top
      (cmd [P coqmktop_boot;w32flag;A"-boot";A"-opt";incl fo;camlp4incl;A"-o";Px fo]);
    rule fb ~prod:fb ~deps:(depsall@depsb) ~insert:`top
      (cmd [P coqmktop_boot;w32flag;A"-boot";A"-top";incl fb;camlp4incl;A"-o";Px fb]);
  in

(** Coq files dependencies *)

  rule "coqdepready" ~stamp:"coqdepready" ~deps:coqdepdeps (fun _ _ -> Nop);

  rule ".v.d" ~prod:"%.v.depends" ~deps:["%.v";coqdep_boot;"coqdepready"]
    (fun env _ ->
       let v = env "%.v" and vd = env "%.v.depends" in
       (** NB: this relies on all .v files being already in _build. *)
       Cmd (S [P coqdep_boot;dep_dynlink;A"-slash";P v;Sh">";Px vd]));

(** Coq files compilation *)

  let coq_build_dep f build =
    (** NB: this relies on coqdep producing a single Makefile line
	for one .v file, with some specific shape "f.vo ...: f.v deps.vo ..." *)
    let src = f^".v" in
    let depends = f^".v.depends" in
    let rec get_deps keep = function
      | [] -> []
      | d::deps when d = src -> get_deps keep deps
      | d::deps when keep -> [d] :: get_deps keep deps
      | d::deps -> get_deps (String.contains d ':') deps
    in
    let d = get_deps false (string_list_of_file depends) in
    List.iter Outcome.ignore_good (build d)

  in

  let coq_v_rule d init =
    let bootflag = if init then A"-noinit" else N in
    let gendep = if init then coqtopbest else init_vo in
    rule (d^".v.vo")
      ~prods:[d^"%.vo";d^"%.glob"] ~deps:[gendep;d^"%.v";d^"%.v.depends"]
      (fun env build ->
	 let f = env (d^"%") in
	 coq_build_dep f build;
	 Cmd (S [P coqtopbest;A"-boot";bootflag;A"-compile";Px f]))
  in
  coq_v_rule "theories/Init/" true;
  coq_v_rule "" false;

(** Generation of _plugin_mod.ml files *)

  rule "_mod.ml" ~prod:"%_plugin_mod.ml" ~dep:"%_plugin.mllib"
    (fun env _ ->
       let line s = "let _ = Mltop.add_known_module \""^s^"\"\n" in
       let mods =
	 string_list_of_file (env "%_plugin.mllib") @
	   [Filename.basename (env "%_plugin")]
       in
       Echo (List.map line mods, env "%_plugin_mod.ml"));

(** Rule for native dynlinkable plugins *)

  rule ".cmxa.cmxs" ~prod:"%.cmxs" ~dep:"%.cmxa"
    (fun env _ ->
       let cmxs = Px (env "%.cmxs") and cmxa = P (env "%.cmxa") in
       if os5fix then
	 Cmd (S [A"../dev/ocamlopt_shared_os5fix.sh"; !Options.ocamlopt; cmxs])
       else
	 Cmd (S [!Options.ocamlopt;A"-linkall";A"-shared";A"-o";cmxs;cmxa]));

(** Generation of NMake.v from NMake_gen.ml *)

  rule "NMake" ~prod:nmake ~dep:nmakegen
    (cmd [ocaml;P nmakegen;Sh ">";Px nmake]);

end

(** Registration of our rules (after the standard ones) *)

let _ = dispatch begin function
  | After_rules -> initial_actions (); extra_rules ()
  | _ -> ()
end

(** TODO / Remarques:

    * Apres un premier build, le second prend du temps, meme cached:
      1 min 25 pour les 2662 targets en cache. Etonnement, refaire
      coqtop.byte ne prend que ~4s, au lieu des ~40s pour coqtop.opt.
      A comprendre ...

    * Parallelisation: vraiment pas top

*)


==> anc/HoTT/coq-HoTT/parsing/compat.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Compatibility file depending on ocaml/camlp4 version *)

(** Locations *)

IFDEF CAMLP5 THEN

module CompatLoc = struct
  include Ploc
  let ghost = dummy
  let merge = encl
end

exception Exc_located = Ploc.Exc

IFDEF CAMLP5_6_00 THEN
let ploc_make_loc fname lnb pos bpep = Ploc.make_loc fname lnb pos bpep ""
let ploc_file_name = Ploc.file_name
ELSE
let ploc_make_loc fname lnb pos bpep = Ploc.make lnb pos bpep
let ploc_file_name _ = ""
END

let of_coqloc loc =
  let (fname, lnb, pos, bp, ep) = Loc.represent loc in
  ploc_make_loc fname lnb pos (bp,ep)

let to_coqloc loc =
  Loc.create (ploc_file_name loc) (Ploc.line_nb loc)
    (Ploc.bol_pos loc) (Ploc.first_pos loc, Ploc.last_pos loc)

let make_loc = Ploc.make_unlined

ELSE

module CompatLoc = Camlp4.PreCast.Loc

exception Exc_located = CompatLoc.Exc_located

let of_coqloc loc =
  let (fname, lnb, pos, bp, ep) = Loc.represent loc in
  CompatLoc.of_tuple (fname, 0, 0, bp, 0, 0, ep, false)

let to_coqloc loc =
  Loc.create (CompatLoc.file_name loc) (CompatLoc.start_line loc)
    (CompatLoc.start_bol loc) (CompatLoc.start_off loc, CompatLoc.stop_off loc)

let make_loc (start, stop) =
  CompatLoc.of_tuple ("", 0, 0, start, 0, 0, stop, false)

END

let (!@) = to_coqloc

(** Misc module emulation *)

IFDEF CAMLP5 THEN

module PcamlSig = struct end
module Token = Token

ELSE

module PcamlSig = Camlp4.Sig
module Ast = Camlp4.PreCast.Ast
module Pcaml = Camlp4.PreCast.Syntax
module MLast = Ast
module Token = struct exception Error of string end

END


(** Grammar auxiliary types *)

IFDEF CAMLP5 THEN

let to_coq_assoc = function
| Gramext.RightA -> Extend.RightA
| Gramext.LeftA -> Extend.LeftA
| Gramext.NonA -> Extend.NonA

let of_coq_assoc = function
| Extend.RightA -> Gramext.RightA
| Extend.LeftA -> Gramext.LeftA
| Extend.NonA -> Gramext.NonA

let of_coq_position = function
| Extend.First -> Gramext.First
| Extend.Last -> Gramext.Last
| Extend.Before s -> Gramext.Before s
| Extend.After s -> Gramext.After s
| Extend.Level s -> Gramext.Level s

let to_coq_position = function
| Gramext.First -> Extend.First
| Gramext.Last -> Extend.Last
| Gramext.Before s -> Extend.Before s
| Gramext.After s -> Extend.After s
| Gramext.Level s -> Extend.Level s
| Gramext.Like _ -> assert false (** dont use it, not in camlp4 *)

ELSE

let to_coq_assoc = function
| PcamlSig.Grammar.RightA -> Extend.RightA
| PcamlSig.Grammar.LeftA -> Extend.LeftA
| PcamlSig.Grammar.NonA -> Extend.NonA

let of_coq_assoc = function
| Extend.RightA -> PcamlSig.Grammar.RightA
| Extend.LeftA -> PcamlSig.Grammar.LeftA
| Extend.NonA -> PcamlSig.Grammar.NonA

let of_coq_position = function
| Extend.First -> PcamlSig.Grammar.First
| Extend.Last -> PcamlSig.Grammar.Last
| Extend.Before s -> PcamlSig.Grammar.Before s
| Extend.After s -> PcamlSig.Grammar.After s
| Extend.Level s -> PcamlSig.Grammar.Level s

let to_coq_position = function
| PcamlSig.Grammar.First -> Extend.First
| PcamlSig.Grammar.Last -> Extend.Last
| PcamlSig.Grammar.Before s -> Extend.Before s
| PcamlSig.Grammar.After s -> Extend.After s
| PcamlSig.Grammar.Level s -> Extend.Level s

END


(** Signature of Lexer *)

IFDEF CAMLP5 THEN

module type LexerSig = sig
  include Grammar.GLexerType with type te = Tok.t
  module Error : sig
    type t
    exception E of t
    val to_string : t -> string
  end
end

ELSE

module type LexerSig =
  Camlp4.Sig.Lexer with module Loc = CompatLoc and type Token.t = Tok.t

END

(** Signature and implementation of grammars *)

IFDEF CAMLP5 THEN

module type GrammarSig = sig
  include Grammar.S with type te = Tok.t
  type 'a entry = 'a Entry.e
  type internal_entry = Tok.t Gramext.g_entry
  type symbol = Tok.t Gramext.g_symbol
  type action = Gramext.g_action
  type production_rule = symbol list * action
  type single_extend_statment =
      string option * Gramext.g_assoc option * production_rule list
  type extend_statment =
      Gramext.position option * single_extend_statment list
  val action : 'a -> action
  val entry_create : string -> 'a entry
  val entry_parse : 'a entry -> parsable -> 'a
  val entry_print : Format.formatter -> 'a entry -> unit
  val srules' : production_rule list -> symbol
  val parse_tokens_after_filter : 'a entry -> Tok.t Stream.t -> 'a
end

module GrammarMake (L:LexerSig) : GrammarSig = struct
  include Grammar.GMake (L)
  type 'a entry = 'a Entry.e
  type internal_entry = Tok.t Gramext.g_entry
  type symbol = Tok.t Gramext.g_symbol
  type action = Gramext.g_action
  type production_rule = symbol list * action
  type single_extend_statment =
      string option * Gramext.g_assoc option * production_rule list
  type extend_statment =
      Gramext.position option * single_extend_statment list
  let action = Gramext.action
  let entry_create = Entry.create
  let entry_parse e p =
    try Entry.parse e p
    with Exc_located (loc,e) -> raise (Loc.add_loc e (to_coqloc loc))
IFDEF CAMLP5_6_02_1 THEN
  let entry_print ft x = Entry.print ft x
ELSE
  let entry_print _ x = Entry.print x
END
  let srules' = Gramext.srules
  let parse_tokens_after_filter = Entry.parse_token
end

ELSE

module type GrammarSig = sig
  include Camlp4.Sig.Grammar.Static
    with module Loc = CompatLoc and type Token.t = Tok.t
  type 'a entry = 'a Entry.t
  type action = Action.t
  type parsable
  val parsable : char Stream.t -> parsable
  val action : 'a -> action
  val entry_create : string -> 'a entry
  val entry_parse : 'a entry -> parsable -> 'a
  val entry_print : Format.formatter -> 'a entry -> unit
  val srules' : production_rule list -> symbol
end

module GrammarMake (L:LexerSig) : GrammarSig = struct
  (* We need to refer to Coq's module Loc before it is hidden by include *)
  let raise_coq_loc loc e = raise (Loc.add_loc e (to_coqloc loc))
  include Camlp4.Struct.Grammar.Static.Make (L)
  type 'a entry = 'a Entry.t
  type action = Action.t
  type parsable = char Stream.t
  let parsable s = s
  let action = Action.mk
  let entry_create = Entry.mk
  let entry_parse e s =
    try parse e (*FIXME*)CompatLoc.ghost s
    with Exc_located (loc,e) -> raise_coq_loc loc e
  let entry_print ft x = Entry.print ft x
  let srules' = srules (entry_create "dummy")
end

END


(** Misc functional adjustments *)

(** - The lexer produces streams made of pairs in camlp4 *)

let get_tok = IFDEF CAMLP5 THEN fun x -> x ELSE fst END

(** - Gram.extend is more currified in camlp5 than in camlp4 *)

IFDEF CAMLP5 THEN
let maybe_curry f x y = f (x,y)
let maybe_uncurry f (x,y) = f x y
ELSE
let maybe_curry f = f
let maybe_uncurry f = f
END

(** Compatibility with camlp5 strict mode *)
IFDEF CAMLP5 THEN
  IFDEF STRICT THEN
    let vala x = Ploc.VaVal x
  ELSE
    let vala x = x
  END
ELSE
  let vala x = x
END

(** Fix a quotation difference in [str_item] *)

let declare_str_items loc l =
IFDEF CAMLP5 THEN
  MLast.StDcl (loc, vala l) (* correspond to <:str_item< declare $list:l'$ end >> *)
ELSE
  Ast.stSem_of_list l
END

(** Quotation difference for match clauses *)

let default_patt loc =
  (<:patt< _ >>, vala None, <:expr< failwith "Extension: cannot occur" >>)

IFDEF CAMLP5 THEN

let make_fun loc cl =
  let l = cl @ [default_patt loc] in
  MLast.ExFun (loc, vala l)  (* correspond to <:expr< fun [ $list:l$ ] >> *)

ELSE

let make_fun loc cl =
  let mk_when = function
    | Some w -> w
    | None -> Ast.ExNil loc
  in
  let mk_clause (patt,optwhen,expr) =
    (* correspond to <:match_case< ... when ... -> ... >> *)
    Ast.McArr (loc, patt, mk_when optwhen, expr) in
  let init = mk_clause (default_patt loc) in
  let add_clause x acc = Ast.McOr (loc, mk_clause x, acc) in
  let l = List.fold_right add_clause cl init in
  Ast.ExFun (loc,l) (* correspond to <:expr< fun [ $l$ ] >> *)

END

(** Explicit antiquotation $anti:... $ *)

IFDEF CAMLP5 THEN
let expl_anti loc e = <:expr< $anti:e$ >>
ELSE
let expl_anti _loc e = e (* FIXME: understand someday if we can do better *)
END


==> anc/HoTT/coq-HoTT/parsing/doc.tex <==

\newpage
\section*{The Coq parsers and printers}

\ocwsection \label{parsing}
This chapter describes the implementation of the \Coq\ parsers and printers.

\bigskip
\begin{center}\epsfig{file=parsing.dep.ps}\end{center}


==> anc/HoTT/coq-HoTT/parsing/egramcoq.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Errors
open Util
open Pcoq
open Extend
open Ppextend
open Constrexpr
open Notation_term
open Libnames
open Tacexpr
open Names
open Egramml

(**************************************************************************)
(*
 * --- Note on the mapping of grammar productions to camlp4 actions ---
 *
 * Translation of environments: a production
 *   [ nt1(x1) ... nti(xi) ] -> act(x1..xi)
 * is written (with camlp4 conventions):
 *   (fun vi -> .... (fun v1 -> act(v1 .. vi) )..)
 * where v1..vi are the values generated by non-terminals nt1..nti.
 * Since the actions are executed by substituting an environment,
 * the make_*_action family build the following closure:
 *
 *      ((fun env ->
 *          (fun vi ->
 *             (fun env -> ...
 *
 *                  (fun v1 ->
 *                     (fun env -> gram_action .. env act)
 *                     ((x1,v1)::env))
 *                  ...)
 *             ((xi,vi)::env)))
 *         [])
 *)

(**********************************************************************)
(** Declare Notations grammar rules                                   *)

let constr_expr_of_name (loc,na) = match na with
  | Anonymous -> CHole (loc,None)
  | Name id -> CRef (Ident (loc,id),None)

let cases_pattern_expr_of_name (loc,na) = match na with
  | Anonymous -> CPatAtom (loc,None)
  | Name id -> CPatAtom (loc,Some (Ident (loc,id)))

type grammar_constr_prod_item =
  | GramConstrTerminal of Tok.t
  | GramConstrNonTerminal of constr_prod_entry_key * Id.t option
  | GramConstrListMark of int * bool
    (* tells action rule to make a list of the n previous parsed items;
       concat with last parsed list if true *)

let make_constr_action
  (f : Loc.t -> constr_notation_substitution -> constr_expr) pil =
  let rec make (constrs,constrlists,binders as fullsubst) = function
  | [] ->
      Gram.action (fun (loc:CompatLoc.t) -> f (!@loc) fullsubst)
  | (GramConstrTerminal _ | GramConstrNonTerminal (_,None)) :: tl ->
      (* parse a non-binding item *)
      Gram.action (fun _ -> make fullsubst tl)
  | GramConstrNonTerminal (typ, Some _) :: tl ->
      (* parse a binding non-terminal *)
    (match typ with
    | (ETConstr _| ETOther _) ->
	Gram.action (fun (v:constr_expr) ->
	  make (v :: constrs, constrlists, binders) tl)
    | ETReference ->
        Gram.action (fun (v:reference) ->
	  make (CRef (v,None) :: constrs, constrlists, binders) tl)
    | ETName ->
        Gram.action (fun (na:Loc.t * Name.t) ->
	  make (constr_expr_of_name na :: constrs, constrlists, binders) tl)
    | ETBigint ->
        Gram.action (fun (v:Bigint.bigint) ->
	  make (CPrim(Loc.ghost,Numeral v) :: constrs, constrlists, binders) tl)
    | ETConstrList (_,n) ->
	Gram.action (fun (v:constr_expr list) ->
	  make (constrs, v::constrlists, binders) tl)
    | ETBinder _ | ETBinderList (true,_) ->
	Gram.action (fun (v:local_binder list) ->
	  make (constrs, constrlists, v::binders) tl)
    | ETBinderList (false,_) ->
	Gram.action (fun (v:local_binder list list) ->
	  make (constrs, constrlists, List.flatten v::binders) tl)
    | ETPattern ->
	failwith "Unexpected entry of type cases pattern")
  | GramConstrListMark (n,b) :: tl ->
      (* Rebuild expansions of ConstrList *)
      let heads,constrs = List.chop n constrs in
      let constrlists =
	if b then (heads@List.hd constrlists)::List.tl constrlists
	else heads::constrlists
      in make (constrs, constrlists, binders) tl
  in
  make ([],[],[]) (List.rev pil)

let check_cases_pattern_env loc (env,envlist,hasbinders) =
  if hasbinders then Topconstr.error_invalid_pattern_notation loc
  else (env,envlist)

let make_cases_pattern_action
  (f : Loc.t -> cases_pattern_notation_substitution -> cases_pattern_expr) pil =
  let rec make (env,envlist,hasbinders as fullenv) = function
  | [] ->
      Gram.action
	(fun (loc:CompatLoc.t) ->
	  let loc = !@loc in
	  f loc (check_cases_pattern_env loc fullenv))
  | (GramConstrTerminal _ | GramConstrNonTerminal (_,None)) :: tl ->
      (* parse a non-binding item *)
      Gram.action (fun _ -> make fullenv tl)
  | GramConstrNonTerminal (typ, Some _) :: tl ->
      (* parse a binding non-terminal *)
    (match typ with
    | ETConstr _ -> (* pattern non-terminal *)
        Gram.action (fun (v:cases_pattern_expr) ->
          make (v::env, envlist, hasbinders) tl)
    | ETReference ->
        Gram.action (fun (v:reference) ->
	  make (CPatAtom (Loc.ghost,Some v) :: env, envlist, hasbinders) tl)
    | ETName ->
        Gram.action (fun (na:Loc.t * Name.t) ->
	  make (cases_pattern_expr_of_name na :: env, envlist, hasbinders) tl)
    | ETBigint ->
        Gram.action (fun (v:Bigint.bigint) ->
	  make (CPatPrim (Loc.ghost,Numeral v) :: env, envlist, hasbinders) tl)
    | ETConstrList (_,_) ->
        Gram.action  (fun (vl:cases_pattern_expr list) ->
	  make (env, vl :: envlist, hasbinders) tl)
    | ETBinder _ | ETBinderList (true,_) ->
	Gram.action (fun (v:local_binder list) ->
	  make (env, envlist, hasbinders) tl)
    | ETBinderList (false,_) ->
	Gram.action (fun (v:local_binder list list) ->
	  make (env, envlist, true) tl)
    | (ETPattern | ETOther _) ->
        anomaly (Pp.str "Unexpected entry of type cases pattern or other"))
  | GramConstrListMark (n,b) :: tl ->
      (* Rebuild expansions of ConstrList *)
      let heads,env = List.chop n env in
      if b then
        make (env,(heads@List.hd envlist)::List.tl envlist,hasbinders) tl
      else
        make (env,heads::envlist,hasbinders) tl
  in
  make ([],[],false) (List.rev pil)

let rec make_constr_prod_item assoc from forpat = function
  | GramConstrTerminal tok :: l ->
      gram_token_of_token tok :: make_constr_prod_item assoc from forpat l
  | GramConstrNonTerminal (nt, ovar) :: l ->
      symbol_of_constr_prod_entry_key assoc from forpat nt
      :: make_constr_prod_item assoc from forpat l
  | GramConstrListMark _ :: l ->
      make_constr_prod_item assoc from forpat l
  | [] ->
      []

let prepare_empty_levels forpat (pos,p4assoc,name,reinit) =
  let entry =
    if forpat then weaken_entry Constr.pattern
    else weaken_entry Constr.operconstr in
  grammar_extend entry reinit (pos,[(name, p4assoc, [])])

let pure_sublevels level symbs =
  let filter s =
    try
      let i = level_of_snterml s in
      begin match level with
      | Some j when Int.equal i j -> None
      | _ -> Some i
      end
    with Failure _ -> None
  in
  List.map_filter filter symbs

let extend_constr (entry,level) (n,assoc) mkact forpat rules =
  List.fold_left (fun nb pt ->
  let symbs = make_constr_prod_item assoc n forpat pt in
  let pure_sublevels = pure_sublevels level symbs in
  let needed_levels = register_empty_levels forpat pure_sublevels in
  let map_level (pos, ass1, name, ass2) =
    (Option.map of_coq_position pos, Option.map of_coq_assoc ass1, name, ass2) in
  let needed_levels = List.map map_level needed_levels in
  let pos,p4assoc,name,reinit = find_position forpat assoc level in
  let nb_decls = List.length needed_levels + 1 in
  List.iter (prepare_empty_levels forpat) needed_levels;
  grammar_extend entry reinit (Option.map of_coq_position pos,
    [(name, Option.map of_coq_assoc p4assoc, [symbs, mkact pt])]);
  nb_decls) 0 rules

type notation_grammar = {
  notgram_level : int;
  notgram_assoc : gram_assoc option;
  notgram_notation : notation;
  notgram_prods : grammar_constr_prod_item list list
}

let extend_constr_constr_notation ng =
  let level = ng.notgram_level in
  let mkact loc env = CNotation (loc, ng.notgram_notation, env) in
  let e = interp_constr_entry_key false (ETConstr (level, ())) in
  let ext = (ETConstr (level, ()), ng.notgram_assoc) in
  extend_constr e ext (make_constr_action mkact) false ng.notgram_prods

let extend_constr_pat_notation ng =
  let level = ng.notgram_level in
  let mkact loc env = CPatNotation (loc, ng.notgram_notation, env, []) in
  let e = interp_constr_entry_key true (ETConstr (level, ())) in
  let ext = ETConstr (level, ()), ng.notgram_assoc in
  extend_constr e ext (make_cases_pattern_action mkact) true ng.notgram_prods

let extend_constr_notation ng =
  (* Add the notation in constr *)
  let nb = extend_constr_constr_notation ng in
  (* Add the notation in cases_pattern *)
  let nb' = extend_constr_pat_notation ng in
  nb + nb'

(**********************************************************************)
(** Grammar declaration for Tactic Notation (Coq level)               *)

let get_tactic_entry n =
  if Int.equal n 0 then
    weaken_entry Tactic.simple_tactic, None
  else if Int.equal n 5 then
    weaken_entry Tactic.binder_tactic, None
  else if 1<=n && n<5 then
    weaken_entry Tactic.tactic_expr, Some (Extend.Level (string_of_int n))
  else
    error ("Invalid Tactic Notation level: "^(string_of_int n)^".")

(**********************************************************************)
(** State of the grammar extensions                                   *)

type tactic_grammar = {
  tacgram_key : string;
  tacgram_level : int;
  tacgram_prods : grammar_prod_item list;
  tacgram_tactic : DirPath.t * Tacexpr.glob_tactic_expr;
}

type all_grammar_command =
  | Notation of
	 (precedence * tolerability list) *
	  notation_var_internalization_type list *
	  notation_grammar
  | TacticGrammar of tactic_grammar

(* Declaration of the tactic grammar rule *)

let head_is_ident tg = match tg.tacgram_prods with
| GramTerminal _::_ -> true
| _ -> false

let add_tactic_entry tg =
  let entry, pos = get_tactic_entry tg.tacgram_level in
  let rules =
    if Int.equal tg.tacgram_level 0 then begin
      if not (head_is_ident tg) then
        error "Notation for simple tactic must start with an identifier.";
      let mkact loc l =
        (TacAlias (loc,tg.tacgram_key,l,tg.tacgram_tactic):raw_atomic_tactic_expr) in
      make_rule mkact tg.tacgram_prods
    end
    else
      let mkact loc l =
        (TacAtom(loc,TacAlias(loc,tg.tacgram_key,l,tg.tacgram_tactic)):raw_tactic_expr) in
      make_rule mkact tg.tacgram_prods in
  synchronize_level_positions ();
  grammar_extend entry None (Option.map of_coq_position pos,[(None, None, List.rev [rules])]);
  1

let (grammar_state : (int * all_grammar_command) list ref) = ref []

let extend_grammar gram =
  let nb = match gram with
  | Notation (_,_,a) -> extend_constr_notation a
  | TacticGrammar g -> add_tactic_entry g in
  grammar_state := (nb,gram) :: !grammar_state

let recover_notation_grammar ntn prec =
  let filter = function
  | _, Notation (prec', vars, ng) when Notation.level_eq prec prec' && String.equal ntn ng.notgram_notation ->
    Some (vars, ng)
  | _ -> None in
  let l = List.map_filter filter !grammar_state in
  let () = match l with [_] -> () | _ -> assert false in
  List.hd l

(* Summary functions: the state of the lexer is included in that of the parser.
   Because the grammar affects the set of keywords when adding or removing
   grammar rules. *)
type frozen_t = (int * all_grammar_command) list * Lexer.frozen_t

let freeze () : frozen_t = (!grammar_state, Lexer.freeze ())

(* We compare the current state of the grammar and the state to unfreeze,
   by computing the longest common suffixes *)
let factorize_grams l1 l2 =
  if l1 == l2 then ([], [], l1) else List.share_tails l1 l2

let number_of_entries gcl =
  List.fold_left (fun n (p,_) -> n + p) 0 gcl

let unfreeze (grams, lex) =
  let (undo, redo, common) = factorize_grams !grammar_state grams in
  let n = number_of_entries undo in
  remove_grammars n;
  remove_levels n;
  grammar_state := common;
  Lexer.unfreeze lex;
  List.iter extend_grammar (List.rev_map snd redo)

let init_grammar () =
  remove_grammars (number_of_entries !grammar_state);
  grammar_state := []

let init () =
  init_grammar ()

open Summary

let _ =
  declare_summary "GRAMMAR_LEXER"
    { freeze_function = freeze;
      unfreeze_function = unfreeze;
      init_function = init }

let with_grammar_rule_protection f x =
  let fs = freeze () in
  try let a = f x in unfreeze fs; a
  with reraise ->
    let reraise = Errors.push reraise in
    let () = unfreeze fs in
    raise reraise


==> anc/HoTT/coq-HoTT/parsing/egramcoq.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Pp
open Names
open Constrexpr
open Notation_term
open Pcoq
open Extend
open Vernacexpr
open Ppextend
open Genarg
open Egramml

(** Mapping of grammar productions to camlp4 actions *)

(** This is the part specific to Coq-level Notation and Tactic Notation.
    For the ML-level tactic and vernac extensions, see Egramml. *)

(** For constr notations *)

type grammar_constr_prod_item =
  | GramConstrTerminal of Tok.t
  | GramConstrNonTerminal of constr_prod_entry_key * Id.t option
  | GramConstrListMark of int * bool
    (* tells action rule to make a list of the n previous parsed items;
       concat with last parsed list if true *)

type notation_grammar = {
  notgram_level : int;
  notgram_assoc : gram_assoc option;
  notgram_notation : notation;
  notgram_prods : grammar_constr_prod_item list list
}

type tactic_grammar = {
  tacgram_key : string;
  tacgram_level : int;
  tacgram_prods : grammar_prod_item list;
  tacgram_tactic : DirPath.t * Tacexpr.glob_tactic_expr;
}

(** Adding notations *)

type all_grammar_command =
  | Notation of
	 (precedence * tolerability list)
	  * notation_var_internalization_type list
	   (** not needed for defining grammar, hosted by egrammar for
	       transmission to interp_aconstr (via recover_notation_grammar) *)
	  * notation_grammar
  | TacticGrammar of tactic_grammar

val extend_grammar : all_grammar_command -> unit

(** For a declared grammar, returns the rule + the ordered entry types
    of variables in the rule (for use in the interpretation) *)
val recover_notation_grammar :
  notation -> (precedence * tolerability list) ->
  notation_var_internalization_type list * notation_grammar

val with_grammar_rule_protection : ('a -> 'b) -> 'a -> 'b


==> anc/HoTT/coq-HoTT/parsing/egramml.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Names
open Pcoq
open Genarg
open Tacexpr
open Vernacexpr

(** Making generic actions in type generic_argument *)

let make_generic_action
  (f:Loc.t -> ('b * raw_generic_argument) list -> 'a) pil =
  let rec make env = function
    | [] ->
	Gram.action (fun loc -> f (to_coqloc loc) env)
    | None :: tl -> (* parse a non-binding item *)
        Gram.action (fun _ -> make env tl)
    | Some (p, t) :: tl -> (* non-terminal *)
        Gram.action (fun v -> make ((p,in_generic t v) :: env) tl) in
  make [] (List.rev pil)

(** Grammar extensions declared at ML level *)

type grammar_prod_item =
  | GramTerminal of string
  | GramNonTerminal of
      Loc.t * argument_type * prod_entry_key * Id.t option

let make_prod_item = function
  | GramTerminal s -> (gram_token_of_string s, None)
  | GramNonTerminal (_,t,e,po) ->
      (symbol_of_prod_entry_key e, Option.map (fun p -> (p,t)) po)

let make_rule mkact pt =
  let (symbs,ntl) = List.split (List.map make_prod_item pt) in
  let act = make_generic_action mkact ntl in
  (symbs, act)

(** Tactic grammar extensions *)

let extend_tactic_grammar s gl =
  let mkact loc l = Tacexpr.TacExtend (loc,s,List.map snd l) in
  let rules = List.map (make_rule mkact) gl in
  maybe_uncurry (Gram.extend Tactic.simple_tactic)
    (None,[(None, None, List.rev rules)])

(** Vernac grammar extensions *)

let vernac_exts = ref []
let get_extend_vernac_grammars () = !vernac_exts

let extend_vernac_command_grammar s nt gl =
  let nt = Option.default Vernac_.command nt in
  vernac_exts := (s,gl) :: !vernac_exts;
  let mkact loc l = VernacExtend (s,List.map snd l) in
  let rules = List.map (make_rule mkact) gl in
  maybe_uncurry (Gram.extend nt) (None,[(None, None, List.rev rules)])


==> anc/HoTT/coq-HoTT/parsing/egramml.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Mapping of grammar productions to camlp4 actions. *)

(** This is the part specific to ML-level tactic and vernac extensions.
    For the Coq-level Notation and Tactic Notation, see Egramcoq. *)

type grammar_prod_item =
  | GramTerminal of string
  | GramNonTerminal of Loc.t * Genarg.argument_type *
      Pcoq.prod_entry_key * Names.Id.t option

val extend_tactic_grammar :
  string -> grammar_prod_item list list -> unit

val extend_vernac_command_grammar :
  string -> Vernacexpr.vernac_expr Pcoq.Gram.entry option ->
    grammar_prod_item list list -> unit

val get_extend_vernac_grammars :
  unit -> (string * grammar_prod_item list list) list

(** Utility function reused in Egramcoq : *)

val make_rule :
  (Loc.t -> (Names.Id.t * Tacexpr.raw_generic_argument) list -> 'b) ->
  grammar_prod_item list -> Pcoq.Gram.symbol list * Pcoq.Gram.action


==> anc/HoTT/coq-HoTT/parsing/extrawit.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Genarg

(* This file defines extra argument types *)

(* Tactics as arguments *)

let tactic_main_level = 5

let (wit_tactic0,globwit_tactic0,rawwit_tactic0) = create_arg None "tactic0"
let (wit_tactic1,globwit_tactic1,rawwit_tactic1) = create_arg None "tactic1"
let (wit_tactic2,globwit_tactic2,rawwit_tactic2) = create_arg None "tactic2"
let (wit_tactic3,globwit_tactic3,rawwit_tactic3) = create_arg None "tactic3"
let (wit_tactic4,globwit_tactic4,rawwit_tactic4) = create_arg None "tactic4"
let (wit_tactic5,globwit_tactic5,rawwit_tactic5) = create_arg None "tactic5"

let wit_tactic = function
  | 0 -> wit_tactic0
  | 1 -> wit_tactic1
  | 2 -> wit_tactic2
  | 3 -> wit_tactic3
  | 4 -> wit_tactic4
  | 5 -> wit_tactic5
  | n -> Errors.anomaly (str "Unavailable tactic level:" ++ spc () ++ int n)

let globwit_tactic = function
  | 0 -> globwit_tactic0
  | 1 -> globwit_tactic1
  | 2 -> globwit_tactic2
  | 3 -> globwit_tactic3
  | 4 -> globwit_tactic4
  | 5 -> globwit_tactic5
  | n -> Errors.anomaly (str "Unavailable tactic level:" ++ spc () ++ int n)

let rawwit_tactic = function
  | 0 -> rawwit_tactic0
  | 1 -> rawwit_tactic1
  | 2 -> rawwit_tactic2
  | 3 -> rawwit_tactic3
  | 4 -> rawwit_tactic4
  | 5 -> rawwit_tactic5
  | n -> Errors.anomaly (str "Unavailable tactic level:" ++ spc () ++ int n)

let tactic_genarg_level s =
  if Int.equal (String.length s) 7 && String.sub s 0 6 = "tactic" then
    let c = s.[6] in if '5' >= c && c >= '0' then Some (Char.code c - 48)
    else None
  else None

let is_tactic_genarg = function
| ExtraArgType s -> tactic_genarg_level s <> None
| _ -> false


==> anc/HoTT/coq-HoTT/parsing/extrawit.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Genarg
open Tacexpr

(** This file defines extra argument types *)

(** Tactics as arguments *)

val tactic_main_level : int

val rawwit_tactic : int -> (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic : int -> (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic : int -> (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic0 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic0 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic0 : (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic1 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic1 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic1 : (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic2 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic2 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic2 : (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic3 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic3 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic3 : (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic4 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic4 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic4 : (glob_tactic_expr,tlevel) abstract_argument_type

val rawwit_tactic5 : (raw_tactic_expr,rlevel) abstract_argument_type
val globwit_tactic5 : (glob_tactic_expr,glevel) abstract_argument_type
val wit_tactic5 : (glob_tactic_expr,tlevel) abstract_argument_type

val is_tactic_genarg : argument_type -> bool

val tactic_genarg_level : string -> int option


==> anc/HoTT/coq-HoTT/parsing/g_constr.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Constrexpr
open Constrexpr_ops
open Util
open Tok
open Compat
open Misctypes
open Decl_kinds

open Pcoq
open Pcoq.Prim
open Pcoq.Constr

(* TODO: avoid this redefinition without an extra dep to Notation_ops *)
let ldots_var = Id.of_string ".."

let constr_kw =
  [ "forall"; "fun"; "match"; "fix"; "cofix"; "with"; "in"; "for";
    "end"; "as"; "let"; "if"; "then"; "else"; "return";
    "Prop"; "Set"; "Type"; ".("; "_"; "..";
    "`{"; "`("; "{|"; "|}" ]

let _ = List.iter Lexer.add_keyword constr_kw

let mk_cast = function
    (c,(_,None)) -> c
  | (c,(_,Some ty)) ->
    let loc = Loc.merge (constr_loc c) (constr_loc ty)
    in CCast(loc, c, CastConv ty)

let binders_of_names l =
  List.map (fun (loc, na) ->
    LocalRawAssum ([loc, na], Default Explicit,
		   CHole (loc, Some (Evar_kinds.BinderType na)))) l

let binders_of_lidents l =
  List.map (fun (loc, id) ->
    LocalRawAssum ([loc, Name id], Default Explicit,
		  CHole (loc, Some (Evar_kinds.BinderType (Name id))))) l

let mk_fixb (id,bl,ann,body,(loc,tyc)) =
  let ty = match tyc with
      Some ty -> ty
    | None -> CHole (loc, None) in
  (id,ann,bl,ty,body)

let mk_cofixb (id,bl,ann,body,(loc,tyc)) =
  let _ = Option.map (fun (aloc,_) ->
    Errors.user_err_loc
      (aloc,"Constr:mk_cofixb",
       Pp.str"Annotation forbidden in cofix expression.")) (fst ann) in
  let ty = match tyc with
      Some ty -> ty
    | None -> CHole (loc, None) in
  (id,bl,ty,body)

let mk_fix(loc,kw,id,dcls) =
  if kw then
    let fb = List.map mk_fixb dcls in
    CFix(loc,id,fb)
  else
    let fb = List.map mk_cofixb dcls in
    CCoFix(loc,id,fb)

let mk_single_fix (loc,kw,dcl) =
  let (id,_,_,_,_) = dcl in mk_fix(loc,kw,id,[dcl])

let err () = raise Stream.Failure

(* Hack to parse "(x:=t)" as an explicit argument without conflicts with the *)
(* admissible notation "(x t)" *)
let lpar_id_coloneq =
  Gram.Entry.of_parser "test_lpar_id_coloneq"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
        | KEYWORD "(" ->
            (match get_tok (stream_nth 1 strm) with
	      | IDENT s ->
                  (match get_tok (stream_nth 2 strm) with
                    | KEYWORD ":=" ->
                        stream_njunk 3 strm;
                        Names.Id.of_string s
	            | _ -> err ())
              | _ -> err ())
        | _ -> err ())

let impl_ident_head =
  Gram.Entry.of_parser "impl_ident_head"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
	| KEYWORD "{" ->
	    (match get_tok (stream_nth 1 strm) with
	      | IDENT ("wf"|"struct"|"measure") -> err ()
	      | IDENT s ->
		  stream_njunk 2 strm;
		  Names.Id.of_string s
	      | _ -> err ())
	| _ -> err ())

let name_colon =
  Gram.Entry.of_parser "name_colon"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
	| IDENT s ->
            (match get_tok (stream_nth 1 strm) with
              | KEYWORD ":" ->
                  stream_njunk 2 strm;
                  Name (Names.Id.of_string s)
              | _ -> err ())
	| KEYWORD "_" ->
          (match get_tok (stream_nth 1 strm) with
              | KEYWORD ":" ->
                  stream_njunk 2 strm;
                  Anonymous
              | _ -> err ())
        | _ -> err ())

let aliasvar = function CPatAlias (loc, _, id) -> Some (loc,Name id) | _ -> None

GEXTEND Gram
  GLOBAL: binder_constr lconstr constr operconstr sort global
  constr_pattern lconstr_pattern Constr.ident
  closed_binder open_binders binder binders binders_fixannot
  record_declaration typeclass_constraint pattern appl_arg;
  Constr.ident:
    [ [ id = Prim.ident -> id

      (* This is used in quotations and Syntax *)
      | id = METAIDENT -> Id.of_string id ] ]
  ;
  Prim.name:
    [ [ "_" -> (!@loc, Anonymous) ] ]
  ;
  global:
    [ [ r = Prim.reference -> r ] ]
  ;
  constr_pattern:
    [ [ c = constr -> c ] ]
  ;
  lconstr_pattern:
    [ [ c = lconstr -> c ] ]
  ;
  sort:
    [ [ "Set"  -> GSet
      | "Prop" -> GProp
      | "Type" -> GType None ] ]
  ;
  lconstr:
    [ [ c = operconstr LEVEL "200" -> c ] ]
  ;
  constr:
    [ [ c = operconstr LEVEL "8" -> c
      | "@"; f=global -> CAppExpl(!@loc,(None,f,None),[]) ] ]
  ;
  operconstr:
    [ "200" RIGHTA
      [ c = binder_constr -> c ]
    | "100" RIGHTA
      [ c1 = operconstr; "<:"; c2 = binder_constr ->
                 CCast(!@loc,c1, CastVM c2)
      | c1 = operconstr; "<:"; c2 = SELF ->
                 CCast(!@loc,c1, CastVM c2)
      | c1 = operconstr; "<<:"; c2 = binder_constr ->
                 CCast(!@loc,c1, CastNative c2)
      | c1 = operconstr; "<<:"; c2 = SELF ->
                 CCast(!@loc,c1, CastNative c2)
      | c1 = operconstr; ":";c2 = binder_constr ->
                 CCast(!@loc,c1, CastConv c2)
      | c1 = operconstr; ":"; c2 = SELF ->
                 CCast(!@loc,c1, CastConv c2)
      | c1 = operconstr; ":>" ->
                 CCast(!@loc,c1, CastCoerce) ]
    | "99" RIGHTA [ ]
    | "90" RIGHTA [ ]
    | "10" LEFTA
      [ f=operconstr; args=LIST1 appl_arg -> CApp(!@loc,(None,f),args)
      | "@"; f=global; args=LIST0 NEXT -> CAppExpl(!@loc,(None,f,None),args)
      | "@"; (locid,id) = pattern_identref; args=LIST1 identref ->
          let args = List.map (fun x -> CRef (Ident x,None), None) args in
          CApp(!@loc,(None,CPatVar(locid,(true,id))),args) ]
    | "9"
        [ ".."; c = operconstr LEVEL "0"; ".." ->
          CAppExpl (!@loc,(None,Ident (!@loc,ldots_var),None),[c]) ]
    | "8" [ ]
    | "1" LEFTA
      [ c=operconstr; ".("; f=global; args=LIST0 appl_arg; ")" ->
	CApp(!@loc,(Some (List.length args+1),CRef (f,None)),args@[c,None])
      | c=operconstr; ".("; "@"; f=global;
        args=LIST0 (operconstr LEVEL "9"); ")" ->
        CAppExpl(!@loc,(Some (List.length args+1),f,None),args@[c])
      | c=operconstr; "%"; key=IDENT -> CDelimiters (!@loc,key,c) ]
    | "0"
      [ c=atomic_constr -> c
      | c=match_constr -> c
      | "("; c = operconstr LEVEL "200"; ")" ->
          (match c with
              CPrim (_,Numeral z) when Bigint.is_pos_or_zero z ->
                CNotation(!@loc,"( _ )",([c],[],[]))
            | _ -> c)
      | "{|"; c = record_declaration; "|}" -> c
      | "`{"; c = operconstr LEVEL "200"; "}" ->
	  CGeneralization (!@loc, Implicit, None, c)
      | "`("; c = operconstr LEVEL "200"; ")" ->
	  CGeneralization (!@loc, Explicit, None, c)
      ] ]
  ;
  forall:
    [ [ "forall" -> () ] ]
  ;
  lambda:
    [ [ "fun" -> () ] ]
  ;
  record_declaration:
    [ [ fs = LIST0 record_field_declaration SEP ";" -> CRecord (!@loc, None, fs)
(*       | c = lconstr; "with"; fs = LIST1 record_field_declaration SEP ";" -> *)
(* 	  CRecord (!@loc, Some c, fs) *)
    ] ]
  ;
  record_field_declaration:
    [ [ id = global; params = LIST0 identref; ":="; c = lconstr ->
      (id, abstract_constr_expr c (binders_of_lidents params)) ] ]
  ;
  binder_constr:
    [ [ forall; bl = open_binders; ","; c = operconstr LEVEL "200" ->
          mkCProdN (!@loc) bl c
      | lambda; bl = open_binders; "=>"; c = operconstr LEVEL "200" ->
          mkCLambdaN (!@loc) bl c
      | "let"; id=name; bl = binders; ty = type_cstr; ":=";
        c1 = operconstr LEVEL "200"; "in"; c2 = operconstr LEVEL "200" ->
          let loc1 =
	    Loc.merge (local_binders_loc bl) (constr_loc c1)
	  in
          CLetIn(!@loc,id,mkCLambdaN loc1 bl (mk_cast(c1,ty)),c2)
      | "let"; fx = single_fix; "in"; c = operconstr LEVEL "200" ->
          let fixp = mk_single_fix fx in
          let (li,id) = match fixp with
              CFix(_,id,_) -> id
            | CCoFix(_,id,_) -> id
            | _ -> assert false in
          CLetIn(!@loc,(li,Name id),fixp,c)
      | "let"; lb = ["("; l=LIST0 name SEP ","; ")" -> l | "()" -> []];
	  po = return_type;
	  ":="; c1 = operconstr LEVEL "200"; "in";
          c2 = operconstr LEVEL "200" ->
          CLetTuple (!@loc,lb,po,c1,c2)
      | "let"; "'"; p=pattern; ":="; c1 = operconstr LEVEL "200";
          "in"; c2 = operconstr LEVEL "200" ->
	    CCases (!@loc, LetPatternStyle, None, [(c1,(None,None))], [(!@loc, [(!@loc,[p])], c2)])
      | "let"; "'"; p=pattern; ":="; c1 = operconstr LEVEL "200";
	  rt = case_type; "in"; c2 = operconstr LEVEL "200" ->
	    CCases (!@loc, LetPatternStyle, Some rt, [(c1, (aliasvar p, None))], [(!@loc, [(!@loc, [p])], c2)])
      | "let"; "'"; p=pattern; "in"; t = pattern LEVEL "200";
	  ":="; c1 = operconstr LEVEL "200"; rt = case_type;
          "in"; c2 = operconstr LEVEL "200" ->
	    CCases (!@loc, LetPatternStyle, Some rt, [(c1, (aliasvar p, Some t))], [(!@loc, [(!@loc, [p])], c2)])
      | "if"; c=operconstr LEVEL "200"; po = return_type;
	"then"; b1=operconstr LEVEL "200";
        "else"; b2=operconstr LEVEL "200" ->
          CIf (!@loc, c, po, b1, b2)
      | c=fix_constr -> c ] ]
  ;
  appl_arg:
    [ [ id = lpar_id_coloneq; c=lconstr; ")" ->
	  (c,Some (!@loc,ExplByName id))
      | c=operconstr LEVEL "9" -> (c,None) ] ]
  ;
  atomic_constr:
    [ [ g=global -> CRef (g,None)
      | s=sort -> CSort (!@loc,s)
      | n=INT -> CPrim (!@loc, Numeral (Bigint.of_string n))
      | s=string -> CPrim (!@loc, String s)
      | "_" -> CHole (!@loc, None)
      | id=pattern_ident -> CPatVar(!@loc,(false,id)) ] ]
  ;
  fix_constr:
    [ [ fx1=single_fix -> mk_single_fix fx1
      | (_,kw,dcl1)=single_fix; "with"; dcls=LIST1 fix_decl SEP "with";
        "for"; id=identref ->
          mk_fix(!@loc,kw,id,dcl1::dcls)
    ] ]
  ;
  single_fix:
    [ [ kw=fix_kw; dcl=fix_decl -> (!@loc,kw,dcl) ] ]
  ;
  fix_kw:
    [ [ "fix" -> true
      | "cofix" -> false ] ]
  ;
  fix_decl:
    [ [ id=identref; bl=binders_fixannot; ty=type_cstr; ":=";
        c=operconstr LEVEL "200" ->
          (id,fst bl,snd bl,c,ty) ] ]
  ;
  match_constr:
    [ [ "match"; ci=LIST1 case_item SEP ","; ty=OPT case_type; "with";
        br=branches; "end" -> CCases(!@loc,RegularStyle,ty,ci,br) ] ]
  ;
  case_item:
    [ [ c=operconstr LEVEL "100"; p=pred_pattern -> (c,p) ] ]
  ;
  pred_pattern:
    [ [ ona = OPT ["as"; id=name -> id];
        ty = OPT ["in"; t=pattern -> t] -> (ona,ty) ] ]
  ;
  case_type:
    [ [ "return"; ty = operconstr LEVEL "100" -> ty ] ]
  ;
  return_type:
    [ [ a = OPT [ na = OPT["as"; na=name -> na];
                  ty = case_type -> (na,ty) ] ->
        match a with
          | None -> None, None
          | Some (na,t) -> (na, Some t)
    ] ]
  ;
  branches:
    [ [ OPT"|"; br=LIST0 eqn SEP "|" -> br ] ]
  ;
  mult_pattern:
    [ [ pl = LIST1 pattern LEVEL "99" SEP "," -> (!@loc,pl) ] ]
  ;
  eqn:
    [ [ pll = LIST1 mult_pattern SEP "|";
        "=>"; rhs = lconstr -> (!@loc,pll,rhs) ] ]
  ;
  recordpattern:
    [ [ id = global; ":="; pat = pattern -> (id, pat) ] ]
  ;
  pattern:
    [ "200" RIGHTA [ ]
    | "100" RIGHTA
      [ p = pattern; "|"; pl = LIST1 pattern SEP "|" -> CPatOr (!@loc,p::pl) ]
    | "99" RIGHTA [ ]
    | "10" LEFTA
      [ p = pattern; "as"; id = ident ->
	  CPatAlias (!@loc, p, id) ]
    | "9" RIGHTA
      [ p = pattern; lp = LIST1 NEXT ->
        (match p with
	  | CPatAtom (_, Some r) -> CPatCstr (!@loc, r, [], lp)
	  | CPatCstr (_, r, l1, l2) -> CPatCstr (!@loc, r, l1 , l2@lp)
	  | CPatNotation (_, n, s, l) -> CPatNotation (!@loc, n , s, l@lp)
          | _ -> Errors.user_err_loc
              (cases_pattern_expr_loc p, "compound_pattern",
               Pp.str "Such pattern cannot have arguments."))
      |"@"; r = Prim.reference; lp = LIST1 NEXT ->
        CPatCstr (!@loc, r, lp, []) ]
    | "1" LEFTA
      [ c = pattern; "%"; key=IDENT -> CPatDelimiters (!@loc,key,c) ]
    | "0"
      [ r = Prim.reference -> CPatAtom (!@loc,Some r)
      | "{|"; pat = LIST0 recordpattern SEP ";" ; "|}" -> CPatRecord (!@loc, pat)
      | "_" -> CPatAtom (!@loc,None)
      | "("; p = pattern LEVEL "200"; ")" ->
          (match p with
              CPatPrim (_,Numeral z) when Bigint.is_pos_or_zero z ->
                CPatNotation(!@loc,"( _ )",([p],[]),[])
            | _ -> p)
      | n = INT -> CPatPrim (!@loc, Numeral (Bigint.of_string n))
      | s = string -> CPatPrim (!@loc, String s) ] ]
  ;
  impl_ident_tail:
    [ [ "}" -> fun id -> LocalRawAssum([id], Default Implicit, CHole(!@loc, None))
    | idl=LIST1 name; ":"; c=lconstr; "}" ->
        (fun id -> LocalRawAssum (id::idl,Default Implicit,c))
    | idl=LIST1 name; "}" ->
        (fun id -> LocalRawAssum (id::idl,Default Implicit,CHole (!@loc, None)))
    | ":"; c=lconstr; "}" ->
	(fun id -> LocalRawAssum ([id],Default Implicit,c))
    ] ]
  ;
  fixannot:
    [ [ "{"; IDENT "struct"; id=identref; "}" -> (Some id, CStructRec)
    | "{"; IDENT "wf"; rel=constr; id=OPT identref; "}" -> (id, CWfRec rel)
    | "{"; IDENT "measure"; m=constr; id=OPT identref;
	rel=OPT constr; "}" -> (id, CMeasureRec (m,rel))
    ] ]
  ;
  binders_fixannot:
    [ [ id = impl_ident_head; assum = impl_ident_tail; bl = binders_fixannot ->
          (assum (!@loc, Name id) :: fst bl), snd bl
      | f = fixannot -> [], f
      | b = binder; bl = binders_fixannot -> b @ fst bl, snd bl
      | -> [], (None, CStructRec)
    ] ]
  ;
  open_binders:
    (* Same as binders but parentheses around a closed binder are optional if
       the latter is unique *)
    [ [ (* open binder *)
        id = name; idl = LIST0 name; ":"; c = lconstr ->
          [LocalRawAssum (id::idl,Default Explicit,c)]
	(* binders factorized with open binder *)
      | id = name; idl = LIST0 name; bl = binders ->
          binders_of_names (id::idl) @ bl
      | id1 = name; ".."; id2 = name ->
          [LocalRawAssum ([id1;(!@loc,Name ldots_var);id2],
	                  Default Explicit,CHole (!@loc,None))]
      | bl = closed_binder; bl' = binders ->
	  bl@bl'
    ] ]
  ;
  binders:
    [ [ l = LIST0 binder -> List.flatten l ] ]
  ;
  binder:
    [ [ id = name -> [LocalRawAssum ([id],Default Explicit,CHole (!@loc, None))]
      | bl = closed_binder -> bl ] ]
  ;
  closed_binder:
    [ [ "("; id=name; idl=LIST1 name; ":"; c=lconstr; ")" ->
          [LocalRawAssum (id::idl,Default Explicit,c)]
      | "("; id=name; ":"; c=lconstr; ")" ->
          [LocalRawAssum ([id],Default Explicit,c)]
      | "("; id=name; ":="; c=lconstr; ")" ->
          [LocalRawDef (id,c)]
      | "("; id=name; ":"; t=lconstr; ":="; c=lconstr; ")" ->
          [LocalRawDef (id,CCast (Loc.merge (constr_loc t) (!@loc),c, CastConv t))]
      | "{"; id=name; "}" ->
          [LocalRawAssum ([id],Default Implicit,CHole (!@loc, None))]
      | "{"; id=name; idl=LIST1 name; ":"; c=lconstr; "}" ->
          [LocalRawAssum (id::idl,Default Implicit,c)]
      | "{"; id=name; ":"; c=lconstr; "}" ->
          [LocalRawAssum ([id],Default Implicit,c)]
      | "{"; id=name; idl=LIST1 name; "}" ->
          List.map (fun id -> LocalRawAssum ([id],Default Implicit,CHole (!@loc, None))) (id::idl)
      | "`("; tc = LIST1 typeclass_constraint SEP "," ; ")" ->
	  List.map (fun (n, b, t) -> LocalRawAssum ([n], Generalized (Implicit, Explicit, b), t)) tc
      | "`{"; tc = LIST1 typeclass_constraint SEP "," ; "}" ->
	  List.map (fun (n, b, t) -> LocalRawAssum ([n], Generalized (Implicit, Implicit, b), t)) tc
    ] ]
  ;
  typeclass_constraint:
    [ [ "!" ; c = operconstr LEVEL "200" -> (!@loc, Anonymous), true, c
      | "{"; id = name; "}"; ":" ; expl = [ "!" -> true | -> false ] ; c = operconstr LEVEL "200" ->
	  id, expl, c
      | iid=name_colon ; expl = [ "!" -> true | -> false ] ; c = operconstr LEVEL "200" ->
	  (!@loc, iid), expl, c
      | c = operconstr LEVEL "200" ->
	  (!@loc, Anonymous), false, c
    ] ]
  ;

  type_cstr:
    [ [ c=OPT [":"; c=lconstr -> c] -> (!@loc,c) ] ]
  ;
  END;;


==> anc/HoTT/coq-HoTT/parsing/g_ltac.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Constrexpr
open Tacexpr
open Misctypes
open Genredexpr
open Tok

open Pcoq
open Pcoq.Prim
open Pcoq.Tactic

let fail_default_value = ArgArg 0

let arg_of_expr = function
    TacArg (loc,a) -> a
  | e -> Tacexp (e:raw_tactic_expr)

(* Tactics grammar rules *)

GEXTEND Gram
  GLOBAL: tactic tacdef_body tactic_expr binder_tactic tactic_arg
          constr_may_eval;

  tactic_then_last:
    [ [ "|"; lta = LIST0 OPT tactic_expr SEP "|" ->
          Array.map (function None -> TacId [] | Some t -> t) (Array.of_list lta)
      | -> [||]
    ] ]
  ;
  tactic_then_gen:
    [ [ ta = tactic_expr; "|"; (first,last) = tactic_then_gen -> (ta::first, last)
      | ta = tactic_expr; ".."; l = tactic_then_last -> ([], Some (ta, l))
      | ".."; l = tactic_then_last -> ([], Some (TacId [], l))
      | ta = tactic_expr -> ([ta], None)
      | "|"; (first,last) = tactic_then_gen -> (TacId [] :: first, last)
      | -> ([TacId []], None)
    ] ]
  ;
  tactic_expr:
    [ "5" RIGHTA
      [ te = binder_tactic -> te ]
    | "4" LEFTA
      [ ta0 = tactic_expr; ";"; ta1 = binder_tactic -> TacThen (ta0, [||], ta1, [||])
      | ta0 = tactic_expr; ";"; ta1 = tactic_expr -> TacThen (ta0,  [||], ta1, [||])
      | ta0 = tactic_expr; ";"; "["; (first,tail) = tactic_then_gen; "]" ->
	  match tail with
	  | Some (t,last) -> TacThen (ta0, Array.of_list first, t, last)
	  | None -> TacThens (ta0,first) ]
    | "3" RIGHTA
      [ IDENT "try"; ta = tactic_expr -> TacTry ta
      | IDENT "do"; n = int_or_var; ta = tactic_expr -> TacDo (n,ta)
      | IDENT "timeout"; n = int_or_var; ta = tactic_expr -> TacTimeout (n,ta)
      | IDENT "repeat"; ta = tactic_expr -> TacRepeat ta
      | IDENT "progress"; ta = tactic_expr -> TacProgress ta
      | IDENT "infoH"; ta = tactic_expr -> TacShowHyps ta
(*To do: put Abstract in Refiner*)
      | IDENT "abstract"; tc = NEXT -> TacAbstract (tc,None)
      | IDENT "abstract"; tc = NEXT; "using";  s = ident ->
          TacAbstract (tc,Some s) ]
(*End of To do*)
    | "2" RIGHTA
      [ ta0 = tactic_expr; "||"; ta1 = binder_tactic -> TacOrelse (ta0,ta1)
      | ta0 = tactic_expr; "||"; ta1 = tactic_expr -> TacOrelse (ta0,ta1) ]
    | "1" RIGHTA
      [ b = match_key; IDENT "goal"; "with"; mrl = match_context_list; "end" ->
          TacMatchGoal (b,false,mrl)
      | b = match_key; IDENT "reverse"; IDENT "goal"; "with";
        mrl = match_context_list; "end" ->
          TacMatchGoal (b,true,mrl)
      |	b = match_key; c = tactic_expr; "with"; mrl = match_list; "end" ->
          TacMatch (b,c,mrl)
      | IDENT "first" ; "["; l = LIST0 tactic_expr SEP "|"; "]" ->
	  TacFirst l
      | IDENT "solve" ; "["; l = LIST0 tactic_expr SEP "|"; "]" ->
	  TacSolve l
      | IDENT "idtac"; l = LIST0 message_token -> TacId l
      | IDENT "fail"; n = [ n = int_or_var -> n | -> fail_default_value ];
	  l = LIST0 message_token -> TacFail (n,l)
      | IDENT "external"; com = STRING; req = STRING; la = LIST1 tactic_arg ->
	  TacArg (!@loc,TacExternal (!@loc,com,req,la))
      | st = simple_tactic -> TacAtom (!@loc,st)
      | a = may_eval_arg -> TacArg(!@loc,a)
      | IDENT "constr"; ":"; id = METAIDENT ->
          TacArg(!@loc,MetaIdArg (!@loc,false,id))
      | IDENT "constr"; ":"; c = Constr.constr ->
          TacArg(!@loc,ConstrMayEval(ConstrTerm c))
      | IDENT "ipattern"; ":"; ipat = simple_intropattern ->
	  TacArg(!@loc,IntroPattern ipat)
      | r = reference; la = LIST0 tactic_arg ->
          TacArg(!@loc,TacCall (!@loc,r,la)) ]
    | "0"
      [ "("; a = tactic_expr; ")" -> a
      | a = tactic_atom -> TacArg (!@loc,a) ] ]
  ;
  (* binder_tactic: level 5 of tactic_expr *)
  binder_tactic:
    [ RIGHTA
      [ "fun"; it = LIST1 input_fun ; "=>"; body = tactic_expr LEVEL "5" ->
          TacFun (it,body)
      | "let"; isrec = [IDENT "rec" -> true | -> false];
          llc = LIST1 let_clause SEP "with"; "in";
          body = tactic_expr LEVEL "5" -> TacLetIn (isrec,llc,body)
      | IDENT "info"; tc = tactic_expr LEVEL "5" -> TacInfo tc ] ]
  ;
  (* Tactic arguments *)
  tactic_arg:
    [ [ IDENT "ltac"; ":"; a = tactic_expr LEVEL "0" -> arg_of_expr a
      | IDENT "ltac"; ":"; n = natural -> Integer n
      | IDENT "ipattern"; ":"; ipat = simple_intropattern -> IntroPattern ipat
      | a = may_eval_arg -> a
      | r = reference -> Reference r
      | c = Constr.constr -> ConstrMayEval (ConstrTerm c)
      (* Unambigous entries: tolerated w/o "ltac:" modifier *)
      | id = METAIDENT -> MetaIdArg (!@loc,true,id)
      | "()" -> TacVoid ] ]
  ;
  may_eval_arg:
    [ [ c = constr_eval -> ConstrMayEval c
      | IDENT "fresh"; l = LIST0 fresh_id -> TacFreshId l ] ]
  ;
  fresh_id:
    [ [ s = STRING -> ArgArg s | id = ident -> ArgVar (!@loc,id) ] ]
  ;
  constr_eval:
    [ [ IDENT "eval"; rtc = red_expr; "in"; c = Constr.constr ->
          ConstrEval (rtc,c)
      | IDENT "context"; id = identref; "["; c = Constr.lconstr; "]" ->
          ConstrContext (id,c)
      | IDENT "type"; IDENT "of"; c = Constr.constr ->
          ConstrTypeOf c ] ]
  ;
  constr_may_eval: (* For extensions *)
    [ [ c = constr_eval -> c
      | c = Constr.constr -> ConstrTerm c ] ]
  ;
  tactic_atom:
    [ [ id = METAIDENT -> MetaIdArg (!@loc,true,id)
      | n = integer -> Integer n
      | r = reference -> TacCall (!@loc,r,[])
      | "()" -> TacVoid ] ]
  ;
  match_key:
    [ [ "match" -> false | "lazymatch" -> true ] ]
  ;
  input_fun:
    [ [ "_" -> None
      | l = ident -> Some l ] ]
  ;
  let_clause:
    [ [ id = identref; ":="; te = tactic_expr ->
         (id, arg_of_expr te)
      | id = identref; args = LIST1 input_fun; ":="; te = tactic_expr ->
         (id, arg_of_expr (TacFun(args,te))) ] ]
  ;
  match_pattern:
    [ [ IDENT "context";  oid = OPT Constr.ident;
          "["; pc = Constr.lconstr_pattern; "]" ->
        Subterm (false,oid, pc)
      | IDENT "appcontext";  oid = OPT Constr.ident;
          "["; pc = Constr.lconstr_pattern; "]" ->
        Subterm (true,oid, pc)
      | pc = Constr.lconstr_pattern -> Term pc ] ]
  ;
  match_hyps:
    [ [ na = name; ":"; mp =  match_pattern -> Hyp (na, mp)
      | na = name; ":="; "["; mpv = match_pattern; "]"; ":"; mpt = match_pattern -> Def (na, mpv, mpt)
      | na = name; ":="; mpv = match_pattern ->
	  let t, ty =
	    match mpv with
	    | Term t -> (match t with
	      | CCast (loc, t, (CastConv ty | CastVM ty | CastNative ty)) -> Term t, Some (Term ty)
	      | _ -> mpv, None)
	    | _ -> mpv, None
	  in Def (na, t, Option.default (Term (CHole (Loc.ghost, None))) ty)
    ] ]
  ;
  match_context_rule:
    [ [ largs = LIST0 match_hyps SEP ","; "|-"; mp = match_pattern;
        "=>"; te = tactic_expr -> Pat (largs, mp, te)
      | "["; largs = LIST0 match_hyps SEP ","; "|-"; mp = match_pattern;
        "]"; "=>"; te = tactic_expr -> Pat (largs, mp, te)
      | "_"; "=>"; te = tactic_expr -> All te ] ]
  ;
  match_context_list:
    [ [ mrl = LIST1 match_context_rule SEP "|" -> mrl
      | "|"; mrl = LIST1 match_context_rule SEP "|" -> mrl ] ]
  ;
  match_rule:
    [ [ mp = match_pattern; "=>"; te = tactic_expr -> Pat ([],mp,te)
      | "_"; "=>"; te = tactic_expr -> All te ] ]
  ;
  match_list:
    [ [ mrl = LIST1 match_rule SEP "|" -> mrl
      | "|"; mrl = LIST1 match_rule SEP "|" -> mrl ] ]
  ;
  message_token:
    [ [ id = identref -> MsgIdent (AI id)
      | s = STRING -> MsgString s
      | n = integer -> MsgInt n ] ]
  ;

  ltac_def_kind:
    [ [ ":=" -> false
      | "::=" -> true ] ]
  ;

  (* Definitions for tactics *)
  tacdef_body:
    [ [ name = Constr.global; it=LIST1 input_fun; redef = ltac_def_kind; body = tactic_expr ->
	  (name, redef, TacFun (it, body))
      | name = Constr.global; redef = ltac_def_kind; body = tactic_expr ->
	  (name, redef, body) ] ]
  ;
  tactic:
    [ [ tac = tactic_expr -> tac ] ]
  ;
  END


==> anc/HoTT/coq-HoTT/parsing/g_obligations.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

(*
  Syntax for the subtac terms and types.
  Elaborated from correctness/psyntax.ml4 by Jean-Christophe Filliâtre *)


open Libnames
open Constrexpr
open Constrexpr_ops

(* We define new entries for programs, with the use of this module
 * Subtac. These entries are named Subtac.<foo>
 *)

module Gram = Pcoq.Gram
module Vernac = Pcoq.Vernac_
module Tactic = Pcoq.Tactic

module ObligationsGram =
struct
  let gec s = Gram.entry_create s

  let withtac : Tacexpr.raw_tactic_expr option Gram.entry = gec "withtac"
end

open ObligationsGram
open Pcoq

let sigref = mkRefC (Qualid (Loc.ghost, Libnames.qualid_of_string "Coq.Init.Specif.sig"))

GEXTEND Gram
  GLOBAL: withtac;

  withtac:
    [ [ "with"; t = Tactic.tactic -> Some t
      | -> None ] ]
  ;

  Constr.closed_binder:
    [[ "("; id=Prim.name; ":"; t=Constr.lconstr; "|"; c=Constr.lconstr; ")" ->
	  let typ = mkAppC (sigref, [mkLambdaC ([id], default_binder_kind, t, c)]) in
          [LocalRawAssum ([id], default_binder_kind, typ)]
    ] ];

  END

type 'a withtac_argtype = (Tacexpr.raw_tactic_expr option, 'a) Genarg.abstract_argument_type

let (wit_withtac : Genarg.tlevel withtac_argtype),
  (globwit_withtac : Genarg.glevel withtac_argtype),
  (rawwit_withtac : Genarg.rlevel withtac_argtype) =
  Genarg.create_arg None "withtac"

open Obligations

VERNAC COMMAND EXTEND Obligations
| [ "Obligation" integer(num) "of" ident(name) ":" lconstr(t) withtac(tac) ] ->
    [ obligation (num, Some name, Some t) tac ]
| [ "Obligation" integer(num) "of" ident(name) withtac(tac) ] ->
    [ obligation (num, Some name, None) tac ]
| [ "Obligation" integer(num) ":" lconstr(t) withtac(tac) ] ->
    [ obligation (num, None, Some t) tac ]
| [ "Obligation" integer(num) withtac(tac) ] ->
    [ obligation (num, None, None) tac ]
| [ "Next" "Obligation" "of" ident(name) withtac(tac) ] ->
    [ next_obligation (Some name) tac ]
| [ "Next" "Obligation" withtac(tac) ] -> [ next_obligation None tac ]
END

VERNAC COMMAND EXTEND Solve_Obligation
| [ "Solve" "Obligation" integer(num) "of" ident(name) "with" tactic(t) ] ->
    [ try_solve_obligation num (Some name) (Some (Tacinterp.interp t)) ]
| [ "Solve" "Obligation" integer(num) "with" tactic(t) ] ->
    [ try_solve_obligation num None (Some (Tacinterp.interp t)) ]
      END

VERNAC COMMAND EXTEND Solve_Obligations
| [ "Solve" "Obligations" "of" ident(name) "with" tactic(t) ] ->
    [ try_solve_obligations (Some name) (Some (Tacinterp.interp t)) ]
| [ "Solve" "Obligations" "with" tactic(t) ] ->
    [ try_solve_obligations None (Some (Tacinterp.interp t)) ]
| [ "Solve" "Obligations" ] ->
    [ try_solve_obligations None None ]
      END

VERNAC COMMAND EXTEND Solve_All_Obligations
| [ "Solve" "All" "Obligations" "with" tactic(t) ] ->
    [ solve_all_obligations (Some (Tacinterp.interp t)) ]
| [ "Solve" "All" "Obligations" ] ->
    [ solve_all_obligations None ]
      END

VERNAC COMMAND EXTEND Admit_Obligations
| [ "Admit" "Obligations" "of" ident(name) ] -> [ admit_obligations (Some name) ]
| [ "Admit" "Obligations" ] -> [ admit_obligations None ]
    END

VERNAC COMMAND EXTEND Set_Solver
| [ "Obligation" "Tactic" ":=" tactic(t) ] -> [
    set_default_tactic
      (Locality.use_section_locality ())
      (Tacintern.glob_tactic t) ]
END

open Pp

VERNAC COMMAND EXTEND Show_Solver
| [ "Show" "Obligation" "Tactic" ] -> [
    msg_info (str"Program obligation tactic is " ++ print_default_tactic ()) ]
END

VERNAC COMMAND EXTEND Show_Obligations
| [ "Obligations" "of" ident(name) ] -> [ show_obligations (Some name) ]
| [ "Obligations" ] -> [ show_obligations None ]
END

VERNAC COMMAND EXTEND Show_Preterm
| [ "Preterm" "of" ident(name) ] -> [ msg_info (show_term (Some name)) ]
| [ "Preterm" ] -> [ msg_info (show_term None) ]
END

open Pp

(* Declare a printer for the content of Program tactics *)
let () =
  let printer _ _ _ = function
  | None -> mt ()
  | Some tac -> str "with" ++ spc () ++ Pptactic.pr_raw_tactic tac
  in
  (* should not happen *)
  let dummy _ _ _ expr = assert false in
  Pptactic.declare_extra_genarg_pprule
    (rawwit_withtac, printer)
    (globwit_withtac, dummy)
    (wit_withtac, dummy)


==> anc/HoTT/coq-HoTT/parsing/g_prim.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Names
open Libnames
open Tok

open Pcoq
open Pcoq.Prim

let prim_kw = ["{"; "}"; "["; "]"; "("; ")"; "'"]
let _ = List.iter Lexer.add_keyword prim_kw


let local_make_qualid l id = make_qualid (DirPath.make l) id

let my_int_of_string loc s =
  try
    let n = int_of_string s in
    (* To avoid Array.make errors (that e.g. Undo uses), we set a *)
    (* more restricted limit than int_of_string does *)
    if n > 1024 * 2048 then raise Exit;
    n
  with Failure _ | Exit ->
    Errors.user_err_loc (loc,"",Pp.str "Cannot support a so large number.")

GEXTEND Gram
  GLOBAL:
    bigint natural integer identref name ident var preident
    fullyqualid qualid reference dirpath ne_lstring
    ne_string string pattern_ident pattern_identref by_notation smart_global;
  preident:
    [ [ s = IDENT -> s ] ]
  ;
  ident:
    [ [ s = IDENT -> Id.of_string s ] ]
  ;
  pattern_ident:
    [ [ LEFTQMARK; id = ident -> id ] ]
  ;
  pattern_identref:
    [ [ id = pattern_ident -> (!@loc, id) ] ]
  ;
  var: (* as identref, but interpret as a term identifier in ltac *)
    [ [ id = ident -> (!@loc, id) ] ]
  ;
  identref:
    [ [ id = ident -> (!@loc, id) ] ]
  ;
  field:
    [ [ s = FIELD -> Id.of_string s ] ]
  ;
  fields:
    [ [ id = field; (l,id') = fields -> (l@[id],id')
      | id = field -> ([],id)
      ] ]
  ;
  fullyqualid:
    [ [ id = ident; (l,id')=fields -> !@loc,id::List.rev (id'::l)
      | id = ident -> !@loc,[id]
      ] ]
  ;
  basequalid:
    [ [ id = ident; (l,id')=fields -> local_make_qualid (l@[id]) id'
      | id = ident -> qualid_of_ident id
      ] ]
  ;
  name:
    [ [ IDENT "_" -> (!@loc, Anonymous)
      | id = ident -> (!@loc, Name id) ] ]
  ;
  reference:
    [ [ id = ident; (l,id') = fields ->
        Qualid (!@loc, local_make_qualid (l@[id]) id')
      | id = ident -> Ident (!@loc,id)
      ] ]
  ;
  by_notation:
    [ [ s = ne_string; sc = OPT ["%"; key = IDENT -> key ] -> (!@loc, s, sc) ] ]
  ;
  smart_global:
    [ [ c = reference -> Misctypes.AN c
      | ntn = by_notation -> Misctypes.ByNotation ntn ] ]
  ;
  qualid:
    [ [ qid = basequalid -> !@loc, qid ] ]
  ;
  ne_string:
    [ [ s = STRING ->
        if s="" then Errors.user_err_loc(!@loc, "", Pp.str"Empty string."); s
    ] ]
  ;
  ne_lstring:
    [ [ s = ne_string -> (!@loc, s) ] ]
  ;
  dirpath:
    [ [ id = ident; l = LIST0 field ->
        DirPath.make (List.rev (id::l)) ] ]
  ;
  string:
    [ [ s = STRING -> s ] ]
  ;
  integer:
    [ [ i = INT      -> my_int_of_string (!@loc) i
      | "-"; i = INT -> - my_int_of_string (!@loc) i ] ]
  ;
  natural:
    [ [ i = INT -> my_int_of_string (!@loc) i ] ]
  ;
  bigint: (* Negative numbers are dealt with specially *)
    [ [ i = INT -> (Bigint.of_string i) ] ]
  ;
END


==> anc/HoTT/coq-HoTT/parsing/g_proofs.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Constrexpr
open Vernacexpr
open Locality
open Misctypes
open Tok

open Pcoq
open Pcoq.Tactic
open Pcoq.Prim
open Pcoq.Constr
open Pcoq.Vernac_

let thm_token = G_vernac.thm_token

(* Proof commands *)
GEXTEND Gram
  GLOBAL: command;

  opt_hintbases:
  [ [ -> []
    | ":"; l = LIST1 [id = IDENT -> id ] -> l ] ]
  ;
  command:
    [ [ IDENT "Goal"; c = lconstr -> VernacGoal c
      | IDENT "Proof" -> VernacProof (None,None)
      | IDENT "Proof" ; IDENT "Mode" ; mn = string -> VernacProofMode mn
      | IDENT "Proof"; "with"; ta = tactic; 
        l = OPT [ "using"; l = LIST0 identref  -> l ] ->
          VernacProof (Some ta, l)
      | IDENT "Proof"; "using"; l = LIST0 identref; 
        ta = OPT [ "with"; ta = tactic -> ta ] ->
          VernacProof (ta,Some l)
      | IDENT "Proof"; c = lconstr -> VernacExactProof c
      | IDENT "Abort" -> VernacAbort None
      | IDENT "Abort"; IDENT "All" -> VernacAbortAll
      | IDENT "Abort"; id = identref -> VernacAbort (Some id)
      | IDENT "Existential"; n = natural; c = constr_body ->
	  VernacSolveExistential (n,c)
      | IDENT "Admitted" -> VernacEndProof Admitted
      | IDENT "Qed" -> VernacEndProof (Proved (true,None))
      | IDENT "Save" -> VernacEndProof (Proved (true,None))
      | IDENT "Save"; tok = thm_token; id = identref ->
	  VernacEndProof (Proved (true,Some (id,Some tok)))
      | IDENT "Save"; id = identref ->
	  VernacEndProof (Proved (true,Some (id,None)))
      | IDENT "Defined" -> VernacEndProof (Proved (false,None))
      |	IDENT "Defined"; id=identref ->
	  VernacEndProof (Proved (false,Some (id,None)))
      | IDENT "Restart" -> VernacRestart
      | IDENT "Undo" -> VernacUndo 1
      | IDENT "Undo"; n = natural -> VernacUndo n
      | IDENT "Undo"; IDENT "To"; n = natural -> VernacUndoTo n
      | IDENT "Focus" -> VernacFocus None
      | IDENT "Focus"; n = natural -> VernacFocus (Some n)
      | IDENT "Unfocus" -> VernacUnfocus
      | IDENT "Unfocused" -> VernacUnfocused
      | IDENT "Show" -> VernacShow (ShowGoal OpenSubgoals)
      | IDENT "Show"; n = natural -> VernacShow (ShowGoal (NthGoal n))
      | IDENT "Show"; IDENT "Goal"; n = string ->
          VernacShow (ShowGoal (GoalId n))
      | IDENT "Show"; IDENT "Implicit"; IDENT "Arguments"; n = OPT natural ->
	  VernacShow (ShowGoalImplicitly n)
      | IDENT "Show"; IDENT "Node" -> VernacShow ShowNode
      | IDENT "Show"; IDENT "Script" -> VernacShow ShowScript
      | IDENT "Show"; IDENT "Existentials" -> VernacShow ShowExistentials
      | IDENT "Show"; IDENT "Tree" -> VernacShow ShowTree
      | IDENT "Show"; IDENT "Conjectures" -> VernacShow ShowProofNames
      | IDENT "Show"; IDENT "Proof" -> VernacShow ShowProof
      | IDENT "Show"; IDENT "Intro" -> VernacShow (ShowIntros false)
      | IDENT "Show"; IDENT "Intros" -> VernacShow (ShowIntros true)
      | IDENT "Show"; IDENT "Match"; id = identref -> VernacShow (ShowMatch id)
      | IDENT "Show"; IDENT "Thesis" -> VernacShow ShowThesis
      | IDENT "Guarded" -> VernacCheckGuard
      (* Hints for Auto and EAuto *)
      | IDENT "Create"; IDENT "HintDb" ;
	  id = IDENT ; b = [ "discriminated" -> true | -> false ] ->
	    VernacCreateHintDb (use_module_locality (), id, b)
      | IDENT "Remove"; IDENT "Hints"; ids = LIST1 global; dbnames = opt_hintbases ->
	  VernacRemoveHints (use_module_locality (), dbnames, ids)
      | IDENT "Hint"; local = obsolete_locality; h = hint;
	  dbnames = opt_hintbases ->
	  VernacHints (enforce_module_locality local,dbnames, h)
      (* Declare "Resolve" explicitly so as to be able to later extend with
         "Resolve ->" and "Resolve <-" *)
      | IDENT "Hint"; IDENT "Resolve"; lc = LIST1 reference_or_constr; n = OPT natural;
	  dbnames = opt_hintbases ->
	  let poly = Flags.use_polymorphic_flag () in
	    VernacHints (use_module_locality (),dbnames,
			 HintsResolve (List.map (fun x -> (n, poly, true, x)) lc))
      ] ];

  obsolete_locality:
    [ [ IDENT "Local" -> true | -> false ] ]
  ;
  reference_or_constr:
   [ [ r = global -> HintsReference r
     | c = constr -> HintsConstr c ] ]
  ;
  hint:
    [ [ IDENT "Resolve"; lc = LIST1 reference_or_constr; n = OPT natural ->
	let poly = Flags.use_polymorphic_flag () in
          HintsResolve (List.map (fun x -> (n, poly, true, x)) lc)
      | IDENT "Immediate"; lc = LIST1 reference_or_constr -> 
	let poly = Flags.use_polymorphic_flag () in
	  HintsImmediate (List.map (fun c -> (poly, c)) lc)
      | IDENT "Transparent"; lc = LIST1 global -> HintsTransparency (lc, true)
      | IDENT "Opaque"; lc = LIST1 global -> HintsTransparency (lc, false)
      | IDENT "Unfold"; lqid = LIST1 global -> HintsUnfold lqid
      | IDENT "Constructors"; lc = LIST1 global -> HintsConstructors lc
      | IDENT "Extern"; n = natural; c = OPT constr_pattern ; "=>";
          tac = tactic ->
	  HintsExtern (n,c,tac) ] ]
    ;
  constr_body:
    [ [ ":="; c = lconstr -> c
      | ":"; t = lconstr; ":="; c = lconstr -> CCast(!@loc,c,CastConv t) ] ]
  ;
END


==> anc/HoTT/coq-HoTT/parsing/g_tactic.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Tacexpr
open Genredexpr
open Constrexpr
open Libnames
open Tok
open Compat
open Misctypes
open Locus
open Decl_kinds

open Pcoq


let all_with delta = Redops.make_red_flag [FBeta;FIota;FZeta;delta]

let tactic_kw = [ "->"; "<-" ; "by" ]
let _ = List.iter Lexer.add_keyword tactic_kw

let err () = raise Stream.Failure

(* Hack to parse "(x:=t)" as an explicit argument without conflicts with the *)
(* admissible notation "(x t)" *)
let test_lpar_id_coloneq =
  Gram.Entry.of_parser "lpar_id_coloneq"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
        | KEYWORD "(" ->
            (match get_tok (stream_nth 1 strm) with
              | IDENT _ ->
                  (match get_tok (stream_nth 2 strm) with
	            | KEYWORD ":=" -> ()
	            | _ -> err ())
	      | _ -> err ())
	| _ -> err ())

(* idem for (x:=t) and (1:=t) *)
let test_lpar_idnum_coloneq =
  Gram.Entry.of_parser "test_lpar_idnum_coloneq"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
        | KEYWORD "(" ->
            (match get_tok (stream_nth 1 strm) with
              | IDENT _ | INT _ ->
                  (match get_tok (stream_nth 2 strm) with
                    | KEYWORD ":=" -> ()
                    | _ -> err ())
              | _ -> err ())
        | _ -> err ())

(* idem for (x:t) *)
let test_lpar_id_colon =
  Gram.Entry.of_parser "lpar_id_colon"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
        | KEYWORD "(" ->
            (match get_tok (stream_nth 1 strm) with
              | IDENT _ ->
                  (match get_tok (stream_nth 2 strm) with
                    | KEYWORD ":" -> ()
                    | _ -> err ())
              | _ -> err ())
        | _ -> err ())

(* idem for (x1..xn:t) [n^2 complexity but exceptional use] *)
let check_for_coloneq =
  Gram.Entry.of_parser "lpar_id_colon"
    (fun strm ->
      let rec skip_to_rpar p n =
	match get_tok (List.last (Stream.npeek n strm)) with
        | KEYWORD "(" -> skip_to_rpar (p+1) (n+1)
        | KEYWORD ")" -> if Int.equal p 0 then n+1 else skip_to_rpar (p-1) (n+1)
	| KEYWORD "." -> err ()
	| _ -> skip_to_rpar p (n+1) in
      let rec skip_names n =
	match get_tok (List.last (Stream.npeek n strm)) with
        | IDENT _ | KEYWORD "_" -> skip_names (n+1)
	| KEYWORD ":" -> skip_to_rpar 0 (n+1) (* skip a constr *)
	| _ -> err () in
      let rec skip_binders n =
	match get_tok (List.last (Stream.npeek n strm)) with
        | KEYWORD "(" -> skip_binders (skip_names (n+1))
        | IDENT _ | KEYWORD "_" -> skip_binders (n+1)
	| KEYWORD ":=" -> ()
	| _ -> err () in
      match get_tok (stream_nth 0 strm) with
      | KEYWORD "(" -> skip_binders 2
      | _ -> err ())

let lookup_at_as_coma =
  Gram.Entry.of_parser "lookup_at_as_coma"
    (fun strm ->
      match get_tok (stream_nth 0 strm) with
	| KEYWORD (","|"at"|"as") -> ()
	| _ -> err ())

open Constr
open Prim
open Tactic

let mk_fix_tac (loc,id,bl,ann,ty) =
  let n =
    match bl,ann with
        [([_],_,_)], None -> 1
      | _, Some x ->
          let ids = List.map snd (List.flatten (List.map pi1 bl)) in
          (try List.index (snd x) ids
          with Not_found -> error "No such fix variable.")
      | _ -> error "Cannot guess decreasing argument of fix." in
  (id,n,CProdN(loc,bl,ty))

let mk_cofix_tac (loc,id,bl,ann,ty) =
  let _ = Option.map (fun (aloc,_) ->
    user_err_loc
      (aloc,"Constr:mk_cofix_tac",
       Pp.str"Annotation forbidden in cofix expression.")) ann in
  (id,CProdN(loc,bl,ty))

(* Functions overloaded by quotifier *)
let induction_arg_of_constr (c,lbind as clbind) = match lbind with
  | NoBindings ->
    begin
      try ElimOnIdent (Constrexpr_ops.constr_loc c,snd(Constrexpr_ops.coerce_to_id c))
      with e when Errors.noncritical e -> ElimOnConstr clbind
    end
  | _ -> ElimOnConstr clbind

let mkTacCase with_evar = function
  | [ElimOnConstr cl,(None,None)],None,None ->
      TacCase (with_evar,cl)
  (* Reinterpret numbers as a notation for terms *)
  | [ElimOnAnonHyp n,(None,None)],None,None ->
      TacCase (with_evar,
        (CPrim (Loc.ghost, Numeral (Bigint.of_int n)),
	 NoBindings))
  (* Reinterpret ident as notations for variables in the context *)
  (* because we don't know if they are quantified or not *)
  | [ElimOnIdent id,(None,None)],None,None ->
      TacCase (with_evar,(CRef (Ident id,None),NoBindings))
  | ic ->
      if List.exists (function (ElimOnAnonHyp _,_) -> true | _ -> false) (pi1 ic)
      then
	error "Use of numbers as direct arguments of 'case' is not supported.";
      TacInductionDestruct (false,with_evar,ic)

let rec mkCLambdaN_simple_loc loc bll c =
  match bll with
  | ((loc1,_)::_ as idl,bk,t) :: bll ->
      CLambdaN (loc,[idl,bk,t],mkCLambdaN_simple_loc (Loc.merge loc1 loc) bll c)
  | ([],_,_) :: bll -> mkCLambdaN_simple_loc loc bll c
  | [] -> c

let mkCLambdaN_simple bl c = match bl with
  | [] -> c
  | h :: _ ->
    let loc = Loc.merge (fst (List.hd (pi1 h))) (Constrexpr_ops.constr_loc c) in
    mkCLambdaN_simple_loc loc bl c

let loc_of_ne_list l = Loc.merge (fst (List.hd l)) (fst (List.last l))

let map_int_or_var f = function
  | ArgArg x -> ArgArg (f x)
  | ArgVar _ as y -> y

let all_concl_occs_clause = { onhyps=Some[]; concl_occs=AllOccurrences }

let has_no_specified_occs cl =
  let forall ((occs, _), _) = match occs with
  | AllOccurrences -> true
  | _ -> false
  in
  let hyps = match cl.onhyps with
  | None -> true
  | Some hyps -> List.for_all forall hyps in
  let concl = match cl.concl_occs with
  | AllOccurrences | NoOccurrences -> true
  | _ -> false
  in
  hyps && concl

let merge_occurrences loc cl = function
  | None ->
      if has_no_specified_occs cl then (None, cl)
      else
	user_err_loc (loc,"",str "Found an \"at\" clause without \"with\" clause.")
  | Some (occs, p) ->
    let ans = match occs with
    | AllOccurrences -> cl
    | _ ->
      begin match cl with
      | { onhyps = Some []; concl_occs = AllOccurrences } ->
        { onhyps = Some []; concl_occs = occs }
      | { onhyps = Some [(AllOccurrences, id), l]; concl_occs = NoOccurrences } ->
        { cl with onhyps = Some [(occs, id), l] }
      | _ ->
        if has_no_specified_occs cl then
          user_err_loc (loc,"",str "Unable to interpret the \"at\" clause; move it in the \"in\" clause.")
        else
          user_err_loc (loc,"",str "Cannot use clause \"at\" twice.")
      end
    in
    (Some p, ans)

(* Auxiliary grammar rules *)

GEXTEND Gram
  GLOBAL: simple_tactic constr_with_bindings quantified_hypothesis
  bindings red_expr int_or_var open_constr casted_open_constr
  simple_intropattern;

  int_or_var:
    [ [ n = integer  -> ArgArg n
      | id = identref -> ArgVar id ] ]
  ;
  nat_or_var:
    [ [ n = natural  -> ArgArg n
      | id = identref -> ArgVar id ] ]
  ;
  (* An identifier or a quotation meta-variable *)
  id_or_meta:
    [ [ id = identref -> AI id

      (* This is used in quotations *)
      | id = METAIDENT -> MetaId (!@loc, id) ] ]
  ;
  open_constr:
    [ [ c = constr -> ((),c) ] ]
  ;
  casted_open_constr:
    [ [ c = constr -> ((),c) ] ]
  ;
  induction_arg:
    [ [ n = natural -> ElimOnAnonHyp n
      | c = constr_with_bindings -> induction_arg_of_constr c
    ] ]
  ;
  quantified_hypothesis:
    [ [ id = ident -> NamedHyp id
      | n = natural -> AnonHyp n ] ]
  ;
  conversion:
    [ [ c = constr -> (None, c)
      | c1 = constr; "with"; c2 = constr -> (Some (AllOccurrences,c1),c2)
      | c1 = constr; "at"; occs = occs_nums; "with"; c2 = constr ->
          (Some (occs,c1), c2) ] ]
  ;
  occs_nums:
    [ [ nl = LIST1 nat_or_var -> OnlyOccurrences nl
      | "-"; n = nat_or_var; nl = LIST0 int_or_var ->
	  (* have used int_or_var instead of nat_or_var for compatibility *)
	   AllOccurrencesBut (List.map (map_int_or_var abs) (n::nl)) ] ]
  ;
  occs:
    [ [ "at"; occs = occs_nums -> occs | -> AllOccurrences ] ]
  ;
  pattern_occ:
    [ [ c = constr; nl = occs -> (nl,c) ] ]
  ;
  unfold_occ:
    [ [ c = smart_global; nl = occs -> (nl,c) ] ]
  ;
  intropatterns:
    [ [ l = LIST0 simple_intropattern -> l ]]
  ;
  disjunctive_intropattern:
    [ [ "["; tc = LIST1 intropatterns SEP "|"; "]" -> !@loc,IntroOrAndPattern tc
      | "()" -> !@loc,IntroOrAndPattern [[]]
      | "("; si = simple_intropattern; ")" -> !@loc,IntroOrAndPattern [[si]]
      | "("; si = simple_intropattern; ",";
             tc = LIST1 simple_intropattern SEP "," ; ")" ->
	       !@loc,IntroOrAndPattern [si::tc]
      | "("; si = simple_intropattern; "&";
	     tc = LIST1 simple_intropattern SEP "&" ; ")" ->
	  (* (A & B & C) is translated into (A,(B,C)) *)
	  let rec pairify = function
	    | ([]|[_]|[_;_]) as l -> IntroOrAndPattern [l]
	    | t::q -> IntroOrAndPattern [[t;(loc_of_ne_list q,pairify q)]]
	  in !@loc,pairify (si::tc) ] ]
  ;
  naming_intropattern:
    [ [ prefix = pattern_ident -> !@loc, IntroFresh prefix
      | "?" -> !@loc, IntroAnonymous
      | id = ident -> !@loc, IntroIdentifier id
      | "*" -> !@loc, IntroForthcoming true
      | "**" -> !@loc, IntroForthcoming false ] ]
  ;
  simple_intropattern:
    [ [ pat = disjunctive_intropattern -> pat
      | pat = naming_intropattern -> pat
      | "_" -> !@loc, IntroWildcard
      | "->" -> !@loc, IntroRewrite true
      | "<-" -> !@loc, IntroRewrite false ] ]
  ;
  simple_binding:
    [ [ "("; id = ident; ":="; c = lconstr; ")" -> (!@loc, NamedHyp id, c)
      | "("; n = natural; ":="; c = lconstr; ")" -> (!@loc, AnonHyp n, c) ] ]
  ;
  bindings:
    [ [ test_lpar_idnum_coloneq; bl = LIST1 simple_binding ->
          ExplicitBindings bl
      | bl = LIST1 constr -> ImplicitBindings bl ] ]
  ;
  opt_bindings:
    [ [ bl = bindings -> bl | -> NoBindings ] ]
  ;
  constr_with_bindings:
    [ [ c = constr; l = with_bindings -> (c, l) ] ]
  ;
  with_bindings:
    [ [ "with"; bl = bindings -> bl | -> NoBindings ] ]
  ;
  red_flag:
    [ [ IDENT "beta" -> FBeta
      | IDENT "iota" -> FIota
      | IDENT "zeta" -> FZeta
      | IDENT "delta"; d = delta_flag -> d
    ] ]
  ;
  delta_flag:
    [ [ "-"; "["; idl = LIST1 smart_global; "]" -> FDeltaBut idl
      | "["; idl = LIST1 smart_global; "]" -> FConst idl
      | -> FDeltaBut []
    ] ]
  ;
  strategy_flag:
    [ [ s = LIST1 red_flag -> Redops.make_red_flag s
      | d = delta_flag -> all_with d
    ] ]
  ;
  red_tactic:
    [ [ IDENT "red" -> Red false
      | IDENT "hnf" -> Hnf
      | IDENT "simpl"; po = OPT pattern_occ -> Simpl po
      | IDENT "cbv"; s = strategy_flag -> Cbv s
      | IDENT "cbn"; s = strategy_flag -> Cbn s
      | IDENT "lazy"; s = strategy_flag -> Lazy s
      | IDENT "compute"; delta = delta_flag -> Cbv (all_with delta)
      | IDENT "vm_compute"; po = OPT pattern_occ -> CbvVm po
      | IDENT "native_compute"; po = OPT pattern_occ -> CbvNative po
      | IDENT "unfold"; ul = LIST1 unfold_occ SEP "," -> Unfold ul
      | IDENT "fold"; cl = LIST1 constr -> Fold cl
      | IDENT "pattern"; pl = LIST1 pattern_occ SEP"," -> Pattern pl ] ]
  ;
  (* This is [red_tactic] including possible extensions *)
  red_expr:
    [ [ IDENT "red" -> Red false
      | IDENT "hnf" -> Hnf
      | IDENT "simpl"; po = OPT pattern_occ -> Simpl po
      | IDENT "cbv"; s = strategy_flag -> Cbv s
      | IDENT "cbn"; s = strategy_flag -> Cbn s
      | IDENT "lazy"; s = strategy_flag -> Lazy s
      | IDENT "compute"; delta = delta_flag -> Cbv (all_with delta)
      | IDENT "vm_compute"; po = OPT pattern_occ -> CbvVm po
      | IDENT "native_compute"; po = OPT pattern_occ -> CbvNative po
      | IDENT "unfold"; ul = LIST1 unfold_occ SEP "," -> Unfold ul
      | IDENT "fold"; cl = LIST1 constr -> Fold cl
      | IDENT "pattern"; pl = LIST1 pattern_occ SEP"," -> Pattern pl
      | s = IDENT -> ExtraRedExpr s ] ]
  ;
  hypident:
    [ [ id = id_or_meta ->
          id,InHyp
      | "("; IDENT "type"; IDENT "of"; id = id_or_meta; ")" ->
	  id,InHypTypeOnly
      | "("; IDENT "value"; IDENT "of"; id = id_or_meta; ")" ->
	  id,InHypValueOnly
    ] ]
  ;
  hypident_occ:
    [ [ (id,l)=hypident; occs=occs -> ((occs,id),l) ] ]
  ;
  in_clause:
    [ [ "*"; occs=occs ->
          {onhyps=None; concl_occs=occs}
      | "*"; "|-"; occs=concl_occ ->
          {onhyps=None; concl_occs=occs}
      | hl=LIST0 hypident_occ SEP","; "|-"; occs=concl_occ ->
          {onhyps=Some hl; concl_occs=occs}
      | hl=LIST0 hypident_occ SEP"," ->
          {onhyps=Some hl; concl_occs=NoOccurrences} ] ]
  ;
  clause_dft_concl:
    [ [ "in"; cl = in_clause -> cl
      | occs=occs -> {onhyps=Some[]; concl_occs=occs}
      | -> all_concl_occs_clause ] ]
  ;
  clause_dft_all:
    [ [ "in"; cl = in_clause -> cl
      | -> {onhyps=None; concl_occs=AllOccurrences} ] ]
  ;
  opt_clause:
    [ [ "in"; cl = in_clause -> Some cl | -> None ] ]
  ;
  concl_occ:
    [ [ "*"; occs = occs -> occs
      | -> NoOccurrences ] ]
  ;
  in_hyp_list:
    [ [ "in"; idl = LIST1 id_or_meta -> idl
      | -> [] ] ]
  ;
  in_hyp_as:
    [ [ "in"; id = id_or_meta; ipat = as_ipat -> Some (id,ipat)
      | -> None ] ]
  ;
  orient:
    [ [ "->" -> true
      | "<-" -> false
      | -> true ]]
  ;
  simple_binder:
    [ [ na=name -> ([na],Default Explicit,CHole (!@loc, None))
      | "("; nal=LIST1 name; ":"; c=lconstr; ")" -> (nal,Default Explicit,c)
    ] ]
  ;
  fixdecl:
    [ [ "("; id = ident; bl=LIST0 simple_binder; ann=fixannot;
        ":"; ty=lconstr; ")" -> (!@loc, id, bl, ann, ty) ] ]
  ;
  fixannot:
    [ [ "{"; IDENT "struct"; id=name; "}" -> Some id
      | -> None ] ]
  ;
  cofixdecl:
    [ [ "("; id = ident; bl=LIST0 simple_binder; ":"; ty=lconstr; ")" ->
        (!@loc, id, bl, None, ty) ] ]
  ;
  bindings_with_parameters:
    [ [ check_for_coloneq; "(";  id = ident; bl = LIST0 simple_binder;
        ":="; c = lconstr; ")" -> (id, mkCLambdaN_simple bl c) ] ]
  ;
  hintbases:
    [ [ "with"; "*" -> None
      | "with"; l = LIST1 [ x = IDENT -> x] -> Some l
      | -> Some [] ] ]
  ;
  auto_using:
    [ [ "using"; l = LIST1 constr SEP "," -> l
      | -> [] ] ]
  ;
  trivial:
    [ [ IDENT "trivial" -> Off
      | IDENT "info_trivial" -> Info
      | IDENT "debug"; IDENT "trivial" -> Debug ] ]
  ;
  auto:
    [ [ IDENT "auto" -> Off
      | IDENT "info_auto" -> Info
      | IDENT "debug"; IDENT "auto" -> Debug ] ]
  ;
  eliminator:
    [ [ "using"; el = constr_with_bindings -> el ] ]
  ;
  as_ipat:
    [ [ "as"; ipat = simple_intropattern -> Some ipat
      | -> None ] ]
  ;
  with_inversion_names:
    [ [ "as"; ipat = simple_intropattern -> Some ipat
      | -> None ] ]
  ;
  eqn_ipat:
    [ [ IDENT "eqn"; ":"; id = naming_intropattern -> Some id
      | IDENT "_eqn"; ":"; id = naming_intropattern ->
        let msg = "Obsolete syntax \"_eqn:H\" could be replaced by \"eqn:H\"" in
        msg_warning (strbrk msg); Some id
      | IDENT "_eqn" ->
        let msg = "Obsolete syntax \"_eqn\" could be replaced by \"eqn:?\"" in
        msg_warning (strbrk msg); Some (!@loc, IntroAnonymous)
      | -> None ] ]
  ;
  as_name:
    [ [ "as"; id = ident -> Names.Name id | -> Names.Anonymous ] ]
  ;
  by_tactic:
    [ [ "by"; tac = tactic_expr LEVEL "3" -> TacComplete tac
      | -> TacId [] ] ]
  ;
  opt_by_tactic:
    [ [ "by"; tac = tactic_expr LEVEL "3" -> Some tac
    | -> None ] ]
  ;
  rename :
    [ [ id1 = id_or_meta; IDENT "into"; id2 = id_or_meta -> (id1,id2) ] ]
  ;
  rewriter :
    [ [ "!"; c = constr_with_bindings -> (RepeatPlus,c)
      | ["?"| LEFTQMARK]; c = constr_with_bindings -> (RepeatStar,c)
      | n = natural; "!"; c = constr_with_bindings -> (Precisely n,c)
      |	n = natural; ["?" | LEFTQMARK]; c = constr_with_bindings -> (UpTo n,c)
      | n = natural; c = constr_with_bindings -> (Precisely n,c)
      | c = constr_with_bindings -> (Precisely 1, c)
      ] ]
  ;
  oriented_rewriter :
    [ [ b = orient; p = rewriter -> let (m,c) = p in (b,m,c) ] ]
  ;
  induction_clause:
    [ [ c = induction_arg; pat = as_ipat; eq = eqn_ipat -> (c,(eq,pat)) ] ]
  ;
  induction_clause_list:
    [ [ ic = LIST1 induction_clause SEP ",";
	el = OPT eliminator; cl = opt_clause -> (ic,el,cl) ] ]
  ;
  move_location:
    [ [ IDENT "after"; id = id_or_meta -> MoveAfter id
      | IDENT "before"; id = id_or_meta -> MoveBefore id
      | "at"; IDENT "top" -> MoveFirst
      | "at"; IDENT "bottom" -> MoveLast ] ]
  ;
  simple_tactic:
    [ [
      (* Basic tactics *)
        IDENT "intros"; IDENT "until"; id = quantified_hypothesis ->
	  TacIntrosUntil id
      | IDENT "intros"; pl = intropatterns -> TacIntroPattern pl
      | IDENT "intro"; id = ident; hto = move_location ->
	  TacIntroMove (Some id, hto)
      | IDENT "intro"; hto = move_location -> TacIntroMove (None, hto)
      | IDENT "intro"; id = ident -> TacIntroMove (Some id, MoveLast)
      | IDENT "intro" -> TacIntroMove (None, MoveLast)

      | IDENT "assumption" -> TacAssumption
      | IDENT "exact"; c = constr -> TacExact c
      | IDENT "exact_no_check"; c = constr -> TacExactNoCheck c
      | IDENT "vm_cast_no_check"; c = constr -> TacVmCastNoCheck c

      | IDENT "apply"; cl = LIST1 constr_with_bindings SEP ",";
          inhyp = in_hyp_as -> TacApply (true,false,cl,inhyp)
      | IDENT "eapply"; cl = LIST1 constr_with_bindings SEP ",";
          inhyp = in_hyp_as -> TacApply (true,true,cl,inhyp)
      | IDENT "simple"; IDENT "apply"; cl = LIST1 constr_with_bindings SEP ",";
          inhyp = in_hyp_as -> TacApply (false,false,cl,inhyp)
      | IDENT "simple"; IDENT "eapply"; cl = LIST1 constr_with_bindings SEP",";
          inhyp = in_hyp_as -> TacApply (false,true,cl,inhyp)
      | IDENT "elim"; cl = constr_with_bindings; el = OPT eliminator ->
          TacElim (false,cl,el)
      | IDENT "eelim"; cl = constr_with_bindings; el = OPT eliminator ->
          TacElim (true,cl,el)
      | IDENT "elimtype"; c = constr -> TacElimType c
      | IDENT "case"; icl = induction_clause_list -> mkTacCase false icl
      | IDENT "ecase"; icl = induction_clause_list -> mkTacCase true icl
      | IDENT "casetype"; c = constr -> TacCaseType c
      | "fix"; n = natural -> TacFix (None,n)
      | "fix"; id = ident; n = natural -> TacFix (Some id,n)
      | "fix"; id = ident; n = natural; "with"; fd = LIST1 fixdecl ->
	  TacMutualFix (id,n,List.map mk_fix_tac fd)
      | "cofix" -> TacCofix None
      | "cofix"; id = ident -> TacCofix (Some id)
      | "cofix"; id = ident; "with"; fd = LIST1 cofixdecl ->
	  TacMutualCofix (id,List.map mk_cofix_tac fd)

      | IDENT "pose"; (id,b) = bindings_with_parameters ->
	  TacLetTac (Names.Name id,b,Locusops.nowhere,true,None)
      | IDENT "pose"; b = constr; na = as_name ->
	  TacLetTac (na,b,Locusops.nowhere,true,None)
      | IDENT "set"; (id,c) = bindings_with_parameters; p = clause_dft_concl ->
	  TacLetTac (Names.Name id,c,p,true,None)
      | IDENT "set"; c = constr; na = as_name; p = clause_dft_concl ->
          TacLetTac (na,c,p,true,None)
      | IDENT "remember"; c = constr; na = as_name; e = eqn_ipat;
          p = clause_dft_all ->
          TacLetTac (na,c,p,false,e)

      (* Begin compatibility *)
      | IDENT "assert"; test_lpar_id_coloneq; "("; (loc,id) = identref; ":=";
	  c = lconstr; ")" ->
	  TacAssert (None,Some (!@loc,IntroIdentifier id),c)
      | IDENT "assert"; test_lpar_id_colon; "("; (loc,id) = identref; ":";
	  c = lconstr; ")"; tac=by_tactic ->
	  TacAssert (Some tac,Some (!@loc,IntroIdentifier id),c)
      (* End compatibility *)

      | IDENT "assert"; c = constr; ipat = as_ipat; tac = by_tactic ->
	  TacAssert (Some tac,ipat,c)
      | IDENT "pose"; IDENT "proof"; c = lconstr; ipat = as_ipat ->
	  TacAssert (None,ipat,c)

      | IDENT "cut"; c = constr -> TacCut c
      | IDENT "generalize"; c = constr ->
	  TacGeneralize [((AllOccurrences,c),Names.Anonymous)]
      | IDENT "generalize"; c = constr; l = LIST1 constr ->
	  let gen_everywhere c = ((AllOccurrences,c),Names.Anonymous) in
          TacGeneralize (List.map gen_everywhere (c::l))
      | IDENT "generalize"; c = constr; lookup_at_as_coma; nl = occs;
          na = as_name;
          l = LIST0 [","; c = pattern_occ; na = as_name -> (c,na)] ->
          TacGeneralize (((nl,c),na)::l)
      | IDENT "generalize"; IDENT "dependent"; c = constr -> TacGeneralizeDep c

      | IDENT "specialize"; n = OPT natural; lcb = constr_with_bindings ->
	  TacSpecialize (n,lcb)
      | IDENT "lapply"; c = constr -> TacLApply c

      (* Derived basic tactics *)
      | IDENT "simple"; IDENT"induction"; h = quantified_hypothesis ->
          TacSimpleInductionDestruct (true,h)
      | IDENT "induction"; ic = induction_clause_list ->
	  TacInductionDestruct (true,false,ic)
      | IDENT "einduction"; ic = induction_clause_list ->
	  TacInductionDestruct(true,true,ic)
      | IDENT "double"; IDENT "induction"; h1 = quantified_hypothesis;
	  h2 = quantified_hypothesis -> TacDoubleInduction (h1,h2)
      | IDENT "simple"; IDENT "destruct"; h = quantified_hypothesis ->
          TacSimpleInductionDestruct (false,h)
      | IDENT "destruct"; icl = induction_clause_list ->
	  TacInductionDestruct(false,false,icl)
      | IDENT "edestruct";  icl = induction_clause_list ->
	  TacInductionDestruct(false,true,icl)
      | IDENT "decompose"; IDENT "record" ; c = constr -> TacDecomposeAnd c
      | IDENT "decompose"; IDENT "sum"; c = constr -> TacDecomposeOr c
      | IDENT "decompose"; "["; l = LIST1 smart_global; "]"; c = constr
        -> TacDecompose (l,c)

      (* Automation tactic *)
      | d = trivial; lems = auto_using; db = hintbases -> TacTrivial (d,lems,db)
      | d = auto; n = OPT int_or_var; lems = auto_using; db = hintbases ->
          TacAuto (d,n,lems,db)

      (* Context management *)
      | IDENT "clear"; "-"; l = LIST1 id_or_meta -> TacClear (true, l)
      | IDENT "clear"; l = LIST0 id_or_meta ->
        let is_empty = match l with [] -> true | _ -> false in
        TacClear (is_empty, l)
      | IDENT "clearbody"; l = LIST1 id_or_meta -> TacClearBody l
      | IDENT "move"; hfrom = id_or_meta; hto = move_location ->
	  TacMove (true,hfrom,hto)
      | IDENT "rename"; l = LIST1 rename SEP "," -> TacRename l
      | IDENT "revert"; l = LIST1 id_or_meta -> TacRevert l

      (* Constructors *)
      | IDENT "left";   bl = with_bindings -> TacLeft  (false,bl)
      | IDENT "eleft";  bl = with_bindings -> TacLeft  (true,bl)
      | IDENT "right";  bl = with_bindings -> TacRight (false,bl)
      | IDENT "eright"; bl = with_bindings -> TacRight (true,bl)
      | IDENT "split";  bl = with_bindings -> TacSplit (false,false,[bl])
      | IDENT "esplit"; bl = with_bindings -> TacSplit (true,false,[bl])
      | "exists"; bll = LIST1 opt_bindings SEP "," -> TacSplit (false,true,bll)
      | IDENT "eexists"; bll = LIST1 opt_bindings SEP "," ->
	  TacSplit (true,true,bll)
      | IDENT "constructor"; n = nat_or_var; l = with_bindings ->
	  TacConstructor (false,n,l)
      | IDENT "econstructor"; n = nat_or_var; l = with_bindings ->
	  TacConstructor (true,n,l)
      | IDENT "constructor"; t = OPT tactic -> TacAnyConstructor (false,t)
      | IDENT "econstructor"; t = OPT tactic -> TacAnyConstructor (true,t)

      (* Equivalence relations *)
      | IDENT "reflexivity" -> TacReflexivity
      | IDENT "symmetry"; cl = clause_dft_concl -> TacSymmetry cl
      | IDENT "transitivity"; c = constr -> TacTransitivity (Some c)
      | IDENT "etransitivity" -> TacTransitivity None

      (* Equality and inversion *)
      | IDENT "rewrite"; l = LIST1 oriented_rewriter SEP ",";
	  cl = clause_dft_concl; t=opt_by_tactic -> TacRewrite (false,l,cl,t)
      | IDENT "erewrite"; l = LIST1 oriented_rewriter SEP ",";
	  cl = clause_dft_concl; t=opt_by_tactic -> TacRewrite (true,l,cl,t)
      | IDENT "dependent"; k =
	  [ IDENT "simple"; IDENT "inversion" -> SimpleInversion
	  | IDENT "inversion" -> FullInversion
	  | IDENT "inversion_clear" -> FullInversionClear ];
	  hyp = quantified_hypothesis;
	  ids = with_inversion_names; co = OPT ["with"; c = constr -> c] ->
	    TacInversion (DepInversion (k,co,ids),hyp)
      | IDENT "simple"; IDENT "inversion";
	  hyp = quantified_hypothesis; ids = with_inversion_names;
	  cl = in_hyp_list ->
	    TacInversion (NonDepInversion (SimpleInversion, cl, ids), hyp)
      | IDENT "inversion";
	  hyp = quantified_hypothesis; ids = with_inversion_names;
	  cl = in_hyp_list ->
	    TacInversion (NonDepInversion (FullInversion, cl, ids), hyp)
      | IDENT "inversion_clear";
	  hyp = quantified_hypothesis; ids = with_inversion_names;
	  cl = in_hyp_list ->
	    TacInversion (NonDepInversion (FullInversionClear, cl, ids), hyp)
      | IDENT "inversion"; hyp = quantified_hypothesis;
	  "using"; c = constr; cl = in_hyp_list ->
	    TacInversion (InversionUsing (c,cl), hyp)

      (* Conversion *)
      | r = red_tactic; cl = clause_dft_concl -> TacReduce (r, cl)
      (* Change ne doit pas s'appliquer dans un Definition t := Eval ... *)
      | IDENT "change"; (oc,c) = conversion; cl = clause_dft_concl ->
	  let p,cl = merge_occurrences (!@loc) cl oc in
	  TacChange (p,c,cl)
    ] ]
  ;
END;;


==> anc/HoTT/coq-HoTT/parsing/g_vernac.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Compat
open Tok
open Errors
open Util
open Names
open Constrexpr
open Constrexpr_ops
open Extend
open Vernacexpr
open Locality
open Decl_kinds
open Declaremods
open Misctypes

open Pcoq
open Pcoq.Tactic
open Pcoq.Prim
open Pcoq.Constr
open Pcoq.Vernac_
open Pcoq.Module

let vernac_kw = [ ";"; ","; ">->"; ":<"; "<:"; "where"; "at" ]
let _ = List.iter Lexer.add_keyword vernac_kw

(* Rem: do not join the different GEXTEND into one, it breaks native *)
(* compilation on PowerPC and Sun architectures *)

let check_command = Gram.entry_create "vernac:check_command"

let tactic_mode = Gram.entry_create "vernac:tactic_command"
let noedit_mode = Gram.entry_create "vernac:noedit_command"
let subprf = Gram.entry_create "vernac:subprf"

let class_rawexpr = Gram.entry_create "vernac:class_rawexpr"
let thm_token = Gram.entry_create "vernac:thm_token"
let def_body = Gram.entry_create "vernac:def_body"
let decl_notation = Gram.entry_create "vernac:decl_notation"
let record_field = Gram.entry_create "vernac:record_field"
let of_type_with_opt_coercion = Gram.entry_create "vernac:of_type_with_opt_coercion"
let subgoal_command = Gram.entry_create "proof_mode:subgoal_command"
let instance_name = Gram.entry_create "vernac:instance_name"

let command_entry = ref noedit_mode
let set_command_entry e = command_entry := e
let get_command_entry () = !command_entry


(* Registers the Classic Proof Mode (which uses [tactic_mode] as a parser for
    proof editing and changes nothing else). Then sets it as the default proof mode. *)
let set_tactic_mode () = set_command_entry tactic_mode
let set_noedit_mode () = set_command_entry noedit_mode
let _ = Proof_global.register_proof_mode {Proof_global.
					    name = "Classic" ;
					    set = set_tactic_mode ;
					    reset = set_noedit_mode
					 }

let default_command_entry =
  Gram.Entry.of_parser "command_entry"
    (fun strm -> Gram.parse_tokens_after_filter (get_command_entry ()) strm)

GEXTEND Gram
  GLOBAL: vernac gallina_ext tactic_mode noedit_mode subprf subgoal_command;
  vernac: FIRST
    [ [ IDENT "Time"; v = vernac -> VernacTime v
      | IDENT "Timeout"; n = natural; v = vernac -> VernacTimeout(n,v)
      | IDENT "Fail"; v = vernac -> VernacFail v
      | locality; polymorphism; program; v = vernac_aux -> v ] ]
  ;  
  polymorphism:
    [ [ IDENT "Polymorphic" -> Flags.make_polymorphic_flag true
      | IDENT "Monomorphic" -> Flags.make_polymorphic_flag false
      | -> () ] ]
  ;
  program: 
    [ [ IDENT "Program" -> Flags.program_cmd := true
      | -> () ] ]
  ;
  vernac_aux:
    (* Better to parse "." here: in case of failure (e.g. in coerce_to_var), *)
    (* "." is still in the stream and discard_to_dot works correctly         *)
    [ [ g = gallina_or_ext -> g
      | c = command; "." -> c
      | c = syntax; "." -> c
      | "["; l = LIST1 located_vernac; "]"; "." -> VernacList l
      | c = subprf -> c
    ] ]
  ;
  gallina_or_ext:
  [ [ g = gallina; "." -> g
    | g = gallina_ext; "." -> g
    ] ]
  ;

  vernac_aux: LAST
    [ [ prfcom = default_command_entry -> prfcom ] ]
  ;
  locality:
    [ [ IDENT "Local" -> locality_flag := Some (!@loc,true)
      | IDENT "Global" -> locality_flag := Some (!@loc,false)
      | -> locality_flag := None ] ]
  ;
  noedit_mode:
    [ [ c = subgoal_command -> c None] ]
  ;
  tactic_mode:
  [ [ gln = OPT[n=natural; ":" -> n];
      tac = subgoal_command -> tac gln ] ]
  ;

  subprf:
  [ [
      "-" -> VernacBullet Dash
    | "*" -> VernacBullet Star
    | "+" -> VernacBullet Plus
    | "{" -> VernacSubproof None
    | "}" -> VernacEndSubproof
    ] ]
  ;



  subgoal_command: 
    [ [ c = check_command; "." -> fun g -> c g
      | tac = Tactic.tactic;
        use_dft_tac = [ "." -> false | "..." -> true ] ->
          (fun g ->
            let g = Option.default 1 g in
            VernacSolve(g,tac,use_dft_tac)) ] ]
  ;
  located_vernac:
    [ [ v = vernac -> !@loc, v ] ]
  ;
END

let test_plurial_form = function
  | [(_,([_],_))] ->
      Flags.if_verbose msg_warning
   (strbrk "Keywords Variables/Hypotheses/Parameters expect more than one assumption")
  | _ -> ()

let test_plurial_form_types = function
  | [([_],_)] ->
      Flags.if_verbose msg_warning
   (strbrk "Keywords Implicit Types expect more than one type")
  | _ -> ()

let add_polymorphism (l,k) = (l, Flags.use_polymorphic_flag (), k)

let use_poly = Flags.use_polymorphic_flag

(* Gallina declarations *)
GEXTEND Gram
  GLOBAL: gallina gallina_ext thm_token def_body of_type_with_opt_coercion
    record_field decl_notation rec_definition;

  gallina:
      (* Definition, Theorem, Variable, Axiom, ... *)
    [ [ thm = thm_token; id = identref; bl = binders; ":"; c = lconstr;
        l = LIST0
          [ "with"; id = identref; bl = binders; ":"; c = lconstr ->
          (Some id,(bl,c,None)) ] ->
          VernacStartTheoremProof (thm, use_poly (),
				   (Some id,(bl,c,None))::l, false)
      | stre = assumption_token; nl = inline; bl = assum_list ->
	  VernacAssumption (add_polymorphism stre, nl, bl)
      | stre = assumptions_token; nl = inline; bl = assum_list ->
	  test_plurial_form bl;
	  VernacAssumption (add_polymorphism stre, nl, bl)
      | (l,k) = def_token; id = identref; b = def_body ->
	  let poly = use_poly () in
          VernacDefinition ((l, poly, k), id, b)
      | IDENT "Let"; id = identref; b = def_body ->
          VernacDefinition ((Discharge, use_poly (), Definition), id, b)
      (* Gallina inductive declarations *)
      | f = finite_token;
        indl = LIST1 inductive_definition SEP "with" ->
	  let (k,f) = f in
	  let indl=List.map (fun ((a,b,c,d),e) -> ((a,b,c,k,d),e)) indl in
          VernacInductive (use_poly (), use_locality_full(), f,false,indl)
      | "Fixpoint"; recs = LIST1 rec_definition SEP "with" ->
          VernacFixpoint (use_locality_exp (), recs)
      | IDENT "Let"; "Fixpoint"; recs = LIST1 rec_definition SEP "with" ->
          VernacFixpoint (Discharge, recs)
      | "CoFixpoint"; corecs = LIST1 corec_definition SEP "with" ->
          VernacCoFixpoint (use_locality_exp (), corecs)
      | IDENT "Let"; "CoFixpoint"; corecs = LIST1 corec_definition SEP "with" ->
          VernacCoFixpoint (Discharge, corecs)
      | IDENT "Scheme"; l = LIST1 scheme SEP "with" -> VernacScheme l
      | IDENT "Combined"; IDENT "Scheme"; id = identref; IDENT "from";
	l = LIST1 identref SEP "," -> VernacCombinedScheme (id, l) ] ]
  ;

  gallina_ext:
    [ [ b = record_token; infer = infer_token; oc = opt_coercion; name = identref;
        ps = binders;
	s = OPT [ ":"; s = lconstr -> s ];
	cfs = [ ":="; l = constructor_list_or_record_decl -> l
	  | -> RecordDecl (None, []) ] ->
	  let (recf,indf) = b in
	    VernacInductive (use_poly (), use_locality_full(),
			     indf,infer,[((oc,name),ps,s,recf,cfs),[]])
  ] ]
  ;
  thm_token:
    [ [ "Theorem" -> Theorem
      | IDENT "Lemma" -> Lemma
      | IDENT "Fact" -> Fact
      | IDENT "Remark" -> Remark
      | IDENT "Corollary" -> Corollary
      | IDENT "Proposition" -> Proposition
      | IDENT "Property" -> Property ] ]
  ;
  def_token:
    [ [ "Definition" ->
	(use_locality_exp (), Definition)
      | IDENT "Example" ->
	(use_locality_exp (), Example)
      | IDENT "SubClass"  ->
        (use_locality_exp (), SubClass) ] ]
  ;
  assumption_token:
    [ [ "Hypothesis" -> (Discharge, Logical)
      | "Variable" -> (Discharge, Definitional)
      | "Axiom" -> (use_locality_exp (), Logical)
      | "Parameter" -> (use_locality_exp (), Definitional)
      | IDENT "Conjecture" -> (use_locality_exp (), Conjectural) ] ]
  ;
  assumptions_token:
    [ [ IDENT "Hypotheses" -> (Discharge, Logical)
      | IDENT "Variables" -> (Discharge, Definitional)
      | IDENT "Axioms" -> (use_locality_exp (), Logical)
      | IDENT "Parameters" -> (use_locality_exp (), Definitional) ] ]
  ;
  inline:
    [ [ IDENT "Inline"; "("; i = INT; ")" -> InlineAt (int_of_string i)
      | IDENT "Inline" -> DefaultInline
      | -> NoInline] ]
  ;
  finite_token:
    [ [ "Inductive" -> (Inductive_kw,Finite)
      | "CoInductive" -> (CoInductive,CoFinite) ] ]
  ;
  infer_token:
    [ [ IDENT "Infer" -> true | -> false ] ]
  ;
  record_token:
    [ [ IDENT "Record" -> (Record,BiFinite)
      | IDENT "Structure" -> (Structure,BiFinite)
      | IDENT "Class" -> (Class true,BiFinite) ] ]
  ;
  (* Simple definitions *)
  def_body:
    [ [ bl = binders; ":="; red = reduce; c = lconstr ->
      (match c with
          CCast(_,c, CastConv t) -> DefineBody (bl, red, c, Some t)
        | _ -> DefineBody (bl, red, c, None))
    | bl = binders; ":"; t = lconstr; ":="; red = reduce; c = lconstr ->
	DefineBody (bl, red, c, Some t)
    | bl = binders; ":"; t = lconstr ->
        ProveBody (bl, t) ] ]
  ;
  reduce:
    [ [ IDENT "Eval"; r = Tactic.red_expr; "in" -> Some r
      | -> None ] ]
  ;
  one_decl_notation:
    [ [ ntn = ne_lstring; ":="; c = constr;
        scopt = OPT [ ":"; sc = IDENT -> sc] -> (ntn,c,scopt) ] ]
  ;
  decl_notation:
    [ [ "where"; l = LIST1 one_decl_notation SEP IDENT "and" -> l
    | -> [] ] ]
  ;
  (* Inductives and records *)
  inductive_definition:
    [ [ id = identref; oc = opt_coercion; indpar = binders;
        c = OPT [ ":"; c = lconstr -> c ];
        ":="; lc = constructor_list_or_record_decl; ntn = decl_notation ->
	   (((oc,id),indpar,c,lc),ntn) ] ]
  ;
  constructor_list_or_record_decl:
    [ [ "|"; l = LIST1 constructor SEP "|" -> Constructors l
      | id = identref ; c = constructor_type; "|"; l = LIST0 constructor SEP "|" ->
	  Constructors ((c id)::l)
      | id = identref ; c = constructor_type -> Constructors [ c id ]
      | cstr = identref; "{"; fs = LIST0 record_field SEP ";"; "}" ->
	  RecordDecl (Some cstr,fs)
      | "{";fs = LIST0 record_field SEP ";"; "}" -> RecordDecl (None,fs)
      |  -> Constructors [] ] ]
  ;
(*
  csort:
    [ [ s = sort -> CSort (loc,s) ] ]
  ;
*)
  opt_coercion:
    [ [ ">" -> true
      |  -> false ] ]
  ;
  (* (co)-fixpoints *)
  rec_definition:
    [ [ id = identref;
	bl = binders_fixannot;
        ty = type_cstr;
	def = OPT [":="; def = lconstr -> def]; ntn = decl_notation ->
	  let bl, annot = bl in ((id,annot,bl,ty,def),ntn) ] ]
  ;
  corec_definition:
    [ [ id = identref; bl = binders; ty = type_cstr;
        def = OPT [":="; def = lconstr -> def]; ntn = decl_notation ->
          ((id,bl,ty,def),ntn) ] ]
  ;
  type_cstr:
    [ [ ":"; c=lconstr -> c
      | -> CHole (!@loc, None) ] ]
  ;
  (* Inductive schemes *)
  scheme:
    [ [ kind = scheme_kind -> (None,kind)
      | id = identref; ":="; kind = scheme_kind -> (Some id,kind) ] ]
  ;
  scheme_kind:
    [ [ IDENT "Induction"; "for"; ind = smart_global;
          IDENT "Sort"; s = sort-> InductionScheme(true,ind,s)
      | IDENT "Minimality"; "for"; ind = smart_global;
          IDENT "Sort"; s = sort-> InductionScheme(false,ind,s)
      | IDENT "Elimination"; "for"; ind = smart_global;
          IDENT "Sort"; s = sort-> CaseScheme(true,ind,s)
      | IDENT "Case"; "for"; ind = smart_global;
          IDENT "Sort"; s = sort-> CaseScheme(false,ind,s)
      | IDENT "Equality"; "for" ; ind = smart_global -> EqualityScheme(ind) ] ]
  ;
  (* Various Binders *)
(*
  (* ... without coercions *)
  binder_nodef:
    [ [ b = binder_let ->
      (match b with
          LocalRawAssum(l,ty) -> (l,ty)
        | LocalRawDef _ ->
            Util.user_err_loc
              (loc,"fix_param",Pp.str"defined binder not allowed here.")) ] ]
  ;
*)
  (* ... with coercions *)
  record_field:
  [ [ bd = record_binder; pri = OPT [ "|"; n = natural -> n ];
      ntn = decl_notation -> (bd,pri),ntn ] ]
  ;
  record_binder_body:
    [ [ l = binders; oc = of_type_with_opt_coercion;
         t = lconstr -> fun id -> (oc,AssumExpr (id,mkCProdN (!@loc) l t))
      | l = binders; oc = of_type_with_opt_coercion;
         t = lconstr; ":="; b = lconstr -> fun id ->
	   (oc,DefExpr (id,mkCLambdaN (!@loc) l b,Some (mkCProdN (!@loc) l t)))
      | l = binders; ":="; b = lconstr -> fun id ->
         match b with
	 | CCast(_,b, (CastConv t|CastVM t|CastNative t)) ->
	     (None,DefExpr(id,mkCLambdaN (!@loc) l b,Some (mkCProdN (!@loc) l t)))
         | _ ->
	     (None,DefExpr(id,mkCLambdaN (!@loc) l b,None)) ] ]
  ;
  record_binder:
    [ [ id = name -> (None,AssumExpr(id,CHole (!@loc, None)))
      | id = name; f = record_binder_body -> f id ] ]
  ;
  assum_list:
    [ [ bl = LIST1 assum_coe -> bl | b = simple_assum_coe -> [b] ] ]
  ;
  assum_coe:
    [ [ "("; a = simple_assum_coe; ")" -> a ] ]
  ;
  simple_assum_coe:
    [ [ idl = LIST1 identref; oc = of_type_with_opt_coercion; c = lconstr ->
        (not (Option.is_empty oc),(idl,c)) ] ]
  ;

  constructor_type:
    [[ l = binders;
      t= [ coe = of_type_with_opt_coercion; c = lconstr ->
	            fun l id -> (not (Option.is_empty coe),(id,mkCProdN (!@loc) l c))
            |  ->
		 fun l id -> (false,(id,mkCProdN (!@loc) l (CHole (!@loc, None)))) ]
	 -> t l
     ]]
;

  constructor:
    [ [ id = identref; c=constructor_type -> c id ] ]
  ;
  of_type_with_opt_coercion:
    [ [ ":>>" -> Some false
	| ":>"; ">" -> Some false
	| ":>" -> Some true
	| ":"; ">"; ">" -> Some false
	| ":"; ">" -> Some true
	| ":" -> None ] ]
  ;
END


(* Modules and Sections *)
GEXTEND Gram
  GLOBAL: gallina_ext module_expr module_type;

  gallina_ext:
    [ [ (* Interactive module declaration *)
        IDENT "Module"; export = export_token; id = identref;
	bl = LIST0 module_binder; sign = of_module_type;
	body = is_module_expr ->
	  VernacDefineModule (export, id, bl, sign, body)
      | IDENT "Module"; "Type"; id = identref;
	bl = LIST0 module_binder; sign = check_module_types;
	body = is_module_type ->
	  VernacDeclareModuleType (id, bl, sign, body)
      | IDENT "Declare"; IDENT "Module"; export = export_token; id = identref;
	bl = LIST0 module_binder; ":"; mty = module_type_inl ->
	  VernacDeclareModule (export, id, bl, mty)
      (* Section beginning *)
      | IDENT "Section"; id = identref -> VernacBeginSection id
      | IDENT "Chapter"; id = identref -> VernacBeginSection id

      (* This end a Section a Module or a Module Type *)
      | IDENT "End"; id = identref -> VernacEndSegment id

      (* Requiring an already compiled module *)
      | IDENT "Require"; export = export_token; qidl = LIST1 global ->
          VernacRequire (export, qidl)
      | IDENT "Require"; export = export_token; filename = ne_string ->
	  VernacRequireFrom (export, filename)
      | IDENT "Import"; qidl = LIST1 global -> VernacImport (false,qidl)
      | IDENT "Export"; qidl = LIST1 global -> VernacImport (true,qidl)
      | IDENT "Include"; e = module_expr_inl; l = LIST0 ext_module_expr ->
	  VernacInclude(e::l)
      | IDENT "Include"; "Type"; e = module_type_inl; l = LIST0 ext_module_type ->
	  Flags.if_verbose
            msg_warning (strbrk "Include Type is deprecated; use Include instead");
          VernacInclude(e::l) ] ]
  ;
  export_token:
    [ [ IDENT "Import" -> Some false
      | IDENT "Export" -> Some true
      |  -> None ] ]
  ;
  ext_module_type:
    [ [ "<+"; mty = module_type_inl -> mty ] ]
  ;
  ext_module_expr:
    [ [ "<+"; mexpr = module_expr_inl -> mexpr ] ]
  ;
  check_module_type:
    [ [ "<:"; mty = module_type_inl -> mty ] ]
  ;
  check_module_types:
    [ [ mtys = LIST0 check_module_type -> mtys ] ]
  ;
  of_module_type:
    [ [ ":"; mty = module_type_inl -> Enforce mty
      | mtys = check_module_types -> Check mtys ] ]
  ;
  is_module_type:
    [ [ ":="; mty = module_type_inl ; l = LIST0 ext_module_type -> (mty::l)
      | -> [] ] ]
  ;
  is_module_expr:
    [ [ ":="; mexpr = module_expr_inl; l = LIST0 ext_module_expr -> (mexpr::l)
      | -> [] ] ]
  ;
  functor_app_annot:
    [ [ IDENT "inline"; "at"; IDENT "level"; i = INT ->
        [InlineAt (int_of_string i)], []
      | IDENT "no"; IDENT "inline" -> [NoInline], []
      | IDENT "scope"; sc1 = IDENT; IDENT "to"; sc2 = IDENT -> [], [sc1,sc2]
      ] ]
  ;
  functor_app_annots:
    [ [ "["; l = LIST1 functor_app_annot SEP ","; "]" ->
        let inl,scs = List.split l in
	let inl = match List.concat inl with
	  | [] -> DefaultInline
	  | [inl] -> inl
	  | _ -> error "Functor application with redundant inline annotations"
	in { ann_inline = inl; ann_scope_subst = List.concat scs }
      | -> { ann_inline = DefaultInline; ann_scope_subst = [] }
      ] ]
  ;
  module_expr_inl:
    [ [ "!"; me = module_expr ->
        (me, { ann_inline = NoInline; ann_scope_subst = []})
      | me = module_expr; a = functor_app_annots -> (me,a) ] ]
  ;
  module_type_inl:
    [ [ "!"; me = module_type ->
        (me, { ann_inline = NoInline; ann_scope_subst = []})
      | me = module_type; a = functor_app_annots -> (me,a) ] ]
  ;
  (* Module binder  *)
  module_binder:
    [ [ "("; export = export_token; idl = LIST1 identref; ":";
         mty = module_type_inl; ")" -> (export,idl,mty) ] ]
  ;
  (* Module expressions *)
  module_expr:
    [ [ me = module_expr_atom -> me
      | me1 = module_expr; me2 = module_expr_atom -> CMapply (!@loc,me1,me2)
      ] ]
  ;
  module_expr_atom:
    [ [ qid = qualid -> CMident qid | "("; me = module_expr; ")" -> me ] ]
  ;
  with_declaration:
    [ [ "Definition"; fqid = fullyqualid; ":="; c = Constr.lconstr ->
          CWith_Definition (fqid,c)
      | IDENT "Module"; fqid = fullyqualid; ":="; qid = qualid ->
	  CWith_Module (fqid,qid)
      ] ]
  ;
  module_type:
    [ [ qid = qualid -> CMident qid
      | "("; mt = module_type; ")" -> mt
      | mty = module_type; me = module_expr_atom -> CMapply (!@loc,mty,me)
      | mty = module_type; "with"; decl = with_declaration ->
          CMwith (!@loc,mty,decl)
      ] ]
  ;
END

(* Extensions: implicits, coercions, etc. *)
GEXTEND Gram
  GLOBAL: gallina_ext instance_name;

  gallina_ext:
    [ [ (* Transparent and Opaque *)
        IDENT "Transparent"; l = LIST1 smart_global ->
          VernacSetOpacity (use_non_locality (),[Conv_oracle.transparent,l])
      | IDENT "Opaque"; l = LIST1 smart_global ->
          VernacSetOpacity (use_non_locality (),[Conv_oracle.Opaque, l])
      | IDENT "Strategy"; l =
          LIST1 [ lev=strategy_level; "["; q=LIST1 smart_global; "]" -> (lev,q)] ->
            VernacSetOpacity (use_locality (),l)
      (* Canonical structure *)
      | IDENT "Canonical"; IDENT "Structure"; qid = global ->
	  VernacCanonical (AN qid)
      | IDENT "Canonical"; IDENT "Structure"; ntn = by_notation ->
	  VernacCanonical (ByNotation ntn)
      | IDENT "Canonical"; IDENT "Structure"; qid = global;
          d = def_body ->
          let s = coerce_reference_to_id qid in
	  VernacDefinition
	    (add_polymorphism (Global,CanonicalStructure),(Loc.ghost,s),d)

      (* Coercions *)
      | IDENT "Coercion"; qid = global; d = def_body ->
          let s = coerce_reference_to_id qid in
	  let poly = use_poly () in
	  VernacDefinition ((use_locality_exp (),poly,Coercion),
			    (Loc.ghost,s),d)

      | IDENT "Coercion"; IDENT "Local"; qid = global; d = def_body ->
          let s = coerce_reference_to_id qid in
	  let poly = use_poly () in
	  VernacDefinition ((enforce_locality_exp true, poly, Coercion),
			    (Loc.ghost,s),d)
      | IDENT "Identity"; IDENT "Coercion"; IDENT "Local"; f = identref;
         ":"; s = class_rawexpr; ">->"; t = class_rawexpr ->
	   VernacIdentityCoercion (enforce_locality true, use_poly (), f, s, t)
      | IDENT "Identity"; IDENT "Coercion"; f = identref; ":";
         s = class_rawexpr; ">->"; t = class_rawexpr ->
	   VernacIdentityCoercion (use_locality (), use_poly (), f, s, t)
      | IDENT "Coercion"; IDENT "Local"; qid = global; ":";
	 s = class_rawexpr; ">->"; t = class_rawexpr ->
	  VernacCoercion (enforce_locality true, use_poly (), AN qid, s, t)
      | IDENT "Coercion"; IDENT "Local"; ntn = by_notation; ":";
	 s = class_rawexpr; ">->"; t = class_rawexpr ->
	  VernacCoercion (enforce_locality true, use_poly (), ByNotation ntn, s, t)
      | IDENT "Coercion"; qid = global; ":"; s = class_rawexpr; ">->";
         t = class_rawexpr ->
	  VernacCoercion (use_locality (), use_poly (), AN qid, s, t)
      | IDENT "Coercion"; ntn = by_notation; ":"; s = class_rawexpr; ">->";
         t = class_rawexpr ->
	  VernacCoercion (use_locality (), use_poly (), ByNotation ntn, s, t)

      | IDENT "Context"; c = binders ->
	  VernacContext c

      | IDENT "Instance"; namesup = instance_name; ":";
	 expl = [ "!" -> Decl_kinds.Implicit | -> Decl_kinds.Explicit ] ; t = operconstr LEVEL "200";
	 pri = OPT [ "|"; i = natural -> i ] ;
	 props = [ ":="; "{"; r = record_declaration; "}" -> Some r |
	     ":="; c = lconstr -> Some c | -> None ] ->
	   VernacInstance (false, not (use_section_locality ()), use_poly (),
			   snd namesup, (fst namesup, expl, t), props, pri)

      | IDENT "Existing"; IDENT "Instance"; id = global ->
	  VernacDeclareInstances (not (use_section_locality ()), [id])
      | IDENT "Existing"; IDENT "Instances"; ids = LIST1 global ->
	  VernacDeclareInstances (not (use_section_locality ()), ids)

      | IDENT "Existing"; IDENT "Class"; is = global -> VernacDeclareClass is

      (* Arguments *)
      | IDENT "Arguments"; qid = smart_global; 
        impl = LIST1 [ l = LIST0
        [ item = argument_spec ->
            let id, r, s = item in [`Id (id,r,s,false,false)]
        | "/" -> [`Slash]
        | "("; items = LIST1 argument_spec; ")"; sc = OPT scope ->
            let f x = match sc, x with
            | None, x -> x | x, None -> Option.map (fun y -> !@loc, y) x
            | Some _, Some _ -> error "scope declared twice" in
            List.map (fun (id,r,s) -> `Id(id,r,f s,false,false)) items
        | "["; items = LIST1 argument_spec; "]"; sc = OPT scope ->
            let f x = match sc, x with
            | None, x -> x | x, None -> Option.map (fun y -> !@loc, y) x
            | Some _, Some _ -> error "scope declared twice" in
            List.map (fun (id,r,s) -> `Id(id,r,f s,true,false)) items
        | "{"; items = LIST1 argument_spec; "}"; sc = OPT scope ->
            let f x = match sc, x with
            | None, x -> x | x, None -> Option.map (fun y -> !@loc, y) x
            | Some _, Some _ -> error "scope declared twice" in
            List.map (fun (id,r,s) -> `Id(id,r,f s,true,true)) items
        ] -> l ] SEP ",";
        mods = OPT [ ":"; l = LIST1 arguments_modifier SEP "," -> l ] ->
         let mods = match mods with None -> [] | Some l -> List.flatten l in
         let impl = List.map List.flatten impl in
         let rec aux n (narg, impl) = function
           | `Id x :: tl -> aux (n+1) (narg, impl@[x]) tl
           | `Slash :: tl -> aux (n+1) (n, impl) tl
           | [] -> narg, impl in
         let nargs, impl = List.split (List.map (aux 0 (-1, [])) impl) in
         let nargs, rest = List.hd nargs, List.tl nargs in
         if List.exists (fun arg -> not (Int.equal arg nargs)) rest then
           error "All arguments lists must have the same length";
         let err_incompat x y =
           error ("Options \""^x^"\" and \""^y^"\" are incompatible") in
         if nargs > 0 && List.mem `SimplNeverUnfold mods then
           err_incompat "simpl never" "/";
         if List.mem `SimplNeverUnfold mods &&
            List.mem `SimplDontExposeCase mods then
           err_incompat "simpl never" "simpl nomatch";
         VernacArguments (use_section_locality(), qid, impl, nargs, mods)

     (* moved there so that camlp5 factors it with the previous rule *)
     | IDENT "Arguments"; IDENT "Scope"; qid = smart_global;
       "["; scl = LIST0 [ "_" -> None | sc = IDENT -> Some sc ]; "]" ->
	   Flags.if_verbose
             msg_warning (strbrk "Arguments Scope is deprecated; use Arguments instead");
	 VernacArgumentsScope (use_section_locality (),qid,scl)

      (* Implicit *)
      | IDENT "Implicit"; IDENT "Arguments"; qid = smart_global;
	   pos = LIST0 [ "["; l = LIST0 implicit_name; "]" ->
	     List.map (fun (id,b,f) -> (ExplByName id,b,f)) l ] ->
	   Flags.if_verbose
             msg_warning (strbrk "Implicit Arguments is deprecated; use Arguments instead");
	   VernacDeclareImplicits (use_section_locality (),qid,pos)

      | IDENT "Implicit"; "Type"; bl = reserv_list ->
	   VernacReserve bl

      | IDENT "Implicit"; IDENT "Types"; bl = reserv_list ->
          test_plurial_form_types bl;
           VernacReserve bl

      | IDENT "Generalizable"; 
	   gen = [IDENT "All"; IDENT "Variables" -> Some []
	     | IDENT "No"; IDENT "Variables" -> None
	     | ["Variable" | IDENT "Variables"];
		  idl = LIST1 identref -> Some idl ] ->
	     VernacGeneralizable (use_non_locality (), gen) ] ]
  ;
  arguments_modifier:
    [ [ IDENT "simpl"; IDENT "nomatch" -> [`SimplDontExposeCase]
      | IDENT "simpl"; IDENT "never" -> [`SimplNeverUnfold]
      | IDENT "default"; IDENT "implicits" -> [`DefaultImplicits]
      | IDENT "clear"; IDENT "implicits" -> [`ClearImplicits]
      | IDENT "clear"; IDENT "scopes" -> [`ClearScopes]
      | IDENT "rename" -> [`Rename]
      | IDENT "extra"; IDENT "scopes" -> [`ExtraScopes]
      | IDENT "clear"; IDENT "scopes"; IDENT "and"; IDENT "implicits" ->
          [`ClearImplicits; `ClearScopes]
      | IDENT "clear"; IDENT "implicits"; IDENT "and"; IDENT "scopes" ->
          [`ClearImplicits; `ClearScopes]
      ] ]
  ;
  implicit_name:
    [ [ "!"; id = ident -> (id, false, true)
    | id = ident -> (id,false,false)
    | "["; "!"; id = ident; "]" -> (id,true,true)
    | "["; id = ident; "]" -> (id,true, false) ] ]
  ;
  scope:
    [ [ "%"; key = IDENT -> key ] ]
  ;
  argument_spec: [
       [ b = OPT "!"; id = name ; s = OPT scope ->
       snd id, not (Option.is_empty b), Option.map (fun x -> !@loc, x) s
    ]
  ];
  strategy_level:
    [ [ IDENT "expand" -> Conv_oracle.Expand
      | IDENT "opaque" -> Conv_oracle.Opaque
      | n=INT -> Conv_oracle.Level (int_of_string n)
      | "-"; n=INT -> Conv_oracle.Level (- int_of_string n)
      | IDENT "transparent" -> Conv_oracle.transparent ] ]
  ;
  instance_name:
    [ [ name = identref; sup = OPT binders ->
	  (let (loc,id) = name in (loc, Name id)),
          (Option.default [] sup)
      | -> (!@loc, Anonymous), []  ] ]
  ;
  reserv_list:
    [ [ bl = LIST1 reserv_tuple -> bl | b = simple_reserv -> [b] ] ]
  ;
  reserv_tuple:
    [ [ "("; a = simple_reserv; ")" -> a ] ]
  ;
  simple_reserv:
    [ [ idl = LIST1 identref; ":"; c = lconstr -> (idl,c) ] ]
  ;

END

GEXTEND Gram
  GLOBAL: command check_command class_rawexpr;

  command:
    [ [ IDENT "Ltac";
        l = LIST1 tacdef_body SEP "with" ->
          VernacDeclareTacticDefinition (use_module_locality (), true, l)

      | IDENT "Comments"; l = LIST0 comment -> VernacComments l

      (* Hack! Should be in grammar_ext, but camlp4 factorize badly *)
      | IDENT "Declare"; IDENT "Instance"; namesup = instance_name; ":";
	 expl = [ "!" -> Decl_kinds.Implicit | -> Decl_kinds.Explicit ] ; t = operconstr LEVEL "200";
	 pri = OPT [ "|"; i = natural -> i ] ->
	   VernacInstance (true, not (use_section_locality ()), use_poly (),
			   snd namesup, (fst namesup, expl, t),
			   None, pri)

      (* System directory *)
      | IDENT "Pwd" -> VernacChdir None
      | IDENT "Cd" -> VernacChdir None
      | IDENT "Cd"; dir = ne_string -> VernacChdir (Some dir)

      (* Toplevel control *)
      | IDENT "Drop" -> VernacToplevelControl Drop
      | IDENT "Quit" -> VernacToplevelControl Quit

      | IDENT "Load"; verbosely = [ IDENT "Verbose" -> true | -> false ];
	s = [ s = ne_string -> s | s = IDENT -> s ] ->
	  VernacLoad (verbosely, s)
      | IDENT "Declare"; IDENT "ML"; IDENT "Module"; l = LIST1 ne_string ->
	  VernacDeclareMLModule (use_locality (), l)

      | IDENT "Locate"; l = locatable -> VernacLocate l

      (* Managing load paths *)
      | IDENT "Add"; IDENT "LoadPath"; dir = ne_string; alias = as_dirpath ->
	  VernacAddLoadPath (false, dir, alias)
      | IDENT "Add"; IDENT "Rec"; IDENT "LoadPath"; dir = ne_string;
	  alias = as_dirpath -> VernacAddLoadPath (true, dir, alias)
      | IDENT "Remove"; IDENT "LoadPath"; dir = ne_string ->
	  VernacRemoveLoadPath dir

       (* For compatibility *)
      | IDENT "AddPath"; dir = ne_string; "as"; alias = as_dirpath ->
	  VernacAddLoadPath (false, dir, alias)
      | IDENT "AddRecPath"; dir = ne_string; "as"; alias = as_dirpath ->
	  VernacAddLoadPath (true, dir, alias)
      | IDENT "DelPath"; dir = ne_string ->
	  VernacRemoveLoadPath dir

      (* Type-Checking (pas dans le refman) *)
      | "Type"; c = lconstr -> VernacGlobalCheck c

      (* Printing (careful factorization of entries) *)
      | IDENT "Print"; p = printable -> VernacPrint p
      | IDENT "Print"; qid = smart_global -> VernacPrint (PrintName qid)
      | IDENT "Print"; IDENT "Module"; "Type"; qid = global ->
	  VernacPrint (PrintModuleType qid)
      | IDENT "Print"; IDENT "Module"; qid = global ->
	  VernacPrint (PrintModule qid)
      | IDENT "Print"; IDENT "Namespace" ; ns = dirpath ->
          VernacPrint (PrintNamespace ns)
      | IDENT "Inspect"; n = natural -> VernacPrint (PrintInspect n)
      | IDENT "About"; qid = smart_global -> VernacPrint (PrintAbout qid)

      (* Searching the environment *)
      | IDENT "Search"; c = constr_pattern; l = in_or_out_modules ->
	  VernacSearch (SearchHead c, l)
      | IDENT "SearchPattern"; c = constr_pattern; l = in_or_out_modules ->
	  VernacSearch (SearchPattern c, l)
      | IDENT "SearchRewrite"; c = constr_pattern; l = in_or_out_modules ->
	  VernacSearch (SearchRewrite c, l)
      | IDENT "SearchAbout"; s = searchabout_query; l = searchabout_queries ->
	  let (sl,m) = l in VernacSearch (SearchAbout (s::sl), m)
      (* compatibility format of SearchAbout, with "[ ... ]" *)
      | IDENT "SearchAbout"; "["; sl = LIST1 searchabout_query; "]";
	  l = in_or_out_modules -> VernacSearch (SearchAbout sl, l)

      | IDENT "Add"; IDENT "ML"; IDENT "Path"; dir = ne_string ->
	  VernacAddMLPath (false, dir)
      | IDENT "Add"; IDENT "Rec"; IDENT "ML"; IDENT "Path"; dir = ne_string ->
	  VernacAddMLPath (true, dir)

      (* Pour intervenir sur les tables de paramètres *)
      | "Set"; table = option_table; v = option_value ->
  	  VernacSetOption (use_locality_full(),table,v)
      | "Set"; table = option_table ->
  	  VernacSetOption (use_locality_full(),table,BoolValue true)
      | IDENT "Unset"; table = option_table ->
  	  VernacUnsetOption (use_locality_full(),table)

      | IDENT "Print"; IDENT "Table"; table = option_table ->
	  VernacPrintOption table

      | IDENT "Add"; table = IDENT; field = IDENT; v = LIST1 option_ref_value
        -> VernacAddOption ([table;field], v)
      (* Un value global ci-dessous va être caché par un field au dessus! *)
      (* En fait, on donne priorité aux tables secondaires *)
      (* Pas de syntaxe pour les tables tertiaires pour cause de conflit *)
      (* (mais de toutes façons, pas utilisées) *)
      | IDENT "Add"; table = IDENT; v = LIST1 option_ref_value ->
          VernacAddOption ([table], v)

      | IDENT "Test"; table = option_table; "for"; v = LIST1 option_ref_value
        -> VernacMemOption (table, v)
      | IDENT "Test"; table = option_table ->
          VernacPrintOption table

      | IDENT "Remove"; table = IDENT; field = IDENT; v= LIST1 option_ref_value
        -> VernacRemoveOption ([table;field], v)
      | IDENT "Remove"; table = IDENT; v = LIST1 option_ref_value ->
	  VernacRemoveOption ([table], v) ]] 
  ;
  check_command: (* TODO: rapprocher Eval et Check *)
    [ [ IDENT "Eval"; r = Tactic.red_expr; "in"; c = lconstr ->
          fun g -> VernacCheckMayEval (Some r, g, c)
      | IDENT "Compute"; c = lconstr ->
	  fun g -> VernacCheckMayEval (Some (Genredexpr.CbvVm None), g, c)
      | IDENT "Check"; c = lconstr ->
	  fun g -> VernacCheckMayEval (None, g, c) ] ]
  ;
  printable:
    [ [ IDENT "Term"; qid = smart_global -> PrintName qid
      | IDENT "All" -> PrintFullContext
      | IDENT "Section"; s = global -> PrintSectionContext s
      | IDENT "Grammar"; ent = IDENT ->
          (* This should be in "syntax" section but is here for factorization*)
	  PrintGrammar ent
      | IDENT "LoadPath"; dir = OPT dirpath -> PrintLoadPath dir
      | IDENT "Modules" ->
          error "Print Modules is obsolete; use Print Libraries instead"
      | IDENT "Libraries" -> PrintModules

      | IDENT "ML"; IDENT "Path" -> PrintMLLoadPath
      | IDENT "ML"; IDENT "Modules" -> PrintMLModules
      | IDENT "Graph" -> PrintGraph
      | IDENT "Classes" ->  PrintClasses
      | IDENT "TypeClasses" -> PrintTypeClasses
      | IDENT "Instances"; qid = smart_global -> PrintInstances qid
      | IDENT "Ltac"; qid = global -> PrintLtac qid
      | IDENT "Coercions" -> PrintCoercions
      | IDENT "Coercion"; IDENT "Paths"; s = class_rawexpr; t = class_rawexpr
         -> PrintCoercionPaths (s,t)
      | IDENT "Canonical"; IDENT "Projections" -> PrintCanonicalConversions
      | IDENT "Tables" -> PrintTables
      | IDENT "Hint" -> PrintHintGoal
      | IDENT "Hint"; qid = smart_global -> PrintHint qid
      | IDENT "Hint"; "*" -> PrintHintDb
      | IDENT "HintDb"; s = IDENT -> PrintHintDbName s
      | "Rewrite"; IDENT "HintDb"; s = IDENT -> PrintRewriteHintDbName s
      | IDENT "Scopes" -> PrintScopes
      | IDENT "Scope"; s = IDENT -> PrintScope s
      | IDENT "Visibility"; s = OPT [x = IDENT -> x ] -> PrintVisibility s
      | IDENT "Implicit"; qid = smart_global -> PrintImplicit qid
      | IDENT "Universes"; fopt = OPT ne_string -> PrintUniverses (false, fopt)
      | IDENT "Sorted"; IDENT "Universes"; fopt = OPT ne_string -> PrintUniverses (true, fopt)
      | IDENT "Assumptions"; qid = smart_global -> PrintAssumptions (false, false, qid)
      | IDENT "Opaque"; IDENT "Dependencies"; qid = smart_global -> PrintAssumptions (true, false, qid)
      | IDENT "Transparent"; IDENT "Dependencies"; qid = smart_global -> PrintAssumptions (false, true, qid)
      | IDENT "All"; IDENT "Dependencies"; qid = smart_global -> PrintAssumptions (true, true, qid) ] ]

  ;
  class_rawexpr:
    [ [ IDENT "Funclass" -> FunClass
      | IDENT "Sortclass" -> SortClass
      | qid = smart_global -> RefClass qid ] ]
  ;
  locatable:
    [ [ qid = smart_global -> LocateTerm qid
      | IDENT "File"; f = ne_string -> LocateFile f
      | IDENT "Library"; qid = global -> LocateLibrary qid
      | IDENT "Module"; qid = global -> LocateModule qid
      | IDENT "Ltac"; qid = global -> LocateTactic qid ] ]
  ;
  option_value:
    [ [ n  = integer   -> IntValue (Some n)
      | s  = STRING    -> StringValue s ] ]
  ;
  option_ref_value:
    [ [ id = global   -> QualidRefValue id
      | s  = STRING   -> StringRefValue s ] ]
  ;
  option_table:
    [ [ fl = LIST1 [ x = IDENT -> x ] -> fl ]]
  ;
  as_dirpath:
    [ [ d = OPT [ "as"; d = dirpath -> d ] -> d ] ]
  ;
  ne_in_or_out_modules:
    [ [ IDENT "inside"; l = LIST1 global -> SearchInside l
      | IDENT "outside"; l = LIST1 global -> SearchOutside l ] ]
  ;
  in_or_out_modules:
    [ [ m = ne_in_or_out_modules -> m
      | -> SearchOutside [] ] ]
  ;
  comment:
    [ [ c = constr -> CommentConstr c
      | s = STRING -> CommentString s
      | n = natural -> CommentInt n ] ]
  ;
  positive_search_mark:
    [ [ "-" -> false | -> true ] ]
  ;
  scope:
    [ [ "%"; key = IDENT -> key ] ]
  ;
  searchabout_query:
    [ [ b = positive_search_mark; s = ne_string; sc = OPT scope ->
            (b, SearchString (s,sc))
      | b = positive_search_mark; p = constr_pattern ->
            (b, SearchSubPattern p)
      ] ]
  ;
  searchabout_queries:
    [ [ m = ne_in_or_out_modules -> ([],m)
      | s = searchabout_query; l = searchabout_queries ->
        let (sl,m) = l in (s::sl,m)
      | -> ([],SearchOutside [])
      ] ]
  ;
END;

GEXTEND Gram
  command:
    [ [
(* State management *)
        IDENT "Write"; IDENT "State"; s = IDENT -> VernacWriteState s
      | IDENT "Write"; IDENT "State"; s = ne_string -> VernacWriteState s
      | IDENT "Restore"; IDENT "State"; s = IDENT -> VernacRestoreState s
      | IDENT "Restore"; IDENT "State"; s = ne_string -> VernacRestoreState s

(* Resetting *)
      | IDENT "Reset"; IDENT "Initial" -> VernacResetInitial
      | IDENT "Reset"; id = identref -> VernacResetName id
      | IDENT "Back" -> VernacBack 1
      | IDENT "Back"; n = natural -> VernacBack n
      | IDENT "BackTo"; n = natural -> VernacBackTo n
      | IDENT "Backtrack"; n = natural ; m = natural ; p = natural ->
	  VernacBacktrack (n,m,p)

(* Tactic Debugger *)
      |	IDENT "Debug"; IDENT "On" ->
          VernacSetOption (None,["Ltac";"Debug"], BoolValue true)

      |	IDENT "Debug"; IDENT "Off" ->
          VernacSetOption (None,["Ltac";"Debug"], BoolValue false)

(* registration of a custom reduction *)

      | IDENT "Declare"; IDENT "Reduction"; s = IDENT; ":=";
         r = Tactic.red_expr ->
	   VernacDeclareReduction (use_locality(),s,r)

 ] ];
    END
;;

(* Grammar extensions *)

GEXTEND Gram
  GLOBAL: syntax;

  syntax:
   [ [ IDENT "Open"; local = obsolete_locality; IDENT "Scope"; sc = IDENT ->
         VernacOpenCloseScope (enforce_section_locality local,true,sc)

     | IDENT "Close"; local = obsolete_locality; IDENT "Scope"; sc = IDENT ->
         VernacOpenCloseScope (enforce_section_locality local,false,sc)

     | IDENT "Delimit"; IDENT "Scope"; sc = IDENT; "with"; key = IDENT ->
	 VernacDelimiters (sc,key)

     | IDENT "Bind"; IDENT "Scope"; sc = IDENT; "with";
       refl = LIST1 smart_global -> VernacBindScope (sc,refl)

     | IDENT "Infix"; local = obsolete_locality;
	 op = ne_lstring; ":="; p = constr;
         modl = [ "("; l = LIST1 syntax_modifier SEP ","; ")" -> l | -> [] ];
	 sc = OPT [ ":"; sc = IDENT -> sc ] ->
         VernacInfix (enforce_module_locality local,(op,modl),p,sc)
     | IDENT "Notation"; local = obsolete_locality; id = identref;
	 idl = LIST0 ident; ":="; c = constr; b = only_parsing ->
           VernacSyntacticDefinition
	     (id,(idl,c),enforce_module_locality local,b)
     | IDENT "Notation"; local = obsolete_locality; s = ne_lstring; ":=";
	 c = constr;
         modl = [ "("; l = LIST1 syntax_modifier SEP ","; ")" -> l | -> [] ];
	 sc = OPT [ ":"; sc = IDENT -> sc ] ->
           VernacNotation (enforce_module_locality local,c,(s,modl),sc)

     | IDENT "Tactic"; IDENT "Notation"; n = tactic_level;
	 pil = LIST1 production_item; ":="; t = Tactic.tactic
         -> VernacTacticNotation (use_module_locality(),n,pil,t)

     | IDENT "Reserved"; IDENT "Infix"; s = ne_lstring;
	 l = [ "("; l = LIST1 syntax_modifier SEP ","; ")" -> l | -> [] ] ->
	   Metasyntax.check_infix_modifiers l;
	   let (loc,s) = s in
	   VernacSyntaxExtension (use_module_locality(),((loc,"x '"^s^"' y"),l))

     | IDENT "Reserved"; IDENT "Notation"; local = obsolete_locality;
	 s = ne_lstring;
	 l = [ "("; l = LIST1 syntax_modifier SEP ","; ")" -> l | -> [] ]
	 -> VernacSyntaxExtension (enforce_module_locality local,(s,l))

     (* "Print" "Grammar" should be here but is in "command" entry in order
        to factorize with other "Print"-based vernac entries *)
  ] ]
  ;
  only_parsing:
    [ [ "("; IDENT "only"; IDENT "parsing"; ")" ->
         Some Flags.Current
      | "("; IDENT "compat"; s = STRING; ")" ->
         Some (Coqinit.get_compat_version s)
      | -> None ] ]
  ;
  obsolete_locality:
    [ [ IDENT "Local" -> true | -> false ] ]
  ;
  tactic_level:
    [ [ "("; "at"; IDENT "level"; n = natural; ")" -> n | -> 0 ] ]
  ;
  level:
    [ [ IDENT "level"; n = natural -> NumLevel n
      | IDENT "next"; IDENT "level" -> NextLevel ] ]
  ;
  syntax_modifier:
    [ [ "at"; IDENT "level"; n = natural -> SetLevel n
      | IDENT "left"; IDENT "associativity" -> SetAssoc LeftA
      | IDENT "right"; IDENT "associativity" -> SetAssoc RightA
      | IDENT "no"; IDENT "associativity" -> SetAssoc NonA
      | IDENT "only"; IDENT "parsing" ->
        SetOnlyParsing Flags.Current
      | IDENT "compat"; s = STRING ->
        SetOnlyParsing (Coqinit.get_compat_version s)
      | IDENT "format"; s = [s = STRING -> (!@loc,s)] -> SetFormat s
      | x = IDENT; ","; l = LIST1 [id = IDENT -> id ] SEP ","; "at";
        lev = level -> SetItemLevel (x::l,lev)
      | x = IDENT; "at"; lev = level -> SetItemLevel ([x],lev)
      | x = IDENT; typ = syntax_extension_type -> SetEntryType (x,typ)
    ] ]
  ;
  syntax_extension_type:
    [ [ IDENT "ident" -> ETName | IDENT "global" -> ETReference
      | IDENT "bigint" -> ETBigint
      | IDENT "binder" -> ETBinder true
      | IDENT "closed"; IDENT "binder" -> ETBinder false
    ] ]
  ;
  production_item:
    [ [ s = ne_string -> TacTerm s
      | nt = IDENT;
        po = OPT [ "("; p = ident; sep = [ -> "" | ","; sep = STRING -> sep ];
                   ")" -> (p,sep) ] -> TacNonTerm (!@loc,nt,po) ] ]
  ;
END


==> anc/HoTT/coq-HoTT/parsing/g_xml.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Compat
open Pp
open Errors
open Util
open Names
open Pcoq
open Glob_term
open Tacexpr
open Libnames
open Globnames

open Nametab
open Detyping
open Tok
open Misctypes
open Decl_kinds
open Genredexpr

(* Generic xml parser without raw data *)

type attribute = string * (Loc.t * string)
type xml = XmlTag of Loc.t * string * attribute list * xml list

let check_tags loc otag ctag =
  if not (String.equal otag ctag) then
    user_err_loc (loc,"",str "closing xml tag " ++ str ctag ++
      str "does not match open xml tag " ++ str otag ++ str ".")

let xml_eoi = (Gram.entry_create "xml_eoi" : xml Gram.entry)

GEXTEND Gram
  GLOBAL: xml_eoi;

  xml_eoi:
    [ [ x = xml; EOI -> x ] ]
  ;
  xml:
    [ [ "<"; otag = IDENT; attrs = LIST0 attr; ">"; l = LIST1 xml;
        "<"; "/"; ctag = IDENT; ">"  ->
	  check_tags (!@loc) otag ctag;
	  XmlTag (!@loc,ctag,attrs,l)
      | "<"; tag = IDENT; attrs = LIST0 attr; "/"; ">" ->
	  XmlTag (!@loc,tag,attrs,[])
    ] ]
  ;
  attr:
    [ [ name = IDENT; "="; data = STRING -> (name, (!@loc, data)) ] ]
  ;
END

(* Errors *)

let error_expect_two_arguments loc =
  user_err_loc (loc,"",str "wrong number of arguments (expect two).")

let error_expect_one_argument loc =
  user_err_loc (loc,"",str "wrong number of arguments (expect one).")

let error_expect_no_argument loc =
  user_err_loc (loc,"",str "wrong number of arguments (expect none).")

(* Interpreting attributes *)

let nmtoken (loc,a) =
  try int_of_string a
  with Failure _ -> user_err_loc (loc,"",str "nmtoken expected.")

let get_xml_attr s al =
  try List.assoc s al
  with Not_found -> error ("No attribute "^s)

(* Interpreting specific attributes *)

let ident_of_cdata (loc,a) = Id.of_string a

let uri_of_data s =
  let n = String.index s ':' in
  let p = String.index s '.' in
  let s = String.sub s (n+2) (p-n-2) in
  for i = 0 to String.length s - 1 do
    match s.[i] with
    | '/' -> s.[i] <- '.'
    | _ -> ()
  done;
  qualid_of_string s

let constant_of_cdata (loc,a) = Nametab.locate_constant (uri_of_data a)

let global_of_cdata (loc,a) = Nametab.locate (uri_of_data a)

let inductive_of_cdata a = match global_of_cdata a with
    | IndRef (kn,_) -> kn
    | _ -> anomaly ~label:"XML parser" (str "not an inductive")

let ltacref_of_cdata (loc,a) = (loc,locate_tactic (uri_of_data a))

let sort_of_cdata (loc,a) = match a with
  | "Prop" -> GProp
  | "Set" -> GSet
  | "Type" -> GType None
  | _ -> user_err_loc (loc,"",str "sort expected.")

let get_xml_sort al = sort_of_cdata (get_xml_attr "value" al)

let get_xml_inductive_kn al =
  inductive_of_cdata (* uriType apparent synonym of uri *)
    (try get_xml_attr "uri" al
     with UserError _ -> get_xml_attr "uriType" al)

let get_xml_constant al = constant_of_cdata (get_xml_attr "uri" al)

let get_xml_inductive al =
  (get_xml_inductive_kn al, nmtoken (get_xml_attr "noType" al))

let get_xml_constructor al =
  (get_xml_inductive al, nmtoken (get_xml_attr "noConstr" al))

let get_xml_binder al =
  try Name (ident_of_cdata (List.assoc "binder" al))
  with Not_found -> Anonymous

let get_xml_ident al = ident_of_cdata (get_xml_attr "binder" al)

let get_xml_name al = ident_of_cdata (get_xml_attr "name" al)

let get_xml_noFun al = nmtoken (get_xml_attr "noFun" al)

let get_xml_no al = nmtoken (get_xml_attr "no" al)

(* A leak in the xml dtd: arities of constructor need to know global env *)

let compute_branches_lengths ind =
  let (_,mip) = Inductive.lookup_mind_specif (Global.env()) ind in
  mip.Declarations.mind_consnrealdecls

let compute_inductive_nargs ind =
  Inductiveops.inductive_nargs ind

(* Interpreting constr as a glob_constr *)

let rec interp_xml_constr = function
  | XmlTag (loc,"REL",al,[]) ->
      GVar (loc, get_xml_ident al)
  | XmlTag (loc,"VAR",al,[]) ->
      error "XML parser: unable to interp free variables"
  | XmlTag (loc,"LAMBDA",al,(_::_ as xl)) ->
      let body,decls = List.sep_last xl in
      let ctx = List.map interp_xml_decl decls in
      List.fold_right (fun (na,t) b -> GLambda (loc, na, Explicit, t, b))
	ctx (interp_xml_target body)
  | XmlTag (loc,"PROD",al,(_::_ as xl)) ->
      let body,decls = List.sep_last xl in
      let ctx = List.map interp_xml_decl decls in
      List.fold_right (fun (na,t) b -> GProd (loc, na, Explicit, t, b))
	ctx (interp_xml_target body)
  | XmlTag (loc,"LETIN",al,(_::_ as xl)) ->
      let body,defs = List.sep_last xl in
      let ctx = List.map interp_xml_def defs in
      List.fold_right (fun (na,t) b -> GLetIn (loc, na, t, b))
        ctx (interp_xml_target body)
  | XmlTag (loc,"APPLY",_,x::xl) ->
      GApp (loc, interp_xml_constr x, List.map interp_xml_constr xl)
  | XmlTag (loc,"instantiate",_,
      (XmlTag (_,("CONST"|"MUTIND"|"MUTCONSTRUCT"),_,_) as x)::xl) ->
      GApp (loc, interp_xml_constr x, List.map interp_xml_arg xl)
  | XmlTag (loc,"META",al,xl) ->
      GEvar (loc, get_xml_no al, Some (List.map interp_xml_substitution xl))
  | XmlTag (loc,"CONST",al,[]) ->
      GRef (loc, ConstRef (get_xml_constant al), None)
  | XmlTag (loc,"MUTCASE",al,x::y::yl) ->
      let ind = get_xml_inductive al in
      let p = interp_xml_patternsType x in
      let tm = interp_xml_inductiveTerm y in
      let vars = compute_branches_lengths ind in
      let brs = List.map_i (fun i c -> (i,vars.(i),interp_xml_pattern c)) 0 yl
      in
      let mat = simple_cases_matrix_of_branches ind brs in
      let nparams,n = compute_inductive_nargs ind in
      let nal,rtn = return_type_of_predicate ind n p in
      GCases (loc,RegularStyle,rtn,[tm,nal],mat)
  | XmlTag (loc,"MUTIND",al,[]) ->
      GRef (loc, IndRef (get_xml_inductive al), None)
  | XmlTag (loc,"MUTCONSTRUCT",al,[]) ->
      GRef (loc, ConstructRef (get_xml_constructor al), None)
  | XmlTag (loc,"FIX",al,xl) ->
      let li,lnct = List.split (List.map interp_xml_FixFunction xl) in
      let ln,lc,lt = List.split3 lnct in
      let lctx = List.map (fun _ -> []) ln in
      GRec (loc, GFix (Array.of_list li, get_xml_noFun al), Array.of_list ln, Array.of_list lctx, Array.of_list lc, Array.of_list lt)
  | XmlTag (loc,"COFIX",al,xl) ->
      let ln,lc,lt = List.split3 (List.map interp_xml_CoFixFunction xl) in
      GRec (loc, GCoFix (get_xml_noFun al), Array.of_list ln, [||], Array.of_list lc, Array.of_list lt)
  | XmlTag (loc,"CAST",al,[x1;x2]) ->
      GCast (loc, interp_xml_term x1, CastConv (interp_xml_type x2))
  | XmlTag (loc,"SORT",al,[]) ->
      GSort (loc, get_xml_sort al)
  | XmlTag (loc,s,_,_) ->
      user_err_loc (loc,"", str "Unexpected tag " ++ str s ++ str ".")

and interp_xml_tag s = function
  | XmlTag (loc,tag,al,xl) when String.equal tag s -> (loc,al,xl)
  | XmlTag (loc,tag,_,_) -> user_err_loc (loc, "",
    str "Expect tag " ++ str s ++ str " but find " ++ str s ++ str ".")

and interp_xml_constr_alias s x =
  match interp_xml_tag s x with
    | (_,_,[x]) -> interp_xml_constr x
    | (loc,_,_) -> error_expect_one_argument loc

and interp_xml_term x = interp_xml_constr_alias "term" x
and interp_xml_type x = interp_xml_constr_alias "type" x
and interp_xml_target x = interp_xml_constr_alias "target" x
and interp_xml_body x = interp_xml_constr_alias "body" x
and interp_xml_pattern x = interp_xml_constr_alias "pattern" x
and interp_xml_patternsType x = interp_xml_constr_alias "patternsType" x
and interp_xml_inductiveTerm x = interp_xml_constr_alias "inductiveTerm" x
and interp_xml_arg x = interp_xml_constr_alias "arg" x
and interp_xml_substitution x = interp_xml_constr_alias "substitution" x
                     (* no support for empty substitution from official dtd *)

and interp_xml_decl_alias s x =
  match interp_xml_tag s x with
    | (_,al,[x]) -> (get_xml_binder al, interp_xml_constr x)
    | (loc,_,_) -> error_expect_one_argument loc

and interp_xml_def x = interp_xml_decl_alias "def" x
and interp_xml_decl x = interp_xml_decl_alias "decl" x

and interp_xml_recursionOrder x =
  let (loc, al, l) = interp_xml_tag "RecursionOrder" x in
  let (locs, s) = get_xml_attr "type" al in
    match s with
	"Structural" ->
	  (match l with [] -> GStructRec
	     | _ -> error_expect_no_argument loc)
      | "WellFounded" ->
	  (match l with
	       [c] -> GWfRec (interp_xml_type c)
	     | _ -> error_expect_one_argument loc)
      | "Measure" ->
	  (match l with
	       [m;r] -> GMeasureRec (interp_xml_type m, Some (interp_xml_type r))
	     | _ -> error_expect_two_arguments loc)
      | _ ->
          user_err_loc (locs,"",str "Invalid recursion order.")

and interp_xml_FixFunction x =
  match interp_xml_tag "FixFunction" x with
  | (loc,al,[x1;x2;x3]) -> (* Not in official cic.dtd, not in constr *)
      ((Some (nmtoken (get_xml_attr "recIndex" al)),
	interp_xml_recursionOrder x1),
       (get_xml_name al, interp_xml_type x2, interp_xml_body x3))
  | (loc,al,[x1;x2]) ->
      ((Some (nmtoken (get_xml_attr "recIndex" al)), GStructRec),
       (get_xml_name al, interp_xml_type x1, interp_xml_body x2))
  | (loc,_,_) ->
      error_expect_one_argument loc

and interp_xml_CoFixFunction x =
  match interp_xml_tag "CoFixFunction" x with
  | (loc,al,[x1;x2]) ->
      (get_xml_name al, interp_xml_type x1, interp_xml_body x2)
    | (loc,_,_) ->
	error_expect_one_argument loc

(* Interpreting tactic argument *)

let rec interp_xml_tactic_arg = function
  | XmlTag (loc,"TERM",[],[x]) ->
      ConstrMayEval (ConstrTerm (interp_xml_constr x,None))
  | XmlTag (loc,"CALL",al,xl) ->
      let ltacref = ltacref_of_cdata (get_xml_attr "uri" al) in
      TacCall(loc,ArgArg ltacref,List.map interp_xml_tactic_arg xl)
  | XmlTag (loc,s,_,_) ->
      user_err_loc (loc,"", str "Unexpected tag " ++ str s ++ str ".")

let parse_tactic_arg ch =
  interp_xml_tactic_arg
    (Pcoq.Gram.entry_parse xml_eoi
       (Pcoq.Gram.parsable (Stream.of_channel ch)))


==> anc/HoTT/coq-HoTT/parsing/highparsing.mllib <==
G_constr
G_vernac
G_prim
G_proofs
G_tactic
G_ltac
G_obligations


==> anc/HoTT/coq-HoTT/parsing/lexer.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Compat
open Tok

(* Dictionaries: trees annotated with string options, each node being a map
   from chars to dictionaries (the subtrees). A trie, in other words. *)

module CharMap = Map.Make (struct type t = char let compare = compare end)

type ttree = {
  node : string option;
  branch : ttree CharMap.t }

let empty_ttree = { node = None; branch = CharMap.empty }

let ttree_add ttree str =
  let rec insert tt i =
    if i == String.length str then
      {node = Some str; branch = tt.branch}
    else
      let c = str.[i] in
      let br =
        match try Some (CharMap.find c tt.branch) with Not_found -> None with
          | Some tt' ->
              CharMap.add c (insert tt' (i + 1)) (CharMap.remove c tt.branch)
          | None ->
              let tt' = {node = None; branch = CharMap.empty} in
              CharMap.add c (insert tt' (i + 1)) tt.branch
      in
      { node = tt.node; branch = br }
  in
  insert ttree 0

(* Search a string in a dictionary: raises [Not_found]
   if the word is not present. *)

let ttree_find ttree str =
  let rec proc_rec tt i =
    if i == String.length str then tt
    else proc_rec (CharMap.find str.[i] tt.branch) (i+1)
  in
  proc_rec ttree 0

(* Removes a string from a dictionary: returns an equal dictionary
   if the word not present. *)
let ttree_remove ttree str =
  let rec remove tt i =
    if i == String.length str then
      {node = None; branch = tt.branch}
    else
      let c = str.[i] in
      let br =
        match try Some (CharMap.find c tt.branch) with Not_found -> None with
          | Some tt' ->
              CharMap.add c (remove tt' (i + 1)) (CharMap.remove c tt.branch)
          | None -> tt.branch
      in
      { node = tt.node; branch = br }
  in
  remove ttree 0


(* Errors occuring while lexing (explained as "Lexer error: ...") *)

module Error = struct

  type t =
    | Illegal_character
    | Unterminated_comment
    | Unterminated_string
    | Undefined_token
    | Bad_token of string
    | UnsupportedUnicode of int

  exception E of t

  let to_string x =
    "Syntax Error: Lexer: " ^
      (match x with
	 | Illegal_character -> "Illegal character"
	 | Unterminated_comment -> "Unterminated comment"
	 | Unterminated_string -> "Unterminated string"
	 | Undefined_token -> "Undefined token"
	 | Bad_token tok -> Format.sprintf "Bad token %S" tok
	 | UnsupportedUnicode x ->
	     Printf.sprintf "Unsupported Unicode character (0x%x)" x)

  (* Require to fix the Camlp4 signature *)
  let print ppf x = Pp.pp_with ppf (Pp.str (to_string x))

end
open Error

let err loc str = Loc.raise (Loc.make_loc loc) (Error.E str)

let bad_token str = raise (Error.E (Bad_token str))

(* Lexer conventions on tokens *)

type token_kind =
  | Utf8Token of (Unicode.status * int)
  | AsciiChar
  | EmptyStream

let error_unsupported_unicode_character n unicode cs =
  let bp = Stream.count cs in
  err (bp,bp+n) (UnsupportedUnicode unicode)

let error_utf8 cs =
  let bp = Stream.count cs in
  Stream.junk cs; (* consume the char to avoid read it and fail again *)
  err (bp, bp+1) Illegal_character

let utf8_char_size cs = function
  (* Utf8 leading byte *)
  | '\x00'..'\x7F' -> 1
  | '\xC0'..'\xDF' -> 2
  | '\xE0'..'\xEF' -> 3
  | '\xF0'..'\xF7' -> 4
  | _ (* '\x80'..\xBF'|'\xF8'..'\xFF' *) -> error_utf8 cs

let njunk n = Util.repeat n Stream.junk

let check_utf8_trailing_byte cs c =
  if not (Int.equal (Char.code c land 0xC0) 0x80) then error_utf8 cs

(* Recognize utf8 blocks (of length less than 4 bytes) *)
(* but don't certify full utf8 compliance (e.g. no emptyness check) *)
let lookup_utf8_tail c cs =
  let c1 = Char.code c in
  if Int.equal (c1 land 0x40) 0 or Int.equal (c1 land 0x38) 0x38 then error_utf8 cs
  else
    let n, unicode =
      if Int.equal (c1 land 0x20) 0 then
      match Stream.npeek 2 cs with
      | [_;c2] ->
	  check_utf8_trailing_byte cs c2;
	  2, (c1 land 0x1F) lsl 6 + (Char.code c2 land 0x3F)
      | _ -> error_utf8 cs
      else if Int.equal (c1 land 0x10) 0 then
      match Stream.npeek 3 cs with
      | [_;c2;c3] ->
	  check_utf8_trailing_byte cs c2; check_utf8_trailing_byte cs c3;
	  3, (c1 land 0x0F) lsl 12 + (Char.code c2 land 0x3F) lsl 6 +
	  (Char.code c3 land 0x3F)
      | _ -> error_utf8 cs
      else match Stream.npeek 4 cs with
      | [_;c2;c3;c4] ->
	  check_utf8_trailing_byte cs c2; check_utf8_trailing_byte cs c3;
	  check_utf8_trailing_byte cs c4;
	  4, (c1 land 0x07) lsl 18 + (Char.code c2 land 0x3F) lsl 12 +
	  (Char.code c3 land 0x3F) lsl 6 + (Char.code c4 land 0x3F)
      | _ -> error_utf8 cs
    in
    try Unicode.classify unicode, n
    with Unicode.Unsupported ->
      njunk n cs; error_unsupported_unicode_character n unicode cs

let lookup_utf8 cs =
  match Stream.peek cs with
    | Some ('\x00'..'\x7F') -> AsciiChar
    | Some ('\x80'..'\xFF' as c) -> Utf8Token (lookup_utf8_tail c cs)
    | None -> EmptyStream

let unlocated f x = f x
  (** FIXME: should we still unloc the exception? *)
(*   try f x with Loc.Exc_located (_, exc) -> raise exc *)

let check_keyword str =
  let rec loop_symb = parser
    | [< ' (' ' | '\n' | '\r' | '\t' | '"') >] -> bad_token str
    | [< s >] ->
	match unlocated lookup_utf8 s with
	| Utf8Token (_,n) -> njunk n s; loop_symb s
	| AsciiChar -> Stream.junk s; loop_symb s
	| EmptyStream -> ()
  in
  loop_symb (Stream.of_string str)

let check_keyword_to_add s =
  try check_keyword s
  with Error.E (UnsupportedUnicode unicode) ->
    Flags.if_verbose msg_warning
      (strbrk (Printf.sprintf "Token '%s' contains unicode character 0x%x which will not be parsable." s unicode))

let check_ident str =
  let rec loop_id intail = parser
    | [< ' ('a'..'z' | 'A'..'Z' | '_'); s >] ->
        loop_id true s
    | [< ' ('0'..'9' | ''') when intail; s >] ->
        loop_id true s
    | [< s >] ->
	match unlocated lookup_utf8 s with
	| Utf8Token (Unicode.Letter, n) -> njunk n s; loop_id true s
	| Utf8Token (Unicode.IdentPart, n) when intail -> njunk n s; loop_id true s
	| EmptyStream -> ()
	| Utf8Token _ | AsciiChar -> bad_token str
  in
  loop_id false (Stream.of_string str)

let is_ident str =
  try let _ = check_ident str in true with Error.E _ -> false

(* Keyword and symbol dictionary *)
let token_tree = ref empty_ttree

let is_keyword s =
  try match (ttree_find !token_tree s).node with None -> false | Some _ -> true
  with Not_found -> false

let add_keyword str =
  if not (is_keyword str) then
    begin
      check_keyword_to_add str;
      token_tree := ttree_add !token_tree str
    end

let remove_keyword str =
  token_tree := ttree_remove !token_tree str

(* Freeze and unfreeze the state of the lexer *)
type frozen_t = ttree

let freeze () = !token_tree

let unfreeze tt =
  token_tree := tt

let init () =
  unfreeze empty_ttree

let _ = init()

(* The string buffering machinery *)

let buff = ref (String.create 80)

let store len x =
  if len >= String.length !buff then
    buff := !buff ^ String.create (String.length !buff);
  !buff.[len] <- x;
  succ len

let rec nstore n len cs =
  if n>0 then nstore (n-1) (store len (Stream.next cs)) cs else len

let get_buff len = String.sub !buff 0 len

(* The classical lexer: idents, numbers, quoted strings, comments *)

let rec ident_tail len = parser
  | [< ' ('a'..'z' | 'A'..'Z' | '0'..'9' | ''' | '_' as c); s >] ->
      ident_tail (store len c) s
  | [< s >] ->
      match lookup_utf8 s with
      | Utf8Token ((Unicode.IdentPart | Unicode.Letter), n) ->
	  ident_tail (nstore n len s) s
      | _ -> len

let rec number len = parser
  | [< ' ('0'..'9' as c); s >] -> number (store len c) s
  | [< >] -> len

let rec string in_comments bp len = parser
  | [< ''"'; esc=(parser [<''"' >] -> true | [< >] -> false); s >] ->
      if esc then string in_comments bp (store len '"') s else len
  | [< ''('; s >] ->
      (parser
        | [< ''*'; s >] ->
            string (Option.map succ in_comments) bp (store (store len '(') '*') s
        | [< >] ->
	    string in_comments bp (store len '(') s) s
  | [< ''*'; s >] ->
      (parser
        | [< '')'; s >] ->
            let () = match in_comments with
            | Some 0 ->
                msg_warning (strbrk "Not interpreting \"*)\" as the end of current non-terminated comment because it occurs in a non-terminated string of the comment.")
            | _ -> ()
            in
            let in_comments = Option.map pred in_comments in
 	    string in_comments bp (store (store len '*') ')') s
        | [< >] ->
	    string in_comments bp (store len '*') s) s
  | [< 'c; s >] -> string in_comments bp (store len c) s
  | [< _ = Stream.empty >] ep -> err (bp, ep) Unterminated_string

(* Hook for exporting comment into xml theory files *)
let xml_output_comment = ref (fun _ -> ())
let set_xml_output_comment f = xml_output_comment := f

(* Utilities for comments in beautify *)
let comment_begin = ref None
let comm_loc bp = match !comment_begin with
| None -> comment_begin := Some bp
| _ -> ()

let current = Buffer.create 8192
let between_com = ref true

type com_state = int option * string * bool
let restore_com_state (o,s,b) =
  comment_begin := o;
  Buffer.clear current; Buffer.add_string current s;
  between_com := b
let dflt_com = (None,"",true)
let com_state () =
  let s = (!comment_begin, Buffer.contents current, !between_com) in
  restore_com_state dflt_com; s

let real_push_char c = Buffer.add_char current c

(* Add a char if it is between two commands, if it is a newline or
   if the last char is not a space itself. *)
let push_char c =
  if
    !between_com || List.mem c ['\n';'\r'] ||
    (List.mem c [' ';'\t']&&
     (Int.equal (Buffer.length current) 0 ||
      not (let s = Buffer.contents current in
	   List.mem s.[String.length s - 1] [' ';'\t';'\n';'\r'])))
  then
    real_push_char c

let push_string s = Buffer.add_string current s

let null_comment s =
  let rec null i =
    i<0 || (List.mem s.[i] [' ';'\t';'\n';'\r'] && null (i-1)) in
  null (String.length s - 1)

let comment_stop ep =
  let current_s = Buffer.contents current in
  if !Flags.xml_export && Buffer.length current > 0 &&
    (!between_com || not(null_comment current_s)) then
      !xml_output_comment current_s;
  (if Flags.do_beautify() && Buffer.length current > 0 &&
    (!between_com || not(null_comment current_s)) then
    let bp = match !comment_begin with
        Some bp -> bp
      | None ->
          msgerrnl(str"No begin location for comment '"++str current_s ++str"' ending at  "++int ep);
          ep-1 in
    Pp.comments := ((bp,ep),current_s) :: !Pp.comments);
  Buffer.clear current;
  comment_begin := None;
  between_com := false

(* Does not unescape!!! *)
let rec comm_string bp = parser
  | [< ''"' >] -> push_string "\""
  | [< ''\\'; _ =
           (parser [< ' ('"' | '\\' as c) >] ->
              let () = match c with
              | '"' -> real_push_char c
              | _ -> ()
              in
              real_push_char c
                 | [< >] -> real_push_char '\\'); s >]
     -> comm_string bp s
  | [< _ = Stream.empty >] ep -> err (bp, ep) Unterminated_string
  | [< 'c; s >] -> real_push_char c; comm_string bp s

let rec comment bp = parser bp2
  | [< ''(';
       _ = (parser
              | [< ''*'; s >] -> push_string "(*"; comment bp s
              | [< >] -> push_string "(" );
       s >] -> comment bp s
  | [< ''*';
       _ = parser
         | [< '')' >] -> push_string "*)";
         | [< s >] -> real_push_char '*'; comment bp s >] -> ()
  | [< ''"'; s >] ->
      if Flags.do_beautify() then (push_string"\"";comm_string bp2 s)
      else ignore (string (Some 0) bp2 0 s);
      comment bp s
  | [< _ = Stream.empty >] ep -> err (bp, ep) Unterminated_comment
  | [< 'z; s >] -> real_push_char z; comment bp s

(* Parse a special token, using the [token_tree] *)

(* Peek as much utf-8 lexemes as possible *)
(* and retain the longest valid special token obtained *)
let rec progress_further last nj tt cs =
  try progress_from_byte last nj tt cs (List.nth (Stream.npeek (nj+1) cs) nj)
  with Failure _ -> last

and update_longest_valid_token last nj tt cs =
  match tt.node with
  | Some _ as last' ->
    stream_njunk nj cs;
    progress_further last' 0 tt cs
  | None ->
    progress_further last nj tt cs

(* nj is the number of char peeked since last valid token *)
(* n the number of char in utf8 block *)
and progress_utf8 last nj n c tt cs =
  try
    let tt = CharMap.find c tt.branch in
    if Int.equal n 1 then
      update_longest_valid_token last (nj+n) tt cs
    else
      match Util.List.skipn (nj+1) (Stream.npeek (nj+n) cs) with
      | l when Int.equal (List.length l) (n - 1) ->
	 List.iter (check_utf8_trailing_byte cs) l;
	 let tt = List.fold_left (fun tt c -> CharMap.find c tt.branch) tt l in
	 update_longest_valid_token last (nj+n) tt cs
      | _ ->
	  error_utf8 cs
  with Not_found ->
    last

and progress_from_byte last nj tt cs c =
  progress_utf8 last nj (utf8_char_size cs c) c tt cs

let find_keyword id s =
  let tt = ttree_find !token_tree id in
  match progress_further tt.node 0 tt s with
  | None -> raise Not_found
  | Some c -> KEYWORD c

(* Must be a special token *)
let process_chars bp c cs =
  let t = progress_from_byte None (-1) !token_tree cs c in
  let ep = Stream.count cs in
  match t with
    | Some t -> (KEYWORD t, (bp, ep))
    | None ->
	let ep' = bp + utf8_char_size cs c in
	njunk (ep' - ep) cs;
	err (bp, ep') Undefined_token

let token_of_special c s = match c with
  | '$' -> METAIDENT s
  | '.' -> FIELD s
  | _ -> assert false

(* Parse what follows a dot / a dollar *)

let parse_after_special c bp =
  parser
  | [< ' ('a'..'z' | 'A'..'Z' | '_' as d); len = ident_tail (store 0 d) >] ->
      token_of_special c (get_buff len)
  | [< s >] ->
      match lookup_utf8 s with
      | Utf8Token (Unicode.Letter, n) ->
	  token_of_special c (get_buff (ident_tail (nstore n 0 s) s))
      | AsciiChar | Utf8Token _ | EmptyStream -> fst (process_chars bp c s)

(* Parse what follows a question mark *)

let parse_after_qmark bp s =
  match Stream.peek s with
    | Some ('a'..'z' | 'A'..'Z' | '_') -> LEFTQMARK
    | None -> KEYWORD "?"
    | _ ->
	match lookup_utf8 s with
	  | Utf8Token (Unicode.Letter, _) -> LEFTQMARK
	  | AsciiChar | Utf8Token _ | EmptyStream -> fst (process_chars bp '?' s)

let blank_or_eof cs =
  match Stream.peek cs with
    | None -> true
    | Some (' ' | '\t' | '\n' |'\r') -> true
    | _ -> false

(* Parse a token in a char stream *)

let rec next_token = parser bp
  | [< '' ' | '\t' | '\n' |'\r' as c; s >] ->
      comm_loc bp; push_char c; next_token s
  | [< ''$' as c; t = parse_after_special c bp >] ep ->
      comment_stop bp; (t, (ep, bp))
  | [< ''.' as c; t = parse_after_special c bp; s >] ep ->
      comment_stop bp;
      (* We enforce that "." should either be part of a larger keyword,
         for instance ".(", or followed by a blank or eof. *)
      let () = match t with
      | KEYWORD "." ->
	if not (blank_or_eof s) then err (bp,ep+1) Undefined_token;
	if Flags.do_beautify() then between_com := true;
      | _ -> ()
      in
      (t, (bp,ep))
  | [< ''?'; s >] ep ->
      let t = parse_after_qmark bp s in comment_stop bp; (t, (ep, bp))
  | [< ' ('a'..'z' | 'A'..'Z' | '_' as c);
       len = ident_tail (store 0 c); s >] ep ->
      let id = get_buff len in
      comment_stop bp;
      (try find_keyword id s with Not_found -> IDENT id), (bp, ep)
  | [< ' ('0'..'9' as c); len = number (store 0 c) >] ep ->
      comment_stop bp;
      (INT (get_buff len), (bp, ep))
  | [< ''\"'; len = string None bp 0 >] ep ->
      comment_stop bp;
      (STRING (get_buff len), (bp, ep))
  | [< ' ('(' as c);
      t = parser
        | [< ''*'; s >] ->
            comm_loc bp;
            push_string "(*";
	    comment bp s;
	    next_token s
        | [< t = process_chars bp c >] -> comment_stop bp; t >] ->
      t
  | [< s >] ->
      match lookup_utf8 s with
	| Utf8Token (Unicode.Letter, n) ->
	    let len = ident_tail (nstore n 0 s) s in
	    let id = get_buff len in
	    let ep = Stream.count s in
	    comment_stop bp;
	    (try find_keyword id s with Not_found -> IDENT id), (bp, ep)
	| AsciiChar | Utf8Token ((Unicode.Symbol | Unicode.IdentPart), _) ->
	    let t = process_chars bp (Stream.next s) s in
	    comment_stop bp; t
	| EmptyStream ->
	    comment_stop bp; (EOI, (bp, bp + 1))

(* (* Debug: uncomment this for tracing tokens seen by coq...*)
let next_token s =
  let (t,(bp,ep)) = next_token s in Printf.eprintf "[%s]\n%!" (Tok.to_string t);
  (t,(bp,ep))
*)

(* Location table system for creating tables associating a token count
   to its location in a char stream (the source) *)

let locerr () = invalid_arg "Lexer: location function"

let loct_create () = Hashtbl.create 207

let loct_func loct i =
  try Hashtbl.find loct i with Not_found -> locerr ()

let loct_add loct i loc = Hashtbl.add loct i loc

let current_location_table = ref (loct_create ())

type location_table = (int, CompatLoc.t) Hashtbl.t
let location_table () = !current_location_table
let restore_location_table t = current_location_table := t

(** {6 The lexer of Coq} *)

(** Note: removing a token.
   We do nothing because [remove_token] is called only when removing a grammar
   rule with [Grammar.delete_rule]. The latter command is called only when
   unfreezing the state of the grammar entries (see GRAMMAR summary, file
   env/metasyntax.ml). Therefore, instead of removing tokens one by one,
   we unfreeze the state of the lexer. This restores the behaviour of the
   lexer. B.B. *)

IFDEF CAMLP5 THEN

type te = Tok.t

(** Names of tokens, for this lexer, used in Grammar error messages *)

let token_text = function
  | ("", t) -> "'" ^ t ^ "'"
  | ("IDENT", "") -> "identifier"
  | ("IDENT", t) -> "'" ^ t ^ "'"
  | ("INT", "") -> "integer"
  | ("INT", s) -> "'" ^ s ^ "'"
  | ("STRING", "") -> "string"
  | ("EOI", "") -> "end of input"
  | (con, "") -> con
  | (con, prm) -> con ^ " \"" ^ prm ^ "\""

let func cs =
  let loct = loct_create () in
  let ts =
    Stream.from
      (fun i ->
         let (tok, loc) = next_token cs in
	 loct_add loct i (make_loc loc); Some tok)
  in
  current_location_table := loct;
  (ts, loct_func loct)

let lexer = {
  Token.tok_func = func;
  Token.tok_using =
    (fun pat -> match Tok.of_pattern pat with
       | KEYWORD s -> add_keyword s
       | _ -> ());
  Token.tok_removing = (fun _ -> ());
  Token.tok_match = Tok.match_pattern;
  Token.tok_comm = None;
  Token.tok_text = token_text }

ELSE (* official camlp4 for ocaml >= 3.10 *)

module M_ = Camlp4.ErrorHandler.Register (Error)

module Loc = CompatLoc
module Token = struct
  include Tok (* Cf. tok.ml *)
  module Loc = CompatLoc
  module Error = Camlp4.Struct.EmptyError
  module Filter = struct
    type token_filter = (Tok.t * Loc.t) Stream.t -> (Tok.t * Loc.t) Stream.t
    type t = unit
    let mk _is_kwd = ()
    let keyword_added () kwd _ = add_keyword kwd
    let keyword_removed () _ = ()
    let filter () x = x
    let define_filter () _ = ()
  end
end

let mk () _init_loc(*FIXME*) cs =
  let loct = loct_create () in
  let rec self =
    parser i
       [< (tok, loc) = next_token; s >] ->
          let loc = make_loc loc in
            loct_add loct i loc;
            [< '(tok, loc); self s >]
      | [< >] -> [< >]
  in current_location_table := loct; self cs

END

(** Terminal symbols interpretation *)

let is_ident_not_keyword s =
  is_ident s && not (is_keyword s)

let is_number s =
  let rec aux i =
    Int.equal (String.length s) i ||
    match s.[i] with '0'..'9' -> aux (i+1) | _ -> false
  in aux 0

let strip s =
  let len =
    let rec loop i len =
      if Int.equal i (String.length s) then len
      else if s.[i] == ' ' then loop (i + 1) len
      else loop (i + 1) (len + 1)
    in
    loop 0 0
  in
  if len == String.length s then s
  else
    let s' = String.create len in
    let rec loop i i' =
      if i == String.length s then s'
      else if s.[i] == ' ' then loop (i + 1) i'
      else begin s'.[i'] <- s.[i]; loop (i + 1) (i' + 1) end
    in
    loop 0 0

let terminal s =
  let s = strip s in
  let () = match s with "" -> failwith "empty token" | _ -> () in
  if is_ident_not_keyword s then IDENT s
  else if is_number s then INT s
  else KEYWORD s


==> anc/HoTT/coq-HoTT/parsing/lexer.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp

val add_keyword : string -> unit
val remove_keyword : string -> unit
val is_keyword : string -> bool

(* val location_function : int -> Loc.t *)

(** for coqdoc *)
type location_table
val location_table : unit -> location_table
val restore_location_table : location_table -> unit

val check_ident : string -> unit
val is_ident : string -> bool
val check_keyword : string -> unit

type frozen_t
val freeze : unit -> frozen_t
val unfreeze : frozen_t -> unit
val init : unit -> unit

type com_state
val com_state: unit -> com_state
val restore_com_state: com_state -> unit

val set_xml_output_comment : (string -> unit) -> unit

val terminal : string -> Tok.t

(** The lexer of Coq: *)

include Compat.LexerSig


==> anc/HoTT/coq-HoTT/parsing/parsing.mllib <==
Tok
Compat
Lexer
Extrawit
Pcoq
Egramml
Egramcoq
G_xml


==> anc/HoTT/coq-HoTT/parsing/pcoq.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Compat
open Tok
open Errors
open Util
open Extend
open Genarg
open Tacexpr
open Extrawit

(** The parser of Coq *)

module G = GrammarMake (Lexer)

(* TODO: this is a workaround, since there isn't such
   [warning_verbose] in new camlp4. In camlp5, this ref
   gets hidden by [Gramext.warning_verbose] *)
let warning_verbose = ref true

IFDEF CAMLP5 THEN
open Gramext
ELSE
open PcamlSig.Grammar
open G
END

(** Compatibility with Camlp5 6.x *)

IFDEF CAMLP5_6_00 THEN
let slist0sep x y = Slist0sep (x, y, false)
let slist1sep x y = Slist1sep (x, y, false)
ELSE
let slist0sep x y = Slist0sep (x, y)
let slist1sep x y = Slist1sep (x, y)
END

let gram_token_of_token tok =
IFDEF CAMLP5 THEN
 Stoken (Tok.to_pattern tok)
ELSE
 match tok with
  | KEYWORD s -> Skeyword s
  | tok -> Stoken ((=) tok, to_string tok)
END

let gram_token_of_string s = gram_token_of_token (Lexer.terminal s)

let camlp4_verbosity silent f x =
  let a = !warning_verbose in
  warning_verbose := silent;
  f x;
  warning_verbose := a

let camlp4_verbose f x = camlp4_verbosity (Flags.is_verbose ()) f x


(** General entry keys *)

(** This intermediate abstract representation of entries can
   both be reified into mlexpr for the ML extensions and
   dynamically interpreted as entries for the Coq level extensions
*)

type prod_entry_key =
  | Alist1 of prod_entry_key
  | Alist1sep of prod_entry_key * string
  | Alist0 of prod_entry_key
  | Alist0sep of prod_entry_key * string
  | Aopt of prod_entry_key
  | Amodifiers of prod_entry_key
  | Aself
  | Anext
  | Atactic of int
  | Agram of G.internal_entry
  | Aentry of string * string

(** [grammar_object] is the superclass of all grammar entries *)

module type Gramobj =
sig
  type grammar_object
  val weaken_entry : 'a G.entry -> grammar_object G.entry
end

module Gramobj : Gramobj =
struct
  type grammar_object = Obj.t
  let weaken_entry e = Obj.magic e
end

(** Grammar entries with associated types *)

type entry_type = argument_type
type grammar_object = Gramobj.grammar_object
type typed_entry = argument_type * grammar_object G.entry
let in_typed_entry t e = (t,Gramobj.weaken_entry e)
let type_of_typed_entry (t,e) = t
let object_of_typed_entry (t,e) = e
let weaken_entry x = Gramobj.weaken_entry x

module type Gramtypes =
sig
  val inGramObj : 'a raw_abstract_argument_type -> 'a G.entry -> typed_entry
  val outGramObj : 'a raw_abstract_argument_type -> typed_entry -> 'a G.entry
end

module Gramtypes : Gramtypes =
struct
  let inGramObj rawwit = in_typed_entry (unquote rawwit)
  let outGramObj (a:'a raw_abstract_argument_type) o =
    if not (argument_type_eq (type_of_typed_entry o) (unquote a))
      then anomaly ~label:"outGramObj" (str "wrong type");
    (* downcast from grammar_object *)
    Obj.magic (object_of_typed_entry o)
end

open Gramtypes

(** Grammar extensions *)

(** NB: [extend_statment =
         gram_position option * single_extend_statment list]
    and [single_extend_statment =
         string option * gram_assoc option * production_rule list]
    and [production_rule = symbol list * action]

    In [single_extend_statement], first two parameters are name and
    assoc iff a level is created *)

type ext_kind =
  | ByGrammar of
      grammar_object G.entry
      * gram_assoc option (** for reinitialization if ever needed *)
      * G.extend_statment
  | ByEXTEND of (unit -> unit) * (unit -> unit)

(** The list of extensions *)

let camlp4_state = ref []

(** Deletion

   Caveat: deletion is not the converse of extension: when an
   empty level is extended, deletion removes the level instead
   of keeping it empty. This has an effect on the empty levels 8,
   99 and 200. We didn't find a good solution to this problem
   (e.g. using G.extend to know if the level exists results in a
   printed error message as side effect). As a consequence an
   extension at 99 or 8 (and for pattern 200 too) inside a section
   corrupts the parser. *)

let grammar_delete e reinit (pos,rls) =
  List.iter
    (fun (n,ass,lev) ->
      List.iter (fun (pil,_) -> G.delete_rule e pil) (List.rev lev))
    (List.rev rls);
  if reinit != None then
    let lev = match pos with Some (Level n) -> n | _ -> assert false in
    let pos = match lev with
    | "200" -> First
    | _ -> After (string_of_int (int_of_string lev + 1)) in
    maybe_uncurry (G.extend e) (Some pos, [Some lev,reinit,[]])

(** The apparent parser of Coq; encapsulate G to keep track
    of the extensions. *)

module Gram =
  struct
    include G
    let extend e =
      maybe_curry
	(fun ext ->
	   camlp4_state :=
	     (ByEXTEND ((fun () -> grammar_delete e None ext),
			(fun () -> maybe_uncurry (G.extend e) ext)))
	   :: !camlp4_state;
	   maybe_uncurry (G.extend e) ext)
    let delete_rule e pil =
      (* spiwack: if you use load an ML module which contains GDELETE_RULE
	  in a section, God kills a kitty. As it would corrupt remove_grammars.
          There does not seem to be a good way to undo a delete rule. As deleting
	  takes fewer arguments than extending. The production rule isn't returned
	  by delete_rule. If we could retrieve the necessary information, then
	  ByEXTEND provides just the framework we need to allow this in section.
	  I'm not entirely sure it makes sense, but at least it would be more correct.
          *)
      G.delete_rule e pil
  end

(** This extension command is used by the Grammar constr *)

let grammar_extend e reinit ext =
  camlp4_state := ByGrammar (weaken_entry e,reinit,ext) :: !camlp4_state;
  camlp4_verbose (maybe_uncurry (G.extend e)) ext

(** Remove extensions

   [n] is the number of extended entries (not the number of Grammar commands!)
   to remove. *)

let rec remove_grammars n =
  if n>0 then
    (match !camlp4_state with
       | [] -> anomaly ~label:"Pcoq.remove_grammars" (Pp.str "too many rules to remove")
       | ByGrammar(g,reinit,ext)::t ->
           grammar_delete g (Option.map of_coq_assoc reinit) ext;
           camlp4_state := t;
           remove_grammars (n-1)
       | ByEXTEND (undo,redo)::t ->
           undo();
           camlp4_state := t;
           remove_grammars n;
           redo();
           camlp4_state := ByEXTEND (undo,redo) :: !camlp4_state)

(** An entry that checks we reached the end of the input. *)

let eoi_entry en =
  let e = Gram.entry_create ((Gram.Entry.name en) ^ "_eoi") in
  GEXTEND Gram
    e: [ [ x = en; EOI -> x ] ]
    ;
  END;
  e

let map_entry f en =
  let e = Gram.entry_create ((Gram.Entry.name en) ^ "_map") in
  GEXTEND Gram
    e: [ [ x = en -> f x ] ]
    ;
  END;
  e

(* Parse a string, does NOT check if the entire string was read
   (use eoi_entry) *)

let parse_string f x =
  let strm = Stream.of_string x in Gram.entry_parse f (Gram.parsable strm)

type gram_universe = string * (string, typed_entry) Hashtbl.t

let trace = ref false

(* The univ_tab is not part of the state. It contains all the grammars that
   exist or have existed before in the session. *)

let univ_tab = (Hashtbl.create 7 : (string, gram_universe) Hashtbl.t)

let create_univ s =
  let u = s, Hashtbl.create 29 in Hashtbl.add univ_tab s u; u

let uprim   = create_univ "prim"
let uconstr = create_univ "constr"
let utactic = create_univ "tactic"
let uvernac = create_univ "vernac"

let get_univ s =
  try
    Hashtbl.find univ_tab s
  with Not_found ->
    anomaly (Pp.str ("Unknown grammar universe: "^s))

let get_entry (u, utab) s = Hashtbl.find utab s

let new_entry etyp (u, utab) s =
  if !trace then (Printf.eprintf "[Creating entry %s:%s]\n" u s; flush stderr);
  let ename = u ^ ":" ^ s in
  let e = in_typed_entry etyp (Gram.entry_create ename) in
  Hashtbl.add utab s e; e

let create_entry (u, utab) s etyp =
  try
    let e = Hashtbl.find utab s in
    if not (argument_type_eq (type_of_typed_entry e) etyp) then
      failwith ("Entry " ^ u ^ ":" ^ s ^ " already exists with another type");
    e
  with Not_found ->
    new_entry etyp (u, utab) s

let create_constr_entry s =
  outGramObj rawwit_constr (create_entry uconstr s ConstrArgType)

let create_generic_entry s wit =
  outGramObj wit (create_entry utactic s (unquote wit))

(* [make_gen_entry] builds entries extensible by giving its name (a string) *)
(* For entries extensible only via the ML name, Gram.entry_create is enough *)

let make_gen_entry (u,univ) rawwit s =
  let e = Gram.entry_create (u ^ ":" ^ s) in
  Hashtbl.add univ s (inGramObj rawwit e); e

(* Initial grammar entries *)

module Prim =
  struct
    let gec_gen x = make_gen_entry uprim x

    (* Entries that can be refered via the string -> Gram.entry table *)
    (* Typically for tactic or vernac extensions *)
    let preident = gec_gen rawwit_pre_ident "preident"
    let ident = gec_gen rawwit_ident "ident"
    let natural = gec_gen rawwit_int "natural"
    let integer = gec_gen rawwit_int "integer"
    let bigint = Gram.entry_create "Prim.bigint"
    let string = gec_gen rawwit_string "string"
    let reference = make_gen_entry uprim rawwit_ref "reference"
    let by_notation = Gram.entry_create "by_notation"
    let smart_global = Gram.entry_create "smart_global"

    (* parsed like ident but interpreted as a term *)
    let var = gec_gen rawwit_var "var"

    let name = Gram.entry_create "Prim.name"
    let identref = Gram.entry_create "Prim.identref"
    let pattern_ident = gec_gen rawwit_pattern_ident "pattern_ident"
    let pattern_identref = Gram.entry_create "pattern_identref"

    (* A synonym of ident - maybe ident will be located one day *)
    let base_ident = Gram.entry_create "Prim.base_ident"

    let qualid = Gram.entry_create "Prim.qualid"
    let fullyqualid = Gram.entry_create "Prim.fullyqualid"
    let dirpath = Gram.entry_create "Prim.dirpath"

    let ne_string = Gram.entry_create "Prim.ne_string"
    let ne_lstring = Gram.entry_create "Prim.ne_lstring"

  end

module Constr =
  struct
    let gec_constr = make_gen_entry uconstr rawwit_constr

    (* Entries that can be refered via the string -> Gram.entry table *)
    let constr = gec_constr "constr"
    let operconstr = gec_constr "operconstr"
    let constr_eoi = eoi_entry constr
    let lconstr = gec_constr "lconstr"
    let binder_constr = create_constr_entry "binder_constr"
    let ident = make_gen_entry uconstr rawwit_ident "ident"
    let global = make_gen_entry uconstr rawwit_ref "global"
    let sort = make_gen_entry uconstr rawwit_sort "sort"
    let pattern = Gram.entry_create "constr:pattern"
    let constr_pattern = gec_constr "constr_pattern"
    let lconstr_pattern = gec_constr "lconstr_pattern"
    let closed_binder = Gram.entry_create "constr:closed_binder"
    let binder = Gram.entry_create "constr:binder"
    let binders = Gram.entry_create "constr:binders"
    let open_binders = Gram.entry_create "constr:open_binders"
    let binders_fixannot = Gram.entry_create "constr:binders_fixannot"
    let typeclass_constraint = Gram.entry_create "constr:typeclass_constraint"
    let record_declaration = Gram.entry_create "constr:record_declaration"
    let appl_arg = Gram.entry_create "constr:appl_arg"
  end

module Module =
  struct
    let module_expr = Gram.entry_create "module_expr"
    let module_type = Gram.entry_create "module_type"
  end

module Tactic =
  struct
    (* Main entry for extensions *)
    let simple_tactic = Gram.entry_create "tactic:simple_tactic"

    (* Entries that can be refered via the string -> Gram.entry table *)
    (* Typically for tactic user extensions *)
    let open_constr =
      make_gen_entry utactic (rawwit_open_constr_gen false) "open_constr"
    let casted_open_constr =
      make_gen_entry utactic (rawwit_open_constr_gen true) "casted_open_constr"
    let constr_with_bindings =
      make_gen_entry utactic rawwit_constr_with_bindings "constr_with_bindings"
    let bindings =
      make_gen_entry utactic rawwit_bindings "bindings"
    let constr_may_eval = make_gen_entry utactic rawwit_constr_may_eval "constr_may_eval"
    let quantified_hypothesis =
      make_gen_entry utactic rawwit_quant_hyp "quantified_hypothesis"
    let int_or_var = make_gen_entry utactic rawwit_int_or_var "int_or_var"
    let red_expr = make_gen_entry utactic rawwit_red_expr "red_expr"
    let simple_intropattern =
      make_gen_entry utactic rawwit_intro_pattern "simple_intropattern"

    (* Main entries for ltac *)
    let tactic_arg = Gram.entry_create "tactic:tactic_arg"
    let tactic_expr = Gram.entry_create "tactic:tactic_expr"
    let binder_tactic = Gram.entry_create "tactic:binder_tactic"

    let tactic = make_gen_entry utactic (rawwit_tactic tactic_main_level) "tactic"

    (* Main entry for quotations *)
    let tactic_eoi = eoi_entry tactic

    (* For Ltac definition *)
    let tacdef_body = Gram.entry_create "tactic:tacdef_body"

  end

module Vernac_ =
  struct
    let gec_vernac s = Gram.entry_create ("vernac:" ^ s)

    (* The different kinds of vernacular commands *)
    let gallina = gec_vernac "gallina"
    let gallina_ext = gec_vernac "gallina_ext"
    let command = gec_vernac "command"
    let syntax = gec_vernac "syntax_command"
    let vernac = gec_vernac "Vernac.vernac"
    let vernac_eoi = eoi_entry vernac
    let rec_definition = gec_vernac "Vernac.rec_definition"
    (* Main vernac entry *)
    let main_entry = Gram.entry_create "vernac"

    GEXTEND Gram
    main_entry:
      [ [ a = vernac -> Some (!@loc, a) | EOI -> None ] ]
    ;
    END

  end

let main_entry = Vernac_.main_entry

(**********************************************************************)
(* This determines (depending on the associativity of the current
   level and on the expected associativity) if a reference to constr_n is
   a reference to the current level (to be translated into "SELF" on the
   left border and into "constr LEVEL n" elsewhere), to the level below
   (to be translated into "NEXT") or to an below wrt associativity (to be
   translated in camlp4 into "constr" without level) or to another level
   (to be translated into "constr LEVEL n")

   The boolean is true if the entry was existing _and_ empty; this to
   circumvent a weakness of camlp4/camlp5 whose undo mechanism is not the
   converse of the extension mechanism *)

let constr_level = string_of_int

let default_levels =
  [200,Extend.RightA,false;
   100,Extend.RightA,false;
   99,Extend.RightA,true;
   10,Extend.RightA,false;
   9,Extend.RightA,false;
   8,Extend.RightA,true;
   1,Extend.LeftA,false;
   0,Extend.RightA,false]

let default_pattern_levels =
  [200,Extend.RightA,true;
   100,Extend.RightA,false;
   99,Extend.RightA,true;
   10,Extend.LeftA,false;
   9,Extend.RightA,false;
   1,Extend.LeftA,false;
   0,Extend.RightA,false]

let level_stack =
  ref [(default_levels, default_pattern_levels)]

(* At a same level, LeftA takes precedence over RightA and NoneA *)
(* In case, several associativity exists for a level, we make two levels, *)
(* first LeftA, then RightA and NoneA together *)

let admissible_assoc = function
  | Extend.LeftA, Some (Extend.RightA | Extend.NonA) -> false
  | Extend.RightA, Some Extend.LeftA -> false
  | _ -> true

let create_assoc = function
  | None -> Extend.RightA
  | Some a -> a

let error_level_assoc p current expected =
  let pr_assoc = function
    | Extend.LeftA -> str "left"
    | Extend.RightA -> str "right"
    | Extend.NonA -> str "non" in
  errorlabstrm ""
    (str "Level " ++ int p ++ str " is already declared " ++
     pr_assoc current ++ str " associative while it is now expected to be " ++
     pr_assoc expected ++ str " associative.")

let find_position_gen forpat ensure assoc lev =
  let ccurrent,pcurrent as current = List.hd !level_stack in
  match lev with
  | None ->
      level_stack := current :: !level_stack;
      None, None, None, None
  | Some n ->
      let after = ref None in
      let init = ref None in
      let rec add_level q = function
        | (p,_,_ as pa)::l when p > n -> pa :: add_level (Some p) l
        | (p,a,reinit)::l when Int.equal p n ->
            if reinit then
	      let a' = create_assoc assoc in (init := Some a'; (p,a',false)::l)
	    else if admissible_assoc (a,assoc) then
	      raise Exit
            else
	      error_level_assoc p a (Option.get assoc)
	| l -> after := q; (n,create_assoc assoc,ensure)::l
      in
      try
	let updated =
	  if forpat then (ccurrent, add_level None pcurrent)
	  else (add_level None ccurrent, pcurrent) in
        level_stack := updated:: !level_stack;
	let assoc = create_assoc assoc in
        begin match !init with
        | None ->
	  (* Create the entry *)
          let ext = match !after with
          | None -> Some Extend.First
          | _ ->
            Some (Extend.After (constr_level (Option.get !after)))
          in
	  ext, Some assoc, Some (constr_level n), None
        | _ ->
	  (* The reinit flag has been updated *)
	   Some (Extend.Level (constr_level n)), None, None, !init
        end
      with
	  (* Nothing has changed *)
          Exit ->
            level_stack := current :: !level_stack;
	    (* Just inherit the existing associativity and name (None) *)
	    Some (Extend.Level (constr_level n)), None, None, None

let remove_levels n =
  level_stack := List.skipn n !level_stack

let rec list_mem_assoc_triple x = function
  | [] -> false
  | (a,b,c) :: l -> Int.equal a x || list_mem_assoc_triple x l

let register_empty_levels forpat levels =
  let filter n =
    try
      let levels = (if forpat then snd else fst) (List.hd !level_stack) in
      if not (list_mem_assoc_triple n levels) then
        Some (find_position_gen forpat true None (Some n))
      else None
    with Failure _ -> None
  in
  List.map_filter filter levels

let find_position forpat assoc level =
  find_position_gen forpat false assoc level

(* Synchronise the stack of level updates *)
let synchronize_level_positions () =
  let _ = find_position true None None in ()

(**********************************************************************)
(* Binding constr entry keys to entries                               *)

(* Camlp4 levels do not treat NonA: use RightA with a NEXT on the left *)
let camlp4_assoc = function
  | Some Extend.NonA | Some Extend.RightA -> Extend.RightA
  | None | Some Extend.LeftA -> Extend.LeftA

let assoc_eq al ar = match al, ar with
| Extend.NonA, Extend.NonA
| Extend.RightA, Extend.RightA
| Extend.LeftA, Extend.LeftA -> true
| _, _ -> false

(* [adjust_level assoc from prod] where [assoc] and [from] are the name
   and associativity of the level where to add the rule; the meaning of
   the result is

     None = SELF
     Some None = NEXT
     Some (Some (n,cur)) = constr LEVEL n
         s.t. if [cur] is set then [n] is the same as the [from] level *)
let adjust_level assoc from = function
(* Associativity is None means force the level *)
  | (NumLevel n,BorderProd (_,None)) -> Some (Some (n,true))
(* Compute production name on the right side *)
  (* If NonA or LeftA on the right-hand side, set to NEXT *)
  | (NumLevel n,BorderProd (Right,Some (Extend.NonA|Extend.LeftA))) ->
      Some None
  (* If RightA on the right-hand side, set to the explicit (current) level *)
  | (NumLevel n,BorderProd (Right,Some Extend.RightA)) ->
      Some (Some (n,true))
(* Compute production name on the left side *)
  (* If NonA on the left-hand side, adopt the current assoc ?? *)
  | (NumLevel n,BorderProd (Left,Some Extend.NonA)) -> None
  (* If the expected assoc is the current one, set to SELF *)
  | (NumLevel n,BorderProd (Left,Some a)) when assoc_eq a (camlp4_assoc assoc) ->
      None
  (* Otherwise, force the level, n or n-1, according to expected assoc *)
  | (NumLevel n,BorderProd (Left,Some a)) ->
    begin match a with
    | Extend.LeftA -> Some (Some (n, true))
    | _ -> Some None
    end
  (* None means NEXT *)
  | (NextLevel,_) -> Some None
(* Compute production name elsewhere *)
  | (NumLevel n,InternalProd) ->
      match from with
	| ETConstr (p,()) when Int.equal p (n + 1) -> Some None
	| ETConstr (p,()) -> Some (Some (n, Int.equal n p))
	| _ -> Some (Some (n,false))

let compute_entry allow_create adjust forpat = function
  | ETConstr (n,q) ->
      (if forpat then weaken_entry Constr.pattern
       else weaken_entry Constr.operconstr),
      adjust (n,q), false
  | ETName -> weaken_entry Prim.name, None, false
  | ETBinder true -> anomaly (Pp.str "Should occur only as part of BinderList")
  | ETBinder false -> weaken_entry Constr.binder, None, false
  | ETBinderList (true,tkl) ->
    let () = match tkl with [] -> () | _ -> assert false in
    weaken_entry Constr.open_binders, None, false
  | ETBinderList (false,_) -> anomaly (Pp.str "List of entries cannot be registered.")
  | ETBigint -> weaken_entry Prim.bigint, None, false
  | ETReference -> weaken_entry Constr.global, None, false
  | ETPattern -> weaken_entry Constr.pattern, None, false
  | ETConstrList _ -> anomaly (Pp.str "List of entries cannot be registered.")
  | ETOther (u,n) ->
      let u = get_univ u in
      let e =
        try get_entry u n
        with Not_found when allow_create -> create_entry u n ConstrArgType in
      object_of_typed_entry e, None, true

(* This computes the name of the level where to add a new rule *)
let interp_constr_entry_key forpat = function
  | ETConstr(200,()) when not forpat ->
      weaken_entry Constr.binder_constr, None
  | e ->
      let (e,level,_) = compute_entry true (fun (n,()) -> Some n) forpat e in
      (e, level)

(* This computes the name to give to a production knowing the name and
   associativity of the level where it must be added *)
let interp_constr_prod_entry_key ass from forpat en =
  compute_entry false (adjust_level ass from) forpat en

(**********************************************************************)
(* Binding constr entry keys to symbols                               *)

let is_self from e =
  match from, e with
      ETConstr(n,()), ETConstr(NumLevel n',
        BorderProd(Right, _ (* Some(NonA|LeftA) *))) -> false
    | ETConstr(n,()), ETConstr(NumLevel n',BorderProd(Left,_)) -> Int.equal n n'
    | (ETName,ETName | ETReference, ETReference | ETBigint,ETBigint
      | ETPattern, ETPattern) -> true
    | ETOther(s1,s2), ETOther(s1',s2') ->
      String.equal s1 s1' && String.equal s2 s2'
    | _ -> false

let is_binder_level from e =
  match from, e with
      ETConstr(200,()),
      ETConstr(NumLevel 200,(BorderProd(Right,_)|InternalProd)) -> true
    | _ -> false

let make_sep_rules tkl =
  Gram.srules'
    [List.map gram_token_of_token tkl,
     List.fold_right (fun _ v -> Gram.action (fun _ -> v)) tkl
       (Gram.action (fun loc -> ()))]

let rec symbol_of_constr_prod_entry_key assoc from forpat typ =
  if is_binder_level from typ then
    if forpat then
      Snterml (Gram.Entry.obj Constr.pattern,"200")
    else
      Snterml (Gram.Entry.obj Constr.operconstr,"200")
  else if is_self from typ then
      Sself
  else
    match typ with
    | ETConstrList (typ',[]) ->
        Slist1 (symbol_of_constr_prod_entry_key assoc from forpat (ETConstr typ'))
    | ETConstrList (typ',tkl) ->
        slist1sep
          (symbol_of_constr_prod_entry_key assoc from forpat (ETConstr typ'))
          (make_sep_rules tkl)
    | ETBinderList (false,[]) ->
        Slist1
	  (symbol_of_constr_prod_entry_key assoc from forpat (ETBinder false))
    | ETBinderList (false,tkl) ->
        slist1sep
          (symbol_of_constr_prod_entry_key assoc from forpat (ETBinder false))
          (make_sep_rules tkl)

    | _ ->
    match interp_constr_prod_entry_key assoc from forpat typ with
      | (eobj,None,_) -> Snterm (Gram.Entry.obj eobj)
      | (eobj,Some None,_) -> Snext
      | (eobj,Some (Some (lev,cur)),_) ->
          Snterml (Gram.Entry.obj eobj,constr_level lev)

(** Binding general entry keys to symbol *)

let rec symbol_of_prod_entry_key = function
  | Alist1 s -> Slist1 (symbol_of_prod_entry_key s)
  | Alist1sep (s,sep) ->
      slist1sep (symbol_of_prod_entry_key s) (gram_token_of_string sep)
  | Alist0 s -> Slist0 (symbol_of_prod_entry_key s)
  | Alist0sep (s,sep) ->
      slist0sep (symbol_of_prod_entry_key s) (gram_token_of_string sep)
  | Aopt s -> Sopt (symbol_of_prod_entry_key s)
  | Amodifiers s ->
       Gram.srules'
        [([], Gram.action (fun _loc -> []));
         ([gram_token_of_string "(";
           slist1sep (symbol_of_prod_entry_key s) (gram_token_of_string ",");
           gram_token_of_string ")"],
	   Gram.action (fun _ l _ _loc -> l))]
  | Aself -> Sself
  | Anext -> Snext
  | Atactic 5 -> Snterm (Gram.Entry.obj Tactic.binder_tactic)
  | Atactic n ->
      Snterml (Gram.Entry.obj Tactic.tactic_expr, string_of_int n)
  | Agram s -> Snterm s
  | Aentry (u,s) ->
      Snterm (Gram.Entry.obj
	(object_of_typed_entry (get_entry (get_univ u) s)))

let level_of_snterml = function
  | Snterml (_,l) -> int_of_string l
  | _ -> failwith "level_of_snterml"

(**********************************************************************)
(* Interpret entry names of the form "ne_constr_list" as entry keys   *)

let coincide s pat off =
  let len = String.length pat in
  let break = ref true in
  let i = ref 0 in
  while !break && !i < len do
    let c = Char.code s.[off + !i] in
    let d = Char.code pat.[!i] in
    break := Int.equal c d;
    incr i
  done;
  !break

let rec interp_entry_name static up_level s sep =
  let l = String.length s in
  if l > 8 && coincide s "ne_" 0 && coincide s "_list" (l - 5) then
    let t, g = interp_entry_name static up_level (String.sub s 3 (l-8)) "" in
    List1ArgType t, Alist1 g
  else if l > 12 && coincide s "ne_" 0 &&
                   coincide s "_list_sep" (l-9) then
    let t, g = interp_entry_name static up_level (String.sub s 3 (l-12)) "" in
    List1ArgType t, Alist1sep (g,sep)
  else if l > 5 && coincide s "_list" (l-5) then
    let t, g = interp_entry_name static up_level (String.sub s 0 (l-5)) "" in
    List0ArgType t, Alist0 g
  else if l > 9 && coincide s "_list_sep" (l-9) then
    let t, g = interp_entry_name static up_level (String.sub s 0 (l-9)) "" in
    List0ArgType t, Alist0sep (g,sep)
  else if l > 4 && coincide s "_opt" (l-4) then
    let t, g = interp_entry_name static up_level (String.sub s 0 (l-4)) "" in
    OptArgType t, Aopt g
  else if l > 5 && coincide s "_mods" (l-5) then
    let t, g = interp_entry_name static up_level (String.sub s 0 (l-1)) "" in
    List0ArgType t, Amodifiers g
  else
    let s = match s with "hyp" -> "var" | _ -> s in
    let check_lvl n = match up_level with
    | None -> false
    | Some m -> Int.equal m n && not (Int.equal m 5)
    in
    let t, se =
      match Extrawit.tactic_genarg_level s with
	| Some n when check_lvl n -> None, Aself
	| Some n when check_lvl (n + 1) -> None, Anext
	| Some n -> None, Atactic n
	| None ->
      try Some (get_entry uprim s), Aentry ("prim",s) with Not_found ->
      try Some (get_entry uconstr s), Aentry ("constr",s) with Not_found ->
      try Some (get_entry utactic s), Aentry ("tactic",s) with Not_found ->
	if static then
	  error ("Unknown entry "^s^".")
	else
	  None, Aentry ("",s) in
    let t =
      match t with
	| Some t -> type_of_typed_entry t
	| None -> ExtraArgType s in
    t, se


==> anc/HoTT/coq-HoTT/parsing/pcoq.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Glob_term
open Extend
open Vernacexpr
open Genarg
open Constrexpr
open Tacexpr
open Libnames
open Compat
open Misctypes
open Genredexpr

(** The parser of Coq *)

module Gram : GrammarSig

(** The parser of Coq is built from three kinds of rule declarations:

   - dynamic rules declared at the evaluation of Coq files (using
     e.g. Notation, Infix, or Tactic Notation)
   - static rules explicitly defined in files g_*.ml4
   - static rules macro-generated by ARGUMENT EXTEND, TACTIC EXTEND and
     VERNAC EXTEND (see e.g. file extratactics.ml4)
*)

(** Dynamic extension of rules

    For constr notations, dynamic addition of new rules is done in
    several steps:

    - "x + y" (user gives a notation string of type Topconstr.notation)
        |     (together with a constr entry level, e.g. 50, and indications of)
        |     (subentries, e.g. x in constr next level and y constr same level)
        |
        | spliting into tokens by Metasyntax.split_notation_string
        V
      [String "x"; String "+"; String "y"] : symbol_token list
        |
        | interpreted as a mixed parsing/printing production
        | by Metasyntax.analyse_notation_tokens
        V
      [NonTerminal "x"; Terminal "+"; NonTerminal "y"] : symbol list
        |
        | translated to a parsing production by Metasyntax.make_production
        V
      [GramConstrNonTerminal (ETConstr (NextLevel,(BorderProd Left,LeftA)),
                              Some "x");
       GramConstrTerminal ("","+");
       GramConstrNonTerminal (ETConstr (NextLevel,(BorderProd Right,LeftA)),
                              Some "y")]
       : grammar_constr_prod_item list
        |
        | Egrammar.make_constr_prod_item
        V
      Gramext.g_symbol list which is sent to camlp4

    For user level tactic notations, dynamic addition of new rules is
    also done in several steps:

    - "f" constr(x) (user gives a Tactic Notation command)
        |
        | parsing
        V
      [TacTerm "f"; TacNonTerm ("constr", Some "x")]
      : grammar_tactic_prod_item_expr list
        |
        | Metasyntax.interp_prod_item
        V
      [GramTerminal "f";
       GramNonTerminal (ConstrArgType, Aentry ("constr","constr"), Some "x")]
      : grammar_prod_item list
        |
        | Egrammar.make_prod_item
        V
      Gramext.g_symbol list

    For TACTIC/VERNAC/ARGUMENT EXTEND, addition of new rules is done as follows:

    - "f" constr(x) (developer gives an EXTEND rule)
        |
        | macro-generation in tacextend.ml4/vernacextend.ml4/argextend.ml4
        V
      [GramTerminal "f";
       GramNonTerminal (ConstrArgType, Aentry ("constr","constr"), Some "x")]
        |
        | Egrammar.make_prod_item
        V
      Gramext.g_symbol list

*)

val gram_token_of_token : Tok.t -> Gram.symbol
val gram_token_of_string : string -> Gram.symbol

(** The superclass of all grammar entries *)
type grammar_object

(** Add one extension at some camlp4 position of some camlp4 entry *)
val grammar_extend :
  grammar_object Gram.entry ->
  gram_assoc option (** for reinitialization if ever needed *) ->
  Gram.extend_statment -> unit

(** Remove the last n extensions *)
val remove_grammars : int -> unit




(** The type of typed grammar objects *)
type typed_entry

(** The possible types for extensible grammars *)
type entry_type = argument_type

val type_of_typed_entry : typed_entry -> entry_type
val object_of_typed_entry : typed_entry -> grammar_object Gram.entry
val weaken_entry : 'a Gram.entry -> grammar_object Gram.entry

(** Temporary activate camlp4 verbosity *)

val camlp4_verbosity : bool -> ('a -> unit) -> 'a -> unit

(** Parse a string *)

val parse_string : 'a Gram.entry -> string -> 'a
val eoi_entry : 'a Gram.entry -> 'a Gram.entry
val map_entry : ('a -> 'b) -> 'a Gram.entry -> 'b Gram.entry

(** Table of Coq statically defined grammar entries *)

type gram_universe

(** There are four predefined universes: "prim", "constr", "tactic", "vernac" *)

val get_univ : string -> gram_universe

val uprim : gram_universe
val uconstr : gram_universe
val utactic : gram_universe
val uvernac : gram_universe

val create_entry : gram_universe -> string -> entry_type -> typed_entry
val create_generic_entry : string -> ('a, rlevel) abstract_argument_type ->
  'a Gram.entry

module Prim :
  sig
    open Names
    open Libnames
    val preident : string Gram.entry
    val ident : Id.t Gram.entry
    val name : Name.t located Gram.entry
    val identref : Id.t located Gram.entry
    val pattern_ident : Id.t Gram.entry
    val pattern_identref : Id.t located Gram.entry
    val base_ident : Id.t Gram.entry
    val natural : int Gram.entry
    val bigint : Bigint.bigint Gram.entry
    val integer : int Gram.entry
    val string : string Gram.entry
    val qualid : qualid located Gram.entry
    val fullyqualid : Id.t list located Gram.entry
    val reference : reference Gram.entry
    val by_notation : (Loc.t * string * string option) Gram.entry
    val smart_global : reference or_by_notation Gram.entry
    val dirpath : DirPath.t Gram.entry
    val ne_string : string Gram.entry
    val ne_lstring : string located Gram.entry
    val var : Id.t located Gram.entry
  end

module Constr :
  sig
    val constr : constr_expr Gram.entry
    val constr_eoi : constr_expr Gram.entry
    val lconstr : constr_expr Gram.entry
    val binder_constr : constr_expr Gram.entry
    val operconstr : constr_expr Gram.entry
    val ident : Id.t Gram.entry
    val global : reference Gram.entry
    val sort : glob_sort Gram.entry
    val pattern : cases_pattern_expr Gram.entry
    val constr_pattern : constr_expr Gram.entry
    val lconstr_pattern : constr_expr Gram.entry
    val closed_binder : local_binder list Gram.entry
    val binder : local_binder list Gram.entry (* closed_binder or variable *)
    val binders : local_binder list Gram.entry (* list of binder *)
    val open_binders : local_binder list Gram.entry
    val binders_fixannot : (local_binder list * (Id.t located option * recursion_order_expr)) Gram.entry
    val typeclass_constraint : (Name.t located * bool * constr_expr) Gram.entry
    val record_declaration : constr_expr Gram.entry
    val appl_arg : (constr_expr * explicitation located option) Gram.entry
  end

module Module :
  sig
    val module_expr : module_ast Gram.entry
    val module_type : module_ast Gram.entry
  end

module Tactic :
  sig
    open Glob_term
    val open_constr : open_constr_expr Gram.entry
    val casted_open_constr : open_constr_expr Gram.entry
    val constr_with_bindings : constr_expr with_bindings Gram.entry
    val bindings : constr_expr bindings Gram.entry
    val constr_may_eval : (constr_expr,reference or_by_notation,constr_expr) may_eval Gram.entry
    val quantified_hypothesis : quantified_hypothesis Gram.entry
    val int_or_var : int or_var Gram.entry
    val red_expr : raw_red_expr Gram.entry
    val simple_tactic : raw_atomic_tactic_expr Gram.entry
    val simple_intropattern : intro_pattern_expr located Gram.entry
    val tactic_arg : raw_tactic_arg Gram.entry
    val tactic_expr : raw_tactic_expr Gram.entry
    val binder_tactic : raw_tactic_expr Gram.entry
    val tactic : raw_tactic_expr Gram.entry
    val tactic_eoi : raw_tactic_expr Gram.entry
    val tacdef_body : (reference * bool * raw_tactic_expr) Gram.entry
  end

module Vernac_ :
  sig
    open Decl_kinds
    val gallina : vernac_expr Gram.entry
    val gallina_ext : vernac_expr Gram.entry
    val command : vernac_expr Gram.entry
    val syntax : vernac_expr Gram.entry
    val vernac : vernac_expr Gram.entry
    val rec_definition : (fixpoint_expr * decl_notation list) Gram.entry
    val vernac_eoi : vernac_expr Gram.entry
  end

(** The main entry: reads an optional vernac command *)
val main_entry : (Loc.t * vernac_expr) option Gram.entry

(** Mapping formal entries into concrete ones *)

(** Binding constr entry keys to entries and symbols *)

val interp_constr_entry_key : bool (** true for cases_pattern *) ->
  constr_entry_key -> grammar_object Gram.entry * int option

val symbol_of_constr_prod_entry_key : gram_assoc option ->
  constr_entry_key -> bool -> constr_prod_entry_key ->
    Gram.symbol

(** General entry keys *)

(** This intermediate abstract representation of entries can
   both be reified into mlexpr for the ML extensions and
   dynamically interpreted as entries for the Coq level extensions
*)

type prod_entry_key =
  | Alist1 of prod_entry_key
  | Alist1sep of prod_entry_key * string
  | Alist0 of prod_entry_key
  | Alist0sep of prod_entry_key * string
  | Aopt of prod_entry_key
  | Amodifiers of prod_entry_key
  | Aself
  | Anext
  | Atactic of int
  | Agram of Gram.internal_entry
  | Aentry of string * string

(** Binding general entry keys to symbols *)

val symbol_of_prod_entry_key :
  prod_entry_key -> Gram.symbol

(** Interpret entry names of the form "ne_constr_list" as entry keys   *)

val interp_entry_name : bool (** true to fail on unknown entry *) ->
  int option -> string -> string -> entry_type * prod_entry_key

(** Registering/resetting the level of a constr entry *)

val find_position :
  bool (** true if for creation in pattern entry; false if in constr entry *) ->
  Extend.gram_assoc option -> int option ->
    Extend.gram_position option * Extend.gram_assoc option * string option *
    (** for reinitialization: *) Extend.gram_assoc option

val synchronize_level_positions : unit -> unit

val register_empty_levels : bool -> int list ->
    (Extend.gram_position option * Extend.gram_assoc option *
     string option * Extend.gram_assoc option) list

val remove_levels : int -> unit

val level_of_snterml : Gram.symbol -> int


==> anc/HoTT/coq-HoTT/parsing/tok.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The type of token for the Coq lexer and parser *)

type t =
  | KEYWORD of string
  | METAIDENT of string
  | PATTERNIDENT of string
  | IDENT of string
  | FIELD of string
  | INT of string
  | STRING of string
  | LEFTQMARK
  | EOI

let extract_string = function
  | KEYWORD s -> s
  | IDENT s -> s
  | STRING s -> s
  | METAIDENT s -> s
  | PATTERNIDENT s -> s
  | FIELD s -> s
  | INT s -> s
  | LEFTQMARK -> "?"
  | EOI -> ""

let to_string = function
  | KEYWORD s -> Format.sprintf "%S" s
  | IDENT s -> Format.sprintf "IDENT %S" s
  | METAIDENT s -> Format.sprintf "METAIDENT %S" s
  | PATTERNIDENT s -> Format.sprintf "PATTERNIDENT %S" s
  | FIELD s -> Format.sprintf "FIELD %S" s
  | INT s -> Format.sprintf "INT %s" s
  | STRING s -> Format.sprintf "STRING %S" s
  | LEFTQMARK -> "LEFTQMARK"
  | EOI -> "EOI"

let match_keyword kwd = function
  | KEYWORD kwd' when kwd = kwd' -> true
  | _ -> false

(* Needed to fix Camlp4 signature.
 Cannot use Pp because of silly Tox -> Compat -> Pp dependency *)
let print ppf tok = Format.pp_print_string ppf (to_string tok)

(** For camlp5, conversion from/to [Plexing.pattern],
    and a match function analoguous to [Plexing.default_match] *)

let of_pattern = function
  | "", s -> KEYWORD s
  | "IDENT", s -> IDENT s
  | "METAIDENT", s -> METAIDENT s
  | "PATTERNIDENT", s -> PATTERNIDENT s
  | "FIELD", s -> FIELD s
  | "INT", s -> INT s
  | "STRING", s -> STRING s
  | "LEFTQMARK", _ -> LEFTQMARK
  | "EOI", _ -> EOI
  | _ -> failwith "Tok.of_pattern: not a constructor"

let to_pattern = function
  | KEYWORD s -> "", s
  | IDENT s -> "IDENT", s
  | METAIDENT s -> "METAIDENT", s
  | PATTERNIDENT s -> "PATTERNIDENT", s
  | FIELD s -> "FIELD", s
  | INT s -> "INT", s
  | STRING s -> "STRING", s
  | LEFTQMARK -> "LEFTQMARK", ""
  | EOI -> "EOI", ""

let match_pattern =
  let err () = raise Stream.Failure in
  function
    | "", "" -> (function KEYWORD s -> s | _ -> err ())
    | "IDENT", "" -> (function IDENT s -> s | _ -> err ())
    | "METAIDENT", "" -> (function METAIDENT s -> s | _ -> err ())
    | "PATTERNIDENT", "" -> (function PATTERNIDENT s -> s | _ -> err ())
    | "FIELD", "" -> (function FIELD s -> s | _ -> err ())
    | "INT", "" -> (function INT s -> s | _ -> err ())
    | "STRING", "" -> (function STRING s -> s | _ -> err ())
    | "LEFTQMARK", "" -> (function LEFTQMARK -> ""  | _ -> err ())
    | "EOI", "" -> (function EOI -> "" | _ -> err ())
    | pat ->
	let tok = of_pattern pat in
	function tok' -> if tok = tok' then snd pat else err ()


==> anc/HoTT/coq-HoTT/parsing/tok.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The type of token for the Coq lexer and parser *)

type t =
  | KEYWORD of string
  | METAIDENT of string
  | PATTERNIDENT of string
  | IDENT of string
  | FIELD of string
  | INT of string
  | STRING of string
  | LEFTQMARK
  | EOI

val extract_string : t -> string
val to_string : t -> string
(* Needed to fit Camlp4 signature *)
val print : Format.formatter -> t -> unit
val match_keyword : string -> t -> bool
(** for camlp5 *)
val of_pattern : string*string -> t
val to_pattern : t -> string*string
val match_pattern : string*string -> t -> string


==> anc/HoTT/coq-HoTT/plugins/btauto/Algebra.v <==
Require Import Bool PArith DecidableClass ROmega.

Ltac bool :=
repeat match goal with
| [ H : ?P && ?Q = true |- _ ] =>
  apply andb_true_iff in H; destruct H
| |- ?P && ?Q = true =>
  apply <- andb_true_iff; split
end.

Hint Extern 5 => progress bool.

Ltac define t x H :=
set (x := t) in *; assert (H : t = x) by reflexivity; clearbody x.

Lemma Decidable_sound : forall P (H : Decidable P),
                          decide P = true -> P.
Proof.
intros P H Hp; apply -> Decidable_spec; assumption.
Qed.

Lemma Decidable_complete : forall P (H : Decidable P),
  P -> decide P = true.
Proof.
intros P H Hp; apply <- Decidable_spec; assumption.
Qed.

Lemma Decidable_sound_alt : forall P (H : Decidable P),
   ~ P -> decide P = false.
Proof.
intros P [wit spec] Hd; simpl; destruct wit; tauto.
Qed.

Lemma Decidable_complete_alt : forall P (H : Decidable P),
  decide P = false -> ~ P.
Proof.
intros P [wit spec] Hd Hc; simpl in *; intuition congruence.
Qed.

Ltac try_rewrite :=
repeat match goal with
| [ H : ?P |- _ ] => rewrite H
end.

(* We opacify here decide for proofs, and will make it transparent for
   reflexive tactics later on. *)

Global Opaque decide.

Ltac tac_decide :=
match goal with
| [ H : @decide ?P ?D = true |- _ ] => apply (@Decidable_sound P D) in H
| [ H : @decide ?P ?D = false |- _ ] => apply (@Decidable_complete_alt P D) in H
| [ |- @decide ?P ?D = true ] => apply (@Decidable_complete P D)
| [ |- @decide ?P ?D = false ] => apply (@Decidable_sound_alt P D)
| [ |- negb ?b = true ] => apply negb_true_iff
| [ |- negb ?b = false ] => apply negb_false_iff
| [ H : negb ?b = true |- _ ] => apply negb_true_iff in H
| [ H : negb ?b = false |- _ ] => apply negb_false_iff in H
end.

Ltac try_decide := repeat tac_decide.

Ltac make_decide P := match goal with
| [ |- context [@decide P ?D] ] =>
  let b := fresh "b" in
  let H := fresh "H" in
  define (@decide P D) b H; destruct b; try_decide
| [ X : context [@decide P ?D] |- _ ] =>
  let b := fresh "b" in
  let H := fresh "H" in
  define (@decide P D) b H; destruct b; try_decide
end.

Ltac case_decide := match goal with
| [ |- context [@decide ?P ?D] ] =>
  let b := fresh "b" in
  let H := fresh "H" in
  define (@decide P D) b H; destruct b; try_decide
| [ X : context [@decide ?P ?D] |- _ ] =>
  let b := fresh "b" in
  let H := fresh "H" in
  define (@decide P D) b H; destruct b; try_decide
| [ |- context [Pos.compare ?x ?y] ] =>
  destruct (Pos.compare_spec x y); try (exfalso; zify; romega)
| [ X : context [Pos.compare ?x ?y] |- _ ] =>
  destruct (Pos.compare_spec x y); try (exfalso; zify; romega)
end.

Section Definitions.

(** * Global, inductive definitions. *)

(** A Horner polynomial is either a constant, or a product P × (i + Q), where i 
  is a variable. *)

Inductive poly :=
| Cst : bool -> poly
| Poly : poly -> positive -> poly -> poly.

(* TODO: We should use [positive] instead of [nat] to encode variables, for 
 efficiency purpose. *)

Inductive null : poly -> Prop :=
| null_intro : null (Cst false).

(** Polynomials satisfy a uniqueness condition whenever they are valid. A 
  polynomial [p] satisfies [valid n p] whenever it is well-formed and each of 
  its variable indices is < [n]. *)

Inductive valid : positive -> poly -> Prop :=
| valid_cst : forall k c, valid k (Cst c)
| valid_poly : forall k p i q,
  Pos.lt i k -> ~ null q -> valid i p -> valid (Pos.succ i) q -> valid k (Poly p i q).

(** Linear polynomials are valid polynomials in which every variable appears at 
  most once. *)

Inductive linear : positive -> poly -> Prop :=
| linear_cst : forall k c, linear k (Cst c)
| linear_poly : forall k p i q, Pos.lt i k -> ~ null q ->
  linear i p -> linear i q -> linear k (Poly p i q).

End Definitions.

Section Computational.

Program Instance Decidable_PosEq : forall (p q : positive), Decidable (p = q) :=
  { Decidable_witness := Pos.eqb p q }.
Next Obligation.
apply Pos.eqb_eq.
Qed.

Program Instance Decidable_PosLt : forall p q, Decidable (Pos.lt p q) :=
  { Decidable_witness := Pos.ltb p q }.
Next Obligation.
apply Pos.ltb_lt.
Qed.

Program Instance Decidable_PosLe : forall p q, Decidable (Pos.le p q) :=
  { Decidable_witness := Pos.leb p q }.
Next Obligation.
apply Pos.leb_le.
Qed.

(** * The core reflexive part. *)

Hint Constructors valid.

Fixpoint beq_poly pl pr :=
match pl with
| Cst cl =>
  match pr with
  | Cst cr => decide (cl = cr)
  | Poly _ _ _ => false
  end
| Poly pl il ql =>
  match pr with
  | Cst _ => false
  | Poly pr ir qr =>
    decide (il = ir) && beq_poly pl pr && beq_poly ql qr
  end
end.

(* We could do that with [decide equality] but dependency in proofs is heavy *)
Program Instance Decidable_eq_poly : forall (p q : poly), Decidable (eq p q) := {
  Decidable_witness := beq_poly p q
}.

Next Obligation.
split.
revert q; induction p; intros [] ?; simpl in *; bool; try_decide;
  f_equal; first [intuition congruence|auto].
revert q; induction p; intros [] Heq; simpl in *; bool; try_decide; intuition;
  try injection Heq; first[congruence|intuition].
Qed.

Program Instance Decidable_null : forall p, Decidable (null p) := {
  Decidable_witness := match p with Cst false => true | _ => false end
}.
Next Obligation.
split.
  destruct p as [[]|]; first [discriminate|constructor].
  inversion 1; trivial.
Qed.

Definition list_nth {A} p (l : list A) def :=
  Pos.peano_rect (fun _ => list A -> A)
    (fun l => match l with nil => def | cons t l => t end)
    (fun _ F l => match l with nil => def | cons t l => F l end) p l.

Fixpoint eval var (p : poly) :=
match p with
| Cst c => c
| Poly p i q =>
  let vi := list_nth i var false in
  xorb (eval var p) (andb vi (eval var q))
end.

Fixpoint valid_dec k p :=
match p with
| Cst c => true
| Poly p i q =>
  negb (decide (null q)) && decide (i < k)%positive &&
    valid_dec i p && valid_dec (Pos.succ i) q
end.

Program Instance Decidable_valid : forall n p, Decidable (valid n p) := {
  Decidable_witness := valid_dec n p
}.
Next Obligation.
split.
  revert n; induction p; unfold valid_dec in *; intuition; bool; try_decide; auto.
  intros H; induction H; unfold valid_dec in *; bool; try_decide; auto.
Qed.

(** Basic algebra *)

(* Addition of polynomials *)

Fixpoint poly_add pl {struct pl} :=
match pl with
| Cst cl =>
  fix F pr := match pr with
  | Cst cr => Cst (xorb cl cr)
  | Poly pr ir qr => Poly (F pr) ir qr
  end
| Poly pl il ql =>
  fix F pr {struct pr} := match pr with
  | Cst cr => Poly (poly_add pl pr) il ql
  | Poly pr ir qr =>
    match Pos.compare il ir with
    | Eq =>
      let qs := poly_add ql qr in
      (* Ensure validity *)
      if decide (null qs) then poly_add pl pr
      else Poly (poly_add pl pr) il qs
    | Gt => Poly (poly_add pl (Poly pr ir qr)) il ql
    | Lt => Poly (F pr) ir qr
    end
  end
end.

(* Multiply a polynomial by a constant *)

Fixpoint poly_mul_cst v p :=
match p with
| Cst c => Cst (andb c v)
| Poly p i q =>
  let r := poly_mul_cst v q in
  (* Ensure validity *)
  if decide (null r) then poly_mul_cst v p
  else Poly (poly_mul_cst v p) i r
end.

(* Multiply a polynomial by a monomial *)

Fixpoint poly_mul_mon k p :=
match p with
| Cst c =>
  if decide (null p) then p
  else Poly (Cst false) k p
| Poly p i q =>
  if decide (i <= k)%positive then Poly (Cst false) k (Poly p i q)
  else Poly (poly_mul_mon k p) i (poly_mul_mon k q)
end.

(* Multiplication of polynomials *)

Fixpoint poly_mul pl {struct pl} :=
match pl with
| Cst cl => poly_mul_cst cl
| Poly pl il ql =>
  fun pr =>
    (* Multiply by a factor *)
    let qs := poly_mul ql pr in
    (* Ensure validity *)
    if decide (null qs) then poly_mul pl pr
    else poly_add (poly_mul pl pr) (poly_mul_mon il qs)
end.

(** Quotienting a polynomial by the relation X_i^2 ~ X_i *)

(* Remove the multiple occurences of monomials x_k *)

Fixpoint reduce_aux k p :=
match p with
| Cst c => Cst c
| Poly p i q =>
  if decide (i = k) then poly_add (reduce_aux k p) (reduce_aux k q)
  else
    let qs := reduce_aux i q in
    (* Ensure validity *)
    if decide (null qs) then (reduce_aux k p)
    else Poly (reduce_aux k p) i qs
end.

(* Rewrite any x_k ^ {n + 1} to x_k *)

Fixpoint reduce p :=
match p with
| Cst c => Cst c
| Poly p i q =>
  let qs := reduce_aux i q in
  (* Ensure validity *)
  if decide (null qs) then reduce p
  else Poly (reduce p) i qs
end.

End Computational.

Section Validity.

(* Decision procedure of validity *)

Hint Constructors valid linear.

Lemma valid_le_compat : forall k l p, valid k p -> (k <= l)%positive -> valid l p.
Proof.
intros k l p H Hl; induction H; constructor; eauto.
now eapply Pos.lt_le_trans; eassumption.
Qed.

Lemma linear_le_compat : forall k l p, linear k p -> (k <= l)%positive -> linear l p.
Proof.
intros k l p H; revert l; induction H; constructor; eauto; zify; romega.
Qed.

Lemma linear_valid_incl : forall k p, linear k p -> valid k p.
Proof.
intros k p H; induction H; constructor; auto.
eapply valid_le_compat; eauto; zify; romega.
Qed.

End Validity.

Section Evaluation.

(* Useful simple properties *)

Lemma eval_null_zero : forall p var, null p -> eval var p = false.
Proof.
intros p var []; reflexivity.
Qed.

Lemma eval_extensional_eq_compat : forall p var1 var2,
  (forall x, list_nth x var1 false = list_nth x var2 false) -> eval var1 p = eval var2 p.
Proof.
intros p var1 var2 H; induction p; simpl; try_rewrite; auto.
Qed.

Lemma eval_suffix_compat : forall k p var1 var2,
  (forall i, (i < k)%positive -> list_nth i var1 false = list_nth i var2 false) -> valid k p ->
  eval var1 p = eval var2 p.
Proof.
intros k p var1 var2 Hvar Hv; revert var1 var2 Hvar.
induction Hv; intros var1 var2 Hvar; simpl; [now auto|].
rewrite Hvar; [|now auto]; erewrite (IHHv1 var1 var2).
  + erewrite (IHHv2 var1 var2); [ring|].
    intros; apply Hvar; zify; omega.
  + intros; apply Hvar; zify; omega.
Qed.

End Evaluation.

Section Algebra.

(* Compatibility with evaluation *)

Lemma poly_add_compat : forall pl pr var, eval var (poly_add pl pr) = xorb (eval var pl) (eval var pr).
Proof.
intros pl; induction pl; intros pr var; simpl.
+ induction pr; simpl; auto; solve [try_rewrite; ring].
+ induction pr; simpl; auto; try solve [try_rewrite; simpl; ring].
  destruct (Pos.compare_spec p p0); repeat case_decide; simpl; first [try_rewrite; ring|idtac].
    try_rewrite; ring_simplify; repeat rewrite xorb_assoc.
    match goal with [ |- context [xorb (andb ?b1 ?b2) (andb ?b1 ?b3)] ] =>
      replace (xorb (andb b1 b2) (andb b1 b3)) with (andb b1 (xorb b2 b3)) by ring
    end.
    rewrite <- IHpl2.
    match goal with [ H : null ?p |- _ ] => rewrite (eval_null_zero _ _ H) end; ring.
    simpl; rewrite IHpl1; simpl; ring.
Qed.

Lemma poly_mul_cst_compat : forall v p var,
  eval var (poly_mul_cst v p) = andb v (eval var p).
Proof.
intros v p; induction p; intros var; simpl; [ring|].
case_decide; simpl; try_rewrite; [ring_simplify|ring].
replace (v && list_nth p2 var false && eval var p3) with (list_nth p2 var false && (v && eval var p3)) by ring.
rewrite <- IHp2; inversion H; simpl; ring.
Qed.

Lemma poly_mul_mon_compat : forall i p var,
  eval var (poly_mul_mon i p) = (list_nth i var false && eval var p).
Proof.
intros i p var; induction p; simpl; case_decide; simpl; try_rewrite; try ring.
inversion H; ring.
match goal with [ |- ?u = ?t ] => set (x := t); destruct x; reflexivity end.
match goal with [ |- ?u = ?t ] => set (x := t); destruct x; reflexivity end.
Qed.

Lemma poly_mul_compat : forall pl pr var, eval var (poly_mul pl pr) = andb (eval var pl) (eval var pr).
Proof.
intros pl; induction pl; intros pr var; simpl.
  apply poly_mul_cst_compat.
  case_decide; simpl.
    rewrite IHpl1; ring_simplify.
    replace (eval var pr && list_nth p var false && eval var pl2)
    with (list_nth p var false && (eval var pl2 && eval var pr)) by ring.
    now rewrite <- IHpl2; inversion H; simpl; ring.
    rewrite poly_add_compat, poly_mul_mon_compat, IHpl1, IHpl2; ring.
Qed.

Hint Extern 5 =>
match goal with
| [ |- (Pos.max ?x ?y <= ?z)%positive ] =>
  apply Pos.max_case_strong; intros; zify; romega
| [ |- (?z <= Pos.max ?x ?y)%positive ] =>
  apply Pos.max_case_strong; intros; zify; romega
| [ |- (Pos.max ?x ?y < ?z)%positive ] =>
  apply Pos.max_case_strong; intros; zify; romega
| [ |- (?z < Pos.max ?x ?y)%positive ] =>
  apply Pos.max_case_strong; intros; zify; romega
| _ => zify; omega
end.
Hint Resolve Pos.le_max_r Pos.le_max_l.

Hint Constructors valid linear.

(* Compatibility of validity w.r.t algebraic operations *)

Lemma poly_add_valid_compat : forall kl kr pl pr, valid kl pl -> valid kr pr ->
  valid (Pos.max kl kr) (poly_add pl pr).
Proof.
intros kl kr pl pr Hl Hr; revert kr pr Hr; induction Hl; intros kr pr Hr; simpl.
{ eapply valid_le_compat; [clear k|apply Pos.le_max_r].
  now induction Hr; auto. }
{  assert (Hle : (Pos.max (Pos.succ i) kr <= Pos.max k kr)%positive) by auto.
  apply (valid_le_compat (Pos.max (Pos.succ i) kr)); [|assumption].
  clear - IHHl1 IHHl2 Hl2 Hr H0; induction Hr.
    constructor; auto.
      now rewrite <- (Pos.max_id i); intuition.
    destruct (Pos.compare_spec i i0); subst; try case_decide; repeat (constructor; intuition).
      + apply (valid_le_compat (Pos.max i0 i0)); [now auto|]; rewrite Pos.max_id; auto.
      + apply (valid_le_compat (Pos.max i0 i0)); [now auto|]; rewrite Pos.max_id; zify; romega.
      + apply (valid_le_compat (Pos.max (Pos.succ i0) (Pos.succ i0))); [now auto|]; rewrite Pos.max_id; zify; romega.
      + apply (valid_le_compat (Pos.max (Pos.succ i) i0)); intuition.
      + apply (valid_le_compat (Pos.max i (Pos.succ i0))); intuition.
}
Qed.

Lemma poly_mul_cst_valid_compat : forall k v p, valid k p -> valid k (poly_mul_cst v p).
Proof.
intros k v p H; induction H; simpl; [now auto|].
case_decide; [|now auto].
eapply (valid_le_compat i); [now auto|zify; romega].
Qed.

Lemma poly_mul_mon_null_compat : forall i p, null (poly_mul_mon i p) -> null p.
Proof.
intros i p; induction p; simpl; case_decide; simpl; inversion 1; intuition.
Qed.

Lemma poly_mul_mon_valid_compat : forall k i p,
  valid k p -> valid (Pos.max (Pos.succ i) k) (poly_mul_mon i p).
Proof.
intros k i p H; induction H; simpl poly_mul_mon; case_decide; intuition.
+ apply (valid_le_compat (Pos.succ i)); auto; constructor; intuition.
  - match goal with [ H : null ?p |- _ ] => solve[inversion H] end.
+ apply (valid_le_compat k); auto; constructor; intuition.
  - assert (X := poly_mul_mon_null_compat); intuition eauto.
  - cutrewrite <- (Pos.max (Pos.succ i) i0 = i0); intuition.
  - cutrewrite <- (Pos.max (Pos.succ i) (Pos.succ i0) = Pos.succ i0); intuition.
Qed.

Lemma poly_mul_valid_compat : forall kl kr pl pr, valid kl pl -> valid kr pr ->
  valid (Pos.max kl kr) (poly_mul pl pr).
Proof.
intros kl kr pl pr Hl Hr; revert kr pr Hr.
induction Hl; intros kr pr Hr; simpl.
+ apply poly_mul_cst_valid_compat; auto.
  apply (valid_le_compat kr); now auto.
+ apply (valid_le_compat (Pos.max (Pos.max i kr) (Pos.max (Pos.succ i) (Pos.max (Pos.succ i) kr)))).
  - case_decide.
    { apply (valid_le_compat (Pos.max i kr)); auto. }
    { apply poly_add_valid_compat; auto.
      now apply poly_mul_mon_valid_compat; intuition. }
  - repeat apply Pos.max_case_strong; zify; omega.
Qed.

(* Compatibility of linearity wrt to linear operations *)

Lemma poly_add_linear_compat : forall kl kr pl pr, linear kl pl -> linear kr pr ->
  linear (Pos.max kl kr) (poly_add pl pr).
Proof.
intros kl kr pl pr Hl; revert kr pr; induction Hl; intros kr pr Hr; simpl.
+ apply (linear_le_compat kr); [|apply Pos.max_case_strong; zify; omega].
  now induction Hr; constructor; auto.
+ apply (linear_le_compat (Pos.max kr (Pos.succ i))); [|now auto].
  induction Hr; simpl.
  - constructor; auto.
    replace i with (Pos.max i i) by (apply Pos.max_id); intuition.
  - destruct (Pos.compare_spec i i0); subst; try case_decide; repeat (constructor; intuition).
    { apply (linear_le_compat (Pos.max i0 i0)); [now auto|]; rewrite Pos.max_id; auto. }
    { apply (linear_le_compat (Pos.max i0 i0)); [now auto|]; rewrite Pos.max_id; auto. }
    { apply (linear_le_compat (Pos.max i0 i0)); [now auto|]; rewrite Pos.max_id; auto. }
    { apply (linear_le_compat (Pos.max i0 (Pos.succ i))); intuition. }
    { apply (linear_le_compat (Pos.max i (Pos.succ i0))); intuition. }
Qed.

End Algebra.

Section Reduce.

(* A stronger version of the next lemma *)

Lemma reduce_aux_eval_compat : forall k p var, valid (Pos.succ k) p ->
  (list_nth k var false && eval var (reduce_aux k p) = list_nth k var false && eval var p).
Proof.
intros k p var; revert k; induction p; intros k Hv; simpl; auto.
inversion Hv; case_decide; subst.
+ rewrite poly_add_compat; ring_simplify.
  specialize (IHp1 k); specialize (IHp2 k).
  destruct (list_nth k var false); ring_simplify; [|now auto].
  rewrite <- (andb_true_l (eval var p1)), <- (andb_true_l (eval var p3)).
  rewrite <- IHp2; auto; rewrite <- IHp1; [ring|].
  apply (valid_le_compat k); [now auto|zify; omega].
+ remember (list_nth k var false) as b; destruct b; ring_simplify; [|now auto].
  case_decide; simpl.
  - rewrite <- (IHp2 p2); [inversion H|now auto]; simpl.
    replace (eval var p1) with (list_nth k var false && eval var p1) by (rewrite <- Heqb; ring); rewrite <- (IHp1 k).
    { rewrite <- Heqb; ring. }
    { apply (valid_le_compat p2); [auto|zify; omega]. }
  - rewrite (IHp2 p2); [|now auto].
    replace (eval var p1) with (list_nth k var false && eval var p1) by (rewrite <- Heqb; ring).
    rewrite <- (IHp1 k); [rewrite <- Heqb; ring|].
    apply (valid_le_compat p2); [auto|zify; omega].
Qed.

(* Reduction preserves evaluation by boolean assignations *)

Lemma reduce_eval_compat : forall k p var, valid k p ->
  eval var (reduce p) = eval var p.
Proof.
intros k p var H; induction H; simpl; auto.
case_decide; try_rewrite; simpl.
+ rewrite <- reduce_aux_eval_compat; auto; inversion H3; simpl; ring.
+ repeat rewrite reduce_aux_eval_compat; try_rewrite; now auto.
Qed.

Lemma reduce_aux_le_compat : forall k l p, valid k p -> (k <= l)%positive ->
  reduce_aux l p = reduce_aux k p.
Proof.
intros k l p; revert k l; induction p; intros k l H Hle; simpl; auto.
inversion H; subst; repeat case_decide; subst; try (exfalso; zify; omega).
+ apply IHp1; [|now auto]; eapply valid_le_compat; [eauto|zify; omega].
+ f_equal; apply IHp1; auto.
  now eapply valid_le_compat; [eauto|zify; omega].
Qed.

(* Reduce projects valid polynomials into linear ones *)

Lemma linear_reduce_aux : forall i p, valid (Pos.succ i) p -> linear i (reduce_aux i p).
Proof.
intros i p; revert i; induction p; intros i Hp; simpl.
+ constructor.
+ inversion Hp; subst; case_decide; subst.
  - rewrite <- (Pos.max_id i) at 1; apply poly_add_linear_compat.
    { apply IHp1; eapply valid_le_compat; [eassumption|zify; omega]. }
    { intuition. }
  - case_decide.
  { apply IHp1; eapply valid_le_compat; [eauto|zify; omega]. }
  { constructor; try (zify; omega); auto.
    erewrite (reduce_aux_le_compat p2); [|assumption|zify; omega].
    apply IHp1; eapply valid_le_compat; [eauto|]; zify; omega. }
Qed.

Lemma linear_reduce : forall k p, valid k p -> linear k (reduce p).
Proof.
intros k p H; induction H; simpl.
+ now constructor.
+ case_decide.
  - eapply linear_le_compat; [eauto|zify; omega].
  - constructor; auto.
    apply linear_reduce_aux; auto.
Qed.

End Reduce.


==> anc/HoTT/coq-HoTT/plugins/btauto/Btauto.v <==
Require Import Algebra Reflect.

Declare ML Module "btauto_plugin".


==> anc/HoTT/coq-HoTT/plugins/btauto/Reflect.v <==
Require Import Bool DecidableClass Algebra Ring PArith ROmega.

Section Bool.

(* Boolean formulas and their evaluations *)

Inductive formula :=
| formula_var : positive -> formula
| formula_btm : formula
| formula_top : formula
| formula_cnj : formula -> formula -> formula
| formula_dsj : formula -> formula -> formula
| formula_neg : formula -> formula
| formula_xor : formula -> formula -> formula
| formula_ifb : formula -> formula -> formula -> formula.

Fixpoint formula_eval var f := match f with
| formula_var x => list_nth x var false 
| formula_btm => false
| formula_top => true
| formula_cnj fl fr => (formula_eval var fl) && (formula_eval var fr)
| formula_dsj fl fr => (formula_eval var fl) || (formula_eval var fr)
| formula_neg f => negb (formula_eval var f)
| formula_xor fl fr => xorb (formula_eval var fl) (formula_eval var fr)
| formula_ifb fc fl fr =>
  if formula_eval var fc then formula_eval var fl else formula_eval var fr
end.

End Bool.

(* Translation of formulas into polynomials *)

Section Translation.

(* This is straightforward. *)

Fixpoint poly_of_formula f := match f with
| formula_var x => Poly (Cst false) x (Cst true) 
| formula_btm => Cst false
| formula_top => Cst true
| formula_cnj fl fr =>
  let pl := poly_of_formula fl in
  let pr := poly_of_formula fr in
  poly_mul pl pr
| formula_dsj fl fr =>
  let pl := poly_of_formula fl in
  let pr := poly_of_formula fr in
  poly_add (poly_add pl pr) (poly_mul pl pr)
| formula_neg f => poly_add (Cst true) (poly_of_formula f)
| formula_xor fl fr => poly_add (poly_of_formula fl) (poly_of_formula fr)
| formula_ifb fc fl fr =>
  let pc := poly_of_formula fc in
  let pl := poly_of_formula fl in
  let pr := poly_of_formula fr in
  poly_add pr (poly_add (poly_mul pc pl) (poly_mul pc pr))
end.

Opaque poly_add.

(* Compatibility of translation wrt evaluation *)

Lemma poly_of_formula_eval_compat : forall var f,
  eval var (poly_of_formula f) = formula_eval var f.
Proof.
intros var f; induction f; simpl poly_of_formula; simpl formula_eval; auto.
  now simpl; match goal with [ |- ?t = ?u ] => destruct u; reflexivity end.
  rewrite poly_mul_compat, IHf1, IHf2; ring.
  repeat rewrite poly_add_compat.
  rewrite poly_mul_compat; try_rewrite.
  now match goal with [ |- ?t = ?x || ?y ] => destruct x; destruct y; reflexivity end.
  rewrite poly_add_compat; try_rewrite.
  now match goal with [ |- ?t = negb ?x ] => destruct x; reflexivity end.
  rewrite poly_add_compat; congruence.
  rewrite ?poly_add_compat, ?poly_mul_compat; try_rewrite.
  match goal with
    [ |- ?t = if ?b1 then ?b2 else ?b3 ] => destruct b1; destruct b2; destruct b3; reflexivity
  end.
Qed.

Hint Extern 5 => change 0 with (min 0 0).
Local Hint Resolve poly_add_valid_compat poly_mul_valid_compat.
Local Hint Constructors valid.
Hint Extern 5 => zify; omega.

(* Compatibility with validity *)

Lemma poly_of_formula_valid_compat : forall f, exists n, valid n (poly_of_formula f).
Proof.
intros f; induction f; simpl.
+ exists (Pos.succ p); constructor; intuition; inversion H.
+ exists 1%positive; auto.
+ exists 1%positive; auto.
+ destruct IHf1 as [n1 Hn1]; destruct IHf2 as [n2 Hn2]; exists (Pos.max n1 n2); auto.
+ destruct IHf1 as [n1 Hn1]; destruct IHf2 as [n2 Hn2]; exists (Pos.max (Pos.max n1 n2) (Pos.max n1 n2)); auto.
+ destruct IHf as [n Hn]; exists (Pos.max 1 n); auto.
+ destruct IHf1 as [n1 Hn1]; destruct IHf2 as [n2 Hn2]; exists (Pos.max n1 n2); auto.
+ destruct IHf1 as [n1 Hn1]; destruct IHf2 as [n2 Hn2]; destruct IHf3 as [n3 Hn3]; eexists; eauto.
Qed.

(* The soundness lemma ; alas not complete! *)

Lemma poly_of_formula_sound : forall fl fr var,
  poly_of_formula fl = poly_of_formula fr -> formula_eval var fl = formula_eval var fr.
Proof.
intros fl fr var Heq.
repeat rewrite <- poly_of_formula_eval_compat.
rewrite Heq; reflexivity.
Qed.

End Translation.

Section Completeness.

(* Lemma reduce_poly_of_formula_simpl : forall fl fr var,
  simpl_eval (var_of_list var) (reduce (poly_of_formula fl)) = simpl_eval (var_of_list var) (reduce (poly_of_formula fr)) ->
  formula_eval var fl = formula_eval var fr.
Proof.
intros fl fr var Hrw.
do 2 rewrite <- poly_of_formula_eval_compat.
destruct (poly_of_formula_valid_compat fl) as [nl Hl].
destruct (poly_of_formula_valid_compat fr) as [nr Hr].
rewrite <- (reduce_eval_compat nl (poly_of_formula fl)); [|assumption].
rewrite <- (reduce_eval_compat nr (poly_of_formula fr)); [|assumption].
do 2 rewrite <- eval_simpl_eval_compat; assumption.
Qed. *)

(* Soundness of the method ; immediate *)

Lemma reduce_poly_of_formula_sound : forall fl fr var,
  reduce (poly_of_formula fl) = reduce (poly_of_formula fr) ->
  formula_eval var fl = formula_eval var fr.
Proof.
intros fl fr var Heq.
repeat rewrite <- poly_of_formula_eval_compat.
destruct (poly_of_formula_valid_compat fl) as [nl Hl].
destruct (poly_of_formula_valid_compat fr) as [nr Hr].
rewrite <- (reduce_eval_compat nl (poly_of_formula fl)); auto.
rewrite <- (reduce_eval_compat nr (poly_of_formula fr)); auto.
rewrite Heq; reflexivity.
Qed.

Definition make_last {A} n (x def : A) :=
  Pos.peano_rect (fun _ => list A)
    (cons x nil)
    (fun _ F => cons def F) n.

(* Replace the nth element of a list *)

Fixpoint list_replace l n b :=
match l with
| nil => make_last n b false
| cons a l =>
  Pos.peano_rect _
    (cons b l) (fun n _ => cons a (list_replace l n b)) n
end.

(** Extract a non-null witness from a polynomial *)

Existing Instance Decidable_null.

Fixpoint boolean_witness p :=
match p with
| Cst c => nil
| Poly p i q =>
  if decide (null p) then
    let var := boolean_witness q in
    list_replace var i true
  else
    let var := boolean_witness p in
    list_replace var i false
end.

Lemma list_nth_base : forall A (def : A) l,
  list_nth 1 l def = match l with nil => def | cons x _ => x end.
Proof.
intros A def l; unfold list_nth.
rewrite Pos.peano_rect_base; reflexivity.
Qed.

Lemma list_nth_succ : forall A n (def : A) l,
  list_nth (Pos.succ n) l def =
    match l with nil => def | cons _ l => list_nth n l def end.
Proof.
intros A def l; unfold list_nth.
rewrite Pos.peano_rect_succ; reflexivity.
Qed.

Lemma list_nth_nil : forall A n (def : A),
  list_nth n nil def = def.
Proof.
intros A n def; induction n using Pos.peano_rect.
+ rewrite list_nth_base; reflexivity.
+ rewrite list_nth_succ; reflexivity.
Qed.

Lemma make_last_nth_1 : forall A n i x def, i <> n ->
  list_nth i (@make_last A n x def) def = def.
Proof.
intros A n; induction n using Pos.peano_rect; intros i x def Hd; simpl.
+ unfold make_last; rewrite Pos.peano_rect_base.
  induction i using Pos.peano_case; [elim Hd; reflexivity|].
  rewrite list_nth_succ, list_nth_nil; reflexivity.
+ unfold make_last; rewrite Pos.peano_rect_succ; fold (make_last n x def).
  induction i using Pos.peano_case.
  - rewrite list_nth_base; reflexivity.
  - rewrite list_nth_succ; apply IHn; zify; omega.
Qed.

Lemma make_last_nth_2 : forall A n x def, list_nth n (@make_last A n x def) def = x.
Proof.
intros A n; induction n using Pos.peano_rect; intros x def; simpl.
+ reflexivity.
+ unfold make_last; rewrite Pos.peano_rect_succ; fold (make_last n x def).
  rewrite list_nth_succ; auto.
Qed.

Lemma list_replace_nth_1 : forall var i j x, i <> j ->
  list_nth i (list_replace var j x) false = list_nth i var false.
Proof.
intros var; induction var; intros i j x Hd; simpl.
+ rewrite make_last_nth_1, list_nth_nil; auto.
+ induction j using Pos.peano_rect.
  - rewrite Pos.peano_rect_base.
    induction i using Pos.peano_rect; [now elim Hd; auto|].
    rewrite 2list_nth_succ; reflexivity.
  - rewrite Pos.peano_rect_succ.
    induction i using Pos.peano_rect.
    { rewrite 2list_nth_base; reflexivity. }
    { rewrite 2list_nth_succ; apply IHvar; zify; omega. }
Qed.

Lemma list_replace_nth_2 : forall var i x, list_nth i (list_replace var i x) false = x.
Proof.
intros var; induction var; intros i x; simpl.
+ now apply make_last_nth_2.
+ induction i using Pos.peano_rect.
  - rewrite Pos.peano_rect_base, list_nth_base; reflexivity.
  - rewrite Pos.peano_rect_succ, list_nth_succ; auto.
Qed.

(* The witness is correct only if the polynomial is linear *)

Lemma boolean_witness_nonzero : forall k p, linear k p -> ~ null p ->
  eval (boolean_witness p) p = true.
Proof.
intros k p Hl Hp; induction Hl; simpl.
  destruct c; [reflexivity|elim Hp; now constructor].
  case_decide.
    rewrite eval_null_zero; [|assumption]; rewrite list_replace_nth_2; simpl.
    match goal with [ |- (if ?b then true else false) = true ] =>
      assert (Hrw : b = true); [|rewrite Hrw; reflexivity]
    end.
    erewrite eval_suffix_compat; [now eauto| |now apply linear_valid_incl; eauto].
    now intros j Hd; apply list_replace_nth_1; zify; omega.
    rewrite list_replace_nth_2, xorb_false_r.
    erewrite eval_suffix_compat; [now eauto| |now apply linear_valid_incl; eauto].
    now intros j Hd; apply list_replace_nth_1; zify; omega.
Qed.

(* This should be better when using the [vm_compute] tactic instead of plain reflexivity. *)

Lemma reduce_poly_of_formula_sound_alt : forall var fl fr,
  reduce (poly_add (poly_of_formula fl) (poly_of_formula fr)) = Cst false ->
  formula_eval var fl = formula_eval var fr.
Proof.
intros var fl fr Heq.
repeat rewrite <- poly_of_formula_eval_compat.
destruct (poly_of_formula_valid_compat fl) as [nl Hl].
destruct (poly_of_formula_valid_compat fr) as [nr Hr].
rewrite <- (reduce_eval_compat nl (poly_of_formula fl)); auto.
rewrite <- (reduce_eval_compat nr (poly_of_formula fr)); auto.
rewrite <- xorb_false_l; change false with (eval var (Cst false)).
rewrite <- poly_add_compat, <- Heq.
repeat rewrite poly_add_compat.
rewrite (reduce_eval_compat nl); [|assumption].
rewrite (reduce_eval_compat (Pos.max nl nr)); [|apply poly_add_valid_compat; assumption].
rewrite (reduce_eval_compat nr); [|assumption].
rewrite poly_add_compat; ring.
Qed.

(* The completeness lemma *)

(* Lemma reduce_poly_of_formula_complete : forall fl fr,
  reduce (poly_of_formula fl) <> reduce (poly_of_formula fr) ->
  {var | formula_eval var fl <> formula_eval var fr}.
Proof.
intros fl fr H.
pose (p := poly_add (reduce (poly_of_formula fl)) (poly_opp (reduce (poly_of_formula fr)))).
pose (var := boolean_witness p).
exists var.
  intros Hc; apply (f_equal Z_of_bool) in Hc.
  assert (Hfl : linear 0 (reduce (poly_of_formula fl))).
    now destruct (poly_of_formula_valid_compat fl) as [n Hn]; apply (linear_le_compat n); [|now auto]; apply linear_reduce; auto.
  assert (Hfr : linear 0 (reduce (poly_of_formula fr))).
    now destruct (poly_of_formula_valid_compat fr) as [n Hn]; apply (linear_le_compat n); [|now auto]; apply linear_reduce; auto.
  repeat rewrite <- poly_of_formula_eval_compat in Hc.
  define (decide (null p)) b Hb; destruct b; tac_decide.
    now elim H; apply (null_sub_implies_eq 0 0); fold p; auto;
    apply linear_valid_incl; auto.
  elim (boolean_witness_nonzero 0 p); auto.
    unfold p; rewrite <- (min_id 0); apply poly_add_linear_compat; try apply poly_opp_linear_compat; now auto.
    unfold p at 2; rewrite poly_add_compat, poly_opp_compat.
    destruct (poly_of_formula_valid_compat fl) as [nl Hnl].
    destruct (poly_of_formula_valid_compat fr) as [nr Hnr].
    repeat erewrite reduce_eval_compat; eauto.
    fold var; rewrite Hc; ring.
Defined. *)

End Completeness.

(* Reification tactics *)

(* For reflexivity purposes, that would better be transparent *)

Global Transparent decide poly_add.

(* Ltac append_var x l k :=
match l with
| nil => constr: (k, cons x l)
| cons x _ => constr: (k, l)
| cons ?y ?l =>
  let ans := append_var x l (S k) in
  match ans with (?k, ?l) => constr: (k, cons y l) end
end.

Ltac build_formula t l :=
match t with
| true => constr: (formula_top, l)
| false => constr: (formula_btm, l)
| ?fl && ?fr =>
  match build_formula fl l with (?tl, ?l) =>
    match build_formula fr l with (?tr, ?l) =>
      constr: (formula_cnj tl tr, l)
    end
  end
| ?fl || ?fr =>
  match build_formula fl l with (?tl, ?l) =>
    match build_formula fr l with (?tr, ?l) =>
      constr: (formula_dsj tl tr, l)
    end
  end
| negb ?f =>
  match build_formula f l with (?t, ?l) =>
    constr: (formula_neg t, l)
  end
| _ =>
  let ans := append_var t l 0 in
  match ans with (?k, ?l) => constr: (formula_var k, l) end
end.

(* Extract a counterexample from a polynomial and display it *)

Ltac counterexample p l :=
  let var := constr: (boolean_witness p) in
  let var := eval vm_compute in var in
  let rec print l vl :=
    match l with
    | nil => idtac
    | cons ?x ?l =>
      match vl with
      | nil =>
        idtac x ":=" "false"; print l (@nil bool)
      | cons ?v ?vl =>
        idtac x ":=" v; print l vl
      end
    end
  in
  idtac "Counter-example:"; print l var.

Ltac btauto_reify :=
lazymatch goal with
| [ |- @eq bool ?t ?u ] =>
  lazymatch build_formula t (@nil bool) with
  | (?fl, ?l) =>
    lazymatch build_formula u l with
    | (?fr, ?l) =>
      change (formula_eval l fl = formula_eval l fr)
    end
  end
| _ => fail "Cannot recognize a boolean equality"
end.

(* The long-awaited tactic *)

Ltac btauto :=
lazymatch goal with
| [ |- @eq bool ?t ?u ] =>
  lazymatch build_formula t (@nil bool) with
  | (?fl, ?l) =>
    lazymatch build_formula u l with
    | (?fr, ?l) =>
      change (formula_eval l fl = formula_eval l fr);
      apply reduce_poly_of_formula_sound_alt;
      vm_compute; (reflexivity || fail "Not a tautology")
    end
  end
| _ => fail "Cannot recognize a boolean equality"
end. *)


==> anc/HoTT/coq-HoTT/plugins/btauto/btauto_plugin.mllib <==
Refl_btauto
G_btauto
Btauto_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/btauto/g_btauto.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma"  i*)

TACTIC EXTEND btauto
| [ "btauto" ] -> [ Refl_btauto.Btauto.tac ]
END



==> anc/HoTT/coq-HoTT/plugins/btauto/refl_btauto.ml <==
let contrib_name = "btauto"

let init_constant dir s =
  let find_constant contrib dir s =
    Universes.constr_of_global (Coqlib.find_reference contrib dir s)
  in
  find_constant contrib_name dir s

let get_constant dir s = lazy (Coqlib.gen_constant contrib_name dir s)

let get_inductive dir s =
  let glob_ref () = Coqlib.find_reference contrib_name ("Coq" :: dir) s in
  Lazy.lazy_from_fun (fun () -> Globnames.destIndRef (glob_ref ()))

let decomp_term (c : Term.constr) =
  Term.kind_of_term (Term.strip_outer_cast c)

let lapp c v  = Term.mkApp (Lazy.force c, v)

let (===) = Term.eq_constr

module CoqList = struct
  let path = ["Init"; "Datatypes"]
  let typ = get_constant path "list"
  let _nil = get_constant path "nil"
  let _cons = get_constant path "cons"

  let cons ty h t = lapp _cons [|ty; h ; t|]
  let nil ty = lapp _nil [|ty|]
  let rec of_list ty = function
    | [] -> nil ty
    | t::q -> cons ty t (of_list ty q)
  let type_of_list ty = lapp typ [|ty|]

end

module CoqPositive = struct
  let path = ["Numbers"; "BinNums"]
  let typ = get_constant path "positive"
  let _xH = get_constant path "xH"
  let _xO = get_constant path "xO"
  let _xI = get_constant path "xI"

  (* A coq nat from an int *)
  let rec of_int n =
    if n <= 1 then Lazy.force _xH
    else
      let ans = of_int (n / 2) in
      if n mod 2 = 0 then lapp _xO [|ans|]
      else lapp _xI [|ans|]

end

module Env = struct

  module ConstrHashed = struct
    type t = Term.constr
    let equal = Term.eq_constr
    let hash = Term.hash_constr
  end

  module ConstrHashtbl = Hashtbl.Make (ConstrHashed)

  type t = (int ConstrHashtbl.t * int ref)

  let add (tbl, off) (t : Term.constr) =
    try ConstrHashtbl.find tbl t 
    with
    | Not_found -> 
      let i = !off in 
      let () = ConstrHashtbl.add tbl t i in
      let () = incr off in
      i

  let empty () = (ConstrHashtbl.create 16, ref 1)

  let to_list (env, _) =
    (* we need to get an ordered list *)
    let fold constr key accu = (key, constr) :: accu in
    let l = ConstrHashtbl.fold fold env [] in
    let sorted_l = List.sort (fun p1 p2 -> compare (fst p1) (fst p2)) l in
    List.map snd sorted_l

end

module Bool = struct

  let typ = get_constant ["Init"; "Datatypes"] "bool"
  let ind = get_inductive ["Init"; "Datatypes"] "bool"
  let trueb = get_constant ["Init"; "Datatypes"] "true"
  let falseb = get_constant ["Init"; "Datatypes"] "false"
  let andb = get_constant ["Init"; "Datatypes"] "andb"
  let orb = get_constant ["Init"; "Datatypes"] "orb"
  let xorb = get_constant ["Init"; "Datatypes"] "xorb"
  let negb = get_constant ["Init"; "Datatypes"] "negb"

  type t =
  | Var of int
  | Const of bool
  | Andb of t * t
  | Orb of t * t
  | Xorb of t * t
  | Negb of t
  | Ifb of t * t * t

  let quote (env : Env.t) (c : Term.constr) : t =
    let trueb = Lazy.force trueb in
    let falseb = Lazy.force falseb in
    let andb = Lazy.force andb in
    let orb = Lazy.force orb in
    let xorb = Lazy.force xorb in
    let negb = Lazy.force negb in

    let rec aux c = match decomp_term c with
    | Term.App (head, args) ->
      if head === andb && Array.length args = 2 then
        Andb (aux args.(0), aux args.(1))
      else if head === orb && Array.length args = 2 then
        Orb (aux args.(0), aux args.(1))
      else if head === xorb && Array.length args = 2 then
        Xorb (aux args.(0), aux args.(1))
      else if head === negb && Array.length args = 1 then
        Negb (aux args.(0))
      else Var (Env.add env c)
    | Term.Case (info, r, arg, pats) ->
      let is_bool =
        let i = info.Term.ci_ind in
        Names.eq_ind i (Lazy.force ind)
      in
      if is_bool then
        Ifb ((aux arg), (aux pats.(0)), (aux pats.(1)))
      else
        Var (Env.add env c)
    | _ ->
      if c === falseb then Const false
      else if c === trueb then Const true
      else Var (Env.add env c)
    in
    aux c

end

module Btauto = struct

  open Pp

  let eq = get_constant ["Init"; "Logic"]  "eq"

  let f_var = get_constant ["btauto"; "Reflect"] "formula_var"
  let f_btm = get_constant ["btauto"; "Reflect"] "formula_btm"
  let f_top = get_constant ["btauto"; "Reflect"] "formula_top"
  let f_cnj = get_constant ["btauto"; "Reflect"] "formula_cnj"
  let f_dsj = get_constant ["btauto"; "Reflect"] "formula_dsj"
  let f_neg = get_constant ["btauto"; "Reflect"] "formula_neg"
  let f_xor = get_constant ["btauto"; "Reflect"] "formula_xor"
  let f_ifb = get_constant ["btauto"; "Reflect"] "formula_ifb"

  let eval = get_constant ["btauto"; "Reflect"] "formula_eval"
  let witness = get_constant ["btauto"; "Reflect"] "boolean_witness"

  let soundness = get_constant ["btauto"; "Reflect"] "reduce_poly_of_formula_sound_alt"

  let rec convert = function
  | Bool.Var n -> lapp f_var [|CoqPositive.of_int n|]
  | Bool.Const true -> Lazy.force f_top
  | Bool.Const false -> Lazy.force f_btm
  | Bool.Andb (b1, b2) -> lapp f_cnj [|convert b1; convert b2|]
  | Bool.Orb (b1, b2) -> lapp f_dsj [|convert b1; convert b2|]
  | Bool.Negb b -> lapp f_neg [|convert b|]
  | Bool.Xorb (b1, b2) -> lapp f_xor [|convert b1; convert b2|]
  | Bool.Ifb (b1, b2, b3) -> lapp f_ifb [|convert b1; convert b2; convert b3|]

  let convert_env env : Term.constr = 
    CoqList.of_list (Lazy.force Bool.typ) env

  let reify env t = lapp eval [|convert_env env; convert t|]

  let print_counterexample p env gl =
    let var = lapp witness [|p|] in
    (* Compute an assignment that dissatisfies the goal *)
    let var = Tacmach.pf_reduction_of_red_expr gl (Genredexpr.CbvVm None) var in
    let rec to_list l = match decomp_term l with
    | Term.App (c, _)
      when c === (Lazy.force CoqList._nil) -> []
    | Term.App (c, [|_; h; t|])
      when c === (Lazy.force CoqList._cons) ->
      if h === (Lazy.force Bool.trueb) then (true :: to_list t)
      else if h === (Lazy.force Bool.falseb) then (false :: to_list t)
      else invalid_arg "to_list"
    | _ -> invalid_arg "to_list"
    in
    let concat sep = function
    | [] -> mt ()
    | h :: t ->
      let rec aux = function
      | [] -> mt ()
      | x :: t -> (sep ++ x ++ aux t)
      in
      h ++ aux t
    in
    let msg =
      try
        let var = to_list var in
        let assign = List.combine env var in
        let map_msg (key, v) =
          let b = if v then str "true" else str "false" in
          let term = Printer.pr_constr key in
          term ++ spc () ++ str ":=" ++ spc () ++ b
        in
        let assign = List.map map_msg assign in
        let l = str "[" ++ (concat (str ";" ++ spc ()) assign) ++ str "]" in
        str "Not a tautology:" ++ spc () ++ l
      with e when Errors.noncritical e -> (str "Not a tautology")
    in
    Tacticals.tclFAIL 0 msg gl

  let try_unification env gl =
    let eq = Lazy.force eq in
    let concl = Tacmach.pf_concl gl in
    let t = decomp_term concl in
    match t with
    | Term.App (c, [|typ; p; _|]) when c === eq ->
      (* should be an equality [@eq poly ?p (Cst false)] *)
      let tac = Tacticals.tclORELSE0 Tactics.reflexivity (print_counterexample p env) in
      tac gl
    | _ ->
      let msg = str "Btauto: Internal error" in
      Tacticals.tclFAIL 0 msg gl

  let tac gl =
    let eq = Lazy.force eq in
    let bool = Lazy.force Bool.typ in
    let concl = Tacmach.pf_concl gl in
    let t = decomp_term concl in
    match t with
    | Term.App (c, [|typ; tl; tr|])
        when typ === bool && c === eq ->
      let env = Env.empty () in
      let fl = Bool.quote env tl in
      let fr = Bool.quote env tr in
      let env = Env.to_list env in
      let fl = reify env fl in
      let fr = reify env fr in
      let changed_gl = Term.mkApp (c, [|typ; fl; fr|]) in
      Tacticals.tclTHENLIST [
        Tactics.change_in_concl None changed_gl;
        Tactics.apply (Lazy.force soundness);
        Tactics.normalise_vm_in_concl;
        try_unification env
      ] gl
    | _ ->
      let msg = str "Cannot recognize a boolean equality" in
      Tacticals.tclFAIL 0 msg gl

end


==> anc/HoTT/coq-HoTT/plugins/btauto/vo.itarget <==
Algebra.vo
Reflect.vo
Btauto.vo


==> anc/HoTT/coq-HoTT/plugins/cc/README <==

cctac: congruence-closure for coq

author: Pierre Corbineau, 
	Stage de DEA au LSV, ENS Cachan
	Thèse au LRI, Université Paris Sud XI 

Files :

- ccalgo.ml : congruence closure algorithm
- ccproof.ml : proof generation code
- cctac.ml4 : the tactic itself
- CCSolve.v : a small Ltac tactic based on congruence 

Known Bugs : the congruence tactic can fail due to type dependencies.

Related documents:
	Peter J. Downey, Ravi Sethi, and Robert E. Tarjan.
	Variations on the common subexpression problem.
	JACM, 27(4):758-771, October 1980.	


==> anc/HoTT/coq-HoTT/plugins/cc/cc_plugin.mllib <==
Ccalgo
Ccproof
Cctac
G_congruence
Cc_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/cc/ccalgo.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file implements the basic congruence-closure algorithm by *)
(* Downey,Sethi and Tarjan. *)

open Errors
open Util
open Pp
open Goptions
open Names
open Term
open Tacmach
open Evd

let init_size=5

let cc_verbose=ref false

let debug x =
  if !cc_verbose then msg_debug x

let _=
  let gdopt=
    { optsync=true;
      optdepr=false;
      optname="Congruence Verbose";
      optkey=["Congruence";"Verbose"];
      optread=(fun ()-> !cc_verbose);
      optwrite=(fun b -> cc_verbose := b)}
  in
    declare_bool_option gdopt

(* Signature table *)

module ST=struct

  (* l: sign -> term r: term -> sign *)

  type t = {toterm:(int*int,int) Hashtbl.t;
	    tosign:(int,int*int) Hashtbl.t}

  let empty ()=
    {toterm=Hashtbl.create init_size;
     tosign=Hashtbl.create init_size}

  let enter t sign st=
    if Hashtbl.mem st.toterm sign then
	anomaly ~label:"enter" (Pp.str "signature already entered")
    else
	Hashtbl.replace st.toterm sign t;
	Hashtbl.replace st.tosign t sign

  let query sign st=Hashtbl.find st.toterm sign

  let delete st t=
    try let sign=Hashtbl.find st.tosign t in
	Hashtbl.remove st.toterm sign;
	Hashtbl.remove st.tosign t
    with
	Not_found -> ()

  let delete_set st s = Int.Set.iter (delete st) s

end

type pa_constructor=
    { cnode : int;
      arity : int;
      args  : int list}

type pa_fun=
    {fsym:int;
     fnargs:int}

type pa_mark=
    Fmark of pa_fun
  | Cmark of pa_constructor

module PacMap=Map.Make(struct
			 type t=pa_constructor
			 let compare=Pervasives.compare end)

module PafMap=Map.Make(struct
			 type t=pa_fun
			 let compare=Pervasives.compare end)

type cinfo=
    {ci_constr: pconstructor; (* inductive type *)
     ci_arity: int;     (* # args *)
     ci_nhyps: int}     (* # projectable args *)

type term=
    Symb of constr
  | Product of sorts_family * sorts_family
  | Eps of Id.t
  | Appli of term*term
  | Constructor of cinfo (* constructor arity + nhyps *)

let rec term_equal t1 t2 =
  match t1, t2 with
    | Symb c1, Symb c2 -> eq_constr_nounivs c1 c2
    | Product (s1, t1), Product (s2, t2) -> s1 = s2 && t1 = t2
    | Eps i1, Eps i2 -> Id.compare i1 i2 = 0
    | Appli (t1, u1), Appli (t2, u2) -> term_equal t1 t2 && term_equal u1 u2
    | Constructor {ci_constr=(c1,u1); ci_arity=i1; ci_nhyps=j1}, (* FIXME check eq? *)
      Constructor {ci_constr=(c2,u2); ci_arity=i2; ci_nhyps=j2} ->
      i1 = i2 && j1 = j2 && eq_constructor c1 c2
    | _ -> t1 = t2

open Hashset.Combine

let rec hash_term = function
  | Symb c -> combine 1 (hash_constr c)
  | Product (s1, s2) -> combine3 2 (Hashtbl.hash s1) (Hashtbl.hash s2)
  | Eps i -> combine 3 (Hashtbl.hash i)
  | Appli (t1, t2) -> combine3 4 (hash_term t1) (hash_term t2)
  | Constructor {ci_constr=(c,u); ci_arity=i; ci_nhyps=j} -> combine4 5 (Hashtbl.hash c) i j

type ccpattern =
    PApp of term * ccpattern list (* arguments are reversed *)
  | PVar of int

type rule=
    Congruence
  | Axiom of constr * bool
  | Injection of int * pa_constructor * int * pa_constructor * int

type from=
    Goal
  | Hyp of constr
  | HeqG of constr
  | HeqnH of constr * constr

type 'a eq = {lhs:int;rhs:int;rule:'a}

type equality = rule eq

type disequality = from eq

type patt_kind =
    Normal
  | Trivial of types
  | Creates_variables

type quant_eq =
    {qe_hyp_id: Id.t;
     qe_pol: bool;
     qe_nvars:int;
     qe_lhs: ccpattern;
     qe_lhs_valid:patt_kind;
     qe_rhs: ccpattern;
     qe_rhs_valid:patt_kind}

let swap eq : equality =
  let swap_rule=match eq.rule with
      Congruence -> Congruence
    | Injection (i,pi,j,pj,k) -> Injection (j,pj,i,pi,k)
    | Axiom (id,reversed) -> Axiom (id,not reversed)
  in {lhs=eq.rhs;rhs=eq.lhs;rule=swap_rule}

type inductive_status =
    Unknown
  | Partial of pa_constructor
  | Partial_applied
  | Total of (int * pa_constructor)

type representative=
    {mutable weight:int;
     mutable lfathers:Int.Set.t;
     mutable fathers:Int.Set.t;
     mutable inductive_status: inductive_status;
     class_type : Term.types;
     mutable functions: Int.Set.t PafMap.t;
     mutable constructors: int PacMap.t} (*pac -> term = app(constr,t) *)

type cl = Rep of representative| Eqto of int*equality

type vertex = Leaf| Node of (int*int)

type node =
    {mutable clas:cl;
     mutable cpath: int;
     vertex:vertex;
     term:term}

module Constrhash = Hashtbl.Make
  (struct type t = constr
	  let equal = eq_constr
	  let hash = hash_constr
   end)
module Typehash = Constrhash

module Termhash = Hashtbl.Make
  (struct type t = term
	  let equal = term_equal
	  let hash = hash_term
   end)

module Identhash = Hashtbl.Make
  (struct type t = Id.t
	  let equal = Pervasives.(=)
	  let hash = Hashtbl.hash
   end)

type forest=
    {mutable max_size:int;
     mutable size:int;
     mutable map: node array;
     axioms: (term*term) Constrhash.t;
     mutable epsilons: pa_constructor list;
     syms: int Termhash.t}

type state =
    {uf: forest;
     sigtable:ST.t;
     mutable terms: Int.Set.t;
     combine: equality Queue.t;
     marks: (int * pa_mark) Queue.t;
     mutable diseq: disequality list;
     mutable quant: quant_eq list;
     mutable pa_classes: Int.Set.t;
     q_history: (int array) Identhash.t;
     mutable rew_depth:int;
     mutable changed:bool;
     by_type: Int.Set.t Typehash.t;
     mutable gls:Proof_type.goal Tacmach.sigma}

let dummy_node =
  {clas=Eqto(min_int,{lhs=min_int;rhs=min_int;rule=Congruence});
   cpath=min_int;
   vertex=Leaf;
   term=Symb (mkRel min_int)}

let empty depth gls:state =
  {uf=
     {max_size=init_size;
      size=0;
      map=Array.make init_size dummy_node;
      epsilons=[];
      axioms=Constrhash.create init_size;
      syms=Termhash.create init_size};
  terms=Int.Set.empty;
  combine=Queue.create ();
  marks=Queue.create ();
  sigtable=ST.empty ();
  diseq=[];
  quant=[];
  pa_classes=Int.Set.empty;
  q_history=Identhash.create init_size;
  rew_depth=depth;
  by_type=Constrhash.create init_size;
  changed=false;
  gls=gls}

let forest state = state.uf

let compress_path uf i j = uf.map.(j).cpath<-i

let rec find_aux uf visited i=
  let j = uf.map.(i).cpath in
    if j<0 then let _ = List.iter (compress_path uf i) visited in i else
      find_aux uf (i::visited) j

let find uf i= find_aux uf [] i

let get_representative uf i=
  match uf.map.(i).clas with
      Rep r -> r
    | _ -> anomaly ~label:"get_representative" (Pp.str "not a representative")

let find_pac uf i pac =
  PacMap.find pac (get_representative uf i).constructors

let get_constructor_info uf i=
  match uf.map.(i).term with
      Constructor cinfo->cinfo
    | _ -> anomaly ~label:"get_constructor" (Pp.str "not a constructor")

let size uf i=
  (get_representative uf i).weight

let axioms uf = uf.axioms

let epsilons uf = uf.epsilons

let add_lfather uf i t=
  let r=get_representative uf i in
    r.weight<-r.weight+1;
    r.lfathers<-Int.Set.add t r.lfathers;
    r.fathers <-Int.Set.add t r.fathers

let add_rfather uf i t=
  let r=get_representative uf i in
    r.weight<-r.weight+1;
    r.fathers <-Int.Set.add t r.fathers

exception Discriminable of int * pa_constructor * int * pa_constructor

let append_pac t p =
  {p with arity=pred p.arity;args=t::p.args}

let tail_pac p=
  {p with arity=succ p.arity;args=List.tl p.args}

let fsucc paf =
  {paf with fnargs=succ paf.fnargs}

let add_pac rep pac t =
  if not (PacMap.mem pac rep.constructors) then
    rep.constructors<-PacMap.add pac t rep.constructors

let add_paf rep paf t =
  let already =
    try PafMap.find paf rep.functions with Not_found -> Int.Set.empty in
    rep.functions<- PafMap.add paf (Int.Set.add t already) rep.functions

let term uf i=uf.map.(i).term

let subterms uf i=
  match uf.map.(i).vertex with
      Node(j,k) -> (j,k)
    | _ -> anomaly ~label:"subterms" (Pp.str "not a node")

let signature uf i=
  let j,k=subterms uf i in (find uf j,find uf k)

let next uf=
  let size=uf.size in
  let nsize= succ size in
    if nsize=uf.max_size then
      let newmax=uf.max_size * 3 / 2 + 1 in
      let newmap=Array.make newmax dummy_node in
	begin
	  uf.max_size<-newmax;
	  Array.blit uf.map 0 newmap 0 size;
	  uf.map<-newmap
	end
    else ();
    uf.size<-nsize;
    size

let new_representative typ =
  {weight=0;
   lfathers=Int.Set.empty;
   fathers=Int.Set.empty;
   inductive_status=Unknown;
   class_type=typ;
   functions=PafMap.empty;
   constructors=PacMap.empty}

(* rebuild a constr from an applicative term *)

let _A_ = Name (Id.of_string "A")
let _B_ = Name (Id.of_string "A")
let _body_ =  mkProd(Anonymous,mkRel 2,mkRel 2)

let cc_product s1 s2 =
  mkLambda(_A_,mkSort(Universes.new_sort_in_family s1),
	   mkLambda(_B_,mkSort(Universes.new_sort_in_family s2),_body_))

let rec constr_of_term = function
    Symb s->s
  | Product(s1,s2) -> cc_product s1 s2
  | Eps id -> mkVar id
  | Constructor cinfo -> mkConstructU cinfo.ci_constr
  | Appli (s1,s2)->
      make_app [(constr_of_term s2)] s1
and make_app l=function
    Appli (s1,s2)->make_app ((constr_of_term s2)::l) s1
  | other -> applistc (constr_of_term other) l

let rec canonize_name c =
  let func =  canonize_name in
    match kind_of_term c with
      | Const (kn,u) ->
	  let canon_const = constant_of_kn (canonical_con kn) in 
	    (mkConstU (canon_const,u))
      | Ind ((kn,i),u) ->
	  let canon_mind = mind_of_kn (canonical_mind kn) in
	    (mkIndU ((canon_mind,i),u))
      | Construct (((kn,i),j),u) ->
	  let canon_mind = mind_of_kn (canonical_mind kn) in
	    mkConstructU (((canon_mind,i),j),u)
      | Prod (na,t,ct) ->
	  mkProd (na,func t, func ct)
      | Lambda (na,t,ct) ->
	  mkLambda (na, func t,func ct)
      | LetIn (na,b,t,ct) ->
	  mkLetIn (na, func b,func t,func ct)
      | App (ct,l) ->
	  mkApp (func ct,Array.smartmap func l)
      | _ -> c

(* rebuild a term from a pattern and a substitution *)

let build_subst uf subst =
  Array.map
    (fun i ->
      try term uf i
      with e when Errors.noncritical e ->
        anomaly (Pp.str "incomplete matching"))
    subst

let rec inst_pattern subst = function
    PVar i ->
      subst.(pred i)
  | PApp (t, args) ->
      List.fold_right
	(fun spat f -> Appli (f,inst_pattern subst spat))
	   args t

let pr_idx_term state i = str "[" ++ int i ++ str ":=" ++
  Termops.print_constr (constr_of_term (term state.uf i)) ++ str "]"

let pr_term t = str "[" ++
  Termops.print_constr (constr_of_term t) ++ str "]"

let rec add_term state t=
  let uf=state.uf in
    try Termhash.find uf.syms t with
	Not_found ->
	  let b=next uf in
	  let typ = pf_type_of state.gls (constr_of_term t) in
	  let typ = canonize_name typ in
	  let new_node=
	    match t with
		Symb _ | Product (_,_) ->
		  let paf =
		    {fsym=b;
		     fnargs=0} in
		    Queue.add (b,Fmark paf) state.marks;
		    {clas= Rep (new_representative typ);
		     cpath= -1;
		     vertex= Leaf;
		     term= t}
	      | Eps id ->
		  {clas= Rep (new_representative typ);
		   cpath= -1;
		   vertex= Leaf;
		   term= t}
	      | Appli (t1,t2) ->
		  let i1=add_term state t1 and i2=add_term state t2 in
		    add_lfather uf (find uf i1) b;
		    add_rfather uf (find uf i2) b;
		    state.terms<-Int.Set.add b state.terms;
		    {clas= Rep (new_representative typ);
		     cpath= -1;
		     vertex= Node(i1,i2);
		     term= t}
	      | Constructor cinfo ->
		  let paf =
		    {fsym=b;
		     fnargs=0} in
		    Queue.add (b,Fmark paf) state.marks;
		  let pac =
		    {cnode= b;
		     arity= cinfo.ci_arity;
		     args=[]} in
		    Queue.add (b,Cmark pac) state.marks;
		    {clas=Rep (new_representative typ);
		     cpath= -1;
		     vertex=Leaf;
		     term=t}
	  in
	    uf.map.(b)<-new_node;
	    Termhash.add uf.syms t b;
	    Typehash.replace state.by_type typ
	      (Int.Set.add b
		 (try Typehash.find state.by_type typ with
		      Not_found -> Int.Set.empty));
	    b

let add_equality state c s t=
  let i = add_term state s in
  let j = add_term state t in
    Queue.add {lhs=i;rhs=j;rule=Axiom(c,false)} state.combine;
    Constrhash.add state.uf.axioms c (s,t)

let add_disequality state from s t =
  let i = add_term state s in
  let j = add_term state t in
    state.diseq<-{lhs=i;rhs=j;rule=from}::state.diseq

let add_quant state id pol (nvars,valid1,patt1,valid2,patt2) =
  state.quant<-
    {qe_hyp_id= id;
     qe_pol= pol;
     qe_nvars=nvars;
     qe_lhs= patt1;
     qe_lhs_valid=valid1;
     qe_rhs= patt2;
     qe_rhs_valid=valid2}::state.quant

let is_redundant state id args =
  try
    let norm_args = Array.map (find state.uf) args in
    let prev_args = Identhash.find_all state.q_history id in
    List.exists
      (fun old_args ->
	 Util.Array.for_all2 (fun i j -> i = find state.uf j)
         norm_args old_args)
      prev_args
    with Not_found -> false

let add_inst state (inst,int_subst) =
  check_for_interrupt ();
  if state.rew_depth > 0 then
  if is_redundant state inst.qe_hyp_id int_subst then
    debug (str "discarding redundant (dis)equality")
  else
    begin
      Identhash.add state.q_history inst.qe_hyp_id int_subst;
      let subst = build_subst (forest state) int_subst in
      let prfhead= mkVar inst.qe_hyp_id in
      let args = Array.map constr_of_term subst in
      let _ = Array.rev args in (* highest deBruijn index first *)
      let prf= mkApp(prfhead,args) in
	  let s = inst_pattern subst inst.qe_lhs
	  and t = inst_pattern subst inst.qe_rhs in
	    state.changed<-true;
	    state.rew_depth<-pred state.rew_depth;
	    if inst.qe_pol then
	      begin
		debug (
		   (str "Adding new equality, depth="++ int state.rew_depth) ++ fnl () ++
	          (str "  [" ++ Termops.print_constr prf ++ str " : " ++
			   pr_term s ++ str " == " ++ pr_term t ++ str "]"));
		add_equality state prf s t
	      end
	    else
	      begin
		debug (
		   (str "Adding new disequality, depth="++ int state.rew_depth) ++ fnl () ++
	          (str "  [" ++ Termops.print_constr prf ++ str " : " ++
			   pr_term s ++ str " <> " ++ pr_term t ++ str "]"));
		add_disequality state (Hyp prf) s t
	      end
  end

let link uf i j eq = (* links i -> j *)
  let node=uf.map.(i) in
    node.clas<-Eqto (j,eq);
    node.cpath<-j

let rec down_path uf i l=
  match uf.map.(i).clas with
      Eqto(j,t)->down_path uf j (((i,j),t)::l)
    | Rep _ ->l

let rec min_path=function
    ([],l2)->([],l2)
  | (l1,[])->(l1,[])
  | (((c1,t1)::q1),((c2,t2)::q2)) when c1=c2 -> min_path (q1,q2)
  | cpl -> cpl

let join_path uf i j=
  assert (find uf i=find uf j);
  min_path (down_path uf i [],down_path uf j [])

let union state i1 i2 eq=
  debug (str "Linking " ++ pr_idx_term state i1 ++
		 str " and " ++ pr_idx_term state i2 ++ str ".");
  let r1= get_representative state.uf i1
  and r2= get_representative state.uf i2 in
    link state.uf i1 i2 eq;
    Constrhash.replace state.by_type r1.class_type
      (Int.Set.remove i1
	 (try Constrhash.find state.by_type r1.class_type with
	      Not_found -> Int.Set.empty));
    let f= Int.Set.union r1.fathers r2.fathers in
      r2.weight<-Int.Set.cardinal f;
      r2.fathers<-f;
      r2.lfathers<-Int.Set.union r1.lfathers r2.lfathers;
      ST.delete_set state.sigtable r1.fathers;
      state.terms<-Int.Set.union state.terms r1.fathers;
      PacMap.iter
	(fun pac b -> Queue.add (b,Cmark pac) state.marks)
	r1.constructors;
      PafMap.iter
	(fun paf -> Int.Set.iter
	   (fun b -> Queue.add (b,Fmark paf) state.marks))
	r1.functions;
      match r1.inductive_status,r2.inductive_status with
	  Unknown,_ -> ()
	| Partial pac,Unknown ->
	    r2.inductive_status<-Partial pac;
	    state.pa_classes<-Int.Set.remove i1 state.pa_classes;
	    state.pa_classes<-Int.Set.add i2 state.pa_classes
	| Partial _ ,(Partial _ |Partial_applied) ->
	    state.pa_classes<-Int.Set.remove i1 state.pa_classes
	| Partial_applied,Unknown ->
	    r2.inductive_status<-Partial_applied
	| Partial_applied,Partial _ ->
	    state.pa_classes<-Int.Set.remove i2 state.pa_classes;
	    r2.inductive_status<-Partial_applied
	| Total cpl,Unknown -> r2.inductive_status<-Total cpl;
	| Total (i,pac),Total _ -> Queue.add (i,Cmark pac) state.marks
	| _,_ -> ()

let merge eq state = (* merge and no-merge *)
  debug
    (str "Merging " ++ pr_idx_term state eq.lhs ++
       str " and " ++ pr_idx_term state eq.rhs ++ str ".");
  let uf=state.uf in
  let i=find uf eq.lhs
  and j=find uf eq.rhs in
    if i<>j then
      if (size uf i)<(size uf j) then
	union state i j eq
      else
	union state j i (swap eq)

let update t state = (* update 1 and 2 *)
  debug
    (str "Updating term " ++ pr_idx_term state t ++ str ".");
  let (i,j) as sign = signature state.uf t in
  let (u,v) = subterms state.uf t in
  let rep = get_representative state.uf i in
    begin
      match rep.inductive_status with
	  Partial _ ->
	    rep.inductive_status <- Partial_applied;
	    state.pa_classes <- Int.Set.remove i state.pa_classes
	| _ -> ()
    end;
    PacMap.iter
      (fun pac _ -> Queue.add (t,Cmark (append_pac v pac)) state.marks)
      rep.constructors;
    PafMap.iter
      (fun paf _ -> Queue.add (t,Fmark (fsucc paf)) state.marks)
      rep.functions;
    try
      let s = ST.query sign state.sigtable in
	Queue.add {lhs=t;rhs=s;rule=Congruence} state.combine
    with
	Not_found -> ST.enter t sign state.sigtable

let process_function_mark t rep paf state  =
  add_paf rep paf t;
  state.terms<-Int.Set.union rep.lfathers state.terms

let process_constructor_mark t i rep pac state =
    match rep.inductive_status with
	Total (s,opac) ->
	  if pac.cnode <> opac.cnode then (* Conflict *)
	    raise (Discriminable (s,opac,t,pac))
	  else (* Match *)
	    let cinfo = get_constructor_info state.uf pac.cnode in
	    let rec f n oargs args=
	      if n > 0 then
		match (oargs,args) with
		    s1::q1,s2::q2->
		      Queue.add
			{lhs=s1;rhs=s2;rule=Injection(s,opac,t,pac,n)}
			state.combine;
		      f (n-1) q1 q2
		  | _-> anomaly ~label:"add_pacs"
		      (Pp.str "weird error in injection subterms merge")
	    in f cinfo.ci_nhyps opac.args pac.args
      | Partial_applied | Partial _ ->
	  add_pac rep pac t;
	  state.terms<-Int.Set.union rep.lfathers state.terms
      | Unknown ->
	  if pac.arity = 0 then
	    rep.inductive_status <- Total (t,pac)
	  else
	    begin
	      add_pac rep pac t;
	      state.terms<-Int.Set.union rep.lfathers state.terms;
	      rep.inductive_status <- Partial pac;
	      state.pa_classes<- Int.Set.add i state.pa_classes
	    end

let process_mark t m state =
  debug
    (str "Processing mark for term " ++ pr_idx_term state t ++ str ".");
  let i=find state.uf t in
  let rep=get_representative state.uf i in
    match m with
	Fmark paf -> process_function_mark t rep paf state
      | Cmark pac -> process_constructor_mark t i rep pac state

type explanation =
    Discrimination of (int*pa_constructor*int*pa_constructor)
  | Contradiction of disequality
  | Incomplete

let check_disequalities state =
  let uf=state.uf in
  let rec check_aux = function
    | dis::q ->
        let (info, ans) =
          if find uf dis.lhs = find uf dis.rhs then (str "Yes", Some dis)
          else (str "No", check_aux q)
        in
        let _ = debug
        (str "Checking if " ++ pr_idx_term state dis.lhs ++ str " = " ++
         pr_idx_term state dis.rhs ++ str " ... " ++ info) in
        ans
    | [] -> None
  in
    check_aux state.diseq

let one_step state =
    try
      let eq = Queue.take state.combine in
	merge eq state;
	true
    with Queue.Empty ->
      try
	let (t,m) = Queue.take state.marks in
	  process_mark t m state;
	  true
      with Queue.Empty ->
	try
	  let t = Int.Set.choose state.terms in
	    state.terms<-Int.Set.remove t state.terms;
	    update t state;
	    true
	with Not_found -> false

let __eps__ = Id.of_string "_eps_"

let new_state_var typ state =
  let id = pf_get_new_id __eps__ state.gls in
  let {it=gl ; sigma=sigma} = state.gls in
  let gls = Goal.V82.new_goal_with sigma gl [id,None,typ] in
    state.gls<- gls;
    id

let complete_one_class state i=
  match (get_representative state.uf i).inductive_status with
      Partial pac ->
	let rec app t typ n =
	  if n<=0 then t else
	    let _,etyp,rest= destProd typ in
	    let id = new_state_var etyp state in
		app (Appli(t,Eps id)) (substl [mkVar id] rest) (n-1) in
	let _c = pf_type_of state.gls
	  (constr_of_term (term state.uf pac.cnode)) in
	let _args =
	  List.map (fun i -> constr_of_term (term state.uf  i))
	    pac.args in
	let typ = prod_applist _c (List.rev _args) in
	let ct = app (term state.uf i) typ pac.arity in
	  state.uf.epsilons <- pac :: state.uf.epsilons;
	  ignore (add_term state ct)
    | _ -> anomaly (Pp.str "wrong incomplete class")

let complete state =
  Int.Set.iter (complete_one_class state) state.pa_classes

type matching_problem =
{mp_subst : int array;
 mp_inst : quant_eq;
 mp_stack : (ccpattern*int) list }

let make_fun_table state =
  let uf= state.uf in
  let funtab=ref PafMap.empty in
  Array.iteri
    (fun i inode -> if i < uf.size then
       match inode.clas with
	   Rep rep ->
	     PafMap.iter
	       (fun paf _ ->
		  let elem =
		    try PafMap.find paf !funtab
		    with Not_found -> Int.Set.empty in
		    funtab:= PafMap.add paf (Int.Set.add i elem) !funtab)
	       rep.functions
	 | _ -> ()) state.uf.map;
    !funtab


let do_match state res pb_stack =
  let mp=Stack.pop pb_stack in
    match mp.mp_stack with
	[] ->
	  res:= (mp.mp_inst,mp.mp_subst) :: !res
      | (patt,cl)::remains ->
	  let uf=state.uf in
	    match patt with
		PVar i ->
		  if mp.mp_subst.(pred i)<0 then
		    begin
		      mp.mp_subst.(pred i)<- cl; (* no aliasing problem here *)
		      Stack.push {mp with mp_stack=remains} pb_stack
		    end
		  else
		    if mp.mp_subst.(pred i) = cl then
		      Stack.push {mp with mp_stack=remains} pb_stack
		    else (* mismatch for non-linear variable in pattern *) ()
	      | PApp (f,[]) ->
		  begin
		    try let j=Termhash.find uf.syms f in
		      if find uf j =cl then
			Stack.push {mp with mp_stack=remains} pb_stack
		    with Not_found -> ()
		  end
	      | PApp(f, ((last_arg::rem_args) as args)) ->
		  try
		    let j=Termhash.find uf.syms f in
		    let paf={fsym=j;fnargs=List.length args} in
		    let rep=get_representative uf cl in
		    let good_terms = PafMap.find paf rep.functions in
		    let aux i =
		      let (s,t) = signature state.uf i in
			Stack.push
			  {mp with
			     mp_subst=Array.copy mp.mp_subst;
			     mp_stack=
			      (PApp(f,rem_args),s) ::
				(last_arg,t) :: remains} pb_stack in
		      Int.Set.iter aux good_terms
		  with Not_found -> ()

let paf_of_patt syms = function
    PVar _ -> invalid_arg "paf_of_patt: pattern is trivial"
  | PApp (f,args) ->
      {fsym=Termhash.find syms f;
       fnargs=List.length args}

let init_pb_stack state =
  let syms= state.uf.syms in
  let pb_stack = Stack.create () in
  let funtab = make_fun_table state in
  let aux inst =
    begin
      let good_classes =
	match inst.qe_lhs_valid with
	  Creates_variables -> Int.Set.empty
	| Normal ->
	    begin
	      try
		let paf= paf_of_patt syms inst.qe_lhs in
		  PafMap.find paf funtab
	      with Not_found -> Int.Set.empty
	    end
	| Trivial typ ->
	    begin
	      try
		Typehash.find state.by_type typ
	      with Not_found -> Int.Set.empty
	    end in
	Int.Set.iter (fun i ->
		       Stack.push
			 {mp_subst = Array.make inst.qe_nvars (-1);
			  mp_inst=inst;
			  mp_stack=[inst.qe_lhs,i]} pb_stack) good_classes
    end;
    begin
      let good_classes =
	match inst.qe_rhs_valid with
	  Creates_variables -> Int.Set.empty
	| Normal ->
	    begin
	      try
		let paf= paf_of_patt syms inst.qe_rhs in
		  PafMap.find paf funtab
	      with Not_found -> Int.Set.empty
	    end
	| Trivial typ ->
	    begin
	      try
		Typehash.find state.by_type typ
	      with Not_found -> Int.Set.empty
	    end in
	Int.Set.iter (fun i ->
		       Stack.push
			 {mp_subst = Array.make inst.qe_nvars (-1);
			  mp_inst=inst;
			  mp_stack=[inst.qe_rhs,i]} pb_stack) good_classes
    end in
    List.iter aux state.quant;
    pb_stack

let find_instances state =
  let pb_stack= init_pb_stack state in
  let res =ref [] in
  let _ =
    debug (str "Running E-matching algorithm ... ");
    try
      while true do
	check_for_interrupt ();
	do_match state res pb_stack
      done;
      anomaly (Pp.str "get out of here !")
    with Stack.Empty -> () in
    !res

let rec execute first_run state =
  debug (str "Executing ... ");
  try
    while
      check_for_interrupt ();
      one_step state do ()
    done;
    match check_disequalities state with
	None ->
	  if not(Int.Set.is_empty state.pa_classes) then
	    begin
	      debug (str "First run was incomplete, completing ... ");
	      complete state;
	      execute false state
	    end
	  else
	    if state.rew_depth>0 then
	      let l=find_instances state in
		List.iter (add_inst state) l;
		if state.changed then
		  begin
		    state.changed <- false;
		    execute true state
		  end
		else
	      begin
		debug (str "Out of instances ... ");
		None
	      end
	    else
	      begin
		debug (str "Out of depth ... ");
		None
	      end
      | Some dis -> Some
	  begin
	    if first_run then Contradiction dis
	    else Incomplete
	  end
  with Discriminable(s,spac,t,tpac) -> Some
    begin
      if first_run then Discrimination (s,spac,t,tpac)
      else Incomplete
    end




==> anc/HoTT/coq-HoTT/plugins/cc/ccalgo.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Term
open Names

type cinfo =
    {ci_constr: pconstructor; (* inductive type *)
     ci_arity: int;     (* # args *)
     ci_nhyps: int}     (* # projectable args *)

type term =
    Symb of constr
  | Product of sorts_family * sorts_family
  | Eps of Id.t
  | Appli of term*term
  | Constructor of cinfo (* constructor arity + nhyps *)

val term_equal : term -> term -> bool

type patt_kind =
    Normal
  | Trivial of types
  | Creates_variables

type ccpattern =
    PApp of term * ccpattern list
  | PVar of int

type pa_constructor =
    { cnode : int;
      arity : int;
      args  : int list}

module PacMap : Map.S with type key = pa_constructor

type forest

type state

type rule=
    Congruence
  | Axiom of constr * bool
  | Injection of int * pa_constructor * int * pa_constructor * int

type from=
    Goal
  | Hyp of constr
  | HeqG of constr
  | HeqnH of constr*constr

type 'a eq = {lhs:int;rhs:int;rule:'a}

type equality = rule eq

type disequality = from eq

type explanation =
    Discrimination of (int*pa_constructor*int*pa_constructor)
  | Contradiction of disequality
  | Incomplete

module Constrhash : Hashtbl.S with type key = constr
module Termhash : Hashtbl.S with type key = term

val constr_of_term : term -> constr

val debug : Pp.std_ppcmds -> unit

val forest : state -> forest

val axioms : forest -> (term * term) Constrhash.t

val epsilons : forest -> pa_constructor list

val empty : int -> Proof_type.goal Tacmach.sigma -> state

val add_term : state -> term -> int

val add_equality : state -> constr -> term -> term -> unit

val add_disequality : state -> from -> term -> term -> unit

val add_quant : state -> Id.t -> bool ->
  int * patt_kind * ccpattern * patt_kind * ccpattern -> unit

val tail_pac : pa_constructor -> pa_constructor

val find : forest -> int -> int

val find_pac : forest -> int -> pa_constructor -> int

val term : forest -> int -> term

val get_constructor_info : forest -> int -> cinfo

val subterms : forest -> int -> int * int

val join_path : forest -> int -> int ->
  ((int * int) * equality) list * ((int * int) * equality) list

type quant_eq=
    {qe_hyp_id: Id.t;
     qe_pol: bool;
     qe_nvars:int;
     qe_lhs: ccpattern;
     qe_lhs_valid:patt_kind;
     qe_rhs: ccpattern;
     qe_rhs_valid:patt_kind}


type pa_fun=
    {fsym:int;
     fnargs:int}

type matching_problem

module PafMap: Map.S with type key = pa_fun

val make_fun_table : state -> Int.Set.t PafMap.t

val do_match :  state ->
    (quant_eq * int array) list ref -> matching_problem Stack.t -> unit

val init_pb_stack : state -> matching_problem Stack.t

val paf_of_patt : int Termhash.t -> ccpattern -> pa_fun

val find_instances : state -> (quant_eq * int array) list

val execute : bool -> state -> explanation option













(*type pa_constructor


module PacMap:Map.S with type key=pa_constructor

type term =
    Symb of Term.constr
  | Eps
  | Appli of term * term
  | Constructor of Names.constructor*int*int

type rule =
    Congruence
  | Axiom of Names.Id.t
  | Injection of int*int*int*int

type equality =
    {lhs : int;
     rhs : int;
     rule : rule}

module ST :
sig
  type t
  val empty : unit -> t
  val enter : int -> int * int -> t -> unit
  val query : int * int -> t -> int
  val delete : int -> t -> unit
  val delete_list : int list -> t -> unit
end

module UF :
sig
  type t
  exception Discriminable of int * int * int * int * t
  val empty : unit -> t
  val find : t -> int -> int
  val size : t -> int -> int
  val get_constructor : t -> int -> Names.constructor
  val pac_arity : t -> int -> int * int -> int
  val mem_node_pac : t -> int -> int * int -> int
  val add_pacs : t -> int -> pa_constructor PacMap.t ->
    int list * equality list
  val term : t -> int -> term
  val subterms : t -> int -> int * int
  val add : t -> term -> int
  val union : t -> int -> int -> equality -> int list * equality list
  val join_path : t -> int -> int ->
    ((int*int)*equality) list*
    ((int*int)*equality) list
end


val combine_rec : UF.t -> int list -> equality list
val process_rec : UF.t -> equality list -> int list

val cc : UF.t -> unit

val make_uf :
  (Names.Id.t * (term * term)) list -> UF.t

val add_one_diseq : UF.t -> (term * term) -> int * int

val add_disaxioms :
  UF.t -> (Names.Id.t * (term * term)) list ->
  (Names.Id.t * (int * int)) list

val check_equal : UF.t -> int * int -> bool

val find_contradiction : UF.t ->
  (Names.Id.t * (int * int)) list ->
  (Names.Id.t * (int * int))
*)




==> anc/HoTT/coq-HoTT/plugins/cc/ccproof.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file uses the (non-compressed) union-find structure to generate *)
(* proof-trees that will be transformed into proof-terms in cctac.ml4   *)

open Errors
open Names
open Term
open Ccalgo

type rule=
    Ax of constr
  | SymAx of constr
  | Refl of term
  | Trans of proof*proof
  | Congr of proof*proof
  | Inject of proof*pconstructor*int*int
and proof =
    {p_lhs:term;p_rhs:term;p_rule:rule}

let prefl t = {p_lhs=t;p_rhs=t;p_rule=Refl t}

let pcongr p1 p2 =
  match p1.p_rule,p2.p_rule with
    Refl t1, Refl t2 -> prefl (Appli (t1,t2))
  | _, _ ->
      {p_lhs=Appli (p1.p_lhs,p2.p_lhs);
       p_rhs=Appli (p1.p_rhs,p2.p_rhs);
       p_rule=Congr (p1,p2)}

let rec ptrans p1 p3=
  match p1.p_rule,p3.p_rule with
      Refl _, _ ->p3
    | _, Refl _ ->p1
    | Trans(p1,p2), _ ->ptrans p1 (ptrans p2 p3)
    | Congr(p1,p2), Congr(p3,p4) ->pcongr (ptrans p1 p3) (ptrans p2 p4)
    | Congr(p1,p2), Trans({p_rule=Congr(p3,p4)},p5) ->
	ptrans (pcongr (ptrans p1 p3) (ptrans p2 p4)) p5
  | _, _ ->
      if term_equal p1.p_rhs p3.p_lhs then
	{p_lhs=p1.p_lhs;
	 p_rhs=p3.p_rhs;
	 p_rule=Trans (p1,p3)}
      else anomaly (Pp.str "invalid cc transitivity")

let rec psym p =
  match p.p_rule with
      Refl _ -> p
    | SymAx s ->
	{p_lhs=p.p_rhs;
	 p_rhs=p.p_lhs;
	 p_rule=Ax s}
    | Ax s->
	{p_lhs=p.p_rhs;
	 p_rhs=p.p_lhs;
	 p_rule=SymAx s}
  | Inject (p0,c,n,a)->
      {p_lhs=p.p_rhs;
       p_rhs=p.p_lhs;
       p_rule=Inject (psym p0,c,n,a)}
  | Trans (p1,p2)-> ptrans (psym p2) (psym p1)
  | Congr (p1,p2)-> pcongr (psym p1) (psym p2)

let pax axioms s =
  let l,r = Constrhash.find axioms s in
    {p_lhs=l;
     p_rhs=r;
     p_rule=Ax s}

let psymax axioms s =
  let l,r = Constrhash.find axioms s in
    {p_lhs=r;
     p_rhs=l;
     p_rule=SymAx s}

let rec nth_arg t n=
  match t with
      Appli (t1,t2)->
	if n>0 then
	  nth_arg t1 (n-1)
	else t2
    | _ -> anomaly ~label:"nth_arg" (Pp.str "not enough args")

let pinject p c n a =
  {p_lhs=nth_arg p.p_lhs (n-a);
   p_rhs=nth_arg p.p_rhs (n-a);
   p_rule=Inject(p,c,n,a)}

let build_proof uf=

  let axioms = axioms uf in

  let rec equal_proof i j=
    if i=j then prefl (term uf i) else
      let (li,lj)=join_path uf i j in
	ptrans (path_proof i li) (psym (path_proof j lj))

  and edge_proof ((i,j),eq)=
    let pi=equal_proof i eq.lhs in
    let pj=psym (equal_proof j eq.rhs) in
    let pij=
      match eq.rule with
	  Axiom (s,reversed)->
	    if reversed then psymax axioms s
	    else pax axioms s
	| Congruence ->congr_proof eq.lhs eq.rhs
	| Injection (ti,ipac,tj,jpac,k) ->
	    let p=ind_proof ti ipac tj jpac in
	    let cinfo= get_constructor_info uf ipac.cnode in
	      pinject p cinfo.ci_constr cinfo.ci_nhyps k
    in  ptrans (ptrans pi pij) pj

  and constr_proof i t ipac=
    if ipac.args=[] then
      equal_proof i t
    else
      let npac=tail_pac ipac in
      let (j,arg)=subterms uf t in
      let targ=term uf arg in
      let rj=find uf j in
      let u=find_pac uf rj npac in
      let p=constr_proof j u npac in
	ptrans (equal_proof i t) (pcongr p (prefl targ))

  and path_proof i=function
      [] -> prefl (term uf i)
    | x::q->ptrans (path_proof (snd (fst x)) q) (edge_proof x)

  and congr_proof i j=
    let (i1,i2) = subterms uf i
    and (j1,j2) = subterms uf j in
      pcongr (equal_proof i1 j1) (equal_proof i2 j2)

  and ind_proof i ipac j jpac=
    let p=equal_proof i j
    and p1=constr_proof i i ipac
    and p2=constr_proof j j jpac in
      ptrans (psym p1) (ptrans p p2)
  in
    function
	`Prove (i,j) -> equal_proof i j
      | `Discr (i,ci,j,cj)-> ind_proof i ci j cj





==> anc/HoTT/coq-HoTT/plugins/cc/ccproof.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ccalgo
open Names
open Term

type rule=
    Ax of constr
  | SymAx of constr
  | Refl of term
  | Trans of proof*proof
  | Congr of proof*proof
  | Inject of proof*pconstructor*int*int
and proof =
    private {p_lhs:term;p_rhs:term;p_rule:rule}

val build_proof :
  forest ->
  [ `Discr of int * pa_constructor * int * pa_constructor
  | `Prove of int * int ] -> proof





==> anc/HoTT/coq-HoTT/plugins/cc/cctac.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file is the interface between the c-c algorithm and Coq *)

open Evd
open Names
open Inductiveops
open Declarations
open Term
open Tacmach
open Tactics
open Tacticals
open Typing
open Ccalgo
open Ccproof
open Pp
open Errors
open Util

let reference dir s = Coqlib.gen_reference "CC" dir s

let _f_equal = reference ["Init";"Logic"] "f_equal"
let _eq_rect = reference ["Init";"Logic"] "eq_rect"
let _refl_equal = reference ["Init";"Logic"] "eq_refl"
let _sym_eq = reference ["Init";"Logic"] "eq_sym"
let _trans_eq = reference ["Init";"Logic"] "eq_trans"
let _eq = reference ["Init";"Logic"] "eq"
let _False = reference ["Init";"Logic"] "False"

let whd env=
  let infos=Closure.create_clos_infos Closure.betaiotazeta env in
    (fun t -> Closure.whd_val infos (Closure.inject t))

let whd_delta env=
   let infos=Closure.create_clos_infos Closure.betadeltaiota env in
    (fun t -> Closure.whd_val infos (Closure.inject t))

(* decompose member of equality in an applicative format *)

let sf_of env sigma c = family_of_sort (sort_of env sigma c)

let rec decompose_term env sigma t=
    match kind_of_term (whd env t) with
      App (f,args)->
	let tf=decompose_term env sigma f in
	let targs=Array.map (decompose_term env sigma) args in
	  Array.fold_left (fun s t->Appli (s,t)) tf targs
    | Prod (_,a,_b) when not (Termops.dependent (mkRel 1) _b) ->
	let b = Termops.pop _b in
	let sort_b = sf_of env sigma b in
	let sort_a = sf_of env sigma a in
	Appli(Appli(Product (sort_a,sort_b) ,
		    decompose_term env sigma a),
	      decompose_term env sigma b)
    | Construct c ->
	let (((mind,i_ind),i_con),u)= c in 
	let canon_mind = mind_of_kn (canonical_mind mind) in
	let canon_ind = canon_mind,i_ind in
	let (oib,_)=Global.lookup_inductive (canon_ind) in
	let nargs=mis_constructor_nargs_env env (canon_ind,i_con) in
	  Constructor {ci_constr= ((canon_ind,i_con),u);
		       ci_arity=nargs;
		       ci_nhyps=nargs-oib.mind_nparams}
    | Ind c -> 
	let (mind,i_ind),u = c in 
	let canon_mind = mind_of_kn (canonical_mind mind) in
	let canon_ind = canon_mind,i_ind in  (Symb (mkIndU (canon_ind,u)))
    | Const (c,u) -> 
	let canon_const = constant_of_kn (canonical_con c) in 
	  (Symb (mkConstU (canon_const,u)))
    | _ ->if closed0 t then (Symb t) else raise Not_found

(* decompose equality in members and type *)
open Globnames

let atom_of_constr env sigma term =
  let wh =  (whd_delta env term) in
  let kot = kind_of_term wh in
    match kot with
      App (f,args)->
	  if is_global _eq f && (Array.length args)=3
	  then `Eq (args.(0),
		   decompose_term env sigma args.(1),
		   decompose_term env sigma args.(2))
	  else `Other (decompose_term env sigma term)
    | _ -> `Other (decompose_term env sigma term)

let rec pattern_of_constr env sigma c =
  match kind_of_term (whd env c) with
      App (f,args)->
	let pf = decompose_term env sigma f in
	let pargs,lrels = List.split
	  (Array.map_to_list (pattern_of_constr env sigma) args) in
	  PApp (pf,List.rev pargs),
	List.fold_left Int.Set.union Int.Set.empty lrels
    | Prod (_,a,_b) when not (Termops.dependent (mkRel 1) _b) ->
	let b = Termops.pop _b in
	let pa,sa = pattern_of_constr env sigma a in
	let pb,sb = pattern_of_constr env sigma b in
	let sort_b = sf_of env sigma b in
	let sort_a = sf_of env sigma a in
	  PApp(Product (sort_a,sort_b),
	       [pa;pb]),(Int.Set.union sa sb)
    | Rel i -> PVar i,Int.Set.singleton i
    | _ ->
	let pf = decompose_term env sigma c in
	  PApp (pf,[]),Int.Set.empty

let non_trivial = function
    PVar _ -> false
  | _ -> true

let patterns_of_constr env sigma nrels term=
  let f,args=
    try destApp (whd_delta env term) with DestKO -> raise Not_found in
	if is_global _eq f && (Array.length args)=3
	then
	  let patt1,rels1 = pattern_of_constr env sigma args.(1)
	  and patt2,rels2 = pattern_of_constr env sigma args.(2) in
	  let valid1 =
	    if Int.Set.cardinal rels1 <> nrels then Creates_variables
	    else if non_trivial patt1 then Normal
	    else Trivial args.(0)
	  and valid2 =
	    if Int.Set.cardinal rels2 <> nrels then Creates_variables
	    else if non_trivial patt2 then Normal
	    else Trivial args.(0) in
	    if valid1 <> Creates_variables
	      || valid2 <> Creates_variables  then
	      nrels,valid1,patt1,valid2,patt2
	    else raise Not_found
	else raise Not_found

let rec quantified_atom_of_constr env sigma nrels term =
  match kind_of_term (whd_delta env term) with
      Prod (id,atom,ff) -> 
	if is_global _False ff then
	  let patts=patterns_of_constr env sigma nrels atom in
	      `Nrule patts
	else 
	  quantified_atom_of_constr (Environ.push_rel (id,None,atom) env) sigma (succ nrels) ff
    | _ ->  
	let patts=patterns_of_constr env sigma nrels term in
	    `Rule patts

let litteral_of_constr env sigma term=
  match kind_of_term (whd_delta env term) with
    | Prod (id,atom,ff) -> 
	if is_global _False ff then
	  match (atom_of_constr env sigma atom) with
	      `Eq(t,a,b) -> `Neq(t,a,b)
	    | `Other(p) -> `Nother(p)
	else
	  begin
	    try 
	      quantified_atom_of_constr (Environ.push_rel (id,None,atom) env) sigma 1 ff  
	    with Not_found ->
	      `Other (decompose_term env sigma term)
	  end
    | _ ->
	atom_of_constr env sigma term


(* store all equalities from the context *)

let make_prb gls depth additionnal_terms =
  let env=pf_env gls in
  let sigma=sig_sig gls in
  let state = empty depth gls in
  let pos_hyps = ref [] in
  let neg_hyps =ref [] in
    List.iter
      (fun c ->
	 let t = decompose_term env sigma c in
	   ignore (add_term state t)) additionnal_terms;
    List.iter
      (fun (id,_,e) ->
	 begin
	   let cid=mkVar id in
	   match litteral_of_constr env sigma e with
	       `Eq (t,a,b) -> add_equality state cid a b
	     | `Neq (t,a,b) -> add_disequality state (Hyp cid) a b
	     | `Other ph ->
		 List.iter
		   (fun (cidn,nh) ->
		      add_disequality state (HeqnH (cid,cidn)) ph nh)
		   !neg_hyps;
		 pos_hyps:=(cid,ph):: !pos_hyps
	     | `Nother nh ->
		 List.iter
		   (fun (cidp,ph) ->
		      add_disequality state (HeqnH (cidp,cid)) ph nh)
		   !pos_hyps;
		 neg_hyps:=(cid,nh):: !neg_hyps
	     | `Rule patts -> add_quant state id true patts
	     | `Nrule patts -> add_quant state id false patts
	 end) (Environ.named_context_of_val (Goal.V82.hyps gls.sigma gls.it));
    begin
      match atom_of_constr env sigma (pf_concl gls) with
	  `Eq (t,a,b) -> add_disequality state Goal a b
	|	`Other g ->
		  List.iter
	      (fun (idp,ph) ->
		 add_disequality state (HeqG idp) ph g) !pos_hyps
    end;
    state

(* indhyps builds the array of arrays of constructor hyps for (ind largs) *)

let build_projection intype outtype (cstr:pconstructor) special default gls=
  let env=pf_env gls in
  let (h,argv) = try destApp intype with DestKO -> (intype,[||]) in
  let ind,u=destInd h in
  let types=Inductiveops.arities_of_constructors env (ind,u) in
  let lp=Array.length types in
  let ci=pred (snd(fst cstr)) in
  let branch i=
    let ti=Term.prod_appvect types.(i) argv in
    let rc=fst (decompose_prod_assum ti) in
    let head=
      if i=ci then special else default in
      it_mkLambda_or_LetIn head rc in
  let branches=Array.init lp branch in
  let casee=mkRel 1 in
  let pred=mkLambda(Anonymous,intype,outtype) in
  let case_info=make_case_info (pf_env gls) ind RegularStyle in
  let body= mkCase(case_info, pred, casee, branches) in
  let id=pf_get_new_id (Id.of_string "t") gls in
    mkLambda(Name id,intype,body)

(* generate an adhoc tactic following the proof tree  *)

let _M =mkMeta

let app_global f args = 
  mkApp (Universes.constr_of_global f, args)

let rec proof_tac p gls =
  match p.p_rule with
      Ax c -> exact_check c gls
    | SymAx c ->
	let l=constr_of_term p.p_lhs and
	    r=constr_of_term p.p_rhs in
        let typ = (* Termops.refresh_universes *)pf_type_of gls l in
	  exact_check
	    (app_global _sym_eq [|typ;r;l;c|]) gls
    | Refl t ->
	let lr = constr_of_term t in
	let typ = (* Termops.refresh_universes *) (pf_type_of gls lr) in
	exact_check
	   (app_global _refl_equal [|typ;constr_of_term t|]) gls
    | Trans (p1,p2)->
	let t1 = constr_of_term p1.p_lhs and
	    t2 = constr_of_term p1.p_rhs and
	    t3 = constr_of_term p2.p_rhs in
	let typ = (* Termops.refresh_universes *) (pf_type_of gls t2) in
	let prf =
	  app_global _trans_eq [|typ;t1;t2;t3;_M 1;_M 2|] in
	  tclTHENS (refine prf) [(proof_tac p1);(proof_tac p2)] gls
    | Congr (p1,p2)->
	let tf1=constr_of_term p1.p_lhs
	and tx1=constr_of_term p2.p_lhs
	and tf2=constr_of_term p1.p_rhs
	and tx2=constr_of_term p2.p_rhs in
	let typf = (* Termops.refresh_universes  *)(pf_type_of gls tf1) in
	let typx = (* Termops.refresh_universes *) (pf_type_of gls tx1) in
	let typfx = (* Termops.refresh_universes *) (pf_type_of gls (mkApp (tf1,[|tx1|]))) in
	let id = pf_get_new_id (Id.of_string "f") gls in
	let appx1 = mkLambda(Name id,typf,mkApp(mkRel 1,[|tx1|])) in
	let lemma1 =
	  app_global _f_equal
		[|typf;typfx;appx1;tf1;tf2;_M 1|] in
	let lemma2=
	  app_global _f_equal
		[|typx;typfx;tf2;tx1;tx2;_M 1|] in
	let prf =
	  app_global _trans_eq
		[|typfx;
		  mkApp(tf1,[|tx1|]);
		  mkApp(tf2,[|tx1|]);
		  mkApp(tf2,[|tx2|]);_M 2;_M 3|] in
	  tclTHENS (refine prf)
	    [tclTHEN (refine lemma1) (proof_tac p1);
  	     tclFIRST
	       [tclTHEN (refine lemma2) (proof_tac p2);
		reflexivity;
		fun gls ->
		  errorlabstrm  "Congruence"
		    (Pp.str
		       "I don't know how to handle dependent equality")]] gls
  | Inject (prf,cstr,nargs,argind) ->
	 let ti=constr_of_term prf.p_lhs in
	 let tj=constr_of_term prf.p_rhs in
	 let default=constr_of_term p.p_lhs in
	 let intype = (* Termops.refresh_universes *) (pf_type_of gls ti) in
	 let outtype = (* Termops.refresh_universes *) (pf_type_of gls default) in
	 let special=mkRel (1+nargs-argind) in
	 let proj=build_projection intype outtype cstr special default gls in
	 let injt=
	   app_global _f_equal [|intype;outtype;proj;ti;tj;_M 1|] in
	   tclTHEN (refine injt) (proof_tac prf) gls

let refute_tac c t1 t2 p gls =
  let tt1=constr_of_term t1 and tt2=constr_of_term t2 in
  let intype = (* Termops.refresh_universes *) (pf_type_of gls tt1) in
  let neweq= app_global _eq [|intype;tt1;tt2|] in
  let hid=pf_get_new_id (Id.of_string "Heq") gls in
  let false_t=mkApp (c,[|mkVar hid|]) in
    tclTHENS (assert_tac (Name hid) neweq)
      [proof_tac p; simplest_elim false_t] gls

let convert_to_goal_tac c t1 t2 p gls =
  let tt1=constr_of_term t1 and tt2=constr_of_term t2 in
  let sort = (* Termops.refresh_universes *) (pf_type_of gls tt2) in
  let neweq= app_global _eq [|sort;tt1;tt2|] in
  let e=pf_get_new_id (Id.of_string "e") gls in
  let x=pf_get_new_id (Id.of_string "X") gls in
  let identity=mkLambda (Name x,sort,mkRel 1) in
  let endt=app_global _eq_rect [|sort;tt1;identity;c;tt2;mkVar e|] in
    tclTHENS (assert_tac (Name e) neweq)
      [proof_tac p;exact_check endt] gls

let convert_to_hyp_tac c1 t1 c2 t2 p gls =
  let tt2=constr_of_term t2 in
  let h=pf_get_new_id (Id.of_string "H") gls in
  let false_t=mkApp (c2,[|mkVar h|]) in
    tclTHENS (assert_tac (Name h) tt2)
      [convert_to_goal_tac c1 t1 t2 p;
       simplest_elim false_t] gls

let discriminate_tac (cstr,u as cstru) p gls =
  let t1=constr_of_term p.p_lhs and t2=constr_of_term p.p_rhs in
  let intype = (* Termops.refresh_universes *) (pf_type_of gls t1) in
  let concl=pf_concl gls in
  let outsort = mkType (fst (Universes.new_global_univ () (*FIXME*))) in
  let xid=pf_get_new_id (Id.of_string "X") gls in
  let tid=pf_get_new_id (Id.of_string "t") gls in
  let identity=mkLambda(Name xid,outsort,mkLambda(Name tid,mkRel 1,mkRel 1)) in
  let trivial=pf_type_of gls identity in
  let outtype = mkType (fst (Universes.new_global_univ () (*FIXME*))) in
  let pred=mkLambda(Name xid,outtype,mkRel 1) in
  let hid=pf_get_new_id (Id.of_string "Heq") gls in
  let proj=build_projection intype outtype cstru trivial concl gls in
  let injt=app_global _f_equal
		  [|intype;outtype;proj;t1;t2;mkVar hid|] in
  let endt=app_global _eq_rect
		  [|outtype;trivial;pred;identity;concl;injt|] in
  let neweq=app_global _eq [|intype;t1;t2|] in
    tclTHENS (assert_tac (Name hid) neweq)
      [proof_tac p;exact_check endt] gls

(* wrap everything *)

let build_term_to_complete uf meta pac =
  let cinfo = get_constructor_info uf pac.cnode in
  let real_args = List.map (fun i -> constr_of_term (term uf i)) pac.args in
  let dummy_args = List.rev (List.init pac.arity meta) in
  let all_args = List.rev_append real_args dummy_args in
    applistc (mkConstructU cinfo.ci_constr) all_args

let cc_tactic depth additionnal_terms gls=
  Coqlib.check_required_library ["Coq";"Init";"Logic"];
  let _ = debug (Pp.str "Reading subgoal ...") in
  let state = make_prb gls depth additionnal_terms in
  let _ = debug (Pp.str "Problem built, solving ...") in
  let sol = execute true state in
  let _ = debug (Pp.str "Computation completed.") in
  let uf=forest state in
    match sol with
	None -> tclFAIL 0 (str "congruence failed") gls
      | Some reason ->
	  debug (Pp.str "Goal solved, generating proof ...");
	  match reason with
	      Discrimination (i,ipac,j,jpac) ->
		let p=build_proof uf (`Discr (i,ipac,j,jpac)) in
		let cstr=(get_constructor_info uf ipac.cnode).ci_constr in
		  discriminate_tac cstr p gls
	    | Incomplete ->
		let metacnt = ref 0 in
		let newmeta _ = incr metacnt; _M !metacnt in
		let terms_to_complete =
		  List.map
		    (build_term_to_complete uf newmeta)
		    (epsilons uf) in
		  Pp.msg_info
		    (Pp.str "Goal is solvable by congruence but \
 some arguments are missing.");
		  Pp.msg_info
		    (Pp.str "  Try " ++
		     hov 8
		       begin
			 str "\"congruence with (" ++
			 prlist_with_sep
			   (fun () -> str ")" ++ spc () ++ str "(")
			   (Termops.print_constr_env (pf_env gls))
			   terms_to_complete ++
			 str ")\","
		       end ++
		    Pp.str "  replacing metavariables by arbitrary terms.");
		  tclFAIL 0 (str "Incomplete") gls
	    | Contradiction dis ->
		let p=build_proof uf (`Prove (dis.lhs,dis.rhs)) in
		let ta=term uf dis.lhs and tb=term uf dis.rhs in
		  match dis.rule with
		      Goal -> proof_tac p gls
		    | Hyp id -> refute_tac id ta tb p gls
		    | HeqG id ->
			convert_to_goal_tac id ta tb p gls
		    | HeqnH (ida,idb) ->
			convert_to_hyp_tac ida ta idb tb p gls


let cc_fail gls =
  errorlabstrm  "Congruence" (Pp.str "congruence failed.")

let congruence_tac depth l =
  tclORELSE
    (tclTHEN (tclREPEAT introf) (cc_tactic depth l))
    cc_fail

(* Beware: reflexivity = constructor 1 = apply refl_equal
   might be slow now, let's rather do something equivalent
   to a "simple apply refl_equal" *)

let simple_reflexivity () = apply (Universes.constr_of_global _refl_equal)

(* The [f_equal] tactic.

   It mimics the use of lemmas [f_equal], [f_equal2], etc.
   This isn't particularly related with congruence, apart from
   the fact that congruence is called internally.
*)

let f_equal gl =
  let cut_eq c1 c2 =
    let ty = (pf_type_of gl c1) in
      if eq_constr_nounivs c1 c2 then tclIDTAC
      else
	tclTHENTRY
	(Tactics.cut (app_global _eq [|ty; c1; c2|]))
	(simple_reflexivity ())
  in
  try match kind_of_term (pf_concl gl) with
    | App (r,[|_;t;t'|]) when Globnames.is_global _eq r ->
	begin match kind_of_term t, kind_of_term t' with
	  | App (f,v), App (f',v') when Array.length v = Array.length v' ->
	      let rec cuts i =
		if i < 0 then tclTRY (congruence_tac 1000 [])
		else tclTHENFIRST (cut_eq v.(i) v'.(i)) (cuts (i-1))
	      in cuts (Array.length v - 1) gl
	  | _ -> tclIDTAC gl
	end
    | _ -> tclIDTAC gl
  with Type_errors.TypeError _ -> tclIDTAC gl


==> anc/HoTT/coq-HoTT/plugins/cc/cctac.mli <==

(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Proof_type

val proof_tac: Ccproof.proof -> Proof_type.tactic

val cc_tactic : int -> constr list -> tactic

val cc_fail : tactic

val congruence_tac : int -> constr list -> tactic

val f_equal : tactic


==> anc/HoTT/coq-HoTT/plugins/cc/g_congruence.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Cctac

(* Tactic registration *)

TACTIC EXTEND cc
 [ "congruence" ] -> [ congruence_tac 1000 [] ]
 |[ "congruence" integer(n) ] -> [ congruence_tac n [] ]
 |[ "congruence" "with" ne_constr_list(l) ] -> [ congruence_tac 1000 l ]
 |[ "congruence" integer(n) "with" ne_constr_list(l) ] ->
   [ congruence_tac n l ]
END

TACTIC EXTEND f_equal
 [ "f_equal" ] -> [ f_equal ]
END


==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_expr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Pp
open Tacexpr

type 'it statement =
    {st_label:Name.t;
     st_it:'it}

type thesis_kind =
    Plain
  | For of Id.t

type 'this or_thesis =
    This of 'this
  | Thesis of thesis_kind

type side = Lhs | Rhs

type elim_type =
    ET_Case_analysis
  | ET_Induction

type block_type =
    B_proof
  | B_claim
  | B_focus
  | B_elim of elim_type

type ('it,'constr,'tac) cut =
    {cut_stat: 'it;
     cut_by: 'constr list option;
     cut_using: 'tac option}

type ('var,'constr) hyp =
    Hvar of 'var
  | Hprop of 'constr statement

type ('constr,'tac) casee =
    Real of 'constr
  | Virtual of ('constr statement,'constr,'tac) cut

type ('hyp,'constr,'pat,'tac) bare_proof_instr =
  | Pthen of ('hyp,'constr,'pat,'tac) bare_proof_instr
  | Pthus of ('hyp,'constr,'pat,'tac) bare_proof_instr
  | Phence of ('hyp,'constr,'pat,'tac) bare_proof_instr
  | Pcut of ('constr or_thesis statement,'constr,'tac) cut
  | Prew of side * ('constr statement,'constr,'tac) cut
  | Psuffices of ((('hyp,'constr) hyp list * 'constr or_thesis),'constr,'tac) cut
  | Passume of ('hyp,'constr) hyp list
  | Plet of ('hyp,'constr) hyp list
  | Pgiven of ('hyp,'constr) hyp list
  | Pconsider of 'constr*('hyp,'constr) hyp list
  | Pclaim of 'constr statement
  | Pfocus of 'constr statement
  | Pdefine of Id.t * 'hyp list * 'constr
  | Pcast of Id.t or_thesis * 'constr
  | Psuppose of ('hyp,'constr) hyp list
  | Pcase of 'hyp list*'pat*(('hyp,'constr or_thesis) hyp list)
  | Ptake of 'constr list
  | Pper of elim_type * ('constr,'tac) casee
  | Pend of block_type
  | Pescape

type emphasis = int

type ('hyp,'constr,'pat,'tac) gen_proof_instr=
    {emph: emphasis;
     instr: ('hyp,'constr,'pat,'tac) bare_proof_instr }


type raw_proof_instr =
    ((Id.t*(Constrexpr.constr_expr option)) Loc.located,
     Constrexpr.constr_expr,
     Constrexpr.cases_pattern_expr,
     raw_tactic_expr) gen_proof_instr

type glob_proof_instr =
    ((Id.t*(Genarg.glob_constr_and_expr option)) Loc.located,
     Genarg.glob_constr_and_expr,
     Constrexpr.cases_pattern_expr,
     Tacexpr.glob_tactic_expr) gen_proof_instr

type proof_pattern =
    {pat_vars: Term.types statement list;
     pat_aliases: (Term.constr*Term.types) statement list;
     pat_constr: Term.constr;
     pat_typ: Term.types;
     pat_pat: Glob_term.cases_pattern;
     pat_expr: Constrexpr.cases_pattern_expr}

type proof_instr =
    (Term.constr statement,
     Term.constr,
     proof_pattern,
     Tacexpr.glob_tactic_expr) gen_proof_instr


==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_interp.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Constrexpr
open Tacintern
open Tacinterp
open Decl_expr
open Decl_mode
open Pretyping
open Glob_term
open Term
open Pp
open Decl_kinds
open Misctypes

(* INTERN *)

let glob_app (loc,hd,args) = if args =[] then hd else GApp(loc,hd,args)

let intern_justification_items globs =
  Option.map (List.map (intern_constr globs))

let intern_justification_method globs =
  Option.map (intern_pure_tactic globs)

let intern_statement intern_it globs st =
  {st_label=st.st_label;
   st_it=intern_it globs st.st_it}

let intern_no_bind intern_it globs x =
  globs,intern_it globs x

let intern_constr_or_thesis globs = function
    Thesis n -> Thesis n
  | This c -> This (intern_constr globs c)

let add_var id globs=
  let l1,l2=globs.ltacvars in
    {globs with ltacvars= (id::l1),(id::l2)}

let add_name nam globs=
 match nam with
     Anonymous -> globs
   | Name id -> add_var id globs

let intern_hyp iconstr globs = function
    Hvar (loc,(id,topt)) -> add_var id globs,
      Hvar (loc,(id,Option.map (intern_constr globs) topt))
  | Hprop st -> add_name st.st_label globs,
      Hprop (intern_statement iconstr globs st)

let intern_hyps iconstr globs hyps =
  snd (List.fold_map (intern_hyp iconstr) globs hyps)

let intern_cut intern_it globs cut=
  let nglobs,nstat=intern_it globs cut.cut_stat in
    {cut_stat=nstat;
     cut_by=intern_justification_items nglobs cut.cut_by;
     cut_using=intern_justification_method nglobs cut.cut_using}

let intern_casee globs = function
    Real c -> Real (intern_constr globs c)
  | Virtual cut -> Virtual
      (intern_cut (intern_no_bind (intern_statement intern_constr)) globs cut)

let intern_hyp_list args globs =
  let intern_one globs (loc,(id,opttyp)) =
    (add_var id globs),
    (loc,(id,Option.map (intern_constr globs) opttyp)) in
  List.fold_map intern_one globs args

let intern_suffices_clause globs (hyps,c) =
  let nglobs,nhyps = List.fold_map (intern_hyp intern_constr) globs hyps in
    nglobs,(nhyps,intern_constr_or_thesis nglobs c)

let intern_fundecl args body globs=
  let nglobs,nargs = intern_hyp_list args globs in
    nargs,intern_constr nglobs body

let rec add_vars_of_simple_pattern globs = function
    CPatAlias (loc,p,id) ->
      add_vars_of_simple_pattern (add_var id globs) p
(*      Loc.raise loc
	(UserError ("simple_pattern",str "\"as\" is not allowed here"))*)
  | CPatOr (loc, _)->
      Loc.raise loc
	(UserError ("simple_pattern",str "\"(_ | _)\" is not allowed here"))
  | CPatDelimiters (_,_,p) ->
      add_vars_of_simple_pattern globs p
  | CPatCstr (_,_,pl1,pl2) ->
    List.fold_left add_vars_of_simple_pattern
      (List.fold_left add_vars_of_simple_pattern globs pl1) pl2
  | CPatNotation(_,_,(pl,pll),pl') ->
      List.fold_left add_vars_of_simple_pattern globs (List.flatten (pl::pl'::pll))
  | CPatAtom (_,Some (Libnames.Ident (_,id))) -> add_var id globs
  |  _  -> globs

let rec intern_bare_proof_instr globs = function
    Pthus i -> Pthus (intern_bare_proof_instr globs i)
  | Pthen i -> Pthen (intern_bare_proof_instr globs i)
  | Phence i -> Phence (intern_bare_proof_instr globs i)
  | Pcut c -> Pcut
      (intern_cut
	 (intern_no_bind (intern_statement intern_constr_or_thesis)) globs c)
  | Psuffices c ->
      Psuffices (intern_cut intern_suffices_clause globs c)
  | Prew (s,c) -> Prew
      (s,intern_cut
	 (intern_no_bind  (intern_statement intern_constr)) globs c)
  | Psuppose hyps -> Psuppose (intern_hyps intern_constr globs hyps)
  | Pcase (params,pat,hyps) ->
      let nglobs,nparams = intern_hyp_list params globs in
      let nnglobs= add_vars_of_simple_pattern nglobs pat in
      let nhyps = intern_hyps intern_constr_or_thesis nnglobs hyps in
	Pcase (nparams,pat,nhyps)
  | Ptake witl -> Ptake (List.map (intern_constr globs) witl)
  | Pconsider (c,hyps) -> Pconsider (intern_constr globs c,
				      intern_hyps intern_constr globs hyps)
  | Pper (et,c) -> Pper (et,intern_casee globs c)
  | Pend bt -> Pend bt
  | Pescape -> Pescape
  | Passume hyps -> Passume (intern_hyps intern_constr globs hyps)
  | Pgiven hyps -> Pgiven (intern_hyps intern_constr globs hyps)
  | Plet hyps -> Plet (intern_hyps intern_constr globs hyps)
  | Pclaim st -> Pclaim (intern_statement intern_constr globs st)
  | Pfocus st -> Pfocus (intern_statement intern_constr globs st)
  | Pdefine (id,args,body) ->
      let nargs,nbody = intern_fundecl args body globs in
	Pdefine (id,nargs,nbody)
  | Pcast (id,typ) ->
      Pcast (id,intern_constr globs typ)

let intern_proof_instr globs instr=
  {emph = instr.emph;
   instr = intern_bare_proof_instr globs instr.instr}

(* INTERP *)

let interp_justification_items sigma env =
    Option.map (List.map (fun c -> fst (*FIXME*)(understand sigma env (fst c))))

let interp_constr check_sort sigma env c =
  if check_sort then
    fst (understand_type sigma env (fst c))(*FIXME*)
  else
    fst (understand sigma env (fst c))

let special_whd env =
  let infos=Closure.create_clos_infos Closure.betadeltaiota env in
    (fun t -> Closure.whd_val infos (Closure.inject t))

let _eq = lazy (Universes.constr_of_global (Coqlib.glob_eq))

let decompose_eq env id =
  let typ = Environ.named_type id env in
  let whd = special_whd env typ in
    match kind_of_term whd with
	App (f,args)->
	  if eq_constr f (Lazy.force _eq) && (Array.length args)=3
	  then args.(0)
	  else error "Previous step is not an equality."
      | _ -> error "Previous step is not an equality."

let get_eq_typ info env =
  let typ = decompose_eq env (get_last env) in
    typ

let interp_constr_in_type typ sigma env c =
  fst(*FIXME*) (understand sigma env (fst c) ~expected_type:typ)

let interp_statement interp_it sigma env st =
  {st_label=st.st_label;
   st_it=interp_it sigma env st.st_it}

let interp_constr_or_thesis check_sort sigma env = function
    Thesis n -> Thesis n
  | This c -> This (interp_constr check_sort sigma env c)

let abstract_one_hyp inject h glob =
  match h with
      Hvar (loc,(id,None)) ->
	GProd (Loc.ghost,Name id, Explicit, GHole (loc,Evar_kinds.BinderType (Name id)), glob)
    | Hvar (loc,(id,Some typ)) ->
	GProd (Loc.ghost,Name id, Explicit, fst typ, glob)
    | Hprop st ->
	GProd (Loc.ghost,st.st_label, Explicit, inject st.st_it, glob)

let glob_constr_of_hyps inject hyps head =
  List.fold_right (abstract_one_hyp inject) hyps head

let glob_prop = GSort (Loc.ghost,GProp)

let rec match_hyps blend names constr = function
    [] -> [],substl names constr
  | hyp::q ->
      let (name,typ,body)=destProd constr in
      let st= {st_label=name;st_it=substl names typ} in
      let qnames=
	match name with
	    Anonymous -> mkMeta 0 :: names
	  | Name id -> mkVar id :: names in
      let qhyp = match hyp with
	  Hprop st' -> Hprop (blend st st')
	| Hvar _ -> Hvar st in
      let rhyps,head = match_hyps blend qnames body q in
	qhyp::rhyps,head

let interp_hyps_gen inject blend sigma env hyps head =
  let constr= fst(*FIXME*) (understand sigma env (glob_constr_of_hyps inject hyps head)) in
    match_hyps blend [] constr hyps

let interp_hyps sigma env hyps = fst (interp_hyps_gen fst (fun x _ -> x) sigma env hyps glob_prop)

let dummy_prefix= Id.of_string "__"

let rec deanonymize ids =
  function
      PatVar (loc,Anonymous) ->
	let (found,known) = !ids in
	let new_id=Namegen.next_ident_away dummy_prefix known in
	let _= ids:= (loc,new_id) :: found , new_id :: known in
	  PatVar (loc,Name new_id)
    | PatVar (loc,Name id) as pat ->
	let (found,known) = !ids in
	let _= ids:= (loc,id) :: found , known in
	  pat
    | PatCstr(loc,cstr,lpat,nam) ->
	PatCstr(loc,cstr,List.map (deanonymize ids) lpat,nam)

let rec glob_of_pat =
  function
      PatVar (loc,Anonymous) -> anomaly (Pp.str "Anonymous pattern variable")
    | PatVar (loc,Name id) ->
	  GVar (loc,id)
    | PatCstr(loc,((ind,_) as cstr),lpat,_) ->
	let mind= fst (Global.lookup_inductive ind) in
	let rec add_params n q =
	  if n<=0 then q else
	    add_params (pred n) (GHole(Loc.ghost,
				       Evar_kinds.TomatchTypeParameter(ind,n))::q) in
	    let args = List.map glob_of_pat lpat in
	      glob_app(loc,GRef(Loc.ghost,Globnames.ConstructRef cstr,None),
		   add_params mind.Declarations.mind_nparams args)

let prod_one_hyp = function
    (loc,(id,None)) ->
      (fun glob ->
	 GProd (Loc.ghost,Name id, Explicit,
		GHole (loc,Evar_kinds.BinderType (Name id)), glob))
  | (loc,(id,Some typ)) ->
      (fun glob ->
	 GProd (Loc.ghost,Name id, Explicit, fst typ, glob))

let prod_one_id (loc,id) glob =
  GProd (Loc.ghost,Name id, Explicit,
	 GHole (loc,Evar_kinds.BinderType (Name id)), glob)

let let_in_one_alias (id,pat) glob =
  GLetIn (Loc.ghost,Name id, glob_of_pat pat, glob)

let rec bind_primary_aliases map pat =
  match pat with
      PatVar (_,_) -> map
    | PatCstr(loc,_,lpat,nam) ->
	let map1 =
	  match nam with
	      Anonymous -> map
	    | Name id -> (id,pat)::map
	in
	  List.fold_left bind_primary_aliases map1 lpat

let bind_secondary_aliases map subst =
  List.fold_left (fun map (ids,idp) -> (ids,List.assoc idp map)::map) map subst

let bind_aliases patvars subst patt =
  let map = bind_primary_aliases [] patt in
  let map1 = bind_secondary_aliases map subst in
  List.rev map1

let interp_pattern env pat_expr =
  let patvars,pats = Constrintern.intern_pattern env pat_expr in
    match pats with
	[] -> anomaly (Pp.str "empty pattern list")
      | [subst,patt] ->
	  (patvars,bind_aliases patvars subst patt,patt)
      | _  -> anomaly (Pp.str "undetected disjunctive pattern")

let rec match_args dest names constr = function
    [] -> [],names,substl names constr
  | _::q ->
      let (name,typ,body)=dest constr in
      let st={st_label=name;st_it=substl names typ} in
      let qnames=
	match name with
	    Anonymous -> assert  false
	  | Name id -> mkVar id :: names in
      let args,bnames,body = match_args dest qnames body q in
	st::args,bnames,body

let rec match_aliases names constr = function
    [] -> [],names,substl names constr
  | _::q ->
      let (name,c,typ,body)=destLetIn constr in
      let st={st_label=name;st_it=(substl names c,substl names typ)} in
      let qnames=
	match name with
	    Anonymous -> assert false
	  | Name id -> mkVar id :: names in
      let args,bnames,body = match_aliases qnames body q in
	st::args,bnames,body

let detype_ground c = Detyping.detype false [] [] c

let interp_cases info sigma env params (pat:cases_pattern_expr) hyps =
  let et,pinfo =
    match info.pm_stack with
	Per(et,pi,_,_)::_ -> et,pi
      | _ -> error "No proof per cases/induction/inversion in progress." in
  let mib,oib=Global.lookup_inductive  pinfo.per_ind in
  let num_params = pinfo.per_nparams in
  let _ =
    let expected = mib.Declarations.mind_nparams - num_params in
      if List.length params <> expected then
	errorlabstrm "suppose it is" 
	  (str "Wrong number of extra arguments: " ++ 
	     (if expected = 0 then str "none" else int expected) ++ spc () ++
	     str "expected.") in
  let app_ind =
    let rind = GRef (Loc.ghost,Globnames.IndRef pinfo.per_ind,None) in
    let rparams = List.map detype_ground pinfo.per_params in
    let rparams_rec =
      List.map
	(fun (loc,(id,_)) ->
	   GVar (loc,id)) params in
    let dum_args=
      List.init oib.Declarations.mind_nrealargs
	(fun _ -> GHole (Loc.ghost,Evar_kinds.QuestionMark (Evar_kinds.Define false))) in
      glob_app(Loc.ghost,rind,rparams@rparams_rec@dum_args) in
  let pat_vars,aliases,patt = interp_pattern env pat in
  let inject = function
      Thesis (Plain) -> Glob_term.GSort(Loc.ghost,GProp)
    | Thesis (For rec_occ) ->
	if not (List.mem rec_occ pat_vars) then
	  errorlabstrm "suppose it is"
	    (str "Variable " ++ Nameops.pr_id rec_occ ++
	       str " does not occur in pattern.");
	Glob_term.GSort(Loc.ghost,GProp)
    | This (c,_) -> c in
  let term1 = glob_constr_of_hyps inject hyps glob_prop in
  let loc_ids,npatt =
    let rids=ref ([],pat_vars) in
    let npatt= deanonymize rids patt in
      List.rev (fst !rids),npatt in
  let term2 =
    GLetIn(Loc.ghost,Anonymous,
	   GCast(Loc.ghost,glob_of_pat npatt,
		 CastConv app_ind),term1) in
  let term3=List.fold_right let_in_one_alias aliases term2 in
  let term4=List.fold_right prod_one_id loc_ids term3 in
  let term5=List.fold_right prod_one_hyp params term4 in
  let constr = fst (understand  sigma env term5)(*FIXME*) in
  let tparams,nam4,rest4 = match_args destProd [] constr params in
  let tpatvars,nam3,rest3 = match_args destProd nam4 rest4 loc_ids in
  let taliases,nam2,rest2 = match_aliases nam3 rest3 aliases in
  let (_,pat_pat,pat_typ,rest1) = destLetIn rest2 in
  let blend st st' =
    match st'.st_it with
	Thesis nam -> {st_it=Thesis nam;st_label=st'.st_label}
      | This _ -> {st_it = This st.st_it;st_label=st.st_label} in
  let thyps = fst (match_hyps blend nam2 (Termops.pop rest1) hyps) in
    tparams,{pat_vars=tpatvars;
	     pat_aliases=taliases;
	     pat_constr=pat_pat;
	     pat_typ=pat_typ;
	     pat_pat=patt;
	     pat_expr=pat},thyps

let interp_cut interp_it sigma env cut=
  let nenv,nstat = interp_it sigma env cut.cut_stat in
    {cut with
       cut_stat=nstat;
       cut_by=interp_justification_items sigma nenv cut.cut_by}

let interp_no_bind interp_it sigma env x =
  env,interp_it sigma env x

let interp_suffices_clause sigma env (hyps,cot)=
  let (locvars,_) as res =
    match cot with
	This (c,_) ->
	  let nhyps,nc = interp_hyps_gen fst (fun x _ -> x) sigma env hyps c in
	  nhyps,This nc
      | Thesis Plain as th  -> interp_hyps sigma env hyps,th
      | Thesis (For n) -> error "\"thesis for\" is not applicable here." in
  let push_one hyp env0 =
    match hyp with
	(Hprop st | Hvar st) ->
	  match st.st_label with
	      Name id -> Environ.push_named (id,None,st.st_it) env0
	    | _ -> env in
  let nenv = List.fold_right push_one locvars env in
    nenv,res

let interp_casee sigma env = function
    Real c -> Real (fst (understand sigma env (fst c)))(*FIXME*)
  | Virtual cut -> Virtual (interp_cut (interp_no_bind (interp_statement (interp_constr true))) sigma env cut)

let abstract_one_arg = function
    (loc,(id,None)) ->
      (fun glob ->
	 GLambda (Loc.ghost,Name id, Explicit,
		GHole (loc,Evar_kinds.BinderType (Name id)), glob))
  | (loc,(id,Some typ)) ->
      (fun glob ->
	 GLambda (Loc.ghost,Name id, Explicit, fst typ, glob))

let glob_constr_of_fun args body =
  List.fold_right abstract_one_arg args (fst body)

let interp_fun sigma env args body =
  let constr=fst (*FIXME*) (understand sigma env (glob_constr_of_fun args body)) in
    match_args destLambda [] constr args

let rec interp_bare_proof_instr info (sigma:Evd.evar_map) (env:Environ.env) = function
    Pthus i -> Pthus (interp_bare_proof_instr info sigma env i)
  | Pthen i -> Pthen (interp_bare_proof_instr info sigma env i)
  | Phence i -> Phence (interp_bare_proof_instr info sigma env i)
  | Pcut c -> Pcut (interp_cut
		      (interp_no_bind (interp_statement
					 (interp_constr_or_thesis true)))
		      sigma env c)
  | Psuffices c ->
      Psuffices (interp_cut interp_suffices_clause sigma env c)
  | Prew (s,c) -> Prew (s,interp_cut
			  (interp_no_bind (interp_statement
			     (interp_constr_in_type (get_eq_typ info env))))
			  sigma env c)

  | Psuppose hyps -> Psuppose (interp_hyps sigma env hyps)
  | Pcase (params,pat,hyps) ->
      let tparams,tpat,thyps = interp_cases info sigma env params pat hyps in
	Pcase (tparams,tpat,thyps)
  | Ptake witl ->
      Ptake (List.map (fun c -> fst (*FIXME*) (understand sigma env (fst c))) witl)
  | Pconsider (c,hyps) -> Pconsider (interp_constr false sigma env c,
				     interp_hyps sigma env hyps)
  | Pper (et,c) -> Pper (et,interp_casee sigma env c)
  | Pend bt -> Pend bt
  | Pescape -> Pescape
  | Passume hyps -> Passume (interp_hyps sigma env hyps)
  | Pgiven hyps -> Pgiven (interp_hyps sigma env hyps)
  | Plet hyps -> Plet (interp_hyps sigma env hyps)
  | Pclaim st -> Pclaim (interp_statement (interp_constr true) sigma env st)
  | Pfocus st -> Pfocus (interp_statement (interp_constr true) sigma env st)
  | Pdefine (id,args,body) ->
      let nargs,_,nbody = interp_fun sigma env args body in
	Pdefine (id,nargs,nbody)
  | Pcast (id,typ) ->
      Pcast(id,interp_constr true sigma env typ)

let interp_proof_instr info sigma env instr=
  {emph = instr.emph;
   instr = interp_bare_proof_instr info sigma env instr.instr}





==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_interp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacintern
open Decl_expr
open Mod_subst


val intern_proof_instr : glob_sign -> raw_proof_instr -> glob_proof_instr
val interp_proof_instr : Decl_mode.pm_info ->
  Evd.evar_map -> Environ.env -> glob_proof_instr -> proof_instr


==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_mode.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Evd
open Errors
open Util

let daimon_flag = ref false

let set_daimon_flag () = daimon_flag:=true
let clear_daimon_flag () = daimon_flag:=false
let get_daimon_flag () = !daimon_flag




type split_tree=
    Skip_patt of Id.Set.t * split_tree
  | Split_patt of Id.Set.t * inductive *
		(bool array * (Id.Set.t * split_tree) option) array
  | Close_patt of split_tree
  | End_patt of (Id.t * (int * int))

type elim_kind =
    EK_dep of split_tree
  | EK_nodep
  | EK_unknown

type recpath = int option*Declarations.wf_paths

type per_info =
    {per_casee:constr;
     per_ctype:types;
     per_ind:inductive;
     per_pred:constr;
     per_args:constr list;
     per_params:constr list;
     per_nparams:int;
     per_wf:recpath}

type stack_info =
    Per of Decl_expr.elim_type * per_info * elim_kind * Id.t list
  | Suppose_case
  | Claim
  | Focus_claim

type pm_info =
    { pm_stack : stack_info list}
let info = Store.field ()


(* Current proof mode *)

type command_mode =
    Mode_tactic
  | Mode_proof
  | Mode_none

let mode_of_pftreestate pts =
  (* spiwack: it used to be "top_goal_..." but this should be fine *)
  let { it = goals ; sigma = sigma } = Proof.V82.subgoals pts in
  let goal = List.hd goals in
  match Store.get (Goal.V82.extra sigma goal) info with
  | None -> Mode_tactic 
  | Some _ -> Mode_proof
	  
let get_current_mode () =
  try 
    mode_of_pftreestate (Pfedit.get_pftreestate ())
  with Proof_global.NoCurrentProof -> Mode_none

let check_not_proof_mode str =
 if get_current_mode () = Mode_proof then
   error str

let get_info sigma gl=
  match Store.get (Goal.V82.extra sigma gl) info with
  | None ->  invalid_arg "get_info"
  | Some pm -> pm

let try_get_info sigma gl =
  Store.get (Goal.V82.extra sigma gl) info

let get_stack pts =
  let { it = goals ; sigma = sigma } = Proof.V82.subgoals pts in
  let info = get_info sigma (List.hd goals) in
  info.pm_stack


let proof_focus = Proof.new_focus_kind ()
let proof_cond = Proof.no_cond proof_focus

let focus p =
  let inf = get_stack p in
  Proof.focus proof_cond inf 1 p

let unfocus = Proof.unfocus proof_focus

let maximal_unfocus = Proof_global.maximal_unfocus proof_focus

let get_top_stack pts =
  try
    Proof.get_at_focus proof_focus pts
  with Proof.NoSuchFocus ->
    let { it = gl ; sigma = sigma } = Proof.V82.top_goal pts in
    let info = get_info sigma gl in
    info.pm_stack

let get_last env = match Environ.named_context env with
  | (id,_,_)::_ -> id
  | [] -> error "no previous statement to use"



==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_mode.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Evd
open Tacmach

val set_daimon_flag : unit -> unit
val clear_daimon_flag : unit -> unit
val get_daimon_flag : unit -> bool

type command_mode =
    Mode_tactic
  | Mode_proof
  | Mode_none

val mode_of_pftreestate : Proof.proof -> command_mode

val get_current_mode : unit -> command_mode

val check_not_proof_mode : string -> unit

type split_tree=
    Skip_patt of Id.Set.t * split_tree
  | Split_patt of Id.Set.t * inductive *
		(bool array * (Id.Set.t * split_tree) option) array
  | Close_patt of split_tree
  | End_patt of (Id.t * (int * int))

type elim_kind =
    EK_dep of split_tree
  | EK_nodep
  | EK_unknown

type recpath = int option*Declarations.wf_paths

type per_info =
    {per_casee:constr;
     per_ctype:types;
     per_ind:inductive;
     per_pred:constr;
     per_args:constr list;
     per_params:constr list;
     per_nparams:int;
     per_wf:recpath}

type stack_info =
    Per of Decl_expr.elim_type * per_info * elim_kind * Names.Id.t list
  | Suppose_case
  | Claim
  | Focus_claim

type pm_info =
    {pm_stack : stack_info list }

val info : pm_info Store.field

val get_info : Evd.evar_map -> Proof_type.goal -> pm_info

val try_get_info : Evd.evar_map -> Proof_type.goal -> pm_info option

val get_stack : Proof.proof -> stack_info list

val get_top_stack : Proof.proof -> stack_info list

val get_last:  Environ.env -> Id.t
(** [get_last] raises a [UserError] when it cannot find a previous
    statement in the environment. *)

val focus : Proof.proof -> unit

val unfocus : Proof.proof -> unit

val maximal_unfocus : Proof.proof -> unit


==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_mode_plugin.mllib <==
Decl_mode
Decl_interp
Decl_proof_instr
Ppdecl_proof
G_decl_mode
Decl_mode_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_proof_instr.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Evd

open Tacmach
open Tacintern
open Tacinterp
open Decl_expr
open Decl_mode
open Decl_interp
open Glob_term
open Glob_ops
open Names
open Nameops
open Declarations
open Tactics
open Tacticals
open Term
open Termops
open Namegen
open Reductionops
open Goptions
open Misctypes

(* Strictness option *)

let get_its_info gls = get_info gls.sigma gls.it

let get_strictness,set_strictness =
  let strictness = ref false in
    (fun () -> (!strictness)),(fun b -> strictness:=b)

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "strict mode";
      optkey   = ["Strict";"Proofs"];
      optread  = get_strictness;
      optwrite = set_strictness }

let tcl_change_info_gen info_gen =
  (fun gls ->
     let concl = pf_concl gls in
     let hyps = Goal.V82.hyps (project gls) (sig_it gls) in
     let extra = Goal.V82.extra (project gls) (sig_it gls) in
     let (gl,ev,sigma) = Goal.V82.mk_goal (project gls) hyps concl (info_gen extra) in
     let sigma = Goal.V82.partial_solution sigma (sig_it gls) ev in
     { it = [gl] ; sigma= sigma } )

let tcl_change_info info gls =
  let info_gen s = Store.set s Decl_mode.info info in
  tcl_change_info_gen info_gen gls

let tcl_erase_info gls =
  let info_gen s = Store.remove s Decl_mode.info in
  tcl_change_info_gen info_gen gls

let special_whd gl=
  let infos=Closure.create_clos_infos Closure.betadeltaiota (pf_env gl) in
    (fun t -> Closure.whd_val infos (Closure.inject t))

let special_nf gl=
  let infos=Closure.create_clos_infos Closure.betaiotazeta (pf_env gl) in
    (fun t -> Closure.norm_val infos (Closure.inject t))

let is_good_inductive env ind =
  let mib,oib = Inductive.lookup_mind_specif env ind in
    oib.mind_nrealargs = 0 && not (Inductiveops.mis_is_recursive (ind,mib,oib))

let check_not_per pts =
  if not (Proof.is_done pts) then
    match get_stack pts with
	Per (_,_,_,_)::_ ->
	  error "You are inside a proof per cases/induction.\n\
Please \"suppose\" something or \"end\" it now."
      | _ -> ()

let mk_evd metalist gls =
  let evd0= create_goal_evar_defs (sig_sig gls) in
  let add_one (meta,typ) evd =
    meta_declare meta typ evd in
    List.fold_right add_one metalist evd0

let is_tmp id = (Id.to_string id).[0] = '_'

let tmp_ids gls =
  let ctx = pf_hyps gls in
    match ctx with
	[] -> []
      | _::q -> List.filter is_tmp (ids_of_named_context q)

let clean_tmp gls =
  let clean_id id0 gls0 =
      tclTRY (clear [id0]) gls0 in
  let rec clean_all = function
      [] -> tclIDTAC
    | id :: rest -> tclTHEN (clean_id id) (clean_all rest)
  in
    clean_all (tmp_ids gls) gls

let assert_postpone id t =
  assert_tac (Name id) t

(* start a proof *)


let start_proof_tac gls=
  let info={pm_stack=[]} in
  tcl_change_info info gls

let go_to_proof_mode () =
  Pfedit.by start_proof_tac;
  let p = Proof_global.give_me_the_proof () in
  Decl_mode.focus p

(* closing gaps *)

let daimon_tac gls =
  set_daimon_flag ();
  {it=[];sigma=sig_sig gls}

(* post-instruction focus management *)

(* spiwack: This used to fail if there was no focusing command
   above, but I don't think it ever happened. I hope it doesn't mess
   things up*)
let goto_current_focus pts = 
  Decl_mode.maximal_unfocus pts

let goto_current_focus_or_top pts =
  goto_current_focus pts

(* return *)

let close_tactic_mode pts =
  try goto_current_focus pts
  with Not_found ->
    error "\"return\" cannot be used outside of Declarative Proof Mode."

let return_from_tactic_mode () =
  close_tactic_mode (Proof_global.give_me_the_proof ())

(* end proof/claim *)

let close_block bt pts =
    if Proof.no_focused_goal pts then
      goto_current_focus pts
    else
      let stack =
	if Proof.is_done pts then
	  get_top_stack pts
	else
	  get_stack pts 
      in
      match bt,stack with
	B_claim, Claim::_ | B_focus, Focus_claim::_ | B_proof, [] ->
	  (goto_current_focus pts)
      | _, Claim::_ ->
	  error "\"end claim\" expected."
      | _, Focus_claim::_ ->
	  error "\"end focus\" expected."
      | _, [] ->
 	  error "\"end proof\" expected."
      | _, (Per (et,_,_,_)::_|Suppose_case::Per (et,_,_,_)::_) ->
	  begin
	    match et with
		ET_Case_analysis -> error "\"end cases\" expected."
	      | ET_Induction ->  error "\"end induction\" expected."
	  end
      | _,_ -> anomaly (Pp.str "Lonely suppose on stack.")


(* utility for suppose / suppose it is *)

let close_previous_case pts =
  if
    Proof.is_done pts
  then
    match get_top_stack pts with
	Per (et,_,_,_) :: _ -> anomaly (Pp.str "Weird case occured ...")
      | Suppose_case :: Per (et,_,_,_) :: _ ->
	  goto_current_focus (pts)
      | _ -> error "Not inside a proof per cases or induction."
  else
    match get_stack pts with
	Per (et,_,_,_) :: _ -> ()
      | Suppose_case :: Per (et,_,_,_) :: _ ->
	  goto_current_focus ((pts))
      | _ -> error "Not inside a proof per cases or induction."

(* Proof instructions *)

(* automation *)

let filter_hyps f gls =
  let filter_aux (id,_,_) =
    if f id then
      tclIDTAC
    else
      tclTRY (clear [id])  in
    tclMAP filter_aux (pf_hyps gls) gls

let local_hyp_prefix = Id.of_string "___"

let add_justification_hyps keep items gls =
  let add_aux c gls=
    match kind_of_term c with
	Var id ->
	  keep:=Id.Set.add id !keep;
	  tclIDTAC gls
      | _ ->
	  let id=pf_get_new_id local_hyp_prefix gls in
	    keep:=Id.Set.add id !keep;
	    tclTHEN (letin_tac None (Names.Name id) c None Locusops.nowhere)
              (thin_body [id]) gls in
    tclMAP add_aux items gls

let prepare_goal items gls =
  let tokeep = ref Id.Set.empty in
  let auxres = add_justification_hyps tokeep items gls in
   tclTHENLIST
     [ (fun _ -> auxres);
       filter_hyps (let keep = !tokeep in fun id -> Id.Set.mem id keep)] gls

let my_automation_tac = ref
  (fun gls -> anomaly (Pp.str "No automation registered"))

let register_automation_tac tac = my_automation_tac:= tac

let automation_tac gls = !my_automation_tac gls

let justification tac gls=
    tclORELSE
      (tclSOLVE [tclTHEN tac assumption])
      (fun gls ->
	 if get_strictness () then
	   error "Insufficient justification."
	 else
	   begin
	     msg_warning (str "Insufficient justification.");
	     daimon_tac gls
	   end) gls

let default_justification elems gls=
  justification (tclTHEN (prepare_goal elems) automation_tac) gls

(* code for conclusion refining *)

let constant dir s = lazy (Coqlib.gen_constant "Declarative" dir s)

let _and       = constant ["Init";"Logic"] "and"

let _and_rect  = constant ["Init";"Logic"] "and_rect"

let _prod      = constant ["Init";"Datatypes"] "prod"

let _prod_rect = constant ["Init";"Datatypes"] "prod_rect"

let _ex        = constant ["Init";"Logic"] "ex"

let _ex_ind    = constant ["Init";"Logic"] "ex_ind"

let _sig       = constant ["Init";"Specif"] "sig"

let _sig_rect  = constant ["Init";"Specif"] "sig_rect"

let _sigT      = constant ["Init";"Specif"] "sigT"

let _sigT_rect = constant ["Init";"Specif"] "sigT_rect"

type stackd_elt =
{se_meta:metavariable;
 se_type:types;
 se_last_meta:metavariable;
 se_meta_list:(metavariable*types) list;
 se_evd: evar_map}

let rec replace_in_list m l = function
    [] -> raise Not_found
  | c::q -> if m=fst c then l@q else c::replace_in_list m l q

let enstack_subsubgoals env se stack gls=
  let hd,params = decompose_app (special_whd gls se.se_type) in
    match kind_of_term hd with
	Ind (ind,u as indu) when is_good_inductive env ind -> (* MS: FIXME *)
	  let mib,oib=
	    Inductive.lookup_mind_specif env ind in
          let gentypes=
            Inductive.arities_of_constructors indu (mib,oib) in
	  let process i gentyp =
	    let constructor = mkConstructU ((ind,succ i),u)
	      (* constructors numbering*) in
	    let appterm = applist (constructor,params) in
	    let apptype = Term.prod_applist gentyp params in
	    let rc,_ = Reduction.dest_prod env apptype in
	    let rec meta_aux last lenv = function
		[] -> (last,lenv,[])
	      | (nam,_,typ)::q ->
		  let nlast=succ last in
		  let (llast,holes,metas) =
		    meta_aux nlast (mkMeta nlast :: lenv) q in
		    (llast,holes,(nlast,special_nf gls (substl lenv typ))::metas) in
	    let (nlast,holes,nmetas) =
		meta_aux se.se_last_meta [] (List.rev rc) in
	    let refiner = applist (appterm,List.rev holes) in
	    let evd = meta_assign se.se_meta
              (refiner,(Conv,TypeProcessed (* ? *))) se.se_evd in
	    let ncreated = replace_in_list
	      se.se_meta nmetas se.se_meta_list in
	    let evd0 = List.fold_left
	      (fun evd (m,typ) -> meta_declare m typ evd) evd nmetas in
	      List.iter (fun (m,typ) ->
			   Stack.push
			     {se_meta=m;
			      se_type=typ;
			      se_evd=evd0;
			      se_meta_list=ncreated;
			      se_last_meta=nlast} stack) (List.rev nmetas)
	  in
	    Array.iteri process gentypes
      | _ -> ()

let rec nf_list evd =
  function
      [] -> []
    | (m,typ)::others ->
	if meta_defined evd m then
	    nf_list evd others
	else
	  (m,nf_meta evd typ)::nf_list evd others

let find_subsubgoal c ctyp skip submetas gls =
  let env= pf_env gls in
  let concl = pf_concl gls in
  let evd = mk_evd ((0,concl)::submetas) gls in
  let stack = Stack.create () in
  let max_meta =
      List.fold_left (fun a (m,_) -> max a m) 0 submetas in
  let _ = Stack.push
		{se_meta=0;
		 se_type=concl;
		 se_last_meta=max_meta;
		 se_meta_list=[0,concl];
		 se_evd=evd} stack  in
  let rec dfs n =
    let se = Stack.pop stack in
      try
	let unifier =
	  Unification.w_unify env se.se_evd Reduction.CUMUL
	    ~flags:(Unification.elim_flags ()) ctyp se.se_type in
	  if n <= 0 then
	      {se with
		 se_evd=meta_assign se.se_meta
                  (c,(Conv,TypeNotProcessed (* ?? *))) unifier;
	         se_meta_list=replace_in_list
		  se.se_meta submetas se.se_meta_list}
	  else
	      dfs (pred n)
      with e when Errors.noncritical e ->
	begin
	  enstack_subsubgoals env se stack gls;
	  dfs n
	end in
  let nse= try dfs skip with Stack.Empty -> raise Not_found in
    nf_list nse.se_evd nse.se_meta_list,nf_meta nse.se_evd (mkMeta 0)

let concl_refiner metas body gls =
  let concl = pf_concl gls in
  let evd = sig_sig gls in
  let env = pf_env gls in
  let sort = family_of_sort (Typing.sort_of env evd concl) in
  let rec aux env avoid subst = function
      [] -> anomaly ~label:"concl_refiner" (Pp.str "cannot happen")
    | (n,typ)::rest ->
	let _A = subst_meta subst typ in
	let x = id_of_name_using_hdchar env _A Anonymous in
	let _x = fresh_id avoid x gls in
	let nenv = Environ.push_named (_x,None,_A) env in
	let asort = family_of_sort (Typing.sort_of nenv evd _A) in
	let nsubst = (n,mkVar _x)::subst in
	  if rest = [] then
	    asort,_A,mkNamedLambda _x _A (subst_meta nsubst body)
	  else
	    let bsort,_B,nbody =
	      aux nenv (_x::avoid) ((n,mkVar _x)::subst) rest in
	    let body = mkNamedLambda _x _A nbody in
	      if occur_term (mkVar _x) _B then
	        begin
		  let _P = mkNamedLambda _x _A _B in
		    match bsort,sort with
			InProp,InProp ->
			  let _AxB = mkApp(Lazy.force _ex,[|_A;_P|]) in
			    InProp,_AxB,
			  mkApp(Lazy.force _ex_ind,[|_A;_P;concl;body|])
		    | InProp,_ ->
			let _AxB = mkApp(Lazy.force _sig,[|_A;_P|]) in
			let _P0 = mkLambda(Anonymous,_AxB,concl) in
			  InType,_AxB,
			mkApp(Lazy.force _sig_rect,[|_A;_P;_P0;body|])
		    | _,_ ->
			let _AxB = mkApp(Lazy.force _sigT,[|_A;_P|]) in
			let _P0 = mkLambda(Anonymous,_AxB,concl) in
			  InType,_AxB,
			mkApp(Lazy.force _sigT_rect,[|_A;_P;_P0;body|])
		end
	      else
		begin
		  match asort,bsort with
		      InProp,InProp ->
			let _AxB = mkApp(Lazy.force _and,[|_A;_B|]) in
			  InProp,_AxB,
		     mkApp(Lazy.force _and_rect,[|_A;_B;concl;body|])
		    |_,_ ->
		       let _AxB = mkApp(Lazy.force _prod,[|_A;_B|]) in
		       let _P0 = mkLambda(Anonymous,_AxB,concl) in
			 InType,_AxB,
			mkApp(Lazy.force _prod_rect,[|_A;_B;_P0;body|])
		end
  in
  let (_,_,prf) = aux env [] [] metas in
    mkApp(prf,[|mkMeta 1|])

let thus_tac c ctyp submetas gls =
  let list,proof =
    try
      find_subsubgoal c ctyp 0 submetas gls
    with Not_found ->
      error "I could not relate this statement to the thesis." in
  if list = [] then
    exact_check proof gls
  else
    let refiner = concl_refiner list proof gls in
      Tactics.refine refiner gls

(* general forward step *)

let mk_stat_or_thesis info gls = function
    This c -> c
  | Thesis (For _ ) ->
      error "\"thesis for ...\" is not applicable here."
  | Thesis Plain -> pf_concl gls

let just_tac _then cut info gls0 = 
  let last_item =
    if _then then
      try [mkVar (get_last (pf_env gls0))]
      with UserError _ ->
	error "\"then\" and \"hence\" require at least one previous fact"
    else []
  in
  let items_tac gls = 
    match cut.cut_by with
	None -> tclIDTAC gls
      | Some items -> prepare_goal (last_item@items) gls in
  let method_tac gls =
    match cut.cut_using with
        None ->
	  automation_tac gls
      | Some tac ->
	  (Tacinterp.eval_tactic tac) gls in
    justification (tclTHEN items_tac method_tac) gls0

let instr_cut mkstat _thus _then cut gls0 =
  let info = get_its_info gls0 in
  let stat = cut.cut_stat in
  let (c_id,_) = match stat.st_label with
      Anonymous ->
	pf_get_new_id (Id.of_string "_fact") gls0,false
    | Name id -> id,true in
  let c_stat = mkstat info gls0 stat.st_it in
  let thus_tac gls=
    if _thus then
      thus_tac (mkVar c_id) c_stat [] gls
    else tclIDTAC gls in
    tclTHENS (assert_postpone c_id c_stat)
      [tclTHEN tcl_erase_info (just_tac _then cut info);
       thus_tac] gls0



(* iterated equality *)
let _eq = lazy (Universes.constr_of_global (Coqlib.glob_eq))

let decompose_eq id gls =
  let typ = pf_get_hyp_typ gls id in
  let whd =  (special_whd gls typ) in
    match kind_of_term whd with
	App (f,args)->
	  if eq_constr f (Lazy.force _eq) && (Array.length args)=3
	  then (args.(0),
		args.(1),
		args.(2))
	  else error "Previous step is not an equality."
      | _ -> error "Previous step is not an equality."

let instr_rew _thus rew_side cut gls0 =
  let last_id =
    try get_last (pf_env gls0)
    with UserError _ -> error "No previous equality."
  in
  let typ,lhs,rhs = decompose_eq last_id gls0 in
  let items_tac gls =
    match cut.cut_by with
	None -> tclIDTAC gls
      | Some items -> prepare_goal items gls in
  let method_tac gls =
    match cut.cut_using with
        None ->
	  automation_tac gls
      | Some tac ->
	  (Tacinterp.eval_tactic tac) gls in
  let just_tac gls =
    justification (tclTHEN items_tac method_tac) gls in
  let (c_id,_) = match cut.cut_stat.st_label with
      Anonymous ->
	pf_get_new_id (Id.of_string "_eq") gls0,false
    | Name id -> id,true in
  let thus_tac new_eq gls=
    if _thus then
      thus_tac (mkVar c_id) new_eq [] gls
    else tclIDTAC gls in
    match rew_side with
	Lhs ->
	  let new_eq = mkApp(Lazy.force _eq,[|typ;cut.cut_stat.st_it;rhs|]) in
	    tclTHENS (assert_postpone c_id new_eq)
	      [tclTHEN tcl_erase_info
		 (tclTHENS (transitivity lhs)
		    [just_tac;exact_check (mkVar last_id)]);
	       thus_tac new_eq] gls0
      | Rhs ->
	  let new_eq = mkApp(Lazy.force _eq,[|typ;lhs;cut.cut_stat.st_it|]) in
	    tclTHENS (assert_postpone c_id new_eq)
	      [tclTHEN tcl_erase_info
		 (tclTHENS (transitivity rhs)
		    [exact_check (mkVar last_id);just_tac]);
	       thus_tac new_eq] gls0



(* tactics for claim/focus *)

let instr_claim _thus st gls0 =
  let info = get_its_info gls0 in
  let (id,_) = match st.st_label with
      Anonymous -> pf_get_new_id (Id.of_string "_claim") gls0,false
    | Name id -> id,true in
  let thus_tac gls=
    if _thus then
      thus_tac (mkVar id) st.st_it [] gls
    else tclIDTAC gls in
  let ninfo1 = {pm_stack=
      (if _thus then Focus_claim else Claim)::info.pm_stack} in
    tclTHENS (assert_postpone id st.st_it)
      [thus_tac;
       tcl_change_info ninfo1] gls0

(* tactics for assume *)

let push_intro_tac coerce nam gls =
      let (hid,_) =
	match nam with
	    Anonymous -> pf_get_new_id (Id.of_string "_hyp") gls,false
	  | Name id -> id,true in
	tclTHENLIST
	  [intro_mustbe_force hid;
	   coerce hid]
	  gls

let assume_tac hyps gls =
  List.fold_right
    (fun (Hvar st | Hprop st) ->
       tclTHEN
	 (push_intro_tac
	    (fun id ->
	       convert_hyp (id,None,st.st_it)) st.st_label))
	 hyps tclIDTAC gls

let assume_hyps_or_theses hyps gls =
  List.fold_right
    (function
	 (Hvar {st_label=nam;st_it=c} | Hprop {st_label=nam;st_it=This c}) ->
	   tclTHEN
	     (push_intro_tac
		(fun id ->
		   convert_hyp (id,None,c)) nam)
       | Hprop {st_label=nam;st_it=Thesis (tk)} ->
	   tclTHEN
	     (push_intro_tac
		(fun id -> tclIDTAC) nam))
    hyps tclIDTAC gls

let assume_st hyps gls =
  List.fold_right
    (fun st ->
       tclTHEN
	 (push_intro_tac
	    (fun id -> convert_hyp (id,None,st.st_it)) st.st_label))
	 hyps tclIDTAC gls

let assume_st_letin hyps gls =
  List.fold_right
    (fun st ->
       tclTHEN
	 (push_intro_tac
	    (fun id ->
	       convert_hyp (id,Some (fst st.st_it),snd st.st_it)) st.st_label))
	 hyps tclIDTAC gls

(* suffices *)

let rec metas_from n hyps =
  match hyps with
      _ :: q -> n :: metas_from (succ n) q
    | [] -> []

let rec build_product args body =
  match args with
      (Hprop st| Hvar st )::rest ->
	let pprod= lift 1 (build_product rest body) in
	let lbody =
	  match st.st_label with
	      Anonymous -> pprod
	    | Name id -> subst_term (mkVar id) pprod in
	  mkProd (st.st_label, st.st_it, lbody)
    | [] -> body

let rec build_applist prod = function
    [] -> [],prod
  | n::q ->
      let (_,typ,_) = destProd prod in
      let ctx,head = build_applist (Term.prod_applist prod [mkMeta n]) q in
	(n,typ)::ctx,head

let instr_suffices _then cut gls0 =
  let info = get_its_info gls0 in
  let c_id = pf_get_new_id (Id.of_string "_cofact") gls0 in
  let ctx,hd = cut.cut_stat in
  let c_stat = build_product ctx (mk_stat_or_thesis info gls0 hd) in
  let metas = metas_from 1 ctx in
  let c_ctx,c_head = build_applist c_stat metas in
  let c_term = applist (mkVar c_id,List.map mkMeta metas) in
  let thus_tac gls=
    thus_tac c_term c_head c_ctx gls in
   tclTHENS (assert_postpone c_id c_stat)
     [tclTHENLIST
	 [ assume_tac ctx;
	   tcl_erase_info;
	   just_tac _then cut info];
      thus_tac] gls0

(* tactics for consider/given *)

let conjunction_arity id gls =
  let typ = pf_get_hyp_typ gls id  in
  let hd,params = decompose_app (special_whd gls typ) in
  let env =pf_env gls in
    match kind_of_term hd with
	Ind (ind,u as indu) when is_good_inductive env ind ->
	  let mib,oib=
	    Inductive.lookup_mind_specif env ind in
          let gentypes=
            Inductive.arities_of_constructors indu (mib,oib) in
	  let _ = if Array.length gentypes <> 1 then raise Not_found in
	  let apptype = Term.prod_applist gentypes.(0) params in
	  let rc,_ = Reduction.dest_prod env apptype in
	    List.length rc
      | _ -> raise Not_found

let rec intron_then n ids ltac gls =
  if n<=0 then
    ltac ids gls
  else
    let id = pf_get_new_id (Id.of_string "_tmp") gls in
      tclTHEN
	(intro_mustbe_force id)
	(intron_then (pred n) (id::ids) ltac) gls


let rec consider_match may_intro introduced available expected gls =
  match available,expected with
      [],[] ->
	  tclIDTAC gls
    | _,[] -> error "Last statements do not match a complete hypothesis."
	(* should tell which ones *)
    | [],hyps ->
	if may_intro then
	  begin
 	    let id = pf_get_new_id (Id.of_string "_tmp") gls in
	      tclIFTHENELSE
		(intro_mustbe_force id)
		(consider_match true [] [id] hyps)
		(fun _ ->
		   error "Not enough sub-hypotheses to match statements.")
		gls
          end
	else
	  error "Not enough sub-hypotheses to match statements."
	    (* should tell which ones *)
    | id::rest_ids,(Hvar st | Hprop st)::rest ->
	tclIFTHENELSE (convert_hyp (id,None,st.st_it))
	  begin
	    match st.st_label with
		Anonymous ->
		  consider_match may_intro ((id,false)::introduced) rest_ids rest
	      | Name hid ->
		  tclTHENLIST
		    [rename_hyp [id,hid];
		     consider_match may_intro ((hid,true)::introduced) rest_ids rest]
	  end
	  begin
	    (fun gls ->
	       let nhyps =
		 try conjunction_arity id gls with
		     Not_found -> error "Matching hypothesis not found." in
		 tclTHENLIST
		   [general_case_analysis false (mkVar id,NoBindings);
		    intron_then nhyps []
		      (fun l -> consider_match may_intro introduced
			 (List.rev_append l rest_ids) expected)] gls)
	  end
	  gls

let consider_tac c hyps gls =
  match kind_of_term (strip_outer_cast c) with
      Var id ->
	consider_match false [] [id] hyps gls
    | _ ->
	let id = pf_get_new_id (Id.of_string "_tmp") gls in
	tclTHEN
	  (forward None (Some (Loc.ghost, IntroIdentifier id)) c)
 	  (consider_match false [] [id] hyps) gls


let given_tac hyps gls =
  consider_match true [] [] hyps gls

(* tactics for take *)

let rec take_tac wits gls =
  match wits with
      [] -> tclIDTAC gls
    | wit::rest ->
	let typ = pf_type_of gls wit in
	  tclTHEN (thus_tac wit typ []) (take_tac rest)  gls


(* tactics for define *)

let rec build_function args body =
  match args with
      st::rest ->
	let pfun= lift 1 (build_function rest body) in
	let id = match st.st_label with
	    Anonymous -> assert false
	  | Name id -> id in
	  mkLambda (Name id, st.st_it, subst_term (mkVar id) pfun)
    | [] -> body

let define_tac id args body gls =
  let t = build_function args body in
    letin_tac None (Name id) t None Locusops.nowhere gls

(* tactics for reconsider *)

let cast_tac id_or_thesis typ gls =
  match id_or_thesis with
      This id ->
	let (_,body,_) = pf_get_hyp gls id in
	  convert_hyp (id,body,typ) gls
    | Thesis (For _ ) ->
	error "\"thesis for ...\" is not applicable here."
    | Thesis Plain ->
          convert_concl typ DEFAULTcast gls

(* per cases *)

let is_rec_pos (main_ind,wft) =
  match main_ind with
      None -> false
    | Some index ->
	match fst (Rtree.dest_node wft) with
	    Mrec (_,i) when i = index -> true
	  | _ -> false

let rec constr_trees (main_ind,wft) ind =
    match Rtree.dest_node wft with
      Norec,_ ->
	let itree =
	  (snd (Global.lookup_inductive ind)).mind_recargs in
	  constr_trees (None,itree) ind
    | _,constrs -> main_ind,constrs

let ind_args rp ind =
    let main_ind,constrs = constr_trees rp ind in
    let args ctree =
      Array.map (fun t -> main_ind,t) (snd (Rtree.dest_node ctree)) in
      Array.map args constrs

let init_tree ids ind rp nexti =
  let indargs = ind_args rp ind in
  let do_i i arp = (Array.map is_rec_pos arp),nexti i arp in
    Split_patt (ids,ind,Array.mapi do_i indargs)

let map_tree_rp rp id_fun mapi = function
    Split_patt (ids,ind,branches) ->
  let indargs = ind_args rp ind in
  let do_i i (recargs,bri) = recargs,mapi i indargs.(i) bri in
    Split_patt (id_fun ids,ind,Array.mapi do_i branches)
  | _ -> failwith "map_tree_rp: not a splitting node"

let map_tree id_fun mapi = function
    Split_patt (ids,ind,branches) ->
  let do_i i (recargs,bri) = recargs,mapi i bri in
    Split_patt (id_fun ids,ind,Array.mapi do_i branches)
  | _ -> failwith "map_tree: not a splitting node"


let start_tree env ind rp =
  init_tree Id.Set.empty ind rp (fun _ _ -> None)

let build_per_info etype casee gls =
  let concl=pf_concl gls in
  let env=pf_env gls in
  let ctyp=pf_type_of gls casee in
  let is_dep = dependent casee concl in
  let hd,args = decompose_app (special_whd gls ctyp) in
  let (ind,u as indu) =
    try
      destInd hd
    with DestKO ->
      error "Case analysis must be done on an inductive object." in
  let mind,oind = Global.lookup_inductive ind in
  let nparams,index =
    match etype with
	ET_Induction -> mind.mind_nparams_rec,Some (snd ind)
      | _ -> mind.mind_nparams,None in
  let params,real_args = List.chop nparams args in
  let abstract_obj c body =
    let typ=pf_type_of gls c in
      lambda_create env (typ,subst_term c body) in
  let pred= List.fold_right abstract_obj
    real_args (lambda_create env (ctyp,subst_term casee concl)) in
    is_dep,
  {per_casee=casee;
   per_ctype=ctyp;
   per_ind=ind;
   per_pred=pred;
   per_args=real_args;
   per_params=params;
   per_nparams=nparams;
   per_wf=index,oind.mind_recargs}

let per_tac etype casee gls=
  let env=pf_env gls in
  let info = get_its_info gls in
    match casee with
	Real c ->
	  let is_dep,per_info = build_per_info etype c gls in
	  let ek =
	    if is_dep then
	      EK_dep (start_tree env per_info.per_ind per_info.per_wf)
	    else EK_unknown in
	    tcl_change_info
	      {pm_stack=
		  Per(etype,per_info,ek,[])::info.pm_stack} gls
      | Virtual cut ->
	  assert (cut.cut_stat.st_label=Anonymous);
	  let id = pf_get_new_id (Id.of_string "anonymous_matched") gls in
	  let c = mkVar id in
	  let modified_cut =
	    {cut with cut_stat={cut.cut_stat with st_label=Name id}} in
	    tclTHEN
	      (instr_cut (fun _ _ c -> c) false false modified_cut)
	      (fun gls0 ->
		 let is_dep,per_info = build_per_info etype c gls0 in
		   assert (not is_dep);
		   tcl_change_info
		     {pm_stack=
			 Per(etype,per_info,EK_unknown,[])::info.pm_stack} gls0)
	      gls

(* suppose *)

let register_nodep_subcase id= function
    Per(et,pi,ek,clauses)::s ->
      begin
	match ek with
	    EK_unknown -> clauses,Per(et,pi,EK_nodep,id::clauses)::s
	  | EK_nodep -> clauses,Per(et,pi,EK_nodep,id::clauses)::s
	  | EK_dep _ -> error "Do not mix \"suppose\" with \"suppose it is\"."
      end
  | _ -> anomaly (Pp.str "wrong stack state")

let suppose_tac hyps gls0 =
  let info = get_its_info gls0 in
  let thesis = pf_concl gls0 in
  let id = pf_get_new_id (Id.of_string "subcase_") gls0 in
  let clause = build_product hyps thesis in
  let ninfo1 = {pm_stack=Suppose_case::info.pm_stack} in
  let old_clauses,stack = register_nodep_subcase id info.pm_stack in
  let ninfo2 = {pm_stack=stack} in
    tclTHENS (assert_postpone id clause)
      [tclTHENLIST [tcl_change_info ninfo1;
		    assume_tac hyps;
		    clear old_clauses];
       tcl_change_info ninfo2] gls0

(* suppose it is ... *)

(* pattern matching compiling *)

let rec skip_args rest ids n =
  if n <= 0 then
    Close_patt rest
  else
    Skip_patt (ids,skip_args rest ids (pred n))

let rec tree_of_pats ((id,_) as cpl) pats =
  match pats with
      [] -> End_patt cpl
    | args::stack ->
	match args with
	    [] -> Close_patt (tree_of_pats cpl stack)
	  | (patt,rp) :: rest_args ->
	      match patt with
		  PatVar (_,v) ->
		    Skip_patt (Id.Set.singleton id,
			       tree_of_pats cpl (rest_args::stack))
		| PatCstr (_,(ind,cnum),args,nam) ->
		    let nexti i ati =
		      if i = pred cnum then
			let nargs =
			  List.map_i (fun j a -> (a,ati.(j))) 0 args in
			  Some (Id.Set.singleton id,
				tree_of_pats cpl (nargs::rest_args::stack))
		      else None
		      in init_tree Id.Set.empty ind rp nexti

let rec add_branch ((id,_) as cpl) pats tree=
  match pats with
      [] ->
	begin
	  match tree with
	      End_patt cpl0 -> End_patt cpl0
		(* this ensures precedence for overlapping patterns *)
	    | _ -> anomaly (Pp.str "tree is expected to end here")
	end
    | args::stack ->
	match args with
	    [] ->
	      begin
		match tree with
		   Close_patt t ->
		     Close_patt (add_branch cpl stack t)
		  | _ -> anomaly (Pp.str "we should pop here")
	      end
	  | (patt,rp) :: rest_args ->
	      match patt with
		  PatVar (_,v) ->
		    begin
		      match tree with
			  Skip_patt (ids,t) ->
			    Skip_patt (Id.Set.add id ids,
				       add_branch cpl (rest_args::stack) t)
			| Split_patt (_,_,_) ->
			    map_tree (Id.Set.add id)
			      (fun i bri ->
				 append_branch cpl 1 (rest_args::stack) bri)
			      tree
			| _ -> anomaly (Pp.str "No pop/stop expected here")
		    end
		| PatCstr (_,(ind,cnum),args,nam) ->
		      match tree with
			Skip_patt (ids,t) ->
			  let nexti i ati =
			    if i = pred cnum then
			      let nargs =
				List.map_i (fun j a -> (a,ati.(j))) 0 args in
				Some (Id.Set.add id ids,
				      add_branch cpl (nargs::rest_args::stack)
					(skip_args t ids (Array.length ati)))
			    else
			      Some (ids,
				    skip_args t ids (Array.length ati))
			  in init_tree ids ind rp nexti
		      | Split_patt (_,ind0,_) ->
			  if (ind <> ind0) then error
			    (* this can happen with coercions *)
	                    "Case pattern belongs to wrong inductive type.";
			  let mapi i ati bri =
			    if i = pred cnum then
			      let nargs =
				List.map_i (fun j a -> (a,ati.(j))) 0 args in
				append_branch cpl 0
				  (nargs::rest_args::stack) bri
			    else bri in
			    map_tree_rp rp (fun ids -> ids) mapi tree
		      | _ -> anomaly (Pp.str "No pop/stop expected here")
and append_branch ((id,_) as cpl) depth pats = function
    Some (ids,tree) ->
      Some (Id.Set.add id ids,append_tree cpl depth pats tree)
  | None ->
      Some (Id.Set.singleton id,tree_of_pats cpl pats)
and append_tree ((id,_) as cpl) depth pats tree =
  if depth<=0 then add_branch cpl pats tree
  else match tree with
      Close_patt t ->
	Close_patt (append_tree cpl (pred depth) pats t)
    | Skip_patt (ids,t) ->
	Skip_patt (Id.Set.add id ids,append_tree cpl depth pats t)
    | End_patt _ -> anomaly (Pp.str "Premature end of branch")
    | Split_patt (_,_,_) ->
	map_tree (Id.Set.add id)
	  (fun i bri -> append_branch cpl (succ depth) pats bri) tree

(* suppose it is *)

let rec st_assoc id = function
    [] -> raise Not_found
  | st::_ when st.st_label = id  -> st.st_it
  | _ :: rest -> st_assoc id rest

let thesis_for obj typ per_info env=
  let rc,hd1=decompose_prod typ in
  let cind,all_args=decompose_app typ in
  let ind,u = destInd cind in
  let _ = if ind <> per_info.per_ind then
    errorlabstrm "thesis_for"
      ((Printer.pr_constr_env env obj) ++ spc () ++
	 str"cannot give an induction hypothesis (wrong inductive type).") in
  let params,args = List.chop per_info.per_nparams all_args in
  let _ = if not (List.for_all2 eq_constr params per_info.per_params) then
    errorlabstrm "thesis_for"
      ((Printer.pr_constr_env env obj) ++ spc () ++
	 str "cannot give an induction hypothesis (wrong parameters).") in
  let hd2 = (applist ((lift (List.length rc) per_info.per_pred),args@[obj])) in
    compose_prod rc (whd_beta Evd.empty hd2)

let rec build_product_dep pat_info per_info args body gls =
  match args with
      (Hprop {st_label=nam;st_it=This c}
      | Hvar {st_label=nam;st_it=c})::rest ->
	let pprod=
	  lift 1 (build_product_dep pat_info per_info rest body gls) in
	let lbody =
	  match nam with
	      Anonymous -> body
	    | Name id -> subst_var id pprod in
	  mkProd (nam,c,lbody)
    | Hprop ({st_it=Thesis tk} as st)::rest ->
	let pprod=
	  lift 1 (build_product_dep pat_info per_info rest body gls) in
	let lbody =
	  match st.st_label with
	      Anonymous -> body
	    | Name id -> subst_var id pprod in
	let ptyp =
	  match tk with
	      For id ->
		let obj = mkVar id in
		let typ =
		  try st_assoc (Name id) pat_info.pat_vars
		  with Not_found ->
		    snd (st_assoc (Name id) pat_info.pat_aliases) in
		  thesis_for obj typ per_info (pf_env gls)
	    | Plain -> pf_concl gls in
	  mkProd (st.st_label,ptyp,lbody)
    | [] -> body

let build_dep_clause params pat_info per_info hyps gls =
  let concl=
    thesis_for pat_info.pat_constr pat_info.pat_typ per_info (pf_env gls) in
  let open_clause =
    build_product_dep pat_info per_info hyps concl gls in
  let prod_one st body =
    match st.st_label with
	Anonymous -> mkProd(Anonymous,st.st_it,lift 1 body)
      | Name id -> mkNamedProd id st.st_it (lift 1 body) in
  let let_one_in st body =
    match st.st_label with
	Anonymous -> mkLetIn(Anonymous,fst st.st_it,snd st.st_it,lift 1 body)
      | Name id ->
	  mkNamedLetIn id (fst st.st_it) (snd st.st_it) (lift 1 body) in
  let aliased_clause =
    List.fold_right let_one_in pat_info.pat_aliases open_clause in
    List.fold_right prod_one (params@pat_info.pat_vars) aliased_clause

let rec register_dep_subcase id env per_info pat = function
    EK_nodep -> error  "Only \"suppose it is\" can be used here."
  | EK_unknown ->
      register_dep_subcase id env per_info pat
	(EK_dep (start_tree env per_info.per_ind per_info.per_wf))
  | EK_dep tree -> EK_dep (add_branch id [[pat,per_info.per_wf]] tree)

let case_tac params pat_info hyps gls0 =
  let info = get_its_info gls0 in
  let id = pf_get_new_id (Id.of_string "subcase_") gls0 in
  let et,per_info,ek,old_clauses,rest =
    match info.pm_stack with
	Per (et,pi,ek,old_clauses)::rest -> (et,pi,ek,old_clauses,rest)
      | _ -> anomaly (Pp.str "wrong place for cases") in
  let clause = build_dep_clause params pat_info per_info hyps gls0 in
  let ninfo1 = {pm_stack=Suppose_case::info.pm_stack} in
  let nek = 
    register_dep_subcase (id,(List.length params,List.length hyps)) 
      (pf_env gls0) per_info pat_info.pat_pat ek in  
  let ninfo2 = {pm_stack=Per(et,per_info,nek,id::old_clauses)::rest} in
    tclTHENS (assert_postpone id clause)
      [tclTHENLIST
	 [tcl_change_info ninfo1;
	  assume_st (params@pat_info.pat_vars);
	  assume_st_letin pat_info.pat_aliases;
	  assume_hyps_or_theses hyps;
	  clear old_clauses];
       tcl_change_info ninfo2] gls0

(* end cases *)

type ('a, 'b) instance_stack =
    ('b * (('a option * constr list) list)) list

let initial_instance_stack ids : (_, _) instance_stack =
  List.map (fun id -> id,[None,[]]) ids

let push_one_arg arg = function
    [] -> anomaly (Pp.str "impossible")
  | (head,args) :: ctx ->
      ((head,(arg::args)) :: ctx)

let push_arg arg stacks =
  List.map (fun (id,stack) -> (id,push_one_arg arg stack)) stacks


let push_one_head c ids (id,stack) =
  let head = if Id.Set.mem id ids then Some c else None in
    id,(head,[]) :: stack

let push_head c ids stacks =
  List.map (push_one_head c ids) stacks

let pop_one (id,stack) =
  let nstack=
    match stack with
	[] -> anomaly (Pp.str "impossible")
      | [c] as l -> l
      | (Some head,args)::(head0,args0)::ctx ->
	  let arg = applist (head,(List.rev args)) in
	    (head0,(arg::args0))::ctx
     | (None,args)::(head0,args0)::ctx ->
	 (head0,(args@args0))::ctx
  in id,nstack

let pop_stacks stacks =
  List.map pop_one stacks

let hrec_for fix_id per_info gls obj_id =
  let obj=mkVar obj_id in
  let typ=pf_get_hyp_typ gls obj_id in
  let rc,hd1=decompose_prod typ in
  let cind,all_args=decompose_app typ in
  let ind,u = destInd cind in assert (ind=per_info.per_ind);
  let params,args= List.chop per_info.per_nparams all_args in
  assert begin
    try List.for_all2 eq_constr params per_info.per_params with
        Invalid_argument _ -> false end;
  let hd2 = applist (mkVar fix_id,args@[obj]) in
    compose_lam rc (whd_beta gls.sigma hd2)


let rec execute_cases fix_name per_info tacnext args objs nhrec tree gls =
  match tree, objs  with
      Close_patt t,_ ->
	let args0 = pop_stacks args in
	  execute_cases fix_name per_info tacnext args0 objs nhrec t gls
    | Skip_patt (_,t),skipped::next_objs ->
	let args0 = push_arg skipped args in
	  execute_cases fix_name per_info tacnext args0 next_objs nhrec t gls
    | End_patt (id,(nparams,nhyps)),[] -> 
	begin
	  match List.assoc id args with
	      [None,br_args] -> 
		let all_metas = 
		  List.init (nparams + nhyps) (fun n -> mkMeta (succ n))  in
		let param_metas,hyp_metas = List.chop nparams all_metas in
		  tclTHEN
		    (tclDO nhrec introf)
		    (tacnext 
		       (applist (mkVar id,
				 List.append param_metas 
				   (List.rev_append br_args hyp_metas)))) gls
	    | _ -> anomaly (Pp.str "wrong stack size")
	end
    | Split_patt (ids,ind,br), casee::next_objs ->
	let (mind,oind) as spec = Global.lookup_inductive ind in
	let nparams = mind.mind_nparams in
	let concl=pf_concl gls in
	let env=pf_env gls in
	let ctyp=pf_type_of gls casee in
	let hd,all_args = decompose_app (special_whd gls ctyp) in
	let ind', u = destInd hd in
	let _ = assert (ind' = ind) in (* just in case *)
	let params,real_args = List.chop nparams all_args in
	let abstract_obj c body =
	  let typ=pf_type_of gls c in
	    lambda_create env (typ,subst_term c body) in
	let elim_pred = List.fold_right abstract_obj
	  real_args (lambda_create env (ctyp,subst_term casee concl)) in
	let case_info = Inductiveops.make_case_info env ind RegularStyle in
	let gen_arities = Inductive.arities_of_constructors (ind,u) spec in
	let f_ids typ =
	  let sign =
	    (prod_assum (Term.prod_applist typ params)) in
	    find_intro_names sign gls in
	let constr_args_ids = Array.map f_ids gen_arities in
	let case_term =
	  mkCase(case_info,elim_pred,casee,
		 Array.mapi (fun i _ -> mkMeta (succ i)) constr_args_ids) in
	let branch_tac i (recargs,bro) gls0 =
	  let args_ids = constr_args_ids.(i) in
	  let rec aux n = function
	      [] ->
		assert (n=Array.length recargs);
		next_objs,[],nhrec
	    | id :: q ->
		let objs,recs,nrec = aux (succ n) q in
		  if recargs.(n)
		  then (mkVar id::objs),(id::recs),succ nrec
		  else (mkVar id::objs),recs,nrec in
	  let objs,recs,nhrec = aux 0 args_ids in
	    tclTHENLIST
	      [tclMAP intro_mustbe_force args_ids;
	       begin
		 fun gls1 ->
		   let hrecs =
		     List.map
		       (fun id ->
			  hrec_for (out_name fix_name) per_info gls1 id)
		       recs in
		     generalize hrecs gls1
	       end;
	       match bro with
		   None ->
		     msg_warning (str "missing case");
		     tacnext (mkMeta 1)
		 | Some (sub_ids,tree) ->
		     let br_args =
		       List.filter
			 (fun (id,_) -> Id.Set.mem id sub_ids) args in
		     let construct =
		       applist (mkConstruct(ind,succ i),params) in
		     let p_args =
		       push_head construct ids br_args in
		       execute_cases fix_name per_info tacnext
			 p_args objs nhrec tree] gls0 in
	  tclTHENSV
	    (refine case_term)
	    (Array.mapi branch_tac br) gls
    | Split_patt (_, _, _) , [] ->
	anomaly ~label:"execute_cases " (Pp.str "Nothing to split")
    | Skip_patt _ , [] ->
	anomaly ~label:"execute_cases " (Pp.str "Nothing to skip")
    | End_patt (_,_) , _ :: _  ->
	anomaly ~label:"execute_cases " (Pp.str "End of branch with garbage left")

let understand_my_constr c gls =
  let env = pf_env gls in
  let nc = names_of_rel_context env in
  let rawc = Detyping.detype false [] nc c in
  let rec frob = function
    | GEvar _ -> GHole (Loc.ghost,Evar_kinds.QuestionMark Evar_kinds.Expand)
    | rc ->  map_glob_constr frob rc
  in
  Pretyping.understand_tcc (sig_sig gls) env ~expected_type:(pf_concl gls) (frob rawc)

let my_refine c gls =
  let oc = understand_my_constr c gls in
  Refine.refine oc gls

(* end focus/claim *)

let end_tac et2 gls =
  let info = get_its_info gls in
  let et1,pi,ek,clauses =
    match info.pm_stack with
	Suppose_case::_ ->
	  anomaly (Pp.str "This case should already be trapped")
      | Claim::_ ->
	  error "\"end claim\" expected."
      | Focus_claim::_ ->
	  error "\"end focus\" expected."
      | Per(et',pi,ek,clauses)::_ -> (et',pi,ek,clauses)
      | [] ->
	  anomaly (Pp.str "This case should already be trapped") in
  let et =
    if et1 <> et2 then
      match et1 with
	  ET_Case_analysis ->
	    error "\"end cases\" expected."
	| ET_Induction ->
	    error "\"end induction\" expected."
    else et1 in
    tclTHEN
      tcl_erase_info
      begin
	match et,ek with
	    _,EK_unknown ->
	      tclSOLVE [simplest_elim pi.per_casee]
	  | ET_Case_analysis,EK_nodep ->
	      tclTHEN
		(general_case_analysis false (pi.per_casee,NoBindings))
		(default_justification (List.map mkVar clauses))
	  | ET_Induction,EK_nodep ->
	      tclTHENLIST
		[generalize (pi.per_args@[pi.per_casee]);
		 simple_induct (AnonHyp (succ (List.length pi.per_args)));
		 default_justification (List.map mkVar clauses)]
	  | ET_Case_analysis,EK_dep tree ->
		 execute_cases Anonymous pi 
		   (fun c -> tclTHENLIST 
		      [my_refine c;
		       clear clauses;
		       justification assumption])
		   (initial_instance_stack clauses) [pi.per_casee] 0 tree
	  | ET_Induction,EK_dep tree ->
	      let nargs = (List.length pi.per_args) in
		tclTHEN (generalize (pi.per_args@[pi.per_casee]))
		  begin
		    fun gls0 ->
		      let fix_id =
			pf_get_new_id (Id.of_string "_fix") gls0 in
		      let c_id =
			pf_get_new_id (Id.of_string "_main_arg") gls0 in
			tclTHENLIST
			  [fix (Some fix_id) (succ nargs);
			   tclDO nargs introf;
			   intro_mustbe_force c_id;
			   execute_cases (Name fix_id) pi
			     (fun c ->
				tclTHENLIST
				  [clear [fix_id];
				   my_refine c;
				   clear clauses;
				   justification assumption])
			     (initial_instance_stack clauses)
			     [mkVar c_id]  0 tree] gls0
		  end
      end gls

(* escape *)

let escape_tac gls =
  (* spiwack: sets an empty info stack to avoid interferences.
     We could erase the info altogether, but that doesn't play
     well with the Decl_mode.focus (used in post_processing). *)
  let info={pm_stack=[]} in
  tcl_change_info info gls

(* General instruction engine *)

let rec do_proof_instr_gen _thus _then instr =
  match instr with
      Pthus i ->
	assert (not _thus);
	do_proof_instr_gen true _then i
    | Pthen i ->
	assert (not _then);
	do_proof_instr_gen _thus true i
    | Phence i ->
	assert (not (_then || _thus));
	do_proof_instr_gen true true i
    | Pcut c ->
	instr_cut mk_stat_or_thesis _thus _then c
    | Psuffices c ->
	instr_suffices _then c
    | Prew (s,c) ->
	assert (not _then);
	instr_rew _thus s c
    | Pconsider (c,hyps)    -> consider_tac c hyps
    | Pgiven hyps            -> given_tac hyps
    | Passume hyps           -> assume_tac hyps
    | Plet hyps              -> assume_tac hyps
    | Pclaim st              -> instr_claim false st
    | Pfocus st              -> instr_claim true st
    | Ptake witl             -> take_tac witl
    | Pdefine (id,args,body) -> define_tac id args body
    | Pcast (id,typ)         -> cast_tac id typ
    | Pper (et,cs)           -> per_tac et cs
    | Psuppose hyps      -> suppose_tac hyps
    | Pcase (params,pat_info,hyps) -> case_tac params pat_info hyps
    | Pend (B_elim et) -> end_tac et
    | Pend _ -> anomaly (Pp.str "Not applicable")
    | Pescape -> escape_tac

let eval_instr {instr=instr} =
  do_proof_instr_gen false false instr

let rec preprocess pts instr =
  match instr with
    Phence i |Pthus i | Pthen i -> preprocess pts i
  | Psuffices _ | Pcut _ |  Passume _ | Plet _ | Pclaim _ | Pfocus _
  | Pconsider (_,_) | Pcast (_,_) | Pgiven _ | Ptake _
  | Pdefine (_,_,_) | Pper _ | Prew _ ->
      check_not_per pts;
      true
  | Pescape ->
      check_not_per pts;
      true
  | Pcase _ | Psuppose _ | Pend (B_elim _) ->
      close_previous_case pts ;
      true
  | Pend bt ->
      close_block bt pts ;
      false

let rec postprocess pts instr =
  match instr with
      Phence i | Pthus i | Pthen i -> postprocess pts i
    | Pcut _ | Psuffices _ | Passume _ | Plet _ | Pconsider (_,_) | Pcast (_,_)
    | Pgiven _ | Ptake _ | Pdefine (_,_,_) | Prew (_,_) -> ()
    | Pclaim _ | Pfocus _ | Psuppose _ | Pcase _ | Pper _ ->
      Decl_mode.focus pts
    | Pescape ->
      Decl_mode.focus pts;
      Proof_global.set_proof_mode "Classic"
    | Pend (B_elim ET_Induction) ->
  	begin
	  let pfterm = List.hd (Proof.partial_proof pts) in
	  let { it = gls ; sigma = sigma } = Proof.V82.subgoals pts in
	  let env =  try
		       Goal.V82.env sigma (List.hd gls)
	             with Failure "hd" ->
		       Global.env ()
	  in
	    try
	      Inductiveops.control_only_guard env pfterm;
	      goto_current_focus_or_top pts
 	    with
		Type_errors.TypeError(env,
				      Type_errors.IllFormedRecBody(_,_,_,_,_)) ->
		  anomaly (Pp.str "\"end induction\" generated an ill-formed fixpoint")
	end
    | Pend _ ->
	goto_current_focus_or_top (pts)

let do_instr raw_instr pts =
  let has_tactic = preprocess pts raw_instr.instr in
  begin
    if has_tactic then
      let { it=gls ; sigma=sigma } = Proof.V82.subgoals pts in
      let gl = { it=List.hd gls ; sigma=sigma } in
      let env=  pf_env gl in
      let ist = {ltacvars = ([],[]); ltacrecvars = [];
		 gsigma = sigma; genv = env} in
      let glob_instr = intern_proof_instr ist raw_instr in
      let instr =
	interp_proof_instr (get_its_info gl) sigma env glob_instr in
      Pfedit.by (tclTHEN (eval_instr instr) clean_tmp)
    else () end;
  postprocess pts raw_instr.instr;
  (* spiwack: this should restore a compatible semantics with
     v8.3 where we never stayed focused on 0 goal. *)
  Decl_mode.maximal_unfocus pts

let proof_instr raw_instr =
  let p = Proof_global.give_me_the_proof () in
  do_instr raw_instr p

(*

(* STUFF FOR ITERATED RELATIONS *)
let decompose_bin_app t=
  let hd,args = destApp

let identify_transitivity_lemma c =
  let varx,tx,c1 = destProd c in
  let vary,ty,c2 = destProd (pop c1) in
  let varz,tz,c3 = destProd (pop c2) in
  let _,p1,c4 = destProd (pop c3) in
  let _,lp2,lp3 = destProd (pop c4) in
  let p2=pop lp2 in
  let p3=pop lp3 in
*)



==> anc/HoTT/coq-HoTT/plugins/decl_mode/decl_proof_instr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Refiner
open Names
open Term
open Tacmach
open Decl_mode

val go_to_proof_mode: unit -> unit
val return_from_tactic_mode: unit -> unit

val register_automation_tac: tactic -> unit

val automation_tac : tactic

val concl_refiner:
  Termops.meta_type_map -> constr -> Proof_type.goal sigma -> constr

val do_instr: Decl_expr.raw_proof_instr -> Proof.proof -> unit
val proof_instr: Decl_expr.raw_proof_instr -> unit

val tcl_change_info : Decl_mode.pm_info -> tactic

val execute_cases :
    Name.t ->
    Decl_mode.per_info ->
    (Term.constr -> Proof_type.tactic) ->
    (Id.Set.elt * (Term.constr option * Term.constr list) list) list ->
    Term.constr list -> int -> Decl_mode.split_tree -> Proof_type.tactic

val tree_of_pats : 
  Id.t * (int * int) -> (Glob_term.cases_pattern*recpath) list list ->
  split_tree

val add_branch : 
  Id.t * (int * int) -> (Glob_term.cases_pattern*recpath) list list ->
  split_tree -> split_tree

val append_branch :
  Id.t *(int * int) -> int -> (Glob_term.cases_pattern*recpath) list list ->
  (Id.Set.t * Decl_mode.split_tree) option ->
  (Id.Set.t * Decl_mode.split_tree) option

val append_tree :
  Id.t * (int * int) -> int -> (Glob_term.cases_pattern*recpath) list list ->
  split_tree -> split_tree

val build_dep_clause :   Term.types Decl_expr.statement list ->
    Decl_expr.proof_pattern ->
    Decl_mode.per_info ->
    (Term.types Decl_expr.statement, Term.types Decl_expr.or_thesis)
    Decl_expr.hyp list -> Proof_type.goal Tacmach.sigma -> Term.types

val register_dep_subcase :    
    Id.t * (int * int) ->
    Environ.env ->
    Decl_mode.per_info ->
    Glob_term.cases_pattern -> Decl_mode.elim_kind -> Decl_mode.elim_kind

val thesis_for :     Term.constr ->
    Term.constr -> Decl_mode.per_info -> Environ.env -> Term.constr

val close_previous_case : Proof.proof -> unit

val pop_stacks :
  (Id.t *
     (Term.constr option * Term.constr list) list) list ->
  (Id.t *
     (Term.constr option * Term.constr list) list) list

val push_head :   Term.constr ->
  Id.Set.t ->
  (Id.t *
     (Term.constr option * Term.constr list) list) list ->
  (Id.t *
     (Term.constr option * Term.constr list) list) list

val push_arg : Term.constr ->
  (Id.t *
     (Term.constr option * Term.constr list) list) list ->
  (Id.t *
     (Term.constr option * Term.constr list) list) list

val hrec_for:
    Id.t ->
    Decl_mode.per_info -> Proof_type.goal Tacmach.sigma ->
    Id.t -> Term.constr

val consider_match :
   bool ->
    (Id.Set.elt*bool) list ->
    Id.Set.elt list ->
    (Term.types Decl_expr.statement, Term.types) Decl_expr.hyp list ->
    Proof_type.tactic

val init_tree:
    Id.Set.t ->
    inductive ->
    int option * Declarations.wf_paths ->
    (int ->
     (int option * Declarations.recarg Rtree.t) array ->
     (Id.Set.t * Decl_mode.split_tree) option) ->
    Decl_mode.split_tree


==> anc/HoTT/coq-HoTT/plugins/decl_mode/g_decl_mode.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

(* arnaud: veiller à l'aspect tutorial des commentaires *)

open Compat
open Pp
open Tok
open Decl_expr
open Names
open Pcoq

open Pcoq.Constr
open Pcoq.Tactic

let pr_goal gs =
  let (g,sigma) = Goal.V82.nf_evar (Tacmach.project gs) (Evd.sig_it gs) in
  let env = Goal.V82.env sigma g in
  let preamb,thesis,penv,pc =
    (str "     *** Declarative Mode ***" ++ fnl ()++fnl ()),
    (str "thesis := "  ++ fnl ()),
    Printer.pr_context_of env,
    Printer.pr_goal_concl_style_env env (Goal.V82.concl sigma g)
  in
    preamb ++
    str"  " ++ hv 0 (penv ++ fnl () ++
		       str (Printer.emacs_str "")  ++
		       str "============================" ++ fnl ()  ++
		       thesis ++ str " " ++  pc) ++ fnl ()

(* arnaud: rebrancher ça 
let pr_open_subgoals () =
  let p = Proof_global.give_me_the_proof () in
  let { Evd.it = goals ; sigma = sigma } = Proof.V82.subgoals p in
  let close_cmd = Decl_mode.get_end_command p in
  pr_subgoals close_cmd sigma goals
*)

let pr_proof_instr instr = 
  Errors.anomaly (Pp.str "Cannot print a proof_instr")
    (* arnaud: Il nous faut quelque chose de type extr_genarg_printer si on veut aller
                     dans cette direction
       Ppdecl_proof.pr_proof_instr (Global.env()) instr
    *)
let pr_raw_proof_instr instr =
  Errors.anomaly (Pp.str "Cannot print a raw proof_instr")
let pr_glob_proof_instr instr =
  Errors.anomaly (Pp.str "Cannot print a non-interpreted proof_instr")

let interp_proof_instr _ { Evd.it = gl ; sigma = sigma }=
  Decl_interp.interp_proof_instr 
    (Decl_mode.get_info sigma gl)
    (sigma)
    (Goal.V82.env sigma gl)

let vernac_decl_proof () = 
  let pf = Proof_global.give_me_the_proof () in
  if Proof.is_done pf then 
    Errors.error "Nothing left to prove here."
  else
    Proof.transaction pf begin fun () ->
      Decl_proof_instr.go_to_proof_mode () ;
      Proof_global.set_proof_mode "Declarative" ;
      Vernacentries.print_subgoals ()
    end

(* spiwack: some bureaucracy is not performed here *)
let vernac_return () =
  Proof.transaction (Proof_global.give_me_the_proof ()) begin fun () ->
    Decl_proof_instr.return_from_tactic_mode () ;
    Proof_global.set_proof_mode "Declarative" ;
    Vernacentries.print_subgoals ()
  end

let vernac_proof_instr instr =
  Proof.transaction (Proof_global.give_me_the_proof ()) begin fun () ->
    Decl_proof_instr.proof_instr instr;
    Vernacentries.print_subgoals ()
  end

(* We create a new parser entry [proof_mode]. The Declarative proof mode
    will replace the normal parser entry for tactics with this one. *)
let proof_mode = Gram.entry_create "vernac:proof_command"
(* Auxiliary grammar entry. *)
let proof_instr = Gram.entry_create "proofmode:instr"

(* Before we can write an new toplevel command (see below) 
    which takes a [proof_instr] as argument, we need to declare
    how to parse it, print it, globalise it and interprete it.
    Normally we could do that easily through ARGUMENT EXTEND, 
    but as the parsing is fairly complicated we will do it manually to
    indirect through the [proof_instr] grammar entry. *)
(* spiwack: proposal: doing that directly from argextend.ml4, maybe ? *)

(* [Genarg.create_arg] creates a new embedding into Genarg. *)
let (wit_proof_instr,globwit_proof_instr,rawwit_proof_instr) =
  Genarg.create_arg None "proof_instr"
let _ = Tacintern.add_intern_genarg "proof_instr"
  begin fun e x -> (* declares the globalisation function *)
    Genarg.in_gen globwit_proof_instr 
      (Decl_interp.intern_proof_instr e (Genarg.out_gen rawwit_proof_instr x))
  end
let _ = Tacinterp.add_interp_genarg "proof_instr"
  begin fun ist gl x -> (* declares the interpretation function *)
    Tacmach.project gl ,
    Genarg.in_gen wit_proof_instr 
      (interp_proof_instr ist gl (Genarg.out_gen globwit_proof_instr x))
  end
(* declares the substitution function, irrelevant in our case : *)
let _ = Tacsubst.add_genarg_subst "proof_instr" (fun _ x -> x)


let _ = Pptactic.declare_extra_genarg_pprule
  (rawwit_proof_instr, pr_raw_proof_instr)
  (globwit_proof_instr, pr_glob_proof_instr)
  (wit_proof_instr, pr_proof_instr)

(* We use the VERNAC EXTEND facility with a custom non-terminal
    to populate [proof_mode] with a new toplevel interpreter.
    The "-" indicates that the rule does not start with a distinguished
    string. *)
VERNAC proof_mode EXTEND ProofInstr
  [ - proof_instr(instr) ] -> [ vernac_proof_instr instr ]
END

(* It is useful to use GEXTEND directly to call grammar entries that have been
    defined previously VERNAC EXTEND. In this case we allow, in proof mode,
    the use of commands like Check or Print. VERNAC EXTEND does quite a bit of
    bureaucracy for us, but it is not needed in this sort of case, and it would require
    to have an ARGUMENT EXTEND version of the "proof_mode" grammar entry. *)
GEXTEND Gram
  GLOBAL: proof_mode ;

  proof_mode: LAST
    [ [ c=G_vernac.subgoal_command -> c (Some 1) ] ]
  ;
END  

(* We register a new proof mode here *)

let _ = 
  Proof_global.register_proof_mode { Proof_global.
				       name = "Declarative" ; (* name for identifying and printing *)
				       (* function [set] goes from No Proof Mode to 
					   Declarative Proof Mode performing side effects *)
				       set = begin fun () ->
					 (* We set the command non terminal to
					     [proof_mode] (which we just defined). *)
					 G_vernac.set_command_entry proof_mode ;
					 (* We substitute the goal printer, by the one we built
					     for the proof mode. *)
					 Printer.set_printer_pr { Printer.default_printer_pr with
								                Printer.pr_goal = pr_goal }
				       end ;
                                       (* function [reset] goes back to No Proof Mode from
					   Declarative Proof Mode *)
				       reset = begin fun () ->
					 (* We restore the command non terminal to
					      [noedit_mode]. *)
					 G_vernac.set_command_entry G_vernac.noedit_mode ;
					 (* We restore the goal printer to default *)
					 Printer.set_printer_pr Printer.default_printer_pr
				       end
				   }

(* Two new vernacular commands *)
VERNAC COMMAND EXTEND DeclProof
  [ "proof" ] -> [ vernac_decl_proof () ]
END
VERNAC COMMAND EXTEND  DeclReturn
  [ "return" ] -> [ vernac_return () ]
END

let none_is_empty = function
    None -> []
  | Some l -> l

GEXTEND Gram
GLOBAL: proof_instr;
  thesis :
    [[ "thesis" -> Plain 
     | "thesis"; "for"; i=ident -> (For i)
     ]];
  statement :
    [[ i=ident ; ":" ; c=constr -> {st_label=Name i;st_it=c}
     | i=ident -> {st_label=Anonymous;
		   st_it=Constrexpr.CRef (Libnames.Ident (!@loc, i), None)}
     | c=constr -> {st_label=Anonymous;st_it=c}
     ]];
  constr_or_thesis :
     [[ t=thesis -> Thesis t ] |
      [ c=constr -> This c
      ]];
  statement_or_thesis : 
    [
      [ t=thesis -> {st_label=Anonymous;st_it=Thesis t} ] 
    |
      [ i=ident ; ":" ; cot=constr_or_thesis -> {st_label=Name i;st_it=cot}
      | i=ident -> {st_label=Anonymous;
		    st_it=This (Constrexpr.CRef (Libnames.Ident (!@loc, i), None))}
      | c=constr -> {st_label=Anonymous;st_it=This c}
      ]
    ];
  justification_items : 
    [[ -> Some [] 
     | "by"; l=LIST1 constr SEP "," -> Some l
     | "by"; "*"                    -> None ]]
  ;
  justification_method : 
    [[ -> None 
     | "using";  tac = tactic -> Some tac ]]
  ;
  simple_cut_or_thesis :
    [[ ls = statement_or_thesis;
       j = justification_items;
       taco = justification_method 	
	 -> {cut_stat=ls;cut_by=j;cut_using=taco} ]]
  ;
  simple_cut :
    [[ ls = statement;
       j = justification_items;
       taco = justification_method 	
	 -> {cut_stat=ls;cut_by=j;cut_using=taco} ]]
  ;
  elim_type:
    [[ IDENT "induction" -> ET_Induction
     | IDENT "cases" -> ET_Case_analysis ]]
  ;
  block_type :
    [[ IDENT "claim" -> B_claim
     | IDENT "focus" -> B_focus
     | IDENT "proof" -> B_proof
     | et=elim_type -> B_elim et ]]
  ;    
  elim_obj:
    [[ IDENT "on"; c=constr -> Real c
     | IDENT "of"; c=simple_cut -> Virtual c ]]
  ;  
  elim_step:
    [[ IDENT "consider" ; 
       h=consider_vars ; IDENT "from" ; c=constr -> Pconsider (c,h)
     | IDENT "per"; et=elim_type; obj=elim_obj -> Pper (et,obj)
     | IDENT "suffices"; ls=suff_clause;
       j = justification_items;
       taco = justification_method 	
	-> Psuffices {cut_stat=ls;cut_by=j;cut_using=taco} ]] 
  ;
  rew_step :
    [[ "~=" ;         c=simple_cut -> (Rhs,c)       
     | "=~" ;         c=simple_cut -> (Lhs,c)]]
  ;
  cut_step:
    [[ "then"; tt=elim_step -> Pthen tt
     | "then"; c=simple_cut_or_thesis -> Pthen (Pcut c)
     | IDENT "thus"; tt=rew_step -> Pthus (let s,c=tt in Prew (s,c)) 
     | IDENT "thus"; c=simple_cut_or_thesis -> Pthus (Pcut c)
     | IDENT "hence"; c=simple_cut_or_thesis -> Phence (Pcut c)
     | tt=elim_step -> tt
     | tt=rew_step -> let s,c=tt in Prew (s,c); 
     | IDENT "have"; c=simple_cut_or_thesis -> Pcut c;
     | IDENT "claim"; c=statement -> Pclaim c;
     | IDENT "focus"; IDENT "on"; c=statement -> Pfocus c;    
     | "end"; bt = block_type -> Pend bt;
     | IDENT "escape" -> Pescape ]]
  ;
  (* examiner s'il est possible de faire R _ et _ R pour R une relation qcq*)
  loc_id: 
    [[ id=ident -> fun x -> (loc,(id,x)) ]];
  hyp:
    [[ id=loc_id -> id None ;
     | id=loc_id ; ":" ; c=constr -> id (Some c)]]
  ;
  consider_vars:
    [[ name=hyp -> [Hvar name]
     | name=hyp; ","; v=consider_vars -> (Hvar name) :: v
     | name=hyp; 
       IDENT "such"; IDENT "that"; h=consider_hyps -> (Hvar name)::h
     ]]
  ;
  consider_hyps:  
    [[ st=statement; IDENT "and"; h=consider_hyps  -> Hprop st::h
     | st=statement; IDENT "and"; 
       IDENT "consider" ; v=consider_vars  -> Hprop st::v
     | st=statement -> [Hprop st]
     ]]
  ;  
  assume_vars:
    [[ name=hyp -> [Hvar name]
     | name=hyp; ","; v=assume_vars -> (Hvar name) :: v
     | name=hyp; 
       IDENT "such"; IDENT "that"; h=assume_hyps -> (Hvar name)::h
     ]]
  ;
  assume_hyps:  
    [[ st=statement; IDENT "and"; h=assume_hyps  -> Hprop st::h
     | st=statement; IDENT "and"; 
       IDENT "we"; IDENT "have" ; v=assume_vars  -> Hprop st::v
     | st=statement -> [Hprop st]
     ]]
  ;
  assume_clause:
    [[ IDENT "we" ; IDENT "have" ; v=assume_vars -> v
    |  h=assume_hyps -> h ]]
  ; 
  suff_vars:
    [[ name=hyp; IDENT "to"; IDENT "show" ; c = constr_or_thesis ->
      [Hvar name],c
     | name=hyp; ","; v=suff_vars -> 
	 let (q,c) = v in ((Hvar name) :: q),c
     | name=hyp; 
       IDENT "such"; IDENT "that"; h=suff_hyps -> 
	 let (q,c) = h in ((Hvar name) :: q),c
     ]];
  suff_hyps:  
    [[ st=statement; IDENT "and"; h=suff_hyps  ->	 
	 let (q,c) = h in (Hprop st::q),c
     | st=statement; IDENT "and"; 
       IDENT "to" ; IDENT "have" ; v=suff_vars -> 
	 let (q,c) = v in (Hprop st::q),c
     | st=statement; IDENT "to"; IDENT "show" ; c = constr_or_thesis -> 
	 [Hprop st],c
     ]]
  ;
  suff_clause:
    [[ IDENT "to" ; IDENT "have" ; v=suff_vars -> v
    |  h=suff_hyps -> h ]]
  ; 
  let_vars:
    [[ name=hyp -> [Hvar name]
     | name=hyp; ","; v=let_vars -> (Hvar name) :: v
     | name=hyp; IDENT "be"; 
       IDENT "such"; IDENT "that"; h=let_hyps -> (Hvar name)::h
     ]]
  ;
  let_hyps:  
    [[ st=statement; IDENT "and"; h=let_hyps  -> Hprop st::h
    |  st=statement; IDENT "and"; "let"; v=let_vars  -> Hprop st::v
    |  st=statement -> [Hprop st]
    ]];
  given_vars:
    [[ name=hyp -> [Hvar name]
     | name=hyp; ","; v=given_vars -> (Hvar name) :: v
     | name=hyp; IDENT "such"; IDENT "that"; h=given_hyps -> (Hvar name)::h
     ]]
  ;
  given_hyps:  
    [[ st=statement; IDENT "and"; h=given_hyps  -> Hprop st::h
    |  st=statement; IDENT "and"; IDENT "given"; v=given_vars  -> Hprop st::v
    |  st=statement -> [Hprop st]
    ]];
  suppose_vars:
    [[name=hyp -> [Hvar name] 
     |name=hyp; ","; v=suppose_vars -> (Hvar name) :: v
     |name=hyp; OPT[IDENT "be"]; 
      IDENT "such"; IDENT "that"; h=suppose_hyps -> (Hvar name)::h
     ]]
  ;
  suppose_hyps:  
    [[ st=statement_or_thesis; IDENT "and"; h=suppose_hyps -> Hprop st::h
     | st=statement_or_thesis; IDENT "and"; IDENT "we"; IDENT "have";
          v=suppose_vars -> Hprop st::v
     | st=statement_or_thesis -> [Hprop st]
     ]]
  ;
  suppose_clause:
    [[ IDENT "we"; IDENT "have"; v=suppose_vars -> v;
     |  h=suppose_hyps -> h ]]
  ;
  intro_step:
    [[ IDENT "suppose" ; h=assume_clause -> Psuppose h
     | IDENT "suppose" ; IDENT "it"; IDENT "is" ; c=pattern LEVEL "0" ;
       po=OPT[ "with"; p=LIST1 hyp SEP ","-> p  ] ; 
       ho=OPT[ IDENT "and" ; h=suppose_clause -> h ] -> 
	 Pcase (none_is_empty po,c,none_is_empty ho)
     | "let" ; v=let_vars -> Plet v	 
     | IDENT "take"; witnesses = LIST1 constr SEP ","  -> Ptake witnesses
     | IDENT "assume"; h=assume_clause -> Passume h
     | IDENT "given"; h=given_vars -> Pgiven h
     | IDENT "define"; id=ident; args=LIST0 hyp; 
       "as"; body=constr -> Pdefine(id,args,body)
     | IDENT "reconsider"; id=ident; "as" ; typ=constr -> Pcast (This id,typ)
     | IDENT "reconsider"; t=thesis; "as" ; typ=constr -> Pcast (Thesis t ,typ)
     ]]
  ;
  emphasis : 
    [[ -> 0
     | "*" -> 1
     | "**" -> 2
     | "***" -> 3
     ]]
  ;
  bare_proof_instr:
    [[ c = cut_step -> c ;
     | i = intro_step -> i ]]
  ;
  proof_instr :
    [[ e=emphasis;i=bare_proof_instr;"." -> {emph=e;instr=i}]]
  ;
END;;

 


==> anc/HoTT/coq-HoTT/plugins/decl_mode/ppdecl_proof.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Pp
open Decl_expr
open Names
open Nameops

let pr_constr = Printer.pr_constr_env
let pr_tac = Pptactic.pr_glob_tactic
let pr_pat mpat = Ppconstr.pr_cases_pattern_expr mpat.pat_expr

let pr_label = function
    Anonymous -> mt ()
  | Name id -> pr_id id ++ spc () ++ str ":" ++ spc ()

let pr_justification_items env = function
    Some [] -> mt ()
  | Some (_::_ as l) ->
      spc () ++ str "by" ++ spc () ++
	prlist_with_sep (fun () -> str ",") (pr_constr env) l
  | None -> spc () ++ str "by *"

let pr_justification_method env = function
    None -> mt ()
  | Some tac ->
      spc () ++ str "using" ++ spc () ++ pr_tac env tac

let pr_statement pr_it env st =
  pr_label st.st_label ++ pr_it env st.st_it

let pr_or_thesis pr_this env = function
    Thesis Plain -> str "thesis"
  | Thesis (For id) ->
      str "thesis" ++ spc() ++ str "for" ++ spc () ++ pr_id id
  | This c -> pr_this env c

let pr_cut pr_it env c =
  hov 1 (pr_it env c.cut_stat) ++
    pr_justification_items env c.cut_by ++
    pr_justification_method env c.cut_using

let type_or_thesis = function
    Thesis _ -> Term.mkProp
  | This c -> c

let _I x = x

let rec print_hyps pconstr gtyp env sep _be _have hyps =
  let pr_sep = if sep then str "and" ++ spc () else mt () in
    match hyps with
	(Hvar _ ::_) as rest ->
	  spc () ++ pr_sep ++ str _have ++
	    print_vars pconstr gtyp env false _be _have rest
      | Hprop st :: rest ->
	  begin
	    let nenv =
	      match st.st_label with
		  Anonymous -> env
		| Name id -> Environ.push_named (id,None,gtyp st.st_it) env in
	      spc() ++ pr_sep ++ pr_statement pconstr env st ++
		print_hyps pconstr gtyp nenv true _be _have rest
	  end
      | [] -> mt ()

and print_vars pconstr gtyp env sep _be _have vars =
  match vars with
    Hvar st :: rest ->
      begin
	let nenv =
	  match st.st_label with
	      Anonymous -> anomaly (Pp.str "anonymous variable")
	    | Name id -> Environ.push_named (id,None,st.st_it) env in
	let pr_sep = if sep then pr_comma () else mt () in
		spc() ++ pr_sep ++
		   pr_statement pr_constr env st ++
		  print_vars pconstr gtyp nenv true _be _have rest
      end
   | (Hprop _ :: _) as rest ->
      let _st =  if _be then
	str "be such that"
      else
	str "such that" in
	spc() ++ _st ++  print_hyps pconstr gtyp env false _be _have rest
  | [] -> mt ()

let pr_suffices_clause env (hyps,c) =
    print_hyps pr_constr _I env false false "to have" hyps ++ spc () ++
       str "to show" ++ spc () ++ pr_or_thesis pr_constr env c

let pr_elim_type = function
    ET_Case_analysis -> str "cases"
  | ET_Induction -> str "induction"

let pr_casee env =function
    Real c -> str "on" ++ spc () ++ pr_constr env c
  | Virtual cut -> str "of" ++ spc () ++ pr_cut (pr_statement pr_constr) env cut

let pr_side = function
    Lhs -> str "=~"
  | Rhs -> str "~="

let rec pr_bare_proof_instr _then _thus env = function
  | Pescape -> str "escape"
  | Pthen i -> pr_bare_proof_instr true _thus env i
  | Pthus i -> pr_bare_proof_instr _then true env i
  | Phence i -> pr_bare_proof_instr true true env i
  | Pcut c ->
      begin
	match _then,_thus with
	    false,false -> str "have" ++ spc () ++
	      pr_cut (pr_statement (pr_or_thesis pr_constr)) env c
	  | false,true  -> str "thus" ++ spc () ++
	      pr_cut (pr_statement (pr_or_thesis pr_constr)) env c
	  | true,false  -> str "then" ++ spc () ++
	      pr_cut (pr_statement (pr_or_thesis pr_constr)) env c
	  | true,true   -> str "hence" ++ spc () ++
	      pr_cut (pr_statement (pr_or_thesis pr_constr)) env c
      end
  | Psuffices c ->
      str "suffices" ++  pr_cut pr_suffices_clause env c
  | Prew (sid,c) ->
      (if _thus then str "thus" else str "    ") ++ spc () ++
	pr_side sid ++ spc () ++ pr_cut (pr_statement pr_constr) env c
  | Passume hyps ->
      str "assume" ++ print_hyps pr_constr _I env false false "we have" hyps
  | Plet hyps ->
      str "let" ++ print_vars pr_constr _I env false true "let" hyps
  | Pclaim st ->
      str "claim" ++ spc () ++ pr_statement pr_constr env st
  | Pfocus st ->
      str "focus on" ++ spc () ++ pr_statement pr_constr env st
  | Pconsider (id,hyps) ->
      str "consider" ++ print_vars pr_constr _I env false false "consider" hyps
      ++ spc () ++ str "from " ++ pr_constr env id
  | Pgiven hyps ->
      str "given" ++ print_vars pr_constr _I env false false "given" hyps
  | Ptake witl ->
      str "take" ++ spc () ++
	prlist_with_sep pr_comma (pr_constr env) witl
  | Pdefine (id,args,body) ->
      str "define" ++ spc () ++ pr_id id ++ spc () ++
	prlist_with_sep spc
	(fun st -> str "(" ++
	   pr_statement pr_constr env st ++ str ")") args ++ spc () ++
	str "as" ++ (pr_constr env body)
  | Pcast (id,typ) ->
      str "reconsider" ++ spc () ++
	pr_or_thesis (fun _ -> pr_id) env id ++ spc () ++
	str "as" ++ spc () ++ (pr_constr env typ)
  | Psuppose hyps ->
      str "suppose" ++
	print_hyps pr_constr _I env false false "we have" hyps
  | Pcase (params,pat,hyps) ->
      str "suppose it is" ++ spc () ++ pr_pat pat ++
	(if params = [] then mt () else
	   (spc () ++ str "with" ++ spc () ++
	      prlist_with_sep spc
	      (fun st -> str "(" ++
		 pr_statement pr_constr env st ++ str ")") params ++ spc ()))
      ++
	(if hyps = [] then mt () else
	   (spc () ++ str "and" ++
	      print_hyps (pr_or_thesis pr_constr) type_or_thesis
	      env false false "we have" hyps))
  | Pper (et,c) ->
      str "per" ++ spc () ++ pr_elim_type et ++ spc () ++
      pr_casee env c
  | Pend (B_elim et) -> str "end" ++ spc () ++ pr_elim_type et
  | _ -> anomaly (Pp.str "unprintable instruction")

let pr_emph = function
    0 -> str "    "
  | 1 -> str "*   "
  | 2 -> str "**  "
  | 3 -> str "*** "
  | _ -> anomaly (Pp.str "unknown emphasis")

let pr_proof_instr env instr =
  pr_emph instr.emph ++ spc () ++
    pr_bare_proof_instr false false env instr.instr



==> anc/HoTT/coq-HoTT/plugins/decl_mode/ppdecl_proof.mli <==

val pr_proof_instr : Environ.env -> Decl_expr.proof_instr -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/plugins/extraction/CHANGES <==
8.0 -> today

See the main CHANGES file in the archive


7.4 -> 8.0

No revolution this time. Mostly "behind-the-scene" clean-up and bug-fixes, 
but also a few steps toward a more user-friendly extraction:

* syntax of extraction: 
- The old   (Recursive) Extraction Module M.
  is now    (Recursive) Extraction Library M.
  The old name was misleading since this command only works with M being a 
  library M.v, and not a module produced by interactive command Module M. 
- The other commands 
    Extraction foo.
    Recursive Extraction foo bar.
    Extraction "myfile.ml" foo bar. 
  now accept that foo can be a module name instead of just a constant name. 

* Support of type scheme axioms (i.e. axiom whose type is an arity 
  (x1:X1)...(xn:Xn)s with s a sort). For example: 

   Axiom myprod : Set -> Set -> Set.
   Extract Constant myprod "'a" "'b" => "'a * 'b". 
   Recursive Extraction myprod. 
   -------> type ('a,'b) myprod = 'a * 'b		

* More flexible support of axioms. When an axiom isn't realized via Extract 
  Constant before extraction, a warning is produced (instead of an error), 
  and the extracted code must be completed later by hand. To find what
  needs to be completed, search for the following string: AXIOM TO BE REALIZED

* Cosmetics: When extraction produces a file, it tells it. 

* (Experimental) It is allowed to extract under a opened interactive module
  (but still outside sections). Feature to be used with caution. 

* A problem has been identified concerning .v files used as normal interactive 
  modules, like in 
    
    <file A.v>
    Definition foo :=O.
    <End file A.v>

    <at toplevel>
    Require A.
    Module M:=A
    Extraction M.

  I might try to support that in the future. In the meanwhile, the
  current behaviour of extraction is to forbid this.

* bug fixes: 
- many concerning Records. 
- a Stack Overflow with mutual inductive (PR#320)
- some optimizations have been removed since they were not type-safe:
  For example if e has type:  type 'x a = A
  Then:       match e with A -> A     -----X---->    e
  To be investigated further.


7.3 -> 7.4

* The two main new features: 
  - Automatic generation of Obj.magic when the extracted code 
  in Ocaml is not directly typable.
  - An experimental extraction of Coq's new modules to Ocaml modules. 

* Concerning those Obj.magic: 
  - The extraction now computes the expected type of any terms. Then 
  it compares it with the actual type of the produced code. And when 
  a mismatch is found, a Obj.magic is inserted. 
  
  - As a rule, any extracted development that was compiling out of the box 
  should not contain any Obj.magic. At the other hand, generation of 
  Obj.magic is not optimized yet: there might be several of them at a place 
  were one would have been enough. 
  
  - Examples of code needing those Obj.magic: 
     * plugins/extraction/test_extraction.v in the Coq source
     * in the users' contributions: 
	Lannion
	Lyon/CIRCUITS
        Rocq/HIGMAN
 
  - As a side-effect of this Obj.magic feature, we now print the types 
  of the extracted terms, both in .ml files as commented documentation 
  and in interfaces .mli files

  - This feature hasn't been ported yet to Haskell. We are aware of 
  some unsafe casting functions like "unsafeCoerce" on some Haskell implems.
  So it will eventually be done.

* Concerning the extraction of Coq's new modules: 
  - Taking in account the new Coq's modules system has implied a *huge*
  rewrite of most of the extraction code.

  - The extraction core (translation from Coq to an abstract mini-ML) 
  is now complete and fairly stable, and supports modules, modules type 
  and functors and all that stuff.

  - The ocaml pretty-print part, especially the renaming issue, is 
  clearly weaker, and certainly still contains bugs. 

  - Nothing done for translating these Coq Modules to Haskell.

  - A temporary drawback of this module extraction implementation is that 
  efficiency (especially extraction speed) has been somehow neglected.
  To improve ...

  - As an interesting side-effect, definitions are now printed according to 
  the user's original order. No more of this "dependency-correct but weird"
  order. In particular realized axioms via Extract Constant are now at their 
  right place, and not at the beginning. 

* Other news: 
  
  - Records are now printed using the Ocaml record syntax
 
  - Syntax output toward Scheme. Quite funny, but quite experimental and 
  not documented. I recommend using the bigloo compiler since it contains 
  natively some pattern matching.

  - the dummy constant "__" have changed. see README

  - a few bug-fixes (#191 and others)

7.2 -> 7.3

* Improved documentation in the Reference Manual.

* Theoretical bad news: 
- a naughty example (see the end of test_extraction.v)
forced me to stop eliminating lambdas and arguments corresponding to 
so-called "arity" in the general case. 

- The dummy constant used in extraction ( let prop = () in ocaml ) 
may in some cases be applied to arguments. This problem is dealt by 
generating sufficient abstraction before the (). 


* Theoretical good news: 
- there is now a mechanism that remove useless prop/arity lambdas at the 
top of function declarations. If your function had signature 
nat -> prop -> nat in the previous extraction, it will now be nat -> nat. 
So the extractions of common terms should look very much like the old 
V6.2 one, except in some particular cases (functions as parameters, partial 
applications, etc). In particular the bad news above have nearly no 
impact...


* By the way there is no more "let prop = ()" in ocaml. Those () are
directly inlined. And in Haskell the dummy constant is now __ (two
underscore) and is defined by 
__ = Prelude.error "Logical or arity value used"
This dummy constant should never be evaluated when computing an
informative value, thanks to the lazy strategy. Hence the error message. 


* Syntax changes, see Documentation for details: 

Extraction Language Ocaml.
Extraction Language Haskell. 
Extraction Language Toplevel.

That fixes the target language of extraction. Default is Ocaml, even in the 
coq toplevel: you can now do copy-paste from the coq toplevel without 
renaming problems. Toplevel language is the ocaml pseudo-language used 
previously used inside the coq toplevel: coq names are printed with the coq 
way, i.e. with no renaming. 

So there is no more particular commands for Haskell, like 
Haskell Extraction "file" id. Just set your favourite language and go... 


* Haskell extraction has been tested at last (and corrected...). 
See specificities in Documentation. 


* Extraction of CoInductive in Ocaml language is now correct: it uses the 
Lazy.force and lazy features of Ocaml. 


* Modular extraction in Ocaml is now far more readable: 
instead of qualifying everywhere (A.foo), there are now some "open" at the 
beginning of files. Possible clashes are dealt with. 


* By default, any recursive function associated with an inductive type 
(foo_rec and foo_rect when foo is inductive type) will now be inlined 
in extracted code. 


* A few constants are explicitely declared to be inlined in extracted code. 
For the moment there are: 
	Wf.Acc_rec
	Wf.Acc_rect
	Wf.well_founded_induction
	Wf.well_founded_induction_type
Those constants does not match the auto-inlining criterion based on strictness.
Of course, you can still overide this behaviour via some Extraction NoInline. 

* There is now a web page showing the extraction of all standard theories: 
http://www.lri.fr/~letouzey/extraction


7.1 -> 7.2 :

* Syntax changes, see Documentation for more details: 

Set/Unset Extraction Optimize. 

Default is Set. This control all optimizations made on the ML terms 
(mostly reduction of dummy beta/iota redexes, but also simplications on 
Cases, etc). Put this option to Unset if you what a ML term as close as 
possible to the Coq term.

Set/Unset Extraction AutoInline. 

Default in Set, so by default, the extraction mechanism feels free to 
inline the bodies of some defined constants, according to some heuristics 
like size of bodies, useness of some arguments, etc. Those heuristics are 
not always perfect, you may want to disable this feature, do it by Unset. 

Extraction Inline toto foo. 
Extraction NoInline titi faa bor. 

In addition to the automatic inline feature, you can now tell precisely to 
inline some more constants by the Extraction Inline command. Conversely, 
you can forbid the inlining of some specific constants by automatic inlining. 
Those two commands enable a precise control of what is inlined and what is not. 

Print Extraction Inline. 

Sum up the current state of the table recording the custom inlings 
(Extraction (No)Inline). 

Reset Extraction Inline. 

Put the table recording the custom inlings back to empty. 

As a consequence, there is no more need for options inside the commands of 
extraction: 

Extraction foo. 
Recursive Extraction foo bar. 
Extraction "file" foo bar. 
Extraction Module Mymodule. 
Recursive Extraction Module Mymodule. 

New: The last syntax extracts the module Mymodule and all the modules 
it depends on. 

You can also try the Haskell versions (not tested yet): 

Haskell Extraction foo.
Haskell Recursive Extraction foo bar.
Haskell Extraction "file" foo bar.
Haskell Extraction Module Mymodule.
Haskell Recursive Extraction Module Mymodule.

And there's still the realization syntax: 

Extract Constant coq_bla => "caml_bla".
Extract Inlined Constant coq_bla => "caml_bla".
Extract Inductive myinductive => mycamlind [my_caml_constr1 ... ].

Note that now, the Extract Inlined Constant command is sugar for an Extract 
Constant followed by a Extraction Inline. So be careful with 
Reset Extraction Inline. 

 

* Lot of works around optimization of produced code. Should make code more 
readable. 

- fixpoint definitions : there should be no more stupid printings like 

let foo x = 
  let rec f x = 
    .... (f y) ....
  in f x

but rather 

let rec foo x = 
  .... (foo y) .... 

- generalized iota (in particular iota and permutation cases/cases):

A generalized iota redex is a "Cases e of ...." where e is ok. 
And the recursive predicate "ok" is given by:  
e is ok if e is a Constructor or a Cases where all branches are ok.
In the case of generalized iota redex, it might be good idea to reduce it, 
so we do it. 
Example: 

match (match t with 
         O -> Left
       | S n -> match n with 
                  O -> Right 
                | S m -> Left) with 
 Left -> blabla 
| Right -> bloblo

After simplification, that gives: 

match t with 
  O -> blabla
| S n -> match n with 
          O -> bloblo
        | S n -> blabla

As shown on the example, code duplication can occur. In practice 
it seems not to happen frequently. 

- "constant" case:
In V7.1 we used to simplify cases where all branches are the same. 
In V7.2 we can simplify in addition terms like 
	cases e of 
	  C1 x y -> f (C x y)
	| C2 z -> f (C2 z) 
If x y z don't occur in f, we can produce (f e). 

- permutation cases/fun: 
extracted code has frequenty functions in branches of cases: 

let foo x = match x with 
   O -> fun _ -> .... 
 | S y -> fun _ -> .... 

the optimization consist in lifting the common "fun _ ->", and that gives
 
let foo x _ = match x with 
   O -> .....
 | S y -> ....
 

* Some bug corrections (many thanks in particular to Michel Levy). 

* Testing in coq contributions: 
If you are interested in extraction, you can look at the extraction tests 
I'have put in the following coq contributions 

Bordeaux/Additions			computation of fibonacci(2000)
Bordeaux/EXCEPTIONS			multiplication using exception.
Bordeaux/SearchTrees			list -> binary tree. maximum.
Dyade/BDDS				boolean tautology checker.
Lyon/CIRCUITS				multiplication via a modelization of a circuit.
Lyon/FIRING-SQUAD			print the states of the firing squad.
Marseille/CIRCUITS			compares integers via a modelization of a circuit. 
Nancy/FOUnify				unification of two first-order terms.
Rocq/ARITH/Chinese			computation of the chinese remainder.  
Rocq/COC				small coc typechecker. (test by B. Barras, not by me)
Rocq/HIGMAN				run the proof on one example. 
Rocq/GRAPHS				linear constraints checker in Z. 
Sophia-Antipolis/Stalmarck		boolean tautology checker.
Suresnes/BDD				boolean tautology checker.

Just do "make" in those contributions, the extraction test is integrated. 
More tests will follow on more contributions.



7.0 -> 7.1 : mostly bug corrections. No theoretical problems dealed with.

* The semantics of Extract Constant changed: If you provide a extraction 
for p by Extract Constant p => "0", your generated ML file will begin by 
a let p = 0. The old semantics, which was to replace p everywhere by the
provided terms, is still available via the Extract Inlined Constant p => 
"0" syntax.


* There are more optimizations applied to the generated code: 
- identity cases: match e with P x y -> P x y | Q z -> Q z | ...
is simplified into e. Especially interesting with the sumbool terms: 
there will be no more match ... with Left -> Left | Right -> Right

- constant cases: match e with P x y -> c | Q z -> c | ...
is simplified into c as soon as x, y, z do not occur in c.
So no more match ... with Left -> Left | Right -> Left.
  

* the extraction at Toplevel (Extraction foo and Recursive Extraction foo),
which was only a development tool at the beginning, is now closer to 
the real extraction to a file. In particular optimizations are done, 
and constants like recursors ( ..._rec ) are expanded. 


* the singleton optimization is now protected against circular type.
( Remind : this optimization is the one that simplify 
type 'a sig = Exists of 'a  into type 'a sig = 'a and 
match e with (Exists c) -> d into let c = e in d ) 


* Fixed one bug concerning casted code


* The inductives generated should now have always correct type-var list 
('a,'b,'c...)


* Code cleanup until three days before release. Messing-up code 
in the last three days before release.







6.x -> 7.0 : Everything changed. See README


==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlBasic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction to Ocaml : use of basic Ocaml types *)

Extract Inductive bool => bool [ true false ].
Extract Inductive option => option [ Some None ].
Extract Inductive unit => unit [ "()" ].
Extract Inductive list => list [ "[]" "( :: )" ].
Extract Inductive prod => "( * )" [ "" ].

(** NB: The "" above is a hack, but produce nicer code than "(,)" *)

(** Mapping sumbool to bool and sumor to option is not always nicer,
    but it helps when realizing stuff like [lt_eq_lt_dec] *)

Extract Inductive sumbool => bool [ true false ].
Extract Inductive sumor => option [ Some None ].

(** Restore lazyness of andb, orb.
    NB: without these Extract Constant, andb/orb would be inlined
    by extraction in order to have lazyness, producing inelegant
    (if ... then ... else false) and (if ... then true else ...).
*)

Extract Inlined Constant andb => "(&&)".
Extract Inlined Constant orb => "(||)".



==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlBigIntConv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction to Ocaml: conversion from/to [big_int] *)

(** NB: The extracted code should be linked with [nums.cm(x)a]
    from ocaml's stdlib and with the wrapper [big.ml] that
    simlifies the use of [Big_int] (it could be found in the sources
    of Coq). *)

Require Import Arith ZArith.

Parameter bigint : Type.
Parameter bigint_zero : bigint.
Parameter bigint_succ : bigint -> bigint.
Parameter bigint_opp : bigint -> bigint.
Parameter bigint_twice : bigint -> bigint.

Extract Inlined Constant bigint => "Big.big_int".
Extract Inlined Constant bigint_zero => "Big.zero".
Extract Inlined Constant bigint_succ => "Big.succ".
Extract Inlined Constant bigint_opp => "Big.opp".
Extract Inlined Constant bigint_twice => "Big.double".

Definition bigint_of_nat : nat -> bigint :=
 (fix loop acc n :=
  match n with
   | O => acc
   | S n => loop (bigint_succ acc) n
  end) bigint_zero.

Fixpoint bigint_of_pos p :=
 match p with
  | xH => bigint_succ bigint_zero
  | xO p => bigint_twice (bigint_of_pos p)
  | xI p => bigint_succ (bigint_twice (bigint_of_pos p))
 end.

Fixpoint bigint_of_z z :=
 match z with
  | Z0 => bigint_zero
  | Zpos p => bigint_of_pos p
  | Zneg p => bigint_opp (bigint_of_pos p)
 end.

Fixpoint bigint_of_n n :=
 match n with
  | N0 => bigint_zero
  | Npos p => bigint_of_pos p
 end.

(** NB: as for [pred] or [minus], [nat_of_bigint], [n_of_bigint] and
    [pos_of_bigint] are total and return zero (resp. one) for
    non-positive inputs. *)

Parameter bigint_natlike_rec : forall A, A -> (A->A) -> bigint -> A.
Extract Constant bigint_natlike_rec => "Big.nat_rec".

Definition nat_of_bigint : bigint -> nat := bigint_natlike_rec _ O S.

Parameter bigint_poslike_rec : forall A, (A->A) -> (A->A) -> A -> bigint -> A.
Extract Constant bigint_poslike_rec => "Big.positive_rec".

Definition pos_of_bigint : bigint -> positive := bigint_poslike_rec _ xI xO xH.

Parameter bigint_zlike_case :
 forall A, A -> (bigint->A) -> (bigint->A) -> bigint -> A.
Extract Constant bigint_zlike_case => "Big.z_rec".

Definition z_of_bigint : bigint -> Z :=
 bigint_zlike_case _ Z0 (fun i => Zpos (pos_of_bigint i))
                        (fun i => Zneg (pos_of_bigint i)).

Definition n_of_bigint : bigint -> N :=
 bigint_zlike_case _ N0 (fun i => Npos (pos_of_bigint i)) (fun _ => N0).

(* Tests:

Definition small := 1234%nat.
Definition big := 12345678901234567890%positive.

Definition nat_0 := nat_of_bigint (bigint_of_nat 0).
Definition nat_1 := nat_of_bigint (bigint_of_nat small).
Definition pos_1 := pos_of_bigint (bigint_of_pos 1).
Definition pos_2 := pos_of_bigint (bigint_of_pos big).
Definition n_0 := n_of_bigint (bigint_of_n 0).
Definition n_1 := n_of_bigint (bigint_of_n 1).
Definition n_2 := n_of_bigint (bigint_of_n (Npos big)).
Definition z_0 := z_of_bigint (bigint_of_z 0).
Definition z_1 := z_of_bigint (bigint_of_z 1).
Definition z_2 := z_of_bigint (bigint_of_z (Zpos big)).
Definition z_m1 := z_of_bigint (bigint_of_z (-1)).
Definition z_m2 := z_of_bigint (bigint_of_z (Zneg big)).

Definition test :=
 (nat_0, nat_1, pos_1, pos_2, n_0, n_1, n_2, z_0, z_1, z_2, z_m1, z_m2).
Definition check :=
 (O, small, xH, big, 0%N, 1%N, Npos big, 0%Z, 1%Z, Zpos big, (-1)%Z, Zneg big).

Extraction "/tmp/test.ml" check test.

... and we check that test=check
*)

==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlIntConv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction to Ocaml: conversion from/to [int]

    Nota: no check that [int] values aren't generating overflows *)

Require Import Arith ZArith.

Parameter int : Type.
Parameter int_zero : int.
Parameter int_succ : int -> int.
Parameter int_opp : int -> int.
Parameter int_twice : int -> int.

Extract Inlined Constant int => int.
Extract Inlined Constant int_zero => "0".
Extract Inlined Constant int_succ => "succ".
Extract Inlined Constant int_opp => "-".
Extract Inlined Constant int_twice => "2 *".

Definition int_of_nat : nat -> int :=
 (fix loop acc n :=
  match n with
   | O => acc
   | S n => loop (int_succ acc) n
  end) int_zero.

Fixpoint int_of_pos p :=
 match p with
  | xH => int_succ int_zero
  | xO p => int_twice (int_of_pos p)
  | xI p => int_succ (int_twice (int_of_pos p))
 end.

Fixpoint int_of_z z :=
 match z with
  | Z0 => int_zero
  | Zpos p => int_of_pos p
  | Zneg p => int_opp (int_of_pos p)
 end.

Fixpoint int_of_n n :=
 match n with
  | N0 => int_zero
  | Npos p => int_of_pos p
 end.

(** NB: as for [pred] or [minus], [nat_of_int], [n_of_int] and
    [pos_of_int] are total and return zero (resp. one) for
    non-positive inputs. *)

Parameter int_natlike_rec : forall A, A -> (A->A) -> int -> A.
Extract Constant int_natlike_rec =>
"fun fO fS ->
 let rec loop acc i = if i <= 0 then acc else loop (fS acc) (i-1)
 in loop fO".

Definition nat_of_int : int -> nat := int_natlike_rec _ O S.

Parameter int_poslike_rec : forall A, A -> (A->A) -> (A->A) -> int -> A.
Extract Constant int_poslike_rec =>
"fun f1 f2x f2x1 ->
 let rec loop i = if i <= 1 then f1 else
  if i land 1 = 0 then f2x (loop (i lsr 1)) else f2x1 (loop (i lsr 1))
 in loop".

Definition pos_of_int : int -> positive := int_poslike_rec _ xH xO xI.

Parameter int_zlike_case : forall A, A -> (int->A) -> (int->A) -> int -> A.
Extract Constant int_zlike_case =>
"fun f0 fpos fneg i ->
 if i = 0 then f0 else if i>0 then fpos i else fneg (-i)".

Definition z_of_int : int -> Z :=
 int_zlike_case _ Z0 (fun i => Zpos (pos_of_int i))
                     (fun i => Zneg (pos_of_int i)).

Definition n_of_int : int -> N :=
 int_zlike_case _ N0 (fun i => Npos (pos_of_int i)) (fun _ => N0).

(** Warning: [z_of_int] is currently wrong for Ocaml's [min_int],
    since [min_int] has no positive opposite ([-min_int = min_int]).
*)

(*
Extraction "/tmp/test.ml"
  nat_of_int int_of_nat
  pos_of_int int_of_pos
  z_of_int int_of_z
  n_of_int int_of_n.
*)

==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlNatBigInt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction of [nat] into Ocaml's [big_int] *)

Require Import Arith Even Div2 EqNat Euclid.
Require Import ExtrOcamlBasic.

(** NB: The extracted code should be linked with [nums.cm(x)a]
    from ocaml's stdlib and with the wrapper [big.ml] that
    simlifies the use of [Big_int] (it could be found in the sources
    of Coq). *)

(** Disclaimer: trying to obtain efficient certified programs
    by extracting [nat] into [big_int] isn't necessarily a good idea.
    See comments in [ExtrOcamlNatInt.v].
*)


(** Mapping of [nat] into [big_int]. The last string corresponds to
    a [nat_case], see documentation of [Extract Inductive]. *)

Extract Inductive nat => "Big.big_int" [ "Big.zero" "Big.succ" ]
 "Big.nat_case".

(** Efficient (but uncertified) versions for usual [nat] functions *)

Extract Constant plus => "Big.add".
Extract Constant mult => "Big.mult".
Extract Constant pred => "fun n -> Big.max Big.zero (Big.pred n)".
Extract Constant minus => "fun n m -> Big.max Big.zero (Big.sub n m)".
Extract Constant max => "Big.max".
Extract Constant min => "Big.min".
(*Extract Constant nat_beq => "Big.eq".*)
Extract Constant EqNat.beq_nat => "Big.eq".
Extract Constant EqNat.eq_nat_decide => "Big.eq".

Extract Constant Peano_dec.eq_nat_dec => "Big.eq".

Extract Constant Compare_dec.nat_compare =>
 "Big.compare_case Eq Lt Gt".

Extract Constant Compare_dec.leb => "Big.le".
Extract Constant Compare_dec.le_lt_dec => "Big.le".
Extract Constant Compare_dec.lt_eq_lt_dec =>
 "Big.compare_case (Some false) (Some true) None".

Extract Constant Even.even_odd_dec =>
 "fun n -> Big.sign (Big.mod n Big.two) = 0".
Extract Constant Div2.div2 => "fun n -> Big.div n Big.two".

Extract Inductive Euclid.diveucl => "(Big.big_int * Big.big_int)" [""].
Extract Constant Euclid.eucl_dev => "fun n m -> Big.quomod m n".
Extract Constant Euclid.quotient => "fun n m -> Big.div m n".
Extract Constant Euclid.modulo => "fun n m -> Big.modulo m n".

(*
Require Import Euclid.
Definition test n m (H:m>0) :=
 let (q,r,_,_) := eucl_dev m H n in
 nat_compare n (q*m+r).

Extraction "/tmp/test.ml" test fact pred minus max min Div2.div2.
*)


==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlNatInt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction of [nat] into Ocaml's [int] *)

Require Import Arith Even Div2 EqNat Euclid.
Require Import ExtrOcamlBasic.

(** Disclaimer: trying to obtain efficient certified programs
    by extracting [nat] into [int] is definitively *not* a good idea:

    - This is just a syntactic adaptation, many things can go wrong,
    such as name captures (e.g. if you have a constant named "int"
    in your development, or a module named "Pervasives"). See bug #2878.

    - Since [int] is bounded while [nat] is (theoretically) infinite,
    you have to make sure by yourself that your program will not
    manipulate numbers greater than [max_int]. Otherwise you should
    consider the translation of [nat] into [big_int].

    - Moreover, the mere translation of [nat] into [int] does not
    change the complexity of functions. For instance, [mult] stays
    quadratic. To mitigate this, we propose here a few efficient (but
    uncertified) realizers for some common functions over [nat].

    This file is hence provided mainly for testing / prototyping
    purpose. For serious use of numbers in extracted programs,
    you are advised to use either coq advanced representations
    (positive, Z, N, BigN, BigZ) or modular/axiomatic representation.
*)


(** Mapping of [nat] into [int]. The last string corresponds to
    a [nat_case], see documentation of [Extract Inductive]. *)

Extract Inductive nat => int [ "0" "Pervasives.succ" ]
 "(fun fO fS n -> if n=0 then fO () else fS (n-1))".

(** Efficient (but uncertified) versions for usual [nat] functions *)

Extract Constant plus => "(+)".
Extract Constant pred => "fun n -> Pervasives.max 0 (n-1)".
Extract Constant minus => "fun n m -> Pervasives.max 0 (n-m)".
Extract Constant mult => "( * )".
Extract Inlined Constant max => "Pervasives.max".
Extract Inlined Constant min => "Pervasives.min".
(*Extract Inlined Constant nat_beq => "(=)".*)
Extract Inlined Constant EqNat.beq_nat => "(=)".
Extract Inlined Constant EqNat.eq_nat_decide => "(=)".

Extract Inlined Constant Peano_dec.eq_nat_dec => "(=)".

Extract Constant Compare_dec.nat_compare =>
 "fun n m -> if n=m then Eq else if n<m then Lt else Gt".
Extract Inlined Constant Compare_dec.leb => "(<=)".
Extract Inlined Constant Compare_dec.le_lt_dec => "(<=)".
Extract Constant Compare_dec.lt_eq_lt_dec =>
 "fun n m -> if n>m then None else Some (n<m)".

Extract Constant Even.even_odd_dec => "fun n -> n mod 2 = 0".
Extract Constant Div2.div2 => "fun n -> n/2".

Extract Inductive Euclid.diveucl => "(int * int)" [ "" ].
Extract Constant Euclid.eucl_dev => "fun n m -> (m/n, m mod n)".
Extract Constant Euclid.quotient => "fun n m -> m/n".
Extract Constant Euclid.modulo => "fun n m -> m mod n".

(*
Definition test n m (H:m>0) :=
 let (q,r,_,_) := eucl_dev m H n in
 nat_compare n (q*m+r).

Recursive Extraction test fact.
*)


==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlString.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Extraction to Ocaml : special handling of ascii and strings *)

Require Import Ascii String.

Extract Inductive ascii => char
[
"(* If this appears, you're using Ascii internals. Please don't *)
 (fun (b0,b1,b2,b3,b4,b5,b6,b7) ->
  let f b i = if b then 1 lsl i else 0 in
  Char.chr (f b0 0 + f b1 1 + f b2 2 + f b3 3 + f b4 4 + f b5 5 + f b6 6 + f b7 7))"
]
"(* If this appears, you're using Ascii internals. Please don't *)
 (fun f c ->
  let n = Char.code c in
  let h i = (n land (1 lsl i)) <> 0 in
  f (h 0) (h 1) (h 2) (h 3) (h 4) (h 5) (h 6) (h 7))".

Extract Constant zero => "'\000'".
Extract Constant one => "'\001'".
Extract Constant shift =>
 "fun b c -> Char.chr (((Char.code c) lsl 1) land 255 + if b then 1 else 0)".

Extract Inlined Constant ascii_dec => "(=)".

Extract Inductive string => "char list" [ "[]" "(::)" ].

(*
Definition test := "ceci est un test"%string.
Recursive Extraction test Ascii.zero Ascii.one.
*)


==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlZBigInt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction of [positive], [N] and [Z] into Ocaml's [big_int] *)

Require Import ZArith NArith.
Require Import ExtrOcamlBasic.

(** NB: The extracted code should be linked with [nums.cm(x)a]
    from ocaml's stdlib and with the wrapper [big.ml] that
    simlifies the use of [Big_int] (it could be found in the sources
    of Coq). *)

(** Disclaimer: trying to obtain efficient certified programs
    by extracting [Z] into [big_int] isn't necessarily a good idea.
    See the Disclaimer in [ExtrOcamlNatInt]. *)

(** Mapping of [positive], [Z], [N] into [big_int]. The last strings
    emulate the matching, see documentation of [Extract Inductive]. *)

Extract Inductive positive => "Big.big_int"
 [ "Big.doubleplusone" "Big.double" "Big.one" ] "Big.positive_case".

Extract Inductive Z => "Big.big_int"
 [ "Big.zero" "" "Big.opp" ] "Big.z_case".

Extract Inductive N => "Big.big_int"
 [ "Big.zero" "" ] "Big.n_case".

(** Nota: the "" above is used as an identity function "(fun p->p)" *)

(** Efficient (but uncertified) versions for usual functions *)

Extract Constant Pos.add => "Big.add".
Extract Constant Pos.succ => "Big.succ".
Extract Constant Pos.pred => "fun n -> Big.max Big.one (Big.pred n)".
Extract Constant Pos.sub => "fun n m -> Big.max Big.one (Big.sub n m)".
Extract Constant Pos.mul => "Big.mult".
Extract Constant Pos.min => "Big.min".
Extract Constant Pos.max => "Big.max".
Extract Constant Pos.compare =>
 "fun x y -> Big.compare_case Eq Lt Gt x y".
Extract Constant Pos.compare_cont =>
 "fun x y c -> Big.compare_case c Lt Gt x y".

Extract Constant N.add => "Big.add".
Extract Constant N.succ => "Big.succ".
Extract Constant N.pred => "fun n -> Big.max Big.zero (Big.pred n)".
Extract Constant N.sub => "fun n m -> Big.max Big.zero (Big.sub n m)".
Extract Constant N.mul => "Big.mult".
Extract Constant N.min => "Big.min".
Extract Constant N.max => "Big.max".
Extract Constant N.div =>
 "fun a b -> if Big.eq b Big.zero then Big.zero else Big.div a b".
Extract Constant N.modulo =>
 "fun a b -> if Big.eq b Big.zero then Big.zero else Big.modulo a b".
Extract Constant N.compare => "Big.compare_case Eq Lt Gt".

Extract Constant Z.add => "Big.add".
Extract Constant Z.succ => "Big.succ".
Extract Constant Z.pred => "Big.pred".
Extract Constant Z.sub => "Big.sub".
Extract Constant Z.mul => "Big.mult".
Extract Constant Z.opp => "Big.opp".
Extract Constant Z.abs => "Big.abs".
Extract Constant Z.min => "Big.min".
Extract Constant Z.max => "Big.max".
Extract Constant Z.compare => "Big.compare_case Eq Lt Gt".

Extract Constant Z.of_N => "fun p -> p".
Extract Constant Z.abs_N => "Big.abs".

(** Z.div and Z.modulo are quite complex to define in terms of (/) and (mod).
    For the moment we don't even try *)

(** Test:
Require Import ZArith NArith.

Extraction "/tmp/test.ml"
 Pos.add Pos.pred Pos.sub Pos.mul Pos.compare N.pred N.sub N.div N.modulo N.compare
 Z.add Z.mul Z.compare Z.of_N Z.abs_N Z.div Z.modulo.
*)


==> anc/HoTT/coq-HoTT/plugins/extraction/ExtrOcamlZInt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Extraction of [positive], [N] and [Z] into Ocaml's [int] *)

Require Import ZArith NArith.
Require Import ExtrOcamlBasic.

(** Disclaimer: trying to obtain efficient certified programs
    by extracting [Z] into [int] is definitively *not* a good idea.
    See the Disclaimer in [ExtrOcamlNatInt]. *)

(** Mapping of [positive], [Z], [N] into [int]. The last strings
    emulate the matching, see documentation of [Extract Inductive]. *)

Extract Inductive positive => int
[ "(fun p->1+2*p)" "(fun p->2*p)" "1" ]
"(fun f2p1 f2p f1 p ->
  if p<=1 then f1 () else if p mod 2 = 0 then f2p (p/2) else f2p1 (p/2))".

Extract Inductive Z => int [ "0" "" "(~-)" ]
"(fun f0 fp fn z -> if z=0 then f0 () else if z>0 then fp z else fn (-z))".

Extract Inductive N => int [ "0" "" ]
"(fun f0 fp n -> if n=0 then f0 () else fp n)".

(** Nota: the "" above is used as an identity function "(fun p->p)" *)

(** Efficient (but uncertified) versions for usual functions *)

Extract Constant Pos.add => "(+)".
Extract Constant Pos.succ => "Pervasives.succ".
Extract Constant Pos.pred => "fun n -> Pervasives.max 1 (n-1)".
Extract Constant Pos.sub => "fun n m -> Pervasives.max 1 (n-m)".
Extract Constant Pos.mul => "( * )".
Extract Constant Pos.min => "Pervasives.min".
Extract Constant Pos.max => "Pervasives.max".
Extract Constant Pos.compare =>
 "fun x y -> if x=y then Eq else if x<y then Lt else Gt".
Extract Constant Pos.compare_cont =>
 "fun x y c -> if x=y then c else if x<y then Lt else Gt".


Extract Constant N.add => "(+)".
Extract Constant N.succ => "Pervasives.succ".
Extract Constant N.pred => "fun n -> Pervasives.max 0 (n-1)".
Extract Constant N.sub => "fun n m -> Pervasives.max 0 (n-m)".
Extract Constant N.mul => "( * )".
Extract Constant N.min => "Pervasives.min".
Extract Constant N.max => "Pervasives.max".
Extract Constant N.div => "fun a b -> if b=0 then 0 else a/b".
Extract Constant N.modulo => "fun a b -> if b=0 then a else a mod b".
Extract Constant N.compare =>
 "fun x y -> if x=y then Eq else if x<y then Lt else Gt".


Extract Constant Z.add => "(+)".
Extract Constant Z.succ => "Pervasives.succ".
Extract Constant Z.pred => "Pervasives.pred".
Extract Constant Z.sub => "(-)".
Extract Constant Z.mul => "( * )".
Extract Constant Z.opp => "(~-)".
Extract Constant Z.abs => "Pervasives.abs".
Extract Constant Z.min => "Pervasives.min".
Extract Constant Z.max => "Pervasives.max".
Extract Constant Z.compare =>
 "fun x y -> if x=y then Eq else if x<y then Lt else Gt".

Extract Constant Z.of_N => "fun p -> p".
Extract Constant Z.abs_N => "Pervasives.abs".

(** Z.div and Z.modulo are quite complex to define in terms of (/) and (mod).
    For the moment we don't even try *)




==> anc/HoTT/coq-HoTT/plugins/extraction/README <==

          Coq Extraction
          ==============


What is it ?
------------

The extraction is a mechanism allowing to produce functional code
(Ocaml/Haskell/Scheme) out of any Coq terms (either programs or
proofs).

Who did it ?
------------

The current implementation (from version 7.0 up to now) has been done
by P. Letouzey during his PhD, helped by J.C. Filliâtre and supervised
by C. Paulin. 

An earlier implementation (versions 6.x) was due to B. Werner and
C. Paulin.


Where can we find more information ?
------------------------------------

- Coq Reference Manual includes a full chapter about extraction
- P. Letouzey's PhD thesis [3] forms a complete document about
  both theory and implementation and test-cases of Coq-extraction
- A more recent article [4] proposes a short overview of extraction
- earlier documents [1] [2] may also be useful.


Why a complete re-implementation ?
----------------------------------

Extraction code has been completely rewritten since version V6.3. 

1) Principles 

The main goal of the new extraction is to handle any Coq term, even 
those upon sort Type, and to produce code that always compiles. 
Thus it will never answer something like "Not an ML type", but rather
a dummy term like the ML unit. 

Translation between Coq and ML is based upon the following principles: 

- Terms of sort Prop don't have any computational meaning, so they are
merged into one ML term "__". This part is done according to P. Letouzey's 
works [1] and [2].

This dummy constant "__" used to be implemented by the unit (), but 
we recently found that this constant might be applied in some cases. 
So "__" is now in Ocaml a fixpoint that forgets its arguments: 

           let __ = let rec f _ = Obj.repr f in Obj.repr f


- Terms that are type schemes (i.e. something of type ( : )( : )...s with 
s a sort ) don't have any ML counterpart at the term level, since they 
are types transformers. In fact they do not have any computational
meaning either. So we also merge them into that dummy term "__".

- A Coq term gives a ML term or a ML type depending of its type: 
type schemes will (try to) give ML types, and all other terms give ML terms.

And the rest of the translation is (almost) straightforward: an inductive
gives an inductive, etc...

This gives ML code that have no special reason to typecheck, due 
to the incompatibilities between Coq and ML typing systems. In fact
most of the time everything goes right. 

We now verify during extraction that the produced code is typecheckable, 
and if it is not we insert unsafe type casting at critical points in the 
code, with either "Obj.magic" in Ocaml or "unsafeCoerce" in Haskell.


2) Differences with previous extraction (V6.3 and before)

2.a) The pros 

The ability to extract every Coq term, as explain in the previous 
paragraph. 

The ability to extract from a file an ML module (cf Extraction Library in the 
documentation)

You can have a taste of extraction directly at the toplevel by 
using the "Extraction <ident>" or the "Recursive Extraction <ident>".
This toplevel extraction was already there in V6.3, but was printing 
Fw terms. It now prints in the language of your choice: 
Ocaml, Haskell or Scheme. 

The optimization done on extracted code has been ported between 
V6.3 and V7 and enhanced, and in particular the mechanism of automatic
expansion.

2.b) The cons 

The presence of some parasite "__" as dummy arguments
in functions. This denotes the rests of a proof part. The previous 
extraction was able to remove them totally. The current implementation
removes a good deal of them, but not all. 

This problem is due to extraction upon Type.
For example, let's take this pathological term: 
	(if b then Set else Prop)  : Type
The only way to know if this is an Set (to keep) or a Prop (to remove) 
is to compute the boolean b, and we do not want to do that during 
extraction. 

There is no more "ML import" feature. You can compensate by using 
Axioms, and then "Extract Constant ..." 





[1]:
Exécution de termes de preuves: une nouvelle méthode d'extraction 
pour le Calcul des Constructions Inductives, Pierre Letouzey,
DEA thesis, 2000, 
http://www.pps.jussieu.fr/~letouzey/download/rapport_dea.ps.gz

[2]: 
A New Extraction for Coq, Pierre Letouzey, 
Types 2002 Post-Workshop Proceedings. 
http://www.pps.jussieu.fr/~letouzey/download/extraction2002.ps.gz

[3]: 
Programmation fonctionnelle certifiée: l'extraction de programmes
dans l'assistant Coq. Pierre Letouzey, PhD thesis, 2004.
http://www.pps.jussieu.fr/~letouzey/download/these_letouzey.ps.gz
http://www.pps.jussieu.fr/~letouzey/download/these_letouzey_English.ps.gz

[4]:
Coq Extraction, An overview. Pierre Letouzey. CiE2008.
http://www.pps.jussieu.fr/~letouzey/download/letouzey_extr_cie08.pdf










==> anc/HoTT/coq-HoTT/plugins/extraction/big.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** [Big] : a wrapper around ocaml [Big_int] with nicer names,
    and a few extraction-specific constructions *)

(** To be linked with [nums.(cma|cmxa)] *)

open Big_int

type big_int = Big_int.big_int
    (** The type of big integers. *)

let zero = zero_big_int
        (** The big integer [0]. *)
let one = unit_big_int
        (** The big integer [1]. *)
let two = big_int_of_int 2
        (** The big integer [2]. *)

(** {6 Arithmetic operations} *)

let opp = minus_big_int
        (** Unary negation. *)
let abs = abs_big_int
        (** Absolute value. *)
let add = add_big_int
        (** Addition. *)
let succ = succ_big_int
        (** Successor (add 1). *)
let add_int = add_int_big_int
        (** Addition of a small integer to a big integer. *)
let sub = sub_big_int
        (** Subtraction. *)
let pred = pred_big_int
        (** Predecessor (subtract 1). *)
let mult = mult_big_int
        (** Multiplication of two big integers. *)
let mult_int = mult_int_big_int
        (** Multiplication of a big integer by a small integer *)
let square = square_big_int
        (** Return the square of the given big integer *)
let sqrt = sqrt_big_int
        (** [sqrt_big_int a] returns the integer square root of [a],
           that is, the largest big integer [r] such that [r * r <= a].
           Raise [Invalid_argument] if [a] is negative. *)
let quomod = quomod_big_int
        (** Euclidean division of two big integers.
           The first part of the result is the quotient,
           the second part is the remainder.
           Writing [(q,r) = quomod_big_int a b], we have
           [a = q * b + r] and [0 <= r < |b|].
           Raise [Division_by_zero] if the divisor is zero. *)
let div = div_big_int
        (** Euclidean quotient of two big integers.
           This is the first result [q] of [quomod_big_int] (see above). *)
let modulo = mod_big_int
        (** Euclidean modulus of two big integers.
           This is the second result [r] of [quomod_big_int] (see above). *)
let gcd = gcd_big_int
        (** Greatest common divisor of two big integers. *)
let power = power_big_int_positive_big_int
        (** Exponentiation functions.  Return the big integer
           representing the first argument [a] raised to the power [b]
           (the second argument).  Depending
           on the function, [a] and [b] can be either small integers
           or big integers.  Raise [Invalid_argument] if [b] is negative. *)

(** {6 Comparisons and tests} *)

let sign = sign_big_int
        (** Return [0] if the given big integer is zero,
           [1] if it is positive, and [-1] if it is negative. *)
let compare = compare_big_int
        (** [compare_big_int a b] returns [0] if [a] and [b] are equal,
           [1] if [a] is greater than [b], and [-1] if [a] is smaller
           than [b]. *)
let eq = eq_big_int
let le = le_big_int
let ge = ge_big_int
let lt = lt_big_int
let gt = gt_big_int
        (** Usual boolean comparisons between two big integers. *)
let max = max_big_int
        (** Return the greater of its two arguments. *)
let min = min_big_int
        (** Return the smaller of its two arguments. *)

(** {6 Conversions to and from strings} *)

let to_string = string_of_big_int
        (** Return the string representation of the given big integer,
           in decimal (base 10). *)
let of_string = big_int_of_string
        (** Convert a string to a big integer, in decimal.
           The string consists of an optional [-] or [+] sign,
           followed by one or several decimal digits. *)

(** {6 Conversions to and from other numerical types} *)

let of_int = big_int_of_int
        (** Convert a small integer to a big integer. *)
let is_int = is_int_big_int
        (** Test whether the given big integer is small enough to
           be representable as a small integer (type [int])
           without loss of precision.  On a 32-bit platform,
           [is_int_big_int a] returns [true] if and only if
           [a] is between 2{^30} and 2{^30}-1.  On a 64-bit platform,
           [is_int_big_int a] returns [true] if and only if
           [a] is between -2{^62} and 2{^62}-1. *)
let to_int = int_of_big_int
        (** Convert a big integer to a small integer (type [int]).
           Raises [Failure "int_of_big_int"] if the big integer
           is not representable as a small integer. *)

(** Functions used by extraction *)

let double x = mult_int 2 x
let doubleplusone x = succ (double x)

let nat_case fO fS n = if sign n <= 0 then fO () else fS (pred n)

let positive_case f2p1 f2p f1 p =
 if le p one then f1 () else
   let (q,r) = quomod p two in if eq r zero then f2p q else f2p1 q

let n_case fO fp n = if sign n <= 0 then fO () else fp n

let z_case fO fp fn z =
  let s = sign z in
  if s = 0 then fO () else if s > 0 then fp z else fn (opp z)

let compare_case e l g x y =
  let s = compare x y in if s = 0 then e else if s<0 then l else g

let nat_rec fO fS =
  let rec loop acc n =
    if sign n <= 0 then acc else loop (fS acc) (pred n)
  in loop fO

let positive_rec f2p1 f2p f1 =
  let rec loop n =
    if le n one then f1
    else
      let (q,r) = quomod n two in
      if eq r zero then f2p (loop q) else f2p1 (loop q)
  in loop

let z_rec fO fp fn = z_case (fun _ -> fO) fp fn


==> anc/HoTT/coq-HoTT/plugins/extraction/common.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Namegen
open Nameops
open Libnames
open Globnames
open Table
open Miniml
open Mlutil

let string_of_id id =
  let s = Names.Id.to_string id in
  for i = 0 to String.length s - 2 do
    if s.[i] = '_' && s.[i+1] = '_' then warning_id s
  done;
  Unicode.ascii_of_ident s

let is_mp_bound = function MPbound _ -> true | _ -> false

(*s Some pretty-print utility functions. *)

let pp_par par st = if par then str "(" ++ st ++ str ")" else st

(** [pp_apply] : a head part applied to arguments, possibly with parenthesis *)

let pp_apply st par args = match args with
  | [] -> st
  | _  -> hov 2 (pp_par par (st ++ spc () ++ prlist_with_sep spc identity args))

(** Same as [pp_apply], but with also protection of the head by parenthesis *)

let pp_apply2 st par args =
  let par' = args <> [] || par in
  pp_apply (pp_par par' st) par args

let pr_binding = function
  | [] -> mt ()
  | l  -> str " " ++ prlist_with_sep (fun () -> str " ") pr_id l

let pp_tuple_light f = function
  | [] -> mt ()
  | [x] -> f true x
  | l ->
      pp_par true (prlist_with_sep (fun () -> str "," ++ spc ()) (f false) l)

let pp_tuple f = function
  | [] -> mt ()
  | [x] -> f x
  | l -> pp_par true (prlist_with_sep (fun () -> str "," ++ spc ()) f l)

let pp_boxed_tuple f = function
  | [] -> mt ()
  | [x] -> f x
  | l -> pp_par true (hov 0 (prlist_with_sep (fun () -> str "," ++ spc ()) f l))

(** By default, in module Format, you can do horizontal placing of blocks
    even if they include newlines, as long as the number of chars in the
    blocks is less that a line length. To avoid this awkward situation,
    we attach a big virtual size to [fnl] newlines. *)

let fnl () = stras (1000000,"") ++ fnl ()

let fnl2 () = fnl () ++ fnl ()

let space_if = function true -> str " " | false -> mt ()

let is_digit = function
  | '0'..'9' -> true
  | _ -> false

let begins_with_CoqXX s =
  let n = String.length s in
  n >= 4 && s.[0] = 'C' && s.[1] = 'o' && s.[2] = 'q' &&
  let i = ref 3 in
  try while !i < n do
    if s.[!i] = '_' then i:=n (*Stop*)
    else if is_digit s.[!i] then incr i
    else raise Not_found
  done; true
  with Not_found -> false

let unquote s =
  if lang () <> Scheme then s
  else
    let s = String.copy s in
    for i=0 to String.length s - 1 do if s.[i] = '\'' then s.[i] <- '~' done;
    s

let rec qualify delim = function
  | [] -> assert false
  | [s] -> s
  | ""::l -> qualify delim l
  | s::l -> s^delim^(qualify delim l)

let dottify = qualify "."
let pseudo_qualify = qualify "__"

(*s Uppercase/lowercase renamings. *)

let is_upper s = match s.[0] with 'A' .. 'Z' -> true | _ -> false
let is_lower s = match s.[0] with 'a' .. 'z' | '_' -> true | _ -> false

let lowercase_id id = Id.of_string (String.uncapitalize (string_of_id id))
let uppercase_id id =
  let s = string_of_id id in
  assert (s<>"");
  if s.[0] = '_' then Id.of_string ("Coq_"^s)
  else Id.of_string (String.capitalize s)

type kind = Term | Type | Cons | Mod

let upperkind = function
  | Type -> lang () = Haskell
  | Term -> false
  | Cons | Mod -> true

let kindcase_id k id =
  if upperkind k then uppercase_id id else lowercase_id id

(*s de Bruijn environments for programs *)

type env = Id.t list * Id.Set.t

(*s Generic renaming issues for local variable names. *)

let rec rename_id id avoid =
  if Id.Set.mem id avoid then rename_id (lift_subscript id) avoid else id

let rec rename_vars avoid = function
  | [] ->
      [], avoid
  | id :: idl when id == dummy_name ->
      (* we don't rename dummy binders *)
      let (idl', avoid') = rename_vars avoid idl in
      (id :: idl', avoid')
  | id :: idl ->
      let (idl, avoid) = rename_vars avoid idl in
      let id = rename_id (lowercase_id id) avoid in
      (id :: idl, Id.Set.add id avoid)

let rename_tvars avoid l =
  let rec rename avoid = function
    | [] -> [],avoid
    | id :: idl ->
	let id = rename_id (lowercase_id id) avoid in
	let idl, avoid = rename (Id.Set.add id avoid) idl in
	(id :: idl, avoid) in
  fst (rename avoid l)

let push_vars ids (db,avoid) =
  let ids',avoid' = rename_vars avoid ids in
  ids', (ids' @ db, avoid')

let get_db_name n (db,_) =
  let id = List.nth db (pred n) in
  if id = dummy_name then Id.of_string "__" else id


(*S Renamings of global objects. *)

(*s Tables of global renamings *)

let register_cleanup, do_cleanup =
  let funs = ref [] in
  (fun f -> funs:=f::!funs), (fun () -> List.iter (fun f -> f ()) !funs)

type phase = Pre | Impl | Intf

let set_phase, get_phase =
  let ph = ref Impl in ((:=) ph), (fun () -> !ph)

let set_keywords, get_keywords =
  let k = ref Id.Set.empty in
  ((:=) k), (fun () -> !k)

let add_global_ids, get_global_ids =
  let ids = ref Id.Set.empty in
  register_cleanup (fun () -> ids := get_keywords ());
  let add s = ids := Id.Set.add s !ids
  and get () = !ids
  in (add,get)

let empty_env () = [], get_global_ids ()

let mktable autoclean =
  let h = Hashtbl.create 97 in
  if autoclean then register_cleanup (fun () -> Hashtbl.clear h);
  (Hashtbl.replace h, Hashtbl.find h, fun () -> Hashtbl.clear h)

(* We might have built [global_reference] whose canonical part is
   inaccurate. We must hence compare only the user part,
   hence using a Hashtbl might be incorrect *)

let mktable_ref autoclean =
  let m = ref Refmap'.empty in
  let clear () = m := Refmap'.empty in
  if autoclean then register_cleanup clear;
  (fun r v -> m := Refmap'.add r v !m), (fun r -> Refmap'.find r !m), clear

(* A table recording objects in the first level of all MPfile *)

let add_mpfiles_content,get_mpfiles_content,clear_mpfiles_content =
  mktable false

let get_mpfiles_content mp =
  try get_mpfiles_content mp
  with Not_found -> failwith "get_mpfiles_content"

(*s The list of external modules that will be opened initially *)

let mpfiles_add, mpfiles_mem, mpfiles_list, mpfiles_clear =
  let m = ref MPset.empty in
  let add mp = m:=MPset.add mp !m
  and mem mp = MPset.mem mp !m
  and list () = MPset.elements !m
  and clear () = m:=MPset.empty
  in
  register_cleanup clear;
  (add,mem,list,clear)

(*s List of module parameters that we should alpha-rename *)

let params_ren_add, params_ren_mem =
  let m = ref MPset.empty in
  let add mp = m:=MPset.add mp !m
  and mem mp = MPset.mem mp !m
  and clear () = m:=MPset.empty
  in
  register_cleanup clear;
  (add,mem)

(*s table indicating the visible horizon at a precise moment,
    i.e. the stack of structures we are inside.

  - The sequence of [mp] parts should have the following form:
  a [MPfile] at the beginning, and then more and more [MPdot]
  over this [MPfile], or [MPbound] when inside the type of a
  module parameter.

  - the [params] are the [MPbound] when [mp] is a functor,
    the innermost [MPbound] coming first in the list.

  - The [content] part is used to record all the names already
  seen at this level.
*)

type visible_layer = { mp : module_path;
		       params : module_path list;
		       content : ((kind*string),Label.t) Hashtbl.t }

let pop_visible, push_visible, get_visible =
  let vis = ref [] in
  register_cleanup (fun () -> vis := []);
  let pop () =
    match !vis with
      | [] -> assert false
      | v :: vl ->
	  vis := vl;
	  (* we save the 1st-level-content of MPfile for later use *)
	  if get_phase () = Impl && modular () && is_modfile v.mp
	  then add_mpfiles_content v.mp v.content
  and push mp mps =
    vis := { mp = mp; params = mps; content = Hashtbl.create 97 } :: !vis
  and get () = !vis
  in (pop,push,get)

let get_visible_mps () = List.map (function v -> v.mp) (get_visible ())
let top_visible () = match get_visible () with [] -> assert false | v::_ -> v
let top_visible_mp () = (top_visible ()).mp
let add_visible ks l = Hashtbl.add (top_visible ()).content ks l

(* table of local module wrappers used to provide non-ambiguous names *)

let add_duplicate, check_duplicate =
  let index = ref 0 and dups = ref Gmap.empty in
  register_cleanup (fun () -> index := 0; dups := Gmap.empty);
  let add mp l =
     incr index;
     let ren = "Coq__" ^ string_of_int (!index) in
     dups := Gmap.add (mp,l) ren !dups
  and check mp l = Gmap.find (mp, l) !dups
  in (add,check)

type reset_kind = AllButExternal | Everything

let reset_renaming_tables flag =
  do_cleanup ();
  if flag = Everything then clear_mpfiles_content ()

(*S Renaming functions *)

(* This function creates from [id] a correct uppercase/lowercase identifier.
   This is done by adding a [Coq_] or [coq_] prefix. To avoid potential clashes
   with previous [Coq_id] variable, these prefixes are duplicated if already
   existing. *)

let modular_rename k id =
  let s = string_of_id id in
  let prefix,is_ok =
    if upperkind k then "Coq_",is_upper else "coq_",is_lower
  in
  if not (is_ok s) ||
    (Id.Set.mem id (get_keywords ())) ||
    (String.length s >= 4 && String.sub s 0 4 = prefix)
  then prefix ^ s
  else s

(*s For monolithic extraction, first-level modules might have to be renamed
    with unique numbers *)

let modfstlev_rename =
  let add_prefixes,get_prefixes,_ = mktable true in
  fun l ->
    let coqid = Id.of_string "Coq" in
    let id = Label.to_id l in
    try
      let coqset = get_prefixes id in
      let nextcoq = next_ident_away coqid coqset in
      add_prefixes id (nextcoq::coqset);
      (string_of_id nextcoq)^"_"^(string_of_id id)
    with Not_found ->
      let s = string_of_id id in
      if is_lower s || begins_with_CoqXX s then
	(add_prefixes id [coqid]; "Coq_"^s)
      else
	(add_prefixes id []; s)

(*s Creating renaming for a [module_path] : first, the real function ... *)

let rec mp_renaming_fun mp = match mp with
  | _ when not (modular ()) && at_toplevel mp -> [""]
  | MPdot (mp,l) ->
      let lmp = mp_renaming mp in
      if lmp = [""] then (modfstlev_rename l)::lmp
      else (modular_rename Mod (Label.to_id l))::lmp
  | MPbound mbid ->
      let s = modular_rename Mod (MBId.to_id mbid) in
      if not (params_ren_mem mp) then [s]
      else let i,_,_ = MBId.repr mbid in [s^"__"^string_of_int i]
  | MPfile _ ->
      assert (modular ()); (* see [at_toplevel] above *)
      assert (get_phase () = Pre);
      let current_mpfile = (List.last (get_visible ())).mp in
      if mp <> current_mpfile then mpfiles_add mp;
      [string_of_modfile mp]

(* ... and its version using a cache *)

and mp_renaming =
  let add,get,_ = mktable true in
  fun x ->
    try if is_mp_bound (base_mp x) then raise Not_found; get x
    with Not_found -> let y = mp_renaming_fun x in add x y; y

(*s Renamings creation for a [global_reference]: we build its fully-qualified
    name in a [string list] form (head is the short name). *)

let ref_renaming_fun (k,r) =
  let mp = modpath_of_r r in
  let l = mp_renaming mp in
  let l = if lang () <> Ocaml && not (modular ()) then [""] else l in
  let s =
    let idg = safe_basename_of_global r in
    if l = [""] (* this happens only at toplevel of the monolithic case *)
    then
      let globs = Id.Set.elements (get_global_ids ()) in
      let id = next_ident_away (kindcase_id k idg) globs in
      string_of_id id
    else modular_rename k idg
  in
  add_global_ids (Id.of_string s);
  s::l

(* Cached version of the last function *)

let ref_renaming =
  let add,get,_ = mktable_ref true in
  fun ((k,r) as x) ->
    try if is_mp_bound (base_mp (modpath_of_r r)) then raise Not_found; get r
    with Not_found -> let y = ref_renaming_fun x in add r y; y

(* [visible_clash mp0 (k,s)] checks if [mp0-s] of kind [k]
   can be printed as [s] in the current context of visible
   modules. More precisely, we check if there exists a
   visible [mp] that contains [s].
   The verification stops if we encounter [mp=mp0]. *)

let rec clash mem mp0 ks = function
  | [] -> false
  | mp :: _ when mp = mp0 -> false
  | mp :: _ when mem mp ks -> true
  | _ :: mpl -> clash mem mp0 ks mpl

let mpfiles_clash mp0 ks =
  clash (fun mp -> Hashtbl.mem (get_mpfiles_content mp)) mp0 ks
    (List.rev (mpfiles_list ()))

let rec params_lookup mp0 ks = function
  | [] -> false
  | param :: _ when mp0 = param -> true
  | param :: params ->
      if ks = (Mod, List.hd (mp_renaming param)) then params_ren_add param;
      params_lookup mp0 ks params

let visible_clash mp0 ks =
  let rec clash = function
    | [] -> false
    | v :: _ when v.mp = mp0 -> false
    | v :: vis ->
	let b = Hashtbl.mem v.content ks in
	if b && not (is_mp_bound mp0) then true
	else begin
	  if b then params_ren_add mp0;
	  if params_lookup mp0 ks v.params then false
	  else clash vis
	end
  in clash (get_visible ())

(* Same, but with verbose output (and mp0 shouldn't be a MPbound) *)

let visible_clash_dbg mp0 ks =
  let rec clash = function
    | [] -> None
    | v :: _ when v.mp = mp0 -> None
    | v :: vis ->
	try Some (v.mp,Hashtbl.find v.content ks)
	with Not_found ->
	  if params_lookup mp0 ks v.params then None
	  else clash vis
  in clash (get_visible ())

(* After the 1st pass, we can decide which modules will be opened initially *)

let opened_libraries () =
  if not (modular ()) then []
  else
    let used_files = mpfiles_list () in
    let used_ks = List.map (fun mp -> Mod,string_of_modfile mp) used_files in
    (* By default, we open all used files. Ambiguities will be resolved later
       by using qualified names. Nonetheless, we don't open any file A that
       contains an immediate submodule A.B hiding another file B : otherwise,
       after such an open, there's no unambiguous way to refer to objects of B. *)
    let to_open =
      List.filter
	(fun mp ->
	   not (List.exists (Hashtbl.mem (get_mpfiles_content mp)) used_ks))
	used_files
    in
    mpfiles_clear ();
    List.iter mpfiles_add to_open;
    mpfiles_list ()

(*s On-the-fly qualification issues for both monolithic or modular extraction. *)

(* [pp_ocaml_gen] below is a function that factorize the printing of both
   [global_reference] and module names for ocaml. When [k=Mod] then [olab=None],
   otherwise it contains the label of the reference to print.
   [rls] is the string list giving the qualified name, short name at the end. *)

(* In Coq, we can qualify [M.t] even if we are inside [M], but in Ocaml we
   cannot do that. So, if [t] gets hidden and we need a long name for it,
   we duplicate the _definition_ of t in a Coq__XXX module, and similarly
   for a sub-module [M.N] *)

let pp_duplicate k' prefix mp rls olab =
  let rls', lbl =
    if k'<>Mod then
      (* Here rls=[s], the ref to print is <prefix>.<s>, and olab<>None *)
      rls, Option.get olab
    else
      (* Here rls=s::rls', we search the label for s inside mp *)
      List.tl rls, get_nth_label_mp (mp_length mp - mp_length prefix) mp
  in
  try dottify (check_duplicate prefix lbl :: rls')
  with Not_found ->
    assert (get_phase () = Pre); (* otherwise it's too late *)
    add_duplicate prefix lbl; dottify rls

let fstlev_ks k = function
  | [] -> assert false
  | [s] -> k,s
  | s::_ -> Mod,s

(* [pp_ocaml_local] : [mp] has something in common with [top_visible ()]
   but isn't equal to it *)

let pp_ocaml_local k prefix mp rls olab =
  (* what is the largest prefix of [mp] that belongs to [visible]? *)
  assert (k <> Mod || mp <> prefix); (* mp as whole module isn't in itself *)
  let rls' = List.skipn (mp_length prefix) rls in
  let k's = fstlev_ks k rls' in
  (* Reference r / module path mp is of the form [<prefix>.s.<...>]. *)
  if not (visible_clash prefix k's) then dottify rls'
  else pp_duplicate (fst k's) prefix mp rls' olab

(* [pp_ocaml_bound] : [mp] starts with a [MPbound], and we are not inside
   (i.e. we are not printing the type of the module parameter) *)

let pp_ocaml_bound base rls =
  (* clash with a MPbound will be detected and fixed by renaming this MPbound *)
  if get_phase () = Pre then ignore (visible_clash base (Mod,List.hd rls));
  dottify rls

(* [pp_ocaml_extern] : [mp] isn't local, it is defined in another [MPfile]. *)

let pp_ocaml_extern k base rls = match rls with
  | [] -> assert false
  | base_s :: rls' ->
      if (not (modular ())) (* Pseudo qualification with "" *)
	|| (rls' = [])  (* Case of a file A.v used as a module later *)
	|| (not (mpfiles_mem base)) (* Module not opened *)
	|| (mpfiles_clash base (fstlev_ks k rls')) (* Conflict in opened files *)
	|| (visible_clash base (fstlev_ks k rls')) (* Local conflict *)
      then
	(* We need to fully qualify. Last clash situation is unsupported *)
	match visible_clash_dbg base (Mod,base_s) with
	  | None -> dottify rls
	  | Some (mp,l) -> error_module_clash base (MPdot (mp,l))
      else
	(* Standard situation : object in an opened file *)
	dottify rls'

(* [pp_ocaml_gen] : choosing between [pp_ocaml_extern] or [pp_ocaml_extern] *)

let pp_ocaml_gen k mp rls olab =
  match common_prefix_from_list mp (get_visible_mps ()) with
    | Some prefix -> pp_ocaml_local k prefix mp rls olab
    | None ->
	let base = base_mp mp in
	if is_mp_bound base then pp_ocaml_bound base rls
	else pp_ocaml_extern k base rls

(* For Haskell, things are simplier: we have removed (almost) all structures *)

let pp_haskell_gen k mp rls = match rls with
  | [] -> assert false
  | s::rls' ->
    let str = pseudo_qualify rls' in
    let str = if is_upper str && not (upperkind k) then ("_"^str) else str in
    let prf = if base_mp mp <> top_visible_mp () then s ^ "." else "" in
    prf ^ str

(* Main name printing function for a reference *)

let pp_global k r =
  let ls = ref_renaming (k,r) in
  assert (List.length ls > 1);
  let s = List.hd ls in
  let mp,_,l = repr_of_r r in
  if mp = top_visible_mp () then
    (* simpliest situation: definition of r (or use in the same context) *)
    (* we update the visible environment *)
    (add_visible (k,s) l; unquote s)
  else
    let rls = List.rev ls in (* for what come next it's easier this way *)
    match lang () with
      | Scheme -> unquote s (* no modular Scheme extraction... *)
      | Haskell -> if modular () then pp_haskell_gen k mp rls else s
      | Ocaml -> pp_ocaml_gen k mp rls (Some l)

(* The next function is used only in Ocaml extraction...*)

let pp_module mp =
  let ls = mp_renaming mp in
  match mp with
    | MPdot (mp0,l) when mp0 = top_visible_mp () ->
	(* simpliest situation: definition of mp (or use in the same context) *)
	(* we update the visible environment *)
	let s = List.hd ls in
	add_visible (Mod,s) l; s
    | _ -> pp_ocaml_gen Mod mp (List.rev ls) None

(** Special hack for constants of type Ascii.ascii : if an
    [Extract Inductive ascii => char] has been declared, then
    the constants are directly turned into chars *)

let mk_ind path s =
  MutInd.make2 (MPfile (dirpath_of_string path)) (Label.make s)

let ind_ascii = mk_ind "Coq.Strings.Ascii" "ascii"

let check_extract_ascii () =
  try
    let char_type = match lang () with
      | Ocaml -> "char"
      | Haskell -> "Char"
      | _ -> raise Not_found
    in
    find_custom (IndRef (ind_ascii,0)) = char_type
  with Not_found -> false

let is_list_cons l =
 List.for_all (function MLcons (_,ConstructRef(_,_),[]) -> true | _ -> false) l

let is_native_char = function
  | MLcons(_,ConstructRef ((kn,0),1),l) ->
    kn = ind_ascii && check_extract_ascii () && is_list_cons l
  | _ -> false

let pp_native_char c =
  let rec cumul = function
    | [] -> 0
    | MLcons(_,ConstructRef(_,j),[])::l -> (2-j) + 2 * (cumul l)
    | _ -> assert false
  in
  let l = match c with MLcons(_,_,l) -> l | _ -> assert false in
  str ("'"^Char.escaped (Char.chr (cumul l))^"'")


==> anc/HoTT/coq-HoTT/plugins/extraction/common.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Miniml
open Mlutil
open Pp

(** By default, in module Format, you can do horizontal placing of blocks
    even if they include newlines, as long as the number of chars in the
    blocks are less that a line length. To avoid this awkward situation,
    we attach a big virtual size to [fnl] newlines. *)

val fnl : unit -> std_ppcmds
val fnl2 : unit -> std_ppcmds
val space_if : bool -> std_ppcmds

val pp_par : bool -> std_ppcmds -> std_ppcmds

(** [pp_apply] : a head part applied to arguments, possibly with parenthesis *)
val pp_apply : std_ppcmds -> bool -> std_ppcmds list -> std_ppcmds

(** Same as [pp_apply], but with also protection of the head by parenthesis *)
val pp_apply2 : std_ppcmds -> bool -> std_ppcmds list -> std_ppcmds

val pp_tuple_light : (bool -> 'a -> std_ppcmds) -> 'a list -> std_ppcmds
val pp_tuple : ('a -> std_ppcmds) -> 'a list -> std_ppcmds
val pp_boxed_tuple : ('a -> std_ppcmds) -> 'a list -> std_ppcmds

val pr_binding : Id.t list -> std_ppcmds

val rename_id : Id.t -> Id.Set.t -> Id.t

type env = Id.t list * Id.Set.t
val empty_env : unit -> env

val rename_vars: Id.Set.t -> Id.t list -> env
val rename_tvars: Id.Set.t -> Id.t list -> Id.t list
val push_vars : Id.t list -> env -> Id.t list * env
val get_db_name : int -> env -> Id.t

type phase = Pre | Impl | Intf

val set_phase : phase -> unit
val get_phase : unit -> phase

val opened_libraries : unit -> module_path list

type kind = Term | Type | Cons | Mod

val pp_global : kind -> global_reference -> string
val pp_module : module_path -> string

val top_visible_mp : unit -> module_path
(* In [push_visible], the [module_path list] corresponds to
   module parameters, the innermost one coming first in the list *)
val push_visible : module_path -> module_path list -> unit
val pop_visible : unit -> unit

val check_duplicate : module_path -> Label.t -> string

type reset_kind = AllButExternal | Everything

val reset_renaming_tables : reset_kind -> unit

val set_keywords : Id.Set.t -> unit

(** For instance: [mk_ind "Coq.Init.Datatypes" "nat"] *)

val mk_ind : string -> string -> mutual_inductive

(** Special hack for constants of type Ascii.ascii : if an
    [Extract Inductive ascii => char] has been declared, then
    the constants are directly turned into chars *)

val is_native_char : ml_ast -> bool
val pp_native_char : ml_ast -> std_ppcmds


==> anc/HoTT/coq-HoTT/plugins/extraction/extract_env.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Declarations
open Names
open Libnames
open Globnames
open Pp
open Errors
open Util
open Miniml
open Table
open Extraction
open Modutil
open Common
open Mod_subst

(***************************************)
(*S Part I: computing Coq environment. *)
(***************************************)

let toplevel_env () =
  let seg = Lib.contents_after None in
  let get_reference = function
    | (_,kn), Lib.Leaf o ->
	let mp,_,l = repr_kn kn in
	begin match Libobject.object_tag o with
	  | "CONSTANT" ->
            let constant = Global.lookup_constant (constant_of_kn kn) in
            Some (l, SFBconst constant)
	  | "INDUCTIVE" ->
            let inductive = Global.lookup_mind (mind_of_kn kn) in
            Some (l, SFBmind inductive)
	  | "MODULE" ->
            let modl = Global.lookup_module (MPdot (mp, l)) in
            Some (l, SFBmodule modl)
	  | "MODULE TYPE" ->
            let modtype = Global.lookup_modtype (MPdot (mp, l)) in
            Some (l, SFBmodtype modtype)
	  | _ -> None
        end
    | _ -> None
  in
  SEBstruct (List.rev (List.map_filter get_reference seg))


let environment_until dir_opt =
  let rec parse = function
    | [] when dir_opt = None -> [current_toplevel (), toplevel_env ()]
    | [] -> []
    | d :: l ->
	match (Global.lookup_module (MPfile d)).mod_expr with
	  | Some meb ->
	      if dir_opt = Some d then [MPfile d, meb]
	      else (MPfile d, meb) :: (parse l)
	  | _ -> assert false
  in parse (Library.loaded_libraries ())


(*s Visit:
  a structure recording the needed dependencies for the current extraction *)

module type VISIT = sig
  (* Reset the dependencies by emptying the visit lists *)
  val reset : unit -> unit

  (* Add the module_path and all its prefixes to the mp visit list.
     We'll keep all fields of these modules. *)
  val add_mp_all : module_path -> unit

  (* Add reference / ... in the visit lists.
     These functions silently add the mp of their arg in the mp list *)
  val add_ref : global_reference -> unit
  val add_decl_deps : ml_decl -> unit
  val add_spec_deps : ml_spec -> unit

  (* Test functions:
     is a particular object a needed dependency for the current extraction ? *)
  val needed_ind : mutual_inductive -> bool
  val needed_con : constant -> bool
  val needed_mp : module_path -> bool
  val needed_mp_all : module_path -> bool
end

module Visit : VISIT = struct
  (* What used to be in a single KNset should now be split into a KNset
     (for inductives and modules names) and a Cset_env for constants
     (and still the remaining MPset) *)
  type must_visit =
      { mutable ind : KNset.t; mutable con : KNset.t;
	mutable mp : MPset.t; mutable mp_all : MPset.t }
  (* the imperative internal visit lists *)
  let v = { ind = KNset.empty ; con = KNset.empty ;
	    mp = MPset.empty; mp_all = MPset.empty }
  (* the accessor functions *)
  let reset () =
    v.ind <- KNset.empty;
    v.con <- KNset.empty;
    v.mp <- MPset.empty;
    v.mp_all <- MPset.empty
  let needed_ind i = KNset.mem (user_mind i) v.ind
  let needed_con c = KNset.mem (user_con c) v.con
  let needed_mp mp = MPset.mem mp v.mp || MPset.mem mp v.mp_all
  let needed_mp_all mp = MPset.mem mp v.mp_all
  let add_mp mp =
    check_loaded_modfile mp; v.mp <- MPset.union (prefixes_mp mp) v.mp
  let add_mp_all mp =
    check_loaded_modfile mp; v.mp <- MPset.union (prefixes_mp mp) v.mp;
    v.mp_all <- MPset.add mp v.mp_all
  let add_ind i =
    let kn = user_mind i in
    v.ind <- KNset.add kn v.ind; add_mp (modpath kn)
  let add_con c =
    let kn = user_con c in
    v.con <- KNset.add kn v.con; add_mp (modpath kn)
  let add_ref = function
    | ConstRef c -> add_con c
    | IndRef (ind,_) | ConstructRef ((ind,_),_) -> add_ind ind
    | VarRef _ -> assert false
  let add_decl_deps = decl_iter_references add_ref add_ref add_ref
  let add_spec_deps = spec_iter_references add_ref add_ref add_ref
end

exception Impossible

let check_arity env cb =
  let t = cb.const_type in
  if Reduction.is_arity env t then raise Impossible

let check_fix env cb i =
  match cb.const_body with
    | Def lbody ->
	(match kind_of_term (Lazyconstr.force lbody) with
	  | Fix ((_,j),recd) when i=j -> check_arity env cb; (true,recd)
	  | CoFix (j,recd) when i=j -> check_arity env cb; (false,recd)
	  | _ -> raise Impossible)
    | Undef _ | OpaqueDef _ -> raise Impossible

let prec_declaration_equal (na1, ca1, ta1) (na2, ca2, ta2) =
  na1 = na2 &&
  Array.equal eq_constr ca1 ca2 &&
  Array.equal eq_constr ta1 ta2

let factor_fix env l cb msb =
  let _,recd as check = check_fix env cb 0 in
  let n = Array.length (let fi,_,_ = recd in fi) in
  if n = 1 then [|l|], recd, msb
  else begin
    if List.length msb < n-1 then raise Impossible;
    let msb', msb'' = List.chop (n-1) msb in
    let labels = Array.make n l in
    List.iteri
      (fun j ->
	 function
	   | (l,SFBconst cb') ->
	       let check' = check_fix env cb' (j+1) in
	       if not (fst check = fst check' &&
		   prec_declaration_equal (snd check) (snd check'))
	       then raise Impossible;
	       labels.(j+1) <- l;
	   | _ -> raise Impossible) msb';
    labels, recd, msb''
  end

(** Expanding a [struct_expr_body] into a version without abbreviations
    or functor applications. This is done via a detour to entries
    (hack proposed by Elie)
*)

let rec seb2mse = function
  | SEBapply (s,s',_) -> Entries.MSEapply(seb2mse s, seb2mse s')
  | SEBident mp -> Entries.MSEident mp
  | _ -> failwith "seb2mse: received a non-atomic seb"

let expand_seb env mp seb =
  let seb,_,_,_ =
    let inl = Some (Flags.get_inline_level()) in
    Mod_typing.translate_struct_module_entry env mp inl (seb2mse seb)
  in seb

(** When possible, we use the nicer, shorter, algebraic type structures
    instead of the expanded ones. *)

let my_type_of_mb mb =
  let m0 = mb.mod_type in
  match mb.mod_type_alg with Some m -> m0,m | None -> m0,m0

let my_type_of_mtb mtb =
  let m0 = mtb.typ_expr in
  match mtb.typ_expr_alg with Some m -> m0,m | None -> m0,m0

(** Ad-hoc update of environment, inspired by [Mod_type.check_with_aux_def].
    To check with Elie. *)

let rec msid_of_seb = function
  | SEBident mp -> mp
  | SEBwith (seb,_) -> msid_of_seb seb
  | _ -> assert false

let env_for_mtb_with_def env mp seb idl =
  let sig_b = match seb with
    | SEBstruct(sig_b) -> sig_b
    | _ -> assert false
  in
  let l = Label.of_id (List.hd idl) in
  let spot = function (l',SFBconst _) -> l = l' | _ -> false in
  let before = fst (List.split_when spot sig_b) in
  Modops.add_signature mp before empty_delta_resolver env

(* From a [structure_body] (i.e. a list of [structure_field_body])
   to specifications. *)

let rec extract_sfb_spec env mp = function
  | [] -> []
  | (l,SFBconst cb) :: msig ->
      let kn = Constant.make2 mp l in
      let s = extract_constant_spec env kn cb in
      let specs = extract_sfb_spec env mp msig in
      if logical_spec s then specs
      else begin Visit.add_spec_deps s; (l,Spec s) :: specs end
  | (l,SFBmind _) :: msig ->
      let mind = MutInd.make2 mp l in
      let s = Sind (mind, extract_inductive env mind) in
      let specs = extract_sfb_spec env mp msig in
      if logical_spec s then specs
      else begin Visit.add_spec_deps s; (l,Spec s) :: specs end
  | (l,SFBmodule mb) :: msig ->
      let specs = extract_sfb_spec env mp msig in
      let spec = extract_seb_spec env mb.mod_mp (my_type_of_mb mb) in
      (l,Smodule spec) :: specs
  | (l,SFBmodtype mtb) :: msig ->
      let specs = extract_sfb_spec env mp msig in
      let spec = extract_seb_spec env mtb.typ_mp (my_type_of_mtb mtb) in
      (l,Smodtype spec) :: specs

(* From [struct_expr_body] to specifications *)

(* Invariant: the [seb] given to [extract_seb_spec] should either come
   from a [mod_type] or [type_expr] field, or their [_alg] counterparts.
   This way, any encountered [SEBident] should be a true module type.
*)

and extract_seb_spec env mp1 (seb,seb_alg) = match seb_alg with
  | SEBident mp -> Visit.add_mp_all mp; MTident mp
  | SEBwith(seb',With_definition_body(idl,cb))->
      let env' = env_for_mtb_with_def env (msid_of_seb seb') seb idl in
      let mt = extract_seb_spec env mp1 (seb,seb') in
      (match extract_with_type env' cb with (* cb peut contenir des kn  *)
	 | None -> mt
	 | Some (vl,typ) -> MTwith(mt,ML_With_type(idl,vl,typ)))
  | SEBwith(seb',With_module_body(idl,mp))->
      Visit.add_mp_all mp;
      MTwith(extract_seb_spec env mp1 (seb,seb'),
	     ML_With_module(idl,mp))
  | SEBfunctor (mbid, mtb, seb_alg') ->
      let seb' = match seb with
	| SEBfunctor (mbid',_,seb') when mbid' = mbid -> seb'
	| _ -> assert false
      in
      let mp = MPbound mbid in
      let env' = Modops.add_module (Modops.module_body_of_type mp mtb) env in
      MTfunsig (mbid, extract_seb_spec env mp (my_type_of_mtb mtb),
		extract_seb_spec env' mp1 (seb',seb_alg'))
  | SEBstruct (msig) ->
      let env' = Modops.add_signature mp1 msig empty_delta_resolver env in
      MTsig (mp1, extract_sfb_spec env' mp1 msig)
  | SEBapply _ ->
      if seb <> seb_alg then extract_seb_spec env mp1 (seb,seb)
      else assert false



(* From a [structure_body] (i.e. a list of [structure_field_body])
   to implementations.

   NB: when [all=false], the evaluation order of the list is
   important: last to first ensures correct dependencies.
*)

let rec extract_sfb env mp all = function
  | [] -> []
  | (l,SFBconst cb) :: msb ->
      (try
	 let vl,recd,msb = factor_fix env l cb msb in
	 let vc = Array.map (Constant.make2 mp) vl in
	 let ms = extract_sfb env mp all msb in
	 let b = Array.exists Visit.needed_con vc in
	 if all || b then
	   let d = extract_fixpoint env vc recd in
	   if (not b) && (logical_decl d) then ms
	   else begin Visit.add_decl_deps d; (l,SEdecl d) :: ms end
	 else ms
       with Impossible ->
	 let ms = extract_sfb env mp all msb in
	 let c = Constant.make2 mp l in
	 let b = Visit.needed_con c in
	 if all || b then
	   let d = extract_constant env c cb in
	   if (not b) && (logical_decl d) then ms
	   else begin Visit.add_decl_deps d; (l,SEdecl d) :: ms end
	 else ms)
  | (l,SFBmind mib) :: msb ->
      let ms = extract_sfb env mp all msb in
      let mind = MutInd.make2 mp l in
      let b = Visit.needed_ind mind in
      if all || b then
	let d = Dind (mind, extract_inductive env mind) in
	if (not b) && (logical_decl d) then ms
	else begin Visit.add_decl_deps d; (l,SEdecl d) :: ms end
      else ms
  | (l,SFBmodule mb) :: msb ->
      let ms = extract_sfb env mp all msb in
      let mp = MPdot (mp,l) in
      if all || Visit.needed_mp mp then
	(l,SEmodule (extract_module env mp true mb)) :: ms
      else ms
  | (l,SFBmodtype mtb) :: msb ->
      let ms = extract_sfb env mp all msb in
      let mp = MPdot (mp,l) in
       if all || Visit.needed_mp mp then
	(l,SEmodtype (extract_seb_spec env mp (my_type_of_mtb mtb))) :: ms
      else ms

(* From [struct_expr_body] to implementations *)

and extract_seb env mp all = function
  | (SEBident _ | SEBapply _) as seb when lang () <> Ocaml ->
      (* in Haskell/Scheme, we expand everything *)
      extract_seb env mp all (expand_seb env mp seb)
  | SEBident mp ->
      if is_modfile mp && not (modular ()) then error_MPfile_as_mod mp false;
      Visit.add_mp_all mp; MEident mp
  | SEBapply (meb, meb',_) ->
      MEapply (extract_seb env mp true meb,
	       extract_seb env mp true meb')
  | SEBfunctor (mbid, mtb, meb) ->
      let mp1 = MPbound mbid in
      let env' = Modops.add_module (Modops.module_body_of_type  mp1 mtb)
	env  in
      MEfunctor (mbid, extract_seb_spec env mp1 (my_type_of_mtb mtb),
		 extract_seb env' mp true meb)
  | SEBstruct (msb) ->
      let env' = Modops.add_signature mp msb empty_delta_resolver env in
      MEstruct (mp,extract_sfb env' mp all msb)
  | SEBwith (_,_) -> anomaly (Pp.str "Not available yet")

and extract_module env mp all mb =
  (* A module has an empty [mod_expr] when :
     - it is a module variable (for instance X inside a Module F [X:SIG])
     - it is a module assumption (Declare Module).
     Since we look at modules from outside, we shouldn't have variables.
     But a Declare Module at toplevel seems legal (cf #2525). For the
     moment we don't support this situation. *)
  match mb.mod_expr with
    | None -> error_no_module_expr mp
    | Some me ->
      { ml_mod_expr = extract_seb env mp all me;
	ml_mod_type = extract_seb_spec env mp (my_type_of_mb mb) }


let unpack = function MEstruct (_,sel) -> sel | _ -> assert false

let mono_environment refs mpl =
  Visit.reset ();
  List.iter Visit.add_ref refs;
  List.iter Visit.add_mp_all mpl;
  let env = Global.env () in
  let l = List.rev (environment_until None) in
  List.rev_map
    (fun (mp,m) -> mp, unpack (extract_seb env mp (Visit.needed_mp_all mp) m))
    l

(**************************************)
(*S Part II : Input/Output primitives *)
(**************************************)

let descr () = match lang () with
  | Ocaml -> Ocaml.ocaml_descr
  | Haskell -> Haskell.haskell_descr
  | Scheme -> Scheme.scheme_descr

(* From a filename string "foo.ml" or "foo", builds "foo.ml" and "foo.mli"
   Works similarly for the other languages. *)

let default_id = Id.of_string "Main"

let mono_filename f =
  let d = descr () in
  match f with
    | None -> None, None, default_id
    | Some f ->
	let f =
	  if Filename.check_suffix f d.file_suffix then
	    Filename.chop_suffix f d.file_suffix
	  else f
	in
	let id =
	  if lang () <> Haskell then default_id
	  else
            try Id.of_string (Filename.basename f)
	    with UserError _ ->
              error "Extraction: provided filename is not a valid identifier"
	in
	Some (f^d.file_suffix), Option.map ((^) f) d.sig_suffix, id

(* Builds a suitable filename from a module id *)

let module_filename mp =
  let f = file_of_modfile mp in
  let d = descr () in
  Some (f^d.file_suffix), Option.map ((^) f) d.sig_suffix, Id.of_string f

(*s Extraction of one decl to stdout. *)

let print_one_decl struc mp decl =
  let d = descr () in
  reset_renaming_tables AllButExternal;
  set_phase Pre;
  ignore (d.pp_struct struc);
  set_phase Impl;
  push_visible mp [];
  let ans = d.pp_decl decl in
  pop_visible ();
  ans

(*s Extraction of a ml struct to a file. *)

(** For Recursive Extraction, writing directly on stdout
    won't work with coqide, we use a buffer instead *)

let buf = Buffer.create 1000

let formatter dry file =
  let ft =
    if dry then Format.make_formatter (fun _ _ _ -> ()) (fun _ -> ())
    else
      match file with
	| Some f -> Pp_control.with_output_to f
	| None -> Format.formatter_of_buffer buf
  in
  (* We never want to see ellipsis ... in extracted code *)
  Format.pp_set_max_boxes ft max_int;
  (* We reuse the width information given via "Set Printing Width" *)
  (match Pp_control.get_margin () with
    | None -> ()
    | Some i ->
      Format.pp_set_margin ft i;
      Format.pp_set_max_indent ft (i-10));
      (* note: max_indent should be < margin above, otherwise it's ignored *)
  ft

let get_comment () =
  let s = file_comment () in
  if s = "" then None
  else
    let split_comment = Str.split (Str.regexp "[ \t\n]+") s in
    Some (prlist_with_sep spc str split_comment)

let print_structure_to_file (fn,si,mo) dry struc =
  Buffer.clear buf;
  let d = descr () in
  reset_renaming_tables AllButExternal;
  let unsafe_needs = {
    mldummy = struct_ast_search ((=) MLdummy) struc;
    tdummy = struct_type_search Mlutil.isDummy struc;
    tunknown = struct_type_search ((=) Tunknown) struc;
    magic =
      if lang () <> Haskell then false
      else struct_ast_search (function MLmagic _ -> true | _ -> false) struc }
  in
  (* First, a dry run, for computing objects to rename or duplicate *)
  set_phase Pre;
  let devnull = formatter true None in
  pp_with devnull (d.pp_struct struc);
  let opened = opened_libraries () in
  (* Print the implementation *)
  let cout = if dry then None else Option.map open_out fn in
  let ft = formatter dry cout in
  let comment = get_comment () in
  begin try
    (* The real printing of the implementation *)
    set_phase Impl;
    pp_with ft (d.preamble mo comment opened unsafe_needs);
    pp_with ft (d.pp_struct struc);
    Option.iter close_out cout;
  with reraise ->
    Option.iter close_out cout; raise reraise
  end;
  if not dry then Option.iter info_file fn;
  (* Now, let's print the signature *)
  Option.iter
    (fun si ->
       let cout = open_out si in
       let ft = formatter false (Some cout) in
       begin try
	 set_phase Intf;
	 pp_with ft (d.sig_preamble mo comment opened unsafe_needs);
	 pp_with ft (d.pp_sig (signature_of_structure struc));
	 close_out cout;
       with reraise ->
	 close_out cout; raise reraise
       end;
       info_file si)
    (if dry then None else si);
  (* Print the buffer content via Coq standard formatter (ok with coqide). *)
  if Buffer.length buf <> 0 then begin
    Pp.msg_info (str (Buffer.contents buf));
    Buffer.reset buf
  end


(*********************************************)
(*s Part III: the actual extraction commands *)
(*********************************************)


let reset () =
  Visit.reset (); reset_tables (); reset_renaming_tables Everything

let init modular library =
  check_inside_section (); check_inside_module ();
  set_keywords (descr ()).keywords;
  set_modular modular;
  set_library library;
  reset ();
  if modular && lang () = Scheme then error_scheme ()

let warns () =
  warning_opaques (access_opaque ());
  warning_axioms ()

(* From a list of [reference], let's retrieve whether they correspond
   to modules or [global_reference]. Warn the user if both is possible. *)

let rec locate_ref = function
  | [] -> [],[]
  | r::l ->
      let q = snd (qualid_of_reference r) in
      let mpo = try Some (Nametab.locate_module q) with Not_found -> None
      and ro =
        try Some (Smartlocate.global_with_alias r)
        with Nametab.GlobalizationError _ | UserError _ -> None
      in
      match mpo, ro with
	| None, None -> Nametab.error_global_not_found q
	| None, Some r -> let refs,mps = locate_ref l in r::refs,mps
	| Some mp, None -> let refs,mps = locate_ref l in refs,mp::mps
	| Some mp, Some r ->
	    warning_both_mod_and_cst q mp r;
	    let refs,mps = locate_ref l in refs,mp::mps

(*s Recursive extraction in the Coq toplevel. The vernacular command is
    \verb!Recursive Extraction! [qualid1] ... [qualidn]. Also used when
    extracting to a file with the command:
    \verb!Extraction "file"! [qualid1] ... [qualidn]. *)

let full_extr f (refs,mps) =
  init false false;
  List.iter (fun mp -> if is_modfile mp then error_MPfile_as_mod mp true) mps;
  let struc = optimize_struct (refs,mps) (mono_environment refs mps) in
  warns ();
  print_structure_to_file (mono_filename f) false struc;
  reset ()

let full_extraction f lr = full_extr f (locate_ref lr)

(*s Separate extraction is similar to recursive extraction, with the output
   decomposed in many files, one per Coq .v file *)

let separate_extraction lr =
  init true false;
  let refs,mps = locate_ref lr in
  let struc = optimize_struct (refs,mps) (mono_environment refs mps) in
  warns ();
  let print = function
    | (MPfile dir as mp, sel) as e ->
	print_structure_to_file (module_filename mp) false [e]
    | _ -> assert false
  in
  List.iter print struc;
  reset ()

(*s Simple extraction in the Coq toplevel. The vernacular command
    is \verb!Extraction! [qualid]. *)

let simple_extraction r =
  Vernacentries.dump_global (Misctypes.AN r);
  match locate_ref [r] with
  | ([], [mp]) as p -> full_extr None p
  | [r],[] ->
      init false false;
      let struc = optimize_struct ([r],[]) (mono_environment [r] []) in
      let d = get_decl_in_structure r struc in
      warns ();
      let flag =
        if is_custom r then str "(** User defined extraction *)" ++ fnl()
        else mt ()
      in
      let ans = flag ++ print_one_decl struc (modpath_of_r r) d in
      reset ();
      Pp.msg_info ans
  | _ -> assert false


(*s (Recursive) Extraction of a library. The vernacular command is
  \verb!(Recursive) Extraction Library! [M]. *)

let extraction_library is_rec m =
  init true true;
  let dir_m =
    let q = qualid_of_ident m in
    try Nametab.full_name_module q with Not_found -> error_unknown_module q
  in
  Visit.add_mp_all (MPfile dir_m);
  let env = Global.env () in
  let l = List.rev (environment_until (Some dir_m)) in
  let select l (mp,meb) =
    if Visit.needed_mp mp
    then (mp, unpack (extract_seb env mp true meb)) :: l
    else l
  in
  let struc = List.fold_left select [] l in
  let struc = optimize_struct ([],[]) struc in
  warns ();
  let print = function
    | (MPfile dir as mp, sel) as e ->
	let dry = not is_rec && dir <> dir_m in
	print_structure_to_file (module_filename mp) dry [e]
    | _ -> assert false
  in
  List.iter print struc;
  reset ()


==> anc/HoTT/coq-HoTT/plugins/extraction/extract_env.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s This module declares the extraction commands. *)

open Names
open Libnames
open Globnames

val simple_extraction : reference -> unit
val full_extraction : string option -> reference list -> unit
val separate_extraction : reference list -> unit
val extraction_library : bool -> Id.t -> unit

(* For debug / external output via coqtop.byte + Drop : *)

val mono_environment :
 global_reference list -> module_path list -> Miniml.ml_structure

(* Used by the Relation Extraction plugin *)

val print_one_decl :
  Miniml.ml_structure -> module_path -> Miniml.ml_decl -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/plugins/extraction/extraction.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Util
open Names
open Term
open Declarations
open Declareops
open Environ
open Reduction
open Reductionops
open Inductive
open Termops
open Inductiveops
open Recordops
open Namegen
open Globnames
open Miniml
open Table
open Mlutil
(*i*)

exception I of inductive_kind

(* A set of all fixpoint functions currently being extracted *)
let current_fixpoints = ref ([] : constant list)

let none = Evd.empty

let type_of env c =
  try
    let polyprop = (lang() = Haskell) in
    Retyping.get_type_of ~polyprop env none (strip_outer_cast c)
  with SingletonInductiveBecomesProp id -> error_singleton_become_prop id

let sort_of env c =
  try
    let polyprop = (lang() = Haskell) in
    Retyping.get_sort_family_of ~polyprop env none (strip_outer_cast c)
  with SingletonInductiveBecomesProp id -> error_singleton_become_prop id

(*S Generation of flags and signatures. *)

(* The type [flag] gives us information about any Coq term:
   \begin{itemize}
   \item [TypeScheme] denotes a type scheme, that is
     something that will become a type after enough applications.
     More formally, a type scheme has type $(x_1:X_1)\ldots(x_n:X_n)s$ with
     [s = Set], [Prop] or [Type]
   \item [Default] denotes the other cases. It may be inexact after
     instanciation. For example [(X:Type)X] is [Default] and may give [Set]
     after instanciation, which is rather [TypeScheme]
   \item [Logic] denotes a term of sort [Prop], or a type scheme on sort [Prop]
   \item [Info] is the opposite. The same example [(X:Type)X] shows
     that an [Info] term might in fact be [Logic] later on.
   \end{itemize} *)

type info = Logic | Info

type scheme = TypeScheme | Default

type flag = info * scheme

(*s [flag_of_type] transforms a type [t] into a [flag].
  Really important function. *)

let rec flag_of_type env t : flag =
  let t = whd_betadeltaiota env none t in
  match kind_of_term t with
    | Prod (x,t,c) -> flag_of_type (push_rel (x,None,t) env) c
    | Sort (Prop Null) -> (Logic,TypeScheme)
    | Sort _ -> (Info,TypeScheme)
    | _ -> if (sort_of env t) = InProp then (Logic,Default) else (Info,Default)

(*s Two particular cases of [flag_of_type]. *)

let is_default env t = (flag_of_type env t = (Info, Default))

exception NotDefault of kill_reason

let check_default env t =
  match flag_of_type env t with
    | _,TypeScheme -> raise (NotDefault Ktype)
    | Logic,_ -> raise (NotDefault Kother)
    | _ -> ()

let is_info_scheme env t = (flag_of_type env t = (Info, TypeScheme))

(*s [type_sign] gernerates a signature aimed at treating a type application. *)

let rec type_sign env c =
  match kind_of_term (whd_betadeltaiota env none c) with
    | Prod (n,t,d) ->
	(if is_info_scheme env t then Keep else Kill Kother)
	:: (type_sign (push_rel_assum (n,t) env) d)
    | _ -> []

let rec type_scheme_nb_args env c =
  match kind_of_term (whd_betadeltaiota env none c) with
    | Prod (n,t,d) ->
	let n = type_scheme_nb_args (push_rel_assum (n,t) env) d in
	if is_info_scheme env t then n+1 else n
    | _ -> 0

let _ = register_type_scheme_nb_args type_scheme_nb_args

(*s [type_sign_vl] does the same, plus a type var list. *)

let rec type_sign_vl env c =
  match kind_of_term (whd_betadeltaiota env none c) with
    | Prod (n,t,d) ->
	let s,vl = type_sign_vl (push_rel_assum (n,t) env) d in
	if not (is_info_scheme env t) then Kill Kother::s, vl
	else Keep::s, (next_ident_away (id_of_name n) vl) :: vl
    | _ -> [],[]

let rec nb_default_params env c =
  match kind_of_term (whd_betadeltaiota env none c) with
    | Prod (n,t,d) ->
	let n = nb_default_params (push_rel_assum (n,t) env) d in
	if is_default env t then n+1 else n
    | _ -> 0

(* Enriching a signature with implicit information *)

let sign_with_implicits r s nb_params =
  let implicits = implicits_of_global r in
  let rec add_impl i = function
    | [] -> []
    | sign::s ->
	let sign' =
	  if sign = Keep && List.mem i implicits then Kill Kother else sign
	in sign' :: add_impl (succ i) s
  in
  add_impl (1+nb_params) s

(* Enriching a exception message *)

let rec handle_exn r n fn_name = function
  | MLexn s ->
      (try Scanf.sscanf s "UNBOUND %d%!"
	 (fun i ->
	    assert ((0 < i) && (i <= n));
	    MLexn ("IMPLICIT "^ msg_non_implicit r (n+1-i) (fn_name i)))
       with Scanf.Scan_failure _ | End_of_file -> MLexn s)
  | a -> ast_map (handle_exn r n fn_name) a

(*S Management of type variable contexts. *)

(* A De Bruijn variable context (db) is a context for translating Coq [Rel]
   into ML type [Tvar]. *)

(*s From a type signature toward a type variable context (db). *)

let db_from_sign s =
  let rec make i acc = function
    | [] -> acc
    | Keep :: l -> make (i+1) (i::acc) l
    | Kill _ :: l -> make i (0::acc) l
  in make 1 [] s

(*s Create a type variable context from indications taken from
  an inductive type (see just below). *)

let rec db_from_ind dbmap i =
  if i = 0 then []
  else (try Int.Map.find i dbmap with Not_found -> 0)::(db_from_ind dbmap (i-1))

(*s [parse_ind_args] builds a map: [i->j] iff the i-th Coq argument
  of a constructor corresponds to the j-th type var of the ML inductive. *)

(* \begin{itemize}
   \item [si] : signature of the inductive
   \item [i] :  counter of Coq args for [(I args)]
   \item [j] : counter of ML type vars
   \item [relmax] : total args number of the constructor
   \end{itemize} *)

let parse_ind_args si args relmax =
  let rec parse i j = function
    | [] -> Int.Map.empty
    | Kill _ :: s -> parse (i+1) j s
    | Keep :: s ->
      (match kind_of_term args.(i-1) with
	 | Rel k -> Int.Map.add (relmax+1-k) j (parse (i+1) (j+1) s)
	 | _ -> parse (i+1) (j+1) s)
  in parse 1 1 si

let oib_equal o1 o2 =
  Id.compare o1.mind_typename o2.mind_typename = 0 &&
  List.equal eq_rel_declaration o1.mind_arity_ctxt o2.mind_arity_ctxt &&
  begin match o1.mind_arity, o2.mind_arity with
  | {mind_user_arity=c1; mind_sort=s1},
    {mind_user_arity=c2; mind_sort=s2} ->
      eq_constr c1 c2 && s1 = s2
  end &&
  o1.mind_consnames = o2.mind_consnames

let mib_equal m1 m2 =
  Array.equal oib_equal m1.mind_packets m1.mind_packets &&
  m1.mind_record = m2.mind_record &&
  m1.mind_finite = m2.mind_finite &&
  m1.mind_ntypes = m2.mind_ntypes &&
  List.equal eq_named_declaration m1.mind_hyps m2.mind_hyps &&
  m1.mind_nparams = m2.mind_nparams &&
  m1.mind_nparams_rec = m2.mind_nparams_rec &&
  List.equal eq_rel_declaration m1.mind_params_ctxt m2.mind_params_ctxt &&
  m1.mind_universes = m2.mind_universes

(*S Extraction of a type. *)

(* [extract_type env db c args] is used to produce an ML type from the
   coq term [(c args)], which is supposed to be a Coq type. *)

(* [db] is a context for translating Coq [Rel] into ML type [Tvar]. *)

(* [j] stands for the next ML type var. [j=0] means we do not
   generate ML type var anymore (in subterms for example). *)


let rec extract_type env db j c args =
  match kind_of_term (whd_betaiotazeta Evd.empty c) with
    | App (d, args') ->
	(* We just accumulate the arguments. *)
	extract_type env db j d (Array.to_list args' @ args)
    | Lambda (_,_,d) ->
	(match args with
	   | [] -> assert false (* A lambda cannot be a type. *)
	   | a :: args -> extract_type env db j (subst1 a d) args)
    | Prod (n,t,d) ->
	assert (args = []);
	let env' = push_rel_assum (n,t) env in
	(match flag_of_type env t with
	   | (Info, Default) ->
	       (* Standard case: two [extract_type] ... *)
	       let mld = extract_type env' (0::db) j d [] in
	       (match expand env mld with
		  | Tdummy d -> Tdummy d
		  | _ -> Tarr (extract_type env db 0 t [], mld))
	   | (Info, TypeScheme) when j > 0 ->
	       (* A new type var. *)
	       let mld = extract_type env' (j::db) (j+1) d [] in
	       (match expand env mld with
		  | Tdummy d -> Tdummy d
		  | _ -> Tarr (Tdummy Ktype, mld))
	   | _,lvl ->
	       let mld = extract_type env' (0::db) j d [] in
	       (match expand env mld with
		  | Tdummy d -> Tdummy d
		  | _ ->
		      let reason = if lvl=TypeScheme then Ktype else Kother in
		      Tarr (Tdummy reason, mld)))
    | Sort _ -> Tdummy Ktype (* The two logical cases. *)
    | _ when sort_of env (applist (c, args)) = InProp -> Tdummy Kother
    | Rel n ->
	(match lookup_rel n env with
           | (_,Some t,_) -> extract_type env db j (lift n t) args
	   | _ ->
	       (* Asks [db] a translation for [n]. *)
	       if n > List.length db then Tunknown
	       else let n' = List.nth db (n-1) in
	       if n' = 0 then Tunknown else Tvar n')
    | Const (kn,u as c) ->
	let r = ConstRef kn in
	let cb = lookup_constant kn env in
	let typ,_ = Typeops.type_of_constant env c in
	(match flag_of_type env typ with
	   | (Logic,_) -> assert false (* Cf. logical cases above *)
	   | (Info, TypeScheme) ->
	       let mlt = extract_type_app env db (r, type_sign env typ) args in
	       (match cb.const_body with
		  | Undef _ | OpaqueDef _ -> mlt
		  | Def _ when is_custom r -> mlt
		  | Def lbody ->
		      let newc = applist (Lazyconstr.force lbody, args) in
		      let mlt' = extract_type env db j newc [] in
		      (* ML type abbreviations interact badly with Coq *)
		      (* reduction, so [mlt] and [mlt'] might be different: *)
		      (* The more precise is [mlt'], extracted after reduction *)
		      (* The shortest is [mlt], which use abbreviations *)
		      (* If possible, we take [mlt], otherwise [mlt']. *)
		      if expand env mlt = expand env mlt' then mlt else mlt')
	   | (Info, Default) ->
               (* Not an ML type, for example [(c:forall X, X->X) Type nat] *)
	       (match cb.const_body with
		  | Undef _  | OpaqueDef _ -> Tunknown (* Brutal approx ... *)
		  | Def lbody ->
		      (* We try to reduce. *)
		      let newc = applist (Lazyconstr.force lbody, args) in
		      extract_type env db j newc []))
    | Ind ((kn,i),u) ->
	let s = (extract_ind env kn).ind_packets.(i).ip_sign in
	extract_type_app env db (IndRef (kn,i),s) args
    | Case _ | Fix _ | CoFix _ -> Tunknown
    | _ -> assert false

(*s Auxiliary function dealing with type application.
  Precondition: [r] is a type scheme represented by the signature [s],
  and is completely applied: [List.length args = List.length s]. *)

and extract_type_app env db (r,s) args =
  let ml_args =
    List.fold_right
      (fun (b,c) a -> if b=Keep then
	 let p = List.length (fst (splay_prod env none (type_of env c))) in
         let db = iterate (fun l -> 0 :: l) p db in
         (extract_type_scheme env db c p) :: a
       else a)
      (List.combine s args) []
  in Tglob (r,  ml_args)

(*S Extraction of a type scheme. *)

(* [extract_type_scheme env db c p] works on a Coq term [c] which is
  an informative type scheme. It means that [c] is not a Coq type, but will
  be when applied to sufficiently many arguments ([p] in fact).
  This function decomposes p lambdas, with eta-expansion if needed. *)

(* [db] is a context for translating Coq [Rel] into ML type [Tvar]. *)

and extract_type_scheme env db c p =
  if p=0 then extract_type env db 0 c []
  else
    let c = whd_betaiotazeta Evd.empty c in
    match kind_of_term c with
      | Lambda (n,t,d) ->
          extract_type_scheme (push_rel_assum (n,t) env) db d (p-1)
      | _ ->
          let rels = fst (splay_prod env none (type_of env c)) in
          let env = push_rels_assum rels env in
          let eta_args = List.rev_map mkRel (List.interval 1 p) in
          extract_type env db 0 (lift p c) eta_args


(*S Extraction of an inductive type. *)

and extract_ind env kn = (* kn is supposed to be in long form *)
  let mib = Environ.lookup_mind kn env in
  try
    (* For a same kn, we can get various bodies due to module substitutions.
       We hence check that the mib has not changed from recording
       time to retrieving time. Ideally we should also check the env. *)
    let (mib0,ml_ind) = lookup_ind kn in
    if not (mib_equal mib mib0) then raise Not_found;
    ml_ind
  with Not_found ->
    (* First, if this inductive is aliased via a Module,
       we process the original inductive if possible.
       When at toplevel of the monolithic case, we cannot do much
       (cf Vector and bug #2570) *)
    let equiv =
      if lang () <> Ocaml ||
	 (not (modular ()) && at_toplevel (mind_modpath kn)) ||
	 kn_ord (canonical_mind kn) (user_mind kn) = 0
      then
	NoEquiv
      else
	begin
	  ignore (extract_ind env (mind_of_kn (canonical_mind kn)));
	  Equiv (canonical_mind kn)
	end
    in
    (* Everything concerning parameters. *)
    (* We do that first, since they are common to all the [mib]. *)
    let mip0 = mib.mind_packets.(0) in
    let npar = mib.mind_nparams in
    let epar = push_rel_context mib.mind_params_ctxt env in
    (* First pass: we store inductive signatures together with *)
    (* their type var list. *)
    let packets =
      Array.mapi
	(fun i mip ->
	   let (ind,u), ctx = 
	     Universes.fresh_inductive_instance env (kn,i) in
	   let ar = Inductive.type_of_inductive env ((mib,mip),u) in
	   let info = (fst (flag_of_type env ar) = Info) in
	   let s,v = if info then type_sign_vl env ar else [],[] in
	   let t = Array.make (Array.length mip.mind_nf_lc) [] in
	   { ip_typename = mip.mind_typename;
	     ip_consnames = mip.mind_consnames;
	     ip_logical = not info;
	     ip_sign = s;
	     ip_vars = v;
	     ip_types = t }, u)
	mib.mind_packets
    in

    add_ind kn mib
      {ind_kind = Standard;
       ind_nparams = npar;
       ind_packets = Array.map fst packets;
       ind_equiv = equiv
      };
    (* Second pass: we extract constructors *)
    for i = 0 to mib.mind_ntypes - 1 do
      let p,u = packets.(i) in
      if not p.ip_logical then
	let types = arities_of_constructors env ((kn,i),u) in
	for j = 0 to Array.length types - 1 do
	  let t = snd (decompose_prod_n npar types.(j)) in
	  let prods,head = dest_prod epar t in
	  let nprods = List.length prods in
          let args = match kind_of_term head with
            | App (f,args) -> args (* [kind_of_term f = Ind ip] *)
            | _ -> [||]
          in
	  let dbmap = parse_ind_args p.ip_sign args (nprods + npar) in
	  let db = db_from_ind dbmap npar in
	  p.ip_types.(j) <- extract_type_cons epar db dbmap t (npar+1)
	done
    done;
    (* Third pass: we determine special cases. *)
    let ind_info =
      try
	let ip = (kn, 0) in
	let r = IndRef ip in
	if is_custom r then raise (I Standard);
	if not mib.mind_finite then raise (I Coinductive);
	if mib.mind_ntypes <> 1 then raise (I Standard);
	let p,u = packets.(0) in
	if p.ip_logical then raise (I Standard);
	if Array.length p.ip_types <> 1 then raise (I Standard);
	let typ = p.ip_types.(0) in
	let l = List.filter (fun t -> not (isDummy (expand env t))) typ in
	if not (keep_singleton ()) &&
	    List.length l = 1 && not (type_mem_kn kn (List.hd l))
	then raise (I Singleton);
	if l = [] then raise (I Standard);
	if not mib.mind_record then raise (I Standard);
	(* Now we're sure it's a record. *)
	(* First, we find its field names. *)
	let rec names_prod t = match kind_of_term t with
	  | Prod(n,_,t) -> n::(names_prod t)
	  | LetIn(_,_,_,t) -> names_prod t
	  | Cast(t,_,_) -> names_prod t
	  | _ -> []
	in
	let field_names =
	  List.skipn mib.mind_nparams (names_prod mip0.mind_user_lc.(0)) in
	assert (List.length field_names = List.length typ);
	let projs = ref Cset.empty in
	let mp = MutInd.modpath kn in
	let rec select_fields l typs = match l,typs with
	  | [],[] -> []
	  | _::l, typ::typs when isDummy (expand env typ) ->
	      select_fields l typs
	  | Anonymous::l, typ::typs ->
	      None :: (select_fields l typs)
	  | Name id::l, typ::typs ->
	      let knp = Constant.make2 mp (Label.of_id id) in
	      (* Is it safe to use [id] for projections [foo.id] ? *)
	      if List.for_all ((=) Keep) (type2signature env typ)
	      then projs := Cset.add knp !projs;
	      Some (ConstRef knp) :: (select_fields l typs)
	  | _ -> assert false
	in
	let field_glob = select_fields field_names typ
	in
	(* Is this record officially declared with its projections ? *)
	(* If so, we use this information. *)
	begin try
	  let n = nb_default_params env
            (Inductive.type_of_inductive env ((mib,mip0),u))
	  in
	  let check_proj kn = if Cset.mem kn !projs then add_projection n kn in
	  List.iter (Option.iter check_proj) (lookup_projections ip)
	with Not_found -> ()
	end;
	Record field_glob
      with (I info) -> info
    in
    let i = {ind_kind = ind_info;
	     ind_nparams = npar;
	     ind_packets = Array.map fst packets;
	     ind_equiv = equiv }
    in
    add_ind kn mib i;
    add_inductive_kind kn i.ind_kind;
    i

(*s [extract_type_cons] extracts the type of an inductive
  constructor toward the corresponding list of ML types.

   - [db] is a context for translating Coq [Rel] into ML type [Tvar]
   - [dbmap] is a translation map (produced by a call to [parse_in_args])
   - [i] is the rank of the current product (initially [params_nb+1])
*)

and extract_type_cons env db dbmap c i =
  match kind_of_term (whd_betadeltaiota env none c) with
    | Prod (n,t,d) ->
	let env' = push_rel_assum (n,t) env in
	let db' = (try Int.Map.find i dbmap with Not_found -> 0) :: db in
	let l = extract_type_cons env' db' dbmap d (i+1) in
	(extract_type env db 0 t []) :: l
    | _ -> []

(*s Recording the ML type abbreviation of a Coq type scheme constant. *)

and mlt_env env r = match r with
  | ConstRef kn ->
      (try
	 if not (visible_con kn) then raise Not_found;
	 match lookup_term kn with
	   | Dtype (_,vl,mlt) -> Some mlt
	   | _ -> None
       with Not_found ->
	 let cb = Environ.lookup_constant kn env in
	 let typ = cb.const_type (* FIXME not sure if we should instantiate univs here *) in
	 match cb.const_body with
	   | Undef _ | OpaqueDef _ -> None
	   | Def l_body ->
	       (match flag_of_type env typ with
		  | Info,TypeScheme ->
		      let body = Lazyconstr.force l_body in
		      let s,vl = type_sign_vl env typ in
		      let db = db_from_sign s in
		      let t = extract_type_scheme env db body (List.length s)
		      in add_term kn (Dtype (r, vl, t)); Some t
		  | _ -> None))
  | _ -> None

and expand env = type_expand (mlt_env env)
and type2signature env = type_to_signature (mlt_env env)
let type2sign env = type_to_sign (mlt_env env)
let type_expunge env = type_expunge (mlt_env env)
let type_expunge_from_sign env = type_expunge_from_sign (mlt_env env)

(*s Extraction of the type of a constant. *)

let record_constant_type env kn opt_typ =
  try
    if not (visible_con kn) then raise Not_found;
    lookup_type kn
  with Not_found ->
    let typ = match opt_typ with
      | None -> (lookup_constant kn env).const_type
      | Some typ -> typ
    in let mlt = extract_type env [] 1 typ []
    in let schema = (type_maxvar mlt, mlt)
    in add_type kn schema; schema

(*S Extraction of a term. *)

(* Precondition: [(c args)] is not a type scheme, and is informative. *)

(* [mle] is a ML environment [Mlenv.t]. *)
(* [mlt] is the ML type we want our extraction of [(c args)] to have. *)

let rec extract_term env mle mlt c args =
  match kind_of_term c with
    | App (f,a) ->
	extract_term env mle mlt f (Array.to_list a @ args)
    | Lambda (n, t, d) ->
	let id = id_of_name n in
	(match args with
	   | a :: l ->
	       (* We make as many [LetIn] as possible. *)
 	       let d' = mkLetIn (Name id,a,t,applistc d (List.map (lift 1) l))
	       in extract_term env mle mlt d' []
	   | [] ->
	       let env' = push_rel_assum (Name id, t) env in
	       let id, a =
		 try check_default env t; Id id, new_meta()
		 with NotDefault d -> Dummy, Tdummy d
	       in
	       let b = new_meta () in
	       (* If [mlt] cannot be unified with an arrow type, then magic! *)
	       let magic = needs_magic (mlt, Tarr (a, b)) in
	       let d' = extract_term env' (Mlenv.push_type mle a) b d [] in
	       put_magic_if magic (MLlam (id, d')))
    | LetIn (n, c1, t1, c2) ->
	let id = id_of_name n in
	let env' = push_rel (Name id, Some c1, t1) env in
	(* We directly push the args inside the [LetIn].
           TODO: the opt_let_app flag is supposed to prevent that *)
	let args' = List.map (lift 1) args in
	(try
	  check_default env t1;
	  let a = new_meta () in
	  let c1' = extract_term env mle a c1 [] in
	  (* The type of [c1'] is generalized and stored in [mle]. *)
	  let mle' =
	    if generalizable c1'
	    then Mlenv.push_gen mle a
	    else Mlenv.push_type mle a
	  in
	  MLletin (Id id, c1', extract_term env' mle' mlt c2 args')
	with NotDefault d ->
	  let mle' = Mlenv.push_std_type mle (Tdummy d) in
	  ast_pop (extract_term env' mle' mlt c2 args'))
    | Const (kn,u) ->
	extract_cst_app env mle mlt kn u args
    | Construct (cp,u) ->
	extract_cons_app env mle mlt cp u args
    | Rel n ->
	(* As soon as the expected [mlt] for the head is known, *)
	(* we unify it with an fresh copy of the stored type of [Rel n]. *)
	let extract_rel mlt = put_magic (mlt, Mlenv.get mle n) (MLrel n)
	in extract_app env mle mlt extract_rel args
    | Case ({ci_ind=ip},_,c0,br) ->
 	extract_app env mle mlt (extract_case env mle (ip,c0,br)) args
    | Fix ((_,i),recd) ->
 	extract_app env mle mlt (extract_fix env mle i recd) args
    | CoFix (i,recd) ->
 	extract_app env mle mlt (extract_fix env mle i recd) args
    | Cast (c,_,_) -> extract_term env mle mlt c args
    | Ind _ | Prod _ | Sort _ | Meta _ | Evar _ | Var _ -> assert false

(*s [extract_maybe_term] is [extract_term] for usual terms, else [MLdummy] *)

and extract_maybe_term env mle mlt c =
  try check_default env (type_of env c);
    extract_term env mle mlt c []
  with NotDefault d ->
    put_magic (mlt, Tdummy d) MLdummy

(*s Generic way to deal with an application. *)

(* We first type all arguments starting with unknown meta types.
   This gives us the expected type of the head. Then we use the
   [mk_head] to produce the ML head from this type. *)

and extract_app env mle mlt mk_head args =
  let metas = List.map new_meta args in
  let type_head = type_recomp (metas, mlt) in
  let mlargs = List.map2 (extract_maybe_term env mle) metas args in
  mlapp (mk_head type_head) mlargs

(*s Auxiliary function used to extract arguments of constant or constructor. *)

and make_mlargs env e s args typs =
  let rec f = function
    | [], [], _ -> []
    | a::la, t::lt, [] -> extract_maybe_term env e t a :: (f (la,lt,[]))
    | a::la, t::lt, Keep::s -> extract_maybe_term env e t a :: (f (la,lt,s))
    | _::la, _::lt, _::s -> f (la,lt,s)
    | _ -> assert false
  in f (args,typs,s)

(*s Extraction of a constant applied to arguments. *)

and extract_cst_app env mle mlt kn u args =
  (* First, the [ml_schema] of the constant, in expanded version. *)
  let nb,t = record_constant_type env kn None in
  let schema = nb, expand env t in
  (* Can we instantiate types variables for this constant ? *)
  (* In Ocaml, inside the definition of this constant, the answer is no. *)
  let instantiated =
    if lang () = Ocaml && List.mem kn !current_fixpoints then var2var' (snd schema)
    else instantiation schema
  in
  (* Then the expected type of this constant. *)
  let a = new_meta () in
  (* We compare stored and expected types in two steps. *)
  (* First, can [kn] be applied to all args ? *)
  let metas = List.map new_meta args in
  let magic1 = needs_magic (type_recomp (metas, a), instantiated) in
  (* Second, is the resulting type compatible with the expected type [mlt] ? *)
  let magic2 = needs_magic (a, mlt) in
  (* The internal head receives a magic if [magic1] *)
  let head = put_magic_if magic1 (MLglob (ConstRef kn)) in
  (* Now, the extraction of the arguments. *)
  let s_full = type2signature env (snd schema) in
  let s_full = sign_with_implicits (ConstRef kn) s_full 0 in
  let s = sign_no_final_keeps s_full in
  let ls = List.length s in
  let la = List.length args in
  (* The ml arguments, already expunged from known logical ones *)
  let mla = make_mlargs env mle s args metas in
  let mla =
    if magic1 || lang () <> Ocaml then mla
    else
      try
        (* for better optimisations later, we discard dependent args
           of projections and replace them by fake args that will be
           removed during final pretty-print. *)
	let l,l' = List.chop (projection_arity (ConstRef kn)) mla in
	if l' <> [] then (List.map (fun _ -> MLexn "Proj Args") l) @ l'
	else mla
      with e when Errors.noncritical e -> mla
  in
  (* For strict languages, purely logical signatures with at least
     one [Kill Kother] lead to a dummy lam. So a [MLdummy] is left
     accordingly. *)
  let optdummy = match sign_kind s_full with
    | UnsafeLogicalSig when lang () <> Haskell -> [MLdummy]
    | _ -> []
  in
  (* Different situations depending of the number of arguments: *)
  if la >= ls
  then
    (* Enough args, cleanup already done in [mla], we only add the
       additionnal dummy if needed. *)
    put_magic_if (magic2 && not magic1) (mlapp head (optdummy @ mla))
  else
    (* Partially applied function with some logical arg missing.
       We complete via eta and expunge logical args. *)
    let ls' = ls-la in
    let s' = List.skipn la s in
    let mla = (List.map (ast_lift ls') mla) @ (eta_args_sign ls' s') in
    let e = anonym_or_dummy_lams (mlapp head mla) s' in
    put_magic_if magic2 (remove_n_lams (List.length optdummy) e)

(*s Extraction of an inductive constructor applied to arguments. *)

(* \begin{itemize}
   \item In ML, contructor arguments are uncurryfied.
   \item We managed to suppress logical parts inside inductive definitions,
   but they must appears outside (for partial applications for instance)
   \item We also suppressed all Coq parameters to the inductives, since
   they are fixed, and thus are not used for the computation.
   \end{itemize} *)

and extract_cons_app env mle mlt (((kn,i) as ip,j) as cp) u args =
  (* First, we build the type of the constructor, stored in small pieces. *)
  let mi = extract_ind env kn in
  let params_nb = mi.ind_nparams in
  let oi = mi.ind_packets.(i) in
  let nb_tvars = List.length oi.ip_vars
  and types = List.map (expand env) oi.ip_types.(j-1) in
  let list_tvar = List.map (fun i -> Tvar i) (List.interval 1 nb_tvars) in
  let type_cons = type_recomp (types, Tglob (IndRef ip, list_tvar)) in
  let type_cons = instantiation (nb_tvars, type_cons) in
  (* Then, the usual variables [s], [ls], [la], ... *)
  let s = List.map (type2sign env) types in
  let s = sign_with_implicits (ConstructRef cp) s params_nb in
  let ls = List.length s in
  let la = List.length args in
  assert (la <= ls + params_nb);
  let la' = max 0 (la - params_nb) in
  let args' = List.lastn la' args in
  (* Now, we build the expected type of the constructor *)
  let metas = List.map new_meta args' in
  (* If stored and expected types differ, then magic! *)
  let a = new_meta () in
  let magic1 = needs_magic (type_cons, type_recomp (metas, a)) in
  let magic2 = needs_magic (a, mlt) in
  let head mla =
    if mi.ind_kind = Singleton then
      put_magic_if magic1 (List.hd mla) (* assert (List.length mla = 1) *)
    else
      let typeargs = match snd (type_decomp type_cons) with
	| Tglob (_,l) -> List.map type_simpl l
	| _ -> assert false
      in
      let typ = Tglob(IndRef ip, typeargs) in
      put_magic_if magic1 (MLcons (typ, ConstructRef cp, mla))
  in
  (* Different situations depending of the number of arguments: *)
  if la < params_nb then
    let head' = head (eta_args_sign ls s) in
    put_magic_if magic2
      (dummy_lams (anonym_or_dummy_lams head' s) (params_nb - la))
  else
    let mla = make_mlargs env mle s args' metas in
    if la = ls + params_nb
    then put_magic_if (magic2 && not magic1) (head mla)
    else (* [ params_nb <= la <= ls + params_nb ] *)
      let ls' = params_nb + ls - la in
      let s' = List.lastn ls' s in
      let mla = (List.map (ast_lift ls') mla) @ (eta_args_sign ls' s') in
      put_magic_if magic2 (anonym_or_dummy_lams (head mla) s')

(*S Extraction of a case. *)

and extract_case env mle ((kn,i) as ip,c,br) mlt =
  (* [br]: bodies of each branch (in functional form) *)
  (* [ni]: number of arguments without parameters in each branch *)
  let ni = mis_constr_nargs_env env ip in
  let br_size = Array.length br in
  assert (Array.length ni = br_size);
  if br_size = 0 then begin
    add_recursors env kn; (* May have passed unseen if logical ... *)
    MLexn "absurd case"
  end else
    (* [c] has an inductive type, and is not a type scheme type. *)
    let t = type_of env c in
    (* The only non-informative case: [c] is of sort [Prop] *)
    if (sort_of env t) = InProp then
      begin
	add_recursors env kn; (* May have passed unseen if logical ... *)
	(* Logical singleton case: *)
	(* [match c with C i j k -> t] becomes [t'] *)
	assert (br_size = 1);
	let s = iterate (fun l -> Kill Kother :: l) ni.(0) [] in
	let mlt = iterate (fun t -> Tarr (Tdummy Kother, t)) ni.(0) mlt in
	let e = extract_maybe_term env mle mlt br.(0) in
	snd (case_expunge s e)
      end
    else
      let mi = extract_ind env kn in
      let oi = mi.ind_packets.(i) in
      let metas = Array.init (List.length oi.ip_vars) new_meta in
      (* The extraction of the head. *)
      let type_head = Tglob (IndRef ip, Array.to_list metas) in
      let a = extract_term env mle type_head c [] in
      (* The extraction of each branch. *)
      let extract_branch i =
	let r = ConstructRef (ip,i+1) in
	(* The types of the arguments of the corresponding constructor. *)
	let f t = type_subst_vect metas (expand env t) in
	let l = List.map f oi.ip_types.(i) in
	(* the corresponding signature *)
	let s = List.map (type2sign env) oi.ip_types.(i) in
	let s = sign_with_implicits r s mi.ind_nparams in
	(* Extraction of the branch (in functional form). *)
	let e = extract_maybe_term env mle (type_recomp (l,mlt)) br.(i) in
	(* We suppress dummy arguments according to signature. *)
	let ids,e = case_expunge s e in
	let e' = handle_exn r (List.length s) (fun _ -> Anonymous) e in
	(List.rev ids, Pusual r, e')
      in
      if mi.ind_kind = Singleton then
	begin
	  (* Informative singleton case: *)
	  (* [match c with C i -> t] becomes [let i = c' in t'] *)
	  assert (br_size = 1);
	  let (ids,_,e') = extract_branch 0 in
	  assert (List.length ids = 1);
	  MLletin (tmp_id (List.hd ids),a,e')
	end
      else
	(* Standard case: we apply [extract_branch]. *)
	let typs = List.map type_simpl (Array.to_list metas) in
	let typ = Tglob (IndRef ip,typs) in
	MLcase (typ, a, Array.init br_size extract_branch)

(*s Extraction of a (co)-fixpoint. *)

and extract_fix env mle i (fi,ti,ci as recd) mlt =
  let env = push_rec_types recd env in
  let metas = Array.map new_meta fi in
  metas.(i) <- mlt;
  let mle = Array.fold_left Mlenv.push_type mle metas in
  let ei = Array.map2 (extract_maybe_term env mle) metas ci in
  MLfix (i, Array.map id_of_name fi, ei)

(*S ML declarations. *)

(* [decomp_lams_eta env c t] finds the number [n] of products in the type [t],
   and decompose the term [c] in [n] lambdas, with eta-expansion if needed. *)

let decomp_lams_eta_n n m env c t =
  let rels = fst (splay_prod_n env none n t) in
  let rels = List.map (fun (id,_,c) -> (id,c)) rels in
  let rels',c = decompose_lam c in
  let d = n - m in
  (* we'd better keep rels' as long as possible. *)
  let rels = (List.firstn d rels) @ rels' in
  let eta_args = List.rev_map mkRel (List.interval 1 d) in
  rels, applist (lift d c,eta_args)

(* Let's try to identify some situation where extracted code
   will allow generalisation of type variables *)

let rec gentypvar_ok c = match kind_of_term c with
  | Lambda _ | Const _ -> true
  | App (c,v) ->
      (* if all arguments are variables, these variables will
	 disappear after extraction (see [empty_s] below) *)
      Array.for_all isRel v && gentypvar_ok c
  | Cast (c,_,_) -> gentypvar_ok c
  | _ -> false

(*s From a constant to a ML declaration. *)

let extract_std_constant env kn body typ =
  reset_meta_count ();
  (* The short type [t] (i.e. possibly with abbreviations). *)
  let t = snd (record_constant_type env kn (Some typ)) in
  (* The real type [t']: without head products, expanded, *)
  (* and with [Tvar] translated to [Tvar'] (not instantiable). *)
  let l,t' = type_decomp (expand env (var2var' t)) in
  let s = List.map (type2sign env) l in
  (* Check for user-declared implicit information *)
  let s = sign_with_implicits (ConstRef kn) s 0 in
  (* Decomposing the top level lambdas of [body].
     If there isn't enough, it's ok, as long as remaining args
     aren't to be pruned (and initial lambdas aren't to be all
     removed if the target language is strict). In other situations,
     eta-expansions create artificially enough lams (but that may
     break user's clever let-ins and partial applications). *)
  let rels, c =
    let n = List.length s
    and m = nb_lam body in
    if n <= m then decompose_lam_n n body
    else
      let s,s' = List.chop m s in
      if List.for_all ((=) Keep) s' &&
	(lang () = Haskell || sign_kind s <> UnsafeLogicalSig)
      then decompose_lam_n m body
      else decomp_lams_eta_n n m env body typ
  in
  (* Should we do one eta-expansion to avoid non-generalizable '_a ? *)
  let rels, c =
    let n = List.length rels in
    let s,s' = List.chop n s in
    let k = sign_kind s in
    let empty_s = (k = EmptySig || k = SafeLogicalSig) in
    if lang () = Ocaml && empty_s && not (gentypvar_ok c)
      && s' <> [] && type_maxvar t <> 0
    then decomp_lams_eta_n (n+1) n env body typ
    else rels,c
  in
  let n = List.length rels in
  let s = List.firstn n s in
  let l,l' = List.chop n l in
  let t' = type_recomp (l',t') in
  (* The initial ML environment. *)
  let mle = List.fold_left Mlenv.push_std_type Mlenv.empty l in
  (* The lambdas names. *)
  let ids = List.map (fun (n,_) -> Id (id_of_name n)) rels in
  (* The according Coq environment. *)
  let env = push_rels_assum rels env in
  (* The real extraction: *)
  let e = extract_term env mle t' c [] in
  (* Expunging term and type from dummy lambdas. *)
  let trm = term_expunge s (ids,e) in
  let trm = handle_exn (ConstRef kn) n (fun i -> fst (List.nth rels (i-1))) trm
  in
  trm, type_expunge_from_sign env s t

(* Extracts the type of an axiom, honors the Extraction Implicit declaration. *)
let extract_axiom env kn typ =
  reset_meta_count ();
  (* The short type [t] (i.e. possibly with abbreviations). *)
  let t = snd (record_constant_type env kn (Some typ)) in
  (* The real type [t']: without head products, expanded, *)
  (* and with [Tvar] translated to [Tvar'] (not instantiable). *)
  let l,_ = type_decomp (expand env (var2var' t)) in
  let s = List.map (type2sign env) l in
  (* Check for user-declared implicit information *)
  let s = sign_with_implicits (ConstRef kn) s 0 in
  type_expunge_from_sign env s t

let extract_fixpoint env vkn (fi,ti,ci) =
  let n = Array.length vkn in
  let types = Array.make n (Tdummy Kother)
  and terms = Array.make n MLdummy in
  let kns = Array.to_list vkn in
  current_fixpoints := kns;
  (* for replacing recursive calls [Rel ..] by the corresponding [Const]: *)
  let sub = List.rev_map mkConst kns in
  for i = 0 to n-1 do
    if sort_of env ti.(i) <> InProp then begin
      let e,t = extract_std_constant env vkn.(i) (substl sub ci.(i)) ti.(i) in
      terms.(i) <- e;
      types.(i) <- t;
    end
  done;
  current_fixpoints := [];
  Dfix (Array.map (fun kn -> ConstRef kn) vkn, terms, types)

let extract_constant env kn cb =
  let r = ConstRef kn in
  let typ = cb.const_type in
  let warn_info () = if not (is_custom r) then add_info_axiom r in
  let warn_log () = if not (constant_has_body cb) then add_log_axiom r
  in
  let mk_typ_ax () =
    let n = type_scheme_nb_args env typ in
    let ids = iterate (fun l -> anonymous_name::l) n [] in
    Dtype (r, ids, Taxiom)
  in
  let mk_typ c =
    let s,vl = type_sign_vl env typ in
    let db = db_from_sign s in
    let t = extract_type_scheme env db c (List.length s)
    in Dtype (r, vl, t)
  in
  let mk_ax () =
    let t = extract_axiom env kn typ in
    Dterm (r, MLaxiom, t)
  in
  let mk_def c =
    let e,t = extract_std_constant env kn c typ in
    Dterm (r,e,t)
  in
  match flag_of_type env typ with
    | (Logic,TypeScheme) -> warn_log (); Dtype (r, [], Tdummy Ktype)
    | (Logic,Default) -> warn_log (); Dterm (r, MLdummy, Tdummy Kother)
    | (Info,TypeScheme) ->
        (match cb.const_body with
	  | Undef _ -> warn_info (); mk_typ_ax ()
	  | Def c -> mk_typ (Lazyconstr.force c)
	  | OpaqueDef c ->
	    add_opaque r;
	    if access_opaque () then
              mk_typ (Lazyconstr.force_opaque c)
            else mk_typ_ax ())
    | (Info,Default) ->
        (match cb.const_body with
	  | Undef _ -> warn_info (); mk_ax ()
	  | Def c -> mk_def (Lazyconstr.force c)
	  | OpaqueDef c ->
	    add_opaque r;
	    if access_opaque () then
              mk_def (Lazyconstr.force_opaque c)
            else mk_ax ())

let extract_constant_spec env kn cb =
  let r = ConstRef kn in
  let typ = cb.const_type in
  match flag_of_type env typ with
    | (Logic, TypeScheme) -> Stype (r, [], Some (Tdummy Ktype))
    | (Logic, Default) -> Sval (r, Tdummy Kother)
    | (Info, TypeScheme) ->
	let s,vl = type_sign_vl env typ in
	(match cb.const_body with
	  | Undef _ | OpaqueDef _ -> Stype (r, vl, None)
	  | Def body ->
	      let db = db_from_sign s in
              let body = Lazyconstr.force body in
	      let t = extract_type_scheme env db body (List.length s)
	      in Stype (r, vl, Some t))
    | (Info, Default) ->
	let t = snd (record_constant_type env kn (Some typ)) in
	Sval (r, type_expunge env t)

let extract_with_type env cb =
  let typ =  cb.const_type in
  match flag_of_type env typ with
    | (Info, TypeScheme) ->
	let s,vl = type_sign_vl env typ in
	let db = db_from_sign s in
	let c = match cb.const_body with
	  | Def body -> Lazyconstr.force body
	  (* A "with Definition ..." is necessarily transparent *)
	  | Undef _ | OpaqueDef _ -> assert false
	in
	let t = extract_type_scheme env db c (List.length s) in
	Some (vl, t)
    | _ -> None


let extract_inductive env kn =
  let ind = extract_ind env kn in
  add_recursors env kn;
  let f i j l =
    let implicits = implicits_of_global (ConstructRef ((kn,i),j+1)) in
    let rec filter i = function
      | [] -> []
      | t::l ->
	  let l' = filter (succ i) l in
	  if isDummy (expand env t) || List.mem i implicits then l'
	  else t::l'
    in filter (1+ind.ind_nparams) l
  in
  let packets =
    Array.mapi (fun i p -> { p with ip_types = Array.mapi (f i) p.ip_types })
      ind.ind_packets
  in { ind with ind_packets = packets }

(*s Is a [ml_decl] logical ? *)

let logical_decl = function
  | Dterm (_,MLdummy,Tdummy _) -> true
  | Dtype (_,[],Tdummy _) -> true
  | Dfix (_,av,tv) ->
      (Array.for_all ((=) MLdummy) av) &&
      (Array.for_all isDummy tv)
  | Dind (_,i) -> Array.for_all (fun ip -> ip.ip_logical) i.ind_packets
  | _ -> false

(*s Is a [ml_spec] logical ? *)

let logical_spec = function
  | Stype (_, [], Some (Tdummy _)) -> true
  | Sval (_,Tdummy _) -> true
  | Sind (_,i) -> Array.for_all (fun ip -> ip.ip_logical) i.ind_packets
  | _ -> false


==> anc/HoTT/coq-HoTT/plugins/extraction/extraction.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Extraction from Coq terms to Miniml. *)

open Names
open Term
open Declarations
open Environ
open Libnames
open Miniml

val extract_constant : env -> constant -> constant_body -> ml_decl

val extract_constant_spec : env -> constant -> constant_body -> ml_spec

val extract_with_type : env -> constant_body -> ( Id.t list * ml_type ) option

val extract_fixpoint :
  env -> constant array -> (constr, types) prec_declaration -> ml_decl

val extract_inductive : env -> mutual_inductive -> ml_ind

(*s Is a [ml_decl] or a [ml_spec] logical ? *)

val logical_decl : ml_decl -> bool
val logical_spec : ml_spec -> bool


==> anc/HoTT/coq-HoTT/plugins/extraction/extraction_plugin.mllib <==
Table
Mlutil
Modutil
Extraction
Common
Ocaml
Haskell
Scheme
Extract_env
G_extraction
Extraction_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/extraction/g_extraction.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

(* ML names *)

open Genarg
open Pp
open Names
open Nameops
open Table
open Extract_env

let pr_mlname _ _ _ s = spc () ++ qs s

ARGUMENT EXTEND mlname
  TYPED AS string
  PRINTED BY pr_mlname
| [ preident(id) ] -> [ id ]
| [ string(s) ] -> [ s ]
END

let pr_int_or_id _ _ _ = function
  | ArgInt i -> int i
  | ArgId id -> pr_id id

ARGUMENT EXTEND int_or_id
  TYPED AS int_or_id
  PRINTED BY pr_int_or_id
| [ preident(id) ] -> [ ArgId (Id.of_string id) ]
| [ integer(i) ] -> [ ArgInt i ]
END

let pr_language = function
  | Ocaml -> str "Ocaml"
  | Haskell -> str "Haskell"
  | Scheme -> str "Scheme"

VERNAC ARGUMENT EXTEND language
PRINTED BY pr_language
| [ "Ocaml" ] -> [ Ocaml ]
| [ "Haskell" ] -> [ Haskell ]
| [ "Scheme" ] -> [ Scheme ]
END

(* Extraction commands *)

VERNAC COMMAND EXTEND Extraction
(* Extraction in the Coq toplevel *)
| [ "Extraction" global(x) ] -> [ simple_extraction x ]
| [ "Recursive" "Extraction" ne_global_list(l) ] -> [ full_extraction None l ]

(* Monolithic extraction to a file *)
| [ "Extraction" string(f) ne_global_list(l) ]
  -> [ full_extraction (Some f) l ]
END

VERNAC COMMAND EXTEND SeparateExtraction
(* Same, with content splitted in several files *)
| [ "Separate" "Extraction" ne_global_list(l) ]
  -> [ separate_extraction l ]
END

(* Modular extraction (one Coq library = one ML module) *)
VERNAC COMMAND EXTEND ExtractionLibrary
| [ "Extraction" "Library" ident(m) ]
  -> [ extraction_library false m ]
END

VERNAC COMMAND EXTEND RecursiveExtractionLibrary
| [ "Recursive" "Extraction" "Library" ident(m) ]
  -> [ extraction_library true m ]
END

(* Target Language *)
VERNAC COMMAND EXTEND ExtractionLanguage
| [ "Extraction" "Language" language(l) ]
  -> [ extraction_language l ]
END

VERNAC COMMAND EXTEND ExtractionInline
(* Custom inlining directives *)
| [ "Extraction" "Inline" ne_global_list(l) ]
  -> [ extraction_inline true l ]
END

VERNAC COMMAND EXTEND ExtractionNoInline
| [ "Extraction" "NoInline" ne_global_list(l) ]
  -> [ extraction_inline false l ]
END

VERNAC COMMAND EXTEND PrintExtractionInline
| [ "Print" "Extraction" "Inline" ]
  -> [ msg_info (print_extraction_inline ()) ]
END

VERNAC COMMAND EXTEND ResetExtractionInline
| [ "Reset" "Extraction" "Inline" ]
  -> [ reset_extraction_inline () ]
END

VERNAC COMMAND EXTEND ExtractionImplicit
(* Custom implicit arguments of some csts/inds/constructors *)
| [ "Extraction" "Implicit" global(r) "[" int_or_id_list(l) "]" ]
  -> [ extraction_implicit r l ]
END

VERNAC COMMAND EXTEND ExtractionBlacklist
(* Force Extraction to not use some filenames *)
| [ "Extraction" "Blacklist" ne_ident_list(l) ]
  -> [ extraction_blacklist l ]
END

VERNAC COMMAND EXTEND PrintExtractionBlacklist
| [ "Print" "Extraction" "Blacklist" ]
  -> [ msg_info (print_extraction_blacklist ()) ]
END

VERNAC COMMAND EXTEND ResetExtractionBlacklist
| [ "Reset" "Extraction" "Blacklist" ]
  -> [ reset_extraction_blacklist () ]
END


(* Overriding of a Coq object by an ML one *)
VERNAC COMMAND EXTEND ExtractionConstant
| [ "Extract" "Constant" global(x) string_list(idl) "=>" mlname(y) ]
  -> [ extract_constant_inline false x idl y ]
END

VERNAC COMMAND EXTEND ExtractionInlinedConstant
| [ "Extract" "Inlined" "Constant" global(x) "=>" mlname(y) ]
  -> [ extract_constant_inline true x [] y ]
END

VERNAC COMMAND EXTEND ExtractionInductive
| [ "Extract" "Inductive" global(x) "=>"
    mlname(id) "[" mlname_list(idl) "]" string_opt(o) ]
  -> [ extract_inductive x id idl o ]
END


==> anc/HoTT/coq-HoTT/plugins/extraction/haskell.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Production of Haskell syntax. *)

open Pp
open Errors
open Util
open Names
open Nameops
open Globnames
open Table
open Miniml
open Mlutil
open Common

(*s Haskell renaming issues. *)

let pr_lower_id id = str (String.uncapitalize (Id.to_string id))
let pr_upper_id id = str (String.capitalize (Id.to_string id))

let keywords =
  List.fold_right (fun s -> Id.Set.add (Id.of_string s))
  [ "case"; "class"; "data"; "default"; "deriving"; "do"; "else";
    "if"; "import"; "in"; "infix"; "infixl"; "infixr"; "instance";
    "let"; "module"; "newtype"; "of"; "then"; "type"; "where"; "_"; "__";
    "as"; "qualified"; "hiding" ; "unit" ; "unsafeCoerce" ]
  Id.Set.empty

let pp_comment s = str "-- " ++ s ++ fnl ()
let pp_bracket_comment s = str"{- " ++ hov 0 s ++ str" -}"

let preamble mod_name comment used_modules usf =
  let pp_import mp = str ("import qualified "^ string_of_modfile mp ^"\n")
  in
  (if not usf.magic then mt ()
   else
     str "{-# OPTIONS_GHC -cpp -fglasgow-exts #-}" ++ fnl () ++
     str "{- For Hugs, use the option -F\"cpp -P -traditional\" -}")
  ++ fnl () ++ fnl ()
  ++
  (match comment with
    | None -> mt ()
    | Some com -> pp_bracket_comment com ++ fnl () ++ fnl ())
  ++
  str "module " ++ pr_upper_id mod_name ++ str " where" ++ fnl2 () ++
  str "import qualified Prelude" ++ fnl () ++
  prlist pp_import used_modules ++ fnl () ++
  (if used_modules = [] then mt () else fnl ()) ++
  (if not usf.magic then mt ()
   else str "\
\nunsafeCoerce :: a -> b\
\n#ifdef __GLASGOW_HASKELL__\
\nimport qualified GHC.Base\
\nunsafeCoerce = GHC.Base.unsafeCoerce#\
\n#else\
\n-- HUGS\
\nimport qualified IOExts\
\nunsafeCoerce = IOExts.unsafeCoerce\
\n#endif" ++ fnl2 ())
  ++
  (if not usf.mldummy then mt ()
   else str "__ :: any" ++ fnl () ++
        str "__ = Prelude.error \"Logical or arity value used\"" ++ fnl2 ())

let pp_abst = function
  | [] -> (mt ())
  | l  -> (str "\\" ++
             prlist_with_sep (fun () -> (str " ")) pr_id l ++
             str " ->" ++ spc ())

(*s The pretty-printer for haskell syntax *)

let pp_global k r =
  if is_inline_custom r then str (find_custom r)
  else str (Common.pp_global k r)

(*s Pretty-printing of types. [par] is a boolean indicating whether parentheses
    are needed or not. *)

let rec pp_type par vl t =
  let rec pp_rec par = function
    | Tmeta _ | Tvar' _ -> assert false
    | Tvar i ->
      (try pr_id (List.nth vl (pred i))
       with Failure _ -> (str "a" ++ int i))
    | Tglob (r,[]) -> pp_global Type r
    | Tglob (IndRef(kn,0),l)
	when not (keep_singleton ()) && kn = mk_ind "Coq.Init.Specif" "sig" ->
	  pp_type true vl (List.hd l)
    | Tglob (r,l) ->
	  pp_par par
	    (pp_global Type r ++ spc () ++
	     prlist_with_sep spc (pp_type true vl) l)
    | Tarr (t1,t2) ->
	pp_par par
	  (pp_rec true t1 ++ spc () ++ str "->" ++ spc () ++ pp_rec false t2)
    | Tdummy _ -> str "()"
    | Tunknown -> str "()"
    | Taxiom -> str "() -- AXIOM TO BE REALIZED\n"
 in
  hov 0 (pp_rec par t)

(*s Pretty-printing of expressions. [par] indicates whether
    parentheses are needed or not. [env] is the list of names for the
    de Bruijn variables. [args] is the list of collected arguments
    (already pretty-printed). *)

let expr_needs_par = function
  | MLlam _  -> true
  | MLcase _ -> false (* now that we use the case ... of { ... } syntax *)
  | _        -> false


let rec pp_expr par env args =
  let apply st = pp_apply st par args
  and apply2 st = pp_apply2 st par args in
  function
    | MLrel n ->
	let id = get_db_name n env in apply (pr_id id)
    | MLapp (f,args') ->
	let stl = List.map (pp_expr true env []) args' in
        pp_expr par env (stl @ args) f
    | MLlam _ as a ->
      	let fl,a' = collect_lams a in
	let fl,env' = push_vars (List.map id_of_mlid fl) env in
	let st = (pp_abst (List.rev fl) ++ pp_expr false env' [] a') in
	apply2 st
    | MLletin (id,a1,a2) ->
	let i,env' = push_vars [id_of_mlid id] env in
	let pp_id = pr_id (List.hd i)
	and pp_a1 = pp_expr false env [] a1
	and pp_a2 = pp_expr (not par && expr_needs_par a2) env' [] a2 in
	let pp_def =
	  str "let {" ++ cut () ++
	  hov 1 (pp_id ++ str " = " ++ pp_a1 ++ str "}")
	in
	apply2 (hv 0 (hv 0 (hv 1 pp_def ++ spc () ++ str "in") ++
		       spc () ++ hov 0 pp_a2))
    | MLglob r ->
	apply (pp_global Term r)
    | MLcons (_,r,a) as c ->
        assert (args=[]);
        begin match a with
	  | _ when is_native_char c -> pp_native_char c
	  | [] -> pp_global Cons r
	  | [a] ->
	    pp_par par (pp_global Cons r ++ spc () ++ pp_expr true env [] a)
	  | _ ->
	    pp_par par (pp_global Cons r ++ spc () ++
			prlist_with_sep spc (pp_expr true env []) a)
	end
    | MLtuple l ->
        assert (args=[]);
        pp_boxed_tuple (pp_expr true env []) l
    | MLcase (_,t, pv) when is_custom_match pv ->
        if not (is_regular_match pv) then
	  error "Cannot mix yet user-given match and general patterns.";
	let mkfun (ids,_,e) =
	  if ids <> [] then named_lams (List.rev ids) e
	  else dummy_lams (ast_lift 1 e) 1
	in
	let pp_branch tr = pp_expr true env [] (mkfun tr) ++ fnl () in
	let inner =
	  str (find_custom_match pv) ++ fnl () ++
	  prvect pp_branch pv ++
	  pp_expr true env [] t
	in
	apply2 (hov 2 inner)
    | MLcase (typ,t,pv) ->
        apply2
	  (v 0 (str "case " ++ pp_expr false env [] t ++ str " of {" ++
		fnl () ++ pp_pat env pv))
    | MLfix (i,ids,defs) ->
	let ids',env' = push_vars (List.rev (Array.to_list ids)) env in
      	pp_fix par env' i (Array.of_list (List.rev ids'),defs) args
    | MLexn s ->
	(* An [MLexn] may be applied, but I don't really care. *)
	pp_par par (str "Prelude.error" ++ spc () ++ qs s)
    | MLdummy ->
	str "__" (* An [MLdummy] may be applied, but I don't really care. *)
    | MLmagic a ->
	pp_apply (str "unsafeCoerce") par (pp_expr true env [] a :: args)
    | MLaxiom -> pp_par par (str "Prelude.error \"AXIOM TO BE REALIZED\"")

and pp_cons_pat par r ppl =
  pp_par par
    (pp_global Cons r ++ space_if (ppl<>[]) ++ prlist_with_sep spc identity ppl)

and pp_gen_pat par ids env = function
  | Pcons (r,l) -> pp_cons_pat par r (List.map (pp_gen_pat true ids env) l)
  | Pusual r -> pp_cons_pat par r (List.map pr_id ids)
  | Ptuple l -> pp_boxed_tuple (pp_gen_pat false ids env) l
  | Pwild -> str "_"
  | Prel n -> pr_id (get_db_name n env)

and pp_one_pat env (ids,p,t) =
  let ids',env' = push_vars (List.rev_map id_of_mlid ids) env in
  hov 2 (str " " ++
	 pp_gen_pat false (List.rev ids') env' p ++
	 str " ->" ++ spc () ++
	 pp_expr (expr_needs_par t) env' [] t)

and pp_pat env pv =
  prvecti
    (fun i x ->
       pp_one_pat env pv.(i) ++
       if i = Array.length pv - 1 then str "}" else
	 (str ";" ++ fnl ()))
    pv

(*s names of the functions ([ids]) are already pushed in [env],
    and passed here just for convenience. *)

and pp_fix par env i (ids,bl) args =
  pp_par par
    (v 0
       (v 1 (str "let {" ++ fnl () ++
	     prvect_with_sep (fun () -> str ";" ++ fnl ())
	       (fun (fi,ti) -> pp_function env (pr_id fi) ti)
	       (Array.map2 (fun a b -> a,b) ids bl) ++
	     str "}") ++
        fnl () ++ str "in " ++ pp_apply (pr_id ids.(i)) false args))

and pp_function env f t =
  let bl,t' = collect_lams t in
  let bl,env' = push_vars (List.map id_of_mlid bl) env in
  (f ++ pr_binding (List.rev bl) ++
     str " =" ++ fnl () ++ str "  " ++
     hov 2 (pp_expr false env' [] t'))

(*s Pretty-printing of inductive types declaration. *)

let pp_logical_ind packet =
  pp_comment (pr_id packet.ip_typename ++ str " : logical inductive") ++
  pp_comment (str "with constructors : " ++
	      prvect_with_sep spc pr_id packet.ip_consnames)

let pp_singleton kn packet =
  let l = rename_tvars keywords packet.ip_vars in
  let l' = List.rev l in
  hov 2 (str "type " ++ pp_global Type (IndRef (kn,0)) ++ spc () ++
	 prlist_with_sep spc pr_id l ++
	 (if l <> [] then str " " else mt ()) ++ str "=" ++ spc () ++
	 pp_type false l' (List.hd packet.ip_types.(0)) ++ fnl () ++
	 pp_comment (str "singleton inductive, whose constructor was " ++
		     pr_id packet.ip_consnames.(0)))

let pp_one_ind ip pl cv =
  let pl = rename_tvars keywords pl in
  let pp_constructor (r,l) =
    (pp_global Cons r ++
     match l with
       | [] -> (mt ())
       | _  -> (str " " ++
      	       	prlist_with_sep
		  (fun () -> (str " ")) (pp_type true pl) l))
  in
  str (if Array.length cv = 0 then "type " else "data ") ++
  pp_global Type (IndRef ip) ++
  prlist_strict (fun id -> str " " ++ pr_lower_id id) pl ++ str " =" ++
  if Array.length cv = 0 then str " () -- empty inductive"
  else
    (fnl () ++ str " " ++
     v 0 (str "  " ++
	  prvect_with_sep (fun () -> fnl () ++ str "| ") pp_constructor
	    (Array.mapi (fun i c -> ConstructRef (ip,i+1),c) cv)))

let rec pp_ind first kn i ind =
  if i >= Array.length ind.ind_packets then
    if first then mt () else fnl ()
  else
    let ip = (kn,i) in
    let p = ind.ind_packets.(i) in
    if is_custom (IndRef (kn,i)) then pp_ind first kn (i+1) ind
    else
      if p.ip_logical then
	pp_logical_ind p ++ pp_ind first kn (i+1) ind
      else
	pp_one_ind ip p.ip_vars p.ip_types ++ fnl () ++
	pp_ind false kn (i+1) ind


(*s Pretty-printing of a declaration. *)

let pp_decl = function
  | Dind (kn,i) when i.ind_kind = Singleton ->
      pp_singleton kn i.ind_packets.(0) ++ fnl ()
  | Dind (kn,i) -> hov 0 (pp_ind true kn 0 i)
  | Dtype (r, l, t) ->
      if is_inline_custom r then mt ()
      else
	let l = rename_tvars keywords l in
	let st =
	  try
	    let ids,s = find_type_custom r in
	    prlist (fun id -> str (id^" ")) ids ++ str "=" ++ spc () ++ str s
	  with Not_found ->
	    prlist (fun id -> pr_id id ++ str " ") l ++
	    if t = Taxiom then str "= () -- AXIOM TO BE REALIZED\n"
	    else str "=" ++ spc () ++ pp_type false l t
	in
	hov 2 (str "type " ++ pp_global Type r ++ spc () ++ st) ++ fnl2 ()
  | Dfix (rv, defs, typs) ->
      let names = Array.map
	(fun r -> if is_inline_custom r then mt () else pp_global Term r) rv
      in
      prvecti
	(fun i r ->
	  let void = is_inline_custom r ||
	    (not (is_custom r) && defs.(i) = MLexn "UNUSED")
	  in
	  if void then mt ()
	  else
	    names.(i) ++ str " :: " ++ pp_type false [] typs.(i) ++ fnl () ++
	    (if is_custom r then
		(names.(i) ++ str " = " ++ str (find_custom r))
	     else
		(pp_function (empty_env ()) names.(i) defs.(i)))
	    ++ fnl2 ())
	rv
  | Dterm (r, a, t) ->
      if is_inline_custom r then mt ()
      else
	let e = pp_global Term r in
	e ++ str " :: " ++ pp_type false [] t ++ fnl () ++
	  if is_custom r then
	    hov 0 (e ++ str " = " ++ str (find_custom r) ++ fnl2 ())
	  else
	    hov 0 (pp_function (empty_env ()) e a ++ fnl2 ())

let rec pp_structure_elem = function
  | (l,SEdecl d) -> pp_decl d
  | (l,SEmodule m) -> pp_module_expr m.ml_mod_expr
  | (l,SEmodtype m) -> mt ()
      (* for the moment we simply discard module type *)

and pp_module_expr = function
  | MEstruct (mp,sel) -> prlist_strict pp_structure_elem sel
  | MEfunctor _ -> mt ()
      (* for the moment we simply discard unapplied functors *)
  | MEident _ | MEapply _ -> assert false
      (* should be expansed in extract_env *)

let pp_struct =
  let pp_sel (mp,sel) =
    push_visible mp [];
    let p = prlist_strict pp_structure_elem sel in
    pop_visible (); p
  in
  prlist_strict pp_sel


let haskell_descr = {
  keywords = keywords;
  file_suffix = ".hs";
  preamble = preamble;
  pp_struct = pp_struct;
  sig_suffix = None;
  sig_preamble = (fun _ _ _ _ -> mt ());
  pp_sig = (fun _ -> mt ());
  pp_decl = pp_decl;
}


==> anc/HoTT/coq-HoTT/plugins/extraction/haskell.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val haskell_descr : Miniml.language_descr



==> anc/HoTT/coq-HoTT/plugins/extraction/miniml.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Target language for extraction: a core ML called MiniML. *)

open Pp
open Names
open Globnames

(* The [signature] type is used to know how many arguments a CIC
   object expects, and what these arguments will become in the ML
   object. *)

(* We eliminate from terms:  1) types 2) logical parts.
   [Kother] stands both for logical or other reasons
   (for instance user-declared implicit arguments w.r.t. extraction). *)

type kill_reason = Ktype | Kother

type sign = Keep | Kill of kill_reason


(* Convention: outmost lambda/product gives the head of the list. *)

type signature = sign list

(*s ML type expressions. *)

type ml_type =
  | Tarr    of ml_type * ml_type
  | Tglob   of global_reference * ml_type list
  | Tvar    of int
  | Tvar'   of int (* same as Tvar, used to avoid clash *)
  | Tmeta   of ml_meta (* used during ML type reconstruction *)
  | Tdummy  of kill_reason
  | Tunknown
  | Taxiom

and ml_meta = { id : int; mutable contents : ml_type option }

(* ML type schema.
   The integer is the number of variable in the schema. *)

type ml_schema = int * ml_type

(*s ML inductive types. *)

type inductive_kind =
  | Singleton
  | Coinductive
  | Standard
  | Record of global_reference option list (* None for anonymous field *)

(* A [ml_ind_packet] is the miniml counterpart of a [one_inductive_body].
   If the inductive is logical ([ip_logical = false]), then all other fields
   are unused. Otherwise,
   [ip_sign] is a signature concerning the arguments of the inductive,
   [ip_vars] contains the names of the type variables surviving in ML,
   [ip_types] contains the ML types of all constructors.
*)

type ml_ind_packet = {
  ip_typename : Id.t;
  ip_consnames : Id.t array;
  ip_logical : bool;
  ip_sign : signature;
  ip_vars : Id.t list;
  ip_types : (ml_type list) array
}

(* [ip_nparams] contains the number of parameters. *)

type equiv =
  | NoEquiv
  | Equiv of kernel_name
  | RenEquiv of string

type ml_ind = {
  ind_kind : inductive_kind;
  ind_nparams : int;
  ind_packets : ml_ind_packet array;
  ind_equiv : equiv
}

(*s ML terms. *)

type ml_ident =
  | Dummy
  | Id of Id.t
  | Tmp of Id.t

(** We now store some typing information on constructors
    and cases to avoid type-unsafe optimisations. This will be
    either the type of the applied constructor or the type
    of the head of the match.
*)

(** Nota : the constructor [MLtuple] and the extension of [MLcase]
    to general patterns have been proposed by P.N. Tollitte for
    his Relation Extraction plugin. [MLtuple] is currently not
    used by the main extraction, as well as deep patterns. *)

type ml_branch = ml_ident list * ml_pattern * ml_ast

and ml_ast =
  | MLrel    of int
  | MLapp    of ml_ast * ml_ast list
  | MLlam    of ml_ident * ml_ast
  | MLletin  of ml_ident * ml_ast * ml_ast
  | MLglob   of global_reference
  | MLcons   of ml_type * global_reference * ml_ast list
  | MLtuple  of ml_ast list
  | MLcase   of ml_type * ml_ast * ml_branch array
  | MLfix    of int * Id.t array * ml_ast array
  | MLexn    of string
  | MLdummy
  | MLaxiom
  | MLmagic  of ml_ast

and ml_pattern =
  | Pcons   of global_reference * ml_pattern list
  | Ptuple  of ml_pattern list
  | Prel    of int (** Cf. the idents in the branch. [Prel 1] is the last one. *)
  | Pwild
  | Pusual  of global_reference (** Shortcut for Pcons (r,[Prel n;...;Prel 1]) **)

(*s ML declarations. *)

type ml_decl =
  | Dind  of mutual_inductive * ml_ind
  | Dtype of global_reference * Id.t list * ml_type
  | Dterm of global_reference * ml_ast * ml_type
  | Dfix  of global_reference array * ml_ast array * ml_type array

type ml_spec =
  | Sind  of mutual_inductive * ml_ind
  | Stype of global_reference * Id.t list * ml_type option
  | Sval  of global_reference * ml_type

type ml_specif =
  | Spec of ml_spec
  | Smodule of ml_module_type
  | Smodtype of ml_module_type

and ml_module_type =
  | MTident of module_path
  | MTfunsig of MBId.t * ml_module_type * ml_module_type
  | MTsig of module_path * ml_module_sig
  | MTwith of ml_module_type * ml_with_declaration

and ml_with_declaration =
  | ML_With_type of Id.t list * Id.t list * ml_type
  | ML_With_module of Id.t list * module_path

and ml_module_sig = (Label.t * ml_specif) list

type ml_structure_elem =
  | SEdecl of ml_decl
  | SEmodule of ml_module
  | SEmodtype of ml_module_type

and ml_module_expr =
  | MEident of module_path
  | MEfunctor of MBId.t * ml_module_type * ml_module_expr
  | MEstruct of module_path * ml_module_structure
  | MEapply of ml_module_expr * ml_module_expr

and ml_module_structure = (Label.t * ml_structure_elem) list

and ml_module =
    { ml_mod_expr : ml_module_expr;
      ml_mod_type : ml_module_type }

(* NB: we do not translate the [mod_equiv] field, since [mod_equiv = mp]
   implies that [mod_expr = MEBident mp]. Same with [msb_equiv]. *)

type ml_structure = (module_path * ml_module_structure) list

type ml_signature = (module_path * ml_module_sig) list

type unsafe_needs = {
  mldummy : bool;
  tdummy : bool;
  tunknown : bool;
  magic : bool
}

type language_descr = {
  keywords : Id.Set.t;

  (* Concerning the source file *)
  file_suffix : string;
  (* the second argument is a comment to add to the preamble *)
  preamble :
    Id.t -> std_ppcmds option -> module_path list -> unsafe_needs ->
    std_ppcmds;
  pp_struct : ml_structure -> std_ppcmds;

  (* Concerning a possible interface file *)
  sig_suffix : string option;
  (* the second argument is a comment to add to the preamble *)
  sig_preamble :
    Id.t -> std_ppcmds option -> module_path list -> unsafe_needs ->
    std_ppcmds;
  pp_sig : ml_signature -> std_ppcmds;

  (* for an isolated declaration print *)
  pp_decl : ml_decl -> std_ppcmds;

}


==> anc/HoTT/coq-HoTT/plugins/extraction/mlutil.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Util
open Names
open Libnames
open Globnames
open Table
open Miniml
(*i*)

(*s Exceptions. *)

exception Found
exception Impossible

(*S Names operations. *)

let anonymous_name = Id.of_string "x"
let dummy_name = Id.of_string "_"

let anonymous = Id anonymous_name

let id_of_name = function
  | Anonymous -> anonymous_name
  | Name id when id = dummy_name -> anonymous_name
  | Name id -> id

let id_of_mlid = function
  | Dummy -> dummy_name
  | Id id -> id
  | Tmp id -> id

let tmp_id = function
  | Id id -> Tmp id
  | a -> a

let is_tmp = function Tmp _ -> true | _ -> false

(*S Operations upon ML types (with meta). *)

let meta_count = ref 0

let reset_meta_count () = meta_count := 0

let new_meta _ =
  incr meta_count;
  Tmeta {id = !meta_count; contents = None}

(* Simultaneous substitution of [[Tvar 1; ... ; Tvar n]] by [l] in a ML type. *)

let type_subst_list l t =
  let rec subst t = match t with
    | Tvar j -> List.nth l (j-1)
    | Tmeta {contents=None} -> t
    | Tmeta {contents=Some u} -> subst u
    | Tarr (a,b) -> Tarr (subst a, subst b)
    | Tglob (r, l) -> Tglob (r, List.map subst l)
    | a -> a
  in subst t

(* Simultaneous substitution of [[|Tvar 1; ... ; Tvar n|]] by [v] in a ML type. *)

let type_subst_vect v t =
  let rec subst t = match t with
    | Tvar j -> v.(j-1)
    | Tmeta {contents=None} -> t
    | Tmeta {contents=Some u} -> subst u
    | Tarr (a,b) -> Tarr (subst a, subst b)
    | Tglob (r, l) -> Tglob (r, List.map subst l)
    | a -> a
  in subst t

(*s From a type schema to a type. All [Tvar] become fresh [Tmeta]. *)

let instantiation (nb,t) = type_subst_vect (Array.init nb new_meta) t

(*s Occur-check of a free meta in a type *)

let rec type_occurs alpha t =
  match t with
  | Tmeta {id=beta; contents=None} -> alpha = beta
  | Tmeta {contents=Some u} -> type_occurs alpha u
  | Tarr (t1, t2) -> type_occurs alpha t1 || type_occurs alpha t2
  | Tglob (r,l) -> List.exists (type_occurs alpha) l
  | _ -> false

(*s Most General Unificator *)

let rec mgu = function
  | Tmeta m, Tmeta m' when m.id = m'.id -> ()
  | Tmeta m, t | t, Tmeta m ->
    (match m.contents with
      | Some u -> mgu (u, t)
      | None when type_occurs m.id t -> raise Impossible
      | None -> m.contents <- Some t)
  | Tarr(a, b), Tarr(a', b') ->
      mgu (a, a'); mgu (b, b')
  | Tglob (r,l), Tglob (r',l') when r = r' ->
       List.iter mgu (List.combine l l')
  | (Tdummy _, _ | _, Tdummy _) when lang() = Haskell -> ()
  | Tdummy _, Tdummy _ -> ()
  | t, u when t = u -> () (* for Tvar, Tvar', Tunknown, Taxiom *)
  | _ -> raise Impossible

let needs_magic p = try mgu p; false with Impossible -> true

let put_magic_if b a = if b && lang () <> Scheme then MLmagic a else a

let put_magic p a = if needs_magic p && lang () <> Scheme then MLmagic a else a

let generalizable a =
  lang () <> Ocaml ||
    match a with
      | MLapp _ -> false
      | _ -> true (* TODO, this is just an approximation for the moment *)

(*S ML type env. *)

module Mlenv = struct

  let meta_cmp m m' = compare m.id m'.id
  module Metaset = Set.Make(struct type t = ml_meta let compare = meta_cmp end)

  (* Main MLenv type. [env] is the real environment, whereas [free]
     (tries to) record the free meta variables occurring in [env]. *)

  type t = { env : ml_schema list; mutable free : Metaset.t}

  (* Empty environment. *)

  let empty = { env = []; free = Metaset.empty }

  (* [get] returns a instantiated copy of the n-th most recently added
     type in the environment. *)

  let get mle n =
    assert (List.length mle.env >= n);
    instantiation (List.nth mle.env (n-1))

  (* [find_free] finds the free meta in a type. *)

  let rec find_free set = function
    | Tmeta m when m.contents = None -> Metaset.add m set
    | Tmeta {contents = Some t} -> find_free set t
    | Tarr (a,b) -> find_free (find_free set a) b
    | Tglob (_,l) -> List.fold_left find_free set l
    | _ -> set

  (* The [free] set of an environment can be outdate after
     some unifications. [clean_free] takes care of that. *)

  let clean_free mle =
    let rem = ref Metaset.empty
    and add = ref Metaset.empty in
    let clean m = match m.contents with
      | None -> ()
      | Some u -> rem := Metaset.add m !rem; add := find_free !add u
    in
    Metaset.iter clean mle.free;
    mle.free <- Metaset.union (Metaset.diff mle.free !rem) !add

  (* From a type to a type schema. If a [Tmeta] is still uninstantiated
     and does appears in the [mle], then it becomes a [Tvar]. *)

  let generalization mle t =
    let c = ref 0 in
    let map = ref (Int.Map.empty : int Int.Map.t) in
    let add_new i = incr c; map := Int.Map.add i !c !map; !c in
    let rec meta2var t = match t with
      | Tmeta {contents=Some u} -> meta2var u
      | Tmeta ({id=i} as m) ->
	  (try Tvar (Int.Map.find i !map)
	   with Not_found ->
	     if Metaset.mem m mle.free then t
	     else Tvar (add_new i))
      | Tarr (t1,t2) -> Tarr (meta2var t1, meta2var t2)
      | Tglob (r,l) -> Tglob (r, List.map meta2var l)
      | t -> t
    in !c, meta2var t

  (* Adding a type in an environment, after generalizing. *)

  let push_gen mle t =
    clean_free mle;
    { env = generalization mle t :: mle.env; free = mle.free }

  (* Adding a type with no [Tvar], hence no generalization needed. *)

  let push_type {env=e;free=f} t =
    { env = (0,t) :: e; free = find_free f t}

  (* Adding a type with no [Tvar] nor [Tmeta]. *)

  let push_std_type {env=e;free=f} t =
    { env = (0,t) :: e; free = f}

end

(*S Operations upon ML types (without meta). *)

(*s Does a section path occur in a ML type ? *)

let rec type_mem_kn kn = function
  | Tmeta {contents = Some t} -> type_mem_kn kn t
  | Tglob (r,l) -> occur_kn_in_ref kn r || List.exists (type_mem_kn kn) l
  | Tarr (a,b) -> (type_mem_kn kn a) || (type_mem_kn kn b)
  | _ -> false

(*s Greatest variable occurring in [t]. *)

let type_maxvar t =
  let rec parse n = function
    | Tmeta {contents = Some t} -> parse n t
    | Tvar i -> max i n
    | Tarr (a,b) -> parse (parse n a) b
    | Tglob (_,l) -> List.fold_left parse n l
    | _ -> n
  in parse 0 t

(*s From [a -> b -> c] to [[a;b],c]. *)

let rec type_decomp = function
  | Tmeta {contents = Some t} -> type_decomp t
  | Tarr (a,b) -> let l,h = type_decomp b in a::l, h
  | a -> [],a

(*s The converse: From [[a;b],c] to [a -> b -> c]. *)

let rec type_recomp (l,t) = match l with
  | [] -> t
  | a::l -> Tarr (a, type_recomp (l,t))

(*s Translating [Tvar] to [Tvar'] to avoid clash. *)

let rec var2var' = function
  | Tmeta {contents = Some t} -> var2var' t
  | Tvar i -> Tvar' i
  | Tarr (a,b) -> Tarr (var2var' a, var2var' b)
  | Tglob (r,l) -> Tglob (r, List.map var2var' l)
  | a -> a

type abbrev_map = global_reference -> ml_type option

(*s Delta-reduction of type constants everywhere in a ML type [t].
   [env] is a function of type [ml_type_env]. *)

let type_expand env t =
  let rec expand = function
    | Tmeta {contents = Some t} -> expand t
    | Tglob (r,l) ->
	(match env r with
	   | Some mlt -> expand (type_subst_list l mlt)
	   | None -> Tglob (r, List.map expand l))
    | Tarr (a,b) -> Tarr (expand a, expand b)
    | a -> a
  in if Table.type_expand () then expand t else t

let type_simpl = type_expand (fun _ -> None)

(*s Generating a signature from a ML type. *)

let type_to_sign env t = match type_expand env t with
  | Tdummy d when not (conservative_types ()) -> Kill d
  | _ -> Keep

let type_to_signature env t =
  let rec f = function
    | Tmeta {contents = Some t} -> f t
    | Tarr (Tdummy d, b) when not (conservative_types ())  -> Kill d :: f b
    | Tarr (_, b) -> Keep :: f b
    | _ -> []
  in f (type_expand env t)

let isKill = function Kill _ -> true | _ -> false

let isDummy = function Tdummy _ -> true | _ -> false

let sign_of_id = function
  | Dummy -> Kill Kother
  | _ -> Keep

(* Classification of signatures *)

type sign_kind =
  | EmptySig
  | NonLogicalSig (* at least a [Keep] *)
  | UnsafeLogicalSig (* No [Keep], at least a [Kill Kother] *)
  | SafeLogicalSig (* only [Kill Ktype] *)

let rec sign_kind = function
  | [] -> EmptySig
  | Keep :: _ -> NonLogicalSig
  | Kill k :: s ->
      match sign_kind s with
	| NonLogicalSig -> NonLogicalSig
	| UnsafeLogicalSig -> UnsafeLogicalSig
	| SafeLogicalSig | EmptySig ->
	    if k = Kother then UnsafeLogicalSig else SafeLogicalSig

(* Removing the final [Keep] in a signature *)

let rec sign_no_final_keeps = function
  | [] -> []
  | k :: s ->
      let s' = k :: sign_no_final_keeps s in
      if s' = [Keep] then [] else s'

(*s Removing [Tdummy] from the top level of a ML type. *)

let type_expunge_from_sign env s t =
  let rec expunge s t =
    if s = [] then t else match t with
      | Tmeta {contents = Some t} -> expunge s t
      | Tarr (a,b) ->
	  let t = expunge (List.tl s) b in
	  if List.hd s = Keep then Tarr (a, t) else t
      | Tglob (r,l) ->
	  (match env r with
	     | Some mlt -> expunge s (type_subst_list l mlt)
	     | None -> assert false)
      | _ -> assert false
  in
  let t = expunge (sign_no_final_keeps s) t in
  if lang () <> Haskell && sign_kind s = UnsafeLogicalSig then
    Tarr (Tdummy Kother, t)
  else t

let type_expunge env t =
  type_expunge_from_sign env (type_to_signature env t) t

(*S Generic functions over ML ast terms. *)

let mlapp f a = if a = [] then f else MLapp (f,a)

(*s [ast_iter_rel f t] applies [f] on every [MLrel] in t. It takes care
   of the number of bingings crossed before reaching the [MLrel]. *)

let ast_iter_rel f =
  let rec iter n = function
    | MLrel i -> f (i-n)
    | MLlam (_,a) -> iter (n+1) a
    | MLletin (_,a,b) -> iter n a; iter (n+1) b
    | MLcase (_,a,v) ->
	iter n a; Array.iter (fun (l,_,t) -> iter (n + (List.length l)) t) v
    | MLfix (_,ids,v) -> let k = Array.length ids in Array.iter (iter (n+k)) v
    | MLapp (a,l) -> iter n a; List.iter (iter n) l
    | MLcons (_,_,l) | MLtuple l ->  List.iter (iter n) l
    | MLmagic a -> iter n a
    | MLglob _ | MLexn _ | MLdummy | MLaxiom -> ()
  in iter 0

(*s Map over asts. *)

let ast_map_branch f (c,ids,a) = (c,ids,f a)

(* Warning: in [ast_map] we assume that [f] does not change the type
   of [MLcons] and of [MLcase] heads *)

let ast_map f = function
  | MLlam (i,a) -> MLlam (i, f a)
  | MLletin (i,a,b) -> MLletin (i, f a, f b)
  | MLcase (typ,a,v) -> MLcase (typ,f a, Array.map (ast_map_branch f) v)
  | MLfix (i,ids,v) -> MLfix (i, ids, Array.map f v)
  | MLapp (a,l) -> MLapp (f a, List.map f l)
  | MLcons (typ,c,l) -> MLcons (typ,c, List.map f l)
  | MLtuple l -> MLtuple (List.map f l)
  | MLmagic a -> MLmagic (f a)
  | MLrel _ | MLglob _ | MLexn _ | MLdummy | MLaxiom as a -> a

(*s Map over asts, with binding depth as parameter. *)

let ast_map_lift_branch f n (ids,p,a) = (ids,p, f (n+(List.length ids)) a)

(* Same warning as for [ast_map]... *)

let ast_map_lift f n = function
  | MLlam (i,a) -> MLlam (i, f (n+1) a)
  | MLletin (i,a,b) -> MLletin (i, f n a, f (n+1) b)
  | MLcase (typ,a,v) -> MLcase (typ,f n a,Array.map (ast_map_lift_branch f n) v)
  | MLfix (i,ids,v) ->
      let k = Array.length ids in MLfix (i,ids,Array.map (f (k+n)) v)
  | MLapp (a,l) -> MLapp (f n a, List.map (f n) l)
  | MLcons (typ,c,l) -> MLcons (typ,c, List.map (f n) l)
  | MLtuple l -> MLtuple (List.map (f n) l)
  | MLmagic a -> MLmagic (f n a)
  | MLrel _ | MLglob _ | MLexn _ | MLdummy | MLaxiom as a -> a

(*s Iter over asts. *)

let ast_iter_branch f (c,ids,a) = f a

let ast_iter f = function
  | MLlam (i,a) -> f a
  | MLletin (i,a,b) -> f a; f b
  | MLcase (_,a,v) -> f a; Array.iter (ast_iter_branch f) v
  | MLfix (i,ids,v) -> Array.iter f v
  | MLapp (a,l) -> f a; List.iter f l
  | MLcons (_,_,l) | MLtuple l -> List.iter f l
  | MLmagic a -> f a
  | MLrel _ | MLglob _ | MLexn _ | MLdummy | MLaxiom  -> ()

(*S Operations concerning De Bruijn indices. *)

(*s [ast_occurs k t] returns [true] if [(Rel k)] occurs in [t]. *)

let ast_occurs k t =
  try
    ast_iter_rel (fun i -> if i = k then raise Found) t; false
  with Found -> true

(*s [occurs_itvl k k' t] returns [true] if there is a [(Rel i)]
   in [t] with [k<=i<=k'] *)

let ast_occurs_itvl k k' t =
  try
    ast_iter_rel (fun i -> if (k <= i) && (i <= k') then raise Found) t; false
  with Found -> true

(* Number of occurences of [Rel 1] in [t], with special treatment of match:
   occurences in different branches aren't added, but we rather use max. *)

let nb_occur_match =
  let rec nb k = function
    | MLrel i -> if i = k then 1 else 0
    | MLcase(_,a,v) ->
        (nb k a) +
	Array.fold_left
	  (fun r (ids,_,a) -> max r (nb (k+(List.length ids)) a)) 0 v
    | MLletin (_,a,b) -> (nb k a) + (nb (k+1) b)
    | MLfix (_,ids,v) -> let k = k+(Array.length ids) in
      Array.fold_left (fun r a -> r+(nb k a)) 0 v
    | MLlam (_,a) -> nb (k+1) a
    | MLapp (a,l) -> List.fold_left (fun r a -> r+(nb k a)) (nb k a) l
    | MLcons (_,_,l) | MLtuple l -> List.fold_left (fun r a -> r+(nb k a)) 0 l
    | MLmagic a -> nb k a
    | MLglob _ | MLexn _ | MLdummy | MLaxiom -> 0
  in nb 1

(*s Lifting on terms.
    [ast_lift k t] lifts the binding depth of [t] across [k] bindings. *)

let ast_lift k t =
  let rec liftrec n = function
    | MLrel i as a -> if i-n < 1 then a else MLrel (i+k)
    | a -> ast_map_lift liftrec n a
  in if k = 0 then t else liftrec 0 t

let ast_pop t = ast_lift (-1) t

(*s [permut_rels k k' c] translates [Rel 1 ... Rel k] to [Rel (k'+1) ...
  Rel (k'+k)] and [Rel (k+1) ... Rel (k+k')] to [Rel 1 ... Rel k'] *)

let permut_rels k k' =
  let rec permut n = function
    | MLrel i as a ->
	let i' = i-n in
	if i'<1 || i'>k+k' then a
	else if i'<=k then MLrel (i+k')
	else MLrel (i-k)
    | a -> ast_map_lift permut n a
  in permut 0

(*s Substitution. [ml_subst e t] substitutes [e] for [Rel 1] in [t].
    Lifting (of one binder) is done at the same time. *)

let ast_subst e =
  let rec subst n = function
    | MLrel i as a ->
	let i' = i-n in
	if i'=1 then ast_lift n e
	else if i'<1 then a
	else MLrel (i-1)
    | a -> ast_map_lift subst n a
  in subst 0

(*s Generalized substitution.
   [gen_subst v d t] applies to [t] the substitution coded in the
   [v] array: [(Rel i)] becomes [v.(i-1)]. [d] is the correction applies
   to [Rel] greater than [Array.length v]. *)

let gen_subst v d t =
  let rec subst n = function
    | MLrel i as a ->
	let i'= i-n in
	if i' < 1 then a
	else if i' <= Array.length v then
	  match v.(i'-1) with
	    | None -> MLexn ("UNBOUND " ^ string_of_int i')
	    | Some u -> ast_lift n u
	else MLrel (i+d)
    | a -> ast_map_lift subst n a
  in subst 0 t

(*S Operations concerning match patterns *)

let is_basic_pattern = function
  | Prel _ | Pwild -> true
  | Pusual _ | Pcons _ | Ptuple _ -> false

let has_deep_pattern br =
  let deep = function
    | Pcons (_,l) | Ptuple l -> not (List.for_all is_basic_pattern l)
    | Pusual _ | Prel _ | Pwild -> false
  in
  Array.exists (function (_,pat,_) -> deep pat) br

let is_regular_match br =
  if Array.length br = 0 then false (* empty match becomes MLexn *)
  else
    try
      let get_r (ids,pat,c) =
	match pat with
	  | Pusual r -> r
	  | Pcons (r,l) ->
	    if not (List.for_all_i (fun i -> (=) (Prel i)) 1 (List.rev l))
	    then raise Impossible;
	    r
	  | _ -> raise Impossible
      in
      let ind = match get_r br.(0) with
	| ConstructRef (ind,_) -> ind
	| _ -> raise Impossible
      in
      Array.for_all_i (fun i tr -> get_r tr = ConstructRef (ind,i+1)) 0 br
    with Impossible -> false

(*S Operations concerning lambdas. *)

(*s [collect_lams MLlam(id1,...MLlam(idn,t)...)] returns
    [[idn;...;id1]] and the term [t]. *)

let collect_lams =
  let rec collect acc = function
    | MLlam(id,t) -> collect (id::acc) t
    | x           -> acc,x
  in collect []

(*s [collect_n_lams] does the same for a precise number of [MLlam]. *)

let collect_n_lams =
  let rec collect acc n t =
    if n = 0 then acc,t
    else match t with
      | MLlam(id,t) -> collect (id::acc) (n-1) t
      | _ -> assert false
  in collect []

(*s [remove_n_lams] just removes some [MLlam]. *)

let rec remove_n_lams n t =
  if n = 0 then t
  else match t with
      | MLlam(_,t) -> remove_n_lams (n-1) t
      | _ -> assert false

(*s [nb_lams] gives the number of head [MLlam]. *)

let rec nb_lams = function
  | MLlam(_,t) -> succ (nb_lams t)
  | _ -> 0

(*s [named_lams] does the converse of [collect_lams]. *)

let rec named_lams ids a = match ids with
  | [] -> a
  | id :: ids -> named_lams ids (MLlam (id,a))

(*s The same for a specific identifier (resp. anonymous, dummy) *)

let rec many_lams id a = function
  | 0 -> a
  | n -> many_lams id (MLlam (id,a)) (pred n)

let anonym_tmp_lams a n = many_lams (Tmp anonymous_name) a n
let dummy_lams a n = many_lams Dummy a n

(*s mixed according to a signature. *)

let rec anonym_or_dummy_lams a = function
  | [] -> a
  | Keep :: s -> MLlam(anonymous, anonym_or_dummy_lams a s)
  | Kill _ :: s -> MLlam(Dummy, anonym_or_dummy_lams a s)

(*S Operations concerning eta. *)

(*s The following function creates [MLrel n;...;MLrel 1] *)

let rec eta_args n =
  if n = 0 then [] else (MLrel n)::(eta_args (pred n))

(*s Same, but filtered by a signature. *)

let rec eta_args_sign n = function
  | [] -> []
  | Keep :: s -> (MLrel n) :: (eta_args_sign (n-1) s)
  | Kill _ :: s -> eta_args_sign (n-1) s

(*s This one tests [MLrel (n+k); ... ;MLrel (1+k)] *)

let rec test_eta_args_lift k n = function
  | [] -> n=0
  | a :: q -> (a = (MLrel (k+n))) && (test_eta_args_lift k (pred n) q)

(*s Computes an eta-reduction. *)

let eta_red e =
  let ids,t = collect_lams e in
  let n = List.length ids in
  if n = 0 then e
  else match t with
    | MLapp (f,a) ->
	let m = List.length a in
	let ids,body,args =
	  if m = n then
	    [], f, a
	  else if m < n then
	    List.skipn m ids, f, a
	  else (* m > n *)
	    let a1,a2 = List.chop (m-n) a in
	    [], MLapp (f,a1), a2
	in
	let p = List.length args in
	if test_eta_args_lift 0 p args && not (ast_occurs_itvl 1 p body)
	then named_lams ids (ast_lift (-p) body)
	else e
    | _ -> e

(*s Computes all head linear beta-reductions possible in [(t a)].
  Non-linear head beta-redex become let-in. *)

let rec linear_beta_red a t = match a,t with
  | [], _ -> t
  | a0::a, MLlam (id,t) ->
      (match nb_occur_match t with
	 | 0 -> linear_beta_red a (ast_pop t)
	 | 1 -> linear_beta_red a (ast_subst a0 t)
	 | _ ->
	     let a = List.map (ast_lift 1) a in
	     MLletin (id, a0, linear_beta_red a t))
  | _ -> MLapp (t, a)

let rec tmp_head_lams = function
  | MLlam (id, t) -> MLlam (tmp_id id, tmp_head_lams t)
  | e -> e

(*s Applies a substitution [s] of constants by their body, plus
  linear beta reductions at modified positions.
  Moreover, we mark some lambdas as suitable for later linear
  reduction (this helps the inlining of recursors).
*)

let rec ast_glob_subst s t = match t with
  | MLapp ((MLglob ((ConstRef kn) as refe)) as f, a) ->
      let a = List.map (fun e -> tmp_head_lams (ast_glob_subst s e)) a in
      (try linear_beta_red a (Refmap'.find refe s)
       with Not_found -> MLapp (f, a))
  | MLglob ((ConstRef kn) as refe) ->
      (try Refmap'.find refe s with Not_found -> t)
  | _ -> ast_map (ast_glob_subst s) t


(*S Auxiliary functions used in simplification of ML cases. *)

(* Factorisation of some match branches into a common "x -> f x"
   branch may break types sometimes. Example: [type 'x a = A].
   Then [let id = function A -> A] has type ['x a -> 'y a],
   which is incompatible with the type of [let id x = x].
   We now check that the type arguments of the inductive are
   preserved by our transformation.

   TODO: this verification should be done someday modulo
   expansion of type definitions.
*)

(*s [branch_as_function b typ (l,p,c)] tries to see branch [c]
  as a function [f] applied to [MLcons(r,l)]. For that it transforms
  any [MLcons(r,l)] in [MLrel 1] and raises [Impossible]
  if any variable in [l] occurs outside such a [MLcons] *)

let branch_as_fun typ (l,p,c) =
  let nargs = List.length l in
  let cons = match p with
    | Pusual r -> MLcons (typ, r, eta_args nargs)
    | Pcons (r,pl) ->
      let pat2rel = function Prel i -> MLrel i | _ -> raise Impossible in
      MLcons (typ, r, List.map pat2rel pl)
    | _ -> raise Impossible
  in
  let rec genrec n = function
    | MLrel i as c ->
	let i' = i-n in
	if i'<1 then c
	else if i'>nargs then MLrel (i-nargs+1)
	else raise Impossible
    | MLcons _ as cons' when cons' = ast_lift n cons -> MLrel (n+1)
    | a -> ast_map_lift genrec n a
  in genrec 0 c

(*s [branch_as_cst (l,p,c)] tries to see branch [c] as a constant
   independent from the pattern [MLcons(r,l)]. For that is raises [Impossible]
   if any variable in [l] occurs in [c], and otherwise returns [c] lifted to
   appear like a function with one arg (for uniformity with [branch_as_fun]).
   NB: [MLcons(r,l)] might occur nonetheless in [c], but only when [l] is
   empty, i.e. when [r] is a constant constructor
*)

let branch_as_cst (l,_,c) =
  let n = List.length l in
  if ast_occurs_itvl 1 n c then raise Impossible;
  ast_lift (1-n) c

(* A branch [MLcons(r,l)->c] can be seen at the same time as a function
   branch and a constant branch, either because:
   - [MLcons(r,l)] doesn't occur in [c]. For example : "A -> B"
   - this constructor is constant (i.e. [l] is empty). For example "A -> A"
   When searching for the best factorisation below, we'll try both.
*)

(* The following structure allows to record which element occurred
   at what position, and then finally return the most frequent
   element and its positions. *)

let census_add, census_max, census_clean =
  let h = Hashtbl.create 13 in
  let clear () = Hashtbl.clear h in
  let add e i =
    let s = try Hashtbl.find h e with Not_found -> Int.Set.empty in
    Hashtbl.replace h e (Int.Set.add i s)
  in
  let max e0 =
    let len = ref 0 and lst = ref Int.Set.empty and elm = ref e0 in
    Hashtbl.iter
      (fun e s ->
	 let n = Int.Set.cardinal s in
	 if n > !len then begin len := n; lst := s; elm := e end)
      h;
    (!elm,!lst)
  in
  (add,max,clear)

(* [factor_branches] return the longest possible list of branches
   that have the same factorization, either as a function or as a
   constant.
*)

let is_opt_pat (_,p,_) = match p with
  | Prel _ | Pwild -> true
  | _ -> false

let factor_branches o typ br =
  if Array.exists is_opt_pat br then None (* already optimized *)
  else begin
    census_clean ();
    for i = 0 to Array.length br - 1 do
      if o.opt_case_idr then
	(try census_add (branch_as_fun typ br.(i)) i with Impossible -> ());
      if o.opt_case_cst then
	(try census_add (branch_as_cst br.(i)) i with Impossible -> ());
    done;
    let br_factor, br_set = census_max MLdummy in
    census_clean ();
    let n = Int.Set.cardinal br_set in
    if n = 0 then None
    else if Array.length br >= 2 && n < 2 then None
    else Some (br_factor, br_set)
  end

(*s If all branches are functions, try to permut the case and the functions. *)

let rec merge_ids ids ids' = match ids,ids' with
  | [],l -> l
  | l,[] -> l
  | i::ids, i'::ids' ->
      (if i = Dummy then i' else i) :: (merge_ids ids ids')

let is_exn = function MLexn _ -> true | _ -> false

let permut_case_fun br acc =
  let nb = ref max_int in
  Array.iter (fun (_,_,t) ->
		let ids, c = collect_lams t in
		let n = List.length ids in
		if (n < !nb) && (not (is_exn c)) then nb := n) br;
  if !nb = max_int || !nb = 0 then ([],br)
  else begin
    let br = Array.copy br in
    let ids = ref [] in
    for i = 0 to Array.length br - 1 do
      let (l,p,t) = br.(i) in
      let local_nb = nb_lams t in
      if local_nb < !nb then (* t = MLexn ... *)
	br.(i) <- (l,p,remove_n_lams local_nb t)
      else begin
	let local_ids,t = collect_n_lams !nb t in
	ids := merge_ids !ids local_ids;
	br.(i) <- (l,p,permut_rels !nb (List.length l) t)
      end
    done;
    (!ids,br)
  end

(*S Generalized iota-reduction. *)

(* Definition of a generalized iota-redex: it's a [MLcase(e,br)]
   where the head [e] is a [MLcons] or made of [MLcase]'s with
   [MLcons] as leaf branches.
   A generalized iota-redex is transformed into beta-redexes. *)

(* In [iota_red], we try to simplify a [MLcase(_,MLcons(typ,r,a),br)].
   Argument [i] is the branch we consider, we should lift what
   comes from [br] by [lift] *)

let rec iota_red i lift br ((typ,r,a) as cons) =
  if i >= Array.length br then raise Impossible;
  let (ids,p,c) = br.(i) in
  match p with
    | Pusual r' | Pcons (r',_) when r'<>r -> iota_red (i+1) lift br cons
    | Pusual r' ->
      let c = named_lams (List.rev ids) c in
      let c = ast_lift lift c
      in MLapp (c,a)
    | Prel 1 when List.length ids = 1 ->
      let c = MLlam (List.hd ids, c) in
      let c = ast_lift lift c
      in MLapp(c,[MLcons(typ,r,a)])
    | Pwild when ids = [] -> ast_lift lift c
    | _ -> raise Impossible (* TODO: handle some more cases *)

(* [iota_gen] is an extension of [iota_red] where we allow to
   traverse matches in the head of the first match *)

let iota_gen br hd =
  let rec iota k = function
    | MLcons (typ,r,a) -> iota_red 0 k br (typ,r,a)
    | MLcase(typ,e,br') ->
	let new_br =
	  Array.map (fun (i,p,c)->(i,p,iota (k+(List.length i)) c)) br'
	in MLcase(typ,e,new_br)
    | _ -> raise Impossible
  in iota 0 hd

let is_atomic = function
  | MLrel _ | MLglob _ | MLexn _ | MLdummy -> true
  | _ -> false

let is_imm_apply = function MLapp (MLrel 1, _) -> true | _ -> false

(** Program creates a let-in named "program_branch_NN" for each branch of match.
    Unfolding them leads to more natural code (and more dummy removal) *)

let is_program_branch = function
  | Tmp _ | Dummy -> false
  | Id id ->
    let s = Id.to_string id in
    try Scanf.sscanf s "program_branch_%d%!" (fun _ -> true)
    with Scanf.Scan_failure _ | End_of_file -> false

let expand_linear_let o id e =
   o.opt_lin_let || is_tmp id || is_program_branch id || is_imm_apply e

(*S The main simplification function. *)

(* Some beta-iota reductions + simplifications. *)

let rec simpl o = function
  | MLapp (f, []) -> simpl o f
  | MLapp (f, a) -> simpl_app o (List.map (simpl o) a) (simpl o f)
  | MLcase (typ,e,br) ->
      let br = Array.map (fun (l,p,t) -> (l,p,simpl o t)) br in
      simpl_case o typ br (simpl o e)
  | MLletin(Dummy,_,e) -> simpl o (ast_pop e)
  | MLletin(id,c,e) ->
      let e = simpl o e in
      if
	(is_atomic c) || (is_atomic e) ||
	(let n = nb_occur_match e in
	 (n = 0 || (n=1 && expand_linear_let o id e)))
      then
	simpl o (ast_subst c e)
      else
	MLletin(id, simpl o c, e)
  | MLfix(i,ids,c) ->
      let n = Array.length ids in
      if ast_occurs_itvl 1 n c.(i) then
	MLfix (i, ids, Array.map (simpl o) c)
      else simpl o (ast_lift (-n) c.(i)) (* Dummy fixpoint *)
  | a -> ast_map (simpl o) a

(* invariant : list [a] of arguments is non-empty *)

and simpl_app o a = function
  | MLapp (f',a') -> simpl_app o (a'@a) f'
  | MLlam (Dummy,t) ->
      simpl o (MLapp (ast_pop t, List.tl a))
  | MLlam (id,t) -> (* Beta redex *)
      (match nb_occur_match t with
	 | 0 -> simpl o (MLapp (ast_pop t, List.tl a))
	 | 1 when (is_tmp id || o.opt_lin_beta) ->
	     simpl o (MLapp (ast_subst (List.hd a) t, List.tl a))
	 | _ ->
	     let a' = List.map (ast_lift 1) (List.tl a) in
	     simpl o (MLletin (id, List.hd a, MLapp (t, a'))))
  | MLletin (id,e1,e2) when o.opt_let_app ->
      (* Application of a letin: we push arguments inside *)
      MLletin (id, e1, simpl o (MLapp (e2, List.map (ast_lift 1) a)))
  | MLcase (typ,e,br) when o.opt_case_app ->
      (* Application of a case: we push arguments inside *)
      let br' =
	Array.map
	  (fun (l,p,t) ->
	     let k = List.length l in
	     let a' = List.map (ast_lift k) a in
	     (l, p, simpl o (MLapp (t,a')))) br
      in simpl o (MLcase (typ,e,br'))
  | (MLdummy | MLexn _) as e -> e
	(* We just discard arguments in those cases. *)
  | f -> MLapp (f,a)

(* Invariant : all empty matches should now be [MLexn] *)

and simpl_case o typ br e =
  try
    (* Generalized iota-redex *)
    if not o.opt_case_iot then raise Impossible;
    simpl o (iota_gen br e)
  with Impossible ->
    (* Swap the case and the lam if possible *)
    let ids,br = if o.opt_case_fun then permut_case_fun br [] else [],br in
    let n = List.length ids in
    if n <> 0 then
      simpl o (named_lams ids (MLcase (typ, ast_lift n e, br)))
    else
      (* Can we merge several branches as the same constant or function ? *)
      if lang() = Scheme || is_custom_match br
      then MLcase (typ, e, br)
      else match factor_branches o typ br with
	| Some (f,ints) when Int.Set.cardinal ints = Array.length br ->
	  (* If all branches have been factorized, we remove the match *)
	  simpl o (MLletin (Tmp anonymous_name, e, f))
	| Some (f,ints) ->
	  let last_br =
	    if ast_occurs 1 f then ([Tmp anonymous_name], Prel 1, f)
	    else ([], Pwild, ast_pop f)
	  in
	  let brl = Array.to_list br in
	  let brl_opt = List.filteri (fun i _ -> not (Int.Set.mem i ints)) brl in
	  let brl_opt = brl_opt @ [last_br] in
	  MLcase (typ, e, Array.of_list brl_opt)
	| None -> MLcase (typ, e, br)

(*S Local prop elimination. *)
(* We try to eliminate as many [prop] as possible inside an [ml_ast]. *)

(*s In a list, it selects only the elements corresponding to a [Keep]
   in the boolean list [l]. *)

let rec select_via_bl l args = match l,args with
  | [],_ -> args
  | Keep::l,a::args -> a :: (select_via_bl l args)
  | Kill _::l,a::args -> select_via_bl l args
  | _ -> assert false

(*s [kill_some_lams] removes some head lambdas according to the signature [bl].
   This list is build on the identifier list model: outermost lambda
   is on the right.
   [Rels] corresponding to removed lambdas are supposed not to occur, and
   the other [Rels] are made correct via a [gen_subst].
   Output is not directly a [ml_ast], compose with [named_lams] if needed. *)

let kill_some_lams bl (ids,c) =
  let n = List.length bl in
  let n' = List.fold_left (fun n b -> if b=Keep then (n+1) else n) 0 bl in
  if n = n' then ids,c
  else if n' = 0 then [],ast_lift (-n) c
  else begin
    let v = Array.make n None in
    let rec parse_ids i j = function
      | [] -> ()
      | Keep :: l -> v.(i) <- Some (MLrel j); parse_ids (i+1) (j+1) l
      | Kill _ :: l -> parse_ids (i+1) j l
    in parse_ids 0 1 bl;
    select_via_bl bl ids, gen_subst v (n'-n) c
  end

(*s [kill_dummy_lams] uses the last function to kill the lambdas corresponding
  to a [dummy_name]. It can raise [Impossible] if there is nothing to do, or
  if there is no lambda left at all. *)

let kill_dummy_lams c =
  let ids,c = collect_lams c in
  let bl = List.map sign_of_id ids in
  if not (List.mem Keep bl) then raise Impossible;
  let rec fst_kill n = function
    | [] -> raise Impossible
    | Kill _ :: bl -> n
    | Keep :: bl -> fst_kill (n+1) bl
  in
  let skip = max 0 ((fst_kill 0 bl) - 1) in
  let ids_skip, ids = List.chop skip ids in
  let _, bl = List.chop skip bl in
  let c = named_lams ids_skip c in
  let ids',c = kill_some_lams bl (ids,c) in
  ids, named_lams ids' c

(*s [eta_expansion_sign] takes a function [fun idn ... id1 -> c]
   and a signature [s] and builds a eta-long version. *)

(* For example, if [s = [Keep;Keep;Kill Prop;Keep]] then the output is :
   [fun idn ... id1 x x _ x -> (c' 4 3 __ 1)]  with [c' = lift 4 c] *)

let eta_expansion_sign s (ids,c) =
  let rec abs ids rels i = function
    | [] ->
	let a = List.rev_map (function MLrel x -> MLrel (i-x) | a -> a) rels
	in ids, MLapp (ast_lift (i-1) c, a)
    | Keep :: l -> abs (anonymous :: ids) (MLrel i :: rels) (i+1) l
    | Kill _ :: l -> abs (Dummy :: ids) (MLdummy :: rels) (i+1) l
  in abs ids [] 1 s

(*s If [s = [b1; ... ; bn]] then [case_expunge] decomposes [e]
  in [n] lambdas (with eta-expansion if needed) and removes all dummy lambdas
  corresponding to [Del] in [s]. *)

let case_expunge s e =
  let m = List.length s in
  let n = nb_lams e in
  let p = if m <= n then collect_n_lams m e
  else eta_expansion_sign (List.skipn n s) (collect_lams e) in
  kill_some_lams (List.rev s) p

(*s [term_expunge] takes a function [fun idn ... id1 -> c]
  and a signature [s] and remove dummy lams. The difference
  with [case_expunge] is that we here leave one dummy lambda
  if all lambdas are logical dummy and the target language is strict. *)

let term_expunge s (ids,c) =
  if s = [] then c
  else
    let ids,c = kill_some_lams (List.rev s) (ids,c) in
    if ids = [] && lang () <> Haskell && List.mem (Kill Kother) s then
      MLlam (Dummy, ast_lift 1 c)
    else named_lams ids c

(*s [kill_dummy_args ids r t] looks for occurences of [MLrel r] in [t] and
  purge the args of [MLrel r] corresponding to a [dummy_name].
  It makes eta-expansion if needed. *)

let kill_dummy_args ids r t =
  let m = List.length ids in
  let bl = List.rev_map sign_of_id ids in
  let rec found n = function
    | MLrel r' when r' = r + n -> true
    | MLmagic e -> found n e
    | _ -> false
  in
  let rec killrec n = function
    | MLapp(e, a) when found n e ->
	let k = max 0 (m - (List.length a)) in
	let a = List.map (killrec n) a in
	let a = List.map (ast_lift k) a in
	let a = select_via_bl bl (a @ (eta_args k)) in
	named_lams (List.firstn k ids) (MLapp (ast_lift k e, a))
    | e when found n e ->
	let a = select_via_bl bl (eta_args m) in
	named_lams ids (MLapp (ast_lift m e, a))
    | e -> ast_map_lift killrec n e
  in killrec 0 t

(*s The main function for local [dummy] elimination. *)

let rec kill_dummy = function
  | MLfix(i,fi,c) ->
      (try
	 let ids,c = kill_dummy_fix i c in
	 ast_subst (MLfix (i,fi,c)) (kill_dummy_args ids 1 (MLrel 1))
       with Impossible -> MLfix (i,fi,Array.map kill_dummy c))
  | MLapp (MLfix (i,fi,c),a) ->
      let a = List.map kill_dummy a in
      (try
	 let ids,c = kill_dummy_fix i c in
	 let fake = MLapp (MLrel 1, List.map (ast_lift 1) a) in
	 let fake' = kill_dummy_args ids 1 fake in
	 ast_subst (MLfix (i,fi,c)) fake'
       with Impossible -> MLapp(MLfix(i,fi,Array.map kill_dummy c),a))
  | MLletin(id, MLfix (i,fi,c),e) ->
      (try
	 let ids,c = kill_dummy_fix i c in
	 let e = kill_dummy (kill_dummy_args ids 1 e) in
	 MLletin(id, MLfix(i,fi,c),e)
      with Impossible ->
	MLletin(id, MLfix(i,fi,Array.map kill_dummy c),kill_dummy e))
  | MLletin(id,c,e) ->
      (try
	 let ids,c = kill_dummy_lams (kill_dummy_hd c) in
	 let e = kill_dummy (kill_dummy_args ids 1 e) in
	 let c = kill_dummy c in
	 if is_atomic c then ast_subst c e else MLletin (id, c, e)
       with Impossible -> MLletin(id,kill_dummy c,kill_dummy e))
  | a -> ast_map kill_dummy a

(* Similar function, but acting only on head lambdas and let-ins *)

and kill_dummy_hd = function
  | MLlam(id,e) -> MLlam(id, kill_dummy_hd e)
  | MLletin(id,c,e) ->
      (try
	 let ids,c = kill_dummy_lams (kill_dummy_hd c) in
	 let e = kill_dummy_hd (kill_dummy_args ids 1 e) in
	 let c = kill_dummy c in
	 if is_atomic c then ast_subst c e else MLletin (id, c, e)
       with Impossible -> MLletin(id,kill_dummy c,kill_dummy_hd e))
  | a -> a

and kill_dummy_fix i c =
  let n = Array.length c in
  let ids,ci = kill_dummy_lams (kill_dummy_hd c.(i)) in
  let c = Array.copy c in c.(i) <- ci;
  for j = 0 to (n-1) do
    c.(j) <- kill_dummy (kill_dummy_args ids (n-i) c.(j))
  done;
  ids,c

(*s Putting things together. *)

let normalize a =
  let o = optims () in
  let rec norm a =
    let a' = if o.opt_kill_dum then kill_dummy (simpl o a) else simpl o a in
    if a = a' then a else norm a'
  in norm a

(*S Special treatment of fixpoint for pretty-printing purpose. *)

let general_optimize_fix f ids n args m c =
  let v = Array.make n 0 in
  for i=0 to (n-1) do v.(i)<-i done;
  let aux i = function
    | MLrel j when v.(j-1)>=0 ->
	if ast_occurs (j+1) c then raise Impossible else v.(j-1)<-(-i-1)
    | _ -> raise Impossible
  in List.iteri aux args;
  let args_f = List.rev_map (fun i -> MLrel (i+m+1)) (Array.to_list v) in
  let new_f = anonym_tmp_lams (MLapp (MLrel (n+m+1),args_f)) m in
  let new_c = named_lams ids (normalize (MLapp ((ast_subst new_f c),args))) in
  MLfix(0,[|f|],[|new_c|])

let optimize_fix a =
  if not (optims()).opt_fix_fun then a
  else
    let ids,a' = collect_lams a in
    let n = List.length ids in
    if n = 0 then a
    else match a' with
      | MLfix(_,[|f|],[|c|]) ->
	  let new_f = MLapp (MLrel (n+1),eta_args n) in
	  let new_c = named_lams ids (normalize (ast_subst new_f c))
	  in MLfix(0,[|f|],[|new_c|])
      | MLapp(a',args) ->
	  let m = List.length args in
	  (match a' with
	     | MLfix(_,_,_) when
		 (test_eta_args_lift 0 n args) && not (ast_occurs_itvl 1 m a')
		 -> a'
	     | MLfix(_,[|f|],[|c|]) ->
		 (try general_optimize_fix f ids n args m c
		  with Impossible -> a)
	     | _ -> a)
      | _ -> a

(*S Inlining. *)

(* Utility functions used in the decision of inlining. *)

let ml_size_branch size pv = Array.fold_left (fun a (_,_,t) -> a + size t) 0 pv

let rec ml_size = function
  | MLapp(t,l) -> List.length l + ml_size t + ml_size_list l
  | MLlam(_,t) -> 1 + ml_size t
  | MLcons(_,_,l) | MLtuple l -> ml_size_list l
  | MLcase(_,t,pv) -> 1 + ml_size t + ml_size_branch ml_size pv
  | MLfix(_,_,f) -> ml_size_array f
  | MLletin (_,_,t) -> ml_size t
  | MLmagic t -> ml_size t
  | MLglob _ | MLrel _ | MLexn _ | MLdummy | MLaxiom -> 0

and ml_size_list l = List.fold_left (fun a t -> a + ml_size t) 0 l

and ml_size_array a = Array.fold_left (fun a t -> a + ml_size t) 0 a

let is_fix = function MLfix _ -> true | _ -> false

(*s Strictness *)

(* A variable is strict if the evaluation of the whole term implies
   the evaluation of this variable. Non-strict variables can be found
   behind Match, for example. Expanding a term [t] is a good idea when
   it begins by at least one non-strict lambda, since the corresponding
   argument to [t] might be unevaluated in the expanded code. *)

exception Toplevel

let lift n l = List.map ((+) n) l

let pop n l = List.map (fun x -> if x<=n then raise Toplevel else x-n) l

(* This function returns a list of de Bruijn indices of non-strict variables,
   or raises [Toplevel] if it has an internal non-strict variable.
   In fact, not all variables are checked for strictness, only the ones which
   de Bruijn index is in the candidates list [cand]. The flag [add] controls
   the behaviour when going through a lambda: should we add the corresponding
   variable to the candidates?  We use this flag to check only the external
   lambdas, those that will correspond to arguments. *)

let rec non_stricts add cand = function
  | MLlam (id,t) ->
      let cand = lift 1 cand in
      let cand = if add then 1::cand else cand in
      pop 1 (non_stricts add cand t)
  | MLrel n ->
      List.filter ((<>) n) cand
  | MLapp (t,l)->
      let cand = non_stricts false cand t in
      List.fold_left (non_stricts false) cand l
  | MLcons (_,_,l) ->
      List.fold_left (non_stricts false) cand l
  | MLletin (_,t1,t2) ->
      let cand = non_stricts false cand t1 in
      pop 1 (non_stricts add (lift 1 cand) t2)
  | MLfix (_,i,f)->
      let n = Array.length i in
      let cand = lift n cand in
      let cand = Array.fold_left (non_stricts false) cand f in
      pop n cand
  | MLcase (_,t,v) ->
      (* The only interesting case: for a variable to be non-strict, *)
      (* it is sufficient that it appears non-strict in at least one branch, *)
      (* so we make an union (in fact a merge). *)
      let cand = non_stricts false cand t in
      Array.fold_left
	(fun c (i,_,t)->
	   let n = List.length i in
	   let cand = lift n cand in
	   let cand = pop n (non_stricts add cand t) in
	   Sort.merge (<=) cand c) [] v
	(* [merge] may duplicates some indices, but I don't mind. *)
  | MLmagic t ->
      non_stricts add cand t
  | _ ->
      cand

(* The real test: we are looking for internal non-strict variables, so we start
   with no candidates, and the only positive answer is via the [Toplevel]
   exception. *)

let is_not_strict t =
  try let _ = non_stricts true [] t in false
  with Toplevel -> true

(*s Inlining decision *)

(* [inline_test] answers the following question:
   If we could inline [t] (the user said nothing special),
   should we inline ?

   We expand small terms with at least one non-strict
   variable (i.e. a variable that may not be evaluated).

   Futhermore we don't expand fixpoints.

   Moreover, as mentionned by X. Leroy (bug #2241),
   inling a constant from inside an opaque module might
   break types. To avoid that, we require below that
   both [r] and its body are globally visible. This isn't
   fully satisfactory, since [r] might not be visible (functor),
   and anyway it might be interesting to inline [r] at least
   inside its own structure. But to be safe, we adopt this
   restriction for the moment.
*)

open Declarations
open Declareops

let inline_test r t =
  if not (auto_inline ()) then false
  else
    let c = match r with ConstRef c -> c | _ -> assert false in
    let has_body =
      try constant_has_body (Global.lookup_constant c)
      with Not_found -> false
    in
    has_body &&
      (let t1 = eta_red t in
       let t2 = snd (collect_lams t1) in
       not (is_fix t2) && ml_size t < 12 && is_not_strict t)

let con_of_string s =
  match DirPath.repr (dirpath_of_string s) with
    | id :: d -> Constant.make2 (MPfile (DirPath.make d)) (Label.of_id id)
    | [] -> assert false

let manual_inline_set =
  List.fold_right (fun x -> Cset_env.add (con_of_string x))
    [ "Coq.Init.Wf.well_founded_induction_type";
      "Coq.Init.Wf.well_founded_induction";
      "Coq.Init.Wf.Acc_iter";
      "Coq.Init.Wf.Fix_F";
      "Coq.Init.Wf.Fix";
      "Coq.Init.Datatypes.andb";
      "Coq.Init.Datatypes.orb";
      "Coq.Init.Logic.eq_rec_r";
      "Coq.Init.Logic.eq_rect_r";
      "Coq.Init.Specif.proj1_sig";
    ]
    Cset_env.empty

let manual_inline = function
  | ConstRef c -> Cset_env.mem c manual_inline_set
  | _ -> false

(* If the user doesn't say he wants to keep [t], we inline in two cases:
   \begin{itemize}
   \item the user explicitly requests it
   \item [expansion_test] answers that the inlining is a good idea, and
   we are free to act (AutoInline is set)
   \end{itemize} *)

let inline r t =
  not (to_keep r) (* The user DOES want to keep it *)
  && not (is_inline_custom r)
  && (to_inline r (* The user DOES want to inline it *)
     || (lang () <> Haskell && not (is_projection r) &&
         (is_recursor r || manual_inline r || inline_test r t)))



==> anc/HoTT/coq-HoTT/plugins/extraction/mlutil.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Globnames
open Miniml
open Table

(*s Utility functions over ML types with meta. *)

val reset_meta_count : unit -> unit
val new_meta : 'a -> ml_type

val type_subst_list : ml_type list -> ml_type -> ml_type
val type_subst_vect : ml_type array -> ml_type -> ml_type

val instantiation : ml_schema -> ml_type

val needs_magic : ml_type * ml_type -> bool
val put_magic_if : bool -> ml_ast -> ml_ast
val put_magic : ml_type * ml_type -> ml_ast -> ml_ast

val generalizable : ml_ast -> bool

(*s ML type environment. *)

module Mlenv : sig
  type t
  val empty : t

  (* get the n-th more recently entered schema and instantiate it. *)
  val get : t -> int -> ml_type

  (* Adding a type in an environment, after generalizing free meta *)
  val push_gen : t -> ml_type -> t

  (* Adding a type with no [Tvar] *)
  val push_type : t -> ml_type -> t

  (* Adding a type with no [Tvar] nor [Tmeta] *)
  val push_std_type : t -> ml_type -> t
end

(*s Utility functions over ML types without meta *)

val type_mem_kn : mutual_inductive -> ml_type -> bool

val type_maxvar : ml_type -> int

val type_decomp : ml_type -> ml_type list * ml_type
val type_recomp : ml_type list * ml_type -> ml_type

val var2var' : ml_type -> ml_type

type abbrev_map = global_reference -> ml_type option

val type_expand : abbrev_map -> ml_type -> ml_type
val type_simpl : ml_type -> ml_type
val type_to_sign : abbrev_map -> ml_type -> sign
val type_to_signature : abbrev_map -> ml_type -> signature
val type_expunge : abbrev_map -> ml_type -> ml_type
val type_expunge_from_sign : abbrev_map -> signature -> ml_type -> ml_type

val isDummy : ml_type -> bool
val isKill : sign -> bool

val case_expunge : signature -> ml_ast -> ml_ident list * ml_ast
val term_expunge : signature -> ml_ident list * ml_ast -> ml_ast


(*s Special identifiers. [dummy_name] is to be used for dead code
    and will be printed as [_] in concrete (Caml) code. *)

val anonymous_name : Id.t
val dummy_name : Id.t
val id_of_name : Name.t -> Id.t
val id_of_mlid : ml_ident -> Id.t
val tmp_id : ml_ident -> ml_ident

(*s [collect_lambda MLlam(id1,...MLlam(idn,t)...)] returns
    the list [idn;...;id1] and the term [t]. *)

val collect_lams : ml_ast -> ml_ident list * ml_ast
val collect_n_lams : int -> ml_ast -> ml_ident list * ml_ast
val remove_n_lams : int -> ml_ast -> ml_ast
val nb_lams : ml_ast -> int
val named_lams : ml_ident list -> ml_ast -> ml_ast
val dummy_lams : ml_ast -> int -> ml_ast
val anonym_or_dummy_lams : ml_ast -> signature -> ml_ast

val eta_args_sign : int -> signature -> ml_ast list

(*s Utility functions over ML terms. *)

val mlapp : ml_ast -> ml_ast list -> ml_ast
val ast_map : (ml_ast -> ml_ast) -> ml_ast -> ml_ast
val ast_map_lift : (int -> ml_ast -> ml_ast) -> int -> ml_ast -> ml_ast
val ast_iter : (ml_ast -> unit) -> ml_ast -> unit
val ast_occurs : int -> ml_ast -> bool
val ast_occurs_itvl : int -> int -> ml_ast -> bool
val ast_lift : int -> ml_ast -> ml_ast
val ast_pop : ml_ast -> ml_ast
val ast_subst : ml_ast -> ml_ast -> ml_ast

val ast_glob_subst : ml_ast Refmap'.t -> ml_ast -> ml_ast

val normalize : ml_ast -> ml_ast
val optimize_fix : ml_ast -> ml_ast
val inline : global_reference -> ml_ast -> bool

val is_basic_pattern : ml_pattern -> bool
val has_deep_pattern : ml_branch array -> bool
val is_regular_match : ml_branch array -> bool

exception Impossible

(* Classification of signatures *)

type sign_kind =
  | EmptySig
  | NonLogicalSig (* at least a [Keep] *)
  | UnsafeLogicalSig (* No [Keep], at least a [Kill Kother] *)
  | SafeLogicalSig (* only [Kill Ktype] *)

val sign_kind : signature -> sign_kind

val sign_no_final_keeps : signature -> signature


==> anc/HoTT/coq-HoTT/plugins/extraction/modutil.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Errors
open Util
open Miniml
open Table
open Mlutil

(*S Functions upon ML modules. *)

let rec msid_of_mt = function
  | MTident mp -> mp
  | MTwith(mt,_)-> msid_of_mt mt
  | _ -> anomaly ~label:"extraction" (Pp.str "the With operator isn't applied to a name")

(*s Apply some functions upon all [ml_decl] and [ml_spec] found in a
   [ml_structure]. *)

let se_iter do_decl do_spec do_mp =
  let rec mt_iter = function
    | MTident mp -> do_mp mp
    | MTfunsig (_,mt,mt') -> mt_iter mt; mt_iter mt'
    | MTwith (mt,ML_With_type(idl,l,t))->
	let mp_mt = msid_of_mt mt in
	let l',idl' = List.sep_last idl in
	let mp_w =
	  List.fold_left (fun mp l -> MPdot(mp,Label.of_id l)) mp_mt idl'
	in
	let r = ConstRef (Constant.make2 mp_w (Label.of_id l')) in
	mt_iter mt; do_decl (Dtype(r,l,t))
    | MTwith (mt,ML_With_module(idl,mp))->
        let mp_mt = msid_of_mt mt in
        let mp_w =
	  List.fold_left (fun mp l -> MPdot(mp,Label.of_id l)) mp_mt idl
	in
	mt_iter mt; do_mp mp_w; do_mp mp
    | MTsig (_, sign) -> List.iter spec_iter sign
  and spec_iter = function
    | (_,Spec s) -> do_spec s
    | (_,Smodule mt) -> mt_iter mt
    | (_,Smodtype mt) -> mt_iter mt
  in
  let rec se_iter = function
    | (_,SEdecl d) -> do_decl d
    | (_,SEmodule m) ->
	me_iter m.ml_mod_expr; mt_iter m.ml_mod_type
    | (_,SEmodtype m) -> mt_iter m
  and me_iter = function
    | MEident mp -> do_mp mp
    | MEfunctor (_,mt,me) -> me_iter me; mt_iter mt
    | MEapply (me,me') -> me_iter me; me_iter me'
    | MEstruct (msid, sel) -> List.iter se_iter sel
  in
  se_iter

let struct_iter do_decl do_spec do_mp s =
  List.iter
    (function (_,sel) -> List.iter (se_iter do_decl do_spec do_mp) sel) s

(*s Apply some fonctions upon all references in [ml_type], [ml_ast],
  [ml_decl], [ml_spec] and [ml_structure]. *)

type do_ref = global_reference -> unit

let record_iter_references do_term = function
  | Record l -> List.iter (Option.iter do_term) l
  | _ -> ()

let type_iter_references do_type t =
  let rec iter = function
    | Tglob (r,l) -> do_type r; List.iter iter l
    | Tarr (a,b) -> iter a; iter b
    | _ -> ()
  in iter t

let patt_iter_references do_cons p =
  let rec iter = function
    | Pcons (r,l) -> do_cons r; List.iter iter l
    | Pusual r -> do_cons r
    | Ptuple l -> List.iter iter l
    | Prel _ | Pwild -> ()
  in iter p

let ast_iter_references do_term do_cons do_type a =
  let rec iter a =
    ast_iter iter a;
    match a with
      | MLglob r -> do_term r
      | MLcons (_,r,_) -> do_cons r
      | MLcase (ty,_,v) ->
	type_iter_references do_type ty;
	Array.iter (fun (_,p,_) -> patt_iter_references do_cons p) v

      | MLrel _ | MLlam _ | MLapp _ | MLletin _ | MLtuple _ | MLfix _ | MLexn _
      | MLdummy | MLaxiom | MLmagic _ -> ()
  in iter a

let ind_iter_references do_term do_cons do_type kn ind =
  let type_iter = type_iter_references do_type in
  let cons_iter cp l = do_cons (ConstructRef cp); List.iter type_iter l in
  let packet_iter ip p =
    do_type (IndRef ip);
    if lang () = Ocaml then
      (match ind.ind_equiv with
	 | Miniml.Equiv kne -> do_type (IndRef (mind_of_kn kne, snd ip));
	 | _ -> ());
    Array.iteri (fun j -> cons_iter (ip,j+1)) p.ip_types
  in
  if lang () = Ocaml then record_iter_references do_term ind.ind_kind;
    Array.iteri (fun i -> packet_iter (kn,i)) ind.ind_packets

let decl_iter_references do_term do_cons do_type =
  let type_iter = type_iter_references do_type
  and ast_iter = ast_iter_references do_term do_cons do_type in
  function
    | Dind (kn,ind) -> ind_iter_references do_term do_cons do_type kn ind
    | Dtype (r,_,t) -> do_type r; type_iter t
    | Dterm (r,a,t) -> do_term r; ast_iter a; type_iter t
    | Dfix(rv,c,t) ->
	Array.iter do_term rv; Array.iter ast_iter c; Array.iter type_iter t

let spec_iter_references do_term do_cons do_type = function
  | Sind (kn,ind) -> ind_iter_references do_term do_cons do_type kn ind
  | Stype (r,_,ot) -> do_type r; Option.iter (type_iter_references do_type) ot
  | Sval (r,t) -> do_term r; type_iter_references do_type t

(*s Searching occurrences of a particular term (no lifting done). *)

exception Found

let rec ast_search f a =
  if f a then raise Found else ast_iter (ast_search f) a

let decl_ast_search f = function
  | Dterm (_,a,_) -> ast_search f a
  | Dfix (_,c,_) -> Array.iter (ast_search f) c
  | _ -> ()

let struct_ast_search f s =
  try struct_iter (decl_ast_search f) (fun _ -> ()) (fun _ -> ()) s; false
  with Found -> true

let rec type_search f = function
  | Tarr (a,b) -> type_search f a; type_search f b
  | Tglob (r,l) -> List.iter (type_search f) l
  | u -> if f u then raise Found

let decl_type_search f = function
  | Dind (_,{ind_packets=p})  ->
      Array.iter
	(fun {ip_types=v} -> Array.iter (List.iter (type_search f)) v) p
  | Dterm (_,_,u) -> type_search f u
  | Dfix (_,_,v) -> Array.iter (type_search f) v
  | Dtype (_,_,u) -> type_search f u

let spec_type_search f = function
  | Sind (_,{ind_packets=p}) ->
      Array.iter
	(fun {ip_types=v} -> Array.iter (List.iter (type_search f)) v) p
  | Stype (_,_,ot) -> Option.iter (type_search f) ot
  | Sval (_,u) -> type_search f u

let struct_type_search f s =
  try
    struct_iter (decl_type_search f) (spec_type_search f) (fun _ -> ()) s;
    false
  with Found -> true


(*s Generating the signature. *)

let rec msig_of_ms = function
  | [] -> []
  | (l,SEdecl (Dind (kn,i))) :: ms ->
      (l,Spec (Sind (kn,i))) :: (msig_of_ms ms)
  | (l,SEdecl (Dterm (r,_,t))) :: ms ->
      (l,Spec (Sval (r,t))) :: (msig_of_ms ms)
  | (l,SEdecl (Dtype (r,v,t))) :: ms ->
      (l,Spec (Stype (r,v,Some t))) :: (msig_of_ms ms)
  | (l,SEdecl (Dfix (rv,_,tv))) :: ms ->
      let msig = ref (msig_of_ms ms) in
      for i = Array.length rv - 1 downto 0 do
	msig := (l,Spec (Sval (rv.(i),tv.(i))))::!msig
      done;
      !msig
  | (l,SEmodule m) :: ms -> (l,Smodule m.ml_mod_type) :: (msig_of_ms ms)
  | (l,SEmodtype m) :: ms -> (l,Smodtype m) :: (msig_of_ms ms)

let signature_of_structure s =
  List.map (fun (mp,ms) -> mp,msig_of_ms ms) s


(*s Searching one [ml_decl] in a [ml_structure] by its [global_reference] *)

let is_modular = function
  | SEdecl _ -> false
  | SEmodule _ | SEmodtype _ -> true

let rec search_structure l m = function
  | [] -> raise Not_found
  | (lab,d)::_ when lab=l && is_modular d = m -> d
  | _::fields -> search_structure l m fields

let get_decl_in_structure r struc =
  try
    let base_mp,ll = labels_of_ref r in
    if not (at_toplevel base_mp) then error_not_visible r;
    let sel = List.assoc base_mp struc in
    let rec go ll sel = match ll with
      | [] -> assert false
      | l :: ll ->
	  match search_structure l (ll<>[]) sel with
	    | SEdecl d -> d
	    | SEmodtype m -> assert false
	    | SEmodule m ->
		match m.ml_mod_expr with
		  | MEstruct (_,sel) -> go ll sel
		  | _ -> error_not_visible r
    in go ll sel
  with Not_found ->
    anomaly (Pp.str "reference not found in extracted structure")


(*s Optimization of a [ml_structure]. *)

(* Some transformations of ML terms. [optimize_struct] simplify
   all beta redexes (when the argument does not occur, it is just
   thrown away; when it occurs exactly once it is substituted; otherwise
   a let-in redex is created for clarity) and iota redexes, plus some other
   optimizations. *)

let dfix_to_mlfix rv av i =
  let rec make_subst n s =
    if n < 0 then s
    else make_subst (n-1) (Refmap'.add rv.(n) (n+1) s)
  in
  let s = make_subst (Array.length rv - 1) Refmap'.empty
  in
  let rec subst n t = match t with
    | MLglob ((ConstRef kn) as refe) ->
	(try MLrel (n + (Refmap'.find refe s)) with Not_found -> t)
    | _ -> ast_map_lift subst n t
  in
  let ids = Array.map (fun r -> Label.to_id (label_of_r r)) rv in
  let c = Array.map (subst 0) av
  in MLfix(i, ids, c)

(* [optim_se] applies the [normalize] function everywhere and does the
   inlining of code. The inlined functions are kept for the moment in
   order to preserve the global interface, later [depcheck_se] will get
   rid of them if possible *)

let rec optim_se top to_appear s = function
  | [] -> []
  | (l,SEdecl (Dterm (r,a,t))) :: lse ->
      let a = normalize (ast_glob_subst !s a) in
      let i = inline r a in
      if i then s := Refmap'.add r a !s;
      let d = match optimize_fix a with
	| MLfix (0, _, [|c|]) ->
	  Dfix ([|r|], [|ast_subst (MLglob r) c|], [|t|])
	| a -> Dterm (r, a, t)
      in
      (l,SEdecl d) :: (optim_se top to_appear s lse)
  | (l,SEdecl (Dfix (rv,av,tv))) :: lse ->
      let av = Array.map (fun a -> normalize (ast_glob_subst !s a)) av in
      (* This fake body ensures that no fixpoint will be auto-inlined. *)
      let fake_body = MLfix (0,[||],[||]) in
      for i = 0 to Array.length rv - 1 do
	if inline rv.(i) fake_body
	then s := Refmap'.add rv.(i) (dfix_to_mlfix rv av i) !s
      done;
      (l,SEdecl (Dfix (rv, av, tv))) :: (optim_se top to_appear s lse)
  | (l,SEmodule m) :: lse ->
      let m = { m with ml_mod_expr = optim_me to_appear s m.ml_mod_expr}
      in (l,SEmodule m) :: (optim_se top to_appear s lse)
  | se :: lse -> se :: (optim_se top to_appear s lse)

and optim_me to_appear s = function
  | MEstruct (msid, lse) -> MEstruct (msid, optim_se false to_appear s lse)
  | MEident mp as me -> me
  | MEapply (me, me') ->
      MEapply (optim_me to_appear s me, optim_me to_appear s me')
  | MEfunctor (mbid,mt,me) -> MEfunctor (mbid,mt, optim_me to_appear s me)

(* After these optimisations, some dependencies may not be needed anymore.
   For non-library extraction, we recompute a minimal set of dependencies
   for first-level definitions (no module pruning yet). *)

let base_r = function
  | ConstRef c as r -> r
  | IndRef (kn,_) -> IndRef (kn,0)
  | ConstructRef ((kn,_),_) -> IndRef (kn,0)
  | _ -> assert false

let reset_needed, add_needed, add_needed_mp, found_needed, is_needed =
  let needed = ref Refset'.empty
  and needed_mps = ref MPset.empty in
  ((fun l -> needed := Refset'.empty; needed_mps := MPset.empty),
   (fun r -> needed := Refset'.add (base_r r) !needed),
   (fun mp -> needed_mps := MPset.add mp !needed_mps),
   (fun r -> needed := Refset'.remove (base_r r) !needed),
   (fun r ->
     let r = base_r r in
     Refset'.mem r !needed || MPset.mem (modpath_of_r r) !needed_mps))

let declared_refs = function
  | Dind (kn,_) -> [IndRef (kn,0)]
  | Dtype (r,_,_) -> [r]
  | Dterm (r,_,_) -> [r]
  | Dfix (rv,_,_) -> Array.to_list rv

(* Computes the dependencies of a declaration, except in case
   of custom extraction. *)

let compute_deps_decl = function
  | Dind (kn,ind) ->
      (* Todo Later : avoid dependencies when Extract Inductive *)
      ind_iter_references add_needed add_needed add_needed kn ind
  | Dtype (r,ids,t) ->
      if not (is_custom r) then type_iter_references add_needed t
  | Dterm (r,u,t) ->
      type_iter_references add_needed t;
      if not (is_custom r) then
	ast_iter_references add_needed add_needed add_needed u
  | Dfix _ as d ->
      decl_iter_references add_needed add_needed add_needed d

let compute_deps_spec = function
  | Sind (kn,ind) ->
      (* Todo Later : avoid dependencies when Extract Inductive *)
      ind_iter_references add_needed add_needed add_needed kn ind
  | Stype (r,ids,t) ->
      if not (is_custom r) then Option.iter (type_iter_references add_needed) t
  | Sval (r,t) ->
      type_iter_references add_needed t

let rec depcheck_se = function
  | [] -> []
  | ((l,SEdecl d) as t) :: se ->
    let se' = depcheck_se se in
    let refs = declared_refs d in
    let refs' = List.filter is_needed refs in
    if refs' = [] then
      (List.iter remove_info_axiom refs;
       List.iter remove_opaque refs;
       se')
    else begin
      List.iter found_needed refs';
      (* Hack to avoid extracting unused part of a Dfix *)
      match d with
	| Dfix (rv,trms,tys) when (List.for_all is_custom refs') ->
	  let trms' =  Array.make (Array.length rv) (MLexn "UNUSED") in
	  ((l,SEdecl (Dfix (rv,trms',tys))) :: se')
	| _ -> (compute_deps_decl d; t::se')
    end
  | t :: se ->
    let se' = depcheck_se se in
    se_iter compute_deps_decl compute_deps_spec add_needed_mp t;
    t :: se'

let rec depcheck_struct = function
  | [] -> []
  | (mp,lse)::struc ->
      let struc' = depcheck_struct struc in
      let lse' = depcheck_se lse in
      if lse' = [] then struc' else (mp,lse')::struc'

let check_implicits = function
  | MLexn s ->
      if String.length s > 8 && (s.[0] = 'U' || s.[0] = 'I') then
	begin
	  if String.sub s 0 7 = "UNBOUND" then assert false;
	  if String.sub s 0 8 = "IMPLICIT" then
	    error_non_implicit (String.sub s 9 (String.length s - 9));
	end;
      false
  | _ -> false

let optimize_struct to_appear struc =
  let subst = ref (Refmap'.empty : ml_ast Refmap'.t) in
  let opt_struc =
    List.map (fun (mp,lse) -> (mp, optim_se true (fst to_appear) subst lse))
      struc
  in
  ignore (struct_ast_search check_implicits opt_struc);
  if library () then
    List.filter (fun (_,lse) -> lse<>[]) opt_struc
  else begin
    reset_needed ();
    List.iter add_needed (fst to_appear);
    List.iter add_needed_mp (snd to_appear);
    depcheck_struct opt_struc
  end


==> anc/HoTT/coq-HoTT/plugins/extraction/modutil.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Declarations
open Environ
open Globnames
open Miniml
open Mod_subst

(*s Functions upon ML modules. *)

val struct_ast_search : (ml_ast -> bool) -> ml_structure -> bool
val struct_type_search : (ml_type -> bool) -> ml_structure -> bool

type do_ref = global_reference -> unit

val decl_iter_references : do_ref -> do_ref -> do_ref -> ml_decl -> unit
val spec_iter_references : do_ref -> do_ref -> do_ref -> ml_spec -> unit

val signature_of_structure : ml_structure -> ml_signature

val msid_of_mt : ml_module_type -> module_path

val get_decl_in_structure : global_reference -> ml_structure -> ml_decl

(* Some transformations of ML terms. [optimize_struct] simplify
   all beta redexes (when the argument does not occur, it is just
   thrown away; when it occurs exactly once it is substituted; otherwise
   a let-in redex is created for clarity) and iota redexes, plus some other
   optimizations. The first argument is the list of objects we want to appear.
*)

val optimize_struct : global_reference list * module_path list ->
  ml_structure -> ml_structure


==> anc/HoTT/coq-HoTT/plugins/extraction/ocaml.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Production of Ocaml syntax. *)

open Pp
open Errors
open Util
open Names
open Nameops
open Globnames
open Table
open Miniml
open Mlutil
open Modutil
open Common


(*s Some utility functions. *)

let pp_tvar id =
  let s = Id.to_string id in
  if String.length s < 2 || s.[1]<>'\''
  then str ("'"^s)
  else str ("' "^s)

let pp_abst = function
  | [] -> mt ()
  | l  ->
      str "fun " ++ prlist_with_sep (fun () -> str " ") pr_id l ++
      str " ->" ++ spc ()

let pp_parameters l =
  (pp_boxed_tuple pp_tvar l ++ space_if (l<>[]))

let pp_string_parameters l =
  (pp_boxed_tuple str l ++ space_if (l<>[]))

let pp_letin pat def body =
  let fstline = str "let " ++ pat ++ str " =" ++ spc () ++ def in
  hv 0 (hv 0 (hov 2 fstline ++ spc () ++ str "in") ++ spc () ++ hov 0 body)

(*s Ocaml renaming issues. *)

let keywords =
  List.fold_right (fun s -> Id.Set.add (Id.of_string s))
  [ "and"; "as"; "assert"; "begin"; "class"; "constraint"; "do";
    "done"; "downto"; "else"; "end"; "exception"; "external"; "false";
    "for"; "fun"; "function"; "functor"; "if"; "in"; "include";
    "inherit"; "initializer"; "lazy"; "let"; "match"; "method";
    "module"; "mutable"; "new"; "object"; "of"; "open"; "or";
    "parser"; "private"; "rec"; "sig"; "struct"; "then"; "to"; "true";
    "try"; "type"; "val"; "virtual"; "when"; "while"; "with"; "mod";
    "land"; "lor"; "lxor"; "lsl"; "lsr"; "asr" ; "unit" ; "_" ; "__" ]
  Id.Set.empty

let pp_open mp = str ("open "^ string_of_modfile mp ^"\n")

let pp_comment s = str "(* " ++ hov 0 s ++ str " *)"

let pp_header_comment = function
  | None -> mt ()
  | Some com -> pp_comment com ++ fnl () ++ fnl ()

let preamble _ comment used_modules usf =
  pp_header_comment comment ++
  prlist pp_open used_modules ++
  (if used_modules = [] then mt () else fnl ()) ++
  (if usf.tdummy || usf.tunknown then str "type __ = Obj.t\n" else mt()) ++
  (if usf.mldummy then
     str "let __ = let rec f _ = Obj.repr f in Obj.repr f\n"
   else mt ()) ++
  (if usf.tdummy || usf.tunknown || usf.mldummy then fnl () else mt ())

let sig_preamble _ comment used_modules usf =
  pp_header_comment comment ++ fnl () ++ fnl () ++
  prlist pp_open used_modules ++
  (if used_modules = [] then mt () else fnl ()) ++
  (if usf.tdummy || usf.tunknown then str "type __ = Obj.t\n\n" else mt())

(*s The pretty-printer for Ocaml syntax*)

(* Beware of the side-effects of [pp_global] and [pp_modname].
   They are used to update table of content for modules. Many [let]
   below should not be altered since they force evaluation order.
*)

let str_global k r =
  if is_inline_custom r then find_custom r else Common.pp_global k r

let pp_global k r = str (str_global k r)

let pp_modname mp = str (Common.pp_module mp)

let is_infix r =
  is_inline_custom r &&
  (let s = find_custom r in
   let l = String.length s in
   l >= 2 && s.[0] = '(' && s.[l-1] = ')')

let get_infix r =
  let s = find_custom r in
  String.sub s 1 (String.length s - 2)

let get_ind = function
  | IndRef _ as r -> r
  | ConstructRef (ind,_) -> IndRef ind
  | _ -> assert false

let pp_one_field r i = function
  | Some r -> pp_global Term r
  | None -> pp_global Type (get_ind r) ++ str "__" ++ int i

let pp_field r fields i = pp_one_field r i (List.nth fields i)

let pp_fields r fields = List.map_i (pp_one_field r) 0 fields

(*s Pretty-printing of types. [par] is a boolean indicating whether parentheses
    are needed or not. *)

let pp_type par vl t =
  let rec pp_rec par = function
    | Tmeta _ | Tvar' _ | Taxiom -> assert false
    | Tvar i -> (try pp_tvar (List.nth vl (pred i))
                 with Failure _ -> (str "'a" ++ int i))
    | Tglob (r,[a1;a2]) when is_infix r ->
	pp_par par (pp_rec true a1 ++ str (get_infix r) ++ pp_rec true a2)
    | Tglob (r,[]) -> pp_global Type r
    | Tglob (IndRef(kn,0),l)
	when not (keep_singleton ()) && kn = mk_ind "Coq.Init.Specif" "sig" ->
	pp_tuple_light pp_rec l
    | Tglob (r,l) ->
	pp_tuple_light pp_rec l ++ spc () ++ pp_global Type r
    | Tarr (t1,t2) ->
	pp_par par
	  (pp_rec true t1 ++ spc () ++ str "->" ++ spc () ++ pp_rec false t2)
    | Tdummy _ -> str "__"
    | Tunknown -> str "__"
  in
  hov 0 (pp_rec par t)

(*s Pretty-printing of expressions. [par] indicates whether
    parentheses are needed or not. [env] is the list of names for the
    de Bruijn variables. [args] is the list of collected arguments
    (already pretty-printed). *)

let is_bool_patt p s =
  try
    let r = match p with
      | Pusual r -> r
      | Pcons (r,[]) -> r
      | _ -> raise Not_found
    in
    find_custom r = s
  with Not_found -> false


let is_ifthenelse = function
  | [|([],p1,_);([],p2,_)|] -> is_bool_patt p1 "true" && is_bool_patt p2 "false"
  | _ -> false

let expr_needs_par = function
  | MLlam _  -> true
  | MLcase (_,_,[|_|]) -> false
  | MLcase (_,_,pv) -> not (is_ifthenelse pv)
  | _        -> false

let rec pp_expr par env args =
  let apply st = pp_apply st par args
  and apply2 st = pp_apply2 st par args in
  function
    | MLrel n ->
	let id = get_db_name n env in apply (pr_id id)
    | MLapp (f,args') ->
	let stl = List.map (pp_expr true env []) args' in
        pp_expr par env (stl @ args) f
    | MLlam _ as a ->
      	let fl,a' = collect_lams a in
	let fl = List.map id_of_mlid fl in
	let fl,env' = push_vars fl env in
	let st = pp_abst (List.rev fl) ++ pp_expr false env' [] a' in
	apply2 st
    | MLletin (id,a1,a2) ->
	let i,env' = push_vars [id_of_mlid id] env in
	let pp_id = pr_id (List.hd i)
	and pp_a1 = pp_expr false env [] a1
	and pp_a2 = pp_expr (not par && expr_needs_par a2) env' [] a2 in
	hv 0 (apply2 (pp_letin pp_id pp_a1 pp_a2))
    | MLglob r ->
	(try
	   let args = List.skipn (projection_arity r) args in
	   let record = List.hd args in
	   pp_apply (record ++ str "." ++ pp_global Term r) par (List.tl args)
	 with e when Errors.noncritical e -> apply (pp_global Term r))
    | MLfix (i,ids,defs) ->
	let ids',env' = push_vars (List.rev (Array.to_list ids)) env in
	pp_fix par env' i (Array.of_list (List.rev ids'),defs) args
    | MLexn s ->
	(* An [MLexn] may be applied, but I don't really care. *)
	pp_par par (str "assert false" ++ spc () ++ str ("(* "^s^" *)"))
    | MLdummy ->
	str "__" (* An [MLdummy] may be applied, but I don't really care. *)
    | MLmagic a ->
	pp_apply (str "Obj.magic") par (pp_expr true env [] a :: args)
    | MLaxiom ->
	pp_par par (str "failwith \"AXIOM TO BE REALIZED\"")
    | MLcons (_,r,a) as c ->
        assert (args=[]);
        begin match a with
	  | _ when is_native_char c -> pp_native_char c
	  | [a1;a2] when is_infix r ->
	    let pp = pp_expr true env [] in
	    pp_par par (pp a1 ++ str (get_infix r) ++ pp a2)
	  | _ when is_coinductive r ->
	    let ne = (a<>[]) in
	    let tuple = space_if ne ++ pp_tuple (pp_expr true env []) a in
	    pp_par par (str "lazy " ++ pp_par ne (pp_global Cons r ++ tuple))
	  | [] -> pp_global Cons r
	  | _ ->
	    let fds = get_record_fields r in
	    if fds <> [] then
	      pp_record_pat (pp_fields r fds, List.map (pp_expr true env []) a)
	    else
	      let tuple = pp_tuple (pp_expr true env []) a in
	      if str_global Cons r = "" (* hack Extract Inductive prod *)
	      then tuple
	      else pp_par par (pp_global Cons r ++ spc () ++ tuple)
	end
    | MLtuple l ->
        assert (args = []);
        pp_boxed_tuple (pp_expr true env []) l
    | MLcase (_, t, pv) when is_custom_match pv ->
        if not (is_regular_match pv) then
	  error "Cannot mix yet user-given match and general patterns.";
	let mkfun (ids,_,e) =
	  if ids <> [] then named_lams (List.rev ids) e
	  else dummy_lams (ast_lift 1 e) 1
	in
	let pp_branch tr = pp_expr true env [] (mkfun tr) ++ fnl () in
	let inner =
	  str (find_custom_match pv) ++ fnl () ++
	  prvect pp_branch pv ++
	  pp_expr true env [] t
	in
	apply2 (hov 2 inner)
    | MLcase (typ, t, pv) ->
        let head =
	  if not (is_coinductive_type typ) then pp_expr false env [] t
	  else (str "Lazy.force" ++ spc () ++ pp_expr true env [] t)
	in
	(* First, can this match be printed as a mere record projection ? *)
        (try pp_record_proj par env typ t pv args
	 with Impossible ->
	   (* Second, can this match be printed as a let-in ? *)
	   if Array.length pv = 1 then
	     let s1,s2 = pp_one_pat env pv.(0) in
	     hv 0 (apply2 (pp_letin s1 head s2))
	   else
	     (* Third, can this match be printed as [if ... then ... else] ? *)
	     (try apply2 (pp_ifthenelse env head pv)
	      with Not_found ->
		(* Otherwise, standard match *)
		apply2
		  (v 0 (str "match " ++ head ++ str " with" ++ fnl () ++
			pp_pat env pv))))

and pp_record_proj par env typ t pv args =
  (* Can a match be printed as a mere record projection ? *)
  let fields = record_fields_of_type typ in
  if fields = [] then raise Impossible;
  if Array.length pv <> 1 then raise Impossible;
  if has_deep_pattern pv then raise Impossible;
  let (ids,pat,body) = pv.(0) in
  let n = List.length ids in
  let no_patvar a = not (List.exists (ast_occurs_itvl 1 n) a) in
  let rel_i,a = match body with
    | MLrel i when i <= n -> i,[]
    | MLapp(MLrel i, a) when i<=n && no_patvar a -> i,a
    | _ -> raise Impossible
  in
  let rec lookup_rel i idx = function
    | Prel j :: l -> if i = j then idx else lookup_rel i (idx+1) l
    | Pwild :: l -> lookup_rel i (idx+1) l
    | _ -> raise Impossible
  in
  let r,idx = match pat with
    | Pusual r -> r, n-rel_i
    | Pcons (r,l) -> r, lookup_rel rel_i 0 l
    | _ -> raise Impossible
  in
  if is_infix r then raise Impossible;
  let env' = snd (push_vars (List.rev_map id_of_mlid ids) env) in
  let pp_args = (List.map (pp_expr true env' []) a) @ args in
  let pp_head = pp_expr true env [] t ++ str "." ++ pp_field r fields idx
  in
  pp_apply pp_head par pp_args

and pp_record_pat (fields, args) =
   str "{ " ++
   prlist_with_sep (fun () -> str ";" ++ spc ())
     (fun (f,a) -> f ++ str " =" ++ spc () ++ a)
     (List.combine fields args) ++
   str " }"

and pp_cons_pat r ppl =
  if is_infix r && List.length ppl = 2 then
    List.hd ppl ++ str (get_infix r) ++ List.hd (List.tl ppl)
  else
    let fields = get_record_fields r in
    if fields <> [] then pp_record_pat (pp_fields r fields, ppl)
    else if str_global Cons r = "" then
      pp_boxed_tuple identity ppl (* Hack Extract Inductive prod *)
    else
      pp_global Cons r ++ space_if (ppl<>[]) ++ pp_boxed_tuple identity ppl

and pp_gen_pat ids env = function
  | Pcons (r, l) -> pp_cons_pat r (List.map (pp_gen_pat ids env) l)
  | Pusual r -> pp_cons_pat r (List.map pr_id ids)
  | Ptuple l -> pp_boxed_tuple (pp_gen_pat ids env) l
  | Pwild -> str "_"
  | Prel n -> pr_id (get_db_name n env)

and pp_ifthenelse env expr pv = match pv with
  | [|([],tru,the);([],fal,els)|] when
      (is_bool_patt tru "true") && (is_bool_patt fal "false")
      ->
      hv 0 (hov 2 (str "if " ++ expr) ++ spc () ++
            hov 2 (str "then " ++
		   hov 2 (pp_expr (expr_needs_par the) env [] the)) ++ spc () ++
	    hov 2 (str "else " ++
	           hov 2 (pp_expr (expr_needs_par els) env [] els)))
  | _ -> raise Not_found

and pp_one_pat env (ids,p,t) =
  let ids',env' = push_vars (List.rev_map id_of_mlid ids) env in
  pp_gen_pat (List.rev ids') env' p,
  pp_expr (expr_needs_par t) env' [] t

and pp_pat env pv =
  prvecti
    (fun i x ->
       let s1,s2 = pp_one_pat env x in
       hv 2 (hov 4 (str "| " ++ s1 ++ str " ->") ++ spc () ++ hov 2 s2) ++
       if i = Array.length pv - 1 then mt () else fnl ())
    pv

and pp_function env t =
  let bl,t' = collect_lams t in
  let bl,env' = push_vars (List.map id_of_mlid bl) env in
  match t' with
    | MLcase(Tglob(r,_),MLrel 1,pv) when
	not (is_coinductive r) && get_record_fields r = [] &&
	not (is_custom_match pv) ->
	if not (ast_occurs 1 (MLcase(Tunknown,MLdummy,pv))) then
	  pr_binding (List.rev (List.tl bl)) ++
       	  str " = function" ++ fnl () ++
	  v 0 (pp_pat env' pv)
	else
          pr_binding (List.rev bl) ++
          str " = match " ++ pr_id (List.hd bl) ++ str " with" ++ fnl () ++
	  v 0 (pp_pat env' pv)
    | _ ->
          pr_binding (List.rev bl) ++
	  str " =" ++ fnl () ++ str "  " ++
	  hov 2 (pp_expr false env' [] t')

(*s names of the functions ([ids]) are already pushed in [env],
    and passed here just for convenience. *)

and pp_fix par env i (ids,bl) args =
  pp_par par
    (v 0 (str "let rec " ++
	  prvect_with_sep
      	    (fun () -> fnl () ++ str "and ")
	    (fun (fi,ti) -> pr_id fi ++ pp_function env ti)
	    (Array.map2 (fun id b -> (id,b)) ids bl) ++
	  fnl () ++
	  hov 2 (str "in " ++ pp_apply (pr_id ids.(i)) false args)))

let pp_val e typ =
  hov 4 (str "(** val " ++ e ++ str " :" ++ spc () ++ pp_type false [] typ ++
  str " **)")  ++ fnl2 ()

(*s Pretty-printing of [Dfix] *)

let pp_Dfix (rv,c,t) =
  let names = Array.map
    (fun r -> if is_inline_custom r then mt () else pp_global Term r) rv
  in
  let rec pp init i =
    if i >= Array.length rv then
      (if init then failwith "empty phrase" else mt ())
    else
      let void = is_inline_custom rv.(i) ||
	(not (is_custom rv.(i)) && c.(i) = MLexn "UNUSED")
      in
      if void then pp init (i+1)
      else
	let def =
	  if is_custom rv.(i) then str " = " ++ str (find_custom rv.(i))
	  else pp_function (empty_env ()) c.(i)
	in
	(if init then mt () else fnl2 ()) ++
	pp_val names.(i) t.(i) ++
	str (if init then "let rec " else "and ") ++ names.(i) ++ def ++
	pp false (i+1)
  in pp true 0

(*s Pretty-printing of inductive types declaration. *)

let pp_equiv param_list name = function
  | NoEquiv, _ -> mt ()
  | Equiv kn, i ->
      str " = " ++ pp_parameters param_list ++ pp_global Type (IndRef (mind_of_kn kn,i))
  | RenEquiv ren, _  ->
      str " = " ++ pp_parameters param_list ++ str (ren^".") ++ name


let pp_one_ind prefix ip_equiv pl name cnames ctyps =
  let pl = rename_tvars keywords pl in
  let pp_constructor i typs =
    (if i=0 then mt () else fnl ()) ++
    hov 3 (str "| " ++ cnames.(i) ++
	   (if typs = [] then mt () else str " of ") ++
	   prlist_with_sep
	    (fun () -> spc () ++ str "* ") (pp_type true pl) typs)
  in
  pp_parameters pl ++ str prefix ++ name ++
  pp_equiv pl name ip_equiv ++ str " =" ++
  if Array.length ctyps = 0 then str " unit (* empty inductive *)"
  else fnl () ++ v 0 (prvecti pp_constructor ctyps)

let pp_logical_ind packet =
  pp_comment (pr_id packet.ip_typename ++ str " : logical inductive") ++
  fnl () ++
  pp_comment (str "with constructors : " ++
	      prvect_with_sep spc pr_id packet.ip_consnames) ++
  fnl ()

let pp_singleton kn packet =
  let name = pp_global Type (IndRef (kn,0)) in
  let l = rename_tvars keywords packet.ip_vars in
  hov 2 (str "type " ++ pp_parameters l ++ name ++ str " =" ++ spc () ++
	 pp_type false l (List.hd packet.ip_types.(0)) ++ fnl () ++
	 pp_comment (str "singleton inductive, whose constructor was " ++
		     pr_id packet.ip_consnames.(0)))

let pp_record kn fields ip_equiv packet =
  let ind = IndRef (kn,0) in
  let name = pp_global Type ind in
  let fieldnames = pp_fields ind fields in
  let l = List.combine fieldnames packet.ip_types.(0) in
  let pl = rename_tvars keywords packet.ip_vars in
  str "type " ++ pp_parameters pl ++ name ++
  pp_equiv pl name ip_equiv ++ str " = { "++
  hov 0 (prlist_with_sep (fun () -> str ";" ++ spc ())
	   (fun (p,t) -> p ++ str " : " ++ pp_type true pl t) l)
  ++ str " }"

let pp_coind pl name =
  let pl = rename_tvars keywords pl in
  pp_parameters pl ++ name ++ str " = " ++
  pp_parameters pl ++ str "__" ++ name ++ str " Lazy.t" ++
  fnl() ++ str "and "

let pp_ind co kn ind =
  let prefix = if co then "__" else "" in
  let some = ref false in
  let init= ref (str "type ") in
  let names =
    Array.mapi (fun i p -> if p.ip_logical then mt () else
		  pp_global Type (IndRef (kn,i)))
      ind.ind_packets
  in
  let cnames =
    Array.mapi
      (fun i p -> if p.ip_logical then [||] else
	 Array.mapi (fun j _ -> pp_global Cons (ConstructRef ((kn,i),j+1)))
	   p.ip_types)
      ind.ind_packets
  in
  let rec pp i =
    if i >= Array.length ind.ind_packets then mt ()
    else
      let ip = (kn,i) in
      let ip_equiv = ind.ind_equiv, i in
      let p = ind.ind_packets.(i) in
      if is_custom (IndRef ip) then pp (i+1)
      else begin
	some := true;
	if p.ip_logical then pp_logical_ind p ++ pp (i+1)
	else
	  let s = !init in
	  begin
	    init := (fnl () ++ str "and ");
	    s ++
	    (if co then pp_coind p.ip_vars names.(i) else mt ()) ++
	    pp_one_ind
	      prefix ip_equiv p.ip_vars names.(i) cnames.(i) p.ip_types ++
	    pp (i+1)
	  end
      end
  in
  let st = pp 0 in if !some then st else failwith "empty phrase"


(*s Pretty-printing of a declaration. *)

let pp_mind kn i =
  match i.ind_kind with
    | Singleton -> pp_singleton kn i.ind_packets.(0)
    | Coinductive -> pp_ind true kn i
    | Record fields -> pp_record kn fields (i.ind_equiv,0) i.ind_packets.(0)
    | Standard -> pp_ind false kn i

let pp_decl = function
    | Dtype (r,_,_) when is_inline_custom r -> failwith "empty phrase"
    | Dterm (r,_,_) when is_inline_custom r -> failwith "empty phrase"
    | Dind (kn,i) -> pp_mind kn i
    | Dtype (r, l, t) ->
        let name = pp_global Type r in
	let l = rename_tvars keywords l in
        let ids, def =
	  try
	    let ids,s = find_type_custom r in
	    pp_string_parameters ids, str "=" ++ spc () ++ str s
	  with Not_found ->
	    pp_parameters l,
	    if t = Taxiom then str "(* AXIOM TO BE REALIZED *)"
	    else str "=" ++ spc () ++ pp_type false l t
	in
	hov 2 (str "type " ++ ids ++ name ++ spc () ++ def)
    | Dterm (r, a, t) ->
	let def =
	  if is_custom r then str (" = " ^ find_custom r)
	  else if is_projection r then
	    (prvect str (Array.make (projection_arity r) " _")) ++
	    str " x = x."
	  else pp_function (empty_env ()) a
	in
	let name = pp_global Term r in
	let postdef = if is_projection r then name else mt () in
	pp_val name t ++ hov 0 (str "let " ++ name ++ def ++ postdef)
    | Dfix (rv,defs,typs) ->
	pp_Dfix (rv,defs,typs)

let pp_alias_decl ren = function
  | Dind (kn,i) -> pp_mind kn { i with ind_equiv = RenEquiv ren }
  | Dtype (r, l, _) ->
      let name = pp_global Type r in
      let l = rename_tvars keywords l in
      let ids = pp_parameters l in
      hov 2 (str "type " ++ ids ++ name ++ str " =" ++ spc () ++ ids ++
	     str (ren^".") ++ name)
  | Dterm (r, a, t) ->
      let name = pp_global Term r in
      hov 2 (str "let " ++ name ++ str (" = "^ren^".") ++ name)
  | Dfix (rv, _, _) ->
      prvecti (fun i r -> if is_inline_custom r then mt () else
		 let name = pp_global Term r in
		 hov 2 (str "let " ++ name ++ str (" = "^ren^".") ++ name) ++
		 fnl ())
	rv

let pp_spec = function
  | Sval (r,_) when is_inline_custom r -> failwith "empty phrase"
  | Stype (r,_,_) when is_inline_custom r -> failwith "empty phrase"
  | Sind (kn,i) -> pp_mind kn i
  | Sval (r,t) ->
      let def = pp_type false [] t in
      let name = pp_global Term r in
      hov 2 (str "val " ++ name ++ str " :" ++ spc () ++ def)
  | Stype (r,vl,ot) ->
      let name = pp_global Type r in
      let l = rename_tvars keywords vl in
      let ids, def =
	try
	  let ids, s = find_type_custom r in
	  pp_string_parameters ids,  str "= " ++ str s
	with Not_found ->
	  let ids = pp_parameters l in
	  match ot with
	    | None -> ids, mt ()
	    | Some Taxiom -> ids, str "(* AXIOM TO BE REALIZED *)"
	    | Some t -> ids, str "=" ++ spc () ++ pp_type false l t
      in
      hov 2 (str "type " ++ ids ++ name ++ spc () ++ def)

let pp_alias_spec ren = function
  | Sind (kn,i) -> pp_mind kn { i with ind_equiv = RenEquiv ren }
  | Stype (r,l,_) ->
      let name = pp_global Type r in
      let l = rename_tvars keywords l in
      let ids = pp_parameters l in
      hov 2 (str "type " ++ ids ++ name ++ str " =" ++ spc () ++ ids ++
	     str (ren^".") ++ name)
  | Sval _ -> assert false

let rec pp_specif = function
  | (_,Spec (Sval _ as s)) -> pp_spec s
  | (l,Spec s) ->
      (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
	 hov 1 (str ("module "^ren^" : sig ") ++ fnl () ++ pp_spec s) ++
	 fnl () ++ str "end" ++ fnl () ++
	 pp_alias_spec ren s
       with Not_found -> pp_spec s)
  | (l,Smodule mt) ->
      let def = pp_module_type [] mt in
      let def' = pp_module_type [] mt in
      let name = pp_modname (MPdot (top_visible_mp (), l)) in
      hov 1 (str "module " ++ name ++ str " : " ++ fnl () ++ def) ++
      (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
	 fnl () ++ hov 1 (str ("module "^ren^" : ") ++ fnl () ++ def')
       with Not_found -> Pp.mt ())
  | (l,Smodtype mt) ->
      let def = pp_module_type [] mt in
      let name = pp_modname (MPdot (top_visible_mp (), l)) in
      hov 1 (str "module type " ++ name ++ str " = " ++ fnl () ++ def) ++
      (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
	 fnl () ++ str ("module type "^ren^" = ") ++ name
       with Not_found -> Pp.mt ())

and pp_module_type params = function
  | MTident kn ->
      pp_modname kn
  | MTfunsig (mbid, mt, mt') ->
      let typ = pp_module_type [] mt in
      let name = pp_modname (MPbound mbid) in
      let def = pp_module_type (MPbound mbid :: params) mt' in
      str "functor (" ++ name ++ str ":" ++ typ ++ str ") ->" ++ fnl () ++ def
  | MTsig (mp, sign) ->
      push_visible mp params;
      let l = List.map pp_specif sign in
      pop_visible ();
      str "sig " ++ fnl () ++
      v 1 (str " " ++ prlist_with_sep fnl2 identity l) ++
	fnl () ++ str "end"
  | MTwith(mt,ML_With_type(idl,vl,typ)) ->
      let ids = pp_parameters (rename_tvars keywords vl) in
      let mp_mt = msid_of_mt mt in
      let l,idl' = List.sep_last idl in
      let mp_w =
	List.fold_left (fun mp l -> MPdot(mp,Label.of_id l)) mp_mt idl'
      in
      let r = ConstRef (Constant.make2 mp_w (Label.of_id l)) in
      push_visible mp_mt [];
      let pp_w = str " with type " ++ ids ++ pp_global Type r in
      pop_visible();
      pp_module_type [] mt ++ pp_w ++ str " = " ++ pp_type false vl typ
  | MTwith(mt,ML_With_module(idl,mp)) ->
      let mp_mt = msid_of_mt mt in
      let mp_w =
	List.fold_left (fun mp id -> MPdot(mp,Label.of_id id)) mp_mt idl
      in
      push_visible mp_mt [];
      let pp_w = str " with module " ++ pp_modname mp_w in
      pop_visible ();
      pp_module_type [] mt ++ pp_w ++ str " = " ++ pp_modname mp

let is_short = function MEident _ | MEapply _ -> true | _ -> false

let rec pp_structure_elem = function
  | (l,SEdecl d) ->
       (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
	 hov 1 (str ("module "^ren^" = struct ") ++ fnl () ++ pp_decl d) ++
	 fnl () ++ str "end" ++ fnl () ++
	 pp_alias_decl ren d
	with Not_found -> pp_decl d)
  | (l,SEmodule m) ->
      let typ =
        (* virtual printing of the type, in order to have a correct mli later*)
	if Common.get_phase () = Pre then
	  str ": " ++ pp_module_type [] m.ml_mod_type
	else mt ()
      in
      let def = pp_module_expr [] m.ml_mod_expr in
      let name = pp_modname (MPdot (top_visible_mp (), l)) in
      hov 1
	(str "module " ++ name ++ typ ++ str " = " ++
	 (if (is_short m.ml_mod_expr) then mt () else fnl ()) ++ def) ++
      (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
	 fnl () ++ str ("module "^ren^" = ") ++ name
       with Not_found -> mt ())
  | (l,SEmodtype m) ->
      let def = pp_module_type [] m in
      let name = pp_modname (MPdot (top_visible_mp (), l)) in
      hov 1 (str "module type " ++ name ++ str " = " ++ fnl () ++ def) ++
      (try
	 let ren = Common.check_duplicate (top_visible_mp ()) l in
         fnl () ++ str ("module type "^ren^" = ") ++ name
       with Not_found -> mt ())

and pp_module_expr params = function
  | MEident mp -> pp_modname mp
  | MEapply (me, me') ->
      pp_module_expr [] me ++ str "(" ++ pp_module_expr [] me' ++ str ")"
  | MEfunctor (mbid, mt, me) ->
      let name = pp_modname (MPbound mbid) in
      let typ = pp_module_type [] mt in
      let def = pp_module_expr (MPbound mbid :: params) me in
      str "functor (" ++ name ++ str ":" ++ typ ++ str ") ->" ++ fnl () ++ def
  | MEstruct (mp, sel) ->
      push_visible mp params;
      let l = List.map pp_structure_elem sel in
      pop_visible ();
      str "struct " ++ fnl () ++
      v 1 (str " " ++ prlist_with_sep fnl2 identity l) ++
      fnl () ++ str "end"

let do_struct f s =
  let pp s = try f s ++ fnl2 () with Failure "empty phrase" -> mt ()
  in
  let ppl (mp,sel) =
    push_visible mp [];
    let p = prlist_strict pp sel in
    (* for monolithic extraction, we try to simulate the unavailability
       of [MPfile] in names by artificially nesting these [MPfile] *)
    (if modular () then pop_visible ()); p
  in
  let p = prlist_strict ppl s in
  (if not (modular ()) then repeat (List.length s) pop_visible ());
  p

let pp_struct s = do_struct pp_structure_elem s

let pp_signature s = do_struct pp_specif s

let pp_decl d = try pp_decl d with Failure "empty phrase" -> mt ()

let ocaml_descr = {
  keywords = keywords;
  file_suffix = ".ml";
  preamble = preamble;
  pp_struct = pp_struct;
  sig_suffix = Some ".mli";
  sig_preamble = sig_preamble;
  pp_sig = pp_signature;
  pp_decl = pp_decl;
}




==> anc/HoTT/coq-HoTT/plugins/extraction/ocaml.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val ocaml_descr : Miniml.language_descr



==> anc/HoTT/coq-HoTT/plugins/extraction/scheme.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Production of Scheme syntax. *)

open Pp
open Errors
open Util
open Names
open Miniml
open Mlutil
open Table
open Common

(*s Scheme renaming issues. *)

let keywords =
  List.fold_right (fun s -> Id.Set.add (Id.of_string s))
    [ "define"; "let"; "lambda"; "lambdas"; "match";
      "apply"; "car"; "cdr";
      "error"; "delay"; "force"; "_"; "__"]
    Id.Set.empty

let pp_comment s = str";; "++h 0 s++fnl ()

let pp_header_comment = function
  | None -> mt ()
  | Some com -> pp_comment com ++ fnl () ++ fnl ()

let preamble _ comment _ usf =
  pp_header_comment comment ++
  str ";; This extracted scheme code relies on some additional macros\n" ++
  str ";; available at http://www.pps.univ-paris-diderot.fr/~letouzey/scheme\n" ++
  str "(load \"macros_extr.scm\")\n\n" ++
  (if usf.mldummy then str "(define __ (lambda (_) __))\n\n" else mt ())

let pr_id id =
  let s = Id.to_string id in
  for i = 0 to String.length s - 1 do
    if s.[i] = '\'' then s.[i] <- '~'
  done;
  str s

let paren = pp_par true

let pp_abst st = function
  | [] -> assert false
  | [id] -> paren (str "lambda " ++ paren (pr_id id) ++ spc () ++ st)
  | l -> paren
	(str "lambdas " ++ paren (prlist_with_sep spc pr_id l) ++ spc () ++ st)

let pp_apply st _ = function
  | [] -> st
  | [a] -> hov 2 (paren (st ++ spc () ++ a))
  | args -> hov 2 (paren (str "@ " ++ st ++
			  (prlist_strict (fun x -> spc () ++ x) args)))

(*s The pretty-printer for Scheme syntax *)

let pp_global k r = str (Common.pp_global k r)

(*s Pretty-printing of expressions.  *)

let rec pp_expr env args =
  let apply st = pp_apply st true args in
  function
    | MLrel n ->
	let id = get_db_name n env in apply (pr_id id)
    | MLapp (f,args') ->
	let stl = List.map (pp_expr env []) args' in
        pp_expr env (stl @ args) f
    | MLlam _ as a ->
      	let fl,a' = collect_lams a in
	let fl,env' = push_vars (List.map id_of_mlid fl) env in
	apply (pp_abst (pp_expr env' [] a') (List.rev fl))
    | MLletin (id,a1,a2) ->
	let i,env' = push_vars [id_of_mlid id] env in
	apply
	  (hv 0
	     (hov 2
		(paren
		   (str "let " ++
		    paren
		      (paren
			 (pr_id (List.hd i) ++ spc () ++ pp_expr env [] a1))
		    ++ spc () ++ hov 0 (pp_expr env' [] a2)))))
    | MLglob r ->
	apply (pp_global Term r)
    | MLcons (_,r,args') ->
	assert (args=[]);
	let st =
	  str "`" ++
	  paren (pp_global Cons r ++
		 (if args' = [] then mt () else spc ()) ++
		 prlist_with_sep spc (pp_cons_args env) args')
	in
	if is_coinductive r then paren (str "delay " ++ st) else st
    | MLtuple _ -> error "Cannot handle tuples in Scheme yet."
    | MLcase (_,_,pv) when not (is_regular_match pv) ->
	error "Cannot handle general patterns in Scheme yet."
    | MLcase (_,t,pv) when is_custom_match pv ->
	let mkfun (ids,_,e) =
	  if ids <> [] then named_lams (List.rev ids) e
	  else dummy_lams (ast_lift 1 e) 1
	in
	apply
	  (paren
	     (hov 2
		(str (find_custom_match pv) ++ fnl () ++
		 prvect (fun tr -> pp_expr env [] (mkfun tr) ++ fnl ()) pv
		 ++ pp_expr env [] t)))
    | MLcase (typ,t, pv) ->
        let e =
	  if not (is_coinductive_type typ) then pp_expr env [] t
	  else paren (str "force" ++ spc () ++ pp_expr env [] t)
	in
	apply (v 3 (paren (str "match " ++ e ++ fnl () ++ pp_pat env pv)))
    | MLfix (i,ids,defs) ->
	let ids',env' = push_vars (List.rev (Array.to_list ids)) env in
      	pp_fix env' i (Array.of_list (List.rev ids'),defs) args
    | MLexn s ->
	(* An [MLexn] may be applied, but I don't really care. *)
	paren (str "error" ++ spc () ++ qs s)
    | MLdummy ->
	str "__" (* An [MLdummy] may be applied, but I don't really care. *)
    | MLmagic a ->
	pp_expr env args a
    | MLaxiom -> paren (str "error \"AXIOM TO BE REALIZED\"")

and pp_cons_args env = function
  | MLcons (_,r,args) when is_coinductive r ->
      paren (pp_global Cons r ++
	     (if args = [] then mt () else spc ()) ++
	     prlist_with_sep spc (pp_cons_args env) args)
  | e -> str "," ++ pp_expr env [] e

and pp_one_pat env (ids,p,t) =
  let r = match p with
    | Pusual r -> r
    | Pcons (r,l) -> r (* cf. the check [is_regular_match] above *)
    | _ -> assert false
  in
  let ids,env' = push_vars (List.rev_map id_of_mlid ids) env in
  let args =
    if ids = [] then mt ()
    else (str " " ++ prlist_with_sep spc pr_id (List.rev ids))
  in
  (pp_global Cons r ++ args), (pp_expr env' [] t)

and pp_pat env pv =
  prvect_with_sep fnl
    (fun x -> let s1,s2 = pp_one_pat env x in
     hov 2 (str "((" ++ s1 ++ str ")" ++ spc () ++ s2 ++ str ")")) pv

(*s names of the functions ([ids]) are already pushed in [env],
    and passed here just for convenience. *)

and pp_fix env j (ids,bl) args =
    paren
      (str "letrec " ++
       (v 0 (paren
	       (prvect_with_sep fnl
		  (fun (fi,ti) ->
		     paren ((pr_id fi) ++ spc () ++ (pp_expr env [] ti)))
		  (Array.map2 (fun id b -> (id,b)) ids bl)) ++
	     fnl () ++
      	     hov 2 (pp_apply (pr_id (ids.(j))) true args))))

(*s Pretty-printing of a declaration. *)

let pp_decl = function
  | Dind _ -> mt ()
  | Dtype _ -> mt ()
  | Dfix (rv, defs,_) ->
      let names = Array.map
	(fun r -> if is_inline_custom r then mt () else pp_global Term r) rv
      in
      prvecti
	(fun i r ->
	  let void = is_inline_custom r ||
	    (not (is_custom r) && defs.(i) = MLexn "UNUSED")
	  in
	  if void then mt ()
	  else
	    hov 2
	      (paren (str "define " ++ names.(i) ++ spc () ++
			(if is_custom r then str (find_custom r)
			 else pp_expr (empty_env ()) [] defs.(i)))
	       ++ fnl ()) ++ fnl ())
	rv
  | Dterm (r, a, _) ->
      if is_inline_custom r then mt ()
      else
	hov 2 (paren (str "define " ++ pp_global Term r ++ spc () ++
			(if is_custom r then str (find_custom r)
			 else pp_expr (empty_env ()) [] a)))
	++ fnl2 ()

let rec pp_structure_elem = function
  | (l,SEdecl d) -> pp_decl d
  | (l,SEmodule m) -> pp_module_expr m.ml_mod_expr
  | (l,SEmodtype m) -> mt ()
      (* for the moment we simply discard module type *)

and pp_module_expr = function
  | MEstruct (mp,sel) -> prlist_strict pp_structure_elem sel
  | MEfunctor _ -> mt ()
      (* for the moment we simply discard unapplied functors *)
  | MEident _ | MEapply _ -> assert false
      (* should be expansed in extract_env *)

let pp_struct =
  let pp_sel (mp,sel) =
    push_visible mp [];
    let p = prlist_strict pp_structure_elem sel in
    pop_visible (); p
  in
  prlist_strict pp_sel

let scheme_descr = {
  keywords = keywords;
  file_suffix = ".scm";
  preamble = preamble;
  pp_struct = pp_struct;
  sig_suffix = None;
  sig_preamble = (fun _ _ _ _ -> mt ());
  pp_sig = (fun _ -> mt ());
  pp_decl = pp_decl;
}


==> anc/HoTT/coq-HoTT/plugins/extraction/scheme.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val scheme_descr : Miniml.language_descr


==> anc/HoTT/coq-HoTT/plugins/extraction/table.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Nameops
open Namegen
open Summary
open Libobject
open Goptions
open Libnames
open Globnames
open Errors
open Util
open Pp
open Miniml

(** Sets and maps for [global_reference] that use the "user" [kernel_name]
    instead of the canonical one *)

module Refmap' = Refmap_env
module Refset' = Refset_env

(*S Utilities about [module_path] and [kernel_names] and [global_reference] *)

let occur_kn_in_ref kn = function
  | IndRef (kn',_)
  | ConstructRef ((kn',_),_) -> kn = kn'
  | ConstRef _ -> false
  | VarRef _ -> assert false

let repr_of_r = function
  | ConstRef kn -> repr_con kn
  | IndRef (kn,_)
  | ConstructRef ((kn,_),_) -> repr_mind kn
  | VarRef _ -> assert false

let modpath_of_r r =
  let mp,_,_ = repr_of_r r in mp

let label_of_r r =
  let _,_,l = repr_of_r r in l

let rec base_mp = function
  | MPdot (mp,l) -> base_mp mp
  | mp -> mp

let is_modfile = function
  | MPfile _ -> true
  | _ -> false

let raw_string_of_modfile = function
  | MPfile f -> String.capitalize (Id.to_string (List.hd (DirPath.repr f)))
  | _ -> assert false

let current_toplevel () = fst (Lib.current_prefix ())

let is_toplevel mp =
  mp = initial_path || mp = current_toplevel ()

let at_toplevel mp =
  is_modfile mp || is_toplevel mp

let mp_length mp =
  let mp0 = current_toplevel () in
  let rec len = function
    | mp when mp = mp0 -> 1
    | MPdot (mp,_) -> 1 + len mp
    | _ -> 1
  in len mp

let visible_con kn = at_toplevel (base_mp (con_modpath kn))

let rec prefixes_mp mp = match mp with
  | MPdot (mp',_) -> MPset.add mp (prefixes_mp mp')
  | _ -> MPset.singleton mp

let rec get_nth_label_mp n = function
  | MPdot (mp,l) -> if n=1 then l else get_nth_label_mp (n-1) mp
  | _ -> failwith "get_nth_label: not enough MPdot"

let common_prefix_from_list mp0 mpl =
  let prefixes = prefixes_mp mp0 in
  let rec f = function
    | [] -> None
    | mp :: l -> if MPset.mem mp prefixes then Some mp else f l
  in f mpl

let rec parse_labels2 ll mp1 = function
  | mp when mp1=mp -> mp,ll
  | MPdot (mp,l) -> parse_labels2 (l::ll) mp1 mp
  | mp -> mp,ll

let labels_of_ref r =
  let mp_top = current_toplevel () in
  let mp,_,l = repr_of_r r in
  parse_labels2 [l] mp_top mp


(*S The main tables: constants, inductives, records, ... *)

(* Theses tables are not registered within coq save/undo mechanism
   since we reset their contents at each run of Extraction *)

(*s Constants tables. *)

let terms = ref (Cmap_env.empty : ml_decl Cmap_env.t)
let init_terms () = terms := Cmap_env.empty
let add_term kn d = terms := Cmap_env.add kn d !terms
let lookup_term kn = Cmap_env.find kn !terms

let types = ref (Cmap_env.empty : ml_schema Cmap_env.t)
let init_types () = types := Cmap_env.empty
let add_type kn s = types := Cmap_env.add kn s !types
let lookup_type kn = Cmap_env.find kn !types

(*s Inductives table. *)

let inductives =
  ref (Mindmap_env.empty : (mutual_inductive_body * ml_ind) Mindmap_env.t)
let init_inductives () = inductives := Mindmap_env.empty
let add_ind kn mib ml_ind =
  inductives := Mindmap_env.add kn (mib,ml_ind) !inductives
let lookup_ind kn = Mindmap_env.find kn !inductives

let inductive_kinds =
  ref (Mindmap_env.empty : inductive_kind Mindmap_env.t)
let init_inductive_kinds () = inductive_kinds := Mindmap_env.empty
let add_inductive_kind kn k =
    inductive_kinds := Mindmap_env.add kn k !inductive_kinds
let is_coinductive r =
  let kn = match r with
    | ConstructRef ((kn,_),_) -> kn
    | IndRef (kn,_) -> kn
    | _ -> assert false
  in
  try Mindmap_env.find kn !inductive_kinds = Coinductive
  with Not_found -> false

let is_coinductive_type = function
  | Tglob (r,_) -> is_coinductive r
  | _ -> false

let get_record_fields r =
  let kn = match r with
    | ConstructRef ((kn,_),_) -> kn
    | IndRef (kn,_) -> kn
    | _ -> assert false
  in
  try match Mindmap_env.find kn !inductive_kinds with
    | Record f -> f
    | _ -> []
  with Not_found -> []

let record_fields_of_type = function
  | Tglob (r,_) -> get_record_fields r
  | _ -> []

(*s Recursors table. *)

(* NB: here we can use the equivalence between canonical
   and user constant names. *)

let recursors = ref KNset.empty
let init_recursors () = recursors := KNset.empty

let add_recursors env ind =
  let kn = MutInd.canonical ind in
  let mk_kn id =
    KerName.make (KerName.modpath kn) DirPath.empty (Label.of_id id)
  in
  let mib = Environ.lookup_mind ind env in
  Array.iter
    (fun mip ->
       let id = mip.mind_typename in
       let kn_rec = mk_kn (Nameops.add_suffix id "_rec")
       and kn_rect = mk_kn (Nameops.add_suffix id "_rect") in
       recursors := KNset.add kn_rec (KNset.add kn_rect !recursors))
    mib.mind_packets

let is_recursor = function
  | ConstRef c -> KNset.mem (Constant.canonical c) !recursors
  | _ -> false

(*s Record tables. *)

(* NB: here, working modulo name equivalence is ok *)

let projs = ref (Refmap.empty : int Refmap.t)
let init_projs () = projs := Refmap.empty
let add_projection n kn = projs := Refmap.add (ConstRef kn) n !projs
let is_projection r = Refmap.mem r !projs
let projection_arity r = Refmap.find r !projs

(*s Table of used axioms *)

let info_axioms = ref Refset'.empty
let log_axioms = ref Refset'.empty
let init_axioms () = info_axioms := Refset'.empty; log_axioms := Refset'.empty
let add_info_axiom r = info_axioms := Refset'.add r !info_axioms
let remove_info_axiom r = info_axioms := Refset'.remove r !info_axioms
let add_log_axiom r = log_axioms := Refset'.add r !log_axioms

let opaques = ref Refset'.empty
let init_opaques () = opaques := Refset'.empty
let add_opaque r = opaques := Refset'.add r !opaques
let remove_opaque r = opaques := Refset'.remove r !opaques

(*s Extraction modes: modular or monolithic, library or minimal ?

Nota:
 - Recursive Extraction : monolithic, minimal
 - Separate Extraction : modular, minimal
 - Extraction Library : modular, library
*)

let modular_ref = ref false
let library_ref = ref false

let set_modular b = modular_ref := b
let modular () = !modular_ref

let set_library b = library_ref := b
let library () = !library_ref

(*s Printing. *)

(* The following functions work even on objects not in [Global.env ()].
   Warning: for inductive objects, this only works if an [extract_inductive]
   have been done earlier, otherwise we can only ask the Nametab about
   currently visible objects. *)

let safe_basename_of_global r =
  let last_chance r =
    try Nametab.basename_of_global r
    with Not_found ->
      anomaly (Pp.str "Inductive object unknown to extraction and not globally visible")
  in
  match r with
    | ConstRef kn -> Label.to_id (con_label kn)
    | IndRef (kn,0) -> Label.to_id (mind_label kn)
    | IndRef (kn,i) ->
      (try (snd (lookup_ind kn)).ind_packets.(i).ip_typename
       with Not_found -> last_chance r)
    | ConstructRef ((kn,i),j) ->
      (try (snd (lookup_ind kn)).ind_packets.(i).ip_consnames.(j-1)
       with Not_found -> last_chance r)
    | VarRef _ -> assert false

let string_of_global r =
 try string_of_qualid (Nametab.shortest_qualid_of_global Id.Set.empty r)
 with Not_found -> Id.to_string (safe_basename_of_global r)

let safe_pr_global r = str (string_of_global r)

(* idem, but with qualification, and only for constants. *)

let safe_pr_long_global r =
  try Printer.pr_global r
  with Not_found -> match r with
    | ConstRef kn ->
	let mp,_,l = repr_con kn in
	str ((string_of_mp mp)^"."^(Label.to_string l))
    | _ -> assert false

let pr_long_mp mp =
  let lid = DirPath.repr (Nametab.dirpath_of_module mp) in
  str (String.concat "." (List.rev_map Id.to_string lid))

let pr_long_global ref = pr_path (Nametab.path_of_global ref)

(*S Warning and Error messages. *)

let err s = errorlabstrm "Extraction" s

let warning_axioms () =
  let info_axioms = Refset'.elements !info_axioms in
  if info_axioms = [] then ()
  else begin
    let s = if List.length info_axioms = 1 then "axiom" else "axioms" in
    msg_warning
      (str ("The following "^s^" must be realized in the extracted code:")
       ++ hov 1 (spc () ++ prlist_with_sep spc safe_pr_global info_axioms)
       ++ str "." ++ fnl ())
  end;
  let log_axioms = Refset'.elements !log_axioms in
  if log_axioms = [] then ()
  else begin
    let s = if List.length log_axioms = 1 then "axiom was" else "axioms were"
    in
    msg_warning
      (str ("The following logical "^s^" encountered:") ++
       hov 1
         (spc () ++ prlist_with_sep spc safe_pr_global log_axioms ++ str ".\n")
       ++
       str "Having invalid logical axiom in the environment when extracting" ++
       spc () ++ str "may lead to incorrect or non-terminating ML terms." ++
       fnl ())
  end;
  if !Flags.load_proofs = Flags.Dont && info_axioms@log_axioms <> [] then
    msg_warning
      (str "Some of these axioms might be due to option -dont-load-proofs.")

let warning_opaques accessed =
  let opaques = Refset'.elements !opaques in
  if opaques = [] then ()
  else
    let lst = hov 1 (spc () ++ prlist_with_sep spc safe_pr_global opaques) in
    if accessed then
      msg_warning
	(str "The extraction is currently set to bypass opacity,\n" ++
	 str "the following opaque constant bodies have been accessed :" ++
	 lst ++ str "." ++ fnl ())
    else
      msg_warning
	(str "The extraction now honors the opacity constraints by default,\n" ++
	 str "the following opaque constants have been extracted as axioms :" ++
	 lst ++ str "." ++ fnl () ++
	 str "If necessary, use \"Set Extraction AccessOpaque\" to change this."
	 ++ fnl ())

let warning_both_mod_and_cst q mp r =
 msg_warning
   (str "The name " ++ pr_qualid q ++ str " is ambiguous, " ++
    str "do you mean module " ++
    pr_long_mp mp ++
    str " or object " ++
    pr_long_global r ++ str " ?" ++ fnl () ++
    str "First choice is assumed, for the second one please use " ++
    str "fully qualified name." ++ fnl ())

let error_axiom_scheme r i =
  err (str "The type scheme axiom " ++ spc () ++
       safe_pr_global r ++ spc () ++ str "needs " ++ int i ++
       str " type variable(s).")

let check_inside_module () =
  if Lib.is_modtype () then
    err (str "You can't do that within a Module Type." ++ fnl () ++
	 str "Close it and try again.")
  else if Lib.is_module () then
    msg_warning
      (str "Extraction inside an opened module is experimental.\n" ++
       str "In case of problem, close it first.\n")

let check_inside_section () =
  if Lib.sections_are_opened () then
    err (str "You can't do that within a section." ++ fnl () ++
	 str "Close it and try again.")

let warning_id s =
  msg_warning (str ("The identifier "^s^
		    " contains __ which is reserved for the extraction"))

let error_constant r =
  err (safe_pr_global r ++ str " is not a constant.")

let error_inductive r =
  err (safe_pr_global r ++ spc () ++ str "is not an inductive type.")

let error_nb_cons () =
  err (str "Not the right number of constructors.")

let error_module_clash mp1 mp2 =
  err (str "The Coq modules " ++ pr_long_mp mp1 ++ str " and " ++
       pr_long_mp mp2 ++ str " have the same ML name.\n" ++
       str "This is not supported yet. Please do some renaming first.")

let error_no_module_expr mp =
  err (str "The module " ++ pr_long_mp mp
       ++ str " has no body, it probably comes from\n"
       ++ str "some Declare Module outside any Module Type.\n"
       ++ str "This situation is currently unsupported by the extraction.")

let error_singleton_become_prop id =
  err (str "The informative inductive type " ++ pr_id id ++
       str " has a Prop instance.\n" ++
       str "This happens when a sort-polymorphic singleton inductive type\n" ++
       str "has logical parameters, such as (I,I) : (True * True) : Prop.\n" ++
       str "The Ocaml extraction cannot handle this situation yet.\n" ++
       str "Instead, use a sort-monomorphic type such as (True /\\ True)\n" ++
       str "or extract to Haskell.")

let error_unknown_module m =
  err (str "Module" ++ spc () ++ pr_qualid m ++ spc () ++ str "not found.")

let error_scheme () =
  err (str "No Scheme modular extraction available yet.")

let error_not_visible r =
  err (safe_pr_global r ++ str " is not directly visible.\n" ++
       str "For example, it may be inside an applied functor.\n" ++
       str "Use Recursive Extraction to get the whole environment.")

let error_MPfile_as_mod mp b =
  let s1 = if b then "asked" else "required" in
  let s2 = if b then "extract some objects of this module or\n" else "" in
  err (str ("Extraction of file "^(raw_string_of_modfile mp)^
	    ".v as a module is "^s1^".\n"^
	    "Monolithic Extraction cannot deal with this situation.\n"^
	    "Please "^s2^"use (Recursive) Extraction Library instead.\n"))

let msg_non_implicit r n id =
  let name = match id with
    | Anonymous -> ""
    | Name id -> "(" ^ Id.to_string id ^ ") "
  in
  "The " ^ (String.ordinal n) ^ " argument " ^ name ^ "of " ^ (string_of_global r)

let error_non_implicit msg =
  err (str (msg ^ " still occurs after extraction.") ++
       fnl () ++ str "Please check the Extraction Implicit declarations.")

let check_loaded_modfile mp = match base_mp mp with
  | MPfile dp ->
      if not (Library.library_is_loaded dp) then begin
	match base_mp (current_toplevel ()) with
	  | MPfile dp' when dp<>dp' ->
	      err (str ("Please load library "^(DirPath.to_string dp^" first.")))
	  | _ -> ()
      end
  | _ -> ()

let info_file f =
  Flags.if_verbose msg_info
    (str ("The file "^f^" has been created by extraction."))


(*S The Extraction auxiliary commands *)

(* The objects defined below should survive an arbitrary time,
   so we register them to coq save/undo mechanism. *)

let my_bool_option name initval =
  let flag = ref initval in
  let access = fun () -> !flag in
  let _ = declare_bool_option
    {optsync = true;
     optdepr = false;
     optname = "Extraction "^name;
     optkey = ["Extraction"; name];
     optread = access;
     optwrite = (:=) flag }
  in
  access

(*s Extraction AccessOpaque *)

let access_opaque = my_bool_option "AccessOpaque" true

(*s Extraction AutoInline *)

let auto_inline = my_bool_option "AutoInline" false

(*s Extraction TypeExpand *)

let type_expand = my_bool_option "TypeExpand" true

(*s Extraction KeepSingleton *)

let keep_singleton = my_bool_option "KeepSingleton" false

(*s Extraction Optimize *)

type opt_flag =
    { opt_kill_dum : bool; (* 1 *)
      opt_fix_fun : bool;   (* 2 *)
      opt_case_iot : bool;  (* 4 *)
      opt_case_idr : bool;  (* 8 *)
      opt_case_idg : bool;  (* 16 *)
      opt_case_cst : bool;  (* 32 *)
      opt_case_fun : bool;  (* 64 *)
      opt_case_app : bool;  (* 128 *)
      opt_let_app : bool;   (* 256 *)
      opt_lin_let : bool;   (* 512 *)
      opt_lin_beta : bool } (* 1024 *)

let kth_digit n k = (n land (1 lsl k) <> 0)

let flag_of_int n =
    { opt_kill_dum = kth_digit n 0;
      opt_fix_fun = kth_digit n 1;
      opt_case_iot = kth_digit n 2;
      opt_case_idr = kth_digit n 3;
      opt_case_idg = kth_digit n 4;
      opt_case_cst = kth_digit n 5;
      opt_case_fun = kth_digit n 6;
      opt_case_app = kth_digit n 7;
      opt_let_app = kth_digit n 8;
      opt_lin_let = kth_digit n 9;
      opt_lin_beta = kth_digit n 10 }

(* For the moment, we allow by default everything except :
   - the type-unsafe optimization [opt_case_idg], which anyway
     cannot be activated currently (cf [Mlutil.branch_as_fun])
   - the linear let and beta reduction [opt_lin_let] and [opt_lin_beta]
     (may lead to complexity blow-up, subsumed by finer reductions
      when inlining recursors).
*)

let int_flag_init = 1 + 2 + 4 + 8 (*+ 16*) + 32 + 64 + 128 + 256 (*+ 512 + 1024*)

let int_flag_ref = ref int_flag_init
let opt_flag_ref = ref (flag_of_int int_flag_init)

let chg_flag n = int_flag_ref := n; opt_flag_ref := flag_of_int n

let optims () = !opt_flag_ref

let _ = declare_bool_option
	  {optsync = true;
           optdepr = false;
	   optname = "Extraction Optimize";
	   optkey = ["Extraction"; "Optimize"];
	   optread = (fun () -> !int_flag_ref <> 0);
	   optwrite = (fun b -> chg_flag (if b then int_flag_init else 0))}

let _ = declare_int_option
          { optsync = true;
            optdepr = false;
            optname = "Extraction Flag";
            optkey = ["Extraction";"Flag"];
            optread = (fun _ -> Some !int_flag_ref);
            optwrite = (function
                          | None -> chg_flag 0
                          | Some i -> chg_flag (max i 0))}

(* This option controls whether "dummy lambda" are removed when a
   toplevel constant is defined. *)
let conservative_types_ref = ref false
let conservative_types () = !conservative_types_ref

let _ = declare_bool_option
  {optsync = true;
   optdepr = false;
   optname = "Extraction Conservative Types";
   optkey = ["Extraction"; "Conservative"; "Types"];
   optread = (fun () -> !conservative_types_ref);
   optwrite = (fun b -> conservative_types_ref := b) }


(* Allows to print a comment at the beginning of the output files *)
let file_comment_ref = ref ""
let file_comment () = !file_comment_ref

let _ = declare_string_option
  {optsync = true;
   optdepr = false;
   optname = "Extraction File Comment";
   optkey = ["Extraction"; "File"; "Comment"];
   optread = (fun () -> !file_comment_ref);
   optwrite = (fun s -> file_comment_ref := s) }

(*s Extraction Lang *)

type lang = Ocaml | Haskell | Scheme

let lang_ref = ref Ocaml

let lang () = !lang_ref

let extr_lang : lang -> obj =
  declare_object
    {(default_object "Extraction Lang") with
       cache_function = (fun (_,l) -> lang_ref := l);
       load_function = (fun _ (_,l) -> lang_ref := l)}

let _ = declare_summary "Extraction Lang"
	  { freeze_function = (fun () -> !lang_ref);
	    unfreeze_function = ((:=) lang_ref);
	    init_function = (fun () -> lang_ref := Ocaml) }

let extraction_language x = Lib.add_anonymous_leaf (extr_lang x)

(*s Extraction Inline/NoInline *)

let empty_inline_table = (Refset'.empty,Refset'.empty)

let inline_table = ref empty_inline_table

let to_inline r = Refset'.mem r (fst !inline_table)

let to_keep r = Refset'.mem r (snd !inline_table)

let add_inline_entries b l =
  let f b = if b then Refset'.add else Refset'.remove in
  let i,k = !inline_table in
  inline_table :=
  (List.fold_right (f b) l i),
  (List.fold_right (f (not b)) l k)

(* Registration of operations for rollback. *)

let inline_extraction : bool * global_reference list -> obj =
  declare_object
    {(default_object "Extraction Inline") with
       cache_function = (fun (_,(b,l)) -> add_inline_entries b l);
       load_function = (fun _ (_,(b,l)) -> add_inline_entries b l);
       classify_function = (fun o -> Substitute o);
       discharge_function =
	(fun (_,(b,l)) -> Some (b, List.map pop_global_reference l));
       subst_function =
        (fun (s,(b,l)) -> (b,(List.map (fun x -> fst (subst_global s x)) l)))
    }

let _ = declare_summary "Extraction Inline"
	  { freeze_function = (fun () -> !inline_table);
	    unfreeze_function = ((:=) inline_table);
	    init_function = (fun () -> inline_table := empty_inline_table) }

(* Grammar entries. *)

let extraction_inline b l =
  let refs = List.map Smartlocate.global_with_alias l in
  List.iter
    (fun r -> match r with
       | ConstRef _ -> ()
       | _ -> error_constant r) refs;
  Lib.add_anonymous_leaf (inline_extraction (b,refs))

(* Printing part *)

let print_extraction_inline () =
  let (i,n)= !inline_table in
  let i'= Refset'.filter (function ConstRef _ -> true | _ -> false) i in
    (str "Extraction Inline:" ++ fnl () ++
     Refset'.fold
       (fun r p ->
	  (p ++ str "  " ++ safe_pr_long_global r ++ fnl ())) i' (mt ()) ++
     str "Extraction NoInline:" ++ fnl () ++
     Refset'.fold
       (fun r p ->
	  (p ++ str "  " ++ safe_pr_long_global r ++ fnl ())) n (mt ()))

(* Reset part *)

let reset_inline : unit -> obj =
  declare_object
    {(default_object "Reset Extraction Inline") with
       cache_function = (fun (_,_)-> inline_table :=  empty_inline_table);
       load_function = (fun _ (_,_)-> inline_table :=  empty_inline_table)}

let reset_extraction_inline () = Lib.add_anonymous_leaf (reset_inline ())

(*s Extraction Implicit *)

type int_or_id = ArgInt of int | ArgId of Id.t

let implicits_table = ref Refmap'.empty

let implicits_of_global r =
 try Refmap'.find r !implicits_table with Not_found -> []

let add_implicits r l =
  let typ = Global.type_of_global_unsafe r in
  let rels,_ =
    decompose_prod (Reduction.whd_betadeltaiota (Global.env ()) typ) in
  let names = List.rev_map fst rels in
  let n = List.length names in
  let check = function
    | ArgInt i ->
	if 1 <= i && i <= n then i
	else err (int i ++ str " is not a valid argument number for " ++
		  safe_pr_global r)
    | ArgId id ->
	(try List.index (Name id) names
	 with Not_found ->
	   err (str "No argument " ++ pr_id id ++ str " for " ++
		safe_pr_global r))
  in
  let l' = List.map check l in
  implicits_table := Refmap'.add r l' !implicits_table

(* Registration of operations for rollback. *)

let implicit_extraction : global_reference * int_or_id list -> obj =
  declare_object
    {(default_object "Extraction Implicit") with
       cache_function = (fun (_,(r,l)) -> add_implicits r l);
       load_function = (fun _ (_,(r,l)) -> add_implicits r l);
       classify_function = (fun o -> Substitute o);
       subst_function = (fun (s,(r,l)) -> (fst (subst_global s r), l))
    }

let _ = declare_summary "Extraction Implicit"
	  { freeze_function = (fun () -> !implicits_table);
	    unfreeze_function = ((:=) implicits_table);
	    init_function = (fun () -> implicits_table := Refmap'.empty) }

(* Grammar entries. *)

let extraction_implicit r l =
  check_inside_section ();
  Lib.add_anonymous_leaf (implicit_extraction (Smartlocate.global_with_alias r,l))


(*s Extraction Blacklist of filenames not to use while extracting *)

let blacklist_table = ref Id.Set.empty

let modfile_ids = ref []
let modfile_mps = ref MPmap.empty

let reset_modfile () =
  modfile_ids := Id.Set.elements !blacklist_table;
  modfile_mps := MPmap.empty

let string_of_modfile mp =
  try MPmap.find mp !modfile_mps
  with Not_found ->
    let id = Id.of_string (raw_string_of_modfile mp) in
    let id' = next_ident_away id !modfile_ids in
    let s' = Id.to_string id' in
    modfile_ids := id' :: !modfile_ids;
    modfile_mps := MPmap.add mp s' !modfile_mps;
    s'

(* same as [string_of_modfile], but preserves the capital/uncapital 1st char *)

let file_of_modfile mp =
  let s0 = match mp with
    | MPfile f -> Id.to_string (List.hd (DirPath.repr f))
    | _ -> assert false
  in
  let s = String.copy (string_of_modfile mp) in
  if s.[0] <> s0.[0] then s.[0] <- s0.[0];
  s

let add_blacklist_entries l =
  blacklist_table :=
    List.fold_right (fun s -> Id.Set.add (Id.of_string (String.capitalize s)))
      l !blacklist_table

(* Registration of operations for rollback. *)

let blacklist_extraction : string list -> obj =
  declare_object
    {(default_object "Extraction Blacklist") with
       cache_function = (fun (_,l) -> add_blacklist_entries l);
       load_function = (fun _ (_,l) -> add_blacklist_entries l);
       subst_function = (fun (_,x) -> x)
    }

let _ = declare_summary "Extraction Blacklist"
	  { freeze_function = (fun () -> !blacklist_table);
	    unfreeze_function = ((:=) blacklist_table);
	    init_function = (fun () -> blacklist_table := Id.Set.empty) }

(* Grammar entries. *)

let extraction_blacklist l =
  let l = List.rev_map Id.to_string l in
  Lib.add_anonymous_leaf (blacklist_extraction l)

(* Printing part *)

let print_extraction_blacklist () =
  prlist_with_sep fnl pr_id (Id.Set.elements !blacklist_table)

(* Reset part *)

let reset_blacklist : unit -> obj =
  declare_object
    {(default_object "Reset Extraction Blacklist") with
       cache_function = (fun (_,_)-> blacklist_table := Id.Set.empty);
       load_function = (fun _ (_,_)-> blacklist_table := Id.Set.empty)}

let reset_extraction_blacklist () = Lib.add_anonymous_leaf (reset_blacklist ())

(*s Extract Constant/Inductive. *)

(* UGLY HACK: to be defined in [extraction.ml] *)
let use_type_scheme_nb_args, register_type_scheme_nb_args =
  let r = ref (fun _ _ -> 0) in (fun x y -> !r x y), (:=) r

let customs = ref Refmap'.empty

let add_custom r ids s = customs := Refmap'.add r (ids,s) !customs

let is_custom r = Refmap'.mem r !customs

let is_inline_custom r = (is_custom r) && (to_inline r)

let find_custom r = snd (Refmap'.find r !customs)

let find_type_custom r = Refmap'.find r !customs

let custom_matchs = ref Refmap'.empty

let add_custom_match r s =
  custom_matchs := Refmap'.add r s !custom_matchs

let indref_of_match pv =
  if Array.length pv = 0 then raise Not_found;
  let (_,pat,_) = pv.(0) in
  match pat with
    | Pusual (ConstructRef (ip,_)) -> IndRef ip
    | Pcons (ConstructRef (ip,_),_) -> IndRef ip
    | _ -> raise Not_found

let is_custom_match pv =
  try Refmap'.mem (indref_of_match pv) !custom_matchs
  with Not_found -> false

let find_custom_match pv =
  Refmap'.find (indref_of_match pv) !custom_matchs

(* Registration of operations for rollback. *)

let in_customs : global_reference * string list * string -> obj =
  declare_object
    {(default_object "ML extractions") with
       cache_function = (fun (_,(r,ids,s)) -> add_custom r ids s);
       load_function = (fun _ (_,(r,ids,s)) -> add_custom r ids s);
       classify_function = (fun o -> Substitute o);
       subst_function =
        (fun (s,(r,ids,str)) -> (fst (subst_global s r), ids, str))
    }

let _ = declare_summary "ML extractions"
	  { freeze_function = (fun () -> !customs);
	    unfreeze_function = ((:=) customs);
	    init_function = (fun () -> customs := Refmap'.empty) }

let in_custom_matchs : global_reference * string -> obj =
  declare_object
    {(default_object "ML extractions custom matchs") with
       cache_function = (fun (_,(r,s)) -> add_custom_match r s);
       load_function = (fun _ (_,(r,s)) -> add_custom_match r s);
       classify_function = (fun o -> Substitute o);
       subst_function = (fun (subs,(r,s)) -> (fst (subst_global subs r), s))
    }

let _ = declare_summary "ML extractions custom match"
	  { freeze_function = (fun () -> !custom_matchs);
	    unfreeze_function = ((:=) custom_matchs);
	    init_function = (fun () -> custom_matchs := Refmap'.empty) }

(* Grammar entries. *)

let extract_constant_inline inline r ids s =
  check_inside_section ();
  let g = Smartlocate.global_with_alias r in
  match g with
    | ConstRef kn ->
	let env = Global.env () in
	let typ = (Environ.lookup_constant kn env).const_type in
	let typ = Reduction.whd_betadeltaiota env typ in
	if Reduction.is_arity env typ
	  then begin
	    let nargs = use_type_scheme_nb_args env typ in
	    if List.length ids <> nargs then error_axiom_scheme g nargs
	  end;
	Lib.add_anonymous_leaf (inline_extraction (inline,[g]));
	Lib.add_anonymous_leaf (in_customs (g,ids,s))
    | _ -> error_constant g


let extract_inductive r s l optstr =
  check_inside_section ();
  let g = Smartlocate.global_with_alias r in
  Dumpglob.add_glob (loc_of_reference r) g;
  match g with
    | IndRef ((kn,i) as ip) ->
	let mib = Global.lookup_mind kn in
	let n = Array.length mib.mind_packets.(i).mind_consnames in
	if n <> List.length l then error_nb_cons ();
	Lib.add_anonymous_leaf (inline_extraction (true,[g]));
	Lib.add_anonymous_leaf (in_customs (g,[],s));
	Option.iter (fun s -> Lib.add_anonymous_leaf (in_custom_matchs (g,s)))
	  optstr;
	List.iteri
	  (fun j s ->
	     let g = ConstructRef (ip,succ j) in
	     Lib.add_anonymous_leaf (inline_extraction (true,[g]));
	     Lib.add_anonymous_leaf (in_customs (g,[],s))) l
    | _ -> error_inductive g



(*s Tables synchronization. *)

let reset_tables () =
  init_terms (); init_types (); init_inductives ();
  init_inductive_kinds (); init_recursors ();
  init_projs (); init_axioms (); init_opaques (); reset_modfile ()


==> anc/HoTT/coq-HoTT/plugins/extraction/table.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Globnames
open Miniml
open Declarations

module Refset' : Set.S with type elt = global_reference
module Refmap' : Map.S with type key = global_reference

val safe_basename_of_global : global_reference -> Id.t

(*s Warning and Error messages. *)

val warning_axioms : unit -> unit
val warning_opaques : bool -> unit
val warning_both_mod_and_cst :
 qualid -> module_path -> global_reference -> unit
val warning_id : string -> unit
val error_axiom_scheme : global_reference -> int -> 'a
val error_constant : global_reference -> 'a
val error_inductive : global_reference -> 'a
val error_nb_cons : unit -> 'a
val error_module_clash : module_path -> module_path -> 'a
val error_no_module_expr : module_path -> 'a
val error_singleton_become_prop : Id.t -> 'a
val error_unknown_module : qualid -> 'a
val error_scheme : unit -> 'a
val error_not_visible : global_reference -> 'a
val error_MPfile_as_mod : module_path -> bool -> 'a
val check_inside_module : unit -> unit
val check_inside_section : unit -> unit
val check_loaded_modfile : module_path -> unit
val msg_non_implicit : global_reference -> int -> Name.t -> string
val error_non_implicit : string -> 'a

val info_file : string -> unit

(*s utilities about [module_path] and [kernel_names] and [global_reference] *)

val occur_kn_in_ref : mutual_inductive -> global_reference -> bool
val repr_of_r : global_reference -> module_path * DirPath.t * Label.t
val modpath_of_r : global_reference -> module_path
val label_of_r : global_reference -> Label.t
val current_toplevel : unit -> module_path
val base_mp : module_path -> module_path
val is_modfile : module_path -> bool
val string_of_modfile : module_path -> string
val file_of_modfile : module_path -> string
val is_toplevel : module_path -> bool
val at_toplevel : module_path -> bool
val visible_con : constant -> bool
val mp_length : module_path -> int
val prefixes_mp : module_path -> MPset.t
val common_prefix_from_list :
  module_path -> module_path list -> module_path option
val get_nth_label_mp : int -> module_path -> Label.t
val labels_of_ref : global_reference -> module_path * Label.t list

(*s Some table-related operations *)

val add_term : constant -> ml_decl -> unit
val lookup_term : constant -> ml_decl

val add_type : constant -> ml_schema -> unit
val lookup_type : constant -> ml_schema

val add_ind : mutual_inductive -> mutual_inductive_body -> ml_ind -> unit
val lookup_ind : mutual_inductive -> mutual_inductive_body * ml_ind

val add_inductive_kind : mutual_inductive -> inductive_kind -> unit
val is_coinductive : global_reference -> bool
val is_coinductive_type : ml_type -> bool
(* What are the fields of a record (empty for a non-record) *)
val get_record_fields :
  global_reference -> global_reference option list
val record_fields_of_type : ml_type -> global_reference option list

val add_recursors : Environ.env -> mutual_inductive -> unit
val is_recursor : global_reference -> bool

val add_projection : int -> constant -> unit
val is_projection : global_reference -> bool
val projection_arity : global_reference -> int

val add_info_axiom : global_reference -> unit
val remove_info_axiom : global_reference -> unit
val add_log_axiom : global_reference -> unit

val add_opaque : global_reference -> unit
val remove_opaque : global_reference -> unit

val reset_tables : unit -> unit

(*s AccessOpaque parameter *)

val access_opaque : unit -> bool

(*s AutoInline parameter *)

val auto_inline : unit -> bool

(*s TypeExpand parameter *)

val type_expand : unit -> bool

(*s KeepSingleton parameter *)

val keep_singleton : unit -> bool

(*s Optimize parameter *)

type opt_flag =
    { opt_kill_dum : bool; (* 1 *)
      opt_fix_fun : bool;   (* 2 *)
      opt_case_iot : bool;  (* 4 *)
      opt_case_idr : bool;  (* 8 *)
      opt_case_idg : bool;  (* 16 *)
      opt_case_cst : bool;  (* 32 *)
      opt_case_fun : bool;  (* 64 *)
      opt_case_app : bool;  (* 128 *)
      opt_let_app : bool;   (* 256 *)
      opt_lin_let : bool;   (* 512 *)
      opt_lin_beta : bool } (* 1024 *)

val optims :  unit -> opt_flag

(*s Controls whether dummy lambda are removed *)

val conservative_types : unit -> bool

(*s A comment to print at the beginning of the files *)

val file_comment : unit -> string

(*s Target language. *)

type lang = Ocaml | Haskell | Scheme
val lang : unit -> lang

(*s Extraction modes: modular or monolithic, library or minimal ?

Nota:
 - Recursive Extraction : monolithic, minimal
 - Separate Extraction : modular, minimal
 - Extraction Library : modular, library
*)

val set_modular : bool -> unit
val modular : unit -> bool

val set_library : bool -> unit
val library : unit -> bool

(*s Table for custom inlining *)

val to_inline : global_reference -> bool
val to_keep : global_reference -> bool

(*s Table for implicits arguments *)

val implicits_of_global : global_reference -> int list

(*s Table for user-given custom ML extractions. *)

(* UGLY HACK: registration of a function defined in [extraction.ml] *)
val register_type_scheme_nb_args : (Environ.env -> Term.constr -> int) -> unit

val is_custom : global_reference -> bool
val is_inline_custom : global_reference -> bool
val find_custom : global_reference -> string
val find_type_custom : global_reference -> string list * string

val is_custom_match : ml_branch array -> bool
val find_custom_match : ml_branch array -> string

(*s Extraction commands. *)

val extraction_language : lang -> unit
val extraction_inline : bool -> reference list -> unit
val print_extraction_inline : unit -> Pp.std_ppcmds
val reset_extraction_inline : unit -> unit
val extract_constant_inline :
  bool -> reference -> string list -> string -> unit
val extract_inductive :
  reference -> string -> string list -> string option -> unit


type int_or_id = ArgInt of int | ArgId of Id.t
val extraction_implicit : reference -> int_or_id list -> unit

(*s Table of blacklisted filenames *)

val extraction_blacklist : Id.t list -> unit
val reset_extraction_blacklist : unit -> unit
val print_extraction_blacklist : unit -> Pp.std_ppcmds





==> anc/HoTT/coq-HoTT/plugins/extraction/vo.itarget <==
ExtrOcamlBasic.vo
ExtrOcamlIntConv.vo
ExtrOcamlBigIntConv.vo
ExtrOcamlNatInt.vo
ExtrOcamlNatBigInt.vo
ExtrOcamlZInt.vo
ExtrOcamlZBigInt.vo
ExtrOcamlString.vo

==> anc/HoTT/coq-HoTT/plugins/firstorder/formula.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Hipattern
open Names
open Term
open Termops
open Tacmach
open Util
open Declarations
open Globnames

let qflag=ref true

let red_flags=ref Closure.betaiotazeta

let (=?) f g i1 i2 j1 j2=
  let c=f i1 i2 in
    if c=0 then g j1 j2 else c

let (==?) fg h i1 i2 j1 j2 k1 k2=
  let c=fg i1 i2 j1 j2 in
    if c=0 then h k1 k2 else c

type ('a,'b) sum = Left of 'a | Right of 'b

type counter = bool -> metavariable

exception Is_atom of constr

let meta_succ m = m+1

let rec nb_prod_after n c=
  match kind_of_term c with
    | Prod (_,_,b) ->if n>0 then nb_prod_after (n-1) b else
	1+(nb_prod_after 0 b)
    | _ -> 0

let construct_nhyps ind gls =
  let nparams = (fst (Global.lookup_inductive (fst ind))).mind_nparams in
  let constr_types = Inductiveops.arities_of_constructors (pf_env gls) ind in
  let hyp = nb_prod_after nparams in
    Array.map hyp constr_types

(* indhyps builds the array of arrays of constructor hyps for (ind largs)*)
let ind_hyps nevar ind largs gls=
  let types= Inductiveops.arities_of_constructors (pf_env gls) ind in
  let lp=Array.length types in
  let myhyps i=
    let t1=Term.prod_applist types.(i) largs in
    let t2=snd (decompose_prod_n_assum nevar t1) in
      fst (decompose_prod_assum t2) in
    Array.init lp myhyps

let special_nf gl=
  let infos=Closure.create_clos_infos !red_flags (pf_env gl) in
    (fun t -> Closure.norm_val infos (Closure.inject t))

let special_whd gl=
  let infos=Closure.create_clos_infos !red_flags (pf_env gl) in
    (fun t -> Closure.whd_val infos (Closure.inject t))

type kind_of_formula=
    Arrow of constr*constr
  | False of pinductive*constr list
  | And of pinductive*constr list*bool
  | Or of pinductive*constr list*bool
  | Exists of pinductive*constr list
  | Forall of constr*constr
  | Atom of constr

let kind_of_formula gl term =
  let normalize=special_nf gl in
  let cciterm=special_whd gl term in
    match match_with_imp_term cciterm with
	Some (a,b)-> Arrow(a,(pop b))
      |_->
	 match match_with_forall_term cciterm with
	     Some (_,a,b)-> Forall(a,b)
	   |_->
	      match match_with_nodep_ind cciterm with
		  Some (i,l,n)->
		    let ind,u=destInd i in
		    let (mib,mip) = Global.lookup_inductive ind in
		    let nconstr=Array.length mip.mind_consnames in
		      if nconstr=0 then
			False((ind,u),l)
		      else
			let has_realargs=(n>0) in
			let is_trivial=
			  let is_constant c =
			    nb_prod c = mib.mind_nparams in
			    Array.exists is_constant mip.mind_nf_lc in
			  if Inductiveops.mis_is_recursive (ind,mib,mip) ||
			    (has_realargs && not is_trivial)
			  then
			    Atom cciterm
			  else
			    if nconstr=1 then
			      And((ind,u),l,is_trivial)
			    else
			      Or((ind,u),l,is_trivial)
		| _ ->
		    match match_with_sigma_type cciterm with
			Some (i,l)-> Exists((destInd i),l)
		      |_-> Atom (normalize cciterm)

type atoms = {positive:constr list;negative:constr list}

type side = Hyp | Concl | Hint

let no_atoms = (false,{positive=[];negative=[]})

let dummy_id=VarRef (Id.of_string "_") (* "_" cannot be parsed *)

let build_atoms gl metagen side cciterm =
  let trivial =ref false
  and positive=ref []
  and negative=ref [] in
  let normalize=special_nf gl in
  let rec build_rec env polarity cciterm=
    match kind_of_formula gl cciterm with
	False(_,_)->if not polarity then trivial:=true
      | Arrow (a,b)->
	  build_rec env (not polarity) a;
	  build_rec env polarity b
      | And(i,l,b) | Or(i,l,b)->
	  if b then
	    begin
	      let unsigned=normalize (substnl env 0 cciterm) in
		if polarity then
		  positive:= unsigned :: !positive
		else
		  negative:= unsigned :: !negative
	    end;
	  let v = ind_hyps 0 i l gl in
	  let g i _ (_,_,t) =
	    build_rec env polarity (lift i t) in
	  let f l =
	    List.fold_left_i g (1-(List.length l)) () l in
	    if polarity && (* we have a constant constructor *)
	      Array.exists (function []->true|_->false) v
	    then trivial:=true;
	    Array.iter f v
      | Exists(i,l)->
	  let var=mkMeta (metagen true) in
	  let v =(ind_hyps 1 i l gl).(0) in
	  let g i _ (_,_,t) =
	    build_rec (var::env) polarity (lift i t) in
	    List.fold_left_i g (2-(List.length l)) () v
      | Forall(_,b)->
	  let var=mkMeta (metagen true) in
	    build_rec (var::env) polarity b
      | Atom t->
	  let unsigned=substnl env 0 t in
	    if not (isMeta unsigned) then (* discarding wildcard atoms *)
	      if polarity then
		positive:= unsigned :: !positive
	      else
		negative:= unsigned :: !negative in
    begin
      match side with
	  Concl    -> build_rec [] true cciterm
	| Hyp      -> build_rec [] false cciterm
	| Hint     ->
	    let rels,head=decompose_prod cciterm in
	    let env=List.rev_map (fun _->mkMeta (metagen true)) rels in
	      build_rec env false head;trivial:=false (* special for hints *)
    end;
    (!trivial,
     {positive= !positive;
      negative= !negative})

type right_pattern =
    Rarrow
  | Rand
  | Ror
  | Rfalse
  | Rforall
  | Rexists of metavariable*constr*bool

type left_arrow_pattern=
    LLatom
  | LLfalse of pinductive*constr list
  | LLand of pinductive*constr list
  | LLor of pinductive*constr list
  | LLforall of constr
  | LLexists of pinductive*constr list
  | LLarrow of constr*constr*constr

type left_pattern=
    Lfalse
  | Land of pinductive
  | Lor of pinductive
  | Lforall of metavariable*constr*bool
  | Lexists of pinductive
  | LA of constr*left_arrow_pattern

type t={id:global_reference;
	constr:constr;
	pat:(left_pattern,right_pattern) sum;
	atoms:atoms}

let build_formula side nam typ gl metagen=
  let normalize = special_nf gl in
    try
      let m=meta_succ(metagen false) in
      let trivial,atoms=
	if !qflag then
	  build_atoms gl metagen side typ
	else no_atoms in
      let pattern=
	match side with
	    Concl ->
	      let pat=
		match kind_of_formula gl typ with
		    False(_,_)        -> Rfalse
		  | Atom a       -> raise (Is_atom a)
		  | And(_,_,_)        -> Rand
		  | Or(_,_,_)         -> Ror
		  | Exists (i,l) ->
		      let (_,_,d)=List.last (ind_hyps 0 i l gl).(0) in
			Rexists(m,d,trivial)
		  | Forall (_,a) -> Rforall
		  | Arrow (a,b) -> Rarrow in
		Right pat
	  | _ ->
	      let pat=
		match kind_of_formula gl typ with
		    False(i,_)        ->  Lfalse
		  | Atom a       ->  raise (Is_atom a)
		  | And(i,_,b)         ->
		      if b then
			let nftyp=normalize typ in raise (Is_atom nftyp)
		      else Land i
		  | Or(i,_,b)          ->
		      if b then
			let nftyp=normalize typ in raise (Is_atom nftyp)
		      else Lor i
		  | Exists (ind,_) ->  Lexists ind
		  | Forall (d,_) ->
		      Lforall(m,d,trivial)
		  | Arrow (a,b) ->
		      let nfa=normalize a in
			LA (nfa,
			    match kind_of_formula gl a with
				False(i,l)-> LLfalse(i,l)
			      | Atom t->     LLatom
			      | And(i,l,_)-> LLand(i,l)
			      | Or(i,l,_)->  LLor(i,l)
			      | Arrow(a,c)-> LLarrow(a,c,b)
			      | Exists(i,l)->LLexists(i,l)
			      | Forall(_,_)->LLforall a) in
		Left pat
      in
	Left {id=nam;
	      constr=normalize typ;
	      pat=pattern;
	      atoms=atoms}
    with Is_atom a-> Right a (* already in nf *)



==> anc/HoTT/coq-HoTT/plugins/firstorder/formula.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Names
open Globnames

val qflag : bool ref

val red_flags: Closure.RedFlags.reds ref

val (=?) : ('a -> 'a -> int) -> ('b -> 'b -> int) ->
  'a -> 'a -> 'b -> 'b -> int

val (==?) : ('a -> 'a -> 'b ->'b -> int) -> ('c -> 'c -> int) ->
  'a -> 'a -> 'b -> 'b -> 'c ->'c -> int

type ('a,'b) sum = Left of 'a | Right of 'b

type counter = bool -> metavariable

val construct_nhyps : pinductive -> Proof_type.goal Tacmach.sigma -> int array

val ind_hyps : int -> pinductive -> constr list ->
  Proof_type.goal Tacmach.sigma -> rel_context array

type atoms = {positive:constr list;negative:constr list}

type side = Hyp | Concl | Hint

val dummy_id: global_reference

val build_atoms : Proof_type.goal Tacmach.sigma -> counter ->
  side -> constr -> bool * atoms

type right_pattern =
    Rarrow
  | Rand
  | Ror
  | Rfalse
  | Rforall
  | Rexists of metavariable*constr*bool

type left_arrow_pattern=
    LLatom
  | LLfalse of pinductive*constr list
  | LLand of pinductive*constr list
  | LLor of pinductive*constr list
  | LLforall of constr
  | LLexists of pinductive*constr list
  | LLarrow of constr*constr*constr

type left_pattern=
    Lfalse
  | Land of pinductive
  | Lor of pinductive
  | Lforall of metavariable*constr*bool
  | Lexists of pinductive
  | LA of constr*left_arrow_pattern

type t={id: global_reference;
	constr: constr;
	pat: (left_pattern,right_pattern) sum;
	atoms: atoms}

(*exception Is_atom of constr*)

val build_formula : side -> global_reference -> types ->
  Proof_type.goal Tacmach.sigma -> counter -> (t,types) sum



==> anc/HoTT/coq-HoTT/plugins/firstorder/g_ground.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma"  i*)

open Formula
open Sequent
open Ground
open Goptions
open Tacticals
open Tacinterp
open Libnames

(* declaring search depth as a global option *)

let ground_depth=ref 3

let _=
  let gdopt=
    { optsync=true;
      optdepr=false;
      optname="Firstorder Depth";
      optkey=["Firstorder";"Depth"];
      optread=(fun ()->Some !ground_depth);
      optwrite=
   (function
	None->ground_depth:=3
      |	Some i->ground_depth:=(max i 0))}
  in
    declare_int_option gdopt

let congruence_depth=ref 100

let _=
  let gdopt=
    { optsync=true;
      optdepr=false;
      optname="Congruence Depth";
      optkey=["Congruence";"Depth"];
      optread=(fun ()->Some !congruence_depth);
      optwrite=
   (function
	None->congruence_depth:=0
      |	Some i->congruence_depth:=(max i 0))}
  in
    declare_int_option gdopt

let (set_default_solver, default_solver, print_default_solver) = 
  Tactic_option.declare_tactic_option ~default:(<:tactic<auto with *>>) "Firstorder default solver"

VERNAC COMMAND EXTEND Firstorder_Set_Solver
| [ "Set" "Firstorder" "Solver" tactic(t) ] -> [
    set_default_solver 
      (Locality.use_section_locality ())
      (Tacintern.glob_tactic t) ]
END

VERNAC COMMAND EXTEND Firstorder_Print_Solver
| [ "Print" "Firstorder" "Solver" ] -> [
    Pp.msg_info
      (Pp.(++) (Pp.str"Firstorder solver tactic is ") (print_default_solver ())) ]
END

let fail_solver=tclFAIL 0 (Pp.str "GTauto failed")

let gen_ground_tac flag taco ids bases gl=
  let backup= !qflag in
    try
      qflag:=flag;
      let solver=
	match taco with
	    Some tac-> tac
	  | None-> snd (default_solver ()) in
      let startseq gl=
	let seq=empty_seq !ground_depth in
	extend_with_auto_hints bases (extend_with_ref_list ids seq gl) gl in
      let result=ground_tac solver startseq gl in
	qflag:=backup;result
    with reraise -> qflag:=backup;raise reraise

(* special for compatibility with Intuition

let constant str = Coqlib.gen_constant "User" ["Init";"Logic"] str

let defined_connectives=lazy
  [[],EvalConstRef (destConst (constant "not"));
   [],EvalConstRef (destConst (constant "iff"))]

let normalize_evaluables=
  onAllHypsAndConcl
    (function
	 None->unfold_in_concl (Lazy.force defined_connectives)
       | Some id->
	   unfold_in_hyp (Lazy.force defined_connectives)
	   (Tacexpr.InHypType id)) *)

open Pp
open Genarg
open Ppconstr
open Printer
let pr_firstorder_using_raw _ _ _ = prlist_with_sep pr_comma pr_reference
let pr_firstorder_using_glob _ _ _ = prlist_with_sep pr_comma (pr_or_var (fun x -> (pr_global (snd x))))
let pr_firstorder_using_typed _ _ _ = prlist_with_sep pr_comma pr_global

ARGUMENT EXTEND firstorder_using
  PRINTED BY pr_firstorder_using_typed
  RAW_TYPED AS reference_list
  RAW_PRINTED BY pr_firstorder_using_raw
  GLOB_TYPED AS reference_list
  GLOB_PRINTED BY pr_firstorder_using_glob
| [ "using" reference(a) ] -> [ [a] ]
| [ "using" reference(a) "," ne_reference_list_sep(l,",") ] -> [ a::l ]
| [ "using" reference(a) reference(b) reference_list(l) ] -> [
    Flags.if_verbose
      Pp.msg_warning (Pp.str "Deprecated syntax; use \",\" as separator");
    a::b::l
  ]
| [ ] -> [ [] ]
END

TACTIC EXTEND firstorder
    [ "firstorder" tactic_opt(t) firstorder_using(l) ] ->
      [ gen_ground_tac true (Option.map eval_tactic t) l [] ]
|   [ "firstorder" tactic_opt(t) "with" ne_preident_list(l) ] ->
      [ gen_ground_tac true (Option.map eval_tactic t) [] l ]
|   [ "firstorder" tactic_opt(t) firstorder_using(l)
       "with" ne_preident_list(l') ] ->
      [ gen_ground_tac true (Option.map eval_tactic t) l l' ]
END

TACTIC EXTEND gintuition
  [ "gintuition" tactic_opt(t) ] ->
     [ gen_ground_tac false (Option.map eval_tactic t) [] [] ]
END


let default_declarative_automation gls =
  tclORELSE
    (tclORELSE (Auto.h_trivial [] None)
    (Cctac.congruence_tac !congruence_depth []))
    (gen_ground_tac true
       (Some (tclTHEN
		(snd (default_solver ()))
		(Cctac.congruence_tac !congruence_depth [])))
       [] []) gls



let () =
  Decl_proof_instr.register_automation_tac default_declarative_automation



==> anc/HoTT/coq-HoTT/plugins/firstorder/ground.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Formula
open Sequent
open Rules
open Instances
open Term
open Tacmach
open Tacticals

let update_flags ()=
  let predref=ref Names.Cpred.empty in
  let f coe=
    try
      let kn= fst (destConst (Classops.get_coercion_value coe)) in
	predref:=Names.Cpred.add kn !predref
    with DestKO -> ()
  in
    List.iter f (Classops.coercions ());
    red_flags:=
    Closure.RedFlags.red_add_transparent
      Closure.betaiotazeta
      (Names.Id.Pred.full,Names.Cpred.complement !predref)

let ground_tac solver startseq gl=
  update_flags ();
  let rec toptac skipped seq gl=
    if Tacinterp.get_debug()=Tactic_debug.DebugOn 0
    then Pp.msg_debug (Printer.pr_goal gl);
    tclORELSE (axiom_tac seq.gl seq)
      begin
	try
	  let (hd,seq1)=take_formula seq
	  and re_add s=re_add_formula_list skipped s in
	  let continue=toptac []
	  and backtrack gl=toptac (hd::skipped) seq1 gl in
	    match hd.pat with
		Right rpat->
		  begin
		    match rpat with
			Rand->
			  and_tac backtrack continue (re_add seq1)
		      | Rforall->
			  let backtrack1=
			    if !qflag then
			      tclFAIL 0 (Pp.str "reversible in 1st order mode")
			    else
			      backtrack in
			    forall_tac backtrack1 continue (re_add seq1)
		      | Rarrow->
			  arrow_tac backtrack continue (re_add seq1)
		      | Ror->
			  or_tac  backtrack continue (re_add seq1)
		      | Rfalse->backtrack
		      | Rexists(i,dom,triv)->
			  let (lfp,seq2)=collect_quantified seq in
			  let backtrack2=toptac (lfp@skipped) seq2 in
			    if  !qflag && seq.depth>0 then
			      quantified_tac lfp backtrack2
				continue (re_add seq)
			    else
			      backtrack2 (* need special backtracking *)
		  end
	      | Left lpat->
		  begin
		    match lpat with
			Lfalse->
			  left_false_tac hd.id
		      | Land ind->
			  left_and_tac ind backtrack
			  hd.id continue (re_add seq1)
		      | Lor ind->
			  left_or_tac ind backtrack
			  hd.id continue (re_add seq1)
		      | Lforall (_,_,_)->
			  let (lfp,seq2)=collect_quantified seq in
			  let backtrack2=toptac (lfp@skipped) seq2 in
			    if  !qflag && seq.depth>0 then
			      quantified_tac lfp backtrack2
				continue (re_add seq)
			    else
			      backtrack2 (* need special backtracking *)
  		      | Lexists ind ->
			  if !qflag then
			    left_exists_tac ind backtrack hd.id
			      continue (re_add seq1)
			  else backtrack
		      | LA (typ,lap)->
			  let la_tac=
			    begin
			      match lap with
				  LLatom -> backtrack
				| LLand (ind,largs) | LLor(ind,largs)
				| LLfalse (ind,largs)->
				    (ll_ind_tac ind largs backtrack
				       hd.id continue (re_add seq1))
				| LLforall p ->
				    if seq.depth>0 && !qflag then
				      (ll_forall_tac p backtrack
					 hd.id continue (re_add seq1))
				    else backtrack
				| LLexists (ind,l) ->
				    if !qflag then
				      ll_ind_tac ind l backtrack
					hd.id continue (re_add seq1)
				    else
				      backtrack
				| LLarrow (a,b,c) ->
				    (ll_arrow_tac a b c backtrack
				       hd.id continue (re_add seq1))
			    end in
			    ll_atom_tac typ la_tac hd.id continue (re_add seq1)
		  end
	    with Heap.EmptyHeap->solver
      end gl in
    wrap (List.length (pf_hyps gl)) true (toptac []) (startseq gl) gl



==> anc/HoTT/coq-HoTT/plugins/firstorder/ground.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val ground_tac:     Tacmach.tactic ->
  (Proof_type.goal Tacmach.sigma -> Sequent.t) -> Tacmach.tactic



==> anc/HoTT/coq-HoTT/plugins/firstorder/ground_plugin.mllib <==
Formula
Unify
Sequent
Rules
Instances
Ground
G_ground
Ground_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/firstorder/instances.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Unify
open Rules
open Errors
open Util
open Term
open Glob_term
open Tacmach
open Tactics
open Tacticals
open Termops
open Reductionops
open Formula
open Sequent
open Names
open Globnames
open Misctypes

let compare_instance inst1 inst2=
	match inst1,inst2 with
	    Phantom(d1),Phantom(d2)->
	      (OrderedConstr.compare d1 d2)
	  | Real((m1,c1),n1),Real((m2,c2),n2)->
	      ((-) =? (-) ==? OrderedConstr.compare) m2 m1 n1 n2 c1 c2
	  | Phantom(_),Real((m,_),_)-> if m=0 then -1 else 1
	  | Real((m,_),_),Phantom(_)-> if m=0 then 1 else -1

let compare_gr id1 id2 =
  if id1==id2 then 0 else
    if id1==dummy_id then 1
    else if id2==dummy_id then -1
    else Globnames.RefOrdered.compare id1 id2

module OrderedInstance=
struct
  type t=instance * Globnames.global_reference
  let compare (inst1,id1) (inst2,id2)=
    (compare_instance =? compare_gr) inst2 inst1 id2 id1
    (* we want a __decreasing__ total order *)
end

module IS=Set.Make(OrderedInstance)

let make_simple_atoms seq=
  let ratoms=
    match seq.glatom with
	Some t->[t]
      | None->[]
  in {negative=seq.latoms;positive=ratoms}

let do_sequent setref triv id seq i dom atoms=
  let flag=ref true in
  let phref=ref triv in
  let do_atoms a1 a2 =
    let do_pair t1 t2 =
      match unif_atoms i dom t1 t2 with
	  None->()
	| Some (Phantom _) ->phref:=true
	| Some c ->flag:=false;setref:=IS.add (c,id) !setref in
      List.iter (fun t->List.iter (do_pair t) a2.negative) a1.positive;
      List.iter (fun t->List.iter (do_pair t) a2.positive) a1.negative in
    HP.iter (fun lf->do_atoms atoms lf.atoms) seq.redexes;
    do_atoms atoms (make_simple_atoms seq);
    !flag && !phref

let match_one_quantified_hyp setref seq lf=
  match lf.pat with
      Left(Lforall(i,dom,triv))|Right(Rexists(i,dom,triv))->
	if do_sequent setref triv lf.id seq i dom lf.atoms then
	  setref:=IS.add ((Phantom dom),lf.id) !setref
    | _ -> anomaly (Pp.str "can't happen")

let give_instances lf seq=
  let setref=ref IS.empty in
    List.iter (match_one_quantified_hyp setref seq) lf;
    IS.elements !setref

(* collector for the engine *)

let rec collect_quantified seq=
  try
    let hd,seq1=take_formula seq in
      (match hd.pat with
	   Left(Lforall(_,_,_)) | Right(Rexists(_,_,_)) ->
	     let (q,seq2)=collect_quantified seq1 in
	       ((hd::q),seq2)
	 | _->[],seq)
  with Heap.EmptyHeap -> [],seq

(* open instances processor *)

let dummy_constr=mkMeta (-1)

let dummy_bvid=Id.of_string "x"

let constr_of_global = Universes.constr_of_global

let mk_open_instance id gl m t=
  let env=pf_env gl in
  let evmap=Refiner.project gl in
  let var_id=
    if id==dummy_id then dummy_bvid else
      let typ=pf_type_of gl (constr_of_global id) in
	(* since we know we will get a product,
	   reduction is not too expensive *)
      let (nam,_,_)=destProd (whd_betadeltaiota env evmap typ) in
	match nam with
	    Name id -> id
	  | Anonymous ->  dummy_bvid in
  let revt=substl (List.init m (fun i->mkRel (m-i))) t in
  let rec aux n avoid=
    if n=0 then [] else
      let nid=(fresh_id avoid var_id gl) in
	(Name nid,None,dummy_constr)::(aux (n-1) (nid::avoid)) in
  let nt=it_mkLambda_or_LetIn revt (aux m []) in
  let rawt=Detyping.detype false [] [] nt in
  let rec raux n t=
    if n=0 then t else
      match t with
	  GLambda(loc,name,k,_,t0)->
	    let t1=raux (n-1) t0 in
	      GLambda(loc,name,k,GHole (Loc.ghost,Evar_kinds.BinderType name),t1)
	| _-> anomaly (Pp.str "can't happen") in
  let ntt=try
    fst (Pretyping.understand evmap env (raux m rawt))(*FIXME*)
  with e when Errors.noncritical e ->
    error "Untypable instance, maybe higher-order non-prenex quantification" in
    decompose_lam_n_assum m ntt

(* tactics   *)

let left_instance_tac (inst,id) continue seq=
  match inst with
      Phantom dom->
	if lookup (id,None) seq then
	  tclFAIL 0 (Pp.str "already done")
	else
	  tclTHENS (cut dom)
	    [tclTHENLIST
	       [introf;
		(fun gls->generalize
		   [mkApp(constr_of_global id,
			  [|mkVar (Tacmach.pf_nth_hyp_id gls 1)|])] gls);
		introf;
		tclSOLVE [wrap 1 false continue
			    (deepen (record (id,None) seq))]];
	    tclTRY assumption]
    | Real((m,t) as c,_)->
	if lookup (id,Some c) seq then
	  tclFAIL 0 (Pp.str "already done")
	else
	  let special_generalize=
	    if m>0 then
	      fun gl->
		let (rc,ot)= mk_open_instance id gl m t in
		let gt=
		  it_mkLambda_or_LetIn
		    (mkApp(constr_of_global id,[|ot|])) rc in
		  generalize [gt] gl
	    else
	      generalize [mkApp(constr_of_global id,[|t|])]
	  in
	    tclTHENLIST
	      [special_generalize;
	       introf;
	       tclSOLVE
		 [wrap 1 false continue (deepen (record (id,Some c) seq))]]

let right_instance_tac inst continue seq=
  match inst with
      Phantom dom ->
	tclTHENS (cut dom)
	[tclTHENLIST
	   [introf;
	    (fun gls->
	       split (ImplicitBindings
			[mkVar (Tacmach.pf_nth_hyp_id gls 1)]) gls);
	    tclSOLVE [wrap 0 true continue (deepen seq)]];
	 tclTRY assumption]
    | Real ((0,t),_) ->
	(tclTHEN (split (ImplicitBindings [t]))
	   (tclSOLVE [wrap 0 true continue (deepen seq)]))
    | Real ((m,t),_) ->
	tclFAIL 0 (Pp.str "not implemented ... yet")

let instance_tac inst=
  if (snd inst)==dummy_id then
    right_instance_tac (fst inst)
  else
    left_instance_tac inst

let quantified_tac lf backtrack continue seq gl=
  let insts=give_instances lf seq in
    tclORELSE
      (tclFIRST (List.map (fun inst->instance_tac inst continue seq) insts))
      backtrack gl




==> anc/HoTT/coq-HoTT/plugins/firstorder/instances.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Tacmach
open Names
open Globnames
open Rules

val collect_quantified : Sequent.t -> Formula.t list * Sequent.t

val give_instances : Formula.t list -> Sequent.t ->
  (Unify.instance * global_reference) list

val quantified_tac : Formula.t list -> seqtac with_backtracking






==> anc/HoTT/coq-HoTT/plugins/firstorder/rules.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Term
open Tacmach
open Tactics
open Tacticals
open Termops
open Formula
open Sequent
open Globnames
open Locus

type seqtac= (Sequent.t -> tactic) -> Sequent.t -> tactic

type lseqtac= global_reference -> seqtac

type 'a with_backtracking = tactic -> 'a

let wrap n b continue seq gls=
  check_for_interrupt ();
  let nc=pf_hyps gls in
  let env=pf_env gls in
  let rec aux i nc ctx=
    if i<=0 then seq else
      match nc with
	  []->anomaly (Pp.str "Not the expected number of hyps")
	| ((id,_,typ) as nd)::q->
	    if occur_var env id (pf_concl gls) ||
	      List.exists (occur_var_in_decl env id) ctx then
		(aux (i-1) q (nd::ctx))
	    else
	      add_formula Hyp (VarRef id) typ (aux (i-1) q (nd::ctx)) gls in
  let seq1=aux n nc [] in
  let seq2=if b then
    add_formula Concl dummy_id (pf_concl gls) seq1 gls else seq1 in
    continue seq2 gls

let basename_of_global=function
    VarRef id->id
  | _->assert false

let clear_global=function
    VarRef id->clear [id]
  | _->tclIDTAC

let constr_of_global = Universes.constr_of_global
(* connection rules *)

let axiom_tac t seq=
  try exact_no_check (constr_of_global (find_left t seq))
  with Not_found->tclFAIL 0 (Pp.str "No axiom link")

let ll_atom_tac a backtrack id continue seq=
  tclIFTHENELSE
    (try
      tclTHENLIST
	[generalize [mkApp(constr_of_global id,
			   [|constr_of_global (find_left a seq)|])];
	 clear_global id;
	 intro]
    with Not_found->tclFAIL 0 (Pp.str "No link"))
    (wrap 1 false continue seq) backtrack

(* right connectives rules *)

let and_tac backtrack continue seq=
  tclIFTHENELSE simplest_split (wrap 0 true continue seq) backtrack

let or_tac backtrack continue seq=
  tclORELSE
    (any_constructor false (Some (tclCOMPLETE (wrap 0 true continue seq))))
    backtrack

let arrow_tac backtrack continue seq=
  tclIFTHENELSE intro (wrap 1 true continue seq)
    (tclORELSE
       (tclTHEN introf (tclCOMPLETE (wrap 1 true continue seq)))
       backtrack)
(* left connectives rules *)

let left_and_tac ind backtrack id continue seq gls=
 let n=(construct_nhyps ind gls).(0) in
   tclIFTHENELSE
     (tclTHENLIST
      [simplest_elim (constr_of_global id);
       clear_global id;
       tclDO n intro])
     (wrap n false continue seq)
     backtrack gls

let left_or_tac ind backtrack id continue seq gls=
  let v=construct_nhyps ind gls in
  let f n=
    tclTHENLIST
      [clear_global id;
       tclDO n intro;
       wrap n false continue seq] in
    tclIFTHENSVELSE
      (simplest_elim (constr_of_global id))
      (Array.map f v)
      backtrack gls

let left_false_tac id=
  simplest_elim (constr_of_global id)

(* left arrow connective rules *)

(* We use this function for false, and, or, exists *)

let ll_ind_tac (ind,u as indu) largs backtrack id continue seq gl=
     let rcs=ind_hyps 0 indu largs gl in
     let vargs=Array.of_list largs in
	     (* construire le terme  H->B, le generaliser etc *)
     let myterm i=
       let rc=rcs.(i) in
       let p=List.length rc in
       let cstr=mkApp ((mkConstructU ((ind,(i+1)),u)),vargs) in
       let vars=Array.init p (fun j->mkRel (p-j)) in
       let capply=mkApp ((lift p cstr),vars) in
       let head=mkApp ((lift p (constr_of_global id)),[|capply|]) in
	 it_mkLambda_or_LetIn head rc in
       let lp=Array.length rcs in
       let newhyps=List.init lp myterm in
	 tclIFTHENELSE
	   (tclTHENLIST
	      [generalize newhyps;
	       clear_global id;
	       tclDO lp intro])
	   (wrap lp false continue seq) backtrack gl

let ll_arrow_tac a b c backtrack id continue seq=
  let cc=mkProd(Anonymous,a,(lift 1 b)) in
  let d=mkLambda (Anonymous,b,
		  mkApp ((constr_of_global id),
			 [|mkLambda (Anonymous,(lift 1 a),(mkRel 2))|])) in
    tclORELSE
      (tclTHENS (cut c)
	 [tclTHENLIST
	    [introf;
	     clear_global id;
	     wrap 1 false continue seq];
	  tclTHENS (cut cc)
            [exact_no_check (constr_of_global id);
	     tclTHENLIST
	       [generalize [d];
		clear_global id;
		introf;
		introf;
		tclCOMPLETE (wrap 2 true continue seq)]]])
      backtrack

(* quantifier rules (easy side) *)

let forall_tac backtrack continue seq=
  tclORELSE
    (tclIFTHENELSE intro (wrap 0 true continue seq)
       (tclORELSE
	  (tclTHEN introf (tclCOMPLETE (wrap 0 true continue seq)))
	  backtrack))
    (if !qflag then
       tclFAIL 0 (Pp.str "reversible in 1st order mode")
     else
       backtrack)

let left_exists_tac ind backtrack id continue seq gls=
  let n=(construct_nhyps ind gls).(0) in
    tclIFTHENELSE
      (simplest_elim (constr_of_global id))
      (tclTHENLIST [clear_global id;
                    tclDO n intro;
                    (wrap (n-1) false continue seq)])
      backtrack
      gls

let ll_forall_tac prod backtrack id continue seq=
  tclORELSE
    (tclTHENS (cut prod)
       [tclTHENLIST
	  [intro;
	   (fun gls->
	      let id0=pf_nth_hyp_id gls 1 in
	      let term=mkApp((constr_of_global id),[|mkVar(id0)|]) in
		tclTHEN (generalize [term]) (clear [id0]) gls);
	   clear_global id;
	   intro;
	   tclCOMPLETE (wrap 1 false continue (deepen seq))];
	tclCOMPLETE (wrap 0 true continue (deepen seq))])
    backtrack

(* rules for instantiation with unification moved to instances.ml *)

(* special for compatibility with old Intuition *)

let constant str = Coqlib.gen_constant "User" ["Init";"Logic"] str

let defined_connectives=lazy
  [AllOccurrences,EvalConstRef (fst (destConst (constant "not")));
   AllOccurrences,EvalConstRef (fst (destConst (constant "iff")))]

let normalize_evaluables=
  onAllHypsAndConcl
    (function
	 None->unfold_in_concl (Lazy.force defined_connectives)
       | Some id ->
	   unfold_in_hyp (Lazy.force defined_connectives) (id,InHypTypeOnly))


==> anc/HoTT/coq-HoTT/plugins/firstorder/rules.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Tacmach
open Names
open Globnames

type seqtac= (Sequent.t -> tactic) -> Sequent.t -> tactic

type lseqtac= global_reference -> seqtac

type 'a with_backtracking = tactic -> 'a

val wrap : int -> bool -> seqtac

val basename_of_global: global_reference -> Id.t

val clear_global: global_reference -> tactic

val axiom_tac : constr -> Sequent.t -> tactic

val ll_atom_tac : constr -> lseqtac with_backtracking

val and_tac : seqtac with_backtracking

val or_tac : seqtac with_backtracking

val arrow_tac : seqtac with_backtracking

val left_and_tac : pinductive -> lseqtac with_backtracking

val left_or_tac : pinductive -> lseqtac with_backtracking

val left_false_tac : global_reference -> tactic

val ll_ind_tac : pinductive -> constr list -> lseqtac with_backtracking

val ll_arrow_tac : constr -> constr -> constr -> lseqtac with_backtracking

val forall_tac : seqtac with_backtracking

val left_exists_tac : pinductive -> lseqtac with_backtracking

val ll_forall_tac : types -> lseqtac with_backtracking

val normalize_evaluables : tactic


==> anc/HoTT/coq-HoTT/plugins/firstorder/sequent.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Errors
open Util
open Formula
open Unify
open Tacmach
open Globnames
open Pp

let newcnt ()=
  let cnt=ref (-1) in
    fun b->if b then incr cnt;!cnt

let priority = (* pure heuristics, <=0 for non reversible *)
  function
      Right rf->
	begin
	  match rf with
	      Rarrow               -> 100
	    | Rand                 ->  40
	    | Ror                  -> -15
	    | Rfalse               -> -50
	    | Rforall              -> 100
	    | Rexists (_,_,_)      -> -29
	end
    | Left lf ->
	match lf with
	    Lfalse                 -> 999
	  | Land _                 ->  90
	  | Lor _                  ->  40
	  | Lforall (_,_,_)        -> -30
	  | Lexists _              ->  60
	  | LA(_,lap) ->
	      match lap with
		  LLatom           ->   0
		| LLfalse (_,_)    -> 100
		| LLand (_,_)      ->  80
		| LLor (_,_)       ->  70
		| LLforall _       -> -20
		| LLexists (_,_)   ->  50
		| LLarrow  (_,_,_) -> -10

module OrderedFormula=
struct
  type t=Formula.t
  let compare e1 e2=
	(priority e1.pat) - (priority e2.pat)
end

module OrderedConstr=
struct
  type t=constr
  let compare=constr_ord
end

type h_item = global_reference * (int*constr) option

module Hitem=
struct
  type t = h_item
  let compare (id1,co1) (id2,co2)=
    (Globnames.RefOrdered.compare
     =? (fun oc1 oc2 ->
	   match oc1,oc2 with
	       Some (m1,c1),Some (m2,c2) ->
		 ((-) =? OrderedConstr.compare) m1 m2 c1 c2
	     | _,_->Pervasives.compare oc1 oc2)) id1 id2 co1 co2
end

module CM=Map.Make(OrderedConstr)

module History=Set.Make(Hitem)

let cm_add typ nam cm=
  try
    let l=CM.find typ cm in CM.add typ (nam::l) cm
  with
      Not_found->CM.add typ [nam] cm

let cm_remove typ nam cm=
  try
    let l=CM.find typ cm in
    let l0=List.filter (fun id->id<>nam) l in
      match l0 with
	  []->CM.remove typ cm
	| _ ->CM.add typ l0 cm
      with Not_found ->cm

module HP=Heap.Functional(OrderedFormula)

type t=
    {redexes:HP.t;
     context:(global_reference list) CM.t;
     latoms:constr list;
     gl:types;
     glatom:constr option;
     cnt:counter;
     history:History.t;
     depth:int}

let deepen seq={seq with depth=seq.depth-1}

let record item seq={seq with history=History.add item seq.history}

let lookup item seq=
  History.mem item seq.history ||
  match item with
      (_,None)->false
    | (id,Some ((m,t) as c))->
	let p (id2,o)=
	  match o with
	      None -> false
	    | Some ((m2,t2) as c2)->id=id2 && m2>m && more_general c2 c in
	  History.exists p seq.history

let add_formula side nam t seq gl=
  match build_formula side nam t gl seq.cnt with
      Left f->
	begin
	  match side with
	      Concl ->
		{seq with
		   redexes=HP.add f seq.redexes;
		   gl=f.constr;
		   glatom=None}
	    | _ ->
		{seq with
		   redexes=HP.add f seq.redexes;
		   context=cm_add f.constr nam seq.context}
	end
    | Right t->
	match side with
	    Concl ->
	      {seq with gl=t;glatom=Some t}
	  | _ ->
	      {seq with
		 context=cm_add t nam seq.context;
		 latoms=t::seq.latoms}

let re_add_formula_list lf seq=
  let do_one f cm=
    if f.id == dummy_id then cm
    else cm_add f.constr f.id cm in
  {seq with
     redexes=List.fold_right HP.add lf seq.redexes;
     context=List.fold_right do_one lf seq.context}

let find_left t seq=List.hd (CM.find t seq.context)

(*let rev_left seq=
  try
    let lpat=(HP.maximum seq.redexes).pat in
      left_reversible lpat
  with Heap.EmptyHeap -> false
*)

let rec take_formula seq=
  let hd=HP.maximum seq.redexes
  and hp=HP.remove seq.redexes in
    if hd.id == dummy_id then
      let nseq={seq with redexes=hp} in
	if seq.gl==hd.constr then
	  hd,nseq
	else
	  take_formula nseq (* discarding deprecated goal *)
    else
      hd,{seq with
	    redexes=hp;
	    context=cm_remove hd.constr hd.id seq.context}

let empty_seq depth=
  {redexes=HP.empty;
   context=CM.empty;
   latoms=[];
   gl=(mkMeta 1);
   glatom=None;
   cnt=newcnt ();
   history=History.empty;
   depth=depth}

let expand_constructor_hints =
  List.map_append (function
    | IndRef ind ->
        List.init (Inductiveops.nconstructors ind)
          (fun i -> ConstructRef (ind,i+1))
    | gr ->
	[gr])

let extend_with_ref_list l seq gl=
  let l = expand_constructor_hints l in
  let f gr seq=
    let c=Universes.constr_of_global gr in
    let typ=(pf_type_of gl c) in
      add_formula Hyp gr typ seq gl in
    List.fold_right f l seq

open Auto

let extend_with_auto_hints l seq gl=
  let seqref=ref seq in
  let f p_a_t =
    match p_a_t.code with
	Res_pf (c,_) | Give_exact (c,_)
      | Res_pf_THEN_trivial_fail (c,_) ->
	  (try
	     let gr = global_of_constr c in
	     let typ=(pf_type_of gl c) in
	       seqref:=add_formula Hint gr typ !seqref gl
	   with Not_found->())
      | _-> () in
  let g _ l = List.iter f l in
  let h dbname=
    let hdb=
      try
	searchtable_map dbname
      with Not_found->
	error ("Firstorder: "^dbname^" : No such Hint database") in
      Hint_db.iter g hdb in
    List.iter h l;
    !seqref

let print_cmap map=
  let print_entry c l s=
    let xc=Constrextern.extern_constr false (Global.env ()) c in
      str "| " ++
      prlist Printer.pr_global l ++
      str " : " ++
      Ppconstr.pr_constr_expr xc ++
      cut () ++
      s in
    (v 0
	     (str "-----" ++
	      cut () ++
	      CM.fold print_entry map (mt ()) ++
	      str "-----"))




==> anc/HoTT/coq-HoTT/plugins/firstorder/sequent.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Formula
open Tacmach
open Names
open Globnames

module OrderedConstr: Set.OrderedType with type t=constr

module CM: Map.S with type key=constr

type h_item = global_reference * (int*constr) option

module History: Set.S with type elt = h_item

val cm_add : constr -> global_reference -> global_reference list CM.t ->
  global_reference list CM.t

val cm_remove : constr -> global_reference -> global_reference list CM.t ->
  global_reference list CM.t

module HP: Heap.S with type elt=Formula.t

type t = {redexes:HP.t;
	  context: global_reference list CM.t;
	  latoms:constr list;
	  gl:types;
	  glatom:constr option;
	  cnt:counter;
	  history:History.t;
	  depth:int}

val deepen: t -> t

val record: h_item -> t -> t

val lookup: h_item -> t -> bool

val add_formula : side -> global_reference -> constr -> t ->
  Proof_type.goal sigma -> t

val re_add_formula_list : Formula.t list -> t -> t

val find_left : constr -> t -> global_reference

val take_formula : t -> Formula.t * t

val empty_seq : int -> t

val extend_with_ref_list : global_reference list ->
  t -> Proof_type.goal sigma -> t

val extend_with_auto_hints : Auto.hint_db_name list ->
  t -> Proof_type.goal sigma -> t

val print_cmap: global_reference list CM.t -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/plugins/firstorder/unify.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Term
open Termops
open Reductionops

exception UFAIL of constr*constr

(*
   RIGID-only Martelli-Montanari style unification for CLOSED terms
   I repeat : t1 and t2 must NOT have ANY free deBruijn
   sigma is kept normal with respect to itself but is lazily applied
   to the equation set. Raises UFAIL with a pair of  terms
*)

let unif t1 t2=
  let bige=Queue.create ()
  and sigma=ref [] in
  let bind i t=
    sigma:=(i,t)::
      (List.map (function (n,tn)->(n,subst_meta [i,t] tn)) !sigma) in
  let rec head_reduce t=
    (* forbids non-sigma-normal meta in head position*)
    match kind_of_term t with
	Meta i->
	  (try
	     head_reduce (List.assoc i !sigma)
	   with Not_found->t)
      | _->t in
    Queue.add (t1,t2) bige;
    try while true do
      let t1,t2=Queue.take bige in
      let nt1=head_reduce (whd_betaiotazeta Evd.empty t1)
      and nt2=head_reduce (whd_betaiotazeta Evd.empty t2) in
	match (kind_of_term nt1),(kind_of_term nt2) with
	    Meta i,Meta j->
	      if i<>j then
		if i<j then bind j nt1
		else bind i nt2
	  | Meta i,_ ->
	      let t=subst_meta !sigma nt2 in
		if Int.Set.is_empty (free_rels t) &&
		  not (occur_term (mkMeta i) t) then
		    bind i t else raise (UFAIL(nt1,nt2))
	  | _,Meta i ->
	      let t=subst_meta !sigma nt1 in
		if Int.Set.is_empty (free_rels t) &&
		  not (occur_term (mkMeta i) t) then
		    bind i t else raise (UFAIL(nt1,nt2))
	  | Cast(_,_,_),_->Queue.add (strip_outer_cast nt1,nt2) bige
 	  | _,Cast(_,_,_)->Queue.add (nt1,strip_outer_cast nt2) bige
	  | (Prod(_,a,b),Prod(_,c,d))|(Lambda(_,a,b),Lambda(_,c,d))->
	      Queue.add (a,c) bige;Queue.add (pop b,pop d) bige
	  | Case (_,pa,ca,va),Case (_,pb,cb,vb)->
	      Queue.add (pa,pb) bige;
	      Queue.add (ca,cb) bige;
	      let l=Array.length va in
		if l<>(Array.length vb) then
		  raise (UFAIL (nt1,nt2))
		else
		  for i=0 to l-1 do
		    Queue.add (va.(i),vb.(i)) bige
		  done
	  | App(ha,va),App(hb,vb)->
	      Queue.add (ha,hb) bige;
	      let l=Array.length va in
		if l<>(Array.length vb) then
		  raise (UFAIL (nt1,nt2))
		else
		  for i=0 to l-1 do
		    Queue.add (va.(i),vb.(i)) bige
		  done
	  | _->if not (eq_constr_nounivs nt1 nt2) then raise (UFAIL (nt1,nt2))
    done;
      assert false
	(* this place is unreachable but needed for the sake of typing *)
    with Queue.Empty-> !sigma

let value i t=
  let add x y=
    if x<0 then y else if y<0 then x else x+y in
  let rec vaux term=
    if isMeta term && Int.equal (destMeta term) i then 0 else
      let f v t=add v (vaux t) in
      let vr=fold_constr f (-1) term in
	if vr<0 then -1 else vr+1 in
    vaux t

type instance=
    Real of (int*constr)*int
  | Phantom of constr

let mk_rel_inst t=
  let new_rel=ref 1 in
  let rel_env=ref [] in
  let rec renum_rec d t=
    match kind_of_term t with
	Meta n->
	  (try
	     mkRel (d+(List.assoc n !rel_env))
	   with Not_found->
	     let m= !new_rel in
	       incr new_rel;
	       rel_env:=(n,m) :: !rel_env;
	       mkRel (m+d))
      | _ -> map_constr_with_binders succ renum_rec d t
  in
  let nt=renum_rec 0 t in (!new_rel - 1,nt)

let unif_atoms i dom t1 t2=
  try
    let t=List.assoc i (unif t1 t2) in
      if isMeta t then Some (Phantom dom)
      else Some (Real(mk_rel_inst t,value i t1))
  with
      UFAIL(_,_) ->None
    | Not_found ->Some (Phantom dom)

let renum_metas_from k n t= (* requires n = max (free_rels t) *)
  let l=List.init n (fun i->mkMeta (k+i)) in
    substl l t

let more_general (m1,t1) (m2,t2)=
  let mt1=renum_metas_from 0 m1 t1
  and mt2=renum_metas_from m1 m2 t2 in
    try
      let sigma=unif mt1 mt2 in
      let p (n,t)= n<m1 || isMeta t in
	List.for_all p sigma
    with UFAIL(_,_)->false


==> anc/HoTT/coq-HoTT/plugins/firstorder/unify.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term

exception UFAIL of constr*constr

val unif : constr -> constr -> (int*constr) list

type instance=
    Real of (int*constr)*int (* nb trous*terme*valeur heuristique *)
  | Phantom of constr        (* domaine de quantification *)

val unif_atoms : metavariable -> constr -> constr -> constr -> instance option

val more_general : (int*constr) -> (int*constr) -> bool


==> anc/HoTT/coq-HoTT/plugins/fourier/Fourier.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* "Fourier's method to solve linear inequations/equations systems.".*)

Require Export Field.
Require Export DiscrR.
Require Export Fourier_util.
Declare ML Module "fourier_plugin".

Ltac fourier := abstract (fourierz; field; discrR).

Ltac fourier_eq := apply Rge_antisym; fourier.


==> anc/HoTT/coq-HoTT/plugins/fourier/Fourier_util.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Rbase.
Comments "Lemmas used by the tactic Fourier".

Open Scope R_scope.

Lemma Rfourier_lt : forall x1 y1 a:R, x1 < y1 -> 0 < a -> a * x1 < a * y1.
intros; apply Rmult_lt_compat_l; assumption.
Qed.

Lemma Rfourier_le : forall x1 y1 a:R, x1 <= y1 -> 0 < a -> a * x1 <= a * y1.
red.
intros.
case H; auto with real.
Qed.

Lemma Rfourier_lt_lt :
 forall x1 y1 x2 y2 a:R,
   x1 < y1 -> x2 < y2 -> 0 < a -> x1 + a * x2 < y1 + a * y2.
intros x1 y1 x2 y2 a H H0 H1; try assumption.
apply Rplus_lt_compat.
try exact H.
apply Rfourier_lt.
try exact H0.
try exact H1.
Qed.

Lemma Rfourier_lt_le :
 forall x1 y1 x2 y2 a:R,
   x1 < y1 -> x2 <= y2 -> 0 < a -> x1 + a * x2 < y1 + a * y2.
intros x1 y1 x2 y2 a H H0 H1; try assumption.
case H0; intros.
apply Rplus_lt_compat.
try exact H.
apply Rfourier_lt; auto with real.
rewrite H2.
rewrite (Rplus_comm y1 (a * y2)).
rewrite (Rplus_comm x1 (a * y2)).
apply Rplus_lt_compat_l.
try exact H.
Qed.

Lemma Rfourier_le_lt :
 forall x1 y1 x2 y2 a:R,
   x1 <= y1 -> x2 < y2 -> 0 < a -> x1 + a * x2 < y1 + a * y2.
intros x1 y1 x2 y2 a H H0 H1; try assumption.
case H; intros.
apply Rfourier_lt_le; auto with real.
rewrite H2.
apply Rplus_lt_compat_l.
apply Rfourier_lt; auto with real.
Qed.

Lemma Rfourier_le_le :
 forall x1 y1 x2 y2 a:R,
   x1 <= y1 -> x2 <= y2 -> 0 < a -> x1 + a * x2 <= y1 + a * y2.
intros x1 y1 x2 y2 a H H0 H1; try assumption.
case H0; intros.
red.
left; try assumption.
apply Rfourier_le_lt; auto with real.
rewrite H2.
case H; intros.
red.
left; try assumption.
rewrite (Rplus_comm x1 (a * y2)).
rewrite (Rplus_comm y1 (a * y2)).
apply Rplus_lt_compat_l.
try exact H3.
rewrite H3.
red.
right; try assumption.
auto with real.
Qed.

Lemma Rlt_zero_pos_plus1 : forall x:R, 0 < x -> 0 < 1 + x.
intros x H; try assumption.
rewrite Rplus_comm.
apply Rle_lt_0_plus_1.
red; auto with real.
Qed.

Lemma Rlt_mult_inv_pos : forall x y:R, 0 < x -> 0 < y -> 0 < x * / y.
intros x y H H0; try assumption.
replace 0 with (x * 0).
apply Rmult_lt_compat_l; auto with real.
ring.
Qed.

Lemma Rlt_zero_1 : 0 < 1.
exact Rlt_0_1.
Qed.

Lemma Rle_zero_pos_plus1 : forall x:R, 0 <= x -> 0 <= 1 + x.
intros x H; try assumption.
case H; intros.
red.
left; try assumption.
apply Rlt_zero_pos_plus1; auto with real.
rewrite <- H0.
replace (1 + 0) with 1.
red; left.
exact Rlt_zero_1.
ring.
Qed.

Lemma Rle_mult_inv_pos : forall x y:R, 0 <= x -> 0 < y -> 0 <= x * / y.
intros x y H H0; try assumption.
case H; intros.
red; left.
apply Rlt_mult_inv_pos; auto with real.
rewrite <- H1.
red; right; ring.
Qed.

Lemma Rle_zero_1 : 0 <= 1.
red; left.
exact Rlt_zero_1.
Qed.

Lemma Rle_not_lt : forall n d:R, 0 <= n * / d -> ~ 0 < - n * / d.
intros n d H; red; intros H0; try exact H0.
generalize (Rgt_not_le 0 (n * / d)).
intros H1; elim H1; try assumption.
replace (n * / d) with (- - (n * / d)).
replace 0 with (- -0).
replace (- (n * / d)) with (- n * / d).
replace (-0) with 0.
red.
apply Ropp_gt_lt_contravar.
red.
exact H0.
ring.
ring.
ring.
ring.
Qed.

Lemma Rnot_lt0 : forall x:R, ~ 0 < 0 * x.
intros x; try assumption.
replace (0 * x) with 0.
apply Rlt_irrefl.
ring.
Qed.

Lemma Rlt_not_le_frac_opp : forall n d:R, 0 < n * / d -> ~ 0 <= - n * / d.
intros n d H; try assumption.
apply Rgt_not_le.
replace 0 with (-0).
replace (- n * / d) with (- (n * / d)).
apply Ropp_lt_gt_contravar.
try exact H.
ring.
ring.
Qed.

Lemma Rnot_lt_lt : forall x y:R, ~ 0 < y - x -> ~ x < y.
unfold not; intros.
apply H.
apply Rplus_lt_reg_r with x.
replace (x + 0) with x.
replace (x + (y - x)) with y.
try exact H0.
ring.
ring.
Qed.

Lemma Rnot_le_le : forall x y:R, ~ 0 <= y - x -> ~ x <= y.
unfold not; intros.
apply H.
case H0; intros.
left.
apply Rplus_lt_reg_r with x.
replace (x + 0) with x.
replace (x + (y - x)) with y.
try exact H1.
ring.
ring.
right.
rewrite H1; ring.
Qed.

Lemma Rfourier_gt_to_lt : forall x y:R, y > x -> x < y.
unfold Rgt; intros; assumption.
Qed.

Lemma Rfourier_ge_to_le : forall x y:R, y >= x -> x <= y.
intros x y; exact (Rge_le y x).
Qed.

Lemma Rfourier_eqLR_to_le : forall x y:R, x = y -> x <= y.
exact Req_le.
Qed.

Lemma Rfourier_eqRL_to_le : forall x y:R, y = x -> x <= y.
exact Req_le_sym.
Qed.

Lemma Rfourier_not_ge_lt : forall x y:R, (x >= y -> False) -> x < y.
exact Rnot_ge_lt.
Qed.

Lemma Rfourier_not_gt_le : forall x y:R, (x > y -> False) -> x <= y.
exact Rnot_gt_le.
Qed.

Lemma Rfourier_not_le_gt : forall x y:R, (x <= y -> False) -> x > y.
exact Rnot_le_lt.
Qed.

Lemma Rfourier_not_lt_ge : forall x y:R, (x < y -> False) -> x >= y.
exact Rnot_lt_ge.
Qed.


==> anc/HoTT/coq-HoTT/plugins/fourier/fourier.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Méthode d'élimination de Fourier *)
(* Référence:
Auteur(s) : Fourier, Jean-Baptiste-Joseph

Titre(s) : Oeuvres de Fourier [Document électronique]. Tome second. Mémoires publiés dans divers recueils / publ. par les soins de M. Gaston Darboux,...

Publication : Numérisation BnF de l'édition de Paris : Gauthier-Villars, 1890

Pages: 326-327

http://gallica.bnf.fr/
*)

(* Un peu de calcul sur les rationnels...
Les opérations rendent des rationnels normalisés,
i.e. le numérateur et le dénominateur sont premiers entre eux.
*)
type rational = {num:int;
                 den:int}
;;
let print_rational x =
        print_int x.num;
        print_string "/";
        print_int x.den
;;

let rec pgcd x y = if y = 0 then x else pgcd y (x mod y);;


let r0 = {num=0;den=1};;
let r1 = {num=1;den=1};;

let rnorm x = let x = (if x.den<0 then {num=(-x.num);den=(-x.den)} else x) in
              if x.num=0 then r0
              else (let d=pgcd x.num x.den in
		    let d= (if d<0 then -d else d) in
                    {num=(x.num)/d;den=(x.den)/d});;

let rop x = rnorm {num=(-x.num);den=x.den};;

let rplus x y = rnorm {num=x.num*y.den + y.num*x.den;den=x.den*y.den};;

let rminus x y = rnorm {num=x.num*y.den - y.num*x.den;den=x.den*y.den};;

let rmult x y = rnorm {num=x.num*y.num;den=x.den*y.den};;

let rinv x = rnorm {num=x.den;den=x.num};;

let rdiv x y = rnorm {num=x.num*y.den;den=x.den*y.num};;

let rinf x y = x.num*y.den < y.num*x.den;;
let rinfeq x y = x.num*y.den <= y.num*x.den;;

(* {coef;hist;strict}, où coef=[c1; ...; cn; d], représente l'inéquation
c1x1+...+cnxn < d si strict=true, <= sinon,
hist donnant les coefficients (positifs) d'une combinaison linéaire qui permet d'obtenir l'inéquation à partir de celles du départ.
*)

type ineq = {coef:rational list;
             hist:rational list;
             strict:bool};;

let pop x l = l:=x::(!l);;

(* sépare la liste d'inéquations s selon que leur premier coefficient est
négatif, nul ou positif. *)
let partitionne s =
   let lpos=ref [] in
   let lneg=ref [] in
   let lnul=ref [] in
   List.iter (fun ie -> match ie.coef with
                        [] ->  raise (Failure "empty ineq")
                       |(c::r) -> if rinf c r0
           	                  then pop ie lneg
                                  else if rinf r0 c then pop ie lpos
                                              else pop ie lnul)
             s;
   [!lneg;!lnul;!lpos]
;;
(* initialise les histoires d'une liste d'inéquations données par leurs listes de coefficients et leurs strictitudes (!):
(add_hist [(equation 1, s1);...;(équation n, sn)])
=
[{équation 1, [1;0;...;0], s1};
 {équation 2, [0;1;...;0], s2};
 ...
 {équation n, [0;0;...;1], sn}]
*)
let add_hist le =
   let n = List.length le in
   let i = ref 0 in
   List.map (fun (ie,s) ->
              let h = ref [] in
              for _k = 1 to (n - (!i) - 1) do pop r0 h; done;
              pop r1 h;
              for _k = 1 to !i do pop r0 h; done;
              i:=!i+1;
              {coef=ie;hist=(!h);strict=s})
             le
;;
(* additionne deux inéquations *)
let ie_add ie1 ie2 = {coef=List.map2 rplus ie1.coef ie2.coef;
                      hist=List.map2 rplus ie1.hist ie2.hist;
		      strict=ie1.strict || ie2.strict}
;;
(* multiplication d'une inéquation par un rationnel (positif) *)
let ie_emult a ie = {coef=List.map (fun x -> rmult a x) ie.coef;
                     hist=List.map (fun x -> rmult a x) ie.hist;
		     strict= ie.strict}
;;
(* on enlève le premier coefficient *)
let ie_tl ie = {coef=List.tl ie.coef;hist=ie.hist;strict=ie.strict}
;;
(* le premier coefficient: "tête" de l'inéquation *)
let hd_coef ie = List.hd ie.coef
;;

(* calcule toutes les combinaisons entre inéquations de tête négative et inéquations de tête positive qui annulent le premier coefficient.
*)
let deduce_add lneg lpos =
   let res=ref [] in
   List.iter (fun i1 ->
		 List.iter (fun i2 ->
				let a = rop (hd_coef i1) in
				let b = hd_coef i2 in
				pop (ie_tl (ie_add (ie_emult b i1)
						   (ie_emult a i2))) res)
		           lpos)
             lneg;
   !res
;;
(* élimination de la première variable à partir d'une liste d'inéquations:
opération qu'on itère dans l'algorithme de Fourier.
*)
let deduce1 s =
    match (partitionne s) with
      [lneg;lnul;lpos] ->
    let lnew = deduce_add lneg lpos in
    (List.map ie_tl lnul)@lnew
     |_->assert false
;;
(* algorithme de Fourier: on élimine successivement toutes les variables.
*)
let deduce lie =
   let n = List.length (fst (List.hd lie)) in
   let lie=ref (add_hist lie) in
   for _i = 1 to n - 1 do
      lie:= deduce1 !lie;
   done;
   !lie
;;

(* donne [] si le système a des solutions,
sinon donne [c,s,lc]
où lc est la combinaison linéaire des inéquations de départ
qui donne 0 < c si s=true
       ou 0 <= c sinon
cette inéquation étant absurde.
*)

exception Contradiction of (rational * bool * rational list) list

let unsolvable lie =
   let lr = deduce lie in
   let check = function
     | {coef=[c];hist=lc;strict=s} ->
       if (rinf c r0 && (not s)) || (rinfeq c r0 && s)
       then raise (Contradiction [c,s,lc])
     |_->assert false
   in
   try List.iter check lr; []
   with Contradiction l -> l

(* Exemples:

let test1=[[r1;r1;r0],true;[rop r1;r1;r1],false;[r0;rop r1;rop r1],false];;
deduce test1;;
unsolvable test1;;

let test2=[
[r1;r1;r0;r0;r0],false;
[r0;r1;r1;r0;r0],false;
[r0;r0;r1;r1;r0],false;
[r0;r0;r0;r1;r1],false;
[r1;r0;r0;r0;r1],false;
[rop r1;rop r1;r0;r0;r0],false;
[r0;rop r1;rop r1;r0;r0],false;
[r0;r0;rop r1;rop r1;r0],false;
[r0;r0;r0;rop r1;rop r1],false;
[rop r1;r0;r0;r0;rop r1],false
];;
deduce test2;;
unsolvable test2;;

*)


==> anc/HoTT/coq-HoTT/plugins/fourier/fourierR.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)



(* La tactique Fourier ne fonctionne de manière sûre que si les coefficients
des inéquations et équations sont entiers. En attendant la tactique Field.
*)

open Term
open Tactics
open Names
open Libnames
open Globnames
open Tacticals
open Tacmach
open Fourier
open Contradiction

(******************************************************************************
Opérations sur les combinaisons linéaires affines.
La partie homogène d'une combinaison linéaire est en fait une table de hash
qui donne le coefficient d'un terme du calcul des constructions,
qui est zéro si le terme n'y est pas.
*)

module Constrhash = Hashtbl.Make
  (struct type t = constr
	  let equal = eq_constr
	  let hash = hash_constr
   end)

type flin = {fhom: rational Constrhash.t;
             fcste:rational};;

let flin_zero () = {fhom=Constrhash.create 50;fcste=r0};;

let flin_coef f x = try Constrhash.find f.fhom x with Not_found -> r0;;

let flin_add f x c =
    let cx = flin_coef f x in
    Constrhash.replace f.fhom x (rplus cx c);
    f
;;
let flin_add_cste f c =
    {fhom=f.fhom;
     fcste=rplus f.fcste c}
;;

let flin_one () = flin_add_cste (flin_zero()) r1;;

let flin_plus f1 f2 =
    let f3 = flin_zero() in
    Constrhash.iter (fun x c -> let _=flin_add f3 x c in ()) f1.fhom;
    Constrhash.iter (fun x c -> let _=flin_add f3 x c in ()) f2.fhom;
    flin_add_cste (flin_add_cste f3 f1.fcste) f2.fcste;
;;

let flin_minus f1 f2 =
    let f3 = flin_zero() in
    Constrhash.iter (fun x c -> let _=flin_add f3 x c in ()) f1.fhom;
    Constrhash.iter (fun x c -> let _=flin_add f3 x (rop c) in ()) f2.fhom;
    flin_add_cste (flin_add_cste f3 f1.fcste) (rop f2.fcste);
;;
let flin_emult a f =
    let f2 = flin_zero() in
    Constrhash.iter (fun x c -> let _=flin_add f2 x (rmult a c) in ()) f.fhom;
    flin_add_cste f2 (rmult a f.fcste);
;;

(*****************************************************************************)

type ineq = Rlt | Rle | Rgt | Rge

let string_of_R_constant kn =
  match Names.repr_con kn with
    | MPfile dir, sec_dir, id when
	sec_dir = DirPath.empty &&
	DirPath.to_string dir = "Coq.Reals.Rdefinitions"
	-> Label.to_string id
    | _ -> "constant_not_of_R"

let rec string_of_R_constr c =
 match kind_of_term c with
   Cast (c,_,_) -> string_of_R_constr c
  |Const (c,_) -> string_of_R_constant c
  | _ -> "not_of_constant"

exception NoRational

let rec rational_of_constr c =
  match kind_of_term c with
  | Cast (c,_,_) -> (rational_of_constr c)
  | App (c,args) ->
      (match (string_of_R_constr c) with
	 | "Ropp" ->
	     rop (rational_of_constr args.(0))
	 | "Rinv" ->
	     rinv (rational_of_constr args.(0))
	 | "Rmult" ->
	     rmult (rational_of_constr args.(0))
                   (rational_of_constr args.(1))
	 | "Rdiv" ->
	     rdiv (rational_of_constr args.(0))
                  (rational_of_constr args.(1))
	 | "Rplus" ->
	     rplus (rational_of_constr args.(0))
                   (rational_of_constr args.(1))
	 | "Rminus" ->
	     rminus (rational_of_constr args.(0))
                    (rational_of_constr args.(1))
	 | _ -> raise NoRational)
  | Const (kn,_) ->
      (match (string_of_R_constant kn) with
	       "R1" -> r1
              |"R0" -> r0
              |  _ -> raise NoRational)
  |  _ -> raise NoRational
;;

exception NoLinear

let rec flin_of_constr c =
  try(
    match kind_of_term c with
  | Cast (c,_,_) -> (flin_of_constr c)
  | App (c,args) ->
      (match (string_of_R_constr c) with
	   "Ropp" ->
             flin_emult (rop r1) (flin_of_constr args.(0))
	 | "Rplus"->
             flin_plus (flin_of_constr args.(0))
	               (flin_of_constr args.(1))
	 | "Rminus"->
             flin_minus (flin_of_constr args.(0))
	                (flin_of_constr args.(1))
	 | "Rmult"->
	     (try
                let a = rational_of_constr args.(0) in
                try
                  let b = rational_of_constr args.(1) in
		  flin_add_cste (flin_zero()) (rmult a b)
		with NoRational ->
                  flin_add (flin_zero()) args.(1) a
	      with NoRational ->
                flin_add (flin_zero()) args.(0)
		  (rational_of_constr args.(1)))
	 | "Rinv"->
	     let a = rational_of_constr args.(0) in
	     flin_add_cste (flin_zero()) (rinv a)
	 | "Rdiv"->
	     (let b = rational_of_constr args.(1) in
	      try
                let a = rational_of_constr args.(0) in
	        flin_add_cste (flin_zero()) (rdiv a b)
	      with NoRational ->
                flin_add (flin_zero()) args.(0) (rinv b))
         |_-> raise NoLinear)
  | Const (c,_) ->
        (match (string_of_R_constant c) with
	       "R1" -> flin_one ()
              |"R0" -> flin_zero ()
              |_-> raise NoLinear)
  |_-> raise NoLinear)
  with NoRational | NoLinear -> flin_add (flin_zero()) c r1
;;

let flin_to_alist f =
    let res=ref [] in
    Constrhash.iter (fun x c -> res:=(c,x)::(!res)) f;
    !res
;;

(* Représentation des hypothèses qui sont des inéquations ou des équations.
*)
type hineq={hname:constr; (* le nom de l'hypothèse *)
            htype:string; (* Rlt, Rgt, Rle, Rge, eqTLR ou eqTRL *)
            hleft:constr;
            hright:constr;
            hflin:flin;
            hstrict:bool}
;;

(* Transforme une hypothese h:t en inéquation flin<0 ou flin<=0
*)

exception NoIneq

let ineq1_of_constr (h,t) =
    match (kind_of_term t) with
      | App (f,args) ->
        (match kind_of_term f with
          | Const (c,_) when Array.length args = 2 ->
            let t1= args.(0) in
            let t2= args.(1) in
            (match (string_of_R_constant c) with
	      |"Rlt" -> [{hname=h;
                           htype="Rlt";
		           hleft=t1;
			   hright=t2;
			   hflin= flin_minus (flin_of_constr t1)
                                             (flin_of_constr t2);
			   hstrict=true}]
	      |"Rgt" -> [{hname=h;
                           htype="Rgt";
		           hleft=t2;
			   hright=t1;
			   hflin= flin_minus (flin_of_constr t2)
                                             (flin_of_constr t1);
			   hstrict=true}]
	      |"Rle" -> [{hname=h;
                           htype="Rle";
		           hleft=t1;
			   hright=t2;
			   hflin= flin_minus (flin_of_constr t1)
                                             (flin_of_constr t2);
			   hstrict=false}]
	      |"Rge" -> [{hname=h;
                           htype="Rge";
		           hleft=t2;
			   hright=t1;
			   hflin= flin_minus (flin_of_constr t2)
                                             (flin_of_constr t1);
			   hstrict=false}]
              |_-> raise NoIneq)
          | Ind ((kn,i),_) ->
            if not (eq_gr (IndRef(kn,i)) Coqlib.glob_eq) then raise NoIneq;
            let t0= args.(0) in
            let t1= args.(1) in
            let t2= args.(2) in
	    (match (kind_of_term t0) with
              | Const (c,_) ->
		(match (string_of_R_constant c) with
		  | "R"->
                         [{hname=h;
                           htype="eqTLR";
		           hleft=t1;
			   hright=t2;
			   hflin= flin_minus (flin_of_constr t1)
                                             (flin_of_constr t2);
			   hstrict=false};
                          {hname=h;
                           htype="eqTRL";
		           hleft=t2;
			   hright=t1;
			   hflin= flin_minus (flin_of_constr t2)
                                             (flin_of_constr t1);
			   hstrict=false}]
                  |_-> raise NoIneq)
              |_-> raise NoIneq)
          |_-> raise NoIneq)
      |_-> raise NoIneq
;;

(* Applique la méthode de Fourier à une liste d'hypothèses (type hineq)
*)

let fourier_lineq lineq1 =
   let nvar=ref (-1) in
   let hvar=Constrhash.create 50 in (* la table des variables des inéquations *)
   List.iter (fun f ->
		Constrhash.iter (fun x _ -> if not (Constrhash.mem hvar x) then begin
				nvar:=(!nvar)+1;
				Constrhash.add hvar x (!nvar)
			      end)
                  f.hflin.fhom)
             lineq1;
   let sys= List.map (fun h->
               let v=Array.create ((!nvar)+1) r0 in
               Constrhash.iter (fun x c -> v.(Constrhash.find hvar x)<-c)
                  h.hflin.fhom;
               ((Array.to_list v)@[rop h.hflin.fcste],h.hstrict))
             lineq1 in
   unsolvable sys
;;

(*********************************************************************)
(* Defined constants *)

let get = Lazy.force
let constant = Coqlib.gen_constant "Fourier"

(* Standard library *)
open Coqlib
let coq_sym_eqT = lazy (build_coq_eq_sym ())
let coq_False = lazy (build_coq_False ())
let coq_not = lazy (build_coq_not ())
let coq_eq = lazy (build_coq_eq ())

(* Rdefinitions *)
let constant_real = constant ["Reals";"Rdefinitions"]

let coq_Rlt = lazy (constant_real "Rlt")
let coq_Rgt = lazy (constant_real "Rgt")
let coq_Rle = lazy (constant_real "Rle")
let coq_Rge = lazy (constant_real "Rge")
let coq_R = lazy (constant_real "R")
let coq_Rminus = lazy (constant_real "Rminus")
let coq_Rmult = lazy (constant_real "Rmult")
let coq_Rplus = lazy (constant_real "Rplus")
let coq_Ropp = lazy (constant_real "Ropp")
let coq_Rinv = lazy (constant_real "Rinv")
let coq_R0 = lazy (constant_real "R0")
let coq_R1 = lazy (constant_real "R1")

(* RIneq *)
let coq_Rinv_1 = lazy (constant ["Reals";"RIneq"] "Rinv_1")

(* Fourier_util *)
let constant_fourier = constant ["fourier";"Fourier_util"]

let coq_Rlt_zero_1 = lazy (constant_fourier "Rlt_zero_1")
let coq_Rlt_zero_pos_plus1 = lazy (constant_fourier "Rlt_zero_pos_plus1")
let coq_Rle_zero_pos_plus1 = lazy (constant_fourier "Rle_zero_pos_plus1")
let coq_Rlt_mult_inv_pos = lazy (constant_fourier "Rlt_mult_inv_pos")
let coq_Rle_zero_zero = lazy (constant_fourier "Rle_zero_zero")
let coq_Rle_zero_1 = lazy (constant_fourier "Rle_zero_1")
let coq_Rle_mult_inv_pos = lazy (constant_fourier "Rle_mult_inv_pos")
let coq_Rnot_lt0 = lazy (constant_fourier "Rnot_lt0")
let coq_Rle_not_lt = lazy (constant_fourier "Rle_not_lt")
let coq_Rfourier_gt_to_lt = lazy (constant_fourier "Rfourier_gt_to_lt")
let coq_Rfourier_ge_to_le = lazy (constant_fourier "Rfourier_ge_to_le")
let coq_Rfourier_eqLR_to_le = lazy (constant_fourier "Rfourier_eqLR_to_le")
let coq_Rfourier_eqRL_to_le = lazy (constant_fourier "Rfourier_eqRL_to_le")

let coq_Rfourier_not_ge_lt = lazy (constant_fourier "Rfourier_not_ge_lt")
let coq_Rfourier_not_gt_le = lazy (constant_fourier "Rfourier_not_gt_le")
let coq_Rfourier_not_le_gt = lazy (constant_fourier "Rfourier_not_le_gt")
let coq_Rfourier_not_lt_ge = lazy (constant_fourier "Rfourier_not_lt_ge")
let coq_Rfourier_lt = lazy (constant_fourier "Rfourier_lt")
let coq_Rfourier_le = lazy (constant_fourier "Rfourier_le")
let coq_Rfourier_lt_lt = lazy (constant_fourier "Rfourier_lt_lt")
let coq_Rfourier_lt_le = lazy (constant_fourier "Rfourier_lt_le")
let coq_Rfourier_le_lt = lazy (constant_fourier "Rfourier_le_lt")
let coq_Rfourier_le_le = lazy (constant_fourier "Rfourier_le_le")
let coq_Rnot_lt_lt = lazy (constant_fourier "Rnot_lt_lt")
let coq_Rnot_le_le = lazy (constant_fourier "Rnot_le_le")
let coq_Rlt_not_le_frac_opp = lazy (constant_fourier "Rlt_not_le_frac_opp")

(******************************************************************************
Construction de la preuve en cas de succès de la méthode de Fourier,
i.e. on obtient une contradiction.
*)
let is_int x = (x.den)=1
;;

(* fraction = couple (num,den) *)
let rational_to_fraction x= (x.num,x.den)
;;

(* traduction -3 -> (Ropp (Rplus R1 (Rplus R1 R1)))
*)
let int_to_real n =
   let nn=abs n in
   if nn=0
   then get coq_R0
   else
     (let s=ref (get coq_R1) in
      for _i = 1 to (nn-1) do s:=mkApp (get coq_Rplus,[|get coq_R1;!s|]) done;
      if n<0 then mkApp (get coq_Ropp, [|!s|]) else !s)
;;
(* -1/2 -> (Rmult (Ropp R1) (Rinv (Rplus R1 R1)))
*)
let rational_to_real x =
   let (n,d)=rational_to_fraction x in
   mkApp (get coq_Rmult,
     [|int_to_real n;mkApp(get coq_Rinv,[|int_to_real d|])|])
;;

(* preuve que 0<n*1/d
*)
let tac_zero_inf_pos gl (n,d) =
   let tacn=ref (apply (get coq_Rlt_zero_1)) in
   let tacd=ref (apply (get coq_Rlt_zero_1)) in
   for _i = 1 to n - 1 do
       tacn:=(tclTHEN (apply (get coq_Rlt_zero_pos_plus1)) !tacn); done;
   for _i = 1 to d - 1 do
       tacd:=(tclTHEN (apply (get coq_Rlt_zero_pos_plus1)) !tacd); done;
   (tclTHENS (apply (get coq_Rlt_mult_inv_pos)) [!tacn;!tacd])
;;

(* preuve que 0<=n*1/d
*)
let tac_zero_infeq_pos gl (n,d)=
   let tacn=ref (if n=0
                 then (apply (get coq_Rle_zero_zero))
                 else (apply (get coq_Rle_zero_1))) in
   let tacd=ref (apply (get coq_Rlt_zero_1)) in
   for  _i = 1 to n - 1 do
       tacn:=(tclTHEN (apply (get coq_Rle_zero_pos_plus1)) !tacn); done;
   for _i = 1 to d - 1 do
       tacd:=(tclTHEN (apply (get coq_Rlt_zero_pos_plus1)) !tacd); done;
   (tclTHENS (apply (get coq_Rle_mult_inv_pos)) [!tacn;!tacd])
;;

(* preuve que 0<(-n)*(1/d) => False
*)
let tac_zero_inf_false gl (n,d) =
    if n=0 then (apply (get coq_Rnot_lt0))
    else
     (tclTHEN (apply (get coq_Rle_not_lt))
	      (tac_zero_infeq_pos gl (-n,d)))
;;

(* preuve que 0<=(-n)*(1/d) => False
*)
let tac_zero_infeq_false gl (n,d) =
     (tclTHEN (apply (get coq_Rlt_not_le_frac_opp))
	      (tac_zero_inf_pos gl (-n,d)))
;;

let create_meta () = mkMeta(Evarutil.new_meta());;

let my_cut c gl=
     let concl = pf_concl gl in
       apply_type (mkProd(Anonymous,c,concl)) [create_meta()] gl
;;

let exact = exact_check;;

let tac_use h = match h.htype with
               "Rlt" -> exact h.hname
              |"Rle" -> exact h.hname
              |"Rgt" -> (tclTHEN (apply (get coq_Rfourier_gt_to_lt))
                                (exact h.hname))
              |"Rge" -> (tclTHEN (apply (get coq_Rfourier_ge_to_le))
                                (exact h.hname))
              |"eqTLR" -> (tclTHEN (apply (get coq_Rfourier_eqLR_to_le))
                                (exact h.hname))
              |"eqTRL" -> (tclTHEN (apply (get coq_Rfourier_eqRL_to_le))
                                (exact h.hname))
              |_->assert false
;;

(*
let is_ineq (h,t) =
    match (kind_of_term t) with
	App (f,args) ->
	  (match (string_of_R_constr f) with
	       "Rlt" -> true
	     | "Rgt" -> true
	     | "Rle" -> true
	     | "Rge" -> true
(* Wrong:not in Rdefinitions: *) | "eqT" ->
                (match (string_of_R_constr args.(0)) with
			     "R" -> true
			   | _ -> false)
             | _ ->false)
      |_->false
;;
*)

let list_of_sign s = List.map (fun (x,_,z)->(x,z)) s;;

let mkAppL a =
   let l = Array.to_list a in
   mkApp(List.hd l, Array.of_list (List.tl l))
;;

exception GoalDone

(* Résolution d'inéquations linéaires dans R *)
let rec fourier gl=
    Coqlib.check_required_library ["Coq";"fourier";"Fourier"];
    let goal = strip_outer_cast (pf_concl gl) in
    let fhyp=Id.of_string "new_hyp_for_fourier" in
    (* si le but est une inéquation, on introduit son contraire,
       et le but à prouver devient False *)
    try (let tac =
     match (kind_of_term goal) with
      App (f,args) ->
      (match (string_of_R_constr f) with
	     "Rlt" ->
	       (tclTHEN
	         (tclTHEN (apply (get coq_Rfourier_not_ge_lt))
			  (intro_using  fhyp))
		 fourier)
	    |"Rle" ->
	     (tclTHEN
	      (tclTHEN (apply (get coq_Rfourier_not_gt_le))
		       (intro_using  fhyp))
			fourier)
	    |"Rgt" ->
	     (tclTHEN
	      (tclTHEN (apply (get coq_Rfourier_not_le_gt))
		       (intro_using  fhyp))
	      fourier)
	    |"Rge" ->
	     (tclTHEN
	      (tclTHEN (apply (get coq_Rfourier_not_lt_ge))
		       (intro_using  fhyp))
	      fourier)
	    |_-> raise GoalDone)
        |_-> raise GoalDone
      in tac gl)
     with GoalDone ->
    (* les hypothèses *)
    let hyps = List.map (fun (h,t)-> (mkVar h,t))
                        (list_of_sign (pf_hyps gl)) in
    let lineq =ref [] in
    List.iter (fun h -> try (lineq:=(ineq1_of_constr h)@(!lineq))
		        with NoIneq -> ())
              hyps;
    (* lineq = les inéquations découlant des hypothèses *)
    if !lineq=[] then Errors.error "No inequalities";
    let res=fourier_lineq (!lineq) in
    let tac=ref tclIDTAC in
    if res=[]
    then Errors.error "fourier failed"
    (* l'algorithme de Fourier a réussi: on va en tirer une preuve Coq *)
    else (match res with
        [(cres,sres,lc)]->
    (* lc=coefficients multiplicateurs des inéquations
       qui donnent 0<cres ou 0<=cres selon sres *)
	(*print_string "Fourier's method can prove the goal...";flush stdout;*)
          let lutil=ref [] in
	  List.iter
            (fun (h,c) ->
			  if c<>r0
        		  then (lutil:=(h,c)::(!lutil)(*;
				print_rational(c);print_string " "*)))
                    (List.combine (!lineq) lc);
       (* on construit la combinaison linéaire des inéquation *)
             (match (!lutil) with
          (h1,c1)::lutil ->
	  let s=ref (h1.hstrict) in
	  let t1=ref (mkAppL [|get coq_Rmult;
	                  rational_to_real c1;
			  h1.hleft|]) in
	  let t2=ref (mkAppL [|get coq_Rmult;
	                  rational_to_real c1;
			  h1.hright|]) in
	  List.iter (fun (h,c) ->
	       s:=(!s)||(h.hstrict);
	       t1:=(mkAppL [|get coq_Rplus;
	                     !t1;
                             mkAppL [|get coq_Rmult;
                                      rational_to_real c;
			              h.hleft|] |]);
	       t2:=(mkAppL [|get coq_Rplus;
	                     !t2;
                             mkAppL [|get coq_Rmult;
                                      rational_to_real c;
			              h.hright|] |]))
               lutil;
          let ineq=mkAppL [|if (!s) then get coq_Rlt else get coq_Rle;
			      !t1;
			      !t2 |] in
	   let tc=rational_to_real cres in
       (* puis sa preuve *)
           let tac1=ref (if h1.hstrict
                         then (tclTHENS (apply (get coq_Rfourier_lt))
                                 [tac_use h1;
                                  tac_zero_inf_pos  gl
                                      (rational_to_fraction c1)])
                         else (tclTHENS (apply (get coq_Rfourier_le))
                                 [tac_use h1;
				  tac_zero_inf_pos  gl
                                      (rational_to_fraction c1)])) in
           s:=h1.hstrict;
           List.iter (fun (h,c)->
             (if (!s)
	      then (if h.hstrict
	            then tac1:=(tclTHENS (apply (get coq_Rfourier_lt_lt))
			       [!tac1;tac_use h;
			        tac_zero_inf_pos  gl
                                      (rational_to_fraction c)])
	            else tac1:=(tclTHENS (apply (get coq_Rfourier_lt_le))
			       [!tac1;tac_use h;
			        tac_zero_inf_pos  gl
                                      (rational_to_fraction c)]))
	      else (if h.hstrict
	            then tac1:=(tclTHENS (apply (get coq_Rfourier_le_lt))
			       [!tac1;tac_use h;
			        tac_zero_inf_pos  gl
                                      (rational_to_fraction c)])
	            else tac1:=(tclTHENS (apply (get coq_Rfourier_le_le))
			       [!tac1;tac_use h;
			        tac_zero_inf_pos  gl
                                      (rational_to_fraction c)])));
	     s:=(!s)||(h.hstrict))
              lutil;
           let tac2= if sres
                      then tac_zero_inf_false gl (rational_to_fraction cres)
                      else tac_zero_infeq_false gl (rational_to_fraction cres)
           in
           tac:=(tclTHENS (my_cut ineq)
                     [tclTHEN (change_in_concl None
			       (mkAppL [| get coq_not; ineq|]
				       ))
		      (tclTHEN (apply (if sres then get coq_Rnot_lt_lt
					       else get coq_Rnot_le_le))
			    (tclTHENS (Equality.replace
				       (mkAppL [|get coq_Rminus;!t2;!t1|]
					       )
				       tc)
		 	       [tac2;
                                (tclTHENS
				  (Equality.replace
				    (mkApp (get coq_Rinv,
				      [|get coq_R1|]))
				    (get coq_R1))
(* en attendant Field, ça peut aider Ring de remplacer 1/1 par 1 ... *)

      			        [tclORELSE
                                   (* TODO : Ring.polynom []*) tclIDTAC
                                   tclIDTAC;
					  (tclTHEN (apply (get coq_sym_eqT))
						(apply (get coq_Rinv_1)))]

					 )
				]));
                       !tac1]);
	   tac:=(tclTHENS (cut (get coq_False))
				  [tclTHEN intro (contradiction None);
				   !tac])
      |_-> assert false) |_-> assert false
	  );
(*    ((tclTHEN !tac (tclFAIL 1 (* 1 au hasard... *))) gl) *)
      (!tac gl)
(*      ((tclABSTRACT None !tac) gl) *)

;;

(*
let fourier_tac x gl =
     fourier gl
;;

let v_fourier = add_tactic "Fourier" fourier_tac
*)



==> anc/HoTT/coq-HoTT/plugins/fourier/fourier_plugin.mllib <==
Fourier
FourierR
G_fourier
Fourier_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/fourier/g_fourier.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open FourierR

TACTIC EXTEND fourier
  [ "fourierz" ] -> [ fourier ]
END


==> anc/HoTT/coq-HoTT/plugins/fourier/vo.itarget <==
Fourier_util.vo
Fourier.vo


==> anc/HoTT/coq-HoTT/plugins/funind/Recdef.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Require Compare_dec.
Require Wf_nat.

Section Iter.
Variable A : Type.

Fixpoint iter (n : nat) : (A -> A) -> A -> A :=
  fun (fl : A -> A) (def : A) =>
  match n with
  | O => def
  | S m => fl (iter m fl def)
  end.
End Iter.

Theorem SSplus_lt : forall p p' : nat, p < S (S (p + p')).
  intro p; intro p'; change (S p <= S (S (p + p')));
    apply le_S; apply Gt.gt_le_S; change (p < S (p + p'));
    apply Lt.le_lt_n_Sm; apply Plus.le_plus_l.
Qed.


Theorem Splus_lt : forall p p' : nat, p' < S (p + p').
  intro p; intro p'; change (S p' <= S (p + p'));
    apply Gt.gt_le_S; change (p' < S (p + p')); apply Lt.le_lt_n_Sm;
       apply Plus.le_plus_r.
Qed.

Theorem le_lt_SS : forall x y, x <= y -> x < S (S y).
intro x; intro y; intro H; change (S x <= S (S y));
    apply le_S; apply Gt.gt_le_S; change (x < S y);
    apply Lt.le_lt_n_Sm; exact H.
Qed.

Inductive max_type (m n:nat) : Set :=
  cmt : forall v, m <= v -> n <= v -> max_type m n.

Definition max : forall m n:nat, max_type m n.
intros m n; case (Compare_dec.le_gt_dec m n).
intros h; exists n; [exact h | apply le_n].
intros h; exists m; [apply le_n | apply Lt.lt_le_weak; exact h].
Defined.


==> anc/HoTT/coq-HoTT/plugins/funind/functional_principles_proofs.ml <==
open Printer
open Errors
open Util
open Term
open Namegen
open Names
open Declarations
open Declareops
open Pp
open Hiddentac
open Tacmach
open Proof_type
open Tacticals
open Tactics
open Indfun_common
open Libnames
open Globnames
open Misctypes

(* let msgnl = Pp.msgnl *)

(*
let observe strm =
  if do_observe ()
  then Pp.msg_debug strm
  else ()

let do_observe_tac s tac g =
 try let v = tac g in (* msgnl (goal ++ fnl () ++ (str s)++(str " ")++(str "finished")); *) v
 with e ->
   let e = Cerrors.process_vernac_interp_error e in
   let goal = begin try (Printer.pr_goal g) with _ -> assert false end in
   msg_debug (str "observation "++ s++str " raised exception " ++
	    Errors.print e ++ str " on goal " ++ goal );
   raise e;;

let observe_tac_stream s tac g =
  if do_observe ()
  then do_observe_tac  s tac g
  else tac g

let observe_tac s tac g = observe_tac_stream (str s) tac g
  *)


let debug_queue = Stack.create ()

let rec print_debug_queue b e = 
  if  not (Stack.is_empty debug_queue) 
  then
    begin
      let lmsg,goal = Stack.pop debug_queue in 
      if b then 
	Pp.msg_debug (lmsg ++ (str " raised exception " ++ Errors.print e) ++ str " on goal " ++ goal)
      else
	begin
	  Pp.msg_debug (str " from " ++ lmsg ++ str " on goal " ++ goal);
	end;
      print_debug_queue false e;
    end

let observe strm =
  if do_observe ()
  then Pp.msg_debug strm
  else ()

let do_observe_tac s tac g = 
  let goal = Printer.pr_goal g in
  let lmsg = (str "observation : ") ++ s in 
  Stack.push (lmsg,goal) debug_queue;
  try 
    let v = tac g in 
    ignore(Stack.pop debug_queue);
    v
  with reraise ->
    if not (Stack.is_empty debug_queue)
    then print_debug_queue true (Cerrors.process_vernac_interp_error reraise);
    raise reraise

let observe_tac_stream s tac g =
  if do_observe ()
  then do_observe_tac s tac g
  else tac g

let observe_tac s = observe_tac_stream (str s)
  

let list_chop ?(msg="") n l =
  try
    List.chop n l
  with Failure (msg') ->
    failwith (msg ^ msg')


let make_refl_eq constructor type_of_t t  =
(*   let refl_equal_term = Lazy.force refl_equal in *)
  mkApp(constructor,[|type_of_t;t|])


type pte_info =
    {
      proving_tac : (Id.t list ->  Tacmach.tactic);
      is_valid : constr -> bool
    }

type ptes_info = pte_info Id.Map.t

type 'a dynamic_info =
    {
      nb_rec_hyps : int;
      rec_hyps : Id.t list ;
      eq_hyps : Id.t list;
      info : 'a
    }

type body_info = constr dynamic_info


let finish_proof dynamic_infos g =
  observe_tac "finish"
    ( h_assumption)
    g


let refine c =
  Tacmach.refine_no_check c

let thin l =
  Tacmach.thin_no_check l

let eq_constr u v = eq_constr_nounivs u v

let is_trivial_eq t =
  let res =   try
    begin
      match kind_of_term t with
	| App(f,[|_;t1;t2|]) when eq_constr f (Lazy.force eq) ->
	    eq_constr t1 t2
	| App(f,[|t1;a1;t2;a2|]) when eq_constr f (jmeq ())  ->
	    eq_constr t1 t2 && eq_constr a1 a2
	| _ -> false
    end
  with e when Errors.noncritical e -> false
  in
(*   observe (str "is_trivial_eq " ++ Printer.pr_lconstr t ++ (if res then str " true" else str " false")); *)
  res

let rec incompatible_constructor_terms t1 t2 =
  let c1,arg1 = decompose_app t1
  and c2,arg2 = decompose_app t2
  in
  (not (eq_constr t1 t2)) &&
    isConstruct c1 && isConstruct c2 &&
    (
      not (eq_constr c1 c2) ||
	List.exists2 incompatible_constructor_terms arg1 arg2
    )

let is_incompatible_eq t =
  let res =
    try
      match kind_of_term t with
	| App(f,[|_;t1;t2|]) when eq_constr f (Lazy.force eq) ->
	    incompatible_constructor_terms t1 t2
	| App(f,[|u1;t1;u2;t2|]) when eq_constr f (jmeq ()) ->
	    (eq_constr u1 u2 &&
	       incompatible_constructor_terms t1 t2)
	| _ -> false
    with e when Errors.noncritical e -> false
  in
  if res then   observe (str "is_incompatible_eq " ++ Printer.pr_lconstr t);
  res

let change_hyp_with_using msg hyp_id t tac : tactic =
  fun g ->
    let prov_id = pf_get_new_id hyp_id g in
    tclTHENS
      ((* observe_tac msg *) (assert_by (Name prov_id) t (tclCOMPLETE tac)))
      [tclTHENLIST
      [
	(* observe_tac "change_hyp_with_using thin" *) (thin [hyp_id]);
	(* observe_tac "change_hyp_with_using rename " *) (h_rename [prov_id,hyp_id])
      ]] g

exception TOREMOVE


let prove_trivial_eq h_id context (constructor,type_of_term,term) =
  let nb_intros = List.length context in
  tclTHENLIST
    [
      tclDO nb_intros intro; (* introducing context *)
      (fun g ->
	 let context_hyps =
	   fst (list_chop ~msg:"prove_trivial_eq : " nb_intros (pf_ids_of_hyps g))
	 in
	 let context_hyps' =
	   (mkApp(constructor,[|type_of_term;term|]))::
	     (List.map mkVar context_hyps)
	 in
	 let to_refine = applist(mkVar h_id,List.rev context_hyps') in
	 refine to_refine g
      )
    ]



let find_rectype env c =
  let (t, l) = decompose_app (Reduction.whd_betadeltaiota env c) in
  match kind_of_term t with
  | Ind ind -> (t, l)
  | Construct _ -> (t,l)
  | _ -> raise Not_found


let isAppConstruct ?(env=Global.env ()) t =
  try
    let t',l = find_rectype (Global.env ()) t in
    observe (str "isAppConstruct : " ++ Printer.pr_lconstr t ++ str " -> " ++ Printer.pr_lconstr (applist  (t',l)));
    true
  with Not_found -> false

let nf_betaiotazeta = (* Reductionops.local_strong Reductionops.whd_betaiotazeta  *)
  let clos_norm_flags flgs env sigma t =
    Closure.norm_val (Closure.create_clos_infos flgs env) (Closure.inject (Reductionops.nf_evar sigma t)) in
  clos_norm_flags Closure.betaiotazeta  Environ.empty_env Evd.empty



let change_eq env sigma hyp_id (context:rel_context) x t end_of_type  =
  let nochange ?t' msg  =
    begin
      observe (str ("Not treating ( "^msg^" )") ++ pr_lconstr t  ++ str "    " ++ match t' with None -> str "" | Some t -> Printer.pr_lconstr t );
      failwith "NoChange";
    end
  in
  let eq_constr = Reductionops.is_conv env sigma in
  if not (noccurn 1 end_of_type)
  then nochange "dependent"; (* if end_of_type depends on this term we don't touch it  *)
    if not (isApp t) then nochange "not an equality";
    let f_eq,args = destApp t in
    let constructor,t1,t2,t1_typ =
      try
	if (eq_constr f_eq (Lazy.force eq))
	then
	  let t1 = (args.(1),args.(0))
	  and t2 = (args.(2),args.(0))
	  and t1_typ = args.(0)
	  in
	  (Lazy.force refl_equal,t1,t2,t1_typ)
	else
	  if (eq_constr f_eq (jmeq ()))
	  then
	    (jmeq_refl (),(args.(1),args.(0)),(args.(3),args.(2)),args.(0))
	  else nochange "not an equality"
      with e when Errors.noncritical e -> nochange "not an equality"
    in
    if not ((closed0 (fst t1)) && (closed0 (snd t1)))then nochange "not a closed lhs";
    let rec compute_substitution sub t1 t2 =
(*       observe (str "compute_substitution : " ++ pr_lconstr t1 ++ str " === " ++ pr_lconstr t2); *)
      if isRel t2
      then
	let t2 = destRel t2  in
	begin
	  try
	    let t1' = Int.Map.find t2 sub in
	    if not (eq_constr t1 t1') then nochange "twice bound variable";
	    sub
	  with Not_found ->
	    assert (closed0 t1);
	    Int.Map.add t2 t1 sub
	end
      else if isAppConstruct t1 && isAppConstruct t2
      then
	begin
	  let c1,args1 =  find_rectype env t1
	  and c2,args2 = find_rectype env t2
	  in
	  if not (eq_constr c1 c2) then nochange "cannot solve (diff)";
	  List.fold_left2 compute_substitution sub args1 args2
	end
      else
	if (eq_constr t1 t2) then sub else nochange ~t':(make_refl_eq constructor (Reduction.whd_betadeltaiota env t1) t2)  "cannot solve (diff)"
    in
    let sub = compute_substitution Int.Map.empty (snd t1) (snd t2) in
    let sub = compute_substitution sub (fst t1) (fst t2) in
    let end_of_type_with_pop = Termops.pop end_of_type in (*the equation will be removed *)
    let new_end_of_type =
      (* Ugly hack to prevent Map.fold order change between ocaml-3.08.3 and ocaml-3.08.4
	 Can be safely replaced by the next comment for Ocaml >= 3.08.4
      *)
      let sub' = Int.Map.fold (fun i t acc -> (i,t)::acc) sub [] in
      let sub'' = List.sort (fun (x,_) (y,_) -> Pervasives.compare x y) sub' in
      List.fold_left (fun end_of_type (i,t)  -> lift 1 (substnl  [t] (i-1) end_of_type))
	end_of_type_with_pop
	sub''
    in
    let old_context_length = List.length context + 1 in
    let witness_fun =
      mkLetIn(Anonymous,make_refl_eq constructor t1_typ (fst t1),t,
	       mkApp(mkVar hyp_id,Array.init old_context_length (fun i -> mkRel (old_context_length - i)))
	      )
    in
    let new_type_of_hyp,ctxt_size,witness_fun =
      List.fold_left_i
	(fun i (end_of_type,ctxt_size,witness_fun) ((x',b',t') as decl) ->
	   try
	     let witness = Int.Map.find i sub in
	     if b' <> None then anomaly (Pp.str "can not redefine a rel!");
	     (Termops.pop end_of_type,ctxt_size,mkLetIn(x',witness,t',witness_fun))
	   with Not_found  ->
	     (mkProd_or_LetIn decl end_of_type, ctxt_size + 1, mkLambda_or_LetIn decl witness_fun)
	)
	1
	(new_end_of_type,0,witness_fun)
	context
    in
    let new_type_of_hyp =
      Reductionops.nf_betaiota Evd.empty new_type_of_hyp in
    let new_ctxt,new_end_of_type =
      decompose_prod_n_assum ctxt_size new_type_of_hyp
    in
    let prove_new_hyp : tactic =
      tclTHEN
	(tclDO ctxt_size intro)
	(fun g ->
	   let all_ids = pf_ids_of_hyps g in
	   let new_ids,_  = list_chop ctxt_size all_ids in
	   let to_refine = applist(witness_fun,List.rev_map mkVar new_ids) in
	   refine to_refine g
	)
    in
    let simpl_eq_tac =
      change_hyp_with_using "prove_pattern_simplification" hyp_id new_type_of_hyp prove_new_hyp
    in
(*     observe (str "In " ++ Ppconstr.pr_id hyp_id ++  *)
(* 	       str "removing an equation " ++ fnl ()++  *)
(* 	       str "old_typ_of_hyp :=" ++ *)
(* 	       Printer.pr_lconstr_env *)
(* 	       env *)
(* 	       (it_mkProd_or_LetIn ~init:end_of_type ((x,None,t)::context)) *)
(* 	     ++ fnl () ++ *)
(* 	       str "new_typ_of_hyp := "++  *)
(* 	       Printer.pr_lconstr_env env new_type_of_hyp ++ fnl () *)
(* 	     ++ str "old context := " ++ pr_rel_context env context ++ fnl ()  *)
(* 	     ++ str "new context := " ++ pr_rel_context env new_ctxt ++ fnl ()  *)
(* 	     ++ str "old type  := " ++ pr_lconstr end_of_type ++ fnl ()  *)
(* 	     ++ str "new type := " ++ pr_lconstr new_end_of_type ++ fnl ()  *)
(* ); *)
    new_ctxt,new_end_of_type,simpl_eq_tac


let is_property (ptes_info:ptes_info) t_x full_type_of_hyp =
  if isApp t_x
  then
    let pte,args = destApp t_x in
    if isVar pte && Array.for_all closed0 args
    then
      try
	let info = Id.Map.find (destVar pte) ptes_info in
	info.is_valid full_type_of_hyp
      with Not_found -> false
    else false
  else false

let isLetIn t =
  match kind_of_term t with
    | LetIn _ -> true
    | _ -> false


let h_reduce_with_zeta =
  h_reduce
    (Genredexpr.Cbv
       {Redops.all_flags
	with Genredexpr.rDelta = false;
       })



let rewrite_until_var arg_num eq_ids : tactic =
  (* tests if the declares recursive argument is neither a Constructor nor
     an applied Constructor since such a form for the recursive argument
     will break the Guard when trying to save the Lemma.
  *)
  let test_var g =
    let _,args = destApp (pf_concl g) in
    not ((isConstruct args.(arg_num)) || isAppConstruct args.(arg_num))
  in
  let rec do_rewrite eq_ids g  =
    if test_var g
    then tclIDTAC g
    else
      match eq_ids with
	| [] -> anomaly (Pp.str "Cannot find a way to prove recursive property");
	| eq_id::eq_ids ->
	    tclTHEN
	      (tclTRY (Equality.rewriteRL (mkVar eq_id)))
	      (do_rewrite eq_ids)
	      g
  in
  do_rewrite eq_ids


let rec_pte_id = Id.of_string "Hrec"
let clean_hyp_with_heq ptes_infos eq_hyps hyp_id env sigma =
  let coq_False = Coqlib.build_coq_False () in
  let coq_True = Coqlib.build_coq_True () in
  let coq_I = Coqlib.build_coq_I () in
  let rec scan_type  context type_of_hyp : tactic =
    if isLetIn type_of_hyp then
      let real_type_of_hyp = it_mkProd_or_LetIn type_of_hyp context in
      let reduced_type_of_hyp = nf_betaiotazeta real_type_of_hyp in
      (* length of context didn't change ? *)
      let new_context,new_typ_of_hyp =
	 decompose_prod_n_assum (List.length context) reduced_type_of_hyp
      in
        tclTHENLIST
	[ h_reduce_with_zeta (Locusops.onHyp hyp_id);
	  scan_type new_context new_typ_of_hyp ]
    else if isProd type_of_hyp
    then
      begin
	let (x,t_x,t') = destProd type_of_hyp in
	let actual_real_type_of_hyp = it_mkProd_or_LetIn t' context in
	if is_property ptes_infos t_x actual_real_type_of_hyp then
	  begin
	    let pte,pte_args =  (destApp t_x) in
	    let (* fix_info *) prove_rec_hyp = (Id.Map.find (destVar pte) ptes_infos).proving_tac in
	    let popped_t' = Termops.pop t' in
	    let real_type_of_hyp = it_mkProd_or_LetIn popped_t' context in
	    let prove_new_type_of_hyp =
	      let context_length = List.length context in
	      tclTHENLIST
		[
		  tclDO context_length intro;
		  (fun g ->
		     let context_hyps_ids =
		       fst (list_chop ~msg:"rec hyp : context_hyps"
			      context_length (pf_ids_of_hyps g))
		     in
		     let rec_pte_id = pf_get_new_id rec_pte_id g in
		     let to_refine =
		       applist(mkVar hyp_id,
			       List.rev_map mkVar (rec_pte_id::context_hyps_ids)
			      )
		     in
(* 		     observe_tac "rec hyp " *)
		       (tclTHENS
		       (assert_tac (Name rec_pte_id) t_x)
		       [
			 (* observe_tac "prove rec hyp" *) (prove_rec_hyp eq_hyps);
(* 			observe_tac "prove rec hyp" *)
			  (refine to_refine)
		       ])
		       g
		  )
		]
	    in
	    tclTHENLIST
	      [
(* 		observe_tac "hyp rec"  *)
		  (change_hyp_with_using "rec_hyp_tac" hyp_id real_type_of_hyp prove_new_type_of_hyp);
		scan_type context popped_t'
	      ]
	  end
	else if eq_constr t_x coq_False then
	  begin
(* 	    observe (str "Removing : "++ Ppconstr.pr_id hyp_id++  *)
(* 		       str " since it has False in its preconds " *)
(* 		    ); *)
	    raise TOREMOVE;  (* False -> .. useless *)
	  end
	else if is_incompatible_eq t_x then raise TOREMOVE (* t_x := C1 ... =  C2 ... *)
	else if eq_constr t_x coq_True  (* Trivial => we remove this precons *)
	then
(* 	    observe (str "In "++Ppconstr.pr_id hyp_id++  *)
(* 		       str " removing useless precond True" *)
(* 		    );  *)
	  let popped_t' = Termops.pop t' in
	  let real_type_of_hyp =
	    it_mkProd_or_LetIn popped_t' context
	  in
	  let prove_trivial =
	    let nb_intro = List.length context in
	    tclTHENLIST [
	      tclDO nb_intro intro;
	      (fun g ->
		 let context_hyps =
		   fst (list_chop ~msg:"removing True : context_hyps "nb_intro (pf_ids_of_hyps g))
		 in
		 let to_refine =
		   applist (mkVar hyp_id,
			    List.rev (coq_I::List.map mkVar context_hyps)
			   )
		 in
		 refine to_refine g
	      )
	    ]
	  in
	  tclTHENLIST[
	    change_hyp_with_using "prove_trivial" hyp_id real_type_of_hyp
	      ((* observe_tac "prove_trivial" *) prove_trivial);
	    scan_type context popped_t'
	  ]
	else if is_trivial_eq t_x
	then (*  t_x :=  t = t   => we remove this precond *)
	  let popped_t' = Termops.pop t' in
	  let real_type_of_hyp =
	    it_mkProd_or_LetIn popped_t' context
	  in
	  let hd,args = destApp t_x in
	  let get_args hd args =
	    if eq_constr hd (Lazy.force eq)
	    then (Lazy.force refl_equal,args.(0),args.(1))
	    else (jmeq_refl (),args.(0),args.(1))
	  in
	  tclTHENLIST
	    [
	      change_hyp_with_using
		"prove_trivial_eq"
		hyp_id
		real_type_of_hyp
		((* observe_tac "prove_trivial_eq" *)
		  (prove_trivial_eq hyp_id context (get_args hd args)));
	      scan_type context popped_t'
	    ]
	else
	  begin
	    try
	      let new_context,new_t',tac = change_eq env sigma hyp_id context x t_x t' in
	      tclTHEN
		tac
		(scan_type new_context new_t')
	    with Failure "NoChange" ->
	      (* Last thing todo : push the rel in the context and continue *)
	      scan_type ((x,None,t_x)::context) t'
	  end
      end
    else
      tclIDTAC
  in
  try
    scan_type [] (Typing.type_of env sigma (mkVar hyp_id)), [hyp_id]
  with TOREMOVE ->
    thin [hyp_id],[]


let clean_goal_with_heq ptes_infos continue_tac (dyn_infos:body_info) =
  fun g ->
    let env = pf_env g
    and sigma = project g
    in
    let tac,new_hyps =
      List.fold_left (
	fun (hyps_tac,new_hyps) hyp_id ->
	  let hyp_tac,new_hyp =
	    clean_hyp_with_heq ptes_infos dyn_infos.eq_hyps hyp_id env sigma
	  in
	  (tclTHEN hyp_tac hyps_tac),new_hyp@new_hyps
      )
	(tclIDTAC,[])
	dyn_infos.rec_hyps
    in
    let new_infos =
      { dyn_infos with
	  rec_hyps = new_hyps;
	  nb_rec_hyps  = List.length new_hyps
      }
    in
    tclTHENLIST
      [
	tac ;
	(* observe_tac "clean_hyp_with_heq continue" *) (continue_tac new_infos)
      ]
      g

let heq_id = Id.of_string "Heq"

let treat_new_case ptes_infos nb_prod continue_tac term dyn_infos =
  fun g ->
    let nb_first_intro = nb_prod - 1 - dyn_infos.nb_rec_hyps in
    tclTHENLIST
      [
	(* We first introduce the variables *)
	tclDO nb_first_intro (intro_avoiding dyn_infos.rec_hyps);
	(* Then the equation itself *)
	intro_using heq_id;
	onLastHypId (fun heq_id -> tclTHENLIST [
	(* Then the new hypothesis *)
	tclMAP introduction_no_check dyn_infos.rec_hyps;
	(* observe_tac "after_introduction"  *)(fun g' ->
	   (* We get infos on the equations introduced*)
	   let new_term_value_eq = pf_type_of g' (mkVar heq_id) in
	   (* compute the new value of the body *)
	   let new_term_value =
	     match kind_of_term new_term_value_eq with
	       | App(f,[| _;_;args2 |]) -> args2
	       | _ ->
		   observe (str "cannot compute new term value : " ++ pr_gls g' ++ fnl () ++ str "last hyp is" ++
			      pr_lconstr_env (pf_env g') new_term_value_eq
			   );
		   anomaly (Pp.str "cannot compute new term value")
	   in
	 let fun_body =
	   mkLambda(Anonymous,
		    pf_type_of g' term,
		    Termops.replace_term term (mkRel 1) dyn_infos.info
		   )
	 in
	 let new_body = pf_nf_betaiota g' (mkApp(fun_body,[| new_term_value |])) in
	 let new_infos =
	   {dyn_infos with
	      info = new_body;
	      eq_hyps = heq_id::dyn_infos.eq_hyps
	   }
	 in
	 clean_goal_with_heq ptes_infos continue_tac new_infos  g'
      )])
    ]
      g


let my_orelse tac1 tac2 g =
  try
    tac1 g
  with e when Errors.noncritical e ->
(*     observe (str "using snd tac since : " ++ Errors.print e); *)
    tac2 g

let instanciate_hyps_with_args (do_prove:Id.t list -> tactic) hyps args_id =
  let args = Array.of_list (List.map mkVar  args_id) in
  let instanciate_one_hyp hid =
    my_orelse
      ( (* we instanciate the hyp if possible  *)
	fun g ->
	  let prov_hid = pf_get_new_id hid g in
	  tclTHENLIST[
	    pose_proof (Name prov_hid) (mkApp(mkVar hid,args));
	    thin [hid];
	    h_rename [prov_hid,hid]
	  ] g
      )
      ( (*
	  if not then we are in a mutual function block
	  and this hyp is a recursive hyp on an other function.

	  We are not supposed to use it while proving this
	  principle so that we can trash it

	*)
	(fun g ->
(* 	   observe (str "Instanciation: removing hyp " ++ Ppconstr.pr_id hid); *)
	   thin [hid] g
	)
      )
  in
  if args_id = []
  then
    tclTHENLIST [
      tclMAP (fun hyp_id -> h_reduce_with_zeta (Locusops.onHyp hyp_id)) hyps;
      do_prove hyps
    ]
  else
    tclTHENLIST
      [
	tclMAP (fun hyp_id -> h_reduce_with_zeta (Locusops.onHyp hyp_id)) hyps;
	tclMAP instanciate_one_hyp hyps;
	(fun g ->
	   let all_g_hyps_id =
	     List.fold_right Id.Set.add (pf_ids_of_hyps g) Id.Set.empty
	   in
	   let remaining_hyps =
	     List.filter (fun id -> Id.Set.mem id all_g_hyps_id) hyps
	   in
	   do_prove remaining_hyps g
	  )
      ]

let build_proof
    (interactive_proof:bool)
    (fnames:constant list)
    ptes_infos
    dyn_infos
    : tactic =
  let rec build_proof_aux do_finalize dyn_infos : tactic =
    fun g ->
(*      observe (str "proving on " ++ Printer.pr_lconstr_env (pf_env g) term);*)
	match kind_of_term dyn_infos.info with
	  | Case(ci,ct,t,cb) ->
	      let do_finalize_t dyn_info' =
		fun g ->
		  let t = dyn_info'.info in
		  let dyn_infos = {dyn_info' with info =
		      mkCase(ci,ct,t,cb)} in
		  let g_nb_prod = nb_prod (pf_concl g) in
		  let type_of_term = pf_type_of g t in
		  let term_eq =
		    make_refl_eq (Lazy.force refl_equal) type_of_term t
		  in
		  tclTHENSEQ
		    [
		      h_generalize (term_eq::(List.map mkVar dyn_infos.rec_hyps));
		      thin dyn_infos.rec_hyps;
		      pattern_option [Locus.AllOccurrencesBut [1],t] None;
		      (fun g -> observe_tac "toto" (
			 tclTHENSEQ [h_simplest_case t;
				     (fun g' ->
					let g'_nb_prod = nb_prod (pf_concl g') in
					let nb_instanciate_partial = g'_nb_prod - g_nb_prod in
			 		observe_tac "treat_new_case"
					  (treat_new_case
					     ptes_infos
					     nb_instanciate_partial
					     (build_proof do_finalize)
					     t
					     dyn_infos)
					  g'
				     )

				    ]) g
		      )
		    ]
		    g
	      in
	      build_proof do_finalize_t {dyn_infos with info = t} g
	  | Lambda(n,t,b) ->
	      begin
		match kind_of_term( pf_concl g) with
		  | Prod _ ->
		      tclTHEN
			intro
			(fun g' ->
			   let (id,_,_) = pf_last_hyp g' in
			   let new_term =
			     pf_nf_betaiota g'
			       (mkApp(dyn_infos.info,[|mkVar id|]))
			   in
			   let new_infos = {dyn_infos with info = new_term} in
			   let do_prove new_hyps =
			     build_proof do_finalize
			       {new_infos with
			       	  rec_hyps = new_hyps;
				  nb_rec_hyps  = List.length new_hyps
			       }
			   in
(* 			   observe_tac "Lambda" *) (instanciate_hyps_with_args do_prove new_infos.rec_hyps [id]) g'
			     (* 			   build_proof do_finalize new_infos g' *)
			) g
		  | _ ->
		      do_finalize dyn_infos g
	      end
	  | Cast(t,_,_) ->
	      build_proof do_finalize {dyn_infos with info = t} g
	  | Const _ | Var _ | Meta _ | Evar _ | Sort _ | Construct _ | Ind _ ->
	      do_finalize dyn_infos g
	  | App(_,_) ->
	      let f,args = decompose_app dyn_infos.info in
	      begin
		match kind_of_term f with
		  | App _ -> assert false (* we have collected all the app in decompose_app *)
		  | Var _ | Construct _ | Rel _ | Evar _ | Meta _  | Ind _ | Sort _ | Prod _ ->
		      let new_infos =
			{ dyn_infos with
			    info = (f,args)
			}
		      in
		      build_proof_args do_finalize new_infos  g
		  | Const (c,_) when not (List.mem c fnames) ->
		      let new_infos =
			{ dyn_infos with
			    info = (f,args)
			}
		      in
(* 		      Pp.msgnl (str "proving in " ++ pr_lconstr_env (pf_env g) dyn_infos.info); *)
		      build_proof_args do_finalize new_infos g
		  | Const _ ->
		      do_finalize dyn_infos  g
		  | Lambda _ ->
		      let new_term =
                        Reductionops.nf_beta Evd.empty dyn_infos.info in
		      build_proof do_finalize {dyn_infos with info = new_term}
			g
		  | LetIn _ ->
		      let new_infos =
			{ dyn_infos with info = nf_betaiotazeta dyn_infos.info }
		      in

		      tclTHENLIST
			[tclMAP
			   (fun hyp_id ->
			     h_reduce_with_zeta (Locusops.onHyp hyp_id))
			   dyn_infos.rec_hyps;
			 h_reduce_with_zeta Locusops.onConcl;
			 build_proof do_finalize new_infos
			]
			g
		  | Cast(b,_,_) ->
		      build_proof do_finalize {dyn_infos with info = b } g
		  | Case _ | Fix _ | CoFix _ ->
		      let new_finalize dyn_infos =
			let new_infos =
			  { dyn_infos with
			      info = dyn_infos.info,args
			  }
			in
			build_proof_args do_finalize new_infos
		      in
		      build_proof new_finalize {dyn_infos  with info = f } g
	      end
	  | Fix _ | CoFix _ ->
	      error ( "Anonymous local (co)fixpoints are not handled yet")

	  | Prod _ -> error "Prod"
	  | LetIn _ ->
	      let new_infos =
		{ dyn_infos with
		    info = nf_betaiotazeta dyn_infos.info
		}
	      in

	      tclTHENLIST
		[tclMAP
		   (fun hyp_id -> h_reduce_with_zeta (Locusops.onHyp hyp_id))
		   dyn_infos.rec_hyps;
		 h_reduce_with_zeta Locusops.onConcl;
		 build_proof do_finalize new_infos
		] g
	  | Rel _ -> anomaly (Pp.str "Free var in goal conclusion !")
  and build_proof do_finalize dyn_infos g =
(*     observe (str "proving with "++Printer.pr_lconstr dyn_infos.info++ str " on goal " ++ pr_gls g); *)
    observe_tac_stream (str "build_proof with " ++ Printer.pr_lconstr dyn_infos.info ) (build_proof_aux do_finalize dyn_infos) g
  and build_proof_args do_finalize dyn_infos (* f_args'  args *) :tactic =
    fun g ->
      let (f_args',args) = dyn_infos.info in
      let tac : tactic =
	fun g ->
	  match args with
	    | []  ->
	      do_finalize {dyn_infos with info = f_args'} g
	    | arg::args ->
	      (* 		observe (str "build_proof_args with arg := "++ pr_lconstr_env (pf_env g) arg++ *)
	      (* 			fnl () ++  *)
	      (* 			pr_goal (Tacmach.sig_it g) *)
	      (* 			); *)
	      let do_finalize dyn_infos =
		let new_arg = dyn_infos.info in
		(* 		tclTRYD *)
		(build_proof_args
		   do_finalize
		   {dyn_infos with info = (mkApp(f_args',[|new_arg|])), args}
		)
	      in
	      build_proof do_finalize
		{dyn_infos with info = arg }
		g
      in
      (* observe_tac "build_proof_args" *) (tac ) g
  in
  let do_finish_proof dyn_infos =
     (* tclTRYD *) (clean_goal_with_heq
		      ptes_infos
		      finish_proof dyn_infos)
  in
    (* observe_tac "build_proof" *)
  (build_proof (clean_goal_with_heq ptes_infos do_finish_proof) dyn_infos)












(* Proof of principles from structural functions *)

type static_fix_info =
    {
      idx : int;
      name : Id.t;
      types : types;
      offset : int;
      nb_realargs : int;
      body_with_param : constr;
      num_in_block : int
    }



let prove_rec_hyp_for_struct fix_info =
      (fun  eq_hyps -> tclTHEN
	(rewrite_until_var (fix_info.idx) eq_hyps)
	(fun g ->
	   let _,pte_args = destApp (pf_concl g) in
	   let rec_hyp_proof =
	     mkApp(mkVar fix_info.name,array_get_start pte_args)
	   in
	   refine rec_hyp_proof g
	))

let prove_rec_hyp fix_info  =
  { proving_tac = prove_rec_hyp_for_struct fix_info
  ;
    is_valid = fun _ -> true
  }

let generalize_non_dep hyp g =
(*   observe (str "rec id := " ++ Ppconstr.pr_id hyp); *)
  let hyps = [hyp] in
  let env = Global.env () in
  let hyp_typ = pf_type_of g (mkVar hyp) in
  let to_revert,_ =
    Environ.fold_named_context_reverse (fun (clear,keep) (hyp,_,_ as decl) ->
      if List.mem hyp hyps
	or List.exists (Termops.occur_var_in_decl env hyp) keep
	or Termops.occur_var env hyp hyp_typ
	or Termops.is_section_variable hyp (* should be dangerous *)
      then (clear,decl::keep)
      else (hyp::clear,keep))
      ~init:([],[]) (pf_env g)
  in
(*   observe (str "to_revert := " ++ prlist_with_sep spc Ppconstr.pr_id to_revert); *)
  tclTHEN
    ((* observe_tac "h_generalize" *) (h_generalize  (List.map mkVar to_revert) ))
    ((* observe_tac "thin" *) (thin to_revert))
    g

let id_of_decl (na,_,_) =  (Nameops.out_name na)
let var_of_decl decl = mkVar (id_of_decl decl)
let revert idl =
  tclTHEN
    (generalize (List.map mkVar idl))
    (thin idl)

let generate_equation_lemma fnames f fun_num nb_params nb_args rec_args_num =
(*   observe (str "nb_args := " ++ str (string_of_int nb_args)); *)
(*   observe (str "nb_params := " ++ str (string_of_int nb_params)); *)
(*   observe (str "rec_args_num := " ++ str (string_of_int (rec_args_num + 1) )); *)
  let f_def = Global.lookup_constant (fst (destConst f)) in
  let eq_lhs = mkApp(f,Array.init (nb_params + nb_args) (fun i -> mkRel(nb_params + nb_args - i))) in
  let f_body = Option.get (body_of_constant f_def)
  in
  let params,f_body_with_params = decompose_lam_n nb_params f_body in
  let (_,num),(_,_,bodies) = destFix f_body_with_params in
  let fnames_with_params =
    let params = Array.init nb_params (fun i -> mkRel(nb_params - i)) in
    let fnames = List.rev (Array.to_list (Array.map (fun f -> mkApp(f,params)) fnames)) in
    fnames
  in
(*   observe (str "fnames_with_params " ++ prlist_with_sep fnl pr_lconstr fnames_with_params); *)
(*   observe (str "body " ++ pr_lconstr bodies.(num)); *)
  let f_body_with_params_and_other_fun  = substl fnames_with_params bodies.(num) in
(*   observe (str "f_body_with_params_and_other_fun " ++  pr_lconstr f_body_with_params_and_other_fun); *)
  let eq_rhs = nf_betaiotazeta (mkApp(compose_lam params f_body_with_params_and_other_fun,Array.init (nb_params + nb_args) (fun i -> mkRel(nb_params + nb_args - i)))) in
(*   observe (str "eq_rhs " ++  pr_lconstr eq_rhs); *)
  let type_ctxt,type_of_f = decompose_prod_n_assum (nb_params + nb_args)
    ((*FIXME*)f_def.const_type) in
  let eqn = mkApp(Lazy.force eq,[|type_of_f;eq_lhs;eq_rhs|]) in
  let lemma_type = it_mkProd_or_LetIn eqn type_ctxt in
  let f_id = Label.to_id (con_label (fst (destConst f))) in
  let prove_replacement =
    tclTHENSEQ
      [
	tclDO (nb_params + rec_args_num + 1) intro;
	(* observe_tac "" *) (fun g ->
	   let rec_id = pf_nth_hyp_id g 1 in
	   tclTHENSEQ
	     [(* observe_tac "generalize_non_dep in generate_equation_lemma" *) (generalize_non_dep rec_id);
	      (* observe_tac "h_case" *) (h_case false (mkVar rec_id,NoBindings));
	      intros_reflexivity] g
	)
      ]
  in
  Lemmas.start_proof
    (*i The next call to mk_equation_id is valid since we are constructing the lemma
      Ensures by: obvious
      i*)
    (mk_equation_id f_id)
    (Decl_kinds.Global, false, (Decl_kinds.Proof Decl_kinds.Theorem))
    (lemma_type, (*FIXME*) Univ.ContextSet.empty)
    (fun _ _ _ -> ());
  Pfedit.by (prove_replacement);
  Lemmas.save_named false




let do_replace params rec_arg_num rev_args_id f fun_num all_funs g =
  let equation_lemma =
    try
      let finfos = find_Function_infos (fst (destConst f)) (*FIXME*) in
      mkConst (Option.get finfos.equation_lemma)
    with (Not_found | Option.IsNone as e) ->
      let f_id = Label.to_id (con_label (fst (destConst f))) in
      (*i The next call to mk_equation_id is valid since we will construct the lemma
	Ensures by: obvious
	i*)
      let equation_lemma_id = (mk_equation_id f_id) in
      generate_equation_lemma all_funs f fun_num (List.length params) (List.length rev_args_id) rec_arg_num;
      let _ =
	match e with
	  | Option.IsNone ->
	      let finfos = find_Function_infos (fst (destConst f)) in
	      update_Function
		{finfos with
		   equation_lemma = Some (match Nametab.locate (qualid_of_ident equation_lemma_id) with
					      ConstRef c -> c
					    | _ -> Errors.anomaly (Pp.str "Not a constant")
					 )
		}
	  | _ -> ()

      in
      Constrintern.construct_reference (pf_hyps g) equation_lemma_id
  in
  let nb_intro_to_do = nb_prod (pf_concl g) in
    tclTHEN
      (tclDO nb_intro_to_do intro)
      (
	fun g' ->
	  let just_introduced = nLastDecls nb_intro_to_do g' in
	  let just_introduced_id = List.map (fun (id,_,_) -> id) just_introduced in
	  tclTHEN (Equality.rewriteLR equation_lemma) (revert just_introduced_id) g'
      )
      g

let prove_princ_for_struct interactive_proof fun_num fnames all_funs _nparams : tactic =
  fun g ->
    let princ_type = pf_concl g in
    let princ_info = compute_elim_sig princ_type in
    let fresh_id =
      let avoid = ref (pf_ids_of_hyps g) in
      (fun na ->
	 let new_id =
	   match na with
	       Name id -> fresh_id !avoid (Id.to_string id)
	     | Anonymous -> fresh_id !avoid "H"
	 in
	 avoid := new_id :: !avoid;
	 (Name new_id)
      )
    in
    let fresh_decl =
      (fun (na,b,t) ->
	 (fresh_id na,b,t)
      )
    in
    let princ_info : elim_scheme =
      { princ_info with
	  params = List.map fresh_decl princ_info.params;
	  predicates = List.map fresh_decl princ_info.predicates;
	  branches = List.map fresh_decl princ_info.branches;
	  args = List.map fresh_decl princ_info.args
      }
    in
    let get_body const =
      match body_of_constant (Global.lookup_constant const) with
	| Some body ->
	     Tacred.cbv_norm_flags
	       (Closure.RedFlags.mkflags [Closure.RedFlags.fZETA])
	       (Global.env ())
	       (Evd.empty)
	       body
	| None -> error ( "Cannot define a principle over an axiom ")
    in
    let fbody = get_body fnames.(fun_num) in
    let f_ctxt,f_body = decompose_lam fbody in
    let f_ctxt_length = List.length f_ctxt in
    let diff_params = princ_info.nparams - f_ctxt_length in
    let full_params,princ_params,fbody_with_full_params =
      if diff_params > 0
      then
	let princ_params,full_params =
	  list_chop  diff_params princ_info.params
	in
	(full_params, (* real params *)
	 princ_params, (* the params of the principle which are not params of the function *)
	 substl (* function instanciated with real params *)
	   (List.map var_of_decl full_params)
	   f_body
	)
      else
	let f_ctxt_other,f_ctxt_params =
	  list_chop (- diff_params) f_ctxt in
	let f_body = compose_lam f_ctxt_other f_body in
	(princ_info.params, (* real params *)
	 [],(* all params are full params *)
	 substl (* function instanciated with real params *)
	   (List.map var_of_decl princ_info.params)
	   f_body
	)
    in
(*     observe (str "full_params := " ++  *)
(* 	       prlist_with_sep spc (fun (na,_,_) -> Ppconstr.pr_id (Nameops.out_name na)) *)
(* 	       full_params *)
(* 	    );  *)
(*     observe (str "princ_params := " ++  *)
(* 	       prlist_with_sep spc (fun (na,_,_) -> Ppconstr.pr_id (Nameops.out_name na)) *)
(* 	       princ_params *)
(* 	    );  *)
(*     observe (str "fbody_with_full_params := " ++  *)
(* 	       pr_lconstr fbody_with_full_params *)
(* 	    );  *)
    let all_funs_with_full_params =
      Array.map (fun f -> applist(f, List.rev_map var_of_decl full_params)) all_funs
    in
    let fix_offset = List.length princ_params in
    let ptes_to_fix,infos =
      match kind_of_term fbody_with_full_params with
	| Fix((idxs,i),(names,typess,bodies)) ->
	    let bodies_with_all_params =
	      Array.map
		(fun body ->
		   Reductionops.nf_betaiota Evd.empty
		     (applist(substl (List.rev (Array.to_list all_funs_with_full_params)) body,
			      List.rev_map var_of_decl princ_params))
		)
		bodies
	    in
	    let info_array =
	      Array.mapi
		(fun i types ->
		   let types = prod_applist types (List.rev_map var_of_decl princ_params) in
		   { idx = idxs.(i)  - fix_offset;
		     name = Nameops.out_name (fresh_id names.(i));
		     types = types;
		     offset = fix_offset;
		     nb_realargs =
		       List.length
			 (fst (decompose_lam bodies.(i))) - fix_offset;
		     body_with_param = bodies_with_all_params.(i);
		     num_in_block = i
		   }
		)
		typess
	    in
	    let pte_to_fix,rev_info =
	      List.fold_left_i
		(fun i (acc_map,acc_info) (pte,_,_) ->
		   let infos = info_array.(i) in
		   let type_args,_ = decompose_prod infos.types in
		   let nargs = List.length type_args in
		   let f = applist(mkConst fnames.(i), List.rev_map var_of_decl princ_info.params) in
		   let first_args = Array.init nargs (fun i -> mkRel (nargs -i)) in
		   let app_f = mkApp(f,first_args) in
		   let pte_args = (Array.to_list first_args)@[app_f] in
		   let app_pte = applist(mkVar (Nameops.out_name pte),pte_args) in
		   let body_with_param,num =
		     let body = get_body fnames.(i) in
		     let body_with_full_params =
		       Reductionops.nf_betaiota Evd.empty (
			 applist(body,List.rev_map var_of_decl full_params))
		     in
		     match kind_of_term body_with_full_params with
		       | Fix((_,num),(_,_,bs)) ->
			       Reductionops.nf_betaiota Evd.empty
				 (
				   (applist
				      (substl
					 (List.rev
					    (Array.to_list all_funs_with_full_params))
					 bs.(num),
				       List.rev_map var_of_decl princ_params))
				 ),num
			 | _ -> error "Not a mutual block"
		   in
		   let info =
		     {infos with
			types = compose_prod type_args app_pte;
			 body_with_param = body_with_param;
			 num_in_block = num
		     }
		   in
(* 		   observe (str "binding " ++ Ppconstr.pr_id (Nameops.out_name pte) ++  *)
(* 			      str " to " ++ Ppconstr.pr_id info.name); *)
		   (Id.Map.add (Nameops.out_name pte) info acc_map,info::acc_info)
		   )
		0
		(Id.Map.empty,[])
		(List.rev princ_info.predicates)
	    in
	    pte_to_fix,List.rev rev_info
	| _ -> Id.Map.empty,[]
    in
    let mk_fixes : tactic =
      let pre_info,infos = list_chop fun_num infos in
      match pre_info,infos with
	| [],[] -> tclIDTAC
	| _, this_fix_info::others_infos ->
	    let other_fix_infos =
	      List.map
		(fun fi -> fi.name,fi.idx + 1 ,fi.types)
		(pre_info@others_infos)
	    in
	    if other_fix_infos = []
	    then
	      (* observe_tac ("h_fix") *) (h_fix (Some this_fix_info.name) (this_fix_info.idx +1))
	    else
	      h_mutual_fix this_fix_info.name (this_fix_info.idx + 1)
		other_fix_infos
	| _ -> anomaly (Pp.str "Not a valid information")
    in
    let first_tac : tactic = (* every operations until fix creations *)
      tclTHENSEQ
	[ (* observe_tac "introducing params" *) (intros_using (List.rev_map id_of_decl princ_info.params));
	  (* observe_tac "introducing predictes" *) (intros_using (List.rev_map id_of_decl princ_info.predicates));
	  (* observe_tac "introducing branches" *) (intros_using (List.rev_map id_of_decl princ_info.branches));
	  (* observe_tac "building fixes" *) mk_fixes;
	]
    in
    let intros_after_fixes : tactic =
      fun gl ->
	let ctxt,pte_app =  (decompose_prod_assum (pf_concl gl)) in
	let pte,pte_args = (decompose_app pte_app) in
	try
	  let pte =
            try destVar pte
            with DestKO -> anomaly (Pp.str "Property is not a variable")
          in
	  let fix_info = Id.Map.find  pte ptes_to_fix in
	  let nb_args = fix_info.nb_realargs in
	  tclTHENSEQ
	    [
	      (* observe_tac ("introducing args") *) (tclDO nb_args intro);
	      (fun g -> (* replacement of the function by its body *)
		 let args = nLastDecls nb_args g in
		 let fix_body = fix_info.body_with_param in
(* 		 observe (str "fix_body := "++ pr_lconstr_env (pf_env gl) fix_body); *)
		 let args_id = List.map (fun (id,_,_) -> id) args in
		 let dyn_infos =
		   {
		     nb_rec_hyps = -100;
		     rec_hyps = [];
		     info =
		       Reductionops.nf_betaiota Evd.empty
			 (applist(fix_body,List.rev_map mkVar args_id));
		     eq_hyps = []
		   }
		 in
		 tclTHENSEQ
		   [
(* 		     observe_tac "do_replace"  *)
		       (do_replace
			  full_params
			  (fix_info.idx + List.length princ_params)
			  (args_id@(List.map (fun (id,_,_) -> Nameops.out_name id ) princ_params))
			  (all_funs.(fix_info.num_in_block))
			  fix_info.num_in_block
			  all_funs
		       );
(* 		     observe_tac "do_replace"  *)
(* 		       (do_replace princ_info.params fix_info.idx args_id *)
(* 			  (List.hd (List.rev pte_args)) fix_body); *)
		     let do_prove =
		       build_proof
			 interactive_proof
			 (Array.to_list fnames)
			 (Id.Map.map prove_rec_hyp ptes_to_fix)
		     in
		     let prove_tac branches  =
		       let dyn_infos =
			 {dyn_infos with
			    rec_hyps = branches;
			    nb_rec_hyps = List.length branches
			 }
		       in
		       observe_tac "cleaning" (clean_goal_with_heq
			 (Id.Map.map prove_rec_hyp ptes_to_fix)
			 do_prove
			 dyn_infos)
		     in
(* 		     observe (str "branches := " ++ *)
(* 				prlist_with_sep spc (fun decl -> Ppconstr.pr_id (id_of_decl decl)) princ_info.branches ++  fnl () ++ *)
(* 			   str "args := " ++ prlist_with_sep spc Ppconstr.pr_id  args_id *)

(* 			   ); *)
		     (* observe_tac "instancing" *) (instanciate_hyps_with_args prove_tac
		       (List.rev_map id_of_decl princ_info.branches)
		       (List.rev args_id))
		   ]
		   g
	      );
	    ] gl
	with Not_found ->
	  let nb_args = min (princ_info.nargs) (List.length ctxt) in
	  tclTHENSEQ
	    [
	      tclDO nb_args intro;
	      (fun g -> (* replacement of the function by its body *)
		 let args = nLastDecls nb_args g in
		 let args_id = List.map (fun (id,_,_) -> id) args in
		 let dyn_infos =
		   {
		     nb_rec_hyps = -100;
		     rec_hyps = [];
		     info =
		       Reductionops.nf_betaiota Evd.empty
			 (applist(fbody_with_full_params,
				  (List.rev_map var_of_decl princ_params)@
				    (List.rev_map mkVar args_id)
				 ));
		     eq_hyps = []
		   }
		 in
		 let fname = destConst (fst (decompose_app (List.hd (List.rev pte_args)))) in
		 tclTHENSEQ
		   [unfold_in_concl [(Locus.AllOccurrences, Names.EvalConstRef (fst fname))];
		    let do_prove =
		      build_proof
			interactive_proof
			(Array.to_list fnames)
			 (Id.Map.map prove_rec_hyp ptes_to_fix)
		    in
		    let prove_tac branches  =
		      let dyn_infos =
			 {dyn_infos with
			    rec_hyps = branches;
			    nb_rec_hyps = List.length branches
			 }
		      in
		       clean_goal_with_heq
			 (Id.Map.map prove_rec_hyp ptes_to_fix)
			 do_prove
			 dyn_infos
		    in
		    instanciate_hyps_with_args prove_tac
		       (List.rev_map id_of_decl princ_info.branches)
		      (List.rev args_id)
		   ]
		   g
	      )
	    ]
	  gl
    in
    tclTHEN
      first_tac
      intros_after_fixes
      g






(* Proof of principles of general functions *)
(* let  hrec_id =  Recdef.hrec_id *)
(* and acc_inv_id = Recdef.acc_inv_id *)
(* and ltof_ref = Recdef.ltof_ref *)
(* and acc_rel = Recdef.acc_rel *)
(* and well_founded = Recdef.well_founded *)
(* and list_rewrite = Recdef.list_rewrite *)
(* and evaluable_of_global_reference = Recdef.evaluable_of_global_reference *)





let prove_with_tcc tcc_lemma_constr eqs : tactic =
  match !tcc_lemma_constr with
    | None -> anomaly (Pp.str "No tcc proof !!")
    | Some lemma ->
	fun gls ->
(* 	  let hid = next_ident_away_in_goal h_id (pf_ids_of_hyps gls) in *)
(* 	  let ids = hid::pf_ids_of_hyps gls in  *)
	  tclTHENSEQ
	    [
(* 	      generalize [lemma]; *)
(* 	      h_intro hid; *)
(* 	      Elim.h_decompose_and (mkVar hid); *)
	      tclTRY(list_rewrite true eqs);
(* 	      (fun g ->  *)
(* 		 let ids' = pf_ids_of_hyps g in  *)
(* 		 let ids = List.filter (fun id -> not (List.mem id ids)) ids' in  *)
(* 		 rewrite *)
(* 	      ) *)
	      Eauto.gen_eauto (false,5) [] (Some [])
	    ]
	    gls


let backtrack_eqs_until_hrec hrec eqs : tactic =
  fun gls ->
    let eqs = List.map mkVar eqs in
    let rewrite =
      tclFIRST (List.map Equality.rewriteRL eqs )
    in
    let _,hrec_concl  = decompose_prod (pf_type_of gls (mkVar hrec)) in
    let f_app = Array.last (snd (destApp hrec_concl)) in
    let f =  (fst (destApp f_app)) in
    let rec backtrack : tactic =
      fun g ->
	let f_app = Array.last (snd (destApp (pf_concl g))) in
	match kind_of_term f_app with
	  | App(f',_) when eq_constr f' f -> tclIDTAC g
	  | _ -> tclTHEN rewrite backtrack g
    in
    backtrack gls


let rec rewrite_eqs_in_eqs eqs =
  match eqs with
    | [] -> tclIDTAC
    | eq::eqs ->

	  tclTHEN
	    (tclMAP
	       (fun id gl ->
		  observe_tac
		    (Format.sprintf "rewrite %s in %s " (Id.to_string eq) (Id.to_string id))
		    (tclTRY (Equality.general_rewrite_in true Locus.AllOccurrences
			       true (* dep proofs also: *) true id (mkVar eq) false))
		    gl
	       )
	       eqs
	    )
	    (rewrite_eqs_in_eqs eqs)

let new_prove_with_tcc is_mes acc_inv hrec tcc_hyps eqs : tactic =
  fun gls ->
    (tclTHENSEQ
       [
	 backtrack_eqs_until_hrec hrec eqs;
	 (* observe_tac ("new_prove_with_tcc ( applying "^(Id.to_string hrec)^" )" ) *)
	 (tclTHENS  (* We must have exactly ONE subgoal !*)
	    (apply (mkVar hrec))
	    [ tclTHENSEQ
		[
		  keep (tcc_hyps@eqs);
		  apply (Lazy.force acc_inv);
		  (fun g ->
		     if is_mes
		     then
		       unfold_in_concl [(Locus.AllOccurrences, evaluable_of_global_reference (delayed_force ltof_ref))] g
		     else tclIDTAC g
		  );
		  observe_tac "rew_and_finish"
		    (tclTHENLIST
		       [tclTRY(list_rewrite false (List.map (fun v -> (mkVar v,true)) eqs));
			observe_tac "rewrite_eqs_in_eqs" (rewrite_eqs_in_eqs eqs);
			 (observe_tac "finishing using"
			   (
			    tclCOMPLETE(
				    Eauto.eauto_with_bases
				      (true,5)
				      [Evd.empty,Lazy.force refl_equal]
				      [Auto.Hint_db.empty empty_transparent_state false]
				  )
			   )
			)
		       ]
		    )
		]
	    ])
       ])
      gls


let is_valid_hypothesis predicates_name =
  let predicates_name = List.fold_right Id.Set.add predicates_name Id.Set.empty in
  let is_pte typ =
    if isApp typ
    then
      let pte,_ = destApp typ in
      if isVar pte
      then Id.Set.mem (destVar pte) predicates_name
      else false
    else false
  in
  let rec is_valid_hypothesis typ =
    is_pte typ ||
      match kind_of_term typ with
	| Prod(_,pte,typ') -> is_pte pte && is_valid_hypothesis typ'
	| _ -> false
  in
  is_valid_hypothesis

let prove_principle_for_gen
    (f_ref,functional_ref,eq_ref) tcc_lemma_ref is_mes
    rec_arg_num rec_arg_type relation gl =
  let princ_type = pf_concl gl in
  let princ_info = compute_elim_sig princ_type in
  let fresh_id =
    let avoid = ref (pf_ids_of_hyps gl) in
    fun na ->
      let new_id =
	  match na with
	    | Name id -> fresh_id !avoid (Id.to_string id)
	    | Anonymous -> fresh_id !avoid "H"
      in
      avoid := new_id :: !avoid;
      Name new_id
  in
  let fresh_decl (na,b,t) = (fresh_id na,b,t) in
  let princ_info : elim_scheme =
    { princ_info with
	params = List.map fresh_decl princ_info.params;
	predicates = List.map fresh_decl princ_info.predicates;
	branches = List.map fresh_decl princ_info.branches;
	args = List.map fresh_decl princ_info.args
    }
  in
  let wf_tac =
    if is_mes
    then
      (fun b -> Recdef.tclUSER_if_not_mes tclIDTAC b None)
    else fun _ -> prove_with_tcc tcc_lemma_ref []
  in
  let real_rec_arg_num = rec_arg_num - princ_info.nparams in
  let npost_rec_arg = princ_info.nargs - real_rec_arg_num + 1 in
(*   observe ( *)
(*     str "princ_type := " ++ pr_lconstr  princ_type ++ fnl () ++ *)
(*     str "princ_info.nparams := " ++ int princ_info.nparams ++ fnl () ++  *)

(*       str "princ_info.nargs := " ++ int princ_info.nargs ++ fnl () ++  *)
(*     str "rec_arg_num := " ++ int rec_arg_num ++ fnl() ++  *)
(* 	     str "real_rec_arg_num := " ++ int real_rec_arg_num ++ fnl () ++ *)
(* 	     str "npost_rec_arg := " ++ int npost_rec_arg ); *)
  let (post_rec_arg,pre_rec_arg) =
    Util.List.chop npost_rec_arg princ_info.args
  in
  let rec_arg_id =
    match List.rev post_rec_arg with
      | (Name id,_,_)::_ -> id
      | _ -> assert false
  in
(*   observe (str "rec_arg_id := " ++ pr_lconstr (mkVar rec_arg_id)); *)
  let subst_constrs = List.map (fun (na,_,_) -> mkVar (Nameops.out_name na)) (pre_rec_arg@princ_info.params) in
  let relation = substl subst_constrs relation in
  let input_type = substl subst_constrs rec_arg_type in
  let wf_thm_id = Nameops.out_name (fresh_id (Name (Id.of_string "wf_R"))) in
  let acc_rec_arg_id =
    Nameops.out_name (fresh_id (Name (Id.of_string ("Acc_"^(Id.to_string rec_arg_id)))))
  in
  let revert l =
    tclTHEN (h_generalize (List.map mkVar l)) (clear l)
  in
  let fix_id = Nameops.out_name (fresh_id (Name hrec_id)) in
  let prove_rec_arg_acc g =
      ((* observe_tac "prove_rec_arg_acc"  *)
	 (tclCOMPLETE
	    (tclTHEN
	       (assert_by (Name wf_thm_id)
		  (mkApp (delayed_force well_founded,[|input_type;relation|]))
		  (fun g -> (* observe_tac "prove wf" *) (tclCOMPLETE (wf_tac is_mes)) g))
	       (
		 (* observe_tac  *)
(* 		   "apply wf_thm"  *)
		 h_simplest_apply (mkApp(mkVar wf_thm_id,[|mkVar rec_arg_id|]))
	       )
	    )
	 )
      )
      g
  in
  let args_ids = List.map (fun (na,_,_) -> Nameops.out_name na) princ_info.args in
  let lemma =
    match !tcc_lemma_ref with
     | None -> error "No tcc proof !!"
     | Some lemma -> lemma
  in
(*   let rec list_diff del_list check_list = *)
(*     match del_list with *)
(*          [] -> *)
(*            [] *)
(*       | f::r -> *)
(*           if List.mem f check_list then *)
(*                list_diff r check_list *)
(*           else *)
(*                f::(list_diff r check_list) *)
(*   in *)
  let tcc_list = ref [] in
  let start_tac gls =
    let hyps = pf_ids_of_hyps gls in
      let hid =
	next_ident_away_in_goal
	  (Id.of_string "prov")
	  hyps
      in
      tclTHENSEQ
	[
	  generalize [lemma];
	  h_intro hid;
	  Elim.h_decompose_and (mkVar hid);
	  (fun g ->
	     let new_hyps = pf_ids_of_hyps g in
	     tcc_list := List.rev (List.subtract new_hyps (hid::hyps));
	     if !tcc_list = []
	     then
	       begin
		 tcc_list := [hid];
		 tclIDTAC g
	       end
	     else thin [hid] g
	  )
	  ]
	  gls
  in
  tclTHENSEQ
    [
      observe_tac "start_tac" start_tac;
      h_intros
	(List.rev_map (fun (na,_,_) -> Nameops.out_name na)
	   (princ_info.args@princ_info.branches@princ_info.predicates@princ_info.params)
	);
      (* observe_tac "" *) (assert_by
	 (Name acc_rec_arg_id)
 	 (mkApp (delayed_force acc_rel,[|input_type;relation;mkVar rec_arg_id|]))
	 (prove_rec_arg_acc)
      );
(*       observe_tac "reverting" *) (revert (List.rev (acc_rec_arg_id::args_ids)));
(*       (fun g -> observe (Printer.pr_goal (sig_it g) ++ fnl () ++  *)
(* 			   str "fix arg num" ++ int (List.length args_ids + 1) ); tclIDTAC g); *)
      (* observe_tac "h_fix " *) (h_fix (Some fix_id) (List.length args_ids + 1));
(*       (fun g -> observe (Printer.pr_goal (sig_it g) ++ fnl() ++ pr_lconstr_env (pf_env g ) (pf_type_of g (mkVar fix_id) )); tclIDTAC g); *)
      h_intros (List.rev (acc_rec_arg_id::args_ids));
      Equality.rewriteLR (mkConst eq_ref);
      (* observe_tac "finish" *) (fun gl' ->
	 let body =
	   let _,args = destApp (pf_concl gl') in
	   Array.last args
	 in
	 let body_info rec_hyps =
	   {
	     nb_rec_hyps = List.length rec_hyps;
	     rec_hyps = rec_hyps;
	     eq_hyps = [];
	     info = body
	   }
	 in
	 let acc_inv =
	   lazy (
	     mkApp (
	       delayed_force acc_inv_id,
	       [|input_type;relation;mkVar rec_arg_id|]
	     )
	   )
	 in
	 let acc_inv = lazy (mkApp(Lazy.force acc_inv, [|mkVar  acc_rec_arg_id|])) in
	 let predicates_names =
	   List.map (fun (na,_,_) -> Nameops.out_name na) princ_info.predicates
	 in
	 let pte_info =
	   { proving_tac =
	       (fun eqs ->
(* 		  msgnl (str "tcc_list := "++ prlist_with_sep spc Ppconstr.pr_id  !tcc_list); *)
(* 		  msgnl (str "princ_info.args := "++ prlist_with_sep spc Ppconstr.pr_id  (List.map  (fun (na,_,_) -> (Nameops.out_name na)) princ_info.args)); *)
(* 		  msgnl (str "princ_info.params := "++ prlist_with_sep spc Ppconstr.pr_id  (List.map  (fun (na,_,_) -> (Nameops.out_name na)) princ_info.params)); *)
(* 		  msgnl (str "acc_rec_arg_id := "++  Ppconstr.pr_id acc_rec_arg_id); *)
(* 		  msgnl (str "eqs := "++ prlist_with_sep spc Ppconstr.pr_id  eqs); *)

		  (* observe_tac "new_prove_with_tcc"  *)
		    (new_prove_with_tcc
		       is_mes acc_inv fix_id

		       (!tcc_list@(List.map
			   (fun (na,_,_) -> (Nameops.out_name na))
			   (princ_info.args@princ_info.params)
			)@ ([acc_rec_arg_id])) eqs
		    )

	       );
	     is_valid = is_valid_hypothesis predicates_names
	   }
	 in
	 let ptes_info : pte_info Id.Map.t =
	   List.fold_left
	     (fun map pte_id ->
		Id.Map.add pte_id
		  pte_info
		  map
	     )
	     Id.Map.empty
	     predicates_names
	 in
	 let make_proof rec_hyps =
	   build_proof
	     false
	     [f_ref]
	     ptes_info
	     (body_info rec_hyps)
	 in
	 (* observe_tac "instanciate_hyps_with_args"  *)
	   (instanciate_hyps_with_args
	      make_proof
	      (List.map (fun (na,_,_) -> Nameops.out_name na) princ_info.branches)
	      (List.rev args_ids)
	   )
	   gl'
      )

    ]
    gl










==> anc/HoTT/coq-HoTT/plugins/funind/functional_principles_proofs.mli <==
open Names
open Term

val prove_princ_for_struct :
  bool ->
  int -> constant array -> constr array -> int -> Tacmach.tactic


val prove_principle_for_gen :
  constant*constant*constant -> (* name of the function, the fonctionnal and the fixpoint equation *)
  constr option ref -> (* a pointer to the obligation proofs lemma *)
  bool -> (* is that function uses measure *)
  int -> (* the number of recursive argument *)
  types -> (* the type of the recursive argument *)
  constr -> (* the wf relation used to prove the function *)
  Tacmach.tactic


(* val is_pte  : rel_declaration -> bool  *)


==> anc/HoTT/coq-HoTT/plugins/funind/functional_principles_types.ml <==
open Printer
open Errors
open Util
open Term
open Namegen
open Names
open Declarations
open Declareops
open Pp
open Entries
open Tactics
open Indfun_common
open Functional_principles_proofs
open Misctypes

exception Toberemoved_with_rel of int*constr
exception Toberemoved

let pr_elim_scheme el =
  let env = Global.env () in
  let msg = str "params := " ++ Printer.pr_rel_context env el.params in
  let env = Environ.push_rel_context el.params env in
  let msg = msg ++ fnl () ++ str "predicates := "++ Printer.pr_rel_context env el.predicates in
  let env = Environ.push_rel_context el.predicates env in
  let msg = msg ++ fnl () ++ str "branches := " ++ Printer.pr_rel_context env el.branches in
  let env = Environ.push_rel_context el.branches env in
  let msg = msg ++ fnl () ++ str "args := " ++ Printer.pr_rel_context env el.args in
  let env = Environ.push_rel_context el.args env in
  msg ++ fnl () ++ str "concl := " ++ pr_lconstr_env env el.concl


let observe s =
  if do_observe ()
  then Pp.msg_debug s

(*
   Transform an inductive induction principle into
   a functional one
*)
let compute_new_princ_type_from_rel rel_to_fun sorts princ_type =
  let princ_type_info = compute_elim_sig princ_type in
  let env = Global.env () in
  let env_with_params = Environ.push_rel_context princ_type_info.params env in
  let tbl = Hashtbl.create 792 in
  let rec change_predicates_names (avoid:Id.t list) (predicates:rel_context)  : rel_context =
    match predicates with
    | [] -> []
    |(Name x,v,t)::predicates ->
       let id =  Namegen.next_ident_away x avoid in
       Hashtbl.add tbl id x;
       (Name id,v,t)::(change_predicates_names (id::avoid) predicates)
    | (Anonymous,_,_)::_ -> anomaly (Pp.str "Anonymous property binder ")
  in
  let avoid = (Termops.ids_of_context env_with_params ) in
  let princ_type_info =
    { princ_type_info with
	predicates = change_predicates_names avoid princ_type_info.predicates
    }
  in
(*   observe (str "starting princ_type := " ++ pr_lconstr_env env princ_type); *)
(*   observe (str "princ_infos : " ++ pr_elim_scheme princ_type_info); *)
  let change_predicate_sort i (x,_,t) =
    let new_sort = sorts.(i) in
    let args,_ = decompose_prod t in
    let real_args =
      if princ_type_info.indarg_in_concl
      then List.tl args
      else args
    in
    Nameops.out_name x,None,compose_prod real_args (mkSort new_sort)
  in
  let new_predicates =
    List.map_i
      change_predicate_sort
      0
      princ_type_info.predicates
  in
  let env_with_params_and_predicates = List.fold_right Environ.push_named new_predicates env_with_params in
  let rel_as_kn =
    fst (match princ_type_info.indref with
	   | Some (Globnames.IndRef ind) -> ind
	   | _ -> error "Not a valid predicate"
	)
  in
  let ptes_vars = List.map (fun (id,_,_) -> id) new_predicates in
  let is_pte =
    let set = List.fold_right Id.Set.add ptes_vars Id.Set.empty in
    fun t ->
      match kind_of_term t with
	| Var id -> Id.Set.mem id set
	| _ -> false
  in
  let pre_princ =
    it_mkProd_or_LetIn
      (it_mkProd_or_LetIn
	 (Option.fold_right
			   mkProd_or_LetIn
			   princ_type_info.indarg
			   princ_type_info.concl
			)
	 princ_type_info.args
      )
      princ_type_info.branches
  in
  let pre_princ = substl (List.map mkVar ptes_vars) pre_princ in
  let is_dom c =
    match kind_of_term c with
      | Ind((u,_),_) -> u = rel_as_kn
      | Construct(((u,_),_),_) -> u = rel_as_kn
      | _ -> false
  in
  let get_fun_num c =
    match kind_of_term c with
      | Ind((_,num),_) -> num
      | Construct(((_,num),_),_) -> num
      | _ -> assert false
  in
  let dummy_var = mkVar (Id.of_string "________") in
  let mk_replacement c i args =
    let res = mkApp(rel_to_fun.(i), Array.map Termops.pop (array_get_start args)) in
(*     observe (str "replacing " ++ pr_lconstr c ++ str " by "  ++ pr_lconstr res); *)
    res
  in
  let rec compute_new_princ_type remove env pre_princ : types*(constr list) =
    let (new_princ_type,_) as res =
      match kind_of_term pre_princ with
	| Rel n ->
	    begin
	      try match Environ.lookup_rel n env with
		| _,_,t when is_dom t -> raise Toberemoved
		| _ -> pre_princ,[] with Not_found -> assert false
	    end
	| Prod(x,t,b) ->
	    compute_new_princ_type_for_binder remove mkProd env x t b
	| Lambda(x,t,b) ->
	    compute_new_princ_type_for_binder  remove mkLambda env x t b
	| Ind _ | Construct _ when is_dom pre_princ -> raise Toberemoved
	| App(f,args) when is_dom f ->
	    let var_to_be_removed = destRel (Array.last args) in
	    let num = get_fun_num f in
	    raise (Toberemoved_with_rel (var_to_be_removed,mk_replacement pre_princ num args))
	| App(f,args) ->
	    let args =
	      if is_pte f && remove
	      then array_get_start args
	      else args
	    in
	    let new_args,binders_to_remove =
	      Array.fold_right (compute_new_princ_type_with_acc remove env)
		args
		([],[])
	    in
	    let new_f,binders_to_remove_from_f = compute_new_princ_type remove env f in
	    applist(new_f, new_args),
	    list_union_eq eq_constr binders_to_remove_from_f binders_to_remove
	| LetIn(x,v,t,b) ->
	    compute_new_princ_type_for_letin remove env x v t b
	| _ -> pre_princ,[]
    in
(*     let _ = match kind_of_term pre_princ with *)
(* 	| Prod _ -> *)
(* 	    observe(str "compute_new_princ_type for "++ *)
(* 	      pr_lconstr_env env pre_princ ++ *)
(* 	      str" is "++ *)
(* 	      pr_lconstr_env env new_princ_type ++ fnl ()) *)
(* 	| _ -> () in *)
    res

  and compute_new_princ_type_for_binder remove bind_fun env x t b =
    begin
      try
	let new_t,binders_to_remove_from_t = compute_new_princ_type remove env t in
	let new_x : Name.t = get_name (Termops.ids_of_context env) x in
	let new_env = Environ.push_rel (x,None,t) env in
	let new_b,binders_to_remove_from_b = compute_new_princ_type remove new_env b in
	 if List.exists (eq_constr (mkRel 1)) binders_to_remove_from_b
	 then (Termops.pop new_b), filter_map (eq_constr (mkRel 1)) Termops.pop binders_to_remove_from_b
	 else
	   (
	     bind_fun(new_x,new_t,new_b),
	     list_union_eq
	       eq_constr
	       binders_to_remove_from_t
	       (List.map Termops.pop binders_to_remove_from_b)
	   )

       with
	 | Toberemoved ->
(* 	    observe (str "Decl of "++Ppconstr.pr_name x ++ str " is removed "); *)
	    let new_b,binders_to_remove_from_b = compute_new_princ_type remove env (substnl [dummy_var] 1 b)  in
	    new_b, List.map Termops.pop binders_to_remove_from_b
	| Toberemoved_with_rel (n,c) ->
(* 	    observe (str "Decl of "++Ppconstr.pr_name x ++ str " is removed "); *)
	    let new_b,binders_to_remove_from_b = compute_new_princ_type remove env (substnl [c] n b)  in
	    new_b, list_add_set_eq eq_constr (mkRel n) (List.map Termops.pop binders_to_remove_from_b)
    end
  and compute_new_princ_type_for_letin remove env x v t b =
    begin
      try
	let new_t,binders_to_remove_from_t = compute_new_princ_type remove env t in
	let new_v,binders_to_remove_from_v = compute_new_princ_type remove env v in
	let new_x : Name.t = get_name (Termops.ids_of_context env) x in
	let new_env = Environ.push_rel (x,Some v,t) env in
	let new_b,binders_to_remove_from_b = compute_new_princ_type remove new_env b in
	if List.exists (eq_constr (mkRel 1)) binders_to_remove_from_b
	then (Termops.pop new_b),filter_map (eq_constr (mkRel 1)) Termops.pop binders_to_remove_from_b
	else
	  (
	    mkLetIn(new_x,new_v,new_t,new_b),
	    list_union_eq
	      eq_constr
	      (list_union_eq eq_constr binders_to_remove_from_t binders_to_remove_from_v)
	      (List.map Termops.pop binders_to_remove_from_b)
	  )

      with
	| Toberemoved ->
(* 	    observe (str "Decl of "++Ppconstr.pr_name x ++ str " is removed "); *)
	    let new_b,binders_to_remove_from_b = compute_new_princ_type remove env (substnl [dummy_var] 1 b)  in
	    new_b, List.map Termops.pop binders_to_remove_from_b
	| Toberemoved_with_rel (n,c) ->
(* 	    observe (str "Decl of "++Ppconstr.pr_name x ++ str " is removed "); *)
	    let new_b,binders_to_remove_from_b = compute_new_princ_type remove env (substnl [c] n b)  in
	    new_b, list_add_set_eq eq_constr (mkRel n) (List.map Termops.pop binders_to_remove_from_b)
    end
  and  compute_new_princ_type_with_acc remove env e (c_acc,to_remove_acc)  =
    let new_e,to_remove_from_e = compute_new_princ_type remove env e
    in
    new_e::c_acc,list_union_eq eq_constr to_remove_from_e to_remove_acc
  in
(*   observe (str "Computing new principe from " ++ pr_lconstr_env  env_with_params_and_predicates pre_princ); *)
  let pre_res,_ =
    compute_new_princ_type princ_type_info.indarg_in_concl env_with_params_and_predicates pre_princ
  in
  let pre_res =
    replace_vars
      (List.map_i (fun i id -> (id, mkRel i)) 1 ptes_vars)
      (lift (List.length ptes_vars) pre_res)
  in
  it_mkProd_or_LetIn
    (it_mkProd_or_LetIn
       pre_res (List.map (fun (id,t,b) -> Name(Hashtbl.find tbl id), t,b)
          	      new_predicates)
    )
    princ_type_info.params



let change_property_sort toSort princ princName =
  let princ_info = compute_elim_sig princ in
  let change_sort_in_predicate (x,v,t) =
    (x,None,
     let args,_ = decompose_prod t in
     compose_prod args (mkSort toSort)
    )
  in
  let princName_as_constr = Constrintern.global_reference princName in
  let init =
    let nargs =  (princ_info.nparams + (List.length  princ_info.predicates)) in
    mkApp(princName_as_constr,
	  Array.init nargs
	    (fun i -> mkRel (nargs - i )))
  in
  it_mkLambda_or_LetIn
    (it_mkLambda_or_LetIn init
       (List.map change_sort_in_predicate princ_info.predicates)
    )
    princ_info.params


let pp_dur time time' =
  str (string_of_float (System.time_difference time time'))

let build_functional_principle interactive_proof old_princ_type sorts funs i proof_tac hook =
  (* First we get the type of the old graph principle *)
  let mutr_nparams = (compute_elim_sig old_princ_type).nparams in
  (*   let time1 = System.get_time ()  in *)
  let new_principle_type =
    compute_new_princ_type_from_rel
      (Array.map mkConst funs)
      sorts
      old_princ_type
  in
  (*    let time2 = System.get_time ()  in *)
  (*    Pp.msgnl (str "computing principle type := " ++ System.fmt_time_difference time1 time2); *)
     observe (str "new_principle_type : " ++ pr_lconstr new_principle_type);
  let new_princ_name =
    next_ident_away_in_goal (Id.of_string "___________princ_________") []
  in
  begin
    Lemmas.start_proof
      new_princ_name
      (Decl_kinds.Global,false,(Decl_kinds.Proof Decl_kinds.Theorem))
      (new_principle_type, (*FIXME*) Univ.ContextSet.empty)
      (hook new_principle_type)
    ;
    (*       let _tim1 = System.get_time ()  in *)
    Pfedit.by  (proof_tac (Array.map mkConst funs) mutr_nparams);
    (*       let _tim2 =  System.get_time ()  in *)
    (* 	begin *)
    (* 	  let dur1 = System.time_difference tim1 tim2 in *)
    (* 	  Pp.msgnl (str ("Time to compute proof: ") ++ str (string_of_float dur1)); *)
    (* 	end; *)
    get_proof_clean true
  end



let generate_functional_principle
    interactive_proof
    old_princ_type sorts new_princ_name funs i proof_tac
    =
  try

  let f = funs.(i) in
  let type_sort = Universes.new_sort_in_family InType in
  let new_sorts =
    match sorts with
      | None -> Array.make (Array.length funs) (type_sort)
      | Some a -> a
  in
  let base_new_princ_name,new_princ_name =
    match new_princ_name with
      | Some (id) -> id,id
      | None ->
	  let id_of_f = Label.to_id (con_label f) in
	  id_of_f,Indrec.make_elimination_ident id_of_f (family_of_sort type_sort)
  in
  let names = ref [new_princ_name] in
  let hook new_principle_type _ _ _  =
    if sorts = None
    then
      (*     let id_of_f = Label.to_id (con_label f) in *)
      let register_with_sort fam_sort =
	let s = Universes.new_sort_in_family fam_sort in
	let name = Indrec.make_elimination_ident base_new_princ_name fam_sort in
	let value = change_property_sort s new_principle_type new_princ_name in
	(*       Pp.msgnl (str "new principle := " ++ pr_lconstr value); *)
	let ce =
	  { const_entry_body = value;
            const_entry_secctx = None;
	    const_entry_type = None;	
	    const_entry_polymorphic = false;
	    const_entry_universes = Univ.Context.empty (*FIXME*);
	    const_entry_opaque = false;
	    const_entry_inline_code = false
	  }
	in
	ignore(
	  Declare.declare_constant
	    name
	    (Entries.DefinitionEntry ce,
	     Decl_kinds.IsDefinition (Decl_kinds.Scheme))
	);
	Declare.definition_message name;
	names := name :: !names
      in
      register_with_sort InProp;
      register_with_sort InSet
  in
  let (id,(entry,g_kind,hook)) =
    build_functional_principle interactive_proof old_princ_type new_sorts funs i proof_tac hook
  in
  (* Pr  1278 :
     Don't forget to close the goal if an error is raised !!!!
  *)
  save false new_princ_name entry g_kind hook
  with e when Errors.noncritical e ->
    begin
      begin
	try
	  let id = Pfedit.get_current_proof_name () in
	  let s = Id.to_string id in
	  let n = String.length "___________princ_________" in
	  if String.length s >= n
	  then if String.sub s 0 n = "___________princ_________"
	  then Pfedit.delete_current_proof ()
	  else ()
	  else ()
	with e when Errors.noncritical e -> ()
      end;
      raise (Defining_principle e)
    end
(*   defined  () *)


exception Not_Rec

let get_funs_constant mp dp =
  let get_funs_constant const e : (Names.constant*int) array =
    match kind_of_term ((strip_lam e)) with
      | Fix((_,(na,_,_))) ->
	  Array.mapi
	    (fun i na ->
	       match na with
		 | Name id ->
		     let const = make_con mp dp (Label.of_id id) in
		     const,i
		 | Anonymous ->
		     anomaly (Pp.str "Anonymous fix")
	    )
	    na
      | _ -> [|const,0|]
  in
  function const ->
    let find_constant_body const =
      match body_of_constant (Global.lookup_constant const) with
	| Some body ->
	    let body = Tacred.cbv_norm_flags
	      (Closure.RedFlags.mkflags [Closure.RedFlags.fZETA])
	      (Global.env ())
	      (Evd.empty)
	      body
	    in
	    body
	| None -> error ( "Cannot define a principle over an axiom ")
    in
    let f = find_constant_body const in
    let l_const = get_funs_constant const f in
    (*
       We need to check that all the functions found are in the same block
       to prevent Reset stange thing
    *)
    let l_bodies = List.map find_constant_body (Array.to_list (Array.map fst l_const)) in
    let l_params,l_fixes = List.split (List.map decompose_lam l_bodies) in
    (* all the paremeter must be equal*)
    let _check_params =
      let first_params = List.hd l_params  in
      List.iter
	(fun params ->
	   if not (List.equal (fun (n1, c1) (n2, c2) -> n1 = n2 && eq_constr c1 c2) first_params params)
	   then error "Not a mutal recursive block"
	)
	l_params
    in
    (* The bodies has to be very similar *)
    let _check_bodies =
      try
	let extract_info is_first body =
	  match kind_of_term body with
	    | Fix((idxs,_),(na,ta,ca)) -> (idxs,na,ta,ca)
	    | _ ->
		if is_first && (List.length l_bodies = 1)
		then raise Not_Rec
		else error "Not a mutal recursive block"
	in
	let first_infos = extract_info true (List.hd l_bodies) in
	let check body  = (* Hope this is correct *)
	  let eq_infos (ia1, na1, ta1, ca1) (ia2, na2, ta2, ca2) =
	    ia1 = ia2 && na1 = na2 && Array.equal eq_constr ta1 ta2 && Array.equal eq_constr ca1 ca2
	  in
	  if not (eq_infos first_infos (extract_info false body))
	  then  error "Not a mutal recursive block"
	in
	List.iter check l_bodies
      with Not_Rec -> ()
    in
    l_const

exception No_graph_found
exception Found_type of int

let make_scheme (fas : (constant*glob_sort) list) : Entries.definition_entry list =
  let env = Global.env ()
  and sigma = Evd.empty in
  let funs = List.map fst fas in
  let first_fun = List.hd funs in


  let funs_mp,funs_dp,_ = Names.repr_con first_fun in
  let first_fun_kn =
    try
      fst (find_Function_infos  first_fun).graph_ind
    with Not_found -> raise No_graph_found
  in
  let this_block_funs_indexes = get_funs_constant funs_mp funs_dp first_fun in
  let this_block_funs = Array.map fst this_block_funs_indexes in
  let prop_sort = InProp in
  let funs_indexes =
    let this_block_funs_indexes = Array.to_list this_block_funs_indexes in
    List.map
      (function const -> List.assoc const this_block_funs_indexes)
      funs
  in
  let ind_list =
    List.map
      (fun (idx) ->
	 let ind = first_fun_kn,idx in
	   (ind,Univ.Instance.empty)(*FIXME*),true,prop_sort
      )
      funs_indexes
  in
  let sigma, schemes = 
    Indrec.build_mutual_induction_scheme env sigma ind_list
  in
  let l_schemes =
    List.map (Typing.type_of env sigma) schemes
  in
  let i = ref (-1) in
  let sorts =
    List.rev_map (fun (_,x) ->
		Universes.new_sort_in_family (Pretyping.interp_elimination_sort x)
	     )
      fas
  in
  (* We create the first priciple by tactic *)
  let first_type,other_princ_types =
    match l_schemes with
	s::l_schemes -> s,l_schemes
      | _ -> anomaly (Pp.str "")
  in
  let (_,(const,_,_)) =
    try
      build_functional_principle false
	first_type
	(Array.of_list sorts)
	this_block_funs
	0
	(prove_princ_for_struct false 0 (Array.of_list funs))
	(fun _ _ _ _ -> ())
  with e when Errors.noncritical e ->
    begin
      begin
	try
	  let id = Pfedit.get_current_proof_name () in
	  let s = Id.to_string id in
	  let n = String.length "___________princ_________" in
	  if String.length s >= n
	  then if String.sub s 0 n = "___________princ_________"
	  then Pfedit.delete_current_proof ()
	  else ()
	  else ()
	with e when Errors.noncritical e -> ()
      end;
      raise (Defining_principle e)
    end

  in
  incr i;
  let opacity =
    let finfos = find_Function_infos this_block_funs.(0) in
    try
      let equation =  Option.get finfos.equation_lemma in
      Declareops.is_opaque (Global.lookup_constant equation)
    with Option.IsNone -> (* non recursive definition *)
      false
  in
  let const = {const with const_entry_opaque = opacity } in
  (* The others are just deduced *)
  if other_princ_types = []
  then
    [const]
  else
    let other_fun_princ_types =
      let funs = Array.map mkConst this_block_funs in
      let sorts = Array.of_list sorts in
      List.map (compute_new_princ_type_from_rel funs sorts) other_princ_types
    in
    let first_princ_body,first_princ_type = const.Entries.const_entry_body, const.Entries.const_entry_type in
    let ctxt,fix = decompose_lam_assum first_princ_body in (* the principle has for forall ...., fix .*)
    let (idxs,_),(_,ta,_ as decl) = destFix fix in
    let other_result =
      List.map (* we can now compute the other principles *)
	(fun scheme_type ->
	   incr i;
	   observe (Printer.pr_lconstr scheme_type);
	   let type_concl = (strip_prod_assum scheme_type) in
	   let applied_f = List.hd (List.rev (snd (decompose_app type_concl))) in
	   let f = fst (decompose_app applied_f) in
	   try (* we search the number of the function in the fix block (name of the function) *)
	     Array.iteri
	     (fun j t ->
		let t =  (strip_prod_assum t) in
		let applied_g = List.hd (List.rev (snd (decompose_app t))) in
		let g = fst (decompose_app applied_g) in
		if eq_constr f g
		then raise (Found_type j);
		observe (Printer.pr_lconstr f ++ str " <> " ++
			   Printer.pr_lconstr g)

	     )
	     ta;
	   (* If we reach this point, the two principle are not mutually recursive
	      We fall back to the previous method
	   *)
	     let (_,(const,_,_)) =
	       build_functional_principle
		 false
		 (List.nth other_princ_types (!i - 1))
		 (Array.of_list sorts)
		 this_block_funs
		 !i
		 (prove_princ_for_struct false !i (Array.of_list funs))
		 (fun _ _ _ _ -> ())
	     in
	     const
	 with Found_type i ->
	   let princ_body =
	     Termops.it_mkLambda_or_LetIn (mkFix((idxs,i),decl)) ctxt
	   in
	   {const with
	      Entries.const_entry_body = princ_body;
	      Entries.const_entry_type = Some scheme_type
	   }
      )
      other_fun_princ_types
    in
    const::other_result

let build_scheme fas =
  Dumpglob.pause ();
  let bodies_types =
    make_scheme
      (List.map
	 (fun (_,f,sort) ->
	    let f_as_constant =
	      try
		match Nametab.global f with
		  | Globnames.ConstRef c -> c
		  | _ -> Errors.error "Functional Scheme can only be used with functions"
	      with Not_found ->
	      	Errors.error ("Cannot find "^ Libnames.string_of_reference f)
	    in
	    (f_as_constant,sort)
	 )
	 fas
      )
  in
  List.iter2
    (fun (princ_id,_,_) def_entry ->
       ignore
	 (Declare.declare_constant
	    princ_id
	    (Entries.DefinitionEntry def_entry,Decl_kinds.IsProof Decl_kinds.Theorem));
       Declare.definition_message princ_id
    )
    fas
    bodies_types;
    Dumpglob.continue ()



let build_case_scheme fa =
  let env = Global.env ()
  and sigma = Evd.empty in
(*   let id_to_constr id =  *)
(*     Constrintern.global_reference  id *)
(*   in  *)
  let funs =  (fun (_,f,_) ->
		 try Universes.constr_of_global (Nametab.global f)
		 with Not_found ->
		   Errors.error ("Cannot find "^ Libnames.string_of_reference f)) fa in
  let first_fun,u = destConst  funs in

  let funs_mp,funs_dp,_ = Names.repr_con first_fun in
  let first_fun_kn = try fst (find_Function_infos  first_fun).graph_ind with Not_found -> raise No_graph_found in



  let this_block_funs_indexes = get_funs_constant funs_mp funs_dp first_fun in
  let this_block_funs = Array.map fst this_block_funs_indexes in
  let prop_sort = InProp in
  let funs_indexes =
    let this_block_funs_indexes = Array.to_list this_block_funs_indexes in
    List.assoc (fst (destConst funs)) this_block_funs_indexes
  in
  let ind_fun =
	 let ind = first_fun_kn,funs_indexes in
	   (ind,Univ.Instance.empty)(*FIXME*),prop_sort
  in
  let sigma, scheme = 
    (fun (ind,sf) -> Indrec.build_case_analysis_scheme_default env sigma ind sf)  ind_fun in
  let scheme_type =  (Typing.type_of env sigma ) scheme in
  let sorts =
    (fun (_,_,x) ->
       Universes.new_sort_in_family (Pretyping.interp_elimination_sort x)
    )
      fa
  in
  let princ_name =  (fun (x,_,_) -> x) fa in
  let _ =
  (*  Pp.msgnl (str "Generating " ++ Ppconstr.pr_id princ_name ++str " with " ++
	       pr_lconstr scheme_type ++ str " and " ++ (fun a -> prlist_with_sep spc (fun c -> pr_lconstr (mkConst c)) (Array.to_list a)) this_block_funs
	    );
  *)
    generate_functional_principle
      false
      scheme_type
      (Some ([|sorts|]))
      (Some princ_name)
      this_block_funs
      0
      (prove_princ_for_struct false 0 [|fst (destConst funs)|])
  in
  ()


==> anc/HoTT/coq-HoTT/plugins/funind/functional_principles_types.mli <==
open Names
open Term
open Misctypes

val generate_functional_principle :
  (* do we accept interactive proving *)
  bool ->
  (* induction principle on rel *)
  types ->
  (* *)
  sorts array option ->
  (* Name of the new principle *)
  (Id.t) option ->
  (* the compute functions to use   *)
  constant array ->
  (* We prove the nth- principle *)
  int  ->
  (* The tactic to use to make the proof w.r
     the number of params
  *)
  (constr array -> int -> Tacmach.tactic) ->
  unit

val compute_new_princ_type_from_rel : constr array -> sorts array ->
  types -> types


exception No_graph_found

val make_scheme : (constant*glob_sort) list -> Entries.definition_entry list

val build_scheme : (Id.t*Libnames.reference*glob_sort) list ->  unit
val build_case_scheme : (Id.t*Libnames.reference*glob_sort)  ->  unit



==> anc/HoTT/coq-HoTT/plugins/funind/g_indfun.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*i camlp4deps: "grammar/grammar.cma" i*)
open Compat
open Util
open Term
open Names
open Pp
open Constrexpr
open Indfun_common
open Indfun
open Genarg
open Tacticals
open Misctypes
open Miscops

let pr_binding prc = function
  | loc, NamedHyp id, c -> hov 1 (Ppconstr.pr_id id ++ str " := " ++ cut () ++ prc c)
  | loc, AnonHyp n, c -> hov 1 (int n ++ str " := " ++ cut () ++ prc c)

let pr_bindings prc prlc = function
  | ImplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
      pr_sequence prc l
  | ExplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
        pr_sequence (fun b -> str"(" ++ pr_binding prlc b ++ str")") l
  | NoBindings -> mt ()

let pr_with_bindings prc prlc (c,bl) =
  prc c ++ hv 0 (pr_bindings prc prlc bl)

let pr_fun_ind_using  prc prlc _ opt_c =
  match opt_c with
    | None -> mt ()
    | Some b -> spc () ++ hov 2 (str "using" ++ spc () ++ pr_with_bindings prc prlc b)

(* Duplication of printing functions because "'a with_bindings" is
   (internally) not uniform in 'a: indeed constr_with_bindings at the
   "typed" level has type "open_constr with_bindings" instead of
   "constr with_bindings"; hence, its printer cannot be polymorphic in
   (prc,prlc)... *)

let pr_with_bindings_typed prc prlc (c,bl) =
  prc c ++
  hv 0 (pr_bindings prc prlc bl)

let pr_fun_ind_using_typed prc prlc _ opt_c =
  match opt_c with
    | None -> mt ()
    | Some b -> spc () ++ hov 2 (str "using" ++ spc () ++ pr_with_bindings_typed prc prlc b.Evd.it)


ARGUMENT EXTEND fun_ind_using
  PRINTED BY pr_fun_ind_using_typed
  RAW_TYPED AS constr_with_bindings_opt
  RAW_PRINTED BY pr_fun_ind_using
  GLOB_TYPED AS constr_with_bindings_opt
  GLOB_PRINTED BY pr_fun_ind_using
| [ "using" constr_with_bindings(c) ] -> [ Some c ]
| [ ] -> [ None ]
END


TACTIC EXTEND newfuninv
   [ "functional" "inversion"  quantified_hypothesis(hyp) reference_opt(fname) ] ->
     [
       Invfun.invfun hyp fname
     ]
END


let pr_intro_as_pat prc _ _ pat =
  match pat with
    | Some pat -> spc () ++ str "as" ++ spc () ++ pr_intro_pattern pat
    | None -> mt ()


ARGUMENT EXTEND with_names TYPED AS intro_pattern_opt PRINTED BY pr_intro_as_pat
|   [ "as"  simple_intropattern(ipat) ] -> [ Some ipat ]
| []  ->[ None ]
END




TACTIC EXTEND newfunind
   ["functional" "induction" ne_constr_list(cl) fun_ind_using(princl) with_names(pat)] ->
     [
       let c = match cl with
	 | [] -> assert false
	 | [c] -> c
	 | c::cl -> applist(c,cl)
       in
       Extratactics.onSomeWithHoles (fun x -> functional_induction true c x pat) princl ]
END
(***** debug only ***)
TACTIC EXTEND snewfunind
   ["soft" "functional" "induction" ne_constr_list(cl) fun_ind_using(princl) with_names(pat)] ->
     [
       let c = match cl with
	 | [] -> assert false
	 | [c] -> c
	 | c::cl -> applist(c,cl)
       in
       Extratactics.onSomeWithHoles (fun x -> functional_induction false c x pat) princl ]
END


let pr_constr_coma_sequence prc _ _ = prlist_with_sep pr_comma prc

ARGUMENT EXTEND constr_coma_sequence'
  TYPED AS constr_list
  PRINTED BY pr_constr_coma_sequence
| [ constr(c) "," constr_coma_sequence'(l) ] -> [ c::l ]
| [ constr(c) ] -> [ [c] ]
END

let pr_auto_using prc _prlc _prt = Pptactic.pr_auto_using prc

ARGUMENT EXTEND auto_using'
  TYPED AS constr_list
  PRINTED BY pr_auto_using
| [ "using" constr_coma_sequence'(l) ] -> [ l ]
| [ ] -> [ [] ]
END

module Gram = Pcoq.Gram
module Vernac = Pcoq.Vernac_
module Tactic = Pcoq.Tactic

module FunctionGram =
struct
  let gec s = Gram.entry_create ("Function."^s)
		(* types *)
  let function_rec_definition_loc : (Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) Loc.located Gram.entry = gec "function_rec_definition_loc"
end
open FunctionGram

GEXTEND Gram
  GLOBAL: function_rec_definition_loc ;

  function_rec_definition_loc:
    [ [ g = Vernac.rec_definition -> !@loc, g ]]
    ;

  END
type 'a function_rec_definition_loc_argtype = ((Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) Loc.located, 'a) Genarg.abstract_argument_type

let (wit_function_rec_definition_loc : Genarg.tlevel function_rec_definition_loc_argtype),
  (globwit_function_rec_definition_loc : Genarg.glevel function_rec_definition_loc_argtype),
  (rawwit_function_rec_definition_loc : Genarg.rlevel function_rec_definition_loc_argtype) =
  Genarg.create_arg None "function_rec_definition_loc"
VERNAC COMMAND EXTEND Function
   ["Function" ne_function_rec_definition_loc_list_sep(recsl,"with")] ->
	[
	  do_generate_principle false (List.map snd recsl);

	]
END

let pr_fun_scheme_arg (princ_name,fun_name,s) =
  Nameops.pr_id princ_name ++ str " :=" ++ spc() ++ str "Induction for " ++
  Libnames.pr_reference fun_name ++ spc() ++ str "Sort " ++
  Ppconstr.pr_glob_sort s

VERNAC ARGUMENT EXTEND fun_scheme_arg
PRINTED BY pr_fun_scheme_arg
| [ ident(princ_name) ":=" "Induction" "for" reference(fun_name) "Sort" sort(s) ] -> [ (princ_name,fun_name,s) ]
END


let warning_error names e =
  let e = Cerrors.process_vernac_interp_error e in
  match e with
    | Building_graph e ->
	Pp.msg_warning
	  (str "Cannot define graph(s) for " ++
	     h 1 (pr_enum Libnames.pr_reference names) ++
	     if do_observe () then (spc () ++ Errors.print e) else mt ())
    | Defining_principle e ->
	Pp.msg_warning
	  (str "Cannot define principle(s) for "++
	     h 1 (pr_enum Libnames.pr_reference names) ++
	     if do_observe () then Errors.print e else mt ())
    | _ -> raise e


VERNAC COMMAND EXTEND NewFunctionalScheme
   ["Functional" "Scheme" ne_fun_scheme_arg_list_sep(fas,"with") ] ->
    [
      begin
	try
	  Functional_principles_types.build_scheme fas
	with Functional_principles_types.No_graph_found ->
	  begin
	    match fas with
	      | (_,fun_name,_)::_ ->
		  begin
		    begin
		      make_graph (Nametab.global fun_name)
		    end
		    ;
		    try Functional_principles_types.build_scheme fas
		    with Functional_principles_types.No_graph_found ->
		      Errors.error ("Cannot generate induction principle(s)")
		      | e when Errors.noncritical e ->
			  let names = List.map (fun (_,na,_) -> na) fas in
			  warning_error names e

		  end
	      | _ -> assert false (* we can only have non empty  list *)
	  end
	  | e when Errors.noncritical e ->
	      let names = List.map (fun (_,na,_) -> na) fas in
	      warning_error names e
      end

    ]
END
(***** debug only ***)

VERNAC COMMAND EXTEND NewFunctionalCase
   ["Functional" "Case" fun_scheme_arg(fas) ] ->
    [
      Functional_principles_types.build_case_scheme fas
    ]
END

(***** debug only ***)
VERNAC COMMAND EXTEND GenerateGraph
["Generate" "graph" "for" reference(c)] -> [ make_graph (Nametab.global c) ]
END





(* FINDUCTION *)

(* comment this line to see debug msgs *)
let msg x = () ;; let pr_lconstr c = str ""
  (* uncomment this to see debugging *)
let prconstr c =  msg (str"  " ++ Printer.pr_lconstr c ++ str"\n")
let prlistconstr lc = List.iter prconstr lc
let prstr s = msg(str s)
let prNamedConstr s c =
  begin
    msg(str "");
    msg(str(s^"==>\n ") ++ Printer.pr_lconstr c ++ str "\n<==\n");
    msg(str "");
  end



(** Information about an occurrence of a function call (application)
    inside a term. *)
type fapp_info = {
  fname: constr; (** The function applied *)
  largs: constr list; (** List of arguments *)
  free: bool; (** [true] if all arguments are debruijn free *)
  max_rel: int; (** max debruijn index in the funcall *)
  onlyvars: bool (** [true] if all arguments are variables (and not debruijn) *)
}


(** [constr_head_match(a b c) a] returns true, false otherwise. *)
let constr_head_match u t=
  if isApp u
  then
    let uhd,args= destApp u in
    uhd=t
  else false

(** [hdMatchSub inu t] returns the list of occurrences of [t] in
    [inu]. DeBruijn are not pushed, so some of them may be unbound in
    the result. *)
let rec hdMatchSub inu (test: constr -> bool) : fapp_info list =
  let subres =
    match kind_of_term inu with
      | Lambda (nm,tp,cstr) | Prod (nm,tp,cstr) ->
	  hdMatchSub tp test @ hdMatchSub (lift 1 cstr) test
      | Fix (_,(lna,tl,bl))  -> (* not sure Fix is correct *)
	  Array.fold_left
	    (fun acc cstr -> acc @ hdMatchSub (lift (Array.length tl) cstr) test)
	    [] bl
      | _ -> (* Cofix will be wrong *)
	  fold_constr
	    (fun l cstr ->
	      l @ hdMatchSub cstr test) [] inu in
  if not (test inu) then subres
  else
    let f,args = decompose_app inu in
    let freeset = Termops.free_rels inu in
    let max_rel = try Int.Set.max_elt freeset with Not_found -> -1 in
    {fname = f; largs = args; free = Int.Set.is_empty freeset;
    max_rel = max_rel; onlyvars = List.for_all isVar args }
    ::subres

let mkEq typ c1 c2 =
  mkApp (Coqlib.build_coq_eq(),[| typ; c1; c2|])


let poseq_unsafe idunsafe cstr gl =
  let typ = Tacmach.pf_type_of gl cstr in
  tclTHEN
    (Tactics.letin_tac None (Name idunsafe) cstr None Locusops.allHypsAndConcl)
    (tclTHENFIRST
      (Tactics.assert_tac Anonymous (mkEq typ (mkVar idunsafe) cstr))
      Tactics.reflexivity)
    gl


let poseq id cstr gl =
  let x = Tactics.fresh_id [] id gl in
  poseq_unsafe x cstr gl

(* dirty? *)

let list_constr_largs = ref []

let rec poseq_list_ids_rec lcstr gl =
  match lcstr with
    | [] -> tclIDTAC gl
    | c::lcstr' ->
	match kind_of_term c with
	  | Var _ ->
	      (list_constr_largs:=c::!list_constr_largs ; poseq_list_ids_rec lcstr' gl)
	  | _ ->
	      let _ = prstr "c = " in
	      let _ = prconstr c in
	      let _ = prstr "\n" in
	      let typ = Tacmach.pf_type_of gl c in
	      let cname = Namegen.id_of_name_using_hdchar (Global.env()) typ Anonymous in
	      let x = Tactics.fresh_id [] cname gl in
	      let _ = list_constr_largs:=mkVar x :: !list_constr_largs in
	      let _ = prstr " list_constr_largs = " in
	      let _ = prlistconstr !list_constr_largs in
	      let _ = prstr "\n" in

	      tclTHEN
		(poseq_unsafe x c)
		(poseq_list_ids_rec lcstr')
		gl

let poseq_list_ids lcstr gl =
  let _ = list_constr_largs := [] in
  poseq_list_ids_rec lcstr gl

(** [find_fapp test g] returns the list of [app_info] of all calls to
    functions that satisfy [test] in the conclusion of goal g. Trivial
    repetition (not modulo conversion) are deleted. *)
let find_fapp (test:constr -> bool) g : fapp_info list =
  let pre_res = hdMatchSub (Tacmach.pf_concl g) test in
  let res =
    List.fold_right (fun x acc -> if List.mem x acc then acc else x::acc) pre_res [] in
  (prlistconstr (List.map (fun x -> applist (x.fname,x.largs)) res);
  res)



(** [finduction id filter g] tries to apply functional induction on
    an occurence of function [id] in the conclusion of goal [g]. If
    [id]=[None] then calls to any function are selected. In any case
    [heuristic] is used to select the most pertinent occurrence. *)
let finduction (oid:Id.t option) (heuristic: fapp_info list -> fapp_info list)
    (nexttac:Proof_type.tactic) g =
  let test = match oid with
    | Some id ->
	let idconstr = mkConst (const_of_id id) in
	(fun u -> constr_head_match u idconstr) (* select only id *)
    | None -> (fun u -> isApp u) in (* select calls to any function *)
  let info_list = find_fapp test g in
  let ordered_info_list = heuristic info_list in
  prlistconstr (List.map (fun x -> applist (x.fname,x.largs)) ordered_info_list);
  if List.length ordered_info_list = 0 then Errors.error "function not found in goal\n";
  let taclist: Proof_type.tactic list =
    List.map
      (fun info ->
	(tclTHEN
	  (tclTHEN (poseq_list_ids info.largs)
	    (
	      fun gl ->
		  (functional_induction
		    true (applist (info.fname, List.rev !list_constr_largs))
		    None None) gl))
	  nexttac)) ordered_info_list in
  (* we try each (f t u v) until one does not fail *)
  (* TODO: try also to mix functional schemes *)
  tclFIRST taclist g




(** [chose_heuristic oi x] returns the heuristic for reordering
    (and/or forgetting some elts of) a list of occurrences of
     function calls infos to chose first with functional induction. *)
let chose_heuristic (oi:int option) : fapp_info list -> fapp_info list =
  match oi with
    | Some i -> (fun l -> [ List.nth l (i-1) ]) (* occurrence was given by the user *)
    | None ->
	(* Default heuristic: put first occurrences where all arguments
	   are *bound* (meaning already introduced) variables *)
	let ordering x y =
	  if x.free && x.onlyvars && y.free && y.onlyvars then 0 (* both pertinent *)
	  else if x.free && x.onlyvars then -1
	  else if y.free && y.onlyvars then 1
	  else 0 (* both not pertinent *)
	in
	List.sort ordering



TACTIC EXTEND finduction
    ["finduction" ident(id) natural_opt(oi)] ->
      [
	match oi with
	  | Some(n) when n<=0 -> Errors.error "numerical argument must be > 0"
	  | _ ->
	      let heuristic = chose_heuristic oi in
	      finduction (Some id) heuristic tclIDTAC
      ]
END



TACTIC EXTEND fauto
    [ "fauto" tactic(tac)] ->
      [
	let heuristic = chose_heuristic None in
	finduction None heuristic (Tacinterp.eval_tactic tac)
      ]
  |
    [ "fauto" ] ->
      [
	let heuristic = chose_heuristic None in
	finduction None heuristic tclIDTAC
      ]

END


TACTIC EXTEND poseq
  [ "poseq" ident(x) constr(c) ] ->
      [ poseq x c ]
END

VERNAC COMMAND EXTEND Showindinfo
  [ "showindinfo" ident(x) ] -> [ Merge.showind x ]
END

VERNAC COMMAND EXTEND MergeFunind
  [ "Mergeschemes" "(" ident(id1) ne_ident_list(cl1) ")"
      "with" "(" ident(id2) ne_ident_list(cl2)  ")" "using" ident(id) ] ->
     [
       let f1,ctx = Constrintern.interp_constr Evd.empty (Global.env())
	 (CRef (Libnames.Ident (Loc.ghost,id1),None)) in
       let f2,ctx' = Constrintern.interp_constr Evd.empty (Global.env())
	 (CRef (Libnames.Ident (Loc.ghost,id2),None)) in
       let f1type = Typing.type_of (Global.env()) Evd.empty f1 in
       let f2type = Typing.type_of (Global.env()) Evd.empty f2 in
       let ar1 = List.length (fst (decompose_prod f1type)) in
       let ar2 = List.length (fst (decompose_prod f2type)) in
       let _ =
	 if ar1 <> List.length cl1 then
	   Errors.error ("not the right number of arguments for " ^ Id.to_string id1) in
       let _ =
	 if ar2 <> List.length cl2 then
	   Errors.error ("not the right number of arguments for " ^ Id.to_string id2) in
       Merge.merge id1 id2 (Array.of_list cl1) (Array.of_list cl2)  id
     ]
END


==> anc/HoTT/coq-HoTT/plugins/funind/glob_term_to_relation.ml <==
open Printer
open Pp
open Names
open Term
open Glob_term
open Glob_ops
open Globnames
open Indfun_common
open Errors
open Util
open Glob_termops
open Misctypes

let observe strm =
  if do_observe ()
  then Pp.msg_debug strm
  else ()
(*let observennl strm =
  if do_observe ()
  then Pp.msg strm
  else ()*)


type binder_type =
  | Lambda of Name.t
  | Prod of Name.t
  | LetIn of Name.t

type glob_context = (binder_type*glob_constr) list

(*
   compose_glob_context [(bt_1,n_1,t_1);......] rt returns
   b_1(n_1,t_1,.....,bn(n_k,t_k,rt)) where the b_i's are the
   binders corresponding to the bt_i's
*)
let compose_glob_context =
  let compose_binder  (bt,t) acc =
    match bt with
      | Lambda n -> mkGLambda(n,t,acc)
      | Prod n -> mkGProd(n,t,acc)
      | LetIn n -> mkGLetIn(n,t,acc)
  in
  List.fold_right compose_binder


(*
   The main part deals with building a list of globalized constructor expressions
   from the rhs of a fixpoint equation.
*)

type 'a build_entry_pre_return =
    {
      context : glob_context;  (* the binding context of the result *)
      value : 'a; (* The value *)
    }

type 'a build_entry_return =
    {
      result : 'a build_entry_pre_return list;
      to_avoid : Id.t list
    }

(*
  [combine_results combine_fun res1 res2] combine two results [res1] and [res2]
  w.r.t. [combine_fun].

  Informally, both [res1] and [res2] are lists of "constructors"  [res1_1;...]
  and [res2_1,....] and we need to produce
  [combine_fun res1_1 res2_1;combine_fun res1_1 res2_2;........]
*)

let combine_results
    (combine_fun : 'a build_entry_pre_return -> 'b build_entry_pre_return ->
      'c build_entry_pre_return
    )
    (res1: 'a build_entry_return)
    (res2 : 'b build_entry_return)
    : 'c build_entry_return
    =
  let pre_result =     List.map
    ( fun res1 ->  (* for each result in arg_res *)
	  List.map (* we add it in each args_res *)
	    (fun res2 ->
	       combine_fun res1 res2
	    )
	    res2.result
      )
      res1.result
  in (* and then we flatten the map *)
  {
    result = List.concat pre_result;
    to_avoid = List.union res1.to_avoid res2.to_avoid
  }


(*
   The combination function for an argument with a list of argument
*)

let combine_args arg args =
  {
    context = arg.context@args.context;
    (* Note that the binding context of [arg] MUST be placed before the one of
       [args] in order to preserve possible type dependencies
    *)
    value = arg.value::args.value;
  }


let ids_of_binder =  function
  | LetIn Anonymous | Prod Anonymous | Lambda Anonymous -> []
  | LetIn (Name id)  | Prod (Name id) | Lambda (Name id) -> [id]

let rec change_vars_in_binder mapping = function
    [] -> []
  | (bt,t)::l ->
      let new_mapping = List.fold_right Id.Map.remove (ids_of_binder bt) mapping in
      (bt,change_vars mapping t)::
	(if Id.Map.is_empty new_mapping
	 then l
	 else change_vars_in_binder new_mapping l
	)

let rec replace_var_by_term_in_binder x_id term = function
  | [] -> []
  | (bt,t)::l ->
      (bt,replace_var_by_term x_id term t)::
	if List.mem x_id (ids_of_binder bt)
	then l
	else replace_var_by_term_in_binder x_id term l

let add_bt_names bt = List.append (ids_of_binder bt)

let apply_args ctxt body args =
  let need_convert_id avoid id =
    List.exists (is_free_in id) args || List.mem id avoid
  in
  let need_convert avoid  bt =
    List.exists (need_convert_id avoid) (ids_of_binder bt)
  in
  let next_name_away (na:Name.t) (mapping: Id.t Id.Map.t) (avoid: Id.t list) =
    match na with
       | Name id when List.mem id avoid ->
	   let new_id = Namegen.next_ident_away id avoid in
	   Name new_id,Id.Map.add id new_id mapping,new_id::avoid
       | _ -> na,mapping,avoid
  in
  let next_bt_away bt (avoid:Id.t list) =
    match bt with
      | LetIn na ->
	  let new_na,mapping,new_avoid = next_name_away na Id.Map.empty avoid  in
	  LetIn new_na,mapping,new_avoid
      | Prod na ->
	  let new_na,mapping,new_avoid = next_name_away na Id.Map.empty avoid  in
	  Prod new_na,mapping,new_avoid
      | Lambda na ->
	  let new_na,mapping,new_avoid = next_name_away na Id.Map.empty avoid  in
	  Lambda new_na,mapping,new_avoid
  in
  let rec do_apply avoid ctxt body args =
    match ctxt,args with
      | _,[] -> (* No more args *)
	  (ctxt,body)
      | [],_ -> (* no more fun *)
	  let f,args' = glob_decompose_app body in
	  (ctxt,mkGApp(f,args'@args))
      | (Lambda Anonymous,t)::ctxt',arg::args' ->
	  do_apply avoid ctxt' body args'
      | (Lambda (Name id),t)::ctxt',arg::args' ->
	  let new_avoid,new_ctxt',new_body,new_id =
	    if need_convert_id avoid id
	    then
	      let new_avoid =  id::avoid in
	      let new_id = Namegen.next_ident_away id new_avoid in
	      let new_avoid' = new_id :: new_avoid in
	      let mapping = Id.Map.add id new_id Id.Map.empty in
	      let new_ctxt' = change_vars_in_binder mapping ctxt' in
	      let new_body = change_vars mapping body in
	      new_avoid',new_ctxt',new_body,new_id
	    else
	      id::avoid,ctxt',body,id
	  in
	  let new_body = replace_var_by_term new_id arg new_body in
	  let new_ctxt' = replace_var_by_term_in_binder new_id arg new_ctxt' in
	  do_apply avoid new_ctxt' new_body args'
      | (bt,t)::ctxt',_ ->
	  let new_avoid,new_ctxt',new_body,new_bt =
	    let new_avoid = add_bt_names bt avoid in
	    if need_convert avoid bt
	    then
	      let new_bt,mapping,new_avoid = next_bt_away bt new_avoid in
	      (
		new_avoid,
		change_vars_in_binder mapping ctxt',
		change_vars mapping body,
		new_bt
	     )
	    else new_avoid,ctxt',body,bt
	  in
	  let new_ctxt',new_body =
	    do_apply new_avoid new_ctxt' new_body args
	  in
	  (new_bt,t)::new_ctxt',new_body
  in
  do_apply []  ctxt body args


let combine_app f args =
  let new_ctxt,new_value = apply_args f.context f.value args.value in
  {
    (* Note that the binding context of [args] MUST be placed before the one of
       the applied value in order to preserve possible type dependencies
    *)
      context = args.context@new_ctxt;
      value = new_value;
  }

let combine_lam n t b =
  {
    context = [];
    value = mkGLambda(n, compose_glob_context t.context t.value,
		      compose_glob_context b.context b.value )
  }



let combine_prod n t b =
  { context = t.context@((Prod n,t.value)::b.context); value = b.value}

let combine_letin n t b =
  { context = t.context@((LetIn n,t.value)::b.context); value = b.value}


let mk_result ctxt value avoid =
  {
    result =
      [{context = ctxt;
	value = value}]
	;
    to_avoid = avoid
  }
(*************************************************
  Some functions to deal with overlapping patterns
**************************************************)

let coq_True_ref =
  lazy  (Coqlib.gen_reference "" ["Init";"Logic"] "True")

let coq_False_ref =
  lazy  (Coqlib.gen_reference "" ["Init";"Logic"] "False")

(*
  [make_discr_match_el \[e1,...en\]] builds match e1,...,en with
  (the list of expresions on which we will do the matching)
 *)
let make_discr_match_el  =
  List.map (fun e -> (e,(Anonymous,None)))

(*
  [make_discr_match_brl i \[pat_1,...,pat_n\]]  constructs a discrimination pattern matching on the ith expression.
  that is.
  match ?????? with \\
  | pat_1 => False  \\
  | pat_{i-1} => False \\
  | pat_i => True \\
  | pat_{i+1} => False \\
  \vdots
  | pat_n => False
  end
*)
let make_discr_match_brl i =
  List.map_i
    (fun j (_,idl,patl,_) ->
       if j=i
       then (Loc.ghost,idl,patl, mkGRef (Lazy.force coq_True_ref))
       else (Loc.ghost,idl,patl, mkGRef (Lazy.force coq_False_ref))
    )
    0
(*
   [make_discr_match brl el i] generates an hypothesis such that it reduce to true iff
   brl_{i} is the first branch matched by [el]

   Used when we want to simulate the coq pattern matching algorithm
*)
let make_discr_match brl =
  fun el i ->
  mkGCases(None,
	   make_discr_match_el el,
	   make_discr_match_brl i brl)

(**********************************************************************)
(*  functions used to build case expression from lettuple and if ones *)
(**********************************************************************)

(* [build_constructors_of_type] construct the array of pattern of its inductive argument*)
let build_constructors_of_type ind' argl =
  let (mib,ind) = Inductive.lookup_mind_specif (Global.env()) ind' in
  let npar = mib.Declarations.mind_nparams in
  Array.mapi (fun i _ ->
		let construct = ind',i+1 in
		let constructref = ConstructRef(construct) in
		let _implicit_positions_of_cst =
		  Impargs.implicits_of_global constructref
		in
		let cst_narg =
		  Inductiveops.mis_constructor_nargs_env
		    (Global.env ())
		    construct
		in
		let argl =
		  if argl = []
		  then
 		    Array.to_list
		      (Array.init (cst_narg - npar) (fun _ -> mkGHole ())
		      )
		  else argl
		in
		let pat_as_term =
		  mkGApp(mkGRef (ConstructRef(ind',i+1)),argl)
		in
		cases_pattern_of_glob_constr Anonymous pat_as_term
	     )
    ind.Declarations.mind_consnames

(******************)
(* Main functions *)
(******************)



let raw_push_named (na,raw_value,raw_typ) env =
  match na with
    | Anonymous -> env
    | Name id ->
	let value = Option.map (fun x -> fst (Pretyping.understand Evd.empty env x)) raw_value in
	let typ,ctx = Pretyping.understand_type Evd.empty env raw_typ in
	Environ.push_named (id,value,typ) env


let add_pat_variables pat typ env : Environ.env =
  let rec add_pat_variables env pat typ  : Environ.env =
    observe (str "new rel env := " ++ Printer.pr_rel_context_of env);

    match pat with
      | PatVar(_,na) -> Environ.push_rel (na,None,typ) env
      | PatCstr(_,c,patl,na) ->
	  let Inductiveops.IndType(indf,indargs) =
	    try Inductiveops.find_rectype env Evd.empty typ
	    with Not_found -> assert false
	  in
	  let constructors = Inductiveops.get_constructors env indf in
	  let constructor : Inductiveops.constructor_summary = List.find (fun cs -> fst cs.Inductiveops.cs_cstr = c) (Array.to_list constructors) in
	  let cs_args_types :types list = List.map (fun (_,_,t) -> t) constructor.Inductiveops.cs_args in
	  List.fold_left2 add_pat_variables env patl (List.rev cs_args_types)
  in
  let new_env = add_pat_variables  env pat typ in
  let res =
    fst (
      Sign.fold_rel_context
	(fun (na,v,t) (env,ctxt) ->
	 match na with
	   | Anonymous -> assert false
	   | Name id ->
	       let new_t =  substl ctxt t in
	       let new_v = Option.map (substl ctxt) v in
	       observe (str "for variable " ++ Ppconstr.pr_id id ++  fnl () ++
			  str "old type := " ++ Printer.pr_lconstr t ++ fnl () ++
			  str "new type := " ++ Printer.pr_lconstr new_t ++ fnl () ++
			  Option.fold_right (fun v _ -> str "old value := " ++ Printer.pr_lconstr v ++ fnl ()) v (mt ()) ++
			  Option.fold_right (fun v _ -> str "new value := " ++ Printer.pr_lconstr v ++ fnl ()) new_v (mt ())
		       );
	       (Environ.push_named (id,new_v,new_t) env,mkVar id::ctxt)
      )
	(Environ.rel_context new_env)
	~init:(env,[])
    )
  in
  observe (str "new var env := " ++ Printer.pr_named_context_of res);
  res




let rec pattern_to_term_and_type env typ  = function
  | PatVar(loc,Anonymous) -> assert false
  | PatVar(loc,Name id) ->
	mkGVar id
  | PatCstr(loc,constr,patternl,_) ->
      let cst_narg =
	Inductiveops.mis_constructor_nargs_env
	  (Global.env ())
	  constr
      in
      let Inductiveops.IndType(indf,indargs) =
	try Inductiveops.find_rectype env Evd.empty typ
	with Not_found -> assert false
      in
      let constructors = Inductiveops.get_constructors env indf in
      let constructor  = List.find (fun cs -> fst cs.Inductiveops.cs_cstr = constr) (Array.to_list constructors) in
      let cs_args_types :types list = List.map (fun (_,_,t) -> t) constructor.Inductiveops.cs_args in
      let _,cstl = Inductiveops.dest_ind_family indf in
      let csta = Array.of_list cstl in
      let implicit_args =
	Array.to_list
	  (Array.init
	     (cst_narg - List.length patternl)
	     (fun i -> Detyping.detype false [] (Termops.names_of_rel_context env) csta.(i))
	  )
      in
      let patl_as_term =
	List.map2 (pattern_to_term_and_type env)  (List.rev cs_args_types)  patternl
      in
      mkGApp(mkGRef(ConstructRef constr),
	     implicit_args@patl_as_term
	    )

(* [build_entry_lc funnames avoid rt] construct the list (in fact a build_entry_return)
   of constructors corresponding to [rt] when replacing calls to [funnames] by calls to the
   corresponding graphs.


   The idea to transform a term [t] into a list of constructors [lc] is the following:
   \begin{itemize}
   \item if the term is a binder (bind x, body) then first compute [lc'] the list corresponding
   to [body] and add (bind x. _) to each elements of [lc]
   \item if the term has the form (g t1 ... ... tn) where g does not appears in (fnames)
   then compute [lc1] ... [lcn] the lists of constructors corresponding to [t1] ... [tn],
   then combine those lists and [g] as follows~: for each element [c1,...,cn] of [lc1\times...\times lcn],
   [g c1 ... cn] is an element of [lc]
   \item if the term has the form (f t1 .... tn) where [f] appears in [fnames] then
   compute [lc1] ... [lcn] the lists of constructors corresponding to [t1] ... [tn],
   then compute those lists and [f] as follows~: for each element [c1,...,cn] of [lc1\times...\times lcn]
   create a new variable [res] and [forall res, R_f c1 ... cn res] is in [lc]
   \item if the term is a cast just treat its body part
   \item
   if the term is a match, an if or a lettuple then compute the lists corresponding to each branch of the case
   and concatenate them (informally, each branch of a match produces a new constructor)
   \end{itemize}

   WARNING: The terms constructed here are only USING the glob_constr syntax but are highly bad formed.
   We must wait to have complete all the current calculi to set the recursive calls.
   At this point, each term [f t1 ... tn]  (where f appears in [funnames]) is replaced by
   a pseudo term [forall res, res t1 ... tn, res]. A reconstruction phase is done later.
   We in fact not create a constructor list since then end of each constructor has not the expected form
   but only the value of the function
*)


let rec build_entry_lc env funnames avoid rt  : glob_constr build_entry_return =
  observe (str " Entering : " ++ Printer.pr_glob_constr rt);
  match rt with
    | GRef _ | GVar _ | GEvar _ | GPatVar _     | GSort _  | GHole _  ->
	(* do nothing (except changing type of course) *)
	mk_result [] rt avoid
    | GApp(_,_,_) ->
	let f,args = glob_decompose_app rt in
	let args_res : (glob_constr list) build_entry_return =
	  List.fold_right (* create the arguments lists of constructors and combine them *)
	    (fun arg ctxt_argsl ->
	       let arg_res = build_entry_lc env funnames ctxt_argsl.to_avoid arg in
	       combine_results combine_args arg_res ctxt_argsl
	    )
	    args
	    (mk_result [] [] avoid)
	in
	begin
	  match f with
	    | GLambda _  -> 
		let rec aux t l = 
		  match l with 
		    | [] -> t
		    | u::l -> 
			match t with 
			  | GLambda(loc,na,_,nat,b) -> 
			      GLetIn(Loc.ghost,na,u,aux b l)
			  | _ -> 
			      GApp(Loc.ghost,t,l)
		in
		build_entry_lc env funnames avoid (aux f args)
	    | GVar(_,id) when Id.Set.mem id funnames ->
		(* if we have [f t1 ... tn] with [f]$\in$[fnames]
		   then we create a fresh variable [res],
		   add [res] and its "value" (i.e. [res v1 ... vn]) to each
		   pseudo constructor build for the arguments (i.e. a pseudo context [ctxt] and
		   a pseudo value "v1 ... vn".
		   The "value" of this branch is then simply [res]
		*)
		let rt_as_constr,ctx = Pretyping.understand Evd.empty env rt in
		let rt_typ = Typing.type_of env Evd.empty rt_as_constr in
		let res_raw_type = Detyping.detype false [] (Termops.names_of_rel_context env) rt_typ in
		let res = fresh_id args_res.to_avoid "_res" in
		let new_avoid = res::args_res.to_avoid in
		let res_rt = mkGVar res in
		let new_result =
		  List.map
		    (fun arg_res ->
		       let new_hyps =
			 [Prod (Name res),res_raw_type;
			  Prod Anonymous,mkGApp(res_rt,(mkGVar id)::arg_res.value)]
		       in
		       {context =  arg_res.context@new_hyps; value = res_rt }
		    )
		    args_res.result
		in
		{ result = new_result; to_avoid = new_avoid }
	    | GVar _ | GEvar _ | GPatVar _ | GHole _ | GSort _ | GRef _ ->
		(* if have [g t1 ... tn] with [g] not appearing in [funnames]
		   then
		   foreach [ctxt,v1 ... vn] in [args_res] we return
		   [ctxt, g v1 .... vn]
		*)
		{
		  args_res with
		    result =
		    List.map
		      (fun args_res ->
			 {args_res with value = mkGApp(f,args_res.value)})
		      args_res.result
		}
	    | GApp _ -> assert false (* we have collected all the app in [glob_decompose_app] *)
       	    | GLetIn(_,n,t,b) ->
		(* if we have [(let x := v in b) t1 ... tn] ,
		   we discard our work and compute the list of constructor for
		   [let x = v in (b t1 ... tn)] up to alpha conversion
		*)
		let new_n,new_b,new_avoid =
		  match n with
		    | Name id when List.exists (is_free_in id) args ->
			(* need to alpha-convert the name *)
			let new_id = Namegen.next_ident_away id avoid in
			let new_avoid = id:: avoid in
			let new_b =
			  replace_var_by_term
			    id
			    (GVar(Loc.ghost,id))
			    b
			in
			(Name new_id,new_b,new_avoid)
		    | _ -> n,b,avoid
		in
		build_entry_lc
		  env
		  funnames
		  avoid
		  (mkGLetIn(new_n,t,mkGApp(new_b,args)))
	    | GCases _  | GIf _ | GLetTuple _ ->
		(* we have [(match e1, ...., en with ..... end) t1 tn]
		   we first compute the result from the case and
		   then combine each of them with each of args one
		*)
		let f_res = build_entry_lc env funnames args_res.to_avoid f in
		combine_results combine_app f_res  args_res
	    | GCast(_,b,_) ->
		(* for an applied cast we just trash the cast part
		   and restart the work.

		   WARNING: We need to restart since [b] itself should be an application term
		*)
		build_entry_lc env funnames avoid (mkGApp(b,args))
	    | GRec _ -> error "Not handled GRec"
	    | GProd _ -> error "Cannot apply a type"
	end (* end of the application treatement *)

    | GLambda(_,n,_,t,b) ->
	(* we first compute the list of constructor
	   corresponding to the body of the function,
	   then the one corresponding to the type
	   and combine the two result
	*)
	let t_res = build_entry_lc env funnames avoid t  in
	let new_n =
	  match n with
	    | Name _ -> n
	    | Anonymous -> Name (Indfun_common.fresh_id [] "_x")
	in
	let new_env = raw_push_named (new_n,None,t) env in
	let b_res = build_entry_lc new_env funnames avoid b in
	combine_results (combine_lam new_n) t_res b_res
    | GProd(_,n,_,t,b) ->
	(* we first compute the list of constructor
	   corresponding to the body of the function,
	   then the one corresponding to the type
	   and combine the two result
	*)
	let t_res = build_entry_lc env funnames avoid t in
	let new_env = raw_push_named (n,None,t) env in
	let b_res = build_entry_lc new_env funnames avoid b in
	combine_results (combine_prod n) t_res b_res
    | GLetIn(_,n,v,b) ->
	(* we first compute the list of constructor
	   corresponding to the body of the function,
	   then the one corresponding to the value [t]
	   and combine the two result
	*)
	let v_res = build_entry_lc env funnames avoid v in
	let v_as_constr,ctx = Pretyping.understand Evd.empty env v in
	let v_type = Typing.type_of env Evd.empty v_as_constr in
	let new_env =
	  match n with
	      Anonymous -> env
	    | Name id -> Environ.push_named (id,Some v_as_constr,v_type) env
	in
	let b_res = build_entry_lc new_env funnames avoid b in
	combine_results (combine_letin n) v_res b_res
    | GCases(_,_,_,el,brl) ->
	(* we create the discrimination function
	   and treat the case itself
	*)
	let make_discr = make_discr_match brl in
	build_entry_lc_from_case env funnames make_discr el brl avoid
    | GIf(_,b,(na,e_option),lhs,rhs) ->
	let b_as_constr,ctx = Pretyping.understand Evd.empty env b in
	let b_typ = Typing.type_of env Evd.empty b_as_constr in
	let (ind,_) =
	  try Inductiveops.find_inductive env Evd.empty b_typ
	  with Not_found ->
	    errorlabstrm "" (str "Cannot find the inductive associated to " ++
			       Printer.pr_glob_constr b ++ str " in " ++
			       Printer.pr_glob_constr rt ++ str ". try again with a cast")
	in
	let case_pats = build_constructors_of_type (fst ind) [] in
	assert (Array.length case_pats = 2);
	let brl =
	  List.map_i
	    (fun i x -> (Loc.ghost,[],[case_pats.(i)],x))
	    0
	    [lhs;rhs]
	in
	let match_expr =
	  mkGCases(None,[(b,(Anonymous,None))],brl)
	in
	(* 		Pp.msgnl (str "new case := " ++ Printer.pr_glob_constr match_expr); *)
	build_entry_lc env funnames avoid match_expr
    | GLetTuple(_,nal,_,b,e) ->
	begin
	  let nal_as_glob_constr =
	    List.map
	      (function
		   Name id -> mkGVar id
		 | Anonymous -> mkGHole ()
	      )
	      nal
	  in
	  let b_as_constr,ctx = Pretyping.understand Evd.empty env b in
	  let b_typ = Typing.type_of env Evd.empty b_as_constr in
	  let (ind,_) =
	    try Inductiveops.find_inductive env Evd.empty b_typ
	    with Not_found ->
	      errorlabstrm "" (str "Cannot find the inductive associated to " ++
				 Printer.pr_glob_constr b ++ str " in " ++
				 Printer.pr_glob_constr rt ++ str ". try again with a cast")
	  in
	  let case_pats = build_constructors_of_type (fst ind) nal_as_glob_constr in
	  assert (Array.length case_pats = 1);
	  let br =
	    (Loc.ghost,[],[case_pats.(0)],e)
	  in
	  let match_expr = mkGCases(None,[b,(Anonymous,None)],[br]) in
	  build_entry_lc env funnames avoid match_expr

	end
    | GRec _ -> error "Not handled GRec"
    | GCast(_,b,_) ->
	build_entry_lc env funnames  avoid b
and build_entry_lc_from_case env funname make_discr
    (el:tomatch_tuples)
    (brl:Glob_term.cases_clauses) avoid :
    glob_constr build_entry_return =
  match el with
    | [] -> assert false (* this case correspond to match <nothing> with .... !*)
    | el ->
	(* this case correspond to
	   match el with brl end
	   we first compute the list of lists corresponding to [el] and
	   combine them .
	   Then for each elemeent of the combinations,
	   we compute the result we compute one list per branch in [brl] and
	   finally we just concatenate those list
	*)
	let case_resl =
	    List.fold_right
	      (fun (case_arg,_) ctxt_argsl ->
		let arg_res = build_entry_lc env funname avoid case_arg  in
		combine_results combine_args arg_res ctxt_argsl
	      )
	      el
	      (mk_result [] [] avoid)
	in
	let types =
	  List.map (fun (case_arg,_) ->
		      let case_arg_as_constr,ctx = Pretyping.understand Evd.empty env case_arg in
		      Typing.type_of env Evd.empty case_arg_as_constr
		   ) el
	in
	(****** The next works only if the match is not dependent ****)
	let results =
	  List.map
	    (fun ca ->
	       let res = build_entry_lc_from_case_term
	       env types
	       funname (make_discr)
	       []  brl
	       case_resl.to_avoid
	       ca
	       in
	       res
	    )
	    case_resl.result
	in
	{
	  result = List.concat (List.map (fun r -> r.result) results);
	  to_avoid =
	    List.fold_left (fun acc r -> List.union acc r.to_avoid) [] results
	}

and build_entry_lc_from_case_term env types funname make_discr patterns_to_prevent brl avoid
    matched_expr =
  match brl with
    | [] -> (* computed_branches  *) {result = [];to_avoid = avoid}
    | br::brl' ->
	(* alpha convertion to prevent name clashes *)
	let _,idl,patl,return = alpha_br avoid br in
	let new_avoid  = idl@avoid in 	(* for now we can no more use idl as an indentifier *)
	(* building a list of precondition stating that we are not in this branch
	   (will be used in the following recursive calls)
	*)
	let new_env = List.fold_right2 add_pat_variables patl types env in
	let not_those_patterns : (Id.t list -> glob_constr -> glob_constr) list =
	  List.map2
	    (fun pat typ ->
	       fun avoid pat'_as_term ->
		 let renamed_pat,_,_ = alpha_pat avoid pat in
		 let pat_ids = get_pattern_id renamed_pat  in
		 let env_with_pat_ids = add_pat_variables pat typ new_env in
		   List.fold_right
		     (fun id acc ->
			let typ_of_id =
			  Typing.type_of env_with_pat_ids Evd.empty (mkVar id)
			in
			let raw_typ_of_id =
			  Detyping.detype false []
			    (Termops.names_of_rel_context env_with_pat_ids) typ_of_id
			in
			mkGProd (Name id,raw_typ_of_id,acc))
		     pat_ids
		     (glob_make_neq pat'_as_term (pattern_to_term renamed_pat))
	    )
	    patl
	    types
	in
	(* Checking if we can be in this branch
	   (will be used in the following recursive calls)
	*)
	let unify_with_those_patterns : (cases_pattern -> bool*bool) list =
	  List.map
	    (fun pat pat' -> are_unifiable pat pat',eq_cases_pattern pat pat')
	    patl
	in
	(*
	   we first compute the other branch result (in ordrer to keep the order of the matching
	   as much as possible)
	*)
	let brl'_res =
	  build_entry_lc_from_case_term
	    env
	    types
	    funname
	    make_discr
	    ((unify_with_those_patterns,not_those_patterns)::patterns_to_prevent)
	    brl'
	    avoid
	    matched_expr
	in
	(* We now create the precondition of this branch i.e.
	   1- the list of variable appearing in the different patterns of this branch and
	      the list of equation stating than el = patl (List.flatten ...)
	   2- If there exists a previous branch which pattern unify with the one of this branch
              then a discrimination precond stating that we are not in a previous branch (if List.exists ...)
	*)
      	let those_pattern_preconds =
	  (List.flatten
	    (
	      List.map3
	      (fun pat e typ_as_constr ->
		 let this_pat_ids = ids_of_pat pat in
		 let typ = Detyping.detype false [] (Termops.names_of_rel_context new_env) typ_as_constr in
		 let pat_as_term = pattern_to_term pat in
		 List.fold_right
		   (fun id  acc ->
		      if Id.Set.mem id this_pat_ids
		      then (Prod (Name id),
		      let typ_of_id = Typing.type_of new_env Evd.empty (mkVar id) in
		      let raw_typ_of_id =
			Detyping.detype false [] (Termops.names_of_rel_context new_env) typ_of_id
		      in
		      raw_typ_of_id
			   )::acc
		      else acc
		   )
		   idl
		   [(Prod Anonymous,glob_make_eq ~typ pat_as_term e)]
	      )
	      patl
	      matched_expr.value
	      types
	  )
	  )
	  @
	  (if List.exists (function (unifl,_) ->
			     let (unif,_) =
			       List.split (List.map2 (fun x y -> x y) unifl patl)
			     in
			     List.for_all (fun x -> x) unif) patterns_to_prevent
	   then
	     let i = List.length patterns_to_prevent in
	     let pats_as_constr = List.map2 (pattern_to_term_and_type new_env) types patl in
	     [(Prod Anonymous,make_discr pats_as_constr i  )]
	   else
	     []
	  )
	in
	(* We compute the result of the value returned by the branch*)
	let return_res = build_entry_lc new_env funname new_avoid return in
	(* and combine it with the preconds computed for this branch *)
	let this_branch_res =
	  List.map
	    (fun res  ->
	       { context = matched_expr.context@those_pattern_preconds@res.context ;
		 value = res.value}
	    )
	    return_res.result
	in
	{ brl'_res with result = this_branch_res@brl'_res.result }


let is_res id =
  try
    String.sub (Id.to_string id) 0 4 = "_res"
  with Invalid_argument _ -> false



let same_raw_term rt1 rt2 = 
  match rt1,rt2 with 
    | GRef(_,r1,_), GRef (_,r2,_) -> r1=r2
    | GHole _, GHole _ -> true
    | _ -> false
let decompose_raw_eq lhs rhs = 
  let rec decompose_raw_eq lhs rhs acc = 
    observe (str "decomposing eq for " ++ pr_glob_constr lhs ++ str " " ++ pr_glob_constr rhs);
    let (rhd,lrhs) = glob_decompose_app rhs in 
    let (lhd,llhs) = glob_decompose_app lhs in 
    observe (str "lhd := " ++ pr_glob_constr lhd);
    observe (str "rhd := " ++ pr_glob_constr rhd);
    observe (str "llhs := " ++ int (List.length llhs));
    observe (str "lrhs := " ++ int (List.length lrhs));
    let sllhs = List.length llhs in 
    let slrhs = List.length lrhs in 
    if same_raw_term lhd rhd && sllhs = slrhs 
    then
      (* let _ = assert false in  *)
      List.fold_right2 decompose_raw_eq	llhs lrhs acc
    else (lhs,rhs)::acc
  in
  decompose_raw_eq lhs rhs []
     

exception Continue
(*
   The second phase which reconstruct the real type of the constructor.
   rebuild the globalized constructors expression.
   eliminates some meaningless equalities, applies some rewrites......
*)
let rec rebuild_cons env nb_args relname args crossed_types depth rt =
  observe (str "rebuilding : " ++ pr_glob_constr rt);

  match rt with
    | GProd(_,n,k,t,b) ->
	let not_free_in_t id = not (is_free_in id t) in
	let new_crossed_types = t::crossed_types in
	begin
	  match t with
	    | GApp(_,(GVar(_,res_id) as res_rt),args') when is_res res_id ->
		begin
		  match args' with
		    | (GVar(_,this_relname))::args' ->
			(*i The next call to mk_rel_id is
			  valid since we are constructing the graph
			  Ensures by: obvious
			  i*)

			let new_t =
			  mkGApp(mkGVar(mk_rel_id this_relname),args'@[res_rt])
			in
			let t',ctx = Pretyping.understand Evd.empty env new_t in
			let new_env = Environ.push_rel (n,None,t') env in
			let new_b,id_to_exclude =
			  rebuild_cons new_env
			    nb_args relname
			    args new_crossed_types
			    (depth + 1) b
			in
			mkGProd(n,new_t,new_b),
			Id.Set.filter not_free_in_t id_to_exclude
		    | _ -> (* the first args is the name of the function! *)
			assert false
		end
	    | GApp(loc1,GRef(loc2,eq_as_ref,_),[ty;GVar(loc3,id);rt])
		when  eq_as_ref = Lazy.force Coqlib.coq_eq_ref  && n = Anonymous
		  ->
		begin
		  try
		    observe (str "computing new type for eq : " ++ pr_glob_constr rt);
		    let t' =
		      try fst (Pretyping.understand Evd.empty env t)(*FIXME*)
                      with e when Errors.noncritical e -> raise Continue
		    in
		    let is_in_b = is_free_in id b in
		    let _keep_eq =
		      not (List.exists (is_free_in id) args) || is_in_b  ||
			List.exists (is_free_in id) crossed_types
		    in
		    let new_args = List.map (replace_var_by_term id rt) args in
		    let subst_b =
		      if is_in_b then b else  replace_var_by_term id rt b
		    in
		    let new_env = Environ.push_rel (n,None,t') env in
		    let new_b,id_to_exclude =
		      rebuild_cons
			new_env
			nb_args relname
			new_args new_crossed_types
			(depth + 1) subst_b
		    in
		    mkGProd(n,t,new_b),id_to_exclude
		  with Continue ->
		    let jmeq = Globnames.IndRef (fst (destInd (jmeq ()))) in
		    let ty',ctx = Pretyping.understand Evd.empty env ty in
		    let ind,args' = Inductive.find_inductive env ty' in
		    let mib,_ = Global.lookup_inductive (fst ind) in
		    let nparam = mib.Declarations.mind_nparams in
		    let params,arg' =
		      ((Util.List.chop nparam args'))
		    in
		    let rt_typ =
		       GApp(Loc.ghost,
			    GRef (Loc.ghost,Globnames.IndRef (fst ind),None),
			    (List.map
			      (fun p -> Detyping.detype false []
				 (Termops.names_of_rel_context env)
				 p) params)@(Array.to_list
				      (Array.make
					 (List.length args' - nparam)
					 (mkGHole ()))))
		    in
		    let eq' =
		      GApp(loc1,GRef(loc2,jmeq,None),[ty;GVar(loc3,id);rt_typ;rt])
		    in
		    observe (str "computing new type for jmeq : " ++ pr_glob_constr eq');
		    let eq'_as_constr,ctx = Pretyping.understand Evd.empty env eq' in
		    observe (str " computing new type for jmeq : done") ;
		    let new_args =
		      match kind_of_term eq'_as_constr with
			| App(_,[|_;_;ty;_|]) ->
			    let ty = Array.to_list (snd (destApp ty)) in
			    let ty' = snd (Util.List.chop nparam ty) in
			    List.fold_left2
			      (fun acc var_as_constr arg ->
				 if isRel var_as_constr
				 then
				   let (na,_,_) =
				     Environ.lookup_rel (destRel var_as_constr) env
				   in
				   match na with
				     | Anonymous -> acc
				     | Name id' ->
					 (id',Detyping.detype false []
					    (Termops.names_of_rel_context env)
					    arg)::acc
				 else if isVar var_as_constr
				 then (destVar var_as_constr,Detyping.detype false []
					 (Termops.names_of_rel_context env)
					 arg)::acc
				 else acc
			      )
			      []
			      arg'
			      ty'
			| _ -> assert false
		    in
		    let is_in_b = is_free_in id b in
		    let _keep_eq =
		      not (List.exists (is_free_in id) args) || is_in_b  ||
			List.exists (is_free_in id) crossed_types
		    in
		    let new_args =
		      List.fold_left
			(fun args (id,rt) ->
			   List.map (replace_var_by_term id rt) args
			)
			args
			((id,rt)::new_args)
		    in
		    let subst_b =
		     if is_in_b then b else  replace_var_by_term id rt b
		    in
		    let new_env =
		      let t',ctx = Pretyping.understand Evd.empty env eq' in
		      Environ.push_rel (n,None,t') env
		    in
		    let new_b,id_to_exclude =
		      rebuild_cons
			new_env
			nb_args relname
			new_args new_crossed_types
			(depth + 1) subst_b
		    in
		    mkGProd(n,eq',new_b),id_to_exclude
		end
		  (* J.F:. keep this comment  it explain how to remove some meaningless equalities
		     if keep_eq then
		     mkGProd(n,t,new_b),id_to_exclude
		     else new_b, Id.Set.add id id_to_exclude
		  *)
	    | GApp(loc1,GRef(loc2,eq_as_ref,_),[ty;rt1;rt2])
		when  eq_as_ref = Lazy.force Coqlib.coq_eq_ref  && n = Anonymous
		  ->
	      begin
		try 
		  let l = decompose_raw_eq rt1 rt2 in 
		  if List.length l > 1 
		  then 
		    let new_rt =
		      List.fold_left 
			(fun acc (lhs,rhs) -> 
			  mkGProd(Anonymous,
				  mkGApp(mkGRef(eq_as_ref),[mkGHole ();lhs;rhs]),acc)
			)
			b
			l
		    in
		    rebuild_cons env nb_args relname args crossed_types depth new_rt
		  else raise Continue
	      with Continue -> 
		observe (str "computing new type for prod : " ++ pr_glob_constr rt);
		let t',ctx = Pretyping.understand Evd.empty env t in
		let new_env = Environ.push_rel (n,None,t') env in
		let new_b,id_to_exclude =
		  rebuild_cons new_env
		    nb_args relname
		    args new_crossed_types
		    (depth + 1) b
		in
		match n with
		  | Name id when Id.Set.mem id id_to_exclude && depth >= nb_args ->
		      new_b,Id.Set.remove id
			(Id.Set.filter not_free_in_t id_to_exclude)
		  | _ -> mkGProd(n,t,new_b),Id.Set.filter not_free_in_t id_to_exclude
	      end
	    | _ ->
		observe (str "computing new type for prod : " ++ pr_glob_constr rt);
		let t',ctx = Pretyping.understand Evd.empty env t in
		let new_env = Environ.push_rel (n,None,t') env in
		let new_b,id_to_exclude =
		  rebuild_cons new_env
		    nb_args relname
		    args new_crossed_types
		    (depth + 1) b
		in
		match n with
		  | Name id when Id.Set.mem id id_to_exclude && depth >= nb_args ->
		      new_b,Id.Set.remove id
			(Id.Set.filter not_free_in_t id_to_exclude)
		  | _ -> mkGProd(n,t,new_b),Id.Set.filter not_free_in_t id_to_exclude
	end
    | GLambda(_,n,k,t,b) ->
	begin
	  let not_free_in_t id = not (is_free_in id t) in
	  let new_crossed_types = t :: crossed_types in
	  observe (str "computing new type for lambda : " ++ pr_glob_constr rt);
	  let t',ctx = Pretyping.understand Evd.empty env t in
	  match n with
	    | Name id ->
		let new_env = Environ.push_rel (n,None,t') env in
		let new_b,id_to_exclude =
		  rebuild_cons new_env
		    nb_args relname
		    (args@[mkGVar id])new_crossed_types
		    (depth + 1 ) b
		in
		if Id.Set.mem id id_to_exclude && depth >= nb_args
		then
		  new_b, Id.Set.remove id (Id.Set.filter not_free_in_t id_to_exclude)
		else
		  GProd(Loc.ghost,n,k,t,new_b),Id.Set.filter not_free_in_t id_to_exclude
	    | _ -> anomaly (Pp.str "Should not have an anonymous function here")
		(* We have renamed all the anonymous functions during alpha_renaming phase *)

	end
    | GLetIn(_,n,t,b) ->
	begin
	  let not_free_in_t id = not (is_free_in id t) in
	  let t',ctx = Pretyping.understand Evd.empty env t in
	  let type_t' = Typing.type_of env Evd.empty t' in
	  let new_env = Environ.push_rel (n,Some t',type_t') env in
	  let new_b,id_to_exclude =
	    rebuild_cons new_env
	      nb_args relname
	      args (t::crossed_types)
	      (depth + 1 ) b in
	  match n with
	    | Name id when Id.Set.mem id id_to_exclude && depth >= nb_args  ->
		new_b,Id.Set.remove id (Id.Set.filter not_free_in_t id_to_exclude)
	    | _ -> GLetIn(Loc.ghost,n,t,new_b),
		Id.Set.filter not_free_in_t id_to_exclude
	end
    | GLetTuple(_,nal,(na,rto),t,b) ->
	assert (rto=None);
	begin
	  let not_free_in_t id = not (is_free_in id t) in
	  let new_t,id_to_exclude' =
	    rebuild_cons env
	      nb_args
	      relname
	      args (crossed_types)
	      depth t
	  in
	  let t',ctx = Pretyping.understand Evd.empty env new_t in
	  let new_env = Environ.push_rel (na,None,t') env in
	  let new_b,id_to_exclude =
	    rebuild_cons new_env
	      nb_args relname
	      args (t::crossed_types)
	      (depth + 1) b
	  in
(* 	  match n with  *)
(* 	    | Name id when Id.Set.mem id id_to_exclude ->  *)
(* 		new_b,Id.Set.remove id (Id.Set.filter not_free_in_t id_to_exclude) *)
(* 	    | _ -> *)
	  GLetTuple(Loc.ghost,nal,(na,None),t,new_b),
		Id.Set.filter not_free_in_t (Id.Set.union id_to_exclude id_to_exclude')

	end

    | _ -> mkGApp(mkGVar  relname,args@[rt]),Id.Set.empty


(* debuging wrapper *)
let rebuild_cons env nb_args relname args crossed_types rt =
(*   observennl  (str "rebuild_cons : rt := "++ pr_glob_constr rt ++  *)
(* 		 str "nb_args := " ++ str (string_of_int nb_args)); *)
  let res =
    rebuild_cons env nb_args relname args crossed_types 0 rt
  in
(*   observe (str " leads to "++ pr_glob_constr (fst res)); *)
  res


(* naive implementation of parameter detection.

   A parameter is an argument which is only preceded by parameters and whose
   calls are all syntaxically equal.

   TODO: Find a valid way to deal with implicit arguments here!
*)
let rec compute_cst_params relnames params = function
  | GRef _ | GVar _ | GEvar _ | GPatVar _ -> params
  | GApp(_,GVar(_,relname'),rtl) when Id.Set.mem relname' relnames ->
      compute_cst_params_from_app [] (params,rtl)
  | GApp(_,f,args) ->
      List.fold_left (compute_cst_params relnames) params (f::args)
  | GLambda(_,_,_,t,b) | GProd(_,_,_,t,b) | GLetIn(_,_,t,b) | GLetTuple(_,_,_,t,b) ->
      let t_params = compute_cst_params relnames params t in
      compute_cst_params relnames t_params b
  | GCases _ ->
      params  (* If there is still cases at this point they can only be
		 discriminitation ones *)
  | GSort _ -> params
  | GHole _ -> params
  | GIf _ | GRec _ | GCast _ ->
      raise (UserError("compute_cst_params", str "Not handled case"))
and compute_cst_params_from_app acc (params,rtl) =
  match params,rtl with
    | _::_,[] -> assert false (* the rel has at least nargs + 1 arguments ! *)
    | ((Name id,_,is_defined) as param)::params',(GVar(_,id'))::rtl'
	when Id.compare id id' == 0 && not is_defined ->
	compute_cst_params_from_app (param::acc) (params',rtl')
    | _  -> List.rev acc

let compute_params_name relnames (args : (Name.t * Glob_term.glob_constr * bool) list array) csts =
  let rels_params =
    Array.mapi
      (fun i args ->
	 List.fold_left
	   (fun params (_,cst) -> compute_cst_params relnames params cst)
	   args
	   csts.(i)
      )
      args
  in
  let l = ref [] in
  let _ =
    try
      List.iteri
	(fun i ((n,nt,is_defined) as param) ->
	   if Array.for_all
	     (fun l ->
		let (n',nt',is_defined') = List.nth l i in
		n = n' && Notation_ops.eq_glob_constr nt nt' && is_defined = is_defined')
	     rels_params
	   then
	     l := param::!l
	)
	rels_params.(0)
    with e when Errors.noncritical e ->
      ()
  in
  List.rev !l

let rec rebuild_return_type rt =
  match rt with
    | Constrexpr.CProdN(loc,n,t') ->
	Constrexpr.CProdN(loc,n,rebuild_return_type t')
    | Constrexpr.CLetIn(loc,na,t,t') ->
	Constrexpr.CLetIn(loc,na,t,rebuild_return_type t')
    | _ -> Constrexpr.CProdN(Loc.ghost,[[Loc.ghost,Anonymous],
				       Constrexpr.Default Decl_kinds.Explicit,rt],
			    Constrexpr.CSort(Loc.ghost,GType None))


let do_build_inductive
    funnames (funsargs: (Name.t * glob_constr * bool) list list)
    returned_types
    (rtl:glob_constr list) =
  let _time1 = System.get_time () in
(*   Pp.msgnl (prlist_with_sep fnl Printer.pr_glob_constr rtl); *)
  let funnames_as_set = List.fold_right Id.Set.add funnames Id.Set.empty in
  let funnames = Array.of_list funnames in
  let funsargs = Array.of_list funsargs in
  let returned_types = Array.of_list returned_types in
  (* alpha_renaming of the body to prevent variable capture during manipulation *)
  let rtl_alpha = List.map (function rt ->  expand_as (alpha_rt [] rt)) rtl in
  let rta = Array.of_list rtl_alpha in
  (*i The next call to mk_rel_id is valid since we are constructing the graph
    Ensures by: obvious
    i*)
  let relnames = Array.map mk_rel_id funnames in
  let relnames_as_set = Array.fold_right Id.Set.add relnames Id.Set.empty in
  (* Construction of the pseudo constructors *)
  let env =
    Array.fold_right
      (fun id env ->
	 Environ.push_named (id,None,Typing.type_of env Evd.empty (Constrintern.global_reference id))  env
      )
      funnames
      (Global.env ())
  in
  let resa = Array.map (build_entry_lc env  funnames_as_set []) rta in
  let env_with_graphs =
    let rel_arity i funargs =  (* Reduilding arities (with parameters) *)
      let rel_first_args :(Name.t * Glob_term.glob_constr * bool ) list  =
	funargs
      in
      List.fold_right
	(fun (n,t,is_defined) acc ->
	   if is_defined
	   then
	     Constrexpr.CLetIn(Loc.ghost,(Loc.ghost, n),with_full_print (Constrextern.extern_glob_constr Id.Set.empty) t,
			      acc)
	   else
	     Constrexpr.CProdN
	       (Loc.ghost,
		[[(Loc.ghost,n)],Constrexpr_ops.default_binder_kind,with_full_print (Constrextern.extern_glob_constr Id.Set.empty) t],
		acc
	       )
	)
	rel_first_args
	(rebuild_return_type returned_types.(i))
    in
    (* We need to lift back our work topconstr but only with all information
       We mimick a Set Printing All.
       Then save the graphs and reset Printing options to their primitive values
    *)
    let rel_arities = Array.mapi rel_arity funsargs in
    Util.Array.fold_left2 (fun env rel_name rel_ar ->
			     Environ.push_named (rel_name,None, 
						 fst (with_full_print (Constrintern.interp_constr Evd.empty env) rel_ar)) env) env relnames rel_arities
  in
  (* and of the real constructors*)
  let constr i res =
    List.map
      (function result (* (args',concl') *) ->
	 let rt = compose_glob_context result.context result.value in
	 let nb_args = List.length funsargs.(i) in
	 (*  with_full_print (fun rt -> Pp.msgnl (str "glob constr " ++ pr_glob_constr rt)) rt; *)
	 fst (
	   rebuild_cons env_with_graphs nb_args relnames.(i)
	     []
	     []
	     rt
	 )
      )
      res.result
  in
  (* adding names to constructors  *)
 let next_constructor_id = ref (-1) in
  let mk_constructor_id i =
    incr next_constructor_id;
    (*i The next call to mk_rel_id is valid since we are constructing the graph
      Ensures by: obvious
      i*)
    Id.of_string ((Id.to_string (mk_rel_id funnames.(i)))^"_"^(string_of_int !next_constructor_id))
  in
  let rel_constructors i rt : (Id.t*glob_constr) list =
    next_constructor_id := (-1);
    List.map (fun constr -> (mk_constructor_id i),constr) (constr i rt)
  in
  let rel_constructors = Array.mapi rel_constructors resa in
  (* Computing the set of parameters if asked *)
  let rels_params = compute_params_name relnames_as_set funsargs  rel_constructors in
  let nrel_params = List.length rels_params in
  let rel_constructors = (* Taking into account the parameters in constructors *)
    Array.map (List.map
    (fun (id,rt) -> (id,snd (chop_rprod_n nrel_params rt))))
    rel_constructors
  in
  let rel_arity i funargs =  (* Reduilding arities (with parameters) *)
    let rel_first_args :(Name.t * Glob_term.glob_constr * bool ) list  =
      (snd (List.chop nrel_params funargs))
    in
    List.fold_right
      (fun (n,t,is_defined) acc ->
	 if is_defined
	 then
	   Constrexpr.CLetIn(Loc.ghost,(Loc.ghost, n),with_full_print (Constrextern.extern_glob_constr Id.Set.empty) t,
			    acc)
	 else
	   Constrexpr.CProdN
	   (Loc.ghost,
	   [[(Loc.ghost,n)],Constrexpr_ops.default_binder_kind,with_full_print (Constrextern.extern_glob_constr Id.Set.empty) t],
	    acc
	   )
      )
      rel_first_args
      (rebuild_return_type returned_types.(i))
  in
  (* We need to lift back our work topconstr but only with all information
     We mimick a Set Printing All.
     Then save the graphs and reset Printing options to their primitive values
  *)
  let rel_arities = Array.mapi rel_arity funsargs in
  let rel_params =
    List.map
      (fun (n,t,is_defined) ->
	 if is_defined
	 then
	   Constrexpr.LocalRawDef((Loc.ghost,n), Constrextern.extern_glob_constr Id.Set.empty t)
	 else
	 Constrexpr.LocalRawAssum
	   ([(Loc.ghost,n)], Constrexpr_ops.default_binder_kind, Constrextern.extern_glob_constr Id.Set.empty t)
      )
      rels_params
  in
  let ext_rels_constructors =
    Array.map (List.map
      (fun (id,t) ->
	 false,((Loc.ghost,id),
		with_full_print
		  (Constrextern.extern_glob_type Id.Set.empty) ((* zeta_normalize *) t)
	       )
      ))
      (rel_constructors)
  in
  let rel_ind i ext_rel_constructors =
    ((Loc.ghost,relnames.(i)),
    rel_params,
    Some rel_arities.(i),
    ext_rel_constructors),[]
  in
  let ext_rel_constructors = (Array.mapi rel_ind ext_rels_constructors) in
  let rel_inds = Array.to_list ext_rel_constructors in
(*   let _ =  *)
(*   Pp.msgnl  (\* observe *\) ( *)
(*       str "Inductive" ++ spc () ++ *)
(* 	prlist_with_sep  *)
(* 	(fun () -> fnl ()++spc () ++ str "with" ++ spc ())  *)
(* 	(function ((_,id),_,params,ar,constr) ->  *)
(* 	   Ppconstr.pr_id id ++ spc () ++  *)
(* 	     Ppconstr.pr_binders params ++ spc () ++ *)
(* 	     str ":" ++ spc () ++  *)
(* 	     Ppconstr.pr_lconstr_expr ar ++ spc () ++ str ":=" ++ *)
(* 	     prlist_with_sep  *)
(* 	     (fun _ -> fnl () ++ spc () ++ str "|" ++ spc ()) *)
(* 	     (function (_,((_,id),t)) ->  *)
(* 		Ppconstr.pr_id id ++ spc () ++ str ":" ++ spc () ++ *)
(* 		  Ppconstr.pr_lconstr_expr t) *)
(* 	     constr *)
(* 	) *)
(* 	rel_inds *)
(*     ) *)
(*   in *)
  let _time2 = System.get_time () in
  try
    with_full_print (Flags.silently (Command.do_mutual_inductive rel_inds false None)) true
  with
    | UserError(s,msg) as e ->
	let _time3 = System.get_time () in
(* 	Pp.msgnl (str "error : "++ str (string_of_float (System.time_difference time2 time3))); *)
	let repacked_rel_inds =
	  List.map  (fun ((a , b , c , l),ntn) -> ((false,a) , b, c , Vernacexpr.Inductive_kw, Vernacexpr.Constructors l),ntn )
	                  rel_inds
	in
	let msg =
	  str "while trying to define"++ spc () ++
	    Ppvernac.pr_vernac
              (Vernacexpr.VernacInductive(false, None, Decl_kinds.Finite,false,repacked_rel_inds))
	    ++ fnl () ++
	    msg
	in
	observe (msg);
	raise e
    | reraise ->
	let _time3 = System.get_time () in
(* 	Pp.msgnl (str "error : "++ str (string_of_float (System.time_difference time2 time3))); *)
	let repacked_rel_inds =
	  List.map  (fun ((a , b , c , l),ntn) -> ((false,a) , b, c , Vernacexpr.Inductive_kw, Vernacexpr.Constructors l),ntn )
	                  rel_inds
	in
	let msg =
	  str "while trying to define"++ spc () ++
	    Ppvernac.pr_vernac
              (Vernacexpr.VernacInductive(false, None, Decl_kinds.Finite,false,repacked_rel_inds))
	    ++ fnl () ++
	    Errors.print reraise
	in
 	observe msg;
	raise reraise



let build_inductive funnames funsargs returned_types rtl =
  try
    do_build_inductive funnames funsargs returned_types rtl
  with e when Errors.noncritical e -> raise (Building_graph e)




==> anc/HoTT/coq-HoTT/plugins/funind/glob_term_to_relation.mli <==
open Names

(*
  [build_inductive parametrize funnames funargs returned_types bodies]
  constructs and saves the graphs of the functions [funnames] taking [funargs] as arguments
  and returning [returned_types] using bodies [bodies]
*)

val build_inductive :
  Id.t list -> (* The list of function name *)
  (Name.t*Glob_term.glob_constr*bool) list list -> (* The list of function args *)
  Constrexpr.constr_expr list -> (* The list of function returned type *)
  Glob_term.glob_constr list -> (* the list of body *)
  unit



==> anc/HoTT/coq-HoTT/plugins/funind/glob_termops.ml <==
open Pp
open Glob_term
open Errors
open Util
open Names
open Decl_kinds
open Misctypes

(*
   Some basic functions to rebuild glob_constr
   In each of them the location is Loc.ghost
*)
let mkGRef ref = GRef(Loc.ghost,ref,None)
let mkGVar id = GVar(Loc.ghost,id)
let mkGApp(rt,rtl) = GApp(Loc.ghost,rt,rtl)
let mkGLambda(n,t,b) = GLambda(Loc.ghost,n,Explicit,t,b)
let mkGProd(n,t,b) = GProd(Loc.ghost,n,Explicit,t,b)
let mkGLetIn(n,t,b) = GLetIn(Loc.ghost,n,t,b)
let mkGCases(rto,l,brl) = GCases(Loc.ghost,Term.RegularStyle,rto,l,brl)
let mkGSort s = GSort(Loc.ghost,s)
let mkGHole () = GHole(Loc.ghost,Evar_kinds.BinderType Anonymous)
let mkGCast(b,t) = GCast(Loc.ghost,b,CastConv t)

(*
  Some basic functions to decompose glob_constrs
  These are analogous to the ones constrs
*)
let glob_decompose_prod =
  let rec glob_decompose_prod args = function
  | GProd(_,n,k,t,b) ->
      glob_decompose_prod ((n,t)::args) b
  | rt -> args,rt
  in
  glob_decompose_prod []

let glob_decompose_prod_or_letin =
  let rec glob_decompose_prod args = function
  | GProd(_,n,k,t,b) ->
      glob_decompose_prod ((n,None,Some t)::args) b
  | GLetIn(_,n,t,b) ->
      glob_decompose_prod ((n,Some t,None)::args) b
  | rt -> args,rt
  in
  glob_decompose_prod []

let glob_compose_prod =
  List.fold_left (fun b (n,t) -> mkGProd(n,t,b))

let glob_compose_prod_or_letin =
  List.fold_left (
      fun concl decl ->
	match decl with
	  | (n,None,Some t) -> mkGProd(n,t,concl)
	  | (n,Some bdy,None) -> mkGLetIn(n,bdy,concl)
	  | _ -> assert false)

let glob_decompose_prod_n n =
  let rec glob_decompose_prod i args c =
    if i<=0 then args,c
    else
      match c with
	| GProd(_,n,_,t,b) ->
	    glob_decompose_prod (i-1) ((n,t)::args) b
	| rt -> args,rt
  in
  glob_decompose_prod n []


let glob_decompose_prod_or_letin_n n =
  let rec glob_decompose_prod i args c =
    if i<=0 then args,c
    else
      match c with
	| GProd(_,n,_,t,b) ->
	    glob_decompose_prod (i-1) ((n,None,Some t)::args) b
	| GLetIn(_,n,t,b) ->
	    glob_decompose_prod (i-1) ((n,Some t,None)::args) b
	| rt -> args,rt
  in
  glob_decompose_prod n []


let glob_decompose_app =
  let rec decompose_rapp acc rt =
(*     msgnl (str "glob_decompose_app on : "++ Printer.pr_glob_constr rt); *)
    match rt with
    | GApp(_,rt,rtl) ->
	decompose_rapp (List.fold_left (fun y x -> x::y) acc rtl) rt
    | rt -> rt,List.rev acc
  in
  decompose_rapp []




(* [glob_make_eq t1 t2] build the glob_constr corresponding to [t2 = t1] *)
let glob_make_eq ?(typ= mkGHole ()) t1 t2  =
  mkGApp(mkGRef (Lazy.force Coqlib.coq_eq_ref),[typ;t2;t1])

(* [glob_make_neq t1 t2] build the glob_constr corresponding to [t1 <> t2] *)
let glob_make_neq t1 t2 =
  mkGApp(mkGRef (Lazy.force Coqlib.coq_not_ref),[glob_make_eq t1 t2])

(* [glob_make_or P1 P2] build the glob_constr corresponding to [P1 \/ P2] *)
let glob_make_or t1 t2 = mkGApp (mkGRef(Lazy.force Coqlib.coq_or_ref),[t1;t2])

(* [glob_make_or_list [P1;...;Pn]] build the glob_constr corresponding
   to [P1 \/ ( .... \/ Pn)]
*)
let rec glob_make_or_list = function
  | [] -> invalid_arg "mk_or"
  | [e] -> e
  | e::l -> glob_make_or e (glob_make_or_list l)


let remove_name_from_mapping mapping na =
  match na with
    | Anonymous -> mapping
    | Name id -> Id.Map.remove id mapping

let change_vars =
  let rec change_vars mapping rt =
    match rt with
      | GRef _ -> rt
      | GVar(loc,id) ->
	  let new_id =
	    try
	      Id.Map.find id mapping
	    with Not_found -> id
	  in
	  GVar(loc,new_id)
      | GEvar _ -> rt
      | GPatVar _ -> rt
      | GApp(loc,rt',rtl) ->
	  GApp(loc,
	       change_vars mapping rt',
	       List.map (change_vars mapping) rtl
	      )
      | GLambda(loc,name,k,t,b) ->
	  GLambda(loc,
		  name,
		  k,
		  change_vars mapping t,
		  change_vars (remove_name_from_mapping mapping name) b
		 )
      | GProd(loc,name,k,t,b) ->
	  GProd(loc,
		  name,
	          k,
		  change_vars mapping t,
		  change_vars (remove_name_from_mapping mapping name) b
		 )
      | GLetIn(loc,name,def,b) ->
	  GLetIn(loc,
		 name,
		 change_vars mapping def,
		 change_vars (remove_name_from_mapping mapping name) b
		)
      | GLetTuple(loc,nal,(na,rto),b,e) ->
	  let new_mapping = List.fold_left remove_name_from_mapping mapping nal in
	  GLetTuple(loc,
		    nal,
		    (na, Option.map (change_vars mapping) rto),
		    change_vars mapping b,
		    change_vars new_mapping e
		   )
      | GCases(loc,sty,infos,el,brl) ->
	  GCases(loc,sty,
		 infos,
		 List.map (fun (e,x) -> (change_vars mapping e,x)) el,
		 List.map (change_vars_br mapping) brl
		)
      | GIf(loc,b,(na,e_option),lhs,rhs) ->
	  GIf(loc,
	      change_vars mapping b,
	      (na,Option.map (change_vars mapping) e_option),
	      change_vars mapping lhs,
	      change_vars mapping rhs
	     )
      | GRec _ -> error "Local (co)fixes are not supported"
      | GSort _ -> rt
      | GHole _ -> rt
      | GCast(loc,b,c) ->
	  GCast(loc,change_vars mapping b,
		Miscops.map_cast_type (change_vars mapping) c)
  and change_vars_br mapping ((loc,idl,patl,res) as br) =
    let new_mapping = List.fold_right Id.Map.remove idl mapping in
    if Id.Map.is_empty new_mapping
    then br
    else (loc,idl,patl,change_vars new_mapping res)
  in
  change_vars



let rec alpha_pat excluded pat =
  match pat with
    | PatVar(loc,Anonymous) ->
	let new_id = Indfun_common.fresh_id excluded "_x" in
	PatVar(loc,Name new_id),(new_id::excluded),Id.Map.empty
    | PatVar(loc,Name id) ->
	if List.mem id excluded
	then
	  let new_id = Namegen.next_ident_away id excluded in
	  PatVar(loc,Name new_id),(new_id::excluded),
	(Id.Map.add id new_id Id.Map.empty)
	else pat,excluded,Id.Map.empty
    | PatCstr(loc,constr,patl,na) ->
	let new_na,new_excluded,map =
	  match na with
	    | Name id when List.mem id excluded ->
		let new_id = Namegen.next_ident_away id excluded in
		Name new_id,new_id::excluded, Id.Map.add id new_id Id.Map.empty
	    | _ -> na,excluded,Id.Map.empty
	in
	let new_patl,new_excluded,new_map =
	  List.fold_left
	    (fun (patl,excluded,map) pat ->
	       let new_pat,new_excluded,new_map = alpha_pat excluded pat in
	       (new_pat::patl,new_excluded,Id.Map.fold Id.Map.add new_map map)
	    )
	    ([],new_excluded,map)
	    patl
	in
	PatCstr(loc,constr,List.rev new_patl,new_na),new_excluded,new_map

let alpha_patl excluded patl  =
  let patl,new_excluded,map =
    List.fold_left
      (fun (patl,excluded,map) pat ->
	 let new_pat,new_excluded,new_map = alpha_pat excluded pat in
	 new_pat::patl,new_excluded,(Id.Map.fold Id.Map.add new_map map)
      )
      ([],excluded,Id.Map.empty)
      patl
  in
  (List.rev patl,new_excluded,map)




let raw_get_pattern_id pat acc =
  let rec get_pattern_id pat =
    match pat with
      | PatVar(loc,Anonymous) -> assert false
      | PatVar(loc,Name id) ->
	  [id]
      | PatCstr(loc,constr,patternl,_) ->
	  List.fold_right
	  (fun pat idl ->
	     let idl' = get_pattern_id pat in
	     idl'@idl
	  )
	    patternl
	    []
  in
  (get_pattern_id pat)@acc

let get_pattern_id pat = raw_get_pattern_id pat []

let rec alpha_rt excluded rt =
  let new_rt =
    match rt with
      | GRef _ | GVar _ | GEvar _ | GPatVar _ -> rt
      | GLambda(loc,Anonymous,k,t,b) ->
	  let new_id = Namegen.next_ident_away (Id.of_string "_x") excluded in
	  let new_excluded = new_id :: excluded in
	  let new_t = alpha_rt new_excluded t in
	  let new_b = alpha_rt new_excluded b in
	  GLambda(loc,Name new_id,k,new_t,new_b)
      | GProd(loc,Anonymous,k,t,b) ->
	let new_t = alpha_rt excluded t in
	let new_b = alpha_rt excluded b in
	GProd(loc,Anonymous,k,new_t,new_b)
    | GLetIn(loc,Anonymous,t,b) ->
	let new_t = alpha_rt excluded t in
	let new_b = alpha_rt excluded b in
	GLetIn(loc,Anonymous,new_t,new_b)
    | GLambda(loc,Name id,k,t,b) ->
	let new_id = Namegen.next_ident_away id excluded in
	let t,b =
	  if new_id = id
	  then t,b
	  else
	    let replace = change_vars (Id.Map.add id new_id Id.Map.empty) in
	    (t,replace b)
	in
	let new_excluded = new_id::excluded in
	let new_t = alpha_rt new_excluded t in
	let new_b = alpha_rt new_excluded b in
	GLambda(loc,Name new_id,k,new_t,new_b)
    | GProd(loc,Name id,k,t,b) ->
	let new_id = Namegen.next_ident_away id excluded in
	let new_excluded = new_id::excluded in
	let t,b =
	  if new_id = id
	  then t,b
	  else
	    let replace = change_vars (Id.Map.add id new_id Id.Map.empty) in
	    (t,replace b)
	in
	let new_t = alpha_rt new_excluded t in
	let new_b = alpha_rt new_excluded b in
	GProd(loc,Name new_id,k,new_t,new_b)
    | GLetIn(loc,Name id,t,b) ->
	let new_id = Namegen.next_ident_away id excluded in
	let t,b =
	  if new_id = id
	  then t,b
	  else
	    let replace = change_vars (Id.Map.add id new_id Id.Map.empty) in
	    (t,replace b)
	in
	let new_excluded = new_id::excluded in
	let new_t = alpha_rt new_excluded t in
	let new_b = alpha_rt new_excluded b in
	GLetIn(loc,Name new_id,new_t,new_b)


    | GLetTuple(loc,nal,(na,rto),t,b) ->
	let rev_new_nal,new_excluded,mapping =
	  List.fold_left
	    (fun (nal,excluded,mapping) na ->
	       match na with
		 | Anonymous -> (na::nal,excluded,mapping)
		 | Name id ->
		     let new_id = Namegen.next_ident_away id excluded in
		     if new_id = id
		     then
		       na::nal,id::excluded,mapping
		     else
		       (Name new_id)::nal,id::excluded,(Id.Map.add id new_id mapping)
	    )
	    ([],excluded,Id.Map.empty)
	    nal
	in
	let new_nal = List.rev rev_new_nal in
	let new_rto,new_t,new_b =
	  if Id.Map.is_empty mapping
	  then rto,t,b
	  else let replace = change_vars mapping in
	  (Option.map replace rto, t,replace b)
	in
	let new_t = alpha_rt new_excluded new_t in
	let new_b = alpha_rt new_excluded new_b in
	let new_rto = Option.map (alpha_rt new_excluded) new_rto  in
	GLetTuple(loc,new_nal,(na,new_rto),new_t,new_b)
    | GCases(loc,sty,infos,el,brl) ->
	let new_el =
	  List.map (function (rt,i) -> alpha_rt excluded rt, i) el
	in
	GCases(loc,sty,infos,new_el,List.map (alpha_br excluded) brl)
    | GIf(loc,b,(na,e_o),lhs,rhs) ->
	GIf(loc,alpha_rt excluded b,
	    (na,Option.map (alpha_rt excluded) e_o),
	    alpha_rt excluded lhs,
	    alpha_rt excluded rhs
	   )
    | GRec _ -> error "Not handled GRec"
    | GSort _ -> rt
    | GHole _ -> rt
    | GCast (loc,b,c) ->
	GCast(loc,alpha_rt excluded b,
	      Miscops.map_cast_type (alpha_rt excluded) c)
    | GApp(loc,f,args) ->
	GApp(loc,
	     alpha_rt excluded f,
	     List.map (alpha_rt excluded) args
	    )
  in
  new_rt

and alpha_br excluded (loc,ids,patl,res) =
  let new_patl,new_excluded,mapping = alpha_patl excluded patl in
  let new_ids = List.fold_right raw_get_pattern_id new_patl [] in
  let new_excluded = new_ids@excluded in
  let renamed_res = change_vars mapping res in
  let new_res = alpha_rt new_excluded renamed_res in
  (loc,new_ids,new_patl,new_res)

(*
   [is_free_in id rt] checks if [id] is a free variable in [rt]
*)
let is_free_in id =
  let rec is_free_in = function
    | GRef _ ->  false
    | GVar(_,id') -> Id.compare id' id == 0
    | GEvar _ -> false
    | GPatVar _ -> false
    | GApp(_,rt,rtl) -> List.exists is_free_in (rt::rtl)
    | GLambda(_,n,_,t,b) | GProd(_,n,_,t,b) | GLetIn(_,n,t,b) ->
	let check_in_b =
	  match n with
	    | Name id' -> Id.compare id' id <> 0
	    | _ -> true
	in
	is_free_in t || (check_in_b && is_free_in b)
    | GCases(_,_,_,el,brl) ->
	(List.exists (fun (e,_) -> is_free_in e) el) ||
	  List.exists is_free_in_br brl
    | GLetTuple(_,nal,_,b,t) ->
	let check_in_nal =
	  not (List.exists (function Name id' -> id'= id | _ -> false) nal)
	in
	is_free_in t  || (check_in_nal && is_free_in b)

    | GIf(_,cond,_,br1,br2) ->
	is_free_in cond || is_free_in br1 || is_free_in br2
    | GRec _ -> raise (UserError("",str "Not handled GRec"))
    | GSort _ -> false
    | GHole _ -> false
    | GCast (_,b,(CastConv t|CastVM t|CastNative t)) -> is_free_in b || is_free_in t
    | GCast (_,b,CastCoerce) -> is_free_in b
  and is_free_in_br (_,ids,_,rt) =
    (not (List.mem id ids)) && is_free_in rt
  in
  is_free_in



let rec pattern_to_term  = function
  | PatVar(loc,Anonymous) -> assert false
  | PatVar(loc,Name id) ->
	mkGVar id
  | PatCstr(loc,constr,patternl,_) ->
      let cst_narg =
	Inductiveops.mis_constructor_nargs_env
	  (Global.env ())
	  constr
      in
      let implicit_args =
	Array.to_list
	  (Array.init
	     (cst_narg - List.length patternl)
	     (fun _ -> mkGHole ())
	  )
      in
      let patl_as_term =
	List.map pattern_to_term patternl
      in
      mkGApp(mkGRef(Globnames.ConstructRef constr),
	     implicit_args@patl_as_term
	    )



let replace_var_by_term x_id term =
  let rec replace_var_by_pattern rt =
    match rt with
      | GRef _ -> rt
      | GVar(_,id) when Id.compare id x_id == 0 -> term
      | GVar _ -> rt
      | GEvar _ -> rt
      | GPatVar _ -> rt
      | GApp(loc,rt',rtl) ->
	  GApp(loc,
	       replace_var_by_pattern rt',
	       List.map replace_var_by_pattern rtl
	      )
      | GLambda(_,Name id,_,_,_) when Id.compare id x_id == 0 -> rt
      | GLambda(loc,name,k,t,b) ->
	  GLambda(loc,
		  name,
		  k,
		  replace_var_by_pattern t,
		  replace_var_by_pattern b
		 )
      | GProd(_,Name id,_,_,_) when Id.compare id x_id == 0 -> rt
      | GProd(loc,name,k,t,b) ->
	  GProd(loc,
		  name,
	          k,
		  replace_var_by_pattern t,
		  replace_var_by_pattern b
		 )
      | GLetIn(_,Name id,_,_) when Id.compare id x_id == 0 -> rt
      | GLetIn(loc,name,def,b) ->
	  GLetIn(loc,
		 name,
		 replace_var_by_pattern def,
		 replace_var_by_pattern b
		)
      | GLetTuple(_,nal,_,_,_)
	  when List.exists (function Name id -> id = x_id | _ -> false) nal  ->
	  rt
      | GLetTuple(loc,nal,(na,rto),def,b) ->
	  GLetTuple(loc,
		    nal,
		    (na,Option.map replace_var_by_pattern rto),
		    replace_var_by_pattern def,
		    replace_var_by_pattern b
		   )
      | GCases(loc,sty,infos,el,brl) ->
	  GCases(loc,sty,
		 infos,
		 List.map (fun (e,x) -> (replace_var_by_pattern e,x)) el,
		 List.map replace_var_by_pattern_br brl
		)
      | GIf(loc,b,(na,e_option),lhs,rhs) ->
	  GIf(loc, replace_var_by_pattern b,
	      (na,Option.map replace_var_by_pattern e_option),
	      replace_var_by_pattern lhs,
	      replace_var_by_pattern rhs
	     )
      | GRec _ -> raise (UserError("",str "Not handled GRec"))
      | GSort _ -> rt
      | GHole _ -> rt
      | GCast(loc,b,c) ->
	  GCast(loc,replace_var_by_pattern b,
		Miscops.map_cast_type replace_var_by_pattern c)
  and replace_var_by_pattern_br ((loc,idl,patl,res) as br) =
    if List.exists (fun id -> Id.compare id x_id == 0) idl
    then br
    else (loc,idl,patl,replace_var_by_pattern res)
  in
  replace_var_by_pattern




(* checking unifiability of patterns *)
exception NotUnifiable

let rec are_unifiable_aux  = function
  | [] -> ()
  | eq::eqs ->
      match eq with
	 | PatVar _,_ | _,PatVar _ -> are_unifiable_aux eqs
	 | PatCstr(_,constructor1,cpl1,_),PatCstr(_,constructor2,cpl2,_) ->
	     if constructor2 <> constructor1
	     then raise NotUnifiable
	     else
	       let eqs' =
		 try (List.combine cpl1 cpl2) @ eqs
		 with Invalid_argument _ -> anomaly (Pp.str "are_unifiable_aux")
	       in
	       are_unifiable_aux eqs'

let are_unifiable pat1 pat2 =
  try
    are_unifiable_aux [pat1,pat2];
    true
  with NotUnifiable -> false


let rec eq_cases_pattern_aux  = function
  | [] -> ()
  | eq::eqs ->
      match eq with
	 | PatVar _,PatVar _ -> eq_cases_pattern_aux eqs
	 | PatCstr(_,constructor1,cpl1,_),PatCstr(_,constructor2,cpl2,_) ->
	     if constructor2 <> constructor1
	     then raise NotUnifiable
	     else
	       let eqs' =
		 try (List.combine cpl1 cpl2) @ eqs
		 with Invalid_argument _ -> anomaly (Pp.str "eq_cases_pattern_aux")
	       in
	       eq_cases_pattern_aux eqs'
	 | _ -> raise NotUnifiable

let eq_cases_pattern pat1 pat2 =
  try
    eq_cases_pattern_aux [pat1,pat2];
    true
  with NotUnifiable -> false



let ids_of_pat =
  let rec ids_of_pat ids = function
    | PatVar(_,Anonymous) -> ids
    | PatVar(_,Name id) -> Id.Set.add id ids
    | PatCstr(_,_,patl,_) -> List.fold_left ids_of_pat ids patl
  in
  ids_of_pat Id.Set.empty

let id_of_name = function
  | Names.Anonymous -> Id.of_string "x"
  | Names.Name x -> x

(* TODO: finish Rec caes *)
let ids_of_glob_constr c =
  let rec ids_of_glob_constr acc c =
    let idof = id_of_name in
    match c with
      | GVar (_,id) -> id::acc
      | GApp (loc,g,args) ->
          ids_of_glob_constr [] g @ List.flatten (List.map (ids_of_glob_constr []) args) @ acc
      | GLambda (loc,na,k,ty,c) -> idof na :: ids_of_glob_constr [] ty @ ids_of_glob_constr [] c @ acc
      | GProd (loc,na,k,ty,c) -> idof na :: ids_of_glob_constr [] ty @ ids_of_glob_constr [] c @ acc
      | GLetIn (loc,na,b,c) -> idof na :: ids_of_glob_constr [] b @ ids_of_glob_constr [] c @ acc
      | GCast (loc,c,(CastConv t|CastVM t|CastNative t)) -> ids_of_glob_constr [] c @ ids_of_glob_constr [] t @ acc
      | GCast (loc,c,CastCoerce) -> ids_of_glob_constr [] c @ acc
      | GIf (loc,c,(na,po),b1,b2) -> ids_of_glob_constr [] c @ ids_of_glob_constr [] b1 @ ids_of_glob_constr [] b2 @ acc
      | GLetTuple (_,nal,(na,po),b,c) ->
          List.map idof nal @ ids_of_glob_constr [] b @ ids_of_glob_constr [] c @ acc
      | GCases (loc,sty,rtntypopt,tml,brchl) ->
	  List.flatten (List.map (fun (_,idl,patl,c) -> idl @ ids_of_glob_constr [] c) brchl)
      | GRec _ -> failwith "Fix inside a constructor branch"
      | (GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) -> []
  in
  (* build the set *)
  List.fold_left (fun acc x -> Id.Set.add x acc) Id.Set.empty (ids_of_glob_constr [] c)





let zeta_normalize =
  let rec zeta_normalize_term rt =
    match rt with
      | GRef _ -> rt
      | GVar _ -> rt
      | GEvar _ -> rt
      | GPatVar _ -> rt
      | GApp(loc,rt',rtl) ->
	  GApp(loc,
	       zeta_normalize_term rt',
	       List.map zeta_normalize_term rtl
	      )
      | GLambda(loc,name,k,t,b) ->
	  GLambda(loc,
		  name,
		  k,
		  zeta_normalize_term t,
		  zeta_normalize_term b
		 )
      | GProd(loc,name,k,t,b) ->
	  GProd(loc,
		name,
	        k,
		zeta_normalize_term t,
		zeta_normalize_term b
		 )
      | GLetIn(_,Name id,def,b) ->
	  zeta_normalize_term (replace_var_by_term id def b)
      | GLetIn(loc,Anonymous,def,b) -> zeta_normalize_term b
      | GLetTuple(loc,nal,(na,rto),def,b) ->
	  GLetTuple(loc,
		    nal,
		    (na,Option.map zeta_normalize_term rto),
		    zeta_normalize_term def,
		    zeta_normalize_term b
		   )
      | GCases(loc,sty,infos,el,brl) ->
	  GCases(loc,sty,
		 infos,
		 List.map (fun (e,x) -> (zeta_normalize_term e,x)) el,
		 List.map zeta_normalize_br brl
		)
      | GIf(loc,b,(na,e_option),lhs,rhs) ->
	  GIf(loc, zeta_normalize_term b,
	      (na,Option.map zeta_normalize_term e_option),
	      zeta_normalize_term lhs,
	      zeta_normalize_term rhs
	     )
      | GRec _ -> raise (UserError("",str "Not handled GRec"))
      | GSort _ -> rt
      | GHole _ -> rt
      | GCast(loc,b,c) ->
	  GCast(loc,zeta_normalize_term b,
                Miscops.map_cast_type zeta_normalize_term c)
  and zeta_normalize_br (loc,idl,patl,res) =
    (loc,idl,patl,zeta_normalize_term res)
  in
  zeta_normalize_term




let expand_as =

  let rec add_as map pat =
    match pat with
      | PatVar _ -> map
      | PatCstr(_,_,patl,Name id) ->
	  Id.Map.add id (pattern_to_term pat) (List.fold_left add_as map patl)
      | PatCstr(_,_,patl,_) -> List.fold_left add_as map patl
  in
  let rec expand_as map rt =
    match rt with
      | GRef _ | GEvar _ | GPatVar _ | GSort _ | GHole _ -> rt
      | GVar(_,id) ->
	  begin
	    try
	      Id.Map.find id map
	    with Not_found -> rt
	  end
      | GApp(loc,f,args) -> GApp(loc,expand_as map f,List.map (expand_as map) args)
      | GLambda(loc,na,k,t,b) -> GLambda(loc,na,k,expand_as map t, expand_as map b)
      | GProd(loc,na,k,t,b) -> GProd(loc,na,k,expand_as map t, expand_as map b)
      | GLetIn(loc,na,v,b) -> GLetIn(loc,na, expand_as map v,expand_as map b)
      | GLetTuple(loc,nal,(na,po),v,b) ->
	  GLetTuple(loc,nal,(na,Option.map (expand_as map) po),
		    expand_as map v, expand_as map b)
      | GIf(loc,e,(na,po),br1,br2) ->
	  GIf(loc,expand_as map e,(na,Option.map (expand_as map) po),
	      expand_as map br1, expand_as map br2)
      | GRec _ ->  error "Not handled GRec"
      | GCast(loc,b,c) ->
	  GCast(loc,expand_as map b,
		Miscops.map_cast_type (expand_as map) c)
      | GCases(loc,sty,po,el,brl) ->
	  GCases(loc, sty, Option.map (expand_as map) po, List.map (fun (rt,t) -> expand_as map rt,t) el,
		List.map (expand_as_br map) brl)
  and expand_as_br map (loc,idl,cpl,rt) =
    (loc,idl,cpl, expand_as (List.fold_left add_as map cpl) rt)
  in
  expand_as Id.Map.empty


==> anc/HoTT/coq-HoTT/plugins/funind/glob_termops.mli <==
open Names
open Glob_term
open Misctypes

(* [get_pattern_id pat] returns a list of all the variable appearing in [pat] *)
val get_pattern_id : cases_pattern -> Id.t list

(* [pattern_to_term pat] returns a glob_constr corresponding to [pat].
   [pat] must not contain occurences of anonymous pattern
*)
val pattern_to_term : cases_pattern -> glob_constr

(*
   Some basic functions to rebuild glob_constr
   In each of them the location is Util.Loc.ghost
*)
val mkGRef : Globnames.global_reference -> glob_constr
val mkGVar : Id.t -> glob_constr
val mkGApp  : glob_constr*(glob_constr list) -> glob_constr
val mkGLambda : Name.t * glob_constr * glob_constr -> glob_constr
val mkGProd : Name.t * glob_constr * glob_constr -> glob_constr
val mkGLetIn : Name.t * glob_constr * glob_constr -> glob_constr
val mkGCases : glob_constr option * tomatch_tuples * cases_clauses -> glob_constr
val mkGSort : glob_sort -> glob_constr
val mkGHole : unit -> glob_constr (* we only build Evd.BinderType Anonymous holes *)
val mkGCast : glob_constr* glob_constr -> glob_constr
(*
  Some basic functions to decompose glob_constrs
  These are analogous to the ones constrs
*)
val glob_decompose_prod : glob_constr -> (Name.t*glob_constr) list * glob_constr
val glob_decompose_prod_or_letin :
  glob_constr -> (Name.t*glob_constr option*glob_constr option) list * glob_constr
val glob_decompose_prod_n : int -> glob_constr -> (Name.t*glob_constr) list * glob_constr
val glob_decompose_prod_or_letin_n : int -> glob_constr ->
  (Name.t*glob_constr option*glob_constr option) list * glob_constr
val glob_compose_prod : glob_constr -> (Name.t*glob_constr) list  ->  glob_constr
val glob_compose_prod_or_letin: glob_constr ->
  (Name.t*glob_constr option*glob_constr option) list  ->  glob_constr
val glob_decompose_app : glob_constr -> glob_constr*(glob_constr list)


(* [glob_make_eq t1 t2] build the glob_constr corresponding to [t2 = t1] *)
val  glob_make_eq : ?typ:glob_constr -> glob_constr -> glob_constr -> glob_constr
(* [glob_make_neq t1 t2] build the glob_constr corresponding to [t1 <> t2] *)
val  glob_make_neq : glob_constr -> glob_constr -> glob_constr
(* [glob_make_or P1 P2] build the glob_constr corresponding to [P1 \/ P2] *)
val  glob_make_or : glob_constr -> glob_constr -> glob_constr

(* [glob_make_or_list [P1;...;Pn]] build the glob_constr corresponding
   to [P1 \/ ( .... \/ Pn)]
*)
val  glob_make_or_list : glob_constr list -> glob_constr


(* alpha_conversion functions *)



(* Replace the var mapped in the glob_constr/context *)
val change_vars : Id.t Id.Map.t -> glob_constr -> glob_constr



(* [alpha_pat avoid pat] rename all the variables present in [pat] s.t.
   the result does not share variables with [avoid]. This function create
   a fresh variable for each occurence of the anonymous pattern.

   Also returns a mapping  from old variables to new ones and the concatenation of
   [avoid] with the variables appearing in the result.
*)
  val alpha_pat :
    Id.Map.key list ->
    Glob_term.cases_pattern ->
    Glob_term.cases_pattern * Id.Map.key list *
      Id.t Id.Map.t

(* [alpha_rt avoid rt] alpha convert [rt] s.t. the result repects barendregt
   conventions and  does not share bound variables with avoid
*)
val alpha_rt : Id.t list -> glob_constr -> glob_constr

(* same as alpha_rt but for case branches *)
val alpha_br : Id.t list ->
    Loc.t * Id.t list * Glob_term.cases_pattern list *
    Glob_term.glob_constr ->
    Loc.t * Id.t list * Glob_term.cases_pattern list *
    Glob_term.glob_constr


(* Reduction function *)
val replace_var_by_term  :
  Id.t ->
  Glob_term.glob_constr -> Glob_term.glob_constr -> Glob_term.glob_constr



(*
   [is_free_in id rt] checks if [id] is a free variable in [rt]
*)
val is_free_in : Id.t -> glob_constr -> bool


val are_unifiable : cases_pattern -> cases_pattern -> bool
val eq_cases_pattern : cases_pattern -> cases_pattern -> bool



(*
   ids_of_pat : cases_pattern -> Id.Set.t
   returns the set of variables appearing in a pattern
*)
val   ids_of_pat : cases_pattern -> Id.Set.t

(* TODO: finish this function (Fix not treated) *)
val ids_of_glob_constr: glob_constr -> Id.Set.t

(*
   removing let_in construction in a glob_constr
*)
val zeta_normalize : Glob_term.glob_constr -> Glob_term.glob_constr


val expand_as : glob_constr -> glob_constr


==> anc/HoTT/coq-HoTT/plugins/funind/indfun.ml <==
open Errors
open Util
open Names
open Term
open Pp
open Indfun_common
open Libnames
open Globnames
open Glob_term
open Declarations
open Declareops
open Misctypes
open Decl_kinds

let is_rec_info scheme_info =
  let test_branche min acc (_,_,br) =
    acc || (
      let new_branche =
	it_mkProd_or_LetIn mkProp (fst (decompose_prod_assum br)) in
      let free_rels_in_br = Termops.free_rels new_branche in
      let max = min + scheme_info.Tactics.npredicates in
      Int.Set.exists (fun i -> i >= min && i< max) free_rels_in_br
    )
  in
  List.fold_left_i test_branche 1 false (List.rev scheme_info.Tactics.branches)

let choose_dest_or_ind scheme_info =
    if is_rec_info scheme_info
    then Tactics.new_induct false
    else Tactics.new_destruct false

let functional_induction with_clean c princl pat =
  Dumpglob.pause ();
  let res = let f,args = decompose_app c in
	      fun g ->
		let princ,bindings, princ_type =
		  match princl with
	| None -> (* No principle is given let's find the good one *)
	    begin
	      match kind_of_term f with
		| Const (c',u) ->
		    let princ_option =
		      let finfo = (* we first try to find out a graph on f *)
			try find_Function_infos c'
			with Not_found ->
			  errorlabstrm "" (str "Cannot find induction information on "++
					     Printer.pr_lconstr (mkConst c') )
		      in
		      match Tacticals.elimination_sort_of_goal g with
			| InProp -> finfo.prop_lemma
			| InSet -> finfo.rec_lemma
			| InType -> finfo.rect_lemma
		    in
		    let princ =  (* then we get the principle *)
		      try mkConst (Option.get princ_option )
		      with Option.IsNone ->
			(*i If there is not default lemma defined then,
			  we cross our finger and try to find a lemma named f_ind
			  (or f_rec, f_rect) i*)
			let princ_name =
			  Indrec.make_elimination_ident
			    (Label.to_id (con_label c'))
			    (Tacticals.elimination_sort_of_goal g)
			in
			try
			  mkConst(const_of_id princ_name )
			with Not_found -> (* This one is neither defined ! *)
			  errorlabstrm "" (str "Cannot find induction principle for "
					   ++Printer.pr_lconstr (mkConst c') )
		    in
		    (princ,NoBindings, Tacmach.pf_type_of g princ)
		| _ -> raise (UserError("",str "functional induction must be used with a function" ))
	    end
	| Some ((princ,binding)) ->
	    princ,binding,Tacmach.pf_type_of g princ
    in
    let princ_infos = Tactics.compute_elim_sig princ_type in
    let args_as_induction_constr =
      let c_list =
	if princ_infos.Tactics.farg_in_concl
	then [c] else []
      in
      List.map (fun c -> Tacexpr.ElimOnConstr (Evd.empty,(c,NoBindings))) (args@c_list)
    in
    let princ' = Some (princ,bindings) in
    let princ_vars =
      List.fold_right
	(fun a acc -> try Id.Set.add (destVar a) acc with DestKO -> acc)
	args
	Id.Set.empty
    in
    let old_idl = List.fold_right Id.Set.add (Tacmach.pf_ids_of_hyps g) Id.Set.empty in
    let old_idl = Id.Set.diff old_idl princ_vars in
    let subst_and_reduce g =
      if with_clean
      then
	let idl =
	  List.filter (fun id -> not (Id.Set.mem id old_idl))
	    (Tacmach.pf_ids_of_hyps g)
	in
	let flag =
	  Genredexpr.Cbv
	    {Redops.all_flags
	     with Genredexpr.rDelta = false;
	    }
	in
	Tacticals.tclTHEN
	  (Tacticals.tclMAP (fun id -> Tacticals.tclTRY (Equality.subst_gen (do_rewrite_dependent ()) [id])) idl )
	  (Hiddentac.h_reduce flag Locusops.allHypsAndConcl)
	  g
      else Tacticals.tclIDTAC g
    in
    Tacticals.tclTHEN
      (choose_dest_or_ind
	 princ_infos
	 args_as_induction_constr
	 princ'
	 (None,pat)
         None)
      subst_and_reduce
      g
  in
    Dumpglob.continue ();
    res

let rec abstract_glob_constr c = function
  | [] -> c
  | Constrexpr.LocalRawDef (x,b)::bl -> Constrexpr_ops.mkLetInC(x,b,abstract_glob_constr c bl)
  | Constrexpr.LocalRawAssum (idl,k,t)::bl ->
      List.fold_right (fun x b -> Constrexpr_ops.mkLambdaC([x],k,t,b)) idl
        (abstract_glob_constr c bl)

let interp_casted_constr_with_implicits sigma env impls c  =
  Constrintern.intern_gen (Pretyping.OfType None) sigma env ~impls
    ~allow_patvar:false  ~ltacvars:([],[]) c

(*
   Construct a fixpoint as a Glob_term
   and not as a constr
*)

let build_newrecursive
    lnameargsardef  =
  let env0 = Global.env()
  and sigma = Evd.empty
  in
  let (rec_sign,rec_impls) =
    List.fold_left
      (fun (env,impls) ((_,recname),bl,arityc,_) ->
        let arityc = Constrexpr_ops.prod_constr_expr arityc bl in
        let arity,ctx = Constrintern.interp_type sigma env0 arityc in
	let impl = Constrintern.compute_internalization_data env0 Constrintern.Recursive arity [] in
        (Environ.push_named (recname,None,arity) env, Id.Map.add recname impl impls))
      (env0,Constrintern.empty_internalization_env) lnameargsardef in
  let recdef =
    (* Declare local notations *)
    let fs = States.freeze() in
    let def =
      try
	List.map
	  (fun (_,bl,_,def)  ->
             let def = abstract_glob_constr def bl in
             interp_casted_constr_with_implicits
	       sigma rec_sign rec_impls def
	  )
          lnameargsardef
	with reraise ->
	States.unfreeze fs; raise reraise in
    States.unfreeze fs; def
  in
  recdef,rec_impls

let build_newrecursive l = 
  let l' = List.map 
    (fun ((fixna,_,bll,ar,body_opt),lnot) -> 
       match body_opt with 
	 | Some body -> 
	     (fixna,bll,ar,body)
	 | None -> user_err_loc (Loc.ghost,"Function",str "Body of Function must be given")
    ) l
  in
  build_newrecursive l'

(* Checks whether or not the mutual bloc is recursive *)
let is_rec names =
  let names = List.fold_right Id.Set.add names Id.Set.empty in
  let check_id id names =  Id.Set.mem id names in
  let rec lookup names = function
    | GVar(_,id) -> check_id id names
    | GRef _ | GEvar _ | GPatVar _ | GSort _ |  GHole _ -> false
    | GCast(_,b,_) -> lookup names b
    | GRec _ -> error "GRec not handled"
    | GIf(_,b,_,lhs,rhs) ->
	(lookup names b) || (lookup names lhs) || (lookup names rhs)
    | GLetIn(_,na,t,b) | GLambda(_,na,_,t,b) | GProd(_,na,_,t,b)  ->
	lookup names t || lookup (Nameops.name_fold Id.Set.remove na names) b
    | GLetTuple(_,nal,_,t,b) -> lookup names t ||
	lookup
	  (List.fold_left
	     (fun acc na -> Nameops.name_fold Id.Set.remove na acc)
	     names
	     nal
	  )
	  b
    | GApp(_,f,args) -> List.exists (lookup names) (f::args)
    | GCases(_,_,_,el,brl) ->
	List.exists (fun (e,_) -> lookup names e) el ||
	  List.exists (lookup_br names) brl
  and lookup_br names (_,idl,_,rt) =
    let new_names = List.fold_right Id.Set.remove idl names in
    lookup new_names rt
  in
  lookup names

let rec local_binders_length = function
  (* Assume that no `{ ... } contexts occur *)
  | [] -> 0
  | Constrexpr.LocalRawDef _::bl -> 1 + local_binders_length bl
  | Constrexpr.LocalRawAssum (idl,_,_)::bl -> List.length idl + local_binders_length bl

let prepare_body ((name,_,args,types,_),_) rt =
  let n = local_binders_length args in
(*   Pp.msgnl (str "nb lambda to chop : " ++ str (string_of_int n) ++ fnl () ++Printer.pr_glob_constr rt); *)
  let fun_args,rt' = chop_rlambda_n n rt in
  (fun_args,rt')


let derive_inversion fix_names =
  try
    (* we first transform the fix_names identifier into their corresponding constant *)
    let fix_names_as_constant =
      List.map (fun id -> fst (destConst (Constrintern.global_reference id))) fix_names
    in
    (*
       Then we check that the graphs have been defined
       If one of the graphs haven't been defined
       we do nothing
    *)
    List.iter (fun c -> ignore (find_Function_infos c)) fix_names_as_constant ;
    try
      Invfun.derive_correctness
	Functional_principles_types.make_scheme
	functional_induction
	fix_names_as_constant
	(*i The next call to mk_rel_id is valid since we have just construct the graph
	  Ensures by : register_built
	  i*)
	(List.map
	   (fun id -> fst (destInd (Constrintern.global_reference (mk_rel_id id))))
	   fix_names
	)
    with e when Errors.noncritical e ->
      let e' = Cerrors.process_vernac_interp_error e in
      msg_warning
	(str "Cannot build inversion information" ++
	   if do_observe () then (fnl() ++ Errors.print e') else mt ())
  with e when Errors.noncritical e -> ()

let warning_error names e =
  let e = Cerrors.process_vernac_interp_error e in
  let e_explain e =
    match e with
      | ToShow e -> 
	let e = Cerrors.process_vernac_interp_error e in
	spc () ++ Errors.print e
      | _ -> 
	if do_observe () 
	then 
	  let e = Cerrors.process_vernac_interp_error e in 
	  (spc () ++ Errors.print e) 
	else mt ()
  in
  match e with
    | Building_graph e ->
      Pp.msg_warning
	(str "Cannot define graph(s) for " ++
	   h 1 (prlist_with_sep (fun _ -> str","++spc ()) Ppconstr.pr_id names) ++
	   e_explain e)
    | Defining_principle e ->
      Pp.msg_warning
	(str "Cannot define principle(s) for "++
	   h 1 (prlist_with_sep (fun _ -> str","++spc ()) Ppconstr.pr_id names) ++
	   e_explain e)
    | _ -> raise e

let error_error names e =
  let e = Cerrors.process_vernac_interp_error e in
  let e_explain e =
    match e with
      | ToShow e -> spc () ++ Errors.print e
      | _ -> if do_observe () then (spc () ++ Errors.print e) else mt ()
  in
  match e with
    | Building_graph e ->
	errorlabstrm ""
	  (str "Cannot define graph(s) for " ++
	     h 1 (prlist_with_sep (fun _ -> str","++spc ()) Ppconstr.pr_id names) ++
	     e_explain e)
    | _ -> raise e

let generate_principle  on_error
    is_general do_built (fix_rec_l:(Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) list) recdefs  interactive_proof
    (continue_proof : int -> Names.constant array -> Term.constr array -> int ->
      Tacmach.tactic) : unit =
  let names = List.map (function ((_, name),_,_,_,_),_ -> name) fix_rec_l in
  let fun_bodies = List.map2 prepare_body fix_rec_l recdefs in
  let funs_args = List.map fst fun_bodies in
  let funs_types =  List.map (function ((_,_,_,types,_),_) -> types) fix_rec_l in
  try
    (* We then register the Inductive graphs of the functions  *)
    Glob_term_to_relation.build_inductive names funs_args funs_types recdefs;
    if do_built
    then
      begin
	(*i The next call to mk_rel_id is valid since we have just construct the graph
	   Ensures by : do_built
	i*)
	let f_R_mut = Ident (Loc.ghost,mk_rel_id (List.nth names 0)) in
	let ind_kn =
	  fst (locate_with_msg
		 (pr_reference f_R_mut++str ": Not an inductive type!")
		 locate_ind
		 f_R_mut)
	in
	let fname_kn ((fname,_,_,_,_),_) =
	  let f_ref = Ident fname in
	  locate_with_msg
	    (pr_reference f_ref++str ": Not an inductive type!")
	    locate_constant
	    f_ref
	in
	let funs_kn = Array.of_list (List.map fname_kn fix_rec_l) in
	let _ =
	  List.map_i
	    (fun i x ->
	       let princ = Indrec.lookup_eliminator (ind_kn,i) (InProp) in
	       let princ_type = Global.type_of_global_unsafe princ in
	       Functional_principles_types.generate_functional_principle
		 interactive_proof
		 princ_type
		 None
		 None
		 funs_kn
		 i
		 (continue_proof  0 [|funs_kn.(i)|])
	    )
	    0
	    fix_rec_l
	in
	Array.iter (add_Function is_general) funs_kn;
	()
      end
  with e when Errors.noncritical e ->
    on_error names e

let register_struct is_rec (fixpoint_exprl:(Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) list) =
  match fixpoint_exprl with
    | [((_,fname),_,bl,ret_type,body),_] when not is_rec ->
      let body = match body with | Some body -> body | None -> user_err_loc (Loc.ghost,"Function",str "Body of Function must be given") in 
	Command.do_definition fname (Decl_kinds.Global,(*FIXME*)false,Decl_kinds.Definition)
	  bl None body (Some ret_type) (fun _ _ -> ())
    | _ ->
	Command.do_fixpoint Global fixpoint_exprl

let generate_correction_proof_wf f_ref tcc_lemma_ref
    is_mes functional_ref eq_ref rec_arg_num rec_arg_type nb_args relation
    (_: int) (_:Names.constant array) (_:Term.constr array) (_:int) : Tacmach.tactic =
  Functional_principles_proofs.prove_principle_for_gen
    (f_ref,functional_ref,eq_ref)
    tcc_lemma_ref is_mes  rec_arg_num rec_arg_type relation


let register_wf ?(is_mes=false) fname rec_impls wf_rel_expr wf_arg using_lemmas args ret_type body
    pre_hook
    =
  let type_of_f = Constrexpr_ops.prod_constr_expr ret_type args in
  let rec_arg_num =
    let names =
      List.map
	snd
	(Constrexpr_ops.names_of_local_assums args)
    in
    match wf_arg with
      | None ->
	if List.length names = 1 then 1
	else error "Recursive argument must be specified"
      | Some wf_arg ->
	  List.index (Name wf_arg) names
  in
  let unbounded_eq =
    let f_app_args =
      Constrexpr.CAppExpl
	(Loc.ghost,
	 (None,(Ident (Loc.ghost,fname)),None) ,
	 (List.map
	    (function
	       | _,Anonymous -> assert false
	       | _,Name e -> (Constrexpr_ops.mkIdentC e)
	    )
	    (Constrexpr_ops.names_of_local_assums args)
	 )
	)
    in
    Constrexpr.CApp (Loc.ghost,(None,Constrexpr_ops.mkRefC (Qualid (Loc.ghost,(qualid_of_string "Logic.eq")))),
		    [(f_app_args,None);(body,None)])
  in
  let eq = Constrexpr_ops.prod_constr_expr unbounded_eq args in
  let hook (f_ref,_) tcc_lemma_ref (functional_ref,_) (eq_ref,_) rec_arg_num rec_arg_type
      nb_args relation =
    try
      pre_hook
	(generate_correction_proof_wf f_ref tcc_lemma_ref is_mes
	   functional_ref eq_ref rec_arg_num rec_arg_type nb_args relation
	);
      derive_inversion [fname]
    with e when Errors.noncritical e ->
      (* No proof done *)
      ()
  in
  Recdef.recursive_definition
    is_mes fname rec_impls
    type_of_f
    wf_rel_expr
    rec_arg_num
    eq
    hook
    using_lemmas


let register_mes fname rec_impls wf_mes_expr wf_rel_expr_opt wf_arg using_lemmas args ret_type body =
  let wf_arg_type,wf_arg =
    match wf_arg with
      | None ->
	  begin
	    match args with
	      | [Constrexpr.LocalRawAssum ([(_,Name x)],k,t)] -> t,x
	      | _ -> error "Recursive argument must be specified"
	  end
      | Some wf_args ->
	  try
	    match
	      List.find
		(function
		   | Constrexpr.LocalRawAssum(l,k,t) ->
		       List.exists
			 (function (_,Name id) -> id =  wf_args | _ -> false)
			 l
		   | _ -> false
		)
		args
	    with
	      | Constrexpr.LocalRawAssum(_,k,t)  ->	    t,wf_args
	      | _ -> assert false
	  with Not_found -> assert false
  in
  let wf_rel_from_mes,is_mes = 
    match wf_rel_expr_opt with 
      | None ->
	  let ltof =
	    let make_dir l = DirPath.make (List.rev_map Id.of_string l) in
	    Libnames.Qualid (Loc.ghost,Libnames.qualid_of_path
			       (Libnames.make_path (make_dir ["Arith";"Wf_nat"]) (Id.of_string "ltof")))
	  in
	  let fun_from_mes =
	    let applied_mes =
	      Constrexpr_ops.mkAppC(wf_mes_expr,[Constrexpr_ops.mkIdentC wf_arg])    in
	    Constrexpr_ops.mkLambdaC ([(Loc.ghost,Name wf_arg)],Constrexpr_ops.default_binder_kind,wf_arg_type,applied_mes)
	  in
	  let wf_rel_from_mes =
	    Constrexpr_ops.mkAppC(Constrexpr_ops.mkRefC  ltof,[wf_arg_type;fun_from_mes])
	  in
	  wf_rel_from_mes,true
      | Some wf_rel_expr -> 
	  let wf_rel_with_mes = 
	    let a = Names.Id.of_string "___a" in 
	    let b = Names.Id.of_string "___b" in 
	    Constrexpr_ops.mkLambdaC(
	      [Loc.ghost,Name a;Loc.ghost,Name b],
	      Constrexpr.Default Explicit,
	      wf_arg_type,
	      Constrexpr_ops.mkAppC(wf_rel_expr,
			       [
				Constrexpr_ops.mkAppC(wf_mes_expr,[Constrexpr_ops.mkIdentC a]);
				Constrexpr_ops.mkAppC(wf_mes_expr,[Constrexpr_ops.mkIdentC b])
			       ])
			      )
	  in
	  wf_rel_with_mes,false
  in			       
  register_wf ~is_mes:is_mes fname rec_impls wf_rel_from_mes (Some wf_arg)
    using_lemmas args ret_type body

let map_option f = function 
  | None -> None 
  | Some v -> Some (f v)

open Constrexpr
open Topconstr

let make_assoc = List.fold_left2 (fun l a b ->
match a, b with
  |(_,Name na), (_, Name id) -> (na, id)::l
  |_,_ -> l
)

let rec rebuild_bl (aux,assoc) bl typ = 
	match bl,typ with 
	  | [], _ -> (List.rev aux,replace_vars_constr_expr assoc typ,assoc)
	  | (Constrexpr.LocalRawAssum(nal,bk,_))::bl',typ ->
	     rebuild_nal (aux,assoc) bk bl' nal (List.length nal) typ
	  | (Constrexpr.LocalRawDef(na,_))::bl',Constrexpr.CLetIn(_,_,nat,typ') ->
	    rebuild_bl ((Constrexpr.LocalRawDef(na,replace_vars_constr_expr assoc nat)::aux),assoc)
	      bl' typ'
	  | _ -> assert false
      and rebuild_nal (aux,assoc) bk bl' nal lnal typ = 
	match nal,typ with 
	  | [], _ -> rebuild_bl (aux,assoc) bl' typ
	  | _,CProdN(_,[],typ) -> rebuild_nal (aux,assoc) bk bl' nal lnal typ
	  | _,CProdN(_,(nal',bk',nal't)::rest,typ') -> 
	    let lnal' = List.length nal' in 
	    if lnal' >= lnal 
	    then 
	      let old_nal',new_nal' = List.chop lnal nal' in 
	      rebuild_bl ((LocalRawAssum(nal,bk,replace_vars_constr_expr assoc nal't)::aux),(make_assoc assoc old_nal' nal)) bl' 
		(if new_nal' = [] && rest = []
		 then  typ' 
		 else if new_nal' = [] 
		 then CProdN(Loc.ghost,rest,typ')
		 else CProdN(Loc.ghost,((new_nal',bk',nal't)::rest),typ'))
	    else 
	      let captured_nal,non_captured_nal = List.chop lnal' nal in 
	      rebuild_nal ((LocalRawAssum(captured_nal,bk,replace_vars_constr_expr assoc nal't)::aux), (make_assoc assoc nal' captured_nal))
		bk bl' non_captured_nal (lnal - lnal') (CProdN(Loc.ghost,rest,typ'))
	  | _ -> assert false

let rebuild_bl (aux,assoc) bl typ = rebuild_bl (aux,assoc) bl typ

let recompute_binder_list (fixpoint_exprl : (Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) list) = 
  let fixl,ntns = Command.extract_fixpoint_components false fixpoint_exprl in
  let ((_,_,typel),_,_) = Command.interp_fixpoint fixl ntns in
  let constr_expr_typel = 
    with_full_print (List.map (Constrextern.extern_constr false (Global.env ()))) typel in 
  let fixpoint_exprl_with_new_bl = 
    List.map2 (fun ((lna,(rec_arg_opt,rec_order),bl,ret_typ,opt_body),notation_list) fix_typ -> 
     
      let new_bl',new_ret_type,_ = rebuild_bl ([],[]) bl fix_typ in 
      (((lna,(rec_arg_opt,rec_order),new_bl',new_ret_type,opt_body),notation_list):(Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list))
    )
      fixpoint_exprl constr_expr_typel 
  in 
  fixpoint_exprl_with_new_bl
  

let do_generate_principle on_error register_built interactive_proof
    (fixpoint_exprl:(Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) list) :unit =
  List.iter (fun (_,l) -> if l <> [] then error "Function does not support notations for now") fixpoint_exprl;
  let _is_struct =
    match fixpoint_exprl with
      | [((_,(wf_x,Constrexpr.CWfRec wf_rel),_,_,_),_) as fixpoint_expr] ->
 	  let ((((_,name),_,args,types,body)),_)  as fixpoint_expr =
	    match recompute_binder_list [fixpoint_expr] with 
	      | [e] -> e
	      | _ -> assert false
	  in 
	  let fixpoint_exprl = [fixpoint_expr] in 
	  let body = match body with | Some body -> body | None -> user_err_loc (Loc.ghost,"Function",str "Body of Function must be given") in 
	  let recdefs,rec_impls = build_newrecursive fixpoint_exprl in
	  let using_lemmas = [] in 
	  let pre_hook =
	    generate_principle
	      on_error
	      true
	      register_built
	      fixpoint_exprl
	      recdefs
	      true
	  in
	  if register_built
	  then register_wf name rec_impls wf_rel (map_option snd wf_x) using_lemmas args types body pre_hook;
	  false
      |[((_,(wf_x,Constrexpr.CMeasureRec(wf_mes,wf_rel_opt)),_,_,_),_) as fixpoint_expr] ->
 	  let ((((_,name),_,args,types,body)),_)  as fixpoint_expr =
	    match recompute_binder_list [fixpoint_expr] with 
	      | [e] -> e
	      | _ -> assert false
	  in 
	  let fixpoint_exprl = [fixpoint_expr] in 
	  let recdefs,rec_impls = build_newrecursive fixpoint_exprl in
	  let using_lemmas = [] in
	  let body = match body with | Some body -> body | None -> user_err_loc (Loc.ghost,"Function",str "Body of Function must be given") in 
	  let pre_hook =
	    generate_principle
	      on_error
	      true
	      register_built
	      fixpoint_exprl
	      recdefs
	      true
	  in
	  if register_built
	  then register_mes name rec_impls wf_mes wf_rel_opt (map_option snd wf_x) using_lemmas args types body pre_hook;
	  true
      | _ ->
	  List.iter (function ((_na,(_,ord),_args,_body,_type),_not) ->
		       match ord with 
			 | Constrexpr.CMeasureRec _ | Constrexpr.CWfRec _ ->
			     error
			       ("Cannot use mutual definition with well-founded recursion or measure")
			 | _ -> ()
		    )
	    fixpoint_exprl;
	let fixpoint_exprl = recompute_binder_list fixpoint_exprl in 
	let fix_names =
	  List.map (function (((_,name),_,_,_,_),_) -> name) fixpoint_exprl
	in
	  (* ok all the expressions are structural *)
  	let recdefs,rec_impls = build_newrecursive fixpoint_exprl in
	let is_rec = List.exists (is_rec fix_names) recdefs in
	if register_built then register_struct is_rec fixpoint_exprl;
	generate_principle
	  on_error
	  false
	  register_built
	  fixpoint_exprl
	  recdefs
	  interactive_proof
	  (Functional_principles_proofs.prove_princ_for_struct interactive_proof);
	if register_built then derive_inversion fix_names;
	true; 
  in
  ()

let rec add_args id new_args b =
  match b with
  | CRef (r,_) ->
      begin      match r with
	| Libnames.Ident(loc,fname) when fname = id ->
	    CAppExpl(Loc.ghost,(None,r,None),new_args)
	| _ -> b
      end
  | CFix  _  | CCoFix _ -> anomaly ~label:"add_args " (Pp.str "todo")
  | CProdN(loc,nal,b1) ->
      CProdN(loc,
	     List.map (fun (nal,k,b2) -> (nal,k,add_args id new_args b2)) nal,
	     add_args id new_args  b1)
  | CLambdaN(loc,nal,b1) ->
      CLambdaN(loc,
	       List.map (fun (nal,k,b2) -> (nal,k,add_args id new_args  b2)) nal,
	       add_args id new_args  b1)
  | CLetIn(loc,na,b1,b2) ->
      CLetIn(loc,na,add_args id new_args b1,add_args id new_args b2)
  | CAppExpl(loc,(pf,r,us),exprl) ->
      begin
	match r with
	| Libnames.Ident(loc,fname) when fname = id ->
	    CAppExpl(loc,(pf,r,us),new_args@(List.map (add_args id new_args) exprl))
	| _ -> CAppExpl(loc,(pf,r,us),List.map (add_args id new_args) exprl)
      end
  | CApp(loc,(pf,b),bl) ->
      CApp(loc,(pf,add_args id new_args b),
	   List.map (fun (e,o) -> add_args id new_args e,o) bl)
  | CCases(loc,sty,b_option,cel,cal) ->
      CCases(loc,sty,Option.map (add_args id new_args) b_option,
	     List.map (fun (b,(na,b_option)) ->
			 add_args id new_args b,
			 (na, b_option)) cel,
	     List.map (fun (loc,cpl,e) -> (loc,cpl,add_args id new_args e)) cal
	    )
  | CLetTuple(loc,nal,(na,b_option),b1,b2) ->
      CLetTuple(loc,nal,(na,Option.map (add_args id new_args) b_option),
		add_args id new_args b1,
		add_args id new_args b2
	       )

  | CIf(loc,b1,(na,b_option),b2,b3) ->
      CIf(loc,add_args id new_args b1,
	  (na,Option.map (add_args id new_args) b_option),
	  add_args id new_args b2,
	  add_args id new_args b3
	 )
  | CHole _ -> b
  | CPatVar _ -> b
  | CEvar _ -> b
  | CSort _ -> b
  | CCast(loc,b1,b2)  ->
      CCast(loc,add_args id new_args b1,
	    Miscops.map_cast_type (add_args id new_args) b2)
  | CRecord (loc, w, pars) ->
      CRecord (loc,
	       (match w with Some w -> Some (add_args id new_args w) | _ -> None),
	       List.map (fun (e,o) -> e, add_args id new_args o) pars)
  | CNotation _ -> anomaly ~label:"add_args " (Pp.str "CNotation")
  | CGeneralization _ -> anomaly ~label:"add_args " (Pp.str "CGeneralization")
  | CPrim _ -> b
  | CDelimiters _ -> anomaly ~label:"add_args " (Pp.str "CDelimiters")
exception Stop of  Constrexpr.constr_expr


(* [chop_n_arrow n t] chops the [n] first arrows in [t]
   Acts on Constrexpr.constr_expr
*)
let rec chop_n_arrow n t =
  if n <= 0
  then t (* If we have already removed all the arrows then return the type *)
  else (* If not we check the form of [t] *)
    match t with
      | Constrexpr.CProdN(_,nal_ta',t') -> (* If we have a forall, to result are possible :
					     either we need to discard more than the number of arrows contained
					     in this product declaration then we just recall [chop_n_arrow] on
					     the remaining number of arrow to chop and [t'] we discard it and
					     recall [chop_n_arrow], either this product contains more arrows
					     than the number we need to chop and then we return the new type
					  *)
	  begin
	    try
	      let new_n =
		let rec aux (n:int) = function
		    [] -> n
		| (nal,k,t'')::nal_ta' ->
		    let nal_l = List.length nal in
		    if n >= nal_l
		    then
		      aux (n - nal_l) nal_ta'
		    else
		      let new_t' =
			Constrexpr.CProdN(Loc.ghost,
					((snd (List.chop n nal)),k,t'')::nal_ta',t')
		      in
		      raise (Stop new_t')
		in
		aux n nal_ta'
	    in
	      chop_n_arrow new_n t'
	    with Stop t -> t
	  end
      | _ -> anomaly (Pp.str "Not enough products")


let rec get_args b t : Constrexpr.local_binder list *
    Constrexpr.constr_expr * Constrexpr.constr_expr =
  match b with
    | Constrexpr.CLambdaN (loc, (nal_ta), b') ->
	begin
	  let n =
	    (List.fold_left (fun n (nal,_,_) ->
			       n+List.length nal) 0 nal_ta )
	  in
	  let nal_tas,b'',t'' = get_args b' (chop_n_arrow n t) in
	  (List.map (fun (nal,k,ta) ->
		       (Constrexpr.LocalRawAssum (nal,k,ta))) nal_ta)@nal_tas, b'',t''
	end
    | _ -> [],b,t


let make_graph (f_ref:global_reference) =
  let c,c_body =
    match f_ref with
      | ConstRef c ->
	  begin try c,Global.lookup_constant c
	  with Not_found ->
	    raise (UserError ("",str "Cannot find " ++ Printer.pr_lconstr (mkConst c)) )
	  end
      | _ -> raise (UserError ("", str "Not a function reference") )
  in
  Dumpglob.pause ();
  (match body_of_constant c_body with
     | None -> error "Cannot build a graph over an axiom !"
     | Some body ->
	 let env = Global.env () in
	 let extern_body,extern_type =
	   with_full_print (fun () ->
		(Constrextern.extern_constr false env body,
		 Constrextern.extern_type false env
                   ((*FIXNE*) c_body.const_type)
		)
	     )
	     ()
	 in
	 let (nal_tas,b,t)  = get_args extern_body extern_type in
	 let expr_list =
	   match b with
	     | Constrexpr.CFix(loc,l_id,fixexprl) ->
		 let l =
		   List.map
		     (fun (id,(n,recexp),bl,t,b) ->
			let loc, rec_id = Option.get n in
			let new_args =
			  List.flatten
			    (List.map
			       (function
				  | Constrexpr.LocalRawDef (na,_)-> []
				  | Constrexpr.LocalRawAssum (nal,_,_) ->
				      List.map
					(fun (loc,n) ->
					   CRef(Libnames.Ident(loc, Nameops.out_name n),None))
					nal
			       )
			       nal_tas
			    )
			in
			let b' = add_args (snd id) new_args b in
			(((id, ( Some (Loc.ghost,rec_id),CStructRec),nal_tas@bl,t,Some b'),[]):(Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list))
		     )
		     fixexprl
		 in
		 l
	     | _ ->
		 let id = Label.to_id (con_label c) in
		 [((Loc.ghost,id),(None,Constrexpr.CStructRec),nal_tas,t,Some b),[]]
	 in
	 do_generate_principle error_error false false expr_list;
	 (* We register the infos *)
	 let mp,dp,_ = repr_con c in
	 List.iter
	   (fun (((_,id),_,_,_,_),_) -> add_Function false (make_con mp dp (Label.of_id id)))
	   expr_list);
  Dumpglob.continue ()

let do_generate_principle = do_generate_principle warning_error true




==> anc/HoTT/coq-HoTT/plugins/funind/indfun.mli <==
open Names
open Term
open Pp
open Indfun_common
open Libnames
open Glob_term
open Declarations
open Misctypes

val do_generate_principle :  
  bool -> 
  (Vernacexpr.fixpoint_expr * Vernacexpr.decl_notation list) list -> 
  unit


val functional_induction :  
  bool ->
  Term.constr ->
  (Term.constr * Term.constr bindings) option ->
  intro_pattern_expr Loc.located option ->
  Proof_type.goal Tacmach.sigma -> Proof_type.goal list Evd.sigma


val make_graph :  Globnames.global_reference -> unit


==> anc/HoTT/coq-HoTT/plugins/funind/indfun_common.ml <==
open Names
open Pp
open Libnames
open Globnames
open Refiner
open Hiddentac 
let mk_prefix pre id = Id.of_string (pre^(Id.to_string id))
let mk_rel_id = mk_prefix "R_"
let mk_correct_id id = Nameops.add_suffix (mk_rel_id id) "_correct"
let mk_complete_id id = Nameops.add_suffix (mk_rel_id id) "_complete"
let mk_equation_id id = Nameops.add_suffix id "_equation"

let msgnl m =
  ()

let fresh_id avoid s = Namegen.next_ident_away_in_goal (Id.of_string s) avoid

let fresh_name avoid s = Name (fresh_id avoid s)

let get_name avoid ?(default="H") = function
  | Anonymous -> fresh_name avoid default
  | Name n -> Name n

let array_get_start a =
  try
    Array.init
      (Array.length a - 1)
      (fun i -> a.(i))
  with Invalid_argument "index out of bounds" ->
    invalid_arg "array_get_start"

let id_of_name = function
    Name id -> id
  | _ -> raise Not_found

let locate  ref =
    let (loc,qid) = qualid_of_reference ref in
    Nametab.locate qid

let locate_ind ref =
  match locate ref with
    | IndRef x -> x
    | _ -> raise Not_found

let locate_constant ref =
  match locate ref with
    | ConstRef x -> x
    | _ -> raise Not_found


let locate_with_msg msg f x =
  try f x
  with Not_found -> raise (Errors.UserError("", msg))


let filter_map filter f =
  let rec it = function
    | [] -> []
    | e::l ->
	if filter e
	then
	  (f e) :: it l
	else it l
  in
  it


let chop_rlambda_n  =
  let rec chop_lambda_n acc n rt =
      if n == 0
      then List.rev acc,rt
      else
	match rt with
	  | Glob_term.GLambda(_,name,k,t,b) -> chop_lambda_n ((name,t,false)::acc) (n-1) b
	  | Glob_term.GLetIn(_,name,v,b) -> chop_lambda_n ((name,v,true)::acc) (n-1) b
	  | _ ->
	      raise (Errors.UserError("chop_rlambda_n",
				    str "chop_rlambda_n: Not enough Lambdas"))
  in
  chop_lambda_n []

let chop_rprod_n  =
  let rec chop_prod_n acc n rt =
      if n == 0
      then List.rev acc,rt
      else
	match rt with
	  | Glob_term.GProd(_,name,k,t,b) -> chop_prod_n ((name,t)::acc) (n-1) b
	  | _ -> raise (Errors.UserError("chop_rprod_n",str "chop_rprod_n: Not enough products"))
  in
  chop_prod_n []



let list_union_eq eq_fun l1 l2 =
  let rec urec = function
    | [] -> l2
    | a::l -> if List.exists (eq_fun a) l2 then urec l else a::urec l
  in
  urec l1

let list_add_set_eq eq_fun x l =
  if List.exists (eq_fun x) l then l else x::l




let const_of_id id =
  let _,princ_ref =
    qualid_of_reference (Libnames.Ident (Loc.ghost,id))
  in
  try Nametab.locate_constant princ_ref
  with Not_found -> Errors.error ("cannot find "^ Id.to_string id)

let def_of_const t =
   match (Term.kind_of_term t) with
    Term.Const sp ->
      (try (match Environ.constant_opt_value_in (Global.env()) sp with
             | Some c -> c
	     | _ -> assert false)
       with Not_found -> assert false)
    |_ -> assert false

let coq_constant s =
  Coqlib.gen_constant_in_modules "RecursiveDefinition"
    Coqlib.init_modules s;;

let find_reference sl s =
  let dp = Names.DirPath.make (List.rev_map Id.of_string sl) in
  Nametab.locate (make_qualid dp (Id.of_string s))

let eq = lazy(coq_constant "eq")
let refl_equal = lazy(coq_constant "eq_refl")

(*****************************************************************)
(* Copy of the standart save mechanism but without the much too  *)
(* slow reduction function                                       *)
(*****************************************************************)
open Entries
open Decl_kinds
open Declare

let definition_message = Declare.definition_message

let get_locality = function
| Discharge -> true
| Local -> true
| Global -> false

let save with_clean id const (locality,p,kind) hook =
  let {const_entry_body = pft;
       const_entry_secctx = _;
       const_entry_type = tpo;
       const_entry_opaque = opacity;
       const_entry_universes = univs} = const in
  let l,r = match locality with
    | Discharge when Lib.sections_are_opened () ->
        let k = Kindops.logical_kind_of_goal_kind kind in
	let ctx = Univ.ContextSet.of_context univs in
	let c = SectionLocalDef (((pft, tpo), ctx), p, opacity) in
	let _ = declare_variable id (Lib.cwd(), c, k) in
	(Local, VarRef id)
    | Discharge | Local | Global ->
        let local = get_locality locality in
        let k = Kindops.logical_kind_of_goal_kind kind in
        let kn = declare_constant id ~local (DefinitionEntry const, k) in
	(locality, ConstRef kn)
  in
  if with_clean then  Pfedit.delete_current_proof ();
  hook l r;
  definition_message id



let cook_proof _ =
  let (id,(entry,_,strength,hook)) = Pfedit.cook_proof (fun _ -> ()) in
  (id,(entry,strength,hook))

let new_save_named opacity =
  let id,(const,persistence,hook) = cook_proof true  in
  let const = { const with const_entry_opaque = opacity } in
  save true id const persistence hook

let get_proof_clean do_reduce =
  let result = cook_proof do_reduce in
  Pfedit.delete_current_proof ();
  result

let with_full_print f a =
  let old_implicit_args = Impargs.is_implicit_args ()
  and old_strict_implicit_args =  Impargs.is_strict_implicit_args ()
  and old_contextual_implicit_args = Impargs.is_contextual_implicit_args () 
  in
  let old_rawprint = !Flags.raw_print in
  Flags.raw_print := true;
  Impargs.make_implicit_args false;
  Impargs.make_strict_implicit_args false;
  Impargs.make_contextual_implicit_args false;
  Impargs.make_contextual_implicit_args false;
  Dumpglob.pause ();
  try
    let res = f a in
    Impargs.make_implicit_args old_implicit_args;
    Impargs.make_strict_implicit_args old_strict_implicit_args;
    Impargs.make_contextual_implicit_args old_contextual_implicit_args;
    Flags.raw_print := old_rawprint;
    Dumpglob.continue ();
    res
  with
    | reraise ->
	Impargs.make_implicit_args old_implicit_args;
	Impargs.make_strict_implicit_args old_strict_implicit_args;
	Impargs.make_contextual_implicit_args old_contextual_implicit_args;
	Flags.raw_print := old_rawprint;
	Dumpglob.continue ();
	raise reraise






(**********************)

type function_info =
    {
      function_constant : constant;
      graph_ind : inductive;
      equation_lemma : constant option;
      correctness_lemma : constant option;
      completeness_lemma : constant option;
      rect_lemma : constant option;
      rec_lemma : constant option;
      prop_lemma : constant option;
      is_general : bool; (* Has this function been defined using general recursive definition *)
    }


(* type function_db  = function_info list *)

(* let function_table = ref ([] : function_db) *)


let from_function = ref Cmap.empty
let from_graph = ref Indmap.empty
(*
let rec do_cache_info finfo = function
  | [] -> raise Not_found
  | (finfo'::finfos as l) ->
      if finfo' == finfo then l
      else if finfo'.function_constant = finfo.function_constant
      then finfo::finfos
      else
	let res = do_cache_info finfo finfos in
	if res == finfos then l else  finfo'::l


let cache_Function (_,(finfos)) =
  let new_tbl =
    try do_cache_info finfos !function_table
    with Not_found -> finfos::!function_table
  in
  if new_tbl != !function_table
  then function_table := new_tbl
*)

let cache_Function (_,finfos) =
  from_function := Cmap.add finfos.function_constant finfos !from_function;
  from_graph := Indmap.add finfos.graph_ind finfos !from_graph


let load_Function _  = cache_Function
let subst_Function (subst,finfos) =
  let do_subst_con c = Mod_subst.subst_constant subst c
  and do_subst_ind i = Mod_subst.subst_ind subst i
  in
  let function_constant' = do_subst_con finfos.function_constant in
  let graph_ind' = do_subst_ind finfos.graph_ind in
  let equation_lemma' = Option.smartmap do_subst_con finfos.equation_lemma in
  let correctness_lemma' = Option.smartmap do_subst_con finfos.correctness_lemma in
  let completeness_lemma' = Option.smartmap do_subst_con finfos.completeness_lemma in
  let rect_lemma' = Option.smartmap do_subst_con finfos.rect_lemma in
  let rec_lemma' = Option.smartmap do_subst_con finfos.rec_lemma in
  let prop_lemma' =  Option.smartmap do_subst_con finfos.prop_lemma in
  if function_constant' == finfos.function_constant &&
    graph_ind' == finfos.graph_ind &&
    equation_lemma' == finfos.equation_lemma &&
    correctness_lemma' == finfos.correctness_lemma &&
    completeness_lemma' == finfos.completeness_lemma &&
    rect_lemma' == finfos.rect_lemma &&
    rec_lemma' == finfos.rec_lemma &&
    prop_lemma' == finfos.prop_lemma
  then finfos
  else
    { function_constant = function_constant';
      graph_ind = graph_ind';
      equation_lemma = equation_lemma' ;
      correctness_lemma = correctness_lemma' ;
      completeness_lemma = completeness_lemma' ;
      rect_lemma = rect_lemma' ;
      rec_lemma = rec_lemma';
      prop_lemma = prop_lemma';
      is_general = finfos.is_general
    }

let classify_Function infos = Libobject.Substitute infos


let discharge_Function (_,finfos) =
  let function_constant' = Lib.discharge_con finfos.function_constant
  and graph_ind' = Lib.discharge_inductive finfos.graph_ind
  and equation_lemma' = Option.smartmap Lib.discharge_con finfos.equation_lemma
  and correctness_lemma' = Option.smartmap Lib.discharge_con finfos.correctness_lemma
  and completeness_lemma' = Option.smartmap Lib.discharge_con finfos.completeness_lemma
  and rect_lemma' = Option.smartmap Lib.discharge_con finfos.rect_lemma
  and rec_lemma' = Option.smartmap Lib.discharge_con finfos.rec_lemma
  and prop_lemma' = Option.smartmap Lib.discharge_con finfos.prop_lemma
  in
  if function_constant' == finfos.function_constant &&
    graph_ind' == finfos.graph_ind &&
    equation_lemma' == finfos.equation_lemma &&
    correctness_lemma' == finfos.correctness_lemma &&
    completeness_lemma' == finfos.completeness_lemma &&
    rect_lemma' == finfos.rect_lemma &&
    rec_lemma' == finfos.rec_lemma &&
    prop_lemma' == finfos.prop_lemma
  then Some finfos
  else
    Some { function_constant = function_constant' ;
	   graph_ind = graph_ind' ;
	   equation_lemma = equation_lemma' ;
	   correctness_lemma = correctness_lemma' ;
	   completeness_lemma = completeness_lemma';
	   rect_lemma = rect_lemma';
	   rec_lemma = rec_lemma';
	   prop_lemma = prop_lemma' ;
	   is_general = finfos.is_general
	 }

open Term

let pr_ocst c =
  Option.fold_right (fun v acc -> Printer.pr_lconstr (mkConst v)) c (mt ())

let pr_info f_info =
  str "function_constant := " ++
  Printer.pr_lconstr (mkConst f_info.function_constant)++ fnl () ++
  str "function_constant_type := " ++
  (try
     Printer.pr_lconstr
       (Global.type_of_global_unsafe (ConstRef f_info.function_constant))
   with e when Errors.noncritical e -> mt ()) ++ fnl () ++
  str "equation_lemma := " ++ pr_ocst f_info.equation_lemma ++ fnl () ++
  str "completeness_lemma :=" ++ pr_ocst f_info.completeness_lemma ++ fnl () ++
  str "correctness_lemma := " ++ pr_ocst f_info.correctness_lemma ++ fnl () ++
  str "rect_lemma := " ++ pr_ocst f_info.rect_lemma ++ fnl () ++
  str "rec_lemma := " ++ pr_ocst f_info.rec_lemma ++ fnl () ++
  str "prop_lemma := " ++ pr_ocst f_info.prop_lemma ++ fnl () ++
  str "graph_ind := " ++ Printer.pr_lconstr (mkInd f_info.graph_ind) ++ fnl ()

let pr_table tb =
  let l = Cmap.fold (fun k v acc -> v::acc) tb [] in
  Pp.prlist_with_sep fnl pr_info l

let in_Function : function_info -> Libobject.obj =
  Libobject.declare_object
    {(Libobject.default_object "FUNCTIONS_DB") with
       Libobject.cache_function = cache_Function;
       Libobject.load_function  = load_Function;
       Libobject.classify_function  = classify_Function;
       Libobject.subst_function = subst_Function;
       Libobject.discharge_function = discharge_Function
(*        Libobject.open_function = open_Function; *)
    }



(* Synchronisation with reset *)
let freeze () =
  !from_function,!from_graph
let unfreeze (functions,graphs) =
(*   Pp.msgnl (str "unfreezing function_table : " ++ pr_table l); *)
  from_function := functions;
  from_graph := graphs

let init () =
(*   Pp.msgnl (str "reseting function_table");  *)
  from_function := Cmap.empty;
  from_graph := Indmap.empty

let _ =
  Summary.declare_summary "functions_db_sum"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

let find_or_none id =
  try Some
    (match Nametab.locate (qualid_of_ident id) with ConstRef c -> c | _ -> Errors.anomaly (Pp.str "Not a constant")
    )
  with Not_found -> None



let find_Function_infos f =
  Cmap.find f !from_function


let find_Function_of_graph ind =
  Indmap.find ind !from_graph

let update_Function finfo =
(*   Pp.msgnl (pr_info finfo); *)
  Lib.add_anonymous_leaf (in_Function finfo)


let add_Function is_general f =
  let f_id = Label.to_id (con_label f) in
  let equation_lemma = find_or_none (mk_equation_id f_id)
  and correctness_lemma = find_or_none (mk_correct_id f_id)
  and completeness_lemma = find_or_none (mk_complete_id f_id)
  and rect_lemma = find_or_none (Nameops.add_suffix f_id "_rect")
  and rec_lemma = find_or_none (Nameops.add_suffix f_id "_rec")
  and prop_lemma = find_or_none (Nameops.add_suffix f_id "_ind")
  and graph_ind =
    match Nametab.locate (qualid_of_ident (mk_rel_id f_id))
    with | IndRef ind -> ind | _ -> Errors.anomaly (Pp.str "Not an inductive")
  in
  let finfos =
    { function_constant = f;
      equation_lemma = equation_lemma;
      completeness_lemma = completeness_lemma;
      correctness_lemma = correctness_lemma;
      rect_lemma = rect_lemma;
      rec_lemma = rec_lemma;
      prop_lemma = prop_lemma;
      graph_ind = graph_ind;
      is_general = is_general

    }
  in
  update_Function finfos

let pr_table () = pr_table !from_function
(*********************************)
(* Debuging *)
let functional_induction_rewrite_dependent_proofs = ref true
let function_debug = ref false
open Goptions

let functional_induction_rewrite_dependent_proofs_sig = 
  {
    optsync = false;
    optdepr = false;
    optname = "Functional Induction Rewrite Dependent";
    optkey =  ["Functional";"Induction";"Rewrite";"Dependent"];
    optread = (fun () -> !functional_induction_rewrite_dependent_proofs);
    optwrite = (fun b -> functional_induction_rewrite_dependent_proofs := b)
  }
let _ = declare_bool_option functional_induction_rewrite_dependent_proofs_sig

let do_rewrite_dependent () = !functional_induction_rewrite_dependent_proofs = true

let function_debug_sig =
  {
    optsync = false;
    optdepr = false;
    optname = "Function debug";
    optkey =  ["Function_debug"];
    optread = (fun () -> !function_debug);
    optwrite = (fun b -> function_debug := b)
  }

let _ = declare_bool_option function_debug_sig


let do_observe () = !function_debug 



let strict_tcc = ref false
let is_strict_tcc () = !strict_tcc
let strict_tcc_sig =
  {
    optsync = false;
    optdepr = false;
    optname = "Raw Function Tcc";
    optkey =  ["Function_raw_tcc"];
    optread = (fun () -> !strict_tcc);
    optwrite = (fun b -> strict_tcc := b)
  }

let _ = declare_bool_option strict_tcc_sig


exception Building_graph of exn
exception Defining_principle of exn
exception ToShow of exn

let jmeq () =
  try
    Coqlib.check_required_library ["Coq";"Logic";"JMeq"];
    Coqlib.gen_constant "Function" ["Logic";"JMeq"] "JMeq"
  with e when Errors.noncritical e -> raise (ToShow e)

let jmeq_refl () =
  try
    Coqlib.check_required_library ["Coq";"Logic";"JMeq"];
    Coqlib.gen_constant "Function" ["Logic";"JMeq"] "JMeq_refl"
  with e when Errors.noncritical e -> raise (ToShow e)

let h_intros l =
  tclMAP h_intro l

let h_id = Id.of_string "h"
let hrec_id = Id.of_string "hrec"
let well_founded = function () -> (coq_constant "well_founded")
let acc_rel = function () -> (coq_constant "Acc")
let acc_inv_id = function () -> (coq_constant "Acc_inv")
let well_founded_ltof = function () ->  (Coqlib.coq_constant "" ["Arith";"Wf_nat"] "well_founded_ltof")
let ltof_ref = function  () -> (find_reference ["Coq";"Arith";"Wf_nat"] "ltof")

let evaluable_of_global_reference r = (* Tacred.evaluable_of_global_reference (Global.env ()) *)
  match r with
      ConstRef sp -> EvalConstRef sp
    | VarRef id -> EvalVarRef id
    | _ -> assert false;;

let list_rewrite (rev:bool) (eqs: (constr*bool) list) =
  tclREPEAT
    (List.fold_right
       (fun (eq,b) i -> tclORELSE ((if b then Equality.rewriteLR else Equality.rewriteRL) eq) i)
       (if rev then (List.rev eqs) else eqs) (tclFAIL 0 (mt())));;


==> anc/HoTT/coq-HoTT/plugins/funind/indfun_common.mli <==
open Names
open Pp

(*
   The mk_?_id function build different name w.r.t. a function
   Each of their use is justified in the code
*)
val mk_rel_id : Id.t -> Id.t
val mk_correct_id : Id.t -> Id.t
val mk_complete_id : Id.t -> Id.t
val mk_equation_id : Id.t -> Id.t


val msgnl : std_ppcmds -> unit

val fresh_id : Id.t list -> string -> Id.t
val fresh_name : Id.t list -> string -> Name.t
val get_name : Id.t list -> ?default:string -> Name.t -> Name.t

val array_get_start : 'a array -> 'a array

val id_of_name : Name.t -> Id.t

val locate_ind : Libnames.reference -> inductive
val locate_constant : Libnames.reference -> constant
val locate_with_msg :
  Pp.std_ppcmds -> (Libnames.reference -> 'a) ->
  Libnames.reference -> 'a

val filter_map : ('a -> bool) -> ('a -> 'b) -> 'a list -> 'b list
val list_union_eq :
  ('a -> 'a -> bool) -> 'a list -> 'a list -> 'a list
val list_add_set_eq :
  ('a -> 'a -> bool) -> 'a -> 'a list -> 'a list

val chop_rlambda_n : int -> Glob_term.glob_constr ->
  (Name.t*Glob_term.glob_constr*bool) list * Glob_term.glob_constr

val chop_rprod_n : int -> Glob_term.glob_constr ->
  (Name.t*Glob_term.glob_constr) list * Glob_term.glob_constr

val def_of_const : Term.constr -> Term.constr
val eq : Term.constr Lazy.t
val refl_equal : Term.constr Lazy.t
val const_of_id: Id.t -> constant
val jmeq : unit -> Term.constr
val jmeq_refl : unit -> Term.constr

(* [save_named] is a copy of [Command.save_named] but uses
   [nf_betaiotazeta] instead of [nf_betaiotaevar_preserving_vm_cast]
*)

val new_save_named : bool -> unit

val save : bool -> Id.t ->  Entries.definition_entry  -> Decl_kinds.goal_kind ->
  unit Tacexpr.declaration_hook -> unit

(* [get_proof_clean do_reduce] : returns the proof name, definition, kind and hook and
   abort the proof
*)
val get_proof_clean : bool ->
  Names.Id.t *
    (Entries.definition_entry * Decl_kinds.goal_kind *
      unit Tacexpr.declaration_hook)



(* [with_full_print f a] applies [f] to [a] in full printing environment.

   This function preserves the print settings
*)
val with_full_print : ('a -> 'b) -> 'a -> 'b


(*****************)

type function_info =
    {
      function_constant : constant;
      graph_ind : inductive;
      equation_lemma : constant option;
      correctness_lemma : constant option;
      completeness_lemma : constant option;
      rect_lemma : constant option;
      rec_lemma : constant option;
      prop_lemma : constant option;
      is_general : bool;
    }

val find_Function_infos : constant -> function_info
val find_Function_of_graph : inductive -> function_info
(* WARNING: To be used just after the graph definition !!! *)
val add_Function : bool -> constant -> unit

val update_Function : function_info -> unit


(** debugging *)
val pr_info : function_info -> Pp.std_ppcmds
val pr_table : unit -> Pp.std_ppcmds


(* val function_debug : bool ref  *)
val do_observe : unit -> bool
val do_rewrite_dependent : unit -> bool

(* To localize pb *)
exception Building_graph of exn
exception Defining_principle of exn
exception ToShow of exn

val is_strict_tcc : unit -> bool

val h_intros: Names.Id.t list -> Proof_type.tactic
val h_id :  Names.Id.t
val hrec_id :  Names.Id.t
val acc_inv_id :  Term.constr Util.delayed
val ltof_ref : Globnames.global_reference Util.delayed
val well_founded_ltof : Term.constr Util.delayed
val acc_rel : Term.constr Util.delayed
val well_founded : Term.constr Util.delayed
val evaluable_of_global_reference : Globnames.global_reference -> Names.evaluable_global_reference
val list_rewrite : bool -> (Term.constr*bool) list -> Proof_type.tactic


==> anc/HoTT/coq-HoTT/plugins/funind/invfun.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Tacexpr
open Declarations
open Errors
open Util
open Names
open Term
open Pp
open Globnames
open Tacticals
open Tactics
open Indfun_common
open Tacmach
open Hiddentac
open Misctypes

(* Some pretty printing function for debugging purpose *)

let pr_binding prc  =
  function
    | loc, NamedHyp id, c -> hov 1 (Ppconstr.pr_id id ++ str " := " ++ Pp.cut () ++ prc c)
    | loc, AnonHyp n, c -> hov 1 (int n ++ str " := " ++ Pp.cut () ++ prc c)

let pr_bindings prc prlc = function
  | ImplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
      pr_sequence prc l
  | ExplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
        pr_sequence (fun b -> str"(" ++ pr_binding prlc b ++ str")") l
  | NoBindings -> mt ()


let pr_with_bindings prc prlc (c,bl) =
  prc c ++ hv 0 (pr_bindings prc prlc bl)



let pr_constr_with_binding prc (c,bl) :  Pp.std_ppcmds =
  pr_with_bindings prc prc  (c,bl)

(* The local debuging mechanism *)
(* let msgnl = Pp.msgnl *)

let observe strm =
  if do_observe ()
  then Pp.msg_debug strm
  else ()

(*let observennl strm =
  if do_observe ()
  then begin Pp.msg strm;Pp.pp_flush () end
  else ()*)


let do_observe_tac s tac g =
  let goal =
    try Printer.pr_goal g
    with e when Errors.noncritical e -> assert false
  in
  try
    let v = tac g in
    msgnl (goal ++ fnl () ++ s ++(str " ")++(str "finished")); v
  with reraise ->
    let e = Cerrors.process_vernac_interp_error reraise in
    msgnl (str "observation "++ s++str " raised exception " ++
	     Errors.print e ++ str " on goal " ++ goal );
    raise reraise;;


let observe_tac_strm s tac g =
  if do_observe ()
  then do_observe_tac s tac g
  else tac g

let observe_tac s tac g =
  if do_observe ()
  then do_observe_tac (str s) tac g
  else tac g

(* [nf_zeta] $\zeta$-normalization of a term *)
let nf_zeta =
  Reductionops.clos_norm_flags  (Closure.RedFlags.mkflags [Closure.RedFlags.fZETA])
    Environ.empty_env
    Evd.empty


(* [id_to_constr id] finds the term associated to [id] in the global environment *)
let id_to_constr id =
  try
    Constrintern.global_reference id
  with Not_found ->
    raise (UserError ("",str "Cannot find " ++ Ppconstr.pr_id id))

(* [generate_type g_to_f f graph i] build the completeness (resp. correctness) lemma type if [g_to_f = true]
   (resp. g_to_f = false) where [graph]  is the graph of [f] and is the [i]th function in the block.

   [generate_type true f i] returns
   \[\forall (x_1:t_1)\ldots(x_n:t_n), let fv := f x_1\ldots x_n in, forall res,
   graph\ x_1\ldots x_n\ res \rightarrow res = fv \] decomposed as the context and the conclusion

   [generate_type false f i] returns
   \[\forall (x_1:t_1)\ldots(x_n:t_n), let fv := f x_1\ldots x_n in, forall res,
   res = fv \rightarrow graph\ x_1\ldots x_n\ res\] decomposed as the context and the conclusion
 *)

let generate_type g_to_f f graph i =
  (*i we deduce the number of arguments of the function and its returned type from the graph i*)
  let gr,u = destInd graph in
  let graph_arity = Inductive.type_of_inductive (Global.env()) 
    (Global.lookup_inductive gr, u) in
  let ctxt,_ = decompose_prod_assum graph_arity in
  let fun_ctxt,res_type =
    match ctxt with
      | [] | [_] -> anomaly (Pp.str "Not a valid context")
      | (_,_,res_type)::fun_ctxt -> fun_ctxt,res_type
  in
  let rec args_from_decl i accu = function
  | [] -> accu
  | (_, Some _, _) :: l ->
    args_from_decl (succ i) accu l
  | _ :: l ->
    let t = mkRel i in
    args_from_decl (succ i) (t :: accu) l
  in
  (*i We need to name the vars [res] and [fv] i*)
  let filter = function (Name id,_,_) -> Some id | (Anonymous,_,_) -> None in
  let named_ctxt = List.map_filter filter fun_ctxt in
  let res_id = Namegen.next_ident_away_in_goal (Id.of_string "_res") named_ctxt in
  let fv_id = Namegen.next_ident_away_in_goal (Id.of_string "fv") (res_id :: named_ctxt) in
  (*i we can then type the argument to be applied to the function [f] i*)
  let args_as_rels = Array.of_list (args_from_decl 1 [] fun_ctxt) in
  (*i
    the hypothesis [res = fv] can then be computed
    We will need to lift it by one in order to use it as a conclusion
    i*)
  let res_eq_f_of_args =
    mkApp(Coqlib.build_coq_eq (),[|lift 2 res_type;mkRel 1;mkRel 2|])
  in
  (*i
    The hypothesis [graph\ x_1\ldots x_n\ res] can then be computed
    We will need to lift it by one in order to use it as a conclusion
    i*)
  let args_and_res_as_rels = Array.of_list (args_from_decl 3 [] fun_ctxt) in
  let args_and_res_as_rels = Array.append args_and_res_as_rels [|mkRel 1|] in
  let graph_applied = mkApp(graph, args_and_res_as_rels) in
  (*i The [pre_context]  is the defined to be the context corresponding to
    \[\forall (x_1:t_1)\ldots(x_n:t_n), let fv := f x_1\ldots x_n in, forall res,  \]
    i*)
  let pre_ctxt =
    (Name res_id,None,lift 1 res_type)::(Name fv_id,Some (mkApp(mkConst f,args_as_rels)),res_type)::fun_ctxt
  in
  (*i and we can return the solution depending on which lemma type we are defining i*)
  if g_to_f
  then (Anonymous,None,graph_applied)::pre_ctxt,(lift 1 res_eq_f_of_args)
  else (Anonymous,None,res_eq_f_of_args)::pre_ctxt,(lift 1 graph_applied)


(*
   [find_induction_principle f] searches and returns the [body] and the [type] of [f_rect]

   WARNING: while convertible, [type_of body] and [type] can be non equal
*)
let find_induction_principle f =
  let f_as_constant,u =  match kind_of_term f with
    | Const c' -> c'
    | _ -> error "Must be used with a function"
  in
  let infos = find_Function_infos f_as_constant in
  match infos.rect_lemma with
    | None -> raise Not_found
    | Some rect_lemma ->
	let rect_lemma = mkConst rect_lemma in
	let typ = Typing.type_of (Global.env ()) Evd.empty rect_lemma in
	rect_lemma,typ



(*     let fname =  *)
(*       match kind_of_term f with  *)
(* 	| Const c' ->  *)
(* 	    Label.to_id (con_label c')  *)
(* 	| _ -> error "Must be used with a function"  *)
(*     in *)

(*     let princ_name =  *)
(*       ( *)
(* 	Indrec.make_elimination_ident *)
(* 	  fname *)
(* 	  InType *)
(*       ) *)
(*     in *)
(*     let c = (\* mkConst(mk_from_const (destConst f) princ_name ) in  *\) failwith "" in  *)
(*     c,Typing.type_of (Global.env ()) Evd.empty c *)


let rec generate_fresh_id x avoid i =
  if i == 0
  then []
  else
    let id = Namegen.next_ident_away_in_goal x avoid in
    id::(generate_fresh_id x (id::avoid) (pred i))


(* [prove_fun_correct functional_induction funs_constr graphs_constr schemes lemmas_types_infos i ]
   is the tactic used to prove correctness lemma.

   [functional_induction] is the tactic defined in [indfun] (dependency problem)
   [funs_constr], [graphs_constr] [schemes] [lemmas_types_infos] are the mutually recursive functions
   (resp. graphs of the functions and principles and correctness lemma types) to prove correct.

   [i] is the indice of the function to prove correct

   The lemma to prove if suppose to have been generated by [generate_type] (in $\zeta$ normal form that is
   it looks like~:
   [\forall (x_1:t_1)\ldots(x_n:t_n), forall res,
   res = f x_1\ldots x_n in, \rightarrow graph\ x_1\ldots x_n\ res]


   The sketch of the proof is the following one~:
   \begin{enumerate}
   \item intros until $x_n$
   \item $functional\ induction\ (f.(i)\ x_1\ldots x_n)$ using schemes.(i)
   \item for each generated branch intro [res] and [hres :res = f x_1\ldots x_n], rewrite [hres] and the
   apply the corresponding constructor of the corresponding graph inductive.
   \end{enumerate}

*)
let prove_fun_correct functional_induction funs_constr graphs_constr schemes lemmas_types_infos i : tactic =
  fun g ->
    (* first of all we recreate the lemmas types to be used as predicates of the induction principle
       that is~:
       \[fun (x_1:t_1)\ldots(x_n:t_n)=> fun  fv => fun res => res = fv \rightarrow graph\ x_1\ldots x_n\ res\]
    *)
    (* we the get the definition of the graphs block *)
    let graph_ind,u = destInd graphs_constr.(i) in
    let kn = fst graph_ind in
    let mib,_ = Global.lookup_inductive graph_ind in
    (* and the principle to use in this lemma in $\zeta$ normal form *)
    let f_principle,princ_type = schemes.(i) in
    let princ_type =  nf_zeta princ_type in
    let princ_infos = Tactics.compute_elim_sig princ_type in
    (* The number of args of the function is then easilly computable *)
    let nb_fun_args = nb_prod (pf_concl g)  - 2  in
    let args_names = generate_fresh_id (Id.of_string "x") [] nb_fun_args in
    let ids = args_names@(pf_ids_of_hyps g) in
    (* Since we cannot ensure that the funcitonnal principle is defined in the
       environement and due to the bug #1174, we will need to pose the principle
       using a name
    *)
    let principle_id = Namegen.next_ident_away_in_goal (Id.of_string "princ") ids in
    let ids = principle_id :: ids in
    (* We get the branches of the principle *)
    let branches = List.rev princ_infos.branches in
    (* and built the intro pattern for each of them *)
    let intro_pats =
      List.map
	(fun (_,_,br_type) ->
	   List.map
	     (fun id -> Loc.ghost, IntroIdentifier id)
	     (generate_fresh_id (Id.of_string "y") ids (List.length (fst (decompose_prod_assum br_type))))
	)
	branches
    in
    (* before building the full intro pattern for the principle *)
    let eq_ind = Coqlib.build_coq_eq () in
    let eq_construct = mkConstructUi (destInd eq_ind, 1) in
    (* The next to referencies will be used to find out which constructor to apply in each branch *)
    let ind_number = ref 0
    and min_constr_number = ref 0 in
    (* The tactic to prove the ith branch of the principle *)
    let prove_branche i g =
      (* We get the identifiers of this branch *)
      (*
	let this_branche_ids =
	List.fold_right
	(fun (_,pat) acc ->
	     match pat with
	       | Genarg.IntroIdentifier id -> Id.Set.add id acc
	| _ -> anomaly (Pp.str "Not an identifier")
	)
	(List.nth intro_pats (pred i))
	Id.Set.empty
      in
	let pre_args g =
	List.fold_right
	  (fun (id,b,t) pre_args ->
	    if Id.Set.mem id this_branche_ids
	    then
	      match b with
		| None -> id::pre_args
		| Some b -> pre_args
	    else pre_args
	  )
	  (pf_hyps g)
	  ([])
      in
      let pre_args g = List.rev (pre_args g) in 
      let pre_tac g =
	List.fold_right
	  (fun (id,b,t) pre_tac ->
	     if Id.Set.mem id this_branche_ids
	     then
	       match b with
		 | None -> pre_tac
		 | Some b ->
		   tclTHEN (h_reduce (Glob_term.Unfold([Glob_term.AllOccurrences,EvalVarRef id])) allHyps) pre_tac
	     else pre_tac
	  )
	  (pf_hyps g)
	  tclIDTAC
      in
*)     
      let pre_args =
      	List.fold_right
      	  (fun (_,pat) acc ->
      	     match pat with
	       | IntroIdentifier id -> id::acc
      	       | _ -> anomaly (Pp.str "Not an identifier")
      	  )
      	  (List.nth intro_pats (pred i))
      	  []
      in
      (* and get the real args of the branch by unfolding the defined constant *)
      (*
	 We can then recompute the arguments of the constructor.
	 For each [hid] introduced by this branch, if [hid] has type
	 $forall res, res=fv -> graph.(j)\ x_1\ x_n res$ the corresponding arguments of the constructor are
	 [ fv (hid fv (refl_equal fv)) ].
	 If [hid] has another type the corresponding argument of the constructor is [hid]
      *)
      let constructor_args g =
	List.fold_right
	  (fun hid acc ->
	     let type_of_hid = pf_type_of g (mkVar hid) in
	     match kind_of_term type_of_hid with
	       | Prod(_,_,t') ->
		   begin
		     match kind_of_term t' with
		       | Prod(_,t'',t''') ->
			   begin
			     match kind_of_term t'',kind_of_term t''' with
			       | App(eq,args), App(graph',_)
				   when
				     (eq_constr eq eq_ind) &&
				       Array.exists  (eq_constr graph') graphs_constr ->
				   (args.(2)::(mkApp(mkVar hid,[|args.(2);(mkApp(eq_construct,[|args.(0);args.(2)|]))|]))
				    ::acc)
			       | _ -> mkVar hid ::  acc
			   end
		       | _ -> mkVar hid :: acc
		   end
	       | _ -> mkVar hid :: acc
	  ) pre_args []
      in
      (* in fact we must also add the parameters to the constructor args *)
      let constructor_args g =
	let params_id = fst (List.chop princ_infos.nparams args_names) in
	(List.map mkVar params_id)@((constructor_args g))
      in
      (* We then get the constructor corresponding to this branch and
	 modifies the references has needed i.e.
	 if the constructor is the last one of the current inductive then
	 add one the number of the inductive to take and add the number of constructor of the previous
	 graph to the minimal constructor number
      *)
      let constructor =
	let constructor_num = i - !min_constr_number in
	let length = Array.length (mib.Declarations.mind_packets.(!ind_number).Declarations.mind_consnames) in
	if constructor_num <= length
	then
	  begin
	    (kn,!ind_number),constructor_num
	  end
	else
	  begin
	    incr ind_number;
	    min_constr_number := !min_constr_number + length ;
	    (kn,!ind_number),1
	  end
      in
      (* we can then build the final proof term *)
      let app_constructor g = applist((mkConstruct(constructor)),constructor_args g) in
      (* an apply the tactic *)
      let res,hres =
	match generate_fresh_id (Id.of_string "z") (ids(* @this_branche_ids *)) 2 with
	  | [res;hres] -> res,hres
	  | _ -> assert false
      in
      (* observe (str "constructor := " ++ Printer.pr_lconstr_env (pf_env g) app_constructor); *)
      (
	tclTHENSEQ
	  [
	    observe_tac("h_intro_patterns ")  (let l = (List.nth intro_pats (pred i)) in 
					       match l with 
						 | [] -> tclIDTAC 
						 | _ -> h_intro_patterns l);
	    (* unfolding of all the defined variables introduced by this branch *)
	    (* observe_tac "unfolding" pre_tac; *)
	    (* $zeta$ normalizing of the conclusion *)
	    h_reduce
	      (Genredexpr.Cbv
		 { Redops.all_flags with
		     Genredexpr.rDelta = false ;
		     Genredexpr.rConst = []
		 }
	      )
	      Locusops.onConcl;
	    observe_tac ("toto ") tclIDTAC;
    
	    (* introducing the the result of the graph and the equality hypothesis *)
	    observe_tac "introducing" (tclMAP h_intro [res;hres]);
	    (* replacing [res] with its value *)
	    observe_tac "rewriting res value" (Equality.rewriteLR (mkVar hres));
	    (* Conclusion *)
	    observe_tac "exact" (fun g -> h_exact (app_constructor g) g)  
	  ]
      )
	g
    in
    (* end of branche proof *)
    let lemmas =
      Array.map
	(fun (_,(ctxt,concl)) ->
	   match ctxt with
	     | [] | [_] | [_;_] -> anomaly (Pp.str "bad context")
	     | hres::res::(x,_,t)::ctxt ->
		 Termops.it_mkLambda_or_LetIn
		   (Termops.it_mkProd_or_LetIn concl [hres;res])
		   ((x,None,t)::ctxt)
	)
	lemmas_types_infos
    in
    let param_names = fst (List.chop princ_infos.nparams args_names) in
    let params = List.map mkVar param_names in
    let lemmas = Array.to_list (Array.map (fun c -> applist(c,params)) lemmas) in
    (* The bindings of the principle
       that is the params of the principle and the different lemma types
    *)
    let bindings =
      let params_bindings,avoid =
	List.fold_left2
	  (fun (bindings,avoid) (x,_,_) p ->
	     let id = Namegen.next_ident_away (Nameops.out_name x) avoid in
	     (*(Loc.ghost,Glob_term.NamedHyp id,p)*)p::bindings,id::avoid
	  )
	  ([],pf_ids_of_hyps g)
	  princ_infos.params
	  (List.rev params)
      in
      let lemmas_bindings =
	List.rev (fst  (List.fold_left2
	  (fun (bindings,avoid) (x,_,_) p ->
	     let id = Namegen.next_ident_away (Nameops.out_name x) avoid in
	     (*(Loc.ghost,Glob_term.NamedHyp id,(nf_zeta p))*) (nf_zeta p)::bindings,id::avoid)
	  ([],avoid)
	  princ_infos.predicates
	  (lemmas)))
      in
      (* Glob_term.ExplicitBindings *) (params_bindings@lemmas_bindings)
    in
    tclTHENSEQ
      [ 
	observe_tac "principle" (assert_by
	  (Name principle_id)
	  princ_type
	  (h_exact f_principle));
	observe_tac "intro args_names" (tclMAP h_intro args_names);
	(* observe_tac "titi" (pose_proof (Name (Id.of_string "__")) (Reductionops.nf_beta Evd.empty  ((mkApp (mkVar principle_id,Array.of_list bindings))))); *)
	observe_tac "idtac" tclIDTAC;
	tclTHEN_i
	  (observe_tac "functional_induction" (
	    apply (mkApp (mkVar principle_id,Array.of_list bindings))
	   ))
	  (fun i g -> observe_tac ("proving branche "^string_of_int i) (prove_branche i) g )
      ]
      g


(*
let prove_fun_correct functional_induction funs_constr graphs_constr schemes lemmas_types_infos i : tactic =
  fun g ->
    (* first of all we recreate the lemmas types to be used as predicates of the induction principle
       that is~:
       \[fun (x_1:t_1)\ldots(x_n:t_n)=> fun  fv => fun res => res = fv \rightarrow graph\ x_1\ldots x_n\ res\]
    *)
    let lemmas =
      Array.map
	(fun (_,(ctxt,concl)) ->
	   match ctxt with
	     | [] | [_] | [_;_] -> anomaly (Pp.str "bad context")
	     | hres::res::(x,_,t)::ctxt ->
		 Termops.it_mkLambda_or_LetIn
		   (Termops.it_mkProd_or_LetIn concl [hres;res])
		   ((x,None,t)::ctxt)
	)
	lemmas_types_infos
    in
    (* we the get the definition of the graphs block *)
    let graph_ind = destInd graphs_constr.(i) in
    let kn = fst graph_ind in
    let mib,_ = Global.lookup_inductive graph_ind in
    (* and the principle to use in this lemma in $\zeta$ normal form *)
    let f_principle,princ_type = schemes.(i) in
    let princ_type =  nf_zeta princ_type in
    let princ_infos = Tactics.compute_elim_sig princ_type in
    (* The number of args of the function is then easilly computable *)
    let nb_fun_args = nb_prod (pf_concl g)  - 2  in
    let args_names = generate_fresh_id (Id.of_string "x") [] nb_fun_args in
    let ids = args_names@(pf_ids_of_hyps g) in
    (* Since we cannot ensure that the funcitonnal principle is defined in the
       environement and due to the bug #1174, we will need to pose the principle
       using a name
    *)
    let principle_id = Namegen.next_ident_away_in_goal (Id.of_string "princ") ids in
    let ids = principle_id :: ids in
    (* We get the branches of the principle *)
    let branches = List.rev princ_infos.branches in
    (* and built the intro pattern for each of them *)
    let intro_pats =
      List.map
	(fun (_,_,br_type) ->
	   List.map
	     (fun id -> Loc.ghost, Genarg.IntroIdentifier id)
	     (generate_fresh_id (Id.of_string "y") ids (List.length (fst (decompose_prod_assum br_type))))
	)
	branches
    in
    (* before building the full intro pattern for the principle *)
    let pat = Some (Loc.ghost,Genarg.IntroOrAndPattern intro_pats) in
    let eq_ind = Coqlib.build_coq_eq () in
    let eq_construct = mkConstruct((destInd eq_ind),1) in
    (* The next to referencies will be used to find out which constructor to apply in each branch *)
    let ind_number = ref 0
    and min_constr_number = ref 0 in
    (* The tactic to prove the ith branch of the principle *)
    let prove_branche i g =
      (* We get the identifiers of this branch *)
      let this_branche_ids =
	List.fold_right
	  (fun (_,pat) acc ->
	     match pat with
	       | Genarg.IntroIdentifier id -> Id.Set.add id acc
	       | _ -> anomaly (Pp.str "Not an identifier")
	  )
	  (List.nth intro_pats (pred i))
	  Id.Set.empty
      in
      (* and get the real args of the branch by unfolding the defined constant *)
      let pre_args,pre_tac =
	List.fold_right
	  (fun (id,b,t) (pre_args,pre_tac) ->
	     if Id.Set.mem id this_branche_ids
	     then
	       match b with
		 | None -> (id::pre_args,pre_tac)
		 | Some b ->
		     (pre_args,
		      tclTHEN (h_reduce (Glob_term.Unfold([Glob_term.AllOccurrences,EvalVarRef id])) allHyps) pre_tac
		     )
	     else (pre_args,pre_tac)
	  )
	  (pf_hyps g)
	  ([],tclIDTAC)
      in
      (*
	 We can then recompute the arguments of the constructor.
	 For each [hid] introduced by this branch, if [hid] has type
	 $forall res, res=fv -> graph.(j)\ x_1\ x_n res$ the corresponding arguments of the constructor are
	 [ fv (hid fv (refl_equal fv)) ].
	 If [hid] has another type the corresponding argument of the constructor is [hid]
      *)
      let constructor_args =
	List.fold_right
	  (fun hid acc ->
	     let type_of_hid = pf_type_of g (mkVar hid) in
	     match kind_of_term type_of_hid with
	       | Prod(_,_,t') ->
		   begin
		     match kind_of_term t' with
		       | Prod(_,t'',t''') ->
			   begin
			     match kind_of_term t'',kind_of_term t''' with
			       | App(eq,args), App(graph',_)
				   when
				     (eq_constr eq eq_ind) &&
				       Array.exists  (eq_constr graph') graphs_constr ->
				   ((mkApp(mkVar hid,[|args.(2);(mkApp(eq_construct,[|args.(0);args.(2)|]))|]))
				    ::args.(2)::acc)
			       | _ -> mkVar hid ::  acc
			   end
		       | _ -> mkVar hid :: acc
		   end
	       | _ -> mkVar hid :: acc
	  ) pre_args []
      in
      (* in fact we must also add the parameters to the constructor args *)
      let constructor_args =
	let params_id = fst (List.chop princ_infos.nparams args_names) in
	(List.map mkVar params_id)@(List.rev constructor_args)
      in
      (* We then get the constructor corresponding to this branch and
	 modifies the references has needed i.e.
	 if the constructor is the last one of the current inductive then
	 add one the number of the inductive to take and add the number of constructor of the previous
	 graph to the minimal constructor number
      *)
      let constructor =
	let constructor_num = i - !min_constr_number in
	let length = Array.length (mib.Declarations.mind_packets.(!ind_number).Declarations.mind_consnames) in
	if constructor_num <= length
	then
	  begin
	    (kn,!ind_number),constructor_num
	  end
	else
	  begin
	    incr ind_number;
	    min_constr_number := !min_constr_number + length ;
	    (kn,!ind_number),1
	  end
      in
      (* we can then build the final proof term *)
      let app_constructor = applist((mkConstruct(constructor)),constructor_args) in
      (* an apply the tactic *)
      let res,hres =
	match generate_fresh_id (Id.of_string "z") (ids(* @this_branche_ids *)) 2 with
	  | [res;hres] -> res,hres
	  | _ -> assert false
      in
      observe (str "constructor := " ++ Printer.pr_lconstr_env (pf_env g) app_constructor);
      (
	tclTHENSEQ
	  [
	    (* unfolding of all the defined variables introduced by this branch *)
	    observe_tac "unfolding" pre_tac;
	    (* $zeta$ normalizing of the conclusion *)
	    h_reduce
	      (Glob_term.Cbv
		 { Glob_term.all_flags with
		     Glob_term.rDelta = false ;
		     Glob_term.rConst = []
		 }
	      )
	      onConcl;
	    (* introducing the the result of the graph and the equality hypothesis *)
	    observe_tac "introducing" (tclMAP h_intro [res;hres]);
	    (* replacing [res] with its value *)
	    observe_tac "rewriting res value" (Equality.rewriteLR (mkVar hres));
	    (* Conclusion *)
	    observe_tac "exact" (h_exact app_constructor)
	  ]
      )
	g
    in
    (* end of branche proof *)
    let param_names = fst (List.chop princ_infos.nparams args_names) in
    let params = List.map mkVar param_names in
    let lemmas = Array.to_list (Array.map (fun c -> applist(c,params)) lemmas) in
    (* The bindings of the principle
       that is the params of the principle and the different lemma types
    *)
    let bindings =
      let params_bindings,avoid =
	List.fold_left2
	  (fun (bindings,avoid) (x,_,_) p ->
	     let id = Namegen.next_ident_away (Nameops.out_name x) avoid in
	     (Loc.ghost,Glob_term.NamedHyp id,p)::bindings,id::avoid
	  )
	  ([],pf_ids_of_hyps g)
	  princ_infos.params
	  (List.rev params)
      in
      let lemmas_bindings =
	List.rev (fst  (List.fold_left2
	  (fun (bindings,avoid) (x,_,_) p ->
	     let id = Namegen.next_ident_away (Nameops.out_name x) avoid in
	     (Loc.ghost,Glob_term.NamedHyp id,(nf_zeta p))::bindings,id::avoid)
	  ([],avoid)
	  princ_infos.predicates
	  (lemmas)))
      in
      Glob_term.ExplicitBindings (params_bindings@lemmas_bindings)
    in
    tclTHENSEQ
      [ observe_tac "intro args_names" (tclMAP h_intro args_names);
	observe_tac "principle" (assert_by
	  (Name principle_id)
	  princ_type
	  (h_exact f_principle));
	tclTHEN_i
	  (observe_tac "functional_induction" (
	     fun g ->
	       observe
		 (pr_constr_with_binding (Printer.pr_lconstr_env (pf_env g))  (mkVar principle_id,bindings));
	       functional_induction  false (applist(funs_constr.(i),List.map mkVar args_names))
		 (Some (mkVar principle_id,bindings))
		 pat g
	   ))
	  (fun i g -> observe_tac ("proving branche "^string_of_int i) (prove_branche i) g )
      ]
      g
*)


(* [generalize_dependent_of x hyp g]
   generalize every hypothesis which depends of [x] but [hyp]
*)
let generalize_dependent_of x hyp g =
  tclMAP
    (function
       | (id,None,t) when not (id = hyp) &&
	   (Termops.occur_var (pf_env g) x t) -> tclTHEN (h_generalize [mkVar id]) (thin [id])
       | _ -> tclIDTAC
    )
    (pf_hyps g)
    g





    (* [intros_with_rewrite] do the intros in each branch and treat each new hypothesis
       (unfolding, substituting, destructing cases \ldots)
    *)
let  rec intros_with_rewrite g =
  observe_tac "intros_with_rewrite" intros_with_rewrite_aux g
and intros_with_rewrite_aux : tactic =
  fun g ->
    let eq_ind = Coqlib.build_coq_eq () in
    match kind_of_term (pf_concl g) with
	  | Prod(_,t,t') ->
	      begin
		match kind_of_term t with
		  | App(eq,args) when (eq_constr eq eq_ind)  ->
 		      if Reductionops.is_conv (pf_env g) (project g) args.(1) args.(2)
		      then
			let id = pf_get_new_id (Id.of_string "y") g  in
			tclTHENSEQ [ h_intro id; thin [id]; intros_with_rewrite ] g
		      else if isVar args.(1) && (Environ.evaluable_named (destVar args.(1)) (pf_env g)) 
		      then tclTHENSEQ[
			unfold_in_concl [(Locus.AllOccurrences, Names.EvalVarRef (destVar args.(1)))];
			tclMAP (fun id -> tclTRY(unfold_in_hyp [(Locus.AllOccurrences, Names.EvalVarRef (destVar args.(1)))] ((destVar args.(1)),Locus.InHyp) ))
			  (pf_ids_of_hyps g);
			intros_with_rewrite
		      ] g
		      else if isVar args.(2) && (Environ.evaluable_named (destVar args.(2)) (pf_env g)) 
		      then tclTHENSEQ[
			unfold_in_concl [(Locus.AllOccurrences, Names.EvalVarRef (destVar args.(2)))];
			tclMAP (fun id -> tclTRY(unfold_in_hyp [(Locus.AllOccurrences, Names.EvalVarRef (destVar args.(2)))] ((destVar args.(2)),Locus.InHyp) ))
			  (pf_ids_of_hyps g);
			intros_with_rewrite
		      ] g
		      else if isVar args.(1)
		      then
			let id = pf_get_new_id (Id.of_string "y") g  in
			tclTHENSEQ [ h_intro id;
				     generalize_dependent_of (destVar args.(1)) id;
				     tclTRY (Equality.rewriteLR (mkVar id));
				     intros_with_rewrite
				   ]
			  g
		      else if isVar args.(2) 
		      then 
			let id = pf_get_new_id (Id.of_string "y") g  in
			tclTHENSEQ [ h_intro id;
				     generalize_dependent_of (destVar args.(2)) id;
				     tclTRY (Equality.rewriteRL (mkVar id));
				     intros_with_rewrite
				   ]
			  g
		      else
			begin
			  let id = pf_get_new_id (Id.of_string "y") g  in
			  tclTHENSEQ[
			    h_intro id;
			    tclTRY (Equality.rewriteLR (mkVar id));
			    intros_with_rewrite
			  ] g
			end
		  | Ind _ when eq_constr t (Coqlib.build_coq_False ()) ->
		      Tauto.tauto g
		  | Case(_,_,v,_) ->
		      tclTHENSEQ[
			h_case false (v,NoBindings);
			intros_with_rewrite
		      ] g
		  | LetIn _ ->
		      tclTHENSEQ[
			h_reduce
			  (Genredexpr.Cbv
			     {Redops.all_flags
			      with Genredexpr.rDelta = false;
			     })
			  Locusops.onConcl
			;
			intros_with_rewrite
		      ] g
		  | _ ->
		      let id = pf_get_new_id (Id.of_string "y") g  in
		      tclTHENSEQ [ h_intro id;intros_with_rewrite] g
	      end
	  | LetIn _ ->
	      tclTHENSEQ[
		h_reduce
		  (Genredexpr.Cbv
		     {Redops.all_flags
		      with Genredexpr.rDelta = false;
		     })
		  Locusops.onConcl
		;
		intros_with_rewrite
	      ] g
	  | _ -> tclIDTAC g

let rec reflexivity_with_destruct_cases g =
  let destruct_case () =
    try
      match kind_of_term (snd (destApp (pf_concl g))).(2) with
	| Case(_,_,v,_) ->
	    tclTHENSEQ[
	      h_case false (v,NoBindings);
	      intros;
	      observe_tac "reflexivity_with_destruct_cases" reflexivity_with_destruct_cases
	    ]
	| _ -> reflexivity
    with e when Errors.noncritical e -> reflexivity
  in
  let eq_ind =     Coqlib.build_coq_eq () in
  let discr_inject =
    Tacticals.onAllHypsAndConcl (
       fun sc g ->
	 match sc with
	     None -> tclIDTAC g
	   | Some id ->
	       match kind_of_term  (pf_type_of g (mkVar id)) with
		 | App(eq,[|_;t1;t2|]) when eq_constr eq eq_ind ->
		     if Equality.discriminable (pf_env g) (project g) t1 t2
		     then Equality.discrHyp id g
		     else if Equality.injectable (pf_env g) (project g) t1 t2
		     then tclTHENSEQ [Equality.injHyp id;thin [id];intros_with_rewrite]  g
		     else tclIDTAC g
		 | _ -> tclIDTAC g
    )
  in
  (tclFIRST
    [ observe_tac "reflexivity_with_destruct_cases : reflexivity" reflexivity;
      observe_tac "reflexivity_with_destruct_cases : destruct_case" ((destruct_case ()));
      (*  We reach this point ONLY if
	  the same value is matched (at least) two times
	  along binding path.
	  In this case, either we have a discriminable hypothesis and we are done,
	  either at least an injectable one and we do the injection before continuing
      *)
      observe_tac "reflexivity_with_destruct_cases : others" (tclTHEN (tclPROGRESS discr_inject ) reflexivity_with_destruct_cases)
    ])
    g


(* [prove_fun_complete funs graphs schemes lemmas_types_infos i]
   is the tactic used to prove completness lemma.

   [funcs], [graphs] [schemes] [lemmas_types_infos] are the mutually recursive functions
   (resp. definitions of the graphs of the functions, principles and correctness lemma types) to prove correct.

   [i] is the indice of the function to prove complete

   The lemma to prove if suppose to have been generated by [generate_type] (in $\zeta$ normal form that is
   it looks like~:
   [\forall (x_1:t_1)\ldots(x_n:t_n), forall res,
   graph\ x_1\ldots x_n\ res, \rightarrow  res = f x_1\ldots x_n in]


   The sketch of the proof is the following one~:
   \begin{enumerate}
   \item intros until $H:graph\ x_1\ldots x_n\ res$
   \item $elim\ H$ using schemes.(i)
   \item for each generated branch, intro  the news hyptohesis, for each such hyptohesis [h], if [h] has
   type [x=?] with [x] a variable, then subst [x],
   if [h] has type [t=?] with [t] not a variable then rewrite [t] in the subterms, else
   if [h] is a match then destruct it, else do just introduce it,
   after all intros, the conclusion should be a reflexive equality.
   \end{enumerate}

*)


let prove_fun_complete funcs graphs schemes lemmas_types_infos i : tactic =
  fun g ->
    (* We compute the types of the different mutually recursive lemmas
       in $\zeta$ normal form
    *)
    let lemmas =
      Array.map
	(fun (_,(ctxt,concl)) -> nf_zeta (Termops.it_mkLambda_or_LetIn concl ctxt))
	lemmas_types_infos
    in
    (* We get the constant and the principle corresponding to this lemma *)
    let f = funcs.(i) in
    let graph_principle = nf_zeta schemes.(i)  in
    let princ_type = pf_type_of g graph_principle in
    let princ_infos = Tactics.compute_elim_sig princ_type in
    (* Then we get the number of argument of the function
       and compute a fresh name for each of them
    *)
    let nb_fun_args = nb_prod (pf_concl g)  - 2  in
    let args_names = generate_fresh_id (Id.of_string "x") [] nb_fun_args in
    let ids = args_names@(pf_ids_of_hyps g) in
    (* and fresh names for res H and the principle (cf bug bug #1174) *)
    let res,hres,graph_principle_id =
      match generate_fresh_id (Id.of_string "z") ids 3 with
	| [res;hres;graph_principle_id] -> res,hres,graph_principle_id
	| _ -> assert false
    in
    let ids = res::hres::graph_principle_id::ids in
    (* we also compute fresh names for each hyptohesis of each branche of the principle *)
    let branches = List.rev princ_infos.branches in
    let intro_pats =
      List.map
	(fun (_,_,br_type) ->
	   List.map
	     (fun id -> id)
	     (generate_fresh_id (Id.of_string "y") ids (nb_prod br_type))
	)
	branches
    in
    (* We will need to change the function by its body
       using [f_equation] if it is recursive (that is the graph is infinite
       or unfold if the graph is finite
    *)
    let rewrite_tac j ids : tactic =
      let graph_def = graphs.(j) in
      let infos =  try find_Function_infos (fst (destConst funcs.(j))) with Not_found ->  error "No graph found" in
      if infos.is_general ||  Rtree.is_infinite graph_def.mind_recargs
      then
	let eq_lemma =
	  try Option.get (infos).equation_lemma
	  with Option.IsNone -> anomaly (Pp.str "Cannot find equation lemma")
	in
	tclTHENSEQ[
	  tclMAP h_intro ids;
	  Equality.rewriteLR (mkConst eq_lemma);
	  (* Don't forget to $\zeta$ normlize the term since the principles have been $\zeta$-normalized *)
	  h_reduce
	    (Genredexpr.Cbv
	       {Redops.all_flags
		with Genredexpr.rDelta = false;
	       })
	    Locusops.onConcl
	  ;
	  h_generalize (List.map mkVar ids);
	  thin ids
	]
      else unfold_in_concl [(Locus.AllOccurrences, Names.EvalConstRef (fst (destConst f)))]
    in
    (* The proof of each branche itself *)
    let ind_number = ref 0 in
    let min_constr_number = ref 0 in
    let prove_branche i g =
      (* we fist compute the inductive corresponding to the branch *)
      let this_ind_number =
	let constructor_num = i - !min_constr_number in
	let length = Array.length (graphs.(!ind_number).Declarations.mind_consnames) in
	if constructor_num <= length
	then !ind_number
	else
	  begin
	    incr ind_number;
	    min_constr_number := !min_constr_number + length;
	    !ind_number
	  end
      in
      let this_branche_ids = List.nth intro_pats (pred i) in
      tclTHENSEQ[
	(* we expand the definition of the function *)
        observe_tac "rewrite_tac" (rewrite_tac this_ind_number this_branche_ids);
	(* introduce hypothesis with some rewrite *)
        observe_tac "intros_with_rewrite (all)" intros_with_rewrite;
	(* The proof is (almost) complete *)
        observe_tac "reflexivity" (reflexivity_with_destruct_cases)
      ]
	g
    in
    let params_names = fst (List.chop princ_infos.nparams args_names) in
    let params = List.map mkVar params_names in
    tclTHENSEQ
      [ tclMAP h_intro (args_names@[res;hres]);
	observe_tac "h_generalize"
	(h_generalize [mkApp(applist(graph_principle,params),Array.map (fun c -> applist(c,params)) lemmas)]);
	h_intro graph_principle_id;
	observe_tac "" (tclTHEN_i
	  (observe_tac "elim" ((elim false (mkVar hres,NoBindings) (Some (mkVar graph_principle_id,NoBindings)))))
	  (fun i g -> observe_tac "prove_branche" (prove_branche i) g ))
      ]
      g




let do_save () = Lemmas.save_named false


(* [derive_correctness make_scheme functional_induction funs graphs] create correctness and completeness
   lemmas for each function in [funs] w.r.t. [graphs]

   [make_scheme] is Functional_principle_types.make_scheme (dependency pb) and
   [functional_induction] is Indfun.functional_induction (same pb)
*)

let derive_correctness make_scheme functional_induction (funs: constant list) (graphs:inductive list) =
  let previous_state = States.freeze () in
  let funs = Array.of_list funs and graphs = Array.of_list graphs in
  let funs_constr = Array.map mkConst funs  in
  try
    let graphs_constr = Array.map mkInd graphs in
    let lemmas_types_infos =
      Util.Array.map2_i
	(fun i f_constr graph ->
	   let const_of_f,u = destConst f_constr in
	   let (type_of_lemma_ctxt,type_of_lemma_concl) as type_info =
	     generate_type false const_of_f graph i
	   in
	   let type_of_lemma = Termops.it_mkProd_or_LetIn type_of_lemma_concl type_of_lemma_ctxt in
	   let type_of_lemma = nf_zeta type_of_lemma in
	   observe (str "type_of_lemma := " ++ Printer.pr_lconstr type_of_lemma);
	   type_of_lemma,type_info
	)
	funs_constr
	graphs_constr
    in
    let schemes =
      (* The functional induction schemes are computed and not saved if there is more that one function
	 if the block contains only one function we can safely reuse [f_rect]
      *)
      try
	if Array.length funs_constr <> 1 then raise Not_found;
	[| find_induction_principle funs_constr.(0) |]
      with Not_found ->
	  Array.of_list
	    (List.map
	       (fun entry ->
		  (entry.Entries.const_entry_body, Option.get entry.Entries.const_entry_type )
	       )
	       (make_scheme (Array.map_to_list (fun const -> const,GType None) funs))
	    )
    in
    let proving_tac =
      prove_fun_correct functional_induction funs_constr graphs_constr schemes lemmas_types_infos
    in
    Array.iteri
      (fun i f_as_constant ->
	 let f_id = Label.to_id (con_label f_as_constant) in
	 (*i The next call to mk_correct_id is valid since we are constructing the lemma
	     Ensures by: obvious
	 i*)
	 let lem_id = mk_correct_id f_id in
	 Lemmas.start_proof lem_id
	   (Decl_kinds.Global, (*FIXME*)false, (Decl_kinds.Proof Decl_kinds.Theorem))
	   (fst lemmas_types_infos.(i), (*FIXME*)Univ.ContextSet.empty)
	   (fun _ _ _ -> ());
	 Pfedit.by
	   (observe_tac ("prove correctness ("^(Id.to_string f_id)^")")
	      (proving_tac i));
	 do_save ();
	 let finfo = find_Function_infos f_as_constant in
	 let lem_cst = fst (destConst (Constrintern.global_reference lem_id)) in
	 update_Function {finfo with correctness_lemma = Some lem_cst}
      )
      funs;
    let lemmas_types_infos =
      Util.Array.map2_i
	(fun i f_constr graph ->
	   let const_of_f = fst (destConst f_constr) in
	   let (type_of_lemma_ctxt,type_of_lemma_concl) as type_info =
	     generate_type true  const_of_f graph i
	   in
	   let type_of_lemma = Termops.it_mkProd_or_LetIn type_of_lemma_concl type_of_lemma_ctxt in
	   let type_of_lemma = nf_zeta type_of_lemma in
	   observe (str "type_of_lemma := " ++ Printer.pr_lconstr type_of_lemma);
	   type_of_lemma,type_info
	)
	funs_constr
	graphs_constr
    in
    let kn,_ as graph_ind  = fst (destInd graphs_constr.(0)) in
    let  mib,mip = Global.lookup_inductive graph_ind in
    let sigma, scheme = 
	(Indrec.build_mutual_induction_scheme (Global.env ()) Evd.empty
	   (Array.to_list
	      (Array.mapi
		 (fun i _ -> ((kn,i),Univ.Instance.empty)(*FIXME*),true,InType)
		 mib.Declarations.mind_packets
	      )
	   )
	)
    in
    let schemes =
      Array.of_list scheme
    in
    let proving_tac =
      prove_fun_complete funs_constr mib.Declarations.mind_packets schemes lemmas_types_infos
    in
    Array.iteri
      (fun i f_as_constant ->
	 let f_id = Label.to_id (con_label f_as_constant) in
	 (*i The next call to mk_complete_id is valid since we are constructing the lemma
	     Ensures by: obvious
	   i*)
	 let lem_id = mk_complete_id f_id in
	 Lemmas.start_proof lem_id
	   (Decl_kinds.Global,(*FIXME*)false,(Decl_kinds.Proof Decl_kinds.Theorem))
	   (fst lemmas_types_infos.(i), (*FIXME*)Univ.ContextSet.empty)
	   (fun _ _ _ -> ());
	 Pfedit.by
	   (observe_tac ("prove completeness ("^(Id.to_string f_id)^")")
	      (proving_tac i));
	 do_save ();
	 let finfo = find_Function_infos f_as_constant in
	 let lem_cst,u = destConst (Constrintern.global_reference lem_id) in
	 update_Function {finfo with completeness_lemma = Some lem_cst}
      )
      funs;
  with reraise ->
    (* In case of problem, we reset all the lemmas *)
    Pfedit.delete_all_proofs ();
    States.unfreeze previous_state;
    raise reraise





(***********************************************)

(* [revert_graph kn post_tac hid] transforme an hypothesis [hid] having type Ind(kn,num) t1 ... tn res
   when [kn] denotes a graph block  into
   f_num t1... tn = res (by applying [f_complete] to the first type) before apply post_tac on the result

   if the type of hypothesis has not this form or if we cannot find the completeness lemma then we do nothing
*)
let revert_graph kn post_tac hid g =
    let typ = pf_type_of g (mkVar hid) in
    match kind_of_term typ with
      | App(i,args) when isInd i ->
	  let ((kn',num) as ind'),u = destInd i in
	  if kn = kn'
	  then (* We have generated a graph hypothesis so that we must change it if we can *)
	    let info =
	      try find_Function_of_graph ind'
	      with Not_found -> (* The graphs are mutually recursive but we cannot find one of them !*)
		anomaly (Pp.str "Cannot retrieve infos about a mutual block")
	    in
	    (* if we can find a completeness lemma for this function
	       then we can come back to the functional form. If not, we do nothing
	    *)
	    match info.completeness_lemma with
	      | None -> tclIDTAC g
	      | Some f_complete ->
		  let f_args,res = Array.chop (Array.length args - 1) args in
		  tclTHENSEQ
		    [
		      h_generalize [applist(mkConst f_complete,(Array.to_list f_args)@[res.(0);mkVar hid])];
		      thin [hid];
		      h_intro hid;
		      post_tac hid
		    ]
		    g

	  else tclIDTAC g
      | _ -> tclIDTAC g


(*
   [functional_inversion hid fconst f_correct ] is the functional version of [inversion]

   [hid] is the hypothesis to invert, [fconst] is the function to invert and  [f_correct]
   is the correctness lemma for [fconst].

   The sketch is the follwing~:
   \begin{enumerate}
   \item Transforms the hypothesis [hid] such that its type is now $res\ =\ f\ t_1 \ldots t_n$
   (fails if it is not possible)
   \item replace [hid] with $R\_f t_1 \ldots t_n res$ using [f_correct]
   \item apply [inversion] on [hid]
   \item finally in each branch, replace each  hypothesis [R\_f ..]  by [f ...] using [f_complete] (whenever
   such a lemma exists)
   \end{enumerate}
*)

let functional_inversion kn hid fconst f_correct : tactic =
  fun g ->
    let old_ids = List.fold_right Id.Set.add  (pf_ids_of_hyps g) Id.Set.empty in
    let type_of_h = pf_type_of g (mkVar hid) in
    match kind_of_term type_of_h with
      | App(eq,args) when eq_constr eq (Coqlib.build_coq_eq ())  ->
	  let pre_tac,f_args,res =
	    match kind_of_term args.(1),kind_of_term args.(2) with
	      | App(f,f_args),_ when eq_constr f fconst ->
		  ((fun hid -> h_symmetry (Locusops.onHyp hid)),f_args,args.(2))
	      |_,App(f,f_args) when eq_constr f fconst ->
		 ((fun hid -> tclIDTAC),f_args,args.(1))
	      | _ -> (fun hid -> tclFAIL 1 (mt ())),[||],args.(2)
	  in
	  tclTHENSEQ[
	    pre_tac hid;
	    h_generalize [applist(f_correct,(Array.to_list f_args)@[res;mkVar hid])];
	    thin [hid];
	    h_intro hid;
	    Inv.inv FullInversion None (NamedHyp hid);
	    (fun g ->
	       let new_ids = List.filter (fun id -> not (Id.Set.mem id old_ids)) (pf_ids_of_hyps g) in
	       tclMAP (revert_graph kn pre_tac)  (hid::new_ids)  g
	    );
	  ] g
      | _ -> tclFAIL 1 (mt ()) g



let invfun qhyp f  =
  let f =
    match f with
      | ConstRef f -> f
      | _ -> raise (Errors.UserError("",str "Not a function"))
  in
  try
    let finfos = find_Function_infos f in
    let f_correct = mkConst(Option.get finfos.correctness_lemma)
    and kn = fst finfos.graph_ind
    in
    Tactics.try_intros_until (fun hid -> functional_inversion kn hid (mkConst f)  f_correct) qhyp
  with
    | Not_found ->  error "No graph found"
    | Option.IsNone  -> error "Cannot use equivalence with graph!"


let invfun qhyp f g =
  match f with
    | Some f -> invfun qhyp f g
    | None ->
	Tactics.try_intros_until
	  (fun hid g ->
	     let hyp_typ = pf_type_of g (mkVar hid)  in
	     match kind_of_term hyp_typ with
	       | App(eq,args) when eq_constr eq (Coqlib.build_coq_eq ()) ->
		   begin
		     let f1,_ = decompose_app args.(1) in
		     try
		       if not (isConst f1) then failwith "";
		       let finfos = find_Function_infos (fst (destConst f1)) in
		       let f_correct = mkConst(Option.get finfos.correctness_lemma)
		       and kn = fst finfos.graph_ind
		       in
		       functional_inversion kn hid f1 f_correct g
		     with | Failure "" | Option.IsNone | Not_found ->
		       try
			 let f2,_ = decompose_app args.(2) in
			 if not (isConst f2) then failwith "";
			 let finfos = find_Function_infos (fst (destConst f2)) in
			 let f_correct = mkConst(Option.get finfos.correctness_lemma)
			 and kn = fst finfos.graph_ind
			 in
			 functional_inversion kn hid  f2 f_correct g
		       with
			 | Failure "" ->
			     errorlabstrm "" (str "Hypothesis" ++ Ppconstr.pr_id hid ++ str " must contain at leat one Function")
			 | Option.IsNone  ->
			     if do_observe ()
			     then
			       error "Cannot use equivalence with graph for any side of the equality"
			     else errorlabstrm "" (str "Cannot find inversion information for hypothesis " ++ Ppconstr.pr_id hid)
			 | Not_found ->
			     if do_observe ()
			     then
			       error "No graph found for any side of equality"
			     else errorlabstrm "" (str "Cannot find inversion information for hypothesis " ++ Ppconstr.pr_id hid)
		   end
	       | _ -> errorlabstrm "" (Ppconstr.pr_id hid ++ str " must be an equality ")
	  )
	  qhyp
	  g


==> anc/HoTT/coq-HoTT/plugins/funind/merge.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Merging of induction principles. *)

open Globnames
open Tactics
open Indfun_common
open Errors
open Util
open Constrexpr
open Vernacexpr
open Pp
open Names
open Term
open Termops
open Declarations
open Glob_term
open Glob_termops
open Decl_kinds

(** {1 Utilities}  *)

(** {2 Useful operations on constr and glob_constr} *)

let rec popn i c = if i<=0 then c else pop (popn (i-1) c)

(** Substitutions in constr *)
let compare_constr_nosub t1 t2 =
  if compare_constr (fun _ _ -> false) t1 t2
  then true
  else false

let rec compare_constr' t1 t2 =
  if compare_constr_nosub t1 t2
  then true
  else (compare_constr (compare_constr') t1 t2)

let rec substitterm prof t by_t in_u =
  if (compare_constr' (lift prof t) in_u)
  then (lift prof by_t)
  else map_constr_with_binders succ
    (fun i -> substitterm i t by_t) prof in_u

let lift_ldecl n ldecl = List.map (fun (x,y) -> x,lift n y) ldecl

let understand = Pretyping.understand Evd.empty (Global.env())

(** Operations on names and identifiers *)
let id_of_name = function
    Anonymous -> Id.of_string "H"
  | Name id   -> id;;
let name_of_string str = Name (Id.of_string str)
let string_of_name nme = Id.to_string (id_of_name nme)

(** [isVarf f x] returns [true] if term [x] is of the form [(Var f)]. *)
let isVarf f x =
    match x with
      | GVar (_,x) -> Pervasives.compare x f = 0
      | _ -> false

(** [ident_global_exist id] returns true if identifier [id] is linked
    in global environment. *)
let ident_global_exist id =
  try
    let ans = CRef (Libnames.Ident (Loc.ghost,id),None) in
    let _ = ignore (Constrintern.intern_constr Evd.empty (Global.env()) ans) in
    true
  with e when Errors.noncritical e -> false

(** [next_ident_fresh id] returns a fresh identifier (ie not linked in
    global env) with base [id]. *)
let next_ident_fresh (id:Id.t) =
    let res = ref id in
    while ident_global_exist !res do res := Nameops.lift_subscript !res done;
    !res


(** {2 Debugging} *)
(* comment this line to see debug msgs *)
let msg x = () ;; let pr_lconstr c = str ""
(* uncomment this to see debugging *)
let prconstr c =  msg (str"  " ++ Printer.pr_lconstr c)
let prconstrnl c =  msg (str"  " ++ Printer.pr_lconstr c ++ str"\n")
let prlistconstr lc = List.iter prconstr lc
let prstr s = msg(str s)
let prNamedConstr s c =
  begin
    msg(str "");
    msg(str(s^" {§ ") ++ Printer.pr_lconstr c ++ str " §} ");
    msg(str "");
  end
let prNamedRConstr s c =
  begin
    msg(str "");
    msg(str(s^" {§ ") ++ Printer.pr_glob_constr c ++ str " §} ");
    msg(str "");
  end
let prNamedLConstr_aux lc = List.iter (prNamedConstr "\n") lc
let prNamedLConstr s lc =
  begin
    prstr "[§§§ ";
    prstr s;
    prNamedLConstr_aux lc;
    prstr " §§§]\n";
  end
let prNamedLDecl s lc =
  begin
    prstr s; prstr "\n";
    List.iter (fun (nm,_,tp) -> prNamedConstr (string_of_name nm) tp) lc;
    prstr "\n";
  end
let prNamedRLDecl s lc =
  begin
    prstr s; prstr "\n"; prstr "{§§ ";
    List.iter
      (fun x ->
        match x with
          | (nm,None,Some tp) -> prNamedRConstr (string_of_name nm) tp
          | (nm,Some bdy,None) -> prNamedRConstr ("(letin) "^string_of_name nm) bdy
          | _ -> assert false
        ) lc;
    prstr " §§}\n";
    prstr "\n";
  end

let showind (id:Id.t) =
  let cstrid = Constrintern.global_reference id in
  let ind1,cstrlist = Inductiveops.find_inductive (Global.env()) Evd.empty cstrid in
  let mib1,ib1 = Inductive.lookup_mind_specif (Global.env()) (fst ind1) in
  List.iter (fun (nm, optcstr, tp) ->
    print_string (string_of_name nm^":");
    prconstr tp; print_string "\n")
    ib1.mind_arity_ctxt;
    Printf.printf "arity :"; prconstr ib1.mind_arity.mind_user_arity;
  Array.iteri
    (fun i x -> Printf.printf"type constr %d :" i ; prconstr x)
    ib1.mind_user_lc

(** {2 Misc} *)

exception Found of int

(* Array scanning *)

let array_prfx (arr: 'a array) (pred: int -> 'a -> bool): int =
match Array.findi pred arr with
| None -> Array.length arr (* all elt are positive *)
| Some i -> i

(* Like List.chop but except that [i] is the size of the suffix of [l]. *)
let list_chop_end i l =
  let size_prefix = List.length l -i in
  if size_prefix < 0 then failwith "list_chop_end"
  else List.chop size_prefix l

let list_fold_lefti (f: int -> 'a -> 'b -> 'a) (acc:'a) (arr:'b list): 'a =
  let i = ref 0 in
  List.fold_left
    (fun acc x ->
      let res = f !i acc x in i := !i + 1; res)
    acc arr

let list_filteri (f: int -> 'a -> bool) (l:'a list):'a list =
  let i = ref 0 in
  List.filter (fun x -> let res = f !i x in i := !i + 1; res) l


(** Iteration module *)
module For =
struct
  let rec map i j (f: int -> 'a)  = if i>j then [] else f i :: (map (i+1) j f)
  let rec foldup i j (f: 'a -> int -> 'a) acc =
    if i>j then acc else let newacc = f acc i in foldup (i+1) j f newacc
  let rec folddown i j (f: 'a -> int -> 'a) acc =
    if i>j then acc else let newacc = f acc j in folddown i (j-1) f newacc
  let fold i j = if i<j then foldup i j else folddown i j
end


(** {1 Parameters shifting and linking information} *)

(** This type is used to deal with debruijn linked indices. When a
    variable is linked to a previous one, we will ignore it and refer
    to previous one. *)
type linked_var =
    | Linked of int
    | Unlinked
    | Funres

(** When merging two graphs, parameters may become regular arguments,
    and thus be shifted. This type describes the result of computing
    the changes. *)
type 'a shifted_params =
    {
      nprm1:'a;
      nprm2:'a;
      prm2_unlinked:'a list; (* ranks of unlinked params in nprms2 *)
      nuprm1:'a;
      nuprm2:'a;
      nargs1:'a;
      nargs2:'a;
    }


let prlinked x =
  match x with
    | Linked i -> Printf.sprintf "Linked %d" i
    | Unlinked -> Printf.sprintf "Unlinked"
    | Funres -> Printf.sprintf "Funres"

let linkmonad f lnkvar =
  match lnkvar with
    | Linked i -> Linked (f i)
    | Unlinked -> Unlinked
    | Funres -> Funres

let linklift lnkvar i = linkmonad (fun x -> x+i) lnkvar

(* This map is used to deal with debruijn linked indices. *)
module Link = Map.Make (Int)

let pr_links l =
  Printf.printf "links:\n";
  Link.iter (fun k e -> Printf.printf "%d : %s\n" k (prlinked e)) l;
  Printf.printf "_____________\n"

type 'a merged_arg =
    | Prm_stable of 'a
    | Prm_linked of 'a
    | Prm_arg of 'a
    | Arg_stable of 'a
    | Arg_linked of 'a
    | Arg_funres

(** Information about graph merging of two inductives.
   All rel_decl list are IN REVERSE ORDER (ie well suited for compose) *)

type merge_infos =
    {
      ident:Id.t; (** new inductive name *)
      mib1: mutual_inductive_body;
      oib1: one_inductive_body;
      mib2: mutual_inductive_body;
      oib2: one_inductive_body;

      (** Array of links of the first inductive (should be all stable) *)
      lnk1: int merged_arg array;

      (** Array of links of the second inductive (point to the first ind param/args) *)
      lnk2: int merged_arg array;

      (** rec params which remain rec param (ie not linked) *)
      recprms1: rel_declaration list;
      recprms2: rel_declaration list;
      nrecprms1: int;
      nrecprms2: int;

      (** rec parms which became non parm (either linked to something
         or because after a rec parm that became non parm) *)
      otherprms1: rel_declaration list;
      otherprms2: rel_declaration list;
      notherprms1:int;
      notherprms2:int;

      (** args which remain args in merge *)
      args1:rel_declaration list;
      args2:rel_declaration list;
      nargs1:int;
      nargs2:int;

      (** functional result args *)
      funresprms1: rel_declaration list;
      funresprms2: rel_declaration list;
      nfunresprms1:int;
      nfunresprms2:int;
    }


let pr_merginfo x =
  let i,s=
    match x with
      | Prm_linked i -> Some i,"Prm_linked"
      | Arg_linked i -> Some i,"Arg_linked"
      | Prm_stable i -> Some i,"Prm_stable"
      | Prm_arg i -> Some i,"Prm_arg"
      | Arg_stable i -> Some i,"Arg_stable"
      | Arg_funres -> None , "Arg_funres" in
  match i with
    | Some i -> Printf.sprintf "%s(%d)" s i
    | None -> Printf.sprintf "%s" s

let isPrm_stable x = match x with Prm_stable _ -> true | _ -> false

(* ?? prm_linked?? *)
let isArg_stable x = match x with Arg_stable _ | Prm_arg _ -> true | _ -> false

let is_stable x =
  match x with Arg_stable _ | Prm_stable _ | Prm_arg _ -> true | _ -> false

let isArg_funres x = match x with Arg_funres -> true | _ -> false

let filter_shift_stable (lnk:int merged_arg array) (l:'a list): 'a list =
  let prms = list_filteri (fun i _ -> isPrm_stable lnk.(i)) l in
  let args = list_filteri (fun i _ -> isArg_stable lnk.(i)) l in
  let fres = list_filteri (fun i _ -> isArg_funres lnk.(i)) l in
  prms@args@fres

(** Reverse the link map, keeping only linked vars, elements are list
    of int as several vars may be linked to the same var. *)
let revlinked lnk =
  For.fold 0 (Array.length lnk - 1)
    (fun acc k ->
      match lnk.(k) with
        | Unlinked | Funres -> acc
        | Linked i ->
            let old = try Link.find i acc with Not_found -> [] in
            Link.add i (k::old) acc)
    Link.empty

let array_switch arr i j =
  let aux = arr.(j) in arr.(j) <- arr.(i); arr.(i) <- aux

let filter_shift_stable_right (lnk:int merged_arg array) (l:'a list): 'a list =
  let larr = Array.of_list l in
  let _ =
    Array.iteri
      (fun j x ->
        match x with
          | Prm_linked i -> array_switch larr i j
          | Arg_linked i -> array_switch larr i j
          | Prm_stable i -> ()
          | Prm_arg i -> ()
          | Arg_stable i -> ()
          | Arg_funres -> ()
      ) lnk in
  filter_shift_stable lnk (Array.to_list larr)




(** {1 Utilities for merging} *)

let ind1name = Id.of_string "__ind1"
let ind2name = Id.of_string "__ind2"

(** Performs verifications on two graphs before merging: they must not
    be co-inductive, and for the moment they must not be mutual
    either. *)
let verify_inds mib1 mib2 =
  if not mib1.mind_finite then error "First argument is coinductive";
  if not mib2.mind_finite then error "Second argument is coinductive";
  if mib1.mind_ntypes <> 1 then error "First argument is mutual";
  if mib2.mind_ntypes <> 1 then error "Second argument is mutual";
  ()

(*
(** [build_raw_params prms_decl avoid] returns a list of variables
    attributed to the list of decl [prms_decl], avoiding names in
    [avoid]. *)
let build_raw_params prms_decl avoid =
  let dummy_constr = compose_prod (List.map (fun (x,_,z) -> x,z) prms_decl) (mkRel 1) in
  let _ = prNamedConstr "DUMMY" dummy_constr in
  let dummy_glob_constr = Detyping.detype false avoid [] dummy_constr in
  let _ = prNamedRConstr "RAWDUMMY" dummy_glob_constr in
  let res,_ = glob_decompose_prod dummy_glob_constr in
  let comblist = List.combine prms_decl res in
  comblist, res , (avoid @ (Id.Set.elements (ids_of_glob_constr dummy_glob_constr)))
*)

let ids_of_rawlist avoid rawl =
    List.fold_left Id.Set.union avoid (List.map ids_of_glob_constr rawl)



(** {1 Merging function graphs} *)

(** [shift_linked_params mib1 mib2 lnk] Computes which parameters (rec
    uniform and ordinary ones) of mutual inductives [mib1] and [mib2]
    remain uniform when linked by [lnk]. All parameters are
    considered, ie we take parameters of the first inductive body of
    [mib1] and [mib2].

    Explanation: The two inductives have parameters, some of the first
    are recursively uniform, some of the last are functional result of
    the functional graph.

   (I x1 x2 ... xk ... xk' ... xn)
   (J y1 y2 ... xl ... yl' ... ym)

   Problem is, if some rec unif params are linked to non rec unif
   ones, they become non rec (and the following too). And functinal
   argument have to be shifted at the end *)
let shift_linked_params mib1 mib2 (lnk1:linked_var array) (lnk2:linked_var array) id =
  let _ = prstr "\nYOUHOU shift\n" in
  let linked_targets = revlinked lnk2 in
  let is_param_of_mib1 x = x < mib1.mind_nparams_rec in
  let is_param_of_mib2 x = x < mib2.mind_nparams_rec in
  let is_targetted_by_non_recparam_lnk1 i =
    try
      let targets = Link.find i linked_targets in
      List.exists (fun x -> not (is_param_of_mib2 x)) targets
    with Not_found -> false in
  let mlnk1 =
    Array.mapi
      (fun i lkv ->
        let isprm = is_param_of_mib1 i in
        let prmlost = is_targetted_by_non_recparam_lnk1 i in
        match isprm , prmlost, lnk1.(i) with
          | true , true , _ -> Prm_arg i (* recparam becoming ordinary *)
          | true , false , _-> Prm_stable i (* recparam remains recparam*)
          | false , false , Funres -> Arg_funres
          | _ , _ , Funres -> assert false (* fun res cannot be a rec param or lost *)
          | false , _ , _ -> Arg_stable i) (* Args of lnk1 are not linked *)
      lnk1 in
  let mlnk2 =
    Array.mapi
      (fun i lkv ->
        (* Is this correct if some param of ind2 is lost? *)
        let isprm = is_param_of_mib2 i in
        match isprm , lnk2.(i) with
          | true , Linked j when not (is_param_of_mib1 j) ->
              Prm_arg j (* recparam becoming ordinary *)
          | true , Linked j -> Prm_linked j (*recparam linked to recparam*)
          | true , Unlinked -> Prm_stable i (* recparam remains recparam*)
          | false , Linked j -> Arg_linked j (* Args of lnk2 lost *)
          | false , Unlinked -> Arg_stable i (* Args of lnk2 remains *)
          | false , Funres -> Arg_funres
          | true , Funres -> assert false (* fun res cannot be a rec param *)
      )
      lnk2 in
  let oib1 = mib1.mind_packets.(0) in
  let oib2 = mib2.mind_packets.(0) in
  (* count params remaining params *)
  let n_params1 = array_prfx mlnk1 (fun i x -> not (isPrm_stable x)) in
  let n_params2 = array_prfx mlnk2 (fun i x -> not (isPrm_stable x)) in
  let bldprms arity_ctxt mlnk =
    list_fold_lefti
      (fun i (acc1,acc2,acc3,acc4) x ->
        prstr (pr_merginfo mlnk.(i));prstr "\n";
        match mlnk.(i) with
          | Prm_stable _ -> x::acc1 , acc2 , acc3, acc4
          | Prm_arg _ -> acc1 , x::acc2 , acc3, acc4
          | Arg_stable _ -> acc1 , acc2 , x::acc3, acc4
          | Arg_funres -> acc1 , acc2 , acc3, x::acc4
          | _ -> acc1 , acc2 , acc3, acc4)
      ([],[],[],[]) arity_ctxt in
(*  let arity_ctxt2 =
    build_raw_params oib2.mind_arity_ctxt
      (Id.Set.elements (ids_of_glob_constr oib1.mind_arity_ctxt)) in*)
  let recprms1,otherprms1,args1,funresprms1 = bldprms (List.rev oib1.mind_arity_ctxt) mlnk1 in
  let _ = prstr "\n\n\n" in
  let recprms2,otherprms2,args2,funresprms2 = bldprms (List.rev oib2.mind_arity_ctxt) mlnk2 in
  let _ = prstr "\notherprms1:\n" in
  let _ =
    List.iter (fun (x,_,y) -> prstr (string_of_name x^" : ");prconstr y;prstr "\n")
    otherprms1 in
  let _ = prstr "\notherprms2:\n" in
  let _ =
    List.iter (fun (x,_,y) -> prstr (string_of_name x^" : ");prconstr y;prstr "\n")
    otherprms2 in
  {
    ident=id;
    mib1=mib1;
    oib1 = oib1;
    mib2=mib2;
    oib2 = oib2;
    lnk1 = mlnk1;
    lnk2 = mlnk2;
    nrecprms1 = n_params1;
    recprms1 = recprms1;
    otherprms1 = otherprms1;
    args1 = args1;
    funresprms1 = funresprms1;
    notherprms1 = Array.length mlnk1 - n_params1;
    nfunresprms1 = List.length funresprms1;
    nargs1 = List.length args1;
    nrecprms2 = n_params2;
    recprms2 = recprms2;
    otherprms2 = otherprms2;
    args2 = args2;
    funresprms2 = funresprms2;
    notherprms2 = Array.length mlnk2 - n_params2;
    nargs2 = List.length args2;
    nfunresprms2 = List.length funresprms2;
  }




(** {1 Merging functions} *)

exception NoMerge

let rec merge_app c1 c2 id1 id2 shift filter_shift_stable =
  let lnk = Array.append shift.lnk1 shift.lnk2 in
  match c1 , c2 with
    | GApp(_,f1, arr1), GApp(_,f2,arr2) when isVarf id1 f1 && isVarf id2 f2 ->
        let _ = prstr "\nICI1!\n";Pp.flush_all() in
        let args = filter_shift_stable lnk (arr1 @ arr2) in
        GApp (Loc.ghost,GVar (Loc.ghost,shift.ident) , args)
    | GApp(_,f1, arr1), GApp(_,f2,arr2)  -> raise NoMerge
    | GLetIn(_,nme,bdy,trm) , _ ->
        let _ = prstr "\nICI2!\n";Pp.flush_all() in
        let newtrm = merge_app trm c2 id1 id2 shift filter_shift_stable in
        GLetIn(Loc.ghost,nme,bdy,newtrm)
    | _, GLetIn(_,nme,bdy,trm) ->
        let _ = prstr "\nICI3!\n";Pp.flush_all() in
        let newtrm = merge_app c1 trm id1 id2 shift filter_shift_stable in
        GLetIn(Loc.ghost,nme,bdy,newtrm)
    | _ -> let _ = prstr "\nICI4!\n";Pp.flush_all() in
           raise NoMerge

let rec merge_app_unsafe c1 c2 shift filter_shift_stable =
  let lnk = Array.append shift.lnk1 shift.lnk2 in
  match c1 , c2 with
    | GApp(_,f1, arr1), GApp(_,f2,arr2) ->
        let args = filter_shift_stable lnk (arr1 @ arr2) in
        GApp (Loc.ghost,GVar(Loc.ghost,shift.ident) , args)
          (* FIXME: what if the function appears in the body of the let? *)
    | GLetIn(_,nme,bdy,trm) , _ ->
        let _ = prstr "\nICI2 '!\n";Pp.flush_all() in
        let newtrm = merge_app_unsafe trm c2 shift filter_shift_stable in
        GLetIn(Loc.ghost,nme,bdy,newtrm)
    | _, GLetIn(_,nme,bdy,trm) ->
        let _ = prstr "\nICI3 '!\n";Pp.flush_all() in
        let newtrm = merge_app_unsafe c1 trm shift filter_shift_stable in
        GLetIn(Loc.ghost,nme,bdy,newtrm)
    | _ -> let _ = prstr "\nICI4 '!\n";Pp.flush_all() in raise NoMerge



(* Heuristic when merging two lists of hypothesis: merge every rec
   calls of branch 1 with all rec calls of branch 2. *)
(* TODO: reecrire cette heuristique (jusqu'a merge_types) *)
let rec merge_rec_hyps shift accrec
    (ltyp:(Name.t * glob_constr option * glob_constr option) list)
    filter_shift_stable : (Name.t * glob_constr option * glob_constr option) list =
  let mergeonehyp t reldecl =
    match reldecl with
      | (nme,x,Some (GApp(_,i,args) as ind))
        -> nme,x, Some (merge_app_unsafe ind t shift filter_shift_stable)
      | (nme,Some _,None) -> error "letins with recursive calls not treated yet"
      | (nme,None,Some _) -> assert false
      | (nme,None,None) | (nme,Some _,Some _) -> assert false in
  match ltyp with
    | [] -> []
    | (nme,None,Some (GApp(_,f, largs) as t)) :: lt when isVarf ind2name f ->
        let rechyps = List.map (mergeonehyp t) accrec in
        rechyps @ merge_rec_hyps shift accrec lt filter_shift_stable
    | e::lt -> e :: merge_rec_hyps shift accrec lt filter_shift_stable


let build_suppl_reccall (accrec:(Name.t * glob_constr) list) concl2 shift =
  List.map (fun (nm,tp) -> (nm,merge_app_unsafe tp concl2 shift)) accrec


let find_app (nme:Id.t) ltyp =
  try
    ignore
      (List.map
          (fun x ->
            match x with
              | _,None,Some (GApp(_,f,_)) when isVarf nme f -> raise (Found 0)
              | _ -> ())
          ltyp);
    false
  with Found _ -> true

let prnt_prod_or_letin nm letbdy typ =
  match letbdy , typ with
    | Some lbdy , None -> prNamedRConstr ("(letin) " ^ string_of_name nm) lbdy
    | None , Some tp -> prNamedRConstr (string_of_name nm) tp
    | _ , _ -> assert false


let rec merge_types shift accrec1
    (ltyp1:(Name.t * glob_constr option * glob_constr option) list)
    (concl1:glob_constr) (ltyp2:(Name.t * glob_constr option * glob_constr option) list) concl2
    : (Name.t * glob_constr option * glob_constr option) list * glob_constr =
  let _ = prstr "MERGE_TYPES\n" in
  let _ = prstr "ltyp 1 : " in
  let _ = List.iter (fun (nm,lbdy,tp) -> prnt_prod_or_letin nm lbdy tp) ltyp1 in
  let _ = prstr "\nltyp 2 : " in
  let _ = List.iter (fun (nm,lbdy,tp) -> prnt_prod_or_letin nm lbdy tp) ltyp2 in
  let _ = prstr "\n" in
  let res =
    match ltyp1 with
      | [] ->
          let isrec1 = (accrec1<>[]) in
          let isrec2 = find_app ind2name ltyp2 in
          let rechyps =
            if isrec1 && isrec2
            then (* merge_rec_hyps shift accrec1 ltyp2 filter_shift_stable *)
              merge_rec_hyps shift [name_of_string "concl1",None,Some concl1] ltyp2
                filter_shift_stable_right
              @ merge_rec_hyps shift accrec1 [name_of_string "concl2",None, Some concl2]
                filter_shift_stable
            else if isrec1
                (* if rec calls in accrec1 and not in ltyp2, add one to ltyp2 *)
            then
              merge_rec_hyps shift accrec1
                (ltyp2@[name_of_string "concl2",None,Some concl2]) filter_shift_stable
            else if isrec2
            then merge_rec_hyps shift [name_of_string "concl1",None,Some concl1] ltyp2
              filter_shift_stable_right
            else ltyp2 in
          let _ = prstr"\nrechyps : " in
          let _ = List.iter(fun (nm,lbdy,tp)-> prnt_prod_or_letin nm lbdy tp) rechyps in
          let _ = prstr "MERGE CONCL :  " in
          let _ = prNamedRConstr "concl1" concl1 in
          let _ = prstr " with " in
          let _ = prNamedRConstr "concl2" concl2 in
          let _ = prstr "\n" in
          let concl =
            merge_app concl1 concl2 ind1name ind2name shift filter_shift_stable in
          let _ = prstr "FIN " in
          let _ = prNamedRConstr "concl" concl in
          let _ = prstr "\n" in

          rechyps , concl
      | (nme,None, Some t1)as e ::lt1 ->
          (match t1 with
            | GApp(_,f,carr) when isVarf ind1name f ->
                merge_types shift (e::accrec1) lt1 concl1 ltyp2 concl2
            | _ ->
                let recres, recconcl2 =
                  merge_types shift accrec1 lt1 concl1 ltyp2 concl2 in
                ((nme,None,Some t1) :: recres) , recconcl2)
      | (nme,Some bd, None) ::lt1 ->
          (* FIXME: what if ind1name appears in bd? *)
          let recres, recconcl2 =
            merge_types shift accrec1 lt1 concl1 ltyp2 concl2 in
          ((nme,Some bd,None) :: recres) , recconcl2
      | (_,None,None)::_ | (_,Some _,Some _)::_ -> assert false
  in
  res


(** [build_link_map_aux allargs1 allargs2 shift] returns the mapping of
    linked args [allargs2] to target args of [allargs1] as specified
    in [shift]. [allargs1] and [allargs2] are in reverse order.  Also
    returns the list of unlinked vars of [allargs2]. *)
let build_link_map_aux (allargs1:Id.t array) (allargs2:Id.t array)
    (lnk:int merged_arg array) =
  Array.fold_left_i
    (fun i acc e ->
      if i = Array.length lnk - 1 then acc (* functional arg, not in allargs *)
      else
        match e with
          | Prm_linked j | Arg_linked j -> Id.Map.add allargs2.(i) allargs1.(j) acc
          | _ -> acc)
    Id.Map.empty lnk

let build_link_map allargs1 allargs2 lnk =
  let allargs1 =
    Array.of_list (List.rev_map (fun (x,_,_) -> id_of_name x) allargs1) in
  let allargs2 =
    Array.of_list (List.rev_map (fun (x,_,_) -> id_of_name x) allargs2) in
  build_link_map_aux allargs1 allargs2 lnk


(** [merge_one_constructor lnk shift typcstr1 typcstr2] merges the two
    constructor rawtypes [typcstr1] and [typcstr2].  [typcstr1] and
    [typcstr2] contain all parameters (including rec. unif. ones) of
    their inductive.

    if  [typcstr1] and [typcstr2] are of the form:

    forall recparams1, forall ordparams1, H1a -> H2a... (I1 x1 y1 ... z1)
    forall recparams2, forall ordparams2, H2b -> H2b... (I2 x2 y2 ... z2)

    we build:

    forall recparams1 (recparams2 without linked params),
     forall ordparams1 (ordparams2 without linked params),
      H1a' -> H2a' -> ...  -> H2a' -> H2b'(shifted) -> ...
        -> (newI x1 ... z1 x2 y2 ...z2 without linked params)

    where Hix' have been adapted, ie:
      - linked vars have been changed,
      - rec calls to I1 and I2 have been replaced by rec calls to
        newI. More precisely calls to I1 and I2 have been merge by an
        experimental heuristic (in particular if n o rec calls for I1
        or I2 is found, we use the conclusion as a rec call). See
        [merge_types] above.

    Precond: vars sets of [typcstr1] and [typcstr2] must be disjoint.

    TODO: return nothing if equalities (after linking) are contradictory. *)
let merge_one_constructor (shift:merge_infos) (typcstr1:glob_constr)
    (typcstr2:glob_constr) : glob_constr =
  (* FIXME: les noms des parametres corerspondent en principe au
     parametres du niveau mib, mais il faudrait s'en assurer *)
  (* shift.nfunresprmsx last args are functional result *)
  let nargs1 =
    shift.mib1.mind_nparams + shift.oib1.mind_nrealargs - shift.nfunresprms1 in
  let nargs2 =
    shift.mib2.mind_nparams + shift.oib2.mind_nrealargs - shift.nfunresprms2 in
  let allargs1,rest1 = glob_decompose_prod_or_letin_n nargs1 typcstr1 in
  let allargs2,rest2 = glob_decompose_prod_or_letin_n nargs2 typcstr2 in
  (* Build map of linked args of [typcstr2], and apply it to [typcstr2]. *)
  let linked_map = build_link_map allargs1 allargs2 shift.lnk2 in
  let rest2 = change_vars linked_map rest2 in
  let hyps1,concl1 = glob_decompose_prod_or_letin rest1 in
  let hyps2,concl2' = glob_decompose_prod_or_letin rest2 in
  let ltyp,concl2 =
    merge_types shift [] (List.rev hyps1) concl1 (List.rev hyps2) concl2' in
  let _ = prNamedRLDecl "ltyp result:" ltyp in
  let typ = glob_compose_prod_or_letin concl2 (List.rev ltyp) in
  let revargs1 =
    list_filteri (fun i _ -> isArg_stable shift.lnk1.(i)) (List.rev allargs1) in
  let _ = prNamedRLDecl "ltyp allargs1" allargs1 in
  let _ = prNamedRLDecl "ltyp revargs1" revargs1 in
  let revargs2 =
    list_filteri (fun i _ -> isArg_stable shift.lnk2.(i)) (List.rev allargs2) in
  let _ = prNamedRLDecl "ltyp allargs2" allargs2 in
  let _ = prNamedRLDecl "ltyp revargs2" revargs2 in
  let typwithprms =
    glob_compose_prod_or_letin typ (List.rev revargs2 @ List.rev revargs1) in
  typwithprms


(** constructor numbering *)
let fresh_cstror_suffix , cstror_suffix_init =
  let cstror_num = ref 0 in
  (fun () ->
    let res = string_of_int !cstror_num in
    cstror_num := !cstror_num + 1;
    res) ,
  (fun () -> cstror_num := 0)

(** [merge_constructor_id id1 id2 shift] returns the identifier of the
    new constructor from the id of the two merged constructor and
    the merging info. *)
let merge_constructor_id id1 id2 shift:Id.t =
  let id = Id.to_string shift.ident ^ "_" ^ fresh_cstror_suffix () in
  next_ident_fresh (Id.of_string id)



(** [merge_constructors lnk shift avoid] merges the two list of
    constructor [(name*type)]. These are translated to glob_constr
    first, each of them having distinct var names. *)
let merge_constructors (shift:merge_infos) (avoid:Id.Set.t)
    (typcstr1:(Id.t * glob_constr) list)
    (typcstr2:(Id.t * glob_constr) list) : (Id.t * glob_constr) list =
  List.flatten
    (List.map
        (fun (id1,rawtyp1) ->
          List.map
            (fun (id2,rawtyp2) ->
              let typ = merge_one_constructor shift rawtyp1 rawtyp2 in
              let newcstror_id = merge_constructor_id id1 id2 shift in
              let _ = prstr "\n**************\n" in
              newcstror_id , typ)
            typcstr2)
        typcstr1)

(** [merge_inductive_body lnk shift avoid oib1 oib2] merges two
    inductive bodies [oib1] and [oib2], linking with [lnk], params
    info in [shift], avoiding identifiers in [avoid]. *)
let merge_inductive_body (shift:merge_infos) avoid (oib1:one_inductive_body)
    (oib2:one_inductive_body) =
  (* building glob_constr type of constructors *)
  let mkrawcor nme avoid typ =
    (* first replace rel 1 by a varname *)
    let substindtyp = substitterm 0 (mkRel 1) (mkVar nme) typ in
    Detyping.detype false (Id.Set.elements avoid) [] substindtyp in
  let lcstr1: glob_constr list =
    Array.to_list (Array.map (mkrawcor ind1name avoid) oib1.mind_user_lc) in
  (* add  to avoid all indentifiers of lcstr1 *)
  let avoid2 = Id.Set.union avoid (ids_of_rawlist avoid lcstr1) in
  let lcstr2 =
    Array.to_list (Array.map (mkrawcor ind2name avoid2) oib2.mind_user_lc) in
  let avoid3 = Id.Set.union avoid (ids_of_rawlist avoid lcstr2) in

  let params1 =
    try fst (glob_decompose_prod_n shift.nrecprms1 (List.hd lcstr1))
    with e when Errors.noncritical e -> [] in
  let params2 =
    try fst (glob_decompose_prod_n shift.nrecprms2 (List.hd lcstr2))
    with e when Errors.noncritical e -> [] in

  let lcstr1 = List.combine (Array.to_list oib1.mind_consnames) lcstr1 in
  let lcstr2 = List.combine (Array.to_list oib2.mind_consnames) lcstr2 in

  cstror_suffix_init();
  params1,params2,merge_constructors shift avoid3 lcstr1 lcstr2


(** [merge_mutual_inductive_body lnk mib1 mib2 shift] merge mutual
    inductive bodies [mib1] and [mib2] linking vars with
    [lnk]. [shift] information on parameters of the new inductive.
    For the moment, inductives are supposed to be non mutual.
*)
let merge_mutual_inductive_body
    (mib1:mutual_inductive_body) (mib2:mutual_inductive_body) (shift:merge_infos) =
  (* Mutual not treated, we take first ind body of each. *)
  merge_inductive_body shift Id.Set.empty mib1.mind_packets.(0) mib2.mind_packets.(0)


let glob_constr_to_constr_expr x = (* build a constr_expr from a glob_constr *)
  Flags.with_option Flags.raw_print (Constrextern.extern_glob_type Id.Set.empty) x

let merge_rec_params_and_arity prms1 prms2 shift (concl:constr) =
  let params = prms2 @ prms1 in
  let resparams =
    List.fold_left
      (fun acc (nme,tp) ->
        let _ = prstr "param :" in
        let _ = prNamedRConstr (string_of_name nme) tp in
        let _ = prstr "  ;  " in
        let typ = glob_constr_to_constr_expr tp in
        LocalRawAssum ([(Loc.ghost,nme)], Constrexpr_ops.default_binder_kind, typ) :: acc)
      [] params in
  let concl = Constrextern.extern_constr false (Global.env()) concl in
  let arity,_ =
    List.fold_left
      (fun (acc,env) (nm,_,c) ->
        let typ = Constrextern.extern_constr false env c in
        let newenv = Environ.push_rel (nm,None,c) env in
        CProdN (Loc.ghost, [[(Loc.ghost,nm)],Constrexpr_ops.default_binder_kind,typ] , acc) , newenv)
      (concl,Global.env())
      (shift.funresprms2 @ shift.funresprms1
        @ shift.args2 @ shift.args1 @ shift.otherprms2 @ shift.otherprms1) in
  resparams,arity



(** [glob_constr_list_to_inductive_expr ident rawlist] returns the
    induct_expr corresponding to the the list of constructor types
    [rawlist], named ident.
    FIXME: params et cstr_expr (arity) *)
let glob_constr_list_to_inductive_expr prms1 prms2 mib1 mib2 shift
    (rawlist:(Id.t * glob_constr) list) =
  let lident = Loc.ghost, shift.ident in
  let bindlist , cstr_expr = (* params , arities *)
    merge_rec_params_and_arity prms1 prms2 shift mkSet in
  let lcstor_expr : (bool * (lident * constr_expr)) list  =
    List.map (* zeta_normalize t ? *)
      (fun (id,t) -> false, ((Loc.ghost,id),glob_constr_to_constr_expr t))
      rawlist in
  lident , bindlist , Some cstr_expr , lcstor_expr


let mkProd_reldecl (rdecl:rel_declaration) (t2:glob_constr) =
  match rdecl with
    | (nme,None,t) ->
        let traw = Detyping.detype false [] [] t in
        GProd (Loc.ghost,nme,Explicit,traw,t2)
    | (_,Some _,_) -> assert false


(** [merge_inductive ind1 ind2 lnk] merges two graphs, linking
    variables specified in [lnk]. Graphs are not supposed to be mutual
    inductives for the moment. *)
let merge_inductive (ind1: inductive) (ind2: inductive)
    (lnk1: linked_var array) (lnk2: linked_var array) id =
  let env = Global.env() in
  let mib1,_ = Inductive.lookup_mind_specif env ind1 in
  let mib2,_ = Inductive.lookup_mind_specif env ind2 in
  let _ = verify_inds mib1 mib2 in (* raises an exception if something wrong *)
  (* compute params that become ordinary args (because linked to ord. args) *)
  let shift_prm = shift_linked_params mib1 mib2 lnk1 lnk2 id in
  let prms1,prms2, rawlist = merge_mutual_inductive_body mib1 mib2 shift_prm in
  let _ = prstr "\nrawlist : " in
  let _ =
    List.iter (fun (nm,tp) -> prNamedRConstr (Id.to_string nm) tp;prstr "\n") rawlist in
  let _ = prstr "\nend rawlist\n" in
(* FIX: retransformer en constr ici
   let shift_prm =
    { shift_prm with
      recprms1=prms1;
      recprms1=prms1;
    } in *)
  let indexpr = glob_constr_list_to_inductive_expr prms1 prms2 mib1 mib2 shift_prm rawlist in
  (* Declare inductive *)
  let indl,_,_ = Command.extract_mutual_inductive_declaration_components [(indexpr,[])] in
  let mie,impls = Command.interp_mutual_inductive indl [] 
          false (*FIXMEnon-poly *) None (* means not private *) true (* means: not coinductive *) in
  (* Declare the mutual inductive block with its associated schemes *)
  ignore (Command.declare_mutual_inductive_with_eliminations Declare.UserVerbose mie impls)


(* Find infos on identifier id. *)
let find_Function_infos_safe (id:Id.t): Indfun_common.function_info =
  let kn_of_id x =
    let f_ref = Libnames.Ident (Loc.ghost,x) in
    locate_with_msg (str "Don't know what to do with " ++ Libnames.pr_reference f_ref)
      locate_constant f_ref in
    try find_Function_infos (kn_of_id id)
    with Not_found ->
      errorlabstrm "indfun" (Nameops.pr_id id ++ str " has no functional scheme")

(** [merge id1 id2 args1 args2 id] builds and declares a new inductive
    type called [id], representing the merged graphs of both graphs
    [ind1] and [ind2]. identifiers occuring in both arrays [args1] and
    [args2] are considered linked (i.e. are the same variable) in the
    new graph.

    Warning: For the moment, repetitions of an id in [args1] or
    [args2] are not supported. *)
let merge (id1:Id.t) (id2:Id.t) (args1:Id.t array)
    (args2:Id.t array) id : unit =
  let finfo1 = find_Function_infos_safe id1 in
  let finfo2 = find_Function_infos_safe id2 in
  (* FIXME? args1 are supposed unlinked. mergescheme (G x x) ?? *)
  (* We add one arg (functional arg of the graph) *)
  let lnk1 = Array.make (Array.length args1 + 1) Unlinked in
  let lnk2' = (* args2 may be linked to args1 members. FIXME: same
                 as above: vars may be linked inside args2?? *)
    Array.mapi
      (fun i c ->
        match Array.findi (fun i x -> x=c) args1 with
          | Some j -> Linked j
          | None -> Unlinked)
      args2 in
  (* We add one arg (functional arg of the graph) *)
  let lnk2 = Array.append lnk2' (Array.make 1 Unlinked) in
  (* setting functional results *)
  let _ = lnk1.(Array.length lnk1 - 1) <- Funres in
  let _ = lnk2.(Array.length lnk2 - 1) <- Funres in
  merge_inductive finfo1.graph_ind finfo2.graph_ind lnk1 lnk2 id


let remove_last_arg c =
  let (x,y) = decompose_prod c in
  let xnolast = List.rev (List.tl (List.rev x)) in
  compose_prod xnolast y

let rec remove_n_fst_list n l = if n=0 then l else remove_n_fst_list (n-1) (List.tl l)
let remove_n_last_list n l = List.rev (remove_n_fst_list n (List.rev l))

let remove_last_n_arg n c =
  let (x,y) = decompose_prod c in
  let xnolast = remove_n_last_list n x in
  compose_prod xnolast y

(* [funify_branches relinfo nfuns branch] returns the branch [branch]
   of the relinfo [relinfo] modified to fit in a functional principle.
   Things to do:
    - remove indargs from rel applications
    - replace *variables only* corresponding to function (recursive)
      results by the actual function application. *)
let funify_branches relinfo nfuns branch =
  let mut_induct, induct =
    match relinfo.indref with
      | None -> assert false
      | Some (IndRef ((mutual_ind,i) as ind)) -> mutual_ind,ind
      | _ -> assert false in
  let is_dom c =
    match kind_of_term c with
      | Ind(((u,_),_)) | Construct(((u,_),_),_) -> u = mut_induct
      | _ -> false in
  let _dom_i c =
    assert (is_dom c);
    match kind_of_term c with
      | Ind((u,i)) | Construct((u,_),i) -> i
      | _ -> assert false in
  let _is_pred c shift =
    match kind_of_term c with
      | Rel i -> let reali = i-shift in (reali>=0 && reali<relinfo.nbranches)
      | _ -> false in
  (* FIXME: *)
  (Anonymous,Some mkProp,mkProp)


let relprinctype_to_funprinctype relprinctype nfuns =
  let relinfo = compute_elim_sig relprinctype in
  assert (not relinfo.farg_in_concl);
  assert (relinfo.indarg_in_concl);
  (* first remove indarg and indarg_in_concl *)
  let relinfo_noindarg = { relinfo with
    indarg_in_concl = false; indarg = None;
    concl = remove_last_arg (pop relinfo.concl); } in
  (* the nfuns last induction arguments are functional ones: remove them *)
  let relinfo_argsok = { relinfo_noindarg with
    nargs = relinfo_noindarg.nargs - nfuns;
    (* args is in reverse order, so remove fst *)
    args = remove_n_fst_list nfuns relinfo_noindarg.args;
    concl = popn nfuns relinfo_noindarg.concl
  } in
  let new_branches =
    List.map (funify_branches relinfo_argsok nfuns) relinfo_argsok.branches in
  let relinfo_branches = { relinfo_argsok with branches = new_branches } in
  relinfo_branches

(* @article{ bundy93rippling,
    author = "Alan Bundy and Andrew Stevens and Frank van Harmelen and Andrew Ireland and Alan Smaill",
    title = "Rippling: A Heuristic for Guiding Inductive Proofs",
    journal = "Artificial Intelligence",
    volume = "62",
    number = "2",
    pages = "185-253",
    year = "1993",
    url = "citeseer.ist.psu.edu/bundy93rippling.html" }

 *)


==> anc/HoTT/coq-HoTT/plugins/funind/recdef.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Namegen
open Environ
open Declarations
open Declareops
open Entries
open Pp
open Names
open Libnames
open Globnames
open Nameops
open Errors
open Util
open Tacticals
open Tacmach
open Tactics
open Nametab
open Decls
open Declare
open Decl_kinds
open Tacred
open Proof_type
open Pfedit
open Glob_term
open Pretyping
open Constrintern
open Hiddentac
open Misctypes
open Genredexpr

open Equality
open Auto
open Eauto

open Indfun_common



(* Ugly things which should not be here *)

let coq_base_constant s =
  Coqlib.gen_constant_in_modules "RecursiveDefinition"
    (Coqlib.init_modules @ [["Coq";"Arith";"Le"];["Coq";"Arith";"Lt"]]) s;;

let find_reference sl s =
  let dp = Names.DirPath.make (List.rev_map Id.of_string sl) in
  locate (make_qualid dp (Id.of_string s))

let (declare_fun : Id.t -> logical_kind -> constr -> global_reference) =
  fun f_id kind value ->
    let ce = {const_entry_body = value;
              const_entry_secctx = None;
	      const_entry_type = None;
	      const_entry_polymorphic = (*FIXME*)false;
	      const_entry_universes = Univ.Context.empty;
          const_entry_opaque = false;
          const_entry_inline_code = false} in
      ConstRef(declare_constant f_id (DefinitionEntry ce, kind));;

let defined () = Lemmas.save_named false

let def_of_const t =
   match (kind_of_term t) with
    Const sp ->
      (try (match constant_opt_value_in (Global.env ()) sp with
             | Some c -> c
	     | _ -> raise Not_found)
       with Not_found ->
	 anomaly (str "Cannot find definition of constant " ++
		    (Id.print (Label.to_id (con_label (fst sp)))))
      )
     |_ -> assert false

let type_of_const t =
   match (kind_of_term t) with
    Const sp -> Typeops.type_of_constant (Global.env()) sp
    |_ -> assert false

let constr_of_global = Universes.constr_of_global

let constant sl s = constr_of_global (find_reference sl s)

let const_of_ref = function
    ConstRef kn -> kn
  | _ -> anomaly (Pp.str "ConstRef expected")


let nf_zeta env =
  Reductionops.clos_norm_flags  (Closure.RedFlags.mkflags [Closure.RedFlags.fZETA])
    env
    Evd.empty


let nf_betaiotazeta = (* Reductionops.local_strong Reductionops.whd_betaiotazeta  *)
  let clos_norm_flags flgs env sigma t =
    Closure.norm_val (Closure.create_clos_infos flgs env) (Closure.inject (Reductionops.nf_evar sigma t)) in
  clos_norm_flags Closure.betaiotazeta  Environ.empty_env Evd.empty






(* Generic values *)
let pf_get_new_ids idl g =
  let ids = pf_ids_of_hyps g in
  List.fold_right
    (fun id acc -> next_global_ident_away id (acc@ids)::acc)
    idl
    []

let compute_renamed_type gls c =
  rename_bound_vars_as_displayed (*no avoid*) [] (*no rels*) []
    (pf_type_of gls c)
let h'_id = Id.of_string "h'"
let teq_id = Id.of_string "teq"
let ano_id = Id.of_string "anonymous"
let x_id = Id.of_string "x"
let k_id = Id.of_string "k"
let v_id = Id.of_string "v"
let def_id = Id.of_string "def"
let p_id = Id.of_string "p"
let rec_res_id = Id.of_string "rec_res";;
let lt = function () -> (coq_base_constant "lt")
let le = function () -> (coq_base_constant "le")
let ex = function () -> (coq_base_constant "ex")
let nat = function () -> (coq_base_constant "nat")
let coq_sig = function () -> (coq_base_constant "sig")
let iter_ref () =  
  try find_reference ["Recdef"] "iter" 
  with Not_found -> error "module Recdef not loaded"
let iter = function () -> (constr_of_global (delayed_force iter_ref))
let eq = function () -> (coq_base_constant "eq")
let le_lt_SS = function () -> (constant ["Recdef"] "le_lt_SS")
let le_lt_n_Sm = function () -> (coq_base_constant "le_lt_n_Sm")
let le_trans = function () -> (coq_base_constant "le_trans")
let le_lt_trans = function () -> (coq_base_constant "le_lt_trans")
let lt_S_n = function () -> (coq_base_constant "lt_S_n")
let le_n = function () -> (coq_base_constant "le_n")
let coq_sig_ref = function () -> (find_reference ["Coq";"Init";"Specif"] "sig")
let coq_O = function () -> (coq_base_constant "O")
let coq_S = function () -> (coq_base_constant "S")
let lt_n_O = function () -> (coq_base_constant "lt_n_O")
let max_ref = function () -> (find_reference ["Recdef"] "max")
let max_constr = function () -> (constr_of_global (delayed_force max_ref))
let coq_conj = function () -> find_reference ["Coq";"Init";"Logic"] "conj"

let f_S t = mkApp(delayed_force coq_S, [|t|]);;

let rec n_x_id ids n =
  if n = 0 then []
  else let x = next_ident_away_in_goal x_id ids in
          x::n_x_id (x::ids) (n-1);;


let simpl_iter clause =
  reduce
    (Lazy
       {rBeta=true;rIota=true;rZeta= true; rDelta=false;
        rConst = [ EvalConstRef (const_of_ref (delayed_force iter_ref))]})
    clause

(* Others ugly things ... *)
let (value_f:constr list -> global_reference -> constr) =
  fun al fterm ->
    let d0 = Loc.ghost in
    let rev_x_id_l =
      (
	List.fold_left
	  (fun x_id_l _ ->
	     let x_id = next_ident_away_in_goal x_id x_id_l in
	     x_id::x_id_l
	  )
	  []
	  al
      )
    in
    let context = List.map
      (fun (x, c) -> Name x, None, c) (List.combine rev_x_id_l (List.rev al))
    in
    let env = Environ.push_rel_context context (Global.env ()) in
    let glob_body =
      GCases
	(d0,RegularStyle,None,
	 [GApp(d0, GRef(d0,fterm,None), List.rev_map (fun x_id -> GVar(d0, x_id)) rev_x_id_l),
	  (Anonymous,None)],
	 [d0, [v_id], [PatCstr(d0,(destIndRef
				     (delayed_force coq_sig_ref),1),
			       [PatVar(d0, Name v_id);
				PatVar(d0, Anonymous)],
			       Anonymous)],
	  GVar(d0,v_id)])
    in
    let body = fst (understand Evd.empty env glob_body)(*FIXME*) in
    it_mkLambda_or_LetIn body context

let (declare_f : Id.t -> logical_kind -> constr list -> global_reference -> global_reference) =
  fun f_id kind input_type fterm_ref ->
    declare_fun f_id kind (value_f input_type fterm_ref);;



(* Debuging mechanism *)
let debug_queue = Stack.create ()

let rec print_debug_queue b e = 
  if  not (Stack.is_empty debug_queue) 
  then
    begin
      let lmsg,goal = Stack.pop debug_queue in 
      if b then 
	Pp.msg_debug (lmsg ++ (str " raised exception " ++ Errors.print e) ++ str " on goal " ++ goal)
      else
	begin
	  Pp.msg_debug (str " from " ++ lmsg ++ str " on goal " ++ goal);
	end;
      print_debug_queue false e;
    end

let observe strm =
  if do_observe ()
  then Pp.msg_debug strm
  else ()


let do_observe_tac s tac g = 
  let goal = Printer.pr_goal g in
  let lmsg = (str "recdef : ") ++ s in 
  observe (s++fnl());
  Stack.push (lmsg,goal) debug_queue;
  try 
    let v = tac g in 
    ignore(Stack.pop debug_queue);
    v
  with reraise ->
    if not (Stack.is_empty debug_queue)
    then print_debug_queue true (Cerrors.process_vernac_interp_error reraise);
    raise reraise

let observe_tac s tac g =
  if do_observe ()
  then do_observe_tac s tac g
  else tac g

(* Conclusion tactics *)

(* The boolean value is_mes expresses that the termination is expressed
  using a measure function instead of a well-founded relation. *)
let tclUSER tac is_mes l g =
  let clear_tac =
    match l with
      | None -> h_clear false []
      | Some l -> tclMAP (fun id -> tclTRY (h_clear false [id])) (List.rev l)
  in
  tclTHENSEQ
    [
      clear_tac;
      if is_mes
      then tclTHENLIST
        [
	  unfold_in_concl [(Locus.AllOccurrences, evaluable_of_global_reference
            (delayed_force Indfun_common.ltof_ref))];
         tac
	 ]
      else tac
    ]
    g

let tclUSER_if_not_mes concl_tac is_mes names_to_suppress =
  if is_mes
  then tclCOMPLETE (h_simplest_apply (delayed_force well_founded_ltof))
  else tclUSER concl_tac is_mes names_to_suppress



  

(* Travelling term.
   Both definitions of [f_terminate] and [f_equation] use the same generic 
   travelling mechanism.
*)

(* [check_not_nested forbidden e] checks that [e] does not contains any variable 
   of [forbidden]
*)
let check_not_nested forbidden e =
  let rec check_not_nested e =  
    match kind_of_term e with 
      | Rel _ -> ()
      | Var x -> if List.mem x (forbidden) then error ("check_not_nested : failure "^Id.to_string x)
      | Meta _ | Evar _ | Sort _ -> ()
      | Cast(e,_,t) -> check_not_nested e;check_not_nested t
      | Prod(_,t,b) -> check_not_nested t;check_not_nested b
      | Lambda(_,t,b) -> check_not_nested t;check_not_nested b
      | LetIn(_,v,t,b) -> check_not_nested t;check_not_nested b;check_not_nested v
      | App(f,l) -> check_not_nested f;Array.iter check_not_nested l
      | Const _ -> ()
      | Ind _ -> ()
      | Construct _ -> ()
      | Case(_,t,e,a) -> 
	check_not_nested t;check_not_nested e;Array.iter check_not_nested a
      | Fix _ -> error "check_not_nested : Fix"
      | CoFix _ -> error "check_not_nested : Fix"
  in
  try 
    check_not_nested e 
  with UserError(_,p) -> 
    errorlabstrm "_" (str "on expr : " ++ Printer.pr_lconstr e ++ str " " ++ p)

(* ['a info] contains the local information for travelling *)
type 'a infos = 
    { nb_arg : int; (* function number of arguments *)
      concl_tac : tactic; (* final tactic to finish proofs *)
      rec_arg_id : Id.t; (*name of the declared recursive argument *)
      is_mes : bool; (* type of recursion *)
      ih : Id.t; (* induction hypothesis name *)
      f_id : Id.t;  (* function name *)
      f_constr : constr;  (* function term *)
      f_terminate : constr; (* termination proof term *)
      func : global_reference; (* functionnal reference *)
      info : 'a;
      is_main_branch : bool; (* on the main branch or on a matched expression *)
      is_final : bool; (* final first order term or not *)
      values_and_bounds : (Id.t*Id.t) list; 
      eqs : Id.t list; 
      forbidden_ids : Id.t list;
      acc_inv : constr lazy_t;
      acc_id : Id.t;
      args_assoc : ((constr list)*constr) list;
    }


type ('a,'b) journey_info_tac = 
    'a -> (* the arguments of the constructor *)
    'b infos -> (* infos of the caller *)
    ('b infos -> tactic) -> (* the continuation tactic of the caller *)
    'b infos -> (* argument of the tactic *)
    tactic
       
(* journey_info : specifies the actions to do on the different term constructors during the travelling of the term
*)
type journey_info = 
    { letiN : ((Name.t*constr*types*constr),constr) journey_info_tac;
      lambdA : ((Name.t*types*constr),constr) journey_info_tac;
      casE : ((constr infos -> tactic) -> constr infos -> tactic) -> 
	((case_info * constr * constr * constr array),constr) journey_info_tac;
      otherS : (unit,constr) journey_info_tac;
      apP : (constr*(constr list),constr) journey_info_tac;
      app_reC : (constr*(constr list),constr) journey_info_tac;
      message : string
    }

	       

let rec add_vars forbidden e = 
  match kind_of_term e with 
    | Var x -> x::forbidden 
    | _ -> fold_constr add_vars forbidden e 


let treat_case forbid_new_ids to_intros finalize_tac nb_lam e infos : tactic = 
  fun g -> 
    let rev_context,b = decompose_lam_n nb_lam e in 
    let ids = List.fold_left (fun acc (na,_) -> 	
      let pre_id = 
	match na with 
	  | Name x -> x 
	  | Anonymous -> ano_id 
      in
      pre_id::acc
    ) [] rev_context in 
    let rev_ids = pf_get_new_ids (List.rev ids) g in 
    let new_b = substl (List.map mkVar rev_ids) b in 
    tclTHENSEQ 
      [
	h_intros (List.rev rev_ids);
	intro_using teq_id;
	onLastHypId (fun heq -> 
	  tclTHENSEQ[
	    thin to_intros;
	    h_intros to_intros;
	    (fun g' -> 
	      let ty_teq = pf_type_of g' (mkVar heq) in
	      let teq_lhs,teq_rhs =
		let _,args = try destApp ty_teq with DestKO -> assert false in
		args.(1),args.(2)
	      in
	      let new_b' = Termops.replace_term teq_lhs teq_rhs new_b in 
	      let new_infos = {
		infos with 
		  info = new_b';
		  eqs = heq::infos.eqs;
		  forbidden_ids = 
		  if forbid_new_ids 
		  then add_vars infos.forbidden_ids new_b'
		  else infos.forbidden_ids
	      } in 
	      finalize_tac new_infos g' 
	    )
	  ]
	)
      ] g

let rec travel_aux jinfo continuation_tac (expr_info:constr infos) =
  match kind_of_term expr_info.info with 
    | CoFix _ | Fix _ -> error "Function cannot treat local fixpoint or cofixpoint"
    | LetIn(na,b,t,e) -> 
      begin
	let new_continuation_tac = 
	  jinfo.letiN (na,b,t,e) expr_info continuation_tac
	in
	travel jinfo new_continuation_tac 
	  {expr_info with info = b; is_final=false}
      end
    | Rel _ -> anomaly (Pp.str "Free var in goal conclusion !")
    | Prod _ -> 
      begin
	try
	  check_not_nested (expr_info.f_id::expr_info.forbidden_ids) expr_info.info;
	  jinfo.otherS () expr_info continuation_tac expr_info
	with e when Errors.noncritical e ->
	  errorlabstrm "Recdef.travel" (str "the term " ++ Printer.pr_lconstr expr_info.info ++ str " can not contain a recursive call to " ++ pr_id expr_info.f_id)
      end
    | Lambda(n,t,b) -> 
      begin
	try
	  check_not_nested (expr_info.f_id::expr_info.forbidden_ids) expr_info.info;
	  jinfo.otherS () expr_info continuation_tac expr_info
	with e when Errors.noncritical e ->
	  errorlabstrm "Recdef.travel" (str "the term " ++ Printer.pr_lconstr expr_info.info ++ str " can not contain a recursive call to " ++ pr_id expr_info.f_id)
      end
    | Case(ci,t,a,l) -> 
      begin
	let continuation_tac_a = 
	  jinfo.casE 
	    (travel jinfo) (ci,t,a,l) 
	    expr_info continuation_tac in 
	travel 
	  jinfo continuation_tac_a 
	  {expr_info with info = a; is_main_branch = false; 
	    is_final = false}
      end
    | App _ -> 
      let f,args = decompose_app expr_info.info in 
      if eq_constr f (expr_info.f_constr) 
      then jinfo.app_reC (f,args) expr_info continuation_tac expr_info 
      else
      begin
	match kind_of_term f with 
	  | App _ -> assert false (* f is coming from a decompose_app *)
	  | Const _ | Construct _ | Rel _ | Evar _ | Meta _  | Ind _ 
	  | Sort _ | Prod _ | Var _ -> 
	    let new_infos = {expr_info with info=(f,args)} in 
	    let new_continuation_tac = 
	      jinfo.apP (f,args) expr_info continuation_tac in 
	    travel_args jinfo
	      expr_info.is_main_branch new_continuation_tac new_infos
	  | _ -> assert false 
      end
    | Cast(t,_,_) -> travel jinfo continuation_tac {expr_info with info=t}
    | Const _ | Var _ | Meta _ | Evar _ | Sort _ | Construct _ | Ind _ ->
      let new_continuation_tac = 
	jinfo.otherS () expr_info continuation_tac in
      new_continuation_tac expr_info
and travel_args jinfo is_final continuation_tac infos = 
  let (f_args',args) = infos.info in 
  match args with 
    | [] -> 
      continuation_tac {infos with info = f_args'; is_final = is_final}
    | arg::args' -> 
      let new_continuation_tac new_infos = 
	let new_arg = new_infos.info in 
	travel_args jinfo is_final
	  continuation_tac
	  {new_infos with info = (mkApp(f_args',[|new_arg|]),args')}
      in
      travel jinfo new_continuation_tac 
	{infos with info=arg;is_final=false} 
and travel jinfo continuation_tac expr_info = 
  observe_tac 
    (str jinfo.message ++ Printer.pr_lconstr expr_info.info) 
    (travel_aux jinfo continuation_tac expr_info)

(* Termination proof *) 

let rec prove_lt hyple g = 
  begin
    try
      let (varx,varz) = match decompose_app (pf_concl g) with
        | _, x::z::_ when isVar x && isVar z -> x, z
        | _ -> assert false
      in
      let h =
	List.find (fun id ->
          match decompose_app (pf_type_of g (mkVar id)) with
            | _, t::_ -> eq_constr t varx
            | _ -> false
	) hyple
      in
      let y =
	List.hd (List.tl (snd (decompose_app (pf_type_of g (mkVar h))))) in
      tclTHENLIST[
	apply (mkApp(le_lt_trans (),[|varx;y;varz;mkVar h|]));
	observe_tac (str "prove_lt") (prove_lt hyple)
      ]
    with Not_found -> 
      (
	(
	  tclTHENLIST[
	    apply (delayed_force lt_S_n);
	    (observe_tac (str "assumption: " ++ Printer.pr_goal g) (h_assumption))
	  ])
      )
  end
    g

let rec destruct_bounds_aux infos (bound,hyple,rechyps) lbounds g = 
  match lbounds with 
    | [] -> 
      let ids = pf_ids_of_hyps g in 
      let s_max = mkApp(delayed_force coq_S, [|bound|]) in 
      let k = next_ident_away_in_goal k_id ids in
      let ids = k::ids in
      let h' = next_ident_away_in_goal (h'_id) ids in
      let ids = h'::ids in
      let def = next_ident_away_in_goal def_id ids in
      tclTHENLIST[
	split (ImplicitBindings [s_max]);
	intro_then
	  (fun id -> 
	    observe_tac (str "destruct_bounds_aux") 
	      (tclTHENS (simplest_case (mkVar id))
		 [
		   tclTHENLIST[intro_using h_id;
			       simplest_elim(mkApp(delayed_force lt_n_O,[|s_max|]));
			       default_full_auto];
		   tclTHENLIST[
		     observe_tac (str "clearing k ") (clear [id]);
		     h_intros [k;h';def];
		     observe_tac (str "simple_iter") (simpl_iter Locusops.onConcl);
		     observe_tac (str "unfold functional")
		       (unfold_in_concl[(Locus.OnlyOccurrences [1],
					 evaluable_of_global_reference infos.func)]);
		     observe_tac (str "test" ) (
		       tclTHENLIST[
			 list_rewrite true
			   (List.fold_right 
			      (fun e acc -> (mkVar e,true)::acc)
			      infos.eqs
			      (List.map (fun e -> (e,true)) rechyps)
			   );
		      (* list_rewrite true *)
		      (*   (List.map (fun e -> (mkVar e,true)) infos.eqs) *)
		      (*   ; *)
			 
			 (observe_tac (str "finishing") 
			    (tclORELSE
			       h_reflexivity
			       (observe_tac (str "calling prove_lt") (prove_lt hyple))))])
		   ]
	      ]
	      ))
	  ] g
      | (_,v_bound)::l -> 
      tclTHENLIST[
	simplest_elim (mkVar v_bound);
	h_clear false [v_bound];
	tclDO 2 intro;
	onNthHypId 1 
	  (fun p_hyp -> 
	    (onNthHypId 2 
	       (fun p ->  
		 tclTHENLIST[
		   simplest_elim 
		     (mkApp(delayed_force max_constr, [| bound; mkVar p|]));
		   tclDO 3 intro;
		   onNLastHypsId 3 (fun lids -> 
		     match lids with
		       [hle2;hle1;pmax] -> 
			 destruct_bounds_aux infos 
			   ((mkVar pmax),
			    hle1::hle2::hyple,(mkVar p_hyp)::rechyps) 
			   l 
		       | _ -> assert false) ;
		 ]
	       )
	    )
	  )
      ] g

let destruct_bounds infos = 
  destruct_bounds_aux infos (delayed_force coq_O,[],[]) infos.values_and_bounds

let terminate_app f_and_args expr_info continuation_tac infos = 
    if expr_info.is_final && expr_info.is_main_branch 
    then 
      tclTHENLIST[
	continuation_tac infos;
	observe_tac (str "first split") 
	  (split (ImplicitBindings [infos.info]));
	observe_tac (str "destruct_bounds (1)") (destruct_bounds infos)
      ]
    else continuation_tac infos

let terminate_others _ expr_info continuation_tac infos = 
  if expr_info.is_final && expr_info.is_main_branch 
  then 
    tclTHENLIST[
	    continuation_tac infos;
      observe_tac (str "first split") 
	(split (ImplicitBindings [infos.info]));
      observe_tac (str "destruct_bounds") (destruct_bounds infos)
    ]
  else continuation_tac infos

let terminate_letin (na,b,t,e) expr_info continuation_tac info = 
  let new_e = subst1 info.info e in 
  let new_forbidden = 
    let forbid = 
      try 
	check_not_nested (expr_info.f_id::expr_info.forbidden_ids) b;
	true
      with e when Errors.noncritical e -> false
    in
    if forbid 
    then 
      match na with
	| Anonymous -> info.forbidden_ids
	| Name id -> id::info.forbidden_ids
    else info.forbidden_ids 
  in
  continuation_tac {info with info = new_e; forbidden_ids = new_forbidden} 



(* This is like the previous one except that it also rewrite on all
  hypotheses except the ones given in the first argument.  All the
  modified hypotheses are generalized in the process and should be
  introduced back later; the result is the pair of the tactic and the
  list of hypotheses that have been generalized and cleared. *)
let mkDestructEq :
  Id.t list -> constr -> goal sigma -> tactic * Id.t list =
  fun not_on_hyp expr g ->
  let hyps = pf_hyps g in
  let to_revert =
    Util.List.map_filter
      (fun (id, _, t) ->
        if List.mem id not_on_hyp || not (Termops.occur_term expr t)
        then None else Some id) hyps in
  let to_revert_constr = List.rev_map mkVar to_revert in
  let type_of_expr = pf_type_of g expr in
  let new_hyps = mkApp(Lazy.force refl_equal, [|type_of_expr; expr|])::
           to_revert_constr in
    tclTHENLIST
     [h_generalize new_hyps;
      (fun g2 ->
	change_in_concl None
	  (pattern_occs [Locus.AllOccurrencesBut [1], expr] (pf_env g2) Evd.empty (pf_concl g2)) g2);
      simplest_case expr], to_revert


let terminate_case next_step (ci,a,t,l) expr_info continuation_tac infos g =
  let b =
    try
      check_not_nested (expr_info.f_id::expr_info.forbidden_ids) a;
      false
    with e when Errors.noncritical e ->
      true
  in
  let a' = infos.info in
  let new_info =
    {infos with
      info = mkCase(ci,t,a',l);
      is_main_branch = expr_info.is_main_branch;
      is_final = expr_info.is_final} in
  let destruct_tac,rev_to_thin_intro = 
    mkDestructEq [expr_info.rec_arg_id] a' g in 
  let to_thin_intro = List.rev rev_to_thin_intro in 
  observe_tac (str "treating case " ++ int (Array.length l) ++ spc () ++ Printer.pr_lconstr a') 
    (try
      (tclTHENS
	 destruct_tac
	 (List.map_i (fun i e -> observe_tac (str "do treat case") (treat_case b to_thin_intro (next_step continuation_tac) ci.ci_cstr_ndecls.(i) e new_info)) 0 (Array.to_list l)
	 ))
    with 
      | UserError("Refiner.thensn_tac3",_) 
      | UserError("Refiner.tclFAIL_s",_) ->
	(observe_tac (str "is computable " ++ Printer.pr_lconstr new_info.info) (next_step continuation_tac {new_info with info = nf_betaiotazeta new_info.info} )
	))
    g
    
let terminate_app_rec (f,args) expr_info continuation_tac _ = 
  List.iter (check_not_nested (expr_info.f_id::expr_info.forbidden_ids))
    args;
  begin
    try 
      let v = List.assoc args expr_info.args_assoc in 
      let new_infos = {expr_info with info = v} in 
      tclTHENLIST[
	continuation_tac new_infos;
	if expr_info.is_final && expr_info.is_main_branch 
	then
	  tclTHENLIST[ 
	    observe_tac (str "first split")
	      (split (ImplicitBindings [new_infos.info]));
	    observe_tac (str "destruct_bounds (3)")
	      (destruct_bounds new_infos)
	  ]
	else
	  tclIDTAC			       
      ]    
    with Not_found -> 
      observe_tac (str "terminate_app_rec not found") (tclTHENS
	(simplest_elim (mkApp(mkVar expr_info.ih,Array.of_list args)))
	[		
	  tclTHENLIST[
	    intro_using rec_res_id;
	    intro;
	    onNthHypId 1 
	      (fun v_bound -> 
		(onNthHypId 2 
		   (fun v ->  
		     let new_infos = { expr_info with 
		       info = (mkVar v); 
		       values_and_bounds = 
			 (v,v_bound)::expr_info.values_and_bounds; 
		       args_assoc=(args,mkVar v)::expr_info.args_assoc
		     } in
		     tclTHENLIST[
		       continuation_tac new_infos;
		       if expr_info.is_final && expr_info.is_main_branch 
		       then
			 tclTHENLIST[ 
			   observe_tac (str "first split") 
			     (split (ImplicitBindings [new_infos.info]));
			   observe_tac (str "destruct_bounds (2)") 
			     (destruct_bounds new_infos)
			 ]
		       else
			 tclIDTAC			       
		     ]    
		   )
		)
	      )
	  ];
	  observe_tac (str "proving decreasing") (
	    tclTHENS (* proof of args < formal args *)
	      (apply (Lazy.force expr_info.acc_inv))
	      [ 
		observe_tac (str "h_assumption") h_assumption;
		tclTHENLIST
		  [
		    tclTRY(list_rewrite true 
			     (List.map 
				(fun e -> mkVar e,true) 
				expr_info.eqs
			     )
		    );
		    tclUSER expr_info.concl_tac true 
		      (Some (
		      expr_info.ih::expr_info.acc_id::
			(fun (x,y) -> y) 
			(List.split expr_info.values_and_bounds)
		       )
		      );
		  ]
	      ])
	])
  end

let terminate_info = 
  { message = "prove_terminate with term ";
    letiN = terminate_letin;
    lambdA = (fun _ _ _ _ -> assert false);
    casE = terminate_case;
    otherS = terminate_others;
    apP = terminate_app;
    app_reC = terminate_app_rec;
  }

let prove_terminate = travel terminate_info


(* Equation proof *)

let equation_case next_step (ci,a,t,l) expr_info continuation_tac infos = 
  terminate_case next_step (ci,a,t,l) expr_info continuation_tac infos

let rec prove_le g = 
  let x,z = 
    let _,args = decompose_app (pf_concl g) in 
    (List.hd args,List.hd (List.tl args))
  in 
  tclFIRST[
    h_assumption;
    apply (delayed_force le_n);
    begin
      try
	let matching_fun = 
	  pf_is_matching g
	    (Pattern.PApp(Pattern.PRef (reference_of_constr (le ())),[|Pattern.PVar (destVar x);Pattern.PMeta None|])) in 
	let (h,t) = List.find (fun (_,t) -> matching_fun t) (pf_hyps_types g)
	in 
	let y = 
	  let _,args = decompose_app t in 
	  List.hd (List.tl args)
	in 
	tclTHENLIST[
	  apply(mkApp(le_trans (),[|x;y;z;mkVar h|]));
	  observe_tac (str "prove_le (rec)") (prove_le)
	] 
      with Not_found -> tclFAIL 0 (mt())
    end;
  ]
    g

let rec make_rewrite_list expr_info max = function 
  | [] -> tclIDTAC
  | (_,p,hp)::l -> 
    observe_tac (str "make_rewrite_list") (tclTHENS
      (observe_tac (str "rewrite heq on " ++ pr_id p ) (
	(fun g -> 
	  let t_eq = compute_renamed_type g (mkVar hp) in
	  let k,def =
	    let k_na,_,t = destProd t_eq in
	    let _,_,t  = destProd t in
	    let def_na,_,_ = destProd t in
	    Nameops.out_name k_na,Nameops.out_name def_na
	  in
	  general_rewrite_bindings false Locus.AllOccurrences
	    true (* dep proofs also: *) true 
	    (mkVar hp,
	     ExplicitBindings[Loc.ghost,NamedHyp def,
			      expr_info.f_constr;Loc.ghost,NamedHyp k,
			      (f_S max)]) false g) )
      )
      [make_rewrite_list expr_info max l;
       tclTHENLIST[ (* x < S max proof *)
	 apply (delayed_force le_lt_n_Sm);
	 observe_tac (str "prove_le(2)") prove_le
       ]
      ] )

let make_rewrite expr_info l hp max = 
  tclTHENFIRST
    (observe_tac (str "make_rewrite") (make_rewrite_list expr_info max l))
    (observe_tac (str "make_rewrite") (tclTHENS
       (fun g -> 
	  let t_eq = compute_renamed_type g (mkVar hp) in
	  let k,def =
	    let k_na,_,t = destProd t_eq in
	    let _,_,t  = destProd t in
	    let def_na,_,_ = destProd t in
	    Nameops.out_name k_na,Nameops.out_name def_na
	  in
	 observe_tac (str "general_rewrite_bindings")
	   (general_rewrite_bindings false Locus.AllOccurrences
	    true (* dep proofs also: *) true 
	    (mkVar hp,
	     ExplicitBindings[Loc.ghost,NamedHyp def,
			      expr_info.f_constr;Loc.ghost,NamedHyp k,
			      (f_S (f_S max))]) false) g)
       [observe_tac(str "make_rewrite finalize") (
	 (* tclORELSE( h_reflexivity) *)
	 (tclTHENLIST[
	   simpl_iter Locusops.onConcl;
	   observe_tac (str "unfold functional")
	     (unfold_in_concl[(Locus.OnlyOccurrences [1],
			       evaluable_of_global_reference expr_info.func)]);
	   
	   (list_rewrite true 
	      (List.map (fun e -> mkVar e,true) expr_info.eqs));
	   (observe_tac (str "h_reflexivity") h_reflexivity)]))
       ;
	 tclTHENLIST[ (* x < S (S max) proof *)
	 apply (delayed_force le_lt_SS);
	 observe_tac (str "prove_le (3)") prove_le
	 ]
       ])  
    )

let rec compute_max rew_tac max l = 
  match l with 
    | [] -> rew_tac max
    | (_,p,_)::l -> 
      tclTHENLIST[
	simplest_elim 
	  (mkApp(delayed_force max_constr, [| max; mkVar p|]));
	tclDO 3 intro;
	onNLastHypsId 3 (fun lids -> 
	  match lids with
	    | [hle2;hle1;pmax] -> compute_max rew_tac (mkVar pmax) l 
	    | _ -> assert false
	)]

let rec destruct_hex expr_info acc l = 
  match l with 
    | [] -> 
      begin
	match List.rev acc with 
	  | [] -> tclIDTAC 
	  | (_,p,hp)::tl  -> 
	    observe_tac (str "compute max ") (compute_max (make_rewrite expr_info tl hp) (mkVar p) tl)
      end
    | (v,hex)::l -> 
      tclTHENLIST[
	simplest_case (mkVar hex);
	clear [hex];
	tclDO 2 intro;
	onNthHypId 1 (fun hp -> 
	  onNthHypId 2 (fun p -> 
	    observe_tac 
	      (str "destruct_hex after " ++ pr_id hp ++ spc () ++ pr_id p)
	      (destruct_hex expr_info ((v,p,hp)::acc) l)
	  )
	)
      ]
	
let rec intros_values_eq expr_info acc = 
  tclORELSE(
    tclTHENLIST[
      tclDO 2 intro;
      onNthHypId 1 (fun hex -> 
	(onNthHypId 2 (fun v -> intros_values_eq expr_info ((v,hex)::acc)))
      )
    ])
    (tclCOMPLETE (
      destruct_hex expr_info [] acc
    ))

let equation_others _ expr_info continuation_tac infos = 
  if expr_info.is_final && expr_info.is_main_branch 
  then 
    tclTHEN 
      (continuation_tac infos) 
      (intros_values_eq expr_info [])
  else continuation_tac infos

let equation_app f_and_args expr_info continuation_tac infos = 
    if expr_info.is_final && expr_info.is_main_branch 
    then intros_values_eq expr_info []
    else continuation_tac infos
	    
let equation_app_rec (f,args) expr_info continuation_tac info = 
  begin
    try
      let v = List.assoc args expr_info.args_assoc in
      let new_infos = {expr_info with info = v} in
      observe_tac (str "app_rec found") (continuation_tac new_infos)
    with Not_found ->
      if expr_info.is_final && expr_info.is_main_branch 
      then 
	tclTHENLIST
	  [ simplest_case (mkApp (expr_info.f_terminate,Array.of_list args));
	    continuation_tac {expr_info with args_assoc = (args,delayed_force coq_O)::expr_info.args_assoc};
	    observe_tac (str "app_rec intros_values_eq") (intros_values_eq expr_info [])
	  ]
      else 
	tclTHENLIST[
  	  simplest_case (mkApp (expr_info.f_terminate,Array.of_list args));
	  observe_tac (str "app_rec not_found") (continuation_tac {expr_info with args_assoc = (args,delayed_force coq_O)::expr_info.args_assoc})
	]
  end

let equation_info = 
  {message = "prove_equation with term ";
   letiN = (fun _ -> assert false);
   lambdA = (fun _ _ _ _ -> assert false);
   casE = equation_case;
   otherS = equation_others;
   apP = equation_app;
   app_reC = equation_app_rec
}
    
let prove_eq = travel equation_info

(* wrappers *)
(* [compute_terminate_type] computes the type of the Definition f_terminate from the type of f_F
*)
let compute_terminate_type nb_args func =
  let _,a_arrow_b,_ = destLambda(def_of_const (constr_of_global func)) in
  let rev_args,b = decompose_prod_n nb_args a_arrow_b in
  let left =
    mkApp(delayed_force iter,
	  Array.of_list
	    (lift 5 a_arrow_b:: mkRel 3::
	       constr_of_global func::mkRel 1::
	       List.rev (List.map_i (fun i _ -> mkRel (6+i)) 0 rev_args)
	    )
	 )
  in
  let right = mkRel 5 in
  let equality = mkApp(delayed_force eq, [|lift 5 b; left; right|]) in
  let result = (mkProd ((Name def_id) , lift 4 a_arrow_b, equality)) in
  let cond = mkApp(delayed_force lt, [|(mkRel 2); (mkRel 1)|]) in
  let nb_iter =
    mkApp(delayed_force ex,
	  [|delayed_force nat;
	    (mkLambda
	       (Name
		  p_id,
		  delayed_force nat,
		  (mkProd (Name k_id, delayed_force nat,
			   mkArrow cond result))))|])in
  let value = mkApp(delayed_force coq_sig,
		    [|b;
		      (mkLambda (Name v_id, b, nb_iter))|]) in
  compose_prod rev_args value


let termination_proof_header is_mes input_type ids args_id relation
    rec_arg_num rec_arg_id tac wf_tac : tactic =
  begin
    fun g ->
      let nargs = List.length args_id in
      let pre_rec_args =
	List.rev_map
	  mkVar (fst (List.chop (rec_arg_num - 1) args_id))
      in
      let relation = substl pre_rec_args relation in
      let input_type = substl pre_rec_args input_type in
      let wf_thm = next_ident_away_in_goal (Id.of_string ("wf_R")) ids in
      let wf_rec_arg =
	next_ident_away_in_goal
	  (Id.of_string ("Acc_"^(Id.to_string rec_arg_id)))
	  (wf_thm::ids)
      in
      let hrec = next_ident_away_in_goal hrec_id
	(wf_rec_arg::wf_thm::ids) in
      let acc_inv =
	  lazy (
	    mkApp (
	      delayed_force acc_inv_id,
	      [|input_type;relation;mkVar rec_arg_id|]
	    )
	  )
      in
      tclTHEN
	(h_intros args_id)
	(tclTHENS
	   (observe_tac
	      (str "first assert")
	      (assert_tac
		 (Name wf_rec_arg)
		 (mkApp (delayed_force acc_rel,
			 [|input_type;relation;mkVar rec_arg_id|])
		 )
	      )
	   )
	   [
	     (* accesibility proof *)
	     tclTHENS
	       (observe_tac
		  (str "second assert")
		  (assert_tac
		     (Name wf_thm)
		     (mkApp (delayed_force well_founded,[|input_type;relation|]))
		  )
	       )
	       [
		 (* interactive proof that the relation is well_founded *)
		 observe_tac (str "wf_tac") (wf_tac is_mes (Some args_id));
		 (* this gives the accessibility argument *)
		 observe_tac
		   (str "apply wf_thm")
		   (h_simplest_apply (mkApp(mkVar wf_thm,[|mkVar rec_arg_id|]))
		   )
	       ]
	     ;
	     (* rest of the proof *)
	     tclTHENSEQ
	       [observe_tac (str "generalize")
		  (onNLastHypsId (nargs+1)
		     (tclMAP (fun id ->
			tclTHEN (h_generalize [mkVar id]) (h_clear false [id]))
		     ))
	       ;
		observe_tac (str "h_fix") (h_fix (Some hrec) (nargs+1));
		h_intros args_id;
		h_intro wf_rec_arg;
		observe_tac (str "tac") (tac wf_rec_arg hrec wf_rec_arg acc_inv)
	       ]
	   ]
	) g
  end



let rec instantiate_lambda t l =
  match l with
  | [] -> t
  | a::l ->
      let (_, _, body) = destLambda t in
      instantiate_lambda (subst1 a body) l

let whole_start (concl_tac:tactic) nb_args is_mes func input_type relation rec_arg_num  : tactic =
  begin
    fun g ->
      let ids = Termops.ids_of_named_context (pf_hyps g) in
      let func_body = (def_of_const (constr_of_global func)) in
      let (f_name, _, body1) = destLambda func_body in
      let f_id =
	match f_name with
	  | Name f_id -> next_ident_away_in_goal f_id ids
	  | Anonymous -> anomaly (Pp.str "Anonymous function")
      in
      let n_names_types,_ = decompose_lam_n nb_args body1 in
      let n_ids,ids =
	List.fold_left
	  (fun (n_ids,ids) (n_name,_) ->
	     match n_name with
	       | Name id ->
		   let n_id = next_ident_away_in_goal id ids in
		   n_id::n_ids,n_id::ids
	       | _ -> anomaly (Pp.str "anonymous argument")
	  )
	  ([],(f_id::ids))
	  n_names_types
      in
      let rec_arg_id = List.nth n_ids (rec_arg_num - 1) in
      let expr = instantiate_lambda func_body (mkVar f_id::(List.map mkVar n_ids)) in
      termination_proof_header
	is_mes
	input_type
	ids
	n_ids
	relation
	rec_arg_num
	rec_arg_id
	(fun rec_arg_id hrec acc_id acc_inv g -> 	      
	  (prove_terminate (fun infos -> tclIDTAC) 
	     { is_main_branch = true; (* we are on the main branche (i.e. still on a match ... with .... end *)
	       is_final = true;      (* and on leaf (more or less) *)
	       f_terminate = delayed_force coq_O;
	       nb_arg = nb_args;
	       concl_tac = concl_tac;
	       rec_arg_id = rec_arg_id;
	       is_mes = is_mes;
	       ih = hrec;
	       f_id = f_id;
	       f_constr = mkVar f_id;
	       func = func;
	       info = expr;
	       acc_inv = acc_inv;
	       acc_id = acc_id;
	       values_and_bounds = [];
	       eqs = [];
	       forbidden_ids = [];
	       args_assoc = []
	     }
	  ) 
	     g
	)
	(tclUSER_if_not_mes concl_tac)
	g
  end

let get_current_subgoals_types () =
  let p = Proof_global.give_me_the_proof () in
  let { Evd.it=sgs ; sigma=sigma } = Proof.V82.subgoals p in
  List.map (Goal.V82.abstract_type sigma) sgs

let build_and_l l =
  let and_constr =  Coqlib.build_coq_and () in
  let conj_constr = coq_conj () in
  let mk_and p1 p2 =
    Term.mkApp(and_constr,[|p1;p2|]) in
  let rec is_well_founded t = 
    match kind_of_term t with 
      | Prod(_,_,t') -> is_well_founded t'
      | App(_,_) -> 
	let (f,_) = decompose_app t in 
	eq_constr f (well_founded ())
      | _ -> assert false
  in
  let compare t1 t2 = 
    let b1,b2= is_well_founded t1,is_well_founded t2 in 
    if (b1&&b2) || not (b1 || b2) then 0
    else if b1 && not b2 then 1 else -1
  in
  let l = List.sort compare l in 
  let rec f  = function
    | [] -> failwith "empty list of subgoals!"
    | [p] -> p,tclIDTAC,1
    | p1::pl ->
	let c,tac,nb = f pl in
	mk_and p1 c,
	tclTHENS
	  (apply (constr_of_global conj_constr))
	  [tclIDTAC;
	   tac
	  ],nb+1
  in f l


let is_rec_res id =
  let rec_res_name = Id.to_string rec_res_id   in
  let id_name = Id.to_string id in
  try
    String.sub id_name 0 (String.length rec_res_name) = rec_res_name
  with Invalid_argument _ -> false
 
let clear_goals =
  let rec clear_goal t =
    match kind_of_term t with
      | Prod(Name id as na,t',b) ->
	  let b' = clear_goal b in
	  if noccurn 1 b' && (is_rec_res id)
	  then Termops.pop b'
	  else if b' == b then t
	  else mkProd(na,t',b')
      | _ -> map_constr clear_goal t
  in
  List.map clear_goal


let build_new_goal_type () =
  let sub_gls_types = get_current_subgoals_types () in
  (* Pp.msgnl (str "sub_gls_types1 := " ++ Util.prlist_with_sep (fun () -> Pp.fnl () ++ Pp.fnl ()) Printer.pr_lconstr sub_gls_types); *)
  let sub_gls_types = clear_goals sub_gls_types in
  (* Pp.msgnl (str "sub_gls_types2 := " ++ Util.prlist_with_sep (fun () -> Pp.fnl () ++ Pp.fnl ()) Printer.pr_lconstr sub_gls_types); *)
  let res = build_and_l sub_gls_types in
  res

let is_opaque_constant c =
  let cb = Global.lookup_constant c in
  match cb.Declarations.const_body with
    | Declarations.OpaqueDef _ -> true
    | Declarations.Undef _ -> true
    | Declarations.Def _ -> false

let open_new_goal (build_proof:tactic -> tactic -> unit) using_lemmas ref_ goal_name (gls_type,decompose_and_tac,nb_goal)   =
  (* Pp.msgnl (str "gls_type := " ++ Printer.pr_lconstr gls_type); *)
  let current_proof_name = get_current_proof_name () in
  let name = match goal_name with
    | Some s -> s
    | None   ->
	try add_suffix current_proof_name "_subproof"
	with e when Errors.noncritical e ->
          anomaly (Pp.str "open_new_goal with an unamed theorem")
  in
  let sign = initialize_named_context_for_proof () in
  let na = next_global_ident_away name [] in
  if Termops.occur_existential gls_type then
    Errors.error "\"abstract\" cannot handle existentials";
  let hook _ _ _ =
    let opacity =
      let na_ref = Libnames.Ident (Loc.ghost,na) in
      let na_global = Nametab.global na_ref in
      match na_global with
	  ConstRef c -> is_opaque_constant c
	| _ -> anomaly ~label:"equation_lemma" (Pp.str "not a constant")
    in
    let lemma = mkConst (Lib.make_con na) in
    ref_ := Some lemma ;
    let lid = ref [] in
    let h_num = ref (-1) in
    ignore (Flags.silently Vernacentries.interp (Vernacexpr.VernacAbort None));
    build_proof
      (  fun gls ->
	   let hid = next_ident_away_in_goal h_id (pf_ids_of_hyps gls) in
	   tclTHENSEQ
	     [
	       h_generalize [lemma];
	       h_intro hid;
	       (fun g ->
		  let ids = pf_ids_of_hyps g in
		  tclTHEN
		    (Elim.h_decompose_and (mkVar hid))
		    (fun g ->
		       let ids' = pf_ids_of_hyps g in
		       lid := List.rev (List.subtract ids' ids);
		       if !lid = [] then lid := [hid];
		       tclIDTAC g
		    )
		    g
	       );
	     ] gls)
      (fun g ->
	 match kind_of_term (pf_concl g) with
	   | App(f,_) when eq_constr f (well_founded ()) ->
	       Auto.h_auto None [] (Some [])  g
	   | _ ->
	       incr h_num;
	       (observe_tac (str "finishing using")
		  (
		    tclCOMPLETE(
		      tclFIRST[
			tclTHEN
			  (eapply_with_bindings (mkVar (List.nth !lid !h_num), NoBindings))
			  e_assumption;
		      Eauto.eauto_with_bases
			(true,5)
			[Evd.empty,Lazy.force refl_equal]
			[Auto.Hint_db.empty empty_transparent_state false]
		      ]
		    )
		  )
	       )
      		 g)
;
    Lemmas.save_named opacity;
  in
  start_proof
    na
    (Decl_kinds.Global, false, Decl_kinds.Proof Decl_kinds.Lemma)
    sign
    (gls_type, Univ.ContextSet.empty) (* FIXME *)
    hook ;
  if Indfun_common.is_strict_tcc  ()
  then
    by (tclIDTAC)
  else 
    begin
      by (
	fun g ->
	  tclTHEN
	    (decompose_and_tac)
	    (tclORELSE
	       (tclFIRST
	 	  (List.map
	 	     (fun c ->
	 		tclTHENSEQ
	 		  [intros;
	 		   h_simplest_apply (fst (interp_constr Evd.empty (Global.env()) c)(*FIXME*));
	 		   tclCOMPLETE Auto.default_auto
	 		  ]
	 	     )
	 	     using_lemmas)
	       ) tclIDTAC)
	    g)
    end;
  try
    by tclIDTAC; (* raises UserError _ if the proof is complete *)
  with UserError _ ->
    defined ()



let com_terminate
    tcc_lemma_name
    tcc_lemma_ref
    is_mes
    fonctional_ref
    input_type
    relation
    rec_arg_num
    thm_name using_lemmas
    nb_args
    hook =
  let start_proof (tac_start:tactic) (tac_end:tactic) =
    let (evmap, env) = Lemmas.get_current_context() in
    start_proof thm_name
      (Global, (*FIXME*)false, Proof Lemma) (Environ.named_context_val env)
      (compute_terminate_type nb_args fonctional_ref, (*FIXME*) Univ.ContextSet.empty)
    hook;

    by (observe_tac (str "starting_tac") tac_start);
    by (observe_tac (str "whole_start") (whole_start tac_end nb_args is_mes fonctional_ref
    				   input_type relation rec_arg_num ))
  in
  start_proof tclIDTAC tclIDTAC;
  try
    let new_goal_type = build_new_goal_type () in
    open_new_goal start_proof using_lemmas tcc_lemma_ref
      (Some tcc_lemma_name)
      (new_goal_type);
  with Failure "empty list of subgoals!" ->
    (* a non recursive function declared with measure ! *)
    defined ()





let start_equation (f:global_reference) (term_f:global_reference)
  (cont_tactic:Id.t list -> tactic) g =
  let ids = pf_ids_of_hyps g in
  let terminate_constr = constr_of_global term_f in
  let nargs = nb_prod (fst (type_of_const terminate_constr)) (*FIXME*) in
  let x = n_x_id ids nargs in
  tclTHENLIST [
    h_intros x;
    unfold_in_concl [(Locus.AllOccurrences, evaluable_of_global_reference f)];
    observe_tac (str "simplest_case")
      (simplest_case (mkApp (terminate_constr,
                             Array.of_list (List.map mkVar x))));
    observe_tac (str "prove_eq") (cont_tactic x)] g;;

let (com_eqn : int -> Id.t ->
       global_reference -> global_reference -> global_reference
	 -> constr -> unit) =
  fun nb_arg eq_name functional_ref f_ref terminate_ref equation_lemma_type ->
    let opacity =
      match terminate_ref with
	| ConstRef c -> is_opaque_constant c
	| _ -> anomaly ~label:"terminate_lemma" (Pp.str "not a constant")
    in
    let (evmap, env) = Lemmas.get_current_context() in
    let f_constr = constr_of_global f_ref in
    let equation_lemma_type = subst1 f_constr equation_lemma_type in
    (start_proof eq_name (Global, false, Proof Lemma)
       (Environ.named_context_val env) (equation_lemma_type,(*FIXME*)Univ.ContextSet.empty) (fun _ _ _ -> ());
     by
       (start_equation f_ref terminate_ref
	  (fun  x ->
	     prove_eq (fun _ -> tclIDTAC)
	       {nb_arg=nb_arg;
		f_terminate = constr_of_global terminate_ref; 
	        f_constr = f_constr; 
		concl_tac = tclIDTAC;
		func=functional_ref;
		info=(instantiate_lambda
	       		(def_of_const (constr_of_global functional_ref))
	       		(f_constr::List.map mkVar x)
		);
		is_main_branch = true;
		is_final = true;
		values_and_bounds = [];
		eqs = [];
		forbidden_ids = [];
		acc_inv = lazy (assert false);
		acc_id = Id.of_string "____";
		args_assoc = [];
		f_id = Id.of_string "______";
		rec_arg_id = Id.of_string "______";
		is_mes = false;
		ih = Id.of_string "______";
	       }
	  )
       ); 
     (* (try Vernacentries.interp (Vernacexpr.VernacShow Vernacexpr.ShowProof) with _ -> ()); *)
(*      Vernacentries.interp (Vernacexpr.VernacShow Vernacexpr.ShowScript); *)
     Flags.silently (fun () -> Lemmas.save_named opacity) () ; 
(*      Pp.msgnl (str "eqn finished"); *)
    );;


let recursive_definition is_mes function_name rec_impls type_of_f r rec_arg_num eq
    generate_induction_principle using_lemmas : unit =
  let previous_label = Lib.current_command_label () in
  let function_type,ctx = interp_constr Evd.empty (Global.env()) type_of_f in
  let env = push_named (function_name,None,function_type) (Global.env()) in
  (* Pp.msgnl (str "function type := " ++ Printer.pr_lconstr function_type);  *)
  let equation_lemma_type = 
    nf_betaiotazeta
      (fst (*FIXME*) (interp_gen (OfType None) Evd.empty env ~impls:rec_impls eq) )
  in
 (* Pp.msgnl (str "lemma type := " ++ Printer.pr_lconstr equation_lemma_type ++ fnl ()); *)
  let res_vars,eq' = decompose_prod equation_lemma_type in
  let env_eq' = Environ.push_rel_context (List.map (fun (x,y) -> (x,None,y)) res_vars) env in
  let eq' = nf_zeta env_eq' eq'  in
  let res =
(*     Pp.msgnl (str "res_var :=" ++ Printer.pr_lconstr_env (push_rel_context (List.map (function (x,t) -> (x,None,t)) res_vars) env) eq'); *)
(*     Pp.msgnl (str "rec_arg_num := " ++ str (string_of_int rec_arg_num)); *)
(*     Pp.msgnl (str "eq' := " ++ str (string_of_int rec_arg_num)); *)
    match kind_of_term eq' with
      | App(e,[|_;_;eq_fix|]) ->
	  mkLambda (Name function_name,function_type,subst_var function_name (compose_lam res_vars  eq_fix))
      | _ -> failwith "Recursive Definition (res not eq)"
  in
  let pre_rec_args,function_type_before_rec_arg = decompose_prod_n (rec_arg_num - 1) function_type in
  let (_, rec_arg_type, _) = destProd function_type_before_rec_arg in
  let arg_types = List.rev_map snd (fst (decompose_prod_n (List.length res_vars) function_type)) in
  let equation_id = add_suffix function_name "_equation" in
  let functional_id =  add_suffix function_name "_F" in
  let term_id = add_suffix function_name "_terminate" in
  let functional_ref = declare_fun functional_id (IsDefinition Decl_kinds.Definition) res in
  let env_with_pre_rec_args = push_rel_context(List.map (function (x,t) -> (x,None,t)) pre_rec_args) env in  
  let relation =
    fst (*FIXME*)(interp_constr
      Evd.empty
      env_with_pre_rec_args
      r)
  in
  let tcc_lemma_name = add_suffix function_name "_tcc" in
  let tcc_lemma_constr = ref None in
  (* let _ = Pp.msgnl (str "relation := " ++ Printer.pr_lconstr_env env_with_pre_rec_args relation) in *)
  let hook _ _ _ = 
    let term_ref = Nametab.locate (qualid_of_ident term_id) in
    let f_ref = declare_f function_name (IsProof Lemma) arg_types term_ref in
    let _ = Table.extraction_inline true [Ident (Loc.ghost,term_id)] in 
    (*     message "start second proof"; *)
    let stop = 
      try com_eqn (List.length res_vars) equation_id functional_ref f_ref term_ref (subst_var function_name equation_lemma_type);
	  false
      with e when Errors.noncritical e ->
	begin
	  if do_observe ()
	  then msg_debug (str "Cannot create equation Lemma " ++ Errors.print e)
	  else anomaly (Pp.str "Cannot create equation Lemma")
	  ;
	  true
	end
    in
    if not stop
    then
      let eq_ref = Nametab.locate (qualid_of_ident equation_id ) in
      let f_ref = destConst (constr_of_global f_ref)
      and functional_ref = destConst (constr_of_global functional_ref)
      and eq_ref = destConst (constr_of_global eq_ref) in
      generate_induction_principle f_ref tcc_lemma_constr
	functional_ref eq_ref rec_arg_num rec_arg_type (nb_prod res) relation;
      if Flags.is_verbose ()
      then msgnl (h 1 (Ppconstr.pr_id function_name ++
			 spc () ++ str"is defined" )++ fnl () ++
		    h 1 (Ppconstr.pr_id equation_id ++
			   spc () ++ str"is defined" )
      )
  in
  try 
    com_terminate
      tcc_lemma_name
      tcc_lemma_constr
      is_mes functional_ref
      rec_arg_type
      relation rec_arg_num
      term_id
      using_lemmas
      (List.length res_vars)
      hook 
  with reraise ->
    ignore (Backtrack.backto previous_label);
    (*       anomaly (Pp.str "Cannot create termination Lemma") *)
    raise reraise



==> anc/HoTT/coq-HoTT/plugins/funind/recdef.mli <==


(* val evaluable_of_global_reference : Libnames.global_reference -> Names.evaluable_global_reference *)
val tclUSER_if_not_mes : 
  Proof_type.tactic ->
  bool -> 
  Names.Id.t list option -> 
  Proof_type.tactic
val recursive_definition :  
bool ->
           Names.Id.t ->
           Constrintern.internalization_env ->
           Constrexpr.constr_expr ->
           Constrexpr.constr_expr ->
           int -> Constrexpr.constr_expr -> (Term.pconstant ->
            Term.constr option ref ->
            Term.pconstant ->
            Term.pconstant -> int -> Term.types -> int -> Term.constr -> 'a) -> Constrexpr.constr_expr list -> unit




==> anc/HoTT/coq-HoTT/plugins/funind/recdef_plugin.mllib <==
Indfun_common
Glob_termops
Recdef
Glob_term_to_relation
Functional_principles_proofs
Functional_principles_types
Invfun
Indfun
Merge
G_indfun
Recdef_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/funind/vo.itarget <==
Recdef.vo


==> anc/HoTT/coq-HoTT/plugins/micromega/CheckerMaker.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

(* FK: scheduled for deletion *)
(*
Require Import Setoid.
Require Import Decidable.
Require Import List.
Require Import Refl.

Set Implicit Arguments.

Section CheckerMaker.

(* 'Formula' is a syntactic representation of a certain kind of propositions. *)
Variable Formula : Type.

Variable Env : Type.

Variable eval : Env -> Formula -> Prop.

Variable Formula' : Type.

Variable eval' : Env -> Formula' -> Prop.

Variable normalise : Formula -> Formula'.

Variable negate : Formula -> Formula'.

Hypothesis normalise_sound :
  forall (env : Env) (t : Formula), eval env t -> eval' env (normalise t).

Hypothesis negate_correct :
  forall (env : Env) (t : Formula), eval env t <-> ~ (eval' env (negate t)).

Variable Witness : Type.

Variable check_formulas' : list Formula' -> Witness -> bool.

Hypothesis check_formulas'_sound :
  forall (l : list Formula') (w : Witness),
    check_formulas' l w = true ->
      forall env : Env, make_impl (eval' env) l False.

Definition normalise_list : list Formula -> list Formula' := map normalise.
Definition negate_list : list Formula -> list Formula' := map negate.

Definition check_formulas (l : list Formula) (w : Witness) : bool :=
  check_formulas' (map normalise l) w.

(* Contraposition of normalise_sound for lists *)
Lemma normalise_sound_contr : forall (env : Env) (l : list Formula),
  make_impl (eval' env) (map normalise l) False -> make_impl (eval env) l False.
Proof.
intros env l; induction l as [| t l IH]; simpl in *.
trivial.
intros H1 H2. apply IH. apply H1. now apply normalise_sound.
Qed.

Theorem check_formulas_sound :
  forall (l : list Formula) (w : Witness),
    check_formulas l w = true -> forall env : Env, make_impl (eval env) l False.
Proof.
unfold check_formulas; intros l w H env. destruct l as [| t l]; simpl in *.
pose proof (check_formulas'_sound H env) as H1; now simpl in H1.
intro H1. apply normalise_sound in H1.
pose proof (check_formulas'_sound H env) as H2; simpl in H2.
apply H2 in H1. now apply normalise_sound_contr.
Qed.

(* In check_conj_formulas', t2 is supposed to be a list of negations of
formulas. If, for example, t1 = [A1, A2] and t2 = [~ B1, ~ B2], then
check_conj_formulas' checks that each of [~ B1, A1, A2] and [~ B2, A1, A2] is
inconsistent. This means that A1 /\ A2 -> B1 and A1 /\ A2 -> B1, i.e., that
A1 /\ A2 -> B1 /\ B2. *)

Fixpoint check_conj_formulas'
  (t1 : list Formula') (wits : list Witness) (t2 : list Formula') {struct wits} : bool :=
match t2 with
| nil => true
| t':: rt2 =>
  match wits with
  | nil => false
  | w :: rwits =>
    match check_formulas' (t':: t1) w with
    | true => check_conj_formulas' t1 rwits rt2
    | false => false
    end
  end
end.

(* checks whether the conjunction of t1 implies the conjunction of t2 *)

Definition check_conj_formulas
  (t1 : list Formula) (wits : list Witness) (t2 : list Formula) : bool :=
    check_conj_formulas' (normalise_list t1) wits (negate_list t2).

Theorem check_conj_formulas_sound :
  forall (t1 : list Formula) (t2 : list Formula) (wits : list Witness),
    check_conj_formulas t1 wits t2 = true ->
      forall env : Env, make_impl (eval env) t1 (make_conj (eval env) t2).
Proof.
intro t1; induction t2 as [| a2 t2' IH].
intros; apply make_impl_true.
intros wits H env.
unfold check_conj_formulas in H; simpl in H.
destruct wits as [| w ws]; simpl in H. discriminate.
case_eq (check_formulas' (negate a2 :: normalise_list t1) w);
intro H1; rewrite H1 in H; [| discriminate].
assert (H2 : make_impl (eval' env) (negate a2 :: normalise_list t1) False) by
now apply check_formulas'_sound with (w := w). clear H1.
pose proof (IH ws H env) as H1. simpl in H2.
assert (H3 : eval' env (negate a2) -> make_impl (eval env) t1 False)
by auto using normalise_sound_contr. clear H2.
rewrite <- make_conj_impl in *.
rewrite make_conj_cons. intro H2. split.
apply <- negate_correct. intro; now elim H3. exact (H1 H2).
Qed.

End CheckerMaker.
*)

==> anc/HoTT/coq-HoTT/plugins/micromega/Env.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import BinInt List.
Set Implicit Arguments.
Local Open Scope positive_scope.

Section S.

  Variable D :Type.

  Definition Env := positive -> D.

  Definition jump (j:positive) (e:Env) := fun x => e (x+j).

  Definition nth (n:positive) (e:Env) := e n.

  Definition hd (e:Env) := nth 1 e.

  Definition tail (e:Env) := jump 1 e.

  Lemma jump_add i j l x : jump (i + j) l x = jump i (jump j l) x.
  Proof.
    unfold jump. f_equal. apply Pos.add_assoc.
  Qed.

  Lemma jump_simpl p l x :
    jump p l x =
    match p with
      | xH => tail l x
      | xO p => jump p (jump p l) x
      | xI p  => jump p (jump p (tail l)) x
    end.
  Proof.
    destruct p; unfold tail; rewrite <- ?jump_add; f_equal;
    now rewrite Pos.add_diag.
  Qed.

  Lemma jump_tl j l x : tail (jump j l) x = jump j (tail l) x.
  Proof.
    unfold tail. rewrite <- !jump_add. f_equal. apply Pos.add_comm.
  Qed.

  Lemma jump_succ j l x : jump (Pos.succ j) l x = jump 1 (jump j l) x.
  Proof.
    rewrite <- jump_add. f_equal. symmetry. apply Pos.add_1_l.
  Qed.

  Lemma jump_pred_double i l x :
    jump (Pos.pred_double i) (tail l) x = jump i (jump i l) x.
  Proof.
    unfold tail. rewrite <- !jump_add. f_equal.
    now rewrite Pos.add_1_r, Pos.succ_pred_double, Pos.add_diag.
  Qed.

  Lemma nth_spec p l :
    nth p l =
    match p with
      | xH => hd l
      | xO p => nth p (jump p l)
      | xI p => nth p (jump p (tail l))
    end.
  Proof.
    unfold hd, nth, tail, jump.
    destruct p; f_equal; now rewrite Pos.add_diag.
  Qed.

  Lemma nth_jump p l : nth p (tail l) = hd (jump p l).
  Proof.
    unfold hd, nth, tail, jump. f_equal. apply Pos.add_comm.
  Qed.

  Lemma nth_pred_double p l :
    nth (Pos.pred_double p) (tail l) = nth p (jump p l).
  Proof.
    unfold nth, tail, jump. f_equal.
    now rewrite Pos.add_1_r, Pos.succ_pred_double, Pos.add_diag.
  Qed.

End S.

Ltac jump_simpl :=
  repeat
    match goal with
      | |- appcontext [jump xH] => rewrite (jump_simpl xH)
      | |- appcontext [jump (xO ?p)] => rewrite (jump_simpl (xO p))
      | |- appcontext [jump (xI ?p)] => rewrite (jump_simpl (xI p))
    end.


==> anc/HoTT/coq-HoTT/plugins/micromega/EnvRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* F. Besson: to evaluate polynomials, the original code is using a list.
   For big polynomials, this is inefficient -- linear access.
   I have modified the code to use binary trees -- logarithmic access.  *)


Set Implicit Arguments.
Require Import Setoid Morphisms Env BinPos BinNat BinInt.
Require Export Ring_theory.

Local Open Scope positive_scope.
Import RingSyntax.

Section MakeRingPol.

 (* Ring elements *)
 Variable R:Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R->R).
 Variable req : R -> R -> Prop.

 (* Ring properties *)
 Variable Rsth : Equivalence req.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
 Variable ARth : almost_ring_theory rO rI radd rmul rsub ropp req.

 (* Coefficients *)
 Variable C: Type.
 Variable (cO cI: C) (cadd cmul csub : C->C->C) (copp : C->C).
 Variable ceqb : C->C->bool.
 Variable phi : C -> R.
 Variable CRmorph : ring_morph rO rI radd rmul rsub ropp req
                                cO cI cadd cmul csub copp ceqb phi.

 (* Power coefficients *)
 Variable Cpow : Type.
 Variable Cp_phi : N -> Cpow.
 Variable rpow : R -> Cpow -> R.
 Variable pow_th : power_theory rI rmul req Cp_phi rpow.

 (* R notations *)
 Notation "0" := rO. Notation "1" := rI.
 Infix "+" := radd. Infix "*" := rmul.
 Infix "-" := rsub. Notation "- x" := (ropp x).
 Infix "==" := req.
 Infix "^" := (pow_pos rmul).

 (* C notations *)
 Infix "+!" := cadd. Infix "*!" := cmul.
 Infix "-! " := csub. Notation "-! x" := (copp x).
 Infix "?=!" := ceqb. Notation "[ x ]" := (phi x).

 (* Useful tactics *)
 Add Morphism radd : radd_ext. exact (Radd_ext Reqe). Qed.
 Add Morphism rmul : rmul_ext. exact (Rmul_ext Reqe). Qed.
 Add Morphism ropp : ropp_ext. exact (Ropp_ext Reqe). Qed.
 Add Morphism rsub : rsub_ext. exact (ARsub_ext Rsth Reqe ARth). Qed.
 Ltac rsimpl := gen_srewrite Rsth Reqe ARth.

 Ltac add_push := gen_add_push radd Rsth Reqe ARth.
 Ltac mul_push := gen_mul_push rmul Rsth Reqe ARth.

 Ltac add_permut_rec t :=
   match t with
   | ?x + ?y => add_permut_rec y || add_permut_rec x
   | _ => add_push t; apply (Radd_ext Reqe); [|reflexivity]
   end.

 Ltac add_permut :=
  repeat (reflexivity ||
    match goal with |- ?t == _ => add_permut_rec t end).

 Ltac mul_permut_rec t :=
   match t with
   | ?x * ?y => mul_permut_rec y || mul_permut_rec x
   | _ => mul_push t; apply (Rmul_ext Reqe); [|reflexivity]
   end.

 Ltac mul_permut :=
  repeat (reflexivity ||
    match goal with |- ?t == _ => mul_permut_rec t end).


 (* Definition of multivariable polynomials with coefficients in C :
    Type [Pol] represents [X1 ... Xn].
    The representation is Horner's where a [n] variable polynomial
    (C[X1..Xn]) is seen as a polynomial on [X1] which coefficients
    are polynomials with [n-1] variables (C[X2..Xn]).
    There are several optimisations to make the repr compacter:
    - [Pc c] is the constant polynomial of value c
       == c*X1^0*..*Xn^0
    - [Pinj j Q] is a polynomial constant w.r.t the [j] first variables.
        variable indices are shifted of j in Q.
       == X1^0 *..* Xj^0 * Q{X1 <- Xj+1;..; Xn-j <- Xn}
    - [PX P i Q] is an optimised Horner form of P*X^i + Q
        with P not the null polynomial
       == P * X1^i + Q{X1 <- X2; ..; Xn-1 <- Xn}

    In addition:
    - polynomials of the form (PX (PX P i (Pc 0)) j Q) are forbidden
      since they can be represented by the simpler form (PX P (i+j) Q)
    - (Pinj i (Pinj j P)) is (Pinj (i+j) P)
    - (Pinj i (Pc c)) is (Pc c)
 *)

 Inductive Pol : Type :=
  | Pc : C -> Pol
  | Pinj : positive -> Pol -> Pol
  | PX : Pol -> positive -> Pol -> Pol.

 Definition P0 := Pc cO.
 Definition P1 := Pc cI.

 Fixpoint Peq (P P' : Pol) {struct P'} : bool :=
  match P, P' with
  | Pc c, Pc c' => c ?=! c'
  | Pinj j Q, Pinj j' Q' =>
    match j ?= j' with
    | Eq => Peq Q Q'
    | _ => false
    end
  | PX P i Q, PX P' i' Q' =>
    match i ?= i' with
    | Eq => if Peq P P' then Peq Q Q' else false
    | _ => false
    end
  | _, _ => false
  end.

 Infix "?==" := Peq.

 Definition mkPinj j P :=
  match P with
  | Pc _ => P
  | Pinj j' Q => Pinj (j + j') Q
  | _ => Pinj j P
  end.

 Definition mkPinj_pred j P:=
  match j with
  | xH => P
  | xO j => Pinj (Pos.pred_double j) P
  | xI j => Pinj (xO j) P
  end.

 Definition mkPX P i Q :=
  match P with
  | Pc c => if c ?=! cO then mkPinj xH Q else PX P i Q
  | Pinj _ _ => PX P i Q
  | PX P' i' Q' => if Q' ?== P0 then PX P' (i' + i) Q else PX P i Q
  end.

 Definition mkXi i := PX P1 i P0.

 Definition mkX := mkXi 1.

 (** Opposite of addition *)

 Fixpoint Popp (P:Pol) : Pol :=
  match P with
  | Pc c => Pc (-! c)
  | Pinj j Q => Pinj j (Popp Q)
  | PX P i Q => PX (Popp P) i (Popp Q)
  end.

 Notation "-- P" := (Popp P).

 (** Addition et subtraction *)

 Fixpoint PaddC (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c1 => Pc (c1 +! c)
  | Pinj j Q => Pinj j (PaddC Q c)
  | PX P i Q => PX P i (PaddC Q c)
  end.

 Fixpoint PsubC (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c1 => Pc (c1 -! c)
  | Pinj j Q => Pinj j (PsubC Q c)
  | PX P i Q => PX P i (PsubC Q c)
  end.

 Section PopI.

  Variable Pop : Pol -> Pol -> Pol.
  Variable Q : Pol.

  Fixpoint PaddI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PaddC Q c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k =>  mkPinj j (Pop (Pinj k Q') Q)
     | Z0 => mkPinj j (Pop Q' Q)
     | Zneg k => mkPinj j' (PaddI k Q')
     end
   | PX P i Q' =>
     match j with
     | xH => PX P i (Pop Q' Q)
     | xO j => PX P i (PaddI (Pos.pred_double j) Q')
     | xI j => PX P i (PaddI (xO j) Q')
     end
   end.

  Fixpoint PsubI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PaddC (--Q) c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k =>  mkPinj j (Pop (Pinj k Q') Q)
     | Z0 => mkPinj j (Pop Q' Q)
     | Zneg k => mkPinj j' (PsubI k Q')
     end
   | PX P i Q' =>
     match j with
     | xH => PX P i (Pop Q' Q)
     | xO j => PX P i (PsubI (Pos.pred_double j) Q')
     | xI j => PX P i (PsubI (xO j) Q')
     end
   end.

 Variable P' : Pol.

 Fixpoint PaddX (i':positive) (P:Pol) : Pol :=
  match P with
  | Pc c => PX P' i' P
  | Pinj j Q' =>
    match j with
    | xH =>  PX P' i' Q'
    | xO j => PX P' i' (Pinj (Pos.pred_double j) Q')
    | xI j => PX P' i' (Pinj (xO j) Q')
    end
  | PX P i Q' =>
    match Z.pos_sub i i' with
    | Zpos k => mkPX (Pop (PX P k P0) P') i' Q'
    | Z0 => mkPX (Pop P P') i Q'
    | Zneg k => mkPX (PaddX k P) i Q'
    end
  end.

 Fixpoint PsubX (i':positive) (P:Pol) : Pol :=
  match P with
  | Pc c => PX (--P') i' P
  | Pinj j Q' =>
    match j with
    | xH =>  PX (--P') i' Q'
    | xO j => PX (--P') i' (Pinj (Pos.pred_double j) Q')
    | xI j => PX (--P') i' (Pinj (xO j) Q')
    end
  | PX P i Q' =>
    match Z.pos_sub i i' with
    | Zpos k => mkPX (Pop (PX P k P0) P') i' Q'
    | Z0 => mkPX (Pop P P') i Q'
    | Zneg k => mkPX (PsubX k P) i Q'
    end
  end.


 End PopI.

 Fixpoint Padd (P P': Pol) {struct P'} : Pol :=
  match P' with
  | Pc c' => PaddC P c'
  | Pinj j' Q' => PaddI Padd Q' j' P
  | PX P' i' Q' =>
    match P with
    | Pc c => PX P' i' (PaddC Q' c)
    | Pinj j Q =>
      match j with
      | xH => PX P' i' (Padd Q Q')
      | xO j => PX P' i' (Padd (Pinj (Pos.pred_double j) Q) Q')
      | xI j => PX P' i' (Padd (Pinj (xO j) Q) Q')
      end
    | PX P i Q =>
      match Z.pos_sub i i' with
      | Zpos k => mkPX (Padd (PX P k P0) P') i' (Padd Q Q')
      | Z0 => mkPX (Padd P P') i (Padd Q Q')
      | Zneg k => mkPX (PaddX Padd P' k P) i (Padd Q Q')
      end
    end
  end.
 Infix "++" := Padd.

 Fixpoint Psub (P P': Pol) {struct P'} : Pol :=
  match P' with
  | Pc c' => PsubC P c'
  | Pinj j' Q' => PsubI Psub Q' j' P
  | PX P' i' Q' =>
    match P with
    | Pc c => PX (--P') i' (*(--(PsubC Q' c))*) (PaddC (--Q') c)
    | Pinj j Q =>
      match j with
      | xH => PX (--P') i' (Psub Q Q')
      | xO j => PX (--P') i' (Psub (Pinj (Pos.pred_double j) Q) Q')
      | xI j => PX (--P') i' (Psub (Pinj (xO j) Q) Q')
      end
    | PX P i Q =>
      match Z.pos_sub i i' with
      | Zpos k => mkPX (Psub (PX P k P0) P') i' (Psub Q Q')
      | Z0 => mkPX (Psub P P') i (Psub Q Q')
      | Zneg k => mkPX (PsubX Psub P' k P) i (Psub Q Q')
      end
    end
  end.
 Infix "--" := Psub.

 (** Multiplication *)

 Fixpoint PmulC_aux (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c' => Pc (c' *! c)
  | Pinj j Q => mkPinj j (PmulC_aux Q c)
  | PX P i Q => mkPX (PmulC_aux P c) i (PmulC_aux Q c)
  end.

 Definition PmulC P c :=
  if c ?=! cO then P0 else
  if c ?=! cI then P else PmulC_aux P c.

 Section PmulI.
  Variable Pmul : Pol -> Pol -> Pol.
  Variable Q : Pol.
  Fixpoint PmulI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PmulC Q c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k => mkPinj j (Pmul (Pinj k Q') Q)
     | Z0 => mkPinj j (Pmul Q' Q)
     | Zneg k => mkPinj j' (PmulI k Q')
     end
   | PX P' i' Q' =>
     match j with
     | xH => mkPX (PmulI xH P') i' (Pmul Q' Q)
     | xO j' => mkPX (PmulI j P') i' (PmulI (Pos.pred_double j') Q')
     | xI j' => mkPX (PmulI j P') i' (PmulI (xO j') Q')
     end
   end.

 End PmulI.

 Fixpoint Pmul (P P'' : Pol) {struct P''} : Pol :=
   match P'' with
   | Pc c => PmulC P c
   | Pinj j' Q' => PmulI Pmul Q' j' P
   | PX P' i' Q' =>
     match P with
     | Pc c => PmulC P'' c
     | Pinj j Q =>
       let QQ' :=
         match j with
         | xH => Pmul Q Q'
         | xO j => Pmul (Pinj (Pos.pred_double j) Q) Q'
         | xI j => Pmul (Pinj (xO j) Q) Q'
         end in
       mkPX (Pmul P P') i' QQ'
     | PX P i Q=>
       let QQ' := Pmul Q Q' in
       let PQ' := PmulI Pmul Q' xH P in
       let QP' := Pmul (mkPinj xH Q) P' in
       let PP' := Pmul P P' in
       (mkPX (mkPX PP' i P0 ++ QP') i' P0) ++ mkPX PQ' i QQ'
     end
  end.

 Infix "**" := Pmul.

 Fixpoint Psquare (P:Pol) : Pol :=
   match P with
   | Pc c => Pc (c *! c)
   | Pinj j Q => Pinj j (Psquare Q)
   | PX P i Q =>
     let twoPQ := Pmul P (mkPinj xH (PmulC Q (cI +! cI))) in
     let Q2 := Psquare Q in
     let P2 := Psquare P in
     mkPX (mkPX P2 i P0 ++ twoPQ) i Q2
   end.

 (** Monomial **)

 (** A monomial is X1^k1...Xi^ki. Its representation
     is a simplified version of the polynomial representation:

     - [mon0] correspond to the polynom [P1].
     - [(zmon j M)] corresponds to [(Pinj j ...)],
       i.e. skip j variable indices.
     - [(vmon i M)] is X^i*M with X the current variable,
       its corresponds to (PX P1 i ...)]
 *)

  Inductive Mon: Set :=
  | mon0: Mon
  | zmon: positive -> Mon -> Mon
  | vmon: positive -> Mon -> Mon.

 Definition mkZmon j M :=
   match M with mon0 => mon0 | _ => zmon j M end.

 Definition zmon_pred j M :=
   match j with xH => M | _ => mkZmon (Pos.pred j) M end.

 Definition mkVmon i M :=
   match M with
   | mon0 => vmon i mon0
   | zmon j m => vmon i (zmon_pred j m)
   | vmon i' m => vmon (i+i') m
   end.

 Fixpoint MFactor (P: Pol) (M: Mon) : Pol * Pol :=
   match P, M with
        _, mon0 => (Pc cO, P)
   | Pc _, _    => (P, Pc cO)
   | Pinj j1 P1, zmon j2 M1 =>
      match (j1 ?= j2) with
        Eq => let (R,S) := MFactor P1 M1 in
                 (mkPinj j1 R, mkPinj j1 S)
      | Lt => let (R,S) := MFactor P1 (zmon (j2 - j1) M1) in
                 (mkPinj j1 R, mkPinj j1 S)
      | Gt => (P, Pc cO)
      end
  | Pinj _ _, vmon _ _ => (P, Pc cO)
  | PX P1 i Q1, zmon j M1 =>
             let M2 := zmon_pred j M1 in
             let (R1, S1) := MFactor P1 M in
             let (R2, S2) := MFactor Q1 M2 in
               (mkPX R1 i R2, mkPX S1 i S2)
  | PX P1 i Q1, vmon j M1 =>
      match (i ?= j) with
        Eq => let (R1,S1) := MFactor P1 (mkZmon xH M1) in
                 (mkPX R1 i Q1, S1)
      | Lt => let (R1,S1) := MFactor P1 (vmon (j - i) M1) in
                 (mkPX R1 i Q1, S1)
      | Gt => let (R1,S1) := MFactor P1 (mkZmon xH M1) in
                 (mkPX R1 i Q1, mkPX S1 (i-j) (Pc cO))
      end
   end.

  Definition POneSubst (P1: Pol) (M1: Mon) (P2: Pol): option Pol :=
    let (Q1,R1) := MFactor P1 M1 in
    match R1 with
     (Pc c) => if c ?=! cO then None
               else Some (Padd Q1 (Pmul P2 R1))
    | _ => Some (Padd Q1 (Pmul P2 R1))
    end.

  Fixpoint PNSubst1 (P1: Pol) (M1: Mon) (P2: Pol) (n: nat) : Pol :=
    match POneSubst P1 M1 P2 with
     Some P3 => match n with S n1 => PNSubst1 P3 M1 P2 n1 | _ => P3 end
    | _ => P1
    end.

  Definition PNSubst (P1: Pol) (M1: Mon) (P2: Pol) (n: nat): option Pol :=
    match POneSubst P1 M1 P2 with
     Some P3 => match n with S n1 => Some (PNSubst1 P3 M1 P2 n1) | _ => None end
    | _ => None
    end.

  Fixpoint PSubstL1 (P1: Pol) (LM1: list (Mon * Pol)) (n: nat) : Pol :=
    match LM1 with
     cons (M1,P2) LM2 => PSubstL1 (PNSubst1 P1 M1 P2 n) LM2 n
    | _ => P1
    end.

  Fixpoint PSubstL (P1: Pol) (LM1: list (Mon * Pol)) (n: nat) : option Pol :=
    match LM1 with
     cons (M1,P2) LM2 =>
      match PNSubst P1 M1 P2 n with
        Some P3 => Some (PSubstL1 P3 LM2 n)
     |  None => PSubstL P1 LM2 n
     end
    | _ => None
    end.

  Fixpoint PNSubstL (P1: Pol) (LM1: list (Mon * Pol)) (m n: nat) : Pol :=
    match PSubstL P1 LM1 n with
     Some P3 => match m with S m1 => PNSubstL P3 LM1 m1 n | _ => P3 end
    | _ => P1
    end.

 (** Evaluation of a polynomial towards R *)

 Fixpoint Pphi(l:Env R) (P:Pol) : R :=
  match P with
  | Pc c => [c]
  | Pinj j Q => Pphi (jump j l) Q
  | PX P i Q => Pphi l P * (hd l) ^ i + Pphi (tail l) Q
  end.

 Reserved Notation "P @ l " (at level 10, no associativity).
 Notation "P @ l " := (Pphi l P).

 (** Evaluation of a monomial towards R *)

 Fixpoint Mphi(l:Env R) (M: Mon) : R :=
  match M with
  | mon0 => rI
  | zmon j M1 => Mphi (jump j l) M1
  | vmon i M1 => Mphi (tail l) M1 * (hd l) ^ i
  end.

 Notation "M @@ l" := (Mphi l M) (at level 10, no associativity).

 (** Proofs *)

 Ltac destr_pos_sub :=
  match goal with |- context [Z.pos_sub ?x ?y] =>
   generalize (Z.pos_sub_discr x y); destruct (Z.pos_sub x y)
  end.

 Lemma Peq_ok P P' : (P ?== P') = true -> forall l, P@l == P'@ l.
 Proof.
  revert P';induction P;destruct P';simpl; intros H l; try easy.
  - now apply (morph_eq CRmorph).
  - destruct (Pos.compare_spec p p0); [ subst | easy | easy ].
    now rewrite IHP.
  - specialize (IHP1 P'1); specialize (IHP2 P'2).
    destruct (Pos.compare_spec p p0); [ subst | easy | easy ].
    destruct (P2 ?== P'1); [|easy].
    rewrite H in *.
    now rewrite IHP1, IHP2.
 Qed.

 Lemma Peq_spec P P' :
   BoolSpec (forall l, P@l == P'@l) True (P ?== P').
 Proof.
  generalize (Peq_ok P P'). destruct (P ?== P'); auto.
 Qed.

 Lemma Pphi0 l : P0@l == 0.
 Proof.
  simpl;apply (morph0 CRmorph).
 Qed.

 Lemma Pphi1 l : P1@l == 1.
 Proof.
  simpl;apply (morph1 CRmorph).
 Qed.

Lemma env_morph p e1 e2 :
  (forall x, e1 x = e2 x) -> p @ e1 = p @ e2.
Proof.
  revert e1 e2. induction p ; simpl.
  - reflexivity.
  - intros e1 e2 EQ. apply IHp. intros. apply EQ.
  - intros e1 e2 EQ. f_equal; [f_equal|].
    + now apply IHp1.
    + f_equal. apply EQ.
    + apply IHp2. intros; apply EQ.
Qed.

Lemma Pjump_add P i j l :
  P @ (jump (i + j) l) = P @ (jump j (jump i l)).
Proof.
  apply env_morph. intros. rewrite <- jump_add. f_equal.
  apply Pos.add_comm.
Qed.

Lemma Pjump_xO_tail P p l :
  P @ (jump (xO p) (tail l)) = P @ (jump (xI p) l).
Proof.
  apply env_morph. intros. now jump_simpl.
Qed.

Lemma Pjump_pred_double P p l :
  P @ (jump (Pos.pred_double p) (tail l)) = P @ (jump (xO p) l).
Proof.
  apply env_morph. intros.
  rewrite jump_pred_double. now jump_simpl.
Qed.

 Lemma mkPinj_ok j l P : (mkPinj j P)@l == P@(jump j l).
 Proof.
  destruct P;simpl;rsimpl.
  now rewrite Pjump_add.
 Qed.

 Lemma pow_pos_add x i j : x^(j + i) == x^i * x^j.
 Proof.
  rewrite Pos.add_comm.
  apply (pow_pos_add Rsth Reqe.(Rmul_ext) ARth.(ARmul_assoc)).
 Qed.

 Lemma ceqb_spec c c' : BoolSpec ([c] == [c']) True (c ?=! c').
 Proof.
  generalize (morph_eq CRmorph c c').
  destruct (c ?=! c'); auto.
 Qed.

 Lemma mkPX_ok l P i Q :
  (mkPX P i Q)@l == P@l * (hd l)^i + Q@(tail l).
 Proof.
  unfold mkPX. destruct P.
  - case ceqb_spec; intros H; simpl; try reflexivity.
    rewrite H, (morph0 CRmorph), mkPinj_ok; rsimpl.
  - reflexivity.
  - case Peq_spec; intros H; simpl; try reflexivity.
    rewrite H, Pphi0, Pos.add_comm, pow_pos_add; rsimpl.
 Qed.

 Hint Rewrite
  Pphi0
  Pphi1
  mkPinj_ok
  mkPX_ok
  (morph0 CRmorph)
  (morph1 CRmorph)
  (morph0 CRmorph)
  (morph_add CRmorph)
  (morph_mul CRmorph)
  (morph_sub CRmorph)
  (morph_opp CRmorph)
  : Esimpl.

 (* Quicker than autorewrite with Esimpl :-) *)
 Ltac Esimpl := try rewrite_db Esimpl; rsimpl; simpl.

 Lemma PaddC_ok c P l : (PaddC P c)@l == P@l + [c].
 Proof.
  revert l;induction P;simpl;intros;Esimpl;trivial.
  rewrite IHP2;rsimpl.
 Qed.

 Lemma PsubC_ok c P l : (PsubC P c)@l == P@l - [c].
 Proof.
  revert l;induction P;simpl;intros.
  - Esimpl.
  - rewrite IHP;rsimpl.
  - rewrite IHP2;rsimpl.
 Qed.

 Lemma PmulC_aux_ok c P l : (PmulC_aux P c)@l == P@l * [c].
 Proof.
  revert l;induction P;simpl;intros;Esimpl;trivial.
  rewrite IHP1, IHP2;rsimpl. add_permut. mul_permut.
 Qed.

 Lemma PmulC_ok c P l : (PmulC P c)@l == P@l * [c].
 Proof.
  unfold PmulC.
  case ceqb_spec; intros H.
  - rewrite H; Esimpl.
  - case ceqb_spec; intros H'.
    + rewrite H'; Esimpl.
    + apply PmulC_aux_ok.
 Qed.

 Lemma Popp_ok P l : (--P)@l == - P@l.
 Proof.
  revert l;induction P;simpl;intros.
  - Esimpl.
  - apply IHP.
  - rewrite IHP1, IHP2;rsimpl.
 Qed.

 Hint Rewrite PaddC_ok PsubC_ok PmulC_ok Popp_ok : Esimpl.

 Lemma PaddX_ok P' P k l :
  (forall P l, (P++P')@l == P@l + P'@l) ->
  (PaddX Padd P' k P) @ l == P@l + P'@l * (hd l)^k.
 Proof.
  intros IHP'.
  revert k l. induction P;simpl;intros.
  - add_permut.
  - destruct p; simpl;
    rewrite ?Pjump_xO_tail, ?Pjump_pred_double; add_permut.
  - destr_pos_sub; intros ->;Esimpl.
    + rewrite IHP';rsimpl. add_permut.
    + rewrite IHP', pow_pos_add;simpl;Esimpl. add_permut.
    + rewrite IHP1, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma Padd_ok P' P l : (P ++ P')@l == P@l + P'@l.
 Proof.
  revert P l; induction P';simpl;intros;Esimpl.
  - revert p l; induction P;simpl;intros.
    + Esimpl; add_permut.
    + destr_pos_sub; intros ->;Esimpl.
      * now rewrite IHP'.
      * rewrite IHP';Esimpl. now rewrite Pjump_add.
      * rewrite IHP. now rewrite Pjump_add.
    + destruct p0;simpl.
      * rewrite IHP2;simpl. rsimpl. rewrite Pjump_xO_tail. Esimpl.
      * rewrite IHP2;simpl. rewrite Pjump_pred_double. rsimpl.
      * rewrite IHP'. rsimpl.
  - destruct P;simpl.
    + Esimpl. add_permut.
    + destruct p0;simpl;Esimpl; rewrite IHP'2; simpl.
      * rewrite Pjump_xO_tail. rsimpl. add_permut.
      * rewrite Pjump_pred_double. rsimpl. add_permut.
      * rsimpl. unfold tail. add_permut.
    + destr_pos_sub; intros ->; Esimpl.
      * rewrite IHP'1, IHP'2;rsimpl. add_permut.
      * rewrite IHP'1, IHP'2;simpl;Esimpl.
        rewrite pow_pos_add;rsimpl. add_permut.
      * rewrite PaddX_ok by trivial; rsimpl.
        rewrite IHP'2, pow_pos_add; rsimpl. add_permut.
 Qed.

 Lemma PsubX_ok P' P k l :
  (forall P l, (P--P')@l == P@l - P'@l) ->
  (PsubX Psub P' k P) @ l == P@l - P'@l * (hd l)^k.
 Proof.
  intros IHP'.
  revert k l. induction P;simpl;intros.
  - rewrite Popp_ok;rsimpl; add_permut.
  - destruct p; simpl;
    rewrite Popp_ok;rsimpl;
    rewrite ?Pjump_xO_tail, ?Pjump_pred_double; add_permut.
  - destr_pos_sub; intros ->; Esimpl.
    + rewrite IHP';rsimpl. add_permut.
    + rewrite IHP', pow_pos_add;simpl;Esimpl. add_permut.
    + rewrite IHP1, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma Psub_ok P' P l : (P -- P')@l == P@l - P'@l.
 Proof.
  revert P l; induction P';simpl;intros;Esimpl.
  - revert p l; induction P;simpl;intros.
    + Esimpl; add_permut.
    + destr_pos_sub; intros ->;Esimpl.
      * rewrite IHP';rsimpl.
      * rewrite IHP';Esimpl. now rewrite Pjump_add.
      * rewrite IHP. now rewrite Pjump_add.
    + destruct p0;simpl.
      * rewrite IHP2;simpl. rsimpl. rewrite Pjump_xO_tail. Esimpl.
      * rewrite IHP2;simpl. rewrite Pjump_pred_double. rsimpl.
      * rewrite IHP'. rsimpl.
  - destruct P;simpl.
    + Esimpl; add_permut.
    + destruct p0;simpl;Esimpl; rewrite IHP'2; simpl.
      * rewrite Pjump_xO_tail. rsimpl. add_permut.
      * rewrite Pjump_pred_double. rsimpl. add_permut.
      * rsimpl. unfold tail. add_permut.
    + destr_pos_sub; intros ->; Esimpl.
      * rewrite IHP'1, IHP'2;rsimpl. add_permut.
      * rewrite IHP'1, IHP'2;simpl;Esimpl.
        rewrite pow_pos_add;rsimpl. add_permut.
      * rewrite PsubX_ok by trivial;rsimpl.
        rewrite IHP'2, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma PmulI_ok P' :
   (forall P l, (Pmul P P') @ l == P @ l * P' @ l) ->
   forall P p l, (PmulI Pmul P' p P) @ l == P @ l * P' @ (jump p l).
 Proof.
  intros IHP'.
  induction P;simpl;intros.
  - Esimpl; mul_permut.
  - destr_pos_sub; intros ->;Esimpl.
    + now rewrite IHP'.
    + now rewrite IHP', Pjump_add.
    + now rewrite IHP, Pjump_add.
  - destruct p0;Esimpl; rewrite ?IHP1, ?IHP2; rsimpl.
    + rewrite Pjump_xO_tail. f_equiv. mul_permut.
    + rewrite Pjump_pred_double. f_equiv. mul_permut.
    + rewrite IHP'. f_equiv. mul_permut.
 Qed.

 Lemma Pmul_ok P P' l : (P**P')@l == P@l * P'@l.
 Proof.
  revert P l;induction P';simpl;intros.
  - apply PmulC_ok.
  - apply PmulI_ok;trivial.
  - destruct P.
    + rewrite (ARmul_comm ARth). Esimpl.
    + Esimpl. rewrite IHP'1;Esimpl. f_equiv.
      destruct p0;rewrite IHP'2;Esimpl.
      * now rewrite Pjump_xO_tail.
      * rewrite Pjump_pred_double; Esimpl.
    + rewrite Padd_ok, !mkPX_ok, Padd_ok, !mkPX_ok,
       !IHP'1, !IHP'2, PmulI_ok; trivial. simpl. Esimpl.
      unfold tail.
      add_permut; f_equiv; mul_permut.
 Qed.

 Lemma Psquare_ok P l : (Psquare P)@l == P@l * P@l.
 Proof.
  revert l;induction P;simpl;intros;Esimpl.
  - apply IHP.
  - rewrite Padd_ok, Pmul_ok;Esimpl.
    rewrite IHP1, IHP2.
    mul_push ((hd l)^p). now mul_push (P2@l).
 Qed.

 Lemma Mphi_morph M e1 e2 :
  (forall x, e1 x = e2 x) -> M @@ e1 = M @@ e2.
 Proof.
   revert e1 e2; induction M; simpl; intros e1 e2 EQ; trivial.
   - apply IHM. intros; apply EQ.
   - f_equal.
     * apply IHM. intros; apply EQ.
     * f_equal. apply EQ.
 Qed.

Lemma Mjump_xO_tail M p l :
  M @@ (jump (xO p) (tail l)) = M @@ (jump (xI p) l).
Proof.
  apply Mphi_morph. intros. now jump_simpl.
Qed.

Lemma Mjump_pred_double M p l :
  M @@ (jump (Pos.pred_double p) (tail l)) = M @@ (jump (xO p) l).
Proof.
  apply Mphi_morph. intros.
  rewrite jump_pred_double. now jump_simpl.
Qed.

Lemma Mjump_add M i j l :
  M @@ (jump (i + j) l) = M @@ (jump j (jump i l)).
Proof.
  apply Mphi_morph. intros. now rewrite <- jump_add, Pos.add_comm.
Qed.

 Lemma mkZmon_ok M j l :
   (mkZmon j M) @@ l == (zmon j M) @@ l.
 Proof.
 destruct M; simpl; rsimpl.
 Qed.

 Lemma zmon_pred_ok M j l :
   (zmon_pred j M) @@ (tail l) == (zmon j M) @@ l.
 Proof.
   destruct j; simpl; rewrite ?mkZmon_ok; simpl; rsimpl.
   - now rewrite Mjump_xO_tail.
   - rewrite Mjump_pred_double; rsimpl.
 Qed.

 Lemma mkVmon_ok M i l :
   (mkVmon i M)@@l == M@@l * (hd l)^i.
 Proof.
  destruct M;simpl;intros;rsimpl.
  - rewrite zmon_pred_ok;simpl;rsimpl.
  - rewrite pow_pos_add;rsimpl.
 Qed.

 Ltac destr_mfactor R S := match goal with
  | H : context [MFactor ?P _] |- context [MFactor ?P ?M] =>
    specialize (H M); destruct MFactor as (R,S)
 end.

 Lemma Mphi_ok P M l :
   let (Q,R) := MFactor P M in
     P@l == Q@l + M@@l * R@l.
 Proof.
 revert M l; induction P; destruct M; intros l; simpl; auto; Esimpl.
 - case Pos.compare_spec; intros He; simpl.
   * destr_mfactor R1 S1. now rewrite IHP, He, !mkPinj_ok.
   * destr_mfactor R1 S1. rewrite IHP; simpl.
     now rewrite !mkPinj_ok, <- Mjump_add, Pos.add_comm, Pos.sub_add.
   * Esimpl.
 - destr_mfactor R1 S1. destr_mfactor R2 S2.
   rewrite IHP1, IHP2, !mkPX_ok, zmon_pred_ok; simpl; rsimpl.
   add_permut.
 - case Pos.compare_spec; intros He; simpl; destr_mfactor R1 S1;
   rewrite ?He, IHP1, mkPX_ok, ?mkZmon_ok; simpl; rsimpl;
   unfold tail; add_permut; mul_permut.
   * rewrite <- pow_pos_add, Pos.add_comm, Pos.sub_add by trivial; rsimpl.
   * rewrite mkPX_ok. simpl. Esimpl. mul_permut.
     rewrite <- pow_pos_add, Pos.sub_add by trivial; rsimpl.
 Qed.

 Lemma POneSubst_ok P1 M1 P2 P3 l :
   POneSubst P1 M1 P2 = Some P3 -> M1@@l == P2@l ->
   P1@l == P3@l.
 Proof.
 unfold POneSubst.
 assert (H := Mphi_ok P1). destr_mfactor R1 S1. rewrite H; clear H.
 intros EQ EQ'. replace P3 with (R1 ++ P2 ** S1).
 - rewrite EQ', Padd_ok, Pmul_ok; rsimpl.
 - revert EQ. destruct S1; try now injection 1.
   case ceqb_spec; now inversion 2.
 Qed.

 Lemma PNSubst1_ok n P1 M1 P2 l :
    M1@@l == P2@l -> P1@l == (PNSubst1 P1 M1 P2 n)@l.
 Proof.
 revert P1. induction n; simpl; intros P1;
 generalize (POneSubst_ok P1 M1 P2); destruct POneSubst;
   intros; rewrite <- ?IHn; auto; reflexivity.
 Qed.

 Lemma PNSubst_ok n P1 M1 P2 l P3 :
    PNSubst P1 M1 P2 n = Some P3 -> M1@@l == P2@l -> P1@l == P3@l.
 Proof.
 unfold PNSubst.
 assert (H := POneSubst_ok P1 M1 P2); destruct POneSubst; try discriminate.
 destruct n; inversion_clear 1.
 intros. rewrite <- PNSubst1_ok; auto.
 Qed.

 Fixpoint MPcond (LM1: list (Mon * Pol)) (l: Env R) : Prop :=
   match LM1 with
   | cons (M1,P2) LM2 => (M1@@l == P2@l) /\ MPcond LM2 l
   | _ => True
   end.

 Lemma PSubstL1_ok n LM1 P1 l :
   MPcond LM1 l -> P1@l == (PSubstL1 P1 LM1 n)@l.
 Proof.
 revert P1; induction LM1 as [|(M2,P2) LM2 IH]; simpl; intros.
 - reflexivity.
 - rewrite <- IH by intuition. now apply PNSubst1_ok.
 Qed.

 Lemma PSubstL_ok n LM1 P1 P2 l :
   PSubstL P1 LM1 n = Some P2 -> MPcond LM1 l -> P1@l == P2@l.
 Proof.
 revert P1. induction LM1 as [|(M2,P2') LM2 IH]; simpl; intros.
 - discriminate.
 - assert (H':=PNSubst_ok n P3 M2 P2'). destruct PNSubst.
   * injection H; intros <-. rewrite <- PSubstL1_ok; intuition.
   * now apply IH.
 Qed.

 Lemma PNSubstL_ok m n LM1 P1 l :
    MPcond LM1 l -> P1@l == (PNSubstL P1 LM1 m n)@l.
 Proof.
 revert LM1 P1. induction m; simpl; intros;
 assert (H' := PSubstL_ok n LM1 P2); destruct PSubstL;
 auto; try reflexivity.
 rewrite <- IHm; auto.
 Qed.

 (** Definition of polynomial expressions *)

 Inductive PExpr : Type :=
  | PEc : C -> PExpr
  | PEX : positive -> PExpr
  | PEadd : PExpr -> PExpr -> PExpr
  | PEsub : PExpr -> PExpr -> PExpr
  | PEmul : PExpr -> PExpr -> PExpr
  | PEopp : PExpr -> PExpr
  | PEpow : PExpr -> N -> PExpr.

 (** evaluation of polynomial expressions towards R *)
 Definition mk_X j := mkPinj_pred j mkX.

 (** evaluation of polynomial expressions towards R *)

 Fixpoint PEeval (l:Env R) (pe:PExpr) : R :=
   match pe with
   | PEc c => phi c
   | PEX j => nth j l
   | PEadd pe1 pe2 => (PEeval l pe1) + (PEeval l pe2)
   | PEsub pe1 pe2 => (PEeval l pe1) - (PEeval l pe2)
   | PEmul pe1 pe2 => (PEeval l pe1) * (PEeval l pe2)
   | PEopp pe1 => - (PEeval l pe1)
   | PEpow pe1 n => rpow (PEeval l pe1) (Cp_phi n)
   end.

 (** Correctness proofs *)

 Lemma mkX_ok p l : nth p l == (mk_X p) @ l.
 Proof.
  destruct p;simpl;intros;Esimpl;trivial.
  rewrite nth_spec ; auto.
  unfold hd.
  now rewrite <- nth_pred_double, nth_jump.
 Qed.

 Hint Rewrite Padd_ok Psub_ok : Esimpl.

Section POWER.
  Variable subst_l : Pol -> Pol.
  Fixpoint Ppow_pos (res P:Pol) (p:positive) : Pol :=
   match p with
   | xH => subst_l (res ** P)
   | xO p => Ppow_pos (Ppow_pos res P p) P p
   | xI p => subst_l ((Ppow_pos (Ppow_pos res P p) P p) ** P)
   end.

  Definition Ppow_N P n :=
   match n with
   | N0 => P1
   | Npos p => Ppow_pos P1 P p
   end.

  Lemma Ppow_pos_ok l :
    (forall P, subst_l P@l == P@l) ->
    forall res P p, (Ppow_pos res P p)@l == res@l * (pow_pos Pmul P p)@l.
  Proof.
   intros subst_l_ok res P p. revert res.
   induction p;simpl;intros; rewrite ?subst_l_ok, ?Pmul_ok, ?IHp;
    mul_permut.
  Qed.

  Lemma Ppow_N_ok l :
    (forall P, subst_l P@l == P@l) ->
    forall P n, (Ppow_N P n)@l == (pow_N P1 Pmul P n)@l.
  Proof.
  destruct n;simpl.
  - reflexivity.
  - rewrite Ppow_pos_ok by trivial. Esimpl.
  Qed.

 End POWER.

 (** Normalization and rewriting *)

 Section NORM_SUBST_REC.
  Variable n : nat.
  Variable lmp:list (Mon*Pol).
  Let subst_l P := PNSubstL P lmp n n.
  Let Pmul_subst P1 P2 := subst_l (Pmul P1 P2).
  Let Ppow_subst := Ppow_N subst_l.

  Fixpoint norm_aux (pe:PExpr) : Pol :=
   match pe with
   | PEc c => Pc c
   | PEX j => mk_X j
   | PEadd (PEopp pe1) pe2 => Psub (norm_aux pe2) (norm_aux pe1)
   | PEadd pe1 (PEopp pe2) =>
     Psub (norm_aux pe1) (norm_aux pe2)
   | PEadd pe1 pe2 => Padd (norm_aux  pe1) (norm_aux pe2)
   | PEsub pe1 pe2 => Psub (norm_aux pe1) (norm_aux pe2)
   | PEmul pe1 pe2 => Pmul (norm_aux pe1) (norm_aux pe2)
   | PEopp pe1 => Popp (norm_aux pe1)
   | PEpow pe1 n => Ppow_N (fun p => p) (norm_aux pe1) n
   end.

  Definition norm_subst pe := subst_l (norm_aux pe).

  (** Internally, [norm_aux] is expanded in a large number of cases.
      To speed-up proofs, we use an alternative definition. *)

  Definition get_PEopp pe :=
   match pe with
   | PEopp pe' => Some pe'
   | _ => None
   end.

  Lemma norm_aux_PEadd pe1 pe2 :
    norm_aux (PEadd pe1 pe2) =
    match get_PEopp pe1, get_PEopp pe2 with
    | Some pe1', _ => (norm_aux pe2) -- (norm_aux pe1')
    | None, Some pe2' => (norm_aux pe1) -- (norm_aux pe2')
    | None, None => (norm_aux pe1) ++ (norm_aux pe2)
    end.
  Proof.
  simpl (norm_aux (PEadd _ _)).
  destruct pe1; [ | | | | | reflexivity | ];
   destruct pe2; simpl get_PEopp; reflexivity.
  Qed.

  Lemma norm_aux_PEopp pe :
    match get_PEopp pe with
    | Some pe' => norm_aux pe = -- (norm_aux pe')
    | None => True
    end.
  Proof.
  now destruct pe.
  Qed.

  Lemma norm_aux_spec l pe :
    PEeval l pe == (norm_aux pe)@l.
  Proof.
   intros.
   induction pe.
   - reflexivity.
   - apply mkX_ok.
   - simpl PEeval. rewrite IHpe1, IHpe2.
     assert (H1 := norm_aux_PEopp pe1).
     assert (H2 := norm_aux_PEopp pe2).
     rewrite norm_aux_PEadd.
     do 2 destruct get_PEopp; rewrite ?H1, ?H2; Esimpl; add_permut.
   - simpl. rewrite IHpe1, IHpe2. Esimpl.
   - simpl. rewrite IHpe1, IHpe2. now rewrite Pmul_ok.
   - simpl. rewrite IHpe. Esimpl.
   - simpl. rewrite Ppow_N_ok by reflexivity.
     rewrite pow_th.(rpow_pow_N). destruct n0; simpl; Esimpl.
     induction p;simpl; now rewrite ?IHp, ?IHpe, ?Pms_ok, ?Pmul_ok.
  Qed.

 End NORM_SUBST_REC.

End MakeRingPol.


==> anc/HoTT/coq-HoTT/plugins/micromega/LICENSE.sos <==
            HOL Light copyright notice, licence and disclaimer

                     (c) University of Cambridge 1998
                  (c) Copyright, John Harrison 1998-2006

HOL Light version 2.20, hereinafter referred to as "the software", is a
computer theorem proving system written by John Harrison. Much of the
software was developed at the University of Cambridge Computer Laboratory,
New Museums Site, Pembroke Street, Cambridge, CB2 3QG, England. The
software is copyright, University of Cambridge 1998 and John Harrison
1998-2006.

Permission to use, copy, modify, and distribute the software and its
documentation for any purpose and without fee is hereby granted. In the
case of further distribution of the software the present text, including
copyright notice, licence and disclaimer of warranty, must be included in
full and unmodified form in any release. Distribution of derivative
software obtained by modifying the software, or incorporating it into
other software, is permitted, provided the inclusion of the software is
acknowledged and that any changes made to the software are clearly
documented.

John Harrison and the University of Cambridge disclaim all warranties
with regard to the software, including all implied warranties of
merchantability and fitness. In no event shall John Harrison or the
University of Cambridge be liable for any special, indirect,
incidental or consequential damages or any damages whatsoever,
including, but not limited to, those arising from computer failure or
malfunction, work stoppage, loss of profit or loss of contracts.


==> anc/HoTT/coq-HoTT/plugins/micromega/MExtraction.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

(* Used to generate micromega.ml *)

Require Import ZMicromega.
Require Import QMicromega.
Require Import RMicromega.
Require Import VarMap.
Require Import RingMicromega.
Require Import NArith.
Require Import QArith.

Extract Inductive prod => "( * )" [ "(,)" ].
Extract Inductive list => list [ "[]" "(::)" ].
Extract Inductive bool => bool [ true false ].
Extract Inductive sumbool => bool [ true false ].
Extract Inductive option => option [ Some None ].
Extract Inductive sumor => option [ Some None ].
(** Then, in a ternary alternative { }+{ }+{ },
   -  leftmost choice (Inleft Left) is (Some true),
   -  middle choice (Inleft Right) is (Some false),
   -  rightmost choice (Inright) is (None) *)


(** To preserve its laziness, andb is normally expansed.
    Let's rather use the ocaml && *)
Extract Inlined Constant andb => "(&&)".

Require Import Reals.

Extract Constant R => "int".  
Extract Constant R0 => "0".  
Extract Constant R1 => "1".  
Extract Constant Rplus => "( + )".
Extract Constant Rmult => "( * )".
Extract Constant Ropp  => "fun x -> - x".
Extract Constant Rinv   => "fun x -> 1 / x".

Extraction "micromega.ml"
  List.map simpl_cone (*map_cone  indexes*)
  denorm Qpower
  n_of_Z N.of_nat ZTautoChecker ZWeakChecker QTautoChecker RTautoChecker find.




(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/OrderedRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import Setoid.
Require Import Ring.

(** Generic properties of ordered rings on a setoid equality *)

Set Implicit Arguments.

Module Import OrderedRingSyntax.
Export RingSyntax.

Reserved Notation "x ~= y" (at level 70, no associativity).
Reserved Notation "x [=] y" (at level 70, no associativity).
Reserved Notation "x [~=] y" (at level 70, no associativity).
Reserved Notation "x [<] y" (at level 70, no associativity).
Reserved Notation "x [<=] y" (at level 70, no associativity).
End OrderedRingSyntax.

Section DEFINITIONS.

Variable R : Type.
Variable (rO rI : R) (rplus rtimes rminus: R -> R -> R) (ropp : R -> R).
Variable req rle rlt : R -> R -> Prop.
Notation "0" := rO.
Notation "1" := rI.
Notation "x + y" := (rplus x y).
Notation "x * y " := (rtimes x y).
Notation "x - y " := (rminus x y).
Notation "- x" := (ropp x).
Notation "x == y" := (req x y).
Notation "x ~= y" := (~ req x y).
Notation "x <= y" := (rle x y).
Notation "x < y" := (rlt x y).

Record SOR : Type := mk_SOR_theory {
  SORsetoid : Setoid_Theory R req;
  SORplus_wd : forall x1 x2, x1 == x2 -> forall y1 y2, y1 == y2 -> x1 + y1 == x2 + y2;
  SORtimes_wd : forall x1 x2, x1 == x2 -> forall y1 y2, y1 == y2 -> x1 * y1 == x2 * y2;
  SORopp_wd : forall x1 x2, x1 == x2 ->  -x1 == -x2;
  SORle_wd : forall x1 x2, x1 == x2 -> forall y1 y2, y1 == y2 -> (x1 <= y1 <-> x2 <= y2);
  SORlt_wd : forall x1 x2, x1 == x2 -> forall y1 y2, y1 == y2 -> (x1 < y1 <-> x2 < y2);
  SORrt : ring_theory rO rI rplus rtimes rminus ropp req;
  SORle_refl : forall n : R, n <= n;
  SORle_antisymm : forall n m : R, n <= m -> m <= n -> n == m;
  SORle_trans : forall n m p : R, n <= m -> m <= p -> n <= p;
  SORlt_le_neq : forall n m : R, n < m <-> n <= m /\ n ~= m;
  SORlt_trichotomy : forall n m : R,  n < m \/ n == m \/ m < n;
  SORplus_le_mono_l : forall n m p : R, n <= m -> p + n <= p + m;
  SORtimes_pos_pos : forall n m : R, 0 < n -> 0 < m -> 0 < n * m;
  SORneq_0_1 : 0 ~= 1
}.

(* We cannot use Relation_Definitions.order.ord_antisym and
Relations_1.Antisymmetric because they refer to Leibniz equality *)

End DEFINITIONS.

Section STRICT_ORDERED_RING.

Variable R : Type.
Variable (rO rI : R) (rplus rtimes rminus: R -> R -> R) (ropp : R -> R).
Variable req rle rlt : R -> R -> Prop.

Variable sor : SOR rO rI rplus rtimes rminus ropp req rle rlt.

Notation "0" := rO.
Notation "1" := rI.
Notation "x + y" := (rplus x y).
Notation "x * y " := (rtimes x y).
Notation "x - y " := (rminus x y).
Notation "- x" := (ropp x).
Notation "x == y" := (req x y).
Notation "x ~= y" := (~ req x y).
Notation "x <= y" := (rle x y).
Notation "x < y" := (rlt x y).


Add Relation R req
  reflexivity proved by sor.(SORsetoid).(@Equivalence_Reflexive _ _ )
  symmetry proved by sor.(SORsetoid).(@Equivalence_Symmetric _ _ )
  transitivity proved by sor.(SORsetoid).(@Equivalence_Transitive _ _ )
as sor_setoid.


Add Morphism rplus with signature req ==> req ==> req as rplus_morph.
Proof.
exact sor.(SORplus_wd).
Qed.
Add Morphism rtimes with signature req ==> req ==> req as rtimes_morph.
Proof.
exact sor.(SORtimes_wd).
Qed.
Add Morphism ropp with signature req ==> req as ropp_morph.
Proof.
exact sor.(SORopp_wd).
Qed.
Add Morphism rle with signature req ==> req ==> iff as rle_morph.
Proof.
exact sor.(SORle_wd).
Qed.
Add Morphism rlt with signature req ==> req ==> iff as rlt_morph.
Proof.
exact sor.(SORlt_wd).
Qed.

Add Ring SOR : sor.(SORrt).

Add Morphism rminus with signature req ==> req ==> req as rminus_morph.
Proof.
intros x1 x2 H1 y1 y2 H2.
rewrite (sor.(SORrt).(Rsub_def) x1 y1).
rewrite (sor.(SORrt).(Rsub_def) x2 y2).
rewrite H1; now rewrite H2.
Qed.

Theorem Rneq_symm : forall n m : R, n ~= m -> m ~= n.
Proof.
intros n m H1 H2; rewrite H2 in H1; now apply H1.
Qed.

(* Propeties of plus, minus and opp *)

Theorem Rplus_0_l : forall n : R, 0 + n == n.
Proof.
intro; ring.
Qed.

Theorem Rplus_0_r : forall n : R, n + 0 == n.
Proof.
intro; ring.
Qed.

Theorem Rtimes_0_r : forall n : R, n * 0 == 0.
Proof.
intro; ring.
Qed.

Theorem Rplus_comm : forall n m : R, n + m == m + n.
Proof.
intros; ring.
Qed.

Theorem Rtimes_0_l : forall n : R, 0 * n == 0.
Proof.
intro; ring.
Qed.

Theorem Rtimes_comm : forall n m : R, n * m == m * n.
Proof.
intros; ring.
Qed.

Theorem Rminus_eq_0 : forall n m : R, n - m == 0 <-> n == m.
Proof.
intros n m.
split; intro H. setoid_replace n with ((n - m) + m) by ring. rewrite H.
now rewrite Rplus_0_l.
rewrite H; ring.
Qed.

Theorem Rplus_cancel_l : forall n m p : R, p + n == p + m <-> n == m.
Proof.
intros n m p; split; intro H.
setoid_replace n with (- p + (p + n)) by ring.
setoid_replace m with (- p + (p + m)) by ring. now rewrite H.
now rewrite H.
Qed.

(* Relations *)

Theorem Rle_refl : forall n : R, n <= n.
Proof sor.(SORle_refl).

Theorem Rle_antisymm : forall n m : R, n <= m -> m <= n -> n == m.
Proof sor.(SORle_antisymm).

Theorem Rle_trans : forall n m p : R, n <= m -> m <= p -> n <= p.
Proof sor.(SORle_trans).

Theorem Rlt_trichotomy : forall n m : R,  n < m \/ n == m \/ m < n.
Proof sor.(SORlt_trichotomy).

Theorem Rlt_le_neq : forall n m : R, n < m <-> n <= m /\ n ~= m.
Proof sor.(SORlt_le_neq).

Theorem Rneq_0_1 : 0 ~= 1.
Proof sor.(SORneq_0_1).

Theorem Req_em : forall n m : R, n == m \/ n ~= m.
Proof.
intros n m. destruct (Rlt_trichotomy n m) as [H | [H | H]]; try rewrite Rlt_le_neq in H.
right; now destruct H.
now left.
right; apply Rneq_symm; now destruct H.
Qed.

Theorem Req_dne : forall n m : R, ~ ~ n == m <-> n == m.
Proof.
intros n m; destruct (Req_em n m) as [H | H].
split; auto.
split. intro H1; false_hyp H H1. auto.
Qed.

Theorem Rle_lt_eq : forall n m : R, n <= m <-> n < m \/ n == m.
Proof.
intros n m; rewrite Rlt_le_neq.
split; [intro H | intros [[H1 H2] | H]].
destruct (Req_em n m) as [H1 | H1]. now right. left; now split.
assumption.
rewrite H; apply Rle_refl.
Qed.

Ltac le_less := rewrite Rle_lt_eq; left; try assumption.
Ltac le_equal := rewrite Rle_lt_eq; right; try reflexivity; try assumption.
Ltac le_elim H := rewrite Rle_lt_eq in H; destruct H as [H | H].

Theorem Rlt_trans : forall n m p : R, n < m -> m < p -> n < p.
Proof.
intros n m p; repeat rewrite Rlt_le_neq; intros [H1 H2] [H3 H4]; split.
now apply Rle_trans with m.
intro H. rewrite H in H1. pose proof (Rle_antisymm H3 H1). now apply H4.
Qed.

Theorem Rle_lt_trans : forall n m p : R, n <= m -> m < p -> n < p.
Proof.
intros n m p H1 H2; le_elim H1.
now apply Rlt_trans with (m := m). now rewrite H1.
Qed.

Theorem Rlt_le_trans : forall n m p : R, n < m -> m <= p -> n < p.
Proof.
intros n m p H1 H2; le_elim H2.
now apply Rlt_trans with (m := m). now rewrite <- H2.
Qed.

Theorem Rle_gt_cases : forall n m : R, n <= m \/ m < n.
Proof.
intros n m; destruct (Rlt_trichotomy n m) as [H | [H | H]].
left; now le_less. left; now le_equal. now right.
Qed.

Theorem Rlt_neq : forall n m : R, n < m -> n ~= m.
Proof.
intros n m; rewrite Rlt_le_neq; now intros [_ H].
Qed.

Theorem Rle_ngt : forall n m : R, n <= m <-> ~ m < n.
Proof.
intros n m; split.
intros H H1; assert (H2 : n < n) by now apply Rle_lt_trans with m. now apply (Rlt_neq H2).
intro H. destruct (Rle_gt_cases n m) as [H1 | H1]. assumption. false_hyp H1 H.
Qed.

Theorem Rlt_nge : forall n m : R, n < m <-> ~ m <= n.
Proof.
intros n m; split.
intros H H1; assert (H2 : n < n) by now apply Rlt_le_trans with m. now apply (Rlt_neq H2).
intro H. destruct (Rle_gt_cases m n) as [H1 | H1]. false_hyp H1 H. assumption.
Qed.

(* Plus, minus and order *)

Theorem Rplus_le_mono_l : forall n m p : R, n <= m <-> p + n <= p + m.
Proof.
intros n m p; split.
apply sor.(SORplus_le_mono_l).
intro H. apply (sor.(SORplus_le_mono_l) (p + n) (p + m) (- p)) in H.
setoid_replace (- p + (p + n)) with n in H by ring.
setoid_replace (- p + (p + m)) with m in H by ring. assumption.
Qed.

Theorem Rplus_le_mono_r : forall n m p : R, n <= m <-> n + p <= m + p.
Proof.
intros n m p; rewrite (Rplus_comm n p); rewrite (Rplus_comm m p).
apply Rplus_le_mono_l.
Qed.

Theorem Rplus_lt_mono_l : forall n m p : R, n < m <-> p + n < p + m.
Proof.
intros n m p; do 2 rewrite Rlt_le_neq. rewrite Rplus_cancel_l.
now rewrite <- Rplus_le_mono_l.
Qed.

Theorem Rplus_lt_mono_r : forall n m p : R, n < m <-> n + p < m + p.
Proof.
intros n m p.
rewrite (Rplus_comm n p); rewrite (Rplus_comm m p); apply Rplus_lt_mono_l.
Qed.

Theorem Rplus_lt_mono : forall n m p q : R, n < m -> p < q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply Rlt_trans with (m + p); [now apply -> Rplus_lt_mono_r | now apply -> Rplus_lt_mono_l].
Qed.

Theorem Rplus_le_mono : forall n m p q : R, n <= m -> p <= q -> n + p <= m + q.
Proof.
intros n m p q H1 H2.
apply Rle_trans with (m + p); [now apply -> Rplus_le_mono_r | now apply -> Rplus_le_mono_l].
Qed.

Theorem Rplus_lt_le_mono : forall n m p q : R, n < m -> p <= q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply Rlt_le_trans with (m + p); [now apply -> Rplus_lt_mono_r | now apply -> Rplus_le_mono_l].
Qed.

Theorem Rplus_le_lt_mono : forall n m p q : R, n <= m -> p < q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply Rle_lt_trans with (m + p); [now apply -> Rplus_le_mono_r | now apply -> Rplus_lt_mono_l].
Qed.

Theorem Rplus_pos_pos : forall n m : R, 0 < n -> 0 < m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (Rplus_0_l 0). now apply Rplus_lt_mono.
Qed.

Theorem Rplus_pos_nonneg : forall n m : R, 0 < n -> 0 <= m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (Rplus_0_l 0). now apply Rplus_lt_le_mono.
Qed.

Theorem Rplus_nonneg_pos : forall n m : R, 0 <= n -> 0 < m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (Rplus_0_l 0). now apply Rplus_le_lt_mono.
Qed.

Theorem Rplus_nonneg_nonneg : forall n m : R, 0 <= n -> 0 <= m -> 0 <= n + m.
Proof.
intros n m H1 H2. rewrite <- (Rplus_0_l 0). now apply Rplus_le_mono.
Qed.

Theorem Rle_le_minus : forall n m : R, n <= m <-> 0 <= m - n.
Proof.
intros n m. rewrite (@Rplus_le_mono_r n m (- n)).
setoid_replace (n + - n) with 0 by ring.
now setoid_replace (m + - n) with (m - n) by ring.
Qed.

Theorem Rlt_lt_minus : forall n m : R, n < m <-> 0 < m - n.
Proof.
intros n m. rewrite (@Rplus_lt_mono_r n m (- n)).
setoid_replace (n + - n) with 0 by ring.
now setoid_replace (m + - n) with (m - n) by ring.
Qed.

Theorem Ropp_lt_mono : forall n m : R, n < m <-> - m < - n.
Proof.
intros n m. split; intro H.
apply -> (@Rplus_lt_mono_l n m (- n - m)) in H.
setoid_replace (- n - m + n) with (- m) in H by ring.
now setoid_replace (- n - m + m) with (- n) in H by ring.
apply -> (@Rplus_lt_mono_l (- m) (- n) (n + m)) in H.
setoid_replace (n + m + - m) with n in H by ring.
now setoid_replace (n + m + - n) with m in H by ring.
Qed.

Theorem Ropp_pos_neg : forall n : R, 0 < - n <-> n < 0.
Proof.
intro n; rewrite (Ropp_lt_mono n 0). now setoid_replace (- 0) with 0 by ring.
Qed.

(* Times and order *)

Theorem Rtimes_pos_pos : forall n m : R, 0 < n -> 0 < m -> 0 < n * m.
Proof sor.(SORtimes_pos_pos).

Theorem Rtimes_nonneg_nonneg : forall n m : R, 0 <= n -> 0 <= m -> 0 <= n * m.
Proof.
intros n m H1 H2.
le_elim H1. le_elim H2.
le_less; now apply Rtimes_pos_pos.
rewrite <- H2; rewrite Rtimes_0_r; le_equal.
rewrite <- H1; rewrite Rtimes_0_l; le_equal.
Qed.

Theorem Rtimes_pos_neg : forall n m : R, 0 < n -> m < 0 -> n * m < 0.
Proof.
intros n m H1 H2. apply -> Ropp_pos_neg.
setoid_replace (- (n * m)) with (n * (- m)) by ring.
apply Rtimes_pos_pos. assumption. now apply <- Ropp_pos_neg.
Qed.

Theorem Rtimes_neg_neg : forall n m : R, n < 0 -> m < 0 -> 0 < n * m.
Proof.
intros n m H1 H2.
setoid_replace (n * m) with ((- n) * (- m)) by ring.
apply Rtimes_pos_pos; now apply <- Ropp_pos_neg.
Qed.

Theorem Rtimes_square_nonneg : forall n : R, 0 <= n * n.
Proof.
intro n; destruct (Rlt_trichotomy 0 n) as [H | [H | H]].
le_less; now apply Rtimes_pos_pos.
rewrite <- H, Rtimes_0_l; le_equal.
le_less; now apply Rtimes_neg_neg.
Qed.

Theorem Rtimes_neq_0 : forall n m : R, n ~= 0 /\ m ~= 0 -> n * m ~= 0.
Proof.
intros n m [H1 H2].
destruct (Rlt_trichotomy n 0) as [H3 | [H3 | H3]];
destruct (Rlt_trichotomy m 0) as [H4 | [H4 | H4]];
try (false_hyp H3 H1); try (false_hyp H4 H2).
apply Rneq_symm. apply Rlt_neq. now apply Rtimes_neg_neg.
apply Rlt_neq. rewrite Rtimes_comm. now apply Rtimes_pos_neg.
apply Rlt_neq. now apply Rtimes_pos_neg.
apply Rneq_symm. apply Rlt_neq. now apply Rtimes_pos_pos.
Qed.

(* The following theorems are used to build a morphism from Z to R and
prove its properties in ZCoeff.v. They are not used in RingMicromega.v. *)

(* Surprisingly, multilication is needed to prove the following theorem *)

Theorem Ropp_neg_pos : forall n : R, - n < 0 <-> 0 < n.
Proof.
intro n; setoid_replace n with (- - n) by ring. rewrite Ropp_pos_neg.
now setoid_replace (- - n) with n by ring.
Qed.

Theorem Rlt_0_1 : 0 < 1.
Proof.
apply <- Rlt_le_neq. split.
setoid_replace 1 with (1 * 1) by ring. apply Rtimes_square_nonneg.
apply Rneq_0_1.
Qed.

Theorem Rlt_succ_r : forall n : R, n < 1 + n.
Proof.
intro n. rewrite <- (Rplus_0_l n); setoid_replace (1 + (0 + n)) with (1 + n) by ring.
apply -> Rplus_lt_mono_r. apply Rlt_0_1.
Qed.

Theorem Rlt_lt_succ : forall n m : R, n < m -> n < 1 + m.
Proof.
intros n m H; apply Rlt_trans with m. assumption. apply Rlt_succ_r.
Qed.

(*Theorem Rtimes_lt_mono_pos_l : forall n m p : R, 0 < p -> n < m -> p * n < p * m.
Proof.
intros n m p H1 H2. apply <- Rlt_lt_minus.
setoid_replace (p * m - p * n) with (p * (m - n)) by ring.
apply Rtimes_pos_pos. assumption. now apply -> Rlt_lt_minus.
Qed.*)

End STRICT_ORDERED_RING.



==> anc/HoTT/coq-HoTT/plugins/micromega/Psatz.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZMicromega.
Require Import QMicromega.
Require Import RMicromega.
Require Import QArith.
Require Import ZArith.
Require Import Rdefinitions.
Require Export RingMicromega.
Require Import VarMap.
Require Tauto.
Declare ML Module "micromega_plugin".

Ltac xpsatz dom d :=
  let tac := lazymatch dom with
  | Z =>
    (sos_Z || psatz_Z d) ;
    intros __wit __varmap __ff ;
    change (Tauto.eval_f (Zeval_formula (@find Z Z0 __varmap)) __ff) ;
    apply (ZTautoChecker_sound __ff __wit); vm_compute ; reflexivity
  | R =>
    (sos_R || psatz_R d) ;
    (* If csdp is not installed, the previous step might not produce any
    progress: the rest of the tactical will then fail. Hence the 'try'. *)
    try (intros __wit __varmap __ff ;
        change (Tauto.eval_f (Reval_formula (@find R 0%R __varmap)) __ff) ;
        apply (RTautoChecker_sound __ff __wit); vm_compute ; reflexivity)
  | Q =>
    (sos_Q || psatz_Q d) ;
    (* If csdp is not installed, the previous step might not produce any
    progress: the rest of the tactical will then fail. Hence the 'try'. *)
    try (intros __wit __varmap __ff ;
        change (Tauto.eval_f (Qeval_formula (@find Q 0%Q __varmap)) __ff) ;
        apply (QTautoChecker_sound __ff __wit); vm_compute ; reflexivity)
  | _ => fail "Unsupported domain"
  end in tac.

Tactic Notation "psatz" constr(dom) int_or_var(n) := xpsatz dom n.
Tactic Notation "psatz" constr(dom) := xpsatz dom ltac:-1.

Ltac psatzl dom :=
  let tac := lazymatch dom with
  | Z =>
    psatzl_Z ;
    intros __wit __varmap __ff ;
    change (Tauto.eval_f (Zeval_formula (@find Z Z0 __varmap)) __ff) ;
    apply (ZTautoChecker_sound __ff __wit); vm_compute ; reflexivity
  | Q =>
    psatzl_Q ;
    (* If csdp is not installed, the previous step might not produce any
    progress: the rest of the tactical will then fail. Hence the 'try'. *)
    try (intros __wit __varmap __ff ;
        change (Tauto.eval_f (Qeval_formula (@find Q 0%Q __varmap)) __ff) ;
        apply (QTautoChecker_sound __ff __wit); vm_compute ; reflexivity)
  | R =>
    unfold Rdiv in * ; 
    psatzl_R ;
    (* If csdp is not installed, the previous step might not produce any
    progress: the rest of the tactical will then fail. Hence the 'try'. *)
    try (intros __wit __varmap __ff ;
        change (Tauto.eval_f (Reval_formula (@find R 0%R __varmap)) __ff) ;
        apply (RTautoChecker_sound __ff __wit); vm_compute ; reflexivity)
  | _ => fail "Unsupported domain"
  end in tac.


Ltac lra := 
  first [ psatzl R | psatzl Q ].

Ltac lia :=
  zify ; unfold Z.succ in * ;
  (*cbv delta - [Z.add Z.sub Z.opp Z.mul Z.pow Z.gt Z.ge Z.le Z.lt iff not] ;*) xlia ;
  intros __wit __varmap __ff ;
    change (Tauto.eval_f (Zeval_formula (@find Z Z0 __varmap)) __ff) ;
      apply (ZTautoChecker_sound __ff __wit); vm_compute ; reflexivity.

Ltac nia :=
  zify ; unfold Z.succ in * ;
  xnlia ;
  intros __wit __varmap __ff ;
    change (Tauto.eval_f (Zeval_formula (@find Z Z0 __varmap)) __ff) ;
      apply (ZTautoChecker_sound __ff __wit); vm_compute ; reflexivity.


(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/QMicromega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import OrderedRing.
Require Import RingMicromega.
Require Import Refl.
Require Import QArith.
Require Import Qfield.
(*Declare ML Module "micromega_plugin".*)

Lemma Qsor : SOR 0 1 Qplus Qmult Qminus Qopp Qeq  Qle Qlt.
Proof.
  constructor; intros ; subst ; try (intuition (subst; auto with qarith)).
  apply Q_Setoid.
  rewrite H ; rewrite H0 ; reflexivity.
  rewrite H ; rewrite H0 ; reflexivity.
  rewrite H ; auto ; reflexivity.
  rewrite <- H ; rewrite <- H0 ; auto.
  rewrite H ; rewrite H0 ; auto.
  rewrite <- H ; rewrite <- H0 ; auto.
  rewrite H ; rewrite  H0 ; auto.
  apply Qsrt.
  eapply Qle_trans ; eauto.
  apply (Qlt_not_eq n m H H0) ; auto.
  destruct(Q_dec n m) as [[H1 |H1] | H1 ] ; tauto.
  apply (Qplus_le_compat  p p n m  (Qle_refl p) H).
  generalize (Qmult_lt_compat_r 0 n m H0 H).
  rewrite Qmult_0_l.
  auto.
  compute in H.
  discriminate.
Qed.


Lemma QSORaddon :
  SORaddon 0 1 Qplus Qmult Qminus Qopp  Qeq  Qle (* ring elements *)
  0 1 Qplus Qmult Qminus Qopp (* coefficients *)
  Qeq_bool Qle_bool
  (fun x => x) (fun x => x) (pow_N 1 Qmult).
Proof.
  constructor.
  constructor ; intros ; try reflexivity.
  apply Qeq_bool_eq; auto.
  constructor.
  reflexivity.
  intros x y.
  apply Qeq_bool_neq ; auto.
  apply Qle_bool_imp_le.
Qed.


(*Definition Zeval_expr :=  eval_pexpr 0 Z.add Z.mul Z.sub Z.opp  (fun x => x) (fun x => Z.of_N x) (Z.pow).*)
Require Import EnvRing.

Fixpoint Qeval_expr (env: PolEnv Q) (e: PExpr Q) : Q :=
  match e with
    | PEc c =>  c
    | PEX _ j =>  env j
    | PEadd pe1 pe2 => (Qeval_expr env pe1) + (Qeval_expr env pe2)
    | PEsub pe1 pe2 => (Qeval_expr env pe1) - (Qeval_expr env pe2)
    | PEmul pe1 pe2 => (Qeval_expr env pe1) * (Qeval_expr env pe2)
    | PEopp pe1 => - (Qeval_expr env pe1)
    | PEpow pe1 n => Qpower (Qeval_expr env pe1)  (Z.of_N n)
  end.

Lemma Qeval_expr_simpl : forall env e,
  Qeval_expr env e =
  match e with
    | PEc c =>  c
    | PEX _ j =>  env j
    | PEadd pe1 pe2 => (Qeval_expr env pe1) + (Qeval_expr env pe2)
    | PEsub pe1 pe2 => (Qeval_expr env pe1) - (Qeval_expr env pe2)
    | PEmul pe1 pe2 => (Qeval_expr env pe1) * (Qeval_expr env pe2)
    | PEopp pe1 => - (Qeval_expr env pe1)
    | PEpow pe1 n => Qpower (Qeval_expr env pe1)  (Z.of_N n)
  end.
Proof.
  destruct e ; reflexivity.
Qed.

Definition Qeval_expr' := eval_pexpr  Qplus Qmult Qminus Qopp (fun x => x) (fun x => x) (pow_N 1 Qmult).

Lemma QNpower : forall r n, r ^ Z.of_N n = pow_N 1 Qmult r n.
Proof.
  destruct n ; reflexivity.
Qed.


Lemma Qeval_expr_compat : forall env e, Qeval_expr env e = Qeval_expr' env e.
Proof.
  induction e ; simpl ; subst ; try congruence.
  reflexivity.
  rewrite IHe.
  apply QNpower.
Qed.

Definition Qeval_op2 (o : Op2) : Q -> Q -> Prop :=
match o with
| OpEq =>  Qeq
| OpNEq => fun x y  => ~ x == y
| OpLe => Qle
| OpGe => fun x y => Qle y x
| OpLt => Qlt
| OpGt => fun x y => Qlt y x
end.

Definition Qeval_formula (e:PolEnv Q) (ff : Formula Q) :=
  let (lhs,o,rhs) := ff in Qeval_op2 o (Qeval_expr e lhs) (Qeval_expr e rhs).

Definition Qeval_formula' :=
  eval_formula  Qplus Qmult Qminus Qopp Qeq Qle Qlt (fun x => x) (fun x => x) (pow_N 1 Qmult).

Lemma Qeval_formula_compat : forall env f, Qeval_formula env f <-> Qeval_formula' env f.
Proof.
  intros.
  unfold Qeval_formula.
  destruct f.
  repeat rewrite Qeval_expr_compat.
  unfold Qeval_formula'.
  unfold Qeval_expr'.
  split ; destruct Fop ; simpl; auto.
Qed.


Definition Qeval_nformula :=
  eval_nformula 0 Qplus Qmult  Qeq Qle Qlt (fun x => x) .

Definition Qeval_op1 (o : Op1) : Q -> Prop :=
match o with
| Equal => fun x : Q => x == 0
| NonEqual => fun x : Q => ~ x == 0
| Strict => fun x : Q => 0 < x
| NonStrict => fun x : Q => 0 <= x
end.


Lemma Qeval_nformula_dec : forall env d, (Qeval_nformula env d) \/ ~ (Qeval_nformula env d).
Proof.
  exact (fun env d =>eval_nformula_dec Qsor (fun x => x)  env d).
Qed.

Definition QWitness := Psatz Q.

Definition QWeakChecker := check_normalised_formulas 0 1 Qplus Qmult Qeq_bool Qle_bool.

Require Import List.

Lemma QWeakChecker_sound :   forall (l : list (NFormula Q)) (cm : QWitness),
  QWeakChecker l cm = true ->
  forall env, make_impl (Qeval_nformula env) l False.
Proof.
  intros l cm H.
  intro.
  unfold Qeval_nformula.
  apply (checker_nf_sound Qsor QSORaddon l cm).
  unfold QWeakChecker in H.
  exact H.
Qed.

Require Import Tauto.

Definition Qnormalise := @cnf_normalise Q 0 1 Qplus Qmult Qminus Qopp Qeq_bool.
Definition Qnegate := @cnf_negate Q 0 1 Qplus Qmult Qminus Qopp Qeq_bool.

Definition qunsat := check_inconsistent 0 Qeq_bool Qle_bool.

Definition qdeduce := nformula_plus_nformula 0 Qplus Qeq_bool.



Definition QTautoChecker (f : BFormula (Formula Q)) (w: list QWitness)  : bool :=
  @tauto_checker (Formula Q) (NFormula Q)
  qunsat qdeduce
  Qnormalise
  Qnegate QWitness QWeakChecker f w.



Lemma QTautoChecker_sound : forall f w, QTautoChecker f w = true -> forall env, eval_f  (Qeval_formula env)  f.
Proof.
  intros f w.
  unfold QTautoChecker.
  apply (tauto_checker_sound  Qeval_formula Qeval_nformula).
  apply Qeval_nformula_dec.
  intros until env.
  unfold eval_nformula. unfold RingMicromega.eval_nformula.
  destruct t.
  apply (check_inconsistent_sound Qsor QSORaddon) ; auto.
  unfold qdeduce. apply (nformula_plus_nformula_correct Qsor QSORaddon).
  intros. rewrite Qeval_formula_compat. unfold Qeval_formula'. now  apply (cnf_normalise_correct Qsor QSORaddon).
  intros. rewrite Qeval_formula_compat. unfold Qeval_formula'. now apply (cnf_negate_correct Qsor QSORaddon).
  intros t w0.
  apply QWeakChecker_sound.
Qed.

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/RMicromega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import OrderedRing.
Require Import RingMicromega.
Require Import Refl.
Require Import Raxioms RIneq Rpow_def DiscrR.
Require Import QArith.
Require Import Qfield.


Require Setoid.
(*Declare ML Module "micromega_plugin".*)

Definition Rsrt : ring_theory R0 R1 Rplus Rmult Rminus Ropp (@eq R).
Proof.
  constructor.
  exact Rplus_0_l.
  exact Rplus_comm.
  intros. rewrite Rplus_assoc. auto.
  exact Rmult_1_l.
  exact Rmult_comm.
  intros ; rewrite Rmult_assoc ; auto.
  intros. rewrite Rmult_comm. rewrite Rmult_plus_distr_l.
   rewrite (Rmult_comm z).    rewrite (Rmult_comm z). auto.
  reflexivity.
  exact Rplus_opp_r.
Qed.

Add Ring Rring : Rsrt.
Open Scope R_scope.

Lemma Rmult_neutral : forall x:R , 0 * x = 0.
Proof.
  intro ; ring.
Qed.


Lemma Rsor : SOR R0 R1 Rplus Rmult Rminus Ropp (@eq R)  Rle Rlt.
Proof.
  constructor; intros ; subst ; try (intuition (subst; try ring ; auto with real)).
  constructor.
  constructor.
  unfold RelationClasses.Symmetric. auto.
  unfold RelationClasses.Transitive. intros. subst. reflexivity.
  apply Rsrt.
  eapply Rle_trans ; eauto.
  apply (Rlt_irrefl m) ; auto.
  apply Rnot_le_lt. auto with real.
  destruct (total_order_T n m) as [ [H1 | H1] | H1] ; auto.
  intros.
  rewrite <- (Rmult_neutral m).
  apply (Rmult_lt_compat_r) ; auto.
Qed.

Definition IQR := fun x : Q => (IZR (Qnum x) * / IZR (' Qden x))%R.


Lemma Rinv_elim : forall x y z, 
  y <> 0 -> (z * y = x <->   x * / y = z).
Proof.
  intros.
  split ; intros.
  subst.
  rewrite Rmult_assoc.
  rewrite Rinv_r; auto.
  ring.
  subst.
  rewrite Rmult_assoc.
  rewrite (Rmult_comm (/ y)).
  rewrite Rinv_r ; auto.
  ring.
Qed.  

Ltac INR_nat_of_P :=
  match goal with
    | H : context[INR (Pos.to_nat ?X)] |- _ =>
      revert H ; 
      let HH := fresh in
        assert (HH := pos_INR_nat_of_P X) ; revert HH ; generalize (INR (Pos.to_nat X))
    | |- context[INR (Pos.to_nat ?X)] =>
      let HH := fresh in
        assert (HH := pos_INR_nat_of_P X) ; revert HH ; generalize (INR (Pos.to_nat X))
  end.

Ltac add_eq expr val := set (temp := expr) ; 
  generalize (eq_refl temp) ;
    unfold temp at 1 ; generalize temp ; intro val ; clear temp.

Ltac Rinv_elim :=
  match goal with
    | |- context[?x * / ?y] => 
      let z := fresh "v" in 
      add_eq (x * / y) z  ;
      let H := fresh in intro H ; rewrite <- Rinv_elim in H
  end.

Lemma Rlt_neq : forall r , 0 < r -> r <> 0.
Proof.
  red. intros.
  subst.
  apply (Rlt_irrefl 0 H).  
Qed.


Lemma Rinv_1 : forall x, x * / 1 = x.
Proof.
  intro.
  Rinv_elim.
  subst ; ring.
  apply R1_neq_R0.
Qed.

Lemma Qeq_true : forall x y,  
  Qeq_bool x y = true -> 
   IQR x = IQR y.
Proof.
  unfold IQR.
  simpl.
  intros.
  apply Qeq_bool_eq in H.
  unfold Qeq in H.
  assert (IZR (Qnum x * ' Qden y) = IZR (Qnum y * ' Qden x))%Z.
     rewrite H. reflexivity.
  repeat rewrite mult_IZR in H0.
  simpl in H0.
  revert H0.
  repeat INR_nat_of_P.
  intros.
  apply Rinv_elim in H2 ; [| apply Rlt_neq ; auto].
  rewrite <- H2.
  field.
  split ; apply Rlt_neq ; auto.
Qed.

Lemma Qeq_false : forall x y, Qeq_bool x y = false -> IQR x <> IQR y.
Proof.
  intros.
  apply Qeq_bool_neq  in H.
  intro. apply H.   clear H.
  unfold Qeq,IQR in *.
  simpl in *.
  revert H0.
  repeat Rinv_elim.
  intros.
  subst.
  assert (IZR (Qnum x * ' Qden y)%Z = IZR (Qnum y * ' Qden x)%Z).
  repeat rewrite mult_IZR.  
  simpl.
  rewrite <- H0. rewrite <- H.
  ring.
  apply eq_IZR ; auto.
  INR_nat_of_P; intros; apply Rlt_neq ; auto. 
  INR_nat_of_P; intros ; apply Rlt_neq ; auto. 
Qed.

  

Lemma Qle_true : forall x y : Q, Qle_bool x y = true -> IQR x <= IQR y.
Proof.
  intros.
  apply Qle_bool_imp_le in H.
  unfold Qle in H.
  unfold IQR.
  simpl in *.
  apply IZR_le in H.
  repeat rewrite mult_IZR in H.
  simpl in H.
  repeat INR_nat_of_P; intros.
  assert (Hr := Rlt_neq r H).
  assert (Hr0 := Rlt_neq r0 H0).
  replace (IZR (Qnum x) * / r) with ((IZR (Qnum x) * r0) * (/r * /r0)).
  replace (IZR (Qnum y) * / r0) with ((IZR (Qnum y) * r) * (/r * /r0)).
  apply Rmult_le_compat_r ; auto.
  apply Rmult_le_pos.
  unfold Rle. left. apply Rinv_0_lt_compat ; auto.
  unfold Rle. left. apply Rinv_0_lt_compat ; auto.
  field ; intuition.
  field ; intuition.
Qed.



Lemma IQR_0 : IQR 0 = 0.
Proof.
  compute. apply Rinv_1.
Qed.

Lemma IQR_1 : IQR 1 = 1.
Proof.
  compute. apply Rinv_1.
Qed.

Lemma IQR_plus : forall x y, IQR (x + y) = IQR x + IQR y.
Proof.
  intros.
  unfold IQR.
  simpl in *.
  rewrite plus_IZR in *.
  rewrite mult_IZR in *.
  simpl.  
  rewrite Pos2Nat.inj_mul.
  rewrite mult_INR.
  rewrite mult_IZR.
  simpl.
  repeat INR_nat_of_P.
  intros. field. 
  split ; apply Rlt_neq ; auto.
Qed.

Lemma IQR_opp : forall x, IQR (- x) = - IQR x.
Proof.
  intros.
  unfold IQR.
  simpl.
  rewrite opp_IZR.
  ring.  
Qed.

Lemma IQR_minus : forall x y, IQR (x - y) = IQR x - IQR y.
Proof.
  intros.
  unfold Qminus.
  rewrite IQR_plus.
  rewrite IQR_opp.
  ring.
Qed.


Lemma IQR_mult : forall x y, IQR (x * y) = IQR x * IQR y.
Proof.
  unfold IQR ; intros.
  simpl.
  repeat rewrite mult_IZR.
  simpl.  
  rewrite Pos2Nat.inj_mul.
  rewrite mult_INR.
  repeat INR_nat_of_P.
  intros. field ; split ; apply Rlt_neq ; auto.
Qed.

Lemma IQR_inv_lt : forall x, (0 < x)%Q -> 
  IQR (/ x) =  / IQR x.
Proof.
  unfold IQR ; simpl.
  intros.
  unfold Qlt in H.
  revert H.
  simpl.
  intros.
  unfold Qinv.
  destruct x ; simpl in *.
  destruct Qnum ; simpl.
  exfalso. auto with zarith.
  clear H.
  repeat INR_nat_of_P.
  intros.
  assert (HH := Rlt_neq _ H).
  assert (HH0 := Rlt_neq _ H0).
  rewrite Rinv_mult_distr ; auto.
  rewrite Rinv_involutive ; auto.
  ring.
  apply Rinv_0_lt_compat in H0.
  apply Rlt_neq ; auto.
  simpl in H.
  exfalso.
  rewrite Pos.mul_comm  in H.
  compute in H.
  discriminate.
Qed.

Lemma Qinv_opp : forall x, (- (/ x) = / ( -x))%Q.
Proof.
  destruct x ; destruct Qnum ; reflexivity.
Qed.

Lemma Qopp_involutive_strong : forall x, (- - x = x)%Q.
Proof.
  intros.
  destruct x.
  unfold Qopp.
  simpl.
  rewrite Z.opp_involutive.
  reflexivity.
Qed.

Lemma Ropp_0 : forall r , - r = 0 -> r = 0.
Proof.
  intros.
  rewrite <- (Ropp_involutive r).
  apply Ropp_eq_0_compat ; auto.
Qed.

Lemma IQR_x_0 : forall x, IQR x = 0 -> x == 0%Q.
Proof.
  destruct x ; simpl.
  unfold IQR.
  simpl.
  INR_nat_of_P.
  intros.
  apply Rmult_integral in H0.  
  destruct H0.
  apply eq_IZR_R0 in H0.
  subst.
  reflexivity.
  exfalso.
  apply Rinv_0_lt_compat in H.
  rewrite <- H0 in H.
  apply Rlt_irrefl in H. auto.
Qed.
  

Lemma IQR_inv_gt : forall x, (0 > x)%Q -> 
  IQR (/ x) =  / IQR x.
Proof.
  intros.
  rewrite <- (Qopp_involutive_strong x).
  rewrite <- Qinv_opp.
  rewrite IQR_opp.
  rewrite IQR_inv_lt.
  repeat rewrite IQR_opp.
  rewrite Ropp_inv_permute.
  auto.
  intro.
  apply Ropp_0 in H0.
  apply IQR_x_0 in H0.
  rewrite H0 in H.
  compute in H. discriminate.
  unfold Qlt in *.
  destruct x ; simpl in *.
  auto with zarith.
Qed.

Lemma IQR_inv : forall x, ~ x ==  0 -> 
  IQR (/ x) =  / IQR x.
Proof.
  intros.
  assert ( 0 > x \/ 0 < x)%Q.
   destruct x ; unfold Qlt, Qeq in * ; simpl in *.
   rewrite Z.mul_1_r in *.
   destruct Qnum ; simpl in * ; intuition auto.
   right. reflexivity.
   left ; reflexivity.
  destruct H0.
  apply IQR_inv_gt ; auto.
  apply IQR_inv_lt ; auto.
Qed.

Lemma IQR_inv_ext : forall x, 
  IQR (/ x) = (if Qeq_bool x 0 then 0 else / IQR x).
Proof.
  intros.
  case_eq (Qeq_bool x 0).
  intros.
  apply Qeq_bool_eq in H.
  destruct x ; simpl.
  unfold Qeq in H.
  simpl in H.
  replace Qnum with 0%Z.
  compute. rewrite Rinv_1.
  reflexivity.
  rewrite <- H. ring.
  intros.
  apply IQR_inv.
  intro.
  rewrite <- Qeq_bool_iff in H0.
  congruence.
Qed.


Notation to_nat := N.to_nat.

Lemma QSORaddon :
  @SORaddon R
  R0 R1 Rplus Rmult Rminus Ropp  (@eq R)  Rle (* ring elements *)
  Q 0%Q 1%Q Qplus Qmult Qminus Qopp (* coefficients *)
  Qeq_bool Qle_bool
  IQR nat to_nat pow.
Proof.
  constructor.
  constructor ; intros ; try reflexivity.
  apply IQR_0.
  apply IQR_1.
  apply IQR_plus.
  apply IQR_minus.
  apply IQR_mult.
  apply IQR_opp.
  apply Qeq_true ; auto.
  apply R_power_theory.
  apply Qeq_false.
  apply Qle_true.
Qed.


(* Syntactic ring coefficients. 
   For computing, we use Q. *)
Inductive Rcst :=
| C0
| C1
| CQ (r : Q)
| CZ (r : Z)
| CPlus (r1 r2 : Rcst)
| CMinus (r1  r2 : Rcst)
| CMult (r1 r2 : Rcst)
| CInv  (r : Rcst)
| COpp  (r : Rcst).


Fixpoint Q_of_Rcst (r : Rcst) : Q :=
  match r with
    | C0 => 0 # 1
    | C1 => 1 # 1
    | CZ z => z # 1
    | CQ q => q
    | CPlus r1 r2 => Qplus (Q_of_Rcst r1) (Q_of_Rcst r2)
    | CMinus r1 r2 => Qminus (Q_of_Rcst r1) (Q_of_Rcst r2)
    | CMult r1 r2  => Qmult (Q_of_Rcst r1) (Q_of_Rcst r2)
    | CInv r        => Qinv (Q_of_Rcst r)
    | COpp r       => Qopp (Q_of_Rcst r)
  end.


Fixpoint R_of_Rcst (r : Rcst) : R :=
  match r with
    | C0 => R0
    | C1 => R1
    | CZ z => IZR z
    | CQ q => IQR q
    | CPlus r1 r2  => (R_of_Rcst r1) + (R_of_Rcst r2)
    | CMinus r1 r2 => (R_of_Rcst r1) - (R_of_Rcst r2)
    | CMult r1 r2  => (R_of_Rcst r1) * (R_of_Rcst r2)
    | CInv r       => 
      if Qeq_bool (Q_of_Rcst r) (0 # 1)
        then R0 
        else Rinv (R_of_Rcst r)
      | COpp r       => - (R_of_Rcst r)
  end.

Lemma Q_of_RcstR : forall c, IQR (Q_of_Rcst c) = R_of_Rcst c.
Proof.
    induction c ; simpl ; try (rewrite <- IHc1 ; rewrite <- IHc2).
    apply IQR_0. 
    apply IQR_1. 
    reflexivity.
    unfold IQR. simpl. rewrite Rinv_1. reflexivity.
    apply IQR_plus.
    apply IQR_minus.
    apply IQR_mult.
    rewrite <- IHc.
    apply IQR_inv_ext.
    rewrite <- IHc.
    apply IQR_opp.
  Qed.

Require Import EnvRing.

Definition INZ (n:N) : R :=
  match n with
    | N0 => IZR 0%Z
    | Npos p => IZR (Zpos p)
  end.

Definition Reval_expr := eval_pexpr  Rplus Rmult Rminus Ropp R_of_Rcst N.to_nat pow.


Definition Reval_op2 (o:Op2) : R -> R -> Prop :=
    match o with
      | OpEq =>  @eq R
      | OpNEq => fun x y  => ~ x = y
      | OpLe => Rle
      | OpGe => Rge
      | OpLt => Rlt
      | OpGt => Rgt
    end.


Definition Reval_formula (e: PolEnv R) (ff : Formula Rcst) :=
  let (lhs,o,rhs) := ff in Reval_op2 o (Reval_expr e lhs) (Reval_expr e rhs).


Definition Reval_formula' :=
  eval_sformula  Rplus Rmult Rminus Ropp (@eq R) Rle Rlt N.to_nat pow R_of_Rcst.

Definition QReval_formula := 
  eval_formula  Rplus Rmult Rminus Ropp (@eq R) Rle Rlt IQR N.to_nat pow .

Lemma Reval_formula_compat : forall env f, Reval_formula env f <-> Reval_formula' env f.
Proof.
  intros.
  unfold Reval_formula.
  destruct f.
  unfold Reval_formula'.
  unfold Reval_expr.
  split ; destruct Fop ; simpl ; auto.
  apply Rge_le.
  apply Rle_ge.
Qed.

Definition Qeval_nformula :=
  eval_nformula 0 Rplus Rmult  (@eq R) Rle Rlt IQR.


Lemma Reval_nformula_dec : forall env d, (Qeval_nformula env d) \/ ~ (Qeval_nformula env d).
Proof.
  exact (fun env d =>eval_nformula_dec Rsor IQR env d).
Qed.

Definition RWitness := Psatz Q.

Definition RWeakChecker := check_normalised_formulas 0%Q 1%Q Qplus Qmult  Qeq_bool Qle_bool.

Require Import List.

Lemma RWeakChecker_sound :   forall (l : list (NFormula Q)) (cm : RWitness),
  RWeakChecker l cm = true ->
  forall env, make_impl (Qeval_nformula env) l False.
Proof.
  intros l cm H.
  intro.
  unfold Qeval_nformula.
  apply (checker_nf_sound Rsor QSORaddon l cm).
  unfold RWeakChecker in H.
  exact H.
Qed.

Require Import Tauto.

Definition Rnormalise := @cnf_normalise Q 0%Q 1%Q Qplus Qmult Qminus Qopp Qeq_bool.
Definition Rnegate := @cnf_negate Q 0%Q 1%Q Qplus Qmult Qminus Qopp Qeq_bool.

Definition runsat := check_inconsistent 0%Q Qeq_bool Qle_bool.

Definition rdeduce := nformula_plus_nformula 0%Q Qplus Qeq_bool.

Definition RTautoChecker (f : BFormula (Formula Rcst)) (w: list RWitness)  : bool :=
  @tauto_checker (Formula Q) (NFormula Q)
  runsat rdeduce
  Rnormalise Rnegate
  RWitness RWeakChecker (map_bformula (map_Formula Q_of_Rcst)  f) w.

Lemma RTautoChecker_sound : forall f w, RTautoChecker f w = true -> forall env, eval_f  (Reval_formula env)  f.
Proof.
  intros f w.
  unfold RTautoChecker.
  intros TC env.
  apply (tauto_checker_sound  QReval_formula Qeval_nformula) with (env := env) in TC.
  rewrite eval_f_map in TC.
  rewrite eval_f_morph with (ev':= Reval_formula env) in TC ; auto.
  intro.
  unfold QReval_formula.
  rewrite <- eval_formulaSC  with (phiS := R_of_Rcst).
  rewrite Reval_formula_compat.
  tauto.
  intro. rewrite Q_of_RcstR. reflexivity.
  apply Reval_nformula_dec.
  destruct t.
  apply (check_inconsistent_sound Rsor QSORaddon) ; auto.
  unfold rdeduce. apply (nformula_plus_nformula_correct Rsor QSORaddon).
  now apply (cnf_normalise_correct Rsor QSORaddon).  
  intros. now apply (cnf_negate_correct Rsor QSORaddon).
  intros t w0.
  apply RWeakChecker_sound.
Qed.



(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/Refl.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import List.
Require Setoid.

Set Implicit Arguments.

(* Refl of '->' '/\': basic properties *)

Fixpoint make_impl (A : Type) (eval : A -> Prop) (l : list A) (goal : Prop) {struct l} : Prop :=
  match l with
    | nil => goal
    | cons e l => (eval e) -> (make_impl eval l goal)
  end.

Theorem make_impl_true :
  forall (A : Type) (eval : A -> Prop) (l : list A), make_impl eval l True.
Proof.
induction l as [| a l IH]; simpl.
trivial.
intro; apply IH.
Qed.

Fixpoint make_conj (A : Type) (eval : A -> Prop) (l : list A) {struct l} : Prop :=
  match l with
    | nil => True
    | cons e nil => (eval e)
    | cons e l2 => ((eval e) /\ (make_conj eval l2))
  end.

Theorem make_conj_cons : forall (A : Type) (eval : A -> Prop) (a : A) (l : list A),
  make_conj eval (a :: l) <-> eval a /\ make_conj eval l.
Proof.
intros; destruct l; simpl; tauto.
Qed.


Lemma make_conj_impl : forall (A : Type) (eval : A -> Prop) (l : list A) (g : Prop),
  (make_conj eval l -> g) <-> make_impl eval l g.
Proof.
  induction l.
  simpl.
  tauto.
  simpl.
  intros.
  destruct l.
  simpl.
  tauto.
  generalize (IHl g).
  tauto.
Qed.

Lemma make_conj_in : forall (A : Type) (eval : A -> Prop) (l : list A),
  make_conj eval l -> (forall p, In p l -> eval p).
Proof.
  induction l.
  simpl.
  tauto.
  simpl.
  intros.
  destruct l.
  simpl in H0.
  destruct H0.
  subst; auto.
  tauto.
  destruct H.
  destruct H0.
  subst;auto.
  apply IHl; auto.
Qed.



Lemma make_conj_app : forall  A eval l1 l2, @make_conj A eval (l1 ++ l2) <-> @make_conj A eval l1 /\ @make_conj A eval l2.
Proof.
  induction l1.
  simpl.
  tauto.
  intros.
  change ((a::l1) ++ l2) with (a :: (l1 ++ l2)).
  rewrite make_conj_cons.
  rewrite IHl1.
  rewrite make_conj_cons.
  tauto.
Qed.

Lemma not_make_conj_cons : forall (A:Type) (t:A) a eval  (no_middle_eval : (eval t) \/ ~ (eval  t)),
  ~ make_conj  eval (t ::a) -> ~  (eval t) \/ (~ make_conj  eval a).
Proof.
  intros.
  simpl in H.
  destruct a.
  tauto.
  tauto.
Qed.

Lemma not_make_conj_app : forall (A:Type) (t:list A) a eval
  (no_middle_eval : forall d, eval d \/ ~ eval d) ,
  ~ make_conj  eval (t ++ a) -> (~ make_conj  eval t) \/ (~ make_conj eval a).
Proof.
  induction t.
  simpl.
  tauto.
  intros.
  simpl ((a::t)++a0)in H.
  destruct (@not_make_conj_cons _ _ _ _  (no_middle_eval a) H).
  left ; red ; intros.
  apply H0.
  rewrite  make_conj_cons in H1.
  tauto.
  destruct (IHt _ _ no_middle_eval H0).
  left ; red ; intros.
  apply H1.
  rewrite make_conj_cons in H2.
  tauto.
  right ; auto.
Qed.


==> anc/HoTT/coq-HoTT/plugins/micromega/RingMicromega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NArith.
Require Import Relation_Definitions.
Require Import Setoid.
(*****)
Require Import Env.
Require Import EnvRing.
(*****)
Require Import List.
Require Import Bool.
Require Import OrderedRing.
Require Import Refl.

Set Implicit Arguments.

Import OrderedRingSyntax.

Section Micromega.

(* Assume we have a strict(ly?) ordered ring *)

Variable R : Type.
Variables rO rI : R.
Variables rplus rtimes rminus: R -> R -> R.
Variable ropp : R -> R.
Variables req rle rlt : R -> R -> Prop.

Variable sor : SOR rO rI rplus rtimes rminus ropp req rle rlt.

Notation "0" := rO.
Notation "1" := rI.
Notation "x + y" := (rplus x y).
Notation "x * y " := (rtimes x y).
Notation "x - y " := (rminus x y).
Notation "- x" := (ropp x).
Notation "x == y" := (req x y).
Notation "x ~= y" := (~ req x y).
Notation "x <= y" := (rle x y).
Notation "x < y" := (rlt x y).

(* Assume we have a type of coefficients C and a morphism from C to R *)

Variable C : Type.
Variables cO cI : C.
Variables cplus ctimes cminus: C -> C -> C.
Variable copp : C -> C.
Variables ceqb cleb : C -> C -> bool.
Variable phi : C -> R.

(* Power coefficients *)
Variable E : Type. (* the type of exponents *)
Variable pow_phi : N -> E.
Variable rpow : R -> E -> R.

Notation "[ x ]" := (phi x).
Notation "x [=] y" := (ceqb x y).
Notation "x [<=] y" := (cleb x y).

(* Let's collect all hypotheses in addition to the ordered ring axioms into
one structure *)

Record SORaddon := mk_SOR_addon {
  SORrm : ring_morph 0 1 rplus rtimes rminus ropp req cO cI cplus ctimes cminus copp ceqb phi;
  SORpower : power_theory rI rtimes req pow_phi rpow;
  SORcneqb_morph : forall x y : C, x [=] y = false -> [x] ~= [y];
  SORcleb_morph : forall x y : C, x [<=] y = true -> [x] <= [y]
}.

Variable addon : SORaddon.

Add Relation R req
  reflexivity proved by sor.(SORsetoid).(@Equivalence_Reflexive _ _ )
  symmetry proved by sor.(SORsetoid).(@Equivalence_Symmetric _ _ )
  transitivity proved by sor.(SORsetoid).(@Equivalence_Transitive _ _ )
as micomega_sor_setoid.

Add Morphism rplus with signature req ==> req ==> req as rplus_morph.
Proof.
exact sor.(SORplus_wd).
Qed.
Add Morphism rtimes with signature req ==> req ==> req as rtimes_morph.
Proof.
exact sor.(SORtimes_wd).
Qed.
Add Morphism ropp with signature req ==> req as ropp_morph.
Proof.
exact sor.(SORopp_wd).
Qed.
Add Morphism rle with signature req ==> req ==> iff as rle_morph.
Proof.
  exact sor.(SORle_wd).
Qed.
Add Morphism rlt with signature req ==> req ==> iff as rlt_morph.
Proof.
  exact sor.(SORlt_wd).
Qed.

Add Morphism rminus with signature req ==> req ==> req as rminus_morph.
Proof.
  exact (rminus_morph sor). (* We already proved that minus is a morphism in OrderedRing.v *)
Qed.

Definition cneqb (x y : C) := negb (ceqb x y).
Definition cltb (x y : C) := (cleb x y) && (cneqb x y).

Notation "x [~=] y" := (cneqb x y).
Notation "x [<] y" := (cltb x y).

Ltac le_less := rewrite (Rle_lt_eq sor); left; try assumption.
Ltac le_equal := rewrite (Rle_lt_eq sor); right; try reflexivity; try assumption.
Ltac le_elim H := rewrite (Rle_lt_eq sor) in H; destruct H as [H | H].

Lemma cleb_sound : forall x y : C, x [<=] y = true -> [x] <= [y].
Proof.
  exact addon.(SORcleb_morph).
Qed.

Lemma cneqb_sound : forall x y : C, x [~=] y = true -> [x] ~= [y].
Proof.
intros x y H1. apply addon.(SORcneqb_morph). unfold cneqb, negb in H1.
destruct (ceqb x y); now try discriminate.
Qed.


Lemma cltb_sound : forall x y : C, x [<] y = true -> [x] < [y].
Proof.
intros x y H. unfold cltb in H. apply andb_prop in H. destruct H as [H1 H2].
apply cleb_sound in H1. apply cneqb_sound in H2. apply <- (Rlt_le_neq sor). now split.
Qed.

(* Begin Micromega *)

Definition PolC := Pol C. (* polynomials in generalized Horner form, defined in Ring_polynom or EnvRing *)
Definition PolEnv := Env R. (* For interpreting PolC *)
Definition eval_pol (env : PolEnv) (p:PolC) : R :=
   Pphi rplus rtimes phi env p.

Inductive Op1 : Set := (* relations with 0 *)
| Equal (* == 0 *)
| NonEqual (* ~= 0 *)
| Strict (* > 0 *)
| NonStrict (* >= 0 *).

Definition NFormula := (PolC * Op1)%type. (* normalized formula *)

Definition eval_op1 (o : Op1) : R -> Prop :=
match o with
| Equal => fun x => x == 0
| NonEqual => fun x : R => x ~= 0
| Strict => fun x : R => 0 < x
| NonStrict => fun x : R => 0 <= x
end.

Definition eval_nformula (env : PolEnv) (f : NFormula) : Prop :=
let (p, op) := f in eval_op1 op (eval_pol env p).


(** Rule of "signs" for addition and multiplication.
   An arbitrary result is coded buy None. *)

Definition OpMult (o o' : Op1) : option Op1 :=
match o with
| Equal => Some Equal
| NonStrict =>
  match o' with
    | Equal => Some Equal
    | NonEqual  => None
    | Strict    => Some NonStrict
    | NonStrict => Some NonStrict
  end
| Strict => match o' with
              | NonEqual => None
              |  _       => Some o'
            end
| NonEqual => match o' with
                | Equal => Some Equal
                | NonEqual => Some NonEqual
                | _        => None
              end
end.

Definition OpAdd (o o': Op1) : option Op1 :=
  match o with
    | Equal => Some o'
    | NonStrict =>
      match o' with
        | Strict => Some Strict
        | NonEqual => None
        | _ => Some NonStrict
      end
    | Strict => match o' with
                  | NonEqual => None
                  |  _        => Some Strict
                end
    | NonEqual => match o' with
                    | Equal  => Some NonEqual
                    | _      => None
                  end
  end.


Lemma OpMult_sound :
  forall (o o' om: Op1) (x y : R),
    eval_op1 o x -> eval_op1 o' y -> OpMult o o' = Some om -> eval_op1 om (x * y).
Proof.
unfold eval_op1; destruct o; simpl; intros o' om x y H1 H2 H3.
(* x == 0 *)
inversion H3. rewrite H1. now rewrite (Rtimes_0_l sor).
(* x ~= 0 *)
destruct o' ; inversion H3.
 (* y == 0 *)
 rewrite H2. now rewrite (Rtimes_0_r sor).
 (* y ~= 0 *)
 apply (Rtimes_neq_0 sor) ; auto.
(* 0 < x *)
destruct o' ; inversion H3.
 (* y == 0 *)
 rewrite H2; now rewrite (Rtimes_0_r sor).
 (* 0 < y *)
 now apply (Rtimes_pos_pos sor).
 (* 0 <= y *)
  apply (Rtimes_nonneg_nonneg sor); [le_less | assumption].
(* 0 <= x *)
destruct o' ; inversion H3.
 (* y == 0 *)
 rewrite H2; now rewrite (Rtimes_0_r sor).
 (* 0 < y *)
 apply (Rtimes_nonneg_nonneg sor); [assumption | le_less ].
 (* 0 <= y *)
 now apply (Rtimes_nonneg_nonneg sor).
Qed.

Lemma OpAdd_sound :
  forall (o o' oa : Op1) (e e' : R),
    eval_op1 o e -> eval_op1 o' e' -> OpAdd o o' = Some oa -> eval_op1 oa (e + e').
Proof.
unfold eval_op1; destruct o; simpl; intros o' oa e e' H1 H2 Hoa.
(* e == 0 *)
inversion Hoa. rewrite <- H0.
destruct o' ; rewrite H1 ; now rewrite  (Rplus_0_l sor).
(* e ~= 0 *)
 destruct o'.
 (* e' == 0 *)
 inversion Hoa.
 rewrite H2. now rewrite (Rplus_0_r sor).
 (* e' ~= 0 *)
 discriminate.
 (* 0 < e' *)
 discriminate.
 (* 0 <= e' *)
 discriminate.
(* 0 < e *)
 destruct o'.
 (* e' == 0 *)
 inversion Hoa.
 rewrite H2.  now rewrite (Rplus_0_r sor).
 (* e' ~= 0 *)
 discriminate.
 (* 0 < e' *)
 inversion Hoa.
 now apply (Rplus_pos_pos sor).
 (* 0 <= e' *)
 inversion Hoa.
 now apply (Rplus_pos_nonneg sor).
(* 0 <= e *)
 destruct o'.
 (* e' == 0 *)
 inversion Hoa.
 now rewrite H2, (Rplus_0_r sor).
 (* e' ~= 0 *)
 discriminate.
 (* 0 < e' *)
 inversion Hoa.
 now apply (Rplus_nonneg_pos sor).
 (* 0 <= e' *)
 inversion Hoa.
 now apply (Rplus_nonneg_nonneg sor).
Qed.

Inductive Psatz : Type :=
| PsatzIn : nat -> Psatz
| PsatzSquare : PolC -> Psatz
| PsatzMulC : PolC -> Psatz -> Psatz
| PsatzMulE : Psatz -> Psatz -> Psatz
| PsatzAdd  : Psatz -> Psatz -> Psatz
| PsatzC    : C -> Psatz
| PsatzZ    : Psatz.

(** Given a list [l] of NFormula and an extended polynomial expression
   [e], if [eval_Psatz l e] succeeds (= Some f) then [f] is a
   logic consequence of the conjunction of the formulae in l.
   Moreover, the polynomial expression is obtained by replacing the (PsatzIn n)
   by the nth polynomial expression in [l] and the sign is computed by the "rule of sign" *)

(* Might be defined elsewhere *)
Definition map_option (A B:Type) (f : A -> option B) (o : option A) : option B :=
  match o with
    | None => None
    | Some x => f x
  end.

Arguments map_option [A B] f o.

Definition map_option2 (A B C : Type) (f : A -> B -> option C)
  (o: option A) (o': option B) : option C :=
  match o , o' with
    | None , _ => None
    | _ , None => None
    | Some x , Some x' => f x x'
  end.

Arguments map_option2 [A B C] f o o'.

Definition Rops_wd := mk_reqe (*rplus rtimes ropp req*)
                       sor.(SORplus_wd)
                       sor.(SORtimes_wd)
                       sor.(SORopp_wd).

Definition pexpr_times_nformula (e: PolC) (f : NFormula) : option NFormula :=
  let (ef,o) := f in
    match o with
      | Equal => Some (Pmul cO cI cplus ctimes ceqb e ef , Equal)
      |   _   => None
    end.

Definition nformula_times_nformula (f1 f2 : NFormula) : option NFormula :=
  let (e1,o1) := f1 in
    let (e2,o2) := f2 in
      map_option  (fun x => (Some (Pmul cO cI cplus ctimes ceqb e1 e2,x)))    (OpMult o1 o2).

 Definition nformula_plus_nformula (f1 f2 : NFormula) : option NFormula :=
  let (e1,o1) := f1 in
    let (e2,o2) := f2 in
      map_option  (fun x => (Some (Padd cO cplus ceqb e1 e2,x)))    (OpAdd o1 o2).


Fixpoint eval_Psatz (l : list NFormula) (e : Psatz) {struct e} : option NFormula :=
  match e with
    | PsatzIn n => Some (nth n l (Pc cO, Equal))
    | PsatzSquare e => Some (Psquare cO cI cplus ctimes ceqb e  , NonStrict)
    | PsatzMulC re e => map_option (pexpr_times_nformula re) (eval_Psatz l e)
    | PsatzMulE f1 f2 => map_option2 nformula_times_nformula  (eval_Psatz l f1) (eval_Psatz l f2)
    | PsatzAdd f1 f2  => map_option2 nformula_plus_nformula  (eval_Psatz l f1) (eval_Psatz l f2)
    | PsatzC  c  => if cltb cO c then Some (Pc c, Strict) else None
(* This could be 0, or <> 0 -- but these cases are useless *)
    | PsatzZ     => Some (Pc cO, Equal) (* Just to make life easier *)
  end.


Lemma pexpr_times_nformula_correct : forall (env: PolEnv) (e: PolC) (f f' : NFormula),
  eval_nformula env f -> pexpr_times_nformula e f = Some f' ->
   eval_nformula env f'.
Proof.
  unfold pexpr_times_nformula.
  destruct f.
  intros. destruct o ; inversion H0 ; try discriminate.
  simpl in *.    unfold eval_pol in *.
  rewrite (Pmul_ok sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))  addon.(SORrm)).
  rewrite H. apply (Rtimes_0_r sor).
Qed.

Lemma nformula_times_nformula_correct : forall (env:PolEnv)
  (f1 f2 f : NFormula),
  eval_nformula env f1 -> eval_nformula env f2 ->
  nformula_times_nformula f1 f2 = Some f  ->
   eval_nformula env f.
Proof.
  unfold nformula_times_nformula.
  destruct f1 ; destruct f2.
  case_eq (OpMult o o0) ; simpl ; try discriminate.
  intros. inversion H2 ; simpl.
  unfold eval_pol.
  destruct o1; simpl;
  rewrite (Pmul_ok sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))  addon.(SORrm));
  apply OpMult_sound with (3:= H);assumption.
Qed.

Lemma nformula_plus_nformula_correct : forall (env:PolEnv)
  (f1 f2 f : NFormula),
  eval_nformula env f1 -> eval_nformula env f2 ->
  nformula_plus_nformula f1 f2 = Some f  ->
   eval_nformula env f.
Proof.
  unfold nformula_plus_nformula.
  destruct f1 ; destruct f2.
  case_eq (OpAdd o o0) ; simpl ; try discriminate.
  intros. inversion H2 ; simpl.
  unfold eval_pol.
  destruct o1; simpl;
  rewrite (Padd_ok sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))  addon.(SORrm));
  apply OpAdd_sound with (3:= H);assumption.
Qed.

Lemma eval_Psatz_Sound :
  forall (l : list NFormula) (env : PolEnv),
    (forall (f : NFormula), In f l -> eval_nformula env f) ->
      forall (e : Psatz) (f : NFormula), eval_Psatz l e = Some f ->
        eval_nformula env f.
Proof.
  induction e.
  (* PsatzIn *)
  simpl ; intros.
  destruct (nth_in_or_default n l (Pc cO, Equal)).
  (* index is in bounds *)
  apply H. congruence.
  (* index is out-of-bounds *)
  inversion H0.
  rewrite e. simpl.
  now apply  addon.(SORrm).(morph0).
  (* PsatzSquare *)
  simpl. intros. inversion H0.
  simpl. unfold eval_pol.
  rewrite (Psquare_ok sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))  addon.(SORrm));
  now apply (Rtimes_square_nonneg sor).
  (* PsatzMulC *)
  simpl.
  intro.
  case_eq  (eval_Psatz l e) ; simpl ; intros.
  apply IHe in H0.
  apply pexpr_times_nformula_correct with (1:=H0) (2:= H1).
  discriminate.
  (* PsatzMulC *)
  simpl ; intro.
  case_eq (eval_Psatz l e1) ; simpl ; try discriminate.
  case_eq (eval_Psatz l e2) ; simpl ; try discriminate.
  intros.
  apply IHe1 in H1. apply IHe2 in H0.
  apply (nformula_times_nformula_correct env n0 n) ; assumption.
  (* PsatzAdd *)
  simpl ; intro.
  case_eq (eval_Psatz l e1) ; simpl ; try discriminate.
  case_eq (eval_Psatz l e2) ; simpl ; try discriminate.
  intros.
  apply IHe1 in H1. apply IHe2 in H0.
  apply (nformula_plus_nformula_correct env n0 n) ; assumption.
  (* PsatzC *)
  simpl.
  intro. case_eq (cO [<] c).
  intros.  inversion H1. simpl.
  rewrite <- addon.(SORrm).(morph0). now apply cltb_sound.
  discriminate.
  (* PsatzZ *)
  simpl. intros. inversion H0.
  simpl.   apply  addon.(SORrm).(morph0).
Qed.

Fixpoint ge_bool (n m  : nat) : bool :=
 match n with
   | O   => match m with
            |  O => true
            | S _ => false
          end
   | S n  => match m with
               | O => true
               | S m => ge_bool n m
             end
   end.

Lemma ge_bool_cases : forall n m,
 (if ge_bool n m then n >= m else n < m)%nat.
Proof.
  induction n; destruct m ; simpl; auto with arith.
  specialize (IHn m). destruct (ge_bool); auto with arith.
Qed.


Fixpoint xhyps_of_psatz (base:nat) (acc : list nat) (prf : Psatz)  : list nat :=
  match prf with
    | PsatzC _ | PsatzZ | PsatzSquare _ => acc
    | PsatzMulC _ prf => xhyps_of_psatz base acc prf
    | PsatzAdd e1 e2 | PsatzMulE e1 e2 => xhyps_of_psatz base (xhyps_of_psatz base acc e2) e1
    | PsatzIn n => if ge_bool n base then (n::acc) else acc
  end.

Fixpoint nhyps_of_psatz (prf : Psatz) : list nat :=
  match prf with
    | PsatzC _ | PsatzZ | PsatzSquare _ => nil
    | PsatzMulC _ prf => nhyps_of_psatz prf
    | PsatzAdd e1 e2 | PsatzMulE e1 e2 => nhyps_of_psatz e1 ++ nhyps_of_psatz e2
    | PsatzIn n => n :: nil
  end.


Fixpoint extract_hyps (l: list NFormula) (ln : list nat) : list NFormula  :=
  match ln with
    | nil => nil
    | n::ln => nth n l (Pc cO, Equal) :: extract_hyps l ln
  end.
      
Lemma extract_hyps_app : forall l ln1 ln2,
  extract_hyps l (ln1 ++ ln2) = (extract_hyps l ln1) ++ (extract_hyps l ln2).
Proof.
  induction ln1.
  reflexivity.
  simpl.
  intros.
  rewrite IHln1. reflexivity.
Qed.
  
Ltac inv H := inversion H ; try subst ; clear H.

Lemma nhyps_of_psatz_correct :  forall (env : PolEnv) (e:Psatz)  (l : list NFormula)  (f: NFormula),
  eval_Psatz l e = Some f -> 
  ((forall f', In f' (extract_hyps l (nhyps_of_psatz e)) -> eval_nformula env f') ->  eval_nformula env f).
Proof.
  induction e ; intros.
  (*PsatzIn*)
  simpl in *. 
  apply H0. intuition congruence.
  (* PsatzSquare *)
  simpl in *.
  inv H.
  simpl.
  unfold eval_pol.
  rewrite (Psquare_ok sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))  addon.(SORrm));
  now apply (Rtimes_square_nonneg sor).
  (* PsatzMulC *)
  simpl in *.
  case_eq (eval_Psatz l e).
  intros. rewrite H1 in H. simpl in H.
  apply pexpr_times_nformula_correct with (2:= H).
  apply IHe with (1:= H1); auto.
  intros. rewrite H1 in H. simpl in H ; discriminate.
  (* PsatzMulE *)
  simpl in *.
  revert H.
  case_eq (eval_Psatz l e1).
  case_eq (eval_Psatz l e2) ; simpl ; intros.
  apply nformula_times_nformula_correct with (3:= H2).
  apply IHe1 with (1:= H1) ; auto.
  intros. apply H0. rewrite extract_hyps_app.
  apply in_or_app. tauto.
  apply IHe2 with (1:= H) ; auto.
  intros. apply H0. rewrite extract_hyps_app.
  apply in_or_app. tauto.
  discriminate. simpl. discriminate.
  (* PsatzAdd *)
  simpl in *.
  revert H.
  case_eq (eval_Psatz l e1).
  case_eq (eval_Psatz l e2) ; simpl ; intros.
  apply nformula_plus_nformula_correct with (3:= H2).
  apply IHe1 with (1:= H1) ; auto.
  intros. apply H0. rewrite extract_hyps_app.
  apply in_or_app. tauto.
  apply IHe2 with (1:= H) ; auto.
  intros. apply H0. rewrite extract_hyps_app.
  apply in_or_app. tauto.
  discriminate. simpl. discriminate.
  (* PsatzC *)
  simpl in H.
  case_eq (cO [<] c).
  intros.  rewrite H1 in H. inv H.
  unfold eval_nformula. simpl.
  rewrite <- addon.(SORrm).(morph0). now apply cltb_sound.
  intros. rewrite H1 in H. discriminate.
  (* PsatzZ *)
  simpl in *. inv H. 
  unfold eval_nformula. simpl.
  apply  addon.(SORrm).(morph0).
Qed.
  





(* roughly speaking, normalise_pexpr_correct is a proof of
  forall env p, eval_pexpr env p == eval_pol env (normalise_pexpr p) *)

(*****)
Definition paddC := PaddC cplus.
Definition psubC := PsubC cminus.

Definition PsubC_ok : forall c P env, eval_pol env (psubC  P c) == eval_pol env P - [c] :=
  let Rops_wd := mk_reqe (*rplus rtimes ropp req*)
                       sor.(SORplus_wd)
                       sor.(SORtimes_wd)
                       sor.(SORopp_wd) in
                       PsubC_ok sor.(SORsetoid) Rops_wd (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))
                addon.(SORrm).

Definition PaddC_ok : forall c P env, eval_pol env (paddC  P c) == eval_pol env P + [c] :=
  let Rops_wd := mk_reqe (*rplus rtimes ropp req*)
                       sor.(SORplus_wd)
                       sor.(SORtimes_wd)
                       sor.(SORopp_wd) in
                       PaddC_ok sor.(SORsetoid) Rops_wd (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt))
                addon.(SORrm).


(* Check that a formula f is inconsistent by normalizing and comparing the
resulting constant with 0 *)

Definition check_inconsistent (f : NFormula) : bool :=
let (e, op) := f in
  match  e with
  | Pc c =>
    match op with
    | Equal => cneqb c cO
    | NonStrict => c [<] cO
    | Strict => c [<=] cO
    | NonEqual => c [=] cO
    end
  | _ => false (* not a constant *)
  end.

Lemma check_inconsistent_sound :
  forall (p : PolC) (op : Op1),
    check_inconsistent (p, op) = true -> forall env, ~ eval_op1 op (eval_pol env p).
Proof.
intros p op H1 env. unfold check_inconsistent in H1.
destruct op; simpl ;
(*****)
destruct p ; simpl; try discriminate H1;
try rewrite <- addon.(SORrm).(morph0); trivial.
now apply cneqb_sound.
apply addon.(SORrm).(morph_eq) in H1. congruence.
apply cleb_sound in H1. now apply -> (Rle_ngt sor).
apply cltb_sound in H1. now apply -> (Rlt_nge sor).
Qed.


Definition check_normalised_formulas : list NFormula -> Psatz -> bool :=
  fun l cm =>
    match eval_Psatz l cm with
      | None => false
      | Some f => check_inconsistent f
    end.

Lemma checker_nf_sound :
  forall (l : list NFormula) (cm : Psatz),
    check_normalised_formulas l cm = true ->
      forall env : PolEnv, make_impl (eval_nformula env) l False.
Proof.
intros l cm H env.
unfold check_normalised_formulas in H.
revert H.
case_eq (eval_Psatz l cm) ; [|discriminate].
intros nf. intros.
rewrite <- make_conj_impl. intro.
assert (H1' := make_conj_in _ _ H1).
assert (Hnf :=  @eval_Psatz_Sound  _ _  H1' _ _ H).
destruct nf.
apply (@check_inconsistent_sound _ _ H0 env Hnf).
Qed.

(** Normalisation of formulae **)

Inductive Op2 : Set := (* binary relations *)
| OpEq
| OpNEq
| OpLe
| OpGe
| OpLt
| OpGt.

Definition eval_op2 (o : Op2) : R -> R -> Prop :=
match o with
| OpEq => req
| OpNEq => fun x y : R => x ~= y
| OpLe => rle
| OpGe => fun x y : R => y <= x
| OpLt => fun x y : R => x < y
| OpGt => fun x y : R => y < x
end.

Definition  eval_pexpr (l : PolEnv) (pe : PExpr C) : R := PEeval rplus rtimes rminus ropp phi pow_phi rpow l pe.

Record Formula (T:Type) : Type := {
  Flhs : PExpr T;
  Fop : Op2;
  Frhs : PExpr T
}.

Definition eval_formula (env : PolEnv) (f : Formula C) : Prop :=
  let (lhs, op, rhs) := f in
    (eval_op2 op) (eval_pexpr env lhs) (eval_pexpr env rhs).


(* We normalize Formulas by moving terms to one side *)

Definition norm := norm_aux cO cI cplus ctimes cminus copp ceqb.

Definition psub := Psub cO  cplus cminus copp ceqb.

Definition padd  := Padd cO  cplus ceqb.

Definition normalise (f : Formula C) : NFormula :=
let (lhs, op, rhs) := f in
  let lhs := norm lhs in
    let rhs := norm rhs in
  match op with
  | OpEq =>  (psub  lhs rhs, Equal)
  | OpNEq => (psub lhs rhs, NonEqual)
  | OpLe =>  (psub rhs lhs, NonStrict)
  | OpGe =>  (psub lhs rhs, NonStrict)
  | OpGt => (psub  lhs rhs, Strict)
  | OpLt => (psub  rhs lhs, Strict)
  end.

Definition negate (f : Formula C) : NFormula :=
let (lhs, op, rhs) := f in
  let lhs := norm lhs in
    let rhs := norm rhs in
      match op with
        | OpEq => (psub rhs lhs, NonEqual)
        | OpNEq => (psub rhs lhs, Equal)
        | OpLe => (psub lhs rhs, Strict) (* e <= e' == ~ e > e' *)
        | OpGe => (psub rhs lhs, Strict)
        | OpGt => (psub rhs lhs, NonStrict)
        | OpLt => (psub lhs rhs, NonStrict)
      end.


Lemma eval_pol_sub : forall env lhs rhs, eval_pol env (psub  lhs rhs) == eval_pol env lhs - eval_pol env rhs.
Proof.
  intros.
  apply (Psub_ok  sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt)) addon.(SORrm)).
Qed.

Lemma eval_pol_add : forall env lhs rhs, eval_pol env (padd  lhs rhs) == eval_pol env lhs + eval_pol env rhs.
Proof.
  intros.
  apply (Padd_ok  sor.(SORsetoid) Rops_wd
    (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt)) addon.(SORrm)).
Qed.

Lemma eval_pol_norm : forall env lhs, eval_pexpr env lhs == eval_pol env  (norm lhs).
Proof.
  intros.
  apply  (norm_aux_spec sor.(SORsetoid) Rops_wd   (Rth_ARth (SORsetoid sor) Rops_wd sor.(SORrt)) addon.(SORrm) addon.(SORpower) ).
Qed.


Theorem normalise_sound :
  forall (env : PolEnv) (f : Formula C),
    eval_formula env f -> eval_nformula env (normalise f).
Proof.
intros env f H; destruct f as [lhs op rhs]; simpl in *.
destruct op; simpl in *; rewrite eval_pol_sub ; rewrite <- eval_pol_norm ; rewrite <- eval_pol_norm.
now apply <- (Rminus_eq_0 sor).
intros H1. apply -> (Rminus_eq_0 sor) in H1. now apply H.
now apply -> (Rle_le_minus sor).
now apply -> (Rle_le_minus sor).
now apply -> (Rlt_lt_minus sor).
now apply -> (Rlt_lt_minus sor).
Qed.

Theorem negate_correct :
  forall (env : PolEnv) (f : Formula C),
    eval_formula env f <-> ~ (eval_nformula env (negate f)).
Proof.
intros env f; destruct f as [lhs op rhs]; simpl.
destruct op; simpl in *; rewrite eval_pol_sub ; rewrite <- eval_pol_norm ; rewrite <- eval_pol_norm.
symmetry. rewrite (Rminus_eq_0 sor).
split; intro H; [symmetry; now apply -> (Req_dne sor) | symmetry in H; now apply <- (Req_dne sor)].
rewrite (Rminus_eq_0 sor). split; intro; now apply (Rneq_symm sor).
rewrite <- (Rlt_lt_minus sor). now rewrite <- (Rle_ngt sor).
rewrite <- (Rlt_lt_minus sor). now rewrite <- (Rle_ngt sor).
rewrite <- (Rle_le_minus sor). now rewrite <- (Rlt_nge sor).
rewrite <- (Rle_le_minus sor). now rewrite <- (Rlt_nge sor).
Qed.

(** Another normalisation - this is used for cnf conversion **)

Definition xnormalise (t:Formula C) : list (NFormula)  :=
  let (lhs,o,rhs) := t in
  let lhs := norm lhs in
    let rhs := norm rhs in
    match o with
      | OpEq =>
        (psub lhs  rhs, Strict)::(psub rhs lhs , Strict)::nil
      | OpNEq => (psub lhs rhs,Equal) :: nil
      | OpGt   => (psub rhs lhs,NonStrict) :: nil
      | OpLt => (psub lhs rhs,NonStrict) :: nil
      | OpGe => (psub rhs lhs , Strict) :: nil
      | OpLe => (psub lhs rhs ,Strict) :: nil
    end.

Require Import Tauto.

Definition cnf_normalise (t:Formula C) : cnf (NFormula) :=
  List.map  (fun x => x::nil) (xnormalise t).


Add Ring SORRing : sor.(SORrt).

Lemma cnf_normalise_correct : forall env t, eval_cnf eval_nformula env (cnf_normalise t) -> eval_formula env t.
Proof.
  unfold cnf_normalise, xnormalise ; simpl ; intros env t.
  unfold eval_cnf, eval_clause.
  destruct t as [lhs o rhs]; case_eq o ; simpl;
    repeat rewrite eval_pol_sub ; repeat rewrite <- eval_pol_norm in * ;
    generalize (eval_pexpr  env lhs);
      generalize (eval_pexpr  env rhs) ; intros z1 z2 ; intros.
  (**)
  apply sor.(SORle_antisymm).
  rewrite  (Rle_ngt sor). rewrite (Rlt_lt_minus sor). tauto.
  rewrite  (Rle_ngt sor). rewrite (Rlt_lt_minus sor). tauto.
  now rewrite <- (Rminus_eq_0 sor).
  rewrite (Rle_ngt sor).  rewrite (Rlt_lt_minus sor). auto.
  rewrite (Rle_ngt sor).  rewrite (Rlt_lt_minus sor). auto.
  rewrite (Rlt_nge sor).  rewrite (Rle_le_minus sor). auto.
  rewrite (Rlt_nge sor).  rewrite (Rle_le_minus sor). auto.
Qed.

Definition xnegate (t:Formula C) : list (NFormula)  :=
  let (lhs,o,rhs) := t in
    let lhs := norm lhs in
      let rhs := norm rhs in
    match o with
      | OpEq  => (psub lhs rhs,Equal) :: nil
      | OpNEq => (psub lhs  rhs ,Strict)::(psub rhs lhs,Strict)::nil
      | OpGt  => (psub lhs  rhs,Strict) :: nil
      | OpLt  => (psub rhs lhs,Strict) :: nil
      | OpGe  => (psub lhs rhs,NonStrict) :: nil
      | OpLe  => (psub rhs lhs,NonStrict) :: nil
    end.

Definition cnf_negate (t:Formula C) : cnf (NFormula) :=
  List.map  (fun x => x::nil) (xnegate t).

Lemma cnf_negate_correct : forall env t, eval_cnf eval_nformula env (cnf_negate t) -> ~ eval_formula env t.
Proof.
  unfold cnf_negate, xnegate ; simpl ; intros env t.
  unfold eval_cnf, eval_clause.
  destruct t as [lhs o rhs]; case_eq o ; simpl;
    repeat rewrite eval_pol_sub ; repeat rewrite <- eval_pol_norm in * ;
    generalize (eval_pexpr  env lhs);
      generalize (eval_pexpr  env rhs) ; intros z1 z2 ; intros ; intuition.
  (**)
  apply H0.
  rewrite H1 ; ring.
  (**)
  apply H1.
  apply sor.(SORle_antisymm).
  rewrite  (Rle_ngt sor). rewrite (Rlt_lt_minus sor). tauto.
  rewrite  (Rle_ngt sor). rewrite (Rlt_lt_minus sor). tauto.
  (**)
  apply H0. now rewrite  (Rle_le_minus sor) in H1.
  apply H0. now rewrite (Rle_le_minus sor) in H1.
  apply H0. now rewrite (Rlt_lt_minus sor) in H1.
  apply H0. now rewrite (Rlt_lt_minus sor) in H1.
Qed.

Lemma eval_nformula_dec : forall env d, (eval_nformula env d) \/ ~ (eval_nformula env d).
Proof.
  intros.
  destruct d ; simpl.
  generalize (eval_pol env p); intros.
  destruct o ; simpl.
  apply (Req_em sor r 0).
  destruct (Req_em sor r 0) ; tauto.
  rewrite <- (Rle_ngt sor r 0). generalize (Rle_gt_cases sor r 0). tauto.
  rewrite <- (Rlt_nge sor r 0). generalize (Rle_gt_cases sor 0 r). tauto.
Qed.

(** Reverse transformation *)

Fixpoint xdenorm (jmp : positive) (p: Pol C) : PExpr C :=
  match p with
    | Pc c => PEc c
    | Pinj j p => xdenorm  (Pos.add j jmp ) p
    | PX p j q   => PEadd
      (PEmul (xdenorm jmp p) (PEpow (PEX _  jmp) (Npos j)))
      (xdenorm (Pos.succ jmp) q)
  end.

Lemma xdenorm_correct : forall p i env,
  eval_pol (jump i env) p == eval_pexpr env (xdenorm (Pos.succ i) p).
Proof.
  unfold eval_pol.
  induction p.
  simpl. reflexivity.
  (* Pinj *)
  simpl.
  intros.
  rewrite Pos.add_succ_r.
  rewrite <- IHp.
  symmetry.
  rewrite Pos.add_comm.
  rewrite Pjump_add. reflexivity.
  (* PX *)
  simpl.
  intros.
  rewrite <- IHp1, <- IHp2.
  unfold Env.tail , Env.hd.
  rewrite <- Pjump_add.
  rewrite Pos.add_1_r.
  unfold Env.nth.
  unfold jump at 2.
  rewrite <- Pos.add_1_l.
  rewrite addon.(SORpower).(rpow_pow_N).
  unfold pow_N. ring.
Qed.

Definition denorm (p : Pol C)  := xdenorm xH p.

Lemma denorm_correct : forall p env, eval_pol env p == eval_pexpr env (denorm p).
Proof.
  unfold denorm.
  induction p.
  reflexivity.
  simpl.
  rewrite Pos.add_1_r.
  apply xdenorm_correct.
  simpl.
  intros.
  rewrite IHp1.
  unfold Env.tail.
  rewrite xdenorm_correct.
  change (Pos.succ xH) with 2%positive.
  rewrite addon.(SORpower).(rpow_pow_N).
  simpl. reflexivity.
Qed.


(** Sometimes it is convenient to make a distinction between "syntactic" coefficients and "real"
coefficients that are used to actually compute *)



Variable S : Type.

Variable C_of_S : S -> C.

Variable phiS : S -> R.

Variable phi_C_of_S :   forall c,  phiS c =  phi (C_of_S c).

Fixpoint map_PExpr (e : PExpr S) : PExpr C :=
  match e with
    | PEc c => PEc (C_of_S c)
    | PEX _ p => PEX _ p
    | PEadd e1 e2 => PEadd (map_PExpr e1) (map_PExpr e2)
    | PEsub e1 e2 => PEsub (map_PExpr e1) (map_PExpr e2)
    | PEmul e1 e2 => PEmul (map_PExpr e1) (map_PExpr e2)
    | PEopp e     => PEopp (map_PExpr e)
    | PEpow e n   => PEpow (map_PExpr e) n
  end.

Definition map_Formula (f : Formula S)  : Formula C :=
  let (l,o,r) := f in
    Build_Formula (map_PExpr l) o (map_PExpr r).


Definition eval_sexpr (env : PolEnv) (e : PExpr S) : R :=
  PEeval rplus rtimes rminus ropp phiS pow_phi rpow env e.

Definition eval_sformula (env : PolEnv) (f : Formula S) : Prop :=
  let (lhs, op, rhs) := f in
    (eval_op2 op) (eval_sexpr env lhs) (eval_sexpr env rhs).

Lemma eval_pexprSC : forall env s, eval_sexpr env s = eval_pexpr env (map_PExpr s).
Proof.
  unfold eval_pexpr, eval_sexpr.
  induction s ; simpl ; try (rewrite IHs1 ; rewrite IHs2) ; try reflexivity.
  apply phi_C_of_S.
  rewrite IHs. reflexivity.
  rewrite IHs. reflexivity.
Qed.

(** equality migth be (too) strong *)
Lemma eval_formulaSC : forall env f, eval_sformula env f = eval_formula env (map_Formula f).
Proof.
  destruct f.
  simpl.
  repeat rewrite eval_pexprSC.
  reflexivity.
Qed.




(** Some syntactic simplifications of expressions  *)


Definition simpl_cone (e:Psatz) : Psatz :=
  match e with
    | PsatzSquare t =>
                    match t with
                      | Pc c   => if ceqb cO c then PsatzZ else PsatzC (ctimes c c)
                      | _ => PsatzSquare t
                    end
    | PsatzMulE t1 t2 =>
      match t1 , t2 with
        | PsatzZ      , x        => PsatzZ
        |    x     , PsatzZ      => PsatzZ
        | PsatzC c ,  PsatzC c' => PsatzC (ctimes c c')
        | PsatzC p1 , PsatzMulE (PsatzC p2)  x => PsatzMulE (PsatzC (ctimes p1 p2)) x
        | PsatzC p1 , PsatzMulE x (PsatzC p2)  => PsatzMulE (PsatzC (ctimes p1 p2)) x
        | PsatzMulE (PsatzC p2)  x  , PsatzC p1   => PsatzMulE (PsatzC (ctimes p1 p2)) x
        | PsatzMulE x (PsatzC p2)   , PsatzC p1   => PsatzMulE (PsatzC (ctimes p1 p2)) x
        | PsatzC x   , PsatzAdd y z   => PsatzAdd (PsatzMulE (PsatzC x) y) (PsatzMulE (PsatzC x) z)
        | PsatzC c ,  _        => if ceqb cI c then t2 else PsatzMulE t1 t2
        | _ ,  PsatzC c        => if ceqb cI c then t1 else PsatzMulE t1 t2
        |     _     , _   => e
      end
    | PsatzAdd t1 t2 =>
      match t1 ,  t2 with
        | PsatzZ     , x => x
        |   x     , PsatzZ => x
        |   x     , y   => PsatzAdd x y
      end
    |   _     => e
  end.




End Micromega.

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/Tauto.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-20011                            *)
(*                                                                      *)
(************************************************************************)

Require Import List.
Require Import Refl.
Require Import Bool.

Set Implicit Arguments.


  Inductive BFormula (A:Type) : Type :=
  | TT   : BFormula A
  | FF   : BFormula A
  | X : Prop -> BFormula A
  | A : A -> BFormula A
  | Cj  : BFormula A -> BFormula A -> BFormula A
  | D   : BFormula A-> BFormula A -> BFormula A
  | N  : BFormula A -> BFormula A
  | I : BFormula A-> BFormula A-> BFormula A.

  Fixpoint eval_f (A:Type)  (ev:A -> Prop ) (f:BFormula A) {struct f}: Prop :=
    match f with
      | TT _ => True
      | FF _ => False
      | A a =>  ev a
      | X _ p => p
      | Cj e1 e2 => (eval_f  ev e1) /\ (eval_f ev e2)
      | D e1 e2  => (eval_f  ev e1) \/ (eval_f  ev e2)
      | N e     => ~ (eval_f  ev e)
      | I f1 f2 => (eval_f  ev f1) -> (eval_f  ev f2)
    end.

  Lemma eval_f_morph : forall  A (ev ev' : A -> Prop) (f : BFormula A),
    (forall a, ev a <-> ev' a) -> (eval_f ev f <-> eval_f ev' f).
  Proof.
    induction f ; simpl ; try tauto.
    intros.
    assert (H' := H a).
    auto.
  Qed.



  Fixpoint map_bformula (T U : Type) (fct : T -> U) (f : BFormula T) : BFormula U :=
    match f with
      | TT _ => TT _
      | FF _ => FF _
      | X _ p => X _ p
      | A a => A (fct a)
      | Cj f1 f2 => Cj (map_bformula fct f1) (map_bformula fct f2)
      | D f1 f2 => D (map_bformula fct f1) (map_bformula fct f2)
      | N f     => N (map_bformula fct f)
      | I f1 f2 => I (map_bformula fct f1) (map_bformula fct f2)
    end.

  Lemma eval_f_map : forall T U (fct: T-> U) env f ,
    eval_f env  (map_bformula fct f)  = eval_f (fun x => env (fct x)) f.
  Proof.
    induction f ; simpl ; try (rewrite IHf1 ; rewrite IHf2) ; auto.
    rewrite <- IHf.  auto.    
  Qed.



  Lemma map_simpl : forall A B f l, @map A B f l = match l with
                                                 | nil => nil
                                                 | a :: l=> (f a) :: (@map A B f l)
                                               end.
  Proof.
    destruct l ; reflexivity.
  Qed.




  Section S.

    Variable Env   : Type.
    Variable Term  : Type.
    Variable eval  : Env -> Term -> Prop.
    Variable Term' : Type.
    Variable eval'  : Env -> Term' -> Prop.



    Variable no_middle_eval' : forall env d, (eval' env d) \/ ~ (eval' env d).

    Variable unsat : Term'  -> bool.

    Variable unsat_prop : forall t, unsat t  = true ->  
      forall env, eval' env t -> False. 

    Variable deduce : Term' -> Term' -> option Term'.

    Variable deduce_prop : forall env t t' u,
      eval' env t -> eval' env t' -> deduce t t' = Some u -> eval' env u.

    Definition clause := list  Term'.
    Definition cnf := list clause.

    Variable normalise : Term -> cnf.
    Variable negate : Term -> cnf.


    Definition tt : cnf := @nil clause.
    Definition ff : cnf :=  cons (@nil Term') nil.


    Fixpoint add_term (t: Term') (cl : clause) : option clause :=
      match cl with
        | nil => 
          match deduce t t with
            | None =>  Some (t ::nil)
            | Some u => if unsat u then None else Some (t::nil)
          end
        | t'::cl => 
          match deduce t t' with
            | None => 
              match add_term t cl with
                | None => None
                | Some cl' => Some (t' :: cl')
              end
            | Some u => 
              if unsat u then None else 
                match add_term t cl with
                  | None => None
                  | Some cl' => Some (t' :: cl')
                end
          end
      end.

    Fixpoint or_clause (cl1 cl2 : clause) : option clause :=
      match cl1 with
        | nil => Some cl2
        | t::cl => match add_term t cl2 with
                     | None => None
                     | Some cl' => or_clause cl cl'
                   end
      end.

(*    Definition or_clause_cnf (t:clause) (f:cnf) : cnf :=
      List.map (fun x => (t++x)) f. *)

    Definition or_clause_cnf (t:clause) (f:cnf) : cnf :=
      List.fold_right (fun e acc => 
        match or_clause t e with
          | None => acc
          | Some cl => cl :: acc
        end) nil f.


    Fixpoint or_cnf (f : cnf) (f' : cnf) {struct f}: cnf :=
      match f with
        | nil => tt
        | e :: rst => (or_cnf rst f') ++ (or_clause_cnf e f')
      end.


    Definition and_cnf (f1 : cnf) (f2 : cnf) : cnf :=
      f1 ++ f2.

    Fixpoint xcnf (pol : bool) (f : BFormula Term)  {struct f}: cnf :=
      match f with
        | TT _ => if pol then tt else ff
        | FF _ => if pol then ff else tt
        | X _ p => if pol then ff else ff (* This is not complete - cannot negate any proposition *)
        | A x => if pol then normalise x else negate x
        | N e  => xcnf (negb pol) e
        | Cj e1 e2 =>
          (if pol then and_cnf else or_cnf) (xcnf pol e1) (xcnf pol e2)
        | D e1 e2  => (if pol then or_cnf else and_cnf) (xcnf pol e1) (xcnf pol e2)
        | I e1 e2 => (if pol then or_cnf else and_cnf) (xcnf (negb pol) e1) (xcnf pol e2)
      end.

    Definition eval_clause (env : Env) (cl : clause) := ~ make_conj  (eval' env) cl.

    Definition eval_cnf (env : Env) (f:cnf) := make_conj  (eval_clause  env) f.

    
    Lemma eval_cnf_app : forall env x y, eval_cnf env (x++y) -> eval_cnf env x /\ eval_cnf env y.
    Proof.
      unfold eval_cnf.
      intros.
      rewrite make_conj_app in H ; auto.
    Qed.


    Definition eval_opt_clause (env : Env) (cl: option clause) :=
      match cl with
        | None => True
        | Some cl => eval_clause env cl
      end.


    Lemma add_term_correct : forall env t cl , eval_opt_clause env (add_term t cl) -> eval_clause env (t::cl).
    Proof.
      induction cl.
      (* BC *)
      simpl.
      case_eq (deduce t t) ; auto.
      intros until 0.
      case_eq (unsat t0) ; auto.
      unfold eval_clause.
      rewrite make_conj_cons. 
      intros. intro.
      apply unsat_prop with (1:= H) (env := env).
      apply deduce_prop with (3:= H0) ; tauto.
      (* IC *)
      simpl.
      case_eq (deduce t a).
      intro u.
      case_eq (unsat u).
      simpl. intros.
      unfold eval_clause.
      intro.
      apply unsat_prop  with (1:= H) (env:= env).
      repeat rewrite make_conj_cons in H2.
      apply deduce_prop with (3:= H0); tauto.
      intro.
      case_eq (add_term t cl) ; intros.
      simpl in H2.
      rewrite H0 in IHcl.
      simpl in IHcl.
      unfold eval_clause in *.
      intros.
      repeat rewrite make_conj_cons in *.
      tauto.
      rewrite H0 in IHcl ; simpl in *.
      unfold eval_clause in *.
      intros.
      repeat rewrite make_conj_cons in *.
      tauto.
      case_eq (add_term t cl) ; intros.
      simpl in H1.
      unfold eval_clause in *.
      repeat rewrite make_conj_cons in *.
      rewrite H in IHcl.
      simpl in IHcl.
      tauto.
      simpl in *.
      rewrite H in IHcl.
      simpl in IHcl.
      unfold eval_clause in *.
      repeat rewrite make_conj_cons in *.    
      tauto.
    Qed.


  Lemma or_clause_correct : forall cl cl' env,  eval_opt_clause env (or_clause cl cl') -> eval_clause env cl \/ eval_clause env cl'.
  Proof.
    induction cl.
    simpl. tauto.
    intros until 0.
    simpl.
    assert (HH := add_term_correct env a cl').
    case_eq (add_term a cl').
    simpl in *.
    intros.
    apply IHcl in H0.
    rewrite H in HH.
    simpl in HH.
    unfold eval_clause in *.
    destruct H0.
    repeat rewrite make_conj_cons in *.
    tauto.
    apply HH in H0.
    apply not_make_conj_cons in H0 ; auto.
    repeat rewrite make_conj_cons in *.
    tauto.
    simpl.
    intros.
    rewrite H in HH.
    simpl in HH.
    unfold eval_clause in *.
    assert (HH' := HH Coq.Init.Logic.I).
    apply not_make_conj_cons in HH'; auto.
    repeat rewrite make_conj_cons in *.
    tauto.
  Qed.
    

  Lemma or_clause_cnf_correct : forall env t f, eval_cnf env (or_clause_cnf t f) -> (eval_clause env t) \/ (eval_cnf env f).
  Proof.
    unfold eval_cnf.
    unfold or_clause_cnf.
    intros until t.
    set (F := (fun (e : clause) (acc : list clause) =>
         match or_clause t e with
         | Some cl => cl :: acc
         | None => acc
         end)).
    induction f.
    auto.
    (**)
    simpl.
    intros.
    destruct f.
    simpl in H.
    simpl in IHf. 
    unfold F in H.
    revert H.
    intros.
    apply or_clause_correct.
    destruct (or_clause t a) ; simpl in * ; auto.
    unfold F in H at 1.
    revert H.
    assert (HH := or_clause_correct t a env).
    destruct (or_clause t a); simpl in HH ;
    rewrite make_conj_cons in * ; intuition.
    rewrite make_conj_cons in *.
    tauto.
  Qed.


 Lemma eval_cnf_cons : forall env a f,  (~ make_conj  (eval' env) a) -> eval_cnf env f -> eval_cnf env (a::f).
 Proof.
   intros.
   unfold eval_cnf in *.
   rewrite make_conj_cons ; eauto.
 Qed.

  Lemma or_cnf_correct : forall env f f', eval_cnf env (or_cnf f f') -> (eval_cnf env  f) \/ (eval_cnf  env f').
  Proof.
    induction f.
    unfold eval_cnf.
    simpl.
    tauto.
    (**)
    intros.
    simpl in H.
    destruct (eval_cnf_app _ _ _ H).
    clear H.
    destruct (IHf _ H0).
    destruct (or_clause_cnf_correct _ _ _ H1).
    left.
    apply eval_cnf_cons ; auto.
    right ; auto.
    right ; auto.
  Qed.

  Variable normalise_correct : forall env t, eval_cnf  env (normalise t) -> eval env t.

  Variable negate_correct : forall env t, eval_cnf env (negate t) -> ~ eval env t.


  Lemma xcnf_correct : forall f pol env, eval_cnf env (xcnf pol f) -> eval_f (eval env) (if pol then f else N f).
  Proof.
    induction f.
    (* TT *)
    unfold eval_cnf.
    simpl.
    destruct pol ; simpl ; auto.
    (* FF *)
    unfold eval_cnf.
    destruct pol; simpl ; auto.
    unfold eval_clause ; simpl.
    tauto.
    (* P *)
    simpl.
    destruct pol ; intros ;simpl.
    unfold eval_cnf in H.
    (* Here I have to drop the proposition *)
    simpl in H.
    unfold eval_clause in H ; simpl in H.
    tauto.
    (* Here, I could store P in the clause *)
    unfold eval_cnf in H;simpl in H.
    unfold eval_clause in H ; simpl in H.
    tauto.
    (* A *)
    simpl.
    destruct pol ; simpl.
    intros.
    apply normalise_correct  ; auto.
    (* A 2 *)
    intros.
    apply  negate_correct ; auto.
    auto.
    (* Cj *)
    destruct pol ; simpl.
    (* pol = true *)
    intros.
    unfold and_cnf in H.
    destruct (eval_cnf_app  _ _ _ H).
    clear H.
    split.
    apply (IHf1 _ _ H0).
    apply (IHf2 _ _ H1).
    (* pol = false *)
    intros.
    destruct (or_cnf_correct _ _ _ H).
    generalize (IHf1 false  env H0).
    simpl.
    tauto.
    generalize (IHf2 false  env H0).
    simpl.
    tauto.
    (* D *)
    simpl.
    destruct pol.
    (* pol = true *)
    intros.
    destruct (or_cnf_correct _ _ _ H).
    generalize (IHf1 _  env H0).
    simpl.
    tauto.
    generalize (IHf2 _  env H0).
    simpl.
    tauto.
    (* pol = true *)
    unfold and_cnf.
    intros.
    destruct (eval_cnf_app  _ _ _ H).
    clear H.
    simpl.
    generalize (IHf1 _ _ H0).
    generalize (IHf2 _ _ H1).
    simpl.
    tauto.
    (**)
    simpl.
    destruct pol ; simpl.
    intros.
    apply (IHf false) ; auto.
    intros.
    generalize (IHf _ _ H).
    tauto.
    (* I *)
    simpl; intros.
    destruct pol.
    simpl.
    intro.
    destruct (or_cnf_correct _ _ _ H).
    generalize (IHf1 _ _ H1).
    simpl in *.
    tauto.
    generalize (IHf2 _ _ H1).
    auto.
    (* pol = false *)
    unfold and_cnf in H.
    simpl in H.
    destruct (eval_cnf_app _ _ _ H).
    generalize (IHf1 _ _ H0).
    generalize (IHf2 _ _ H1).
    simpl.
    tauto.
  Qed.


  Variable Witness : Type.
  Variable checker : list Term' -> Witness -> bool.

  Variable checker_sound : forall t  w, checker t w = true -> forall env, make_impl (eval' env)  t False.

  Fixpoint cnf_checker (f : cnf) (l : list Witness)  {struct f}: bool :=
    match f with
      | nil => true
      | e::f => match l with
                  | nil => false
                  | c::l => match checker e c with
                              | true => cnf_checker f l
                              |   _  => false
                            end
                end
      end.

  Lemma cnf_checker_sound : forall t  w, cnf_checker t w = true -> forall env, eval_cnf  env  t.
  Proof.
    unfold eval_cnf.
    induction t.
    (* bc *)
    simpl.
    auto.
    (* ic *)
    simpl.
    destruct w.
    intros ; discriminate.
    case_eq (checker a w) ; intros ; try discriminate.
    generalize (@checker_sound _ _ H env).
    generalize (IHt _ H0 env) ; intros.
    destruct t.
    red ; intro.
    rewrite <- make_conj_impl in H2.
    tauto.
    rewrite <- make_conj_impl in H2.
    tauto.
  Qed.


  Definition tauto_checker (f:BFormula Term) (w:list Witness) : bool :=
    cnf_checker (xcnf true f) w.

  Lemma tauto_checker_sound : forall t  w, tauto_checker t w = true -> forall env, eval_f  (eval env)  t.
  Proof.
    unfold tauto_checker.
    intros.
    change (eval_f (eval env) t) with (eval_f (eval env) (if true then t else TT Term)).
    apply (xcnf_correct t true).
    eapply cnf_checker_sound ; eauto.
  Qed.



End S.

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/VarMap.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZArith.
Require Import Coq.Arith.Max.
Require Import List.
Set Implicit Arguments.

(* 
 * This adds a Leaf constructor to the varmap data structure (plugins/quote/Quote.v)
 * --- it is harmless and spares a lot of Empty.
 * It also means smaller proof-terms.
 * As a side note, by dropping the polymorphism, one gets small, yet noticeable, speed-up.
 *)

Section MakeVarMap.
  Variable A : Type.
  Variable default : A.

  Inductive t  : Type :=
  | Empty : t
  | Leaf : A -> t
  | Node : t  -> A -> t  -> t .

  Fixpoint find (vm : t) (p:positive) {struct vm} : A :=
    match vm with
      | Empty => default
      | Leaf i => i
      | Node l e r => match p with
                        | xH => e
                        | xO p => find l p
                        | xI p => find r p
                      end
    end.


End MakeVarMap.



==> anc/HoTT/coq-HoTT/plugins/micromega/ZCoeff.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import OrderedRing.
Require Import RingMicromega.
Require Import ZArith.
Require Import InitialRing.
Require Import Setoid.

Import OrderedRingSyntax.

Set Implicit Arguments.

Section InitialMorphism.

Variable R : Type.
Variables rO rI : R.
Variables rplus rtimes rminus: R -> R -> R.
Variable ropp : R -> R.
Variables req rle rlt : R -> R -> Prop.

Variable sor : SOR rO rI rplus rtimes rminus ropp req rle rlt.

Notation "0" := rO.
Notation "1" := rI.
Notation "x + y" := (rplus x y).
Notation "x * y " := (rtimes x y).
Notation "x - y " := (rminus x y).
Notation "- x" := (ropp x).
Notation "x == y" := (req x y).
Notation "x ~= y" := (~ req x y).
Notation "x <= y" := (rle x y).
Notation "x < y" := (rlt x y).

Lemma req_refl : forall x, req x x.
Proof.
  destruct sor.(SORsetoid).
  apply Equivalence_Reflexive.
Qed.

Lemma req_sym : forall x y, req x y -> req y x.
Proof.
  destruct sor.(SORsetoid).
  apply Equivalence_Symmetric.
Qed.

Lemma req_trans : forall x y z, req x y -> req y z -> req x z.
Proof.
  destruct sor.(SORsetoid).
  apply Equivalence_Transitive.
Qed.


Add Relation R req
  reflexivity proved by sor.(SORsetoid).(@Equivalence_Reflexive _ _)
  symmetry proved by sor.(SORsetoid).(@Equivalence_Symmetric _ _)
  transitivity proved by sor.(SORsetoid).(@Equivalence_Transitive _ _)
as sor_setoid.

Add Morphism rplus with signature req ==> req ==> req as rplus_morph.
Proof.
exact sor.(SORplus_wd).
Qed.
Add Morphism rtimes with signature req ==> req ==> req as rtimes_morph.
Proof.
exact sor.(SORtimes_wd).
Qed.
Add Morphism ropp with signature req ==> req as ropp_morph.
Proof.
exact sor.(SORopp_wd).
Qed.
Add Morphism rle with signature req ==> req ==> iff as rle_morph.
Proof.
exact sor.(SORle_wd).
Qed.
Add Morphism rlt with signature req ==> req ==> iff as rlt_morph.
Proof.
exact sor.(SORlt_wd).
Qed.
Add Morphism rminus with signature req ==> req ==> req as rminus_morph.
Proof.
  exact (rminus_morph sor).
Qed.

Ltac le_less := rewrite (Rle_lt_eq sor); left; try assumption.
Ltac le_equal := rewrite (Rle_lt_eq sor); right; try reflexivity; try assumption.

Definition gen_order_phi_Z : Z -> R := gen_phiZ 0 1 rplus rtimes ropp.

Notation phi_pos := (gen_phiPOS 1 rplus rtimes).
Notation phi_pos1 := (gen_phiPOS1 1 rplus rtimes).

Notation "[ x ]" := (gen_order_phi_Z x).

Lemma ring_ops_wd : ring_eq_ext rplus rtimes ropp req.
Proof.
constructor.
exact rplus_morph.
exact rtimes_morph.
exact ropp_morph.
Qed.

Lemma Zring_morph :
  ring_morph 0 1 rplus rtimes rminus ropp req
             0%Z 1%Z Z.add Z.mul Z.sub Z.opp
             Zeq_bool gen_order_phi_Z.
Proof.
exact (gen_phiZ_morph sor.(SORsetoid) ring_ops_wd sor.(SORrt)).
Qed.

Lemma phi_pos1_pos : forall x : positive, 0 < phi_pos1 x.
Proof.
induction x as [x IH | x IH |]; simpl;
try apply (Rplus_pos_pos sor); try apply (Rtimes_pos_pos sor); try apply (Rplus_pos_pos sor);
try apply (Rlt_0_1 sor); assumption.
Qed.

Lemma phi_pos1_succ : forall x : positive, phi_pos1 (Pos.succ x) == 1 + phi_pos1 x.
Proof.
exact (ARgen_phiPOS_Psucc sor.(SORsetoid) ring_ops_wd
        (Rth_ARth sor.(SORsetoid) ring_ops_wd sor.(SORrt))).
Qed.

Lemma clt_pos_morph : forall x y : positive, (x < y)%positive -> phi_pos1 x < phi_pos1 y.
Proof.
intros x y H. pattern y; apply Pos.lt_ind with x.
rewrite phi_pos1_succ; apply (Rlt_succ_r sor).
clear y H; intros y _ H. rewrite phi_pos1_succ. now apply (Rlt_lt_succ sor).
assumption.
Qed.

Lemma clt_morph : forall x y : Z, (x < y)%Z -> [x] < [y].
Proof.
intros x y H.
do 2 rewrite (same_genZ sor.(SORsetoid) ring_ops_wd sor.(SORrt));
destruct x; destruct y; simpl in *; try discriminate.
apply phi_pos1_pos.
now apply clt_pos_morph.
apply <- (Ropp_neg_pos sor); apply phi_pos1_pos.
apply (Rlt_trans sor) with 0. apply <- (Ropp_neg_pos sor); apply phi_pos1_pos.
apply phi_pos1_pos.
apply -> (Ropp_lt_mono sor); apply clt_pos_morph.
red. now rewrite Pos.compare_antisym.
Qed.

Lemma Zcleb_morph : forall x y : Z, Z.leb x y = true -> [x] <= [y].
Proof.
unfold Z.leb; intros x y H.
case_eq (x ?= y)%Z; intro H1; rewrite H1 in H.
le_equal. apply Zring_morph.(morph_eq). unfold Zeq_bool; now rewrite H1.
le_less. now apply clt_morph.
discriminate.
Qed.

Lemma Zcneqb_morph : forall x y : Z, Zeq_bool x y = false -> [x] ~= [y].
Proof.
intros x y H. unfold Zeq_bool in H.
case_eq (Z.compare x y); intro H1; rewrite H1 in *; (discriminate || clear H).
apply (Rlt_neq sor). now apply clt_morph.
fold (x > y)%Z in H1. rewrite Z.gt_lt_iff in H1.
apply (Rneq_symm sor). apply (Rlt_neq sor). now apply clt_morph.
Qed.

End InitialMorphism.




==> anc/HoTT/coq-HoTT/plugins/micromega/ZMicromega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2011                             *)
(*                                                                      *)
(************************************************************************)

Require Import OrderedRing.
Require Import RingMicromega.
Require Import ZCoeff.
Require Import Refl.
Require Import ZArith.
Require Import List.
Require Import Bool.
(*Declare ML Module "micromega_plugin".*)

Ltac flatten_bool :=
  repeat match goal with
           [ id : (_ && _)%bool = true |- _ ] =>  destruct (andb_prop _ _ id); clear id
           |  [ id : (_ || _)%bool = true |- _ ] =>  destruct (orb_prop _ _ id); clear id
         end.

Ltac inv H := inversion H ; try subst ; clear H.


Require Import EnvRing.

Open Scope Z_scope.

Lemma Zsor : SOR 0 1 Z.add Z.mul Z.sub Z.opp (@eq Z) Z.le Z.lt.
Proof.
  constructor ; intros ; subst ; try (intuition (auto  with zarith)).
  apply Zsth.
  apply Zth.
  destruct (Z.lt_trichotomy n m) ; intuition.
  apply Z.mul_pos_pos ; auto.
Qed.

Lemma ZSORaddon :
  SORaddon 0 1 Z.add Z.mul Z.sub Z.opp  (@eq Z) Z.le (* ring elements *)
  0%Z 1%Z Z.add Z.mul Z.sub Z.opp (* coefficients *)
  Zeq_bool Z.leb
  (fun x => x) (fun x => x) (pow_N 1 Z.mul).
Proof.
  constructor.
  constructor ; intros ; try reflexivity.
  apply Zeq_bool_eq ; auto.
  constructor.
  reflexivity.
  intros x y.
  apply Zeq_bool_neq ; auto.
  apply Zle_bool_imp_le.
Qed.

Fixpoint Zeval_expr (env : PolEnv Z) (e: PExpr Z) : Z :=
  match e with
    | PEc c => c
    | PEX _ x => env x
    | PEadd e1 e2 => Zeval_expr env e1 + Zeval_expr env e2
    | PEmul e1 e2 => Zeval_expr env e1 * Zeval_expr env e2
    | PEpow e1 n  => Z.pow (Zeval_expr env e1) (Z.of_N n)
    | PEsub e1 e2 => (Zeval_expr env e1) - (Zeval_expr env e2)
    | PEopp e   => Z.opp (Zeval_expr env e)
  end.

Definition eval_expr := eval_pexpr  Z.add Z.mul Z.sub Z.opp (fun x => x) (fun x => x) (pow_N 1 Z.mul).

Lemma ZNpower : forall r n, r ^ Z.of_N n = pow_N 1 Z.mul r n.
Proof.
  destruct n.
  reflexivity.
  simpl.
  unfold Z.pow_pos.
  replace (pow_pos Z.mul r p) with (1 * (pow_pos Z.mul r p)) by ring.
  generalize 1.
  induction p; simpl ; intros ; repeat rewrite IHp ; ring.
Qed.

Lemma Zeval_expr_compat : forall env e, Zeval_expr env e = eval_expr env e.
Proof.
  induction e ; simpl ; try congruence.
  reflexivity.
  rewrite ZNpower. congruence.
Qed.

Definition Zeval_op2 (o : Op2) : Z -> Z -> Prop :=
match o with
| OpEq =>  @eq Z
| OpNEq => fun x y  => ~ x = y
| OpLe => Z.le
| OpGe => Z.ge
| OpLt => Z.lt
| OpGt => Z.gt
end.

Definition Zeval_formula (env : PolEnv Z) (f : Formula Z):=
  let (lhs, op, rhs) := f in
    (Zeval_op2 op) (Zeval_expr env lhs) (Zeval_expr env rhs).

Definition Zeval_formula' :=
  eval_formula  Z.add Z.mul Z.sub Z.opp (@eq Z) Z.le Z.lt (fun x => x) (fun x => x) (pow_N 1 Z.mul).

Lemma Zeval_formula_compat : forall env f, Zeval_formula env f <-> Zeval_formula' env f.
Proof.
  destruct f ; simpl.
  rewrite Zeval_expr_compat. rewrite Zeval_expr_compat.
  unfold eval_expr.
  generalize (eval_pexpr Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
        (fun x : N => x) (pow_N 1 Z.mul) env Flhs).
  generalize ((eval_pexpr Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
        (fun x : N => x) (pow_N 1 Z.mul) env Frhs)).
  destruct Fop ; simpl; intros ; intuition (auto with zarith).
Qed.


Definition eval_nformula :=
  eval_nformula 0 Z.add Z.mul  (@eq Z) Z.le Z.lt (fun x => x) .

Definition Zeval_op1 (o : Op1) : Z -> Prop :=
match o with
| Equal => fun x : Z => x = 0
| NonEqual => fun x : Z => x <> 0
| Strict => fun x : Z => 0 < x
| NonStrict => fun x : Z => 0 <= x
end.


Lemma Zeval_nformula_dec : forall env d, (eval_nformula env d) \/ ~ (eval_nformula env d).
Proof.
  intros.
  apply (eval_nformula_dec Zsor).
Qed.

Definition ZWitness := Psatz Z.

Definition ZWeakChecker := check_normalised_formulas 0 1 Z.add Z.mul Zeq_bool Z.leb.

Lemma ZWeakChecker_sound :   forall (l : list (NFormula Z)) (cm : ZWitness),
  ZWeakChecker l cm = true ->
  forall env, make_impl (eval_nformula env) l False.
Proof.
  intros l cm H.
  intro.
  unfold eval_nformula.
  apply (checker_nf_sound Zsor ZSORaddon l cm).
  unfold ZWeakChecker in H.
  exact H.
Qed.

Definition psub  := psub Z0  Z.add Z.sub Z.opp Zeq_bool.

Definition padd  := padd Z0  Z.add Zeq_bool.

Definition norm  := norm 0 1 Z.add Z.mul Z.sub Z.opp Zeq_bool.

Definition eval_pol := eval_pol Z.add Z.mul (fun x => x).

Lemma eval_pol_sub : forall env lhs rhs, eval_pol env (psub  lhs rhs) = eval_pol env lhs - eval_pol env rhs.
Proof.
  intros.
  apply (eval_pol_sub Zsor ZSORaddon).
Qed.

Lemma eval_pol_add : forall env lhs rhs, eval_pol env (padd  lhs rhs) = eval_pol env lhs + eval_pol env rhs.
Proof.
  intros.
  apply (eval_pol_add Zsor ZSORaddon).
Qed.

Lemma eval_pol_norm : forall env e, eval_expr env e = eval_pol env (norm e) .
Proof.
  intros.
  apply (eval_pol_norm Zsor ZSORaddon).
Qed.

Definition xnormalise (t:Formula Z) : list (NFormula Z)  :=
  let (lhs,o,rhs) := t in
    let lhs := norm lhs in
      let rhs := norm rhs in
    match o with
      | OpEq =>
        ((psub lhs (padd  rhs (Pc 1))),NonStrict)::((psub rhs (padd lhs (Pc 1))),NonStrict)::nil
      | OpNEq => (psub lhs rhs,Equal) :: nil
      | OpGt   => (psub rhs lhs,NonStrict) :: nil
      | OpLt => (psub lhs rhs,NonStrict) :: nil
      | OpGe => (psub rhs (padd lhs (Pc 1)),NonStrict) :: nil
      | OpLe => (psub lhs (padd rhs (Pc 1)),NonStrict) :: nil
    end.

Require Import Tauto BinNums.

Definition normalise (t:Formula Z) : cnf (NFormula Z) :=
  List.map  (fun x => x::nil) (xnormalise t).


Lemma normalise_correct : forall env t, eval_cnf eval_nformula env (normalise t) <-> Zeval_formula env t.
Proof.
  Opaque padd.
  unfold normalise, xnormalise  ; simpl; intros env t.
  rewrite Zeval_formula_compat.
  unfold eval_cnf, eval_clause.
  destruct t as [lhs o rhs]; case_eq o; simpl;
    repeat rewrite eval_pol_sub;
      repeat rewrite eval_pol_add;
      repeat rewrite <- eval_pol_norm ; simpl in *;
  unfold eval_expr;
  generalize (   eval_pexpr  Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
    (fun x : N => x) (pow_N 1 Z.mul) env lhs);
  generalize (eval_pexpr  Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
    (fun x : N => x) (pow_N 1 Z.mul) env rhs) ; intros z1 z2 ; intros ; subst;
    intuition (auto with zarith).
  Transparent padd.
Qed.

Definition xnegate (t:RingMicromega.Formula Z) : list (NFormula Z)  :=
  let (lhs,o,rhs) := t in
    let lhs := norm lhs in
      let rhs := norm rhs in
    match o with
      | OpEq  => (psub lhs rhs,Equal) :: nil
      | OpNEq => ((psub lhs (padd rhs (Pc 1))),NonStrict)::((psub rhs (padd lhs (Pc 1))),NonStrict)::nil
      | OpGt  => (psub lhs (padd rhs (Pc 1)),NonStrict) :: nil
      | OpLt  => (psub rhs (padd lhs (Pc 1)),NonStrict) :: nil
      | OpGe  => (psub lhs rhs,NonStrict) :: nil
      | OpLe  => (psub rhs lhs,NonStrict) :: nil
    end.

Definition negate (t:RingMicromega.Formula Z) : cnf (NFormula Z) :=
  List.map  (fun x => x::nil) (xnegate t).

Lemma negate_correct : forall env t, eval_cnf eval_nformula env (negate t) <-> ~ Zeval_formula env t.
Proof.
Proof.
  Opaque padd.
  intros env t.
  rewrite Zeval_formula_compat.
  unfold negate, xnegate  ; simpl.
  unfold eval_cnf,eval_clause.
  destruct t as [lhs o rhs]; case_eq o; simpl;
    repeat rewrite eval_pol_sub;
      repeat rewrite eval_pol_add;
      repeat rewrite <- eval_pol_norm ; simpl in *;
  unfold eval_expr;
  generalize (   eval_pexpr  Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
    (fun x : N => x) (pow_N 1 Z.mul) env lhs);
  generalize (eval_pexpr  Z.add Z.mul Z.sub Z.opp (fun x : Z => x)
    (fun x : N => x) (pow_N 1 Z.mul) env rhs) ; intros z1 z2 ; intros ; subst;
    intuition (auto with zarith).
  Transparent padd.
Qed.

Definition Zunsat := check_inconsistent 0  Zeq_bool Z.leb.

Definition Zdeduce := nformula_plus_nformula 0 Z.add Zeq_bool.


Definition ZweakTautoChecker (w: list ZWitness) (f : BFormula (Formula Z)) : bool :=
  @tauto_checker (Formula Z) (NFormula Z) Zunsat Zdeduce normalise negate  ZWitness ZWeakChecker f w.

(* To get a complete checker, the proof format has to be enriched *)

Require Import Zdiv.
Open Scope Z_scope.

Definition ceiling (a b:Z) : Z :=
  let (q,r) := Z.div_eucl a b in
    match r with
      | Z0 => q
      | _  => q + 1
    end.


Require Import Znumtheory.

Lemma Zdivide_ceiling : forall a b, (b | a) -> ceiling a b = Z.div a b.
Proof.
  unfold ceiling.
  intros.
  apply Zdivide_mod in H.
  case_eq (Z.div_eucl a b).
  intros.
  change z with (fst (z,z0)).
  rewrite <- H0.
  change (fst (Z.div_eucl a b)) with (Z.div a b).
  change z0 with (snd (z,z0)).
  rewrite <- H0.
  change (snd (Z.div_eucl a b)) with (Z.modulo a b).
  rewrite H.
  reflexivity.
Qed.

Lemma narrow_interval_lower_bound a b x :
  a > 0 -> a * x  >= b -> x >= ceiling b a.
Proof.
  rewrite !Z.ge_le_iff.
  unfold ceiling.
  intros Ha H.
  generalize (Z_div_mod b a Ha).
  destruct (Z.div_eucl b a) as (q,r). intros (->,(H1,H2)).
  destruct r as [|r|r].
  - rewrite Z.add_0_r in H.
    apply Z.mul_le_mono_pos_l in H; auto with zarith.
  - assert (0 < Z.pos r) by easy.
    rewrite Z.add_1_r, Z.le_succ_l.
    apply Z.mul_lt_mono_pos_l with a; auto with zarith.
  - now elim H1.
Qed.

(** NB: narrow_interval_upper_bound is Zdiv.Zdiv_le_lower_bound *)

Require Import QArith.

Inductive ZArithProof : Type :=
| DoneProof
| RatProof : ZWitness -> ZArithProof -> ZArithProof
| CutProof : ZWitness -> ZArithProof -> ZArithProof
| EnumProof : ZWitness -> ZWitness -> list ZArithProof -> ZArithProof
(*| SplitProof :   PolC Z -> ZArithProof -> ZArithProof -> ZArithProof*).



(* n/d <= x  -> d*x - n >= 0 *)


(* In order to compute the 'cut', we need to express a polynomial P as a * Q + b.
   - b is the constant
   - a is the gcd of the other coefficient.
*)
Require Import Znumtheory.

Definition isZ0 (x:Z) :=
  match x with
    | Z0 => true
    | _  => false
  end.

Lemma isZ0_0 : forall x, isZ0 x = true <-> x = 0.
Proof.
  destruct x ; simpl ; intuition congruence.
Qed.

Lemma isZ0_n0 : forall x, isZ0 x = false <-> x <> 0.
Proof.
  destruct x ; simpl ; intuition congruence.
Qed.

Definition ZgcdM (x y : Z) := Z.max (Z.gcd x y) 1.


Fixpoint Zgcd_pol (p : PolC Z) : (Z * Z) :=
  match p with
    | Pc c => (0,c)
    | Pinj _ p => Zgcd_pol p
    | PX p _ q =>
      let (g1,c1) := Zgcd_pol p in
        let (g2,c2) := Zgcd_pol q in
          (ZgcdM (ZgcdM g1 c1) g2 , c2)
  end.

(*Eval compute in (Zgcd_pol ((PX (Pc (-2)) 1 (Pc 4)))).*)


Fixpoint Zdiv_pol (p:PolC Z) (x:Z) : PolC Z :=
  match p with
    | Pc c => Pc (Z.div c x)
    | Pinj j p => Pinj j (Zdiv_pol p x)
    | PX p j q => PX (Zdiv_pol p x) j (Zdiv_pol q x)
  end.

Inductive Zdivide_pol (x:Z): PolC Z -> Prop :=
| Zdiv_Pc : forall c, (x | c) -> Zdivide_pol x (Pc c)
| Zdiv_Pinj : forall p, Zdivide_pol x p ->  forall j, Zdivide_pol x (Pinj j p)
| Zdiv_PX   : forall p q, Zdivide_pol x p -> Zdivide_pol x q -> forall j, Zdivide_pol x (PX p j q).


Lemma Zdiv_pol_correct : forall a p, 0 < a -> Zdivide_pol a p  ->
  forall env, eval_pol env p =  a * eval_pol env (Zdiv_pol p a).
Proof.
  intros until 2.
  induction H0.
  (* Pc *)
  simpl.
  intros.
  apply Zdivide_Zdiv_eq ; auto.
  (* Pinj *)
  simpl.
  intros.
  apply IHZdivide_pol.
  (* PX *)
  simpl.
  intros.
  rewrite IHZdivide_pol1.
  rewrite IHZdivide_pol2.
  ring.
Qed.

Lemma Zgcd_pol_ge : forall p, fst (Zgcd_pol p) >= 0.
Proof.
  induction p.
  simpl. auto with zarith.
  simpl. auto.
  simpl.
  case_eq (Zgcd_pol p1).
  case_eq (Zgcd_pol p3).
  intros.
  simpl.
  unfold ZgcdM.
  generalize (Z.gcd_nonneg z1 z2).
  generalize (Zmax_spec (Z.gcd z1 z2) 1).
  generalize (Z.gcd_nonneg (Z.max (Z.gcd z1 z2) 1) z).
  generalize (Zmax_spec (Z.gcd (Z.max (Z.gcd z1 z2) 1) z) 1).
  auto with zarith.
Qed.

Lemma Zdivide_pol_Zdivide : forall p x y, Zdivide_pol x p -> (y | x) ->  Zdivide_pol y p.
Proof.
  intros.
  induction H.
  constructor.
  apply Z.divide_trans with (1:= H0) ; assumption.
  constructor. auto.
  constructor ; auto.
Qed.

Lemma Zdivide_pol_one : forall p, Zdivide_pol 1 p.
Proof.
  induction p ; constructor ; auto.
  exists c. ring.
Qed.

Lemma Zgcd_minus : forall a b c, (a | c - b ) -> (Z.gcd a b | c).
Proof.
  intros a b c (q,Hq).
  destruct (Zgcd_is_gcd a b) as [(a',Ha) (b',Hb) _].
  set (g:=Z.gcd a b) in *; clearbody g.
  exists (q * a' + b').
  symmetry in Hq. rewrite <- Z.add_move_r in Hq.
  rewrite <- Hq, Hb, Ha. ring.
Qed.

Lemma Zdivide_pol_sub : forall p a b,
  0 < Z.gcd a b ->
  Zdivide_pol a (PsubC Z.sub p b) ->
   Zdivide_pol (Z.gcd a b) p.
Proof.
  induction p.
  simpl.
  intros. inversion H0.
  constructor.
  apply Zgcd_minus ; auto.
  intros.
  constructor.
  simpl in H0. inversion H0 ; subst; clear H0.
  apply IHp ; auto.
  simpl. intros.
  inv H0.
  constructor.
  apply Zdivide_pol_Zdivide with (1:= H3).
  destruct (Zgcd_is_gcd a b) ; assumption.
  apply IHp2 ; assumption.
Qed.

Lemma Zdivide_pol_sub_0 : forall p a,
  Zdivide_pol a (PsubC Z.sub p 0) ->
   Zdivide_pol a p.
Proof.
  induction p.
  simpl.
  intros. inversion H.
  constructor.  replace (c - 0) with c in H1 ; auto with zarith.
  intros.
  constructor.
  simpl in H. inversion H ; subst; clear H.
  apply IHp ; auto.
  simpl. intros.
  inv H.
  constructor. auto.
  apply IHp2 ; assumption.
Qed.


Lemma Zgcd_pol_div : forall p g c,
  Zgcd_pol p = (g, c) -> Zdivide_pol g (PsubC Z.sub p c).
Proof.
  induction p ; simpl.
  (* Pc *)
  intros. inv H.
  constructor.
  exists 0. now ring.
  (* Pinj *)
  intros.
  constructor.  apply IHp ; auto.
  (* PX *)
  intros g c.
  case_eq (Zgcd_pol p1) ; case_eq (Zgcd_pol p3) ; intros.
  inv H1.
  unfold ZgcdM at 1.
  destruct (Zmax_spec (Z.gcd (ZgcdM z1 z2) z) 1) as [HH1 | HH1];
  destruct HH1 as [HH1 HH1'] ; rewrite HH1'.
  constructor.
  apply Zdivide_pol_Zdivide with (x:= ZgcdM z1 z2).
  unfold ZgcdM.
  destruct (Zmax_spec  (Z.gcd z1 z2)  1) as [HH2 | HH2].
  destruct HH2.
  rewrite H2.
  apply Zdivide_pol_sub ; auto.
  auto with zarith.
  destruct HH2. rewrite H2.
  apply Zdivide_pol_one.
  unfold ZgcdM in HH1. unfold ZgcdM.
  destruct (Zmax_spec  (Z.gcd z1 z2)  1) as [HH2 | HH2].
  destruct HH2. rewrite H2 in *.
  destruct (Zgcd_is_gcd (Z.gcd z1 z2) z); auto.
  destruct HH2. rewrite H2.
  destruct (Zgcd_is_gcd 1  z); auto.
  apply Zdivide_pol_Zdivide with (x:= z).
  apply (IHp2 _ _ H); auto.
  destruct (Zgcd_is_gcd (ZgcdM z1 z2) z); auto.
  constructor. apply Zdivide_pol_one.
  apply Zdivide_pol_one.
Qed.




Lemma Zgcd_pol_correct_lt : forall p env g c, Zgcd_pol p = (g,c) -> 0 < g -> eval_pol env p = g * (eval_pol env (Zdiv_pol (PsubC Z.sub p c) g))  + c.
Proof.
  intros.
  rewrite <- Zdiv_pol_correct ; auto.
  rewrite (RingMicromega.PsubC_ok Zsor ZSORaddon).
  unfold eval_pol. ring.
  (**)
  apply Zgcd_pol_div ; auto.
Qed.



Definition makeCuttingPlane (p : PolC Z) : PolC  Z * Z :=
  let (g,c) := Zgcd_pol p in
    if Z.gtb g Z0
      then (Zdiv_pol (PsubC Z.sub p c) g , Z.opp (ceiling (Z.opp c) g))
      else (p,Z0).


Definition genCuttingPlane (f : NFormula Z) : option (PolC Z * Z * Op1) :=
  let (e,op) := f in
    match op with
      | Equal => let (g,c) := Zgcd_pol e in
        if andb (Z.gtb g Z0) (andb (negb (Zeq_bool c Z0)) (negb (Zeq_bool (Z.gcd g c) g)))
          then None (* inconsistent *)
          else (* Could be optimised Zgcd_pol is recomputed *)
            let (p,c) := makeCuttingPlane e  in
              Some (p,c,Equal)
      | NonEqual => Some (e,Z0,op)
      | Strict   =>  let (p,c) := makeCuttingPlane (PsubC Z.sub e 1) in
        Some (p,c,NonStrict)
      | NonStrict => let (p,c) := makeCuttingPlane e  in
        Some (p,c,NonStrict)
    end.

Definition nformula_of_cutting_plane (t : PolC Z * Z * Op1) : NFormula Z :=
  let (e_z, o) := t in
    let (e,z) := e_z in
      (padd e (Pc z) , o).

Definition is_pol_Z0 (p : PolC Z) : bool :=
  match p with
    | Pc Z0 => true
    |   _   => false
  end.

Lemma is_pol_Z0_eval_pol : forall p, is_pol_Z0 p = true -> forall env, eval_pol env p = 0.
Proof.
  unfold is_pol_Z0.
  destruct p ; try discriminate.
  destruct z ; try discriminate.
  reflexivity.
Qed.


Definition eval_Psatz  : list (NFormula Z) -> ZWitness ->  option (NFormula Z) :=
  eval_Psatz 0 1 Z.add Z.mul Zeq_bool Z.leb.


Definition valid_cut_sign (op:Op1) :=
  match op with 
    | Equal => true
    | NonStrict => true
    | _         => false
  end.

Fixpoint ZChecker (l:list (NFormula Z)) (pf : ZArithProof)  {struct pf} : bool :=
  match pf with
    | DoneProof => false
    | RatProof w pf =>
      match eval_Psatz l w  with
        | None => false
        | Some f =>
          if Zunsat f then true
            else ZChecker (f::l) pf
      end
    | CutProof w pf =>
      match eval_Psatz l w with
        | None => false
        | Some f =>
          match genCuttingPlane f with
            | None => true
            | Some cp => ZChecker (nformula_of_cutting_plane cp::l) pf
          end
      end
    | EnumProof w1 w2 pf =>
       match eval_Psatz l w1 , eval_Psatz l w2 with
         |  Some f1 , Some f2 =>
           match genCuttingPlane f1 , genCuttingPlane f2 with
             |Some (e1,z1,op1) , Some (e2,z2,op2) =>
               if (valid_cut_sign op1 && valid_cut_sign op2 && is_pol_Z0 (padd e1 e2))
                 then 
                   (fix label (pfs:list ZArithProof) :=
                   fun lb ub =>
                     match pfs with
                       | nil => if Z.gtb lb ub then true else false
                       | pf::rsr => andb (ZChecker  ((psub e1 (Pc lb), Equal) :: l) pf) (label rsr (Z.add lb 1%Z) ub)
                     end)   pf (Z.opp z1)  z2
                  else false
              |   _    ,   _   => true
           end
          |   _   ,  _ => false
    end
end.



Fixpoint bdepth (pf : ZArithProof) : nat :=
  match pf with
    | DoneProof  => O
    | RatProof _ p =>  S (bdepth p)
    | CutProof _  p =>   S  (bdepth p)
    | EnumProof _ _ l => S (List.fold_right (fun pf x => Max.max (bdepth pf) x)   O l)
  end.

Require Import Wf_nat.

Lemma in_bdepth : forall l a b  y, In y l ->  ltof ZArithProof bdepth y (EnumProof a b  l).
Proof.
  induction l.
  (* nil *)
  simpl.
  tauto.
  (* cons *)
  simpl.
  intros.
  destruct H.
  subst.
  unfold ltof.
  simpl.
  generalize (         (fold_right
            (fun (pf : ZArithProof) (x : nat) => Max.max (bdepth pf) x) 0%nat l)).
  intros.
  generalize (bdepth y) ; intros.
  generalize (Max.max_l n0 n) (Max.max_r n0 n).
  auto with zarith.
  generalize (IHl a0 b  y  H).
  unfold ltof.
  simpl.
  generalize (      (fold_right (fun (pf : ZArithProof) (x : nat) => Max.max (bdepth pf) x) 0%nat
         l)).
  intros.
  generalize (Max.max_l (bdepth a) n) (Max.max_r (bdepth a) n).
  auto with zarith.
Qed.


Lemma eval_Psatz_sound : forall env w l f',
  make_conj (eval_nformula env) l ->
  eval_Psatz l w  = Some f' ->  eval_nformula env f'.
Proof.
  intros.
  apply (eval_Psatz_Sound Zsor ZSORaddon) with (l:=l) (e:= w) ; auto.
  apply make_conj_in ; auto.
Qed.

Lemma makeCuttingPlane_ns_sound : forall env e e' c,
  eval_nformula env (e, NonStrict) ->
  makeCuttingPlane e = (e',c) ->
  eval_nformula env (nformula_of_cutting_plane (e', c, NonStrict)).
Proof.
  unfold nformula_of_cutting_plane.
  unfold eval_nformula. unfold RingMicromega.eval_nformula.
  unfold eval_op1.
  intros.
  rewrite (RingMicromega.eval_pol_add Zsor ZSORaddon).
  simpl.
  (**)
  unfold makeCuttingPlane in H0.
  revert H0.
  case_eq (Zgcd_pol e) ; intros g c0.
  generalize (Zgt_cases g 0) ; destruct (Z.gtb g 0).
  intros.
  inv H2.
  change (RingMicromega.eval_pol Z.add Z.mul (fun x : Z => x)) with eval_pol in *.
  apply Zgcd_pol_correct_lt with (env:=env) in H1.
  generalize (narrow_interval_lower_bound g (- c0) (eval_pol env (Zdiv_pol (PsubC Z.sub e c0) g)) H0).
  auto with zarith.
  auto with zarith.
  (* g <= 0 *)
  intros. inv H2. auto with zarith.
Qed.

Lemma cutting_plane_sound : forall env f p,
  eval_nformula env f ->
  genCuttingPlane f = Some p ->
   eval_nformula env (nformula_of_cutting_plane p).
Proof.
  unfold genCuttingPlane.
  destruct f as [e op].
  destruct op.
  (* Equal *)
  destruct p as [[e' z] op].
  case_eq (Zgcd_pol e) ; intros g c.
  case_eq (Z.gtb g 0 && (negb (Zeq_bool c 0) && negb (Zeq_bool (Z.gcd g c) g))) ; [discriminate|].
  case_eq (makeCuttingPlane e).
  intros.
  inv H3.
  unfold makeCuttingPlane in H.
  rewrite H1 in H.
  revert H.
  change (eval_pol env e = 0) in H2.
  case_eq (Z.gtb g 0).
  intros.
  rewrite <- Zgt_is_gt_bool in H.  
  rewrite Zgcd_pol_correct_lt with (1:= H1)  in H2; auto with zarith.
  unfold nformula_of_cutting_plane.  
  change (eval_pol env (padd e' (Pc z)) = 0).
  inv H3.
  rewrite eval_pol_add.
  set (x:=eval_pol env (Zdiv_pol (PsubC Z.sub e c) g)) in *; clearbody x.
  simpl.
  rewrite andb_false_iff in H0.
  destruct H0.
  rewrite Zgt_is_gt_bool in H ; congruence.
  rewrite andb_false_iff in H0.
  destruct H0.
  rewrite negb_false_iff in H0.
  apply Zeq_bool_eq in H0.
  subst. simpl.
  rewrite Z.add_0_r, Z.mul_eq_0 in H2.
  intuition auto with zarith.
  rewrite negb_false_iff in H0.
  apply Zeq_bool_eq in H0.
  assert (HH := Zgcd_is_gcd g c).
  rewrite H0 in HH.
  inv HH.
  apply Zdivide_opp_r in H4.
  rewrite Zdivide_ceiling ; auto.
  apply Z.sub_move_0_r.
  apply Z.div_unique_exact ; auto with zarith.
  intros.
  unfold nformula_of_cutting_plane.
  inv H3.
  change (eval_pol env (padd e' (Pc 0)) = 0).
  rewrite eval_pol_add.
  simpl.
  auto with zarith.
  (* NonEqual *)
  intros.
  inv H0.
  unfold eval_nformula in *.
  unfold RingMicromega.eval_nformula in *.
  unfold nformula_of_cutting_plane.
  unfold eval_op1 in *.
  rewrite (RingMicromega.eval_pol_add Zsor ZSORaddon).
  simpl. auto with zarith.
  (* Strict *)
  destruct p as [[e' z] op].
  case_eq (makeCuttingPlane (PsubC Z.sub e 1)).
  intros.
  inv H1.
  apply makeCuttingPlane_ns_sound with (env:=env) (2:= H).
  simpl in *.
  rewrite (RingMicromega.PsubC_ok Zsor ZSORaddon).
  auto with zarith.
  (* NonStrict *)
  destruct p as [[e' z] op].
  case_eq (makeCuttingPlane e).
  intros.
  inv H1.
  apply makeCuttingPlane_ns_sound with (env:=env) (2:= H).
  assumption.
Qed.

Lemma  genCuttingPlaneNone : forall env f,
  genCuttingPlane f = None ->
  eval_nformula env f -> False.
Proof.
  unfold genCuttingPlane.
  destruct f.
  destruct o.
  case_eq (Zgcd_pol p) ; intros g c.
  case_eq (Z.gtb g 0 && (negb (Zeq_bool c 0) && negb (Zeq_bool (Z.gcd g c) g))).
  intros.
  flatten_bool.
  rewrite negb_true_iff in H5.
  apply Zeq_bool_neq in H5.
  rewrite <- Zgt_is_gt_bool in H3.
  rewrite negb_true_iff in H.
  apply Zeq_bool_neq in H.
  change (eval_pol env p = 0) in H2.
  rewrite Zgcd_pol_correct_lt with (1:= H0) in H2; auto with zarith.
  set (x:=eval_pol env (Zdiv_pol (PsubC Z.sub p c) g)) in *; clearbody x.
  contradict H5.
  apply Zis_gcd_gcd; auto with zarith.
  constructor; auto with zarith.
  exists (-x).
  rewrite Z.mul_opp_l, Z.mul_comm; auto with zarith.
  (**)
  destruct (makeCuttingPlane p);  discriminate.
  discriminate.
  destruct (makeCuttingPlane (PsubC Z.sub p 1)) ; discriminate.
  destruct (makeCuttingPlane p) ; discriminate.
Qed.


Lemma ZChecker_sound : forall w l, ZChecker l w = true -> forall env, make_impl  (eval_nformula env)  l False.
Proof.
  induction w    using (well_founded_ind (well_founded_ltof _ bdepth)).
  destruct w as [ | w pf | w pf | w1 w2 pf].
  (* DoneProof *)
  simpl. discriminate.
  (* RatProof *)
  simpl.
  intro l. case_eq (eval_Psatz l w) ; [| discriminate].
  intros f Hf.
  case_eq (Zunsat f).
  intros.
  apply (checker_nf_sound Zsor ZSORaddon l w).
  unfold check_normalised_formulas.  unfold eval_Psatz in Hf. rewrite Hf.
  unfold Zunsat in H0. assumption.
  intros.
  assert (make_impl  (eval_nformula env) (f::l) False).
   apply H with (2:= H1).
   unfold ltof.
   simpl.
   auto with arith.
  destruct f.
  rewrite <- make_conj_impl in H2.
  rewrite make_conj_cons in H2.
  rewrite <- make_conj_impl.
  intro.
  apply H2.
  split ; auto.
  apply eval_Psatz_sound with (2:= Hf) ; assumption.
  (* CutProof *)
  simpl.
  intro l.
  case_eq (eval_Psatz l w) ; [ | discriminate].
  intros f' Hlc.
  case_eq (genCuttingPlane f').
  intros.
  assert (make_impl (eval_nformula env) (nformula_of_cutting_plane p::l) False).
   eapply (H pf) ; auto.
   unfold ltof.
   simpl.
   auto with arith.
  rewrite <- make_conj_impl in H2.
  rewrite make_conj_cons in H2.
  rewrite <- make_conj_impl.
  intro.
  apply H2.
  split ; auto.
  apply eval_Psatz_sound with (env:=env) in Hlc.
  apply cutting_plane_sound with (1:= Hlc) (2:= H0).
  auto.
  (* genCuttingPlane = None *)
  intros.
  rewrite <- make_conj_impl.
  intros.
  apply eval_Psatz_sound with (2:= Hlc) in H2.
  apply genCuttingPlaneNone with (2:= H2) ; auto.
  (* EnumProof *)
  intro.
  simpl.
  case_eq (eval_Psatz l w1) ; [  | discriminate].
  case_eq (eval_Psatz l w2) ; [  | discriminate].
  intros f1 Hf1 f2 Hf2.
  case_eq (genCuttingPlane f2).
  destruct p as [ [p1 z1] op1].
  case_eq (genCuttingPlane f1).
  destruct p as [ [p2 z2] op2].
  case_eq (valid_cut_sign op1 && valid_cut_sign op2 && is_pol_Z0 (padd p1 p2)).
  intros Hcond.
  flatten_bool.
  rename H1 into HZ0.
  rename H2 into Hop1.
  rename H3 into Hop2.
  intros HCutL HCutR Hfix env.
  (* get the bounds of the enum *)
  rewrite <- make_conj_impl.
  intro.
  assert (-z1 <= eval_pol env p1 <= z2).
   split.
   apply  eval_Psatz_sound with (env:=env) in Hf2 ; auto.
   apply cutting_plane_sound with (1:= Hf2) in HCutR.
   unfold nformula_of_cutting_plane in HCutR.
   unfold eval_nformula in HCutR.
   unfold RingMicromega.eval_nformula in HCutR.
   change (RingMicromega.eval_pol Z.add Z.mul (fun x : Z => x)) with eval_pol in HCutR.
   unfold eval_op1 in HCutR.
   destruct op1 ; simpl in Hop1 ; try discriminate;
     rewrite eval_pol_add in HCutR; simpl in HCutR; auto with zarith.
   (**)
   apply is_pol_Z0_eval_pol with (env := env) in HZ0.
   rewrite eval_pol_add in HZ0.
   replace (eval_pol env p1) with (- eval_pol env p2) by omega.
   apply  eval_Psatz_sound with (env:=env) in Hf1 ; auto.
   apply cutting_plane_sound with (1:= Hf1) in HCutL.
   unfold nformula_of_cutting_plane in HCutL.
   unfold eval_nformula in HCutL.
   unfold RingMicromega.eval_nformula in HCutL.
   change (RingMicromega.eval_pol Z.add Z.mul (fun x : Z => x)) with eval_pol in HCutL.
   unfold eval_op1 in HCutL.
   rewrite eval_pol_add in HCutL. simpl in HCutL.
   destruct op2 ; simpl in Hop2 ; try discriminate ;  omega.
  revert Hfix.
  match goal with
    | |- context[?F pf (-z1) z2 = true] => set (FF := F)
  end.
  intros.
  assert (HH :forall x, -z1 <= x <= z2 -> exists pr,
    (In pr pf /\
      ZChecker  ((PsubC Z.sub p1 x,Equal) :: l) pr = true)%Z).
  clear HZ0 Hop1 Hop2 HCutL HCutR H0 H1.
  revert Hfix.
  generalize (-z1). clear z1. intro z1.
  revert z1 z2.
  induction pf;simpl ;intros.
  generalize (Zgt_cases z1 z2).
  destruct (Z.gtb z1 z2).
  intros.
  apply False_ind ; omega.
  discriminate.
  flatten_bool.
  assert (HH:(x = z1 \/ z1 +1 <=x)%Z) by omega.
  destruct HH.
  subst.
  exists a ; auto.
  assert (z1 + 1 <= x <= z2)%Z by omega.
  elim IHpf with (2:=H2) (3:= H4).
  destruct H4.
  intros.
  exists x0 ; split;tauto.
  intros until 1. 
  apply H ; auto. 
  unfold ltof in *.
  simpl in *.
  zify. omega.
  (*/asser *)
  destruct (HH _ H1) as [pr [Hin Hcheker]].
  assert (make_impl (eval_nformula env) ((PsubC Z.sub p1 (eval_pol env p1),Equal) :: l) False).
   apply (H pr);auto.
   apply in_bdepth ; auto.
  rewrite <- make_conj_impl in H2.
  apply H2.
  rewrite  make_conj_cons.
  split ;auto.
  unfold  eval_nformula.
  unfold RingMicromega.eval_nformula.
  simpl.
  rewrite (RingMicromega.PsubC_ok Zsor ZSORaddon).
  unfold eval_pol. ring.
  discriminate.
  (* No cutting plane *)
  intros.
  rewrite <- make_conj_impl.
  intros.
  apply eval_Psatz_sound with (2:= Hf1) in H3.
  apply genCuttingPlaneNone with (2:= H3) ; auto.
  (* No Cutting plane (bis) *)
  intros.
  rewrite <- make_conj_impl.
  intros.
  apply eval_Psatz_sound with (2:= Hf2) in H2.
  apply genCuttingPlaneNone with (2:= H2) ; auto.
Qed.

Definition ZTautoChecker  (f : BFormula (Formula Z)) (w: list ZArithProof): bool :=
  @tauto_checker (Formula Z) (NFormula Z) Zunsat Zdeduce normalise negate  ZArithProof ZChecker f w.

Lemma ZTautoChecker_sound : forall f w, ZTautoChecker f w = true -> forall env, eval_f  (Zeval_formula env)  f.
Proof.
  intros f w.
  unfold ZTautoChecker.
  apply (tauto_checker_sound  Zeval_formula eval_nformula).
  apply Zeval_nformula_dec.
  intros until env.
  unfold eval_nformula. unfold RingMicromega.eval_nformula.
  destruct t.
  apply (check_inconsistent_sound Zsor ZSORaddon) ; auto.
  unfold Zdeduce. apply (nformula_plus_nformula_correct Zsor ZSORaddon).
  intros env t.
  rewrite normalise_correct ; auto.
  intros env t.
  rewrite negate_correct ; auto.
  intros t w0.
  apply ZChecker_sound.
Qed.

Fixpoint xhyps_of_pt (base:nat) (acc : list nat) (pt:ZArithProof)  : list nat :=
  match pt with
    | DoneProof => acc
    | RatProof c pt => xhyps_of_pt (S base ) (xhyps_of_psatz base acc c) pt
    | CutProof c pt => xhyps_of_pt (S base ) (xhyps_of_psatz base acc c) pt
    | EnumProof c1 c2 l =>
      let acc := xhyps_of_psatz base (xhyps_of_psatz base acc c2) c1 in
        List.fold_left (xhyps_of_pt (S base)) l acc
  end.

Definition hyps_of_pt (pt : ZArithProof) : list nat := xhyps_of_pt 0 nil pt.


(*Lemma hyps_of_pt_correct : forall pt l, *)






Open Scope Z_scope.


(** To ease bindings from ml code **)
(*Definition varmap := Quote.varmap.*)
Definition make_impl := Refl.make_impl.
Definition make_conj := Refl.make_conj.

Require VarMap.

(*Definition varmap_type := VarMap.t Z. *)
Definition env := PolEnv Z.
Definition node := @VarMap.Node Z.
Definition empty := @VarMap.Empty Z.
Definition leaf := @VarMap.Leaf Z.

Definition coneMember := ZWitness.

Definition eval := eval_formula.

Definition prod_pos_nat := prod positive nat.

Notation n_of_Z := Z.to_N (only parsing).

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)




==> anc/HoTT/coq-HoTT/plugins/micromega/certificate.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

(* We take as input a list of polynomials [p1...pn] and return an unfeasibility
   certificate polynomial. *)

type var = int



open Big_int
open Num
open Polynomial

module Mc = Micromega
module Ml2C = Mutils.CamlToCoq
module C2Ml = Mutils.CoqToCaml


open Mutils
type 'a number_spec = {
 bigint_to_number : big_int -> 'a;
 number_to_num : 'a  -> num;
 zero : 'a;
 unit : 'a;
 mult : 'a -> 'a -> 'a;
 eqb  : 'a -> 'a -> bool
}

let z_spec = {
 bigint_to_number = Ml2C.bigint ;
 number_to_num = (fun x -> Big_int (C2Ml.z_big_int x));
 zero = Mc.Z0;
 unit = Mc.Zpos Mc.XH;
 mult = Mc.Z.mul;
 eqb  = Mc.zeq_bool
}
 

let q_spec = {
 bigint_to_number = (fun x -> {Mc.qnum = Ml2C.bigint x; Mc.qden = Mc.XH});
 number_to_num = C2Ml.q_to_num;
 zero = {Mc.qnum = Mc.Z0;Mc.qden = Mc.XH};
 unit = {Mc.qnum =  (Mc.Zpos Mc.XH) ; Mc.qden = Mc.XH};
 mult = Mc.qmult;
 eqb  = Mc.qeq_bool
}

let r_spec = z_spec


let dev_form n_spec  p =
 let rec dev_form p = 
  match p with
   | Mc.PEc z ->  Poly.constant (n_spec.number_to_num z)
   | Mc.PEX v ->  Poly.variable (C2Ml.positive v)
   | Mc.PEmul(p1,p2) -> 
      let p1 = dev_form p1 in
      let p2 = dev_form p2 in
       Poly.product p1 p2 
   | Mc.PEadd(p1,p2) -> Poly.addition (dev_form p1) (dev_form p2)
   | Mc.PEopp p ->  Poly.uminus (dev_form p)
   | Mc.PEsub(p1,p2) ->  Poly.addition (dev_form p1) (Poly.uminus (dev_form p2))
   | Mc.PEpow(p,n)   ->  
      let p = dev_form p in
      let n = C2Ml.n n in
      let rec pow n = 
       if n = 0 
       then Poly.constant (n_spec.number_to_num n_spec.unit)
       else Poly.product p (pow (n-1)) in
       pow n in
  dev_form p


let monomial_to_polynomial mn = 
 Monomial.fold 
  (fun v i acc -> 
     let v = Ml2C.positive v in
     let mn = if i = 1 then Mc.PEX v else Mc.PEpow (Mc.PEX v ,Ml2C.n i) in
       if acc = Mc.PEc (Mc.Zpos Mc.XH)
       then mn 
       else Mc.PEmul(mn,acc))
   mn 
   (Mc.PEc (Mc.Zpos Mc.XH))
  


let list_to_polynomial vars l = 
 assert (List.for_all (fun x -> ceiling_num x =/ x) l);
 let var x = monomial_to_polynomial (List.nth vars x)  in
       
 let rec xtopoly p i = function
  | [] -> p
  | c::l -> if c =/  (Int 0) then xtopoly p (i+1) l 
    else let c = Mc.PEc (Ml2C.bigint (numerator c)) in
    let mn = 
     if c =  Mc.PEc (Mc.Zpos Mc.XH)
     then var i
     else Mc.PEmul (c,var i) in
    let p' = if p = Mc.PEc Mc.Z0 then mn else
      Mc.PEadd (mn, p) in
     xtopoly p' (i+1) l in
  
  xtopoly (Mc.PEc Mc.Z0) 0 l

let rec fixpoint f x =
 let y' = f x in
  if y' = x then y'
  else fixpoint f y'

let  rec_simpl_cone n_spec e = 
 let simpl_cone = 
  Mc.simpl_cone n_spec.zero n_spec.unit n_spec.mult n_spec.eqb in

 let rec rec_simpl_cone  = function
 | Mc.PsatzMulE(t1, t2) -> 
    simpl_cone  (Mc.PsatzMulE (rec_simpl_cone t1, rec_simpl_cone t2))
 | Mc.PsatzAdd(t1,t2)  -> 
    simpl_cone (Mc.PsatzAdd (rec_simpl_cone t1, rec_simpl_cone t2))
 |  x           -> simpl_cone x in
  rec_simpl_cone e
   
   
let simplify_cone n_spec c = fixpoint (rec_simpl_cone n_spec) c
 
type cone_prod = 
  Const of cone 
  | Ideal of cone *cone 
  | Mult of cone * cone 
  | Other of cone
and cone =   Mc.zWitness



let factorise_linear_cone c =
 
 let rec cone_list  c l = 
  match c with
   | Mc.PsatzAdd (x,r) -> cone_list  r (x::l)
   |  _        ->  c :: l in
  
 let factorise c1 c2 =
  match c1 , c2 with
   | Mc.PsatzMulC(x,y) , Mc.PsatzMulC(x',y') -> 
      if x = x' then Some (Mc.PsatzMulC(x, Mc.PsatzAdd(y,y'))) else None
   | Mc.PsatzMulE(x,y) , Mc.PsatzMulE(x',y') -> 
      if x = x' then Some (Mc.PsatzMulE(x, Mc.PsatzAdd(y,y'))) else None
   |  _     -> None in
  
 let rec rebuild_cone l pending  =
  match l with
   | [] -> (match pending with
      | None -> Mc.PsatzZ
      | Some p -> p
     )
   | e::l -> 
      (match pending with
       | None -> rebuild_cone l (Some e) 
       | Some p -> (match factorise p e with
          | None -> Mc.PsatzAdd(p, rebuild_cone l (Some e))
          | Some f -> rebuild_cone l (Some f) )
      ) in

  (rebuild_cone (List.sort Pervasives.compare (cone_list c [])) None)



(* The binding with Fourier might be a bit obsolete 
   -- how does it handle equalities ? *)

(* Certificates are elements of the cone such that P = 0  *)

(* To begin with, we search for certificates of the form:
   a1.p1 + ... an.pn + b1.q1 +... + bn.qn + c = 0   
   where pi >= 0 qi > 0
   ai >= 0 
   bi >= 0
   Sum bi + c >= 1
   This is a linear problem: each monomial is considered as a variable.
   Hence, we can use fourier.

   The variable c is at index 0
*)

open Mfourier

(* fold_left followed by a rev ! *)

let constrain_monomial mn l  = 
 let coeffs = List.fold_left (fun acc p -> (Poly.get mn p)::acc) [] l in
  if mn = Monomial.const
  then  
   { coeffs = Vect.from_list ((Big_int unit_big_int):: (List.rev coeffs)) ; 
     op = Eq ; 
     cst = Big_int zero_big_int  }
  else
   { coeffs = Vect.from_list ((Big_int zero_big_int):: (List.rev coeffs)) ; 
     op = Eq ; 
     cst = Big_int zero_big_int  }

    
let positivity l = 
 let rec xpositivity i l = 
  match l with
   | [] -> []
   | (_,Mc.Equal)::l -> xpositivity (i+1) l
   | (_,_)::l -> 
      {coeffs = Vect.update (i+1) (fun _ -> Int 1) Vect.null ; 
       op = Ge ; 
       cst = Int 0 }  :: (xpositivity (i+1) l)
 in
  xpositivity 0 l


let string_of_op = function
 | Mc.Strict -> "> 0" 
 | Mc.NonStrict -> ">= 0" 
 | Mc.Equal -> "= 0"
 | Mc.NonEqual -> "<> 0"



(* If the certificate includes at least one strict inequality, 
   the obtained polynomial can also be 0 *)
let build_linear_system l =

 (* Gather the monomials:  HINT add up of the polynomials ==> This does not work anymore *)
 let l' = List.map fst l in

 let module MonSet = Set.Make(Monomial) in

 let monomials = 
  List.fold_left (fun acc p -> 
                    Poly.fold (fun m _ acc -> MonSet.add m acc) p acc) 
    (MonSet.singleton Monomial.const) l'
 in  (* For each monomial, compute a constraint *)
 let s0 = 
  MonSet.fold (fun mn  res -> (constrain_monomial mn l')::res) monomials [] in
  (* I need at least something strictly positive *)
 let strict = {
  coeffs = Vect.from_list ((Big_int unit_big_int)::
                            (List.map (fun (x,y) -> 
                              match y with Mc.Strict -> 
                                  Big_int unit_big_int 
                              | _ -> Big_int zero_big_int) l));
  op = Ge ; cst = Big_int unit_big_int } in
  (* Add the positivity constraint *)
  {coeffs = Vect.from_list ([Big_int unit_big_int]) ; 
   op = Ge ; 
   cst = Big_int zero_big_int}::(strict::(positivity l)@s0)


let big_int_to_z = Ml2C.bigint
 
(* For Q, this is a pity that the certificate has been scaled 
   -- at a lower layer, certificates are using nums... *)
let make_certificate n_spec (cert,li) = 
 let bint_to_cst = n_spec.bigint_to_number in
  match cert with
   | [] -> failwith "empty_certificate"
   | e::cert' -> 
(*      let cst = match compare_big_int e zero_big_int with
       | 0 -> Mc.PsatzZ
       | 1 ->  Mc.PsatzC (bint_to_cst e) 
       | _ -> failwith "positivity error" 
      in *)
      let rec scalar_product cert l =
       match cert with
        | [] -> Mc.PsatzZ
        | c::cert -> 
	    match l with
              | [] -> failwith "make_certificate(1)"
              | i::l ->  
		  let r = scalar_product cert l in
		    match compare_big_int c  zero_big_int with
                      | -1 -> Mc.PsatzAdd (
			  Mc.PsatzMulC (Mc.Pc ( bint_to_cst c), Mc.PsatzIn (Ml2C.nat i)), 
			  r)
                      | 0  -> r
                      | _ ->  Mc.PsatzAdd (
			  Mc.PsatzMulE (Mc.PsatzC (bint_to_cst c), Mc.PsatzIn (Ml2C.nat i)),
			  r) in
        (factorise_linear_cone 
             (simplify_cone n_spec (scalar_product cert' li)))


exception Found of Monomial.t

exception Strict

let primal l = 
  let vr = ref 0 in
  let module Mmn = Map.Make(Monomial) in

  let vect_of_poly map p =
    Poly.fold (fun mn vl (map,vect) -> 
      if mn = Monomial.const 
      then (map,vect)
      else 
	let (mn,m) = try (Mmn.find mn map,map) with Not_found -> let res = (!vr, Mmn.add mn !vr map) in incr vr ; res in
	  (m,if sign_num vl = 0 then vect else (mn,vl)::vect)) p (map,[]) in
    
  let op_op = function Mc.NonStrict -> Ge |Mc.Equal -> Eq | _ -> raise Strict in

  let cmp x y = Pervasives.compare (fst x) (fst y) in

   snd (List.fold_right (fun  (p,op) (map,l) ->
      let (mp,vect) = vect_of_poly map p in  
      let cstr = {coeffs = List.sort cmp vect; op = op_op op ; cst = minus_num (Poly.get Monomial.const p)} in

	(mp,cstr::l)) l (Mmn.empty,[]))

let dual_raw_certificate (l:  (Poly.t * Mc.op1) list) = 
(*  List.iter (fun (p,op) -> Printf.fprintf stdout "%a %s 0\n" Poly.pp p (string_of_op op) ) l ; *)
    
 let sys = build_linear_system l in

   try 
   match Fourier.find_point sys with
    | Inr _ -> None
    | Inl cert ->  Some (rats_to_ints (Vect.to_list cert)) 
       (* should not use rats_to_ints *)
  with x when Errors.noncritical x ->
   if debug
   then (Printf.printf "raw certificate %s" (Printexc.to_string x);
         flush stdout) ;
   None


let raw_certificate l = 
  try 
    let p = primal l in
      match Fourier.find_point p with
	| Inr prf -> 
	    if debug then Printf.printf "AProof : %a\n" pp_proof prf ; 
	    let cert = List.map (fun (x,n) -> x+1,n) (fst (List.hd (Proof.mk_proof p prf))) in
	      if debug then Printf.printf "CProof : %a" Vect.pp_vect cert ; 
	      Some (rats_to_ints (Vect.to_list cert))
	| Inl _   -> None
  with Strict -> 
    (* Fourier elimination should handle > *)
    dual_raw_certificate l 


let simple_linear_prover  l =
 let (lc,li) = List.split l in
  match raw_certificate lc with
   |  None -> None (* No certificate *)
   | Some cert -> Some (cert,li)
      




let linear_prover n_spec l  =
  let build_system n_spec l = 
    let li = List.combine l (interval 0 (List.length l -1)) in
    let (l1,l') = List.partition 
      (fun (x,_) -> if snd x = Mc.NonEqual then true else false) li in
      List.map 
	(fun ((x,y),i) -> match y with
             Mc.NonEqual -> failwith "cannot happen"
           |  y -> ((dev_form n_spec x, y),i)) l' in
  let l' = build_system n_spec l in 
    simple_linear_prover (*n_spec*) l' 


let linear_prover n_spec l  =
 try linear_prover n_spec l
 with x when Errors.noncritical x ->
   (print_string (Printexc.to_string x); None)

let linear_prover_with_cert spec l = 
  match linear_prover spec l with
    | None -> None
    | Some cert -> Some (make_certificate spec cert)




let make_linear_system l =
 let l' = List.map fst l in
 let monomials = List.fold_left (fun acc p -> Poly.addition p acc) 
  (Poly.constant (Int 0)) l' in
 let monomials = Poly.fold 
  (fun mn _ l -> if mn = Monomial.const then l else mn::l) monomials [] in
  (List.map (fun (c,op) -> 
   {coeffs = Vect.from_list (List.map (fun mn ->  (Poly.get mn c)) monomials) ; 
    op = op ; 
    cst = minus_num ( (Poly.get Monomial.const c))}) l
    ,monomials)


let pplus x y = Mc.PEadd(x,y)
let pmult x y = Mc.PEmul(x,y)
let pconst x = Mc.PEc x
let popp x = Mc.PEopp x

(* keep track of enumerated vectors *)
let rec mem p x  l = 
 match l with  [] -> false | e::l -> if p x e then true else mem p x l

let rec remove_assoc p x l = 
 match l with [] -> [] | e::l -> if p x (fst e) then
  remove_assoc p x l else e::(remove_assoc p x l) 

let eq x y = Vect.compare x y = 0

let  remove e  l  = List.fold_left (fun l x -> if eq x e then l else x::l) [] l


(* The prover is (probably) incomplete -- 
   only searching for naive cutting planes *)

let develop_constraint z_spec (e,k) = 
    match k with
      | Mc.NonStrict -> (dev_form z_spec e , Ge)
      | Mc.Equal     ->  (dev_form z_spec e , Eq)
      | _     -> assert false


let op_of_op_compat = function
  | Ge -> Mc.NonStrict
  | Eq -> Mc.Equal


let integer_vector coeffs = 
  let vars , coeffs = List.split coeffs in
    List.combine vars (List.map (fun x -> Big_int x) (rats_to_ints coeffs))

let integer_cstr {coeffs = coeffs ; op = op ; cst = cst } = 
  let vars , coeffs = List.split coeffs in
  match rats_to_ints (cst::coeffs) with
    | cst :: coeffs -> 
	{
	  coeffs = List.combine vars (List.map (fun x -> Big_int x) coeffs) ;
	  op = op ; cst = Big_int cst}
    |  _ -> assert false
	 

let pexpr_of_cstr_compat var cstr  = 
  let {coeffs = coeffs ; op = op ; cst = cst } = integer_cstr cstr in
  try 
    let expr = list_to_polynomial var (Vect.to_list coeffs) in  
    let d = Ml2C.bigint (denominator cst) in
    let n = Ml2C.bigint (numerator cst) in
      (pplus (pmult (pconst d) expr) (popp (pconst n)), op_of_op_compat op)
  with Failure _ -> failwith "pexpr_of_cstr_compat"




open Sos_types

let rec scale_term t = 
 match t with
  | Zero    -> unit_big_int , Zero
  | Const n ->  (denominator n) , Const (Big_int (numerator n))
  | Var n   -> unit_big_int , Var n
  | Inv _   -> failwith "scale_term : not implemented"
  | Opp t   -> let s, t = scale_term t in s, Opp t
  | Add(t1,t2) -> let s1,y1 = scale_term t1 and s2,y2 = scale_term t2 in
    let g = gcd_big_int s1 s2 in
    let s1' = div_big_int s1 g in
    let s2' = div_big_int s2 g in
    let e = mult_big_int g (mult_big_int s1' s2') in
     if (compare_big_int e unit_big_int) = 0
     then (unit_big_int, Add (y1,y2))
     else 	e, Add (Mul(Const (Big_int s2'), y1),
		       Mul (Const (Big_int s1'), y2))
  | Sub _ -> failwith "scale term: not implemented"
  | Mul(y,z) ->       let s1,y1 = scale_term y and s2,y2 = scale_term z in
		       mult_big_int s1 s2 , Mul (y1, y2)
  |  Pow(t,n) -> let s,t = scale_term t in
		  power_big_int_positive_int s  n , Pow(t,n)
  |   _ -> failwith "scale_term : not implemented"

let scale_term t =
 let (s,t') = scale_term t in
  s,t'


let get_index_of_ith_match f i l  =
 let rec get j res l =
  match l with
   | [] -> failwith "bad index"
   | e::l -> if f e
     then 
       (if j = i then res else get (j+1) (res+1) l )
     else get j (res+1) l in
  get 0 0 l


let rec scale_certificate pos = match pos with
 | Axiom_eq i ->  unit_big_int , Axiom_eq i
 | Axiom_le i ->  unit_big_int , Axiom_le i
 | Axiom_lt i ->   unit_big_int , Axiom_lt i
 | Monoid l   -> unit_big_int , Monoid l
 | Rational_eq n ->  (denominator n) , Rational_eq (Big_int (numerator n))
 | Rational_le n ->  (denominator n) , Rational_le (Big_int (numerator n))
 | Rational_lt n ->  (denominator n) , Rational_lt (Big_int (numerator n))
 | Square t -> let s,t' =  scale_term t in 
		mult_big_int s s , Square t'
 | Eqmul (t, y) -> let s1,y1 = scale_term t and s2,y2 = scale_certificate y in
		    mult_big_int s1 s2 , Eqmul (y1,y2)
 | Sum (y, z) -> let s1,y1 = scale_certificate y 
   and s2,y2 = scale_certificate z in
   let g = gcd_big_int s1 s2 in
   let s1' = div_big_int s1 g in
   let s2' = div_big_int s2 g in
    mult_big_int g (mult_big_int s1' s2'), 
    Sum (Product(Rational_le (Big_int s2'), y1),
	Product (Rational_le (Big_int s1'), y2))
 | Product (y, z) -> 
    let s1,y1 = scale_certificate y and s2,y2 = scale_certificate z in
     mult_big_int s1 s2 , Product (y1,y2)


open Micromega
 let rec term_to_q_expr = function
  | Const n ->  PEc (Ml2C.q n)
  | Zero   ->  PEc ( Ml2C.q (Int 0))
  | Var s   ->  PEX (Ml2C.index 
		      (int_of_string (String.sub s 1 (String.length s - 1))))
  | Mul(p1,p2) ->  PEmul(term_to_q_expr p1, term_to_q_expr p2)
  | Add(p1,p2) ->   PEadd(term_to_q_expr p1, term_to_q_expr p2)
  | Opp p ->   PEopp (term_to_q_expr p)
  | Pow(t,n) ->  PEpow (term_to_q_expr t,Ml2C.n n)
  | Sub(t1,t2) ->  PEsub (term_to_q_expr t1,  term_to_q_expr t2)
  | _ -> failwith "term_to_q_expr: not implemented"

 let term_to_q_pol e = Mc.norm_aux (Ml2C.q (Int 0)) (Ml2C.q (Int 1)) Mc.qplus  Mc.qmult Mc.qminus Mc.qopp Mc.qeq_bool (term_to_q_expr e)


 let rec product l = 
   match l with
     | [] -> Mc.PsatzZ
     | [i] -> Mc.PsatzIn (Ml2C.nat i)
     | i ::l -> Mc.PsatzMulE(Mc.PsatzIn (Ml2C.nat i), product l)


let  q_cert_of_pos  pos = 
 let rec _cert_of_pos = function
   Axiom_eq i ->  Mc.PsatzIn (Ml2C.nat i)
  | Axiom_le i ->  Mc.PsatzIn (Ml2C.nat i)
  | Axiom_lt i ->  Mc.PsatzIn (Ml2C.nat i)
  | Monoid l  -> product l
  | Rational_eq n | Rational_le n | Rational_lt n -> 
     if compare_num n (Int 0) = 0 then Mc.PsatzZ else
      Mc.PsatzC (Ml2C.q   n)
  | Square t -> Mc.PsatzSquare (term_to_q_pol  t)
  | Eqmul (t, y) -> Mc.PsatzMulC(term_to_q_pol t, _cert_of_pos y)
  | Sum (y, z) -> Mc.PsatzAdd  (_cert_of_pos y, _cert_of_pos z)
  | Product (y, z) -> Mc.PsatzMulE (_cert_of_pos y, _cert_of_pos z) in
  simplify_cone q_spec (_cert_of_pos pos)


 let rec term_to_z_expr = function
  | Const n ->  PEc (Ml2C.bigint (big_int_of_num n))
  | Zero   ->  PEc ( Z0)
  | Var s   ->  PEX (Ml2C.index 
		      (int_of_string (String.sub s 1 (String.length s - 1))))
  | Mul(p1,p2) ->  PEmul(term_to_z_expr p1, term_to_z_expr p2)
  | Add(p1,p2) ->   PEadd(term_to_z_expr p1, term_to_z_expr p2)
  | Opp p ->   PEopp (term_to_z_expr p)
  | Pow(t,n) ->  PEpow (term_to_z_expr t,Ml2C.n n)
  | Sub(t1,t2) ->  PEsub (term_to_z_expr t1,  term_to_z_expr t2)
  | _ -> failwith "term_to_z_expr: not implemented"

 let term_to_z_pol e = Mc.norm_aux (Ml2C.z 0) (Ml2C.z 1) Mc.Z.add  Mc.Z.mul Mc.Z.sub Mc.Z.opp Mc.zeq_bool (term_to_z_expr e)

let  z_cert_of_pos  pos = 
 let s,pos = (scale_certificate pos) in
 let rec _cert_of_pos = function
   Axiom_eq i ->  Mc.PsatzIn (Ml2C.nat i)
  | Axiom_le i ->  Mc.PsatzIn (Ml2C.nat i)
  | Axiom_lt i ->  Mc.PsatzIn (Ml2C.nat i)
  | Monoid l  -> product l
  | Rational_eq n | Rational_le n | Rational_lt n -> 
     if compare_num n (Int 0) = 0 then Mc.PsatzZ else
      Mc.PsatzC (Ml2C.bigint (big_int_of_num  n))
  | Square t -> Mc.PsatzSquare (term_to_z_pol  t)
  | Eqmul (t, y) -> 
      let is_unit =
	match t with
	  | Const n -> n =/ Int 1 
	  |   _     -> false in
	if is_unit
	then _cert_of_pos y
	else Mc.PsatzMulC(term_to_z_pol t, _cert_of_pos y)
  | Sum (y, z) -> Mc.PsatzAdd  (_cert_of_pos y, _cert_of_pos z)
  | Product (y, z) -> Mc.PsatzMulE (_cert_of_pos y, _cert_of_pos z) in
  simplify_cone z_spec (_cert_of_pos pos)

(** All constraints (initial or derived) have an index and have a justification i.e., proof.
    Given a constraint, all the coefficients are always integers.
*)
open Mutils
open Mfourier
open Num
open Big_int
open Polynomial

(*module Mc = Micromega*)
(*module Ml2C = Mutils.CamlToCoq
module C2Ml = Mutils.CoqToCaml
*)
let debug = false



module Env = 
struct

  type t = int list

  let id_of_hyp hyp l = 
    let rec xid_of_hyp i l = 
      match l with
      | [] -> failwith "id_of_hyp"
      | hyp'::l -> if hyp = hyp' then i else xid_of_hyp (i+1) l in
      xid_of_hyp 0 l

end


let  coq_poly_of_linpol (p,c) = 

  let pol_of_mon m =
    Monomial.fold (fun x v p -> Mc.PEmul(Mc.PEpow(Mc.PEX(Ml2C.positive x),Ml2C.n v),p)) m (Mc.PEc (Mc.Zpos Mc.XH)) in

    List.fold_left (fun acc (x,v) -> 
		      let mn = LinPoly.MonT.retrieve x in
			Mc.PEadd(Mc.PEmul(Mc.PEc (Ml2C.bigint (numerator v)), pol_of_mon mn),acc)) (Mc.PEc (Ml2C.bigint (numerator c))) p
			



let rec cmpl_prf_rule env = function
  | Hyp i | Def i -> Mc.PsatzIn (Ml2C.nat (Env.id_of_hyp i env))
  | Cst i         -> Mc.PsatzC (Ml2C.bigint i)
  | Zero          -> Mc.PsatzZ
  | MulPrf(p1,p2)      -> Mc.PsatzMulE(cmpl_prf_rule env p1, cmpl_prf_rule env p2)
  | AddPrf(p1,p2)      -> Mc.PsatzAdd(cmpl_prf_rule env p1 , cmpl_prf_rule env p2)
  | MulC(lp,p)  -> let lp = Mc.norm0 (coq_poly_of_linpol lp) in
      Mc.PsatzMulC(lp,cmpl_prf_rule env p)
  | Square lp      -> Mc.PsatzSquare (Mc.norm0 (coq_poly_of_linpol lp))
  | _                  -> failwith "Cuts should already be compiled"
      

let rec cmpl_proof env = function
  | Done ->  Mc.DoneProof
  | Step(i,p,prf) -> 
      begin
	match p with
	| CutPrf p' -> 
	    Mc.CutProof(cmpl_prf_rule env p', cmpl_proof (i::env) prf)
	|   _       -> Mc.RatProof(cmpl_prf_rule env p,cmpl_proof (i::env) prf)
      end
  | Enum(i,p1,_,p2,l) -> 
      Mc.EnumProof(cmpl_prf_rule env p1,cmpl_prf_rule env p2,List.map (cmpl_proof (i::env)) l)


let compile_proof env prf = 
  let id = 1 + proof_max_id prf in
  let _,prf = normalise_proof id prf in
    if debug then Printf.fprintf stdout "compiled proof %a\n" output_proof prf;
    cmpl_proof env prf

type prf_sys = (cstr_compat * prf_rule) list


let xlinear_prover sys = 
  match Fourier.find_point sys with
  | Inr prf -> 
      if debug then Printf.printf "AProof : %a\n" pp_proof prf ; 
      let cert = (*List.map (fun (x,n) -> x+1,n)*) (fst (List.hd (Proof.mk_proof sys prf))) in
	if debug then Printf.printf "CProof : %a" Vect.pp_vect cert ; 
	Some (rats_to_ints (Vect.to_list cert))
  | Inl _   -> None


let output_num o n = output_string o (string_of_num n)
let output_bigint o n = output_string o (string_of_big_int n)

let proof_of_farkas prf cert = 
(*  Printf.printf "\nproof_of_farkas  %a , %a \n" (pp_list output_prf_rule) prf (pp_list output_bigint) cert ;  *)
  let rec mk_farkas acc prf cert = 
    match prf, cert with
    |   _  , []   -> acc
    |  []  , _    -> failwith "proof_of_farkas : not enough hyps"
    |  p::prf,c::cert -> 
	   mk_farkas (add_proof (mul_proof c p) acc) prf cert in
  let res =  mk_farkas Zero prf cert in
    (*Printf.printf "==> %a" output_prf_rule res ; *)
    res


let linear_prover sys =
  let (sysi,prfi) = List.split sys in
    match xlinear_prover sysi with
    | None -> None
    | Some cert -> Some (proof_of_farkas prfi cert)

let linear_prover  = 
  if debug 
  then 
    fun sys -> 
      Printf.printf "<linear_prover"; flush stdout ;
      let res = linear_prover sys in
	Printf.printf ">"; flush stdout ;
	res
  else linear_prover
  



(** A single constraint can be unsat for the following reasons:
    - 0 >= c for c a negative constant
    - 0 =  c for c a non-zero constant
    - e = c  when the coeffs of e are all integers and c is rational
*)

type checksat = 
  | Tauto (* Tautology *)
  | Unsat of prf_rule (* Unsatisfiable *)
  | Cut of cstr_compat * prf_rule (* Cutting plane *)
  | Normalise of cstr_compat * prf_rule (* coefficients are relatively prime *)
      

(** [check_sat] 
    - detects constraints that are not satisfiable;
    - normalises constraints and generate cuts.
*)

let check_sat (cstr,prf) = 
  let {coeffs=coeffs ; op=op ; cst=cst} = cstr in
    match coeffs with
    | [] -> 
	if eval_op op (Int 0) cst then Tauto else Unsat prf
    | _  -> 
	let gcdi =  (gcd_list (List.map snd coeffs)) in
	let gcd = Big_int gcdi in
	  if eq_num gcd (Int 1)
	  then Normalise(cstr,prf) 
	  else
	    if sign_num (mod_num cst gcd) = 0
	    then (* We can really normalise *)
	      begin
		assert (sign_num gcd >=1 ) ;
		let cstr = {
		  coeffs = List.map (fun (x,v) -> (x, v // gcd)) coeffs; 
		  op = op ; cst = cst // gcd
		} in 
		  Normalise(cstr,Gcd(gcdi,prf))
		    (*		    Normalise(cstr,CutPrf prf)*)
	      end
	    else
	      match op with
	      | Eq -> Unsat (CutPrf prf)
	      | Ge -> 
		  let cstr = {
		    coeffs = List.map (fun (x,v) -> (x, v // gcd)) coeffs; 
		    op = op ; cst = ceiling_num (cst // gcd)
		  } in Cut(cstr,CutPrf prf)


(** Proof generating pivoting over variable v *)
let pivot v (c1,p1) (c2,p2) = 
  let {coeffs = v1 ; op = op1 ; cst = n1} = c1
  and {coeffs = v2 ; op = op2 ; cst = n2} = c2 in



  (* Could factorise gcd... *)
  let xpivot cv1 cv2 =
    (
      {coeffs = Vect.add (Vect.mul cv1 v1) (Vect.mul cv2 v2) ;
       op = Proof.add_op op1 op2 ;
       cst = n1 */ cv1 +/ n2 */ cv2 },

      AddPrf(mul_proof (numerator cv1) p1,mul_proof (numerator cv2) p2)) in
    
    match Vect.get v v1 , Vect.get v v2 with
    | None , _ | _ , None -> None
    | Some a   , Some b   ->
	if (sign_num a) * (sign_num b) = -1
	then 
	  let cv1 = abs_num b 
	  and cv2 = abs_num a  in
	    Some (xpivot cv1 cv2)
	else 
	  if op1 = Eq
          then 
	    let cv1 = minus_num (b */ (Int (sign_num a)))
	    and cv2 = abs_num a in
	      Some (xpivot cv1 cv2)
          else if op2 = Eq
	  then
	    let cv1 = abs_num b 
	    and cv2 = minus_num (a */ (Int  (sign_num b))) in
	      Some (xpivot cv1 cv2)
	  else  None (* op2 could be Eq ... this might happen *)
	    
exception FoundProof of  prf_rule

let simpl_sys sys = 
  List.fold_left (fun acc (c,p) -> 
		    match check_sat (c,p) with
		    | Tauto -> acc
		    | Unsat prf -> raise (FoundProof prf)
		    | Cut(c,p)  -> (c,p)::acc
		    | Normalise (c,p) -> (c,p)::acc) [] sys


(** [ext_gcd a b] is the extended Euclid algorithm.
    [ext_gcd a b = (x,y,g)] iff [ax+by=g]
    Source: http://en.wikipedia.org/wiki/Extended_Euclidean_algorithm
*)
let rec ext_gcd a b = 
  if sign_big_int b = 0 
  then (unit_big_int,zero_big_int)
  else
    let (q,r) = quomod_big_int a b in
    let (s,t) = ext_gcd b r in
      (t, sub_big_int s (mult_big_int q t))


let pp_ext_gcd a b = 
  let a' = big_int_of_int a in
  let b' = big_int_of_int b in
    
  let (x,y) = ext_gcd a' b' in
    Printf.fprintf stdout "%s * %s + %s * %s = %s\n" 
      (string_of_big_int x) (string_of_big_int a')
      (string_of_big_int y) (string_of_big_int b')
      (string_of_big_int (add_big_int (mult_big_int x a') (mult_big_int y b')))

exception Result of (int * (proof * cstr_compat))

let split_equations psys = 
  List.partition (fun (c,p) -> c.op = Eq)


let extract_coprime (c1,p1) (c2,p2) = 
  let rec exist2 vect1 vect2 = 
    match vect1 , vect2 with
    | _ , [] | [], _ -> None
    | (v1,n1)::vect1' , (v2, n2) :: vect2' -> 
	if v1 = v2
	then 
	  if compare_big_int (gcd_big_int (numerator n1) (numerator n2)) unit_big_int  = 0
	  then Some (v1,n1,n2)
	  else 
	    exist2 vect1' vect2'
	else
	  if v1 < v2 
	  then exist2 vect1' vect2
	  else exist2 vect1 vect2' in
    
    if c1.op = Eq && c2.op = Eq 
    then exist2 c1.coeffs c2.coeffs
    else None

let extract2 pred l =
  let rec xextract2 rl l = 
    match l with
    | [] -> (None,rl) (* Did not find *)
    | e::l ->
	match extract (pred e) l with
	| None,_ -> xextract2 (e::rl) l
	| Some (r,e'),l' -> Some (r,e,e'), List.rev_append rl l' in
    
    xextract2 [] l


let extract_coprime_equation psys = 
  extract2 extract_coprime psys


let apply_and_normalise f psys =
  List.fold_left (fun acc pc' -> 
		    match f pc' with
		     | None -> pc'::acc
		     | Some pc' -> 
			 match check_sat pc' with
			  | Tauto -> acc
			  | Unsat prf -> raise (FoundProof prf)
			  | Cut(c,p)  -> (c,p)::acc
			  | Normalise (c,p) -> (c,p)::acc
		 ) [] psys




let pivot_sys v pc psys = apply_and_normalise (pivot v pc) psys


let reduce_coprime psys = 
  let oeq,sys = extract_coprime_equation psys in
    match oeq with
    | None -> None (* Nothing to do *)
    | Some((v,n1,n2),(c1,p1),(c2,p2) ) -> 
	let (l1,l2) = ext_gcd (numerator n1) (numerator n2) in
	let l1' = Big_int l1 and l2' = Big_int l2 in
	let cstr = 
	  {coeffs = Vect.add (Vect.mul l1' c1.coeffs) (Vect.mul l2' c2.coeffs);
	   op = Eq ; 
	   cst = (l1' */ c1.cst) +/ (l2' */ c2.cst) 
	  } in
	let prf = add_proof (mul_proof (numerator l1') p1) (mul_proof (numerator l2') p2) in

	  Some (pivot_sys v (cstr,prf) ((c1,p1)::sys))

(** If there is an equation [eq] of the form 1.x + e = c, do a pivot over x with equation [eq] *)
let reduce_unary psys = 
  let is_unary_equation (cstr,prf) = 
    if cstr.op = Eq 
    then 
      try 
	Some (fst (List.find (fun (_,n) -> n =/ (Int 1) || n=/ (Int (-1))) cstr.coeffs))
      with Not_found -> None
    else None in

  let (oeq,sys) =  extract is_unary_equation psys in
    match oeq with
    | None -> None (* Nothing to do *)
    | Some(v,pc) -> 
	Some(pivot_sys v pc sys)

let reduce_non_lin_unary psys = 

  let is_unary_equation (cstr,prf) = 
    if cstr.op = Eq 
    then 
      try 
	let x = fst (List.find (fun (x,n) ->  (n =/ (Int 1) || n=/ (Int (-1))) && Monomial.is_var (LinPoly.MonT.retrieve x) ) cstr.coeffs) in
	let x' = LinPoly.MonT.retrieve x in
	  if List.for_all (fun (y,_) -> y = x  || snd (Monomial.div (LinPoly.MonT.retrieve y) x') = 0) cstr.coeffs 
	  then Some x
	  else None
      with Not_found -> None
    else None in


  let (oeq,sys) =   extract is_unary_equation psys in
    match oeq with
     | None -> None (* Nothing to do *)
     | Some(v,pc) -> 
	 Some(apply_and_normalise (LinPoly.pivot_eq v pc) sys)

let reduce_var_change psys = 

  let rec rel_prime vect = 
    match vect with
     | [] -> None
     | (x,v)::vect -> 
	 let v = numerator v in
	   try 
	     let (x',v') = List.find (fun (_,v') -> 
					let v' = numerator v' in 
					  eq_big_int (gcd_big_int  v v') unit_big_int) vect in
	       Some ((x,v),(x',numerator v'))
	   with Not_found -> rel_prime vect in

  let rel_prime (cstr,prf) =  if cstr.op = Eq then rel_prime cstr.coeffs else None in

  let (oeq,sys) = extract rel_prime psys in
    
    match oeq with
     | None -> None
     | Some(((x,v),(x',v')),(c,p)) -> 
	 let (l1,l2) = ext_gcd  v  v' in
	 let l1,l2 = Big_int l1 , Big_int l2 in

	 let get v vect = 
	   match Vect.get v vect with
	    | None -> Int 0
	    | Some n -> n in

	 let pivot_eq (c',p') = 
	   let {coeffs = coeffs ; op = op ; cst = cst} = c' in
	   let vx = get x coeffs in
	   let vx' = get x' coeffs in
	   let m = minus_num (vx */ l1 +/ vx' */ l2) in
	     Some ({coeffs = 
		       Vect.add (Vect.mul m c.coeffs) coeffs ; op = op ; cst = m */ c.cst +/ cst} , 
	   AddPrf(MulC(([], m),p),p')) in

	   Some (apply_and_normalise pivot_eq sys)




  let reduce_pivot psys = 
    let is_equation (cstr,prf) = 
      if cstr.op = Eq
      then
	try 
	  Some (fst (List.hd cstr.coeffs))
	with Not_found -> None
      else None in
    let (oeq,sys) = extract is_equation psys in
      match oeq with
      | None -> None (* Nothing to do *)
      | Some(v,pc) -> 
	  if debug then 
	    Printf.printf "Bad news : loss of completeness %a=%s" Vect.pp_vect (fst pc).coeffs (string_of_num (fst pc).cst); 
	  Some(pivot_sys v pc sys)





  let iterate_until_stable f x = 
    let rec iter x = 
      match f x with
      | None -> x
      | Some x' -> iter x' in
      iter x

  let rec app_funs l x = 
    match l with
    | [] -> None
    | f::fl -> 
	match f x with
	| None    -> app_funs fl x
	| Some x' -> Some x'

  let reduction_equations psys =
    iterate_until_stable (app_funs 
			    [reduce_unary ; reduce_coprime ; 
			     reduce_var_change (*; reduce_pivot*)]) psys 

  let reduction_non_lin_equations psys =
    iterate_until_stable (app_funs 
			    [reduce_non_lin_unary (*; reduce_coprime ; 
			     reduce_var_change ; reduce_pivot *)]) psys 




  (** [get_bound sys] returns upon success an interval (lb,e,ub) with proofs *)
  let get_bound sys = 
    let is_small (v,i) = 
      match Itv.range i with
      | None -> false
      | Some i -> i <=/ (Int 1) in
      
    let select_best (x1,i1) (x2,i2) = 
      if Itv.smaller_itv i1 i2
      then (x1,i1) else (x2,i2) in

    (* For lia, there are no equations => these precautions are not needed *)
    (* For nlia, there are equations => do not enumerate over equations! *)
    let all_planes sys = 
      let (eq,ineq) = List.partition (fun c -> c.op = Eq) sys in
	match eq with
	  | [] -> List.rev_map (fun c -> c.coeffs) ineq
	  | _  -> 
	      List.fold_left (fun acc c -> 
				if List.exists (fun c' -> Vect.equal c.coeffs c'.coeffs) eq
				then acc else c.coeffs ::acc) [] ineq in

    let smallest_interval = 
      List.fold_left 
	(fun acc vect ->
	   if is_small acc
	   then acc
	   else 
	     match Fourier.optimise vect sys with
	     | None -> acc
	     | Some i -> 
		 if debug then Printf.printf "Found a new bound %a" Vect.pp_vect vect ;
		 select_best (vect,i) acc)  (Vect.null, (None,None)) (all_planes sys) in
    let smallest_interval =
      match smallest_interval
      with
      | (x,(Some i, Some j))  -> Some(i,x,j)
      |   x        ->   None (* This should not be possible *)
    in
      match smallest_interval with
      | Some (lb,e,ub) -> 
	  let (lbn,lbd) = (sub_big_int (numerator lb)  unit_big_int, denominator lb) in
	  let (ubn,ubd) = (add_big_int unit_big_int (numerator ub) , denominator ub) in
	    (match
               (* x <= ub ->  x  > ub *)
               xlinear_prover   ({coeffs = Vect.mul (Big_int ubd)  e ; op = Ge ; cst = Big_int ubn} :: sys),
               (* lb <= x  -> lb > x *)
               xlinear_prover
		 ({coeffs = Vect.mul (minus_num (Big_int lbd)) e ; op = Ge ; cst = minus_num (Big_int lbn)} :: sys)
	     with
	     | Some cub , Some clb  -> Some(List.tl clb,(lb,e,ub), List.tl cub)
	     |         _            -> failwith "Interval without proof"
	    )
      | None -> None


  let check_sys sys = 
    List.for_all (fun (c,p) -> List.for_all (fun (_,n) -> sign_num n <> 0) c.coeffs) sys


  let xlia reduction_equations  sys = 

  let rec enum_proof (id:int) (sys:prf_sys) : proof option = 
    if debug then (Printf.printf "enum_proof\n" ; flush stdout) ;
    assert (check_sys sys) ; 

    let nsys,prf = List.split sys in
      match get_bound nsys with
      | None -> None (* Is the systeme really unbounded ? *)
      | Some(prf1,(lb,e,ub),prf2) -> 
	  if debug then Printf.printf "Found interval: %a in [%s;%s] -> " Vect.pp_vect e (string_of_num lb) (string_of_num ub) ; 
	  (match start_enum  id  e  (ceiling_num lb)  (floor_num ub) sys
	   with
	   | Some prfl -> 
	       Some(Enum(id,proof_of_farkas prf prf1,e, proof_of_farkas prf prf2,prfl))
	   | None -> None
	  )

  and start_enum id e clb cub sys = 
    if clb >/ cub
    then Some []
    else
      let eq = {coeffs = e ; op = Eq ; cst = clb} in
	match aux_lia (id+1) ((eq, Def id) :: sys) with
	| None -> None 
	| Some prf  -> 
	    match start_enum id e (clb +/ (Int 1)) cub sys with
	    | None -> None
	    | Some l -> Some (prf::l)

  and aux_lia (id:int)  (sys:prf_sys) : proof option  = 
    assert (check_sys sys) ; 
    if debug then Printf.printf "xlia:  %a \n" (pp_list (fun o (c,_) -> output_cstr o c)) sys ; 
    try 
      let sys = reduction_equations sys in
    if debug then 
    Printf.printf "after reduction:  %a \n" (pp_list (fun o (c,_) -> output_cstr o c)) sys ; 	    	    
	match linear_prover sys with
	 | Some prf -> Some (Step(id,prf,Done))
	 | None ->  enum_proof id sys
    with FoundProof prf -> 
      (* [reduction_equations] can find a proof *)
      Some(Step(id,prf,Done)) in

  (*  let sys' = List.map (fun (p,o) -> Mc.norm0 p , o) sys in*)
  let id  = List.length sys in
  let orpf = 
    try 
      let sys = simpl_sys sys in
	  aux_lia id sys
    with FoundProof pr -> Some(Step(id,pr,Done)) in
    match orpf with
     | None -> None
     | Some prf -> 
	 (*Printf.printf "direct proof %a\n" output_proof prf ; *)
	 let env = mapi (fun _ i -> i) sys in
	 let prf = compile_proof env prf in
	   (*try 
	     if Mc.zChecker sys' prf then Some prf else 
	     raise Certificate.BadCertificate
	     with Failure s -> (Printf.printf "%s" s ; Some prf)
	   *) Some prf
	   

  let cstr_compat_of_poly (p,o) = 
    let (v,c) = LinPoly.linpol_of_pol p in
      {coeffs = v ; op = o ; cst = minus_num c }


  let lia sys = 
    LinPoly.MonT.clear ();
    let sys = List.map (develop_constraint z_spec) sys in
    let (sys:cstr_compat list) = List.map cstr_compat_of_poly sys in
    let sys = mapi (fun c i -> (c,Hyp i)) sys in
      xlia reduction_equations sys


  let nlia sys = 
    LinPoly.MonT.clear ();
    let sys = List.map (develop_constraint z_spec) sys in
    let sys = mapi (fun c i -> (c,Hyp i)) sys in

    let is_linear =  List.for_all (fun ((p,_),_) -> Poly.is_linear p) sys in

    let module MonMap = Map.Make(Monomial) in

    let collect_square = 
      List.fold_left (fun acc ((p,_),_) -> Poly.fold 
			(fun m _ acc -> 
			   match Monomial.sqrt m with
			     | None -> acc
			     | Some s -> MonMap.add  s m acc)  p acc) MonMap.empty sys in
    let sys = MonMap.fold (fun s m acc -> 
				    let s = LinPoly.linpol_of_pol (Poly.add s (Int 1) (Poly.constant (Int 0))) in
				    let m = Poly.add m (Int 1) (Poly.constant (Int 0)) in
				    ((m, Ge), (Square s))::acc) collect_square  sys in

(*      List.iter (fun ((p,_),_) -> Printf.printf "square %a\n" Poly.pp p) gen_square*)

    let sys = 
      if is_linear then sys
      else sys @ (all_sym_pairs (fun ((c,o),p) ((c',o'),p') -> 
			    ((Poly.product c c',opMult o o'), MulPrf(p,p'))) sys) in

    let sys = List.map (fun (c,p) -> cstr_compat_of_poly c,p) sys in
    assert (check_sys sys) ; 
    xlia (if is_linear then reduction_equations else reduction_non_lin_equations) sys



(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/coq_micromega.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(* ** Toplevel definition of tactics **                                 *)
(*                                                                      *)
(* - Modules ISet, M, Mc, Env, Cache, CacheZ                            *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-20011                            *)
(*                                                                      *)
(************************************************************************)

open Pp
open Mutils

(**
  * Debug flag 
  *)

let debug = false

(**
  * Time function
  *)

let time str f x =
 let t0 = (Unix.times()).Unix.tms_utime in
 let res = f x in
 let t1 = (Unix.times()).Unix.tms_utime in
  (*if debug then*) (Printf.printf "time %s %f\n" str (t1 -. t0) ;
		     flush stdout);
  res

(**
  * Initialize a tag type to the Tag module declaration (see Mutils).
  *)

type tag = Tag.t

(**
  * An atom is of the form:
  *   pExpr1 {<,>,=,<>,<=,>=} pExpr2
  * where pExpr1, pExpr2 are polynomial expressions (see Micromega). pExprs are
  * parametrized by 'cst, which is used as the type of constants.
  *)

type 'cst atom = 'cst Micromega.formula

(**
  * Micromega's encoding of formulas.
  * By order of appearance: boolean constants, variables, atoms, conjunctions,
  * disjunctions, negation, implication.
*)

type 'cst formula =
  | TT
  | FF
  | X of Term.constr
  | A of 'cst atom * tag * Term.constr
  | C of 'cst formula * 'cst formula
  | D of 'cst formula * 'cst formula
  | N of 'cst formula
  | I of 'cst formula * Names.Id.t option * 'cst formula

(**
  * Formula pretty-printer.
  *)

let rec pp_formula o f =
  match f with
    | TT -> output_string  o "tt"
    | FF -> output_string  o "ff"
    | X c -> output_string o "X "
    | A(_,t,_) -> Printf.fprintf o "A(%a)" Tag.pp t
    | C(f1,f2) -> Printf.fprintf o "C(%a,%a)" pp_formula f1 pp_formula f2
    | D(f1,f2) -> Printf.fprintf o "D(%a,%a)" pp_formula f1 pp_formula f2
    | I(f1,n,f2) -> Printf.fprintf o "I(%a%s,%a)"
	pp_formula f1
	  (match n with
	    | Some id -> Names.Id.to_string id
	    | None -> "") pp_formula f2
    | N(f) -> Printf.fprintf o "N(%a)" pp_formula f


let rec map_atoms fct f = 
  match f with
    | TT -> TT
    | FF -> FF
    | X x -> X x
    | A (at,tg,cstr) -> A(fct at,tg,cstr)
    | C (f1,f2) -> C(map_atoms fct f1, map_atoms fct f2)
    | D (f1,f2) -> D(map_atoms fct f1, map_atoms fct f2)
    | N f -> N(map_atoms fct f)
    | I(f1,o,f2) -> I(map_atoms fct f1, o , map_atoms fct f2)

(**
  * Collect the identifiers of a (string of) implications. Implication labels
  * are inherited from Coq/CoC's higher order dependent type constructor (Pi).
  *)

let rec ids_of_formula f =
  match f with
    | I(f1,Some id,f2) -> id::(ids_of_formula f2)
    | _                -> []

(**
  * A clause is a list of (tagged) nFormulas.
  * nFormulas are normalized formulas, i.e., of the form:
  *   cPol {=,<>,>,>=} 0
  * with cPol compact polynomials (see the Pol inductive type in EnvRing.v).
  *)

type 'cst clause = ('cst Micromega.nFormula * tag) list

(**
  * A CNF is a list of clauses.
  *)

type 'cst cnf = ('cst clause) list

(**
  * True and False are empty cnfs and clauses.
  *)

let tt : 'cst cnf = []

let ff : 'cst cnf = [ [] ]

(**
  * A refinement of cnf with tags left out. This is an intermediary form
  * between the cnf tagged list representation ('cst cnf) used to solve psatz,
  * and the freeform formulas ('cst formula) that is retrieved from Coq.
  *)

module Mc = Micromega

type 'cst mc_cnf = ('cst Mc.nFormula) list list

(**
  * From a freeform formula, build a cnf.
  * The parametric functions negate and normalize are theory-dependent, and
  * originate in micromega.ml (extracted, e.g. for rnegate, from RMicromega.v
  * and RingMicromega.v).
  *)

type 'a tagged_option = T of tag list |  S of 'a 

let cnf 
    (negate: 'cst atom -> 'cst mc_cnf) (normalise:'cst atom -> 'cst mc_cnf) 
    (unsat : 'cst Mc.nFormula -> bool) (deduce : 'cst Mc.nFormula -> 'cst Mc.nFormula -> 'cst Mc.nFormula option) (f:'cst formula) =

 let negate a t =
  List.map (fun cl -> List.map (fun x -> (x,t)) cl) (negate a) in

 let normalise a t =
  List.map (fun cl -> List.map (fun x -> (x,t)) cl) (normalise a) in

 let and_cnf x y = x @ y in

let rec add_term  t0 = function
  | [] -> 
      (match deduce (fst t0) (fst t0) with
	| Some u -> if unsat u then T [snd t0] else S (t0::[])
	| None -> S (t0::[]))
  | t'::cl0 ->
      (match deduce (fst t0) (fst t') with
	 | Some u ->
	     if unsat u
	     then T [snd t0 ; snd t']
	     else (match add_term  t0 cl0 with
		     | S cl' -> S (t'::cl')
		     | T l -> T l)
	 | None ->
	     (match add_term  t0 cl0 with
		| S cl' -> S (t'::cl')
		| T l -> T l)) in


 let rec or_clause  cl1 cl2 =
   match cl1 with
     | [] -> S cl2
     | t0::cl ->
	 (match add_term  t0 cl2 with
	    | S cl' -> or_clause  cl cl'
	    | T l -> T l) in



 let or_clause_cnf t f =  
   List.fold_right (fun e (acc,tg) -> 
		      match or_clause t e with
			| S cl -> (cl :: acc,tg)
			| T l -> (acc,tg@l)) f ([],[]) in


 let rec or_cnf f f' =
  match f with
   | [] -> tt,[]
   | e :: rst -> 
       let (rst_f',t) = or_cnf rst f' in
       let (e_f', t') = or_clause_cnf e f' in
	 (rst_f' @ e_f', t @ t') in


 let rec xcnf (polarity : bool) f =
  match f with
   | TT -> if polarity then (tt,[]) else (ff,[])
   | FF  -> if polarity then (ff,[]) else (tt,[])
   | X p -> if polarity then (ff,[]) else (ff,[])
   | A(x,t,_) -> ((if polarity then normalise x t else negate x t),[])
   | N(e)  -> xcnf (not polarity) e
   | C(e1,e2) -> 
       let e1,t1 = xcnf polarity e1 in
       let e2,t2 = xcnf polarity e2 in
      if polarity 
       then and_cnf e1 e2, t1 @ t2
       else let f',t' = or_cnf e1 e2 in
	 (f', t1 @ t2 @ t')
   | D(e1,e2)  ->
       let e1,t1 = xcnf polarity e1 in
       let e2,t2 = xcnf polarity e2 in
      if polarity 
       then let f',t' = or_cnf e1 e2 in
	 (f', t1 @ t2 @ t')
       else and_cnf e1 e2, t1 @ t2
   | I(e1,_,e2) ->
       let e1 , t1 = (xcnf (not polarity) e1) in
       let e2 , t2 = (xcnf polarity e2) in
      if polarity 
       then let f',t' = or_cnf e1 e2 in
	 (f', t1 @ t2 @ t')
       else and_cnf e1 e2, t1 @ t2 in

  xcnf true f

(**
  * MODULE: Ordered set of integers.
  *)

module ISet = Set.Make(Int)

(**
  * Given a set of integers s={i0,...,iN} and a list m, return the list of
  * elements of m that are at position i0,...,iN.
  *)

let selecti s m =
  let rec xselecti i m =
    match m with
      | [] -> []
      | e::m -> if ISet.mem i s then e::(xselecti (i+1) m) else xselecti (i+1) m in
    xselecti 0 m

(**
  * MODULE: Mapping of the Coq data-strustures into Caml and Caml extracted
  * code. This includes initializing Caml variables based on Coq terms, parsing
  * various Coq expressions into Caml, and dumping Caml expressions into Coq.
  *
  * Opened here and in csdpcert.ml.
  *)

module M =
struct

  open Coqlib
  open Term

  (**
    * Location of the Coq libraries.
    *)

  let logic_dir = ["Coq";"Logic";"Decidable"]
  let coq_modules =
   init_modules @
    [logic_dir] @ arith_modules @ zarith_base_modules @
    [ ["Coq";"Lists";"List"];
      ["ZMicromega"];
      ["Tauto"];
      ["RingMicromega"];
      ["EnvRing"];
      ["Coq"; "micromega"; "ZMicromega"];
      ["Coq"; "micromega"; "RMicromega"];
      ["Coq" ; "micromega" ; "Tauto"];
      ["Coq" ; "micromega" ; "RingMicromega"];
      ["Coq" ; "micromega" ; "EnvRing"];
      ["Coq";"QArith"; "QArith_base"];
      ["Coq";"Reals" ; "Rdefinitions"];
      ["Coq";"Reals" ; "Rpow_def"];
      ["LRing_normalise"]]

  let bin_module = [["Coq";"Numbers";"BinNums"]]

  let r_modules =
    [["Coq";"Reals" ; "Rdefinitions"];
     ["Coq";"Reals" ; "Rpow_def"] ;
]

  let z_modules = [["Coq";"ZArith";"BinInt"]]

  (**
    * Initialization : a large amount of Caml symbols are derived from
    * ZMicromega.v
    *)

  let init_constant = gen_constant_in_modules "ZMicromega" init_modules
  let constant = gen_constant_in_modules "ZMicromega" coq_modules
  let bin_constant = gen_constant_in_modules "ZMicromega" bin_module
  let r_constant = gen_constant_in_modules "ZMicromega" r_modules
  let z_constant = gen_constant_in_modules "ZMicromega" z_modules
  (* let constant = gen_constant_in_modules "Omicron" coq_modules *)

  let coq_and = lazy (init_constant "and")
  let coq_or = lazy (init_constant "or")
  let coq_not = lazy (init_constant "not")
  let coq_iff = lazy (init_constant "iff")
  let coq_True = lazy (init_constant "True")
  let coq_False = lazy (init_constant "False")

  let coq_cons = lazy (constant "cons")
  let coq_nil = lazy (constant "nil")
  let coq_list = lazy (constant "list")

  let coq_O = lazy (init_constant "O")
  let coq_S = lazy (init_constant "S")
  let coq_nat = lazy (init_constant "nat")

  let coq_N0 = lazy (bin_constant "N0")
  let coq_Npos = lazy (bin_constant "Npos")

  let coq_pair = lazy (init_constant "pair")
  let coq_None = lazy (init_constant "None")
  let coq_option = lazy (init_constant "option")

  let coq_positive = lazy (bin_constant "positive")
  let coq_xH = lazy (bin_constant "xH")
  let coq_xO = lazy (bin_constant "xO")
  let coq_xI = lazy (bin_constant "xI")

  let coq_Z = lazy (bin_constant "Z")
  let coq_ZERO = lazy (bin_constant "Z0")
  let coq_POS = lazy (bin_constant "Zpos")
  let coq_NEG = lazy (bin_constant "Zneg")

  let coq_Q = lazy (constant "Q")
  let coq_R = lazy (constant "R")

  let coq_Build_Witness = lazy (constant "Build_Witness")

  let coq_Qmake = lazy (constant "Qmake")

  let coq_Rcst = lazy (constant "Rcst")
  let coq_C0   = lazy (constant "C0")
  let coq_C1   = lazy (constant "C1")
  let coq_CQ   = lazy (constant "CQ")
  let coq_CZ   = lazy (constant "CZ")
  let coq_CPlus = lazy (constant "CPlus")
  let coq_CMinus = lazy (constant "CMinus")
  let coq_CMult  = lazy (constant "CMult")
  let coq_CInv   = lazy (constant "CInv")
  let coq_COpp   = lazy (constant "COpp")


  let coq_R0    = lazy (constant "R0")
  let coq_R1    = lazy (constant "R1")

  let coq_proofTerm = lazy (constant "ZArithProof")
  let coq_doneProof = lazy (constant "DoneProof")
  let coq_ratProof = lazy (constant "RatProof")
  let coq_cutProof = lazy (constant "CutProof")
  let coq_enumProof = lazy (constant "EnumProof")

  let coq_Zgt = lazy (z_constant "Z.gt")
  let coq_Zge = lazy (z_constant "Z.ge")
  let coq_Zle = lazy (z_constant "Z.le")
  let coq_Zlt = lazy (z_constant "Z.lt")
  let coq_Eq  = lazy (init_constant "eq")

  let coq_Zplus = lazy (z_constant "Z.add")
  let coq_Zminus = lazy (z_constant "Z.sub")
  let coq_Zopp = lazy (z_constant "Z.opp")
  let coq_Zmult = lazy (z_constant "Z.mul")
  let coq_Zpower = lazy (z_constant "Z.pow")

  let coq_Qgt = lazy (constant "Qgt")
  let coq_Qge = lazy (constant "Qge")
  let coq_Qle = lazy (constant "Qle")
  let coq_Qlt = lazy (constant "Qlt")
  let coq_Qeq = lazy (constant "Qeq")

  let coq_Qplus = lazy (constant "Qplus")
  let coq_Qminus = lazy (constant "Qminus")
  let coq_Qopp = lazy (constant "Qopp")
  let coq_Qmult = lazy (constant "Qmult")
  let coq_Qpower = lazy (constant "Qpower")

  let coq_Rgt = lazy (r_constant "Rgt")
  let coq_Rge = lazy (r_constant "Rge")
  let coq_Rle = lazy (r_constant "Rle")
  let coq_Rlt = lazy (r_constant "Rlt")

  let coq_Rplus = lazy (r_constant "Rplus")
  let coq_Rminus = lazy (r_constant "Rminus")
  let coq_Ropp = lazy (r_constant "Ropp")
  let coq_Rmult = lazy (r_constant "Rmult")
  let coq_Rdiv = lazy (r_constant "Rdiv")
  let coq_Rinv = lazy (r_constant "Rinv")
  let coq_Rpower = lazy (r_constant "pow")
  let coq_IQR    = lazy (constant "IQR")
  let coq_IZR    = lazy (constant "IZR")

  let coq_PEX = lazy (constant "PEX" )
  let coq_PEc = lazy (constant"PEc")
  let coq_PEadd = lazy (constant "PEadd")
  let coq_PEopp = lazy (constant "PEopp")
  let coq_PEmul = lazy (constant "PEmul")
  let coq_PEsub = lazy (constant "PEsub")
  let coq_PEpow = lazy (constant "PEpow")

  let coq_PX = lazy (constant "PX" )
  let coq_Pc = lazy (constant"Pc")
  let coq_Pinj = lazy (constant "Pinj")

  let coq_OpEq = lazy (constant "OpEq")
  let coq_OpNEq = lazy (constant "OpNEq")
  let coq_OpLe = lazy (constant "OpLe")
  let coq_OpLt = lazy (constant  "OpLt")
  let coq_OpGe = lazy (constant "OpGe")
  let coq_OpGt = lazy (constant  "OpGt")

  let coq_PsatzIn = lazy (constant "PsatzIn")
  let coq_PsatzSquare = lazy (constant "PsatzSquare")
  let coq_PsatzMulE = lazy (constant "PsatzMulE")
  let coq_PsatzMultC = lazy (constant "PsatzMulC")
  let coq_PsatzAdd  = lazy (constant "PsatzAdd")
  let coq_PsatzC  = lazy (constant "PsatzC")
  let coq_PsatzZ    = lazy (constant "PsatzZ")
  let coq_coneMember    = lazy (constant "coneMember")

  let coq_make_impl = lazy
   (gen_constant_in_modules "Zmicromega" [["Refl"]] "make_impl")
  let coq_make_conj = lazy
   (gen_constant_in_modules "Zmicromega" [["Refl"]] "make_conj")

  let coq_TT = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "TT")
  let coq_FF = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "FF")
  let coq_And = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "Cj")
  let coq_Or = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]    "D")
  let coq_Neg = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "N")
  let coq_Atom = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "A")
  let coq_X = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "X")
  let coq_Impl = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "I")
  let coq_Formula = lazy
   (gen_constant_in_modules "ZMicromega"
     [["Coq" ; "micromega" ; "Tauto"];["Tauto"]]  "BFormula")

  (**
    * Initialization : a few Caml symbols are derived from other libraries;
    * QMicromega, ZArithRing, RingMicromega.
    *)

  let coq_QWitness = lazy
   (gen_constant_in_modules "QMicromega"
     [["Coq"; "micromega"; "QMicromega"]] "QWitness")
  let coq_ZWitness = lazy
   (gen_constant_in_modules "QMicromega"
     [["Coq"; "micromega"; "ZMicromega"]] "ZWitness")

  let coq_N_of_Z = lazy
   (gen_constant_in_modules "ZArithRing"
     [["Coq";"setoid_ring";"ZArithRing"]] "N_of_Z")

  let coq_Build = lazy
   (gen_constant_in_modules "RingMicromega"
     [["Coq" ; "micromega" ; "RingMicromega"] ; ["RingMicromega"] ]
     "Build_Formula")
  let coq_Cstr = lazy
   (gen_constant_in_modules "RingMicromega"
     [["Coq" ; "micromega" ; "RingMicromega"] ; ["RingMicromega"] ] "Formula")

  (**
    * Parsing and dumping : transformation functions between Caml and Coq
    * data-structures.
    *
    * dump_*    functions go from Micromega to Coq terms
    * parse_*   functions go from Coq to Micromega terms
    * pp_*      functions pretty-print Coq terms.
    *)

  (* Error datastructures *)

  type parse_error  =
    | Ukn
    | BadStr of string
    | BadNum of int
    | BadTerm of Term.constr
    | Msg   of string
    | Goal of (Term.constr list ) * Term.constr * parse_error

  let string_of_error = function
   | Ukn -> "ukn"
   | BadStr s -> s
   | BadNum i -> string_of_int i
   | BadTerm _ -> "BadTerm"
   | Msg  s    -> s
   | Goal _    -> "Goal"

  exception ParseError

  (* A simple but useful getter function *)

  let get_left_construct term =
   match Term.kind_of_term term with
    | Term.Construct((_,i),_) -> (i,[| |])
    | Term.App(l,rst) ->
       (match Term.kind_of_term l with
        | Term.Construct((_,i),_) -> (i,rst)
        |   _     -> raise ParseError
       )
    | _ ->   raise ParseError

  (* Access the Micromega module *)
  
  (* parse/dump/print from numbers up to expressions and formulas *)

  let rec parse_nat term =
   let (i,c) = get_left_construct term in
    match i with
     | 1 -> Mc.O
     | 2 -> Mc.S (parse_nat (c.(0)))
     | i -> raise ParseError

  let pp_nat o n = Printf.fprintf o "%i" (CoqToCaml.nat n)

  let rec dump_nat x =
   match x with
    | Mc.O -> Lazy.force coq_O
    | Mc.S p -> Term.mkApp(Lazy.force coq_S,[| dump_nat p |])

  let rec parse_positive term =
   let (i,c) = get_left_construct term in
    match i with
     | 1 -> Mc.XI (parse_positive c.(0))
     | 2 -> Mc.XO (parse_positive c.(0))
     | 3 -> Mc.XH
     | i -> raise ParseError

  let rec dump_positive x =
   match x with
    | Mc.XH -> Lazy.force coq_xH
    | Mc.XO p -> Term.mkApp(Lazy.force coq_xO,[| dump_positive p |])
    | Mc.XI p -> Term.mkApp(Lazy.force coq_xI,[| dump_positive p |])

  let pp_positive o x = Printf.fprintf o "%i" (CoqToCaml.positive x)

  let dump_n x =
   match x with
    | Mc.N0 -> Lazy.force coq_N0
    | Mc.Npos p -> Term.mkApp(Lazy.force coq_Npos,[| dump_positive p|])

  let rec dump_index x =
   match x with
    | Mc.XH -> Lazy.force coq_xH
    | Mc.XO p -> Term.mkApp(Lazy.force coq_xO,[| dump_index p |])
    | Mc.XI p -> Term.mkApp(Lazy.force coq_xI,[| dump_index p |])

  let pp_index o x = Printf.fprintf o "%i" (CoqToCaml.index x)

  let pp_n o x =  output_string o  (string_of_int (CoqToCaml.n x))

  let dump_pair t1 t2 dump_t1 dump_t2 (x,y) =
   Term.mkApp(Lazy.force coq_pair,[| t1 ; t2 ; dump_t1 x ; dump_t2 y|])

  let parse_z term =
   let (i,c) = get_left_construct term in
    match i with
     | 1 -> Mc.Z0
     | 2 -> Mc.Zpos (parse_positive c.(0))
     | 3 -> Mc.Zneg (parse_positive c.(0))
     | i -> raise ParseError

  let dump_z x =
   match x with
    | Mc.Z0 ->Lazy.force coq_ZERO
    | Mc.Zpos p -> Term.mkApp(Lazy.force coq_POS,[| dump_positive p|])
    | Mc.Zneg p -> Term.mkApp(Lazy.force coq_NEG,[| dump_positive p|])

  let pp_z o x = Printf.fprintf o "%s" (Big_int.string_of_big_int (CoqToCaml.z_big_int x))

  let dump_num bd1 =
   Term.mkApp(Lazy.force coq_Qmake,
             [|dump_z (CamlToCoq.bigint (numerator bd1)) ;
               dump_positive (CamlToCoq.positive_big_int (denominator bd1)) |])

  let dump_q q =
   Term.mkApp(Lazy.force coq_Qmake,
             [| dump_z q.Micromega.qnum ; dump_positive q.Micromega.qden|])

  let parse_q term =
     match Term.kind_of_term term with
       | Term.App(c, args) -> if c = Lazy.force coq_Qmake then
             {Mc.qnum = parse_z args.(0) ; Mc.qden = parse_positive args.(1) }
       else raise ParseError
   |  _ -> raise ParseError


  let rec pp_Rcst o cst = 
    match cst with
      | Mc.C0 -> output_string o "C0"
      | Mc.C1 ->  output_string o "C1"
      | Mc.CQ q ->  output_string o "CQ _"
      | Mc.CZ z -> pp_z o z
      | Mc.CPlus(x,y) -> Printf.fprintf o "(%a + %a)" pp_Rcst x pp_Rcst y
      | Mc.CMinus(x,y) -> Printf.fprintf o "(%a - %a)" pp_Rcst x pp_Rcst y
      | Mc.CMult(x,y) -> Printf.fprintf o "(%a * %a)" pp_Rcst x pp_Rcst y
      | Mc.CInv t -> Printf.fprintf o "(/ %a)" pp_Rcst t
      | Mc.COpp t -> Printf.fprintf o "(- %a)" pp_Rcst t


  let rec dump_Rcst cst = 
    match cst with
      | Mc.C0 -> Lazy.force coq_C0 
      | Mc.C1 ->  Lazy.force coq_C1
      | Mc.CQ q ->  Term.mkApp(Lazy.force coq_CQ, [| dump_q q |])
      | Mc.CZ z -> Term.mkApp(Lazy.force coq_CZ, [| dump_z z |])
      | Mc.CPlus(x,y) -> Term.mkApp(Lazy.force coq_CPlus, [| dump_Rcst x ; dump_Rcst y |])
      | Mc.CMinus(x,y) -> Term.mkApp(Lazy.force coq_CMinus, [| dump_Rcst x ; dump_Rcst y |])
      | Mc.CMult(x,y) -> Term.mkApp(Lazy.force coq_CMult, [| dump_Rcst x ; dump_Rcst y |])
      | Mc.CInv t -> Term.mkApp(Lazy.force coq_CInv, [| dump_Rcst t |])
      | Mc.COpp t -> Term.mkApp(Lazy.force coq_COpp, [| dump_Rcst t |])

  let rec parse_Rcst term = 
    let (i,c) = get_left_construct term in
      match i with
	| 1 -> Mc.C0
	| 2 -> Mc.C1
	| 3 -> Mc.CQ (parse_q c.(0))
	| 4 -> Mc.CPlus(parse_Rcst c.(0), parse_Rcst c.(1))
	| 5 -> Mc.CMinus(parse_Rcst c.(0), parse_Rcst c.(1))
	| 6 -> Mc.CMult(parse_Rcst  c.(0), parse_Rcst c.(1))
	| 7 -> Mc.CInv(parse_Rcst c.(0))
	| 8 -> Mc.COpp(parse_Rcst c.(0))
	| _ -> raise ParseError




  let rec parse_list parse_elt term =
   let (i,c) = get_left_construct term in
    match i with
     | 1 -> []
     | 2 -> parse_elt c.(1) :: parse_list parse_elt c.(2)
     | i -> raise ParseError

  let rec dump_list typ dump_elt l =
   match l with
    | [] -> Term.mkApp(Lazy.force coq_nil,[| typ |])
    | e :: l -> Term.mkApp(Lazy.force coq_cons,
                                [| typ; dump_elt e;dump_list typ dump_elt l|])

  let pp_list op cl elt o l =
   let rec _pp  o l =
    match l with
     | [] -> ()
     | [e] -> Printf.fprintf o "%a" elt e
     | e::l -> Printf.fprintf o "%a ,%a" elt e  _pp l in
    Printf.fprintf o "%s%a%s" op _pp l cl

  let pp_var  = pp_positive

  let dump_var = dump_positive

  let pp_expr pp_z o e =
  let rec pp_expr  o e =
   match e with
    | Mc.PEX n -> Printf.fprintf o "V %a" pp_var n
    | Mc.PEc z -> pp_z o z
    | Mc.PEadd(e1,e2) -> Printf.fprintf o "(%a)+(%a)" pp_expr e1 pp_expr e2
    | Mc.PEmul(e1,e2) -> Printf.fprintf o "%a*(%a)" pp_expr e1 pp_expr e2
    | Mc.PEopp e -> Printf.fprintf o "-(%a)" pp_expr e
    | Mc.PEsub(e1,e2) -> Printf.fprintf o "(%a)-(%a)" pp_expr e1 pp_expr e2
    | Mc.PEpow(e,n) -> Printf.fprintf o "(%a)^(%a)" pp_expr e pp_n  n in
    pp_expr o e

  let dump_expr typ dump_z e =
   let rec dump_expr  e =
   match e with
    | Mc.PEX n -> mkApp(Lazy.force coq_PEX,[| typ; dump_var n |])
    | Mc.PEc z -> mkApp(Lazy.force coq_PEc,[| typ ; dump_z z |])
    | Mc.PEadd(e1,e2) -> mkApp(Lazy.force coq_PEadd,
                              [| typ; dump_expr e1;dump_expr e2|])
    | Mc.PEsub(e1,e2) -> mkApp(Lazy.force coq_PEsub,
                              [| typ; dump_expr  e1;dump_expr  e2|])
    | Mc.PEopp e -> mkApp(Lazy.force coq_PEopp,
                         [| typ; dump_expr  e|])
    | Mc.PEmul(e1,e2) ->  mkApp(Lazy.force coq_PEmul,
                               [| typ; dump_expr  e1;dump_expr e2|])
    | Mc.PEpow(e,n) ->  mkApp(Lazy.force coq_PEpow,
                             [| typ; dump_expr  e; dump_n  n|])
      in
    dump_expr e

  let dump_pol typ dump_c e =
    let rec dump_pol e =
      match e with
        | Mc.Pc n -> mkApp(Lazy.force coq_Pc, [|typ ; dump_c n|])
        | Mc.Pinj(p,pol) -> mkApp(Lazy.force coq_Pinj , [| typ ; dump_positive p ; dump_pol pol|])
        | Mc.PX(pol1,p,pol2) -> mkApp(Lazy.force coq_PX, [| typ ; dump_pol pol1 ; dump_positive p ; dump_pol pol2|]) in
      dump_pol e

  let pp_pol pp_c o e =
    let rec pp_pol o e =
      match e with
        | Mc.Pc n -> Printf.fprintf o "Pc %a" pp_c n
        | Mc.Pinj(p,pol) -> Printf.fprintf o "Pinj(%a,%a)" pp_positive p pp_pol pol
        | Mc.PX(pol1,p,pol2) -> Printf.fprintf o "PX(%a,%a,%a)" pp_pol pol1 pp_positive p pp_pol pol2 in
      pp_pol o e

  let pp_cnf pp_c o f =
    let pp_clause o l = List.iter (fun ((p,_),t) -> Printf.fprintf o "(%a @%a)" (pp_pol pp_c)  p Tag.pp t) l in
      List.iter (fun l -> Printf.fprintf o "[%a]" pp_clause l) f

  let dump_psatz typ dump_z e =
   let z = Lazy.force typ in
  let rec dump_cone e =
   match e with
    | Mc.PsatzIn n -> mkApp(Lazy.force coq_PsatzIn,[| z; dump_nat n |])
    | Mc.PsatzMulC(e,c) -> mkApp(Lazy.force coq_PsatzMultC,
                              [| z; dump_pol z dump_z e ; dump_cone c |])
    | Mc.PsatzSquare e -> mkApp(Lazy.force coq_PsatzSquare,
                            [| z;dump_pol z dump_z e|])
    | Mc.PsatzAdd(e1,e2) -> mkApp(Lazy.force coq_PsatzAdd,
                              [| z; dump_cone e1; dump_cone e2|])
    | Mc.PsatzMulE(e1,e2) -> mkApp(Lazy.force coq_PsatzMulE,
                               [| z; dump_cone e1; dump_cone e2|])
    | Mc.PsatzC p -> mkApp(Lazy.force coq_PsatzC,[| z; dump_z p|])
    | Mc.PsatzZ    -> mkApp( Lazy.force coq_PsatzZ,[| z|]) in
   dump_cone e

  let  pp_psatz pp_z o e =
   let rec pp_cone o e =
    match e with
     | Mc.PsatzIn n ->
        Printf.fprintf o "(In %a)%%nat" pp_nat n
     | Mc.PsatzMulC(e,c) ->
        Printf.fprintf o "( %a [*] %a)" (pp_pol pp_z) e pp_cone c
     | Mc.PsatzSquare e ->
        Printf.fprintf o "(%a^2)" (pp_pol pp_z) e
     | Mc.PsatzAdd(e1,e2) ->
        Printf.fprintf o "(%a [+] %a)" pp_cone e1 pp_cone e2
     | Mc.PsatzMulE(e1,e2) ->
        Printf.fprintf o "(%a [*] %a)" pp_cone e1 pp_cone e2
     | Mc.PsatzC p ->
        Printf.fprintf o "(%a)%%positive" pp_z p
     | Mc.PsatzZ    ->
        Printf.fprintf o "0" in
    pp_cone o e

  let dump_op = function
   | Mc.OpEq-> Lazy.force coq_OpEq
   | Mc.OpNEq-> Lazy.force coq_OpNEq
   | Mc.OpLe -> Lazy.force coq_OpLe
   | Mc.OpGe -> Lazy.force coq_OpGe
   | Mc.OpGt-> Lazy.force coq_OpGt
   | Mc.OpLt-> Lazy.force coq_OpLt

  let pp_op o e=
   match e with
    | Mc.OpEq-> Printf.fprintf o "="
    | Mc.OpNEq-> Printf.fprintf o "<>"
    | Mc.OpLe -> Printf.fprintf o "=<"
    | Mc.OpGe -> Printf.fprintf o ">="
    | Mc.OpGt-> Printf.fprintf o ">"
    | Mc.OpLt-> Printf.fprintf o "<"

  let pp_cstr pp_z o {Mc.flhs = l ; Mc.fop = op ; Mc.frhs = r } =
   Printf.fprintf o"(%a %a %a)" (pp_expr pp_z) l pp_op op (pp_expr pp_z) r

  let dump_cstr typ dump_constant {Mc.flhs = e1 ; Mc.fop = o ; Mc.frhs = e2} =
    Term.mkApp(Lazy.force coq_Build,
              [| typ; dump_expr typ dump_constant e1 ;
                 dump_op o ;
                 dump_expr typ dump_constant e2|])

  let assoc_const x l =
   try
   snd (List.find (fun (x',y) -> x = Lazy.force x') l)
   with
     Not_found -> raise ParseError

  let zop_table = [
   coq_Zgt, Mc.OpGt ;
   coq_Zge, Mc.OpGe ;
   coq_Zlt, Mc.OpLt ;
   coq_Zle, Mc.OpLe ]

  let rop_table = [
   coq_Rgt, Mc.OpGt ;
   coq_Rge, Mc.OpGe ;
   coq_Rlt, Mc.OpLt ;
   coq_Rle, Mc.OpLe ]

  let qop_table = [
   coq_Qlt, Mc.OpLt ;
   coq_Qle, Mc.OpLe ;
   coq_Qeq, Mc.OpEq
  ]

  let parse_zop (op,args) =
   match kind_of_term op with
    | Const (x,_) -> (assoc_const op zop_table, args.(0) , args.(1))
    | Ind((n,0),_) ->
        if op = Lazy.force coq_Eq &&   args.(0) = Lazy.force coq_Z
        then (Mc.OpEq, args.(1), args.(2))
        else raise ParseError
    |   _ -> failwith "parse_zop"

  let parse_rop (op,args) =
    match kind_of_term op with
     | Const (x,_) -> (assoc_const op rop_table, args.(0) , args.(1))
     | Ind((n,0),_) ->
        if op = Lazy.force coq_Eq &&   args.(0) = Lazy.force coq_R
        then (Mc.OpEq, args.(1), args.(2))
        else raise ParseError
    |   _ -> failwith "parse_zop"

  let parse_qop (op,args) =
    (assoc_const op qop_table, args.(0) , args.(1))

  let is_constant t = (* This is an approx *)
   match kind_of_term t with
    | Construct(i,_) -> true
    |   _ -> false

  type 'a op =
    | Binop of ('a Mc.pExpr -> 'a Mc.pExpr -> 'a Mc.pExpr)
    | Opp
    | Power
    | Ukn of string

  let assoc_ops x l =
   try
     snd (List.find (fun (x',y) -> x = Lazy.force x') l)
   with
     Not_found -> Ukn "Oups"

  (**
    * MODULE: Env is for environment.
    *)

  module Env =
  struct
   type t = constr list

   let compute_rank_add env v =
    let rec _add env n v =
     match env with
      | [] -> ([v],n)
      | e::l ->
         if eq_constr e v
         then (env,n)
         else
          let (env,n) = _add l ( n+1) v in
           (e::env,n) in
    let (env, n) =  _add env 1 v in
     (env, CamlToCoq.idx n)

   let empty = []

   let elements env = env

  end (* MODULE END: Env *)

  (**
    * This is the big generic function for expression parsers.
    *)

  let parse_expr parse_constant parse_exp ops_spec env term =
    if debug
    then Pp.msg_debug (Pp.str "parse_expr: " ++ Printer.prterm term);

(*
    let constant_or_variable env term =
     try
      ( Mc.PEc (parse_constant term) , env)
     with ParseError ->
      let (env,n) = Env.compute_rank_add env term in
       (Mc.PEX  n , env) in
*)
    let parse_variable env term =
      let (env,n) = Env.compute_rank_add env term in
	(Mc.PEX  n , env) in

    let rec parse_expr env term =
     let combine env op (t1,t2) =
      let (expr1,env) = parse_expr env t1 in
      let (expr2,env) = parse_expr env t2 in
      (op expr1 expr2,env) in

       try (Mc.PEc (parse_constant term) , env)
       with ParseError -> 
	 match kind_of_term term with
	   | App(t,args) ->
               (
		 match kind_of_term t with
		   | Const c ->
		       ( match assoc_ops t ops_spec  with
			   | Binop f -> combine env f (args.(0),args.(1))
                   | Opp     -> let (expr,env) = parse_expr env args.(0) in
                       (Mc.PEopp expr, env)
                   | Power   ->
                       begin
			 try
                           let (expr,env) = parse_expr env args.(0) in
                           let power = (parse_exp expr args.(1)) in
                             (power  , env)
			 with e when Errors.noncritical e ->
                           (* if the exponent is a variable *)
                           let (env,n) = Env.compute_rank_add env term in (Mc.PEX n, env)
                       end
                   | Ukn  s ->
                       if debug
                       then (Printf.printf "unknown op: %s\n" s; flush stdout;);
                       let (env,n) = Env.compute_rank_add env term in (Mc.PEX n, env)
               )
		   |   _ -> parse_variable env term
               )
	   | _ -> parse_variable env term in
     parse_expr env term

  let zop_spec =
    [
      coq_Zplus , Binop (fun x y -> Mc.PEadd(x,y)) ;
      coq_Zminus , Binop (fun x y -> Mc.PEsub(x,y)) ;
      coq_Zmult  , Binop  (fun x y -> Mc.PEmul (x,y)) ;
      coq_Zopp   , Opp ;
      coq_Zpower , Power]

  let qop_spec =
   [
      coq_Qplus , Binop (fun x y -> Mc.PEadd(x,y)) ;
      coq_Qminus , Binop (fun x y -> Mc.PEsub(x,y)) ;
      coq_Qmult  , Binop  (fun x y -> Mc.PEmul (x,y)) ;
      coq_Qopp   , Opp ;
      coq_Qpower , Power]

  let rop_spec =
   [
      coq_Rplus , Binop (fun x y -> Mc.PEadd(x,y)) ;
      coq_Rminus , Binop (fun x y -> Mc.PEsub(x,y)) ;
      coq_Rmult  , Binop  (fun x y -> Mc.PEmul (x,y)) ;
      coq_Ropp   , Opp ;
      coq_Rpower , Power]

  let zconstant = parse_z
  let qconstant = parse_q


  let rconst_assoc = 
    [ 
      coq_Rplus , (fun x y -> Mc.CPlus(x,y)) ;
      coq_Rminus , (fun x y -> Mc.CMinus(x,y)) ; 
      coq_Rmult  , (fun x y -> Mc.CMult(x,y)) ; 
      coq_Rdiv   , (fun x y -> Mc.CMult(x,Mc.CInv y)) ;
    ]

  let rec rconstant term =
   match Term.kind_of_term term with
    | Const x ->
        if term = Lazy.force coq_R0
        then Mc.C0
        else if term = Lazy.force coq_R1
        then Mc.C1
        else raise ParseError
    | App(op,args) -> 
	begin
	  try
            (* the evaluation order is important in the following *)
            let f = assoc_const op rconst_assoc in
            let a = rconstant args.(0) in
            let b = rconstant args.(1) in
            f a b
	  with
	      ParseError -> 
		match op with
		  | op when op = Lazy.force coq_Rinv -> Mc.CInv(rconstant args.(0))
		  | op when op = Lazy.force coq_IQR  -> Mc.CQ (parse_q args.(0))
(*		  | op when op = Lazy.force coq_IZR  -> Mc.CZ (parse_z args.(0))*)
		  | _ ->  raise ParseError
	end

    |  _ -> raise ParseError


  let rconstant term = 
    if debug
    then Pp.msg_debug (Pp.str "rconstant: " ++ Printer.prterm term ++ fnl ());
    let res = rconstant term in
      if debug then 
	(Printf.printf "rconstant -> %a\n" pp_Rcst res ; flush stdout) ;
      res


  let parse_zexpr =  parse_expr
    zconstant
    (fun expr x ->
      let exp = (parse_z x) in
        match exp with
          | Mc.Zneg _ -> Mc.PEc Mc.Z0
          |   _     ->  Mc.PEpow(expr, Mc.Z.to_N exp))
    zop_spec

  let parse_qexpr  =  parse_expr
   qconstant
    (fun expr x ->
      let exp = parse_z x in
        match exp with
          | Mc.Zneg _ ->
              begin
                match expr with
                | Mc.PEc q -> Mc.PEc (Mc.qpower q exp)
                |     _    -> print_string "parse_qexpr parse error" ; flush stdout ; raise ParseError
              end
          | _     ->  let exp = Mc.Z.to_N  exp in
                        Mc.PEpow(expr,exp))
   qop_spec

  let parse_rexpr =  parse_expr
   rconstant
   (fun expr x ->
      let exp = Mc.N.of_nat (parse_nat x) in
        Mc.PEpow(expr,exp))
   rop_spec

  let  parse_arith parse_op parse_expr env cstr =
   if debug
   then Pp.msg_debug (Pp.str "parse_arith: " ++ Printer.prterm  cstr ++ fnl ());
   match kind_of_term cstr with
    | App(op,args) ->
       let (op,lhs,rhs) = parse_op (op,args) in
       let (e1,env) = parse_expr env lhs in
       let (e2,env) = parse_expr env rhs in
        ({Mc.flhs = e1; Mc.fop = op;Mc.frhs = e2},env)
    |  _ -> failwith "error : parse_arith(2)"

  let parse_zarith = parse_arith  parse_zop parse_zexpr

  let parse_qarith = parse_arith  parse_qop parse_qexpr

  let parse_rarith = parse_arith  parse_rop parse_rexpr

  (* generic parsing of arithmetic expressions *)

  let rec f2f = function
   | TT  -> Mc.TT
   | FF  -> Mc.FF
   | X _  -> Mc.X
   | A (x,_,_) -> Mc.A x
   | C (a,b)  -> Mc.Cj(f2f a,f2f b)
   | D (a,b)  -> Mc.D(f2f a,f2f b)
   | N (a) -> Mc.N(f2f a)
   | I(a,_,b)  -> Mc.I(f2f a,f2f b)

  let is_prop t =
   match t with
    | Names.Anonymous -> true (* Not quite right *)
    | Names.Name x    -> false

  let mkC f1 f2 = C(f1,f2)
  let mkD f1 f2 = D(f1,f2)
  let mkIff f1 f2 = C(I(f1,None,f2),I(f2,None,f1))
  let mkI f1 f2 = I(f1,None,f2)

  let mkformula_binary g term f1 f2 =
    match f1 , f2 with
    |  X _  , X _ -> X(term)
    |   _         -> g f1 f2

  (**
    * This is the big generic function for formula parsers.
    *)
  
  let parse_formula parse_atom env tg term =

    let parse_atom env tg t =
      try
        let (at,env) = parse_atom env t in
        (A(at,tg,t), env,Tag.next tg)
      with e when Errors.noncritical e -> (X(t),env,tg) in

    let rec xparse_formula env tg term =
     match kind_of_term term with
      | App(l,rst) ->
          (match rst with
           | [|a;b|] when eq_constr l (Lazy.force coq_and) ->
               let f,env,tg = xparse_formula env tg a in
               let g,env, tg = xparse_formula env tg b  in
               mkformula_binary mkC term f g,env,tg
           | [|a;b|] when eq_constr l (Lazy.force coq_or) ->
               let f,env,tg = xparse_formula env tg a in
               let g,env,tg  = xparse_formula env tg b in
               mkformula_binary mkD term f g,env,tg
           | [|a|] when eq_constr l (Lazy.force coq_not) ->
               let (f,env,tg) = xparse_formula env tg a in (N(f), env,tg)
           | [|a;b|] when eq_constr l (Lazy.force coq_iff) ->
               let f,env,tg = xparse_formula env tg a in
               let g,env,tg = xparse_formula env tg b in
               mkformula_binary mkIff term f g,env,tg
           | _ -> parse_atom env tg term)
      | Prod(typ,a,b) when not (Termops.dependent (mkRel 1) b) ->
          let f,env,tg = xparse_formula env tg a in
          let g,env,tg = xparse_formula env tg b in
          mkformula_binary mkI term f g,env,tg
      | _ when eq_constr term (Lazy.force coq_True) -> (TT,env,tg)
      | _ when eq_constr term (Lazy.force coq_False) -> (FF,env,tg)
      | _  -> X(term),env,tg in
    xparse_formula env tg  ((*Reductionops.whd_zeta*) term)

  let dump_formula typ dump_atom f =
   let rec xdump f =
    match f with
     | TT  -> mkApp(Lazy.force coq_TT,[|typ|])
     | FF  -> mkApp(Lazy.force coq_FF,[|typ|])
     | C(x,y) -> mkApp(Lazy.force coq_And,[|typ ; xdump x ; xdump y|])
     | D(x,y) -> mkApp(Lazy.force coq_Or,[|typ ; xdump x ; xdump y|])
     | I(x,_,y) -> mkApp(Lazy.force coq_Impl,[|typ ; xdump x ; xdump y|])
     | N(x) -> mkApp(Lazy.force coq_Neg,[|typ ; xdump x|])
     | A(x,_,_) -> mkApp(Lazy.force coq_Atom,[|typ ; dump_atom x|])
     | X(t) -> mkApp(Lazy.force coq_X,[|typ ; t|])  in
   xdump f

  (**
    * Given a conclusion and a list of affectations, rebuild a term prefixed by
    * the appropriate letins.
    * TODO: reverse the list of bindings!
    *)

  let set l concl =
   let rec xset acc = function
    | [] -> acc
    | (e::l) ->
       let (name,expr,typ) = e in
        xset (Term.mkNamedLetIn
               (Names.Id.of_string name)
               expr typ acc) l in
    xset concl l

end (**
      * MODULE END: M 
      *)

open M

let rec sig_of_cone = function
 | Mc.PsatzIn n ->          [CoqToCaml.nat n]
 | Mc.PsatzMulE(w1,w2) ->   (sig_of_cone w1)@(sig_of_cone w2)
 | Mc.PsatzMulC(w1,w2) ->   (sig_of_cone w2)
 | Mc.PsatzAdd(w1,w2) ->    (sig_of_cone w1)@(sig_of_cone w2)
 | _  -> []

let same_proof sg cl1 cl2 =
 let rec xsame_proof sg =
  match sg with
   | [] -> true
   | n::sg ->
     (try List.nth cl1 n = List.nth cl2 n with Invalid_argument _ -> false)
      && (xsame_proof sg ) in
  xsame_proof sg

let tags_of_clause tgs wit clause =
 let rec xtags tgs = function
  | Mc.PsatzIn n -> Names.Id.Set.union tgs
     (snd (List.nth clause (CoqToCaml.nat n) ))
  | Mc.PsatzMulC(e,w) -> xtags tgs w
  | Mc.PsatzMulE (w1,w2) | Mc.PsatzAdd(w1,w2) -> xtags (xtags tgs w1) w2
  |   _   -> tgs in
  xtags tgs wit

(*let tags_of_cnf wits cnf =
 List.fold_left2 (fun acc w cl -> tags_of_clause acc w cl)
  Names.Id.Set.empty wits cnf *)

let find_witness prover polys1 = try_any prover polys1

let rec witness prover   l1 l2 =
 match l2 with
  | [] -> Some []
  | e :: l2 ->
     match find_witness prover (e::l1) with
      | None -> None
      | Some w ->
	 (match witness prover l1 l2 with
	  | None -> None
	  | Some l -> Some (w::l)
	 )

let rec apply_ids t ids =
 match ids with
  | [] -> t
  | i::ids -> apply_ids (Term.mkApp(t,[| Term.mkVar i |])) ids

let coq_Node = lazy
 (Coqlib.gen_constant_in_modules "VarMap"
   [["Coq" ; "micromega" ; "VarMap"];["VarMap"]] "Node")
let coq_Leaf = lazy
 (Coqlib.gen_constant_in_modules "VarMap"
   [["Coq" ; "micromega" ; "VarMap"];["VarMap"]] "Leaf")
let coq_Empty = lazy
 (Coqlib.gen_constant_in_modules "VarMap"
   [["Coq" ; "micromega" ;"VarMap"];["VarMap"]] "Empty")

let btree_of_array typ a  =
 let size_of_a = Array.length a in
 let semi_size_of_a = size_of_a lsr 1 in
 let node = Lazy.force coq_Node
 and leaf = Lazy.force coq_Leaf
 and empty = Term.mkApp (Lazy.force coq_Empty, [| typ |]) in
 let rec aux n =
  if n > size_of_a
  then empty
  else if  n > semi_size_of_a
  then Term.mkApp (leaf, [| typ; a.(n-1) |])
  else Term.mkApp (node, [| typ; aux (2*n); a.(n-1); aux (2*n+1) |])
 in
  aux 1

let btree_of_array typ a =
 try
  btree_of_array typ a
 with x when Errors.noncritical x ->
  failwith (Printf.sprintf "btree of array : %s" (Printexc.to_string x))

let dump_varmap typ env =
 btree_of_array typ (Array.of_list env)


let rec pp_varmap o vm =
 match vm with
  | Mc.Empty -> output_string o "[]"
  | Mc.Leaf z -> Printf.fprintf o "[%a]" pp_z  z
  | Mc.Node(l,z,r) -> Printf.fprintf o "[%a, %a, %a]" pp_varmap l  pp_z z pp_varmap r



let rec dump_proof_term = function
  | Micromega.DoneProof -> Lazy.force coq_doneProof
  | Micromega.RatProof(cone,rst) ->
    Term.mkApp(Lazy.force coq_ratProof, [| dump_psatz coq_Z dump_z cone; dump_proof_term rst|])
 | Micromega.CutProof(cone,prf) ->
    Term.mkApp(Lazy.force coq_cutProof,
	      [| dump_psatz coq_Z dump_z cone ;
		 dump_proof_term prf|])
 | Micromega.EnumProof(c1,c2,prfs) ->
    Term.mkApp (Lazy.force coq_enumProof,
	       [|  dump_psatz coq_Z dump_z c1 ; dump_psatz coq_Z dump_z c2 ;
		  dump_list (Lazy.force coq_proofTerm) dump_proof_term prfs |])


let rec size_of_psatz = function
  | Micromega.PsatzIn _ -> 1
  | Micromega.PsatzSquare _ -> 1
  | Micromega.PsatzMulC(_,p) -> 1 + (size_of_psatz p)
  | Micromega.PsatzMulE(p1,p2) | Micromega.PsatzAdd(p1,p2) -> size_of_psatz p1 + size_of_psatz p2
  | Micromega.PsatzC _ -> 1
  | Micromega.PsatzZ   -> 1

let rec size_of_pf = function
  | Micromega.DoneProof -> 1
  | Micromega.RatProof(p,a) -> (size_of_pf a) + (size_of_psatz p)
  | Micromega.CutProof(p,a) -> (size_of_pf a) + (size_of_psatz p)
  | Micromega.EnumProof(p1,p2,l) -> (size_of_psatz p1) + (size_of_psatz p2) + (List.fold_left (fun acc p -> size_of_pf p + acc) 0 l)

let dump_proof_term t = 
  if debug then  Printf.printf "dump_proof_term %i\n" (size_of_pf t) ; 
  dump_proof_term t



let pp_q o q = Printf.fprintf o "%a/%a" pp_z q.Micromega.qnum pp_positive q.Micromega.qden


let rec pp_proof_term o = function
  | Micromega.DoneProof -> Printf.fprintf o "D"
  | Micromega.RatProof(cone,rst) -> Printf.fprintf o "R[%a,%a]" (pp_psatz  pp_z) cone pp_proof_term rst
  | Micromega.CutProof(cone,rst) -> Printf.fprintf o "C[%a,%a]" (pp_psatz  pp_z) cone pp_proof_term rst
  | Micromega.EnumProof(c1,c2,rst) ->
      Printf.fprintf o "EP[%a,%a,%a]"
	(pp_psatz pp_z) c1 (pp_psatz pp_z) c2
     (pp_list "[" "]" pp_proof_term) rst

let rec parse_hyps parse_arith env tg hyps =
 match hyps with
  | [] -> ([],env,tg)
  | (i,t)::l ->
     let (lhyps,env,tg) = parse_hyps parse_arith env tg l in
      try
       let (c,env,tg) = parse_formula parse_arith env  tg t in
	((i,c)::lhyps, env,tg)
      with e when Errors.noncritical e -> (lhyps,env,tg)
       (*(if debug then Printf.printf "parse_arith : %s\n" x);*)


(*exception ParseError*)

let parse_goal parse_arith env hyps term =
 (*  try*)
 let (f,env,tg) = parse_formula parse_arith env (Tag.from 0) term in
 let (lhyps,env,tg) = parse_hyps parse_arith env tg hyps in
  (lhyps,f,env)
   (*  with Failure x -> raise ParseError*)

(**
  * The datastructures that aggregate theory-dependent proof values.
  *)
type ('synt_c, 'prf) domain_spec = {
  typ : Term.constr; (* is the type of the interpretation domain - Z, Q, R*)
  coeff : Term.constr ; (* is the type of the syntactic coeffs - Z , Q , Rcst *)
  dump_coeff : 'synt_c -> Term.constr ; 
  proof_typ  : Term.constr ; 
  dump_proof   : 'prf -> Term.constr
}

let zz_domain_spec  = lazy {
 typ = Lazy.force coq_Z;
 coeff = Lazy.force coq_Z;
 dump_coeff = dump_z ;
 proof_typ = Lazy.force coq_proofTerm ;
 dump_proof = dump_proof_term
}

let qq_domain_spec  = lazy {
 typ = Lazy.force coq_Q;
 coeff = Lazy.force coq_Q;
 dump_coeff = dump_q ;
 proof_typ = Lazy.force coq_QWitness ;
 dump_proof = dump_psatz coq_Q dump_q
}

let rcst_domain_spec  = lazy {
 typ = Lazy.force coq_R;
 coeff = Lazy.force coq_Rcst;
 dump_coeff = dump_Rcst;
 proof_typ = Lazy.force coq_QWitness ;
 dump_proof = dump_psatz coq_Q dump_q
}

(**
  * Instanciate the current Coq goal with a Micromega formula, a varmap, and a
  * witness.
  *)

let micromega_order_change spec cert cert_typ env ff gl =
 let formula_typ = (Term.mkApp (Lazy.force coq_Cstr,[|spec.coeff|])) in
 let ff = dump_formula formula_typ (dump_cstr spec.coeff spec.dump_coeff) ff in
 let vm = dump_varmap (spec.typ) env in
  Tactics.change_in_concl None
   (set
     [
      ("__ff", ff, Term.mkApp(Lazy.force coq_Formula, [|formula_typ |]));
      ("__varmap", vm, Term.mkApp
       (Coqlib.gen_constant_in_modules "VarMap"
	 [["Coq" ; "micromega" ; "VarMap"] ; ["VarMap"]] "t", [|spec.typ|]));
      ("__wit", cert, cert_typ)
     ]
     (Tacmach.pf_concl gl)
   )
   gl

(**
  * The datastructures that aggregate prover attributes.
  *)

type ('a,'prf) prover = {
  name : string ; (* name of the prover *)
  prover : 'a list -> 'prf option ; (* the prover itself *)
  hyps : 'prf -> ISet.t ; (* extract the indexes of the hypotheses really used in the proof *)
  compact : 'prf -> (int -> int) -> 'prf ; (* remap the hyp indexes according to function *)
  pp_prf : out_channel -> 'prf -> unit ;(* pretting printing of proof *)
  pp_f   : out_channel -> 'a   -> unit (* pretty printing of the formulas (polynomials)*)
}

(**
  * Given a list of provers and a disjunction of atoms, find a proof of any of
  * the atoms.  Returns an (optional) pair of a proof and a prover
  * datastructure.
  *)

let find_witness provers polys1 =
  let provers = List.map (fun p ->
    (fun l ->
      match p.prover l with
        | None -> None
        | Some prf -> Some(prf,p)) , p.name) provers in
  try_any provers (List.map fst polys1)

(**
  * Given a list of provers and a CNF, find a proof for each of the clauses.
  * Return the proofs as a list.
  *)

let witness_list prover l =
 let rec xwitness_list l =
  match l with
   | [] -> Some []
   | e :: l ->
      match find_witness prover e  with
       | None -> None
       | Some w ->
	  (match xwitness_list l with
	   | None -> None
	   | Some l -> Some (w :: l)
	  ) in
  xwitness_list l

let witness_list_tags  = witness_list

(* *Deprecated* let is_singleton = function [] -> true | [e] -> true | _ -> false *)

let pp_ml_list pp_elt o l =
  output_string o "[" ;
  List.iter (fun x -> Printf.fprintf o "%a ;" pp_elt x) l ;
  output_string o "]"

(**
  * Prune the proof object, according to the 'diff' between two cnf formulas.
  *)

let compact_proofs (cnf_ff: 'cst cnf) res (cnf_ff': 'cst cnf) =

  let compact_proof (old_cl:'cst clause) (prf,prover) (new_cl:'cst clause) =
    let new_cl = Mutils.mapi (fun (f,_) i -> (f,i)) new_cl in
    let remap i =
      let formula = try fst (List.nth old_cl i) with Failure _ -> failwith "bad old index" in
      List.assoc formula new_cl in
(*    if debug then
      begin
        Printf.printf "\ncompact_proof : %a %a %a"
          (pp_ml_list prover.pp_f) (List.map fst old_cl)
          prover.pp_prf prf
          (pp_ml_list prover.pp_f) (List.map fst new_cl)   ;
          flush stdout
      end ; *)
    let res = try prover.compact prf remap with x when Errors.noncritical x ->
      if debug then Printf.fprintf stdout "Proof compaction %s" (Printexc.to_string x) ;
      (* This should not happen -- this is the recovery plan... *)
      match prover.prover (List.map fst new_cl) with
        | None -> failwith "proof compaction error"
        | Some p ->  p
    in
    if debug then
      begin
        Printf.printf " -> %a\n"
          prover.pp_prf res ;
        flush stdout
      end ;
    res in

  let is_proof_compatible (old_cl:'cst clause) (prf,prover) (new_cl:'cst clause) =
    let hyps_idx = prover.hyps prf in
    let hyps = selecti hyps_idx old_cl in
      is_sublist hyps new_cl in

  let cnf_res = List.combine cnf_ff res in (* we get pairs clause * proof *)

  List.map (fun x ->
    let (o,p) = List.find (fun (l,p) -> is_proof_compatible l p x) cnf_res
    in compact_proof o p x) cnf_ff'


(**
  * "Hide out" tagged atoms of a formula by transforming them into generic
  * variables. See the Tag module in mutils.ml for more.
  *)

let abstract_formula hyps f =
  let rec xabs f =
    match f with
      | X c -> X c
      | A(a,t,term) -> if TagSet.mem t hyps then A(a,t,term) else X(term)
      | C(f1,f2) ->
	  (match xabs f1 , xabs f2 with
	    |   X a1    ,  X a2   -> X (Term.mkApp(Lazy.force coq_and, [|a1;a2|]))
	    |    f1     , f2      -> C(f1,f2) )
      | D(f1,f2) ->
	  (match xabs f1 , xabs f2 with
	    |   X a1    ,  X a2   -> X (Term.mkApp(Lazy.force coq_or, [|a1;a2|]))
	    |    f1     , f2      -> D(f1,f2) )
      | N(f) ->
	  (match xabs f with
	    |   X a    -> X (Term.mkApp(Lazy.force coq_not, [|a|]))
	    |     f     -> N f)
      | I(f1,hyp,f2) ->
	  (match xabs f1 , hyp, xabs f2 with
	    | X a1      , Some _ , af2    ->  af2
	    | X a1      , None   , X a2   -> X (Term.mkArrow a1 a2)
	    |   af1     ,  _     , af2    -> I(af1,hyp,af2)
	  )
      | FF -> FF
      | TT -> TT
  in  xabs f


(* [abstract_wrt_formula] is used in contexts whre f1 is already an abstraction of f2   *)
let rec abstract_wrt_formula f1 f2 = 
  match f1 , f2 with
    | X c  , _   -> X c
    | A _  , A _ -> f2
    | C(a,b) , C(a',b') -> C(abstract_wrt_formula a a', abstract_wrt_formula b b')
    | D(a,b) , D(a',b') -> D(abstract_wrt_formula a a', abstract_wrt_formula b b')
    | I(a,_,b) , I(a',x,b') -> I(abstract_wrt_formula a a',x, abstract_wrt_formula b b')
    | FF , FF -> FF
    | TT , TT -> TT
    | N x , N y -> N(abstract_wrt_formula x y)
    |    _    -> failwith "abstract_wrt_formula"

(**
  * This exception is raised by really_call_csdpcert if Coq's configure didn't
  * find a CSDP executable.
  *)

exception CsdpNotFound

(**
  * This is the core of Micromega: apply the prover, analyze the result and
  * prune unused fomulas, and finally modify the proof state.
  *)

let formula_hyps_concl hyps concl = 
  List.fold_right
   (fun (id,f) (cc,ids) ->
    match f with
      X _ -> (cc,ids)
     | _ -> (I(f,Some id,cc), id::ids))
    hyps (concl,[])


let micromega_tauto negate normalise unsat deduce spec prover env polys1 polys2 gl =

 (* Express the goal as one big implication *)
 let (ff,ids) = formula_hyps_concl polys1 polys2 in

 (* Convert the aplpication into a (mc_)cnf (a list of lists of formulas) *)
 let cnf_ff,cnf_ff_tags = cnf negate normalise unsat deduce ff in

 if debug then
   begin
     Pp.pp (Pp.str "Formula....\n") ;
     let formula_typ = (Term.mkApp(Lazy.force coq_Cstr, [|spec.coeff|])) in
     let ff = dump_formula formula_typ
       (dump_cstr spec.typ spec.dump_coeff) ff in
       Pp.pp (Printer.prterm ff) ;  Pp.pp_flush ();
         Printf.fprintf stdout "cnf : %a\n" (pp_cnf (fun o _ -> ())) cnf_ff
   end;

 match witness_list_tags prover cnf_ff with
  | None -> None
  | Some res -> (*Printf.printf "\nList %i" (List.length `res); *)
  let hyps = List.fold_left (fun s (cl,(prf,p)) ->
    let tags = ISet.fold (fun i s -> let t = snd (List.nth cl i) in
                                     if debug then (Printf.fprintf stdout "T : %i -> %a" i Tag.pp t) ;
      (*try*) TagSet.add t s (* with Invalid_argument _ -> s*)) (p.hyps prf) TagSet.empty in
    TagSet.union s tags) (List.fold_left (fun s i -> TagSet.add i s) TagSet.empty cnf_ff_tags) (List.combine cnf_ff res) in

  if debug then (Printf.printf "TForm : %a\n" pp_formula ff ; flush stdout;
                 Printf.printf "Hyps : %a\n" (fun o s -> TagSet.fold (fun i _ -> Printf.fprintf o "%a " Tag.pp i) s ()) hyps) ;

  let ff'     = abstract_formula hyps ff in
  let cnf_ff',_ = cnf negate normalise unsat deduce ff' in

  if debug then
    begin
      Pp.pp (Pp.str "\nAFormula\n") ;
      let formula_typ = (Term.mkApp( Lazy.force coq_Cstr,[| spec.coeff|])) in
      let ff' = dump_formula formula_typ
        (dump_cstr spec.typ spec.dump_coeff) ff' in
        Pp.pp (Printer.prterm  ff') ;  Pp.pp_flush ();
        Printf.fprintf stdout "cnf : %a\n" (pp_cnf (fun o _ -> ())) cnf_ff'
    end;

  (* Even if it does not work, this does not mean it is not provable
  -- the prover is REALLY incomplete *)
  (* if debug then
      begin
        (* recompute the proofs *)
        match witness_list_tags prover  cnf_ff' with
          | None -> failwith "abstraction is wrong"
          | Some res -> ()
      end ; *)
  let res' = compact_proofs cnf_ff res cnf_ff' in

  let (ff',res',ids) = (ff',res', ids_of_formula ff') in

  let res' = dump_list (spec.proof_typ) spec.dump_proof res' in
    Some (ids,ff',res')



(**
  * Parse the proof environment, and call micromega_tauto
  *)

let micromega_gen
    parse_arith 
    (negate:'cst atom -> 'cst mc_cnf)
    (normalise:'cst atom -> 'cst mc_cnf)
    unsat deduce 
    spec prover gl =
  let concl = Tacmach.pf_concl gl in
  let hyps  = Tacmach.pf_hyps_types gl in
  try
   let (hyps,concl,env) = parse_goal parse_arith Env.empty hyps concl in
   let env = Env.elements env in
   let spec = Lazy.force spec in

     match micromega_tauto  negate normalise unsat deduce spec prover env hyps concl gl with
       | None -> Tacticals.tclFAIL 0 (Pp.str " Cannot find witness") gl
       | Some (ids,ff',res') -> 
	   (Tacticals.tclTHENSEQ
	      [
		Tactics.generalize (List.map Term.mkVar ids) ;
		micromega_order_change  spec res' 
		  (Term.mkApp(Lazy.force coq_list, [|spec.proof_typ|])) env ff'
	      ]) gl
  with
   | ParseError  -> Tacticals.tclFAIL 0 (Pp.str "Bad logical fragment") gl
   | CsdpNotFound -> flush stdout ; Pp.pp_flush () ;
      Tacticals.tclFAIL 0 (Pp.str 
      (" Skipping what remains of this tactic: the complexity of the goal requires "
      ^ "the use of a specialized external tool called csdp. \n\n" 
      ^ "Unfortunately Coq isn't aware of the presence of any \"csdp\" executable in the path. \n\n"
      ^ "Csdp packages are provided by some OS distributions; binaries and source code can be downloaded from https://projects.coin-or.org/Csdp")) gl



let micromega_order_changer cert env ff gl =
  let coeff = Lazy.force coq_Rcst in
  let dump_coeff = dump_Rcst in
  let typ  = Lazy.force coq_R in
  let cert_typ = (Term.mkApp(Lazy.force coq_list, [|Lazy.force coq_QWitness |])) in

 let formula_typ = (Term.mkApp (Lazy.force coq_Cstr,[| coeff|])) in
 let ff = dump_formula formula_typ (dump_cstr coeff dump_coeff) ff in
 let vm = dump_varmap (typ) env in
  Tactics.change_in_concl None
   (set
     [
      ("__ff", ff, Term.mkApp(Lazy.force coq_Formula, [|formula_typ |]));
      ("__varmap", vm, Term.mkApp
       (Coqlib.gen_constant_in_modules "VarMap"
	 [["Coq" ; "micromega" ; "VarMap"] ; ["VarMap"]] "t", [|typ|]));
      ("__wit", cert, cert_typ)
     ]
     (Tacmach.pf_concl gl)
   )
   gl


let micromega_genr prover gl =
  let parse_arith = parse_rarith in
  let negate = Mc.rnegate in
  let normalise = Mc.rnormalise in
  let unsat = Mc.runsat in
  let deduce = Mc.rdeduce in
  let spec = lazy {
    typ = Lazy.force coq_R;
    coeff = Lazy.force coq_Rcst;
    dump_coeff = dump_q;
    proof_typ = Lazy.force coq_QWitness ;
    dump_proof = dump_psatz coq_Q dump_q
  } in
    
  let concl = Tacmach.pf_concl gl in
  let hyps  = Tacmach.pf_hyps_types gl in
  try
   let (hyps,concl,env) = parse_goal parse_arith Env.empty hyps concl in
   let env = Env.elements env in
   let spec = Lazy.force spec in

   let hyps' = List.map (fun (n,f) -> (n, map_atoms (Micromega.map_Formula Micromega.q_of_Rcst) f)) hyps in
   let concl' = map_atoms (Micromega.map_Formula Micromega.q_of_Rcst) concl in

     match micromega_tauto  negate normalise unsat deduce spec prover env hyps' concl' gl with
       | None -> Tacticals.tclFAIL 0 (Pp.str " Cannot find witness") gl
       | Some (ids,ff',res') -> 
           let (ff,ids') = formula_hyps_concl 
	     (List.filter (fun (n,_) -> List.mem n ids) hyps) concl in

           (Tacticals.tclTHENSEQ
              [
                Tactics.generalize (List.map Term.mkVar ids) ;
                micromega_order_changer res' env (abstract_wrt_formula ff' ff)
              ]) gl
  with
   | ParseError  -> Tacticals.tclFAIL 0 (Pp.str "Bad logical fragment") gl
   | CsdpNotFound -> flush stdout ; Pp.pp_flush () ;
      Tacticals.tclFAIL 0 (Pp.str 
      (" Skipping what remains of this tactic: the complexity of the goal requires "
      ^ "the use of a specialized external tool called csdp. \n\n" 
      ^ "Unfortunately Coq isn't aware of the presence of any \"csdp\" executable in the path. \n\n"
      ^ "Csdp packages are provided by some OS distributions; binaries and source code can be downloaded from https://projects.coin-or.org/Csdp")) gl





let lift_ratproof  prover l =
 match prover l with
  | None -> None
  | Some c -> Some (Mc.RatProof( c,Mc.DoneProof))

type micromega_polys = (Micromega.q Mc.pol * Mc.op1) list
type csdp_certificate = S of Sos_types.positivstellensatz option | F of string
type provername = string * int option

(**
  * The caching mechanism.
  *)

open Persistent_cache

module Cache = PHashtable(struct
  type t = (provername * micromega_polys)
  let equal = (=)
  let hash  = Hashtbl.hash
end)

let csdp_cache = "csdp.cache"

(**
  * Build the command to call csdpcert, and launch it. This in turn will call
  * the sos driver to the csdp executable.
  * Throw CsdpNotFound if Coq isn't aware of any csdp executable.
  *)

let require_csdp =
  if System.is_in_system_path "csdp" 
  then lazy ()
  else lazy (raise CsdpNotFound)

let really_call_csdpcert : provername -> micromega_polys -> Sos_types.positivstellensatz option  =
  fun provername poly ->

  Lazy.force require_csdp;

  let cmdname =
    List.fold_left Filename.concat (Envars.coqlib ~fail:Errors.error)
      ["plugins"; "micromega"; "csdpcert" ^ Coq_config.exec_extension] in

    match ((command cmdname [|cmdname|] (provername,poly)) : csdp_certificate) with
      | F str -> failwith str
      | S res -> res

(**
  * Check the cache before calling the prover.
  *)

let xcall_csdpcert =
  Cache.memo csdp_cache (fun (prover,pb) -> really_call_csdpcert prover pb)

(**
  * Prover callback functions.
  *)

let call_csdpcert prover pb = xcall_csdpcert (prover,pb)

let rec z_to_q_pol e =
 match e with
  | Mc.Pc z   -> Mc.Pc {Mc.qnum = z ; Mc.qden = Mc.XH}
  | Mc.Pinj(p,pol)   -> Mc.Pinj(p,z_to_q_pol pol)
  | Mc.PX(pol1,p,pol2) -> Mc.PX(z_to_q_pol pol1, p, z_to_q_pol pol2)

let call_csdpcert_q provername poly =
 match call_csdpcert provername poly with
  | None -> None
  | Some cert ->
     let cert = Certificate.q_cert_of_pos cert in
     if Mc.qWeakChecker poly cert
     then Some cert
     else ((print_string "buggy certificate" ; flush stdout) ;None)

let call_csdpcert_z provername poly =
 let l = List.map (fun (e,o) -> (z_to_q_pol e,o)) poly in
  match call_csdpcert provername l with
   | None -> None
   | Some cert ->
      let cert = Certificate.z_cert_of_pos cert in
      if Mc.zWeakChecker poly cert
      then Some cert
      else ((print_string "buggy certificate" ; flush stdout) ;None)

let xhyps_of_cone base acc prf =
  let rec xtract e acc =
    match e with
    | Mc.PsatzC _ | Mc.PsatzZ | Mc.PsatzSquare _ -> acc
    | Mc.PsatzIn n -> let n = (CoqToCaml.nat n) in
			if n >= base
			then  ISet.add (n-base) acc
			else acc
    | Mc.PsatzMulC(_,c) -> xtract  c acc
    | Mc.PsatzAdd(e1,e2) |  Mc.PsatzMulE(e1,e2) -> xtract e1 (xtract e2 acc) in

    xtract prf acc

let hyps_of_cone prf = xhyps_of_cone 0 ISet.empty prf

let compact_cone prf f  =
  let np n = CamlToCoq.nat (f (CoqToCaml.nat n)) in

  let rec xinterp prf =
    match prf with
    | Mc.PsatzC _ | Mc.PsatzZ | Mc.PsatzSquare _ -> prf
    | Mc.PsatzIn n -> Mc.PsatzIn (np n)
    | Mc.PsatzMulC(e,c) -> Mc.PsatzMulC(e,xinterp c)
    | Mc.PsatzAdd(e1,e2) -> Mc.PsatzAdd(xinterp e1,xinterp e2)
    | Mc.PsatzMulE(e1,e2) -> Mc.PsatzMulE(xinterp e1,xinterp e2) in

    xinterp prf

let hyps_of_pt pt =

  let rec xhyps base pt acc =
    match pt with
      | Mc.DoneProof -> acc
      | Mc.RatProof(c,pt) ->  xhyps (base+1) pt (xhyps_of_cone base acc c)
      | Mc.CutProof(c,pt) -> xhyps (base+1) pt (xhyps_of_cone base acc c)
      | Mc.EnumProof(c1,c2,l) ->
	  let s = xhyps_of_cone base (xhyps_of_cone base acc c2) c1 in
	    List.fold_left (fun s x -> xhyps (base + 1) x s) s l in

    xhyps 0 pt ISet.empty

let hyps_of_pt pt =
  let res = hyps_of_pt pt in
    if debug
    then (Printf.fprintf stdout "\nhyps_of_pt : %a -> " pp_proof_term pt ; ISet.iter (fun i -> Printf.printf "%i " i) res);
    res

let compact_pt pt f =
  let translate ofset x =
    if x < ofset then x
    else (f (x-ofset) + ofset) in

  let rec compact_pt ofset pt =
    match pt with
      | Mc.DoneProof -> Mc.DoneProof
      | Mc.RatProof(c,pt) -> Mc.RatProof(compact_cone c (translate (ofset)), compact_pt (ofset+1) pt )
      | Mc.CutProof(c,pt) -> Mc.CutProof(compact_cone c (translate (ofset)), compact_pt (ofset+1) pt )
      | Mc.EnumProof(c1,c2,l) -> Mc.EnumProof(compact_cone c1 (translate (ofset)), compact_cone c2 (translate (ofset)),
						   Mc.map (fun x -> compact_pt (ofset+1) x) l) in
    compact_pt 0 pt

(** 
  * Definition of provers.
  * Instantiates the type ('a,'prf) prover defined above.
  *)

let lift_pexpr_prover p l =  p (List.map (fun (e,o) -> Mc.denorm e , o) l)

let linear_prover_Z = {
  name    = "linear prover" ;
  prover  = lift_ratproof (lift_pexpr_prover (Certificate.linear_prover_with_cert Certificate.z_spec)) ;
  hyps    = hyps_of_pt ;
  compact = compact_pt ;
  pp_prf  = pp_proof_term;
  pp_f    = fun o x -> pp_pol pp_z o (fst x)
}

let linear_prover_Q = {
  name    = "linear prover";
  prover  = lift_pexpr_prover (Certificate.linear_prover_with_cert Certificate.q_spec) ;
  hyps    = hyps_of_cone ;
  compact = compact_cone ;
  pp_prf  = pp_psatz pp_q ;
  pp_f   = fun o x -> pp_pol pp_q o  (fst x)
}


let linear_prover_R = {
  name    = "linear prover";
  prover  = lift_pexpr_prover (Certificate.linear_prover_with_cert Certificate.q_spec) ;
  hyps    = hyps_of_cone ;
  compact = compact_cone ;
  pp_prf  = pp_psatz pp_q ;
  pp_f    =  fun o x -> pp_pol pp_q o (fst x)
}


let non_linear_prover_Q str o = {
  name    = "real nonlinear prover";
  prover  = call_csdpcert_q (str, o);
  hyps    = hyps_of_cone;
  compact = compact_cone ;
  pp_prf  = pp_psatz pp_q ;
  pp_f    = fun o x -> pp_pol pp_q o  (fst x)
}

let non_linear_prover_R str o = {
  name    = "real nonlinear prover";
  prover  = call_csdpcert_q (str, o);
  hyps    = hyps_of_cone;
  compact = compact_cone;
  pp_prf  = pp_psatz pp_q;
  pp_f    = fun o x -> pp_pol pp_q o  (fst x)
}

let non_linear_prover_Z str o  = {
  name    = "real nonlinear prover";
  prover  = lift_ratproof (call_csdpcert_z (str, o));
  hyps    = hyps_of_pt;
  compact = compact_pt;
  pp_prf  = pp_proof_term;
  pp_f    =  fun o x -> pp_pol pp_z o (fst x)
}

module CacheZ = PHashtable(struct
  type t = (Mc.z Mc.pol * Mc.op1) list
  let equal = (=)
  let hash  = Hashtbl.hash
end)

let memo_zlinear_prover = CacheZ.memo "lia.cache" (lift_pexpr_prover Certificate.lia)
let memo_nlia = CacheZ.memo "nlia.cache" (lift_pexpr_prover Certificate.nlia)

(*let memo_zlinear_prover = (lift_pexpr_prover Lia.lia)*)
(*let memo_zlinear_prover = CacheZ.memo "lia.cache" (lift_pexpr_prover Certificate.zlinear_prover)*)



let linear_Z =   {
  name    = "lia";
  prover  = memo_zlinear_prover ;
  hyps    = hyps_of_pt;
  compact = compact_pt;
  pp_prf  = pp_proof_term;
  pp_f    = fun o x -> pp_pol pp_z o (fst x)
}

let nlinear_Z =   {
  name    = "nlia";
  prover  = memo_nlia ;
  hyps    = hyps_of_pt;
  compact = compact_pt;
  pp_prf  = pp_proof_term;
  pp_f    = fun o x -> pp_pol pp_z o (fst x)
}



let tauto_lia ff = 
  let prover = linear_Z in
  let cnf_ff,_ = cnf Mc.negate Mc.normalise Mc.zunsat Mc.zdeduce  ff in
    match witness_list_tags [prover] cnf_ff with
      | None -> None
      | Some l -> Some (List.map fst l)


(** 
  * Functions instantiating micromega_gen with the appropriate theories and
  * solvers
  *)

let psatzl_Z gl =
 micromega_gen parse_zarith  Mc.negate Mc.normalise Mc.zunsat Mc.zdeduce zz_domain_spec
  [ linear_prover_Z ] gl

let psatzl_Q gl =
 micromega_gen parse_qarith Mc.qnegate Mc.qnormalise Mc.qunsat Mc.qdeduce qq_domain_spec
  [ linear_prover_Q ] gl

let psatz_Q i gl =
 micromega_gen parse_qarith Mc.qnegate Mc.qnormalise Mc.qunsat Mc.qdeduce qq_domain_spec
  [ non_linear_prover_Q "real_nonlinear_prover" (Some i) ] gl


let psatzl_R gl =
 micromega_genr [ linear_prover_R ] gl


let psatz_R i gl =
 micromega_genr  [ non_linear_prover_R "real_nonlinear_prover" (Some i) ] gl


let psatz_Z i gl =
    micromega_gen parse_zarith Mc.negate Mc.normalise Mc.zunsat Mc.zdeduce zz_domain_spec
      [ non_linear_prover_Z "real_nonlinear_prover" (Some i) ] gl

let sos_Z gl =
 micromega_gen parse_zarith Mc.negate Mc.normalise  Mc.zunsat Mc.zdeduce zz_domain_spec
  [ non_linear_prover_Z "pure_sos" None ] gl

let sos_Q gl =
 micromega_gen parse_qarith Mc.qnegate Mc.qnormalise  Mc.qunsat Mc.qdeduce qq_domain_spec
  [ non_linear_prover_Q "pure_sos" None ] gl


let sos_R gl =
 micromega_genr  [ non_linear_prover_R "pure_sos" None ] gl


let xlia gl =
  try 
    micromega_gen parse_zarith Mc.negate Mc.normalise Mc.zunsat Mc.zdeduce zz_domain_spec
      [ linear_Z ] gl
  with reraise -> (*Printexc.print_backtrace stdout ;*) raise reraise

let xnlia gl =
  try 
    micromega_gen parse_zarith Mc.negate Mc.normalise Mc.zunsat Mc.zdeduce zz_domain_spec
      [ nlinear_Z ] gl
  with reraise -> (*Printexc.print_backtrace stdout ;*) raise reraise



(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/csdpcert.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

open Num
open Sos
open Sos_types
open Sos_lib


module Mc = Micromega
module Ml2C = Mutils.CamlToCoq
module C2Ml = Mutils.CoqToCaml

type micromega_polys = (Micromega.q Mc.pol * Mc.op1) list
type csdp_certificate = S of Sos_types.positivstellensatz option | F of string
type provername = string * int option


let debug = false
let flags = [Open_append;Open_binary;Open_creat]

let chan = open_out_gen flags 0o666 "trace"


module M =
struct
 open Mc

 let rec expr_to_term = function
  |  PEc z ->  Const  (C2Ml.q_to_num z)
  |  PEX v ->  Var ("x"^(string_of_int (C2Ml.index v)))
  |  PEmul(p1,p2) ->
      let p1 = expr_to_term p1 in
      let p2 = expr_to_term p2 in
      let res = Mul(p1,p2) in 	   res

  | PEadd(p1,p2) -> Add(expr_to_term p1, expr_to_term p2)
  | PEsub(p1,p2) -> Sub(expr_to_term p1, expr_to_term p2)
  | PEpow(p,n)   -> Pow(expr_to_term p , C2Ml.n n)
  |  PEopp p ->  Opp (expr_to_term p)


end
open M

open Mutils




let canonical_sum_to_string = function s -> failwith "not implemented"

let print_canonical_sum m = Format.print_string (canonical_sum_to_string m)

let print_list_term o l =
  output_string o "print_list_term\n";
 List.iter (fun (e,k) -> Printf.fprintf o "q: %s %s ;"
  (string_of_poly (poly_of_term (expr_to_term e)))
  (match k with
    Mc.Equal -> "= "
   | Mc.Strict -> "> "
   | Mc.NonStrict -> ">= "
   | _ -> failwith "not_implemented")) (List.map (fun (e, o) -> Mc.denorm e , o) l) ;
 output_string o "\n"


let partition_expr l =
 let rec f i = function
  | [] -> ([],[],[])
  | (e,k)::l ->
     let (eq,ge,neq) = f (i+1) l in
      match k with
       | Mc.Equal -> ((e,i)::eq,ge,neq)
       | Mc.NonStrict -> (eq,(e,Axiom_le i)::ge,neq)
       | Mc.Strict    -> (* e > 0 == e >= 0 /\ e <> 0 *)
	  (eq, (e,Axiom_lt i)::ge,(e,Axiom_lt i)::neq)
       | Mc.NonEqual -> (eq,ge,(e,Axiom_eq i)::neq)
	  (* Not quite sure -- Coq interface has changed *)
 in f 0 l


let rec sets_of_list l =
 match l with
  | [] -> [[]]
  | e::l -> let s = sets_of_list l in
	     s@(List.map (fun s0 -> e::s0) s)

(* The exploration is probably not complete - for simple cases, it works... *)
let real_nonlinear_prover d l =
  let l = List.map (fun (e,op) -> (Mc.denorm e,op)) l in
 try
  let (eq,ge,neq) = partition_expr l in

  let rec elim_const  = function
    [] ->  []
   | (x,y)::l -> let p = poly_of_term (expr_to_term x) in
		  if poly_isconst p
		  then elim_const l
		  else (p,y)::(elim_const l) in

  let eq = elim_const eq in
  let peq = List.map  fst eq in

  let pge = List.map
   (fun (e,psatz) -> poly_of_term (expr_to_term e),psatz) ge in

  let monoids = List.map (fun m ->  (List.fold_right (fun (p,kd) y ->
   let p = poly_of_term (expr_to_term p) in
    match kd with
     | Axiom_lt i -> poly_mul p y
     | Axiom_eq i -> poly_mul (poly_pow p 2) y
     |   _        -> failwith "monoids") m (poly_const (Int 1)) , List.map snd m))
   (sets_of_list neq) in

  let (cert_ideal, cert_cone,monoid) = deepen_until d (fun d ->
   list_try_find (fun m -> let (ci,cc) =
    real_positivnullstellensatz_general false d peq pge (poly_neg (fst m) ) in
		      (ci,cc,snd m)) monoids) 0 in

  let proofs_ideal = List.map2 (fun q i -> Eqmul(term_of_poly q,Axiom_eq i))
   cert_ideal (List.map snd eq) in

  let proofs_cone = List.map term_of_sos cert_cone in

  let proof_ne =
   let (neq , lt) = List.partition
    (function  Axiom_eq _ -> true | _ -> false ) monoid in
   let sq = match
     (List.map (function Axiom_eq i -> i | _ -> failwith "error") neq)
    with
    | []  -> Rational_lt (Int 1)
    | l   -> Monoid l in
    List.fold_right (fun x y -> Product(x,y)) lt sq in

  let proof = list_fold_right_elements
   (fun s t -> Sum(s,t)) (proof_ne :: proofs_ideal @ proofs_cone) in
   S (Some proof)
 with
  | Sos_lib.TooDeep -> S None
  | any -> F (Printexc.to_string any)

(* This is somewhat buggy, over Z, strict inequality vanish... *)
let pure_sos  l =
  let l = List.map (fun (e,o) -> Mc.denorm e, o) l in

 (* If there is no strict inequality,
    I should nonetheless be able to try something - over Z  > is equivalent to -1  >= *)
 try
  let l = List.combine l (interval 0 (List.length l -1)) in
  let (lt,i) =  try (List.find (fun (x,_) -> snd x =  Mc.Strict) l)
   with Not_found -> List.hd l in
  let plt = poly_neg (poly_of_term (expr_to_term (fst lt))) in
  let (n,polys) = sumofsquares plt in (* n * (ci * pi^2) *)
  let pos = Product (Rational_lt n,
		    List.fold_right (fun (c,p) rst -> Sum (Product (Rational_lt c, Square
		     (term_of_poly p)), rst))
		     polys (Rational_lt (Int 0))) in
  let proof = Sum(Axiom_lt i, pos) in
(*  let s,proof' = scale_certificate proof in
  let cert  = snd (cert_of_pos proof') in *)
    S (Some proof)
 with
(*   | Sos.CsdpNotFound -> F "Sos.CsdpNotFound" *)
   | any -> (* May be that could be refined *) S None



let run_prover prover pb =
    match prover with
    | "real_nonlinear_prover", Some d -> real_nonlinear_prover d pb
    | "pure_sos", None -> pure_sos pb
    | prover, _ -> (Printf.printf "unknown prover: %s\n" prover; exit 1)


let output_csdp_certificate o = function
  | S None -> output_string o "S None"
  | S (Some p) -> Printf.fprintf o "S (Some %a)" output_psatz p
  | F s        -> Printf.fprintf o "F %s" s


let main () =
  try
    let (prover,poly) = (input_value stdin : provername * micromega_polys) in
    let cert = run_prover prover poly in
(*      Printf.fprintf chan "%a -> %a" print_list_term poly output_csdp_certificate cert ;
      close_out chan ;   *)

      output_value stdout (cert:csdp_certificate);
      flush stdout ;
      Marshal.to_channel  chan (cert:csdp_certificate) [] ;
      flush chan ;
      exit 0
  with any -> (Printf.fprintf chan "error %s" (Printexc.to_string any)  ; exit 1)

;;

let _ = main () in ()

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/g_micromega.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(* * Mappings from Coq tactics to Caml function calls                   *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008			        *)
(*                                                                      *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Errors
open Misctypes

let out_arg = function
  | ArgVar _ -> anomaly (Pp.str "Unevaluated or_var variable")
  | ArgArg x -> x

TACTIC EXTEND PsatzZ
| [ "psatz_Z" int_or_var(i) ] -> [ Coq_micromega.psatz_Z (out_arg i) ]
| [ "psatz_Z" ] -> [ Coq_micromega.psatz_Z (-1) ]
END

TACTIC EXTEND ZOmicron
[ "xlia"  ] -> [ Coq_micromega.xlia]
END

TACTIC EXTEND Nlia
[ "xnlia"  ] -> [ Coq_micromega.xnlia]
END



TACTIC EXTEND Sos_Z
| [ "sos_Z" ] -> [ Coq_micromega.sos_Z]
   END

TACTIC EXTEND Sos_Q
| [ "sos_Q" ] -> [ Coq_micromega.sos_Q]
   END

TACTIC EXTEND Sos_R
| [ "sos_R" ] -> [ Coq_micromega.sos_R]
END


TACTIC EXTEND Omicron
[ "psatzl_Z"  ] -> [ Coq_micromega.psatzl_Z]
END

TACTIC EXTEND QOmicron
[ "psatzl_Q"  ] -> [ Coq_micromega.psatzl_Q]
END

TACTIC EXTEND ROmicron
[ "psatzl_R"  ] -> [ Coq_micromega.psatzl_R]
END

TACTIC EXTEND RMicromega
| [ "psatz_R" int_or_var(i) ] -> [ Coq_micromega.psatz_R (out_arg i) ]
| [ "psatz_R" ] -> [ Coq_micromega.psatz_R (-1) ]
END

TACTIC EXTEND QMicromega
| [ "psatz_Q" int_or_var(i) ] -> [ Coq_micromega.psatz_Q (out_arg i) ]
| [ "psatz_Q" ] -> [ Coq_micromega.psatz_Q (-1) ]
END



==> anc/HoTT/coq-HoTT/plugins/micromega/mfourier.ml <==
open Num
module Utils = Mutils
open Polynomial
open Vect


let map_option = Utils.map_option
let from_option = Utils.from_option

let debug = false
type ('a,'b) lr = Inl of 'a | Inr of 'b

(** Implementation of intervals *)
module Itv =
struct

  (** The type of intervals is *)
  type interval = num option * num option
      (** None models the absence of bound i.e. infinity *)
      (** As a result,
	  - None , None   -> ]-oo,+oo[
	  - None , Some v -> ]-oo,v]
	  - Some v, None  -> [v,+oo[
	  - Some v, Some v' -> [v,v']
      Intervals needs to be explicitely normalised.
      *)

  type who = Left | Right


  (** if then interval [itv] is empty, [norm_itv itv] returns [None]
      otherwise, it returns [Some itv] *)

  let norm_itv itv =
    match itv with
      | Some a , Some b -> if a <=/ b then Some itv else None
      |   _             -> Some itv

  (** [opp_itv itv] computes the opposite interval *)
  let opp_itv itv =
  let (l,r) = itv in
    (map_option minus_num r, map_option minus_num l)




(** [inter i1 i2 = None] if the intersection of intervals is empty
    [inter i1 i2 = Some i] if [i] is the intersection of the intervals [i1] and [i2] *)
  let inter i1 i2 =
    let (l1,r1) = i1
    and (l2,r2) = i2 in

    let inter f o1 o2 =
      match o1 , o2 with
	| None , None -> None
	| Some _ , None -> o1
	| None  , Some _ -> o2
	| Some n1 , Some n2 -> Some (f n1 n2) in

    norm_itv (inter max_num l1 l2 , inter min_num r1 r2)

  let range = function
    | None,_ | _,None -> None
    | Some i,Some j -> Some (floor_num j -/ceiling_num i +/ (Int 1))


  let smaller_itv i1 i2 =
    match  range i1 ,  range i2  with
      | None , _ -> false
      |  _   , None -> true
      | Some i , Some j -> i <=/ j


(** [in_bound bnd v] checks whether [v] is within the bounds [bnd] *)
let in_bound bnd v =
  let (l,r) = bnd in
  match l , r with
    | None , None -> true
    | None , Some a -> v <=/ a
    | Some a , None -> a <=/ v
    | Some a , Some b -> a <=/ v && v <=/ b


end
open Itv
type vector = Vect.t

(** 'cstr' is the type of constraints.
    {coeffs = v ; bound = (l,r) } models the constraints l <= v <= r
**)

module ISet = Set.Make(Int)


module PSet = ISet


module System = Hashtbl.Make(Vect)

  type proof =
      | Hyp of int
      | Elim of  var * proof * proof
      | And of proof * proof



type system = {
  sys : cstr_info ref System.t ;
  vars : ISet.t
}
and cstr_info = {
  bound : interval ;
  prf : proof ;
  pos : int ;
  neg : int ;
}


(** A system of constraints has the form [{sys = s ; vars = v}].
    [s] is a hashtable mapping a normalised vector to a [cstr_info] record where
    - [bound] is an interval
    - [prf_idx] is the set of hypothese indexes (i.e. constraints in the initial system) used to obtain the current constraint.
       In the initial system, each constraint is given an unique singleton proof_idx.
       When a new constraint c is computed by a function f(c1,...,cn), its proof_idx is ISet.fold union (List.map (fun x -> x.proof_idx) [c1;...;cn]
    - [pos] is the number of positive values of the vector
    - [neg] is the number of negative values of the vector
    ( [neg] + [pos] is therefore the length of the vector)
    [v] is an upper-bound of the set of variables which appear in [s].
*)

(** To be thrown when a system has no solution *)
exception SystemContradiction of proof
let hyps prf =
  let rec hyps prf acc =
    match prf with
      | Hyp i -> ISet.add i acc
      | Elim(_,prf1,prf2)
      | And(prf1,prf2) -> hyps prf1 (hyps prf2 acc) in
    hyps prf ISet.empty


(** Pretty printing *)
  let rec pp_proof o prf =
    match prf with
      | Hyp i -> Printf.fprintf o "H%i" i
      | Elim(v, prf1,prf2) -> Printf.fprintf o "E(%i,%a,%a)" v pp_proof prf1 pp_proof prf2
      | And(prf1,prf2)   -> Printf.fprintf o "A(%a,%a)"  pp_proof prf1 pp_proof prf2

let pp_bound o  = function
  | None -> output_string o "oo"
  | Some a -> output_string o (string_of_num a)

let pp_itv o (l,r) = Printf.fprintf o "(%a,%a)" pp_bound l pp_bound r


let pp_iset o s =
  output_string o "{" ;
  ISet.fold (fun i _ -> Printf.fprintf o "%i " i) s ();
  output_string o "}"

let pp_pset o s =
  output_string o "{" ;
  PSet.fold (fun i _ -> Printf.fprintf o "%i " i) s ();
  output_string o "}"


let pp_info o i = pp_itv o i.bound

let pp_cstr o (vect,bnd) =
    let (l,r) = bnd in
      (match l with
	| None -> ()
	| Some n -> Printf.fprintf o "%s <= " (string_of_num n))
      ;
      pp_vect o vect ;
      (match r with
	      | None -> output_string o"\n"
	      | Some n -> Printf.fprintf o "<=%s\n" (string_of_num n))


let pp_system o sys=
  System.iter (fun vect ibnd ->
    pp_cstr o (vect,(!ibnd).bound)) sys



let pp_split_cstr o (vl,v,c,_) =
  Printf.fprintf o "(val x = %s ,%a,%s)" (string_of_num vl) pp_vect  v  (string_of_num c)

(** [merge_cstr_info] takes:
    - the intersection of bounds and
    - the union of proofs
    - [pos] and [neg] fields should be identical *)

let merge_cstr_info i1 i2 =
  let { pos = p1 ; neg = n1 ; bound = i1 ; prf = prf1 } = i1
  and { pos = p2 ; neg = n2 ; bound = i2 ; prf = prf2 } = i2 in
    assert (p1 = p2 && n1 = n2) ;
    match inter i1 i2 with
      | None -> None (* Could directly raise a system contradiction exception *)
      | Some bnd ->
	  Some { pos = p1 ; neg = n1 ; bound = bnd ; prf = And(prf1,prf2) }

(** [xadd_cstr vect cstr_info] loads an constraint into the system.
    The constraint is neither redundant nor contradictory.
    @raise SystemContradiction if [cstr_info] returns [None]
*)

let xadd_cstr vect cstr_info sys =
  if debug && System.length sys mod 1000 = 0 then (print_string "*" ; flush stdout) ;
  try
    let info = System.find sys vect in
      match merge_cstr_info cstr_info !info with
	  | None       -> raise (SystemContradiction  (And(cstr_info.prf, (!info).prf)))
	  | Some info' -> info := info'
      with
	| Not_found -> System.replace  sys vect (ref cstr_info)


type cstr_ext =
    | Contradiction (** The constraint is contradictory.
			Typically, a [SystemContradiction] exception will be raised. *)
    | Redundant  (** The constrain is redundant.
		     Typically, the constraint will be dropped *)
    | Cstr of vector * cstr_info (** Taken alone, the constraint is neither contradictory nor redundant.
				     Typically, it will be added to the constraint system. *)

(** [normalise_cstr] : vector -> cstr_info -> cstr_ext *)
let normalise_cstr vect cinfo =
  match norm_itv cinfo.bound with
    | None -> Contradiction
    | Some (l,r) ->
	match vect with
	  | [] -> if Itv.in_bound (l,r) (Int 0) then Redundant else Contradiction
	  | (_,n)::_ ->  Cstr(
	      (if n <>/ Int 1 then List.map (fun (x,nx) -> (x,nx // n)) vect else vect),
			     let divn x = x // n in
			       if sign_num n = 1
			       then{cinfo with bound = (map_option divn l , map_option  divn r) }
			       else {cinfo with pos = cinfo.neg ; neg = cinfo.pos ; bound = (map_option divn r , map_option divn l)})

(** For compatibility, there is an external representation of constraints *)


let eval_op = function
  | Eq -> (=/)
  | Ge ->  (>=/)

let count v =
  let rec count n p v =
    match v with
      | [] -> (n,p)
      | (_,vl)::v -> let sg = sign_num vl in
		       assert (sg <> 0) ;
	  if sg = 1 then count n (p+1) v else count (n+1) p v in
    count 0 0 v


let norm_cstr {coeffs = v ; op = o ; cst = c} idx =
  let (n,p) = count v in

  normalise_cstr v {pos = p ; neg = n ; bound =
  (match o with
	| Eq -> Some c , Some c
	| Ge -> Some c , None) ;
	    prf = Hyp idx }


(** [load_system l] takes a list of constraints of type [cstr_compat]
    @return a system of constraints
    @raise SystemContradiction if a contradiction is found
*)
let load_system l =

  let sys = System.create 1000 in

  let li = Mutils.mapi (fun e i -> (e,i)) l in

  let vars = List.fold_left (fun vrs (cstr,i) ->
    match norm_cstr cstr i with
      | Contradiction -> raise (SystemContradiction (Hyp i))
      | Redundant      -> vrs
      | Cstr(vect,info) ->
	  xadd_cstr  vect info sys ;
	  List.fold_left (fun s (v,_) -> ISet.add v s) vrs cstr.coeffs) ISet.empty li   in

    {sys = sys ;vars = vars}

let system_list sys =
  let { sys = s ; vars  = v } = sys in
    System.fold (fun k bi l -> (k, !bi)::l) s []


(** [add (v1,c1)  (v2,c2)  ]
    precondition:  (c1 <>/ Int 0 && c2 <>/ Int 0)
    @return a pair [(v,ln)] such that
    [v] is the sum of vector [v1] divided by [c1] and vector [v2] divided by [c2]
    Note that the resulting vector is not normalised.
*)

let add (v1,c1)  (v2,c2)  =
    assert (c1 <>/ Int 0 && c2 <>/ Int 0) ;

  let rec xadd v1 v2  =
    match v1 , v2 with
      | (x1,n1)::v1' , (x2,n2)::v2' ->
	  if x1 = x2
	  then
	    let n' = (n1 // c1) +/ (n2 // c2) in
	      if n' =/ Int 0 then xadd v1' v2'
	      else
		let res = xadd v1' v2'  in
		  (x1,n') ::res
	  else if x1 < x2
	  then let res = xadd v1' v2   in
		 (x1, n1 // c1)::res
	  else let res = xadd v1 v2'  in
		 (x2, n2 // c2)::res
      |  [] , [] -> []
      |  [] ,  _ -> List.map (fun (x,vl) -> (x,vl // c2)) v2
      |  _  , [] -> List.map (fun (x,vl) -> (x,vl // c1)) v1 in

  let res = xadd v1 v2 in
    (res, count res)

let add (v1,c1)   (v2,c2)  =
  let res = add (v1,c1)   (v2,c2)  in
    (*    Printf.printf "add(%a,%s,%a,%s) -> %a\n" pp_vect v1 (string_of_num c1) pp_vect v2 (string_of_num c2) pp_vect (fst res) ;*)
    res

type tlr = (num * vector * cstr_info) list
type tm = (vector * cstr_info ) list

(** To perform Fourier elimination, constraints are categorised depending on the sign of the variable to eliminate. *)

(** [split x vect info (l,m,r)]
    @param v is the variable to eliminate
    @param l contains constraints such that (e + a*x) // a >= c / a
    @param r contains constraints such that (e + a*x) // - a >= c / -a
    @param m contains constraints which do not mention [x]
*)

let split x (vect: vector) info (l,m,r) =
    match get x vect with
      | None -> (* The constraint does not mention [x], store it in m *)
	  (l,(vect,info)::m,r)
      | Some vl -> (* otherwise *)

          let cons_bound lst bd =
            match  bd with
              | None -> lst
              | Some bnd -> (vl,vect,{info with bound = Some bnd,None})::lst in

          let lb,rb = info.bound in
            if sign_num vl = 1
            then  (cons_bound l lb,m,cons_bound r rb)
            else (* sign_num vl = -1 *)
              (cons_bound l rb,m,cons_bound r lb)


(** [project vr sys] projects system [sys] over the set of variables [ISet.remove vr sys.vars ].
    This is a one step Fourier elimination.
*)
let project vr sys =

  let (l,m,r)  = System.fold (fun vect rf l_m_r -> split vr vect !rf l_m_r) sys.sys  ([],[],[])  in

  let new_sys = System.create (System.length sys.sys) in

    (* Constraints in [m] belong to the projection - for those [vr] is already projected out *)
    List.iter (fun  (vect,info) -> System.replace new_sys vect (ref info) )  m ;

    let elim (v1,vect1,info1) (v2,vect2,info2) =
      let {neg = n1 ; pos = p1 ; bound = bound1 ; prf = prf1} = info1
      and {neg = n2 ; pos = p2 ; bound = bound2 ; prf = prf2} = info2 in

      let bnd1 = from_option (fst bound1)
      and bnd2 = from_option (fst bound2) in
      let bound = (bnd1 // v1) +/ (bnd2 // minus_num v2) in
      let vres,(n,p) = add (vect1,v1) (vect2,minus_num v2)  in
        (vres,{neg = n ; pos = p ; bound = (Some bound, None); prf = Elim(vr,info1.prf,info2.prf)}) in

      List.iter(fun  l_elem -> List.iter (fun r_elem ->
        let (vect,info) = elim l_elem r_elem in
	  match normalise_cstr vect info with
	    | Redundant -> ()
	    | Contradiction -> raise (SystemContradiction  info.prf)
	    | Cstr(vect,info)   -> xadd_cstr vect info new_sys) r ) l;
      {sys = new_sys ; vars = ISet.remove  vr sys.vars}


(** [project_using_eq] performs elimination by pivoting using an equation.
    This is the counter_part of the [elim] sub-function of [!project].
    @param vr is the variable to be used as pivot
    @param c is the coefficient of variable [vr] in vector [vect]
    @param len is the length of the equation
    @param bound is the bound of the equation
    @param prf is the proof of the equation
*)

let project_using_eq vr c vect bound  prf (vect',info') =
    match get vr vect' with
    | Some c2 ->
	let c1 = if c2 >=/ Int 0 then minus_num c else c in

	let c2 = abs_num c2 in

	let (vres,(n,p)) = add (vect,c1) (vect', c2)  in

	let cst = bound // c1 in

	let bndres =
	  let f x = cst +/ x // c2 in
	  let (l,r) = info'.bound in
	    (map_option f l , map_option f r) in

	  (vres,{neg = n ; pos = p ; bound = bndres ; prf = Elim(vr,prf,info'.prf)})
    | None -> (vect',info')

let elim_var_using_eq vr vect cst  prf sys =
  let c = from_option (get vr vect) in

  let elim_var = project_using_eq vr c vect cst prf  in

  let  new_sys  =  System.create (System.length sys.sys) in

    System.iter(fun vect iref ->
      let (vect',info') = elim_var (vect,!iref) in
	match normalise_cstr vect' info' with
	    | Redundant -> ()
	    | Contradiction -> raise (SystemContradiction info'.prf)
	    | Cstr(vect,info')   -> xadd_cstr vect info' new_sys) sys.sys ;

    {sys = new_sys ; vars = ISet.remove  vr sys.vars}


(** [size sys] computes the number of entries in the system of constraints *)
let size sys = System.fold (fun v iref s -> s + (!iref).neg + (!iref).pos) sys 0

module IMap = Map.Make(Int)

let pp_map o map = IMap.fold (fun k elt () -> Printf.fprintf o "%i -> %s\n" k (string_of_num elt)) map ()

(** [eval_vect map vect] evaluates vector [vect] using the values of [map].
    If [map] binds all the variables of [vect], we get
    [eval_vect map [(x1,v1);...;(xn,vn)] = (IMap.find x1 map * v1) + ... + (IMap.find xn map) * vn , []]
    The function returns as second argument, a sub-vector consisting in the variables that are not in [map]. *)

let  eval_vect map vect =
  let rec xeval_vect vect sum rst =
    match vect with
      | [] -> (sum,rst)
      | (v,vl)::vect ->
	  try
	    let val_v = IMap.find v map in
	      xeval_vect vect (sum +/ (val_v */ vl)) rst
	  with
	      Not_found -> xeval_vect vect sum ((v,vl)::rst) in
    xeval_vect vect (Int 0) []


(** [restrict_bound n sum itv] returns the interval of [x]
    given that (fst itv) <=  x * n + sum <= (snd itv) *)
let restrict_bound n sum (itv:interval) =
  let f x  = (x -/ sum) // n in
  let l,r = itv in
    match sign_num n with
      | 0 -> if in_bound itv sum
	then (None,None) (* redundant *)
	else failwith "SystemContradiction"
      | 1 ->  map_option f l , map_option f r
      | _ -> map_option f r , map_option f l


(** [bound_of_variable map v sys] computes the interval of [v] in
    [sys] given a mapping [map] binding all the other variables *)
let bound_of_variable map v sys =
  System.fold (fun vect iref bnd  ->
    let sum,rst = eval_vect  map vect in
    let vl = match get v rst with
      | None -> Int 0
      | Some v -> v in
      match inter bnd (restrict_bound vl sum (!iref).bound) with
	| None -> failwith "bound_of_variable: impossible"
	| Some itv -> itv) sys  (None,None)


(** [pick_small_value bnd] picks a value being closed to zero within the interval *)
let pick_small_value bnd =
  match bnd with
    | None , None   ->  Int 0
    | None , Some i ->  if  (Int 0) <=/ (floor_num  i) then Int 0 else floor_num i
    | Some i,None   ->  if i <=/ (Int 0) then Int 0 else ceiling_num i
    | Some i,Some j ->
	if i <=/ Int 0 && Int 0 <=/ j
	then Int 0
	else if ceiling_num i <=/ floor_num j
	then ceiling_num i (* why not *) else i


(** [solution s1 sys_l  = Some(sn,[(vn-1,sn-1);...; (v1,s1)]@sys_l)]
    then [sn] is a  system which contains only [black_v] -- if it existed in [s1]
    and [sn+1] is obtained by projecting [vn] out of [sn]
    @raise SystemContradiction if  system [s] has no solution
*)

let solve_sys black_v choose_eq choose_variable sys sys_l =

  let rec solve_sys sys sys_l =
    if debug then Printf.printf "S #%i size %i\n" (System.length sys.sys) (size sys.sys);

    let eqs = choose_eq sys in
      try
	let (v,vect,cst,ln) =  fst (List.find (fun ((v,_,_,_),_) -> v <> black_v) eqs) in
	  if debug then
	    (Printf.printf "\nE %a = %s variable %i\n" pp_vect vect (string_of_num cst) v ;
	     flush stdout);
	  let sys' = elim_var_using_eq v vect cst ln sys in
	    solve_sys sys' ((v,sys)::sys_l)
    with Not_found ->
      let vars = choose_variable  sys in
	try
	  let (v,est) =  (List.find (fun (v,_) -> v <> black_v) vars) in
	    if debug then (Printf.printf "\nV : %i estimate %f\n" v est ; flush stdout) ;
	    let sys' =  project v sys in
	      solve_sys sys' ((v,sys)::sys_l)
	with Not_found ->  (* we are done *) Inl (sys,sys_l)  in
    solve_sys sys sys_l




let  solve black_v choose_eq choose_variable cstrs =

  try
    let sys = load_system cstrs in
      if debug then Printf.printf "solve :\n %a" pp_system sys.sys ; 
      solve_sys black_v choose_eq choose_variable sys []
  with SystemContradiction prf -> Inr prf


(** The  purpose of module [EstimateElimVar] is to try to estimate the cost of eliminating a variable.
    The output is an ordered list of (variable,cost).
*)

module EstimateElimVar =
struct
  type sys_list = (vector * cstr_info) list

  let abstract_partition (v:int) (l: sys_list) =

    let rec xpart (l:sys_list) (ltl:sys_list) (n:int list) (z:int) (p:int list) =
      match l with
        | [] -> (ltl, n,z,p)
        | (l1,info) ::rl ->
            match  l1 with
            | [] -> xpart rl (([],info)::ltl) n (info.neg+info.pos+z) p
            | (vr,vl)::rl1 ->
		if v = vr
		then
		  let cons_bound lst bd =
		    match  bd with
		      | None -> lst
		      | Some bnd -> info.neg+info.pos::lst in

		  let lb,rb = info.bound in
		    if sign_num vl = 1
		    then  xpart rl ((rl1,info)::ltl) (cons_bound n lb) z (cons_bound p rb)
		    else  xpart rl ((rl1,info)::ltl) (cons_bound n rb) z (cons_bound p lb)
		else
		  (* the variable is greater *)
		  xpart rl ((l1,info)::ltl) n (info.neg+info.pos+z) p

    in
    let (sys',n,z,p) =  xpart l [] [] 0 []  in

    let ln = float_of_int (List.length n) in
    let sn = float_of_int (List.fold_left (+) 0 n) in
    let lp = float_of_int (List.length p) in
    let sp = float_of_int (List.fold_left (+) 0 p) in
      (sys',  float_of_int z +.  lp *.  sn +.  ln *.  sp -. lp*.ln)


  let choose_variable   sys =
    let {sys = s ; vars = v} = sys in

    let sl = system_list sys in

    let evals  = fst
      (ISet.fold (fun v (eval,s) -> let ts,vl = abstract_partition v s  in
                                      ((v,vl)::eval, ts)) v ([],sl)) in

      List.sort (fun x y -> Pervasives.compare (snd x) (snd y) ) evals


end
open EstimateElimVar

(** The  module [EstimateElimEq] is similar to [EstimateElimVar] but it orders equations.
*)
module EstimateElimEq =
struct

  let itv_point bnd =
    match bnd with
      |(Some a, Some b) -> a =/ b
      | _   -> false

  let eq_bound bnd c =
    match bnd with
      |(Some a, Some b) -> a =/ b && c =/ b
      | _   -> false


  let rec unroll_until v l =
    match l with
      | [] -> (false,[])
      | (i,_)::rl -> if i = v
	then (true,rl)
	else if i < v then unroll_until v rl else (false,l)


  let rec choose_simple_equation eqs = 
    match eqs with
      | [] -> None
      | (vect,a,prf,ln)::eqs -> 
	  match vect with 
	    | [i,_] -> Some (i,vect,a,prf,ln)
	    |   _   -> choose_simple_equation eqs 



  let choose_primal_equation eqs sys_l =

    (* Counts the number of equations refering to variable [v] --
       It looks like nb_cst is dead...
    *)
    let is_primal_equation_var v =
      List.fold_left (fun nb_eq (vect,info) ->
	if fst (unroll_until v vect)
	then if itv_point  info.bound then nb_eq +  1 else nb_eq
	else nb_eq) 0 sys_l in

    let rec find_var vect =
      match vect with
	| [] -> None
	| (i,_)::vect ->
	    let nb_eq = is_primal_equation_var i in
	      if nb_eq = 2 
	      then Some i else find_var vect in

    let rec find_eq_var eqs =
      match eqs with
	| [] -> None
	| (vect,a,prf,ln)::l ->
	    match find_var vect with
		| None -> find_eq_var l
		| Some r -> Some (r,vect,a,prf,ln)
    in
      match choose_simple_equation eqs with
	| None -> find_eq_var eqs
	| Some res -> Some res



  let choose_equality_var  sys =

    let sys_l = system_list sys in

    let equalities = List.fold_left
      (fun  l (vect,info) ->
	match  info.bound with
	  | Some a , Some b ->
	      if a =/ b then (* This an equation *)
		(vect,a,info.prf,info.neg+info.pos)::l else l
	  |   _ -> l
      ) [] sys_l  in

    let rec estimate_cost v ct sysl acc tlsys =
      match sysl with
	| [] -> (acc,tlsys)
	| (l,info)::rsys ->
	    let ln = info.pos + info.neg in
	    let (b,l) = unroll_until v l in
	    match b with
	      | true ->
		  if itv_point info.bound
		  then estimate_cost  v ct rsys (acc+ln) ((l,info)::tlsys) (* this is free *)
		  else estimate_cost v ct rsys (acc+ln+ct) ((l,info)::tlsys)  (* should be more ? *)
	      | false -> estimate_cost v ct rsys (acc+ln) ((l,info)::tlsys) in

      match choose_primal_equation equalities sys_l with
	| None ->
	    let cost_eq eq const prf ln acc_costs =

	      let rec cost_eq eqr sysl costs =
		match eqr with
		  | [] -> costs
		  | (v,_) ::eqr -> let (cst,tlsys) = estimate_cost v (ln-1) sysl 0 [] in
				     cost_eq eqr tlsys (((v,eq,const,prf),cst)::costs) in
		cost_eq eq sys_l acc_costs     in

	    let all_costs = List.fold_left (fun all_costs (vect,const,prf,ln) -> cost_eq vect const prf ln all_costs) [] equalities in

	      (*      pp_list (fun o ((v,eq,_,_),cst) -> Printf.fprintf o "((%i,%a),%i)\n" v pp_vect eq cst) stdout all_costs ; *)

	      List.sort (fun x y -> Pervasives.compare (snd x) (snd y) ) all_costs
	| Some (v,vect, const,prf,_) -> [(v,vect,const,prf),0]


end
open EstimateElimEq

module Fourier =
struct

  let optimise vect l =
    (* We add a dummy (fresh) variable for vector *)
    let fresh =
      List.fold_left (fun fr c -> Pervasives.max fr (Vect.fresh c.coeffs)) 0 l in
    let cstr = {
      coeffs = Vect.set fresh (Int (-1)) vect ;
      op = Eq ;
      cst = (Int 0)} in
      match solve fresh choose_equality_var choose_variable (cstr::l) with
	| Inr prf -> None (* This is an unsatisfiability proof *)
	| Inl (s,_) ->
	    try
	      Some (bound_of_variable IMap.empty fresh s.sys)
	    with x when Errors.noncritical x ->
	      Printf.printf "optimise Exception : %s" (Printexc.to_string x);
              None


  let find_point cstrs =

    match solve max_int choose_equality_var choose_variable cstrs with
      | Inr prf -> Inr prf
      | Inl (_,l) ->

	let rec rebuild_solution l map =
	  match l with
	    | [] -> map
	    | (v,e)::l ->
		let itv = bound_of_variable map v e.sys in
		let map = IMap.add v (pick_small_value itv) map in
		  rebuild_solution l map
	in

	let map = rebuild_solution l IMap.empty in
	  let vect = List.rev (IMap.fold (fun v i vect -> (v,i)::vect) map []) in
(*	    Printf.printf "SOLUTION %a" pp_vect vect ; *)
	  let res = Inl vect in
	    res


end


module Proof =
struct




(** A proof term in the sense of a ZMicromega.RatProof is a positive combination of the hypotheses which leads to a contradiction.
    The proofs constructed by Fourier elimination are more like execution traces:
         - certain facts are recorded but are useless
         - certain inferences are implicit.
    The following code implements proof reconstruction.
*)
  let add x y = fst (add x y)


  let forall_pairs f l1 l2 =
    List.fold_left (fun acc e1 ->
      List.fold_left (fun acc e2 ->
	match f e1 e2 with
	  | None -> acc
	  | Some v -> v::acc) acc l2) [] l1


  let add_op x y =
    match x , y with
      | Eq , Eq -> Eq
      |     _   -> Ge


  let pivot v (p1,c1) (p2,c2) =
    let {coeffs = v1 ; op = op1 ; cst = n1} = c1
    and {coeffs = v2 ; op = op2 ; cst = n2} = c2 in

      match Vect.get v v1 , Vect.get v v2 with
        | None , _ | _ , None -> None
        | Some a   , Some b   ->
            if (sign_num a) * (sign_num b) = -1
            then 
	      Some (add (p1,abs_num a) (p2,abs_num b) ,
                      {coeffs = add (v1,abs_num a) (v2,abs_num b) ;
                       op = add_op op1 op2 ;
                       cst = n1 // (abs_num a) +/ n2 // (abs_num b) })
            else if op1 = Eq
            then Some (add (p1,minus_num (a // b)) (p2,Int 1),
                      {coeffs = add (v1,minus_num (a// b)) (v2 ,Int 1) ;
                       op     = add_op op1 op2;
                       cst    = n1 // (minus_num (a// b)) +/ n2 // (Int 1)})
            else if op2 = Eq
	    then
	      Some (add (p2,minus_num (b // a)) (p1,Int 1),
                   {coeffs = add (v2,minus_num (b// a)) (v1 ,Int 1) ;
                    op     = add_op op1 op2;
                    cst    = n2 // (minus_num (b// a)) +/ n1 // (Int 1)})
	    else  None (* op2 could be Eq ... this might happen *)


  let normalise_proofs l =
    List.fold_left (fun acc (prf,cstr) ->
      match acc with
        | Inr _ -> acc (* I already found a contradiction *)
        | Inl acc ->
            match norm_cstr cstr 0 with
              | Redundant -> Inl acc
              | Contradiction -> Inr (prf,cstr)
              | Cstr(v,info)  -> Inl ((prf,cstr,v,info)::acc)) (Inl []) l


  type oproof = (vector * cstr_compat * num) option

  let merge_proof (oleft:oproof) (prf,cstr,v,info) (oright:oproof) =
    let (l,r) = info.bound in

    let keep p ob bd =
      match ob , bd with
        | None , None -> None
        | None , Some b -> Some(prf,cstr,b)
        | Some _ , None -> ob
        | Some(prfl,cstrl,bl) , Some b -> if p bl b then Some(prf,cstr, b) else ob in

    let oleft  = keep (<=/) oleft l in
    let oright = keep (>=/) oright r in
      (* Now, there might be a contradiction *)
      match oleft , oright with
        | None , _ | _ , None -> Inl (oleft,oright)
        | Some(prfl,cstrl,l) , Some(prfr,cstrr,r) ->
            if l <=/ r
            then Inl (oleft,oright)
            else (* There is a contradiction - it should show up by scaling up the vectors - any pivot should do*)
              match cstrr.coeffs with
                | [] -> Inr (add (prfl,Int 1) (prfr,Int 1), cstrr) (* this is wrong *)
                | (v,_)::_ ->
                    match pivot v (prfl,cstrl) (prfr,cstrr) with
                      | None -> failwith "merge_proof : pivot is not possible"
                      | Some x -> Inr x

let  mk_proof hyps prf =
  (* I am keeping list - I might have a proof for the left bound and a proof for the right bound.
     If I perform aggressive elimination of redundancies, I expect the list to be of length at most 2.
     For each proof list, all the vectors should be of the form a.v for different constants a.
  *)

  let rec mk_proof prf =
    match prf with
      | Hyp i -> [ ([i, Int 1] , List.nth hyps i) ]

      | Elim(v,prf1,prf2) ->
          let prfsl = mk_proof prf1
          and prfsr = mk_proof prf2 in
            (* I take only the pairs for which the elimination is meaningfull *)
            forall_pairs (pivot v) prfsl prfsr
      | And(prf1,prf2) ->
          let prfsl1 = mk_proof prf1
          and prfsl2 = mk_proof prf2 in
          (* detect trivial redundancies and contradictions *)
            match normalise_proofs (prfsl1@prfsl2) with
              | Inr x -> [x] (* This is a contradiction - this should be the end of the proof *)
              | Inl l -> (* All the vectors are the same *)
                  let prfs =
                    List.fold_left (fun acc e ->
                      match acc with
                        | Inr _ -> acc (* I have a contradiction *)
                        | Inl (oleft,oright) -> merge_proof oleft e oright) (Inl(None,None)) l in
                    match prfs with
                      | Inr x -> [x]
                      | Inl (oleft,oright) ->
			  match oleft , oright with
			    | None , None -> []
			    | None , Some(prf,cstr,_) | Some(prf,cstr,_) , None -> [prf,cstr]
			    | Some(prf1,cstr1,_) , Some(prf2,cstr2,_) -> [prf1,cstr1;prf2,cstr2] in

    mk_proof prf


end



==> anc/HoTT/coq-HoTT/plugins/micromega/micromega.ml <==
type __ = Obj.t
let __ = let rec f _ = Obj.repr f in Obj.repr f

(** val negb : bool -> bool **)

let negb = function
| true -> false
| false -> true

type nat =
| O
| S of nat

(** val fst : ('a1 * 'a2) -> 'a1 **)

let fst = function
| x,y -> x

(** val snd : ('a1 * 'a2) -> 'a2 **)

let snd = function
| x,y -> y

(** val app : 'a1 list -> 'a1 list -> 'a1 list **)

let rec app l m =
  match l with
  | [] -> m
  | a::l1 -> a::(app l1 m)

type comparison =
| Eq
| Lt
| Gt

(** val compOpp : comparison -> comparison **)

let compOpp = function
| Eq -> Eq
| Lt -> Gt
| Gt -> Lt

type compareSpecT =
| CompEqT
| CompLtT
| CompGtT

(** val compareSpec2Type : comparison -> compareSpecT **)

let compareSpec2Type = function
| Eq -> CompEqT
| Lt -> CompLtT
| Gt -> CompGtT

type 'a compSpecT = compareSpecT

(** val compSpec2Type : 'a1 -> 'a1 -> comparison -> 'a1 compSpecT **)

let compSpec2Type x y c =
  compareSpec2Type c

type 'a sig0 =
  'a
  (* singleton inductive, whose constructor was exist *)

(** val plus : nat -> nat -> nat **)

let rec plus n0 m =
  match n0 with
  | O -> m
  | S p -> S (plus p m)

(** val nat_iter : nat -> ('a1 -> 'a1) -> 'a1 -> 'a1 **)

let rec nat_iter n0 f x =
  match n0 with
  | O -> x
  | S n' -> f (nat_iter n' f x)

type positive =
| XI of positive
| XO of positive
| XH

type n =
| N0
| Npos of positive

type z =
| Z0
| Zpos of positive
| Zneg of positive

module type TotalOrder' = 
 sig 
  type t 
 end

module MakeOrderTac = 
 functor (O:TotalOrder') ->
 struct 
  
 end

module MaxLogicalProperties = 
 functor (O:TotalOrder') ->
 functor (M:sig 
  val max : O.t -> O.t -> O.t
 end) ->
 struct 
  module T = MakeOrderTac(O)
 end

module Pos = 
 struct 
  type t = positive
  
  (** val succ : positive -> positive **)
  
  let rec succ = function
  | XI p -> XO (succ p)
  | XO p -> XI p
  | XH -> XO XH
  
  (** val add : positive -> positive -> positive **)
  
  let rec add x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> XO (add_carry p q0)
       | XO q0 -> XI (add p q0)
       | XH -> XO (succ p))
    | XO p ->
      (match y with
       | XI q0 -> XI (add p q0)
       | XO q0 -> XO (add p q0)
       | XH -> XI p)
    | XH ->
      (match y with
       | XI q0 -> XO (succ q0)
       | XO q0 -> XI q0
       | XH -> XO XH)
  
  (** val add_carry : positive -> positive -> positive **)
  
  and add_carry x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> XI (add_carry p q0)
       | XO q0 -> XO (add_carry p q0)
       | XH -> XI (succ p))
    | XO p ->
      (match y with
       | XI q0 -> XO (add_carry p q0)
       | XO q0 -> XI (add p q0)
       | XH -> XO (succ p))
    | XH ->
      (match y with
       | XI q0 -> XI (succ q0)
       | XO q0 -> XO (succ q0)
       | XH -> XI XH)
  
  (** val pred_double : positive -> positive **)
  
  let rec pred_double = function
  | XI p -> XI (XO p)
  | XO p -> XI (pred_double p)
  | XH -> XH
  
  (** val pred : positive -> positive **)
  
  let pred = function
  | XI p -> XO p
  | XO p -> pred_double p
  | XH -> XH
  
  (** val pred_N : positive -> n **)
  
  let pred_N = function
  | XI p -> Npos (XO p)
  | XO p -> Npos (pred_double p)
  | XH -> N0
  
  type mask =
  | IsNul
  | IsPos of positive
  | IsNeg
  
  (** val mask_rect : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1 **)
  
  let mask_rect f f0 f1 = function
  | IsNul -> f
  | IsPos x -> f0 x
  | IsNeg -> f1
  
  (** val mask_rec : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1 **)
  
  let mask_rec f f0 f1 = function
  | IsNul -> f
  | IsPos x -> f0 x
  | IsNeg -> f1
  
  (** val succ_double_mask : mask -> mask **)
  
  let succ_double_mask = function
  | IsNul -> IsPos XH
  | IsPos p -> IsPos (XI p)
  | IsNeg -> IsNeg
  
  (** val double_mask : mask -> mask **)
  
  let double_mask = function
  | IsPos p -> IsPos (XO p)
  | x0 -> x0
  
  (** val double_pred_mask : positive -> mask **)
  
  let double_pred_mask = function
  | XI p -> IsPos (XO (XO p))
  | XO p -> IsPos (XO (pred_double p))
  | XH -> IsNul
  
  (** val pred_mask : mask -> mask **)
  
  let pred_mask = function
  | IsPos q0 ->
    (match q0 with
     | XH -> IsNul
     | _ -> IsPos (pred q0))
  | _ -> IsNeg
  
  (** val sub_mask : positive -> positive -> mask **)
  
  let rec sub_mask x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> double_mask (sub_mask p q0)
       | XO q0 -> succ_double_mask (sub_mask p q0)
       | XH -> IsPos (XO p))
    | XO p ->
      (match y with
       | XI q0 -> succ_double_mask (sub_mask_carry p q0)
       | XO q0 -> double_mask (sub_mask p q0)
       | XH -> IsPos (pred_double p))
    | XH ->
      (match y with
       | XH -> IsNul
       | _ -> IsNeg)
  
  (** val sub_mask_carry : positive -> positive -> mask **)
  
  and sub_mask_carry x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> succ_double_mask (sub_mask_carry p q0)
       | XO q0 -> double_mask (sub_mask p q0)
       | XH -> IsPos (pred_double p))
    | XO p ->
      (match y with
       | XI q0 -> double_mask (sub_mask_carry p q0)
       | XO q0 -> succ_double_mask (sub_mask_carry p q0)
       | XH -> double_pred_mask p)
    | XH -> IsNeg
  
  (** val sub : positive -> positive -> positive **)
  
  let sub x y =
    match sub_mask x y with
    | IsPos z0 -> z0
    | _ -> XH
  
  (** val mul : positive -> positive -> positive **)
  
  let rec mul x y =
    match x with
    | XI p -> add y (XO (mul p y))
    | XO p -> XO (mul p y)
    | XH -> y
  
  (** val iter : positive -> ('a1 -> 'a1) -> 'a1 -> 'a1 **)
  
  let rec iter n0 f x =
    match n0 with
    | XI n' -> f (iter n' f (iter n' f x))
    | XO n' -> iter n' f (iter n' f x)
    | XH -> f x
  
  (** val pow : positive -> positive -> positive **)
  
  let pow x y =
    iter y (mul x) XH
  
  (** val div2 : positive -> positive **)
  
  let div2 = function
  | XI p2 -> p2
  | XO p2 -> p2
  | XH -> XH
  
  (** val div2_up : positive -> positive **)
  
  let div2_up = function
  | XI p2 -> succ p2
  | XO p2 -> p2
  | XH -> XH
  
  (** val size_nat : positive -> nat **)
  
  let rec size_nat = function
  | XI p2 -> S (size_nat p2)
  | XO p2 -> S (size_nat p2)
  | XH -> S O
  
  (** val size : positive -> positive **)
  
  let rec size = function
  | XI p2 -> succ (size p2)
  | XO p2 -> succ (size p2)
  | XH -> XH
  
  (** val compare_cont : positive -> positive -> comparison -> comparison **)
  
  let rec compare_cont x y r =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> compare_cont p q0 r
       | XO q0 -> compare_cont p q0 Gt
       | XH -> Gt)
    | XO p ->
      (match y with
       | XI q0 -> compare_cont p q0 Lt
       | XO q0 -> compare_cont p q0 r
       | XH -> Gt)
    | XH ->
      (match y with
       | XH -> r
       | _ -> Lt)
  
  (** val compare : positive -> positive -> comparison **)
  
  let compare x y =
    compare_cont x y Eq
  
  (** val min : positive -> positive -> positive **)
  
  let min p p' =
    match compare p p' with
    | Gt -> p'
    | _ -> p
  
  (** val max : positive -> positive -> positive **)
  
  let max p p' =
    match compare p p' with
    | Gt -> p
    | _ -> p'
  
  (** val eqb : positive -> positive -> bool **)
  
  let rec eqb p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> eqb p2 q1
       | _ -> false)
    | XO p2 ->
      (match q0 with
       | XO q1 -> eqb p2 q1
       | _ -> false)
    | XH ->
      (match q0 with
       | XH -> true
       | _ -> false)
  
  (** val leb : positive -> positive -> bool **)
  
  let leb x y =
    match compare x y with
    | Gt -> false
    | _ -> true
  
  (** val ltb : positive -> positive -> bool **)
  
  let ltb x y =
    match compare x y with
    | Lt -> true
    | _ -> false
  
  (** val sqrtrem_step :
      (positive -> positive) -> (positive -> positive) -> (positive * mask)
      -> positive * mask **)
  
  let sqrtrem_step f g = function
  | s,y ->
    (match y with
     | IsPos r ->
       let s' = XI (XO s) in
       let r' = g (f r) in
       if leb s' r' then (XI s),(sub_mask r' s') else (XO s),(IsPos r')
     | _ -> (XO s),(sub_mask (g (f XH)) (XO (XO XH))))
  
  (** val sqrtrem : positive -> positive * mask **)
  
  let rec sqrtrem = function
  | XI p2 ->
    (match p2 with
     | XI p3 -> sqrtrem_step (fun x -> XI x) (fun x -> XI x) (sqrtrem p3)
     | XO p3 -> sqrtrem_step (fun x -> XO x) (fun x -> XI x) (sqrtrem p3)
     | XH -> XH,(IsPos (XO XH)))
  | XO p2 ->
    (match p2 with
     | XI p3 -> sqrtrem_step (fun x -> XI x) (fun x -> XO x) (sqrtrem p3)
     | XO p3 -> sqrtrem_step (fun x -> XO x) (fun x -> XO x) (sqrtrem p3)
     | XH -> XH,(IsPos XH))
  | XH -> XH,IsNul
  
  (** val sqrt : positive -> positive **)
  
  let sqrt p =
    fst (sqrtrem p)
  
  (** val gcdn : nat -> positive -> positive -> positive **)
  
  let rec gcdn n0 a b =
    match n0 with
    | O -> XH
    | S n1 ->
      (match a with
       | XI a' ->
         (match b with
          | XI b' ->
            (match compare a' b' with
             | Eq -> a
             | Lt -> gcdn n1 (sub b' a') a
             | Gt -> gcdn n1 (sub a' b') b)
          | XO b0 -> gcdn n1 a b0
          | XH -> XH)
       | XO a0 ->
         (match b with
          | XI p -> gcdn n1 a0 b
          | XO b0 -> XO (gcdn n1 a0 b0)
          | XH -> XH)
       | XH -> XH)
  
  (** val gcd : positive -> positive -> positive **)
  
  let gcd a b =
    gcdn (plus (size_nat a) (size_nat b)) a b
  
  (** val ggcdn :
      nat -> positive -> positive -> positive * (positive * positive) **)
  
  let rec ggcdn n0 a b =
    match n0 with
    | O -> XH,(a,b)
    | S n1 ->
      (match a with
       | XI a' ->
         (match b with
          | XI b' ->
            (match compare a' b' with
             | Eq -> a,(XH,XH)
             | Lt ->
               let g,p = ggcdn n1 (sub b' a') a in
               let ba,aa = p in g,(aa,(add aa (XO ba)))
             | Gt ->
               let g,p = ggcdn n1 (sub a' b') b in
               let ab,bb = p in g,((add bb (XO ab)),bb))
          | XO b0 ->
            let g,p = ggcdn n1 a b0 in let aa,bb = p in g,(aa,(XO bb))
          | XH -> XH,(a,XH))
       | XO a0 ->
         (match b with
          | XI p ->
            let g,p2 = ggcdn n1 a0 b in let aa,bb = p2 in g,((XO aa),bb)
          | XO b0 -> let g,p = ggcdn n1 a0 b0 in (XO g),p
          | XH -> XH,(a,XH))
       | XH -> XH,(XH,b))
  
  (** val ggcd : positive -> positive -> positive * (positive * positive) **)
  
  let ggcd a b =
    ggcdn (plus (size_nat a) (size_nat b)) a b
  
  (** val coq_Nsucc_double : n -> n **)
  
  let coq_Nsucc_double = function
  | N0 -> Npos XH
  | Npos p -> Npos (XI p)
  
  (** val coq_Ndouble : n -> n **)
  
  let coq_Ndouble = function
  | N0 -> N0
  | Npos p -> Npos (XO p)
  
  (** val coq_lor : positive -> positive -> positive **)
  
  let rec coq_lor p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> XI (coq_lor p2 q1)
       | XO q1 -> XI (coq_lor p2 q1)
       | XH -> p)
    | XO p2 ->
      (match q0 with
       | XI q1 -> XI (coq_lor p2 q1)
       | XO q1 -> XO (coq_lor p2 q1)
       | XH -> XI p2)
    | XH ->
      (match q0 with
       | XO q1 -> XI q1
       | _ -> q0)
  
  (** val coq_land : positive -> positive -> n **)
  
  let rec coq_land p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Nsucc_double (coq_land p2 q1)
       | XO q1 -> coq_Ndouble (coq_land p2 q1)
       | XH -> Npos XH)
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (coq_land p2 q1)
       | XO q1 -> coq_Ndouble (coq_land p2 q1)
       | XH -> N0)
    | XH ->
      (match q0 with
       | XO q1 -> N0
       | _ -> Npos XH)
  
  (** val ldiff : positive -> positive -> n **)
  
  let rec ldiff p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (ldiff p2 q1)
       | XO q1 -> coq_Nsucc_double (ldiff p2 q1)
       | XH -> Npos (XO p2))
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (ldiff p2 q1)
       | XO q1 -> coq_Ndouble (ldiff p2 q1)
       | XH -> Npos p)
    | XH ->
      (match q0 with
       | XO q1 -> Npos XH
       | _ -> N0)
  
  (** val coq_lxor : positive -> positive -> n **)
  
  let rec coq_lxor p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (coq_lxor p2 q1)
       | XO q1 -> coq_Nsucc_double (coq_lxor p2 q1)
       | XH -> Npos (XO p2))
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Nsucc_double (coq_lxor p2 q1)
       | XO q1 -> coq_Ndouble (coq_lxor p2 q1)
       | XH -> Npos (XI p2))
    | XH ->
      (match q0 with
       | XI q1 -> Npos (XO q1)
       | XO q1 -> Npos (XI q1)
       | XH -> N0)
  
  (** val shiftl_nat : positive -> nat -> positive **)
  
  let shiftl_nat p n0 =
    nat_iter n0 (fun x -> XO x) p
  
  (** val shiftr_nat : positive -> nat -> positive **)
  
  let shiftr_nat p n0 =
    nat_iter n0 div2 p
  
  (** val shiftl : positive -> n -> positive **)
  
  let shiftl p = function
  | N0 -> p
  | Npos n1 -> iter n1 (fun x -> XO x) p
  
  (** val shiftr : positive -> n -> positive **)
  
  let shiftr p = function
  | N0 -> p
  | Npos n1 -> iter n1 div2 p
  
  (** val testbit_nat : positive -> nat -> bool **)
  
  let rec testbit_nat p n0 =
    match p with
    | XI p2 ->
      (match n0 with
       | O -> true
       | S n' -> testbit_nat p2 n')
    | XO p2 ->
      (match n0 with
       | O -> false
       | S n' -> testbit_nat p2 n')
    | XH ->
      (match n0 with
       | O -> true
       | S n1 -> false)
  
  (** val testbit : positive -> n -> bool **)
  
  let rec testbit p n0 =
    match p with
    | XI p2 ->
      (match n0 with
       | N0 -> true
       | Npos n1 -> testbit p2 (pred_N n1))
    | XO p2 ->
      (match n0 with
       | N0 -> false
       | Npos n1 -> testbit p2 (pred_N n1))
    | XH ->
      (match n0 with
       | N0 -> true
       | Npos p2 -> false)
  
  (** val iter_op : ('a1 -> 'a1 -> 'a1) -> positive -> 'a1 -> 'a1 **)
  
  let rec iter_op op p a =
    match p with
    | XI p2 -> op a (iter_op op p2 (op a a))
    | XO p2 -> iter_op op p2 (op a a)
    | XH -> a
  
  (** val to_nat : positive -> nat **)
  
  let to_nat x =
    iter_op plus x (S O)
  
  (** val of_nat : nat -> positive **)
  
  let rec of_nat = function
  | O -> XH
  | S x ->
    (match x with
     | O -> XH
     | S n1 -> succ (of_nat x))
  
  (** val of_succ_nat : nat -> positive **)
  
  let rec of_succ_nat = function
  | O -> XH
  | S x -> succ (of_succ_nat x)
 end

module Coq_Pos = 
 struct 
  module Coq__1 = struct 
   type t = positive
  end
  type t = Coq__1.t
  
  (** val succ : positive -> positive **)
  
  let rec succ = function
  | XI p -> XO (succ p)
  | XO p -> XI p
  | XH -> XO XH
  
  (** val add : positive -> positive -> positive **)
  
  let rec add x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> XO (add_carry p q0)
       | XO q0 -> XI (add p q0)
       | XH -> XO (succ p))
    | XO p ->
      (match y with
       | XI q0 -> XI (add p q0)
       | XO q0 -> XO (add p q0)
       | XH -> XI p)
    | XH ->
      (match y with
       | XI q0 -> XO (succ q0)
       | XO q0 -> XI q0
       | XH -> XO XH)
  
  (** val add_carry : positive -> positive -> positive **)
  
  and add_carry x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> XI (add_carry p q0)
       | XO q0 -> XO (add_carry p q0)
       | XH -> XI (succ p))
    | XO p ->
      (match y with
       | XI q0 -> XO (add_carry p q0)
       | XO q0 -> XI (add p q0)
       | XH -> XO (succ p))
    | XH ->
      (match y with
       | XI q0 -> XI (succ q0)
       | XO q0 -> XO (succ q0)
       | XH -> XI XH)
  
  (** val pred_double : positive -> positive **)
  
  let rec pred_double = function
  | XI p -> XI (XO p)
  | XO p -> XI (pred_double p)
  | XH -> XH
  
  (** val pred : positive -> positive **)
  
  let pred = function
  | XI p -> XO p
  | XO p -> pred_double p
  | XH -> XH
  
  (** val pred_N : positive -> n **)
  
  let pred_N = function
  | XI p -> Npos (XO p)
  | XO p -> Npos (pred_double p)
  | XH -> N0
  
  type mask = Pos.mask =
  | IsNul
  | IsPos of positive
  | IsNeg
  
  (** val mask_rect : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1 **)
  
  let mask_rect f f0 f1 = function
  | IsNul -> f
  | IsPos x -> f0 x
  | IsNeg -> f1
  
  (** val mask_rec : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1 **)
  
  let mask_rec f f0 f1 = function
  | IsNul -> f
  | IsPos x -> f0 x
  | IsNeg -> f1
  
  (** val succ_double_mask : mask -> mask **)
  
  let succ_double_mask = function
  | IsNul -> IsPos XH
  | IsPos p -> IsPos (XI p)
  | IsNeg -> IsNeg
  
  (** val double_mask : mask -> mask **)
  
  let double_mask = function
  | IsPos p -> IsPos (XO p)
  | x0 -> x0
  
  (** val double_pred_mask : positive -> mask **)
  
  let double_pred_mask = function
  | XI p -> IsPos (XO (XO p))
  | XO p -> IsPos (XO (pred_double p))
  | XH -> IsNul
  
  (** val pred_mask : mask -> mask **)
  
  let pred_mask = function
  | IsPos q0 ->
    (match q0 with
     | XH -> IsNul
     | _ -> IsPos (pred q0))
  | _ -> IsNeg
  
  (** val sub_mask : positive -> positive -> mask **)
  
  let rec sub_mask x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> double_mask (sub_mask p q0)
       | XO q0 -> succ_double_mask (sub_mask p q0)
       | XH -> IsPos (XO p))
    | XO p ->
      (match y with
       | XI q0 -> succ_double_mask (sub_mask_carry p q0)
       | XO q0 -> double_mask (sub_mask p q0)
       | XH -> IsPos (pred_double p))
    | XH ->
      (match y with
       | XH -> IsNul
       | _ -> IsNeg)
  
  (** val sub_mask_carry : positive -> positive -> mask **)
  
  and sub_mask_carry x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> succ_double_mask (sub_mask_carry p q0)
       | XO q0 -> double_mask (sub_mask p q0)
       | XH -> IsPos (pred_double p))
    | XO p ->
      (match y with
       | XI q0 -> double_mask (sub_mask_carry p q0)
       | XO q0 -> succ_double_mask (sub_mask_carry p q0)
       | XH -> double_pred_mask p)
    | XH -> IsNeg
  
  (** val sub : positive -> positive -> positive **)
  
  let sub x y =
    match sub_mask x y with
    | IsPos z0 -> z0
    | _ -> XH
  
  (** val mul : positive -> positive -> positive **)
  
  let rec mul x y =
    match x with
    | XI p -> add y (XO (mul p y))
    | XO p -> XO (mul p y)
    | XH -> y
  
  (** val iter : positive -> ('a1 -> 'a1) -> 'a1 -> 'a1 **)
  
  let rec iter n0 f x =
    match n0 with
    | XI n' -> f (iter n' f (iter n' f x))
    | XO n' -> iter n' f (iter n' f x)
    | XH -> f x
  
  (** val pow : positive -> positive -> positive **)
  
  let pow x y =
    iter y (mul x) XH
  
  (** val div2 : positive -> positive **)
  
  let div2 = function
  | XI p2 -> p2
  | XO p2 -> p2
  | XH -> XH
  
  (** val div2_up : positive -> positive **)
  
  let div2_up = function
  | XI p2 -> succ p2
  | XO p2 -> p2
  | XH -> XH
  
  (** val size_nat : positive -> nat **)
  
  let rec size_nat = function
  | XI p2 -> S (size_nat p2)
  | XO p2 -> S (size_nat p2)
  | XH -> S O
  
  (** val size : positive -> positive **)
  
  let rec size = function
  | XI p2 -> succ (size p2)
  | XO p2 -> succ (size p2)
  | XH -> XH
  
  (** val compare_cont : positive -> positive -> comparison -> comparison **)
  
  let rec compare_cont x y r =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> compare_cont p q0 r
       | XO q0 -> compare_cont p q0 Gt
       | XH -> Gt)
    | XO p ->
      (match y with
       | XI q0 -> compare_cont p q0 Lt
       | XO q0 -> compare_cont p q0 r
       | XH -> Gt)
    | XH ->
      (match y with
       | XH -> r
       | _ -> Lt)
  
  (** val compare : positive -> positive -> comparison **)
  
  let compare x y =
    compare_cont x y Eq
  
  (** val min : positive -> positive -> positive **)
  
  let min p p' =
    match compare p p' with
    | Gt -> p'
    | _ -> p
  
  (** val max : positive -> positive -> positive **)
  
  let max p p' =
    match compare p p' with
    | Gt -> p
    | _ -> p'
  
  (** val eqb : positive -> positive -> bool **)
  
  let rec eqb p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> eqb p2 q1
       | _ -> false)
    | XO p2 ->
      (match q0 with
       | XO q1 -> eqb p2 q1
       | _ -> false)
    | XH ->
      (match q0 with
       | XH -> true
       | _ -> false)
  
  (** val leb : positive -> positive -> bool **)
  
  let leb x y =
    match compare x y with
    | Gt -> false
    | _ -> true
  
  (** val ltb : positive -> positive -> bool **)
  
  let ltb x y =
    match compare x y with
    | Lt -> true
    | _ -> false
  
  (** val sqrtrem_step :
      (positive -> positive) -> (positive -> positive) -> (positive * mask)
      -> positive * mask **)
  
  let sqrtrem_step f g = function
  | s,y ->
    (match y with
     | IsPos r ->
       let s' = XI (XO s) in
       let r' = g (f r) in
       if leb s' r' then (XI s),(sub_mask r' s') else (XO s),(IsPos r')
     | _ -> (XO s),(sub_mask (g (f XH)) (XO (XO XH))))
  
  (** val sqrtrem : positive -> positive * mask **)
  
  let rec sqrtrem = function
  | XI p2 ->
    (match p2 with
     | XI p3 -> sqrtrem_step (fun x -> XI x) (fun x -> XI x) (sqrtrem p3)
     | XO p3 -> sqrtrem_step (fun x -> XO x) (fun x -> XI x) (sqrtrem p3)
     | XH -> XH,(IsPos (XO XH)))
  | XO p2 ->
    (match p2 with
     | XI p3 -> sqrtrem_step (fun x -> XI x) (fun x -> XO x) (sqrtrem p3)
     | XO p3 -> sqrtrem_step (fun x -> XO x) (fun x -> XO x) (sqrtrem p3)
     | XH -> XH,(IsPos XH))
  | XH -> XH,IsNul
  
  (** val sqrt : positive -> positive **)
  
  let sqrt p =
    fst (sqrtrem p)
  
  (** val gcdn : nat -> positive -> positive -> positive **)
  
  let rec gcdn n0 a b =
    match n0 with
    | O -> XH
    | S n1 ->
      (match a with
       | XI a' ->
         (match b with
          | XI b' ->
            (match compare a' b' with
             | Eq -> a
             | Lt -> gcdn n1 (sub b' a') a
             | Gt -> gcdn n1 (sub a' b') b)
          | XO b0 -> gcdn n1 a b0
          | XH -> XH)
       | XO a0 ->
         (match b with
          | XI p -> gcdn n1 a0 b
          | XO b0 -> XO (gcdn n1 a0 b0)
          | XH -> XH)
       | XH -> XH)
  
  (** val gcd : positive -> positive -> positive **)
  
  let gcd a b =
    gcdn (plus (size_nat a) (size_nat b)) a b
  
  (** val ggcdn :
      nat -> positive -> positive -> positive * (positive * positive) **)
  
  let rec ggcdn n0 a b =
    match n0 with
    | O -> XH,(a,b)
    | S n1 ->
      (match a with
       | XI a' ->
         (match b with
          | XI b' ->
            (match compare a' b' with
             | Eq -> a,(XH,XH)
             | Lt ->
               let g,p = ggcdn n1 (sub b' a') a in
               let ba,aa = p in g,(aa,(add aa (XO ba)))
             | Gt ->
               let g,p = ggcdn n1 (sub a' b') b in
               let ab,bb = p in g,((add bb (XO ab)),bb))
          | XO b0 ->
            let g,p = ggcdn n1 a b0 in let aa,bb = p in g,(aa,(XO bb))
          | XH -> XH,(a,XH))
       | XO a0 ->
         (match b with
          | XI p ->
            let g,p2 = ggcdn n1 a0 b in let aa,bb = p2 in g,((XO aa),bb)
          | XO b0 -> let g,p = ggcdn n1 a0 b0 in (XO g),p
          | XH -> XH,(a,XH))
       | XH -> XH,(XH,b))
  
  (** val ggcd : positive -> positive -> positive * (positive * positive) **)
  
  let ggcd a b =
    ggcdn (plus (size_nat a) (size_nat b)) a b
  
  (** val coq_Nsucc_double : n -> n **)
  
  let coq_Nsucc_double = function
  | N0 -> Npos XH
  | Npos p -> Npos (XI p)
  
  (** val coq_Ndouble : n -> n **)
  
  let coq_Ndouble = function
  | N0 -> N0
  | Npos p -> Npos (XO p)
  
  (** val coq_lor : positive -> positive -> positive **)
  
  let rec coq_lor p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> XI (coq_lor p2 q1)
       | XO q1 -> XI (coq_lor p2 q1)
       | XH -> p)
    | XO p2 ->
      (match q0 with
       | XI q1 -> XI (coq_lor p2 q1)
       | XO q1 -> XO (coq_lor p2 q1)
       | XH -> XI p2)
    | XH ->
      (match q0 with
       | XO q1 -> XI q1
       | _ -> q0)
  
  (** val coq_land : positive -> positive -> n **)
  
  let rec coq_land p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Nsucc_double (coq_land p2 q1)
       | XO q1 -> coq_Ndouble (coq_land p2 q1)
       | XH -> Npos XH)
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (coq_land p2 q1)
       | XO q1 -> coq_Ndouble (coq_land p2 q1)
       | XH -> N0)
    | XH ->
      (match q0 with
       | XO q1 -> N0
       | _ -> Npos XH)
  
  (** val ldiff : positive -> positive -> n **)
  
  let rec ldiff p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (ldiff p2 q1)
       | XO q1 -> coq_Nsucc_double (ldiff p2 q1)
       | XH -> Npos (XO p2))
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (ldiff p2 q1)
       | XO q1 -> coq_Ndouble (ldiff p2 q1)
       | XH -> Npos p)
    | XH ->
      (match q0 with
       | XO q1 -> Npos XH
       | _ -> N0)
  
  (** val coq_lxor : positive -> positive -> n **)
  
  let rec coq_lxor p q0 =
    match p with
    | XI p2 ->
      (match q0 with
       | XI q1 -> coq_Ndouble (coq_lxor p2 q1)
       | XO q1 -> coq_Nsucc_double (coq_lxor p2 q1)
       | XH -> Npos (XO p2))
    | XO p2 ->
      (match q0 with
       | XI q1 -> coq_Nsucc_double (coq_lxor p2 q1)
       | XO q1 -> coq_Ndouble (coq_lxor p2 q1)
       | XH -> Npos (XI p2))
    | XH ->
      (match q0 with
       | XI q1 -> Npos (XO q1)
       | XO q1 -> Npos (XI q1)
       | XH -> N0)
  
  (** val shiftl_nat : positive -> nat -> positive **)
  
  let shiftl_nat p n0 =
    nat_iter n0 (fun x -> XO x) p
  
  (** val shiftr_nat : positive -> nat -> positive **)
  
  let shiftr_nat p n0 =
    nat_iter n0 div2 p
  
  (** val shiftl : positive -> n -> positive **)
  
  let shiftl p = function
  | N0 -> p
  | Npos n1 -> iter n1 (fun x -> XO x) p
  
  (** val shiftr : positive -> n -> positive **)
  
  let shiftr p = function
  | N0 -> p
  | Npos n1 -> iter n1 div2 p
  
  (** val testbit_nat : positive -> nat -> bool **)
  
  let rec testbit_nat p n0 =
    match p with
    | XI p2 ->
      (match n0 with
       | O -> true
       | S n' -> testbit_nat p2 n')
    | XO p2 ->
      (match n0 with
       | O -> false
       | S n' -> testbit_nat p2 n')
    | XH ->
      (match n0 with
       | O -> true
       | S n1 -> false)
  
  (** val testbit : positive -> n -> bool **)
  
  let rec testbit p n0 =
    match p with
    | XI p2 ->
      (match n0 with
       | N0 -> true
       | Npos n1 -> testbit p2 (pred_N n1))
    | XO p2 ->
      (match n0 with
       | N0 -> false
       | Npos n1 -> testbit p2 (pred_N n1))
    | XH ->
      (match n0 with
       | N0 -> true
       | Npos p2 -> false)
  
  (** val iter_op : ('a1 -> 'a1 -> 'a1) -> positive -> 'a1 -> 'a1 **)
  
  let rec iter_op op p a =
    match p with
    | XI p2 -> op a (iter_op op p2 (op a a))
    | XO p2 -> iter_op op p2 (op a a)
    | XH -> a
  
  (** val to_nat : positive -> nat **)
  
  let to_nat x =
    iter_op plus x (S O)
  
  (** val of_nat : nat -> positive **)
  
  let rec of_nat = function
  | O -> XH
  | S x ->
    (match x with
     | O -> XH
     | S n1 -> succ (of_nat x))
  
  (** val of_succ_nat : nat -> positive **)
  
  let rec of_succ_nat = function
  | O -> XH
  | S x -> succ (of_succ_nat x)
  
  (** val eq_dec : positive -> positive -> bool **)
  
  let rec eq_dec p y0 =
    match p with
    | XI p2 ->
      (match y0 with
       | XI p3 -> eq_dec p2 p3
       | _ -> false)
    | XO p2 ->
      (match y0 with
       | XO p3 -> eq_dec p2 p3
       | _ -> false)
    | XH ->
      (match y0 with
       | XH -> true
       | _ -> false)
  
  (** val peano_rect : 'a1 -> (positive -> 'a1 -> 'a1) -> positive -> 'a1 **)
  
  let rec peano_rect a f p =
    let f2 = peano_rect (f XH a) (fun p2 x -> f (succ (XO p2)) (f (XO p2) x))
    in
    (match p with
     | XI q0 -> f (XO q0) (f2 q0)
     | XO q0 -> f2 q0
     | XH -> a)
  
  (** val peano_rec : 'a1 -> (positive -> 'a1 -> 'a1) -> positive -> 'a1 **)
  
  let peano_rec =
    peano_rect
  
  type coq_PeanoView =
  | PeanoOne
  | PeanoSucc of positive * coq_PeanoView
  
  (** val coq_PeanoView_rect :
      'a1 -> (positive -> coq_PeanoView -> 'a1 -> 'a1) -> positive ->
      coq_PeanoView -> 'a1 **)
  
  let rec coq_PeanoView_rect f f0 p = function
  | PeanoOne -> f
  | PeanoSucc (p3, p4) -> f0 p3 p4 (coq_PeanoView_rect f f0 p3 p4)
  
  (** val coq_PeanoView_rec :
      'a1 -> (positive -> coq_PeanoView -> 'a1 -> 'a1) -> positive ->
      coq_PeanoView -> 'a1 **)
  
  let rec coq_PeanoView_rec f f0 p = function
  | PeanoOne -> f
  | PeanoSucc (p3, p4) -> f0 p3 p4 (coq_PeanoView_rec f f0 p3 p4)
  
  (** val peanoView_xO : positive -> coq_PeanoView -> coq_PeanoView **)
  
  let rec peanoView_xO p = function
  | PeanoOne -> PeanoSucc (XH, PeanoOne)
  | PeanoSucc (p2, q1) ->
    PeanoSucc ((succ (XO p2)), (PeanoSucc ((XO p2), (peanoView_xO p2 q1))))
  
  (** val peanoView_xI : positive -> coq_PeanoView -> coq_PeanoView **)
  
  let rec peanoView_xI p = function
  | PeanoOne -> PeanoSucc ((succ XH), (PeanoSucc (XH, PeanoOne)))
  | PeanoSucc (p2, q1) ->
    PeanoSucc ((succ (XI p2)), (PeanoSucc ((XI p2), (peanoView_xI p2 q1))))
  
  (** val peanoView : positive -> coq_PeanoView **)
  
  let rec peanoView = function
  | XI p2 -> peanoView_xI p2 (peanoView p2)
  | XO p2 -> peanoView_xO p2 (peanoView p2)
  | XH -> PeanoOne
  
  (** val coq_PeanoView_iter :
      'a1 -> (positive -> 'a1 -> 'a1) -> positive -> coq_PeanoView -> 'a1 **)
  
  let rec coq_PeanoView_iter a f p = function
  | PeanoOne -> a
  | PeanoSucc (p2, q1) -> f p2 (coq_PeanoView_iter a f p2 q1)
  
  (** val switch_Eq : comparison -> comparison -> comparison **)
  
  let switch_Eq c = function
  | Eq -> c
  | x -> x
  
  (** val mask2cmp : mask -> comparison **)
  
  let mask2cmp = function
  | IsNul -> Eq
  | IsPos p2 -> Gt
  | IsNeg -> Lt
  
  module T = 
   struct 
    
   end
  
  module ORev = 
   struct 
    type t = Coq__1.t
   end
  
  module MRev = 
   struct 
    (** val max : t -> t -> t **)
    
    let max x y =
      min y x
   end
  
  module MPRev = MaxLogicalProperties(ORev)(MRev)
  
  module P = 
   struct 
    (** val max_case_strong :
        t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let max_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat n0 (max n0 m) __ (hl __)
       | _ -> compat m (max n0 m) __ (hr __))
    
    (** val max_case :
        t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let max_case n0 m x x0 x1 =
      max_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val max_dec : t -> t -> bool **)
    
    let max_dec n0 m =
      max_case n0 m (fun x y _ h0 -> h0) true false
    
    (** val min_case_strong :
        t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let min_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat m (min n0 m) __ (hr __)
       | _ -> compat n0 (min n0 m) __ (hl __))
    
    (** val min_case :
        t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let min_case n0 m x x0 x1 =
      min_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val min_dec : t -> t -> bool **)
    
    let min_dec n0 m =
      min_case n0 m (fun x y _ h0 -> h0) true false
   end
  
  (** val max_case_strong : t -> t -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let max_case_strong n0 m x x0 =
    P.max_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val max_case : t -> t -> 'a1 -> 'a1 -> 'a1 **)
  
  let max_case n0 m x x0 =
    max_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val max_dec : t -> t -> bool **)
  
  let max_dec =
    P.max_dec
  
  (** val min_case_strong : t -> t -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let min_case_strong n0 m x x0 =
    P.min_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val min_case : t -> t -> 'a1 -> 'a1 -> 'a1 **)
  
  let min_case n0 m x x0 =
    min_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val min_dec : t -> t -> bool **)
  
  let min_dec =
    P.min_dec
 end

module N = 
 struct 
  type t = n
  
  (** val zero : n **)
  
  let zero =
    N0
  
  (** val one : n **)
  
  let one =
    Npos XH
  
  (** val two : n **)
  
  let two =
    Npos (XO XH)
  
  (** val succ_double : n -> n **)
  
  let succ_double = function
  | N0 -> Npos XH
  | Npos p -> Npos (XI p)
  
  (** val double : n -> n **)
  
  let double = function
  | N0 -> N0
  | Npos p -> Npos (XO p)
  
  (** val succ : n -> n **)
  
  let succ = function
  | N0 -> Npos XH
  | Npos p -> Npos (Coq_Pos.succ p)
  
  (** val pred : n -> n **)
  
  let pred = function
  | N0 -> N0
  | Npos p -> Coq_Pos.pred_N p
  
  (** val succ_pos : n -> positive **)
  
  let succ_pos = function
  | N0 -> XH
  | Npos p -> Coq_Pos.succ p
  
  (** val add : n -> n -> n **)
  
  let add n0 m =
    match n0 with
    | N0 -> m
    | Npos p ->
      (match m with
       | N0 -> n0
       | Npos q0 -> Npos (Coq_Pos.add p q0))
  
  (** val sub : n -> n -> n **)
  
  let sub n0 m =
    match n0 with
    | N0 -> N0
    | Npos n' ->
      (match m with
       | N0 -> n0
       | Npos m' ->
         (match Coq_Pos.sub_mask n' m' with
          | Coq_Pos.IsPos p -> Npos p
          | _ -> N0))
  
  (** val mul : n -> n -> n **)
  
  let mul n0 m =
    match n0 with
    | N0 -> N0
    | Npos p ->
      (match m with
       | N0 -> N0
       | Npos q0 -> Npos (Coq_Pos.mul p q0))
  
  (** val compare : n -> n -> comparison **)
  
  let compare n0 m =
    match n0 with
    | N0 ->
      (match m with
       | N0 -> Eq
       | Npos m' -> Lt)
    | Npos n' ->
      (match m with
       | N0 -> Gt
       | Npos m' -> Coq_Pos.compare n' m')
  
  (** val eqb : n -> n -> bool **)
  
  let eqb n0 m =
    match n0 with
    | N0 ->
      (match m with
       | N0 -> true
       | Npos p -> false)
    | Npos p ->
      (match m with
       | N0 -> false
       | Npos q0 -> Coq_Pos.eqb p q0)
  
  (** val leb : n -> n -> bool **)
  
  let leb x y =
    match compare x y with
    | Gt -> false
    | _ -> true
  
  (** val ltb : n -> n -> bool **)
  
  let ltb x y =
    match compare x y with
    | Lt -> true
    | _ -> false
  
  (** val min : n -> n -> n **)
  
  let min n0 n' =
    match compare n0 n' with
    | Gt -> n'
    | _ -> n0
  
  (** val max : n -> n -> n **)
  
  let max n0 n' =
    match compare n0 n' with
    | Gt -> n0
    | _ -> n'
  
  (** val div2 : n -> n **)
  
  let div2 = function
  | N0 -> N0
  | Npos p2 ->
    (match p2 with
     | XI p -> Npos p
     | XO p -> Npos p
     | XH -> N0)
  
  (** val even : n -> bool **)
  
  let even = function
  | N0 -> true
  | Npos p ->
    (match p with
     | XO p2 -> true
     | _ -> false)
  
  (** val odd : n -> bool **)
  
  let odd n0 =
    negb (even n0)
  
  (** val pow : n -> n -> n **)
  
  let pow n0 = function
  | N0 -> Npos XH
  | Npos p2 ->
    (match n0 with
     | N0 -> N0
     | Npos q0 -> Npos (Coq_Pos.pow q0 p2))
  
  (** val log2 : n -> n **)
  
  let log2 = function
  | N0 -> N0
  | Npos p2 ->
    (match p2 with
     | XI p -> Npos (Coq_Pos.size p)
     | XO p -> Npos (Coq_Pos.size p)
     | XH -> N0)
  
  (** val size : n -> n **)
  
  let size = function
  | N0 -> N0
  | Npos p -> Npos (Coq_Pos.size p)
  
  (** val size_nat : n -> nat **)
  
  let size_nat = function
  | N0 -> O
  | Npos p -> Coq_Pos.size_nat p
  
  (** val pos_div_eucl : positive -> n -> n * n **)
  
  let rec pos_div_eucl a b =
    match a with
    | XI a' ->
      let q0,r = pos_div_eucl a' b in
      let r' = succ_double r in
      if leb b r' then (succ_double q0),(sub r' b) else (double q0),r'
    | XO a' ->
      let q0,r = pos_div_eucl a' b in
      let r' = double r in
      if leb b r' then (succ_double q0),(sub r' b) else (double q0),r'
    | XH ->
      (match b with
       | N0 -> N0,(Npos XH)
       | Npos p ->
         (match p with
          | XH -> (Npos XH),N0
          | _ -> N0,(Npos XH)))
  
  (** val div_eucl : n -> n -> n * n **)
  
  let div_eucl a b =
    match a with
    | N0 -> N0,N0
    | Npos na ->
      (match b with
       | N0 -> N0,a
       | Npos p -> pos_div_eucl na b)
  
  (** val div : n -> n -> n **)
  
  let div a b =
    fst (div_eucl a b)
  
  (** val modulo : n -> n -> n **)
  
  let modulo a b =
    snd (div_eucl a b)
  
  (** val gcd : n -> n -> n **)
  
  let gcd a b =
    match a with
    | N0 -> b
    | Npos p ->
      (match b with
       | N0 -> a
       | Npos q0 -> Npos (Coq_Pos.gcd p q0))
  
  (** val ggcd : n -> n -> n * (n * n) **)
  
  let ggcd a b =
    match a with
    | N0 -> b,(N0,(Npos XH))
    | Npos p ->
      (match b with
       | N0 -> a,((Npos XH),N0)
       | Npos q0 ->
         let g,p2 = Coq_Pos.ggcd p q0 in
         let aa,bb = p2 in (Npos g),((Npos aa),(Npos bb)))
  
  (** val sqrtrem : n -> n * n **)
  
  let sqrtrem = function
  | N0 -> N0,N0
  | Npos p ->
    let s,m = Coq_Pos.sqrtrem p in
    (match m with
     | Coq_Pos.IsPos r -> (Npos s),(Npos r)
     | _ -> (Npos s),N0)
  
  (** val sqrt : n -> n **)
  
  let sqrt = function
  | N0 -> N0
  | Npos p -> Npos (Coq_Pos.sqrt p)
  
  (** val coq_lor : n -> n -> n **)
  
  let coq_lor n0 m =
    match n0 with
    | N0 -> m
    | Npos p ->
      (match m with
       | N0 -> n0
       | Npos q0 -> Npos (Coq_Pos.coq_lor p q0))
  
  (** val coq_land : n -> n -> n **)
  
  let coq_land n0 m =
    match n0 with
    | N0 -> N0
    | Npos p ->
      (match m with
       | N0 -> N0
       | Npos q0 -> Coq_Pos.coq_land p q0)
  
  (** val ldiff : n -> n -> n **)
  
  let ldiff n0 m =
    match n0 with
    | N0 -> N0
    | Npos p ->
      (match m with
       | N0 -> n0
       | Npos q0 -> Coq_Pos.ldiff p q0)
  
  (** val coq_lxor : n -> n -> n **)
  
  let coq_lxor n0 m =
    match n0 with
    | N0 -> m
    | Npos p ->
      (match m with
       | N0 -> n0
       | Npos q0 -> Coq_Pos.coq_lxor p q0)
  
  (** val shiftl_nat : n -> nat -> n **)
  
  let shiftl_nat a n0 =
    nat_iter n0 double a
  
  (** val shiftr_nat : n -> nat -> n **)
  
  let shiftr_nat a n0 =
    nat_iter n0 div2 a
  
  (** val shiftl : n -> n -> n **)
  
  let shiftl a n0 =
    match a with
    | N0 -> N0
    | Npos a0 -> Npos (Coq_Pos.shiftl a0 n0)
  
  (** val shiftr : n -> n -> n **)
  
  let shiftr a = function
  | N0 -> a
  | Npos p -> Coq_Pos.iter p div2 a
  
  (** val testbit_nat : n -> nat -> bool **)
  
  let testbit_nat = function
  | N0 -> (fun x -> false)
  | Npos p -> Coq_Pos.testbit_nat p
  
  (** val testbit : n -> n -> bool **)
  
  let testbit a n0 =
    match a with
    | N0 -> false
    | Npos p -> Coq_Pos.testbit p n0
  
  (** val to_nat : n -> nat **)
  
  let to_nat = function
  | N0 -> O
  | Npos p -> Coq_Pos.to_nat p
  
  (** val of_nat : nat -> n **)
  
  let of_nat = function
  | O -> N0
  | S n' -> Npos (Coq_Pos.of_succ_nat n')
  
  (** val iter : n -> ('a1 -> 'a1) -> 'a1 -> 'a1 **)
  
  let iter n0 f x =
    match n0 with
    | N0 -> x
    | Npos p -> Coq_Pos.iter p f x
  
  (** val eq_dec : n -> n -> bool **)
  
  let eq_dec n0 m =
    match n0 with
    | N0 ->
      (match m with
       | N0 -> true
       | Npos p -> false)
    | Npos x ->
      (match m with
       | N0 -> false
       | Npos p2 -> Coq_Pos.eq_dec x p2)
  
  (** val discr : n -> positive option **)
  
  let discr = function
  | N0 -> None
  | Npos p -> Some p
  
  (** val binary_rect :
      'a1 -> (n -> 'a1 -> 'a1) -> (n -> 'a1 -> 'a1) -> n -> 'a1 **)
  
  let binary_rect f0 f2 fS2 n0 =
    let f2' = fun p -> f2 (Npos p) in
    let fS2' = fun p -> fS2 (Npos p) in
    (match n0 with
     | N0 -> f0
     | Npos p ->
       let rec f = function
       | XI p3 -> fS2' p3 (f p3)
       | XO p3 -> f2' p3 (f p3)
       | XH -> fS2 N0 f0
       in f p)
  
  (** val binary_rec :
      'a1 -> (n -> 'a1 -> 'a1) -> (n -> 'a1 -> 'a1) -> n -> 'a1 **)
  
  let binary_rec =
    binary_rect
  
  (** val peano_rect : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1 **)
  
  let peano_rect f0 f n0 =
    let f' = fun p -> f (Npos p) in
    (match n0 with
     | N0 -> f0
     | Npos p -> Coq_Pos.peano_rect (f N0 f0) f' p)
  
  (** val peano_rec : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1 **)
  
  let peano_rec =
    peano_rect
  
  module BootStrap = 
   struct 
    
   end
  
  (** val recursion : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1 **)
  
  let recursion x =
    peano_rect x
  
  module OrderElts = 
   struct 
    type t = n
   end
  
  module OrderTac = MakeOrderTac(OrderElts)
  
  module NZPowP = 
   struct 
    
   end
  
  module NZSqrtP = 
   struct 
    
   end
  
  (** val sqrt_up : n -> n **)
  
  let sqrt_up a =
    match compare N0 a with
    | Lt -> succ (sqrt (pred a))
    | _ -> N0
  
  (** val log2_up : n -> n **)
  
  let log2_up a =
    match compare (Npos XH) a with
    | Lt -> succ (log2 (pred a))
    | _ -> N0
  
  module NZDivP = 
   struct 
    
   end
  
  (** val lcm : n -> n -> n **)
  
  let lcm a b =
    mul a (div b (gcd a b))
  
  (** val b2n : bool -> n **)
  
  let b2n = function
  | true -> Npos XH
  | false -> N0
  
  (** val setbit : n -> n -> n **)
  
  let setbit a n0 =
    coq_lor a (shiftl (Npos XH) n0)
  
  (** val clearbit : n -> n -> n **)
  
  let clearbit a n0 =
    ldiff a (shiftl (Npos XH) n0)
  
  (** val ones : n -> n **)
  
  let ones n0 =
    pred (shiftl (Npos XH) n0)
  
  (** val lnot : n -> n -> n **)
  
  let lnot a n0 =
    coq_lxor a (ones n0)
  
  module T = 
   struct 
    
   end
  
  module ORev = 
   struct 
    type t = n
   end
  
  module MRev = 
   struct 
    (** val max : n -> n -> n **)
    
    let max x y =
      min y x
   end
  
  module MPRev = MaxLogicalProperties(ORev)(MRev)
  
  module P = 
   struct 
    (** val max_case_strong :
        n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let max_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat n0 (max n0 m) __ (hl __)
       | _ -> compat m (max n0 m) __ (hr __))
    
    (** val max_case :
        n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let max_case n0 m x x0 x1 =
      max_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val max_dec : n -> n -> bool **)
    
    let max_dec n0 m =
      max_case n0 m (fun x y _ h0 -> h0) true false
    
    (** val min_case_strong :
        n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let min_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat m (min n0 m) __ (hr __)
       | _ -> compat n0 (min n0 m) __ (hl __))
    
    (** val min_case :
        n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let min_case n0 m x x0 x1 =
      min_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val min_dec : n -> n -> bool **)
    
    let min_dec n0 m =
      min_case n0 m (fun x y _ h0 -> h0) true false
   end
  
  (** val max_case_strong : n -> n -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let max_case_strong n0 m x x0 =
    P.max_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val max_case : n -> n -> 'a1 -> 'a1 -> 'a1 **)
  
  let max_case n0 m x x0 =
    max_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val max_dec : n -> n -> bool **)
  
  let max_dec =
    P.max_dec
  
  (** val min_case_strong : n -> n -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let min_case_strong n0 m x x0 =
    P.min_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val min_case : n -> n -> 'a1 -> 'a1 -> 'a1 **)
  
  let min_case n0 m x x0 =
    min_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val min_dec : n -> n -> bool **)
  
  let min_dec =
    P.min_dec
 end

(** val pow_pos : ('a1 -> 'a1 -> 'a1) -> 'a1 -> positive -> 'a1 **)

let rec pow_pos rmul x = function
| XI i0 -> let p = pow_pos rmul x i0 in rmul x (rmul p p)
| XO i0 -> let p = pow_pos rmul x i0 in rmul p p
| XH -> x

(** val nth : nat -> 'a1 list -> 'a1 -> 'a1 **)

let rec nth n0 l default =
  match n0 with
  | O ->
    (match l with
     | [] -> default
     | x::l' -> x)
  | S m ->
    (match l with
     | [] -> default
     | x::t1 -> nth m t1 default)

(** val map : ('a1 -> 'a2) -> 'a1 list -> 'a2 list **)

let rec map f = function
| [] -> []
| a::t1 -> (f a)::(map f t1)

(** val fold_right : ('a2 -> 'a1 -> 'a1) -> 'a1 -> 'a2 list -> 'a1 **)

let rec fold_right f a0 = function
| [] -> a0
| b::t1 -> f b (fold_right f a0 t1)

module Z = 
 struct 
  type t = z
  
  (** val zero : z **)
  
  let zero =
    Z0
  
  (** val one : z **)
  
  let one =
    Zpos XH
  
  (** val two : z **)
  
  let two =
    Zpos (XO XH)
  
  (** val double : z -> z **)
  
  let double = function
  | Z0 -> Z0
  | Zpos p -> Zpos (XO p)
  | Zneg p -> Zneg (XO p)
  
  (** val succ_double : z -> z **)
  
  let succ_double = function
  | Z0 -> Zpos XH
  | Zpos p -> Zpos (XI p)
  | Zneg p -> Zneg (Coq_Pos.pred_double p)
  
  (** val pred_double : z -> z **)
  
  let pred_double = function
  | Z0 -> Zneg XH
  | Zpos p -> Zpos (Coq_Pos.pred_double p)
  | Zneg p -> Zneg (XI p)
  
  (** val pos_sub : positive -> positive -> z **)
  
  let rec pos_sub x y =
    match x with
    | XI p ->
      (match y with
       | XI q0 -> double (pos_sub p q0)
       | XO q0 -> succ_double (pos_sub p q0)
       | XH -> Zpos (XO p))
    | XO p ->
      (match y with
       | XI q0 -> pred_double (pos_sub p q0)
       | XO q0 -> double (pos_sub p q0)
       | XH -> Zpos (Coq_Pos.pred_double p))
    | XH ->
      (match y with
       | XI q0 -> Zneg (XO q0)
       | XO q0 -> Zneg (Coq_Pos.pred_double q0)
       | XH -> Z0)
  
  (** val add : z -> z -> z **)
  
  let add x y =
    match x with
    | Z0 -> y
    | Zpos x' ->
      (match y with
       | Z0 -> x
       | Zpos y' -> Zpos (Coq_Pos.add x' y')
       | Zneg y' -> pos_sub x' y')
    | Zneg x' ->
      (match y with
       | Z0 -> x
       | Zpos y' -> pos_sub y' x'
       | Zneg y' -> Zneg (Coq_Pos.add x' y'))
  
  (** val opp : z -> z **)
  
  let opp = function
  | Z0 -> Z0
  | Zpos x0 -> Zneg x0
  | Zneg x0 -> Zpos x0
  
  (** val succ : z -> z **)
  
  let succ x =
    add x (Zpos XH)
  
  (** val pred : z -> z **)
  
  let pred x =
    add x (Zneg XH)
  
  (** val sub : z -> z -> z **)
  
  let sub m n0 =
    add m (opp n0)
  
  (** val mul : z -> z -> z **)
  
  let mul x y =
    match x with
    | Z0 -> Z0
    | Zpos x' ->
      (match y with
       | Z0 -> Z0
       | Zpos y' -> Zpos (Coq_Pos.mul x' y')
       | Zneg y' -> Zneg (Coq_Pos.mul x' y'))
    | Zneg x' ->
      (match y with
       | Z0 -> Z0
       | Zpos y' -> Zneg (Coq_Pos.mul x' y')
       | Zneg y' -> Zpos (Coq_Pos.mul x' y'))
  
  (** val pow_pos : z -> positive -> z **)
  
  let pow_pos z0 n0 =
    Coq_Pos.iter n0 (mul z0) (Zpos XH)
  
  (** val pow : z -> z -> z **)
  
  let pow x = function
  | Z0 -> Zpos XH
  | Zpos p -> pow_pos x p
  | Zneg p -> Z0
  
  (** val compare : z -> z -> comparison **)
  
  let compare x y =
    match x with
    | Z0 ->
      (match y with
       | Z0 -> Eq
       | Zpos y' -> Lt
       | Zneg y' -> Gt)
    | Zpos x' ->
      (match y with
       | Zpos y' -> Coq_Pos.compare x' y'
       | _ -> Gt)
    | Zneg x' ->
      (match y with
       | Zneg y' -> compOpp (Coq_Pos.compare x' y')
       | _ -> Lt)
  
  (** val sgn : z -> z **)
  
  let sgn = function
  | Z0 -> Z0
  | Zpos p -> Zpos XH
  | Zneg p -> Zneg XH
  
  (** val leb : z -> z -> bool **)
  
  let leb x y =
    match compare x y with
    | Gt -> false
    | _ -> true
  
  (** val geb : z -> z -> bool **)
  
  let geb x y =
    match compare x y with
    | Lt -> false
    | _ -> true
  
  (** val ltb : z -> z -> bool **)
  
  let ltb x y =
    match compare x y with
    | Lt -> true
    | _ -> false
  
  (** val gtb : z -> z -> bool **)
  
  let gtb x y =
    match compare x y with
    | Gt -> true
    | _ -> false
  
  (** val eqb : z -> z -> bool **)
  
  let eqb x y =
    match x with
    | Z0 ->
      (match y with
       | Z0 -> true
       | _ -> false)
    | Zpos p ->
      (match y with
       | Zpos q0 -> Coq_Pos.eqb p q0
       | _ -> false)
    | Zneg p ->
      (match y with
       | Zneg q0 -> Coq_Pos.eqb p q0
       | _ -> false)
  
  (** val max : z -> z -> z **)
  
  let max n0 m =
    match compare n0 m with
    | Lt -> m
    | _ -> n0
  
  (** val min : z -> z -> z **)
  
  let min n0 m =
    match compare n0 m with
    | Gt -> m
    | _ -> n0
  
  (** val abs : z -> z **)
  
  let abs = function
  | Zneg p -> Zpos p
  | x -> x
  
  (** val abs_nat : z -> nat **)
  
  let abs_nat = function
  | Z0 -> O
  | Zpos p -> Coq_Pos.to_nat p
  | Zneg p -> Coq_Pos.to_nat p
  
  (** val abs_N : z -> n **)
  
  let abs_N = function
  | Z0 -> N0
  | Zpos p -> Npos p
  | Zneg p -> Npos p
  
  (** val to_nat : z -> nat **)
  
  let to_nat = function
  | Zpos p -> Coq_Pos.to_nat p
  | _ -> O
  
  (** val to_N : z -> n **)
  
  let to_N = function
  | Zpos p -> Npos p
  | _ -> N0
  
  (** val of_nat : nat -> z **)
  
  let of_nat = function
  | O -> Z0
  | S n1 -> Zpos (Coq_Pos.of_succ_nat n1)
  
  (** val of_N : n -> z **)
  
  let of_N = function
  | N0 -> Z0
  | Npos p -> Zpos p
  
  (** val iter : z -> ('a1 -> 'a1) -> 'a1 -> 'a1 **)
  
  let iter n0 f x =
    match n0 with
    | Zpos p -> Coq_Pos.iter p f x
    | _ -> x
  
  (** val pos_div_eucl : positive -> z -> z * z **)
  
  let rec pos_div_eucl a b =
    match a with
    | XI a' ->
      let q0,r = pos_div_eucl a' b in
      let r' = add (mul (Zpos (XO XH)) r) (Zpos XH) in
      if gtb b r'
      then (mul (Zpos (XO XH)) q0),r'
      else (add (mul (Zpos (XO XH)) q0) (Zpos XH)),(sub r' b)
    | XO a' ->
      let q0,r = pos_div_eucl a' b in
      let r' = mul (Zpos (XO XH)) r in
      if gtb b r'
      then (mul (Zpos (XO XH)) q0),r'
      else (add (mul (Zpos (XO XH)) q0) (Zpos XH)),(sub r' b)
    | XH -> if geb b (Zpos (XO XH)) then Z0,(Zpos XH) else (Zpos XH),Z0
  
  (** val div_eucl : z -> z -> z * z **)
  
  let div_eucl a b =
    match a with
    | Z0 -> Z0,Z0
    | Zpos a' ->
      (match b with
       | Z0 -> Z0,Z0
       | Zpos p -> pos_div_eucl a' b
       | Zneg b' ->
         let q0,r = pos_div_eucl a' (Zpos b') in
         (match r with
          | Z0 -> (opp q0),Z0
          | _ -> (opp (add q0 (Zpos XH))),(add b r)))
    | Zneg a' ->
      (match b with
       | Z0 -> Z0,Z0
       | Zpos p ->
         let q0,r = pos_div_eucl a' b in
         (match r with
          | Z0 -> (opp q0),Z0
          | _ -> (opp (add q0 (Zpos XH))),(sub b r))
       | Zneg b' -> let q0,r = pos_div_eucl a' (Zpos b') in q0,(opp r))
  
  (** val div : z -> z -> z **)
  
  let div a b =
    let q0,x = div_eucl a b in q0
  
  (** val modulo : z -> z -> z **)
  
  let modulo a b =
    let x,r = div_eucl a b in r
  
  (** val quotrem : z -> z -> z * z **)
  
  let quotrem a b =
    match a with
    | Z0 -> Z0,Z0
    | Zpos a0 ->
      (match b with
       | Z0 -> Z0,a
       | Zpos b0 ->
         let q0,r = N.pos_div_eucl a0 (Npos b0) in (of_N q0),(of_N r)
       | Zneg b0 ->
         let q0,r = N.pos_div_eucl a0 (Npos b0) in (opp (of_N q0)),(of_N r))
    | Zneg a0 ->
      (match b with
       | Z0 -> Z0,a
       | Zpos b0 ->
         let q0,r = N.pos_div_eucl a0 (Npos b0) in
         (opp (of_N q0)),(opp (of_N r))
       | Zneg b0 ->
         let q0,r = N.pos_div_eucl a0 (Npos b0) in (of_N q0),(opp (of_N r)))
  
  (** val quot : z -> z -> z **)
  
  let quot a b =
    fst (quotrem a b)
  
  (** val rem : z -> z -> z **)
  
  let rem a b =
    snd (quotrem a b)
  
  (** val even : z -> bool **)
  
  let even = function
  | Z0 -> true
  | Zpos p ->
    (match p with
     | XO p2 -> true
     | _ -> false)
  | Zneg p ->
    (match p with
     | XO p2 -> true
     | _ -> false)
  
  (** val odd : z -> bool **)
  
  let odd = function
  | Z0 -> false
  | Zpos p ->
    (match p with
     | XO p2 -> false
     | _ -> true)
  | Zneg p ->
    (match p with
     | XO p2 -> false
     | _ -> true)
  
  (** val div2 : z -> z **)
  
  let div2 = function
  | Z0 -> Z0
  | Zpos p ->
    (match p with
     | XH -> Z0
     | _ -> Zpos (Coq_Pos.div2 p))
  | Zneg p -> Zneg (Coq_Pos.div2_up p)
  
  (** val quot2 : z -> z **)
  
  let quot2 = function
  | Z0 -> Z0
  | Zpos p ->
    (match p with
     | XH -> Z0
     | _ -> Zpos (Coq_Pos.div2 p))
  | Zneg p ->
    (match p with
     | XH -> Z0
     | _ -> Zneg (Coq_Pos.div2 p))
  
  (** val log2 : z -> z **)
  
  let log2 = function
  | Zpos p2 ->
    (match p2 with
     | XI p -> Zpos (Coq_Pos.size p)
     | XO p -> Zpos (Coq_Pos.size p)
     | XH -> Z0)
  | _ -> Z0
  
  (** val sqrtrem : z -> z * z **)
  
  let sqrtrem = function
  | Zpos p ->
    let s,m = Coq_Pos.sqrtrem p in
    (match m with
     | Coq_Pos.IsPos r -> (Zpos s),(Zpos r)
     | _ -> (Zpos s),Z0)
  | _ -> Z0,Z0
  
  (** val sqrt : z -> z **)
  
  let sqrt = function
  | Zpos p -> Zpos (Coq_Pos.sqrt p)
  | _ -> Z0
  
  (** val gcd : z -> z -> z **)
  
  let gcd a b =
    match a with
    | Z0 -> abs b
    | Zpos a0 ->
      (match b with
       | Z0 -> abs a
       | Zpos b0 -> Zpos (Coq_Pos.gcd a0 b0)
       | Zneg b0 -> Zpos (Coq_Pos.gcd a0 b0))
    | Zneg a0 ->
      (match b with
       | Z0 -> abs a
       | Zpos b0 -> Zpos (Coq_Pos.gcd a0 b0)
       | Zneg b0 -> Zpos (Coq_Pos.gcd a0 b0))
  
  (** val ggcd : z -> z -> z * (z * z) **)
  
  let ggcd a b =
    match a with
    | Z0 -> (abs b),(Z0,(sgn b))
    | Zpos a0 ->
      (match b with
       | Z0 -> (abs a),((sgn a),Z0)
       | Zpos b0 ->
         let g,p = Coq_Pos.ggcd a0 b0 in
         let aa,bb = p in (Zpos g),((Zpos aa),(Zpos bb))
       | Zneg b0 ->
         let g,p = Coq_Pos.ggcd a0 b0 in
         let aa,bb = p in (Zpos g),((Zpos aa),(Zneg bb)))
    | Zneg a0 ->
      (match b with
       | Z0 -> (abs a),((sgn a),Z0)
       | Zpos b0 ->
         let g,p = Coq_Pos.ggcd a0 b0 in
         let aa,bb = p in (Zpos g),((Zneg aa),(Zpos bb))
       | Zneg b0 ->
         let g,p = Coq_Pos.ggcd a0 b0 in
         let aa,bb = p in (Zpos g),((Zneg aa),(Zneg bb)))
  
  (** val testbit : z -> z -> bool **)
  
  let testbit a = function
  | Z0 -> odd a
  | Zpos p ->
    (match a with
     | Z0 -> false
     | Zpos a0 -> Coq_Pos.testbit a0 (Npos p)
     | Zneg a0 -> negb (N.testbit (Coq_Pos.pred_N a0) (Npos p)))
  | Zneg p -> false
  
  (** val shiftl : z -> z -> z **)
  
  let shiftl a = function
  | Z0 -> a
  | Zpos p -> Coq_Pos.iter p (mul (Zpos (XO XH))) a
  | Zneg p -> Coq_Pos.iter p div2 a
  
  (** val shiftr : z -> z -> z **)
  
  let shiftr a n0 =
    shiftl a (opp n0)
  
  (** val coq_lor : z -> z -> z **)
  
  let coq_lor a b =
    match a with
    | Z0 -> b
    | Zpos a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 -> Zpos (Coq_Pos.coq_lor a0 b0)
       | Zneg b0 -> Zneg (N.succ_pos (N.ldiff (Coq_Pos.pred_N b0) (Npos a0))))
    | Zneg a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 -> Zneg (N.succ_pos (N.ldiff (Coq_Pos.pred_N a0) (Npos b0)))
       | Zneg b0 ->
         Zneg
           (N.succ_pos (N.coq_land (Coq_Pos.pred_N a0) (Coq_Pos.pred_N b0))))
  
  (** val coq_land : z -> z -> z **)
  
  let coq_land a b =
    match a with
    | Z0 -> Z0
    | Zpos a0 ->
      (match b with
       | Z0 -> Z0
       | Zpos b0 -> of_N (Coq_Pos.coq_land a0 b0)
       | Zneg b0 -> of_N (N.ldiff (Npos a0) (Coq_Pos.pred_N b0)))
    | Zneg a0 ->
      (match b with
       | Z0 -> Z0
       | Zpos b0 -> of_N (N.ldiff (Npos b0) (Coq_Pos.pred_N a0))
       | Zneg b0 ->
         Zneg
           (N.succ_pos (N.coq_lor (Coq_Pos.pred_N a0) (Coq_Pos.pred_N b0))))
  
  (** val ldiff : z -> z -> z **)
  
  let ldiff a b =
    match a with
    | Z0 -> Z0
    | Zpos a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 -> of_N (Coq_Pos.ldiff a0 b0)
       | Zneg b0 -> of_N (N.coq_land (Npos a0) (Coq_Pos.pred_N b0)))
    | Zneg a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 ->
         Zneg (N.succ_pos (N.coq_lor (Coq_Pos.pred_N a0) (Npos b0)))
       | Zneg b0 -> of_N (N.ldiff (Coq_Pos.pred_N b0) (Coq_Pos.pred_N a0)))
  
  (** val coq_lxor : z -> z -> z **)
  
  let coq_lxor a b =
    match a with
    | Z0 -> b
    | Zpos a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 -> of_N (Coq_Pos.coq_lxor a0 b0)
       | Zneg b0 ->
         Zneg (N.succ_pos (N.coq_lxor (Npos a0) (Coq_Pos.pred_N b0))))
    | Zneg a0 ->
      (match b with
       | Z0 -> a
       | Zpos b0 ->
         Zneg (N.succ_pos (N.coq_lxor (Coq_Pos.pred_N a0) (Npos b0)))
       | Zneg b0 -> of_N (N.coq_lxor (Coq_Pos.pred_N a0) (Coq_Pos.pred_N b0)))
  
  (** val eq_dec : z -> z -> bool **)
  
  let eq_dec x y =
    match x with
    | Z0 ->
      (match y with
       | Z0 -> true
       | _ -> false)
    | Zpos x0 ->
      (match y with
       | Zpos p2 -> Coq_Pos.eq_dec x0 p2
       | _ -> false)
    | Zneg x0 ->
      (match y with
       | Zneg p2 -> Coq_Pos.eq_dec x0 p2
       | _ -> false)
  
  module BootStrap = 
   struct 
    
   end
  
  module OrderElts = 
   struct 
    type t = z
   end
  
  module OrderTac = MakeOrderTac(OrderElts)
  
  (** val sqrt_up : z -> z **)
  
  let sqrt_up a =
    match compare Z0 a with
    | Lt -> succ (sqrt (pred a))
    | _ -> Z0
  
  (** val log2_up : z -> z **)
  
  let log2_up a =
    match compare (Zpos XH) a with
    | Lt -> succ (log2 (pred a))
    | _ -> Z0
  
  module NZDivP = 
   struct 
    
   end
  
  module Quot2Div = 
   struct 
    (** val div : z -> z -> z **)
    
    let div =
      quot
    
    (** val modulo : z -> z -> z **)
    
    let modulo =
      rem
   end
  
  module NZQuot = 
   struct 
    
   end
  
  (** val lcm : z -> z -> z **)
  
  let lcm a b =
    abs (mul a (div b (gcd a b)))
  
  (** val b2z : bool -> z **)
  
  let b2z = function
  | true -> Zpos XH
  | false -> Z0
  
  (** val setbit : z -> z -> z **)
  
  let setbit a n0 =
    coq_lor a (shiftl (Zpos XH) n0)
  
  (** val clearbit : z -> z -> z **)
  
  let clearbit a n0 =
    ldiff a (shiftl (Zpos XH) n0)
  
  (** val lnot : z -> z **)
  
  let lnot a =
    pred (opp a)
  
  (** val ones : z -> z **)
  
  let ones n0 =
    pred (shiftl (Zpos XH) n0)
  
  module T = 
   struct 
    
   end
  
  module ORev = 
   struct 
    type t = z
   end
  
  module MRev = 
   struct 
    (** val max : z -> z -> z **)
    
    let max x y =
      min y x
   end
  
  module MPRev = MaxLogicalProperties(ORev)(MRev)
  
  module P = 
   struct 
    (** val max_case_strong :
        z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let max_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat n0 (max n0 m) __ (hl __)
       | _ -> compat m (max n0 m) __ (hr __))
    
    (** val max_case :
        z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let max_case n0 m x x0 x1 =
      max_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val max_dec : z -> z -> bool **)
    
    let max_dec n0 m =
      max_case n0 m (fun x y _ h0 -> h0) true false
    
    (** val min_case_strong :
        z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1)
        -> 'a1 **)
    
    let min_case_strong n0 m compat hl hr =
      let c = compSpec2Type n0 m (compare n0 m) in
      (match c with
       | CompGtT -> compat m (min n0 m) __ (hr __)
       | _ -> compat n0 (min n0 m) __ (hl __))
    
    (** val min_case :
        z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1 **)
    
    let min_case n0 m x x0 x1 =
      min_case_strong n0 m x (fun _ -> x0) (fun _ -> x1)
    
    (** val min_dec : z -> z -> bool **)
    
    let min_dec n0 m =
      min_case n0 m (fun x y _ h0 -> h0) true false
   end
  
  (** val max_case_strong : z -> z -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let max_case_strong n0 m x x0 =
    P.max_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val max_case : z -> z -> 'a1 -> 'a1 -> 'a1 **)
  
  let max_case n0 m x x0 =
    max_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val max_dec : z -> z -> bool **)
  
  let max_dec =
    P.max_dec
  
  (** val min_case_strong : z -> z -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1 **)
  
  let min_case_strong n0 m x x0 =
    P.min_case_strong n0 m (fun x1 y _ x2 -> x2) x x0
  
  (** val min_case : z -> z -> 'a1 -> 'a1 -> 'a1 **)
  
  let min_case n0 m x x0 =
    min_case_strong n0 m (fun _ -> x) (fun _ -> x0)
  
  (** val min_dec : z -> z -> bool **)
  
  let min_dec =
    P.min_dec
 end

(** val zeq_bool : z -> z -> bool **)

let zeq_bool x y =
  match Z.compare x y with
  | Eq -> true
  | _ -> false

type 'c pol =
| Pc of 'c
| Pinj of positive * 'c pol
| PX of 'c pol * positive * 'c pol

(** val p0 : 'a1 -> 'a1 pol **)

let p0 cO =
  Pc cO

(** val p1 : 'a1 -> 'a1 pol **)

let p1 cI =
  Pc cI

(** val peq : ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> bool **)

let rec peq ceqb p p' =
  match p with
  | Pc c ->
    (match p' with
     | Pc c' -> ceqb c c'
     | _ -> false)
  | Pinj (j, q0) ->
    (match p' with
     | Pinj (j', q') ->
       (match Coq_Pos.compare j j' with
        | Eq -> peq ceqb q0 q'
        | _ -> false)
     | _ -> false)
  | PX (p2, i, q0) ->
    (match p' with
     | PX (p'0, i', q') ->
       (match Coq_Pos.compare i i' with
        | Eq -> if peq ceqb p2 p'0 then peq ceqb q0 q' else false
        | _ -> false)
     | _ -> false)

(** val mkPinj : positive -> 'a1 pol -> 'a1 pol **)

let mkPinj j p = match p with
| Pc c -> p
| Pinj (j', q0) -> Pinj ((Coq_Pos.add j j'), q0)
| PX (p2, p3, p4) -> Pinj (j, p)

(** val mkPinj_pred : positive -> 'a1 pol -> 'a1 pol **)

let mkPinj_pred j p =
  match j with
  | XI j0 -> Pinj ((XO j0), p)
  | XO j0 -> Pinj ((Coq_Pos.pred_double j0), p)
  | XH -> p

(** val mkPX :
    'a1 -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol **)

let mkPX cO ceqb p i q0 =
  match p with
  | Pc c -> if ceqb c cO then mkPinj XH q0 else PX (p, i, q0)
  | Pinj (p2, p3) -> PX (p, i, q0)
  | PX (p', i', q') ->
    if peq ceqb q' (p0 cO)
    then PX (p', (Coq_Pos.add i' i), q0)
    else PX (p, i, q0)

(** val mkXi : 'a1 -> 'a1 -> positive -> 'a1 pol **)

let mkXi cO cI i =
  PX ((p1 cI), i, (p0 cO))

(** val mkX : 'a1 -> 'a1 -> 'a1 pol **)

let mkX cO cI =
  mkXi cO cI XH

(** val popp : ('a1 -> 'a1) -> 'a1 pol -> 'a1 pol **)

let rec popp copp = function
| Pc c -> Pc (copp c)
| Pinj (j, q0) -> Pinj (j, (popp copp q0))
| PX (p2, i, q0) -> PX ((popp copp p2), i, (popp copp q0))

(** val paddC : ('a1 -> 'a1 -> 'a1) -> 'a1 pol -> 'a1 -> 'a1 pol **)

let rec paddC cadd p c =
  match p with
  | Pc c1 -> Pc (cadd c1 c)
  | Pinj (j, q0) -> Pinj (j, (paddC cadd q0 c))
  | PX (p2, i, q0) -> PX (p2, i, (paddC cadd q0 c))

(** val psubC : ('a1 -> 'a1 -> 'a1) -> 'a1 pol -> 'a1 -> 'a1 pol **)

let rec psubC csub p c =
  match p with
  | Pc c1 -> Pc (csub c1 c)
  | Pinj (j, q0) -> Pinj (j, (psubC csub q0 c))
  | PX (p2, i, q0) -> PX (p2, i, (psubC csub q0 c))

(** val paddI :
    ('a1 -> 'a1 -> 'a1) -> ('a1 pol -> 'a1 pol -> 'a1 pol) -> 'a1 pol ->
    positive -> 'a1 pol -> 'a1 pol **)

let rec paddI cadd pop q0 j = function
| Pc c -> mkPinj j (paddC cadd q0 c)
| Pinj (j', q') ->
  (match Z.pos_sub j' j with
   | Z0 -> mkPinj j (pop q' q0)
   | Zpos k -> mkPinj j (pop (Pinj (k, q')) q0)
   | Zneg k -> mkPinj j' (paddI cadd pop q0 k q'))
| PX (p2, i, q') ->
  (match j with
   | XI j0 -> PX (p2, i, (paddI cadd pop q0 (XO j0) q'))
   | XO j0 -> PX (p2, i, (paddI cadd pop q0 (Coq_Pos.pred_double j0) q'))
   | XH -> PX (p2, i, (pop q' q0)))

(** val psubI :
    ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1 pol -> 'a1 pol -> 'a1 pol) ->
    'a1 pol -> positive -> 'a1 pol -> 'a1 pol **)

let rec psubI cadd copp pop q0 j = function
| Pc c -> mkPinj j (paddC cadd (popp copp q0) c)
| Pinj (j', q') ->
  (match Z.pos_sub j' j with
   | Z0 -> mkPinj j (pop q' q0)
   | Zpos k -> mkPinj j (pop (Pinj (k, q')) q0)
   | Zneg k -> mkPinj j' (psubI cadd copp pop q0 k q'))
| PX (p2, i, q') ->
  (match j with
   | XI j0 -> PX (p2, i, (psubI cadd copp pop q0 (XO j0) q'))
   | XO j0 ->
     PX (p2, i, (psubI cadd copp pop q0 (Coq_Pos.pred_double j0) q'))
   | XH -> PX (p2, i, (pop q' q0)))

(** val paddX :
    'a1 -> ('a1 -> 'a1 -> bool) -> ('a1 pol -> 'a1 pol -> 'a1 pol) -> 'a1 pol
    -> positive -> 'a1 pol -> 'a1 pol **)

let rec paddX cO ceqb pop p' i' p = match p with
| Pc c -> PX (p', i', p)
| Pinj (j, q') ->
  (match j with
   | XI j0 -> PX (p', i', (Pinj ((XO j0), q')))
   | XO j0 -> PX (p', i', (Pinj ((Coq_Pos.pred_double j0), q')))
   | XH -> PX (p', i', q'))
| PX (p2, i, q') ->
  (match Z.pos_sub i i' with
   | Z0 -> mkPX cO ceqb (pop p2 p') i q'
   | Zpos k -> mkPX cO ceqb (pop (PX (p2, k, (p0 cO))) p') i' q'
   | Zneg k -> mkPX cO ceqb (paddX cO ceqb pop p' k p2) i q')

(** val psubX :
    'a1 -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> ('a1 pol -> 'a1 pol -> 'a1
    pol) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol **)

let rec psubX cO copp ceqb pop p' i' p = match p with
| Pc c -> PX ((popp copp p'), i', p)
| Pinj (j, q') ->
  (match j with
   | XI j0 -> PX ((popp copp p'), i', (Pinj ((XO j0), q')))
   | XO j0 -> PX ((popp copp p'), i', (Pinj ((Coq_Pos.pred_double j0), q')))
   | XH -> PX ((popp copp p'), i', q'))
| PX (p2, i, q') ->
  (match Z.pos_sub i i' with
   | Z0 -> mkPX cO ceqb (pop p2 p') i q'
   | Zpos k -> mkPX cO ceqb (pop (PX (p2, k, (p0 cO))) p') i' q'
   | Zneg k -> mkPX cO ceqb (psubX cO copp ceqb pop p' k p2) i q')

(** val padd :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol
    -> 'a1 pol **)

let rec padd cO cadd ceqb p = function
| Pc c' -> paddC cadd p c'
| Pinj (j', q') -> paddI cadd (padd cO cadd ceqb) q' j' p
| PX (p'0, i', q') ->
  (match p with
   | Pc c -> PX (p'0, i', (paddC cadd q' c))
   | Pinj (j, q0) ->
     (match j with
      | XI j0 -> PX (p'0, i', (padd cO cadd ceqb (Pinj ((XO j0), q0)) q'))
      | XO j0 ->
        PX (p'0, i',
          (padd cO cadd ceqb (Pinj ((Coq_Pos.pred_double j0), q0)) q'))
      | XH -> PX (p'0, i', (padd cO cadd ceqb q0 q')))
   | PX (p2, i, q0) ->
     (match Z.pos_sub i i' with
      | Z0 ->
        mkPX cO ceqb (padd cO cadd ceqb p2 p'0) i (padd cO cadd ceqb q0 q')
      | Zpos k ->
        mkPX cO ceqb (padd cO cadd ceqb (PX (p2, k, (p0 cO))) p'0) i'
          (padd cO cadd ceqb q0 q')
      | Zneg k ->
        mkPX cO ceqb (paddX cO ceqb (padd cO cadd ceqb) p'0 k p2) i
          (padd cO cadd ceqb q0 q')))

(** val psub :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1
    -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol **)

let rec psub cO cadd csub copp ceqb p = function
| Pc c' -> psubC csub p c'
| Pinj (j', q') -> psubI cadd copp (psub cO cadd csub copp ceqb) q' j' p
| PX (p'0, i', q') ->
  (match p with
   | Pc c -> PX ((popp copp p'0), i', (paddC cadd (popp copp q') c))
   | Pinj (j, q0) ->
     (match j with
      | XI j0 ->
        PX ((popp copp p'0), i',
          (psub cO cadd csub copp ceqb (Pinj ((XO j0), q0)) q'))
      | XO j0 ->
        PX ((popp copp p'0), i',
          (psub cO cadd csub copp ceqb (Pinj ((Coq_Pos.pred_double j0), q0))
            q'))
      | XH -> PX ((popp copp p'0), i', (psub cO cadd csub copp ceqb q0 q')))
   | PX (p2, i, q0) ->
     (match Z.pos_sub i i' with
      | Z0 ->
        mkPX cO ceqb (psub cO cadd csub copp ceqb p2 p'0) i
          (psub cO cadd csub copp ceqb q0 q')
      | Zpos k ->
        mkPX cO ceqb (psub cO cadd csub copp ceqb (PX (p2, k, (p0 cO))) p'0)
          i' (psub cO cadd csub copp ceqb q0 q')
      | Zneg k ->
        mkPX cO ceqb
          (psubX cO copp ceqb (psub cO cadd csub copp ceqb) p'0 k p2) i
          (psub cO cadd csub copp ceqb q0 q')))

(** val pmulC_aux :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 ->
    'a1 pol **)

let rec pmulC_aux cO cmul ceqb p c =
  match p with
  | Pc c' -> Pc (cmul c' c)
  | Pinj (j, q0) -> mkPinj j (pmulC_aux cO cmul ceqb q0 c)
  | PX (p2, i, q0) ->
    mkPX cO ceqb (pmulC_aux cO cmul ceqb p2 c) i
      (pmulC_aux cO cmul ceqb q0 c)

(** val pmulC :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol ->
    'a1 -> 'a1 pol **)

let pmulC cO cI cmul ceqb p c =
  if ceqb c cO
  then p0 cO
  else if ceqb c cI then p else pmulC_aux cO cmul ceqb p c

(** val pmulI :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> ('a1 pol ->
    'a1 pol -> 'a1 pol) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol **)

let rec pmulI cO cI cmul ceqb pmul0 q0 j = function
| Pc c -> mkPinj j (pmulC cO cI cmul ceqb q0 c)
| Pinj (j', q') ->
  (match Z.pos_sub j' j with
   | Z0 -> mkPinj j (pmul0 q' q0)
   | Zpos k -> mkPinj j (pmul0 (Pinj (k, q')) q0)
   | Zneg k -> mkPinj j' (pmulI cO cI cmul ceqb pmul0 q0 k q'))
| PX (p', i', q') ->
  (match j with
   | XI j' ->
     mkPX cO ceqb (pmulI cO cI cmul ceqb pmul0 q0 j p') i'
       (pmulI cO cI cmul ceqb pmul0 q0 (XO j') q')
   | XO j' ->
     mkPX cO ceqb (pmulI cO cI cmul ceqb pmul0 q0 j p') i'
       (pmulI cO cI cmul ceqb pmul0 q0 (Coq_Pos.pred_double j') q')
   | XH ->
     mkPX cO ceqb (pmulI cO cI cmul ceqb pmul0 q0 XH p') i' (pmul0 q' q0))

(** val pmul :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol **)

let rec pmul cO cI cadd cmul ceqb p p'' = match p'' with
| Pc c -> pmulC cO cI cmul ceqb p c
| Pinj (j', q') -> pmulI cO cI cmul ceqb (pmul cO cI cadd cmul ceqb) q' j' p
| PX (p', i', q') ->
  (match p with
   | Pc c -> pmulC cO cI cmul ceqb p'' c
   | Pinj (j, q0) ->
     let qQ' =
       match j with
       | XI j0 -> pmul cO cI cadd cmul ceqb (Pinj ((XO j0), q0)) q'
       | XO j0 ->
         pmul cO cI cadd cmul ceqb (Pinj ((Coq_Pos.pred_double j0), q0)) q'
       | XH -> pmul cO cI cadd cmul ceqb q0 q'
     in
     mkPX cO ceqb (pmul cO cI cadd cmul ceqb p p') i' qQ'
   | PX (p2, i, q0) ->
     let qQ' = pmul cO cI cadd cmul ceqb q0 q' in
     let pQ' = pmulI cO cI cmul ceqb (pmul cO cI cadd cmul ceqb) q' XH p2 in
     let qP' = pmul cO cI cadd cmul ceqb (mkPinj XH q0) p' in
     let pP' = pmul cO cI cadd cmul ceqb p2 p' in
     padd cO cadd ceqb
       (mkPX cO ceqb (padd cO cadd ceqb (mkPX cO ceqb pP' i (p0 cO)) qP') i'
         (p0 cO)) (mkPX cO ceqb pQ' i qQ'))

(** val psquare :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> 'a1 pol -> 'a1 pol **)

let rec psquare cO cI cadd cmul ceqb = function
| Pc c -> Pc (cmul c c)
| Pinj (j, q0) -> Pinj (j, (psquare cO cI cadd cmul ceqb q0))
| PX (p2, i, q0) ->
  let twoPQ =
    pmul cO cI cadd cmul ceqb p2
      (mkPinj XH (pmulC cO cI cmul ceqb q0 (cadd cI cI)))
  in
  let q2 = psquare cO cI cadd cmul ceqb q0 in
  let p3 = psquare cO cI cadd cmul ceqb p2 in
  mkPX cO ceqb (padd cO cadd ceqb (mkPX cO ceqb p3 i (p0 cO)) twoPQ) i q2

type 'c pExpr =
| PEc of 'c
| PEX of positive
| PEadd of 'c pExpr * 'c pExpr
| PEsub of 'c pExpr * 'c pExpr
| PEmul of 'c pExpr * 'c pExpr
| PEopp of 'c pExpr
| PEpow of 'c pExpr * n

(** val mk_X : 'a1 -> 'a1 -> positive -> 'a1 pol **)

let mk_X cO cI j =
  mkPinj_pred j (mkX cO cI)

(** val ppow_pos :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> ('a1 pol -> 'a1 pol) -> 'a1 pol -> 'a1 pol -> positive -> 'a1
    pol **)

let rec ppow_pos cO cI cadd cmul ceqb subst_l res p = function
| XI p3 ->
  subst_l
    (pmul cO cI cadd cmul ceqb
      (ppow_pos cO cI cadd cmul ceqb subst_l
        (ppow_pos cO cI cadd cmul ceqb subst_l res p p3) p p3) p)
| XO p3 ->
  ppow_pos cO cI cadd cmul ceqb subst_l
    (ppow_pos cO cI cadd cmul ceqb subst_l res p p3) p p3
| XH -> subst_l (pmul cO cI cadd cmul ceqb res p)

(** val ppow_N :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> ('a1 pol -> 'a1 pol) -> 'a1 pol -> n -> 'a1 pol **)

let ppow_N cO cI cadd cmul ceqb subst_l p = function
| N0 -> p1 cI
| Npos p2 -> ppow_pos cO cI cadd cmul ceqb subst_l (p1 cI) p p2

(** val norm_aux :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pExpr -> 'a1 pol **)

let rec norm_aux cO cI cadd cmul csub copp ceqb = function
| PEc c -> Pc c
| PEX j -> mk_X cO cI j
| PEadd (pe1, pe2) ->
  (match pe1 with
   | PEopp pe3 ->
     psub cO cadd csub copp ceqb
       (norm_aux cO cI cadd cmul csub copp ceqb pe2)
       (norm_aux cO cI cadd cmul csub copp ceqb pe3)
   | _ ->
     (match pe2 with
      | PEopp pe3 ->
        psub cO cadd csub copp ceqb
          (norm_aux cO cI cadd cmul csub copp ceqb pe1)
          (norm_aux cO cI cadd cmul csub copp ceqb pe3)
      | _ ->
        padd cO cadd ceqb (norm_aux cO cI cadd cmul csub copp ceqb pe1)
          (norm_aux cO cI cadd cmul csub copp ceqb pe2)))
| PEsub (pe1, pe2) ->
  psub cO cadd csub copp ceqb (norm_aux cO cI cadd cmul csub copp ceqb pe1)
    (norm_aux cO cI cadd cmul csub copp ceqb pe2)
| PEmul (pe1, pe2) ->
  pmul cO cI cadd cmul ceqb (norm_aux cO cI cadd cmul csub copp ceqb pe1)
    (norm_aux cO cI cadd cmul csub copp ceqb pe2)
| PEopp pe1 -> popp copp (norm_aux cO cI cadd cmul csub copp ceqb pe1)
| PEpow (pe1, n0) ->
  ppow_N cO cI cadd cmul ceqb (fun p -> p)
    (norm_aux cO cI cadd cmul csub copp ceqb pe1) n0

type 'a bFormula =
| TT
| FF
| X
| A of 'a
| Cj of 'a bFormula * 'a bFormula
| D of 'a bFormula * 'a bFormula
| N of 'a bFormula
| I of 'a bFormula * 'a bFormula

(** val map_bformula : ('a1 -> 'a2) -> 'a1 bFormula -> 'a2 bFormula **)

let rec map_bformula fct = function
| TT -> TT
| FF -> FF
| X -> X
| A a -> A (fct a)
| Cj (f1, f2) -> Cj ((map_bformula fct f1), (map_bformula fct f2))
| D (f1, f2) -> D ((map_bformula fct f1), (map_bformula fct f2))
| N f0 -> N (map_bformula fct f0)
| I (f1, f2) -> I ((map_bformula fct f1), (map_bformula fct f2))

type 'term' clause = 'term' list

type 'term' cnf = 'term' clause list

(** val tt : 'a1 cnf **)

let tt =
  []

(** val ff : 'a1 cnf **)

let ff =
  []::[]

(** val add_term :
    ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 -> 'a1 clause -> 'a1
    clause option **)

let rec add_term unsat deduce t1 = function
| [] ->
  (match deduce t1 t1 with
   | Some u -> if unsat u then None else Some (t1::[])
   | None -> Some (t1::[]))
| t'::cl0 ->
  (match deduce t1 t' with
   | Some u ->
     if unsat u
     then None
     else (match add_term unsat deduce t1 cl0 with
           | Some cl' -> Some (t'::cl')
           | None -> None)
   | None ->
     (match add_term unsat deduce t1 cl0 with
      | Some cl' -> Some (t'::cl')
      | None -> None))

(** val or_clause :
    ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 clause -> 'a1 clause
    -> 'a1 clause option **)

let rec or_clause unsat deduce cl1 cl2 =
  match cl1 with
  | [] -> Some cl2
  | t1::cl ->
    (match add_term unsat deduce t1 cl2 with
     | Some cl' -> or_clause unsat deduce cl cl'
     | None -> None)

(** val or_clause_cnf :
    ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 clause -> 'a1 cnf ->
    'a1 cnf **)

let or_clause_cnf unsat deduce t1 f =
  fold_right (fun e acc ->
    match or_clause unsat deduce t1 e with
    | Some cl -> cl::acc
    | None -> acc) [] f

(** val or_cnf :
    ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 cnf -> 'a1 cnf -> 'a1
    cnf **)

let rec or_cnf unsat deduce f f' =
  match f with
  | [] -> tt
  | e::rst ->
    app (or_cnf unsat deduce rst f') (or_clause_cnf unsat deduce e f')

(** val and_cnf : 'a1 cnf -> 'a1 cnf -> 'a1 cnf **)

let and_cnf f1 f2 =
  app f1 f2

(** val xcnf :
    ('a2 -> bool) -> ('a2 -> 'a2 -> 'a2 option) -> ('a1 -> 'a2 cnf) -> ('a1
    -> 'a2 cnf) -> bool -> 'a1 bFormula -> 'a2 cnf **)

let rec xcnf unsat deduce normalise0 negate0 pol0 = function
| TT -> if pol0 then tt else ff
| FF -> if pol0 then ff else tt
| X -> ff
| A x -> if pol0 then normalise0 x else negate0 x
| Cj (e1, e2) ->
  if pol0
  then and_cnf (xcnf unsat deduce normalise0 negate0 pol0 e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)
  else or_cnf unsat deduce (xcnf unsat deduce normalise0 negate0 pol0 e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)
| D (e1, e2) ->
  if pol0
  then or_cnf unsat deduce (xcnf unsat deduce normalise0 negate0 pol0 e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)
  else and_cnf (xcnf unsat deduce normalise0 negate0 pol0 e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)
| N e -> xcnf unsat deduce normalise0 negate0 (negb pol0) e
| I (e1, e2) ->
  if pol0
  then or_cnf unsat deduce
         (xcnf unsat deduce normalise0 negate0 (negb pol0) e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)
  else and_cnf (xcnf unsat deduce normalise0 negate0 (negb pol0) e1)
         (xcnf unsat deduce normalise0 negate0 pol0 e2)

(** val cnf_checker :
    ('a1 list -> 'a2 -> bool) -> 'a1 cnf -> 'a2 list -> bool **)

let rec cnf_checker checker f l =
  match f with
  | [] -> true
  | e::f0 ->
    (match l with
     | [] -> false
     | c::l0 -> if checker e c then cnf_checker checker f0 l0 else false)

(** val tauto_checker :
    ('a2 -> bool) -> ('a2 -> 'a2 -> 'a2 option) -> ('a1 -> 'a2 cnf) -> ('a1
    -> 'a2 cnf) -> ('a2 list -> 'a3 -> bool) -> 'a1 bFormula -> 'a3 list ->
    bool **)

let tauto_checker unsat deduce normalise0 negate0 checker f w =
  cnf_checker checker (xcnf unsat deduce normalise0 negate0 true f) w

(** val cneqb : ('a1 -> 'a1 -> bool) -> 'a1 -> 'a1 -> bool **)

let cneqb ceqb x y =
  negb (ceqb x y)

(** val cltb :
    ('a1 -> 'a1 -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 -> 'a1 -> bool **)

let cltb ceqb cleb x y =
  (&&) (cleb x y) (cneqb ceqb x y)

type 'c polC = 'c pol

type op1 =
| Equal
| NonEqual
| Strict
| NonStrict

type 'c nFormula = 'c polC * op1

(** val opMult : op1 -> op1 -> op1 option **)

let opMult o o' =
  match o with
  | Equal -> Some Equal
  | NonEqual ->
    (match o' with
     | Strict -> None
     | NonStrict -> None
     | x -> Some x)
  | Strict ->
    (match o' with
     | NonEqual -> None
     | _ -> Some o')
  | NonStrict ->
    (match o' with
     | NonEqual -> None
     | Strict -> Some NonStrict
     | x -> Some x)

(** val opAdd : op1 -> op1 -> op1 option **)

let opAdd o o' =
  match o with
  | Equal -> Some o'
  | NonEqual ->
    (match o' with
     | Equal -> Some NonEqual
     | _ -> None)
  | Strict ->
    (match o' with
     | NonEqual -> None
     | _ -> Some Strict)
  | NonStrict ->
    (match o' with
     | Equal -> Some NonStrict
     | NonEqual -> None
     | x -> Some x)

type 'c psatz =
| PsatzIn of nat
| PsatzSquare of 'c polC
| PsatzMulC of 'c polC * 'c psatz
| PsatzMulE of 'c psatz * 'c psatz
| PsatzAdd of 'c psatz * 'c psatz
| PsatzC of 'c
| PsatzZ

(** val map_option : ('a1 -> 'a2 option) -> 'a1 option -> 'a2 option **)

let map_option f = function
| Some x -> f x
| None -> None

(** val map_option2 :
    ('a1 -> 'a2 -> 'a3 option) -> 'a1 option -> 'a2 option -> 'a3 option **)

let map_option2 f o o' =
  match o with
  | Some x ->
    (match o' with
     | Some x' -> f x x'
     | None -> None)
  | None -> None

(** val pexpr_times_nformula :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> 'a1 polC -> 'a1 nFormula -> 'a1 nFormula option **)

let pexpr_times_nformula cO cI cplus ctimes ceqb e = function
| ef,o ->
  (match o with
   | Equal -> Some ((pmul cO cI cplus ctimes ceqb e ef),Equal)
   | _ -> None)

(** val nformula_times_nformula :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> 'a1 nFormula -> 'a1 nFormula -> 'a1 nFormula option **)

let nformula_times_nformula cO cI cplus ctimes ceqb f1 f2 =
  let e1,o1 = f1 in
  let e2,o2 = f2 in
  map_option (fun x -> Some ((pmul cO cI cplus ctimes ceqb e1 e2),x))
    (opMult o1 o2)

(** val nformula_plus_nformula :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula -> 'a1
    nFormula -> 'a1 nFormula option **)

let nformula_plus_nformula cO cplus ceqb f1 f2 =
  let e1,o1 = f1 in
  let e2,o2 = f2 in
  map_option (fun x -> Some ((padd cO cplus ceqb e1 e2),x)) (opAdd o1 o2)

(** val eval_Psatz :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula list -> 'a1 psatz -> 'a1
    nFormula option **)

let rec eval_Psatz cO cI cplus ctimes ceqb cleb l = function
| PsatzIn n0 -> Some (nth n0 l ((Pc cO),Equal))
| PsatzSquare e0 -> Some ((psquare cO cI cplus ctimes ceqb e0),NonStrict)
| PsatzMulC (re, e0) ->
  map_option (pexpr_times_nformula cO cI cplus ctimes ceqb re)
    (eval_Psatz cO cI cplus ctimes ceqb cleb l e0)
| PsatzMulE (f1, f2) ->
  map_option2 (nformula_times_nformula cO cI cplus ctimes ceqb)
    (eval_Psatz cO cI cplus ctimes ceqb cleb l f1)
    (eval_Psatz cO cI cplus ctimes ceqb cleb l f2)
| PsatzAdd (f1, f2) ->
  map_option2 (nformula_plus_nformula cO cplus ceqb)
    (eval_Psatz cO cI cplus ctimes ceqb cleb l f1)
    (eval_Psatz cO cI cplus ctimes ceqb cleb l f2)
| PsatzC c -> if cltb ceqb cleb cO c then Some ((Pc c),Strict) else None
| PsatzZ -> Some ((Pc cO),Equal)

(** val check_inconsistent :
    'a1 -> ('a1 -> 'a1 -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula ->
    bool **)

let check_inconsistent cO ceqb cleb = function
| e,op ->
  (match e with
   | Pc c ->
     (match op with
      | Equal -> cneqb ceqb c cO
      | NonEqual -> ceqb c cO
      | Strict -> cleb c cO
      | NonStrict -> cltb ceqb cleb c cO)
   | _ -> false)

(** val check_normalised_formulas :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula list -> 'a1 psatz ->
    bool **)

let check_normalised_formulas cO cI cplus ctimes ceqb cleb l cm =
  match eval_Psatz cO cI cplus ctimes ceqb cleb l cm with
  | Some f -> check_inconsistent cO ceqb cleb f
  | None -> false

type op2 =
| OpEq
| OpNEq
| OpLe
| OpGe
| OpLt
| OpGt

type 't formula = { flhs : 't pExpr; fop : op2; frhs : 't pExpr }

(** val flhs : 'a1 formula -> 'a1 pExpr **)

let flhs x = x.flhs

(** val fop : 'a1 formula -> op2 **)

let fop x = x.fop

(** val frhs : 'a1 formula -> 'a1 pExpr **)

let frhs x = x.frhs

(** val norm :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pExpr -> 'a1 pol **)

let norm cO cI cplus ctimes cminus copp ceqb =
  norm_aux cO cI cplus ctimes cminus copp ceqb

(** val psub0 :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1
    -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol **)

let psub0 cO cplus cminus copp ceqb =
  psub cO cplus cminus copp ceqb

(** val padd0 :
    'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol
    -> 'a1 pol **)

let padd0 cO cplus ceqb =
  padd cO cplus ceqb

(** val xnormalise :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1
    nFormula list **)

let xnormalise cO cI cplus ctimes cminus copp ceqb t1 =
  let { flhs = lhs; fop = o; frhs = rhs } = t1 in
  let lhs0 = norm cO cI cplus ctimes cminus copp ceqb lhs in
  let rhs0 = norm cO cI cplus ctimes cminus copp ceqb rhs in
  (match o with
   | OpEq ->
     ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Strict)::(((psub0 cO cplus
                                                               cminus copp
                                                               ceqb rhs0
                                                               lhs0),Strict)::[])
   | OpNEq -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Equal)::[]
   | OpLe -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Strict)::[]
   | OpGe -> ((psub0 cO cplus cminus copp ceqb rhs0 lhs0),Strict)::[]
   | OpLt -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),NonStrict)::[]
   | OpGt -> ((psub0 cO cplus cminus copp ceqb rhs0 lhs0),NonStrict)::[])

(** val cnf_normalise :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1
    nFormula cnf **)

let cnf_normalise cO cI cplus ctimes cminus copp ceqb t1 =
  map (fun x -> x::[]) (xnormalise cO cI cplus ctimes cminus copp ceqb t1)

(** val xnegate :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1
    nFormula list **)

let xnegate cO cI cplus ctimes cminus copp ceqb t1 =
  let { flhs = lhs; fop = o; frhs = rhs } = t1 in
  let lhs0 = norm cO cI cplus ctimes cminus copp ceqb lhs in
  let rhs0 = norm cO cI cplus ctimes cminus copp ceqb rhs in
  (match o with
   | OpEq -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Equal)::[]
   | OpNEq ->
     ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Strict)::(((psub0 cO cplus
                                                               cminus copp
                                                               ceqb rhs0
                                                               lhs0),Strict)::[])
   | OpLe -> ((psub0 cO cplus cminus copp ceqb rhs0 lhs0),NonStrict)::[]
   | OpGe -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),NonStrict)::[]
   | OpLt -> ((psub0 cO cplus cminus copp ceqb rhs0 lhs0),Strict)::[]
   | OpGt -> ((psub0 cO cplus cminus copp ceqb lhs0 rhs0),Strict)::[])

(** val cnf_negate :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1
    -> 'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1
    nFormula cnf **)

let cnf_negate cO cI cplus ctimes cminus copp ceqb t1 =
  map (fun x -> x::[]) (xnegate cO cI cplus ctimes cminus copp ceqb t1)

(** val xdenorm : positive -> 'a1 pol -> 'a1 pExpr **)

let rec xdenorm jmp = function
| Pc c -> PEc c
| Pinj (j, p2) -> xdenorm (Coq_Pos.add j jmp) p2
| PX (p2, j, q0) ->
  PEadd ((PEmul ((xdenorm jmp p2), (PEpow ((PEX jmp), (Npos j))))),
    (xdenorm (Coq_Pos.succ jmp) q0))

(** val denorm : 'a1 pol -> 'a1 pExpr **)

let denorm p =
  xdenorm XH p

(** val map_PExpr : ('a2 -> 'a1) -> 'a2 pExpr -> 'a1 pExpr **)

let rec map_PExpr c_of_S = function
| PEc c -> PEc (c_of_S c)
| PEX p -> PEX p
| PEadd (e1, e2) -> PEadd ((map_PExpr c_of_S e1), (map_PExpr c_of_S e2))
| PEsub (e1, e2) -> PEsub ((map_PExpr c_of_S e1), (map_PExpr c_of_S e2))
| PEmul (e1, e2) -> PEmul ((map_PExpr c_of_S e1), (map_PExpr c_of_S e2))
| PEopp e0 -> PEopp (map_PExpr c_of_S e0)
| PEpow (e0, n0) -> PEpow ((map_PExpr c_of_S e0), n0)

(** val map_Formula : ('a2 -> 'a1) -> 'a2 formula -> 'a1 formula **)

let map_Formula c_of_S f =
  let { flhs = l; fop = o; frhs = r } = f in
  { flhs = (map_PExpr c_of_S l); fop = o; frhs = (map_PExpr c_of_S r) }

(** val simpl_cone :
    'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 psatz ->
    'a1 psatz **)

let simpl_cone cO cI ctimes ceqb e = match e with
| PsatzSquare t1 ->
  (match t1 with
   | Pc c -> if ceqb cO c then PsatzZ else PsatzC (ctimes c c)
   | _ -> PsatzSquare t1)
| PsatzMulE (t1, t2) ->
  (match t1 with
   | PsatzMulE (x, x0) ->
     (match x with
      | PsatzC p2 ->
        (match t2 with
         | PsatzC c -> PsatzMulE ((PsatzC (ctimes c p2)), x0)
         | PsatzZ -> PsatzZ
         | _ -> e)
      | _ ->
        (match x0 with
         | PsatzC p2 ->
           (match t2 with
            | PsatzC c -> PsatzMulE ((PsatzC (ctimes c p2)), x)
            | PsatzZ -> PsatzZ
            | _ -> e)
         | _ ->
           (match t2 with
            | PsatzC c -> if ceqb cI c then t1 else PsatzMulE (t1, t2)
            | PsatzZ -> PsatzZ
            | _ -> e)))
   | PsatzC c ->
     (match t2 with
      | PsatzMulE (x, x0) ->
        (match x with
         | PsatzC p2 -> PsatzMulE ((PsatzC (ctimes c p2)), x0)
         | _ ->
           (match x0 with
            | PsatzC p2 -> PsatzMulE ((PsatzC (ctimes c p2)), x)
            | _ -> if ceqb cI c then t2 else PsatzMulE (t1, t2)))
      | PsatzAdd (y, z0) ->
        PsatzAdd ((PsatzMulE ((PsatzC c), y)), (PsatzMulE ((PsatzC c), z0)))
      | PsatzC c0 -> PsatzC (ctimes c c0)
      | PsatzZ -> PsatzZ
      | _ -> if ceqb cI c then t2 else PsatzMulE (t1, t2))
   | PsatzZ -> PsatzZ
   | _ ->
     (match t2 with
      | PsatzC c -> if ceqb cI c then t1 else PsatzMulE (t1, t2)
      | PsatzZ -> PsatzZ
      | _ -> e))
| PsatzAdd (t1, t2) ->
  (match t1 with
   | PsatzZ -> t2
   | _ ->
     (match t2 with
      | PsatzZ -> t1
      | _ -> PsatzAdd (t1, t2)))
| _ -> e

type q = { qnum : z; qden : positive }

(** val qnum : q -> z **)

let qnum x = x.qnum

(** val qden : q -> positive **)

let qden x = x.qden

(** val qeq_bool : q -> q -> bool **)

let qeq_bool x y =
  zeq_bool (Z.mul x.qnum (Zpos y.qden)) (Z.mul y.qnum (Zpos x.qden))

(** val qle_bool : q -> q -> bool **)

let qle_bool x y =
  Z.leb (Z.mul x.qnum (Zpos y.qden)) (Z.mul y.qnum (Zpos x.qden))

(** val qplus : q -> q -> q **)

let qplus x y =
  { qnum = (Z.add (Z.mul x.qnum (Zpos y.qden)) (Z.mul y.qnum (Zpos x.qden)));
    qden = (Coq_Pos.mul x.qden y.qden) }

(** val qmult : q -> q -> q **)

let qmult x y =
  { qnum = (Z.mul x.qnum y.qnum); qden = (Coq_Pos.mul x.qden y.qden) }

(** val qopp : q -> q **)

let qopp x =
  { qnum = (Z.opp x.qnum); qden = x.qden }

(** val qminus : q -> q -> q **)

let qminus x y =
  qplus x (qopp y)

(** val qinv : q -> q **)

let qinv x =
  match x.qnum with
  | Z0 -> { qnum = Z0; qden = XH }
  | Zpos p -> { qnum = (Zpos x.qden); qden = p }
  | Zneg p -> { qnum = (Zneg x.qden); qden = p }

(** val qpower_positive : q -> positive -> q **)

let qpower_positive q0 p =
  pow_pos qmult q0 p

(** val qpower : q -> z -> q **)

let qpower q0 = function
| Z0 -> { qnum = (Zpos XH); qden = XH }
| Zpos p -> qpower_positive q0 p
| Zneg p -> qinv (qpower_positive q0 p)

type 'a t0 =
| Empty
| Leaf of 'a
| Node of 'a t0 * 'a * 'a t0

(** val find : 'a1 -> 'a1 t0 -> positive -> 'a1 **)

let rec find default vm p =
  match vm with
  | Empty -> default
  | Leaf i -> i
  | Node (l, e, r) ->
    (match p with
     | XI p2 -> find default r p2
     | XO p2 -> find default l p2
     | XH -> e)

type zWitness = z psatz

(** val zWeakChecker : z nFormula list -> z psatz -> bool **)

let zWeakChecker =
  check_normalised_formulas Z0 (Zpos XH) Z.add Z.mul zeq_bool Z.leb

(** val psub1 : z pol -> z pol -> z pol **)

let psub1 =
  psub0 Z0 Z.add Z.sub Z.opp zeq_bool

(** val padd1 : z pol -> z pol -> z pol **)

let padd1 =
  padd0 Z0 Z.add zeq_bool

(** val norm0 : z pExpr -> z pol **)

let norm0 =
  norm Z0 (Zpos XH) Z.add Z.mul Z.sub Z.opp zeq_bool

(** val xnormalise0 : z formula -> z nFormula list **)

let xnormalise0 t1 =
  let { flhs = lhs; fop = o; frhs = rhs } = t1 in
  let lhs0 = norm0 lhs in
  let rhs0 = norm0 rhs in
  (match o with
   | OpEq ->
     ((psub1 lhs0 (padd1 rhs0 (Pc (Zpos XH)))),NonStrict)::(((psub1 rhs0
                                                               (padd1 lhs0
                                                                 (Pc (Zpos
                                                                 XH)))),NonStrict)::[])
   | OpNEq -> ((psub1 lhs0 rhs0),Equal)::[]
   | OpLe -> ((psub1 lhs0 (padd1 rhs0 (Pc (Zpos XH)))),NonStrict)::[]
   | OpGe -> ((psub1 rhs0 (padd1 lhs0 (Pc (Zpos XH)))),NonStrict)::[]
   | OpLt -> ((psub1 lhs0 rhs0),NonStrict)::[]
   | OpGt -> ((psub1 rhs0 lhs0),NonStrict)::[])

(** val normalise : z formula -> z nFormula cnf **)

let normalise t1 =
  map (fun x -> x::[]) (xnormalise0 t1)

(** val xnegate0 : z formula -> z nFormula list **)

let xnegate0 t1 =
  let { flhs = lhs; fop = o; frhs = rhs } = t1 in
  let lhs0 = norm0 lhs in
  let rhs0 = norm0 rhs in
  (match o with
   | OpEq -> ((psub1 lhs0 rhs0),Equal)::[]
   | OpNEq ->
     ((psub1 lhs0 (padd1 rhs0 (Pc (Zpos XH)))),NonStrict)::(((psub1 rhs0
                                                               (padd1 lhs0
                                                                 (Pc (Zpos
                                                                 XH)))),NonStrict)::[])
   | OpLe -> ((psub1 rhs0 lhs0),NonStrict)::[]
   | OpGe -> ((psub1 lhs0 rhs0),NonStrict)::[]
   | OpLt -> ((psub1 rhs0 (padd1 lhs0 (Pc (Zpos XH)))),NonStrict)::[]
   | OpGt -> ((psub1 lhs0 (padd1 rhs0 (Pc (Zpos XH)))),NonStrict)::[])

(** val negate : z formula -> z nFormula cnf **)

let negate t1 =
  map (fun x -> x::[]) (xnegate0 t1)

(** val zunsat : z nFormula -> bool **)

let zunsat =
  check_inconsistent Z0 zeq_bool Z.leb

(** val zdeduce : z nFormula -> z nFormula -> z nFormula option **)

let zdeduce =
  nformula_plus_nformula Z0 Z.add zeq_bool

(** val ceiling : z -> z -> z **)

let ceiling a b =
  let q0,r = Z.div_eucl a b in
  (match r with
   | Z0 -> q0
   | _ -> Z.add q0 (Zpos XH))

type zArithProof =
| DoneProof
| RatProof of zWitness * zArithProof
| CutProof of zWitness * zArithProof
| EnumProof of zWitness * zWitness * zArithProof list

(** val zgcdM : z -> z -> z **)

let zgcdM x y =
  Z.max (Z.gcd x y) (Zpos XH)

(** val zgcd_pol : z polC -> z * z **)

let rec zgcd_pol = function
| Pc c -> Z0,c
| Pinj (p2, p3) -> zgcd_pol p3
| PX (p2, p3, q0) ->
  let g1,c1 = zgcd_pol p2 in
  let g2,c2 = zgcd_pol q0 in (zgcdM (zgcdM g1 c1) g2),c2

(** val zdiv_pol : z polC -> z -> z polC **)

let rec zdiv_pol p x =
  match p with
  | Pc c -> Pc (Z.div c x)
  | Pinj (j, p2) -> Pinj (j, (zdiv_pol p2 x))
  | PX (p2, j, q0) -> PX ((zdiv_pol p2 x), j, (zdiv_pol q0 x))

(** val makeCuttingPlane : z polC -> z polC * z **)

let makeCuttingPlane p =
  let g,c = zgcd_pol p in
  if Z.gtb g Z0
  then (zdiv_pol (psubC Z.sub p c) g),(Z.opp (ceiling (Z.opp c) g))
  else p,Z0

(** val genCuttingPlane : z nFormula -> ((z polC * z) * op1) option **)

let genCuttingPlane = function
| e,op ->
  (match op with
   | Equal ->
     let g,c = zgcd_pol e in
     if (&&) (Z.gtb g Z0)
          ((&&) (negb (zeq_bool c Z0)) (negb (zeq_bool (Z.gcd g c) g)))
     then None
     else Some ((makeCuttingPlane e),Equal)
   | NonEqual -> Some ((e,Z0),op)
   | Strict -> Some ((makeCuttingPlane (psubC Z.sub e (Zpos XH))),NonStrict)
   | NonStrict -> Some ((makeCuttingPlane e),NonStrict))

(** val nformula_of_cutting_plane : ((z polC * z) * op1) -> z nFormula **)

let nformula_of_cutting_plane = function
| e_z,o -> let e,z0 = e_z in (padd1 e (Pc z0)),o

(** val is_pol_Z0 : z polC -> bool **)

let is_pol_Z0 = function
| Pc z0 ->
  (match z0 with
   | Z0 -> true
   | _ -> false)
| _ -> false

(** val eval_Psatz0 : z nFormula list -> zWitness -> z nFormula option **)

let eval_Psatz0 =
  eval_Psatz Z0 (Zpos XH) Z.add Z.mul zeq_bool Z.leb

(** val valid_cut_sign : op1 -> bool **)

let valid_cut_sign = function
| Equal -> true
| NonStrict -> true
| _ -> false

(** val zChecker : z nFormula list -> zArithProof -> bool **)

let rec zChecker l = function
| DoneProof -> false
| RatProof (w, pf0) ->
  (match eval_Psatz0 l w with
   | Some f -> if zunsat f then true else zChecker (f::l) pf0
   | None -> false)
| CutProof (w, pf0) ->
  (match eval_Psatz0 l w with
   | Some f ->
     (match genCuttingPlane f with
      | Some cp -> zChecker ((nformula_of_cutting_plane cp)::l) pf0
      | None -> true)
   | None -> false)
| EnumProof (w1, w2, pf0) ->
  (match eval_Psatz0 l w1 with
   | Some f1 ->
     (match eval_Psatz0 l w2 with
      | Some f2 ->
        (match genCuttingPlane f1 with
         | Some p ->
           let p2,op3 = p in
           let e1,z1 = p2 in
           (match genCuttingPlane f2 with
            | Some p3 ->
              let p4,op4 = p3 in
              let e2,z2 = p4 in
              if (&&) ((&&) (valid_cut_sign op3) (valid_cut_sign op4))
                   (is_pol_Z0 (padd1 e1 e2))
              then let rec label pfs lb ub =
                     match pfs with
                     | [] -> Z.gtb lb ub
                     | pf1::rsr ->
                       (&&) (zChecker (((psub1 e1 (Pc lb)),Equal)::l) pf1)
                         (label rsr (Z.add lb (Zpos XH)) ub)
                   in label pf0 (Z.opp z1) z2
              else false
            | None -> true)
         | None -> true)
      | None -> false)
   | None -> false)

(** val zTautoChecker : z formula bFormula -> zArithProof list -> bool **)

let zTautoChecker f w =
  tauto_checker zunsat zdeduce normalise negate zChecker f w

type qWitness = q psatz

(** val qWeakChecker : q nFormula list -> q psatz -> bool **)

let qWeakChecker =
  check_normalised_formulas { qnum = Z0; qden = XH } { qnum = (Zpos XH);
    qden = XH } qplus qmult qeq_bool qle_bool

(** val qnormalise : q formula -> q nFormula cnf **)

let qnormalise =
  cnf_normalise { qnum = Z0; qden = XH } { qnum = (Zpos XH); qden = XH }
    qplus qmult qminus qopp qeq_bool

(** val qnegate : q formula -> q nFormula cnf **)

let qnegate =
  cnf_negate { qnum = Z0; qden = XH } { qnum = (Zpos XH); qden = XH } qplus
    qmult qminus qopp qeq_bool

(** val qunsat : q nFormula -> bool **)

let qunsat =
  check_inconsistent { qnum = Z0; qden = XH } qeq_bool qle_bool

(** val qdeduce : q nFormula -> q nFormula -> q nFormula option **)

let qdeduce =
  nformula_plus_nformula { qnum = Z0; qden = XH } qplus qeq_bool

(** val qTautoChecker : q formula bFormula -> qWitness list -> bool **)

let qTautoChecker f w =
  tauto_checker qunsat qdeduce qnormalise qnegate qWeakChecker f w

type rcst =
| C0
| C1
| CQ of q
| CZ of z
| CPlus of rcst * rcst
| CMinus of rcst * rcst
| CMult of rcst * rcst
| CInv of rcst
| COpp of rcst

(** val q_of_Rcst : rcst -> q **)

let rec q_of_Rcst = function
| C0 -> { qnum = Z0; qden = XH }
| C1 -> { qnum = (Zpos XH); qden = XH }
| CQ q0 -> q0
| CZ z0 -> { qnum = z0; qden = XH }
| CPlus (r1, r2) -> qplus (q_of_Rcst r1) (q_of_Rcst r2)
| CMinus (r1, r2) -> qminus (q_of_Rcst r1) (q_of_Rcst r2)
| CMult (r1, r2) -> qmult (q_of_Rcst r1) (q_of_Rcst r2)
| CInv r0 -> qinv (q_of_Rcst r0)
| COpp r0 -> qopp (q_of_Rcst r0)

type rWitness = q psatz

(** val rWeakChecker : q nFormula list -> q psatz -> bool **)

let rWeakChecker =
  check_normalised_formulas { qnum = Z0; qden = XH } { qnum = (Zpos XH);
    qden = XH } qplus qmult qeq_bool qle_bool

(** val rnormalise : q formula -> q nFormula cnf **)

let rnormalise =
  cnf_normalise { qnum = Z0; qden = XH } { qnum = (Zpos XH); qden = XH }
    qplus qmult qminus qopp qeq_bool

(** val rnegate : q formula -> q nFormula cnf **)

let rnegate =
  cnf_negate { qnum = Z0; qden = XH } { qnum = (Zpos XH); qden = XH } qplus
    qmult qminus qopp qeq_bool

(** val runsat : q nFormula -> bool **)

let runsat =
  check_inconsistent { qnum = Z0; qden = XH } qeq_bool qle_bool

(** val rdeduce : q nFormula -> q nFormula -> q nFormula option **)

let rdeduce =
  nformula_plus_nformula { qnum = Z0; qden = XH } qplus qeq_bool

(** val rTautoChecker : rcst formula bFormula -> rWitness list -> bool **)

let rTautoChecker f w =
  tauto_checker runsat rdeduce rnormalise rnegate rWeakChecker
    (map_bformula (map_Formula q_of_Rcst) f) w



==> anc/HoTT/coq-HoTT/plugins/micromega/micromega.mli <==
type __ = Obj.t

val negb : bool -> bool

type nat =
| O
| S of nat

val fst : ('a1 * 'a2) -> 'a1

val snd : ('a1 * 'a2) -> 'a2

val app : 'a1 list -> 'a1 list -> 'a1 list

type comparison =
| Eq
| Lt
| Gt

val compOpp : comparison -> comparison

type compareSpecT =
| CompEqT
| CompLtT
| CompGtT

val compareSpec2Type : comparison -> compareSpecT

type 'a compSpecT = compareSpecT

val compSpec2Type : 'a1 -> 'a1 -> comparison -> 'a1 compSpecT

type 'a sig0 =
  'a
  (* singleton inductive, whose constructor was exist *)

val plus : nat -> nat -> nat

val nat_iter : nat -> ('a1 -> 'a1) -> 'a1 -> 'a1

type positive =
| XI of positive
| XO of positive
| XH

type n =
| N0
| Npos of positive

type z =
| Z0
| Zpos of positive
| Zneg of positive

module type TotalOrder' = 
 sig 
  type t 
 end

module MakeOrderTac : 
 functor (O:TotalOrder') ->
 sig 
  
 end

module MaxLogicalProperties : 
 functor (O:TotalOrder') ->
 functor (M:sig 
  val max : O.t -> O.t -> O.t
 end) ->
 sig 
  module T : 
   sig 
    
   end
 end

module Pos : 
 sig 
  type t = positive
  
  val succ : positive -> positive
  
  val add : positive -> positive -> positive
  
  val add_carry : positive -> positive -> positive
  
  val pred_double : positive -> positive
  
  val pred : positive -> positive
  
  val pred_N : positive -> n
  
  type mask =
  | IsNul
  | IsPos of positive
  | IsNeg
  
  val mask_rect : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1
  
  val mask_rec : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1
  
  val succ_double_mask : mask -> mask
  
  val double_mask : mask -> mask
  
  val double_pred_mask : positive -> mask
  
  val pred_mask : mask -> mask
  
  val sub_mask : positive -> positive -> mask
  
  val sub_mask_carry : positive -> positive -> mask
  
  val sub : positive -> positive -> positive
  
  val mul : positive -> positive -> positive
  
  val iter : positive -> ('a1 -> 'a1) -> 'a1 -> 'a1
  
  val pow : positive -> positive -> positive
  
  val div2 : positive -> positive
  
  val div2_up : positive -> positive
  
  val size_nat : positive -> nat
  
  val size : positive -> positive
  
  val compare_cont : positive -> positive -> comparison -> comparison
  
  val compare : positive -> positive -> comparison
  
  val min : positive -> positive -> positive
  
  val max : positive -> positive -> positive
  
  val eqb : positive -> positive -> bool
  
  val leb : positive -> positive -> bool
  
  val ltb : positive -> positive -> bool
  
  val sqrtrem_step :
    (positive -> positive) -> (positive -> positive) -> (positive * mask) ->
    positive * mask
  
  val sqrtrem : positive -> positive * mask
  
  val sqrt : positive -> positive
  
  val gcdn : nat -> positive -> positive -> positive
  
  val gcd : positive -> positive -> positive
  
  val ggcdn : nat -> positive -> positive -> positive * (positive * positive)
  
  val ggcd : positive -> positive -> positive * (positive * positive)
  
  val coq_Nsucc_double : n -> n
  
  val coq_Ndouble : n -> n
  
  val coq_lor : positive -> positive -> positive
  
  val coq_land : positive -> positive -> n
  
  val ldiff : positive -> positive -> n
  
  val coq_lxor : positive -> positive -> n
  
  val shiftl_nat : positive -> nat -> positive
  
  val shiftr_nat : positive -> nat -> positive
  
  val shiftl : positive -> n -> positive
  
  val shiftr : positive -> n -> positive
  
  val testbit_nat : positive -> nat -> bool
  
  val testbit : positive -> n -> bool
  
  val iter_op : ('a1 -> 'a1 -> 'a1) -> positive -> 'a1 -> 'a1
  
  val to_nat : positive -> nat
  
  val of_nat : nat -> positive
  
  val of_succ_nat : nat -> positive
 end

module Coq_Pos : 
 sig 
  module Coq__1 : sig 
   type t = positive
  end
  type t = Coq__1.t
  
  val succ : positive -> positive
  
  val add : positive -> positive -> positive
  
  val add_carry : positive -> positive -> positive
  
  val pred_double : positive -> positive
  
  val pred : positive -> positive
  
  val pred_N : positive -> n
  
  type mask = Pos.mask =
  | IsNul
  | IsPos of positive
  | IsNeg
  
  val mask_rect : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1
  
  val mask_rec : 'a1 -> (positive -> 'a1) -> 'a1 -> mask -> 'a1
  
  val succ_double_mask : mask -> mask
  
  val double_mask : mask -> mask
  
  val double_pred_mask : positive -> mask
  
  val pred_mask : mask -> mask
  
  val sub_mask : positive -> positive -> mask
  
  val sub_mask_carry : positive -> positive -> mask
  
  val sub : positive -> positive -> positive
  
  val mul : positive -> positive -> positive
  
  val iter : positive -> ('a1 -> 'a1) -> 'a1 -> 'a1
  
  val pow : positive -> positive -> positive
  
  val div2 : positive -> positive
  
  val div2_up : positive -> positive
  
  val size_nat : positive -> nat
  
  val size : positive -> positive
  
  val compare_cont : positive -> positive -> comparison -> comparison
  
  val compare : positive -> positive -> comparison
  
  val min : positive -> positive -> positive
  
  val max : positive -> positive -> positive
  
  val eqb : positive -> positive -> bool
  
  val leb : positive -> positive -> bool
  
  val ltb : positive -> positive -> bool
  
  val sqrtrem_step :
    (positive -> positive) -> (positive -> positive) -> (positive * mask) ->
    positive * mask
  
  val sqrtrem : positive -> positive * mask
  
  val sqrt : positive -> positive
  
  val gcdn : nat -> positive -> positive -> positive
  
  val gcd : positive -> positive -> positive
  
  val ggcdn : nat -> positive -> positive -> positive * (positive * positive)
  
  val ggcd : positive -> positive -> positive * (positive * positive)
  
  val coq_Nsucc_double : n -> n
  
  val coq_Ndouble : n -> n
  
  val coq_lor : positive -> positive -> positive
  
  val coq_land : positive -> positive -> n
  
  val ldiff : positive -> positive -> n
  
  val coq_lxor : positive -> positive -> n
  
  val shiftl_nat : positive -> nat -> positive
  
  val shiftr_nat : positive -> nat -> positive
  
  val shiftl : positive -> n -> positive
  
  val shiftr : positive -> n -> positive
  
  val testbit_nat : positive -> nat -> bool
  
  val testbit : positive -> n -> bool
  
  val iter_op : ('a1 -> 'a1 -> 'a1) -> positive -> 'a1 -> 'a1
  
  val to_nat : positive -> nat
  
  val of_nat : nat -> positive
  
  val of_succ_nat : nat -> positive
  
  val eq_dec : positive -> positive -> bool
  
  val peano_rect : 'a1 -> (positive -> 'a1 -> 'a1) -> positive -> 'a1
  
  val peano_rec : 'a1 -> (positive -> 'a1 -> 'a1) -> positive -> 'a1
  
  type coq_PeanoView =
  | PeanoOne
  | PeanoSucc of positive * coq_PeanoView
  
  val coq_PeanoView_rect :
    'a1 -> (positive -> coq_PeanoView -> 'a1 -> 'a1) -> positive ->
    coq_PeanoView -> 'a1
  
  val coq_PeanoView_rec :
    'a1 -> (positive -> coq_PeanoView -> 'a1 -> 'a1) -> positive ->
    coq_PeanoView -> 'a1
  
  val peanoView_xO : positive -> coq_PeanoView -> coq_PeanoView
  
  val peanoView_xI : positive -> coq_PeanoView -> coq_PeanoView
  
  val peanoView : positive -> coq_PeanoView
  
  val coq_PeanoView_iter :
    'a1 -> (positive -> 'a1 -> 'a1) -> positive -> coq_PeanoView -> 'a1
  
  val switch_Eq : comparison -> comparison -> comparison
  
  val mask2cmp : mask -> comparison
  
  module T : 
   sig 
    
   end
  
  module ORev : 
   sig 
    type t = Coq__1.t
   end
  
  module MRev : 
   sig 
    val max : t -> t -> t
   end
  
  module MPRev : 
   sig 
    module T : 
     sig 
      
     end
   end
  
  module P : 
   sig 
    val max_case_strong :
      t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val max_case :
      t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val max_dec : t -> t -> bool
    
    val min_case_strong :
      t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val min_case :
      t -> t -> (t -> t -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val min_dec : t -> t -> bool
   end
  
  val max_case_strong : t -> t -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val max_case : t -> t -> 'a1 -> 'a1 -> 'a1
  
  val max_dec : t -> t -> bool
  
  val min_case_strong : t -> t -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val min_case : t -> t -> 'a1 -> 'a1 -> 'a1
  
  val min_dec : t -> t -> bool
 end

module N : 
 sig 
  type t = n
  
  val zero : n
  
  val one : n
  
  val two : n
  
  val succ_double : n -> n
  
  val double : n -> n
  
  val succ : n -> n
  
  val pred : n -> n
  
  val succ_pos : n -> positive
  
  val add : n -> n -> n
  
  val sub : n -> n -> n
  
  val mul : n -> n -> n
  
  val compare : n -> n -> comparison
  
  val eqb : n -> n -> bool
  
  val leb : n -> n -> bool
  
  val ltb : n -> n -> bool
  
  val min : n -> n -> n
  
  val max : n -> n -> n
  
  val div2 : n -> n
  
  val even : n -> bool
  
  val odd : n -> bool
  
  val pow : n -> n -> n
  
  val log2 : n -> n
  
  val size : n -> n
  
  val size_nat : n -> nat
  
  val pos_div_eucl : positive -> n -> n * n
  
  val div_eucl : n -> n -> n * n
  
  val div : n -> n -> n
  
  val modulo : n -> n -> n
  
  val gcd : n -> n -> n
  
  val ggcd : n -> n -> n * (n * n)
  
  val sqrtrem : n -> n * n
  
  val sqrt : n -> n
  
  val coq_lor : n -> n -> n
  
  val coq_land : n -> n -> n
  
  val ldiff : n -> n -> n
  
  val coq_lxor : n -> n -> n
  
  val shiftl_nat : n -> nat -> n
  
  val shiftr_nat : n -> nat -> n
  
  val shiftl : n -> n -> n
  
  val shiftr : n -> n -> n
  
  val testbit_nat : n -> nat -> bool
  
  val testbit : n -> n -> bool
  
  val to_nat : n -> nat
  
  val of_nat : nat -> n
  
  val iter : n -> ('a1 -> 'a1) -> 'a1 -> 'a1
  
  val eq_dec : n -> n -> bool
  
  val discr : n -> positive option
  
  val binary_rect : 'a1 -> (n -> 'a1 -> 'a1) -> (n -> 'a1 -> 'a1) -> n -> 'a1
  
  val binary_rec : 'a1 -> (n -> 'a1 -> 'a1) -> (n -> 'a1 -> 'a1) -> n -> 'a1
  
  val peano_rect : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1
  
  val peano_rec : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1
  
  module BootStrap : 
   sig 
    
   end
  
  val recursion : 'a1 -> (n -> 'a1 -> 'a1) -> n -> 'a1
  
  module OrderElts : 
   sig 
    type t = n
   end
  
  module OrderTac : 
   sig 
    
   end
  
  module NZPowP : 
   sig 
    
   end
  
  module NZSqrtP : 
   sig 
    
   end
  
  val sqrt_up : n -> n
  
  val log2_up : n -> n
  
  module NZDivP : 
   sig 
    
   end
  
  val lcm : n -> n -> n
  
  val b2n : bool -> n
  
  val setbit : n -> n -> n
  
  val clearbit : n -> n -> n
  
  val ones : n -> n
  
  val lnot : n -> n -> n
  
  module T : 
   sig 
    
   end
  
  module ORev : 
   sig 
    type t = n
   end
  
  module MRev : 
   sig 
    val max : n -> n -> n
   end
  
  module MPRev : 
   sig 
    module T : 
     sig 
      
     end
   end
  
  module P : 
   sig 
    val max_case_strong :
      n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val max_case :
      n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val max_dec : n -> n -> bool
    
    val min_case_strong :
      n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val min_case :
      n -> n -> (n -> n -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val min_dec : n -> n -> bool
   end
  
  val max_case_strong : n -> n -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val max_case : n -> n -> 'a1 -> 'a1 -> 'a1
  
  val max_dec : n -> n -> bool
  
  val min_case_strong : n -> n -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val min_case : n -> n -> 'a1 -> 'a1 -> 'a1
  
  val min_dec : n -> n -> bool
 end

val pow_pos : ('a1 -> 'a1 -> 'a1) -> 'a1 -> positive -> 'a1

val nth : nat -> 'a1 list -> 'a1 -> 'a1

val map : ('a1 -> 'a2) -> 'a1 list -> 'a2 list

val fold_right : ('a2 -> 'a1 -> 'a1) -> 'a1 -> 'a2 list -> 'a1

module Z : 
 sig 
  type t = z
  
  val zero : z
  
  val one : z
  
  val two : z
  
  val double : z -> z
  
  val succ_double : z -> z
  
  val pred_double : z -> z
  
  val pos_sub : positive -> positive -> z
  
  val add : z -> z -> z
  
  val opp : z -> z
  
  val succ : z -> z
  
  val pred : z -> z
  
  val sub : z -> z -> z
  
  val mul : z -> z -> z
  
  val pow_pos : z -> positive -> z
  
  val pow : z -> z -> z
  
  val compare : z -> z -> comparison
  
  val sgn : z -> z
  
  val leb : z -> z -> bool
  
  val geb : z -> z -> bool
  
  val ltb : z -> z -> bool
  
  val gtb : z -> z -> bool
  
  val eqb : z -> z -> bool
  
  val max : z -> z -> z
  
  val min : z -> z -> z
  
  val abs : z -> z
  
  val abs_nat : z -> nat
  
  val abs_N : z -> n
  
  val to_nat : z -> nat
  
  val to_N : z -> n
  
  val of_nat : nat -> z
  
  val of_N : n -> z
  
  val iter : z -> ('a1 -> 'a1) -> 'a1 -> 'a1
  
  val pos_div_eucl : positive -> z -> z * z
  
  val div_eucl : z -> z -> z * z
  
  val div : z -> z -> z
  
  val modulo : z -> z -> z
  
  val quotrem : z -> z -> z * z
  
  val quot : z -> z -> z
  
  val rem : z -> z -> z
  
  val even : z -> bool
  
  val odd : z -> bool
  
  val div2 : z -> z
  
  val quot2 : z -> z
  
  val log2 : z -> z
  
  val sqrtrem : z -> z * z
  
  val sqrt : z -> z
  
  val gcd : z -> z -> z
  
  val ggcd : z -> z -> z * (z * z)
  
  val testbit : z -> z -> bool
  
  val shiftl : z -> z -> z
  
  val shiftr : z -> z -> z
  
  val coq_lor : z -> z -> z
  
  val coq_land : z -> z -> z
  
  val ldiff : z -> z -> z
  
  val coq_lxor : z -> z -> z
  
  val eq_dec : z -> z -> bool
  
  module BootStrap : 
   sig 
    
   end
  
  module OrderElts : 
   sig 
    type t = z
   end
  
  module OrderTac : 
   sig 
    
   end
  
  val sqrt_up : z -> z
  
  val log2_up : z -> z
  
  module NZDivP : 
   sig 
    
   end
  
  module Quot2Div : 
   sig 
    val div : z -> z -> z
    
    val modulo : z -> z -> z
   end
  
  module NZQuot : 
   sig 
    
   end
  
  val lcm : z -> z -> z
  
  val b2z : bool -> z
  
  val setbit : z -> z -> z
  
  val clearbit : z -> z -> z
  
  val lnot : z -> z
  
  val ones : z -> z
  
  module T : 
   sig 
    
   end
  
  module ORev : 
   sig 
    type t = z
   end
  
  module MRev : 
   sig 
    val max : z -> z -> z
   end
  
  module MPRev : 
   sig 
    module T : 
     sig 
      
     end
   end
  
  module P : 
   sig 
    val max_case_strong :
      z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val max_case :
      z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val max_dec : z -> z -> bool
    
    val min_case_strong :
      z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> (__ -> 'a1) -> (__ -> 'a1) ->
      'a1
    
    val min_case :
      z -> z -> (z -> z -> __ -> 'a1 -> 'a1) -> 'a1 -> 'a1 -> 'a1
    
    val min_dec : z -> z -> bool
   end
  
  val max_case_strong : z -> z -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val max_case : z -> z -> 'a1 -> 'a1 -> 'a1
  
  val max_dec : z -> z -> bool
  
  val min_case_strong : z -> z -> (__ -> 'a1) -> (__ -> 'a1) -> 'a1
  
  val min_case : z -> z -> 'a1 -> 'a1 -> 'a1
  
  val min_dec : z -> z -> bool
 end

val zeq_bool : z -> z -> bool

type 'c pol =
| Pc of 'c
| Pinj of positive * 'c pol
| PX of 'c pol * positive * 'c pol

val p0 : 'a1 -> 'a1 pol

val p1 : 'a1 -> 'a1 pol

val peq : ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> bool

val mkPinj : positive -> 'a1 pol -> 'a1 pol

val mkPinj_pred : positive -> 'a1 pol -> 'a1 pol

val mkPX :
  'a1 -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol

val mkXi : 'a1 -> 'a1 -> positive -> 'a1 pol

val mkX : 'a1 -> 'a1 -> 'a1 pol

val popp : ('a1 -> 'a1) -> 'a1 pol -> 'a1 pol

val paddC : ('a1 -> 'a1 -> 'a1) -> 'a1 pol -> 'a1 -> 'a1 pol

val psubC : ('a1 -> 'a1 -> 'a1) -> 'a1 pol -> 'a1 -> 'a1 pol

val paddI :
  ('a1 -> 'a1 -> 'a1) -> ('a1 pol -> 'a1 pol -> 'a1 pol) -> 'a1 pol ->
  positive -> 'a1 pol -> 'a1 pol

val psubI :
  ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1 pol -> 'a1 pol -> 'a1 pol) ->
  'a1 pol -> positive -> 'a1 pol -> 'a1 pol

val paddX :
  'a1 -> ('a1 -> 'a1 -> bool) -> ('a1 pol -> 'a1 pol -> 'a1 pol) -> 'a1 pol
  -> positive -> 'a1 pol -> 'a1 pol

val psubX :
  'a1 -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> ('a1 pol -> 'a1 pol -> 'a1
  pol) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol

val padd :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol ->
  'a1 pol

val psub :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1
  -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol

val pmulC_aux :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 -> 'a1
  pol

val pmulC :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1
  -> 'a1 pol

val pmulI :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> ('a1 pol ->
  'a1 pol -> 'a1 pol) -> 'a1 pol -> positive -> 'a1 pol -> 'a1 pol

val pmul :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol

val psquare :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> 'a1 pol -> 'a1 pol

type 'c pExpr =
| PEc of 'c
| PEX of positive
| PEadd of 'c pExpr * 'c pExpr
| PEsub of 'c pExpr * 'c pExpr
| PEmul of 'c pExpr * 'c pExpr
| PEopp of 'c pExpr
| PEpow of 'c pExpr * n

val mk_X : 'a1 -> 'a1 -> positive -> 'a1 pol

val ppow_pos :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> ('a1 pol -> 'a1 pol) -> 'a1 pol -> 'a1 pol -> positive -> 'a1 pol

val ppow_N :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> ('a1 pol -> 'a1 pol) -> 'a1 pol -> n -> 'a1 pol

val norm_aux :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pExpr -> 'a1 pol

type 'a bFormula =
| TT
| FF
| X
| A of 'a
| Cj of 'a bFormula * 'a bFormula
| D of 'a bFormula * 'a bFormula
| N of 'a bFormula
| I of 'a bFormula * 'a bFormula

val map_bformula : ('a1 -> 'a2) -> 'a1 bFormula -> 'a2 bFormula

type 'term' clause = 'term' list

type 'term' cnf = 'term' clause list

val tt : 'a1 cnf

val ff : 'a1 cnf

val add_term :
  ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 -> 'a1 clause -> 'a1
  clause option

val or_clause :
  ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 clause -> 'a1 clause ->
  'a1 clause option

val or_clause_cnf :
  ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 clause -> 'a1 cnf -> 'a1
  cnf

val or_cnf :
  ('a1 -> bool) -> ('a1 -> 'a1 -> 'a1 option) -> 'a1 cnf -> 'a1 cnf -> 'a1
  cnf

val and_cnf : 'a1 cnf -> 'a1 cnf -> 'a1 cnf

val xcnf :
  ('a2 -> bool) -> ('a2 -> 'a2 -> 'a2 option) -> ('a1 -> 'a2 cnf) -> ('a1 ->
  'a2 cnf) -> bool -> 'a1 bFormula -> 'a2 cnf

val cnf_checker : ('a1 list -> 'a2 -> bool) -> 'a1 cnf -> 'a2 list -> bool

val tauto_checker :
  ('a2 -> bool) -> ('a2 -> 'a2 -> 'a2 option) -> ('a1 -> 'a2 cnf) -> ('a1 ->
  'a2 cnf) -> ('a2 list -> 'a3 -> bool) -> 'a1 bFormula -> 'a3 list -> bool

val cneqb : ('a1 -> 'a1 -> bool) -> 'a1 -> 'a1 -> bool

val cltb : ('a1 -> 'a1 -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 -> 'a1 -> bool

type 'c polC = 'c pol

type op1 =
| Equal
| NonEqual
| Strict
| NonStrict

type 'c nFormula = 'c polC * op1

val opMult : op1 -> op1 -> op1 option

val opAdd : op1 -> op1 -> op1 option

type 'c psatz =
| PsatzIn of nat
| PsatzSquare of 'c polC
| PsatzMulC of 'c polC * 'c psatz
| PsatzMulE of 'c psatz * 'c psatz
| PsatzAdd of 'c psatz * 'c psatz
| PsatzC of 'c
| PsatzZ

val map_option : ('a1 -> 'a2 option) -> 'a1 option -> 'a2 option

val map_option2 :
  ('a1 -> 'a2 -> 'a3 option) -> 'a1 option -> 'a2 option -> 'a3 option

val pexpr_times_nformula :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> 'a1 polC -> 'a1 nFormula -> 'a1 nFormula option

val nformula_times_nformula :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> 'a1 nFormula -> 'a1 nFormula -> 'a1 nFormula option

val nformula_plus_nformula :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula -> 'a1
  nFormula -> 'a1 nFormula option

val eval_Psatz :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula list -> 'a1 psatz -> 'a1
  nFormula option

val check_inconsistent :
  'a1 -> ('a1 -> 'a1 -> bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula -> bool

val check_normalised_formulas :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  bool) -> ('a1 -> 'a1 -> bool) -> 'a1 nFormula list -> 'a1 psatz -> bool

type op2 =
| OpEq
| OpNEq
| OpLe
| OpGe
| OpLt
| OpGt

type 't formula = { flhs : 't pExpr; fop : op2; frhs : 't pExpr }

val flhs : 'a1 formula -> 'a1 pExpr

val fop : 'a1 formula -> op2

val frhs : 'a1 formula -> 'a1 pExpr

val norm :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pExpr -> 'a1 pol

val psub0 :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1) -> ('a1
  -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol -> 'a1 pol

val padd0 :
  'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 pol -> 'a1 pol ->
  'a1 pol

val xnormalise :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1 nFormula
  list

val cnf_normalise :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1 nFormula
  cnf

val xnegate :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1 nFormula
  list

val cnf_negate :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 ->
  'a1) -> ('a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 formula -> 'a1 nFormula
  cnf

val xdenorm : positive -> 'a1 pol -> 'a1 pExpr

val denorm : 'a1 pol -> 'a1 pExpr

val map_PExpr : ('a2 -> 'a1) -> 'a2 pExpr -> 'a1 pExpr

val map_Formula : ('a2 -> 'a1) -> 'a2 formula -> 'a1 formula

val simpl_cone :
  'a1 -> 'a1 -> ('a1 -> 'a1 -> 'a1) -> ('a1 -> 'a1 -> bool) -> 'a1 psatz ->
  'a1 psatz

type q = { qnum : z; qden : positive }

val qnum : q -> z

val qden : q -> positive

val qeq_bool : q -> q -> bool

val qle_bool : q -> q -> bool

val qplus : q -> q -> q

val qmult : q -> q -> q

val qopp : q -> q

val qminus : q -> q -> q

val qinv : q -> q

val qpower_positive : q -> positive -> q

val qpower : q -> z -> q

type 'a t0 =
| Empty
| Leaf of 'a
| Node of 'a t0 * 'a * 'a t0

val find : 'a1 -> 'a1 t0 -> positive -> 'a1

type zWitness = z psatz

val zWeakChecker : z nFormula list -> z psatz -> bool

val psub1 : z pol -> z pol -> z pol

val padd1 : z pol -> z pol -> z pol

val norm0 : z pExpr -> z pol

val xnormalise0 : z formula -> z nFormula list

val normalise : z formula -> z nFormula cnf

val xnegate0 : z formula -> z nFormula list

val negate : z formula -> z nFormula cnf

val zunsat : z nFormula -> bool

val zdeduce : z nFormula -> z nFormula -> z nFormula option

val ceiling : z -> z -> z

type zArithProof =
| DoneProof
| RatProof of zWitness * zArithProof
| CutProof of zWitness * zArithProof
| EnumProof of zWitness * zWitness * zArithProof list

val zgcdM : z -> z -> z

val zgcd_pol : z polC -> z * z

val zdiv_pol : z polC -> z -> z polC

val makeCuttingPlane : z polC -> z polC * z

val genCuttingPlane : z nFormula -> ((z polC * z) * op1) option

val nformula_of_cutting_plane : ((z polC * z) * op1) -> z nFormula

val is_pol_Z0 : z polC -> bool

val eval_Psatz0 : z nFormula list -> zWitness -> z nFormula option

val valid_cut_sign : op1 -> bool

val zChecker : z nFormula list -> zArithProof -> bool

val zTautoChecker : z formula bFormula -> zArithProof list -> bool

type qWitness = q psatz

val qWeakChecker : q nFormula list -> q psatz -> bool

val qnormalise : q formula -> q nFormula cnf

val qnegate : q formula -> q nFormula cnf

val qunsat : q nFormula -> bool

val qdeduce : q nFormula -> q nFormula -> q nFormula option

val qTautoChecker : q formula bFormula -> qWitness list -> bool

type rcst =
| C0
| C1
| CQ of q
| CZ of z
| CPlus of rcst * rcst
| CMinus of rcst * rcst
| CMult of rcst * rcst
| CInv of rcst
| COpp of rcst

val q_of_Rcst : rcst -> q

type rWitness = q psatz

val rWeakChecker : q nFormula list -> q psatz -> bool

val rnormalise : q formula -> q nFormula cnf

val rnegate : q formula -> q nFormula cnf

val runsat : q nFormula -> bool

val rdeduce : q nFormula -> q nFormula -> q nFormula option

val rTautoChecker : rcst formula bFormula -> rWitness list -> bool



==> anc/HoTT/coq-HoTT/plugins/micromega/micromega_plugin.mllib <==
Sos_types
Mutils
Micromega
Polynomial
Mfourier
Certificate
Persistent_cache
Coq_micromega
G_micromega
Micromega_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/micromega/mutils.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(* ** Utility functions **                                              *)
(*                                                                      *)
(* - Modules CoqToCaml, CamlToCoq                                       *)
(* - Modules Cmp, Tag, TagSet                                           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

let debug = false

let rec pp_list f o l =
  match l with
    | [] -> ()
    | e::l -> f o e ; output_string o ";" ; pp_list f o l


let finally f rst =
  try
    let res = f () in
      rst () ; res
  with reraise ->
    (try rst ()
    with any -> raise reraise
    ); raise reraise

let map_option f x =
  match x with
    | None -> None
    | Some v -> Some (f v)

let from_option = function
  | None -> failwith "from_option"
  | Some v -> v

let rec try_any l x =
 match l with
  | [] -> None
  | (f,s)::l -> match f x with
     | None -> try_any l x
     | x -> x

let iteri f l =
 let rec xiter i l =
  match l with
   | [] -> ()
   | e::l -> f i e ; xiter (i+1) l in
  xiter 0 l

let all_sym_pairs f l = 
  let pair_with acc e l = List.fold_left (fun acc x -> (f e x) ::acc) acc l in

  let rec xpairs acc l = 
    match l with
      | [] -> acc
      | e::l -> xpairs (pair_with acc e l) l in
    xpairs [] l



let rec map3 f l1 l2 l3 =
  match l1 , l2 ,l3 with
    | [] , [] , [] -> []
    | e1::l1 , e2::l2 , e3::l3 -> (f e1 e2 e3)::(map3 f l1 l2 l3)
    |      _   -> invalid_arg "map3"

let rec is_sublist l1 l2 =
  match l1 ,l2 with
    | [] ,_ -> true
    | e::l1', [] -> false
    | e::l1' , e'::l2' ->
	if e = e' then is_sublist l1' l2'
	else is_sublist l1 l2'

let list_try_find f =
  let rec try_find_f = function
    | [] -> failwith "try_find"
    | h::t -> try f h with Failure _ -> try_find_f t
  in
  try_find_f

let list_fold_right_elements f l =
  let rec aux = function
    | [] -> invalid_arg "list_fold_right_elements"
    | [x] -> x
    | x::l -> f x (aux l) in
  aux l

let interval n m =
  let rec interval_n (l,m) =
    if n > m then l else interval_n (m::l,pred m)
  in
  interval_n ([],m)

let extract pred l = 
  List.fold_left (fun (fd,sys) e -> 
		    match fd with
		    | None -> 
			begin
			  match pred e with
			  | None -> fd, e::sys
			  | Some v -> Some(v,e) , sys
			end
		    |  _   -> (fd, e::sys)
		 ) (None,[]) l

open Num
open Big_int

let ppcm x y =
 let g = gcd_big_int x y in
 let x' = div_big_int x g in
 let y' = div_big_int y g in
  mult_big_int g (mult_big_int x' y')

let denominator = function
 | Int _ | Big_int _ -> unit_big_int
 | Ratio r -> Ratio.denominator_ratio r

let numerator = function
 | Ratio r -> Ratio.numerator_ratio r
 | Int i -> Big_int.big_int_of_int i
 | Big_int i -> i

let rec ppcm_list c l =
 match l with
  | [] -> c
  | e::l -> ppcm_list (ppcm c (denominator e)) l

let rec rec_gcd_list c l  =
 match l with
  | [] -> c
  | e::l -> rec_gcd_list (gcd_big_int  c (numerator e)) l

let gcd_list l =
 let res = rec_gcd_list zero_big_int l in
  if compare_big_int res zero_big_int = 0
  then unit_big_int else res

let rats_to_ints l =
 let c = ppcm_list unit_big_int l in
  List.map (fun x ->  (div_big_int (mult_big_int (numerator x) c)
			(denominator x))) l

(* Nasty reordering of lists - useful to trim certificate down *)
let mapi f l =
 let rec xmapi i l =
  match l with
   | []   -> []
   | e::l ->  (f e i)::(xmapi (i+1) l) in
  xmapi 0 l

let concatMapi f l = List.rev (mapi (fun e i -> (i,f e)) l)

(* assoc_pos j [a0...an] = [j,a0....an,j+n],j+n+1 *)
let assoc_pos j l = (mapi (fun e i -> e,i+j) l, j + (List.length l))

let assoc_pos_assoc l =
 let rec xpos i l =
  match l with
   | [] -> []
   | (x,l) ::rst -> let (l',j) = assoc_pos i l in
		     (x,l')::(xpos j rst) in
  xpos 0 l

let filter_pos f l =
 (* Could sort ... take care of duplicates... *)
 let rec xfilter l =
  match l with
   | []  -> []
   | (x,e)::l ->
      if List.exists (fun ee -> List.mem ee f) (List.map snd e)
      then (x,e)::(xfilter l)
      else xfilter l in
  xfilter l

let  select_pos lpos l =
 let rec xselect i lpos l =
  match lpos with
   | [] -> []
   | j::rpos ->
      match l with
       | []   -> failwith "select_pos"
       | e::l ->
	  if i = j
	  then e:: (xselect (i+1) rpos l)
	  else xselect (i+1) lpos l in
  xselect 0 lpos l

(**
  * MODULE: Coq to Caml data-structure mappings
  *)

module CoqToCaml =
struct
 open Micromega

 let rec nat = function
  | O -> 0
  | S n -> (nat n) + 1


 let rec positive p =
  match p with
   | XH -> 1
   | XI p -> 1+ 2*(positive p)
   | XO p -> 2*(positive p)

 let n nt =
  match nt with
   | N0 -> 0
   | Npos p -> positive p

 let rec index i = (* Swap left-right ? *)
  match i with
   | XH -> 1
   | XI i -> 1+(2*(index i))
   | XO i -> 2*(index i)

 let z x =
  match x with
   | Z0 -> 0
   | Zpos p -> (positive p)
   | Zneg p -> - (positive p)

 open Big_int

 let rec positive_big_int p =
  match p with
   | XH -> unit_big_int
   | XI p -> add_int_big_int 1 (mult_int_big_int 2 (positive_big_int p))
   | XO p -> (mult_int_big_int 2 (positive_big_int p))

 let z_big_int x =
  match x with
   | Z0 -> zero_big_int
   | Zpos p -> (positive_big_int p)
   | Zneg p -> minus_big_int (positive_big_int p)

 let num x = Num.Big_int (z_big_int x)

 let q_to_num {qnum = x ; qden = y} =
  Big_int (z_big_int x) // (Big_int (z_big_int (Zpos y)))

end


(**
  * MODULE: Caml to Coq data-structure mappings
  *)

module CamlToCoq =
struct
 open Micromega

 let rec nat = function
  | 0 -> O
  | n -> S (nat (n-1))


 let rec positive n =
  if n=1 then XH
  else if n land 1 = 1 then XI (positive (n lsr 1))
  else  XO (positive (n lsr 1))

 let n nt =
  if nt < 0
  then assert false
  else if nt = 0 then N0
  else Npos (positive nt)

 let rec index  n =
  if n=1 then XH
  else if n land 1 = 1 then XI (index (n lsr 1))
  else  XO (index (n lsr 1))


 let idx n =
  (*a.k.a path_of_int *)
  (* returns the list of digits of n in reverse order with initial 1 removed *)
  let rec digits_of_int n =
   if n=1 then []
   else (n mod 2 = 1)::(digits_of_int (n lsr 1))
  in
   List.fold_right
    (fun b c -> (if b then XI c else XO c))
    (List.rev (digits_of_int n))
    (XH)

 let z x =
  match compare x 0 with
   | 0 -> Z0
   | 1 -> Zpos (positive x)
   | _ -> (* this should be -1 *)
      Zneg (positive (-x))

 open Big_int

 let positive_big_int n =
  let two = big_int_of_int 2 in
  let rec _pos n =
   if eq_big_int n unit_big_int then XH
   else
    let (q,m) = quomod_big_int n two  in
     if eq_big_int unit_big_int m
     then XI (_pos q)
     else XO (_pos q) in
   _pos n

 let bigint x =
  match sign_big_int x with
   | 0 -> Z0
   | 1 -> Zpos (positive_big_int x)
   | _ -> Zneg (positive_big_int (minus_big_int x))

 let q n =
  {Micromega.qnum = bigint (numerator n) ;
   Micromega.qden = positive_big_int (denominator n)}

end

(**
  * MODULE: Comparisons on lists: by evaluating the elements in a single list,
  * between two lists given an ordering, and using a hash computation
  *)

module Cmp =
struct

 let rec compare_lexical l =
  match l with
   | [] -> 0 (* Equal *)
   | f::l ->
      let cmp = f () in
       if cmp = 0 then compare_lexical l else cmp

 let rec compare_list cmp l1 l2 =
  match l1 , l2 with
   | []  , [] -> 0
   | []  , _  -> -1
   | _   , [] -> 1
   | e1::l1 , e2::l2 ->
      let c = cmp e1 e2 in
       if c = 0 then compare_list cmp l1 l2 else c

(**
  * hash_list takes a hash function and a list, and computes an integer which
  * is the hash value of the list.
  *)
 let hash_list hash l =
  let rec _hash_list l h =
   match l with
    | []  -> h lxor (Hashtbl.hash [])
    | e::l -> _hash_list l ((hash e) lxor h) 
  in _hash_list l 0

end

(**
  * MODULE: Labels for atoms in propositional formulas. 
  * Tags are used to identify unused atoms in CNFs, and propagate them back to
  * the original formula. The translation back to Coq then ignores these
  * superfluous items, which speeds the translation up a bit.
  *)

module type Tag =
sig

  type t

  val from : int -> t
  val next : t -> t
  val pp : out_channel -> t -> unit
  val compare : t -> t -> int

end

module Tag : Tag =
struct

  type t = int

  let from i = i
  let next i = i + 1
  let pp o i = output_string o (string_of_int i)
  let compare : int -> int -> int = Pervasives.compare

end

(**
  * MODULE: Ordered sets of tags.
  *)

module TagSet = Set.Make(Tag)

(**
  * Forking routine, plumbing the appropriate pipes where needed.
  *)

let command exe_path args vl =
  (* creating pipes for stdin, stdout, stderr *)
  let (stdin_read,stdin_write) = Unix.pipe ()
  and (stdout_read,stdout_write) = Unix.pipe ()
  and (stderr_read,stderr_write) = Unix.pipe () in

  (* Create the process *)
  let pid = Unix.create_process exe_path args stdin_read stdout_write stderr_write in

  (* Write the data on the stdin of the created process *)
  let outch = Unix.out_channel_of_descr stdin_write in
    output_value outch vl ;
    flush outch ;

  (* Wait for its completion *)
    let _pid,status = Unix.waitpid [] pid in

      finally
        (* Recover the result *)
	(fun () ->
	  match status with
	    | Unix.WEXITED 0 ->
		let inch = Unix.in_channel_of_descr stdout_read in
		begin
                  try Marshal.from_channel inch
                  with any ->
                    failwith
                      (Printf.sprintf "command \"%s\" exited %s" exe_path
                         (Printexc.to_string any))
                end
	    | Unix.WEXITED i   ->
                failwith (Printf.sprintf "command \"%s\" exited %i" exe_path i)
	    | Unix.WSIGNALED i ->
                failwith (Printf.sprintf "command \"%s\" killed %i" exe_path i)
	    | Unix.WSTOPPED i  ->
                failwith (Printf.sprintf "command \"%s\" stopped %i" exe_path i))
        (* Cleanup  *)
	(fun () ->
	  List.iter (fun x -> try Unix.close x with any -> ())
            [stdin_read; stdin_write;
             stdout_read; stdout_write;
             stderr_read; stderr_write])

(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/persistent_cache.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(*  A persistent hashtable                                              *)
(*                                                                      *)
(*  Frédéric Besson (Inria Rennes) 2009-2011                            *)
(*                                                                      *)
(************************************************************************)


module type PHashtable =
  sig
    type 'a t
    type key

    val create : int -> string -> 'a t
    (** [create i f] creates an empty persistent table
	with initial size i associated with file [f] *)


    val open_in : string -> 'a t
    (** [open_in f] rebuilds a table from the records stored in file [f].
	As marshaling is not type-safe, it migth segault.
    *)

    val find : 'a t -> key -> 'a
    (** find has the specification of Hashtable.find *)

    val add  : 'a t -> key -> 'a -> unit
    (** [add tbl key elem] adds the binding [key] [elem] to the table [tbl].
	(and writes the binding to the file associated with [tbl].)
	If [key] is already bound, raises KeyAlreadyBound *)

    val close : 'a t -> unit
    (** [close tbl] is closing the table.
	Once closed, a table cannot be used.
	i.e, find,add will raise UnboundTable *)

    val memo : string -> (key -> 'a) -> (key -> 'a)
      (** [memo cache f] returns a memo function for [f] using file [cache] as persistent table.
	  Note that the cache will only be loaded when the function is used for the first time *)

  end

open Hashtbl

module PHashtable(Key:HashedType) : PHashtable with type key = Key.t  =
struct
  open Unix

  type key = Key.t

  module Table = Hashtbl.Make(Key)

  exception InvalidTableFormat
  exception UnboundTable

  type mode = Closed | Open

  type 'a t =
      {
	outch : out_channel ;
	mutable status : mode ;
	htbl : 'a Table.t
      }


let create i f =
  let flags = [O_WRONLY; O_TRUNC;O_CREAT] in
  {
    outch = out_channel_of_descr (openfile f flags 0o666);
    status = Open ;
    htbl = Table.create i
  }

let finally f rst =
  try
    let res = f () in
      rst () ; res
  with reraise ->
    (try rst ()
    with any -> raise reraise
    ); raise reraise


let read_key_elem inch =
  try
    Some (Marshal.from_channel inch)
  with
    | End_of_file -> None
    | e when Errors.noncritical e -> raise InvalidTableFormat

(** In win32, it seems that we should unlock the exact zone
    that has been locked, and not the whole file *)

let locked_start = ref 0

let lock fd =
  locked_start := lseek fd 0 SEEK_CUR;
  lockf fd F_LOCK 0

let rlock fd =
  locked_start := lseek fd 0 SEEK_CUR;
  lockf fd F_RLOCK 0

let unlock fd =
  let pos = lseek fd 0 SEEK_CUR in
  ignore (lseek fd !locked_start SEEK_SET);
  lockf fd F_ULOCK 0;
  ignore (lseek fd pos SEEK_SET)

let open_in f =
  let flags = [O_RDONLY ; O_CREAT] in
  let finch = openfile f flags 0o666 in
  let inch  = in_channel_of_descr finch in
  let htbl = Table.create 100 in

  let rec xload () =
    match read_key_elem inch with
      | None -> ()
      | Some (key,elem) ->
	  Table.add htbl key elem ;
	  xload () in
    try
      (* Locking of the (whole) file while reading *)
      rlock finch;
      finally 
	(fun () -> xload () ) 
	(fun () -> 
	   unlock finch ;
	   close_in_noerr inch ; 
	) ;
      {
	outch = out_channel_of_descr (openfile f [O_WRONLY;O_APPEND;O_CREAT] 0o666) ;
	status = Open ;
	htbl = htbl
      }
    with InvalidTableFormat ->
      (* Try to keep as many entries as possible *)
      begin
	let flags = [O_WRONLY; O_TRUNC;O_CREAT] in
	let out =  (openfile f flags 0o666) in
	let outch = out_channel_of_descr out in
	  lock out;
	  (try 
	    Table.iter 
	      (fun k e -> Marshal.to_channel outch (k,e) [Marshal.No_sharing]) htbl;
	    flush outch ; 
	  with e when Errors.noncritical e -> () )
	    ;
	    unlock out ; 
	    { outch = outch ;
	      status = Open ;
	      htbl   = htbl
	    }
      end


let close t =
  let {outch = outch ; status = status ; htbl = tbl} = t in
    match t.status with
    | Closed -> () (* don't do it twice *)
    | Open  ->
	close_out outch ;
	Table.clear tbl ;
	t.status <- Closed

let add t k e =
  let {outch = outch ; status = status ; htbl = tbl} = t in
    if status = Closed
    then raise UnboundTable
    else
      let fd = descr_of_out_channel outch in
      begin
	Table.add tbl k e ;
	lock fd;
	ignore (lseek fd 0 SEEK_END);
	Marshal.to_channel outch (k,e) [Marshal.No_sharing] ;
	flush outch ;
	unlock fd
      end

let find t k =
  let {outch = outch ; status = status ; htbl = tbl} = t in
    if status = Closed
    then raise UnboundTable
    else
      let res = Table.find tbl k in
	res

let memo cache f =
  let tbl = lazy (open_in cache) in
    fun x ->
      let tbl = Lazy.force tbl in
	try
	  find tbl x
	with
	    Not_found ->
	      let res = f x in
		add tbl x res ;
		res

end


(* Local Variables: *)
(* coding: utf-8 *)
(* End: *)


==> anc/HoTT/coq-HoTT/plugins/micromega/polynomial.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-20011                            *)
(*                                                                      *)
(************************************************************************)

open Num
module Utils = Mutils
open Utils

type var = int


let (<+>) = add_num
let (<->) = minus_num
let (<*>) = mult_num


module Monomial :
sig
 type t
 val const : t
 val is_const : t -> bool
 val var : var -> t
 val is_var : t -> bool
 val find : var -> t -> int
 val mult : var -> t -> t
 val prod : t -> t -> t
 val exp  : t -> int -> t
 val div  : t -> t -> t *  int
 val compare : t -> t -> int
 val pp : out_channel -> t -> unit
 val fold : (var -> int -> 'a -> 'a) -> t -> 'a -> 'a
 val sqrt : t -> t option 
end
 =
struct
 (* A monomial is represented by a multiset of variables  *)
 module Map = Map.Make(struct type t = var let compare = Pervasives.compare end)
 open Map
 
 type t = int Map.t

 let pp o m = Map.iter 
   (fun k v -> 
      if v = 1 then Printf.fprintf o "x%i." k
      else     Printf.fprintf o "x%i^%i." k v) m


 (* The monomial that corresponds to a constant *)
 let const = Map.empty

 let sum_degree m = Map.fold (fun _ n s -> s + n) m 0

 (* Total ordering of monomials *)
 let compare: t -> t -> int = 
   fun m1 m2 -> 
     let s1 = sum_degree m1 
     and s2 = sum_degree m2 in
       if s1 = s2 then Map.compare Pervasives.compare m1 m2
       else Pervasives.compare s1 s2

 let is_const m = (m = Map.empty)
  
 (* The monomial 'x' *)
 let var x = Map.add x 1 Map.empty

 let is_var m = 
   try
     not (Map.fold (fun _ i fk -> 
		 if fk = true (* first key *)
		 then 
		   if i = 1 then false
		   else raise Not_found
		 else raise Not_found) m true)
   with Not_found -> false

 let sqrt m = 
   if is_const m then None
   else
     try 
       Some (Map.fold (fun v i acc ->
			 let i' = i / 2 in
			   if i mod 2 = 0
			   then add v i' m
			   else raise Not_found) m const)
     with Not_found -> None

 (* Get the degre of a variable in a monomial *)
 let find x m = try find x m with Not_found -> 0
  
 (* Multiply a monomial by a variable *)
 let mult x m = add x (  (find x m) + 1) m
   
 (* Product of monomials *)
 let prod m1 m2 = Map.fold (fun k d m -> add k ((find k m) + d) m) m1 m2


 let exp m n =
   let rec exp acc n = 
     if n = 0 then acc
     else  exp (prod acc m) (n - 1) in

     exp const n


 (*  [div m1 m2 = mr,n] such that mr * (m2)^n = m1 *)
 let div m1 m2 =
   let n = fold (fun x i n -> let i' = find x m1 in 
		     let nx = i' / i in
		       min n nx) m2 max_int in

   let mr = fold (fun x i' m -> 
		    let i = find x m2 in
		    let ir = i' - i * n in
		      if ir = 0 then m
		      else add x ir m) m1 empty in
     (mr,n)


 let fold = fold

end

module Poly :
 (* A polynomial is a map of monomials *)
 (* 
    This is probably a naive implementation 
    (expected to be fast enough - Coq is probably the bottleneck)
    *The new ring contribution is using a sparse Horner representation.
 *)
sig
 type t
 val get : Monomial.t -> t -> num
 val variable : var -> t
 val add : Monomial.t -> num -> t -> t
 val constant : num -> t
 val mult : Monomial.t -> num -> t -> t
 val product : t -> t -> t
 val addition : t -> t -> t
 val uminus : t -> t
 val fold : (Monomial.t -> num -> 'a -> 'a) -> t -> 'a -> 'a
 val pp : out_channel -> t -> unit
 val compare : t -> t -> int
 val is_null : t -> bool
 val is_linear : t -> bool
end =
struct
 (*normalisation bug : 0*x ... *)
 module P = Map.Make(Monomial)
 open P

 type t = num P.t

 let pp o p = P.iter 
   (fun k v -> 
	if Monomial.compare Monomial.const k = 0
	then         Printf.fprintf o "%s " (string_of_num v)
	else Printf.fprintf o "%s*%a " (string_of_num v) Monomial.pp k) p  

 (* Get the coefficient of monomial mn *)
 let get : Monomial.t -> t -> num = 
  fun mn p -> try find mn p with Not_found -> (Int 0)


 (* The polynomial 1.x *)
 let variable : var -> t =
  fun  x ->  add (Monomial.var x) (Int 1) empty
   
 (*The constant polynomial *)
 let constant : num -> t =
  fun c -> add (Monomial.const) c empty

 (* The addition of a monomial *)

 let add : Monomial.t -> num -> t -> t =
  fun mn v p -> 
    if sign_num v = 0 then p
    else
      let vl = (get mn p) <+> v in
	if sign_num vl = 0 then
	  remove mn p
	else add mn vl p


 (** Design choice: empty is not a polynomial 
     I do not remember why .... 
 **)

 (* The product by a monomial *)
 let mult : Monomial.t -> num -> t -> t =
  fun mn v p -> 
    if sign_num v = 0 
    then constant (Int 0)
    else
      fold (fun mn' v' res -> P.add (Monomial.prod mn mn') (v<*>v') res) p empty


 let  addition : t -> t -> t =
  fun p1 p2 -> fold (fun mn v p -> add mn v p) p1 p2
   

 let product : t -> t -> t =
  fun p1 p2 -> 
   fold (fun mn v res -> addition (mult mn v p2) res ) p1 empty


 let uminus : t -> t =
  fun p -> map (fun v -> minus_num v) p

 let fold = P.fold

 let is_null p = fold (fun mn vl b -> b & sign_num vl = 0) p  true

 let compare = compare compare_num

 let is_linear p = P.fold (fun m _ acc -> acc && (Monomial.is_const m || Monomial.is_var m)) p true

(* let is_linear p = 
   let res = is_linear p in
     Printf.printf "is_linear %a = %b\n" pp p res ; res
*)
end


module Vect =
  struct
    (** [t] is the type of vectors.
	A vector [(x1,v1) ; ... ; (xn,vn)] is such that:
	- variables indexes are ordered (x1 <c ... < xn
	- values are all non-zero
    *)
    type var = int
    type t = (var * num) list

(** [equal v1 v2 = true] if the vectors are syntactically equal.
    ([num] is not handled by  [Pervasives.equal] *)

    let rec equal v1 v2 =
      match v1 , v2 with
	| [] , []   -> true
	| [] , _    -> false
	| _::_ , [] -> false
	| (i1,n1)::v1 , (i2,n2)::v2 ->
	    (i1 = i2) && n1 =/ n2 && equal v1 v2

    let hash v =
      let rec hash i = function
	| [] -> i
	| (vr,vl)::l ->  hash (i + (Hashtbl.hash (vr, float_of_num vl))) l in
	Hashtbl.hash (hash 0 v )


    let null = []

    let pp_vect o vect =
      List.iter (fun (v,n) -> Printf.printf "%sx%i + " (string_of_num n) v) vect

    let from_list (l: num list) =
      let rec xfrom_list i l =
	match l with
	  | [] -> []
	  | e::l ->
	      if e <>/ Int 0
	      then (i,e)::(xfrom_list (i+1) l)
	      else xfrom_list (i+1) l in

	xfrom_list 0 l

    let zero_num = Int 0
    let unit_num = Int 1


    let to_list m =
      let rec xto_list i l =
	match l with
	  | [] -> []
	  |	(x,v)::l' ->
		  if i = x then v::(xto_list (i+1) l') else zero_num ::(xto_list (i+1) l) in
	xto_list 0 m


    let cons i v rst = if v =/ Int 0 then rst else (i,v)::rst

    let rec update i f t =
      match t with
	| [] -> cons i (f zero_num) []
	| (k,v)::l ->
	    match Pervasives.compare i k with
	  | 0 -> cons k (f v) l
	  | -1 -> cons i (f zero_num) t
	  |  1 -> (k,v) ::(update i f l)
	  |  _  -> failwith "compare_num"

    let rec set i n t =
      match t with
	| [] -> cons i n []
	| (k,v)::l ->
	    match Pervasives.compare i k with
	      | 0 -> cons k n l
	      | -1 -> cons i n t
	      |  1 -> (k,v) :: (set i n l)
	      |  _  -> failwith "compare_num"

    let gcd m =
      let res = List.fold_left (fun x (i,e) -> Big_int.gcd_big_int  x (Utils.numerator e))  Big_int.zero_big_int m in
	if Big_int.compare_big_int res Big_int.zero_big_int = 0
	then Big_int.unit_big_int else res

    let mul z t =
      match z with
	| Int 0 -> []
	| Int 1 -> t
	|  _    -> List.map (fun (i,n) -> (i, mult_num z n)) t


    let rec add v1 v2  =
      match v1 , v2 with
	| (x1,n1)::v1' , (x2,n2)::v2' ->
	    if x1 = x2
	    then
	      let n' = n1  +/ n2 in
		if n' =/ Int 0 then add v1' v2'
		else
		  let res = add v1' v2'  in
		    (x1,n') ::res
	    else if x1 < x2
	    then let res = add v1' v2   in
	      (x1, n1)::res
	    else let res = add v1 v2'  in
	      (x2, n2)::res
	|  [] , [] -> []
	|  [] ,  _ ->  v2
	|  _  , [] ->  v1 




    let compare : t -> t -> int = Utils.Cmp.compare_list (fun x y -> Utils.Cmp.compare_lexical
      [
	(fun () -> Pervasives.compare (fst x) (fst y));
	(fun () -> compare_num (snd x) (snd y))])

    (** [tail v vect] returns
	- [None] if [v] is not a variable of the vector [vect]
	- [Some(vl,rst)]  where [vl] is the value of [v] in vector [vect]
        and [rst] is the remaining of the vector
	We exploit that vectors are ordered lists
    *)
    let rec tail (v:var) (vect:t) =
      match vect with
	| [] -> None
	| (v',vl)::vect' ->
	    match Pervasives.compare v' v with
	      | 0 -> Some (vl,vect) (* Ok, found *)
	      | -1 -> tail v vect' (* Might be in the tail *)
	      | _  -> None (* Hopeless *)

    let get v vect =
      match tail v vect with
	| None -> None
	| Some(vl,_) -> Some vl


    let rec fresh v =
	match v with
	  | [] -> 1
	  | [v,_] -> v + 1
	  | _::v  -> fresh v

  end

type vector = Vect.t

type cstr_compat = {coeffs : vector ; op : op ; cst : num}
and op = |Eq | Ge

let string_of_op = function Eq -> "=" | Ge -> ">="

let output_cstr o {coeffs = coeffs ; op = op ; cst = cst} = 
  Printf.fprintf o "%a %s %s" Vect.pp_vect coeffs (string_of_op op) (string_of_num cst)

let opMult o1 o2 = 
  match o1, o2 with
    | Eq , Eq -> Eq
    | Eq , Ge | Ge , Eq -> Ge
    | Ge , Ge -> Ge

let opAdd o1 o2 =
  match o1 , o2 with
    | Eq , _ | _ , Eq -> Eq
    | Ge , Ge -> Ge




open Big_int

type index = int

type prf_rule = 
  | Hyp of int 
  | Def of int
  | Cst  of big_int
  | Zero
  | Square of (Vect.t * num) 
  | MulC of (Vect.t * num) * prf_rule 
  | Gcd of big_int * prf_rule 
  | MulPrf of prf_rule * prf_rule
  | AddPrf of prf_rule * prf_rule
  | CutPrf of prf_rule
      
type proof = 
  | Done
  | Step of int * prf_rule * proof
  | Enum of int * prf_rule * Vect.t * prf_rule * proof list 
      

let rec output_prf_rule o = function
  | Hyp i -> Printf.fprintf o "Hyp %i" i
  | Def i -> Printf.fprintf o "Def %i" i
  | Cst c -> Printf.fprintf o "Cst %s" (string_of_big_int c)
  | Zero  -> Printf.fprintf o "Zero"
  | Square _ -> Printf.fprintf o "( )^2"
  | MulC(p,pr) -> Printf.fprintf o "P * %a" output_prf_rule pr
  | MulPrf(p1,p2) -> Printf.fprintf o "%a * %a" output_prf_rule p1 output_prf_rule p2
  | AddPrf(p1,p2) -> Printf.fprintf o "%a + %a" output_prf_rule p1 output_prf_rule p2
  | CutPrf(p) -> Printf.fprintf o "[%a]" output_prf_rule p
  | Gcd(c,p)  -> Printf.fprintf o "(%a)/%s" output_prf_rule p (string_of_big_int c)

let rec output_proof o = function
  | Done -> Printf.fprintf o "."
  | Step(i,p,pf) -> Printf.fprintf o "%i:= %a ; %a" i output_prf_rule p output_proof pf
  | Enum(i,p1,v,p2,pl) -> Printf.fprintf o "%i{%a<=%a<=%a}%a" i 
      output_prf_rule p1 Vect.pp_vect v output_prf_rule p2
	(pp_list output_proof) pl

let rec pr_rule_max_id = function
  | Hyp i | Def i -> i
  | Cst _ | Zero | Square _ -> -1
  | MulC(_,p) | CutPrf p | Gcd(_,p) -> pr_rule_max_id p
  | MulPrf(p1,p2)| AddPrf(p1,p2) -> max (pr_rule_max_id p1) (pr_rule_max_id p2)

let rec proof_max_id = function
  | Done -> -1
  | Step(i,pr,prf) -> max i (max (pr_rule_max_id pr) (proof_max_id prf))
  | Enum(i,p1,_,p2,l) -> 
      let m = max (pr_rule_max_id p1) (pr_rule_max_id p2) in
	List.fold_left (fun i prf -> max i (proof_max_id prf)) (max i m) l

let rec pr_rule_def_cut id = function
  | MulC(p,prf) -> 
      let (bds,id',prf') = pr_rule_def_cut id prf  in
	(bds, id', MulC(p,prf'))
  | MulPrf(p1,p2) -> 
      let (bds1,id,p1) = pr_rule_def_cut id p1 in
      let (bds2,id,p2) = pr_rule_def_cut id p2 in
	(bds2@bds1,id,MulPrf(p1,p2))
  | AddPrf(p1,p2) -> 
      let (bds1,id,p1) = pr_rule_def_cut id p1 in
      let (bds2,id,p2) = pr_rule_def_cut id p2 in
	(bds2@bds1,id,AddPrf(p1,p2))
  | CutPrf p -> 
      let (bds,id,p) = pr_rule_def_cut id p in
	((id,p)::bds,id+1,Def id)
  | Gcd(c,p) ->       
      let (bds,id,p) = pr_rule_def_cut id p in
	((id,p)::bds,id+1,Def id)
  | Square _|Cst _|Def _|Hyp _|Zero as x -> ([],id,x)


(* Do not define top-level cuts *)
let pr_rule_def_cut id = function
  | CutPrf p -> 
      let (bds,ids,p') = pr_rule_def_cut id p in
	bds,ids, CutPrf p'
  |    p     -> pr_rule_def_cut id p


let rec implicit_cut p = 
  match p with
    | CutPrf p -> implicit_cut p
    |   _      -> p
       

let rec normalise_proof id prf =
  match prf with
  | Done -> (id,Done)
  | Step(i,Gcd(c,p),Done) ->  normalise_proof id (Step(i,p,Done))
  | Step(i,p,prf) -> 
      let bds,id,p' = pr_rule_def_cut id p in
      let (id,prf) = normalise_proof id prf in
      let prf = List.fold_left (fun  acc (i,p)  -> Step(i, CutPrf p,acc)) 
	(Step(i,p',prf)) 	  bds in

	(id,prf)
  | Enum(i,p1,v,p2,pl) -> 
      (* Why do I have  top-level cuts ? *)
(*      let p1 = implicit_cut p1 in
      let p2 = implicit_cut p2 in
      let (ids,prfs) = List.split (List.map (normalise_proof id) pl) in
	(List.fold_left max  0 ids , 
	   Enum(i,p1,v,p2,prfs))
*)

      let bds1,id,p1' = pr_rule_def_cut id (implicit_cut p1) in
      let bds2,id,p2' = pr_rule_def_cut id (implicit_cut p2) in
      let (ids,prfs) = List.split (List.map (normalise_proof id) pl) in
	(List.fold_left max  0 ids , 
	 List.fold_left (fun  acc (i,p)  -> Step(i, CutPrf p,acc))
	   (Enum(i,p1',v,p2',prfs)) (bds2@bds1))


let normalise_proof id prf = 
  let res = normalise_proof id prf in
  if debug then Printf.printf "normalise_proof %a -> %a" output_proof  prf output_proof (snd res) ; 
    res



let add_proof x y = 
  match x, y with 
   | Zero , p | p , Zero -> p
   | _    -> AddPrf(x,y)


let mul_proof c p = 
  match  sign_big_int c with
   | 0 -> Zero (* This is likely to be a bug *)
   | -1 -> MulC(([],Big_int c),p) (* [p] should represent an equality *)
   | 1 -> 
       if eq_big_int c unit_big_int
       then p
       else MulPrf(Cst c,p)
   | _ -> assert false


let mul_proof_ext (p,c) prf = 
  match p with
   | [] -> mul_proof (numerator c) prf
   |  _ -> MulC((p,c),prf)
  


(*
  let rec scale_prf_rule = function
	    | Hyp i -> (unit_big_int, Hyp i)
  | Def i -> (unit_big_int, Def i)
  | Cst c -> (unit_big_int, Cst i)
  | Zero  -> (unit_big_int, Zero)
  | Square p -> (unit_big_int,Square p)
  | Div(c,pr) -> 
  let (bi,pr') = scale_prf_rule pr in
  (mult_big_int c bi , pr')
  | MulC(p,pr) -> 
  let bi,pr' = scale_prf_rule pr in
  (bi,MulC p,pr')
  | MulPrf(p1,p2) -> 
  let b1,p1 = scale_prf_rule p1 in
  let b2,p2 = scale_prf_rule p2 in
	    
  
  | AddPrf(p1,p2) -> 
	    let b1,p1 = scale_prf_rule p1 in
  let b2,p2 = scale_prf_rule p2 in
  let g =  gcd_big_int
*)
	  




module LinPoly = 
struct
  type t = Vect.t * num

  module MonT = 
  struct
    module MonoMap = Map.Make(Monomial)
    module IntMap  = Map.Make(Int)
	  
    (** A hash table might be preferable but requires a hash function. *)
    let (index_of_monomial : int MonoMap.t ref) = ref (MonoMap.empty)
    let (monomial_of_index : Monomial.t IntMap.t ref) = ref (IntMap.empty)
    let fresh = ref 0

    let clear () = 
      index_of_monomial := MonoMap.empty;
      monomial_of_index := IntMap.empty ; 
      fresh := 0


    let register m = 
      try
	MonoMap.find m !index_of_monomial
      with Not_found -> 
	begin
	  let res = !fresh in
	    index_of_monomial := MonoMap.add m res !index_of_monomial ; 
	    monomial_of_index := IntMap.add res m !monomial_of_index ;
	    incr fresh ; res
	end

    let retrieve i = IntMap.find i !monomial_of_index


  end 

  let normalise (v,c) = 
    (List.sort  (fun x y -> Pervasives.compare (fst x) (fst y)) v , c)


  let output_mon o (x,v) = 
    Printf.fprintf o "%s.%a +" (string_of_num v) Monomial.pp (MonT.retrieve x)



  let output_cstr o {coeffs = coeffs ; op = op ; cst = cst} = 
    Printf.fprintf o "%a %s %s" (pp_list output_mon) coeffs (string_of_op op) (string_of_num cst)



  let linpol_of_pol p = 
    let (v,c) = 
      Poly.fold 
	(fun  mon num (vct,cst)  -> 
	   if Monomial.is_const mon then (vct,num) 
	   else
	     let vr = MonT.register mon in
	       ((vr,num)::vct,cst)) p ([], Int 0) in
      normalise (v,c)

  let mult v m (vect,c) =
    if Monomial.is_const m
    then
      (Vect.mul v vect, v <*> c)
    else
      if sign_num v <> 0
      then
	let hd = 
	  if sign_num c <> 0
	  then [MonT.register m,v <*> c]
	  else [] in
	  
	let vect = hd @ (List.map (fun (x,n) -> 
					let x = MonT.retrieve x in
					let x_m = MonT.register (Monomial.prod m x) in
					  (x_m, v <*> n)) vect ) in
	  normalise (vect , Int 0)
      else ([],Int 0)

  let mult v m (vect,c) = 
    let (vect',c') = mult v m (vect,c) in
      if debug then 
      Printf.printf "mult %s %a (%a,%s) -> (%a,%s)\n" (string_of_num v) Monomial.pp m 
	(pp_list output_mon) vect (string_of_num c) 
	(pp_list output_mon) vect' (string_of_num c') ;
      (vect',c')



  let make_lin_pol v mon =
    if Monomial.is_const mon
    then [] , v
    else [MonT.register mon, v],Int 0

      




  let xpivot_eq (c,prf) x v (c',prf') = 
    if debug then Printf.printf "xpivot_eq {%a} %a %s {%a}\n" 
      output_cstr c 
      Monomial.pp (MonT.retrieve x)
      (string_of_num v) output_cstr c' ; 


    let {coeffs = coeffs ; op = op ; cst = cst} = c' in
    let m = MonT.retrieve x in

    let apply_pivot (vqn,q,n) (c',prf') = 
      (* Morally, we have (Vect.get (q*x^n) c'.coeffs) = vmn with n >=0 *)

      let cc' = abs_num v in
      let cc_num  = Int (- (sign_num v)) <*> vqn in
      let cc_mon  = Monomial.prod q (Monomial.exp m (n-1)) in

      let (c_coeff,c_cst) = mult cc_num cc_mon (c.coeffs, minus_num c.cst) in
	
      let c' = {coeffs = Vect.add (Vect.mul cc' c'.coeffs) c_coeff ; op = op ; cst = (minus_num c_cst) <+> (cc' <*> c'.cst)} in
      let prf' = add_proof 
	(mul_proof_ext (make_lin_pol cc_num cc_mon) prf)
	(mul_proof (numerator cc') prf') in

	if debug then Printf.printf "apply_pivot -> {%a}\n" output_cstr c' ; 
	(c',prf') in


    let cmp (q,n) (q',n') = 
      if n < n' then -1
      else if n = n' then  Monomial.compare q q'
      else 1 in

      
    let find_pivot (c',prf') = 
      let (v,q,n) = List.fold_left 
	(fun (v,q,n) (x,v') -> 
	   let x = MonT.retrieve x in 
	   let (q',n') = Monomial.div x m in
	     if cmp (q,n) (q',n') = -1 then (v',q',n') else (v,q,n)) (Int 0, Monomial.const,0) c'.coeffs in
	if n > 0 then Some (v,q,n) else None in

    let rec pivot (q,n) (c',prf') = 
      match find_pivot (c',prf') with
       | None -> (c',prf') 
       | Some(v,q',n') -> 
	   if cmp (q',n')  (q,n) = -1
	   then pivot (q',n') (apply_pivot (v,q',n') (c',prf'))
	   else (c',prf') in

      pivot (Monomial.const,max_int) (c',prf')


  let pivot_eq x (c,prf)   = 
    match Vect.get x c.coeffs with
     | None -> (fun x -> None)
     | Some v -> fun cp' -> Some (xpivot_eq (c,prf) x v cp')


end


==> anc/HoTT/coq-HoTT/plugins/micromega/sos.ml <==
(* ========================================================================= *)
(* - This code originates from John Harrison's HOL LIGHT 2.30                *)
(*   (see file LICENSE.sos for license, copyright and disclaimer)            *)
(* - Laurent Théry (thery@sophia.inria.fr) has isolated the HOL              *)
(*   independent bits                                                        *)
(* - Frédéric Besson (fbesson@irisa.fr) is using it to feed  micromega       *)
(* ========================================================================= *)

(* ========================================================================= *)
(* Nonlinear universal reals procedure using SOS decomposition.              *)
(* ========================================================================= *)
open Num;;
open Sos_types;;
open Sos_lib;;

(*
prioritize_real();;
*)

let debugging = ref false;;

exception Sanity;;

exception Unsolvable;;

(* ------------------------------------------------------------------------- *)
(* Turn a rational into a decimal string with d sig digits.                  *)
(* ------------------------------------------------------------------------- *)

let decimalize =
  let rec normalize y =
    if abs_num y </ Int 1 // Int 10 then normalize (Int 10 */ y) - 1
    else if abs_num y >=/ Int 1 then normalize (y // Int 10) + 1
    else 0 in
  fun d x ->
    if x =/ Int 0 then "0.0" else
    let y = abs_num x in
    let e = normalize y in
    let z = pow10(-e) */ y +/ Int 1 in
    let k = round_num(pow10 d */ z) in
    (if x </ Int 0 then "-0." else "0.") ^
    implode(List.tl(explode(string_of_num k))) ^
    (if e = 0 then "" else "e"^string_of_int e);;

(* ------------------------------------------------------------------------- *)
(* Iterations over numbers, and lists indexed by numbers.                    *)
(* ------------------------------------------------------------------------- *)

let rec itern k l f a =
  match l with
    [] -> a
  | h::t -> itern (k + 1) t f (f h k a);;

let rec iter (m,n) f a =
  if n < m then a
  else iter (m+1,n) f (f m a);;

(* ------------------------------------------------------------------------- *)
(* The main types.                                                           *)
(* ------------------------------------------------------------------------- *)

type vector = int*(int,num)func;;

type matrix = (int*int)*(int*int,num)func;;

type monomial = (vname,int)func;;

type poly = (monomial,num)func;;

(* ------------------------------------------------------------------------- *)
(* Assignment avoiding zeros.                                                *)
(* ------------------------------------------------------------------------- *)

let (|-->) x y a = if y =/ Int 0 then a else (x |-> y) a;;

(* ------------------------------------------------------------------------- *)
(* This can be generic.                                                      *)
(* ------------------------------------------------------------------------- *)

let element (d,v) i = tryapplyd v i (Int 0);;

let mapa f (d,v) =
  d,foldl (fun a i c -> (i |--> f(c)) a) undefined v;;

let is_zero (d,v) =
  match v with
    Empty -> true
  | _ -> false;;

(* ------------------------------------------------------------------------- *)
(* Vectors. Conventionally indexed 1..n.                                     *)
(* ------------------------------------------------------------------------- *)

let vector_0 n = (n,undefined:vector);;

let dim (v:vector) = fst v;;

let vector_const c n =
  if c =/ Int 0 then vector_0 n
  else (n,itlist (fun k -> k |-> c) (1--n) undefined :vector);;

let vector_1 = vector_const (Int 1);;

let vector_cmul c (v:vector) =
  let n = dim v in
  if c =/ Int 0 then vector_0 n
  else n,mapf (fun x -> c */ x) (snd v)

let vector_neg (v:vector) = (fst v,mapf minus_num (snd v) :vector);;

let vector_add (v1:vector) (v2:vector) =
  let m = dim v1 and n = dim v2 in
  if m <> n then failwith "vector_add: incompatible dimensions" else
  (n,combine (+/) (fun x -> x =/ Int 0) (snd v1) (snd v2) :vector);;

let vector_sub v1 v2 = vector_add v1 (vector_neg v2);;

let vector_dot (v1:vector) (v2:vector) =
  let m = dim v1 and n = dim v2 in
  if m <> n then failwith "vector_add: incompatible dimensions" else
  foldl (fun a i x -> x +/ a) (Int 0)
        (combine ( */ ) (fun x -> x =/ Int 0) (snd v1) (snd v2));;

let vector_of_list l =
  let n = List.length l in
  (n,itlist2 (|->) (1--n) l undefined :vector);;

(* ------------------------------------------------------------------------- *)
(* Matrices; again rows and columns indexed from 1.                          *)
(* ------------------------------------------------------------------------- *)

let matrix_0 (m,n) = ((m,n),undefined:matrix);;

let dimensions (m:matrix) = fst m;;

let matrix_const c (m,n as mn) =
  if m <> n then failwith "matrix_const: needs to be square"
  else if c =/ Int 0 then matrix_0 mn
  else (mn,itlist (fun k -> (k,k) |-> c) (1--n) undefined :matrix);;

let matrix_1 = matrix_const (Int 1);;

let matrix_cmul c (m:matrix) =
  let (i,j) = dimensions m in
  if c =/ Int 0 then matrix_0 (i,j)
  else (i,j),mapf (fun x -> c */ x) (snd m);;

let matrix_neg (m:matrix) = (dimensions m,mapf minus_num (snd m) :matrix);;

let matrix_add (m1:matrix) (m2:matrix) =
  let d1 = dimensions m1 and d2 = dimensions m2 in
  if d1 <> d2 then failwith "matrix_add: incompatible dimensions"
  else (d1,combine (+/) (fun x -> x =/ Int 0) (snd m1) (snd m2) :matrix);;

let matrix_sub m1 m2 = matrix_add m1 (matrix_neg m2);;

let row k (m:matrix) =
  let i,j = dimensions m in
  (j,
   foldl (fun a (i,j) c -> if i = k then (j |-> c) a else a) undefined (snd m)
   : vector);;

let column k (m:matrix) =
  let i,j = dimensions m in
  (i,
   foldl (fun a (i,j) c -> if j = k then (i |-> c) a else a) undefined (snd m)
   : vector);;

let transp (m:matrix) =
  let i,j = dimensions m in
  ((j,i),foldl (fun a (i,j) c -> ((j,i) |-> c) a) undefined (snd m) :matrix);;

let diagonal (v:vector) =
  let n = dim v in
  ((n,n),foldl (fun a i c -> ((i,i) |-> c) a) undefined (snd v) : matrix);;

let matrix_of_list l =
  let m = List.length l in
  if m = 0 then matrix_0 (0,0) else
  let n = List.length (List.hd l) in
  (m,n),itern 1 l (fun v i -> itern 1 v (fun c j -> (i,j) |-> c)) undefined;;

(* ------------------------------------------------------------------------- *)
(* Monomials.                                                                *)
(* ------------------------------------------------------------------------- *)

let monomial_eval assig (m:monomial) =
  foldl (fun a x k -> a */ power_num (apply assig x) (Int k))
        (Int 1) m;;

let monomial_1 = (undefined:monomial);;

let monomial_var x = (x |=> 1 :monomial);;

let (monomial_mul:monomial->monomial->monomial) =
  combine (+) (fun x -> false);;

let monomial_pow (m:monomial) k =
  if k = 0 then monomial_1
  else mapf (fun x -> k * x) m;;

let monomial_divides (m1:monomial) (m2:monomial) =
  foldl (fun a x k -> tryapplyd m2 x 0 >= k & a) true m1;;

let monomial_div (m1:monomial) (m2:monomial) =
  let m = combine (+) (fun x -> x = 0) m1 (mapf (fun x -> -x) m2) in
  if foldl (fun a x k -> k >= 0 & a) true m then m
  else failwith "monomial_div: non-divisible";;

let monomial_degree x (m:monomial) = tryapplyd m x 0;;

let monomial_lcm (m1:monomial) (m2:monomial) =
  (itlist (fun x -> x |-> max (monomial_degree x m1) (monomial_degree x m2))
          (union (dom m1) (dom m2)) undefined :monomial);;

let monomial_multidegree (m:monomial) = foldl (fun a x k -> k + a) 0 m;;

let monomial_variables m = dom m;;

(* ------------------------------------------------------------------------- *)
(* Polynomials.                                                              *)
(* ------------------------------------------------------------------------- *)

let eval assig (p:poly) =
  foldl (fun a m c -> a +/ c */ monomial_eval assig m) (Int 0) p;;

let poly_0 = (undefined:poly);;

let poly_isconst (p:poly) = foldl (fun a m c -> m = monomial_1 & a) true p;;

let poly_var x = ((monomial_var x) |=> Int 1 :poly);;

let poly_const c =
  if c =/ Int 0 then poly_0 else (monomial_1 |=> c);;

let poly_cmul c (p:poly) =
  if c =/ Int 0 then poly_0
  else mapf (fun x -> c */ x) p;;

let poly_neg (p:poly) = (mapf minus_num p :poly);;

let poly_add (p1:poly) (p2:poly) =
  (combine (+/) (fun x -> x =/ Int 0) p1 p2 :poly);;

let poly_sub p1 p2 = poly_add p1 (poly_neg p2);;

let poly_cmmul (c,m) (p:poly) =
  if c =/ Int 0 then poly_0
  else if m = monomial_1 then mapf (fun d -> c */ d) p
  else foldl (fun a m' d -> (monomial_mul m m' |-> c */ d) a) poly_0 p;;

let poly_mul (p1:poly) (p2:poly) =
  foldl (fun a m c -> poly_add (poly_cmmul (c,m) p2) a) poly_0 p1;;

let poly_div (p1:poly) (p2:poly) =
  if not(poly_isconst p2) then failwith "poly_div: non-constant" else
  let c = eval undefined p2 in
  if c =/ Int 0 then failwith "poly_div: division by zero"
  else poly_cmul (Int 1 // c) p1;;

let poly_square p = poly_mul p p;;

let rec poly_pow p k =
  if k = 0 then poly_const (Int 1)
  else if k = 1 then p
  else let q = poly_square(poly_pow p (k / 2)) in
       if k mod 2 = 1 then poly_mul p q else q;;

let poly_exp p1 p2 =
  if not(poly_isconst p2) then failwith "poly_exp: not a constant" else
  poly_pow p1 (Num.int_of_num (eval undefined p2));;

let degree x (p:poly) = foldl (fun a m c -> max (monomial_degree x m) a) 0 p;;

let multidegree (p:poly) =
  foldl (fun a m c -> max (monomial_multidegree m) a) 0 p;;

let poly_variables (p:poly) =
  foldr (fun m c -> union (monomial_variables m)) p [];;

(* ------------------------------------------------------------------------- *)
(* Order monomials for human presentation.                                   *)
(* ------------------------------------------------------------------------- *)

let humanorder_varpow (x1,k1) (x2,k2) = x1 < x2 or x1 = x2 & k1 > k2;;

let humanorder_monomial =
  let rec ord l1 l2 = match (l1,l2) with
    _,[] -> true
  | [],_ -> false
  | h1::t1,h2::t2 -> humanorder_varpow h1 h2 or h1 = h2 & ord t1 t2 in
  fun m1 m2 -> m1 = m2 or
               ord (sort humanorder_varpow (graph m1))
                   (sort humanorder_varpow (graph m2));;

(* ------------------------------------------------------------------------- *)
(* Conversions to strings.                                                   *)
(* ------------------------------------------------------------------------- *)

let string_of_vector min_size max_size (v:vector) =
  let n_raw = dim v in
  if n_raw = 0 then "[]" else
  let n = max min_size (min n_raw max_size) in
  let xs = List.map ((o) string_of_num (element v)) (1--n) in
  "[" ^ end_itlist (fun s t -> s ^ ", " ^ t) xs ^
  (if n_raw > max_size then ", ...]" else "]");;

let string_of_matrix max_size (m:matrix) =
  let i_raw,j_raw = dimensions m in
  let i = min max_size i_raw and j = min max_size j_raw in
  let rstr = List.map (fun k -> string_of_vector j j (row k m)) (1--i) in
  "["^end_itlist(fun s t -> s^";\n "^t) rstr ^
  (if j > max_size then "\n ...]" else "]");;

let string_of_vname (v:vname): string = (v: string);;

let rec string_of_term t =
  match t with
  Opp t1 -> "(- " ^ string_of_term t1 ^ ")"
| Add (t1, t2) ->
   "(" ^ (string_of_term t1) ^ " + " ^ (string_of_term t2) ^ ")"
| Sub (t1, t2) ->
   "(" ^ (string_of_term t1) ^ " - " ^ (string_of_term t2) ^ ")"
| Mul (t1, t2) ->
   "(" ^ (string_of_term t1) ^ " * " ^ (string_of_term t2) ^ ")"
| Inv t1 -> "(/ " ^ string_of_term t1 ^ ")"
| Div (t1, t2) ->
   "(" ^ (string_of_term t1) ^ " / " ^ (string_of_term t2) ^ ")"
| Pow (t1, n1) ->
   "(" ^ (string_of_term t1) ^ " ^ " ^ (string_of_int n1) ^ ")"
| Zero -> "0"
| Var v -> "x" ^ (string_of_vname v)
| Const x -> string_of_num x;;


let string_of_varpow x k =
  if k = 1 then string_of_vname x else string_of_vname x^"^"^string_of_int k;;

let string_of_monomial m =
  if m = monomial_1 then "1" else
  let vps = List.fold_right (fun (x,k) a -> string_of_varpow x k :: a)
                            (sort humanorder_varpow (graph m)) [] in
  end_itlist (fun s t -> s^"*"^t) vps;;

let string_of_cmonomial (c,m) =
  if m = monomial_1 then string_of_num c
  else if c =/ Int 1 then string_of_monomial m
  else string_of_num c ^ "*" ^ string_of_monomial m;;

let string_of_poly (p:poly) =
  if p = poly_0 then "<<0>>" else
  let cms = sort (fun (m1,_) (m2,_) -> humanorder_monomial m1 m2) (graph p) in
  let s =
    List.fold_left (fun a (m,c) ->
             if c </ Int 0 then a ^ " - " ^ string_of_cmonomial(minus_num c,m)
             else a ^ " + " ^ string_of_cmonomial(c,m))
          "" cms in
  let s1 = String.sub s 0 3
  and s2 = String.sub s 3 (String.length s - 3) in
  "<<" ^(if s1 = " + " then s2 else "-"^s2)^">>";;

(* ------------------------------------------------------------------------- *)
(* Printers.                                                                 *)
(* ------------------------------------------------------------------------- *)

let print_vector v = Format.print_string(string_of_vector 0 20 v);;

let print_matrix m = Format.print_string(string_of_matrix 20 m);;

let print_monomial m = Format.print_string(string_of_monomial m);;

let print_poly m = Format.print_string(string_of_poly m);;

(*
#install_printer print_vector;;
#install_printer print_matrix;;
#install_printer print_monomial;;
#install_printer print_poly;;
*)

(* ------------------------------------------------------------------------- *)
(* Conversion from  term.                                                 *)
(* ------------------------------------------------------------------------- *)

let rec poly_of_term t = match t with
  Zero -> poly_0
| Const n -> poly_const n
| Var x -> poly_var x
| Opp t1 -> poly_neg (poly_of_term t1)
| Inv t1 ->
      let p = poly_of_term t1 in
      if poly_isconst p then poly_const(Int 1 // eval undefined p)
      else failwith "poly_of_term: inverse of non-constant polyomial"
| Add (l, r) -> poly_add (poly_of_term l) (poly_of_term r)
| Sub (l, r) -> poly_sub (poly_of_term l) (poly_of_term r)
| Mul (l, r) -> poly_mul (poly_of_term l) (poly_of_term r)
| Div (l, r) ->
      let p = poly_of_term l and q = poly_of_term r in
      if poly_isconst q then poly_cmul (Int 1 // eval undefined q) p
      else failwith "poly_of_term: division by non-constant polynomial"
| Pow (t, n) ->
      poly_pow (poly_of_term t) n;;

(* ------------------------------------------------------------------------- *)
(* String of vector (just a list of space-separated numbers).                *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_vector (v:vector) =
  let n = dim v in
  let strs = List.map (o (decimalize 20)  (element v)) (1--n) in
  end_itlist (fun x y -> x ^ " " ^ y) strs ^ "\n";;

(* ------------------------------------------------------------------------- *)
(* String for block diagonal matrix numbered k.                              *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_blockdiagonal k m =
  let pfx = string_of_int k ^" " in
  let ents =
    foldl (fun a (b,i,j) c -> if i > j then a else ((b,i,j),c)::a) [] m in
  let entss = sort (increasing fst) ents in
  itlist (fun ((b,i,j),c) a ->
     pfx ^ string_of_int b ^ " " ^ string_of_int i ^ " " ^ string_of_int j ^
     " " ^ decimalize 20 c ^ "\n" ^ a) entss "";;

(* ------------------------------------------------------------------------- *)
(* String for a matrix numbered k, in SDPA sparse format.                    *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_matrix k (m:matrix) =
  let pfx = string_of_int k ^ " 1 " in
  let ms = foldr (fun (i,j) c a -> if i > j then a else ((i,j),c)::a)
                 (snd m) [] in
  let mss = sort (increasing fst) ms in
  itlist (fun ((i,j),c) a ->
     pfx ^ string_of_int i ^ " " ^ string_of_int j ^
     " " ^ decimalize 20 c ^ "\n" ^ a) mss "";;

(* ------------------------------------------------------------------------- *)
(* String in SDPA sparse format for standard SDP problem:                    *)
(*                                                                           *)
(*    X = v_1 * [M_1] + ... + v_m * [M_m] - [M_0] must be PSD                *)
(*    Minimize obj_1 * v_1 + ... obj_m * v_m                                 *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_problem comment obj mats =
  let m = List.length mats - 1
  and n,_ = dimensions (List.hd mats) in
  "\"" ^ comment ^ "\"\n" ^
  string_of_int m ^ "\n" ^
  "1\n" ^
  string_of_int n ^ "\n" ^
  sdpa_of_vector obj ^
  itlist2 (fun k m a -> sdpa_of_matrix (k - 1) m ^ a)
          (1--List.length mats) mats "";;

(* ------------------------------------------------------------------------- *)
(* More parser basics.                                                       *)
(* ------------------------------------------------------------------------- *)

let word s =
   end_itlist (fun p1 p2 -> (p1 ++ p2) >> (fun (s,t) -> s^t))
              (List.map a (explode s));;
let token s =
  many (some isspace) ++ word s ++ many (some isspace)
  >> (fun ((_,t),_) -> t);;

let decimal =
  let numeral = some isnum in
  let decimalint = atleast 1 numeral >> ((o) Num.num_of_string  implode) in
  let decimalfrac = atleast 1 numeral
    >> (fun s -> Num.num_of_string(implode s) // pow10 (List.length s)) in
  let decimalsig =
    decimalint ++ possibly (a "." ++ decimalfrac >> snd)
    >> (function (h,[x]) -> h +/ x | (h,_) -> h) in
  let signed prs =
       a "-" ++ prs >> ((o) minus_num snd)
    || a "+" ++ prs >> snd
    || prs in
  let exponent = (a "e" || a "E") ++ signed decimalint >> snd in
    signed decimalsig ++ possibly exponent
    >> (function (h,[x]) -> h */ power_num (Int 10) x | (h,_) -> h);;

let mkparser p s =
  let x,rst = p(explode s) in
  if rst = [] then x else failwith "mkparser: unparsed input";;

let parse_decimal = mkparser decimal;;

(* ------------------------------------------------------------------------- *)
(* Parse back a vector.                                                      *)
(* ------------------------------------------------------------------------- *)

let parse_sdpaoutput,parse_csdpoutput =
  let vector =
    token "{" ++ listof decimal (token ",") "decimal" ++ token "}"
               >> (fun ((_,v),_) -> vector_of_list v) in
  let rec skipupto dscr prs inp =
      (dscr ++ prs >> snd
    || some (fun c -> true) ++ skipupto dscr prs >> snd) inp in
  let ignore inp = (),[] in
  let sdpaoutput =
    skipupto (word "xVec" ++ token "=")
             (vector ++ ignore >> fst) in
  let csdpoutput =
    (decimal ++ many(a " " ++ decimal >> snd) >> (fun (h,t) -> h::t)) ++
    (a " " ++ a "\n" ++ ignore) >> ((o) vector_of_list fst) in
  mkparser sdpaoutput,mkparser csdpoutput;;

(* ------------------------------------------------------------------------- *)
(* Also parse the SDPA output to test success (CSDP yields a return code).   *)
(* ------------------------------------------------------------------------- *)

let sdpa_run_succeeded =
   let rec skipupto dscr prs inp =
      (dscr ++ prs >> snd
    || some (fun c -> true) ++ skipupto dscr prs >> snd) inp in
  let prs = skipupto (word "phase.value" ++ token "=")
                     (possibly (a "p") ++ possibly (a "d") ++
                      (word "OPT" || word "FEAS")) in
  fun s -> try ignore (prs (explode s)); true with Noparse -> false;;

(* ------------------------------------------------------------------------- *)
(* The default parameters. Unfortunately this goes to a fixed file.          *)
(* ------------------------------------------------------------------------- *)

let sdpa_default_parameters =
"100     unsigned int maxIteration;\
\n1.0E-7  double 0.0 < epsilonStar;\
\n1.0E2   double 0.0 < lambdaStar;\
\n2.0     double 1.0 < omegaStar;\
\n-1.0E5  double lowerBound;\
\n1.0E5   double upperBound;\
\n0.1     double 0.0 <= betaStar <  1.0;\
\n0.2     double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;\
\n0.9     double 0.0 < gammaStar  <  1.0;\
\n1.0E-7  double 0.0 < epsilonDash;\
\n";;

(* ------------------------------------------------------------------------- *)
(* These were suggested by Makoto Yamashita for problems where we are        *)
(* right at the edge of the semidefinite cone, as sometimes happens.         *)
(* ------------------------------------------------------------------------- *)

let sdpa_alt_parameters =
"1000    unsigned int maxIteration;\
\n1.0E-7  double 0.0 < epsilonStar;\
\n1.0E4   double 0.0 < lambdaStar;\
\n2.0     double 1.0 < omegaStar;\
\n-1.0E5  double lowerBound;\
\n1.0E5   double upperBound;\
\n0.1     double 0.0 <= betaStar <  1.0;\
\n0.2     double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;\
\n0.9     double 0.0 < gammaStar  <  1.0;\
\n1.0E-7  double 0.0 < epsilonDash;\
\n";;

let sdpa_params = sdpa_alt_parameters;;

(* ------------------------------------------------------------------------- *)
(* CSDP parameters; so far I'm sticking with the defaults.                   *)
(* ------------------------------------------------------------------------- *)

let csdp_default_parameters =
"axtol=1.0e-8\
\natytol=1.0e-8\
\nobjtol=1.0e-8\
\npinftol=1.0e8\
\ndinftol=1.0e8\
\nmaxiter=100\
\nminstepfrac=0.9\
\nmaxstepfrac=0.97\
\nminstepp=1.0e-8\
\nminstepd=1.0e-8\
\nusexzgap=1\
\ntweakgap=0\
\naffine=0\
\nprintlevel=1\
\n";;

let csdp_params = csdp_default_parameters;;

(* ------------------------------------------------------------------------- *)
(* Now call CSDP on a problem and parse back the output.                     *)
(* ------------------------------------------------------------------------- *)

let run_csdp dbg obj mats =
  let input_file = Filename.temp_file "sos" ".dat-s" in
  let output_file =
    String.sub input_file 0 (String.length input_file - 6) ^ ".out"
  and params_file = Filename.concat (!temp_path) "param.csdp" in
  file_of_string input_file (sdpa_of_problem "" obj mats);
  file_of_string params_file csdp_params;
  let rv = Sys.command("cd "^(!temp_path)^"; csdp "^input_file ^
                        " " ^ output_file ^
                       (if dbg then "" else "> /dev/null")) in
  let op = string_of_file output_file in
  let res = parse_csdpoutput op in
  ((if dbg then ()
    else (Sys.remove input_file; Sys.remove output_file));
    rv,res);;

let csdp obj mats =
  let rv,res = run_csdp (!debugging) obj mats in
  (if rv = 1 or rv = 2 then failwith "csdp: Problem is infeasible"
   else if rv = 3 then ()
    (* Format.print_string "csdp warning: Reduced accuracy";
     Format.print_newline() *)
   else if rv <> 0 then failwith("csdp: error "^string_of_int rv)
   else ());
  res;;

(* ------------------------------------------------------------------------- *)
(* Try some apparently sensible scaling first. Note that this is purely to   *)
(* get a cleaner translation to floating-point, and doesn't affect any of    *)
(* the results, in principle. In practice it seems a lot better when there   *)
(* are extreme numbers in the original problem.                              *)
(* ------------------------------------------------------------------------- *)

let scale_then =
  let common_denominator amat acc =
    foldl (fun a m c -> lcm_num (denominator c) a) acc amat
  and maximal_element amat acc =
    foldl (fun maxa m c -> max_num maxa (abs_num c)) acc amat in
  fun solver obj mats ->
    let cd1 = itlist common_denominator mats (Int 1)
    and cd2 = common_denominator (snd obj)  (Int 1) in
    let mats' = List.map (mapf (fun x -> cd1 */ x)) mats
    and obj' = vector_cmul cd2 obj in
    let max1 = itlist maximal_element mats' (Int 0)
    and max2 = maximal_element (snd obj') (Int 0) in
    let scal1 = pow2 (20-int_of_float(log(float_of_num max1) /. log 2.0))
    and scal2 = pow2 (20-int_of_float(log(float_of_num max2) /. log 2.0)) in
    let mats'' = List.map (mapf (fun x -> x */ scal1)) mats'
    and obj'' = vector_cmul scal2 obj' in
    solver obj'' mats'';;

(* ------------------------------------------------------------------------- *)
(* Round a vector to "nice" rationals.                                       *)
(* ------------------------------------------------------------------------- *)

let nice_rational n x = round_num (n */ x) // n;;

let nice_vector n = mapa (nice_rational n);;

(* ------------------------------------------------------------------------- *)
(* Reduce linear program to SDP (diagonal matrices) and test with CSDP. This *)
(* one tests A [-1;x1;..;xn] >= 0 (i.e. left column is negated constants).   *)
(* ------------------------------------------------------------------------- *)

let linear_program_basic a =
  let m,n = dimensions a in
  let mats =  List.map (fun j -> diagonal (column j a)) (1--n)
  and obj = vector_const (Int 1) m in
  let rv,res = run_csdp false obj mats in
  if rv = 1 or rv = 2 then false
  else if rv = 0 then true
  else failwith "linear_program: An error occurred in the SDP solver";;

(* ------------------------------------------------------------------------- *)
(* Alternative interface testing A x >= b for matrix A, vector b.            *)
(* ------------------------------------------------------------------------- *)

let linear_program a b =
  let m,n = dimensions a in
  if dim b <> m then failwith "linear_program: incompatible dimensions" else
  let mats = diagonal b :: List.map (fun j -> diagonal (column j a)) (1--n)
  and obj = vector_const (Int 1) m in
  let rv,res = run_csdp false obj mats in
  if rv = 1 or rv = 2 then false
  else if rv = 0 then true
  else failwith "linear_program: An error occurred in the SDP solver";;

(* ------------------------------------------------------------------------- *)
(* Test whether a point is in the convex hull of others. Rather than use     *)
(* computational geometry, express as linear inequalities and call CSDP.     *)
(* This is a bit lazy of me, but it's easy and not such a bottleneck so far. *)
(* ------------------------------------------------------------------------- *)

let in_convex_hull pts pt =
  let pts1 = (1::pt) :: List.map (fun x -> 1::x) pts in
  let pts2 = List.map (fun p -> List.map (fun x -> -x) p @ p) pts1 in
  let n = List.length pts + 1
  and v = 2 * (List.length pt + 1) in
  let m = v + n - 1 in
  let mat =
    (m,n),
    itern 1 pts2 (fun pts j -> itern 1 pts (fun x i -> (i,j) |-> Int x))
                 (iter (1,n) (fun i -> (v + i,i+1) |-> Int 1) undefined) in
  linear_program_basic mat;;

(* ------------------------------------------------------------------------- *)
(* Filter down a set of points to a minimal set with the same convex hull.   *)
(* ------------------------------------------------------------------------- *)

let minimal_convex_hull =
  let augment1 = function
    | [] -> assert false
    | (m::ms) -> if in_convex_hull ms m then ms else ms@[m] in
  let augment m ms = funpow 3 augment1 (m::ms) in
  fun mons ->
    let mons' = itlist augment (List.tl mons) [List.hd mons] in
    funpow (List.length mons') augment1 mons';;

(* ------------------------------------------------------------------------- *)
(* Stuff for "equations" (generic A->num functions).                         *)
(* ------------------------------------------------------------------------- *)

let equation_cmul c eq =
  if c =/ Int 0 then Empty else mapf (fun d -> c */ d) eq;;

let equation_add eq1 eq2 = combine (+/) (fun x -> x =/ Int 0) eq1 eq2;;

let equation_eval assig eq =
  let value v = apply assig v in
  foldl (fun a v c -> a +/ value(v) */ c) (Int 0) eq;;

(* ------------------------------------------------------------------------- *)
(* Eliminate among linear equations: return unconstrained variables and      *)
(* assignments for the others in terms of them. We give one pseudo-variable  *)
(* "one" that's used for a constant term.                                    *)
(* ------------------------------------------------------------------------- *)

let failstore = ref [];;

let eliminate_equations =
  let rec extract_first p l =
    match l with
      [] -> failwith "extract_first"
    | h::t -> if p(h) then h,t else
              let k,s = extract_first p t in
              k,h::s in
  let rec eliminate vars dun eqs =
    match vars with
      [] -> if forall is_undefined eqs then dun
            else (failstore := [vars,dun,eqs]; raise Unsolvable)
    | v::vs ->
            try let eq,oeqs = extract_first (fun e -> defined e v) eqs in
                let a = apply eq v in
                let eq' = equation_cmul (Int(-1) // a) (undefine v eq) in
                let elim e =
                  let b = tryapplyd e v (Int 0) in
                  if b =/ Int 0 then e else
                  equation_add e (equation_cmul (minus_num b // a) eq) in
                eliminate vs ((v |-> eq') (mapf elim dun)) (List.map elim oeqs)
            with Failure _ -> eliminate vs dun eqs in
  fun one vars eqs ->
    let assig = eliminate vars undefined eqs in
    let vs = foldl (fun a x f -> subtract (dom f) [one] @ a) [] assig in
    setify vs,assig;;

(* ------------------------------------------------------------------------- *)
(* Eliminate all variables, in an essentially arbitrary order.               *)
(* ------------------------------------------------------------------------- *)

let eliminate_all_equations one =
  let choose_variable eq =
    let (v,_) = choose eq in
    if v = one then
      let eq' = undefine v eq in
      if is_undefined eq' then failwith "choose_variable" else
      let (w,_) = choose eq' in w
    else v in
  let rec eliminate dun eqs =
    match eqs with
      [] -> dun
    | eq::oeqs ->
        if is_undefined eq then eliminate dun oeqs else
        let v = choose_variable eq in
        let a = apply eq v in
        let eq' = equation_cmul (Int(-1) // a) (undefine v eq) in
        let elim e =
          let b = tryapplyd e v (Int 0) in
          if b =/ Int 0 then e else
          equation_add e (equation_cmul (minus_num b // a) eq) in
        eliminate ((v |-> eq') (mapf elim dun)) (List.map elim oeqs) in
  fun eqs ->
    let assig = eliminate undefined eqs in
    let vs = foldl (fun a x f -> subtract (dom f) [one] @ a) [] assig in
    setify vs,assig;;

(* ------------------------------------------------------------------------- *)
(* Solve equations by assigning arbitrary numbers.                           *)
(* ------------------------------------------------------------------------- *)

let solve_equations one eqs =
  let vars,assigs = eliminate_all_equations one eqs in
  let vfn = itlist (fun v -> (v |-> Int 0)) vars (one |=> Int(-1)) in
  let ass =
    combine (+/) (fun c -> false) (mapf (equation_eval vfn) assigs) vfn in
  if forall (fun e -> equation_eval ass e =/ Int 0) eqs
  then undefine one ass else raise Sanity;;

(* ------------------------------------------------------------------------- *)
(* Hence produce the "relevant" monomials: those whose squares lie in the    *)
(* Newton polytope of the monomials in the input. (This is enough according  *)
(* to Reznik: "Extremal PSD forms with few terms", Duke Math. Journal,       *)
(* vol 45, pp. 363--374, 1978.                                               *)
(*                                                                           *)
(* These are ordered in sort of decreasing degree. In particular the         *)
(* constant monomial is last; this gives an order in diagonalization of the  *)
(* quadratic form that will tend to display constants.                       *)
(* ------------------------------------------------------------------------- *)

let newton_polytope pol =
  let vars = poly_variables pol in
  let mons = List.map (fun m -> List.map (fun x -> monomial_degree x m) vars) (dom pol)
  and ds = List.map (fun x -> (degree x pol + 1) / 2) vars in
  let all = itlist (fun n -> allpairs (fun h t -> h::t) (0--n)) ds [[]]
  and mons' = minimal_convex_hull mons in
  let all' =
    List.filter (fun m -> in_convex_hull mons' (List.map (fun x -> 2 * x) m)) all in
  List.map (fun m -> itlist2 (fun v i a -> if i = 0 then a else (v |-> i) a)
                        vars m monomial_1) (List.rev all');;

(* ------------------------------------------------------------------------- *)
(* Diagonalize (Cholesky/LDU) the matrix corresponding to a quadratic form.  *)
(* ------------------------------------------------------------------------- *)

let diag m =
  let nn = dimensions m in
  let n = fst nn in
  if snd nn <> n then failwith "diagonalize: non-square matrix" else
  let rec diagonalize i m =
    if is_zero m then [] else
    let a11 = element m (i,i) in
    if a11 </ Int 0 then failwith "diagonalize: not PSD"
    else if a11 =/ Int 0 then
      if is_zero(row i m) then diagonalize (i + 1) m
      else failwith "diagonalize: not PSD"
    else
      let v = row i m in
      let v' = mapa (fun a1k -> a1k // a11) v in
      let m' =
      (n,n),
      iter (i+1,n) (fun j ->
          iter (i+1,n) (fun k ->
              ((j,k) |--> (element m (j,k) -/ element v j */ element v' k))))
          undefined in
      (a11,v')::diagonalize (i + 1) m' in
  diagonalize 1 m;;

(* ------------------------------------------------------------------------- *)
(* Adjust a diagonalization to collect rationals at the start.               *)
(* ------------------------------------------------------------------------- *)

let deration d =
  if d = [] then Int 0,d else
  let adj(c,l) =
    let a = foldl (fun a i c -> lcm_num a (denominator c)) (Int 1) (snd l) //
            foldl (fun a i c -> gcd_num a (numerator c)) (Int 0) (snd l) in
    (c // (a */ a)),mapa (fun x -> a */ x) l in
  let d' = List.map adj d in
  let a = itlist ((o) lcm_num ( (o) denominator fst)) d' (Int 1) //
          itlist ((o) gcd_num ( (o) numerator fst)) d' (Int 0)  in
  (Int 1 // a),List.map (fun (c,l) -> (a */ c,l)) d';;

(* ------------------------------------------------------------------------- *)
(* Enumeration of monomials with given multidegree bound.                    *)
(* ------------------------------------------------------------------------- *)

let rec enumerate_monomials d vars =
  if d < 0 then []
  else if d = 0 then [undefined]
  else if vars = [] then [monomial_1] else
  let alts =
    List.map (fun k -> let oths = enumerate_monomials (d - k) (List.tl vars) in
                  List.map (fun ks -> if k = 0 then ks else (List.hd vars |-> k) ks) oths)
        (0--d) in
  end_itlist (@) alts;;

(* ------------------------------------------------------------------------- *)
(* Enumerate products of distinct input polys with degree <= d.              *)
(* We ignore any constant input polynomials.                                 *)
(* Give the output polynomial and a record of how it was derived.            *)
(* ------------------------------------------------------------------------- *)

let rec enumerate_products d pols =
  if d = 0 then [poly_const num_1,Rational_lt num_1] else if d < 0 then [] else
  match pols with
    [] -> [poly_const num_1,Rational_lt num_1]
  | (p,b)::ps -> let e = multidegree p in
                 if e = 0 then enumerate_products d ps else
                 enumerate_products d ps @
                 List.map (fun (q,c) -> poly_mul p q,Product(b,c))
                     (enumerate_products (d - e) ps);;

(* ------------------------------------------------------------------------- *)
(* Multiply equation-parametrized poly by regular poly and add accumulator.  *)
(* ------------------------------------------------------------------------- *)

let epoly_pmul p q acc =
  foldl (fun a m1 c ->
           foldl (fun b m2 e ->
                        let m =  monomial_mul m1 m2 in
                        let es = tryapplyd b m undefined in
                        (m |-> equation_add (equation_cmul c e) es) b)
                 a q) acc p;;

(* ------------------------------------------------------------------------- *)
(* Usual operations on equation-parametrized poly.                           *)
(* ------------------------------------------------------------------------- *)

let epoly_cmul c l =
  if c =/ Int 0 then undefined else mapf (equation_cmul c) l;;

let epoly_neg = epoly_cmul (Int(-1));;

let epoly_add = combine equation_add is_undefined;;

let epoly_sub p q = epoly_add p (epoly_neg q);;

(* ------------------------------------------------------------------------- *)
(* Convert regular polynomial. Note that we treat (0,0,0) as -1.             *)
(* ------------------------------------------------------------------------- *)

let epoly_of_poly p =
  foldl (fun a m c -> (m |-> ((0,0,0) |=> minus_num c)) a) undefined p;;

(* ------------------------------------------------------------------------- *)
(* String for block diagonal matrix numbered k.                              *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_blockdiagonal k m =
  let pfx = string_of_int k ^" " in
  let ents =
    foldl (fun a (b,i,j) c -> if i > j then a else ((b,i,j),c)::a) [] m in
  let entss = sort (increasing fst) ents in
  itlist (fun ((b,i,j),c) a ->
     pfx ^ string_of_int b ^ " " ^ string_of_int i ^ " " ^ string_of_int j ^
     " " ^ decimalize 20 c ^ "\n" ^ a) entss "";;

(* ------------------------------------------------------------------------- *)
(* SDPA for problem using block diagonal (i.e. multiple SDPs)                *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_blockproblem comment nblocks blocksizes obj mats =
  let m = List.length mats - 1 in
  "\"" ^ comment ^ "\"\n" ^
  string_of_int m ^ "\n" ^
  string_of_int nblocks ^ "\n" ^
  (end_itlist (fun s t -> s^" "^t) (List.map string_of_int blocksizes)) ^
  "\n" ^
  sdpa_of_vector obj ^
  itlist2 (fun k m a -> sdpa_of_blockdiagonal (k - 1) m ^ a)
          (1--List.length mats) mats "";;

(* ------------------------------------------------------------------------- *)
(* Hence run CSDP on a problem in block diagonal form.                       *)
(* ------------------------------------------------------------------------- *)

let run_csdp dbg nblocks blocksizes obj mats =
  let input_file = Filename.temp_file "sos" ".dat-s" in
  let output_file =
    String.sub input_file 0 (String.length input_file - 6) ^ ".out"
  and params_file = Filename.concat (!temp_path) "param.csdp" in
  file_of_string input_file
   (sdpa_of_blockproblem "" nblocks blocksizes obj mats);
  file_of_string params_file csdp_params;
  let rv = Sys.command("cd "^(!temp_path)^"; csdp "^input_file ^
                        " " ^ output_file ^
                       (if dbg then "" else "> /dev/null")) in
  let op = string_of_file output_file in
  let res = parse_csdpoutput op in
  ((if dbg then ()
    else (Sys.remove input_file; Sys.remove output_file));
    rv,res);;

let csdp nblocks blocksizes obj mats =
  let rv,res = run_csdp (!debugging) nblocks blocksizes obj mats in
  (if rv = 1 or rv = 2 then failwith "csdp: Problem is infeasible"
   else if rv = 3 then ()
    (*Format.print_string "csdp warning: Reduced accuracy";
     Format.print_newline() *)
   else if rv <> 0 then failwith("csdp: error "^string_of_int rv)
   else ());
  res;;

(* ------------------------------------------------------------------------- *)
(* 3D versions of matrix operations to consider blocks separately.           *)
(* ------------------------------------------------------------------------- *)

let bmatrix_add = combine (+/) (fun x -> x =/ Int 0);;

let bmatrix_cmul c bm =
  if c =/ Int 0 then undefined
  else mapf (fun x -> c */ x) bm;;

let bmatrix_neg = bmatrix_cmul (Int(-1));;

let bmatrix_sub m1 m2 = bmatrix_add m1 (bmatrix_neg m2);;

(* ------------------------------------------------------------------------- *)
(* Smash a block matrix into components.                                     *)
(* ------------------------------------------------------------------------- *)

let blocks blocksizes bm =
  List.map (fun (bs,b0) ->
        let m = foldl
          (fun a (b,i,j) c -> if b = b0 then ((i,j) |-> c) a else a)
          undefined bm in
        (((bs,bs),m):matrix))
      (zip blocksizes (1--List.length blocksizes));;

(* ------------------------------------------------------------------------- *)
(* Positiv- and Nullstellensatz. Flag "linf" forces a linear representation. *)
(* ------------------------------------------------------------------------- *)

let real_positivnullstellensatz_general linf d eqs leqs pol =
  let vars = itlist ((o) union poly_variables) (pol::eqs @ List.map fst leqs) [] in
  let monoid =
    if linf then
      (poly_const num_1,Rational_lt num_1)::
      (List.filter (fun (p,c) -> multidegree p <= d) leqs)
    else enumerate_products d leqs in
  let nblocks = List.length monoid in
  let mk_idmultiplier k p =
    let e = d - multidegree p in
    let mons = enumerate_monomials e vars in
    let nons = zip mons (1--List.length mons) in
    mons,
    itlist (fun (m,n) -> (m |-> ((-k,-n,n) |=> Int 1))) nons undefined in
  let mk_sqmultiplier k (p,c) =
    let e = (d - multidegree p) / 2 in
    let mons = enumerate_monomials e vars in
    let nons = zip mons (1--List.length mons) in
    mons,
    itlist (fun (m1,n1) ->
      itlist (fun (m2,n2) a ->
          let m = monomial_mul m1 m2 in
          if n1 > n2 then a else
          let c = if n1 = n2 then Int 1 else Int 2 in
          let e = tryapplyd a m undefined in
          (m |-> equation_add ((k,n1,n2) |=> c) e) a)
         nons)
       nons undefined in
  let sqmonlist,sqs = unzip(List.map2 mk_sqmultiplier (1--List.length monoid) monoid)
  and idmonlist,ids =  unzip(List.map2 mk_idmultiplier (1--List.length eqs) eqs) in
  let blocksizes = List.map List.length sqmonlist in
  let bigsum =
    itlist2 (fun p q a -> epoly_pmul p q a) eqs ids
            (itlist2 (fun (p,c) s a -> epoly_pmul p s a) monoid sqs
                     (epoly_of_poly(poly_neg pol))) in
  let eqns = foldl (fun a m e -> e::a) [] bigsum in
  let pvs,assig = eliminate_all_equations (0,0,0) eqns in
  let qvars = (0,0,0)::pvs in
  let allassig = itlist (fun v -> (v |-> (v |=> Int 1))) pvs assig in
  let mk_matrix v =
    foldl (fun m (b,i,j) ass -> if b < 0 then m else
                                let c = tryapplyd ass v (Int 0) in
                                if c =/ Int 0 then m else
                                ((b,j,i) |-> c) (((b,i,j) |-> c) m))
          undefined allassig in
  let diagents = foldl
    (fun a (b,i,j) e -> if b > 0 & i = j then equation_add e a else a)
    undefined allassig in
  let mats = List.map mk_matrix qvars
  and obj = List.length pvs,
            itern 1 pvs (fun v i -> (i |--> tryapplyd diagents v (Int 0)))
                        undefined in
  let raw_vec = if pvs = [] then vector_0 0
                else scale_then (csdp nblocks blocksizes) obj mats in
  let find_rounding d =
   (if !debugging then
     (Format.print_string("Trying rounding with limit "^string_of_num d);
      Format.print_newline())
    else ());
    let vec = nice_vector d raw_vec in
    let blockmat = iter (1,dim vec)
     (fun i a -> bmatrix_add (bmatrix_cmul (element vec i) (el i mats)) a)
     (bmatrix_neg (el 0 mats)) in
    let allmats = blocks blocksizes blockmat in
    vec,List.map diag allmats in
  let vec,ratdias =
    if pvs = [] then find_rounding num_1
    else tryfind find_rounding (List.map Num.num_of_int (1--31) @
                                List.map pow2 (5--66)) in
  let newassigs =
    itlist (fun k -> el (k - 1) pvs |-> element vec k)
           (1--dim vec) ((0,0,0) |=> Int(-1)) in
  let finalassigs =
    foldl (fun a v e -> (v |-> equation_eval newassigs e) a) newassigs
          allassig in
  let poly_of_epoly p =
    foldl (fun a v e -> (v |--> equation_eval finalassigs e) a)
          undefined p in
  let mk_sos mons =
    let mk_sq (c,m) =
        c,itlist (fun k a -> (el (k - 1) mons |--> element m k) a)
                 (1--List.length mons) undefined in
    List.map mk_sq in
  let sqs = List.map2 mk_sos sqmonlist ratdias
  and cfs = List.map poly_of_epoly ids in
  let msq = List.filter (fun (a,b) -> b <> []) (List.map2 (fun a b -> a,b) monoid sqs) in
  let eval_sq sqs = itlist
   (fun (c,q) -> poly_add (poly_cmul c (poly_mul q q))) sqs poly_0 in
  let sanity =
    itlist (fun ((p,c),s) -> poly_add (poly_mul p (eval_sq s))) msq
           (itlist2 (fun p q -> poly_add (poly_mul p q)) cfs eqs
                    (poly_neg pol)) in
  if not(is_undefined sanity) then raise Sanity else
  cfs,List.map (fun (a,b) -> snd a,b) msq;;

(* ------------------------------------------------------------------------- *)
(* Iterative deepening.                                                      *)
(* ------------------------------------------------------------------------- *)

let rec deepen f n =
  try print_string "Searching with depth limit ";
      print_int n; print_newline(); f n
  with Failure _ -> deepen f (n + 1);;

(* ------------------------------------------------------------------------- *)
(* The ordering so we can create canonical HOL polynomials.                  *)
(* ------------------------------------------------------------------------- *)

let dest_monomial mon = sort (increasing fst) (graph mon);;

let monomial_order =
  let rec lexorder l1 l2 =
    match (l1,l2) with
      [],[] -> true
    | vps,[] -> false
    | [],vps -> true
    | ((x1,n1)::vs1),((x2,n2)::vs2) ->
          if x1 < x2 then true
          else if x2 < x1 then false
          else if n1 < n2 then false
          else if n2 < n1 then true
          else lexorder vs1 vs2 in
  fun m1 m2 ->
    if m2 = monomial_1 then true else if m1 = monomial_1 then false else
    let mon1 = dest_monomial m1 and mon2 = dest_monomial m2 in
    let deg1 = itlist ((o) (+) snd) mon1 0
    and deg2 = itlist ((o) (+) snd) mon2 0 in
    if deg1 < deg2 then false else if deg1 > deg2 then true
    else lexorder mon1 mon2;;

let dest_poly p =
  List.map (fun (m,c) -> c,dest_monomial m)
      (sort (fun (m1,_) (m2,_) -> monomial_order m1 m2) (graph p));;

(* ------------------------------------------------------------------------- *)
(* Map back polynomials and their composites to HOL.                         *)
(* ------------------------------------------------------------------------- *)

let term_of_varpow =
  fun x k ->
    if k = 1 then Var x else Pow (Var x, k);;

let term_of_monomial =
  fun m -> if m = monomial_1 then Const num_1 else
           let m' = dest_monomial m in
           let vps = itlist (fun (x,k) a -> term_of_varpow x k :: a) m' [] in
           end_itlist (fun s t -> Mul (s,t)) vps;;

let term_of_cmonomial =
  fun (m,c) ->
    if m = monomial_1 then Const c
    else if c =/ num_1 then term_of_monomial m
    else Mul (Const c,term_of_monomial m);;

let term_of_poly =
  fun p ->
    if p = poly_0 then Zero else
    let cms = List.map term_of_cmonomial
     (sort (fun (m1,_) (m2,_) -> monomial_order m1 m2) (graph p)) in
    end_itlist (fun t1 t2 -> Add (t1,t2)) cms;;

let term_of_sqterm (c,p) =
  Product(Rational_lt c,Square(term_of_poly p));;

let term_of_sos (pr,sqs) =
  if sqs = [] then pr
  else Product(pr,end_itlist (fun a b -> Sum(a,b)) (List.map term_of_sqterm sqs));;

(* ------------------------------------------------------------------------- *)
(* Interface to HOL.                                                         *)
(* ------------------------------------------------------------------------- *)
(*
let REAL_NONLINEAR_PROVER translator (eqs,les,lts) =
  let eq0 = map (poly_of_term o lhand o concl) eqs
  and le0 = map (poly_of_term o lhand o concl) les
  and lt0 = map (poly_of_term o lhand o concl) lts in
  let eqp0 = map (fun (t,i) -> t,Axiom_eq i) (zip eq0 (0--(length eq0 - 1)))
  and lep0 = map (fun (t,i) -> t,Axiom_le i) (zip le0 (0--(length le0 - 1)))
  and ltp0 = map (fun (t,i) -> t,Axiom_lt i) (zip lt0 (0--(length lt0 - 1))) in
  let keq,eq = partition (fun (p,_) -> multidegree p = 0) eqp0
  and klep,lep = partition (fun (p,_) -> multidegree p = 0) lep0
  and kltp,ltp = partition (fun (p,_) -> multidegree p = 0) ltp0 in
  let trivial_axiom (p,ax) =
    match ax with
      Axiom_eq n when eval undefined p <>/ num_0 -> el n eqs
    | Axiom_le n when eval undefined p </ num_0 -> el n les
    | Axiom_lt n when eval undefined p <=/ num_0 -> el n lts
    | _ -> failwith "not a trivial axiom" in
  try let th = tryfind trivial_axiom (keq @ klep @ kltp) in
      CONV_RULE (LAND_CONV REAL_POLY_CONV THENC REAL_RAT_RED_CONV) th
  with Failure _ ->
  let pol = itlist poly_mul (map fst ltp) (poly_const num_1) in
  let leq = lep @ ltp in
  let tryall d =
    let e = multidegree pol in
    let k = if e = 0 then 0 else d / e in
    let eq' = map fst eq in
    tryfind (fun i -> d,i,real_positivnullstellensatz_general false d eq' leq
                          (poly_neg(poly_pow pol i)))
            (0--k) in
  let d,i,(cert_ideal,cert_cone) = deepen tryall 0 in
  let proofs_ideal =
    map2 (fun q (p,ax) -> Eqmul(term_of_poly q,ax)) cert_ideal eq
  and proofs_cone = map term_of_sos cert_cone
  and proof_ne =
    if ltp = [] then Rational_lt num_1 else
    let p = end_itlist (fun s t -> Product(s,t)) (map snd ltp) in
    funpow i (fun q -> Product(p,q)) (Rational_lt num_1) in
  let proof = end_itlist (fun s t -> Sum(s,t))
                         (proof_ne :: proofs_ideal @ proofs_cone) in
  print_string("Translating proof certificate to HOL");
  print_newline();
  translator (eqs,les,lts) proof;;
*)
(* ------------------------------------------------------------------------- *)
(* A wrapper that tries to substitute away variables first.                  *)
(* ------------------------------------------------------------------------- *)
(*
let REAL_NONLINEAR_SUBST_PROVER =
  let zero = `&0:real`
  and mul_tm = `( * ):real->real->real`
  and shuffle1 =
    CONV_RULE(REWR_CONV(REAL_ARITH `a + x = (y:real) <=> x = y - a`))
  and shuffle2 =
    CONV_RULE(REWR_CONV(REAL_ARITH `x + a = (y:real) <=> x = y - a`)) in
  let rec substitutable_monomial fvs tm =
    match tm with
      Var(_,Tyapp("real",[])) when not (mem tm fvs) -> Int 1,tm
    | Comb(Comb(Const("real_mul",_),c),(Var(_,_) as t))
         when is_ratconst c & not (mem t fvs)
          -> rat_of_term c,t
    | Comb(Comb(Const("real_add",_),s),t) ->
         (try substitutable_monomial (union (frees t) fvs) s
          with Failure _ -> substitutable_monomial (union (frees s) fvs) t)
    | _ -> failwith "substitutable_monomial"
  and isolate_variable v th =
    match lhs(concl th) with
      x when x = v -> th
    | Comb(Comb(Const("real_add",_),(Var(_,Tyapp("real",[])) as x)),t)
        when x = v -> shuffle2 th
    | Comb(Comb(Const("real_add",_),s),t) ->
        isolate_variable v(shuffle1 th) in
  let make_substitution th =
    let (c,v) = substitutable_monomial [] (lhs(concl th)) in
    let th1 = AP_TERM (mk_comb(mul_tm,term_of_rat(Int 1 // c))) th in
    let th2 = CONV_RULE(BINOP_CONV REAL_POLY_MUL_CONV) th1 in
    CONV_RULE (RAND_CONV REAL_POLY_CONV) (isolate_variable v th2) in
  fun translator ->
    let rec substfirst(eqs,les,lts) =
      try let eth = tryfind make_substitution eqs in
          let modify =
            CONV_RULE(LAND_CONV(SUBS_CONV[eth] THENC REAL_POLY_CONV)) in
          substfirst(filter (fun t -> lhand(concl t) <> zero) (map modify eqs),
                     map modify les,map modify lts)
      with Failure _ -> REAL_NONLINEAR_PROVER translator (eqs,les,lts) in
    substfirst;;
*)
(* ------------------------------------------------------------------------- *)
(* Overall function.                                                         *)
(* ------------------------------------------------------------------------- *)
(*
let REAL_SOS =
  let init = GEN_REWRITE_CONV ONCE_DEPTH_CONV [DECIMAL]
  and pure = GEN_REAL_ARITH REAL_NONLINEAR_SUBST_PROVER in
  fun tm -> let th = init tm in EQ_MP (SYM th) (pure(rand(concl th)));;
*)
(* ------------------------------------------------------------------------- *)
(* Add hacks for division.                                                   *)
(* ------------------------------------------------------------------------- *)
(*
let REAL_SOSFIELD =
  let inv_tm = `inv:real->real` in
  let prenex_conv =
    TOP_DEPTH_CONV BETA_CONV THENC
    PURE_REWRITE_CONV[FORALL_SIMP; EXISTS_SIMP; real_div;
                      REAL_INV_INV; REAL_INV_MUL; GSYM REAL_POW_INV] THENC
    NNFC_CONV THENC DEPTH_BINOP_CONV `(/\)` CONDS_CELIM_CONV THENC
    PRENEX_CONV
  and setup_conv = NNF_CONV THENC WEAK_CNF_CONV THENC CONJ_CANON_CONV
  and core_rule t =
    try REAL_ARITH t
    with Failure _ -> try REAL_RING t
    with Failure _ -> REAL_SOS t
  and is_inv =
    let is_div = is_binop `(/):real->real->real` in
    fun tm -> (is_div tm or (is_comb tm & rator tm = inv_tm)) &
              not(is_ratconst(rand tm)) in
  let BASIC_REAL_FIELD tm =
    let is_freeinv t = is_inv t & free_in t tm in
    let itms = setify(map rand (find_terms is_freeinv tm)) in
    let hyps = map (fun t -> SPEC t REAL_MUL_RINV) itms in
    let tm' = itlist (fun th t -> mk_imp(concl th,t)) hyps tm in
    let itms' = map (curry mk_comb inv_tm) itms in
    let gvs = map (genvar o type_of) itms' in
    let tm'' = subst (zip gvs itms') tm' in
    let th1 = setup_conv tm'' in
    let cjs = conjuncts(rand(concl th1)) in
    let ths = map core_rule cjs in
    let th2 = EQ_MP (SYM th1) (end_itlist CONJ ths) in
    rev_itlist (C MP) hyps (INST (zip itms' gvs) th2) in
  fun tm ->
    let th0 = prenex_conv tm in
    let tm0 = rand(concl th0) in
    let avs,bod = strip_forall tm0 in
    let th1 = setup_conv bod in
    let ths = map BASIC_REAL_FIELD (conjuncts(rand(concl th1))) in
    EQ_MP (SYM th0) (GENL avs (EQ_MP (SYM th1) (end_itlist CONJ ths)));;
*)
(* ------------------------------------------------------------------------- *)
(* Integer version.                                                          *)
(* ------------------------------------------------------------------------- *)
(*
let INT_SOS =
  let atom_CONV =
    let pth = prove
      (`(~(x <= y) <=> y + &1 <= x:int) /\
        (~(x < y) <=> y <= x) /\
        (~(x = y) <=> x + &1 <= y \/ y + &1 <= x) /\
        (x < y <=> x + &1 <= y)`,
       REWRITE_TAC[INT_NOT_LE; INT_NOT_LT; INT_NOT_EQ; INT_LT_DISCRETE]) in
    GEN_REWRITE_CONV I [pth]
  and bub_CONV = GEN_REWRITE_CONV TOP_SWEEP_CONV
   [int_eq; int_le; int_lt; int_ge; int_gt;
    int_of_num_th; int_neg_th; int_add_th; int_mul_th;
    int_sub_th; int_pow_th; int_abs_th; int_max_th; int_min_th] in
  let base_CONV = TRY_CONV atom_CONV THENC bub_CONV in
  let NNF_NORM_CONV = GEN_NNF_CONV false
   (base_CONV,fun t -> base_CONV t,base_CONV(mk_neg t)) in
  let init_CONV =
    GEN_REWRITE_CONV DEPTH_CONV [FORALL_SIMP; EXISTS_SIMP] THENC
    GEN_REWRITE_CONV DEPTH_CONV [INT_GT; INT_GE] THENC
    CONDS_ELIM_CONV THENC NNF_NORM_CONV in
  let p_tm = `p:bool`
  and not_tm = `(~)` in
  let pth = TAUT(mk_eq(mk_neg(mk_neg p_tm),p_tm)) in
  fun tm ->
    let th0 = INST [tm,p_tm] pth
    and th1 = NNF_NORM_CONV(mk_neg tm) in
    let th2 = REAL_SOS(mk_neg(rand(concl th1))) in
    EQ_MP th0 (EQ_MP (AP_TERM not_tm (SYM th1)) th2);;
*)
(* ------------------------------------------------------------------------- *)
(* Natural number version.                                                   *)
(* ------------------------------------------------------------------------- *)
(*
let SOS_RULE tm =
  let avs = frees tm in
  let tm' = list_mk_forall(avs,tm) in
  let th1 = NUM_TO_INT_CONV tm' in
  let th2 = INT_SOS (rand(concl th1)) in
  SPECL avs (EQ_MP (SYM th1) th2);;
*)
(* ------------------------------------------------------------------------- *)
(* Now pure SOS stuff.                                                       *)
(* ------------------------------------------------------------------------- *)

(*prioritize_real();;*)

(* ------------------------------------------------------------------------- *)
(* Some combinatorial helper functions.                                      *)
(* ------------------------------------------------------------------------- *)

let rec allpermutations l =
  if l = [] then [[]] else
  itlist (fun h acc -> List.map (fun t -> h::t)
                (allpermutations (subtract l [h])) @ acc) l [];;

let allvarorders l =
  List.map (fun vlis x -> index x vlis) (allpermutations l);;

let changevariables_monomial zoln (m:monomial) =
  foldl (fun a x k -> (List.assoc x zoln |-> k) a) monomial_1 m;;

let changevariables zoln pol =
  foldl (fun a m c -> (changevariables_monomial zoln m |-> c) a)
        poly_0 pol;;

(* ------------------------------------------------------------------------- *)
(* Return to original non-block matrices.                                    *)
(* ------------------------------------------------------------------------- *)

let sdpa_of_vector (v:vector) =
  let n = dim v in
  let strs = List.map (o (decimalize 20) (element v)) (1--n) in
  end_itlist (fun x y -> x ^ " " ^ y) strs ^ "\n";;

let sdpa_of_blockdiagonal k m =
  let pfx = string_of_int k ^" " in
  let ents =
    foldl (fun a (b,i,j) c -> if i > j then a else ((b,i,j),c)::a) [] m in
  let entss = sort (increasing fst) ents in
  itlist (fun ((b,i,j),c) a ->
     pfx ^ string_of_int b ^ " " ^ string_of_int i ^ " " ^ string_of_int j ^
     " " ^ decimalize 20 c ^ "\n" ^ a) entss "";;

let sdpa_of_matrix k (m:matrix) =
  let pfx = string_of_int k ^ " 1 " in
  let ms = foldr (fun (i,j) c a -> if i > j then a else ((i,j),c)::a)
                 (snd m) [] in
  let mss = sort (increasing fst) ms in
  itlist (fun ((i,j),c) a ->
     pfx ^ string_of_int i ^ " " ^ string_of_int j ^
     " " ^ decimalize 20 c ^ "\n" ^ a) mss "";;

let sdpa_of_problem comment obj mats =
  let m = List.length mats - 1
  and n,_ = dimensions (List.hd mats) in
  "\"" ^ comment ^ "\"\n" ^
  string_of_int m ^ "\n" ^
  "1\n" ^
  string_of_int n ^ "\n" ^
  sdpa_of_vector obj ^
  itlist2 (fun k m a -> sdpa_of_matrix (k - 1) m ^ a)
          (1--List.length mats) mats "";;

let run_csdp dbg obj mats =
  let input_file = Filename.temp_file "sos" ".dat-s" in
  let output_file =
    String.sub input_file 0 (String.length input_file - 6) ^ ".out"
  and params_file = Filename.concat (!temp_path) "param.csdp" in
  file_of_string input_file (sdpa_of_problem "" obj mats);
  file_of_string params_file csdp_params;
  let rv = Sys.command("cd "^(!temp_path)^"; csdp "^input_file ^
                       " " ^ output_file ^
                       (if dbg then "" else "> /dev/null")) in
  let op = string_of_file output_file in
  let res = parse_csdpoutput op in
  ((if dbg then ()
    else (Sys.remove input_file; Sys.remove output_file));
    rv,res);;

let csdp obj mats =
  let rv,res = run_csdp (!debugging) obj mats in
  (if rv = 1 or rv = 2 then failwith "csdp: Problem is infeasible"
    else if rv = 3 then ()
(*    (Format.print_string "csdp warning: Reduced accuracy";
     Format.print_newline()) *)
   else if rv <> 0 then failwith("csdp: error "^string_of_int rv)
   else ());
  res;;

(* ------------------------------------------------------------------------- *)
(* Sum-of-squares function with some lowbrow symmetry reductions.            *)
(* ------------------------------------------------------------------------- *)

let sumofsquares_general_symmetry tool pol =
  let vars = poly_variables pol
  and lpps = newton_polytope pol in
  let n = List.length lpps in
  let sym_eqs =
    let invariants = List.filter
     (fun vars' ->
        is_undefined(poly_sub pol (changevariables (zip vars vars') pol)))
     (allpermutations vars) in
    let lpns = zip lpps (1--List.length lpps) in
    let lppcs =
      List.filter (fun (m,(n1,n2)) -> n1 <= n2)
             (allpairs
               (fun (m1,n1) (m2,n2) -> (m1,m2),(n1,n2)) lpns lpns) in
    let clppcs = end_itlist (@)
       (List.map (fun ((m1,m2),(n1,n2)) ->
                List.map (fun vars' ->
                        (changevariables_monomial (zip vars vars') m1,
                         changevariables_monomial (zip vars vars') m2),(n1,n2))
                    invariants)
            lppcs) in
    let clppcs_dom = setify(List.map fst clppcs) in
    let clppcs_cls = List.map (fun d -> List.filter (fun (e,_) -> e = d) clppcs)
                         clppcs_dom in
    let eqvcls = List.map (o setify (List.map snd)) clppcs_cls in
    let mk_eq cls acc =
      match cls with
        [] -> raise Sanity
      | [h] -> acc
      | h::t -> List.map (fun k -> (k |-> Int(-1)) (h |=> Int 1)) t @ acc in
    itlist mk_eq eqvcls [] in
  let eqs = foldl (fun a x y -> y::a) []
   (itern 1 lpps (fun m1 n1 ->
        itern 1 lpps (fun m2 n2 f ->
                let m = monomial_mul m1 m2 in
                if n1 > n2 then f else
                let c = if n1 = n2 then Int 1 else Int 2 in
                (m |-> ((n1,n2) |-> c) (tryapplyd f m undefined)) f))
       (foldl (fun a m c -> (m |-> ((0,0)|=>c)) a)
              undefined pol)) @
    sym_eqs in
  let pvs,assig = eliminate_all_equations (0,0) eqs in
  let allassig = itlist (fun v -> (v |-> (v |=> Int 1))) pvs assig in
  let qvars = (0,0)::pvs in
  let diagents =
    end_itlist equation_add (List.map (fun i -> apply allassig (i,i)) (1--n)) in
  let mk_matrix v =
   ((n,n),
    foldl (fun m (i,j) ass -> let c = tryapplyd ass v (Int 0) in
                              if c =/ Int 0 then m else
                              ((j,i) |-> c) (((i,j) |-> c) m))
          undefined allassig :matrix) in
  let mats = List.map mk_matrix qvars
  and obj = List.length pvs,
            itern 1 pvs (fun v i -> (i |--> tryapplyd diagents v (Int 0)))
                undefined in
  let raw_vec = if pvs = [] then vector_0 0 else tool obj mats in
  let find_rounding d =
   (if !debugging then
     (Format.print_string("Trying rounding with limit "^string_of_num d);
      Format.print_newline())
    else ());
    let vec = nice_vector d raw_vec in
    let mat = iter (1,dim vec)
     (fun i a -> matrix_add (matrix_cmul (element vec i) (el i mats)) a)
     (matrix_neg (el 0 mats)) in
    deration(diag mat) in
  let rat,dia =
    if pvs = [] then
       let mat = matrix_neg (el 0 mats) in
       deration(diag mat)
    else
       tryfind find_rounding (List.map Num.num_of_int (1--31) @
                              List.map pow2 (5--66)) in
  let poly_of_lin(d,v) =
    d,foldl(fun a i c -> (el (i - 1) lpps |-> c) a) undefined (snd v) in
  let lins = List.map poly_of_lin dia in
  let sqs = List.map (fun (d,l) -> poly_mul (poly_const d) (poly_pow l 2)) lins in
  let sos = poly_cmul rat (end_itlist poly_add sqs) in
  if is_undefined(poly_sub sos pol) then rat,lins else raise Sanity;;

let sumofsquares = sumofsquares_general_symmetry csdp;;

(* ------------------------------------------------------------------------- *)
(* Pure HOL SOS conversion.                                                  *)
(* ------------------------------------------------------------------------- *)
(*
let SOS_CONV =
  let mk_square =
    let pow_tm = `(pow)` and two_tm = `2` in
    fun tm -> mk_comb(mk_comb(pow_tm,tm),two_tm)
  and mk_prod = mk_binop `( * )`
  and mk_sum = mk_binop `(+)` in
  fun tm ->
    let k,sos = sumofsquares(poly_of_term tm) in
    let mk_sqtm(c,p) =
      mk_prod (term_of_rat(k */ c)) (mk_square(term_of_poly p)) in
    let tm' = end_itlist mk_sum (map mk_sqtm sos) in
    let th = REAL_POLY_CONV tm and th' = REAL_POLY_CONV tm' in
    TRANS th (SYM th');;
*)
(* ------------------------------------------------------------------------- *)
(* Attempt to prove &0 <= x by direct SOS decomposition.                     *)
(* ------------------------------------------------------------------------- *)
(*
let PURE_SOS_TAC =
  let tac =
    MATCH_ACCEPT_TAC(REWRITE_RULE[GSYM REAL_POW_2] REAL_LE_SQUARE) ORELSE
    MATCH_ACCEPT_TAC REAL_LE_SQUARE ORELSE
    (MATCH_MP_TAC REAL_LE_ADD THEN CONJ_TAC) ORELSE
    (MATCH_MP_TAC REAL_LE_MUL THEN CONJ_TAC) ORELSE
    CONV_TAC(RAND_CONV REAL_RAT_REDUCE_CONV THENC REAL_RAT_LE_CONV) in
  REPEAT GEN_TAC THEN REWRITE_TAC[real_ge] THEN
  GEN_REWRITE_TAC I [GSYM REAL_SUB_LE] THEN
  CONV_TAC(RAND_CONV SOS_CONV) THEN
  REPEAT tac THEN NO_TAC;;

let PURE_SOS tm = prove(tm,PURE_SOS_TAC);;
*)
(* ------------------------------------------------------------------------- *)
(* Examples.                                                                 *)
(* ------------------------------------------------------------------------- *)

(*****

time REAL_SOS
  `a1 >= &0 /\ a2 >= &0 /\
   (a1 * a1 + a2 * a2 = b1 * b1 + b2 * b2 + &2) /\
   (a1 * b1 + a2 * b2 = &0)
   ==> a1 * a2 - b1 * b2 >= &0`;;

time REAL_SOS `&3 * x + &7 * a < &4 /\ &3 < &2 * x ==> a < &0`;;

time REAL_SOS
  `b pow 2 < &4 * a * c ==> ~(a * x pow 2 + b * x + c = &0)`;;

time REAL_SOS
  `(a * x pow 2 + b * x + c = &0) ==> b pow 2 >= &4 * a * c`;;

time REAL_SOS
 `&0 <= x /\ x <= &1 /\ &0 <= y /\ y <= &1
  ==> x pow 2 + y pow 2 < &1 \/
      (x - &1) pow 2 + y pow 2 < &1 \/
      x pow 2 + (y - &1) pow 2 < &1 \/
      (x - &1) pow 2 + (y - &1) pow 2 < &1`;;

time REAL_SOS
 `&0 <= b /\ &0 <= c /\ &0 <= x /\ &0 <= y /\
  (x pow 2 = c) /\ (y pow 2 = a pow 2 * c + b)
  ==> a * c <= y * x`;;

time REAL_SOS
 `&0 <= x /\ &0 <= y /\ &0 <= z /\ x + y + z <= &3
  ==> x * y + x * z + y * z >= &3 * x * y * z`;;

time REAL_SOS
 `(x pow 2 + y pow 2 + z pow 2 = &1) ==> (x + y + z) pow 2 <= &3`;;

time REAL_SOS
 `(w pow 2 + x pow 2 + y pow 2 + z pow 2 = &1)
  ==> (w + x + y + z) pow 2 <= &4`;;

time REAL_SOS
 `x >= &1 /\ y >= &1 ==> x * y >= x + y - &1`;;

time REAL_SOS
 `x > &1 /\ y > &1 ==> x * y > x + y - &1`;;

time REAL_SOS
 `abs(x) <= &1
  ==> abs(&64 * x pow 7 - &112 * x pow 5 + &56 * x pow 3 - &7 * x) <= &1`;;

time REAL_SOS
 `abs(x - z) <= e /\ abs(y - z) <= e /\ &0 <= u /\ &0 <= v /\ (u + v = &1)
  ==> abs((u * x + v * y) - z) <= e`;;

(* ------------------------------------------------------------------------- *)
(* One component of denominator in dodecahedral example.                     *)
(* ------------------------------------------------------------------------- *)

time REAL_SOS
  `&2 <= x /\ x <= &125841 / &50000 /\
   &2 <= y /\ y <= &125841 / &50000 /\
   &2 <= z /\ z <= &125841 / &50000
   ==> &2 * (x * z + x * y + y * z) - (x * x + y * y + z * z) >= &0`;;

(* ------------------------------------------------------------------------- *)
(* Over a larger but simpler interval.                                       *)
(* ------------------------------------------------------------------------- *)

time REAL_SOS
 `&2 <= x /\ x <= &4 /\ &2 <= y /\ y <= &4 /\ &2 <= z /\ z <= &4
  ==> &0 <= &2 * (x * z + x * y + y * z) - (x * x + y * y + z * z)`;;

(* ------------------------------------------------------------------------- *)
(* We can do 12. I think 12 is a sharp bound; see PP's certificate.          *)
(* ------------------------------------------------------------------------- *)

time REAL_SOS
 `&2 <= x /\ x <= &4 /\ &2 <= y /\ y <= &4 /\ &2 <= z /\ z <= &4
  ==> &12 <= &2 * (x * z + x * y + y * z) - (x * x + y * y + z * z)`;;

(* ------------------------------------------------------------------------- *)
(* Gloptipoly example.                                                       *)
(* ------------------------------------------------------------------------- *)

(*** This works but normalization takes minutes

time REAL_SOS
 `(x - y - &2 * x pow 4 = &0) /\ &0 <= x /\ x <= &2 /\ &0 <= y /\ y <= &3
  ==> y pow 2 - &7 * y - &12 * x + &17 >= &0`;;

 ***)

(* ------------------------------------------------------------------------- *)
(* Inequality from sci.math (see "Leon-Sotelo, por favor").                  *)
(* ------------------------------------------------------------------------- *)

time REAL_SOS
  `&0 <= x /\ &0 <= y /\ (x * y = &1)
   ==> x + y <= x pow 2 + y pow 2`;;

time REAL_SOS
  `&0 <= x /\ &0 <= y /\ (x * y = &1)
   ==> x * y * (x + y) <= x pow 2 + y pow 2`;;

time REAL_SOS
  `&0 <= x /\ &0 <= y ==> x * y * (x + y) pow 2 <= (x pow 2 + y pow 2) pow 2`;;

(* ------------------------------------------------------------------------- *)
(* Some examples over integers and natural numbers.                          *)
(* ------------------------------------------------------------------------- *)

time SOS_RULE `!m n. 2 * m + n = (n + m) + m`;;
time SOS_RULE `!n. ~(n = 0) ==> (0 MOD n = 0)`;;
time SOS_RULE  `!m n. m < n ==> (m DIV n = 0)`;;
time SOS_RULE `!n:num. n <= n * n`;;
time SOS_RULE  `!m n. n * (m DIV n) <= m`;;
time SOS_RULE `!n. ~(n = 0) ==> (0 DIV n = 0)`;;
time SOS_RULE `!m n p. ~(p = 0) /\ m <= n ==> m DIV p <= n DIV p`;;
time SOS_RULE `!a b n. ~(a = 0) ==> (n <= b DIV a <=> a * n <= b)`;;

(* ------------------------------------------------------------------------- *)
(* This is particularly gratifying --- cf hideous manual proof in arith.ml   *)
(* ------------------------------------------------------------------------- *)

(*** This doesn't now seem to work as well as it did; what changed?

time SOS_RULE
 `!a b c d. ~(b = 0) /\ b * c < (a + 1) * d ==> c DIV d <= a DIV b`;;

 ***)

(* ------------------------------------------------------------------------- *)
(* Key lemma for injectivity of Cantor-type pairing functions.               *)
(* ------------------------------------------------------------------------- *)

time SOS_RULE
 `!x1 y1 x2 y2. ((x1 + y1) EXP 2 + x1 + 1 = (x2 + y2) EXP 2 + x2 + 1)
                ==> (x1 + y1 = x2 + y2)`;;

time SOS_RULE
 `!x1 y1 x2 y2. ((x1 + y1) EXP 2 + x1 + 1 = (x2 + y2) EXP 2 + x2 + 1) /\
                (x1 + y1 = x2 + y2)
                ==> (x1 = x2) /\ (y1 = y2)`;;

time SOS_RULE
 `!x1 y1 x2 y2.
      (((x1 + y1) EXP 2 + 3 * x1 + y1) DIV 2 =
       ((x2 + y2) EXP 2 + 3 * x2 + y2) DIV 2)
       ==> (x1 + y1 = x2 + y2)`;;

time SOS_RULE
 `!x1 y1 x2 y2.
      (((x1 + y1) EXP 2 + 3 * x1 + y1) DIV 2 =
       ((x2 + y2) EXP 2 + 3 * x2 + y2) DIV 2) /\
      (x1 + y1 = x2 + y2)
      ==> (x1 = x2) /\ (y1 = y2)`;;

(* ------------------------------------------------------------------------- *)
(* Reciprocal multiplication (actually just ARITH_RULE does these).          *)
(* ------------------------------------------------------------------------- *)

time SOS_RULE `x <= 127 ==> ((86 * x) DIV 256 = x DIV 3)`;;

time SOS_RULE `x < 2 EXP 16 ==> ((104858 * x) DIV (2 EXP 20) = x DIV 10)`;;

(* ------------------------------------------------------------------------- *)
(* This is more impressive since it's really nonlinear. See REMAINDER_DECODE *)
(* ------------------------------------------------------------------------- *)

time SOS_RULE `0 < m /\ m < n  ==> ((m * ((n * x) DIV m + 1)) DIV n = x)`;;

(* ------------------------------------------------------------------------- *)
(* Some conversion examples.                                                 *)
(* ------------------------------------------------------------------------- *)

time SOS_CONV
 `&2 * x pow 4 + &2 * x pow 3 * y - x pow 2 * y pow 2 + &5 * y pow 4`;;

time SOS_CONV
 `x pow 4 - (&2 * y * z + &1) * x pow 2 +
  (y pow 2 * z pow 2 + &2 * y * z + &2)`;;

time SOS_CONV `&4 * x pow 4 +
          &4 * x pow 3 * y - &7 * x pow 2 * y pow 2 - &2 * x * y pow 3 +
          &10 * y pow 4`;;

time SOS_CONV `&4 * x pow 4 * y pow 6 + x pow 2 - x * y pow 2 + y pow 2`;;

time SOS_CONV
  `&4096 * (x pow 4 + x pow 2 + z pow 6 - &3 * x pow 2 * z pow 2) + &729`;;

time SOS_CONV
 `&120 * x pow 2 - &63 * x pow 4 + &10 * x pow 6 +
  &30 * x * y - &120 * y pow 2 + &120 * y pow 4 + &31`;;

time SOS_CONV
 `&9 * x pow 2 * y pow 4 + &9 * x pow 2 * z pow 4 + &36 * x pow 2 * y pow 3 +
  &36 * x pow 2 * y pow 2 - &48 * x * y * z pow 2 + &4 * y pow 4 +
  &4 * z pow 4 - &16 * y pow 3 + &16 * y pow 2`;;

time SOS_CONV
 `(x pow 2 + y pow 2 + z pow 2) *
  (x pow 4 * y pow 2 + x pow 2 * y pow 4 +
   z pow 6 - &3 * x pow 2 * y pow 2 *   z pow 2)`;;

time SOS_CONV
 `x pow 4 + y pow 4 + z pow 4 - &4 * x * y * z + x + y + z + &3`;;

(*** I think this will work, but normalization is slow

time SOS_CONV
 `&100 * (x pow 4 + y pow 4 + z pow 4 - &4 * x * y * z + x + y + z) + &212`;;

 ***)

time SOS_CONV
 `&100 * ((&2 * x - &2) pow 2 + (x pow 3 - &8 * x - &2) pow 2) - &588`;;

time SOS_CONV
 `x pow 2 * (&120 - &63 * x pow 2 + &10 * x pow 4) + &30 * x * y +
    &30 * y pow 2 * (&4 * y pow 2 - &4) + &31`;;

(* ------------------------------------------------------------------------- *)
(* Example of basic rule.                                                    *)
(* ------------------------------------------------------------------------- *)

time PURE_SOS
  `!x. x pow 4 + y pow 4 + z pow 4 - &4 * x * y * z + x + y + z + &3
       >= &1 / &7`;;

time PURE_SOS
 `&0 <= &98 * x pow 12 +
        -- &980 * x pow 10 +
        &3038 * x pow 8 +
        -- &2968 * x pow 6 +
        &1022 * x pow 4 +
        -- &84 * x pow 2 +
        &2`;;

time PURE_SOS
 `!x. &0 <= &2 * x pow 14 +
            -- &84 * x pow 12 +
            &1022 * x pow 10 +
            -- &2968 * x pow 8 +
            &3038 * x pow 6 +
            -- &980 * x pow 4 +
            &98 * x pow 2`;;

(* ------------------------------------------------------------------------- *)
(* From Zeng et al, JSC vol 37 (2004), p83-99.                               *)
(* All of them work nicely with pure SOS_CONV, except (maybe) the one noted. *)
(* ------------------------------------------------------------------------- *)

PURE_SOS
  `x pow 6 + y pow 6 + z pow 6 - &3 * x pow 2 * y pow 2 * z pow 2 >= &0`;;

PURE_SOS `x pow 4 + y pow 4 + z pow 4 + &1 - &4*x*y*z >= &0`;;

PURE_SOS `x pow 4 + &2*x pow 2*z + x pow 2 - &2*x*y*z + &2*y pow 2*z pow 2 +
&2*y*z pow 2 + &2*z pow 2 - &2*x + &2* y*z + &1 >= &0`;;

(**** This is harder. Interestingly, this fails the pure SOS test, it seems.
      Yet only on rounding(!?) Poor Newton polytope optimization or something?
      But REAL_SOS does finally converge on the second run at level 12!

REAL_SOS
`x pow 4*y pow 4 - &2*x pow 5*y pow 3*z pow 2 + x pow 6*y pow 2*z pow 4 + &2*x
pow 2*y pow 3*z - &4* x pow 3*y pow 2*z pow 3 + &2*x pow 4*y*z pow 5 + z pow
2*y pow 2 - &2*z pow 4*y*x + z pow 6*x pow 2 >= &0`;;

 ****)

PURE_SOS
`x pow 4 + &4*x pow 2*y pow 2 + &2*x*y*z pow 2 + &2*x*y*w pow 2 + y pow 4 + z
pow 4 + w pow 4 + &2*z pow 2*w pow 2 + &2*x pow 2*w + &2*y pow 2*w + &2*x*y +
&3*w pow 2 + &2*z pow 2 + &1 >= &0`;;

PURE_SOS
`w pow 6 + &2*z pow 2*w pow 3 + x pow 4 + y pow 4 + z pow 4 + &2*x pow 2*w +
&2*x pow 2*z + &3*x pow 2 + w pow 2 + &2*z*w + z pow 2 + &2*z + &2*w + &1 >=
&0`;;

*****)


==> anc/HoTT/coq-HoTT/plugins/micromega/sos.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Sos_types

type poly

val poly_isconst : poly -> bool

val poly_neg : poly -> poly

val poly_mul : poly -> poly -> poly

val poly_pow : poly -> int -> poly

val poly_const : Num.num -> poly

val poly_of_term : term -> poly

val term_of_poly : poly -> term

val term_of_sos : positivstellensatz * (Num.num * poly) list ->
     positivstellensatz

val string_of_poly : poly -> string

val real_positivnullstellensatz_general : bool -> int -> poly list ->
     (poly * positivstellensatz) list ->
     poly -> poly list * (positivstellensatz * (Num.num * poly) list) list

val sumofsquares : poly -> Num.num * ( Num.num * poly) list


==> anc/HoTT/coq-HoTT/plugins/micromega/sos_lib.ml <==
(* ========================================================================= *)
(* - This code originates from John Harrison's HOL LIGHT 2.30                *)
(*   (see file LICENSE.sos for license, copyright and disclaimer)            *)
(*   This code is the HOL LIGHT library code used by sos.ml                  *)
(* - Laurent Théry (thery@sophia.inria.fr) has isolated the HOL              *)
(*   independent bits                                                        *)
(* - Frédéric Besson (fbesson@irisa.fr) is using it to feed  micromega       *)
(* ========================================================================= *)

open Num

let debugging = ref false;;

(* ------------------------------------------------------------------------- *)
(* Comparisons that are reflexive on NaN and also short-circuiting.          *)
(* ------------------------------------------------------------------------- *)

let (=?) = fun x y -> Pervasives.compare x y = 0;;
let (<?) = fun x y -> Pervasives.compare x y < 0;;
let (<=?) = fun x y -> Pervasives.compare x y <= 0;;
let (>?) = fun x y -> Pervasives.compare x y > 0;;
let (>=?) = fun x y -> Pervasives.compare x y >= 0;;

(* ------------------------------------------------------------------------- *)
(* Combinators.                                                              *)
(* ------------------------------------------------------------------------- *)

let (o) = fun f g x -> f(g x);;

(* ------------------------------------------------------------------------- *)
(* Some useful functions on "num" type.                                      *)
(* ------------------------------------------------------------------------- *)


let num_0 = Int 0
and num_1 = Int 1
and num_2 = Int 2
and num_10 = Int 10;;

let pow2 n = power_num num_2 (Int n);;
let pow10 n = power_num num_10 (Int n);;

let numdom r =
  let r' = Ratio.normalize_ratio (ratio_of_num r) in
  num_of_big_int(Ratio.numerator_ratio r'),
  num_of_big_int(Ratio.denominator_ratio r');;

let numerator = (o) fst numdom
and denominator = (o) snd numdom;;

let gcd_num n1 n2 =
  num_of_big_int(Big_int.gcd_big_int (big_int_of_num n1) (big_int_of_num n2));;

let lcm_num x y =
  if x =/ num_0 & y =/ num_0 then num_0
  else abs_num((x */ y) // gcd_num x y);;


(* ------------------------------------------------------------------------- *)
(* List basics.                                                              *)
(* ------------------------------------------------------------------------- *)

let rec el n l =
  if n = 0 then List.hd l else el (n - 1) (List.tl l);;


(* ------------------------------------------------------------------------- *)
(* Various versions of list iteration.                                       *)
(* ------------------------------------------------------------------------- *)

let rec itlist f l b =
  match l with
    [] -> b
  | (h::t) -> f h (itlist f t b);;

let rec end_itlist f l =
  match l with
        []     -> failwith "end_itlist"
      | [x]    -> x
      | (h::t) -> f h (end_itlist f t);;

let rec itlist2 f l1 l2 b =
  match (l1,l2) with
    ([],[]) -> b
  | (h1::t1,h2::t2) -> f h1 h2 (itlist2 f t1 t2 b)
  | _ -> failwith "itlist2";;

(* ------------------------------------------------------------------------- *)
(* All pairs arising from applying a function over two lists.                *)
(* ------------------------------------------------------------------------- *)

let rec allpairs f l1 l2 =
  match l1 with
   h1::t1 ->  itlist (fun x a -> f h1 x :: a) l2 (allpairs f t1 l2)
  | [] -> [];;

(* ------------------------------------------------------------------------- *)
(* String operations (surely there is a better way...)                       *)
(* ------------------------------------------------------------------------- *)

let implode l = itlist (^) l "";;

let explode s =
  let rec exap n l =
      if n < 0 then l else
      exap (n - 1) ((String.sub s n 1)::l) in
  exap (String.length s - 1) [];;


(* ------------------------------------------------------------------------- *)
(* Attempting function or predicate applications.                            *)
(* ------------------------------------------------------------------------- *)

let can f x = try (f x; true) with Failure _ -> false;;


(* ------------------------------------------------------------------------- *)
(* Repetition of a function.                                                 *)
(* ------------------------------------------------------------------------- *)

let rec funpow n f x =
  if n < 1 then x else funpow (n-1) f (f x);;



(* ------------------------------------------------------------------------- *)
(* Replication and sequences.                                                *)
(* ------------------------------------------------------------------------- *)

let rec replicate x n =
    if n < 1 then []
    else x::(replicate x (n - 1));;

let rec (--) = fun m n -> if m > n then [] else m::((m + 1) -- n);;

(* ------------------------------------------------------------------------- *)
(* Various useful list operations.                                           *)
(* ------------------------------------------------------------------------- *)

let rec forall p l =
  match l with
    [] -> true
  | h::t -> p(h) & forall p t;;

let rec tryfind f l =
  match l with
      [] -> failwith "tryfind"
    | (h::t) -> try f h with Failure _ -> tryfind f t;;

let index x =
  let rec ind n l =
    match l with
      [] -> failwith "index"
    | (h::t) -> if x =? h then n else ind (n + 1) t in
  ind 0;;

(* ------------------------------------------------------------------------- *)
(* "Set" operations on lists.                                                *)
(* ------------------------------------------------------------------------- *)

let rec mem x lis =
  match lis with
    [] -> false
  | (h::t) -> x =? h or mem x t;;

let insert x l =
  if mem x l then l else x::l;;

let union l1 l2 = itlist insert l1 l2;;

let subtract l1 l2 = List.filter (fun x -> not (mem x l2)) l1;;

(* ------------------------------------------------------------------------- *)
(* Merging and bottom-up mergesort.                                          *)
(* ------------------------------------------------------------------------- *)

let rec merge ord l1 l2 =
  match l1 with
    [] -> l2
  | h1::t1 -> match l2 with
                [] -> l1
              | h2::t2 -> if ord h1 h2 then h1::(merge ord t1 l2)
                          else h2::(merge ord l1 t2);;


(* ------------------------------------------------------------------------- *)
(* Common measure predicates to use with "sort".                             *)
(* ------------------------------------------------------------------------- *)

let increasing f x y = f x <? f y;;

let decreasing f x y = f x >? f y;;

(* ------------------------------------------------------------------------- *)
(* Zipping, unzipping etc.                                                   *)
(* ------------------------------------------------------------------------- *)

let rec zip l1 l2 =
  match (l1,l2) with
        ([],[]) -> []
      | (h1::t1,h2::t2) -> (h1,h2)::(zip t1 t2)
      | _ -> failwith "zip";;

let rec unzip =
  function [] -> [],[]
         | ((a,b)::rest) -> let alist,blist = unzip rest in
                            (a::alist,b::blist);;

(* ------------------------------------------------------------------------- *)
(* Iterating functions over lists.                                           *)
(* ------------------------------------------------------------------------- *)

let rec do_list f l =
  match l with
    [] -> ()
  | (h::t) -> (f h; do_list f t);;

(* ------------------------------------------------------------------------- *)
(* Sorting.                                                                  *)
(* ------------------------------------------------------------------------- *)

let rec sort cmp lis =
  match lis with
    [] -> []
  | piv::rest ->
      let r,l = List.partition (cmp piv) rest in
      (sort cmp l) @ (piv::(sort cmp r));;

(* ------------------------------------------------------------------------- *)
(* Removing adjacent (NB!) equal elements from list.                         *)
(* ------------------------------------------------------------------------- *)

let rec uniq l =
  match l with
    x::(y::_ as t) -> let t' = uniq t in
                      if x =? y then t' else
                      if t'==t then l else x::t'
 | _ -> l;;

(* ------------------------------------------------------------------------- *)
(* Convert list into set by eliminating duplicates.                          *)
(* ------------------------------------------------------------------------- *)

let setify s = uniq (sort (<=?) s);;

(* ------------------------------------------------------------------------- *)
(* Polymorphic finite partial functions via Patricia trees.                  *)
(*                                                                           *)
(* The point of this strange representation is that it is canonical (equal   *)
(* functions have the same encoding) yet reasonably efficient on average.    *)
(*                                                                           *)
(* Idea due to Diego Olivier Fernandez Pons (OCaml list, 2003/11/10).        *)
(* ------------------------------------------------------------------------- *)

type ('a,'b)func =
   Empty
 | Leaf of int * ('a*'b)list
 | Branch of int * int * ('a,'b)func * ('a,'b)func;;

(* ------------------------------------------------------------------------- *)
(* Undefined function.                                                       *)
(* ------------------------------------------------------------------------- *)

let undefined = Empty;;

(* ------------------------------------------------------------------------- *)
(* In case of equality comparison worries, better use this.                  *)
(* ------------------------------------------------------------------------- *)

let is_undefined f =
  match f with
    Empty -> true
  | _ -> false;;

(* ------------------------------------------------------------------------- *)
(* Operation analagous to "map" for lists.                                   *)
(* ------------------------------------------------------------------------- *)

let mapf =
  let rec map_list f l =
    match l with
      [] -> []
    | (x,y)::t -> (x,f(y))::(map_list f t) in
  let rec mapf f t =
    match t with
      Empty -> Empty
    | Leaf(h,l) -> Leaf(h,map_list f l)
    | Branch(p,b,l,r) -> Branch(p,b,mapf f l,mapf f r) in
  mapf;;

(* ------------------------------------------------------------------------- *)
(* Operations analogous to "fold" for lists.                                 *)
(* ------------------------------------------------------------------------- *)

let foldl =
  let rec foldl_list f a l =
    match l with
      [] -> a
    | (x,y)::t -> foldl_list f (f a x y) t in
  let rec foldl f a t =
    match t with
      Empty -> a
    | Leaf(h,l) -> foldl_list f a l
    | Branch(p,b,l,r) -> foldl f (foldl f a l) r in
  foldl;;

let foldr =
  let rec foldr_list f l a =
    match l with
      [] -> a
    | (x,y)::t -> f x y (foldr_list f t a) in
  let rec foldr f t a =
    match t with
      Empty -> a
    | Leaf(h,l) -> foldr_list f l a
    | Branch(p,b,l,r) -> foldr f l (foldr f r a) in
  foldr;;

(* ------------------------------------------------------------------------- *)
(* Redefinition and combination.                                             *)
(* ------------------------------------------------------------------------- *)

let (|->),combine =
  let ldb x y = let z = x lxor y in z land (-z) in
  let newbranch p1 t1 p2 t2 =
    let b = ldb p1 p2 in
    let p = p1 land (b - 1) in
    if p1 land b = 0 then Branch(p,b,t1,t2)
    else Branch(p,b,t2,t1) in
  let rec define_list (x,y as xy) l =
    match l with
      (a,b as ab)::t ->
          if x =? a then xy::t
          else if x <? a then xy::l
          else ab::(define_list xy t)
    | [] -> [xy]
  and combine_list op z l1 l2 =
    match (l1,l2) with
      [],_ -> l2
    | _,[] -> l1
    | ((x1,y1 as xy1)::t1,(x2,y2 as xy2)::t2) ->
          if x1 <? x2 then xy1::(combine_list op z t1 l2)
          else if x2 <? x1 then xy2::(combine_list op z l1 t2) else
          let y = op y1 y2 and l = combine_list op z t1 t2 in
          if z(y) then l else (x1,y)::l in
  let (|->) x y =
    let k = Hashtbl.hash x in
    let rec upd t =
      match t with
        Empty -> Leaf (k,[x,y])
      | Leaf(h,l) ->
           if h = k then Leaf(h,define_list (x,y) l)
           else newbranch h t k (Leaf(k,[x,y]))
      | Branch(p,b,l,r) ->
          if k land (b - 1) <> p then newbranch p t k (Leaf(k,[x,y]))
          else if k land b = 0 then Branch(p,b,upd l,r)
          else Branch(p,b,l,upd r) in
    upd in
  let rec combine op z t1 t2 =
    match (t1,t2) with
      Empty,_ -> t2
    | _,Empty -> t1
    | Leaf(h1,l1),Leaf(h2,l2) ->
          if h1 = h2 then
            let l = combine_list op z l1 l2 in
            if l = [] then Empty else Leaf(h1,l)
          else newbranch h1 t1 h2 t2
    | (Leaf(k,lis) as lf),(Branch(p,b,l,r) as br) |
      (Branch(p,b,l,r) as br),(Leaf(k,lis) as lf) ->
          if k land (b - 1) = p then
            if k land b = 0 then
              let l' = combine op z lf l in
              if is_undefined l' then r else Branch(p,b,l',r)
            else
              let r' = combine op z lf r in
              if is_undefined r' then l else Branch(p,b,l,r')
          else
            newbranch k lf p br
    | Branch(p1,b1,l1,r1),Branch(p2,b2,l2,r2) ->
          if b1 < b2 then
            if p2 land (b1 - 1) <> p1 then newbranch p1 t1 p2 t2
            else if p2 land b1 = 0 then
              let l = combine op z l1 t2 in
              if is_undefined l then r1 else Branch(p1,b1,l,r1)
            else
              let r = combine op z r1 t2 in
              if is_undefined r then l1 else Branch(p1,b1,l1,r)
          else if b2 < b1 then
            if p1 land (b2 - 1) <> p2 then newbranch p1 t1 p2 t2
            else if p1 land b2 = 0 then
              let l = combine op z t1 l2 in
              if is_undefined l then r2 else Branch(p2,b2,l,r2)
            else
              let r = combine op z t1 r2 in
              if is_undefined r then l2 else Branch(p2,b2,l2,r)
          else if p1 = p2 then
            let l = combine op z l1 l2 and r = combine op z r1 r2 in
            if is_undefined l then r
            else if is_undefined r then l else Branch(p1,b1,l,r)
          else
            newbranch p1 t1 p2 t2 in
  (|->),combine;;

(* ------------------------------------------------------------------------- *)
(* Special case of point function.                                           *)
(* ------------------------------------------------------------------------- *)

let (|=>) = fun x y -> (x |-> y) undefined;;


(* ------------------------------------------------------------------------- *)
(* Grab an arbitrary element.                                                *)
(* ------------------------------------------------------------------------- *)

let rec choose t =
  match t with
    Empty -> failwith "choose: completely undefined function"
  | Leaf(h,l) -> List.hd l
  | Branch(b,p,t1,t2) -> choose t1;;

(* ------------------------------------------------------------------------- *)
(* Application.                                                              *)
(* ------------------------------------------------------------------------- *)

let applyd =
  let rec apply_listd l d x =
    match l with
      (a,b)::t -> if x =? a then b
                  else if x >? a then apply_listd t d x else d x
    | [] -> d x in
  fun f d x ->
    let k = Hashtbl.hash x in
    let rec look t =
      match t with
        Leaf(h,l) when h = k -> apply_listd l d x
      | Branch(p,b,l,r) -> look (if k land b = 0 then l else r)
      | _ -> d x in
    look f;;

let apply f = applyd f (fun x -> failwith "apply");;

let tryapplyd f a d = applyd f (fun x -> d) a;;

let defined f x = try apply f x; true with Failure _ -> false;;

(* ------------------------------------------------------------------------- *)
(* Undefinition.                                                             *)
(* ------------------------------------------------------------------------- *)

let undefine =
  let rec undefine_list x l =
    match l with
      (a,b as ab)::t ->
          if x =? a then t
          else if x <? a then l else
          let t' = undefine_list x t in
          if t' == t then l else ab::t'
    | [] -> [] in
  fun x ->
    let k = Hashtbl.hash x in
    let rec und t =
      match t with
        Leaf(h,l) when h = k ->
          let l' = undefine_list x l in
          if l' == l then t
          else if l' = [] then Empty
          else Leaf(h,l')
      | Branch(p,b,l,r) when k land (b - 1) = p ->
          if k land b = 0 then
            let l' = und l in
            if l' == l then t
            else if is_undefined l' then r
            else Branch(p,b,l',r)
          else
            let r' = und r in
            if r' == r then t
            else if is_undefined r' then l
            else Branch(p,b,l,r')
      | _ -> t in
    und;;


(* ------------------------------------------------------------------------- *)
(* Mapping to sorted-list representation of the graph, domain and range.     *)
(* ------------------------------------------------------------------------- *)

let graph f = setify (foldl (fun a x y -> (x,y)::a) [] f);;

let dom f = setify(foldl (fun a x y -> x::a) [] f);;

let ran f = setify(foldl (fun a x y -> y::a) [] f);;

(* ------------------------------------------------------------------------- *)
(* More parser basics.                                                       *)
(* ------------------------------------------------------------------------- *)

exception Noparse;;


let isspace,issep,isbra,issymb,isalpha,isnum,isalnum =
  let charcode s = Char.code(String.get s 0) in
  let spaces = " \t\n\r"
  and separators = ",;"
  and brackets = "()[]{}"
  and symbs = "\\!@#$%^&*-+|\\<=>/?~.:"
  and alphas = "'abcdefghijklmnopqrstuvwxyz_ABCDEFGHIJKLMNOPQRSTUVWXYZ"
  and nums = "0123456789" in
  let allchars = spaces^separators^brackets^symbs^alphas^nums in
  let csetsize = itlist ((o) max charcode) (explode allchars) 256 in
  let ctable = Array.make csetsize 0 in
  do_list (fun c -> Array.set ctable (charcode c) 1) (explode spaces);
  do_list (fun c -> Array.set ctable (charcode c) 2) (explode separators);
  do_list (fun c -> Array.set ctable (charcode c) 4) (explode brackets);
  do_list (fun c -> Array.set ctable (charcode c) 8) (explode symbs);
  do_list (fun c -> Array.set ctable (charcode c) 16) (explode alphas);
  do_list (fun c -> Array.set ctable (charcode c) 32) (explode nums);
  let isspace c = Array.get ctable (charcode c) = 1
  and issep c  = Array.get ctable (charcode c) = 2
  and isbra c  = Array.get ctable (charcode c) = 4
  and issymb c = Array.get ctable (charcode c) = 8
  and isalpha c = Array.get ctable (charcode c) = 16
  and isnum c = Array.get ctable (charcode c) = 32
  and isalnum c = Array.get ctable (charcode c) >= 16 in
  isspace,issep,isbra,issymb,isalpha,isnum,isalnum;;

let (||) parser1 parser2 input =
  try parser1 input
  with Noparse -> parser2 input;;

let (++) parser1 parser2 input =
  let result1,rest1 = parser1 input in
  let result2,rest2 = parser2 rest1 in
  (result1,result2),rest2;;

let rec many prs input =
  try let result,next = prs input in
      let results,rest = many prs next in
      (result::results),rest
  with Noparse -> [],input;;

let (>>) prs treatment input =
  let result,rest = prs input in
  treatment(result),rest;;

let fix err prs input =
  try prs input
  with Noparse -> failwith (err ^ " expected");;

let listof prs sep err =
  prs ++ many (sep ++ fix err prs >> snd) >> (fun (h,t) -> h::t);;

let possibly prs input =
  try let x,rest = prs input in [x],rest
  with Noparse -> [],input;;

let some p =
  function
      [] -> raise Noparse
    | (h::t) -> if p h then (h,t) else raise Noparse;;

let a tok = some (fun item -> item = tok);;

let rec atleast n prs i =
  (if n <= 0 then many prs
   else prs ++ atleast (n - 1) prs >> (fun (h,t) -> h::t)) i;;

let finished input =
  if input = [] then 0,input else failwith "Unparsed input";;

(* ------------------------------------------------------------------------- *)

let temp_path = ref Filename.temp_dir_name;;

(* ------------------------------------------------------------------------- *)
(* Convenient conversion between files and (lists of) strings.               *)
(* ------------------------------------------------------------------------- *)

let strings_of_file filename =
  let fd = try Pervasives.open_in filename
           with Sys_error _ ->
             failwith("strings_of_file: can't open "^filename) in
  let rec suck_lines acc =
    try let l = Pervasives.input_line fd in
        suck_lines (l::acc)
    with End_of_file -> List.rev acc in
  let data = suck_lines [] in
  (Pervasives.close_in fd; data);;

let string_of_file filename =
  end_itlist (fun s t -> s^"\n"^t) (strings_of_file filename);;

let file_of_string filename s =
  let fd = Pervasives.open_out filename in
  output_string fd s; close_out fd;;


(* ------------------------------------------------------------------------- *)
(* Iterative deepening.                                                      *)
(* ------------------------------------------------------------------------- *)

let rec deepen f n =
  try (*print_string "Searching with depth limit ";
      print_int n; print_newline();*) f n
  with Failure _ -> deepen f (n + 1);;

exception TooDeep

let deepen_until limit f n =
  match compare limit 0 with
    | 0 -> raise TooDeep
    | -1 -> deepen f n
    | _  ->
	let rec d_until  f n =
	  try(* if !debugging
	  then (print_string "Searching with depth limit ";
		print_int n; print_newline()) ;*) f n
	  with Failure x ->
	    (*if !debugging then (Printf.printf "solver error : %s\n" x) ; *)
	    if n = limit then raise TooDeep else  d_until f (n + 1) in
	  d_until f n


==> anc/HoTT/coq-HoTT/plugins/micromega/sos_types.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* The type of positivstellensatz -- used to communicate with sos *)
open Num

type vname = string;;

type term =
| Zero
| Const of Num.num
| Var of vname
| Inv of term
| Opp of term
| Add of (term * term)
| Sub of (term * term)
| Mul of (term * term)
| Div of (term * term)
| Pow of (term * int);;


let rec output_term o t =
  match t with
    | Zero -> output_string o "0"
    | Const n -> output_string o (string_of_num n)
    | Var n   -> Printf.fprintf o "v%s" n
    | Inv t   -> Printf.fprintf o "1/(%a)" output_term t
    | Opp t    -> Printf.fprintf o "- (%a)" output_term t
    | Add(t1,t2) -> Printf.fprintf o "(%a)+(%a)" output_term t1 output_term t2
    | Sub(t1,t2) -> Printf.fprintf o "(%a)-(%a)" output_term t1 output_term t2
    | Mul(t1,t2) -> Printf.fprintf o "(%a)*(%a)" output_term t1 output_term t2
    | Div(t1,t2) -> Printf.fprintf o "(%a)/(%a)" output_term t1 output_term t2
    | Pow(t1,i) -> Printf.fprintf o "(%a)^(%i)" output_term t1 i
(* ------------------------------------------------------------------------- *)
(* Data structure for Positivstellensatz refutations.                        *)
(* ------------------------------------------------------------------------- *)

type positivstellensatz =
   Axiom_eq of int
 | Axiom_le of int
 | Axiom_lt of int
 | Rational_eq of num
 | Rational_le of num
 | Rational_lt of num
 | Square of term
 | Monoid of int list
 | Eqmul of term * positivstellensatz
 | Sum of positivstellensatz * positivstellensatz
 | Product of positivstellensatz * positivstellensatz;;


let rec output_psatz o = function
  | Axiom_eq i -> Printf.fprintf o "Aeq(%i)" i
  | Axiom_le i -> Printf.fprintf o "Ale(%i)" i
  | Axiom_lt i -> Printf.fprintf o "Alt(%i)" i
  | Rational_eq  n -> Printf.fprintf o "eq(%s)" (string_of_num n)
  | Rational_le  n -> Printf.fprintf o "le(%s)" (string_of_num n)
  | Rational_lt n  ->  Printf.fprintf o "lt(%s)" (string_of_num n)
  | Square t       -> Printf.fprintf o "(%a)^2" output_term t
  | Monoid l       -> Printf.fprintf o "monoid"
  | Eqmul (t,ps)   -> Printf.fprintf o "%a * %a" output_term t output_psatz ps
  | Sum (t1,t2)    -> Printf.fprintf o "%a + %a" output_psatz t1 output_psatz t2
  | Product (t1,t2)    -> Printf.fprintf o "%a * %a" output_psatz t1 output_psatz t2


==> anc/HoTT/coq-HoTT/plugins/micromega/vo.itarget <==
CheckerMaker.vo
EnvRing.vo
Env.vo
OrderedRing.vo
Psatz.vo
QMicromega.vo
Refl.vo
RingMicromega.vo
RMicromega.vo
Tauto.vo
VarMap.vo
ZCoeff.vo
ZMicromega.vo


==> anc/HoTT/coq-HoTT/plugins/nsatz/Nsatz.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*
 Tactic nsatz: proofs of polynomials equalities in an integral domain 
(commutative ring without zero divisor).
 
Examples: see test-suite/success/Nsatz.v

Reification is done using type classes, defined in Ncring_tac.v

*)

Require Import List.
Require Import Setoid.
Require Import BinPos.
Require Import BinList.
Require Import Znumtheory.
Require Export Morphisms Setoid Bool.
Require Export Algebra_syntax.
Require Export Ncring.
Require Export Ncring_initial.
Require Export Ncring_tac.
Require Export Integral_domain.
Require Import DiscrR.

Declare ML Module "nsatz_plugin".

Section nsatz1.

Context {R:Type}`{Rid:Integral_domain R}.

Lemma psos_r1b: forall x y:R, x - y == 0 -> x == y.
intros x y H; setoid_replace x with ((x - y) + y); simpl;
 [setoid_rewrite H | idtac]; simpl. cring. cring.
Qed.

Lemma psos_r1: forall x y, x == y -> x - y == 0.
intros x y H; simpl; setoid_rewrite H; simpl; cring.
Qed.

Lemma nsatzR_diff: forall x y:R, not (x == y) -> not (x - y == 0).
intros.
intro; apply H.
simpl; setoid_replace x with ((x - y) + y). simpl.
setoid_rewrite H0.
simpl; cring.
simpl. simpl; cring.
Qed.

(* adpatation du code de Benjamin aux setoides *)
Require Import ZArith.
Require Export Ring_polynom.
Require Export InitialRing.

Definition PolZ := Pol Z.
Definition PEZ := PExpr Z.

Definition P0Z : PolZ := P0 (C:=Z) 0%Z.

Definition PolZadd : PolZ -> PolZ -> PolZ :=
  @Padd  Z 0%Z Z.add Zeq_bool.

Definition PolZmul : PolZ -> PolZ -> PolZ :=
  @Pmul  Z 0%Z 1%Z Z.add Z.mul Zeq_bool.

Definition PolZeq := @Peq Z Zeq_bool.

Definition norm :=
  @norm_aux Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp Zeq_bool.

Fixpoint mult_l (la : list PEZ) (lp: list PolZ) : PolZ :=
 match la, lp with
 | a::la, p::lp => PolZadd (PolZmul (norm a) p) (mult_l la lp)
 | _, _ => P0Z
 end.

Fixpoint compute_list (lla: list (list PEZ)) (lp:list PolZ) :=
 match lla with
 | List.nil => lp
 | la::lla => compute_list lla ((mult_l la lp)::lp)
 end.

Definition check (lpe:list PEZ) (qe:PEZ) (certif: list (list PEZ) * list PEZ) :=
 let (lla, lq) := certif in
 let lp := List.map norm lpe in
 PolZeq (norm qe) (mult_l lq (compute_list lla lp)).


(* Correction *)
Definition PhiR : list R -> PolZ -> R :=
  (Pphi ring0 add mul 
    (InitialRing.gen_phiZ ring0 ring1 add mul opp)).

Definition PEevalR : list R -> PEZ -> R :=
   PEeval ring0 add mul sub opp
    (gen_phiZ ring0 ring1 add mul opp)
         N.to_nat pow.

Lemma P0Z_correct : forall l, PhiR l P0Z = 0.
Proof. trivial. Qed.

Lemma Rext: ring_eq_ext add mul opp _==_.
Proof.
constructor; solve_proper.
Qed.

Lemma Rset : Setoid_Theory R _==_.
apply ring_setoid.
Qed.

Definition Rtheory:ring_theory ring0 ring1 add mul sub opp _==_.
apply mk_rt.
apply ring_add_0_l.
apply ring_add_comm.   
apply ring_add_assoc.  
apply ring_mul_1_l.    
apply cring_mul_comm.
apply ring_mul_assoc.
apply ring_distr_l.    
apply ring_sub_def.  
apply ring_opp_def.
Defined.

Lemma PolZadd_correct : forall P' P l,
  PhiR l (PolZadd P P') == ((PhiR l P) + (PhiR l P')).
Proof.
unfold PolZadd, PhiR. intros. simpl.
 refine (Padd_ok Rset Rext (Rth_ARth Rset Rext Rtheory)
           (gen_phiZ_morph Rset Rext Rtheory) _ _ _).
Qed.

Lemma PolZmul_correct : forall P P' l,
  PhiR l (PolZmul P P') == ((PhiR l P) * (PhiR l P')).
Proof.
unfold PolZmul, PhiR. intros. 
 refine (Pmul_ok Rset Rext (Rth_ARth Rset Rext Rtheory)
           (gen_phiZ_morph Rset Rext Rtheory) _ _ _).
Qed.

Lemma R_power_theory
     : Ring_theory.power_theory ring1 mul _==_ N.to_nat pow.
apply Ring_theory.mkpow_th. unfold pow. intros. rewrite Nnat.N2Nat.id.
reflexivity. Qed.

Lemma norm_correct :
  forall (l : list R) (pe : PEZ), PEevalR l pe == PhiR l (norm pe).
Proof.
 intros;apply (norm_aux_spec Rset Rext (Rth_ARth Rset Rext Rtheory)
           (gen_phiZ_morph Rset Rext Rtheory) R_power_theory).
Qed.

Lemma PolZeq_correct : forall P P' l,
  PolZeq P P' = true ->
  PhiR l P == PhiR l P'.
Proof.
 intros;apply
   (Peq_ok Rset Rext (gen_phiZ_morph Rset Rext Rtheory));trivial.
Qed.

Fixpoint Cond0 (A:Type) (Interp:A->R) (l:list A) : Prop :=
  match l with
  | List.nil => True
  | a::l => Interp a == 0 /\ Cond0 A Interp l
  end.

Lemma mult_l_correct : forall l la lp,
  Cond0 PolZ (PhiR l) lp ->
  PhiR l (mult_l la lp) == 0.
Proof.
 induction la;simpl;intros. cring.
 destruct lp;trivial. simpl. cring.
 simpl in H;destruct H.
 rewrite  PolZadd_correct.
 simpl. rewrite PolZmul_correct. simpl. rewrite  H.
 rewrite IHla. cring. trivial.
Qed.

Lemma compute_list_correct : forall l lla lp,
  Cond0 PolZ (PhiR l) lp ->
  Cond0 PolZ (PhiR l) (compute_list lla lp).
Proof.
 induction lla;simpl;intros;trivial.
 apply IHlla;simpl;split;trivial.
 apply mult_l_correct;trivial.
Qed.

Lemma check_correct :
  forall l lpe qe certif,
    check lpe qe certif = true ->
    Cond0 PEZ (PEevalR l) lpe ->
    PEevalR l qe == 0.
Proof.
 unfold check;intros l lpe qe (lla, lq) H2 H1.
 apply PolZeq_correct with (l:=l) in H2.
 rewrite norm_correct, H2.
 apply mult_l_correct.
 apply compute_list_correct.
 clear H2 lq lla qe;induction lpe;simpl;trivial.
 simpl in H1;destruct H1.
 rewrite <- norm_correct;auto.
Qed.

(* fin *)

Definition R2:= 1 + 1.

Fixpoint IPR p {struct p}: R :=
  match p with
    xH => ring1
  | xO xH => 1+1
  | xO p1 => R2*(IPR p1)
  | xI xH => 1+(1+1)
  | xI p1 => 1+(R2*(IPR p1))
  end.

Definition IZR1 z :=
  match z with Z0 => 0
             | Zpos p => IPR p
             | Zneg p => -(IPR p)
  end.

Fixpoint interpret3 t fv {struct t}: R :=
  match t with
  | (PEadd t1 t2) =>
       let v1  := interpret3 t1 fv in
       let v2  := interpret3 t2 fv in (v1 + v2)
  | (PEmul t1 t2) =>
       let v1  := interpret3 t1 fv in
       let v2  := interpret3 t2 fv in (v1 * v2)
  | (PEsub t1 t2) =>
       let v1  := interpret3 t1 fv in
       let v2  := interpret3 t2 fv in (v1 - v2)
  | (PEopp t1) =>
       let v1  := interpret3 t1 fv in (-v1)
  | (PEpow t1 t2) =>
       let v1  := interpret3 t1 fv in pow v1 (N.to_nat t2)
  | (PEc t1) => (IZR1 t1)
  | (PEX _ n) => List.nth (pred (Pos.to_nat n)) fv 0
  end.


End nsatz1.

Ltac equality_to_goal H x y:=
  let h := fresh "nH" in
  (* eliminate trivial  hypotheses, but it takes time!:
    (assert (h:equality x y);
    [solve [cring] | clear H; clear h])
  || *) (try generalize (@psos_r1 _ _ _ _ _ _ _ _ _ _ _ x y H); clear H)
.

Ltac equalities_to_goal :=
  lazymatch goal with
  |  H: (_ ?x ?y) |- _ => equality_to_goal H x y
  |  H: (_ _ ?x ?y) |- _ => equality_to_goal H x y
  |  H: (_ _ _ ?x ?y) |- _ => equality_to_goal H x y
  |  H: (_ _ _ _ ?x ?y) |- _ => equality_to_goal H x y
(* extension possible :-) *)
  |  H: (?x == ?y) |- _ => equality_to_goal H x y
   end.

(* lp est incluse dans fv. La met en tete. *)

Ltac parametres_en_tete fv lp :=
    match fv with
     | (@nil _)          => lp
     | (@cons _ ?x ?fv1) =>
       let res := AddFvTail x lp in
         parametres_en_tete fv1 res
    end.

Ltac append1 a l :=
 match l with
 | (@nil _)     => constr:(cons a l)
 | (cons ?x ?l) => let l' := append1 a l in constr:(cons x l')
 end.

Ltac rev l :=
  match l with
   |(@nil _)      => l
   | (cons ?x ?l) => let l' := rev l in append1 x l'
  end.

Ltac nsatz_call_n info nparam p rr lp kont := 
(*  idtac "Trying power: " rr;*)
  let ll := constr:(PEc info :: PEc nparam :: PEpow p rr :: lp) in
(*  idtac "calcul...";*)
  nsatz_compute ll; 
(*  idtac "done";*)
  match goal with
  | |- (?c::PEpow _ ?r::?lq0)::?lci0 = _ -> _ =>
    intros _;
    set (lci:=lci0);
    set (lq:=lq0);
    kont c rr lq lci
  end.

Ltac nsatz_call radicalmax info nparam p lp kont :=
  let rec try_n n :=
    lazymatch n with
    | 0%N => fail
    | _ =>
        (let r := eval compute in (N.sub radicalmax (N.pred n)) in
         nsatz_call_n info nparam p r lp kont) ||
         let n' := eval compute in (N.pred n) in try_n n'
    end in
  try_n radicalmax.


Ltac lterm_goal g :=
  match g with
    ?b1 == ?b2 => constr:(b1::b2::nil)
  | ?b1 == ?b2 -> ?g => let l := lterm_goal g in constr:(b1::b2::l)     
  end.

Ltac reify_goal l le lb:=
  match le with
     nil => idtac
   | ?e::?le1 => 
        match lb with
         ?b::?lb1 => (* idtac "b="; idtac b;*)
           let x := fresh "B" in
           set (x:= b) at 1;
           change x with (interpret3 e l); 
           clear x;
           reify_goal l le1 lb1
        end
  end.

Ltac get_lpol g :=
  match g with
  (interpret3 ?p _) == _ => constr:(p::nil)
  | (interpret3 ?p _) == _ -> ?g =>
       let l := get_lpol g in constr:(p::l)     
  end.

Ltac nsatz_generic radicalmax info lparam lvar :=
 let nparam := eval compute in (Z.of_nat (List.length lparam)) in
 match goal with
  |- ?g => let lb := lterm_goal g in 
     match (match lvar with
              |(@nil _) =>
                 match lparam with
                   |(@nil _) =>
                     let r := eval red in (list_reifyl (lterm:=lb)) in r
                   |_ =>
                     match eval red in (list_reifyl (lterm:=lb)) with
                       |(?fv, ?le) =>
                         let fv := parametres_en_tete fv lparam in
                           (* we reify a second time, with the good order
                              for variables *)
                         let r := eval red in 
                                  (list_reifyl (lterm:=lb) (lvar:=fv)) in r
                     end
                  end
              |_ => 
                let fv := parametres_en_tete lvar lparam in
                let r := eval red in (list_reifyl (lterm:=lb) (lvar:=fv)) in r
            end) with
          |(?fv, ?le) => 
            reify_goal fv le lb ;
            match goal with 
                   |- ?g => 
                       let lp := get_lpol g in 
                       let lpol := eval compute in (List.rev lp) in
                       intros;

  let SplitPolyList kont :=
    match lpol with
    | ?p2::?lp2 => kont p2 lp2
    | _ => idtac "polynomial not in the ideal"
    end in 

  SplitPolyList ltac:(fun p lp =>
    set (p21:=p) ;
    set (lp21:=lp);
(*    idtac "nparam:"; idtac nparam; idtac "p:"; idtac p; idtac "lp:"; idtac lp; *)
    nsatz_call radicalmax info nparam p lp ltac:(fun c r lq lci => 
      set (q := PEmul c (PEpow p21 r)); 
      let Hg := fresh "Hg" in 
      assert (Hg:check lp21 q (lci,lq) = true); 
      [ (vm_compute;reflexivity) || idtac "invalid nsatz certificate"
      | let Hg2 := fresh "Hg" in 
            assert (Hg2: (interpret3 q fv) == 0);
        [ (*simpl*) idtac; 
          generalize (@check_correct _ _ _ _ _ _ _ _ _ _ _ fv lp21 q (lci,lq) Hg);
          let cc := fresh "H" in
             (*simpl*) idtac; intro cc; apply cc; clear cc;
          (*simpl*) idtac;
          repeat (split;[assumption|idtac]); exact I
        | (*simpl in Hg2;*) (*simpl*) idtac; 
          apply Rintegral_domain_pow with (interpret3 c fv) (N.to_nat r);
          (*simpl*) idtac;
            try apply integral_domain_one_zero;
            try apply integral_domain_minus_one_zero;
            try trivial;
            try exact integral_domain_one_zero;
            try exact integral_domain_minus_one_zero
          || (solve [simpl; unfold R2, equality, eq_notation, addition, add_notation,
                     one, one_notation, multiplication, mul_notation, zero, zero_notation;
                     discrR || omega]) 
          || ((*simpl*) idtac) || idtac "could not prove discrimination result"
        ]
      ]
) 
)
end end end .

Ltac nsatz_default:=
  intros;
  try apply (@psos_r1b _ _ _ _ _ _ _ _ _ _ _);
  match goal with |- (@equality ?r _ _ _) =>
    repeat equalities_to_goal;
    nsatz_generic 6%N 1%Z (@nil r) (@nil r)
  end.

Tactic Notation "nsatz" := nsatz_default.

Tactic Notation "nsatz" "with"
 "radicalmax" ":=" constr(radicalmax) 
 "strategy" ":=" constr(info) 
 "parameters" ":=" constr(lparam)
 "variables" ":=" constr(lvar):=
  intros;
  try apply (@psos_r1b _ _ _ _ _ _ _ _ _ _ _);
  match goal with |- (@equality ?r _ _ _) =>
    repeat equalities_to_goal;
    nsatz_generic radicalmax info lparam lvar
  end.

(* Real numbers *)
Require Import Reals.
Require Import RealField.

Lemma Rsth : Setoid_Theory R (@eq R).
constructor;red;intros;subst;trivial.
Qed.

Instance Rops: (@Ring_ops R 0%R 1%R Rplus Rmult Rminus Ropp (@eq R)).

Instance Rri : (Ring (Ro:=Rops)).
constructor;
try (try apply Rsth;
   try (unfold respectful, Proper; unfold equality; unfold eq_notation in *;
  intros; try rewrite H; try rewrite H0; reflexivity)).
 exact Rplus_0_l. exact Rplus_comm. symmetry. apply Rplus_assoc.
 exact Rmult_1_l.  exact Rmult_1_r. symmetry. apply Rmult_assoc.
 exact Rmult_plus_distr_r. intros; apply Rmult_plus_distr_l. 
exact Rplus_opp_r.
Defined.

Lemma R_one_zero: 1%R <> 0%R.
discrR.
Qed.

Instance Rcri: (Cring (Rr:=Rri)).
red. exact Rmult_comm. Defined.

Instance Rdi : (Integral_domain (Rcr:=Rcri)). 
constructor. 
exact Rmult_integral. exact R_one_zero. Defined.

(* Rational numbers *)
Require Import QArith.

Instance Qops: (@Ring_ops Q 0%Q 1%Q Qplus Qmult Qminus Qopp Qeq).

Instance Qri : (Ring (Ro:=Qops)).
constructor.
try apply Q_Setoid. 
apply Qplus_comp. 
apply Qmult_comp. 
apply Qminus_comp. 
apply Qopp_comp.
 exact Qplus_0_l. exact Qplus_comm. apply Qplus_assoc.
 exact Qmult_1_l.  exact Qmult_1_r. apply Qmult_assoc.
 apply Qmult_plus_distr_l.  intros. apply Qmult_plus_distr_r. 
reflexivity. exact Qplus_opp_r.
Defined.

Lemma Q_one_zero: not (Qeq 1%Q 0%Q).
unfold Qeq. simpl. auto with *. Qed.

Instance Qcri: (Cring (Rr:=Qri)).
red. exact Qmult_comm. Defined.

Instance Qdi : (Integral_domain (Rcr:=Qcri)). 
constructor. 
exact Qmult_integral. exact Q_one_zero. Defined.

(* Integers *)
Lemma Z_one_zero: 1%Z <> 0%Z.
omega. 
Qed.

Instance Zcri: (Cring (Rr:=Zr)).
red. exact Z.mul_comm. Defined.

Instance Zdi : (Integral_domain (Rcr:=Zcri)). 
constructor. 
exact Zmult_integral. exact Z_one_zero. Defined.



==> anc/HoTT/coq-HoTT/plugins/nsatz/ideal.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Nullstellensatz with Groebner basis computation

We use a sparse representation for polynomials:
a monomial is an array of exponents (one for each variable)
with its degree in head
a polynomial is a sorted list of (coefficient, monomial)

 *)

open Utile

exception NotInIdeal

module type S = sig

(* Monomials *)
type mon = int array

val mult_mon : mon -> mon -> mon
val deg : mon -> int
val compare_mon : mon -> mon -> int
val div_mon : mon -> mon -> mon
val div_mon_test : mon -> mon -> bool
val ppcm_mon : mon -> mon -> mon

(* Polynomials *)

type deg = int
type coef
type poly
type polynom 

val repr : poly -> (coef * mon) list
val polconst : coef -> poly
val zeroP : poly
val gen : int -> poly

val equal : poly -> poly -> bool
val name_var : string list ref
val getvar : string list -> int -> string
val lstringP : poly list -> string
val printP : poly -> unit
val lprintP : poly list -> unit

val div_pol_coef : poly -> coef -> poly
val plusP : poly -> poly -> poly
val mult_t_pol : coef -> mon -> poly -> poly
val selectdiv : mon -> poly list -> poly
val oppP : poly -> poly
val emultP : coef -> poly -> poly
val multP : poly -> poly -> poly
val puisP : poly -> int -> poly
val contentP : poly -> coef
val contentPlist : poly list -> coef
val pgcdpos : coef -> coef -> coef
val div_pol : poly -> poly -> coef -> coef -> mon -> poly
val reduce2 : poly -> poly list -> coef * poly

val poldepcontent : coef list ref
val coefpoldep_find : poly -> poly -> poly
val coefpoldep_set : poly -> poly -> poly -> unit
val initcoefpoldep : poly list -> unit
val reduce2_trace : poly -> poly list -> poly list -> poly list * poly
val spol : poly -> poly -> poly
val etrangers : poly -> poly -> bool
val div_ppcm : poly -> poly -> poly -> bool

val genPcPf : poly -> poly list -> poly list -> poly list
val genOCPf : poly list -> poly list

val is_homogeneous : poly -> bool

type certificate =
    { coef : coef; power : int;
      gb_comb : poly list list; last_comb : poly list }

val test_dans_ideal : poly -> poly list -> poly list ->
  poly list * poly * certificate
val in_ideal : deg -> poly list -> poly -> poly list * poly * certificate

end

(***********************************************************************
   Global options
*)
let lexico = ref false
let use_hmon = ref false

(* division of tail monomials *)

let reduire_les_queues = false

(* divide first with new polynomials *)

let nouveaux_pol_en_tete = false

(***********************************************************************
   Functor
*)

module Make (P:Polynom.S) = struct

  type coef = P.t
  let coef0 = P.of_num (Num.Int 0)
  let coef1 = P.of_num (Num.Int 1)
  let coefm1 = P.of_num (Num.Int (-1))
  let string_of_coef c = "["^(P.to_string c)^"]"

(***********************************************************************
   Monomials
 array of integers, first is the degree
*)

type mon = int array
type deg = int
type poly = (coef * mon) list
type polynom = 
   {pol : poly ref;
    num : int;
    sugar : int}

let nvar m =  Array.length m - 1

let deg m = m.(0)

let mult_mon m m' =
  let d = nvar m in
  let m'' = Array.create (d+1) 0 in
  for i=0 to d do
    m''.(i)<- (m.(i)+m'.(i));
  done;
  m''


let compare_mon m m' =
  let d = nvar m in
  if !lexico
  then (
    (* Comparaison de monomes avec ordre du degre lexicographique = on commence par regarder la 1ere variable*)
    let res=ref 0 in
    let i=ref 1 in (* 1 si lexico pur 0 si degre*)
    while (!res=0) && (!i<=d) do
      res:= (compare m.(!i) m'.(!i));
      i:=!i+1;
    done;
    !res)
  else (
     (* degre lexicographique inverse *)
    match compare m.(0) m'.(0) with
    | 0 -> (* meme degre total *)
	let res=ref 0 in
	let i=ref d in
	while (!res=0) && (!i>=1) do
	  res:= - (compare m.(!i) m'.(!i));
	  i:=!i-1;
	done;
	!res
    | x -> x)

let div_mon m m' =
  let d = nvar m in
  let m'' = Array.create (d+1) 0 in
  for i=0 to d do
    m''.(i)<- (m.(i)-m'.(i));
  done;
  m''

let div_pol_coef p c =
  List.map (fun (a,m) -> (P.divP a c,m)) p

(* m' divides m  *)
let div_mon_test m m' =
  let d = nvar m in
  let res=ref true in
  let i=ref 0 in (*il faut que le degre total soit bien mis sinon, i=ref 1*)
  while (!res) && (!i<=d) do
    res:= (m.(!i) >= m'.(!i));
    i:=succ !i;
  done;
  !res

let set_deg m =
  let d = nvar m in
  m.(0)<-0;
  for i=1 to d do
    m.(0)<-  m.(i)+m.(0);
  done;
  m

(* lcm *)
let ppcm_mon m m' =
  let d = nvar m in
  let m'' = Array.create (d+1) 0 in
  for i=1 to d do
    m''.(i)<- (max m.(i) m'.(i));
  done;
  set_deg m''



(**********************************************************************
  Polynomials
  list of (coefficient, monomial) decreasing order 
*)

let repr p = p

let equal =
  Util.List.for_all2eq
    (fun (c1,m1) (c2,m2) -> P.equal c1 c2 && m1=m2)

let hash p =
  let c = List.map fst p in
  let m = List.map snd p in
  List.fold_left (fun h p -> h * 17 + P.hash p) (Hashtbl.hash m) c

module Hashpol = Hashtbl.Make(
  struct
    type t = poly
    let equal = equal
    let hash = hash
  end)


(* A pretty printer for polynomials, with Maple-like syntax. *)

open Format

let getvar lv i =
  try (List.nth lv i)
  with Failure _ -> (List.fold_left (fun r x -> r^" "^x) "lv= " lv)
    ^" i="^(string_of_int i)

let string_of_pol zeroP hdP tlP coefterm monterm string_of_coef
    dimmon string_of_exp lvar p =


  let rec string_of_mon m coefone =
    let s=ref [] in
    for i=1 to (dimmon m) do
      (match (string_of_exp m i) with
        "0" -> ()
      | "1" -> s:= (!s) @ [(getvar !lvar (i-1))]
      | e -> s:= (!s) @ [((getvar !lvar (i-1)) ^ "^" ^ e)]);
    done;
    (match !s with
      [] -> if coefone 
      then  "1"
      else ""
    | l -> if coefone 
    then  (String.concat "*" l)
    else ( "*" ^
           (String.concat "*" l)))
  and string_of_term t start = let a = coefterm t and m = monterm t in
  match (string_of_coef a) with
    "0" -> ""
  | "1" ->(match start with
      true -> string_of_mon m true
    |false -> ( "+ "^
                (string_of_mon m true)))
  | "-1" ->( "-" ^" "^(string_of_mon m true))
  | c -> if (String.get c 0)='-'
  then ( "- "^
         (String.sub c 1 
            ((String.length c)-1))^
         (string_of_mon m false))
  else (match start with
    true -> ( c^(string_of_mon m false))
  |false -> ( "+ "^
              c^(string_of_mon m false)))
  and stringP p start = 
    if (zeroP p)
    then (if start 
    then ("0")
    else "")
    else ((string_of_term (hdP p) start)^
          " "^
          (stringP (tlP p) false))
  in 
  (stringP p true)



let print_pol zeroP hdP tlP coefterm monterm string_of_coef
    dimmon string_of_exp lvar p =

  let rec print_mon m coefone =
    let s=ref [] in
    for i=1 to (dimmon m) do
      (match (string_of_exp m i) with
        "0" -> ()
      | "1" -> s:= (!s) @ [(getvar !lvar (i-1))]
      | e -> s:= (!s) @ [((getvar !lvar (i-1)) ^ "^" ^ e)]);
    done;
    (match !s with
      [] -> if coefone 
      then print_string "1"
      else ()
    | l -> if coefone 
    then print_string (String.concat "*" l)
    else (print_string "*"; 
          print_string (String.concat "*" l)))
  and print_term t start = let a = coefterm t and m = monterm t in
  match (string_of_coef a) with
    "0" -> ()
  | "1" ->(match start with
      true -> print_mon m true
    |false -> (print_string "+ ";
               print_mon m true))
  | "-1" ->(print_string "-";print_space();print_mon m true)
  | c -> if (String.get c 0)='-'
  then (print_string "- ";
        print_string (String.sub c 1 
                        ((String.length c)-1));
        print_mon m false)
  else (match start with
    true -> (print_string c;print_mon m false)
  |false -> (print_string "+ ";
             print_string c;print_mon m false))
  and printP p start = 
    if (zeroP p)
    then (if start 
    then print_string("0")
    else ())
    else (print_term (hdP p) start;
          if start then open_hovbox 0;
          print_space();
          print_cut();
          printP (tlP p) false)
  in open_hovbox 3;
  printP p true;
  print_flush()


let name_var= ref []

let stringP p =
  string_of_pol 
    (fun p -> match p with [] -> true | _ -> false)
    (fun p -> match p with (t::p) -> t |_ -> failwith "print_pol dans dansideal")
    (fun p -> match p with (t::p) -> p |_ -> failwith "print_pol dans dansideal")
    (fun (a,m) -> a)
    (fun (a,m) -> m)
    string_of_coef
    (fun m -> (Array.length m)-1)
    (fun m i -> (string_of_int (m.(i))))
    name_var
    p

let nsP2 = ref max_int

let stringPcut p =
  (*Polynomesrec.nsP1:=20;*)
  nsP2:=10;
  let res =
    if (List.length p)> !nsP2
    then (stringP [List.hd p])^" + "^(string_of_int (List.length p))^" terms"
    else  stringP p in
  (*Polynomesrec.nsP1:= max_int;*)
  nsP2:= max_int;
  res

let rec lstringP l =
  match l with
    [] -> ""
  |p::l -> (stringP p)^("\n")^(lstringP l)

let printP = print_pol 
    (fun p -> match p with [] -> true | _ -> false)
    (fun p -> match p with (t::p) -> t |_ -> failwith "print_pol dans dansideal")
    (fun p -> match p with (t::p) -> p |_ -> failwith "print_pol dans dansideal")
    (fun (a,m) -> a)
    (fun (a,m) -> m)
    string_of_coef
    (fun m -> (Array.length m)-1)
    (fun m i -> (string_of_int (m.(i))))
    name_var


let rec lprintP l =
  match l with
    [] -> ()
  |p::l -> printP p;print_string "\n"; lprintP l


(* Operations *)

let zeroP = []

(* returns a constant polynom ial with d variables *)
let polconst d c =
  let m = Array.create (d+1) 0 in
  let m = set_deg m in 
  [(c,m)]

let plusP p q =
  let rec plusP p q =
    match p with
      [] -> q
    |t::p' -> 
	match q with
	  [] -> p
	|t'::q' ->
            match compare_mon (snd t) (snd t') with
              1 -> t::(plusP p' q)
            |(-1) -> t'::(plusP p q')
            |_ -> let c=P.plusP (fst t) (fst t') in
              match P.equal c coef0 with
                true -> (plusP p' q')
              |false -> (c,(snd t))::(plusP p' q')
  in plusP p q

(* multiplication by (a,monomial) *)
let mult_t_pol a m p =
  let rec mult_t_pol p =
    match p with
      [] -> []
    |(b,m')::p -> ((P.multP a b),(mult_mon m m'))::(mult_t_pol p)
  in mult_t_pol p

let coef_of_int x = P.of_num (Num.Int x)

(* variable i *)
let gen d i =
  let m = Array.create (d+1) 0 in
  m.(i) <- 1;
  let m = set_deg m in 
  [((coef_of_int 1),m)]

let oppP p =
  let rec oppP p =
    match p with
      [] -> []
    |(b,m')::p -> ((P.oppP b),m')::(oppP p)
  in oppP p

(* multiplication by a coefficient *)
let emultP a p =
  let rec emultP p =
    match p with
      [] -> []
    |(b,m')::p -> ((P.multP a b),m')::(emultP p)
  in emultP p

let multP p q =
  let rec aux p =
    match p with
      [] -> []
    |(a,m)::p' -> plusP (mult_t_pol a m q) (aux p')
  in aux p

let puisP p n=
  match p with
    [] -> []
  |_ ->
      let d = nvar (snd (List.hd p)) in
      let rec puisP n =
	match n with
	  0 -> [coef1, Array.create (d+1) 0]
	| 1 -> p
	|_ -> multP p (puisP (n-1))
      in puisP n
	
let rec contentP p =
  match p with
  |[] -> coef1
  |[a,m] -> a
  |(a,m)::p1 ->
      if P.equal a coef1 || P.equal a coefm1
      then a
      else P.pgcdP a (contentP p1)

let contentPlist lp =
  match lp with
  |[] -> coef1
  |p::l1 ->
      List.fold_left
	(fun r q ->
	  if P.equal r coef1 || P.equal r coefm1
	  then r
	  else P.pgcdP r (contentP q))
	(contentP p) l1
	
(***********************************************************************
   Division of polynomials
 *)

let pgcdpos a b  = P.pgcdP a b

let polynom0 =  {pol = ref []; num = 0; sugar = 0}
   
let ppol p = !(p.pol)

let lm p = snd (List.hd (ppol p))

let nallpol = ref 0

let allpol = ref (Array.create 1000 polynom0)

let new_allpol p s =
  nallpol := !nallpol + 1;
  if !nallpol >= Array.length !allpol
  then
    allpol := Array.append !allpol (Array.create !nallpol polynom0);
  let p = {pol = ref p; num = !nallpol; sugar = s} in
  !allpol.(!nallpol)<- p;
  p

(* returns a polynomial of l whose head monomial divides m, else [] *)

let rec selectdiv m l =
  match l with
    [] -> polynom0
  |q::r -> let m'= snd (List.hd (ppol q)) in
    match (div_mon_test m m') with
      true -> q
    |false -> selectdiv m r

let div_pol p q a b m = 
(*  info ".";*)
  plusP (emultP a p) (mult_t_pol b m q)

let hmon = Hashtbl.create 1000

let use_hmon = ref false

let find_hmon m =
  if !use_hmon
  then Hashtbl.find hmon m
  else raise Not_found

let add_hmon m q =
  if !use_hmon
  then Hashtbl.add hmon m q
  else ()

let div_coef a b = P.divP a b


(* remainder r of the division of p by polynomials of l, returns (c,r) where c is the coefficient for pseudo-division : c p = sum_i q_i p_i + r *)

let reduce2 p l =
  let l = if nouveaux_pol_en_tete then List.rev l else l in
  let rec reduce p =
    match p with
      [] -> (coef1,[])
    |t::p' ->
	let (a,m)=t in
      let q = (try find_hmon m 
      with Not_found -> 
	let q = selectdiv m l in
	match (ppol q) with 
          t'::q' -> (add_hmon m q;
		     q)
	|[] -> q) in
      match (ppol q) with
	[] -> if reduire_les_queues
	then
	  let (c,r)=(reduce p') in
          (c,((P.multP a c,m)::r))
	else (coef1,p)
      |(b,m')::q' -> 
          let c=(pgcdpos a b) in
          let a'= (div_coef b c) in
          let b'=(P.oppP (div_coef a c)) in
          let (e,r)=reduce (div_pol p' q' a' b'
                              (div_mon m m')) in
          (P.multP a' e,r)
  in let (c,r) = reduce p in
  (c,r)

(* trace of divisions *)

(* list of initial polynomials *)
let poldep = ref [] 
let poldepcontent = ref []

(* coefficients of polynomials when written with initial polynomials *)
let coefpoldep = Hashtbl.create 51

(* coef of q in p = sum_i c_i*q_i *)
let coefpoldep_find p q =
  try (Hashtbl.find coefpoldep (p.num,q.num))
  with Not_found -> []

let coefpoldep_remove p q =
  Hashtbl.remove coefpoldep (p.num,q.num)

let coefpoldep_set p q c =
  Hashtbl.add coefpoldep (p.num,q.num) c

let initcoefpoldep d lp =
  poldep:=lp;
  poldepcontent:= List.map (fun p -> contentP (ppol p)) lp;
  List.iter
    (fun p -> coefpoldep_set p p (polconst d (coef_of_int 1)))
    lp

(* keeps trace in coefpoldep 
   divides without pseudodivisions *)

let reduce2_trace p l lcp =
  let l = if nouveaux_pol_en_tete then List.rev l else l in
  (* rend (lq,r), ou r = p + sum(lq) *)
  let rec reduce p =
    match p with
      [] -> ([],[])
    |t::p' ->
	let (a,m)=t in
      let q =
	(try find_hmon m 
	with Not_found -> 
	  let q = selectdiv m l in
	  match (ppol q) with 
            t'::q' -> (add_hmon m q;
		       q)
          |[] -> q) in
      match (ppol q) with
	[] ->
	  if reduire_les_queues
	  then
	    let (lq,r)=(reduce p') in
            (lq,((a,m)::r))
	  else ([],p)
      |(b,m')::q' -> 
          let b'=(P.oppP (div_coef a b)) in
          let m''= div_mon m m' in
          let p1=plusP p' (mult_t_pol b' m'' q') in
          let (lq,r)=reduce p1 in
          ((b',m'',q)::lq, r)
  in let (lq,r) = reduce p in
  (*info "reduce2_trace:\n";
     iter
     (fun (a,m,s) ->
     let x = mult_t_pol a m s in
     info ((stringP x)^"\n"))
     lq;
     info "ok\n";*)
  (List.map2
     (fun c0 q ->
       let c =
	 List.fold_left
	   (fun x (a,m,s) ->
	     if equal (ppol s) (ppol q)
	     then
	       plusP x (mult_t_pol a m (polconst (nvar m) (coef_of_int 1)))
	     else x)
	   c0
	   lq in
       c)
     lcp
     !poldep,
   r)     

let homogeneous = ref false
let pol_courant = ref polynom0

(***********************************************************************
   Completion
 *)

let sugar_flag = ref true

let compute_sugar p =
  List.fold_left (fun s (a,m) -> max s m.(0)) 0 p

let mk_polynom p = 
  new_allpol p (compute_sugar p)

let spol ps qs=
  let p = ppol ps in
  let q = ppol qs in
  let m = snd (List.hd p) in
  let m'= snd (List.hd q) in
  let a = fst (List.hd p) in
  let b = fst (List.hd q) in
  let p'= List.tl p in
  let q'= List.tl q in
  let c = (pgcdpos a b) in
  let m''=(ppcm_mon m m') in
  let m1 = div_mon m'' m in
  let m2 = div_mon m'' m' in
  let fsp p' q' =
    plusP 
      (mult_t_pol 
	 (div_coef b c)
	 m1 p')
      (mult_t_pol 
	 (P.oppP (div_coef a c))
         m2 q') in
  let sp = fsp p' q' in
  let sps =
    new_allpol
      sp
      (max (m1.(0) + ps.sugar) (m2.(0) + qs.sugar)) in
  coefpoldep_set sps ps (fsp (polconst (nvar m) (coef_of_int 1)) []);
  coefpoldep_set sps qs (fsp [] (polconst (nvar m) (coef_of_int 1)));
  sps
  

let etrangers p p'=
  let m = snd (List.hd p) in
  let m'= snd (List.hd p') in
  let d = nvar m in
  let res=ref true in
  let i=ref 1 in
  while (!res) && (!i<=d) do
    res:= (m.(!i) = 0) || (m'.(!i)=0);
      i:=!i+1;
  done;
  !res

(* teste if head monomial of p'' divides lcm of lhead monomials of p and p' *)

let div_ppcm p p' p'' =
  let m = snd (List.hd p) in
  let m'= snd (List.hd p') in
  let m''= snd (List.hd p'') in
  let d = nvar m in
  let res=ref true in
  let i=ref 1 in
  while (!res) && (!i<=d) do
    res:= ((max m.(!i) m'.(!i)) >= m''.(!i));
    i:=!i+1;
  done;
  !res

(* code from extraction of Laurent Théry Coq program *)

type 'poly cpRes =
    Keep of ('poly list)
  | DontKeep of ('poly list)

let list_rec f0 f1 =
  let rec f2 = function
      [] -> f0
    | a0::l0 -> f1 a0 l0 (f2 l0)
  in f2

let addRes i = function
    Keep h'0 -> Keep (i::h'0)
  | DontKeep h'0 -> DontKeep (i::h'0)

let slice i a q =
  list_rec
    (match etrangers (ppol i) (ppol a) with
      true -> DontKeep []
    | false -> Keep [])
    (fun b q1 rec_ren ->
      match div_ppcm (ppol i) (ppol a) (ppol b) with
	true ->  DontKeep (b::q1)
      | false ->
          (match div_ppcm (ppol i) (ppol b) (ppol a) with
            true -> rec_ren
          | false -> addRes b rec_ren)) q

(* sugar strategy *)

let addS x l =    l @ [x] (* oblige de mettre en queue sinon le certificat deconne *)
			  
let addSsugar x l =
  if !sugar_flag
  then 
    let sx = x.sugar in
    let rec insere l  =
      match l with
      | [] -> [x]
      | y::l1 ->
	  if sx <= y.sugar
	  then x::l
	  else y::(insere l1)
    in insere l
  else addS x l

(* ajoute les spolynomes de i avec la liste de polynomes aP, 
   a la liste q *)

let genPcPf i aP q =
  (let rec genPc aP0 =
    match aP0 with
      [] -> (fun r -> r)
    | a::l1 -> 
	(fun l ->
          (match slice i a l1 with
            Keep l2 -> addSsugar (spol i a) (genPc l2 l)
          | DontKeep l2 -> genPc l2 l))
  in genPc aP) q

let genOCPf h' =
  list_rec [] (fun a l rec_ren ->
    genPcPf a l rec_ren) h'
    
(***********************************************************************
 critical pairs/s-polynomials
 *)
    
let ordcpair ((i1,j1),m1) ((i2,j2),m2) =
(*  let s1 = (max
	      (!allpol.(i1).sugar + m1.(0)
		   - (snd (hd (ppol !allpol.(i1)))).(0))
	      (!allpol.(j1).sugar + m1.(0)
		   - (snd (hd (ppol !allpol.(j1)))).(0))) in 
  let s2 = (max
	      (!allpol.(i2).sugar + m2.(0)
		   - (snd (hd (ppol !allpol.(i2)))).(0))
	      (!allpol.(j2).sugar + m2.(0)
		   - (snd (hd (ppol !allpol.(j2)))).(0))) in 
  match compare s1 s2 with
  | 1 -> 1
  |(-1) -> -1
  |0 ->  compare_mon m1 m2*)

  compare_mon m1 m2 

let sortcpairs lcp = 
  List.sort ordcpair lcp

let mergecpairs l1 l2 =
  List.merge ordcpair l1 l2 

let ord i j =
  if i<j then (i,j) else (j,i)
    
let cpair p q =
  if etrangers (ppol p) (ppol q)
  then []
  else [(ord p.num q.num,
	 ppcm_mon (lm p) (lm q))]
      
let cpairs1 p lq =
  sortcpairs (List.fold_left (fun r q -> r @ (cpair p q)) [] lq)
    
let cpairs lp =
  let rec aux l =
    match l with
      []|[_] -> []
    |p::l1 -> mergecpairs (cpairs1 p l1) (aux l1)
  in aux lp
    
    
let critere2 ((i,j),m) lp lcp =
  List.exists
    (fun h ->
      h.num <> i && h.num <> j
        && (div_mon_test m (lm h))
	&& (let c1 = ord i h.num in
	not (List.exists (fun (c,_) -> c1 = c) lcp))
	&& (let c1 = ord j h.num in
	not (List.exists (fun (c,_) -> c1 = c) lcp)))
    lp

let critere3 ((i,j),m) lp lcp =
  List.exists
    (fun h ->
      h.num <> i && h.num <> j
        && (div_mon_test m (lm h))
	&& (h.num < j
	   || not (m = ppcm_mon 
		   (lm (!allpol.(i)))
		   (lm h)))
	&& (h.num < i
	  || not (m = ppcm_mon 
		   (lm (!allpol.(j)))
		   (lm h))))
    lp

let add_cpairs p lp lcp =
  mergecpairs (cpairs1 p lp) lcp 

let step = ref 0

let infobuch p q =
  if !step = 0 
  then (info ("[" ^ (string_of_int (List.length p))
              ^ "," ^  (string_of_int (List.length q))
              ^ "]"))

(* in lp new polynomials are at the end *)

let coef_courant = ref coef1

type certificate =
    { coef : coef; power : int;
      gb_comb : poly list list; last_comb : poly list }

let test_dans_ideal p lp lp0 =
  let (c,r) = reduce2 (ppol !pol_courant) lp in
  info ("remainder: "^(stringPcut r)^"\n");
  coef_courant:= P.multP !coef_courant c;
  pol_courant:= mk_polynom r;
  if r=[]
  then (info "polynomial reduced to 0\n";
	let lcp = List.map (fun q -> []) !poldep in
	let c = !coef_courant in
	let (lcq,r) = reduce2_trace (emultP c p) lp lcp in
	info "r ok\n";
	info ("r: "^(stringP r)^"\n");
        let res=ref  (emultP c p) in
	List.iter2
	  (fun cq q -> res:=plusP (!res) (multP cq (ppol q));
	  )
	  lcq !poldep;
	info ("verif sum: "^(stringP (!res))^"\n");
	info ("coefficient: "^(stringP (polconst 1 c))^"\n");
	let rec aux lp =
	  match lp with
	  |[] -> []
	  |p::lp ->
	      (List.map
		 (fun q -> coefpoldep_find p q)
		 lp)::(aux lp)
	in
	let coefficient_multiplicateur = c in
	let liste_polynomes_de_depart = List.rev lp0 in
	let polynome_a_tester = p in
	let liste_des_coefficients_intermediaires =
	  (let lci = List.rev (aux (List.rev lp)) in
	  let lci = ref lci (* (map rev lci) *) in
	  List.iter (fun x -> lci := List.tl (!lci)) lp0;
	  !lci) in
	let liste_des_coefficients =
	  List.map
	    (fun cq -> emultP (coef_of_int (-1)) cq)
	    (List.rev lcq) in
	(liste_polynomes_de_depart,
	 polynome_a_tester,
	 {coef = coefficient_multiplicateur;
	  power = 1;
	  gb_comb = liste_des_coefficients_intermediaires;
	  last_comb = liste_des_coefficients})
       )
  else ((*info "polynomial not reduced to 0\n";
	   info ("\nremainder: "^(stringPcut r)^"\n");*)
    raise NotInIdeal)
      
let divide_rem_with_critical_pair = ref false

let list_diff l x =
  List.filter (fun y -> y <> x) l

let deg_hom p =
  match p with
  | [] -> -1
  | (a,m)::_ -> m.(0)

let pbuchf pq p lp0=
  info "computation of the Groebner basis\n";
  step:=0;
  Hashtbl.clear hmon;
  let rec pbuchf (lp, lpc) =
      infobuch lp lpc;
(*      step:=(!step+1)mod 10;*)
      match lpc with
        [] ->
	  
	 (* info ("List of polynomials:\n"^(fold_left (fun r p -> r^(stringP p)^"\n") "" lp));
	  info "--------------------\n";*)
	  test_dans_ideal (ppol p) lp lp0
      | ((i,j),m) :: lpc2 ->
(*          info "choosen pair\n";*)
	  if critere3 ((i,j),m) lp lpc2
	  then (info "c"; pbuchf (lp, lpc2))
	  else    
	    let a = spol !allpol.(i) !allpol.(j) in
	    if !homogeneous && (ppol a)<>[] && deg_hom (ppol a)
		> deg_hom (ppol !pol_courant)
	    then (info "h"; pbuchf (lp, lpc2))
	    else
(*	      let sa = a.sugar in*)
              let (ca,a0)= reduce2 (ppol a) lp in
              match a0 with
		[] -> info "0";pbuchf (lp, lpc2)
              | _ ->
(*		info "pair reduced\n";*)
		  a.pol := emultP ca (ppol a);
		  let (lca,a0) = reduce2_trace (ppol a) lp
		      (List.map (fun q -> emultP ca (coefpoldep_find a q))
			 !poldep) in
(*		info "paire re-reduced";*)
		  a.pol := a0;
(*		  let a0 = new_allpol a0 sa in*)
		  List.iter2 (fun c q ->
		    coefpoldep_remove a q;
		    coefpoldep_set a q c) lca !poldep;
		  let a0 = a in
		  info ("\nnew polynomial: "^(stringPcut (ppol a0))^"\n");
		  let ct = coef1 (* contentP a0 *) in
		  (*info ("content: "^(string_of_coef ct)^"\n");*)
		  poldep:=addS a0 lp;
		  poldepcontent:=addS ct (!poldepcontent);
		  
		  try test_dans_ideal (ppol p) (addS a0 lp) lp0
		  with NotInIdeal ->
		    let newlpc = add_cpairs a0 lp lpc2 in
		    pbuchf (((addS a0 lp), newlpc))
  in pbuchf pq
    
let is_homogeneous p =
  match p with
  | [] -> true
  | (a,m)::p1 -> let d = m.(0) in
    List.for_all (fun (b,m') -> m'.(0)=d) p1
    
(* returns
   c
   lp = [pn;...;p1]
   p
   lci = [[a(n+1,n);...;a(n+1,1)];
   [a(n+2,n+1);...;a(n+2,1)];
   ...
   [a(n+m,n+m-1);...;a(n+m,1)]]
   lc = [qn+m; ... q1]

   such that
   c*p = sum qi*pi 
   where pn+k = a(n+k,n+k-1)*pn+k-1 + ... + a(n+k,1)* p1
 *)

let in_ideal d lp p =
  Hashtbl.clear hmon;
  Hashtbl.clear coefpoldep;
  nallpol := 0;
  allpol := Array.create 1000 polynom0;
  homogeneous := List.for_all is_homogeneous (p::lp);
  if !homogeneous then info "homogeneous polynomials\n";
  info ("p: "^(stringPcut p)^"\n");
  info ("lp:\n"^(List.fold_left (fun r p -> r^(stringPcut p)^"\n") "" lp));
  (*info ("p: "^(stringP p)^"\n");
  info ("lp:\n"^(fold_left (fun r p -> r^(stringP p)^"\n") "" lp));*)

  let lp = List.map mk_polynom lp in
  let p = mk_polynom p in
  initcoefpoldep d lp;
  coef_courant:=coef1;
  pol_courant:=p;

  let (lp1,p1,cert) =
    try test_dans_ideal (ppol p) lp lp
    with NotInIdeal -> pbuchf (lp, (cpairs lp)) p lp in
  info "computed\n";

  (List.map ppol lp1, p1, cert)
    
(* *)
end

	



==> anc/HoTT/coq-HoTT/plugins/nsatz/nsatz.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Errors
open Util
open Term
open Tactics
open Coqlib

open Num
open Utile

(***********************************************************************
 Operations on coefficients
*)

let num_0 = Int 0
and num_1 = Int 1
and num_2 = Int 2
and num_10 = Int 10

let numdom r =
  let r' = Ratio.normalize_ratio (ratio_of_num r) in
  num_of_big_int(Ratio.numerator_ratio r'),
  num_of_big_int(Ratio.denominator_ratio r')

module BigInt = struct
  open Big_int

  type t = big_int
  let of_int = big_int_of_int
  let coef0 = of_int 0
  let coef1 = of_int 1
  let of_num = Num.big_int_of_num
  let to_num = Num.num_of_big_int
  let equal = eq_big_int
  let lt = lt_big_int
  let le = le_big_int
  let abs = abs_big_int
  let plus =add_big_int
  let mult = mult_big_int
  let sub = sub_big_int
  let opp = minus_big_int
  let div = div_big_int
  let modulo = mod_big_int
  let to_string = string_of_big_int
  let to_int x = int_of_big_int x
  let hash x =
    try (int_of_big_int x)
    with Failure _ -> 1
  let puis = power_big_int_positive_int

  (* a et b positifs, résultat positif *)
  let rec pgcd a b =
    if equal b coef0
    then a
    else if lt a b then pgcd b a else pgcd b (modulo a b)


  (* signe du pgcd = signe(a)*signe(b) si non nuls. *)
  let pgcd2 a b =
    if equal a coef0 then b
    else if equal b coef0 then a
    else let c = pgcd (abs a) (abs b) in
    if ((lt coef0 a)&&(lt b coef0))
      ||((lt coef0 b)&&(lt a coef0))
    then opp c else c
end

(*
module Ent = struct
  type t = Entiers.entiers
  let of_int = Entiers.ent_of_int
  let of_num x = Entiers.ent_of_string(Num.string_of_num x)
  let to_num x = Num.num_of_string (Entiers.string_of_ent x)
  let equal = Entiers.eq_ent
  let lt = Entiers.lt_ent
  let le = Entiers.le_ent
  let abs = Entiers.abs_ent
  let plus =Entiers.add_ent
  let mult = Entiers.mult_ent
  let sub = Entiers.moins_ent
  let opp = Entiers.opp_ent
  let div = Entiers.div_ent
  let modulo = Entiers.mod_ent
  let coef0 = Entiers.ent0
  let coef1 = Entiers.ent1
  let to_string = Entiers.string_of_ent
  let to_int x = Entiers.int_of_ent x
  let hash x =Entiers.hash_ent x
  let signe = Entiers.signe_ent

  let rec puis p n = match n with
      0 -> coef1
    |_ -> (mult p (puis p (n-1)))

  (* a et b positifs, résultat positif *)
  let rec pgcd a b =
    if equal b coef0
    then a
    else if lt a b then pgcd b a else pgcd b (modulo a b)


  (* signe du pgcd = signe(a)*signe(b) si non nuls. *)
  let pgcd2 a b =
    if equal a coef0 then b
    else if equal b coef0 then a
    else let c = pgcd (abs a) (abs b) in
    if ((lt coef0 a)&&(lt b coef0))
      ||((lt coef0 b)&&(lt a coef0))
    then opp c else c
end
*)

(* ------------------------------------------------------------------------- *)
(* ------------------------------------------------------------------------- *)

type vname = string

type term =
  | Zero
  | Const of Num.num
  | Var of vname
  | Opp of term
  | Add of term * term
  | Sub of term * term
  | Mul of term * term
  | Pow of term * int

let const n =
  if eq_num n num_0 then Zero else Const n
let pow(p,i) = if i=1 then p else Pow(p,i)
let add = function
    (Zero,q) -> q
  | (p,Zero) -> p
  | (p,q) -> Add(p,q)
let mul = function
    (Zero,_) -> Zero
  | (_,Zero) -> Zero
  | (p,Const n) when eq_num n num_1 -> p
  | (Const n,q) when eq_num n num_1 -> q
  | (p,q) -> Mul(p,q)

let unconstr = mkRel 1

let tpexpr =
  lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PExpr")
let ttconst = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEc")
let ttvar = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEX")
let ttadd = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEadd")
let ttsub = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEsub")
let ttmul = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEmul")
let ttopp = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEopp")
let ttpow = lazy (gen_constant "CC" ["setoid_ring";"Ring_polynom"] "PEpow")

let datatypes = ["Init";"Datatypes"]
let binnums = ["Numbers";"BinNums"]

let tlist = lazy (gen_constant "CC" datatypes "list")
let lnil = lazy (gen_constant "CC" datatypes "nil")
let lcons = lazy (gen_constant "CC" datatypes "cons")

let tz = lazy (gen_constant "CC" binnums "Z")
let z0 = lazy (gen_constant "CC" binnums "Z0")
let zpos = lazy (gen_constant "CC" binnums "Zpos")
let zneg = lazy(gen_constant "CC" binnums "Zneg")

let pxI = lazy(gen_constant "CC" binnums "xI")
let pxO = lazy(gen_constant "CC" binnums "xO")
let pxH = lazy(gen_constant "CC" binnums "xH")

let nN0 = lazy (gen_constant "CC" binnums "N0")
let nNpos = lazy(gen_constant "CC" binnums "Npos")

let mkt_app name l =  mkApp (Lazy.force name, Array.of_list l)

let tlp () = mkt_app tlist [mkt_app tpexpr [Lazy.force tz]]
let tllp () = mkt_app tlist [tlp()]

let rec mkt_pos n =
  if n =/ num_1 then Lazy.force pxH
  else if mod_num n num_2 =/ num_0 then
    mkt_app pxO [mkt_pos (quo_num n num_2)]
  else
    mkt_app pxI [mkt_pos (quo_num n num_2)]

let mkt_n n =
  if n=num_0
  then Lazy.force nN0
  else mkt_app nNpos [mkt_pos n]

let mkt_z z  =
  if z =/ num_0 then  Lazy.force z0
  else if z >/ num_0 then
    mkt_app zpos [mkt_pos z]
  else
    mkt_app zneg [mkt_pos ((Int 0) -/ z)]

let rec mkt_term t  =  match t with
| Zero -> mkt_term (Const num_0)
| Const r -> let (n,d) = numdom r in
  mkt_app  ttconst [Lazy.force tz; mkt_z n]
| Var v -> mkt_app ttvar [Lazy.force tz; mkt_pos (num_of_string v)]
| Opp t1 -> mkt_app  ttopp [Lazy.force tz; mkt_term t1]
| Add (t1,t2) -> mkt_app  ttadd [Lazy.force tz; mkt_term t1; mkt_term t2]
| Sub (t1,t2) -> mkt_app  ttsub [Lazy.force tz; mkt_term t1; mkt_term t2]
| Mul (t1,t2) -> mkt_app  ttmul [Lazy.force tz; mkt_term t1; mkt_term t2]
| Pow (t1,n) ->  if (n = 0) then
    mkt_app ttconst [Lazy.force tz; mkt_z num_1]
else
    mkt_app ttpow [Lazy.force tz; mkt_term t1; mkt_n (num_of_int n)]

let rec parse_pos p =
  match kind_of_term p with
| App (a,[|p2|]) ->
    if eq_constr a (Lazy.force pxO) then num_2 */ (parse_pos p2)
    else num_1 +/ (num_2 */ (parse_pos p2))
| _ -> num_1

let parse_z z =
  match kind_of_term z with
| App (a,[|p2|]) ->
    if eq_constr a (Lazy.force zpos) then parse_pos p2 else (num_0 -/ (parse_pos p2))
| _ -> num_0

let parse_n z =
  match kind_of_term z with
| App (a,[|p2|]) ->
    parse_pos p2
| _ -> num_0

let rec parse_term p =
  match kind_of_term p with
| App (a,[|_;p2|]) ->
    if eq_constr a (Lazy.force ttvar) then Var (string_of_num (parse_pos p2))
    else if eq_constr a (Lazy.force ttconst) then Const (parse_z p2)
    else if eq_constr a (Lazy.force ttopp) then Opp (parse_term p2)
    else Zero
| App (a,[|_;p2;p3|]) ->
    if eq_constr a (Lazy.force ttadd) then Add (parse_term p2, parse_term p3)
    else if eq_constr a (Lazy.force ttsub) then Sub (parse_term p2, parse_term p3)
    else if eq_constr a (Lazy.force ttmul) then Mul (parse_term p2, parse_term p3)
    else if eq_constr a (Lazy.force ttpow) then
      Pow (parse_term p2, int_of_num (parse_n p3))
    else Zero
| _ -> Zero

let rec parse_request lp =
  match kind_of_term lp with
    | App (_,[|_|])  -> []
    | App (_,[|_;p;lp1|])  ->
	(parse_term p)::(parse_request lp1)
    |_-> assert false

let nvars = ref 0

let set_nvars_term t =
  let rec aux t =
    match t with
    | Zero -> ()
    | Const r -> ()
    | Var v -> let n = int_of_string v in
      nvars:= max (!nvars) n
    | Opp t1 -> aux t1
    | Add (t1,t2) -> aux t1; aux t2
    | Sub (t1,t2) -> aux t1; aux t2
    | Mul (t1,t2) -> aux t1; aux t2
    | Pow (t1,n) ->  aux t1
  in aux t

let string_of_term p =
  let rec aux p =
    match p with
    | Zero -> "0"
    | Const r -> string_of_num r
    | Var v -> "x"^v
    | Opp t1 -> "(-"^(aux t1)^")"
    | Add (t1,t2) -> "("^(aux t1)^"+"^(aux t2)^")"
    | Sub (t1,t2) ->  "("^(aux t1)^"-"^(aux t2)^")"
    | Mul (t1,t2) ->  "("^(aux t1)^"*"^(aux t2)^")"
    | Pow (t1,n) ->  (aux t1)^"^"^(string_of_int n)
  in aux p


(***********************************************************************
   Coefficients: recursive polynomials
 *)

module Coef = BigInt
(*module Coef = Ent*)
module Poly = Polynom.Make(Coef)
module PIdeal = Ideal.Make(Poly)
open PIdeal

(* term to sparse polynomial 
   varaibles <=np are in the coefficients
*)

let term_pol_sparse np t=
  let d = !nvars in
  let rec aux t =
(*    info ("conversion de: "^(string_of_term t)^"\n");*)
    let res =
    match t with
    | Zero -> zeroP
    | Const r ->
	if r = num_0
	then zeroP
	else polconst d (Poly.Pint (Coef.of_num r))
    | Var v ->
	let v = int_of_string v in
	if v <= np
	then polconst d (Poly.x v)
	else gen d v
    | Opp t1 ->  oppP (aux t1)
    | Add (t1,t2) -> plusP (aux t1) (aux t2)
    | Sub (t1,t2) -> plusP (aux t1) (oppP (aux t2))
    | Mul (t1,t2) -> multP (aux t1) (aux t2)
    | Pow (t1,n) ->  puisP (aux t1) n
    in 
(*       info ("donne: "^(stringP res)^"\n");*)
       res 
  in
  let res= aux t in
  res

(* sparse polynomial to term *)

let polrec_to_term p =
  let rec aux p =
  match p with
   |Poly.Pint n -> const (Coef.to_num n)
   |Poly.Prec (v,coefs) ->
     let res = ref Zero in
     Array.iteri
      (fun i c ->
	 res:=add(!res, mul(aux c,
			    pow (Var (string_of_int v),
				 i))))
      coefs;
     !res
  in aux p

(* approximation of the Horner form used in the tactic ring *)

let pol_sparse_to_term n2 p =
 (* info "pol_sparse_to_term ->\n";*)
  let p = PIdeal.repr p in
  let rec aux p =
    match p with
      [] -> const (num_of_string "0")
    | (a,m)::p1 ->
      let n = (Array.length m)-1 in
      let (i0,e0) =
	List.fold_left (fun (r,d) (a,m) ->
	      let i0= ref 0 in
	      for k=1 to n do
		if m.(k)>0
		then i0:=k
	      done;
	      if !i0 = 0
	      then (r,d)
	      else if !i0 > r
	      then (!i0, m.(!i0))
	      else if !i0 = r && m.(!i0)<d
	      then (!i0, m.(!i0))
	      else (r,d))
	  (0,0)
	  p in
      if i0=0
      then
	let mp = ref (polrec_to_term a) in
        if p1=[]
	then !mp
	else add(!mp,aux p1)
      else (
	let p1=ref [] in
	let p2=ref [] in
	List.iter
	  (fun (a,m) ->
	     if m.(i0)>=e0
	     then (m.(i0)<-m.(i0)-e0;
		   p1:=(a,m)::(!p1))
	     else p2:=(a,m)::(!p2))
	  p;
	let vm =
	  if e0=1
	  then Var (string_of_int (i0))
	  else pow (Var (string_of_int (i0)),e0) in
	add(mul(vm, aux (List.rev (!p1))), aux (List.rev (!p2))))
  in   (*info "-> pol_sparse_to_term\n";*)
  aux p


let remove_list_tail l i =
  let rec aux l i =
    if l=[]
    then []
    else if i<0
    then l
    else if i=0
    then List.tl l
    else
      match l with
      |(a::l1) ->
	  a::(aux l1 (i-1))
      |_ -> assert false
  in
  List.rev (aux (List.rev l) i)

(*
   lq = [cn+m+1 n+m ...cn+m+1 1]
   lci=[[cn+1 n,...,cn1 1]
   ...
   [cn+m n+m-1,...,cn+m 1]]

   removes intermediate polynomials not useful to compute the last one.
 *)

let remove_zeros zero lci =
  let n = List.length (List.hd lci) in
  let m=List.length lci in
  let u = Array.make m false in
  let rec utiles k =
    if k>=m
    then ()
    else (
      u.(k)<-true;
      let lc = List.nth lci k in
      for i=0 to List.length lc - 1 do
	if not (zero (List.nth lc i))
	then utiles (i+k+1);
      done)
  in utiles 0;
  let lr = ref [] in
  for i=0 to m-1 do
    if u.(i)
    then lr:=(List.nth lci i)::(!lr)
  done;
  let lr=List.rev !lr in
  let lr = List.map
      (fun lc ->
	let lcr=ref lc in
	for i=0 to m-1 do
	  if not u.(i)
	  then lcr:=remove_list_tail !lcr (m-i+(n-m))
	done;
	!lcr)
      lr in
  info ("useless spolynomials: "
	^string_of_int (m-List.length lr)^"\n");
  info ("useful spolynomials: "
	^string_of_int (List.length lr)^"\n");
  lr

let theoremedeszeros lpol p =
  let t1 = Unix.gettimeofday() in
  let m = !nvars in
  let (lp0,p,cert) = in_ideal m lpol p in
  let lpc = List.rev !poldepcontent in
  info ("time: "^Format.sprintf "@[%10.3f@]s\n" (Unix.gettimeofday ()-.t1));
  (cert,lp0,p,lpc)

open Ideal

let theoremedeszeros_termes lp =
  nvars:=0;(* mise a jour par term_pol_sparse *)
  List.iter set_nvars_term  lp;
  match lp with
  | Const (Int sugarparam)::Const (Int nparam)::lp ->
      ((match sugarparam with
      |0 -> info "computation without sugar\n";
	  lexico:=false;
	  sugar_flag := false;
	  divide_rem_with_critical_pair := false
      |1 -> info "computation with sugar\n";
	  lexico:=false;
	  sugar_flag := true;
	  divide_rem_with_critical_pair := false
      |2 -> info "ordre lexico computation without sugar\n";
	  lexico:=true;
	  sugar_flag := false;
	  divide_rem_with_critical_pair := false
      |3 -> info "ordre lexico computation with sugar\n";
	  lexico:=true;
	  sugar_flag := true;
	  divide_rem_with_critical_pair := false
      |4 -> info "computation without sugar, division by pairs\n";
	  lexico:=false;
	  sugar_flag := false;
	  divide_rem_with_critical_pair := true
      |5 -> info "computation with sugar, division by pairs\n";
	  lexico:=false;
	  sugar_flag := true;
	  divide_rem_with_critical_pair := true
      |6 -> info "ordre lexico computation without sugar, division by pairs\n";
	  lexico:=true;
	  sugar_flag := false;
	  divide_rem_with_critical_pair := true
      |7 -> info "ordre lexico computation with sugar, division by pairs\n";
	  lexico:=true;
	  sugar_flag := true;
	  divide_rem_with_critical_pair := true
      | _ -> error "nsatz: bad parameter"
       );
      let m= !nvars in
      let lvar=ref [] in
      for i=m downto 1 do lvar:=["x"^(string_of_int i)^""]@(!lvar); done;
      lvar:=["a";"b";"c";"d";"e";"f";"g";"h";"i";"j";"k";"l";"m";"n";"o";"p";"q";"r";"s";"t";"u";"v";"w";"x";"y";"z"] @ (!lvar); (* pour macaulay *)
      name_var:=!lvar;
      let lp = List.map (term_pol_sparse nparam) lp in
      match lp with
      | [] -> assert false
      | p::lp1 ->
	  let lpol = List.rev lp1 in
	  let (cert,lp0,p,_lct) = theoremedeszeros lpol p in
          info "cert ok\n";
	  let lc = cert.last_comb::List.rev cert.gb_comb in
	  match remove_zeros (fun x -> x=zeroP) lc with
	  | [] -> assert false
	  | (lq::lci) ->
	      (* lci commence par les nouveaux polynomes *)
	      let m= !nvars in
	      let c = pol_sparse_to_term m (polconst m cert.coef) in
	      let r = Pow(Zero,cert.power) in
	      let lci = List.rev lci in
	      let lci = List.map (List.map (pol_sparse_to_term m)) lci in
	      let lq = List.map (pol_sparse_to_term m) lq in
	      info ("number of parametres: "^string_of_int nparam^"\n");
	      info "term computed\n";
	      (c,r,lci,lq)
      )
  |_ -> assert false


(* version avec hash-consing du certificat:
let nsatz lpol =
  Hashtbl.clear Dansideal.hmon;
  Hashtbl.clear Dansideal.coefpoldep;
  Hashtbl.clear Dansideal.sugartbl;
  Hashtbl.clear Polynomesrec.hcontentP;
  init_constants ();
  let lp= parse_request lpol in
  let (_lp0,_p,c,r,_lci,_lq as rthz) = theoremedeszeros_termes lp in
  let certif = certificat_vers_polynome_creux rthz in
  let certif = hash_certif certif in
  let certif = certif_term certif in
  let c = mkt_term c in
  info "constr computed\n";
  (c, certif)
*)

let nsatz lpol =
  let lp= parse_request lpol in
  let (c,r,lci,lq) = theoremedeszeros_termes lp in
  let res = [c::r::lq]@lci in
  let res = List.map (fun lx -> List.map mkt_term lx) res in
  let res =
    List.fold_right
      (fun lt r ->
	 let ltterm =
	   List.fold_right
	     (fun t r ->
		mkt_app lcons [mkt_app tpexpr [Lazy.force tz];t;r])
	     lt
	     (mkt_app lnil [mkt_app tpexpr [Lazy.force tz]]) in
	 mkt_app lcons [tlp ();ltterm;r])
      res
      (mkt_app lnil [tlp ()]) in
  info "term computed\n";
  res

let return_term t =
  let a =
    mkApp(gen_constant "CC" ["Init";"Logic"] "refl_equal",[|tllp ();t|]) in
  generalize [a]

let nsatz_compute t =
  let lpol =
    try nsatz t
    with Ideal.NotInIdeal ->
      error "nsatz cannot solve this problem" in
  return_term lpol

TACTIC EXTEND nsatz_compute
| [ "nsatz_compute"  constr(lt) ] -> [ nsatz_compute lt ]
END




==> anc/HoTT/coq-HoTT/plugins/nsatz/nsatz_plugin.mllib <==
Utile
Polynom
Ideal
Nsatz
Nsatz_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/nsatz/polynom.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Recursive polynomials: R[x1]...[xn]. *)
open Util
open Utile

(* 1. Coefficients: R *)

module type Coef = sig
  type t
  val equal : t -> t -> bool
  val lt : t -> t -> bool
  val le : t -> t -> bool
  val abs : t -> t
  val plus : t -> t -> t
  val mult : t -> t -> t
  val sub : t -> t -> t
  val opp : t -> t
  val div : t -> t -> t
  val modulo : t -> t -> t
  val puis : t -> int -> t
  val pgcd : t -> t -> t

  val hash : t -> int
  val of_num : Num.num -> t
  val to_string : t -> string
end

module type S = sig
  type coef
  type variable = int
  type t = Pint of coef | Prec of variable * t array

  val of_num : Num.num -> t
  val x : variable -> t
  val monome : variable -> int -> t
  val is_constantP : t -> bool
  val is_zero : t -> bool

  val max_var_pol : t -> variable
  val max_var_pol2 : t -> variable
  val max_var : t array -> variable
  val equal : t -> t -> bool
  val norm : t -> t
  val deg : variable -> t -> int
  val deg_total : t -> int
  val copyP : t -> t
  val coef : variable -> int -> t -> t

  val plusP : t -> t -> t
  val content : t -> coef
  val div_int : t -> coef -> t
  val vire_contenu : t -> t
  val vars : t -> variable list
  val int_of_Pint : t -> coef
  val multx : int -> variable -> t -> t
  val multP : t -> t -> t
  val deriv : variable -> t -> t
  val oppP : t -> t
  val moinsP : t -> t -> t
  val puisP : t -> int -> t
  val ( @@ ) : t -> t -> t
  val ( -- ) : t -> t -> t
  val ( ^^ ) : t -> int -> t
  val coefDom : variable -> t -> t
  val coefConst : variable -> t -> t
  val remP : variable -> t -> t
  val coef_int_tete : t -> coef
  val normc : t -> t
  val coef_constant : t -> coef
  val univ : bool ref
  val string_of_var : int -> string
  val nsP : int ref
  val to_string : t -> string
  val printP : t -> unit
  val print_tpoly : t array -> unit
  val print_lpoly : t list -> unit
  val quo_rem_pol : t -> t -> variable -> t * t
  val div_pol : t -> t -> variable -> t
  val divP : t -> t -> t
  val div_pol_rat : t -> t -> bool
  val pseudo_div : t -> t -> variable -> t * t * int * t
  val pgcdP : t -> t -> t
  val pgcd_pol : t -> t -> variable -> t
  val content_pol : t -> variable -> t
  val pgcd_coef_pol : t -> t -> variable -> t
  val pgcd_pol_rec : t -> t -> variable -> t
  val gcd_sub_res : t -> t -> variable -> t
  val gcd_sub_res_rec : t -> t -> t -> t -> int -> variable -> t
  val lazard_power : t -> t -> int -> variable -> t
  val hash : t -> int
  module Hashpol : Hashtbl.S with type key=t
end

(***********************************************************************
  2. Type of polynomials, operations.
*)
module Make (C:Coef) = struct

type coef = C.t
let coef_of_int i = C.of_num (Num.Int i)
let coef0 = coef_of_int 0
let coef1 = coef_of_int 1

type variable = int

type t =
    Pint of coef                    (* constant polynomial *)
  | Prec of variable * (t array)    (* coefficients, increasing degree *)

(* by default, operations work with normalized polynomials:
- variables are positive integers
- coefficients of a polynomial in x only use variables < x
- no zero coefficient at beginning
- no Prec(x,a) where a is constant in x
*)

(* constant polynomials *)
let of_num x = Pint (C.of_num x)
let cf0 = of_num (Num.Int 0)
let cf1 = of_num (Num.Int 1)

(* nth variable *)
let x n = Prec (n,[|cf0;cf1|])

(* create v^n *)
let monome v n =
  match n with
      0->Pint coef1;
    |_->let tmp = Array.make (n+1) (Pint coef0) in
        tmp.(n)<-(Pint coef1);
        Prec (v, tmp)

let is_constantP = function
    Pint _ -> true
  | Prec _ -> false

let int_of_Pint = function
    Pint x -> x
  | _ -> failwith "non"

let is_zero p =
  match p with Pint n -> if C.equal n coef0 then true else false |_-> false

let max_var_pol p =
  match p with
      Pint _ -> 0
    |Prec(x,_) -> x

(* p not normalized *)
let rec max_var_pol2 p =
  match p with
      Pint _ -> 0
    |Prec(v,c)-> Array.fold_right (fun q m -> max (max_var_pol2 q) m) c v

let max_var l = Array.fold_right (fun p m -> max (max_var_pol2 p) m) l 0

(* equality between polynomials *)

exception Failed

let rec equal p q =
  match (p,q) with
      (Pint a,Pint b) -> C.equal a b
    |(Prec(x,p1),Prec(y,q1)) -> (x=y) && Array.for_all2 equal p1 q1
    | (_,_) -> false

(* normalize polynomial: remove head zeros, coefficients are normalized
   if constant, returns the coefficient
*)

let norm p = match p with
    Pint _ -> p
  |Prec (x,a)->
     let d = (Array.length a -1) in
     let n = ref d in
       while !n>0 && (equal a.(!n) (Pint coef0)) do
	 n:=!n-1;
       done;
       if !n<0 then Pint coef0
       else if !n=0 then a.(0)
       else if !n=d then p
       else (let b=Array.make (!n+1) (Pint coef0) in
               for i=0 to !n do b.(i)<-a.(i);done;
               Prec(x,b))


(* degree in v, v >= max var of p *)
let deg v p =
  match p with
      Prec(x,p1) when x=v -> Array.length p1 -1
    |_ -> 0


(* total degree *)
let rec deg_total p =
  match p with
      Prec (x,p1) -> let d = ref 0 in
        Array.iteri (fun i q -> d:= (max !d (i+(deg_total q)))) p1;
        !d
    |_ -> 0

let rec copyP p =
  match p with
      Pint i -> Pint i
    |Prec(x,q) -> Prec(x,Array.map copyP q)

(* coefficient of degree i in v, v >= max var of p *)
let coef v i p =
  match p with
      Prec (x,p1) when x=v  -> if i<(Array.length p1) then p1.(i) else Pint coef0
    |_ -> if i=0 then p else Pint coef0

(* addition *)

let rec plusP p q =
  let res =
    (match (p,q) with
	 (Pint a,Pint b) -> Pint (C.plus a b)
       |(Pint a, Prec (y,q1)) -> let q2=Array.map copyP q1 in
           q2.(0)<- plusP p q1.(0);
           Prec (y,q2)
       |(Prec (x,p1),Pint b) -> let p2=Array.map copyP p1 in
           p2.(0)<- plusP p1.(0) q;
           Prec (x,p2)
       |(Prec (x,p1),Prec (y,q1)) ->
          if x<y then (let q2=Array.map copyP q1 in
                         q2.(0)<- plusP p q1.(0);
                         Prec (y,q2))
          else if x>y then (let p2=Array.map copyP p1 in
                              p2.(0)<- plusP p1.(0) q;
                              Prec (x,p2))
          else
            (let n=max (deg x p) (deg x q) in
             let r=Array.make (n+1) (Pint coef0) in
               for i=0 to n do
                 r.(i)<- plusP (coef x i p) (coef x i q);
               done;
               Prec(x,r)))
  in norm res


(* content, positive integer *)
let rec content p =
  match p with
      Pint a -> C.abs a
    | Prec (x ,p1) ->
       Array.fold_left C.pgcd coef0 (Array.map content p1)

let rec div_int p a=
  match p with
      Pint b -> Pint (C.div b a)
    | Prec(x,p1) -> Prec(x,Array.map (fun x -> div_int x a) p1)

let vire_contenu p =
  let c = content p in
    if C.equal c coef0 then p else div_int p c

(* sorted list of variables of a polynomial *)

let rec vars=function
    Pint _->[]
  | Prec (x,l)->(List.flatten ([x]::(List.map vars (Array.to_list l))))


(* multiply p by v^n, v >= max_var p *)
let multx n v p =
  match p with
      Prec (x,p1) when x=v -> let p2= Array.make ((Array.length p1)+n) (Pint coef0) in
        for i=0 to (Array.length p1)-1 do
          p2.(i+n)<-p1.(i);
        done;
        Prec (x,p2)
    |_ -> if equal p (Pint coef0) then (Pint coef0)
       else (let p2=Array.make (n+1) (Pint coef0) in
               p2.(n)<-p;
               Prec (v,p2))

(* product *)
let rec multP p q =
  match (p,q) with
      (Pint a,Pint b) -> Pint (C.mult a b)
    |(Pint a, Prec (y,q1)) ->
       if C.equal a coef0 then Pint coef0
       else let q2 = Array.map (fun z-> multP p z) q1 in
         Prec (y,q2)

    |(Prec (x,p1), Pint b) ->
       if C.equal b coef0 then Pint coef0
       else let p2 = Array.map (fun z-> multP z q) p1 in
         Prec (x,p2)
    |(Prec (x,p1), Prec(y,q1)) ->
       if x<y
       then (let q2 = Array.map (fun z-> multP p z) q1 in
               Prec (y,q2))
       else if x>y
       then (let p2 = Array.map (fun z-> multP z q) p1 in
               Prec (x,p2))
       else Array.fold_left plusP (Pint coef0)
         (Array.mapi (fun i z-> (multx i x (multP z q))) p1)



(* derive p with variable v, v >= max_var p *)
let deriv v p =
  match p with
      Pint a -> Pint coef0
    | Prec(x,p1) when x=v ->
       let d = Array.length p1 -1 in
         if d=1 then p1.(1)
         else
           (let p2 = Array.make d (Pint coef0) in
              for i=0 to d-1 do
		p2.(i)<- multP (Pint (coef_of_int (i+1))) p1.(i+1);
              done;
              Prec (x,p2))
    | Prec(x,p1)-> Pint coef0


(* opposite *)
let rec oppP p =
  match p with
      Pint a -> Pint (C.opp a)
    |Prec(x,p1) -> Prec(x,Array.map oppP p1)

let moinsP p q=plusP p (oppP q)

let rec puisP p n = match n with
    0 -> cf1
  |_ -> (multP p (puisP p (n-1)))


(* infix notations *)
(*let (++) a b = plusP a b
*)
let (@@) a b = multP a b

let (--) a b = moinsP a b

let (^^) a b = puisP a b


(* leading coefficient in v,  v>= max_var p *)

let coefDom v p= coef v (deg v p) p

let coefConst v p = coef v 0 p

(* tail of a polynomial *)
let remP v p =
  moinsP p (multP (coefDom v p) (puisP (x v) (deg v p)))


(* first interger coefficient of p *)
let rec coef_int_tete p =
  let v = max_var_pol p in
    if v>0
    then coef_int_tete (coefDom v p)
    else (match p with | Pint a -> a |_ -> assert false)


(* divide by the content and make the head int coef positive *)
let normc p =
  let p = vire_contenu p in
  let a = coef_int_tete p in
    if C.le coef0 a then p else oppP p


(* constant coef of normalized polynomial *)
let rec coef_constant p =
  match p with
      Pint a->a
    |Prec(_,q)->coef_constant q.(0)


(***********************************************************************
  3. Printing polynomials.
*)

(* if univ = false, we use x,y,z,a,b,c,d... as variables, else x1,x2,...
*)
let univ=ref true

let string_of_var x=
  if !univ then
    "u"^(string_of_int x)
  else
    if x<=3 then String.make 1 (Char.chr(x+(Char.code 'w')))
    else String.make 1 (Char.chr(x-4+(Char.code 'a')))

let nsP = ref 0

let rec string_of_Pcut p =
  if (!nsP)<=0
  then "..."
  else
  match p with
  |Pint a-> nsP:=(!nsP)-1;
      if C.le coef0 a
      then C.to_string a
      else "("^(C.to_string a)^")"
  |Prec (x,t)->
      let v=string_of_var x
      and s=ref ""
      and sp=ref "" in
    let st0 = string_of_Pcut t.(0) in
      if st0<>"0"
      then s:=st0;
    let fin = ref false in
    for i=(Array.length t)-1 downto 1 do
      if (!nsP)<0
      then (sp:="...";
	    if not (!fin) then s:=(!s)^"+"^(!sp);
	    fin:=true)
      else (
	let si=string_of_Pcut  t.(i) in
	sp:="";
	if i=1
	then (
	  if si<>"0"
	  then (nsP:=(!nsP)-1;
		if si="1"
		then sp:=v
		else
		  (if (String.contains si '+')
		  then sp:="("^si^")*"^v
		  else sp:=si^"*"^v)))
	else (
	  if si<>"0"
	  then (nsP:=(!nsP)-1;
		if si="1"
		then sp:=v^"^"^(string_of_int i)
		else (if (String.contains si '+')
		then sp:="("^si^")*"^v^"^"^(string_of_int i)
		else  sp:=si^"*"^v^"^"^(string_of_int i))));
	if !sp<>"" && not (!fin)
	then (nsP:=(!nsP)-1;
	      if !s=""
	      then s:=!sp
	      else s:=(!s)^"+"^(!sp)));
    done;
    if !s="" then (nsP:=(!nsP)-1;
		   (s:="0"));
    !s

let to_string p =
  nsP:=20;
  string_of_Pcut p

let printP p = Format.printf "@[%s@]" (to_string p)

let print_tpoly lp =
  let s = ref "\n{ " in
    Array.iter (fun p -> s:=(!s)^(to_string p)^"\n") lp;
    prt0 ((!s)^"}")

let print_lpoly lp = print_tpoly (Array.of_list lp)

(***********************************************************************
  4. Exact division of polynomials.
*)

(* return (s,r) s.t. p = s*q+r *)
let rec quo_rem_pol p q x =
  if x=0
  then (match (p,q) with
          |(Pint a, Pint b) ->
	     if C.equal (C.modulo a b) coef0
             then (Pint (C.div a b), cf0)
             else failwith "div_pol1"
	  |_ -> assert false)
  else
    let m = deg x q in
    let b = coefDom x q in
    let q1 = remP x q in (* q = b*x^m+q1 *)
    let r = ref p in
    let s = ref cf0 in
    let continue =ref true in
      while (!continue) && (not (equal !r cf0)) do
	let n = deg x !r in
	  if n<m
	  then continue:=false
	  else (
            let a = coefDom x !r in
            let p1 = remP x !r in  (* r = a*x^n+p1 *)
            let c = div_pol a b (x-1) in  (* a = c*b *)
	    let s1 = c @@ ((monome x (n-m))) in
              s:= plusP (!s) s1;
              r:= p1 -- (s1 @@ q1);
          )
      done;
      (!s,!r)

(* returns quotient p/q if q divides p, else fails *)
and div_pol p q x =
  let (s,r) = quo_rem_pol p q x in
    if equal r cf0
    then s
    else  failwith ("div_pol:\n"
		   ^"p:"^(to_string p)^"\n"
		   ^"q:"^(to_string q)^"\n"
		   ^"r:"^(to_string r)^"\n"
		   ^"x:"^(string_of_int x)^"\n"
		   )
let divP p q=
  let x = max (max_var_pol p) (max_var_pol q) in
  div_pol p q x

let div_pol_rat p q=
  let x = max (max_var_pol p) (max_var_pol q) in
  try
    let r = puisP (Pint(coef_int_tete q)) (1+(deg x p)-(deg x q)) in
    let _ = div_pol (multP p r) q x in
    true
  with Failure _ -> false

(***********************************************************************
  5. Pseudo-division and gcd with subresultants.
*)

(* pseudo division :
   q = c*x^m+q1
   retruns (r,c,d,s) s.t. c^d*p = s*q + r.
*)

let pseudo_div p q x =
  match q with
      Pint _ -> (cf0, q,1, p)
    | Prec (v,q1) when x<>v -> (cf0, q,1, p)
    | Prec (v,q1) ->
	(
	  (*  pr "pseudo_division: c^d*p = s*q + r";*)
	  let delta = ref 0 in
	  let r = ref p in
	  let c = coefDom x q in
	  let q1 = remP x q in
	  let d' = deg x q in
	  let s = ref cf0 in
	    while (deg x !r)>=(deg x q) do
	      let d = deg x !r in
	      let a = coefDom x !r in
	      let r1=remP x !r in
	      let u = a @@ ((monome x (d-d'))) in
		r:=(c @@ r1) -- (u @@ q1);
		s:=plusP (c @@ (!s)) u;
		delta := (!delta) + 1;
	    done;
	    (*
	      pr ("deg d: "^(string_of_int (!delta))^", deg c: "^(string_of_int (deg_total c)));
	      pr ("deg r:"^(string_of_int (deg_total !r)));
	    *)
	    (!r,c,!delta, !s)
	)

(* gcd with subresultants *)

let rec pgcdP p q =
  let x = max (max_var_pol p) (max_var_pol q) in
    pgcd_pol p q x

and pgcd_pol p q x =
  pgcd_pol_rec p q x

and content_pol p x =
  match p with
      Prec(v,p1) when v=x ->
        Array.fold_left (fun a b -> pgcd_pol_rec a b (x-1)) cf0 p1
    | _ -> p

and pgcd_coef_pol c p x =
  match p with
      Prec(v,p1) when x=v ->
        Array.fold_left (fun a b -> pgcd_pol_rec a b (x-1)) c  p1
    |_ -> pgcd_pol_rec c p (x-1)

and pgcd_pol_rec p q x =
 match (p,q) with
	(Pint a,Pint b) -> Pint (C.pgcd (C.abs a) (C.abs b))
      |_ ->
	  if equal p cf0
	  then q
	  else if equal q cf0
	  then p
	  else if (deg x q) = 0
	  then pgcd_coef_pol q p x
	  else if (deg x p) = 0
	  then pgcd_coef_pol p q x
	  else (
	    let a = content_pol p x in
	    let b = content_pol q x in
	    let c = pgcd_pol_rec a b (x-1) in
	    pr (string_of_int x);
	    let p1 = div_pol p c x in
	    let q1 = div_pol q c x in
	    let r = gcd_sub_res p1 q1 x in
	    let cr = content_pol r x in
	    let res = c @@ (div_pol r cr x) in
	    res
	   )

(* Sub-résultants:

   ai*Ai = Qi*Ai+1 + bi*Ai+2

   deg Ai+2 < deg Ai+1

   Ai = ci*X^ni + ...
   di = ni - ni+1

   ai = (- ci+1)^(di + 1)
   b1 = 1
   bi = ci*si^di  si i>1

   s1 = 1
   si+1 = ((ci+1)^di*si)/si^di

*)
and gcd_sub_res p q x =
  if equal q cf0
  then p
  else
    let d = deg x p in
    let d' = deg x q in
      if d<d'
      then gcd_sub_res q p x
      else
	let delta = d-d' in
	let c' = coefDom x q in
	let r = snd (quo_rem_pol (((oppP c')^^(delta+1))@@p) (oppP q) x) in
	  gcd_sub_res_rec q r (c'^^delta) c' d' x

and gcd_sub_res_rec p q s c d x =
  if equal q cf0
  then p
  else (
    let d' = deg x q in
    let c' = coefDom x q in
    let delta = d-d' in
    let r = snd (quo_rem_pol (((oppP c')^^(delta+1))@@p) (oppP q) x) in
    let s'= lazard_power c' s delta x in
      gcd_sub_res_rec q (div_pol r (c @@ (s^^delta)) x) s' c' d' x
  )

and lazard_power c s d x =
  let res = ref c in
    for _i = 1 to d - 1 do
      res:= div_pol ((!res)@@c) s x;
    done;
    !res

(* memoizations *)

let rec hash = function
    Pint a -> (C.hash a)
  | Prec (v,p) ->
      Array.fold_right (fun q h -> h + hash q) p 0

module Hashpol = Hashtbl.Make(
  struct
    type poly = t
    type t = poly
    let equal = equal
    let hash = hash
  end)

end


==> anc/HoTT/coq-HoTT/plugins/nsatz/polynom.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Building recursive polynom operations from a type of coefficients *)

module type Coef = sig
  type t
  val equal : t -> t -> bool
  val lt : t -> t -> bool
  val le : t -> t -> bool
  val abs : t -> t
  val plus : t -> t -> t
  val mult : t -> t -> t
  val sub : t -> t -> t
  val opp : t -> t
  val div : t -> t -> t
  val modulo : t -> t -> t
  val puis : t -> int -> t
  val pgcd : t -> t -> t

  val hash : t -> int
  val of_num : Num.num -> t
  val to_string : t -> string
end

module type S = sig
  type coef
  type variable = int
  type t = Pint of coef | Prec of variable * t array

  val of_num : Num.num -> t
  val x : variable -> t
  val monome : variable -> int -> t
  val is_constantP : t -> bool
  val is_zero : t -> bool

  val max_var_pol : t -> variable
  val max_var_pol2 : t -> variable
  val max_var : t array -> variable
  val equal : t -> t -> bool
  val norm : t -> t
  val deg : variable -> t -> int
  val deg_total : t -> int
  val copyP : t -> t
  val coef : variable -> int -> t -> t

  val plusP : t -> t -> t
  val content : t -> coef
  val div_int : t -> coef -> t
  val vire_contenu : t -> t
  val vars : t -> variable list
  val int_of_Pint : t -> coef
  val multx : int -> variable -> t -> t
  val multP : t -> t -> t
  val deriv : variable -> t -> t
  val oppP : t -> t
  val moinsP : t -> t -> t
  val puisP : t -> int -> t
  val ( @@ ) : t -> t -> t
  val ( -- ) : t -> t -> t
  val ( ^^ ) : t -> int -> t
  val coefDom : variable -> t -> t
  val coefConst : variable -> t -> t
  val remP : variable -> t -> t
  val coef_int_tete : t -> coef
  val normc : t -> t
  val coef_constant : t -> coef
  val univ : bool ref
  val string_of_var : int -> string
  val nsP : int ref
  val to_string : t -> string
  val printP : t -> unit
  val print_tpoly : t array -> unit
  val print_lpoly : t list -> unit
  val quo_rem_pol : t -> t -> variable -> t * t
  val div_pol : t -> t -> variable -> t
  val divP : t -> t -> t
  val div_pol_rat : t -> t -> bool
  val pseudo_div : t -> t -> variable -> t * t * int * t
  val pgcdP : t -> t -> t
  val pgcd_pol : t -> t -> variable -> t
  val content_pol : t -> variable -> t
  val pgcd_coef_pol : t -> t -> variable -> t
  val pgcd_pol_rec : t -> t -> variable -> t
  val gcd_sub_res : t -> t -> variable -> t
  val gcd_sub_res_rec : t -> t -> t -> t -> int -> variable -> t
  val lazard_power : t -> t -> int -> variable -> t
  val hash : t -> int
  module Hashpol : Hashtbl.S with type key=t
end

module Make (C:Coef) : S with type coef = C.t


==> anc/HoTT/coq-HoTT/plugins/nsatz/utile.ml <==
(* Printing *)

let pr x =
  if !Flags.debug then (Format.printf "@[%s@]" x; flush(stdout);)else ()

let prn x =
  if !Flags.debug then (Format.printf "@[%s\n@]" x; flush(stdout);) else ()

let prt0 s = () (* print_string s;flush(stdout)*)

let prt s =
  if !Flags.debug then (print_string (s^"\n");flush(stdout)) else ()

let info s =
  Flags.if_verbose prerr_string s

(* Lists *)

let rec list_mem_eq eq x l =
  match l with
    [] -> false
   |y::l1 -> if (eq x y) then true else (list_mem_eq eq x l1)

let set_of_list_eq eq l =
   let res = ref [] in
   List.iter (fun x -> if not (list_mem_eq eq x (!res)) then res:=x::(!res)) l;
   List.rev !res

(**********************************************************************
  Eléments minimaux pour un ordre partiel de division.
  E est un ensemble, avec une multiplication
  et une division partielle div (la fonction div peut échouer),
  constant est un prédicat qui définit un sous-ensemble C de E.
*)
(*
  Etant donnée une partie A de E, on calcule une partie B de E disjointe de C
  telle que:
    - les éléments de A sont des produits d'éléments de B et d'un de C.
    - B est minimale pour cette propriété.
*)

let facteurs_liste div constant lp =
   let lp = List.filter (fun x -> not (constant x)) lp in
   let rec factor lmin lp = (* lmin: ne se divisent pas entre eux *)
      match lp with
        [] -> lmin
       |p::lp1 ->
         (let l1 = ref [] in
          let p_dans_lmin = ref false in
          List.iter (fun q -> try (let r = div p q in
                                   if not (constant r)
				   then l1:=r::(!l1)
                                   else p_dans_lmin:=true)
			      with e when Errors.noncritical e -> ())
                     lmin;
          if !p_dans_lmin
          then factor lmin lp1
          else if (!l1)=[]
          (* aucun q de lmin ne divise p *)
          then (let l1=ref lp1 in
		let lmin1=ref [] in
                List.iter (fun q -> try (let r = div q p in
					 if not (constant r)
					 then l1:=r::(!l1))
				    with e when Errors.noncritical e ->
                                      lmin1:=q::(!lmin1))
                          lmin;
	        factor (List.rev (p::(!lmin1))) !l1)
          (* au moins un q de lmin divise p non trivialement *)
          else factor lmin ((!l1)@lp1))
    in
    factor [] lp


(* On suppose que tout élément de A est produit d'éléments de B et d'un de C:
   A et B sont deux tableaux,  rend un tableau de couples
      (élément de C, listes d'indices l)
   tels que A.(i) = l.(i)_1*Produit(B.(j), j dans l.(i)_2)
   zero est un prédicat sur E tel que (zero x) => (constant x):
         si (zero x) est vrai on ne decompose pas x
   c est un élément quelconque de E.
*)
let factorise_tableau div zero c f l1 =
    let res = Array.create (Array.length f) (c,[]) in
    Array.iteri (fun i p ->
      let r = ref p in
      let li = ref [] in
      if not (zero p)
      then
      Array.iteri (fun j q ->
	              try (while true do
                               let rr = div !r q in
      	                       li:=j::(!li);
                               r:=rr;
			   done)
                      with e when Errors.noncritical e -> ())
                  l1;
      res.(i)<-(!r,!li))
     f;
    (l1,res)


(* exemples:

let l =  [1;2;6;24;720]
and div1 = (fun a b -> if a mod b =0 then a/b else failwith "div")
and constant = (fun x -> x<2)
and zero = (fun x -> x=0)


let f = facteurs_liste div1 constant l


factorise_tableau div1 zero 0 (Array.of_list l) (Array.of_list f)

*)




==> anc/HoTT/coq-HoTT/plugins/nsatz/utile.mli <==

(* Printing *)
val pr : string -> unit
val prn : string -> unit
val prt0 : 'a -> unit
val prt : string -> unit
val info : string -> unit

(* Listes *)
val list_mem_eq : ('a -> 'b -> bool) -> 'a -> 'b list -> bool
val set_of_list_eq : ('a -> 'a -> bool) -> 'a list -> 'a list


val facteurs_liste : ('a -> 'a -> 'a) -> ('a -> bool) -> 'a list -> 'a list
val factorise_tableau :
  ('a -> 'b -> 'a) ->
  ('a -> bool) ->
  'a -> 'a array -> 'b array -> 'b array * ('a * int list) array


==> anc/HoTT/coq-HoTT/plugins/nsatz/vo.itarget <==
Nsatz.vo


==> anc/HoTT/coq-HoTT/plugins/omega/Omega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(**************************************************************************)
(*                                                                        *)
(* Omega: a solver of quantifier-free problems in Presburger Arithmetic   *)
(*                                                                        *)
(* Pierre Crégut (CNET, Lannion, France)                                  *)
(*                                                                        *)
(**************************************************************************)

(* We do not require [ZArith] anymore, but only what's necessary for Omega *)
Require Export ZArith_base.
Require Export OmegaLemmas.
Require Export PreOmega.
Declare ML Module "omega_plugin".

Hint Resolve Z.le_refl Z.add_comm Z.add_assoc Z.mul_comm Z.mul_assoc Z.add_0_l
  Z.add_0_r Z.mul_1_l Z.add_opp_diag_l Z.add_opp_diag_r Z.mul_add_distr_r
  Z.mul_add_distr_l: zarith.

Require Export Zhints.

(*
(* The constant minus is required in coq_omega.ml *)
Require Minus.
*)

Hint Extern 10 (_ = _ :>nat) => abstract omega: zarith.
Hint Extern 10 (_ <= _) => abstract omega: zarith.
Hint Extern 10 (_ < _) => abstract omega: zarith.
Hint Extern 10 (_ >= _) => abstract omega: zarith.
Hint Extern 10 (_ > _) => abstract omega: zarith.

Hint Extern 10 (_ <> _ :>nat) => abstract omega: zarith.
Hint Extern 10 (~ _ <= _) => abstract omega: zarith.
Hint Extern 10 (~ _ < _) => abstract omega: zarith.
Hint Extern 10 (~ _ >= _) => abstract omega: zarith.
Hint Extern 10 (~ _ > _) => abstract omega: zarith.

Hint Extern 10 (_ = _ :>Z) => abstract omega: zarith.
Hint Extern 10 (_ <= _)%Z => abstract omega: zarith.
Hint Extern 10 (_ < _)%Z => abstract omega: zarith.
Hint Extern 10 (_ >= _)%Z => abstract omega: zarith.
Hint Extern 10 (_ > _)%Z => abstract omega: zarith.

Hint Extern 10 (_ <> _ :>Z) => abstract omega: zarith.
Hint Extern 10 (~ (_ <= _)%Z) => abstract omega: zarith.
Hint Extern 10 (~ (_ < _)%Z) => abstract omega: zarith.
Hint Extern 10 (~ (_ >= _)%Z) => abstract omega: zarith.
Hint Extern 10 (~ (_ > _)%Z) => abstract omega: zarith.

Hint Extern 10 False => abstract omega: zarith.

==> anc/HoTT/coq-HoTT/plugins/omega/OmegaLemmas.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import BinInt Znat.
Local Open Scope Z_scope.

(** Factorization lemmas *)

Theorem Zred_factor0 n : n = n * 1.
Proof.
  now Z.nzsimpl.
Qed.

Theorem Zred_factor1 n : n + n = n * 2.
Proof.
  rewrite Z.mul_comm. apply Z.add_diag.
Qed.

Theorem Zred_factor2 n m : n + n * m = n * (1 + m).
Proof.
  rewrite Z.mul_add_distr_l; now Z.nzsimpl.
Qed.

Theorem Zred_factor3 n m : n * m + n = n * (1 + m).
Proof.
  now Z.nzsimpl.
Qed.

Theorem Zred_factor4 n m p : n * m + n * p = n * (m + p).
Proof.
  symmetry; apply Z.mul_add_distr_l.
Qed.

Theorem Zred_factor5 n m : n * 0 + m = m.
Proof.
  now Z.nzsimpl.
Qed.

Theorem Zred_factor6 n : n = n + 0.
Proof.
  now Z.nzsimpl.
Qed.

(** Other specific variants of theorems dedicated for the Omega tactic *)

Lemma new_var : forall x : Z, exists y : Z, x = y.
Proof.
intros x; now exists x.
Qed.

Lemma OMEGA1 x y : x = y -> 0 <= x -> 0 <= y.
Proof.
now intros ->.
Qed.

Lemma OMEGA2 x y : 0 <= x -> 0 <= y -> 0 <= x + y.
Proof.
Z.order_pos.
Qed.

Lemma OMEGA3 x y k : k > 0 -> x = y * k -> x = 0 -> y = 0.
Proof.
intros LT -> EQ. apply Z.mul_eq_0 in EQ. destruct EQ; now subst.
Qed.

Lemma OMEGA4 x y z : x > 0 -> y > x -> z * y + x <> 0.
Proof.
Z.swap_greater. intros Hx Hxy.
rewrite Z.add_move_0_l, <- Z.mul_opp_l.
destruct (Z.lt_trichotomy (-z) 1) as [LT|[->|GT]].
- intro. revert LT. apply Z.le_ngt, (Z.le_succ_l 0).
  apply Z.mul_pos_cancel_r with y; Z.order.
- Z.nzsimpl. Z.order.
- rewrite (Z.mul_lt_mono_pos_r y), Z.mul_1_l in GT; Z.order.
Qed.

Lemma OMEGA5 x y z : x = 0 -> y = 0 -> x + y * z = 0.
Proof.
now intros -> ->.
Qed.

Lemma OMEGA6 x y z : 0 <= x -> y = 0 -> 0 <= x + y * z.
Proof.
intros H ->. now Z.nzsimpl.
Qed.

Lemma OMEGA7 x y z t :
 z > 0 -> t > 0 -> 0 <= x -> 0 <= y -> 0 <= x * z + y * t.
Proof.
intros. Z.swap_greater. Z.order_pos.
Qed.

Lemma OMEGA8 x y : 0 <= x -> 0 <= y -> x = - y -> x = 0.
Proof.
intros H1 H2 H3. rewrite <- Z.opp_nonpos_nonneg in H2. Z.order.
Qed.

Lemma OMEGA9 x y z t : y = 0 -> x = z -> y + (- x + z) * t = 0.
Proof.
intros. subst. now rewrite Z.add_opp_diag_l.
Qed.

Lemma OMEGA10 v c1 c2 l1 l2 k1 k2 :
 (v * c1 + l1) * k1 + (v * c2 + l2) * k2 =
 v * (c1 * k1 + c2 * k2) + (l1 * k1 + l2 * k2).
Proof.
rewrite ?Z.mul_add_distr_r, ?Z.mul_add_distr_l, ?Z.mul_assoc.
rewrite <- !Z.add_assoc. f_equal. apply Z.add_shuffle3.
Qed.

Lemma OMEGA11 v1 c1 l1 l2 k1 :
 (v1 * c1 + l1) * k1 + l2 = v1 * (c1 * k1) + (l1 * k1 + l2).
Proof.
rewrite ?Z.mul_add_distr_r, ?Z.mul_add_distr_l, ?Z.mul_assoc.
now rewrite Z.add_assoc.
Qed.

Lemma OMEGA12 v2 c2 l1 l2 k2 :
 l1 + (v2 * c2 + l2) * k2 = v2 * (c2 * k2) + (l1 + l2 * k2).
Proof.
rewrite ?Z.mul_add_distr_r, ?Z.mul_add_distr_l, ?Z.mul_assoc.
apply Z.add_shuffle3.
Qed.

Lemma OMEGA13 (v l1 l2 : Z) (x : positive) :
 v * Zpos x + l1 + (v * Zneg x + l2) = l1 + l2.
Proof.
 rewrite Z.add_shuffle1.
 rewrite <- Z.mul_add_distr_l, <- Pos2Z.opp_neg, Z.add_opp_diag_r.
 now Z.nzsimpl.
Qed.

Lemma OMEGA14 (v l1 l2 : Z) (x : positive) :
 v * Zneg x + l1 + (v * Zpos x + l2) = l1 + l2.
Proof.
 rewrite Z.add_shuffle1.
 rewrite <- Z.mul_add_distr_l, <- Pos2Z.opp_neg, Z.add_opp_diag_r.
 now Z.nzsimpl.
Qed.

Lemma OMEGA15 v c1 c2 l1 l2 k2 :
 v * c1 + l1 + (v * c2 + l2) * k2 = v * (c1 + c2 * k2) + (l1 + l2 * k2).
Proof.
 rewrite ?Z.mul_add_distr_r, ?Z.mul_add_distr_l, ?Z.mul_assoc.
 apply Z.add_shuffle1.
Qed.

Lemma OMEGA16 v c l k : (v * c + l) * k = v * (c * k) + l * k.
Proof.
 now rewrite ?Z.mul_add_distr_r, ?Z.mul_add_distr_l, ?Z.mul_assoc.
Qed.

Lemma OMEGA17 x y z : Zne x 0 -> y = 0 -> Zne (x + y * z) 0.
Proof.
 unfold Zne, not. intros NE EQ. subst. now Z.nzsimpl.
Qed.

Lemma OMEGA18 x y k : x = y * k -> Zne x 0 -> Zne y 0.
Proof.
 unfold Zne, not. intros. subst; auto.
Qed.

Lemma OMEGA19 x : Zne x 0 -> 0 <= x + -1 \/ 0 <= x * -1 + -1.
Proof.
 unfold Zne. intros Hx. apply Z.lt_gt_cases in Hx.
 destruct Hx as [LT|GT].
 - right. change (-1) with (-(1)).
   rewrite Z.mul_opp_r, <- Z.opp_add_distr. Z.nzsimpl.
   rewrite Z.opp_nonneg_nonpos. now apply Z.le_succ_l.
 - left. now apply Z.lt_le_pred.
Qed.

Lemma OMEGA20 x y z : Zne x 0 -> y = 0 -> Zne (x + y * z) 0.
Proof.
 unfold Zne, not. intros H1 H2 H3; apply H1; rewrite H2 in H3;
 simpl in H3; rewrite Z.add_0_r in H3; trivial with arith.
Qed.

Definition fast_Zplus_comm (x y : Z) (P : Z -> Prop)
  (H : P (y + x)) := eq_ind_r P H (Z.add_comm x y).

Definition fast_Zplus_assoc_reverse (n m p : Z) (P : Z -> Prop)
  (H : P (n + (m + p))) := eq_ind_r P H (Zplus_assoc_reverse n m p).

Definition fast_Zplus_assoc (n m p : Z) (P : Z -> Prop)
  (H : P (n + m + p)) := eq_ind_r P H (Z.add_assoc n m p).

Definition fast_Zplus_permute (n m p : Z) (P : Z -> Prop)
  (H : P (m + (n + p))) := eq_ind_r P H (Z.add_shuffle3 n m p).

Definition fast_OMEGA10 (v c1 c2 l1 l2 k1 k2 : Z) (P : Z -> Prop)
  (H : P (v * (c1 * k1 + c2 * k2) + (l1 * k1 + l2 * k2))) :=
  eq_ind_r P H (OMEGA10 v c1 c2 l1 l2 k1 k2).

Definition fast_OMEGA11 (v1 c1 l1 l2 k1 : Z) (P : Z -> Prop)
  (H : P (v1 * (c1 * k1) + (l1 * k1 + l2))) :=
  eq_ind_r P H (OMEGA11 v1 c1 l1 l2 k1).
Definition fast_OMEGA12 (v2 c2 l1 l2 k2 : Z) (P : Z -> Prop)
  (H : P (v2 * (c2 * k2) + (l1 + l2 * k2))) :=
  eq_ind_r P H (OMEGA12 v2 c2 l1 l2 k2).

Definition fast_OMEGA15 (v c1 c2 l1 l2 k2 : Z) (P : Z -> Prop)
  (H : P (v * (c1 + c2 * k2) + (l1 + l2 * k2))) :=
  eq_ind_r P H (OMEGA15 v c1 c2 l1 l2 k2).
Definition fast_OMEGA16 (v c l k : Z) (P : Z -> Prop)
  (H : P (v * (c * k) + l * k)) := eq_ind_r P H (OMEGA16 v c l k).

Definition fast_OMEGA13 (v l1 l2 : Z) (x : positive) (P : Z -> Prop)
  (H : P (l1 + l2)) := eq_ind_r P H (OMEGA13 v l1 l2 x).

Definition fast_OMEGA14 (v l1 l2 : Z) (x : positive) (P : Z -> Prop)
  (H : P (l1 + l2)) := eq_ind_r P H (OMEGA14 v l1 l2 x).
Definition fast_Zred_factor0 (x : Z) (P : Z -> Prop)
  (H : P (x * 1)) := eq_ind_r P H (Zred_factor0 x).

Definition fast_Zopp_eq_mult_neg_1 (x : Z) (P : Z -> Prop)
  (H : P (x * -1)) := eq_ind_r P H (Z.opp_eq_mul_m1 x).

Definition fast_Zmult_comm (x y : Z) (P : Z -> Prop)
  (H : P (y * x)) := eq_ind_r P H (Z.mul_comm x y).

Definition fast_Zopp_plus_distr (x y : Z) (P : Z -> Prop)
  (H : P (- x + - y)) := eq_ind_r P H (Z.opp_add_distr x y).

Definition fast_Zopp_involutive (x : Z) (P : Z -> Prop) (H : P x) :=
  eq_ind_r P H (Z.opp_involutive x).

Definition fast_Zopp_mult_distr_r (x y : Z) (P : Z -> Prop)
  (H : P (x * - y)) := eq_ind_r P H (Zopp_mult_distr_r x y).

Definition fast_Zmult_plus_distr_l (n m p : Z) (P : Z -> Prop)
  (H : P (n * p + m * p)) := eq_ind_r P H (Z.mul_add_distr_r n m p).
Definition fast_Zmult_opp_comm (x y : Z) (P : Z -> Prop)
  (H : P (x * - y)) := eq_ind_r P H (Z.mul_opp_comm x y).

Definition fast_Zmult_assoc_reverse (n m p : Z) (P : Z -> Prop)
  (H : P (n * (m * p))) := eq_ind_r P H (Zmult_assoc_reverse n m p).

Definition fast_Zred_factor1 (x : Z) (P : Z -> Prop)
  (H : P (x * 2)) := eq_ind_r P H (Zred_factor1 x).

Definition fast_Zred_factor2 (x y : Z) (P : Z -> Prop)
  (H : P (x * (1 + y))) := eq_ind_r P H (Zred_factor2 x y).

Definition fast_Zred_factor3 (x y : Z) (P : Z -> Prop)
  (H : P (x * (1 + y))) := eq_ind_r P H (Zred_factor3 x y).

Definition fast_Zred_factor4 (x y z : Z) (P : Z -> Prop)
  (H : P (x * (y + z))) := eq_ind_r P H (Zred_factor4 x y z).

Definition fast_Zred_factor5 (x y : Z) (P : Z -> Prop)
  (H : P y) := eq_ind_r P H (Zred_factor5 x y).

Definition fast_Zred_factor6 (x : Z) (P : Z -> Prop)
  (H : P (x + 0)) := eq_ind_r P H (Zred_factor6 x).

Theorem intro_Z :
  forall n:nat,  exists y : Z, Z.of_nat n = y /\ 0 <= y * 1 + 0.
Proof.
  intros n; exists (Z.of_nat n); split; trivial.
  rewrite Z.mul_1_r, Z.add_0_r. apply Nat2Z.is_nonneg.
Qed.


==> anc/HoTT/coq-HoTT/plugins/omega/OmegaPlugin.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Declare ML Module "omega_plugin".


==> anc/HoTT/coq-HoTT/plugins/omega/PreOmega.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Arith Max Min BinInt BinNat Znat Nnat.

Local Open Scope Z_scope.


(** * zify: the Z-ification tactic *)

(* This tactic searches for nat and N and positive elements in the goal and
   translates everything into Z. It is meant as a pre-processor for
   (r)omega; for instance a positivity hypothesis is added whenever
     - a multiplication is encountered
     - an atom is encountered (that is a variable or an unknown construct)

   Recognized relations (can be handled as deeply as allowed by setoid rewrite):
     - { eq, le, lt, ge, gt } on { Z, positive, N, nat }

   Recognized operations:
     - on Z: Z.min, Z.max, Z.abs, Z.sgn are translated in term of <= < =
     - on nat: + * - S O pred min max Pos.to_nat N.to_nat Z.abs_nat
     - on positive: Zneg Zpos xI xO xH + * - Pos.succ Pos.pred Pos.min Pos.max Pos.of_succ_nat
     - on N: N0 Npos + * - N.succ N.min N.max N.of_nat Z.abs_N
*)




(** I) translation of Z.max, Z.min, Z.abs, Z.sgn into recognized equations *)

Ltac zify_unop_core t thm a :=
 (* Let's introduce the specification theorem for t *)
 pose proof (thm a);
 (* Then we replace (t a) everywhere with a fresh variable *)
 let z := fresh "z" in set (z:=t a) in *; clearbody z.

Ltac zify_unop_var_or_term t thm a :=
 (* If a is a variable, no need for aliasing *)
 let za := fresh "z" in
 (rename a into za; rename za into a; zify_unop_core t thm a) ||
 (* Otherwise, a is a complex term: we alias it. *)
 (remember a as za; zify_unop_core t thm za).

Ltac zify_unop t thm a :=
 (* if a is a scalar, we can simply reduce the unop *)
 let isz := isZcst a in
 match isz with
  | true => simpl (t a) in *
  | _ => zify_unop_var_or_term t thm a
 end.

Ltac zify_unop_nored t thm a :=
 (* in this version, we don't try to reduce the unop (that can be (Z.add x)) *)
 let isz := isZcst a in
 match isz with
  | true => zify_unop_core t thm a
  | _ => zify_unop_var_or_term t thm a
 end.

Ltac zify_binop t thm a b:=
 (* works as zify_unop, except that we should be careful when
    dealing with b, since it can be equal to a *)
 let isza := isZcst a in
 match isza with
   | true => zify_unop (t a) (thm a) b
   | _ =>
       let za := fresh "z" in
       (rename a into za; rename za into a; zify_unop_nored (t a) (thm a) b) ||
       (remember a as za; match goal with
         | H : za = b |- _ => zify_unop_nored (t za) (thm za) za
         | _ => zify_unop_nored (t za) (thm za) b
        end)
 end.

Ltac zify_op_1 :=
  match goal with
   | |- context [ Z.max ?a ?b ] => zify_binop Z.max Z.max_spec a b
   | H : context [ Z.max ?a ?b ] |- _ => zify_binop Z.max Z.max_spec a b
   | |- context [ Z.min ?a ?b ] => zify_binop Z.min Z.min_spec a b
   | H : context [ Z.min ?a ?b ] |- _ => zify_binop Z.min Z.min_spec a b
   | |- context [ Z.sgn ?a ] => zify_unop Z.sgn Z.sgn_spec a
   | H : context [ Z.sgn ?a ] |- _ => zify_unop Z.sgn Z.sgn_spec a
   | |- context [ Z.abs ?a ] => zify_unop Z.abs Z.abs_spec a
   | H : context [ Z.abs ?a ] |- _ => zify_unop Z.abs Z.abs_spec a
  end.

Ltac zify_op := repeat zify_op_1.





(** II) Conversion from nat to Z *)


Definition Z_of_nat' := Z.of_nat.

Ltac hide_Z_of_nat t :=
  let z := fresh "z" in set (z:=Z.of_nat t) in *;
  change Z.of_nat with Z_of_nat' in z;
  unfold z in *; clear z.

Ltac zify_nat_rel :=
 match goal with
  (* I: equalities *)
  | |- (@eq nat ?a ?b) => apply (Nat2Z.inj a b) (* shortcut *)
  | H : context [ @eq nat ?a ?b ] |- _ => rewrite <- (Nat2Z.inj_iff a b) in H
  | |- context [ @eq nat ?a ?b ] =>       rewrite <- (Nat2Z.inj_iff a b)
  (* II: less than *)
  | H : context [ lt ?a ?b ] |- _ => rewrite (Nat2Z.inj_lt a b) in H
  | |- context [ lt ?a ?b ] =>       rewrite (Nat2Z.inj_lt a b)
  (* III: less or equal *)
  | H : context [ le ?a ?b ] |- _ => rewrite (Nat2Z.inj_le a b) in H
  | |- context [ le ?a ?b ] =>       rewrite (Nat2Z.inj_le a b)
  (* IV: greater than *)
  | H : context [ gt ?a ?b ] |- _ => rewrite (Nat2Z.inj_gt a b) in H
  | |- context [ gt ?a ?b ] =>       rewrite (Nat2Z.inj_gt a b)
  (* V: greater or equal *)
  | H : context [ ge ?a ?b ] |- _ => rewrite (Nat2Z.inj_ge a b) in H
  | |- context [ ge ?a ?b ] =>       rewrite (Nat2Z.inj_ge a b)
 end.

Ltac zify_nat_op :=
 match goal with
  (* misc type conversions: positive/N/Z to nat *)
  | H : context [ Z.of_nat (Pos.to_nat ?a) ] |- _ => rewrite (positive_nat_Z a) in H
  | |- context [ Z.of_nat (Pos.to_nat ?a) ] => rewrite (positive_nat_Z a)
  | H : context [ Z.of_nat (N.to_nat ?a) ] |- _ => rewrite (N_nat_Z a) in H
  | |- context [ Z.of_nat (N.to_nat ?a) ] => rewrite (N_nat_Z a)
  | H : context [ Z.of_nat (Z.abs_nat ?a) ] |- _ => rewrite (Zabs2Nat.id_abs a) in H
  | |- context [ Z.of_nat (Z.abs_nat ?a) ] => rewrite (Zabs2Nat.id_abs a)

  (* plus -> Z.add *)
  | H : context [ Z.of_nat (plus ?a ?b) ] |- _ => rewrite (Nat2Z.inj_add a b) in H
  | |- context [ Z.of_nat (plus ?a ?b) ] => rewrite (Nat2Z.inj_add a b)

  (* min -> Z.min *)
  | H : context [ Z.of_nat (min ?a ?b) ] |- _ => rewrite (Nat2Z.inj_min a b) in H
  | |- context [ Z.of_nat (min ?a ?b) ] => rewrite (Nat2Z.inj_min a b)

  (* max -> Z.max *)
  | H : context [ Z.of_nat (max ?a ?b) ] |- _ => rewrite (Nat2Z.inj_max a b) in H
  | |- context [ Z.of_nat (max ?a ?b) ] => rewrite (Nat2Z.inj_max a b)

  (* minus -> Z.max (Z.sub ... ...) 0 *)
  | H : context [ Z.of_nat (minus ?a ?b) ] |- _ => rewrite (Nat2Z.inj_sub_max a b) in H
  | |- context [ Z.of_nat (minus ?a ?b) ] => rewrite (Nat2Z.inj_sub_max a b)

  (* pred -> minus ... -1 -> Z.max (Z.sub ... -1) 0 *)
  | H : context [ Z.of_nat (pred ?a) ] |- _ => rewrite (pred_of_minus a) in H
  | |- context [ Z.of_nat (pred ?a) ] => rewrite (pred_of_minus a)

  (* mult -> Z.mul and a positivity hypothesis *)
  | H : context [ Z.of_nat (mult ?a ?b) ] |- _ =>
        pose proof (Nat2Z.is_nonneg (mult a b));
        rewrite (Nat2Z.inj_mul a b) in *
  | |- context [ Z.of_nat (mult ?a ?b) ] =>
        pose proof (Nat2Z.is_nonneg (mult a b));
        rewrite (Nat2Z.inj_mul a b) in *

  (* O -> Z0 *)
  | H : context [ Z.of_nat O ] |- _ => simpl (Z.of_nat O) in H
  | |- context [ Z.of_nat O ] => simpl (Z.of_nat O)

  (* S -> number or Z.succ *)
  | H : context [ Z.of_nat (S ?a) ] |- _ =>
     let isnat := isnatcst a in
     match isnat with
      | true => simpl (Z.of_nat (S a)) in H
      | _ => rewrite (Nat2Z.inj_succ a) in H
     end
  | |- context [ Z.of_nat (S ?a) ] =>
     let isnat := isnatcst a in
     match isnat with
      | true => simpl (Z.of_nat (S a))
      | _ => rewrite (Nat2Z.inj_succ a)
     end

  (* atoms of type nat : we add a positivity condition (if not already there) *)
  | _ : 0 <= Z.of_nat ?a |- _ => hide_Z_of_nat a
  | _ : context [ Z.of_nat ?a ] |- _ =>
    pose proof (Nat2Z.is_nonneg a); hide_Z_of_nat a
  | |- context [ Z.of_nat ?a ] =>
    pose proof (Nat2Z.is_nonneg a); hide_Z_of_nat a
 end.

Ltac zify_nat := repeat zify_nat_rel; repeat zify_nat_op; unfold Z_of_nat' in *.




(* III) conversion from positive to Z *)

Definition Zpos' := Zpos.
Definition Zneg' := Zneg.

Ltac hide_Zpos t :=
  let z := fresh "z" in set (z:=Zpos t) in *;
  change Zpos with Zpos' in z;
  unfold z in *; clear z.

Ltac zify_positive_rel :=
 match goal with
  (* I: equalities *)
  | |- (@eq positive ?a ?b) => apply Pos2Z.inj
  | H : context [ @eq positive ?a ?b ] |- _ => rewrite <- (Pos2Z.inj_iff a b) in H
  | |- context [ @eq positive ?a ?b ] =>       rewrite <- (Pos2Z.inj_iff a b)
  (* II: less than *)
  | H : context [ (?a < ?b)%positive ] |- _ => change (a<b)%positive with (Zpos a<Zpos b) in H
  | |- context [ (?a < ?b)%positive ] => change (a<b)%positive with (Zpos a<Zpos b)
  (* III: less or equal *)
  | H : context [ (?a <= ?b)%positive ] |- _ => change (a<=b)%positive with (Zpos a<=Zpos b) in H
  | |- context [ (?a <= ?b)%positive ] => change (a<=b)%positive with (Zpos a<=Zpos b)
  (* IV: greater than *)
  | H : context [ (?a > ?b)%positive ] |- _ => change (a>b)%positive with (Zpos a>Zpos b) in H
  | |- context [ (?a > ?b)%positive ] => change (a>b)%positive with (Zpos a>Zpos b)
  (* V: greater or equal *)
  | H : context [ (?a >= ?b)%positive ] |- _ => change (a>=b)%positive with (Zpos a>=Zpos b) in H
  | |- context [ (?a >= ?b)%positive ] => change (a>=b)%positive with (Zpos a>=Zpos b)
 end.

Ltac zify_positive_op :=
 match goal with
  (* Zneg -> -Zpos (except for numbers) *)
  | H : context [ Zneg ?a ] |- _ =>
     let isp := isPcst a in
     match isp with
      | true => change (Zneg a) with (Zneg' a) in H
      | _ => change (Zneg a) with (- Zpos a) in H
     end
  | |- context [ Zneg ?a ] =>
     let isp := isPcst a in
     match isp with
      | true => change (Zneg a) with (Zneg' a)
      | _ => change (Zneg a) with (- Zpos a)
     end

  (* misc type conversions: nat to positive *)
  | H : context [ Zpos (Pos.of_succ_nat ?a) ] |- _ => rewrite (Zpos_P_of_succ_nat a) in H
  | |- context [ Zpos (Pos.of_succ_nat ?a) ] => rewrite (Zpos_P_of_succ_nat a)

  (* Pos.add -> Z.add *)
  | H : context [ Zpos (?a + ?b) ] |- _ => change (Zpos (a+b)) with (Zpos a + Zpos b) in H
  | |- context [ Zpos (?a + ?b) ] => change (Zpos (a+b)) with (Zpos a + Zpos b)

  (* Pos.min -> Z.min *)
  | H : context [ Zpos (Pos.min ?a ?b) ] |- _ => rewrite (Pos2Z.inj_min a b) in H
  | |- context [ Zpos (Pos.min ?a ?b) ] => rewrite (Pos2Z.inj_min a b)

  (* Pos.max -> Z.max *)
  | H : context [ Zpos (Pos.max ?a ?b) ] |- _ => rewrite (Pos2Z.inj_max a b) in H
  | |- context [ Zpos (Pos.max ?a ?b) ] => rewrite (Pos2Z.inj_max a b)

  (* Pos.sub -> Z.max 1 (Z.sub ... ...) *)
  | H : context [ Zpos (Pos.sub ?a ?b) ] |- _ => rewrite (Pos2Z.inj_sub a b) in H
  | |- context [ Zpos (Pos.sub ?a ?b) ] => rewrite (Pos2Z.inj_sub a b)

  (* Pos.succ -> Z.succ *)
  | H : context [ Zpos (Pos.succ ?a) ] |- _ => rewrite (Pos2Z.inj_succ a) in H
  | |- context [ Zpos (Pos.succ ?a) ] => rewrite (Pos2Z.inj_succ a)

  (* Pos.pred -> Pos.sub ... -1 -> Z.max 1 (Z.sub ... - 1) *)
  | H : context [ Zpos (Pos.pred ?a) ] |- _ => rewrite <- (Pos.sub_1_r a) in H
  | |- context [ Zpos (Pos.pred ?a) ] => rewrite <- (Pos.sub_1_r a)

  (* Pos.mul -> Z.mul and a positivity hypothesis *)
  | H : context [ Zpos (?a * ?b) ] |- _ =>
        pose proof (Pos2Z.is_pos (Pos.mul a b));
        change (Zpos (a*b)) with (Zpos a * Zpos b) in *
  | |- context [ Zpos (?a * ?b) ] =>
        pose proof (Pos2Z.is_pos (Pos.mul a b));
        change (Zpos (a*b)) with (Zpos a * Zpos b) in *

  (* xO *)
  | H : context [ Zpos (xO ?a) ] |- _ =>
     let isp := isPcst a in
     match isp with
      | true => change (Zpos (xO a)) with (Zpos' (xO a)) in H
      | _ => rewrite (Pos2Z.inj_xO a) in H
     end
  | |- context [ Zpos (xO ?a) ] =>
     let isp := isPcst a in
     match isp with
      | true => change (Zpos (xO a)) with (Zpos' (xO a))
      | _ => rewrite (Pos2Z.inj_xO a)
     end
  (* xI *)
  | H : context [ Zpos (xI ?a) ] |- _ =>
     let isp := isPcst a in
     match isp with
      | true => change (Zpos (xI a)) with (Zpos' (xI a)) in H
      | _ => rewrite (Pos2Z.inj_xI a) in H
     end
  | |- context [ Zpos (xI ?a) ] =>
     let isp := isPcst a in
     match isp with
      | true => change (Zpos (xI a)) with (Zpos' (xI a))
      | _ => rewrite (Pos2Z.inj_xI a)
     end

  (* xI : nothing to do, just prevent adding a useless positivity condition *)
  | H : context [ Zpos xH ] |- _ => hide_Zpos xH
  | |- context [ Zpos xH ] => hide_Zpos xH

  (* atoms of type positive : we add a positivity condition (if not already there) *)
  | _ : 0 < Zpos ?a |- _ => hide_Zpos a
  | _ : context [ Zpos ?a ] |- _ => pose proof (Pos2Z.is_pos a); hide_Zpos a
  | |- context [ Zpos ?a ] => pose proof (Pos2Z.is_pos a); hide_Zpos a
 end.

Ltac zify_positive :=
 repeat zify_positive_rel; repeat zify_positive_op; unfold Zpos',Zneg' in *.





(* IV) conversion from N to Z *)

Definition Z_of_N' := Z.of_N.

Ltac hide_Z_of_N t :=
  let z := fresh "z" in set (z:=Z.of_N t) in *;
  change Z.of_N with Z_of_N' in z;
  unfold z in *; clear z.

Ltac zify_N_rel :=
 match goal with
  (* I: equalities *)
  | |- (@eq N ?a ?b) => apply (N2Z.inj a b) (* shortcut *)
  | H : context [ @eq N ?a ?b ] |- _ => rewrite <- (N2Z.inj_iff a b) in H
  | |- context [ @eq N ?a ?b ] =>       rewrite <- (N2Z.inj_iff a b)
  (* II: less than *)
  | H : context [ (?a < ?b)%N ] |- _ => rewrite (N2Z.inj_lt a b) in H
  | |- context [ (?a < ?b)%N ] =>       rewrite (N2Z.inj_lt a b)
  (* III: less or equal *)
  | H : context [ (?a <= ?b)%N ] |- _ => rewrite (N2Z.inj_le a b) in H
  | |- context [ (?a <= ?b)%N ] =>       rewrite (N2Z.inj_le a b)
  (* IV: greater than *)
  | H : context [ (?a > ?b)%N ] |- _ => rewrite (N2Z.inj_gt a b) in H
  | |- context [ (?a > ?b)%N ] =>       rewrite (N2Z.inj_gt a b)
  (* V: greater or equal *)
  | H : context [ (?a >= ?b)%N ] |- _ => rewrite (N2Z.inj_ge a b) in H
  | |- context [ (?a >= ?b)%N ] =>       rewrite (N2Z.inj_ge a b)
 end.

Ltac zify_N_op :=
 match goal with
  (* misc type conversions: nat to positive *)
  | H : context [ Z.of_N (N.of_nat ?a) ] |- _ => rewrite (nat_N_Z a) in H
  | |- context [ Z.of_N (N.of_nat ?a) ] => rewrite (nat_N_Z a)
  | H : context [ Z.of_N (Z.abs_N ?a) ] |- _ => rewrite (N2Z.inj_abs_N a) in H
  | |- context [ Z.of_N (Z.abs_N ?a) ] => rewrite (N2Z.inj_abs_N a)
  | H : context [ Z.of_N (Npos ?a) ] |- _ => rewrite (N2Z.inj_pos a) in H
  | |- context [ Z.of_N (Npos ?a) ] => rewrite (N2Z.inj_pos a)
  | H : context [ Z.of_N N0 ] |- _ => change (Z.of_N N0) with Z0 in H
  | |- context [ Z.of_N N0 ] => change (Z.of_N N0) with Z0

  (* N.add -> Z.add *)
  | H : context [ Z.of_N (N.add ?a ?b) ] |- _ => rewrite (N2Z.inj_add a b) in H
  | |- context [ Z.of_N (N.add ?a ?b) ] => rewrite (N2Z.inj_add a b)

  (* N.min -> Z.min *)
  | H : context [ Z.of_N (N.min ?a ?b) ] |- _ => rewrite (N2Z.inj_min a b) in H
  | |- context [ Z.of_N (N.min ?a ?b) ] => rewrite (N2Z.inj_min a b)

  (* N.max -> Z.max *)
  | H : context [ Z.of_N (N.max ?a ?b) ] |- _ => rewrite (N2Z.inj_max a b) in H
  | |- context [ Z.of_N (N.max ?a ?b) ] => rewrite (N2Z.inj_max a b)

  (* N.sub -> Z.max 0 (Z.sub ... ...) *)
  | H : context [ Z.of_N (N.sub ?a ?b) ] |- _ => rewrite (N2Z.inj_sub_max a b) in H
  | |- context [ Z.of_N (N.sub ?a ?b) ] => rewrite (N2Z.inj_sub_max a b)

  (* N.succ -> Z.succ *)
  | H : context [ Z.of_N (N.succ ?a) ] |- _ => rewrite (N2Z.inj_succ a) in H
  | |- context [ Z.of_N (N.succ ?a) ] => rewrite (N2Z.inj_succ a)

  (* N.mul -> Z.mul and a positivity hypothesis *)
  | H : context [ Z.of_N (N.mul ?a ?b) ] |- _ =>
        pose proof (N2Z.is_nonneg (N.mul a b)); rewrite (N2Z.inj_mul a b) in *
  | |- context [ Z.of_N  (N.mul ?a ?b) ] =>
        pose proof (N2Z.is_nonneg (N.mul a b)); rewrite (N2Z.inj_mul a b) in *

  (* atoms of type N : we add a positivity condition (if not already there) *)
  | _ : 0 <= Z.of_N ?a |- _ => hide_Z_of_N a
  | _ : context [ Z.of_N ?a ] |- _ => pose proof (N2Z.is_nonneg a); hide_Z_of_N a
  | |- context [ Z.of_N ?a ] => pose proof (N2Z.is_nonneg a); hide_Z_of_N a
 end.

Ltac zify_N := repeat zify_N_rel; repeat zify_N_op; unfold Z_of_N' in *.



(** The complete Z-ification tactic *)

Ltac zify := repeat (zify_nat; zify_positive; zify_N); zify_op.



==> anc/HoTT/coq-HoTT/plugins/omega/coq_omega.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(**************************************************************************)
(*                                                                        *)
(* Omega: a solver of quantifier-free problems in Presburger Arithmetic   *)
(*                                                                        *)
(* Pierre Crégut (CNET, Lannion, France)                                  *)
(*                                                                        *)
(**************************************************************************)

open Errors
open Util
open Names
open Nameops
open Term
open Tacticals
open Tacmach
open Tactics
open Logic
open Libnames
open Globnames
open Nametab
open Contradiction
open Misctypes

module OmegaSolver = Omega.MakeOmegaSolver (Bigint)
open OmegaSolver

(* Added by JCF, 09/03/98 *)

let elim_id id gl = simplest_elim (pf_global gl id) gl
let resolve_id id gl = apply (pf_global gl id) gl

let timing timer_name f arg = f arg

let display_time_flag = ref false
let display_system_flag = ref false
let display_action_flag = ref false
let old_style_flag = ref false

let read f () = !f
let write f x = f:=x

open Goptions

let _ =
  declare_bool_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Omega system time displaying flag";
      optkey   = ["Omega";"System"];
      optread  = read display_system_flag;
      optwrite = write display_system_flag }

let _ =
  declare_bool_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Omega action display flag";
      optkey   = ["Omega";"Action"];
      optread  = read display_action_flag;
      optwrite = write display_action_flag }

let _ =
  declare_bool_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Omega old style flag";
      optkey   = ["Omega";"OldStyle"];
      optread  = read old_style_flag;
      optwrite = write old_style_flag }


let all_time        = timing "Omega     "
let solver_time     = timing "Solver    "
let exact_time      = timing "Rewrites  "
let elim_time       = timing "Elim      "
let simpl_time      = timing "Simpl     "
let generalize_time = timing "Generalize"

let new_identifier =
  let cpt = ref 0 in
  (fun () -> let s = "Omega" ^ string_of_int !cpt in incr cpt; Id.of_string s)

let new_identifier_state =
  let cpt = ref 0 in
  (fun () -> let s = make_ident "State" (Some !cpt) in incr cpt; s)

let new_identifier_var =
  let cpt = ref 0 in
  (fun () -> let s = "Zvar" ^ string_of_int !cpt in incr cpt; Id.of_string s)

let new_id =
  let cpt = ref 0 in fun () -> incr cpt; !cpt

let new_var_num =
  let cpt = ref 1000 in (fun () -> incr cpt; !cpt)

let new_var =
  let cpt = ref 0 in fun () -> incr cpt; Nameops.make_ident "WW" (Some !cpt)

let display_var i = Printf.sprintf "X%d" i

let intern_id,unintern_id =
  let cpt = ref 0 in
  let table = Hashtbl.create 7 and co_table = Hashtbl.create 7 in
  (fun (name : Id.t) ->
     try Hashtbl.find table name with Not_found ->
       let idx = !cpt in
       Hashtbl.add table name idx;
       Hashtbl.add co_table idx name;
       incr cpt; idx),
  (fun idx ->
     try Hashtbl.find co_table idx with Not_found ->
       let v = new_var () in
       Hashtbl.add table v idx; Hashtbl.add co_table idx v; v)

let mk_then = tclTHENLIST

let exists_tac c = constructor_tac false (Some 1) 1 (ImplicitBindings [c])

let generalize_tac t = generalize_time (generalize t)
let elim t = elim_time (simplest_elim t)
let exact t = exact_time (Tactics.refine t)
let unfold s = Tactics.unfold_in_concl [Locus.AllOccurrences, Lazy.force s]

let rev_assoc k =
  let rec loop = function
    | [] -> raise Not_found | (v,k')::_ when k = k' -> v | _ :: l -> loop l
  in
  loop

let tag_hypothesis,tag_of_hyp, hyp_of_tag =
  let l = ref ([]:(Id.t * int) list) in
  (fun h id -> l := (h,id):: !l),
  (fun h -> try List.assoc h !l with Not_found -> failwith "tag_hypothesis"),
  (fun h -> try rev_assoc h !l with Not_found -> failwith "tag_hypothesis")

let hide_constr,find_constr,clear_tables,dump_tables =
  let l = ref ([]:(constr * (Id.t * Id.t * bool)) list) in
  (fun h id eg b -> l := (h,(id,eg,b)):: !l),
  (fun h -> try List.assoc_f (fun c c' -> eq_constr_nounivs c c') h !l with Not_found -> failwith "find_contr"),
  (fun () -> l := []),
  (fun () -> !l)

(* Lazy evaluation is used for Coq constants, because this code
 is evaluated before the compiled modules are loaded.
 To use the constant Zplus, one must type "Lazy.force coq_Zplus"
 This is the right way to access to Coq constants in tactics ML code *)

open Coqlib

let logic_dir = ["Coq";"Logic";"Decidable"]
let coq_modules =
  init_modules @arith_modules @ [logic_dir] @ zarith_base_modules
    @ [["Coq"; "omega"; "OmegaLemmas"]]

let init_constant = gen_constant_in_modules "Omega" init_modules
let constant = gen_constant_in_modules "Omega" coq_modules

let z_constant = gen_constant_in_modules "Omega" [["Coq";"ZArith"]]
let zbase_constant =
  gen_constant_in_modules "Omega" [["Coq";"ZArith";"BinInt"]]


(* Zarith *)
let coq_xH = lazy (constant "xH")
let coq_xO = lazy (constant "xO")
let coq_xI = lazy (constant "xI")
let coq_Z0 = lazy (constant "Z0")
let coq_Zpos = lazy (constant "Zpos")
let coq_Zneg = lazy (constant "Zneg")
let coq_Z = lazy (constant "Z")
let coq_comparison = lazy (constant "comparison")
let coq_Gt = lazy (constant "Gt")
let coq_Zplus = lazy (zbase_constant "Z.add")
let coq_Zmult = lazy (zbase_constant "Z.mul")
let coq_Zopp = lazy (zbase_constant "Z.opp")
let coq_Zminus = lazy (zbase_constant "Z.sub")
let coq_Zsucc = lazy (zbase_constant "Z.succ")
let coq_Zpred = lazy (zbase_constant "Z.pred")
let coq_Z_of_nat = lazy (zbase_constant "Z.of_nat")
let coq_inj_plus = lazy (z_constant "Nat2Z.inj_add")
let coq_inj_mult = lazy (z_constant "Nat2Z.inj_mul")
let coq_inj_minus1 = lazy (z_constant "Nat2Z.inj_sub")
let coq_inj_minus2 = lazy (constant "inj_minus2")
let coq_inj_S = lazy (z_constant "Nat2Z.inj_succ")
let coq_inj_le = lazy (z_constant "Znat.inj_le")
let coq_inj_lt = lazy (z_constant "Znat.inj_lt")
let coq_inj_ge = lazy (z_constant "Znat.inj_ge")
let coq_inj_gt = lazy (z_constant "Znat.inj_gt")
let coq_inj_neq = lazy (z_constant "inj_neq")
let coq_inj_eq = lazy (z_constant "inj_eq")
let coq_fast_Zplus_assoc_reverse = lazy (constant "fast_Zplus_assoc_reverse")
let coq_fast_Zplus_assoc = lazy (constant "fast_Zplus_assoc")
let coq_fast_Zmult_assoc_reverse = lazy (constant "fast_Zmult_assoc_reverse")
let coq_fast_Zplus_permute = lazy (constant "fast_Zplus_permute")
let coq_fast_Zplus_comm = lazy (constant "fast_Zplus_comm")
let coq_fast_Zmult_comm = lazy (constant "fast_Zmult_comm")
let coq_Zmult_le_approx = lazy (constant "Zmult_le_approx")
let coq_OMEGA1 = lazy (constant "OMEGA1")
let coq_OMEGA2 = lazy (constant "OMEGA2")
let coq_OMEGA3 = lazy (constant "OMEGA3")
let coq_OMEGA4 = lazy (constant "OMEGA4")
let coq_OMEGA5 = lazy (constant "OMEGA5")
let coq_OMEGA6 = lazy (constant "OMEGA6")
let coq_OMEGA7 = lazy (constant "OMEGA7")
let coq_OMEGA8 = lazy (constant "OMEGA8")
let coq_OMEGA9 = lazy (constant "OMEGA9")
let coq_fast_OMEGA10 = lazy (constant "fast_OMEGA10")
let coq_fast_OMEGA11 = lazy (constant "fast_OMEGA11")
let coq_fast_OMEGA12 = lazy (constant "fast_OMEGA12")
let coq_fast_OMEGA13 = lazy (constant "fast_OMEGA13")
let coq_fast_OMEGA14 = lazy (constant "fast_OMEGA14")
let coq_fast_OMEGA15 = lazy (constant "fast_OMEGA15")
let coq_fast_OMEGA16 = lazy (constant "fast_OMEGA16")
let coq_OMEGA17 = lazy (constant "OMEGA17")
let coq_OMEGA18 = lazy (constant "OMEGA18")
let coq_OMEGA19 = lazy (constant "OMEGA19")
let coq_OMEGA20 = lazy (constant "OMEGA20")
let coq_fast_Zred_factor0 = lazy (constant "fast_Zred_factor0")
let coq_fast_Zred_factor1 = lazy (constant "fast_Zred_factor1")
let coq_fast_Zred_factor2 = lazy (constant "fast_Zred_factor2")
let coq_fast_Zred_factor3 = lazy (constant "fast_Zred_factor3")
let coq_fast_Zred_factor4 = lazy (constant "fast_Zred_factor4")
let coq_fast_Zred_factor5 = lazy (constant "fast_Zred_factor5")
let coq_fast_Zred_factor6 = lazy (constant "fast_Zred_factor6")
let coq_fast_Zmult_plus_distr_l = lazy (constant "fast_Zmult_plus_distr_l")
let coq_fast_Zmult_opp_comm =  lazy (constant "fast_Zmult_opp_comm")
let coq_fast_Zopp_plus_distr =   lazy (constant "fast_Zopp_plus_distr")
let coq_fast_Zopp_mult_distr_r = lazy (constant "fast_Zopp_mult_distr_r")
let coq_fast_Zopp_eq_mult_neg_1 =  lazy (constant "fast_Zopp_eq_mult_neg_1")
let coq_fast_Zopp_involutive = lazy (constant "fast_Zopp_involutive")
let coq_Zegal_left = lazy (constant "Zegal_left")
let coq_Zne_left = lazy (constant "Zne_left")
let coq_Zlt_left = lazy (constant "Zlt_left")
let coq_Zge_left = lazy (constant "Zge_left")
let coq_Zgt_left = lazy (constant "Zgt_left")
let coq_Zle_left = lazy (constant "Zle_left")
let coq_new_var = lazy (constant "new_var")
let coq_intro_Z = lazy (constant "intro_Z")

let coq_dec_eq = lazy (zbase_constant "Z.eq_decidable")
let coq_dec_Zne = lazy (constant "dec_Zne")
let coq_dec_Zle = lazy (zbase_constant "Z.le_decidable")
let coq_dec_Zlt = lazy (zbase_constant "Z.lt_decidable")
let coq_dec_Zgt = lazy (constant "dec_Zgt")
let coq_dec_Zge = lazy (constant "dec_Zge")

let coq_not_Zeq = lazy (constant "not_Zeq")
let coq_not_Zne = lazy (constant "not_Zne")
let coq_Znot_le_gt = lazy (constant "Znot_le_gt")
let coq_Znot_lt_ge = lazy (constant "Znot_lt_ge")
let coq_Znot_ge_lt = lazy (constant "Znot_ge_lt")
let coq_Znot_gt_le = lazy (constant "Znot_gt_le")
let coq_neq = lazy (constant "neq")
let coq_Zne = lazy (constant "Zne")
let coq_Zle = lazy (zbase_constant "Z.le")
let coq_Zgt = lazy (zbase_constant "Z.gt")
let coq_Zge = lazy (zbase_constant "Z.ge")
let coq_Zlt = lazy (zbase_constant "Z.lt")

(* Peano/Datatypes *)
let coq_le = lazy (init_constant "le")
let coq_lt = lazy (init_constant "lt")
let coq_ge = lazy (init_constant "ge")
let coq_gt = lazy (init_constant "gt")
let coq_minus = lazy (init_constant "minus")
let coq_plus = lazy (init_constant "plus")
let coq_mult = lazy (init_constant "mult")
let coq_pred = lazy (init_constant "pred")
let coq_nat = lazy (init_constant "nat")
let coq_S = lazy (init_constant "S")
let coq_O = lazy (init_constant "O")

(* Compare_dec/Peano_dec/Minus *)
let coq_pred_of_minus = lazy (constant "pred_of_minus")
let coq_le_gt_dec = lazy (constant "le_gt_dec")
let coq_dec_eq_nat = lazy (constant "dec_eq_nat")
let coq_dec_le = lazy (constant "dec_le")
let coq_dec_lt = lazy (constant "dec_lt")
let coq_dec_ge = lazy (constant "dec_ge")
let coq_dec_gt = lazy (constant "dec_gt")
let coq_not_eq = lazy (constant "not_eq")
let coq_not_le = lazy (constant "not_le")
let coq_not_lt = lazy (constant "not_lt")
let coq_not_ge = lazy (constant "not_ge")
let coq_not_gt = lazy (constant "not_gt")

(* Logic/Decidable *)
let coq_eq_ind_r = lazy (constant "eq_ind_r")

let coq_dec_or = lazy (constant "dec_or")
let coq_dec_and = lazy (constant "dec_and")
let coq_dec_imp = lazy (constant "dec_imp")
let coq_dec_iff = lazy (constant "dec_iff")
let coq_dec_not = lazy (constant "dec_not")
let coq_dec_False = lazy (constant "dec_False")
let coq_dec_not_not = lazy (constant "dec_not_not")
let coq_dec_True = lazy (constant "dec_True")

let coq_not_or = lazy (constant "not_or")
let coq_not_and = lazy (constant "not_and")
let coq_not_imp = lazy (constant "not_imp")
let coq_not_iff = lazy (constant "not_iff")
let coq_not_not = lazy (constant "not_not")
let coq_imp_simp = lazy (constant "imp_simp")
let coq_iff = lazy (constant "iff")

(* uses build_coq_and, build_coq_not, build_coq_or, build_coq_ex *)

(* For unfold *)
let evaluable_ref_of_constr s c = match kind_of_term (Lazy.force c) with
  | Const (kn,u) when Tacred.is_evaluable (Global.env()) (EvalConstRef kn) ->
      EvalConstRef kn
  | _ -> anomaly ~label:"Coq_omega" (Pp.str (s^" is not an evaluable constant"))

let sp_Zsucc =     lazy (evaluable_ref_of_constr "Z.succ" coq_Zsucc)
let sp_Zpred =     lazy (evaluable_ref_of_constr "Z.pred" coq_Zpred)
let sp_Zminus = lazy (evaluable_ref_of_constr "Z.sub" coq_Zminus)
let sp_Zle = lazy (evaluable_ref_of_constr "Z.le" coq_Zle)
let sp_Zgt = lazy (evaluable_ref_of_constr "Z.gt" coq_Zgt)
let sp_Zge = lazy (evaluable_ref_of_constr "Z.ge" coq_Zge)
let sp_Zlt = lazy (evaluable_ref_of_constr "Z.lt" coq_Zlt)
let sp_not = lazy (evaluable_ref_of_constr "not" (lazy (build_coq_not ())))

let mk_var v = mkVar (Id.of_string v)
let mk_plus t1 t2 = mkApp (Lazy.force coq_Zplus, [| t1; t2 |])
let mk_times t1 t2 = mkApp (Lazy.force coq_Zmult, [| t1; t2 |])
let mk_minus t1 t2 = mkApp (Lazy.force coq_Zminus, [| t1;t2 |])
let mk_eq t1 t2 = mkApp (build_coq_eq (), [| Lazy.force coq_Z; t1; t2 |])
let mk_le t1 t2 = mkApp (Lazy.force coq_Zle, [| t1; t2 |])
let mk_gt t1 t2 = mkApp (Lazy.force coq_Zgt, [| t1; t2 |])
let mk_inv t = mkApp (Lazy.force coq_Zopp, [| t |])
let mk_and t1 t2 =  mkApp (build_coq_and (), [| t1; t2 |])
let mk_or t1 t2 =  mkApp (build_coq_or (), [| t1; t2 |])
let mk_not t = mkApp (build_coq_not (), [| t |])
let mk_eq_rel t1 t2 = mkApp (build_coq_eq (),
			      [| Lazy.force coq_comparison; t1; t2 |])
let mk_inj t = mkApp (Lazy.force coq_Z_of_nat, [| t |])

let mk_integer n =
  let rec loop n =
    if n =? one then Lazy.force coq_xH else
    mkApp((if n mod two =? zero then Lazy.force coq_xO else Lazy.force coq_xI),
		[| loop (n/two) |])
  in
  if n =? zero then Lazy.force coq_Z0
  else mkApp ((if n >? zero then Lazy.force coq_Zpos else Lazy.force coq_Zneg),
		 [| loop (abs n) |])

type omega_constant =
  | Zplus | Zmult | Zminus | Zsucc | Zopp | Zpred
  | Plus | Mult | Minus | Pred | S | O
  | Zpos | Zneg | Z0 | Z_of_nat
  | Eq | Neq
  | Zne | Zle | Zlt | Zge | Zgt
  | Z | Nat
  | And | Or | False | True | Not | Iff
  | Le | Lt | Ge | Gt
  | Other of string

type omega_proposition =
  | Keq of constr * constr * constr
  | Kn

type result =
  | Kvar of Id.t
  | Kapp of omega_constant * constr list
  | Kimp of constr * constr
  | Kufo

(* Nota: Kimp correspond to a binder (Prod), but hopefully we won't
   have to bother with term lifting: Kimp will correspond to anonymous
   product, for which (Rel 1) doesn't occur in the right term.
   Moreover, we'll work on fully introduced goals, hence no Rel's in
   the term parts that we manipulate, but rather Var's.
   Said otherwise: all constr manipulated here are closed *)

let destructurate_prop t =
  let c, args = decompose_app t in
  match kind_of_term c, args with
    | _, [_;_;_] when eq_constr c (build_coq_eq ()) -> Kapp (Eq,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_neq) -> Kapp (Neq,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zne) -> Kapp (Zne,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zle) -> Kapp (Zle,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zlt) -> Kapp (Zlt,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zge) -> Kapp (Zge,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zgt) -> Kapp (Zgt,args)
    | _, [_;_] when eq_constr c (build_coq_and ()) -> Kapp (And,args)
    | _, [_;_] when eq_constr c (build_coq_or ()) -> Kapp (Or,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_iff) -> Kapp (Iff, args)
    | _, [_] when eq_constr c (build_coq_not ()) -> Kapp (Not,args)
    | _, [] when eq_constr c (build_coq_False ()) -> Kapp (False,args)
    | _, [] when eq_constr c (build_coq_True ()) -> Kapp (True,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_le) -> Kapp (Le,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_lt) -> Kapp (Lt,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_ge) -> Kapp (Ge,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_gt) -> Kapp (Gt,args)
    | Const (sp,_), args ->
	Kapp (Other (string_of_path (path_of_global (ConstRef sp))),args)
    | Construct (csp,_) , args ->
	Kapp (Other (string_of_path (path_of_global (ConstructRef csp))), args)
    | Ind (isp,_), args ->
	Kapp (Other (string_of_path (path_of_global (IndRef isp))),args)
    | Var id,[] -> Kvar id
    | Prod (Anonymous,typ,body), [] -> Kimp(typ,body)
    | Prod (Name _,_,_),[] -> error "Omega: Not a quantifier-free goal"
    | _ -> Kufo

let destructurate_type t =
  let c, args = decompose_app t in
  match kind_of_term c, args with
    | _, [] when eq_constr c (Lazy.force coq_Z) -> Kapp (Z,args)
    | _, [] when eq_constr c (Lazy.force coq_nat) -> Kapp (Nat,args)
    | _ -> Kufo

let destructurate_term t =
  let c, args = decompose_app t in
  match kind_of_term c, args with
    | _, [_;_] when eq_constr c (Lazy.force coq_Zplus) -> Kapp (Zplus,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zmult) -> Kapp (Zmult,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_Zminus) -> Kapp (Zminus,args)
    | _, [_] when eq_constr c (Lazy.force coq_Zsucc) -> Kapp (Zsucc,args)
    | _, [_] when eq_constr c (Lazy.force coq_Zpred) -> Kapp (Zpred,args)
    | _, [_] when eq_constr c (Lazy.force coq_Zopp) -> Kapp (Zopp,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_plus) -> Kapp (Plus,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_mult) -> Kapp (Mult,args)
    | _, [_;_] when eq_constr c (Lazy.force coq_minus) -> Kapp (Minus,args)
    | _, [_] when eq_constr c (Lazy.force coq_pred) -> Kapp (Pred,args)
    | _, [_] when eq_constr c (Lazy.force coq_S) -> Kapp (S,args)
    | _, [] when eq_constr c (Lazy.force coq_O) -> Kapp (O,args)
    | _, [_] when eq_constr c (Lazy.force coq_Zpos) -> Kapp (Zneg,args)
    | _, [_] when eq_constr c (Lazy.force coq_Zneg) -> Kapp (Zpos,args)
    | _, [] when eq_constr c (Lazy.force coq_Z0) -> Kapp (Z0,args)
    | _, [_] when eq_constr c (Lazy.force coq_Z_of_nat) -> Kapp (Z_of_nat,args)
    | Var id,[] -> Kvar id
    | _ -> Kufo

let recognize_number t =
  let rec loop t =
    match decompose_app t with
      | f, [t] when eq_constr f (Lazy.force coq_xI) -> one + two * loop t
      | f, [t] when eq_constr f (Lazy.force coq_xO) -> two * loop t
      | f, [] when eq_constr f (Lazy.force coq_xH) -> one
      | _ -> failwith "not a number"
  in
  match decompose_app t with
    | f, [t] when eq_constr f (Lazy.force coq_Zpos) -> loop t
    | f, [t] when eq_constr f (Lazy.force coq_Zneg) -> neg (loop t)
    | f, [] when eq_constr f (Lazy.force coq_Z0) -> zero
    | _ -> failwith "not a number"

type constr_path =
  | P_APP of int
  (* Abstraction and product *)
  | P_BODY
  | P_TYPE
  (* Case *)
  | P_BRANCH of int
  | P_ARITY
  | P_ARG

let context operation path (t : constr) =
  let rec loop i p0 t =
    match (p0,kind_of_term t) with
      | (p, Cast (c,k,t)) -> mkCast (loop i p c,k,t)
      | ([], _) -> operation i t
      | ((P_APP n :: p),  App (f,v)) ->
	  let v' = Array.copy v in
	  v'.(pred n) <- loop i p v'.(pred n); mkApp (f, v')
      | ((P_BRANCH n :: p), Case (ci,q,c,v)) ->
	  (* avant, y avait mkApp... anyway, BRANCH seems nowhere used *)
	  let v' = Array.copy v in
	  v'.(n) <- loop i p v'.(n); (mkCase (ci,q,c,v'))
      | ((P_ARITY :: p),  App (f,l)) ->
	  appvect (loop i p f,l)
      | ((P_ARG :: p),  App (f,v)) ->
	  let v' = Array.copy v in
	  v'.(0) <- loop i p v'.(0); mkApp (f,v')
      | (p, Fix ((_,n as ln),(tys,lna,v))) ->
	  let l = Array.length v in
	  let v' = Array.copy v in
	  v'.(n)<- loop (Pervasives.(+) i l) p v.(n); (mkFix (ln,(tys,lna,v')))
      | ((P_BODY :: p), Prod (n,t,c)) ->
	  (mkProd (n,t,loop (succ i) p c))
      | ((P_BODY :: p), Lambda (n,t,c)) ->
	  (mkLambda (n,t,loop (succ i) p c))
      | ((P_BODY :: p), LetIn (n,b,t,c)) ->
	  (mkLetIn (n,b,t,loop (succ i) p c))
      | ((P_TYPE :: p), Prod (n,t,c)) ->
	  (mkProd (n,loop i p t,c))
      | ((P_TYPE :: p), Lambda (n,t,c)) ->
	  (mkLambda (n,loop i p t,c))
      | ((P_TYPE :: p), LetIn (n,b,t,c)) ->
	  (mkLetIn (n,b,loop i p t,c))
      | (p, _) ->
	  failwith ("abstract_path " ^ string_of_int(List.length p))
  in
  loop 1 path t

let occurence path (t : constr) =
  let rec loop p0 t = match (p0,kind_of_term t) with
    | (p, Cast (c,_,_)) -> loop p c
    | ([], _) -> t
    | ((P_APP n :: p),  App (f,v)) -> loop p v.(pred n)
    | ((P_BRANCH n :: p), Case (_,_,_,v)) -> loop p v.(n)
    | ((P_ARITY :: p),  App (f,_)) -> loop p f
    | ((P_ARG :: p),  App (f,v)) -> loop p v.(0)
    | (p, Fix((_,n) ,(_,_,v))) -> loop p v.(n)
    | ((P_BODY :: p), Prod (n,t,c)) -> loop p c
    | ((P_BODY :: p), Lambda (n,t,c)) -> loop p c
    | ((P_BODY :: p), LetIn (n,b,t,c)) -> loop p c
    | ((P_TYPE :: p), Prod (n,term,c)) -> loop p term
    | ((P_TYPE :: p), Lambda (n,term,c)) -> loop p term
    | ((P_TYPE :: p), LetIn (n,b,term,c)) -> loop p term
    | (p, _) ->
	failwith ("occurence " ^ string_of_int(List.length p))
  in
  loop path t

let abstract_path typ path t =
  let term_occur = ref (mkRel 0) in
  let abstract = context (fun i t -> term_occur:= t; mkRel i) path t in
  mkLambda (Name (Id.of_string "x"), typ, abstract), !term_occur

let focused_simpl path gl =
  let newc = context (fun i t -> pf_nf gl t) (List.rev path) (pf_concl gl) in
  convert_concl_no_check newc DEFAULTcast gl

let focused_simpl path = simpl_time (focused_simpl path)

type oformula =
  | Oplus of oformula * oformula
  | Oinv of  oformula
  | Otimes of oformula * oformula
  | Oatom of Id.t
  | Oz of bigint
  | Oufo of constr

let rec oprint = function
  | Oplus(t1,t2) ->
      print_string "("; oprint t1; print_string "+";
      oprint t2; print_string ")"
  | Oinv t -> print_string "~"; oprint t
  | Otimes (t1,t2) ->
      print_string "("; oprint t1; print_string "*";
      oprint t2; print_string ")"
  | Oatom s -> print_string (Id.to_string s)
  | Oz i -> print_string (string_of_bigint i)
  | Oufo f -> print_string "?"

let rec weight = function
  | Oatom c -> intern_id c
  | Oz _ -> -1
  | Oinv c -> weight c
  | Otimes(c,_) -> weight c
  | Oplus _ -> failwith "weight"
  | Oufo _ -> -1

let rec val_of = function
  | Oatom c -> mkVar c
  | Oz c -> mk_integer c
  | Oinv c -> mkApp (Lazy.force coq_Zopp, [| val_of c |])
  | Otimes (t1,t2) -> mkApp (Lazy.force coq_Zmult, [| val_of t1; val_of t2 |])
  | Oplus(t1,t2) -> mkApp (Lazy.force coq_Zplus, [| val_of t1; val_of t2 |])
  | Oufo c -> c

let compile name kind =
  let rec loop accu = function
    | Oplus(Otimes(Oatom v,Oz n),r) -> loop ({v=intern_id v; c=n} :: accu) r
    | Oz n ->
	let id = new_id () in
	tag_hypothesis name id;
	{kind = kind; body = List.rev accu; constant = n; id = id}
    | _ -> anomaly (Pp.str "compile_equation")
  in
  loop []

let decompile af =
  let rec loop = function
    | ({v=v; c=n}::r) -> Oplus(Otimes(Oatom (unintern_id v),Oz n),loop r)
    | [] -> Oz af.constant
  in
  loop af.body

let mkNewMeta () = mkMeta (Evarutil.new_meta())

let clever_rewrite_base_poly typ p result theorem gl =
  let full = pf_concl gl in
  let (abstracted,occ) = abstract_path typ (List.rev p) full in
  let t =
    applist
      (mkLambda
	 (Name (Id.of_string "P"),
	  mkArrow typ mkProp,
          mkLambda
	    (Name (Id.of_string "H"),
	     applist (mkRel 1,[result]),
	     mkApp (Lazy.force coq_eq_ind_r,
		       [| typ; result; mkRel 2; mkRel 1; occ; theorem |]))),
       [abstracted])
  in
  exact (applist(t,[mkNewMeta()])) gl

let clever_rewrite_base p result theorem gl =
  clever_rewrite_base_poly (Lazy.force coq_Z) p result theorem gl

let clever_rewrite_base_nat p result theorem gl =
  clever_rewrite_base_poly (Lazy.force coq_nat) p result theorem gl

let clever_rewrite_gen p result (t,args) =
  let theorem = applist(t, args) in
  clever_rewrite_base p result theorem

let clever_rewrite_gen_nat p result (t,args) =
  let theorem = applist(t, args) in
  clever_rewrite_base_nat p result theorem

let clever_rewrite p vpath t gl =
  let full = pf_concl gl in
  let (abstracted,occ) = abstract_path (Lazy.force coq_Z) (List.rev p) full in
  let vargs = List.map (fun p -> occurence p occ) vpath in
  let t' = applist(t, (vargs @ [abstracted])) in
  exact (applist(t',[mkNewMeta()])) gl

let rec shuffle p (t1,t2) =
  match t1,t2 with
    | Oplus(l1,r1), Oplus(l2,r2) ->
	if weight l1 > weight l2 then
          let (tac,t') = shuffle (P_APP 2 :: p) (r1,t2) in
          (clever_rewrite p [[P_APP 1;P_APP 1];
			     [P_APP 1; P_APP 2];[P_APP 2]]
             (Lazy.force coq_fast_Zplus_assoc_reverse)
           :: tac,
           Oplus(l1,t'))
	else
	  let (tac,t') = shuffle (P_APP 2 :: p) (t1,r2) in
          (clever_rewrite p [[P_APP 1];[P_APP 2;P_APP 1];[P_APP 2;P_APP 2]]
             (Lazy.force coq_fast_Zplus_permute)
           :: tac,
           Oplus(l2,t'))
    | Oplus(l1,r1), t2 ->
	if weight l1 > weight t2 then
          let (tac,t') = shuffle (P_APP 2 :: p) (r1,t2) in
          clever_rewrite p [[P_APP 1;P_APP 1]; [P_APP 1; P_APP 2];[P_APP 2]]
            (Lazy.force coq_fast_Zplus_assoc_reverse)
          :: tac,
          Oplus(l1, t')
	else
          [clever_rewrite p [[P_APP 1];[P_APP 2]]
	     (Lazy.force coq_fast_Zplus_comm)],
          Oplus(t2,t1)
    | t1,Oplus(l2,r2) ->
	if weight l2 > weight t1 then
          let (tac,t') = shuffle (P_APP 2 :: p) (t1,r2) in
          clever_rewrite p [[P_APP 1];[P_APP 2;P_APP 1];[P_APP 2;P_APP 2]]
            (Lazy.force coq_fast_Zplus_permute)
          :: tac,
          Oplus(l2,t')
	else [],Oplus(t1,t2)
    | Oz t1,Oz t2 ->
	[focused_simpl p], Oz(Bigint.add t1 t2)
    | t1,t2 ->
	if weight t1 < weight t2 then
          [clever_rewrite p [[P_APP 1];[P_APP 2]]
	     (Lazy.force coq_fast_Zplus_comm)],
	  Oplus(t2,t1)
	else [],Oplus(t1,t2)

let shuffle_mult p_init k1 e1 k2 e2 =
  let rec loop p = function
    | (({c=c1;v=v1}::l1) as l1'),(({c=c2;v=v2}::l2) as l2') ->
	if v1 = v2 then
          let tac =
            clever_rewrite p [[P_APP 1; P_APP 1; P_APP 1; P_APP 1];
                              [P_APP 1; P_APP 1; P_APP 1; P_APP 2];
                              [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
                              [P_APP 1; P_APP 1; P_APP 2];
                              [P_APP 2; P_APP 1; P_APP 2];
                              [P_APP 1; P_APP 2];
                              [P_APP 2; P_APP 2]]
              (Lazy.force coq_fast_OMEGA10)
	  in
          if Bigint.add (Bigint.mult k1 c1) (Bigint.mult k2 c2) =? zero then
            let tac' =
	      clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 2]]
                (Lazy.force coq_fast_Zred_factor5) in
	    tac :: focused_simpl (P_APP 1::P_APP 2:: p) :: tac' ::
	    loop p (l1,l2)
          else tac :: loop (P_APP 2 :: p) (l1,l2)
	else if v1 > v2 then
          clever_rewrite p [[P_APP 1; P_APP 1; P_APP 1; P_APP 1];
                            [P_APP 1; P_APP 1; P_APP 1; P_APP 2];
                            [P_APP 1; P_APP 1; P_APP 2];
                            [P_APP 2];
                            [P_APP 1; P_APP 2]]
            (Lazy.force coq_fast_OMEGA11) ::
          loop (P_APP 2 :: p) (l1,l2')
	else
          clever_rewrite p [[P_APP 2; P_APP 1; P_APP 1; P_APP 1];
                            [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
                            [P_APP 1];
                            [P_APP 2; P_APP 1; P_APP 2];
                            [P_APP 2; P_APP 2]]
            (Lazy.force coq_fast_OMEGA12) ::
          loop (P_APP 2 :: p) (l1',l2)
    | ({c=c1;v=v1}::l1), [] ->
        clever_rewrite p [[P_APP 1; P_APP 1; P_APP 1; P_APP 1];
                          [P_APP 1; P_APP 1; P_APP 1; P_APP 2];
                          [P_APP 1; P_APP 1; P_APP 2];
                          [P_APP 2];
                          [P_APP 1; P_APP 2]]
          (Lazy.force coq_fast_OMEGA11) ::
        loop (P_APP 2 :: p) (l1,[])
    | [],({c=c2;v=v2}::l2) ->
        clever_rewrite p  [[P_APP 2; P_APP 1; P_APP 1; P_APP 1];
                           [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
                           [P_APP 1];
                           [P_APP 2; P_APP 1; P_APP 2];
                           [P_APP 2; P_APP 2]]
          (Lazy.force coq_fast_OMEGA12) ::
        loop (P_APP 2 :: p) ([],l2)
    | [],[] -> [focused_simpl p_init]
  in
  loop p_init (e1,e2)

let shuffle_mult_right p_init e1 k2 e2 =
  let rec loop p = function
    | (({c=c1;v=v1}::l1) as l1'),(({c=c2;v=v2}::l2) as l2') ->
	if v1 = v2 then
          let tac =
            clever_rewrite p
              [[P_APP 1; P_APP 1; P_APP 1];
               [P_APP 1; P_APP 1; P_APP 2];
               [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
               [P_APP 1; P_APP 2];
               [P_APP 2; P_APP 1; P_APP 2];
               [P_APP 2; P_APP 2]]
              (Lazy.force coq_fast_OMEGA15)
	  in
          if Bigint.add c1 (Bigint.mult k2 c2) =? zero then
            let tac' =
              clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 2]]
                (Lazy.force coq_fast_Zred_factor5)
	    in
            tac :: focused_simpl (P_APP 1::P_APP 2:: p) :: tac' ::
            loop p (l1,l2)
          else tac :: loop (P_APP 2 :: p) (l1,l2)
	else if v1 > v2 then
          clever_rewrite p [[P_APP 1;P_APP 1]; [P_APP 1; P_APP 2];[P_APP 2]]
            (Lazy.force coq_fast_Zplus_assoc_reverse) ::
          loop (P_APP 2 :: p) (l1,l2')
	else
          clever_rewrite p [[P_APP 2; P_APP 1; P_APP 1; P_APP 1];
                            [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
                            [P_APP 1];
                            [P_APP 2; P_APP 1; P_APP 2];
                            [P_APP 2; P_APP 2]]
            (Lazy.force coq_fast_OMEGA12) ::
          loop (P_APP 2 :: p) (l1',l2)
    | ({c=c1;v=v1}::l1), [] ->
        clever_rewrite p [[P_APP 1;P_APP 1]; [P_APP 1; P_APP 2];[P_APP 2]]
          (Lazy.force coq_fast_Zplus_assoc_reverse) ::
        loop (P_APP 2 :: p) (l1,[])
    | [],({c=c2;v=v2}::l2) ->
        clever_rewrite p [[P_APP 2; P_APP 1; P_APP 1; P_APP 1];
                          [P_APP 2; P_APP 1; P_APP 1; P_APP 2];
                          [P_APP 1];
                          [P_APP 2; P_APP 1; P_APP 2];
                          [P_APP 2; P_APP 2]]
          (Lazy.force coq_fast_OMEGA12) ::
        loop (P_APP 2 :: p) ([],l2)
    | [],[] -> [focused_simpl p_init]
  in
  loop p_init (e1,e2)

let rec shuffle_cancel p = function
  | [] -> [focused_simpl p]
  | ({c=c1}::l1) ->
      let tac =
	clever_rewrite p [[P_APP 1; P_APP 1; P_APP 1];[P_APP 1; P_APP 2];
                          [P_APP 2; P_APP 2];
                          [P_APP 1; P_APP 1; P_APP 2; P_APP 1]]
          (if c1 >? zero then
	     (Lazy.force coq_fast_OMEGA13)
	   else
	     (Lazy.force coq_fast_OMEGA14))
      in
      tac :: shuffle_cancel p l1

let rec scalar p n = function
  | Oplus(t1,t2) ->
      let tac1,t1' = scalar (P_APP 1 :: p) n t1 and
        tac2,t2' = scalar (P_APP 2 :: p) n t2 in
      clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 1;P_APP 2];[P_APP 2]]
        (Lazy.force coq_fast_Zmult_plus_distr_l) ::
      (tac1 @ tac2), Oplus(t1',t2')
  | Oinv t ->
      [clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 2]]
	 (Lazy.force coq_fast_Zmult_opp_comm);
       focused_simpl (P_APP 2 :: p)], Otimes(t,Oz(neg n))
  | Otimes(t1,Oz x) ->
      [clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 1;P_APP 2];[P_APP 2]]
         (Lazy.force coq_fast_Zmult_assoc_reverse);
       focused_simpl (P_APP 2 :: p)],
      Otimes(t1,Oz (n*x))
  | Otimes(t1,t2) -> error "Omega: Can't solve a goal with non-linear products"
  | (Oatom _ as t) -> [], Otimes(t,Oz n)
  | Oz i -> [focused_simpl p],Oz(n*i)
  | Oufo c -> [], Oufo (mkApp (Lazy.force coq_Zmult, [| mk_integer n; c |]))

let scalar_norm p_init =
  let rec loop p = function
    | [] -> [focused_simpl p_init]
    | (_::l) ->
	clever_rewrite p
          [[P_APP 1; P_APP 1; P_APP 1];[P_APP 1; P_APP 1; P_APP 2];
           [P_APP 1; P_APP 2];[P_APP 2]]
          (Lazy.force coq_fast_OMEGA16) :: loop (P_APP 2 :: p) l
  in
  loop p_init

let norm_add p_init =
  let rec loop p = function
    | [] -> [focused_simpl p_init]
    | _:: l ->
	clever_rewrite p [[P_APP 1;P_APP 1]; [P_APP 1; P_APP 2];[P_APP 2]]
          (Lazy.force coq_fast_Zplus_assoc_reverse) ::
	loop (P_APP 2 :: p) l
  in
  loop p_init

let scalar_norm_add p_init =
  let rec loop p = function
    | [] -> [focused_simpl p_init]
    | _ :: l ->
	clever_rewrite p
          [[P_APP 1; P_APP 1; P_APP 1; P_APP 1];
           [P_APP 1; P_APP 1; P_APP 1; P_APP 2];
           [P_APP 1; P_APP 1; P_APP 2]; [P_APP 2]; [P_APP 1; P_APP 2]]
          (Lazy.force coq_fast_OMEGA11) :: loop (P_APP 2 :: p) l
  in
  loop p_init

let rec negate p = function
  | Oplus(t1,t2) ->
      let tac1,t1' = negate (P_APP 1 :: p) t1 and
        tac2,t2' = negate (P_APP 2 :: p) t2 in
      clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 1;P_APP 2]]
        (Lazy.force coq_fast_Zopp_plus_distr) ::
      (tac1 @ tac2),
      Oplus(t1',t2')
  | Oinv t ->
      [clever_rewrite p [[P_APP 1;P_APP 1]] (Lazy.force coq_fast_Zopp_involutive)], t
  | Otimes(t1,Oz x) ->
      [clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 1;P_APP 2]]
         (Lazy.force coq_fast_Zopp_mult_distr_r);
       focused_simpl (P_APP 2 :: p)], Otimes(t1,Oz (neg x))
  | Otimes(t1,t2) -> error "Omega: Can't solve a goal with non-linear products"
  | (Oatom _ as t) ->
      let r = Otimes(t,Oz(negone)) in
      [clever_rewrite p [[P_APP 1]] (Lazy.force coq_fast_Zopp_eq_mult_neg_1)], r
  | Oz i -> [focused_simpl p],Oz(neg i)
  | Oufo c -> [], Oufo (mkApp (Lazy.force coq_Zopp, [| c |]))

let rec transform p t =
  let default isnat t' =
    try
      let v,th,_ = find_constr t' in
      [clever_rewrite_base p (mkVar v) (mkVar th)], Oatom v
    with e when Errors.noncritical e ->
      let v = new_identifier_var ()
      and th = new_identifier () in
      hide_constr t' v th isnat;
      [clever_rewrite_base p (mkVar v) (mkVar th)], Oatom v
  in
  try match destructurate_term t with
    | Kapp(Zplus,[t1;t2]) ->
	let tac1,t1' = transform (P_APP 1 :: p) t1
	and tac2,t2' = transform (P_APP 2 :: p) t2 in
	let tac,t' = shuffle p (t1',t2') in
	tac1 @ tac2 @ tac, t'
    | Kapp(Zminus,[t1;t2]) ->
	let tac,t =
	  transform p
	    (mkApp (Lazy.force coq_Zplus,
		     [| t1; (mkApp (Lazy.force coq_Zopp, [| t2 |])) |])) in
	unfold sp_Zminus :: tac,t
    | Kapp(Zsucc,[t1]) ->
	let tac,t = transform p (mkApp (Lazy.force coq_Zplus,
					 [| t1; mk_integer one |])) in
	unfold sp_Zsucc :: tac,t
    | Kapp(Zpred,[t1]) ->
	let tac,t = transform p (mkApp (Lazy.force coq_Zplus,
					 [| t1; mk_integer negone |])) in
	unfold sp_Zpred :: tac,t
   | Kapp(Zmult,[t1;t2]) ->
       let tac1,t1' = transform (P_APP 1 :: p) t1
       and tac2,t2' = transform (P_APP 2 :: p) t2 in
       begin match t1',t2' with
         | (_,Oz n) -> let tac,t' = scalar p n t1' in tac1 @ tac2 @ tac,t'
         | (Oz n,_) ->
             let sym =
	       clever_rewrite p [[P_APP 1];[P_APP 2]]
		 (Lazy.force coq_fast_Zmult_comm) in
             let tac,t' = scalar p n t2' in tac1 @ tac2 @ (sym :: tac),t'
         | _ -> default false t
       end
   | Kapp((Zpos|Zneg|Z0),_) ->
       (try ([],Oz(recognize_number t))
        with e when Errors.noncritical e -> default false t)
   | Kvar s -> [],Oatom s
   | Kapp(Zopp,[t]) ->
       let tac,t' = transform (P_APP 1 :: p) t in
       let tac',t'' = negate p t' in
       tac @ tac', t''
   | Kapp(Z_of_nat,[t']) -> default true t'
   | _ -> default false t
  with e when catchable_exception e -> default false t

let shrink_pair p f1 f2 =
  match f1,f2 with
    | Oatom v,Oatom _ ->
	let r = Otimes(Oatom v,Oz two) in
	clever_rewrite p [[P_APP 1]] (Lazy.force coq_fast_Zred_factor1), r
    | Oatom v, Otimes(_,c2) ->
	let r = Otimes(Oatom v,Oplus(c2,Oz one)) in
	clever_rewrite p [[P_APP 1];[P_APP 2;P_APP 2]]
	  (Lazy.force coq_fast_Zred_factor2), r
    | Otimes (v1,c1),Oatom v ->
	let r = Otimes(Oatom v,Oplus(c1,Oz one)) in
	clever_rewrite p [[P_APP 2];[P_APP 1;P_APP 2]]
          (Lazy.force coq_fast_Zred_factor3), r
    | Otimes (Oatom v,c1),Otimes (v2,c2) ->
	let r = Otimes(Oatom v,Oplus(c1,c2)) in
	clever_rewrite p
          [[P_APP 1;P_APP 1];[P_APP 1;P_APP 2];[P_APP 2;P_APP 2]]
          (Lazy.force coq_fast_Zred_factor4),r
    | t1,t2 ->
	begin
	  oprint t1; print_newline (); oprint t2; print_newline ();
	  flush Pervasives.stdout; error "shrink.1"
	end

let reduce_factor p = function
  | Oatom v ->
      let r = Otimes(Oatom v,Oz one) in
      [clever_rewrite p [[]] (Lazy.force coq_fast_Zred_factor0)],r
  | Otimes(Oatom v,Oz n) as f -> [],f
  | Otimes(Oatom v,c) ->
      let rec compute = function
        | Oz n -> n
	| Oplus(t1,t2) -> Bigint.add (compute t1) (compute t2)
	| _ -> error "condense.1"
      in
      [focused_simpl (P_APP 2 :: p)], Otimes(Oatom v,Oz(compute c))
  | t -> oprint t; error "reduce_factor.1"

let rec condense p = function
  | Oplus(f1,(Oplus(f2,r) as t)) ->
      if weight f1 = weight f2 then begin
	let shrink_tac,t = shrink_pair (P_APP 1 :: p) f1 f2 in
	let assoc_tac =
          clever_rewrite p
            [[P_APP 1];[P_APP 2;P_APP 1];[P_APP 2;P_APP 2]]
            (Lazy.force coq_fast_Zplus_assoc) in
	let tac_list,t' = condense p (Oplus(t,r)) in
	(assoc_tac :: shrink_tac :: tac_list), t'
      end else begin
	let tac,f = reduce_factor (P_APP 1 :: p) f1 in
	let tac',t' = condense (P_APP 2 :: p) t in
	(tac @ tac'), Oplus(f,t')
      end
  | Oplus(f1,Oz n) ->
      let tac,f1' = reduce_factor (P_APP 1 :: p) f1 in tac,Oplus(f1',Oz n)
  | Oplus(f1,f2) ->
      if weight f1 = weight f2 then begin
	let tac_shrink,t = shrink_pair p f1 f2 in
	let tac,t' = condense p t in
	tac_shrink :: tac,t'
      end else begin
	let tac,f = reduce_factor (P_APP 1 :: p) f1 in
	let tac',t' = condense (P_APP 2 :: p) f2 in
	(tac @ tac'),Oplus(f,t')
      end
  | Oz _ as t -> [],t
  | t ->
      let tac,t' = reduce_factor p t in
      let final = Oplus(t',Oz zero) in
      let tac' = clever_rewrite p [[]] (Lazy.force coq_fast_Zred_factor6) in
      tac @ [tac'], final

let rec clear_zero p = function
  | Oplus(Otimes(Oatom v,Oz n),r) when n =? zero ->
      let tac =
	clever_rewrite p [[P_APP 1;P_APP 1];[P_APP 2]]
	  (Lazy.force coq_fast_Zred_factor5) in
      let tac',t = clear_zero p r in
      tac :: tac',t
  | Oplus(f,r) ->
      let tac,t = clear_zero (P_APP 2 :: p) r in tac,Oplus(f,t)
  | t -> [],t

let replay_history tactic_normalisation =
  let aux  = Id.of_string "auxiliary" in
  let aux1 = Id.of_string "auxiliary_1" in
  let aux2 = Id.of_string "auxiliary_2" in
  let izero = mk_integer zero in
  let rec loop t =
    match t with
      | HYP e :: l ->
	  begin
	    try
	      tclTHEN
		(List.assoc (hyp_of_tag e.id) tactic_normalisation)
		(loop l)
	    with Not_found -> loop l end
      | NEGATE_CONTRADICT (e2,e1,b) :: l ->
	  let eq1 = decompile e1
	  and eq2 = decompile e2 in
	  let id1 = hyp_of_tag e1.id
	  and id2 = hyp_of_tag e2.id in
	  let k = if b then negone else one in
	  let p_initial = [P_APP 1;P_TYPE] in
	  let tac= shuffle_mult_right p_initial e1.body k e2.body in
	  tclTHENLIST [
	    (generalize_tac
	      [mkApp (Lazy.force coq_OMEGA17, [|
		val_of eq1;
		val_of eq2;
		mk_integer k;
		mkVar id1; mkVar id2 |])]);
	    (mk_then tac);
	    (intros_using [aux]);
	    (resolve_id aux);
            reflexivity
          ]
      | CONTRADICTION (e1,e2) :: l ->
	  let eq1 = decompile e1
	  and eq2 = decompile e2 in
	  let p_initial = [P_APP 2;P_TYPE] in
	  let tac = shuffle_cancel p_initial e1.body in
	  let solve_le =
            let not_sup_sup = mkApp (build_coq_eq (), [|
					Lazy.force coq_comparison;
					Lazy.force coq_Gt;
					Lazy.force coq_Gt |])
	    in
            tclTHENS
	      (tclTHENLIST [
		(unfold sp_Zle);
		(simpl_in_concl);
		intro;
		(absurd not_sup_sup) ])
	      [ assumption ; reflexivity ]
	  in
	  let theorem =
            mkApp (Lazy.force coq_OMEGA2, [|
		      val_of eq1; val_of eq2;
		      mkVar (hyp_of_tag e1.id);
		      mkVar (hyp_of_tag e2.id) |])
	  in
	  tclTHEN (tclTHEN (generalize_tac [theorem]) (mk_then tac)) (solve_le)
      | DIVIDE_AND_APPROX (e1,e2,k,d) :: l ->
	  let id = hyp_of_tag e1.id in
	  let eq1 = val_of(decompile e1)
	  and eq2 = val_of(decompile e2) in
	  let kk = mk_integer k
	  and dd = mk_integer d in
	  let rhs = mk_plus (mk_times eq2 kk) dd in
	  let state_eg = mk_eq eq1 rhs in
	  let tac = scalar_norm_add [P_APP 3] e2.body in
	  tclTHENS
	    (cut state_eg)
	    [ tclTHENS
	        (tclTHENLIST [
		  (intros_using [aux]);
		  (generalize_tac
		    [mkApp (Lazy.force coq_OMEGA1,
		      [| eq1; rhs; mkVar aux; mkVar id |])]);
		  (clear [aux;id]);
		  (intros_using [id]);
		  (cut (mk_gt kk dd)) ])
	        [ tclTHENS
		    (cut (mk_gt kk izero))
		    [ tclTHENLIST [
		        (intros_using [aux1; aux2]);
		        (generalize_tac
			  [mkApp (Lazy.force coq_Zmult_le_approx,
			    [| kk;eq2;dd;mkVar aux1;mkVar aux2; mkVar id |])]);
		        (clear [aux1;aux2;id]);
		        (intros_using [id]);
		        (loop l) ];
		      tclTHENLIST [
			(unfold sp_Zgt);
			(simpl_in_concl);
			reflexivity ] ];
		  tclTHENLIST [ (unfold sp_Zgt); simpl_in_concl; reflexivity ]
                ];
	      tclTHEN (mk_then tac) reflexivity ]

      | NOT_EXACT_DIVIDE (e1,k) :: l ->
	  let c = floor_div e1.constant k in
	  let d = Bigint.sub e1.constant (Bigint.mult c k) in
	  let e2 =  {id=e1.id; kind=EQUA;constant = c;
                     body = map_eq_linear (fun c -> c / k) e1.body } in
	  let eq2 = val_of(decompile e2) in
	  let kk = mk_integer k
	  and dd = mk_integer d in
	  let tac = scalar_norm_add [P_APP 2] e2.body in
	  tclTHENS
	    (cut (mk_gt dd izero))
	    [ tclTHENS (cut (mk_gt kk dd))
		[tclTHENLIST [
		  (intros_using [aux2;aux1]);
		  (generalize_tac
		    [mkApp (Lazy.force coq_OMEGA4,
                      [| dd;kk;eq2;mkVar aux1; mkVar aux2 |])]);
		  (clear [aux1;aux2]);
		  (unfold sp_not);
		  (intros_using [aux]);
		  (resolve_id aux);
		  (mk_then tac);
		  assumption ] ;
		 tclTHENLIST [
		   (unfold sp_Zgt);
		   simpl_in_concl;
		   reflexivity ] ];
              tclTHENLIST [
		(unfold sp_Zgt);
                simpl_in_concl;
		reflexivity ] ]
      | EXACT_DIVIDE (e1,k) :: l ->
	  let id = hyp_of_tag e1.id in
	  let e2 =  map_eq_afine (fun c -> c / k) e1 in
	  let eq1 = val_of(decompile e1)
	  and eq2 = val_of(decompile e2) in
	  let kk = mk_integer k in
	  let state_eq = mk_eq eq1 (mk_times eq2 kk) in
	  if e1.kind = DISE then
            let tac = scalar_norm [P_APP 3] e2.body in
            tclTHENS
	      (cut state_eq)
	      [tclTHENLIST [
		(intros_using [aux1]);
		(generalize_tac
		  [mkApp (Lazy.force coq_OMEGA18,
                    [| eq1;eq2;kk;mkVar aux1; mkVar id |])]);
		(clear [aux1;id]);
		(intros_using [id]);
		(loop l) ];
	       tclTHEN (mk_then tac) reflexivity ]
	  else
            let tac = scalar_norm [P_APP 3] e2.body in
            tclTHENS (cut state_eq)
	      [
		tclTHENS
		 (cut (mk_gt kk izero))
		 [tclTHENLIST [
		   (intros_using [aux2;aux1]);
		   (generalize_tac
		     [mkApp (Lazy.force coq_OMEGA3,
		       [| eq1; eq2; kk; mkVar aux2; mkVar aux1;mkVar id|])]);
		   (clear [aux1;aux2;id]);
		   (intros_using [id]);
		   (loop l) ];
		  tclTHENLIST [
		    (unfold sp_Zgt);
                    simpl_in_concl;
		    reflexivity ] ];
		tclTHEN (mk_then tac) reflexivity ]
      | (MERGE_EQ(e3,e1,e2)) :: l ->
	  let id = new_identifier () in
	  tag_hypothesis id e3;
	  let id1 = hyp_of_tag e1.id
	  and id2 = hyp_of_tag e2 in
	  let eq1 = val_of(decompile e1)
	  and eq2 = val_of (decompile (negate_eq e1)) in
	  let tac =
	    clever_rewrite [P_APP 3] [[P_APP 1]]
	      (Lazy.force coq_fast_Zopp_eq_mult_neg_1) ::
            scalar_norm [P_APP 3] e1.body
	  in
	  tclTHENS
	    (cut (mk_eq eq1 (mk_inv eq2)))
	    [tclTHENLIST [
	      (intros_using [aux]);
	      (generalize_tac [mkApp (Lazy.force coq_OMEGA8,
	        [| eq1;eq2;mkVar id1;mkVar id2; mkVar aux|])]);
	      (clear [id1;id2;aux]);
	      (intros_using [id]);
	      (loop l) ];
            tclTHEN (mk_then tac) reflexivity]

      | STATE {st_new_eq=e;st_def=def;st_orig=orig;st_coef=m;st_var=v} :: l ->
	  let id = new_identifier ()
	  and id2 = hyp_of_tag orig.id in
	  tag_hypothesis id e.id;
	  let eq1 = val_of(decompile def)
	  and eq2 = val_of(decompile orig) in
	  let vid = unintern_id v in
	  let theorem =
            mkApp (build_coq_ex (), [|
		      Lazy.force coq_Z;
		      mkLambda
			(Name vid,
			 Lazy.force coq_Z,
			 mk_eq (mkRel 1) eq1) |])
	  in
	  let mm = mk_integer m in
	  let p_initial = [P_APP 2;P_TYPE] in
	  let tac =
            clever_rewrite (P_APP 1 :: P_APP 1 :: P_APP 2 :: p_initial)
              [[P_APP 1]] (Lazy.force coq_fast_Zopp_eq_mult_neg_1) ::
            shuffle_mult_right p_initial
              orig.body m ({c= negone;v= v}::def.body) in
	  tclTHENS
	    (cut theorem)
	    [tclTHENLIST [
	      (intros_using [aux]);
	      (elim_id aux);
	      (clear [aux]);
	      (intros_using [vid; aux]);
	      (generalize_tac
		[mkApp (Lazy.force coq_OMEGA9,
		  [| mkVar vid;eq2;eq1;mm; mkVar id2;mkVar aux |])]);
	      (mk_then tac);
	      (clear [aux]);
	      (intros_using [id]);
	      (loop l) ];
            tclTHEN (exists_tac eq1) reflexivity ]
      | SPLIT_INEQ(e,(e1,act1),(e2,act2)) :: l ->
	  let id1 = new_identifier ()
	  and id2 = new_identifier () in
	  tag_hypothesis id1 e1; tag_hypothesis id2 e2;
	  let id = hyp_of_tag e.id in
	  let tac1 = norm_add [P_APP 2;P_TYPE] e.body in
	  let tac2 = scalar_norm_add [P_APP 2;P_TYPE] e.body in
	  let eq = val_of(decompile e) in
	  tclTHENS
	    (simplest_elim (applist (Lazy.force coq_OMEGA19, [eq; mkVar id])))
	    [tclTHENLIST [ (mk_then tac1); (intros_using [id1]); (loop act1) ];
             tclTHENLIST [ (mk_then tac2); (intros_using [id2]); (loop act2) ]]
      | SUM(e3,(k1,e1),(k2,e2)) :: l ->
	  let id = new_identifier () in
	  tag_hypothesis id e3;
	  let id1 = hyp_of_tag e1.id
	  and id2 = hyp_of_tag e2.id in
	  let eq1 = val_of(decompile e1)
	  and eq2 = val_of(decompile e2) in
	  if k1 =? one & e2.kind = EQUA then
            let tac_thm =
              match e1.kind with
		| EQUA -> Lazy.force coq_OMEGA5
		| INEQ -> Lazy.force coq_OMEGA6
		| DISE -> Lazy.force coq_OMEGA20
	    in
            let kk = mk_integer k2 in
            let p_initial =
              if e1.kind=DISE then [P_APP 1; P_TYPE] else [P_APP 2; P_TYPE] in
            let tac = shuffle_mult_right p_initial e1.body k2 e2.body in
            tclTHENLIST [
	      (generalize_tac
                [mkApp (tac_thm, [| eq1; eq2; kk; mkVar id1; mkVar id2 |])]);
	      (mk_then tac);
	      (intros_using [id]);
	      (loop l)
            ]
	  else
            let kk1 = mk_integer k1
	    and kk2 = mk_integer k2 in
	    let p_initial = [P_APP 2;P_TYPE] in
	    let tac= shuffle_mult p_initial k1 e1.body k2 e2.body in
            tclTHENS (cut (mk_gt kk1 izero))
	      [tclTHENS
		 (cut (mk_gt kk2 izero))
		 [tclTHENLIST [
		   (intros_using [aux2;aux1]);
		   (generalize_tac
		     [mkApp (Lazy.force coq_OMEGA7, [|
		       eq1;eq2;kk1;kk2;
		       mkVar aux1;mkVar aux2;
		       mkVar id1;mkVar id2 |])]);
		   (clear [aux1;aux2]);
		   (mk_then tac);
		   (intros_using [id]);
		   (loop l) ];
		 tclTHENLIST [
		   (unfold sp_Zgt);
                   simpl_in_concl;
		   reflexivity ] ];
	      tclTHENLIST [
		(unfold sp_Zgt);
                simpl_in_concl;
		reflexivity ] ]
      | CONSTANT_NOT_NUL(e,k) :: l ->
	  tclTHEN (generalize_tac [mkVar (hyp_of_tag e)]) Equality.discrConcl
      | CONSTANT_NUL(e) :: l ->
	  tclTHEN (resolve_id (hyp_of_tag e)) reflexivity
      | CONSTANT_NEG(e,k) :: l ->
	  tclTHENLIST [
	    (generalize_tac [mkVar (hyp_of_tag e)]);
            (unfold sp_Zle);
	    simpl_in_concl;
	    (unfold sp_not);
	    (intros_using [aux]);
	    (resolve_id aux);
	    reflexivity
          ]
      | _ -> tclIDTAC
  in
  loop

let normalize p_initial t =
  let (tac,t') = transform p_initial t in
  let (tac',t'') = condense p_initial t' in
  let (tac'',t''') = clear_zero p_initial t'' in
  tac @ tac' @ tac'' , t'''

let normalize_equation id flag theorem pos t t1 t2 (tactic,defs) =
  let p_initial = [P_APP pos ;P_TYPE] in
  let (tac,t') = normalize p_initial t in
  let shift_left =
    tclTHEN
      (generalize_tac [mkApp (theorem, [| t1; t2; mkVar id |]) ])
      (tclTRY (clear [id]))
  in
  if tac <> [] then
    let id' = new_identifier () in
    ((id',(tclTHENLIST [ (shift_left); (mk_then tac); (intros_using [id']) ]))
          :: tactic,
     compile id' flag t' :: defs)
  else
    (tactic,defs)

let destructure_omega gl tac_def (id,c) =
  if atompart_of_id id = "State" then
    tac_def
  else
    try match destructurate_prop c with
      | Kapp(Eq,[typ;t1;t2])
	when destructurate_type (pf_nf gl typ) = Kapp(Z,[]) ->
	  let t = mk_plus t1 (mk_inv t2) in
	  normalize_equation
	    id EQUA (Lazy.force coq_Zegal_left) 2 t t1 t2 tac_def
      | Kapp(Zne,[t1;t2]) ->
	  let t = mk_plus t1 (mk_inv t2) in
	  normalize_equation
	    id DISE (Lazy.force coq_Zne_left) 1 t t1 t2 tac_def
      | Kapp(Zle,[t1;t2]) ->
	  let t = mk_plus t2 (mk_inv t1) in
	  normalize_equation
	    id INEQ (Lazy.force coq_Zle_left) 2 t t1 t2 tac_def
      | Kapp(Zlt,[t1;t2]) ->
	  let t = mk_plus (mk_plus t2 (mk_integer negone)) (mk_inv t1) in
	  normalize_equation
	    id INEQ (Lazy.force coq_Zlt_left) 2 t t1 t2 tac_def
      | Kapp(Zge,[t1;t2]) ->
	  let t = mk_plus t1 (mk_inv t2) in
	  normalize_equation
	    id INEQ (Lazy.force coq_Zge_left) 2 t t1 t2 tac_def
      | Kapp(Zgt,[t1;t2]) ->
	  let t = mk_plus (mk_plus t1 (mk_integer negone)) (mk_inv t2) in
	  normalize_equation
	    id INEQ (Lazy.force coq_Zgt_left) 2 t t1 t2 tac_def
      | _ -> tac_def
    with e when catchable_exception e -> tac_def

let reintroduce id =
  (* [id] cannot be cleared if dependent: protect it by a try *)
  tclTHEN (tclTRY (clear [id])) (intro_using id)

let coq_omega gl =
  clear_tables ();
  let tactic_normalisation, system =
    List.fold_left (destructure_omega gl) ([],[]) (pf_hyps_types gl) in
  let prelude,sys =
    List.fold_left
      (fun (tac,sys) (t,(v,th,b)) ->
	 if b then
           let id = new_identifier () in
           let i = new_id () in
           tag_hypothesis id i;
           (tclTHENLIST [
	     (simplest_elim (applist (Lazy.force coq_intro_Z, [t])));
	     (intros_using [v; id]);
	     (elim_id id);
	     (clear [id]);
	     (intros_using [th;id]);
	     tac ]),
           {kind = INEQ;
	    body = [{v=intern_id v; c=one}];
            constant = zero; id = i} :: sys
	 else
           (tclTHENLIST [
	     (simplest_elim (applist (Lazy.force coq_new_var, [t])));
	     (intros_using [v;th]);
	     tac ]),
           sys)
      (tclIDTAC,[]) (dump_tables ())
  in
  let system = system @ sys in
  if !display_system_flag then display_system display_var system;
  if !old_style_flag then begin
    try
      let _ = simplify (new_id,new_var_num,display_var) false system in
      tclIDTAC gl
    with UNSOLVABLE ->
      let _,path = depend [] [] (history ()) in
      if !display_action_flag then display_action display_var path;
      (tclTHEN prelude (replay_history tactic_normalisation path)) gl
  end else begin
    try
      let path = simplify_strong (new_id,new_var_num,display_var) system in
      if !display_action_flag then display_action display_var path;
      (tclTHEN prelude (replay_history tactic_normalisation path)) gl
    with NO_CONTRADICTION -> error "Omega can't solve this system"
  end

let coq_omega = solver_time coq_omega

let nat_inject gl =
  let rec explore p t =
    try match destructurate_term t with
      | Kapp(Plus,[t1;t2]) ->
          tclTHENLIST [
	    (clever_rewrite_gen p (mk_plus (mk_inj t1) (mk_inj t2))
              ((Lazy.force coq_inj_plus),[t1;t2]));
	    (explore (P_APP 1 :: p) t1);
	    (explore (P_APP 2 :: p) t2)
          ]
      | Kapp(Mult,[t1;t2]) ->
          tclTHENLIST [
	    (clever_rewrite_gen p (mk_times (mk_inj t1) (mk_inj t2))
              ((Lazy.force coq_inj_mult),[t1;t2]));
	    (explore (P_APP 1 :: p) t1);
	    (explore (P_APP 2 :: p) t2)
          ]
      | Kapp(Minus,[t1;t2]) ->
          let id = new_identifier () in
          tclTHENS
            (tclTHEN
	       (simplest_elim (applist (Lazy.force coq_le_gt_dec, [t2;t1])))
	       (intros_using [id]))
	    [
	      tclTHENLIST [
	        (clever_rewrite_gen p
		  (mk_minus (mk_inj t1) (mk_inj t2))
                  ((Lazy.force coq_inj_minus1),[t1;t2;mkVar id]));
		(loop [id,mkApp (Lazy.force coq_le, [| t2;t1 |])]);
		(explore (P_APP 1 :: p) t1);
		(explore (P_APP 2 :: p) t2) ];
	      (tclTHEN
		 (clever_rewrite_gen p (mk_integer zero)
                    ((Lazy.force coq_inj_minus2),[t1;t2;mkVar id]))
		 (loop [id,mkApp (Lazy.force coq_gt, [| t2;t1 |])]))
	    ]
      | Kapp(S,[t']) ->
          let rec is_number t =
            try match destructurate_term t with
		Kapp(S,[t]) -> is_number t
              | Kapp(O,[]) -> true
              | _ -> false
            with e when catchable_exception e -> false
	  in
          let rec loop p t =
            try match destructurate_term t with
		Kapp(S,[t]) ->
                  (tclTHEN
                     (clever_rewrite_gen p
			(mkApp (Lazy.force coq_Zsucc, [| mk_inj t |]))
			((Lazy.force coq_inj_S),[t]))
		     (loop (P_APP 1 :: p) t))
              | _ -> explore p t
            with e when catchable_exception e -> explore p t
	  in
          if is_number t' then focused_simpl p else loop p t
      | Kapp(Pred,[t]) ->
          let t_minus_one =
	    mkApp (Lazy.force coq_minus, [| t;
		      mkApp (Lazy.force coq_S, [| Lazy.force coq_O |]) |]) in
          tclTHEN
            (clever_rewrite_gen_nat (P_APP 1 :: p) t_minus_one
               ((Lazy.force coq_pred_of_minus),[t]))
            (explore p t_minus_one)
      | Kapp(O,[]) -> focused_simpl p
      | _ -> tclIDTAC
    with e when catchable_exception e -> tclIDTAC

  and loop = function
    | [] -> tclIDTAC
    | (i,t)::lit ->
	  begin try match destructurate_prop t with
              Kapp(Le,[t1;t2]) ->
		tclTHENLIST [
		  (generalize_tac
		    [mkApp (Lazy.force coq_inj_le, [| t1;t2;mkVar i |]) ]);
		  (explore [P_APP 1; P_TYPE] t1);
		  (explore [P_APP 2; P_TYPE] t2);
		  (reintroduce i);
		  (loop lit)
                ]
            | Kapp(Lt,[t1;t2]) ->
		tclTHENLIST [
		  (generalize_tac
		    [mkApp (Lazy.force coq_inj_lt, [| t1;t2;mkVar i |]) ]);
		  (explore [P_APP 1; P_TYPE] t1);
		  (explore [P_APP 2; P_TYPE] t2);
		  (reintroduce i);
		  (loop lit)
                ]
            | Kapp(Ge,[t1;t2]) ->
		tclTHENLIST [
		  (generalize_tac
		    [mkApp (Lazy.force coq_inj_ge, [| t1;t2;mkVar i |]) ]);
		  (explore [P_APP 1; P_TYPE] t1);
		  (explore [P_APP 2; P_TYPE] t2);
		  (reintroduce i);
		  (loop lit)
                ]
            | Kapp(Gt,[t1;t2]) ->
		tclTHENLIST [
		  (generalize_tac
                    [mkApp (Lazy.force coq_inj_gt, [| t1;t2;mkVar i |]) ]);
		  (explore [P_APP 1; P_TYPE] t1);
		  (explore [P_APP 2; P_TYPE] t2);
		  (reintroduce i);
		  (loop lit)
                ]
            | Kapp(Neq,[t1;t2]) ->
		tclTHENLIST [
		  (generalize_tac
		    [mkApp (Lazy.force coq_inj_neq, [| t1;t2;mkVar i |]) ]);
		  (explore [P_APP 1; P_TYPE] t1);
		  (explore [P_APP 2; P_TYPE] t2);
		  (reintroduce i);
		  (loop lit)
                ]
            | Kapp(Eq,[typ;t1;t2]) ->
		if pf_conv_x gl typ (Lazy.force coq_nat) then
                  tclTHENLIST [
		    (generalize_tac
		      [mkApp (Lazy.force coq_inj_eq, [| t1;t2;mkVar i |]) ]);
		    (explore [P_APP 2; P_TYPE] t1);
		    (explore [P_APP 3; P_TYPE] t2);
		    (reintroduce i);
		    (loop lit)
                  ]
		else loop lit
	    | _ -> loop lit
	  with e when catchable_exception e -> loop lit end
  in
  loop (List.rev (pf_hyps_types gl)) gl

let dec_binop = function
  | Zne -> coq_dec_Zne
  | Zle -> coq_dec_Zle
  | Zlt -> coq_dec_Zlt
  | Zge -> coq_dec_Zge
  | Zgt -> coq_dec_Zgt
  | Le -> coq_dec_le
  | Lt -> coq_dec_lt
  | Ge -> coq_dec_ge
  | Gt -> coq_dec_gt
  | _ -> raise Not_found

let not_binop = function
  | Zne -> coq_not_Zne
  | Zle -> coq_Znot_le_gt
  | Zlt -> coq_Znot_lt_ge
  | Zge -> coq_Znot_ge_lt
  | Zgt -> coq_Znot_gt_le
  | Le -> coq_not_le
  | Lt -> coq_not_lt
  | Ge -> coq_not_ge
  | Gt -> coq_not_gt
  | _ -> raise Not_found

(** A decidability check : for some [t], could we build a term
    of type [decidable t] (i.e. [t\/~t]) ? Otherwise, we raise
    [Undecidable]. Note that a successful check implies that
    [t] has type Prop.
*)

exception Undecidable

let rec decidability gl t =
  match destructurate_prop t with
    | Kapp(Or,[t1;t2]) ->
	mkApp (Lazy.force coq_dec_or, [| t1; t2;
		  decidability gl t1; decidability gl t2 |])
    | Kapp(And,[t1;t2]) ->
	mkApp (Lazy.force coq_dec_and, [| t1; t2;
		  decidability gl t1; decidability gl t2 |])
    | Kapp(Iff,[t1;t2]) ->
	mkApp (Lazy.force coq_dec_iff, [| t1; t2;
		  decidability gl t1; decidability gl t2 |])
    | Kimp(t1,t2) ->
        (* This is the only situation where it's not obvious that [t]
	   is in Prop. The recursive call on [t2] will ensure that. *)
        mkApp (Lazy.force coq_dec_imp,
		 [| t1; t2; decidability gl t1; decidability gl t2 |])
    | Kapp(Not,[t1]) ->
        mkApp (Lazy.force coq_dec_not, [| t1; decidability gl t1 |])
    | Kapp(Eq,[typ;t1;t2]) ->
	begin match destructurate_type (pf_nf gl typ) with
          | Kapp(Z,[]) ->  mkApp (Lazy.force coq_dec_eq, [| t1;t2 |])
          | Kapp(Nat,[]) ->  mkApp (Lazy.force coq_dec_eq_nat, [| t1;t2 |])
          | _ -> raise Undecidable
	end
    | Kapp(op,[t1;t2]) ->
        (try mkApp (Lazy.force (dec_binop op), [| t1; t2 |])
	 with Not_found -> raise Undecidable)
    | Kapp(False,[]) -> Lazy.force coq_dec_False
    | Kapp(True,[]) -> Lazy.force coq_dec_True
    | _ -> raise Undecidable

let onClearedName id tac =
  (* We cannot ensure that hyps can be cleared (because of dependencies), *)
  (* so renaming may be necessary *)
  tclTHEN
    (tclTRY (clear [id]))
    (fun gl ->
      let id = fresh_id [] id gl in
      tclTHEN (introduction id) (tac id) gl)

let onClearedName2 id tac =
  tclTHEN
    (tclTRY (clear [id]))
    (fun gl ->
      let id1 = fresh_id [] (add_suffix id "_left") gl in
      let id2 = fresh_id [] (add_suffix id "_right") gl in
      tclTHENLIST [ introduction id1; introduction id2; tac id1 id2 ] gl)

let destructure_hyps gl =
  let rec loop = function
    | [] -> (tclTHEN nat_inject coq_omega)
    | (i,body,t)::lit ->
	begin try match destructurate_prop t with
	  | Kapp(False,[]) -> elim_id i
          | Kapp((Zle|Zge|Zgt|Zlt|Zne),[t1;t2]) -> loop lit
          | Kapp(Or,[t1;t2]) ->
              (tclTHENS
                (elim_id i)
                [ onClearedName i (fun i -> (loop ((i,None,t1)::lit)));
                  onClearedName i (fun i -> (loop ((i,None,t2)::lit))) ])
          | Kapp(And,[t1;t2]) ->
              tclTHEN
		(elim_id i)
		(onClearedName2 i (fun i1 i2 ->
		  loop ((i1,None,t1)::(i2,None,t2)::lit)))
          | Kapp(Iff,[t1;t2]) ->
	      tclTHEN
		(elim_id i)
		(onClearedName2 i (fun i1 i2 ->
		  loop ((i1,None,mkArrow t1 t2)::(i2,None,mkArrow t2 t1)::lit)))
          | Kimp(t1,t2) ->
	      (* t1 and t2 might be in Type rather than Prop.
		 For t1, the decidability check will ensure being Prop. *)
              if is_Prop (pf_type_of gl t2)
              then
		let d1 = decidability gl t1 in
		tclTHENLIST [
		  (generalize_tac [mkApp (Lazy.force coq_imp_simp,
                    [| t1; t2; d1; mkVar i|])]);
		  (onClearedName i (fun i ->
		    (loop ((i,None,mk_or (mk_not t1) t2)::lit))))
                ]
              else
		loop lit
          | Kapp(Not,[t]) ->
              begin match destructurate_prop t with
		  Kapp(Or,[t1;t2]) ->
                    tclTHENLIST [
		      (generalize_tac
                        [mkApp (Lazy.force coq_not_or,[| t1; t2; mkVar i |])]);
		      (onClearedName i (fun i ->
                        (loop ((i,None,mk_and (mk_not t1) (mk_not t2)):: lit))))
                    ]
		| Kapp(And,[t1;t2]) ->
		    let d1 = decidability gl t1 in
                    tclTHENLIST [
		      (generalize_tac
		        [mkApp (Lazy.force coq_not_and,
				[| t1; t2; d1; mkVar i |])]);
		      (onClearedName i (fun i ->
                        (loop ((i,None,mk_or (mk_not t1) (mk_not t2))::lit))))
                    ]
		| Kapp(Iff,[t1;t2]) ->
		    let d1 = decidability gl t1 in
		    let d2 = decidability gl t2 in
                    tclTHENLIST [
		      (generalize_tac
		        [mkApp (Lazy.force coq_not_iff,
				[| t1; t2; d1; d2; mkVar i |])]);
		      (onClearedName i (fun i ->
                        (loop ((i,None,
			        mk_or (mk_and t1 (mk_not t2))
				      (mk_and (mk_not t1) t2))::lit))))
                    ]
		| Kimp(t1,t2) ->
		    (* t2 must be in Prop otherwise ~(t1->t2) wouldn't be ok.
		       For t1, being decidable implies being Prop. *)
		    let d1 = decidability gl t1 in
                    tclTHENLIST [
		      (generalize_tac
		        [mkApp (Lazy.force coq_not_imp,
				[| t1; t2; d1; mkVar i |])]);
		      (onClearedName i (fun i ->
                        (loop ((i,None,mk_and t1 (mk_not t2)) :: lit))))
                    ]
		| Kapp(Not,[t]) ->
		    let d = decidability gl t in
                    tclTHENLIST [
		      (generalize_tac
			[mkApp (Lazy.force coq_not_not, [| t; d; mkVar i |])]);
		      (onClearedName i (fun i -> (loop ((i,None,t)::lit))))
                    ]
		| Kapp(op,[t1;t2]) ->
		    (try
		      let thm = not_binop op in
                      tclTHENLIST [
			(generalize_tac
			   [mkApp (Lazy.force thm, [| t1;t2;mkVar i|])]);
			(onClearedName i (fun _ -> loop lit))
                      ]
		     with Not_found -> loop lit)
		| Kapp(Eq,[typ;t1;t2]) ->
                    if !old_style_flag then begin
		      match destructurate_type (pf_nf gl typ) with
			| Kapp(Nat,_) ->
                            tclTHENLIST [
			      (simplest_elim
				(mkApp
                                  (Lazy.force coq_not_eq, [|t1;t2;mkVar i|])));
			      (onClearedName i (fun _ -> loop lit))
                            ]
			| Kapp(Z,_) ->
                            tclTHENLIST [
			      (simplest_elim
				(mkApp
				  (Lazy.force coq_not_Zeq, [|t1;t2;mkVar i|])));
			      (onClearedName i (fun _ -> loop lit))
                            ]
			| _ -> loop lit
                    end else begin
		      match destructurate_type (pf_nf gl typ) with
			| Kapp(Nat,_) ->
                               (tclTHEN
			       (convert_hyp_no_check
                                  (i,body,
				  (mkApp (Lazy.force coq_neq, [| t1;t2|]))))
			       (loop lit))
			| Kapp(Z,_) ->
                               (tclTHEN
			       (convert_hyp_no_check
                                  (i,body,
				  (mkApp (Lazy.force coq_Zne, [| t1;t2|]))))
			       (loop lit))
			| _ -> loop lit
                    end
		| _ -> loop lit
              end
          | _ -> loop lit
	with
	  | Undecidable -> loop lit
	  | e when catchable_exception e -> loop lit
	end
  in
  loop (pf_hyps gl) gl

let destructure_goal gl =
  let concl = pf_concl gl in
  let rec loop t =
    match destructurate_prop t with
      | Kapp(Not,[t]) ->
          (tclTHEN
	     (tclTHEN (unfold sp_not) intro)
	     destructure_hyps)
      | Kimp(a,b) -> (tclTHEN intro (loop b))
      | Kapp(False,[]) -> destructure_hyps
      | _ ->
	let goal_tac =
	  try
	    let dec = decidability gl t in
	    tclTHEN
	      (Tactics.refine
		 (mkApp (Lazy.force coq_dec_not_not, [| t; dec; mkNewMeta () |])))
	      intro
	  with Undecidable -> Tactics.elim_type (build_coq_False ())
	in
	tclTHEN goal_tac destructure_hyps
  in
  (loop concl) gl

let destructure_goal = all_time (destructure_goal)

let omega_solver gl =
  Coqlib.check_required_library ["Coq";"omega";"Omega"];
  let result = destructure_goal gl in
  (* if !display_time_flag then begin text_time ();
     flush Pervasives.stdout end; *)
  result


==> anc/HoTT/coq-HoTT/plugins/omega/g_omega.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(**************************************************************************)
(*                                                                        *)
(* Omega: a solver of quantifier-free problems in Presburger Arithmetic   *)
(*                                                                        *)
(* Pierre Crégut (CNET, Lannion, France)                                  *)
(*                                                                        *)
(**************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Coq_omega
open Refiner

let omega_tactic l =
  let tacs = List.map
    (function
       | "nat" -> Tacinterp.interp <:tactic<zify_nat>>
       | "positive" -> Tacinterp.interp <:tactic<zify_positive>>
       | "N" -> Tacinterp.interp <:tactic<zify_N>>
       | "Z" -> Tacinterp.interp <:tactic<zify_op>>
       | s -> Errors.error ("No Omega knowledge base for type "^s))
    (Util.List.uniquize (List.sort compare l))
  in
  tclTHEN
    (tclREPEAT (tclPROGRESS (tclTHENLIST tacs)))
    omega_solver


TACTIC EXTEND omega
|  [ "omega" ] -> [ omega_tactic [] ]
END

TACTIC EXTEND omega'
| [ "omega" "with" ne_ident_list(l) ] ->
    [ omega_tactic (List.map Names.Id.to_string l) ]
| [ "omega" "with" "*" ] -> [ omega_tactic ["nat";"positive";"N";"Z"] ]
END



==> anc/HoTT/coq-HoTT/plugins/omega/omega.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(**************************************************************************)
(*                                                                        *)
(* Omega: a solver of quantifier-free problems in Presburger Arithmetic   *)
(*                                                                        *)
(* Pierre Crégut (CNET, Lannion, France)                                  *)
(*                                                                        *)
(* 13/10/2002 : modified to cope with an external numbering of equations  *)
(*   and hypothesis. Its use for Omega is not more complex and it makes   *)
(*   things much simpler for the reflexive version where we should limit  *)
(*   the number of source of numbering.                                   *)
(**************************************************************************)

module type INT = sig
  type bigint
  val less_than : bigint -> bigint -> bool
  val add : bigint -> bigint -> bigint
  val sub : bigint -> bigint -> bigint
  val mult : bigint -> bigint -> bigint
  val euclid : bigint -> bigint -> bigint * bigint
  val neg : bigint -> bigint
  val zero : bigint
  val one : bigint
  val to_string : bigint -> string
end

let debug = ref false

module MakeOmegaSolver (Int:INT) = struct

type bigint = Int.bigint
let (<?) = Int.less_than
let (<=?) x y = Int.less_than x y or x = y
let (>?) x y = Int.less_than y x
let (>=?) x y = Int.less_than y x or x = y
let (=?) = (=)
let (+) = Int.add
let (-) = Int.sub
let ( * ) = Int.mult
let (/) x y = fst (Int.euclid x y)
let (mod) x y = snd (Int.euclid x y)
let zero = Int.zero
let one = Int.one
let two = one + one
let negone = Int.neg one
let abs x = if Int.less_than x zero then Int.neg x else x
let string_of_bigint = Int.to_string
let neg = Int.neg

(* To ensure that polymorphic (<) is not used mistakenly on big integers *)
(* Warning: do not use (=) either on big int *)
let (<) = ((<) : int -> int -> bool)
let (>) = ((>) : int -> int -> bool)
let (<=) = ((<=) : int -> int -> bool)
let (>=) = ((>=) : int -> int -> bool)

let pp i = print_int i; print_newline (); flush stdout

let push v l = l := v :: !l

let rec pgcd x y = if y =? zero then x else pgcd y (x mod y)

let pgcd_l = function
  | [] -> failwith "pgcd_l"
  | x :: l -> List.fold_left pgcd x l

let floor_div a b =
  match a >=? zero , b >? zero with
    | true,true -> a / b
    | false,false -> a / b
    | true, false -> (a-one) / b - one
    | false,true  -> (a+one) / b - one

type coeff = {c: bigint ; v: int}

type linear = coeff list

type eqn_kind = EQUA | INEQ | DISE

type afine = {
  (* a number uniquely identifying the equation *)
  id: int ;
  (* a boolean true for an eq, false for an ineq (Sigma a_i x_i >= 0) *)
  kind: eqn_kind;
  (* the variables and their coefficient *)
  body: coeff list;
  (* a constant *)
  constant: bigint }

type state_action = {
  st_new_eq : afine;
  st_def    : afine;
  st_orig   : afine;
  st_coef   : bigint;
  st_var    : int }

type action =
  | DIVIDE_AND_APPROX of afine * afine * bigint * bigint
  | NOT_EXACT_DIVIDE of afine * bigint
  | FORGET_C of int
  | EXACT_DIVIDE of afine * bigint
  | SUM of int * (bigint * afine) * (bigint * afine)
  | STATE of state_action
  | HYP of afine
  | FORGET   of int * int
  | FORGET_I of int * int
  | CONTRADICTION of afine * afine
  | NEGATE_CONTRADICT of afine * afine * bool
  | MERGE_EQ of int * afine * int
  | CONSTANT_NOT_NUL of int * bigint
  | CONSTANT_NUL of int
  | CONSTANT_NEG of int * bigint
  | SPLIT_INEQ of afine * (int * action list) * (int * action list)
  | WEAKEN of int * bigint

exception UNSOLVABLE

exception NO_CONTRADICTION

let display_eq print_var (l,e) =
  let _ =
    List.fold_left
      (fun not_first f ->
	 print_string
	   (if f.c <? zero then "- " else if not_first then "+ " else "");
	 let c = abs f.c in
	 if c =? one then
	   Printf.printf "%s " (print_var f.v)
	 else
	   Printf.printf "%s %s " (string_of_bigint c) (print_var f.v);
	 true)
      false l
  in
  if e >? zero then
    Printf.printf "+ %s " (string_of_bigint e)
  else if e <? zero then
    Printf.printf "- %s " (string_of_bigint (abs e))

let rec trace_length l =
  let action_length accu = function
    | SPLIT_INEQ (_,(_,l1),(_,l2)) ->
	accu + one + trace_length l1 + trace_length l2
    | _ -> accu + one in
  List.fold_left action_length zero l

let operator_of_eq = function
  | EQUA -> "=" | DISE -> "!=" | INEQ -> ">="

let kind_of = function
  | EQUA -> "equation" | DISE -> "disequation" | INEQ -> "inequation"

let display_system print_var l =
  List.iter
    (fun { kind=b; body=e; constant=c; id=id} ->
       Printf.printf "E%d: " id;
       display_eq print_var (e,c);
       Printf.printf "%s 0\n" (operator_of_eq b))
    l;
  print_string "------------------------\n\n"

let display_inequations print_var l =
  List.iter (fun e -> display_eq print_var e;print_string ">= 0\n") l;
  print_string "------------------------\n\n"

let sbi = string_of_bigint

let rec display_action print_var = function
  | act :: l -> begin match act with
      | DIVIDE_AND_APPROX (e1,e2,k,d) ->
          Printf.printf
            "Inequation E%d is divided by %s and the constant coefficient is \
            rounded by substracting %s.\n" e1.id (sbi k) (sbi d)
      | NOT_EXACT_DIVIDE (e,k) ->
          Printf.printf
            "Constant in equation E%d is not divisible by the pgcd \
            %s of its other coefficients.\n" e.id (sbi k)
      | EXACT_DIVIDE (e,k) ->
          Printf.printf
            "Equation E%d is divided by the pgcd \
            %s of its coefficients.\n" e.id (sbi k)
      | WEAKEN (e,k) ->
          Printf.printf
            "To ensure a solution in the dark shadow \
            the equation E%d is weakened by %s.\n" e (sbi k)
      | SUM (e,(c1,e1),(c2,e2)) ->
          Printf.printf
            "We state %s E%d = %s %s E%d + %s %s E%d.\n"
            (kind_of e1.kind) e (sbi c1) (kind_of e1.kind) e1.id (sbi c2)
            (kind_of e2.kind) e2.id
      | STATE { st_new_eq = e } ->
          Printf.printf "We define a new equation E%d: " e.id;
          display_eq print_var (e.body,e.constant);
          print_string (operator_of_eq e.kind); print_string " 0"
      | HYP e ->
          Printf.printf "We define E%d: " e.id;
          display_eq print_var (e.body,e.constant);
          print_string (operator_of_eq e.kind); print_string " 0\n"
      | FORGET_C e ->  Printf.printf "E%d is trivially satisfiable.\n" e
      | FORGET (e1,e2) -> Printf.printf "E%d subsumes E%d.\n" e1 e2
      | FORGET_I (e1,e2) -> Printf.printf "E%d subsumes E%d.\n" e1 e2
      | MERGE_EQ (e,e1,e2) ->
         Printf.printf "E%d and E%d can be merged into E%d.\n" e1.id e2 e
      | CONTRADICTION (e1,e2) ->
          Printf.printf
            "Equations E%d and E%d imply a contradiction on their \
            constant factors.\n" e1.id e2.id
      | NEGATE_CONTRADICT(e1,e2,b) ->
          Printf.printf
            "Equations E%d and E%d state that their body is at the same time \
            equal and different\n" e1.id e2.id
      | CONSTANT_NOT_NUL (e,k) ->
          Printf.printf "Equation E%d states %s = 0.\n" e (sbi k)
      | CONSTANT_NEG(e,k) ->
          Printf.printf "Equation E%d states %s >= 0.\n" e (sbi k)
      | CONSTANT_NUL e ->
          Printf.printf "Inequation E%d states 0 != 0.\n" e
      | SPLIT_INEQ (e,(e1,l1),(e2,l2)) ->
          Printf.printf "Equation E%d is split in E%d and E%d\n\n" e.id e1 e2;
          display_action print_var l1;
          print_newline ();
          display_action print_var l2;
          print_newline ()
    end; display_action print_var l
  | [] ->
      flush stdout

let default_print_var v = Printf.sprintf "X%d" v (* For debugging *)

(*""*)
let add_event, history, clear_history =
  let accu = ref [] in
  (fun (v:action) -> if !debug then display_action default_print_var [v]; push v accu),
  (fun () -> !accu),
  (fun () -> accu := [])

let nf_linear = Sort.list (fun x y -> x.v > y.v)

let nf ((b : bool),(e,(x : int))) = (b,(nf_linear e,x))

let map_eq_linear f =
  let rec loop = function
    | x :: l -> let c = f x.c in if c=?zero then loop l else {v=x.v; c=c} :: loop l
    | [] -> []
  in
  loop

let map_eq_afine f e =
  { id = e.id; kind = e.kind; body = map_eq_linear f e.body;
    constant = f e.constant }

let negate_eq = map_eq_afine (fun x -> neg x)

let rec sum p0 p1 = match (p0,p1) with
  | ([], l) -> l | (l, []) -> l
  | (((x1::l1) as l1'), ((x2::l2) as l2')) ->
      if x1.v = x2.v then
	let c = x1.c + x2.c in
	if c =? zero then sum l1 l2 else {v=x1.v;c=c} :: sum l1 l2
      else if x1.v > x2.v then
	x1 :: sum l1 l2'
      else
	x2 :: sum l1' l2

let sum_afine new_eq_id eq1 eq2 =
  { kind = eq1.kind; id = new_eq_id ();
    body = sum eq1.body eq2.body; constant = eq1.constant + eq2.constant }

exception FACTOR1

let rec chop_factor_1 = function
  | x :: l ->
    if abs x.c =? one then x,l else let (c',l') = chop_factor_1 l in (c',x::l')
  | [] -> raise FACTOR1

exception CHOPVAR

let rec chop_var v = function
  | f :: l -> if f.v = v then f,l else let (f',l') = chop_var v l in (f',f::l')
  | [] -> raise CHOPVAR

let normalize ({id=id; kind=eq_flag; body=e; constant =x} as eq) =
  if e = [] then begin
    match eq_flag with
      | EQUA ->
          if x =? zero then [] else begin
            add_event (CONSTANT_NOT_NUL(id,x)); raise UNSOLVABLE
         end
      | DISE ->
          if x <> zero then [] else begin
            add_event (CONSTANT_NUL id); raise UNSOLVABLE
          end
      | INEQ ->
          if x >=? zero then [] else begin
            add_event (CONSTANT_NEG(id,x)); raise UNSOLVABLE
          end
  end else
    let gcd = pgcd_l (List.map (fun f -> abs f.c) e) in
    if eq_flag=EQUA & x mod gcd <> zero then begin
      add_event (NOT_EXACT_DIVIDE (eq,gcd)); raise UNSOLVABLE
    end else if eq_flag=DISE & x mod gcd <> zero then begin
      add_event (FORGET_C eq.id); []
    end else if gcd <> one then begin
      let c = floor_div x gcd in
      let d = x - c * gcd in
      let new_eq = {id=id; kind=eq_flag; constant=c;
                    body=map_eq_linear (fun c -> c / gcd) e} in
      add_event (if eq_flag=EQUA or eq_flag = DISE then EXACT_DIVIDE(eq,gcd)
                 else DIVIDE_AND_APPROX(eq,new_eq,gcd,d));
      [new_eq]
    end else [eq]

let eliminate_with_in new_eq_id {v=v;c=c_unite} eq2
                        ({body=e1; constant=c1} as eq1) =
  try
    let (f,_) = chop_var v e1 in
    let coeff = if c_unite=?one then neg f.c else if c_unite=? negone then f.c
                else failwith "eliminate_with_in" in
    let res = sum_afine new_eq_id eq1 (map_eq_afine (fun c -> c * coeff) eq2) in
    add_event (SUM (res.id,(one,eq1),(coeff,eq2))); res
  with CHOPVAR -> eq1

let omega_mod a b = a - b * floor_div (two * a + b) (two * b)
let banerjee_step (new_eq_id,new_var_id,print_var) original l1 l2 =
  let e = original.body in
  let sigma = new_var_id () in
  let smallest,var =
    try
      List.fold_left (fun (v,p) c ->  if v >? (abs c.c) then abs c.c,c.v else (v,p))
              (abs (List.hd e).c, (List.hd e).v) (List.tl e)
    with Failure "tl" -> display_system print_var [original] ; failwith "TL" in
  let m = smallest + one in
  let new_eq =
    { constant = omega_mod original.constant m;
      body = {c= neg m;v=sigma} ::
             map_eq_linear (fun a -> omega_mod a m) original.body;
      id = new_eq_id (); kind = EQUA } in
  let definition =
    { constant = neg (floor_div (two * original.constant + m) (two * m));
      body = map_eq_linear (fun a -> neg (floor_div (two * a + m) (two * m)))
                             original.body;
      id = new_eq_id (); kind = EQUA } in
  add_event (STATE {st_new_eq = new_eq; st_def = definition;
		    st_orig = original; st_coef = m; st_var = sigma});
  let new_eq = List.hd (normalize new_eq) in
  let eliminated_var, def = chop_var var new_eq.body in
  let other_equations =
    Util.List.map_append
      (fun e ->
        normalize (eliminate_with_in new_eq_id eliminated_var new_eq e)) l1 in
  let inequations =
    Util.List.map_append
      (fun e ->
        normalize (eliminate_with_in new_eq_id eliminated_var new_eq e)) l2 in
  let original' = eliminate_with_in new_eq_id eliminated_var new_eq original in
  let mod_original = map_eq_afine (fun c -> c / m) original' in
  add_event (EXACT_DIVIDE (original',m));
  List.hd (normalize mod_original),other_equations,inequations

let rec eliminate_one_equation ((new_eq_id,new_var_id,print_var) as new_ids) (e,other,ineqs) =
  if !debug then display_system print_var (e::other);
  try
    let v,def = chop_factor_1 e.body in
    (Util.List.map_append
      (fun e' -> normalize (eliminate_with_in new_eq_id v e e')) other,
     Util.List.map_append
       (fun e' -> normalize (eliminate_with_in new_eq_id v e e')) ineqs)
  with FACTOR1 ->
    eliminate_one_equation new_ids (banerjee_step new_ids e other ineqs)

let rec banerjee ((_,_,print_var) as new_ids) (sys_eq,sys_ineq) =
  let rec fst_eq_1 = function
     (eq::l) ->
        if List.exists (fun x -> abs x.c =? one) eq.body then eq,l
        else let (eq',l') = fst_eq_1 l in (eq',eq::l')
   | [] -> raise Not_found in
  match sys_eq with
     [] -> if !debug then display_system print_var sys_ineq; sys_ineq
   | (e1::rest) ->
       let eq,other = try fst_eq_1 sys_eq with Not_found -> (e1,rest) in
       if eq.body = [] then
         if eq.constant =? zero then begin
           add_event (FORGET_C eq.id); banerjee new_ids (other,sys_ineq)
         end else begin
           add_event (CONSTANT_NOT_NUL(eq.id,eq.constant)); raise UNSOLVABLE
         end
       else
	 banerjee new_ids
	   (eliminate_one_equation new_ids (eq,other,sys_ineq))

type kind = INVERTED | NORMAL

let redundancy_elimination new_eq_id system =
  let normal = function
     ({body=f::_} as e) when f.c <? zero ->  negate_eq e, INVERTED
   | e -> e,NORMAL in
  let table = Hashtbl.create 7 in
  List.iter
    (fun e ->
       let ({body=ne} as nx) ,kind = normal e in
       if ne = [] then
         if nx.constant <? zero then begin
           add_event (CONSTANT_NEG(nx.id,nx.constant)); raise UNSOLVABLE
         end else add_event (FORGET_C nx.id)
       else
       try
         let (optnormal,optinvert) = Hashtbl.find table ne in
         let final =
           if kind = NORMAL then begin
             match optnormal with
                Some v ->
                  let kept =
                    if v.constant <? nx.constant
                    then begin add_event (FORGET (v.id,nx.id));v end
                    else begin add_event (FORGET (nx.id,v.id));nx end in
                  (Some(kept),optinvert)
              | None -> Some nx,optinvert
           end else begin
             match optinvert with
                Some v ->
                  let _kept =
                    if v.constant >? nx.constant
                    then begin add_event (FORGET_I (v.id,nx.id));v end
                    else begin add_event (FORGET_I (nx.id,v.id));nx end in
                  (optnormal,Some(if v.constant >? nx.constant then v else nx))
              | None -> optnormal,Some nx
           end in
         begin match final with
            (Some high, Some low) ->
              if high.constant <? low.constant then begin
                add_event(CONTRADICTION (high,negate_eq low));
                raise UNSOLVABLE
              end
          | _ -> () end;
         Hashtbl.remove table ne;
         Hashtbl.add table ne final
       with Not_found ->
         Hashtbl.add table ne
           (if kind = NORMAL then (Some nx,None) else (None,Some nx)))
    system;
  let accu_eq = ref [] in
  let accu_ineq = ref [] in
  Hashtbl.iter
    (fun p0 p1 -> match (p0,p1) with
       | (e, (Some x, Some y)) when x.constant =? y.constant ->
           let id=new_eq_id () in
           add_event (MERGE_EQ(id,x,y.id));
           push {id=id; kind=EQUA; body=x.body; constant=x.constant} accu_eq
       | (e, (optnorm,optinvert)) ->
           begin match optnorm with
               Some x -> push x accu_ineq | _ -> () end;
           begin match optinvert with
               Some x -> push (negate_eq x) accu_ineq | _ -> () end)
    table;
  !accu_eq,!accu_ineq

exception SOLVED_SYSTEM

let select_variable system =
  let table = Hashtbl.create 7 in
  let push v c=
    try let r = Hashtbl.find table v in r := max !r (abs c)
    with Not_found -> Hashtbl.add table v (ref (abs c)) in
  List.iter (fun {body=l} -> List.iter (fun f -> push f.v f.c) l) system;
  let vmin,cmin = ref (-1), ref zero in
  let var_cpt = ref 0 in
  Hashtbl.iter
    (fun v ({contents =  c}) ->
       incr var_cpt;
       if c <? !cmin or !vmin = (-1) then begin vmin := v; cmin := c end)
    table;
  if !var_cpt < 1 then raise SOLVED_SYSTEM;
  !vmin

let classify v system =
  List.fold_left
    (fun (not_occ,below,over) eq ->
       try let f,eq' = chop_var v eq.body in
       if f.c >=? zero then (not_occ,((f.c,eq) :: below),over)
       else (not_occ,below,((neg f.c,eq) :: over))
       with CHOPVAR -> (eq::not_occ,below,over))
    ([],[],[]) system

let product new_eq_id dark_shadow low high =
  List.fold_left
    (fun accu (a,eq1) ->
       List.fold_left
         (fun accu (b,eq2) ->
            let eq =
              sum_afine new_eq_id (map_eq_afine (fun c -> c * b) eq1)
                (map_eq_afine (fun c -> c * a) eq2) in
            add_event(SUM(eq.id,(b,eq1),(a,eq2)));
            match normalize eq with
	      | [eq] ->
                  let final_eq =
                    if dark_shadow then
                      let delta = (a - one) * (b - one) in
                      add_event(WEAKEN(eq.id,delta));
                      {id = eq.id; kind=INEQ; body = eq.body;
                       constant = eq.constant - delta}
                    else eq
                  in final_eq :: accu
              | (e::_) -> failwith "Product dardk"
              | [] -> accu)
         accu high)
    [] low

let fourier_motzkin (new_eq_id,_,print_var) dark_shadow system =
  let v = select_variable system in
  let (ineq_out, ineq_low,ineq_high) = classify v system in
  let expanded = ineq_out @ product new_eq_id dark_shadow ineq_low ineq_high in
  if !debug then display_system print_var expanded; expanded

let simplify ((new_eq_id,new_var_id,print_var) as new_ids) dark_shadow system =
  if List.exists (fun e -> e.kind = DISE) system then
    failwith "disequation in simplify";
  clear_history ();
  List.iter (fun e -> add_event (HYP e)) system;
  let system = Util.List.map_append normalize system in
  let eqs,ineqs = List.partition (fun e -> e.kind=EQUA) system in
  let simp_eq,simp_ineq = redundancy_elimination new_eq_id ineqs in
  let system = (eqs @ simp_eq,simp_ineq) in
  let rec loop1a system =
    let sys_ineq = banerjee new_ids system in
    loop1b sys_ineq
  and loop1b sys_ineq =
    let simp_eq,simp_ineq = redundancy_elimination new_eq_id sys_ineq in
    if simp_eq = [] then simp_ineq else loop1a (simp_eq,simp_ineq)
  in
  let rec loop2 system =
    try
      let expanded = fourier_motzkin new_ids dark_shadow system in
      loop2 (loop1b expanded)
    with SOLVED_SYSTEM ->
      if !debug then display_system print_var system; system
  in
  loop2 (loop1a system)

let rec depend relie_on accu = function
  | act :: l ->
      begin match act with
	| DIVIDE_AND_APPROX (e,_,_,_) ->
            if List.mem e.id relie_on then depend relie_on (act::accu) l
            else depend relie_on accu l
	| EXACT_DIVIDE (e,_) ->
            if List.mem e.id relie_on then depend relie_on (act::accu) l
            else depend relie_on accu l
	| WEAKEN (e,_) ->
            if List.mem e relie_on then depend relie_on (act::accu) l
            else depend relie_on accu l
	| SUM (e,(_,e1),(_,e2)) ->
            if List.mem e relie_on then
	      depend (e1.id::e2.id::relie_on) (act::accu) l
            else
	      depend relie_on accu l
	| STATE {st_new_eq=e;st_orig=o} ->
            if List.mem e.id relie_on then depend (o.id::relie_on) (act::accu) l
            else depend relie_on accu l
	| HYP e ->
            if List.mem e.id relie_on then depend relie_on (act::accu) l
            else depend relie_on accu l
	| FORGET_C _ -> depend relie_on accu l
	| FORGET _ -> depend relie_on accu l
	| FORGET_I _ -> depend relie_on accu l
	| MERGE_EQ (e,e1,e2) ->
            if List.mem e relie_on then
	      depend (e1.id::e2::relie_on) (act::accu) l
            else
	      depend relie_on accu l
	| NOT_EXACT_DIVIDE (e,_) -> depend (e.id::relie_on) (act::accu) l
	| CONTRADICTION (e1,e2) ->
	    depend (e1.id::e2.id::relie_on) (act::accu) l
	| CONSTANT_NOT_NUL (e,_) -> depend (e::relie_on) (act::accu) l
	| CONSTANT_NEG (e,_) -> depend (e::relie_on) (act::accu) l
	| CONSTANT_NUL e -> depend (e::relie_on) (act::accu) l
	| NEGATE_CONTRADICT (e1,e2,_) ->
            depend (e1.id::e2.id::relie_on) (act::accu) l
	| SPLIT_INEQ _ -> failwith "depend"
      end
  | [] -> relie_on, accu

(*
let depend relie_on accu trace =
  Printf.printf "Longueur de la trace initiale : %d\n"
    (trace_length trace + trace_length accu);
  let rel',trace' = depend relie_on accu trace in
  Printf.printf "Longueur de la trace simplifiée : %d\n" (trace_length trace');
  rel',trace'
*)

let solve (new_eq_id,new_eq_var,print_var) system =
  try let _ = simplify new_eq_id false system in failwith "no contradiction"
  with UNSOLVABLE -> display_action print_var (snd (depend [] [] (history ())))

let negation (eqs,ineqs) =
  let diseq,_ = List.partition (fun e -> e.kind = DISE) ineqs in
  let normal = function
    | ({body=f::_} as e) when f.c <? zero ->  negate_eq e, INVERTED
    | e -> e,NORMAL in
  let table = Hashtbl.create 7 in
  List.iter (fun e ->
               let {body=ne;constant=c} ,kind = normal e in
               Hashtbl.add table (ne,c) (kind,e)) diseq;
  List.iter (fun e ->
               assert (e.kind = EQUA);
               let {body=ne;constant=c},kind = normal e in
               try
		 let (kind',e') = Hashtbl.find table (ne,c) in
		 add_event (NEGATE_CONTRADICT (e,e',kind=kind'));
		 raise UNSOLVABLE
               with Not_found -> ()) eqs

exception FULL_SOLUTION of action list * int list

let simplify_strong ((new_eq_id,new_var_id,print_var) as new_ids) system =
  clear_history ();
  List.iter (fun e -> add_event (HYP e)) system;
  (* Initial simplification phase *)
  let rec loop1a system =
    negation system;
    let sys_ineq = banerjee new_ids system in
    loop1b sys_ineq
  and loop1b sys_ineq =
    let dise,ine = List.partition (fun e -> e.kind = DISE) sys_ineq in
    let simp_eq,simp_ineq = redundancy_elimination new_eq_id ine in
    if simp_eq = [] then dise @ simp_ineq
    else loop1a (simp_eq,dise @ simp_ineq)
  in
  let rec loop2 system =
    try
      let expanded = fourier_motzkin new_ids false system in
      loop2 (loop1b expanded)
    with SOLVED_SYSTEM -> if !debug then display_system print_var system; system
  in
  let rec explode_diseq = function
    | (de::diseq,ineqs,expl_map) ->
	let id1 = new_eq_id ()
	and id2 = new_eq_id () in
	let e1 =
          {id = id1; kind=INEQ; body = de.body; constant = de.constant -one} in
	let e2 =
	  {id = id2; kind=INEQ; body = map_eq_linear neg de.body;
           constant = neg de.constant - one} in
	let new_sys =
          List.map (fun (what,sys) -> ((de.id,id1,true)::what, e1::sys))
	    ineqs @
          List.map (fun (what,sys) -> ((de.id,id2,false)::what,e2::sys))
	    ineqs
	in
	explode_diseq (diseq,new_sys,(de.id,(de,id1,id2))::expl_map)
    | ([],ineqs,expl_map) -> ineqs,expl_map
  in
  try
    let system = Util.List.map_append normalize system in
    let eqs,ineqs = List.partition (fun e -> e.kind=EQUA) system in
    let dise,ine = List.partition (fun e -> e.kind = DISE) ineqs in
    let simp_eq,simp_ineq = redundancy_elimination new_eq_id ine in
    let system = (eqs @ simp_eq,simp_ineq @ dise) in
    let system' = loop1a system in
    let diseq,ineq = List.partition (fun e -> e.kind = DISE) system' in
    let first_segment = history () in
    let sys_exploded,explode_map = explode_diseq (diseq,[[],ineq],[]) in
    let all_solutions =
      List.map
        (fun (decomp,sys) ->
           clear_history ();
           try let _ = loop2 sys in raise NO_CONTRADICTION
           with UNSOLVABLE ->
             let relie_on,path = depend [] [] (history ()) in
             let dc,_ = List.partition (fun (_,id,_) -> List.mem id relie_on) decomp in
             let red = List.map (fun (x,_,_) -> x) dc in
             (red,relie_on,decomp,path))
        sys_exploded
    in
    let max_count sys =
      let tbl = Hashtbl.create 7 in
      let augment x =
        try incr (Hashtbl.find tbl x)
	with Not_found -> Hashtbl.add tbl x (ref 1) in
      let eq = ref (-1) and c = ref 0 in
      List.iter (function
		   | ([],r_on,_,path) -> raise (FULL_SOLUTION (path,r_on))
                   | (l,_,_,_) -> List.iter augment l) sys;
      Hashtbl.iter (fun x v -> if !v > !c then begin eq := x; c := !v end) tbl;
      !eq
    in
    let rec solve systems =
      try
	let id = max_count systems in
        let rec sign = function
	  | ((id',_,b)::l) -> if id=id' then b else sign l
          | [] -> failwith "solve" in
        let s1,s2 =
          List.partition (fun (_,_,decomp,_) -> sign decomp) systems in
        let s1' =
	  List.map (fun (dep,ro,dc,pa) -> (Util.List.except id dep,ro,dc,pa)) s1 in
        let s2' =
	  List.map (fun (dep,ro,dc,pa) -> (Util.List.except id dep,ro,dc,pa)) s2 in
        let (r1,relie1) = solve s1'
	and (r2,relie2) = solve s2' in
	let (eq,id1,id2) = List.assoc id explode_map in
	[SPLIT_INEQ(eq,(id1,r1),(id2, r2))], eq.id :: Util.List.union relie1 relie2
      with FULL_SOLUTION (x0,x1) -> (x0,x1)
    in
    let act,relie_on = solve all_solutions in
    snd(depend relie_on act first_segment)
  with UNSOLVABLE -> snd (depend [] [] (history ()))

end


==> anc/HoTT/coq-HoTT/plugins/omega/omega_plugin.mllib <==
Omega
Coq_omega
G_omega
Omega_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/omega/vo.itarget <==
OmegaLemmas.vo
OmegaPlugin.vo
Omega.vo
PreOmega.vo


==> anc/HoTT/coq-HoTT/plugins/plugins.itarget <==
pluginsopt.otarget
pluginsbyte.otarget
pluginsvo.otarget

==> anc/HoTT/coq-HoTT/plugins/pluginsbyte.itarget <==
btauto/btauto_plugin.cma
setoid_ring/newring_plugin.cma
extraction/extraction_plugin.cma
decl_mode/decl_mode_plugin.cma
firstorder/ground_plugin.cma
rtauto/rtauto_plugin.cma
fourier/fourier_plugin.cma
romega/romega_plugin.cma
omega/omega_plugin.cma
micromega/micromega_plugin.cma
xml/xml_plugin.cma
cc/cc_plugin.cma
nsatz/nsatz_plugin.cma
funind/recdef_plugin.cma
syntax/ascii_syntax_plugin.cma
syntax/nat_syntax_plugin.cma
syntax/numbers_syntax_plugin.cma
syntax/r_syntax_plugin.cma
syntax/string_syntax_plugin.cma
syntax/z_syntax_plugin.cma
quote/quote_plugin.cma


==> anc/HoTT/coq-HoTT/plugins/pluginsdyn.itarget <==
btauto/btauto_plugin.cmxs
field/field_plugin.cmxs
setoid_ring/newring_plugin.cmxs
extraction/extraction_plugin.cmxs
decl_mode/decl_mode_plugin.cmxs
firstorder/ground_plugin.cmxs
rtauto/rtauto_plugin.cmxs
fourier/fourier_plugin.cmxs
romega/romega_plugin.cmxs
omega/omega_plugin.cmxs
micromega/micromega_plugin.cmxs
xml/xml_plugin.cmxs
subtac/subtac_plugin.cmxs
ring/ring_plugin.cmxs
cc/cc_plugin.cmxs
nsatz/nsatz_plugin.cmxs
funind/recdef_plugin.cmxs
syntax/ascii_syntax_plugin.cmxs
syntax/nat_syntax_plugin.cmxs
syntax/numbers_syntax_plugin.cmxs
syntax/r_syntax_plugin.cmxs
syntax/string_syntax_plugin.cmxs
syntax/z_syntax_plugin.cmxs
quote/quote_plugin.cmxs


==> anc/HoTT/coq-HoTT/plugins/pluginsopt.itarget <==
btauto/btauto_plugin.cmxa
setoid_ring/newring_plugin.cmxa
extraction/extraction_plugin.cmxa
decl_mode/decl_mode_plugin.cmxa
firstorder/ground_plugin.cmxa
rtauto/rtauto_plugin.cmxa
fourier/fourier_plugin.cmxa
romega/romega_plugin.cmxa
omega/omega_plugin.cmxa
micromega/micromega_plugin.cmxa
xml/xml_plugin.cmxa
cc/cc_plugin.cmxa
nsatz/nsatz_plugin.cmxa
funind/recdef_plugin.cmxa
syntax/ascii_syntax_plugin.cmxa
syntax/nat_syntax_plugin.cmxa
syntax/numbers_syntax_plugin.cmxa
syntax/r_syntax_plugin.cmxa
syntax/string_syntax_plugin.cmxa
syntax/z_syntax_plugin.cmxa
quote/quote_plugin.cmxa


==> anc/HoTT/coq-HoTT/plugins/pluginsvo.itarget <==
btauto/vo.otarget
fourier/vo.otarget
funind/vo.otarget
nsatz/vo.otarget
micromega/vo.otarget
omega/vo.otarget
quote/vo.otarget
romega/vo.otarget
rtauto/vo.otarget
setoid_ring/vo.otarget
extraction/vo.otarget


==> anc/HoTT/coq-HoTT/plugins/quote/Quote.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Declare ML Module "quote_plugin".

(***********************************************************************
  The "abstract" type index is defined to represent variables.

  index : Set
  index_eq : index -> bool
  index_eq_prop: (n,m:index)(index_eq n m)=true -> n=m
  index_lt : index -> bool
  varmap : Type -> Type.
  varmap_find : (A:Type)A -> index -> (varmap A) -> A.

  The first arg. of varmap_find is the default value to take
  if the object is not found in the varmap.

  index_lt defines a total well-founded order, but we don't prove that.

***********************************************************************)

Set Implicit Arguments.

Section variables_map.

Variable A : Type.

Inductive varmap : Type :=
  | Empty_vm : varmap
  | Node_vm : A -> varmap -> varmap -> varmap.

Inductive index : Set :=
  | Left_idx : index -> index
  | Right_idx : index -> index
  | End_idx : index.

Fixpoint varmap_find (default_value:A) (i:index) (v:varmap) {struct v} : A :=
  match i, v with
  | End_idx, Node_vm x _ _ => x
  | Right_idx i1, Node_vm x v1 v2 => varmap_find default_value i1 v2
  | Left_idx i1, Node_vm x v1 v2 => varmap_find default_value i1 v1
  | _, _ => default_value
  end.

Fixpoint index_eq (n m:index) {struct m} : bool :=
  match n, m with
  | End_idx, End_idx => true
  | Left_idx n', Left_idx m' => index_eq n' m'
  | Right_idx n', Right_idx m' => index_eq n' m'
  | _, _ => false
  end.

Fixpoint index_lt (n m:index) {struct m} : bool :=
  match n, m with
  | End_idx, Left_idx _ => true
  | End_idx, Right_idx _ => true
  | Left_idx n', Right_idx m' => true
  | Right_idx n', Right_idx m' => index_lt n' m'
  | Left_idx n', Left_idx m' => index_lt n' m'
  | _, _ => false
  end.

Lemma index_eq_prop : forall n m:index, index_eq n m = true -> n = m.
  simple induction n; simple induction m; simpl; intros.
  rewrite (H i0 H1); reflexivity.
  discriminate.
  discriminate.
  discriminate.
  rewrite (H i0 H1); reflexivity.
  discriminate.
  discriminate.
  discriminate.
  reflexivity.
Qed.

End variables_map.

Unset Implicit Arguments.


==> anc/HoTT/coq-HoTT/plugins/quote/g_quote.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Tacexpr
open Quote

let make_cont k x =
  let k = TacDynamic(Loc.ghost, Tacinterp.tactic_in (fun _ -> k)) in
  let x = TacDynamic(Loc.ghost, Pretyping.constr_in x) in
  let tac = <:tactic<let cont := $k in cont $x>> in
  Tacinterp.interp tac

TACTIC EXTEND quote
  [ "quote" ident(f) ] -> [ quote f [] ]
| [ "quote" ident(f) "[" ne_ident_list(lc) "]"] -> [ quote f lc ]
| [ "quote" ident(f) "in" constr(c) "using" tactic(k) ] ->
  [ gen_quote (make_cont k) c f [] ]
| [ "quote" ident(f) "[" ne_ident_list(lc) "]"
    "in" constr(c) "using" tactic(k) ] ->
  [ gen_quote (make_cont k) c f lc ]
END


==> anc/HoTT/coq-HoTT/plugins/quote/quote.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* The `Quote' tactic *)

(* The basic idea is to automatize the inversion of interpetation functions
   in 2-level approach

   Examples are given in \texttt{theories/DEMOS/DemoQuote.v}

   Suppose you have a langage \texttt{L} of 'abstract terms'
   and a type \texttt{A} of 'concrete terms'
   and a function \texttt{f : L -> (varmap A L) -> A}.

   Then, the tactic \texttt{quote f} will replace an
   expression \texttt{e} of type \texttt{A} by \texttt{(f vm t)}
   such that \texttt{e} and \texttt{(f vm t)} are convertible.

   The problem is then inverting the function \texttt{f}.

   The tactic works when:

   \begin{itemize}
   \item L is a simple inductive datatype. The constructors of L may
     have one of the three following forms:

     \begin{enumerate}
     \item ordinary recursive constructors like: \verb|Cplus : L -> L -> L|
     \item variable leaf like: \verb|Cvar : index -> L|
     \item constant leaf like \verb|Cconst : A -> L|
     \end{enumerate}

     The definition of \texttt{L} must contain at most one variable
     leaf and at most one constant leaf.

     When there are both a variable leaf and a constant leaf, there is
     an ambiguity on inversion. The term t can be either the
     interpretation of \texttt{(Cconst t)} or the interpretation of
     (\texttt{Cvar}~$i$) in a variable map containing the binding $i
     \rightarrow$~\texttt{t}. How to discriminate between these
     choices?

     To solve the dilemma, one gives to \texttt{quote} a list of
     \emph{constant constructors}: a term will be considered as a
     constant if it is either a constant constructor or the
     application of a constant constructor to constants. For example
     the list \verb+[S, O]+ defines the closed natural
     numbers. \texttt{(S (S O))} is a constant when \texttt{(S x)} is
     not.

     The definition of constants vary for each application of the
     tactic, so it can even be different for two applications of
     \texttt{quote} with the same function.

   \item \texttt{f} is a quite simple fixpoint on
     \texttt{L}. In particular, \texttt{f} must verify:

\begin{verbatim}
     (f (Cvar i)) = (varmap_find vm default_value i)
\end{verbatim}
\begin{verbatim}
     (f (Cconst c)) = c
\end{verbatim}

     where \texttt{index} and \texttt{varmap\_find} are those defined
     the \texttt{Quote} module. \emph{The tactic won't work with
     user's own variables map!!}  It is mandatory to use the
     variable map defined in module \texttt{Quote}.

   \end{itemize}

   The method to proceed is then clear:

   \begin{itemize}
   \item Start with an empty hashtable of "registed leafs"
      that maps constr to integers and a "variable counter" equal to 0.
    \item Try to match the term with every right hand side of the
      definition of \texttt{f}.

      If there is one match, returns the correponding left hand
      side and call yourself recursively to get the arguments of this
      left hand side.

      If there is no match, we are at a leaf. That is the
      interpretation of either a variable or a constant.

      If it is a constant, return \texttt{Cconst} applied to that
      constant.

      If not, it is a variable. Look in the hashtable
      if this leaf has been already encountered. If not, increment
      the variable counter and add an entry to the hashtable; then
      return \texttt{(Cvar !variables\_counter)}
   \end{itemize}
*)


(*i*)
open Errors
open Util
open Names
open Term
open Pattern
open Patternops
open Matching
open Tacmach
(*i*)

(*s First, we need to access some Coq constants
  We do that lazily, because this code can be linked before
  the constants are loaded in the environment *)

let constant dir s = Coqlib.gen_constant "Quote" ("quote"::dir) s

let coq_Empty_vm = lazy (constant ["Quote"] "Empty_vm")
let coq_Node_vm = lazy (constant ["Quote"] "Node_vm")
let coq_varmap_find = lazy (constant ["Quote"] "varmap_find")
let coq_Right_idx = lazy (constant ["Quote"] "Right_idx")
let coq_Left_idx = lazy (constant ["Quote"] "Left_idx")
let coq_End_idx = lazy (constant ["Quote"] "End_idx")

(*s Then comes the stuff to decompose the body of interpetation function
  and pre-compute the inversion data.

For a function like:

\begin{verbatim}
  Fixpoint interp (vm:varmap Prop) (f:form) :=
     match f with
       | f_and f1 f1 f2 => (interp f1) /\ (interp f2)
       | f_or f1 f1 f2 => (interp f1) \/ (interp f2)
       | f_var i => varmap_find Prop default_v i vm
       | f_const c => c
     end.
\end{verbatim}

With the constant constructors \texttt{C1}, \dots, \texttt{Cn}, the
corresponding scheme will be:

\begin{verbatim}
  {normal_lhs_rhs =
     [ "(f_and ?1 ?2)", "?1 /\ ?2";
       "(f_or ?1 ?2)", " ?1 \/ ?2";];
   return_type = "Prop";
   constants = Some [C1,...Cn];
   variable_lhs = Some "(f_var ?1)";
   constant_lhs = Some "(f_const ?1)"
  }
\end{verbatim}

If there is no constructor for variables in the type \texttt{form},
then [variable_lhs] is [None]. Idem for constants and
[constant_lhs]. Both cannot be equal to [None].

The metas in the RHS must correspond to those in the LHS (one cannot
exchange ?1 and ?2 in the example above)

*)

module ConstrSet = Set.Make(
  struct
    type t = constr
    let compare = constr_ord
  end)

type inversion_scheme = {
  normal_lhs_rhs : (constr * constr_pattern) list;
  variable_lhs : constr option;
  return_type : constr;
  constants : ConstrSet.t;
  constant_lhs : constr option }

(*s [compute_ivs gl f cs] computes the inversion scheme associated to
  [f:constr] with constants list [cs:constr list] in the context of
  goal [gl]. This function uses the auxiliary functions
  [i_can't_do_that], [decomp_term], [compute_lhs] and [compute_rhs]. *)

let i_can't_do_that () = error "Quote: not a simple fixpoint"

let decomp_term c = kind_of_term (strip_outer_cast c)

(*s [compute_lhs typ i nargsi] builds the term \texttt{(C ?nargsi ...
  ?2 ?1)}, where \texttt{C} is the [i]-th constructor of inductive
  type [typ] *)

let coerce_meta_out id =
  let s = Id.to_string id in
  int_of_string (String.sub s 1 (String.length s - 1))
let coerce_meta_in n =
  Id.of_string ("M" ^ string_of_int n)

let compute_lhs typ i nargsi =
  match kind_of_term typ with
    | Ind((sp,0),u) ->
        let argsi = Array.init nargsi (fun j -> mkMeta (nargsi - j)) in
        mkApp (mkConstructU (((sp,0),i+1),u), argsi)
    | _ -> i_can't_do_that ()

(*s This function builds the pattern from the RHS. Recursive calls are
  replaced by meta-variables ?i corresponding to those in the LHS *)

let compute_rhs bodyi index_of_f =
  let rec aux c =
    match kind_of_term c with
      | App (j, args) when isRel j && destRel j = index_of_f (* recursive call *) ->
          let i = destRel (Array.last args) in
	  PMeta (Some (coerce_meta_in i))
      | App (f,args) ->
          PApp (snd (pattern_of_constr Evd.empty f), Array.map aux args)
      | Cast (c,_,_) -> aux c
      | _ -> snd (pattern_of_constr Evd.empty c)
  in
  aux bodyi

(*s Now the function [compute_ivs] itself *)

let compute_ivs gl f cs =
  let cst = try destConst f with DestKO -> i_can't_do_that () in
  let body = Environ.constant_value_in (Global.env()) cst in
  match decomp_term body with
    | Fix(([| len |], 0), ([| name |], [| typ |], [| body2 |])) ->
        let (args3, body3) = decompose_lam body2 in
        let nargs3 = List.length args3 in
        begin match decomp_term body3 with
          | Case(_,p,c,lci) -> (* <p> Case c of c1 ... cn end *)
              let n_lhs_rhs = ref []
              and v_lhs = ref (None : constr option)
              and c_lhs = ref (None : constr option) in
              Array.iteri
                (fun i ci ->
                   let argsi, bodyi = decompose_lam ci in
                   let nargsi = List.length argsi in
           (* REL (narg3 + nargsi + 1) is f *)
           (* REL nargsi+1 to REL nargsi + nargs3 are arguments of f *)
           (* REL 1 to REL nargsi are argsi (reverse order) *)
           (* First we test if the RHS is the RHS for constants *)
                   if isRel bodyi && destRel bodyi = 1 then
                     c_lhs := Some (compute_lhs (snd (List.hd args3))
                                      i nargsi)
           (* Then we test if the RHS is the RHS for variables *)
                   else begin match decompose_app bodyi with
                     | vmf, [_; _; a3; a4 ]
                         when isRel a3 & isRel a4 &
			   pf_conv_x gl vmf
                           (Lazy.force coq_varmap_find)->
                             v_lhs := Some (compute_lhs
                                              (snd (List.hd args3))
                                              i nargsi)
           (* Third case: this is a normal LHS-RHS *)
                     | _ ->
                         n_lhs_rhs :=
                         (compute_lhs (snd (List.hd args3)) i nargsi,
                          compute_rhs bodyi (nargs3 + nargsi + 1))
                         :: !n_lhs_rhs
                   end)
                lci;

              if !c_lhs = None & !v_lhs = None then i_can't_do_that ();

	      (* The Cases predicate is a lambda; we assume no dependency *)
	      let p = match kind_of_term p with
		| Lambda (_,_,p) -> Termops.pop p
		| _ -> p
	      in

              { normal_lhs_rhs = List.rev !n_lhs_rhs;
                variable_lhs = !v_lhs;
                return_type = p;
                constants = List.fold_right ConstrSet.add cs ConstrSet.empty;
                constant_lhs = !c_lhs }

          | _ -> i_can't_do_that ()
        end
    |_ -> i_can't_do_that ()

(* TODO for that function:
\begin{itemize}
\item handle the case where the return type is an argument of the
  function
\item handle the case of simple mutual inductive (for example terms
  and lists of terms) formulas with the corresponding mutual
  recursvive interpretation functions.
\end{itemize}
*)

(*s Stuff to build variables map, currently implemented as complete
binary search trees (see file \texttt{Quote.v}) *)

(* First the function to distinghish between constants (closed terms)
   and variables (open terms) *)

let rec closed_under cset t =
  (ConstrSet.mem t cset) or
  (match (kind_of_term t) with
     | Cast(c,_,_) -> closed_under cset c
     | App(f,l) -> closed_under cset f && Array.for_all (closed_under cset) l
     | _ -> false)

(*s [btree_of_array [| c1; c2; c3; c4; c5 |]] builds the complete
   binary search tree containing the [ci], that is:

\begin{verbatim}
                  c1
                 /  \
               c2    c3
              /  \
             c4  c5
\end{verbatim}

The second argument is a constr (the common type of the [ci])
*)

let btree_of_array a ty =
  let size_of_a = Array.length a in
  let semi_size_of_a = size_of_a lsr 1 in
  let node = Lazy.force coq_Node_vm
  and empty = mkApp (Lazy.force coq_Empty_vm, [| ty |]) in
  let rec aux n =
    if n > size_of_a
    then empty
    else if  n > semi_size_of_a
    then mkApp (node, [| ty; a.(n-1); empty; empty |])
    else mkApp (node, [| ty; a.(n-1); aux (2*n); aux (2*n+1) |])
  in
  aux 1

(*s [btree_of_array] and [path_of_int] verify the following invariant:\\
   {\tt (varmap\_find A dv }[(path_of_int n)] [(btree_of_array a ty)]
  = [a.(n)]\\
  [n] must be [> 0] *)

let path_of_int n =
  (* returns the list of digits of n in reverse order with
     initial 1 removed *)
  let rec digits_of_int n =
    if n=1 then []
    else (n mod 2 = 1)::(digits_of_int (n lsr 1))
  in
  List.fold_right
    (fun b c -> mkApp ((if b then Lazy.force coq_Right_idx
                         else Lazy.force coq_Left_idx),
                         [| c |]))
    (List.rev (digits_of_int n))
    (Lazy.force coq_End_idx)

(*s The tactic works with a list of subterms sharing the same
  variables map. We need to sort terms in order to avoid than
  strange things happen during replacement of terms by their
  'abstract' counterparties. *)

(* [subterm t t'] tests if constr [t'] occurs in [t] *)
(* This function does not descend under binders (lambda and Cases) *)

let rec subterm gl (t : constr) (t' : constr) =
  (pf_conv_x gl t t') or
  (match (kind_of_term t) with
     | App (f,args) -> Array.exists (fun t -> subterm gl t t') args
     | Cast(t,_,_) -> (subterm gl t t')
     | _ -> false)

(*s We want to sort the list according to reverse subterm order. *)
(* Since it's a partial order the algoritm of Sort.list won't work !! *)

let rec sort_subterm gl l =
  let rec insert c = function
    | [] -> [c]
    | (h::t as l) when eq_constr c h -> l (* Avoid doing the same work twice *)
    | h::t -> if subterm gl c h then c::h::t else h::(insert c t)
  in
  match l with
    | [] -> []
    | h::t -> insert h (sort_subterm gl t)

module Constrhash = Hashtbl.Make
  (struct type t = constr
	  let equal = eq_constr
	  let hash = hash_constr
   end)

(*s Now we are able to do the inversion itself.
  We destructurate the term and use an imperative hashtable
  to store leafs that are already encountered.
  The type of arguments is:\\
  [ivs : inversion_scheme]\\
  [lc: constr list]\\
  [gl: goal sigma]\\ *)
let quote_terms ivs lc gl =
  Coqlib.check_required_library ["Coq";"quote";"Quote"];
  let varhash  = (Constrhash.create 17 : constr Constrhash.t) in
  let varlist = ref ([] : constr list) in (* list of variables *)
  let counter = ref 1 in (* number of variables created + 1 *)
  let rec aux c =
    let rec auxl l =
      match l with
        | (lhs, rhs)::tail ->
            begin try
              let s1 = matches rhs c in
              let s2 = List.map (fun (i,c_i) -> (coerce_meta_out i,aux c_i)) s1
	      in
              Termops.subst_meta s2 lhs
            with PatternMatchingFailure -> auxl tail
            end
        |  [] ->
             begin match ivs.variable_lhs with
               | None ->
                   begin match ivs.constant_lhs with
                     | Some c_lhs -> Termops.subst_meta [1, c] c_lhs
                     | None -> anomaly (Pp.str "invalid inversion scheme for quote")
                   end
               | Some var_lhs ->
                   begin match ivs.constant_lhs with
                     | Some c_lhs when closed_under ivs.constants c ->
			 Termops.subst_meta [1, c] c_lhs
                     | _ ->
			 begin
                           try Constrhash.find varhash c
                           with Not_found ->
                             let newvar =
                               Termops.subst_meta [1, (path_of_int !counter)]
				 var_lhs in
                             begin
                               incr counter;
                               varlist := c :: !varlist;
                               Constrhash.add varhash c newvar;
                               newvar
                             end
			 end
                   end
             end
    in
    auxl ivs.normal_lhs_rhs
  in
  let lp = List.map aux lc in
  (lp, (btree_of_array (Array.of_list (List.rev !varlist))
          ivs.return_type ))

(*s actually we could "quote" a list of terms instead of a single
  term. Ring for example needs that, but Ring doesn't use Quote
  yet. *)

let quote f lid gl =
  let f = pf_global gl f in
  let cl = List.map (pf_global gl) lid in
  let ivs = compute_ivs gl f cl in
  let (p, vm) = match quote_terms ivs [(pf_concl gl)] gl with
    | [p], vm -> (p,vm)
    | _ -> assert false
  in
  match ivs.variable_lhs with
    | None -> Tactics.convert_concl (mkApp (f, [| p |])) DEFAULTcast gl
    | Some _ -> Tactics.convert_concl (mkApp (f, [| vm; p |])) DEFAULTcast gl

let gen_quote cont c f lid gl =
  let f = pf_global gl f in
  let cl = List.map (pf_global gl) lid in
  let ivs = compute_ivs gl f cl in
  let (p, vm) = match quote_terms ivs [c] gl with
    | [p], vm -> (p,vm)
    | _ -> assert false
  in
  match ivs.variable_lhs with
    | None -> cont (mkApp (f, [| p |])) gl
    | Some _ -> cont (mkApp (f, [| vm; p |])) gl

(*i

Just testing ...

#use "include.ml";;
open Quote;;

let r = glob_constr_of_string;;

let ivs = {
  normal_lhs_rhs =
   [ r "(f_and ?1 ?2)", r "?1/\?2";
     r "(f_not ?1)", r "~?1"];
  variable_lhs = Some (r "(f_atom ?1)");
  return_type = r "Prop";
  constants = ConstrSet.empty;
  constant_lhs = (r "nat")
};;

let t1 = r "True/\(True /\ ~False)";;
let t2 = r "True/\~~False";;

quote_term ivs () t1;;
quote_term ivs () t2;;

let ivs2 =
  normal_lhs_rhs =
   [ r "(f_and ?1 ?2)", r "?1/\?2";
     r "(f_not ?1)", r "~?1"
     r "True", r "f_true"];
  variable_lhs = Some (r "(f_atom ?1)");
  return_type = r "Prop";
  constants = ConstrSet.empty;
  constant_lhs = (r "nat")

i*)


==> anc/HoTT/coq-HoTT/plugins/quote/quote_plugin.mllib <==
Quote
G_quote
Quote_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/quote/vo.itarget <==
Quote.vo

==> anc/HoTT/coq-HoTT/plugins/romega/README <==
This work was done for the RNRT Project Calife. 
As such it is distributed under the LGPL licence.

Report bugs to :
  pierre.cregut@francetelecom.com



==> anc/HoTT/coq-HoTT/plugins/romega/ROmega.v <==
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence : LGPL version 2.1

 *************************************************************************)

Require Import ReflOmegaCore.
Require Export Setoid.
Require Export PreOmega.
Require Export ZArith_base.
Require Import OmegaPlugin.
Declare ML Module "romega_plugin".

==> anc/HoTT/coq-HoTT/plugins/romega/ReflOmegaCore.v <==
(* -*- coding: utf-8 -*- *)
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence du projet : LGPL version 2.1

 *************************************************************************)

Require Import List Bool Sumbool EqNat Setoid Ring_theory Decidable ZArith_base.
Delimit Scope Int_scope with I.

(* Abstract Integers. *)

Module Type Int.

  Parameter t : Set.

  Parameter zero : t.
  Parameter one : t.
  Parameter plus : t -> t -> t.
  Parameter opp : t -> t.
  Parameter minus : t -> t -> t.
  Parameter mult : t -> t -> t.

  Notation "0" := zero : Int_scope.
  Notation "1" := one : Int_scope.
  Infix "+" := plus : Int_scope.
  Infix "-" := minus : Int_scope.
  Infix "*" := mult : Int_scope.
  Notation "- x" := (opp x) : Int_scope.

  Open Scope Int_scope.

  (* First, int is a ring: *)
  Axiom ring : @ring_theory t 0 1 plus mult minus opp (@eq t).

  (* int should also be ordered: *)

  Parameter le : t -> t -> Prop.
  Parameter lt : t -> t -> Prop.
  Parameter ge : t -> t -> Prop.
  Parameter gt : t -> t -> Prop.
  Notation "x <= y" := (le x y): Int_scope.
  Notation "x < y" := (lt x y) : Int_scope.
  Notation "x >= y" := (ge x y) : Int_scope.
  Notation "x > y" := (gt x y): Int_scope.
  Axiom le_lt_iff : forall i j, (i<=j) <-> ~(j<i).
  Axiom ge_le_iff : forall i j, (i>=j) <-> (j<=i).
  Axiom gt_lt_iff : forall i j, (i>j) <-> (j<i).

  (* Basic properties of this order *)
  Axiom lt_trans : forall i j k, i<j -> j<k -> i<k.
  Axiom lt_not_eq : forall i j, i<j -> i<>j.

  (* Compatibilities *)
  Axiom lt_0_1 : 0<1.
  Axiom plus_le_compat : forall i j k l, i<=j -> k<=l -> i+k<=j+l.
  Axiom opp_le_compat : forall i j, i<=j -> (-j)<=(-i).
  Axiom mult_lt_compat_l :
   forall i j k, 0 < k -> i < j -> k*i<k*j.

  (* We should have a way to decide the equality and the order*)
  Parameter compare : t -> t -> comparison.
  Infix "?=" := compare (at level 70, no associativity) : Int_scope.
  Axiom compare_Eq : forall i j, compare i j = Eq <-> i=j.
  Axiom compare_Lt : forall i j, compare i j = Lt <-> i<j.
  Axiom compare_Gt : forall i j, compare i j = Gt <-> i>j.

  (* Up to here, these requirements could be fulfilled
     by any totally ordered ring. Let's now be int-specific: *)
  Axiom le_lt_int : forall x y, x<y <-> x<=y+-(1).

  (* Btw, lt_0_1 could be deduced from this last axiom *)

End Int.



(* Of course, Z is a model for our abstract int *)

Module Z_as_Int <: Int.

  Open Scope Z_scope.

  Definition t := Z.
  Definition zero := 0.
  Definition one := 1.
  Definition plus := Z.add.
  Definition opp := Z.opp.
  Definition minus := Z.sub.
  Definition mult := Z.mul.

  Lemma ring : @ring_theory t zero one plus mult minus opp (@eq t).
  Proof.
  constructor.
  exact Z.add_0_l.
  exact Z.add_comm.
  exact Z.add_assoc.
  exact Z.mul_1_l.
  exact Z.mul_comm.
  exact Z.mul_assoc.
  exact Z.mul_add_distr_r.
  unfold minus, Z.sub; auto.
  exact Z.add_opp_diag_r.
  Qed.

  Definition le := Z.le.
  Definition lt := Z.lt.
  Definition ge := Z.ge.
  Definition gt := Z.gt.
  Definition le_lt_iff := Z.le_ngt.
  Definition ge_le_iff := Z.ge_le_iff.
  Definition gt_lt_iff := Z.gt_lt_iff.

  Definition lt_trans := Z.lt_trans.
  Definition lt_not_eq := Z.lt_neq.

  Definition lt_0_1 := Z.lt_0_1.
  Definition plus_le_compat := Z.add_le_mono.
  Definition mult_lt_compat_l := Zmult_lt_compat_l.
  Lemma opp_le_compat i j : i<=j -> (-j)<=(-i).
  Proof. apply -> Z.opp_le_mono. Qed.

  Definition compare := Z.compare.
  Definition compare_Eq := Z.compare_eq_iff.
  Lemma compare_Lt i j : compare i j = Lt <-> i<j.
  Proof. reflexivity. Qed.
  Lemma compare_Gt i j : compare i j = Gt <-> i>j.
  Proof. reflexivity. Qed.

  Definition le_lt_int := Z.lt_le_pred.

End Z_as_Int.




Module IntProperties (I:Int).
 Import I.
 Local Notation int := I.t.

 (* Primo, some consequences of being a ring theory... *)

 Definition two := 1+1.
 Notation "2" := two : Int_scope.

 (* Aliases for properties packed in the ring record. *)

 Definition plus_assoc := ring.(Radd_assoc).
 Definition plus_comm := ring.(Radd_comm).
 Definition plus_0_l := ring.(Radd_0_l).
 Definition mult_assoc := ring.(Rmul_assoc).
 Definition mult_comm := ring.(Rmul_comm).
 Definition mult_1_l := ring.(Rmul_1_l).
 Definition mult_plus_distr_r := ring.(Rdistr_l).
 Definition opp_def := ring.(Ropp_def).
 Definition minus_def := ring.(Rsub_def).

 Opaque plus_assoc plus_comm plus_0_l mult_assoc mult_comm mult_1_l
  mult_plus_distr_r opp_def minus_def.

 (* More facts about plus *)

 Lemma plus_0_r : forall x, x+0 = x.
 Proof. intros; rewrite plus_comm; apply plus_0_l. Qed.

 Lemma plus_0_r_reverse : forall x, x = x+0.
 Proof. intros; symmetry; apply plus_0_r. Qed.

 Lemma plus_assoc_reverse : forall x y z, x+y+z = x+(y+z).
 Proof. intros; symmetry; apply plus_assoc. Qed.

 Lemma plus_permute : forall x y z, x+(y+z) = y+(x+z).
 Proof. intros; do 2 rewrite plus_assoc; f_equal; apply plus_comm. Qed.

 Lemma plus_reg_l : forall x y z, x+y = x+z -> y = z.
 Proof.
  intros.
  rewrite (plus_0_r_reverse y), (plus_0_r_reverse z), <-(opp_def x).
  now rewrite plus_permute, plus_assoc, H, <- plus_assoc, plus_permute.
 Qed.

 (* More facts about mult *)

 Lemma mult_assoc_reverse : forall x y z, x*y*z = x*(y*z).
 Proof. intros; symmetry; apply mult_assoc. Qed.

 Lemma mult_plus_distr_l : forall x y z, x*(y+z)=x*y+x*z.
 Proof.
  intros.
  rewrite (mult_comm x (y+z)), (mult_comm x y), (mult_comm x z).
  apply mult_plus_distr_r.
 Qed.

 Lemma mult_0_l : forall x, 0*x = 0.
 Proof.
  intros.
  generalize (mult_plus_distr_r 0 1 x).
  rewrite plus_0_l, mult_1_l, plus_comm; intros.
  apply plus_reg_l with x.
  rewrite <- H.
  apply plus_0_r_reverse.
 Qed.


 (* More facts about opp *)

 Definition plus_opp_r := opp_def.

 Lemma plus_opp_l : forall x, -x + x = 0.
 Proof. intros; now rewrite plus_comm, opp_def. Qed.

 Lemma mult_opp_comm : forall x y, - x * y = x * - y.
 Proof.
  intros.
  apply plus_reg_l with (x*y).
  rewrite <- mult_plus_distr_l, <- mult_plus_distr_r.
  now rewrite opp_def, opp_def, mult_0_l, mult_comm, mult_0_l.
 Qed.

 Lemma opp_eq_mult_neg_1 : forall x, -x = x * -(1).
 Proof.
  intros; now rewrite mult_comm, mult_opp_comm, mult_1_l.
 Qed.

 Lemma opp_involutive : forall x, -(-x) = x.
 Proof.
  intros.
  apply plus_reg_l with (-x).
  now rewrite opp_def, plus_comm, opp_def.
 Qed.

 Lemma opp_plus_distr : forall x y, -(x+y) = -x + -y.
 Proof.
  intros.
  apply plus_reg_l with (x+y).
  rewrite opp_def.
  rewrite plus_permute.
  do 2 rewrite plus_assoc.
  now rewrite (plus_comm (-x)), opp_def, plus_0_l, opp_def.
 Qed.

 Lemma opp_mult_distr_r : forall x y, -(x*y) = x * -y.
 Proof.
  intros.
  rewrite <- mult_opp_comm.
  apply plus_reg_l with (x*y).
  now rewrite opp_def, <-mult_plus_distr_r, opp_def, mult_0_l.
 Qed.

 Lemma egal_left : forall n m, n=m -> n+-m = 0.
 Proof. intros; subst; apply opp_def. Qed.

 Lemma ne_left_2 : forall x y : int, x<>y -> 0<>(x + - y).
 Proof.
 intros; contradict H.
 apply (plus_reg_l (-y)).
 now rewrite plus_opp_l, plus_comm, H.
 Qed.

 (* Special lemmas for factorisation. *)

 Lemma red_factor0 : forall n, n = n*1.
 Proof. symmetry; rewrite mult_comm; apply mult_1_l. Qed.

 Lemma red_factor1 : forall n, n+n = n*2.
 Proof.
  intros; unfold two.
  now rewrite mult_comm, mult_plus_distr_r, mult_1_l.
 Qed.

 Lemma red_factor2 : forall n m, n + n*m = n * (1+m).
 Proof.
  intros; rewrite mult_plus_distr_l.
  f_equal; now rewrite mult_comm, mult_1_l.
 Qed.

 Lemma red_factor3 : forall n m, n*m + n = n*(1+m).
 Proof. intros; now rewrite plus_comm, red_factor2. Qed.

 Lemma red_factor4 : forall n m p, n*m + n*p = n*(m+p).
 Proof.
  intros; now rewrite mult_plus_distr_l.
 Qed.

 Lemma red_factor5 : forall n m , n * 0 + m = m.
 Proof. intros; now rewrite mult_comm, mult_0_l, plus_0_l. Qed.

 Definition red_factor6 := plus_0_r_reverse.


 (* Specialized distributivities *)

 Hint Rewrite mult_plus_distr_l mult_plus_distr_r mult_assoc : int.
 Hint Rewrite <- plus_assoc : int.

 Lemma OMEGA10 :
  forall v c1 c2 l1 l2 k1 k2 : int,
  (v * c1 + l1) * k1 + (v * c2 + l2) * k2 =
  v * (c1 * k1 + c2 * k2) + (l1 * k1 + l2 * k2).
 Proof.
  intros; autorewrite with int; f_equal; now rewrite plus_permute.
 Qed.

 Lemma OMEGA11 :
  forall v1 c1 l1 l2 k1 : int,
  (v1 * c1 + l1) * k1 + l2 = v1 * (c1 * k1) + (l1 * k1 + l2).
 Proof.
  intros; now autorewrite with int.
 Qed.

 Lemma OMEGA12 :
  forall v2 c2 l1 l2 k2 : int,
  l1 + (v2 * c2 + l2) * k2 = v2 * (c2 * k2) + (l1 + l2 * k2).
 Proof.
  intros; autorewrite with int; now rewrite plus_permute.
 Qed.

 Lemma OMEGA13 :
  forall v l1 l2 x : int,
  v * -x + l1 + (v * x + l2) = l1 + l2.
 Proof.
 intros; autorewrite with int.
 rewrite plus_permute; f_equal.
 rewrite plus_assoc.
 now rewrite <- mult_plus_distr_l, plus_opp_l, mult_comm, mult_0_l, plus_0_l.
 Qed.

 Lemma OMEGA15 :
  forall v c1 c2 l1 l2 k2 : int,
  v * c1 + l1 + (v * c2 + l2) * k2 = v * (c1 + c2 * k2) + (l1 + l2 * k2).
 Proof.
  intros; autorewrite with int; f_equal; now rewrite plus_permute.
 Qed.

 Lemma OMEGA16 : forall v c l k : int, (v * c + l) * k = v * (c * k) + l * k.
 Proof.
  intros; now autorewrite with int.
 Qed.

 Lemma sum1 : forall a b c d : int, 0 = a -> 0 = b -> 0 = a * c + b * d.
 Proof.
 intros; elim H; elim H0; simpl; auto.
 now rewrite mult_0_l, mult_0_l, plus_0_l.
 Qed.


 (* Secondo, some results about order (and equality) *)

 Lemma lt_irrefl : forall n, ~ n<n.
 Proof.
 intros n H.
 elim (lt_not_eq _ _ H); auto.
 Qed.

 Lemma lt_antisym : forall n m, n<m -> m<n -> False.
 Proof.
 intros; elim (lt_irrefl _ (lt_trans _ _ _ H H0)); auto.
 Qed.

 Lemma lt_le_weak : forall n m, n<m -> n<=m.
 Proof.
  intros; rewrite le_lt_iff; intro H'; eapply lt_antisym; eauto.
 Qed.

 Lemma le_refl : forall n, n<=n.
 Proof.
 intros; rewrite le_lt_iff; apply lt_irrefl; auto.
 Qed.

 Lemma le_antisym : forall n m, n<=m -> m<=n -> n=m.
 Proof.
 intros n m; do 2 rewrite le_lt_iff; intros.
 rewrite <- compare_Lt in H0.
 rewrite <- gt_lt_iff, <- compare_Gt in H.
 rewrite <- compare_Eq.
 destruct compare; intuition.
 Qed.

 Lemma lt_eq_lt_dec : forall n m, { n<m }+{ n=m }+{ m<n }.
 Proof.
  intros.
  generalize (compare_Lt n m)(compare_Eq n m)(compare_Gt n m).
  destruct compare; [ left; right | left; left | right ]; intuition.
  rewrite gt_lt_iff in H1; intuition.
 Qed.

 Lemma lt_dec : forall n m: int, { n<m } + { ~n<m }.
 Proof.
  intros.
  generalize (compare_Lt n m)(compare_Eq n m)(compare_Gt n m).
  destruct compare; [ right | left | right ]; intuition discriminate.
 Qed.

 Lemma lt_le_iff : forall n m, (n<m) <-> ~(m<=n).
 Proof.
  intros.
  rewrite le_lt_iff.
  destruct (lt_dec n m); intuition.
 Qed.

 Lemma le_dec : forall n m: int, { n<=m } + { ~n<=m }.
 Proof.
  intros; destruct (lt_dec m n); [right|left]; rewrite le_lt_iff; intuition.
 Qed.

 Lemma le_lt_dec : forall n m, { n<=m } + { m<n }.
 Proof.
  intros; destruct (le_dec n m); [left|right]; auto; now rewrite lt_le_iff.
 Qed.


 Definition beq i j := match compare i j with Eq => true | _ => false end.

 Lemma beq_iff : forall i j, beq i j = true <-> i=j.
 Proof.
 intros; unfold beq; generalize (compare_Eq i j).
 destruct compare; intuition discriminate.
 Qed.

 Lemma beq_true : forall i j, beq i j = true -> i=j.
 Proof.
 intros.
 rewrite <- beq_iff; auto.
 Qed.

 Lemma beq_false : forall i j, beq i j = false -> i<>j.
 Proof.
 intros.
 intro H'.
 rewrite <- beq_iff in H'; rewrite H' in H; discriminate.
 Qed.

 Lemma eq_dec : forall n m:int, { n=m } + { n<>m }.
 Proof.
  intros; generalize (beq_iff n m); destruct beq; [left|right]; intuition.
 Qed.

 Definition bgt i j := match compare i j with Gt => true | _ => false end.

 Lemma bgt_iff : forall i j, bgt i j = true <-> i>j.
 Proof.
 intros; unfold bgt; generalize (compare_Gt i j).
 destruct compare; intuition discriminate.
 Qed.

 Lemma bgt_true : forall i j, bgt i j = true -> i>j.
 Proof. intros; now rewrite <- bgt_iff. Qed.

 Lemma bgt_false : forall i j, bgt i j = false -> i<=j.
 Proof.
  intros.
  rewrite le_lt_iff, <-gt_lt_iff, <-bgt_iff; intro H'; now rewrite H' in H.
 Qed.

 Lemma le_is_lt_or_eq : forall n m, n<=m -> { n<m } + { n=m }.
 Proof.
  intros.
  destruct (eq_dec n m) as [H'|H'].
  right; intuition.
  left; rewrite lt_le_iff.
  contradict H'.
  apply le_antisym; auto.
 Qed.

 Lemma le_neq_lt : forall n m, n<=m -> n<>m -> n<m.
 Proof.
  intros.
  destruct (le_is_lt_or_eq _ _ H); intuition.
 Qed.

 Lemma le_trans : forall n m p, n<=m -> m<=p -> n<=p.
 Proof.
  intros n m p; do 3 rewrite le_lt_iff; intros A B C.
  destruct (lt_eq_lt_dec p m) as [[H|H]|H]; subst; auto.
  generalize (lt_trans _ _ _ H C); intuition.
 Qed.

 (* order and operations *)

 Lemma le_0_neg : forall n, 0 <= n <-> -n <= 0.
 Proof.
 intros.
 pattern 0 at 2; rewrite <- (mult_0_l (-(1))).
 rewrite <- opp_eq_mult_neg_1.
 split; intros.
 apply opp_le_compat; auto.
 rewrite <-(opp_involutive 0), <-(opp_involutive n).
 apply opp_le_compat; auto.
 Qed.

 Lemma le_0_neg' : forall n, n <= 0 <-> 0 <= -n.
 Proof.
 intros; rewrite le_0_neg, opp_involutive; intuition.
 Qed.

 Lemma plus_le_reg_r : forall n m p, n + p <= m + p -> n <= m.
 Proof.
 intros.
 replace n with ((n+p)+-p).
 replace m with ((m+p)+-p).
 apply plus_le_compat; auto.
 apply le_refl.
 now rewrite <- plus_assoc, opp_def, plus_0_r.
 now rewrite <- plus_assoc, opp_def, plus_0_r.
 Qed.

 Lemma plus_le_lt_compat : forall n m p q, n<=m -> p<q -> n+p<m+q.
 Proof.
 intros.
 apply le_neq_lt.
 apply plus_le_compat; auto.
 apply lt_le_weak; auto.
 rewrite lt_le_iff in H0.
 contradict H0.
 apply plus_le_reg_r with m.
 rewrite (plus_comm q m), <-H0, (plus_comm p m).
 apply plus_le_compat; auto.
 apply le_refl; auto.
 Qed.

 Lemma plus_lt_compat : forall n m p q, n<m -> p<q -> n+p<m+q.
 Proof.
 intros.
 apply plus_le_lt_compat; auto.
 apply lt_le_weak; auto.
 Qed.

 Lemma opp_lt_compat : forall n m, n<m -> -m < -n.
 Proof.
 intros n m; do 2 rewrite lt_le_iff; intros H; contradict H.
 rewrite <-(opp_involutive m), <-(opp_involutive n).
 apply opp_le_compat; auto.
 Qed.

 Lemma lt_0_neg : forall n, 0 < n <-> -n < 0.
 Proof.
 intros.
 pattern 0 at 2; rewrite <- (mult_0_l (-(1))).
 rewrite <- opp_eq_mult_neg_1.
 split; intros.
 apply opp_lt_compat; auto.
 rewrite <-(opp_involutive 0), <-(opp_involutive n).
 apply opp_lt_compat; auto.
 Qed.

 Lemma lt_0_neg' : forall n, n < 0 <-> 0 < -n.
 Proof.
 intros; rewrite lt_0_neg, opp_involutive; intuition.
 Qed.

 Lemma mult_lt_0_compat : forall n m, 0 < n -> 0 < m -> 0 < n*m.
 Proof.
 intros.
 rewrite <- (mult_0_l n), mult_comm.
 apply mult_lt_compat_l; auto.
 Qed.

 Lemma mult_integral : forall n m, n * m = 0 -> n = 0 \/ m = 0.
 Proof.
 intros.
 destruct (lt_eq_lt_dec n 0) as [[Hn|Hn]|Hn]; auto;
  destruct (lt_eq_lt_dec m 0) as [[Hm|Hm]|Hm]; auto; exfalso.

 rewrite lt_0_neg' in Hn.
 rewrite lt_0_neg' in Hm.
 generalize (mult_lt_0_compat _ _ Hn Hm).
 rewrite <- opp_mult_distr_r, mult_comm, <- opp_mult_distr_r, opp_involutive.
 rewrite mult_comm, H.
 exact (lt_irrefl 0).

 rewrite lt_0_neg' in Hn.
 generalize (mult_lt_0_compat _ _ Hn Hm).
 rewrite mult_comm, <- opp_mult_distr_r, mult_comm.
 rewrite H.
 rewrite opp_eq_mult_neg_1, mult_0_l.
 exact (lt_irrefl 0).

 rewrite lt_0_neg' in Hm.
 generalize (mult_lt_0_compat _ _ Hn Hm).
 rewrite <- opp_mult_distr_r.
 rewrite H.
 rewrite opp_eq_mult_neg_1, mult_0_l.
 exact (lt_irrefl 0).

 generalize (mult_lt_0_compat _ _ Hn Hm).
 rewrite H.
 exact (lt_irrefl 0).
 Qed.

 Lemma mult_le_compat :
   forall i j k l, i<=j -> k<=l -> 0<=i -> 0<=k -> i*k<=j*l.
 Proof.
 intros.
 destruct (le_is_lt_or_eq _ _ H1).

 apply le_trans with (i*l).
 destruct (le_is_lt_or_eq _ _ H0); [ | subst; apply le_refl].
 apply lt_le_weak.
 apply mult_lt_compat_l; auto.

 generalize (le_trans _ _ _ H2 H0); clear H0 H1 H2; intros.
 rewrite (mult_comm i), (mult_comm j).
 destruct (le_is_lt_or_eq _ _ H0);
  [ | subst; do 2 rewrite mult_0_l; apply le_refl].
 destruct (le_is_lt_or_eq _ _ H);
  [ | subst; apply le_refl].
 apply lt_le_weak.
 apply mult_lt_compat_l; auto.

 subst i.
 rewrite mult_0_l.
 generalize (le_trans _ _ _ H2 H0); clear H0 H1 H2; intros.
 destruct (le_is_lt_or_eq _ _ H);
  [ | subst; rewrite mult_0_l; apply le_refl].
 destruct (le_is_lt_or_eq _ _ H0);
  [ | subst; rewrite mult_comm, mult_0_l; apply le_refl].
 apply lt_le_weak.
 apply mult_lt_0_compat; auto.
 Qed.

 Lemma sum5 :
 forall a b c d : int, c <> 0 -> 0 <> a -> 0 = b -> 0 <> a * c + b * d.
 Proof.
 intros.
 subst b; rewrite mult_0_l, plus_0_r.
 contradict H.
 symmetry in H; destruct (mult_integral _ _ H); congruence.
 Qed.

 Lemma one_neq_zero : 1 <> 0.
 Proof.
 red; intro.
 symmetry in H.
 apply (lt_not_eq 0 1); auto.
 apply lt_0_1.
 Qed.

 Lemma minus_one_neq_zero : -(1) <> 0.
 Proof.
 apply lt_not_eq.
 rewrite <- lt_0_neg.
 apply lt_0_1.
 Qed.

 Lemma le_left : forall n m, n <= m -> 0 <= m + - n.
 Proof.
  intros.
  rewrite <- (opp_def m).
  apply plus_le_compat.
  apply le_refl.
  apply opp_le_compat; auto.
 Qed.

 Lemma OMEGA2 : forall x y, 0 <= x -> 0 <= y -> 0 <= x + y.
 Proof.
 intros.
 replace 0 with (0+0).
 apply plus_le_compat; auto.
 rewrite plus_0_l; auto.
 Qed.

 Lemma OMEGA8 : forall x y, 0 <= x -> 0 <= y -> x = - y -> x = 0.
 Proof.
 intros.
 assert (y=-x).
  subst x; symmetry; apply opp_involutive.
 clear H1; subst y.
 destruct (eq_dec 0 x) as [H'|H']; auto.
 assert (H'':=le_neq_lt _ _ H H').
 generalize (plus_le_lt_compat _ _ _ _ H0 H'').
 rewrite plus_opp_l, plus_0_l.
 intros.
 elim (lt_not_eq _ _ H1); auto.
 Qed.

 Lemma sum2 :
 forall a b c d : int, 0 <= d -> 0 = a -> 0 <= b -> 0 <= a * c + b * d.
 Proof.
 intros.
 subst a; rewrite mult_0_l, plus_0_l.
 rewrite <- (mult_0_l 0).
 apply mult_le_compat; auto; apply le_refl.
 Qed.

 Lemma sum3 :
 forall a b c d : int,
  0 <= c -> 0 <= d -> 0 <= a -> 0 <= b -> 0 <= a * c + b * d.
 Proof.
 intros.
 rewrite <- (plus_0_l 0).
 apply plus_le_compat; auto.
 rewrite <- (mult_0_l 0).
 apply mult_le_compat; auto; apply le_refl.
 rewrite <- (mult_0_l 0).
 apply mult_le_compat; auto; apply le_refl.
 Qed.

 Lemma sum4 : forall k : int, k>0 -> 0 <= k.
 Proof.
 intros k; rewrite gt_lt_iff; apply lt_le_weak.
 Qed.

 (* Lemmas specific to integers (they use lt_le_int) *)

 Lemma lt_left : forall n m, n < m -> 0 <= m + -(1) + - n.
 Proof.
 intros; apply le_left.
 now rewrite <- le_lt_int.
 Qed.

 Lemma lt_left_inv : forall x y, 0 <= y + -(1) + - x -> x < y.
 Proof.
 intros.
 generalize (plus_le_compat _ _ _ _ H (le_refl x)); clear H.
 now rewrite plus_0_l, <-plus_assoc, plus_opp_l, plus_0_r, le_lt_int.
 Qed.

 Lemma OMEGA4 : forall x y z, x > 0 -> y > x -> z * y + x <> 0.
 Proof.
 intros.
 intro H'.
 rewrite gt_lt_iff in H,H0.
 destruct (lt_eq_lt_dec z 0) as [[G|G]|G].

 rewrite lt_0_neg' in G.
 generalize (plus_le_lt_compat _ _ _ _ (le_refl (z*y)) H0).
 rewrite H'.
 pattern y at 2; rewrite <-(mult_1_l y), <-mult_plus_distr_r.
 intros.
 rewrite le_lt_int in G.
 rewrite <- opp_plus_distr in G.
 assert (0 < y) by (apply lt_trans with x; auto).
 generalize (mult_le_compat _ _ _ _ G (lt_le_weak _ _ H2) (le_refl 0) (le_refl 0)).
 rewrite mult_0_l, mult_comm, <- opp_mult_distr_r, mult_comm, <-le_0_neg', le_lt_iff.
 intuition.

 subst; rewrite mult_0_l, plus_0_l in H'; subst.
 apply (lt_not_eq _ _ H); auto.

 apply (lt_not_eq 0 (z*y+x)); auto.
 rewrite <- (plus_0_l 0).
 apply plus_lt_compat; auto.
 apply mult_lt_0_compat; auto.
 apply lt_trans with x; auto.
 Qed.

 Lemma OMEGA19 : forall x, x<>0 -> 0 <= x + -(1) \/ 0 <= x * -(1) + -(1).
 Proof.
 intros.
 do 2 rewrite <- le_lt_int.
 rewrite <- opp_eq_mult_neg_1.
 destruct (lt_eq_lt_dec 0 x) as [[H'|H']|H'].
 auto.
 congruence.
 right.
 rewrite <-(mult_0_l (-(1))), <-(opp_eq_mult_neg_1 0).
 apply opp_lt_compat; auto.
 Qed.

 Lemma mult_le_approx :
  forall n m p, n > 0 -> n > p -> 0 <= m * n + p -> 0 <= m.
 Proof.
 intros n m p.
 do 2 rewrite gt_lt_iff.
 do 2 rewrite le_lt_iff; intros.
 contradict H1.
 rewrite lt_0_neg' in H1.
 rewrite lt_0_neg'.
 rewrite opp_plus_distr.
 rewrite mult_comm, opp_mult_distr_r.
 rewrite le_lt_int.
 rewrite <- plus_assoc, (plus_comm (-p)), plus_assoc.
 apply lt_left.
 rewrite le_lt_int.
 rewrite le_lt_int in H0.
 apply le_trans with (n+-(1)); auto.
 apply plus_le_compat; [ | apply le_refl ].
 rewrite le_lt_int in H1.
 generalize (mult_le_compat _ _ _ _ (lt_le_weak _ _ H) H1 (le_refl 0) (le_refl 0)).
 rewrite mult_0_l.
 rewrite mult_plus_distr_l.
 rewrite <- opp_eq_mult_neg_1.
 intros.
 generalize (plus_le_compat _ _ _ _ (le_refl n) H2).
 now rewrite plus_permute, opp_def, plus_0_r, plus_0_r.
 Qed.

 (* Some decidabilities *)

 Lemma dec_eq : forall i j:int, decidable (i=j).
 Proof.
  red; intros; destruct (eq_dec i j); auto.
 Qed.

 Lemma dec_ne : forall i j:int, decidable (i<>j).
 Proof.
  red; intros; destruct (eq_dec i j); auto.
 Qed.

 Lemma dec_le : forall i j:int, decidable (i<=j).
 Proof.
  red; intros; destruct (le_dec i j); auto.
 Qed.

 Lemma dec_lt : forall i j:int, decidable (i<j).
 Proof.
  red; intros; destruct (lt_dec i j); auto.
 Qed.

 Lemma dec_ge : forall i j:int, decidable (i>=j).
 Proof.
  red; intros; rewrite ge_le_iff; destruct (le_dec j i); auto.
 Qed.

 Lemma dec_gt : forall i j:int, decidable (i>j).
 Proof.
  red; intros; rewrite gt_lt_iff; destruct (lt_dec j i); auto.
 Qed.

End IntProperties.




Module IntOmega (I:Int).
Import I.
Module IP:=IntProperties(I).
Import IP.
Local Notation int := I.t.

(* \subsubsection{Definition of reified integer expressions}
   Terms are either:
   \begin{itemize}
   \item integers [Tint]
   \item variables [Tvar]
   \item operation over integers (addition, product, opposite, subtraction)
   The last two are translated in additions and products. *)

Inductive term : Set :=
  | Tint : int -> term
  | Tplus : term -> term -> term
  | Tmult : term -> term -> term
  | Tminus : term -> term -> term
  | Topp : term -> term
  | Tvar : nat -> term.

Delimit Scope romega_scope with term.
Arguments Tint _%I.
Arguments Tplus (_ _)%term.
Arguments Tmult (_ _)%term.
Arguments Tminus (_ _)%term.
Arguments Topp _%term.

Infix "+" := Tplus : romega_scope.
Infix "*" := Tmult : romega_scope.
Infix "-" := Tminus : romega_scope.
Notation "- x" := (Topp x) : romega_scope.
Notation "[ x ]" := (Tvar x) (at level 0) : romega_scope.

(* \subsubsection{Definition of reified goals} *)

(* Very restricted definition of handled predicates that should be extended
   to cover a wider set of operations.
   Taking care of negations and disequations require solving more than a
   goal in parallel. This is a major improvement over previous versions. *)

Inductive proposition : Set :=
  | EqTerm : term -> term -> proposition (* equality between terms *)
  | LeqTerm : term -> term -> proposition (* less or equal on terms *)
  | TrueTerm : proposition (* true *)
  | FalseTerm : proposition (* false *)
  | Tnot : proposition -> proposition (* negation *)
  | GeqTerm : term -> term -> proposition
  | GtTerm : term -> term -> proposition
  | LtTerm : term -> term -> proposition
  | NeqTerm : term -> term -> proposition
  | Tor : proposition -> proposition -> proposition
  | Tand : proposition -> proposition -> proposition
  | Timp : proposition -> proposition -> proposition
  | Tprop : nat -> proposition.

(* Definition of goals as a list of hypothesis *)
Notation hyps := (list proposition).

(* Definition of lists of subgoals  (set of open goals) *)
Notation lhyps := (list hyps).

(* a single goal packed in a subgoal list *)
Notation singleton := (fun a : hyps => a :: nil).

(* an absurd goal *)
Definition absurd := FalseTerm :: nil.

(* \subsubsection{Traces for merging equations}
   This inductive type describes how the monomial of two equations should be
   merged when the equations are added.

   For [F_equal], both equations have the same head variable and coefficient
   must be added, furthermore if coefficients are opposite, [F_cancel] should
   be used to collapse the term. [F_left] and [F_right] indicate which monomial
   should be put first in the result *)

Inductive t_fusion : Set :=
  | F_equal : t_fusion
  | F_cancel : t_fusion
  | F_left : t_fusion
  | F_right : t_fusion.

(* \subsubsection{Rewriting steps to normalize terms} *)
Inductive step : Set :=
  (* apply the rewriting steps to both subterms of an operation *)
  | C_DO_BOTH : step -> step -> step
  (* apply the rewriting step to the first branch *)
  | C_LEFT : step -> step
  (* apply the rewriting step to the second branch *)
  | C_RIGHT : step -> step
  (* apply two steps consecutively to a term *)
  | C_SEQ : step -> step -> step
  (* empty step *)
  | C_NOP : step
  (* the following operations correspond to actual rewriting *)
  | C_OPP_PLUS : step
  | C_OPP_OPP : step
  | C_OPP_MULT_R : step
  | C_OPP_ONE : step
  (* This is a special step that reduces the term (computation) *)
  | C_REDUCE : step
  | C_MULT_PLUS_DISTR : step
  | C_MULT_OPP_LEFT : step
  | C_MULT_ASSOC_R : step
  | C_PLUS_ASSOC_R : step
  | C_PLUS_ASSOC_L : step
  | C_PLUS_PERMUTE : step
  | C_PLUS_COMM : step
  | C_RED0 : step
  | C_RED1 : step
  | C_RED2 : step
  | C_RED3 : step
  | C_RED4 : step
  | C_RED5 : step
  | C_RED6 : step
  | C_MULT_ASSOC_REDUCED : step
  | C_MINUS : step
  | C_MULT_COMM : step.

(* \subsubsection{Omega steps} *)
(* The following inductive type describes steps as they can be found in
   the trace coming from the decision procedure Omega. *)

Inductive t_omega : Set :=
  (* n = 0 and n!= 0 *)
  | O_CONSTANT_NOT_NUL : nat -> t_omega
  | O_CONSTANT_NEG : nat -> t_omega
  (* division and approximation of an equation *)
  | O_DIV_APPROX : int -> int -> term -> nat -> t_omega -> nat -> t_omega
  (* no solution because no exact division *)
  | O_NOT_EXACT_DIVIDE : int -> int -> term -> nat -> nat -> t_omega
  (* exact division *)
  | O_EXACT_DIVIDE : int -> term -> nat -> t_omega -> nat -> t_omega
  | O_SUM : int -> nat -> int -> nat -> list t_fusion -> t_omega -> t_omega
  | O_CONTRADICTION : nat -> nat -> nat -> t_omega
  | O_MERGE_EQ : nat -> nat -> nat -> t_omega -> t_omega
  | O_SPLIT_INEQ : nat -> nat -> t_omega -> t_omega -> t_omega
  | O_CONSTANT_NUL : nat -> t_omega
  | O_NEGATE_CONTRADICT : nat -> nat -> t_omega
  | O_NEGATE_CONTRADICT_INV : nat -> nat -> nat -> t_omega
  | O_STATE : int -> step -> nat -> nat -> t_omega -> t_omega.

(* \subsubsection{Rules for normalizing the hypothesis} *)
(* These rules indicate how to normalize useful propositions
   of each useful hypothesis before the decomposition of hypothesis.
   The rules include the inversion phase for negation removal. *)

Inductive p_step : Set :=
  | P_LEFT : p_step -> p_step
  | P_RIGHT : p_step -> p_step
  | P_INVERT : step -> p_step
  | P_STEP : step -> p_step
  | P_NOP : p_step.

(* List of normalizations to perform : with a constructor of type
   [p_step] allowing to visit both left and right branches, we would be
   able to restrict to only one normalization by hypothesis.
   And since all hypothesis are useful (otherwise they wouldn't be included),
   we would be able to replace [h_step] by a simple list. *)

Inductive h_step : Set :=
    pair_step : nat -> p_step -> h_step.

(* \subsubsection{Rules for decomposing the hypothesis} *)
(* This type allows to navigate in the logical constructors that
   form the predicats of the hypothesis in order to decompose them.
   This allows in particular to extract one hypothesis from a
   conjunction with possibly the right level of negations. *)

Inductive direction : Set :=
  | D_left : direction
  | D_right : direction
  | D_mono : direction.

(* This type allows to extract useful components from hypothesis, either
   hypothesis generated by splitting a disjonction, or equations.
   The last constructor indicates how to solve the obtained system
   via the use of the trace type of Omega [t_omega] *)

Inductive e_step : Set :=
  | E_SPLIT : nat -> list direction -> e_step -> e_step -> e_step
  | E_EXTRACT : nat -> list direction -> e_step -> e_step
  | E_SOLVE : t_omega -> e_step.

(* \subsection{Efficient decidable equality} *)
(* For each reified data-type, we define an efficient equality test.
   It is not the one produced by [Decide Equality].

   Then we prove two theorem allowing to eliminate such equalities :
   \begin{verbatim}
   (t1,t2: typ) (eq_typ t1 t2) = true -> t1 = t2.
   (t1,t2: typ) (eq_typ t1 t2) = false -> ~ t1 = t2.
   \end{verbatim} *)

(* \subsubsection{Reified terms} *)

Open Scope romega_scope.

Fixpoint eq_term (t1 t2 : term) {struct t2} : bool :=
  match t1, t2 with
  | Tint st1, Tint st2 => beq st1 st2
  | (st11 + st12), (st21 + st22) => eq_term st11 st21 && eq_term st12 st22
  | (st11 * st12), (st21 * st22) => eq_term st11 st21 && eq_term st12 st22
  | (st11 - st12), (st21 - st22) => eq_term st11 st21 && eq_term st12 st22
  | (- st1), (- st2) => eq_term st1 st2
  | [st1], [st2] => beq_nat st1 st2
  | _, _ => false
  end.

Close Scope romega_scope.

Theorem eq_term_true : forall t1 t2 : term, eq_term t1 t2 = true -> t1 = t2.
Proof.
 induction t1; destruct t2; simpl in *; try discriminate;
 (rewrite andb_true_iff; intros (H1,H2)) || intros H; f_equal;
 auto using beq_true, beq_nat_true.
Qed.

Theorem eq_term_refl : forall t0 : term, eq_term t0 t0 = true.
Proof.
 induction t0; simpl in *; try (apply andb_true_iff; split); trivial.
 - now apply beq_iff.
 - now apply beq_nat_true_iff.
Qed.

Ltac trivial_case := unfold not; intros; discriminate.

Theorem eq_term_false :
 forall t1 t2 : term, eq_term t1 t2 = false -> t1 <> t2.
Proof.
 intros t1 t2 H E. subst t2. now rewrite eq_term_refl in H.
Qed.

(* \subsubsection{Tactiques pour éliminer ces tests}

   Si on se contente de faire un [Case (eq_typ t1 t2)] on perd
   totalement dans chaque branche le fait que [t1=t2] ou [~t1=t2].

   Initialement, les développements avaient été réalisés avec les
   tests rendus par [Decide Equality], c'est à dire un test rendant
   des termes du type [{t1=t2}+{~t1=t2}]. Faire une élimination sur un
   tel test préserve bien l'information voulue mais calculatoirement de
   telles fonctions sont trop lentes. *)

(* Les tactiques définies si après se comportent exactement comme si on
   avait utilisé le test précédent et fait une elimination dessus. *)

Ltac elim_eq_term t1 t2 :=
  pattern (eq_term t1 t2); apply bool_eq_ind; intro Aux;
   [ generalize (eq_term_true t1 t2 Aux); clear Aux
   | generalize (eq_term_false t1 t2 Aux); clear Aux ].

Ltac elim_beq t1 t2 :=
  pattern (beq t1 t2); apply bool_eq_ind; intro Aux;
   [ generalize (beq_true t1 t2 Aux); clear Aux
   | generalize (beq_false t1 t2 Aux); clear Aux ].

Ltac elim_bgt t1 t2 :=
  pattern (bgt t1 t2); apply bool_eq_ind; intro Aux;
  [ generalize (bgt_true t1 t2 Aux); clear Aux
  | generalize (bgt_false t1 t2 Aux); clear Aux ].


(* \subsection{Interprétations}
   \subsubsection{Interprétation des termes dans Z} *)

Fixpoint interp_term (env : list int) (t : term) {struct t} : int :=
  match t with
  | Tint x => x
  | (t1 + t2)%term => interp_term env t1 + interp_term env t2
  | (t1 * t2)%term => interp_term env t1 * interp_term env t2
  | (t1 - t2)%term => interp_term env t1 - interp_term env t2
  | (- t)%term => - interp_term env t
  | [n]%term => nth n env 0
  end.

(* \subsubsection{Interprétation des prédicats} *)

Fixpoint interp_proposition (envp : list Prop) (env : list int)
 (p : proposition) {struct p} : Prop :=
  match p with
  | EqTerm t1 t2 => interp_term env t1 = interp_term env t2
  | LeqTerm t1 t2 => interp_term env t1 <= interp_term env t2
  | TrueTerm => True
  | FalseTerm => False
  | Tnot p' => ~ interp_proposition envp env p'
  | GeqTerm t1 t2 => interp_term env t1 >= interp_term env t2
  | GtTerm t1 t2 => interp_term env t1 > interp_term env t2
  | LtTerm t1 t2 => interp_term env t1 < interp_term env t2
  | NeqTerm t1 t2 => (interp_term env t1)<>(interp_term env t2)
  | Tor p1 p2 =>
      interp_proposition envp env p1 \/ interp_proposition envp env p2
  | Tand p1 p2 =>
      interp_proposition envp env p1 /\ interp_proposition envp env p2
  | Timp p1 p2 =>
      interp_proposition envp env p1 -> interp_proposition envp env p2
  | Tprop n => nth n envp True
  end.

(* \subsubsection{Inteprétation des listes d'hypothèses}
   \paragraph{Sous forme de conjonction}
   Interprétation sous forme d'une conjonction d'hypothèses plus faciles
   à manipuler individuellement *)

Fixpoint interp_hyps (envp : list Prop) (env : list int)
 (l : hyps) {struct l} : Prop :=
  match l with
  | nil => True
  | p' :: l' => interp_proposition envp env p' /\ interp_hyps envp env l'
  end.

(* \paragraph{sous forme de but}
   C'est cette interpétation que l'on utilise sur le but (car on utilise
   [Generalize] et qu'une conjonction est forcément lourde (répétition des
   types dans les conjonctions intermédiaires) *)

Fixpoint interp_goal_concl (c : proposition) (envp : list Prop)
 (env : list int) (l : hyps) {struct l} : Prop :=
  match l with
  | nil => interp_proposition envp env c
  | p' :: l' =>
      interp_proposition envp env p' -> interp_goal_concl c envp env l'
  end.

Notation interp_goal := (interp_goal_concl FalseTerm).

(* Les théorèmes qui suivent assurent la correspondance entre les deux
   interprétations. *)

Theorem goal_to_hyps :
 forall (envp : list Prop) (env : list int) (l : hyps),
 (interp_hyps envp env l -> False) -> interp_goal envp env l.
Proof.
 simple induction l;
 [ simpl; auto
 | simpl; intros a l1 H1 H2 H3; apply H1; intro H4; apply H2; auto ].
Qed.

Theorem hyps_to_goal :
 forall (envp : list Prop) (env : list int) (l : hyps),
 interp_goal envp env l -> interp_hyps envp env l -> False.
Proof.
 simple induction l; simpl; [ auto | intros; apply H; elim H1; auto ].
Qed.

(* \subsection{Manipulations sur les hypothèses} *)

(* \subsubsection{Définitions de base de stabilité pour la réflexion} *)
(* Une opération laisse un terme stable si l'égalité est préservée *)
Definition term_stable (f : term -> term) :=
  forall (e : list int) (t : term), interp_term e t = interp_term e (f t).

(* Une opération est valide sur une hypothèse, si l'hypothèse implique le
   résultat de l'opération. \emph{Attention : cela ne concerne que des
   opérations sur les hypothèses et non sur les buts (contravariance)}.
   On définit la validité pour une opération prenant une ou deux propositions
   en argument (cela suffit pour omega). *)

Definition valid1 (f : proposition -> proposition) :=
  forall (ep : list Prop) (e : list int) (p1 : proposition),
  interp_proposition ep e p1 -> interp_proposition ep e (f p1).

Definition valid2 (f : proposition -> proposition -> proposition) :=
  forall (ep : list Prop) (e : list int) (p1 p2 : proposition),
  interp_proposition ep e p1 ->
  interp_proposition ep e p2 -> interp_proposition ep e (f p1 p2).

(* Dans cette notion de validité, la fonction prend directement une
   liste de propositions et rend une nouvelle liste de proposition.
   On reste contravariant *)

Definition valid_hyps (f : hyps -> hyps) :=
  forall (ep : list Prop) (e : list int) (lp : hyps),
  interp_hyps ep e lp -> interp_hyps ep e (f lp).

(* Enfin ce théorème élimine la contravariance et nous ramène à une
   opération sur les buts *)

Theorem valid_goal :
  forall (ep : list Prop) (env : list int) (l : hyps) (a : hyps -> hyps),
  valid_hyps a -> interp_goal ep env (a l) -> interp_goal ep env l.
Proof.
 intros; simpl; apply goal_to_hyps; intro H1;
 apply (hyps_to_goal ep env (a l) H0); apply H; assumption.
Qed.

(* \subsubsection{Généralisation a des listes de buts (disjonctions)} *)


Fixpoint interp_list_hyps (envp : list Prop) (env : list int)
 (l : lhyps) {struct l} : Prop :=
  match l with
  | nil => False
  | h :: l' => interp_hyps envp env h \/ interp_list_hyps envp env l'
  end.

Fixpoint interp_list_goal (envp : list Prop) (env : list int)
 (l : lhyps) {struct l} : Prop :=
  match l with
  | nil => True
  | h :: l' => interp_goal envp env h /\ interp_list_goal envp env l'
  end.

Theorem list_goal_to_hyps :
 forall (envp : list Prop) (env : list int) (l : lhyps),
 (interp_list_hyps envp env l -> False) -> interp_list_goal envp env l.
Proof.
 simple induction l; simpl;
 [ auto
 | intros h1 l1 H H1; split;
    [ apply goal_to_hyps; intro H2; apply H1; auto
    | apply H; intro H2; apply H1; auto ] ].
Qed.

Theorem list_hyps_to_goal :
 forall (envp : list Prop) (env : list int) (l : lhyps),
 interp_list_goal envp env l -> interp_list_hyps envp env l -> False.
Proof.
 simple induction l; simpl;
 [ auto
 | intros h1 l1 H (H1, H2) H3; elim H3; intro H4;
    [ apply hyps_to_goal with (1 := H1); assumption | auto ] ].
Qed.

Definition valid_list_hyps (f : hyps -> lhyps) :=
  forall (ep : list Prop) (e : list int) (lp : hyps),
  interp_hyps ep e lp -> interp_list_hyps ep e (f lp).

Definition valid_list_goal (f : hyps -> lhyps) :=
  forall (ep : list Prop) (e : list int) (lp : hyps),
  interp_list_goal ep e (f lp) -> interp_goal ep e lp.

Theorem goal_valid :
 forall f : hyps -> lhyps, valid_list_hyps f -> valid_list_goal f.
Proof.
 unfold valid_list_goal; intros f H ep e lp H1; apply goal_to_hyps;
 intro H2; apply list_hyps_to_goal with (1 := H1);
 apply (H ep e lp); assumption.
Qed.

Theorem append_valid :
 forall (ep : list Prop) (e : list int) (l1 l2 : lhyps),
 interp_list_hyps ep e l1 \/ interp_list_hyps ep e l2 ->
 interp_list_hyps ep e (l1 ++ l2).
Proof.
 intros ep e; simple induction l1;
 [ simpl; intros l2 [H| H]; [ contradiction | trivial ]
 | simpl; intros h1 t1 HR l2 [[H| H]| H];
    [ auto
    | right; apply (HR l2); left; trivial
    | right; apply (HR l2); right; trivial ] ].

Qed.

(* \subsubsection{Opérateurs valides sur les hypothèses} *)

(* Extraire une hypothèse de la liste *)
Definition nth_hyps (n : nat) (l : hyps) := nth n l TrueTerm.
Unset Printing Notations.
Theorem nth_valid :
 forall (ep : list Prop) (e : list int) (i : nat) (l : hyps),
 interp_hyps ep e l -> interp_proposition ep e (nth_hyps i l).
Proof.
 unfold nth_hyps; simple induction i;
 [ simple induction l; simpl; [ auto | intros; elim H0; auto ]
 | intros n H; simple induction l;
    [ simpl; trivial
    | intros; simpl; apply H; elim H1; auto ] ].
Qed.

(* Appliquer une opération (valide) sur deux hypothèses extraites de
   la liste et ajouter le résultat à la liste. *)
Definition apply_oper_2 (i j : nat)
  (f : proposition -> proposition -> proposition) (l : hyps) :=
  f (nth_hyps i l) (nth_hyps j l) :: l.

Theorem apply_oper_2_valid :
 forall (i j : nat) (f : proposition -> proposition -> proposition),
 valid2 f -> valid_hyps (apply_oper_2 i j f).
Proof.
 intros i j f Hf; unfold apply_oper_2, valid_hyps; simpl;
 intros lp Hlp; split; [ apply Hf; apply nth_valid; assumption | assumption ].
Qed.

(* Modifier une hypothèse par application d'une opération valide *)

Fixpoint apply_oper_1 (i : nat) (f : proposition -> proposition)
 (l : hyps) {struct i} : hyps :=
  match l with
  | nil => nil (A:=proposition)
  | p :: l' =>
      match i with
      | O => f p :: l'
      | S j => p :: apply_oper_1 j f l'
      end
  end.

Theorem apply_oper_1_valid :
 forall (i : nat) (f : proposition -> proposition),
 valid1 f -> valid_hyps (apply_oper_1 i f).
Proof.
 unfold valid_hyps; intros i f Hf ep e; elim i;
 [ intro lp; case lp;
    [ simpl; trivial
    | simpl; intros p l' (H1, H2); split;
       [ apply Hf with (1 := H1) | assumption ] ]
 | intros n Hrec lp; case lp;
    [ simpl; auto
    | simpl; intros p l' (H1, H2); split;
       [ assumption | apply Hrec; assumption ] ] ].
Qed.

(* \subsubsection{Manipulations de termes} *)
(* Les fonctions suivantes permettent d'appliquer une fonction de
   réécriture sur un sous terme du terme principal. Avec la composition,
   cela permet de construire des réécritures complexes proches des
   tactiques de conversion *)

Definition apply_left (f : term -> term) (t : term) :=
  match t with
  | (x + y)%term => (f x + y)%term
  | (x * y)%term => (f x * y)%term
  | (- x)%term => (- f x)%term
  | x => x
  end.

Definition apply_right (f : term -> term) (t : term) :=
  match t with
  | (x + y)%term => (x + f y)%term
  | (x * y)%term => (x * f y)%term
  | x => x
  end.

Definition apply_both (f g : term -> term) (t : term) :=
  match t with
  | (x + y)%term => (f x + g y)%term
  | (x * y)%term => (f x * g y)%term
  | x => x
  end.

(* Les théorèmes suivants montrent la stabilité (conditionnée) des
   fonctions. *)

Theorem apply_left_stable :
 forall f : term -> term, term_stable f -> term_stable (apply_left f).
Proof.
 unfold term_stable; intros f H e t; case t; auto; simpl;
 intros; elim H; trivial.
Qed.

Theorem apply_right_stable :
 forall f : term -> term, term_stable f -> term_stable (apply_right f).
Proof.
 unfold term_stable; intros f H e t; case t; auto; simpl;
 intros t0 t1; elim H; trivial.
Qed.

Theorem apply_both_stable :
 forall f g : term -> term,
 term_stable f -> term_stable g -> term_stable (apply_both f g).
Proof.
 unfold term_stable; intros f g H1 H2 e t; case t; auto; simpl;
 intros t0 t1; elim H1; elim H2; trivial.
Qed.

Theorem compose_term_stable :
 forall f g : term -> term,
 term_stable f -> term_stable g -> term_stable (fun t : term => f (g t)).
Proof.
 unfold term_stable; intros f g Hf Hg e t; elim Hf; apply Hg.
Qed.

(* \subsection{Les règles de réécriture} *)
(* Chacune des règles de réécriture est accompagnée par sa preuve de
   stabilité. Toutes ces preuves ont la même forme : il faut analyser
   suivant la forme du terme (élimination de chaque Case). On a besoin d'une
   élimination uniquement dans les cas d'utilisation d'égalité décidable.

   Cette tactique itère la décomposition des Case. Elle est
   constituée de deux fonctions s'appelant mutuellement :
   \begin{itemize}
    \item une fonction d'enrobage qui lance la recherche sur le but,
    \item une fonction récursive qui décompose ce but. Quand elle a trouvé un
          Case, elle l'élimine.
   \end{itemize}
   Les motifs sur les cas sont très imparfaits et dans certains cas, il
   semble que cela ne marche pas. On aimerait plutot un motif de la
   forme [ Case (?1 :: T) of _ end ] permettant de s'assurer que l'on
   utilise le bon type.

   Chaque élimination introduit correctement exactement le nombre d'hypothèses
   nécessaires et conserve dans le cas d'une égalité la connaissance du
   résultat du test en faisant la réécriture. Pour un test de comparaison,
   on conserve simplement le résultat.

   Cette fonction déborde très largement la résolution des réécritures
   simples et fait une bonne partie des preuves des pas de Omega.
*)

(* \subsubsection{La tactique pour prouver la stabilité} *)

Ltac loop t :=
  match t with
  (* Global *)
  | (?X1 = ?X2) => loop X1 || loop X2
  | (_ -> ?X1) => loop X1
  (* Interpretations *)
  | (interp_hyps _ _ ?X1) => loop X1
  | (interp_list_hyps _ _ ?X1) => loop X1
  | (interp_proposition _ _ ?X1) => loop X1
  | (interp_term _ ?X1) => loop X1
  (* Propositions *)
  | (EqTerm ?X1 ?X2) => loop X1 || loop X2
  | (LeqTerm ?X1 ?X2) => loop X1 || loop X2
  (* Termes *)
  | (?X1 + ?X2)%term => loop X1 || loop X2
  | (?X1 - ?X2)%term => loop X1 || loop X2
  | (?X1 * ?X2)%term => loop X1 || loop X2
  | (- ?X1)%term => loop X1
  | (Tint ?X1) => loop X1
  (* Eliminations *)
  | match ?X1 with
    | EqTerm x x0 => _
    | LeqTerm x x0 => _
    | TrueTerm => _
    | FalseTerm => _
    | Tnot x => _
    | GeqTerm x x0 => _
    | GtTerm x x0 => _
    | LtTerm x x0 => _
    | NeqTerm x x0 => _
    | Tor x x0 => _
    | Tand x x0 => _
    | Timp x x0 => _
    | Tprop x => _
    end => destruct X1; auto; Simplify
  | match ?X1 with
    | Tint x => _
    | (x + x0)%term => _
    | (x * x0)%term => _
    | (x - x0)%term => _
    | (- x)%term => _
    | [x]%term => _
    end => destruct X1; auto; Simplify
  | (if beq ?X1 ?X2 then _ else _) =>
      let H := fresh "H" in
      elim_beq X1 X2; intro H; try (rewrite H in *; clear H);
       simpl; auto; Simplify
  | (if bgt ?X1 ?X2 then _ else _) =>
      let H := fresh "H" in
      elim_bgt X1 X2; intro H; simpl; auto; Simplify
  | (if eq_term ?X1 ?X2 then _ else _) =>
      let H := fresh "H" in
      elim_eq_term X1 X2; intro H; try (rewrite H in *; clear H);
       simpl; auto; Simplify
  | (if _ && _ then _ else _) => rewrite andb_if; Simplify
  | (if negb _ then _ else _) => rewrite negb_if; Simplify
  | _ => fail
  end

with Simplify := match goal with
  |  |- ?X1 => try loop X1
  | _ => idtac
  end.

Ltac prove_stable x th :=
  match constr:x with
  | ?X1 =>
      unfold term_stable, X1; intros; Simplify; simpl;
       apply th
  end.

(* \subsubsection{Les règles elle mêmes} *)
Definition Tplus_assoc_l (t : term) :=
  match t with
  | (n + (m + p))%term => (n + m + p)%term
  | _ => t
  end.

Theorem Tplus_assoc_l_stable : term_stable Tplus_assoc_l.
Proof.
 prove_stable Tplus_assoc_l (ring.(Radd_assoc)).
Qed.

Definition Tplus_assoc_r (t : term) :=
  match t with
  | (n + m + p)%term => (n + (m + p))%term
  | _ => t
  end.

Theorem Tplus_assoc_r_stable : term_stable Tplus_assoc_r.
Proof.
 prove_stable Tplus_assoc_r plus_assoc_reverse.
Qed.

Definition Tmult_assoc_r (t : term) :=
  match t with
  | (n * m * p)%term => (n * (m * p))%term
  | _ => t
  end.

Theorem Tmult_assoc_r_stable : term_stable Tmult_assoc_r.
Proof.
 prove_stable Tmult_assoc_r mult_assoc_reverse.
Qed.

Definition Tplus_permute (t : term) :=
  match t with
  | (n + (m + p))%term => (m + (n + p))%term
  | _ => t
  end.

Theorem Tplus_permute_stable : term_stable Tplus_permute.
Proof.
 prove_stable Tplus_permute plus_permute.
Qed.

Definition Tplus_comm (t : term) :=
  match t with
  | (x + y)%term => (y + x)%term
  | _ => t
  end.

Theorem Tplus_comm_stable : term_stable Tplus_comm.
Proof.
 prove_stable Tplus_comm plus_comm.
Qed.

Definition Tmult_comm (t : term) :=
  match t with
  | (x * y)%term => (y * x)%term
  | _ => t
  end.

Theorem Tmult_comm_stable : term_stable Tmult_comm.
Proof.
 prove_stable Tmult_comm mult_comm.
Qed.

Definition T_OMEGA10 (t : term) :=
  match t with
  | ((v * Tint c1 + l1) * Tint k1 + (v' * Tint c2 + l2) * Tint k2)%term =>
      if eq_term v v'
      then (v * Tint (c1 * k1 + c2 * k2)%I + (l1 * Tint k1 + l2 * Tint k2))%term
      else t
  | _ => t
  end.

Theorem T_OMEGA10_stable : term_stable T_OMEGA10.
Proof.
 prove_stable T_OMEGA10 OMEGA10.
Qed.

Definition T_OMEGA11 (t : term) :=
  match t with
  | ((v1 * Tint c1 + l1) * Tint k1 + l2)%term =>
      (v1 * Tint (c1 * k1) + (l1 * Tint k1 + l2))%term
  | _ => t
  end.

Theorem T_OMEGA11_stable : term_stable T_OMEGA11.
Proof.
 prove_stable T_OMEGA11 OMEGA11.
Qed.

Definition T_OMEGA12 (t : term) :=
  match t with
  | (l1 + (v2 * Tint c2 + l2) * Tint k2)%term =>
      (v2 * Tint (c2 * k2) + (l1 + l2 * Tint k2))%term
  | _ => t
  end.

Theorem T_OMEGA12_stable : term_stable T_OMEGA12.
Proof.
 prove_stable T_OMEGA12 OMEGA12.
Qed.

Definition T_OMEGA13 (t : term) :=
  match t with
  | (v * Tint x + l1 + (v' * Tint x' + l2))%term =>
      if eq_term v v' && beq x (-x')
      then (l1+l2)%term
      else t
  | _ => t
  end.

Theorem T_OMEGA13_stable : term_stable T_OMEGA13.
Proof.
 unfold term_stable, T_OMEGA13; intros; Simplify; simpl;
 apply OMEGA13.
Qed.

Definition T_OMEGA15 (t : term) :=
  match t with
  | (v * Tint c1 + l1 + (v' * Tint c2 + l2) * Tint k2)%term =>
      if eq_term v v'
      then (v * Tint (c1 + c2 * k2)%I + (l1 + l2 * Tint k2))%term
      else t
  | _ => t
  end.

Theorem T_OMEGA15_stable : term_stable T_OMEGA15.
Proof.
 prove_stable T_OMEGA15 OMEGA15.
Qed.

Definition T_OMEGA16 (t : term) :=
  match t with
  | ((v * Tint c + l) * Tint k)%term => (v * Tint (c * k) + l * Tint k)%term
  | _ => t
  end.


Theorem T_OMEGA16_stable : term_stable T_OMEGA16.
Proof.
 prove_stable T_OMEGA16 OMEGA16.
Qed.

Definition Tred_factor5 (t : term) :=
  match t with
  | (x * Tint c + y)%term => if beq c 0 then y else t
  | _ => t
  end.

Theorem Tred_factor5_stable : term_stable Tred_factor5.
Proof.
 prove_stable Tred_factor5 red_factor5.
Qed.

Definition Topp_plus (t : term) :=
  match t with
  | (- (x + y))%term => (- x + - y)%term
  | _ => t
  end.

Theorem Topp_plus_stable : term_stable Topp_plus.
Proof.
 prove_stable Topp_plus opp_plus_distr.
Qed.


Definition Topp_opp (t : term) :=
  match t with
  | (- - x)%term => x
  | _ => t
  end.

Theorem Topp_opp_stable : term_stable Topp_opp.
Proof.
 prove_stable Topp_opp opp_involutive.
Qed.

Definition Topp_mult_r (t : term) :=
  match t with
  | (- (x * Tint k))%term => (x * Tint (- k))%term
  | _ => t
  end.

Theorem Topp_mult_r_stable : term_stable Topp_mult_r.
Proof.
 prove_stable Topp_mult_r opp_mult_distr_r.
Qed.

Definition Topp_one (t : term) :=
  match t with
  | (- x)%term => (x * Tint (-(1)))%term
  | _ => t
  end.

Theorem Topp_one_stable : term_stable Topp_one.
Proof.
 prove_stable Topp_one opp_eq_mult_neg_1.
Qed.

Definition Tmult_plus_distr (t : term) :=
  match t with
  | ((n + m) * p)%term => (n * p + m * p)%term
  | _ => t
  end.

Theorem Tmult_plus_distr_stable : term_stable Tmult_plus_distr.
Proof.
 prove_stable Tmult_plus_distr mult_plus_distr_r.
Qed.

Definition Tmult_opp_left (t : term) :=
  match t with
  | (- x * Tint y)%term => (x * Tint (- y))%term
  | _ => t
  end.

Theorem Tmult_opp_left_stable : term_stable Tmult_opp_left.
Proof.
 prove_stable Tmult_opp_left mult_opp_comm.
Qed.

Definition Tmult_assoc_reduced (t : term) :=
  match t with
  | (n * Tint m * Tint p)%term => (n * Tint (m * p))%term
  | _ => t
  end.

Theorem Tmult_assoc_reduced_stable : term_stable Tmult_assoc_reduced.
Proof.
 prove_stable Tmult_assoc_reduced mult_assoc_reverse.
Qed.

Definition Tred_factor0 (t : term) := (t * Tint 1)%term.

Theorem Tred_factor0_stable : term_stable Tred_factor0.
Proof.
 prove_stable Tred_factor0 red_factor0.
Qed.

Definition Tred_factor1 (t : term) :=
  match t with
  | (x + y)%term =>
      if eq_term x y
      then (x * Tint 2)%term
      else t
  | _ => t
  end.

Theorem Tred_factor1_stable : term_stable Tred_factor1.
Proof.
 prove_stable Tred_factor1 red_factor1.
Qed.

Definition Tred_factor2 (t : term) :=
  match t with
  | (x + y * Tint k)%term =>
      if eq_term x y
      then (x * Tint (1 + k))%term
      else t
  | _ => t
  end.

Theorem Tred_factor2_stable : term_stable Tred_factor2.
Proof.
 prove_stable Tred_factor2 red_factor2.
Qed.

Definition Tred_factor3 (t : term) :=
  match t with
  | (x * Tint k + y)%term =>
      if eq_term x y
      then (x * Tint (1 + k))%term
      else t
  | _ => t
  end.

Theorem Tred_factor3_stable : term_stable Tred_factor3.
Proof.
 prove_stable Tred_factor3 red_factor3.
Qed.


Definition Tred_factor4 (t : term) :=
  match t with
  | (x * Tint k1 + y * Tint k2)%term =>
      if eq_term x y
      then (x * Tint (k1 + k2))%term
      else t
  | _ => t
  end.

Theorem Tred_factor4_stable : term_stable Tred_factor4.
Proof.
 prove_stable Tred_factor4 red_factor4.
Qed.

Definition Tred_factor6 (t : term) := (t + Tint 0)%term.

Theorem Tred_factor6_stable : term_stable Tred_factor6.
Proof.
 prove_stable Tred_factor6 red_factor6.
Qed.

Definition Tminus_def (t : term) :=
  match t with
  | (x - y)%term => (x + - y)%term
  | _ => t
  end.

Theorem Tminus_def_stable : term_stable Tminus_def.
Proof.
 prove_stable Tminus_def minus_def.
Qed.

(* \subsection{Fonctions de réécriture complexes} *)

(* \subsubsection{Fonction de réduction} *)
(* Cette fonction réduit un terme dont la forme normale est un entier. Il
   suffit pour cela d'échanger le constructeur [Tint] avec les opérateurs
   réifiés. La réduction est ``gratuite''.  *)

Fixpoint reduce (t : term) : term :=
  match t with
  | (x + y)%term =>
      match reduce x with
      | Tint x' =>
          match reduce y with
          | Tint y' => Tint (x' + y')
          | y' => (Tint x' + y')%term
          end
      | x' => (x' + reduce y)%term
      end
  | (x * y)%term =>
      match reduce x with
      | Tint x' =>
          match reduce y with
          | Tint y' => Tint (x' * y')
          | y' => (Tint x' * y')%term
          end
      | x' => (x' * reduce y)%term
      end
  | (x - y)%term =>
      match reduce x with
      | Tint x' =>
          match reduce y with
          | Tint y' => Tint (x' - y')
          | y' => (Tint x' - y')%term
          end
      | x' => (x' - reduce y)%term
      end
  | (- x)%term =>
      match reduce x with
      | Tint x' => Tint (- x')
      | x' => (- x')%term
      end
  | _ => t
  end.

Theorem reduce_stable : term_stable reduce.
Proof.
 unfold term_stable; intros e t; elim t; auto;
 try
  (intros t0 H0 t1 H1; simpl; rewrite H0; rewrite H1;
    (case (reduce t0);
      [ intro z0; case (reduce t1); intros; auto
      | intros; auto
      | intros; auto
      | intros; auto
      | intros; auto
      | intros; auto ])); intros t0 H0; simpl;
 rewrite H0; case (reduce t0); intros; auto.
Qed.

(* \subsubsection{Fusions}
    \paragraph{Fusion de deux équations} *)
(* On donne une somme de deux équations qui sont supposées normalisées.
   Cette fonction prend une trace de fusion en argument et transforme
   le terme en une équation normalisée. C'est une version très simplifiée
   du moteur de réécriture [rewrite]. *)

Fixpoint fusion (trace : list t_fusion) (t : term) {struct trace} : term :=
  match trace with
  | nil => reduce t
  | step :: trace' =>
      match step with
      | F_equal => apply_right (fusion trace') (T_OMEGA10 t)
      | F_cancel => fusion trace' (Tred_factor5 (T_OMEGA10 t))
      | F_left => apply_right (fusion trace') (T_OMEGA11 t)
      | F_right => apply_right (fusion trace') (T_OMEGA12 t)
      end
  end.

Theorem fusion_stable : forall trace : list t_fusion, term_stable (fusion trace).
Proof.
 simple induction trace; simpl;
 [ exact reduce_stable
 | intros stp l H; case stp;
    [ apply compose_term_stable;
       [ apply apply_right_stable; assumption | exact T_OMEGA10_stable ]
    | unfold term_stable; intros e t1; rewrite T_OMEGA10_stable;
       rewrite Tred_factor5_stable; apply H
    | apply compose_term_stable;
       [ apply apply_right_stable; assumption | exact T_OMEGA11_stable ]
    | apply compose_term_stable;
       [ apply apply_right_stable; assumption | exact T_OMEGA12_stable ] ] ].
Qed.

(* \paragraph{Fusion de deux équations dont une sans coefficient} *)

Definition fusion_right (trace : list t_fusion) (t : term) : term :=
  match trace with
  | nil => reduce t (* Il faut mettre un compute *)
  | step :: trace' =>
      match step with
      | F_equal => apply_right (fusion trace') (T_OMEGA15 t)
      | F_cancel => fusion trace' (Tred_factor5 (T_OMEGA15 t))
      | F_left => apply_right (fusion trace') (Tplus_assoc_r t)
      | F_right => apply_right (fusion trace') (T_OMEGA12 t)
      end
  end.

(* \paragraph{Fusion avec annihilation} *)
(* Normalement le résultat est une constante *)

Fixpoint fusion_cancel (trace : nat) (t : term) {struct trace} : term :=
  match trace with
  | O => reduce t
  | S trace' => fusion_cancel trace' (T_OMEGA13 t)
  end.

Theorem fusion_cancel_stable : forall t : nat, term_stable (fusion_cancel t).
Proof.
 unfold term_stable, fusion_cancel; intros trace e; elim trace;
 [ exact (reduce_stable e)
 | intros n H t; elim H; exact (T_OMEGA13_stable e t) ].
Qed.

(* \subsubsection{Opérations affines sur une équation} *)
(* \paragraph{Multiplication scalaire et somme d'une constante} *)

Fixpoint scalar_norm_add (trace : nat) (t : term) {struct trace} : term :=
  match trace with
  | O => reduce t
  | S trace' => apply_right (scalar_norm_add trace') (T_OMEGA11 t)
  end.

Theorem scalar_norm_add_stable :
 forall t : nat, term_stable (scalar_norm_add t).
Proof.
 unfold term_stable, scalar_norm_add; intros trace; elim trace;
 [ exact reduce_stable
 | intros n H e t; elim apply_right_stable;
    [ exact (T_OMEGA11_stable e t) | exact H ] ].
Qed.

(* \paragraph{Multiplication scalaire} *)
Fixpoint scalar_norm (trace : nat) (t : term) {struct trace} : term :=
  match trace with
  | O => reduce t
  | S trace' => apply_right (scalar_norm trace') (T_OMEGA16 t)
  end.

Theorem scalar_norm_stable : forall t : nat, term_stable (scalar_norm t).
Proof.
 unfold term_stable, scalar_norm; intros trace; elim trace;
 [ exact reduce_stable
 | intros n H e t; elim apply_right_stable;
    [ exact (T_OMEGA16_stable e t) | exact H ] ].
Qed.

(* \paragraph{Somme d'une constante} *)
Fixpoint add_norm (trace : nat) (t : term) {struct trace} : term :=
  match trace with
  | O => reduce t
  | S trace' => apply_right (add_norm trace') (Tplus_assoc_r t)
  end.

Theorem add_norm_stable : forall t : nat, term_stable (add_norm t).
Proof.
 unfold term_stable, add_norm; intros trace; elim trace;
 [ exact reduce_stable
 | intros n H e t; elim apply_right_stable;
    [ exact (Tplus_assoc_r_stable e t) | exact H ] ].
Qed.

(* \subsection{La fonction de normalisation des termes (moteur de réécriture)} *)


Fixpoint t_rewrite (s : step) : term -> term :=
  match s with
  | C_DO_BOTH s1 s2 => apply_both (t_rewrite s1) (t_rewrite s2)
  | C_LEFT s => apply_left (t_rewrite s)
  | C_RIGHT s => apply_right (t_rewrite s)
  | C_SEQ s1 s2 => fun t : term => t_rewrite s2 (t_rewrite s1 t)
  | C_NOP => fun t : term => t
  | C_OPP_PLUS => Topp_plus
  | C_OPP_OPP => Topp_opp
  | C_OPP_MULT_R => Topp_mult_r
  | C_OPP_ONE => Topp_one
  | C_REDUCE => reduce
  | C_MULT_PLUS_DISTR => Tmult_plus_distr
  | C_MULT_OPP_LEFT => Tmult_opp_left
  | C_MULT_ASSOC_R => Tmult_assoc_r
  | C_PLUS_ASSOC_R => Tplus_assoc_r
  | C_PLUS_ASSOC_L => Tplus_assoc_l
  | C_PLUS_PERMUTE => Tplus_permute
  | C_PLUS_COMM => Tplus_comm
  | C_RED0 => Tred_factor0
  | C_RED1 => Tred_factor1
  | C_RED2 => Tred_factor2
  | C_RED3 => Tred_factor3
  | C_RED4 => Tred_factor4
  | C_RED5 => Tred_factor5
  | C_RED6 => Tred_factor6
  | C_MULT_ASSOC_REDUCED => Tmult_assoc_reduced
  | C_MINUS => Tminus_def
  | C_MULT_COMM => Tmult_comm
  end.

Theorem t_rewrite_stable : forall s : step, term_stable (t_rewrite s).
Proof.
 simple induction s; simpl;
 [ intros; apply apply_both_stable; auto
 | intros; apply apply_left_stable; auto
 | intros; apply apply_right_stable; auto
 | unfold term_stable; intros; elim H0; apply H
 | unfold term_stable; auto
 | exact Topp_plus_stable
 | exact Topp_opp_stable
 | exact Topp_mult_r_stable
 | exact Topp_one_stable
 | exact reduce_stable
 | exact Tmult_plus_distr_stable
 | exact Tmult_opp_left_stable
 | exact Tmult_assoc_r_stable
 | exact Tplus_assoc_r_stable
 | exact Tplus_assoc_l_stable
 | exact Tplus_permute_stable
 | exact Tplus_comm_stable
 | exact Tred_factor0_stable
 | exact Tred_factor1_stable
 | exact Tred_factor2_stable
 | exact Tred_factor3_stable
 | exact Tred_factor4_stable
 | exact Tred_factor5_stable
 | exact Tred_factor6_stable
 | exact Tmult_assoc_reduced_stable
 | exact Tminus_def_stable
 | exact Tmult_comm_stable ].
Qed.

(* \subsection{tactiques de résolution d'un but omega normalisé}
   Trace de la procédure
\subsubsection{Tactiques générant une contradiction}
\paragraph{[O_CONSTANT_NOT_NUL]} *)

Definition constant_not_nul (i : nat) (h : hyps) :=
  match nth_hyps i h with
  | EqTerm (Tint Nul) (Tint n) =>
      if beq n Nul then h else absurd
  | _ => h
  end.

Theorem constant_not_nul_valid :
 forall i : nat, valid_hyps (constant_not_nul i).
Proof.
 unfold valid_hyps, constant_not_nul; intros i ep e lp H.
 generalize (nth_valid ep e i lp H); Simplify.
Qed.

(* \paragraph{[O_CONSTANT_NEG]} *)

Definition constant_neg (i : nat) (h : hyps) :=
  match nth_hyps i h with
  | LeqTerm (Tint Nul) (Tint Neg) =>
     if bgt Nul Neg then absurd else h
  | _ => h
  end.

Theorem constant_neg_valid : forall i : nat, valid_hyps (constant_neg i).
Proof.
 unfold valid_hyps, constant_neg; intros;
 generalize (nth_valid ep e i lp); Simplify; simpl.
 rewrite gt_lt_iff in H0; rewrite le_lt_iff; intuition.
Qed.

(* \paragraph{[NOT_EXACT_DIVIDE]} *)
Definition not_exact_divide (k1 k2 : int) (body : term)
  (t i : nat) (l : hyps) :=
  match nth_hyps i l with
  | EqTerm (Tint Nul) b =>
      if beq Nul 0 &&
         eq_term (scalar_norm_add t (body * Tint k1 + Tint k2)%term) b &&
         bgt k2 0 &&
         bgt k1 k2
      then absurd
      else l
  | _ => l
  end.

Theorem not_exact_divide_valid :
 forall (k1 k2 : int) (body : term) (t0 i : nat),
 valid_hyps (not_exact_divide k1 k2 body t0 i).
Proof.
 unfold valid_hyps, not_exact_divide; intros;
 generalize (nth_valid ep e i lp); Simplify.
 rewrite (scalar_norm_add_stable t0 e), <-H1.
 do 2 rewrite <- scalar_norm_add_stable; simpl in *; intros.
 absurd (interp_term e body * k1 + k2 = 0);
 [ now apply OMEGA4 | symmetry; auto ].
Qed.

(* \paragraph{[O_CONTRADICTION]} *)

Definition contradiction (t i j : nat) (l : hyps) :=
  match nth_hyps i l with
  | LeqTerm (Tint Nul) b1 =>
      match nth_hyps j l with
      | LeqTerm (Tint Nul') b2 =>
          match fusion_cancel t (b1 + b2)%term with
          | Tint k => if beq Nul 0 && beq Nul' 0 && bgt 0 k
                      then absurd
                      else l
          | _ => l
          end
      | _ => l
      end
  | _ => l
  end.

Theorem contradiction_valid :
 forall t i j : nat, valid_hyps (contradiction t i j).
Proof.
 unfold valid_hyps, contradiction; intros t i j ep e l H;
 generalize (nth_valid _ _ i _ H); generalize (nth_valid _ _ j _ H);
 case (nth_hyps i l); auto; intros t1 t2; case t1;
 auto; case (nth_hyps j l);
 auto; intros t3 t4; case t3; auto;
 simpl; intros z z' H1 H2;
 generalize (eq_refl (interp_term e (fusion_cancel t (t2 + t4)%term)));
 pattern (fusion_cancel t (t2 + t4)%term) at 2 3;
 case (fusion_cancel t (t2 + t4)%term); simpl;
 auto; intro k; elim (fusion_cancel_stable t); simpl.
 Simplify; intro H3.
 generalize (OMEGA2 _ _ H2 H1); rewrite H3.
 rewrite gt_lt_iff in H0; rewrite le_lt_iff; intuition.
Qed.

(* \paragraph{[O_NEGATE_CONTRADICT]} *)

Definition negate_contradict (i1 i2 : nat) (h : hyps) :=
  match nth_hyps i1 h with
  | EqTerm (Tint Nul) b1 =>
      match nth_hyps i2 h with
      | NeqTerm (Tint Nul') b2 =>
          if beq Nul 0 && beq Nul' 0 && eq_term b1 b2
          then absurd
          else h
      | _ => h
      end
  | NeqTerm (Tint Nul) b1 =>
      match nth_hyps i2 h with
      | EqTerm (Tint Nul') b2 =>
          if beq Nul 0 && beq Nul' 0 && eq_term b1 b2
          then absurd
          else h
      | _ => h
      end
  | _ => h
  end.

Definition negate_contradict_inv (t i1 i2 : nat) (h : hyps) :=
  match nth_hyps i1 h with
  | EqTerm (Tint Nul) b1 =>
      match nth_hyps i2 h with
      | NeqTerm (Tint Nul') b2 =>
          if beq Nul 0 && beq Nul' 0 &&
             eq_term b1 (scalar_norm t (b2 * Tint (-(1)))%term)
          then absurd
          else h
      | _ => h
      end
  | NeqTerm (Tint Nul) b1 =>
      match nth_hyps i2 h with
      | EqTerm (Tint Nul') b2 =>
          if beq Nul 0 && beq Nul' 0 &&
             eq_term b1 (scalar_norm t (b2 * Tint (-(1)))%term)
          then absurd
          else h
      | _ => h
      end
  | _ => h
  end.

Theorem negate_contradict_valid :
 forall i j : nat, valid_hyps (negate_contradict i j).
Proof.
 unfold valid_hyps, negate_contradict; intros i j ep e l H;
 generalize (nth_valid _ _ i _ H); generalize (nth_valid _ _ j _ H);
 case (nth_hyps i l); auto; intros t1 t2; case t1;
 auto; intros z; auto; case (nth_hyps j l);
 auto; intros t3 t4; case t3; auto; intros z';
 auto; simpl; intros H1 H2; Simplify.
Qed.

Theorem negate_contradict_inv_valid :
 forall t i j : nat, valid_hyps (negate_contradict_inv t i j).
Proof.
 unfold valid_hyps, negate_contradict_inv; intros t i j ep e l H;
 generalize (nth_valid _ _ i _ H); generalize (nth_valid _ _ j _ H);
 case (nth_hyps i l); auto; intros t1 t2; case t1;
 auto; intros z; auto; case (nth_hyps j l);
 auto; intros t3 t4; case t3; auto; intros z';
 auto; simpl; intros H1 H2; Simplify;
 [
 rewrite <- scalar_norm_stable in H2; simpl in *;
 elim (mult_integral (interp_term e t4) (-(1))); intuition;
 elim minus_one_neq_zero; auto
 |
 elim H2; clear H2;
 rewrite <- scalar_norm_stable; simpl in *;
 now rewrite <- H1, mult_0_l
 ].
Qed.

(* \subsubsection{Tactiques générant une nouvelle équation} *)
(* \paragraph{[O_SUM]}
 C'est une oper2 valide mais elle traite plusieurs cas à la fois (suivant
 les opérateurs de comparaison des deux arguments) d'où une
 preuve un peu compliquée. On utilise quelques lemmes qui sont des
 généralisations des théorèmes utilisés par OMEGA. *)

Definition sum (k1 k2 : int) (trace : list t_fusion)
  (prop1 prop2 : proposition) :=
  match prop1 with
  | EqTerm (Tint Null) b1 =>
      match prop2 with
      | EqTerm (Tint Null') b2 =>
          if beq Null 0 && beq Null' 0
          then EqTerm (Tint 0) (fusion trace (b1 * Tint k1 + b2 * Tint k2)%term)
          else TrueTerm
      | LeqTerm (Tint Null') b2 =>
          if beq Null 0 && beq Null' 0 && bgt k2 0
          then LeqTerm (Tint 0)
                (fusion trace (b1 * Tint k1 + b2 * Tint k2)%term)
          else TrueTerm
      | _ => TrueTerm
      end
  | LeqTerm (Tint Null) b1 =>
      if beq Null 0 && bgt k1 0
      then match prop2 with
          | EqTerm (Tint Null') b2 =>
              if beq Null' 0 then
              LeqTerm (Tint 0)
                (fusion trace (b1 * Tint k1 + b2 * Tint k2)%term)
              else TrueTerm
          | LeqTerm (Tint Null') b2 =>
              if beq Null' 0 && bgt k2 0
              then LeqTerm (Tint 0)
                    (fusion trace (b1 * Tint k1 + b2 * Tint k2)%term)
              else TrueTerm
          | _ => TrueTerm
          end
      else TrueTerm
  | NeqTerm (Tint Null) b1 =>
      match prop2 with
      | EqTerm (Tint Null') b2 =>
          if beq Null 0 && beq Null' 0 && (negb (beq k1 0))
          then NeqTerm (Tint 0)
                 (fusion trace (b1 * Tint k1 + b2 * Tint k2)%term)
          else TrueTerm
      | _ => TrueTerm
      end
  | _ => TrueTerm
  end.


Theorem sum_valid :
 forall (k1 k2 : int) (t : list t_fusion), valid2 (sum k1 k2 t).
Proof.
 unfold valid2; intros k1 k2 t ep e p1 p2; unfold sum;
 Simplify; simpl; auto; try elim (fusion_stable t);
 simpl; intros;
 [ apply sum1; assumption
 | apply sum2; try assumption; apply sum4; assumption
 | rewrite plus_comm; apply sum2; try assumption; apply sum4; assumption
 | apply sum3; try assumption; apply sum4; assumption
 | apply sum5; auto ].
Qed.

(* \paragraph{[O_EXACT_DIVIDE]}
   c'est une oper1 valide mais on préfère une substitution a ce point la *)

Definition exact_divide (k : int) (body : term) (t : nat)
  (prop : proposition) :=
  match prop with
  | EqTerm (Tint Null) b =>
      if beq Null 0 &&
         eq_term (scalar_norm t (body * Tint k)%term) b &&
         negb (beq k 0)
      then EqTerm (Tint 0) body
      else TrueTerm
  | NeqTerm (Tint Null) b =>
      if beq Null 0 &&
         eq_term (scalar_norm t (body * Tint k)%term) b &&
         negb (beq k 0)
      then NeqTerm (Tint 0) body
      else TrueTerm
  | _ => TrueTerm
  end.

Theorem exact_divide_valid :
 forall (k : int) (t : term) (n : nat), valid1 (exact_divide k t n).
Proof.
 unfold valid1, exact_divide; intros k1 k2 t ep e p1;
 Simplify; simpl; auto; subst;
 rewrite <- scalar_norm_stable; simpl; intros;
 [ destruct (mult_integral _ _ (eq_sym H0)); intuition
 | contradict H0; rewrite <- H0, mult_0_l; auto
 ].
Qed.


(* \paragraph{[O_DIV_APPROX]}
  La preuve reprend le schéma de la précédente mais on
  est sur une opération de type valid1 et non sur une opération terminale. *)

Definition divide_and_approx (k1 k2 : int) (body : term)
  (t : nat) (prop : proposition) :=
  match prop with
  | LeqTerm (Tint Null) b =>
      if beq Null 0 &&
         eq_term (scalar_norm_add t (body * Tint k1 + Tint k2)%term) b &&
         bgt k1 0 &&
         bgt k1 k2
      then LeqTerm (Tint 0) body
      else prop
  | _ => prop
  end.

Theorem divide_and_approx_valid :
 forall (k1 k2 : int) (body : term) (t : nat),
 valid1 (divide_and_approx k1 k2 body t).
Proof.
 unfold valid1, divide_and_approx; intros k1 k2 body t ep e p1;
 Simplify; simpl; auto; subst;
 elim (scalar_norm_add_stable t e); simpl.
 intro H2; apply mult_le_approx with (3 := H2); assumption.
Qed.

(* \paragraph{[MERGE_EQ]} *)

Definition merge_eq (t : nat) (prop1 prop2 : proposition) :=
  match prop1 with
  | LeqTerm (Tint Null) b1 =>
      match prop2 with
      | LeqTerm (Tint Null') b2 =>
          if beq Null 0 && beq Null' 0 &&
             eq_term b1 (scalar_norm t (b2 * Tint (-(1)))%term)
          then EqTerm (Tint 0) b1
          else TrueTerm
      | _ => TrueTerm
      end
  | _ => TrueTerm
  end.

Theorem merge_eq_valid : forall n : nat, valid2 (merge_eq n).
Proof.
 unfold valid2, merge_eq; intros n ep e p1 p2; Simplify; simpl;
 auto; elim (scalar_norm_stable n e); simpl;
 intros; symmetry ; apply OMEGA8 with (2 := H0);
 [ assumption | elim opp_eq_mult_neg_1; trivial ].
Qed.



(* \paragraph{[O_CONSTANT_NUL]} *)

Definition constant_nul (i : nat) (h : hyps) :=
  match nth_hyps i h with
  | NeqTerm (Tint Null) (Tint Null') =>
      if beq Null Null' then absurd else h
  | _ => h
  end.

Theorem constant_nul_valid : forall i : nat, valid_hyps (constant_nul i).
Proof.
 unfold valid_hyps, constant_nul; intros;
 generalize (nth_valid ep e i lp); Simplify; simpl;
 intro H1; absurd (0 = 0); intuition.
Qed.

(* \paragraph{[O_STATE]} *)

Definition state (m : int) (s : step) (prop1 prop2 : proposition) :=
  match prop1 with
  | EqTerm (Tint Null) b1 =>
      match prop2 with
      | EqTerm b2 b3 =>
          if beq Null 0
          then EqTerm (Tint 0) (t_rewrite s (b1 + (- b3 + b2) * Tint m)%term)
          else TrueTerm
      | _ => TrueTerm
      end
  | _ => TrueTerm
  end.

Theorem state_valid : forall (m : int) (s : step), valid2 (state m s).
Proof.
 unfold valid2; intros m s ep e p1 p2; unfold state; Simplify;
 simpl; auto; elim (t_rewrite_stable s e); simpl;
 intros H1 H2; elim H1.
 now rewrite H2, plus_opp_l, plus_0_l, mult_0_l.
Qed.

(* \subsubsection{Tactiques générant plusieurs but}
   \paragraph{[O_SPLIT_INEQ]}
   La seule pour le moment (tant que la normalisation n'est pas réfléchie). *)

Definition split_ineq (i t : nat) (f1 f2 : hyps -> lhyps)
  (l : hyps) :=
  match nth_hyps i l with
  | NeqTerm (Tint Null) b1 =>
      if beq Null 0 then
      f1 (LeqTerm (Tint 0) (add_norm t (b1 + Tint (-(1)))%term) :: l) ++
      f2
        (LeqTerm (Tint 0)
           (scalar_norm_add t (b1 * Tint (-(1)) + Tint (-(1)))%term) :: l)
       else l :: nil
  | _ => l :: nil
  end.

Theorem split_ineq_valid :
 forall (i t : nat) (f1 f2 : hyps -> lhyps),
 valid_list_hyps f1 ->
 valid_list_hyps f2 -> valid_list_hyps (split_ineq i t f1 f2).
Proof.
 unfold valid_list_hyps, split_ineq; intros i t f1 f2 H1 H2 ep e lp H;
 generalize (nth_valid _ _ i _ H); case (nth_hyps i lp);
 simpl; auto; intros t1 t2; case t1; simpl;
 auto; intros z; simpl; auto; intro H3.
 Simplify.
 apply append_valid; elim (OMEGA19 (interp_term e t2));
 [ intro H4; left; apply H1; simpl; elim (add_norm_stable t);
    simpl; auto
 | intro H4; right; apply H2; simpl; elim (scalar_norm_add_stable t);
    simpl; auto
 | generalize H3; unfold not; intros E1 E2; apply E1;
    symmetry ; trivial ].
Qed.


(* \subsection{La fonction de rejeu de la trace} *)

Fixpoint execute_omega (t : t_omega) (l : hyps) {struct t} : lhyps :=
  match t with
  | O_CONSTANT_NOT_NUL n => singleton (constant_not_nul n l)
  | O_CONSTANT_NEG n => singleton (constant_neg n l)
  | O_DIV_APPROX k1 k2 body t cont n =>
      execute_omega cont (apply_oper_1 n (divide_and_approx k1 k2 body t) l)
  | O_NOT_EXACT_DIVIDE k1 k2 body t i =>
      singleton (not_exact_divide k1 k2 body t i l)
  | O_EXACT_DIVIDE k body t cont n =>
      execute_omega cont (apply_oper_1 n (exact_divide k body t) l)
  | O_SUM k1 i1 k2 i2 t cont =>
      execute_omega cont (apply_oper_2 i1 i2 (sum k1 k2 t) l)
  | O_CONTRADICTION t i j => singleton (contradiction t i j l)
  | O_MERGE_EQ t i1 i2 cont =>
      execute_omega cont (apply_oper_2 i1 i2 (merge_eq t) l)
  | O_SPLIT_INEQ t i cont1 cont2 =>
      split_ineq i t (execute_omega cont1) (execute_omega cont2) l
  | O_CONSTANT_NUL i => singleton (constant_nul i l)
  | O_NEGATE_CONTRADICT i j => singleton (negate_contradict i j l)
  | O_NEGATE_CONTRADICT_INV t i j =>
      singleton (negate_contradict_inv t i j l)
  | O_STATE m s i1 i2 cont =>
      execute_omega cont (apply_oper_2 i1 i2 (state m s) l)
  end.

Theorem omega_valid : forall tr : t_omega, valid_list_hyps (execute_omega tr).
Proof.
 simple induction tr; simpl;
 [ unfold valid_list_hyps; simpl; intros; left;
    apply (constant_not_nul_valid n ep e lp H)
 | unfold valid_list_hyps; simpl; intros; left;
    apply (constant_neg_valid n ep e lp H)
 | unfold valid_list_hyps, valid_hyps;
    intros k1 k2 body n t' Ht' m ep e lp H; apply Ht';
    apply
     (apply_oper_1_valid m (divide_and_approx k1 k2 body n)
        (divide_and_approx_valid k1 k2 body n) ep e lp H)
 | unfold valid_list_hyps; simpl; intros; left;
    apply (not_exact_divide_valid _ _ _ _ _ ep e lp H)
 | unfold valid_list_hyps, valid_hyps;
    intros k body n t' Ht' m ep e lp H; apply Ht';
    apply
     (apply_oper_1_valid m (exact_divide k body n)
        (exact_divide_valid k body n) ep e lp H)
 | unfold valid_list_hyps, valid_hyps;
    intros k1 i1 k2 i2 trace t' Ht' ep e lp H; apply Ht';
    apply
     (apply_oper_2_valid i1 i2 (sum k1 k2 trace) (sum_valid k1 k2 trace) ep e
        lp H)
 | unfold valid_list_hyps; simpl; intros; left;
    apply (contradiction_valid n n0 n1 ep e lp H)
 | unfold valid_list_hyps, valid_hyps;
    intros trace i1 i2 t' Ht' ep e lp H; apply Ht';
    apply
     (apply_oper_2_valid i1 i2 (merge_eq trace) (merge_eq_valid trace) ep e
        lp H)
 | intros t' i k1 H1 k2 H2; unfold valid_list_hyps; simpl;
    intros ep e lp H;
    apply
     (split_ineq_valid i t' (execute_omega k1) (execute_omega k2) H1 H2 ep e
        lp H)
 | unfold valid_list_hyps; simpl; intros i ep e lp H; left;
    apply (constant_nul_valid i ep e lp H)
 | unfold valid_list_hyps; simpl; intros i j ep e lp H; left;
    apply (negate_contradict_valid i j ep e lp H)
 | unfold valid_list_hyps; simpl; intros n i j ep e lp H;
    left; apply (negate_contradict_inv_valid n i j ep e lp H)
 | unfold valid_list_hyps, valid_hyps;
    intros m s i1 i2 t' Ht' ep e lp H; apply Ht';
    apply (apply_oper_2_valid i1 i2 (state m s) (state_valid m s) ep e lp H) ].
Qed.


(* \subsection{Les opérations globales sur le but}
   \subsubsection{Normalisation} *)

Definition move_right (s : step) (p : proposition) :=
  match p with
  | EqTerm t1 t2 => EqTerm (Tint 0) (t_rewrite s (t1 + - t2)%term)
  | LeqTerm t1 t2 => LeqTerm (Tint 0) (t_rewrite s (t2 + - t1)%term)
  | GeqTerm t1 t2 => LeqTerm (Tint 0) (t_rewrite s (t1 + - t2)%term)
  | LtTerm t1 t2 => LeqTerm (Tint 0) (t_rewrite s (t2 + Tint (-(1)) + - t1)%term)
  | GtTerm t1 t2 => LeqTerm (Tint 0) (t_rewrite s (t1 + Tint (-(1)) + - t2)%term)
  | NeqTerm t1 t2 => NeqTerm (Tint 0) (t_rewrite s (t1 + - t2)%term)
  | p => p
  end.

Theorem move_right_valid : forall s : step, valid1 (move_right s).
Proof.
 unfold valid1, move_right; intros s ep e p; Simplify; simpl;
 elim (t_rewrite_stable s e); simpl;
 [ symmetry ; apply egal_left; assumption
 | intro; apply le_left; assumption
 | intro; apply le_left; rewrite <- ge_le_iff; assumption
 | intro; apply lt_left; rewrite <- gt_lt_iff; assumption
 | intro; apply lt_left; assumption
 | intro; apply ne_left_2; assumption ].
Qed.

Definition do_normalize (i : nat) (s : step) := apply_oper_1 i (move_right s).

Theorem do_normalize_valid :
 forall (i : nat) (s : step), valid_hyps (do_normalize i s).
Proof.
 intros; unfold do_normalize; apply apply_oper_1_valid;
 apply move_right_valid.
Qed.

Fixpoint do_normalize_list (l : list step) (i : nat)
 (h : hyps) {struct l} : hyps :=
  match l with
  | s :: l' => do_normalize_list l' (S i) (do_normalize i s h)
  | nil => h
  end.

Theorem do_normalize_list_valid :
 forall (l : list step) (i : nat), valid_hyps (do_normalize_list l i).
Proof.
 simple induction l; simpl; unfold valid_hyps;
 [ auto
 | intros a l' Hl' i ep e lp H; unfold valid_hyps in Hl'; apply Hl';
    apply (do_normalize_valid i a ep e lp); assumption ].
Qed.

Theorem normalize_goal :
 forall (s : list step) (ep : list Prop) (env : list int) (l : hyps),
 interp_goal ep env (do_normalize_list s 0 l) -> interp_goal ep env l.
Proof.
 intros; apply valid_goal with (2 := H); apply do_normalize_list_valid.
Qed.

(* \subsubsection{Exécution de la trace} *)

Theorem execute_goal :
 forall (tr : t_omega) (ep : list Prop) (env : list int) (l : hyps),
 interp_list_goal ep env (execute_omega tr l) -> interp_goal ep env l.
Proof.
 intros; apply (goal_valid (execute_omega tr) (omega_valid tr) ep env l H).
Qed.


Theorem append_goal :
 forall (ep : list Prop) (e : list int) (l1 l2 : lhyps),
 interp_list_goal ep e l1 /\ interp_list_goal ep e l2 ->
 interp_list_goal ep e (l1 ++ l2).
Proof.
 intros ep e; simple induction l1;
 [ simpl; intros l2 (H1, H2); assumption
 | simpl; intros h1 t1 HR l2 ((H1, H2), H3); split; auto ].
Qed.

(* A simple decidability checker : if the proposition belongs to the
   simple grammar describe below then it is decidable. Proof is by
   induction and uses well known theorem about arithmetic and propositional
   calculus *)

Fixpoint decidability (p : proposition) : bool :=
  match p with
  | EqTerm _ _ => true
  | LeqTerm _ _ => true
  | GeqTerm _ _ => true
  | GtTerm _ _ => true
  | LtTerm _ _ => true
  | NeqTerm _ _ => true
  | FalseTerm => true
  | TrueTerm => true
  | Tnot t => decidability t
  | Tand t1 t2 => decidability t1 && decidability t2
  | Timp t1 t2 => decidability t1 && decidability t2
  | Tor t1 t2 => decidability t1 && decidability t2
  | Tprop _ => false
  end.

Theorem decidable_correct :
 forall (ep : list Prop) (e : list int) (p : proposition),
 decidability p = true -> decidable (interp_proposition ep e p).
Proof.
 simple induction p; simpl; intros;
 [ apply dec_eq
 | apply dec_le
 | left; auto
 | right; unfold not; auto
 | apply dec_not; auto
 | apply dec_ge
 | apply dec_gt
 | apply dec_lt
 | apply dec_ne
 | apply dec_or; elim andb_prop with (1 := H1); auto
 | apply dec_and; elim andb_prop with (1 := H1); auto
 | apply dec_imp; elim andb_prop with (1 := H1); auto
 | discriminate H ].
Qed.

(* An interpretation function for a complete goal with an explicit
   conclusion. We use an intermediate fixpoint. *)

Fixpoint interp_full_goal (envp : list Prop) (env : list int)
 (c : proposition) (l : hyps) {struct l} : Prop :=
  match l with
  | nil => interp_proposition envp env c
  | p' :: l' =>
      interp_proposition envp env p' -> interp_full_goal envp env c l'
  end.

Definition interp_full (ep : list Prop) (e : list int)
  (lc : hyps * proposition) : Prop :=
  match lc with
  | (l, c) => interp_full_goal ep e c l
  end.

(* Relates the interpretation of a complete goal with the interpretation
   of its hypothesis and conclusion *)

Theorem interp_full_false :
 forall (ep : list Prop) (e : list int) (l : hyps) (c : proposition),
 (interp_hyps ep e l -> interp_proposition ep e c) -> interp_full ep e (l, c).
Proof.
 simple induction l; unfold interp_full; simpl;
 [ auto | intros a l1 H1 c H2 H3; apply H1; auto ].
Qed.

(* Push the conclusion in the list of hypothesis using a double negation
   If the decidability cannot be "proven", then just forget about the
   conclusion (equivalent of replacing it with false) *)

Definition to_contradict (lc : hyps * proposition) :=
  match lc with
  | (l, c) => if decidability c then Tnot c :: l else l
  end.

(* The previous operation is valid in the sense that the new list of
   hypothesis implies the original goal *)

Theorem to_contradict_valid :
 forall (ep : list Prop) (e : list int) (lc : hyps * proposition),
 interp_goal ep e (to_contradict lc) -> interp_full ep e lc.
Proof.
 intros ep e lc; case lc; intros l c; simpl;
 pattern (decidability c); apply bool_eq_ind;
 [ simpl; intros H H1; apply interp_full_false; intros H2;
    apply not_not;
    [ apply decidable_correct; assumption
    | unfold not at 1; intro H3; apply hyps_to_goal with (2 := H2);
       auto ]
 | intros H1 H2; apply interp_full_false; intro H3;
    elim hyps_to_goal with (1 := H2); assumption ].
Qed.

(* [map_cons x l] adds [x] at the head of each list in [l] (which is a list
   of lists *)

Fixpoint map_cons (A : Set) (x : A) (l : list (list A)) {struct l} :
 list (list A) :=
  match l with
  | nil => nil
  | l :: ll => (x :: l) :: map_cons A x ll
  end.

(* This function breaks up a list of hypothesis in a list of simpler
   list of hypothesis that together implie the original one. The goal
   of all this is to transform the goal in a list of solvable problems.
   Note that :
	- we need a way to drive the analysis as some hypotheis may not
          require a split.
        - this procedure must be perfectly mimicked by the ML part otherwise
          hypothesis will get desynchronised and this will be a mess.
 *)

Fixpoint destructure_hyps (nn : nat) (ll : hyps) {struct nn} : lhyps :=
  match nn with
  | O => ll :: nil
  | S n =>
      match ll with
      | nil => nil :: nil
      | Tor p1 p2 :: l =>
          destructure_hyps n (p1 :: l) ++ destructure_hyps n (p2 :: l)
      | Tand p1 p2 :: l => destructure_hyps n (p1 :: p2 :: l)
      | Timp p1 p2 :: l =>
          if decidability p1
          then
           destructure_hyps n (Tnot p1 :: l) ++ destructure_hyps n (p2 :: l)
          else map_cons _ (Timp p1 p2) (destructure_hyps n l)
      | Tnot p :: l =>
          match p with
          | Tnot p1 =>
              if decidability p1
              then destructure_hyps n (p1 :: l)
              else map_cons _ (Tnot (Tnot p1)) (destructure_hyps n l)
          | Tor p1 p2 => destructure_hyps n (Tnot p1 :: Tnot p2 :: l)
          | Tand p1 p2 =>
              if decidability p1
              then
               destructure_hyps n (Tnot p1 :: l) ++
               destructure_hyps n (Tnot p2 :: l)
              else map_cons _ (Tnot p) (destructure_hyps n l)
          | _ => map_cons _ (Tnot p) (destructure_hyps n l)
          end
      | x :: l => map_cons _ x (destructure_hyps n l)
      end
  end.

Theorem map_cons_val :
 forall (ep : list Prop) (e : list int) (p : proposition) (l : lhyps),
 interp_proposition ep e p ->
 interp_list_hyps ep e l -> interp_list_hyps ep e (map_cons _ p l).
Proof.
 simple induction l; simpl; [ auto | intros; elim H1; intro H2; auto ].
Qed.

Hint Resolve map_cons_val append_valid decidable_correct.

Theorem destructure_hyps_valid :
 forall n : nat, valid_list_hyps (destructure_hyps n).
Proof.
 simple induction n;
 [ unfold valid_list_hyps; simpl; auto
 | unfold valid_list_hyps at 2; intros n1 H ep e lp; case lp;
    [ simpl; auto
    | intros p l; case p;
       try
        (simpl; intros; apply map_cons_val; simpl; elim H0;
          auto);
       [ intro p'; case p';
          try
           (simpl; intros; apply map_cons_val; simpl; elim H0;
             auto);
          [ simpl; intros p1 (H1, H2);
             pattern (decidability p1); apply bool_eq_ind;
             intro H3;
             [ apply H; simpl; split;
                [ apply not_not; auto | assumption ]
             | auto ]
          | simpl; intros p1 p2 (H1, H2); apply H; simpl;
             elim not_or with (1 := H1); auto
          | simpl; intros p1 p2 (H1, H2);
             pattern (decidability p1); apply bool_eq_ind;
             intro H3;
             [ apply append_valid; elim not_and with (2 := H1);
                [ intro; left; apply H; simpl; auto
                | intro; right; apply H; simpl; auto
                | auto ]
             | auto ] ]
       | simpl; intros p1 p2 (H1, H2); apply append_valid;
          (elim H1; intro H3; simpl; [ left | right ]);
          apply H; simpl; auto
       | simpl; intros; apply H; simpl; tauto
       | simpl; intros p1 p2 (H1, H2);
          pattern (decidability p1); apply bool_eq_ind;
          intro H3;
          [ apply append_valid; elim imp_simp with (2 := H1);
             [ intro H4; left; simpl; apply H; simpl; auto
             | intro H4; right; simpl; apply H; simpl; auto
             | auto ]
          | auto ] ] ] ].
Qed.

Definition prop_stable (f : proposition -> proposition) :=
  forall (ep : list Prop) (e : list int) (p : proposition),
  interp_proposition ep e p <-> interp_proposition ep e (f p).

Definition p_apply_left (f : proposition -> proposition)
  (p : proposition) :=
  match p with
  | Timp x y => Timp (f x) y
  | Tor x y => Tor (f x) y
  | Tand x y => Tand (f x) y
  | Tnot x => Tnot (f x)
  | x => x
  end.

Theorem p_apply_left_stable :
 forall f : proposition -> proposition,
 prop_stable f -> prop_stable (p_apply_left f).
Proof.
 unfold prop_stable; intros f H ep e p; split;
 (case p; simpl; auto; intros p1; elim (H ep e p1); tauto).
Qed.

Definition p_apply_right (f : proposition -> proposition)
  (p : proposition) :=
  match p with
  | Timp x y => Timp x (f y)
  | Tor x y => Tor x (f y)
  | Tand x y => Tand x (f y)
  | Tnot x => Tnot (f x)
  | x => x
  end.

Theorem p_apply_right_stable :
 forall f : proposition -> proposition,
 prop_stable f -> prop_stable (p_apply_right f).
Proof.
 unfold prop_stable; intros f H ep e p; split;
 (case p; simpl; auto;
   [ intros p1; elim (H ep e p1); tauto
   | intros p1 p2; elim (H ep e p2); tauto
   | intros p1 p2; elim (H ep e p2); tauto
   | intros p1 p2; elim (H ep e p2); tauto ]).
Qed.

Definition p_invert (f : proposition -> proposition)
  (p : proposition) :=
  match p with
  | EqTerm x y => Tnot (f (NeqTerm x y))
  | LeqTerm x y => Tnot (f (GtTerm x y))
  | GeqTerm x y => Tnot (f (LtTerm x y))
  | GtTerm x y => Tnot (f (LeqTerm x y))
  | LtTerm x y => Tnot (f (GeqTerm x y))
  | NeqTerm x y => Tnot (f (EqTerm x y))
  | x => x
  end.

Theorem p_invert_stable :
 forall f : proposition -> proposition,
 prop_stable f -> prop_stable (p_invert f).
Proof.
 unfold prop_stable; intros f H ep e p; split;
 (case p; simpl; auto;
   [ intros t1 t2; elim (H ep e (NeqTerm t1 t2)); simpl;
      generalize (dec_eq (interp_term e t1) (interp_term e t2));
      unfold decidable; tauto
   | intros t1 t2; elim (H ep e (GtTerm t1 t2)); simpl;
      generalize (dec_gt (interp_term e t1) (interp_term e t2));
      unfold decidable; rewrite le_lt_iff, <- gt_lt_iff; tauto
   | intros t1 t2; elim (H ep e (LtTerm t1 t2)); simpl;
      generalize (dec_lt (interp_term e t1) (interp_term e t2));
      unfold decidable; rewrite ge_le_iff, le_lt_iff; tauto
   | intros t1 t2; elim (H ep e (LeqTerm t1 t2)); simpl;
      generalize (dec_gt (interp_term e t1) (interp_term e t2));
      unfold decidable; repeat rewrite le_lt_iff;
      repeat rewrite gt_lt_iff; tauto
   | intros t1 t2; elim (H ep e (GeqTerm t1 t2)); simpl;
      generalize (dec_lt (interp_term e t1) (interp_term e t2));
      unfold decidable; repeat rewrite ge_le_iff;
      repeat rewrite le_lt_iff; tauto
   | intros t1 t2; elim (H ep e (EqTerm t1 t2)); simpl;
      generalize (dec_eq (interp_term e t1) (interp_term e t2));
      unfold decidable; tauto ]).
Qed.

Theorem move_right_stable : forall s : step, prop_stable (move_right s).
Proof.
 unfold move_right, prop_stable; intros s ep e p; split;
 [ Simplify; simpl; elim (t_rewrite_stable s e); simpl;
    [ symmetry ; apply egal_left; assumption
    | intro; apply le_left; assumption
    | intro; apply le_left; rewrite <- ge_le_iff; assumption
    | intro; apply lt_left; rewrite <- gt_lt_iff; assumption
    | intro; apply lt_left; assumption
    | intro; apply ne_left_2; assumption ]
 | case p; simpl; intros; auto; generalize H; elim (t_rewrite_stable s);
    simpl; intro H1;
    [ rewrite (plus_0_r_reverse (interp_term e t1)); rewrite H1;
       rewrite plus_permute; rewrite plus_opp_r;
       rewrite plus_0_r; trivial
    | apply (fun a b => plus_le_reg_r a b (- interp_term e t0));
       rewrite plus_opp_r; assumption
    | rewrite ge_le_iff;
       apply (fun a b => plus_le_reg_r a b (- interp_term e t1));
       rewrite plus_opp_r; assumption
    | rewrite gt_lt_iff; apply lt_left_inv; assumption
    | apply lt_left_inv; assumption
    | unfold not; intro H2; apply H1;
       rewrite H2; rewrite plus_opp_r; trivial ] ].
Qed.


Fixpoint p_rewrite (s : p_step) : proposition -> proposition :=
  match s with
  | P_LEFT s => p_apply_left (p_rewrite s)
  | P_RIGHT s => p_apply_right (p_rewrite s)
  | P_STEP s => move_right s
  | P_INVERT s => p_invert (move_right s)
  | P_NOP => fun p : proposition => p
  end.

Theorem p_rewrite_stable : forall s : p_step, prop_stable (p_rewrite s).
Proof.
 simple induction s; simpl;
 [ intros; apply p_apply_left_stable; trivial
 | intros; apply p_apply_right_stable; trivial
 | intros; apply p_invert_stable; apply move_right_stable
 | apply move_right_stable
 | unfold prop_stable; simpl; intros; split; auto ].
Qed.

Fixpoint normalize_hyps (l : list h_step) (lh : hyps) {struct l} : hyps :=
  match l with
  | nil => lh
  | pair_step i s :: r => normalize_hyps r (apply_oper_1 i (p_rewrite s) lh)
  end.

Theorem normalize_hyps_valid :
 forall l : list h_step, valid_hyps (normalize_hyps l).
Proof.
 simple induction l; unfold valid_hyps; simpl;
 [ auto
 | intros n_s r; case n_s; intros n s H ep e lp H1; apply H;
    apply apply_oper_1_valid;
    [ unfold valid1; intros ep1 e1 p1 H2;
       elim (p_rewrite_stable s ep1 e1 p1); auto
    | assumption ] ].
Qed.

Theorem normalize_hyps_goal :
 forall (s : list h_step) (ep : list Prop) (env : list int) (l : hyps),
 interp_goal ep env (normalize_hyps s l) -> interp_goal ep env l.
Proof.
 intros; apply valid_goal with (2 := H); apply normalize_hyps_valid.
Qed.

Fixpoint extract_hyp_pos (s : list direction) (p : proposition) {struct s} :
 proposition :=
  match s with
  | D_left :: l =>
      match p with
      | Tand x y => extract_hyp_pos l x
      | _ => p
      end
  | D_right :: l =>
      match p with
      | Tand x y => extract_hyp_pos l y
      | _ => p
      end
  | D_mono :: l => match p with
                   | Tnot x => extract_hyp_neg l x
                   | _ => p
                   end
  | _ => p
  end

 with extract_hyp_neg (s : list direction) (p : proposition) {struct s} :
 proposition :=
  match s with
  | D_left :: l =>
      match p with
      | Tor x y => extract_hyp_neg l x
      | Timp x y => if decidability x then extract_hyp_pos l x else Tnot p
      | _ => Tnot p
      end
  | D_right :: l =>
      match p with
      | Tor x y => extract_hyp_neg l y
      | Timp x y => extract_hyp_neg l y
      | _ => Tnot p
      end
  | D_mono :: l =>
      match p with
      | Tnot x => if decidability x then extract_hyp_pos l x else Tnot p
      | _ => Tnot p
      end
  | _ =>
      match p with
      | Tnot x => if decidability x then x else Tnot p
      | _ => Tnot p
      end
  end.

Definition co_valid1 (f : proposition -> proposition) :=
  forall (ep : list Prop) (e : list int) (p1 : proposition),
  interp_proposition ep e (Tnot p1) -> interp_proposition ep e (f p1).

Theorem extract_valid :
 forall s : list direction,
 valid1 (extract_hyp_pos s) /\ co_valid1 (extract_hyp_neg s).
Proof.
 unfold valid1, co_valid1; simple induction s;
 [ split;
    [ simpl; auto
    | intros ep e p1; case p1; simpl; auto; intro p;
       pattern (decidability p); apply bool_eq_ind;
       [ intro H; generalize (decidable_correct ep e p H);
          unfold decidable; tauto
       | simpl; auto ] ]
 | intros a s' (H1, H2); simpl in H2; split; intros ep e p; case a; auto;
    case p; auto; simpl; intros;
    (apply H1; tauto) ||
      (apply H2; tauto) ||
        (pattern (decidability p0); apply bool_eq_ind;
          [ intro H3; generalize (decidable_correct ep e p0 H3);
             unfold decidable; intro H4; apply H1;
             tauto
          | intro; tauto ]) ].
Qed.

Fixpoint decompose_solve (s : e_step) (h : hyps) {struct s} : lhyps :=
  match s with
  | E_SPLIT i dl s1 s2 =>
      match extract_hyp_pos dl (nth_hyps i h) with
      | Tor x y => decompose_solve s1 (x :: h) ++ decompose_solve s2 (y :: h)
      | Tnot (Tand x y) =>
          if decidability x
          then
           decompose_solve s1 (Tnot x :: h) ++
           decompose_solve s2 (Tnot y :: h)
          else h :: nil
      | Timp x y =>
          if decidability x then
            decompose_solve s1 (Tnot x :: h) ++ decompose_solve s2 (y :: h)
          else h::nil
      | _ => h :: nil
      end
  | E_EXTRACT i dl s1 =>
      decompose_solve s1 (extract_hyp_pos dl (nth_hyps i h) :: h)
  | E_SOLVE t => execute_omega t h
  end.

Theorem decompose_solve_valid :
 forall s : e_step, valid_list_goal (decompose_solve s).
Proof.
 intro s; apply goal_valid; unfold valid_list_hyps; elim s;
 simpl; intros;
 [ cut (interp_proposition ep e1 (extract_hyp_pos l (nth_hyps n lp)));
    [ case (extract_hyp_pos l (nth_hyps n lp)); simpl; auto;
       [ intro p; case p; simpl; auto; intros p1 p2 H2;
          pattern (decidability p1); apply bool_eq_ind;
          [ intro H3; generalize (decidable_correct ep e1 p1 H3); intro H4;
             apply append_valid; elim H4; intro H5;
             [ right; apply H0; simpl; tauto
             | left; apply H; simpl; tauto ]
          | simpl; auto ]
       | intros p1 p2 H2; apply append_valid; simpl; elim H2;
          [ intros H3; left; apply H; simpl; auto
          | intros H3; right; apply H0; simpl; auto ]
       | intros p1 p2 H2;
         pattern (decidability p1); apply bool_eq_ind;
          [ intro H3; generalize (decidable_correct ep e1 p1 H3); intro H4;
             apply append_valid; elim H4; intro H5;
             [ right; apply H0; simpl; tauto
             | left; apply H; simpl; tauto ]
          | simpl; auto ] ]
    | elim (extract_valid l); intros H2 H3; apply H2; apply nth_valid; auto ]
 | intros; apply H; simpl; split;
    [ elim (extract_valid l); intros H2 H3; apply H2; apply nth_valid; auto
    | auto ]
 | apply omega_valid with (1 := H) ].
Qed.

(* \subsection{La dernière étape qui élimine tous les séquents inutiles} *)

Definition valid_lhyps (f : lhyps -> lhyps) :=
  forall (ep : list Prop) (e : list int) (lp : lhyps),
  interp_list_hyps ep e lp -> interp_list_hyps ep e (f lp).

Fixpoint reduce_lhyps (lp : lhyps) : lhyps :=
  match lp with
  | (FalseTerm :: nil) :: lp' => reduce_lhyps lp'
  | x :: lp' => x :: reduce_lhyps lp'
  | nil => nil (A:=hyps)
  end.

Theorem reduce_lhyps_valid : valid_lhyps reduce_lhyps.
Proof.
 unfold valid_lhyps; intros ep e lp; elim lp;
 [ simpl; auto
 | intros a l HR; elim a;
    [ simpl; tauto
    | intros a1 l1; case l1; case a1; simpl; try tauto ] ].
Qed.

Theorem do_reduce_lhyps :
 forall (envp : list Prop) (env : list int) (l : lhyps),
 interp_list_goal envp env (reduce_lhyps l) -> interp_list_goal envp env l.
Proof.
 intros envp env l H; apply list_goal_to_hyps; intro H1;
 apply list_hyps_to_goal with (1 := H); apply reduce_lhyps_valid;
 assumption.
Qed.

Definition concl_to_hyp (p : proposition) :=
  if decidability p then Tnot p else TrueTerm.

Definition do_concl_to_hyp :
  forall (envp : list Prop) (env : list int) (c : proposition) (l : hyps),
  interp_goal envp env (concl_to_hyp c :: l) ->
  interp_goal_concl c envp env l.
Proof.
 simpl; intros envp env c l; induction l as [| a l Hrecl];
 [ simpl; unfold concl_to_hyp;
    pattern (decidability c); apply bool_eq_ind;
    [ intro H; generalize (decidable_correct envp env c H);
       unfold decidable; simpl; tauto
    | simpl; intros H1 H2; elim H2; trivial ]
 | simpl; tauto ].
Qed.

Definition omega_tactic (t1 : e_step) (t2 : list h_step)
  (c : proposition) (l : hyps) :=
  reduce_lhyps (decompose_solve t1 (normalize_hyps t2 (concl_to_hyp c :: l))).

Theorem do_omega :
 forall (t1 : e_step) (t2 : list h_step) (envp : list Prop)
   (env : list int) (c : proposition) (l : hyps),
 interp_list_goal envp env (omega_tactic t1 t2 c l) ->
 interp_goal_concl c envp env l.
Proof.
 unfold omega_tactic; intros; apply do_concl_to_hyp;
 apply (normalize_hyps_goal t2); apply (decompose_solve_valid t1);
 apply do_reduce_lhyps; assumption.
Qed.

End IntOmega.

(* For now, the above modular construction is instanciated on Z,
   in order to retrieve the initial ROmega. *)

Module ZOmega := IntOmega(Z_as_Int).


==> anc/HoTT/coq-HoTT/plugins/romega/const_omega.ml <==
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence : LGPL version 2.1

 *************************************************************************)

let module_refl_name = "ReflOmegaCore"
let module_refl_path = ["Coq"; "romega"; module_refl_name]

type result =
   Kvar of string
 | Kapp of string * Term.constr list
 | Kimp of Term.constr * Term.constr
 | Kufo;;

let meaningful_submodule = [ "Z"; "N"; "Pos" ]

let string_of_global r =
  let dp = Nametab.dirpath_of_global r in
  let prefix = match Names.DirPath.repr dp with
    | [] -> ""
    | m::_ ->
      let s = Names.Id.to_string m in
      if List.mem s meaningful_submodule then s^"." else ""
  in
  prefix^(Names.Id.to_string (Nametab.basename_of_global r))

let destructurate t =
  let c, args = Term.decompose_app t in
  match Term.kind_of_term c, args with
    | Term.Const (sp,_), args ->
	Kapp (string_of_global (Globnames.ConstRef sp), args)
    | Term.Construct (csp,_) , args ->
	Kapp (string_of_global (Globnames.ConstructRef csp), args)
    | Term.Ind (isp,_), args ->
	Kapp (string_of_global (Globnames.IndRef isp), args)
    | Term.Var id,[] -> Kvar(Names.Id.to_string id)
    | Term.Prod (Names.Anonymous,typ,body), [] -> Kimp(typ,body)
    | Term.Prod (Names.Name _,_,_),[] ->
	Errors.error "Omega: Not a quantifier-free goal"
    | _ -> Kufo

exception Destruct

let dest_const_apply t =
  let f,args = Term.decompose_app t in
  let ref =
  match Term.kind_of_term f with
    | Term.Const (sp,_)      -> Globnames.ConstRef sp
    | Term.Construct (csp,_) -> Globnames.ConstructRef csp
    | Term.Ind (isp,_)       -> Globnames.IndRef isp
    | _ -> raise Destruct
  in  Nametab.basename_of_global ref, args

let logic_dir = ["Coq";"Logic";"Decidable"]

let coq_modules =
  Coqlib.init_modules @ [logic_dir] @ Coqlib.arith_modules @ Coqlib.zarith_base_modules
    @ [["Coq"; "Lists"; "List"]]
    @ [module_refl_path]
    @ [module_refl_path@["ZOmega"]]

let bin_module = [["Coq";"Numbers";"BinNums"]]
let z_module = [["Coq";"ZArith";"BinInt"]]

let init_constant = Coqlib.gen_constant_in_modules "Omega" Coqlib.init_modules
let constant = Coqlib.gen_constant_in_modules "Omega" coq_modules
let z_constant = Coqlib.gen_constant_in_modules "Omega" z_module
let bin_constant = Coqlib.gen_constant_in_modules "Omega" bin_module

(* Logic *)
let coq_refl_equal = lazy(init_constant  "eq_refl")
let coq_and = lazy(init_constant "and")
let coq_not = lazy(init_constant "not")
let coq_or = lazy(init_constant "or")
let coq_True = lazy(init_constant "True")
let coq_False = lazy(init_constant "False")
let coq_I = lazy(init_constant "I")

(* ReflOmegaCore/ZOmega *)

let coq_h_step = lazy (constant "h_step")
let coq_pair_step = lazy (constant  "pair_step")
let coq_p_left = lazy (constant  "P_LEFT")
let coq_p_right = lazy (constant  "P_RIGHT")
let coq_p_invert = lazy (constant  "P_INVERT")
let coq_p_step = lazy (constant  "P_STEP")

let coq_t_int = lazy (constant  "Tint")
let coq_t_plus = lazy (constant  "Tplus")
let coq_t_mult = lazy (constant  "Tmult")
let coq_t_opp = lazy (constant  "Topp")
let coq_t_minus = lazy (constant  "Tminus")
let coq_t_var = lazy (constant  "Tvar")

let coq_proposition = lazy (constant  "proposition")
let coq_p_eq = lazy (constant  "EqTerm")
let coq_p_leq = lazy (constant  "LeqTerm")
let coq_p_geq = lazy (constant  "GeqTerm")
let coq_p_lt = lazy (constant  "LtTerm")
let coq_p_gt = lazy (constant  "GtTerm")
let coq_p_neq = lazy (constant  "NeqTerm")
let coq_p_true = lazy (constant  "TrueTerm")
let coq_p_false = lazy (constant  "FalseTerm")
let coq_p_not = lazy (constant  "Tnot")
let coq_p_or = lazy (constant  "Tor")
let coq_p_and = lazy (constant  "Tand")
let coq_p_imp = lazy (constant  "Timp")
let coq_p_prop = lazy (constant  "Tprop")

(* Constructors for shuffle tactic *)
let coq_t_fusion =  lazy (constant  "t_fusion")
let coq_f_equal =  lazy (constant  "F_equal")
let coq_f_cancel =  lazy (constant  "F_cancel")
let coq_f_left =  lazy (constant  "F_left")
let coq_f_right =  lazy (constant  "F_right")

(* Constructors for reordering tactics *)
let coq_c_do_both = lazy (constant  "C_DO_BOTH")
let coq_c_do_left = lazy (constant  "C_LEFT")
let coq_c_do_right = lazy (constant  "C_RIGHT")
let coq_c_do_seq = lazy (constant  "C_SEQ")
let coq_c_nop = lazy (constant  "C_NOP")
let coq_c_opp_plus = lazy (constant  "C_OPP_PLUS")
let coq_c_opp_opp = lazy (constant  "C_OPP_OPP")
let coq_c_opp_mult_r = lazy (constant  "C_OPP_MULT_R")
let coq_c_opp_one = lazy (constant  "C_OPP_ONE")
let coq_c_reduce = lazy (constant  "C_REDUCE")
let coq_c_mult_plus_distr = lazy (constant  "C_MULT_PLUS_DISTR")
let coq_c_opp_left = lazy (constant  "C_MULT_OPP_LEFT")
let coq_c_mult_assoc_r = lazy (constant  "C_MULT_ASSOC_R")
let coq_c_plus_assoc_r = lazy (constant  "C_PLUS_ASSOC_R")
let coq_c_plus_assoc_l = lazy (constant  "C_PLUS_ASSOC_L")
let coq_c_plus_permute = lazy (constant  "C_PLUS_PERMUTE")
let coq_c_plus_comm = lazy (constant  "C_PLUS_COMM")
let coq_c_red0 = lazy (constant  "C_RED0")
let coq_c_red1 = lazy (constant  "C_RED1")
let coq_c_red2 = lazy (constant  "C_RED2")
let coq_c_red3 = lazy (constant  "C_RED3")
let coq_c_red4 = lazy (constant  "C_RED4")
let coq_c_red5 = lazy (constant  "C_RED5")
let coq_c_red6 = lazy (constant  "C_RED6")
let coq_c_mult_opp_left = lazy (constant  "C_MULT_OPP_LEFT")
let coq_c_mult_assoc_reduced = lazy (constant  "C_MULT_ASSOC_REDUCED")
let coq_c_minus = lazy (constant  "C_MINUS")
let coq_c_mult_comm = lazy (constant  "C_MULT_COMM")

let coq_s_constant_not_nul = lazy (constant  "O_CONSTANT_NOT_NUL")
let coq_s_constant_neg = lazy (constant  "O_CONSTANT_NEG")
let coq_s_div_approx = lazy (constant  "O_DIV_APPROX")
let coq_s_not_exact_divide = lazy (constant  "O_NOT_EXACT_DIVIDE")
let coq_s_exact_divide = lazy (constant  "O_EXACT_DIVIDE")
let coq_s_sum = lazy (constant  "O_SUM")
let coq_s_state = lazy (constant  "O_STATE")
let coq_s_contradiction = lazy (constant  "O_CONTRADICTION")
let coq_s_merge_eq = lazy (constant  "O_MERGE_EQ")
let coq_s_split_ineq =lazy (constant  "O_SPLIT_INEQ")
let coq_s_constant_nul =lazy (constant  "O_CONSTANT_NUL")
let coq_s_negate_contradict =lazy (constant  "O_NEGATE_CONTRADICT")
let coq_s_negate_contradict_inv =lazy (constant  "O_NEGATE_CONTRADICT_INV")

(* construction for the [extract_hyp] tactic *)
let coq_direction = lazy  (constant  "direction")
let coq_d_left = lazy  (constant  "D_left")
let coq_d_right = lazy  (constant  "D_right")
let coq_d_mono = lazy  (constant  "D_mono")

let coq_e_split = lazy  (constant  "E_SPLIT")
let coq_e_extract = lazy  (constant  "E_EXTRACT")
let coq_e_solve = lazy  (constant  "E_SOLVE")

let coq_interp_sequent = lazy (constant  "interp_goal_concl")
let coq_do_omega = lazy (constant  "do_omega")

(* \subsection{Construction d'expressions} *)

let do_left t =
  if Term.eq_constr t (Lazy.force coq_c_nop) then Lazy.force coq_c_nop
  else Term.mkApp (Lazy.force coq_c_do_left, [|t |] )

let do_right t =
  if Term.eq_constr t (Lazy.force coq_c_nop) then Lazy.force coq_c_nop
  else Term.mkApp (Lazy.force coq_c_do_right, [|t |])

let do_both t1 t2 =
  if Term.eq_constr t1 (Lazy.force coq_c_nop) then do_right t2
  else if Term.eq_constr t2 (Lazy.force coq_c_nop) then do_left t1
  else Term.mkApp (Lazy.force coq_c_do_both , [|t1; t2 |])

let do_seq t1 t2 =
  if Term.eq_constr t1 (Lazy.force coq_c_nop) then t2
  else if Term.eq_constr t2 (Lazy.force coq_c_nop) then t1
  else Term.mkApp (Lazy.force coq_c_do_seq, [|t1; t2 |])

let rec do_list = function
  | [] -> Lazy.force coq_c_nop
  | [x] -> x
  | (x::l) -> do_seq x (do_list l)

(* Nat *)

let coq_S = lazy(init_constant "S")
let coq_O = lazy(init_constant "O")

let rec mk_nat = function
  | 0 -> Lazy.force coq_O
  | n -> Term.mkApp (Lazy.force coq_S, [| mk_nat (n-1) |])

(* Lists *)

let mkListConst c u = 
  Term.mkConstructU (Globnames.destConstructRef 
		     (Coqlib.gen_reference "" ["Init";"Datatypes"] c),
		     Univ.Instance.of_array [|u|])

let coq_cons univ typ = Term.mkApp (mkListConst "cons" univ, [|typ|])
let coq_nil univ typ =  Term.mkApp (mkListConst "nil" univ, [|typ|])

let mk_list univ typ l =
  let rec loop = function
    | [] -> coq_nil univ typ
    | (step :: l) ->
	Term.mkApp (coq_cons univ typ, [| step; loop l |]) in
  loop l

let mk_plist = 
  let type1lev = Universes.new_univ_level (Global.current_dirpath ()) in
    fun l -> mk_list type1lev Term.mkProp l

let mk_list = mk_list Univ.Level.set
let mk_shuffle_list l = mk_list (Lazy.force coq_t_fusion) l


type parse_term =
  | Tplus of Term.constr * Term.constr
  | Tmult of Term.constr * Term.constr
  | Tminus of Term.constr * Term.constr
  | Topp of Term.constr
  | Tsucc of Term.constr
  | Tnum of Bigint.bigint
  | Tother

type parse_rel =
  | Req of Term.constr * Term.constr
  | Rne of Term.constr * Term.constr
  | Rlt of Term.constr * Term.constr
  | Rle of Term.constr * Term.constr
  | Rgt of Term.constr * Term.constr
  | Rge of Term.constr * Term.constr
  | Rtrue
  | Rfalse
  | Rnot of Term.constr
  | Ror of Term.constr * Term.constr
  | Rand of Term.constr * Term.constr
  | Rimp of Term.constr * Term.constr
  | Riff of Term.constr * Term.constr
  | Rother

let parse_logic_rel c =
 try match destructurate c with
   | Kapp("True",[]) -> Rtrue
   | Kapp("False",[]) -> Rfalse
   | Kapp("not",[t]) -> Rnot t
   | Kapp("or",[t1;t2]) -> Ror (t1,t2)
   | Kapp("and",[t1;t2]) -> Rand (t1,t2)
   | Kimp(t1,t2) -> Rimp (t1,t2)
   | Kapp("iff",[t1;t2]) -> Riff (t1,t2)
   | _ -> Rother
 with e when Logic.catchable_exception e -> Rother


module type Int = sig
  val typ : Term.constr Lazy.t
  val plus : Term.constr Lazy.t
  val mult : Term.constr Lazy.t
  val opp : Term.constr Lazy.t
  val minus : Term.constr Lazy.t

  val mk : Bigint.bigint -> Term.constr
  val parse_term : Term.constr -> parse_term
  val parse_rel : Proof_type.goal Tacmach.sigma -> Term.constr -> parse_rel
  (* check whether t is built only with numbers and + * - *)
  val is_scalar : Term.constr -> bool
end

module Z : Int = struct

let typ = lazy (bin_constant "Z")
let plus = lazy (z_constant "Z.add")
let mult = lazy (z_constant  "Z.mul")
let opp = lazy (z_constant "Z.opp")
let minus = lazy (z_constant "Z.sub")

let coq_xH = lazy (bin_constant "xH")
let coq_xO = lazy (bin_constant "xO")
let coq_xI = lazy (bin_constant "xI")
let coq_Z0 = lazy (bin_constant "Z0")
let coq_Zpos = lazy (bin_constant "Zpos")
let coq_Zneg = lazy (bin_constant "Zneg")

let recognize t =
  let rec loop t =
    let f,l = dest_const_apply t in
    match Names.Id.to_string f,l with
       "xI",[t] -> Bigint.add Bigint.one (Bigint.mult Bigint.two (loop t))
     | "xO",[t] -> Bigint.mult Bigint.two (loop t)
     | "xH",[] -> Bigint.one
     | _ -> failwith "not a number" in
  let f,l = dest_const_apply t in
    match Names.Id.to_string f,l with
        "Zpos",[t] -> loop t
      | "Zneg",[t] -> Bigint.neg (loop t)
      | "Z0",[] -> Bigint.zero
      | _ -> failwith "not a number";;

let rec mk_positive n =
  if n=Bigint.one then Lazy.force coq_xH
  else
    let (q,r) = Bigint.euclid n Bigint.two in
    Term.mkApp
      ((if r = Bigint.zero then Lazy.force coq_xO else Lazy.force coq_xI),
       [| mk_positive q |])

let mk_Z n =
  if n = Bigint.zero then Lazy.force coq_Z0
  else if Bigint.is_strictly_pos n then
    Term.mkApp (Lazy.force coq_Zpos, [| mk_positive n |])
  else
    Term.mkApp (Lazy.force coq_Zneg, [| mk_positive (Bigint.neg n) |])

let mk = mk_Z

let parse_term t =
  try match destructurate t with
    | Kapp("Z.add",[t1;t2]) -> Tplus (t1,t2)
    | Kapp("Z.sub",[t1;t2]) -> Tminus (t1,t2)
    | Kapp("Z.mul",[t1;t2]) -> Tmult (t1,t2)
    | Kapp("Z.opp",[t]) -> Topp t
    | Kapp("Z.succ",[t]) -> Tsucc t
    | Kapp("Z.pred",[t]) -> Tplus(t, mk_Z (Bigint.neg Bigint.one))
    | Kapp(("Zpos"|"Zneg"|"Z0"),_) ->
	(try Tnum (recognize t) with e when Errors.noncritical e -> Tother)
    | _ -> Tother
  with e when Logic.catchable_exception e -> Tother

let parse_rel gl t =
  try match destructurate t with
    | Kapp("eq",[typ;t1;t2])
      when destructurate (Tacmach.pf_nf gl typ) = Kapp("Z",[]) -> Req (t1,t2)
    | Kapp("Zne",[t1;t2]) -> Rne (t1,t2)
    | Kapp("Z.le",[t1;t2]) -> Rle (t1,t2)
    | Kapp("Z.lt",[t1;t2]) -> Rlt (t1,t2)
    | Kapp("Z.ge",[t1;t2]) -> Rge (t1,t2)
    | Kapp("Z.gt",[t1;t2]) -> Rgt (t1,t2)
    | _ -> parse_logic_rel t
  with e when Logic.catchable_exception e -> Rother

let is_scalar t =
  let rec aux t = match destructurate t with
    | Kapp(("Z.add"|"Z.sub"|"Z.mul"),[t1;t2]) -> aux t1 & aux t2
    | Kapp(("Z.opp"|"Z.succ"|"Z.pred"),[t]) -> aux t
    | Kapp(("Zpos"|"Zneg"|"Z0"),_) -> let _ = recognize t in true
    | _ -> false in
  try aux t with e when Errors.noncritical e -> false

end


==> anc/HoTT/coq-HoTT/plugins/romega/const_omega.mli <==
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence : LGPL version 2.1

 *************************************************************************)


(** Coq objects used in romega *)

(* from Logic *)
val coq_refl_equal : Term.constr lazy_t
val coq_and : Term.constr lazy_t
val coq_not : Term.constr lazy_t
val coq_or : Term.constr lazy_t
val coq_True : Term.constr lazy_t
val coq_False : Term.constr lazy_t
val coq_I : Term.constr lazy_t

(* from ReflOmegaCore/ZOmega *)
val coq_h_step : Term.constr lazy_t
val coq_pair_step : Term.constr lazy_t
val coq_p_left : Term.constr lazy_t
val coq_p_right : Term.constr lazy_t
val coq_p_invert : Term.constr lazy_t
val coq_p_step : Term.constr lazy_t

val coq_t_int : Term.constr lazy_t
val coq_t_plus : Term.constr lazy_t
val coq_t_mult : Term.constr lazy_t
val coq_t_opp : Term.constr lazy_t
val coq_t_minus : Term.constr lazy_t
val coq_t_var : Term.constr lazy_t

val coq_proposition : Term.constr lazy_t
val coq_p_eq : Term.constr lazy_t
val coq_p_leq : Term.constr lazy_t
val coq_p_geq : Term.constr lazy_t
val coq_p_lt : Term.constr lazy_t
val coq_p_gt : Term.constr lazy_t
val coq_p_neq : Term.constr lazy_t
val coq_p_true : Term.constr lazy_t
val coq_p_false : Term.constr lazy_t
val coq_p_not : Term.constr lazy_t
val coq_p_or : Term.constr lazy_t
val coq_p_and : Term.constr lazy_t
val coq_p_imp : Term.constr lazy_t
val coq_p_prop : Term.constr lazy_t

val coq_f_equal : Term.constr lazy_t
val coq_f_cancel : Term.constr lazy_t
val coq_f_left : Term.constr lazy_t
val coq_f_right : Term.constr lazy_t

val coq_c_do_both : Term.constr lazy_t
val coq_c_do_left : Term.constr lazy_t
val coq_c_do_right : Term.constr lazy_t
val coq_c_do_seq : Term.constr lazy_t
val coq_c_nop : Term.constr lazy_t
val coq_c_opp_plus : Term.constr lazy_t
val coq_c_opp_opp : Term.constr lazy_t
val coq_c_opp_mult_r : Term.constr lazy_t
val coq_c_opp_one : Term.constr lazy_t
val coq_c_reduce : Term.constr lazy_t
val coq_c_mult_plus_distr : Term.constr lazy_t
val coq_c_opp_left : Term.constr lazy_t
val coq_c_mult_assoc_r : Term.constr lazy_t
val coq_c_plus_assoc_r : Term.constr lazy_t
val coq_c_plus_assoc_l : Term.constr lazy_t
val coq_c_plus_permute : Term.constr lazy_t
val coq_c_plus_comm : Term.constr lazy_t
val coq_c_red0 : Term.constr lazy_t
val coq_c_red1 : Term.constr lazy_t
val coq_c_red2 : Term.constr lazy_t
val coq_c_red3 : Term.constr lazy_t
val coq_c_red4 : Term.constr lazy_t
val coq_c_red5 : Term.constr lazy_t
val coq_c_red6 : Term.constr lazy_t
val coq_c_mult_opp_left : Term.constr lazy_t
val coq_c_mult_assoc_reduced : Term.constr lazy_t
val coq_c_minus : Term.constr lazy_t
val coq_c_mult_comm : Term.constr lazy_t

val coq_s_constant_not_nul : Term.constr lazy_t
val coq_s_constant_neg : Term.constr lazy_t
val coq_s_div_approx : Term.constr lazy_t
val coq_s_not_exact_divide : Term.constr lazy_t
val coq_s_exact_divide : Term.constr lazy_t
val coq_s_sum : Term.constr lazy_t
val coq_s_state : Term.constr lazy_t
val coq_s_contradiction : Term.constr lazy_t
val coq_s_merge_eq : Term.constr lazy_t
val coq_s_split_ineq : Term.constr lazy_t
val coq_s_constant_nul : Term.constr lazy_t
val coq_s_negate_contradict : Term.constr lazy_t
val coq_s_negate_contradict_inv : Term.constr lazy_t

val coq_direction : Term.constr lazy_t
val coq_d_left : Term.constr lazy_t
val coq_d_right : Term.constr lazy_t
val coq_d_mono : Term.constr lazy_t

val coq_e_split : Term.constr lazy_t
val coq_e_extract : Term.constr lazy_t
val coq_e_solve : Term.constr lazy_t

val coq_interp_sequent : Term.constr lazy_t
val coq_do_omega : Term.constr lazy_t

(** Building expressions *)

val do_left : Term.constr -> Term.constr
val do_right : Term.constr -> Term.constr
val do_both : Term.constr -> Term.constr -> Term.constr
val do_seq : Term.constr -> Term.constr -> Term.constr
val do_list : Term.constr list -> Term.constr

val mk_nat : int -> Term.constr
(** Precondition: the type of the list is in Set *)
val mk_list : Term.constr -> Term.constr list -> Term.constr
val mk_plist : Term.types list -> Term.types
val mk_shuffle_list : Term.constr list -> Term.constr

(** Analyzing a coq term *)

(* The generic result shape of the analysis of a term.
   One-level depth, except when a number is found *)
type parse_term =
    Tplus of Term.constr * Term.constr
  | Tmult of Term.constr * Term.constr
  | Tminus of Term.constr * Term.constr
  | Topp of Term.constr
  | Tsucc of Term.constr
  | Tnum of Bigint.bigint
  | Tother

(* The generic result shape of the analysis of a relation.
   One-level depth. *)
type parse_rel =
    Req of Term.constr * Term.constr
  | Rne of Term.constr * Term.constr
  | Rlt of Term.constr * Term.constr
  | Rle of Term.constr * Term.constr
  | Rgt of Term.constr * Term.constr
  | Rge of Term.constr * Term.constr
  | Rtrue
  | Rfalse
  | Rnot of Term.constr
  | Ror of Term.constr * Term.constr
  | Rand of Term.constr * Term.constr
  | Rimp of Term.constr * Term.constr
  | Riff of Term.constr * Term.constr
  | Rother

(* A module factorizing what we should now about the number representation *)
module type Int =
  sig
    (* the coq type of the numbers *)
    val typ : Term.constr Lazy.t
    (* the operations on the numbers *)
    val plus : Term.constr Lazy.t
    val mult : Term.constr Lazy.t
    val opp : Term.constr Lazy.t
    val minus : Term.constr Lazy.t
    (* building a coq number *)
    val mk : Bigint.bigint -> Term.constr
    (* parsing a term (one level, except if a number is found) *)
    val parse_term : Term.constr -> parse_term
    (* parsing a relation expression, including = < <= >= > *)
    val parse_rel : Proof_type.goal Tacmach.sigma -> Term.constr -> parse_rel
    (* Is a particular term only made of numbers and + * - ? *)
    val is_scalar : Term.constr -> bool
  end

(* Currently, we only use Z numbers *)
module Z : Int


==> anc/HoTT/coq-HoTT/plugins/romega/g_romega.ml4 <==
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence : LGPL version 2.1

 *************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Refl_omega
open Refiner

let romega_tactic l =
  let tacs = List.map
    (function
       | "nat" -> Tacinterp.interp <:tactic<zify_nat>>
       | "positive" -> Tacinterp.interp <:tactic<zify_positive>>
       | "N" -> Tacinterp.interp <:tactic<zify_N>>
       | "Z" -> Tacinterp.interp <:tactic<zify_op>>
       | s -> Errors.error ("No ROmega knowledge base for type "^s))
    (Util.List.uniquize (List.sort compare l))
  in
  tclTHEN
    (tclREPEAT (tclPROGRESS (tclTHENLIST tacs)))
    (tclTHEN
       (* because of the contradiction process in (r)omega,
          we'd better leave as little as possible in the conclusion,
          for an easier decidability argument. *)
       Tactics.intros
       total_reflexive_omega_tactic)


TACTIC EXTEND romega
|  [ "romega" ] -> [ romega_tactic [] ]
END

TACTIC EXTEND romega'
| [ "romega" "with" ne_ident_list(l) ] ->
    [ romega_tactic (List.map Names.Id.to_string l) ]
| [ "romega" "with" "*" ] -> [ romega_tactic ["nat";"positive";"N";"Z"] ]
END


==> anc/HoTT/coq-HoTT/plugins/romega/refl_omega.ml <==
(*************************************************************************

   PROJET RNRT Calife - 2001
   Author: Pierre Crégut - France Télécom R&D
   Licence : LGPL version 2.1

 *************************************************************************)

open Pp
open Util
open Const_omega
module OmegaSolver = Omega.MakeOmegaSolver (Bigint)
open OmegaSolver

(* \section{Useful functions and flags} *)
(* Especially useful debugging functions *)
let debug = ref false

let show_goal gl =
  if !debug then (); Tacticals.tclIDTAC gl

let pp i = print_int i; print_newline (); flush stdout

(* More readable than the prefix notation *)
let (>>) = Tacticals.tclTHEN

let mkApp = Term.mkApp

(* \section{Types}
  \subsection{How to walk in a term}
  To represent how to get to a proposition. Only choice points are
  kept (branch to choose in a disjunction  and identifier of the disjunctive
  connector) *)
type direction = Left of int | Right of int

(* Step to find a proposition (operators are at most binary). A list is
   a path *)
type occ_step = O_left | O_right | O_mono
type occ_path = occ_step list

(* chemin identifiant une proposition sous forme du nom de l'hypothèse et
   d'une liste de pas à partir de la racine de l'hypothèse *)
type occurence = {o_hyp : Names.Id.t; o_path : occ_path}

(* \subsection{refiable formulas} *)
type oformula =
    (* integer *)
  | Oint of Bigint.bigint
    (* recognized binary and unary operations *)
  | Oplus of oformula * oformula
  | Omult of oformula * oformula
  | Ominus of oformula * oformula
  | Oopp of  oformula
    (* an atome in the environment *)
  | Oatom of int
    (* weird expression that cannot be translated *)
  | Oufo of oformula

(* Operators for comparison recognized by Omega *)
type comparaison = Eq | Leq | Geq | Gt | Lt | Neq

(* Type des prédicats réifiés (fragment de calcul propositionnel. Les
 * quantifications sont externes au langage) *)
type oproposition =
    Pequa of Term.constr * oequation
  | Ptrue
  | Pfalse
  | Pnot of oproposition
  | Por of int * oproposition * oproposition
  | Pand of int * oproposition * oproposition
  | Pimp of int * oproposition * oproposition
  | Pprop of Term.constr

(* Les équations ou proposiitions atomiques utiles du calcul *)
and oequation = {
    e_comp: comparaison;		(* comparaison *)
    e_left: oformula;			(* formule brute gauche *)
    e_right: oformula;			(* formule brute droite *)
    e_trace: Term.constr;		(* tactique de normalisation *)
    e_origin: occurence;		(* l'hypothèse dont vient le terme *)
    e_negated: bool;			(* vrai si apparait en position nié
					   après normalisation *)
    e_depends: direction  list;		(* liste des points de disjonction dont
					   dépend l'accès à l'équation avec la
					   direction (branche) pour y accéder *)
    e_omega: afine		(* la fonction normalisée *)
  }

(* \subsection{Proof context}
  This environment codes
  \begin{itemize}
  \item the terms and propositions that are given as
  parameters of the reified proof (and are represented as variables in the
  reified goals)
  \item translation functions linking the decision procedure and the Coq proof
  \end{itemize} *)

type environment = {
  (* La liste des termes non reifies constituant l'environnement global *)
  mutable terms : Term.constr list;
  (* La meme chose pour les propositions *)
  mutable props : Term.constr list;
  (* Les variables introduites par omega *)
  mutable om_vars : (oformula * int) list;
  (* Traduction des indices utilisés ici en les indices finaux utilisés par
   * la tactique Omega après dénombrement des variables utiles *)
  real_indices : (int,int) Hashtbl.t;
  mutable cnt_connectors : int;
  equations : (int,oequation) Hashtbl.t;
  constructors : (int, occurence) Hashtbl.t
}

(* \subsection{Solution tree}
   Définition d'une solution trouvée par Omega sous la forme d'un identifiant,
   d'un ensemble d'équation dont dépend la solution et d'une trace *)
(* La liste des dépendances est triée et sans redondance *)
type solution = {
  s_index : int;
  s_equa_deps : int list;
  s_trace : action list }

(* Arbre de solution résolvant complètement un ensemble de systèmes *)
type solution_tree =
    Leaf of solution
    (* un noeud interne représente un point de branchement correspondant à
       l'élimination d'un connecteur générant plusieurs buts
       (typ. disjonction). Le premier argument
       est l'identifiant du connecteur *)
  | Tree of int * solution_tree * solution_tree

(* Représentation de l'environnement extrait du but initial sous forme de
   chemins pour extraire des equations ou d'hypothèses *)

type context_content =
    CCHyp of occurence
  | CCEqua of int

(* \section{Specific utility functions to handle base types} *)
(* Nom arbitraire de l'hypothèse codant la négation du but final *)
let id_concl = Names.Id.of_string "__goal__"

(* Initialisation de l'environnement de réification de la tactique *)
let new_environment () = {
  terms = []; props = []; om_vars = []; cnt_connectors = 0;
  real_indices = Hashtbl.create 7;
  equations = Hashtbl.create 7;
  constructors = Hashtbl.create 7;
}

(* Génération d'un nom d'équation *)
let new_connector_id env =
   env.cnt_connectors <- succ env.cnt_connectors; env.cnt_connectors

(* Calcul de la branche complémentaire *)
let barre = function Left x -> Right x | Right x -> Left x

(* Identifiant associé à une branche *)
let indice = function Left x | Right x -> x

(* Affichage de l'environnement de réification (termes et propositions) *)
let print_env_reification env =
  let rec loop c i = function
      [] ->  str "  ===============================\n\n"
    | t :: l ->
      let s = Printf.sprintf "(%c%02d)" c i in
      spc () ++ str s ++ str " := " ++ Printer.pr_lconstr t ++ fnl () ++
      loop c (succ i) l
  in
  let prop_info = str "ENVIRONMENT OF PROPOSITIONS :" ++ fnl () ++ loop 'P' 0 env.props in
  let term_info = str "ENVIRONMENT OF TERMS :" ++ fnl () ++ loop 'V' 0 env.terms in
  msg_debug (prop_info ++ fnl () ++ term_info)

(* \subsection{Gestion des environnements de variable pour Omega} *)
(* generation d'identifiant d'equation pour Omega *)

let new_omega_eq, rst_omega_eq =
  let cpt = ref 0 in
  (function () -> incr cpt; !cpt),
  (function () -> cpt:=0)

(* generation d'identifiant de variable pour Omega *)

let new_omega_var, rst_omega_var =
  let cpt = ref 0 in
  (function () -> incr cpt; !cpt),
  (function () -> cpt:=0)

(* Affichage des variables d'un système *)

let display_omega_var i = Printf.sprintf "OV%d" i

(* Recherche la variable codant un terme pour Omega et crée la variable dans
   l'environnement si il n'existe pas. Cas ou la variable dans Omega représente
   le terme d'un monome (le plus souvent un atome) *)

let intern_omega env t =
  begin try List.assoc t env.om_vars
  with Not_found ->
    let v = new_omega_var () in
    env.om_vars <- (t,v) :: env.om_vars; v
  end

(* Ajout forcé d'un lien entre un terme et une variable  Cas où la
   variable est créée par Omega et où il faut la lier après coup à un atome
   réifié introduit de force *)
let intern_omega_force env t v = env.om_vars <- (t,v) :: env.om_vars

(* Récupère le terme associé à une variable *)
let unintern_omega env id =
  let rec loop = function
	[] -> failwith "unintern"
      | ((t,j)::l) -> if id = j then t else loop l in
  loop env.om_vars

(* \subsection{Gestion des environnements de variable pour la réflexion}
   Gestion des environnements de traduction entre termes des constructions
   non réifiés et variables des termes reifies. Attention il s'agit de
   l'environnement initial contenant tout. Il faudra le réduire après
   calcul des variables utiles. *)

let add_reified_atom t env =
  try List.index0_f Term.eq_constr t env.terms
  with Not_found ->
    let i = List.length env.terms in
    env.terms <- env.terms @ [t]; i

let get_reified_atom env =
  try List.nth env.terms with Invalid_argument _ -> failwith "get_reified_atom"

(* \subsection{Gestion de l'environnement de proposition pour Omega} *)
(* ajout d'une proposition *)
let add_prop env t =
  try List.index0_f Term.eq_constr t env.props
  with Not_found ->
    let i = List.length env.props in  env.props <- env.props @ [t]; i

(* accès a une proposition *)
let get_prop v env =
  try List.nth v env with Invalid_argument _ -> failwith "get_prop"

(* \subsection{Gestion du nommage des équations} *)
(* Ajout d'une equation dans l'environnement de reification *)
let add_equation env e =
  let id = e.e_omega.id in
  try let _ = Hashtbl.find env.equations id in ()
  with Not_found -> Hashtbl.add env.equations id e

(* accès a une equation *)
let get_equation env id =
  try Hashtbl.find env.equations id
  with Not_found as e ->
    Printf.printf "Omega Equation %d non trouvée\n" id; raise e

(* Affichage des termes réifiés *)
let rec oprint ch = function
  | Oint n -> Printf.fprintf ch "%s" (Bigint.to_string n)
  | Oplus (t1,t2) -> Printf.fprintf ch "(%a + %a)" oprint t1 oprint t2
  | Omult (t1,t2) -> Printf.fprintf ch "(%a * %a)" oprint t1 oprint t2
  | Ominus(t1,t2) -> Printf.fprintf ch "(%a - %a)" oprint t1 oprint t2
  | Oopp t1 ->Printf.fprintf ch "~ %a" oprint t1
  | Oatom n -> Printf.fprintf ch "V%02d" n
  | Oufo x ->  Printf.fprintf ch "?"

let rec pprint ch = function
    Pequa (_,{ e_comp=comp; e_left=t1; e_right=t2 })  ->
      let connector =
	match comp with
	  Eq -> "=" | Leq -> "<=" | Geq -> ">="
	| Gt -> ">" | Lt -> "<" | Neq -> "!=" in
      Printf.fprintf ch "%a %s %a" oprint t1 connector oprint t2
  | Ptrue -> Printf.fprintf ch "TT"
  | Pfalse -> Printf.fprintf ch "FF"
  | Pnot t -> Printf.fprintf ch "not(%a)" pprint t
  | Por (_,t1,t2) -> Printf.fprintf ch "(%a or %a)" pprint t1 pprint t2
  | Pand(_,t1,t2) -> Printf.fprintf ch "(%a and %a)" pprint t1 pprint t2
  | Pimp(_,t1,t2) -> Printf.fprintf ch "(%a => %a)" pprint t1 pprint t2
  | Pprop c -> Printf.fprintf ch "Prop"

let rec weight env = function
  | Oint _ -> -1
  | Oopp c -> weight env c
  | Omult(c,_) -> weight env c
  | Oplus _ -> failwith "weight"
  | Ominus _ -> failwith "weight minus"
  | Oufo _ -> -1
  | Oatom _ as c -> (intern_omega env c)

(* \section{Passage entre oformules et représentation interne de Omega} *)

(* \subsection{Oformula vers Omega} *)

let omega_of_oformula env kind =
  let rec loop accu = function
    | Oplus(Omult(v,Oint n),r) ->
	loop ({v=intern_omega env v; c=n} :: accu) r
    | Oint n ->
	let id = new_omega_eq () in
	(*i tag_equation name id; i*)
	{kind = kind; body = List.rev accu;
	 constant = n; id = id}
    | t -> print_string "CO"; oprint stdout t; failwith "compile_equation" in
  loop []

(* \subsection{Omega vers Oformula} *)

let oformula_of_omega env af =
  let rec loop = function
    | ({v=v; c=n}::r) ->
	Oplus(Omult(unintern_omega env v,Oint n),loop r)
    | [] -> Oint af.constant in
  loop af.body

let app f v = mkApp(Lazy.force f,v)

(* \subsection{Oformula vers COQ reel} *)

let coq_of_formula env t =
  let rec loop = function
  | Oplus (t1,t2) -> app Z.plus [| loop t1; loop t2 |]
  | Oopp t -> app Z.opp [| loop t |]
  | Omult(t1,t2) -> app Z.mult [| loop t1; loop t2 |]
  | Oint v ->   Z.mk v
  | Oufo t -> loop t
  | Oatom var ->
      (* attention ne traite pas les nouvelles variables si on ne les
       * met pas dans env.term *)
      get_reified_atom env var
  | Ominus(t1,t2) -> app Z.minus [| loop t1; loop t2 |] in
  loop t

(* \subsection{Oformula vers COQ reifié} *)

let reified_of_atom env i =
  try Hashtbl.find env.real_indices i
  with Not_found ->
    Printf.printf "Atome %d non trouvé\n" i;
    Hashtbl.iter (fun k v -> Printf.printf "%d -> %d\n" k v) env.real_indices;
    raise Not_found

let rec reified_of_formula env = function
  | Oplus (t1,t2) ->
      app coq_t_plus [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Oopp t ->
      app coq_t_opp [| reified_of_formula env t |]
  | Omult(t1,t2) ->
      app coq_t_mult [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Oint v ->  app coq_t_int [| Z.mk v |]
  | Oufo t -> reified_of_formula env t
  | Oatom i -> app coq_t_var [| mk_nat (reified_of_atom env i) |]
  | Ominus(t1,t2) ->
      app coq_t_minus [| reified_of_formula env t1; reified_of_formula env t2 |]

let reified_of_formula env f =
  try reified_of_formula env f
  with reraise -> oprint stderr f; raise reraise

let rec reified_of_proposition env = function
    Pequa (_,{ e_comp=Eq; e_left=t1; e_right=t2 }) ->
      app coq_p_eq [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Pequa (_,{ e_comp=Leq; e_left=t1; e_right=t2 }) ->
      app coq_p_leq [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Pequa(_,{ e_comp=Geq; e_left=t1; e_right=t2 }) ->
      app coq_p_geq [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Pequa(_,{ e_comp=Gt; e_left=t1; e_right=t2 }) ->
      app coq_p_gt [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Pequa(_,{ e_comp=Lt; e_left=t1; e_right=t2 }) ->
      app coq_p_lt [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Pequa(_,{ e_comp=Neq; e_left=t1; e_right=t2 }) ->
      app coq_p_neq [| reified_of_formula env t1; reified_of_formula env t2 |]
  | Ptrue -> Lazy.force coq_p_true
  | Pfalse -> Lazy.force coq_p_false
  | Pnot t ->
      app coq_p_not [| reified_of_proposition env t |]
  | Por (_,t1,t2) ->
      app coq_p_or
	[| reified_of_proposition env t1; reified_of_proposition env t2 |]
  | Pand(_,t1,t2) ->
      app coq_p_and
	[| reified_of_proposition env t1; reified_of_proposition env t2 |]
  | Pimp(_,t1,t2) ->
      app coq_p_imp
	[| reified_of_proposition env t1; reified_of_proposition env t2 |]
  | Pprop t -> app coq_p_prop [| mk_nat (add_prop env t) |]

let reified_of_proposition env f =
  try reified_of_proposition env f
  with reraise -> pprint stderr f; raise reraise

(* \subsection{Omega vers COQ réifié} *)

let reified_of_omega env body constant =
  let coeff_constant =
    app coq_t_int [| Z.mk constant |] in
  let mk_coeff {c=c; v=v} t =
    let coef =
      app coq_t_mult
	[| reified_of_formula env (unintern_omega env v);
	   app coq_t_int [| Z.mk c |] |] in
    app coq_t_plus [|coef; t |] in
  List.fold_right mk_coeff body coeff_constant

let reified_of_omega env body c  =
  try reified_of_omega env body c
  with reraise -> display_eq display_omega_var (body,c); raise reraise

(* \section{Opérations sur les équations}
Ces fonctions préparent les traces utilisées par la tactique réfléchie
pour faire des opérations de normalisation sur les équations.  *)

(* \subsection{Extractions des variables d'une équation} *)
(* Extraction des variables d'une équation. *)
(* Chaque fonction retourne une liste triée sans redondance *)

let (@@) = List.merge_uniq compare

let rec vars_of_formula = function
  | Oint _ -> []
  | Oplus (e1,e2) -> (vars_of_formula e1) @@ (vars_of_formula e2)
  | Omult (e1,e2) -> (vars_of_formula e1) @@ (vars_of_formula e2)
  | Ominus (e1,e2) -> (vars_of_formula e1) @@ (vars_of_formula e2)
  | Oopp e -> vars_of_formula e
  | Oatom i -> [i]
  | Oufo _ -> []

let rec vars_of_equations = function
  | [] -> []
  | e::l ->
      (vars_of_formula e.e_left) @@
      (vars_of_formula e.e_right) @@
      (vars_of_equations l)

let rec vars_of_prop = function
  | Pequa(_,e) -> vars_of_equations [e]
  | Pnot p -> vars_of_prop p
  | Por(_,p1,p2) -> (vars_of_prop p1) @@ (vars_of_prop p2)
  | Pand(_,p1,p2) -> (vars_of_prop p1) @@ (vars_of_prop p2)
  | Pimp(_,p1,p2) -> (vars_of_prop p1) @@ (vars_of_prop p2)
  | Pprop _ | Ptrue | Pfalse -> []

(* \subsection{Multiplication par un scalaire} *)

let rec scalar n = function
   Oplus(t1,t2) ->
     let tac1,t1' = scalar  n t1 and
         tac2,t2' = scalar  n t2 in
     do_list [Lazy.force coq_c_mult_plus_distr; do_both tac1 tac2],
     Oplus(t1',t2')
 | Oopp t ->
     do_list [Lazy.force coq_c_mult_opp_left], Omult(t,Oint(Bigint.neg n))
 | Omult(t1,Oint x) ->
     do_list [Lazy.force coq_c_mult_assoc_reduced], Omult(t1,Oint (n*x))
 | Omult(t1,t2) ->
     Errors.error "Omega: Can't solve a goal with non-linear products"
 | (Oatom _ as t) -> do_list [], Omult(t,Oint n)
 | Oint i -> do_list [Lazy.force coq_c_reduce],Oint(n*i)
 | (Oufo _ as t)-> do_list [], Oufo (Omult(t,Oint n))
 | Ominus _ -> failwith "scalar minus"

(* \subsection{Propagation de l'inversion} *)

let rec negate = function
   Oplus(t1,t2) ->
     let tac1,t1' = negate t1 and
         tac2,t2' = negate t2 in
     do_list [Lazy.force coq_c_opp_plus ; (do_both tac1 tac2)],
     Oplus(t1',t2')
 | Oopp t ->
     do_list [Lazy.force coq_c_opp_opp], t
 | Omult(t1,Oint x) ->
     do_list [Lazy.force coq_c_opp_mult_r], Omult(t1,Oint (Bigint.neg x))
 | Omult(t1,t2) ->
     Errors.error "Omega: Can't solve a goal with non-linear products"
 | (Oatom _ as t) ->
     do_list [Lazy.force coq_c_opp_one], Omult(t,Oint(negone))
 | Oint i -> do_list [Lazy.force coq_c_reduce] ,Oint(Bigint.neg i)
 | Oufo c -> do_list [], Oufo (Oopp c)
 | Ominus _ -> failwith "negate minus"

let norm l = (List.length l)

(* \subsection{Mélange (fusion) de deux équations} *)
(* \subsubsection{Version avec coefficients} *)
let shuffle_path k1 e1 k2 e2 =
  let rec loop = function
      (({c=c1;v=v1}::l1) as l1'),
      (({c=c2;v=v2}::l2) as l2') ->
	if v1 = v2 then
          if k1*c1 + k2 * c2 = zero then (
            Lazy.force coq_f_cancel :: loop (l1,l2))
          else (
            Lazy.force coq_f_equal :: loop (l1,l2) )
	else if v1 > v2 then (
	  Lazy.force coq_f_left :: loop(l1,l2'))
	else (
	  Lazy.force coq_f_right :: loop(l1',l2))
    | ({c=c1;v=v1}::l1), [] ->
	  Lazy.force coq_f_left :: loop(l1,[])
    | [],({c=c2;v=v2}::l2) ->
	  Lazy.force coq_f_right :: loop([],l2)
    | [],[] -> flush stdout; [] in
  mk_shuffle_list (loop (e1,e2))

(* \subsubsection{Version sans coefficients} *)
let rec shuffle env (t1,t2) =
  match t1,t2 with
    Oplus(l1,r1), Oplus(l2,r2) ->
      if weight env l1 > weight env l2 then
	let l_action,t' = shuffle env (r1,t2) in
	do_list [Lazy.force coq_c_plus_assoc_r;do_right l_action], Oplus(l1,t')
      else
	let l_action,t' = shuffle env (t1,r2) in
	do_list [Lazy.force coq_c_plus_permute;do_right l_action], Oplus(l2,t')
  | Oplus(l1,r1), t2 ->
      if weight env l1 > weight env t2 then
        let (l_action,t') = shuffle env (r1,t2) in
	do_list [Lazy.force coq_c_plus_assoc_r;do_right l_action],Oplus(l1, t')
      else do_list [Lazy.force coq_c_plus_comm], Oplus(t2,t1)
  | t1,Oplus(l2,r2) ->
      if weight env l2 > weight env t1 then
        let (l_action,t') = shuffle env (t1,r2) in
	do_list [Lazy.force coq_c_plus_permute;do_right l_action], Oplus(l2,t')
      else do_list [],Oplus(t1,t2)
  | Oint t1,Oint t2 ->
      do_list [Lazy.force coq_c_reduce], Oint(t1+t2)
  | t1,t2 ->
      if weight env t1 < weight env t2 then
	do_list [Lazy.force coq_c_plus_comm], Oplus(t2,t1)
      else do_list [],Oplus(t1,t2)

(* \subsection{Fusion avec réduction} *)

let shrink_pair f1 f2 =
  begin match f1,f2 with
     Oatom v,Oatom _ ->
       Lazy.force coq_c_red1, Omult(Oatom v,Oint two)
   | Oatom v, Omult(_,c2) ->
       Lazy.force coq_c_red2, Omult(Oatom v,Oplus(c2,Oint one))
   | Omult (v1,c1),Oatom v ->
       Lazy.force coq_c_red3, Omult(Oatom v,Oplus(c1,Oint one))
   | Omult (Oatom v,c1),Omult (v2,c2) ->
       Lazy.force coq_c_red4, Omult(Oatom v,Oplus(c1,c2))
   | t1,t2 ->
       oprint stdout t1; print_newline (); oprint stdout t2; print_newline ();
       flush Pervasives.stdout; Errors.error "shrink.1"
  end

(* \subsection{Calcul d'une sous formule constante} *)

let reduce_factor = function
   Oatom v ->
     let r = Omult(Oatom v,Oint one) in
       [Lazy.force coq_c_red0],r
  | Omult(Oatom v,Oint n) as f -> [],f
  | Omult(Oatom v,c) ->
      let rec compute = function
          Oint n -> n
	| Oplus(t1,t2) -> compute t1 + compute t2
	| _ -> Errors.error "condense.1" in
	[Lazy.force coq_c_reduce], Omult(Oatom v,Oint(compute c))
  | t -> Errors.error "reduce_factor.1"

(* \subsection{Réordonnancement} *)

let rec condense env = function
    Oplus(f1,(Oplus(f2,r) as t)) ->
      if weight env f1 = weight env f2 then begin
	let shrink_tac,t = shrink_pair f1 f2 in
	let assoc_tac = Lazy.force coq_c_plus_assoc_l in
	let tac_list,t' = condense env (Oplus(t,r)) in
	assoc_tac :: do_left (do_list [shrink_tac]) :: tac_list, t'
      end else begin
	let tac,f = reduce_factor f1 in
	let tac',t' = condense env t in
	[do_both (do_list tac) (do_list tac')], Oplus(f,t')
      end
  | Oplus(f1,Oint n) ->
      let tac,f1' = reduce_factor f1 in
      [do_left (do_list tac)],Oplus(f1',Oint n)
  | Oplus(f1,f2) ->
      if weight env f1 = weight env f2 then begin
	let tac_shrink,t = shrink_pair f1 f2 in
	let tac,t' = condense env t in
	tac_shrink :: tac,t'
      end else begin
	let tac,f = reduce_factor f1 in
	let tac',t' = condense env f2 in
	[do_both (do_list tac) (do_list tac')],Oplus(f,t')
      end
  | (Oint _ as t)-> [],t
  | t ->
      let tac,t' = reduce_factor t in
      let final = Oplus(t',Oint zero) in
      tac @ [Lazy.force coq_c_red6], final

(* \subsection{Elimination des zéros} *)

let rec clear_zero = function
   Oplus(Omult(Oatom v,Oint n),r) when n=zero ->
     let tac',t = clear_zero r in
     Lazy.force coq_c_red5 :: tac',t
  | Oplus(f,r) ->
      let tac,t = clear_zero r in
      (if tac = [] then [] else [do_right (do_list tac)]),Oplus(f,t)
  | t -> [],t;;

(* \subsection{Transformation des hypothèses} *)

let rec reduce env = function
    Oplus(t1,t2) ->
      let t1', trace1 = reduce env t1 in
      let t2', trace2 = reduce env t2 in
      let trace3,t' = shuffle env (t1',t2') in
      t', do_list [do_both trace1 trace2; trace3]
  | Ominus(t1,t2) ->
      let t,trace = reduce env (Oplus(t1, Oopp t2)) in
      t, do_list [Lazy.force coq_c_minus; trace]
  | Omult(t1,t2) as t ->
      let t1', trace1 = reduce env t1 in
      let t2', trace2 = reduce env t2 in
      begin match t1',t2' with
      | (_, Oint n) ->
	  let tac,t' = scalar n t1' in
	  t', do_list [do_both trace1 trace2; tac]
      | (Oint n,_) ->
	  let tac,t' = scalar n t2' in
	  t', do_list [do_both trace1 trace2; Lazy.force coq_c_mult_comm; tac]
      | _ -> Oufo t, Lazy.force coq_c_nop
      end
  | Oopp t ->
      let t',trace = reduce env  t in
      let trace',t'' = negate t' in
      t'', do_list [do_left trace; trace']
  | (Oint _ | Oatom _ | Oufo _) as t -> t, Lazy.force coq_c_nop

let normalize_linear_term env t =
  let t1,trace1 = reduce env t in
  let trace2,t2 = condense env t1 in
  let trace3,t3 = clear_zero t2 in
  do_list [trace1; do_list trace2; do_list trace3], t3

(* Cette fonction reproduit très exactement le comportement de [p_invert] *)
let negate_oper = function
    Eq -> Neq | Neq -> Eq | Leq -> Gt | Geq -> Lt | Lt -> Geq | Gt -> Leq

let normalize_equation env (negated,depends,origin,path) (oper,t1,t2) =
  let mk_step t1 t2 f kind =
    let t = f t1 t2 in
    let trace, oterm = normalize_linear_term env t in
    let equa = omega_of_oformula env kind oterm in
    { e_comp = oper; e_left = t1; e_right = t2;
      e_negated = negated; e_depends = depends;
      e_origin = { o_hyp = origin; o_path = List.rev path };
      e_trace = trace; e_omega = equa } in
  try match (if negated then (negate_oper oper) else oper) with
    | Eq  -> mk_step t1 t2 (fun o1 o2 -> Oplus (o1,Oopp o2)) EQUA
    | Neq -> mk_step t1 t2 (fun o1 o2 -> Oplus (o1,Oopp o2)) DISE
    | Leq -> mk_step t1 t2 (fun o1 o2 -> Oplus (o2,Oopp o1)) INEQ
    | Geq -> mk_step t1 t2 (fun o1 o2 -> Oplus (o1,Oopp o2)) INEQ
    | Lt  ->
        mk_step t1 t2 (fun o1 o2 -> Oplus (Oplus(o2,Oint negone),Oopp o1))
	  INEQ
    | Gt ->
        mk_step t1 t2 (fun o1 o2 -> Oplus (Oplus(o1,Oint negone),Oopp o2))
	  INEQ
  with e when Logic.catchable_exception e -> raise e

(* \section{Compilation des hypothèses} *)

let rec oformula_of_constr env t =
  match Z.parse_term t with
    | Tplus (t1,t2) -> binop env (fun x y -> Oplus(x,y)) t1 t2
    | Tminus (t1,t2) -> binop env (fun x y -> Ominus(x,y)) t1 t2
    | Tmult (t1,t2) when Z.is_scalar t1 || Z.is_scalar t2 ->
	binop env (fun x y -> Omult(x,y)) t1 t2
    | Topp t -> Oopp(oformula_of_constr env t)
    | Tsucc t -> Oplus(oformula_of_constr env t, Oint one)
    | Tnum n -> Oint n
    | _ -> Oatom (add_reified_atom t env)

and binop env c t1 t2 =
  let t1' = oformula_of_constr env t1 in
  let t2' = oformula_of_constr env t2 in
  c t1' t2'

and binprop env (neg2,depends,origin,path)
             add_to_depends neg1 gl c t1 t2 =
  let i = new_connector_id env in
  let depends1 = if add_to_depends then Left i::depends else depends in
  let depends2 = if add_to_depends then Right i::depends else depends in
  if add_to_depends then
    Hashtbl.add env.constructors i {o_hyp = origin; o_path = List.rev path};
  let t1' =
    oproposition_of_constr env (neg1,depends1,origin,O_left::path) gl t1 in
  let t2' =
    oproposition_of_constr env (neg2,depends2,origin,O_right::path) gl t2 in
  (* On numérote le connecteur dans l'environnement. *)
  c i t1' t2'

and mk_equation env ctxt c connector t1 t2 =
  let t1' = oformula_of_constr env t1 in
  let t2' = oformula_of_constr env t2 in
  (* On ajoute l'equation dans l'environnement. *)
  let omega = normalize_equation env ctxt (connector,t1',t2') in
  add_equation env omega;
  Pequa (c,omega)

and oproposition_of_constr env ((negated,depends,origin,path) as ctxt) gl c =
  match Z.parse_rel gl c with
    | Req (t1,t2) -> mk_equation env ctxt c Eq t1 t2
    | Rne (t1,t2) -> mk_equation env ctxt c Neq t1 t2
    | Rle (t1,t2) -> mk_equation env ctxt c Leq t1 t2
    | Rlt (t1,t2) -> mk_equation env ctxt c Lt t1 t2
    | Rge (t1,t2) -> mk_equation env ctxt c Geq t1 t2
    | Rgt (t1,t2) -> mk_equation env ctxt c Gt t1 t2
    | Rtrue -> Ptrue
    | Rfalse -> Pfalse
    | Rnot t ->
	let t' =
	  oproposition_of_constr
	    env (not negated, depends, origin,(O_mono::path)) gl t in
	Pnot t'
    | Ror (t1,t2) ->
	binprop env ctxt (not negated) negated gl (fun i x y -> Por(i,x,y)) t1 t2
    | Rand (t1,t2) ->
	binprop env ctxt negated negated gl
	  (fun i x y -> Pand(i,x,y)) t1 t2
    | Rimp (t1,t2) ->
	binprop env ctxt (not negated) (not negated) gl
	  (fun i x y -> Pimp(i,x,y)) t1 t2
    | Riff (t1,t2) ->
	binprop env ctxt negated negated gl
	  (fun i x y -> Pand(i,x,y)) (Term.mkArrow t1 t2) (Term.mkArrow t2 t1)
    | _ -> Pprop c

(* Destructuration des hypothèses et de la conclusion *)

let reify_gl env gl =
  let concl = Tacmach.pf_concl gl in
  let t_concl =
    Pnot (oproposition_of_constr env (true,[],id_concl,[O_mono]) gl concl) in
  if !debug then begin
    Printf.printf "REIFED PROBLEM\n\n";
    Printf.printf "  CONCL: "; pprint stdout t_concl; Printf.printf "\n"
  end;
  let rec loop = function
      (i,t) :: lhyps ->
	let t' = oproposition_of_constr env (false,[],i,[]) gl t in
	if !debug then begin
	  Printf.printf "  %s: " (Names.Id.to_string i);
	  pprint stdout t';
	  Printf.printf "\n"
	end;
	(i,t') :: loop lhyps
    | [] ->
	if !debug then print_env_reification env;
	[] in
  let t_lhyps = loop (Tacmach.pf_hyps_types gl) in
  (id_concl,t_concl) :: t_lhyps

let rec destructurate_pos_hyp orig list_equations list_depends = function
  | Pequa (_,e) -> [e :: list_equations]
  | Ptrue | Pfalse | Pprop _ -> [list_equations]
  | Pnot t -> destructurate_neg_hyp orig list_equations list_depends t
  | Por (i,t1,t2) ->
      let s1 =
	destructurate_pos_hyp orig list_equations (i::list_depends) t1 in
      let s2 =
	destructurate_pos_hyp orig list_equations (i::list_depends) t2 in
      s1 @ s2
  | Pand(i,t1,t2) ->
      let list_s1 =
	destructurate_pos_hyp orig list_equations (list_depends) t1 in
      let rec loop = function
	  le1 :: ll -> destructurate_pos_hyp orig le1 list_depends t2 @ loop ll
	| [] -> [] in
      loop list_s1
  | Pimp(i,t1,t2) ->
      let s1 =
	destructurate_neg_hyp orig list_equations (i::list_depends) t1 in
      let s2 =
	destructurate_pos_hyp orig list_equations (i::list_depends) t2 in
      s1 @ s2

and destructurate_neg_hyp orig list_equations list_depends = function
  | Pequa (_,e) -> [e :: list_equations]
  | Ptrue | Pfalse | Pprop _ -> [list_equations]
  | Pnot t -> destructurate_pos_hyp orig list_equations list_depends t
  | Pand (i,t1,t2) ->
      let s1 =
	destructurate_neg_hyp orig list_equations (i::list_depends) t1 in
      let s2 =
	destructurate_neg_hyp orig list_equations (i::list_depends) t2 in
      s1 @ s2
  | Por(_,t1,t2) ->
      let list_s1 =
	destructurate_neg_hyp orig list_equations list_depends t1 in
      let rec loop = function
	  le1 :: ll -> destructurate_neg_hyp orig le1 list_depends t2 @ loop ll
	| [] -> [] in
      loop list_s1
  | Pimp(_,t1,t2) ->
      let list_s1 =
	destructurate_pos_hyp orig list_equations list_depends t1 in
      let rec loop = function
	  le1 :: ll -> destructurate_neg_hyp orig le1 list_depends t2 @ loop ll
	| [] -> [] in
      loop list_s1

let destructurate_hyps syst =
  let rec loop = function
      (i,t) :: l ->
	let l_syst1 = destructurate_pos_hyp i []  [] t in
	let l_syst2 = loop l in
	List.cartesian (@) l_syst1 l_syst2
    | [] -> [[]] in
  loop syst

(* \subsection{Affichage d'un système d'équation} *)

(* Affichage des dépendances de système *)
let display_depend = function
    Left i -> Printf.printf " L%d" i
  | Right i -> Printf.printf " R%d" i

let display_systems syst_list =
  let display_omega om_e =
    Printf.printf "  E%d : %a %s 0\n"
      om_e.id
      (fun _ -> display_eq display_omega_var)
      (om_e.body, om_e.constant)
      (operator_of_eq om_e.kind) in

  let display_equation oformula_eq =
    pprint stdout (Pequa (Lazy.force coq_c_nop,oformula_eq)); print_newline ();
    display_omega oformula_eq.e_omega;
    Printf.printf "  Depends on:";
    List.iter display_depend oformula_eq.e_depends;
    Printf.printf "\n  Path: %s"
      (String.concat ""
	 (List.map (function O_left -> "L" | O_right -> "R" | O_mono -> "M")
	    oformula_eq.e_origin.o_path));
    Printf.printf "\n  Origin: %s (negated : %s)\n\n"
      (Names.Id.to_string oformula_eq.e_origin.o_hyp)
      (if oformula_eq.e_negated then "yes" else "no") in

  let display_system syst =
    Printf.printf "=SYSTEM===================================\n";
    List.iter display_equation syst in
  List.iter display_system syst_list

(* Extraction des prédicats utilisées dans une trace. Permet ensuite le
   calcul des hypothèses *)

let rec hyps_used_in_trace = function
  | act :: l ->
      begin match act with
	| HYP e -> [e.id] @@ (hyps_used_in_trace l)
	| SPLIT_INEQ (_,(_,act1),(_,act2)) ->
	    hyps_used_in_trace act1 @@ hyps_used_in_trace act2
	| _ -> hyps_used_in_trace l
      end
  | [] -> []

(* Extraction des variables déclarées dans une équation. Permet ensuite
   de les déclarer dans l'environnement de la procédure réflexive et
   éviter les créations de variable au vol *)

let rec variable_stated_in_trace = function
  | act :: l ->
      begin match act with
	| STATE action ->
	    (*i nlle_equa: afine, def: afine, eq_orig: afine, i*)
            (*i coef: int, var:int                            i*)
	    action :: variable_stated_in_trace l
	| SPLIT_INEQ (_,(_,act1),(_,act2)) ->
	    variable_stated_in_trace act1 @ variable_stated_in_trace act2
	| _ -> variable_stated_in_trace l
      end
  | [] -> []
;;

let add_stated_equations env tree =
  (* Il faut trier les variables par ordre d'introduction pour ne pas risquer
     de définir dans le mauvais ordre *)
  let stated_equations =
    let cmpvar x y = Pervasives.(-) x.st_var y.st_var in
    let rec loop = function
      | Tree(_,t1,t2) -> List.merge cmpvar (loop t1) (loop t2)
      | Leaf s -> List.sort cmpvar (variable_stated_in_trace s.s_trace)
    in loop tree
  in
  let add_env st =
    (* On retransforme la définition de v en formule reifiée *)
    let v_def = oformula_of_omega env st.st_def in
    (* Notez que si l'ordre de création des variables n'est pas respecté,
     * ca va planter *)
    let coq_v = coq_of_formula env v_def in
    let v = add_reified_atom coq_v env in
    (* Le terme qu'il va falloir introduire *)
    let term_to_generalize = app coq_refl_equal [|Lazy.force Z.typ; coq_v|] in
    (* sa représentation sous forme d'équation mais non réifié car on n'a pas
     * l'environnement pour le faire correctement *)
    let term_to_reify = (v_def,Oatom v) in
    (* enregistre le lien entre la variable omega et la variable Coq *)
    intern_omega_force env (Oatom v) st.st_var;
    (v, term_to_generalize,term_to_reify,st.st_def.id) in
 List.map add_env stated_equations

(* Calcule la liste des éclatements à réaliser sur les hypothèses
   nécessaires pour extraire une liste d'équations donnée *)

(* PL: experimentally, the result order of the following function seems
   _very_ crucial for efficiency. No idea why. Do not remove the List.rev
   or modify the current semantics of Util.List.union (some elements of first
   arg, then second arg), unless you know what you're doing. *)

let rec get_eclatement env = function
    i :: r ->
      let l = try (get_equation env i).e_depends with Not_found -> [] in
      List.union (List.rev l) (get_eclatement env r)
  | [] -> []

let select_smaller l =
  let comp (_,x) (_,y) = Pervasives.(-) (List.length x) (List.length y) in
  try List.hd (List.sort comp l) with Failure _ -> failwith "select_smaller"

let filter_compatible_systems required systems =
  let rec select = function
      (x::l) ->
	if List.mem x required then select l
	else if List.mem (barre x) required then raise Exit
	else x :: select l
    | [] -> []
  in
  List.map_filter
    (function (sol, splits) ->
      try Some (sol, select splits) with Exit -> None)
    systems

let rec equas_of_solution_tree = function
    Tree(_,t1,t2) -> (equas_of_solution_tree t1)@@(equas_of_solution_tree t2)
  | Leaf s -> s.s_equa_deps

(* [really_useful_prop] pushes useless props in a new Pprop variable *)
(* Things get shorter, but may also get wrong, since a Prop is considered
   to be undecidable in ReflOmegaCore.concl_to_hyp, whereas for instance
   Pfalse is decidable. So should not be used on conclusion (??) *)

let really_useful_prop l_equa c =
  let rec real_of = function
      Pequa(t,_) -> t
    | Ptrue ->  app  coq_True [||]
    | Pfalse -> app  coq_False [||]
    | Pnot t1 -> app coq_not [|real_of t1|]
    | Por(_,t1,t2) -> app coq_or [|real_of t1; real_of t2|]
    | Pand(_,t1,t2) -> app coq_and [|real_of t1; real_of t2|]
    (* Attention : implications sur le lifting des variables à comprendre ! *)
    | Pimp(_,t1,t2) -> Term.mkArrow (real_of t1) (real_of t2)
    | Pprop t -> t in
  let rec loop c =
    match c with
      Pequa(_,e) ->
	if List.mem e.e_omega.id l_equa then Some c else None
    | Ptrue -> None
    | Pfalse -> None
    | Pnot t1 ->
	begin match loop t1 with None -> None | Some t1' -> Some (Pnot t1') end
    | Por(i,t1,t2) -> binop (fun (t1,t2) -> Por(i,t1,t2)) t1 t2
    | Pand(i,t1,t2) -> binop (fun (t1,t2) -> Pand(i,t1,t2)) t1 t2
    | Pimp(i,t1,t2) -> binop (fun (t1,t2) -> Pimp(i,t1,t2)) t1 t2
    | Pprop t -> None
  and binop f t1 t2 =
    begin match loop t1, loop t2 with
      None, None -> None
    | Some t1',Some t2' -> Some (f(t1',t2'))
    | Some t1',None -> Some (f(t1',Pprop (real_of t2)))
    | None,Some t2' -> Some (f(Pprop (real_of t1),t2'))
    end in
  match loop c with
    None -> Pprop (real_of c)
  | Some t -> t

let rec display_solution_tree ch = function
    Leaf t ->
      output_string ch
       (Printf.sprintf "%d[%s]"
	 t.s_index
         (String.concat " " (List.map string_of_int t.s_equa_deps)))
  | Tree(i,t1,t2) ->
      Printf.fprintf ch "S%d(%a,%a)" i
	display_solution_tree t1 display_solution_tree t2

let rec solve_with_constraints all_solutions path =
  let rec build_tree sol buf = function
      [] -> Leaf sol
    | (Left i :: remainder) ->
	Tree(i,
	     build_tree sol (Left i :: buf) remainder,
	     solve_with_constraints all_solutions (List.rev(Right i :: buf)))
    | (Right i :: remainder) ->
	 Tree(i,
	      solve_with_constraints all_solutions (List.rev (Left i ::  buf)),
	      build_tree sol (Right i :: buf) remainder) in
  let weighted = filter_compatible_systems path all_solutions in
  let (winner_sol,winner_deps) =
    try select_smaller weighted
    with reraise ->
      Printf.printf "%d - %d\n"
	(List.length weighted) (List.length all_solutions);
      List.iter display_depend path; raise reraise
  in
  build_tree winner_sol (List.rev path) winner_deps

let find_path {o_hyp=id;o_path=p} env =
  let rec loop_path = function
      ([],l) -> Some l
    | (x1::l1,x2::l2) when x1 = x2 -> loop_path (l1,l2)
    | _ -> None in
  let rec loop_id i = function
      CCHyp{o_hyp=id';o_path=p'} :: l when id = id' ->
	begin match loop_path (p',p) with
	  Some r -> i,r
	| None -> loop_id (succ i) l
	end
    | _ :: l -> loop_id (succ i) l
    | [] -> failwith "find_path" in
  loop_id 0 env

let mk_direction_list l =
  let trans = function
      O_left -> coq_d_left | O_right -> coq_d_right | O_mono -> coq_d_mono in
  mk_list (Lazy.force coq_direction) (List.map (fun d-> Lazy.force(trans d)) l)


(* \section{Rejouer l'historique} *)

let get_hyp env_hyp i =
  try List.index0 (CCEqua i) env_hyp
  with Not_found -> failwith (Printf.sprintf "get_hyp %d" i)

let replay_history env env_hyp =
  let rec loop env_hyp t =
    match t with
      | CONTRADICTION (e1,e2) :: l ->
	  let trace = mk_nat (List.length e1.body) in
	  mkApp (Lazy.force coq_s_contradiction,
		 [| trace ; mk_nat (get_hyp env_hyp e1.id);
		    mk_nat (get_hyp env_hyp e2.id) |])
      | DIVIDE_AND_APPROX (e1,e2,k,d) :: l ->
	  mkApp (Lazy.force coq_s_div_approx,
		 [| Z.mk k; Z.mk d;
		    reified_of_omega env e2.body e2.constant;
		    mk_nat (List.length e2.body);
		    loop env_hyp l; mk_nat (get_hyp env_hyp e1.id) |])
      | NOT_EXACT_DIVIDE (e1,k) :: l ->
	  let e2_constant = floor_div e1.constant k in
	  let d = e1.constant - e2_constant * k in
	  let e2_body = map_eq_linear (fun c -> c / k) e1.body in
          mkApp (Lazy.force coq_s_not_exact_divide,
		 [|Z.mk k; Z.mk d;
		   reified_of_omega env e2_body e2_constant;
		   mk_nat (List.length e2_body);
		   mk_nat (get_hyp env_hyp e1.id)|])
      | EXACT_DIVIDE (e1,k) :: l ->
	  let e2_body =
	    map_eq_linear (fun c -> c / k) e1.body in
	  let e2_constant = floor_div e1.constant k in
          mkApp (Lazy.force coq_s_exact_divide,
		 [|Z.mk k;
		   reified_of_omega env e2_body e2_constant;
		   mk_nat (List.length e2_body);
		   loop env_hyp l; mk_nat (get_hyp env_hyp e1.id)|])
      | (MERGE_EQ(e3,e1,e2)) :: l ->
	  let n1 = get_hyp env_hyp e1.id and n2 = get_hyp env_hyp e2 in
          mkApp (Lazy.force coq_s_merge_eq,
		 [| mk_nat (List.length e1.body);
		    mk_nat n1; mk_nat n2;
		    loop (CCEqua e3:: env_hyp) l |])
      | SUM(e3,(k1,e1),(k2,e2)) :: l ->
	  let n1 = get_hyp env_hyp e1.id
	  and n2 = get_hyp env_hyp e2.id in
	  let trace = shuffle_path k1 e1.body k2 e2.body in
          mkApp (Lazy.force coq_s_sum,
		 [| Z.mk k1; mk_nat n1; Z.mk k2;
		    mk_nat n2; trace; (loop (CCEqua e3 :: env_hyp) l) |])
      | CONSTANT_NOT_NUL(e,k) :: l ->
          mkApp (Lazy.force coq_s_constant_not_nul,
		 [|  mk_nat (get_hyp env_hyp e) |])
      | CONSTANT_NEG(e,k) :: l ->
          mkApp (Lazy.force coq_s_constant_neg,
		 [|  mk_nat (get_hyp env_hyp e) |])
      | STATE {st_new_eq=new_eq; st_def =def;
		      st_orig=orig; st_coef=m;
                      st_var=sigma } :: l ->
	  let n1 = get_hyp env_hyp orig.id
	  and n2 = get_hyp env_hyp def.id in
	  let v = unintern_omega env sigma in
	  let o_def = oformula_of_omega env def in
	  let o_orig = oformula_of_omega env orig in
	  let body =
	     Oplus (o_orig,Omult (Oplus (Oopp v,o_def), Oint m)) in
          let trace,_ = normalize_linear_term env body in
	  mkApp (Lazy.force coq_s_state,
		 [| Z.mk m; trace; mk_nat n1; mk_nat n2;
		    loop (CCEqua new_eq.id :: env_hyp) l |])
      |	HYP _ :: l -> loop env_hyp l
      |	CONSTANT_NUL e :: l ->
	  mkApp (Lazy.force coq_s_constant_nul,
		 [|  mk_nat (get_hyp env_hyp e) |])
      |	NEGATE_CONTRADICT(e1,e2,true) :: l ->
	  mkApp (Lazy.force coq_s_negate_contradict,
		 [|  mk_nat (get_hyp env_hyp e1.id);
		     mk_nat (get_hyp env_hyp e2.id) |])
      |	NEGATE_CONTRADICT(e1,e2,false) :: l ->
	  mkApp (Lazy.force coq_s_negate_contradict_inv,
		 [|  mk_nat (List.length e2.body);
		     mk_nat (get_hyp env_hyp e1.id);
		     mk_nat (get_hyp env_hyp e2.id) |])
      | SPLIT_INEQ(e,(e1,l1),(e2,l2)) :: l ->
	  let i =  get_hyp env_hyp e.id in
	  let r1 = loop (CCEqua e1 :: env_hyp) l1 in
	  let r2 = loop (CCEqua e2 :: env_hyp) l2 in
	  mkApp (Lazy.force coq_s_split_ineq,
                  [| mk_nat (List.length e.body); mk_nat i; r1 ; r2 |])
      |	(FORGET_C _ | FORGET _ | FORGET_I _) :: l ->
	  loop env_hyp l
      | (WEAKEN  _ ) :: l -> failwith "not_treated"
      |	[] -> failwith "no contradiction"
  in loop env_hyp

let rec decompose_tree env ctxt = function
   Tree(i,left,right) ->
     let org =
       try Hashtbl.find env.constructors i
       with Not_found ->
	 failwith (Printf.sprintf "Cannot find constructor %d" i) in
     let (index,path) = find_path org ctxt in
     let left_hyp = CCHyp{o_hyp=org.o_hyp;o_path=org.o_path @ [O_left]} in
     let right_hyp = CCHyp{o_hyp=org.o_hyp;o_path=org.o_path @ [O_right]} in
     app coq_e_split
       [| mk_nat index;
	  mk_direction_list path;
	  decompose_tree env (left_hyp::ctxt) left;
	  decompose_tree env (right_hyp::ctxt) right |]
  | Leaf s ->
      decompose_tree_hyps s.s_trace env ctxt  s.s_equa_deps
and decompose_tree_hyps trace env ctxt = function
    [] -> app coq_e_solve [| replay_history env ctxt trace |]
  | (i::l) ->
      let equation =
        try Hashtbl.find env.equations i
        with Not_found ->
	  failwith (Printf.sprintf "Cannot find equation %d" i) in
      let (index,path) = find_path equation.e_origin ctxt in
      let full_path = if equation.e_negated then path @ [O_mono] else path in
      let cont =
	decompose_tree_hyps trace env
	   (CCEqua equation.e_omega.id :: ctxt) l in
      app coq_e_extract [|mk_nat index;
			  mk_direction_list full_path;
			  cont |]

(* \section{La fonction principale} *)
 (* Cette fonction construit la
trace pour la procédure de décision réflexive.  A partir des résultats
de l'extraction des systèmes, elle lance la résolution par Omega, puis
l'extraction d'un ensemble minimal de solutions permettant la
résolution globale du système et enfin construit la trace qui permet
de faire rejouer cette solution par la tactique réflexive. *)

let resolution env full_reified_goal systems_list =
  let num = ref 0 in
  let solve_system list_eq =
    let index = !num in
    let system = List.map (fun eq -> eq.e_omega) list_eq in
    let trace =
      simplify_strong
	(new_omega_eq,new_omega_var,display_omega_var)
	system in
    (* calcule les hypotheses utilisées pour la solution *)
    let vars = hyps_used_in_trace trace in
    let splits = get_eclatement env vars in
    if !debug then begin
      Printf.printf "SYSTEME %d\n" index;
      display_action display_omega_var trace;
      print_string "\n  Depend :";
      List.iter (fun i -> Printf.printf " %d" i) vars;
      print_string "\n  Split points :";
      List.iter display_depend splits;
      Printf.printf "\n------------------------------------\n"
    end;
    incr num;
    {s_index = index; s_trace = trace; s_equa_deps = vars}, splits  in
  if !debug then Printf.printf "\n====================================\n";
  let all_solutions = List.map solve_system systems_list in
  let solution_tree = solve_with_constraints all_solutions [] in
  if !debug then  begin
    display_solution_tree stdout solution_tree;
    print_newline()
  end;
  (* calcule la liste de toutes les hypothèses utilisées dans l'arbre de solution *)
  let useful_equa_id = equas_of_solution_tree solution_tree in
  (* recupere explicitement ces equations *)
  let equations = List.map (get_equation env) useful_equa_id in
  let l_hyps' = List.uniquize (List.map (fun e -> e.e_origin.o_hyp) equations) in
  let l_hyps = id_concl :: List.remove id_concl l_hyps' in
  let useful_hyps =
    List.map (fun id -> List.assoc id full_reified_goal) l_hyps in
  let useful_vars =
    let really_useful_vars = vars_of_equations equations in
    let concl_vars = vars_of_prop (List.assoc id_concl full_reified_goal) in
    really_useful_vars @@ concl_vars
  in
  (* variables a introduire *)
  let to_introduce = add_stated_equations env solution_tree in
  let stated_vars =  List.map (fun (v,_,_,_) -> v) to_introduce in
  let l_generalize_arg = List.map (fun (_,t,_,_) -> t) to_introduce in
  let hyp_stated_vars = List.map (fun (_,_,_,id) -> CCEqua id) to_introduce in
  (* L'environnement de base se construit en deux morceaux :
     - les variables des équations utiles (et de la conclusion)
     - les nouvelles variables declarées durant les preuves *)
  let all_vars_env = useful_vars @ stated_vars in
  let basic_env =
    let rec loop i = function
	var :: l ->
	  let t = get_reified_atom env var in
	  Hashtbl.add env.real_indices var i; t :: loop (succ i) l
      |	[] -> [] in
    loop 0 all_vars_env in
  let env_terms_reified = mk_list (Lazy.force Z.typ) basic_env in
  (* On peut maintenant généraliser le but : env est a jour *)
  let l_reified_stated =
     List.map (fun (_,_,(l,r),_) ->
                 app coq_p_eq [| reified_of_formula env l;
                                 reified_of_formula env r |])
              to_introduce in
  let reified_concl =
    match useful_hyps with
      (Pnot p) :: _ -> reified_of_proposition env p
    | _ ->  reified_of_proposition env Pfalse in
  let l_reified_terms =
    (List.map
      (fun p ->
         reified_of_proposition env (really_useful_prop useful_equa_id p))
      (List.tl useful_hyps)) in
  let env_props_reified = mk_plist env.props in
  let reified_goal =
    mk_list (Lazy.force coq_proposition)
            (l_reified_stated @ l_reified_terms) in
  let reified =
    app coq_interp_sequent
       [| reified_concl;env_props_reified;env_terms_reified;reified_goal|] in
  let normalize_equation e =
    let rec loop = function
	[] -> app (if e.e_negated then coq_p_invert else coq_p_step)
	          [| e.e_trace |]
      |	((O_left | O_mono) :: l) -> app coq_p_left [| loop l |]
      |	(O_right :: l) -> app coq_p_right [| loop l |] in
    let correct_index =
      let i = List.index0 e.e_origin.o_hyp l_hyps in
      (* PL: it seems that additionnally introduced hyps are in the way during
             normalization, hence this index shifting... *)
      if i=0 then 0 else Pervasives.(+) i (List.length to_introduce)
    in
    app coq_pair_step [| mk_nat correct_index; loop e.e_origin.o_path |] in
  let normalization_trace =
    mk_list (Lazy.force coq_h_step) (List.map normalize_equation equations) in

  let initial_context =
    List.map (fun id -> CCHyp{o_hyp=id;o_path=[]}) (List.tl l_hyps) in
  let context =
    CCHyp{o_hyp=id_concl;o_path=[]} :: hyp_stated_vars @ initial_context in
  let decompose_tactic = decompose_tree env context solution_tree in

  Tactics.generalize
    (l_generalize_arg @ List.map Term.mkVar (List.tl l_hyps)) >>
  Tactics.change_in_concl None reified >>
  Tactics.apply (app coq_do_omega [|decompose_tactic; normalization_trace|]) >>
  show_goal >>
  Tactics.normalise_vm_in_concl >>
  (*i Alternatives to the previous line:
   - Normalisation without VM:
      Tactics.normalise_in_concl
   - Skip the conversion check and rely directly on the QED:
      Tacmach.convert_concl_no_check (Lazy.force coq_True) Term.VMcast >>
  i*)
  Tactics.apply (Lazy.force coq_I)

let total_reflexive_omega_tactic gl =
  Coqlib.check_required_library ["Coq";"romega";"ROmega"];
  rst_omega_eq ();
  rst_omega_var ();
  try
  let env = new_environment () in
  let full_reified_goal = reify_gl env gl in
  let systems_list = destructurate_hyps full_reified_goal in
  if !debug then display_systems systems_list;
  resolution env full_reified_goal systems_list gl
  with NO_CONTRADICTION -> Errors.error "ROmega can't solve this system"


(*i let tester = Tacmach.hide_atomic_tactic "TestOmega" test_tactic i*)




==> anc/HoTT/coq-HoTT/plugins/romega/romega_plugin.mllib <==
Const_omega
Refl_omega
G_romega
Romega_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/romega/vo.itarget <==
ReflOmegaCore.vo
ROmega.vo


==> anc/HoTT/coq-HoTT/plugins/rtauto/Bintree.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export List.
Require Export BinPos.
Require Arith.EqNat.

Open Scope positive_scope.

Ltac clean := try (simpl; congruence).

Lemma Gt_Psucc: forall p q,
       (p ?= Pos.succ q) = Gt -> (p ?= q) = Gt.
Proof.
intros. rewrite <- Pos.compare_succ_succ.
now apply Pos.lt_gt, Pos.lt_lt_succ, Pos.gt_lt.
Qed.

Lemma Psucc_Gt : forall p,
       (Pos.succ p ?= p) = Gt.
Proof.
intros. apply Pos.lt_gt, Pos.lt_succ_diag_r.
Qed.

Fixpoint Lget (A:Set) (n:nat) (l:list A) {struct l}:option A :=
match l with nil => None
| x::q =>
match n with O => Some x
| S m => Lget A m q
end end .

Arguments Lget [A] n l.

Lemma map_app : forall (A B:Set) (f:A -> B) l m,
List.map  f (l ++ m) = List.map  f  l ++ List.map  f  m.
induction l.
reflexivity.
simpl.
intro m ; apply f_equal;apply IHl.
Qed.

Lemma length_map : forall (A B:Set) (f:A -> B) l,
length (List.map  f l) = length l.
induction l.
reflexivity.
simpl; apply f_equal;apply IHl.
Qed.

Lemma Lget_map : forall (A B:Set) (f:A -> B) i l,
Lget i (List.map  f l) =
match Lget i l with Some a =>
Some (f a) | None => None end.
induction i;intros [ | x l ] ;trivial.
simpl;auto.
Qed.

Lemma Lget_app : forall (A:Set) (a:A) l i,
Lget i (l ++ a :: nil) = if Arith.EqNat.beq_nat i (length l) then Some a else Lget i l.
Proof.
induction l;simpl Lget;simpl length.
intros [ | i];simpl;reflexivity.
intros [ | i];simpl.
reflexivity.
auto.
Qed.

Lemma Lget_app_Some : forall (A:Set) l delta i (a: A),
Lget i l = Some a ->
Lget i (l ++ delta) = Some a.
induction l;destruct i;simpl;try congruence;auto.
Qed.

Section Store.

Variable A:Type.

Inductive Poption : Type:=
  PSome : A -> Poption
| PNone : Poption.

Inductive Tree : Type :=
   Tempty : Tree
 | Branch0 : Tree -> Tree -> Tree
 | Branch1 : A -> Tree -> Tree -> Tree.

Fixpoint Tget (p:positive) (T:Tree) {struct p} : Poption :=
  match T with
    Tempty => PNone
  | Branch0 T1 T2 =>
    match p with
      xI pp => Tget pp T2
    | xO pp => Tget pp T1
    | xH => PNone
    end
  | Branch1 a T1 T2 =>
    match p with
      xI pp => Tget pp T2
    | xO pp => Tget pp T1
    | xH => PSome a
    end
end.

Fixpoint Tadd (p:positive) (a:A) (T:Tree) {struct p}: Tree :=
 match T with
   | Tempty =>
       match p with
       | xI pp => Branch0 Tempty (Tadd pp a Tempty)
       | xO pp => Branch0 (Tadd pp a Tempty) Tempty
       | xH => Branch1 a Tempty Tempty
       end
   | Branch0 T1 T2 =>
       match p with
       | xI pp => Branch0 T1 (Tadd pp a T2)
       | xO pp => Branch0 (Tadd pp a T1) T2
       | xH => Branch1 a T1 T2
       end
   | Branch1 b T1 T2 =>
       match p with
       | xI pp => Branch1 b T1 (Tadd pp a T2)
       | xO pp => Branch1 b (Tadd pp a T1) T2
       | xH => Branch1 a T1 T2
       end
   end.

Definition mkBranch0 (T1 T2:Tree) :=
  match T1,T2 with
    Tempty ,Tempty => Tempty
  | _,_ => Branch0 T1 T2
  end.

Fixpoint Tremove (p:positive) (T:Tree) {struct p}: Tree :=
   match T with
      | Tempty => Tempty
      | Branch0 T1 T2 =>
        match p with
        | xI pp => mkBranch0 T1 (Tremove pp T2)
        | xO pp => mkBranch0 (Tremove pp T1) T2
        | xH => T
        end
      | Branch1 b T1 T2 =>
        match p with
        | xI pp => Branch1 b T1 (Tremove pp T2)
        | xO pp => Branch1 b (Tremove pp T1) T2
        | xH => mkBranch0 T1 T2
        end
      end.


Theorem Tget_Tempty: forall (p : positive), Tget p (Tempty) = PNone.
destruct p;reflexivity.
Qed.

Theorem Tget_Tadd: forall i j a T,
       Tget i (Tadd j a T) =
       match (i ?= j) with
         Eq => PSome a
       | Lt => Tget i T
       | Gt => Tget i T
       end.
Proof.
intros i j.
case_eq (i ?= j).
intro H;rewrite (Pos.compare_eq _ _ H);intros a;clear i H.
induction j;destruct T;simpl;try (apply IHj);congruence.
unfold Pos.compare.
generalize i;clear i;induction j;destruct T;simpl in H|-*;
destruct i;simpl;try rewrite (IHj _ H);try (destruct i;simpl;congruence);reflexivity|| congruence.
unfold Pos.compare.
generalize i;clear i;induction j;destruct T;simpl in H|-*;
destruct i;simpl;try rewrite (IHj _ H);try (destruct i;simpl;congruence);reflexivity|| congruence.
Qed.

Record Store : Type :=
mkStore  {index:positive;contents:Tree}.

Definition empty := mkStore xH Tempty.

Definition push a  S :=
mkStore (Pos.succ (index S)) (Tadd (index S) a (contents S)).

Definition get i S := Tget i (contents S).

Lemma get_empty : forall i, get i empty = PNone.
intro i; case i; unfold empty,get; simpl;reflexivity.
Qed.

Inductive Full : Store -> Type:=
    F_empty : Full empty
  | F_push : forall a S, Full S -> Full (push a S).

Theorem get_Full_Gt : forall S, Full S ->
       forall i, (i ?= index S) = Gt -> get i S = PNone.
Proof.
intros S W;induction W.
unfold empty,index,get,contents;intros;apply Tget_Tempty.
unfold index,get,push;simpl contents.
intros i e;rewrite Tget_Tadd.
rewrite (Gt_Psucc _ _ e).
unfold get in IHW.
apply IHW;apply Gt_Psucc;assumption.
Qed.

Theorem get_Full_Eq : forall S, Full S -> get (index S) S = PNone.
intros [index0 contents0] F.
case F.
unfold empty,index,get,contents;intros;apply Tget_Tempty.
unfold index,get,push;simpl contents.
intros a S.
rewrite Tget_Tadd.
rewrite Psucc_Gt.
intro W.
change (get (Pos.succ (index S)) S =PNone).
apply get_Full_Gt; auto.
apply Psucc_Gt.
Qed.

Theorem get_push_Full :
  forall i a S, Full S ->
  get i (push a S) =
  match (i ?= index S) with
    Eq => PSome a
  | Lt => get i S
  | Gt => PNone
end.
Proof.
intros i a S F.
case_eq (i ?= index S).
intro e;rewrite (Pos.compare_eq _ _ e).
destruct S;unfold get,push,index;simpl contents;rewrite Tget_Tadd.
rewrite Pos.compare_refl;reflexivity.
intros;destruct S;unfold get,push,index;simpl contents;rewrite Tget_Tadd.
simpl index in H;rewrite H;reflexivity.
intro H;generalize H;clear H.
unfold get,push;simpl index;simpl contents.
rewrite Tget_Tadd;intro e;rewrite e.
change (get i S=PNone).
apply get_Full_Gt;auto.
Qed.

Lemma Full_push_compat : forall i a S, Full S ->
forall x, get i S = PSome x ->
 get i (push a S) = PSome x.
Proof.
intros i a S F x H.
case_eq (i ?= index S);intro test.
rewrite (Pos.compare_eq _ _ test) in H.
rewrite (get_Full_Eq _ F) in H;congruence.
rewrite <- H.
rewrite (get_push_Full i a).
rewrite test;reflexivity.
assumption.
rewrite (get_Full_Gt _ F) in H;congruence.
Qed.

Lemma Full_index_one_empty : forall S, Full S -> index S = 1 -> S=empty.
intros [ind cont] F one; inversion F.
reflexivity.
simpl index in one;assert (h:=Pos.succ_not_1 (index S)).
congruence.
Qed.

Lemma push_not_empty: forall a S, (push a S) <> empty.
intros a [ind cont];unfold push,empty.
simpl;intro H;injection H; intros _ ; apply Pos.succ_not_1.
Qed.

Fixpoint In (x:A) (S:Store) (F:Full S) {struct F}: Prop :=
match F with
F_empty => False
| F_push a SS FF => x=a \/ In x SS FF
end.

Lemma get_In : forall (x:A) (S:Store) (F:Full S) i ,
get i S = PSome x -> In x S F.
induction F.
intro i;rewrite get_empty; congruence.
intro i;rewrite get_push_Full;trivial.
case_eq (i ?= index S);simpl.
left;congruence.
right;eauto.
congruence.
Qed.

End Store.

Arguments PNone [A].
Arguments PSome [A] _.

Arguments Tempty [A].
Arguments Branch0 [A] _ _.
Arguments Branch1 [A] _ _ _.

Arguments Tget [A] p T.
Arguments Tadd [A] p a T.

Arguments Tget_Tempty [A] p.
Arguments Tget_Tadd [A] i j a T.

Arguments mkStore [A] index contents.
Arguments index [A] s.
Arguments contents [A] s.

Arguments empty [A].
Arguments get [A] i S.
Arguments push [A] a S.

Arguments get_empty [A] i.
Arguments get_push_Full [A] i a S _.

Arguments Full [A] _.
Arguments F_empty [A].
Arguments F_push [A] a S _.
Arguments In [A] x S F.

Section Map.

Variables A B:Set.

Variable f: A -> B.

Fixpoint Tmap (T: Tree A) : Tree B :=
match T with
Tempty => Tempty
| Branch0 t1 t2 => Branch0 (Tmap t1) (Tmap t2)
| Branch1 a t1 t2 => Branch1 (f a) (Tmap t1) (Tmap t2)
end.

Lemma Tget_Tmap: forall T i,
Tget i (Tmap T)= match Tget i T with PNone => PNone
| PSome a => PSome (f a) end.
induction T;intro i;case i;simpl;auto.
Defined.

Lemma Tmap_Tadd: forall i a T,
Tmap (Tadd i a T) = Tadd i (f a) (Tmap T).
induction i;intros a T;case T;simpl;intros;try (rewrite IHi);simpl;reflexivity.
Defined.

Definition map (S:Store A) : Store B :=
mkStore (index S) (Tmap (contents S)).

Lemma get_map: forall i S,
get i (map S)= match get i S with PNone => PNone
| PSome a => PSome (f a) end.
destruct S;unfold get,map,contents,index;apply Tget_Tmap.
Defined.

Lemma map_push: forall a S,
map (push a S) = push (f a) (map S).
intros a S.
case S.
unfold push,map,contents,index.
intros;rewrite Tmap_Tadd;reflexivity.
Defined.

Theorem Full_map : forall S, Full S -> Full (map S).
intros S F.
induction F.
exact F_empty.
rewrite map_push;constructor 2;assumption.
Defined.

End Map.

Arguments Tmap [A B] f T.
Arguments map [A B] f S.
Arguments Full_map [A B f] S _.

Notation "hyps \ A" := (push A hyps) (at level 72,left associativity).


==> anc/HoTT/coq-HoTT/plugins/rtauto/Rtauto.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


Require Export List.
Require Export Bintree.
Require Import Bool.

Declare ML Module "rtauto_plugin".

Ltac clean:=try (simpl;congruence).

Inductive form:Set:=
  Atom : positive -> form
| Arrow : form -> form -> form
| Bot
| Conjunct : form -> form -> form
| Disjunct : form -> form -> form.

Notation "[ n ]":=(Atom n).
Notation "A =>> B":= (Arrow A B) (at level 59, right associativity).
Notation "#" := Bot.
Notation "A //\\ B" := (Conjunct A B) (at level 57, left associativity).
Notation "A \\// B" := (Disjunct A B) (at level 58, left associativity).

Definition ctx := Store form.

Fixpoint pos_eq (m n:positive) {struct m} :bool :=
match m with
  xI mm => match n with xI nn => pos_eq mm nn | _ => false end
| xO mm => match n with xO nn => pos_eq mm nn | _ => false end
| xH => match n with xH => true | _ => false end
end.

Theorem pos_eq_refl : forall m n, pos_eq m n = true -> m = n.
induction m;simpl;destruct n;congruence ||
(intro e;apply f_equal;auto).
Qed.

Fixpoint form_eq (p q:form) {struct p} :bool :=
match p with
  Atom m => match q with Atom n => pos_eq m n | _ => false end
| Arrow p1 p2 =>
match q with
  Arrow q1 q2 => form_eq p1 q1 && form_eq p2 q2
| _ => false end
| Bot => match q with Bot => true | _ => false end
| Conjunct p1 p2 =>
match q with
  Conjunct q1 q2 => form_eq p1 q1 && form_eq p2 q2
| _ => false
end
| Disjunct p1 p2 =>
match q with
  Disjunct q1 q2 => form_eq p1 q1 && form_eq p2 q2
| _ => false
end
end.

Theorem form_eq_refl: forall p q, form_eq p q = true -> p = q.
induction p;destruct q;simpl;clean.
intro h;generalize (pos_eq_refl _ _ h);congruence.
case_eq (form_eq p1 q1);clean.
intros e1 e2;generalize (IHp1 _ e1) (IHp2 _ e2);congruence.
case_eq (form_eq p1 q1);clean.
intros e1 e2;generalize (IHp1 _ e1) (IHp2 _ e2);congruence.
case_eq (form_eq p1 q1);clean.
intros e1 e2;generalize (IHp1 _ e1) (IHp2 _ e2);congruence.
Qed.

Arguments form_eq_refl [p q] _.

Section with_env.

Variable env:Store Prop.

Fixpoint interp_form (f:form): Prop :=
match f with
[n]=> match get n env with PNone => True | PSome P => P end
| A =>> B => (interp_form A) -> (interp_form B)
| # => False
| A //\\ B => (interp_form A) /\ (interp_form B)
| A \\// B => (interp_form A) \/ (interp_form B)
end.

Notation "[[ A ]]" := (interp_form A).

Fixpoint interp_ctx (hyps:ctx) (F:Full hyps) (G:Prop) {struct F} : Prop :=
match F with
  F_empty => G
| F_push H hyps0 F0 =>  interp_ctx hyps0 F0  ([[H]] -> G)
end.

Require Export BinPos.

Ltac wipe := intros;simpl;constructor.

Lemma compose0 :
forall hyps F (A:Prop),
 A ->
 (interp_ctx hyps F A).
induction F;intros A H;simpl;auto.
Qed.

Lemma compose1 :
forall hyps F (A B:Prop),
 (A -> B) ->
 (interp_ctx hyps F A) ->
 (interp_ctx hyps F B).
induction F;intros A B H;simpl;auto.
apply IHF;auto.
Qed.

Theorem compose2 :
forall hyps F (A B C:Prop),
 (A -> B -> C) ->
 (interp_ctx hyps F A) ->
 (interp_ctx hyps F B) ->
 (interp_ctx hyps F C).
induction F;intros A B C H;simpl;auto.
apply IHF;auto.
Qed.

Theorem compose3 :
forall hyps F (A B C D:Prop),
 (A -> B -> C -> D) ->
 (interp_ctx hyps F A) ->
 (interp_ctx hyps F B) ->
 (interp_ctx hyps F C) ->
 (interp_ctx hyps F D).
induction F;intros A B C D H;simpl;auto.
apply IHF;auto.
Qed.

Lemma weaken : forall hyps F f G,
 (interp_ctx hyps F G) ->
 (interp_ctx (hyps\f)  (F_push f hyps F) G).
induction F;simpl;intros;auto.
apply compose1 with ([[a]]-> G);auto.
Qed.

Theorem project_In : forall hyps F g,
In g hyps F ->
interp_ctx hyps F [[g]].
induction F;simpl.
contradiction.
intros g H;destruct H.
subst;apply compose0;simpl;trivial.
apply compose1 with [[g]];auto.
Qed.

Theorem project : forall hyps F p g,
get  p hyps = PSome g->
interp_ctx hyps F [[g]].
intros hyps F p g e; apply project_In.
apply get_In with p;assumption.
Qed.

Arguments project [hyps] F [p g] _.

Inductive proof:Set :=
  Ax : positive -> proof
| I_Arrow : proof -> proof
| E_Arrow : positive -> positive -> proof -> proof
| D_Arrow : positive -> proof -> proof -> proof
| E_False : positive -> proof
| I_And: proof -> proof -> proof
| E_And: positive -> proof -> proof
| D_And: positive -> proof -> proof
| I_Or_l: proof -> proof
| I_Or_r: proof -> proof
| E_Or: positive -> proof -> proof -> proof
| D_Or: positive -> proof -> proof
| Cut: form -> proof -> proof -> proof.

Notation "hyps \ A" := (push A hyps) (at level 72,left associativity).

Fixpoint check_proof (hyps:ctx) (gl:form) (P:proof) {struct P}: bool :=
 match P with
   Ax i =>
     match get i hyps with
         PSome F => form_eq F gl
 | _ => false
    end
| I_Arrow p =>
   match gl with
      A  =>> B  => check_proof (hyps \ A) B p
   | _ => false
    end
| E_Arrow i j p =>
   match get i hyps,get j hyps with
       PSome A,PSome (B =>>C) =>
         form_eq A B && check_proof (hyps \ C) (gl) p
    | _,_ => false
    end
| D_Arrow i p1 p2 =>
   match get i hyps with
      PSome  ((A =>>B)=>>C) =>
     (check_proof ( hyps \ B =>> C \ A) B p1) && (check_proof (hyps \ C) gl p2)
    | _ => false
  end
| E_False i =>
  match get i hyps with
    PSome # => true
  | _ => false
  end
| I_And p1 p2 =>
   match gl with
      A //\\ B =>
      check_proof hyps A p1 && check_proof hyps B p2
      | _ => false
      end
| E_And i p =>
   match get i hyps with
      PSome  (A //\\ B) => check_proof (hyps \ A \ B) gl p
    | _=> false
   end
| D_And i p =>
   match get i hyps with
      PSome  (A //\\ B =>> C) => check_proof (hyps \ A=>>B=>>C) gl p
    | _=> false
   end
| I_Or_l p =>
   match gl with
      (A \\// B) => check_proof hyps A p
      | _ => false
      end
| I_Or_r p =>
   match gl with
      (A \\// B) => check_proof hyps B p
      | _ => false
      end
| E_Or i p1 p2 =>
  match get i hyps with
  PSome (A \\// B) =>
  check_proof (hyps \ A) gl p1 && check_proof (hyps \ B) gl p2
  | _=> false
  end
| D_Or i p =>
   match get i hyps with
      PSome  (A \\// B =>> C) =>
      (check_proof (hyps \ A=>>C \ B=>>C) gl p)
    | _=> false
   end
| Cut A p1 p2 =>
  check_proof hyps A p1 && check_proof (hyps \ A) gl p2
end.

Theorem interp_proof:
forall p hyps F gl,
check_proof hyps gl p = true -> interp_ctx hyps F [[gl]].

induction p;intros hyps F gl.

(* cas Axiom *)
Focus 1.
simpl;case_eq (get p hyps);clean.
intros f nth_f e;rewrite <- (form_eq_refl e).
apply project with p;trivial.

(* Cas Arrow_Intro *)
Focus 1.
destruct gl;clean.
simpl;intros.
change (interp_ctx (hyps\gl1)  (F_push gl1 hyps F) [[gl2]]).
apply IHp;try constructor;trivial.

(* Cas Arrow_Elim *)
Focus 1.
simpl check_proof;case_eq (get p hyps);clean.
intros f ef;case_eq (get p0 hyps);clean.
intros f0 ef0;destruct f0;clean.
case_eq (form_eq f f0_1);clean.
simpl;intros e check_p1.
generalize  (project  F ef) (project  F ef0)
(IHp (hyps \ f0_2) (F_push f0_2 hyps F) gl check_p1);
clear check_p1 IHp p p0 p1 ef ef0.
simpl.
apply compose3.
rewrite (form_eq_refl e).
auto.

(* cas Arrow_Destruct *)
Focus 1.
simpl;case_eq (get p1 hyps);clean.
intros f ef;destruct f;clean.
destruct f1;clean.
case_eq (check_proof (hyps \ f1_2 =>> f2 \ f1_1) f1_2 p2);clean.
intros check_p1 check_p2.
generalize (project F ef)
(IHp1 (hyps \ f1_2 =>> f2 \ f1_1)
(F_push f1_1 (hyps \ f1_2 =>> f2)
 (F_push (f1_2 =>> f2) hyps F)) f1_2 check_p1)
(IHp2 (hyps \ f2) (F_push f2 hyps F) gl check_p2).
simpl;apply compose3;auto.

(* Cas False_Elim *)
Focus 1.
simpl;case_eq (get p hyps);clean.
intros f ef;destruct f;clean.
intros _; generalize (project F ef).
apply compose1;apply False_ind.

(* Cas And_Intro *)
Focus 1.
simpl;destruct gl;clean.
case_eq (check_proof hyps gl1 p1);clean.
intros Hp1 Hp2;generalize (IHp1 hyps F gl1 Hp1) (IHp2 hyps F gl2 Hp2).
apply compose2 ;simpl;auto.

(* cas And_Elim *)
Focus 1.
simpl;case_eq (get p hyps);clean.
intros f ef;destruct f;clean.
intro check_p;generalize  (project F ef)
(IHp (hyps \ f1 \ f2) (F_push f2 (hyps \ f1) (F_push f1 hyps F)) gl check_p).
simpl;apply compose2;intros [h1 h2];auto.

(* cas And_Destruct *)
Focus 1.
simpl;case_eq (get p hyps);clean.
intros f ef;destruct f;clean.
destruct f1;clean.
intro H;generalize  (project F ef)
(IHp (hyps \ f1_1 =>> f1_2 =>> f2)
(F_push (f1_1 =>> f1_2 =>> f2) hyps F) gl H);clear H;simpl.
apply compose2;auto.

(* cas Or_Intro_left *)
Focus 1.
destruct gl;clean.
intro Hp;generalize (IHp hyps F gl1 Hp).
apply compose1;simpl;auto.

(* cas Or_Intro_right *)
Focus 1.
destruct gl;clean.
intro Hp;generalize (IHp hyps F gl2 Hp).
apply compose1;simpl;auto.

(* cas Or_elim *)
Focus 1.
simpl;case_eq (get p1 hyps);clean.
intros f ef;destruct f;clean.
case_eq (check_proof (hyps \ f1) gl p2);clean.
intros check_p1 check_p2;generalize (project F ef)
(IHp1 (hyps \ f1) (F_push f1 hyps F) gl check_p1)
(IHp2 (hyps \ f2) (F_push f2 hyps F) gl check_p2);
simpl;apply compose3;simpl;intro h;destruct h;auto.

(* cas Or_Destruct *)
Focus 1.
simpl;case_eq (get p hyps);clean.
intros f ef;destruct f;clean.
destruct f1;clean.
intro check_p0;generalize (project F ef)
(IHp (hyps \ f1_1 =>> f2 \ f1_2 =>> f2)
(F_push (f1_2 =>> f2) (hyps \ f1_1 =>> f2)
 (F_push (f1_1 =>> f2) hyps F)) gl check_p0);simpl.
apply compose2;auto.

(* cas Cut *)
Focus 1.
simpl;case_eq (check_proof hyps f p1);clean.
intros check_p1 check_p2;
generalize (IHp1 hyps F f check_p1)
(IHp2 (hyps\f) (F_push f hyps F) gl check_p2);
simpl; apply compose2;auto.
Qed.

Theorem Reflect: forall gl prf, if check_proof empty gl prf then [[gl]] else True.
intros gl prf;case_eq (check_proof empty gl prf);intro check_prf.
change (interp_ctx empty F_empty [[gl]]) ;
apply interp_proof with prf;assumption.
trivial.
Qed.

End with_env.

(*
(* A small example *)
Parameters A B C D:Prop.
Theorem toto:A /\ (B \/ C) -> (A /\ B) \/ (A /\ C).
exact (Reflect (empty \ A \ B \ C)
([1] //\\ ([2] \\// [3]) =>> [1] //\\ [2] \\// [1] //\\ [3])
(I_Arrow (E_And 1 (E_Or 3
  (I_Or_l (I_And (Ax 2) (Ax 4)))
  (I_Or_r (I_And (Ax 2) (Ax 4))))))).
Qed.
Print toto.
*)


==> anc/HoTT/coq-HoTT/plugins/rtauto/g_rtauto.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma"  i*)

TACTIC EXTEND rtauto
  [ "rtauto" ] -> [ Refl_tauto.rtauto_tac ]
END



==> anc/HoTT/coq-HoTT/plugins/rtauto/proof_search.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Goptions

type s_info=
    {mutable created_steps     : int; (* node count*)
     mutable pruned_steps      : int;
     mutable created_branches  : int; (* path count *)
     mutable pruned_branches   : int;
     mutable created_hyps      : int; (* hyps count *)
     mutable pruned_hyps       : int;
     mutable branch_failures   : int;
     mutable branch_successes  : int;
     mutable nd_branching      : int}

let s_info=
    {created_steps    = 0; (* node count*)
     pruned_steps     = 0;
     created_branches = 0; (* path count *)
     pruned_branches  = 0;
     created_hyps     = 0; (* hyps count *)
     pruned_hyps      = 0;
     branch_failures  = 0;
     branch_successes = 0;
     nd_branching     = 0}

let reset_info () =
     s_info.created_steps    <- 0; (* node count*)
     s_info.pruned_steps     <- 0;
     s_info.created_branches <- 0; (* path count *)
     s_info.pruned_branches  <- 0;
     s_info.created_hyps     <- 0; (* hyps count *)
     s_info.pruned_hyps      <- 0;
     s_info.branch_failures  <- 0;
     s_info.branch_successes <- 0;
     s_info.nd_branching     <- 0

let pruning = ref true

let opt_pruning=
  {optsync=true;
   optdepr=false;
   optname="Rtauto Pruning";
   optkey=["Rtauto";"Pruning"];
   optread=(fun () -> !pruning);
   optwrite=(fun b -> pruning:=b)}

let _ = declare_bool_option opt_pruning

type form=
    Atom of int
  | Arrow of form * form
  | Bot
  | Conjunct of form * form
  | Disjunct of form * form

module Fmap=Map.Make(struct type t=form let compare=compare end)

type sequent =
    {rev_hyps: form Int.Map.t;
     norev_hyps: form Int.Map.t;
     size:int;
     left:int Fmap.t;
     right:(int*form) list Fmap.t;
     cnx:(int*int*form*form) list;
     abs:int option;
     gl:form}

let add_one_arrow i f1 f2 m=
  try Fmap.add f1 ((i,f2)::(Fmap.find f1 m)) m with
      Not_found ->
	Fmap.add f1 [i,f2] m

type proof =
    Ax of int
  | I_Arrow of proof
  | E_Arrow of int*int*proof
  | D_Arrow of int*proof*proof
  | E_False of int
  | I_And of proof*proof
  | E_And of int*proof
  | D_And of int*proof
  | I_Or_l of proof
  | I_Or_r of proof
  | E_Or of int*proof*proof
  | D_Or of int*proof
  | Pop of int*proof

type rule =
    SAx of int
  | SI_Arrow
  | SE_Arrow of int*int
  | SD_Arrow of int
  | SE_False of int
  | SI_And
  | SE_And of int
  | SD_And of int
  | SI_Or_l
  | SI_Or_r
  | SE_Or of int
  | SD_Or of int

let add_step s sub =
  match s,sub with
      SAx i,[] -> Ax i
    | SI_Arrow,[p] -> I_Arrow p
    | SE_Arrow(i,j),[p] -> E_Arrow (i,j,p)
    | SD_Arrow i,[p1;p2] -> D_Arrow (i,p1,p2)
    | SE_False i,[] -> E_False i
    | SI_And,[p1;p2] -> I_And(p1,p2)
    | SE_And i,[p] -> E_And(i,p)
    | SD_And i,[p] -> D_And(i,p)
    | SI_Or_l,[p] -> I_Or_l p
    | SI_Or_r,[p] -> I_Or_r p
    | SE_Or i,[p1;p2] -> E_Or(i,p1,p2)
    | SD_Or i,[p] -> D_Or(i,p)
    | _,_ -> anomaly ~label:"add_step" (Pp.str "wrong arity")

type 'a with_deps =
    {dep_it:'a;
     dep_goal:bool;
     dep_hyps:Int.Set.t}

type slice=
    {proofs_done:proof list;
     proofs_todo:sequent with_deps list;
     step:rule;
     needs_goal:bool;
     needs_hyps:Int.Set.t;
     changes_goal:bool;
     creates_hyps:Int.Set.t}

type state =
    Complete of proof
  | Incomplete of sequent * slice list

let project = function
    Complete prf -> prf
  | Incomplete (_,_) -> anomaly (Pp.str "not a successful state")

let pop n prf =
  let nprf=
    match prf.dep_it with
	Pop (i,p) -> Pop (i+n,p)
      | p -> Pop(n,p) in
    {prf with dep_it = nprf}

let rec fill stack proof =
  match stack with
      [] -> Complete proof.dep_it
    | slice::super ->
	if
	  !pruning &&
	  slice.proofs_done=[] &&
	  not (slice.changes_goal && proof.dep_goal) &&
	  not (Int.Set.exists
		 (fun i -> Int.Set.mem i proof.dep_hyps)
		 slice.creates_hyps)
	then
	  begin
	    s_info.pruned_steps<-s_info.pruned_steps+1;
	    s_info.pruned_branches<- s_info.pruned_branches +
	    List.length slice.proofs_todo;
	    let created_here=Int.Set.cardinal slice.creates_hyps in
	      s_info.pruned_hyps<-s_info.pruned_hyps+
	      List.fold_left
		(fun sum dseq -> sum + Int.Set.cardinal dseq.dep_hyps)
		created_here slice.proofs_todo;
	    fill super (pop (Int.Set.cardinal slice.creates_hyps) proof)
	  end
	else
	  let dep_hyps=
	    Int.Set.union slice.needs_hyps
	      (Int.Set.diff proof.dep_hyps slice.creates_hyps) in
	  let dep_goal=
	    slice.needs_goal ||
	    ((not slice.changes_goal) && proof.dep_goal) in
	  let proofs_done=
	    proof.dep_it::slice.proofs_done in
	    match slice.proofs_todo with
		[] ->
		  fill super {dep_it =
				add_step slice.step (List.rev proofs_done);
			      dep_goal = dep_goal;
			      dep_hyps = dep_hyps}
	      | current::next ->
		  let nslice=
		    {proofs_done=proofs_done;
		     proofs_todo=next;
		     step=slice.step;
		     needs_goal=dep_goal;
		     needs_hyps=dep_hyps;
		     changes_goal=current.dep_goal;
		     creates_hyps=current.dep_hyps} in
		    Incomplete (current.dep_it,nslice::super)

let append stack (step,subgoals) =
  s_info.created_steps<-s_info.created_steps+1;
  match subgoals with
      [] ->
	s_info.branch_successes<-s_info.branch_successes+1;
	fill stack {dep_it=add_step step.dep_it [];
		    dep_goal=step.dep_goal;
		    dep_hyps=step.dep_hyps}
    | hd :: next ->
	s_info.created_branches<-
	s_info.created_branches+List.length next;
	let slice=
	  {proofs_done=[];
	   proofs_todo=next;
	   step=step.dep_it;
	   needs_goal=step.dep_goal;
	   needs_hyps=step.dep_hyps;
	   changes_goal=hd.dep_goal;
	   creates_hyps=hd.dep_hyps} in
	  Incomplete(hd.dep_it,slice::stack)

let embed seq=
  {dep_it=seq;
   dep_goal=false;
   dep_hyps=Int.Set.empty}

let change_goal seq gl=
    {seq with
       dep_it={seq.dep_it with gl=gl};
       dep_goal=true}

let add_hyp seqwd f=
  s_info.created_hyps<-s_info.created_hyps+1;
  let seq=seqwd.dep_it in
  let num = seq.size+1 in
  let left = Fmap.add f num seq.left in
  let cnx,right=
    try
      let l=Fmap.find f seq.right in
	List.fold_right (fun (i,f0) l0 -> (num,i,f,f0)::l0) l seq.cnx,
	Fmap.remove f seq.right
    with Not_found -> seq.cnx,seq.right in
  let nseq=
    match f with
	Bot ->
	  {seq with
	     left=left;
	     right=right;
	     size=num;
	     abs=Some num;
	     cnx=cnx}
      | Atom _ ->
	  {seq with
	     size=num;
	     left=left;
	     right=right;
	     cnx=cnx}
      | Conjunct (_,_) | Disjunct (_,_) ->
	  {seq with
	     rev_hyps=Int.Map.add num f seq.rev_hyps;
	     size=num;
	     left=left;
	     right=right;
	     cnx=cnx}
      | Arrow (f1,f2) ->
	  let ncnx,nright=
	    try
	      let i = Fmap.find f1 seq.left in
		(i,num,f1,f2)::cnx,right
	    with Not_found ->
	      cnx,(add_one_arrow num f1 f2 right) in
	    match f1 with
		Conjunct (_,_) | Disjunct (_,_) ->
		  {seq with
		     rev_hyps=Int.Map.add num f seq.rev_hyps;
		     size=num;
		     left=left;
		     right=nright;
		     cnx=ncnx}
	      | Arrow(_,_) ->
		  {seq with
		     norev_hyps=Int.Map.add num f seq.norev_hyps;
		     size=num;
		     left=left;
		     right=nright;
		     cnx=ncnx}
	      | _ ->
		  {seq with
		     size=num;
		     left=left;
		     right=nright;
		     cnx=ncnx} in
    {seqwd with
       dep_it=nseq;
       dep_hyps=Int.Set.add num seqwd.dep_hyps}

exception Here_is of (int*form)

let choose m=
  try
    Int.Map.iter (fun i f -> raise (Here_is (i,f))) m;
    raise Not_found
  with
      Here_is (i,f) -> (i,f)


let search_or seq=
  match seq.gl with
      Disjunct (f1,f2) ->
	[{dep_it = SI_Or_l;
	  dep_goal = true;
	  dep_hyps = Int.Set.empty},
	 [change_goal (embed seq) f1];
	 {dep_it = SI_Or_r;
	  dep_goal = true;
	  dep_hyps = Int.Set.empty},
	 [change_goal (embed seq) f2]]
    | _ -> []

let search_norev seq=
  let goals=ref (search_or seq) in
  let add_one i f=
    match f with
	Arrow (Arrow (f1,f2),f3) ->
	  let nseq =
	    {seq with norev_hyps=Int.Map.remove i seq.norev_hyps} in
	    goals:=
	      ({dep_it=SD_Arrow(i);
		dep_goal=false;
		dep_hyps=Int.Set.singleton i},
	       [add_hyp
		  (add_hyp
		     (change_goal (embed nseq) f2)
		     (Arrow(f2,f3)))
		  f1;
		add_hyp (embed nseq) f3]):: !goals
      | _ -> anomaly ~label:"search_no_rev" (Pp.str "can't happen") in
    Int.Map.iter add_one seq.norev_hyps;
    List.rev !goals

let search_in_rev_hyps seq=
  try
    let i,f=choose seq.rev_hyps in
    let make_step step=
      {dep_it=step;
       dep_goal=false;
       dep_hyps=Int.Set.singleton i} in
    let nseq={seq with rev_hyps=Int.Map.remove i seq.rev_hyps} in
      match f with
	  Conjunct (f1,f2) ->
	    [make_step (SE_And(i)),
	     [add_hyp (add_hyp (embed nseq) f1) f2]]
	| Disjunct (f1,f2) ->
	    [make_step (SE_Or(i)),
	     [add_hyp (embed nseq) f1;add_hyp (embed nseq) f2]]
	| Arrow (Conjunct (f1,f2),f0) ->
	    [make_step (SD_And(i)),
	     [add_hyp (embed nseq) (Arrow (f1,Arrow (f2,f0)))]]
	| Arrow (Disjunct (f1,f2),f0) ->
	    [make_step (SD_Or(i)),
	     [add_hyp (add_hyp (embed nseq) (Arrow(f1,f0))) (Arrow (f2,f0))]]
	| _ -> anomaly ~label:"search_in_rev_hyps" (Pp.str "can't happen")
  with
      Not_found -> search_norev seq

let search_rev seq=
  match seq.cnx with
      (i,j,f1,f2)::next ->
	let nseq=
	  match f1 with
	      Conjunct (_,_) | Disjunct (_,_) ->
		{seq with cnx=next;
		   rev_hyps=Int.Map.remove j seq.rev_hyps}
	    | Arrow (_,_) ->
		{seq with cnx=next;
		   norev_hyps=Int.Map.remove j seq.norev_hyps}
	    | _ ->
		{seq with cnx=next} in
	  [{dep_it=SE_Arrow(i,j);
	    dep_goal=false;
	    dep_hyps=Int.Set.add i (Int.Set.singleton j)},
	   [add_hyp (embed nseq) f2]]
    | [] ->
	match seq.gl with
	    Arrow (f1,f2) ->
	      [{dep_it=SI_Arrow;
		dep_goal=true;
		dep_hyps=Int.Set.empty},
	       [add_hyp (change_goal (embed seq) f2) f1]]
	  | Conjunct (f1,f2) ->
	      [{dep_it=SI_And;
		dep_goal=true;
		dep_hyps=Int.Set.empty},[change_goal (embed seq) f1;
					change_goal (embed seq) f2]]
	  | _ -> search_in_rev_hyps seq

let search_all seq=
  match seq.abs with
      Some i ->
	[{dep_it=SE_False (i);
	  dep_goal=false;
	  dep_hyps=Int.Set.singleton i},[]]
    | None ->
	try
	  let ax = Fmap.find seq.gl seq.left in
	    [{dep_it=SAx (ax);
	      dep_goal=true;
	      dep_hyps=Int.Set.singleton ax},[]]
	with Not_found -> search_rev seq

let bare_sequent = embed
		     {rev_hyps=Int.Map.empty;
		      norev_hyps=Int.Map.empty;
		      size=0;
		      left=Fmap.empty;
		      right=Fmap.empty;
		      cnx=[];
		      abs=None;
		      gl=Bot}

let init_state hyps gl=
  let init = change_goal bare_sequent gl in
  let goal=List.fold_right (fun (_,f,_) seq ->add_hyp seq f) hyps init in
    Incomplete (goal.dep_it,[])

let success= function
    Complete _ -> true
  | Incomplete (_,_) -> false

let branching = function
    Incomplete (seq,stack) ->
      check_for_interrupt ();
      let successors = search_all seq in
      let _ =
	match successors with
	    [] -> s_info.branch_failures<-s_info.branch_failures+1
	  | _::next ->
	      s_info.nd_branching<-s_info.nd_branching+List.length next in
	List.map (append stack) successors
  | Complete prf -> anomaly (Pp.str "already succeeded")

open Pp

let rec pp_form =
  function
      Arrow(f1,f2) -> (pp_or f1) ++ (str " -> ") ++ (pp_form f2)
    | f -> pp_or f
and pp_or = function
    Disjunct(f1,f2) ->
      (pp_or f1) ++ (str " \\/ ") ++ (pp_and f2)
  | f -> pp_and f
and pp_and = function
    Conjunct(f1,f2) ->
      (pp_and f1) ++ (str " /\\ ") ++ (pp_atom f2)
  | f -> pp_atom f
and pp_atom= function
    Bot -> str "#"
  | Atom n -> int n
  | f -> str "(" ++ hv 2 (pp_form f) ++ str ")"

let pr_form f = pp_form f

let pp_intmap map =
  let pp=ref (str "") in
   Int.Map.iter (fun i obj -> pp:= (!pp ++
		pp_form obj ++ cut ())) map;
    str "{ " ++ v 0 (!pp) ++ str " }"

let pp_list pp_obj l=
let pp=ref (str "") in
  List.iter (fun o -> pp := !pp ++ (pp_obj o) ++ str ", ") l;
  str "[ " ++ !pp ++ str "]"

let pp_mapint map =
  let pp=ref (str "") in
   Fmap.iter (fun obj l -> pp:= (!pp ++
		pp_form obj ++ str " => " ++
				 pp_list (fun (i,f) -> pp_form f) l ++
				 cut ()) ) map;
    str "{ " ++ vb 0 ++  (!pp) ++ str " }" ++ close ()

let pp_connect (i,j,f1,f2) = pp_form f1 ++ str " => " ++ pp_form f2

let pp_gl gl= cut () ++
  str "{ " ++ vb 0 ++
	      begin
		match gl.abs with
		    None -> str ""
		  | Some i -> str "ABSURD" ++ cut ()
	      end ++
  str "rev   =" ++ pp_intmap gl.rev_hyps ++ cut () ++
  str "norev =" ++ pp_intmap gl.norev_hyps ++ cut () ++
  str "arrows=" ++ pp_mapint gl.right ++ cut () ++
  str "cnx   =" ++ pp_list pp_connect gl.cnx ++ cut () ++
  str "goal  =" ++ pp_form gl.gl ++ str " }" ++ close ()

let pp =
  function
      Incomplete(gl,ctx) -> pp_gl gl ++ fnl ()
    | _ -> str "<complete>"

let pp_info () =
  let count_info =
    if !pruning then
	str "Proof steps : " ++
	int s_info.created_steps ++ str " created / " ++
	int s_info.pruned_steps ++ str " pruned" ++ fnl () ++
	str "Proof branches : " ++
	int s_info.created_branches ++ str " created / " ++
	int s_info.pruned_branches ++ str " pruned" ++ fnl () ++
	str "Hypotheses : " ++
	int s_info.created_hyps ++ str " created / " ++
	int s_info.pruned_hyps ++ str " pruned" ++ fnl ()
    else
	str "Pruning is off" ++ fnl () ++
	str "Proof steps : " ++
	int s_info.created_steps ++ str " created" ++ fnl () ++
	str "Proof branches : " ++
	int s_info.created_branches ++ str " created" ++ fnl () ++
	str "Hypotheses : " ++
	int s_info.created_hyps ++ str " created" ++ fnl () in
    msg_info
      ( str "Proof-search statistics :" ++ fnl () ++
	count_info ++
	str "Branch ends: " ++
	int s_info.branch_successes ++ str " successes / " ++
	int s_info.branch_failures ++ str " failures" ++ fnl () ++
	str "Non-deterministic choices : " ++
	int s_info.nd_branching ++ str " branches")





==> anc/HoTT/coq-HoTT/plugins/rtauto/proof_search.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

type form=
    Atom of int
  | Arrow of form * form
  | Bot
  | Conjunct of form * form
  | Disjunct of form * form

type proof =
    Ax of int
  | I_Arrow of proof
  | E_Arrow of int*int*proof
  | D_Arrow of int*proof*proof
  | E_False of int
  | I_And of proof*proof
  | E_And of int*proof
  | D_And of int*proof
  | I_Or_l of proof
  | I_Or_r of proof
  | E_Or of int*proof*proof
  | D_Or of int*proof
  | Pop of int*proof

type state

val project: state -> proof

val init_state : ('a * form * 'b)  list -> form -> state

val branching: state -> state list

val success: state -> bool

val pp: state -> Pp.std_ppcmds

val pr_form : form -> Pp.std_ppcmds

val reset_info : unit -> unit

val pp_info : unit -> unit


==> anc/HoTT/coq-HoTT/plugins/rtauto/refl_tauto.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

module Search = Explore.Make(Proof_search)

open Errors
open Util
open Term
open Tacmach
open Proof_search

let force count lazc = incr count;Lazy.force lazc

let step_count = ref 0

let node_count = ref 0

let logic_constant =
  Coqlib.gen_constant "refl_tauto" ["Init";"Logic"]

let li_False = lazy (destInd (logic_constant "False"))
let li_and = lazy (destInd (logic_constant "and"))
let li_or =  lazy (destInd (logic_constant "or"))

let pos_constant =
  Coqlib.gen_constant "refl_tauto" ["Numbers";"BinNums"]

let l_xI = lazy (pos_constant "xI")
let l_xO = lazy (pos_constant "xO")
let l_xH = lazy (pos_constant "xH")

let store_constant =
  Coqlib.gen_constant "refl_tauto" ["rtauto";"Bintree"]

let l_empty = lazy (store_constant "empty")
let l_push = lazy (store_constant "push")

let constant=
  Coqlib.gen_constant "refl_tauto" ["rtauto";"Rtauto"]

let l_Reflect = lazy (constant "Reflect")

let l_Atom = lazy (constant "Atom")
let l_Arrow = lazy (constant "Arrow")
let l_Bot = lazy (constant "Bot")
let l_Conjunct = lazy (constant "Conjunct")
let l_Disjunct = lazy (constant "Disjunct")

let l_Ax = lazy (constant "Ax")
let l_I_Arrow = lazy (constant "I_Arrow")
let l_E_Arrow = lazy (constant "E_Arrow")
let l_D_Arrow = lazy (constant "D_Arrow")
let l_E_False = lazy (constant "E_False")
let l_I_And = lazy (constant "I_And")
let l_E_And = lazy (constant "E_And")
let l_D_And = lazy (constant "D_And")
let l_I_Or_l = lazy (constant "I_Or_l")
let l_I_Or_r = lazy (constant "I_Or_r")
let l_E_Or = lazy (constant "E_Or")
let l_D_Or = lazy (constant "D_Or")


let special_whd gl=
  let infos=Closure.create_clos_infos Closure.betadeltaiota (pf_env gl) in
    (fun t -> Closure.whd_val infos (Closure.inject t))

let special_nf gl=
  let infos=Closure.create_clos_infos Closure.betaiotazeta (pf_env gl) in
    (fun t -> Closure.norm_val infos (Closure.inject t))

type atom_env=
    {mutable next:int;
     mutable env:(constr*int) list}

let make_atom atom_env term=
  try
    let (_,i)=
      List.find (fun (t,_)-> eq_constr term t) atom_env.env
    in Atom i
  with Not_found ->
    let i=atom_env.next in
      atom_env.env <- (term,i)::atom_env.env;
      atom_env.next<- i + 1;
      Atom i

let rec make_form atom_env gls term =
  let normalize=special_nf gls in
  let cciterm=special_whd gls term  in
    match kind_of_term cciterm with
	Prod(_,a,b) ->
	  if not (Termops.dependent (mkRel 1) b) &&
	    Retyping.get_sort_family_of
	    (pf_env gls) (Tacmach.project gls) a = InProp
	  then
	    let fa=make_form atom_env gls a in
	    let fb=make_form atom_env gls b in
	      Arrow (fa,fb)
	  else
	    make_atom atom_env (normalize term)
      | Cast(a,_,_) ->
	  make_form atom_env gls a
      | Ind ind ->
	  if ind = Lazy.force li_False then
	    Bot
	  else
	    make_atom atom_env (normalize term)
      | App(hd,argv) when Array.length argv = 2 ->
	  begin
	    try
	      let ind = destInd hd in
		if ind = Lazy.force li_and then
		  let fa=make_form atom_env gls argv.(0) in
		  let fb=make_form atom_env gls argv.(1) in
		    Conjunct (fa,fb)
		else if ind = Lazy.force li_or then
		  let fa=make_form atom_env gls argv.(0) in
		  let fb=make_form atom_env gls argv.(1) in
		    Disjunct (fa,fb)
		else make_atom atom_env (normalize term)
	    with DestKO -> make_atom atom_env (normalize term)
	  end
      | _ -> make_atom atom_env (normalize term)

let rec make_hyps atom_env gls lenv = function
    [] -> []
  | (_,Some body,typ)::rest ->
      make_hyps atom_env gls (typ::body::lenv) rest
  | (id,None,typ)::rest ->
      let hrec=
	make_hyps atom_env gls (typ::lenv) rest in
	if List.exists (Termops.dependent (mkVar id)) lenv ||
	  (Retyping.get_sort_family_of
	     (pf_env gls) (Tacmach.project gls) typ <> InProp)
	then
	  hrec
	else
	  (id,make_form atom_env gls typ)::hrec

let rec build_pos n =
  if n<=1 then force node_count l_xH
  else if n land 1 = 0 then
    mkApp (force node_count l_xO,[|build_pos (n asr 1)|])
  else
    mkApp (force node_count l_xI,[|build_pos (n asr 1)|])

let rec build_form = function
    Atom n -> mkApp (force node_count l_Atom,[|build_pos n|])
  | Arrow (f1,f2) ->
      mkApp (force node_count l_Arrow,[|build_form f1;build_form f2|])
  | Bot -> force node_count l_Bot
  | Conjunct (f1,f2) ->
      mkApp (force node_count l_Conjunct,[|build_form f1;build_form f2|])
  | Disjunct (f1,f2) ->
      mkApp (force node_count l_Disjunct,[|build_form f1;build_form f2|])

let rec decal k = function
    [] -> k
  | (start,delta)::rest ->
      if k>start then
	k - delta
      else
	decal k rest

let add_pop size d pops=
  match pops with
      [] -> [size+d,d]
    | (_,sum)::_ -> (size+sum,sum+d)::pops

let rec build_proof pops size =
  function
      Ax i ->
	mkApp (force step_count l_Ax,
	       [|build_pos (decal i pops)|])
      | I_Arrow p ->
	  mkApp (force step_count l_I_Arrow,
		 [|build_proof pops (size + 1) p|])
      | E_Arrow(i,j,p) ->
	  mkApp (force step_count l_E_Arrow,
		 [|build_pos (decal i pops);
		   build_pos (decal j pops);
		   build_proof pops (size + 1) p|])
      | D_Arrow(i,p1,p2) ->
	  mkApp (force step_count l_D_Arrow,
		 [|build_pos (decal i pops);
		   build_proof pops (size + 2) p1;
		   build_proof pops (size + 1) p2|])
      | E_False i ->
	  mkApp (force step_count l_E_False,
		 [|build_pos (decal i pops)|])
      | I_And(p1,p2) ->
	  mkApp (force step_count l_I_And,
		 [|build_proof pops size p1;
		   build_proof pops size p2|])
      | E_And(i,p) ->
	  mkApp (force step_count l_E_And,
		 [|build_pos (decal i pops);
		   build_proof pops (size + 2) p|])
      | D_And(i,p) ->
	  mkApp (force step_count l_D_And,
		 [|build_pos (decal i pops);
		   build_proof pops (size + 1) p|])
      | I_Or_l(p) ->
	  mkApp (force step_count l_I_Or_l,
		 [|build_proof pops size p|])
      | I_Or_r(p) ->
	  mkApp (force step_count l_I_Or_r,
		 [|build_proof pops size p|])
      | E_Or(i,p1,p2) ->
	  mkApp (force step_count l_E_Or,
		 [|build_pos (decal i pops);
		   build_proof pops (size + 1) p1;
		   build_proof pops (size + 1) p2|])
      | D_Or(i,p) ->
	  mkApp (force step_count l_D_Or,
		 [|build_pos (decal i pops);
		   build_proof pops (size + 2) p|])
      | Pop(d,p) ->
	  build_proof (add_pop size d pops) size p

let build_env gamma=
  List.fold_right (fun (p,_) e ->
		     mkApp(force node_count l_push,[|mkProp;p;e|]))
    gamma.env (mkApp (force node_count l_empty,[|mkProp|]))

open Goptions

let verbose = ref false

let opt_verbose=
  {optsync=true;
   optdepr=false;
   optname="Rtauto Verbose";
   optkey=["Rtauto";"Verbose"];
   optread=(fun () -> !verbose);
   optwrite=(fun b -> verbose:=b)}

let _ = declare_bool_option opt_verbose

let check = ref false

let opt_check=
  {optsync=true;
   optdepr=false;
   optname="Rtauto Check";
   optkey=["Rtauto";"Check"];
   optread=(fun () -> !check);
   optwrite=(fun b -> check:=b)}

let _ = declare_bool_option opt_check

open Pp

let rtauto_tac gls=
  Coqlib.check_required_library ["Coq";"rtauto";"Rtauto"];
  let gamma={next=1;env=[]} in
  let gl=pf_concl gls in
  let _=
    if Retyping.get_sort_family_of
      (pf_env gls) (Tacmach.project gls) gl <> InProp
    then errorlabstrm "rtauto" (Pp.str "goal should be in Prop") in
  let glf=make_form gamma gls gl in
  let hyps=make_hyps gamma gls [gl] (pf_hyps gls) in
  let formula=
    List.fold_left (fun gl (_,f)-> Arrow (f,gl)) glf hyps in
  let search_fun =
    if Tacinterp.get_debug()=Tactic_debug.DebugOn 0 then
      Search.debug_depth_first
    else
      Search.depth_first in
  let _ =
    begin
      reset_info ();
      if !verbose then
	msg_info (str "Starting proof-search ...");
    end in
  let search_start_time = System.get_time () in
  let prf =
    try project (search_fun (init_state [] formula))
    with Not_found ->
      errorlabstrm "rtauto" (Pp.str "rtauto couldn't find any proof") in
  let search_end_time = System.get_time () in
  let _ = if !verbose then
    begin
      msg_info (str "Proof tree found in " ++
	     System.fmt_time_difference search_start_time search_end_time);
      pp_info ();
      msg_info (str "Building proof term ... ")
    end in
  let build_start_time=System.get_time () in
  let _ = step_count := 0; node_count := 0 in
  let main = mkApp (force node_count l_Reflect,
		    [|build_env gamma;
		      build_form formula;
		      build_proof [] 0 prf|]) in
  let term=
    Term.applist (main,List.rev_map (fun (id,_) -> mkVar id) hyps) in
  let build_end_time=System.get_time () in
  let _ = if !verbose then
    begin
      msg_info (str "Proof term built in " ++
	     System.fmt_time_difference build_start_time build_end_time ++
	     fnl () ++
	     str "Proof size : " ++ int !step_count ++
	     str " steps" ++ fnl () ++
	     str "Proof term size : " ++ int (!step_count+ !node_count) ++
	     str " nodes (constants)" ++ fnl () ++
	     str "Giving proof term to Coq ... ")
    end in
  let tac_start_time = System.get_time () in
  let result=
    if !check then
      Tactics.exact_check term gls
    else
      Tactics.exact_no_check term gls in
  let tac_end_time = System.get_time () in
  let _ =
    if !check then msg_info (str "Proof term type-checking is on");
    if !verbose then
      msg_info (str "Internal tactic executed in " ++
	     System.fmt_time_difference tac_start_time tac_end_time) in
    result



==> anc/HoTT/coq-HoTT/plugins/rtauto/refl_tauto.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* raises Not_found if no proof is found *)

type atom_env=
    {mutable next:int;
     mutable env:(Term.constr*int) list}

val make_form : atom_env ->
    Proof_type.goal Tacmach.sigma -> Term.types -> Proof_search.form

val make_hyps :
    atom_env ->
    Proof_type.goal Tacmach.sigma ->
    Term.types list ->
    (Names.Id.t * Term.types option * Term.types) list ->
    (Names.Id.t * Proof_search.form) list

val rtauto_tac : Proof_type.tactic


==> anc/HoTT/coq-HoTT/plugins/rtauto/rtauto_plugin.mllib <==
Proof_search
Refl_tauto
G_rtauto
Rtauto_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/rtauto/vo.itarget <==
Bintree.vo
Rtauto.vo


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Algebra_syntax.v <==

Class Zero (A : Type) := zero : A.
Notation "0" := zero.
Class One (A : Type) := one : A.
Notation "1" := one.
Class Addition (A : Type) := addition : A -> A -> A.
Notation "_+_" := addition.
Notation "x + y" := (addition x y).
Class Multiplication {A B : Type} := multiplication : A -> B -> B.
Notation "_*_" := multiplication.
Notation "x * y" := (multiplication x y).
Class Subtraction (A : Type) := subtraction : A -> A -> A.
Notation "_-_" := subtraction.
Notation "x - y" := (subtraction x y).
Class Opposite (A : Type) := opposite : A -> A.
Notation "-_" := opposite.
Notation "- x" := (opposite(x)).
Class Equality {A : Type}:= equality : A -> A -> Prop.
Notation "_==_" := equality.
Notation "x == y" := (equality x y) (at level 70, no associativity).
Class Bracket (A B: Type):= bracket : A -> B.
Notation "[ x ]" := (bracket(x)).
Class Power {A B: Type} := power : A -> B -> A.
Notation "x ^ y" := (power x y).



==> anc/HoTT/coq-HoTT/plugins/setoid_ring/ArithRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Mult.
Require Import BinNat.
Require Import Nnat.
Require Export Ring.
Set Implicit Arguments.

Lemma natSRth : semi_ring_theory O (S O) plus mult (@eq nat).
 Proof.
  constructor. exact plus_0_l. exact plus_comm. exact plus_assoc.
  exact mult_1_l. exact mult_0_l. exact mult_comm. exact mult_assoc.
  exact mult_plus_distr_r.
 Qed.

Lemma nat_morph_N :
   semi_morph 0 1 plus mult (eq (A:=nat))
          0%N 1%N N.add N.mul N.eqb N.to_nat.
Proof.
  constructor;trivial.
  exact N2Nat.inj_add.
  exact N2Nat.inj_mul.
  intros x y H. apply N.eqb_eq in H. now subst.
Qed.

Ltac natcst t :=
  match isnatcst t with
    true => constr:(N.of_nat t)
  | _ => constr:InitialRing.NotConstant
  end.

Ltac Ss_to_add f acc :=
  match f with
  | S ?f1 => Ss_to_add f1 (S acc)
  | _ => constr:(acc + f)%nat
  end.

Ltac natprering :=
  match goal with
    |- context C [S ?p] =>
    match p with
      O => fail 1 (* avoid replacing 1 with 1+0 ! *)
    | p => match isnatcst p with
           | true => fail 1
           | false => let v := Ss_to_add p (S 0) in
                         fold v; natprering
           end
    end
  | _ => idtac
  end.

Add Ring natr : natSRth
  (morphism nat_morph_N, constants [natcst], preprocess [natprering]).



==> anc/HoTT/coq-HoTT/plugins/setoid_ring/BinList.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinPos.
Require Export List.
Set Implicit Arguments.
Local Open Scope positive_scope.

Section MakeBinList.
 Variable A : Type.
 Variable default : A.

 Fixpoint jump (p:positive) (l:list A) {struct p} : list A :=
  match p with
  | xH => tl l
  | xO p => jump p (jump p l)
  | xI p  => jump p (jump p (tl l))
  end.

 Fixpoint nth (p:positive) (l:list A) {struct p} : A:=
  match p with
  | xH => hd default l
  | xO p => nth p (jump p l)
  | xI p => nth p (jump p (tl l))
  end.

 Lemma jump_tl : forall j l, tl (jump j l) = jump j (tl l).
 Proof.
  induction j;simpl;intros; now rewrite ?IHj.
 Qed.

 Lemma jump_succ : forall j l,
  jump (Pos.succ j) l = jump 1 (jump j l).
 Proof.
  induction j;simpl;intros.
  - rewrite !IHj; simpl; now rewrite !jump_tl.
  - now rewrite !jump_tl.
  - trivial.
 Qed.

 Lemma jump_add : forall i j l,
  jump (i + j) l = jump i (jump j l).
 Proof.
  induction i using Pos.peano_ind; intros.
  - now rewrite Pos.add_1_l, jump_succ.
  - now rewrite Pos.add_succ_l, !jump_succ, IHi.
 Qed.

 Lemma jump_pred_double : forall i l,
  jump (Pos.pred_double i) (tl l) = jump i (jump i l).
 Proof.
  induction i;intros;simpl.
  - now rewrite !jump_tl.
  - now rewrite IHi, <- 2 jump_tl, IHi.
  - trivial.
 Qed.

 Lemma nth_jump : forall p l, nth p (tl l) = hd default (jump p l).
 Proof.
  induction p;simpl;intros.
  - now rewrite <-jump_tl, IHp.
  - now rewrite <-jump_tl, IHp.
  - trivial.
 Qed.

 Lemma nth_pred_double :
  forall p l, nth (Pos.pred_double p) (tl l) = nth p (jump p l).
 Proof.
  induction p;simpl;intros.
  - now rewrite !jump_tl.
  - now rewrite jump_pred_double, <- !jump_tl, IHp.
  - trivial.
 Qed.

End MakeBinList.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Cring.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export List.
Require Import Setoid.
Require Import BinPos.
Require Import BinList.
Require Import Znumtheory.
Require Export Morphisms Setoid Bool.
Require Import ZArith_base.
Require Export Algebra_syntax.
Require Export Ncring.
Require Export Ncring_initial.
Require Export Ncring_tac.

Class Cring {R:Type}`{Rr:Ring R} := 
 cring_mul_comm: forall x y:R, x * y == y * x.

Ltac reify_goal lvar lexpr lterm:=
  (*idtac lvar; idtac lexpr; idtac lterm;*)
  match lexpr with
     nil => idtac
   | ?e1::?e2::_ =>  
        match goal with
          |- (?op ?u1 ?u2) =>
           change (op 
             (@Ring_polynom.PEeval
               _ zero _+_ _*_ _-_ -_ Z Ncring_initial.gen_phiZ N (fun n:N => n)
               (@Ring_theory.pow_N _ 1 multiplication) lvar e1)
             (@Ring_polynom.PEeval
               _ zero _+_ _*_ _-_ -_ Z Ncring_initial.gen_phiZ N (fun n:N => n)
               (@Ring_theory.pow_N _ 1 multiplication) lvar e2))
        end
  end.

Section cring.
Context {R:Type}`{Rr:Cring R}.

Lemma cring_eq_ext: ring_eq_ext _+_ _*_ -_ _==_.
Proof.
intros. apply mk_reqe; solve_proper.
Defined.

Lemma cring_almost_ring_theory:
   almost_ring_theory (R:=R) zero one _+_ _*_ _-_ -_ _==_.
intros. apply mk_art ;intros. 
rewrite ring_add_0_l; reflexivity. 
rewrite ring_add_comm; reflexivity. 
rewrite ring_add_assoc; reflexivity. 
rewrite ring_mul_1_l; reflexivity. 
apply ring_mul_0_l.
rewrite cring_mul_comm; reflexivity. 
rewrite ring_mul_assoc; reflexivity. 
rewrite ring_distr_l; reflexivity. 
rewrite ring_opp_mul_l; reflexivity. 
apply ring_opp_add.
rewrite ring_sub_def ; reflexivity. Defined.

Lemma cring_morph:
  ring_morph  zero one _+_ _*_ _-_ -_ _==_
             0%Z 1%Z Z.add Z.mul Z.sub Z.opp Zeq_bool
             Ncring_initial.gen_phiZ.
intros. apply mkmorph ; intros; simpl; try reflexivity.
rewrite Ncring_initial.gen_phiZ_add; reflexivity.
rewrite ring_sub_def. unfold Z.sub. rewrite Ncring_initial.gen_phiZ_add.
rewrite Ncring_initial.gen_phiZ_opp; reflexivity.
rewrite Ncring_initial.gen_phiZ_mul; reflexivity.
rewrite Ncring_initial.gen_phiZ_opp; reflexivity.
rewrite (Zeqb_ok x y H). reflexivity. Defined.

Lemma cring_power_theory : 
  @Ring_theory.power_theory R one _*_ _==_ N (fun n:N => n)
  (@Ring_theory.pow_N _  1 multiplication).
intros; apply Ring_theory.mkpow_th. reflexivity. Defined.

Lemma cring_div_theory: 
  div_theory _==_ Z.add Z.mul Ncring_initial.gen_phiZ Z.quotrem.
intros. apply InitialRing.Ztriv_div_th. unfold Setoid_Theory.
simpl.   apply ring_setoid. Defined.

End cring.

Ltac cring_gen :=
  match goal with
    |- ?g => let lterm := lterm_goal g in
        match eval red in (list_reifyl (lterm:=lterm)) with
          | (?fv, ?lexpr) => 
           (*idtac "variables:";idtac fv;
           idtac "terms:"; idtac lterm;
           idtac "reifications:"; idtac lexpr; *)
           reify_goal fv lexpr lterm;
           match goal with 
             |- ?g => 
               generalize
                 (@Ring_polynom.ring_correct _ 0 1 _+_ _*_ _-_ -_ _==_
                        ring_setoid
                        cring_eq_ext
                        cring_almost_ring_theory
                        Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp Zeq_bool
                        Ncring_initial.gen_phiZ
                        cring_morph
                        N
                        (fun n:N => n)
                        (@Ring_theory.pow_N _  1 multiplication)
                        cring_power_theory
                        Z.quotrem
                        cring_div_theory
                        O fv nil);
                 let rc := fresh "rc"in
                   intro rc; apply rc
           end
        end
  end.

Ltac cring_compute:= vm_compute; reflexivity.

Ltac cring:= 
  intros;
  cring_gen;
  cring_compute.

Instance Zcri: (Cring (Rr:=Zr)).
red. exact Z.mul_comm. Defined.

(* Cring_simplify *)

Ltac cring_simplify_aux lterm fv lexpr hyp :=
    match lterm with
      | ?t0::?lterm =>
    match lexpr with
      | ?e::?le =>
        let t := constr:(@Ring_polynom.norm_subst
          Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp Zeq_bool Z.quotrem O nil e) in
        let te := 
          constr:(@Ring_polynom.Pphi_dev
            _ 0 1 _+_ _*_ _-_ -_ 
            
            Z 0%Z 1%Z Zeq_bool
            Ncring_initial.gen_phiZ
            get_signZ fv t) in
        let eq1 := fresh "ring" in
        let nft := eval vm_compute in t in
        let t':= fresh "t" in
        pose (t' := nft);
        assert (eq1 : t = t');
        [vm_cast_no_check (eq_refl t')|
        let eq2 := fresh "ring" in
        assert (eq2:(@Ring_polynom.PEeval
          _ zero _+_ _*_ _-_ -_ Z Ncring_initial.gen_phiZ N (fun n:N => n)
          (@Ring_theory.pow_N _ 1 multiplication) fv e) == te);
        [let eq3 := fresh "ring" in
          generalize (@ring_rw_correct _ 0 1 _+_ _*_ _-_ -_ _==_
            ring_setoid
            cring_eq_ext
            cring_almost_ring_theory
            Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp Zeq_bool
            Ncring_initial.gen_phiZ
            cring_morph
            N
            (fun n:N => n)
            (@Ring_theory.pow_N _ 1 multiplication)
            cring_power_theory
            Z.quotrem
            cring_div_theory
            get_signZ get_signZ_th
            O nil fv I nil (eq_refl nil) );
          intro eq3; apply eq3; reflexivity|
              match hyp with
                | 1%nat => rewrite eq2
                | ?H => try rewrite eq2 in H
              end];
        let P:= fresh "P" in
        match hyp with
          | 1%nat => 
            rewrite eq1;
            pattern (@Ring_polynom.Pphi_dev
            _ 0 1 _+_ _*_ _-_ -_ 
            
            Z 0%Z 1%Z Zeq_bool
            Ncring_initial.gen_phiZ
            get_signZ fv t');
            match goal with
              |- (?p ?t) => set (P:=p)
            end;
              unfold t' in *; clear t' eq1 eq2;
              unfold Pphi_dev, Pphi_avoid; simpl;
                repeat (unfold mkmult1, mkmultm1, mkmult_c_pos, mkmult_c,
                  mkadd_mult, mkmult_c_pos, mkmult_pow, mkadd_mult,
                  mkpow;simpl)
          | ?H =>
               rewrite eq1 in H;
               pattern (@Ring_polynom.Pphi_dev
            _ 0 1 _+_ _*_ _-_ -_ 
            
            Z 0%Z 1%Z Zeq_bool
            Ncring_initial.gen_phiZ
            get_signZ fv t') in H; 
               match type of H with
                  | (?p ?t)  => set (P:=p) in H
               end;
               unfold t' in *; clear t' eq1 eq2;
               unfold Pphi_dev, Pphi_avoid in H; simpl in H;
                repeat (unfold mkmult1, mkmultm1, mkmult_c_pos, mkmult_c,
                  mkadd_mult, mkmult_c_pos, mkmult_pow, mkadd_mult,
                  mkpow in H;simpl in H)
        end; unfold P in *; clear P
        ]; cring_simplify_aux lterm fv le hyp
      | nil => idtac
    end
    | nil => idtac
    end.

Ltac set_variables fv :=
  match fv with
    | nil => idtac
    | ?t::?fv =>
        let v := fresh "X" in
        set (v:=t) in *; set_variables fv
  end.

Ltac deset n:=
   match n with
    | 0%nat => idtac
    | S ?n1 =>
      match goal with
        | h:= ?v : ?t |- ?g => unfold h in *; clear h; deset n1
      end
   end.

(* a est soit un terme de l'anneau, soit une liste de termes.
J'ai pas réussi à un décomposer les Vlists obtenues avec ne_constr_list
 dans Tactic Notation *)

Ltac cring_simplify_gen a hyp :=
  let lterm :=
    match a with
      | _::_ => a
      | _ => constr:(a::nil)
    end in
    match eval red in (list_reifyl (lterm:=lterm)) with
      | (?fv, ?lexpr) => idtac lterm; idtac fv; idtac lexpr;
      let n := eval compute in (length fv) in
      idtac n;
      let lt:=fresh "lt" in
      set (lt:= lterm);
      let lv:=fresh "fv" in
      set (lv:= fv);
      (* les termes de fv sont remplacés par des variables 
         pour pouvoir utiliser simpl ensuite sans risquer
         des simplifications indésirables *)
      set_variables fv;
      let lterm1 := eval unfold lt in lt in
      let lv1 := eval unfold lv in lv in
        idtac lterm1; idtac lv1;
      cring_simplify_aux lterm1 lv1 lexpr hyp;
      clear lt lv;
      (* on remet les termes de fv *)
      deset n
    end.

Tactic Notation "cring_simplify" constr(lterm):=
 cring_simplify_gen lterm 1%nat.

Tactic Notation "cring_simplify" constr(lterm) "in" ident(H):=
 cring_simplify_gen lterm H.



==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Field.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Field_theory.
Require Export Field_tac.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Field_tac.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Ring_tac BinList Ring_polynom InitialRing.
Require Export Field_theory.

 (* syntaxification *)
 Ltac mkFieldexpr C Cst CstPow radd rmul rsub ropp rdiv rinv rpow t fv :=
 let rec mkP t :=
    let f :=
    match Cst t with
    | InitialRing.NotConstant =>
        match t with
        | (radd ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(FEadd e1 e2)
        | (rmul ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(FEmul e1 e2)
        | (rsub ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(FEsub e1 e2)
        | (ropp ?t1) =>
          fun _ => let e1 := mkP t1 in constr:(FEopp e1)
        | (rdiv ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(FEdiv e1 e2)
        | (rinv ?t1) =>
          fun _ => let e1 := mkP t1 in constr:(FEinv e1)
        | (rpow ?t1 ?n) =>
          match CstPow n with
          | InitialRing.NotConstant =>
            fun _ =>
            let p := Find_at t fv in
            constr:(@FEX C p)
          | ?c => fun _ => let e1 := mkP t1 in constr:(FEpow e1 c)
          end
        | _ =>
          fun _ =>
          let p := Find_at t fv in
          constr:(@FEX C p)
        end
    | ?c => fun _ => constr:(FEc c)
    end in
    f ()
 in mkP t.

Ltac FFV Cst CstPow add mul sub opp div inv pow t fv :=
 let rec TFV t fv :=
  match Cst t with
  | InitialRing.NotConstant =>
      match t with
      | (add ?t1 ?t2) => TFV t2 ltac:(TFV t1 fv)
      | (mul ?t1 ?t2) => TFV t2 ltac:(TFV t1 fv)
      | (sub ?t1 ?t2) => TFV t2 ltac:(TFV t1 fv)
      | (opp ?t1) => TFV t1 fv
      | (div ?t1 ?t2) => TFV t2 ltac:(TFV t1 fv)
      | (inv ?t1) => TFV t1 fv
      | (pow ?t1 ?n) =>
        match CstPow n with
        | InitialRing.NotConstant =>
            AddFvTail t fv
        | _ => TFV t1 fv
        end
      | _ => AddFvTail t fv
      end
  | _ => fv
  end
 in TFV t fv.

(* packaging the field structure *)

(* TODO: inline PackField into field_lookup *)
Ltac PackField F req Cst_tac Pow_tac L1 L2 L3 L4 cond_ok pre post :=
  let FLD :=
    match type of L1 with
    | context [req (@FEeval ?R ?rO ?radd ?rmul ?rsub ?ropp ?rdiv ?rinv
                                      ?C ?phi ?Cpow ?Cp_phi ?rpow _ _) _ ] =>
        (fun proj =>
           proj Cst_tac Pow_tac pre post
             req radd rmul rsub ropp rdiv rinv rpow C L1 L2 L3 L4 cond_ok)
    | _ => fail 1 "field anomaly: bad correctness lemma (parse)"
    end in
  F FLD.

Ltac get_FldPre FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       pre).

Ltac get_FldPost FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       post).

Ltac get_L1 FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       L1).

Ltac get_SimplifyEqLemma FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       L2).

Ltac get_SimplifyLemma FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       L3).

Ltac get_L4 FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       L4).

Ltac get_CondLemma FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       cond_ok).

Ltac get_FldEq FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       req).

Ltac get_FldCarrier FLD :=
  let req := get_FldEq FLD in
  relation_carrier req.

Ltac get_RingFV FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       FV Cst_tac Pow_tac radd rmul rsub ropp rpow).

Ltac get_FFV FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       FFV Cst_tac Pow_tac radd rmul rsub ropp rdiv rinv rpow).

Ltac get_RingMeta FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       mkPolexpr C Cst_tac Pow_tac radd rmul rsub ropp rpow).

Ltac get_Meta FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       mkFieldexpr C Cst_tac Pow_tac radd rmul rsub ropp rdiv rinv rpow).

Ltac get_Hyp_tac FLD :=
  FLD ltac:
      (fun Cst_tac Pow_tac pre post req radd rmul rsub ropp rdiv rinv rpow C
           L1 L2 L3 L4 cond_ok =>
       let mkPol := mkPolexpr C Cst_tac Pow_tac radd rmul rsub ropp rpow in
       fun fv lH => mkHyp_tac C req ltac:(fun t => mkPol t fv) lH).

Ltac get_FEeval FLD :=
  let L1 := get_L1 FLD in
  match type of L1 with
  | context
    [(@FEeval
      ?R ?r0 ?add ?mul ?sub ?opp ?div ?inv ?C ?phi ?Cpow ?powphi ?pow _ _)] =>
       constr:(@FEeval R r0 add mul sub opp div inv C phi Cpow powphi pow)
  | _ => fail 1 "field anomaly: bad correctness lemma (get_FEeval)"
  end.

(* simplifying the non-zero condition... *)

Ltac fold_field_cond req :=
  let rec fold_concl t :=
    match t with
      ?x /\ ?y =>
        let fx := fold_concl x in let fy := fold_concl y in constr:(fx/\fy)
    | req ?x ?y -> False => constr:(~ req x y)
    | _ => t
    end in
  let ft := fold_concl Get_goal in
  change ft.

Ltac simpl_PCond FLD :=
  let req := get_FldEq FLD in
  let lemma := get_CondLemma FLD in
  try apply lemma;
  protect_fv "field_cond";
  fold_field_cond req;
  try exact I.

Ltac simpl_PCond_BEURK FLD :=
  let req := get_FldEq FLD in
  let lemma := get_CondLemma FLD in
  apply lemma;
  protect_fv "field_cond";
  fold_field_cond req.

(* Rewriting (field_simplify) *)
Ltac Field_norm_gen f n FLD lH rl :=
  let mkFV := get_RingFV FLD in
  let mkFFV := get_FFV FLD in
  let mkFE :=  get_Meta FLD in
  let fv0 := FV_hypo_tac mkFV ltac:(get_FldEq FLD) lH in
  let lemma_tac fv kont :=
    let lemma := get_SimplifyLemma FLD in
    (* reify equations of the context *)
    let lpe := get_Hyp_tac FLD fv lH in
    let vlpe := fresh "hyps" in
    pose (vlpe := lpe);
    let prh := proofHyp_tac lH in
    (* compute the normal form of the reified hyps *)
    let vlmp := fresh "hyps'" in
    let vlmp_eq := fresh "hyps_eq" in
    let mk_monpol := get_MonPol lemma in
    compute_assertion vlmp_eq vlmp (mk_monpol vlpe);
    (* partially instantiate the lemma *)
    let lem := fresh "f_rw_lemma" in
    (assert (lem := lemma n vlpe fv prh vlmp vlmp_eq)
     || fail "type error when building the rewriting lemma");
    (* continuation will call main_tac for all reified terms *)
    kont lem;
    (* at the end, cleanup *)
    (clear lem vlmp_eq vlmp vlpe||idtac"Field_norm_gen:cleanup failed") in
  (* each instance of the lemma is simplified then passed to f *)
  let main_tac H := protect_fv "field" in H; f H in
  (* generate and use equations for each expression *)
  ReflexiveRewriteTactic mkFFV mkFE lemma_tac main_tac fv0 rl;
  try simpl_PCond FLD.

Ltac Field_simplify_gen f FLD lH rl :=
  get_FldPre FLD ();
  Field_norm_gen f ring_subst_niter FLD lH rl;
  get_FldPost FLD ().

Ltac Field_simplify :=
  Field_simplify_gen ltac:(fun H => rewrite H).

Tactic Notation (at level 0) "field_simplify" constr_list(rl) :=
  let G := Get_goal in
  field_lookup (PackField Field_simplify) [] rl G.

Tactic Notation (at level 0)
  "field_simplify" "[" constr_list(lH) "]" constr_list(rl) :=
  let G := Get_goal in
  field_lookup (PackField Field_simplify) [lH] rl G.

Tactic Notation "field_simplify" constr_list(rl) "in" hyp(H):=
  let G := Get_goal in
  let t := type of H in
  let g := fresh "goal" in
  set (g:= G);
  revert H;
  field_lookup (PackField Field_simplify) [] rl t;
  intro H;
  unfold g;clear g.

Tactic Notation "field_simplify"
    "["constr_list(lH) "]" constr_list(rl) "in" hyp(H):=
  let G := Get_goal in
  let t := type of H in
  let g := fresh "goal" in
  set (g:= G);
  revert H;
  field_lookup (PackField Field_simplify) [lH] rl t;
  intro H;
  unfold g;clear g.

(*
Ltac Field_simplify_in hyp:=
   Field_simplify_gen ltac:(fun H => rewrite H in hyp).

Tactic Notation (at level 0)
  "field_simplify" constr_list(rl) "in" hyp(h) :=
  let t := type of h in
  field_lookup (Field_simplify_in h) [] rl t.

Tactic Notation (at level 0)
  "field_simplify" "[" constr_list(lH) "]" constr_list(rl) "in" hyp(h) :=
  let t := type of h in
  field_lookup (Field_simplify_in h) [lH] rl t.
*)

(** Generic tactic for solving equations *)

Ltac Field_Scheme Simpl_tac n lemma FLD lH :=
  let req := get_FldEq FLD in
  let mkFV := get_RingFV FLD in
  let mkFFV := get_FFV FLD in
  let mkFE := get_Meta FLD in
  let Main_eq t1 t2 :=
    let fv := FV_hypo_tac mkFV req lH in
    let fv := mkFFV t1 fv in
    let fv := mkFFV t2 fv in
    let lpe := get_Hyp_tac FLD fv lH in
    let prh := proofHyp_tac lH in
    let vlpe := fresh "list_hyp" in
    let fe1 := mkFE t1 fv in
    let fe2 := mkFE t2 fv in
    pose (vlpe := lpe);
    let nlemma := fresh "field_lemma" in
    (assert (nlemma := lemma n fv vlpe fe1 fe2 prh)
     || fail "field anomaly:failed to build lemma");
    ProveLemmaHyps nlemma
      ltac:(fun ilemma =>
              apply ilemma
               || fail "field anomaly: failed in applying lemma";
              [ Simpl_tac | simpl_PCond FLD]);
    clear nlemma;
    subst vlpe in
  OnEquation req Main_eq.

(* solve completely a field equation, leaving non-zero conditions to be
   proved (field) *)

Ltac FIELD FLD lH rl :=
  let Simpl := vm_compute; reflexivity || fail "not a valid field equation" in
  let lemma := get_L1 FLD in
  get_FldPre FLD ();
  Field_Scheme Simpl Ring_tac.ring_subst_niter lemma FLD lH;
  try exact I;
  get_FldPost FLD().

Tactic Notation (at level 0) "field" :=
  let G := Get_goal in
  field_lookup (PackField FIELD) [] G.

Tactic Notation (at level 0) "field" "[" constr_list(lH) "]" :=
  let G := Get_goal in
  field_lookup (PackField FIELD) [lH] G.

(* transforms a field equation to an equivalent (simplified) ring equation,
   and leaves non-zero conditions to be proved (field_simplify_eq) *)
Ltac FIELD_SIMPL FLD lH rl :=
  let Simpl := (protect_fv "field") in
  let lemma := get_SimplifyEqLemma FLD in
  get_FldPre FLD ();
  Field_Scheme Simpl Ring_tac.ring_subst_niter lemma FLD lH;
  get_FldPost FLD ().

Tactic Notation (at level 0) "field_simplify_eq" :=
  let G := Get_goal in
  field_lookup (PackField FIELD_SIMPL) [] G.

Tactic Notation (at level 0) "field_simplify_eq" "[" constr_list(lH) "]" :=
  let G := Get_goal in
  field_lookup (PackField FIELD_SIMPL) [lH] G.

(* Same as FIELD_SIMPL but in hypothesis *)

Ltac Field_simplify_eq n FLD lH :=
  let req := get_FldEq FLD in
  let mkFV := get_RingFV FLD in
  let mkFFV := get_FFV FLD in
  let mkFE := get_Meta FLD in
  let lemma := get_L4 FLD in
  let hyp := fresh "hyp" in
  intro hyp;
  OnEquationHyp req hyp ltac:(fun t1 t2 =>
      let fv := FV_hypo_tac mkFV req lH in
      let fv := mkFFV t1 fv in
      let fv := mkFFV t2 fv in
      let lpe := get_Hyp_tac FLD fv lH in
      let prh := proofHyp_tac lH in
      let fe1 := mkFE t1 fv in
      let fe2 := mkFE t2 fv in
      let vlpe := fresh "vlpe" in
      ProveLemmaHyps (lemma n fv lpe fe1 fe2 prh)
         ltac:(fun ilemma =>
             match type of ilemma with
             | req _ _ ->  _ -> ?EQ =>
               let tmp := fresh "tmp" in
               assert (tmp : EQ);
               [ apply ilemma; [ exact hyp | simpl_PCond_BEURK FLD]
               | protect_fv "field" in tmp; revert tmp ];
               clear hyp
             end)).

Ltac FIELD_SIMPL_EQ FLD lH rl :=
  get_FldPre FLD ();
  Field_simplify_eq Ring_tac.ring_subst_niter FLD lH;
  get_FldPost FLD ().

Tactic Notation (at level 0) "field_simplify_eq" "in" hyp(H) :=
  let t := type of H in
  generalize H;
  field_lookup (PackField FIELD_SIMPL_EQ) [] t;
  [ try exact I
  | clear H;intro H].


Tactic Notation (at level 0)
  "field_simplify_eq" "[" constr_list(lH) "]"  "in" hyp(H) :=
  let t := type of H in
  generalize H;
  field_lookup (PackField FIELD_SIMPL_EQ) [lH] t;
  [ try exact I
  |clear H;intro H].

(* More generic tactics to build variants of field *)

(* This tactic reifies c and pass to F:
   - the FLD structure gathering all info in the field DB
   - the atom list
   - the expression (FExpr)
 *)
Ltac gen_with_field F c :=
  let MetaExpr FLD _ rl :=
    let R := get_FldCarrier FLD in
    let mkFFV := get_FFV FLD in
    let mkFE  := get_Meta FLD in
    let csr :=
      match rl with
      | List.cons ?r _ => r
      | _ => fail 1 "anomaly: ill-formed list"
      end in
    let fv := mkFFV csr (@List.nil R) in
    let expr := mkFE csr fv in
    F FLD fv expr in
  field_lookup (PackField MetaExpr) [] (c=c).


(* pushes the equation expr = ope(expr) in the goal, and
   discharge it with field *)
Ltac prove_field_eqn ope FLD fv expr :=
  let res := ope expr in
  let expr' := fresh "input_expr" in
  pose (expr' := expr);
  let res' := fresh "result" in
  pose (res' := res);
  let lemma := get_L1 FLD in
  let lemma :=
    constr:(lemma O fv List.nil expr' res' I List.nil (eq_refl _)) in
  let ty := type of lemma in
  let lhs := match ty with
    forall _, ?lhs=_ -> _ => lhs
    end in
  let rhs := match ty with
    forall _, _=_ -> forall _, ?rhs=_ -> _ => rhs
    end in
  let lhs' := fresh "lhs" in let lhs_eq := fresh "lhs_eq" in
  let rhs' := fresh "rhs" in let rhs_eq := fresh "rhs_eq" in
  compute_assertion lhs_eq lhs' lhs;
  compute_assertion rhs_eq rhs' rhs;
  let H := fresh "fld_eqn" in
  refine (_ (lemma lhs' lhs_eq rhs' rhs_eq _ _));
    (* main goal *)
    [intro H;protect_fv "field" in H; revert H
    (* ring-nf(lhs') = ring-nf(rhs') *)
    | vm_compute; reflexivity || fail "field cannot prove this equality"
    (* denominator condition *)
    | simpl_PCond FLD];
  clear lhs_eq rhs_eq; subst lhs' rhs'.

Ltac prove_with_field ope c :=
  gen_with_field ltac:(prove_field_eqn ope) c.

(* Prove an equation x=ope(x) and rewrite with it *)
Ltac prove_rw ope x :=
  prove_with_field ope x;
  [ let H := fresh "Heq_maple" in
    intro H; rewrite H; clear H
  |..].

(* Apply ope (FExpr->FExpr) on an expression *)
Ltac reduce_field_expr ope kont FLD fv expr :=
  let evfun := get_FEeval FLD in
  let res := ope expr in
  let c := (eval simpl_field_expr in (evfun fv res)) in
  kont c.

(* Hack to let a Ltac return a term in the context of a primitive tactic *)
Ltac return_term x := generalize (eq_refl x).
Ltac get_term :=
  match goal with
  | |- ?x = _ -> _ => x
  end.

(* Turn an operation on field expressions (FExpr) into a reduction
   on terms (in the field carrier). Because of field_lookup,
   the tactic cannot return a term directly, so it is returned
   via the conclusion of the goal (return_term). *)
Ltac reduce_field_ope ope c :=
  gen_with_field ltac:(reduce_field_expr ope return_term) c.


(* Adding a new field *)

Ltac ring_of_field f :=
  match type of f with
  | almost_field_theory _ _ _ _ _ _ _ _ _ => constr:(AF_AR f)
  | field_theory _ _ _ _ _ _ _ _ _ => constr:(F_R f)
  | semi_field_theory _ _ _ _ _ _ _ => constr:(SF_SR f)
  end.

Ltac coerce_to_almost_field set ext f :=
  match type of f with
  | almost_field_theory _ _ _ _ _ _ _ _ _ => f
  | field_theory _ _ _ _ _ _ _ _ _ => constr:(F2AF set ext f)
  | semi_field_theory _ _ _ _ _ _ _ => constr:(SF2AF set f)
  end.

Ltac field_elements set ext fspec pspec sspec dspec rk :=
  let afth := coerce_to_almost_field set ext fspec in
  let rspec := ring_of_field fspec in
  ring_elements set ext rspec pspec sspec dspec rk
  ltac:(fun arth ext_r morph p_spec s_spec d_spec f => f afth ext_r morph p_spec s_spec d_spec).

Ltac field_lemmas set ext inv_m fspec pspec sspec dspec rk :=
  let get_lemma :=
    match pspec with None => fun x y => x | _ => fun x y => y end in
  let simpl_eq_lemma := get_lemma
       Field_simplify_eq_correct       Field_simplify_eq_pow_correct in
  let simpl_eq_in_lemma := get_lemma
       Field_simplify_eq_in_correct   Field_simplify_eq_pow_in_correct in
  let rw_lemma := get_lemma
       Field_rw_correct                    Field_rw_pow_correct in
  field_elements set ext fspec pspec sspec dspec rk
   ltac:(fun afth ext_r morph p_spec s_spec d_spec =>
     match morph with
     | _ =>
       let field_ok1 := constr:(Field_correct set ext_r inv_m afth morph) in
       match p_spec with
       | mkhypo ?pp_spec =>
         let field_ok2 := constr:(field_ok1 _ _ _ pp_spec) in
         match s_spec with
         | mkhypo ?ss_spec =>
           let field_ok3 := constr:(field_ok2 _ ss_spec) in
           match d_spec with
           | mkhypo ?dd_spec =>
             let field_ok := constr:(field_ok3 _ dd_spec) in
             let mk_lemma lemma :=
              constr:(lemma _ _ _  _ _ _  _ _ _ _
                   set ext_r inv_m afth
                   _ _ _  _ _ _  _ _ _ morph
                   _ _ _ pp_spec _ ss_spec _ dd_spec) in
             let field_simpl_eq_ok := mk_lemma simpl_eq_lemma  in
             let field_simpl_ok := mk_lemma rw_lemma in
             let field_simpl_eq_in := mk_lemma simpl_eq_in_lemma in
             let cond1_ok :=
                constr:(Pcond_simpl_gen set ext_r afth morph pp_spec dd_spec) in
             let cond2_ok :=
               constr:(Pcond_simpl_complete set ext_r afth morph pp_spec dd_spec) in
             (fun f =>
               f afth ext_r morph field_ok field_simpl_ok field_simpl_eq_ok field_simpl_eq_in
                  cond1_ok cond2_ok)
           | _ => fail 4 "field: bad coefficiant division specification"
           end
         | _ => fail 3 "field: bad sign specification"
         end
       | _ => fail 2 "field: bad power specification"
       end
     | _ => fail 1 "field internal error : field_lemmas, please report"
     end).


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Field_theory.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Ring.
Import Ring_polynom Ring_tac Ring_theory InitialRing Setoid List Morphisms.
Require Import ZArith_base.
(*Require Import Omega.*)
Set Implicit Arguments.

Section MakeFieldPol.

(* Field elements *)
 Variable R:Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R->R).
 Variable (rdiv : R -> R ->  R) (rinv : R ->  R).
 Variable req : R -> R -> Prop.

 Notation "0" := rO. Notation "1" := rI.
 Notation "x + y" := (radd x y).  Notation "x * y " := (rmul x y).
 Notation "x - y " := (rsub x y). Notation "x / y" := (rdiv x y).
 Notation "- x" := (ropp x). Notation "/ x" := (rinv x).
 Notation "x == y" := (req x y) (at level 70, no associativity).

 (* Equality properties *)
 Variable Rsth : Equivalence req.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
 Variable SRinv_ext : forall p q, p == q ->  / p == / q.

 (* Field properties *)
  Record almost_field_theory : Prop := mk_afield {
    AF_AR : almost_ring_theory rO rI radd rmul rsub ropp req;
    AF_1_neq_0 : ~ 1 == 0;
    AFdiv_def : forall p q, p / q == p * / q;
    AFinv_l : forall p, ~ p == 0 ->  / p * p == 1
  }.

Section AlmostField.

 Variable AFth : almost_field_theory.
 Let ARth := AFth.(AF_AR).
 Let rI_neq_rO := AFth.(AF_1_neq_0).
 Let rdiv_def := AFth.(AFdiv_def).
 Let rinv_l := AFth.(AFinv_l).

 (* Coefficients *)
 Variable C: Type.
 Variable (cO cI: C) (cadd cmul csub : C->C->C) (copp : C->C).
 Variable ceqb : C->C->bool.
 Variable phi : C -> R.

 Variable CRmorph : ring_morph rO rI radd rmul rsub ropp req
                               cO cI cadd cmul csub copp ceqb phi.

Lemma ceqb_rect : forall c1 c2 (A:Type) (x y:A) (P:A->Type),
  (phi c1 == phi c2 -> P x) -> P y -> P (if ceqb c1 c2 then x else y).
Proof.
intros.
generalize (fun h => X (morph_eq CRmorph c1 c2 h)).
case (ceqb c1 c2); auto.
Qed.


 (* C notations *)
 Notation "x +! y" := (cadd x y) (at level 50).
 Notation "x *! y " := (cmul x y) (at level 40).
 Notation "x -! y " := (csub x y) (at level 50).
 Notation "-! x" := (copp x) (at level 35).
 Notation " x ?=! y" := (ceqb x y) (at level 70, no associativity).
 Notation "[ x ]" := (phi x) (at level 0).


 (* Useful tactics *)
  Add Morphism radd : radd_ext.  exact (Radd_ext Reqe). Qed.
  Add Morphism rmul : rmul_ext.  exact (Rmul_ext Reqe). Qed.
  Add Morphism ropp : ropp_ext.  exact (Ropp_ext Reqe). Qed.
  Add Morphism rsub : rsub_ext. exact (ARsub_ext Rsth Reqe ARth). Qed.
  Add Morphism rinv : rinv_ext. exact SRinv_ext. Qed.

Let eq_trans := Setoid.Seq_trans _ _ Rsth.
Let eq_sym := Setoid.Seq_sym _ _ Rsth.
Let eq_refl := Setoid.Seq_refl _ _ Rsth.
Let mor1h := CRmorph.(morph1).

Hint Resolve eq_refl rdiv_def rinv_l rI_neq_rO .

Let lem1 := Rmul_ext Reqe.
Let lem2 := Rmul_ext Reqe.
Let lem3 := (Radd_ext Reqe).
Let lem4 := ARsub_ext Rsth Reqe ARth.
Let lem5 := Ropp_ext Reqe.
Let lem6 := ARadd_0_l  ARth.
Let lem7 := ARadd_comm  ARth.
Let lem8 := (ARadd_assoc ARth).
Let lem9 := ARmul_1_l  ARth.
Let lem10 := (ARmul_0_l  ARth).
Let lem11 := ARmul_comm  ARth.
Let lem12 := ARmul_assoc ARth.
Let lem13 := (ARdistr_l  ARth).
Let lem14 := ARopp_mul_l ARth.
Let lem15 := (ARopp_add  ARth).
Let lem16 := ARsub_def  ARth.

Hint Resolve lem1 lem2 lem3 lem4 lem5 lem6 lem7 lem8 lem9 lem10
     lem11 lem12 lem13 lem14 lem15 lem16 SRinv_ext.

 (* Power coefficients *)
 Variable Cpow : Type.
 Variable Cp_phi : N -> Cpow.
 Variable rpow : R -> Cpow -> R.
 Variable pow_th : power_theory rI rmul req Cp_phi rpow.
 (* sign function *)
 Variable get_sign : C -> option C.
 Variable get_sign_spec : sign_theory copp ceqb get_sign.

 Variable cdiv:C -> C -> C*C.
 Variable cdiv_th : div_theory req cadd cmul phi cdiv.

Notation NPEeval := (PEeval rO radd rmul rsub ropp phi Cp_phi rpow).
Notation Nnorm:= (norm_subst cO cI cadd cmul csub copp ceqb cdiv).

Notation NPphi_dev := (Pphi_dev rO rI radd rmul rsub ropp cO cI ceqb phi get_sign).
Notation NPphi_pow := (Pphi_pow rO rI radd rmul rsub ropp cO cI ceqb phi Cp_phi rpow get_sign).

(* add abstract semi-ring to help with some proofs *)
Add Ring Rring : (ARth_SRth ARth).

Local Hint Extern 2 (_ == _) => f_equiv.

(* additional ring properties *)

Lemma rsub_0_l : forall r, 0 - r == - r.
intros; rewrite (ARsub_def ARth);ring.
Qed.

Lemma rsub_0_r : forall r, r - 0 == r.
intros; rewrite (ARsub_def ARth).
rewrite (ARopp_zero Rsth Reqe ARth);  ring.
Qed.

(***************************************************************************

                       Properties of division

  ***************************************************************************)

Theorem rdiv_simpl: forall p q, ~ q == 0 ->  q * (p / q) == p.
Proof.
intros p q H.
rewrite rdiv_def.
transitivity (/ q * q * p); [  ring | idtac ].
rewrite rinv_l; auto.
Qed.
Hint Resolve rdiv_simpl .

Instance SRdiv_ext: Proper (req ==> req ==> req) rdiv.
Proof.
intros p1 p2 Ep q1 q2 Eq.
transitivity (p1 * / q1); auto.
transitivity (p2 * / q2); auto.
Qed.
Hint Resolve SRdiv_ext.

Lemma rmul_reg_l : forall p q1 q2,
  ~ p == 0 -> p * q1 == p * q2 -> q1 == q2.
Proof.
intros p q1 q2 H EQ.
rewrite <- (@rdiv_simpl q1 p) by trivial.
rewrite <- (@rdiv_simpl q2 p) by trivial.
rewrite !rdiv_def, !(ARmul_assoc ARth).
now rewrite EQ.
Qed.

Theorem field_is_integral_domain : forall r1 r2,
  ~ r1 == 0 -> ~ r2 == 0 -> ~ r1 * r2 == 0.
Proof.
intros r1 r2 H1 H2. contradict H2.
transitivity (1 * r2); auto.
transitivity (/ r1 * r1 * r2); auto.
rewrite <- (ARmul_assoc ARth).
rewrite H2.
apply ARmul_0_r with (1 := Rsth) (2 := ARth).
Qed.

Theorem ropp_neq_0 : forall r,
  ~ -(1) == 0 -> ~ r == 0 -> ~ -r == 0.
intros.
setoid_replace (- r) with (- (1) * r).
 apply field_is_integral_domain; trivial.
 rewrite <- (ARopp_mul_l ARth).
   rewrite (ARmul_1_l ARth).
   reflexivity.
Qed.

Theorem rdiv_r_r : forall r, ~ r == 0 -> r / r == 1.
intros.
rewrite (AFdiv_def AFth).
rewrite (ARmul_comm ARth).
apply (AFinv_l AFth).
trivial.
Qed.

Theorem rdiv1: forall r,  r == r / 1.
intros r; transitivity (1 * (r / 1)); auto.
Qed.

Theorem rdiv2:
 forall r1 r2 r3 r4,
 ~ r2 == 0 ->
 ~ r4 == 0 ->
 r1 / r2 + r3 / r4 == (r1 * r4 + r3 * r2) / (r2 * r4).
Proof.
intros r1 r2 r3 r4 H H0.
assert (~ r2 * r4 == 0) by (apply field_is_integral_domain; trivial).
apply rmul_reg_l with (r2 * r4); trivial.
rewrite rdiv_simpl; trivial.
rewrite (ARdistr_r Rsth Reqe ARth).
apply (Radd_ext Reqe).
- transitivity (r2 * (r1 / r2) * r4); [  ring | auto ].
- transitivity (r2 * (r4 * (r3 / r4))); auto.
  transitivity (r2 * r3); auto.
Qed.


Theorem rdiv2b:
 forall r1 r2 r3 r4 r5,
 ~ (r2*r5) == 0 ->
 ~ (r4*r5) == 0 ->
 r1 / (r2*r5) + r3 / (r4*r5) == (r1 * r4 + r3 * r2) / (r2 * (r4 * r5)).
Proof.
intros r1 r2 r3 r4 r5 H H0.
assert (HH1: ~ r2 == 0) by (intros HH; case H; rewrite HH; ring).
assert (HH2: ~ r5 == 0) by (intros HH; case H; rewrite HH; ring).
assert (HH3: ~ r4 == 0) by (intros HH; case H0; rewrite HH; ring).
assert (HH4: ~ r2 * (r4 * r5) == 0)
   by (repeat apply field_is_integral_domain; trivial).
apply rmul_reg_l with (r2 * (r4 * r5)); trivial.
rewrite rdiv_simpl; trivial.
rewrite (ARdistr_r Rsth Reqe ARth).
apply (Radd_ext Reqe).
 transitivity ((r2 * r5) * (r1 / (r2 * r5)) * r4); [  ring | auto ].
 transitivity ((r4 * r5) * (r3 / (r4 * r5)) * r2); [  ring | auto ].
Qed.

Theorem rdiv5: forall r1 r2,  - (r1 / r2) == - r1 / r2.
Proof.
intros r1 r2.
transitivity (- (r1 * / r2)); auto.
transitivity (- r1 * / r2); auto.
Qed.
Hint Resolve rdiv5 .

Theorem rdiv3 r1 r2 r3 r4 :
 ~ r2 == 0 ->
 ~ r4 == 0 ->
 r1 / r2 - r3 / r4 == (r1 * r4 -  r3 * r2) / (r2 * r4).
Proof.
intros H2 H4.
assert (~ r2 * r4 == 0) by (apply field_is_integral_domain; trivial).
transitivity (r1 / r2 + - (r3 / r4)); auto.
transitivity (r1 / r2 + - r3 / r4); auto.
transitivity ((r1 * r4 + - r3 * r2) / (r2 * r4)).
apply rdiv2; auto.
f_equiv.
transitivity (r1 * r4 + - (r3 * r2)); auto.
Qed.


Theorem rdiv3b:
 forall r1 r2 r3 r4 r5,
 ~ (r2 * r5) == 0 ->
 ~ (r4 * r5) == 0 ->
 r1 / (r2*r5) - r3 / (r4*r5) == (r1 * r4 - r3 * r2) / (r2 * (r4 * r5)).
Proof.
intros r1 r2 r3 r4 r5 H H0.
transitivity (r1 / (r2 * r5) + - (r3 / (r4 * r5))); auto.
transitivity (r1 / (r2 * r5) + - r3 / (r4 * r5)); auto.
transitivity ((r1 * r4 + - r3 * r2) / (r2 * (r4 * r5))).
apply rdiv2b; auto; try ring.
apply (SRdiv_ext); auto.
transitivity (r1 * r4 + - (r3 * r2)); symmetry; auto.
Qed.

Theorem rdiv6:
 forall r1 r2,
 ~ r1 == 0 -> ~ r2 == 0 ->  / (r1 / r2) == r2 / r1.
intros r1 r2 H H0.
assert (~ r1 / r2 == 0) as Hk.
 intros H1; case H.
   transitivity (r2 * (r1 / r2)); auto.
   rewrite H1;  ring.
 apply rmul_reg_l with (r1 / r2); auto.
   transitivity (/ (r1 / r2) * (r1 / r2)); auto.
   transitivity 1; auto.
   repeat rewrite rdiv_def.
   transitivity (/ r1 * r1 * (/ r2 * r2)); [ idtac |  ring ].
   repeat rewrite rinv_l; auto.
Qed.
Hint Resolve rdiv6 .

 Theorem rdiv4:
 forall r1 r2 r3 r4,
 ~ r2 == 0 ->
 ~ r4 == 0 ->
 (r1 / r2) * (r3 / r4) == (r1 * r3) / (r2 * r4).
Proof.
intros r1 r2 r3 r4 H H0.
assert (~ r2 * r4 == 0) by (apply field_is_integral_domain; trivial).
apply rmul_reg_l with (r2 * r4); trivial.
rewrite rdiv_simpl; trivial.
transitivity (r2 * (r1 / r2) * (r4 * (r3 / r4))); [  ring | idtac ].
repeat rewrite rdiv_simpl; trivial.
Qed.

 Theorem rdiv4b:
 forall r1 r2 r3 r4 r5 r6,
 ~ r2 * r5 == 0 ->
 ~ r4 * r6 == 0 ->
 ((r1 * r6) / (r2 * r5)) * ((r3 * r5) / (r4 * r6)) == (r1 * r3) / (r2 * r4).
Proof.
intros r1 r2 r3 r4 r5 r6 H H0.
rewrite rdiv4; auto.
transitivity ((r5 * r6) * (r1 * r3) / ((r5 * r6) * (r2 * r4))).
apply SRdiv_ext; ring.
assert (HH: ~ r5*r6 == 0).
  apply field_is_integral_domain.
    intros H1; case H; rewrite H1; ring.
    intros H1; case H0; rewrite H1; ring.
rewrite <- rdiv4 ; auto.
  rewrite rdiv_r_r; auto.

  apply field_is_integral_domain.
    intros H1; case H; rewrite H1; ring.
    intros H1; case H0; rewrite H1; ring.
Qed.


Theorem rdiv7:
 forall r1 r2 r3 r4,
 ~ r2 == 0 ->
 ~ r3 == 0 ->
 ~ r4 == 0 ->
 (r1 / r2) / (r3 / r4) == (r1 * r4) / (r2 * r3).
Proof.
intros.
rewrite (rdiv_def (r1 / r2)).
rewrite rdiv6; trivial.
apply rdiv4; trivial.
Qed.

Theorem rdiv7b:
 forall r1 r2 r3 r4 r5 r6,
 ~ r2 * r6 == 0 ->
 ~ r3 * r5 == 0 ->
 ~ r4 * r6 == 0 ->
 ((r1 * r5) / (r2 * r6)) / ((r3 * r5) / (r4 * r6)) == (r1 * r4) / (r2 * r3).
Proof.
intros.
rewrite rdiv7; auto.
transitivity ((r5 * r6) * (r1 * r4) / ((r5 * r6) * (r2 * r3))).
apply SRdiv_ext; ring.
assert (HH: ~ r5*r6 == 0).
  apply field_is_integral_domain.
    intros H2; case H0; rewrite H2; ring.
    intros H2; case H1; rewrite H2; ring.
rewrite <- rdiv4 ; auto.
rewrite rdiv_r_r; auto.
  apply field_is_integral_domain.
    intros H2; case H; rewrite H2; ring.
    intros H2; case H0; rewrite H2; ring.
Qed.


Theorem rdiv8: forall r1 r2, ~ r2 == 0 -> r1 == 0 ->  r1 / r2 == 0.
intros r1 r2 H H0.
transitivity (r1 * / r2); auto.
transitivity (0 * / r2); auto.
Qed.


Theorem cross_product_eq : forall r1 r2 r3 r4,
  ~ r2 == 0 -> ~ r4 == 0 -> r1 * r4 == r3 * r2 -> r1 / r2 == r3 / r4.
intros.
transitivity (r1 / r2 * (r4 / r4)).
 rewrite rdiv_r_r; trivial.
   symmetry .
   apply (ARmul_1_r Rsth ARth).
 rewrite rdiv4; trivial.
   rewrite H1.
   rewrite (ARmul_comm ARth r2 r4).
   rewrite <- rdiv4; trivial.
   rewrite rdiv_r_r by trivial.
  apply (ARmul_1_r Rsth ARth).
Qed.

(***************************************************************************

                       Some equality test

  ***************************************************************************)

(* equality test *)
Fixpoint PExpr_eq (e1 e2 : PExpr C) {struct e1} : bool :=
 match e1, e2 with
   PEc c1, PEc c2 => ceqb c1 c2
  | PEX _ p1, PEX _ p2 => Pos.eqb p1 p2
  | PEadd e3 e5, PEadd e4 e6 => if PExpr_eq e3 e4 then PExpr_eq e5 e6 else false
  | PEsub e3 e5, PEsub e4 e6 => if PExpr_eq e3 e4 then PExpr_eq e5 e6 else false
  | PEmul e3 e5, PEmul e4 e6 => if PExpr_eq e3 e4 then PExpr_eq e5 e6 else false
  | PEopp e3, PEopp e4 => PExpr_eq e3 e4
  | PEpow e3 n3, PEpow e4 n4 => if N.eqb n3 n4 then PExpr_eq e3 e4 else false
  | _, _ => false
 end.

Add Morphism (pow_pos rmul) with signature req ==> eq ==> req as pow_morph.
intros x y H p;induction p as [p IH| p IH|];simpl;auto;ring[IH].
Qed.

Add Morphism (pow_N rI rmul) with signature req ==> eq ==> req as pow_N_morph.
intros x y H [|p];simpl;auto. apply pow_morph;trivial.
Qed.

Theorem PExpr_eq_semi_correct:
 forall l e1 e2, PExpr_eq e1 e2 = true ->  NPEeval l e1 == NPEeval l e2.
intros l e1; elim e1.
intros c1; intros e2; elim e2; simpl; (try (intros; discriminate)).
intros c2; apply (morph_eq CRmorph).
intros p1; intros e2; elim e2; simpl; (try (intros; discriminate)).
intros p2; case Pos.eqb_spec; intros; now subst.
intros e3 rec1 e5 rec2 e2; case e2; simpl; (try (intros; discriminate)).
intros e4 e6; generalize (rec1 e4); case (PExpr_eq e3 e4);
 (try (intros; discriminate)); generalize (rec2 e6); case (PExpr_eq e5 e6);
 (try (intros; discriminate)); auto.
intros e3 rec1 e5 rec2 e2; case e2; simpl; (try (intros; discriminate)).
intros e4 e6; generalize (rec1 e4); case (PExpr_eq e3 e4);
 (try (intros; discriminate)); generalize (rec2 e6); case (PExpr_eq e5 e6);
 (try (intros; discriminate)); auto.
intros e3 rec1 e5 rec2 e2; case e2; simpl; (try (intros; discriminate)).
intros e4 e6; generalize (rec1 e4); case (PExpr_eq e3 e4);
 (try (intros; discriminate)); generalize (rec2 e6); case (PExpr_eq e5 e6);
 (try (intros; discriminate)); auto.
intros e3 rec e2; (case e2; simpl; (try (intros; discriminate))).
intros e4; generalize (rec e4); case (PExpr_eq e3 e4);
 (try (intros; discriminate)); auto.
intros e3 rec n3 e2;(case e2;simpl;(try (intros;discriminate))).
intros e4 n4; case N.eqb_spec; try discriminate; intros EQ H; subst.
repeat rewrite  pow_th.(rpow_pow_N). rewrite (rec _ H);auto.
Qed.

(* add *)
Definition NPEadd e1 e2 :=
  match e1, e2 with
    PEc c1, PEc c2 => PEc (cadd c1 c2)
  | PEc c, _ => if ceqb c cO then e2 else PEadd e1 e2
  |  _, PEc c => if ceqb c cO then e1 else PEadd e1 e2
    (* Peut t'on factoriser ici ??? *)
  | _, _ => PEadd e1 e2
  end.

Theorem NPEadd_correct:
 forall l e1 e2, NPEeval l (NPEadd e1 e2) == NPEeval l (PEadd e1 e2).
Proof.
intros l e1 e2.
destruct e1; destruct e2; simpl; try reflexivity; try apply ceqb_rect;
 try (intro eq_c; rewrite eq_c); simpl;try apply eq_refl;
 try (ring [(morph0 CRmorph)]).
 apply (morph_add CRmorph).
Qed.

Definition NPEpow x n :=
  match n with
  | N0 => PEc cI
  | Npos p =>
    if Pos.eqb p xH then x else
    match x with
    | PEc c =>
      if ceqb c cI then PEc cI else if ceqb c cO then PEc cO else PEc (pow_pos cmul c p)
    | _ => PEpow x n
    end
  end.

Theorem NPEpow_correct : forall l e n,
  NPEeval l (NPEpow e n) == NPEeval l (PEpow e n).
Proof.
 destruct n;simpl.
 rewrite pow_th.(rpow_pow_N);simpl;auto.
 fold (p =? 1)%positive.
 case Pos.eqb_spec; intros H; (rewrite H || clear H).
 now rewrite  pow_th.(rpow_pow_N).
 destruct e;simpl;auto.
 repeat apply ceqb_rect;simpl;intros;rewrite pow_th.(rpow_pow_N);simpl.
 symmetry;induction p;simpl;trivial; ring [IHp H CRmorph.(morph1)].
 symmetry; induction p;simpl;trivial;ring [IHp CRmorph.(morph0)].
 induction p;simpl;auto;repeat rewrite CRmorph.(morph_mul);ring [IHp].
Qed.

(* mul *)
Fixpoint NPEmul (x y : PExpr C) {struct x} : PExpr C :=
  match x, y with
    PEc c1, PEc c2 => PEc (cmul c1 c2)
  | PEc c, _ =>
      if ceqb c cI then y else if ceqb c cO then PEc cO else PEmul x y
  |  _, PEc c =>
      if ceqb c cI then x else if ceqb c cO then PEc cO else PEmul x y
  | PEpow e1 n1, PEpow e2 n2 =>
      if N.eqb n1 n2 then NPEpow (NPEmul e1 e2) n1 else PEmul x y
  | _, _ => PEmul x y
  end.

Lemma pow_pos_mul : forall x y p, pow_pos rmul (x * y) p == pow_pos rmul x p * pow_pos rmul y p.
induction p;simpl;auto;try ring [IHp].
Qed.

Theorem NPEmul_correct : forall l e1 e2,
  NPEeval l (NPEmul e1 e2) == NPEeval l (PEmul e1 e2).
induction e1;destruct e2; simpl;try reflexivity;
 repeat apply ceqb_rect;
 try (intro eq_c; rewrite eq_c); simpl; try reflexivity;
 try ring [(morph0 CRmorph) (morph1 CRmorph)].
 apply (morph_mul CRmorph).
case N.eqb_spec; intros H; try rewrite <- H; clear H.
rewrite NPEpow_correct. simpl.
repeat rewrite pow_th.(rpow_pow_N).
rewrite IHe1; destruct n;simpl;try ring.
apply pow_pos_mul.
simpl;auto.
Qed.

(* sub *)
Definition NPEsub e1 e2 :=
  match e1, e2 with
    PEc c1, PEc c2 => PEc (csub c1 c2)
  | PEc c, _ => if ceqb c cO then PEopp e2 else PEsub e1 e2
  |  _, PEc c => if ceqb c cO then e1 else PEsub e1 e2
     (* Peut-on factoriser ici *)
  | _, _ => PEsub e1 e2
  end.

Theorem NPEsub_correct:
 forall l e1 e2,  NPEeval l (NPEsub e1 e2) == NPEeval l (PEsub e1 e2).
intros l e1 e2.
destruct e1; destruct e2; simpl; try reflexivity; try apply ceqb_rect;
 try (intro eq_c; rewrite eq_c); simpl;
 try rewrite (morph0 CRmorph); try reflexivity;
 try (symmetry; apply rsub_0_l); try (symmetry; apply rsub_0_r).
apply (morph_sub CRmorph).
Qed.

(* opp *)
Definition NPEopp e1 :=
  match e1 with PEc c1 => PEc (copp c1) | _ => PEopp e1 end.

Theorem NPEopp_correct:
 forall l e1,  NPEeval l (NPEopp e1) == NPEeval l (PEopp e1).
intros l e1; case e1; simpl; auto.
intros; apply (morph_opp CRmorph).
Qed.

(* simplification *)
Fixpoint PExpr_simp (e : PExpr C) : PExpr C :=
 match e with
   PEadd e1 e2 => NPEadd (PExpr_simp e1) (PExpr_simp e2)
  | PEmul e1 e2 => NPEmul (PExpr_simp e1) (PExpr_simp e2)
  | PEsub e1 e2 => NPEsub (PExpr_simp e1) (PExpr_simp e2)
  | PEopp e1 => NPEopp (PExpr_simp e1)
  | PEpow e1 n1 => NPEpow (PExpr_simp e1) n1
  | _ => e
 end.

Theorem PExpr_simp_correct:
 forall l e,  NPEeval l (PExpr_simp e) == NPEeval l e.
intros l e; elim e; simpl; auto.
intros e1 He1 e2 He2.
transitivity (NPEeval l (PEadd (PExpr_simp e1) (PExpr_simp e2))); auto.
apply NPEadd_correct.
simpl; auto.
intros e1 He1 e2 He2.
transitivity (NPEeval l (PEsub (PExpr_simp e1) (PExpr_simp e2))); auto.
apply NPEsub_correct.
simpl; auto.
intros e1 He1 e2 He2.
transitivity (NPEeval l (PEmul (PExpr_simp e1) (PExpr_simp e2))); auto.
apply NPEmul_correct.
simpl; auto.
intros e1 He1.
transitivity (NPEeval l (PEopp (PExpr_simp e1))); auto.
apply NPEopp_correct.
simpl; auto.
intros e1 He1 n;simpl.
rewrite NPEpow_correct;simpl.
repeat rewrite pow_th.(rpow_pow_N).
rewrite He1;auto.
Qed.


(****************************************************************************

                               Datastructure

  ***************************************************************************)

(* The input: syntax of a field expression *)

Inductive FExpr : Type :=
   FEc: C ->  FExpr
 | FEX: positive ->  FExpr
 | FEadd: FExpr -> FExpr ->  FExpr
 | FEsub: FExpr -> FExpr ->  FExpr
 | FEmul: FExpr -> FExpr ->  FExpr
 | FEopp: FExpr ->  FExpr
 | FEinv: FExpr ->  FExpr
 | FEdiv: FExpr -> FExpr ->  FExpr
 | FEpow: FExpr -> N -> FExpr .

Fixpoint FEeval (l : list R) (pe : FExpr) {struct pe} : R :=
  match pe with
  | FEc c     => phi c
  | FEX x     => BinList.nth 0 x l
  | FEadd x y => FEeval l x + FEeval l y
  | FEsub x y => FEeval l x - FEeval l y
  | FEmul x y => FEeval l x * FEeval l y
  | FEopp x   => - FEeval l x
  | FEinv x   => / FEeval l x
  | FEdiv x y => FEeval l x / FEeval l y
  | FEpow x n => rpow (FEeval l x) (Cp_phi n)
  end.

Strategy expand [FEeval].

(* The result of the normalisation *)

Record linear : Type := mk_linear {
   num : PExpr C;
   denum : PExpr C;
   condition : list (PExpr C) }.

(***************************************************************************

                Semantics and properties of side condition

  ***************************************************************************)

Fixpoint PCond (l : list R) (le : list (PExpr C)) {struct le} : Prop :=
  match le with
  | nil => True
  | e1 :: nil => ~ req (NPEeval l e1) rO
  | e1 :: l1 => ~ req (NPEeval l e1) rO /\ PCond l l1
  end.

Theorem PCond_cons_inv_l :
   forall l a l1, PCond l (a::l1) ->  ~ NPEeval l a == 0.
intros l a l1 H.
destruct l1; simpl in H |- *; trivial.
destruct H; trivial.
Qed.

Theorem PCond_cons_inv_r : forall l a l1, PCond l (a :: l1) ->  PCond l l1.
intros l a l1 H.
destruct l1; simpl in H |- *; trivial.
destruct H; trivial.
Qed.

Theorem PCond_app_inv_l: forall l l1 l2, PCond l (l1 ++ l2) ->  PCond l l1.
intros l l1 l2; elim l1; simpl app.
 simpl; auto.
 destruct l0; simpl in *.
  destruct l2; firstorder.
  firstorder.
Qed.

Theorem PCond_app_inv_r: forall l l1 l2, PCond l (l1 ++ l2) ->  PCond l l2.
intros l l1 l2; elim l1; simpl app; auto.
intros a l0 H H0; apply H; apply PCond_cons_inv_r with ( 1 := H0 ).
Qed.

(* An unsatisfiable condition: issued when a division by zero is detected *)
Definition absurd_PCond := cons (PEc cO) nil.

Lemma absurd_PCond_bottom : forall l, ~ PCond l absurd_PCond.
unfold absurd_PCond; simpl.
red; intros.
apply H.
apply (morph0 CRmorph).
Qed.

(***************************************************************************

                               Normalisation

  ***************************************************************************)

Fixpoint isIn (e1:PExpr C)  (p1:positive)
                      (e2:PExpr C)  (p2:positive) {struct e2}: option (N * PExpr C) :=
  match e2 with
  | PEmul e3 e4 =>
       match isIn e1 p1 e3 p2 with
       | Some (N0, e5) => Some (N0, NPEmul e5 (NPEpow e4 (Npos p2)))
       | Some (Npos p, e5) =>
          match isIn e1 p e4 p2 with
          | Some (n, e6) => Some (n, NPEmul e5 e6)
          | None => Some (Npos p, NPEmul e5 (NPEpow e4 (Npos p2)))
          end
       | None =>
         match isIn e1 p1 e4 p2 with
         | Some (n, e5) => Some (n,NPEmul (NPEpow e3 (Npos p2)) e5)
         | None => None
         end
       end
  | PEpow e3 N0 => None
  | PEpow e3 (Npos p3) => isIn e1 p1 e3 (Pos.mul p3 p2)
  | _ =>
     if  PExpr_eq e1 e2 then
         match Z.pos_sub p1 p2 with
          | Zpos p => Some (Npos p, PEc cI)
          | Z0 => Some (N0, PEc cI)
          | Zneg p => Some (N0, NPEpow e2 (Npos p))
          end
     else None
   end.

 Definition ZtoN z := match z with Zpos p => Npos p | _ => N0 end.
 Definition NtoZ n := match n with Npos p => Zpos p | _ => Z0 end.

 Notation pow_pos_add :=
   (Ring_theory.pow_pos_add Rsth Reqe.(Rmul_ext) ARth.(ARmul_assoc)).

 Lemma Z_pos_sub_gt p q : (p > q)%positive ->
  Z.pos_sub p q = Zpos (p - q).
 Proof. intros; now apply Z.pos_sub_gt, Pos.gt_lt. Qed.

 Ltac simpl_pos_sub := rewrite ?Z_pos_sub_gt in * by assumption.

 Lemma isIn_correct_aux : forall l e1 e2 p1 p2,
  match
      (if  PExpr_eq e1 e2 then
         match Z.sub (Zpos p1) (Zpos p2) with
          | Zpos p => Some (Npos p, PEc cI)
          | Z0 => Some (N0, PEc cI)
          | Zneg p => Some (N0, NPEpow e2 (Npos p))
          end
     else None)
   with
   | Some(n, e3) =>
       NPEeval l (PEpow e2 (Npos p2)) ==
       NPEeval l (PEmul (PEpow e1 (ZtoN (Zpos p1 - NtoZ n))) e3) /\
       (Zpos p1 > NtoZ n)%Z
   |  _ => True
  end.
Proof.
  intros l e1 e2 p1 p2; generalize (PExpr_eq_semi_correct l e1 e2);
   case (PExpr_eq e1 e2); simpl; auto; intros H.
  rewrite Z.pos_sub_spec.
  case Pos.compare_spec;intros;simpl.
  - repeat rewrite pow_th.(rpow_pow_N);simpl. split. 2:reflexivity.
    subst. rewrite H by trivial. ring [ (morph1 CRmorph)].
  - fold (p2 - p1 =? 1)%positive.
    fold (NPEpow e2 (Npos (p2 - p1))).
    rewrite NPEpow_correct;simpl.
    repeat rewrite pow_th.(rpow_pow_N);simpl.
    rewrite H;trivial. split. 2:reflexivity.
    rewrite <- pow_pos_add. now rewrite Pos.add_comm, Pos.sub_add.
  - repeat rewrite pow_th.(rpow_pow_N);simpl.
    rewrite H;trivial.
    rewrite Z.pos_sub_gt by now apply Pos.sub_decr.
    replace (p1 - (p1 - p2))%positive with p2;
    [| rewrite Pos.sub_sub_distr, Pos.add_comm;
       auto using Pos.add_sub, Pos.sub_decr ].
    split.
    simpl. ring [ (morph1 CRmorph)].
    now apply Z.lt_gt, Pos.sub_decr.
Qed.

Lemma pow_pos_pow_pos : forall x p1 p2, pow_pos rmul (pow_pos rmul x p1) p2 == pow_pos rmul x (p1*p2).
induction p1;simpl;intros;repeat rewrite pow_pos_mul;repeat rewrite pow_pos_add;simpl.
ring [(IHp1 p2)]. ring [(IHp1 p2)]. auto.
Qed.


Theorem isIn_correct: forall l e1 p1 e2 p2,
  match isIn e1 p1 e2 p2 with
   | Some(n, e3) =>
       NPEeval l (PEpow e2 (Npos p2)) ==
       NPEeval l (PEmul (PEpow e1 (ZtoN (Zpos p1 - NtoZ n))) e3) /\
        (Zpos p1 > NtoZ n)%Z
   |  _ => True
  end.
Proof.
Opaque NPEpow.
intros l e1 p1 e2; generalize p1;clear p1;elim e2; intros;
  try (refine (isIn_correct_aux l e1 _ p1 p2);fail);simpl isIn.
generalize (H p1 p2);clear H;destruct (isIn e1 p1 p p2). destruct p3.
destruct n.
  simpl. rewrite NPEmul_correct. simpl; rewrite NPEpow_correct;simpl.
  repeat rewrite pow_th.(rpow_pow_N);simpl.
  rewrite pow_pos_mul;intros (H,H1);split;[ring[H]|trivial].
  generalize (H0 p4 p2);clear H0;destruct (isIn e1 p4 p0 p2). destruct p5.
  destruct n;simpl.
    rewrite NPEmul_correct;repeat rewrite pow_th.(rpow_pow_N);simpl.
    intros (H1,H2) (H3,H4).
    simpl_pos_sub. simpl in H3.
    rewrite pow_pos_mul. rewrite H1;rewrite H3.
    assert (pow_pos rmul (NPEeval l e1) (p1 - p4) * NPEeval l p3 *
        (pow_pos rmul (NPEeval l e1) p4 * NPEeval l p5) ==
        pow_pos rmul (NPEeval l e1) p4 * pow_pos rmul (NPEeval l e1) (p1 - p4) *
        NPEeval l p3 *NPEeval l p5) by ring. rewrite H;clear H.
   rewrite <- pow_pos_add.
   rewrite Pos.add_comm, Pos.sub_add by (now apply Z.gt_lt in H4).
   split. symmetry;apply ARth.(ARmul_assoc). reflexivity.
   repeat rewrite pow_th.(rpow_pow_N);simpl.
   intros (H1,H2) (H3,H4).
   simpl_pos_sub. simpl in H1, H3.
   assert (Zpos p1 > Zpos p6)%Z.
     apply Zgt_trans with (Zpos p4). exact H4. exact H2.
  simpl_pos_sub.
  split. 2:exact H.
  rewrite pow_pos_mul. simpl;rewrite H1;rewrite H3.
  assert (pow_pos rmul (NPEeval l e1) (p1 - p4) * NPEeval l p3 *
                (pow_pos rmul (NPEeval l e1) (p4 - p6) * NPEeval l p5) ==
             pow_pos rmul (NPEeval l e1) (p1 - p4) * pow_pos rmul (NPEeval l e1) (p4 - p6) *
                NPEeval l p3 * NPEeval l p5) by ring. rewrite H0;clear H0.
  rewrite <- pow_pos_add.
  replace (p1 - p4 + (p4 - p6))%positive with (p1 - p6)%positive.
 rewrite NPEmul_correct. simpl;ring.
  assert
     (Zpos p1 - Zpos p6 = Zpos p1 - Zpos p4 + (Zpos p4 - Zpos p6))%Z.
 change  ((Zpos p1 - Zpos p6)%Z = (Zpos p1 + (- Zpos p4) + (Zpos p4 +(- Zpos p6)))%Z).
 rewrite <- Z.add_assoc. rewrite (Z.add_assoc  (- Zpos p4)).
 simpl. rewrite Z.pos_sub_diag. simpl. reflexivity.
 unfold Z.sub, Z.opp in H0. simpl in H0.
  simpl_pos_sub. inversion H0; trivial.
 simpl. repeat rewrite pow_th.(rpow_pow_N).
 intros H1 (H2,H3). simpl_pos_sub.
 rewrite NPEmul_correct;simpl;rewrite NPEpow_correct;simpl.
 simpl in H2. rewrite pow_th.(rpow_pow_N);simpl.
 rewrite pow_pos_mul. split. ring [H2]. exact H3.
 generalize (H0 p1 p2);clear H0;destruct (isIn e1 p1 p0 p2). destruct p3.
 destruct n;simpl. rewrite NPEmul_correct;simpl;rewrite NPEpow_correct;simpl.
 repeat rewrite pow_th.(rpow_pow_N);simpl.
 intros (H1,H2);split;trivial. rewrite pow_pos_mul;ring [H1].
 rewrite NPEmul_correct;simpl;rewrite NPEpow_correct;simpl.
 repeat rewrite pow_th.(rpow_pow_N);simpl. rewrite pow_pos_mul.
 intros (H1, H2);rewrite H1;split.
   simpl_pos_sub. simpl in H1;ring [H1]. trivial.
 trivial.
 destruct n. trivial.
 generalize (H p1 (p0*p2)%positive);clear H;destruct (isIn e1 p1 p (p0*p2)). destruct p3.
 destruct n;simpl. repeat rewrite pow_th.(rpow_pow_N). simpl.
 intros (H1,H2);split. rewrite pow_pos_pow_pos. trivial. trivial.
 repeat rewrite pow_th.(rpow_pow_N). simpl.
 intros (H1,H2);split;trivial.
 rewrite pow_pos_pow_pos;trivial.
 trivial.
Qed.

Record rsplit : Type := mk_rsplit {
   rsplit_left : PExpr C;
   rsplit_common : PExpr C;
   rsplit_right : PExpr C}.

(* Stupid name clash *)
Notation left := rsplit_left.
Notation right := rsplit_right.
Notation common := rsplit_common.

Fixpoint split_aux (e1: PExpr C) (p:positive) (e2:PExpr C) {struct e1}: rsplit :=
  match e1 with
  | PEmul e3 e4 =>
      let r1 := split_aux e3 p e2 in
      let r2 := split_aux e4 p (right r1) in
          mk_rsplit (NPEmul (left r1) (left r2))
                    (NPEmul (common r1) (common r2))
                    (right r2)
  | PEpow e3 N0 => mk_rsplit (PEc cI) (PEc cI) e2
  | PEpow e3 (Npos p3) => split_aux e3 (Pos.mul p3 p) e2
  | _ =>
       match isIn e1 p e2 xH with
       | Some (N0,e3) => mk_rsplit (PEc cI) (NPEpow e1 (Npos p)) e3
       | Some (Npos q, e3) => mk_rsplit (NPEpow e1 (Npos q)) (NPEpow e1 (Npos (p - q))) e3
       | None => mk_rsplit (NPEpow e1 (Npos p)) (PEc cI) e2
       end
  end.

Lemma split_aux_correct_1 : forall l e1 p e2,
  let res :=  match isIn e1 p e2 xH with
       | Some (N0,e3) => mk_rsplit (PEc cI) (NPEpow e1 (Npos p)) e3
       | Some (Npos q, e3) => mk_rsplit (NPEpow e1 (Npos q)) (NPEpow e1 (Npos (p - q))) e3
       | None => mk_rsplit (NPEpow e1  (Npos p)) (PEc cI) e2
       end in
       NPEeval l (PEpow e1 (Npos p)) == NPEeval l (NPEmul (left res) (common res))
   /\
       NPEeval l e2 == NPEeval l (NPEmul (right res) (common res)).
Proof.
 intros. unfold res;clear res; generalize (isIn_correct l e1 p e2 xH).
 destruct (isIn e1 p e2 1). destruct p0.
 Opaque NPEpow NPEmul.
  destruct n;simpl;
    (repeat rewrite NPEmul_correct;simpl;
     repeat rewrite NPEpow_correct;simpl;
     repeat rewrite pow_th.(rpow_pow_N);simpl).
  intros (H, Hgt);split;try ring [H CRmorph.(morph1)].
  intros (H, Hgt). simpl_pos_sub. simpl in H;split;try ring [H].
  apply Z.gt_lt in Hgt.
  now rewrite <- pow_pos_add, Pos.add_comm, Pos.sub_add.
  simpl;intros. repeat rewrite NPEmul_correct;simpl.
  rewrite NPEpow_correct;simpl. split;ring [CRmorph.(morph1)].
Qed.

Theorem split_aux_correct: forall l e1 p e2,
  NPEeval l (PEpow e1 (Npos p)) ==
       NPEeval l (NPEmul (left (split_aux e1 p e2)) (common (split_aux e1 p e2)))
/\
  NPEeval l  e2 == NPEeval l (NPEmul (right (split_aux e1 p e2))
                                   (common (split_aux e1 p e2))).
Proof.
intros l; induction e1;intros k e2; try refine (split_aux_correct_1 l _ k e2);simpl.
generalize (IHe1_1 k e2); clear IHe1_1.
generalize (IHe1_2 k (rsplit_right (split_aux e1_1 k e2))); clear IHe1_2.
simpl. repeat (rewrite NPEmul_correct;simpl).
repeat rewrite pow_th.(rpow_pow_N);simpl.
intros (H1,H2) (H3,H4);split.
rewrite pow_pos_mul. rewrite H1;rewrite H3. ring.
rewrite H4;rewrite H2;ring.
destruct n;simpl.
split. repeat rewrite pow_th.(rpow_pow_N);simpl.
rewrite NPEmul_correct. simpl.
 induction k;simpl;try ring [CRmorph.(morph1)]; ring [IHk CRmorph.(morph1)].
 rewrite NPEmul_correct;simpl. ring [CRmorph.(morph1)].
generalize (IHe1 (p*k)%positive e2);clear IHe1;simpl.
repeat rewrite NPEmul_correct;simpl.
repeat rewrite pow_th.(rpow_pow_N);simpl.
rewrite pow_pos_pow_pos. intros [H1 H2];split;ring [H1 H2].
Qed.

Definition split e1 e2 := split_aux e1 xH e2.

Theorem split_correct_l: forall l e1 e2,
  NPEeval l e1 == NPEeval l (NPEmul (left (split e1 e2))
                                   (common (split e1 e2))).
Proof.
intros l e1 e2; case (split_aux_correct l e1 xH e2);simpl.
rewrite pow_th.(rpow_pow_N);simpl;auto.
Qed.

Theorem split_correct_r: forall l e1 e2,
  NPEeval l e2 == NPEeval l (NPEmul (right (split e1 e2))
                                   (common (split e1 e2))).
Proof.
intros l e1 e2; case (split_aux_correct l e1 xH e2);simpl;auto.
Qed.

Fixpoint Fnorm (e : FExpr) : linear :=
  match e with
  | FEc c => mk_linear (PEc c) (PEc cI) nil
  | FEX x => mk_linear (PEX C x) (PEc cI) nil
  | FEadd e1 e2 =>
      let x := Fnorm e1 in
      let y := Fnorm e2 in
      let s := split (denum x) (denum y) in
      mk_linear
        (NPEadd (NPEmul (num x) (right s)) (NPEmul (num y) (left s)))
        (NPEmul (left s) (NPEmul (right s) (common s)))
        (condition x ++ condition y)

  | FEsub e1 e2 =>
      let x := Fnorm e1 in
      let y := Fnorm e2 in
      let s := split (denum x) (denum y) in
      mk_linear
        (NPEsub (NPEmul (num x) (right s)) (NPEmul (num y) (left s)))
        (NPEmul (left s) (NPEmul (right s) (common s)))
        (condition x ++ condition y)
  | FEmul e1 e2 =>
      let x := Fnorm e1 in
      let y := Fnorm e2 in
      let s1 := split (num x) (denum y) in
      let s2 := split (num y) (denum x) in
      mk_linear (NPEmul (left s1) (left s2))
        (NPEmul (right s2) (right s1))
        (condition x ++ condition y)
  | FEopp e1 =>
      let x := Fnorm e1 in
      mk_linear (NPEopp (num x)) (denum x) (condition x)
  | FEinv e1 =>
      let x := Fnorm e1 in
      mk_linear (denum x) (num x) (num x :: condition x)
  | FEdiv e1 e2 =>
      let x := Fnorm e1 in
      let y := Fnorm e2 in
      let s1 := split (num x) (num y) in
      let s2 := split (denum x) (denum y) in
      mk_linear (NPEmul (left s1) (right s2))
        (NPEmul (left s2) (right s1))
        (num y :: condition x ++ condition y)
  | FEpow e1 n =>
      let x := Fnorm e1 in
      mk_linear (NPEpow (num x) n) (NPEpow (denum x) n) (condition x)
  end.


(* Example *)
(*
Eval compute
   in (Fnorm
        (FEdiv
          (FEc cI)
          (FEadd (FEinv (FEX xH%positive)) (FEinv (FEX (xO xH)%positive))))).
*)

 Lemma pow_pos_not_0 : forall x, ~x==0 -> forall p, ~pow_pos rmul x p == 0.
Proof.
 induction p;simpl.
  intro Hp;assert (H1 := @rmul_reg_l _ (pow_pos rmul x p * pow_pos rmul x p) 0 H).
  apply IHp.
  rewrite (@rmul_reg_l _ (pow_pos rmul x p)  0 IHp).
  reflexivity.
  rewrite H1. ring. rewrite Hp;ring.
  intro Hp;apply IHp. rewrite (@rmul_reg_l _ (pow_pos rmul x p)  0 IHp).
  reflexivity. rewrite Hp;ring. trivial.
Qed.

Theorem Pcond_Fnorm:
 forall l e,
 PCond l (condition (Fnorm e)) ->  ~ NPEeval l (denum (Fnorm e)) == 0.
intros l e; elim e.
 simpl; intros _ _; rewrite (morph1 CRmorph); exact rI_neq_rO.
 simpl; intros _ _; rewrite (morph1 CRmorph); exact rI_neq_rO.
 intros e1 Hrec1 e2 Hrec2 Hcond.
   simpl condition in Hcond.
   simpl denum.
   rewrite NPEmul_correct.
   simpl.
   apply field_is_integral_domain.
   intros HH; case Hrec1; auto.
     apply PCond_app_inv_l with (1 := Hcond).
   rewrite (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2))).
   rewrite NPEmul_correct; simpl; rewrite HH; ring.
   intros HH; case Hrec2; auto.
     apply PCond_app_inv_r with (1 := Hcond).
   rewrite (split_correct_r l (denum (Fnorm e1)) (denum (Fnorm e2))); auto.
 intros e1 Hrec1 e2 Hrec2 Hcond.
   simpl condition in Hcond.
   simpl denum.
   rewrite NPEmul_correct.
   simpl.
   apply field_is_integral_domain.
   intros HH; case Hrec1; auto.
     apply PCond_app_inv_l with (1 := Hcond).
   rewrite (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2))).
   rewrite NPEmul_correct; simpl; rewrite HH; ring.
   intros HH; case Hrec2; auto.
     apply PCond_app_inv_r with (1 := Hcond).
   rewrite (split_correct_r l (denum (Fnorm e1)) (denum (Fnorm e2))); auto.
 intros e1 Hrec1 e2 Hrec2 Hcond.
   simpl condition in Hcond.
   simpl denum.
   rewrite NPEmul_correct.
   simpl.
   apply field_is_integral_domain.
  intros HH; apply Hrec1.
    apply PCond_app_inv_l with (1 := Hcond).
    rewrite (split_correct_r l (num (Fnorm e2)) (denum (Fnorm e1))).
    rewrite NPEmul_correct; simpl; rewrite HH; ring.
  intros HH; apply Hrec2.
    apply PCond_app_inv_r with (1 := Hcond).
    rewrite (split_correct_r l (num (Fnorm e1)) (denum (Fnorm e2))).
    rewrite NPEmul_correct; simpl; rewrite HH; ring.
 intros e1 Hrec1 Hcond.
   simpl condition in Hcond.
   simpl denum.
   auto.
 intros e1 Hrec1 Hcond.
   simpl condition in Hcond.
   simpl denum.
   apply PCond_cons_inv_l with (1:=Hcond).
 intros e1 Hrec1 e2 Hrec2 Hcond.
   simpl condition in Hcond.
   simpl denum.
   rewrite NPEmul_correct.
   simpl.
   apply field_is_integral_domain.
    intros HH; apply Hrec1.
    specialize PCond_cons_inv_r with (1:=Hcond); intro Hcond1.
    apply PCond_app_inv_l with (1 := Hcond1).
    rewrite (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2))).
    rewrite NPEmul_correct; simpl; rewrite HH; ring.
    intros HH; apply PCond_cons_inv_l with (1:=Hcond).
    rewrite (split_correct_r l (num (Fnorm e1)) (num (Fnorm e2))).
    rewrite NPEmul_correct; simpl; rewrite HH; ring.
 simpl;intros e1 Hrec1 n Hcond.
  rewrite NPEpow_correct.
  simpl;rewrite pow_th.(rpow_pow_N).
  destruct n;simpl;intros.
  apply AFth.(AF_1_neq_0). apply pow_pos_not_0;auto.
Qed.
Hint Resolve Pcond_Fnorm.


(***************************************************************************

                       Main theorem

  ***************************************************************************)

Theorem Fnorm_FEeval_PEeval:
 forall l fe,
 PCond l (condition (Fnorm fe)) ->
 FEeval l fe == NPEeval l (num (Fnorm fe)) / NPEeval l (denum (Fnorm fe)).
Proof.
intros l fe; elim fe; simpl.
intros c H; rewrite CRmorph.(morph1); apply rdiv1.
intros p H; rewrite CRmorph.(morph1); apply rdiv1.
intros e1 He1 e2 He2 HH.
assert (HH1: PCond l (condition (Fnorm e1))).
apply PCond_app_inv_l with ( 1 := HH ).
assert (HH2: PCond l (condition (Fnorm e2))).
apply PCond_app_inv_r with ( 1 := HH ).
rewrite (He1 HH1); rewrite (He2 HH2).
rewrite NPEadd_correct; simpl.
repeat rewrite NPEmul_correct; simpl.
generalize (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2)))
   (split_correct_r l (denum (Fnorm e1)) (denum (Fnorm e2))).
repeat rewrite NPEmul_correct; simpl.
intros U1 U2; rewrite U1; rewrite U2.
apply rdiv2b; auto.
  rewrite <- U1; auto.
  rewrite <- U2; auto.

intros e1 He1 e2 He2 HH.
assert (HH1: PCond l (condition (Fnorm e1))).
apply PCond_app_inv_l with ( 1 := HH ).
assert (HH2: PCond l (condition (Fnorm e2))).
apply PCond_app_inv_r with ( 1 := HH ).
rewrite (He1 HH1); rewrite (He2 HH2).
rewrite NPEsub_correct; simpl.
repeat rewrite NPEmul_correct; simpl.
generalize (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2)))
   (split_correct_r l (denum (Fnorm e1)) (denum (Fnorm e2))).
repeat rewrite NPEmul_correct; simpl.
intros U1 U2; rewrite U1; rewrite U2.
apply rdiv3b; auto.
  rewrite <- U1; auto.
  rewrite <- U2; auto.

intros e1 He1 e2 He2 HH.
assert (HH1: PCond l (condition (Fnorm e1))).
apply PCond_app_inv_l with ( 1 := HH ).
assert (HH2: PCond l (condition (Fnorm e2))).
apply PCond_app_inv_r with ( 1 := HH ).
rewrite (He1 HH1); rewrite (He2 HH2).
repeat rewrite NPEmul_correct; simpl.
generalize (split_correct_l l (num (Fnorm e1)) (denum (Fnorm e2)))
   (split_correct_r l (num (Fnorm e1)) (denum (Fnorm e2)))
   (split_correct_l l (num (Fnorm e2)) (denum (Fnorm e1)))
   (split_correct_r l (num (Fnorm e2)) (denum (Fnorm e1))).
repeat rewrite NPEmul_correct; simpl.
intros U1 U2 U3 U4; rewrite U1; rewrite U2; rewrite U3;
  rewrite U4; simpl.
apply rdiv4b; auto.
  rewrite <- U4; auto.
  rewrite <- U2; auto.

intros e1 He1 HH.
rewrite NPEopp_correct; simpl; rewrite (He1 HH); apply rdiv5; auto.

intros e1 He1 HH.
assert (HH1: PCond l (condition (Fnorm e1))).
apply PCond_cons_inv_r with ( 1 := HH ).
rewrite (He1 HH1); apply rdiv6; auto.
apply PCond_cons_inv_l with ( 1 := HH ).

intros e1 He1 e2 He2 HH.
assert (HH1: PCond l (condition (Fnorm e1))).
apply PCond_app_inv_l with (condition (Fnorm e2)).
apply PCond_cons_inv_r with ( 1 := HH ).
assert (HH2: PCond l (condition (Fnorm e2))).
apply PCond_app_inv_r with (condition (Fnorm e1)).
apply PCond_cons_inv_r with ( 1 := HH ).
rewrite (He1 HH1); rewrite (He2 HH2).
repeat rewrite NPEmul_correct;simpl.
generalize (split_correct_l l (num (Fnorm e1)) (num (Fnorm e2)))
   (split_correct_r l (num (Fnorm e1)) (num (Fnorm e2)))
   (split_correct_l l (denum (Fnorm e1)) (denum (Fnorm e2)))
   (split_correct_r l (denum (Fnorm e1)) (denum (Fnorm e2))).
repeat rewrite NPEmul_correct; simpl.
intros U1 U2 U3 U4; rewrite U1; rewrite U2; rewrite U3;
  rewrite U4; simpl.
apply rdiv7b; auto.
  rewrite <- U3; auto.
  rewrite <- U2; auto.
apply PCond_cons_inv_l with ( 1 := HH ).
  rewrite <- U4; auto.

intros e1 He1 n Hcond;assert (He1' := He1 Hcond);clear He1.
repeat rewrite NPEpow_correct;simpl;repeat rewrite pow_th.(rpow_pow_N).
rewrite He1';clear He1'.
destruct n;simpl. apply rdiv1.
generalize (NPEeval l (num (Fnorm e1))) (NPEeval l (denum (Fnorm e1)))
  (Pcond_Fnorm _ _ Hcond).
intros r r0 Hdiff;induction p;simpl.
repeat (rewrite <- rdiv4;trivial).
rewrite IHp. reflexivity.
apply pow_pos_not_0;trivial.
apply pow_pos_not_0;trivial.
intro Hp. apply (pow_pos_not_0 Hdiff  p).
rewrite  (@rmul_reg_l (pow_pos rmul r0 p) (pow_pos rmul r0 p)  0).
 reflexivity. apply pow_pos_not_0;trivial. ring [Hp].
rewrite <- rdiv4;trivial.
rewrite IHp;reflexivity.
apply pow_pos_not_0;trivial. apply pow_pos_not_0;trivial.
reflexivity.
Qed.

Theorem Fnorm_crossproduct:
 forall l fe1 fe2,
 let nfe1 := Fnorm fe1 in
 let nfe2 := Fnorm fe2 in
 NPEeval l (PEmul (num nfe1) (denum nfe2)) ==
 NPEeval l (PEmul (num nfe2) (denum nfe1)) ->
 PCond l (condition nfe1 ++ condition nfe2) ->
 FEeval l fe1 == FEeval l fe2.
intros l fe1 fe2 nfe1 nfe2 Hcrossprod Hcond; subst nfe1 nfe2.
rewrite Fnorm_FEeval_PEeval by
 apply PCond_app_inv_l with (1 := Hcond).
 rewrite Fnorm_FEeval_PEeval by
  apply PCond_app_inv_r with (1 := Hcond).
  apply cross_product_eq; trivial.
   apply Pcond_Fnorm.
     apply PCond_app_inv_l with (1 := Hcond).
   apply Pcond_Fnorm.
     apply PCond_app_inv_r with (1 := Hcond).
Qed.

(* Correctness lemmas of reflexive tactics *)
Notation Ninterp_PElist := (interp_PElist rO radd rmul rsub ropp req phi Cp_phi rpow).
Notation Nmk_monpol_list := (mk_monpol_list cO cI cadd cmul csub copp ceqb cdiv).

Theorem Fnorm_correct:
 forall n l lpe fe,
  Ninterp_PElist l lpe ->
  Peq ceqb (Nnorm n (Nmk_monpol_list lpe) (num (Fnorm fe))) (Pc cO) = true ->
  PCond l (condition (Fnorm fe)) ->  FEeval l fe == 0.
intros n l lpe fe Hlpe H H1;
 apply eq_trans with (1 := Fnorm_FEeval_PEeval l fe H1).
apply rdiv8; auto.
transitivity (NPEeval l (PEc cO)); auto.
rewrite (norm_subst_ok Rsth Reqe ARth CRmorph pow_th cdiv_th n l lpe);auto.
change (NPEeval l (PEc cO)) with (Pphi 0 radd rmul phi l (Pc cO)).
apply (Peq_ok Rsth Reqe CRmorph);auto.
simpl. apply (morph0 CRmorph); auto.
Qed.

(* simplify a field expression into a fraction *)
(* TODO: simplify when den is constant... *)
Definition display_linear l num den :=
  NPphi_dev l num / NPphi_dev l den.

Definition display_pow_linear l num den :=
  NPphi_pow l num / NPphi_pow l den.

Theorem Field_rw_correct :
 forall n lpe l,
   Ninterp_PElist l lpe ->
   forall lmp, Nmk_monpol_list lpe = lmp ->
   forall fe nfe, Fnorm fe = nfe ->
   PCond l (condition nfe) ->
   FEeval l fe == display_linear l (Nnorm n lmp (num nfe)) (Nnorm n lmp (denum nfe)).
Proof.
  intros n lpe l Hlpe lmp lmp_eq fe nfe eq_nfe H; subst nfe lmp.
  apply eq_trans with (1 := Fnorm_FEeval_PEeval _ _ H).
  unfold display_linear; apply SRdiv_ext;
  eapply (ring_rw_correct Rsth Reqe ARth CRmorph);eauto.
Qed.

Theorem Field_rw_pow_correct :
 forall n lpe l,
   Ninterp_PElist l lpe ->
   forall lmp, Nmk_monpol_list lpe = lmp ->
   forall fe nfe, Fnorm fe = nfe ->
   PCond l (condition nfe) ->
   FEeval l fe == display_pow_linear l (Nnorm n lmp (num nfe)) (Nnorm n lmp (denum nfe)).
Proof.
  intros n lpe l Hlpe lmp lmp_eq fe nfe eq_nfe H; subst nfe lmp.
  apply eq_trans with (1 := Fnorm_FEeval_PEeval _ _ H).
  unfold display_pow_linear; apply SRdiv_ext;
  eapply (ring_rw_pow_correct Rsth Reqe ARth CRmorph);eauto.
Qed.

Theorem Field_correct :
 forall n l lpe fe1 fe2, Ninterp_PElist l lpe ->
 forall lmp, Nmk_monpol_list lpe = lmp ->
 forall nfe1, Fnorm fe1 = nfe1 ->
 forall nfe2, Fnorm fe2 = nfe2 ->
 Peq ceqb (Nnorm n lmp (PEmul (num nfe1) (denum nfe2)))
          (Nnorm n lmp (PEmul (num nfe2) (denum nfe1))) = true ->
 PCond l (condition nfe1 ++ condition nfe2) ->
 FEeval l fe1 == FEeval l fe2.
Proof.
intros n l lpe fe1 fe2 Hlpe lmp eq_lmp nfe1 eq1 nfe2 eq2 Hnorm Hcond; subst nfe1 nfe2 lmp.
apply Fnorm_crossproduct; trivial.
eapply (ring_correct Rsth Reqe ARth CRmorph); eauto.
Qed.

(* simplify a field equation : generate the crossproduct and simplify
   polynomials *)
Theorem Field_simplify_eq_old_correct :
 forall l fe1 fe2 nfe1 nfe2,
 Fnorm fe1 = nfe1 ->
 Fnorm fe2 = nfe2 ->
 NPphi_dev l (Nnorm O nil (PEmul (num nfe1) (denum nfe2))) ==
 NPphi_dev l (Nnorm O nil (PEmul (num nfe2) (denum nfe1))) ->
 PCond l (condition nfe1 ++ condition nfe2) ->
 FEeval l fe1 == FEeval l fe2.
Proof.
intros l fe1 fe2 nfe1 nfe2 eq1 eq2 Hcrossprod Hcond;  subst nfe1 nfe2.
apply Fnorm_crossproduct; trivial.
match goal with
 [ |- NPEeval l ?x == NPEeval l ?y] =>
    rewrite (ring_rw_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec
       O nil l I Logic.eq_refl x Logic.eq_refl);
    rewrite (ring_rw_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec
       O nil l I Logic.eq_refl y Logic.eq_refl)
 end.
trivial.
Qed.

Theorem Field_simplify_eq_correct :
 forall n l lpe fe1 fe2,
    Ninterp_PElist l lpe ->
 forall lmp, Nmk_monpol_list lpe = lmp ->
 forall nfe1, Fnorm fe1 = nfe1 ->
 forall nfe2, Fnorm fe2 = nfe2 ->
 forall den, split (denum nfe1) (denum nfe2) = den ->
 NPphi_dev l (Nnorm n lmp (PEmul (num nfe1) (right den))) ==
 NPphi_dev l (Nnorm n lmp (PEmul (num nfe2) (left den))) ->
 PCond l (condition nfe1 ++ condition nfe2) ->
 FEeval l fe1 == FEeval l fe2.
Proof.
intros n l lpe fe1 fe2 Hlpe lmp Hlmp nfe1 eq1 nfe2 eq2 den eq3 Hcrossprod Hcond;
  subst nfe1 nfe2 den lmp.
apply Fnorm_crossproduct; trivial.
simpl.
rewrite (split_correct_l l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
rewrite (split_correct_r l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
rewrite NPEmul_correct.
rewrite NPEmul_correct.
simpl.
repeat rewrite (ARmul_assoc ARth).
rewrite <-(
  let x := PEmul (num (Fnorm fe1))
                     (rsplit_right (split (denum (Fnorm fe1)) (denum (Fnorm fe2)))) in
ring_rw_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec n lpe l
        Hlpe Logic.eq_refl
        x Logic.eq_refl) in Hcrossprod.
rewrite <-(
  let x := (PEmul (num (Fnorm fe2))
                     (rsplit_left
                        (split (denum (Fnorm fe1)) (denum (Fnorm fe2))))) in
    ring_rw_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec n lpe l
        Hlpe Logic.eq_refl
        x Logic.eq_refl) in Hcrossprod.
simpl in Hcrossprod.
rewrite Hcrossprod.
reflexivity.
Qed.

Theorem Field_simplify_eq_pow_correct :
 forall n l lpe fe1 fe2,
    Ninterp_PElist l lpe ->
 forall lmp, Nmk_monpol_list lpe = lmp ->
 forall nfe1, Fnorm fe1 = nfe1 ->
 forall nfe2, Fnorm fe2 = nfe2 ->
 forall den, split (denum nfe1) (denum nfe2) = den ->
 NPphi_pow l (Nnorm n lmp (PEmul (num nfe1) (right den))) ==
 NPphi_pow l (Nnorm n lmp (PEmul (num nfe2) (left den))) ->
 PCond l (condition nfe1 ++ condition nfe2) ->
 FEeval l fe1 == FEeval l fe2.
Proof.
intros n l lpe fe1 fe2 Hlpe lmp Hlmp nfe1 eq1 nfe2 eq2 den eq3 Hcrossprod Hcond;
  subst nfe1 nfe2 den lmp.
apply Fnorm_crossproduct; trivial.
simpl.
rewrite (split_correct_l l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
rewrite (split_correct_r l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
rewrite NPEmul_correct.
rewrite NPEmul_correct.
simpl.
repeat rewrite (ARmul_assoc ARth).
rewrite <-(
  let x := PEmul (num (Fnorm fe1))
                     (rsplit_right (split (denum (Fnorm fe1)) (denum (Fnorm fe2)))) in
ring_rw_pow_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec n lpe l
        Hlpe Logic.eq_refl
        x Logic.eq_refl) in Hcrossprod.
rewrite <-(
  let x := (PEmul (num (Fnorm fe2))
                     (rsplit_left
                        (split (denum (Fnorm fe1)) (denum (Fnorm fe2))))) in
    ring_rw_pow_correct Rsth Reqe ARth CRmorph pow_th cdiv_th get_sign_spec n lpe l
        Hlpe Logic.eq_refl
        x Logic.eq_refl) in Hcrossprod.
simpl in Hcrossprod.
rewrite Hcrossprod.
reflexivity.
Qed.

Theorem Field_simplify_eq_pow_in_correct :
 forall n l lpe fe1 fe2,
    Ninterp_PElist l lpe ->
 forall lmp, Nmk_monpol_list lpe = lmp ->
 forall nfe1, Fnorm fe1 = nfe1 ->
 forall nfe2, Fnorm fe2 = nfe2 ->
 forall den, split (denum nfe1) (denum nfe2) = den ->
 forall np1, Nnorm n lmp (PEmul (num nfe1) (right den)) = np1 ->
 forall np2, Nnorm n lmp (PEmul (num nfe2) (left den)) = np2 ->
 FEeval l fe1 == FEeval l fe2 ->
  PCond l (condition nfe1 ++ condition nfe2) ->
 NPphi_pow l np1 ==
 NPphi_pow l np2.
Proof.
 intros. subst nfe1 nfe2 lmp np1 np2.
 repeat rewrite (Pphi_pow_ok Rsth Reqe ARth CRmorph pow_th get_sign_spec).
 repeat (rewrite <- (norm_subst_ok Rsth Reqe ARth CRmorph pow_th);trivial). simpl.
 assert (N1 := Pcond_Fnorm _ _ (PCond_app_inv_l _ _ _ H7)).
 assert (N2 := Pcond_Fnorm _ _ (PCond_app_inv_r _ _ _ H7)).
 apply (@rmul_reg_l (NPEeval l (rsplit_common den))).
 intro Heq;apply N1.
 rewrite (split_correct_l l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
 rewrite H3. rewrite NPEmul_correct. simpl. ring [Heq].
 repeat rewrite (ARth.(ARmul_comm) (NPEeval l (rsplit_common den))).
 repeat rewrite <- ARth.(ARmul_assoc).
 change (NPEeval l (rsplit_right den) * NPEeval l (rsplit_common den)) with
      (NPEeval l (PEmul (rsplit_right den) (rsplit_common den))).
 change (NPEeval l (rsplit_left den) * NPEeval l (rsplit_common den)) with
      (NPEeval l (PEmul (rsplit_left den) (rsplit_common den))).
 repeat rewrite <- NPEmul_correct. rewrite <- H3. rewrite <- split_correct_l.
 rewrite <- split_correct_r.
 apply (@rmul_reg_l (/NPEeval l (denum (Fnorm fe2)))).
 intro Heq; apply AFth.(AF_1_neq_0).
 rewrite <- (@AFinv_l AFth (NPEeval l (denum (Fnorm fe2))));trivial.
 ring [Heq]. rewrite (ARth.(ARmul_comm)  (/ NPEeval l (denum (Fnorm fe2)))).
 repeat rewrite <- (ARth.(ARmul_assoc)).
 rewrite <- (AFth.(AFdiv_def)). rewrite rdiv_r_r by trivial.
 apply (@rmul_reg_l (/NPEeval l (denum (Fnorm fe1)))).
 intro Heq; apply AFth.(AF_1_neq_0).
 rewrite <- (@AFinv_l AFth (NPEeval l (denum (Fnorm fe1))));trivial.
 ring [Heq]. repeat rewrite (ARth.(ARmul_comm)  (/ NPEeval l (denum (Fnorm fe1)))).
 repeat rewrite <- (ARth.(ARmul_assoc)).
 repeat rewrite <- (AFth.(AFdiv_def)). rewrite rdiv_r_r by trivial.
 rewrite (AFth.(AFdiv_def)). ring_simplify. unfold SRopp.
 rewrite  (ARth.(ARmul_comm) (/ NPEeval l (denum (Fnorm fe2)))).
 repeat rewrite <- (AFth.(AFdiv_def)).
 repeat rewrite <- Fnorm_FEeval_PEeval ; trivial.
 apply (PCond_app_inv_r _ _ _ H7). apply (PCond_app_inv_l _ _ _ H7).
Qed.

Theorem Field_simplify_eq_in_correct :
forall n l lpe fe1 fe2,
    Ninterp_PElist l lpe ->
 forall lmp, Nmk_monpol_list lpe = lmp ->
 forall nfe1, Fnorm fe1 = nfe1 ->
 forall nfe2, Fnorm fe2 = nfe2 ->
 forall den, split (denum nfe1) (denum nfe2) = den ->
 forall np1, Nnorm n lmp (PEmul (num nfe1) (right den)) = np1 ->
 forall np2, Nnorm n lmp (PEmul (num nfe2) (left den)) = np2 ->
 FEeval l fe1 == FEeval l fe2 ->
  PCond l (condition nfe1 ++ condition nfe2) ->
 NPphi_dev l np1 ==
 NPphi_dev l np2.
Proof.
 intros. subst nfe1 nfe2 lmp np1 np2.
 repeat rewrite (Pphi_dev_ok Rsth Reqe ARth CRmorph  get_sign_spec).
 repeat (rewrite <- (norm_subst_ok Rsth Reqe ARth CRmorph pow_th);trivial). simpl.
 assert (N1 := Pcond_Fnorm _ _ (PCond_app_inv_l _ _ _ H7)).
 assert (N2 := Pcond_Fnorm _ _ (PCond_app_inv_r _ _ _ H7)).
 apply (@rmul_reg_l (NPEeval l (rsplit_common den))).
 intro Heq;apply N1.
 rewrite (split_correct_l l (denum (Fnorm fe1)) (denum (Fnorm fe2))).
 rewrite H3. rewrite NPEmul_correct. simpl. ring [Heq].
 repeat rewrite (ARth.(ARmul_comm) (NPEeval l (rsplit_common den))).
 repeat rewrite <- ARth.(ARmul_assoc).
 change (NPEeval l (rsplit_right den) * NPEeval l (rsplit_common den)) with
      (NPEeval l (PEmul (rsplit_right den) (rsplit_common den))).
 change (NPEeval l (rsplit_left den) * NPEeval l (rsplit_common den)) with
      (NPEeval l (PEmul (rsplit_left den) (rsplit_common den))).
 repeat rewrite <- NPEmul_correct;rewrite <- H3. rewrite <- split_correct_l.
 rewrite <- split_correct_r.
 apply (@rmul_reg_l (/NPEeval l (denum (Fnorm fe2)))).
 intro Heq; apply AFth.(AF_1_neq_0).
 rewrite <- (@AFinv_l AFth (NPEeval l (denum (Fnorm fe2))));trivial.
 ring [Heq]. rewrite (ARth.(ARmul_comm)  (/ NPEeval l (denum (Fnorm fe2)))).
 repeat rewrite <- (ARth.(ARmul_assoc)).
 rewrite <- (AFth.(AFdiv_def)). rewrite rdiv_r_r by trivial.
 apply (@rmul_reg_l (/NPEeval l (denum (Fnorm fe1)))).
 intro Heq; apply AFth.(AF_1_neq_0).
 rewrite <- (@AFinv_l AFth (NPEeval l (denum (Fnorm fe1))));trivial.
 ring [Heq]. repeat rewrite (ARth.(ARmul_comm)  (/ NPEeval l (denum (Fnorm fe1)))).
 repeat rewrite <- (ARth.(ARmul_assoc)).
 repeat rewrite <- (AFth.(AFdiv_def)). rewrite rdiv_r_r by trivial.
 rewrite (AFth.(AFdiv_def)). ring_simplify. unfold SRopp.
 rewrite  (ARth.(ARmul_comm) (/ NPEeval l (denum (Fnorm fe2)))).
 repeat rewrite <- (AFth.(AFdiv_def)).
 repeat rewrite <- Fnorm_FEeval_PEeval;trivial.
 apply (PCond_app_inv_r _ _ _ H7). apply (PCond_app_inv_l _ _ _ H7).
Qed.


Section Fcons_impl.

Variable Fcons : PExpr C -> list (PExpr C) -> list (PExpr C).

Hypothesis PCond_fcons_inv : forall l a l1,
  PCond l (Fcons a l1) ->  ~ NPEeval l a == 0 /\ PCond l l1.

Fixpoint Fapp (l m:list (PExpr C)) {struct l} : list (PExpr C) :=
  match l with
  | nil => m
  | cons a l1 => Fcons a (Fapp l1 m)
  end.

Lemma fcons_correct : forall l l1,
  PCond l (Fapp l1 nil) -> PCond l l1.
induction l1; simpl; intros.
 trivial.
 elim PCond_fcons_inv with (1 := H); intros.
   destruct l1; auto.
Qed.

End Fcons_impl.

Section Fcons_simpl.

(* Some general simpifications of the condition: eliminate duplicates,
   split multiplications *)

Fixpoint Fcons (e:PExpr C) (l:list (PExpr C)) {struct l} : list (PExpr C) :=
 match l with
   nil       => cons e nil
 | cons a l1 => if PExpr_eq e a then l else cons a (Fcons e l1)
 end.

Theorem PFcons_fcons_inv:
 forall l a l1, PCond l (Fcons a l1) ->  ~ NPEeval l a == 0 /\ PCond l l1.
intros l a l1; elim l1; simpl Fcons; auto.
simpl; auto.
intros a0 l0.
generalize (PExpr_eq_semi_correct l a a0); case (PExpr_eq a a0).
intros H H0 H1; split; auto.
rewrite H; auto.
generalize (PCond_cons_inv_l _ _ _ H1); simpl; auto.
intros H H0 H1;
 assert (Hp: ~ NPEeval l a0 == 0 /\ (~ NPEeval l a == 0 /\ PCond l l0)).
split.
generalize (PCond_cons_inv_l _ _ _ H1); simpl; auto.
apply H0.
generalize (PCond_cons_inv_r _ _ _ H1); simpl; auto.
generalize Hp; case l0; simpl; intuition.
Qed.

(* equality of normal forms rather than syntactic equality *)
Fixpoint Fcons0 (e:PExpr C) (l:list (PExpr C)) {struct l} : list (PExpr C) :=
 match l with
   nil       => cons e nil
 | cons a l1 =>
     if Peq ceqb (Nnorm O nil e) (Nnorm O nil a) then l
     else cons a (Fcons0 e l1)
 end.

Theorem PFcons0_fcons_inv:
 forall l a l1, PCond l (Fcons0 a l1) ->  ~ NPEeval l a == 0 /\ PCond l l1.
intros l a l1; elim l1; simpl Fcons0; auto.
simpl; auto.
intros a0 l0.
generalize (ring_correct Rsth Reqe ARth CRmorph pow_th cdiv_th O l nil a a0). simpl.
  case (Peq ceqb (Nnorm O nil a) (Nnorm O nil a0)).
intros H H0 H1; split; auto.
rewrite H; auto.
generalize (PCond_cons_inv_l _ _ _ H1); simpl; auto.
intros H H0 H1;
 assert (Hp: ~ NPEeval l a0 == 0 /\ (~ NPEeval l a == 0 /\ PCond l l0)).
split.
generalize (PCond_cons_inv_l _ _ _ H1); simpl; auto.
apply H0.
generalize (PCond_cons_inv_r _ _ _ H1); simpl; auto.
clear get_sign get_sign_spec.
generalize Hp; case l0; simpl; intuition.
Qed.

(* split factorized denominators *)
Fixpoint Fcons00 (e:PExpr C) (l:list (PExpr C)) {struct e} : list (PExpr C) :=
 match e with
   PEmul e1 e2 => Fcons00 e1 (Fcons00 e2 l)
 | PEpow e1 _ => Fcons00 e1 l
 | _ => Fcons0 e l
 end.

Theorem PFcons00_fcons_inv:
  forall l a l1, PCond l (Fcons00 a l1) -> ~ NPEeval l a == 0 /\ PCond l l1.
intros l a; elim a; try (intros; apply PFcons0_fcons_inv; auto; fail).
 intros p H p0 H0 l1 H1.
   simpl in H1.
   case (H _ H1); intros H2 H3.
   case (H0 _ H3); intros H4 H5; split; auto.
   simpl.
   apply field_is_integral_domain; trivial.
   simpl;intros. rewrite pow_th.(rpow_pow_N).
   destruct (H _ H0);split;auto.
   destruct n;simpl. apply AFth.(AF_1_neq_0).
   apply pow_pos_not_0;trivial.
Qed.

Definition Pcond_simpl_gen :=
  fcons_correct _ PFcons00_fcons_inv.


(* Specific case when the equality test of coefs is complete w.r.t. the
   field equality: non-zero coefs can be eliminated, and opposite can
   be simplified (if -1 <> 0) *)

Hypothesis ceqb_complete : forall c1 c2, phi c1 == phi c2 -> ceqb c1 c2 = true.

Lemma ceqb_rect_complete : forall c1 c2 (A:Type) (x y:A) (P:A->Type),
  (phi c1 == phi c2 -> P x) ->
  (~ phi c1 == phi c2 -> P y) ->
  P (if ceqb c1 c2 then x else y).
Proof.
intros.
generalize (fun h => X (morph_eq CRmorph c1 c2 h)).
generalize (@ceqb_complete c1 c2).
case (c1 ?=! c2); auto; intros.
apply X0.
red; intro.
absurd (false = true); auto;  discriminate.
Qed.

Fixpoint Fcons1 (e:PExpr C) (l:list (PExpr C)) {struct e} : list (PExpr C) :=
 match e with
   PEmul e1 e2 => Fcons1 e1 (Fcons1 e2 l)
 | PEpow e _ => Fcons1 e l
 | PEopp e => if ceqb (copp cI) cO then absurd_PCond else Fcons1 e l
 | PEc c => if ceqb c cO then absurd_PCond else l
 | _ => Fcons0 e l
 end.

Theorem PFcons1_fcons_inv:
  forall l a l1, PCond l (Fcons1 a l1) -> ~ NPEeval l a == 0 /\ PCond l l1.
intros l a; elim a; try (intros; apply PFcons0_fcons_inv; auto; fail).
 simpl; intros c l1.
   apply ceqb_rect_complete; intros.
  elim (@absurd_PCond_bottom l H0).
  split; trivial.
    rewrite <- (morph0 CRmorph); trivial.
 intros p H p0 H0 l1 H1.
   simpl in H1.
   case (H _ H1); intros H2 H3.
   case (H0 _ H3); intros H4 H5; split; auto.
   simpl.
   apply field_is_integral_domain; trivial.
 simpl; intros p H l1.
   apply ceqb_rect_complete; intros.
  elim (@absurd_PCond_bottom l H1).
  destruct (H _ H1).
    split; trivial.
    apply ropp_neq_0; trivial.
    rewrite (morph_opp CRmorph) in H0.
    rewrite (morph1 CRmorph) in H0.
    rewrite (morph0 CRmorph) in H0.
    trivial.
 intros;simpl. destruct (H _ H0);split;trivial.
 rewrite pow_th.(rpow_pow_N). destruct n;simpl.
 apply AFth.(AF_1_neq_0). apply pow_pos_not_0;trivial.
Qed.

Definition Fcons2 e l := Fcons1 (PExpr_simp e) l.

Theorem PFcons2_fcons_inv:
 forall l a l1, PCond l (Fcons2 a l1) -> ~ NPEeval l a == 0 /\ PCond l l1.
unfold Fcons2; intros l a l1 H; split;
 case (PFcons1_fcons_inv l (PExpr_simp a) l1); auto.
intros H1 H2 H3; case H1.
transitivity (NPEeval l a); trivial.
apply PExpr_simp_correct.
Qed.

Definition Pcond_simpl_complete :=
  fcons_correct _ PFcons2_fcons_inv.

End Fcons_simpl.

End AlmostField.

Section FieldAndSemiField.

  Record field_theory : Prop := mk_field {
    F_R : ring_theory rO rI radd rmul rsub ropp req;
    F_1_neq_0 : ~ 1 == 0;
    Fdiv_def : forall p q, p / q == p * / q;
    Finv_l : forall p, ~ p == 0 ->  / p * p == 1
  }.

  Definition F2AF f :=
    mk_afield
      (Rth_ARth Rsth Reqe f.(F_R)) f.(F_1_neq_0) f.(Fdiv_def) f.(Finv_l).

  Record semi_field_theory : Prop := mk_sfield {
    SF_SR : semi_ring_theory rO rI radd rmul req;
    SF_1_neq_0 : ~ 1 == 0;
    SFdiv_def : forall p q, p / q == p * / q;
    SFinv_l : forall p, ~ p == 0 ->  / p * p == 1
  }.

End FieldAndSemiField.

End MakeFieldPol.

  Definition SF2AF R (rO rI:R) radd rmul rdiv rinv req Rsth
    (sf:semi_field_theory rO rI radd rmul rdiv rinv req)  :=
    mk_afield _ _
      (SRth_ARth Rsth sf.(SF_SR))
      sf.(SF_1_neq_0)
      sf.(SFdiv_def)
      sf.(SFinv_l).


Section Complete.
 Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable (rdiv : R -> R ->  R) (rinv : R ->  R).
 Variable req : R -> R -> Prop.
  Notation "0" := rO.  Notation "1" := rI.
  Notation "x + y" := (radd x y).  Notation "x * y " := (rmul x y).
  Notation "x - y " := (rsub x y).  Notation "- x" := (ropp x).
  Notation "x / y " := (rdiv x y).  Notation "/ x" := (rinv x).
  Notation "x == y" := (req x y) (at level 70, no associativity).
 Variable Rsth : Setoid_Theory R req.
   Add Setoid R req Rsth as R_setoid3.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
   Add Morphism radd : radd_ext3.  exact (Radd_ext Reqe). Qed.
   Add Morphism rmul : rmul_ext3.  exact (Rmul_ext Reqe). Qed.
   Add Morphism ropp : ropp_ext3.  exact (Ropp_ext Reqe). Qed.

Section AlmostField.

 Variable AFth : almost_field_theory rO rI radd rmul rsub ropp rdiv rinv req.
 Let ARth := AFth.(AF_AR).
 Let rI_neq_rO := AFth.(AF_1_neq_0).
 Let rdiv_def := AFth.(AFdiv_def).
 Let rinv_l := AFth.(AFinv_l).

Hypothesis S_inj : forall x y, 1+x==1+y -> x==y.

Hypothesis gen_phiPOS_not_0 : forall p, ~ gen_phiPOS1 rI radd rmul p == 0.

Lemma add_inj_r : forall p x y,
   gen_phiPOS1 rI radd rmul p + x == gen_phiPOS1 rI radd rmul p + y -> x==y.
intros p x y.
elim p using Pos.peano_ind; simpl; intros.
 apply S_inj; trivial.
 apply H.
   apply S_inj.
   repeat rewrite (ARadd_assoc ARth).
   rewrite <- (ARgen_phiPOS_Psucc Rsth Reqe ARth); trivial.
Qed.

Lemma gen_phiPOS_inj : forall x y,
  gen_phiPOS rI radd rmul x == gen_phiPOS rI radd rmul y ->
  x = y.
intros x y.
repeat rewrite <- (same_gen Rsth Reqe ARth).
case (Pos.compare_spec x y).
 intros.
   trivial.
 intros.
   elim gen_phiPOS_not_0 with (y - x)%positive.
   apply add_inj_r with x.
   symmetry.
   rewrite (ARadd_0_r Rsth ARth).
   rewrite <- (ARgen_phiPOS_add Rsth Reqe ARth).
   now rewrite Pos.add_comm, Pos.sub_add.
 intros.
   elim gen_phiPOS_not_0 with (x - y)%positive.
   apply add_inj_r with y.
   rewrite (ARadd_0_r Rsth ARth).
   rewrite <- (ARgen_phiPOS_add Rsth Reqe ARth).
   now rewrite Pos.add_comm, Pos.sub_add.
Qed.


Lemma gen_phiN_inj : forall x y,
  gen_phiN rO rI radd rmul x == gen_phiN rO rI radd rmul y ->
  x = y.
destruct x; destruct y; simpl; intros; trivial.
 elim gen_phiPOS_not_0 with p.
   symmetry .
   rewrite (same_gen Rsth Reqe ARth); trivial.
 elim gen_phiPOS_not_0 with p.
   rewrite (same_gen Rsth Reqe ARth); trivial.
 rewrite gen_phiPOS_inj with (1 := H); trivial.
Qed.

Lemma gen_phiN_complete : forall x y,
  gen_phiN rO rI radd rmul x == gen_phiN rO rI radd rmul y ->
  N.eqb x y = true.
Proof.
intros. now apply N.eqb_eq, gen_phiN_inj.
Qed.

End AlmostField.

Section Field.

 Variable Fth : field_theory rO rI radd rmul rsub ropp rdiv rinv req.
 Let Rth := Fth.(F_R).
 Let rI_neq_rO := Fth.(F_1_neq_0).
 Let rdiv_def := Fth.(Fdiv_def).
 Let rinv_l := Fth.(Finv_l).
 Let AFth := F2AF Rsth Reqe Fth.
 Let ARth := Rth_ARth Rsth Reqe Rth.

Lemma ring_S_inj : forall x y, 1+x==1+y -> x==y.
intros.
transitivity (x + (1 + - (1))).
 rewrite (Ropp_def Rth).
   symmetry .
   apply (ARadd_0_r Rsth ARth).
 transitivity (y + (1 + - (1))).
  repeat rewrite <- (ARplus_assoc ARth).
    repeat rewrite (ARadd_assoc ARth).
    apply (Radd_ext Reqe).
   repeat rewrite <- (ARadd_comm ARth 1).
     trivial.
   reflexivity.
  rewrite (Ropp_def Rth).
    apply (ARadd_0_r Rsth ARth).
Qed.


 Hypothesis gen_phiPOS_not_0 : forall p, ~ gen_phiPOS1 rI radd rmul p == 0.

Let gen_phiPOS_inject :=
   gen_phiPOS_inj AFth ring_S_inj gen_phiPOS_not_0.

Lemma gen_phiPOS_discr_sgn : forall x y,
  ~ gen_phiPOS rI radd rmul x == - gen_phiPOS rI radd rmul y.
red; intros.
apply gen_phiPOS_not_0 with (y + x)%positive.
rewrite (ARgen_phiPOS_add Rsth Reqe ARth).
transitivity (gen_phiPOS1 1 radd rmul y + - gen_phiPOS1 1 radd rmul y).
 apply (Radd_ext Reqe); trivial.
  reflexivity.
  rewrite (same_gen Rsth Reqe ARth).
    rewrite (same_gen Rsth Reqe ARth).
    trivial.
 apply (Ropp_def Rth).
Qed.

Lemma gen_phiZ_inj : forall x y,
  gen_phiZ rO rI radd rmul ropp x == gen_phiZ rO rI radd rmul ropp y ->
  x = y.
destruct x; destruct y; simpl; intros.
 trivial.
 elim gen_phiPOS_not_0 with p.
   rewrite (same_gen Rsth Reqe ARth).
   symmetry ; trivial.
 elim gen_phiPOS_not_0 with p.
   rewrite (same_gen Rsth Reqe ARth).
   rewrite <- (Ropp_opp Rsth Reqe Rth (gen_phiPOS 1 radd rmul p)).
   rewrite <- H.
   apply (ARopp_zero Rsth Reqe ARth).
 elim gen_phiPOS_not_0 with p.
   rewrite (same_gen Rsth Reqe ARth).
   trivial.
 rewrite gen_phiPOS_inject  with (1 := H); trivial.
 elim gen_phiPOS_discr_sgn with (1 := H).
 elim gen_phiPOS_not_0 with p.
   rewrite (same_gen Rsth Reqe ARth).
   rewrite <- (Ropp_opp Rsth Reqe Rth (gen_phiPOS 1 radd rmul p)).
   rewrite H.
   apply (ARopp_zero Rsth Reqe ARth).
 elim gen_phiPOS_discr_sgn with p0 p.
   symmetry ; trivial.
 replace p0 with p; trivial.
   apply gen_phiPOS_inject.
   rewrite <- (Ropp_opp Rsth Reqe Rth (gen_phiPOS 1 radd rmul p)).
   rewrite <- (Ropp_opp Rsth Reqe Rth (gen_phiPOS 1 radd rmul p0)).
   rewrite H; trivial.
   reflexivity.
Qed.

Lemma gen_phiZ_complete : forall x y,
  gen_phiZ rO rI radd rmul ropp x == gen_phiZ rO rI radd rmul ropp y ->
  Zeq_bool x y = true.
intros.
 replace y with x.
 unfold Zeq_bool.
   rewrite Z.compare_refl; trivial.
 apply gen_phiZ_inj; trivial.
Qed.

End Field.

End Complete.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/InitialRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith_base.
Require Import Zpow_def.
Require Import BinInt.
Require Import BinNat.
Require Import Setoid.
Require Import Ring_theory.
Require Import Ring_polynom.
Import List.

Set Implicit Arguments.

Import RingSyntax.

(* An object to return when an expression is not recognized as a constant *)
Definition NotConstant := false.

(** Z is a ring and a setoid*)

Lemma Zsth : Setoid_Theory Z (@eq Z).
Proof (Eqsth Z).

Lemma Zeqe : ring_eq_ext Z.add Z.mul Z.opp (@eq Z).
Proof (Eq_ext Z.add Z.mul Z.opp).

Lemma Zth : ring_theory Z0 (Zpos xH) Z.add Z.mul Z.sub Z.opp (@eq Z).
Proof.
 constructor. exact Z.add_0_l. exact Z.add_comm. exact Z.add_assoc.
 exact Z.mul_1_l. exact Z.mul_comm. exact Z.mul_assoc.
 exact Z.mul_add_distr_r. trivial. exact Z.sub_diag.
Qed.

(** Two generic morphisms from Z to (abrbitrary) rings, *)
(**second one is more convenient for proofs but they are ext. equal*)
Section ZMORPHISM.
 Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable req : R -> R -> Prop.
  Notation "0" := rO.  Notation "1" := rI.
  Notation "x + y" := (radd x y).  Notation "x * y " := (rmul x y).
  Notation "x - y " := (rsub x y).  Notation "- x" := (ropp x).
  Notation "x == y" := (req x y).
  Variable Rsth : Setoid_Theory R req.
     Add Setoid R req Rsth as R_setoid3.
     Ltac rrefl := gen_reflexivity Rsth.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
   Add Morphism radd : radd_ext3.  exact (Radd_ext Reqe). Qed.
   Add Morphism rmul : rmul_ext3.  exact (Rmul_ext Reqe). Qed.
   Add Morphism ropp : ropp_ext3.  exact (Ropp_ext Reqe). Qed.

 Fixpoint gen_phiPOS1 (p:positive) : R :=
  match p with
  | xH => 1
  | xO p => (1 + 1) * (gen_phiPOS1 p)
  | xI p => 1 + ((1 + 1) * (gen_phiPOS1 p))
  end.

 Fixpoint gen_phiPOS (p:positive) : R :=
  match p with
  | xH => 1
  | xO xH => (1 + 1)
  | xO p => (1 + 1) * (gen_phiPOS p)
  | xI xH => 1 + (1 +1)
  | xI p => 1 + ((1 + 1) * (gen_phiPOS p))
  end.

 Definition gen_phiZ1 z :=
  match z with
  | Zpos p => gen_phiPOS1 p
  | Z0 => 0
  | Zneg p => -(gen_phiPOS1 p)
  end.

 Definition gen_phiZ z :=
  match z with
  | Zpos p => gen_phiPOS p
  | Z0 => 0
  | Zneg p => -(gen_phiPOS p)
  end.
 Notation "[ x ]" := (gen_phiZ x).

 Definition get_signZ z :=
  match z with
  | Zneg p => Some (Zpos p)
  | _ => None
  end.

 Lemma get_signZ_th : sign_theory Z.opp Zeq_bool get_signZ.
 Proof.
  constructor.
  destruct c;intros;try discriminate.
  injection H;clear H;intros H1;subst c'.
  simpl. unfold Zeq_bool. rewrite Z.compare_refl. trivial.
 Qed.


 Section ALMOST_RING.
 Variable ARth : almost_ring_theory 0 1 radd rmul rsub ropp req.
   Add Morphism rsub : rsub_ext3. exact (ARsub_ext Rsth Reqe ARth). Qed.
   Ltac norm := gen_srewrite Rsth Reqe ARth.
   Ltac add_push := gen_add_push radd Rsth Reqe ARth.

 Lemma same_gen : forall x, gen_phiPOS1 x == gen_phiPOS x.
 Proof.
  induction x;simpl.
  rewrite IHx;destruct x;simpl;norm.
  rewrite IHx;destruct x;simpl;norm.
  rrefl.
 Qed.

 Lemma ARgen_phiPOS_Psucc : forall x,
   gen_phiPOS1 (Pos.succ x) == 1 + (gen_phiPOS1 x).
 Proof.
  induction x;simpl;norm.
  rewrite IHx;norm.
  add_push 1;rrefl.
 Qed.

 Lemma ARgen_phiPOS_add : forall x y,
   gen_phiPOS1 (x + y) == (gen_phiPOS1 x) + (gen_phiPOS1 y).
 Proof.
  induction x;destruct y;simpl;norm.
  rewrite Pos.add_carry_spec.
  rewrite ARgen_phiPOS_Psucc.
  rewrite IHx;norm.
  add_push (gen_phiPOS1 y);add_push 1;rrefl.
  rewrite IHx;norm;add_push (gen_phiPOS1 y);rrefl.
  rewrite ARgen_phiPOS_Psucc;norm;add_push 1;rrefl.
  rewrite IHx;norm;add_push(gen_phiPOS1 y); add_push 1;rrefl.
  rewrite IHx;norm;add_push(gen_phiPOS1 y);rrefl.
  add_push 1;rrefl.
  rewrite ARgen_phiPOS_Psucc;norm;add_push 1;rrefl.
 Qed.

 Lemma ARgen_phiPOS_mult :
   forall x y, gen_phiPOS1 (x * y) == gen_phiPOS1 x * gen_phiPOS1 y.
 Proof.
  induction x;intros;simpl;norm.
  rewrite ARgen_phiPOS_add;simpl;rewrite IHx;norm.
  rewrite IHx;rrefl.
 Qed.

 End ALMOST_RING.

 Variable Rth : ring_theory 0 1 radd rmul rsub ropp req.
 Let ARth := Rth_ARth Rsth Reqe Rth.
   Add Morphism rsub : rsub_ext4. exact (ARsub_ext Rsth Reqe ARth). Qed.
   Ltac norm := gen_srewrite Rsth Reqe ARth.
   Ltac add_push := gen_add_push radd Rsth Reqe ARth.

(*morphisms are extensionaly equal*)
 Lemma same_genZ : forall x, [x] == gen_phiZ1 x.
 Proof.
  destruct x;simpl; try rewrite (same_gen ARth);rrefl.
 Qed.

 Lemma gen_Zeqb_ok : forall x y,
   Zeq_bool x y = true -> [x] == [y].
 Proof.
  intros x y H.
  assert (H1 := Zeq_bool_eq x y H);unfold IDphi in H1.
  rewrite H1;rrefl.
 Qed.

 Lemma gen_phiZ1_pos_sub : forall x y,
 gen_phiZ1 (Z.pos_sub x y) == gen_phiPOS1 x + -gen_phiPOS1 y.
 Proof.
  intros x y.
  rewrite Z.pos_sub_spec.
  case Pos.compare_spec; intros H; simpl.
  rewrite H. rewrite (Ropp_def Rth);rrefl.
  rewrite <- (Pos.sub_add y x H) at 2. rewrite Pos.add_comm.
  rewrite (ARgen_phiPOS_add ARth);simpl;norm.
  rewrite (Ropp_def Rth);norm.
  rewrite <- (Pos.sub_add x y H) at 2.
  rewrite (ARgen_phiPOS_add ARth);simpl;norm.
  add_push (gen_phiPOS1 (x-y));rewrite (Ropp_def Rth); norm.
 Qed.

 Lemma gen_phiZ_add : forall x y, [x + y] == [x] + [y].
 Proof.
  intros x y; repeat rewrite same_genZ; generalize x y;clear x y.
  destruct x, y; simpl; norm.
  apply (ARgen_phiPOS_add ARth).
  apply gen_phiZ1_pos_sub.
  rewrite gen_phiZ1_pos_sub. apply (Radd_comm Rth).
  rewrite (ARgen_phiPOS_add ARth); norm.
 Qed.

 Lemma gen_phiZ_mul : forall x y, [x * y] == [x] * [y].
 Proof.
  intros x y;repeat rewrite same_genZ.
  destruct x;destruct y;simpl;norm;
  rewrite  (ARgen_phiPOS_mult ARth);try (norm;fail).
  rewrite (Ropp_opp Rsth Reqe Rth);rrefl.
 Qed.

 Lemma gen_phiZ_ext : forall x y : Z, x = y -> [x] == [y].
 Proof. intros;subst;rrefl. Qed.

(*proof that [.] satisfies morphism specifications*)
 Lemma gen_phiZ_morph :
  ring_morph 0 1 radd rmul rsub ropp req Z0 (Zpos xH)
   Z.add Z.mul Z.sub Z.opp Zeq_bool gen_phiZ.
 Proof.
  assert ( SRmorph : semi_morph 0 1 radd rmul req Z0 (Zpos xH)
                  Z.add Z.mul Zeq_bool gen_phiZ).
   apply mkRmorph;simpl;try rrefl.
   apply gen_phiZ_add.  apply gen_phiZ_mul. apply gen_Zeqb_ok.
  apply  (Smorph_morph Rsth Reqe Rth Zth SRmorph gen_phiZ_ext).
 Qed.

End ZMORPHISM.

(** N is a semi-ring and a setoid*)
Lemma Nsth : Setoid_Theory N (@eq N).
Proof (Eqsth N).

Lemma Nseqe : sring_eq_ext N.add N.mul (@eq N).
Proof (Eq_s_ext N.add N.mul).

Lemma Nth : semi_ring_theory 0%N 1%N N.add N.mul (@eq N).
Proof.
 constructor. exact N.add_0_l. exact N.add_comm. exact N.add_assoc.
 exact N.mul_1_l. exact N.mul_0_l. exact N.mul_comm. exact N.mul_assoc.
 exact N.mul_add_distr_r.
Qed.

Definition Nsub := SRsub N.add.
Definition Nopp := (@SRopp N).

Lemma Neqe : ring_eq_ext N.add N.mul Nopp (@eq N).
Proof (SReqe_Reqe Nseqe).

Lemma Nath :
 almost_ring_theory 0%N 1%N N.add N.mul Nsub Nopp (@eq N).
Proof (SRth_ARth Nsth Nth).

Lemma Neqb_ok : forall x y, N.eqb x y = true -> x = y.
Proof. exact (fun x y => proj1 (N.eqb_eq x y)). Qed.

(**Same as above : definition of two,extensionaly equal, generic morphisms *)
(**from N to any semi-ring*)
Section NMORPHISM.
 Variable R : Type.
 Variable  (rO rI : R) (radd rmul: R->R->R).
 Variable req : R -> R -> Prop.
  Notation "0" := rO.  Notation "1" := rI.
  Notation "x + y" := (radd x y).  Notation "x * y " := (rmul x y).
 Variable Rsth : Setoid_Theory R req.
     Add Setoid R req Rsth as R_setoid4.
     Ltac rrefl := gen_reflexivity Rsth.
 Variable SReqe : sring_eq_ext radd rmul req.
 Variable SRth : semi_ring_theory 0 1 radd rmul req.
 Let ARth := SRth_ARth Rsth SRth.
 Let Reqe := SReqe_Reqe SReqe.
 Let ropp := (@SRopp R).
 Let rsub := (@SRsub R radd).
  Notation "x - y " := (rsub x y).  Notation "- x" := (ropp x).
  Notation "x == y" := (req x y).
   Add Morphism radd : radd_ext4.  exact (Radd_ext Reqe). Qed.
   Add Morphism rmul : rmul_ext4.  exact (Rmul_ext Reqe). Qed.
   Ltac norm := gen_srewrite_sr Rsth Reqe ARth.

 Definition gen_phiN1 x :=
  match x with
  | N0 => 0
  | Npos x => gen_phiPOS1 1 radd rmul x
  end.

 Definition gen_phiN x :=
  match x with
  | N0 => 0
  | Npos x => gen_phiPOS 1 radd rmul x
  end.
 Notation "[ x ]" := (gen_phiN x).

 Lemma same_genN : forall x, [x] == gen_phiN1 x.
 Proof.
  destruct x;simpl. reflexivity.
  now rewrite (same_gen Rsth Reqe ARth).
 Qed.

 Lemma gen_phiN_add : forall x y, [x + y] == [x] + [y].
 Proof.
  intros x y;repeat rewrite same_genN.
  destruct x;destruct y;simpl;norm.
  apply (ARgen_phiPOS_add Rsth Reqe ARth).
 Qed.

 Lemma gen_phiN_mult : forall x y, [x * y] == [x] * [y].
 Proof.
  intros x y;repeat rewrite same_genN.
  destruct x;destruct y;simpl;norm.
  apply (ARgen_phiPOS_mult Rsth Reqe ARth).
 Qed.

 Lemma gen_phiN_sub : forall x y, [Nsub x y] == [x] - [y].
 Proof. exact gen_phiN_add. Qed.

(*gen_phiN satisfies morphism specifications*)
 Lemma gen_phiN_morph : ring_morph 0 1 radd rmul rsub ropp req
                           0%N 1%N N.add N.mul Nsub Nopp N.eqb gen_phiN.
 Proof.
  constructor; simpl; try reflexivity.
  apply gen_phiN_add. apply gen_phiN_sub. apply gen_phiN_mult.
  intros x y EQ. apply N.eqb_eq in EQ. now subst.
 Qed.

End NMORPHISM.

(* Words on N : initial structure for almost-rings. *)
Definition Nword := list N.
Definition NwO : Nword := nil.
Definition NwI : Nword := 1%N :: nil.

Definition Nwcons n (w : Nword) : Nword :=
  match w, n with
  | nil, 0%N => nil
  | _, _ => n :: w
  end.

Fixpoint Nwadd (w1 w2 : Nword) {struct w1} : Nword :=
  match w1, w2 with
  | n1::w1', n2:: w2' => (n1+n2)%N :: Nwadd w1' w2'
  | nil, _ => w2
  | _, nil => w1
  end.

Definition Nwopp (w:Nword) : Nword := Nwcons 0%N w.

Definition Nwsub w1 w2 := Nwadd w1 (Nwopp w2).

Fixpoint Nwscal (n : N) (w : Nword) {struct w} : Nword :=
  match w with
  | m :: w' => (n*m)%N :: Nwscal n w'
  | nil => nil
  end.

Fixpoint Nwmul (w1 w2 : Nword) {struct w1} : Nword :=
  match w1 with
  | 0%N::w1' => Nwopp (Nwmul w1' w2)
  | n1::w1' => Nwsub (Nwscal n1 w2) (Nwmul w1' w2)
  | nil => nil
  end.
Fixpoint Nw_is0 (w : Nword) : bool :=
  match w with
  | nil => true
  | 0%N :: w' => Nw_is0 w'
  | _ => false
  end.

Fixpoint Nweq_bool (w1 w2 : Nword) {struct w1} : bool :=
  match w1, w2 with
  | n1::w1', n2::w2' =>
     if N.eqb n1 n2 then Nweq_bool w1' w2' else false
  | nil, _ => Nw_is0 w2
  | _, nil => Nw_is0 w1
  end.

Section NWORDMORPHISM.
 Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable req : R -> R -> Prop.
  Notation "0" := rO.  Notation "1" := rI.
  Notation "x + y" := (radd x y).  Notation "x * y " := (rmul x y).
  Notation "x - y " := (rsub x y).  Notation "- x" := (ropp x).
  Notation "x == y" := (req x y).
  Variable Rsth : Setoid_Theory R req.
     Add Setoid R req Rsth as R_setoid5.
     Ltac rrefl := gen_reflexivity Rsth.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
   Add Morphism radd : radd_ext5.  exact (Radd_ext Reqe). Qed.
   Add Morphism rmul : rmul_ext5.  exact (Rmul_ext Reqe). Qed.
   Add Morphism ropp : ropp_ext5.  exact (Ropp_ext Reqe). Qed.

 Variable ARth : almost_ring_theory 0 1 radd rmul rsub ropp req.
   Add Morphism rsub : rsub_ext7. exact (ARsub_ext Rsth Reqe ARth). Qed.
   Ltac norm := gen_srewrite Rsth Reqe ARth.
   Ltac add_push := gen_add_push radd Rsth Reqe ARth.

 Fixpoint gen_phiNword (w : Nword) : R :=
  match w with
  | nil => 0
  | n :: nil => gen_phiN rO rI radd rmul n
  | N0 :: w' => - gen_phiNword w'
  | n::w' => gen_phiN rO rI radd rmul n - gen_phiNword w'
  end.

 Lemma gen_phiNword0_ok : forall w, Nw_is0 w = true -> gen_phiNword w == 0.
Proof.
induction w; simpl; intros; auto.
 reflexivity.

 destruct a.
  destruct w.
   reflexivity.

   rewrite IHw; trivial.
   apply (ARopp_zero Rsth Reqe ARth).

   discriminate.
Qed.

  Lemma gen_phiNword_cons : forall w n,
    gen_phiNword (n::w) == gen_phiN rO rI radd rmul n - gen_phiNword w.
induction w.
 destruct n; simpl; norm.

 intros.
 destruct n; norm.
Qed.

  Lemma gen_phiNword_Nwcons : forall w n,
    gen_phiNword (Nwcons n w) == gen_phiN rO rI radd rmul n - gen_phiNword w.
destruct w; intros.
 destruct n; norm.

 unfold Nwcons.
 rewrite gen_phiNword_cons.
 reflexivity.
Qed.

 Lemma gen_phiNword_ok : forall w1 w2,
   Nweq_bool w1 w2 = true -> gen_phiNword w1 == gen_phiNword w2.
induction w1; intros.
 simpl.
 rewrite (gen_phiNword0_ok _ H).
 reflexivity.

 rewrite gen_phiNword_cons.
 destruct w2.
  simpl in H.
  destruct a; try  discriminate.
  rewrite (gen_phiNword0_ok _ H).
  norm.

  simpl in H.
  rewrite gen_phiNword_cons.
  case_eq (N.eqb a n); intros H0.
   rewrite H0 in H.
   apply N.eqb_eq in H0. rewrite <- H0.
   rewrite (IHw1 _ H).
   reflexivity.

   rewrite H0 in H;  discriminate H.
Qed.


Lemma Nwadd_ok : forall x y,
   gen_phiNword (Nwadd x y) == gen_phiNword x + gen_phiNword y.
induction x; intros.
 simpl.
 norm.

 destruct y.
  simpl Nwadd; norm.

  simpl Nwadd.
  repeat rewrite gen_phiNword_cons.
  rewrite (fun sreq => gen_phiN_add Rsth sreq (ARth_SRth ARth)) by
    (destruct Reqe; constructor; trivial).

  rewrite IHx.
  norm.
  add_push (- gen_phiNword x); reflexivity.
Qed.

Lemma Nwopp_ok : forall x, gen_phiNword (Nwopp x) == - gen_phiNword x.
simpl.
unfold Nwopp; simpl.
intros.
rewrite gen_phiNword_Nwcons; norm.
Qed.

Lemma Nwscal_ok : forall n x,
  gen_phiNword (Nwscal n x) == gen_phiN rO rI radd rmul n * gen_phiNword x.
induction x; intros.
 norm.

 simpl Nwscal.
 repeat rewrite gen_phiNword_cons.
 rewrite (fun sreq => gen_phiN_mult Rsth sreq (ARth_SRth ARth))
   by (destruct Reqe; constructor; trivial).

  rewrite IHx.
  norm.
Qed.

Lemma Nwmul_ok : forall x y,
   gen_phiNword (Nwmul x y) == gen_phiNword x * gen_phiNword y.
induction x; intros.
 norm.

 destruct a.
  simpl Nwmul.
  rewrite Nwopp_ok.
  rewrite IHx.
  rewrite gen_phiNword_cons.
  norm.

  simpl Nwmul.
  unfold Nwsub.
  rewrite Nwadd_ok.
  rewrite Nwscal_ok.
  rewrite Nwopp_ok.
  rewrite IHx.
  rewrite gen_phiNword_cons.
  norm.
Qed.

(* Proof that [.] satisfies morphism specifications *)
 Lemma gen_phiNword_morph :
  ring_morph 0 1 radd rmul rsub ropp req
   NwO NwI Nwadd Nwmul Nwsub Nwopp Nweq_bool gen_phiNword.
constructor.
 reflexivity.

 reflexivity.

 exact Nwadd_ok.

 intros.
 unfold Nwsub.
 rewrite Nwadd_ok.
 rewrite Nwopp_ok.
 norm.

 exact Nwmul_ok.

 exact Nwopp_ok.

 exact gen_phiNword_ok.
Qed.

End NWORDMORPHISM.

Section GEN_DIV.

  Variables  (R : Type) (rO : R) (rI : R) (radd : R -> R -> R)
              (rmul : R -> R -> R) (rsub : R -> R -> R) (ropp : R -> R)
              (req : R -> R -> Prop) (C : Type) (cO : C) (cI : C)
              (cadd : C -> C -> C) (cmul : C -> C -> C) (csub : C -> C -> C)
              (copp : C -> C) (ceqb : C -> C -> bool) (phi : C -> R).
 Variable Rsth : Setoid_Theory R req.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
 Variable ARth : almost_ring_theory rO rI radd rmul rsub ropp req.
 Variable morph : ring_morph rO rI radd rmul rsub ropp req cO cI cadd cmul csub copp ceqb phi.

  (* Useful tactics *)
  Add Setoid R req Rsth as R_set1.
 Ltac rrefl := gen_reflexivity Rsth.
  Add Morphism radd : radd_ext.  exact (Radd_ext Reqe). Qed.
  Add Morphism rmul : rmul_ext.  exact (Rmul_ext Reqe). Qed.
  Add Morphism ropp : ropp_ext.  exact (Ropp_ext Reqe). Qed.
  Add Morphism rsub : rsub_ext. exact (ARsub_ext Rsth Reqe ARth). Qed.
 Ltac rsimpl := gen_srewrite Rsth Reqe ARth.

 Definition triv_div x y :=
   if ceqb x y then (cI, cO)
   else (cO, x).

 Ltac Esimpl :=repeat (progress (
   match goal with
   | |- context [phi cO] => rewrite (morph0 morph)
   | |- context [phi cI] => rewrite (morph1 morph)
   | |- context [phi (cadd ?x  ?y)] => rewrite ((morph_add morph) x y)
   | |- context [phi (cmul ?x  ?y)] => rewrite ((morph_mul morph) x y)
   | |- context [phi (csub ?x  ?y)] => rewrite ((morph_sub morph) x y)
   | |- context [phi (copp ?x)] => rewrite ((morph_opp morph) x)
   end)).

 Lemma triv_div_th : Ring_theory.div_theory  req cadd cmul phi triv_div.
 Proof.
  constructor.
  intros a b;unfold triv_div.
  assert (X:= morph.(morph_eq) a b);destruct (ceqb a b).
  Esimpl.
  rewrite X; trivial.
  rsimpl.
  Esimpl;  rsimpl.
Qed.

 Variable zphi : Z -> R.

 Lemma Ztriv_div_th : div_theory req Z.add Z.mul zphi Z.quotrem.
 Proof.
  constructor.
  intros; generalize (Z.quotrem_eq a b); case Z.quotrem; intros; subst.
  rewrite Z.mul_comm; rsimpl.
 Qed.

 Variable nphi : N -> R.

 Lemma Ntriv_div_th : div_theory req N.add N.mul nphi N.div_eucl.
  constructor.
  intros; generalize (N.div_eucl_spec a b); case N.div_eucl; intros; subst.
  rewrite N.mul_comm; rsimpl.
 Qed.

End GEN_DIV.

 (* syntaxification of constants in an abstract ring:
    the inverse of gen_phiPOS *)
 Ltac inv_gen_phi_pos rI add mul t :=
   let rec inv_cst t :=
   match t with
     rI => constr:1%positive
   | (add rI rI) => constr:2%positive
   | (add rI (add rI rI)) => constr:3%positive
   | (mul (add rI rI) ?p) => (* 2p *)
       match inv_cst p with
         NotConstant => constr:NotConstant
       | 1%positive => constr:NotConstant (* 2*1 is not convertible to 2 *)
       | ?p => constr:(xO p)
       end
   | (add rI (mul (add rI rI) ?p)) => (* 1+2p *)
       match inv_cst p with
         NotConstant => constr:NotConstant
       | 1%positive => constr:NotConstant
       | ?p => constr:(xI p)
       end
   | _ => constr:NotConstant
   end in
   inv_cst t.

(* The (partial) inverse of gen_phiNword *)
 Ltac inv_gen_phiNword rO rI add mul opp t :=
   match t with
     rO => constr:NwO
   | _ =>
     match inv_gen_phi_pos rI add mul t with
       NotConstant => constr:NotConstant
     | ?p => constr:(Npos p::nil)
     end
   end.


(* The inverse of gen_phiN *)
 Ltac inv_gen_phiN rO rI add mul t :=
   match t with
     rO => constr:0%N
   | _ =>
     match inv_gen_phi_pos rI add mul t with
       NotConstant => constr:NotConstant
     | ?p => constr:(Npos p)
     end
   end.

(* The inverse of gen_phiZ *)
 Ltac inv_gen_phiZ rO rI add mul opp t :=
   match t with
     rO => constr:0%Z
   | (opp ?p) =>
     match inv_gen_phi_pos rI add mul p with
       NotConstant => constr:NotConstant
     | ?p => constr:(Zneg p)
     end
   | _ =>
     match inv_gen_phi_pos rI add mul t with
       NotConstant => constr:NotConstant
     | ?p => constr:(Zpos p)
     end
   end.

(* A simple tactic recognizing only 0 and 1. The inv_gen_phiX above
   are only optimisations that directly returns the reifid constant
   instead of resorting to the constant propagation of the simplification
   algorithm. *)
Ltac inv_gen_phi rO rI cO cI t :=
  match t with
  | rO => cO
  | rI => cI
  end.

(* A simple tactic recognizing no constant *)
 Ltac inv_morph_nothing t := constr:NotConstant.

Ltac coerce_to_almost_ring set ext rspec :=
  match type of rspec with
  | ring_theory _ _ _ _ _ _ _ => constr:(Rth_ARth set ext rspec)
  | semi_ring_theory _ _ _ _ _ => constr:(SRth_ARth set rspec)
  | almost_ring_theory _ _ _ _ _ _ _ => rspec
  | _ => fail 1 "not a valid ring theory"
  end.

Ltac coerce_to_ring_ext ext :=
  match type of ext with
  | ring_eq_ext _ _ _ _ => ext
  | sring_eq_ext _ _ _ => constr:(SReqe_Reqe ext)
  | _ => fail 1 "not a valid ring_eq_ext theory"
  end.

Ltac abstract_ring_morphism set ext rspec :=
  match type of rspec with
  | ring_theory _ _ _ _ _ _ _ => constr:(gen_phiZ_morph set ext rspec)
  | semi_ring_theory _ _ _ _ _ => constr:(gen_phiN_morph set ext rspec)
  | almost_ring_theory _ _ _ _ _ _ _ =>
      constr:(gen_phiNword_morph set ext rspec)
  | _ => fail 1 "bad ring structure"
  end.

Record hypo : Type := mkhypo {
   hypo_type : Type;
   hypo_proof : hypo_type
 }.

Ltac gen_ring_pow set arth pspec :=
 match pspec with
 | None =>
   match type of arth with
   | @almost_ring_theory ?R ?rO ?rI ?radd ?rmul ?rsub ?ropp ?req =>
     constr:(mkhypo (@pow_N_th R rI rmul req set))
   | _ => fail 1 "gen_ring_pow"
   end
 | Some ?t => constr:(t)
 end.

Ltac gen_ring_sign morph sspec :=
  match sspec with
  | None =>
    match type of morph with
    | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               Z ?c0 ?c1 ?cadd ?cmul ?csub ?copp ?ceqb ?phi =>
       constr:(@mkhypo (sign_theory copp ceqb get_signZ) get_signZ_th)
    | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               ?C  ?c0 ?c1 ?cadd ?cmul ?csub ?copp ?ceqb ?phi =>
        constr:(mkhypo (@get_sign_None_th C copp ceqb))
    | _ => fail 2 "ring anomaly : default_sign_spec"
    end
 | Some ?t => constr:(t)
 end.

Ltac default_div_spec set reqe arth morph :=
 match type of morph with
 | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               Z ?c0 ?c1 Z.add Z.mul ?csub ?copp ?ceq_b ?phi =>
      constr:(mkhypo (Ztriv_div_th set phi))
 | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               N ?c0 ?c1 N.add N.mul ?csub ?copp ?ceq_b ?phi =>
      constr:(mkhypo (Ntriv_div_th set phi))
 | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               ?C ?c0 ?c1 ?cadd ?cmul ?csub ?copp ?ceq_b ?phi =>
      constr:(mkhypo (triv_div_th set reqe arth morph))
 | _ => fail 1 "ring anomaly : default_sign_spec"
 end.

Ltac gen_ring_div set reqe arth morph dspec  :=
 match dspec with
 | None => default_div_spec set reqe arth morph
 | Some ?t => constr:(t)
 end.

Ltac ring_elements set ext rspec pspec sspec dspec rk :=
  let arth := coerce_to_almost_ring set ext rspec in
  let ext_r := coerce_to_ring_ext ext in
  let morph :=
    match rk with
    | Abstract => abstract_ring_morphism set ext rspec
    | @Computational ?reqb_ok =>
        match type of arth with
        | almost_ring_theory ?rO ?rI ?add ?mul ?sub ?opp _ =>
            constr:(IDmorph rO rI add mul sub opp set _ reqb_ok)
        | _ => fail 2 "ring anomaly"
        end
    | @Morphism ?m =>
       match type of m with
       | ring_morph _ _ _ _ _ _ _  _ _ _ _ _ _  _ _ => m
       | @semi_morph _ _ _ _ _ _  _ _ _ _ _  _ _   =>
           constr:(SRmorph_Rmorph set m)
       | _ => fail 2 "ring anomaly"
       end
    | _ => fail 1 "ill-formed ring kind"
    end in
  let p_spec := gen_ring_pow set arth pspec in
  let s_spec := gen_ring_sign morph sspec in
  let d_spec := gen_ring_div set ext_r arth morph dspec in
  fun f => f arth ext_r morph p_spec s_spec d_spec.

(* Given a ring structure and the kind of morphism,
   returns 2 lemmas (one for ring, and one for ring_simplify). *)

 Ltac ring_lemmas set ext rspec pspec sspec dspec rk :=
  let gen_lemma2 :=
    match pspec with
    | None => constr:(ring_rw_correct)
    | Some _ => constr:(ring_rw_pow_correct)
    end in
  ring_elements set ext rspec pspec sspec dspec rk
    ltac:(fun arth ext_r morph p_spec s_spec d_spec =>
       match type of morph with
       | @ring_morph ?R ?r0 ?rI ?radd ?rmul ?rsub ?ropp ?req
               ?C ?c0 ?c1 ?cadd ?cmul ?csub ?copp ?ceq_b ?phi =>
          let gen_lemma2_0 :=
              constr:(gen_lemma2 R  r0 rI  radd rmul rsub ropp req set ext_r arth
                                C  c0 c1 cadd cmul csub copp ceq_b phi morph) in
          match p_spec with
          | @mkhypo (power_theory _ _ _ ?Cp_phi ?rpow) ?pp_spec =>
             let gen_lemma2_1 := constr:(gen_lemma2_0 _ Cp_phi rpow pp_spec) in
             match d_spec with
             | @mkhypo (div_theory _ _ _ _  ?cdiv) ?dd_spec =>
                let gen_lemma2_2 := constr:(gen_lemma2_1 cdiv dd_spec) in
                match s_spec with
                | @mkhypo (sign_theory _ _ ?get_sign) ?ss_spec =>
                  let lemma2 := constr:(gen_lemma2_2 get_sign ss_spec) in
                  let lemma1 :=
                    constr:(ring_correct set ext_r arth morph pp_spec dd_spec) in
                  fun f => f arth ext_r morph lemma1 lemma2
                | _ => fail 4 "ring: bad sign specification"
                end
             | _ => fail 3 "ring: bad coefficiant division specification"
             end
          | _ => fail 2 "ring: bad power specification"
          end
       | _ => fail 1 "ring internal error: ring_lemmas, please report"
       end).

(* Tactic for constant *)
Ltac isnatcst t :=
  match t with
    O => constr:true
  | S ?p => isnatcst p
  | _ => constr:false
  end.

Ltac isPcst t :=
  match t with
  | xI ?p => isPcst p
  | xO ?p => isPcst p
  | xH => constr:true
  (* nat -> positive *)
  | Pos.of_succ_nat ?n => isnatcst n
  | _ => constr:false
  end.

Ltac isNcst t :=
  match t with
    N0 => constr:true
  | Npos ?p => isPcst p
  | _ => constr:false
  end.

Ltac isZcst t :=
  match t with
    Z0 => constr:true
  | Zpos ?p => isPcst p
  | Zneg ?p => isPcst p
  (* injection nat -> Z *)
  | Z.of_nat ?n => isnatcst n
  (* injection N -> Z *)
  | Z.of_N ?n => isNcst n
  (* *)
  | _ => constr:false
  end.







==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Integral_domain.v <==
Require Export Cring.


(* Definition of integral domains: commutative ring without zero divisor *)

Class Integral_domain {R : Type}`{Rcr:Cring R} := {
 integral_domain_product:
   forall x y, x * y == 0 -> x == 0 \/ y == 0;
 integral_domain_one_zero: not (1 == 0)}.

Section integral_domain.

Context {R:Type}`{Rid:Integral_domain R}.

Lemma integral_domain_minus_one_zero: ~ - (1:R) == 0.
red;intro. apply integral_domain_one_zero. 
assert (0 == - (0:R)). cring.
rewrite H0. rewrite <- H. cring.
Qed.


Definition pow (r : R) (n : nat) := Ring_theory.pow_N 1 mul r (N.of_nat n).

Lemma pow_not_zero: forall p n, pow p n == 0 -> p == 0.
induction n. unfold pow; simpl. intros. absurd (1 == 0). 
simpl. apply integral_domain_one_zero.
 trivial. setoid_replace (pow p (S n)) with (p * (pow p n)).
intros. 
case (integral_domain_product p (pow p n) H). trivial. trivial. 
unfold pow; simpl. 
clear IHn. induction n; simpl; try cring. 
 rewrite Ring_theory.pow_pos_succ. cring. apply ring_setoid.
apply ring_mult_comp.
apply ring_mul_assoc.
Qed.

Lemma Rintegral_domain_pow:
  forall c p r, ~c == 0 -> c * (pow p r) == ring0 -> p == ring0.
intros. case (integral_domain_product c (pow p r) H0). intros; absurd (c == ring0); auto. 
intros. apply pow_not_zero with r. trivial. Qed.   

End integral_domain.



==> anc/HoTT/coq-HoTT/plugins/setoid_ring/NArithRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Ring.
Require Import BinPos BinNat.
Import InitialRing.

Set Implicit Arguments.

Ltac Ncst t :=
  match isNcst t with
    true => t
  | _ => constr:NotConstant
  end.

Add Ring Nr : Nth (decidable Neqb_ok, constants [Ncst]).


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ncring.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* non commutative rings *)

Require Import Setoid.
Require Import BinPos.
Require Import BinNat.
Require Export Morphisms Setoid Bool.
Require Export ZArith_base.
Require Export Algebra_syntax.

Set Implicit Arguments.

Class Ring_ops(T:Type)
   {ring0:T}
   {ring1:T}
   {add:T->T->T}
   {mul:T->T->T}
   {sub:T->T->T}
   {opp:T->T}
   {ring_eq:T->T->Prop}.

Instance zero_notation(T:Type)`{Ring_ops T}:Zero T:= ring0. 
Instance one_notation(T:Type)`{Ring_ops T}:One T:= ring1.
Instance add_notation(T:Type)`{Ring_ops T}:Addition T:= add.
Instance mul_notation(T:Type)`{Ring_ops T}:@Multiplication T T:= mul.
Instance sub_notation(T:Type)`{Ring_ops T}:Subtraction T:= sub.
Instance opp_notation(T:Type)`{Ring_ops T}:Opposite T:= opp.
Instance eq_notation(T:Type)`{Ring_ops T}:@Equality T:= ring_eq.

Class Ring `{Ro:Ring_ops}:={
 ring_setoid: Equivalence _==_;
 ring_plus_comp: Proper (_==_ ==> _==_ ==>_==_) _+_;
 ring_mult_comp: Proper (_==_ ==> _==_ ==>_==_) _*_;
 ring_sub_comp: Proper (_==_ ==> _==_ ==>_==_) _-_;
 ring_opp_comp: Proper (_==_==>_==_) -_;
 ring_add_0_l    : forall x, 0 + x == x;
 ring_add_comm   : forall x y, x + y == y + x;
 ring_add_assoc  : forall x y z, x + (y + z) == (x + y) + z;
 ring_mul_1_l    : forall x, 1 * x == x;
 ring_mul_1_r    : forall x, x * 1 == x;
 ring_mul_assoc  : forall x y z, x * (y * z) == (x * y) * z;
 ring_distr_l    : forall x y z, (x + y) * z == x * z + y * z;
 ring_distr_r    : forall x y z, z * ( x + y) == z * x + z * y;
 ring_sub_def    : forall x y, x - y == x + -y;
 ring_opp_def    : forall x, x + -x == 0
}.
(* inutile! je sais plus pourquoi j'ai mis ca...
Instance ring_Ring_ops(R:Type)`{Ring R}
  :@Ring_ops R 0 1 addition multiplication subtraction opposite equality.
*)
Existing Instance ring_setoid.
Existing Instance ring_plus_comp.
Existing Instance ring_mult_comp.
Existing Instance ring_sub_comp.
Existing Instance ring_opp_comp.

Section Ring_power.

Context {R:Type}`{Ring R}.

 Fixpoint pow_pos (x:R) (i:positive) {struct i}: R :=
  match i with
  | xH => x
  | xO i => let p := pow_pos x i in p * p
  | xI i => let p := pow_pos x i in x * (p * p)
  end.

 Definition pow_N (x:R) (p:N) :=
  match p with
  | N0 => 1
  | Npos p => pow_pos x p
  end.

End Ring_power.

Definition ZN(x:Z):=
  match x with
    Z0 => N0
    |Zpos p | Zneg p => Npos p
end.

Instance power_ring {R:Type}`{Ring R} : Power:=
  {power x y := pow_N x (ZN y)}.

(** Interpretation morphisms definition*)

Class Ring_morphism (C R:Type)`{Cr:Ring C} `{Rr:Ring R}`{Rh:Bracket C R}:= {
    ring_morphism0    : [0] == 0;
    ring_morphism1    : [1] == 1;
    ring_morphism_add : forall x y, [x + y] == [x] + [y];
    ring_morphism_sub : forall x y, [x - y] == [x] - [y];
    ring_morphism_mul : forall x y, [x * y] == [x] * [y];
    ring_morphism_opp : forall  x, [-x] == -[x];
    ring_morphism_eq  : forall x y, x == y -> [x] == [y]}.

Section Ring.

Context {R:Type}`{Rr:Ring R}.

(* Powers *)

Lemma pow_pos_comm : forall  x j,  x * pow_pos x j == pow_pos x j * x.
Proof.
induction j; simpl. rewrite <- ring_mul_assoc.
rewrite <- ring_mul_assoc.
rewrite <- IHj. rewrite (ring_mul_assoc (pow_pos x j) x (pow_pos x j)).
rewrite <- IHj. rewrite <- ring_mul_assoc. reflexivity.
rewrite <- ring_mul_assoc. rewrite <- IHj.
rewrite ring_mul_assoc. rewrite IHj.
rewrite <- ring_mul_assoc. rewrite IHj. reflexivity. reflexivity.
Qed.

Lemma pow_pos_succ : forall  x j, pow_pos x (Pos.succ j) == x * pow_pos x j.
Proof.
induction j; simpl.
  rewrite IHj.
rewrite <- (ring_mul_assoc x (pow_pos x j) (x * pow_pos x j)).
rewrite (ring_mul_assoc (pow_pos x j) x  (pow_pos x j)).
  rewrite <- pow_pos_comm.
rewrite <- ring_mul_assoc. reflexivity.
reflexivity. reflexivity.
Qed.

Lemma pow_pos_add : forall  x i j,
  pow_pos x (i + j) == pow_pos x i * pow_pos x j.
Proof.
  intro x;induction i;intros.
  rewrite Pos.xI_succ_xO;rewrite <- Pos.add_1_r.
  rewrite <- Pos.add_diag;repeat rewrite <- Pos.add_assoc.
  repeat rewrite IHi.
  rewrite Pos.add_comm;rewrite Pos.add_1_r;
  rewrite pow_pos_succ.
  simpl;repeat rewrite ring_mul_assoc. reflexivity.
  rewrite <- Pos.add_diag;repeat rewrite <- Pos.add_assoc.
  repeat rewrite IHi. rewrite ring_mul_assoc. reflexivity.
  rewrite Pos.add_comm;rewrite Pos.add_1_r;rewrite pow_pos_succ.
   simpl. reflexivity.
 Qed.

 Definition id_phi_N (x:N) : N := x.

 Lemma pow_N_pow_N : forall  x n, pow_N x (id_phi_N n) == pow_N x n.
 Proof.
  intros; reflexivity.
 Qed.

 (** Identity is a morphism *)
 (*
 Instance IDmorph : Ring_morphism _ _ _  (fun x => x).
 Proof.
  apply (Build_Ring_morphism H6 H6 (fun x => x));intros;
  try reflexivity. trivial.
 Qed.
*)
 (** rings are almost rings*)
 Lemma ring_mul_0_l : forall  x, 0 * x == 0.
 Proof.
  intro x. setoid_replace (0*x) with ((0+1)*x + -x). 
  rewrite ring_add_0_l. rewrite ring_mul_1_l .
  rewrite ring_opp_def . fold zero. reflexivity.
  rewrite ring_distr_l . rewrite ring_mul_1_l .
  rewrite <- ring_add_assoc ; rewrite ring_opp_def .
  rewrite ring_add_comm ; rewrite ring_add_0_l ;reflexivity.
 Qed.

 Lemma ring_mul_0_r : forall  x, x * 0 == 0.
 Proof.
  intro x; setoid_replace (x*0)  with (x*(0+1) + -x).
  rewrite ring_add_0_l ; rewrite ring_mul_1_r .
  rewrite ring_opp_def ; fold zero; reflexivity.

  rewrite ring_distr_r ;rewrite ring_mul_1_r .
  rewrite <- ring_add_assoc ; rewrite ring_opp_def .
  rewrite ring_add_comm ; rewrite ring_add_0_l ;reflexivity.
 Qed.

 Lemma ring_opp_mul_l : forall x y, -(x * y) == -x * y.
 Proof.
  intros x y;rewrite <- (ring_add_0_l (- x * y)).
  rewrite ring_add_comm .
  rewrite <- (ring_opp_def (x*y)).
  rewrite ring_add_assoc .
  rewrite <- ring_distr_l.
  rewrite (ring_add_comm (-x));rewrite ring_opp_def .
  rewrite ring_mul_0_l;rewrite ring_add_0_l ;reflexivity.
 Qed.

Lemma ring_opp_mul_r : forall x y, -(x * y) == x * -y.
 Proof.
  intros x y;rewrite <- (ring_add_0_l (x * - y)).
  rewrite ring_add_comm .
  rewrite <- (ring_opp_def (x*y)).
  rewrite ring_add_assoc .
  rewrite <- ring_distr_r .
  rewrite (ring_add_comm (-y));rewrite ring_opp_def .
  rewrite ring_mul_0_r;rewrite ring_add_0_l ;reflexivity.
 Qed.

 Lemma ring_opp_add : forall x y, -(x + y) == -x + -y.
 Proof.
  intros x y;rewrite <- (ring_add_0_l  (-(x+y))).
  rewrite <- (ring_opp_def  x).
  rewrite <- (ring_add_0_l  (x + - x + - (x + y))).
  rewrite <- (ring_opp_def  y).
  rewrite (ring_add_comm  x).
  rewrite (ring_add_comm  y).
  rewrite <- (ring_add_assoc  (-y)).
  rewrite <- (ring_add_assoc  (- x)).
  rewrite (ring_add_assoc   y).
  rewrite (ring_add_comm  y).
  rewrite <- (ring_add_assoc   (- x)).
  rewrite (ring_add_assoc  y).
  rewrite (ring_add_comm  y);rewrite ring_opp_def .
  rewrite (ring_add_comm  (-x) 0);rewrite ring_add_0_l .
  rewrite ring_add_comm; reflexivity.
 Qed.

 Lemma ring_opp_opp : forall  x, - -x == x.
 Proof.
  intros x; rewrite <- (ring_add_0_l (- -x)).
  rewrite <- (ring_opp_def x).
  rewrite <- ring_add_assoc ; rewrite ring_opp_def .
  rewrite (ring_add_comm  x); rewrite ring_add_0_l . reflexivity.
 Qed.

 Lemma ring_sub_ext :
      forall  x1 x2, x1 == x2 -> forall  y1 y2, y1 == y2 -> x1 - y1 == x2 - y2.
 Proof.
  intros.
  setoid_replace (x1 - y1)  with (x1 + -y1).
  setoid_replace (x2 - y2)  with (x2 + -y2).
  rewrite H;rewrite H0;reflexivity.
  rewrite ring_sub_def. reflexivity.
  rewrite ring_sub_def. reflexivity.
 Qed.

 Ltac mrewrite :=
   repeat first
     [ rewrite ring_add_0_l
     | rewrite <- (ring_add_comm 0)
     | rewrite ring_mul_1_l
     | rewrite ring_mul_0_l
     | rewrite ring_distr_l
     | reflexivity
     ].

 Lemma ring_add_0_r : forall  x, (x + 0) == x.
 Proof. intros; mrewrite. Qed.

 
 Lemma ring_add_assoc1 : forall x y z, (x + y) + z == (y + z) + x.
 Proof.
  intros;rewrite <- (ring_add_assoc x).
  rewrite (ring_add_comm x);reflexivity.
 Qed.

 Lemma ring_add_assoc2 : forall x y z, (y + x) + z == (y + z) + x.
 Proof.
  intros; repeat rewrite <- ring_add_assoc.
   rewrite (ring_add_comm x); reflexivity.
 Qed.

 Lemma ring_opp_zero : -0 == 0.
 Proof.
  rewrite <- (ring_mul_0_r 0). rewrite ring_opp_mul_l.
  repeat rewrite ring_mul_0_r. reflexivity.
 Qed.

End Ring.

(** Some simplification tactics*)
Ltac gen_reflexivity := reflexivity.
 
Ltac gen_rewrite :=
  repeat first
     [ reflexivity
     | progress rewrite ring_opp_zero
     | rewrite ring_add_0_l
     | rewrite ring_add_0_r
     | rewrite ring_mul_1_l 
     | rewrite ring_mul_1_r
     | rewrite ring_mul_0_l 
     | rewrite ring_mul_0_r 
     | rewrite ring_distr_l 
     | rewrite ring_distr_r 
     | rewrite ring_add_assoc 
     | rewrite ring_mul_assoc
     | progress rewrite ring_opp_add 
     | progress rewrite ring_sub_def 
     | progress rewrite <- ring_opp_mul_l 
     | progress rewrite <- ring_opp_mul_r ].

Ltac gen_add_push x :=
repeat (match goal with
  | |- context [(?y + x) + ?z] =>
     progress rewrite (ring_add_assoc2 x y z)
  | |- context [(x + ?y) + ?z] =>
     progress rewrite  (ring_add_assoc1 x y z)
  end).


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ncring_initial.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith_base.
Require Import Zpow_def.
Require Import BinInt.
Require Import BinNat.
Require Import Setoid.
Require Import BinList.
Require Import BinPos.
Require Import BinNat.
Require Import BinInt.
Require Import Setoid.
Require Export Ncring.
Require Export Ncring_polynom.
Import List.

Set Implicit Arguments.

(* An object to return when an expression is not recognized as a constant *)
Definition NotConstant := false.

(** Z is a ring and a setoid*)

Lemma Zsth : Equivalence (@eq Z).
Proof. exact Z.eq_equiv. Qed.

Instance Zops:@Ring_ops Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp (@eq Z).

Instance Zr: (@Ring _ _ _ _ _ _ _ _ Zops).
Proof.
constructor; try apply Zsth; try solve_proper.
 exact Z.add_comm. exact Z.add_assoc.
 exact Z.mul_1_l.  exact Z.mul_1_r. exact Z.mul_assoc.
 exact Z.mul_add_distr_r.  intros; apply Z.mul_add_distr_l.  exact Z.sub_diag.
Defined.

(*Instance ZEquality: @Equality Z:= (@eq Z).*)

(** Two generic morphisms from Z to (abrbitrary) rings, *)
(**second one is more convenient for proofs but they are ext. equal*)
Section ZMORPHISM.
Context {R:Type}`{Ring R}.

 Ltac rrefl := reflexivity.

 Fixpoint gen_phiPOS1 (p:positive) : R :=
  match p with
  | xH => 1
  | xO p => (1 + 1) * (gen_phiPOS1 p)
  | xI p => 1 + ((1 + 1) * (gen_phiPOS1 p))
  end.

 Fixpoint gen_phiPOS (p:positive) : R :=
  match p with
  | xH => 1
  | xO xH => (1 + 1)
  | xO p => (1 + 1) * (gen_phiPOS p)
  | xI xH => 1 + (1 +1)
  | xI p => 1 + ((1 + 1) * (gen_phiPOS p))
  end.

 Definition gen_phiZ1 z :=
  match z with
  | Zpos p => gen_phiPOS1 p
  | Z0 => 0
  | Zneg p => -(gen_phiPOS1 p)
  end.

 Definition gen_phiZ z :=
  match z with
  | Zpos p => gen_phiPOS p
  | Z0 => 0
  | Zneg p => -(gen_phiPOS p)
  end.
 Notation "[ x ]" := (gen_phiZ x).

 Definition get_signZ z :=
  match z with
  | Zneg p => Some (Zpos p)
  | _ => None
  end.

   Ltac norm := gen_rewrite.
   Ltac add_push :=  Ncring.gen_add_push.
Ltac rsimpl := simpl.

 Lemma same_gen : forall x, gen_phiPOS1 x == gen_phiPOS x.
 Proof.
  induction x;rsimpl.
  rewrite IHx. destruct x;simpl;norm.
  rewrite IHx;destruct x;simpl;norm.
  reflexivity.
 Qed.

 Lemma ARgen_phiPOS_Psucc : forall x,
   gen_phiPOS1 (Pos.succ x) == 1 + (gen_phiPOS1 x).
 Proof.
  induction x;rsimpl;norm.
 rewrite IHx. gen_rewrite. add_push 1. reflexivity.
 Qed.

 Lemma ARgen_phiPOS_add : forall x y,
   gen_phiPOS1 (x + y) == (gen_phiPOS1 x) + (gen_phiPOS1 y).
 Proof.
  induction x;destruct y;simpl;norm.
  rewrite Pos.add_carry_spec.
  rewrite ARgen_phiPOS_Psucc.
  rewrite IHx;norm.
  add_push (gen_phiPOS1 y);add_push 1;reflexivity.
  rewrite IHx;norm;add_push (gen_phiPOS1 y);reflexivity.
  rewrite ARgen_phiPOS_Psucc;norm;add_push 1;reflexivity.
  rewrite IHx;norm;add_push(gen_phiPOS1 y); add_push 1;reflexivity.
  rewrite IHx;norm;add_push(gen_phiPOS1 y);reflexivity.
  add_push 1;reflexivity.
  rewrite ARgen_phiPOS_Psucc;norm;add_push 1;reflexivity.
 Qed.

 Lemma ARgen_phiPOS_mult :
   forall x y, gen_phiPOS1 (x * y) == gen_phiPOS1 x * gen_phiPOS1 y.
 Proof.
  induction x;intros;simpl;norm.
  rewrite ARgen_phiPOS_add;simpl;rewrite IHx;norm.
  rewrite IHx;reflexivity.
 Qed.


(*morphisms are extensionaly equal*)
 Lemma same_genZ : forall x, [x] == gen_phiZ1 x.
 Proof.
  destruct x;rsimpl; try rewrite same_gen; reflexivity.
 Qed.

 Lemma gen_Zeqb_ok : forall x y,
   Zeq_bool x y = true -> [x] == [y].
 Proof.
  intros x y H7.
  assert (H10 := Zeq_bool_eq x y H7);unfold IDphi in H10.
  rewrite H10;reflexivity.
 Qed.

 Lemma gen_phiZ1_add_pos_neg : forall x y,
 gen_phiZ1 (Z.pos_sub x y)
 == gen_phiPOS1 x + -gen_phiPOS1 y.
 Proof.
  intros x y.
  generalize (Z.pos_sub_discr x y).
  destruct (Z.pos_sub x y) as [|p|p]; intros; subst.
  - now rewrite ring_opp_def.
  - rewrite ARgen_phiPOS_add;simpl;norm.
    add_push (gen_phiPOS1 p). rewrite ring_opp_def;norm.
  - rewrite ARgen_phiPOS_add;simpl;norm.
    rewrite ring_opp_def;norm.
 Qed.

 Lemma match_compOpp : forall x (B:Type) (be bl bg:B),
  match CompOpp x with Eq => be | Lt => bl | Gt => bg end
  = match x with Eq => be | Lt => bg | Gt => bl end.
 Proof. destruct x;simpl;intros;trivial. Qed.

 Lemma gen_phiZ_add : forall x y, [x + y] == [x] + [y].
 Proof.
  intros x y; repeat rewrite same_genZ; generalize x y;clear x y.
  induction x;destruct y;simpl;norm.
  apply ARgen_phiPOS_add.
  apply gen_phiZ1_add_pos_neg. 
   rewrite gen_phiZ1_add_pos_neg. rewrite ring_add_comm.
reflexivity.
 rewrite ARgen_phiPOS_add. rewrite ring_opp_add. reflexivity.
Qed.

Lemma gen_phiZ_opp : forall x, [- x] == - [x].
 Proof.
  intros x. repeat rewrite same_genZ. generalize x ;clear x.
  induction x;simpl;norm.
  rewrite ring_opp_opp.  reflexivity.
 Qed.

 Lemma gen_phiZ_mul : forall x y, [x * y] == [x] * [y].
 Proof.
  intros x y;repeat rewrite same_genZ.
  destruct x;destruct y;simpl;norm;
  rewrite  ARgen_phiPOS_mult;try (norm;fail).
  rewrite ring_opp_opp ;reflexivity.
 Qed.

 Lemma gen_phiZ_ext : forall x y : Z, x = y -> [x] == [y].
 Proof. intros;subst;reflexivity. Qed.

(*proof that [.] satisfies morphism specifications*)
Global Instance gen_phiZ_morph :
(@Ring_morphism (Z:Type) R _ _ _ _ _ _ _ Zops Zr _ _ _ _ _ _ _ _ _ gen_phiZ) . (* beurk!*)
 apply Build_Ring_morphism; simpl;try reflexivity.
   apply gen_phiZ_add. intros. rewrite ring_sub_def.
replace (x-y)%Z with (x + (-y))%Z.
now rewrite gen_phiZ_add, gen_phiZ_opp, ring_sub_def.
reflexivity.
 apply gen_phiZ_mul. apply gen_phiZ_opp. apply gen_phiZ_ext.
 Defined.

End ZMORPHISM.

Instance multiplication_phi_ring{R:Type}`{Ring R} : Multiplication  :=
  {multiplication x y := (gen_phiZ x) * y}.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ncring_polynom.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*  A <X1,...,Xn>: non commutative polynomials on a commutative ring A *)

Set Implicit Arguments.
Require Import Setoid.
Require Import BinList.
Require Import BinPos.
Require Import BinNat.
Require Import BinInt.
Require Export Ring_polynom. (* n'utilise que PExpr *)
Require Export Ncring.

Section MakeRingPol.

Context (C R:Type) `{Rh:Ring_morphism C R}.

Variable phiCR_comm: forall (c:C)(x:R), x * [c] == [c] * x.

 Ltac rsimpl := repeat (gen_rewrite || rewrite phiCR_comm).
 Ltac add_push := gen_add_push .

(* Definition of non commutative multivariable polynomials 
   with coefficients in C :
 *)

 Inductive Pol : Type :=
  | Pc : C -> Pol
  | PX : Pol -> positive -> positive -> Pol -> Pol. 
    (* PX P i n Q represents P * X_i^n + Q *)
Definition cO:C . exact ring0. Defined.
Definition cI:C . exact ring1. Defined.

 Definition P0 := Pc 0.
 Definition P1 := Pc 1.

Variable Ceqb:C->C->bool.
Class Equalityb (A : Type):= {equalityb : A -> A -> bool}.
Notation "x =? y" := (equalityb x y) (at level 70, no associativity).
Variable Ceqb_eq: forall x y:C, Ceqb x y = true -> (x == y).

Instance equalityb_coef : Equalityb C :=
  {equalityb x y := Ceqb x y}.

 Fixpoint Peq (P P' : Pol) {struct P'} : bool :=
  match P, P' with
  | Pc c, Pc c' => c =? c'
  | PX P i n Q, PX P' i' n' Q' =>
    match Pos.compare i i', Pos.compare n n' with
    | Eq, Eq => if Peq P P' then Peq Q Q' else false
    | _,_ => false
    end
  | _, _ => false
  end.

Instance equalityb_pol : Equalityb Pol :=
  {equalityb x y := Peq x y}.

(* Q a ses variables de queue < i *)
 Definition mkPX P i n Q :=
  match P with
  | Pc c => if c =? 0 then Q else PX P i n Q 
  | PX P' i' n' Q' => 
       match Pos.compare i i' with
        | Eq => if Q' =? P0 then PX P' i (n + n') Q else PX P i n Q
        | _ => PX P i n Q
       end
  end.

 Definition mkXi i n := PX P1 i n P0.

 Definition mkX i := mkXi i 1.

 (** Opposite of addition *)

 Fixpoint Popp (P:Pol) : Pol :=
  match P with
  | Pc c => Pc (- c)
  | PX P i n Q => PX (Popp P) i n (Popp Q)
  end.

 Notation "-- P" := (Popp P)(at level 30).

 (** Addition et subtraction *)

 Fixpoint PaddCl (c:C)(P:Pol) {struct P} : Pol :=
  match P with
  | Pc c1 => Pc (c + c1)
  | PX P i n Q => PX P i n (PaddCl c Q)
  end.

(* Q quelconque *)

Section PaddX.
Variable Padd:Pol->Pol->Pol.
Variable P:Pol.

(* Xi^n * P + Q
les variables de tete de Q ne sont pas forcement < i 
mais Q est normalisé : variables de tete decroissantes *)

Fixpoint PaddX (i n:positive)(Q:Pol){struct Q}:=
  match Q with
  | Pc c => mkPX P i n Q
  | PX P' i' n' Q' => 
      match Pos.compare i i' with
      | (* i > i' *)
        Gt => mkPX P i n Q
      | (* i < i' *)
        Lt => mkPX P' i' n' (PaddX i n Q')
      | (* i = i' *)
        Eq => match Z.pos_sub n n' with
              | (* n > n' *) 
                Zpos k => mkPX (PaddX i k P') i' n' Q'
              | (* n = n' *)
                Z0 => mkPX (Padd P P') i n Q'
              | (* n < n' *)
                Zneg k => mkPX (Padd P (mkPX P' i k P0)) i n Q'
              end
      end
  end.

End PaddX.

Fixpoint Padd (P1 P2: Pol) {struct P1} : Pol :=
  match P1 with
  | Pc c => PaddCl c P2
  | PX P' i' n' Q' =>
      PaddX Padd P' i' n' (Padd Q' P2)
  end.

 Notation "P ++ P'" := (Padd P P').

Definition Psub(P P':Pol):= P ++ (--P').

 Notation "P -- P'" := (Psub P P')(at level 50).

 (** Multiplication *)

 Fixpoint PmulC_aux (P:Pol) (c:C)  {struct P} : Pol :=
  match P with
  | Pc c' => Pc (c' * c)
  | PX P i n Q => mkPX (PmulC_aux P c) i n (PmulC_aux Q c)
  end.

 Definition PmulC P c :=
  if c =? 0 then P0 else
  if c =? 1 then P else PmulC_aux P c.

 Fixpoint Pmul (P1 P2 : Pol) {struct P2} : Pol :=
   match P2 with
   | Pc c => PmulC P1 c
   | PX P i n Q =>
     PaddX Padd (Pmul P1 P) i n (Pmul P1 Q)
   end.

 Notation "P ** P'" := (Pmul P P')(at level 40).

 Definition Psquare (P:Pol) : Pol := P ** P.


 (** Evaluation of a polynomial towards R *)

 Fixpoint Pphi(l:list R) (P:Pol) {struct P} : R :=
  match P with
  | Pc c => [c]
  | PX P i n Q =>
     let x := nth 0 i l in
     let xn := pow_pos x n in
   (Pphi l P) * xn + (Pphi l Q)
  end.

 Reserved Notation "P @ l " (at level 10, no associativity).
 Notation "P @ l " := (Pphi l P).

 (** Proofs *)

 Ltac destr_pos_sub H :=
  match goal with |- context [Z.pos_sub ?x ?y] =>
   assert (H := Z.pos_sub_discr x y); destruct (Z.pos_sub x y)
  end.

 Lemma Peq_ok : forall P P',
    (P =? P') = true -> forall l, P@l == P'@ l.
 Proof.
 induction P;destruct P';simpl;intros ;try easy.
 - now apply ring_morphism_eq, Ceqb_eq.
 - specialize (IHP1 P'1). specialize (IHP2 P'2).
   simpl in IHP1, IHP2.
   destruct (Pos.compare_spec p p1); try discriminate;
   destruct (Pos.compare_spec p0 p2); try discriminate.
   destruct (Peq P2 P'1); try discriminate.
   subst; now rewrite IHP1, IHP2.
 Qed.

 Lemma Pphi0 : forall l, P0@l == 0.
 Proof.
  intros;simpl. 
 rewrite ring_morphism0. reflexivity.
 Qed.

 Lemma Pphi1 : forall l,  P1@l == 1.
 Proof.
  intros;simpl; rewrite ring_morphism1. reflexivity.
 Qed.

 Lemma mkPX_ok : forall l P i n Q,
  (mkPX P i n Q)@l == P@l * (pow_pos (nth 0 i l) n) + Q@l.
 Proof.
  intros l P i n Q;unfold mkPX.
  destruct P;try (simpl;reflexivity).
  assert (Hh := ring_morphism_eq  c 0). 
simpl; case_eq (Ceqb c 0);simpl;try reflexivity.
intros.
  rewrite Hh. rewrite ring_morphism0.
  rsimpl. apply Ceqb_eq. trivial.
  destruct (Pos.compare_spec i p).
  assert (Hh := @Peq_ok P3 P0). case_eq (P3=? P0). intro. simpl. 
  rewrite Hh. 
  rewrite Pphi0. rsimpl. rewrite Pos.add_comm. rewrite pow_pos_add;rsimpl.
  subst;trivial. reflexivity. trivial. intros. simpl. reflexivity. simpl. reflexivity.
 simpl. reflexivity.
 Qed.

Ltac Esimpl :=
  repeat (progress (
   match goal with
   | |- context [?P@?l] =>
       match P with
       | P0 => rewrite (Pphi0 l)
       | P1 => rewrite (Pphi1 l)
       | (mkPX ?P ?i ?n ?Q) => rewrite (mkPX_ok l P i n Q)
       end
   | |- context [[?c]] =>
       match c with
       | 0 => rewrite ring_morphism0
       | 1 => rewrite ring_morphism1
       | ?x + ?y => rewrite ring_morphism_add
       | ?x * ?y => rewrite ring_morphism_mul
       | ?x - ?y => rewrite ring_morphism_sub
       | - ?x => rewrite ring_morphism_opp
       end
   end));
  simpl; rsimpl.

 Lemma PaddCl_ok : forall c P l, (PaddCl c P)@l == [c] + P@l .
 Proof.
  induction P; simpl; intros; Esimpl; try reflexivity.
 rewrite IHP2. rsimpl. 
rewrite (ring_add_comm  (P2 @ l * pow_pos (nth 0 p l) p0) [c]).
reflexivity.
 Qed.

 Lemma PmulC_aux_ok : forall c P l, (PmulC_aux P c)@l ==  P@l * [c].
 Proof.
  induction P;simpl;intros.  rewrite ring_morphism_mul.
try reflexivity.
  simpl. Esimpl.  rewrite IHP1;rewrite IHP2;rsimpl. 
  Qed.

 Lemma PmulC_ok : forall c P l, (PmulC P c)@l ==  P@l * [c].
 Proof.
  intros c P l; unfold PmulC.
  assert (Hh:= ring_morphism_eq c 0);case_eq (c =? 0). intros.
  rewrite Hh;Esimpl. apply Ceqb_eq;trivial. 
  assert (H1h:= ring_morphism_eq c 1);case_eq (c =? 1);intros.
  rewrite H1h;Esimpl. apply Ceqb_eq;trivial.
  apply PmulC_aux_ok.
 Qed.

 Lemma Popp_ok : forall P l, (--P)@l == - P@l.
 Proof.
  induction P;simpl;intros.
  Esimpl.
  rewrite IHP1;rewrite IHP2;rsimpl.
 Qed.

 Ltac Esimpl2 :=
  Esimpl;
  repeat (progress (
   match goal with
   | |- context [(PaddCl ?c ?P)@?l] => rewrite (PaddCl_ok c P l)
   | |- context [(PmulC ?P ?c)@?l] => rewrite (PmulC_ok c P l)
   | |- context [(--?P)@?l] => rewrite (Popp_ok P l)
   end)); Esimpl.

Lemma PaddXPX: forall P i n Q,
  PaddX Padd P i n Q =
  match Q with
  | Pc c => mkPX P i n Q
  | PX P' i' n' Q' => 
      match Pos.compare i i' with
      | (* i > i' *)
        Gt => mkPX P i n Q
      | (* i < i' *)
        Lt => mkPX P' i' n' (PaddX Padd P i n Q')
      | (* i = i' *)
        Eq => match Z.pos_sub n n' with
              | (* n > n' *) 
                Zpos k => mkPX (PaddX Padd P i k P') i' n' Q'
              | (* n = n' *)
                Z0 => mkPX (Padd P P') i n Q'
              | (* n < n' *)
                Zneg k => mkPX (Padd P (mkPX P' i k P0)) i n Q'
              end
      end
  end.
induction Q; reflexivity.
Qed.

Lemma PaddX_ok2 : forall P2,
   (forall P l, (P2 ++ P) @ l == P2 @ l + P @ l)
   /\
   (forall P k n l,
           (PaddX Padd P2 k n P) @ l == 
             P2 @ l * pow_pos (nth 0 k l) n  + P @ l).
induction P2;simpl;intros. split. intros. apply PaddCl_ok.
 induction P.  unfold PaddX. intros. rewrite mkPX_ok.
 simpl. rsimpl.
intros. simpl.
 destruct (Pos.compare_spec k p) as [Hh|Hh|Hh].
 destr_pos_sub H1h. Esimpl2.
rewrite Hh; trivial. rewrite H1h. reflexivity.
simpl. rewrite mkPX_ok. rewrite IHP1. Esimpl2.
 rewrite Pos.add_comm in H1h.
rewrite H1h. 
rewrite pow_pos_add.  Esimpl2.
rewrite Hh; trivial. reflexivity.
rewrite mkPX_ok. rewrite PaddCl_ok. Esimpl2. rewrite Pos.add_comm in H1h.
rewrite H1h.  Esimpl2. rewrite pow_pos_add. Esimpl2.
rewrite Hh; trivial. reflexivity.
rewrite mkPX_ok. rewrite IHP2. Esimpl2.
rewrite (ring_add_comm  (P2 @ l * pow_pos (nth 0 p l) p0) 
                             ([c] * pow_pos (nth 0 k l) n)).
reflexivity.  assert (H1h := ring_morphism_eq c 0);case_eq (Ceqb c  0); 
 intros; simpl.
rewrite H1h;trivial. Esimpl2. apply Ceqb_eq; trivial. reflexivity.
decompose [and] IHP2_1. decompose [and] IHP2_2. clear IHP2_1 IHP2_2.
split. intros. rewrite H0. rewrite H1.
Esimpl2.
induction P. unfold PaddX. intros. rewrite mkPX_ok. simpl. reflexivity.
intros. rewrite PaddXPX. 
destruct (Pos.compare_spec k p1) as [H3h|H3h|H3h].
destr_pos_sub H4h.
rewrite mkPX_ok. simpl. rewrite H0. rewrite H1. Esimpl2.
rewrite H4h. rewrite H3h;trivial. reflexivity.
rewrite mkPX_ok. rewrite IHP1. Esimpl2. rewrite H3h;trivial.
rewrite Pos.add_comm in H4h.
rewrite H4h. rewrite pow_pos_add. Esimpl2.
rewrite mkPX_ok. simpl. rewrite H0. rewrite H1. 
rewrite mkPX_ok.
 Esimpl2. rewrite H3h;trivial.
 rewrite Pos.add_comm in H4h.
rewrite H4h. rewrite pow_pos_add. Esimpl2.
rewrite mkPX_ok. simpl. rewrite IHP2. Esimpl2.
gen_add_push (P2 @ l * pow_pos (nth 0 p1 l) p2). try reflexivity.
rewrite mkPX_ok. simpl. reflexivity.
Qed.

Lemma Padd_ok : forall P Q l, (P ++ Q) @ l == P @ l + Q @ l.
intro P. elim (PaddX_ok2 P); auto.
Qed.

Lemma PaddX_ok : forall P2 P k n l,
   (PaddX Padd P2 k n P) @ l ==  P2 @ l * pow_pos (nth 0 k l) n  + P @ l.
intro P2. elim (PaddX_ok2 P2); auto.
Qed.

 Lemma Psub_ok : forall P' P l, (P -- P')@l == P@l - P'@l.
unfold Psub. intros. rewrite Padd_ok. rewrite Popp_ok. rsimpl.
 Qed.

 Lemma Pmul_ok : forall P P' l, (P**P')@l == P@l * P'@l.
induction P'; simpl; intros. rewrite PmulC_ok. reflexivity.
rewrite PaddX_ok. rewrite IHP'1. rewrite IHP'2. Esimpl2.
Qed.

 Lemma Psquare_ok : forall P l, (Psquare P)@l == P@l * P@l.
 Proof.
  intros. unfold Psquare. apply Pmul_ok.
 Qed.

 (** Definition of polynomial expressions *)

(*
 Inductive PExpr : Type :=
  | PEc : C -> PExpr
  | PEX : positive -> PExpr
  | PEadd : PExpr -> PExpr -> PExpr
  | PEsub : PExpr -> PExpr -> PExpr
  | PEmul : PExpr -> PExpr -> PExpr
  | PEopp : PExpr -> PExpr
  | PEpow : PExpr -> N -> PExpr.
*)

 (** Specification of the power function *)
 Section POWER.
  Variable Cpow : Set.
  Variable Cp_phi : N -> Cpow.
  Variable rpow : R -> Cpow -> R.

  Record power_theory : Prop := mkpow_th {
    rpow_pow_N : forall r n,  (rpow r (Cp_phi n))== (pow_N r n)
  }.

 End POWER.
 Variable Cpow : Set.
 Variable Cp_phi : N -> Cpow.
 Variable rpow : R -> Cpow -> R.
 Variable pow_th : power_theory Cp_phi rpow.

 (** evaluation of polynomial expressions towards R *)
 Fixpoint PEeval (l:list R) (pe:PExpr C) {struct pe} : R :=
   match pe with
   | PEc c => [c]
   | PEX _ j => nth 0 j l
   | PEadd pe1 pe2 => (PEeval l pe1) + (PEeval l pe2)
   | PEsub pe1 pe2 => (PEeval l pe1) - (PEeval l pe2)
   | PEmul pe1 pe2 => (PEeval l pe1) * (PEeval l pe2)
   | PEopp pe1 => - (PEeval l pe1)
   | PEpow pe1 n => rpow (PEeval l pe1) (Cp_phi n)
   end.

Strategy expand [PEeval].

 Definition mk_X j := mkX j.

 (** Correctness proofs *)

 Lemma mkX_ok : forall p l, nth 0 p l == (mk_X p) @ l.
 Proof.
  destruct p;simpl;intros;Esimpl;trivial.
 Qed.

 Ltac Esimpl3 :=
  repeat match goal with
  | |- context [(?P1 ++ ?P2)@?l] => rewrite (Padd_ok P1 P2 l)
  | |- context [(?P1 -- ?P2)@?l] => rewrite (Psub_ok P1 P2 l)
  end;try Esimpl2;try reflexivity;try apply ring_add_comm.

(* Power using the chinise algorithm *)

Section POWER2.
  Variable subst_l : Pol -> Pol.
  Fixpoint Ppow_pos (res P:Pol) (p:positive){struct p} : Pol :=
   match p with
   | xH => subst_l (Pmul P res)
   | xO p => Ppow_pos (Ppow_pos res P p) P p
   | xI p => subst_l (Pmul P (Ppow_pos (Ppow_pos res P p) P p))
   end.

  Definition Ppow_N P n :=
   match n with
   | N0 => P1
   | Npos p => Ppow_pos P1 P p
   end.

  Fixpoint pow_pos_gen (R:Type)(m:R->R->R)(x:R) (i:positive) {struct i}: R :=
  match i with
  | xH => x
  | xO i => let p := pow_pos_gen m x i in m p p
  | xI i => let p := pow_pos_gen m x i in m x (m p p)
  end.

Lemma Ppow_pos_ok : forall l, (forall P, subst_l P@l == P@l) ->
         forall res P p, (Ppow_pos res P p)@l == (pow_pos_gen Pmul P p)@l * res@l.
  Proof.
   intros l subst_l_ok res P p. generalize res;clear res.
   induction p;simpl;intros. try rewrite subst_l_ok.
 repeat rewrite Pmul_ok. repeat rewrite IHp.
   rsimpl. repeat rewrite Pmul_ok. repeat rewrite IHp. rsimpl.
 try rewrite subst_l_ok.
 repeat rewrite Pmul_ok. reflexivity.
  Qed.

Definition pow_N_gen (R:Type)(x1:R)(m:R->R->R)(x:R) (p:N) :=
  match p with
  | N0 => x1
  | Npos p => pow_pos_gen m x p
  end.

  Lemma Ppow_N_ok : forall l,  (forall P, subst_l P@l == P@l) ->
         forall P n, (Ppow_N P n)@l == (pow_N_gen P1 Pmul P n)@l.
  Proof.  destruct n;simpl. reflexivity. rewrite Ppow_pos_ok; trivial. Esimpl.  Qed.

 End POWER2.

 (** Normalization and rewriting *)

 Section NORM_SUBST_REC.
  Let subst_l (P:Pol) := P.
  Let Pmul_subst P1 P2 := subst_l (Pmul P1 P2).
  Let Ppow_subst := Ppow_N subst_l.

  Fixpoint norm_aux (pe:PExpr C) : Pol :=
   match pe with
   | PEc c => Pc c
   | PEX _ j => mk_X j
   | PEadd pe1 (PEopp pe2) =>
     Psub (norm_aux pe1) (norm_aux pe2)
   | PEadd pe1 pe2 => Padd (norm_aux  pe1) (norm_aux pe2)
   | PEsub pe1 pe2 => Psub (norm_aux pe1) (norm_aux pe2)
   | PEmul pe1 pe2 => Pmul (norm_aux pe1) (norm_aux pe2)
   | PEopp pe1 => Popp (norm_aux pe1)
   | PEpow pe1 n => Ppow_N (fun p => p) (norm_aux pe1) n
   end.

  Definition norm_subst pe := subst_l (norm_aux pe).

 
 Lemma norm_aux_spec :
     forall l pe, 
       PEeval l pe == (norm_aux pe)@l.
  Proof.
   intros.
   induction pe.
Esimpl3. Esimpl3. simpl.
 rewrite IHpe1;rewrite IHpe2.
 destruct pe2; Esimpl3. 
unfold Psub.
destruct pe1; destruct pe2; rewrite Padd_ok; rewrite Popp_ok; reflexivity.
simpl. unfold Psub. rewrite IHpe1;rewrite IHpe2.
destruct pe1. destruct pe2; rewrite Padd_ok; rewrite Popp_ok; try reflexivity.
Esimpl3. Esimpl3. Esimpl3. Esimpl3. Esimpl3. Esimpl3.
 Esimpl3. Esimpl3. Esimpl3. Esimpl3. Esimpl3. Esimpl3. Esimpl3.
simpl. rewrite IHpe1;rewrite IHpe2. rewrite Pmul_ok. reflexivity.
simpl. rewrite IHpe; Esimpl3. 
simpl.
   rewrite Ppow_N_ok; (intros;try reflexivity). 
   rewrite rpow_pow_N.  Esimpl3.
   induction n;simpl. Esimpl3. induction p; simpl.
  try rewrite IHp;try rewrite IHpe;
 repeat rewrite Pms_ok;
      repeat rewrite Pmul_ok;reflexivity.
rewrite Pmul_ok. try rewrite IHp;try rewrite IHpe;
 repeat rewrite Pms_ok;
      repeat rewrite Pmul_ok;reflexivity. trivial.
exact pow_th.
  Qed.

 Lemma norm_subst_spec :
     forall l pe, 
       PEeval l pe == (norm_subst pe)@l.
 Proof.
  intros;unfold norm_subst.
  unfold subst_l.  apply norm_aux_spec. 
 Qed.

 End NORM_SUBST_REC.

 Fixpoint interp_PElist (l:list R) (lpe:list (PExpr C * PExpr C)) {struct lpe} : Prop :=
   match lpe with
   | nil => True
   | (me,pe)::lpe =>
     match lpe with
     | nil => PEeval l me == PEeval l pe
     | _ => PEeval l me == PEeval l pe /\ interp_PElist l lpe
     end
  end.


 Lemma norm_subst_ok : forall l pe,
   PEeval l pe == (norm_subst pe)@l.
 Proof.
   intros;apply norm_subst_spec. 
  Qed.


 Lemma ring_correct : forall l pe1 pe2,
   (norm_subst pe1 =? norm_subst pe2) = true ->
   PEeval l pe1 == PEeval l pe2.
 Proof.
  simpl;intros.
  do 2 (rewrite (norm_subst_ok l);trivial).
  apply Peq_ok;trivial.
 Qed.

End MakeRingPol.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ncring_tac.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import List.
Require Import Setoid.
Require Import BinPos.
Require Import BinList.
Require Import Znumtheory.
Require Export Morphisms Setoid Bool.
Require Import ZArith.
Require Import Algebra_syntax.
Require Export Ncring.
Require Import Ncring_polynom.
Require Import Ncring_initial.


Set Implicit Arguments.

Class nth (R:Type) (t:R) (l:list R) (i:nat).

Instance  Ifind0 (R:Type) (t:R) l
 : nth t(t::l) 0.

Instance  IfindS (R:Type) (t2 t1:R) l i 
 {_:nth t1 l i} 
 : nth t1 (t2::l) (S i) | 1.

Class closed (T:Type) (l:list T).

Instance Iclosed_nil T 
 : closed (T:=T) nil.

Instance Iclosed_cons T t (l:list T) 
 {_:closed l} 
 : closed (t::l).

Class reify (R:Type)`{Rr:Ring (T:=R)} (e:PExpr Z) (lvar:list R) (t:R).

Instance  reify_zero (R:Type)  lvar op
 `{Ring (T:=R)(ring0:=op)}
 : reify (ring0:=op)(PEc 0%Z) lvar op.

Instance  reify_one (R:Type)  lvar op
 `{Ring (T:=R)(ring1:=op)}
 : reify (ring1:=op) (PEc 1%Z) lvar op.

Instance  reifyZ0 (R:Type)  lvar 
 `{Ring (T:=R)}
 : reify (PEc Z0) lvar Z0|11.

Instance  reifyZpos (R:Type)  lvar (p:positive)
 `{Ring (T:=R)}
 : reify (PEc (Zpos p)) lvar (Zpos p)|11.

Instance  reifyZneg (R:Type)  lvar (p:positive)
 `{Ring (T:=R)}
 : reify (PEc (Zneg p)) lvar (Zneg p)|11.

Instance  reify_add (R:Type)
  e1 lvar t1 e2 t2 op 
 `{Ring (T:=R)(add:=op)}
 {_:reify (add:=op) e1 lvar t1}
 {_:reify (add:=op) e2 lvar t2}
 : reify (add:=op) (PEadd e1 e2) lvar (op t1 t2).

Instance  reify_mul (R:Type) 
  e1 lvar t1 e2 t2 op 
 `{Ring (T:=R)(mul:=op)}
 {_:reify (mul:=op) e1 lvar t1}
 {_:reify (mul:=op) e2 lvar t2}
 : reify (mul:=op) (PEmul e1 e2) lvar (op t1 t2)|10.

Instance  reify_mul_ext (R:Type) `{Ring R}
  lvar (z:Z) e2 t2 
 `{Ring (T:=R)}
 {_:reify e2 lvar t2}
 : reify (PEmul (PEc z) e2) lvar
      (@multiplication Z _ _ z t2)|9.

Instance  reify_sub (R:Type)
 e1 lvar t1 e2 t2 op
 `{Ring (T:=R)(sub:=op)}
 {_:reify (sub:=op) e1 lvar t1}
 {_:reify (sub:=op) e2 lvar t2}
 : reify (sub:=op) (PEsub e1 e2) lvar (op t1 t2).

Instance  reify_opp (R:Type)
 e1 lvar t1  op
 `{Ring (T:=R)(opp:=op)}
 {_:reify (opp:=op) e1 lvar t1}
 : reify (opp:=op) (PEopp e1) lvar (op t1).

Instance  reify_pow (R:Type) `{Ring R}
 e1 lvar t1 n 
 `{Ring (T:=R)}
 {_:reify e1 lvar t1}
 : reify (PEpow e1 n) lvar (pow_N t1 n)|1.

Instance  reify_var (R:Type) t lvar i 
 `{nth R t lvar i}
 `{Rr: Ring (T:=R)}
 : reify (Rr:= Rr) (PEX Z (Pos.of_succ_nat i))lvar t
 | 100.

Class reifylist (R:Type)`{Rr:Ring (T:=R)} (lexpr:list (PExpr Z)) (lvar:list R) 
  (lterm:list R).

Instance reify_nil (R:Type) lvar 
 `{Rr: Ring (T:=R)}
 : reifylist (Rr:= Rr) nil lvar (@nil R).

Instance reify_cons (R:Type) e1 lvar t1 lexpr2 lterm2
 `{Rr: Ring (T:=R)}
 {_:reify (Rr:= Rr) e1 lvar t1}
 {_:reifylist (Rr:= Rr) lexpr2 lvar lterm2} 
 : reifylist (Rr:= Rr) (e1::lexpr2) lvar (t1::lterm2).

Definition list_reifyl (R:Type) lexpr lvar lterm 
 `{Rr: Ring (T:=R)}
 {_:reifylist (Rr:= Rr) lexpr lvar lterm}
 `{closed (T:=R) lvar}  := (lvar,lexpr).

Unset Implicit Arguments.


Ltac lterm_goal g :=
  match g with
  | ?t1 == ?t2 => constr:(t1::t2::nil)
  | ?t1 = ?t2 => constr:(t1::t2::nil)
  | (_ ?t1 ?t2) => constr:(t1::t2::nil)
  end.

Lemma Zeqb_ok: forall x y : Z, Zeq_bool x y = true -> x == y.
 intros x y H. rewrite (Zeq_bool_eq x y H). reflexivity. Qed. 

Ltac reify_goal lvar lexpr lterm:=
  (*idtac lvar; idtac lexpr; idtac lterm;*)
  match lexpr with
     nil => idtac
   | ?e1::?e2::_ =>  
        match goal with
          |- (?op ?u1 ?u2) =>
           change (op 
             (@PEeval Z _ _ _ _ _ _ _ _ _ (@gen_phiZ _ _ _ _ _ _ _ _ _) N
                      (fun n:N => n) (@pow_N _ _ _ _ _ _ _ _ _)
                      lvar e1)
             (@PEeval Z _ _ _ _ _ _ _ _ _ (@gen_phiZ _ _ _ _ _ _ _ _ _) N
                      (fun n:N => n) (@pow_N _ _ _ _ _ _ _ _ _)
                      lvar e2))
        end
  end. 

Lemma comm: forall (R:Type)`{Ring R}(c : Z) (x : R),
  x * (gen_phiZ c) == (gen_phiZ c) * x.
induction c. intros. simpl. gen_rewrite. simpl. intros.
rewrite <- same_gen.
induction p. simpl.  gen_rewrite. rewrite IHp. reflexivity.
simpl.  gen_rewrite. rewrite IHp. reflexivity.
simpl.  gen_rewrite. 
simpl. intros. rewrite <- same_gen.
induction p. simpl. generalize IHp. clear IHp.
gen_rewrite. intro IHp.  rewrite IHp. reflexivity.
simpl. generalize IHp. clear IHp.
gen_rewrite. intro IHp.  rewrite IHp. reflexivity.
simpl.  gen_rewrite. Qed.

Ltac ring_gen :=
   match goal with
     |- ?g => let lterm := lterm_goal g in 
       match eval red in (list_reifyl (lterm:=lterm)) with
         | (?fv, ?lexpr) => 
           (*idtac "variables:";idtac fv;
           idtac "terms:"; idtac lterm;
           idtac "reifications:"; idtac lexpr; *)
           reify_goal fv lexpr lterm;
           match goal with 
             |- ?g => 
               apply (@ring_correct Z _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _
                       (@gen_phiZ _ _ _ _ _ _ _ _ _) _
                 (@comm _ _ _ _ _ _ _ _ _ _) Zeq_bool Zeqb_ok N (fun n:N => n)
                 (@pow_N _ _ _ _ _ _ _ _ _));
               [apply mkpow_th; reflexivity
                 |vm_compute; reflexivity]
           end
       end
   end.

Ltac non_commutative_ring:= 
  intros;
  ring_gen.

(* simplification *)

Ltac ring_simplify_aux lterm fv lexpr hyp :=
    match lterm with
      | ?t0::?lterm =>
    match lexpr with
      | ?e::?le => (* e:PExpr Z est la réification de t0:R *)
        let t := constr:(@Ncring_polynom.norm_subst
          Z 0%Z 1%Z Z.add Z.mul Z.sub Z.opp (@eq Z) Zops Zeq_bool e) in
        (* t:Pol Z *)
        let te := 
          constr:(@Ncring_polynom.Pphi Z 
            _ 0 1 _+_ _*_ _-_ -_ _==_ _ Ncring_initial.gen_phiZ fv t) in
        let eq1 := fresh "ring" in
        let nft := eval vm_compute in t in
        let t':= fresh "t" in
        pose (t' := nft);
        assert (eq1 : t = t');
        [vm_cast_no_check (eq_refl t')|
        let eq2 := fresh "ring" in
        assert (eq2:(@Ncring_polynom.PEeval Z
          _ 0 1 _+_ _*_ _-_ -_ _==_ _ Ncring_initial.gen_phiZ N (fun n:N => n) 
          (@Ring_theory.pow_N _ 1 multiplication) fv e) == te);
        [apply (@Ncring_polynom.norm_subst_ok
          Z _ 0%Z 1%Z Z.add Z.mul Z.sub Z.opp (@eq Z)
          _ _ 0 1 _+_ _*_ _-_ -_ _==_ _ _ Ncring_initial.gen_phiZ _
          (@comm _ 0 1 _+_ _*_ _-_ -_ _==_ _ _) _ Zeqb_ok);
           apply mkpow_th; reflexivity
          | match hyp with
                | 1%nat => rewrite eq2
                | ?H => try rewrite eq2 in H
              end];
        let P:= fresh "P" in
        match hyp with
          | 1%nat => idtac "ok";
            rewrite eq1;
            pattern (@Ncring_polynom.Pphi Z _ 0 1 _+_ _*_ _-_ -_ _==_
              _ Ncring_initial.gen_phiZ fv t');
            match goal with
              |- (?p ?t) => set (P:=p)
            end;
              unfold t' in *; clear t' eq1 eq2; simpl
          | ?H =>
               rewrite eq1 in H;
               pattern (@Ncring_polynom.Pphi Z _ 0 1 _+_ _*_ _-_ -_ _==_
                  _ Ncring_initial.gen_phiZ fv t') in H; 
               match type of H with
                  | (?p ?t)  => set (P:=p) in H
               end;
               unfold t' in *; clear t' eq1 eq2; simpl in H
        end; unfold P in *; clear P
        ]; ring_simplify_aux lterm fv le hyp
      | nil => idtac
    end
    | nil => idtac
    end.

Ltac set_variables fv :=
  match fv with
    | nil => idtac
    | ?t::?fv =>
        let v := fresh "X" in
        set (v:=t) in *; set_variables fv
  end.

Ltac deset n:=
   match n with
    | 0%nat => idtac
    | S ?n1 =>
      match goal with
        | h:= ?v : ?t |- ?g => unfold h in *; clear h; deset n1
      end
   end.

(* a est soit un terme de l'anneau, soit une liste de termes.
J'ai pas réussi à un décomposer les Vlists obtenues avec ne_constr_list
 dans Tactic Notation *)

Ltac ring_simplify_gen a hyp :=
  let lterm :=
    match a with
      | _::_ => a
      | _ => constr:(a::nil)
    end in
    match eval red in (list_reifyl (lterm:=lterm)) with
      | (?fv, ?lexpr) => idtac lterm; idtac fv; idtac lexpr;
      let n := eval compute in (length fv) in
      idtac n;
      let lt:=fresh "lt" in
      set (lt:= lterm);
      let lv:=fresh "fv" in
      set (lv:= fv);
      (* les termes de fv sont remplacés par des variables 
         pour pouvoir utiliser simpl ensuite sans risquer
         des simplifications indésirables *)
      set_variables fv;
      let lterm1 := eval unfold lt in lt in
      let lv1 := eval unfold lv in lv in
        idtac lterm1; idtac lv1;
      ring_simplify_aux lterm1 lv1 lexpr hyp;
      clear lt lv;
      (* on remet les termes de fv *)
      deset n
    end.

Tactic Notation "non_commutative_ring_simplify" constr(lterm):=
 ring_simplify_gen lterm 1%nat.

Tactic Notation "non_commutative_ring_simplify" constr(lterm) "in" ident(H):=
 ring_simplify_gen lterm H.




==> anc/HoTT/coq-HoTT/plugins/setoid_ring/RealField.v <==
Require Import Nnat.
Require Import ArithRing.
Require Export Ring Field.
Require Import Rdefinitions.
Require Import Rpow_def.
Require Import Raxioms.

Local Open Scope R_scope.

Lemma RTheory : ring_theory 0 1 Rplus Rmult Rminus Ropp (eq (A:=R)).
Proof.
constructor.
 intro; apply Rplus_0_l.
 exact Rplus_comm.
 symmetry ; apply Rplus_assoc.
 intro; apply Rmult_1_l.
 exact Rmult_comm.
 symmetry ; apply Rmult_assoc.
 intros m n p.
   rewrite Rmult_comm.
   rewrite (Rmult_comm n p).
   rewrite (Rmult_comm m p).
   apply Rmult_plus_distr_l.
 reflexivity.
 exact Rplus_opp_r.
Qed.

Lemma Rfield : field_theory 0 1 Rplus Rmult Rminus Ropp Rdiv Rinv (eq(A:=R)).
Proof.
constructor.
 exact RTheory.
 exact R1_neq_R0.
 reflexivity.
 exact Rinv_l.
Qed.

Lemma Rlt_n_Sn : forall x, x < x + 1.
Proof.
intro.
elim archimed with x; intros.
destruct H0.
 apply Rlt_trans with (IZR (up x)); trivial.
    replace (IZR (up x)) with (x + (IZR (up x) - x))%R.
  apply Rplus_lt_compat_l; trivial.
  unfold Rminus.
    rewrite (Rplus_comm (IZR (up x)) (- x)).
    rewrite <- Rplus_assoc.
    rewrite Rplus_opp_r.
    apply Rplus_0_l.
 elim H0.
   unfold Rminus.
   rewrite (Rplus_comm (IZR (up x)) (- x)).
   rewrite <- Rplus_assoc.
   rewrite Rplus_opp_r.
   rewrite Rplus_0_l; trivial.
Qed.

Notation Rset := (Eqsth R).
Notation Rext := (Eq_ext Rplus Rmult Ropp).

Lemma Rlt_0_2 : 0 < 2.
apply Rlt_trans with (0 + 1).
 apply Rlt_n_Sn.
 rewrite Rplus_comm.
   apply Rplus_lt_compat_l.
    replace 1 with (0 + 1).
  apply Rlt_n_Sn.
  apply Rplus_0_l.
Qed.

Lemma Rgen_phiPOS : forall x, InitialRing.gen_phiPOS1 1 Rplus Rmult x > 0.
unfold Rgt.
induction x; simpl; intros.
 apply Rlt_trans with (1 + 0).
  rewrite Rplus_comm.
    apply Rlt_n_Sn.
  apply Rplus_lt_compat_l.
    rewrite <- (Rmul_0_l Rset Rext RTheory 2).
    rewrite Rmult_comm.
    apply Rmult_lt_compat_l.
   apply Rlt_0_2.
   trivial.
 rewrite <- (Rmul_0_l Rset Rext RTheory 2).
   rewrite Rmult_comm.
   apply Rmult_lt_compat_l.
  apply Rlt_0_2.
  trivial.
  replace 1 with (0 + 1).
  apply Rlt_n_Sn.
  apply Rplus_0_l.
Qed.


Lemma Rgen_phiPOS_not_0 :
  forall x, InitialRing.gen_phiPOS1 1 Rplus Rmult x <> 0.
red; intros.
specialize (Rgen_phiPOS x).
rewrite H; intro.
apply (Rlt_asym 0 0); trivial.
Qed.

Lemma Zeq_bool_complete : forall x y,
  InitialRing.gen_phiZ 0%R 1%R Rplus Rmult Ropp x =
  InitialRing.gen_phiZ 0%R 1%R Rplus Rmult Ropp y ->
  Zeq_bool x y = true.
Proof gen_phiZ_complete Rset Rext Rfield Rgen_phiPOS_not_0.

Lemma Rdef_pow_add : forall (x:R) (n m:nat), pow x  (n + m) = pow x n * pow x m.
Proof.
  intros x n; elim n; simpl; auto with real.
  intros n0 H' m; rewrite H'; auto with real.
Qed.

Lemma R_power_theory : power_theory 1%R Rmult (@eq R) N.to_nat pow.
Proof.
 constructor. destruct n. reflexivity.
 simpl. induction p.
 - rewrite Pos2Nat.inj_xI. simpl. now rewrite plus_0_r, Rdef_pow_add, IHp.
 - rewrite Pos2Nat.inj_xO. simpl. now rewrite plus_0_r, Rdef_pow_add, IHp.
 - simpl. rewrite Rmult_comm;apply Rmult_1_l.
Qed.

Ltac Rpow_tac t :=
  match isnatcst t with
  | false => constr:(InitialRing.NotConstant)
  | _ => constr:(N.of_nat t)
  end.

Add Field RField : Rfield
   (completeness Zeq_bool_complete, power_tac R_power_theory [Rpow_tac]).






==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ring.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool.
Require Export Ring_theory.
Require Export Ring_base.
Require Export InitialRing.
Require Export Ring_tac.

Lemma BoolTheory :
  ring_theory false true xorb andb xorb (fun b:bool => b) (eq(A:=bool)).
split; simpl.
destruct x; reflexivity.
destruct x; destruct y; reflexivity.
destruct x; destruct y; destruct z; reflexivity.
reflexivity.
destruct x; destruct y; reflexivity.
destruct x; destruct y; reflexivity.
destruct x; destruct y; destruct z; reflexivity.
reflexivity.
destruct x; reflexivity.
Qed.

Definition bool_eq (b1 b2:bool) :=
  if b1 then b2 else negb b2.

Lemma bool_eq_ok : forall b1 b2, bool_eq b1 b2 = true -> b1 = b2.
destruct b1; destruct b2; auto.
Qed.

Ltac bool_cst t :=
  let t := eval hnf in t in
  match t with
    true => constr:true
  | false => constr:false
  | _ => constr:NotConstant
  end.

Add Ring bool_ring : BoolTheory (decidable bool_eq_ok, constants [bool_cst]).


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ring_base.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This module gathers the necessary base to build an instance of the
   ring tactic. Abstract rings need more theory, depending on
   ZArith_base. *)

Require Import Quote.
Declare ML Module "newring_plugin".
Require Export Ring_theory.
Require Export Ring_tac.
Require Import InitialRing.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ring_polynom.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)


Set Implicit Arguments.
Require Import Setoid Morphisms. 
Require Import BinList BinPos BinNat BinInt.
Require Export Ring_theory.
Local Open Scope positive_scope.
Import RingSyntax.
Set Universe Polymorphism.
Section MakeRingPol.

 (* Ring elements *)
 Variable R:Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R->R).
 Variable req : R -> R -> Prop.

 (* Ring properties *)
 Variable Rsth : Equivalence req.
 Variable Reqe : ring_eq_ext radd rmul ropp req.
 Variable ARth : almost_ring_theory rO rI radd rmul rsub ropp req.

 (* Coefficients *)
 Variable C: Type.
 Variable (cO cI: C) (cadd cmul csub : C->C->C) (copp : C->C).
 Variable ceqb : C->C->bool.
 Variable phi : C -> R.
 Variable CRmorph : ring_morph rO rI radd rmul rsub ropp req
                                cO cI cadd cmul csub copp ceqb phi.

 (* Power coefficients *)
 Variable Cpow : Type.
 Variable Cp_phi : N -> Cpow.
 Variable rpow : R -> Cpow -> R.
 Variable pow_th : power_theory rI rmul req Cp_phi rpow.

 (* division is ok *)
 Variable cdiv: C -> C -> C * C.
 Variable div_th: div_theory req cadd cmul phi cdiv.


 (* R notations *)
 Notation "0" := rO. Notation "1" := rI.
 Infix "+" := radd. Infix "*" := rmul.
 Infix "-" := rsub. Notation "- x" := (ropp x).
 Infix "==" := req.
 Infix "^" := (pow_pos rmul).

 (* C notations *)
 Infix "+!" := cadd. Infix "*!" := cmul.
 Infix "-! " := csub. Notation "-! x" := (copp x).
 Infix "?=!" := ceqb. Notation "[ x ]" := (phi x).

 (* Useful tactics *)
 Add Morphism radd : radd_ext. exact (Radd_ext Reqe). Qed.
 Add Morphism rmul : rmul_ext. exact (Rmul_ext Reqe). Qed.
 Add Morphism ropp : ropp_ext. exact (Ropp_ext Reqe). Qed.
 Add Morphism rsub : rsub_ext. exact (ARsub_ext Rsth Reqe ARth). Qed.
 Ltac rsimpl := gen_srewrite Rsth Reqe ARth.

 Ltac add_push := gen_add_push radd Rsth Reqe ARth.
 Ltac mul_push := gen_mul_push rmul Rsth Reqe ARth.

 Ltac add_permut_rec t :=
   match t with
   | ?x + ?y => add_permut_rec y || add_permut_rec x
   | _ => add_push t; apply (Radd_ext Reqe); [|reflexivity]
   end.

 Ltac add_permut :=
  repeat (reflexivity ||
    match goal with |- ?t == _ => add_permut_rec t end).

 Ltac mul_permut_rec t :=
   match t with
   | ?x * ?y => mul_permut_rec y || mul_permut_rec x
   | _ => mul_push t; apply (Rmul_ext Reqe); [|reflexivity]
   end.

 Ltac mul_permut :=
  repeat (reflexivity ||
    match goal with |- ?t == _ => mul_permut_rec t end).


 (* Definition of multivariable polynomials with coefficients in C :
    Type [Pol] represents [X1 ... Xn].
    The representation is Horner's where a [n] variable polynomial
    (C[X1..Xn]) is seen as a polynomial on [X1] which coefficients
    are polynomials with [n-1] variables (C[X2..Xn]).
    There are several optimisations to make the repr compacter:
    - [Pc c] is the constant polynomial of value c
       == c*X1^0*..*Xn^0
    - [Pinj j Q] is a polynomial constant w.r.t the [j] first variables.
        variable indices are shifted of j in Q.
       == X1^0 *..* Xj^0 * Q{X1 <- Xj+1;..; Xn-j <- Xn}
    - [PX P i Q] is an optimised Horner form of P*X^i + Q
        with P not the null polynomial
       == P * X1^i + Q{X1 <- X2; ..; Xn-1 <- Xn}

    In addition:
    - polynomials of the form (PX (PX P i (Pc 0)) j Q) are forbidden
      since they can be represented by the simpler form (PX P (i+j) Q)
    - (Pinj i (Pinj j P)) is (Pinj (i+j) P)
    - (Pinj i (Pc c)) is (Pc c)
 *)

 Inductive Pol : Type :=
  | Pc : C -> Pol
  | Pinj : positive -> Pol -> Pol
  | PX : Pol -> positive -> Pol -> Pol.

 Definition P0 := Pc cO.
 Definition P1 := Pc cI.

 Fixpoint Peq (P P' : Pol) {struct P'} : bool :=
  match P, P' with
  | Pc c, Pc c' => c ?=! c'
  | Pinj j Q, Pinj j' Q' =>
    match j ?= j' with
    | Eq => Peq Q Q'
    | _ => false
    end
  | PX P i Q, PX P' i' Q' =>
    match i ?= i' with
    | Eq => if Peq P P' then Peq Q Q' else false
    | _ => false
    end
  | _, _ => false
  end.

 Infix "?==" := Peq.

 Definition mkPinj j P :=
  match P with
  | Pc _ => P
  | Pinj j' Q => Pinj (j + j') Q
  | _ => Pinj j P
  end.

 Definition mkPinj_pred j P:=
  match j with
  | xH => P
  | xO j => Pinj (Pos.pred_double j) P
  | xI j => Pinj (xO j) P
  end.

 Definition mkPX P i Q :=
  match P with
  | Pc c => if c ?=! cO then mkPinj xH Q else PX P i Q
  | Pinj _ _ => PX P i Q
  | PX P' i' Q' => if Q' ?== P0 then PX P' (i' + i) Q else PX P i Q
  end.

 Definition mkXi i := PX P1 i P0.

 Definition mkX := mkXi 1.

 (** Opposite of addition *)

 Fixpoint Popp (P:Pol) : Pol :=
  match P with
  | Pc c => Pc (-! c)
  | Pinj j Q => Pinj j (Popp Q)
  | PX P i Q => PX (Popp P) i (Popp Q)
  end.

 Notation "-- P" := (Popp P).

 (** Addition et subtraction *)

 Fixpoint PaddC (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c1 => Pc (c1 +! c)
  | Pinj j Q => Pinj j (PaddC Q c)
  | PX P i Q => PX P i (PaddC Q c)
  end.

 Fixpoint PsubC (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c1 => Pc (c1 -! c)
  | Pinj j Q => Pinj j (PsubC Q c)
  | PX P i Q => PX P i (PsubC Q c)
  end.

 Section PopI.

  Variable Pop : Pol -> Pol -> Pol.
  Variable Q : Pol.

  Fixpoint PaddI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PaddC Q c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k =>  mkPinj j (Pop (Pinj k Q') Q)
     | Z0 => mkPinj j (Pop Q' Q)
     | Zneg k => mkPinj j' (PaddI k Q')
     end
   | PX P i Q' =>
     match j with
     | xH => PX P i (Pop Q' Q)
     | xO j => PX P i (PaddI (Pos.pred_double j) Q')
     | xI j => PX P i (PaddI (xO j) Q')
     end
   end.

  Fixpoint PsubI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PaddC (--Q) c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k =>  mkPinj j (Pop (Pinj k Q') Q)
     | Z0 => mkPinj j (Pop Q' Q)
     | Zneg k => mkPinj j' (PsubI k Q')
     end
   | PX P i Q' =>
     match j with
     | xH => PX P i (Pop Q' Q)
     | xO j => PX P i (PsubI (Pos.pred_double j) Q')
     | xI j => PX P i (PsubI (xO j) Q')
     end
   end.

 Variable P' : Pol.

 Fixpoint PaddX (i':positive) (P:Pol) : Pol :=
  match P with
  | Pc c => PX P' i' P
  | Pinj j Q' =>
    match j with
    | xH =>  PX P' i' Q'
    | xO j => PX P' i' (Pinj (Pos.pred_double j) Q')
    | xI j => PX P' i' (Pinj (xO j) Q')
    end
  | PX P i Q' =>
    match Z.pos_sub i i' with
    | Zpos k => mkPX (Pop (PX P k P0) P') i' Q'
    | Z0 => mkPX (Pop P P') i Q'
    | Zneg k => mkPX (PaddX k P) i Q'
    end
  end.

 Fixpoint PsubX (i':positive) (P:Pol) : Pol :=
  match P with
  | Pc c => PX (--P') i' P
  | Pinj j Q' =>
    match j with
    | xH =>  PX (--P') i' Q'
    | xO j => PX (--P') i' (Pinj (Pos.pred_double j) Q')
    | xI j => PX (--P') i' (Pinj (xO j) Q')
    end
  | PX P i Q' =>
    match Z.pos_sub i i' with
    | Zpos k => mkPX (Pop (PX P k P0) P') i' Q'
    | Z0 => mkPX (Pop P P') i Q'
    | Zneg k => mkPX (PsubX k P) i Q'
    end
  end.


 End PopI.

 Fixpoint Padd (P P': Pol) {struct P'} : Pol :=
  match P' with
  | Pc c' => PaddC P c'
  | Pinj j' Q' => PaddI Padd Q' j' P
  | PX P' i' Q' =>
    match P with
    | Pc c => PX P' i' (PaddC Q' c)
    | Pinj j Q =>
      match j with
      | xH => PX P' i' (Padd Q Q')
      | xO j => PX P' i' (Padd (Pinj (Pos.pred_double j) Q) Q')
      | xI j => PX P' i' (Padd (Pinj (xO j) Q) Q')
      end
    | PX P i Q =>
      match Z.pos_sub i i' with
      | Zpos k => mkPX (Padd (PX P k P0) P') i' (Padd Q Q')
      | Z0 => mkPX (Padd P P') i (Padd Q Q')
      | Zneg k => mkPX (PaddX Padd P' k P) i (Padd Q Q')
      end
    end
  end.
 Infix "++" := Padd.

 Fixpoint Psub (P P': Pol) {struct P'} : Pol :=
  match P' with
  | Pc c' => PsubC P c'
  | Pinj j' Q' => PsubI Psub Q' j' P
  | PX P' i' Q' =>
    match P with
    | Pc c => PX (--P') i' (*(--(PsubC Q' c))*) (PaddC (--Q') c)
    | Pinj j Q =>
      match j with
      | xH => PX (--P') i' (Psub Q Q')
      | xO j => PX (--P') i' (Psub (Pinj (Pos.pred_double j) Q) Q')
      | xI j => PX (--P') i' (Psub (Pinj (xO j) Q) Q')
      end
    | PX P i Q =>
      match Z.pos_sub i i' with
      | Zpos k => mkPX (Psub (PX P k P0) P') i' (Psub Q Q')
      | Z0 => mkPX (Psub P P') i (Psub Q Q')
      | Zneg k => mkPX (PsubX Psub P' k P) i (Psub Q Q')
      end
    end
  end.
 Infix "--" := Psub.

 (** Multiplication *)

 Fixpoint PmulC_aux (P:Pol) (c:C) : Pol :=
  match P with
  | Pc c' => Pc (c' *! c)
  | Pinj j Q => mkPinj j (PmulC_aux Q c)
  | PX P i Q => mkPX (PmulC_aux P c) i (PmulC_aux Q c)
  end.

 Definition PmulC P c :=
  if c ?=! cO then P0 else
  if c ?=! cI then P else PmulC_aux P c.

 Section PmulI.
  Variable Pmul : Pol -> Pol -> Pol.
  Variable Q : Pol.
  Fixpoint PmulI (j:positive) (P:Pol) : Pol :=
   match P with
   | Pc c => mkPinj j (PmulC Q c)
   | Pinj j' Q' =>
     match Z.pos_sub j' j with
     | Zpos k => mkPinj j (Pmul (Pinj k Q') Q)
     | Z0 => mkPinj j (Pmul Q' Q)
     | Zneg k => mkPinj j' (PmulI k Q')
     end
   | PX P' i' Q' =>
     match j with
     | xH => mkPX (PmulI xH P') i' (Pmul Q' Q)
     | xO j' => mkPX (PmulI j P') i' (PmulI (Pos.pred_double j') Q')
     | xI j' => mkPX (PmulI j P') i' (PmulI (xO j') Q')
     end
   end.

 End PmulI.

 Fixpoint Pmul (P P'' : Pol) {struct P''} : Pol :=
   match P'' with
   | Pc c => PmulC P c
   | Pinj j' Q' => PmulI Pmul Q' j' P
   | PX P' i' Q' =>
     match P with
     | Pc c => PmulC P'' c
     | Pinj j Q =>
       let QQ' :=
         match j with
         | xH => Pmul Q Q'
         | xO j => Pmul (Pinj (Pos.pred_double j) Q) Q'
         | xI j => Pmul (Pinj (xO j) Q) Q'
         end in
       mkPX (Pmul P P') i' QQ'
     | PX P i Q=>
       let QQ' := Pmul Q Q' in
       let PQ' := PmulI Pmul Q' xH P in
       let QP' := Pmul (mkPinj xH Q) P' in
       let PP' := Pmul P P' in
       (mkPX (mkPX PP' i P0 ++ QP') i' P0) ++ mkPX PQ' i QQ'
     end
  end.

 Infix "**" := Pmul.

 Fixpoint Psquare (P:Pol) : Pol :=
   match P with
   | Pc c => Pc (c *! c)
   | Pinj j Q => Pinj j (Psquare Q)
   | PX P i Q =>
     let twoPQ := Pmul P (mkPinj xH (PmulC Q (cI +! cI))) in
     let Q2 := Psquare Q in
     let P2 := Psquare P in
     mkPX (mkPX P2 i P0 ++ twoPQ) i Q2
   end.

 (** Monomial **)

 (** A monomial is X1^k1...Xi^ki. Its representation
     is a simplified version of the polynomial representation:

     - [mon0] correspond to the polynom [P1].
     - [(zmon j M)] corresponds to [(Pinj j ...)],
       i.e. skip j variable indices.
     - [(vmon i M)] is X^i*M with X the current variable,
       its corresponds to (PX P1 i ...)]
 *)

  Inductive Mon: Set :=
  | mon0: Mon
  | zmon: positive -> Mon -> Mon
  | vmon: positive -> Mon -> Mon.

 Definition mkZmon j M :=
   match M with mon0 => mon0 | _ => zmon j M end.

 Definition zmon_pred j M :=
   match j with xH => M | _ => mkZmon (Pos.pred j) M end.

 Definition mkVmon i M :=
   match M with
   | mon0 => vmon i mon0
   | zmon j m => vmon i (zmon_pred j m)
   | vmon i' m => vmon (i+i') m
   end.

 Fixpoint CFactor (P: Pol) (c: C) {struct P}: Pol * Pol :=
   match P with
   | Pc c1   => let (q,r) := cdiv c1 c in (Pc r, Pc q)
   | Pinj j1 P1  =>
     let (R,S) := CFactor P1 c in
            (mkPinj j1 R, mkPinj j1 S)
   | PX P1 i Q1 =>
     let (R1, S1) := CFactor P1 c in
     let (R2, S2) := CFactor Q1 c in
        (mkPX R1 i R2, mkPX S1 i S2)
   end.

 Fixpoint MFactor (P: Pol) (c: C) (M: Mon) {struct P}: Pol * Pol :=
   match P, M with
        _, mon0 => if (ceqb c cI) then (Pc cO, P) else CFactor P c
   | Pc _, _    => (P, Pc cO)
   | Pinj j1 P1, zmon j2 M1 =>
      match j1 ?= j2 with
        Eq => let (R,S) := MFactor P1 c M1 in
                 (mkPinj j1 R, mkPinj j1 S)
      | Lt => let (R,S) := MFactor P1 c (zmon (j2 - j1) M1) in
                 (mkPinj j1 R, mkPinj j1 S)
      | Gt => (P, Pc cO)
      end
  | Pinj _ _, vmon _ _ => (P, Pc cO)
  | PX P1 i Q1, zmon j M1 =>
             let M2 := zmon_pred j M1 in
             let (R1, S1) := MFactor P1 c M in
             let (R2, S2) := MFactor Q1 c M2 in
               (mkPX R1 i R2, mkPX S1 i S2)
  | PX P1 i Q1, vmon j M1 =>
      match i ?= j with
        Eq => let (R1,S1) := MFactor P1 c (mkZmon xH M1) in
                 (mkPX R1 i Q1, S1)
      | Lt => let (R1,S1) := MFactor P1 c (vmon (j - i) M1) in
                 (mkPX R1 i Q1, S1)
      | Gt => let (R1,S1) := MFactor P1 c (mkZmon xH M1) in
                 (mkPX R1 i Q1, mkPX S1 (i-j) (Pc cO))
      end
   end.

  Definition POneSubst (P1: Pol) (cM1: C * Mon) (P2: Pol): option Pol :=
    let (c,M1) := cM1 in
    let (Q1,R1) := MFactor P1 c M1 in
    match R1 with
     (Pc c) => if c ?=! cO then None
               else Some (Padd Q1 (Pmul P2 R1))
    | _ => Some (Padd Q1 (Pmul P2 R1))
    end.

  Fixpoint PNSubst1 (P1: Pol) (cM1: C * Mon) (P2: Pol) (n: nat) : Pol :=
    match POneSubst P1 cM1 P2 with
     Some P3 => match n with S n1 => PNSubst1 P3 cM1 P2 n1 | _ => P3 end
    | _ => P1
    end.

  Definition PNSubst (P1: Pol) (cM1: C * Mon) (P2: Pol) (n: nat): option Pol :=
    match POneSubst P1 cM1 P2 with
     Some P3 => match n with S n1 => Some (PNSubst1 P3 cM1 P2 n1) | _ => None end
    | _ => None
    end.

  Fixpoint PSubstL1 (P1: Pol) (LM1: list ((C * Mon) * Pol)) (n: nat) : Pol :=
    match LM1 with
     cons (M1,P2) LM2 => PSubstL1 (PNSubst1 P1 M1 P2 n) LM2 n
    | _ => P1
    end.

  Fixpoint PSubstL (P1: Pol) (LM1: list ((C * Mon) * Pol)) (n: nat) : option Pol :=
    match LM1 with
     cons (M1,P2) LM2 =>
      match PNSubst P1 M1 P2 n with
        Some P3 => Some (PSubstL1 P3 LM2 n)
     |  None => PSubstL P1 LM2 n
     end
    | _ => None
    end.

  Fixpoint PNSubstL (P1: Pol) (LM1: list ((C * Mon) * Pol)) (m n: nat) : Pol :=
    match PSubstL P1 LM1 n with
     Some P3 => match m with S m1 => PNSubstL P3 LM1 m1 n | _ => P3 end
    | _ => P1
    end.

 (** Evaluation of a polynomial towards R *)

 Local Notation hd := (List.hd 0).

 Fixpoint Pphi(l:list R) (P:Pol) : R :=
  match P with
  | Pc c => [c]
  | Pinj j Q => Pphi (jump j l) Q
  | PX P i Q => Pphi l P * (hd l) ^ i + Pphi (tail l) Q
  end.

 Reserved Notation "P @ l " (at level 10, no associativity).
 Notation "P @ l " := (Pphi l P).

 (** Evaluation of a monomial towards R *)

 Fixpoint Mphi(l:list R) (M: Mon) : R :=
  match M with
  | mon0 => rI
  | zmon j M1 => Mphi (jump j l) M1
  | vmon i M1 => Mphi (tail l) M1 * (hd l) ^ i
  end.

 Notation "M @@ l" := (Mphi l M) (at level 10, no associativity).

 (** Proofs *)

 Ltac destr_pos_sub :=
  match goal with |- context [Z.pos_sub ?x ?y] =>
   generalize (Z.pos_sub_discr x y); destruct (Z.pos_sub x y)
  end.

 Lemma jump_add' i j (l:list R) : jump (i + j) l = jump j (jump i l).
 Proof. rewrite Pos.add_comm. apply jump_add. Qed.

 Lemma Peq_ok P P' : (P ?== P') = true -> forall l, P@l == P'@ l.
 Proof.
  revert P';induction P;destruct P';simpl; intros H l; try easy.
  - now apply (morph_eq CRmorph).
  - destruct (Pos.compare_spec p p0); [ subst | easy | easy ].
    now rewrite IHP.
  - specialize (IHP1 P'1); specialize (IHP2 P'2).
    destruct (Pos.compare_spec p p0); [ subst | easy | easy ].
    destruct (P2 ?== P'1); [|easy].
    rewrite H in *.
    now rewrite IHP1, IHP2.
 Qed.

 Lemma Peq_spec P P' :
   BoolSpec (forall l, P@l == P'@l) True (P ?== P').
 Proof.
  generalize (Peq_ok P P'). destruct (P ?== P'); auto.
 Qed.

 Lemma Pphi0 l : P0@l == 0.
 Proof.
  simpl;apply (morph0 CRmorph).
 Qed.

 Lemma Pphi1 l : P1@l == 1.
 Proof.
  simpl;apply (morph1 CRmorph).
 Qed.

 Lemma mkPinj_ok j l P : (mkPinj j P)@l == P@(jump j l).
 Proof.
  destruct P;simpl;rsimpl.
  now rewrite jump_add'.
 Qed.

 Lemma pow_pos_add x i j : x^(j + i) == x^i * x^j.
 Proof.
  rewrite Pos.add_comm.
  apply (pow_pos_add Rsth Reqe.(Rmul_ext) ARth.(ARmul_assoc)).
 Qed.

 Lemma ceqb_spec c c' : BoolSpec ([c] == [c']) True (c ?=! c').
 Proof.
  generalize (morph_eq CRmorph c c').
  destruct (c ?=! c'); auto.
 Qed.

 Lemma mkPX_ok l P i Q :
  (mkPX P i Q)@l == P@l * (hd l)^i + Q@(tail l).
 Proof.
  unfold mkPX. destruct P.
  - case ceqb_spec; intros H; simpl; try reflexivity.
    rewrite H, (morph0 CRmorph), mkPinj_ok; rsimpl.
  - reflexivity.
  - case Peq_spec; intros H; simpl; try reflexivity.
    rewrite H, Pphi0, Pos.add_comm, pow_pos_add; rsimpl.
 Qed.

 Hint Rewrite
  Pphi0
  Pphi1
  mkPinj_ok
  mkPX_ok
  (morph0 CRmorph)
  (morph1 CRmorph)
  (morph0 CRmorph)
  (morph_add CRmorph)
  (morph_mul CRmorph)
  (morph_sub CRmorph)
  (morph_opp CRmorph)
  : Esimpl.

 (* Quicker than autorewrite with Esimpl :-) *)
 Ltac Esimpl := try rewrite_db Esimpl; rsimpl; simpl.

 Lemma PaddC_ok c P l : (PaddC P c)@l == P@l + [c].
 Proof.
  revert l;induction P;simpl;intros;Esimpl;trivial.
  rewrite IHP2;rsimpl.
 Qed.

 Lemma PsubC_ok c P l : (PsubC P c)@l == P@l - [c].
 Proof.
  revert l;induction P;simpl;intros.
  - Esimpl.
  - rewrite IHP;rsimpl.
  - rewrite IHP2;rsimpl.
 Qed.

 Lemma PmulC_aux_ok c P l : (PmulC_aux P c)@l == P@l * [c].
 Proof.
  revert l;induction P;simpl;intros;Esimpl;trivial.
  rewrite IHP1, IHP2;rsimpl. add_permut. mul_permut.
 Qed.

 Lemma PmulC_ok c P l : (PmulC P c)@l == P@l * [c].
 Proof.
  unfold PmulC.
  case ceqb_spec; intros H.
  - rewrite H; Esimpl.
  - case ceqb_spec; intros H'.
    + rewrite H'; Esimpl.
    + apply PmulC_aux_ok.
 Qed.

 Lemma Popp_ok P l : (--P)@l == - P@l.
 Proof.
  revert l;induction P;simpl;intros.
  - Esimpl.
  - apply IHP.
  - rewrite IHP1, IHP2;rsimpl.
 Qed.

 Hint Rewrite PaddC_ok PsubC_ok PmulC_ok Popp_ok : Esimpl.

 Lemma PaddX_ok P' P k l :
  (forall P l, (P++P')@l == P@l + P'@l) ->
  (PaddX Padd P' k P) @ l == P@l + P'@l * (hd l)^k.
 Proof.
  intros IHP'.
  revert k l. induction P;simpl;intros.
  - add_permut.
  - destruct p; simpl;
    rewrite ?jump_pred_double; add_permut.
  - destr_pos_sub; intros ->;Esimpl.
    + rewrite IHP';rsimpl. add_permut.
    + rewrite IHP', pow_pos_add;simpl;Esimpl. add_permut.
    + rewrite IHP1, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma Padd_ok P' P l : (P ++ P')@l == P@l + P'@l.
 Proof.
  revert P l; induction P';simpl;intros;Esimpl.
  - revert p l; induction P;simpl;intros.
    + Esimpl; add_permut.
    + destr_pos_sub; intros ->;Esimpl.
      * now rewrite IHP'.
      * rewrite IHP';Esimpl. now rewrite jump_add'.
      * rewrite IHP. now rewrite jump_add'.
    + destruct p0;simpl.
      * rewrite IHP2;simpl. rsimpl.
      * rewrite IHP2;simpl. rewrite jump_pred_double. rsimpl.
      * rewrite IHP'. rsimpl.
  - destruct P;simpl.
    + Esimpl. add_permut.
    + destruct p0;simpl;Esimpl; rewrite IHP'2; simpl.
      * rsimpl. add_permut.
      * rewrite jump_pred_double. rsimpl. add_permut.
      * rsimpl. add_permut.
    + destr_pos_sub; intros ->; Esimpl.
      * rewrite IHP'1, IHP'2;rsimpl. add_permut.
      * rewrite IHP'1, IHP'2;simpl;Esimpl.
        rewrite pow_pos_add;rsimpl. add_permut.
      * rewrite PaddX_ok by trivial; rsimpl.
        rewrite IHP'2, pow_pos_add; rsimpl. add_permut.
 Qed.

 Lemma PsubX_ok P' P k l :
  (forall P l, (P--P')@l == P@l - P'@l) ->
  (PsubX Psub P' k P) @ l == P@l - P'@l * (hd l)^k.
 Proof.
  intros IHP'.
  revert k l. induction P;simpl;intros.
  - rewrite Popp_ok;rsimpl; add_permut.
  - destruct p; simpl;
    rewrite Popp_ok;rsimpl;
    rewrite ?jump_pred_double; add_permut.
  - destr_pos_sub; intros ->; Esimpl.
    + rewrite IHP';rsimpl. add_permut.
    + rewrite IHP', pow_pos_add;simpl;Esimpl. add_permut.
    + rewrite IHP1, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma Psub_ok P' P l : (P -- P')@l == P@l - P'@l.
 Proof.
  revert P l; induction P';simpl;intros;Esimpl.
  - revert p l; induction P;simpl;intros.
    + Esimpl; add_permut.
    + destr_pos_sub; intros ->;Esimpl.
      * rewrite IHP';rsimpl.
      * rewrite IHP';Esimpl. now rewrite jump_add'.
      * rewrite IHP. now rewrite jump_add'.
    + destruct p0;simpl.
      * rewrite IHP2;simpl. rsimpl.
      * rewrite IHP2;simpl. rewrite jump_pred_double. rsimpl.
      * rewrite IHP'. rsimpl.
  - destruct P;simpl.
    + Esimpl; add_permut.
    + destruct p0;simpl;Esimpl; rewrite IHP'2; simpl.
      * rsimpl. add_permut.
      * rewrite jump_pred_double. rsimpl. add_permut.
      * rsimpl. add_permut.
    + destr_pos_sub; intros ->; Esimpl.
      * rewrite IHP'1, IHP'2;rsimpl. add_permut.
      * rewrite IHP'1, IHP'2;simpl;Esimpl.
        rewrite pow_pos_add;rsimpl. add_permut.
      * rewrite PsubX_ok by trivial;rsimpl.
        rewrite IHP'2, pow_pos_add;rsimpl. add_permut.
 Qed.

 Lemma PmulI_ok P' :
   (forall P l, (Pmul P P') @ l == P @ l * P' @ l) ->
   forall P p l, (PmulI Pmul P' p P) @ l == P @ l * P' @ (jump p l).
 Proof.
  intros IHP'.
  induction P;simpl;intros.
  - Esimpl; mul_permut.
  - destr_pos_sub; intros ->;Esimpl.
    + now rewrite IHP'.
    + now rewrite IHP', jump_add'.
    + now rewrite IHP, jump_add'.
  - destruct p0;Esimpl; rewrite ?IHP1, ?IHP2; rsimpl.
    + f_equiv. mul_permut.
    + rewrite jump_pred_double. f_equiv. mul_permut.
    + rewrite IHP'. f_equiv. mul_permut.
 Qed.

 Lemma Pmul_ok P P' l : (P**P')@l == P@l * P'@l.
 Proof.
  revert P l;induction P';simpl;intros.
  - apply PmulC_ok.
  - apply PmulI_ok;trivial.
  - destruct P.
    + rewrite (ARmul_comm ARth). Esimpl.
    + Esimpl. f_equiv. rewrite IHP'1; Esimpl.
      destruct p0;rewrite IHP'2;Esimpl.
      rewrite jump_pred_double; Esimpl.
    + rewrite Padd_ok, !mkPX_ok, Padd_ok, !mkPX_ok,
       !IHP'1, !IHP'2, PmulI_ok; trivial. simpl. Esimpl.
      add_permut; f_equiv; mul_permut.
 Qed.

 Lemma Psquare_ok P l : (Psquare P)@l == P@l * P@l.
 Proof.
  revert l;induction P;simpl;intros;Esimpl.
  - apply IHP.
  - rewrite Padd_ok, Pmul_ok;Esimpl.
    rewrite IHP1, IHP2.
    mul_push ((hd l)^p). now mul_push (P2@l).
 Qed.

 Lemma mkZmon_ok M j l :
   (mkZmon j M) @@ l == (zmon j M) @@ l.
 Proof.
 destruct M; simpl; rsimpl.
 Qed.

 Lemma zmon_pred_ok M j l :
   (zmon_pred j M) @@ (tail l) == (zmon j M) @@ l.
 Proof.
   destruct j; simpl; rewrite ?mkZmon_ok; simpl; rsimpl.
   rewrite jump_pred_double; rsimpl.
 Qed.

 Lemma mkVmon_ok M i l :
   (mkVmon i M)@@l == M@@l * (hd l)^i.
 Proof.
  destruct M;simpl;intros;rsimpl.
  - rewrite zmon_pred_ok;simpl;rsimpl.
  - rewrite pow_pos_add;rsimpl.
 Qed.

 Ltac destr_factor := match goal with
  | H : context [CFactor ?P _] |- context [CFactor ?P ?c] =>
    destruct (CFactor P c); destr_factor; rewrite H; clear H
  | H : context [MFactor ?P _ _] |- context [MFactor ?P ?c ?M] =>
    specialize (H M); destruct (MFactor P c M); destr_factor; rewrite H; clear H
  | _ => idtac
 end.

 Lemma Mcphi_ok P c l :
   let (Q,R) := CFactor P c in
     P@l == Q@l + [c] * R@l.
 Proof.
 revert l.
 induction P as [c0 | j P IH | P1 IH1 i P2 IH2]; intros l; Esimpl. 
 - assert (H := div_th.(div_eucl_th) c0 c). 
   destruct cdiv as (q,r). rewrite H; Esimpl. add_permut. 
 - destr_factor. Esimpl.
 - destr_factor. Esimpl. add_permut.
 Qed.

 Lemma Mphi_ok P (cM: C * Mon) l :
   let (c,M) := cM in
   let (Q,R) := MFactor P c M in
     P@l == Q@l + [c] * M@@l * R@l.
 Proof. 
 destruct cM as (c,M). revert M l.
 induction P; destruct M; intros l; simpl; auto; 
 try (case ceqb_spec; intro He);
  try (case Pos.compare_spec; intros He);
  rewrite ?He;
   destr_factor; simpl; Esimpl.
 - assert (H := div_th.(div_eucl_th) c0 c).
   destruct cdiv as (q,r). rewrite H; Esimpl. add_permut.
 - assert (H := Mcphi_ok P c). destr_factor. Esimpl.
 - now rewrite <- jump_add, Pos.sub_add.
 - assert (H2 := Mcphi_ok P2 c). assert (H3 := Mcphi_ok P3 c).
   destr_factor. Esimpl. add_permut.
 - rewrite zmon_pred_ok. simpl. add_permut.
 - rewrite mkZmon_ok. simpl. add_permut. mul_permut.
 - add_permut. mul_permut.
   rewrite <- pow_pos_add, Pos.add_comm, Pos.sub_add by trivial; rsimpl.
 - rewrite mkZmon_ok. simpl. Esimpl. add_permut. mul_permut.
   rewrite <- pow_pos_add, Pos.sub_add by trivial; rsimpl.
 Qed.

 Lemma POneSubst_ok P1 cM1 P2 P3 l :
   POneSubst P1 cM1 P2 = Some P3 ->
   [fst cM1] * (snd cM1)@@l == P2@l -> P1@l == P3@l.
 Proof.
 destruct cM1 as (cc,M1).
 unfold POneSubst.
 assert (H := Mphi_ok P1 (cc, M1) l). simpl in H.
 destruct MFactor as (R1,S1); simpl. rewrite H. clear H.
 intros EQ EQ'. replace P3 with (R1 ++ P2 ** S1).
 - rewrite EQ', Padd_ok, Pmul_ok; rsimpl.
 - revert EQ. destruct S1; try now injection 1.
   case ceqb_spec; now inversion 2.
 Qed.

 Lemma PNSubst1_ok n P1 cM1 P2 l :
   [fst cM1] * (snd cM1)@@l == P2@l ->
   P1@l == (PNSubst1 P1 cM1 P2 n)@l.
 Proof.
 revert P1. induction n; simpl; intros P1;
 generalize (POneSubst_ok P1 cM1 P2); destruct POneSubst;
   intros; rewrite <- ?IHn; auto; reflexivity.
 Qed.

 Lemma PNSubst_ok n P1 cM1 P2 l P3 :
   PNSubst P1 cM1 P2 n = Some P3 ->
   [fst cM1] * (snd cM1)@@l == P2@l -> P1@l == P3@l.
 Proof.
 unfold PNSubst.
 assert (H := POneSubst_ok P1 cM1 P2); destruct POneSubst; try discriminate.
 destruct n; inversion_clear 1.
 intros. rewrite <- PNSubst1_ok; auto.
 Qed.

 Fixpoint MPcond (LM1: list (C * Mon * Pol)) (l: list R) : Prop :=
   match LM1 with
   | (M1,P2) :: LM2 => ([fst M1] * (snd M1)@@l == P2@l) /\ MPcond LM2 l
   | _ => True
   end.

 Lemma PSubstL1_ok n LM1 P1 l :
   MPcond LM1 l -> P1@l == (PSubstL1 P1 LM1 n)@l.
 Proof.
 revert P1; induction LM1 as [|(M2,P2) LM2 IH]; simpl; intros. 
 - reflexivity. 
 - rewrite <- IH by intuition; now apply PNSubst1_ok.
 Qed.

 Lemma PSubstL_ok n LM1 P1 P2 l :
   PSubstL P1 LM1 n = Some P2 -> MPcond LM1 l -> P1@l == P2@l.
 Proof.
 revert P1. induction LM1 as [|(M2,P2') LM2 IH]; simpl; intros.
 - discriminate.
 - assert (H':=PNSubst_ok n P3 M2 P2'). destruct PNSubst.
   * injection H; intros <-. rewrite <- PSubstL1_ok; intuition.
   * now apply IH.
 Qed.

 Lemma PNSubstL_ok m n LM1 P1 l :
    MPcond LM1 l -> P1@l == (PNSubstL P1 LM1 m n)@l.
 Proof.
 revert LM1 P1. induction m; simpl; intros;
 assert (H' := PSubstL_ok n LM1 P2); destruct PSubstL;
 auto; try reflexivity.
 rewrite <- IHm; auto.
 Qed.

 (** Definition of polynomial expressions *)

 Inductive PExpr : Type :=
  | PEc : C -> PExpr
  | PEX : positive -> PExpr
  | PEadd : PExpr -> PExpr -> PExpr
  | PEsub : PExpr -> PExpr -> PExpr
  | PEmul : PExpr -> PExpr -> PExpr
  | PEopp : PExpr -> PExpr
  | PEpow : PExpr -> N -> PExpr.

 (** evaluation of polynomial expressions towards R *)
 Definition mk_X j := mkPinj_pred j mkX.

 (** evaluation of polynomial expressions towards R *)

 Fixpoint PEeval (l:list R) (pe:PExpr) {struct pe} : R :=
   match pe with
   | PEc c => phi c
   | PEX j => nth 0 j l
   | PEadd pe1 pe2 => (PEeval l pe1) + (PEeval l pe2)
   | PEsub pe1 pe2 => (PEeval l pe1) - (PEeval l pe2)
   | PEmul pe1 pe2 => (PEeval l pe1) * (PEeval l pe2)
   | PEopp pe1 => - (PEeval l pe1)
   | PEpow pe1 n => rpow (PEeval l pe1) (Cp_phi n)
   end.

Strategy expand [PEeval].

 (** Correctness proofs *)

 Lemma mkX_ok p l : nth 0 p l == (mk_X p) @ l.
 Proof.
  destruct p;simpl;intros;Esimpl;trivial.
  - now rewrite <-jump_tl, nth_jump.
  - now rewrite <- nth_jump, nth_pred_double.
 Qed.

 Hint Rewrite Padd_ok Psub_ok : Esimpl.

Section POWER.
  Variable subst_l : Pol -> Pol.
  Fixpoint Ppow_pos (res P:Pol) (p:positive) : Pol :=
   match p with
   | xH => subst_l (res ** P)
   | xO p => Ppow_pos (Ppow_pos res P p) P p
   | xI p => subst_l ((Ppow_pos (Ppow_pos res P p) P p) ** P)
   end.

  Definition Ppow_N P n :=
   match n with
   | N0 => P1
   | Npos p => Ppow_pos P1 P p
   end.

  Lemma Ppow_pos_ok l :
    (forall P, subst_l P@l == P@l) ->
    forall res P p, (Ppow_pos res P p)@l == res@l * (pow_pos Pmul P p)@l.
  Proof.
   intros subst_l_ok res P p. revert res.
   induction p;simpl;intros; rewrite ?subst_l_ok, ?Pmul_ok, ?IHp;
    mul_permut.
  Qed.

  Lemma Ppow_N_ok l :
    (forall P, subst_l P@l == P@l) ->
    forall P n, (Ppow_N P n)@l == (pow_N P1 Pmul P n)@l.
  Proof.
  destruct n;simpl.
  - reflexivity.
  - rewrite Ppow_pos_ok by trivial. Esimpl.
  Qed.

 End POWER.

 (** Normalization and rewriting *)

 Section NORM_SUBST_REC.
  Variable n : nat.
  Variable lmp:list (C*Mon*Pol).
  Let subst_l P := PNSubstL P lmp n n.
  Let Pmul_subst P1 P2 := subst_l (Pmul P1 P2).
  Let Ppow_subst := Ppow_N subst_l.

  Fixpoint norm_aux (pe:PExpr) : Pol :=
   match pe with
   | PEc c => Pc c
   | PEX j => mk_X j
   | PEadd (PEopp pe1) pe2 => (norm_aux pe2) -- (norm_aux pe1)
   | PEadd pe1 (PEopp pe2) => (norm_aux pe1) -- (norm_aux pe2)
   | PEadd pe1 pe2 => (norm_aux pe1) ++ (norm_aux pe2)
   | PEsub pe1 pe2 => (norm_aux pe1) -- (norm_aux pe2)
   | PEmul pe1 pe2 => (norm_aux pe1) ** (norm_aux pe2)
   | PEopp pe1 => -- (norm_aux pe1)
   | PEpow pe1 n => Ppow_N (fun p => p) (norm_aux pe1) n
   end.

  Definition norm_subst pe := subst_l (norm_aux pe).

  (** Internally, [norm_aux] is expanded in a large number of cases.
      To speed-up proofs, we use an alternative definition. *)

  Definition get_PEopp pe :=
   match pe with
   | PEopp pe' => Some pe'
   | _ => None
   end.

  Lemma norm_aux_PEadd pe1 pe2 :
    norm_aux (PEadd pe1 pe2) =
    match get_PEopp pe1, get_PEopp pe2 with
    | Some pe1', _ => (norm_aux pe2) -- (norm_aux pe1')
    | None, Some pe2' => (norm_aux pe1) -- (norm_aux pe2')
    | None, None => (norm_aux pe1) ++ (norm_aux pe2)
    end.
  Proof.
  simpl (norm_aux (PEadd _ _)).
  destruct pe1; [ | | | | | reflexivity | ];
   destruct pe2; simpl get_PEopp; reflexivity.
  Qed.

  Lemma norm_aux_PEopp pe :
    match get_PEopp pe with
    | Some pe' => norm_aux pe = -- (norm_aux pe')
    | None => True
    end.
  Proof.
  now destruct pe.
  Qed.

  Lemma norm_aux_spec l pe :
    PEeval l pe == (norm_aux pe)@l.
  Proof.
   intros.
   induction pe.
   - reflexivity.
   - apply mkX_ok.
   - simpl PEeval. rewrite IHpe1, IHpe2.
     assert (H1 := norm_aux_PEopp pe1).
     assert (H2 := norm_aux_PEopp pe2).
     rewrite norm_aux_PEadd.
     do 2 destruct get_PEopp; rewrite ?H1, ?H2; Esimpl; add_permut.
   - simpl. rewrite IHpe1, IHpe2. Esimpl.
   - simpl. rewrite IHpe1, IHpe2. now rewrite Pmul_ok.
   - simpl. rewrite IHpe. Esimpl.
   - simpl. rewrite Ppow_N_ok by reflexivity.
     rewrite pow_th.(rpow_pow_N). destruct n0; simpl; Esimpl.
     induction p;simpl; now rewrite ?IHp, ?IHpe, ?Pms_ok, ?Pmul_ok.
  Qed.

 Lemma norm_subst_spec :
     forall l pe, MPcond lmp l ->
       PEeval l pe == (norm_subst pe)@l.
 Proof.
  intros;unfold norm_subst.
  unfold subst_l;rewrite <- PNSubstL_ok;trivial. apply norm_aux_spec.
 Qed.

 End NORM_SUBST_REC.

 Fixpoint interp_PElist (l:list R) (lpe:list (PExpr*PExpr)) {struct lpe} : Prop :=
   match lpe with
   | nil => True
   | (me,pe)::lpe =>
     match lpe with
     | nil => PEeval l me == PEeval l pe
     | _ => PEeval l me == PEeval l pe /\ interp_PElist l lpe
     end
  end.

  Fixpoint mon_of_pol (P:Pol) : option (C * Mon) :=
  match P with
  | Pc c => if (c ?=! cO) then None else Some (c, mon0)
  | Pinj j P =>
    match mon_of_pol P with
    | None => None
    | Some (c,m) =>  Some (c, mkZmon j m)
    end
  | PX P i Q =>
    if Peq Q P0 then
      match mon_of_pol P with
      | None => None
      | Some (c,m) => Some (c, mkVmon i m)
      end
    else None
  end.

 Fixpoint mk_monpol_list (lpe:list (PExpr * PExpr)) : list (C*Mon*Pol) :=
  match lpe with
  | nil => nil
  | (me,pe)::lpe =>
    match mon_of_pol (norm_subst 0 nil me) with
    | None => mk_monpol_list lpe
    | Some m => (m,norm_subst 0 nil pe):: mk_monpol_list lpe
    end
  end.

  Lemma mon_of_pol_ok : forall P m, mon_of_pol P = Some m ->
              forall l, [fst m] * Mphi l (snd m) == P@l.
  Proof.
    induction P;simpl;intros;Esimpl.
    assert (H1 := (morph_eq CRmorph) c cO).
    destruct (c ?=! cO).
    discriminate.
    inversion H;trivial;Esimpl.
    generalize H;clear H;case_eq (mon_of_pol P).
    intros (c1,P2) H0 H1; inversion H1; Esimpl.
      generalize (IHP (c1, P2) H0 (jump p l)).
      rewrite mkZmon_ok;simpl;auto.
    intros; discriminate.
    generalize H;clear H;change match P3 with
        | Pc c => c ?=! cO
        | Pinj _ _ => false
        | PX _ _ _ => false
        end with (P3 ?== P0).
    assert (H := Peq_ok P3 P0).
    destruct (P3 ?== P0).
    case_eq (mon_of_pol P2);try intros (cc, pp); intros.
    inversion H1.
    simpl.
    rewrite mkVmon_ok;simpl.
    rewrite H;trivial;Esimpl.
     generalize (IHP1 _ H0); simpl; intros HH; rewrite HH; rsimpl.
    discriminate.
    intros;discriminate.
   Qed.

 Lemma interp_PElist_ok : forall l lpe,
         interp_PElist l lpe -> MPcond (mk_monpol_list lpe) l.
 Proof.
   induction lpe;simpl. trivial.
   destruct a;simpl;intros.
   assert (HH:=mon_of_pol_ok (norm_subst 0 nil  p));
     destruct  (mon_of_pol (norm_subst 0 nil p)).
   split.
   rewrite <- norm_subst_spec by exact I.
   destruct lpe;try destruct H;rewrite <- H;
   rewrite (norm_subst_spec 0 nil); try exact I;apply HH;trivial.
   apply IHlpe. destruct lpe;simpl;trivial. destruct H. exact H0.
   apply IHlpe. destruct lpe;simpl;trivial. destruct H. exact H0.
 Qed.

 Lemma norm_subst_ok : forall n l lpe pe,
   interp_PElist l lpe ->
   PEeval l pe == (norm_subst n (mk_monpol_list lpe) pe)@l.
 Proof.
   intros;apply norm_subst_spec. apply interp_PElist_ok;trivial.
  Qed.

 Lemma ring_correct : forall n l lpe pe1 pe2,
   interp_PElist l lpe ->
   (let lmp := mk_monpol_list lpe in
   norm_subst n lmp pe1 ?== norm_subst n lmp pe2) = true ->
   PEeval l pe1 == PEeval l pe2.
 Proof.
  simpl;intros.
  do 2 (rewrite (norm_subst_ok n l lpe);trivial).
  apply Peq_ok;trivial.
 Qed.



  (** Generic evaluation of polynomial towards R avoiding parenthesis *)
 Variable get_sign : C -> option C.
 Variable get_sign_spec : sign_theory copp ceqb get_sign.


 Section EVALUATION.

  (* [mkpow x p] = x^p *)
  Variable mkpow : R -> positive -> R.
  (* [mkpow x p] = -(x^p) *)
  Variable mkopp_pow : R -> positive -> R.
  (* [mkmult_pow r x p] = r * x^p *)
  Variable mkmult_pow : R -> R -> positive -> R.

  Fixpoint mkmult_rec (r:R) (lm:list (R*positive)) {struct lm}: R :=
   match lm with
   | nil => r
   | cons (x,p) t => mkmult_rec (mkmult_pow r x p) t
   end.

  Definition mkmult1 lm :=
   match lm with
   | nil => 1
   | cons (x,p) t => mkmult_rec (mkpow x p) t
   end.

  Definition mkmultm1 lm :=
   match lm with
   | nil => ropp rI
   | cons (x,p) t => mkmult_rec (mkopp_pow x p) t
   end.

  Definition mkmult_c_pos c lm :=
   if c ?=! cI then mkmult1 (rev' lm)
   else mkmult_rec [c] (rev' lm).

  Definition mkmult_c c lm :=
   match get_sign c with
   | None => mkmult_c_pos c lm
   | Some c' =>
     if c' ?=! cI then mkmultm1 (rev' lm)
     else mkmult_rec [c] (rev' lm)
   end.

  Definition mkadd_mult rP c lm :=
   match get_sign c with
   | None => rP + mkmult_c_pos c lm
   | Some c' => rP - mkmult_c_pos c' lm
   end.

  Definition add_pow_list (r:R) n l :=
   match n with
   | N0 => l
   | Npos p => (r,p)::l
   end.

  Fixpoint add_mult_dev
      (rP:R) (P:Pol) (fv:list R) (n:N) (lm:list (R*positive)) {struct P} : R :=
   match P with
   | Pc c =>
     let lm := add_pow_list (hd fv) n lm in
     mkadd_mult rP c lm
   | Pinj j Q =>
     add_mult_dev rP Q (jump j fv) N0 (add_pow_list (hd fv) n lm)
   | PX P i Q =>
     let rP := add_mult_dev rP P fv (N.add (Npos i) n) lm in
     if Q ?== P0 then rP
     else add_mult_dev rP Q (tail fv) N0 (add_pow_list (hd fv) n lm)
   end.

  Fixpoint mult_dev (P:Pol) (fv : list R) (n:N)
                     (lm:list (R*positive)) {struct P} : R :=
  (* P@l * (hd 0 l)^n * lm *)
  match P with
  | Pc c => mkmult_c c (add_pow_list (hd fv) n lm)
  | Pinj j Q => mult_dev Q (jump j fv) N0 (add_pow_list (hd fv) n lm)
  | PX P i Q =>
     let rP := mult_dev P fv (N.add (Npos i) n) lm in
     if Q ?== P0 then rP
     else
       let lmq := add_pow_list (hd fv) n lm in
       add_mult_dev rP Q (tail fv) N0 lmq
  end.

 Definition Pphi_avoid fv P := mult_dev P fv N0 nil.

 Fixpoint r_list_pow (l:list (R*positive)) : R :=
  match l with
  | nil => rI
  | cons (r,p) l => pow_pos rmul r p * r_list_pow l
  end.

  Hypothesis mkpow_spec : forall r p, mkpow r p == pow_pos rmul r p.
  Hypothesis mkopp_pow_spec : forall r p, mkopp_pow r p == - (pow_pos rmul r p).
  Hypothesis mkmult_pow_spec : forall r x p, mkmult_pow r x p == r * pow_pos rmul x p.

 Lemma mkmult_rec_ok : forall lm r, mkmult_rec r lm == r * r_list_pow lm.
 Proof.
   induction lm;intros;simpl;Esimpl.
   destruct a as (x,p);Esimpl.
   rewrite IHlm. rewrite mkmult_pow_spec. Esimpl.
  Qed.

 Lemma mkmult1_ok : forall lm, mkmult1 lm == r_list_pow lm.
 Proof.
   destruct lm;simpl;Esimpl.
   destruct p. rewrite mkmult_rec_ok;rewrite mkpow_spec;Esimpl.
 Qed.

 Lemma mkmultm1_ok : forall lm, mkmultm1 lm == - r_list_pow lm.
 Proof.
  destruct lm;simpl;Esimpl.
  destruct p;rewrite mkmult_rec_ok. rewrite mkopp_pow_spec;Esimpl.
 Qed.

 Lemma r_list_pow_rev :  forall l, r_list_pow (rev' l) == r_list_pow l.
 Proof.
   assert
    (forall l lr : list (R * positive), r_list_pow (rev_append l lr) == r_list_pow lr * r_list_pow l).
   induction l;intros;simpl;Esimpl.
   destruct a;rewrite IHl;Esimpl.
   rewrite (ARmul_comm ARth (pow_pos rmul r p)). reflexivity.
  intros;unfold rev'. rewrite H;simpl;Esimpl.
  Qed.

 Lemma mkmult_c_pos_ok : forall c lm, mkmult_c_pos c lm == [c]* r_list_pow lm.
 Proof.
  intros;unfold mkmult_c_pos;simpl.
   assert (H := (morph_eq CRmorph) c cI).
   rewrite <- r_list_pow_rev; destruct (c ?=! cI).
  rewrite H;trivial;Esimpl.
  apply mkmult1_ok.  apply mkmult_rec_ok.
 Qed.

 Lemma mkmult_c_ok : forall c lm, mkmult_c c lm == [c] * r_list_pow lm.
 Proof.
  intros;unfold mkmult_c;simpl.
  case_eq (get_sign c);intros.
  assert (H1 := (morph_eq CRmorph) c0  cI).
  destruct (c0 ?=! cI).
   rewrite (CRmorph.(morph_eq) _ _ (get_sign_spec.(sign_spec) _ H)). Esimpl. rewrite H1;trivial.
   rewrite <- r_list_pow_rev;trivial;Esimpl.
  apply mkmultm1_ok.
 rewrite <- r_list_pow_rev; apply mkmult_rec_ok.
 apply mkmult_c_pos_ok.
Qed.

 Lemma mkadd_mult_ok : forall rP c lm, mkadd_mult rP c lm == rP + [c]*r_list_pow lm.
 Proof.
  intros;unfold mkadd_mult.
  case_eq (get_sign c);intros.
  rewrite (CRmorph.(morph_eq) _ _ (get_sign_spec.(sign_spec) _ H));Esimpl.
  rewrite mkmult_c_pos_ok;Esimpl.
  rewrite mkmult_c_pos_ok;Esimpl.
 Qed.

 Lemma add_pow_list_ok :
      forall r n l, r_list_pow (add_pow_list r n l) == pow_N rI rmul r n * r_list_pow l.
 Proof.
   destruct n;simpl;intros;Esimpl.
 Qed.

 Lemma add_mult_dev_ok : forall P rP fv n lm,
    add_mult_dev rP P fv n lm == rP + P@fv*pow_N rI rmul (hd fv) n * r_list_pow lm.
  Proof.
    induction P;simpl;intros.
    rewrite mkadd_mult_ok. rewrite add_pow_list_ok; Esimpl.
    rewrite IHP. simpl. rewrite add_pow_list_ok; Esimpl.
    change (match P3 with
       | Pc c => c ?=! cO
       | Pinj _ _ => false
       | PX _ _ _ => false
       end) with (Peq P3 P0).
   change match n with
    | N0 => Npos p
    | Npos q => Npos (p + q)
    end with (N.add (Npos p) n);trivial.
   assert (H := Peq_ok P3 P0).
    destruct (P3 ?== P0).
    rewrite (H eq_refl).
   rewrite IHP1. destruct n;simpl;Esimpl;rewrite pow_pos_add;Esimpl.
   add_permut. mul_permut.
   rewrite IHP2.
   rewrite IHP1. destruct n;simpl;Esimpl;rewrite pow_pos_add;Esimpl.
   add_permut. mul_permut.
 Qed.

 Lemma mult_dev_ok : forall P fv n lm,
    mult_dev P fv n lm == P@fv * pow_N rI rmul (hd fv) n * r_list_pow lm.
 Proof.
   induction P;simpl;intros;Esimpl.
   rewrite mkmult_c_ok;rewrite add_pow_list_ok;Esimpl.
   rewrite IHP. simpl;rewrite add_pow_list_ok;Esimpl.
  change (match P3 with
       | Pc c => c ?=! cO
       | Pinj _ _ => false
       | PX _ _ _ => false
       end) with (Peq P3 P0).
   change match n with
    | N0 => Npos p
    | Npos q => Npos (p + q)
    end with (N.add (Npos p) n);trivial.
   assert (H := Peq_ok P3 P0).
    destruct (P3 ?== P0).
    rewrite (H eq_refl).
   rewrite  IHP1. destruct n;simpl;Esimpl;rewrite pow_pos_add;Esimpl.
   mul_permut.
   rewrite add_mult_dev_ok. rewrite IHP1; rewrite add_pow_list_ok.
   destruct n;simpl;Esimpl;rewrite pow_pos_add;Esimpl.
   add_permut; mul_permut.
  Qed.

 Lemma Pphi_avoid_ok : forall P fv, Pphi_avoid fv P  == P@fv.
 Proof.
   unfold Pphi_avoid;intros;rewrite mult_dev_ok;simpl;Esimpl.
 Qed.

 End EVALUATION.

  Definition Pphi_pow :=
   let mkpow x p :=
      match p with xH => x | _ => rpow x (Cp_phi (Npos p)) end in
   let mkopp_pow x p := ropp (mkpow x p)  in
   let mkmult_pow r x p := rmul r (mkpow x p) in
    Pphi_avoid mkpow mkopp_pow mkmult_pow.

 Lemma local_mkpow_ok r p :
    match p with
    | xI _ => rpow r (Cp_phi (Npos p))
    | xO _ => rpow r (Cp_phi (Npos p))
    | 1 => r
    end == pow_pos rmul r p.
 Proof. destruct p; now rewrite ?pow_th.(rpow_pow_N). Qed.

 Lemma Pphi_pow_ok : forall P fv, Pphi_pow fv P  == P@fv.
 Proof.
  unfold Pphi_pow;intros;apply Pphi_avoid_ok;intros;
   now rewrite ?local_mkpow_ok.
 Qed.

 Lemma ring_rw_pow_correct : forall n lH l,
      interp_PElist l lH ->
      forall lmp, mk_monpol_list lH = lmp ->
      forall pe npe, norm_subst n lmp pe = npe ->
      PEeval l pe == Pphi_pow l npe.
 Proof.
  intros n lH l H1 lmp Heq1 pe npe Heq2.
  rewrite Pphi_pow_ok, <- Heq2, <- Heq1.
  apply norm_subst_ok. trivial.
 Qed.

 Fixpoint mkmult_pow (r x:R) (p: positive) {struct p} : R :=
   match p with
   | xH => r*x
   | xO p => mkmult_pow (mkmult_pow r x p) x p
   | xI p => mkmult_pow (mkmult_pow (r*x) x p) x p
   end.

  Definition mkpow x p :=
    match p with
    | xH => x
    | xO p => mkmult_pow x x (Pos.pred_double p)
    | xI p => mkmult_pow x x (xO p)
    end.

  Definition mkopp_pow x p :=
    match p with
    | xH => -x
    | xO p => mkmult_pow (-x) x (Pos.pred_double p)
    | xI p => mkmult_pow (-x) x (xO p)
    end.

  Definition Pphi_dev := Pphi_avoid mkpow mkopp_pow mkmult_pow.

  Lemma mkmult_pow_ok p r x : mkmult_pow r x p == r * x^p.
  Proof.
    revert r; induction p;intros;simpl;Esimpl;rewrite !IHp;Esimpl.
  Qed.

 Lemma mkpow_ok p x : mkpow x p == x^p.
  Proof.
    destruct p;simpl;intros;Esimpl.
    - rewrite !mkmult_pow_ok;Esimpl.
    - rewrite mkmult_pow_ok;Esimpl.
      change x with (x^1) at 1.
      now rewrite <- pow_pos_add, Pos.add_1_r, Pos.succ_pred_double.
  Qed.

  Lemma mkopp_pow_ok p x : mkopp_pow x p == - x^p.
  Proof.
    destruct p;simpl;intros;Esimpl.
    - rewrite !mkmult_pow_ok;Esimpl.
    - rewrite mkmult_pow_ok;Esimpl.
      change x with (x^1) at 1.
      now rewrite <- pow_pos_add, Pos.add_1_r, Pos.succ_pred_double.
  Qed.

 Lemma Pphi_dev_ok : forall P fv, Pphi_dev fv P == P@fv.
  Proof.
   unfold Pphi_dev;intros;apply Pphi_avoid_ok.
   - intros;apply mkpow_ok.
   - intros;apply mkopp_pow_ok.
   - intros;apply mkmult_pow_ok.
  Qed.

 Lemma ring_rw_correct : forall n lH l,
      interp_PElist l lH ->
      forall lmp, mk_monpol_list lH = lmp ->
      forall pe npe, norm_subst n lmp pe = npe ->
      PEeval l pe == Pphi_dev l npe.
 Proof.
  intros n lH l H1 lmp Heq1 pe npe Heq2.
  rewrite  Pphi_dev_ok. rewrite <- Heq2;rewrite <- Heq1.
  apply norm_subst_ok. trivial.
 Qed.

End MakeRingPol.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ring_tac.v <==
Set Implicit Arguments.
Require Import Setoid.
Require Import BinPos.
Require Import Ring_polynom.
Require Import BinList.
Require Export ListTactics.
Require Import InitialRing.
Require Import Quote.
Declare ML Module "newring_plugin".


(* adds a definition t' on the normal form of t and an hypothesis id
   stating that t = t' (tries to produces a proof as small as possible) *)
Ltac compute_assertion eqn t' t :=
  let nft := eval vm_compute in t in
  pose (t' := nft);
  assert (eqn : t = t');
  [vm_cast_no_check (eq_refl t')|idtac].

Ltac relation_carrier req :=
  let ty := type of req in
  match eval hnf in ty with
   ?R -> _ => R
  | _ => fail 1000 "Equality has no relation type"
  end.

Ltac Get_goal := match goal with [|- ?G] => G end.

(********************************************************************)
(* Tacticals to build reflexive tactics *)

Ltac OnEquation req :=
  match goal with
  | |- req ?lhs ?rhs => (fun f => f lhs rhs)
  | _ => (fun _ => fail "Goal is not an equation (of expected equality)")
  end.

Ltac OnEquationHyp req h :=
  match type of h with
  | req ?lhs ?rhs => fun f => f lhs rhs
  | _ => (fun _ => fail "Hypothesis is not an equation (of expected equality)")
  end.

(* Note: auxiliary subgoals in reverse order *)
Ltac OnMainSubgoal H ty :=
  match ty with
  | _ -> ?ty' =>
     let subtac := OnMainSubgoal H ty' in
     fun kont => lapply H; [clear H; intro H; subtac kont | idtac]
  | _ => (fun kont => kont())
  end.

(* A generic pattern to have reflexive tactics do some computation:
   lemmas of the form [forall x', x=x' -> P(x')] are understood as:
   compute the normal form of x, instantiate x' with it, prove
   hypothesis x=x' with vm_compute and reflexivity, and pass the
   instantiated lemma to the continuation.
 *)
Ltac ProveLemmaHyp lemma :=
  match type of lemma with
    forall x', ?x = x' -> _ =>
      (fun kont =>
        let x' := fresh "res" in
        let H := fresh "res_eq" in
        compute_assertion H x' x;
        let lemma' := constr:(lemma x' H) in
        kont lemma';
        (clear H||idtac"ProveLemmaHyp: cleanup failed");
        subst x')
  | _ => (fun _ => fail "ProveLemmaHyp: lemma not of the expected form")
  end.

Ltac ProveLemmaHyps lemma :=
  match type of lemma with
    forall x', ?x = x' -> _ =>
      (fun kont =>
        let x' := fresh "res" in
        let H := fresh "res_eq" in
        compute_assertion H x' x;
        let lemma' := constr:(lemma x' H) in
        ProveLemmaHyps lemma' kont;
        (clear H||idtac"ProveLemmaHyps: cleanup failed");
        subst x')
  | _ => (fun kont => kont lemma)
  end.

(*
Ltac ProveLemmaHyps lemma := (* expects a continuation *)
  let try_step := ProveLemmaHyp lemma in
  (fun kont =>
    try_step ltac:(fun lemma' => ProveLemmaHyps lemma' kont) ||
    kont lemma).
*)
Ltac ApplyLemmaThen lemma expr kont :=
  let lem := constr:(lemma expr) in
  ProveLemmaHyp lem ltac:(fun lem' =>
    let Heq := fresh "thm" in
    assert (Heq:=lem');
    OnMainSubgoal Heq ltac:(type of Heq) ltac:(fun _ => kont Heq);
    (clear Heq||idtac"ApplyLemmaThen: cleanup failed")).
(*
Ltac ApplyLemmaThenAndCont lemma expr tac CONT_tac cont_arg :=
  let pe :=
    match type of (lemma expr) with
      forall pe', ?pe = pe' -> _ => pe
    | _ => fail 1 "ApplyLemmaThenAndCont: cannot find norm expression"
    end in
  let pe' := fresh "expr_nf" in
  let nf_pe := fresh "pe_eq" in
  compute_assertion nf_pe pe' pe;
  let Heq := fresh "thm" in
  (assert (Heq:=lemma pe pe' H) || fail "anomaly: failed to apply lemma");
  clear nf_pe;
  OnMainSubgoal Heq ltac:(type of Heq)
    ltac:(try tac Heq; clear Heq pe';CONT_tac cont_arg)).
*)
Ltac ApplyLemmaThenAndCont lemma expr tac CONT_tac :=
  ApplyLemmaThen lemma expr
    ltac:(fun lemma' => try tac lemma'; CONT_tac()).

(* General scheme of reflexive tactics using of correctness lemma
   that involves normalisation of one expression
   - [FV_tac term fv] is a tactic that adds the atomic expressions
       of [term] into [fv]
   - [SYN_tac term fv] reifies [term] given the list of atomic expressions
   - [LEMMA_tac fv kont] computes the correctness lemma and passes it to
       continuation kont
   - [MAIN_tac H] process H which is the conclusion of the correctness lemma
       instantiated with each reified term
   - [fv] is the initial value of atomic expressions (to be completed by
       the reification of the terms
   - [terms] the list (a constr of type list) of terms to reify and process.
 *)
Ltac ReflexiveRewriteTactic
     FV_tac SYN_tac LEMMA_tac MAIN_tac fv terms :=
  (* extend the atom list *)
  let fv := list_fold_left FV_tac fv terms in
  let RW_tac lemma :=
     let fcons term CONT_tac :=
      let expr := SYN_tac term fv in
      let main H :=
        match type of H with
        | (?req _ ?rhs) => change (req term rhs) in H
        end;
        MAIN_tac H in
      (ApplyLemmaThenAndCont lemma expr main CONT_tac) in
     (* rewrite steps *)
     lazy_list_fold_right fcons ltac:(fun _=>idtac) terms in
  LEMMA_tac fv RW_tac.

(********************************************************)

Ltac FV_hypo_tac mkFV req lH :=
  let R := relation_carrier req in
  let FV_hypo_l_tac h :=
    match h with @mkhypo (req ?pe _) _ => mkFV pe end in
  let FV_hypo_r_tac h :=
    match h with @mkhypo (req _ ?pe) _ => mkFV pe end in
  let fv := list_fold_right FV_hypo_l_tac (@nil R) lH in
  list_fold_right FV_hypo_r_tac fv lH.

Ltac mkHyp_tac C req Reify lH :=
  let mkHyp h res :=
   match h with
   | @mkhypo (req ?r1 ?r2) _ =>
     let pe1 := Reify r1 in
     let pe2 := Reify r2 in
     constr:(cons (pe1,pe2) res)
   | _ => fail 1 "hypothesis is not a ring equality"
   end in
  list_fold_right mkHyp (@nil (PExpr C * PExpr C)) lH.

Ltac proofHyp_tac lH :=
  let get_proof h :=
    match h with
    | @mkhypo _ ?p => p
    end in
  let rec bh l :=
    match l with
    | nil => constr:(I)
    | cons ?h nil => get_proof h
    | cons ?h ?tl =>
      let l := get_proof h in
      let r := bh tl in
      constr:(conj l r)
    end in
  bh lH.

Ltac get_MonPol lemma :=
  match type of lemma with
  | context [(mk_monpol_list ?cO ?cI ?cadd ?cmul ?csub ?copp ?cdiv ?ceqb _)] =>
      constr:(mk_monpol_list cO cI cadd cmul csub copp cdiv ceqb)
  | _ => fail 1 "ring/field anomaly: bad correctness lemma (get_MonPol)"
  end.

(********************************************************)

(* Building the atom list of a ring expression *)
Ltac FV Cst CstPow add mul sub opp pow t fv :=
 let rec TFV t fv :=
  let f :=
  match Cst t with
  | NotConstant =>
      match t with
      | (add ?t1 ?t2) => fun _ => TFV t2 ltac:(TFV t1 fv)
      | (mul ?t1 ?t2) => fun _ => TFV t2 ltac:(TFV t1 fv)
      | (sub ?t1 ?t2) => fun _ => TFV t2 ltac:(TFV t1 fv)
      | (opp ?t1) => fun _ => TFV t1 fv
      | (pow ?t1 ?n) =>
        match CstPow n with
        | InitialRing.NotConstant => fun _ => AddFvTail t fv
        | _ => fun _ => TFV t1 fv
        end
      | _ => fun _ => AddFvTail t fv
      end
  | _ => fun _ => fv
  end in
  f()
 in TFV t fv.

 (* syntaxification of ring expressions *)
Ltac mkPolexpr C Cst CstPow radd rmul rsub ropp rpow t fv :=
 let rec mkP t :=
    let f :=
    match Cst t with
    | InitialRing.NotConstant =>
        match t with
        | (radd ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(PEadd e1 e2)
        | (rmul ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(PEmul e1 e2)
        | (rsub ?t1 ?t2) =>
          fun _ =>
          let e1 := mkP t1 in
          let e2 := mkP t2 in constr:(PEsub e1 e2)
        | (ropp ?t1) =>
          fun _ =>
          let e1 := mkP t1 in constr:(PEopp e1)
        | (rpow ?t1 ?n) =>
          match CstPow n with
          | InitialRing.NotConstant =>
            fun _ => let p := Find_at t fv in constr:(PEX C p)
          | ?c => fun _ => let e1 := mkP t1 in constr:(PEpow e1 c)
          end
        | _ =>
          fun _ => let p := Find_at t fv in constr:(PEX C p)
        end
    | ?c => fun _ => constr:(@PEc C c)
    end in
    f ()
 in mkP t.

(* packaging the ring structure *)

Ltac PackRing F req sth ext morph arth cst_tac pow_tac lemma1 lemma2 pre post :=
  let RNG :=
    match type of lemma1 with
    | context
       [@PEeval ?R ?rO ?add ?mul ?sub ?opp ?C ?phi ?Cpow ?powphi ?pow _ _] =>
        (fun proj => proj
             cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2)
    | _ => fail 1 "field anomaly: bad correctness lemma (parse)"
    end in
  F RNG.

Ltac get_Carrier RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            R).

Ltac get_Eq RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            req).

Ltac get_Pre RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            pre).

Ltac get_Post RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            post).

Ltac get_NormLemma RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            lemma1).

Ltac get_SimplifyLemma RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            lemma2).

Ltac get_RingFV RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            FV cst_tac pow_tac add mul sub opp pow).

Ltac get_RingMeta RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
            mkPolexpr C cst_tac pow_tac add mul sub opp pow).

Ltac get_RingHypTac RNG :=
  RNG ltac:(fun cst_tac pow_tac pre post
             R req add mul sub opp C Cpow powphi pow lemma1 lemma2 =>
       let mkPol := mkPolexpr C cst_tac pow_tac add mul sub opp pow in
       fun fv lH => mkHyp_tac C req ltac:(fun t => mkPol t fv) lH).

(* ring tactics *)

Definition ring_subst_niter := (10*10*10)%nat.

Ltac Ring RNG lemma lH :=
  let req := get_Eq RNG in
  OnEquation req ltac:(fun lhs rhs =>
    let mkFV := get_RingFV RNG in
    let mkPol := get_RingMeta RNG in
    let mkHyp := get_RingHypTac RNG in
    let fv := FV_hypo_tac mkFV ltac:(get_Eq RNG) lH in
    let fv := mkFV lhs fv in
    let fv := mkFV rhs fv in
    check_fv fv;
    let pe1 := mkPol lhs fv in
    let pe2 := mkPol rhs fv in
    let lpe := mkHyp fv lH in
    let vlpe := fresh "hyp_list" in
    let vfv := fresh "fv_list" in
    pose (vlpe := lpe);
    pose (vfv := fv);
    (apply (lemma vfv vlpe pe1 pe2)
      || fail "typing error while applying ring");
    [ ((let prh := proofHyp_tac lH in exact prh)
        || idtac "can not automatically proof hypothesis :";
           idtac " maybe a left member of a hypothesis is not a monomial")
    | vm_compute;
      (exact (eq_refl true) || fail "not a valid ring equation")]).

Ltac Ring_norm_gen f RNG lemma lH rl :=
  let mkFV := get_RingFV RNG in
  let mkPol := get_RingMeta RNG in
  let mkHyp := get_RingHypTac RNG in
  let mk_monpol := get_MonPol lemma in
  let fv := FV_hypo_tac mkFV ltac:(get_Eq RNG) lH in
  let lemma_tac fv kont :=
    let lpe := mkHyp fv lH in
    let vlpe := fresh "list_hyp" in
    let vlmp := fresh "list_hyp_norm" in
    let vlmp_eq := fresh "list_hyp_norm_eq" in
    let prh := proofHyp_tac lH in
    pose (vlpe := lpe);
    compute_assertion vlmp_eq vlmp (mk_monpol vlpe);
    let H := fresh "ring_lemma" in
    (assert (H := lemma vlpe fv prh vlmp vlmp_eq)
      || fail "type error when build the rewriting lemma");
    clear vlmp_eq;
    kont H;
    (clear H||idtac"Ring_norm_gen: cleanup failed");
    subst vlpe vlmp in
  let simpl_ring H := (protect_fv "ring" in H; f H) in
  ReflexiveRewriteTactic mkFV mkPol lemma_tac simpl_ring fv rl.

Ltac Ring_gen RNG lH rl :=
  let lemma := get_NormLemma RNG in
  get_Pre RNG ();
  Ring RNG (lemma ring_subst_niter) lH.

Tactic Notation (at level 0) "ring" :=
  let G := Get_goal in
  ring_lookup (PackRing Ring_gen) [] G.

Tactic Notation (at level 0) "ring" "[" constr_list(lH) "]" :=
  let G := Get_goal in
  ring_lookup (PackRing Ring_gen) [lH] G.

(* Simplification *)

Ltac Ring_simplify_gen f RNG lH rl :=
  let lemma := get_SimplifyLemma RNG in
  let l := fresh "to_rewrite" in
  pose (l:= rl);
  generalize (eq_refl l);
  unfold l at 2;
  get_Pre RNG ();
  let rl :=
    match goal with
    | [|- l = ?RL -> _ ] => RL
    | _ => fail 1 "ring_simplify anomaly: bad goal after pre"
    end in
  let Heq := fresh "Heq" in
  intros Heq;clear Heq l;
  Ring_norm_gen f RNG (lemma ring_subst_niter) lH rl;
  get_Post RNG ().

Ltac Ring_simplify := Ring_simplify_gen ltac:(fun H => rewrite H).

Tactic Notation (at level 0) "ring_simplify" constr_list(rl) :=
  let G := Get_goal in
  ring_lookup (PackRing Ring_simplify) [] rl G.

Tactic Notation (at level 0)
  "ring_simplify" "[" constr_list(lH) "]" constr_list(rl) :=
  let G := Get_goal in
  ring_lookup (PackRing Ring_simplify) [lH] rl G.

(* MON DIEU QUE C'EST MOCHE !!!!!!!!!!!!! *)

Tactic Notation "ring_simplify" constr_list(rl) "in" hyp(H):=
  let G := Get_goal in
  let t := type of H in
  let g := fresh "goal" in
  set (g:= G);
  generalize H;clear H;
  ring_lookup (PackRing Ring_simplify) [] rl t;
  intro H;
  unfold g;clear g.

Tactic Notation
  "ring_simplify" "["constr_list(lH)"]" constr_list(rl) "in" hyp(H):=
  let G := Get_goal in
  let t := type of H in
  let g := fresh "goal" in
  set (g:= G);
  generalize H;clear H;
  ring_lookup (PackRing Ring_simplify) [lH] rl t;
  intro H;
  unfold g;clear g.



==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Ring_theory.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Setoid Morphisms BinPos BinNat.

Set Implicit Arguments.

Module RingSyntax.
Reserved Notation "x ?=! y" (at level 70, no associativity).
Reserved Notation "x +! y " (at level 50, left associativity).
Reserved Notation "x -! y" (at level 50, left associativity).
Reserved Notation "x *! y" (at level 40, left associativity).
Reserved Notation "-! x" (at level 35, right associativity).

Reserved Notation "[ x ]" (at level 0).

Reserved Notation "x ?== y" (at level 70, no associativity).
Reserved Notation "x -- y" (at level 50, left associativity).
Reserved Notation "x ** y" (at level 40, left associativity).
Reserved Notation "-- x" (at level 35, right associativity).

Reserved Notation "x == y" (at level 70, no associativity).
End RingSyntax.
Import RingSyntax.

Section Power.
 Variable R:Type.
 Variable rI : R.
 Variable rmul : R -> R -> R.
 Variable req : R -> R -> Prop.
 Variable Rsth : Equivalence req.
 Infix "*" := rmul.
 Infix "==" := req.

 Hypothesis mul_ext : Proper (req ==> req ==> req) rmul.
 Hypothesis mul_assoc  : forall x y z, x * (y * z) == (x * y) * z.

 Fixpoint pow_pos (x:R) (i:positive) : R :=
  match i with
  | xH => x
  | xO i => let p := pow_pos x i in p * p
  | xI i => let p := pow_pos x i in x * (p * p)
  end.

 Lemma pow_pos_swap x j : pow_pos x j * x == x * pow_pos x j.
 Proof.
  induction j; simpl; rewrite <- ?mul_assoc.
  - f_equiv. now do 2 (rewrite IHj, mul_assoc).
  - now do 2 (rewrite IHj, mul_assoc).
  - reflexivity.
 Qed.

 Lemma pow_pos_succ x j :
   pow_pos x (Pos.succ j) == x * pow_pos x j.
 Proof.
  induction j; simpl; try reflexivity.
  rewrite IHj, <- mul_assoc; f_equiv.
  now rewrite mul_assoc, pow_pos_swap, mul_assoc.
 Qed.

 Lemma pow_pos_add x i j :
   pow_pos x (i + j) == pow_pos x i * pow_pos x j.
 Proof.
  induction i using Pos.peano_ind.
  - now rewrite Pos.add_1_l, pow_pos_succ.
  - now rewrite Pos.add_succ_l, !pow_pos_succ, IHi, mul_assoc.
 Qed.

 Definition pow_N (x:R) (p:N) :=
  match p with
  | N0 => rI
  | Npos p => pow_pos x p
  end.

 Definition id_phi_N (x:N) : N := x.

 Lemma pow_N_pow_N x n : pow_N x (id_phi_N n) == pow_N x n.
 Proof.
  reflexivity.
 Qed.

End Power.

Section DEFINITIONS.
 Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable req : R -> R -> Prop.
 Notation "0" := rO.  Notation "1" := rI.
 Infix "==" := req. Infix "+" := radd. Infix "*" := rmul.
 Infix "-" := rsub. Notation "- x" := (ropp x).

 (** Semi Ring *)
 Record semi_ring_theory : Prop := mk_srt {
    SRadd_0_l   : forall n, 0 + n == n;
    SRadd_comm  : forall n m, n + m == m + n ;
    SRadd_assoc : forall n m p, n + (m + p) == (n + m) + p;
    SRmul_1_l   : forall n, 1*n == n;
    SRmul_0_l   : forall n, 0*n == 0;
    SRmul_comm  : forall n m, n*m == m*n;
    SRmul_assoc : forall n m p, n*(m*p) == (n*m)*p;
    SRdistr_l   : forall n m p, (n + m)*p == n*p + m*p
  }.

 (** Almost Ring *)
(*Almost ring are no ring : Ropp_def is missing **)
 Record almost_ring_theory : Prop := mk_art {
    ARadd_0_l   : forall x, 0 + x == x;
    ARadd_comm  : forall x y, x + y == y + x;
    ARadd_assoc : forall x y z, x + (y + z) == (x + y) + z;
    ARmul_1_l   : forall x, 1 * x == x;
    ARmul_0_l   : forall x, 0 * x == 0;
    ARmul_comm  : forall x y, x * y == y * x;
    ARmul_assoc : forall x y z, x * (y * z) == (x * y) * z;
    ARdistr_l   : forall x y z, (x + y) * z == (x * z) + (y * z);
    ARopp_mul_l : forall x y, -(x * y) == -x * y;
    ARopp_add   : forall x y, -(x + y) == -x + -y;
    ARsub_def   : forall x y, x - y == x + -y
  }.

 (** Ring *)
 Record ring_theory : Prop := mk_rt {
    Radd_0_l    : forall x, 0 + x == x;
    Radd_comm   : forall x y, x + y == y + x;
    Radd_assoc  : forall x y z, x + (y + z) == (x + y) + z;
    Rmul_1_l    : forall x, 1 * x == x;
    Rmul_comm   : forall x y, x * y == y * x;
    Rmul_assoc  : forall x y z, x * (y * z) == (x * y) * z;
    Rdistr_l    : forall x y z, (x + y) * z == (x * z) + (y * z);
    Rsub_def    : forall x y, x - y == x + -y;
    Ropp_def    : forall x, x + (- x) == 0
 }.

 (** Equality is extensional *)

 Record sring_eq_ext : Prop := mk_seqe {
    (* SRing operators are compatible with equality *)
    SRadd_ext : Proper (req ==> req ==> req) radd;
    SRmul_ext : Proper (req ==> req ==> req) rmul
  }.

 Record ring_eq_ext : Prop := mk_reqe {
    (* Ring operators are compatible with equality *)
    Radd_ext : Proper (req ==> req ==> req) radd;
    Rmul_ext : Proper (req ==> req ==> req) rmul;
    Ropp_ext : Proper (req ==> req) ropp
  }.

 (** Interpretation morphisms definition*)
 Section MORPHISM.
 Variable C:Type.
 Variable (cO cI : C) (cadd cmul csub : C->C->C) (copp : C->C).
 Variable ceqb : C->C->bool.
 (* [phi] est un morphisme de [C] dans [R] *)
 Variable phi : C -> R.
 Infix "+!" := cadd. Infix "-!" := csub.
 Infix "*!" := cmul. Notation "-! x" := (copp x).
 Infix "?=!" := ceqb. Notation "[ x ]" := (phi x).

(*for semi rings*)
 Record semi_morph : Prop := mkRmorph {
    Smorph0 : [cO] == 0;
    Smorph1 : [cI] == 1;
    Smorph_add : forall x y, [x +! y] == [x]+[y];
    Smorph_mul : forall x y, [x *! y] == [x]*[y];
    Smorph_eq  : forall x y, x?=!y = true -> [x] == [y]
  }.

(* for rings*)
 Record ring_morph : Prop := mkmorph {
    morph0    : [cO] == 0;
    morph1    : [cI] == 1;
    morph_add : forall x y, [x +! y] == [x]+[y];
    morph_sub : forall x y, [x -! y] == [x]-[y];
    morph_mul : forall x y, [x *! y] == [x]*[y];
    morph_opp : forall x, [-!x] == -[x];
    morph_eq  : forall x y, x?=!y = true -> [x] == [y]
  }.

 Section SIGN.
  Variable get_sign : C -> option C.
  Record sign_theory : Prop := mksign_th {
    sign_spec : forall c c', get_sign c = Some c' -> c ?=! -! c' = true
  }.
 End SIGN.

 Definition get_sign_None (c:C) := @None C.

 Lemma get_sign_None_th : sign_theory get_sign_None.
 Proof. constructor;intros;discriminate. Qed.

 Section DIV.
  Variable cdiv: C -> C -> C*C.
  Record div_theory : Prop := mkdiv_th {
    div_eucl_th : forall a b, let (q,r) := cdiv a b in [a] == [b *! q +! r]
  }.
 End DIV.

 End MORPHISM.

 (** Identity is a morphism *)
 Variable Rsth : Equivalence req.
 Variable reqb : R->R->bool.
 Hypothesis morph_req : forall x y, (reqb x y) = true -> x == y.
 Definition IDphi (x:R) := x.
 Lemma IDmorph : ring_morph rO rI radd rmul rsub ropp reqb IDphi.
 Proof.
  now apply (mkmorph rO rI radd rmul rsub ropp reqb IDphi).
 Qed.

 (** Specification of the power function *)
 Section POWER.
  Variable Cpow : Type.
  Variable Cp_phi : N -> Cpow.
  Variable rpow : R -> Cpow -> R.

  Record power_theory : Prop := mkpow_th {
    rpow_pow_N : forall r n, req (rpow r (Cp_phi n)) (pow_N rI rmul r n)
  }.

 End POWER.

 Definition pow_N_th :=
   mkpow_th id_phi_N (pow_N rI rmul) (pow_N_pow_N rI rmul Rsth).


End DEFINITIONS.

Section ALMOST_RING.
 Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable req : R -> R -> Prop.
 Notation "0" := rO.  Notation "1" := rI.
 Infix "==" := req. Infix "+" := radd.  Infix "* " := rmul.
 Infix "-" := rsub. Notation "- x" := (ropp x).

 (** Leibniz equality leads to a setoid theory and is extensional*)
 Lemma Eqsth : Equivalence (@eq R).
 Proof. exact eq_equivalence. Qed.

 Lemma Eq_s_ext : sring_eq_ext radd rmul (@eq R).
 Proof. constructor;solve_proper. Qed.

 Lemma Eq_ext : ring_eq_ext radd rmul ropp (@eq R).
 Proof. constructor;solve_proper. Qed.

 Variable Rsth : Equivalence req.

 Section SEMI_RING.
 Variable SReqe : sring_eq_ext radd rmul req.

   Add Morphism radd : radd_ext1.  exact (SRadd_ext SReqe). Qed.
   Add Morphism rmul : rmul_ext1.  exact (SRmul_ext SReqe). Qed.
 Variable SRth : semi_ring_theory 0 1 radd rmul req.

 (** Every semi ring can be seen as an almost ring, by taking :
        -x = x and x - y = x + y *)
 Definition SRopp (x:R) := x. Notation "- x" := (SRopp x).

 Definition SRsub x y := x + -y. Notation "x - y " := (SRsub x y).

 Lemma SRopp_ext : forall x y, x == y -> -x == -y.
 Proof. intros x y H; exact H. Qed.

 Lemma SReqe_Reqe : ring_eq_ext radd rmul SRopp req.
 Proof.
  constructor.
  - exact (SRadd_ext SReqe).
  - exact (SRmul_ext SReqe).
  - exact SRopp_ext.
 Qed.

 Lemma SRopp_mul_l : forall x y, -(x * y) == -x * y.
 Proof. reflexivity. Qed.

 Lemma SRopp_add : forall x y, -(x + y) == -x + -y.
 Proof. reflexivity. Qed.

 Lemma SRsub_def   : forall x y, x - y == x + -y.
 Proof. reflexivity. Qed.

 Lemma SRth_ARth : almost_ring_theory 0 1 radd rmul SRsub SRopp req.
 Proof (mk_art 0 1 radd rmul SRsub SRopp req
    (SRadd_0_l SRth) (SRadd_comm SRth) (SRadd_assoc SRth)
    (SRmul_1_l SRth) (SRmul_0_l SRth)
    (SRmul_comm SRth) (SRmul_assoc SRth) (SRdistr_l SRth)
    SRopp_mul_l SRopp_add SRsub_def).

 (** Identity morphism for semi-ring equipped with their almost-ring structure*)
 Variable reqb : R->R->bool.

 Hypothesis morph_req : forall x y, (reqb x y) = true -> x == y.

 Definition SRIDmorph : ring_morph 0 1 radd rmul SRsub SRopp req
                            0 1 radd rmul SRsub SRopp reqb (@IDphi R).
 Proof.
  now apply mkmorph.
 Qed.

 (* a semi_morph can be extended to a ring_morph for the almost_ring derived
    from a semi_ring, provided the ring is a setoid (we only need
    reflexivity) *)
 Variable C : Type.
 Variable (cO cI : C) (cadd cmul: C->C->C).
 Variable (ceqb : C -> C -> bool).
 Variable phi : C -> R.
 Variable Smorph : semi_morph rO rI radd rmul req cO cI cadd cmul ceqb phi.

 Lemma SRmorph_Rmorph :
   ring_morph rO rI radd rmul SRsub SRopp req
              cO cI cadd cmul cadd (fun x => x) ceqb phi.
 Proof.
 case Smorph; now constructor.
 Qed.

 End  SEMI_RING.

 Variable Reqe : ring_eq_ext radd rmul ropp req.
   Add Morphism radd : radd_ext2.  exact (Radd_ext Reqe). Qed.
   Add Morphism rmul : rmul_ext2.  exact (Rmul_ext Reqe). Qed.
   Add Morphism ropp : ropp_ext2.  exact (Ropp_ext Reqe). Qed.

 Section RING.
 Variable Rth : ring_theory 0 1 radd rmul rsub ropp req.

 (** Rings are almost rings*)
 Lemma Rmul_0_l x : 0 * x == 0.
 Proof.
  setoid_replace (0*x) with ((0+1)*x + -x).
  now rewrite (Radd_0_l Rth), (Rmul_1_l Rth), (Ropp_def Rth).

  rewrite (Rdistr_l Rth), (Rmul_1_l Rth).
  rewrite <- (Radd_assoc Rth), (Ropp_def Rth).
  now rewrite (Radd_comm Rth), (Radd_0_l Rth).
 Qed.

 Lemma Ropp_mul_l x y : -(x * y) == -x * y.
 Proof.
  rewrite <-(Radd_0_l Rth (- x * y)).
  rewrite (Radd_comm Rth), <-(Ropp_def Rth (x*y)).
  rewrite (Radd_assoc Rth), <- (Rdistr_l Rth).
  rewrite (Rth.(Radd_comm) (-x)), (Ropp_def Rth).
  now rewrite Rmul_0_l, (Radd_0_l Rth).
 Qed.

 Lemma Ropp_add x y : -(x + y) == -x + -y.
 Proof.
  rewrite <- ((Radd_0_l Rth) (-(x+y))).
  rewrite <- ((Ropp_def Rth) x).
  rewrite <- ((Radd_0_l Rth) (x + - x + - (x + y))).
  rewrite <- ((Ropp_def Rth) y).
  rewrite ((Radd_comm Rth) x).
  rewrite ((Radd_comm Rth) y).
  rewrite <- ((Radd_assoc Rth) (-y)).
  rewrite <- ((Radd_assoc Rth) (- x)).
  rewrite ((Radd_assoc Rth)  y).
  rewrite ((Radd_comm Rth) y).
  rewrite <- ((Radd_assoc Rth)  (- x)).
  rewrite ((Radd_assoc Rth) y).
  rewrite ((Radd_comm Rth) y), (Ropp_def Rth).
  rewrite ((Radd_comm Rth) (-x) 0), (Radd_0_l Rth).
  now apply (Radd_comm Rth).
 Qed.

 Lemma Ropp_opp x : - -x == x.
 Proof.
  rewrite <- (Radd_0_l Rth (- -x)).
  rewrite <- (Ropp_def Rth x).
  rewrite <- (Radd_assoc Rth), (Ropp_def Rth).
  rewrite ((Radd_comm Rth) x); now apply (Radd_0_l Rth).
 Qed.

 Lemma  Rth_ARth : almost_ring_theory 0 1 radd rmul rsub ropp req.
 Proof
  (mk_art 0 1 radd rmul rsub ropp req (Radd_0_l Rth) (Radd_comm Rth) (Radd_assoc Rth)
    (Rmul_1_l Rth) Rmul_0_l (Rmul_comm Rth) (Rmul_assoc Rth) (Rdistr_l Rth)
    Ropp_mul_l Ropp_add (Rsub_def Rth)).

 (** Every semi morphism between two rings is a morphism*)
 Variable C : Type.
 Variable (cO cI : C) (cadd cmul csub: C->C->C) (copp : C -> C).
 Variable (ceq : C -> C -> Prop) (ceqb : C -> C -> bool).
 Variable phi : C -> R.
  Infix "+!" := cadd. Infix "*!" := cmul.
  Infix "-!" := csub. Notation "-! x" := (copp x).
  Notation "?=!" := ceqb. Notation "[ x ]" := (phi x).
 Variable Csth : Equivalence ceq.
 Variable Ceqe : ring_eq_ext cadd cmul copp ceq.
   Add Setoid C ceq Csth as C_setoid.
   Add Morphism cadd : cadd_ext.  exact (Radd_ext Ceqe). Qed.
   Add Morphism cmul : cmul_ext.  exact (Rmul_ext Ceqe). Qed.
   Add Morphism copp : copp_ext.  exact (Ropp_ext Ceqe). Qed.
 Variable Cth : ring_theory cO cI cadd cmul csub copp ceq.
 Variable Smorph : semi_morph 0 1 radd rmul req cO cI cadd cmul ceqb phi.
 Variable phi_ext : forall x y, ceq x y -> [x] == [y].
   Add Morphism phi : phi_ext1.  exact phi_ext. Qed.
 Lemma Smorph_opp x : [-!x] == -[x].
 Proof.
  rewrite <-  (Rth.(Radd_0_l) [-!x]).
  rewrite <- ((Ropp_def Rth) [x]).
  rewrite ((Radd_comm Rth) [x]).
  rewrite <- (Radd_assoc Rth).
  rewrite <- (Smorph_add Smorph).
  rewrite (Ropp_def Cth).
  rewrite (Smorph0 Smorph).
  rewrite (Radd_comm Rth (-[x])).
  now apply (Radd_0_l Rth).
 Qed.

 Lemma Smorph_sub x y : [x -! y] == [x] - [y].
 Proof.
  rewrite (Rsub_def Cth), (Rsub_def Rth).
  now rewrite (Smorph_add Smorph), Smorph_opp.
 Qed.

 Lemma Smorph_morph :
   ring_morph 0 1 radd rmul rsub ropp req
     cO cI cadd cmul csub copp ceqb phi.
 Proof
  (mkmorph 0 1 radd rmul rsub ropp req cO cI cadd cmul csub copp ceqb phi
        (Smorph0 Smorph) (Smorph1 Smorph)
         (Smorph_add Smorph) Smorph_sub (Smorph_mul Smorph) Smorph_opp
         (Smorph_eq Smorph)).

 End RING.

 (** Useful lemmas on almost ring *)
 Variable ARth : almost_ring_theory 0 1 radd rmul rsub ropp req.

 Lemma ARth_SRth : semi_ring_theory 0 1 radd rmul req.
Proof.
elim ARth; intros.
constructor; trivial.
Qed.

 Instance ARsub_ext : Proper (req ==> req ==> req) rsub.
 Proof.
  intros x1 x2 Ex y1 y2 Ey.
  now rewrite !(ARsub_def ARth), Ex, Ey.
 Qed.

 Ltac mrewrite :=
   repeat first
     [ rewrite (ARadd_0_l ARth)
     | rewrite <- ((ARadd_comm ARth) 0)
     | rewrite (ARmul_1_l ARth)
     | rewrite <- ((ARmul_comm ARth) 1)
     | rewrite (ARmul_0_l ARth)
     | rewrite <- ((ARmul_comm ARth) 0)
     | rewrite (ARdistr_l ARth)
     | reflexivity
     | match goal with
       | |- context [?z * (?x + ?y)] => rewrite ((ARmul_comm ARth) z (x+y))
       end].

 Lemma ARadd_0_r x : x + 0 == x.
 Proof. mrewrite. Qed.

 Lemma ARmul_1_r x : x * 1 == x.
 Proof. mrewrite. Qed.

 Lemma ARmul_0_r x : x * 0 == 0.
 Proof. mrewrite. Qed.

 Lemma ARdistr_r x y z : z * (x + y) == z*x + z*y.
 Proof.
  mrewrite. now rewrite !(ARth.(ARmul_comm) z).
 Qed.

 Lemma ARadd_assoc1 x y z : (x + y) + z == (y + z) + x.
 Proof.
  now rewrite <-(ARth.(ARadd_assoc) x), (ARth.(ARadd_comm) x).
 Qed.

 Lemma ARadd_assoc2 x y z : (y + x) + z == (y + z) + x.
 Proof.
  now rewrite <- !(ARadd_assoc ARth), ((ARadd_comm ARth) x).
 Qed.

 Lemma ARmul_assoc1 x y z : (x * y) * z == (y * z) * x.
 Proof.
  now rewrite <- ((ARmul_assoc ARth) x), ((ARmul_comm ARth) x).
 Qed.

 Lemma ARmul_assoc2 x y z : (y * x) * z == (y * z) * x.
 Proof.
  now rewrite <- !(ARmul_assoc ARth), ((ARmul_comm ARth) x).
 Qed.

 Lemma ARopp_mul_r x y : - (x * y) == x * -y.
 Proof.
  rewrite ((ARmul_comm ARth) x y), (ARopp_mul_l ARth).
  now apply (ARmul_comm ARth).
 Qed.

 Lemma ARopp_zero : -0 == 0.
 Proof.
  now rewrite <- (ARmul_0_r 0), (ARopp_mul_l ARth), !ARmul_0_r.
 Qed.

End ALMOST_RING.

Section AddRing.

(* Variable R : Type.
 Variable (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R).
 Variable req : R -> R -> Prop. *)

Inductive ring_kind : Type :=
| Abstract
| Computational
    (R:Type)
    (req : R -> R -> Prop)
    (reqb : R -> R -> bool)
    (_ : forall x y, (reqb x y) = true -> req x y)
| Morphism
    (R : Type)
    (rO rI : R) (radd rmul rsub: R->R->R) (ropp : R -> R)
    (req : R -> R -> Prop)
    (C : Type)
    (cO cI : C) (cadd cmul csub : C->C->C) (copp : C->C)
    (ceqb : C->C->bool)
    phi
    (_ : ring_morph rO rI radd rmul rsub ropp req
                    cO cI cadd cmul csub copp ceqb phi).

End AddRing.


(** Some simplification tactics*)
Ltac gen_reflexivity Rsth := apply (Seq_refl _ _ Rsth).

Ltac gen_srewrite Rsth Reqe ARth :=
  repeat first
     [ gen_reflexivity Rsth
     | progress rewrite (ARopp_zero Rsth Reqe ARth)
     | rewrite (ARadd_0_l ARth)
     | rewrite (ARadd_0_r Rsth ARth)
     | rewrite (ARmul_1_l ARth)
     | rewrite (ARmul_1_r Rsth ARth)
     | rewrite (ARmul_0_l ARth)
     | rewrite (ARmul_0_r Rsth ARth)
     | rewrite (ARdistr_l ARth)
     | rewrite (ARdistr_r Rsth Reqe ARth)
     | rewrite (ARadd_assoc ARth)
     | rewrite (ARmul_assoc ARth)
     | progress rewrite (ARopp_add ARth)
     | progress rewrite (ARsub_def ARth)
     | progress rewrite <- (ARopp_mul_l ARth)
     | progress rewrite <- (ARopp_mul_r Rsth Reqe ARth) ].

Ltac gen_srewrite_sr Rsth Reqe ARth :=
  repeat first
     [ gen_reflexivity Rsth
     | progress rewrite (ARopp_zero Rsth Reqe ARth)
     | rewrite (ARadd_0_l ARth)
     | rewrite (ARadd_0_r Rsth ARth)
     | rewrite (ARmul_1_l ARth)
     | rewrite (ARmul_1_r Rsth ARth)
     | rewrite (ARmul_0_l ARth)
     | rewrite (ARmul_0_r Rsth ARth)
     | rewrite (ARdistr_l ARth)
     | rewrite (ARdistr_r Rsth Reqe ARth)
     | rewrite (ARadd_assoc ARth)
     | rewrite (ARmul_assoc ARth) ].

Ltac gen_add_push add Rsth Reqe ARth x :=
  repeat (match goal with
  | |- context [add (add ?y x) ?z] =>
     progress rewrite (ARadd_assoc2 Rsth Reqe ARth x y z)
  | |- context [add (add x ?y) ?z] =>
     progress rewrite (ARadd_assoc1 Rsth ARth x y z)
  | |- context [(add x ?y)] =>
     progress rewrite (ARadd_comm ARth x y)
  end).

Ltac gen_mul_push mul Rsth Reqe ARth x :=
  repeat (match goal with
  | |- context [mul (mul ?y x) ?z] =>
     progress rewrite (ARmul_assoc2 Rsth Reqe ARth x y z)
  | |- context [mul (mul x ?y) ?z] =>
     progress rewrite (ARmul_assoc1 Rsth ARth x y z)
  | |- context [(mul x ?y)] =>
     progress rewrite (ARmul_comm ARth x y)
  end).


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Rings_Q.v <==
Require Export Cring.
Require Export Integral_domain.

(* Rational numbers *)
Require Import QArith.

Instance Qops: (@Ring_ops Q 0%Q 1%Q Qplus Qmult Qminus Qopp Qeq).

Instance Qri : (Ring (Ro:=Qops)).
constructor.
try apply Q_Setoid. 
apply Qplus_comp. 
apply Qmult_comp. 
apply Qminus_comp. 
apply Qopp_comp.
 exact Qplus_0_l. exact Qplus_comm. apply Qplus_assoc.
 exact Qmult_1_l.  exact Qmult_1_r. apply Qmult_assoc.
 apply Qmult_plus_distr_l.  intros. apply Qmult_plus_distr_r. 
reflexivity. exact Qplus_opp_r.
Defined.

Instance Qcri: (Cring (Rr:=Qri)).
red. exact Qmult_comm. Defined.

Lemma Q_one_zero: not (Qeq 1%Q 0%Q).
unfold Qeq. simpl. auto with *. Qed.

Instance Qdi : (Integral_domain (Rcr:=Qcri)). 
constructor. 
exact Qmult_integral. exact Q_one_zero. Defined.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Rings_R.v <==
Require Export Cring.
Require Export Integral_domain.

(* Real numbers *)
Require Import Reals.
Require Import RealField.

Lemma Rsth : Setoid_Theory R (@eq R).
constructor;red;intros;subst;trivial.
Qed.

Instance Rops: (@Ring_ops R 0%R 1%R Rplus Rmult Rminus Ropp (@eq R)).

Instance Rri : (Ring (Ro:=Rops)).
constructor;
try (try apply Rsth;
   try (unfold respectful, Proper; unfold equality; unfold eq_notation in *;
  intros; try rewrite H; try rewrite H0; reflexivity)).
 exact Rplus_0_l. exact Rplus_comm. symmetry. apply Rplus_assoc.
 exact Rmult_1_l.  exact Rmult_1_r. symmetry. apply Rmult_assoc.
 exact Rmult_plus_distr_r. intros; apply Rmult_plus_distr_l. 
exact Rplus_opp_r.
Defined.

Instance Rcri: (Cring (Rr:=Rri)).
red. exact Rmult_comm. Defined.

Lemma R_one_zero: 1%R <> 0%R.
discrR.
Qed.

Instance Rdi : (Integral_domain (Rcr:=Rcri)). 
constructor. 
exact Rmult_integral. exact R_one_zero. Defined.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/Rings_Z.v <==
Require Export Cring.
Require Export Integral_domain.
Require Export Ncring_initial.

Instance Zcri: (Cring (Rr:=Zr)).
red. exact Z.mul_comm. Defined.

Lemma Z_one_zero: 1%Z <> 0%Z.
omega. 
Qed.

Instance Zdi : (Integral_domain (Rcr:=Zcri)). 
constructor. 
exact Zmult_integral. exact Z_one_zero. Defined.


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/ZArithRing.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Ring.
Require Import ZArith_base.
Require Import Zpow_def.

Import InitialRing.

Set Implicit Arguments.

Ltac Zcst t :=
  match isZcst t with
    true => t
  | _ => constr:NotConstant
  end.

Ltac isZpow_coef t :=
  match t with
  | Zpos ?p => isPcst p
  | Z0 => constr:true
  | _ => constr:false
  end.

Notation N_of_Z := Z.to_N (only parsing).

Ltac Zpow_tac t :=
 match isZpow_coef t with
 | true => constr:(N_of_Z t)
 | _ => constr:NotConstant
 end.

Ltac Zpower_neg :=
  repeat match goal with
  | [|- ?G] =>
    match G with
    | context c [Z.pow _ (Zneg _)] =>
      let t := context c [Z0] in
      change t
    end
  end.

Add Ring Zr : Zth
  (decidable Zeq_bool_eq, constants [Zcst], preprocess [Zpower_neg;unfold Z.succ],
   power_tac Zpower_theory [Zpow_tac],
    (* The two following option are not needed, it is the default chose when the set of
        coefficiant is usual ring Z *)
    div (InitialRing.Ztriv_div_th (@Eqsth Z) (@IDphi Z)),
   sign get_signZ_th).




==> anc/HoTT/coq-HoTT/plugins/setoid_ring/newring.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Errors
open Util
open Names
open Term
open Closure
open Environ
open Libnames
open Globnames
open Glob_term
open Tacticals
open Tacexpr
open Coqlib
open Tacmach
open Mod_subst
open Tacinterp
open Libobject
open Printer
open Declare
open Decl_kinds
open Entries
open Misctypes

(****************************************************************************)
(* controlled reduction *)

let mark_arg i c = mkEvar(i,[|c|])
let unmark_arg f c =
  match destEvar c with
    | (i,[|c|]) -> f i c
    | _ -> assert false

type protect_flag = Eval|Prot|Rec

let tag_arg tag_rec map subs i c =
  match map i with
      Eval -> mk_clos subs c
    | Prot -> mk_atom c
    | Rec -> if i = -1 then mk_clos subs c else tag_rec c

let rec mk_clos_but f_map subs t =
  match f_map t with
    | Some map -> tag_arg (mk_clos_but f_map subs) map subs (-1) t
    | None ->
        (match kind_of_term t with
            App(f,args) -> mk_clos_app_but f_map subs f args 0
          | Prod _ -> mk_clos_deep (mk_clos_but f_map) subs t
          | _ -> mk_atom t)

and mk_clos_app_but f_map subs f args n =
  if n >= Array.length args then mk_atom(mkApp(f, args))
  else
    let fargs, args' = Array.chop n args in
    let f' = mkApp(f,fargs) in
    match f_map f' with
        Some map ->
          mk_clos_deep
            (fun s' -> unmark_arg (tag_arg (mk_clos_but f_map s') map s'))
            subs
            (mkApp (mark_arg (-1) f', Array.mapi mark_arg args'))
      | None -> mk_clos_app_but f_map subs f args (n+1)

let interp_map l t =
  try Some(List.assoc_f eq_constr_nounivs t l) with Not_found -> None

let protect_maps = ref String.Map.empty
let add_map s m = protect_maps := String.Map.add s m !protect_maps
let lookup_map map =
  try String.Map.find map !protect_maps
  with Not_found ->
    errorlabstrm"lookup_map"(str"map "++qs map++str"not found")

let protect_red map env sigma c =
  kl (create_clos_infos betadeltaiota env)
    (mk_clos_but (lookup_map map c) (Esubst.subs_id 0) c);;

let protect_tac map =
  Tactics.reduct_option (protect_red map,DEFAULTcast) None ;;

let protect_tac_in map id =
  Tactics.reduct_option (protect_red map,DEFAULTcast) (Some(id, Locus.InHyp));;


TACTIC EXTEND protect_fv
  [ "protect_fv" string(map) "in" ident(id) ] ->
    [ protect_tac_in map id ]
| [ "protect_fv" string(map) ] ->
    [ protect_tac map ]
END;;

(****************************************************************************)

let closed_term t l =
  let l = List.map Universes.constr_of_global l in
  let cs = List.fold_right Quote.ConstrSet.add l Quote.ConstrSet.empty in
  if Quote.closed_under cs t then tclIDTAC else tclFAIL 0 (mt())
;;

TACTIC EXTEND closed_term
  [ "closed_term" constr(t) "[" ne_reference_list(l) "]" ] ->
    [ closed_term t l ]
END
;;

(* TACTIC EXTEND echo
| [ "echo" constr(t) ] ->
  [ Pp.msg (Termops.print_constr t);  Tacinterp.eval_tactic (TacId []) ]
END;;*)

(*
let closed_term_ast l =
  TacFun([Some(Id.of_string"t")],
  TacAtom(Loc.ghost,TacExtend(Loc.ghost,"closed_term",
  [Genarg.in_gen Genarg.wit_constr (mkVar(Id.of_string"t"));
   Genarg.in_gen (Genarg.wit_list1 Genarg.wit_ref) l])))
*)
let closed_term_ast l =
  let l = List.map (fun gr -> ArgArg(Loc.ghost,gr)) l in
  TacFun([Some(Id.of_string"t")],
  TacAtom(Loc.ghost,TacExtend(Loc.ghost,"closed_term",
  [Genarg.in_gen Genarg.globwit_constr (GVar(Loc.ghost,Id.of_string"t"),None);
   Genarg.in_gen (Genarg.wit_list1 Genarg.globwit_ref) l])))
(*
let _ = add_tacdef false ((Loc.ghost,Id.of_string"ring_closed_term"
*)

(****************************************************************************)

let ic c =
  let env = Global.env() and sigma = Evd.empty in
  Constrintern.interp_constr sigma env c

let ic_unsafe c = (*FIXME remove *)
  let env = Global.env() and sigma = Evd.empty in
    fst (Constrintern.interp_constr sigma env c)

let ty c = Typing.type_of (Global.env()) Evd.empty c

let decl_constant na c =
  mkConst(declare_constant (Id.of_string na) (DefinitionEntry
    { const_entry_body = c;
      const_entry_secctx = None;
      const_entry_type = None;
      const_entry_polymorphic = false;
      const_entry_universes = Univ.Context.empty;(*FIXME*)
      const_entry_opaque = true;
      const_entry_inline_code = false},
    IsProof Lemma))

(* Calling a global tactic *)
let ltac_call tac (args:glob_tactic_arg list) =
  TacArg(Loc.ghost,TacCall(Loc.ghost, ArgArg(Loc.ghost, Lazy.force tac),args))

(* Calling a locally bound tactic *)
let ltac_lcall tac args =
  TacArg(Loc.ghost,TacCall(Loc.ghost, ArgVar(Loc.ghost, Id.of_string tac),args))

let ltac_letin (x, e1) e2 =
  TacLetIn(false,[(Loc.ghost,Id.of_string x),e1],e2)

let ltac_apply (f:glob_tactic_expr) (args:glob_tactic_arg list) =
  Tacinterp.eval_tactic
    (ltac_letin ("F", Tacexp f) (ltac_lcall "F" args))

let ltac_record flds =
  TacFun([Some(Id.of_string"proj")], ltac_lcall "proj" flds)


let carg c = TacDynamic(Loc.ghost,Pretyping.constr_in c)

let dummy_goal env =
  let (gl,_,sigma) = 
    Goal.V82.mk_goal Evd.empty (named_context_val env) mkProp Evd.Store.empty in
  {Evd.it = gl;
   Evd.sigma = sigma}

let exec_tactic env n f args =
  let lid = List.init n (fun i -> Id.of_string("x"^string_of_int i)) in
  let res = ref [||] in
  let get_res ist =
    let l = List.map (fun id ->  List.assoc id ist.lfun) lid in
    res := Array.of_list l;
    TacId[] in
  let getter =
    Tacexp(TacFun(List.map(fun id -> Some id) lid,
                  Tacintern.glob_tactic(tacticIn get_res))) in
  let _ =
    Tacinterp.eval_tactic(ltac_call f (args@[getter])) (dummy_goal env) in
  !res

let constr_of = function
  | VConstr ([],c) -> c
  | _ -> failwith "Ring.exec_tactic: anomaly"

let stdlib_modules =
  [["Coq";"Setoids";"Setoid"];
   ["Coq";"Lists";"List"];
   ["Coq";"Init";"Datatypes"];
   ["Coq";"Init";"Logic"];
  ]

let coq_constant c =
  lazy (Coqlib.gen_constant_in_modules "Ring" stdlib_modules c)

let coq_mk_Setoid = coq_constant "Build_Setoid_Theory"
let coq_cons = coq_constant "cons"
let coq_nil = coq_constant "nil"
let coq_None = coq_constant "None"
let coq_Some = coq_constant "Some"
let coq_eq = coq_constant "eq"

let lapp f args = mkApp(Lazy.force f,args)

let dest_rel0 t =
  match kind_of_term t with
  | App(f,args) when Array.length args >= 2 ->
      let rel = mkApp(f,Array.sub args 0 (Array.length args - 2)) in
      if closed0 rel then
        (rel,args.(Array.length args - 2),args.(Array.length args - 1))
      else error "ring: cannot find relation (not closed)"
  | _ -> error "ring: cannot find relation"

let rec dest_rel t =
  match kind_of_term t with
  | Prod(_,_,c) -> dest_rel c
  | _ -> dest_rel0 t

(****************************************************************************)
(* Library linking *)

let plugin_dir = "setoid_ring"

let cdir = ["Coq";plugin_dir]
let plugin_modules =
  List.map (fun d -> cdir@d)
    [["Ring_theory"];["Ring_polynom"]; ["Ring_tac"];["InitialRing"];
     ["Field_tac"]; ["Field_theory"]
    ]

let my_constant c =
  lazy (Coqlib.gen_constant_in_modules "Ring" plugin_modules c)

let new_ring_path =
  DirPath.make (List.map Id.of_string ["Ring_tac";plugin_dir;"Coq"])
let ltac s =
  lazy(make_kn (MPfile new_ring_path) DirPath.empty (Label.make s))
let znew_ring_path =
  DirPath.make (List.map Id.of_string ["InitialRing";plugin_dir;"Coq"])
let zltac s =
  lazy(make_kn (MPfile znew_ring_path) DirPath.empty (Label.make s))

let mk_cst l s = lazy (Coqlib.gen_constant "newring" l s);;
let pol_cst s = mk_cst [plugin_dir;"Ring_polynom"] s ;;

(* Ring theory *)

(* almost_ring defs *)
let coq_almost_ring_theory = my_constant "almost_ring_theory"

(* setoid and morphism utilities *)
let coq_eq_setoid = my_constant "Eqsth"
let coq_eq_morph = my_constant "Eq_ext"
let coq_eq_smorph = my_constant "Eq_s_ext"

(* ring -> almost_ring utilities *)
let coq_ring_theory = my_constant "ring_theory"
let coq_mk_reqe = my_constant "mk_reqe"

(* semi_ring -> almost_ring utilities *)
let coq_semi_ring_theory = my_constant "semi_ring_theory"
let coq_mk_seqe = my_constant "mk_seqe"

let ltac_inv_morph_gen = zltac"inv_gen_phi"
let ltac_inv_morphZ = zltac"inv_gen_phiZ"
let ltac_inv_morphN = zltac"inv_gen_phiN"
let ltac_inv_morphNword = zltac"inv_gen_phiNword"
let coq_abstract = my_constant"Abstract"
let coq_comp = my_constant"Computational"
let coq_morph = my_constant"Morphism"

(* morphism *)
let coq_ring_morph = my_constant "ring_morph"
let coq_semi_morph = my_constant "semi_morph"

(* power function *)
let ltac_inv_morph_nothing = zltac"inv_morph_nothing"
let coq_pow_N_pow_N = my_constant "pow_N_pow_N"

(* hypothesis *)
let coq_mkhypo = my_constant "mkhypo"
let coq_hypo = my_constant "hypo"

(* Equality: do not evaluate but make recursive call on both sides *)
let map_with_eq arg_map c =
  let (req,_,_) = dest_rel c in
  interp_map
    ((req,(function -1->Prot|_->Rec))::
    List.map (fun (c,map) -> (Lazy.force c,map)) arg_map)

let _ = add_map "ring"
  (map_with_eq
    [coq_cons,(function -1->Eval|2->Rec|_->Prot);
    coq_nil, (function -1->Eval|_ -> Prot);
    (* Pphi_dev: evaluate polynomial and coef operations, protect
       ring operations and make recursive call on the var map *)
    pol_cst "Pphi_dev", (function -1|8|9|10|11|12|14->Eval|13->Rec|_->Prot);
    pol_cst "Pphi_pow",
          (function -1|8|9|10|11|13|15|17->Eval|16->Rec|_->Prot);
    (* PEeval: evaluate morphism and polynomial, protect ring
       operations and make recursive call on the var map *)
    pol_cst "PEeval", (function -1|7|9|12->Eval|11->Rec|_->Prot)])

(****************************************************************************)
(* Ring database *)

type ring_info =
    { ring_carrier : types;
      ring_req : constr;
      ring_setoid : constr;
      ring_ext : constr;
      ring_morph : constr;
      ring_th : constr;
      ring_cst_tac : glob_tactic_expr;
      ring_pow_tac : glob_tactic_expr;
      ring_lemma1 : constr;
      ring_lemma2 : constr;
      ring_pre_tac : glob_tactic_expr;
      ring_post_tac : glob_tactic_expr }

module Cmap = Map.Make(struct type t = constr let compare = constr_ord end)

let from_carrier = ref Cmap.empty
let from_relation = ref Cmap.empty
let from_name = ref Spmap.empty

let ring_for_carrier r = Cmap.find r !from_carrier
let ring_for_relation rel = Cmap.find rel !from_relation


let find_ring_structure env sigma l =
  match l with
    | t::cl' ->
        let ty = Retyping.get_type_of env sigma t in
        let check c =
          let ty' = Retyping.get_type_of env sigma c in
          if not (Reductionops.is_conv env sigma ty ty') then
            errorlabstrm "ring"
              (str"arguments of ring_simplify do not have all the same type")
        in
        List.iter check cl';
        (try ring_for_carrier ty
        with Not_found ->
          errorlabstrm "ring"
            (str"cannot find a declared ring structure over"++
             spc()++str"\""++pr_constr ty++str"\""))
    | [] -> assert false
(*
        let (req,_,_) = dest_rel cl in
        (try ring_for_relation req
        with Not_found ->
          errorlabstrm "ring"
            (str"cannot find a declared ring structure for equality"++
             spc()++str"\""++pr_constr req++str"\"")) *)

let _ =
  Summary.declare_summary "tactic-new-ring-table"
    { Summary.freeze_function =
        (fun () -> !from_carrier,!from_relation,!from_name);
      Summary.unfreeze_function =
        (fun (ct,rt,nt) ->
          from_carrier := ct; from_relation := rt; from_name := nt);
      Summary.init_function =
        (fun () ->
          from_carrier := Cmap.empty; from_relation := Cmap.empty;
          from_name := Spmap.empty) }

let add_entry (sp,_kn) e =
(*  let _ = ty e.ring_lemma1 in
  let _ = ty e.ring_lemma2 in
*)
  from_carrier := Cmap.add e.ring_carrier e !from_carrier;
  from_relation := Cmap.add e.ring_req e !from_relation;
  from_name := Spmap.add sp e !from_name


let subst_th (subst,th) =
  let c' = subst_mps subst th.ring_carrier in
  let eq' = subst_mps subst th.ring_req in
  let set' = subst_mps subst th.ring_setoid in
  let ext' = subst_mps subst th.ring_ext in
  let morph' = subst_mps subst th.ring_morph in
  let th' = subst_mps subst th.ring_th in
  let thm1' = subst_mps subst th.ring_lemma1 in
  let thm2' = subst_mps subst th.ring_lemma2 in
  let tac'= Tacsubst.subst_tactic subst th.ring_cst_tac in
  let pow_tac'= Tacsubst.subst_tactic subst th.ring_pow_tac in
  let pretac'= Tacsubst.subst_tactic subst th.ring_pre_tac in
  let posttac'= Tacsubst.subst_tactic subst th.ring_post_tac in
  if c' == th.ring_carrier &&
     eq' == th.ring_req &&
     eq_constr set' th.ring_setoid &&
     ext' == th.ring_ext &&
     morph' == th.ring_morph &&
     th' == th.ring_th &&
     thm1' == th.ring_lemma1 &&
     thm2' == th.ring_lemma2 &&
     tac' == th.ring_cst_tac &&
     pow_tac' == th.ring_pow_tac &&
     pretac' == th.ring_pre_tac &&
     posttac' == th.ring_post_tac then th
  else
    { ring_carrier = c';
      ring_req = eq';
      ring_setoid = set';
      ring_ext = ext';
      ring_morph = morph';
      ring_th = th';
      ring_cst_tac = tac';
      ring_pow_tac = pow_tac';
      ring_lemma1 = thm1';
      ring_lemma2 = thm2';
      ring_pre_tac = pretac';
      ring_post_tac = posttac' }


let theory_to_obj : ring_info -> obj =
  let cache_th (name,th) = add_entry name th in
  declare_object
    {(default_object "tactic-new-ring-theory") with
      open_function = (fun i o -> if i=1 then cache_th o);
      cache_function = cache_th;
      subst_function = subst_th;
      classify_function = (fun x -> Substitute x)}


let setoid_of_relation env a r =
  let evm = Evd.empty in
  try
    lapp coq_mk_Setoid
      [|a ; r ;
	Rewrite.get_reflexive_proof env evm a r ;
	Rewrite.get_symmetric_proof env evm a r ;
	Rewrite.get_transitive_proof env evm a r |]
  with Not_found ->
    error "cannot find setoid relation"

let op_morph r add mul opp req m1 m2 m3 =
  lapp coq_mk_reqe [| r; add; mul; opp; req; m1; m2; m3 |]

let op_smorph r add mul req m1 m2 =
  lapp coq_mk_seqe [| r; add; mul; req; m1; m2 |]

(* let default_ring_equality (r,add,mul,opp,req) = *)
(*   let is_setoid = function *)
(*       {rel_refl=Some _; rel_sym=Some _;rel_trans=Some _;rel_aeq=rel} -> *)
(*         eq_constr_nounivs req rel (\* Qu: use conversion ? *\) *)
(*     | _ -> false in *)
(*   match default_relation_for_carrier ~filter:is_setoid r with *)
(*       Leibniz _ -> *)
(*         let setoid = lapp coq_eq_setoid [|r|] in *)
(*         let op_morph = *)
(*           match opp with *)
(*               Some opp -> lapp coq_eq_morph [|r;add;mul;opp|] *)
(*             | None -> lapp coq_eq_smorph [|r;add;mul|] in *)
(*         (setoid,op_morph) *)
(*     | Relation rel -> *)
(*         let setoid = setoid_of_relation rel in *)
(*         let is_endomorphism = function *)
(*             { args=args } -> List.for_all *)
(*                 (function (var,Relation rel) -> *)
(*                   var=None && eq_constr_nounivs req rel *)
(*                   | _ -> false) args in *)
(*         let add_m = *)
(*           try default_morphism ~filter:is_endomorphism add *)
(*           with Not_found -> *)
(*             error "ring addition should be declared as a morphism" in *)
(*         let mul_m = *)
(*           try default_morphism ~filter:is_endomorphism mul *)
(*           with Not_found -> *)
(*             error "ring multiplication should be declared as a morphism" in *)
(*         let op_morph = *)
(*           match opp with *)
(*             | Some opp -> *)
(*             (let opp_m = *)
(*               try default_morphism ~filter:is_endomorphism opp *)
(*               with Not_found -> *)
(*                 error "ring opposite should be declared as a morphism" in *)
(*              let op_morph = *)
(*                op_morph r add mul opp req add_m.lem mul_m.lem opp_m.lem in *)
(*              msgnl *)
(*                (str"Using setoid \""++pr_constr rel.rel_aeq++str"\""++spc()++   *)
(*                str"and morphisms \""++pr_constr add_m.morphism_theory++ *)
(*                str"\","++spc()++ str"\""++pr_constr mul_m.morphism_theory++ *)
(*                str"\""++spc()++str"and \""++pr_constr opp_m.morphism_theory++ *)
(*                str"\""); *)
(*              op_morph) *)
(*             | None -> *)
(*             (msgnl *)
(*               (str"Using setoid \""++pr_constr rel.rel_aeq++str"\"" ++ spc() ++   *)
(*                str"and morphisms \""++pr_constr add_m.morphism_theory++ *)
(*                str"\""++spc()++str"and \""++ *)
(*                pr_constr mul_m.morphism_theory++str"\""); *)
(*             op_smorph r add mul req add_m.lem mul_m.lem) in *)
(*         (setoid,op_morph) *)

let ring_equality (r,add,mul,opp,req) =
  match kind_of_term req with
    | App (f, [| _ |]) when eq_constr_nounivs f (Lazy.force coq_eq) ->
	let setoid = lapp coq_eq_setoid [|r|] in
	let op_morph =
	  match opp with
              Some opp -> lapp coq_eq_morph [|r;add;mul;opp|]
            | None -> lapp coq_eq_smorph [|r;add;mul|] in
	  (setoid,op_morph)
    | _ ->
	let setoid = setoid_of_relation (Global.env ()) r req in
	let signature = [Some (r,Some req);Some (r,Some req)],Some(r,Some req) in
	let add_m, add_m_lem =
	  try Rewrite.default_morphism signature add
          with Not_found ->
            error "ring addition should be declared as a morphism" in
	let mul_m, mul_m_lem =
          try Rewrite.default_morphism signature mul
          with Not_found ->
            error "ring multiplication should be declared as a morphism" in
        let op_morph =
          match opp with
            | Some opp ->
		(let opp_m,opp_m_lem =
		  try Rewrite.default_morphism ([Some(r,Some req)],Some(r,Some req)) opp
		  with Not_found ->
                    error "ring opposite should be declared as a morphism" in
		let op_morph =
		  op_morph r add mul opp req add_m_lem mul_m_lem opp_m_lem in
		  Flags.if_verbose
		    msg_info
		    (str"Using setoid \""++pr_constr req++str"\""++spc()++
			str"and morphisms \""++pr_constr add_m_lem ++
			str"\","++spc()++ str"\""++pr_constr mul_m_lem++
			str"\""++spc()++str"and \""++pr_constr opp_m_lem++
			str"\"");
		  op_morph)
            | None ->
		(Flags.if_verbose
		    msg_info
		    (str"Using setoid \""++pr_constr req ++str"\"" ++ spc() ++
			str"and morphisms \""++pr_constr add_m_lem ++
			str"\""++spc()++str"and \""++
			pr_constr mul_m_lem++str"\"");
		 op_smorph r add mul req add_m_lem mul_m_lem) in
          (setoid,op_morph)

let build_setoid_params r add mul opp req eqth =
  match eqth with
      Some th -> th
    | None -> ring_equality (r,add,mul,opp,req)

let dest_ring env sigma th_spec =
  let th_typ = Retyping.get_type_of env sigma th_spec in
  match kind_of_term th_typ with
      App(f,[|r;zero;one;add;mul;sub;opp;req|])
        when eq_constr_nounivs f (Lazy.force coq_almost_ring_theory) ->
          (None,r,zero,one,add,mul,Some sub,Some opp,req)
    | App(f,[|r;zero;one;add;mul;req|])
        when eq_constr_nounivs f (Lazy.force coq_semi_ring_theory) ->
        (Some true,r,zero,one,add,mul,None,None,req)
    | App(f,[|r;zero;one;add;mul;sub;opp;req|])
        when eq_constr_nounivs f (Lazy.force coq_ring_theory) ->
        (Some false,r,zero,one,add,mul,Some sub,Some opp,req)
    | _ -> error "bad ring structure"


let dest_morph env sigma m_spec =
  let m_typ = Retyping.get_type_of env sigma m_spec in
  match kind_of_term m_typ with
      App(f,[|r;zero;one;add;mul;sub;opp;req;
              c;czero;cone;cadd;cmul;csub;copp;ceqb;phi|])
        when eq_constr_nounivs f (Lazy.force coq_ring_morph) ->
          (c,czero,cone,cadd,cmul,Some csub,Some copp,ceqb,phi)
    | App(f,[|r;zero;one;add;mul;req;c;czero;cone;cadd;cmul;ceqb;phi|])
        when eq_constr_nounivs f (Lazy.force coq_semi_morph) ->
        (c,czero,cone,cadd,cmul,None,None,ceqb,phi)
    | _ -> error "bad morphism structure"


type coeff_spec =
    Computational of constr (* equality test *)
  | Abstract (* coeffs = Z *)
  | Morphism of constr (* general morphism *)


let reflect_coeff rkind =
  (* We build an ill-typed terms on purpose... *)
  match rkind with
      Abstract -> Lazy.force coq_abstract
    | Computational c -> lapp coq_comp [|c|]
    | Morphism m -> lapp coq_morph [|m|]

type cst_tac_spec =
    CstTac of raw_tactic_expr
  | Closed of reference list

let interp_cst_tac env sigma rk kind (zero,one,add,mul,opp) cst_tac =
  match cst_tac with
      Some (CstTac t) -> Tacintern.glob_tactic t
    | Some (Closed lc) ->
        closed_term_ast (List.map Smartlocate.global_with_alias lc)
    | None ->
        (match rk, opp, kind with
            Abstract, None, _ ->
              let t = ArgArg(Loc.ghost,Lazy.force ltac_inv_morphN) in
              TacArg(Loc.ghost,TacCall(Loc.ghost,t,List.map carg [zero;one;add;mul]))
          | Abstract, Some opp, Some _ ->
              let t = ArgArg(Loc.ghost, Lazy.force ltac_inv_morphZ) in
              TacArg(Loc.ghost,TacCall(Loc.ghost,t,List.map carg [zero;one;add;mul;opp]))
          | Abstract, Some opp, None ->
              let t = ArgArg(Loc.ghost, Lazy.force ltac_inv_morphNword) in
              TacArg
                (Loc.ghost,TacCall(Loc.ghost,t,List.map carg [zero;one;add;mul;opp]))
          | Computational _,_,_ ->
              let t = ArgArg(Loc.ghost, Lazy.force ltac_inv_morph_gen) in
              TacArg
                (Loc.ghost,TacCall(Loc.ghost,t,List.map carg [zero;one;zero;one]))
          | Morphism mth,_,_ ->
              let (_,czero,cone,_,_,_,_,_,_) = dest_morph env sigma mth in
              let t = ArgArg(Loc.ghost, Lazy.force ltac_inv_morph_gen) in
              TacArg
                (Loc.ghost,TacCall(Loc.ghost,t,List.map carg [zero;one;czero;cone])))

let make_hyp env c =
  let t = Retyping.get_type_of env Evd.empty c in
  lapp coq_mkhypo [|t;c|]

let make_hyp_list env lH =
  let carrier = Lazy.force coq_hypo in
  List.fold_right
    (fun c l -> lapp coq_cons [|carrier; (make_hyp env c); l|]) lH
    (lapp coq_nil [|carrier|])

let interp_power env pow =
  let carrier = Lazy.force coq_hypo in
  match pow with
  | None ->
      let t = ArgArg(Loc.ghost, Lazy.force ltac_inv_morph_nothing) in
      (TacArg(Loc.ghost,TacCall(Loc.ghost,t,[])), lapp coq_None [|carrier|])
  | Some (tac, spec) ->
      let tac =
        match tac with
        | CstTac t -> Tacintern.glob_tactic t
        | Closed lc ->
            closed_term_ast (List.map Smartlocate.global_with_alias lc) in
      let spec = make_hyp env (ic_unsafe spec) in
      (tac, lapp coq_Some [|carrier; spec|])

let interp_sign env sign =
  let carrier = Lazy.force coq_hypo in
  match sign with
  | None -> lapp coq_None [|carrier|]
  | Some spec ->
      let spec = make_hyp env (ic_unsafe spec) in
      lapp coq_Some [|carrier;spec|]
       (* Same remark on ill-typed terms ... *)

let interp_div env div =
  let carrier = Lazy.force coq_hypo in
  match div with
  | None -> lapp coq_None [|carrier|]
  | Some spec ->
      let spec = make_hyp env (ic_unsafe spec) in
      lapp coq_Some [|carrier;spec|]
       (* Same remark on ill-typed terms ... *)

let add_theory name rth eqth morphth cst_tac (pre,post) power sign div =
  check_required_library (cdir@["Ring_base"]);
  let env = Global.env() in
  let sigma = Evd.empty in
  let (kind,r,zero,one,add,mul,sub,opp,req) = dest_ring env sigma rth in
  let (sth,ext) = build_setoid_params r add mul opp req eqth in
  let (pow_tac, pspec) = interp_power env power in
  let sspec = interp_sign env sign in
  let dspec = interp_div env div in
  let rk = reflect_coeff morphth in
  let params =
    exec_tactic env 5 (zltac "ring_lemmas")
      (List.map carg[sth;ext;rth;pspec;sspec;dspec;rk]) in
  let lemma1 = constr_of params.(3) in
  let lemma2 = constr_of params.(4) in

  let lemma1 = decl_constant (Id.to_string name^"_ring_lemma1") lemma1 in
  let lemma2 = decl_constant (Id.to_string name^"_ring_lemma2") lemma2 in
  let cst_tac =
    interp_cst_tac env sigma morphth kind (zero,one,add,mul,opp) cst_tac in
  let pretac =
    match pre with
        Some t -> Tacintern.glob_tactic t
      | _ -> TacId [] in
  let posttac =
    match post with
        Some t -> Tacintern.glob_tactic t
      | _ -> TacId [] in
  let _ =
    Lib.add_leaf name
      (theory_to_obj
        { ring_carrier = r;
          ring_req = req;
          ring_setoid = sth;
          ring_ext = constr_of params.(1);
          ring_morph = constr_of params.(2);
          ring_th = constr_of params.(0);
          ring_cst_tac = cst_tac;
	  ring_pow_tac = pow_tac;
          ring_lemma1 = lemma1;
          ring_lemma2 = lemma2;
          ring_pre_tac = pretac;
          ring_post_tac = posttac }) in
  ()

type ring_mod =
    Ring_kind of coeff_spec
  | Const_tac of cst_tac_spec
  | Pre_tac of raw_tactic_expr
  | Post_tac of raw_tactic_expr
  | Setoid of Constrexpr.constr_expr * Constrexpr.constr_expr
  | Pow_spec of cst_tac_spec * Constrexpr.constr_expr
           (* Syntaxification tactic , correctness lemma *)
  | Sign_spec of Constrexpr.constr_expr
  | Div_spec of Constrexpr.constr_expr


VERNAC ARGUMENT EXTEND ring_mod
  | [ "decidable" constr(eq_test) ] -> [ Ring_kind(Computational (ic_unsafe eq_test)) ]
  | [ "abstract" ] -> [ Ring_kind Abstract ]
  | [ "morphism" constr(morph) ] -> [ Ring_kind(Morphism (ic_unsafe morph)) ]
  | [ "constants" "[" tactic(cst_tac) "]" ] -> [ Const_tac(CstTac cst_tac) ]
  | [ "closed" "[" ne_global_list(l) "]" ] -> [ Const_tac(Closed l) ]
  | [ "preprocess" "[" tactic(pre) "]" ] -> [ Pre_tac pre ]
  | [ "postprocess" "[" tactic(post) "]" ] -> [ Post_tac post ]
  | [ "setoid" constr(sth) constr(ext) ] -> [ Setoid(sth,ext) ]
  | [ "sign" constr(sign_spec) ] -> [ Sign_spec sign_spec ]
  | [ "power" constr(pow_spec) "[" ne_global_list(l) "]" ] ->
           [ Pow_spec (Closed l, pow_spec) ]
  | [ "power_tac" constr(pow_spec) "[" tactic(cst_tac) "]" ] ->
           [ Pow_spec (CstTac cst_tac, pow_spec) ]
  | [ "div" constr(div_spec) ] -> [ Div_spec div_spec ]
END

let set_once s r v =
  if !r = None then r := Some v else error (s^" cannot be set twice")

let process_ring_mods l =
  let kind = ref None in
  let set = ref None in
  let cst_tac = ref None in
  let pre = ref None in
  let post = ref None in
  let sign = ref None in
  let power = ref None in
  let div = ref None in
  List.iter(function
      Ring_kind k -> set_once "ring kind" kind k
    | Const_tac t -> set_once "tactic recognizing constants" cst_tac t
    | Pre_tac t -> set_once "preprocess tactic" pre t
    | Post_tac t -> set_once "postprocess tactic" post t
    | Setoid(sth,ext) -> set_once "setoid" set (ic_unsafe sth,ic_unsafe ext)
    | Pow_spec(t,spec) -> set_once "power" power (t,spec)
    | Sign_spec t -> set_once "sign" sign t
    | Div_spec t -> set_once "div" div t) l;
  let k = match !kind with Some k -> k | None -> Abstract in
  (k, !set, !cst_tac, !pre, !post, !power, !sign, !div)

VERNAC COMMAND EXTEND AddSetoidRing
  | [ "Add" "Ring" ident(id) ":" constr(t) ring_mods(l) ] ->
    [ let (k,set,cst,pre,post,power,sign, div) = process_ring_mods l in
      add_theory id (ic_unsafe t) set k cst (pre,post) power sign div]
END

(*****************************************************************************)
(* The tactics consist then only in a lookup in the ring database and
   call the appropriate ltac. *)

let make_args_list rl t =
  match rl with
  | [] -> let (_,t1,t2) = dest_rel0 t in [t1;t2]
  | _ -> rl

let make_term_list carrier rl =
  List.fold_right
    (fun x l -> lapp coq_cons [|carrier;x;l|]) rl
    (lapp coq_nil [|carrier|])

let ltac_ring_structure e =
  let req = carg e.ring_req in
  let sth = carg e.ring_setoid in
  let ext = carg e.ring_ext in
  let morph = carg e.ring_morph in
  let th = carg e.ring_th in
  let cst_tac = Tacexp e.ring_cst_tac in
  let pow_tac = Tacexp e.ring_pow_tac in
  let lemma1 = carg e.ring_lemma1 in
  let lemma2 = carg e.ring_lemma2 in
  let pretac = Tacexp(TacFun([None],e.ring_pre_tac)) in
  let posttac = Tacexp(TacFun([None],e.ring_post_tac)) in
  [req;sth;ext;morph;th;cst_tac;pow_tac;
   lemma1;lemma2;pretac;posttac]

let ring_lookup (f:glob_tactic_expr) lH rl t gl =
  let env = pf_env gl in
  let sigma = project gl in
  let rl = make_args_list rl t in
  let e = find_ring_structure env sigma rl in
  let rl = carg (make_term_list e.ring_carrier rl) in
  let lH = carg (make_hyp_list env lH) in
  let ring = ltac_ring_structure e in
  ltac_apply f (ring@[lH;rl]) gl

TACTIC EXTEND ring_lookup
| [ "ring_lookup" tactic0(f) "[" constr_list(lH) "]" ne_constr_list(lrt) ] ->
    [ let (t,lr) = List.sep_last lrt in ring_lookup f lH lr t]
END



(***********************************************************************)

let new_field_path =
  DirPath.make (List.map Id.of_string ["Field_tac";plugin_dir;"Coq"])

let field_ltac s =
  lazy(make_kn (MPfile new_field_path) DirPath.empty (Label.make s))


let _ = add_map "field"
  (map_with_eq
    [coq_cons,(function -1->Eval|2->Rec|_->Prot);
    coq_nil, (function -1->Eval|_ -> Prot);
    (* display_linear: evaluate polynomials and coef operations, protect
       field operations and make recursive call on the var map *)
    my_constant "display_linear",
      (function -1|9|10|11|12|13|15|16->Eval|14->Rec|_->Prot);
    my_constant "display_pow_linear",
     (function -1|9|10|11|12|13|14|16|18|19->Eval|17->Rec|_->Prot);
   (* Pphi_dev: evaluate polynomial and coef operations, protect
       ring operations and make recursive call on the var map *)
    pol_cst "Pphi_dev", (function -1|8|9|10|11|12|14->Eval|13->Rec|_->Prot);
    pol_cst "Pphi_pow",
          (function -1|8|9|10|11|13|15|17->Eval|16->Rec|_->Prot);
    (* PEeval: evaluate morphism and polynomial, protect ring
       operations and make recursive call on the var map *)
    pol_cst "PEeval", (function -1|7|9|12->Eval|11->Rec|_->Prot);
    (* FEeval: evaluate morphism, protect field
       operations and make recursive call on the var map *)
    my_constant "FEeval", (function -1|8|9|10|11|14->Eval|13->Rec|_->Prot)]);;

let _ = add_map "field_cond"
  (map_with_eq
    [coq_cons,(function -1->Eval|2->Rec|_->Prot);
     coq_nil, (function -1->Eval|_ -> Prot);
    (* PCond: evaluate morphism and denum list, protect ring
       operations and make recursive call on the var map *)
     my_constant "PCond", (function -1|8|10|13->Eval|12->Rec|_->Prot)]);;
(*                       (function -1|8|10->Eval|9->Rec|_->Prot)]);;*)


let _ = Redexpr.declare_reduction "simpl_field_expr"
  (protect_red "field")



let afield_theory = my_constant "almost_field_theory"
let field_theory = my_constant "field_theory"
let sfield_theory = my_constant "semi_field_theory"
let af_ar = my_constant"AF_AR"
let f_r = my_constant"F_R"
let sf_sr = my_constant"SF_SR"
let dest_field env sigma th_spec =
  let th_typ = Retyping.get_type_of env sigma th_spec in
  match kind_of_term th_typ with
    | App(f,[|r;zero;one;add;mul;sub;opp;div;inv;req|])
        when eq_constr_nounivs f (Lazy.force afield_theory) ->
        let rth = lapp af_ar
          [|r;zero;one;add;mul;sub;opp;div;inv;req;th_spec|] in
        (None,r,zero,one,add,mul,Some sub,Some opp,div,inv,req,rth)
    | App(f,[|r;zero;one;add;mul;sub;opp;div;inv;req|])
        when eq_constr_nounivs f (Lazy.force field_theory) ->
        let rth =
          lapp f_r
            [|r;zero;one;add;mul;sub;opp;div;inv;req;th_spec|] in
        (Some false,r,zero,one,add,mul,Some sub,Some opp,div,inv,req,rth)
    | App(f,[|r;zero;one;add;mul;div;inv;req|])
        when eq_constr_nounivs f (Lazy.force sfield_theory) ->
        let rth = lapp sf_sr
          [|r;zero;one;add;mul;div;inv;req;th_spec|] in
        (Some true,r,zero,one,add,mul,None,None,div,inv,req,rth)
    | _ -> error "bad field structure"

type field_info =
    { field_carrier : types;
      field_req : constr;
      field_cst_tac : glob_tactic_expr;
      field_pow_tac : glob_tactic_expr;
      field_ok : constr;
      field_simpl_eq_ok : constr;
      field_simpl_ok : constr;
      field_simpl_eq_in_ok : constr;
      field_cond : constr;
      field_pre_tac : glob_tactic_expr;
      field_post_tac : glob_tactic_expr }

let field_from_carrier = ref Cmap.empty
let field_from_relation = ref Cmap.empty
let field_from_name = ref Spmap.empty


let field_for_carrier r = Cmap.find r !field_from_carrier
let field_for_relation rel = Cmap.find rel !field_from_relation

let find_field_structure env sigma l =
  check_required_library (cdir@["Field_tac"]);
  match l with
    | t::cl' ->
        let ty = Retyping.get_type_of env sigma t in
        let check c =
          let ty' = Retyping.get_type_of env sigma c in
          if not (Reductionops.is_conv env sigma ty ty') then
            errorlabstrm "field"
              (str"arguments of field_simplify do not have all the same type")
        in
        List.iter check cl';
        (try field_for_carrier ty
        with Not_found ->
          errorlabstrm "field"
            (str"cannot find a declared field structure over"++
             spc()++str"\""++pr_constr ty++str"\""))
    | [] -> assert false
(*        let (req,_,_) = dest_rel cl in
        (try field_for_relation req
        with Not_found ->
          errorlabstrm "field"
            (str"cannot find a declared field structure for equality"++
             spc()++str"\""++pr_constr req++str"\"")) *)

let _ =
  Summary.declare_summary "tactic-new-field-table"
    { Summary.freeze_function =
        (fun () -> !field_from_carrier,!field_from_relation,!field_from_name);
      Summary.unfreeze_function =
        (fun (ct,rt,nt) ->
          field_from_carrier := ct; field_from_relation := rt;
          field_from_name := nt);
      Summary.init_function =
        (fun () ->
          field_from_carrier := Cmap.empty; field_from_relation := Cmap.empty;
          field_from_name := Spmap.empty) }

let add_field_entry (sp,_kn) e =
(*
  let _ = ty e.field_ok in
  let _ = ty e.field_simpl_eq_ok in
  let _ = ty e.field_simpl_ok in
  let _ = ty e.field_cond in
*)
  field_from_carrier := Cmap.add e.field_carrier e !field_from_carrier;
  field_from_relation := Cmap.add e.field_req e !field_from_relation;
  field_from_name := Spmap.add sp e !field_from_name

let subst_th (subst,th) =
  let c' = subst_mps subst th.field_carrier in
  let eq' = subst_mps subst th.field_req in
  let thm1' = subst_mps subst th.field_ok in
  let thm2' = subst_mps subst th.field_simpl_eq_ok in
  let thm3' = subst_mps subst th.field_simpl_ok in
  let thm4' = subst_mps subst th.field_simpl_eq_in_ok in
  let thm5' = subst_mps subst th.field_cond in
  let tac'= Tacsubst.subst_tactic subst th.field_cst_tac in
  let pow_tac' = Tacsubst.subst_tactic subst th.field_pow_tac in
  let pretac'= Tacsubst.subst_tactic subst th.field_pre_tac in
  let posttac'= Tacsubst.subst_tactic subst th.field_post_tac in
  if c' == th.field_carrier &&
     eq' == th.field_req &&
     thm1' == th.field_ok &&
     thm2' == th.field_simpl_eq_ok &&
     thm3' == th.field_simpl_ok &&
     thm4' == th.field_simpl_eq_in_ok &&
     thm5' == th.field_cond &&
     tac' == th.field_cst_tac &&
     pow_tac' == th.field_pow_tac &&
     pretac' == th.field_pre_tac &&
     posttac' == th.field_post_tac then th
  else
    { field_carrier = c';
      field_req = eq';
      field_cst_tac = tac';
      field_pow_tac = pow_tac';
      field_ok = thm1';
      field_simpl_eq_ok = thm2';
      field_simpl_ok = thm3';
      field_simpl_eq_in_ok = thm4';
      field_cond = thm5';
      field_pre_tac = pretac';
      field_post_tac = posttac' }

let ftheory_to_obj : field_info -> obj =
  let cache_th (name,th) = add_field_entry name th in
  declare_object
    {(default_object "tactic-new-field-theory") with
      open_function = (fun i o -> if i=1 then cache_th o);
      cache_function = cache_th;
      subst_function = subst_th;
      classify_function = (fun x -> Substitute x) }

let field_equality r inv req =
  match kind_of_term req with
    | App (f, [| _ |]) when eq_constr_nounivs f (Lazy.force coq_eq) ->
        mkApp((Coqlib.build_coq_eq_data()).congr,[|r;r;inv|])
    | _ ->
	let _setoid = setoid_of_relation (Global.env ()) r req in
	let signature = [Some (r,Some req)],Some(r,Some req) in
	let inv_m, inv_m_lem =
	  try Rewrite.default_morphism signature inv
          with Not_found ->
            error "field inverse should be declared as a morphism" in
	  inv_m_lem

let add_field_theory name fth eqth morphth cst_tac inj (pre,post) power sign odiv =
  check_required_library (cdir@["Field_tac"]);
  let env = Global.env() in
  let sigma = Evd.empty in
  let (kind,r,zero,one,add,mul,sub,opp,div,inv,req,rth) =
    dest_field env sigma fth in
  let (sth,ext) = build_setoid_params r add mul opp req eqth in
  let eqth = Some(sth,ext) in
  let _ = add_theory name rth eqth morphth cst_tac (None,None) power sign odiv in
  let (pow_tac, pspec) = interp_power env power in
  let sspec = interp_sign env sign in
  let dspec = interp_div env odiv in
  let inv_m = field_equality r inv req in
  let rk = reflect_coeff morphth in
  let params =
    exec_tactic env 9 (field_ltac"field_lemmas")
      (List.map carg[sth;ext;inv_m;fth;pspec;sspec;dspec;rk]) in
  let lemma1 = constr_of params.(3) in
  let lemma2 = constr_of params.(4) in
  let lemma3 = constr_of params.(5) in
  let lemma4 = constr_of params.(6) in
  let cond_lemma =
    match inj with
      | Some thm -> mkApp(constr_of params.(8),[|thm|])
      | None -> constr_of params.(7) in
  let lemma1 = decl_constant (Id.to_string name^"_field_lemma1") lemma1 in
  let lemma2 = decl_constant (Id.to_string name^"_field_lemma2") lemma2 in
  let lemma3 = decl_constant (Id.to_string name^"_field_lemma3") lemma3 in
  let lemma4 = decl_constant (Id.to_string name^"_field_lemma4") lemma4 in
  let cond_lemma = decl_constant (Id.to_string name^"_lemma5") cond_lemma in
  let cst_tac =
    interp_cst_tac env sigma morphth kind (zero,one,add,mul,opp) cst_tac in
  let pretac =
    match pre with
        Some t -> Tacintern.glob_tactic t
      | _ -> TacId [] in
  let posttac =
    match post with
        Some t -> Tacintern.glob_tactic t
      | _ -> TacId [] in
  let _ =
    Lib.add_leaf name
      (ftheory_to_obj
        { field_carrier = r;
          field_req = req;
          field_cst_tac = cst_tac;
          field_pow_tac = pow_tac;
          field_ok = lemma1;
          field_simpl_eq_ok = lemma2;
          field_simpl_ok = lemma3;
          field_simpl_eq_in_ok = lemma4;
          field_cond = cond_lemma;
          field_pre_tac = pretac;
          field_post_tac = posttac }) in  ()

type field_mod =
    Ring_mod of ring_mod
  | Inject of Constrexpr.constr_expr

VERNAC ARGUMENT EXTEND field_mod
  | [ ring_mod(m) ] -> [ Ring_mod m ]
  | [ "completeness" constr(inj) ] -> [ Inject inj ]
END

let process_field_mods l =
  let kind = ref None in
  let set = ref None in
  let cst_tac = ref None in
  let pre = ref None in
  let post = ref None in
  let inj = ref None in
  let sign = ref None in
  let power = ref None in
  let div = ref None in
  List.iter(function
      Ring_mod(Ring_kind k) -> set_once "field kind" kind k
    | Ring_mod(Const_tac t) ->
        set_once "tactic recognizing constants" cst_tac t
    | Ring_mod(Pre_tac t) -> set_once "preprocess tactic" pre t
    | Ring_mod(Post_tac t) -> set_once "postprocess tactic" post t
    | Ring_mod(Setoid(sth,ext)) -> set_once "setoid" set (ic_unsafe sth,ic_unsafe ext)
    | Ring_mod(Pow_spec(t,spec)) -> set_once "power" power (t,spec)
    | Ring_mod(Sign_spec t) -> set_once "sign" sign t
    | Ring_mod(Div_spec t) -> set_once "div" div t
    | Inject i -> set_once "infinite property" inj (ic_unsafe i)) l;
  let k = match !kind with Some k -> k | None -> Abstract in
  (k, !set, !inj, !cst_tac, !pre, !post, !power, !sign, !div)

VERNAC COMMAND EXTEND AddSetoidField
| [ "Add" "Field" ident(id) ":" constr(t) field_mods(l) ] ->
  [ let (k,set,inj,cst_tac,pre,post,power,sign,div) = process_field_mods l in
    add_field_theory id (ic_unsafe t) set k cst_tac inj (pre,post) power sign div]
END


let ltac_field_structure e =
  let req = carg e.field_req in
  let cst_tac = Tacexp e.field_cst_tac in
  let pow_tac = Tacexp e.field_pow_tac in
  let field_ok = carg e.field_ok in
  let field_simpl_ok = carg e.field_simpl_ok in
  let field_simpl_eq_ok = carg e.field_simpl_eq_ok in
  let field_simpl_eq_in_ok = carg e.field_simpl_eq_in_ok in
  let cond_ok = carg e.field_cond in
  let pretac = Tacexp(TacFun([None],e.field_pre_tac)) in
  let posttac = Tacexp(TacFun([None],e.field_post_tac)) in
  [req;cst_tac;pow_tac;field_ok;field_simpl_ok;field_simpl_eq_ok;
   field_simpl_eq_in_ok;cond_ok;pretac;posttac]

let field_lookup (f:glob_tactic_expr) lH rl t gl =
  let env = pf_env gl in
  let sigma = project gl in
  let rl = make_args_list rl t in
  let e = find_field_structure env sigma rl in
  let rl = carg (make_term_list e.field_carrier rl) in
  let lH = carg (make_hyp_list env lH) in
  let field = ltac_field_structure e in
  ltac_apply f (field@[lH;rl]) gl


TACTIC EXTEND field_lookup
| [ "field_lookup" tactic(f) "[" constr_list(lH) "]" ne_constr_list(lt) ] ->
      [ let (t,l) = List.sep_last lt in field_lookup f lH l t ]
END


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/newring_plugin.mllib <==
Newring
Newring_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/setoid_ring/vo.itarget <==
ArithRing.vo
BinList.vo
Field_tac.vo
Field_theory.vo
Field.vo
InitialRing.vo
NArithRing.vo
RealField.vo
Ring_base.vo
Ring_polynom.vo
Ring_tac.vo
Ring_theory.vo
Ring.vo
ZArithRing.vo
Algebra_syntax.vo
Cring.vo
Ncring.vo
Ncring_polynom.vo
Ncring_initial.vo
Ncring_tac.vo
Rings_Z.vo
Rings_R.vo
Rings_Q.vo
Integral_domain.vo

==> anc/HoTT/coq-HoTT/plugins/syntax/ascii_syntax.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

open Pp
open Errors
open Util
open Names
open Glob_term
open Globnames
open Coqlib

exception Non_closed_ascii

let make_dir l = DirPath.make (List.rev_map Id.of_string l)
let make_kn dir id = Globnames.encode_mind (make_dir dir) (Id.of_string id)
let make_path dir id = Libnames.make_path (make_dir dir) (Id.of_string id)

let ascii_module = ["Coq";"Strings";"Ascii"]

let ascii_path = make_path ascii_module "ascii"

let ascii_kn = make_kn ascii_module "ascii"
let path_of_Ascii = ((ascii_kn,0),1)
let static_glob_Ascii  = ConstructRef path_of_Ascii

let make_reference id = find_reference "Ascii interpretation" ascii_module id
let glob_Ascii = lazy (make_reference "Ascii")

open Lazy

let interp_ascii dloc p =
  let rec aux n p =
     if n = 0 then [] else
     let mp = p mod 2 in
     GRef (dloc,(if mp = 0 then glob_false else glob_true),None)
     :: (aux (n-1) (p/2)) in
  GApp (dloc,GRef(dloc,force glob_Ascii,None), aux 8 p)

let interp_ascii_string dloc s =
  let p =
    if String.length s = 1 then int_of_char s.[0]
    else
      if String.length s = 3 & is_digit s.[0] & is_digit s.[1] & is_digit s.[2]
      then int_of_string s
      else
	user_err_loc (dloc,"interp_ascii_string",
	  str "Expects a single character or a three-digits ascii code.") in
  interp_ascii dloc p

let uninterp_ascii r =
  let rec uninterp_bool_list n = function
    | [] when n = 0 -> 0
    | GRef (_,k,_)::l when k = glob_true  -> 1+2*(uninterp_bool_list (n-1)  l)
    | GRef (_,k,_)::l when k = glob_false -> 2*(uninterp_bool_list (n-1) l)
    | _ -> raise Non_closed_ascii in
  try
    let aux = function
    | GApp (_,GRef (_,k,_),l) when k = force glob_Ascii -> uninterp_bool_list 8 l
    | _ -> raise Non_closed_ascii in
    Some (aux r)
  with
   Non_closed_ascii -> None

let make_ascii_string n =
  if n>=32 && n<=126 then String.make 1 (char_of_int n)
  else Printf.sprintf "%03d" n

let uninterp_ascii_string r = Option.map make_ascii_string (uninterp_ascii r)

let _ =
  Notation.declare_string_interpreter "char_scope"
    (ascii_path,ascii_module)
    interp_ascii_string
    ([GRef (Loc.ghost,static_glob_Ascii,None)], uninterp_ascii_string, true)


==> anc/HoTT/coq-HoTT/plugins/syntax/ascii_syntax_plugin.mllib <==
Ascii_syntax
Ascii_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/syntax/nat_syntax.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file defines the printer for natural numbers in [nat] *)

(*i*)
open Glob_term
open Bigint
open Coqlib
open Pp
open Errors
(*i*)

(**********************************************************************)
(* Parsing via scopes *)
(* For example, (nat_of_string "3") is <<(S (S (S O)))>> *)

let threshold = of_int 5000

let nat_of_int dloc n =
  if is_pos_or_zero n then begin
      if less_than threshold n then
	Flags.if_warn msg_warning
	  (strbrk "Stack overflow or segmentation fault happens when " ++
	   strbrk "working with large numbers in nat (observed threshold " ++
	   strbrk "may vary from 5000 to 70000 depending on your system " ++
	   strbrk "limits and on the command executed).");
      let ref_O = GRef (dloc, glob_O, None) in
      let ref_S = GRef (dloc, glob_S, None) in
      let rec mk_nat acc n =
	if n <> zero then
	  mk_nat (GApp (dloc,ref_S, [acc])) (sub_1 n)
	else
	  acc
      in
      mk_nat ref_O n
    end
  else
      user_err_loc (dloc, "nat_of_int",
        str "Cannot interpret a negative number as a number of type nat")

(************************************************************************)
(* Printing via scopes *)

exception Non_closed_number

let rec int_of_nat = function
  | GApp (_,GRef (_,s,_),[a]) when s = glob_S -> add_1 (int_of_nat a)
  | GRef (_,z,_) when z = glob_O -> zero
  | _ -> raise Non_closed_number

let uninterp_nat p =
  try
    Some (int_of_nat p)
  with
    Non_closed_number -> None

(************************************************************************)
(* Declare the primitive parsers and printers *)

let _ =
  Notation.declare_numeral_interpreter "nat_scope"
    (nat_path,["Coq";"Init";"Datatypes"])
    nat_of_int
    ([GRef (Loc.ghost,glob_S,None); GRef (Loc.ghost,glob_O,None)], uninterp_nat, true)


==> anc/HoTT/coq-HoTT/plugins/syntax/nat_syntax_plugin.mllib <==
Nat_syntax
Nat_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/syntax/numbers_syntax.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* digit-based syntax for int31, bigN bigZ and bigQ *)

open Bigint
open Names
open Globnames
open Glob_term

(*** Constants for locating int31 / bigN / bigZ / bigQ constructors ***)

let make_dir l = DirPath.make (List.rev_map Id.of_string l)
let make_path dir id = Libnames.make_path (make_dir dir) (Id.of_string id)

let make_mind mp id = Names.MutInd.make2 mp (Label.make id)
let make_mind_mpfile dir id = make_mind (MPfile (make_dir dir)) id
let make_mind_mpdot dir modname id =
  let mp = MPdot (MPfile (make_dir dir), Label.make modname)
  in make_mind mp id


(* int31 stuff *)
let int31_module = ["Coq"; "Numbers"; "Cyclic"; "Int31"; "Int31"]
let int31_path = make_path int31_module "int31"
let int31_id = make_mind_mpfile int31_module
let int31_scope = "int31_scope"

let int31_construct = ConstructRef ((int31_id "int31",0),1)

let int31_0 = ConstructRef ((int31_id "digits",0),1)
let int31_1 = ConstructRef ((int31_id "digits",0),2)


(* bigN stuff*)
let zn2z_module = ["Coq"; "Numbers"; "Cyclic"; "DoubleCyclic"; "DoubleType"]
let zn2z_path = make_path zn2z_module "zn2z"
let zn2z_id = make_mind_mpfile zn2z_module

let zn2z_W0 = ConstructRef ((zn2z_id "zn2z",0),1)
let zn2z_WW = ConstructRef ((zn2z_id "zn2z",0),2)

let bigN_module = ["Coq"; "Numbers"; "Natural"; "BigN"; "BigN" ]
let bigN_path = make_path (bigN_module@["BigN"]) "t"
let bigN_t = make_mind_mpdot bigN_module "BigN" "t'"
let bigN_scope = "bigN_scope"

(* number of inlined level of bigN (actually the level 0 to n_inlined-1 are inlined) *)
let n_inlined = 7

let bigN_constructor i =
  ConstructRef ((bigN_t,0),(min i n_inlined)+1)

(*bigZ stuff*)
let bigZ_module = ["Coq"; "Numbers"; "Integer"; "BigZ"; "BigZ" ]
let bigZ_path = make_path (bigZ_module@["BigZ"]) "t"
let bigZ_t = make_mind_mpdot bigZ_module "BigZ" "t_"
let bigZ_scope = "bigZ_scope"

let bigZ_pos = ConstructRef ((bigZ_t,0),1)
let bigZ_neg = ConstructRef ((bigZ_t,0),2)


(*bigQ stuff*)
let bigQ_module = ["Coq"; "Numbers"; "Rational"; "BigQ"; "BigQ"]
let bigQ_path = make_path (bigQ_module@["BigQ"]) "t"
let bigQ_t = make_mind_mpdot bigQ_module "BigQ" "t_"
let bigQ_scope = "bigQ_scope"

let bigQ_z =  ConstructRef ((bigQ_t,0),1)


(*** Definition of the Non_closed exception, used in the pretty printing ***)
exception Non_closed

(*** Parsing for int31 in digital notation ***)

(* parses a *non-negative* integer (from bigint.ml) into an int31
   wraps modulo 2^31 *)
let int31_of_pos_bigint dloc n =
  let ref_construct = GRef (dloc, int31_construct, None) in
  let ref_0 = GRef (dloc, int31_0, None) in
  let ref_1 = GRef (dloc, int31_1, None) in
  let rec args counter n =
    if counter <= 0 then
      []
    else
      let (q,r) = div2_with_rest n in
	(if r then ref_1 else ref_0)::(args (counter-1) q)
  in
  GApp (dloc, ref_construct, List.rev (args 31 n))

let error_negative dloc =
  Errors.user_err_loc (dloc, "interp_int31", Pp.str "int31 are only non-negative numbers.")

let interp_int31 dloc n =
  if is_pos_or_zero n then
    int31_of_pos_bigint dloc n
  else
    error_negative dloc

(* Pretty prints an int31 *)

let bigint_of_int31 =
  let rec args_parsing args cur =
    match args with
      | [] -> cur
      | (GRef (_,b,_))::l when b = int31_0 -> args_parsing l (mult_2 cur)
      | (GRef (_,b,_))::l when b = int31_1 -> args_parsing l (add_1 (mult_2 cur))
      | _ -> raise Non_closed
  in
  function
  | GApp (_, GRef (_, c, _), args) when c=int31_construct -> args_parsing args zero
  | _ -> raise Non_closed

let uninterp_int31 i =
  try
    Some (bigint_of_int31 i)
  with Non_closed ->
    None

(* Actually declares the interpreter for int31 *)
let _ = Notation.declare_numeral_interpreter int31_scope
  (int31_path, int31_module)
  interp_int31
  ([GRef (Loc.ghost, int31_construct, None)],
   uninterp_int31,
   true)


(*** Parsing for bigN in digital notation ***)
(* the base for bigN (in Coq) that is 2^31 in our case *)
let base = pow two 31

(* base of the bigN of height N : (2^31)^(2^n) *)
let rank n =
  let rec rk n pow2 =
    if n <= 0 then pow2
    else rk (n-1) (mult pow2 pow2)
  in rk n base

(* splits a number bi at height n, that is the rest needs 2^n int31 to be stored
   it is expected to be used only when the quotient would also need 2^n int31 to be
   stored *)
let split_at n bi =
  euclid bi (rank (n-1))

(* search the height of the Coq bigint needed to represent the integer bi *)
let height bi =
  let rec hght n pow2 =
    if less_than bi pow2 then n
    else hght (n+1) (mult pow2 pow2)
  in hght 0 base

(* n must be a non-negative integer (from bigint.ml) *)
let word_of_pos_bigint dloc hght n =
  let ref_W0 = GRef (dloc, zn2z_W0, None) in
  let ref_WW = GRef (dloc, zn2z_WW, None) in
  let rec decomp hgt n =
    if hgt <= 0 then
      int31_of_pos_bigint dloc n
    else if equal n zero then
      GApp (dloc, ref_W0, [GHole (dloc, Evar_kinds.InternalHole)])
    else
      let (h,l) = split_at hgt n in
      GApp (dloc, ref_WW, [GHole (dloc, Evar_kinds.InternalHole);
			   decomp (hgt-1) h;
			   decomp (hgt-1) l])
  in
  decomp hght n

let bigN_of_pos_bigint dloc n =
  let h = height n in
  let ref_constructor = GRef (dloc, bigN_constructor h, None) in
  let word = word_of_pos_bigint dloc h n in
  let args =
    if h < n_inlined then [word]
    else [Nat_syntax.nat_of_int dloc (of_int (h-n_inlined));word]
  in
  GApp (dloc, ref_constructor, args)

let bigN_error_negative dloc =
  Errors.user_err_loc (dloc, "interp_bigN", Pp.str "bigN are only non-negative numbers.")

let interp_bigN dloc n =
  if is_pos_or_zero n then
    bigN_of_pos_bigint dloc n
  else
    bigN_error_negative dloc


(* Pretty prints a bigN *)

let bigint_of_word =
  let rec get_height rc =
    match rc with
    | GApp (_,GRef(_,c,_), [_;lft;rght]) when c = zn2z_WW ->
      1+max (get_height lft) (get_height rght)
    | _ -> 0
  in
  let rec transform hght rc =
    match rc with
    | GApp (_,GRef(_,c,_),_) when c = zn2z_W0-> zero
    | GApp (_,GRef(_,c,_), [_;lft;rght]) when c=zn2z_WW->
      let new_hght = hght-1 in
      add (mult (rank new_hght)
             (transform new_hght lft))
	(transform new_hght rght)
    | _ -> bigint_of_int31 rc
  in
  fun rc ->
    let hght = get_height rc in
    transform hght rc

let bigint_of_bigN rc =
  match rc with
  | GApp (_,_,[one_arg]) -> bigint_of_word one_arg
  | GApp (_,_,[_;second_arg]) -> bigint_of_word second_arg
  | _ -> raise Non_closed

let uninterp_bigN rc =
  try
    Some (bigint_of_bigN rc)
  with Non_closed ->
    None


(* declare the list of constructors of bigN used in the declaration of the
   numeral interpreter *)

let bigN_list_of_constructors =
  let rec build i =
    if i < n_inlined+1 then
      GRef (Loc.ghost, bigN_constructor i,None)::(build (i+1))
    else
      []
  in
  build 0

(* Actually declares the interpreter for bigN *)
let _ = Notation.declare_numeral_interpreter bigN_scope
  (bigN_path, bigN_module)
  interp_bigN
  (bigN_list_of_constructors,
   uninterp_bigN,
   true)


(*** Parsing for bigZ in digital notation ***)
let interp_bigZ dloc n =
  let ref_pos = GRef (dloc, bigZ_pos, None) in
  let ref_neg = GRef (dloc, bigZ_neg, None) in
  if is_pos_or_zero n then
    GApp (dloc, ref_pos, [bigN_of_pos_bigint dloc n])
  else
    GApp (dloc, ref_neg, [bigN_of_pos_bigint dloc (neg n)])

(* pretty printing functions for bigZ *)
let bigint_of_bigZ = function
  | GApp (_, GRef(_,c,_), [one_arg]) when c = bigZ_pos -> bigint_of_bigN one_arg
  | GApp (_, GRef(_,c,_), [one_arg]) when c = bigZ_neg ->
      let opp_val = bigint_of_bigN one_arg in
      if equal opp_val zero then
	raise Non_closed
      else
	neg opp_val
  | _ -> raise Non_closed


let uninterp_bigZ rc =
  try
    Some (bigint_of_bigZ rc)
  with Non_closed ->
    None

(* Actually declares the interpreter for bigZ *)
let _ = Notation.declare_numeral_interpreter bigZ_scope
  (bigZ_path, bigZ_module)
  interp_bigZ
  ([GRef (Loc.ghost, bigZ_pos, None);
    GRef (Loc.ghost, bigZ_neg, None)],
   uninterp_bigZ,
   true)

(*** Parsing for bigQ in digital notation ***)
let interp_bigQ dloc n =
  let ref_z = GRef (dloc, bigQ_z, None) in
  GApp (dloc, ref_z, [interp_bigZ dloc n])

let uninterp_bigQ rc =
  try match rc with
    | GApp (_, GRef(_,c,_), [one_arg]) when c = bigQ_z ->
	Some (bigint_of_bigZ one_arg)
    | _ -> None (* we don't pretty-print yet fractions *)
  with Non_closed -> None

(* Actually declares the interpreter for bigQ *)
let _ = Notation.declare_numeral_interpreter bigQ_scope
  (bigQ_path, bigQ_module)
  interp_bigQ
  ([GRef (Loc.ghost, bigQ_z, None)], uninterp_bigQ,
   true)


==> anc/HoTT/coq-HoTT/plugins/syntax/numbers_syntax_plugin.mllib <==
Numbers_syntax
Numbers_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/syntax/r_syntax.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Globnames

exception Non_closed_number

(**********************************************************************)
(* Parsing R via scopes                                               *)
(**********************************************************************)

open Glob_term
open Bigint

let make_dir l = DirPath.make (List.rev_map Id.of_string l)
let rdefinitions = make_dir ["Coq";"Reals";"Rdefinitions"]
let make_path dir id = Libnames.make_path dir (Id.of_string id)

let r_path = make_path rdefinitions "R"

(* TODO: temporary hack *)
let make_path dir id = Globnames.encode_con dir (Id.of_string id)

let r_kn = make_path rdefinitions "R"
let glob_R = ConstRef r_kn
let glob_R1 = ConstRef (make_path rdefinitions "R1")
let glob_R0 = ConstRef (make_path rdefinitions "R0")
let glob_Ropp = ConstRef (make_path rdefinitions "Ropp")
let glob_Rplus = ConstRef (make_path rdefinitions "Rplus")
let glob_Rmult = ConstRef (make_path rdefinitions "Rmult")

let two = mult_2 one
let three = add_1 two
let four = mult_2 two

(* Unary representation of strictly positive numbers *)
let rec small_r dloc n =
  if equal one n then GRef (dloc, glob_R1, None)
  else GApp(dloc,GRef (dloc,glob_Rplus, None),
            [GRef (dloc, glob_R1, None);small_r dloc (sub_1 n)])

let r_of_posint dloc n =
  let r1 = GRef (dloc, glob_R1, None) in
  let r2 = small_r dloc two in
  let rec r_of_pos n =
    if less_than n four then small_r dloc n
    else
      let (q,r) = div2_with_rest n in
      let b = GApp(dloc,GRef(dloc,glob_Rmult,None),[r2;r_of_pos q]) in
      if r then GApp(dloc,GRef(dloc,glob_Rplus,None),[r1;b]) else b in
  if n <> zero then r_of_pos n else GRef(dloc,glob_R0,None)

let r_of_int dloc z =
  if is_strictly_neg z then
    GApp (dloc, GRef(dloc,glob_Ropp,None), [r_of_posint dloc (neg z)])
  else
    r_of_posint dloc z

(**********************************************************************)
(* Printing R via scopes                                              *)
(**********************************************************************)

let bignat_of_r =
(* for numbers > 1 *)
let rec bignat_of_pos = function
  (* 1+1 *)
  | GApp (_,GRef (_,p,_), [GRef (_,o1,_); GRef (_,o2,_)])
      when p = glob_Rplus & o1 = glob_R1 & o2 = glob_R1 -> two
  (* 1+(1+1) *)
  | GApp (_,GRef (_,p1,_), [GRef (_,o1,_);
      GApp(_,GRef (_,p2,_),[GRef(_,o2,_);GRef(_,o3,_)])])
      when p1 = glob_Rplus & p2 = glob_Rplus &
           o1 = glob_R1 & o2 = glob_R1 & o3 = glob_R1 -> three
  (* (1+1)*b *)
  | GApp (_,GRef (_,p,_), [a; b]) when p = glob_Rmult ->
      if bignat_of_pos a <> two then raise Non_closed_number;
      mult_2 (bignat_of_pos b)
  (* 1+(1+1)*b *)
  | GApp (_,GRef (_,p1,_), [GRef (_,o,_); GApp (_,GRef (_,p2,_),[a;b])])
      when p1 = glob_Rplus & p2 = glob_Rmult & o = glob_R1  ->
      if bignat_of_pos a <> two then raise Non_closed_number;
        add_1 (mult_2 (bignat_of_pos b))
  | _ -> raise Non_closed_number
in
let bignat_of_r = function
  | GRef (_,a,_) when a = glob_R0 -> zero
  | GRef (_,a,_) when a = glob_R1 -> one
  | r -> bignat_of_pos r
in
bignat_of_r

let bigint_of_r = function
  | GApp (_,GRef (_,o,_), [a]) when o = glob_Ropp ->
      let n = bignat_of_r a in
      if n = zero then raise Non_closed_number;
      neg n
  | a -> bignat_of_r a

let uninterp_r p =
  try
    Some (bigint_of_r p)
  with Non_closed_number ->
    None

let mkGRef gr = GRef (Loc.ghost,gr,None)

let _ = Notation.declare_numeral_interpreter "R_scope"
  (r_path,["Coq";"Reals";"Rdefinitions"])
  r_of_int
  (List.map mkGRef 
    [glob_Ropp;glob_R0;glob_Rplus;glob_Rmult;glob_R1],
    uninterp_r,
    false)


==> anc/HoTT/coq-HoTT/plugins/syntax/r_syntax_plugin.mllib <==
R_syntax
R_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/syntax/string_syntax.ml <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

open Globnames
open Ascii_syntax
open Glob_term
open Coqlib

exception Non_closed_string

(* make a string term from the string s *)

let string_module = ["Coq";"Strings";"String"]

let string_path = make_path string_module "string"

let string_kn = make_kn string_module "string"
let static_glob_EmptyString  = ConstructRef ((string_kn,0),1)
let static_glob_String  = ConstructRef ((string_kn,0),2)

let make_reference id = find_reference "String interpretation" string_module id
let glob_String = lazy (make_reference "String")
let glob_EmptyString = lazy (make_reference "EmptyString")

open Lazy

let interp_string dloc s =
  let le = String.length s in
  let rec aux n =
     if n = le then GRef (dloc, force glob_EmptyString, None) else
     GApp (dloc,GRef (dloc, force glob_String, None),
       [interp_ascii dloc (int_of_char s.[n]); aux (n+1)])
  in aux 0

let uninterp_string r =
  try
    let b = Buffer.create 16 in
    let rec aux = function
    | GApp (_,GRef (_,k,_),[a;s]) when k = force glob_String ->
	(match uninterp_ascii a with
	  | Some c -> Buffer.add_char b (Char.chr c); aux s
	  | _ -> raise Non_closed_string)
    | GRef (_,z,_) when z = force glob_EmptyString ->
	Some (Buffer.contents b)
    | _ ->
	raise Non_closed_string
    in aux r
  with
   Non_closed_string -> None

let _ =
  Notation.declare_string_interpreter "string_scope"
    (string_path,["Coq";"Strings";"String"])
    interp_string
    ([GRef (Loc.ghost,static_glob_String,None);
      GRef (Loc.ghost,static_glob_EmptyString,None)],
     uninterp_string, true)


==> anc/HoTT/coq-HoTT/plugins/syntax/string_syntax_plugin.mllib <==
String_syntax
String_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/syntax/z_syntax.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Bigint

exception Non_closed_number

(**********************************************************************)
(* Parsing positive via scopes                                        *)
(**********************************************************************)

open Globnames
open Glob_term

let binnums = ["Coq";"Numbers";"BinNums"]

let make_dir l = DirPath.make (List.rev_map Id.of_string l)
let make_path dir id = Libnames.make_path (make_dir dir) (Id.of_string id)

let positive_path = make_path binnums "positive"

(* TODO: temporary hack *)
let make_kn dir id = Globnames.encode_mind dir id

let positive_kn = make_kn (make_dir binnums) (Id.of_string "positive")
let glob_positive = IndRef (positive_kn,0)
let path_of_xI = ((positive_kn,0),1)
let path_of_xO = ((positive_kn,0),2)
let path_of_xH = ((positive_kn,0),3)
let glob_xI = ConstructRef path_of_xI
let glob_xO = ConstructRef path_of_xO
let glob_xH = ConstructRef path_of_xH

let pos_of_bignat dloc x =
  let ref_xI = GRef (dloc, glob_xI, None) in
  let ref_xH = GRef (dloc, glob_xH, None) in
  let ref_xO = GRef (dloc, glob_xO, None) in
  let rec pos_of x =
    match div2_with_rest x with
      | (q,false) -> GApp (dloc, ref_xO,[pos_of q])
      | (q,true) when q <> zero -> GApp (dloc,ref_xI,[pos_of q])
      | (q,true) -> ref_xH
  in
  pos_of x

let error_non_positive dloc =
  user_err_loc (dloc, "interp_positive",
    str "Only strictly positive numbers in type \"positive\".")

let interp_positive dloc n =
  if is_strictly_pos n then pos_of_bignat dloc n
  else error_non_positive dloc

(**********************************************************************)
(* Printing positive via scopes                                       *)
(**********************************************************************)

let rec bignat_of_pos = function
  | GApp (_, GRef (_,b,_),[a]) when b = glob_xO -> mult_2(bignat_of_pos a)
  | GApp (_, GRef (_,b,_),[a]) when b = glob_xI -> add_1(mult_2(bignat_of_pos a))
  | GRef (_, a, _) when a = glob_xH -> Bigint.one
  | _ -> raise Non_closed_number

let uninterp_positive p =
  try
    Some (bignat_of_pos p)
  with Non_closed_number ->
    None

(************************************************************************)
(* Declaring interpreters and uninterpreters for positive *)
(************************************************************************)

let _ = Notation.declare_numeral_interpreter "positive_scope"
  (positive_path,binnums)
  interp_positive
  ([GRef (Loc.ghost, glob_xI, None);
    GRef (Loc.ghost, glob_xO, None);
    GRef (Loc.ghost, glob_xH, None)],
   uninterp_positive,
   true)

(**********************************************************************)
(* Parsing N via scopes                                               *)
(**********************************************************************)

let n_kn = make_kn (make_dir binnums) (Id.of_string "N")
let glob_n = IndRef (n_kn,0)
let path_of_N0 = ((n_kn,0),1)
let path_of_Npos = ((n_kn,0),2)
let glob_N0 = ConstructRef path_of_N0
let glob_Npos = ConstructRef path_of_Npos

let n_path = make_path binnums "N"

let n_of_binnat dloc pos_or_neg n =
  if n <> zero then
    GApp(dloc, GRef (dloc,glob_Npos,None), [pos_of_bignat dloc n])
  else
    GRef (dloc, glob_N0, None)

let error_negative dloc =
  user_err_loc (dloc, "interp_N", str "No negative numbers in type \"N\".")

let n_of_int dloc n =
  if is_pos_or_zero n then n_of_binnat dloc true n
  else error_negative dloc

(**********************************************************************)
(* Printing N via scopes                                              *)
(**********************************************************************)

let bignat_of_n = function
  | GApp (_, GRef (_,b,_),[a]) when b = glob_Npos -> bignat_of_pos a
  | GRef (_, a, _) when a = glob_N0 -> Bigint.zero
  | _ -> raise Non_closed_number

let uninterp_n p =
  try Some (bignat_of_n p)
  with Non_closed_number -> None

(************************************************************************)
(* Declaring interpreters and uninterpreters for N *)

let _ = Notation.declare_numeral_interpreter "N_scope"
  (n_path,binnums)
  n_of_int
  ([GRef (Loc.ghost, glob_N0, None);
    GRef (Loc.ghost, glob_Npos, None)],
  uninterp_n,
  true)

(**********************************************************************)
(* Parsing Z via scopes                                               *)
(**********************************************************************)

let z_path = make_path binnums "Z"
let z_kn = make_kn (make_dir binnums) (Id.of_string "Z")
let glob_z = IndRef (z_kn,0)
let path_of_ZERO = ((z_kn,0),1)
let path_of_POS = ((z_kn,0),2)
let path_of_NEG = ((z_kn,0),3)
let glob_ZERO = ConstructRef path_of_ZERO
let glob_POS = ConstructRef path_of_POS
let glob_NEG = ConstructRef path_of_NEG

let z_of_int dloc n =
  if n <> zero then
    let sgn, n =
      if is_pos_or_zero n then glob_POS, n else glob_NEG, Bigint.neg n in
    GApp(dloc, GRef (dloc,sgn,None), [pos_of_bignat dloc n])
  else
    GRef (dloc, glob_ZERO, None)

(**********************************************************************)
(* Printing Z via scopes                                              *)
(**********************************************************************)

let bigint_of_z = function
  | GApp (_, GRef (_,b,_),[a]) when b = glob_POS -> bignat_of_pos a
  | GApp (_, GRef (_,b,_),[a]) when b = glob_NEG -> Bigint.neg (bignat_of_pos a)
  | GRef (_, a, _) when a = glob_ZERO -> Bigint.zero
  | _ -> raise Non_closed_number

let uninterp_z p =
  try
    Some (bigint_of_z p)
  with Non_closed_number -> None

(************************************************************************)
(* Declaring interpreters and uninterpreters for Z *)

let _ = Notation.declare_numeral_interpreter "Z_scope"
  (z_path,binnums)
  z_of_int
  ([GRef (Loc.ghost, glob_ZERO, None);
    GRef (Loc.ghost, glob_POS, None);
    GRef (Loc.ghost, glob_NEG, None)],
  uninterp_z,
  true)


==> anc/HoTT/coq-HoTT/plugins/syntax/z_syntax_plugin.mllib <==
Z_syntax
Z_syntax_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/xml/COPYRIGHT <==
(******************************************************************************)
(* Copyright (C) 2000-2004, Claudio Sacerdoti Coen <sacerdot@cs.unibo.it>     *)
(*                          Project Helm   (http://helm.cs.unibo.it)          *)
(*                          Project MoWGLI (http://mowgli.cs.unibo.it)        *)
(*                                                                            *)
(*                     Coq Exportation to XML                                 *)
(*                                                                            *)
(******************************************************************************)

This Coq module has been developed by Claudio Sacerdoti Coen
<sacerdot@cs.unibo.it> as a developer of projects HELM and MoWGLI.

Project HELM (for Hypertextual Electronic Library of Mathematics) is a
project developed at the Department of Computer Science, University of Bologna;
http://helm.cs.unibo.it

Project MoWGLI (Mathematics on the Web: Get It by Logics and Interfaces)
is a UE IST project that generalizes and extends the HELM project;
http://mowgli.cs.unibo.it

The author is interested in any possible usage of the module.
So, if you plan to use the module, please send him an e-mail.

The licensing policy applied to the module is the same as for the whole Coq
distribution.


==> anc/HoTT/coq-HoTT/plugins/xml/README <==
(******************************************************************************)
(* Copyright (C) 2000-2004, Claudio Sacerdoti Coen <sacerdot@cs.unibo.it>     *)
(*                          Project Helm   (http://helm.cs.unibo.it)          *)
(*                          Project MoWGLI (http://mowgli.cs.unibo.it)        *)
(*                                                                            *)
(*                     Coq Exportation to XML                                 *)
(*                                                                            *)
(******************************************************************************)

This module provides commands to export a piece of Coq library in XML format.
Only the information relevant to proof-checking and proof-rendering is exported,
i.e. only the CIC proof objects (lambda-terms).

This document is tructured in the following way:
 1. User documentation
   1.1. New vernacular commands available
   1.2. New coqc/coqtop flags and suggested usage
   1.3. How to exploit the XML files
 2. Technical informations
   2.1. Inner-types
   2.2. CIC with Explicit Named Substitutions
   2.3. The CIC with Explicit Named Substitutions XML DTD

================================================================================
                            USER DOCUMENTATION
================================================================================

=======================================
1.1. New vernacular commands available:
=======================================

The new commands are:

 Print XML qualid.                 It prints in XML (to standard output) the
                                   object whose qualified name is qualid and
                                   its inner-types (see Sect. 2.1).
                                   The inner-types are always printed
                                   in their own XML file. If the object is a
                                   constant, its type and body are also printed
                                   as two distinct XML files.
                                   The object printed is always the most
                                   discharged form of the object (see
                                   the Section command of the Coq manual).

 Print XML File "filename" qualid. Similar to "Print XML qualid". The generated
                                   files are stored on the hard-disk using the
                                   base file name "filename".

 Show XML Proof.                   It prints in XML the current proof in
                                   progress. Its inner-types are also printed.

 Show XML File "filename" Proof.   Similar to "Show XML Proof". The generated
                                   files are stored on the hard-disk using
                                   the base file name "filename".

 The verbosity of the previous commands is raised if the configuration
 parameter verbose of xmlcommand.ml is set to true at compile time.

==============================================
1.2. New coqc/coqtop flags and suggested usage
==============================================

 The following flag has been added to coqc and coqtop:

  -xml     export XML files either to the hierarchy rooted in
           the directory $COQ_XML_LIBRARY_ROOT (if the environment
           variable is set) or to stdout (if unset)

 If the flag is set, every definition or declaration is immediately
 exported to XML. The XML files describe the user-provided non-discharged
 form of the definition or declaration. 


 The coq_makefile utility has also been modified to easily allow XML
 exportation:

   make COQ_XML=-xml   (or, equivalently, setting the environment
                        variable COQ_XML)


 The suggested usage of the module is the following:

   1. add to your own contribution a valid Make file and use coq_makefile
      to generate the Makefile from the Make file.
      *WARNING:* Since logical names are used to structure the XML hierarchy,
      always add to the Make file at least one "-R" option to map physical
      file names to logical module paths. See the Coq manual for further
      informations on the -R flag.
   2. set $COQ_XML_LIBRARY_ROOT to the directory where the XML file hierarchy
      must be physically rooted.
   3. compile your contribution with "make COQ_XML=-xml"


=================================
1.3. How to exploit the XML files
=================================

 Once the information is exported to XML, it becomes possible to implement
 services that are completely Coq-independent. Projects HELM and MoWGLI
 already provide rendering, searching and data mining functionalities.

 In particular, the standard library and contributions of Coq can be
 browsed and searched on the HELM web site:

                  http://helm.cs.unibo.it/library.html


 If you want to publish your own contribution so that it is included in the
 HELM library, use the MoWGLI prototype upload form:

                  http://mowgli.cs.unibo.it


================================================================================
                            TECHNICAL INFORMATIONS
================================================================================

==========================
2.1. Inner-types
==========================

In order to do proof-rendering (for example in natural language),
some redundant typing information is required, i.e. the type of
at least some of the subterms of the bodies and types. So, each
new command described in section 1.1 print not only
the object, but also another XML file in which you can find
the type of all the subterms of the terms of the printed object
which respect the following conditions:

 1. It's sort is Prop or CProp (the "sort"-like definition used in
    CoRN to type computationally relevant predicative propositions).
 2. It is not a cast or an atomic term, i.e. it's root is not a CAST, REL,
    VAR, MUTCONSTR or CONST.
 3. If it's root is a LAMBDA, then the root's parent node is not a LAMBDA,
    i.e. only the type of the outer LAMBDA of a block of nested LAMBDAs is
    printed.

The rationale for the 3rd condition is that the type of the inner LAMBDAs
could be easily computed starting from the type of the outer LAMBDA; moreover,
the types of the inner LAMBDAs requires a lot of disk/memory space: removing
the 3rd condition leads to XML file that are two times as big as the ones
exported appling the 3rd condition.

==========================================
2.2. CIC with Explicit Named Substitutions
==========================================

The exported files are and XML encoding of the lambda-terms used by the
Coq system. The implementative details of the Coq system are hidden as much
as possible, so that the XML DTD is a straightforward encoding of the  
Calculus of (Co)Inductive Constructions.

Nevertheless, there is a feature of the Coq system that can not be
hidden in a completely satisfactory way: discharging. In Coq it is possible
to open a section, declare variables and use them in the rest of the section
as if they were axiom declarations. Once the section is closed, every definition
and theorem in the section is discharged by abstracting it over the section
variables. Variable declarations as well as section declarations are entirely
dropped. Since we are interested in an XML encoding of definitions and
theorems as close as possible to those directly provided the user, we
do not want to export discharged forms. Exporting non-discharged theorem
and definitions together with theorems that rely on the discharged forms
obliges the tools that work on the XML encoding to implement discharging to
achieve logical consistency. Moreover, the rendering of the files can be
misleading, since hyperlinks can be shown between occurrences of the discharge
form of a definition and the non-discharged definition, that are different
objects.

To overcome the previous limitations, Claudio Sacerdoti Coen developed in his
PhD. thesis an extension of CIC, called Calculus of (Co)Inductive Constructions
with Explicit Named Substitutions, that is a slight extension of CIC where
discharging is not necessary. The DTD of the exported XML files describes
constants, inductive types and variables of the Calculus of (Co)Inductive
Constructions with Explicit Named Substitions. The conversion to the new
calculus is performed during the exportation phase.

The following example shows a very small Coq development together with its
version in CIC with Explicit Named Substitutions.

# CIC version: #
Section S.
 Variable A : Prop.

 Definition impl := A -> A.

 Theorem t : impl.           (* uses the undischarged form of impl *)
  Proof.
   exact (fun (a:A) => a).
  Qed.

End S.

Theorem t' : (impl False).   (* uses the discharged form of impl *) 
 Proof.
  exact (t False).           (* uses the discharged form of t *)
 Qed.

# Corresponding CIC with Explicit Named Substitutions version: #
Section S.
 Variable A : Prop.

 Definition impl(A) := A -> A.   (* theorems and definitions are
                                    explicitly abstracted over the
                                    variables. The name is sufficient
                                    to completely describe the abstraction *)

 Theorem t(A) : impl.            (* impl where A is not instantiated *)
  Proof.
   exact (fun (a:A) => a).
  Qed.

End S.

Theorem t'() : impl{False/A}.    (* impl where A is instantiated with False
                                    Notice that t' does not depend on A     *) 
 Proof.
  exact t{False/A}.              (* t where A is instantiated with False *)
 Qed.

Further details on the typing and reduction rules of the calculus can be
found in Claudio Sacerdoti Coen PhD. dissertation, where the consistency
of the calculus is also proved.

======================================================
2.3. The CIC with Explicit Named Substitutions XML DTD
======================================================

A copy of the DTD can be found in the file "cic.dtd".

<ConstantType>     is the root element of the files that correspond to
                   constant types.
<ConstantBody>     is the root element of the files that correspond to
                   constant bodies. It is used only for closed definitions and
                   theorems (i.e. when no metavariable occurs in the body
                   or type of the constant)
<CurrentProof>     is the root element of the file that correspond to
                   the body of a constant that depends on metavariables
                   (e.g. unfinished proofs)
<Variable>         is the root element of the files that correspond to variables
<InductiveTypes>   is the root element of the files that correspond to blocks
                   of mutually defined inductive definitions

The elements
 <LAMBDA>,<CAST>,<PROD>,<REL>,<SORT>,<APPLY>,<VAR>,<META>, <IMPLICIT>,<CONST>,
 <LETIN>,<MUTIND>,<MUTCONSTRUCT>,<MUTCASE>,<FIX> and <COFIX>
are used to encode the constructors of CIC. The sort or type attribute of the
element, if present, is respectively the sort or the type of the term, that
is a sort because of the typing rules of CIC.

The element <instantiate> correspond to the application of an explicit named
substitution to its first argument, that is a reference to a definition
or declaration in the environment.

All the other elements are just syntactic sugar.


==> anc/HoTT/coq-HoTT/plugins/xml/acic.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

open Names
open Term

(* Maps fron \em{unshared} [constr] to ['a]. *)
module CicHash =
 Hashtbl.Make
  (struct
    type t = Term.constr
    let equal = (==)
    let hash = Hashtbl.hash
   end)
;;

type id = string  (* the type of the (annotated) node identifiers *)
type uri = string

type 'constr context_entry =
   Decl of 'constr             (* Declaration *)
 | Def  of 'constr * 'constr   (* Definition; the second argument (the type) *)
                               (* is not present in the DTD, but is needed   *)
                               (* to use Coq functions during exportation.   *)

type 'constr hypothesis = Id.t * 'constr context_entry
type context = constr hypothesis list

type conjecture = existential_key * context * constr
type metasenv = conjecture list

(* list of couples section path -- variables defined in that section *)
type params = (string * uri list) list

type obj =
   Constant of string *                            (* id,           *)
    constr option * constr *                       (*  value, type, *)
    params                                         (*  parameters   *)
 | Variable of
    string * constr option * constr *              (* name, body, type *)
    params                                         (*  parameters   *)
 | CurrentProof of
    string * metasenv *                            (*  name, conjectures, *)
    constr * constr                                (*  value, type        *)
 | InductiveDefinition of
    inductiveType list *                           (* inductive types ,      *)
    params * int                                   (*  parameters,n ind. pars*)
and inductiveType =
 Id.t * bool * constr *                 (* typename, inductive, arity *)
  constructor list                            (*  constructors              *)
and constructor =
 Id.t * constr                          (* id, type *)

type aconstr =
  | ARel       of id * int * id * Id.t
  | AVar       of id * uri
  | AEvar      of id * existential_key * aconstr list
  | ASort      of id * sorts
  | ACast      of id * aconstr * aconstr
  | AProds     of (id * Name.t * aconstr) list * aconstr
  | ALambdas   of (id * Name.t * aconstr) list * aconstr
  | ALetIns    of (id * Name.t * aconstr) list * aconstr
  | AApp       of id * aconstr list
  | AConst     of id * explicit_named_substitution * uri
  | AInd       of id * explicit_named_substitution * uri * int
  | AConstruct of id * explicit_named_substitution * uri * int * int
  | ACase      of id * uri * int * aconstr * aconstr * aconstr list
  | AFix       of id * int * ainductivefun list
  | ACoFix     of id * int * acoinductivefun list
and ainductivefun =
 id * Id.t * int * aconstr * aconstr
and acoinductivefun =
 id * Id.t * aconstr * aconstr
and explicit_named_substitution = id option * (uri * aconstr) list

type acontext = (id * aconstr hypothesis) list
type aconjecture = id * existential_key * acontext * aconstr
type ametasenv = aconjecture list

type aobj =
   AConstant of id * string *                      (* id,           *)
    aconstr option * aconstr *                     (*  value, type, *)
    params                                         (*  parameters   *)
 | AVariable of id *
    string * aconstr option * aconstr *            (* name, body, type *)
    params                                         (*  parameters   *)
 | ACurrentProof of id *
    string * ametasenv *                           (*  name, conjectures, *)
    aconstr * aconstr                              (*  value, type        *)
 | AInductiveDefinition of id *
    anninductiveType list *                        (* inductive types ,      *)
    params * int                                   (*  parameters,n ind. pars*)
and anninductiveType =
 id * Id.t * bool * aconstr *           (* typename, inductive, arity *)
  annconstructor list                         (*  constructors              *)
and annconstructor =
 Id.t * aconstr                         (* id, type *)


==> anc/HoTT/coq-HoTT/plugins/xml/acic2Xml.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(*CSC codice cut & paste da cicPp e xmlcommand *)

exception ImpossiblePossible;;
exception NotImplemented;;
let dtdname = "http://mowgli.cs.unibo.it/dtd/cic.dtd";;
let typesdtdname = "http://mowgli.cs.unibo.it/dtd/cictypes.dtd";;

let rec find_last_id =
 function
    [] -> Errors.anomaly ~label:"find_last_id" (Pp.str "empty list")
  | [id,_,_] -> id
  | _::tl -> find_last_id tl
;;

let export_existential = string_of_int

let print_term ids_to_inner_sorts =
 let rec aux =
  let module A = Acic in
  let module N = Names in
  let module X = Xml in
    function
       A.ARel (id,n,idref,b) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_empty "REL"
          ["value",(string_of_int n) ; "binder",(N.Id.to_string b) ;
           "id",id ; "idref",idref; "sort",sort]
     | A.AVar (id,uri) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_empty "VAR" ["uri", uri ; "id",id ; "sort",sort]
     | A.AEvar (id,n,l) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "META"
	   ["no",(export_existential n) ; "id",id ; "sort",sort]
          (List.fold_left
            (fun i t ->
              [< i ; X.xml_nempty "substitution" [] (aux t) >]
            ) [< >] (List.rev l))
     | A.ASort (id,s) ->
        let string_of_sort =
         match Term.family_of_sort s with
            Term.InProp -> "Prop"
          | Term.InSet  -> "Set"
          | Term.InType -> "Type"
        in
         X.xml_empty "SORT" ["value",string_of_sort ; "id",id]
     | A.AProds (prods,t) ->
        let last_id = find_last_id prods in
        let sort = Hashtbl.find ids_to_inner_sorts last_id in
         X.xml_nempty "PROD" ["type",sort]
          [< List.fold_left
              (fun i (id,binder,s) ->
                let sort =
                 Hashtbl.find ids_to_inner_sorts (Cic2acic.source_id_of_id id)
                in
                 let attrs =
                  ("id",id)::("type",sort)::
                  match binder with
                     Names.Anonymous -> []
                   | Names.Name b -> ["binder",Names.Id.to_string b]
                 in
                  [< X.xml_nempty "decl" attrs (aux s) ; i >]
              ) [< >] prods ;
             X.xml_nempty "target" [] (aux t)
          >]
     | A.ACast (id,v,t) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "CAST" ["id",id ; "sort",sort]
          [< X.xml_nempty "term" [] (aux v) ;
             X.xml_nempty "type" [] (aux t)
          >]
     | A.ALambdas (lambdas,t) ->
        let last_id = find_last_id lambdas in
        let sort = Hashtbl.find ids_to_inner_sorts last_id in
         X.xml_nempty "LAMBDA" ["sort",sort]
          [< List.fold_left
              (fun i (id,binder,s) ->
                let sort =
                 Hashtbl.find ids_to_inner_sorts (Cic2acic.source_id_of_id id)
                in
                 let attrs =
                  ("id",id)::("type",sort)::
                  match binder with
                     Names.Anonymous -> []
                   | Names.Name b -> ["binder",Names.Id.to_string b]
                 in
                  [< X.xml_nempty "decl" attrs (aux s) ; i >]
              ) [< >] lambdas ;
             X.xml_nempty "target" [] (aux t)
          >]
     | A.ALetIns (letins,t) ->
        let last_id = find_last_id letins in
        let sort = Hashtbl.find ids_to_inner_sorts last_id in
         X.xml_nempty "LETIN" ["sort",sort]
          [< List.fold_left
              (fun i (id,binder,s) ->
                let sort =
                 Hashtbl.find ids_to_inner_sorts (Cic2acic.source_id_of_id id)
                in
                 let attrs =
                  ("id",id)::("sort",sort)::
                  match binder with
                     Names.Anonymous -> assert false
                   | Names.Name b -> ["binder",Names.Id.to_string b]
                 in
                  [< X.xml_nempty "def" attrs (aux s) ; i >]
              ) [< >] letins ;
             X.xml_nempty "target" [] (aux t)
          >]
     | A.AApp (id,li) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "APPLY" ["id",id ; "sort",sort]
          [< (List.fold_left (fun i x -> [< i ; (aux x) >]) [<>] li)
          >]
     | A.AConst (id,subst,uri) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
        let attrs = ["uri", uri ; "id",id ; "sort",sort] in
         aux_subst (X.xml_empty "CONST" attrs) subst
     | A.AInd (id,subst,uri,i) ->
        let attrs = ["uri", uri ; "noType",(string_of_int i) ; "id",id] in
         aux_subst (X.xml_empty "MUTIND" attrs) subst
     | A.AConstruct (id,subst,uri,i,j) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
        let attrs =
         ["uri", uri ;
          "noType",(string_of_int i) ; "noConstr",(string_of_int j) ;
          "id",id ; "sort",sort]
        in
         aux_subst (X.xml_empty "MUTCONSTRUCT" attrs) subst
     | A.ACase (id,uri,typeno,ty,te,patterns) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "MUTCASE"
          ["uriType", uri ;
           "noType", (string_of_int typeno) ;
           "id", id ; "sort",sort]
          [< X.xml_nempty "patternsType" [] [< (aux ty) >] ;
             X.xml_nempty "inductiveTerm" [] [< (aux te) >] ;
             List.fold_left
              (fun i x -> [< i ; X.xml_nempty "pattern" [] [< aux x >] >])
              [<>] patterns
          >]
     | A.AFix (id, no, funs) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "FIX"
          ["noFun", (string_of_int no) ; "id",id ; "sort",sort]
          [< List.fold_left
              (fun i (id,fi,ai,ti,bi) ->
                [< i ;
                   X.xml_nempty "FixFunction"
                    ["id",id ; "name", (Names.Id.to_string fi) ;
                     "recIndex", (string_of_int ai)]
                    [< X.xml_nempty "type" [] [< aux ti >] ;
                       X.xml_nempty "body" [] [< aux bi >]
                    >]
                >]
              ) [<>] funs
          >]
     | A.ACoFix (id,no,funs) ->
        let sort = Hashtbl.find ids_to_inner_sorts id in
         X.xml_nempty "COFIX"
          ["noFun", (string_of_int no) ; "id",id ; "sort",sort]
          [< List.fold_left
              (fun i (id,fi,ti,bi) ->
                [< i ;
                   X.xml_nempty "CofixFunction"
                    ["id",id ; "name", Names.Id.to_string fi]
                    [< X.xml_nempty "type" [] [< aux ti >] ;
                       X.xml_nempty "body" [] [< aux bi >]
                    >]
                >]
              ) [<>] funs
          >]
 and aux_subst target (id,subst) =
  if subst = [] then
   target
  else
   Xml.xml_nempty "instantiate"
    (match id with None -> [] | Some id -> ["id",id])
    [< target ;
       List.fold_left
        (fun i (uri,arg) ->
          [< i ; Xml.xml_nempty "arg" ["relUri", uri] (aux arg) >]
        ) [<>] subst
    >]
 in
  aux
;;

let param_attribute_of_params params =
 List.fold_right
  (fun (path,l) i ->
    List.fold_right
     (fun x i ->path ^ "/" ^ x ^ ".var" ^ match i with "" -> "" | i' -> " " ^ i'
     ) l "" ^ match i with "" -> "" | i' -> " " ^ i'
  ) params ""
;;

let print_object uri ids_to_inner_sorts =
 let aux =
  let module A = Acic in
  let module X = Xml in
    function
       A.ACurrentProof (id,n,conjectures,bo,ty) ->
        let xml_for_current_proof_body =
(*CSC: Should the CurrentProof also have the list of variables it depends on? *)
(*CSC: I think so. Not implemented yet.                                       *)
         X.xml_nempty "CurrentProof" ["of",uri ; "id", id]
          [< List.fold_left
              (fun i (cid,n,canonical_context,t) ->
                [< i ;
                   X.xml_nempty "Conjecture"
                    ["id", cid ; "no",export_existential n]
                    [< List.fold_left
                        (fun i (hid,t) ->
                          [< (match t with
                                n,A.Decl t ->
                                 X.xml_nempty "Decl"
                                  ["id",hid;"name",Names.Id.to_string n]
                                  (print_term ids_to_inner_sorts t)
                              | n,A.Def (t,_) ->
                                 X.xml_nempty "Def"
                                  ["id",hid;"name",Names.Id.to_string n]
                                  (print_term ids_to_inner_sorts t)
                             ) ;
                             i
                          >]
                        ) [< >] canonical_context ;
                       X.xml_nempty "Goal" []
                        (print_term ids_to_inner_sorts t)
                    >]
                >])
              [<>] (List.rev conjectures) ;
             X.xml_nempty "body" [] (print_term ids_to_inner_sorts bo) >]
        in
        let xml_for_current_proof_type =
         X.xml_nempty "ConstantType" ["name",n ; "id", id]
          (print_term ids_to_inner_sorts ty)
        in
        let xmlbo =
         [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
            X.xml_cdata ("<!DOCTYPE CurrentProof SYSTEM \""^dtdname ^"\">\n");
            xml_for_current_proof_body
         >] in
        let xmlty =
         [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
            X.xml_cdata
             ("<!DOCTYPE ConstantType SYSTEM \"" ^ dtdname ^ "\">\n");
            xml_for_current_proof_type
         >]
        in
         xmlty, Some xmlbo
     | A.AConstant (id,n,bo,ty,params) ->
        let params' = param_attribute_of_params params in
        let xmlbo =
         match bo with
            None -> None
          | Some bo ->
             Some
              [< X.xml_cdata
                  "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
                 X.xml_cdata
                  ("<!DOCTYPE ConstantBody SYSTEM \"" ^ dtdname ^ "\">\n") ;
                 X.xml_nempty "ConstantBody"
                  ["for",uri ; "params",params' ; "id", id]
                  [< print_term ids_to_inner_sorts bo >]
              >]
        in
        let xmlty =
         [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
            X.xml_cdata ("<!DOCTYPE ConstantType SYSTEM \""^dtdname ^"\">\n");
             X.xml_nempty "ConstantType"
              ["name",n ; "params",params' ; "id", id]
              [< print_term ids_to_inner_sorts ty >]
         >]
        in
         xmlty, xmlbo
     | A.AVariable (id,n,bo,ty,params) ->
        let params' = param_attribute_of_params params in
         [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
            X.xml_cdata ("<!DOCTYPE Variable SYSTEM \"" ^ dtdname ^ "\">\n") ;
            X.xml_nempty "Variable" ["name",n ; "params",params' ; "id", id]
             [< (match bo with
                    None -> [<>]
                  | Some bo ->
                     X.xml_nempty "body" []
                      (print_term ids_to_inner_sorts bo)
                ) ;
                X.xml_nempty "type" [] (print_term ids_to_inner_sorts ty)
             >]
         >], None
     | A.AInductiveDefinition (id,tys,params,nparams) ->
        let params' = param_attribute_of_params params in
         [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
            X.xml_cdata ("<!DOCTYPE InductiveDefinition SYSTEM \"" ^
             dtdname ^ "\">\n") ;
            X.xml_nempty "InductiveDefinition"
             ["noParams",string_of_int nparams ;
              "id",id ;
              "params",params']
             [< (List.fold_left
                  (fun i (id,typename,finite,arity,cons) ->
                    [< i ;
                       X.xml_nempty "InductiveType"
                        ["id",id ; "name",Names.Id.to_string typename ;
                         "inductive",(string_of_bool finite)
                        ]
                        [< X.xml_nempty "arity" []
                            (print_term ids_to_inner_sorts arity) ;
                           (List.fold_left
                            (fun i (name,lc) ->
                              [< i ;
                                 X.xml_nempty "Constructor"
                                  ["name",Names.Id.to_string name]
                                  (print_term ids_to_inner_sorts lc)
                              >]) [<>] cons
                           )
                        >]
                    >]
                  ) [< >] tys
                )
             >]
         >], None
 in
  aux
;;

let print_inner_types curi ids_to_inner_sorts ids_to_inner_types =
 let module C2A = Cic2acic in
 let module X = Xml in
  [< X.xml_cdata "<?xml version=\"1.0\" encoding=\"ISO-8859-1\"?>\n" ;
     X.xml_cdata ("<!DOCTYPE InnerTypes SYSTEM \"" ^ typesdtdname ^"\">\n");
      X.xml_nempty "InnerTypes" ["of",curi]
       (Hashtbl.fold
         (fun id {C2A.annsynthesized = synty ; C2A.annexpected = expty} x ->
           [< x ;
              X.xml_nempty "TYPE" ["of",id]
               [< X.xml_nempty "synthesized" []
                   (print_term ids_to_inner_sorts synty) ;
                  match expty with
                     None -> [<>]
                   | Some expty' ->
                      X.xml_nempty "expected" []
                       (print_term ids_to_inner_sorts expty')
               >]
           >]
         ) ids_to_inner_types [<>]
       )
  >]
;;


==> anc/HoTT/coq-HoTT/plugins/xml/cic.dtd <==
<?xml encoding="ISO-8859-1"?>

<!-- Copyright (C) 2000-2004, HELM Team                                -->
<!--                                                                   -->
<!-- This file is part of HELM, an Hypertextual, Electronic            -->
<!-- Library of Mathematics, developed at the Computer Science         -->
<!-- Department, University of Bologna, Italy.                         -->
<!--                                                                   -->
<!-- HELM is free software; you can redistribute it and/or             -->
<!-- modify it under the terms of the GNU General Public License       -->
<!-- as published by the Free Software Foundation; either version 2    -->
<!-- of the License, or (at your option) any later version.            -->
<!--                                                                   -->
<!-- HELM is distributed in the hope that it will be useful,           -->
<!-- but WITHOUT ANY WARRANTY; without even the implied warranty of    -->
<!-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the     -->
<!-- GNU General Public License for more details.                      -->
<!--                                                                   -->
<!-- You should have received a copy of the GNU General Public License -->
<!-- along with HELM; if not, write to the Free Software               -->
<!-- Foundation, Inc., 59 Temple Place - Suite 330, Boston,            -->
<!-- MA  02111-1307, USA.                                              -->
<!--                                                                   -->
<!-- For details, see the HELM World-Wide-Web page,                    -->
<!-- http://cs.unibo.it/helm/.                                         -->

<!-- DTD FOR CIC OBJECTS: -->

<!-- CIC term declaration -->

<!ENTITY % term '(LAMBDA|CAST|PROD|REL|SORT|APPLY|VAR|META|IMPLICIT|CONST|
                  LETIN|MUTIND|MUTCONSTRUCT|MUTCASE|FIX|COFIX|instantiate)'>

<!-- CIC sorts -->

<!ENTITY % sort '(Prop|Set|Type|CProp)'>

<!-- CIC sequents -->

<!ENTITY % sequent '((Decl|Def|Hidden)*,Goal)'>

<!-- CIC objects: -->

<!ELEMENT ConstantType %term;>
<!ATTLIST ConstantType
          name       CDATA      #REQUIRED
          params     CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT ConstantBody %term;>
<!ATTLIST ConstantBody
          for        CDATA      #REQUIRED
          params     CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT CurrentProof (Conjecture*,body)>
<!ATTLIST CurrentProof
          of         CDATA      #REQUIRED
          id         ID         #REQUIRED>

<!ELEMENT InductiveDefinition (InductiveType+)>
<!ATTLIST InductiveDefinition
          noParams NMTOKEN #REQUIRED
          params   CDATA   #REQUIRED
          id       ID      #REQUIRED>

<!ELEMENT Variable (body?,type)>
<!ATTLIST Variable
          name   CDATA #REQUIRED
          params CDATA #REQUIRED
          id     ID    #REQUIRED>

<!ELEMENT Sequent %sequent;>
<!ATTLIST Sequent
          no  NMTOKEN #REQUIRED
          id  ID      #REQUIRED>

<!-- Elements used in CIC objects, which are not terms: -->

<!ELEMENT InductiveType (arity,Constructor*)>
<!ATTLIST InductiveType
          name      CDATA        #REQUIRED
          inductive (true|false) #REQUIRED
          id        ID           #REQUIRED>

<!ELEMENT Conjecture %sequent;>
<!ATTLIST Conjecture
          no NMTOKEN #REQUIRED
          id ID      #REQUIRED>

<!ELEMENT Constructor %term;>
<!ATTLIST Constructor
          name CDATA #REQUIRED>

<!ELEMENT Decl %term;>
<!ATTLIST Decl
          name CDATA #IMPLIED
          id   ID    #REQUIRED>

<!ELEMENT Def %term;>
<!ATTLIST Def
          name CDATA #IMPLIED
          id   ID    #REQUIRED>

<!ELEMENT Hidden EMPTY>
<!ATTLIST Hidden
          id ID #REQUIRED>

<!ELEMENT Goal %term;>

<!-- CIC terms: -->

<!ELEMENT LAMBDA (decl*,target)>
<!ATTLIST LAMBDA
          sort %sort; #REQUIRED>

<!ELEMENT LETIN (def*,target)>
<!ATTLIST LETIN
          sort %sort; #REQUIRED>

<!ELEMENT PROD (decl*,target)>
<!ATTLIST PROD
          type %sort; #REQUIRED>

<!ELEMENT CAST (term,type)>
<!ATTLIST CAST
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT REL EMPTY>
<!ATTLIST REL
          value  NMTOKEN #REQUIRED
          binder CDATA   #REQUIRED
          id     ID      #REQUIRED
          idref  IDREF   #REQUIRED
          sort   %sort;  #REQUIRED>

<!ELEMENT SORT EMPTY>
<!ATTLIST SORT
          value CDATA #REQUIRED
          id    ID    #REQUIRED>

<!ELEMENT APPLY (%term;)+>
<!ATTLIST APPLY
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT VAR EMPTY>
<!ATTLIST VAR
          uri  CDATA  #REQUIRED
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!-- The substitutions are ordered by increasing DeBrujin  -->
<!-- index. An empty substitution means that that index is -->
<!-- not accessible.                                       -->
<!ELEMENT META (substitution*)>
<!ATTLIST META
          no              NMTOKEN #REQUIRED
          id              ID      #REQUIRED
          sort            %sort;  #REQUIRED>

<!ELEMENT IMPLICIT EMPTY>
<!ATTLIST IMPLICIT
          id ID #REQUIRED>

<!ELEMENT CONST EMPTY>
<!ATTLIST CONST
          uri  CDATA  #REQUIRED
          id   ID     #REQUIRED
          sort %sort; #REQUIRED>

<!ELEMENT MUTIND EMPTY>
<!ATTLIST MUTIND
          uri    CDATA   #REQUIRED
          noType NMTOKEN #REQUIRED
          id     ID      #REQUIRED>

<!ELEMENT MUTCONSTRUCT EMPTY>
<!ATTLIST MUTCONSTRUCT
          uri      CDATA   #REQUIRED
          noType   NMTOKEN #REQUIRED
          noConstr NMTOKEN #REQUIRED
          id       ID      #REQUIRED
          sort     %sort;  #REQUIRED>

<!ELEMENT MUTCASE (patternsType,inductiveTerm,pattern*)>
<!ATTLIST MUTCASE
          uriType CDATA   #REQUIRED
          noType  NMTOKEN #REQUIRED
          id      ID      #REQUIRED
          sort    %sort;  #REQUIRED>

<!ELEMENT FIX (FixFunction+)>
<!ATTLIST FIX
          noFun NMTOKEN #REQUIRED
          id    ID      #REQUIRED
          sort  %sort;  #REQUIRED>

<!ELEMENT COFIX (CofixFunction+)>
<!ATTLIST COFIX
          noFun NMTOKEN #REQUIRED
          id    ID      #REQUIRED
          sort  %sort;  #REQUIRED>

<!-- Elements used in CIC terms: -->

<!ELEMENT FixFunction (type,body)>
<!ATTLIST FixFunction
          name     CDATA   #REQUIRED
          id       ID      #REQUIRED
          recIndex NMTOKEN #REQUIRED>

<!ELEMENT CofixFunction (type,body)>
<!ATTLIST CofixFunction
          id       ID      #REQUIRED
          name     CDATA   #REQUIRED>

<!ELEMENT substitution ((%term;)?)>

<!-- Explicit named substitutions: -->

<!ELEMENT instantiate ((CONST|MUTIND|MUTCONSTRUCT|VAR),arg+)>
<!ATTLIST instantiate
          id ID #IMPLIED>

<!-- Sintactic sugar for CIC terms and for CIC objects: -->

<!ELEMENT arg %term;>
<!ATTLIST arg
          relUri CDATA #REQUIRED>

<!ELEMENT decl %term;>
<!ATTLIST decl
          id     ID     #REQUIRED
          type   %sort; #REQUIRED
          binder CDATA  #IMPLIED>
          
<!ELEMENT def %term;>
<!ATTLIST def
          id     ID     #REQUIRED
          sort   %sort; #REQUIRED
          binder CDATA  #IMPLIED>

<!ELEMENT target %term;>

<!ELEMENT term %term;>

<!ELEMENT type  %term;>

<!ELEMENT arity %term;>

<!ELEMENT patternsType  %term;>

<!ELEMENT inductiveTerm  %term;>

<!ELEMENT pattern  %term;>

<!ELEMENT body  %term;>


==> anc/HoTT/coq-HoTT/plugins/xml/cic2Xml.ml <==
let print_xml_term ch env sigma cic =
  let ids_to_terms = Hashtbl.create 503 in
  let constr_to_ids = Acic.CicHash.create 503 in
  let ids_to_father_ids = Hashtbl.create 503 in
  let ids_to_inner_sorts = Hashtbl.create 503 in
  let ids_to_inner_types = Hashtbl.create 503 in
  let seed = ref 0 in
  let acic =
   Cic2acic.acic_of_cic_context' true seed ids_to_terms constr_to_ids
    ids_to_father_ids ids_to_inner_sorts ids_to_inner_types
    env [] sigma (Unshare.unshare cic) None in
  let xml = Acic2Xml.print_term ids_to_inner_sorts acic in
  Xml.pp_ch xml ch
;;

Tacinterp.declare_xml_printer print_xml_term
;;


==> anc/HoTT/coq-HoTT/plugins/xml/cic2acic.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

open Pp

(* Utility Functions *)

exception TwoModulesWhoseDirPathIsOneAPrefixOfTheOther;;
let get_module_path_of_full_path path =
 let dirpath = fst (Libnames.repr_path path) in
 let modules = Lib.library_dp () :: (Library.loaded_libraries ()) in
  match
   List.filter
    (function modul -> Libnames.is_dirpath_prefix_of modul dirpath) modules
  with
     [] ->
       Pp.msg_warning (Pp.str ("Modules not supported: reference to "^
         Libnames.string_of_path path^" will be wrong"));
       dirpath
   | [modul] -> modul
   | _ ->
       raise TwoModulesWhoseDirPathIsOneAPrefixOfTheOther
;;

(*CSC: Problem: here we are using the wrong (???) hypothesis that there do *)
(*CSC: not exist two modules whose dir_paths are one a prefix of the other *)
let remove_module_dirpath_from_dirpath ~basedir dir =
 let module Ln = Libnames in
  if Ln.is_dirpath_prefix_of basedir dir then
   let ids = Names.DirPath.repr dir in
   let rec remove_firsts n l =
    match n,l with
       (0,l) -> l
     | (n,he::tl) -> remove_firsts (n-1) tl
     | _ -> assert false
   in
    let ids' =
     List.rev
      (remove_firsts
        (List.length (Names.DirPath.repr basedir))
        (List.rev ids))
    in
     ids'
  else Names.DirPath.repr dir
;;


let get_uri_of_var v pvars =
 let module D = Decls in
 let module N = Names in
  let rec search_in_open_sections =
   function
      [] -> Errors.error ("Variable "^v^" not found")
    | he::tl as modules ->
       let dirpath = N.DirPath.make modules in
        if List.mem (N.Id.of_string v) (D.last_section_hyps dirpath) then
         modules
        else
         search_in_open_sections tl
  in
   let path =
    if List.mem v pvars then
      []
    else
      search_in_open_sections (N.DirPath.repr (Lib.cwd ()))
   in
    "cic:" ^
     List.fold_left
      (fun i x -> "/" ^ N.Id.to_string x ^ i) "" path
;;

type tag =
   Constant of Names.constant
 | Inductive of Names.mutual_inductive
 | Variable of Names.kernel_name
;;

type etag =
   TConstant
 | TInductive
 | TVariable
;;

let etag_of_tag =
 function
    Constant _ -> TConstant
  | Inductive _ -> TInductive
  | Variable _ -> TVariable

let ext_of_tag =
 function
    TConstant -> "con"
  | TInductive -> "ind"
  | TVariable -> "var"
;;

exception FunctorsXMLExportationNotImplementedYet;;

let subtract l1 l2 =
 let l1' = List.rev (Names.DirPath.repr l1) in
 let l2' = List.rev (Names.DirPath.repr l2) in
  let rec aux =
   function
      he::tl when tl = l2' -> [he]
    | he::tl -> he::(aux tl)
    | [] -> assert (l2' = []) ; []
  in
   Names.DirPath.make (List.rev (aux l1'))
;;

let token_list_of_path dir id tag =
 let module N = Names in
  let token_list_of_dirpath dirpath =
   List.rev_map N.Id.to_string (N.DirPath.repr dirpath) in
  token_list_of_dirpath dir @ [N.Id.to_string id ^ "." ^ (ext_of_tag tag)]

let token_list_of_kernel_name tag =
 let module N = Names in
 let module GN = Globnames in
 let id,dir = match tag with
   | Variable kn ->
       N.Label.to_id (N.label kn), Lib.cwd ()
   | Constant con ->
       N.Label.to_id (N.con_label con),
       Lib.remove_section_part (GN.ConstRef con)
   | Inductive kn ->
       N.Label.to_id (N.mind_label kn),
       Lib.remove_section_part (GN.IndRef (kn,0))
 in
 token_list_of_path dir id (etag_of_tag tag)
;;

let uri_of_kernel_name tag =
  let tokens = token_list_of_kernel_name tag in
   "cic:/" ^ String.concat "/" tokens

let uri_of_declaration id tag =
 let module LN = Libnames in
 let dir = LN.pop_dirpath_n (Lib.sections_depth ()) (Lib.cwd ()) in
 let tokens = token_list_of_path dir id tag in
  "cic:/" ^ String.concat "/" tokens

(* Special functions for handling of CCorn's CProp "sort" *)

type sort =
   Coq_sort of Term.sorts_family
 | CProp
;;

let prerr_endline _ = ();;

let family_of_term ty =
 match Term.kind_of_term ty with
    Term.Sort s -> Coq_sort (Term.family_of_sort s)
  | Term.Const _ -> CProp  (* I could check that the constant is CProp *)
  | _ -> Errors.anomaly (Pp.str "family_of_term")
;;

module CPropRetyping =
 struct
  module T = Term

  let outsort env sigma t =
   family_of_term (DoubleTypeInference.whd_betadeltaiotacprop env sigma t)

  let rec subst_type env sigma typ = function
  | [] -> typ
  | h::rest ->
      match T.kind_of_term (DoubleTypeInference.whd_betadeltaiotacprop env sigma typ) with
        | T.Prod (na,c1,c2) -> subst_type env sigma (T.subst1 h c2) rest
        | _ -> Errors.anomaly (Pp.str "Non-functional construction")


  let sort_of_atomic_type env sigma ft args =
  let rec concl_of_arity env ar =
    match T.kind_of_term (DoubleTypeInference.whd_betadeltaiotacprop env sigma ar) with
      | T.Prod (na, t, b) -> concl_of_arity (Environ.push_rel (na,None,t) env) b
      | T.Sort s -> Coq_sort (T.family_of_sort s)
      | _ -> outsort env sigma (subst_type env sigma ft (Array.to_list args))
  in concl_of_arity env ft

let typeur sigma metamap =
  let rec type_of env cstr=
    match Term.kind_of_term cstr with
    | T.Meta n ->
          (try T.strip_outer_cast (List.assoc n metamap)
           with Not_found -> Errors.anomaly ~label:"type_of" (Pp.str "this is not a well-typed term"))
    | T.Rel n ->
        let (_,_,ty) = Environ.lookup_rel n env in
        T.lift n ty
    | T.Var id ->
        (try
          let (_,_,ty) = Environ.lookup_named id env in
          ty
        with Not_found ->
          Errors.anomaly ~label:"type_of" (str "variable " ++ Names.Id.print id ++ str " unbound"))
    | T.Const c -> Typeops.type_of_constant_in env c
    | T.Evar ev -> Evd.existential_type sigma ev
    | T.Ind ind -> Inductiveops.type_of_inductive env ind
    | T.Construct cstr -> Inductiveops.type_of_constructor env cstr
    | T.Case (_,p,c,lf) ->
        let Inductiveops.IndType(_,realargs) =
          try Inductiveops.find_rectype env sigma (type_of env c)
          with Not_found -> Errors.anomaly ~label:"type_of" (Pp.str "Bad recursive type") in
        let t = Reductionops.whd_beta sigma (T.applist (p, realargs)) in
        (match Term.kind_of_term (DoubleTypeInference.whd_betadeltaiotacprop env sigma (type_of env t)) with
          | T.Prod _ -> Reductionops.whd_beta sigma (T.applist (t, [c]))
          | _ -> t)
    | T.Lambda (name,c1,c2) ->
          T.mkProd (name, c1, type_of (Environ.push_rel (name,None,c1) env) c2)
    | T.LetIn (name,b,c1,c2) ->
         T.subst1 b (type_of (Environ.push_rel (name,Some b,c1) env) c2)
    | T.Fix ((_,i),(_,tys,_)) -> tys.(i)
    | T.CoFix (i,(_,tys,_)) -> tys.(i)
    | T.App(f,args)->
        T.strip_outer_cast
          (subst_type env sigma (type_of env f) (Array.to_list args))
    | T.Cast (c,_, t) -> t
    | T.Sort _ | T.Prod _ ->
       match sort_of env cstr with
          Coq_sort T.InProp -> T.mkProp
        | Coq_sort T.InSet -> T.mkSet
        | Coq_sort T.InType -> T.mkType Univ.type1_univ (* ERROR HERE *)
        | CProp -> T.mkConst DoubleTypeInference.cprop

  and sort_of env t =
    match Term.kind_of_term t with
    | T.Cast (c,_, s) when T.isSort s -> family_of_term s
    | T.Sort (T.Prop c) -> Coq_sort T.InType
    | T.Sort (T.Type u) -> Coq_sort T.InType
    | T.Prod (name,t,c2) ->
       (match sort_of env t,sort_of (Environ.push_rel (name,None,t) env) c2 with
          | _, (Coq_sort T.InProp as s) -> s
          | Coq_sort T.InProp, (Coq_sort T.InSet as s)
          | Coq_sort T.InSet, (Coq_sort T.InSet as s) -> s
          | Coq_sort T.InType, (Coq_sort T.InSet as s)
          | CProp, (Coq_sort T.InSet as s) when
              Environ.engagement env = Some Declarations.ImpredicativeSet -> s
          | Coq_sort T.InType, Coq_sort T.InSet
          | CProp, Coq_sort T.InSet -> Coq_sort T.InType
          | _, (Coq_sort T.InType as s) -> s (*Type Univ.dummy_univ*)
          | _, (CProp as s) -> s)
    | T.App(f,args) -> sort_of_atomic_type env sigma (type_of env f) args
    | T.Lambda _ | T.Fix _ | T.Construct _ ->
        Errors.anomaly ~label:"sort_of" (Pp.str "Not a type (1)")
    | _ -> outsort env sigma (type_of env t)

  and sort_family_of env t =
    match T.kind_of_term t with
    | T.Cast (c,_, s) when T.isSort s -> family_of_term s
    | T.Sort (T.Prop c) -> Coq_sort T.InType
    | T.Sort (T.Type u) -> Coq_sort T.InType
    | T.Prod (name,t,c2) -> sort_family_of (Environ.push_rel (name,None,t) env) c2
    | T.App(f,args) ->
       sort_of_atomic_type env sigma (type_of env f) args
    | T.Lambda _ | T.Fix _ | T.Construct _ ->
        Errors.anomaly ~label:"sort_of" (Pp.str "Not a type (1)")
    | _ -> outsort env sigma (type_of env t)

  in type_of, sort_of, sort_family_of

  let get_type_of env sigma c = let f,_,_ = typeur sigma [] in f env c
  let get_sort_family_of env sigma c = let _,_,f = typeur sigma [] in f env c

 end
;;

let get_sort_family_of env evar_map ty =
 CPropRetyping.get_sort_family_of env evar_map ty
;;

let type_as_sort env evar_map ty =
(* CCorn code *)
 family_of_term (DoubleTypeInference.whd_betadeltaiotacprop env evar_map ty)
;;

let is_a_Prop =
 function
    "Prop"
  | "CProp" -> true
  | _ -> false
;;

(* Main Functions *)

type anntypes =
 {annsynthesized : Acic.aconstr ; annexpected : Acic.aconstr option}
;;

let gen_id seed =
 let res = "i" ^ string_of_int !seed in
  incr seed ;
  res
;;

let fresh_id seed ids_to_terms constr_to_ids ids_to_father_ids =
 fun father t ->
  let res = gen_id seed in
   Hashtbl.add ids_to_father_ids res father ;
   Hashtbl.add ids_to_terms res t ;
   Acic.CicHash.add constr_to_ids t res ;
   res
;;

let source_id_of_id id = "#source#" ^ id;;

let acic_of_cic_context' computeinnertypes seed ids_to_terms constr_to_ids
 ids_to_father_ids ids_to_inner_sorts ids_to_inner_types
 ?(fake_dependent_products=false) env idrefs evar_map t expectedty
=
 let module D = DoubleTypeInference in
 let module E = Environ in
 let module N = Names in
 let module A = Acic in
 let module T = Term in
  let fresh_id' = fresh_id seed ids_to_terms constr_to_ids ids_to_father_ids in
   (* CSC: do you have any reasonable substitute for 503? *)
   let terms_to_types = Acic.CicHash.create 503 in
    D.double_type_of env evar_map t expectedty terms_to_types ;
    let rec aux computeinnertypes father passed_lambdas_or_prods_or_letins env
     idrefs ?(subst=None,[]) tt
    =
     let fresh_id'' = fresh_id' father tt in
     let aux' = aux computeinnertypes (Some fresh_id'') [] in
      let string_of_sort_family =
       function
          Coq_sort T.InProp -> "Prop"
        | Coq_sort T.InSet  -> "Set"
        | Coq_sort T.InType -> "Type"
        | CProp -> "CProp"
      in
      let string_of_sort t =
       string_of_sort_family
        (type_as_sort env evar_map t)
      in
       let ainnertypes,innertype,innersort,expected_available =
        let {D.synthesized = synthesized; D.expected = expected} =
         if computeinnertypes then
try
          Acic.CicHash.find terms_to_types tt
with e when Errors.noncritical e ->
(*CSC: Warning: it really happens, for example in Ring_theory!!! *)
Pp.msg_debug (Pp.(++) (Pp.str "BUG: this subterm was not visited during the double-type-inference: ") (Printer.pr_lconstr tt)) ; assert false
         else
          (* We are already in an inner-type and Coscoy's double *)
          (* type inference algorithm has not been applied.      *)
          (* We need to refresh the universes because we are doing *)
          (* type inference on an already inferred type.           *)
          {D.synthesized =
            Reductionops.nf_beta evar_map
             (CPropRetyping.get_type_of env evar_map
              ((* Termops.refresh_universes *) tt)) ;
           D.expected = None}
        in
         let innersort =
          let synthesized_innersort =
           get_sort_family_of env evar_map synthesized
          in
           match expected with
              None -> synthesized_innersort
            | Some ty ->
              let expected_innersort =
               get_sort_family_of env evar_map ty
              in
               match expected_innersort, synthesized_innersort with
                  CProp, _
                | _, CProp -> CProp
                | _, _ -> expected_innersort
         in
(* Debugging only:
print_endline "PASSATO" ; flush stdout ;
*)
          let ainnertypes,expected_available =
           if computeinnertypes then
            let annexpected,expected_available =
               match expected with
                  None -> None,false
                | Some expectedty' ->
                   Some (aux false (Some fresh_id'') [] env idrefs expectedty'),
                    true
            in
             Some
              {annsynthesized =
                aux false (Some fresh_id'') [] env idrefs synthesized ;
               annexpected = annexpected
              }, expected_available
           else
            None,false
          in
           ainnertypes,synthesized, string_of_sort_family innersort,
            expected_available
       in
        let add_inner_type id =
         match ainnertypes with
            None -> ()
          | Some ainnertypes -> Hashtbl.add ids_to_inner_types id ainnertypes
        in

         (* explicit_substitute_and_eta_expand_if_required h t t'         *)
         (* where [t] = [] and [tt] = [h]{[t']} ("{.}" denotes explicit   *)
         (* named substitution) or [tt] = (App [h]::[t]) (and [t'] = [])  *)
         (* check if [h] is a term that requires an explicit named        *)
         (* substitution and, in that case, uses the first arguments of   *)
         (* [t] as the actual arguments of the substitution. If there     *)
         (* are not enough parameters in the list [t], then eta-expansion *)
         (* is performed.                                                 *)
         let
          explicit_substitute_and_eta_expand_if_required h t t'
           compute_result_if_eta_expansion_not_required
         =
          let subst,residual_args,uninst_vars =
           let variables,basedir =
             try
               let g = Globnames.global_of_constr h in
               let sp =
                match g with
                   Globnames.ConstructRef ((induri,_),_)
                 | Globnames.IndRef (induri,_) ->
                    Nametab.path_of_global (Globnames.IndRef (induri,0))
                 | Globnames.VarRef id ->
                    (* Invariant: variables are never cooked in Coq *)
                    raise Not_found
                 | _ -> Nametab.path_of_global g
               in
               Dischargedhypsmap.get_discharged_hyps sp,
               get_module_path_of_full_path sp
             with Not_found ->
                (* no explicit substitution *)
                [], Libnames.dirpath_of_string "dummy"
           in
           (* returns a triple whose first element is  *)
           (* an explicit named substitution of "type" *)
           (* (variable * argument) list, whose        *)
           (* second element is the list of residual   *)
           (* arguments and whose third argument is    *)
           (* the list of uninstantiated variables     *)
           let rec get_explicit_subst variables arguments =
            match variables,arguments with
               [],_ -> [],arguments,[]
             | _,[] -> [],[],variables
             | he1::tl1,he2::tl2 ->
                let subst,extra_args,uninst = get_explicit_subst tl1 tl2 in
                let (he1_sp, he1_id) = Libnames.repr_path he1 in
                let he1' = remove_module_dirpath_from_dirpath ~basedir he1_sp in
                let he1'' =
                 String.concat "/"
                  (List.rev_map Names.Id.to_string he1') ^ "/"
                 ^ (Names.Id.to_string he1_id) ^ ".var"
                in
                 (he1'',he2)::subst, extra_args, uninst
           in
            get_explicit_subst variables t'
          in
           let uninst_vars_length = List.length uninst_vars in
            if uninst_vars_length > 0 then
             (* Not enough arguments provided. We must eta-expand! *)
             let un_args,_ =
              T.decompose_prod_n uninst_vars_length
               (CPropRetyping.get_type_of env evar_map tt)
             in
              let eta_expanded =
               let arguments =
                List.map (T.lift uninst_vars_length) t @
                 Termops.rel_list 0 uninst_vars_length
               in
                Unshare.unshare
                 (T.lamn uninst_vars_length un_args
                  (T.applistc h arguments))
              in
               D.double_type_of env evar_map eta_expanded
                None terms_to_types ;
               Hashtbl.remove ids_to_inner_types fresh_id'' ;
               aux' env idrefs eta_expanded
            else
             compute_result_if_eta_expansion_not_required subst residual_args
         in

          (* Now that we have all the auxiliary functions we  *)
          (* can finally proceed with the main case analysis. *)
          match T.kind_of_term tt with
             T.Rel n ->
              let id =
               match List.nth (E.rel_context env) (n - 1) with
                  (N.Name id,_,_)   -> id
                | (N.Anonymous,_,_) -> Nameops.make_ident "_" None
              in
               Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
               if is_a_Prop innersort  && expected_available then
                add_inner_type fresh_id'' ;
               A.ARel (fresh_id'', n, List.nth idrefs (n-1), id)
           | T.Var id ->
	      let pvars = Termops.ids_of_named_context (E.named_context env) in
	      let pvars = List.map N.Id.to_string pvars in
              let path = get_uri_of_var (N.Id.to_string id) pvars in
               Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
               if is_a_Prop innersort  && expected_available then
                add_inner_type fresh_id'' ;
               A.AVar
                (fresh_id'', path ^ "/" ^ (N.Id.to_string id) ^ ".var")
           | T.Evar (n,l) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort  && expected_available then
               add_inner_type fresh_id'' ;
              A.AEvar
               (fresh_id'', n, Array.to_list (Array.map (aux' env idrefs) l))
           | T.Meta _ -> Errors.anomaly (Pp.str "Meta met during exporting to XML")
           | T.Sort s -> A.ASort (fresh_id'', s)
           | T.Cast (v,_, t) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort then
               add_inner_type fresh_id'' ;
              A.ACast (fresh_id'', aux' env idrefs v, aux' env idrefs t)
           | T.Prod (n,s,t) ->
              let n' =
               match n with
                  N.Anonymous -> N.Anonymous
                | _ ->
                  if not fake_dependent_products && T.noccurn 1 t then
                   N.Anonymous
                  else
                   N.Name
                    (Namegen.next_name_away n (Termops.ids_of_context env))
              in
               Hashtbl.add ids_to_inner_sorts fresh_id''
                (string_of_sort innertype) ;
               let sourcetype = CPropRetyping.get_type_of env evar_map s in
                Hashtbl.add ids_to_inner_sorts (source_id_of_id fresh_id'')
                 (string_of_sort sourcetype) ;
               let new_passed_prods =
                let father_is_prod =
                 match father with
                    None -> false
                  | Some father' ->
                     match
                      Term.kind_of_term (Hashtbl.find ids_to_terms father')
                     with
                        T.Prod _ -> true
                      | _ -> false
                in
                 (fresh_id'', n', aux' env idrefs s)::
                  (if father_is_prod then
                    passed_lambdas_or_prods_or_letins
                   else [])
               in
                let new_env = E.push_rel (n', None, s) env in
                let new_idrefs = fresh_id''::idrefs in
                 (match Term.kind_of_term t with
                     T.Prod _ ->
                      aux computeinnertypes (Some fresh_id'') new_passed_prods
                       new_env new_idrefs t
                   | _ ->
                     A.AProds (new_passed_prods, aux' new_env new_idrefs t))
           | T.Lambda (n,s,t) ->
              let n' =
               match n with
                  N.Anonymous -> N.Anonymous
                | _ ->
                  N.Name (Namegen.next_name_away n (Termops.ids_of_context env))
              in
               Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
               let sourcetype = CPropRetyping.get_type_of env evar_map s in
                Hashtbl.add ids_to_inner_sorts (source_id_of_id fresh_id'')
                 (string_of_sort sourcetype) ;
               let father_is_lambda =
                match father with
                   None -> false
                 | Some father' ->
                    match
                     Term.kind_of_term (Hashtbl.find ids_to_terms father')
                    with
                       T.Lambda _ -> true
                     | _ -> false
               in
                if is_a_Prop innersort &&
                   ((not father_is_lambda) || expected_available)
                then add_inner_type fresh_id'' ;
                let new_passed_lambdas =
                 (fresh_id'',n', aux' env idrefs s)::
                  (if father_is_lambda then
                    passed_lambdas_or_prods_or_letins
                   else []) in
                let new_env = E.push_rel (n', None, s) env in
                let new_idrefs = fresh_id''::idrefs in
                 (match Term.kind_of_term t with
                     T.Lambda _ ->
                      aux computeinnertypes (Some fresh_id'') new_passed_lambdas
                       new_env new_idrefs t
                   | _ ->
                     let t' = aux' new_env new_idrefs t in
                      (* eta-expansion for explicit named substitutions *)
                      (* can create nested Lambdas. Here we perform the *)
                      (* flattening.                                    *)
                      match t' with
                         A.ALambdas (lambdas, t'') ->
                          A.ALambdas (lambdas@new_passed_lambdas, t'')
                       | _ ->
                         A.ALambdas (new_passed_lambdas, t')
                 )
           | T.LetIn (n,s,t,d) ->
              let id =
               match n with
                   N.Anonymous -> N.Id.of_string "_X"
                 | N.Name id -> id
              in
              let n' =
               N.Name (Namegen.next_ident_away id (Termops.ids_of_context env))
              in
               Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
               let sourcesort =
                get_sort_family_of env evar_map
                 (CPropRetyping.get_type_of env evar_map s)
               in
                Hashtbl.add ids_to_inner_sorts (source_id_of_id fresh_id'')
                 (string_of_sort_family sourcesort) ;
               let father_is_letin =
                match father with
                   None -> false
                 | Some father' ->
                    match
                     Term.kind_of_term (Hashtbl.find ids_to_terms father')
                    with
                       T.LetIn _ -> true
                     | _ -> false
               in
                if is_a_Prop innersort then
                 add_inner_type fresh_id'' ;
                let new_passed_letins =
                 (fresh_id'',n', aux' env idrefs s)::
                  (if father_is_letin then
                    passed_lambdas_or_prods_or_letins
                   else []) in
                let new_env = E.push_rel (n', Some s, t) env in
                let new_idrefs = fresh_id''::idrefs in
                 (match Term.kind_of_term d with
                     T.LetIn _ ->
                      aux computeinnertypes (Some fresh_id'') new_passed_letins
                       new_env new_idrefs d
                   | _ -> A.ALetIns
                           (new_passed_letins, aux' new_env new_idrefs d))
           | T.App (h,t) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort then
               add_inner_type fresh_id'' ;
              let
               compute_result_if_eta_expansion_not_required subst residual_args
              =
               let residual_args_not_empty = residual_args <> [] in
               let h' =
                if residual_args_not_empty then
                 aux' env idrefs ~subst:(None,subst) h
                else
                 aux' env idrefs ~subst:(Some fresh_id'',subst) h
               in
                (* maybe all the arguments were used for the explicit *)
                (* named substitution                                 *)
                if residual_args_not_empty then
                 A.AApp (fresh_id'', h'::residual_args)
                else
                 h'
              in
               let t' =
                Array.fold_right (fun x i -> (aux' env idrefs x)::i) t []
               in
                explicit_substitute_and_eta_expand_if_required h
                 (Array.to_list t) t'
                 compute_result_if_eta_expansion_not_required
           | T.Const (kn,u) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort  && expected_available then
               add_inner_type fresh_id'' ;
              let compute_result_if_eta_expansion_not_required _ _ =
               A.AConst (fresh_id'', subst, (uri_of_kernel_name (Constant kn)))
              in
               let (_,subst') = subst in
                explicit_substitute_and_eta_expand_if_required tt []
                 (List.map snd subst')
                 compute_result_if_eta_expansion_not_required
           | T.Ind ((kn,i),u) ->
              let compute_result_if_eta_expansion_not_required _ _ =
               A.AInd (fresh_id'', subst, (uri_of_kernel_name (Inductive kn)), i)
              in
               let (_,subst') = subst in
                explicit_substitute_and_eta_expand_if_required tt []
                 (List.map snd subst')
                 compute_result_if_eta_expansion_not_required
           | T.Construct (((kn,i),j),u) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort  && expected_available then
               add_inner_type fresh_id'' ;
              let compute_result_if_eta_expansion_not_required _ _ =
               A.AConstruct
                (fresh_id'', subst, (uri_of_kernel_name (Inductive kn)), i, j)
              in
               let (_,subst') = subst in
                explicit_substitute_and_eta_expand_if_required tt []
                 (List.map snd subst')
                 compute_result_if_eta_expansion_not_required
           | T.Case ({T.ci_ind=(kn,i)},ty,term,a) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort then
               add_inner_type fresh_id'' ;
              let a' =
               Array.fold_right (fun x i -> (aux' env idrefs x)::i) a []
              in
               A.ACase
                (fresh_id'', (uri_of_kernel_name (Inductive kn)), i,
                  aux' env idrefs ty, aux' env idrefs term, a')
           | T.Fix ((ai,i),(f,t,b)) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort then add_inner_type fresh_id'' ;
              let fresh_idrefs =
               Array.init (Array.length t) (function _ -> gen_id seed) in
              let new_idrefs =
               (List.rev (Array.to_list fresh_idrefs)) @ idrefs
              in
               let f' =
                let ids = ref (Termops.ids_of_context env) in
                 Array.map
                  (function
                      N.Anonymous -> Errors.error "Anonymous fix function met"
                    | N.Name id as n ->
                       let res = N.Name (Namegen.next_name_away n !ids) in
                        ids := id::!ids ;
                        res
                 ) f
               in
                A.AFix (fresh_id'', i,
                 Array.fold_right
                  (fun (id,fi,ti,bi,ai) i ->
                    let fi' =
                     match fi with
                        N.Name fi -> fi
                      | N.Anonymous -> Errors.error "Anonymous fix function met"
                    in
                     (id, fi', ai,
                      aux' env idrefs ti,
                      aux' (E.push_rec_types (f',t,b) env) new_idrefs bi)::i)
                  (Array.mapi
                   (fun j x -> (fresh_idrefs.(j),x,t.(j),b.(j),ai.(j))) f'
                  ) []
                 )
           | T.CoFix (i,(f,t,b)) ->
              Hashtbl.add ids_to_inner_sorts fresh_id'' innersort ;
              if is_a_Prop innersort then add_inner_type fresh_id'' ;
              let fresh_idrefs =
               Array.init (Array.length t) (function _ -> gen_id seed) in
              let new_idrefs =
               (List.rev (Array.to_list fresh_idrefs)) @ idrefs
              in
               let f' =
                let ids = ref (Termops.ids_of_context env) in
                 Array.map
                  (function
                      N.Anonymous -> Errors.error "Anonymous fix function met"
                    | N.Name id as n ->
                       let res = N.Name (Namegen.next_name_away n !ids) in
                        ids := id::!ids ;
                        res
                 ) f
               in
                A.ACoFix (fresh_id'', i,
                 Array.fold_right
                  (fun (id,fi,ti,bi) i ->
                    let fi' =
                     match fi with
                        N.Name fi -> fi
                      | N.Anonymous -> Errors.error "Anonymous fix function met"
                    in
                     (id, fi',
                      aux' env idrefs ti,
                      aux' (E.push_rec_types (f',t,b) env) new_idrefs bi)::i)
                  (Array.mapi
                    (fun j x -> (fresh_idrefs.(j),x,t.(j),b.(j)) ) f'
                  ) []
                 )
    in
     aux computeinnertypes None [] env idrefs t
;;

(* Obsolete [HH 1/2009]
let acic_of_cic_context metasenv context t =
 let ids_to_terms = Hashtbl.create 503 in
 let constr_to_ids = Acic.CicHash.create 503 in
 let ids_to_father_ids = Hashtbl.create 503 in
 let ids_to_inner_sorts = Hashtbl.create 503 in
 let ids_to_inner_types = Hashtbl.create 503 in
 let seed = ref 0 in
   acic_of_cic_context' true seed ids_to_terms constr_to_ids ids_to_father_ids
    ids_to_inner_sorts ids_to_inner_types metasenv context t,
   ids_to_terms, ids_to_father_ids, ids_to_inner_sorts, ids_to_inner_types
;;
*)

let acic_object_of_cic_object sigma obj =
 let module A = Acic in
  let ids_to_terms = Hashtbl.create 503 in
  let constr_to_ids = Acic.CicHash.create 503 in
  let ids_to_father_ids = Hashtbl.create 503 in
  let ids_to_inner_sorts = Hashtbl.create 503 in
  let ids_to_inner_types = Hashtbl.create 503 in
  let ids_to_conjectures = Hashtbl.create 11 in
  let ids_to_hypotheses = Hashtbl.create 127 in
  let hypotheses_seed = ref 0 in
  let conjectures_seed = ref 0 in
  let seed = ref 0 in
  let acic_term_of_cic_term_context' =
   acic_of_cic_context' true seed ids_to_terms constr_to_ids ids_to_father_ids
    ids_to_inner_sorts ids_to_inner_types in
(*CSC: is this the right env to use? Hhmmm. There is a problem: in    *)
(*CSC: Global.env () the object we are exporting is already defined,  *)
(*CSC: either in the environment or in the named context (in the case *)
(*CSC: of variables. Is this a problem?                               *)
  let env = Global.env () in
  let acic_term_of_cic_term' ?fake_dependent_products =
   acic_term_of_cic_term_context' ?fake_dependent_products env [] sigma in
(*CSC: the fresh_id is not stored anywhere. This _MUST_ be fixed using *)
(*CSC: a modified version of the already existent fresh_id function    *)
  let fresh_id () =
   let res = "i" ^ string_of_int !seed in
    incr seed ;
    res
  in
   let aobj =
    match obj with
      A.Constant (id,bo,ty,params) ->
       let abo =
        match bo with
           None -> None
         | Some bo' -> Some (acic_term_of_cic_term' bo' (Some ty))
       in
       let aty = acic_term_of_cic_term' ty None in
        A.AConstant (fresh_id (),id,abo,aty,params)
    | A.Variable (id,bo,ty,params) ->
       let abo =
        match bo with
           Some bo -> Some (acic_term_of_cic_term' bo (Some ty))
         | None -> None
       in
       let aty = acic_term_of_cic_term' ty None in
        A.AVariable (fresh_id (),id,abo,aty,params)
    | A.CurrentProof (id,conjectures,bo,ty) ->
       let aconjectures =
        List.map
         (function (i,canonical_context,term) as conjecture ->
           let cid = "c" ^ string_of_int !conjectures_seed in
            Hashtbl.add ids_to_conjectures cid conjecture ;
            incr conjectures_seed ;
            let canonical_env,idrefs',acanonical_context =
             let rec aux env idrefs =
              function
                 [] -> env,idrefs,[]
               | ((n,decl_or_def) as hyp)::tl ->
                  let hid = "h" ^ string_of_int !hypotheses_seed in
                  let new_idrefs = hid::idrefs in
                   Hashtbl.add ids_to_hypotheses hid hyp ;
                   incr hypotheses_seed ;
                   match decl_or_def with
                       A.Decl t ->
                        let final_env,final_idrefs,atl =
                         aux (Environ.push_rel (Names.Name n,None,t) env)
                          new_idrefs tl
                        in
                         let at =
                          acic_term_of_cic_term_context' env idrefs sigma t None
                         in
                          final_env,final_idrefs,(hid,(n,A.Decl at))::atl
                     | A.Def (t,ty) ->
                        let final_env,final_idrefs,atl =
                         aux
                          (Environ.push_rel (Names.Name n,Some t,ty) env)
                           new_idrefs tl
                        in
                         let at =
                          acic_term_of_cic_term_context' env idrefs sigma t None
                         in
                         let dummy_never_used =
                          let s = "dummy_never_used" in
                           A.ARel (s,99,s,Names.Id.of_string s)
                         in
                          final_env,final_idrefs,
                           (hid,(n,A.Def (at,dummy_never_used)))::atl
             in
              aux env [] canonical_context
            in
             let aterm =
              acic_term_of_cic_term_context' canonical_env idrefs' sigma term
               None
             in
              (cid,i,List.rev acanonical_context,aterm)
         ) conjectures in
       let abo = acic_term_of_cic_term_context' env [] sigma bo (Some ty) in
       let aty = acic_term_of_cic_term_context' env [] sigma ty None in
        A.ACurrentProof (fresh_id (),id,aconjectures,abo,aty)
    | A.InductiveDefinition (tys,params,paramsno) ->
       let env' =
        List.fold_right
         (fun (name,_,arity,_) env ->
           Environ.push_rel (Names.Name name, None, arity) env
         ) (List.rev tys) env in
       let idrefs = List.map (function _ -> gen_id seed) tys in
       let atys =
        List.map2
         (fun id (name,inductive,ty,cons) ->
           let acons =
            List.map
             (function (name,ty) ->
               (name,
                 acic_term_of_cic_term_context' ~fake_dependent_products:true
                  env' idrefs Evd.empty ty None)
             ) cons
           in
            let aty =
             acic_term_of_cic_term' ~fake_dependent_products:true ty None
            in
             (id,name,inductive,aty,acons)
         ) (List.rev idrefs) tys
       in
       A.AInductiveDefinition (fresh_id (),atys,params,paramsno)
   in
    aobj,ids_to_terms,constr_to_ids,ids_to_father_ids,ids_to_inner_sorts,
     ids_to_inner_types,ids_to_conjectures,ids_to_hypotheses
;;


==> anc/HoTT/coq-HoTT/plugins/xml/doubleTypeInference.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(*CSC: tutto da rifare!!! Basarsi su Retyping che e' meno costoso! *)
type types = {synthesized : Term.types ; expected : Term.types option};;

let cprop =
 let module N = Names in
  N.make_con
   (N.MPfile
     (Libnames.dirpath_of_string "CoRN.algebra.CLogic"))
   (N.DirPath.empty)
   (N.Label.make "CProp")
;;

let whd_betadeltaiotacprop env _evar_map ty =
 let module C = Closure in
 let module CR = C.RedFlags in
 (*** CProp is made Opaque ***)
 let flags = CR.red_sub C.betadeltaiota (CR.fCONST cprop) in
 C.whd_val (C.create_clos_infos flags env) (C.inject ty)
;;


(* Code similar to the code in the Typing module, but:   *)
(*  - the term is already assumed to be well typed       *)
(*  - some checks have been removed                      *)
(*  - both the synthesized and expected types of every   *)
(*    node are computed (Coscoy's double type inference) *)

let assumption_of_judgment env sigma j =
  Typeops.assumption_of_judgment env (Evarutil.j_nf_evar sigma j)
;;

let type_judgment env sigma j =
  Typeops.type_judgment env (Evarutil.j_nf_evar sigma j)
;;

let type_judgment_cprop env sigma j =
  match Term.kind_of_term(whd_betadeltaiotacprop env sigma j.Environ.uj_type) with
    | Term.Sort s -> Some {Environ.utj_val = j.Environ.uj_val; Environ.utj_type = s }
    | _ -> None  (* None means the CProp constant *)
;;

let double_type_of env sigma cstr expectedty subterms_to_types =
 (*CSC: the code is inefficient because judgments are created just to be   *)
 (*CSC: destroyed using Environ.j_type. Moreover I am pretty sure that the *)
 (*CSC: functions used do checks that we do not need                       *)
 let rec execute env sigma cstr expectedty =
  let module T = Term in
  let module E = Environ in
   (* the type part is the synthesized type *)
   let judgement =
    match T.kind_of_term cstr with
       T.Meta n ->
        Errors.error
         "DoubleTypeInference.double_type_of: found a non-instanciated goal"

     | T.Evar ((n,l) as ev) ->
        let ty = Unshare.unshare (Evd.existential_type sigma ev) in
        let jty = execute env sigma ty None in
        let jty = assumption_of_judgment env sigma jty in
        let evar_context =
	  E.named_context_of_val (Evd.find sigma n).Evd.evar_hyps in
         let rec iter actual_args evar_context =
          match actual_args,evar_context with
             [],[] -> ()
           | he1::tl1,(n,_,ty)::tl2 ->
              (* for side-effects *)
              let _ = execute env sigma he1 (Some ty) in
              let tl2' =
               List.map
                (function (m,bo,ty) ->
                  (* Warning: the substitution should be performed also on bo *)
                  (* This is not done since bo is not used later yet          *)
                  (m,bo,Unshare.unshare (T.replace_vars [n,he1] ty))
                ) tl2
              in
               iter tl1 tl2'
           | _,_ -> assert false
         in
          (* for side effects only *)
          iter (List.rev (Array.to_list l)) (List.rev evar_context) ;
          E.make_judge cstr jty

     | T.Rel n ->
        Typeops.judge_of_relative env n

     | T.Var id ->
        Typeops.judge_of_variable env id

     | T.Const c ->
        E.make_judge cstr (fst (Typeops.type_of_constant env c))

     | T.Ind ind ->
        E.make_judge cstr (Inductiveops.type_of_inductive env ind)

     | T.Construct cstruct ->
        E.make_judge cstr (Inductiveops.type_of_constructor env cstruct)

     | T.Case (ci,p,c,lf) ->
        let expectedtype =
         Reduction.whd_betadeltaiota env (Retyping.get_type_of env sigma c) in
        let cj = execute env sigma c (Some expectedtype) in
        let pj = execute env sigma p None in
        let (expectedtypes,_,_) =
         let indspec = Inductive.find_rectype env cj.Environ.uj_type in
          Inductive.type_case_branches env indspec pj cj.Environ.uj_val
        in
        let lfj =
         execute_array env sigma lf
          (Array.map (function x -> Some x) expectedtypes) in
        let (j,_) = Typeops.judge_of_case env ci pj cj lfj in
         j

     | T.Fix ((vn,i as vni),recdef) ->
        let (_,tys,_ as recdef') = execute_recdef env sigma recdef in
        let fix = (vni,recdef') in
        E.make_judge (T.mkFix fix) tys.(i)

     | T.CoFix (i,recdef) ->
        let (_,tys,_ as recdef') = execute_recdef env sigma recdef in
        let cofix = (i,recdef') in
        E.make_judge (T.mkCoFix cofix) tys.(i)

     | T.Sort (T.Prop c) ->
        Typeops.judge_of_prop_contents c

     | T.Sort (T.Type u) ->
(*CSC: In case of need, I refresh the universe. But exportation of the   *)
(*CSC: right universe level information is destroyed. It must be changed *)
(*CSC: again once Judicael will introduce his non-bugged algebraic       *)
(*CSC: universes.                                                        *)
(try
        fst (*FIXME*) (Typeops.judge_of_type u)
 with _ -> (* Successor of a non universe-variable universe anomaly *)
  Pp.msg_warning (Pp.str "Universe refresh performed!!!");
  fst (*FIXME*) (Typeops.judge_of_type (Universes.new_univ Names.empty_dirpath))
)

     | T.App (f,args) ->
        let expected_head =
         Reduction.whd_betadeltaiota env (Retyping.get_type_of env sigma f) in
        let j = execute env sigma f (Some expected_head) in
        let expected_args =
         let rec aux typ =
          function
             [] -> []
           | hj::restjl ->
              match T.kind_of_term (Reduction.whd_betadeltaiota env typ) with
                 T.Prod (_,c1,c2) ->
                  (Some (Reductionops.nf_beta sigma c1)) ::
                   (aux (T.subst1 hj c2) restjl)
               | _ -> assert false
         in
          Array.of_list (aux j.Environ.uj_type (Array.to_list args))
        in
        let jl = execute_array env sigma args expected_args in
        let (j,_) = Typeops.judge_of_apply env j jl in
         j

     | T.Lambda (name,c1,c2) ->
        let j = execute env sigma c1 None in
        let var = type_judgment env sigma j in
        let env1 = E.push_rel (name,None,var.E.utj_val) env in
        let expectedc2type =
         match expectedty with
            None -> None
          | Some ety ->
              match T.kind_of_term (Reduction.whd_betadeltaiota env ety) with
                 T.Prod (_,_,expected_target_type) ->
                  Some (Reductionops.nf_beta sigma expected_target_type)
               | _ -> assert false
        in
        let j' = execute env1 sigma c2 expectedc2type in
         Typeops.judge_of_abstraction env1 name var j'

     | T.Prod (name,c1,c2) ->
        let j = execute env sigma c1 None in
        let varj = type_judgment env sigma j in
        let env1 = E.push_rel (name,None,varj.E.utj_val) env in
        let j' = execute env1 sigma c2 None in
        (match type_judgment_cprop env1 sigma j' with
            Some varj' -> Typeops.judge_of_product env name varj varj'
          | None ->
             (* CProp found *)
             { Environ.uj_val = T.mkProd (name, j.Environ.uj_val, j'.Environ.uj_val);
               Environ.uj_type = T.mkConst cprop })

     | T.LetIn (name,c1,c2,c3) ->
(*CSC: What are the right expected types for the source and *)
(*CSC: target of a LetIn? None used.                        *)
        let j1 = execute env sigma c1 None in
        let j2 = execute env sigma c2 None in
        let j2 = type_judgment env sigma j2 in
        let env1 =
         E.push_rel (name,Some j1.E.uj_val,j2.E.utj_val) env
        in
         let j3 = execute env1 sigma c3 None in
          Typeops.judge_of_letin env name j1 j2 j3

     | T.Cast (c,k,t) ->
        let cj = execute env sigma c (Some (Reductionops.nf_beta sigma t)) in
        let tj = execute env sigma t None in
	let tj = type_judgment env sigma tj in
        let j, _ = Typeops.judge_of_cast env cj k tj in
	 j
    in
     let synthesized = E.j_type judgement in
     let synthesized' = Reductionops.nf_beta sigma synthesized in
      let types,res =
       match expectedty with
          None ->
           (* No expected type *)
           {synthesized = synthesized' ; expected = None}, synthesized
        | Some ty when Term.eq_constr synthesized' ty ->
           (* The expected type is synthactically equal to the    *)
           (* synthesized type. Let's forget it.                  *)
           (* Note: since eq_constr is up to casts, it is better  *)
           (* to keep the expected type, since it can bears casts *)
           (* that change the innersort to CProp                  *)
           {synthesized = ty ; expected = None}, ty
        | Some expectedty' ->
           {synthesized = synthesized' ; expected = Some expectedty'},
           expectedty'
      in
(*CSC: debugging stuff to be removed *)
if Acic.CicHash.mem subterms_to_types cstr then
 Pp.msg_warning (Pp.(++) (Pp.str "DUPLICATE INSERTION: ") (Printer.pr_lconstr cstr));
       Acic.CicHash.add subterms_to_types cstr types ;
       E.make_judge cstr res


 and execute_recdef env sigma (names,lar,vdef) =
   let length = Array.length lar in
   let larj =
    execute_array env sigma lar (Array.make length None) in
   let lara = Array.map (assumption_of_judgment env sigma) larj in
   let env1 = Environ.push_rec_types (names,lara,vdef) env in
   let expectedtypes =
    Array.map (function i -> Some (Term.lift length i)) lar
   in
   let vdefj = execute_array env1 sigma vdef expectedtypes in
   let vdefv = Array.map Environ.j_val vdefj in
   (names,lara,vdefv)

 and execute_array env sigma v expectedtypes =
   let jl =
    execute_list env sigma (Array.to_list v) (Array.to_list expectedtypes)
   in
    Array.of_list jl

 and execute_list env sigma =
  List.map2 (execute env sigma)

in
 ignore (execute env sigma cstr expectedty)
;;


==> anc/HoTT/coq-HoTT/plugins/xml/doubleTypeInference.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

type types = { synthesized : Term.types; expected : Term.types option; }

val cprop : Names.constant

val whd_betadeltaiotacprop :
  Environ.env -> Evd.evar_map -> Term.constr -> Term.constr

val double_type_of :
  Environ.env -> Evd.evar_map -> Term.constr -> Term.constr option ->
   types Acic.CicHash.t -> unit


==> anc/HoTT/coq-HoTT/plugins/xml/theoryobject.dtd <==
<?xml encoding="ISO-8859-1"?>

<!-- Copyright (C) 2000-2004, HELM Team                                -->
<!--                                                                   -->
<!-- This file is part of HELM, an Hypertextual, Electronic            -->
<!-- Library of Mathematics, developed at the Computer Science         -->
<!-- Department, University of Bologna, Italy.                         -->
<!--                                                                   -->
<!-- HELM is free software; you can redistribute it and/or             -->
<!-- modify it under the terms of the GNU General Public License       -->
<!-- as published by the Free Software Foundation; either version 2    -->
<!-- of the License, or (at your option) any later version.            -->
<!--                                                                   -->
<!-- HELM is distributed in the hope that it will be useful,           -->
<!-- but WITHOUT ANY WARRANTY; without even the implied warranty of    -->
<!-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the     -->
<!-- GNU General Public License for more details.                      -->
<!--                                                                   -->
<!-- You should have received a copy of the GNU General Public License -->
<!-- along with HELM; if not, write to the Free Software               -->
<!-- Foundation, Inc., 59 Temple Place - Suite 330, Boston,            -->
<!-- MA  02111-1307, USA.                                              -->
<!--                                                                   -->
<!-- For details, see the HELM World-Wide-Web page,                    -->
<!-- http://cs.unibo.it/helm/.                                         -->



<!-- Notice: the markup described in this DTD is meant to be embedded -->
<!-- in foreign markup (e.g. XHTML)                                   -->

<!ENTITY % theorystructure
  '(ht:AXIOM|ht:DEFINITION|ht:THEOREM|ht:VARIABLE|ht:SECTION|ht:MUTUAL)*'>

<!ELEMENT ht:SECTION (%theorystructure;)>
<!ATTLIST ht:SECTION
          uri CDATA #REQUIRED>

<!ELEMENT ht:MUTUAL (ht:DEFINITION,ht:DEFINITION+)>

<!-- Theory Items -->

<!ELEMENT ht:AXIOM (Axiom)>
<!ATTLIST ht:AXIOM
          uri CDATA #REQUIRED
          as (Axiom|Declaration) #REQUIRED>

<!ELEMENT ht:DEFINITION (Definition|InductiveDefinition)>
<!ATTLIST ht:DEFINITION
          uri CDATA #REQUIRED
          as (Definition|InteractiveDefinition|Inductive|CoInductive
             |Record) #REQUIRED>

<!ELEMENT ht:THEOREM (type)>
<!ATTLIST ht:THEOREM
          uri CDATA #REQUIRED
          as (Theorem|Lemma|Corollary|Fact|Remark) #REQUIRED>

<!ELEMENT ht:VARIABLE (Variable)>
<!ATTLIST ht:VARIABLE
          uri CDATA #REQUIRED
          as (Assumption|Hypothesis|LocalDefinition|LocalFact) #REQUIRED>


==> anc/HoTT/coq-HoTT/plugins/xml/unshare.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

exception CanNotUnshare;;

(* [unshare t] gives back a copy of t where all sharing has been removed   *)
(* Physical equality becomes meaningful on unshared terms. Hashtables that *)
(* use physical equality can now be used to associate information to evey  *)
(* node of the term.                                                       *)
let unshare ?(already_unshared = function _ -> false) t =
 let obj = Obj.repr t in
  let rec aux obj =
   if already_unshared (Obj.obj obj) then
    obj
   else
    (if Obj.is_int obj then
      obj
     else if Obj.is_block obj then
      begin
       let tag = Obj.tag obj in
        if tag < Obj.no_scan_tag then
         begin
          let size = Obj.size obj in
           let new_obj = Obj.new_block 0 size in
            Obj.set_tag new_obj tag ;
            for i = 0 to size - 1 do
             Obj.set_field new_obj i (aux (Obj.field obj i))
            done ;
            new_obj
         end
        else if tag = Obj.string_tag then
         obj
        else
         raise CanNotUnshare
      end
     else
      raise CanNotUnshare
    )
  in
   Obj.obj (aux obj)
;;


==> anc/HoTT/coq-HoTT/plugins/xml/unshare.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

exception CanNotUnshare;;

(* [unshare t] gives back a copy of t where all sharing has been removed   *)
(* Physical equality becomes meaningful on unshared terms. Hashtables that *)
(* use physical equality can now be used to associate information to evey  *)
(* node of the term.                                                       *)
val unshare: ?already_unshared:('a -> bool) -> 'a -> 'a


==> anc/HoTT/coq-HoTT/plugins/xml/xml.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(* the type token for XML cdata, empty elements and not-empty elements *)
(* Usage:                                                                *)
(*  Str cdata                                                            *)
(*  Empty (element_name, [attrname1, value1 ; ... ; attrnamen, valuen]   *)
(*  NEmpty (element_name, [attrname1, value2 ; ... ; attrnamen, valuen], *)
(*          content                                                      *)
type token = Str of string
           | Empty of string * (string * string) list
	   | NEmpty of string * (string * string) list * token Stream.t
;;

(* currified versions of the constructors make the code more readable *)
let xml_empty name attrs = [< 'Empty(name,attrs) >]
let xml_nempty name attrs content = [< 'NEmpty(name,attrs,content) >]
let xml_cdata str = [< 'Str str >]

(* Usage:                                                                   *)
(*  pp tokens None     pretty prints the output on stdout                   *)
(*  pp tokens (Some filename) pretty prints the output on the file filename *)
let pp_ch strm channel =
 let rec pp_r m =
  parser
    [< 'Str a ; s >] ->
      print_spaces m ;
      fprint_string (a ^ "\n") ;
      pp_r m s
  | [< 'Empty(n,l) ; s >] ->
      print_spaces m ;
      fprint_string ("<" ^ n) ;
      List.iter (function (n,v) -> fprint_string (" " ^ n ^ "=\"" ^ v ^ "\"")) l;
      fprint_string "/>\n" ;
      pp_r m s
  | [< 'NEmpty(n,l,c) ; s >] ->
      print_spaces m ;
      fprint_string ("<" ^ n) ;
      List.iter (function (n,v) -> fprint_string (" " ^ n ^ "=\"" ^ v ^ "\"")) l;
      fprint_string ">\n" ;
      pp_r (m+1) c ;
      print_spaces m ;
      fprint_string ("</" ^ n ^ ">\n") ;
      pp_r m s
  | [< >] -> ()
 and print_spaces m =
  for _i = 1 to m do fprint_string "  " done
 and fprint_string str =
  output_string channel str
 in
  pp_r 0 strm
;;


let pp strm fn =
  match fn with
     Some filename ->
      let filename = filename ^ ".xml" in
      let ch = open_out filename in
       pp_ch strm ch;
       close_out ch ;
       print_string ("\nWriting on file \"" ^ filename ^ "\" was successful\n");
       flush stdout
   | None ->
       pp_ch strm stdout
;;



==> anc/HoTT/coq-HoTT/plugins/xml/xml.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(* Tokens for XML cdata, empty elements and not-empty elements           *)
(* Usage:                                                                *)
(*  Str cdata                                                            *)
(*  Empty (element_name, [attrname1, value1 ; ... ; attrnamen, valuen]   *)
(*  NEmpty (element_name, [attrname1, value2 ; ... ; attrnamen, valuen], *)
(*          content                                                      *)
type token =
  | Str of string
  | Empty of string * (string * string) list
  | NEmpty of string * (string * string) list * token Stream.t

(* currified versions of the token constructors make the code more readable *)
val xml_empty : string -> (string * string) list -> token Stream.t
val xml_nempty :
  string -> (string * string) list -> token Stream.t -> token Stream.t
val xml_cdata : string -> token Stream.t

val pp_ch : token Stream.t -> out_channel -> unit

(* The pretty printer for streams of token                                  *)
(* Usage:                                                                   *)
(*  pp tokens None     pretty prints the output on stdout                   *)
(*  pp tokens (Some filename) pretty prints the output on the file filename *)
val pp : token Stream.t -> string option -> unit


==> anc/HoTT/coq-HoTT/plugins/xml/xml_plugin.mllib <==
Unshare
Xml
Acic
DoubleTypeInference
Cic2acic
Acic2Xml
Xmlcommand
Xmlentries
Cic2Xml
Xml_plugin_mod


==> anc/HoTT/coq-HoTT/plugins/xml/xmlcommand.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(* CONFIGURATION PARAMETERS *)

let verbose = ref false;;

(* UTILITY FUNCTIONS *)

let print_if_verbose s = if !verbose then print_string s;;

open Decl_kinds

(* filter_params pvars hyps *)
(* filters out from pvars (which is a list of lists) all the variables *)
(* that does not belong to hyps (which is a simple list)               *)
(* It returns a list of couples relative section path -- list of       *)
(* variable names.                                                     *)
let filter_params pvars hyps =
 let rec aux ids =
  function
     [] -> []
   | (id,he)::tl ->
      let ids' = id::ids in
      let ids'' =
       "cic:/" ^
        String.concat "/" (List.rev_map Names.Id.to_string ids') in
      let he' =
       ids'', List.rev (List.filter (function x -> List.mem x hyps) he) in
      let tl' = aux ids' tl in
       match he' with
          _,[] -> tl'
        | _,_  -> he'::tl'
 in
  let cwd = Lib.cwd () in
  let cwdsp = Libnames.make_path cwd (Names.Id.of_string "dummy") in
  let modulepath = Cic2acic.get_module_path_of_full_path cwdsp in
   aux (Names.DirPath.repr modulepath) (List.rev pvars)
;;

(* The computation is very inefficient, but we can't do anything *)
(* better unless this function is reimplemented in the Declare   *)
(* module.                                                       *)
let search_variables () =
 let module N = Names in
  let cwd = Lib.cwd () in
  let cwdsp = Libnames.make_path cwd (Names.Id.of_string "dummy") in
  let modulepath = Cic2acic.get_module_path_of_full_path cwdsp in
   let rec aux =
    function
       [] -> []
     | he::tl as modules ->
        let one_section_variables =
         let dirpath = N.DirPath.make (modules @ N.DirPath.repr modulepath) in
          let t = List.map N.Id.to_string (Decls.last_section_hyps dirpath) in
           [he,t]
        in
         one_section_variables @ aux tl
   in
    aux
     (Cic2acic.remove_module_dirpath_from_dirpath
       ~basedir:modulepath cwd)
;;

(* FUNCTIONS TO PRINT A SINGLE OBJECT OF COQ *)

let rec join_dirs cwd =
 function
    []  -> cwd
  | he::tail ->
      (try
        Unix.mkdir cwd 0o775
       with e when Errors.noncritical e -> () (* ignore the errors on mkdir *)
      ) ;
     let newcwd = cwd ^ "/" ^ he in
      join_dirs newcwd tail
;;

let filename_of_path xml_library_root tag =
 let module N = Names in
  match xml_library_root with
     None -> None  (* stdout *)
   | Some xml_library_root' ->
      let tokens = Cic2acic.token_list_of_kernel_name tag in
       Some (join_dirs xml_library_root' tokens)
;;

let body_filename_of_filename =
 function
    Some f -> Some (f ^ ".body")
  | None   -> None
;;

let types_filename_of_filename =
 function
    Some f -> Some (f ^ ".types")
  | None   -> None
;;

let theory_filename xml_library_root =
 let module N = Names in
  match xml_library_root with
    None -> None  (* stdout *)
  | Some xml_library_root' ->
     let toks = List.map N.Id.to_string (N.DirPath.repr (Lib.library_dp ())) in
     (* theory from A/B/C/F.v goes into A/B/C/F.theory *)
     let alltoks = List.rev toks in
       Some (join_dirs xml_library_root' alltoks ^ ".theory")

let print_object uri obj sigma filename =
 (* function to pretty print and compress an XML file *)
(*CSC: Unix.system "gzip ..." is an horrible non-portable solution. *)
 let pp xml filename =
  Xml.pp xml filename ;
  match filename with
     None -> ()
   | Some fn ->
      let fn' =
       let rec escape s n =
        try
         let p = String.index_from s n '\'' in
          String.sub s n (p - n) ^ "\\'" ^ escape s (p+1)
        with Not_found -> String.sub s n (String.length s - n)
       in
        escape fn 0
      in
       ignore (Unix.system ("gzip " ^ fn' ^ ".xml"))
 in
  let (annobj,_,constr_to_ids,_,ids_to_inner_sorts,ids_to_inner_types,_,_) =
   Cic2acic.acic_object_of_cic_object sigma obj in
  let (xml, xml') = Acic2Xml.print_object uri ids_to_inner_sorts annobj in
  let xmltypes =
   Acic2Xml.print_inner_types uri ids_to_inner_sorts ids_to_inner_types in
  pp xml filename ;
  begin
   match xml' with
      None -> ()
    | Some xml' -> pp xml' (body_filename_of_filename filename)
  end ;
  pp xmltypes (types_filename_of_filename filename)
;;

let string_list_of_named_context_list =
 List.map
  (function (n,_,_) -> Names.Id.to_string n)
;;

(* Function to collect the variables that occur in a term. *)
(* Used only for variables (since for constants and mutual *)
(* inductive types this information is already available.  *)
let find_hyps t =
 let module T = Term in
  let rec aux l t =
   match T.kind_of_term t with
      T.Var id when not (List.mem id l) ->
       let (_,bo,ty) = Global.lookup_named id in
        let boids =
         match bo with
            Some bo' -> aux l bo'
          | None -> l
        in
         id::(aux boids ty)
    | T.Var _
    | T.Rel _
    | T.Meta _
    | T.Evar _
    | T.Sort _ -> l
    | T.Cast (te,_, ty) -> aux (aux l te) ty
    | T.Prod (_,s,t) -> aux (aux l s) t
    | T.Lambda (_,s,t) -> aux (aux l s) t
    | T.LetIn (_,s,_,t) -> aux (aux l s) t
    | T.App (he,tl) -> Array.fold_left (fun i x -> aux i x) (aux l he) tl
    | T.Const (con,_) ->
       let hyps = (Global.lookup_constant con).Declarations.const_hyps in
        map_and_filter l hyps @ l
    | T.Ind (ind,_)
    | T.Construct ((ind,_),_) ->
       let hyps = (fst (Global.lookup_inductive ind)).Declarations.mind_hyps in
        map_and_filter l hyps @ l
    | T.Case (_,t1,t2,b) ->
       Array.fold_left (fun i x -> aux i x) (aux (aux l t1) t2) b
    | T.Fix (_,(_,tys,bodies))
    | T.CoFix (_,(_,tys,bodies)) ->
       let r = Array.fold_left (fun i x -> aux i x) l tys in
        Array.fold_left (fun i x -> aux i x) r bodies
  and map_and_filter l =
   function
      [] -> []
    | (n,_,_)::tl when not (List.mem n l) -> n::(map_and_filter l tl)
    | _::tl -> map_and_filter l tl
  in
   aux [] t
;;

(* Functions to construct an object *)

let mk_variable_obj id body typ =
 let hyps,unsharedbody =
  match body with
     None -> [],None
   | Some bo -> find_hyps bo, Some (Unshare.unshare bo)
 in
  let hyps' = find_hyps typ @ hyps in
  let hyps'' = List.map Names.Id.to_string hyps' in
  let variables = search_variables () in
  let params = filter_params variables hyps'' in
   Acic.Variable
    (Names.Id.to_string id, unsharedbody, Unshare.unshare typ, params)
;;


let mk_constant_obj id bo ty variables hyps =
 let hyps = string_list_of_named_context_list hyps in
 let ty = Unshare.unshare ty in
 let params = filter_params variables hyps in
  match bo with
     None ->
      Acic.Constant (Names.Id.to_string id,None,ty,params)
   | Some c ->
      Acic.Constant
       (Names.Id.to_string id, Some (Unshare.unshare c), ty,params)
;;

let mk_inductive_obj sp mib packs variables nparams hyps finite =
  let hyps = string_list_of_named_context_list hyps in
  let params = filter_params variables hyps in
(*  let nparams = extract_nparams packs in *)
   let tys =
    let tyno = ref (Array.length packs) in
    Array.fold_right
     (fun p i ->
       decr tyno ;
       let {Declarations.mind_consnames=consnames ;
            Declarations.mind_typename=typename } = p
       in
        let arity = Inductive.type_of_inductive (Global.env()) ((mib,p),Univ.Instance.empty)(*FIXME*) in
        let lc = Inductiveops.arities_of_constructors (Global.env ()) ((sp,!tyno),Univ.Instance.empty)(*FIXME*) in
        let cons =
         (Array.fold_right (fun (name,lc) i -> (name,lc)::i)
          (Array.mapi
           (fun j x ->(x,Unshare.unshare lc.(j))) consnames)
          []
         )
        in
         (typename,finite,Unshare.unshare arity,cons)::i
     ) packs []
   in
    Acic.InductiveDefinition (tys,params,nparams)
;;

(* The current channel for .theory files *)
let theory_buffer = Buffer.create 4000;;

let theory_output_string ?(do_not_quote = false) s =
  (* prepare for coqdoc post-processing *)
  let s = if do_not_quote then s else "(** #"^s^"\n#*)\n" in
  print_if_verbose s;
   Buffer.add_string theory_buffer s
;;

let kind_of_inductive isrecord kn =
 "DEFINITION",
 if (fst (Global.lookup_inductive (kn,0))).Declarations.mind_finite
 then begin 
   match isrecord with 
   | Declare.KernelSilent -> "Record"
   | _ -> "Inductive"
 end
 else "CoInductive"
;;

let kind_of_variable id =
  match Decls.variable_kind id with
    | IsAssumption Definitional -> "VARIABLE","Assumption"
    | IsAssumption Logical -> "VARIABLE","Hypothesis"
    | IsAssumption Conjectural -> "VARIABLE","Conjecture"
    | IsDefinition Definition -> "VARIABLE","LocalDefinition"
    | IsProof _ -> "VARIABLE","LocalFact"
    | _ -> Errors.anomaly (Pp.str "Unsupported variable kind")
;;

let kind_of_constant kn =
  match Decls.constant_kind kn with
    | IsAssumption Definitional -> "AXIOM","Declaration"
    | IsAssumption Logical -> "AXIOM","Axiom"
    | IsAssumption Conjectural ->
        Pp.msg_warning (Pp.str "Conjecture not supported in dtd (used Declaration instead)");
        "AXIOM","Declaration"
    | IsDefinition Definition -> "DEFINITION","Definition"
    | IsDefinition Example ->
        Pp.msg_warning (Pp.str "Example not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition Coercion ->
        Pp.msg_warning (Pp.str "Coercion not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition SubClass ->
        Pp.msg_warning (Pp.str "SubClass not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition CanonicalStructure ->
        Pp.msg_warning (Pp.str "CanonicalStructure not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition Fixpoint ->
        Pp.msg_warning (Pp.str "Fixpoint not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition CoFixpoint ->
        Pp.msg_warning (Pp.str "CoFixpoint not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition Scheme ->
        Pp.msg_warning (Pp.str "Scheme not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition StructureComponent ->
        Pp.msg_warning (Pp.str "StructureComponent not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition IdentityCoercion ->
        Pp.msg_warning (Pp.str "IdentityCoercion not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition Instance ->
        Pp.msg_warning (Pp.str "Instance not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsDefinition Method ->
        Pp.msg_warning (Pp.str "Method not supported in dtd (used Definition instead)");
        "DEFINITION","Definition"
    | IsProof (Theorem|Lemma|Corollary|Fact|Remark as thm) ->
        "THEOREM",Kindops.string_of_theorem_kind thm
    | IsProof _ ->
        Pp.msg_warning (Pp.str "Unsupported theorem kind (used Theorem instead)");
        "THEOREM",Kindops.string_of_theorem_kind Theorem
;;

let kind_of_global r =
  let module Gn = Globnames in
  match r with
  | Gn.IndRef kn | Gn.ConstructRef (kn,_) ->
      let isrecord =
	try let _ = Recordops.lookup_projections kn in Declare.KernelSilent
        with Not_found -> Declare.KernelVerbose in
      kind_of_inductive isrecord (fst kn)
  | Gn.VarRef id -> kind_of_variable id
  | Gn.ConstRef kn -> kind_of_constant kn
;;

let print_object_kind uri (xmltag,variation) =
  let s =
    Printf.sprintf "<ht:%s uri=\"%s\" as=\"%s\"/>\n" xmltag uri variation
  in
  theory_output_string s
;;

(* print id dest                                                          *)
(*  where sp   is the qualified identifier (section path) of a            *)
(*             definition/theorem, variable or inductive definition       *)
(*  and   dest is either None (for stdout) or (Some filename)             *)
(* pretty prints via Xml.pp the object whose identifier is id on dest     *)
(* Note: it is printed only (and directly) the most cooked available      *)
(*       form of the definition (all the parameters are                   *)
(*       lambda-abstracted, but the object can still refer to variables)  *)
let print internal glob_ref kind xml_library_root =
 let module D = Declareops in
 let module De = Declare in
 let module G = Global in
 let module N = Names in
 let module Nt = Nametab in
 let module T = Term in
 let module X = Xml in
 let module Gn = Globnames in
  (* Variables are the identifiers of the variables in scope *)
  let variables = search_variables () in
  let tag,obj =
   match glob_ref with
      Gn.VarRef id ->
       (* this kn is fake since it is not provided by Coq *)
       let kn =
        let (mod_path,dir_path) = Lib.current_prefix () in
        N.make_kn mod_path dir_path (N.Label.of_id id)
       in
       let (_,body,typ) = G.lookup_named id in
        Cic2acic.Variable kn,mk_variable_obj id body typ
    | Gn.ConstRef kn ->
       let id = N.Label.to_id (N.con_label kn) in
       let cb = G.lookup_constant kn in
       let val0 = D.body_of_constant cb in
       let typ = cb.Declarations.const_type in
       let hyps = cb.Declarations.const_hyps in
       let typ = (* Typeops.type_of_constant_type (Global.env()) *) typ in
        Cic2acic.Constant kn,mk_constant_obj id val0 typ variables hyps
    | Gn.IndRef (kn,_) ->
       let mib = G.lookup_mind kn in
       let {Declarations.mind_nparams=nparams;
	    Declarations.mind_packets=packs ;
            Declarations.mind_hyps=hyps;
            Declarations.mind_finite=finite} = mib in
          Cic2acic.Inductive kn,mk_inductive_obj kn mib packs variables nparams hyps finite
    | Gn.ConstructRef _ ->
       Errors.error ("a single constructor cannot be printed in XML")
  in
  let fn = filename_of_path xml_library_root tag in
  let uri = Cic2acic.uri_of_kernel_name tag in
  (match internal with
    | Declare.KernelSilent -> ()
    | _ -> print_object_kind uri kind);
   print_object uri obj Evd.empty fn
;;

let print_ref qid fn =
  let ref = Nametab.global qid in
  print Declare.UserVerbose ref (kind_of_global ref) fn

(* show dest                                                  *)
(*  where dest is either None (for stdout) or (Some filename) *)
(* pretty prints via Xml.pp the proof in progress on dest     *)
let show_pftreestate internal fn (kind,pftst) id =
 if true then
   Errors.anomaly (Pp.str "Xmlcommand.show_pftreestate is not supported in this version.")

let show fn =
 let pftst = Pfedit.get_pftreestate () in
 let (id,kind,_,_) = Pfedit.current_proof_statement () in
  show_pftreestate false fn (kind,pftst) id
;;


(* Let's register the callbacks *)
let xml_library_root =
  try
   Some (Sys.getenv "COQ_XML_LIBRARY_ROOT")
  with Not_found -> None
;;

let proof_to_export = ref None (* holds the proof-tree to export *)
;;

let _ =
  Pfedit.set_xml_cook_proof
   (function pftreestate -> proof_to_export := Some pftreestate)
;;

let _ =
  Declare.set_xml_declare_variable
   (function (sp,kn) ->
     let id = Libnames.basename sp in
     print Declare.UserVerbose (Globnames.VarRef id) (kind_of_variable id) xml_library_root ;
     proof_to_export := None)
;;

let _ =
  Declare.set_xml_declare_constant
   (function (internal,kn) ->
     match !proof_to_export with
        None ->
          print internal (Globnames.ConstRef kn) (kind_of_constant kn)
	    xml_library_root
      | Some pftreestate ->
         (* It is a proof. Let's export it starting from the proof-tree *)
         (* I saved in the Pfedit.set_xml_cook_proof callback.          *)
        let fn = filename_of_path xml_library_root (Cic2acic.Constant kn) in
         show_pftreestate internal fn pftreestate
	  (Names.Label.to_id (Names.con_label kn)) ;
         proof_to_export := None)
;;

let _ =
  Declare.set_xml_declare_inductive
   (function (isrecord,(sp,kn)) ->
      print Declare.UserVerbose (Globnames.IndRef (Names.mind_of_kn kn,0))
        (kind_of_inductive isrecord (Names.mind_of_kn kn))
        xml_library_root)
;;

let _ =
  Vernac.set_xml_start_library
   (function () ->
     Buffer.reset theory_buffer;
     theory_output_string "<?xml version=\"1.0\" encoding=\"latin1\"?>\n";
     theory_output_string ("<!DOCTYPE html [\n" ^
      "<!ENTITY % xhtml-lat1.ent    SYSTEM \"http://helm.cs.unibo.it/dtd/xhtml-lat1.ent\">\n" ^
      "<!ENTITY % xhtml-special.ent SYSTEM \"http://helm.cs.unibo.it/dtd/xhtml-special.ent\">\n" ^
      "<!ENTITY % xhtml-symbol.ent  SYSTEM \"http://helm.cs.unibo.it/dtd/xhtml-symbol.ent\">\n\n" ^
      "%xhtml-lat1.ent;\n" ^
      "%xhtml-special.ent;\n" ^
      "%xhtml-symbol.ent;\n" ^
      "]>\n\n");
     theory_output_string "<html xmlns=\"http://www.w3.org/1999/xhtml\" xmlns:ht=\"http://www.cs.unibo.it/helm/namespaces/helm-theory\" xmlns:helm=\"http://www.cs.unibo.it/helm\">\n";
     theory_output_string "<head></head>\n<body>\n")
;;

let _ =
  Vernac.set_xml_end_library
   (function () ->
      theory_output_string "</body>\n</html>\n";
      let ofn = theory_filename xml_library_root in
       begin
        match ofn with
           None ->
             Buffer.output_buffer stdout theory_buffer ;
         | Some fn ->
             let ch = open_out (fn ^ ".v") in
             Buffer.output_buffer ch theory_buffer ;
             close_out ch;
             (* dummy glob file *)
             let ch = open_out (fn ^ ".glob") in
             close_out ch
       end ;
       Option.iter
	(fun fn ->
	  let coqdoc = Filename.concat Envars.coqbin ("coqdoc" ^ Coq_config.exec_extension) in
	  let options = " --html -s --body-only --no-index --latin1 --raw-comments" in
          let command cmd =
           if Sys.command cmd <> 0 then
            Errors.anomaly (Pp.str ("Error executing \"" ^ cmd ^ "\""))
          in
           command (coqdoc^options^" -o "^fn^".xml "^fn^".v");
           command ("rm "^fn^".v "^fn^".glob");
           print_string("\nWriting on file \"" ^ fn ^ ".xml\" was successful\n"))
       ofn)
;;

let _ = Lexer.set_xml_output_comment (theory_output_string ~do_not_quote:true) ;;

let uri_of_dirpath dir =
  "/" ^ String.concat "/"
    (List.rev_map Names.Id.to_string (Names.DirPath.repr dir))
;;

let _ =
  Lib.set_xml_open_section
    (fun _ ->
      let s = "cic:" ^ uri_of_dirpath (Lib.cwd ()) in
      theory_output_string ("<ht:SECTION uri=\""^s^"\">"))
;;

let _ =
  Lib.set_xml_close_section
    (fun _ -> theory_output_string "</ht:SECTION>")
;;

let _ =
  Library.set_xml_require
    (fun d -> theory_output_string
      (Printf.sprintf "<b>Require</b> <a helm:helm_link=\"href\" href=\"theory:%s.theory\">%s</a>.<br/>"
       (uri_of_dirpath d) (Names.DirPath.to_string d)))
;;


==> anc/HoTT/coq-HoTT/plugins/xml/xmlcommand.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(* print_global qid fn                                                    *)
(*  where qid  is a long name denoting a definition/theorem or            *)
(*             an inductive definition                                    *)
(*  and   dest is either None (for stdout) or (Some filename)             *)
(* pretty prints via Xml.pp the object whose name is ref on dest          *)
(* Note: it is printed only (and directly) the most discharged available  *)
(*       form of the definition (all the parameters are                   *)
(*       lambda-abstracted, but the object can still refer to variables)  *)
val print_ref : Libnames.reference -> string option -> unit

(* show dest                                                  *)
(*  where dest is either None (for stdout) or (Some filename) *)
(* pretty prints via Xml.pp the proof in progress on dest     *)
val show : string option -> unit


==> anc/HoTT/coq-HoTT/plugins/xml/xmlentries.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *   The HELM Project         /   The EU MoWGLI Project       *)
(*         *   University of Bologna                                    *)
(************************************************************************)
(*          This file is distributed under the terms of the             *)
(*           GNU Lesser General Public License Version 2.1              *)
(*                                                                      *)
(*                 Copyright (C) 2000-2004, HELM Team.                  *)
(*                       http://helm.cs.unibo.it                        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp

(* File name *)

VERNAC ARGUMENT EXTEND filename
| [ "File" string(fn) ] -> [ Some fn ]
| [ ] -> [ None ]
END

(* Print XML and Show XML *)

VERNAC COMMAND EXTEND Xml
| [ "Print" "XML" filename(fn) global(qid) ] -> [ Xmlcommand.print_ref qid fn ]

| [ "Show" "XML" filename(fn) "Proof" ] -> [ Xmlcommand.show fn ]
END


==> anc/HoTT/coq-HoTT/pretyping/arguments_renaming.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Globnames
open Term
open Environ
open Util
open Libobject
(*i*)

let empty_name_table = (Refmap.empty : Name.t list list Refmap.t)
let name_table = ref empty_name_table

let _ =
  Summary.declare_summary "rename-arguments"
    { Summary.freeze_function = (fun () -> !name_table);
      Summary.unfreeze_function = (fun r -> name_table := r);
      Summary.init_function = (fun () -> name_table := empty_name_table) }

type req =
  | ReqLocal
  | ReqGlobal of global_reference * Name.t list list

let load_rename_args _ (_, (_, (r, names))) =
  name_table := Refmap.add r names !name_table

let cache_rename_args o = load_rename_args 1 o

let classify_rename_args = function
  | ReqLocal, _ -> Dispose
  | ReqGlobal _, _ as o -> Substitute o

let subst_rename_args (subst, (_, (r, names as orig))) = 
  ReqLocal,
  let r' = fst (subst_global subst r) in 
  if r==r' then orig else (r', names)

let section_segment_of_reference = function
  | ConstRef con -> Lib.section_segment_of_constant con
  | IndRef (kn,_) | ConstructRef ((kn,_),_) ->
      Lib.section_segment_of_mutual_inductive kn
  | _ -> [], Univ.Context.empty

let discharge_rename_args = function
  | _, (ReqGlobal (c, names), _) ->
     let c' = pop_global_reference c in
     let vars,_ = section_segment_of_reference c in
     let var_names = List.map (fun (id, _,_,_) -> Name id) vars in
     let names' = List.map (fun l -> var_names @ l) names in
     Some (ReqGlobal (c', names), (c', names'))
  | _ -> None

let rebuild_rename_args x = x

let inRenameArgs = declare_object { (default_object "RENAME-ARGUMENTS" ) with
  load_function = load_rename_args;
  cache_function = cache_rename_args;
  classify_function = classify_rename_args;
  subst_function = subst_rename_args;
  discharge_function = discharge_rename_args;
  rebuild_function = rebuild_rename_args;
}

let rename_arguments local r names =
  let req = if local then ReqLocal else ReqGlobal (r, names) in
  Lib.add_anonymous_leaf (inRenameArgs (req, (r, names)))       

let arguments_names r = Refmap.find r !name_table

let rec rename_prod c = function 
  | [] -> c
  | (Name _ as n) :: tl -> 
      (match kind_of_type c with
      | ProdType (_, s, t) -> mkProd (n, s, rename_prod t tl)
      | _ -> c)
  | _ :: tl -> 
      match kind_of_type c with
      | ProdType (n, s, t) -> mkProd (n, s, rename_prod t tl)
      | _ -> c
        
let rename_type ty ref =
  try rename_prod ty (List.hd (arguments_names ref))
  with Not_found -> ty

let rename_type_of_constant env c =
  let ty = Typeops.type_of_constant_in env c in
  rename_type ty (ConstRef (fst c))

let rename_type_of_inductive env ind =
  let ty = Inductiveops.type_of_inductive env ind in
  rename_type ty (IndRef (fst ind))

let rename_type_of_constructor env cstruct =
  let ty = Inductiveops.type_of_constructor env cstruct in
  rename_type ty (ConstructRef (fst cstruct))

let rename_typing env c =
  let j,u = Typeops.typing env c in
  let j' =
    match kind_of_term c with
    | Const (c,u) -> { j with uj_type = rename_type j.uj_type (ConstRef c) }
    | Ind (i,u) -> { j with uj_type = rename_type j.uj_type (IndRef i) }
    | Construct (k,u) -> { j with uj_type = rename_type j.uj_type (ConstructRef k) }
    | _ -> j
  in j',u



==> anc/HoTT/coq-HoTT/pretyping/arguments_renaming.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Environ
open Term

val rename_arguments : bool -> global_reference -> Name.t list list -> unit

(** [Not_found] is raised is no names are defined for [r] *)
val arguments_names : global_reference -> Name.t list list

val rename_type_of_constant : env -> pconstant -> types
val rename_type_of_inductive : env -> pinductive -> types
val rename_type_of_constructor : env -> pconstructor -> types
val rename_typing : env -> constr -> unsafe_judgment Univ.in_universe_context_set


==> anc/HoTT/coq-HoTT/pretyping/cases.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Namegen
open Declarations
open Inductiveops
open Environ
open Reductionops
open Type_errors
open Glob_term
open Glob_ops
open Retyping
open Pretype_errors
open Evarutil
open Evarsolve
open Evarconv
open Evd

(* Pattern-matching errors *)

type pattern_matching_error =
  | BadPattern of constructor * constr
  | BadConstructor of constructor * inductive
  | WrongNumargConstructor of constructor * int
  | WrongNumargInductive of inductive * int
  | WrongPredicateArity of constr * constr * constr
  | NeedsInversion of constr * constr
  | UnusedClause of cases_pattern list
  | NonExhaustive of cases_pattern list
  | CannotInferPredicate of (constr * types) array

exception PatternMatchingError of env * pattern_matching_error

let raise_pattern_matching_error (loc,ctx,te) =
  Loc.raise loc (PatternMatchingError(ctx,te))

let error_bad_pattern_loc loc cstr ind =
  raise_pattern_matching_error (loc, Global.env(), BadPattern (cstr,ind))

let error_bad_constructor_loc loc cstr ind =
  raise_pattern_matching_error (loc, Global.env(), BadConstructor (cstr,ind))

let error_wrong_numarg_constructor_loc loc env c n =
  raise_pattern_matching_error (loc, env, WrongNumargConstructor(c,n))

let error_wrong_numarg_inductive_loc loc env c n =
  raise_pattern_matching_error (loc, env, WrongNumargInductive(c,n))

let error_wrong_predicate_arity_loc loc env c n1 n2 =
  raise_pattern_matching_error (loc, env, WrongPredicateArity (c,n1,n2))

let error_needs_inversion env x t =
  raise (PatternMatchingError (env, NeedsInversion (x,t)))

let rec list_try_compile f = function
  | [a] -> f a
  | [] -> anomaly (str "try_find_f")
  | h::t ->
      try f h
      with UserError _ | TypeError _ | PretypeError _ | PatternMatchingError _ ->
	    list_try_compile f t

let force_name =
  let nx = Name (Id.of_string "x") in function Anonymous -> nx | na -> na

(************************************************************************)
(*            Pattern-matching compilation (Cases)                      *)
(************************************************************************)

(************************************************************************)
(* Configuration, errors and warnings *)

open Pp

let msg_may_need_inversion () =
  strbrk "Found a matching with no clauses on a term unknown to have an empty inductive type."

(* Utils *)
let make_anonymous_patvars n =
  List.make n (PatVar (Loc.ghost,Anonymous))

(* We have x1:t1...xn:tn,xi':ti,y1..yk |- c and re-generalize
   over xi:ti to get x1:t1...xn:tn,xi':ti,y1..yk |- c[xi:=xi'] *)

let relocate_rel n1 n2 k j = if Int.equal j (n1 + k) then n2+k else j

let rec relocate_index n1 n2 k t = match kind_of_term t with
  | Rel j when Int.equal j (n1 + k) -> mkRel (n2+k)
  | Rel j when j < n1+k -> t
  | Rel j when j > n1+k -> t
  | _ -> map_constr_with_binders succ (relocate_index n1 n2) k t

(**********************************************************************)
(* Structures used in compiling pattern-matching *)

type 'a rhs =
    { rhs_env    : env;
      rhs_vars   : Id.t list;
      avoid_ids  : Id.t list;
      it         : 'a option}

type 'a equation =
    { patterns     : cases_pattern list;
      rhs          : 'a rhs;
      alias_stack  : Name.t list;
      eqn_loc      : Loc.t;
      used         : bool ref }

type 'a matrix = 'a equation list

(* 1st argument of IsInd is the original ind before extracting the summary *)
type tomatch_type =
  | IsInd of types * inductive_type * Name.t list
  | NotInd of constr option * types

type tomatch_status =
  | Pushed of ((constr * tomatch_type) * int list * Name.t)
  | Alias of (Name.t * constr * (constr * types))
  | NonDepAlias
  | Abstract of int * rel_declaration

type tomatch_stack = tomatch_status list

(* We keep a constr for aliases and a cases_pattern for error message *)

type pattern_history =
  | Top
  | MakeConstructor of constructor * pattern_continuation

and pattern_continuation =
  | Continuation of int * cases_pattern list * pattern_history
  | Result of cases_pattern list

let start_history n = Continuation (n, [], Top)

let feed_history arg = function
  | Continuation (n, l, h) when n>=1 ->
      Continuation (n-1, arg :: l, h)
  | Continuation (n, _, _) ->
      anomaly (str "Bad number of expected remaining patterns: " ++ int n)
  | Result _ ->
      anomaly (Pp.str "Exhausted pattern history")

(* This is for non exhaustive error message *)

let rec glob_pattern_of_partial_history args2 = function
  | Continuation (n, args1, h) ->
      let args3 = make_anonymous_patvars (n - (List.length args2)) in
      build_glob_pattern (List.rev_append args1 (args2@args3)) h
  | Result pl -> pl

and build_glob_pattern args = function
  | Top -> args
  | MakeConstructor (pci, rh) ->
      glob_pattern_of_partial_history
	[PatCstr (Loc.ghost, pci, args, Anonymous)] rh

let complete_history = glob_pattern_of_partial_history []

(* This is to build glued pattern-matching history and alias bodies *)

let pop_history_pattern = function
  | Continuation (0, l, Top) ->
      Result (List.rev l)
  | Continuation (0, l, MakeConstructor (pci, rh)) ->
      feed_history (PatCstr (Loc.ghost,pci,List.rev l,Anonymous)) rh
  | _ ->
      anomaly (Pp.str "Constructor not yet filled with its arguments")

let pop_history h =
  feed_history (PatVar (Loc.ghost, Anonymous)) h

(* Builds a continuation expecting [n] arguments and building [ci] applied
   to this [n] arguments *)

let push_history_pattern n pci cont =
  Continuation (n, [], MakeConstructor (pci, cont))

(* A pattern-matching problem has the following form:

   env, evd |- match terms_to_tomatch return pred with mat end

  where terms_to_match is some sequence of "instructions" (t1 ... tp)

  and mat is some matrix

   (p11 ... p1n -> rhs1)
   (    ...            )
   (pm1 ... pmn -> rhsm)

  Terms to match: there are 3 kinds of instructions

  - "Pushed" terms to match are typed in [env]; these are usually just
    Rel(n) except for the initial terms given by user; in Pushed ((c,tm),deps,na),
    [c] is the reference to the term (which is a Rel or an initial term), [tm] is
    its type (telling whether we know if it is an inductive type or not),
    [deps] is the list of terms to abstract before matching on [c] (these are
    rels too)
  - "Abstract" instructions mean that an abstraction has to be inserted in the
    current branch to build (this means a pattern has been detected dependent
    in another one and a generalization is necessary to ensure well-typing)
    Abstract instructions extend the [env] in which the other instructions
    are typed
  - "Alias" instructions mean an alias has to be inserted (this alias
    is usually removed at the end, except when its type is not the
    same as the type of the matched term from which it comes -
    typically because the inductive types are "real" parameters)
  - "NonDepAlias" instructions mean the completion of a matching over
    a term to match as for Alias but without inserting this alias
    because there is no dependency in it

  Right-hand sides:

  They consist of a raw term to type in an environment specific to the
  clause they belong to: the names of declarations are those of the
  variables present in the patterns. Therefore, they come with their
  own [rhs_env] (actually it is the same as [env] except for the names
  of variables).

*)

type 'a pattern_matching_problem =
    { env       : env;
      evdref    : evar_map ref;
      pred      : constr;
      tomatch   : tomatch_stack;
      history   : pattern_continuation;
      mat       : 'a matrix;
      caseloc   : Loc.t;
      casestyle : case_style;
      typing_function: type_constraint -> env -> evar_map ref -> 'a option -> unsafe_judgment }

(*--------------------------------------------------------------------------*
 * A few functions to infer the inductive type from the patterns instead of *
 * checking that the patterns correspond to the ind. type of the            *
 * destructurated object. Allows type inference of examples like            *
 *  match n with O => true | _ => false end                                 *
 *  match x in I with C => true | _ => false end                            *
 *--------------------------------------------------------------------------*)

(* Computing the inductive type from the matrix of patterns *)

(* We use the "in I" clause to coerce the terms to match and otherwise
   use the constructor to know in which type is the matching problem

   Note that insertion of coercions inside nested patterns is done
   each time the matrix is expanded *)

let rec find_row_ind = function
    [] -> None
  | PatVar _ :: l -> find_row_ind l
  | PatCstr(loc,c,_,_) :: _ -> Some (loc,c)

let inductive_template evdref env tmloc ind =
  let indu = evd_comb1 (Evd.fresh_inductive_instance env) evdref ind in
  let arsign = get_full_arity_sign env indu in
  let hole_source = match tmloc with
    | Some loc -> fun i -> (loc, Evar_kinds.TomatchTypeParameter (ind,i))
    | None -> fun _ -> (Loc.ghost, Evar_kinds.InternalHole) in
   let (_,evarl,_) =
    List.fold_right
      (fun (na,b,ty) (subst,evarl,n) ->
	match b with
        | None ->
	    let ty' = substl subst ty in
	    let e = e_new_evar evdref env ~src:(hole_source n) ty' in
	    (e::subst,e::evarl,n+1)
	| Some b ->
	    (substl subst b::subst,evarl,n+1))
      arsign ([],[],1) in
   applist (mkIndU indu,List.rev evarl)

let try_find_ind env sigma typ realnames =
  let (IndType(_,realargs) as ind) = find_rectype env sigma typ in
  let names =
    match realnames with
      | Some names -> names
      | None -> List.make (List.length realargs) Anonymous in
  IsInd (typ,ind,names)

let inh_coerce_to_ind evdref env ty tyi =
  let expected_typ = inductive_template evdref env None tyi in
     (* devrait être indifférent d'exiger leq ou pas puisque pour
        un inductif cela doit être égal *)
  let _ = e_cumul env evdref expected_typ ty in ()

let binding_vars_of_inductive = function
  | NotInd _ -> []
  | IsInd (_,IndType(_,realargs),_) -> List.filter isRel realargs

let extract_inductive_data env sigma (_,b,t) =
  match b with
  | None ->
    let tmtyp =
      try try_find_ind env sigma t None
      with Not_found -> NotInd (None,t) in
    let tmtypvars = binding_vars_of_inductive tmtyp in
    (tmtyp,tmtypvars)
  | Some _ ->
    (NotInd (None, t), [])

let unify_tomatch_with_patterns evdref env loc typ pats realnames =
  match find_row_ind pats with
    | None -> NotInd (None,typ)
    | Some (_,(ind,_)) ->
	inh_coerce_to_ind evdref env typ ind;
	try try_find_ind env !evdref typ realnames
	with Not_found -> NotInd (None,typ)

let find_tomatch_tycon evdref env loc = function
  (* Try if some 'in I ...' is present and can be used as a constraint *)
  | Some (_,ind,realnal) ->
      mk_tycon (inductive_template evdref env loc ind),Some (List.rev realnal)
  | None ->
      empty_tycon,None

let coerce_row typing_fun evdref env pats (tomatch,(_,indopt)) =
  let loc = Some (loc_of_glob_constr tomatch) in
  let tycon,realnames = find_tomatch_tycon evdref env loc indopt in
  let j = typing_fun tycon env evdref tomatch in
  let evd, j = Coercion.inh_coerce_to_base (loc_of_glob_constr tomatch) env !evdref j in
  evdref := evd;
  let typ = nf_evar !evdref j.uj_type in
  let t =
    try try_find_ind env !evdref typ realnames
    with Not_found ->
      unify_tomatch_with_patterns evdref env loc typ pats realnames in
  (j.uj_val,t)

let coerce_to_indtype typing_fun evdref env matx tomatchl =
  let pats = List.map (fun r ->  r.patterns) matx in
  let matx' = match matrix_transpose pats with
    | [] -> List.map (fun _ -> []) tomatchl (* no patterns at all *)
    | m -> m in
  List.map2 (coerce_row typing_fun evdref env) matx' tomatchl

(************************************************************************)
(* Utils *)

let mkExistential env ?(src=(Loc.ghost,Evar_kinds.InternalHole)) evdref =
  let e, u = e_new_type_evar evdref univ_flexible_alg env ~src:src in e

let evd_comb2 f evdref x y =
  let (evd',y) = f !evdref x y in
  evdref := evd';
  y

let adjust_tomatch_to_pattern pb ((current,typ),deps,dep) =
  (* Ideally, we could find a common inductive type to which both the
     term to match and the patterns coerce *)
  (* In practice, we coerce the term to match if it is not already an
     inductive type and it is not dependent; moreover, we use only
     the first pattern type and forget about the others *)
  let typ,names =
    match typ with IsInd(t,_,names) -> t,Some names | NotInd(_,t) -> t,None in
  let tmtyp =
    try try_find_ind pb.env !(pb.evdref) typ names
    with Not_found -> NotInd (None,typ) in
  match tmtyp with
  | NotInd (None,typ) ->
      let tm1 = List.map (fun eqn -> List.hd eqn.patterns) pb.mat in
      (match find_row_ind tm1 with
	| None -> (current,tmtyp)
	| Some (_,(ind,_)) ->
	    let indt = inductive_template pb.evdref pb.env None ind in
	    let current =
	      if List.is_empty deps && isEvar typ then
	      (* Don't insert coercions if dependent; only solve evars *)
		let _ = e_cumul pb.env pb.evdref indt typ in
		current
	      else
		(evd_comb2 (Coercion.inh_conv_coerce_to Loc.ghost pb.env)
		  pb.evdref (make_judge current typ) indt).uj_val in
	    let sigma =  !(pb.evdref) in
	    (current,try_find_ind pb.env sigma indt names))
  | _ -> (current,tmtyp)

let type_of_tomatch = function
  | IsInd (t,_,_) -> t
  | NotInd (_,t) -> t

let map_tomatch_type f = function
  | IsInd (t,ind,names) -> IsInd (f t,map_inductive_type f ind,names)
  | NotInd (c,t) -> NotInd (Option.map f c, f t)

let liftn_tomatch_type n depth = map_tomatch_type (liftn n depth)
let lift_tomatch_type n = liftn_tomatch_type n 1

(**********************************************************************)
(* Utilities on patterns *)

let current_pattern eqn =
  match eqn.patterns with
    | pat::_ -> pat
    | [] -> anomaly (Pp.str "Empty list of patterns")

let alias_of_pat = function
  | PatVar (_,name) -> name
  | PatCstr(_,_,_,name) -> name

let remove_current_pattern eqn =
  match eqn.patterns with
    | pat::pats ->
	{ eqn with
	    patterns = pats;
	    alias_stack = alias_of_pat pat :: eqn.alias_stack }
    | [] -> anomaly (Pp.str "Empty list of patterns")

let push_current_pattern (cur,ty) eqn =
  match eqn.patterns with
    | pat::pats ->
        let rhs_env = push_rel (alias_of_pat pat,Some cur,ty) eqn.rhs.rhs_env in
	{ eqn with
            rhs = { eqn.rhs with rhs_env = rhs_env };
	    patterns = pats }
    | [] -> anomaly (Pp.str "Empty list of patterns")

let prepend_pattern tms eqn = {eqn with patterns = tms@eqn.patterns }

(**********************************************************************)
(* Well-formedness tests *)
(* Partial check on patterns *)

exception NotAdjustable

let rec adjust_local_defs loc = function
  | (pat :: pats, (_,None,_) :: decls) ->
      pat :: adjust_local_defs loc (pats,decls)
  | (pats, (_,Some _,_) :: decls) ->
      PatVar (loc, Anonymous) :: adjust_local_defs loc (pats,decls)
  | [], [] -> []
  | _ -> raise NotAdjustable

let check_and_adjust_constructor env ind cstrs = function
  | PatVar _ as pat -> pat
  | PatCstr (loc,((_,i) as cstr),args,alias) as pat ->
      (* Check it is constructor of the right type *)
      let ind' = inductive_of_constructor cstr in
      if eq_ind ind' ind then
	(* Check the constructor has the right number of args *)
	let ci = cstrs.(i-1) in
	let nb_args_constr = ci.cs_nargs in
	if Int.equal (List.length args) nb_args_constr then pat
	else
	  try
	    let args' = adjust_local_defs loc (args, List.rev ci.cs_args)
	    in PatCstr (loc, cstr, args', alias)
	  with NotAdjustable ->
	    error_wrong_numarg_constructor_loc loc (Global.env())
	      cstr nb_args_constr
      else
	(* Try to insert a coercion *)
	try
	  Coercion.inh_pattern_coerce_to loc pat ind' ind
	with Not_found ->
	  error_bad_constructor_loc loc cstr ind

let check_all_variables typ mat =
  List.iter
    (fun eqn -> match current_pattern eqn with
       | PatVar (_,id) -> ()
       | PatCstr (loc,cstr_sp,_,_) ->
	   error_bad_pattern_loc loc cstr_sp typ)
    mat

let check_unused_pattern env eqn =
  if not !(eqn.used) then
    raise_pattern_matching_error
      (eqn.eqn_loc, env, UnusedClause eqn.patterns)

let set_used_pattern eqn = eqn.used := true

let extract_rhs pb =
  match pb.mat with
    | [] -> errorlabstrm "build_leaf" (msg_may_need_inversion())
    | eqn::_ ->
	set_used_pattern eqn;
        eqn.rhs

(**********************************************************************)
(* Functions to deal with matrix factorization *)

let occur_in_rhs na rhs =
  match na with
    | Anonymous -> false
    | Name id -> List.mem id rhs.rhs_vars

let is_dep_patt_in eqn = function
  | PatVar (_,name) -> Flags.is_program_mode () || occur_in_rhs name eqn.rhs
  | PatCstr _ -> true

let mk_dep_patt_row (pats,_,eqn) =
  List.map (is_dep_patt_in eqn) pats

let dependencies_in_pure_rhs nargs eqns =
  if List.is_empty eqns && not (Flags.is_program_mode ()) then
    List.make nargs false (* Only "_" patts *) else
  let deps_rows = List.map mk_dep_patt_row eqns in
  let deps_columns = matrix_transpose deps_rows in
  List.map (List.exists (fun x -> x)) deps_columns

let dependent_decl a = function
  | (na,None,t) -> dependent a t
  | (na,Some c,t) -> dependent a t || dependent a c

let rec dep_in_tomatch n = function
  | (Pushed _ | Alias _ | NonDepAlias) :: l -> dep_in_tomatch n l
  | Abstract (_,d) :: l -> dependent_decl (mkRel n) d or dep_in_tomatch (n+1) l
  | [] -> false

let dependencies_in_rhs nargs current tms eqns =
  match kind_of_term current with
  | Rel n when dep_in_tomatch n tms -> List.make nargs true
  | _ -> dependencies_in_pure_rhs nargs eqns

(* Computing the matrix of dependencies *)

(* [find_dependency_list tmi [d(i+1);...;dn]] computes in which
   declarations [d(i+1);...;dn] the term [tmi] is dependent in.

   [find_dependencies_signature (used1,...,usedn) ((tm1,d1),...,(tmn,dn))]
   returns [(deps1,...,depsn)] where [depsi] is a subset of n,..,i+1
   denoting in which of the d(i+1)...dn, the term tmi is dependent.
   Dependencies are expressed by index, e.g. in dependency list
   [n-2;1], [1] points to [dn] and [n-2] to [d3]
*)

let rec find_dependency_list tmblock = function
  | [] -> []
  | (used,tdeps,d)::rest ->
      let deps = find_dependency_list tmblock rest in
      if used && List.exists (fun x -> dependent_decl x d) tmblock
      then List.add_set (List.length rest + 1) (List.union deps tdeps)
      else deps

let find_dependencies is_dep_or_cstr_in_rhs (tm,(_,tmtypleaves),d) nextlist =
  let deps = find_dependency_list (tm::tmtypleaves) nextlist in
  if is_dep_or_cstr_in_rhs || not (List.is_empty deps)
  then ((true ,deps,d)::nextlist)
  else ((false,[]  ,d)::nextlist)

let find_dependencies_signature deps_in_rhs typs =
  let l = List.fold_right2 find_dependencies deps_in_rhs typs [] in
  List.map (fun (_,deps,_) -> deps) l

(* Assume we had terms t1..tq to match in a context xp:Tp,...,x1:T1 |-
   and xn:Tn has just been regeneralized into x:Tn so that the terms
   to match are now to be considered in the context xp:Tp,...,x1:T1,x:Tn |-.

   [relocate_index_tomatch n 1 tomatch] updates t1..tq so that
   former references to xn1 are now references to x. Note that t1..tq
   are already adjusted to the context xp:Tp,...,x1:T1,x:Tn |-.

   [relocate_index_tomatch 1 n tomatch] will go the way back.
 *)

let relocate_index_tomatch n1 n2 =
  let rec genrec depth = function
  | [] ->
      []
  | Pushed ((c,tm),l,na) :: rest ->
      let c = relocate_index n1 n2 depth c in
      let tm = map_tomatch_type (relocate_index n1 n2 depth) tm in
      let l = List.map (relocate_rel n1 n2 depth) l in
      Pushed ((c,tm),l,na) :: genrec depth rest
  | Alias (na,c,d) :: rest ->
      (* [c] is out of relocation scope *)
      Alias (na,c,map_pair (relocate_index n1 n2 depth) d) :: genrec depth rest
  | NonDepAlias :: rest ->
      NonDepAlias :: genrec depth rest
  | Abstract (i,d) :: rest ->
      let i = relocate_rel n1 n2 depth i in
      Abstract (i,map_rel_declaration (relocate_index n1 n2 depth) d)
      :: genrec (depth+1) rest in
  genrec 0

(* [replace_tomatch n c tomatch] replaces [Rel n] by [c] in [tomatch] *)

let rec replace_term n c k t =
  if isRel t && Int.equal (destRel t) (n + k) then lift k c
  else map_constr_with_binders succ (replace_term n c) k t

let length_of_tomatch_type_sign na t =
  let l = match na with
  | Anonymous -> 0
  | Name _ -> 1
  in
  match t with
  | NotInd _ -> l
  | IsInd (_, _, names) -> List.length names + l

let replace_tomatch n c =
  let rec replrec depth = function
  | [] -> []
  | Pushed ((b,tm),l,na) :: rest ->
      let b = replace_term n c depth b in
      let tm = map_tomatch_type (replace_term n c depth) tm in
      List.iter (fun i -> if Int.equal i (n + depth) then anomaly (Pp.str "replace_tomatch")) l;
      Pushed ((b,tm),l,na) :: replrec depth rest
  | Alias (na,b,d) :: rest ->
      (* [b] is out of replacement scope *)
      Alias (na,b,map_pair (replace_term n c depth) d) :: replrec depth rest
  | NonDepAlias  :: rest ->
      NonDepAlias :: replrec depth rest
  | Abstract (i,d) :: rest ->
      Abstract (i,map_rel_declaration (replace_term n c depth) d)
      :: replrec (depth+1) rest in
  replrec 0

(* [liftn_tomatch_stack]: a term to match has just been substituted by
   some constructor t = (ci x1...xn) and the terms x1 ... xn have been
   added to match; all pushed terms to match must be lifted by n
   (knowing that [Abstract] introduces a binder in the list of pushed
   terms to match).
*)

let rec liftn_tomatch_stack n depth = function
  | [] -> []
  | Pushed ((c,tm),l,na)::rest ->
      let c = liftn n depth c in
      let tm = liftn_tomatch_type n depth tm in
      let l = List.map (fun i -> if i<depth then i else i+n) l in
      Pushed ((c,tm),l,na)::(liftn_tomatch_stack n depth rest)
  | Alias (na,c,d)::rest ->
      Alias (na,liftn n depth c,map_pair (liftn n depth) d)
      ::(liftn_tomatch_stack n depth rest)
  | NonDepAlias  :: rest ->
      NonDepAlias :: liftn_tomatch_stack n depth rest
  | Abstract (i,d)::rest ->
      let i = if i<depth then i else i+n in
      Abstract (i,map_rel_declaration (liftn n depth) d)
      ::(liftn_tomatch_stack n (depth+1) rest)

let lift_tomatch_stack n = liftn_tomatch_stack n 1

(* if [current] has type [I(p1...pn u1...um)] and we consider the case
   of constructor [ci] of type [I(p1...pn u'1...u'm)], then the
   default variable [name] is expected to have which type?
   Rem: [current] is [(Rel i)] except perhaps for initial terms to match *)

(************************************************************************)
(* Some heuristics to get names for variables pushed in pb environment *)
(* Typical requirement:

   [match y with (S (S x)) => x | x => x end] should be compiled into
   [match y with O => y | (S n) => match n with O => y | (S x) => x end end]

   and [match y with (S (S n)) => n | n => n end] into
   [match y with O => y | (S n0) => match n0 with O => y | (S n) => n end end]

   i.e. user names should be preserved and created names should not
   interfere with user names

   The exact names here are not important for typing (because they are
   put in pb.env and not in the rhs.rhs_env of branches. However,
   whether a name is Anonymous or not may have an effect on whether a
   generalization is done or not.
 *)

let merge_name get_name obj = function
  | Anonymous -> get_name obj
  | na -> na

let merge_names get_name = List.map2 (merge_name get_name)

let get_names env sign eqns =
  let names1 = List.make (List.length sign) Anonymous in
  (* If any, we prefer names used in pats, from top to bottom *)
  let names2,aliasname =
    List.fold_right
      (fun (pats,pat_alias,eqn) (names,aliasname) ->
        (merge_names alias_of_pat pats names,
         merge_name (fun x -> x) pat_alias aliasname))
      eqns (names1,Anonymous) in
  (* Otherwise, we take names from the parameters of the constructor but
     avoiding conflicts with user ids *)
  let allvars =
    List.fold_left (fun l (_,_,eqn) -> List.union l eqn.rhs.avoid_ids)
      [] eqns in
  let names3,_ =
    List.fold_left2
      (fun (l,avoid) d na ->
	 let na =
	   merge_name
	     (fun (na,_,t) -> Name (next_name_away (named_hd env t na) avoid))
	     d na
	 in
         (na::l,(out_name na)::avoid))
      ([],allvars) (List.rev sign) names2 in
  names3,aliasname

(*****************************************************************)
(* Recovering names for variables pushed to the rhs' environment *)
(* We just factorized a match over a matrix of equations         *)
(* "C xi1 .. xin as xi" as a single match over "C y1 .. yn as y" *)
(* We now replace the names y1 .. yn y by the actual names       *)
(* xi1 .. xin xi to be found in the i-th clause of the matrix    *)

let set_declaration_name x (_,c,t) = (x,c,t)

let recover_initial_subpattern_names = List.map2 set_declaration_name

let recover_alias_names get_name = List.map2 (fun x (_,c,t) ->(get_name x,c,t))

let push_rels_eqn sign eqn =
  {eqn with
     rhs = {eqn.rhs with rhs_env = push_rel_context sign eqn.rhs.rhs_env} }

let push_rels_eqn_with_names sign eqn =
  let subpats = List.rev (List.firstn (List.length sign) eqn.patterns) in
  let subpatnames = List.map alias_of_pat subpats in
  let sign = recover_initial_subpattern_names subpatnames sign in
  push_rels_eqn sign eqn

let push_generalized_decl_eqn env n (na,c,t) eqn =
  let na = match na with
  | Anonymous -> Anonymous
  | Name id -> pi1 (Environ.lookup_rel n eqn.rhs.rhs_env) in
  push_rels_eqn [(na,c,t)] eqn

let drop_alias_eqn eqn =
  { eqn with alias_stack = List.tl eqn.alias_stack }

let push_alias_eqn alias eqn =
  let aliasname = List.hd eqn.alias_stack in
  let eqn = drop_alias_eqn eqn in
  let alias = set_declaration_name aliasname alias in
  push_rels_eqn [alias] eqn

(**********************************************************************)
(* Functions to deal with elimination predicate *)

(* Infering the predicate *)
(*
The problem to solve is the following:

We match Gamma |- t : I(u01..u0q) against the following constructors:

  Gamma, x11...x1p1 |- C1(x11..x1p1) : I(u11..u1q)
   ...
  Gamma, xn1...xnpn |- Cn(xn1..xnp1) : I(un1..unq)

Assume the types in the branches are the following

  Gamma, x11...x1p1 |- branch1 : T1
   ...
  Gamma, xn1...xnpn |- branchn : Tn

Assume the type of the global case expression is Gamma |- T

The predicate has the form phi = [y1..yq][z:I(y1..yq)]psi and it has to
satisfy the following n+1 equations:

  Gamma, x11...x1p1 |- (phi u11..u1q (C1 x11..x1p1))  =  T1
   ...
  Gamma, xn1...xnpn |- (phi un1..unq (Cn xn1..xnpn))  =  Tn
  Gamma             |- (phi u01..u0q t)               =  T

Some hints:

- Clearly, if xij occurs in Ti, then, a "match z with (Ci xi1..xipi)
  => ... end"  or a "psi(yk)", with psi extracting xij from uik, should be
  inserted somewhere in Ti.

- If T is undefined, an easy solution is to insert a "match z with
  (Ci xi1..xipi) => ... end" in front of each Ti

- Otherwise, T1..Tn and T must be step by step unified, if some of them
  diverge, then try to replace the diverging subterm by one of y1..yq or z.

- The main problem is what to do when an existential variables is encountered

*)

(* Propagation of user-provided predicate through compilation steps *)

let rec map_predicate f k ccl = function
  | [] -> f k ccl
  | Pushed ((_,tm),_,na) :: rest ->
      let k' = length_of_tomatch_type_sign na tm in
      map_predicate f (k+k') ccl rest
  | (Alias _ | NonDepAlias) :: rest ->
      map_predicate f k ccl rest
  | Abstract _ :: rest ->
      map_predicate f (k+1) ccl rest

let noccur_predicate_between n = map_predicate (noccur_between n)

let liftn_predicate n = map_predicate (liftn n)

let lift_predicate n = liftn_predicate n 1

let regeneralize_index_predicate n = map_predicate (relocate_index n 1) 0

let substnl_predicate sigma = map_predicate (substnl sigma)

(* This is parallel bindings *)
let subst_predicate (args,copt) ccl tms =
  let sigma = match copt with
    | None -> List.rev args
    | Some c -> c::(List.rev args) in
  substnl_predicate sigma 0 ccl tms

let specialize_predicate_var (cur,typ,dep) tms ccl =
  let c = match dep with
  | Anonymous -> None
  | Name _ -> Some cur
  in
  let l =
    match typ with
    | IsInd (_, IndType (_, _), []) -> []
    | IsInd (_, IndType (_, realargs), names) -> realargs
    | NotInd _ -> [] in
  subst_predicate (l,c) ccl tms

(*****************************************************************************)
(* We have pred = [X:=realargs;x:=c]P typed in Gamma1, x:I(realargs), Gamma2 *)
(* and we want to abstract P over y:t(x) typed in the same context to get    *)
(*                                                                           *)
(*    pred' = [X:=realargs;x':=c](y':t(x'))P[y:=y']                          *)
(*                                                                           *)
(* We first need to lift t(x) s.t. it is typed in Gamma, X:=rargs, x'        *)
(* then we have to replace x by x' in t(x) and y by y' in P                  *)
(*****************************************************************************)
let generalize_predicate (names,na) ny d tms ccl =
  let () = match na with
  | Anonymous -> anomaly (Pp.str "Undetected dependency")
  | _ -> () in
  let p = List.length names + 1 in
  let ccl = lift_predicate 1 ccl tms in
  regeneralize_index_predicate (ny+p+1) ccl tms

(*****************************************************************************)
(* We just matched over cur:ind(realargs) in the following matching problem  *)
(*                                                                           *)
(*   env |- match cur tms return ccl with ... end                            *)
(*                                                                           *)
(* and we want to build the predicate corresponding to the individual        *)
(* matching over cur                                                         *)
(*                                                                           *)
(*    pred = fun X:realargstyps x:ind(X)] PI tms.ccl                         *)
(*                                                                           *)
(* where pred is computed by abstract_predicate and PI tms.ccl by            *)
(* extract_predicate                                                         *)
(*****************************************************************************)
let rec extract_predicate ccl = function
  | (Alias _ | NonDepAlias)::tms ->
      (* substitution already done in build_branch *)
      extract_predicate ccl tms
  | Abstract (i,d)::tms ->
      mkProd_wo_LetIn d (extract_predicate ccl tms)
  | Pushed ((cur,NotInd _),_,na)::tms ->
      begin match na with
      | Anonymous -> extract_predicate ccl tms
      | Name _ ->
        let tms = lift_tomatch_stack 1 tms in
        let pred = extract_predicate ccl tms in
        subst1 cur pred
      end
  | Pushed ((cur,IsInd (_,IndType(_,realargs),_)),_,na)::tms ->
      let realargs = List.rev realargs in
      let k, nrealargs = match na with
      | Anonymous -> 0, realargs
      | Name _ -> 1, (cur :: realargs)
      in
      let tms = lift_tomatch_stack (List.length realargs + k) tms in
      let pred = extract_predicate ccl tms in
      substl nrealargs pred
  | [] ->
      ccl

let abstract_predicate env sigma indf cur realargs (names,na) tms ccl =
  let sign = make_arity_signature env true indf in
  (* n is the number of real args + 1 (+ possible let-ins in sign) *)
  let n = List.length sign in
  (* Before abstracting we generalize over cur and on those realargs *)
  (* that are rels, consistently with the specialization made in     *)
  (* build_branch                                                    *)
  let tms = List.fold_right2 (fun par arg tomatch ->
    match kind_of_term par with
    | Rel i -> relocate_index_tomatch (i+n) (destRel arg) tomatch
    | _ -> tomatch) (realargs@[cur]) (extended_rel_list 0 sign)
       (lift_tomatch_stack n tms) in
  (* Pred is already dependent in the current term to match (if      *)
  (* (na<>Anonymous) and its realargs; we just need to adjust it to  *)
  (* full sign if dep in cur is not taken into account               *)
  let ccl = match na with
  | Anonymous -> lift_predicate 1 ccl tms
  | Name _ -> ccl
  in
  let pred = extract_predicate ccl tms in
  (* Build the predicate properly speaking *)
  let sign = List.map2 set_declaration_name (na::names) sign in
  it_mkLambda_or_LetIn_name env pred sign

(* [expand_arg] is used by [specialize_predicate]
   if Yk denotes [Xk;xk] or [Xk],
   it replaces gamma, x1...xn, x1...xk Yk+1...Yn |- pred
   by gamma, x1...xn, x1...xk-1 [Xk;xk] Yk+1...Yn |- pred (if dep) or
   by gamma, x1...xn, x1...xk-1 [Xk] Yk+1...Yn |- pred (if not dep) *)

let expand_arg tms (p,ccl) ((_,t),_,na) =
  let k = length_of_tomatch_type_sign na t in
  (p+k,liftn_predicate (k-1) (p+1) ccl tms)


let use_unit_judge evd =
  let j, ctx = coq_unit_judge () in
  let evd' = Evd.merge_context_set Evd.univ_flexible_alg evd ctx in
    evd', j

let adjust_impossible_cases pb pred tomatch submat =
  match submat with
  | [] ->
    begin match kind_of_term (whd_evar !(pb.evdref) pred) with
    | Evar (evk,_) when snd (evar_source evk !(pb.evdref)) == Evar_kinds.ImpossibleCase ->
	let evd, default = use_unit_judge !(pb.evdref) in
	pb.evdref := Evd.define evk default.uj_type evd;
      (* we add an "assert false" case *)
      let pats = List.map (fun _ -> PatVar (Loc.ghost,Anonymous)) tomatch in
      let aliasnames =
	List.map_filter (function Alias _ | NonDepAlias -> Some Anonymous | _ -> None) tomatch
      in
      [ { patterns = pats;
          rhs = { rhs_env = pb.env;
	          rhs_vars = [];
		  avoid_ids = [];
		  it = None };
	  alias_stack = Anonymous::aliasnames;
	  eqn_loc = Loc.ghost;
	  used = ref false } ]
    | _ ->
	submat
    end
  | _ ->
    submat

(*****************************************************************************)
(* Let  pred = PI [X;x:I(X)]. PI tms. P  be a typing predicate for the       *)
(* following pattern-matching problem:                                       *)
(*                                                                           *)
(*  Gamma |- match Pushed(c:I(V)) as x in I(X), tms return pred with...end   *)
(*                                                                           *)
(* where the branch with constructor Ci:(x1:T1)...(xn:Tn)->I(realargsi)      *)
(* is considered. Assume each Ti is some Ii(argsi) with Ti:PI Ui. sort_i     *)
(* We let subst = X:=realargsi;x:=Ci(x1,...,xn) and replace pred by          *)
(*                                                                           *)
(* pred' = PI [X1:Ui;x1:I1(X1)]...[Xn:Un;xn:In(Xn)]. (PI tms. P)[subst]      *)
(*                                                                           *)
(* s.t. the following well-typed sub-pattern-matching problem is obtained    *)
(*                                                                           *)
(* Gamma,x'1..x'n |-                                                         *)
(*   match                                                                   *)
(*      Pushed(x'1) as x1 in I(X1),                                          *)
(*      ..,                                                                  *)
(*      Pushed(x'n) as xn in I(Xn),                                          *)
(*      tms                                                                  *)
(*      return pred'                                                         *)
(*   with .. end                                                             *)
(*                                                                           *)
(*****************************************************************************)
let specialize_predicate newtomatchs (names,depna) arsign cs tms ccl =
  (* Assume some gamma st: gamma |- PI [X,x:I(X)]. PI tms. ccl *)
  let nrealargs = List.length names in
  let l = match depna with Anonymous -> 0 | Name _ -> 1 in
  let k = nrealargs + l in
  (* We adjust pred st: gamma, x1..xn |- PI [X,x:I(X)]. PI tms. ccl' *)
  (* so that x can later be instantiated by Ci(x1..xn) *)
  (* and X by the realargs for Ci *)
  let n = cs.cs_nargs in
  let ccl' = liftn_predicate n (k+1) ccl tms in
  (* We prepare the substitution of X and x:I(X) *)
  let realargsi =
    if not (Int.equal nrealargs 0) then
      adjust_subst_to_rel_context arsign (Array.to_list cs.cs_concl_realargs)
    else
      [] in
  let copti = match depna with
  | Anonymous -> None
  | Name _ -> Some (build_dependent_constructor cs)
  in
  (* The substituends realargsi, copti are all defined in gamma, x1...xn *)
  (* We need _parallel_ bindings to get gamma, x1...xn |- PI tms. ccl'' *)
  (* Note: applying the substitution in tms is not important (is it sure?) *)
  let ccl'' =
    whd_betaiota Evd.empty (subst_predicate (realargsi, copti) ccl' tms) in
  (* We adjust ccl st: gamma, x'1..x'n, x1..xn, tms |- ccl'' *)
  let ccl''' = liftn_predicate n (n+1) ccl'' tms in
  (* We finally get gamma,x'1..x'n,x |- [X1;x1:I(X1)]..[Xn;xn:I(Xn)]pred'''*)
  snd (List.fold_left (expand_arg tms) (1,ccl''') newtomatchs)

let find_predicate loc env evdref p current (IndType (indf,realargs)) dep tms =
  let pred = abstract_predicate env !evdref indf current realargs dep tms p in
  (pred, whd_betaiota !evdref
           (applist (pred, realargs@[current])))

(* Take into account that a type has been discovered to be inductive, leading
   to more dependencies in the predicate if the type has indices *)
let adjust_predicate_from_tomatch tomatch (current,typ as ct) pb =
  let ((_,oldtyp),deps,na) = tomatch in
  match typ, oldtyp with
  | IsInd (_,_,names), NotInd _ ->
      let k = match na with
      | Anonymous -> 1
      | Name _ -> 2
      in
      let n = List.length names in
      { pb with pred = liftn_predicate n k pb.pred pb.tomatch },
      (ct,List.map (fun i -> if i >= k then i+n else i) deps,na)
  | _ ->
      pb, (ct,deps,na)

(* Remove commutative cuts that turn out to be non-dependent after
   some evars have been instantiated *)

let rec ungeneralize n ng body =
  match kind_of_term body with
  | Lambda (_,_,c) when Int.equal ng 0 ->
      subst1 (mkRel n) c
  | Lambda (na,t,c) ->
      (* We traverse an inner generalization *)
      mkLambda (na,t,ungeneralize (n+1) (ng-1) c)
  | LetIn (na,b,t,c) ->
      (* We traverse an alias *)
      mkLetIn (na,b,t,ungeneralize (n+1) ng c)
  | Case (ci,p,c,brs) ->
      (* We traverse a split *)
      let p =
        let sign,p = decompose_lam_assum p in
        let sign2,p = decompose_prod_n_assum ng p in
        let p = prod_applist p [mkRel (n+List.length sign+ng)] in
        it_mkLambda_or_LetIn (it_mkProd_or_LetIn p sign2) sign in
      mkCase (ci,p,c,Array.map2 (fun q c ->
        let sign,b = decompose_lam_n_assum q c in
        it_mkLambda_or_LetIn (ungeneralize (n+q) ng b) sign)
        ci.ci_cstr_ndecls brs)
  | App (f,args) ->
      (* We traverse an inner generalization *)
      assert (isCase f);
      mkApp (ungeneralize n (ng+Array.length args) f,args)
  | _ -> assert false

let ungeneralize_branch n k (sign,body) cs =
  (sign,ungeneralize (n+cs.cs_nargs) k body)

let postprocess_dependencies evd tocheck brs tomatch pred deps cs =
  let rec aux k brs tomatch pred tocheck deps = match deps, tomatch with
  | [], _ -> brs,tomatch,pred,[]
  | n::deps, Abstract (i,d) :: tomatch ->
      let d = map_rel_declaration (nf_evar evd) d in
      let is_d = match d with (_, None, _) -> false | _ -> true in
      if List.exists (fun c -> dependent_decl (lift k c) d) tocheck || is_d then
        (* Dependency in the current term to match and its dependencies is real *)
        let brs,tomatch,pred,inst = aux (k+1) brs tomatch pred (mkRel n::tocheck) deps in
        let inst = match d with
        | (_, None, _) -> mkRel n :: inst
        | _ -> inst
        in
        brs, Abstract (i,d) :: tomatch, pred, inst
      else
        (* Finally, no dependency remains, so, we can replace the generalized *)
        (* terms by its actual value in both the remaining terms to match and *)
        (* the bodies of the Case *)
        let pred = lift_predicate (-1) pred tomatch in
        let tomatch = relocate_index_tomatch 1 (n+1) tomatch in
        let tomatch = lift_tomatch_stack (-1) tomatch in
        let brs = Array.map2 (ungeneralize_branch n k) brs cs in
        aux k brs tomatch pred tocheck deps
  | _ -> assert false
  in aux 0 brs tomatch pred tocheck deps

(************************************************************************)
(* Sorting equations by constructor *)

let rec irrefutable env = function
  | PatVar (_,name) -> true
  | PatCstr (_,cstr,args,_) ->
      let ind = inductive_of_constructor cstr in
      let (_,mip) = Inductive.lookup_mind_specif env ind in
      let one_constr = Int.equal (Array.length mip.mind_user_lc) 1 in
      one_constr && List.for_all (irrefutable env) args

let first_clause_irrefutable env = function
  | eqn::mat -> List.for_all (irrefutable env) eqn.patterns
  | _ -> false

let group_equations pb ind current cstrs mat =
  let mat =
    if first_clause_irrefutable pb.env mat then [List.hd mat] else mat in
  let brs = Array.make (Array.length cstrs) [] in
  let only_default = ref true in
  let _ =
    List.fold_right (* To be sure it's from bottom to top *)
      (fun eqn () ->
	 let rest = remove_current_pattern eqn in
	 let pat = current_pattern eqn in
	 match check_and_adjust_constructor pb.env ind cstrs pat with
	   | PatVar (_,name) ->
	       (* This is a default clause that we expand *)
	       for i=1 to Array.length cstrs do
		 let args = make_anonymous_patvars cstrs.(i-1).cs_nargs in
		 brs.(i-1) <- (args, name, rest) :: brs.(i-1)
	       done
	   | PatCstr (loc,((_,i)),args,name) ->
	       (* This is a regular clause *)
	       only_default := false;
	       brs.(i-1) <- (args, name, rest) :: brs.(i-1)) mat () in
  (brs,!only_default)

(************************************************************************)
(* Here starts the pattern-matching compilation algorithm *)

(* Abstracting over dependent subterms to match *)
let rec generalize_problem names pb = function
  | [] -> pb, []
  | i::l ->
      let (na,b,t as d) = map_rel_declaration (lift i) (Environ.lookup_rel i pb.env) in
      let pb',deps = generalize_problem names pb l in
      begin match (na, b) with
      | Anonymous, Some _ -> pb', deps
      | _ ->
        let d = on_pi3 (whd_betaiota !(pb.evdref)) d in (* for better rendering *)
        let tomatch = lift_tomatch_stack 1 pb'.tomatch in
        let tomatch = relocate_index_tomatch (i+1) 1 tomatch in
        { pb' with
            tomatch = Abstract (i,d) :: tomatch;
            pred = generalize_predicate names i d pb'.tomatch pb'.pred  },
        i::deps
      end

(* No more patterns: typing the right-hand side of equations *)
let build_leaf pb =
  let rhs = extract_rhs pb in
  let j = pb.typing_function (mk_tycon pb.pred) rhs.rhs_env pb.evdref rhs.it in
  j_nf_evar !(pb.evdref) j

(* Build the sub-pattern-matching problem for a given branch "C x1..xn as x" *)
let build_branch current realargs deps (realnames,curname) pb arsign eqns const_info =
  (* We remember that we descend through constructor C *)
  let history =
    push_history_pattern const_info.cs_nargs (fst const_info.cs_cstr) pb.history in

  (* We prepare the matching on x1:T1 .. xn:Tn using some heuristic to *)
  (* build the name x1..xn from the names present in the equations *)
  (* that had matched constructor C *)
  let cs_args = const_info.cs_args in
  let names,aliasname = get_names pb.env cs_args eqns in
  let typs = List.map2 (fun (_,c,t) na -> (na,c,t)) cs_args names in

  (* We build the matrix obtained by expanding the matching on *)
  (* "C x1..xn as x" followed by a residual matching on eqn into *)
  (* a matching on "x1 .. xn eqn" *)
  let submat = List.map (fun (tms,_,eqn) -> prepend_pattern tms eqn) eqns in

  (* We adjust the terms to match in the context they will be once the *)
  (* context [x1:T1,..,xn:Tn] will have been pushed on the current env *)
  let typs' =
    List.map_i (fun i d -> (mkRel i,map_rel_declaration (lift i) d)) 1 typs in

  let extenv = push_rel_context typs pb.env in

  let typs' =
    List.map (fun (c,d) ->
      (c,extract_inductive_data extenv !(pb.evdref) d,d)) typs' in

  (* We compute over which of x(i+1)..xn and x matching on xi will need a *)
  (* generalization *)
  let dep_sign =
    find_dependencies_signature
      (dependencies_in_rhs const_info.cs_nargs current pb.tomatch eqns)
      (List.rev typs') in

  (* The dependent term to subst in the types of the remaining UnPushed
     terms is relative to the current context enriched by topushs *)
  let ci = build_dependent_constructor const_info in

  (* Current context Gamma has the form Gamma1;cur:I(realargs);Gamma2 *)
  (* We go from Gamma |- PI tms. pred to                              *)
  (* Gamma;x1..xn;curalias:I(x1..xn) |- PI tms'. pred'                *)
  (* where, in tms and pred, those realargs that are vars are         *)
  (* replaced by the corresponding xi and cur replaced by curalias    *)
  let cirealargs = Array.to_list const_info.cs_concl_realargs in

  (* Do the specialization for terms to match *)
  let tomatch = List.fold_right2 (fun par arg tomatch ->
    match kind_of_term par with
    | Rel i -> replace_tomatch (i+const_info.cs_nargs) arg tomatch
    | _ -> tomatch) (current::realargs) (ci::cirealargs)
      (lift_tomatch_stack const_info.cs_nargs pb.tomatch) in

  let pred_is_not_dep =
    noccur_predicate_between 1 (List.length realnames + 1) pb.pred tomatch in

  let typs' =
    List.map2
      (fun (tm,(tmtyp,_),(na,_,_)) deps ->
	let na = match curname, na with
	| Name _, Anonymous -> curname
	| Name _, Name _ -> na
	| Anonymous, _ ->
	    if List.is_empty deps && pred_is_not_dep then Anonymous else force_name na in
	((tm,tmtyp),deps,na))
      typs' (List.rev dep_sign) in

  (* Do the specialization for the predicate *)
  let pred =
    specialize_predicate typs' (realnames,curname) arsign const_info tomatch pb.pred in

  let currents = List.map (fun x -> Pushed x) typs' in

  let alias = match aliasname with
  | Anonymous ->
      NonDepAlias
  | Name _ ->
      let cur_alias = lift const_info.cs_nargs current in
      let ind =
        appvect (
          applist (mkIndU (inductive_of_constructor (fst const_info.cs_cstr), snd const_info.cs_cstr),
                   List.map (lift const_info.cs_nargs) const_info.cs_params),
          const_info.cs_concl_realargs) in
      Alias (aliasname,cur_alias,(ci,ind)) in

  let tomatch = List.rev_append (alias :: currents) tomatch in

  let submat = adjust_impossible_cases pb pred tomatch submat in
  let () = match submat with
  | [] ->
    raise_pattern_matching_error
      (Loc.ghost, pb.env, NonExhaustive (complete_history history))
  | _ -> ()
  in

  typs,
  { pb with
      env = extenv;
      tomatch = tomatch;
      pred = pred;
      history = history;
      mat = List.map (push_rels_eqn_with_names typs) submat }

(**********************************************************************
 INVARIANT:

  pb = { env, pred, tomatch, mat, ...}
  tomatch = list of Pushed (c:T), Abstract (na:T), Alias (c:T) or NonDepAlias

  all terms and types in Pushed, Abstract and Alias are relative to env
  enriched by the Abstract coming before

*)

(**********************************************************************)
(* Main compiling descent *)
let rec compile pb =
  match pb.tomatch with
    | Pushed cur :: rest -> match_current { pb with tomatch = rest } cur
    | Alias x :: rest -> compile_alias pb x rest
    | NonDepAlias :: rest -> compile_non_dep_alias pb rest
    | Abstract (i,d) :: rest -> compile_generalization pb i d rest
    | [] -> build_leaf pb

(* Case splitting *)
and match_current pb tomatch =
  let tm = adjust_tomatch_to_pattern pb tomatch in
  let pb,tomatch = adjust_predicate_from_tomatch tomatch tm pb in
  let ((current,typ),deps,dep) = tomatch in
  match typ with
    | NotInd (_,typ) ->
	check_all_variables typ pb.mat;
	shift_problem tomatch pb
    | IsInd (_,(IndType(indf,realargs) as indt),names) ->
	let mind,_ = dest_ind_family indf in
        let mind = Tacred.check_privacy pb.env mind in
	let cstrs = get_constructors pb.env indf in
	let arsign, _ = get_arity pb.env indf in
	let eqns,onlydflt = group_equations pb (fst mind) current cstrs pb.mat in
        let no_cstr = Int.equal (Array.length cstrs) 0 in
	if (not no_cstr || not (List.is_empty pb.mat)) && onlydflt  then
	  shift_problem tomatch pb
	else
	  (* We generalize over terms depending on current term to match *)
	  let pb,deps = generalize_problem (names,dep) pb deps in

	  (* We compile branches *)
	  let brvals = Array.map2 (compile_branch current realargs (names,dep) deps pb arsign) eqns cstrs in
	  (* We build the (elementary) case analysis *)
          let depstocheck = current::binding_vars_of_inductive typ in
          let brvals,tomatch,pred,inst =
            postprocess_dependencies !(pb.evdref) depstocheck
              brvals pb.tomatch pb.pred deps cstrs in
          let brvals = Array.map (fun (sign,body) ->
            it_mkLambda_or_LetIn body sign) brvals in
	  let (pred,typ) =
	    find_predicate pb.caseloc pb.env pb.evdref
	      pred current indt (names,dep) tomatch in
	  let ci = make_case_info pb.env (fst mind) pb.casestyle in
	  let pred = nf_betaiota !(pb.evdref) pred in
	  let case = mkCase (ci,pred,current,brvals) in
	  Typing.check_allowed_sort pb.env !(pb.evdref) mind current pred;
	  { uj_val = applist (case, inst);
	    uj_type = prod_applist typ inst }

(* Building the sub-problem when all patterns are variables *)
and shift_problem ((current,t),_,na) pb =
  let ty = type_of_tomatch t in
  let tomatch = lift_tomatch_stack 1 pb.tomatch in
  let pred = specialize_predicate_var (current,t,na) pb.tomatch pb.pred in
  let pb =
    { pb with
       env = push_rel (na,Some current,ty) pb.env;
       tomatch = tomatch;
       pred = lift_predicate 1 pred tomatch;
       history = pop_history pb.history;
       mat = List.map (push_current_pattern (current,ty)) pb.mat } in
  let j = compile pb in
  { uj_val = subst1 current j.uj_val;
    uj_type = subst1 current j.uj_type }

(* Building the sub-problem when all patterns are variables *)
and compile_branch current realargs names deps pb arsign eqns cstr =
  let sign, pb = build_branch current realargs deps names pb arsign eqns cstr in
  sign, (compile pb).uj_val

(* Abstract over a declaration before continuing splitting *)
and compile_generalization pb i d rest =
  let pb =
    { pb with
       env = push_rel d pb.env;
       tomatch = rest;
       mat = List.map (push_generalized_decl_eqn pb.env i d) pb.mat } in
  let j = compile pb in
  { uj_val = mkLambda_or_LetIn d j.uj_val;
    uj_type = mkProd_wo_LetIn d j.uj_type }

and compile_alias pb (na,orig,(expanded,expanded_typ)) rest =
  let f c t =
    let alias = (na,Some c,t) in
    let pb =
      { pb with
         env = push_rel alias pb.env;
         tomatch = lift_tomatch_stack 1 rest;
         pred = lift_predicate 1 pb.pred pb.tomatch;
         history = pop_history_pattern pb.history;
         mat = List.map (push_alias_eqn alias) pb.mat } in
    let j = compile pb in
    { uj_val =
        if isRel c || isVar c || count_occurrences (mkRel 1) j.uj_val <= 1 then
          subst1 c j.uj_val
        else
          mkLetIn (na,c,t,j.uj_val);
      uj_type = subst1 c j.uj_type } in
  if not (Flags.is_program_mode ()) && (isRel orig or isVar orig) then
    (* Try to compile first using non expanded alias *)
    try f orig (Retyping.get_type_of pb.env !(pb.evdref) orig)
    with e when precatchable_exception e ->
    (* Try then to compile using expanded alias *)
    f expanded expanded_typ
  else
    (* Try to compile first using expanded alias *)
    try f expanded expanded_typ
    with e when precatchable_exception e ->
    (* Try then to compile using non expanded alias *)
    f orig (Retyping.get_type_of pb.env !(pb.evdref) orig)


(* Remember that a non-trivial pattern has been consumed *)
and compile_non_dep_alias pb rest =
  let pb =
    { pb with
       tomatch = rest;
       history = pop_history_pattern pb.history;
       mat = List.map drop_alias_eqn pb.mat } in
  compile pb

(* pour les alias des initiaux, enrichir les env de ce qu'il faut et
substituer après par les initiaux *)

(**************************************************************************)
(* Preparation of the pattern-matching problem                            *)

(* builds the matrix of equations testing that each eqn has n patterns
 * and linearizing the _ patterns.
 * Syntactic correctness has already been done in astterm *)
let matx_of_eqns env eqns =
  let build_eqn (loc,ids,lpat,rhs) =
    let initial_lpat,initial_rhs = lpat,rhs in
    let initial_rhs = rhs in
    let rhs =
      { rhs_env = env;
        rhs_vars = free_glob_vars initial_rhs;
	avoid_ids = ids@(ids_of_named_context (named_context env));
	it = Some initial_rhs } in
    { patterns = initial_lpat;
      alias_stack = [];
      eqn_loc = loc;
      used = ref false;
      rhs = rhs }
  in List.map build_eqn eqns

(***************** Building an inversion predicate ************************)

(* Let "match t1 in I1 u11..u1n_1 ... tm in Im um1..umn_m with ... end : T"
   be a pattern-matching problem. We assume that each uij can be
   decomposed under the form pij(vij1..vijq_ij) where pij(aij1..aijq_ij)
   is a pattern depending on some variables aijk and the vijk are
   instances of these variables.  We also assume that each ti has the
   form of a pattern qi(wi1..wiq_i) where qi(bi1..biq_i) is a pattern
   depending on some variables bik and the wik are instances of these
   variables (in practice, there is no reason that ti is already
   constructed and the qi will be degenerated).

   We then look for a type U(..a1jk..b1 .. ..amjk..bm) so that
   T = U(..v1jk..t1 .. ..vmjk..tm). This a higher-order matching
   problem with a priori different solutions (one of them if T itself!).

   We finally invert the uij and the ti and build the return clause

   phi(x11..x1n_1y1..xm1..xmn_mym) =
     match x11..x1n_1 y1 .. xm1..xmn_m ym with
         | p11..p1n_1 q1 .. pm1..pmn_m qm => U(..a1jk..b1 .. ..amjk..bm)
         |  _ .. _    _  ..  _ .. _    _  => True
    end

   so that "phi(u11..u1n_1t1..um1..umn_mtm) = T" (note that the clause
   returning True never happens and any inhabited type can be put instead).
*)

let adjust_to_extended_env_and_remove_deps env extenv subst t =
  let n = rel_context_length (rel_context env) in
  let n' = rel_context_length (rel_context extenv) in
  (* We first remove the bindings that are dependently typed (they are
     difficult to manage and it is not sure these are so useful in practice);
     Notes:
     - [subst] is made of pairs [(id,u)] where id is a name in [extenv] and
       [u] a term typed in [env];
     - [subst0] is made of items [(p,u,(u,ty))] where [ty] is the type of [u]
       and both are adjusted to [extenv] while [p] is the index of [id] in
       [extenv] (after expansion of the aliases) *)
  let map (x, u) =
    (* d1 ... dn dn+1 ... dn'-p+1 ... dn' *)
    (* \--env-/          (= x:ty)         *)
    (* \--------------extenv------------/ *)
    let (p, _, _) = lookup_rel_id x (rel_context extenv) in
    let rec traverse_local_defs p =
      match pi2 (lookup_rel p extenv) with
      | Some c -> assert (isRel c); traverse_local_defs (p + destRel c)
      | None -> p in
    let p = traverse_local_defs p in
    let u = lift (n' - n) u in
    try Some (p, u, expand_vars_in_term extenv u)
      (* pedrot: does this really happen to raise [Failure _]? *)
    with Failure _ -> None in
  let subst0 = List.map_filter map subst in
  let t0 = lift (n' - n) t in
  (subst0, t0)

let push_binder d (k,env,subst) =
  (k+1,push_rel d env,List.map (fun (na,u,d) -> (na,lift 1 u,d)) subst)

let rec list_assoc_in_triple x = function
    [] -> raise Not_found
  | (a, b, _)::l -> if Int.equal a x then b else list_assoc_in_triple x l

(* Let vijk and ti be a set of dependent terms and T a type, all
 * defined in some environment env. The vijk and ti are supposed to be
 * instances for variables aijk and bi.
 *
 * [abstract_tycon Gamma0 Sigma subst T Gamma] looks for U(..v1jk..t1 .. ..vmjk..tm)
 * defined in some extended context
 * "Gamma0, ..a1jk:V1jk.. b1:W1 .. ..amjk:Vmjk.. bm:Wm"
 * such that env |- T = U(..v1jk..t1 .. ..vmjk..tm). To not commit to
 * a particular solution, we replace each subterm t in T that unifies with
 * a subset u1..ul of the vijk and ti by a special evar
 * ?id(x=t;c1:=c1,..,cl=cl) defined in context Gamma0,x,c1,...,cl |- ?id
 * (where the c1..cl are the aijk and bi matching the u1..ul), and
 * similarly for each ti.
*)

let abstract_tycon loc env evdref subst _tycon extenv t =
  let sigma = !evdref in
  let t = nf_betaiota sigma t in (* it helps in some cases to remove K-redex *)
  let subst0,t0 = adjust_to_extended_env_and_remove_deps env extenv subst t in
  (* We traverse the type T of the original problem Xi looking for subterms
     that match the non-constructor part of the constraints (this part
     is in subst); these subterms are the "good" subterms and we replace them
     by an evar that may depend (and only depend) on the corresponding
     convertible subterms of the substitution *)
  let rec aux (k,env,subst as x) t =
    let t = whd_evar !evdref t in match kind_of_term t with
    | Rel n when pi2 (lookup_rel n env) != None ->
        map_constr_with_full_binders push_binder aux x t
    | Evar ev ->
        let ty = get_type_of env sigma t in
        let inst =
	  List.map_i
	    (fun i _ ->
              try list_assoc_in_triple i subst0 with Not_found -> mkRel i)
              1 (rel_context env) in
        let ev = e_new_evar evdref env ~src:(loc, Evar_kinds.CasesType) ty in
        evdref := add_conv_pb (Reduction.CONV,env,substl inst ev,t) !evdref;
        ev
    | _ ->
    let good = List.filter (fun (_,u,_) -> is_conv_leq env sigma t u) subst in
    match good with
    | [] ->
      map_constr_with_full_binders push_binder aux x t
    | (_, _, u) :: _ -> (* u is in extenv *)
      let vl = List.map pi1 good in
      let ty = lift (-k) (aux x (get_type_of env !evdref t)) in
      let depvl = free_rels ty in
      let inst =
	List.map_i
	  (fun i _ -> if List.mem i vl then u else mkRel i) 1
	  (rel_context extenv) in
      let rel_filter =
	List.map (fun a -> not (isRel a) || dependent a u
                           || Int.Set.mem (destRel a) depvl) inst in
      let named_filter =
	List.map (fun (id,_,_) -> dependent (mkVar id) u)
	  (named_context extenv) in
      let filter = rel_filter@named_filter in
      let candidates = u :: List.map mkRel vl in
      let ev =
	e_new_evar evdref extenv ~src:(loc, Evar_kinds.CasesType)
	  ~filter ~candidates ty in
      lift k ev
  in
  aux (0,extenv,subst0) t0

let build_tycon loc env tycon_env subst tycon extenv evdref t =
  let t,tt = match t with
    | None ->
	(* This is the situation we are building a return predicate and
           we are in an impossible branch *)
	let n = rel_context_length (rel_context env) in
	let n' = rel_context_length (rel_context tycon_env) in
	let impossible_case_type, u =
	  e_new_type_evar evdref univ_flexible_alg env ~src:(loc,Evar_kinds.ImpossibleCase) in
	(lift (n'-n) impossible_case_type, mkSort u)
    | Some t ->
        let t = abstract_tycon loc tycon_env evdref subst tycon extenv t in
        let evd,tt = Typing.e_type_of extenv !evdref t in
        evdref := evd;
        (t,tt) in
  { uj_val = t; uj_type = tt }

(* For a multiple pattern-matching problem Xi on t1..tn with return
 * type T, [build_inversion_problem Gamma Sigma (t1..tn) T] builds a return
 * predicate for Xi that is itself made by an auxiliary
 * pattern-matching problem of which the first clause reveals the
 * pattern structure of the constraints on the inductive types of the t1..tn,
 * and the second clause is a wildcard clause for catching the
 * impossible cases. See above "Building an inversion predicate" for
 * further explanations
 *)

let build_inversion_problem loc env sigma tms t =
  let make_patvar t (subst,avoid) =
    let id = next_name_away (named_hd env t Anonymous) avoid in
    PatVar (Loc.ghost,Name id), ((id,t)::subst, id::avoid) in
  let rec reveal_pattern t (subst,avoid as acc) =
    match kind_of_term (whd_betadeltaiota env sigma t) with
    | Construct (cstr,u) -> PatCstr (Loc.ghost,cstr,[],Anonymous), acc
    | App (f,v) when isConstruct f ->
	let cstr,u = destConstruct f in
	let n = constructor_nrealargs env cstr in
	let l = List.lastn n (Array.to_list v) in
	let l,acc = List.fold_map' reveal_pattern l acc in
	PatCstr (Loc.ghost,cstr,l,Anonymous), acc
    | _ -> make_patvar t acc in
  let rec aux n env acc_sign tms acc =
    match tms with
    | [] -> [], acc_sign, acc
    | (t, IsInd (_,IndType(indf,realargs),_)) :: tms ->
	let patl,acc = List.fold_map' reveal_pattern realargs acc in
	let pat,acc = make_patvar t acc in
	let indf' = lift_inductive_family n indf in
	let sign = make_arity_signature env true indf' in
	let sign = recover_alias_names alias_of_pat (pat :: List.rev patl) sign in
	let p = List.length realargs in
	let env' = push_rel_context sign env in
	let patl',acc_sign,acc = aux (n+p+1) env' (sign@acc_sign) tms acc in
	patl@pat::patl',acc_sign,acc
    | (t, NotInd (bo,typ)) :: tms ->
      let pat,acc = make_patvar t acc in
      let d = (alias_of_pat pat,None,t) in
      let patl,acc_sign,acc = aux (n+1) (push_rel d env) (d::acc_sign) tms acc in
      pat::patl,acc_sign,acc in
  let avoid0 = ids_of_context env in
  (* [patl] is a list of patterns revealing the substructure of
     constructors present in the constraints on the type of the
     multiple terms t1..tn that are matched in the original problem;
     [subst] is the substitution of the free pattern variables in
     [patl] that returns the non-constructor parts of the constraints.
     Especially, if the ti has type I ui1..uin_i, and the patterns associated
     to ti are pi1..pin_i, then subst(pij) is uij; the substitution is
     useful to recognize which subterms of the whole type T of the original
     problem have to be abstracted *)
  let patl,sign,(subst,avoid) = aux 0 env [] tms ([],avoid0) in
  let n = List.length sign in

  let decls =
    List.map_i (fun i d -> (mkRel i,map_rel_declaration (lift i) d)) 1 sign in

  let pb_env = push_rel_context sign env in
  let decls =
    List.map (fun (c,d) -> (c,extract_inductive_data pb_env sigma d,d)) decls in

  let decls = List.rev decls in
  let dep_sign = find_dependencies_signature (List.make n true) decls in

  let sub_tms =
    List.map2 (fun deps (tm,(tmtyp,_),(na,b,t)) ->
      let na = if List.is_empty deps then Anonymous else force_name na in
      Pushed ((tm,tmtyp),deps,na))
      dep_sign decls in
  let subst = List.map (fun (na,t) -> (na,lift n t)) subst in
  (* [eqn1] is the first clause of the auxiliary pattern-matching that
     serves as skeleton for the return type: [patl] is the
     substructure of constructors extracted from the list of
     constraints on the inductive types of the multiple terms matched
     in the original pattern-matching problem Xi *)
  let eqn1 =
    { patterns = patl;
      alias_stack = [];
      eqn_loc = Loc.ghost;
      used = ref false;
      rhs = { rhs_env = pb_env;
              (* we assume all vars are used; in practice we discard dependent
		 vars so that the field rhs_vars is normally not used *)
              rhs_vars = List.map fst subst;
              avoid_ids = avoid;
	      it = Some (lift n t) } } in
  (* [eqn2] is the default clause of the auxiliary pattern-matching: it will
     catch the clauses of the original pattern-matching problem Xi whose
     type constraints are incompatible with the constraints on the
     inductive types of the multiple terms matched in Xi *)
  let eqn2 =
    { patterns = List.map (fun _ -> PatVar (Loc.ghost,Anonymous)) patl;
      alias_stack = [];
      eqn_loc = Loc.ghost;
      used = ref false;
      rhs = { rhs_env = pb_env;
              rhs_vars = [];
	      avoid_ids = avoid0;
	      it = None } } in
  (* [pb] is the auxiliary pattern-matching serving as skeleton for the
      return type of the original problem Xi *)
  (* let sigma, s = Evd.new_sort_variable sigma in *)
(*FIXME TRY *)
  (* let sigma, s = Evd.new_sort_variable univ_flexible sigma in *)
  let s' = Retyping.get_sort_of env sigma t in
  let sigma, s = Evd.new_sort_variable univ_flexible_alg sigma in
  let sigma = Evd.set_leq_sort sigma s' s in
  let evdref = ref sigma in
  (* let ty = evd_comb1 (refresh_universes false) evdref ty in *)
  let pb =
    { env       = pb_env;
      evdref    = evdref;
      pred      = (*ty *) mkSort s;
      tomatch   = sub_tms;
      history   = start_history n;
      mat       = [eqn1;eqn2];
      caseloc   = loc;
      casestyle = RegularStyle;
      typing_function = build_tycon loc env pb_env subst} in
  let pred = (compile pb).uj_val in
  (!evdref,pred)

(* Here, [pred] is assumed to be in the context built from all *)
(* realargs and terms to match *)
let build_initial_predicate arsign pred =
  let rec buildrec n pred tmnames = function
    | [] -> List.rev tmnames,pred
    | ((na,c,t)::realdecls)::lnames ->
        let n' = n + List.length realdecls in
        buildrec (n'+1) pred (force_name na::tmnames) lnames
    | _ -> assert false
  in buildrec 0 pred [] (List.rev arsign)

let extract_arity_signature ?(dolift=true) env0 tomatchl tmsign =
  let lift = if dolift then lift else fun n t -> t in
  let get_one_sign n tm (na,t) =
    match tm with
      | NotInd (bo,typ) ->
	  (match t with
	    | None -> [na,Option.map (lift n) bo,lift n typ]
	    | Some (loc,_,_) ->
 	    user_err_loc (loc,"",
	    str"Unexpected type annotation for a term of non inductive type."))
      | IsInd (term,IndType(indf,realargs),_) ->
          let indf' = if dolift then lift_inductive_family n indf else indf in
	  let ((ind,u),_) = dest_ind_family indf' in
	  let nparams_ctxt,nrealargs_ctxt = inductive_nargs_env env0 ind in
	  let arsign = fst (get_arity env0 indf') in
	  let realnal =
	    match t with
	      | Some (loc,ind',realnal) ->
		  if not (eq_ind ind ind') then
		    user_err_loc (loc,"",str "Wrong inductive type.");
		  if not (Int.equal nrealargs_ctxt (List.length realnal)) then
		      anomaly (Pp.str "Ill-formed 'in' clause in cases");
		  List.rev realnal
	      | None -> List.make nrealargs_ctxt Anonymous in
	  (na,None,build_dependent_inductive env0 indf')
	  ::(List.map2 (fun x (_,c,t) ->(x,c,t)) realnal arsign) in
  let rec buildrec n = function
    | [],[] -> []
    | (_,tm)::ltm, (_,x)::tmsign ->
	let l = get_one_sign n tm x in
	l :: buildrec (n + List.length l) (ltm,tmsign)
    | _ -> assert false
  in List.rev (buildrec 0 (tomatchl,tmsign))

let inh_conv_coerce_to_tycon loc env evdref j tycon =
  match tycon with
    | Some p ->
	let (evd',j) = Coercion.inh_conv_coerce_to loc env !evdref j p in
          evdref := evd';
          j
    | None -> j

(* We put the tycon inside the arity signature, possibly discovering dependencies. *)

let prepare_predicate_from_arsign_tycon loc tomatchs arsign c =
  let nar = List.fold_left (fun n sign -> List.length sign + n) 0 arsign in
  let subst, len =
    List.fold_left2 (fun (subst, len) (tm, tmtype) sign ->
      let signlen = List.length sign in
	match kind_of_term tm with
	  | Rel n when dependent tm c
		&& Int.equal signlen 1 (* The term to match is not of a dependent type itself *) ->
	      ((n, len) :: subst, len - signlen)
	  | Rel n when signlen > 1 (* The term is of a dependent type,
				      maybe some variable in its type appears in the tycon. *) ->
	      (match tmtype with
		  NotInd _ -> (subst, len - signlen)
		| IsInd (_, IndType(indf,realargs),_) ->
		    let subst =
		      if dependent tm c && List.for_all isRel realargs
		      then (n, 1) :: subst else subst
		    in
		      List.fold_left
			(fun (subst, len) arg ->
			  match kind_of_term arg with
			  | Rel n when dependent arg c ->
			      ((n, len) :: subst, pred len)
			  | _ -> (subst, pred len))
			(subst, len) realargs)
	  | _ -> (subst, len - signlen))
      ([], nar) tomatchs arsign
  in
  let rec predicate lift c =
    match kind_of_term c with
      | Rel n when n > lift ->
	  (try
	      (* Make the predicate dependent on the matched variable *)
	      let idx = List.assoc (n - lift) subst in
		mkRel (idx + lift)
	    with Not_found ->
	      (* A variable that is not matched, lift over the arsign. *)
	      mkRel (n + nar))
      | _ ->
	  map_constr_with_binders succ predicate lift c
  in predicate 0 c


(* Builds the predicate. If the predicate is dependent, its context is
 * made of 1+nrealargs assumptions for each matched term in an inductive
 * type and 1 assumption for each term not _syntactically_ in an
 * inductive type.

 * Each matched terms are independently considered dependent or not.

 * A type constraint but no annotation case: we try to specialize the
 * tycon to make the predicate if it is not closed.
 *)

let prepare_predicate loc typing_fun sigma env tomatchs arsign tycon pred =
  let preds =
    match pred, tycon with
    (* No type annotation *)
    | None, Some t when not (noccur_with_meta 0 max_int t) ->
	(* If the tycon is not closed w.r.t real variables, we try *)
        (* two different strategies *)
	(* First strategy: we abstract the tycon wrt to the dependencies *)
        let pred1 =
          prepare_predicate_from_arsign_tycon loc tomatchs arsign t in
	(* Second strategy: we build an "inversion" predicate *)
	let sigma2,pred2 = build_inversion_problem loc env sigma tomatchs t in
	[sigma, pred1; sigma2, pred2]
    | None, _ ->
	(* No dependent type constraint, or no constraints at all: *)
	(* we use two strategies *)
        let sigma,t = match tycon with
	| Some t -> sigma,t
	| None -> 
	  let sigma, (t, _) = 
	    new_type_evar univ_flexible_alg sigma env ~src:(loc, Evar_kinds.CasesType) in
	    sigma, t
	in
        (* First strategy: we build an "inversion" predicate *)
	let sigma1,pred1 = build_inversion_problem loc env sigma tomatchs t in
	(* Second strategy: we directly use the evar as a non dependent pred *)
        let pred2 = lift (List.length (List.flatten arsign)) t in
	[sigma1, pred1; sigma, pred2]
    (* Some type annotation *)
    | Some rtntyp, _ ->
      (* We extract the signature of the arity *)
      let envar = List.fold_right push_rel_context arsign env in
      let sigma, newt = new_sort_variable univ_flexible_alg sigma in
      let evdref = ref sigma in
      let predcclj = typing_fun (mk_tycon (mkSort newt)) envar evdref rtntyp in
      let sigma = !evdref in
      (* let sigma = Option.cata (fun tycon -> *)
      (*     let na = Name (Id.of_string "x") in *)
      (*     let tms = List.map (fun tm -> Pushed(tm,[],na)) tomatchs in *)
      (*     let predinst = extract_predicate predcclj.uj_val tms in *)
      (*     Coercion.inh_conv_coerce_to loc env !evdref predinst tycon) *)
      (*   !evdref tycon in *)
      let predccl = (j_nf_evar sigma predcclj).uj_val in
      [sigma, predccl]
  in
  List.map
    (fun (sigma,pred) ->
      let (nal,pred) = build_initial_predicate arsign pred in
      sigma,nal,pred)
    preds

(** Program cases *)

open Program

let ($) f x = f x

let string_of_name name =
  match name with
    | Anonymous -> "anonymous"
    | Name n -> Id.to_string n

let make_prime_id name =
  let str = string_of_name name in
    Id.of_string str, Id.of_string (str ^ "'")

let prime avoid name =
  let previd, id = make_prime_id name in
    previd, next_ident_away id avoid

let make_prime avoid prevname =
  let previd, id = prime !avoid prevname in
    avoid := id :: !avoid;
    previd, id

let eq_id avoid id =
  let hid = Id.of_string ("Heq_" ^ Id.to_string id) in
  let hid' = next_ident_away hid avoid in
    hid'

let mk_eq typ x y = mkApp (delayed_force coq_eq_ind, [| typ; x ; y |])
let mk_eq_refl typ x = mkApp (delayed_force coq_eq_refl, [| typ; x |])
let mk_JMeq typ x typ' y =
  mkApp (delayed_force coq_JMeq_ind, [| typ; x ; typ'; y |])
let mk_JMeq_refl typ x = mkApp (delayed_force coq_JMeq_refl, [| typ; x |])

let hole = GHole (Loc.ghost, Evar_kinds.QuestionMark (Evar_kinds.Define true))

let constr_of_pat env isevars arsign pat avoid =
  let rec typ env (ty, realargs) pat avoid =
    match pat with
    | PatVar (l,name) ->
	let name, avoid = match name with
	    Name n -> name, avoid
	  | Anonymous ->
	      let previd, id = prime avoid (Name (Id.of_string "wildcard")) in
		Name id, id :: avoid
	in
	  (PatVar (l, name), [name, None, ty] @ realargs, mkRel 1, ty, 
	   (List.map (fun x -> mkRel 1) realargs), 1, avoid)
    | PatCstr (l,((_, i) as cstr),args,alias) ->
	let cind = inductive_of_constructor cstr in
	let IndType (indf, _) = 
	  try find_rectype env ( !isevars) (lift (-(List.length realargs)) ty)
	  with Not_found -> error_case_not_inductive env 
	    {uj_val = ty; uj_type = Typing.type_of env !isevars ty}
	in
	let (ind,u), params = dest_ind_family indf in
	if not (eq_ind ind cind) then error_bad_constructor_loc l cstr ind;
	let cstrs = get_constructors env indf in
	let ci = cstrs.(i-1) in
	let nb_args_constr = ci.cs_nargs in
	assert (Int.equal nb_args_constr (List.length args));
	let patargs, args, sign, env, n, m, avoid =
	  List.fold_right2
	    (fun (na, c, t) ua (patargs, args, sign, env, n, m, avoid)  ->
	       let pat', sign', arg', typ', argtypargs, n', avoid =
		 let liftt = liftn (List.length sign) (succ (List.length args)) t in
		   typ env (substl args liftt, []) ua avoid
	       in
	       let args' = arg' :: List.map (lift n') args in
	       let env' = push_rel_context sign' env in
		 (pat' :: patargs, args', sign' @ sign, env', n' + n, succ m, avoid))
	    ci.cs_args (List.rev args) ([], [], [], env, 0, 0, avoid)
	in
	let args = List.rev args in
	let patargs = List.rev patargs in
	let pat' = PatCstr (l, cstr, patargs, alias) in
	let cstr = mkConstructU ci.cs_cstr in
	let app = applistc cstr (List.map (lift (List.length sign)) params) in
	let app = applistc app args in
	let apptype = Retyping.get_type_of env ( !isevars) app in
	let IndType (indf, realargs) = find_rectype env ( !isevars) apptype in
	  match alias with
	      Anonymous ->
		pat', sign, app, apptype, realargs, n, avoid
	    | Name id ->
		let sign = (alias, None, lift m ty) :: sign in
		let avoid = id :: avoid in
		let sign, i, avoid =
		  try
		    let env = push_rel_context sign env in
		    isevars := the_conv_x_leq (push_rel_context sign env)
		      (lift (succ m) ty) (lift 1 apptype) !isevars;
		    let eq_t = mk_eq (lift (succ m) ty)
		      (mkRel 1) (* alias *)
		      (lift 1 app) (* aliased term *)
		    in
		    let neq = eq_id avoid id in
		      (Name neq, Some (mkRel 0), eq_t) :: sign, 2, neq :: avoid
		  with Reduction.NotConvertible -> sign, 1, avoid
		in
		  (* Mark the equality as a hole *)
		  pat', sign, lift i app, lift i apptype, realargs, n + i, avoid
  in
  let pat', sign, patc, patty, args, z, avoid = typ env (pi3 (List.hd arsign), List.tl arsign) pat avoid in
    pat', (sign, patc, (pi3 (List.hd arsign), args), pat'), avoid


(* shadows functional version *)
let eq_id avoid id =
  let hid = Id.of_string ("Heq_" ^ Id.to_string id) in
  let hid' = next_ident_away hid !avoid in
    avoid := hid' :: !avoid;
    hid'

let is_topvar t =
match kind_of_term t with
| Rel 0 -> true
| _ -> false

let rels_of_patsign l =
  List.map (fun ((na, b, t) as x) ->
    match b with
      | Some t' when is_topvar t' -> (na, None, t)
      | _ -> x) l

let vars_of_ctx ctx =
  let _, y =
    List.fold_right (fun (na, b, t)  (prev, vars) ->
      match b with
	| Some t' when is_topvar t' ->
	    prev,
	    (GApp (Loc.ghost,
		(GRef (Loc.ghost, delayed_force coq_eq_refl_ref, None)), 
		   [hole; GVar (Loc.ghost, prev)])) :: vars
	| _ ->
	    match na with
		Anonymous -> invalid_arg "vars_of_ctx"
	      | Name n -> n, GVar (Loc.ghost, n) :: vars)
      ctx (Id.of_string "vars_of_ctx_error", [])
  in List.rev y

let rec is_included x y =
  match x, y with
    | PatVar _, _ -> true
    | _, PatVar _ -> true
    | PatCstr (l, (_, i), args, alias), PatCstr (l', (_, i'), args', alias')  ->
	if Int.equal i i' then List.for_all2 is_included args args'
	else false

(* liftsign is the current pattern's complete signature length. 
   Hence pats is already typed in its
   full signature. However prevpatterns are in the original one signature per pattern form.
 *)
let build_ineqs prevpatterns pats liftsign =
  let _tomatchs = List.length pats in
  let diffs =
    List.fold_left
      (fun c eqnpats ->
	  let acc = List.fold_left2
	    (* ppat is the pattern we are discriminating against, curpat is the current one. *)
	    (fun acc (ppat_sign, ppat_c, (ppat_ty, ppat_tyargs), ppat)
	      (curpat_sign, curpat_c, (curpat_ty, curpat_tyargs), curpat) ->
	      match acc with
		  None -> None
		| Some (sign, len, n, c) -> (* FixMe: do not work with ppat_args *)
		    if is_included curpat ppat then
		      (* Length of previous pattern's signature *)
		      let lens = List.length ppat_sign in
		      (* Accumulated length of previous pattern's signatures *)
		      let len' = lens + len in
		      let acc =
			((* Jump over previous prevpat signs *)
			  lift_rel_context len ppat_sign @ sign,
			  len',
			  succ n, (* nth pattern *)
			  mkApp (delayed_force coq_eq_ind,
				[| lift (len' + liftsign) curpat_ty;
				   liftn (len + liftsign) (succ lens) ppat_c ;
				   lift len' curpat_c |]) ::
			    List.map (lift lens (* Jump over this prevpat signature *)) c)
		      in Some acc
		    else None)
	   (Some ([], 0, 0, [])) eqnpats pats
	 in match acc with
	     None -> c
	   | Some (sign, len, _, c') ->
	       let conj = it_mkProd_or_LetIn (mk_coq_not (mk_coq_and c'))
		 (lift_rel_context liftsign sign)
	       in
		 conj :: c)
      [] prevpatterns
  in match diffs with [] -> None
    | _ -> Some (mk_coq_and diffs)

let constrs_of_pats typing_fun env isevars eqns tomatchs sign neqs arity =
  let i = ref 0 in
  let (x, y, z) =
    List.fold_left
      (fun (branches, eqns, prevpatterns) eqn ->
	 let _, newpatterns, pats =
	   List.fold_left2
	     (fun (idents, newpatterns, pats) pat arsign ->
		let pat', cpat, idents = constr_of_pat env isevars arsign pat idents in
		  (idents, pat' :: newpatterns, cpat :: pats))
	      ([], [], []) eqn.patterns sign
	 in
	 let newpatterns = List.rev newpatterns and opats = List.rev pats in
	 let rhs_rels, pats, signlen =
	   List.fold_left
	     (fun (renv, pats, n) (sign,c, (s, args), p) ->
	       (* Recombine signatures and terms of all of the row's patterns *)
	       let sign' = lift_rel_context n sign in
	       let len = List.length sign' in
		 (sign' @ renv,
		 (* lift to get outside of previous pattern's signatures. *)
		 (sign', liftn n (succ len) c, 
		  (s, List.map (liftn n (succ len)) args), p) :: pats,
		 len + n))
	     ([], [], 0) opats in
	 let pats, _ = List.fold_left
	   (* lift to get outside of past patterns to get terms in the combined environment. *)
	   (fun (pats, n) (sign, c, (s, args), p) ->
	     let len = List.length sign in
	       ((rels_of_patsign sign, lift n c,
		 (s, List.map (lift n) args), p) :: pats, len + n))
	   ([], 0) pats
	 in
	 let ineqs = build_ineqs prevpatterns pats signlen in
	 let rhs_rels' = rels_of_patsign rhs_rels in
	 let _signenv = push_rel_context rhs_rels' env in
	 let arity =
	   let args, nargs =
	     List.fold_right (fun (sign, c, (_, args), _) (allargs,n) ->
	       (args @ c :: allargs, List.length args + succ n))
	       pats ([], 0)
	   in
	   let args = List.rev args in
	     substl args (liftn signlen (succ nargs) arity)
	 in
	 let rhs_rels', tycon =
	   let neqs_rels, arity =
	     match ineqs with
	     | None -> [], arity
	     | Some ineqs ->
		 [Anonymous, None, ineqs], lift 1 arity
	   in
	   let eqs_rels, arity = decompose_prod_n_assum neqs arity in
	     eqs_rels @ neqs_rels @ rhs_rels', arity
	 in
	 let rhs_env = push_rel_context rhs_rels' env in
	 let j = typing_fun (mk_tycon tycon) rhs_env eqn.rhs.it in
	 let bbody = it_mkLambda_or_LetIn j.uj_val rhs_rels'
	 and btype = it_mkProd_or_LetIn j.uj_type rhs_rels' in
	 let branch_name = Id.of_string ("program_branch_" ^ (string_of_int !i)) in
	 let branch_decl = (Name branch_name, Some (lift !i bbody), (lift !i btype)) in
	 let branch =
	   let bref = GVar (Loc.ghost, branch_name) in
	     match vars_of_ctx rhs_rels with
		 [] -> bref
	       | l -> GApp (Loc.ghost, bref, l)
	 in
	 let branch = match ineqs with
	     Some _ -> GApp (Loc.ghost, branch, [ hole ])
	   | None -> branch
	 in
	 incr i;
	 let rhs = { eqn.rhs with it = Some branch } in
	   (branch_decl :: branches,
	   { eqn with patterns = newpatterns; rhs = rhs } :: eqns,
	   opats :: prevpatterns))
      ([], [], []) eqns
  in x, y

(* Builds the predicate. If the predicate is dependent, its context is
 * made of 1+nrealargs assumptions for each matched term in an inductive
 * type and 1 assumption for each term not _syntactically_ in an
 * inductive type.

 * Each matched terms are independently considered dependent or not.

 * A type constraint but no annotation case: it is assumed non dependent.
 *)

let lift_ctx n ctx =
  let ctx', _ =
    List.fold_right (fun (c, t) (ctx, n') -> 
		       (liftn n n' c, liftn_tomatch_type n n' t) :: ctx, succ n') 
      ctx ([], 0)
  in ctx'

(* Turn matched terms into variables. *)
let abstract_tomatch env tomatchs tycon =
  let prev, ctx, names, tycon =
    List.fold_left
      (fun (prev, ctx, names, tycon) (c, t) ->
	 let lenctx =  List.length ctx in
	 match kind_of_term c with
	     Rel n -> (lift lenctx c, lift_tomatch_type lenctx t) :: prev, ctx, names, tycon
	   | _ ->
	       let tycon = Option.map
		 (fun t -> subst_term (lift 1 c) (lift 1 t)) tycon in
	       let name = next_ident_away (Id.of_string "filtered_var") names in
		 (mkRel 1, lift_tomatch_type (succ lenctx) t) :: lift_ctx 1 prev,
	       (Name name, Some (lift lenctx c), lift lenctx $ type_of_tomatch t) :: ctx,
	       name :: names, tycon)
      ([], [], [], tycon) tomatchs
  in List.rev prev, ctx, tycon

let build_dependent_signature env evars avoid tomatchs arsign =
  let avoid = ref avoid in
  let arsign = List.rev arsign in
  let allnames = List.rev_map (List.map pi1) arsign in
  let nar = List.fold_left (fun n names -> List.length names + n) 0 allnames in
  let eqs, neqs, refls, slift, arsign' =
    List.fold_left2
      (fun (eqs, neqs, refl_args, slift, arsigns) (tm, ty) arsign ->
	 (* The accumulator:
	    previous eqs,
	    number of previous eqs,
	    lift to get outside eqs and in the introduced variables ('as' and 'in'),
	    new arity signatures
	 *)
	 match ty with
	 | IsInd (ty, IndType (indf, args), _) when List.length args > 0 ->
	     (* Build the arity signature following the names in matched terms 
		as much as possible *)
	     let argsign = List.tl arsign in (* arguments in inverse application order *)
	     let (appn, appb, appt) as _appsign = List.hd arsign in (* The matched argument *)
	     let argsign = List.rev argsign in (* arguments in application order *)
	     let env', nargeqs, argeqs, refl_args, slift, argsign' =
	       List.fold_left2
		 (fun (env, nargeqs, argeqs, refl_args, slift, argsign') arg (name, b, t) ->
		    let argt = Retyping.get_type_of env evars arg in
		    let eq, refl_arg =
		      if Reductionops.is_conv env evars argt t then
			(mk_eq (lift (nargeqs + slift) argt)
			   (mkRel (nargeqs + slift))
			   (lift (nargeqs + nar) arg),
			 mk_eq_refl argt arg)
		      else
			(mk_JMeq (lift (nargeqs + slift) t)
			   (mkRel (nargeqs + slift))
			   (lift (nargeqs + nar) argt)
			   (lift (nargeqs + nar) arg),
			 mk_JMeq_refl argt arg)
		    in
		    let previd, id =
		      let name =
			match kind_of_term arg with
			Rel n -> pi1 (lookup_rel n env)
			| _ -> name
		      in
			make_prime avoid name
		    in
		      (env, succ nargeqs,
		       (Name (eq_id avoid previd), None, eq) :: argeqs,
		       refl_arg :: refl_args,
		       pred slift,
		       (Name id, b, t) :: argsign'))
		 (env, neqs, [], [], slift, []) args argsign
	     in
	     let eq = mk_JMeq
	       (lift (nargeqs + slift) appt)
	       (mkRel (nargeqs + slift))
	       (lift (nargeqs + nar) ty)
	       (lift (nargeqs + nar) tm)
	     in
	     let refl_eq = mk_JMeq_refl ty tm in
	     let previd, id = make_prime avoid appn in
	       (((Name (eq_id avoid previd), None, eq) :: argeqs) :: eqs,
		succ nargeqs,
		refl_eq :: refl_args,
		pred slift,
		(((Name id, appb, appt) :: argsign') :: arsigns))

	 | _ -> (* Non dependent inductive or not inductive, just use a regular equality *)
	     let (name, b, typ) = match arsign with [x] -> x | _ -> assert(false) in
	     let previd, id = make_prime avoid name in
	     let arsign' = (Name id, b, typ) in
	     let tomatch_ty = type_of_tomatch ty in
	     let eq =
	       mk_eq (lift nar tomatch_ty)
		 (mkRel slift) (lift nar tm)
	     in
	       ([(Name (eq_id avoid previd), None, eq)] :: eqs, succ neqs,
		(mk_eq_refl tomatch_ty tm) :: refl_args,
		pred slift, (arsign' :: []) :: arsigns))
      ([], 0, [], nar, []) tomatchs arsign
  in
  let arsign'' = List.rev arsign' in
    assert(Int.equal slift 0); (* we must have folded over all elements of the arity signature *)
    arsign'', allnames, nar, eqs, neqs, refls

let context_of_arsign l =
  let (x, _) = List.fold_right
    (fun c (x, n) ->
       (lift_rel_context n c @ x, List.length c + n))
    l ([], 0)
  in x

let compile_program_cases loc style (typing_function, evdref) tycon env
    (predopt, tomatchl, eqns) =
  let typing_fun tycon env = function
    | Some t ->	typing_function tycon env evdref t
    | None -> Evarutil.evd_comb0 use_unit_judge evdref in

  (* We build the matrix of patterns and right-hand side *)
  let matx = matx_of_eqns env eqns in

  (* We build the vector of terms to match consistently with the *)
  (* constructors found in patterns *)
  let tomatchs = coerce_to_indtype typing_function evdref env matx tomatchl in
  let tycon = valcon_of_tycon tycon in
  let tomatchs, tomatchs_lets, tycon' = abstract_tomatch env tomatchs tycon in
  let env = push_rel_context tomatchs_lets env in
  let len = List.length eqns in
  let sign, allnames, signlen, eqs, neqs, args =
    (* The arity signature *)
    let arsign = extract_arity_signature ~dolift:false env tomatchs tomatchl in
      (* Build the dependent arity signature, the equalities which makes
	 the first part of the predicate and their instantiations. *)
    let avoid = [] in
      build_dependent_signature env ( !evdref) avoid tomatchs arsign

  in
  let tycon, arity =
    match tycon' with
    | None -> let ev = mkExistential env evdref in ev, ev
    | Some t ->
	let pred = 
	  try
	    let pred = prepare_predicate_from_arsign_tycon loc tomatchs sign t in
	      (* The tycon may be ill-typed after abstraction. *)
	    let env' = push_rel_context (context_of_arsign sign) env in
	      ignore(Typing.sort_of env' !evdref pred); pred
	  with e when Errors.noncritical e ->
	    let nar = List.fold_left (fun n sign -> List.length sign + n) 0 sign in
	      lift nar t
	in Option.get tycon, pred
  in
  let neqs, arity =
    let ctx = context_of_arsign eqs in
    let neqs = List.length ctx in
      neqs, it_mkProd_or_LetIn (lift neqs arity) ctx
  in
  let lets, matx =
    (* Type the rhs under the assumption of equations *)
    constrs_of_pats typing_fun env evdref matx tomatchs sign neqs arity
  in
  let matx = List.rev matx in
  let _ = assert (Int.equal len (List.length lets)) in
  let env = push_rel_context lets env in
  let matx = List.map (fun eqn -> { eqn with rhs = { eqn.rhs with rhs_env = env } }) matx in
  let tomatchs = List.map (fun (x, y) -> lift len x, lift_tomatch_type len y) tomatchs in
  let args = List.rev_map (lift len) args in
  let pred = liftn len (succ signlen) arity in
  let nal, pred = build_initial_predicate sign pred in

  (* We push the initial terms to match and push their alias to rhs' envs *)
  (* names of aliases will be recovered from patterns (hence Anonymous here) *)

  let out_tmt na = function NotInd (c,t) -> (na,c,t) | IsInd (typ,_,_) -> (na,None,typ) in
  let typs = List.map2 (fun na (tm,tmt) -> (tm,out_tmt na tmt)) nal tomatchs in
    
  let typs =
    List.map (fun (c,d) -> (c,extract_inductive_data env !evdref d,d)) typs in
    
  let dep_sign =
    find_dependencies_signature
      (List.make (List.length typs) true)
      typs in
    
  let typs' =
    List.map3
      (fun (tm,tmt) deps na ->
         let deps = if not (isRel tm) then [] else deps in
           ((tm,tmt),deps,na))
      tomatchs dep_sign nal in
    
  let initial_pushed = List.map (fun x -> Pushed x) typs' in
    
  let typing_function tycon env evdref = function
    | Some t ->	typing_function tycon env evdref t
    | None -> evd_comb0 use_unit_judge evdref in

  let pb =
    { env      = env;
      evdref   = evdref;
      pred     = pred;
      tomatch  = initial_pushed;
      history  = start_history (List.length initial_pushed);
      mat      = matx;
      caseloc  = loc;
      casestyle= style;
      typing_function = typing_function } in

  let j = compile pb in
    (* We check for unused patterns *)
    List.iter (check_unused_pattern env) matx;
    let body = it_mkLambda_or_LetIn (applistc j.uj_val args) lets in
    let j =
      { uj_val = it_mkLambda_or_LetIn body tomatchs_lets;
	uj_type = nf_evar !evdref tycon; }
    in j

(**************************************************************************)
(* Main entry of the matching compilation                                 *)

let compile_cases loc style (typing_fun, evdref) tycon env (predopt, tomatchl, eqns) =
  if predopt == None && Flags.is_program_mode () then
    compile_program_cases loc style (typing_fun, evdref) 
      tycon env (predopt, tomatchl, eqns)
  else
      
  (* We build the matrix of patterns and right-hand side *)
  let matx = matx_of_eqns env eqns in

  (* We build the vector of terms to match consistently with the *)
  (* constructors found in patterns *)
  let tomatchs = coerce_to_indtype typing_fun evdref env matx tomatchl in



  (* If an elimination predicate is provided, we check it is compatible
     with the type of arguments to match; if none is provided, we
     build alternative possible predicates *)
  let arsign = extract_arity_signature env tomatchs tomatchl in
  let preds = prepare_predicate loc typing_fun !evdref env tomatchs arsign tycon predopt in

  let compile_for_one_predicate (sigma,nal,pred) =
    (* We push the initial terms to match and push their alias to rhs' envs *)
    (* names of aliases will be recovered from patterns (hence Anonymous *)
    (* here) *)

    let out_tmt na = function NotInd (c,t) -> (na,c,t) | IsInd (typ,_,_) -> (na,None,typ) in
    let typs = List.map2 (fun na (tm,tmt) -> (tm,out_tmt na tmt)) nal tomatchs in

    let typs =
      List.map (fun (c,d) -> (c,extract_inductive_data env sigma d,d)) typs in

    let dep_sign =
      find_dependencies_signature
        (List.make (List.length typs) true)
        typs in

    let typs' =
      List.map3
        (fun (tm,tmt) deps na ->
          let deps = if not (isRel tm) then [] else deps in
          ((tm,tmt),deps,na))
        tomatchs dep_sign nal in

    let initial_pushed = List.map (fun x -> Pushed x) typs' in

    (* A typing function that provides with a canonical term for absurd cases*)
    let typing_fun tycon env evdref = function
    | Some t ->	typing_fun tycon env evdref t
    | None -> evd_comb0 use_unit_judge evdref in

    let myevdref = ref sigma in

    let pb =
      { env       = env;
        evdref    = myevdref;
	pred      = pred;
	tomatch   = initial_pushed;
	history   = start_history (List.length initial_pushed);
	mat       = matx;
	caseloc   = loc;
	casestyle = style;
	typing_function = typing_fun } in

    let j = compile pb in
    evdref := !myevdref;
    j in

  (* Return the term compiled with the first possible elimination  *)
  (* predicate for which the compilation succeeds *)
  let j = list_try_compile compile_for_one_predicate preds in

  (* We check for unused patterns *)
  List.iter (check_unused_pattern env) matx;

  (* We coerce to the tycon (if an elim predicate was provided) *)
  inh_conv_coerce_to_tycon loc env evdref j tycon



==> anc/HoTT/coq-HoTT/pretyping/cases.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Evd
open Environ
open Inductiveops
open Glob_term
open Evarutil

(** {5 Compilation of pattern-matching } *)

(** {6 Pattern-matching errors } *)
type pattern_matching_error =
  | BadPattern of constructor * constr
  | BadConstructor of constructor * inductive
  | WrongNumargConstructor of constructor * int
  | WrongNumargInductive of inductive * int
  | WrongPredicateArity of constr * constr * constr
  | NeedsInversion of constr * constr
  | UnusedClause of cases_pattern list
  | NonExhaustive of cases_pattern list
  | CannotInferPredicate of (constr * types) array

exception PatternMatchingError of env * pattern_matching_error

val raise_pattern_matching_error : (Loc.t * env * pattern_matching_error) -> 'a

val error_wrong_numarg_constructor_loc : Loc.t -> env -> constructor -> int -> 'a

val error_wrong_numarg_inductive_loc : Loc.t -> env -> inductive -> int -> 'a

val error_bad_constructor_loc : Loc.t -> constructor -> inductive -> 'a

val error_bad_pattern_loc : Loc.t -> constructor -> constr -> 'a

val error_wrong_predicate_arity_loc : Loc.t -> env -> constr -> constr -> constr -> 'a

val error_needs_inversion : env -> constr -> types -> 'a

(** {6 Compilation primitive. } *)

val compile_cases :
  Loc.t -> case_style ->
  (type_constraint -> env -> evar_map ref -> glob_constr -> unsafe_judgment) * evar_map ref ->
  type_constraint ->
  env -> glob_constr option * tomatch_tuples * cases_clauses ->
  unsafe_judgment

val constr_of_pat : 
           Environ.env ->
           Evd.evar_map ref ->
           Term.rel_declaration list ->
           Glob_term.cases_pattern ->
           Names.Id.t list ->
           Glob_term.cases_pattern *
           (Term.rel_declaration list * Term.constr *
            (Term.types * Term.constr list) * Glob_term.cases_pattern) *
           Names.Id.t list

type 'a rhs =
    { rhs_env    : env;
      rhs_vars   : Id.t list;
      avoid_ids  : Id.t list;
      it         : 'a option}

type 'a equation =
    { patterns     : cases_pattern list;
      rhs          : 'a rhs;
      alias_stack  : Name.t list;
      eqn_loc      : Loc.t;
      used         : bool ref }

type 'a matrix = 'a equation list

(* 1st argument of IsInd is the original ind before extracting the summary *)
type tomatch_type =
  | IsInd of types * inductive_type * Name.t list
  | NotInd of constr option * types

type tomatch_status =
  | Pushed of ((constr * tomatch_type) * int list * Name.t)
  | Alias of (Name.t * constr * (constr * types))
  | NonDepAlias
  | Abstract of int * rel_declaration

type tomatch_stack = tomatch_status list

(* We keep a constr for aliases and a cases_pattern for error message *)

type pattern_history =
  | Top
  | MakeConstructor of constructor * pattern_continuation

and pattern_continuation =
  | Continuation of int * cases_pattern list * pattern_history
  | Result of cases_pattern list

type 'a pattern_matching_problem =
    { env       : env;
      evdref    : evar_map ref;
      pred      : constr;
      tomatch   : tomatch_stack;
      history   : pattern_continuation;
      mat       : 'a matrix;
      caseloc   : Loc.t;
      casestyle : case_style;
      typing_function: type_constraint -> env -> evar_map ref -> 'a option -> unsafe_judgment }


val compile : 'a pattern_matching_problem -> Environ.unsafe_judgment


==> anc/HoTT/coq-HoTT/pretyping/cbv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Term
open Names
open Closure
open Esubst

(**** Call by value reduction ****)

(* The type of terms with closure. The meaning of the constructors and
 * the invariants of this datatype are the following:
 *  VAL(k,c) represents the constr c with a delayed shift of k. c must be
 *          in normal form and neutral (i.e. not a lambda, a construct or a
 *          (co)fix, because they may produce redexes by applying them,
 *          or putting them in a case)
 *  STACK(k,v,stk) represents an irreductible value [v] in the stack [stk].
 *          [k] is a delayed shift to be applied to both the value and
 *          the stack.
 *  CBN(t,S) is the term [S]t. It is used to delay evaluation. For
 *          instance products are evaluated only when actually needed
 *          (CBN strategy).
 *  LAM(n,a,b,S) is the term [S]([x:a]b) where [a] is a list of bindings and
 *          [n] is the length of [a]. the environment [S] is propagated
 *          only when the abstraction is applied, and then we use the rule
 *                  ([S]([x:a]b) c) --> [S.c]b
 *          This corresponds to the usual strategy of weak reduction
 *  FIXP(op,bd,S,args) is the fixpoint (Fix or Cofix) of bodies bd under
 *          the bindings S, and then applied to args. Here again,
 *          weak reduction.
 *  CONSTR(c,args) is the constructor [c] applied to [args].
 *
 *)
type cbv_value =
  | VAL of int * constr
  | STACK of int * cbv_value * cbv_stack
  | CBN of constr * cbv_value subs
  | LAM of int * (Name.t * constr) list * constr * cbv_value subs
  | FIXP of fixpoint * cbv_value subs * cbv_value array
  | COFIXP of cofixpoint * cbv_value subs * cbv_value array
  | CONSTR of constructor puniverses * cbv_value array

(* type of terms with a hole. This hole can appear only under App or Case.
 *   TOP means the term is considered without context
 *   APP(v,stk) means the term is applied to v, and then the context stk
 *      (v.0 is the first argument).
 *      this corresponds to the application stack of the KAM.
 *      The members of l are values: we evaluate arguments before
        calling the function.
 *   CASE(t,br,pat,S,stk) means the term is in a case (which is himself in stk
 *      t is the type of the case and br are the branches, all of them under
 *      the subs S, pat is information on the patterns of the Case
 *      (Weak reduction: we propagate the sub only when the selected branch
 *      is determined)
 *
 * Important remark: the APPs should be collapsed:
 *    (APP (l,(APP ...))) forbidden
 *)
and cbv_stack =
  | TOP
  | APP of cbv_value array * cbv_stack
  | CASE of constr * constr array * case_info * cbv_value subs * cbv_stack

(* les vars pourraient etre des constr,
   cela permet de retarder les lift: utile ?? *)

(* relocation of a value; used when a value stored in a context is expanded
 * in a larger context. e.g.  [%k (S.t)](k+1) --> [^k]t  (t is shifted of k)
 *)
let rec shift_value n = function
  | VAL (k,t) -> VAL (k+n,t)
  | STACK(k,v,stk) -> STACK(k+n,v,stk)
  | CBN (t,s) -> CBN(t,subs_shft(n,s))
  | LAM (nlams,ctxt,b,s) -> LAM (nlams,ctxt,b,subs_shft (n,s))
  | FIXP (fix,s,args) ->
      FIXP (fix,subs_shft (n,s), Array.map (shift_value n) args)
  | COFIXP (cofix,s,args) ->
      COFIXP (cofix,subs_shft (n,s), Array.map (shift_value n) args)
  | CONSTR (c,args) ->
      CONSTR (c, Array.map (shift_value n) args)
let shift_value n v =
  if Int.equal n 0 then v else shift_value n v

(* Contracts a fixpoint: given a fixpoint and a bindings,
 * returns the corresponding fixpoint body, and the bindings in which
 * it should be evaluated: its first variables are the fixpoint bodies
 * (S, (fix Fi {F0 := T0 .. Fn-1 := Tn-1}))
 *    -> (S. [S]F0 . [S]F1 ... . [S]Fn-1, Ti)
 *)
let contract_fixp env ((reci,i),(_,_,bds as bodies)) =
  let make_body j = FIXP(((reci,j),bodies), env, [||]) in
  let n = Array.length bds in
  subs_cons(Array.init n make_body, env), bds.(i)

let contract_cofixp env (i,(_,_,bds as bodies)) =
  let make_body j = COFIXP((j,bodies), env, [||]) in
  let n = Array.length bds in
  subs_cons(Array.init n make_body, env), bds.(i)

let make_constr_ref n = function
  | RelKey p -> mkRel (n+p)
  | VarKey id -> mkVar id
  | ConstKey cst -> mkConstU cst

(* Adds an application list. Collapse APPs! *)
let stack_app appl stack =
  if Int.equal (Array.length appl) 0 then stack else
    match stack with
    | APP(args,stk) -> APP(Array.append appl args,stk)
    | _             -> APP(appl, stack)

let rec stack_concat stk1 stk2 =
  match stk1 with
      TOP -> stk2
    | APP(v,stk1') -> APP(v,stack_concat stk1' stk2)
    | CASE(c,b,i,s,stk1') -> CASE(c,b,i,s,stack_concat stk1' stk2)

(* merge stacks when there is no shifts in between *)
let mkSTACK = function
    v, TOP -> v
  | STACK(0,v0,stk0), stk -> STACK(0,v0,stack_concat stk0 stk)
  | v,stk -> STACK(0,v,stk)


(* Change: zeta reduction cannot be avoided in CBV *)

open RedFlags

let red_set_ref flags = function
  | RelKey _ -> red_set flags fDELTA
  | VarKey id -> red_set flags (fVAR id)
  | ConstKey (sp,_) -> red_set flags (fCONST sp)

(* Transfer application lists from a value to the stack
 * useful because fixpoints may be totally applied in several times.
 * On the other hand, irreductible atoms absorb the full stack.
 *)
let strip_appl head stack =
  match head with
    | FIXP (fix,env,app) -> (FIXP(fix,env,[||]), stack_app app stack)
    | COFIXP (cofix,env,app) -> (COFIXP(cofix,env,[||]), stack_app app stack)
    | CONSTR (c,app) -> (CONSTR(c,[||]), stack_app app stack)
    | _ -> (head, stack)


(* Tests if fixpoint reduction is possible. *)
let fixp_reducible flgs ((reci,i),_) stk =
  if red_set flgs fIOTA then
    match stk with
      | APP(appl,_) ->
          Array.length appl > reci.(i) &&
          (match appl.(reci.(i)) with
              CONSTR _ -> true
            | _ -> false)
      | _ -> false
  else
    false

let cofixp_reducible flgs _ stk =
  if red_set flgs fIOTA then
    match stk with
      | (CASE _ | APP(_,CASE _)) -> true
      | _ -> false
  else
    false


(* The main recursive functions
 *
 * Go under applications and cases (pushed in the stack), expand head
 * constants or substitued de Bruijn, and try to make appear a
 * constructor, a lambda or a fixp in the head. If not, it is a value
 * and is completely computed here. The head redexes are NOT reduced:
 * the function returns the pair of a cbv_value and its stack.  *
 * Invariant: if the result of norm_head is CONSTR or (CO)FIXP, it last
 * argument is [].  Because we must put all the applied terms in the
 * stack. *)

let rec norm_head info env t stack =
  (* no reduction under binders *)
  match kind_of_term t with
  (* stack grows (remove casts) *)
  | App (head,args) -> (* Applied terms are normalized immediately;
                        they could be computed when getting out of the stack *)
      let nargs = Array.map (cbv_stack_term info TOP env) args in
      norm_head info env head (stack_app nargs stack)
  | Case (ci,p,c,v) -> norm_head info env c (CASE(p,v,ci,env,stack))
  | Cast (ct,_,_) -> norm_head info env ct stack

  (* constants, axioms
   * the first pattern is CRUCIAL, n=0 happens very often:
   * when reducing closed terms, n is always 0 *)
  | Rel i ->
      (match expand_rel i env with
        | Inl (0,v)      -> strip_appl v stack
        | Inl (n,v)      -> strip_appl (shift_value n v) stack
        | Inr (n,None)   -> (VAL(0, mkRel n), stack)
        | Inr (n,Some p) -> norm_head_ref (n-p) info env stack (RelKey p))

  | Var id -> norm_head_ref 0 info env stack (VarKey id)

  | Const sp -> norm_head_ref 0 info env stack (ConstKey sp)

  | LetIn (_, b, _, c) ->
      (* zeta means letin are contracted; delta without zeta means we *)
      (* allow bindings but leave let's in place *)
      if red_set (info_flags info) fZETA then
        (* New rule: for Cbv, Delta does not apply to locally bound variables
           or red_set (info_flags info) fDELTA
         *)
	let env' = subs_cons ([|cbv_stack_term info TOP env b|],env) in
        norm_head info env' c stack
      else
	(CBN(t,env), stack) (* Considérer une coupure commutative ? *)

  | Evar ev ->
      (match evar_value info ev with
          Some c -> norm_head info env c stack
        | None -> (VAL(0, t), stack))

  (* non-neutral cases *)
  | Lambda _ ->
      let ctxt,b = decompose_lam t in
      (LAM(List.length ctxt, List.rev ctxt,b,env), stack)
  | Fix fix -> (FIXP(fix,env,[||]), stack)
  | CoFix cofix -> (COFIXP(cofix,env,[||]), stack)
  | Construct c -> (CONSTR(c, [||]), stack)

  (* neutral cases *)
  | (Sort _ | Meta _ | Ind _) -> (VAL(0, t), stack)
  | Prod _ -> (CBN(t,env), stack)

and norm_head_ref k info env stack normt =
  if red_set_ref (info_flags info) normt then
    match ref_value_cache info normt with
      | Some body -> strip_appl (shift_value k body) stack
      | None -> (VAL(0,make_constr_ref k normt),stack)
  else (VAL(0,make_constr_ref k normt),stack)

(* cbv_stack_term performs weak reduction on constr t under the subs
 * env, with context stack, i.e. ([env]t stack).  First computes weak
 * head normal form of t and checks if a redex appears with the stack.
 * If so, recursive call to reach the real head normal form.  If not,
 * we build a value.
 *)
and cbv_stack_term info stack env t =
  match norm_head info env t stack with
    (* a lambda meets an application -> BETA *)
    | (LAM (nlams,ctxt,b,env), APP (args, stk))
      when red_set (info_flags info) fBETA ->
        let nargs = Array.length args in
        if nargs == nlams then
          cbv_stack_term info stk (subs_cons(args,env)) b
        else if nlams < nargs then
          let env' = subs_cons(Array.sub args 0 nlams, env) in
          let eargs = Array.sub args nlams (nargs-nlams) in
          cbv_stack_term info (APP(eargs,stk)) env' b
        else
          let ctxt' = List.skipn nargs ctxt in
          LAM(nlams-nargs,ctxt', b, subs_cons(args,env))

    (* a Fix applied enough -> IOTA *)
    | (FIXP(fix,env,[||]), stk)
        when fixp_reducible (info_flags info) fix stk ->
        let (envf,redfix) = contract_fixp env fix in
        cbv_stack_term info stk envf redfix

    (* constructor guard satisfied or Cofix in a Case -> IOTA *)
    | (COFIXP(cofix,env,[||]), stk)
        when cofixp_reducible (info_flags info) cofix stk->
        let (envf,redfix) = contract_cofixp env cofix in
        cbv_stack_term info stk envf redfix

    (* constructor in a Case -> IOTA *)
    | (CONSTR(((sp,n),u),[||]), APP(args,CASE(_,br,ci,env,stk)))
            when red_set (info_flags info) fIOTA ->
	let cargs =
          Array.sub args ci.ci_npar (Array.length args - ci.ci_npar) in
        cbv_stack_term info (stack_app cargs stk) env br.(n-1)

    (* constructor of arity 0 in a Case -> IOTA *)
    | (CONSTR(((_,n),u),[||]), CASE(_,br,_,env,stk))
            when red_set (info_flags info) fIOTA ->
                    cbv_stack_term info stk env br.(n-1)

    (* may be reduced later by application *)
    | (FIXP(fix,env,[||]), APP(appl,TOP)) -> FIXP(fix,env,appl)
    | (COFIXP(cofix,env,[||]), APP(appl,TOP)) -> COFIXP(cofix,env,appl)
    | (CONSTR(c,[||]), APP(appl,TOP)) -> CONSTR(c,appl)

    (* definitely a value *)
    | (head,stk) -> mkSTACK(head, stk)


(* When we are sure t will never produce a redex with its stack, we
 * normalize (even under binders) the applied terms and we build the
 * final term
 *)
let rec apply_stack info t = function
  | TOP -> t
  | APP (args,st) ->
      apply_stack info (mkApp(t,Array.map (cbv_norm_value info) args)) st
  | CASE (ty,br,ci,env,st) ->
      apply_stack info
        (mkCase (ci, cbv_norm_term info env ty, t,
		    Array.map (cbv_norm_term info env) br))
        st

(* performs the reduction on a constr, and returns a constr *)
and cbv_norm_term info env t =
  (* reduction under binders *)
  cbv_norm_value info (cbv_stack_term info TOP env t)

(* reduction of a cbv_value to a constr *)
and cbv_norm_value info = function (* reduction under binders *)
  | VAL (n,t) -> lift n t
  | STACK (0,v,stk) ->
      apply_stack info (cbv_norm_value info v) stk
  | STACK (n,v,stk) ->
      lift n (apply_stack info (cbv_norm_value info v) stk)
  | CBN(t,env) ->
      map_constr_with_binders subs_lift (cbv_norm_term info) env t
  | LAM (n,ctxt,b,env) ->
      let nctxt =
        List.map_i (fun i (x,ty) ->
          (x,cbv_norm_term info (subs_liftn i env) ty)) 0 ctxt in
      compose_lam (List.rev nctxt) (cbv_norm_term info (subs_liftn n env) b)
  | FIXP ((lij,(names,lty,bds)),env,args) ->
      mkApp
        (mkFix (lij,
		(names,
                 Array.map (cbv_norm_term info env) lty,
		 Array.map (cbv_norm_term info
			      (subs_liftn (Array.length lty) env)) bds)),
         Array.map (cbv_norm_value info) args)
  | COFIXP ((j,(names,lty,bds)),env,args) ->
      mkApp
        (mkCoFix (j,
		  (names,Array.map (cbv_norm_term info env) lty,
		   Array.map (cbv_norm_term info
				(subs_liftn (Array.length lty) env)) bds)),
         Array.map (cbv_norm_value info) args)
  | CONSTR (c,args) ->
      mkApp(mkConstructU c, Array.map (cbv_norm_value info) args)

(* with profiling *)
let cbv_norm infos constr =
  with_stats (lazy (cbv_norm_term infos (subs_id 0) constr))

type cbv_infos = cbv_value infos

(* constant bodies are normalized at the first expansion *)
let create_cbv_infos flgs env sigma =
  create
    (fun old_info c -> cbv_stack_term old_info TOP (subs_id 0) c)
    flgs
    env
    (Reductionops.safe_evar_value sigma)


==> anc/HoTT/coq-HoTT/pretyping/cbv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Closure
open Esubst

(***********************************************************************
  s Call-by-value reduction *)

(** Entry point for cbv normalization of a constr *)
type cbv_infos

val create_cbv_infos : RedFlags.reds -> env -> Evd.evar_map -> cbv_infos
val cbv_norm         : cbv_infos -> constr -> constr

(***********************************************************************
  i This is for cbv debug *)
type cbv_value =
  | VAL of int * constr
  | STACK of int * cbv_value * cbv_stack
  | CBN of constr * cbv_value subs
  | LAM of int * (Name.t * constr) list * constr * cbv_value subs
  | FIXP of fixpoint * cbv_value subs * cbv_value array
  | COFIXP of cofixpoint * cbv_value subs * cbv_value array
  | CONSTR of constructor puniverses * cbv_value array

and cbv_stack =
  | TOP
  | APP of cbv_value array * cbv_stack
  | CASE of constr * constr array * case_info * cbv_value subs * cbv_stack

val shift_value : int -> cbv_value -> cbv_value

val stack_app : cbv_value array -> cbv_stack -> cbv_stack
val strip_appl : cbv_value -> cbv_stack -> cbv_value * cbv_stack

(** recursive functions... *)
val cbv_stack_term : cbv_infos ->
  cbv_stack -> cbv_value subs -> constr -> cbv_value
val cbv_norm_term : cbv_infos -> cbv_value subs -> constr -> constr
val norm_head : cbv_infos ->
  cbv_value subs -> constr -> cbv_stack -> cbv_value * cbv_stack
val apply_stack : cbv_infos -> constr -> cbv_stack -> constr
val cbv_norm_value : cbv_infos -> cbv_value -> constr

(** End of cbv debug section i*)


==> anc/HoTT/coq-HoTT/pretyping/classops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Flags
open Names
open Libnames
open Globnames
open Nametab
open Environ
open Libobject
open Term
open Termops
open Decl_kinds
open Mod_subst

(* usage qque peu general: utilise aussi dans record *)

(* A class is a type constructor, its type is an arity whose number of
   arguments is cl_param (0 for CL_SORT and CL_FUN) *)

type cl_typ =
  | CL_SORT
  | CL_FUN
  | CL_SECVAR of variable
  | CL_CONST of constant
  | CL_IND of inductive

type cl_info_typ = {
  cl_param : int
}

type coe_typ = global_reference

module CoeTypMap = Refmap_env

type coe_info_typ = {
  coe_value : constr;
  coe_type : types;
  coe_local : bool;
  coe_context : Univ.universe_context_set;
  coe_is_identity : bool;
  coe_param : int }

let coe_info_typ_equal c1 c2 =
  eq_constr c1.coe_value c2.coe_value &&
    eq_constr c1.coe_type c2.coe_type &&
    c1.coe_local == c2.coe_local &&
    c1.coe_is_identity == c2.coe_is_identity &&
    Int.equal c1.coe_param c2.coe_param

let cl_typ_ord t1 t2 = match t1, t2 with
  | CL_SECVAR v1, CL_SECVAR v2 -> Id.compare v1 v2
  | CL_CONST c1, CL_CONST c2 -> con_user_ord c1 c2
  | CL_IND i1, CL_IND i2 -> ind_user_ord i1 i2
  | _ -> Pervasives.compare t1 t2

module ClTyp = struct
  type t = cl_typ
  let compare = cl_typ_ord
end

module ClTypMap = Map.Make(ClTyp)

let cl_typ_eq t1 t2 = Int.equal (cl_typ_ord t1 t2) 0

type cl_index = int

type coe_index = coe_info_typ

type inheritance_path = coe_index list

(* table des classes, des coercions et graphe d'heritage *)

module Bijint = struct
  type 'a t = { v : (cl_typ * 'a) array; s : int; inv : int ClTypMap.t }
  let empty = { v = [||]; s = 0; inv = ClTypMap.empty }
  let mem y b = ClTypMap.mem y b.inv
  let map x b = if 0 <= x & x < b.s then b.v.(x) else raise Not_found
  let revmap y b = let n = ClTypMap.find y b.inv in (n, snd (b.v.(n)))
  let add x y b =
    let v =
      if Int.equal b.s (Array.length b.v) then
	(let v = Array.make (b.s + 8) (x,y) in Array.blit b.v 0 v 0 b.s; v)
      else b.v in
    v.(b.s) <- (x,y); { v = v; s = b.s+1; inv = ClTypMap.add x b.s b.inv }
  let dom b = List.rev (ClTypMap.fold (fun x _ acc -> x::acc) b.inv [])
end

let class_tab =
  ref (Bijint.empty : cl_info_typ Bijint.t)

let coercion_tab =
  ref (CoeTypMap.empty : coe_info_typ CoeTypMap.t)

let inheritance_graph =
  ref (Gmap.empty : (cl_index * cl_index, inheritance_path) Gmap.t)

let freeze () = (!class_tab, !coercion_tab, !inheritance_graph)

let unfreeze (fcl,fco,fig) =
  class_tab:=fcl;
  coercion_tab:=fco;
  inheritance_graph:=fig

(* ajout de nouveaux "objets" *)

let add_new_class cl s =
  if not (Bijint.mem cl !class_tab) then
    class_tab := Bijint.add cl s !class_tab

let add_new_coercion coe s =
  coercion_tab := CoeTypMap.add coe s !coercion_tab

let add_new_path x y =
  inheritance_graph := Gmap.add x y !inheritance_graph

let init () =
  class_tab:= Bijint.empty;
  add_new_class CL_FUN  { cl_param = 0 };
  add_new_class CL_SORT { cl_param = 0 };
  coercion_tab:= CoeTypMap.empty;
  inheritance_graph:= Gmap.empty

let _ =
  Summary.declare_summary "inh_graph"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

let _ = init()

(* class_info : cl_typ -> int * cl_info_typ *)

let class_info cl = Bijint.revmap cl !class_tab

let class_exists cl = Bijint.mem cl !class_tab

(* class_info_from_index : int -> cl_typ * cl_info_typ *)

let class_info_from_index i = Bijint.map i !class_tab

let cl_fun_index = fst(class_info CL_FUN)

let cl_sort_index = fst(class_info CL_SORT)

(* coercion_info : coe_typ -> coe_info_typ *)

let coercion_info coe = CoeTypMap.find coe !coercion_tab

let coercion_exists coe = CoeTypMap.mem coe !coercion_tab

(* find_class_type : evar_map -> constr -> cl_typ * universe_list * constr list *)

let find_class_type sigma t =
  let t', args = Reductionops.whd_betaiotazeta_stack sigma t in
  match kind_of_term t' with
    | Var id -> CL_SECVAR id, Univ.Instance.empty, args
    | Const (sp,u) -> CL_CONST sp, u, args
    | Ind (ind_sp,u) -> CL_IND ind_sp, u, args
    | Prod (_,_,_) -> CL_FUN, Univ.Instance.empty, []
    | Sort _ -> CL_SORT, Univ.Instance.empty, []
    |  _ -> raise Not_found


let subst_cl_typ subst ct = match ct with
    CL_SORT
  | CL_FUN
  | CL_SECVAR _ -> ct
  | CL_CONST c ->
      let c',t = subst_con_kn subst c in
	if c' == c then ct else
         pi1 (find_class_type Evd.empty t)
  | CL_IND i ->
      let i' = subst_ind subst i in
	if i' == i then ct else CL_IND i'

(*CSC: here we should change the datatype for coercions: it should be possible
       to declare any term as a coercion *)
let subst_coe_typ subst t = subst_global_reference subst t

(* class_of : Term.constr -> int *)

let class_of env sigma t =
  let (t, n1, i, u, args) =
    try
      let (cl, u, args) = find_class_type sigma t in
      let (i, { cl_param = n1 } ) = class_info cl in
      (t, n1, i, u, args)
    with Not_found ->
      let t = Tacred.hnf_constr env sigma t in
      let (cl, u, args) = find_class_type sigma t in
      let (i, { cl_param = n1 } ) = class_info cl in
      (t, n1, i, u, args)
  in
  if Int.equal (List.length args) n1 then t, i else raise Not_found

let inductive_class_of ind = fst (class_info (CL_IND ind))

let class_args_of env sigma c = pi3 (find_class_type sigma c)

let string_of_class = function
  | CL_FUN -> "Funclass"
  | CL_SORT -> "Sortclass"
  | CL_CONST sp ->
      string_of_qualid (shortest_qualid_of_global Id.Set.empty (ConstRef sp))
  | CL_IND sp ->
      string_of_qualid (shortest_qualid_of_global Id.Set.empty (IndRef sp))
  | CL_SECVAR sp ->
      string_of_qualid (shortest_qualid_of_global Id.Set.empty (VarRef sp))

let pr_class x = str (string_of_class x)

(* lookup paths *)

let lookup_path_between_class (s,t) =
  Gmap.find (s,t) !inheritance_graph

let lookup_path_to_fun_from_class s =
  lookup_path_between_class (s,cl_fun_index)

let lookup_path_to_sort_from_class s =
  lookup_path_between_class (s,cl_sort_index)

(* advanced path lookup *)

let apply_on_class_of env sigma t cont =
  try
    let (cl,u,args) = find_class_type sigma t in
    let (i, { cl_param = n1 } ) = class_info cl in
    if not (Int.equal (List.length args) n1) then raise Not_found;
    t, cont i
  with Not_found ->
    (* Is it worth to be more incremental on the delta steps? *)
    let t = Tacred.hnf_constr env sigma t in
    let (cl, u, args) = find_class_type sigma t in
    let (i, { cl_param = n1 } ) = class_info cl in
    if not (Int.equal (List.length args) n1) then raise Not_found;
    t, cont i

let lookup_path_between env sigma (s,t) =
  let (s,(t,p)) =
    apply_on_class_of env sigma s (fun i ->
      apply_on_class_of env sigma t (fun j ->
	lookup_path_between_class (i,j))) in
  (s,t,p)

let lookup_path_to_fun_from env sigma s =
  apply_on_class_of env sigma s lookup_path_to_fun_from_class

let lookup_path_to_sort_from env sigma s =
  apply_on_class_of env sigma s lookup_path_to_sort_from_class

let get_coercion_constructor coe =
  let c, _ =
    Reductionops.whd_betadeltaiota_stack (Global.env()) Evd.empty coe.coe_value
  in
  match kind_of_term c with
  | Construct (cstr,u) ->
      (cstr, Inductiveops.constructor_nrealargs (Global.env()) cstr -1)
  | _ ->
      raise Not_found

let lookup_pattern_path_between (s,t) =
  let i = inductive_class_of s in
  let j = inductive_class_of t in
  List.map get_coercion_constructor (Gmap.find (i,j) !inheritance_graph)

(* coercion_value : coe_index -> unsafe_judgment * bool *)

let coercion_value { coe_value = c; coe_type = t; coe_context = ctx; coe_is_identity = b } =
  let subst, ctx = Universes.fresh_universe_context_set_instance ctx in
  let c' = subst_univs_level_constr subst c and t' = subst_univs_level_constr subst t in
    (make_judge c' t', b), ctx

(* pretty-print functions are now in Pretty *)
(* rajouter une coercion dans le graphe *)

let path_printer = ref (fun _ -> str "<a class path>"
                        : (int * int) * inheritance_path -> std_ppcmds)

let install_path_printer f = path_printer := f

let print_path x = !path_printer x

let message_ambig l =
  (str"Ambiguous paths:" ++ spc () ++
   prlist_with_sep fnl (fun ijp -> print_path ijp) l)

(* add_coercion_in_graph : coe_index * cl_index * cl_index -> unit
                         coercion,source,target *)

let different_class_params i j =
  (snd (class_info_from_index i)).cl_param > 0

let add_coercion_in_graph (ic,source,target) =
  let old_inheritance_graph = !inheritance_graph in
  let ambig_paths =
    (ref [] : ((cl_index * cl_index) * inheritance_path) list ref) in
  let try_add_new_path (i,j as ij) p =
    try
      if Int.equal i j then begin
	if different_class_params i j then begin
	  let _ = lookup_path_between_class ij in
          ambig_paths := (ij,p)::!ambig_paths
	end
      end else begin
        let _ = lookup_path_between_class (i,j) in
        ambig_paths := (ij,p)::!ambig_paths
      end;
      false
    with Not_found -> begin
      add_new_path ij p;
      true
    end
  in
  let try_add_new_path1 ij p =
    let _ = try_add_new_path ij p in ()
  in
  if try_add_new_path (source,target) [ic] then begin
    Gmap.iter
      (fun (s,t) p ->
         if not (Int.equal s t) then begin
	   if Int.equal t source then begin
             try_add_new_path1 (s,target) (p@[ic]);
             Gmap.iter
	       (fun (u,v) q ->
                  if not (Int.equal u v) && Int.equal u target &&  not (List.equal coe_info_typ_equal p q) then
		    try_add_new_path1 (s,v) (p@[ic]@q))
               old_inheritance_graph
           end;
           if Int.equal s target then try_add_new_path1 (source,t) (ic::p)
	 end)
      old_inheritance_graph
  end;
  let is_ambig = match !ambig_paths with [] -> false | _ -> true in
  if is_ambig && is_verbose () then
    msg_warning (message_ambig !ambig_paths)

type coercion = {
  coercion_type   : coe_typ;
  coercion_local  : bool;
  coercion_is_id  : bool;
  coercion_source : cl_typ;
  coercion_target : cl_typ;
  coercion_params : int;
}

(* Calcul de l'arité d'une classe *)

let reference_arity_length ref =
  let t,_ = Universes.type_of_global ref in
  List.length (fst (Reductionops.splay_arity (Global.env()) Evd.empty t))

let class_params = function
  | CL_FUN | CL_SORT -> 0
  | CL_CONST sp -> reference_arity_length (ConstRef sp)
  | CL_SECVAR sp -> reference_arity_length (VarRef sp)
  | CL_IND sp  -> reference_arity_length (IndRef sp)

(* add_class : cl_typ -> locality_flag option -> bool -> unit *)

let add_class cl =
  add_new_class cl { cl_param = class_params cl }

let automatically_import_coercions = ref false

open Goptions
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic import of coercions";
      optkey   = ["Automatic";"Coercions";"Import"];
      optread  = (fun () -> !automatically_import_coercions);
      optwrite = (:=) automatically_import_coercions }

let cache_coercion (_, c) =
  let () = add_class c.coercion_source in
  let () = add_class c.coercion_target in
  let is, _ = class_info c.coercion_source in
  let it, _ = class_info c.coercion_target in
  let value, ctx = Universes.fresh_global_instance (Global.env()) c.coercion_type in
  let typ = Retyping.get_type_of (Global.env ()) Evd.empty value in
  let xf =
    { coe_value = value;
      coe_type = typ;
      coe_context = ctx;
      coe_local = c.coercion_local;
      coe_is_identity = c.coercion_is_id;
      coe_param = c.coercion_params } in
  let () = add_new_coercion c.coercion_type xf in
  add_coercion_in_graph (xf,is,it)

let load_coercion _ o =
  if
    !automatically_import_coercions || Flags.version_less_or_equal Flags.V8_2
  then
    cache_coercion o

let open_coercion i o =
  if Int.equal i 1 && not
    (!automatically_import_coercions || Flags.version_less_or_equal Flags.V8_2)
  then
    cache_coercion o

let subst_coercion (subst, c) =
  let coe = subst_coe_typ subst c.coercion_type in
  let cls = subst_cl_typ subst c.coercion_source in
  let clt = subst_cl_typ subst c.coercion_target in
  if c.coercion_type == coe && c.coercion_source == cls && c.coercion_target == clt then c
  else { c with coercion_type = coe; coercion_source = cls; coercion_target = clt }


let discharge_cl = function
  | CL_CONST kn -> CL_CONST (Lib.discharge_con kn)
  | CL_IND ind -> CL_IND (Lib.discharge_inductive ind)
  | cl -> cl

let discharge_coercion (_, c) =
  if c.coercion_local then None
  else
    let n =
      try
        let ins = Lib.section_instance c.coercion_type in
        Array.length (snd ins)
      with Not_found -> 0
    in
    let nc = { c with
      coercion_type = Lib.discharge_global c.coercion_type;
      coercion_source = discharge_cl c.coercion_source;
      coercion_target = discharge_cl c.coercion_target;
      coercion_params = n + c.coercion_params;
    } in
    Some nc

let classify_coercion obj =
  if obj.coercion_local then Dispose else Substitute obj

let inCoercion : coercion -> obj =
  declare_object {(default_object "COERCION") with
    open_function = open_coercion;
    load_function = load_coercion;
    cache_function = cache_coercion;
    subst_function = subst_coercion;
    classify_function = classify_coercion;
    discharge_function = discharge_coercion }

let declare_coercion coef ?(local = false) ~isid ~src:cls ~target:clt ~params:ps =
  let c = {
    coercion_type = coef;
    coercion_local = local;
    coercion_is_id = isid;
    coercion_source = cls;
    coercion_target = clt;
    coercion_params = ps;
  } in
  Lib.add_anonymous_leaf (inCoercion c)

(* For printing purpose *)
let get_coercion_value v = v.coe_value

let pr_cl_index n = int n

let classes () = Bijint.dom !class_tab
let coercions () =
  List.rev (CoeTypMap.fold (fun _ y acc -> y::acc) !coercion_tab [])
let inheritance_graph () = Gmap.to_list !inheritance_graph

let coercion_of_reference r =
  let ref = Nametab.global r in
  if not (coercion_exists ref) then
    errorlabstrm "try_add_coercion"
      (Nametab.pr_global_env Id.Set.empty ref ++ str" is not a coercion.");
  ref

module CoercionPrinting =
  struct
    type t = coe_typ
    let encode = coercion_of_reference
    let subst = subst_coe_typ
    let printer x = pr_global_env Id.Set.empty x
    let key = ["Printing";"Coercion"]
    let title = "Explicitly printed coercions: "
    let member_message x b =
      str "Explicit printing of coercion " ++ printer x ++
      str (if b then " is set" else " is unset")
    let synchronous = true
  end

module PrintingCoercion  = Goptions.MakeRefTable(CoercionPrinting)

let hide_coercion coe =
  if not (PrintingCoercion.active coe) then
    let coe_info = coercion_info coe in
    Some coe_info.coe_param
  else None


==> anc/HoTT/coq-HoTT/pretyping/classops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Decl_kinds
open Term
open Evd
open Environ
open Nametab
open Mod_subst

(** {6 This is the type of class kinds } *)
type cl_typ =
  | CL_SORT
  | CL_FUN
  | CL_SECVAR of variable
  | CL_CONST of constant
  | CL_IND of inductive

(** Equality over [cl_typ] *)
val cl_typ_eq : cl_typ -> cl_typ -> bool

val subst_cl_typ : substitution -> cl_typ -> cl_typ

(** This is the type of infos for declared classes *)
type cl_info_typ = {
  cl_param : int }

(** This is the type of coercion kinds *)
type coe_typ = Globnames.global_reference

(** This is the type of infos for declared coercions *)
type coe_info_typ

(** [cl_index] is the type of class keys *)
type cl_index

(** [coe_index] is the type of coercion keys *)
type coe_index

(** This is the type of paths from a class to another *)
type inheritance_path = coe_index list

(** {6 Access to classes infos } *)

val class_exists : cl_typ -> bool

val class_info : cl_typ -> (cl_index * cl_info_typ)
(** @raise Not_found if this type is not a class *)

val class_info_from_index : cl_index -> cl_typ * cl_info_typ

(** [find_class_type env sigma c] returns the head reference of [c],
    its universe instance and its arguments *)
val find_class_type : evar_map -> types -> cl_typ * Univ.universe_instance * constr list

(** raises [Not_found] if not convertible to a class *)
val class_of : env -> evar_map -> types -> types * cl_index

(** raises [Not_found] if not mapped to a class *)
val inductive_class_of : inductive -> cl_index

val class_args_of : env -> evar_map -> types -> constr list

(** {6 [declare_coercion] adds a coercion in the graph of coercion paths } *)
val declare_coercion :
  coe_typ -> ?local:bool -> isid:bool ->
      src:cl_typ -> target:cl_typ -> params:int -> unit

(** {6 Access to coercions infos } *)
val coercion_exists : coe_typ -> bool

val coercion_value : coe_index -> (unsafe_judgment * bool) Univ.in_universe_context_set

(** {6 Lookup functions for coercion paths } *)

val lookup_path_between_class : cl_index * cl_index -> inheritance_path
(** @raise Not_found when no such path exists *)

val lookup_path_between : env -> evar_map -> types * types ->
      types * types * inheritance_path
val lookup_path_to_fun_from : env -> evar_map -> types ->
      types * inheritance_path
val lookup_path_to_sort_from : env -> evar_map -> types ->
      types * inheritance_path
val lookup_pattern_path_between :
  inductive * inductive -> (constructor * int) list

(**/**)
(* Crade *)
open Pp
val install_path_printer :
  ((cl_index * cl_index) * inheritance_path -> std_ppcmds) -> unit
(**/**)

(** {6 This is for printing purpose } *)
val string_of_class : cl_typ -> string
val pr_class : cl_typ -> std_ppcmds
val pr_cl_index : cl_index -> std_ppcmds
val get_coercion_value : coe_index -> constr
val inheritance_graph : unit -> ((cl_index * cl_index) * inheritance_path) list
val classes : unit -> cl_typ list
val coercions : unit -> coe_index list

(** [hide_coercion] returns the number of params to skip if the coercion must
   be hidden, [None] otherwise; it raises [Not_found] if not a coercion *)
val hide_coercion : coe_typ -> int option


==> anc/HoTT/coq-HoTT/pretyping/coercion.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Hugo Herbelin for Coq V7 by isolating the coercion
   mechanism out of the type inference algorithm in file trad.ml from
   Coq V6.3, Nov 1999; The coercion mechanism was implemented in
   trad.ml by Amokrane Saïbi, May 1996 *)
(* Addition of products and sorts in canonical structures by Pierre
   Corbineau, Feb 2008 *)
(* Turned into an abstract compilation unit by Matthieu Sozeau, March 2006 *)

open Errors
open Util
open Names
open Term
open Reductionops
open Environ
open Typeops
open Pretype_errors
open Classops
open Evarutil
open Evarconv
open Evd
open Termops

(* Typing operations dealing with coercions *)
exception NoCoercion
exception NoCoercionNoUnifier of evar_map * unification_error

(* Here, funj is a coercion therefore already typed in global context *)
let apply_coercion_args env evd check argl funj =
  let evdref = ref evd in
  let rec apply_rec acc typ = function
    | [] -> { uj_val = applist (j_val funj,argl);
	      uj_type = typ }
    | h::restl ->
	(* On devrait pouvoir s'arranger pour qu'on n'ait pas Ã  faire hnf_constr *)
  	match kind_of_term (whd_betadeltaiota env evd typ) with
	| Prod (_,c1,c2) ->
	    if check && not (e_cumul env evdref (Retyping.get_type_of env evd h) c1) then
	      anomaly (Pp.str"apply_coercion_args: mismatch between arguments and coercion");
	    apply_rec (h::acc) (subst1 h c2) restl
	| _ -> anomaly (Pp.str "apply_coercion_args")
  in
  let res = apply_rec [] funj.uj_type argl in
    !evdref, res

(* appliquer le chemin de coercions de patterns p *)
let apply_pattern_coercion loc pat p =
  List.fold_left
    (fun pat (co,n) ->
       let f i = if i<n then Glob_term.PatVar (loc, Anonymous) else pat in
	 Glob_term.PatCstr (loc, co, List.init (n+1) f, Anonymous))
    pat p

(* raise Not_found if no coercion found *)
let inh_pattern_coerce_to loc pat ind1 ind2 =
  let p = lookup_pattern_path_between (ind1,ind2) in
    apply_pattern_coercion loc pat p

(* Program coercions *)

open Program

let make_existential loc ?(opaque = Evar_kinds.Define true) env isevars c =
  Evarutil.e_new_evar isevars env ~src:(loc, Evar_kinds.QuestionMark opaque) c

let app_opt env evars f t =
  whd_betaiota !evars (app_opt f t)

let pair_of_array a = (a.(0), a.(1))
let make_name s = Name (Id.of_string s)

let disc_subset x =
  match kind_of_term x with
  | App (c, l) ->
      (match kind_of_term c with
       Ind (i,_) ->
	 let len = Array.length l in
	 let sigty = delayed_force sig_typ in
	   if Int.equal len 2 && eq_ind i (fst (Term.destInd sigty))
	   then
	     let (a, b) = pair_of_array l in
	       Some (a, b)
	   else None
       | _ -> None)
  | _ -> None

exception NoSubtacCoercion
  
let hnf env isevars c = whd_betadeltaiota env isevars c
let hnf_nodelta env evars c = whd_betaiota evars c

let lift_args n sign =
  let rec liftrec k = function
    | t::sign -> liftn n k t :: (liftrec (k-1) sign)
    | [] -> []
  in
    liftrec (List.length sign) sign

let mu env isevars t =
  let rec aux v =
    let v' = hnf env !isevars v in
      match disc_subset v' with
      Some (u, p) ->
	let f, ct = aux u in
	let p = hnf_nodelta env !isevars p in
	  (Some (fun x ->
		   app_opt env isevars 
		     f (mkApp (delayed_force sig_proj1,
			       [| u; p; x |]))),
	   ct)
      | None -> (None, v)
  in aux t

and coerce loc env isevars (x : Term.constr) (y : Term.constr)
    : (Term.constr -> Term.constr) option
    =
  let rec coerce_unify env x y =
    let x = hnf env !isevars x and y = hnf env !isevars y in
      try
	isevars := the_conv_x_leq env x y !isevars;
	None
      with UnableToUnify _ -> coerce' env x y
  and coerce' env x y : (Term.constr -> Term.constr) option =
    let subco () = subset_coerce env isevars x y in
    let dest_prod c =
      match Reductionops.splay_prod_n env ( !isevars) 1 c with
      | [(na,b,t)], c -> (na,t), c
      | _ -> raise NoSubtacCoercion
    in
    let coerce_application typ typ' c c' l l' =
      let len = Array.length l in
      let rec aux tele typ typ' i co =
	if i < len then
	  let hdx = l.(i) and hdy = l'.(i) in
	    try isevars := the_conv_x_leq env hdx hdy !isevars;
	      let (n, eqT), restT = dest_prod typ in
	      let (n', eqT'), restT' = dest_prod typ' in
		aux (hdx :: tele) (subst1 hdx restT) (subst1 hdy restT') (succ i) co
	    with UnableToUnify _ ->
	      let (n, eqT), restT = dest_prod typ in
	      let (n', eqT'), restT' = dest_prod typ' in
	      let _ =
		try isevars := the_conv_x_leq env eqT eqT' !isevars
		with UnableToUnify _ -> raise NoSubtacCoercion
	      in
		(* Disallow equalities on arities *)
		if Reduction.is_arity env eqT then raise NoSubtacCoercion;
		let restargs = lift_args 1
		  (List.rev (Array.to_list (Array.sub l (succ i) (len - (succ i)))))
		in
		let args = List.rev (restargs @ mkRel 1 :: List.map (lift 1) tele) in
		let pred = mkLambda (n, eqT, applistc (lift 1 c) args) in
		let eq = mkApp (delayed_force coq_eq_ind, [| eqT; hdx; hdy |]) in
		let evar = make_existential loc env isevars eq in
		let eq_app x = mkApp (delayed_force coq_eq_rect,
				      [| eqT; hdx; pred; x; hdy; evar|]) in
		  aux (hdy :: tele) (subst1 hdx restT) 
		    (subst1 hdy restT') (succ i)  (fun x -> eq_app (co x))
	else Some co
      in
	if isEvar c || isEvar c' then
	  (* Second-order unification needed. *)
	  raise NoSubtacCoercion;
	aux [] typ typ' 0 (fun x -> x)
    in
      match (kind_of_term x, kind_of_term y) with
      | Sort s, Sort s' ->
        (match s, s' with
	| Prop x, Prop y when x == y -> None
	| Prop _, Type _ -> None
	| Type x, Type y when Univ.Universe.eq x y -> None (* false *)
	| _ -> subco ())
      | Prod (name, a, b), Prod (name', a', b') ->
	  let name' = Name (Namegen.next_ident_away (Id.of_string "x") (Termops.ids_of_context env)) in
	  let env' = push_rel (name', None, a') env in
	  let c1 = coerce_unify env' (lift 1 a') (lift 1 a) in
	    (* env, x : a' |- c1 : lift 1 a' > lift 1 a *)
	  let coec1 = app_opt env' isevars c1 (mkRel 1) in
	    (* env, x : a' |- c1[x] : lift 1 a *)
	  let c2 = coerce_unify env' (subst1 coec1 (liftn 1 2 b)) b' in
	    (* env, x : a' |- c2 : b[c1[x]/x]] > b' *)
	    (match c1, c2 with
	     | None, None -> None
	     | _, _ ->
		 Some
		   (fun f ->
		      mkLambda (name', a',
				app_opt env' isevars c2
				  (mkApp (Term.lift 1 f, [| coec1 |])))))

      | App (c, l), App (c', l') ->
	  (match kind_of_term c, kind_of_term c' with
	   Ind (i, u), Ind (i', u') -> (* Inductive types *)
	     let len = Array.length l in
	     let sigT = delayed_force sigT_typ in
	     let prod = delayed_force prod_typ in
	       (* Sigma types *)
	       if Int.equal len (Array.length l') && Int.equal len 2 && eq_ind i i'
		 && (eq_ind i (fst (Term.destInd sigT)) || eq_ind i (fst (Term.destInd prod)))
	       then
		 if eq_ind i (fst (Term.destInd sigT))
		 then
		   begin
		     let (a, pb), (a', pb') =
		       pair_of_array l, pair_of_array l'
		     in
		     let c1 = coerce_unify env a a' in
		     let remove_head a c =
		       match kind_of_term c with
		       | Lambda (n, t, t') -> c, t'
			   (*| Prod (n, t, t') -> t'*)
		       | Evar (k, args) ->
			   let (evs, t) = Evarutil.define_evar_as_lambda env !isevars (k,args) in
			     isevars := evs;
			     let (n, dom, rng) = destLambda t in
			     let dom = whd_evar !isevars dom in
			       if isEvar dom then
				 let (domk, args) = destEvar dom in
				   isevars := define domk a !isevars;
			       else ();
			       t, rng
		       | _ -> raise NoSubtacCoercion
		     in
		     let (pb, b), (pb', b') = remove_head a pb, remove_head a' pb' in
		     let env' = push_rel (make_name "x", None, a) env in
		     let c2 = coerce_unify env' b b' in
		       match c1, c2 with
		       | None, None -> None
		       | _, _ ->
			   Some
			     (fun x ->
				let x, y =
				  app_opt env' isevars c1 (mkApp (delayed_force sigT_proj1,
								  [| a; pb; x |])),
				  app_opt env' isevars c2 (mkApp (delayed_force sigT_proj2,
								  [| a; pb; x |]))
				in
				  mkApp (delayed_force sigT_intro, [| a'; pb'; x ; y |]))
		   end
		 else
		   begin
		     let (a, b), (a', b') =
		       pair_of_array l, pair_of_array l'
		     in
		     let c1 = coerce_unify env a a' in
		     let c2 = coerce_unify env b b' in
		       match c1, c2 with
		       None, None -> None
		       | _, _ ->
			   Some
			     (fun x ->
				let x, y =
				  app_opt env isevars c1 (mkApp (delayed_force prod_proj1,
								 [| a; b; x |])),
				  app_opt env isevars c2 (mkApp (delayed_force prod_proj2,
								 [| a; b; x |]))
				in
				  mkApp (delayed_force prod_intro, [| a'; b'; x ; y |]))
		   end
	       else
		 if eq_ind i i' && Int.equal len (Array.length l') then
		   let evm = !isevars in
		     (try subco ()
		      with NoSubtacCoercion ->
			let typ = Typing.type_of env evm c in
			let typ' = Typing.type_of env evm c' in
			  (* 			     if not (is_arity env evm typ) then *)
			  coerce_application typ typ' c c' l l')
		       (* 			     else subco () *)
		 else
		   subco ()
	   | x, y when Pervasives.(=) x y -> (** FIXME *)
	       if Int.equal (Array.length l) (Array.length l') then
		 let evm =  !isevars in
		 let lam_type = Typing.type_of env evm c in
		 let lam_type' = Typing.type_of env evm c' in
		   (* 			 if not (is_arity env evm lam_type) then ( *)
		   coerce_application lam_type lam_type' c c' l l'
		     (* 			 ) else subco () *)
	       else subco ()
	   | _ -> subco ())
      | _, _ ->  subco ()

  and subset_coerce env isevars x y =
    match disc_subset x with
    Some (u, p) ->
      let c = coerce_unify env u y in
      let f x =
	app_opt env isevars c (mkApp (delayed_force sig_proj1,
				      [| u; p; x |]))
      in Some f
    | None ->
	match disc_subset y with
	Some (u, p) ->
	  let c = coerce_unify env x u in
	    Some
	      (fun x ->
		 let cx = app_opt env isevars c x in
		 let evar = make_existential loc env isevars (mkApp (p, [| cx |]))
		 in
		   (mkApp
		      (delayed_force sig_intro,
		       [| u; p; cx; evar |])))
	| None ->
	    raise NoSubtacCoercion
	      (*isevars := Evd.add_conv_pb (Reduction.CONV, x, y) !isevars;
		None*)
  in coerce_unify env x y

let coerce_itf loc env isevars v t c1 =
  let evars = ref isevars in
  let coercion = coerce loc env evars t c1 in
  let t = Option.map (app_opt env evars coercion) v in
    !evars, t

let saturate_evd env evd =
  Typeclasses.resolve_typeclasses
    ~filter:Typeclasses.no_goals ~split:false ~fail:false env evd

(* appliquer le chemin de coercions p à hj *)
let apply_coercion env sigma p hj typ_cl =
  try
    let j,t,evd = 
      List.fold_left
        (fun (ja,typ_cl,sigma) i ->
	  let ((fv,isid),ctx) = coercion_value i in
	  let sigma = Evd.merge_context_set Evd.univ_flexible sigma ctx in
	  let argl = (class_args_of env sigma typ_cl)@[ja.uj_val] in
	  let sigma, jres = 
	    apply_coercion_args env sigma (not (Univ.ContextSet.is_empty ctx)) argl fv 
	  in
	    (if isid then
	      { uj_val = ja.uj_val; uj_type = jres.uj_type }
	     else
	      jres),
	    jres.uj_type,sigma)
      (hj,typ_cl,sigma) p
    in evd, j
  with e when Errors.noncritical e -> anomaly (Pp.str "apply_coercion")

let inh_app_fun env evd j =
  let t = whd_betadeltaiota env evd j.uj_type in
    match kind_of_term t with
    | Prod (_,_,_) -> (evd,j)
    | Evar ev ->
	let (evd',t) = define_evar_as_product evd ev in
	  (evd',{ uj_val = j.uj_val; uj_type = t })
    | _ ->
      	try let t,p =
	  lookup_path_to_fun_from env evd j.uj_type in
	    apply_coercion env evd p j t
	with Not_found when Flags.is_program_mode () ->
	  try
	    let isevars = ref evd in
	    let coercef, t = mu env isevars t in
	    let res = { uj_val = app_opt env isevars coercef j.uj_val; uj_type = t } in
	      (!isevars, res)
	  with NoSubtacCoercion | NoCoercion ->
	    (evd,j)

let inh_app_fun env evd j =
  try inh_app_fun env evd j
  with Not_found ->
    try inh_app_fun env (saturate_evd env evd) j
    with Not_found -> (evd, j)

let inh_tosort_force loc env evd j =
  try
    let t,p = lookup_path_to_sort_from env evd j.uj_type in
    let evd,j1 = apply_coercion env evd p j t in
    let j2 = on_judgment_type (whd_evar evd) j1 in
      (evd,type_judgment env j2)
  with Not_found ->
    error_not_a_type_loc loc env evd j

let inh_coerce_to_sort loc env evd j =
  let typ = whd_betadeltaiota env evd j.uj_type in
    match kind_of_term typ with
    | Sort s -> (evd,{ utj_val = j.uj_val; utj_type = s })
    | Evar ev when not (is_defined_evar evd ev) ->
	let (evd',s) = define_evar_as_sort evd ev in
	  (evd',{ utj_val = j.uj_val; utj_type = s })
    | _ ->
	inh_tosort_force loc env evd j

let inh_coerce_to_base loc env evd j =
  if Flags.is_program_mode () then
    let isevars = ref evd in
    let ct, typ' = mu env isevars j.uj_type in
    let res =
      { uj_val = app_opt env isevars ct j.uj_val;
	uj_type = typ' }
    in !isevars, res
  else (evd, j)

let inh_coerce_to_prod loc env evd t =
  if Flags.is_program_mode () then
    let isevars = ref evd in
    let _, typ' = mu env isevars t in
      !isevars, typ'
  else (evd, t)

let inh_coerce_to_fail env evd rigidonly v t c1 =
  if rigidonly & not (Heads.is_rigid env c1 && Heads.is_rigid env t)
  then
    raise NoCoercion
  else
    let evd, v', t' =
      try
	let t2,t1,p = lookup_path_between env evd (t,c1) in
	  match v with
	  Some v ->
	    let evd,j =
	      apply_coercion env evd p
		{uj_val = v; uj_type = t} t2 in
	      evd, Some j.uj_val, j.uj_type
	  | None -> evd, None, t
      with Not_found -> raise NoCoercion
    in
      try (the_conv_x_leq env t' c1 evd, v')
      with UnableToUnify _ -> raise NoCoercion

let rec inh_conv_coerce_to_fail loc env evd rigidonly v t c1 =
  try (the_conv_x_leq env t c1 evd, v)
  with UnableToUnify (best_failed_evd,e) ->
    try inh_coerce_to_fail env evd rigidonly v t c1
    with NoCoercion ->
      match
      kind_of_term (whd_betadeltaiota env evd t),
      kind_of_term (whd_betadeltaiota env evd c1)
      with
      | Prod (name,t1,t2), Prod (_,u1,u2) ->
          (* Conversion did not work, we may succeed with a coercion. *)
          (* We eta-expand (hence possibly modifying the original term!) *)
	  (* and look for a coercion c:u1->t1 s.t. fun x:u1 => v' (c x)) *)
	  (* has type forall (x:u1), u2 (with v' recursively obtained) *)
          (* Note: we retype the term because sort-polymorphism may have *)
          (* weaken its type *)
	  let name = match name with
	    | Anonymous -> Name (Id.of_string "x")
	    | _ -> name in
	  let env1 = push_rel (name,None,u1) env in
	  let (evd', v1) =
	    inh_conv_coerce_to_fail loc env1 evd rigidonly
              (Some (mkRel 1)) (lift 1 u1) (lift 1 t1) in
          let v1 = Option.get v1 in
	  let v2 = Option.map (fun v -> beta_applist (lift 1 v,[v1])) v in
	  let t2 = match v2 with
	    | None -> subst_term v1 t2
	    | Some v2 -> Retyping.get_type_of env1 evd' v2 in
	  let (evd'',v2') = inh_conv_coerce_to_fail loc env1 evd' rigidonly v2 t2 u2 in
	    (evd'', Option.map (fun v2' -> mkLambda (name, u1, v2')) v2')
      | _ -> raise (NoCoercionNoUnifier (best_failed_evd,e))

(* Look for cj' obtained from cj by inserting coercions, s.t. cj'.typ = t *)
let inh_conv_coerce_to_gen rigidonly loc env evd cj t =
  let (evd', val') =
    try
      inh_conv_coerce_to_fail loc env evd rigidonly (Some cj.uj_val) cj.uj_type t
    with NoCoercionNoUnifier _ ->
      try
	if Flags.is_program_mode () then
	  coerce_itf loc env evd (Some cj.uj_val) cj.uj_type t
	else raise NoSubtacCoercion
      with NoSubtacCoercion ->
	let evd = saturate_evd env evd in
      	  try
      	    inh_conv_coerce_to_fail loc env evd rigidonly (Some cj.uj_val) cj.uj_type t
	  with NoCoercionNoUnifier (best_failed_evd,e) ->
	    error_actual_type_loc loc env best_failed_evd cj t e
  in
  let val' = match val' with Some v -> v | None -> assert(false) in
    (evd',{ uj_val = val'; uj_type = t })

let inh_conv_coerce_to = inh_conv_coerce_to_gen false
let inh_conv_coerce_rigid_to = inh_conv_coerce_to_gen true

let inh_conv_coerces_to loc env evd t t' =
  try
    fst (inh_conv_coerce_to_fail loc env evd true None t t')
  with NoCoercion ->
    evd (* Maybe not enough information to unify *)
      


==> anc/HoTT/coq-HoTT/pretyping/coercion.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Evd
open Names
open Term
open Sign
open Environ
open Evarutil
open Glob_term

(** {6 Coercions. } *)

(** [inh_app_fun env isevars j] coerces [j] to a function; i.e. it
    inserts a coercion into [j], if needed, in such a way it gets as
    type a product; it returns [j] if no coercion is applicable *)
val inh_app_fun :
  env -> evar_map -> unsafe_judgment -> evar_map * unsafe_judgment

(** [inh_coerce_to_sort env isevars j] coerces [j] to a type; i.e. it
    inserts a coercion into [j], if needed, in such a way it gets as
    type a sort; it fails if no coercion is applicable *)
val inh_coerce_to_sort : Loc.t ->
  env -> evar_map -> unsafe_judgment -> evar_map * unsafe_type_judgment

(** [inh_coerce_to_base env isevars j] coerces [j] to its base type; i.e. it
    inserts a coercion into [j], if needed, in such a way it gets as
    type its base type (the notion depends on the coercion system) *)
val inh_coerce_to_base : Loc.t ->
  env -> evar_map -> unsafe_judgment -> evar_map * unsafe_judgment

(** [inh_coerce_to_prod env isevars t] coerces [t] to a product type *)
val inh_coerce_to_prod : Loc.t ->
  env -> evar_map -> types -> evar_map * types

(** [inh_conv_coerce_to Loc.t env isevars j t] coerces [j] to an object of type
    [t]; i.e. it inserts a coercion into [j], if needed, in such a way [t] and
    [j.uj_type] are convertible; it fails if no coercion is applicable *)
val inh_conv_coerce_to : Loc.t ->
  env -> evar_map -> unsafe_judgment -> types -> evar_map * unsafe_judgment

val inh_conv_coerce_rigid_to : Loc.t ->
  env -> evar_map -> unsafe_judgment -> types -> evar_map * unsafe_judgment

(** [inh_conv_coerces_to loc env isevars t t'] checks if an object of type [t]
    is coercible to an object of type [t'] adding evar constraints if needed;
    it fails if no coercion exists *)
val inh_conv_coerces_to : Loc.t ->
  env -> evar_map -> types -> types -> evar_map

(** [inh_pattern_coerce_to loc env isevars pat ind1 ind2] coerces the Cases
    pattern [pat] typed in [ind1] into a pattern typed in [ind2];
    raises [Not_found] if no coercion found *)
val inh_pattern_coerce_to :
  Loc.t  -> cases_pattern -> inductive -> inductive -> cases_pattern


==> anc/HoTT/coq-HoTT/pretyping/detyping.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Inductiveops
open Environ
open Glob_term
open Glob_ops
open Termops
open Namegen
open Libnames
open Globnames
open Nametab
open Mod_subst
open Misctypes
open Decl_kinds

let dl = Loc.ghost

(** Should we keep details of universes during detyping ? *)
let print_universes = ref false

(****************************************************************************)
(* Tools for printing of Cases                                              *)

let encode_inductive r =
  let indsp = global_inductive r in
  let constr_lengths = mis_constr_nargs indsp in
  (indsp,constr_lengths)

(* Parameterization of the translation from constr to ast      *)

(* Tables for Cases printing under a "if" form, a "let" form,  *)

let has_two_constructors lc =
  Int.equal (Array.length lc) 2 (* & lc.(0) = 0 & lc.(1) = 0 *)

let isomorphic_to_tuple lc = Int.equal (Array.length lc) 1

let encode_bool r =
  let (x,lc) = encode_inductive r in
  if not (has_two_constructors lc) then
    user_err_loc (loc_of_reference r,"encode_if",
      str "This type has not exactly two constructors.");
  x

let encode_tuple r =
  let (x,lc) = encode_inductive r in
  if not (isomorphic_to_tuple lc) then
    user_err_loc (loc_of_reference r,"encode_tuple",
      str "This type cannot be seen as a tuple type.");
  x

module PrintingInductiveMake =
  functor (Test : sig
     val encode : reference -> inductive
     val member_message : std_ppcmds -> bool -> std_ppcmds
     val field : string
     val title : string
  end) ->
  struct
    type t = inductive
    let encode = Test.encode
    let subst subst obj = subst_ind subst obj
    let printer ind = pr_global_env Id.Set.empty (IndRef ind)
    let key = ["Printing";Test.field]
    let title = Test.title
    let member_message x = Test.member_message (printer x)
    let synchronous = true
  end

module PrintingCasesIf =
  PrintingInductiveMake (struct
    let encode = encode_bool
    let field = "If"
    let title = "Types leading to pretty-printing of Cases using a `if' form:"
    let member_message s b =
      str "Cases on elements of " ++ s ++
      str
	(if b then " are printed using a `if' form"
         else " are not printed using a `if' form")
  end)

module PrintingCasesLet =
  PrintingInductiveMake (struct
    let encode = encode_tuple
    let field = "Let"
    let title =
      "Types leading to a pretty-printing of Cases using a `let' form:"
    let member_message s b =
      str "Cases on elements of " ++ s ++
      str
	(if b then " are printed using a `let' form"
         else " are not printed using a `let' form")
  end)

module PrintingIf  = Goptions.MakeRefTable(PrintingCasesIf)
module PrintingLet = Goptions.MakeRefTable(PrintingCasesLet)

(* Flags.for printing or not wildcard and synthetisable types *)

open Goptions

let wildcard_value = ref true
let force_wildcard () = !wildcard_value

let _ = declare_bool_option
	  { optsync  = true;
            optdepr  = false;
	    optname  = "forced wildcard";
	    optkey   = ["Printing";"Wildcard"];
	    optread  = force_wildcard;
	    optwrite = (:=) wildcard_value }

let synth_type_value = ref true
let synthetize_type () = !synth_type_value

let _ = declare_bool_option
	  { optsync  = true;
            optdepr  = false;
	    optname  = "pattern matching return type synthesizability";
	    optkey   = ["Printing";"Synth"];
	    optread  = synthetize_type;
	    optwrite = (:=) synth_type_value }

let reverse_matching_value = ref true
let reverse_matching () = !reverse_matching_value

let _ = declare_bool_option
	  { optsync  = true;
            optdepr  = false;
	    optname  = "pattern-matching reversibility";
	    optkey   = ["Printing";"Matching"];
	    optread  = reverse_matching;
	    optwrite = (:=) reverse_matching_value }

(* Auxiliary function for MutCase printing *)
(* [computable] tries to tell if the predicate typing the result is inferable*)

let computable p k =
    (* We first remove as many lambda as the arity, then we look
       if it remains a lambda for a dependent elimination. This function
       works for normal eta-expanded term. For non eta-expanded or
       non-normal terms, it may affirm the pred is synthetisable
       because of an undetected ultimate dependent variable in the second
       clause, or else, it may affirms the pred non synthetisable
       because of a non normal term in the fourth clause.
       A solution could be to store, in the MutCase, the eta-expanded
       normal form of pred to decide if it depends on its variables

       Lorsque le prédicat est dépendant de manière certaine, on
       ne déclare pas le prédicat synthétisable (même si la
       variable dépendante ne l'est pas effectivement) parce que
       sinon on perd la réciprocité de la synthèse (qui, lui,
       engendrera un prédicat non dépendant) *)

  let sign,ccl = decompose_lam_assum p in
  Int.equal (rel_context_length sign) (k + 1)
  &&
  noccur_between 1 (k+1) ccl

let lookup_name_as_displayed env t s =
  let rec lookup avoid n c = match kind_of_term c with
    | Prod (name,_,c') ->
	(match compute_displayed_name_in RenamingForGoal avoid name c' with
           | (Name id,avoid') -> if Id.equal id s then Some n else lookup avoid' (n+1) c'
	   | (Anonymous,avoid') -> lookup avoid' (n+1) (pop c'))
    | LetIn (name,_,_,c') ->
	(match compute_displayed_name_in RenamingForGoal avoid name c' with
           | (Name id,avoid') -> if Id.equal id s then Some n else lookup avoid' (n+1) c'
	   | (Anonymous,avoid') -> lookup avoid' (n+1) (pop c'))
    | Cast (c,_,_) -> lookup avoid n c
    | _ -> None
  in lookup (ids_of_named_context (named_context env)) 1 t

let lookup_index_as_renamed env t n =
  let rec lookup n d c = match kind_of_term c with
    | Prod (name,_,c') ->
	  (match compute_displayed_name_in RenamingForGoal [] name c' with
               (Name _,_) -> lookup n (d+1) c'
             | (Anonymous,_) ->
		 if Int.equal n 0 then
		   Some (d-1)
		 else if Int.equal n 1 then
		   Some d
		 else
		   lookup (n-1) (d+1) c')
    | LetIn (name,_,_,c') ->
	  (match compute_displayed_name_in RenamingForGoal [] name c' with
             | (Name _,_) -> lookup n (d+1) c'
             | (Anonymous,_) ->
		 if Int.equal n 0 then
		   Some (d-1)
		 else if Int.equal n 1 then
		   Some d
		 else
		   lookup (n-1) (d+1) c'
	  )
    | Cast (c,_,_) -> lookup n d c
    | _ -> if Int.equal n 0 then Some (d-1) else None
  in lookup n 1 t

(**********************************************************************)
(* Fragile algorithm to reverse pattern-matching compilation          *)

let update_name na ((_,e),c) =
  match na with
  | Name _ when force_wildcard () & noccurn (List.index na e) c ->
      Anonymous
  | _ ->
      na

let rec decomp_branch n nal b (avoid,env as e) c =
  let flag = if b then RenamingForGoal else RenamingForCasesPattern in
  if Int.equal n 0 then (List.rev nal,(e,c))
  else
    let na,c,f =
      match kind_of_term (strip_outer_cast c) with
	| Lambda (na,_,c) -> na,c,compute_displayed_let_name_in
	| LetIn (na,_,_,c) -> na,c,compute_displayed_name_in
	| _ ->
	    Name (Id.of_string "x"),(applist (lift 1 c, [mkRel 1])),
	    compute_displayed_name_in in
    let na',avoid' = f flag avoid na c in
    decomp_branch (n-1) (na'::nal) b (avoid',add_name na' env) c

let rec build_tree na isgoal e ci cl =
  let mkpat n rhs pl = PatCstr(dl,(ci.ci_ind,n+1),pl,update_name na rhs) in
  let cnl = ci.ci_cstr_ndecls in
  List.flatten
    (List.init (Array.length cl)
      (fun i -> contract_branch isgoal e (cnl.(i),mkpat i,cl.(i))))

and align_tree nal isgoal (e,c as rhs) = match nal with
  | [] -> [[],rhs]
  | na::nal ->
    match kind_of_term c with
    | Case (ci,p,c,cl) when eq_constr c (mkRel (List.index na (snd e)))
	& (* don't contract if p dependent *)
	computable p (ci.ci_pp_info.ind_nargs) ->
	let clauses = build_tree na isgoal e ci cl in
	List.flatten
          (List.map (fun (pat,rhs) ->
	      let lines = align_tree nal isgoal rhs in
	      List.map (fun (hd,rest) -> pat::hd,rest) lines)
	    clauses)
    | _ ->
	let pat = PatVar(dl,update_name na rhs) in
	let mat = align_tree nal isgoal rhs in
	List.map (fun (hd,rest) -> pat::hd,rest) mat

and contract_branch isgoal e (cn,mkpat,b) =
  let nal,rhs = decomp_branch cn [] isgoal e b in
  let mat = align_tree nal isgoal rhs in
  List.map (fun (hd,rhs) -> (mkpat rhs hd,rhs)) mat

(**********************************************************************)
(* Transform internal representation of pattern-matching into list of *)
(* clauses                                                            *)

let is_nondep_branch c n =
  try
    let sign,ccl = decompose_lam_n_assum n c in
    noccur_between 1 (rel_context_length sign) ccl
  with e when Errors.noncritical e -> (* Not eta-expanded or not reduced *)
    false

let extract_nondep_branches test c b n =
  let rec strip n r = if Int.equal n 0 then r else
    match r with
      | GLambda (_,_,_,_,t) -> strip (n-1) t
      | GLetIn (_,_,_,t) -> strip (n-1) t
      | _ -> assert false in
  if test c n then Some (strip n b) else None

let it_destRLambda_or_LetIn_names n c =
  let rec aux n nal c =
    if Int.equal n 0 then (List.rev nal,c) else match c with
      | GLambda (_,na,_,_,c) -> aux (n-1) (na::nal) c
      | GLetIn (_,na,_,c) -> aux (n-1) (na::nal) c
      | _ ->
          (* eta-expansion *)
	  let next l =
	    let x = next_ident_away (Id.of_string "x") l in
	    (* Not efficient but unusual and no function to get free glob_vars *)
(* 	    if occur_glob_constr x c then next (x::l) else x in *)
	    x
	  in
	  let x = next (free_glob_vars c) in
	  let a = GVar (dl,x) in
	  aux (n-1) (Name x :: nal)
            (match c with
              | GApp (loc,p,l) -> GApp (loc,c,l@[a])
              | _ -> (GApp (dl,c,[a])))
  in aux n [] c

let detype_case computable detype detype_eqns testdep avoid data p c bl =
  let (indsp,st,consnargsl,k) = data in
  let synth_type = synthetize_type () in
  let tomatch = detype c in
  let alias, aliastyp, pred=
    if (not !Flags.raw_print) && synth_type && computable && not (Int.equal (Array.length bl) 0)
    then
      Anonymous, None, None
    else
      match Option.map detype p with
        | None -> Anonymous, None, None
        | Some p ->
            let nl,typ = it_destRLambda_or_LetIn_names k p in
	    let n,typ = match typ with
              | GLambda (_,x,_,t,c) -> x, c
	      | _ -> Anonymous, typ in
	    let aliastyp =
	      if List.for_all (Name.equal Anonymous) nl then None
	      else Some (dl,indsp,nl) in
            n, aliastyp, Some typ
  in
  let constructs = Array.init (Array.length bl) (fun i -> (indsp,i+1)) in
  let tag =
    try
      if !Flags.raw_print then
        RegularStyle
      else if st == LetPatternStyle then
	st
      else if PrintingLet.active indsp then
	LetStyle
      else if PrintingIf.active indsp then
	IfStyle
      else
	st
    with Not_found -> st
  in
  match tag, aliastyp with
  | LetStyle, None ->
      let bl' = Array.map detype bl in
      let (nal,d) = it_destRLambda_or_LetIn_names consnargsl.(0) bl'.(0) in
      GLetTuple (dl,nal,(alias,pred),tomatch,d)
  | IfStyle, None ->
      let bl' = Array.map detype bl in
      let nondepbrs =
	Array.map3 (extract_nondep_branches testdep) bl bl' consnargsl in
      if Array.for_all ((!=) None) nondepbrs then
	GIf (dl,tomatch,(alias,pred),
             Option.get nondepbrs.(0),Option.get nondepbrs.(1))
      else
	let eqnl = detype_eqns constructs consnargsl bl in
	GCases (dl,tag,pred,[tomatch,(alias,aliastyp)],eqnl)
  | _ ->
      let eqnl = detype_eqns constructs consnargsl bl in
      GCases (dl,tag,pred,[tomatch,(alias,aliastyp)],eqnl)

let detype_sort = function
  | Prop Null -> GProp
  | Prop Pos -> GSet
  | Type u ->
    GType
      (if !print_universes
       then Some (Pp.string_of_ppcmds (Univ.Universe.pr u))
       else None)

type binder_kind = BProd | BLambda | BLetIn

(**********************************************************************)
(* Main detyping function                                             *)

let detype_anonymous = ref (fun loc n -> anomaly ~label:"detype" (Pp.str "index to an anonymous variable"))
let set_detype_anonymous f = detype_anonymous := f

let option_of_instance l = 
  if Univ.Instance.is_empty l then None
  else Some l

let rec detype (isgoal:bool) avoid env t =
  match kind_of_term (collapse_appl t) with
    | Rel n ->
      (try match lookup_name_of_rel n env with
	 | Name id   -> GVar (dl, id)
	 | Anonymous -> !detype_anonymous dl n
       with Not_found ->
	 let s = "_UNBOUND_REL_"^(string_of_int n)
	 in GVar (dl, Id.of_string s))
    | Meta n ->
	(* Meta in constr are not user-parsable and are mapped to Evar *)
	GEvar (dl, n, None)
    | Var id ->
	(try let _ = Global.lookup_named id in GRef (dl, VarRef id, None)
	 with Not_found -> GVar (dl, id))
    | Sort s -> GSort (dl,detype_sort s)
    | Cast (c1,REVERTcast,c2) when not !Flags.raw_print ->
        detype isgoal avoid env c1
    | Cast (c1,k,c2) ->
        let d1 = detype isgoal avoid env c1 in
	let d2 = detype isgoal avoid env c2 in
    let cast = match k with
    | VMcast -> CastVM d2
    | NATIVEcast -> CastNative d2
    | _ -> CastConv d2
    in
	GCast(dl,d1,cast)
    | Prod (na,ty,c) -> detype_binder isgoal BProd avoid env na ty c
    | Lambda (na,ty,c) -> detype_binder isgoal BLambda avoid env na ty c
    | LetIn (na,b,_,c) -> detype_binder isgoal BLetIn avoid env na b c
    | App (f,args) ->
	GApp (dl,detype isgoal avoid env f,
              Array.map_to_list (detype isgoal avoid env) args)
    | Const (sp,u) -> GRef (dl, ConstRef sp, option_of_instance u)
    | Evar (ev,cl) ->
        GEvar (dl, ev,
               Some (List.map (detype isgoal avoid env) (Array.to_list cl)))
    | Ind (ind_sp,u) ->
	GRef (dl, IndRef ind_sp, option_of_instance u)
    | Construct (cstr_sp,u) ->
	GRef (dl, ConstructRef cstr_sp, option_of_instance u)
    | Case (ci,p,c,bl) ->
	let comp = computable p (ci.ci_pp_info.ind_nargs) in
	detype_case comp (detype isgoal avoid env)
	  (detype_eqns isgoal avoid env ci comp)
	  is_nondep_branch avoid
	  (ci.ci_ind,ci.ci_pp_info.style,
	   ci.ci_cstr_ndecls,ci.ci_pp_info.ind_nargs)
	  (Some p) c bl
    | Fix (nvn,recdef) -> detype_fix isgoal avoid env nvn recdef
    | CoFix (n,recdef) -> detype_cofix isgoal avoid env n recdef

and detype_fix isgoal avoid env (vn,_ as nvn) (names,tys,bodies) =
  let def_avoid, def_env, lfi =
    Array.fold_left
      (fun (avoid, env, l) na ->
	 let id = next_name_away na avoid in
	 (id::avoid, add_name (Name id) env, id::l))
      (avoid, env, []) names in
  let n = Array.length tys in
  let v = Array.map3
    (fun c t i -> share_names isgoal (i+1) [] def_avoid def_env c (lift n t))
    bodies tys vn in
  GRec(dl,GFix (Array.map (fun i -> Some i, GStructRec) (fst nvn), snd nvn),Array.of_list (List.rev lfi),
       Array.map (fun (bl,_,_) -> bl) v,
       Array.map (fun (_,_,ty) -> ty) v,
       Array.map (fun (_,bd,_) -> bd) v)

and detype_cofix isgoal avoid env n (names,tys,bodies) =
  let def_avoid, def_env, lfi =
    Array.fold_left
      (fun (avoid, env, l) na ->
	 let id = next_name_away na avoid in
	 (id::avoid, add_name (Name id) env, id::l))
      (avoid, env, []) names in
  let ntys = Array.length tys in
  let v = Array.map2
    (fun c t -> share_names isgoal 0 [] def_avoid def_env c (lift ntys t))
    bodies tys in
  GRec(dl,GCoFix n,Array.of_list (List.rev lfi),
       Array.map (fun (bl,_,_) -> bl) v,
       Array.map (fun (_,_,ty) -> ty) v,
       Array.map (fun (_,bd,_) -> bd) v)

and share_names isgoal n l avoid env c t =
  match kind_of_term c, kind_of_term t with
    (* factorize even when not necessary to have better presentation *)
    | Lambda (na,t,c), Prod (na',t',c') ->
        let na = match (na,na') with
            Name _, _ -> na
          | _, Name _ -> na'
          | _ -> na in
        let t = detype isgoal avoid env t in
	let id = next_name_away na avoid in
        let avoid = id::avoid and env = add_name (Name id) env in
        share_names isgoal (n-1) ((Name id,Explicit,None,t)::l) avoid env c c'
    (* May occur for fix built interactively *)
    | LetIn (na,b,t',c), _ when n > 0 ->
        let t' = detype isgoal avoid env t' in
        let b = detype isgoal avoid env b in
	let id = next_name_away na avoid in
        let avoid = id::avoid and env = add_name (Name id) env in
        share_names isgoal n ((Name id,Explicit,Some b,t')::l) avoid env c (lift 1 t)
    (* Only if built with the f/n notation or w/o let-expansion in types *)
    | _, LetIn (_,b,_,t) when n > 0 ->
	share_names isgoal n l avoid env c (subst1 b t)
    (* If it is an open proof: we cheat and eta-expand *)
    | _, Prod (na',t',c') when n > 0 ->
        let t' = detype isgoal avoid env t' in
	let id = next_name_away na' avoid in
        let avoid = id::avoid and env = add_name (Name id) env in
        let appc = mkApp (lift 1 c,[|mkRel 1|]) in
        share_names isgoal (n-1) ((Name id,Explicit,None,t')::l) avoid env appc c'
    (* If built with the f/n notation: we renounce to share names *)
    | _ ->
        if n>0 then msg_warning (strbrk "Detyping.detype: cannot factorize fix enough");
        let c = detype isgoal avoid env c in
        let t = detype isgoal avoid env t in
        (List.rev l,c,t)

and detype_eqns isgoal avoid env ci computable constructs consnargsl bl =
  try
    if !Flags.raw_print or not (reverse_matching ()) then raise Exit;
    let mat = build_tree Anonymous isgoal (avoid,env) ci bl in
    List.map (fun (pat,((avoid,env),c)) -> (dl,[],[pat],detype isgoal avoid env c))
      mat
  with e when Errors.noncritical e ->
    Array.to_list
      (Array.map3 (detype_eqn isgoal avoid env) constructs consnargsl bl)

and detype_eqn isgoal avoid env constr construct_nargs branch =
  let make_pat x avoid env b ids =
    if force_wildcard () & noccurn 1 b then
      PatVar (dl,Anonymous),avoid,(add_name Anonymous env),ids
    else
      let id = next_name_away_in_cases_pattern x avoid in
      PatVar (dl,Name id),id::avoid,(add_name (Name id) env),id::ids
  in
  let rec buildrec ids patlist avoid env n b =
    if Int.equal n 0 then
      (dl, ids,
       [PatCstr(dl, constr, List.rev patlist,Anonymous)],
       detype isgoal avoid env b)
    else
      match kind_of_term b with
	| Lambda (x,_,b) ->
	    let pat,new_avoid,new_env,new_ids = make_pat x avoid env b ids in
            buildrec new_ids (pat::patlist) new_avoid new_env (n-1) b

	| LetIn (x,_,_,b) ->
	    let pat,new_avoid,new_env,new_ids = make_pat x avoid env b ids in
            buildrec new_ids (pat::patlist) new_avoid new_env (n-1) b

	| Cast (c,_,_) ->    (* Oui, il y a parfois des cast *)
	    buildrec ids patlist avoid env n c

	| _ -> (* eta-expansion : n'arrivera plus lorsque tous les
                  termes seront construits à partir de la syntaxe Cases *)
            (* nommage de la nouvelle variable *)
	    let new_b = applist (lift 1 b, [mkRel 1]) in
            let pat,new_avoid,new_env,new_ids =
	      make_pat Anonymous avoid env new_b ids in
	    buildrec new_ids (pat::patlist) new_avoid new_env (n-1) new_b

  in
  buildrec [] [] avoid env construct_nargs branch

and detype_binder isgoal bk avoid env na ty c =
  let flag = if isgoal then RenamingForGoal else RenamingElsewhereFor (env,c) in
  let na',avoid' = match bk with
  | BLetIn -> compute_displayed_let_name_in flag avoid na c
  | _ -> compute_displayed_name_in flag avoid na c in
  let r =  detype isgoal avoid' (add_name na' env) c in
  match bk with
  | BProd -> GProd (dl, na',Explicit,detype false avoid env ty, r)
  | BLambda -> GLambda (dl, na',Explicit,detype false avoid env ty, r)
  | BLetIn -> GLetIn (dl, na',detype false avoid env ty, r)

let detype_rel_context where avoid env sign =
  let where = Option.map (fun c -> it_mkLambda_or_LetIn c sign) where in
  let rec aux avoid env = function
  | [] -> []
  | (na,b,t)::rest ->
      let na',avoid' =
	match where with
	| None -> na,avoid
	| Some c ->
	    if b != None then
	      compute_displayed_let_name_in
                (RenamingElsewhereFor (env,c)) avoid na c
	    else
	      compute_displayed_name_in
                (RenamingElsewhereFor (env,c)) avoid na c in
      let b = Option.map (detype false avoid env) b in
      let t = detype false avoid env t in
      (na',Explicit,b,t) :: aux avoid' (add_name na' env) rest
  in aux avoid env (List.rev sign)

(**********************************************************************)
(* Module substitution: relies on detyping                            *)

let rec subst_cases_pattern subst pat =
  match pat with
  | PatVar _ -> pat
  | PatCstr (loc,((kn,i),j),cpl,n) ->
      let kn' = subst_mind subst kn
      and cpl' = List.smartmap (subst_cases_pattern subst) cpl in
	if kn' == kn && cpl' == cpl then pat else
	  PatCstr (loc,((kn',i),j),cpl',n)

let rec subst_glob_constr subst raw =
  match raw with
  | GRef (loc,ref,u) ->
      let ref',t = subst_global subst ref in
	if ref' == ref then raw else
         detype false [] [] t

  | GVar _ -> raw
  | GEvar _ -> raw
  | GPatVar _ -> raw

  | GApp (loc,r,rl) ->
      let r' = subst_glob_constr subst r
      and rl' = List.smartmap (subst_glob_constr subst) rl in
	if r' == r && rl' == rl then raw else
	  GApp(loc,r',rl')

  | GLambda (loc,n,bk,r1,r2) ->
      let r1' = subst_glob_constr subst r1 and r2' = subst_glob_constr subst r2 in
	if r1' == r1 && r2' == r2 then raw else
	  GLambda (loc,n,bk,r1',r2')

  | GProd (loc,n,bk,r1,r2) ->
      let r1' = subst_glob_constr subst r1 and r2' = subst_glob_constr subst r2 in
	if r1' == r1 && r2' == r2 then raw else
	  GProd (loc,n,bk,r1',r2')

  | GLetIn (loc,n,r1,r2) ->
      let r1' = subst_glob_constr subst r1 and r2' = subst_glob_constr subst r2 in
	if r1' == r1 && r2' == r2 then raw else
	  GLetIn (loc,n,r1',r2')

  | GCases (loc,sty,rtno,rl,branches) ->
      let rtno' = Option.smartmap (subst_glob_constr subst) rtno
      and rl' = List.smartmap (fun (a,x as y) ->
        let a' = subst_glob_constr subst a in
        let (n,topt) = x in
        let topt' = Option.smartmap
          (fun (loc,(sp,i),y as t) ->
            let sp' = subst_mind subst sp in
            if sp == sp' then t else (loc,(sp',i),y)) topt in
        if a == a' && topt == topt' then y else (a',(n,topt'))) rl
      and branches' = List.smartmap
			(fun (loc,idl,cpl,r as branch) ->
			   let cpl' =
			     List.smartmap (subst_cases_pattern subst) cpl
			   and r' = subst_glob_constr subst r in
			     if cpl' == cpl && r' == r then branch else
			       (loc,idl,cpl',r'))
			branches
      in
	if rtno' == rtno && rl' == rl && branches' == branches then raw else
	  GCases (loc,sty,rtno',rl',branches')

  | GLetTuple (loc,nal,(na,po),b,c) ->
      let po' = Option.smartmap (subst_glob_constr subst) po
      and b' = subst_glob_constr subst b
      and c' = subst_glob_constr subst c in
	if po' == po && b' == b && c' == c then raw else
          GLetTuple (loc,nal,(na,po'),b',c')

  | GIf (loc,c,(na,po),b1,b2) ->
      let po' = Option.smartmap (subst_glob_constr subst) po
      and b1' = subst_glob_constr subst b1
      and b2' = subst_glob_constr subst b2
      and c' = subst_glob_constr subst c in
	if c' == c & po' == po && b1' == b1 && b2' == b2 then raw else
          GIf (loc,c',(na,po'),b1',b2')

  | GRec (loc,fix,ida,bl,ra1,ra2) ->
      let ra1' = Array.smartmap (subst_glob_constr subst) ra1
      and ra2' = Array.smartmap (subst_glob_constr subst) ra2 in
      let bl' = Array.smartmap
        (List.smartmap (fun (na,k,obd,ty as dcl) ->
          let ty' = subst_glob_constr subst ty in
          let obd' = Option.smartmap (subst_glob_constr subst) obd in
          if ty'==ty & obd'==obd then dcl else (na,k,obd',ty')))
        bl in
	if ra1' == ra1 && ra2' == ra2 && bl'==bl then raw else
	  GRec (loc,fix,ida,bl',ra1',ra2')

  | GSort _ -> raw

  | GHole (loc,Evar_kinds.ImplicitArg (ref,i,b)) ->
      let ref',_ = subst_global subst ref in
	if ref' == ref then raw else
	  GHole (loc,Evar_kinds.InternalHole)
  | GHole (loc, (Evar_kinds.BinderType _ |Evar_kinds.QuestionMark _
		|Evar_kinds.CasesType |Evar_kinds.InternalHole
		|Evar_kinds.TomatchTypeParameter _ |Evar_kinds.GoalEvar
		|Evar_kinds.ImpossibleCase |Evar_kinds.MatchingVar _)) -> raw

  | GCast (loc,r1,k) ->
      let r1' = subst_glob_constr subst r1 in
      let k' = Miscops.smartmap_cast_type (subst_glob_constr subst) k in
      if r1' == r1 && k' == k then raw else GCast (loc,r1',k')

(* Utilities to transform kernel cases to simple pattern-matching problem *)

let simple_cases_matrix_of_branches ind brs =
  List.map (fun (i,n,b) ->
      let nal,c = it_destRLambda_or_LetIn_names n b in
      let mkPatVar na = PatVar (Loc.ghost,na) in
      let p = PatCstr (Loc.ghost,(ind,i+1),List.map mkPatVar nal,Anonymous) in
      let map name = try Some (Nameops.out_name name) with Failure _ -> None in
      let ids = List.map_filter map nal in
      (Loc.ghost,ids,[p],c))
    brs

let return_type_of_predicate ind nrealargs_ctxt pred =
  let nal,p = it_destRLambda_or_LetIn_names (nrealargs_ctxt+1) pred in
  (List.hd nal, Some (Loc.ghost, ind, List.tl nal)), Some p


==> anc/HoTT/coq-HoTT/pretyping/detyping.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Pp
open Names
open Term
open Sign
open Environ
open Glob_term
open Termops
open Mod_subst
open Misctypes

(** Should we keep details of universes during detyping ? *)
val print_universes : bool ref

val subst_cases_pattern : substitution -> cases_pattern -> cases_pattern

val subst_glob_constr : substitution -> glob_constr -> glob_constr

(** [detype isgoal avoid ctx c] turns a closed [c], into a glob_constr 
   de Bruijn indexes are turned to bound names, avoiding names in [avoid] 
   [isgoal] tells if naming must avoid global-level synonyms as intro does 
   [ctx] gives the names of the free variables *)

val detype : bool -> Id.t list -> names_context -> constr -> glob_constr

val detype_case :
  bool -> ('a -> glob_constr) ->
  (constructor array -> int array -> 'a array ->
    (Loc.t * Id.t list * cases_pattern list * glob_constr) list) ->
  ('a -> int -> bool) ->
  Id.t list -> inductive * case_style * int array * int ->
    'a option -> 'a -> 'a array -> glob_constr

val detype_sort : sorts -> glob_sort

val detype_rel_context : constr option -> Id.t list -> names_context ->
  rel_context -> glob_decl list

(** look for the index of a named var or a nondep var as it is renamed *)
val lookup_name_as_displayed  : env -> constr -> Id.t -> int option
val lookup_index_as_renamed : env -> constr -> int -> int option

val set_detype_anonymous : (Loc.t -> int -> glob_constr) -> unit
val force_wildcard : unit -> bool
val synthetize_type : unit -> bool

(** Utilities to transform kernel cases to simple pattern-matching problem *)

val it_destRLambda_or_LetIn_names : int -> glob_constr -> Name.t list * glob_constr
val simple_cases_matrix_of_branches :
  inductive -> (int * int * glob_constr) list -> cases_clauses
val return_type_of_predicate :
  inductive -> int -> glob_constr -> predicate_pattern * glob_constr option

module PrintingInductiveMake :
  functor (Test : sig
    val encode : Libnames.reference -> Names.inductive
    val member_message : Pp.std_ppcmds -> bool -> Pp.std_ppcmds
    val field : string
    val title : string
  end) ->
    sig
      type t = Names.inductive
      val encode : Libnames.reference -> Names.inductive
      val subst : substitution -> t -> t
      val printer : t -> Pp.std_ppcmds
      val key : Goptions.option_name
      val title : string
      val member_message : t -> bool -> Pp.std_ppcmds
      val synchronous : bool
    end


==> anc/HoTT/coq-HoTT/pretyping/doc.tex <==

\newpage
\section*{Pre-typing}

\ocwsection \label{pretyping}

\bigskip
\begin{center}\epsfig{file=pretyping.dep.ps,width=\linewidth}\end{center}


%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/HoTT/coq-HoTT/pretyping/evarconv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Term
open Closure
open Reduction
open Reductionops
open Termops
open Environ
open Recordops
open Evarutil
open Evarsolve
open Globnames
open Evd
open Pretype_errors

type flex_kind_of_term =
  | Rigid
  | MaybeFlexible (* approx'ed as reducible but not necessarily so *)
  | Flexible of existential

let flex_kind_of_term c sk =
  match kind_of_term c with
    | Rel _ | Const _ | Var _ -> MaybeFlexible
    | Lambda _ when not (Option.is_empty (decomp_stack sk)) -> MaybeFlexible
    | LetIn _  -> MaybeFlexible
    | Evar ev -> Flexible ev
    | Lambda _ | Prod _ | Sort _ | Ind _ | Construct _ | CoFix _ -> Rigid
    | Meta _ -> Rigid
    | Fix _ -> Rigid (* happens when the fixpoint is partially applied *)
    | Cast _ | App _ | Case _ -> assert false

let not_purely_applicative_stack args =
  List.exists (function (Zfix _ | Zcase _) -> true | _ -> false) args

let eval_flexible_term ts env c =
  match kind_of_term c with
  | Const (c,u as cu) ->
      if is_transparent_constant ts c
      then constant_opt_value_in env cu
      else None
  | Rel n ->
      (try let (_,v,_) = lookup_rel n env in Option.map (lift n) v
      with Not_found -> None)
  | Var id ->
      (try
	 if is_transparent_variable ts id then
	   let (_,v,_) = lookup_named id env in v
	 else None
       with Not_found -> None)
  | LetIn (_,b,_,c) -> Some (subst1 b c)
  | Lambda _ -> Some c
  | _ -> assert false

let apprec_nohdbeta ts env evd c =
  let (t,sk as appr) = Reductionops.whd_nored_state evd (c, []) in
  if not_purely_applicative_stack (snd (Reductionops.strip_app sk))
  then zip (fst (whd_betaiota_deltazeta_for_iota_state
		   ts env evd Cst_stack.empty appr))
  else c

let position_problem l2r = function
  | CONV -> None
  | CUMUL -> Some l2r

(* [check_conv_record (t1,l1) (t2,l2)] tries to decompose the problem
   (t1 l1) = (t2 l2) into a problem

     l1 = params1@c1::extra_args1
     l2 = us2@extra_args2
     (t1 params1 c1) = (proji params (c xs))
     (t2 us2) = (cstr us)
     extra_args1 = extra_args2

   by finding a record R and an object c := [xs:bs](Build_R params v1..vn)
   with vi = (cstr us), for which we know that the i-th projection proji
   satisfies

      (proji params (c xs)) = (cstr us)

   Rem: such objects, usable for conversion, are defined in the objdef
   table; practically, it amounts to "canonically" equip t2 into a
   object c in structure R (since, if c1 were not an evar, the
   projection would have been reduced) *)

let check_conv_record (t1,sk1) (t2,sk2) =
  try
    let proji, u = Universes.global_of_constr t1 in
    let canon_s,sk2_effective =
      try
	match kind_of_term t2 with
	    Prod (_,a,b) -> (* assert (l2=[]); *)
      	      if dependent (mkRel 1) b then raise Not_found
	      else lookup_canonical_conversion (proji, Prod_cs),[Zapp [a;pop b]]
	  | Sort s ->
	      lookup_canonical_conversion
		(proji, Sort_cs (family_of_sort s)),[]
	  | _ ->
	      let c2 = global_of_constr t2 in
		lookup_canonical_conversion (proji, Const_cs c2),sk2
      with Not_found ->
	lookup_canonical_conversion (proji,Default_cs),[]
    in
    let { o_DEF = c; o_CTX = ctx; o_INJ=n; o_TABS = bs;
          o_TPARAMS = params; o_NPARAMS = nparams; o_TCOMPS = us } = canon_s in
    let params1, c1, extra_args1 =
      match strip_n_app nparams sk1 with
	| Some (params1, c1,extra_args1) -> params1, c1, extra_args1
	| _ -> raise Not_found in
    let us2,extra_args2 =
      let l',s' = strip_app sk2_effective in
      let bef,aft = List.chop (List.length us) l' in
      (bef, append_stack_app_list aft s') in
    let subst, ctx' = Universes.fresh_universe_context_set_instance ctx in
    let c' = subst_univs_level_constr subst c in
    let bs' = List.map (subst_univs_level_constr subst) bs in
      ctx',c',bs',(params,params1),(us,us2),(extra_args1,extra_args2),c1,
    (n,zip(t2,sk2))
  with Failure _ | Not_found ->
    raise Not_found

(* Precondition: one of the terms of the pb is an uninstantiated evar,
 * possibly applied to arguments. *)

let rec ise_try evd = function
    [] -> assert false
  | [f] -> f evd
  | f1::l ->
      match f1 evd with
      | Success _ as x -> x
      | UnifFailure _ -> ise_try evd l

let ise_and evd l =
  let rec ise_and i = function
      [] -> assert false
    | [f] -> f i
    | f1::l ->
        match f1 i with
	| Success i' -> ise_and i' l
	| UnifFailure _ as x -> x in
  ise_and evd l

(* This function requires to get the outermost arguments first.  It is
   a fold_right for backward compatibility.

   It tries to unify the suffix of 2 lists element by element and if
   it reaches the end of a list, it returns the remaining elements in
   the other list if there are some.
*)
let ise_exact ise x1 x2 =
  match ise x1 x2 with
  | None, out -> out
  | _, (UnifFailure _ as out) -> out
  | Some _, Success i -> UnifFailure (i,NotSameArgSize)

let generic_ise_list2 i f l1 l2 =
  let rec aux i l1 l2 =
    match l1,l2 with
    | [], [] -> (None, Success i)
    | l, [] -> (Some (Inl (List.rev l)), Success i)
    | [], l -> (Some (Inr (List.rev l)), Success i)
    | x::l1, y::l2 ->
        (match aux i l1 l2 with
        | aa, Success i' -> (aa, f i' x y)
        | _, (UnifFailure _ as x) -> None, x)
  in aux i (List.rev l1) (List.rev l2)

(* Same but the 2 lists must have the same length *)
let ise_list2 evd f l1 l2 =
  ise_exact (generic_ise_list2 evd f) l1 l2

let ise_array2 evd f v1 v2 =
  let rec allrec i = function
    | -1 -> Success i
    | n ->
        match f i v1.(n) v2.(n) with
	| Success i' -> allrec i' (n-1)
	| UnifFailure _ as x -> x in
  let lv1 = Array.length v1 in
  if Int.equal lv1 (Array.length v2) then allrec evd (pred lv1)
  else UnifFailure (evd,NotSameArgSize)

(* This function tries to unify 2 stacks element by element. It works
   from the end to the beginning. If it unifies a non empty suffix of
   stacks but not the entire stacks, the first part of the answer is
   Some(the remaining prefixes to tackle)) *)
let ise_stack2 no_app env evd f sk1 sk2 =
  let rec ise_stack2 deep i sk1 sk2 =
    let fail x = if deep then Some (List.rev sk1, List.rev sk2), Success i
      else None, x in
    match sk1, sk2 with
    | [], [] -> None, Success i
    | Zcase (_,t1,c1,_)::q1, Zcase (_,t2,c2,_)::q2 ->
      (match f env i CONV t1 t2 with
      | Success i' ->
	(match ise_array2 i' (fun ii -> f env ii CONV) c1 c2 with
	| Success i'' -> ise_stack2 true i'' q1 q2
        | UnifFailure _ as x -> fail x)
      | UnifFailure _ as x -> fail x)
    | Zfix (((li1, i1),(_,tys1,bds1 as recdef1)),a1,_)::q1, Zfix (((li2, i2),(_,tys2,bds2)),a2,_)::q2 ->
      if Int.equal i1 i2 && Array.equal Int.equal li1 li2 then
        match ise_and i [
	  (fun i -> ise_array2 i (fun ii -> f env ii CONV) tys1 tys2);
	  (fun i -> ise_array2 i (fun ii -> f (push_rec_types recdef1 env) ii CONV) bds1 bds2);
	  (fun i -> ise_exact (ise_stack2 false i) a1 a2)] with
        | Success i' -> ise_stack2 true i' q1 q2
        | UnifFailure _ as x -> fail x
      else fail (UnifFailure (i,NotSameHead))
    | Zupdate _ :: _, _ | Zshift _ :: _, _
    | _, Zupdate _ :: _ | _, Zshift _ :: _ -> assert false
    | Zapp l1 :: q1, Zapp l2 :: q2 ->
      if no_app&&deep then fail ((*dummy*)UnifFailure(i,NotSameHead)) else begin
      (* Is requiring to match on all the shorter list a restriction
	 here ? we could imagine a generalization of
	 generic_ise_list2 that succeed when it matches only a strict
	 non empty suffix of both lists and returns in this case the 2
	 prefixes *)
      match generic_ise_list2 i (fun ii -> f env ii CONV) l1 l2 with
      |_,(UnifFailure _ as x) -> fail x
      |None,Success i' -> ise_stack2 true i' q1 q2
      |Some (Inl r),Success i' -> ise_stack2 true i' (Zapp r :: q1) q2
      |Some (Inr r),Success i' -> ise_stack2 true i' q1 (Zapp r :: q2)
    end
    |_, _ -> fail (UnifFailure (i,(* Maybe improve: *) NotSameHead))
  in ise_stack2 false evd (List.rev sk1) (List.rev sk2)

(* Make sure that the matching suffix is the all stack *)
let exact_ise_stack2 env evd f sk1 sk2 =
  if Reductionops.compare_stack_shape sk1 sk2 then
    ise_exact (ise_stack2 false env evd f) sk1 sk2
  else UnifFailure (evd, (* Dummy *) NotSameHead)

let eq_puniverses evd f (x,u) (y,v) =
  if f x y then 
    let evdref = ref evd in
      try evdref := Evd.set_eq_instances !evdref u v;
	  Success !evdref
      with _ -> UnifFailure (evd, NotSameHead)
  else UnifFailure (evd, NotSameHead)

let rec evar_conv_x ts env evd pbty term1 term2 =
  let term1 = whd_head_evar evd term1 in
  let term2 = whd_head_evar evd term2 in
  (* Maybe convertible but since reducing can erase evars which [evar_apprec]
     could have found, we do it only if the terms are free of evar.
     Note: incomplete heuristic... *)
  let ground_test =
    if is_ground_term evd term1 && is_ground_term evd term2 then (
      let evd, b = trans_fconv pbty ts env evd term1 term2 in
	if b then Some (evd, true)
	else if is_ground_env evd env then Some (evd, false)
	else None)
    else None
  in
  match ground_test with
    | Some (evd, true) -> Success evd
    | Some (evd, false) -> UnifFailure (evd,ConversionFailed (env,term1,term2))
    | None ->
	(* Until pattern-unification is used consistently, use nohdbeta to not
	   destroy beta-redexes that can be used for 1st-order unification *)
        let term1 = apprec_nohdbeta ts env evd term1 in
        let term2 = apprec_nohdbeta ts env evd term2 in
        if is_undefined_evar evd term1 then
          solve_simple_eqn (evar_conv_x ts) env evd
	    (position_problem true pbty,destEvar term1,term2)
        else if is_undefined_evar evd term2 then
          solve_simple_eqn (evar_conv_x ts) env evd
	    (position_problem false pbty,destEvar term2,term1)
        else
          evar_eqappr_x ts env evd pbty
            (whd_nored_state evd (term1,empty_stack), Cst_stack.empty)
	    (whd_nored_state evd (term2,empty_stack), Cst_stack.empty)

and evar_eqappr_x ?(rhs_is_already_stuck = false) ts env evd pbty
    ((term1,sk1 as appr1),csts1) ((term2,sk2 as appr2),csts2) =
  let default_fail i = (* costly *)
    UnifFailure (i,ConversionFailed (env, zip appr1, zip appr2)) in
  let miller_pfenning on_left fallback ev (_,skF) apprM evd =
    let tM = zip apprM in
    Option.cata
      (fun lF -> Option.cata
	(fun l1' ->
      (* Miller-Pfenning's patterns unification *)
      let t2 = nf_evar evd tM in
      let t2 = solve_pattern_eqn env l1' t2 in
      solve_simple_eqn (evar_conv_x ts) env evd
	(position_problem on_left pbty,ev,t2)
	) fallback
	(is_unification_pattern_evar env evd ev lF tM)
      ) (default_fail evd) (list_of_app_stack skF) in
  let flex_maybeflex on_left ev ((termF,skF as apprF),cstsF) ((termM, skM as apprM),cstsM) =
    let switch f a b = if on_left then f a b else f b a in
    let not_only_app = not_purely_applicative_stack skM in
    let f1 i = miller_pfenning on_left
      (if not_only_app then (* Postpone the use of an heuristic *)
	switch (fun x y -> Success (add_conv_pb (pbty,env,zip x,zip y) i)) apprF apprM
       else default_fail i)
      ev apprF apprM i
    and f2 i =
      match switch (ise_stack2 not_only_app env i (evar_conv_x ts)) skF skM with
      |Some (l,r), Success i' when on_left && (not_only_app || List.is_empty l) ->
	switch (evar_conv_x ts env i' pbty) (zip(termF,l)) (zip(termM,r))
      |Some (r,l), Success i' when not on_left && (not_only_app || List.is_empty l) ->
	switch (evar_conv_x ts env i' pbty) (zip(termF,l)) (zip(termM,r))
      |None, Success i' -> switch (evar_conv_x ts env i' pbty) termF termM
      |_, (UnifFailure _ as x) -> x
      |Some _, _ -> UnifFailure (i,NotSameArgSize)
    and f3 i =
      match eval_flexible_term ts env termM with
      | Some vM ->
	switch (evar_eqappr_x ts env i pbty) (apprF,cstsF)
	  (whd_betaiota_deltazeta_for_iota_state ts env i cstsM (vM, skM))
      | None -> UnifFailure (i,NotSameHead)
    in
    ise_try evd [f1; f2; f3] in
  let eta env evd onleft sk term sk' term' =
    assert (match sk with [] -> true | _ -> false);
    let (na,c1,c'1) = destLambda term in
    let c = nf_evar evd c1 in
    let env' = push_rel (na,None,c) env in
    let out1 = whd_betaiota_deltazeta_for_iota_state
      ts env' evd Cst_stack.empty (c'1, empty_stack) in
    let out2 = whd_nored_state evd
      (zip (term', sk' @ [Zshift 1]), [Zapp [mkRel 1]]), Cst_stack.empty in
    if onleft then evar_eqappr_x ts env' evd CONV out1 out2
    else evar_eqappr_x ts env' evd CONV out2 out1
  in

  let app_empty = match sk1, sk2 with [], [] -> true | _ -> false in
  (* Evar must be undefined since we have flushed evars *)
  match (flex_kind_of_term term1 sk1, flex_kind_of_term term2 sk2) with
    | Flexible (sp1,al1 as ev1), Flexible (sp2,al2 as ev2) ->
	let f1 i =
	  match ise_stack2 false env i (evar_conv_x ts) sk1 sk2 with
	  |None, Success i' -> solve_simple_eqn (evar_conv_x ts) env i'
	    (position_problem true pbty,ev1,term2)
	  |Some (r,[]), Success i' -> solve_simple_eqn (evar_conv_x ts) env i'
	    (position_problem false pbty,ev2,zip(term1,r))
	  |Some ([],r), Success i' -> solve_simple_eqn (evar_conv_x ts) env i'
	          (position_problem true pbty,ev1,zip(term2,r))
	  |_, (UnifFailure _ as x) -> x
	  |Some _, _ -> UnifFailure (i,NotSameArgSize)
	and f2 i =
          if Int.equal sp1 sp2 then
	    match ise_stack2 false env i (evar_conv_x ts) sk1 sk2 with
	    |None, Success i' ->
              Success (solve_refl (fun env i pbty a1 a2 ->
                is_success (evar_conv_x ts env i pbty a1 a2))
                env i' sp1 al1 al2)
	    |_, (UnifFailure _ as x) -> x
            |Some _, _ -> UnifFailure (i,NotSameArgSize)
          else UnifFailure (i,NotSameHead)
	in
	ise_try evd [f1; f2]

    | Flexible ev1, MaybeFlexible -> flex_maybeflex true ev1 (appr1,csts1) (appr2,csts2)

    | MaybeFlexible, Flexible ev2 -> flex_maybeflex false ev2 (appr2,csts2) (appr1,csts1)

    | MaybeFlexible, MaybeFlexible -> begin
        match kind_of_term term1, kind_of_term term2 with
        | LetIn (na,b1,t1,c'1), LetIn (_,b2,_,c'2) ->
        let f1 i =
          ise_and i
	    [(fun i -> evar_conv_x ts env i CONV b1 b2);
	     (fun i ->
	       let b = nf_evar i b1 in
	       let t = nf_evar i t1 in
	       evar_conv_x ts (push_rel (na,Some b,t) env) i pbty c'1 c'2);
	     (fun i -> exact_ise_stack2 env i (evar_conv_x ts) sk1 sk2)]
	and f2 i =
          let out1 = whd_betaiota_deltazeta_for_iota_state ts env i csts1 ((subst1 b1 c'1),sk1)
          and out2 = whd_betaiota_deltazeta_for_iota_state ts env i csts2 ((subst1 b2 c'2),sk2)
	  in evar_eqappr_x ts env i pbty out1 out2
	in
	ise_try evd [f1; f2]

	| _, _ ->
	let f1 i = 
	  let b,univs = 
	    if pbty = CONV then eq_constr_universes term1 term2 
	    else leq_constr_universes term1 term2 
	  in
	  if b then
	    let i, b =
	      try Evd.add_universe_constraints i univs, true
	      with Univ.UniverseInconsistency _ -> (i,false)
	    in
	      if b then exact_ise_stack2 env i (evar_conv_x ts) sk1 sk2
	      else UnifFailure (i, NotSameHead)
	  else
	     UnifFailure (i,NotSameHead)
	and f2 i =
	  (try conv_record ts env i
             (try check_conv_record appr1 appr2
	      with Not_found -> check_conv_record appr2 appr1)
           with Not_found -> UnifFailure (i,NoCanonicalStructure))
	and f3 i =
          (* heuristic: unfold second argument first, exception made
             if the first argument is a beta-redex (expand a constant
             only if necessary) or the second argument is potentially
             usable as a canonical projection or canonical value *)
          let rec is_unnamed (hd, args) = match kind_of_term hd with
            | (Var _|Construct _|Ind _|Const _|Prod _|Sort _) ->
	      not_purely_applicative_stack args
            | (CoFix _|Meta _|Rel _)-> true
            | Evar _ -> not_purely_applicative_stack args
	    (* false (* immediate solution without Canon Struct *)*)
            | Lambda _ -> assert (match args with [] -> true | _ -> false); true
            | LetIn (_,b,_,c) -> is_unnamed
	     (fst (whd_betaiota_deltazeta_for_iota_state
		      ts env i Cst_stack.empty (subst1 b c, args)))
	    | Fix _ -> true (* Partially applied fix can be the result of a whd call *)
            | Case _ | App _| Cast _ -> assert false in
          let rhs_is_stuck_and_unnamed () =
            match eval_flexible_term ts env term2 with
            | None -> false
            | Some v2 ->
	      let applicative_stack = append_stack_app_list (fst (strip_app sk2)) empty_stack in
	      is_unnamed
		(fst (whd_betaiota_deltazeta_for_iota_state
			ts env i Cst_stack.empty (v2, applicative_stack))) in
          let rhs_is_already_stuck =
            rhs_is_already_stuck || rhs_is_stuck_and_unnamed () in
	  if (isLambda term1 || rhs_is_already_stuck)
	    && (not (not_purely_applicative_stack sk1)) then
	    match eval_flexible_term ts env term1 with
	    | Some v1 ->
	      evar_eqappr_x ~rhs_is_already_stuck ts env i pbty
		(whd_betaiota_deltazeta_for_iota_state
		   ts env i (Cst_stack.add_cst term1 csts1) (v1,sk1))
		(appr2,csts2)
	    | None ->
		match eval_flexible_term ts env term2 with
		| Some v2 ->
		    evar_eqappr_x ts env i pbty (appr1,csts1)
		      (whd_betaiota_deltazeta_for_iota_state
			 ts env i (Cst_stack.add_cst term2 csts2) (v2,sk2))
		| None -> UnifFailure (i,NotSameHead)
	  else
	    match eval_flexible_term ts env term2 with
	    | Some v2 ->
	      evar_eqappr_x ts env i pbty (appr1,csts1)
		(whd_betaiota_deltazeta_for_iota_state
		   ts env i (Cst_stack.add_cst term2 csts2) (v2,sk2))
	    | None ->
		match eval_flexible_term ts env term1 with
		| Some v1 ->
		  evar_eqappr_x ts env i pbty
		    (whd_betaiota_deltazeta_for_iota_state
		       ts env i (Cst_stack.add_cst term1 csts1) (v1,sk1))
		    (appr2,csts2)
		| None -> UnifFailure (i,NotSameHead)
	in
	ise_try evd [f1; f2; f3]
      end

    | Rigid, Rigid when isLambda term1 & isLambda term2 ->
        let (na,c1,c'1) = destLambda term1 in
        let (_,c2,c'2) = destLambda term2 in
        assert app_empty;
        ise_and evd
          [(fun i -> evar_conv_x ts env i CONV c1 c2);
           (fun i ->
	     let c = nf_evar i c1 in
	     evar_conv_x ts (push_rel (na,None,c) env) i CONV c'1 c'2)]

    | Flexible ev1, Rigid ->
      let f1 evd =
	miller_pfenning true
	(Success ((* Postpone the use of an heuristic *)
	  add_conv_pb (pbty,env,zip appr1,zip appr2) evd))
	ev1 appr1 appr2 evd
      and f2 evd =
	if isLambda term2 then
	  eta env evd false sk2 term2 sk1 term1
	else UnifFailure (evd,NotSameHead)
      in ise_try evd [f1;f2]

    | Rigid, Flexible ev2 ->
      let f1 evd =
	miller_pfenning false
	  (Success ((* Postpone the use of an heuristic *)
	     add_conv_pb (pbty,env,zip appr1,zip appr2) evd))
	ev2 appr2 appr1 evd
      and f2 evd =
	if isLambda term1 then
	  eta env evd true sk1 term1 sk2 term2
	else UnifFailure (evd,NotSameHead)
      in ise_try evd [f1;f2]

    | MaybeFlexible, Rigid ->
	let f3 i =
	  (try conv_record ts env i (check_conv_record appr1 appr2)
           with Not_found -> UnifFailure (i,NoCanonicalStructure))
	and f4 i =
	  match eval_flexible_term ts env term1 with
	    | Some v1 ->
		evar_eqappr_x ts env i pbty
		  (whd_betaiota_deltazeta_for_iota_state
		     ts env i (Cst_stack.add_cst term1 csts1) (v1,sk1))
		  (appr2,csts2)
	    | None ->
	      if isLambda term2 then eta env evd false sk2 term2 sk1 term1
	      else UnifFailure (i,NotSameHead)
	in
	  ise_try evd [f3; f4]

    | Rigid, MaybeFlexible ->
	let f3 i =
	  (try conv_record ts env i (check_conv_record appr2 appr1)
           with Not_found -> UnifFailure (i,NoCanonicalStructure))
	and f4 i =
	  match eval_flexible_term ts env term2 with
	    | Some v2 ->
		evar_eqappr_x ts env i pbty (appr1,csts1)
		  (whd_betaiota_deltazeta_for_iota_state
		     ts env i (Cst_stack.add_cst term2 csts2) (v2,sk2))
	    | None ->
	      if isLambda term1 then eta env evd true sk1 term1 sk2 term2
	      else UnifFailure (i,NotSameHead)
	in
	  ise_try evd [f3; f4]

    (* Eta-expansion *)
    | Rigid, _ when isLambda term1 ->
        eta env evd true sk1 term1 sk2 term2

    | _, Rigid when isLambda term2 ->
        eta env evd false sk2 term2 sk1 term1

    | Rigid, Rigid -> begin
        match kind_of_term term1, kind_of_term term2 with

	| Sort s1, Sort s2 when app_empty ->
	    (try
	       let evd' =
		 if pbty == CONV
		 then Evd.set_eq_sort evd s1 s2
		 else Evd.set_leq_sort evd s1 s2
	       in Success evd'
	     with Univ.UniverseInconsistency _ ->
               UnifFailure (evd,UnifUnivInconsistency)
	     | e when Errors.noncritical e -> UnifFailure (evd,NotSameHead))

	| Prod (n,c1,c'1), Prod (_,c2,c'2) when app_empty ->
            ise_and evd
              [(fun i -> evar_conv_x ts env i CONV c1 c2);
               (fun i ->
 	         let c = nf_evar i c1 in
	         evar_conv_x ts (push_rel (n,None,c) env) i pbty c'1 c'2)]

	| Ind sp1, Ind sp2 ->
	     ise_and evd
	       [(fun i -> eq_puniverses i eq_ind sp1 sp2);
		(fun i -> exact_ise_stack2 env i (evar_conv_x ts) sk1 sk2)]

	| Construct sp1, Construct sp2 ->
	     ise_and evd
	       [(fun i -> eq_puniverses i eq_constructor sp1 sp2);
		(fun i -> exact_ise_stack2 env i (evar_conv_x ts) sk1 sk2)]

	| Fix ((li1, i1),(_,tys1,bds1 as recdef1)), Fix ((li2, i2),(_,tys2,bds2)) -> (* Partially applied fixs *)
	  if Int.equal i1 i2 && Array.equal Int.equal li1 li2 then
            ise_and evd [
	      (fun i -> ise_array2 i (fun i' -> evar_conv_x ts env i' CONV) tys1 tys2);
	      (fun i -> ise_array2 i (fun i' -> evar_conv_x ts (push_rec_types recdef1 env) i' CONV) bds1 bds2);
	      (fun i -> exact_ise_stack2 env i (evar_conv_x ts) sk1 sk2)]
	  else UnifFailure (evd, NotSameHead)

	| CoFix (i1,(_,tys1,bds1 as recdef1)), CoFix (i2,(_,tys2,bds2)) ->
            if Int.equal i1 i2  then
              ise_and evd
                [(fun i -> ise_array2 i
                    (fun i -> evar_conv_x ts env i CONV) tys1 tys2);
                 (fun i -> ise_array2 i
		     (fun i -> evar_conv_x ts (push_rec_types recdef1 env) i CONV)
		     bds1 bds2);
                 (fun i -> exact_ise_stack2 env i
                     (evar_conv_x ts) sk1 sk2)]
            else UnifFailure (evd,NotSameHead)

	| (Meta _, _) | (_, Meta _) ->
	  begin match ise_stack2 true env evd (evar_conv_x ts) sk1 sk2 with
	  |_, (UnifFailure _ as x) -> x
	  |None, Success i' -> evar_conv_x ts env i' CONV term1 term2
	  |Some (sk1',sk2'), Success i' -> evar_conv_x ts env i' CONV (zip (term1,sk1')) (zip (term2,sk2'))
	  end

	| (Ind _ | Construct _ | Sort _ | Prod _ | CoFix _ | Fix _), _ -> UnifFailure (evd,NotSameHead)
	| _, (Ind _ | Construct _ | Sort _ | Prod _ | CoFix _ | Fix _) -> UnifFailure (evd,NotSameHead)

	| (App _ | Cast _ | Case _), _ -> assert false
	| (LetIn _ | Rel _ | Var _ | Const _ | Evar _), _ -> assert false
	| (Lambda _), _ -> assert false

      end

and conv_record trs env evd (ctx,c,bs,(params,params1),(us,us2),(ts,ts1),c1,(n,t2)) =
  let evd = Evd.merge_context_set Evd.univ_flexible evd ctx in
  if Reductionops.compare_stack_shape ts ts1 then
    let (evd',ks,_) =
      List.fold_left
	(fun (i,ks,m) b ->
	  if Int.equal m n then (i,t2::ks, m-1) else
	    let dloc = (Loc.ghost,Evar_kinds.InternalHole) in
            let (i',ev) = new_evar i env ~src:dloc (substl ks b) in
	    (i', ev :: ks, m - 1))
	(evd,[],List.length bs - 1) bs
    in
    ise_and evd'
      [(fun i ->
	ise_list2 i
          (fun i' x1 x -> evar_conv_x trs env i' CONV x1 (substl ks x))
          params1 params);
       (fun i ->
	 ise_list2 i
           (fun i' u1 u -> evar_conv_x trs env i' CONV u1 (substl ks u))
           us2 us);
       (fun i -> evar_conv_x trs env i CONV c1 (applist (c,(List.rev ks))));
       (fun i -> exact_ise_stack2 env i (evar_conv_x trs) ts ts1)]
  else UnifFailure(evd,(*dummy*)NotSameHead)

(* We assume here |l1| <= |l2| *)

let first_order_unification ts env evd (ev1,l1) (term2,l2) =
  let (deb2,rest2) = List.chop (List.length l2-List.length l1) l2 in
  ise_and evd
    (* First compare extra args for better failure message *)
    [(fun i -> ise_list2 i (fun i -> evar_conv_x ts env i CONV) rest2 l1);
    (fun i ->
      (* Then instantiate evar unless already done by unifying args *)
      let t2 = applist(term2,deb2) in
      if is_defined_evar i ev1 then
	evar_conv_x ts env i CONV t2 (mkEvar ev1)
      else
	solve_simple_eqn ~choose:true (evar_conv_x ts) env i (None,ev1,t2))]

let choose_less_dependent_instance evk evd term args =
  let evi = Evd.find_undefined evd evk in
  let subst = make_pure_subst evi args in
  let subst' = List.filter (fun (id,c) -> eq_constr c term) subst in
  match subst' with
  | [] -> None
  | (id, _) :: _ -> Some (Evd.define evk (mkVar id) evd)

let apply_on_subterm f c t =
  let rec applyrec (k,c as kc) t =
    (* By using eq_constr, we make an approximation, for instance, we *)
    (* could also be interested in finding a term u convertible to t *)
    (* such that c occurs in u *)
    if eq_constr c t then f k
    else
      map_constr_with_binders_left_to_right (fun d (k,c) -> (k+1,lift 1 c))
	applyrec kc t
  in
  applyrec (0,c) t

let filter_possible_projections c ty ctxt args =
  let fv1 = free_rels c in
  let fv2 = collect_vars c in
  let tyvars = collect_vars ty in
  List.map2 (fun (id,_,_) a ->
    a == c ||
    (* Here we make an approximation, for instance, we could also be *)
    (* interested in finding a term u convertible to c such that a occurs *)
    (* in u *)
    isRel a && Int.Set.mem (destRel a) fv1 ||
    isVar a && Id.Set.mem (destVar a) fv2 ||
    Id.Set.mem id tyvars)
    ctxt args

let solve_evars = ref (fun _ -> failwith "solve_evars not installed")
let set_solve_evars f = solve_evars := f

(* We solve the problem env_rhs |- ?e[u1..un] = rhs knowing
 * x1:T1 .. xn:Tn |- ev : ty
 * by looking for a maximal well-typed abtraction over u1..un in rhs
 *
 * We first build C[e11..e1p1,..,en1..enpn] obtained from rhs by replacing
 * all occurrences of u1..un by evars eij of type Ti' where itself Ti' has
 * been obtained from the type of ui by also replacing all occurrences of
 * u1..ui-1 by evars.
 *
 * Then, we use typing to infer the relations between the different
 * occurrences. If some occurrence is still unconstrained after typing,
 * we instantiate successively the unresolved occurrences of un by xn,
 * of un-1 by xn-1, etc [the idea comes from Chung-Kil Hur, that he
 * used for his Heq plugin; extensions to several arguments based on a
 * proposition from Dan Grayson]
 *)

exception TypingFailed of evar_map

let second_order_matching ts env_rhs evd (evk,args) argoccs rhs =
  try
  let args = Array.to_list args in
  let evi = Evd.find_undefined evd evk in
  let env_evar = evar_filtered_env evi in
  let sign = named_context_val env_evar in
  let ctxt = evar_filtered_context evi in
  let filter = evar_filter evi in
  let instance = List.map mkVar (List.map pi1 ctxt) in

  let rec make_subst = function
  | (id,_,t)::ctxt', c::l, occs::occsl when isVarId id c ->
      begin match occs with
      | Some _ ->
        error "Cannot force abstraction on identity instance."
      | None ->
        make_subst (ctxt',l,occsl)
      end
  | (id,_,t)::ctxt', c::l, occs::occsl ->
      let evs = ref [] in
      let ty = Retyping.get_type_of env_rhs evd c in
      let filter' = filter_possible_projections c ty ctxt args in
      let filter = List.map2 (&&) filter filter' in
      (id,t,c,ty,evs,filter,occs) :: make_subst (ctxt',l,occsl)
  | [], [], [] -> []
  | _ -> anomaly (Pp.str "Signature, instance and occurrences list do not match") in

  let rec set_holes evdref rhs = function
  | (id,_,c,cty,evsref,filter,occs)::subst ->
      let set_var k =
        match occs with
        | Some Locus.AllOccurrences -> mkVar id
        | Some _ -> error "Selection of specific occurrences not supported"
        | None ->
        let evty = set_holes evdref cty subst in
        let _, instance = List.filter2 (fun b c -> b) filter instance in
        let evd,ev = new_evar_instance sign !evdref evty ~filter instance in
        evdref := evd;
        evsref := (fst (destEvar ev),evty)::!evsref;
        ev in
      set_holes evdref (apply_on_subterm set_var c rhs) subst
  | [] -> rhs in

  let subst = make_subst (ctxt,args,argoccs) in

  let evdref = ref evd in
  let rhs = set_holes evdref rhs subst in
  let evd = !evdref in

  (* We instantiate the evars of which the value is forced by typing *)
  let evd,rhs =
    let evdref = ref evd in
    try let c = !solve_evars env_evar evdref rhs in !evdref,c
    with e when Pretype_errors.precatchable_exception e ->
      (* Could not revert all subterms *)
      raise (TypingFailed !evdref) in

  let rec abstract_free_holes evd = function
  | (id,idty,c,_,evsref,_,_)::l ->
      let rec force_instantiation evd = function
      | (evk,evty)::evs ->
          let evd =
            if is_undefined evd evk then
              (* We force abstraction over this unconstrained occurrence *)
              (* and we use typing to propagate this instantiation *)
              (* This is an arbitrary choice *)
              let evd = Evd.define evk (mkVar id) evd in
              match evar_conv_x ts env_evar evd CUMUL idty evty with
              | UnifFailure _ -> error "Cannot find an instance"
              | Success evd ->
              match reconsider_conv_pbs (evar_conv_x ts) evd with
              | UnifFailure _ -> error "Cannot find an instance"
              | Success evd ->
              evd
            else
              evd
          in
          force_instantiation evd evs
      | [] ->
          abstract_free_holes evd l
      in
      force_instantiation evd !evsref
  | [] ->
      Evd.define evk rhs evd in

  abstract_free_holes evd subst, true
  with TypingFailed evd -> Evd.define evk rhs evd, false

let second_order_matching_with_args ts env evd ev l t =
(*
  let evd,ev = evar_absorb_arguments env evd ev l in
  let argoccs = Array.map_to_list (fun _ -> None) (snd ev) in
  let evd, b = second_order_matching ts env evd ev argoccs t in
  if b then Success evd else
*)
  UnifFailure (evd, ConversionFailed (env,applist(mkEvar ev,l),t))

let apply_conversion_problem_heuristic ts env evd pbty t1 t2 =
  let t1 = apprec_nohdbeta ts env evd (whd_head_evar evd t1) in
  let t2 = apprec_nohdbeta ts env evd (whd_head_evar evd t2) in
  let (term1,l1 as appr1) = decompose_app t1 in
  let (term2,l2 as appr2) = decompose_app t2 in
  let app_empty = match l1, l2 with [], [] -> true | _ -> false in
  match kind_of_term term1, kind_of_term term2 with
  | Evar (evk1,args1), (Rel _|Var _) when app_empty
      & List.for_all (fun a -> eq_constr a term2 or isEvar a)
        (remove_instance_local_defs evd evk1 (Array.to_list args1)) ->
      (* The typical kind of constraint coming from pattern-matching return
         type inference *)
      (match choose_less_dependent_instance evk1 evd term2 args1 with
      | Some evd -> Success evd
      | None -> UnifFailure (evd, ConversionFailed (env,term1,term2)))
  | (Rel _|Var _), Evar (evk2,args2) when app_empty
      & List.for_all (fun a -> eq_constr a term1 or isEvar a)
        (remove_instance_local_defs evd evk2 (Array.to_list args2)) ->
      (* The typical kind of constraint coming from pattern-matching return
         type inference *)
      (match choose_less_dependent_instance evk2 evd term1 args2 with
      | Some evd -> Success evd
      | None -> UnifFailure (evd, ConversionFailed (env,term1,term2)))
  | Evar (evk1,args1), Evar (evk2,args2) when Int.equal evk1 evk2 ->
      let f env evd pbty x y = is_trans_fconv pbty ts env evd x y in
      Success (solve_refl ~can_drop:true f env evd evk1 args1 args2)
  | Evar ev1, Evar ev2 ->
      Success (solve_evar_evar ~force:true
        (evar_define (evar_conv_x ts)) (evar_conv_x ts) env evd ev1 ev2)
  | Evar ev1,_ when List.length l1 <= List.length l2 ->
      (* On "?n t1 .. tn = u u1 .. u(n+p)", try first-order unification *)
      (* and otherwise second-order matching *)
      ise_try evd
        [(fun evd -> first_order_unification ts env evd (ev1,l1) appr2);
         (fun evd ->
           second_order_matching_with_args ts env evd ev1 l1 (applist appr2))]
  | _,Evar ev2 when List.length l2 <= List.length l1 ->
      (* On "u u1 .. u(n+p) = ?n t1 .. tn", try first-order unification *)
      (* and otherwise second-order matching *)
      ise_try evd
        [(fun evd -> first_order_unification ts env evd (ev2,l2) appr1);
         (fun evd ->
           second_order_matching_with_args ts env evd ev2 l2 (applist appr1))]
  | Evar ev1,_ ->
      (* Try second-order pattern-matching *)
      second_order_matching_with_args ts env evd ev1 l1 (applist appr2)
  | _,Evar ev2 ->
      (* Try second-order pattern-matching *)
      second_order_matching_with_args ts env evd ev2 l2 (applist appr1)
  | _ ->
      (* Some head evar have been instantiated, or unknown kind of problem *)
      evar_conv_x ts env evd pbty t1 t2

let check_problems_are_solved env evd =
  match snd (extract_all_conv_pbs evd) with
  | (pbty,env,t1,t2)::_ -> Pretype_errors.error_cannot_unify env evd (t1, t2)
  | _ -> ()

let max_undefined_with_candidates evd =
  (* If evar were ordered with highest index first, fold_undefined
     would be going decreasingly and we could use fold_undefined to
     find the undefined evar of maximum index (alternatively,
     max_bindings from ocaml 3.12 could be used); instead we traverse
     the whole map *)
  let l = Evd.fold_undefined
    (fun evk ev_info evars ->
        match ev_info.evar_candidates with
        | None -> evars
        | Some l -> (evk,ev_info,l)::evars) evd [] in
  match l with
  | [] -> None
  | a::l -> Some (List.last (a::l))

let rec solve_unconstrained_evars_with_canditates evd =
  (* max_undefined is supposed to return the most recent, hence
     possibly most dependent evar *)
  match max_undefined_with_candidates evd with
  | None -> evd
  | Some (evk,ev_info,l) ->
      let rec aux = function
      | [] -> error "Unsolvable existential variables."
      | a::l ->
          try
            let conv_algo = evar_conv_x full_transparent_state in
            let evd = check_evar_instance evd evk a conv_algo in
            let evd = Evd.define evk a evd in
            match reconsider_conv_pbs conv_algo evd with
            | Success evd -> solve_unconstrained_evars_with_canditates evd
            | UnifFailure _ -> aux l
          with
          | IllTypedInstance _ as e
          | e when Pretype_errors.precatchable_exception e -> aux l in
      (* List.rev is there to favor most dependent solutions *)
      (* and favor progress when used with the refine tactics *)
      let evd = aux (List.rev l) in
      solve_unconstrained_evars_with_canditates evd

let solve_unconstrained_impossible_cases env evd =
  Evd.fold_undefined (fun evk ev_info evd' ->
    match ev_info.evar_source with
    | _,Evar_kinds.ImpossibleCase -> 
      let j, ctx = coq_unit_judge () in
      let evd' = Evd.merge_context_set Evd.univ_flexible_alg evd' ctx in
      let ty = j_type j in
      let conv_algo = evar_conv_x full_transparent_state in
      let evd' = check_evar_instance evd' evk ty conv_algo in
	Evd.define evk ty evd' 
    | _ -> evd') evd evd

let consider_remaining_unif_problems ?(ts=full_transparent_state) env evd =
  let evd = solve_unconstrained_evars_with_canditates evd in
  let rec aux evd pbs progress stuck =
    match pbs with
    | (pbty,env,t1,t2 as pb) :: pbs ->
        (match apply_conversion_problem_heuristic ts env evd pbty t1 t2 with
	| Success evd' ->
	    let (evd', rest) = extract_all_conv_pbs evd' in
            begin match rest with
            | [] -> aux evd' pbs true stuck
            | _ -> (* Unification got actually stuck, postpone *)
	      aux evd pbs progress (pb :: stuck)
            end
        | UnifFailure (evd,reason) ->
	    Pretype_errors.error_cannot_unify_loc (loc_of_conv_pb evd pb)
              env evd ~reason (t1, t2))
    | _ -> 
	if progress then aux evd stuck false []
	else 
	  match stuck with
	  | [] -> (* We're finished *) evd
	  | (pbty,env,t1,t2 as pb) :: _ ->
	      (* There remains stuck problems *)
	      Pretype_errors.error_cannot_unify_loc (loc_of_conv_pb evd pb)
                env evd (t1, t2)
  in
  let (evd,pbs) = extract_all_conv_pbs evd in
  let heuristic_solved_evd = aux evd pbs false [] in
  check_problems_are_solved env heuristic_solved_evd;
  solve_unconstrained_impossible_cases env heuristic_solved_evd

(* Main entry points *)

exception UnableToUnify of evar_map * unification_error

let the_conv_x ?(ts=full_transparent_state) env t1 t2 evd =
  match evar_conv_x ts env evd CONV  t1 t2 with
  | Success evd' -> evd'
  | UnifFailure (evd',e) -> raise (UnableToUnify (evd',e))

let the_conv_x_leq ?(ts=full_transparent_state) env t1 t2 evd =
  match evar_conv_x ts env evd CUMUL t1 t2 with
  | Success evd' -> evd'
  | UnifFailure (evd',e) -> raise (UnableToUnify (evd',e))

let e_conv ?(ts=full_transparent_state) env evdref t1 t2 =
  match evar_conv_x ts env !evdref CONV t1 t2 with
  | Success evd' -> evdref := evd'; true
  | _ -> false

let e_cumul ?(ts=full_transparent_state) env evdref t1 t2 =
  match evar_conv_x ts env !evdref CUMUL t1 t2 with
  | Success evd' -> evdref := evd'; true
  | _ -> false


==> anc/HoTT/coq-HoTT/pretyping/evarconv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Environ
open Termops
open Reductionops
open Evd
open Locus

exception UnableToUnify of evar_map * Pretype_errors.unification_error

(** returns exception NotUnifiable with best known evar_map if not unifiable *)
val the_conv_x     : ?ts:transparent_state -> env -> constr -> constr -> evar_map -> evar_map
val the_conv_x_leq : ?ts:transparent_state -> env -> constr -> constr -> evar_map -> evar_map

(** The same function resolving evars by side-effect and
   catching the exception *)
val e_conv  : ?ts:transparent_state -> env -> evar_map ref -> constr -> constr -> bool
val e_cumul : ?ts:transparent_state -> env -> evar_map ref -> constr -> constr -> bool

(**/**)
(* For debugging *)
val evar_conv_x : transparent_state ->
  env -> evar_map -> conv_pb -> constr -> constr -> Evarsolve.unification_result
val evar_eqappr_x : ?rhs_is_already_stuck:bool -> transparent_state ->
  env -> evar_map ->
    conv_pb -> state * Cst_stack.t -> state * Cst_stack.t ->
      Evarsolve.unification_result
(**/**)

val consider_remaining_unif_problems : ?ts:transparent_state -> env -> evar_map -> evar_map

val check_conv_record : constr * types stack -> constr * types stack ->
  Univ.universe_context_set * constr * constr list * (constr list * constr list) *
    (constr list * types list) *
    (constr stack * types stack) * constr *
    (int * constr)

val set_solve_evars : (env -> evar_map ref -> constr -> constr) -> unit

val second_order_matching : transparent_state -> env -> evar_map ->
  existential -> occurrences option list -> constr -> evar_map * bool


==> anc/HoTT/coq-HoTT/pretyping/evarsolve.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Errors
open Names
open Term
open Environ
open Termops
open Evd
open Namegen
open Retyping
open Reductionops
open Evarutil
open Pretype_errors

let normalize_evar evd ev =
  match kind_of_term (whd_evar evd (mkEvar ev)) with
  | Evar (evk,args) -> (evk,args)
  | _ -> assert false

(************************)
(* Unification results  *)
(************************)

type unification_result =
  | Success of evar_map
  | UnifFailure of evar_map * unification_error

let is_success = function Success _ -> true | UnifFailure _ -> false

let test_success conv_algo env evd c c' rhs =
  is_success (conv_algo env evd c c' rhs)

(************************)
(* Manipulating filters *)
(************************)

let extract_subfilter initial_filter refined_filter =
  snd (List.filter2 (fun b1 b2 -> b1) initial_filter refined_filter)

let apply_subfilter filter subfilter =
  fst (List.fold_right (fun oldb (l,filter) ->
    if oldb then List.hd filter::l,List.tl filter else (false::l,filter))
         filter ([], List.rev subfilter))

(*------------------------------------*
 * Restricting existing evars         *
 *------------------------------------*)

let rec eq_filter l1 l2 = match l1, l2 with
| [], [] -> true
| h1 :: l1, h2 :: l2 ->
  (if h1 then h2 else not h2) && eq_filter l1 l2
| _ -> false

let restrict_evar_key evd evk filter candidates =
  match filter, candidates with
  | None, None -> evd, evk
  | _ ->
    let evi = Evd.find_undefined evd evk in
    let oldfilter = evar_filter evi in
    begin match filter, candidates with
    | Some filter, None when eq_filter oldfilter filter ->
      evd, evk
    | _ ->
      let filter = match filter with
      | None -> evar_filter evi
      | Some filter -> filter in
      let candidates = match candidates with
      | None -> evi.evar_candidates
      | Some _ -> candidates in
      let ccl = evi.evar_concl in
      let sign = evar_hyps evi in
      let src = evi.evar_source in
      let evd,newevk = new_pure_evar evd sign ccl ~src ~filter ?candidates in
      let _, ctxt = List.filter2 (fun b c -> b) filter (evar_context evi) in
      let id_inst = Array.of_list (List.map (fun (id,_,_) -> mkVar id) ctxt) in
      Evd.define evk (mkEvar(newevk,id_inst)) evd,newevk
    end

(* Restrict an applied evar and returns its restriction in the same context *)
let restrict_applied_evar evd (evk,argsv) filter candidates =
  let evd,newevk = restrict_evar_key evd evk filter candidates in
  let newargsv = match filter with
  | None -> (* optim *) argsv
  | Some filter ->
      let evi = Evd.find evd evk in
      let subfilter = extract_subfilter (evar_filter evi) filter in
      Array.filter_with subfilter argsv in
  evd,(newevk,newargsv)

(* Restrict an evar in the current evar_map *)
let restrict_evar evd evk filter candidates =
  fst (restrict_evar_key evd evk filter candidates)

(* Restrict an evar in the current evar_map *)
let restrict_instance evd evk filter argsv =
  match filter with None -> argsv | Some filter ->
  let evi = Evd.find evd evk in
  Array.filter_with (extract_subfilter (evar_filter evi) filter) argsv

let noccur_evar env evd evk c =
  let rec occur_rec k c = match kind_of_term c with
  | Evar (evk',args' as ev') ->
      (match safe_evar_value evd ev' with
       | Some c -> occur_rec k c
       | None ->
           if Int.equal evk evk' then raise Occur
           else Array.iter (occur_rec k) args')
  | Rel i when i > k ->
      (match pi2 (Environ.lookup_rel (i-k) env) with
       | None -> ()
       | Some b -> occur_rec k (lift i b))
  | _ -> iter_constr_with_binders succ occur_rec k c
  in
  try occur_rec 0 c; true with Occur -> false

(***************************************)
(* Managing chains of local definitons *)
(***************************************)

(* Expand rels and vars that are bound to other rels or vars so that
   dependencies in variables are canonically associated to the most ancient
   variable in its family of aliased variables *)

let compute_var_aliases sign =
  List.fold_right (fun (id,b,c) aliases ->
    match b with
    | Some t ->
        (match kind_of_term t with
        | Var id' ->
            let aliases_of_id =
              try Id.Map.find id' aliases with Not_found -> [] in
            Id.Map.add id (aliases_of_id@[t]) aliases
        | _ ->
            Id.Map.add id [t] aliases)
    | None -> aliases)
    sign Id.Map.empty

let compute_rel_aliases var_aliases rels =
  snd (List.fold_right (fun (_,b,t) (n,aliases) ->
    (n-1,
     match b with
     | Some t ->
         (match kind_of_term t with
         | Var id' ->
             let aliases_of_n =
               try Id.Map.find id' var_aliases with Not_found -> [] in
             Int.Map.add n (aliases_of_n@[t]) aliases
         | Rel p ->
             let aliases_of_n =
               try Int.Map.find (p+n) aliases with Not_found -> [] in
             Int.Map.add n (aliases_of_n@[mkRel (p+n)]) aliases
         | _ ->
             Int.Map.add n [lift n t] aliases)
     | None -> aliases))
         rels (List.length rels,Int.Map.empty))

let make_alias_map env =
  (* We compute the chain of aliases for each var and rel *)
  let var_aliases = compute_var_aliases (named_context env) in
  let rel_aliases = compute_rel_aliases var_aliases (rel_context env) in
  (var_aliases,rel_aliases)

let lift_aliases n (var_aliases,rel_aliases as aliases) =
  if Int.equal n 0 then aliases else
  (var_aliases,
   Int.Map.fold (fun p l -> Int.Map.add (p+n) (List.map (lift n) l))
     rel_aliases Int.Map.empty)

let get_alias_chain_of aliases x = match kind_of_term x with
  | Rel n -> (try Int.Map.find n (snd aliases) with Not_found -> [])
  | Var id -> (try Id.Map.find id (fst aliases) with Not_found -> [])
  | _ -> []

let normalize_alias_opt aliases x =
  match get_alias_chain_of aliases x with
  | []  -> None
  | a::_ when isRel a or isVar a -> Some a
  | [_] -> None
  | _::a::_ -> Some a

let normalize_alias aliases x =
  match normalize_alias_opt aliases x with
  | Some a -> a
  | None -> x

let normalize_alias_var var_aliases id =
  destVar (normalize_alias (var_aliases,Int.Map.empty) (mkVar id))

let extend_alias (_,b,_) (var_aliases,rel_aliases) =
  let rel_aliases =
    Int.Map.fold (fun n l -> Int.Map.add (n+1) (List.map (lift 1) l))
      rel_aliases Int.Map.empty in
  let rel_aliases =
    match b with
    | Some t ->
        (match kind_of_term t with
        | Var id' ->
            let aliases_of_binder =
              try Id.Map.find id' var_aliases with Not_found -> [] in
            Int.Map.add 1 (aliases_of_binder@[t]) rel_aliases
        | Rel p ->
            let aliases_of_binder =
              try Int.Map.find (p+1) rel_aliases with Not_found -> [] in
            Int.Map.add 1 (aliases_of_binder@[mkRel (p+1)]) rel_aliases
        | _ ->
            Int.Map.add 1 [lift 1 t] rel_aliases)
    | None -> rel_aliases in
  (var_aliases, rel_aliases)

let expand_alias_once aliases x =
  match get_alias_chain_of aliases x with
  | []  -> None
  | l -> Some (List.last l)

let expansions_of_var aliases x =
  match get_alias_chain_of aliases x with
  | [] -> [x]
  | a::_ as l when isRel a || isVar a -> x :: List.rev l
  | _::l -> x :: List.rev l

let expansion_of_var aliases x =
  match get_alias_chain_of aliases x with
  | [] -> x
  | a::_ -> a

let rec expand_vars_in_term_using aliases t = match kind_of_term t with
  | Rel _ | Var _ ->
      normalize_alias aliases t
  | _ ->
      map_constr_with_full_binders
        extend_alias expand_vars_in_term_using aliases t

let expand_vars_in_term env = expand_vars_in_term_using (make_alias_map env)

let free_vars_and_rels_up_alias_expansion aliases c =
  let acc1 = ref Int.Set.empty and acc2 = ref Id.Set.empty in
  let cache_rel = ref Int.Set.empty and cache_var = ref Id.Set.empty in
  let is_in_cache depth = function
    | Rel n -> Int.Set.mem (n-depth) !cache_rel
    | Var s -> Id.Set.mem s !cache_var
    | _ -> false in
  let put_in_cache depth = function
    | Rel n -> cache_rel := Int.Set.add (n-depth) !cache_rel
    | Var s -> cache_var := Id.Set.add s !cache_var
    | _ -> () in
  let rec frec (aliases,depth) c =
    match kind_of_term c with
    | Rel _ | Var _ as ck ->
      if is_in_cache depth ck then () else begin
      put_in_cache depth ck;
      let c = expansion_of_var aliases c in
        match kind_of_term c with
        | Var id -> acc2 := Id.Set.add id !acc2
        | Rel n -> if n >= depth+1 then acc1 := Int.Set.add (n-depth) !acc1
        | _ -> frec (aliases,depth) c end
    | Const _ | Ind _ | Construct _ ->
        acc2 := List.fold_right Id.Set.add (vars_of_global (Global.env()) c) !acc2
    | _ ->
        iter_constr_with_full_binders
          (fun d (aliases,depth) -> (extend_alias d aliases,depth+1))
          frec (aliases,depth) c
  in
  frec (aliases,0) c;
  (!acc1,!acc2)

(********************************)
(* Managing pattern-unification *)
(********************************)

let rec expand_and_check_vars aliases = function
  | [] -> []
  | a::l when isRel a or isVar a ->
      let a = expansion_of_var aliases a in
      if isRel a or isVar a then a :: expand_and_check_vars aliases l
      else raise Exit
  | _ ->
      raise Exit

module Constrhash = Hashtbl.Make
  (struct type t = constr
          let equal = eq_constr
          let hash = hash_constr
   end)

let constr_list_distinct l =
  let visited = Constrhash.create 23 in
  let rec loop = function
    | h::t ->
        if Constrhash.mem visited h then false
        else (Constrhash.add visited h h; loop t)
    | [] -> true
  in loop l

let get_actual_deps aliases l t =
  if occur_meta_or_existential t then
    (* Probably no restrictions on allowed vars in presence of evars *)
    l
  else
    (* Probably strong restrictions coming from t being evar-closed *)
    let (fv_rels,fv_ids) = free_vars_and_rels_up_alias_expansion aliases t in
    List.filter (fun c ->
      match kind_of_term c with
      | Var id -> Id.Set.mem id fv_ids
      | Rel n -> Int.Set.mem n fv_rels
      | _ -> assert false) l

let remove_instance_local_defs evd evk args =
  let evi = Evd.find evd evk in
  let rec aux = function
  | (_,Some _,_)::sign, a::args -> aux (sign,args)
  | (_,None,_)::sign, a::args -> a::aux (sign,args)
  | [], [] -> []
  | _ -> assert false in
  aux (evar_filtered_context evi, args)

(* Check if an applied evar "?X[args] l" is a Miller's pattern *)

let find_unification_pattern_args env l t =
  if List.for_all (fun x -> isRel x || isVar x) l (* common failure case *) then
    let aliases = make_alias_map env in
    match (try Some (expand_and_check_vars aliases l) with Exit -> None) with
    | Some l as x when constr_list_distinct (get_actual_deps aliases l t) -> x
    | _ -> None
  else
    None

let is_unification_pattern_meta env nb m l t =
  (* Variables from context and rels > nb are implicitly all there *)
  (* so we need to be a rel <= nb *)
  if List.for_all (fun x -> isRel x && destRel x <= nb) l then
    match find_unification_pattern_args env l t with
    | Some _ as x when not (dependent (mkMeta m) t) -> x
    | _ -> None
  else
    None

let is_unification_pattern_evar env evd (evk,args) l t =
  if List.for_all (fun x -> isRel x || isVar x) l & noccur_evar env evd evk t
  then
    let args = remove_instance_local_defs evd evk (Array.to_list args) in
    let n = List.length args in
    match find_unification_pattern_args env (args @ l) t with
    | Some l -> Some (List.skipn n l)
    | _ -> None
  else
    None

let is_unification_pattern_pure_evar env evd (evk,args) t =
  let is_ev = is_unification_pattern_evar env evd (evk,args) [] t in
  match is_ev with
  | None -> false
  | Some _ -> true

let is_unification_pattern (env,nb) evd f l t =
  match kind_of_term f with
  | Meta m -> is_unification_pattern_meta env nb m l t
  | Evar ev -> is_unification_pattern_evar env evd ev l t
  | _ -> None

(* From a unification problem "?X l = c", build "\x1...xn.(term1 l2)"
   (pattern unification). It is assumed that l is made of rel's that
   are distinct and not bound to aliases. *)
(* It is also assumed that c does not contain metas because metas
   *implicitly* depend on Vars but lambda abstraction will not reflect this
   dependency: ?X x = ?1 (?1 is a meta) will return \_.?1 while it should
   return \y. ?1{x\y} (non constant function if ?1 depends on x) (BB) *)
let solve_pattern_eqn env l c =
  let c' = List.fold_right (fun a c ->
    let c' = subst_term (lift 1 a) (lift 1 c) in
    match kind_of_term a with
      (* Rem: if [a] links to a let-in, do as if it were an assumption *)
      | Rel n ->
          let d = map_rel_declaration (lift n) (lookup_rel n env) in
          mkLambda_or_LetIn d c'
      | Var id ->
          let d = lookup_named id env in mkNamedLambda_or_LetIn d c'
      | _ -> assert false)
    l c in
  (* Warning: we may miss some opportunity to eta-reduce more since c'
     is not in normal form *)
  whd_eta c'

(*****************************************)
(* Refining/solving unification problems *)
(*****************************************)

(* Knowing that [Gamma |- ev : T] and that [ev] is applied to [args],
 * [make_projectable_subst ev args] builds the substitution [Gamma:=args].
 * If a variable and an alias of it are bound to the same instance, we skip
 * the alias (we just use eq_constr -- instead of conv --, since anyway,
 * only instances that are variables -- or evars -- are later considered;
 * morever, we can bet that similar instances came at some time from
 * the very same substitution. The removal of aliased duplicates is
 * useful to ensure the uniqueness of a projection.
*)

let make_projectable_subst aliases sigma evi args =
  let sign = evar_filtered_context evi in
  let evar_aliases = compute_var_aliases sign in
  let (_,full_subst,cstr_subst) =
    List.fold_right
      (fun (id,b,c) (args,all,cstrs) ->
        match b,args with
        | None, a::rest ->
            let a = whd_evar sigma a in
            let cstrs =
              let a',args = decompose_app_vect a in
              match kind_of_term a' with
              | Construct cstr ->
                  let l = try Constrmap.find (fst cstr) cstrs with Not_found -> [] in
                  Constrmap.add (fst cstr) ((args,id)::l) cstrs
              | _ -> cstrs in
            (rest,Id.Map.add id [a,normalize_alias_opt aliases a,id] all,cstrs)
        | Some c, a::rest ->
            let a = whd_evar sigma a in
            (match kind_of_term c with
            | Var id' ->
                let idc = normalize_alias_var evar_aliases id' in
                let sub = try Id.Map.find idc all with Not_found -> [] in
                if List.exists (fun (c,_,_) -> eq_constr a c) sub then
                  (rest,all,cstrs)
                else
                  (rest,
                   Id.Map.add idc ((a,normalize_alias_opt aliases a,id)::sub) all,
                   cstrs)
            | _ ->
                (rest,Id.Map.add id [a,normalize_alias_opt aliases a,id] all,cstrs))
        | _ -> anomaly (Pp.str "Instance does not match its signature"))
      sign (Array.rev_to_list args,Id.Map.empty,Constrmap.empty) in
  (full_subst,cstr_subst)

(*------------------------------------*
 * operations on the evar constraints *
 *------------------------------------*)

(* We have a unification problem Σ; Γ |- ?e[u1..uq] = t : s where ?e is not yet
 * declared in Σ but yet known to be declarable in some context x1:T1..xq:Tq.
 * [define_evar_from_virtual_equation ... Γ Σ t (x1:T1..xq:Tq) .. (u1..uq) (x1..xq)]
 * declares x1:T1..xq:Tq |- ?e : s such that ?e[u1..uq] = t holds.
 *)

let define_evar_from_virtual_equation define_fun env evd t_in_env sign filter inst_in_env =
  let ty_t_in_env = Retyping.get_type_of env evd t_in_env in
  let evd,evar_in_env = new_evar_instance sign evd ty_t_in_env ~filter inst_in_env in
  let t_in_env = whd_evar evd t_in_env in
  let evd = define_fun env evd (destEvar evar_in_env) t_in_env in
  let ids = List.map pi1 (named_context_of_val sign) in
  let inst_in_sign = List.map mkVar (List.filter_with filter ids) in
  let evar_in_sign = mkEvar (fst (destEvar evar_in_env), Array.of_list inst_in_sign) in
  (evd,whd_evar evd evar_in_sign)

(* We have x1..xq |- ?e1 : τ and had to solve something like
 * Σ; Γ |- ?e1[u1..uq] = (...\y1 ... \yk ... c), where c is typically some
 * ?e2[v1..vn], hence flexible. We had to go through k binders and now
 * virtually have x1..xq, y1'..yk' | ?e1' : τ' and the equation
 * Γ, y1..yk |- ?e1'[u1..uq y1..yk] = c.
 * [materialize_evar Γ evd k (?e1[u1..uq]) τ'] extends Σ with the declaration
 * of ?e1' and returns both its instance ?e1'[x1..xq y1..yk] in an extension
 * of the context of e1 so that e1 can be instantiated by
 * (...\y1' ... \yk' ... ?e1'[x1..xq y1'..yk']),
 * and the instance ?e1'[u1..uq y1..yk] so that the remaining equation
 * ?e1'[u1..uq y1..yk] = c can be registered
 *
 * Note that, because invert_definition does not check types, we need to
 * guess the types of y1'..yn' by inverting the types of y1..yn along the
 * substitution u1..uq.
 *)

let materialize_evar define_fun env evd k (evk1,args1) ty_in_env =
  let evi1 = Evd.find_undefined evd evk1 in
  let env1,rel_sign = env_rel_context_chop k env in
  let sign1 = evar_hyps evi1 in
  let filter1 = evar_filter evi1 in
  let ids1 = List.map pi1 (named_context_of_val sign1) in
  let inst_in_sign = List.map mkVar (List.filter_with filter1 ids1) in
  let (sign2,filter2,inst2_in_env,inst2_in_sign,_,evd,_) =
    List.fold_right (fun (na,b,t_in_env as d) (sign,filter,inst_in_env,inst_in_sign,env,evd,avoid) ->
      let id = next_name_away na avoid in
      let evd,t_in_sign =
        define_evar_from_virtual_equation define_fun env evd t_in_env
          sign filter inst_in_env in
      let evd,b_in_sign = match b with
      | None -> evd,None
      | Some b ->
          let evd,b = define_evar_from_virtual_equation define_fun env evd b
            sign filter inst_in_env in
          evd,Some b in
      (push_named_context_val (id,b_in_sign,t_in_sign) sign,true::filter,
       (mkRel 1)::(List.map (lift 1) inst_in_env),
       (mkRel 1)::(List.map (lift 1) inst_in_sign),
       push_rel d env,evd,id::avoid))
      rel_sign
      (sign1,filter1,Array.to_list args1,inst_in_sign,env1,evd,ids1)
  in
  let evd,ev2ty_in_sign =
    define_evar_from_virtual_equation define_fun env evd ty_in_env
      sign2 filter2 inst2_in_env in
  let evd,ev2_in_sign =
    new_evar_instance sign2 evd ev2ty_in_sign ~filter:filter2 inst2_in_sign in
  let ev2_in_env = (fst (destEvar ev2_in_sign), Array.of_list inst2_in_env) in
  (evd, ev2_in_sign, ev2_in_env)

let restrict_upon_filter evd evk p args =
  let newfilter = List.map p args in
  if List.for_all (fun id -> id) newfilter then
    None
  else
    let oldfullfilter = evar_filter (Evd.find_undefined evd evk) in
    Some (apply_subfilter oldfullfilter newfilter)

(***************)
(* Unification *)

(* Inverting constructors in instances (common when inferring type of match) *)

let find_projectable_constructor env evd cstr k args cstr_subst =
  try
    let l = Constrmap.find cstr cstr_subst in
    let args = Array.map (lift (-k)) args in
    let l =
      List.filter (fun (args',id) ->
        (* is_conv is maybe too strong (and source of useless computation) *)
        (* (at least expansion of aliases is needed) *)
        Array.for_all2 (is_conv env evd) args args') l in
    List.map snd l
  with Not_found ->
    []

(* [find_projectable_vars env sigma y subst] finds all vars of [subst]
 * that project on [y]. It is able to find solutions to the following
 * two kinds of problems:
 *
 * - ?n[...;x:=y;...] = y
 * - ?n[...;x:=?m[args];...] = y with ?m[args] = y recursively solvable
 *
 * (see test-suite/success/Fixpoint.v for an example of application of
 * the second kind of problem).
 *
 * The seek for [y] is up to variable aliasing.  In case of solutions that
 * differ only up to aliasing, the binding that requires the less
 * steps of alias reduction is kept. At the end, only one solution up
 * to aliasing is kept.
 *
 * [find_projectable_vars] also unifies against evars that themselves mention
 * [y] and recursively.
 *
 * In short, the following situations give the following solutions:
 *
 * problem                        evar ctxt   soluce remark
 * z1; z2:=z1 |- ?ev[z1;z2] = z1  y1:A; y2:=y1  y1  \ thanks to defs kept in
 * z1; z2:=z1 |- ?ev[z1;z2] = z2  y1:A; y2:=y1  y2  / subst and preferring =
 * z1; z2:=z1 |- ?ev[z1]    = z2  y1:A          y1  thanks to expand_var
 * z1; z2:=z1 |- ?ev[z2]    = z1  y1:A          y1  thanks to expand_var
 * z3         |- ?ev[z3;z3] = z3  y1:A; y2:=y1  y2  see make_projectable_subst
 *
 * Remark: [find_projectable_vars] assumes that identical instances of
 * variables in the same set of aliased variables are already removed (see
 * [make_projectable_subst])
 *)

type evar_projection =
| ProjectVar
| ProjectEvar of existential * evar_info * Id.t * evar_projection

exception NotUnique
exception NotUniqueInType of (Id.t * evar_projection) list

let rec assoc_up_to_alias sigma aliases y yc = function
  | [] -> raise Not_found
  | (c,cc,id)::l ->
      let c' = whd_evar sigma c in
      if eq_constr y c' then id
      else
        match l with
        | _ :: _ -> assoc_up_to_alias sigma aliases y yc l
        | [] ->
          (* Last chance, we reason up to alias conversion *)
          match (if c == c' then cc else normalize_alias_opt aliases c') with
          | Some cc when eq_constr yc cc -> id
          | _ -> if eq_constr yc c then id else raise Not_found

let rec find_projectable_vars with_evars aliases sigma y subst =
  let yc = normalize_alias aliases y in
  let is_projectable idc idcl subst' =
    (* First test if some [id] aliased to [idc] is bound to [y] in [subst] *)
    try
      let id = assoc_up_to_alias sigma aliases y yc idcl in
      (id,ProjectVar)::subst'
    with Not_found ->
    (* Then test if [idc] is (indirectly) bound in [subst] to some evar *)
    (* projectable on [y] *)
      if with_evars then
        let idcl' = List.filter (fun (c,_,id) -> isEvar c) idcl in
        match idcl' with
        | [c,_,id] ->
          begin
            let (evk,argsv as t) = destEvar c in
            let evi = Evd.find sigma evk in
            let subst,_ = make_projectable_subst aliases sigma evi argsv in
            let l = find_projectable_vars with_evars aliases sigma y subst in
            match l with
            | [id',p] -> (id,ProjectEvar (t,evi,id',p))::subst'
            | _ -> subst'
          end
        | [] -> subst'
        | _ -> anomaly (Pp.str "More than one non var in aliases class of evar instance")
      else
        subst' in
  Id.Map.fold is_projectable subst []

(* [filter_solution] checks if one and only one possible projection exists
 * among a set of solutions to a projection problem *)

let filter_solution = function
  | [] -> raise Not_found
  | (id,p)::_::_ -> raise NotUnique
  | [id,p] -> (mkVar id, p)

let project_with_effects aliases sigma effects t subst =
  let c, p =
    filter_solution (find_projectable_vars false aliases sigma t subst) in
  effects := p :: !effects;
  c

let rec find_solution_type evarenv = function
  | (id,ProjectVar)::l -> pi3 (lookup_named id evarenv)
  | [id,ProjectEvar _] -> (* bugged *) pi3 (lookup_named id evarenv)
  | (id,ProjectEvar _)::l -> find_solution_type evarenv l
  | [] -> assert false

(* In case the solution to a projection problem requires the instantiation of
 * subsidiary evars, [do_projection_effects] performs them; it
 * also try to instantiate the type of those subsidiary evars if their
 * type is an evar too.
 *
 * Note: typing creates new evar problems, which induces a recursive dependency
 * with [define]. To avoid a too large set of recursive functions, we
 * pass [define] to [do_projection_effects] as a parameter.
 *)

let rec do_projection_effects define_fun env ty evd = function
  | ProjectVar -> evd
  | ProjectEvar ((evk,argsv),evi,id,p) ->
      let evd = Evd.define evk (mkVar id) evd in
      (* TODO: simplify constraints involving evk *)
      let evd = do_projection_effects define_fun env ty evd p in
      let ty = whd_betadeltaiota env evd (Lazy.force ty) in
      if not (isSort ty) then
        (* Don't try to instantiate if a sort because if evar_concl is an
           evar it may commit to a univ level which is not the right
           one (however, regarding coercions, because t is obtained by
           unif, we know that no coercion can be inserted) *)
        let subst = make_pure_subst evi argsv in
        let ty' = replace_vars subst evi.evar_concl in
        let ty' = whd_evar evd ty' in
        if isEvar ty' then define_fun env evd (destEvar ty') ty else evd
      else
        evd

(* Assuming Σ; Γ, y1..yk |- c, [invert_arg_from_subst Γ k Σ [x1:=u1..xn:=un] c]
 * tries to return φ(x1..xn) such that equation φ(u1..un) = c is valid.
 * The strategy is to imitate the structure of c and then to invert
 * the variables of c (i.e. rels or vars of Γ) using the algorithm
 * implemented by project_with_effects/find_projectable_vars.
 * It returns either a unique solution or says whether 0 or more than
 * 1 solutions is found.
 *
 * Precondition:  Σ; Γ, y1..yk |- c /\ Σ; Γ |- u1..un
 * Postcondition: if φ(x1..xn) is returned then
 *                Σ; Γ, y1..yk |- φ(u1..un) = c /\ x1..xn |- φ(x1..xn)
 *
 * The effects correspond to evars instantiated while trying to project.
 *
 * [invert_arg_from_subst] is used on instances of evars. Since the
 * evars are flexible, these instances are potentially erasable. This
 * is why we don't investigate whether evars in the instances of evars
 * are unifiable, to the contrary of [invert_definition].
 *)

type projectibility_kind =
  | NoUniqueProjection
  | UniqueProjection of constr * evar_projection list

type projectibility_status =
  | CannotInvert
  | Invertible of projectibility_kind

let invert_arg_from_subst evd aliases k0 subst_in_env_extended_with_k_binders c_in_env_extended_with_k_binders =
  let effects = ref [] in
  let rec aux k t =
    let t = whd_evar evd t in
    match kind_of_term t with
    | Rel i when i>k0+k -> aux' k (mkRel (i-k))
    | Var id -> aux' k t
    | _ -> map_constr_with_binders succ aux k t
  and aux' k t =
    try project_with_effects aliases evd effects t subst_in_env_extended_with_k_binders
    with Not_found ->
      match expand_alias_once aliases t with
      | None -> raise Not_found
      | Some c -> aux k c in
  try
    let c = aux 0 c_in_env_extended_with_k_binders in
    Invertible (UniqueProjection (c,!effects))
  with
    | Not_found -> CannotInvert
    | NotUnique -> Invertible NoUniqueProjection

let invert_arg fullenv evd aliases k evk subst_in_env_extended_with_k_binders c_in_env_extended_with_k_binders =
  let res = invert_arg_from_subst evd aliases k subst_in_env_extended_with_k_binders c_in_env_extended_with_k_binders in
  match res with
  | Invertible (UniqueProjection (c,_)) when not (noccur_evar fullenv evd evk c)
      ->
      CannotInvert
  | _ ->
      res

exception NotEnoughInformationToInvert

let extract_unique_projections projs =
  List.map (function
    | Invertible (UniqueProjection (c,_)) -> c
    | _ ->
        (* For instance, there are evars with non-invertible arguments and *)
        (* we cannot arbitrarily restrict these evars before knowing if there *)
        (* will really be used; it can also be due to some argument *)
        (* (typically a rel) that is not inversible and that cannot be *)
        (* inverted either because it is needed for typing the conclusion *)
        (* of the evar to project *)
      raise NotEnoughInformationToInvert) projs

let extract_candidates sols =
  try
    Some
      (List.map (function (id,ProjectVar) -> mkVar id | _ -> raise Exit) sols)
  with Exit ->
    None

let invert_invertible_arg fullenv evd aliases k (evk,argsv) args' =
  let evi = Evd.find_undefined evd evk in
  let subst,_ = make_projectable_subst aliases evd evi argsv in
  let projs =
    Array.map_to_list (invert_arg fullenv evd aliases k evk subst) args' in
  Array.of_list (extract_unique_projections projs)

(* Redefines an evar with a smaller context (i.e. it may depend on less
 * variables) such that c becomes closed.
 * Example: in "fun (x:?1) (y:list ?2[x]) => x = y :> ?3[x,y] /\ x = nil bool"
 * ?3 <-- ?1          no pb: env of ?3 is larger than ?1's
 * ?1 <-- list ?2     pb: ?2 may depend on x, but not ?1.
 * What we do is that ?2 is defined by a new evar ?4 whose context will be
 * a prefix of ?2's env, included in ?1's env.
 *
 * If "hyps |- ?e : T" and "filter" selects a subset hyps' of hyps then
 * [do_restrict_hyps evd ?e filter] sets ?e:=?e'[hyps'] and returns ?e'
 * such that "hyps' |- ?e : T"
 *)

let filter_candidates evd evk filter candidates =
  let evi = Evd.find_undefined evd evk in
  let candidates = match candidates with
  | None -> evi.evar_candidates
  | Some _ -> candidates in
  match candidates,filter with
  | None,_ | _, None -> candidates
  | Some l, Some filter ->
      let ids = List.map pi1 (List.filter_with filter (evar_context evi)) in
      Some (List.filter (fun a ->
        List.subset (Id.Set.elements (collect_vars a)) ids) l)

let eq_filter f1 f2 =
  let eq_bool b1 b2 = if b1 then b2 else not b2 in
  List.equal eq_bool f1 f2

let closure_of_filter evd evk = function
  | None -> None
  | Some filter ->
  let evi = Evd.find_undefined evd evk in
  let vars = collect_vars (Evarutil.nf_evar evd (evar_concl evi)) in
  let test (id,c,_) b = b || Idset.mem id vars || c <> None in
  let newfilter = List.map2 test (evar_context evi) filter in
  if eq_filter newfilter (evar_filter evi) then None else Some newfilter

let restrict_hyps evd evk filter candidates =
    (* What to do with dependencies?
       Assume we have x:A, y:B(x), z:C(x,y) |- ?e:T(x,y,z) and restrict on y.
       - If y is in a non-erasable position in C(x,y) (i.e. it is not below an
         occurrence of x in the hnf of C), then z should be removed too.
       - If y is in a non-erasable position in T(x,y,z) then the problem is
         unsolvable.
       Computing whether y is erasable or not may be costly and the
       interest for this early detection in practice is not obvious. We let
       it for future work. In any case, thanks to the use of filters, the whole
       (unrestricted) context remains consistent. *)
    let candidates = filter_candidates evd evk (Some filter) candidates in
    let typablefilter = closure_of_filter evd evk (Some filter) in
    (typablefilter,candidates)

exception EvarSolvedWhileRestricting of evar_map * constr

let do_restrict_hyps evd (evk,args as ev) filter candidates =
  let filter,candidates = match filter with
  | None -> None,candidates
  | Some filter -> restrict_hyps evd evk filter candidates in
  match candidates,filter with
  | Some [], _ -> error "Not solvable."
  | Some [nc],_ ->
      let evd = Evd.define evk nc evd in
      raise (EvarSolvedWhileRestricting (evd,whd_evar evd (mkEvar ev)))
  | None, None -> evd,ev
  | _ -> restrict_applied_evar evd ev filter candidates

(* [postpone_non_unique_projection] postpones equation of the form ?e[?] = c *)
(* ?e is assumed to have no candidates *)

let postpone_non_unique_projection env evd (evk,argsv as ev) sols rhs =
  let rhs = expand_vars_in_term env rhs in
  let filter =
    restrict_upon_filter evd evk
      (* Keep only variables that occur in rhs *)
      (* This is not safe: is the variable is a local def, its body *)
      (* may contain references to variables that are removed, leading to *)
      (* an ill-formed context. We would actually need a notion of filter *)
      (* that says that the body is hidden. Note that expand_vars_in_term *)
      (* expands only rels and vars aliases, not rels or vars bound to an *)
      (* arbitrary complex term *)
      (fun a -> not (isRel a || isVar a)
                || dependent a rhs || List.exists (fun (id,_) -> isVarId id a) sols)
      (Array.to_list argsv) in
  let filter = closure_of_filter evd evk filter in
  let candidates = extract_candidates sols in
  match candidates with
  | None ->
    (* We made an approximation by not expanding a local definition *)
    let evd,ev = restrict_applied_evar evd ev filter None in
    let pb = (Reduction.CONV,env,mkEvar ev,rhs) in
    Evd.add_conv_pb pb evd
  | Some _ ->
    restrict_evar evd evk filter candidates

(* [postpone_evar_evar] postpones an equation of the form ?e1[?1] = ?e2[?2] *)

let postpone_evar_evar f env evd filter1 ev1 filter2 ev2 =
  (* Leave an equation between (restrictions of) ev1 andv ev2 *)
  try
    let evd,ev1' = do_restrict_hyps evd ev1 filter1 None in
    try
      let evd,ev2' = do_restrict_hyps evd ev2 filter2 None in
      add_conv_pb (Reduction.CONV,env,mkEvar ev1',mkEvar ev2') evd
    with EvarSolvedWhileRestricting (evd,ev2) ->
      (* ev2 solved on the fly *)
      f env evd ev1' ev2
  with EvarSolvedWhileRestricting (evd,ev1) ->
    (* ev1 solved on the fly *)
    f env evd ev2 ev1

(* [solve_evar_evar f Γ Σ ?e1[u1..un] ?e2[v1..vp]] applies an heuristic
 * to solve the equation Σ; Γ ⊢ ?e1[u1..un] = ?e2[v1..vp]:
 * - if there are at most one φj for each vj s.t. vj = φj(u1..un),
 *   we first restrict ?e2 to the subset v_k1..v_kq of the vj that are
 *   inversible and we set ?e1[x1..xn] := ?e2[φk1(x1..xn)..φkp(x1..xn)]
 *   (this is a case of pattern-unification)
 * - symmetrically if there are at most one ψj for each uj s.t.
 *   uj = ψj(v1..vp),
 * - otherwise, each position i s.t. ui does not occur in v1..vp has to
 *   be restricted and similarly for the vi, and we leave the equation
 *   as an open equation (performed by [postpone_evar])
 *
 * Warning: the notion of unique φj is relative to some given class
 * of unification problems
 *
 * Note: argument f is the function used to instantiate evars.
 *)

let are_canonical_instances args1 args2 env =
  let n1 = Array.length args1 in
  let n2 = Array.length args2 in
  let rec aux n = function
    | (id,_,c)::sign
        when n < n1 && isVarId id args1.(n) && isVarId id args2.(n) ->
        aux (n+1) sign
    | [] ->
        let rec aux2 n =
          Int.equal n n1 ||
          (isRelN (n1-n) args1.(n) && isRelN (n1-n) args2.(n) && aux2 (n+1))
        in aux2 n
    | _ -> false in
  Int.equal n1 n2 && aux 0 (named_context env)

let filter_compatible_candidates conv_algo env evd evi args rhs c =
  let c' = instantiate_evar (evar_filtered_context evi) c args in
  match conv_algo env evd Reduction.CONV rhs c' with
  | Success evd -> Some (c,evd)
  | UnifFailure _ -> None

exception DoesNotPreserveCandidateRestriction

let restrict_candidates conv_algo env evd filter1 (evk1,argsv1) (evk2,argsv2) =
  let evi1 = Evd.find evd evk1 in
  let evi2 = Evd.find evd evk2 in
  let cand1 = filter_candidates evd evk1 filter1 None in
  let cand2 = evi2.evar_candidates in
  match cand1, cand2 with
  | _, None -> cand1
  | None, Some _ -> raise DoesNotPreserveCandidateRestriction
  | Some l1, Some l2 ->
      let args1 = Array.to_list argsv1 in
      let args2 = Array.to_list argsv2 in
      let l1' = List.filter (fun c1 ->
        let c1' = instantiate_evar (evar_filtered_context evi1) c1 args1 in
        let filter c2 =
          let compatibility = filter_compatible_candidates conv_algo env evd evi2 args2 c1' c2 in
          match compatibility with
          | None -> false
          | Some _ -> true
        in
        let filtered = List.filter filter l2 in
        match filtered with [] -> false | _ -> true) l1 in
      if Int.equal (List.length l1) (List.length l1') then None else Some l1'

exception CannotProject of bool list option

(* Assume that FV(?n[x1:=t1..xn:=tn]) belongs to some set U.
   Can ?n be instantiated by a term u depending essentially on xi such that the
   FV(u[x1:=t1..xn:=tn]) are in the set U?
   - If ti is a variable, it has to be in U.
   - If ti is a constructor, its parameters cannot be erased even if u
     matches on it, so we have to discard ti if the parameters
     contain variables not in U.
   - If ti is rigid, we have to discard it if it contains variables in U.

  Note: when restricting as part of an equation ?n[x1:=t1..xn:=tn] = ?m[...]
  then, occurrences of ?m in the ti can be seen, like variables, as occurrences
  of subterms to eventually discard so as to be allowed to keep ti.
*)

let rec is_constrainable_in k (ev,(fv_rels,fv_ids) as g) t =
  let f,args = decompose_app_vect t in
  match kind_of_term f with
  | Construct ((ind,_),u) ->
    let n = Inductiveops.inductive_nparams ind in
    if n > Array.length args then true (* We don't try to be more clever *)
    else
      let params = fst (Array.chop n args) in
      Array.for_all (is_constrainable_in k g) params
  | Ind _ -> Array.for_all (is_constrainable_in k g) args
  | Prod (_,t1,t2) -> is_constrainable_in k g t1 && is_constrainable_in k g t2
  | Evar (ev',_) -> not (Int.equal ev' ev) (*If ev' needed, one may also try to restrict it*)
  | Var id -> Id.Set.mem id fv_ids
  | Rel n -> n <= k || Int.Set.mem n fv_rels
  | Sort _ -> true
  | _ -> (* We don't try to be more clever *) true

let has_constrainable_free_vars evd aliases k ev (fv_rels,fv_ids as fvs) t =
  let t = expansion_of_var aliases t in
  match kind_of_term t with
  | Var id -> Id.Set.mem id fv_ids
  | Rel n -> n <= k || Int.Set.mem n fv_rels
  | _ -> is_constrainable_in k (ev,fvs) t

let ensure_evar_independent g env evd (evk1,argsv1 as ev1) (evk2,argsv2 as ev2)=
  let filter1 =
    restrict_upon_filter evd evk1 (noccur_evar env evd evk2)
      (Array.to_list argsv1)
  in
  let candidates1 = restrict_candidates g env evd filter1 ev1 ev2 in
  let evd,(evk1,_ as ev1) = do_restrict_hyps evd ev1 filter1 candidates1 in
  let filter2 =
    restrict_upon_filter evd evk2 (noccur_evar env evd evk1)
      (Array.to_list argsv2)
  in
  let candidates2 = restrict_candidates g env evd filter2 ev2 ev1 in
  let evd,ev2 = do_restrict_hyps evd ev2 filter2 candidates2 in
  evd,ev1,ev2

exception EvarSolvedOnTheFly of evar_map * constr

let project_evar_on_evar g env evd aliases k2 (evk1,argsv1 as ev1) (evk2,argsv2 as ev2) =
  (* Apply filtering on ev1 so that fvs(ev1) are in fvs(ev2). *)
  let fvs2 = free_vars_and_rels_up_alias_expansion aliases (mkEvar ev2) in
  let filter1 = restrict_upon_filter evd evk1
    (has_constrainable_free_vars evd aliases k2 evk2 fvs2)
    (Array.to_list argsv1) in
  (* Only try pruning on variable substitutions, postpone otherwise. *)
  (* Rules out non-linear instances. *)
  if is_unification_pattern_pure_evar env evd ev2 (mkEvar ev1) then
    try
      let candidates1 = restrict_candidates g env evd filter1 ev1 ev2 in
      let evd,(evk1',args1) = do_restrict_hyps evd ev1 filter1 candidates1 in
      evd,mkEvar (evk1',invert_invertible_arg env evd aliases k2 ev2 args1)
    with
    | EvarSolvedWhileRestricting (evd,ev1) ->
        raise (EvarSolvedOnTheFly (evd,ev1))
    | DoesNotPreserveCandidateRestriction | NotEnoughInformationToInvert ->
        raise (CannotProject filter1)
  else
    raise (CannotProject filter1)

let solve_evar_evar_l2r f g env evd aliases ev1 (evk2,_ as ev2) =
  try
    let evd,body = project_evar_on_evar g env evd aliases 0 ev1 ev2 in
    Evd.define evk2 body evd
  with EvarSolvedOnTheFly (evd,c) ->
    f env evd ev2 c

let solve_evar_evar ?(force=false) f g env evd (evk1,args1 as ev1) (evk2,args2 as ev2) =
  if are_canonical_instances args1 args2 env then
    (* If instances are canonical, we solve the problem in linear time *)
    let sign = evar_filtered_context (Evd.find evd evk2) in
    let id_inst = Array.map (fun (id,_,_) -> mkVar id) (Array.of_list sign) in
    Evd.define evk2 (mkEvar(evk1,id_inst)) evd
  else
    let evd,ev1,ev2 =
      (* If an evar occurs in the instance of the other evar and the
         use of an heuristic is forced, we restrict *)
      if force then ensure_evar_independent g env evd ev1 ev2 else (evd,ev1,ev2) in
    let aliases = make_alias_map env in
    try solve_evar_evar_l2r f g env evd aliases ev1 ev2
    with CannotProject filter1 ->
    try solve_evar_evar_l2r f g env evd aliases ev2 ev1
    with CannotProject filter2 ->
    postpone_evar_evar f env evd filter1 ev1 filter2 ev2

type conv_fun =
  env ->  evar_map -> conv_pb -> constr -> constr -> unification_result

type conv_fun_bool =
  env ->  evar_map -> conv_pb -> constr -> constr -> bool

exception IllTypedInstance of env * types * types

let check_evar_instance evd evk1 body conv_algo =
  let evi = Evd.find evd evk1 in
  let evenv = evar_env evi in
  (* FIXME: The body might be ill-typed when this is called from w_merge *)
  (* This happens in practice, cf MathClasses build failure on 2013-3-15 *)
  let ty =
    try Retyping.get_type_of ~lax:true evenv evd body
    with Retyping.RetypeError _ -> error "Ill-typed evar instance"
  in
  match conv_algo evenv evd Reduction.CUMUL ty evi.evar_concl with
  | Success evd -> evd
  | UnifFailure _ -> raise (IllTypedInstance (evenv,ty,evi.evar_concl))

let refresh_universes dir evd t =
  let evdref = ref evd in
  let modified = ref false in
  let rec refresh t = match kind_of_term t with
    | Sort (Type u as s) when Univ.universe_level u = None ||
			   Evd.is_sort_variable evd s = None ->
      (modified := true;
       (* s' will appear in the term, it can't be algebraic *)
       let s' = evd_comb0 (new_sort_variable Evd.univ_flexible) evdref in
	 evdref :=
	   (if dir then set_leq_sort !evdref s' s else
	     set_leq_sort !evdref s s');
         mkSort s')
    | Prod (na,u,v) -> mkProd (na,u,refresh v)
    | _ -> t in
  let t' = refresh t in
  if !modified then !evdref, t' else evd, t

(* Solve pbs ?e[t1..tn] = ?e[u1..un] which arise often in fixpoint
 * definitions. We try to unify the ti with the ui pairwise. The pairs
 * that don't unify are discarded (i.e. ?e is redefined so that it does not
 * depend on these args). *)

let solve_refl ?(can_drop=false) conv_algo env evd evk argsv1 argsv2 =
  if Array.equal eq_constr argsv1 argsv2 then evd else
  (* Filter and restrict if needed *)
  let untypedfilter =
    restrict_upon_filter evd evk
      (fun (a1,a2) -> conv_algo env evd Reduction.CONV a1 a2)
      (List.combine (Array.to_list argsv1) (Array.to_list argsv2)) in
  let candidates = filter_candidates evd evk untypedfilter None in
  let filter = closure_of_filter evd evk untypedfilter in
  let evd,ev1 = restrict_applied_evar evd (evk,argsv1) filter candidates in
  if Int.equal (fst ev1) evk && can_drop then (* No refinement *) evd else
    (* either progress, or not allowed to drop, e.g. to preserve possibly *)
    (* informative equations such as ?e[x:=?y]=?e[x:=?y'] where we don't know *)
    (* if e can depend on x until ?y is not resolved, or, conversely, we *)
    (* don't know if ?y has to be unified with ?y, until e is resolved *)
  let argsv2 = restrict_instance evd evk filter argsv2 in
  let ev2 = (fst ev1,argsv2) in
  (* Leave a unification problem *)
  Evd.add_conv_pb (Reduction.CONV,env,mkEvar ev1,mkEvar ev2) evd

(* If the evar can be instantiated by a finite set of candidates known
   in advance, we check which of them apply *)

exception NoCandidates

let solve_candidates conv_algo env evd (evk,argsv as ev) rhs =
  let evi = Evd.find evd evk in
  let args = Array.to_list argsv in
  match evi.evar_candidates with
  | None -> raise NoCandidates
  | Some l ->
      let l' =
        List.map_filter
          (filter_compatible_candidates conv_algo env evd evi args rhs) l in
      match l' with
      | [] -> error_cannot_unify env evd (mkEvar ev, rhs)
      | [c,evd] ->
          (* solve_candidates might have been called recursively in the mean *)
          (* time and the evar been solved by the filtering process *)
          if Evd.is_undefined evd evk then Evd.define evk c evd else evd
      | l when List.length l < List.length l' ->
          let candidates = List.map fst l in
          restrict_evar evd evk None (Some candidates)
      | l -> evd

(* We try to instantiate the evar assuming the body won't depend
 * on arguments that are not Rels or Vars, or appearing several times
 * (i.e. we tackle a generalization of Miller-Pfenning patterns unification)
 *
 * 1) Let "env |- ?ev[hyps:=args] = rhs" be the unification problem
 * 2) We limit it to a patterns unification problem "env |- ev[subst] = rhs"
 *    where only Rel's and Var's are relevant in subst
 * 3) We recur on rhs, "imitating" the term, and failing if some Rel/Var is
 *    not in the scope of ?ev. For instance, the problem
 *    "y:nat |- ?x[] = y" where "|- ?1:nat" is not satisfiable because
 *    ?1 would be instantiated by y which is not in the scope of ?1.
 * 4) We try to "project" the term if the process of imitation fails
 *    and that only one projection is possible
 *
 * Note: we don't assume rhs in normal form, it may fail while it would
 * have succeeded after some reductions.
 *
 * This is the work of [invert_definition Γ Σ ?ev[hyps:=args] c]
 * Precondition:  Σ; Γ, y1..yk |- c /\ Σ; Γ |- u1..un
 * Postcondition: if φ(x1..xn) is returned then
 *                Σ; Γ, y1..yk |- φ(u1..un) = c /\ x1..xn |- φ(x1..xn)
 *)

exception NotInvertibleUsingOurAlgorithm of constr
exception NotEnoughInformationToProgress of (Id.t * evar_projection) list
exception OccurCheckIn of evar_map * constr
exception MetaOccurInBodyInternal

let rec invert_definition conv_algo choose env evd (evk,argsv as ev) rhs =
  let aliases = make_alias_map env in
  let evdref = ref evd in
  let progress = ref false in
  let evi = Evd.find evd evk in
  let subst,cstr_subst = make_projectable_subst aliases evd evi argsv in

  (* Projection *)
  let project_variable t =
    (* Evar/Var problem: unifiable iff variable projectable from ev subst *)
    try
      let sols = find_projectable_vars true aliases !evdref t subst in
      let c, p = match sols with
        | [] -> raise Not_found
        | [id,p] -> (mkVar id, p)
        | (id,p)::_::_ ->
            if choose then (mkVar id, p) else raise (NotUniqueInType sols)
      in
      let ty = lazy (Retyping.get_type_of env !evdref t) in
      let evd = do_projection_effects (evar_define conv_algo) env ty !evdref p in
      evdref := evd;
      c
    with
      | Not_found -> raise (NotInvertibleUsingOurAlgorithm t)
      | NotUniqueInType sols ->
          if not !progress then
            raise (NotEnoughInformationToProgress sols);
          (* No unique projection but still restrict to where it is possible *)
          (* materializing is necessary, but is restricting useful? *)
          let ty = find_solution_type (evar_filtered_env evi) sols in
          let sign = evar_filtered_context evi in
          let ty' = instantiate_evar sign ty (Array.to_list argsv) in
          let (evd,evar,(evk',argsv' as ev')) =
            materialize_evar (evar_define conv_algo) env !evdref 0 ev ty' in
          let ts = expansions_of_var aliases t in
          let test c = isEvar c or List.mem c ts in
          let filter =
            restrict_upon_filter evd evk test (Array.to_list argsv') in
          let filter = closure_of_filter evd evk' filter in
          let candidates = extract_candidates sols in
          let evd = match candidates with
          | None ->
            let evd, ev'' = restrict_applied_evar evd ev' filter None in
            Evd.add_conv_pb (Reduction.CONV,env,mkEvar ev'',t) evd
          | Some _ ->
            restrict_evar evd evk' filter candidates
          in
          evdref := evd;
          evar in

  let rec imitate (env',k as envk) t =
    let t = whd_evar !evdref t in
    match kind_of_term t with
    | Rel i when i>k ->
        (match pi2 (Environ.lookup_rel (i-k) env') with
        | None -> project_variable (mkRel (i-k))
        | Some b ->
          try project_variable (mkRel (i-k))
          with NotInvertibleUsingOurAlgorithm _ -> imitate envk (lift i b))
    | Var id ->
        (match pi2 (Environ.lookup_named id env') with
        | None -> project_variable t
        | Some b ->
          try project_variable t
          with NotInvertibleUsingOurAlgorithm _ -> imitate envk b)
    | Evar (evk',args' as ev') ->
        if Int.equal evk evk' then raise (OccurCheckIn (evd,rhs));
        (* Evar/Evar problem (but left evar is virtual) *)
        let aliases = lift_aliases k aliases in
        (try
          let ev = (evk,Array.map (lift k) argsv) in
          let evd,body = project_evar_on_evar conv_algo env' !evdref aliases k ev'  ev in
          evdref := evd;
          body
        with
        | EvarSolvedOnTheFly (evd,t) -> evdref:=evd; imitate envk t
        | CannotProject filter' ->
          assert !progress;
          (* Make the virtual left evar real *)
          let ty = get_type_of env' !evdref t in
          let (evd,evar'',ev'') =
             materialize_evar (evar_define conv_algo) env' !evdref k ev ty in
          (* materialize_evar may instantiate ev' by another evar; adjust it *)
          let (evk',args' as ev') = normalize_evar evd ev' in
          let evd =
             (* Try to project (a restriction of) the left evar ... *)
            try
              let evd,body = project_evar_on_evar conv_algo env' evd aliases 0 ev'' ev' in
              Evd.define evk' body evd
            with
            | EvarSolvedOnTheFly _ -> assert false (* ev has no candidates *)
            | CannotProject filter'' ->
              (* ... or postpone the problem *)
              postpone_evar_evar (evar_define conv_algo) env' evd filter'' ev'' filter' ev' in
          evdref := evd;
          evar'')
    | _ ->
        progress := true;
        match
          let c,args = decompose_app_vect t in
          match kind_of_term c with
          | Construct (cstr,u) when noccur_between 1 k t ->
            (* This is common case when inferring the return clause of match *)
            (* (currently rudimentary: we do not treat the case of multiple *)
            (*  possible inversions; we do not treat overlap with a possible *)
            (*  alternative inversion of the subterms of the constructor, etc)*)
            (match find_projectable_constructor env evd cstr k args cstr_subst with
             | _::_ as l -> Some (List.map mkVar l)
             | _ -> None)
          | _ -> None
        with
        | Some l ->
            let ty = get_type_of env' !evdref t in
            let candidates =
              try
                let t =
                  map_constr_with_full_binders (fun d (env,k) -> push_rel d env, k+1)
                    imitate envk t in
                t::l
              with e when Errors.noncritical e -> l in
            (match candidates with
            | [x] -> x
            | _ ->
              let (evd,evar'',ev'') =
                materialize_evar (evar_define conv_algo) env' !evdref k ev ty in
              evdref := restrict_evar evd (fst ev'') None (Some candidates);
              evar'')
        | None ->
          (* Evar/Rigid problem (or assimilated if not normal): we "imitate" *)
            map_constr_with_full_binders (fun d (env,k) -> push_rel d env, k+1)
              imitate envk t in

  let rhs = whd_beta evd rhs (* heuristic *) in
  let body = imitate (env,0) rhs in
  (!evdref,body)

(* [define] tries to solve the problem "?ev[args] = rhs" when "?ev" is
 * an (uninstantiated) evar such that "hyps |- ?ev : typ". Otherwise said,
 * [define] tries to find an instance lhs such that
 * "lhs [hyps:=args]" unifies to rhs. The term "lhs" must be closed in
 * context "hyps" and not referring to itself.
 *)

and evar_define conv_algo ?(choose=false) ?(dir=false) env evd (evk,argsv as ev) rhs =
  match kind_of_term rhs with
  | Evar (evk2,argsv2 as ev2) ->
      if Int.equal evk evk2 then
        solve_refl ~can_drop:choose
          (test_success conv_algo) env evd evk argsv argsv2
      else
        solve_evar_evar ~force:choose
          (evar_define conv_algo) conv_algo env evd ev ev2
  | _ ->
  try solve_candidates conv_algo env evd ev rhs
  with NoCandidates ->
  try
    let (evd',body) = invert_definition conv_algo choose env evd ev rhs in
    if occur_meta body then raise MetaOccurInBodyInternal;
    (* invert_definition may have instantiate some evars of rhs with evk *)
    (* so we recheck acyclicity *)
    if occur_evar evk body then raise (OccurCheckIn (evd',body));
    (* needed only if an inferred type *)
    let evd', body = refresh_universes dir evd' body in
(* Cannot strictly type instantiations since the unification algorithm
 * does not unify applications from left to right.
 * e.g problem f x == g y yields x==y and f==g (in that order)
 * Another problem is that type variables are evars of type Type
   let _ =
      try
        let env = evar_filtered_env evi in
        let ty = evi.evar_concl in
        Typing.check env evd' body ty
      with e ->
        msg_info
          (str "Ill-typed evar instantiation: " ++ fnl() ++
           pr_evar_map evd' ++ fnl() ++
           str "----> " ++ int ev ++ str " := " ++
           print_constr body);
        raise e in*)
    let evd' = check_evar_instance evd' evk body conv_algo in
    Evd.define evk body evd'
  with
    | NotEnoughInformationToProgress sols ->
        postpone_non_unique_projection env evd ev sols rhs
    | NotInvertibleUsingOurAlgorithm _ | MetaOccurInBodyInternal as e ->
        raise e
    | OccurCheckIn (evd,rhs) ->
        (* last chance: rhs actually reduces to ev *)
        let c = whd_betadeltaiota env evd rhs in
        match kind_of_term c with
        | Evar (evk',argsv2) when Int.equal evk evk' ->
	    solve_refl (fun env sigma pb c c' -> is_fconv pb env sigma c c')
              env evd evk argsv argsv2
        | _ ->
	    raise (OccurCheckIn (evd,rhs))

(* This code (i.e. solve_pb, etc.) takes a unification
 * problem, and tries to solve it. If it solves it, then it removes
 * all the conversion problems, and re-runs conversion on each one, in
 * the hopes that the new solution will aid in solving them.
 *
 * The kinds of problems it knows how to solve are those in which
 * the usable arguments of an existential var are all themselves
 * universal variables.
 * The solution to this problem is to do renaming for the Var's,
 * to make them match up with the Var's which are found in the
 * hyps of the existential, to do a "pop" for each Rel which is
 * not an argument of the existential, and a subst1 for each which
 * is, again, with the corresponding variable. This is done by
 * define
 *
 * Thus, we take the arguments of the existential which we are about
 * to assign, and zip them with the identifiers in the hypotheses.
 * Then, we process all the Var's in the arguments, and sort the
 * Rel's into ascending order.  Then, we just march up, doing
 * subst1's and pop's.
 *
 * NOTE: We can do this more efficiently for the relative arguments,
 * by building a long substituend by hand, but this is a pain in the
 * ass.
 *)

let status_changed lev (pbty,_,t1,t2) =
  (try ExistentialSet.mem (head_evar t1) lev with NoHeadEvar -> false) or
  (try ExistentialSet.mem (head_evar t2) lev with NoHeadEvar -> false)

let reconsider_conv_pbs conv_algo evd =
  let (evd,pbs) = extract_changed_conv_pbs evd status_changed in
  List.fold_left
    (fun p (pbty,env,t1,t2) ->
       match p with
       | Success evd -> conv_algo env evd pbty t1 t2
       | UnifFailure _ as x -> x) (Success evd)
    pbs

(* Tries to solve problem t1 = t2.
 * Precondition: t1 is an uninstantiated evar
 * Returns an optional list of evars that were instantiated, or None
 * if the problem couldn't be solved. *)

(* Rq: uncomplete algorithm if pbty = CONV_X_LEQ ! *)
let solve_simple_eqn conv_algo ?(choose=false) env evd (pbty,(evk1,args1 as ev1),t2) =
  try
    let t2 = whd_betaiota evd t2 in (* includes whd_evar *)
    let evd =
      match pbty with
      | Some true when isEvar t2 ->
          add_conv_pb (Reduction.CUMUL,env,mkEvar ev1,t2) evd
      | Some false when isEvar t2 ->
          add_conv_pb (Reduction.CUMUL,env,t2,mkEvar ev1) evd
      | _ ->
	let direction = 
	  match pbty with Some d -> d | None -> false
	in
          evar_define conv_algo ~choose ~dir:direction env evd ev1 t2 in
    reconsider_conv_pbs conv_algo evd
  with
    | NotInvertibleUsingOurAlgorithm t ->
        UnifFailure (evd,NotClean (ev1,t))
    | OccurCheckIn (evd,rhs) ->
        UnifFailure (evd,OccurCheck (evk1,rhs))
    | MetaOccurInBodyInternal ->
        UnifFailure (evd,MetaOccurInBody evk1)
    | IllTypedInstance (env,t,u) ->
        UnifFailure (evd,InstanceNotSameType (evk1,env,t,u))



==> anc/HoTT/coq-HoTT/pretyping/evarsolve.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Evd
open Environ

type unification_result =
  | Success of evar_map
  | UnifFailure of evar_map * Pretype_errors.unification_error

val is_success : unification_result -> bool

(** Replace the vars and rels that are aliases to other vars and rels by 
   their representative that is most ancient in the context *)
val expand_vars_in_term : env -> constr -> constr

(** [evar_define choose env ev c] try to instantiate [ev] with [c] (typed in [env]),
   possibly solving related unification problems, possibly leaving open
   some problems that cannot be solved in a unique way (except if choose is
   true); fails if the instance is not valid for the given [ev] *)

type conv_fun =
  env ->  evar_map -> conv_pb -> constr -> constr -> unification_result

type conv_fun_bool =
  env ->  evar_map -> conv_pb -> constr -> constr -> bool

val evar_define : conv_fun -> ?choose:bool -> ?dir:bool -> env -> evar_map -> 
  existential -> constr -> evar_map

val refresh_universes : bool -> evar_map -> types -> evar_map * types

val solve_refl : ?can_drop:bool -> conv_fun_bool -> env ->  evar_map ->
  existential_key -> constr array -> constr array -> evar_map

val solve_evar_evar : ?force:bool ->
  (env -> evar_map -> existential -> constr -> evar_map) -> conv_fun ->
  env ->  evar_map -> existential -> existential -> evar_map

val solve_simple_eqn : conv_fun -> ?choose:bool -> env ->  evar_map ->
  bool option * existential * constr -> unification_result

val reconsider_conv_pbs : conv_fun -> evar_map -> unification_result

val is_unification_pattern_evar : env -> evar_map -> existential -> constr list ->
  constr -> constr list option

val is_unification_pattern : env * int -> evar_map -> constr -> constr list ->
  constr -> constr list option

val solve_pattern_eqn : env -> constr list -> constr -> constr

exception IllTypedInstance of env * types * types

(* May raise IllTypedInstance if types are not convertible *)
val check_evar_instance :
  evar_map -> existential_key -> constr -> conv_fun -> evar_map

val remove_instance_local_defs :
  evar_map -> existential_key -> constr list -> constr list


==> anc/HoTT/coq-HoTT/pretyping/evarutil.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Names
open Term
open Termops
open Namegen
open Pre_env
open Environ
open Evd
open Reductionops
open Pretype_errors
open Retyping

let evd_comb0 f evdref =
  let (evd',x) = f !evdref in
    evdref := evd';
    x

let evd_comb1 f evdref x =
  let (evd',y) = f !evdref x in
    evdref := evd';
    y

let evd_comb2 f evdref x y =
  let (evd',z) = f !evdref x y in
    evdref := evd';
    z

let e_new_global evdref x = 
  evd_comb1 (Evd.fresh_global Evd.univ_flexible (Global.env())) evdref x

let new_global evd x = 
  Evd.fresh_global Evd.univ_flexible (Global.env()) evd x

(****************************************************)
(* Expanding/testing/exposing existential variables *)
(****************************************************)

(* flush_and_check_evars fails if an existential is undefined *)

exception Uninstantiated_evar of existential_key

let rec flush_and_check_evars sigma c =
  match kind_of_term c with
  | Evar (evk,_ as ev) ->
      (match existential_opt_value sigma ev with
       | None -> raise (Uninstantiated_evar evk)
       | Some c -> flush_and_check_evars sigma c)
  | _ -> map_constr (flush_and_check_evars sigma) c

let nf_evar = Reductionops.nf_evar
let j_nf_evar sigma j =
  { uj_val = nf_evar sigma j.uj_val;
    uj_type = nf_evar sigma j.uj_type }
let j_nf_betaiotaevar sigma j =
  { uj_val = nf_evar sigma j.uj_val;
    uj_type = Reductionops.nf_betaiota sigma j.uj_type }
let jl_nf_evar sigma jl = List.map (j_nf_evar sigma) jl
let jv_nf_betaiotaevar sigma jl =
  Array.map (j_nf_betaiotaevar sigma) jl
let jv_nf_evar sigma = Array.map (j_nf_evar sigma)
let tj_nf_evar sigma {utj_val=v;utj_type=t} =
  {utj_val=nf_evar sigma v;utj_type=t}

let env_nf_evar sigma env =
  process_rel_context
    (fun d e -> push_rel (map_rel_declaration (nf_evar sigma) d) e) env

let env_nf_betaiotaevar sigma env =
  process_rel_context
    (fun d e ->
      push_rel (map_rel_declaration (Reductionops.nf_betaiota sigma) d) e) env

let nf_evars_universes evm =
  Universes.nf_evars_and_universes_opt_subst (Reductionops.safe_evar_value evm) 
    (Evd.universe_subst evm)
    
let nf_evars_and_universes evm =
  let evm = Evd.nf_constraints evm in
    evm, nf_evars_universes evm

let e_nf_evars_and_universes evdref =
  evdref := Evd.nf_constraints !evdref;
  nf_evars_universes !evdref, Evd.universe_subst !evdref

let nf_evar_map_universes evm =
  let evm = Evd.nf_constraints evm in
  let subst = Evd.universe_subst evm in
    if Univ.LMap.is_empty subst then evm, nf_evar evm
    else
      let f = nf_evars_universes evm in
	Evd.map (map_evar_info f) evm, f

let nf_named_context_evar sigma ctx =
  Sign.map_named_context (Reductionops.nf_evar sigma) ctx

let nf_rel_context_evar sigma ctx =
  Sign.map_rel_context (Reductionops.nf_evar sigma) ctx

let nf_env_evar sigma env =
  let nc' = nf_named_context_evar sigma (Environ.named_context env) in
  let rel' = nf_rel_context_evar sigma (Environ.rel_context env) in
    push_rel_context rel' (reset_with_named_context (val_of_named_context nc') env)

let nf_evar_info evc info = map_evar_info (Reductionops.nf_evar evc) info
let nf_evar_map evm = Evd.map (nf_evar_info evm) evm
let nf_evar_map_undefined evm = Evd.map_undefined (nf_evar_info evm) evm

(*-------------------*)
(* Auxiliary functions for the conversion algorithms modulo evars
 *)

let has_undefined_evars or_sorts evd t =
  let rec has_ev t =
    match kind_of_term t with
    | Evar (ev,args) ->
        (match evar_body (Evd.find evd ev) with
        | Evar_defined c ->
            has_ev c; Array.iter has_ev args
        | Evar_empty ->
	    raise NotInstantiatedEvar)
    | Sort (Type _) (*FIXME could be finer, excluding Prop and Set universes *) when or_sorts ->
      raise Not_found
    | Ind (_,l) | Const (_,l) | Construct (_,l) 
	when l <> Univ.Instance.empty && or_sorts -> raise Not_found
    | _ -> iter_constr has_ev t in
  try let _ = has_ev t in false
  with (Not_found | NotInstantiatedEvar) -> true

let is_ground_term evd t =
  not (has_undefined_evars true evd t)

let is_ground_env evd env =
  let is_ground_decl = function
      (_,Some b,_) -> is_ground_term evd b
    | _ -> true in
  List.for_all is_ground_decl (rel_context env) &&
  List.for_all is_ground_decl (named_context env)

(* Memoization is safe since evar_map and environ are applicative
   structures *)
let memo f =
  let m = ref None in
  fun x y -> match !m with
  | Some (x', y', r) when x == x' && y == y' -> r
  | _ -> let r = f x y in m := Some (x, y, r); r

let is_ground_env = memo is_ground_env

(* Return the head evar if any *)

exception NoHeadEvar

let head_evar =
  let rec hrec c = match kind_of_term c with
    | Evar (evk,_)   -> evk
    | Case (_,_,c,_) -> hrec c
    | App (c,_)      -> hrec c
    | Cast (c,_,_)   -> hrec c
    | _              -> raise NoHeadEvar
  in
  hrec

(* Expand head evar if any (currently consider only applications but I
   guess it should consider Case too) *)

let whd_head_evar_stack sigma c =
  let rec whrec (c, l as s) =
    match kind_of_term c with
      | Evar (evk,args as ev) when Evd.is_defined sigma evk
	  -> whrec (existential_value sigma ev, l)
      | Cast (c,_,_) -> whrec (c, l)
      | App (f,args) -> whrec (f, Array.fold_right (fun a l -> a::l) args l)
      | _ -> s
  in
  whrec (c, [])

let whd_head_evar sigma c = applist (whd_head_evar_stack sigma c)

(**********************)
(* Creating new metas *)
(**********************)

(* Generator of metavariables *)
let new_meta =
  let meta_ctr = ref 0 in
  Summary.declare_summary "meta counter"
    { Summary.freeze_function = (fun () -> !meta_ctr);
      Summary.unfreeze_function = (fun n -> meta_ctr := n);
      Summary.init_function = (fun () -> meta_ctr := 0) };
  fun () -> incr meta_ctr; !meta_ctr

let mk_new_meta () = mkMeta(new_meta())

let collect_evars emap c =
  let rec collrec acc c =
    match kind_of_term c with
      | Evar (evk,_) ->
	  if Evd.is_undefined emap evk then evk::acc
	  else (* No recursion on the evar instantiation *) acc
      | _         ->
	  fold_constr collrec acc c in
  List.uniquize (collrec [] c)

let push_dependent_evars sigma emap =
  Evd.fold_undefined (fun ev {evar_concl = ccl} (sigma',emap') ->
    List.fold_left
      (fun (sigma',emap') ev ->
	(Evd.add sigma' ev (Evd.find emap' ev),Evd.remove emap' ev))
      (sigma',emap') (collect_evars emap' ccl))
    emap (sigma,emap)

let push_duplicated_evars sigma emap c =
  let rec collrec (one,(sigma,emap) as acc) c =
    match kind_of_term c with
    | Evar (evk,_) when not (Evd.mem sigma evk) ->
	if List.mem evk one then
	  let sigma' = Evd.add sigma evk (Evd.find emap evk) in
	  let emap' = Evd.remove emap evk in
	  (one,(sigma',emap'))
	else
	  (evk::one,(sigma,emap))
    | _ ->
	fold_constr collrec acc c
  in
  snd (collrec ([],(sigma,emap)) c)

(* replaces a mapping of existentials into a mapping of metas.
   Problem if an evar appears in the type of another one (pops anomaly) *)
let evars_to_metas sigma (emap, c) =
  let emap = nf_evar_map_undefined emap in
  let sigma = Evd.merge_universe_context sigma (Evd.evar_universe_context emap) in
  let sigma',emap' = push_dependent_evars sigma emap in
  let sigma',emap' = push_duplicated_evars sigma' emap' c in
  (* if an evar has been instantiated in [emap] (as part of typing [c])
     then it is instantiated in [sigma]. *)
  let repair_evars sigma emap =
    fold_undefined begin fun ev _ sigma' ->
      try
	let info = find emap ev in
	match evar_body info with
	| Evar_empty -> sigma'
	| Evar_defined body -> define ev body sigma'
      with Not_found -> sigma'
    end sigma sigma
  in
  let sigma' = repair_evars sigma' emap in
  let change_exist evar =
    let ty = nf_betaiota emap (existential_type emap evar) in
    let n = new_meta() in
    mkCast (mkMeta n, DEFAULTcast, ty) in
  let rec replace c =
    match kind_of_term c with
      | Evar (evk,_ as ev) when Evd.mem emap' evk -> change_exist ev
      | _ -> map_constr replace c in
  (sigma', replace c)

(* The list of non-instantiated existential declarations (order is important) *)

let non_instantiated sigma =
  let listev = Evd.undefined_list sigma in
  List.map (fun (ev,evi) -> (ev,nf_evar_info sigma evi)) listev

(************************)
(* Manipulating filters *)
(************************)

let extract_subfilter initial_filter refined_filter =
  snd (List.filter2 (fun b1 b2 -> b1) initial_filter refined_filter)

let make_pure_subst evi args =
  snd (List.fold_right
    (fun (id,b,c) (args,l) ->
      match args with
        | a::rest -> (rest, (id,a)::l)
        | _ -> anomaly (Pp.str "Instance does not match its signature"))
    (evar_filtered_context evi) (Array.rev_to_list args,[]))

(**********************)
(* Creating new evars *)
(**********************)

(* Generator of existential names *)
let new_untyped_evar =
  let evar_ctr = ref 0 in
  Summary.declare_summary "evar counter"
    { Summary.freeze_function = (fun () -> !evar_ctr);
      Summary.unfreeze_function = (fun n -> evar_ctr := n);
      Summary.init_function = (fun () -> evar_ctr := 0) };
  fun () -> incr evar_ctr; existential_of_int !evar_ctr

(*------------------------------------*
 * functional operations on evar sets *
 *------------------------------------*)

(* [push_rel_context_to_named_context] builds the defining context and the
 * initial instance of an evar. If the evar is to be used in context
 *
 * Gamma =  a1     ...    an xp      ...       x1
 *          \- named part -/ \- de Bruijn part -/
 *
 * then the x1...xp are turned into variables so that the evar is declared in
 * context
 *
 *          a1     ...    an xp      ...       x1
 *          \----------- named part ------------/
 *
 * but used applied to the initial instance "a1 ... an Rel(p) ... Rel(1)"
 * so that ev[a1:=a1 ... an:=an xp:=Rel(p) ... x1:=Rel(1)] is correctly typed
 * in context Gamma.
 *
 * Remark 1: The instance is reverted in practice (i.e. Rel(1) comes first)
 * Remark 2: If some of the ai or xj are definitions, we keep them in the
 *   instance. This is necessary so that no unfolding of local definitions
 *   happens when inferring implicit arguments (consider e.g. the problem
 *   "x:nat; x':=x; f:forall y, y=y -> Prop |- f _ (refl_equal x')" which
 *   produces the equation "?y[x,x']=?y[x,x']" =? "x'=x'": we want
 *   the hole to be instantiated by x', not by x (which would have been
 *   the case in [invert_definition] if x' had disappeared from the instance).
 *   Note that at any time, if, in some context env, the instance of
 *   declaration x:A is t and the instance of definition x':=phi(x) is u, then
 *   we have the property that u and phi(t) are convertible in env.
 *)

let push_rel_context_to_named_context env typ =
  (* compute the instances relative to the named context and rel_context *)
  let ids = List.map pi1 (named_context env) in
  let inst_vars = List.map mkVar ids in
  let inst_rels = List.rev (rel_list 0 (nb_rel env)) in
  (* move the rel context to a named context and extend the named instance *)
  (* with vars of the rel context *)
  (* We do keep the instances corresponding to local definition (see above) *)
  let (subst, _, env) =
    Sign.fold_rel_context
      (fun (na,c,t) (subst, avoid, env) ->
	let id = next_name_away na avoid in
	let d = (id,Option.map (substl subst) c,substl subst t) in
	(mkVar id :: subst, id::avoid, push_named d env))
      (rel_context env) ~init:([], ids, env) in
  (named_context_val env, substl subst typ, inst_rels@inst_vars, subst)

(*------------------------------------*
 * Entry points to define new evars   *
 *------------------------------------*)

let default_source = (Loc.ghost,Evar_kinds.InternalHole)

let new_pure_evar evd sign ?(src=default_source) ?filter ?candidates typ =
  let newevk = new_untyped_evar() in
  let evd = evar_declare sign newevk typ ~src ?filter ?candidates evd in
  (evd,newevk)

let new_evar_instance sign evd typ ?src ?filter ?candidates instance =
  assert (not !Flags.debug ||
            List.distinct (ids_of_named_context (named_context_of_val sign)));
  let evd,newevk = new_pure_evar evd sign ?src ?filter ?candidates typ in
  (evd,mkEvar (newevk,Array.of_list instance))

(* [new_evar] declares a new existential in an env env with type typ *)
(* Converting the env into the sign of the evar to define *)

let new_evar evd env ?src ?filter ?candidates typ =
  let sign,typ',instance,subst = push_rel_context_to_named_context env typ in
  let candidates = Option.map (List.map (substl subst)) candidates in
  let instance =
    match filter with
    | None -> instance
    | Some filter -> List.filter_with filter instance in
  new_evar_instance sign evd typ' ?src ?filter ?candidates instance

let new_type_evar ?src ?filter rigid evd env =
  let evd', s = new_sort_variable rigid evd in
  let evd', e = new_evar evd' env ?src ?filter (mkSort s) in
    evd', (e, s)

  (* The same using side-effect *)
let e_new_evar evdref env ?(src=(Loc.ghost,Evar_kinds.InternalHole)) ?filter ?candidates ty =
  let (evd',ev) = new_evar !evdref env ~src:src ?filter ?candidates ty in
  evdref := evd';
  ev

let e_new_type_evar evdref ?src ?filter rigid env =
  let evd', c = new_type_evar ?src ?filter rigid !evdref env in
    evdref := evd';
    c

  (* The same using side-effect *)
let e_new_evar evdref env ?(src=(Loc.ghost,Evar_kinds.InternalHole)) ?filter ?candidates ty =
  let (evd',ev) = new_evar !evdref env ~src:src ?filter ?candidates ty in
  evdref := evd';
  ev

(* This assumes an evar with identity instance and generalizes it over only
   the De Bruijn part of the context *)
let generalize_evar_over_rels sigma (ev,args) =
  let evi = Evd.find sigma ev in
  let sign = named_context_of_val evi.evar_hyps in
  List.fold_left2
    (fun (c,inst as x) a d ->
      if isRel a then (mkNamedProd_or_LetIn d c,a::inst) else x)
     (evi.evar_concl,[]) (Array.to_list args) sign

(************************************)
(* Removing a dependency in an evar *)
(************************************)

type clear_dependency_error =
| OccurHypInSimpleClause of Id.t option
| EvarTypingBreak of existential

exception ClearDependencyError of Id.t * clear_dependency_error

let cleared = Store.field ()

let rec check_and_clear_in_constr evdref err ids c =
  (* returns a new constr where all the evars have been 'cleaned'
     (ie the hypotheses ids have been removed from the contexts of
     evars) *)
  let check id' =
    if List.mem id' ids then
      raise (ClearDependencyError (id',err))
  in
    match kind_of_term c with
      | Var id' ->
	  check id'; c

      | ( Const _ | Ind _ | Construct _ ) ->
          let vars = Environ.vars_of_global (Global.env()) c in
            List.iter check vars; c

      | Evar (evk,l as ev) ->
	  if Evd.is_defined !evdref evk then
	    (* If evk is already defined we replace it by its definition *)
	    let nc = whd_evar !evdref c in
	      (check_and_clear_in_constr evdref err ids nc)
	  else
	    (* We check for dependencies to elements of ids in the
	       evar_info corresponding to e and in the instance of
	       arguments. Concurrently, we build a new evar
	       corresponding to e where hypotheses of ids have been
	       removed *)
	    let evi = Evd.find_undefined !evdref evk in
	    let ctxt = Evd.evar_filtered_context evi in
	    let (nhyps,nargs,rids) =
	      List.fold_right2
		(fun (rid,ob,c as h) a (hy,ar,ri) ->
		  (* Check if some id to clear occurs in the instance
		     a of rid in ev and remember the dependency *)
		  match
		    List.filter (fun id -> List.mem id ids) (Id.Set.elements (collect_vars a))
		  with
		  | id :: _ -> (hy,ar,(rid,id)::ri)
		  | _ ->
		  (* Check if some rid to clear in the context of ev
		     has dependencies in another hyp of the context of ev
		     and transitively remember the dependency *)
		  match List.filter (fun (id,_) -> occur_var_in_decl (Global.env()) id h) ri with
		  | (_,id') :: _ -> (hy,ar,(rid,id')::ri)
		  | _ ->
		  (* No dependency at all, we can keep this ev's context hyp *)
		      (h::hy,a::ar,ri))
		ctxt (Array.to_list l) ([],[],[]) in
	    (* Check if some rid to clear in the context of ev has dependencies
	       in the type of ev and adjust the source of the dependency *)
	    let nconcl =
	      try check_and_clear_in_constr evdref (EvarTypingBreak ev)
		    (List.map fst rids) (evar_concl evi)
	      with ClearDependencyError (rid,err) ->
		raise (ClearDependencyError (List.assoc rid rids,err)) in

            begin match rids with
            | [] -> c
            | _ ->
	      let env = Sign.fold_named_context push_named nhyps ~init:(empty_env) in
	      let ev'= e_new_evar evdref env ~src:(evar_source evk !evdref) nconcl in
	      evdref := Evd.define evk ev' !evdref;
	      let (evk',_) = destEvar ev' in
	    (* spiwack: hacking session to mark the old [evk] as having been "cleared" *)
	      let evi = Evd.find !evdref evk in
	      let extra = evi.evar_extra in
	      let extra' = Store.set extra cleared true in
	      let evi' = { evi with evar_extra = extra' } in
	      evdref := Evd.add !evdref evk evi' ;
	    (* spiwack: /hacking session *)
	      mkEvar(evk', Array.of_list nargs)
            end

      | _ -> map_constr (check_and_clear_in_constr evdref err ids) c

let clear_hyps_in_evi evdref hyps concl ids =
  (* clear_hyps_in_evi erases hypotheses ids in hyps, checking if some
     hypothesis does not depend on a element of ids, and erases ids in
     the contexts of the evars occuring in evi *)
  let nconcl =
    check_and_clear_in_constr evdref (OccurHypInSimpleClause None) ids concl in
  let nhyps =
    let check_context (id,ob,c) =
      let err = OccurHypInSimpleClause (Some id) in
      (id, Option.map (check_and_clear_in_constr evdref err ids) ob,
	check_and_clear_in_constr evdref err ids c)
    in
    let check_value vk =
      match !vk with
	| VKnone -> vk
	| VKvalue (v,d) ->
	    if (List.for_all (fun e -> not (Id.Set.mem e d)) ids) then
	      (* v does depend on any of ids, it's ok *)
	      vk
	    else
	      (* v depends on one of the cleared hyps: we forget the computed value *)
	      ref VKnone
    in
      remove_hyps ids check_context check_value hyps
  in
  (nhyps,nconcl)

(** The following functions return the set of evars immediately
    contained in the object, including defined evars *)

let evars_of_term c =
  let rec evrec acc c =
    match kind_of_term c with
    | Evar (n, l) -> Int.Set.add n (Array.fold_left evrec acc l)
    | _ -> fold_constr evrec acc c
  in
  evrec Int.Set.empty c

(* spiwack: a few functions to gather evars on which goals depend. *)
let queue_set q is_dependent set =
  Int.Set.iter (fun a -> Queue.push (is_dependent,a) q) set
let queue_term q is_dependent c =
  queue_set q is_dependent (evars_of_term c)

let process_dependent_evar q acc evm is_dependent e =
  let evi = Evd.find evm e in
  (* Queues evars appearing in the types of the goal (conclusion, then
     hypotheses), they are all dependent. *)
  queue_term q true evi.evar_concl;
  List.iter begin fun (_,b,t) ->
    queue_term q true t;
    match b with
    | None -> ()
    | Some b -> queue_term q true b
  end (Environ.named_context_of_val evi.evar_hyps);
  match evi.evar_body with
  | Evar_empty ->
      if is_dependent then Int.Map.add e None acc else acc
  | Evar_defined b ->
      let subevars = evars_of_term b in
      (* evars appearing in the definition of an evar [e] are marked
         as dependent when [e] is dependent itself: if [e] is a
         non-dependent goal, then, unless they are reach from another
         path, these evars are just other non-dependent goals. *)
      queue_set q is_dependent subevars;
      if is_dependent then Int.Map.add e (Some subevars) acc else acc

let gather_dependent_evars q evm =
  let acc = ref Int.Map.empty in
  while not (Queue.is_empty q) do
    let (is_dependent,e) = Queue.pop q in
    (* checks if [e] has already been added to [!acc] *)
    begin if not (Int.Map.mem e !acc) then
        acc := process_dependent_evar q !acc evm is_dependent e  
    end
  done;
  !acc

let gather_dependent_evars evm l =
  let q = Queue.create () in
  List.iter (fun a -> Queue.add (false,a) q) l;
  gather_dependent_evars q evm

(* /spiwack *)

let evars_of_named_context nc =
  List.fold_right (fun (_, b, t) s ->
    Option.fold_left (fun s t ->
      Int.Set.union s (evars_of_term t))
      (Int.Set.union s (evars_of_term t)) b)
    nc Int.Set.empty

let evars_of_evar_info evi =
  Int.Set.union (evars_of_term evi.evar_concl)
    (Int.Set.union
	(match evi.evar_body with
	| Evar_empty -> Int.Set.empty
	| Evar_defined b -> evars_of_term b)
	(evars_of_named_context (named_context_of_val evi.evar_hyps)))

(** The following functions return the set of undefined evars
    contained in the object, the defined evars being traversed.
    This is roughly a combination of the previous functions and
    [nf_evar]. *)

let undefined_evars_of_term evd t =
  let rec evrec acc c =
    match kind_of_term c with
      | Evar (n, l) ->
	let acc = Array.fold_left evrec acc l in
	(try match (Evd.find evd n).evar_body with
	  | Evar_empty -> Int.Set.add n acc
	  | Evar_defined c -> evrec acc c
	 with Not_found -> anomaly ~label:"undefined_evars_of_term" (Pp.str "evar not found"))
      | _ -> fold_constr evrec acc c
  in
  evrec Int.Set.empty t

let undefined_evars_of_named_context evd nc =
  List.fold_right (fun (_, b, t) s ->
    Option.fold_left (fun s t ->
      Int.Set.union s (undefined_evars_of_term evd t))
      (Int.Set.union s (undefined_evars_of_term evd t)) b)
    nc Int.Set.empty

let undefined_evars_of_evar_info evd evi =
  Int.Set.union (undefined_evars_of_term evd evi.evar_concl)
    (Int.Set.union
       (match evi.evar_body with
	 | Evar_empty -> Int.Set.empty
	 | Evar_defined b -> undefined_evars_of_term evd b)
       (undefined_evars_of_named_context evd
	  (named_context_of_val evi.evar_hyps)))

(* [check_evars] fails if some unresolved evar remains *)

let check_evars env initial_sigma sigma c =
  let rec proc_rec c =
    match kind_of_term c with
    | Evar (evk,_ as ev) ->
        (match existential_opt_value sigma ev with
        | Some c -> proc_rec c
        | None ->
	  if not (Evd.mem initial_sigma evk) then
            let (loc,k) = evar_source evk sigma in
	      match k with
	      | Evar_kinds.ImplicitArg (gr, (i, id), false) -> ()
	      | _ ->
		  let evi = nf_evar_info sigma (Evd.find_undefined sigma evk) in
		    error_unsolvable_implicit loc env sigma evi k None)
      | _ -> iter_constr proc_rec c
  in proc_rec c


(****************************************)
(* Operations on value/type constraints *)
(****************************************)

type type_constraint = types option

type val_constraint = constr option

(* Old comment...
 * Basically, we have the following kind of constraints (in increasing
 * strength order):
 *   (false,(None,None)) -> no constraint at all
 *   (true,(None,None))  -> we must build a judgement which _TYPE is a kind
 *   (_,(None,Some ty))  -> we must build a judgement which _TYPE is ty
 *   (_,(Some v,_))      -> we must build a judgement which _VAL is v
 * Maybe a concrete datatype would be easier to understand.
 * We differentiate (true,(None,None)) from (_,(None,Some Type))
 * because otherwise Case(s) would be misled, as in
 * (n:nat) Case n of bool [_]nat end  would infer the predicate Type instead
 * of Set.
 *)

(* The empty type constraint *)
let empty_tycon = None

(* Builds a type constraint *)
let mk_tycon ty = Some ty

(* Constrains the value of a type *)
let empty_valcon = None

(* Builds a value constraint *)
let mk_valcon c = Some c

let idx = Id.of_string "x"

(* Refining an evar to a product *)

let define_pure_evar_as_product evd evk =
  let evi = Evd.find_undefined evd evk in
  let evenv = evar_env evi in
  let id = next_ident_away idx (ids_of_named_context (evar_context evi)) in
  let s = destSort evi.evar_concl in
  let evd1,(dom,u1) = new_type_evar univ_flexible_alg evd evenv ~filter:(evar_filter evi) in
  let evd2,(rng,u2) =
    let newenv = push_named (id, None, dom) evenv in
    let src = evar_source evk evd1 in
    let filter = true::evar_filter evi in
      if is_prop_sort s then
	let evd, rng = new_evar evd1 newenv evi.evar_concl ~src ~filter in
	  evd, (rng, s)
      else
	new_type_evar univ_flexible_alg evd1 newenv ~src ~filter in
  let prod = mkProd (Name id, dom, subst_var id rng) in
  let evd3 = Evd.define evk prod evd2 in
  let evd3 = 
    if not (is_prop_sort s) then
      conversion evenv evd3 Reduction.CUMUL
	(mkType (Univ.sup (univ_of_sort u1) (univ_of_sort u2))) evi.evar_concl 
    else evd3 in
  evd3,prod

(* Refine an applied evar to a product and returns its instantiation *)

let define_evar_as_product evd (evk,args) =
  let evd,prod = define_pure_evar_as_product evd evk in
  (* Quick way to compute the instantiation of evk with args *)
  let na,dom,rng = destProd prod in
  let evdom = mkEvar (fst (destEvar dom), args) in
  let evrngargs = Array.cons (mkRel 1) (Array.map (lift 1) args) in
  let evrng =  mkEvar (fst (destEvar rng), evrngargs) in
  evd,mkProd (na, evdom, evrng)

(* Refine an evar with an abstraction

   I.e., solve x1..xq |- ?e:T(x1..xq) with e:=λy:A.?e'[x1..xq,y] where:
   - either T(x1..xq) = πy:A(x1..xq).B(x1..xq,y)
     or T(x1..xq) = ?d[x1..xq] and we define ?d := πy:?A.?B
        with x1..xq |- ?A:Type and x1..xq,y |- ?B:Type
   - x1..xq,y:A |- ?e':B
*)

let define_pure_evar_as_lambda env evd evk =
  let evi = Evd.find_undefined evd evk in
  let evenv = evar_env evi in
  let typ = whd_betadeltaiota env evd (evar_concl evi) in
  let evd1,(na,dom,rng) = match kind_of_term typ with
  | Prod (na,dom,rng) -> (evd,(na,dom,rng))
  | Evar ev' -> let evd,typ = define_evar_as_product evd ev' in evd,destProd typ
  | _ -> error_not_product_loc Loc.ghost env evd typ in
  let avoid = ids_of_named_context (evar_context evi) in
  let id =
    next_name_away_with_default_using_types "x" na avoid (whd_evar evd dom) in
  let newenv = push_named (id, None, dom) evenv in
  let filter = true::evar_filter evi in
  let src = evar_source evk evd1 in
  let evd2,body = new_evar evd1 newenv ~src (subst1 (mkVar id) rng) ~filter in
  let lam = mkLambda (Name id, dom, subst_var id body) in
  Evd.define evk lam evd2, lam

let define_evar_as_lambda env evd (evk,args) =
  let evd,lam = define_pure_evar_as_lambda env evd evk in
  (* Quick way to compute the instantiation of evk with args *)
  let na,dom,body = destLambda lam in
  let evbodyargs = Array.cons (mkRel 1) (Array.map (lift 1) args) in
  let evbody = mkEvar (fst (destEvar body), evbodyargs) in
  evd,mkLambda (na, dom, evbody)

let rec evar_absorb_arguments env evd (evk,args as ev) = function
  | [] -> evd,ev
  | a::l ->
      (* TODO: optimize and avoid introducing intermediate evars *)
      let evd,lam = define_pure_evar_as_lambda env evd evk in
      let _,_,body = destLambda lam in
      let evk = fst (destEvar body) in
      evar_absorb_arguments env evd (evk, Array.cons a args) l

(* Refining an evar to a sort *)

let define_evar_as_sort evd (ev,args) =
  let evd, u = new_univ_variable univ_rigid evd in
  let evi = Evd.find_undefined evd ev in 
  let s = Type u in
  let evd' = Evd.define ev (mkSort s) evd in
    Evd.conversion (evar_env evi) evd' Reduction.CUMUL
      (mkType (Univ.super u)) evi.evar_concl, s

(* We don't try to guess in which sort the type should be defined, since
   any type has type Type. May cause some trouble, but not so far... *)

let judge_of_new_Type evd =
  let evd', s = new_univ_variable univ_rigid evd in
    evd', { uj_val = mkSort (Type s); uj_type = mkSort (Type (Univ.super s)) }

(* Propagation of constraints through application and abstraction:
   Given a type constraint on a functional term, returns the type
   constraint on its domain and codomain. If the input constraint is
   an evar instantiate it with the product of 2 new evars. *)

let split_tycon loc env evd tycon =
  let rec real_split evd c =
    let t = whd_betadeltaiota env evd c in
      match kind_of_term t with
	| Prod (na,dom,rng) -> evd, (na, dom, rng)
	| Evar ev (* ev is undefined because of whd_betadeltaiota *) ->
	    let (evd',prod) = define_evar_as_product evd ev in
	    let (_,dom,rng) = destProd prod in
	      evd',(Anonymous, dom, rng)
	| App (c,args) when isEvar c ->
	    let (evd',lam) = define_evar_as_lambda env evd (destEvar c) in
	    real_split evd' (mkApp (lam,args))
	| _ -> error_not_product_loc loc env evd c
  in
    match tycon with
      | None -> evd,(Anonymous,None,None)
      | Some c ->
	  let evd', (n, dom, rng) = real_split evd c in
	    evd', (n, mk_tycon dom, mk_tycon rng)

let valcon_of_tycon x = x
let lift_tycon n = Option.map (lift n)

let pr_tycon env = function
    None -> str "None"
  | Some t -> Termops.print_constr_env env t


==> anc/HoTT/coq-HoTT/pretyping/evarutil.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Glob_term
open Term
open Sign
open Evd
open Environ
open Reductionops

(** {5 This modules provides useful functions for unification modulo evars } *)

(** {6 Metas} *)

(** [new_meta] is a generator of unique meta variables *)
val new_meta : unit -> metavariable
val mk_new_meta : unit -> constr

(** [new_untyped_evar] is a generator of unique evar keys *)
val new_untyped_evar : unit -> existential_key

(** {6 Creating a fresh evar given their type and context} *)
val new_evar :
  evar_map -> env -> ?src:Loc.t * Evar_kinds.t -> ?filter:bool list ->
  ?candidates:constr list -> types -> evar_map * constr

val new_pure_evar :
  evar_map -> named_context_val -> ?src:Loc.t * Evar_kinds.t -> ?filter:bool list ->
  ?candidates:constr list -> types -> evar_map * evar

(** the same with side-effects *)
val e_new_evar :
  evar_map ref -> env -> ?src:Loc.t * Evar_kinds.t -> ?filter:bool list ->
  ?candidates:constr list -> types -> constr

(** Create a new Type existential variable, as we keep track of 
    them during type-checking and unification. *)
val new_type_evar :
  ?src:Loc.t * Evar_kinds.t -> ?filter:bool list -> rigid -> evar_map -> env -> 
  evar_map * (constr * sorts)

val e_new_type_evar : evar_map ref ->
  ?src:Loc.t * Evar_kinds.t -> ?filter:bool list -> rigid -> env -> constr * sorts

val new_global : evar_map -> Globnames.global_reference -> evar_map * constr
val e_new_global : evar_map ref -> Globnames.global_reference -> constr

(** Create a fresh evar in a context different from its definition context:
   [new_evar_instance sign evd ty inst] creates a new evar of context
   [sign] and type [ty], [inst] is a mapping of the evar context to
   the context where the evar should occur. This means that the terms
   of [inst] are typed in the occurrence context and their type (seen
   as a telescope) is [sign] *)
val new_evar_instance :
 named_context_val -> evar_map -> types -> ?src:Loc.t * Evar_kinds.t -> ?filter:bool list -> ?candidates:constr list -> constr list -> evar_map * constr

val make_pure_subst : evar_info -> constr array -> (Id.t * constr) list

(** {6 Evars/Metas switching...} *)

(** [evars_to_metas] generates new metavariables for each non dependent
   existential and performs the replacement in the given constr; it also
   returns the evar_map extended with dependent evars *)
val evars_to_metas : evar_map -> open_constr -> (evar_map * constr)

val non_instantiated : evar_map -> (evar * evar_info) list

(** {6 Unification utils} *)

(** [head_evar c] returns the head evar of [c] if any *)
exception NoHeadEvar
val head_evar : constr -> existential_key (** may raise NoHeadEvar *)

(* Expand head evar if any *)
val whd_head_evar :  evar_map -> constr -> constr

(* [has_undefined_evars or_sorts evd c] checks if [c] has undefined evars
   and optionally if it contains undefined sorts. *)
val has_undefined_evars : bool -> evar_map -> constr -> bool
val is_ground_term :  evar_map -> constr -> bool
val is_ground_env  :  evar_map -> env -> bool
(** [check_evars env initial_sigma extended_sigma c] fails if some
   new unresolved evar remains in [c] *)
val check_evars : env -> evar_map -> evar_map -> constr -> unit

val define_evar_as_product : evar_map -> existential -> evar_map * types
val define_evar_as_lambda : env -> evar_map -> existential -> evar_map * types
val define_evar_as_sort : evar_map -> existential -> evar_map * sorts

val evar_absorb_arguments : env -> evar_map -> existential -> constr list ->
  evar_map * existential

(** The following functions return the set of evars immediately
    contained in the object, including defined evars *)


val evars_of_term : constr -> Int.Set.t

val evars_of_named_context : named_context -> Int.Set.t
val evars_of_evar_info : evar_info -> Int.Set.t

(** [gather_dependent_evars evm seeds] classifies the evars in [evm]
    as dependent_evars and goals (these may overlap). A goal is an
    evar in [seeds] or an evar appearing in the (partial) definition
    of a goal. A dependent evar is an evar appearing in the type
    (hypotheses and conclusion) of a goal, or in the type or (partial)
    definition of a dependent evar.  The value return is a map
    associating to each dependent evar [None] if it has no (partial)
    definition or [Some s] if [s] is the list of evars appearing in
    its (partial) definition. *)
val gather_dependent_evars : evar_map -> evar list -> (Int.Set.t option) Int.Map.t

(** The following functions return the set of undefined evars
    contained in the object, the defined evars being traversed.
    This is roughly a combination of the previous functions and
    [nf_evar]. *)

val undefined_evars_of_term : evar_map -> constr -> Int.Set.t
val undefined_evars_of_named_context : evar_map -> named_context -> Int.Set.t
val undefined_evars_of_evar_info : evar_map -> evar_info -> Int.Set.t

(** {6 Value/Type constraints} *)

val judge_of_new_Type : evar_map -> evar_map * unsafe_judgment

type type_constraint = types option
type val_constraint = constr option

val empty_tycon : type_constraint
val mk_tycon : constr -> type_constraint
val empty_valcon : val_constraint
val mk_valcon : constr -> val_constraint

val split_tycon :
  Loc.t -> env ->  evar_map -> type_constraint ->
    evar_map * (Name.t * type_constraint * type_constraint)

val valcon_of_tycon : type_constraint -> val_constraint
val lift_tycon : int -> type_constraint -> type_constraint

(***********************************************************)

(** [flush_and_check_evars] raise [Uninstantiated_evar] if an evar remains
    uninstantiated; [nf_evar] leaves uninstantiated evars as is *)

val nf_evar :  evar_map -> constr -> constr
val j_nf_evar :  evar_map -> unsafe_judgment -> unsafe_judgment
val jl_nf_evar :
   evar_map -> unsafe_judgment list -> unsafe_judgment list
val jv_nf_evar :
   evar_map -> unsafe_judgment array -> unsafe_judgment array
val tj_nf_evar :
   evar_map -> unsafe_type_judgment -> unsafe_type_judgment

val nf_named_context_evar : evar_map -> named_context -> named_context
val nf_rel_context_evar : evar_map -> rel_context -> rel_context
val nf_env_evar : evar_map -> env -> env

val nf_evar_info : evar_map -> evar_info -> evar_info
val nf_evar_map : evar_map -> evar_map
val nf_evar_map_undefined : evar_map -> evar_map

val env_nf_evar : evar_map -> env -> env
val env_nf_betaiotaevar : evar_map -> env -> env

val j_nf_betaiotaevar : evar_map -> unsafe_judgment -> unsafe_judgment
val jv_nf_betaiotaevar :
  evar_map -> unsafe_judgment array -> unsafe_judgment array
(** Presenting terms without solved evars *)

val nf_evars_and_universes : evar_map -> evar_map * (constr -> constr)
val e_nf_evars_and_universes : evar_map ref -> (constr -> constr) * Universes.universe_opt_subst

(** Normalize the evar map w.r.t. universes, after simplification of constraints.
    Return the substitution function for constrs as well. *)
val nf_evar_map_universes : evar_map -> evar_map * (constr -> constr)

(** Replacing all evars, possibly raising [Uninstantiated_evar] *)
exception Uninstantiated_evar of existential_key
val flush_and_check_evars :  evar_map -> constr -> constr

(** {6 debug pretty-printer:} *)

val pr_tycon : env -> type_constraint -> Pp.std_ppcmds


(** {6 Removing hyps in evars'context}
raise OccurHypInSimpleClause if the removal breaks dependencies *)

type clear_dependency_error =
| OccurHypInSimpleClause of Id.t option
| EvarTypingBreak of existential

exception ClearDependencyError of Id.t * clear_dependency_error

(* spiwack: marks an evar that has been "defined" by clear.
    used by [Goal] and (indirectly) [Proofview] to handle the clear tactic gracefully*)
val cleared : bool Store.field

val clear_hyps_in_evi : evar_map ref -> named_context_val -> types ->
  Id.t list -> named_context_val * types

val push_rel_context_to_named_context : Environ.env -> types ->
  named_context_val * types * constr list * constr list

val generalize_evar_over_rels : evar_map -> existential -> types * constr list

(** Evar combinators *)

val evd_comb0 : (evar_map -> evar_map * 'a) -> evar_map ref -> 'a
val evd_comb1 : (evar_map -> 'b -> evar_map * 'a) -> evar_map ref -> 'b -> 'a
val evd_comb2 : (evar_map -> 'b -> 'c -> evar_map * 'a) -> evar_map ref -> 'b -> 'c -> 'a


==> anc/HoTT/coq-HoTT/pretyping/evd.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Environ
open Globnames
open Mod_subst

(* The kinds of existential variables are now defined in [Evar_kinds] *)

(* The type of mappings for existential variables *)

module Dummy = struct end
module Store = Store.Make(Dummy)

type evar = Term.existential_key

let string_of_existential evk = "?" ^ string_of_int evk
let existential_of_int evk = evk

type evar_body =
  | Evar_empty
  | Evar_defined of constr

type evar_info = {
  evar_concl : constr;
  evar_hyps : named_context_val;
  evar_body : evar_body;
  evar_filter : bool list;
  evar_source : Evar_kinds.t Loc.located;
  evar_candidates : constr list option; (* if not None, list of allowed instances *)
  evar_extra : Store.t }

let make_evar hyps ccl = {
  evar_concl = ccl;
  evar_hyps = hyps;
  evar_body = Evar_empty;
  evar_filter = List.map (fun _ -> true) (named_context_of_val hyps);
  evar_source = (Loc.ghost,Evar_kinds.InternalHole);
  evar_candidates = None;
  evar_extra = Store.empty
}

let evar_concl evi = evi.evar_concl
let evar_filter evi = evi.evar_filter
let evar_body evi = evi.evar_body
let evar_context evi = named_context_of_val evi.evar_hyps
let evar_filtered_context evi =
  snd (List.filter2 (fun b c -> b) (evar_filter evi) (evar_context evi))
let evar_hyps evi = evi.evar_hyps
let evar_filtered_hyps evi =
  List.fold_right push_named_context_val (evar_filtered_context evi)
    empty_named_context_val
let evar_env evi = Global.env_of_context evi.evar_hyps
let evar_filtered_env evi =
  List.fold_right push_named (evar_filtered_context evi)
    (reset_context (Global.env()))

let eq_evar_body b1 b2 = match b1, b2 with
  | Evar_empty, Evar_empty -> true
  | Evar_defined t1, Evar_defined t2 -> eq_constr t1 t2
  | _ -> false

let eq_evar_info ei1 ei2 =
  ei1 == ei2 ||
    eq_constr ei1.evar_concl ei2.evar_concl &&
    eq_named_context_val (ei1.evar_hyps) (ei2.evar_hyps) &&
    eq_evar_body ei1.evar_body ei2.evar_body
    (** ppedrot: [eq_constr] may be a bit too permissive here *)


let map_evar_body f = function
  | Evar_empty -> Evar_empty
  | Evar_defined d -> Evar_defined (f d)

let map_evar_info f evi =
  {evi with
    evar_body = map_evar_body f evi.evar_body;
    evar_hyps = map_named_val f evi.evar_hyps;
    evar_concl = f evi.evar_concl;
    evar_candidates = Option.map (List.map f) evi.evar_candidates }

(* spiwack: Revised hierarchy :
   - ExistentialMap ( Maps of existential_keys )
   - EvarInfoMap ( .t = evar_info ExistentialMap.t * evar_info ExistentialMap )
   - EvarMap ( .t = EvarInfoMap.t * sort_constraints )
   - evar_map (exported)
*)

module ExistentialMap = Int.Map
module ExistentialSet = Int.Set

(* This exception is raised by *.existential_value *)
exception NotInstantiatedEvar

(* Note: let-in contributes to the instance *)
let make_evar_instance sign args =
  let rec instrec = function
    | (id,_,_) :: sign, c::args when isVarId id c -> instrec (sign,args)
    | (id,_,_) :: sign, c::args -> (id,c) :: instrec (sign,args)
    | [],[] -> []
    | [],_ | _,[] -> anomaly (Pp.str "Signature and its instance do not match")
  in
    instrec (sign,args)

let instantiate_evar sign c args =
  let inst = make_evar_instance sign args in
  match inst with
  | [] -> c
  | _ -> replace_vars inst c

module EvarInfoMap = struct
  type t = evar_info ExistentialMap.t * evar_info ExistentialMap.t

  let empty = ExistentialMap.empty, ExistentialMap.empty

  let is_empty (d,u) = ExistentialMap.is_empty d && ExistentialMap.is_empty u

  let has_undefined (_,u) = not (ExistentialMap.is_empty u)

  let to_list (def,undef) =
    (* Workaround for change in Map.fold behavior in ocaml 3.08.4 *)
    let l = ref [] in
    ExistentialMap.iter (fun evk x -> l := (evk,x)::!l) def;
    ExistentialMap.iter (fun evk x -> l := (evk,x)::!l) undef;
    !l

  let undefined_list (def,undef) =
    (* Order is important: needs ocaml >= 3.08.4 from which "fold" is a
       "fold_left" *)
    ExistentialMap.fold (fun evk evi l -> (evk,evi)::l) undef []

  let undefined_evars (def,undef) = (ExistentialMap.empty,undef)
  let defined_evars (def,undef) = (def,ExistentialMap.empty)

  let find (def, undef) k =
    try ExistentialMap.find k undef
    with Not_found -> ExistentialMap.find k def
  let find_undefined (def,undef) k = ExistentialMap.find k undef
  let remove (def,undef) k =
    (ExistentialMap.remove k def,ExistentialMap.remove k undef)
  let mem (def, undef) k =
    ExistentialMap.mem k undef || ExistentialMap.mem k def
  let fold (def,undef) f a =
    ExistentialMap.fold f def (ExistentialMap.fold f undef a)
  let fold_undefined (def,undef) f a =
    ExistentialMap.fold f undef a
  let exists_undefined (def,undef) f =
    ExistentialMap.fold (fun k v b -> b || f k v) undef false

  let add (def,undef) evk newinfo = match newinfo.evar_body with
  | Evar_empty -> (def, ExistentialMap.add evk newinfo undef)
  | _ -> (ExistentialMap.add evk newinfo def, undef)

  let add_undefined (def,undef) evk newinfo = match newinfo.evar_body with
  | Evar_empty -> (def, ExistentialMap.add evk newinfo undef)
  | _ -> assert false

  let map (def,undef) f = (ExistentialMap.map f def, ExistentialMap.map f undef)
  let map_undefined (def,undef) f = (def, ExistentialMap.map f undef)

  let define (def,undef) evk body =
    let oldinfo =
      try ExistentialMap.find evk undef
      with Not_found -> 
	try ExistentialMap.find evk def
	with Not_found -> 
	  anomaly ~label:"Evd.define" (Pp.str "cannot define undeclared evar") in
    let newinfo =
      { oldinfo with
	  evar_body = Evar_defined body } in
      match oldinfo.evar_body with
	| Evar_empty ->
	    (ExistentialMap.add evk newinfo def,ExistentialMap.remove evk undef)
	| _ ->
	    anomaly ~label:"Evd.define" (Pp.str "cannot define an evar twice")

  let is_evar = mem

  let is_defined (def,undef) evk = ExistentialMap.mem evk def
  let is_undefined (def,undef) evk = ExistentialMap.mem evk undef

  (*******************************************************************)
  (* Formerly Instantiate module *)

  (* Existentials. *)

  let existential_type sigma (n,args) =
    let info =
      try find sigma n
      with Not_found ->
	anomaly (str "Evar " ++ str (string_of_existential n) ++ str " was not declared") in
    let hyps = evar_filtered_context info in
      instantiate_evar hyps info.evar_concl (Array.to_list args)

  let existential_value sigma (n,args) =
    let info = find sigma n in
    let hyps = evar_filtered_context info in
      match evar_body info with
	| Evar_defined c ->
	    instantiate_evar hyps c (Array.to_list args)
	| Evar_empty ->
	    raise NotInstantiatedEvar

  let existential_opt_value sigma ev =
    try Some (existential_value sigma ev)
    with NotInstantiatedEvar -> None

end

(* 2nd part used to check consistency on the fly. *)
type evar_universe_context = 
  { uctx_local : Univ.universe_context_set; (** The local context of variables *)
    uctx_postponed : Univ.universe_constraints;
    uctx_univ_variables : Universes.universe_opt_subst;
      (** The local universes that are unification variables *)
    uctx_univ_algebraic : Univ.universe_set; 
    (** The subset of unification variables that
	can be instantiated with algebraic universes as they appear in types 
	and universe instances only. *)
    uctx_universes : Univ.universes; (** The current graph extended with the local constraints *)
  }
  
let empty_evar_universe_context = 
  { uctx_local = Univ.ContextSet.empty;
    uctx_postponed = Univ.UniverseConstraints.empty;
    uctx_univ_variables = Univ.LMap.empty;
    uctx_univ_algebraic = Univ.LSet.empty;
    uctx_universes = Univ.initial_universes }

let is_empty_evar_universe_context ctx =
  Univ.ContextSet.is_empty ctx.uctx_local

let union_evar_universe_context ctx ctx' =
  { uctx_local = Univ.ContextSet.union ctx.uctx_local ctx'.uctx_local;
    uctx_postponed = Univ.UniverseConstraints.union ctx.uctx_postponed ctx'.uctx_postponed;
    uctx_univ_variables = 
     Univ.LMap.subst_union ctx.uctx_univ_variables ctx'.uctx_univ_variables;
    uctx_univ_algebraic = 
     Univ.LSet.union ctx.uctx_univ_algebraic ctx'.uctx_univ_algebraic;
    uctx_universes = (*FIXME *) ctx.uctx_universes }

type 'a in_evar_universe_context = 'a * evar_universe_context

let evar_universe_context_set ctx = ctx.uctx_local
let evar_context_universe_context ctx = Univ.ContextSet.to_context ctx.uctx_local
let evar_universe_context_of ctx = { empty_evar_universe_context with uctx_local = ctx }
let evar_universe_context_subst ctx = ctx.uctx_univ_variables

let instantiate_variable l b v =
  (* let b = Univ.subst_large_constraint (Univ.Universe.make l) Univ.type0m_univ b in *)
  (* if Univ.univ_depends (Univ.Universe.make l) b then  *)
  (*   error ("Occur-check in universe variable instantiation") *)
  (* else *) v := Univ.LMap.add l (Some b) !v

let process_universe_constraints univs postponed vars alg local cstrs =
  let vars = ref vars in
  let normalize = Universes.normalize_universe_opt_subst vars in
  let rec unify_universes l d r local postponed =
    let l = normalize l and r = normalize r in
      if Univ.Universe.eq l r then local, postponed 
      else 
	let varinfo x = 
	  match Univ.Universe.level x with
	  | None -> Inl x
	  | Some l -> Inr (l, Univ.LMap.mem l !vars, Univ.LSet.mem l alg)
	in
	  if d = Univ.ULe then
	    if Univ.is_small_univ r then 
	      (match varinfo l with
	      | Inl _ -> 
		Univ.enforce_leq l r local, postponed
	      | Inr (lev, var, alg) -> 
	        if Univ.Level.is_small lev || not var then 
		  if Univ.is_type0m_univ l && Univ.is_type0_univ r then
		    local, postponed
		  else (raise (Univ.UniverseInconsistency (Univ.Le, l, r, [])))
		else
		  Univ.enforce_leq l r local, postponed)
	    else if Univ.check_leq univs l r then
	      (** Keep Prop <= var around if var might be instantiated by prop later. *)
	      if Univ.is_type0m_univ l && not (Univ.is_small_univ r) then
		match Univ.Universe.level l, Univ.Universe.level r with
		| Some l, Some r -> Univ.Constraint.add (l,Univ.Le,r) local, postponed
		| _, _ -> local, postponed
	      else local, postponed
	    else
	      match Univ.Universe.level r with
	      | None -> (local, Univ.UniverseConstraints.add (l,d,r) postponed)
	      | Some _ -> (Univ.enforce_leq l r local, postponed)
	  else if d = Univ.ULub then
	    match varinfo l, varinfo r with
	    | (Inr (l, true, _), Inr (r, _, _)) 
	    | (Inr (r, _, _), Inr (l, true, _)) -> 
	      instantiate_variable l (Univ.Universe.make r) vars; local, postponed
	    | _, _ -> 
	      if Univ.check_eq univs l r then local, postponed
	      else local, Univ.UniverseConstraints.add (l,d,r) postponed
	  else (* d = Univ.UEq || d = Univ.ULub *)
	    match varinfo l, varinfo r with
	    | (Inr (l, true, true), r) | (r, Inr (l, true, true)) -> 
	       let body = match r with Inl x -> x | Inr (l,_,_) -> Univ.Universe.make l in
		instantiate_variable l body vars; local, postponed
	    | (Inr (l, true, false), r) | (r, Inr (l, true, false)) -> 
	      (match r with
	      | Inl x -> (* Univ.enforce_leq r l local, postponed *)
	        anomaly (Pp.str"Trying to assign an algebraic universe to a non-algebraic universe variable")
	      | Inr (l',_,_) -> instantiate_variable l (Univ.Universe.make l') vars; 
	        local, postponed)
	    | (Inr (l', false, _), Inr (r', false, _)) ->
	      if Univ.Level.is_small l' || Univ.Level.is_small r' then
		(* Disallow lowering global universes to Prop/Set *)
		raise (Univ.UniverseInconsistency (Univ.Eq, l, r, []))
	      else
		Univ.enforce_eq l r local, postponed
           | _, _ (* Algebraic or globals: 
                               try first-order unification of formal expressions.
			       THIS IS WRONG: it should be postponed and the equality
			       turned into a common lub constraint. *) -> 
	   if Univ.check_eq univs l r then local, postponed
	   else local, Univ.UniverseConstraints.add (l,d,r) postponed
  in
  let rec fixpoint local postponed cstrs =
    let local, postponed' =
      Univ.UniverseConstraints.fold (fun (l,d,r) (local, p) -> unify_universes l d r local p)
        cstrs (local, postponed)
    in
      if Univ.UniverseConstraints.is_empty postponed' then local, postponed'
      else if Univ.UniverseConstraints.equal cstrs postponed' then local, postponed'
      else (* Progress: *)
	 fixpoint local Univ.UniverseConstraints.empty postponed'
  in
  let local, pbs = fixpoint Univ.Constraint.empty postponed cstrs in
    !vars, local, pbs

let add_constraints_context ctx cstrs =
  let univs, local = ctx.uctx_local in
  let cstrs' = Univ.Constraint.fold (fun (l,d,r) acc -> 
    let l = Univ.Universe.make l and r = Univ.Universe.make r in
    let cstr' = 
      if d = Univ.Lt then (Univ.Universe.super l, Univ.ULe, r)
      else (l, (if d = Univ.Le then Univ.ULe else Univ.UEq), r)
    in Univ.UniverseConstraints.add cstr' acc)
    cstrs Univ.UniverseConstraints.empty
  in
  let vars, local', pbs = 
    process_universe_constraints ctx.uctx_universes ctx.uctx_postponed
      ctx.uctx_univ_variables ctx.uctx_univ_algebraic
      local cstrs'
  in
    { ctx with uctx_local = (univs, Univ.Constraint.union local local');
      uctx_postponed = pbs;
      uctx_univ_variables = vars;
      uctx_universes = Univ.merge_constraints cstrs ctx.uctx_universes }

let add_universe_constraints_context ctx cstrs =
  let univs, local = ctx.uctx_local in
  let vars, local', pbs = 
    process_universe_constraints ctx.uctx_universes ctx.uctx_postponed
      ctx.uctx_univ_variables ctx.uctx_univ_algebraic local cstrs 
  in
    { ctx with uctx_local = (univs, Univ.Constraint.union local local');
      uctx_postponed = pbs;
      uctx_univ_variables = vars;
      uctx_universes = Univ.merge_constraints local' ctx.uctx_universes }

module EvarMap = struct

  type t = EvarInfoMap.t * evar_universe_context
  let empty = EvarInfoMap.empty, empty_evar_universe_context
  let evar_universe_context_from e c = 
    {empty_evar_universe_context with uctx_local = c; uctx_universes = universes e}
  let from_env_and_context e c = EvarInfoMap.empty, evar_universe_context_from e c

  let is_empty (sigma, ctx) = 
    EvarInfoMap.is_empty sigma
  let is_universes_empty (sigma, ctx) =
    EvarInfoMap.is_empty sigma && is_empty_evar_universe_context ctx
  let has_undefined (sigma,_) = EvarInfoMap.has_undefined sigma
  let add (sigma,sm) k v = (EvarInfoMap.add sigma k v, sm)
  let add_undefined (sigma,sm) k v = (EvarInfoMap.add_undefined sigma k v, sm)
  let find (sigma,_) = EvarInfoMap.find sigma
  let find_undefined (sigma,_) = EvarInfoMap.find_undefined sigma
  let remove (sigma,sm) k = (EvarInfoMap.remove sigma k, sm)
  let mem (sigma,_) = EvarInfoMap.mem sigma
  let to_list (sigma,_) = EvarInfoMap.to_list sigma
  let undefined_list (sigma,_) = EvarInfoMap.undefined_list sigma
  let undefined_evars (sigma,sm) = (EvarInfoMap.undefined_evars sigma, sm)
  let defined_evars (sigma,sm) = (EvarInfoMap.defined_evars sigma, sm)
  let map f (sigma,sm) = (EvarInfoMap.map sigma f, sm)
  let map_undefined f (sigma,sm) = (EvarInfoMap.map_undefined sigma f, sm)
  let fold (sigma,_) = EvarInfoMap.fold sigma
  let fold_undefined (sigma,_) = EvarInfoMap.fold_undefined sigma
  let define (sigma,sm) k v = (EvarInfoMap.define sigma k v, sm)
  let is_evar (sigma,_) = EvarInfoMap.is_evar sigma
  let is_defined (sigma,_) = EvarInfoMap.is_defined sigma
  let is_undefined (sigma,_) = EvarInfoMap.is_undefined sigma
  let existential_value (sigma,_) = EvarInfoMap.existential_value sigma
  let existential_type (sigma,_) = EvarInfoMap.existential_type sigma
  let existential_opt_value (sigma,_) = EvarInfoMap.existential_opt_value sigma
  let progress_evar_map (sigma1,sm1 as x) (sigma2,sm2 as y) =
    not (x == y) &&
    (EvarInfoMap.exists_undefined sigma1
      (fun k v -> assert (v.evar_body == Evar_empty);
        EvarInfoMap.is_defined sigma2 k))

  let add_constraints (sigma, ctx) cstrs =
    let ctx' = add_constraints_context ctx cstrs in
      (sigma, ctx')
  let add_universe_constraints (sigma, ctx) cstrs =
    let ctx' = add_universe_constraints_context ctx cstrs in
      (sigma, ctx')

  let merge e (e',ctx') = 
    let (e'',ctx'') = EvarInfoMap.fold e' (fun n v sigma -> add sigma n v) e in
      (e'', union_evar_universe_context ctx'' ctx')
end

(*******************************************************************)
(* Metamaps *)

(*******************************************************************)
(*            Constraints for existential variables                *)
(*******************************************************************)

type 'a freelisted = {
  rebus : 'a;
  freemetas : Int.Set.t }

(* Collects all metavars appearing in a constr *)
let metavars_of c =
  let rec collrec acc c =
    match kind_of_term c with
      | Meta mv -> Int.Set.add mv acc
      | _         -> fold_constr collrec acc c
  in
  collrec Int.Set.empty c

let mk_freelisted c =
  { rebus = c; freemetas = metavars_of c }

let map_fl f cfl = { cfl with rebus=f cfl.rebus }

(* Status of an instance found by unification wrt to the meta it solves:
  - a supertype of the meta (e.g. the solution to ?X <= T is a supertype of ?X)
  - a subtype of the meta (e.g. the solution to T <= ?X is a supertype of ?X)
  - a term that can be eta-expanded n times while still being a solution
    (e.g. the solution [P] to [?X u v = P u v] can be eta-expanded twice)
*)

type instance_constraint = IsSuperType | IsSubType | Conv

let eq_instance_constraint c1 c2 = c1 == c2

(* Status of the unification of the type of an instance against the type of
     the meta it instantiates:
   - CoerceToType means that the unification of types has not been done
     and that a coercion can still be inserted: the meta should not be
     substituted freely (this happens for instance given via the
     "with" binding clause).
   - TypeProcessed means that the information obtainable from the
     unification of types has been extracted.
   - TypeNotProcessed means that the unification of types has not been
     done but it is known that no coercion may be inserted: the meta
     can be substituted freely.
*)

type instance_typing_status =
    CoerceToType | TypeNotProcessed | TypeProcessed

(* Status of an instance together with the status of its type unification *)

type instance_status = instance_constraint * instance_typing_status

(* Clausal environments *)

type clbinding =
  | Cltyp of Name.t * constr freelisted
  | Clval of Name.t * (constr freelisted * instance_status) * constr freelisted

let map_clb f = function
  | Cltyp (na,cfl) -> Cltyp (na,map_fl f cfl)
  | Clval (na,(cfl1,pb),cfl2) -> Clval (na,(map_fl f cfl1,pb),map_fl f cfl2)

(* name of defined is erased (but it is pretty-printed) *)
let clb_name = function
    Cltyp(na,_) -> (na,false)
  | Clval (na,_,_) -> (na,true)

(***********************)

module Metaset = Int.Set

let meta_exists p s = Metaset.fold (fun x b -> b || (p x)) s false

module Metamap = Int.Map

let metamap_to_list m =
  Metamap.fold (fun n v l -> (n,v)::l) m []

(*************************)
(* Unification state *)

type conv_pb = Reduction.conv_pb
type evar_constraint = conv_pb * Environ.env * constr * constr
type evar_map =
    { evars : EvarMap.t;
      conv_pbs : evar_constraint list;
      last_mods : ExistentialSet.t;
      metas : clbinding Metamap.t }

(*** Lifting primitive from EvarMap. ***)

(* HH: The progress tactical now uses this function. *)
let progress_evar_map d1 d2 =
  EvarMap.progress_evar_map d1.evars d2.evars

(* spiwack: tentative. It might very well not be the semantics we want
     for merging evar_map *)
let merge d1 d2 = {
  evars = EvarMap.merge d1.evars d2.evars ;
  conv_pbs = List.rev_append d1.conv_pbs d2.conv_pbs ;
  last_mods = ExistentialSet.union d1.last_mods d2.last_mods ;
  metas = Metamap.fold (fun k m r -> Metamap.add k m r) d2.metas d1.metas
}
let add d e i = { d with evars=EvarMap.add d.evars e i }
let remove d e = { d with evars=EvarMap.remove d.evars e }
let find d e = EvarMap.find d.evars e
let find_undefined d e = EvarMap.find_undefined d.evars e
let mem d e = EvarMap.mem d.evars e
(* spiwack: this function loses information from the original evar_map
   it might be an idea not to export it. *)
let to_list d = EvarMap.to_list d.evars
let undefined_list d = EvarMap.undefined_list d.evars
let undefined_evars d = { d with evars=EvarMap.undefined_evars d.evars }
let defined_evars d = { d with evars=EvarMap.defined_evars d.evars }

let map f d = { d with evars = EvarMap.map f d.evars }
let map_undefined f d = { d with evars = EvarMap.map_undefined f d.evars }

(* spiwack: not clear what folding over an evar_map, for now we shall
    simply fold over the inner evar_map. *)
let fold f d a = EvarMap.fold d.evars f a
let fold_undefined f d a = EvarMap.fold_undefined d.evars f a
let is_evar d e = EvarMap.is_evar d.evars e
let is_defined d e = EvarMap.is_defined d.evars e
let is_undefined d e = EvarMap.is_undefined d.evars e

let existential_value d e = EvarMap.existential_value d.evars e
let existential_type d e = EvarMap.existential_type d.evars e
let existential_opt_value d e = EvarMap.existential_opt_value d.evars e

let add_constraints d e = 
  let evars' = EvarMap.add_constraints d.evars e in
    {d with evars = evars'}

let add_universe_constraints d e = 
  let evars' = EvarMap.add_universe_constraints d.evars e in
    {d with evars = evars'}

(*** /Lifting... ***)

(* evar_map are considered empty disregarding histories *)
let is_empty d =
  EvarMap.is_empty d.evars &&
  begin match d.conv_pbs with [] -> true | _ -> false end &&
  Metamap.is_empty d.metas

let subst_named_context_val s = map_named_val (subst_mps s)

let subst_evar_info s evi =
  let subst_evb = function Evar_empty -> Evar_empty
    | Evar_defined c -> Evar_defined (subst_mps s c) in
  { evi with
      evar_concl = subst_mps s evi.evar_concl;
      evar_hyps = subst_named_context_val s evi.evar_hyps;
      evar_body = subst_evb evi.evar_body }

let subst_evar_defs_light sub evd =
  assert (Univ.is_initial_universes (snd evd.evars).uctx_universes);
  assert (List.is_empty evd.conv_pbs);
  { evd with
      metas = Metamap.map (map_clb (subst_mps sub)) evd.metas;
      evars = EvarInfoMap.map (fst evd.evars) (subst_evar_info sub), (snd evd.evars)
  }

let subst_evar_map = subst_evar_defs_light

let cmap f evd = 
  { evd with
      metas = Metamap.map (map_clb f) evd.metas;
      evars = EvarInfoMap.map (fst evd.evars) (map_evar_info f), (snd evd.evars)
  }

(* spiwack: deprecated *)
let create_evar_defs sigma = { sigma with
  conv_pbs=[]; last_mods=ExistentialSet.empty; metas=Metamap.empty }
(* spiwack: tentatively deprecated *)
let create_goal_evar_defs sigma = { sigma with
   (* conv_pbs=[]; last_mods=ExistentialSet.empty; metas=Metamap.empty } *)
  metas=Metamap.empty } 
let empty =  {
  evars=EvarMap.empty;
  conv_pbs=[];
  last_mods = ExistentialSet.empty;
  metas=Metamap.empty
}

let from_env ?(ctx=Univ.ContextSet.empty) e = 
  { empty with evars = EvarMap.from_env_and_context e ctx }

let has_undefined evd =
  EvarMap.has_undefined evd.evars

let merge_universe_context ({evars = (evd, uctx)} as d) uctx' =
  {d with evars = (evd, union_evar_universe_context uctx uctx')}

let evars_reset_evd ?(with_conv_pbs=false) evd d = 
  {d with evars = (fst evd.evars, union_evar_universe_context (snd evd.evars) (snd d.evars));
  conv_pbs = if with_conv_pbs then evd.conv_pbs else d.conv_pbs }
let add_conv_pb pb d = {d with conv_pbs = pb::d.conv_pbs}
let evar_source evk d = (EvarMap.find d.evars evk).evar_source

(* define the existential of section path sp as the constr body *)
let define evk body evd =
  { evd with
    evars = EvarMap.define evd.evars evk body;
    last_mods =
        match evd.conv_pbs with
	| [] ->  evd.last_mods
        | _ -> ExistentialSet.add evk evd.last_mods }

let evar_declare hyps evk ty ?(src=(Loc.ghost,Evar_kinds.InternalHole)) ?filter ?candidates evd =
  let filter = match filter with
  | None ->
    List.map (fun _ -> true) (named_context_of_val hyps)
  | Some filter ->
    assert (Int.equal (List.length filter) (List.length (named_context_of_val hyps)));
    filter
  in
  { evd with
    evars = EvarMap.add_undefined evd.evars evk
      {evar_hyps = hyps;
       evar_concl = ty;
       evar_body = Evar_empty;
       evar_filter = filter;
       evar_source = src;
       evar_candidates = candidates;
       evar_extra = Store.empty } }

let is_defined_evar evd (evk,_) = EvarMap.is_defined evd.evars evk

(* Does k corresponds to an (un)defined existential ? *)
let is_undefined_evar evd c = match kind_of_term c with
  | Evar ev -> not (is_defined_evar evd ev)
  | _ -> false

(* extracts conversion problems that satisfy predicate p *)
(* Note: conv_pbs not satisying p are stored back in reverse order *)
let extract_conv_pbs evd p =
  let (pbs,pbs1) =
    List.fold_left
      (fun (pbs,pbs1) pb ->
    	 if p pb then
	   (pb::pbs,pbs1)
         else
	   (pbs,pb::pbs1))
      ([],[])
      evd.conv_pbs
  in
  {evd with conv_pbs = pbs1; last_mods = ExistentialSet.empty},
  pbs

let extract_changed_conv_pbs evd p =
  extract_conv_pbs evd (p evd.last_mods)

let extract_all_conv_pbs evd =
  extract_conv_pbs evd (fun _ -> true)

let loc_of_conv_pb evd (pbty,env,t1,t2) =
  match kind_of_term (fst (decompose_app t1)) with
  | Evar (evk1,_) -> fst (evar_source evk1 evd)
  | _ ->
  match kind_of_term (fst (decompose_app t2)) with
  | Evar (evk2,_) -> fst (evar_source evk2 evd)
  | _ -> Loc.ghost

(* spiwack: should it be replaced by Evd.merge? *)
let evar_merge evd evars =
  { evd with evars = EvarMap.merge evd.evars evars.evars }

let evar_list evd c =
  let rec evrec acc c =
    match kind_of_term c with
    | Evar (evk, _ as ev) when mem evd evk -> ev :: acc
    | _ -> fold_constr evrec acc c in
  evrec [] c

let collect_evars c =
  let rec collrec acc c =
    match kind_of_term c with
      | Evar (evk,_) -> ExistentialSet.add evk acc
      | _       -> fold_constr collrec acc c
  in
  collrec ExistentialSet.empty c

(**********************************************************)
(* Sort variables *)

type rigid = 
  | UnivRigid
  | UnivFlexible of bool (** Is substitution by an algebraic ok? *)

let univ_rigid = UnivRigid
let univ_flexible = UnivFlexible false
let univ_flexible_alg = UnivFlexible true

let evar_universe_context {evars = (sigma, uctx)} = uctx

let get_universe_context_set ({evars = (sigma, uctx) }) = uctx.uctx_local
  (* else  *)
  (*   let (ctx, csts) = uctx.uctx_local in *)
  (*   let ctx' = Univ.LSet.diff ctx uctx.uctx_univ_algebraic in *)
  (*     (\*FIXME check no constraint depend on algebraic universes *)
  (* 	we're about to remove *\) *)
  (*     (ctx', csts) *)

let universe_context ({evars = (sigma, uctx) }) =
  Univ.ContextSet.to_context uctx.uctx_local

let universe_subst ({evars = (sigma, uctx) }) =
  uctx.uctx_univ_variables

let merge_uctx rigid uctx ctx' =
  let uctx = 
    match rigid with
    | UnivRigid -> uctx
    | UnivFlexible b ->
      let uvars' = Univ.LMap.subst_union uctx.uctx_univ_variables 
	(Univ.LMap.of_set (Univ.ContextSet.levels ctx') None) in
	if b then
	  { uctx with uctx_univ_variables = uvars';
	  uctx_univ_algebraic = Univ.LSet.union uctx.uctx_univ_algebraic 
	      (Univ.ContextSet.levels ctx') }
	else { uctx with uctx_univ_variables = uvars' }
  in
    { uctx with uctx_local = Univ.ContextSet.union uctx.uctx_local ctx';
      uctx_universes = Univ.merge_constraints (Univ.ContextSet.constraints ctx') 
	uctx.uctx_universes }

let merge_context_set rigid ({evars = (sigma, uctx)} as d) ctx' = 
  {d with evars = (sigma, merge_uctx rigid uctx ctx')}

let with_context_set rigid d (a, ctx) = 
  (merge_context_set rigid d ctx, a)

let uctx_new_univ_variable rigid 
  ({ uctx_local = ctx; uctx_univ_variables = uvars; uctx_univ_algebraic = avars} as uctx) =
  let u = Universes.new_univ_level (Global.current_dirpath ()) in
  let ctx' = Univ.ContextSet.union ctx (Univ.ContextSet.singleton u) in
  let uctx' = 
    match rigid with
    | UnivRigid -> uctx
    | UnivFlexible b -> 
      let uvars' = Univ.LMap.add u None uvars in
	if b then {uctx with uctx_univ_variables = uvars';
	  uctx_univ_algebraic = Univ.LSet.add u avars}
	else {uctx with uctx_univ_variables = Univ.LMap.add u None uvars} in
    {uctx' with uctx_local = ctx'}, u

let new_univ_variable rigid ({ evars = (sigma, uctx) } as d) =
  let uctx', u = uctx_new_univ_variable rigid uctx in
    ({d with evars = (sigma, uctx')}, Univ.Universe.make u)

let new_sort_variable rigid d =
  let (d', u) = new_univ_variable rigid d in
    (d', Type u)

let make_flexible_variable 
  ({evars=(evm,({uctx_univ_variables = uvars; uctx_univ_algebraic = avars} as ctx))} as d) b u =
  let uvars' = Univ.LMap.add u None uvars in
  let avars' = if b then Univ.LSet.add u avars else avars in
    {d with evars = (evm, {ctx with uctx_univ_variables = uvars'; 
			    uctx_univ_algebraic = avars'})}


let instantiate_univ_variable ({evars = (evm,ctx)} as d) v u =
  let uvars' = Univ.LMap.add v (Some u) ctx.uctx_univ_variables in
    {d with evars = (evm,{ctx with uctx_univ_variables = uvars'})}

(****************************************)
(* Operations on constants              *)
(****************************************)

let fresh_sort_in_family env evd s = 
  with_context_set univ_flexible evd (Universes.fresh_sort_in_family env s)

let fresh_constant_instance env evd c = 
  with_context_set univ_flexible evd (Universes.fresh_constant_instance env c)

let fresh_inductive_instance env evd i =
  with_context_set univ_flexible evd (Universes.fresh_inductive_instance env i)

let fresh_constructor_instance env evd c =
  with_context_set univ_flexible evd (Universes.fresh_constructor_instance env c)

let fresh_global rigid env evd gr =
  (* match gr with *)
  (* | ConstructRef c -> let evd, c = fresh_constructor_instance env evd c in  *)
  (* 			evd, mkConstructU c *)
  (* | IndRef c -> let evd, c = fresh_inductive_instance env evd c in *)
  (* 		  evd, mkIndU c *)
  (* | ConstRef c -> let evd, c = fresh_constant_instance env evd c in *)
  (* 		    evd, mkConstU c *)
  (* | VarRef i -> evd, mkVar i *)
  with_context_set rigid evd (Universes.fresh_global_instance env gr)

let whd_sort_variable {evars=(_,sm)} t = t

let is_sort_variable {evars=(_,uctx)} s = 
  match s with 
  | Type u -> 
    (match Univ.universe_level u with
    | Some l -> 
      if Univ.LSet.mem l (Univ.ContextSet.levels uctx.uctx_local) then 
	Some (l, not (Univ.LMap.mem l uctx.uctx_univ_variables))
      else None
    | None -> None)
  | _ -> None


let is_eq_sort s1 s2 =
  if Int.equal (sorts_ord s1 s2) 0 then None (* FIXME *)
  else
    let u1 = univ_of_sort s1
    and u2 = univ_of_sort s2 in
      if Univ.Universe.eq u1 u2 then None
      else Some (u1, u2)

let is_univ_var_or_set u = 
  not (Option.is_empty (Univ.universe_level u))

type universe_global = 
  | LocalUniv of Univ.universe_level
  | GlobalUniv of Univ.universe_level

type universe_kind = 
  | Algebraic of Univ.universe
  | Variable of universe_global * bool

let is_univ_level_var (us, cst) algs u =
  match Univ.universe_level u with
  | Some l -> 
    let glob = if Univ.LSet.mem l us then LocalUniv l else GlobalUniv l in
      Variable (glob, Univ.LSet.mem l algs)
  | None -> Algebraic u

let normalize_universe ({evars = (evars,univs)}) =
  let vars = ref univs.uctx_univ_variables in
  let normalize = Universes.normalize_universe_opt_subst vars in
    normalize

let memo_normalize_universe ({evars = (evars,univs)} as d) =
  let vars = ref univs.uctx_univ_variables in
  let normalize = Universes.normalize_universe_opt_subst vars in
    (fun () -> {d with evars = (evars,{univs with uctx_univ_variables = !vars})}),
    normalize

let normalize_universe_instance ({evars = (evars,univs)}) l =
  let vars = ref univs.uctx_univ_variables in
  let normalize = Univ.level_subst_of (Universes.normalize_univ_variable_opt_subst vars) in
    Univ.Instance.subst_fn normalize l

let normalize_sort evars s =
  match s with
  | Prop _ -> s
  | Type u -> 
    let u' = normalize_universe evars u in
    if u' == u then s else Type u'

(* FIXME inefficient *)
let set_eq_sort d s1 s2 =
  let s1 = normalize_sort d s1 and s2 = normalize_sort d s2 in
  match is_eq_sort s1 s2 with
  | None -> d
  | Some (u1, u2) -> add_universe_constraints d 
    (Univ.UniverseConstraints.singleton (u1,Univ.UEq,u2))

let has_lub ({evars = (evars,univs)} as d) u1 u2 =
  (* let normalize = Universes.normalize_universe_opt_subst (ref univs.uctx_univ_variables) in *)
  (* (\* let dref, norm = memo_normalize_universe d in *\) *)
  (* let u1 = normalize u1 and u2 = normalize u2 in *)
    if Univ.Universe.eq u1 u2 then d
    else add_universe_constraints d
      (Univ.UniverseConstraints.singleton (u1,Univ.ULub,u2))

let set_eq_level d u1 u2 =
  add_constraints d (Univ.enforce_eq_level u1 u2 Univ.Constraint.empty)

let set_leq_level d u1 u2 =
  add_constraints d (Univ.enforce_leq_level u1 u2 Univ.Constraint.empty)

let set_eq_instances d u1 u2 =
  add_universe_constraints d
    (Univ.enforce_eq_instances_univs u1 u2 Univ.UniverseConstraints.empty)

let set_leq_sort ({evars = (sigma, uctx)} as d) s1 s2 =
  let s1 = normalize_sort d s1 
  and s2 = normalize_sort d s2 in
  match is_eq_sort s1 s2 with
  | None -> d
  | Some (u1, u2) ->
      match s1, s2 with
      | Prop c, Prop c' -> 
	  if c = Null && c' = Pos then d
	  else (raise (Univ.UniverseInconsistency (Univ.Le, u1, u2, [])))
      | _, _ ->
        add_universe_constraints d (Univ.UniverseConstraints.singleton (u1,Univ.ULe,u2))
	
let check_leq {evars = (sigma,uctx)} s s' =
  Univ.check_leq uctx.uctx_universes s s'

let subst_univs_context_with_def def usubst (ctx, cst) =
  (Univ.LSet.diff ctx def, Univ.subst_univs_constraints usubst cst)

let subst_univs_context usubst ctx =
  subst_univs_context_with_def (Univ.LMap.universes usubst) (Univ.make_subst usubst) ctx

let normalize_evar_universe_context_variables uctx =
  let normalized_variables, undef, def, subst = 
    Universes.normalize_univ_variables uctx.uctx_univ_variables 
  in
  let ctx_local = subst_univs_context_with_def def (Univ.make_subst subst) uctx.uctx_local in
    subst, { uctx with uctx_local = ctx_local; uctx_univ_variables = normalized_variables }
    
let mark_undefs_as_rigid uctx =
  let vars' = 
    Univ.LMap.fold (fun u v acc ->
      if v = None && not (Univ.LSet.mem u uctx.uctx_univ_algebraic) 
      then acc else Univ.LMap.add u v acc)
    uctx.uctx_univ_variables Univ.LMap.empty
  in { uctx with uctx_univ_variables = vars' }

let mark_undefs_as_nonalg uctx =
  let vars' = 
    Univ.LMap.fold (fun u v acc ->
      if v = None then Univ.LSet.remove u acc
      else acc)
    uctx.uctx_univ_variables uctx.uctx_univ_algebraic
  in { uctx with uctx_univ_algebraic = vars' }

let abstract_undefined_variables ({evars = (sigma, uctx)} as d) =
  {d with evars = (sigma, mark_undefs_as_nonalg uctx)}

let refresh_undefined_univ_variables uctx =
  let subst, ctx' = Universes.fresh_universe_context_set_instance uctx.uctx_local in
  let alg = Univ.LSet.fold (fun u acc -> Univ.LSet.add (Univ.subst_univs_level_level subst u) acc) 
    uctx.uctx_univ_algebraic Univ.LSet.empty 
  in
  let vars = 
    Univ.LMap.fold
      (fun u v acc ->
       Univ.LMap.add (Univ.subst_univs_level_level subst u) 
         (Option.map (Univ.subst_univs_level_universe subst) v) acc)
    uctx.uctx_univ_variables Univ.LMap.empty
  in 
  let uctx' = {uctx_local = ctx'; 
	       uctx_postponed = Univ.UniverseConstraints.empty;(*FIXME*)
	       uctx_univ_variables = vars; uctx_univ_algebraic = alg;
	       uctx_universes = Univ.initial_universes} in
    uctx', subst

let refresh_undefined_universes ({evars = (sigma, uctx)} as d) =
  let uctx', subst = refresh_undefined_univ_variables uctx in
  let d' = cmap (subst_univs_level_constr subst) {d with evars = (sigma,uctx')} in
    d', subst

let constraints_universes c = 
  Univ.Constraint.fold (fun (l',d,r') acc -> Univ.LSet.add l' (Univ.LSet.add r' acc))
    c Univ.LSet.empty

let is_undefined_universe_variable l vars =
  try (match Univ.LMap.find l vars with
      | Some u -> false
      | None -> true)
  with Not_found -> false

let normalize_evar_universe_context uctx = 
  let rec fixpoint uctx = 
    let (vars', us') = 
      Universes.normalize_context_set uctx.uctx_local uctx.uctx_univ_variables
        uctx.uctx_univ_algebraic
    in
      if Univ.LSet.equal (fst us') (fst uctx.uctx_local) then 
       (* No refinement *) uctx
      else
	let postponed = 
	  Univ.subst_univs_universe_constraints (Universes.make_opt_subst vars') 
	  uctx.uctx_postponed 
	in
	let uctx' = 
	  { uctx with uctx_local = us'; 
	    uctx_univ_variables = vars'; 
	    uctx_postponed = postponed} 
	in fixpoint uctx'
  in fixpoint uctx

let nf_univ_variables ({evars = (sigma, uctx)} as d) = 
  let subst, uctx' = normalize_evar_universe_context_variables uctx in
  let evd' = {d with evars = (sigma, uctx')} in
    evd', subst

let normalize_univ_level fullsubst u =
  try Univ.LMap.find u fullsubst
  with Not_found -> Univ.Universe.make u
  
let nf_constraints ({evars = (sigma, uctx)} as d) = 
  let subst, uctx' = normalize_evar_universe_context_variables uctx in
  let uctx' = normalize_evar_universe_context uctx' in
  let evd' = {d with evars = (sigma, uctx')} in
    evd'

(* Conversion w.r.t. an evar map and its local universes. *)

let conversion_gen env ({evars = (sigma, uctx)} as d) pb t u =
  let conv = match pb with 
    | Reduction.CONV -> Reduction.trans_conv_universes
    | Reduction.CUMUL -> Reduction.trans_conv_leq_universes
  in conv full_transparent_state ~evars:(existential_opt_value d) env t u

let conversion env d pb t u =
  let cst = conversion_gen env d pb t u in
    add_universe_constraints d cst

let test_conversion env d pb t u =
  try let cst = conversion_gen env d pb t u in
	ignore(add_universe_constraints d cst); true
  with _ -> false

let e_test_conversion env d pb t u =
  try let cst = conversion_gen env !d pb t u in
	d := add_universe_constraints !d cst; true
  with _ -> false

(**********************************************************)
(* Accessing metas *)

let meta_list evd = metamap_to_list evd.metas

let find_meta evd mv = Metamap.find mv evd.metas

let undefined_metas evd =
  let filter = function
    | (n,Clval(_,_,typ)) -> None
    | (n,Cltyp (_,typ))  -> Some n
  in
  let m = List.map_filter filter (meta_list evd) in
  List.sort (-) m

let metas_of evd =
  List.map (function
    | (n,Clval(_,_,typ)) -> (n,typ.rebus)
    | (n,Cltyp (_,typ))  -> (n,typ.rebus))
    (meta_list evd)

let map_metas_fvalue f evd =
  { evd with metas =
      Metamap.map
        (function
          | Clval(id,(c,s),typ) -> Clval(id,(mk_freelisted (f c.rebus),s),typ)
          | x -> x) evd.metas }

let meta_opt_fvalue evd mv =
  match Metamap.find mv evd.metas with
    | Clval(_,b,_) -> Some b
    | Cltyp _ -> None

let meta_defined evd mv =
  match Metamap.find mv evd.metas with
    | Clval _ -> true
    | Cltyp _ -> false

let try_meta_fvalue evd mv =
  match Metamap.find mv evd.metas with
    | Clval(_,b,_) -> b
    | Cltyp _ -> raise Not_found

let meta_fvalue evd mv =
  try try_meta_fvalue evd mv
  with Not_found -> anomaly ~label:"meta_fvalue" (Pp.str "meta has no value")

let meta_value evd mv =
  (fst (try_meta_fvalue evd mv)).rebus

let meta_ftype evd mv =
  match Metamap.find mv evd.metas with
    | Cltyp (_,b) -> b
    | Clval(_,_,b) -> b

let meta_type evd mv = (meta_ftype evd mv).rebus

let meta_declare mv v ?(name=Anonymous) evd =
  { evd with metas = Metamap.add mv (Cltyp(name,mk_freelisted v)) evd.metas }

let meta_assign mv (v,pb) evd =
  match Metamap.find mv evd.metas with
  | Cltyp(na,ty) ->
      { evd with
        metas = Metamap.add mv (Clval(na,(mk_freelisted v,pb),ty)) evd.metas }
  | _ -> anomaly ~label:"meta_assign" (Pp.str "already defined")

let meta_reassign mv (v,pb) evd =
  match Metamap.find mv evd.metas with
  | Clval(na,_,ty) ->
      { evd with
        metas = Metamap.add mv (Clval(na,(mk_freelisted v,pb),ty)) evd.metas }
  | _ -> anomaly ~label:"meta_reassign" (Pp.str "not yet defined")

(* If the meta is defined then forget its name *)
let meta_name evd mv =
  try fst (clb_name (Metamap.find mv evd.metas)) with Not_found -> Anonymous

let meta_with_name evd id =
  let na = Name id in
  let (mvl,mvnodef) =
    Metamap.fold
      (fun n clb (l1,l2 as l) ->
        let (na',def) = clb_name clb in
        if Name.equal na na' then if def then (n::l1,l2) else (n::l1,n::l2)
        else l)
      evd.metas ([],[]) in
  match mvnodef, mvl with
    | _,[]  ->
	errorlabstrm "Evd.meta_with_name"
          (str"No such bound variable " ++ pr_id id ++ str".")
    | ([n],_|_,[n]) ->
	n
    | _  ->
	errorlabstrm "Evd.meta_with_name"
          (str "Binder name \"" ++ pr_id id ++
           strbrk "\" occurs more than once in clause.")


let meta_merge evd1 evd2 =
  {evd2 with
    evars = (fst evd2.evars, union_evar_universe_context (snd evd2.evars) (snd evd1.evars));
    metas = List.fold_left (fun m (n,v) -> Metamap.add n v m)
      evd2.metas (metamap_to_list evd1.metas) }

type metabinding = metavariable * constr * instance_status

let retract_coercible_metas evd =
  let mc,ml =
    Metamap.fold (fun n v (mc,ml) ->
      match v with
	| Clval (na,(b,(Conv,CoerceToType as s)),typ) ->
	    (n,b.rebus,s)::mc, Metamap.add n (Cltyp (na,typ)) ml
	| v ->
	    mc, Metamap.add n v ml)
      evd.metas ([],Metamap.empty) in
  mc, { evd with metas = ml }

let subst_defined_metas bl c =
  let rec substrec c = match kind_of_term c with
    | Meta i -> substrec (List.assoc_snd_in_triple i bl)
    | _ -> map_constr substrec c
  in try Some (substrec c) with Not_found -> None

(*******************************************************************)
type open_constr = evar_map * constr

(*******************************************************************)
(* The type constructor ['a sigma] adds an evar map to an object of
  type ['a] *)
type 'a sigma = {
  it : 'a ;
  sigma : evar_map}

let sig_it x = x.it
let sig_sig x = x.sigma

(**********************************************************)
(* Failure explanation *)

type unsolvability_explanation = SeveralInstancesFound of int

(**********************************************************)
(* Pretty-printing *)

let pr_instance_status (sc,typ) =
  begin match sc with
  | IsSubType -> str " [or a subtype of it]"
  | IsSuperType -> str " [or a supertype of it]"
  | Conv -> mt ()
  end ++
  begin match typ with
  | CoerceToType -> str " [up to coercion]"
  | TypeNotProcessed -> mt ()
  | TypeProcessed -> str " [type is checked]"
  end

let pr_meta_map mmap =
  let pr_name = function
      Name id -> str"[" ++ pr_id id ++ str"]"
    | _ -> mt() in
  let pr_meta_binding = function
    | (mv,Cltyp (na,b)) ->
      	hov 0
	  (pr_meta mv ++ pr_name na ++ str " : " ++
           print_constr b.rebus ++ fnl ())
    | (mv,Clval(na,(b,s),t)) ->
      	hov 0
	  (pr_meta mv ++ pr_name na ++ str " := " ++
           print_constr b.rebus ++
	   str " : " ++ print_constr t.rebus ++
	   spc () ++ pr_instance_status s ++ fnl ())
  in
  prlist pr_meta_binding (metamap_to_list mmap)

let pr_decl ((id,b,_),ok) =
  match b with
  | None -> if ok then pr_id id else (str "{" ++ pr_id id ++ str "}")
  | Some c -> str (if ok then "(" else "{") ++ pr_id id ++ str ":=" ++
      print_constr c ++ str (if ok then ")" else "}")

let pr_evar_source = function
  | Evar_kinds.QuestionMark _ -> str "underscore"
  | Evar_kinds.CasesType -> str "pattern-matching return predicate"
  | Evar_kinds.BinderType (Name id) -> str "type of " ++ Nameops.pr_id id
  | Evar_kinds.BinderType Anonymous -> str "type of anonymous binder"
  | Evar_kinds.ImplicitArg (c,(n,ido),b) ->
      let id = Option.get ido in
      str "parameter " ++ pr_id id ++ spc () ++ str "of" ++
      spc () ++ print_constr (printable_constr_of_global c)
  | Evar_kinds.InternalHole -> str "internal placeholder"
  | Evar_kinds.TomatchTypeParameter (ind,n) ->
      pr_nth n ++ str " argument of type " ++ print_constr (mkInd ind)
  | Evar_kinds.GoalEvar -> str "goal evar"
  | Evar_kinds.ImpossibleCase -> str "type of impossible pattern-matching clause"
  | Evar_kinds.MatchingVar _ -> str "matching variable"

let pr_evar_info evi =
  let phyps =
    try
      let decls = List.combine (evar_context evi) (evar_filter evi) in
      prlist_with_sep spc pr_decl (List.rev decls)
    with Invalid_argument _ -> str "Ill-formed filtered context" in
  let pty = print_constr evi.evar_concl in
  let pb =
    match evi.evar_body with
      | Evar_empty -> mt ()
      | Evar_defined c -> spc() ++ str"=> "  ++ print_constr c
  in
  let candidates =
    match evi.evar_body, evi.evar_candidates with
      | Evar_empty, Some l ->
           spc () ++ str "{" ++
           prlist_with_sep (fun () -> str "|") print_constr l ++ str "}"
      | _ ->
          mt ()
  in
  let src = str "(" ++ pr_evar_source (snd evi.evar_source) ++ str ")" in
  hov 2
    (str"["  ++ phyps ++ spc () ++ str"|- "  ++ pty ++ pb ++ str"]" ++
       candidates ++ spc() ++ src)

let compute_evar_dependency_graph (sigma:evar_map) =
  (* Compute the map binding ev to the evars whose body depends on ev *)
  fold (fun evk evi acc ->
    let deps =
      match evar_body evi with
      | Evar_empty -> ExistentialSet.empty
      | Evar_defined c -> collect_evars c in
    ExistentialSet.fold (fun evk' acc ->
      let tab = try ExistentialMap.find evk' acc with Not_found -> [] in
      ExistentialMap.add evk' ((evk,evi)::tab) acc) deps acc)
    sigma ExistentialMap.empty

let evar_dependency_closure n sigma =
  let graph = compute_evar_dependency_graph sigma in
  let order a b = fst a < fst b in
  let rec aux n l =
    if Int.equal n 0 then l
    else
      let l' =
        List.map_append (fun (evk,_) ->
          try ExistentialMap.find evk graph with Not_found -> []) l in
      aux (n-1) (List.uniquize (Sort.list order (l@l'))) in
  aux n (undefined_list sigma)

let pr_evar_universe_context ctx =
  if is_empty_evar_universe_context ctx then mt ()
  else
    (str"UNIVERSES:"++brk(0,1)++ h 0 (Univ.pr_universe_context_set ctx.uctx_local) ++ fnl () ++
     str"POSTPONED CONSTRAINTS:"++brk(0,1)++
       h 0 (Univ.UniverseConstraints.pr ctx.uctx_postponed) ++ fnl () ++
     str"ALGEBRAIC UNIVERSES:"++brk(0,1)++h 0 (Univ.LSet.pr ctx.uctx_univ_algebraic) ++ fnl() ++
     str"UNDEFINED UNIVERSES:"++brk(0,1)++
       h 0 (Universes.pr_universe_opt_subst ctx.uctx_univ_variables))

let pr_evar_map_t depth sigma =
  let (evars,ctx) = sigma.evars in
  let pr_evar_list l =
    h 0 (prlist_with_sep fnl
	   (fun (ev,evi) ->
	     h 0 (str(string_of_existential ev) ++
                    str"==" ++ pr_evar_info evi)) l) in
  let evs =
    if EvarInfoMap.is_empty evars then mt ()
    else
      match depth with
      | None ->
          (* Print all evars *)
          str"EVARS:"++brk(0,1)++pr_evar_list (to_list sigma)++fnl()
      | Some n ->
          (* Print all evars *)
          str"UNDEFINED EVARS"++
          (if Int.equal n 0 then mt() else str" (+level "++int n++str" closure):")++
          brk(0,1)++
          pr_evar_list (evar_dependency_closure n sigma)++fnl()
  and svs = pr_evar_universe_context ctx in 
    evs ++ svs

let print_env_short env =
  let pr_body n = function None -> pr_name n | Some b -> str "(" ++ pr_name n ++ str " := " ++ print_constr b ++ str ")" in
  let pr_named_decl (n, b, _) = pr_body (Name n) b in
  let pr_rel_decl (n, b, _) = pr_body n b in
  let nc = List.rev (named_context env) in
  let rc = List.rev (rel_context env) in
    str "[" ++ pr_sequence pr_named_decl nc ++ str "]" ++ spc () ++
    str "[" ++ pr_sequence pr_rel_decl rc ++ str "]"

let pr_constraints pbs =
  h 0
    (prlist_with_sep fnl
       (fun (pbty,env,t1,t2) ->
	  print_env_short env ++ spc () ++ str "|-" ++ spc () ++
	    print_constr t1 ++ spc() ++
	    str (match pbty with
		 | Reduction.CONV -> "=="
		 | Reduction.CUMUL -> "<=") ++
	    spc() ++ print_constr t2) pbs)

let pr_evar_map_constraints evd =
  match evd.conv_pbs with
  | [] -> mt ()
  | _ -> pr_constraints evd.conv_pbs ++ fnl ()

let pr_evar_map allevars evd =
  let pp_evm =
    if EvarMap.is_empty evd.evars && EvarMap.is_universes_empty evd.evars then mt() else
      pr_evar_map_t allevars evd++fnl() in
  let cstrs = match evd.conv_pbs with
  | [] -> mt ()
  | _ ->
    str "CONSTRAINTS:" ++ brk(0,1) ++ pr_constraints evd.conv_pbs ++ fnl ()
  in
  let pp_met =
    if Metamap.is_empty evd.metas then mt() else
      str"METAS:"++brk(0,1)++pr_meta_map evd.metas in
  v 0 (pp_evm ++ cstrs ++ pp_met)

let pr_metaset metas =
  str "[" ++ pr_sequence pr_meta (Metaset.elements metas) ++ str "]"


==> anc/HoTT/coq-HoTT/pretyping/evd.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Sign
open Environ
open Libnames
open Mod_subst
open Termops

(********************************************************************
   Meta map *)

module Metamap : Map.S with type key = metavariable

module Metaset : Set.S with type elt = metavariable

val meta_exists : (metavariable -> bool) -> Metaset.t -> bool

type 'a freelisted = {
  rebus : 'a;
  freemetas : Metaset.t }

val metavars_of : constr -> Metaset.t
val mk_freelisted : constr -> constr freelisted
val map_fl : ('a -> 'b) -> 'a freelisted -> 'b freelisted

(** Status of an instance found by unification wrt to the meta it solves:
  - a supertype of the meta (e.g. the solution to ?X <= T is a supertype of ?X)
  - a subtype of the meta (e.g. the solution to T <= ?X is a supertype of ?X)
  - a term that can be eta-expanded n times while still being a solution
    (e.g. the solution [P] to [?X u v = P u v] can be eta-expanded twice)
*)

type instance_constraint = IsSuperType | IsSubType | Conv

val eq_instance_constraint :
  instance_constraint -> instance_constraint -> bool

(** Status of the unification of the type of an instance against the type of
     the meta it instantiates:
   - CoerceToType means that the unification of types has not been done
     and that a coercion can still be inserted: the meta should not be
     substituted freely (this happens for instance given via the
     "with" binding clause).
   - TypeProcessed means that the information obtainable from the
     unification of types has been extracted.
   - TypeNotProcessed means that the unification of types has not been
     done but it is known that no coercion may be inserted: the meta
     can be substituted freely.
*)

type instance_typing_status =
    CoerceToType | TypeNotProcessed | TypeProcessed

(** Status of an instance together with the status of its type unification *)

type instance_status = instance_constraint * instance_typing_status

(** Clausal environments *)

type clbinding =
  | Cltyp of Name.t * constr freelisted
  | Clval of Name.t * (constr freelisted * instance_status) * constr freelisted

val map_clb : (constr -> constr) -> clbinding -> clbinding


(********************************************************************
  ** Existential variables and unification states ***)

(** A unification state (of type [evar_map]) is primarily a finite mapping
    from existential variables to records containing the type of the evar
   ([evar_concl]), the context under which it was introduced ([evar_hyps])
   and its definition ([evar_body]). [evar_extra] is used to add any other
   kind of information.
   It also contains conversion constraints, debugging information and
   information about meta variables. *)

(** Information about existential variables. *)
type evar = existential_key

val string_of_existential : evar -> string
val existential_of_int : int -> evar

type evar_body =
  | Evar_empty
  | Evar_defined of constr

module Store : Store.S

type evar_info = {
  evar_concl : constr;
  evar_hyps : named_context_val;
  evar_body : evar_body;
  evar_filter : bool list;
  evar_source : Evar_kinds.t located;
  evar_candidates : constr list option;
  evar_extra : Store.t }

val eq_evar_info : evar_info -> evar_info -> bool

val make_evar : named_context_val -> types -> evar_info
val evar_concl : evar_info -> constr
val evar_context : evar_info -> named_context
val evar_filtered_context : evar_info -> named_context
val evar_hyps : evar_info -> named_context_val
val evar_filtered_hyps : evar_info -> named_context_val
val evar_body : evar_info -> evar_body
val evar_filter : evar_info -> bool list
val evar_env :  evar_info -> env
val evar_filtered_env :  evar_info -> env

val map_evar_body : (constr -> constr) -> evar_body -> evar_body
val map_evar_info : (constr -> constr) -> evar_info -> evar_info

(*** Unification state ***)
type evar_map

(** Unification state and existential variables *)

(** Assuming that the second map extends the first one, this says if
   some existing evar has been refined *)
val progress_evar_map : evar_map -> evar_map -> bool

val empty : evar_map
val from_env : ?ctx:Univ.universe_context_set -> env -> evar_map

val is_empty : evar_map -> bool
(** [has_undefined sigma] is [true] if and only if
    there are uninstantiated evars in [sigma]. *)
val has_undefined : evar_map -> bool

(** [add sigma ev info] adds [ev] with evar info [info] in sigma.
    Precondition: ev must not preexist in [sigma]. *)
val add : evar_map -> evar -> evar_info -> evar_map

val find : evar_map -> evar -> evar_info
val find_undefined : evar_map -> evar -> evar_info
val remove : evar_map -> evar -> evar_map
val mem : evar_map -> evar -> bool
val undefined_list : evar_map -> (evar * evar_info) list
val to_list : evar_map -> (evar * evar_info) list
val map : (evar_info -> evar_info) -> evar_map -> evar_map
val map_undefined : (evar_info -> evar_info) -> evar_map -> evar_map
val fold : (evar -> evar_info -> 'a -> 'a) -> evar_map -> 'a -> 'a
val fold_undefined : (evar -> evar_info -> 'a -> 'a) -> evar_map -> 'a -> 'a
val merge : evar_map -> evar_map -> evar_map
val define : evar -> constr -> evar_map -> evar_map
val cmap : (constr -> constr) -> evar_map -> evar_map

val is_evar : evar_map -> evar -> bool

val is_defined : evar_map -> evar -> bool
val is_undefined : evar_map -> evar -> bool

val add_constraints : evar_map -> Univ.constraints -> evar_map
val add_universe_constraints : evar_map -> Univ.universe_constraints -> evar_map

(** {6 ... } *)
(** [existential_value sigma ev] raises [NotInstantiatedEvar] if [ev] has
    no body and [Not_found] if it does not exist in [sigma] *)

exception NotInstantiatedEvar
val existential_value : evar_map -> existential -> constr
val existential_type : evar_map -> existential -> types
val existential_opt_value : evar_map -> existential -> constr option

val instantiate_evar : named_context -> constr -> constr list -> constr

(** Assume empty universe constraints in [evar_map] and [conv_pbs] *)
val subst_evar_defs_light : substitution -> evar_map -> evar_map

(** spiwack: this function seems to somewhat break the abstraction. *)
val evars_reset_evd  : ?with_conv_pbs:bool -> evar_map ->  evar_map -> evar_map


(* spiwack: [is_undefined_evar] should be considered a candidate
                   for moving to evarutils *)
val is_undefined_evar :  evar_map -> constr -> bool
val undefined_evars : evar_map -> evar_map
val defined_evars : evar_map -> evar_map
(* [fold_undefined f m] iterates ("folds") function [f] over the undefined
    evars (that is, whose value is [Evar_empty]) of map [m].
    It optimizes the call of {!Evd.fold} to [f] and [undefined_evars m] *)
val fold_undefined : (evar -> evar_info -> 'a -> 'a) -> evar_map -> 'a -> 'a
val evar_declare :
  named_context_val -> evar -> types -> ?src:Loc.t * Evar_kinds.t ->
      ?filter:bool list -> ?candidates:constr list -> evar_map -> evar_map
val evar_source : existential_key -> evar_map -> Evar_kinds.t located

(* spiwack: this function seems to somewhat break the abstraction. 
   [evar_merge evd ev1] extends the evars of [evd] with [evd1] *)
val evar_merge : evar_map -> evar_map -> evar_map

(** Unification constraints *)
type conv_pb = Reduction.conv_pb
type evar_constraint = conv_pb * env * constr * constr
val add_conv_pb :  evar_constraint -> evar_map -> evar_map

module ExistentialMap : Map.S with type key = existential_key
module ExistentialSet : Set.S with type elt = existential_key
val extract_changed_conv_pbs : evar_map ->
      (ExistentialSet.t -> evar_constraint -> bool) ->
      evar_map * evar_constraint list
val extract_all_conv_pbs : evar_map -> evar_map * evar_constraint list
val loc_of_conv_pb : evar_map -> evar_constraint -> Loc.t

val evar_list : evar_map -> constr -> existential list
val collect_evars : constr -> ExistentialSet.t

(** Metas *)
val find_meta : evar_map -> metavariable -> clbinding
val meta_list : evar_map -> (metavariable * clbinding) list
val meta_defined : evar_map -> metavariable -> bool

(** [meta_fvalue] raises [Not_found] if meta not in map or [Anomaly] if
   meta has no value *)
val meta_value     : evar_map -> metavariable -> constr
val meta_fvalue    : evar_map -> metavariable -> constr freelisted * instance_status
val meta_opt_fvalue : evar_map -> metavariable -> (constr freelisted * instance_status) option
val meta_type      : evar_map -> metavariable -> types
val meta_ftype     : evar_map -> metavariable -> types freelisted
val meta_name      : evar_map -> metavariable -> Name.t
val meta_with_name : evar_map -> Id.t -> metavariable
val meta_declare   :
  metavariable -> types -> ?name:Name.t -> evar_map -> evar_map
val meta_assign    : metavariable -> constr * instance_status -> evar_map -> evar_map
val meta_reassign  : metavariable -> constr * instance_status -> evar_map -> evar_map

(** [meta_merge evd1 evd2] returns [evd2] extended with the metas of [evd1] *)
val meta_merge : evar_map -> evar_map -> evar_map

val undefined_metas : evar_map -> metavariable list
val metas_of : evar_map -> meta_type_map
val map_metas_fvalue : (constr -> constr) -> evar_map -> evar_map

type metabinding = metavariable * constr * instance_status

val retract_coercible_metas : evar_map -> metabinding list * evar_map
val subst_defined_metas : metabinding list -> constr -> constr option

(*********************************************************
   Sort/universe variables *)

(** Rigid or flexible universe variables *)

type rigid = 
  | UnivRigid
  | UnivFlexible of bool (** Is substitution by an algebraic ok? *)

val univ_rigid : rigid
val univ_flexible : rigid
val univ_flexible_alg : rigid

(** The universe context associated to an evar map *)
type evar_universe_context

type 'a in_evar_universe_context = 'a * evar_universe_context

val evar_universe_context_set : evar_universe_context -> Univ.universe_context_set
val evar_context_universe_context : evar_universe_context -> Univ.universe_context
val evar_universe_context_of : Univ.universe_context_set -> evar_universe_context
val empty_evar_universe_context : evar_universe_context
val union_evar_universe_context : evar_universe_context -> evar_universe_context ->
  evar_universe_context
val evar_universe_context_subst : evar_universe_context -> Universes.universe_opt_subst


val add_constraints_context : evar_universe_context -> 
  Univ.constraints -> evar_universe_context

val normalize_evar_universe_context_variables : evar_universe_context -> 
  Univ.universe_subst in_evar_universe_context

val normalize_evar_universe_context : evar_universe_context -> 
  evar_universe_context

val new_univ_variable : rigid -> evar_map -> evar_map * Univ.universe
val new_sort_variable : rigid -> evar_map -> evar_map * sorts
val make_flexible_variable : evar_map -> bool -> Univ.universe_level -> evar_map
val is_sort_variable : evar_map -> sorts -> (Univ.universe_level * bool) option 
(** [is_sort_variable evm s] returns [Some (u, is_rigid)] or [None] if [s] is 
    not a sort variable declared in [evm] *)
val whd_sort_variable : evar_map -> constr -> constr
(* val normalize_universe_level : evar_map -> Univ.universe_level -> Univ.universe_level *)
val normalize_universe : evar_map -> Univ.universe -> Univ.universe
val normalize_universe_instance : evar_map -> Univ.universe_instance -> Univ.universe_instance

val set_leq_sort : evar_map -> sorts -> sorts -> evar_map
val set_eq_sort : evar_map -> sorts -> sorts -> evar_map
val has_lub : evar_map -> Univ.universe -> Univ.universe -> evar_map
val set_eq_level : evar_map -> Univ.universe_level -> Univ.universe_level -> evar_map
val set_leq_level : evar_map -> Univ.universe_level -> Univ.universe_level -> evar_map
val set_eq_instances : evar_map -> Univ.universe_instance -> Univ.universe_instance -> evar_map

val check_leq : evar_map -> Univ.universe -> Univ.universe -> bool

val evar_universe_context : evar_map -> evar_universe_context
val get_universe_context_set : evar_map -> Univ.universe_context_set
val universe_context : evar_map -> Univ.universe_context
val universe_subst : evar_map -> Universes.universe_opt_subst

val merge_universe_context : evar_map -> evar_universe_context -> evar_map

val merge_context_set : rigid -> evar_map -> Univ.universe_context_set -> evar_map

val with_context_set : rigid -> evar_map -> 'a Univ.in_universe_context_set -> evar_map * 'a

val nf_univ_variables : evar_map -> evar_map * Univ.universe_subst
val abstract_undefined_variables : evar_map -> evar_map

val refresh_undefined_universes : evar_map -> evar_map * Univ.universe_level_subst

val nf_constraints : evar_map -> evar_map

(** Polymorphic universes *)

val fresh_sort_in_family : env -> evar_map -> sorts_family -> evar_map * sorts
val fresh_constant_instance : env -> evar_map -> constant -> evar_map * pconstant
val fresh_inductive_instance : env -> evar_map -> inductive -> evar_map * pinductive
val fresh_constructor_instance : env -> evar_map -> constructor -> evar_map * pconstructor

val fresh_global : rigid -> env -> evar_map -> Globnames.global_reference -> evar_map * constr

(********************************************************************
  Conversion w.r.t. an evar map: might generate universe unifications 
  that are kept in the evarmap.
  Raises [NotConvertible]. *)

val conversion : env -> evar_map -> conv_pb -> constr -> constr -> evar_map

(** This one forgets about the assignemts of universes. *)
val test_conversion : env -> evar_map -> conv_pb -> constr -> constr -> bool

val e_test_conversion : env -> evar_map ref -> conv_pb -> constr -> constr -> bool

(********************************************************************
   constr with holes *)
type open_constr = evar_map * constr

(********************************************************************
   The type constructor ['a sigma] adds an evar map to an object of
  type ['a] *)
type 'a sigma = {
  it : 'a ;
  sigma : evar_map}

val sig_it  : 'a sigma -> 'a
val sig_sig : 'a sigma -> evar_map

(*********************************************************
   Failure explanation *)

type unsolvability_explanation = SeveralInstancesFound of int

(********************************************************************
   debug pretty-printer: *)

val pr_evar_info : evar_info -> Pp.std_ppcmds
val pr_evar_map_constraints : evar_map -> Pp.std_ppcmds
val pr_evar_map : int option -> evar_map -> Pp.std_ppcmds
val pr_metaset : Metaset.t -> Pp.std_ppcmds
val pr_evar_universe_context : evar_universe_context -> Pp.std_ppcmds


(*** /!\Deprecated /!\ **
   create an [evar_map] with empty meta map: *)
val create_evar_defs      : evar_map -> evar_map
val create_goal_evar_defs : evar_map -> evar_map
val is_defined_evar :  evar_map -> existential -> bool
val subst_evar_map : substitution -> evar_map -> evar_map
(*** /Deprecaded ***)


==> anc/HoTT/coq-HoTT/pretyping/glob_ops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Globnames
open Misctypes
open Glob_term

(* Untyped intermediate terms, after ASTs and before constr. *)

let cases_pattern_loc = function
    PatVar(loc,_) -> loc
  | PatCstr(loc,_,_,_) -> loc

let cases_predicate_names tml =
  List.flatten (List.map (function
    | (tm,(na,None)) -> [na]
    | (tm,(na,Some (_,_,nal))) -> na::nal) tml)

let mkGApp loc p t =
  match p with
  | GApp (loc,f,l) -> GApp (loc,f,l@[t])
  | _ -> GApp (loc,p,[t])

let map_glob_decl_left_to_right f (na,k,obd,ty) =
  let comp1 = Option.map f obd in
  let comp2 = f ty in
  (na,k,comp1,comp2)

let glob_sort_eq g1 g2 = match g1, g2 with
| GProp, GProp -> true
| GSet, GSet -> true
| GType None, GType None -> true
| GType (Some s1), GType (Some s2) -> String.equal s1 s2
| _ -> false

let map_glob_constr_left_to_right f = function
  | GApp (loc,g,args) ->
      let comp1 = f g in
      let comp2 = Util.List.map_left f args in
      GApp (loc,comp1,comp2)
  | GLambda (loc,na,bk,ty,c) ->
      let comp1 = f ty in
      let comp2 = f c in
      GLambda (loc,na,bk,comp1,comp2)
  | GProd (loc,na,bk,ty,c) ->
      let comp1 = f ty in
      let comp2 = f c in
      GProd (loc,na,bk,comp1,comp2)
  | GLetIn (loc,na,b,c) ->
      let comp1 = f b in
      let comp2 = f c in
      GLetIn (loc,na,comp1,comp2)
  | GCases (loc,sty,rtntypopt,tml,pl) ->
      let comp1 = Option.map f rtntypopt in
      let comp2 = Util.List.map_left (fun (tm,x) -> (f tm,x)) tml in
      let comp3 = Util.List.map_left (fun (loc,idl,p,c) -> (loc,idl,p,f c)) pl in
      GCases (loc,sty,comp1,comp2,comp3)
  | GLetTuple (loc,nal,(na,po),b,c) ->
      let comp1 = Option.map f po in
      let comp2 = f b in
      let comp3 = f c in
      GLetTuple (loc,nal,(na,comp1),comp2,comp3)
  | GIf (loc,c,(na,po),b1,b2) ->
      let comp1 = Option.map f po in
      let comp2 = f b1 in
      let comp3 = f b2 in
      GIf (loc,f c,(na,comp1),comp2,comp3)
  | GRec (loc,fk,idl,bl,tyl,bv) ->
      let comp1 = Array.map (Util.List.map_left (map_glob_decl_left_to_right f)) bl in
      let comp2 = Array.map f tyl in
      let comp3 = Array.map f bv in
      GRec (loc,fk,idl,comp1,comp2,comp3)
  | GCast (loc,c,k) ->
      let comp1 = f c in
      let comp2 = Miscops.map_cast_type f k in
      GCast (loc,comp1,comp2)
  | (GVar _ | GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) as x -> x

let map_glob_constr = map_glob_constr_left_to_right

let fold_glob_constr f acc =
  let rec fold acc = function
  | GVar _ -> acc
  | GApp (_,c,args) -> List.fold_left fold (fold acc c) args
  | GLambda (_,_,_,b,c) | GProd (_,_,_,b,c) | GLetIn (_,_,b,c) ->
      fold (fold acc b) c
  | GCases (_,_,rtntypopt,tml,pl) ->
      List.fold_left fold_pattern
	(List.fold_left fold (Option.fold_left fold acc rtntypopt) (List.map fst tml))
	pl
    | GLetTuple (_,_,rtntyp,b,c) ->
	fold (fold (fold_return_type acc rtntyp) b) c
    | GIf (_,c,rtntyp,b1,b2) ->
	fold (fold (fold (fold_return_type acc rtntyp) c) b1) b2
    | GRec (_,_,_,bl,tyl,bv) ->
	let acc = Array.fold_left
	  (List.fold_left (fun acc (na,k,bbd,bty) ->
	    fold (Option.fold_left fold acc bbd) bty)) acc bl in
	Array.fold_left fold (Array.fold_left fold acc tyl) bv
    | GCast (_,c,k) ->
        let r = match k with
        | CastConv t | CastVM t | CastNative t -> fold acc t | CastCoerce -> acc
        in
        fold r c
    | (GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) -> acc

  and fold_pattern acc (_,idl,p,c) = fold acc c

  and fold_return_type acc (na,tyopt) = Option.fold_left fold acc tyopt

  in fold acc

let iter_glob_constr f = fold_glob_constr (fun () -> f) ()

let same_id na id = match na with
| Anonymous -> false
| Name id' -> Id.equal id id'

let occur_glob_constr id =
  let rec occur = function
    | GVar (loc,id') -> Id.equal id id'
    | GApp (loc,f,args) -> (occur f) or (List.exists occur args)
    | GLambda (loc,na,bk,ty,c) ->
      (occur ty) || (not (same_id na id) && (occur c))
    | GProd (loc,na,bk,ty,c) ->
      (occur ty) || (not (same_id na id) && (occur c))
    | GLetIn (loc,na,b,c) ->
      (occur b) || (not (same_id na id) && (occur c))
    | GCases (loc,sty,rtntypopt,tml,pl) ->
	(occur_option rtntypopt)
        or (List.exists (fun (tm,_) -> occur tm) tml)
	or (List.exists occur_pattern pl)
    | GLetTuple (loc,nal,rtntyp,b,c) ->
	occur_return_type rtntyp id
        or (occur b) or (not (List.mem (Name id) nal) & (occur c))
    | GIf (loc,c,rtntyp,b1,b2) ->
	occur_return_type rtntyp id or (occur c) or (occur b1) or (occur b2)
    | GRec (loc,fk,idl,bl,tyl,bv) ->
        not (Array.for_all4 (fun fid bl ty bd ->
          let rec occur_fix = function
              [] -> not (occur ty) && (Id.equal fid id || not(occur bd))
            | (na,k,bbd,bty)::bl ->
                not (occur bty) &&
                (match bbd with
                    Some bd -> not (occur bd)
                  | _ -> true) &&
                (match na with Name id' -> Id.equal id id' | _ -> not (occur_fix bl)) in
          occur_fix bl)
          idl bl tyl bv)
    | GCast (loc,c,k) -> (occur c) or (match k with CastConv t
      | CastVM t | CastNative t -> occur t | CastCoerce -> false)
    | (GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) -> false

  and occur_pattern (loc,idl,p,c) = not (List.mem id idl) & (occur c)

  and occur_option = function None -> false | Some p -> occur p

  and occur_return_type (na,tyopt) id = not (same_id na id) && occur_option tyopt

  in occur


let add_name_to_ids set na =
  match na with
    | Anonymous -> set
    | Name id -> Id.Set.add id set

let free_glob_vars  =
  let rec vars bounded vs = function
    | GVar (loc,id') -> if Id.Set.mem id' bounded then vs else Id.Set.add id' vs
    | GApp (loc,f,args) -> List.fold_left (vars bounded) vs (f::args)
    | GLambda (loc,na,_,ty,c) | GProd (loc,na,_,ty,c) | GLetIn (loc,na,ty,c) ->
	let vs' = vars bounded vs ty in
	let bounded' = add_name_to_ids bounded na in
       vars bounded' vs' c
    | GCases (loc,sty,rtntypopt,tml,pl) ->
	let vs1 = vars_option bounded vs rtntypopt in
	let vs2 = List.fold_left (fun vs (tm,_) -> vars bounded vs tm) vs1 tml in
	List.fold_left (vars_pattern bounded) vs2 pl
    | GLetTuple (loc,nal,rtntyp,b,c) ->
	let vs1 = vars_return_type bounded vs rtntyp in
	let vs2 = vars bounded vs1 b in
	let bounded' = List.fold_left add_name_to_ids bounded nal in
	vars bounded' vs2 c
    | GIf (loc,c,rtntyp,b1,b2) ->
	let vs1 = vars_return_type bounded vs rtntyp in
	let vs2 = vars bounded vs1 c in
	let vs3 = vars bounded vs2 b1 in
	vars bounded vs3 b2
    | GRec (loc,fk,idl,bl,tyl,bv) ->
	let bounded' = Array.fold_right Id.Set.add idl bounded in
	let vars_fix i vs fid =
	  let vs1,bounded1 =
	    List.fold_left
	      (fun (vs,bounded) (na,k,bbd,bty) ->
		 let vs' = vars_option bounded vs bbd in
		 let vs'' = vars bounded vs' bty in
		 let bounded' = add_name_to_ids bounded na in
		 (vs'',bounded')
	      )
	      (vs,bounded')
	      bl.(i)
	  in
	  let vs2 = vars bounded1 vs1 tyl.(i) in
	  vars bounded1 vs2 bv.(i)
	in
	Array.fold_left_i vars_fix vs idl
    | GCast (loc,c,k) -> let v = vars bounded vs c in
	(match k with CastConv t | CastVM t | CastNative t -> vars bounded v t | _ -> v)
    | (GSort _ | GHole _ | GRef _ | GEvar _ | GPatVar _) -> vs

  and vars_pattern bounded vs (loc,idl,p,c) =
    let bounded' = List.fold_right Id.Set.add idl bounded  in
    vars bounded' vs c

  and vars_option bounded vs = function None -> vs | Some p -> vars bounded vs p

  and vars_return_type bounded vs (na,tyopt) =
    let bounded' = add_name_to_ids bounded na in
    vars_option bounded' vs tyopt
  in
  fun rt ->
    let vs = vars Id.Set.empty Id.Set.empty rt in
    Id.Set.elements vs


let loc_of_glob_constr = function
  | GRef (loc,_,_) -> loc
  | GVar (loc,_) -> loc
  | GEvar (loc,_,_) -> loc
  | GPatVar (loc,_) -> loc
  | GApp (loc,_,_) -> loc
  | GLambda (loc,_,_,_,_) -> loc
  | GProd (loc,_,_,_,_) -> loc
  | GLetIn (loc,_,_,_) -> loc
  | GCases (loc,_,_,_,_) -> loc
  | GLetTuple (loc,_,_,_,_) -> loc
  | GIf (loc,_,_,_,_) -> loc
  | GRec (loc,_,_,_,_,_) -> loc
  | GSort (loc,_) -> loc
  | GHole (loc,_) -> loc
  | GCast (loc,_,_) -> loc

(**********************************************************************)
(* Conversion from glob_constr to cases pattern, if possible            *)

let rec cases_pattern_of_glob_constr na = function
  | GVar (loc,id) ->
    begin match na with
    | Name _ ->
      (* Unable to manage the presence of both an alias and a variable *)
      raise Not_found
    | Anonymous -> PatVar (loc,Name id)
    end
  | GHole (loc,_) -> PatVar (loc,na)
  | GRef (loc,ConstructRef cstr,_) ->
      PatCstr (loc,cstr,[],na)
  | GApp (loc,GRef (_,ConstructRef cstr,_),l) ->
      PatCstr (loc,cstr,List.map (cases_pattern_of_glob_constr Anonymous) l,na)
  | _ -> raise Not_found

(* Turn a closed cases pattern into a glob_constr *)
let rec glob_constr_of_closed_cases_pattern_aux = function
  | PatCstr (loc,cstr,[],Anonymous) ->
      GRef (loc,ConstructRef cstr,None)
  | PatCstr (loc,cstr,l,Anonymous) ->
      let ref = GRef (loc,ConstructRef cstr,None) in
      GApp (loc,ref, List.map glob_constr_of_closed_cases_pattern_aux l)
  | _ -> raise Not_found

let glob_constr_of_closed_cases_pattern = function
  | PatCstr (loc,cstr,l,na) ->
      na,glob_constr_of_closed_cases_pattern_aux (PatCstr (loc,cstr,l,Anonymous))
  | _ ->
      raise Not_found


==> anc/HoTT/coq-HoTT/pretyping/glob_ops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Sign
open Term
open Libnames
open Nametab
open Decl_kinds
open Misctypes
open Locus
open Glob_term

(** Equalities *)
val glob_sort_eq : glob_sort -> glob_sort -> bool

(** Operations on [glob_constr] *)

val cases_pattern_loc : cases_pattern -> Loc.t

val cases_predicate_names : tomatch_tuples -> Name.t list

(** Apply one argument to a glob_constr *)
val mkGApp : Loc.t -> glob_constr -> glob_constr -> glob_constr

val map_glob_constr :
  (glob_constr -> glob_constr) -> glob_constr -> glob_constr

(** Ensure traversal from left to right *)
val map_glob_constr_left_to_right :
  (glob_constr -> glob_constr) -> glob_constr -> glob_constr

val fold_glob_constr : ('a -> glob_constr -> 'a) -> 'a -> glob_constr -> 'a
val iter_glob_constr : (glob_constr -> unit) -> glob_constr -> unit
val occur_glob_constr : Id.t -> glob_constr -> bool
val free_glob_vars : glob_constr -> Id.t list
val loc_of_glob_constr : glob_constr -> Loc.t

(** Conversion from glob_constr to cases pattern, if possible

    Take the current alias as parameter,
    @raise Not_found if translation is impossible *)
val cases_pattern_of_glob_constr : Name.t -> glob_constr -> cases_pattern

val glob_constr_of_closed_cases_pattern : cases_pattern -> Name.t * glob_constr


==> anc/HoTT/coq-HoTT/pretyping/indrec.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File initially created by Christine Paulin, 1996 *)

(* This file builds various inductive schemes *)

open Pp
open Errors
open Util
open Names
open Libnames
open Globnames
open Nameops
open Term
open Namegen
open Declarations
open Declareops
open Inductive
open Inductiveops
open Environ
open Reductionops
open Nametab

type dep_flag = bool

(* Errors related to recursors building *)
type recursion_scheme_error =
  | NotAllowedCaseAnalysis of (*isrec:*) bool * sorts * pinductive
  | NotMutualInScheme of inductive * inductive

exception RecursionSchemeError of recursion_scheme_error

let make_prod_dep dep env = if dep then mkProd_name env else mkProd
let mkLambda_string s t c = mkLambda (Name (Id.of_string s), t, c)

(*******************************************)
(* Building curryfied elimination          *)
(*******************************************)

let check_privacy_block mib =
  match !(mib.mind_private) with
      Some false -> errorlabstrm ""(str"case analysis on a private inductive type")
    | _ -> ()

(**********************************************************************)
(* Building case analysis schemes *)
(* Christine Paulin, 1996 *)

let mis_make_case_com dep env sigma (ind, u as pind) (mib,mip as specif) kind =
  let usubst = Inductive.make_inductive_subst mib u in
  let lnamespar = Sign.subst_univs_context usubst
    mib.mind_params_ctxt
  in

  check_privacy_block mib;
  if not (List.mem kind (elim_sorts specif)) then
    raise
      (RecursionSchemeError
	 (NotAllowedCaseAnalysis (false, fst (Universes.fresh_sort_in_family env kind), pind)));

  let ndepar = mip.mind_nrealargs_ctxt + 1 in

  (* Pas génant car env ne sert pas à typer mais juste à renommer les Anonym *)
  (* mais pas très joli ... (mais manque get_sort_of à ce niveau) *)
  let env' = push_rel_context lnamespar env in

  let indf = make_ind_family(pind, Termops.extended_rel_list 0 lnamespar) in
  let constrs = get_constructors env indf in

  let rec add_branch env k =
    if Int.equal k (Array.length mip.mind_consnames) then
      let nbprod = k+1 in

      let indf' = lift_inductive_family nbprod indf in
      let arsign,_ = get_arity env indf' in
      let depind = build_dependent_inductive env indf' in
      let deparsign = (Anonymous,None,depind)::arsign in

      let ci = make_case_info env (fst pind) RegularStyle in
      let pbody =
        appvect
          (mkRel (ndepar + nbprod),
           if dep then Termops.extended_rel_vect 0 deparsign
           else Termops.extended_rel_vect 1 arsign) in
      let p =
	it_mkLambda_or_LetIn_name env'
	  ((if dep then mkLambda_name env' else mkLambda)
	   (Anonymous,depind,pbody))
          arsign
      in
      it_mkLambda_or_LetIn_name env'
       	(mkCase (ci, lift ndepar p,
		     mkRel 1,
		     Termops.rel_vect ndepar k))
       	deparsign
    else
      let cs = lift_constructor (k+1) constrs.(k) in
      let t = build_branch_type env dep (mkRel (k+1)) cs in
      mkLambda_string "f" t
	(add_branch (push_rel (Anonymous, None, t) env) (k+1))
  in
  let sigma, s = Evd.fresh_sort_in_family env sigma kind in
  let typP = make_arity env' dep indf s in
  let c = 
    it_mkLambda_or_LetIn_name env
    (mkLambda_string "P" typP
     (add_branch (push_rel (Anonymous,None,typP) env') 0)) lnamespar
  in sigma, c

(* check if the type depends recursively on one of the inductive scheme *)

(**********************************************************************)
(* Building the recursive elimination *)
(* Christine Paulin, 1996 *)

(*
 * t is the type of the constructor co and recargs is the information on
 * the recursive calls. (It is assumed to be in form given by the user).
 * build the type of the corresponding branch of the recurrence principle
 * assuming f has this type, branch_rec gives also the term
 *   [x1]..[xk](f xi (F xi) ...) to be put in the corresponding branch of
 * the case operation
 * FPvect gives for each inductive definition if we want an elimination
 * on it with which predicate and which recursive function.
 *)

let type_rec_branch is_rec dep env sigma (vargs,depPvect,decP) tyi cs recargs =
  let make_prod = make_prod_dep dep in
  let nparams = List.length vargs in
  let process_pos env depK pk =
    let rec prec env i sign p =
      let p',largs = whd_betadeltaiota_nolet_stack env sigma p in
      match kind_of_term p' with
	| Prod (n,t,c) ->
	    let d = (n,None,t) in
	    make_prod env (n,t,prec (push_rel d env) (i+1) (d::sign) c)
	| LetIn (n,b,t,c) ->
	    let d = (n,Some b,t) in
	    mkLetIn (n,b,t,prec (push_rel d env) (i+1) (d::sign) c)
     	| Ind (_,_) ->
	    let realargs = List.skipn nparams largs in
	    let base = applist (lift i pk,realargs) in
            if depK then
	      Reduction.beta_appvect
                base [|applist (mkRel (i+1), Termops.extended_rel_list 0 sign)|]
            else
	      base
      	| _ -> assert false
    in
    prec env 0 []
  in
  let rec process_constr env i c recargs nhyps li =
    if nhyps > 0 then match kind_of_term c with
      | Prod (n,t,c_0) ->
          let (optionpos,rest) =
	    match recargs with
	      | [] -> None,[]
              | ra::rest ->
                  (match dest_recarg ra with
	            | Mrec (_,j) when is_rec -> (depPvect.(j),rest)
	            | Imbr _  ->
		        Flags.if_warn msg_warning (strbrk "Ignoring recursive call");
		        (None,rest)
                    | _ -> (None, rest))
	  in
          (match optionpos with
	     | None ->
		 make_prod env
		   (n,t,
		    process_constr (push_rel (n,None,t) env) (i+1) c_0 rest
		      (nhyps-1) (i::li))
             | Some(dep',p) ->
		 let nP = lift (i+1+decP) p in
                 let env' = push_rel (n,None,t) env in
		 let t_0 = process_pos env' dep' nP (lift 1 t) in
		 make_prod_dep (dep or dep') env
                   (n,t,
		    mkArrow t_0
		      (process_constr
			(push_rel (Anonymous,None,t_0) env')
			 (i+2) (lift 1 c_0) rest (nhyps-1) (i::li))))
      | LetIn (n,b,t,c_0) ->
	  mkLetIn (n,b,t,
		   process_constr
		     (push_rel (n,Some b,t) env)
		     (i+1) c_0 recargs (nhyps-1) li)
      | _ -> assert false
    else
      if dep then
	let realargs = List.rev_map (fun k -> mkRel (i-k)) li in
        let params = List.map (lift i) vargs in
        let co = applist (mkConstructU cs.cs_cstr,params@realargs) in
	Reduction.beta_appvect c [|co|]
      else c
  in
  let nhyps = List.length cs.cs_args in
  let nP = match depPvect.(tyi) with
    | Some(_,p) -> lift (nhyps+decP) p
    | _ -> assert false in
  let base = appvect (nP,cs.cs_concl_realargs) in
  let c = it_mkProd_or_LetIn base cs.cs_args in
  process_constr env 0 c recargs nhyps []

let make_rec_branch_arg env sigma (nparrec,fvect,decF) f cstr recargs =
  let process_pos env fk  =
    let rec prec env i hyps p =
      let p',largs = whd_betadeltaiota_nolet_stack env sigma p in
      match kind_of_term p' with
	| Prod (n,t,c) ->
	    let d = (n,None,t) in
	    mkLambda_name env (n,t,prec (push_rel d env) (i+1) (d::hyps) c)
	| LetIn (n,b,t,c) ->
	    let d = (n,Some b,t) in
	    mkLetIn (n,b,t,prec (push_rel d env) (i+1) (d::hyps) c)
     	| Ind _ ->
            let realargs = List.skipn nparrec largs
            and arg = appvect (mkRel (i+1), Termops.extended_rel_vect 0 hyps) in
            applist(lift i fk,realargs@[arg])
     	| _ -> assert false
    in
    prec env 0 []
  in
  (* ici, cstrprods est la liste des produits du constructeur instantié *)
  let rec process_constr env i f = function
    | (n,None,t as d)::cprest, recarg::rest ->
        let optionpos =
	  match dest_recarg recarg with
            | Norec   -> None
            | Imbr _  -> None
            | Mrec (_,i)  -> fvect.(i)
	in
        (match optionpos with
           | None ->
	       mkLambda_name env
		 (n,t,process_constr (push_rel d env) (i+1)
		    (whd_beta Evd.empty (applist (lift 1 f, [(mkRel 1)])))
		    (cprest,rest))
           | Some(_,f_0) ->
	       let nF = lift (i+1+decF) f_0 in
               let env' = push_rel d env in
	       let arg = process_pos env' nF (lift 1 t) in
               mkLambda_name env
		 (n,t,process_constr env' (i+1)
		    (whd_beta Evd.empty (applist (lift 1 f, [(mkRel 1); arg])))
		    (cprest,rest)))
    | (n,Some c,t as d)::cprest, rest ->
	mkLetIn
	  (n,c,t,
	   process_constr (push_rel d env) (i+1) (lift 1 f)
	     (cprest,rest))
    | [],[] -> f
    | _,[] | [],_ -> anomaly (Pp.str "process_constr")

  in
  process_constr env 0 f (List.rev cstr.cs_args, recargs)


(* Cut a context ctx in 2 parts (ctx1,ctx2) with ctx1 containing k
   variables *)
let context_chop k ctx =
  let rec chop_aux acc = function
    | (0, l2) -> (List.rev acc, l2)
    | (n, ((_,Some _,_ as h)::t)) -> chop_aux (h::acc) (n, t)
    | (n, (h::t)) -> chop_aux (h::acc) (pred n, t)
    | (_, []) -> failwith "context_chop"
  in chop_aux [] (k,ctx)

(* Main function *)
let mis_make_indrec env sigma listdepkind mib u =
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  let evdref = ref sigma in
  let usubst = Inductive.make_inductive_subst mib u in
  let lnonparrec,lnamesparrec =
    context_chop (nparams-nparrec) (Sign.subst_univs_context usubst mib.mind_params_ctxt) in
  let nrec = List.length listdepkind in
  let depPvec =
    Array.make mib.mind_ntypes (None : (bool * constr) option) in
  let _ =
    let rec
	assign k = function
	  | [] -> ()
          | ((indi,u),mibi,mipi,dep,_)::rest ->
              (Array.set depPvec (snd indi) (Some(dep,mkRel k));
               assign (k-1) rest)
    in
      assign nrec listdepkind in
  let recargsvec =
    Array.map (fun mip -> mip.mind_recargs) mib.mind_packets in
  (* recarg information for non recursive parameters *)
  let rec recargparn l n =
    if Int.equal n 0 then l else recargparn (mk_norec::l) (n-1) in
  let recargpar = recargparn [] (nparams-nparrec) in
  let make_one_rec p =
    let makefix nbconstruct =
      let rec mrec i ln ltyp ldef = function
	| ((indi,u),mibi,mipi,dep,_)::rest ->
	    let tyi = snd indi in
	    let nctyi =
              Array.length mipi.mind_consnames in (* nb constructeurs du type*)

            (* arity in the context of the fixpoint, i.e.
               P1..P_nrec f1..f_nbconstruct *)
	    let args = Termops.extended_rel_list (nrec+nbconstruct) lnamesparrec in
	    let indf = make_ind_family((indi,u),args) in

	    let arsign,_ = get_arity env indf in
	    let depind = build_dependent_inductive env indf in
	    let deparsign = (Anonymous,None,depind)::arsign in

	    let nonrecpar = rel_context_length lnonparrec in
	    let larsign = rel_context_length deparsign in
	    let ndepar = larsign - nonrecpar in
	    let dect = larsign+nrec+nbconstruct in

            (* constructors in context of the Cases expr, i.e.
               P1..P_nrec f1..f_nbconstruct F_1..F_nrec a_1..a_nar x:I *)
	    let args' = Termops.extended_rel_list (dect+nrec) lnamesparrec in
	    let args'' = Termops.extended_rel_list ndepar lnonparrec in
            let indf' = make_ind_family((indi,u),args'@args'') in

	    let branches =
	      let constrs = get_constructors env indf' in
	      let fi = Termops.rel_vect (dect-i-nctyi) nctyi in
	      let vecfi = Array.map
		(fun f -> appvect (f, Termops.extended_rel_vect ndepar lnonparrec))
		fi
	      in
		Array.map3
		  (make_rec_branch_arg env !evdref
		      (nparrec,depPvec,larsign))
                  vecfi constrs (dest_subterms recargsvec.(tyi))
	    in

	    let j = (match depPvec.(tyi) with
	      | Some (_,c) when isRel c -> destRel c
	      | _ -> assert false)
	    in

	    (* Predicate in the context of the case *)

	    let depind' = build_dependent_inductive env indf' in
	    let arsign',_ = get_arity env indf' in
	    let deparsign' = (Anonymous,None,depind')::arsign' in

	    let pargs =
	      let nrpar = Termops.extended_rel_list (2*ndepar) lnonparrec
	      and nrar = if dep then Termops.extended_rel_list 0 deparsign'
		else Termops.extended_rel_list 1 arsign'
	      in nrpar@nrar

	    in

	    (* body of i-th component of the mutual fixpoint *)
	    let deftyi =
	      let ci = make_case_info env indi RegularStyle in
	      let concl = applist (mkRel (dect+j+ndepar),pargs) in
	      let pred =
		it_mkLambda_or_LetIn_name env
		  ((if dep then mkLambda_name env else mkLambda)
		      (Anonymous,depind',concl))
		  arsign'
	      in
		it_mkLambda_or_LetIn_name env
		  (mkCase (ci, pred,
		          mkRel 1,
			  branches))
		  (Termops.lift_rel_context nrec deparsign)
	    in

	    (* type of i-th component of the mutual fixpoint *)

	    let typtyi =
	      let concl =
		let pargs = if dep then Termops.extended_rel_vect 0 deparsign
		  else Termops.extended_rel_vect 1 arsign
		in appvect (mkRel (nbconstruct+ndepar+nonrecpar+j),pargs)
	      in it_mkProd_or_LetIn_name env
		concl
		deparsign
	    in
	      mrec (i+nctyi) (rel_context_nhyps arsign ::ln) (typtyi::ltyp)
                (deftyi::ldef) rest
        | [] ->
	    let fixn = Array.of_list (List.rev ln) in
            let fixtyi = Array.of_list (List.rev ltyp) in
            let fixdef = Array.of_list (List.rev ldef) in
            let names = Array.make nrec (Name(Id.of_string "F")) in
	      mkFix ((fixn,p),(names,fixtyi,fixdef))
      in
	mrec 0 [] [] []
    in
    let rec make_branch env i = function
      | ((indi,u),mibi,mipi,dep,_)::rest ->
          let tyi = snd indi in
	  let nconstr = Array.length mipi.mind_consnames in
	  let rec onerec env j =
	    if Int.equal j nconstr then
	      make_branch env (i+j) rest
	    else
	      let recarg = (dest_subterms recargsvec.(tyi)).(j) in
	      let recarg = recargpar@recarg in
	      let vargs = Termops.extended_rel_list (nrec+i+j) lnamesparrec in
	      let cs = get_constructor ((indi,u),mibi,mipi,vargs) (j+1) in
	      let p_0 =
		type_rec_branch
                  true dep env !evdref (vargs,depPvec,i+j) tyi cs recarg
	      in
		mkLambda_string "f" p_0
		  (onerec (push_rel (Anonymous,None,p_0) env) (j+1))
	  in onerec env 0
      | [] ->
	  makefix i listdepkind
    in
    let rec put_arity env i = function
      | ((indi,u),_,_,dep,kinds)::rest ->
	  let indf = make_ind_family ((indi,u), Termops.extended_rel_list i lnamesparrec) in
	  let s = Evarutil.evd_comb1 (Evd.fresh_sort_in_family env) evdref kinds in
	  let typP = make_arity env dep indf s in
	    mkLambda_string "P" typP
	      (put_arity (push_rel (Anonymous,None,typP) env) (i+1) rest)
      | [] ->
	  make_branch env 0 listdepkind
    in

    (* Body on make_one_rec *)
    let ((indi,u),mibi,mipi,dep,kind) = List.nth listdepkind p in

      if (mis_is_recursive_subset
	(List.map (fun ((indi,u),_,_,_,_) -> snd indi) listdepkind)
	mipi.mind_recargs)
      then
	let env' = push_rel_context lnamesparrec env in
	  it_mkLambda_or_LetIn_name env (put_arity env' 0 listdepkind)
	    lnamesparrec
      else
	let evd', c = mis_make_case_com dep env !evdref (indi,u) (mibi,mipi) kind in
	  evdref := evd'; c
  in
    (* Body of mis_make_indrec *)
    !evdref, List.init nrec make_one_rec

(**********************************************************************)
(* This builds elimination predicate for Case tactic *)

let build_case_analysis_scheme env sigma pity dep kind =
  let (mib,mip) = lookup_mind_specif env (fst pity) in
  mis_make_case_com dep env sigma pity (mib,mip) kind

let is_in_prop mip =
  match inductive_sort_family mip with
  | InProp -> true
  | _ -> false

let build_case_analysis_scheme_default env sigma pity kind =
  let (mib,mip) = lookup_mind_specif env (fst pity) in
  let dep = not (is_in_prop mip) in
  mis_make_case_com dep env sigma pity (mib,mip) kind

(**********************************************************************)
(* [modify_sort_scheme s rec] replaces the sort of the scheme
   [rec] by [s] *)

let change_sort_arity sort =
  let rec drec a = match kind_of_term a with
    | Cast (c,_,_) -> drec c
    | Prod (n,t,c) -> let s, c' = drec c in s, mkProd (n, t, c')
    | LetIn (n,b,t,c) -> let s, c' = drec c in s, mkLetIn (n,b,t,c')
    | Sort s -> s, mkSort sort
    | _ -> assert false
  in
    drec

(* Change the sort in the type of an inductive definition, builds the
   corresponding eta-expanded term *)
let weaken_sort_scheme env evd set sort npars term ty =
  let evdref = ref evd in
  let rec drec np elim =
    match kind_of_term elim with
      | Prod (n,t,c) ->
	  if Int.equal np 0 then
            let osort, t' = change_sort_arity sort t in
	      evdref := (if set then Evd.set_eq_sort else Evd.set_leq_sort) !evdref sort osort;
              mkProd (n, t', c),
              mkLambda (n, t', mkApp(term,Termops.rel_vect 0 (npars+1)))
	  else
            let c',term' = drec (np-1) c in
	    mkProd (n, t, c'), mkLambda (n, t, term')
      | LetIn (n,b,t,c) -> let c',term' = drec np c in
           mkLetIn (n,b,t,c'), mkLetIn (n,b,t,term')
      | _ -> anomaly ~label:"weaken_sort_scheme" (Pp.str "wrong elimination type")
  in
  let ty, term = drec npars ty in
    !evdref, ty, term

(**********************************************************************)
(* Interface to build complex Scheme *)
(* Check inductive types only occurs once
(otherwise we obtain a meaning less scheme) *)

let check_arities listdepkind =
  let _ = List.fold_left
    (fun ln (((_,ni as mind),u),mibi,mipi,dep,kind) ->
       let kelim = elim_sorts (mibi,mipi) in
       if not (List.exists ((==) kind) kelim) then raise
	 (RecursionSchemeError
	  (NotAllowedCaseAnalysis (true, fst (Universes.fresh_sort_in_family (Global.env ())
					      kind),(mind,u))))
       else if List.mem ni ln then raise
	 (RecursionSchemeError (NotMutualInScheme (mind,mind)))
       else ni::ln)
	    [] listdepkind
  in true

let build_mutual_induction_scheme env sigma = function
  | ((mind,u),dep,s)::lrecspec ->
      let (mib,mip) = Global.lookup_inductive mind in
      let (sp,tyi) = mind in
      let listdepkind =
	((mind,u),mib,mip,dep,s)::
    	(List.map
	   (function ((mind',u'),dep',s') ->
	      let (sp',_) = mind' in
	      if eq_mind sp sp' then
                let (mibi',mipi') = lookup_mind_specif env mind' in
		((mind',u'),mibi',mipi',dep',s')
	      else
		raise (RecursionSchemeError (NotMutualInScheme (mind,mind'))))
	   lrecspec)
      in
      let _ = check_arities listdepkind in
      mis_make_indrec env sigma listdepkind mib u
  | _ -> anomaly (Pp.str "build_induction_scheme expects a non empty list of inductive types")

let build_induction_scheme env sigma pind dep kind =
  let (mib,mip) = lookup_mind_specif env (fst pind) in
  let sigma, l = mis_make_indrec env sigma [(pind,mib,mip,dep,kind)] mib (snd pind) in
    sigma, List.hd l

(*s Eliminations. *)

let elimination_suffix = function
  | InProp -> "_ind"
  | InSet  -> "_rec"
  | InType -> "_rect"

let case_suffix = "_case"

let make_elimination_ident id s = add_suffix id (elimination_suffix s)

(* Look up function for the default elimination constant *)

let lookup_eliminator ind_sp s =
  let kn,i = ind_sp in
  let mp,dp,l = repr_mind kn in
  let ind_id = (Global.lookup_mind kn).mind_packets.(i).mind_typename in
  let id = add_suffix ind_id (elimination_suffix s) in
  (* Try first to get an eliminator defined in the same section as the *)
  (* inductive type *)
  try
    let cst =Global.constant_of_delta_kn (make_kn mp dp (Label.of_id id)) in
    let _ = Global.lookup_constant cst in
      ConstRef cst
  with Not_found ->
  (* Then try to get a user-defined eliminator in some other places *)
  (* using short name (e.g. for "eq_rec") *)
  try Nametab.locate (qualid_of_ident id)
  with Not_found ->
    errorlabstrm "default_elim"
      (strbrk "Cannot find the elimination combinator " ++
       pr_id id ++ strbrk ", the elimination of the inductive definition " ++
       pr_global_env Id.Set.empty (IndRef ind_sp) ++
       strbrk " on sort " ++ Termops.pr_sort_family s ++
       strbrk " is probably not allowed.")


==> anc/HoTT/coq-HoTT/pretyping/indrec.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Inductiveops
open Environ
open Evd

(** Errors related to recursors building *)

type recursion_scheme_error =
  | NotAllowedCaseAnalysis of (*isrec:*) bool * sorts * pinductive
  | NotMutualInScheme of inductive * inductive

exception RecursionSchemeError of recursion_scheme_error

(** Eliminations *)

type dep_flag = bool

(** Build a case analysis elimination scheme in some sort family *)

val build_case_analysis_scheme : env -> evar_map -> pinductive ->
      dep_flag -> sorts_family -> evar_map * constr

(** Build a dependent case elimination predicate unless type is in Prop *)

val build_case_analysis_scheme_default : env -> evar_map -> pinductive ->
      sorts_family -> evar_map * constr

(** Builds a recursive induction scheme (Peano-induction style) in the same
   sort family as the inductive family; it is dependent if not in Prop *)

val build_induction_scheme : env -> evar_map -> pinductive ->
      dep_flag -> sorts_family -> evar_map * constr

(** Builds mutual (recursive) induction schemes *)

val build_mutual_induction_scheme :
  env -> evar_map -> (pinductive * dep_flag * sorts_family) list -> evar_map * constr list

(** Scheme combinators *)

(** [weaken_sort_scheme env sigma eq s n c t] derives by subtyping from [c:t]
   whose conclusion is quantified on [Type i] at position [n] of [t] a
   scheme quantified on sort [s]. [set] asks for [s] be declared equal to [i],
  otherwise just less or equal to [i]. *)

val weaken_sort_scheme : env -> evar_map -> bool -> sorts -> int -> constr -> types -> 
  evar_map * types * constr

(** Recursor names utilities *)

val lookup_eliminator : inductive -> sorts_family -> Globnames.global_reference
val elimination_suffix : sorts_family -> string
val make_elimination_ident : Id.t -> sorts_family -> Id.t

val case_suffix : string


==> anc/HoTT/coq-HoTT/pretyping/inductiveops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Univ
open Term
open Termops
open Namegen
open Declarations
open Declareops
open Environ
open Reductionops
open Inductive

(* The following three functions are similar to the ones defined in
   Inductive, but they expect an env *)

let type_of_inductive env (ind,u) =
 let specif = Inductive.lookup_mind_specif env ind in
  Inductive.type_of_inductive env (specif,u)

(* Return type as quoted by the user *)
let type_of_constructor env (cstr,u) =
 let specif =
  Inductive.lookup_mind_specif env (inductive_of_constructor cstr) in
 Inductive.type_of_constructor (cstr,u) specif

let type_of_constructor_in_ctx env cstr =
 let specif =
  Inductive.lookup_mind_specif env (inductive_of_constructor cstr) in
 Inductive.type_of_constructor_in_ctx cstr specif

(* Return constructor types in user form *)
let type_of_constructors env (ind,u as indu) =
 let specif = Inductive.lookup_mind_specif env ind in
  Inductive.type_of_constructors indu specif

(* Return constructor types in normal form *)
let arities_of_constructors env (ind,u as indu) =
 let specif = Inductive.lookup_mind_specif env ind in
  Inductive.arities_of_constructors indu specif

(* [inductive_family] = [inductive_instance] applied to global parameters *)
type inductive_family = pinductive * constr list

let make_ind_family (mis, params) = (mis,params)
let dest_ind_family (mis,params) = (mis,params)

let map_ind_family f (mis,params) = (mis, List.map f params)

let liftn_inductive_family n d = map_ind_family (liftn n d)
let lift_inductive_family n = liftn_inductive_family n 1

let substnl_ind_family l n = map_ind_family (substnl l n)


type inductive_type = IndType of inductive_family * constr list

let make_ind_type (indf, realargs) = IndType (indf,realargs)
let dest_ind_type (IndType (indf,realargs)) = (indf,realargs)

let map_inductive_type f (IndType (indf, realargs)) =
  IndType (map_ind_family f indf, List.map f realargs)

let liftn_inductive_type n d = map_inductive_type (liftn n d)
let lift_inductive_type n = liftn_inductive_type n 1

let substnl_ind_type l n = map_inductive_type (substnl l n)

let mkAppliedInd (IndType ((ind,params), realargs)) =
  applist (mkIndU ind,params@realargs)

(* Does not consider imbricated or mutually recursive types *)
let mis_is_recursive_subset listind rarg =
  let one_is_rec rvec =
    List.exists
      (fun ra ->
        match dest_recarg ra with
	  | Mrec (_,i) -> List.mem i listind
          | _ -> false) rvec
  in
  Array.exists one_is_rec (dest_subterms rarg)

let mis_is_recursive (ind,mib,mip) =
  mis_is_recursive_subset (List.interval 0 (mib.mind_ntypes - 1))
    mip.mind_recargs

let mis_nf_constructor_type ((ind,u),mib,mip) j =
  let specif = mip.mind_nf_lc
  and ntypes = mib.mind_ntypes
  and nconstr = Array.length mip.mind_consnames in
  let make_Ik k = mkIndU (((fst ind),ntypes-k-1),u) in
  if j > nconstr then error "Not enough constructors in the type.";
  let univsubst = make_inductive_subst mib u in
    substl (List.init ntypes make_Ik) (subst_univs_constr univsubst specif.(j-1))

(* Arity of constructors excluding parameters and local defs *)

let mis_constr_nargs indsp =
  let (mib,mip) = Global.lookup_inductive indsp in
  let recargs = dest_subterms mip.mind_recargs in
  Array.map List.length recargs

let mis_constr_nargs_env env (kn,i) =
  let mib = Environ.lookup_mind kn env in
  let mip = mib.mind_packets.(i) in
  let recargs = dest_subterms mip.mind_recargs in
  Array.map List.length recargs

(* Arity of constructors excluding local defs *)

let mis_constructor_nargs (indsp,j) =
  let (mib,mip) = Global.lookup_inductive indsp in
  recarg_length mip.mind_recargs j + mib.mind_nparams

let mis_constructor_nargs_env env ((kn,i),j) =
  let mib = Environ.lookup_mind kn env in
  let mip = mib.mind_packets.(i) in
  recarg_length mip.mind_recargs j + mib.mind_nparams

(* Arity of constructors with arg and defs *)

let mis_constructor_nhyps (indsp,j) =
  let (mib,mip) = Global.lookup_inductive indsp in
   mip.mind_consnrealdecls.(j-1) + rel_context_length (mib.mind_params_ctxt)

let mis_constructor_nhyps_env env ((kn,i),j) =
  let mib = Environ.lookup_mind kn env in
  let mip = mib.mind_packets.(i) in
   mip.mind_consnrealdecls.(j-1) + rel_context_length (mib.mind_params_ctxt)

let constructor_nrealargs env (ind,j) =
  let (_,mip) = Inductive.lookup_mind_specif env ind in
  recarg_length mip.mind_recargs j

let constructor_nrealhyps (ind,j) =
  let (mib,mip) = Global.lookup_inductive ind in
  mip.mind_consnrealdecls.(j-1)

let get_full_arity_sign env (ind,u) =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  let subst = Inductive.make_inductive_subst mib u in
    Sign.subst_univs_context subst mip.mind_arity_ctxt

let nconstructors ind =
  let (mib,mip) = Inductive.lookup_mind_specif (Global.env()) ind in
  Array.length mip.mind_consnames

let mis_constructor_has_local_defs (indsp,j) =
  let (mib,mip) = Global.lookup_inductive indsp in
  let l1 = mip.mind_consnrealdecls.(j-1) + rel_context_length (mib.mind_params_ctxt) in
  let l2 = recarg_length mip.mind_recargs j + mib.mind_nparams in
  not (Int.equal l1 l2)

let inductive_has_local_defs ind =
  let (mib,mip) = Global.lookup_inductive ind in
  let l1 = rel_context_length (mib.mind_params_ctxt) + mip.mind_nrealargs_ctxt in
  let l2 = mib.mind_nparams + mip.mind_nrealargs in
  not (Int.equal l1 l2)

(* Length of arity (w/o local defs) *)

let inductive_nparams ind =
  (fst (Global.lookup_inductive ind)).mind_nparams

let inductive_nargs ind =
  let (mib,mip) = Global.lookup_inductive ind in
  (rel_context_length (mib.mind_params_ctxt), mip.mind_nrealargs_ctxt)

let inductive_nargs_env env ind =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  (rel_context_length (mib.mind_params_ctxt), mip.mind_nrealargs_ctxt)

let allowed_sorts env (kn,i as ind) =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  mip.mind_kelim

(* Annotation for cases *)
let make_case_info env ind style =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  let print_info = { ind_nargs = mip.mind_nrealargs_ctxt; style = style } in
  { ci_ind     = ind;
    ci_npar    = mib.mind_nparams;
    ci_cstr_ndecls = mip.mind_consnrealdecls;
    ci_pp_info = print_info }

(*s Useful functions *)

type constructor_summary = {
  cs_cstr : pconstructor;
  cs_params : constr list;
  cs_nargs : int;
  cs_args : rel_context;
  cs_concl_realargs : constr array
}

let lift_constructor n cs = {
  cs_cstr = cs.cs_cstr;
  cs_params = List.map (lift n) cs.cs_params;
  cs_nargs = cs.cs_nargs;
  cs_args = lift_rel_context n cs.cs_args;
  cs_concl_realargs = Array.map (liftn n (cs.cs_nargs+1)) cs.cs_concl_realargs
}
(* Accept less parameters than in the signature *)

let instantiate_params t args sign =
  let rec inst s t = function
    | ((_,None,_)::ctxt,a::args) ->
	(match kind_of_term t with
	   | Prod(_,_,t) -> inst (a::s) t (ctxt,args)
	   | _ -> anomaly ~label:"instantiate_params" (Pp.str "type, ctxt and args mismatch"))
    | ((_,(Some b),_)::ctxt,args) ->
	(match kind_of_term t with
	   | LetIn(_,_,_,t) -> inst ((substl s b)::s) t (ctxt,args)
	   | _ -> anomaly ~label:"instantiate_params" (Pp.str "type, ctxt and args mismatch"))
    | _, [] -> substl s t
    | _ -> anomaly ~label:"instantiate_params" (Pp.str "type, ctxt and args mismatch")
  in inst [] t (List.rev sign,args)

let get_constructor ((ind,u as indu),mib,mip,params) j =
  assert (j <= Array.length mip.mind_consnames);
  let typi = mis_nf_constructor_type (indu,mib,mip) j in
  let typi = instantiate_params typi params mib.mind_params_ctxt in
  let (args,ccl) = decompose_prod_assum typi in
  let (_,allargs) = decompose_app ccl in
  let vargs = List.skipn (List.length params) allargs in
  { cs_cstr = (ith_constructor_of_inductive ind j,u);
    cs_params = params;
    cs_nargs = rel_context_length args;
    cs_args = args;
    cs_concl_realargs = Array.of_list vargs }

let get_constructors env (ind,params) =
  let (mib,mip) = Inductive.lookup_mind_specif env (fst ind) in
  Array.init (Array.length mip.mind_consnames)
    (fun j -> get_constructor (ind,mib,mip,params) (j+1))

(* substitution in a signature *)

let substnl_rel_context subst n sign =
  let rec aux n = function
  | d::sign -> substnl_decl subst n d :: aux (n+1) sign
  | [] -> []
  in List.rev (aux n (List.rev sign))

let substl_rel_context subst = substnl_rel_context subst 0

let instantiate_context sign args =
  let rec aux subst = function
  | (_,None,_)::sign, a::args -> aux (a::subst) (sign,args)
  | (_,Some b,_)::sign, args -> aux (substl subst b::subst) (sign,args)
  | [], [] -> subst
  | _ -> anomaly (Pp.str "Signature/instance mismatch in inductive family")
  in aux [] (List.rev sign,args)

let get_arity env ((ind,u),params) =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  let univsubst = make_inductive_subst mib u in
  let parsign =
    (* Dynamically detect if called with an instance of recursively
       uniform parameter only or also of non recursively uniform
       parameters *)
    let parsign = mib.mind_params_ctxt in
    let nnonrecparams = mib.mind_nparams - mib.mind_nparams_rec in
    if Int.equal (List.length params) (rel_context_nhyps parsign - nnonrecparams) then
      snd (List.chop nnonrecparams mib.mind_params_ctxt)
    else
      parsign in
  let parsign = Sign.subst_univs_context univsubst parsign in
  let arproperlength = List.length mip.mind_arity_ctxt - List.length parsign in
  let arsign,_ = List.chop arproperlength mip.mind_arity_ctxt in
  let subst = instantiate_context parsign params in
  let arsign = Sign.subst_univs_context univsubst arsign in
  (substl_rel_context subst arsign, Inductive.inductive_sort_family mip)

(* Functions to build standard types related to inductive *)
let build_dependent_constructor cs =
  applist
    (mkConstructU cs.cs_cstr,
     (List.map (lift cs.cs_nargs) cs.cs_params)
      @(extended_rel_list 0 cs.cs_args))

let build_dependent_inductive env ((ind, params) as indf) =
  let arsign,_ = get_arity env indf in
  let nrealargs = List.length arsign in
  applist
    (mkIndU ind,
     (List.map (lift nrealargs) params)@(extended_rel_list 0 arsign))

(* builds the arity of an elimination predicate in sort [s] *)

let make_arity_signature env dep indf =
  let (arsign,_) = get_arity env indf in
  if dep then
    (* We need names everywhere *)
    name_context env
      ((Anonymous,None,build_dependent_inductive env indf)::arsign)
      (* Costly: would be better to name once for all at definition time *)
  else
    (* No need to enforce names *)
    arsign

let make_arity env dep indf s = mkArity (make_arity_signature env dep indf, s)

(* [p] is the predicate and [cs] a constructor summary *)
let build_branch_type env dep p cs =
  let base = appvect (lift cs.cs_nargs p, cs.cs_concl_realargs) in
  if dep then
    it_mkProd_or_LetIn_name env
      (applist (base,[build_dependent_constructor cs]))
      cs.cs_args
  else
    it_mkProd_or_LetIn base cs.cs_args

(**************************************************)

let extract_mrectype t =
  let (t, l) = decompose_app t in
  match kind_of_term t with
    | Ind ind -> (ind, l)
    | _ -> raise Not_found

let find_mrectype env sigma c =
  let (t, l) = decompose_app (whd_betadeltaiota env sigma c) in
  match kind_of_term t with
    | Ind ind -> (ind, l)
    | _ -> raise Not_found

let find_rectype env sigma c =
  let (t, l) = decompose_app (whd_betadeltaiota env sigma c) in
  match kind_of_term t with
    | Ind (ind,u as indu) ->
        let (mib,mip) = Inductive.lookup_mind_specif env ind in
        if mib.mind_nparams > List.length l then raise Not_found;
        let (par,rargs) = List.chop mib.mind_nparams l in
        IndType((indu, par),rargs)
    | _ -> raise Not_found

let find_inductive env sigma c =
  let (t, l) = decompose_app (whd_betadeltaiota env sigma c) in
  match kind_of_term t with
    | Ind ind
        when (fst (Inductive.lookup_mind_specif env (fst ind))).mind_finite ->
        (ind, l)
    | _ -> raise Not_found

let find_coinductive env sigma c =
  let (t, l) = decompose_app (whd_betadeltaiota env sigma c) in
  match kind_of_term t with
    | Ind ind
        when not (fst (Inductive.lookup_mind_specif env (fst ind))).mind_finite ->
        (ind, l)
    | _ -> raise Not_found


(***********************************************)
(* find appropriate names for pattern variables. Useful in the Case
   and Inversion (case_then_using et case_nodep_then_using) tactics. *)

let is_predicate_explicitly_dep env pred arsign =
  let rec srec env pval arsign =
    let pv' = whd_betadeltaiota env Evd.empty pval in
    match kind_of_term pv', arsign with
      | Lambda (na,t,b), (_,None,_)::arsign ->
	  srec (push_rel_assum (na,t) env) b arsign
      | Lambda (na,_,_), _ ->

       (* The following code has an impact on the introduction names
	  given by the tactics "case" and "inversion": when the
	  elimination is not dependent, "case" uses Anonymous for
	  inductive types in Prop and names created by mkProd_name for
	  inductive types in Set/Type while "inversion" uses anonymous
	  for inductive types both in Prop and Set/Type !!

	  Previously, whether names were created or not relied on
	  whether the predicate created in Indrec.make_case_com had a
	  dependent arity or not. To avoid different predicates
	  printed the same in v8, all predicates built in indrec.ml
	  got a dependent arity (Aug 2004). The new way to decide
	  whether names have to be created or not is to use an
	  Anonymous or Named variable to enforce the expected
	  dependency status (of course, Anonymous implies non
	  dependent, but not conversely).

          At the end, this is only to preserve the compatibility: a
          check whether the predicate is actually dependent or not
          would indeed be more natural! *)

          begin match na with
          | Anonymous -> false
          | Name _ -> true
          end

      | _ -> anomaly (Pp.str "Non eta-expanded dep-expanded \"match\" predicate")
  in
  srec env pred arsign

let is_elim_predicate_explicitly_dependent env pred indf =
  let arsign,_ = get_arity env indf in
  is_predicate_explicitly_dep env pred arsign

let set_names env n brty =
  let (ctxt,cl) = decompose_prod_n_assum n brty in
  it_mkProd_or_LetIn_name env cl ctxt

let set_pattern_names env ind brv =
  let (mib,mip) = Inductive.lookup_mind_specif env ind in
  let arities =
    Array.map
      (fun c ->
        rel_context_length ((prod_assum c)) -
        mib.mind_nparams)
      mip.mind_nf_lc in
  Array.map2 (set_names env) arities brv

let type_case_branches_with_names env indspec p c =
  let (ind,args) = indspec in
  let (mib,mip as specif) = Inductive.lookup_mind_specif env (fst ind) in
  let nparams = mib.mind_nparams in
  let (params,realargs) = List.chop nparams args in
  let lbrty = Inductive.build_branches_type ind specif params p in
  (* Build case type *)
  let conclty = Reduction.beta_appvect p (Array.of_list (realargs@[c])) in
  (* Adjust names *)
  if is_elim_predicate_explicitly_dependent env p (ind,params) then
    (set_pattern_names env (fst ind) lbrty, conclty)
  else (lbrty, conclty)

(* Type of Case predicates *)
let arity_of_case_predicate env (ind,params) dep k =
  let arsign,_ = get_arity env (ind,params) in
  let mind = build_dependent_inductive env (ind,params) in
  let concl = if dep then mkArrow mind (mkSort k) else mkSort k in
  it_mkProd_or_LetIn concl arsign

(***********************************************)
(* Inferring the sort of parameters of a polymorphic inductive type
   knowing the sort of the conclusion *)

let type_of_inductive_knowing_conclusion env ((mib,mip),u) conclty =
  let subst = Inductive.make_inductive_subst mib u in
    subst_univs_constr subst mip.mind_arity.mind_user_arity

(***********************************************)
(* Guard condition *)

(* A function which checks that a term well typed verifies both
   syntactic conditions *)

let control_only_guard env c =
  let check_fix_cofix e c = match kind_of_term c with
    | CoFix (_,(_,_,_) as cofix) ->
	Inductive.check_cofix e cofix
    | Fix (_,(_,_,_) as fix) ->
	Inductive.check_fix e fix
    | _ -> ()
  in
  let rec iter env c =
    check_fix_cofix env c;
    iter_constr_with_full_binders push_rel iter env c
  in
  iter env c


==> anc/HoTT/coq-HoTT/pretyping/inductiveops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Declarations
open Environ
open Evd
open Sign
open Inductive

(** The following three functions are similar to the ones defined in
   Inductive, but they expect an env *)

val type_of_inductive    : env -> pinductive -> types

(** Return type as quoted by the user *)
val type_of_constructor  : env -> pconstructor -> types
val type_of_constructor_in_ctx  : env -> constructor -> types Univ.in_universe_context
val type_of_constructors : env -> pinductive -> types array

(** Return constructor types in normal form *)
val arities_of_constructors : env -> pinductive -> types array

(** An inductive type with its parameters *)
type inductive_family
val make_ind_family : inductive puniverses * constr list -> inductive_family
val dest_ind_family : inductive_family -> inductive puniverses * constr list
val map_ind_family : (constr -> constr) -> inductive_family -> inductive_family
val liftn_inductive_family : int -> int -> inductive_family -> inductive_family
val lift_inductive_family  : int -> inductive_family -> inductive_family
val substnl_ind_family :
  constr list -> int -> inductive_family -> inductive_family

(** An inductive type with its parameters and real arguments *)
type inductive_type = IndType of inductive_family * constr list
val make_ind_type : inductive_family * constr list -> inductive_type
val dest_ind_type : inductive_type -> inductive_family * constr list
val map_inductive_type : (constr -> constr) -> inductive_type -> inductive_type
val liftn_inductive_type : int -> int -> inductive_type -> inductive_type
val lift_inductive_type  : int -> inductive_type -> inductive_type
val substnl_ind_type : constr list -> int -> inductive_type -> inductive_type

val mkAppliedInd : inductive_type -> constr
val mis_is_recursive_subset : int list -> wf_paths -> bool
val mis_is_recursive :
  inductive * mutual_inductive_body * one_inductive_body -> bool
val mis_nf_constructor_type :
  pinductive * mutual_inductive_body * one_inductive_body -> int -> constr

(** {6 Extract information from an inductive name}


Functions without env lookup in the globalenv. *)

(** Arity of constructors excluding parameters and local defs *)
val mis_constr_nargs : inductive -> int array
val mis_constr_nargs_env : env -> inductive -> int array

val nconstructors : inductive -> int

(** @return the lengths of parameters signature and real arguments signature
    with letin *)
val inductive_nargs : inductive -> int * int
val inductive_nargs_env : env -> inductive -> int * int

(** @return nb of params without letin *)
val inductive_nparams : inductive -> int

(** @return param + args without letin *)
val mis_constructor_nargs : constructor -> int
val mis_constructor_nargs_env : env -> constructor -> int

(** @return param + args with letin *)
val mis_constructor_nhyps : constructor -> int
val mis_constructor_nhyps_env : env -> constructor -> int

(** @return args without letin *)
val constructor_nrealargs : env -> constructor -> int

(** @return args with letin *)
val constructor_nrealhyps : constructor -> int

(** Is there local defs in params or args ? *)
val mis_constructor_has_local_defs : constructor -> bool
val inductive_has_local_defs : inductive -> bool

val get_full_arity_sign : env -> pinductive -> rel_context

val allowed_sorts : env -> inductive -> sorts_family list

(** Extract information from an inductive family *)

type constructor_summary = {
  cs_cstr : pconstructor;    (* internal name of the constructor plus universes *)
  cs_params : constr list;  (* parameters of the constructor in current ctx *)
  cs_nargs : int;           (* length of arguments signature (letin included) *)
  cs_args : rel_context;    (* signature of the arguments (letin included) *)
  cs_concl_realargs : constr array; (* actual realargs in the concl of cstr *)
}
val lift_constructor : int -> constructor_summary -> constructor_summary
val get_constructor :
  pinductive * mutual_inductive_body * one_inductive_body * constr list ->
  int -> constructor_summary
val get_arity        : env -> inductive_family -> rel_context * sorts_family
val get_constructors : env -> inductive_family -> constructor_summary array
val build_dependent_constructor : constructor_summary -> constr
val build_dependent_inductive   : env -> inductive_family -> constr
val make_arity_signature : env -> bool -> inductive_family -> rel_context
val make_arity : env -> bool -> inductive_family -> sorts -> types
val build_branch_type : env -> bool -> constr -> constructor_summary -> types

(** Raise [Not_found] if not given an valid inductive type *)
val extract_mrectype : constr -> pinductive * constr list
val find_mrectype    : env -> evar_map -> types -> pinductive * constr list
val find_rectype     : env -> evar_map -> types -> inductive_type
val find_inductive   : env -> evar_map -> types -> pinductive * constr list
val find_coinductive : env -> evar_map -> types -> pinductive * constr list

(********************)

(** Builds the case predicate arity (dependent or not) *)
val arity_of_case_predicate :
  env -> inductive_family -> bool -> sorts -> types

val type_case_branches_with_names :
  env -> pinductive * constr list -> constr -> constr ->
    types array * types

(** Annotation for cases *)
val make_case_info : env -> inductive -> case_style -> case_info

(*i Compatibility
val make_default_case_info : env -> case_style -> inductive -> case_info
i*)

(********************)

val type_of_inductive_knowing_conclusion :
  env -> mind_specif puniverses -> types -> types

(********************)
val control_only_guard : env -> types -> unit


==> anc/HoTT/coq-HoTT/pretyping/locusops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Locus

(** Utilities on occurrences *)

let occurrences_map f = function
  | OnlyOccurrences l ->
    let l' = f l in
    if l' = [] then NoOccurrences else OnlyOccurrences l'
  | AllOccurrencesBut l ->
    let l' = f l in
    if l' = [] then AllOccurrences else AllOccurrencesBut l'
  | (NoOccurrences|AllOccurrences) as o -> o

let convert_occs = function
  | AllOccurrences -> (false,[])
  | AllOccurrencesBut l -> (false,l)
  | NoOccurrences -> (true,[])
  | OnlyOccurrences l -> (true,l)

let is_selected occ = function
  | AllOccurrences -> true
  | AllOccurrencesBut l -> not (List.mem occ l)
  | OnlyOccurrences l -> List.mem occ l
  | NoOccurrences -> false

(** Usual clauses *)

let allHypsAndConcl = { onhyps=None; concl_occs=AllOccurrences }
let allHyps = { onhyps=None; concl_occs=NoOccurrences }
let onConcl = { onhyps=Some[]; concl_occs=AllOccurrences }
let nowhere = { onhyps=Some[]; concl_occs=NoOccurrences }
let onHyp h =
  { onhyps=Some[(AllOccurrences,h),InHyp]; concl_occs=NoOccurrences }

let is_nowhere = function
| { onhyps=Some[]; concl_occs=NoOccurrences } -> true
| _ -> false

(** Clause conversion functions, parametrized by a hyp enumeration function *)

(** From [clause] to [simple_clause] *)

let simple_clause_of enum_hyps cl =
  let error_occurrences () =
    Errors.error "This tactic does not support occurrences selection" in
  let error_body_selection () =
    Errors.error "This tactic does not support body selection" in
  let hyps =
    match cl.onhyps with
    | None ->
	List.map Option.make (enum_hyps ())
    | Some l ->
	List.map (fun ((occs,id),w) ->
	  if occs <> AllOccurrences then error_occurrences ();
	  if w = InHypValueOnly then error_body_selection ();
	  Some id) l in
  if cl.concl_occs = NoOccurrences then hyps
  else
    if cl.concl_occs <> AllOccurrences then error_occurrences ()
    else None :: hyps

(** From [clause] to [concrete_clause] *)

let concrete_clause_of enum_hyps cl =
  let hyps =
    match cl.onhyps with
    | None ->
	let f id = OnHyp (id,AllOccurrences,InHyp) in
	List.map f (enum_hyps ())
    | Some l ->
	List.map (fun ((occs,id),w) -> OnHyp (id,occs,w)) l in
  if cl.concl_occs = NoOccurrences then hyps
  else
    OnConcl cl.concl_occs :: hyps


==> anc/HoTT/coq-HoTT/pretyping/locusops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Misctypes
open Locus

(** Utilities on occurrences *)

val occurrences_map :
  ('a list -> 'b list) -> 'a occurrences_gen -> 'b occurrences_gen

(** From occurrences to a list of positions (or complement of positions) *)
val convert_occs : occurrences -> bool * int list

val is_selected : int -> occurrences -> bool

(** Usual clauses *)

val allHypsAndConcl : 'a clause_expr
val allHyps : 'a clause_expr
val onConcl : 'a clause_expr
val nowhere : 'a clause_expr
val onHyp : 'a -> 'a clause_expr

(** Tests *)

val is_nowhere : 'a clause_expr -> bool

(** Clause conversion functions, parametrized by a hyp enumeration function *)

val simple_clause_of : (unit -> Id.t list) -> clause -> simple_clause
val concrete_clause_of : (unit -> Id.t list) -> clause -> concrete_clause


==> anc/HoTT/coq-HoTT/pretyping/matching.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Pp
open Errors
open Util
open Names
open Globnames
open Nameops
open Termops
open Reductionops
open Term
open Pattern
open Patternops
open Misctypes
(*i*)

(* Given a term with second-order variables in it,
   represented by Meta's, and possibly applied using [SOAPP] to
   terms, this function will perform second-order, binding-preserving,
   matching, in the case where the pattern is a pattern in the sense
   of Dale Miller.

   ALGORITHM:

   Given a pattern, we decompose it, flattening Cast's and apply's,
   recursing on all operators, and pushing the name of the binder each
   time we descend a binder.

   When we reach a first-order variable, we ask that the corresponding
   term's free-rels all be higher than the depth of the current stack.

   When we reach a second-order application, we ask that the
   intersection of the free-rels of the term and the current stack be
   contained in the arguments of the application, and in that case, we
   construct a LAMBDA with the names on the stack.

 *)

type bound_ident_map = (Id.t * Id.t) list

exception PatternMatchingFailure

let constrain n (ids, m as x) (names, terms as subst) =
  try
    let (ids',m') = List.assoc n terms in
    if List.equal Id.equal ids ids' && eq_constr_nounivs m m' then subst
    else raise PatternMatchingFailure
  with
      Not_found ->
        if List.mem_assoc n names then
          Flags.if_warn Pp.msg_warning
              (str "Collision between bound variable " ++ pr_id n ++
               str " and a metavariable of same name.");
        (names,(n,x)::terms)

let add_binders na1 na2 (names,terms as subst) =
  match na1, na2 with
  | Name id1, Name id2 ->
      if List.mem_assoc id1 names then
        (Flags.if_warn Pp.msg_warning
          (str "Collision between bound variables of name " ++ pr_id id1);
         (names,terms))
      else
        (if List.mem_assoc id1 terms then
            Flags.if_warn Pp.msg_warning
              (str "Collision between bound variable " ++ pr_id id1 ++
               str " and another bound variable of same name.");
         ((id1,id2)::names,terms));
  | _ -> subst

let build_lambda toabstract stk (m : constr) =
  let rec buildrec m p_0 p_1 = match p_0,p_1 with
    | (_, []) -> m
    | (n, (_,na,t)::tl) ->
	if Int.Set.mem n toabstract then
          buildrec (mkLambda (na,t,m)) (n+1) tl
        else
	  buildrec (lift (-1) m) (n+1) tl
  in
  buildrec m 1 stk

let rec list_insert a = function
| [] -> [a]
| b :: l ->
  let ord = Id.compare a b in
  if ord < 0 then a :: b :: l
  else if ord > 0 then b :: list_insert a l
  else raise PatternMatchingFailure

let extract_bound_vars =
  let rec aux k = function
  | ([],_) -> []
  | (n :: l, (na1, na2, _) :: stk) when Int.equal k n ->
      begin match na1, na2 with
      | Name id1, Name _ -> list_insert id1 (aux (k + 1) (l, stk))
      | Name _, Anonymous -> anomaly (Pp.str "Unnamed bound variable")
      | Anonymous, _ -> raise PatternMatchingFailure
      end
  | (l, _ :: stk) -> aux (k + 1) (l, stk)
  | (_, []) -> assert false
  in aux 1

let dummy_constr = mkProp

let rec make_renaming ids = function
  | (Name id,Name _,_)::stk ->
      let renaming = make_renaming ids stk in
      (try mkRel (List.index id ids) :: renaming
       with Not_found -> dummy_constr :: renaming)
  | (_,_,_)::stk ->
      dummy_constr :: make_renaming ids stk
  | [] ->
      []

let merge_binding allow_bound_rels stk n cT subst =
  let depth = List.length stk in
  let c =
    if Int.equal depth 0 then
      (* Optimization *)
      ([],cT)
    else
      let frels = Int.Set.elements (free_rels cT) in
      let frels = List.filter (fun i -> i <= depth) frels in
      if allow_bound_rels then
	let frels = Sort.list (<) frels in
	let canonically_ordered_vars = extract_bound_vars (frels,stk) in
	let renaming = make_renaming canonically_ordered_vars stk in
	(canonically_ordered_vars, substl renaming cT)
      else match frels with
      | [] -> ([], lift (- depth) cT)
      | _ -> raise PatternMatchingFailure
  in
  constrain n c subst

let matches_core convert allow_partial_app allow_bound_rels pat c =
  let convref ref c = 
    match ref, kind_of_term c with
    | VarRef id, Var id' -> Names.id_eq id id'
    | ConstRef c, Const (c',_) -> Names.eq_constant c c'
    | IndRef i, Ind (i', _) -> Names.eq_ind i i'
    | ConstructRef c, Construct (c',u) -> Names.eq_constructor c c'
    | _, _ -> (match convert with 
               | None -> false
	       | Some (env,sigma) -> 
	         let sigma,c' = Evd.fresh_global Evd.univ_flexible_alg env sigma ref in
		   is_conv env sigma c' c)
  in
  let rec sorec stk subst p t =
    let cT = strip_outer_cast t in
    match p,kind_of_term cT with
      | PSoApp (n,args),m ->
        let fold accu = function
        | PRel n -> Int.Set.add n accu
        | _ -> error "Only bound indices allowed in second order pattern matching."
        in
        let relargs = List.fold_left fold Int.Set.empty args in
        let frels = free_rels cT in
        if Int.Set.subset frels relargs then
          constrain n ([], build_lambda relargs stk cT) subst
        else
          raise PatternMatchingFailure

      | PMeta (Some n), m -> merge_binding allow_bound_rels stk n cT subst

      | PMeta None, m -> subst

      | PRef (VarRef v1), Var v2 when Id.equal v1 v2 -> subst

      | PVar v1, Var v2 when Id.equal v1 v2 -> subst

      | PRef ref, _ when convref ref cT -> subst

      | PRel n1, Rel n2 when Int.equal n1 n2 -> subst

      | PSort GProp, Sort (Prop Null) -> subst

      | PSort GSet, Sort (Prop Pos) -> subst

      | PSort (GType _), Sort (Type _) -> subst

      | PApp (p, [||]), _ -> sorec stk subst p t

      | PApp (PApp (h, a1), a2), _ ->
          sorec stk subst (PApp(h,Array.append a1 a2)) t

      | PApp (PMeta (Some n),args1), App (c2,args2) when allow_partial_app ->
          let p = Array.length args2 - Array.length args1 in
          if p >= 0 then
            let args21, args22 = Array.chop p args2 in
	    let c = mkApp(c2,args21) in
            let subst = merge_binding allow_bound_rels stk n c subst in
            Array.fold_left2 (sorec stk) subst args1 args22
          else raise PatternMatchingFailure

      | PApp (c1,arg1), App (c2,arg2) ->
        (try Array.fold_left2 (sorec stk) (sorec stk subst c1 c2) arg1 arg2
         with Invalid_argument _ -> raise PatternMatchingFailure)

      | PProd (na1,c1,d1), Prod(na2,c2,d2) ->
	  sorec ((na1,na2,c2)::stk)
            (add_binders na1 na2 (sorec stk subst c1 c2)) d1 d2

      | PLambda (na1,c1,d1), Lambda(na2,c2,d2) ->
	  sorec ((na1,na2,c2)::stk)
            (add_binders na1 na2 (sorec stk subst c1 c2)) d1 d2

      | PLetIn (na1,c1,d1), LetIn(na2,c2,t2,d2) ->
	  sorec ((na1,na2,t2)::stk)
            (add_binders na1 na2 (sorec stk subst c1 c2)) d1 d2

      | PIf (a1,b1,b1'), Case (ci,_,a2,[|b2;b2'|]) ->
	  let ctx,b2 = decompose_lam_n_assum ci.ci_cstr_ndecls.(0) b2 in
	  let ctx',b2' = decompose_lam_n_assum ci.ci_cstr_ndecls.(1) b2' in
	  let n = rel_context_length ctx in
          let n' = rel_context_length ctx' in
	  if noccur_between 1 n b2 & noccur_between 1 n' b2' then
	    let s =
	      List.fold_left (fun l (na,_,t) -> (Anonymous,na,t)::l) stk ctx in
	    let s' =
	      List.fold_left (fun l (na,_,t) -> (Anonymous,na,t)::l) stk ctx' in
	    let b1 = lift_pattern n b1 and b1' = lift_pattern n' b1' in
  	    sorec s' (sorec s (sorec stk subst a1 a2) b1 b2) b1' b2'
          else
            raise PatternMatchingFailure

      | PCase (ci1,p1,a1,br1), Case (ci2,p2,a2,br2) ->
	  let n2 = Array.length br2 in
          let () = match ci1.cip_ind with
          | None -> ()
          | Some ind1 ->
            (** ppedrot: Something spooky going here. The comparison used to be
                the generic one, so I may have broken something. *)
            if not (eq_ind ind1 ci2.ci_ind) then raise PatternMatchingFailure
          in
          let () =
            if not ci1.cip_extensible && not (Int.equal (List.length br1) n2)
            then raise PatternMatchingFailure
          in
	  let chk_branch subst (j,n,c) =
	    (* (ind,j+1) is normally known to be a correct constructor
	       and br2 a correct match over the same inductive *)
	    assert (j < n2);
	    sorec stk subst c br2.(j)
	  in
	  let chk_head = sorec stk (sorec stk subst a1 a2) p1 p2 in
	  List.fold_left chk_branch chk_head br1

      |	PFix c1, Fix _ when eq_constr (mkFix c1) cT -> subst
      |	PCoFix c1, CoFix _ when eq_constr (mkCoFix c1) cT -> subst
      | _ -> raise PatternMatchingFailure

  in
  let names,terms = sorec [] ([],[]) pat c in
  (names, List.sort (fun (a, _) (b, _) -> Id.compare a b) terms)

let matches_core_closed convert allow_partial_app pat c =
  let names,subst = matches_core convert allow_partial_app false pat c in
  (names, List.map (fun (a,(_,b)) -> (a,b)) subst)

let extended_matches = matches_core None true true

let matches c p = snd (matches_core_closed None true c p)

let special_meta = (-1)

type 'a matching_result =
    { m_sub : bound_ident_map * patvar_map;
      m_ctx : 'a;
      m_nxt : unit -> 'a matching_result }

let mkresult s c n = { m_sub=s; m_ctx=c; m_nxt=n }

(* Tells if it is an authorized occurrence and if the instance is closed *)
let authorized_occ partial_app closed pat c mk_ctx next =
  try
    let sigma = matches_core_closed None partial_app pat c in
    if closed && not (List.for_all (fun (_,c) -> closed0 c) (snd sigma))
    then next ()
    else mkresult sigma (mk_ctx (mkMeta special_meta)) next
  with
    PatternMatchingFailure -> next ()

(* Tries to match a subterm of [c] with [pat] *)
let sub_match ?(partial_app=false) ?(closed=true) pat c =
  let rec aux c mk_ctx next =
  match kind_of_term c with
  | Cast (c1,k,c2) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let mk_ctx lc = mk_ctx (mkCast (List.hd lc, k,c2)) in
        try_aux [c1] mk_ctx next)
  | Lambda (x,c1,c2) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let mk_ctx lc = mk_ctx (mkLambda (x,List.hd lc,List.nth lc 1)) in
        try_aux [c1;c2] mk_ctx next)
  | Prod (x,c1,c2) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let mk_ctx lc = mk_ctx (mkProd (x,List.hd lc,List.nth lc 1)) in
        try_aux [c1;c2] mk_ctx next)
  | LetIn (x,c1,t,c2) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let mk_ctx = function [c1;c2] -> mkLetIn (x,c1,t,c2) | _ -> assert false
        in try_aux [c1;c2] mk_ctx next)
  | App (c1,lc) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let topdown = true in
	if partial_app then
          if topdown then
            let lc1 = Array.sub lc 0 (Array.length lc - 1) in
            let app = mkApp (c1,lc1) in
            let mk_ctx = function
              | [app';c] -> mk_ctx (mkApp (app',[|c|]))
              | _ -> assert false in
	    try_aux [app;Array.last lc] mk_ctx next
          else
            let rec aux2 app args next =
              match args with
              | [] ->
                  let mk_ctx le =
                    mk_ctx (mkApp (List.hd le, Array.of_list (List.tl le))) in
	          try_aux (c1::Array.to_list lc) mk_ctx next
	      | arg :: args ->
                  let app = mkApp (app,[|arg|]) in
                  let next () = aux2 app args next in
                  let mk_ctx ce = mk_ctx (mkApp (ce, Array.of_list args)) in
                  aux app mk_ctx next in
            aux2 c1 (Array.to_list lc) next
        else
          let mk_ctx le =
            mk_ctx (mkApp (List.hd le, Array.of_list (List.tl le))) in
	  try_aux (c1::Array.to_list lc) mk_ctx next)
  | Case (ci,hd,c1,lc) ->
      authorized_occ partial_app closed pat c mk_ctx (fun () ->
        let mk_ctx le =
          mk_ctx (mkCase (ci,hd,List.hd le,Array.of_list (List.tl le))) in
        try_aux (c1::Array.to_list lc) mk_ctx next)
  | Construct _ | Fix _ | Ind _|CoFix _ |Evar _|Const _
  | Rel _|Meta _|Var _|Sort _ ->
      authorized_occ partial_app closed pat c mk_ctx next

  (* Tries [sub_match] for all terms in the list *)
  and try_aux lc mk_ctx next =
    let rec try_sub_match_rec lacc = function
      | [] -> next ()
      | c::tl ->
          let mk_ctx ce = mk_ctx (List.rev_append lacc (ce::tl)) in
          let next () = try_sub_match_rec (c::lacc) tl in
          aux c mk_ctx next in
    try_sub_match_rec [] lc in
  aux c (fun x -> x) (fun () -> raise PatternMatchingFailure)

let match_subterm pat c = sub_match pat c

let match_appsubterm pat c = sub_match ~partial_app:true pat c

let match_subterm_gen app pat c = sub_match ~partial_app:app pat c

let is_matching pat c =
  try let _ = matches pat c in true
  with PatternMatchingFailure -> false

let is_matching_appsubterm ?(closed=true) pat c =
  try let _ = sub_match ~partial_app:true ~closed pat c in true
  with PatternMatchingFailure -> false

let matches_conv env sigma c p =
  snd (matches_core_closed (Some (env,sigma)) false c p)

let is_matching_conv env sigma pat n =
  try let _ = matches_conv env sigma pat n in true
  with PatternMatchingFailure -> false



==> anc/HoTT/coq-HoTT/pretyping/matching.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module implements pattern-matching on terms *)

open Names
open Term
open Environ
open Pattern
open Termops

(** [PatternMatchingFailure] is the exception raised when pattern
  matching fails *)
exception PatternMatchingFailure

(** [special_meta] is the default name of the meta holding the
   surrounding context in subterm matching *)
val special_meta : metavariable

(** [bound_ident_map] represents the result of matching binding
   identifiers of the pattern with the binding identifiers of the term
   matched *)
type bound_ident_map = (Id.t * Id.t) list

(** [matches pat c] matches [c] against [pat] and returns the resulting
   assignment of metavariables; it raises [PatternMatchingFailure] if
   not matchable; bindings are given in increasing order based on the
   numbers given in the pattern *)
val matches : constr_pattern -> constr -> patvar_map

(** [extended_matches pat c] also returns the names of bound variables
   in [c] that matches the bound variables in [pat]; if several bound
   variables or metavariables have the same name, the metavariable,
   or else the rightmost bound variable, takes precedence *)
val extended_matches :
  constr_pattern -> constr -> bound_ident_map * extended_patvar_map

(** [is_matching pat c] just tells if [c] matches against [pat] *)
val is_matching : constr_pattern -> constr -> bool

(** [matches_conv env sigma] matches up to conversion in environment
   [(env,sigma)] when constants in pattern are concerned; it raises
   [PatternMatchingFailure] if not matchable; bindings are given in
   increasing order based on the numbers given in the pattern *)
val matches_conv :env -> Evd.evar_map -> constr_pattern -> constr -> patvar_map

(** The type of subterm matching results: a substitution + a context
   (whose hole is denoted here with [special_meta]) + a continuation that
   either returns the next matching subterm or raise PatternMatchingFailure *)
type 'a matching_result =
    { m_sub : bound_ident_map * patvar_map;
      m_ctx : 'a;
      m_nxt : unit -> 'a matching_result }

(** [match_subterm n pat c] returns the substitution and the context
   corresponding to the first **closed** subterm of [c] matching [pat], and
   a continuation that looks for the next matching subterm.
   It raises PatternMatchingFailure if no subterm matches the pattern *)
val match_subterm : constr_pattern -> constr -> constr matching_result

(** [match_appsubterm pat c] returns the substitution and the context
   corresponding to the first **closed** subterm of [c] matching [pat],
   considering application contexts as well. It also returns a
   continuation that looks for the next matching subterm.
   It raises PatternMatchingFailure if no subterm matches the pattern *)
val match_appsubterm : constr_pattern -> constr -> constr matching_result

(** [match_subterm_gen] calls either [match_subterm] or [match_appsubterm] *)
val match_subterm_gen : bool (** true = with app context *) ->
   constr_pattern -> constr -> constr matching_result

(** [is_matching_appsubterm pat c] tells if a subterm of [c] matches
   against [pat] taking partial subterms into consideration *)
val is_matching_appsubterm : ?closed:bool -> constr_pattern -> constr -> bool

(** [is_matching_conv env sigma pat c] tells if [c] matches against [pat]
   up to conversion for constants in patterns *)
val is_matching_conv :
  env -> Evd.evar_map -> constr_pattern -> constr -> bool


==> anc/HoTT/coq-HoTT/pretyping/miscops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Misctypes
open Pp
open Nameops

(** Mapping [cast_type] *)

let map_cast_type f = function
  | CastConv a -> CastConv (f a)
  | CastVM a -> CastVM (f a)
  | CastCoerce -> CastCoerce
  | CastNative a -> CastNative (f a)

let smartmap_cast_type f c =
  match c with
    | CastConv a -> let a' = f a in if a' == a then c else CastConv a'
    | CastVM a -> let a' = f a in if a' == a then c else CastVM a'
    | CastCoerce -> CastCoerce
    | CastNative a -> let a' = f a in if a' == a then c else CastNative a'

(** Printing of [intro_pattern] *)

let rec pr_intro_pattern (_,pat) = match pat with
  | IntroOrAndPattern pll -> pr_or_and_intro_pattern pll
  | IntroWildcard -> str "_"
  | IntroRewrite true -> str "->"
  | IntroRewrite false -> str "<-"
  | IntroIdentifier id -> pr_id id
  | IntroFresh id -> str "?" ++ pr_id id
  | IntroForthcoming true -> str "*"
  | IntroForthcoming false -> str "**"
  | IntroAnonymous -> str "?"

and pr_or_and_intro_pattern = function
  | [pl] ->
      str "(" ++ hv 0 (prlist_with_sep pr_comma pr_intro_pattern pl) ++ str ")"
  | pll ->
      str "[" ++
      hv 0 (prlist_with_sep pr_bar (prlist_with_sep spc pr_intro_pattern) pll)
      ++ str "]"

(** Printing of [move_location] *)

let pr_move_location pr_id = function
  | MoveAfter id -> brk(1,1) ++ str "after " ++ pr_id id
  | MoveBefore id -> brk(1,1) ++ str "before " ++ pr_id id
  | MoveFirst -> str " at top"
  | MoveLast -> str " at bottom"


==> anc/HoTT/coq-HoTT/pretyping/miscops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Misctypes

(** Mapping [cast_type] *)

val map_cast_type : ('a -> 'b) -> 'a cast_type -> 'b cast_type
val smartmap_cast_type : ('a -> 'a) -> 'a cast_type -> 'a cast_type

(** Printing of [intro_pattern] *)

val pr_intro_pattern : intro_pattern_expr Loc.located -> Pp.std_ppcmds
val pr_or_and_intro_pattern : or_and_intro_pattern_expr -> Pp.std_ppcmds

(** Printing of [move_location] *)

val pr_move_location :
  ('a -> Pp.std_ppcmds) -> 'a move_location -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/pretyping/namegen.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created from contents that was formerly in termops.ml and
   nameops.ml, Nov 2009 *)

(* This file is about generating new or fresh names and dealing with
   alpha-renaming *)

open Util
open Names
open Term
open Nametab
open Nameops
open Libnames
open Globnames
open Environ
open Termops

(**********************************************************************)
(* Globality of identifiers *)

let is_imported_modpath mp =
  let current_mp,_ = Lib.current_prefix() in
    match mp with
      | MPfile dp ->
	  let rec find_prefix = function
	    |MPfile dp1 -> not (DirPath.equal dp1 dp)
	    |MPdot(mp,_) -> find_prefix mp
	    |MPbound(_) -> false
	  in find_prefix current_mp
      | p -> false

let is_imported_ref = function
  | VarRef _ -> false
  | IndRef (kn,_)
  | ConstructRef ((kn,_),_) ->
      let (mp,_,_) = repr_mind kn in is_imported_modpath mp
  | ConstRef kn ->
      let (mp,_,_) = repr_con kn in is_imported_modpath mp

let is_global id =
  try
    let ref = locate (qualid_of_ident id) in
    not (is_imported_ref ref)
  with Not_found ->
    false

let is_constructor id =
  try
    match locate (qualid_of_ident id) with
      | ConstructRef _ -> true
      | _ -> false
  with Not_found ->
    false

(**********************************************************************)
(* Generating "intuitive" names from its type *)

let lowercase_first_char id = (* First character of a constr *)
  Unicode.lowercase_first_char (Id.to_string id)

let sort_hdchar = function
  | Prop(_) -> "P"
  | Type(_) -> "T"

let hdchar env c =
  let rec hdrec k c =
    match kind_of_term c with
    | Prod (_,_,c)    -> hdrec (k+1) c
    | Lambda (_,_,c)  -> hdrec (k+1) c
    | LetIn (_,_,_,c) -> hdrec (k+1) c
    | Cast (c,_,_)    -> hdrec k c
    | App (f,l)       -> hdrec k f
    | Const (kn,_) -> lowercase_first_char (Label.to_id (con_label kn))
    | Ind (x,_) -> lowercase_first_char (basename_of_global (IndRef x))
    | Construct (x,_) -> lowercase_first_char (basename_of_global (ConstructRef x))
    | Var id  -> lowercase_first_char id
    | Sort s -> sort_hdchar s
    | Rel n ->
	(if n<=k then "p" (* the initial term is flexible product/function *)
	 else
	   try match Environ.lookup_rel (n-k) env with
	     | (Name id,_,_)   -> lowercase_first_char id
	     | (Anonymous,_,t) -> hdrec 0 (lift (n-k) t)
	   with Not_found -> "y")
    | Fix ((_,i),(lna,_,_)) ->
	let id = match lna.(i) with Name id -> id | _ -> assert false in
	lowercase_first_char id
    | CoFix (i,(lna,_,_)) ->
	let id = match lna.(i) with Name id -> id | _ -> assert false in
	lowercase_first_char id
    | Meta _|Evar _|Case (_, _, _, _) -> "y"
  in
  hdrec 0 c

let id_of_name_using_hdchar env a = function
  | Anonymous -> Id.of_string (hdchar env a)
  | Name id   -> id

let named_hd env a = function
  | Anonymous -> Name (Id.of_string (hdchar env a))
  | x         -> x

let mkProd_name   env (n,a,b) = mkProd (named_hd env a n, a, b)
let mkLambda_name env (n,a,b) = mkLambda (named_hd env a n, a, b)

let lambda_name = mkLambda_name
let prod_name = mkProd_name

let prod_create   env (a,b) = mkProd (named_hd env a Anonymous, a, b)
let lambda_create env (a,b) =  mkLambda (named_hd env a Anonymous, a, b)

let name_assumption env (na,c,t) =
  match c with
    | None      -> (named_hd env t na, None, t)
    | Some body -> (named_hd env body na, c, t)

let name_context env hyps =
  snd
    (List.fold_left
       (fun (env,hyps) d ->
	  let d' = name_assumption env d in (push_rel d' env, d' :: hyps))
       (env,[]) (List.rev hyps))

let mkProd_or_LetIn_name env b d = mkProd_or_LetIn (name_assumption env d) b
let mkLambda_or_LetIn_name env b d = mkLambda_or_LetIn (name_assumption env d)b

let it_mkProd_or_LetIn_name env b hyps =
  it_mkProd_or_LetIn b (name_context env hyps)
let it_mkLambda_or_LetIn_name env b hyps =
  it_mkLambda_or_LetIn b (name_context env hyps)

(**********************************************************************)
(* Fresh names *)

let default_x = Id.of_string "x"

(* Looks for next "good" name by lifting subscript *)

let next_ident_away_from id bad =
  let rec name_rec id = if bad id then name_rec (lift_subscript id) else id in
  name_rec id

(* Restart subscript from x0 if name starts with xN, or x00 if name
   starts with x0N, etc *)

let restart_subscript id =
  if not (has_subscript id) then id else
    (* Ce serait sans doute mieux avec quelque chose inspiré de
     *** make_ident id (Some 0) *** mais ça brise la compatibilité... *)
    forget_subscript id

(* Now, there are different renaming strategies... *)

(* 1- Looks for a fresh name for printing in cases pattern *)

let next_name_away_in_cases_pattern na avoid =
  let id = match na with Name id -> id | Anonymous -> default_x in
  next_ident_away_from id (fun id -> List.mem id avoid or is_constructor id)

(* 2- Looks for a fresh name for introduction in goal *)

(* The legacy strategy for renaming introduction variables is not very uniform:
   - if the name to use is fresh in the context but used as a global
     name, then a fresh name is taken by finding a free subscript
     starting from the current subscript;
   - but if the name to use is not fresh in the current context, the fresh
     name is taken by finding a free subscript starting from 0 *)

let next_ident_away_in_goal id avoid =
  let id = if List.mem id avoid then restart_subscript id else id in
  let bad id = List.mem id avoid || (is_global id & not (is_section_variable id)) in
  next_ident_away_from id bad

let next_name_away_in_goal na avoid =
  let id = match na with Name id -> id | Anonymous -> Id.of_string "H" in
  next_ident_away_in_goal id avoid

(* 3- Looks for next fresh name outside a list that is moreover valid
   as a global identifier; the legacy algorithm is that if the name is
   already used in the list, one looks for a name of same base with
   lower available subscript; if the name is not in the list but is
   used globally, one looks for a name of same base with lower subscript
   beyond the current subscript *)

let next_global_ident_away id avoid =
  let id = if List.mem id avoid then restart_subscript id else id in
  let bad id = List.mem id avoid || is_global id in
  next_ident_away_from id bad

(* 4- Looks for next fresh name outside a list; if name already used,
   looks for same name with lower available subscript *)

let next_ident_away id avoid =
  if List.mem id avoid then
    next_ident_away_from (restart_subscript id) (fun id -> List.mem id avoid)
  else id

let next_name_away_with_default default na avoid =
  let id = match na with Name id -> id | Anonymous -> Id.of_string default in
  next_ident_away id avoid

let reserved_type_name = ref (fun t -> Anonymous)
let set_reserved_typed_name f = reserved_type_name := f

let next_name_away_with_default_using_types default na avoid t =
  let id = match na with
    | Name id -> id
    | Anonymous -> match !reserved_type_name t with
	| Name id -> id
	| Anonymous -> Id.of_string default in
  next_ident_away id avoid

let next_name_away = next_name_away_with_default "H"

let make_all_name_different env =
  let avoid = ref (ids_of_named_context (named_context env)) in
  process_rel_context
    (fun (na,c,t) newenv ->
       let id = next_name_away na !avoid in
       avoid := id::!avoid;
       push_rel (Name id,c,t) newenv)
    env

(* 5- Looks for next fresh name outside a list; avoids also to use names that
   would clash with short name of global references; if name is already used,
   looks for name of same base with lower available subscript beyond current
   subscript *)

let occur_rel p env id =
  try
    let name = lookup_name_of_rel p env in
    begin match name with
    | Name id' -> Id.equal id' id
    | Anonymous -> false
    end
  with Not_found -> false (* Unbound indice : may happen in debug *)

let visibly_occur_id id (nenv,c) =
  let rec occur n c = match kind_of_term c with
    | Const _ | Ind _ | Construct _ | Var _
      when
        let short = shortest_qualid_of_global Id.Set.empty (global_of_constr c) in
        qualid_eq short (qualid_of_ident id) ->
      raise Occur
    | Rel p when p>n & occur_rel (p-n) nenv id -> raise Occur
    | _ -> iter_constr_with_binders succ occur n c
  in
  try occur 1 c; false
  with Occur -> true
    | Not_found -> false (* Happens when a global is not in the env *)

let next_ident_away_for_default_printing env_t id avoid =
  let bad id = List.mem id avoid or visibly_occur_id id env_t in
  next_ident_away_from id bad

let next_name_away_for_default_printing env_t na avoid =
  let id = match na with
  | Name id   -> id
  | Anonymous ->
      (* In principle, an anonymous name is not dependent and will not be *)
      (* taken into account by the function compute_displayed_name_in; *)
      (* just in case, invent a valid name *)
      Id.of_string "H" in
  next_ident_away_for_default_printing env_t id avoid

(**********************************************************************)
(* Displaying terms avoiding bound variables clashes *)

(* Renaming strategy introduced in December 1998:

   - Rule number 1: all names, even if unbound and not displayed, contribute
     to the list of names to avoid
   - Rule number 2: only the dependency status is used for deciding if
     a name is displayed or not

   Example:
   bool_ind: "forall (P:bool->Prop)(f:(P true))(f:(P false))(b:bool), P b" is
   displayed "forall P:bool->Prop, P true -> P false -> forall b:bool, P b"
   but f and f0 contribute to the list of variables to avoid (knowing
   that f and f0 are how the f's would be named if introduced, assuming
   no other f and f0 are already used).
*)

type renaming_flags =
  | RenamingForCasesPattern
  | RenamingForGoal
  | RenamingElsewhereFor of (Name.t list * constr)

let next_name_for_display flags =
  match flags with
  | RenamingForCasesPattern -> next_name_away_in_cases_pattern
  | RenamingForGoal -> next_name_away_in_goal
  | RenamingElsewhereFor env_t -> next_name_away_for_default_printing env_t

(* Remark: Anonymous var may be dependent in Evar's contexts *)
let compute_displayed_name_in flags avoid na c =
  match na with
  | Anonymous when noccurn 1 c ->
    (Anonymous,avoid)
  | _ ->
    let fresh_id = next_name_for_display flags na avoid in
    let idopt = if noccurn 1 c then Anonymous else Name fresh_id in
    (idopt, fresh_id::avoid)

let compute_and_force_displayed_name_in flags avoid na c =
  match na with
  | Anonymous when noccurn 1 c ->
    (Anonymous,avoid)
  | _ ->
    let fresh_id = next_name_for_display flags na avoid in
    (Name fresh_id, fresh_id::avoid)

let compute_displayed_let_name_in flags avoid na c =
  let fresh_id = next_name_for_display flags na avoid in
  (Name fresh_id, fresh_id::avoid)

let rename_bound_vars_as_displayed avoid env c =
  let rec rename avoid env c =
    match kind_of_term c with
    | Prod (na,c1,c2)  ->
	let na',avoid' =
          compute_displayed_name_in
            (RenamingElsewhereFor (env,c2)) avoid na c2 in
	mkProd (na', c1, rename avoid' (add_name na' env) c2)
    | LetIn (na,c1,t,c2) ->
	let na',avoid' =
          compute_displayed_let_name_in
            (RenamingElsewhereFor (env,c2)) avoid na c2 in
	mkLetIn (na',c1,t, rename avoid' (add_name na' env) c2)
    | Cast (c,k,t) -> mkCast (rename avoid env c, k,t)
    | _ -> c
  in
  rename avoid env c


==> anc/HoTT/coq-HoTT/pretyping/namegen.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ

(*********************************************************************
   Generating "intuitive" names from their type *)

val lowercase_first_char : Id.t -> string
val sort_hdchar : sorts -> string
val hdchar : env -> types -> string
val id_of_name_using_hdchar : env -> types -> Name.t -> Id.t
val named_hd : env -> types -> Name.t -> Name.t

val mkProd_name : env -> Name.t * types * types -> types
val mkLambda_name : env -> Name.t * types * constr -> constr

(** Deprecated synonyms of [mkProd_name] and [mkLambda_name] *)
val prod_name : env -> Name.t * types * types -> types
val lambda_name : env -> Name.t * types * constr -> constr

val prod_create : env -> types * types -> constr
val lambda_create : env -> types * constr -> constr
val name_assumption : env -> rel_declaration -> rel_declaration
val name_context : env -> rel_context -> rel_context

val mkProd_or_LetIn_name : env -> types -> rel_declaration -> types
val mkLambda_or_LetIn_name : env -> constr -> rel_declaration -> constr
val it_mkProd_or_LetIn_name   : env -> types -> rel_context -> types
val it_mkLambda_or_LetIn_name : env -> constr -> rel_context -> constr

(*********************************************************************
   Fresh names *)

(** Avoid clashing with a name satisfying some predicate *)
val next_ident_away_from : Id.t -> (Id.t -> bool) -> Id.t

(** Avoid clashing with a name of the given list *)
val next_ident_away : Id.t -> Id.t list -> Id.t

(** Avoid clashing with a name already used in current module *)
val next_ident_away_in_goal : Id.t -> Id.t list -> Id.t

(** Avoid clashing with a name already used in current module 
   but tolerate overwriting section variables, as in goals *)
val next_global_ident_away : Id.t -> Id.t list -> Id.t

(** Avoid clashing with a constructor name already used in current module *)
val next_name_away_in_cases_pattern : Name.t -> Id.t list -> Id.t

val next_name_away  : Name.t -> Id.t list -> Id.t (** default is "H" *)
val next_name_away_with_default : string -> Name.t -> Id.t list ->
  Id.t

val next_name_away_with_default_using_types : string -> Name.t ->
  Id.t list -> types -> Id.t

val set_reserved_typed_name : (types -> Name.t) -> unit

(*********************************************************************
   Making name distinct for displaying *)

type renaming_flags =
  | RenamingForCasesPattern (** avoid only global constructors *)
  | RenamingForGoal (** avoid all globals (as in intro) *)
  | RenamingElsewhereFor of (Name.t list * constr)

val make_all_name_different : env -> env

val compute_displayed_name_in :
  renaming_flags -> Id.t list -> Name.t -> constr -> Name.t * Id.t list
val compute_and_force_displayed_name_in :
  renaming_flags -> Id.t list -> Name.t -> constr -> Name.t * Id.t list
val compute_displayed_let_name_in :
  renaming_flags -> Id.t list -> Name.t -> constr -> Name.t * Id.t list
val rename_bound_vars_as_displayed :
  Id.t list -> Name.t list -> types -> types


==> anc/HoTT/coq-HoTT/pretyping/nativenorm.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Pp
open Errors
open Term
open Environ
open Reduction
open Univ
open Declarations
open Names
open Inductive
open Util
open Unix
open Nativecode
open Inductiveops
open Closure
open Nativevalues

(** This module implements normalization by evaluation to OCaml code *)

exception Find_at of int

let invert_tag cst tag reloc_tbl =
  try
    for j = 0 to Array.length reloc_tbl - 1 do
      let tagj,arity = reloc_tbl.(j) in
      if Int.equal tag tagj && (cst && Int.equal arity 0 || not(cst || Int.equal arity 0)) then
	raise (Find_at j)
      else ()
    done;raise Not_found
  with Find_at j -> (j+1)

let decompose_prod env t =
  let (name,dom,codom as res) = destProd (whd_betadeltaiota env t) in
  match name with
  | Anonymous -> (Name (id_of_string "x"),dom,codom)
  | _ -> res

let app_type env c =
  let t = whd_betadeltaiota env c in
  try destApp t with DestKO -> (t,[||])

 
let find_rectype_a env c =
  let (t, l) = app_type env c in
  match kind_of_term t with
  | Ind ind -> (ind, l)
  | _ -> raise Not_found

(* Instantiate inductives and parameters in constructor type *)

let type_constructor mind mib typ params = 
  let s = ind_subst mind mib Univ.Instance.empty (* FIXME *)in
  let ctyp = substl s typ in
  let nparams = Array.length params in
  if Int.equal nparams 0 then ctyp
  else
    let _,ctyp = decompose_prod_n nparams ctyp in   
    substl (List.rev (Array.to_list params)) ctyp

let construct_of_constr_notnative const env tag (mind, _ as ind) u allargs =
  let mib,mip = lookup_mind_specif env ind in
  let nparams = mib.mind_nparams in
  let i = invert_tag const tag mip.mind_reloc_tbl in
  let params = Array.sub allargs 0 nparams in
  let ctyp = type_constructor mind mib (mip.mind_nf_lc.(i-1)) params in
  (mkApp(mkConstructU((ind,i),u), params), ctyp)
 

let construct_of_constr const env tag typ =
  let t, l = app_type env typ in
  match kind_of_term t with
  | Ind (ind,u) -> 
      construct_of_constr_notnative const env tag ind u l
  | _ -> assert false

let construct_of_constr_const env tag typ = 
  fst (construct_of_constr true env tag typ)

let construct_of_constr_block = construct_of_constr false

let build_branches_type env (mind,_ as _ind) mib mip params dep p =
  let rtbl = mip.mind_reloc_tbl in
  (* [build_one_branch i cty] construit le type de la ieme branche (commence
     a 0) et les lambda correspondant aux realargs *)
  let build_one_branch i cty =
    let typi = type_constructor mind mib cty params in
    let decl,indapp = Term.decompose_prod typi in
    let ind,cargs = find_rectype_a env indapp in
    let nparams = Array.length params in
    let carity = snd (rtbl.(i)) in
    let crealargs = Array.sub cargs nparams (Array.length cargs - nparams) in
    let codom = 
      let papp = mkApp(lift (List.length decl) p,crealargs) in
      if dep then
	let cstr = ith_constructor_of_inductive (fst ind) (i+1) in
        let relargs = Array.init carity (fun i -> mkRel (carity-i)) in
	let dep_cstr = mkApp(mkApp(mkConstructU (cstr,snd ind),params),relargs) in
	mkApp(papp,[|dep_cstr|])
      else papp
    in 
    decl, codom
  in Array.mapi build_one_branch mip.mind_nf_lc

let build_case_type dep p realargs c = 
  if dep then mkApp(mkApp(p, realargs), [|c|])
  else mkApp(p, realargs)

(* TODO move this function *)
let type_of_rel env n = 
  let (_,_,ty) = lookup_rel n env in
  lift n ty

let type_of_prop = mkSort type1_sort

let type_of_sort s = 
  match s with
  | Prop _ -> type_of_prop
  | Type u -> mkType (Univ.super u)

let type_of_var env id = 
  try let (_,_,ty) = lookup_named id env in ty
  with Not_found ->
    anomaly ~label:"type_of_var" (str "variable " ++ Id.print id ++ str " unbound")

let sort_of_product env domsort rangsort =
  match (domsort, rangsort) with
    (* Product rule (s,Prop,Prop) *)
    | (_,       Prop Null)  -> rangsort
    (* Product rule (Prop/Set,Set,Set) *)
    | (Prop _,  Prop Pos) -> rangsort
    (* Product rule (Type,Set,?) *)
    | (Type u1, Prop Pos) ->
        begin match engagement env with
        | Some ImpredicativeSet ->
          (* Rule is (Type,Set,Set) in the Set-impredicative calculus *)
          rangsort
        | _ ->
          (* Rule is (Type_i,Set,Type_i) in the Set-predicative calculus *)
          Type (sup u1 type0_univ)
        end
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Pos,  Type u2)  -> Type (sup type0_univ u2)
    (* Product rule (Prop,Type_i,Type_i) *)
    | (Prop Null, Type _)  -> rangsort
    (* Product rule (Type_i,Type_i,Type_i) *)
    | (Type u1, Type u2) -> Type (sup u1 u2)

(* normalisation of values *)

let branch_of_switch lvl ans bs = 
  let tbl = ans.asw_reloc in
  let branch i = 
    let tag,arity = tbl.(i) in
    let ci = 
      if Int.equal arity 0 then mk_const tag
      else mk_block tag (mk_rels_accu lvl arity) in
    bs ci in
  Array.init (Array.length tbl) branch

let rec nf_val env v typ =
  match kind_of_value v with
  | Vaccu accu -> nf_accu env accu
  | Vfun f -> 
      let lvl = nb_rel env in
      let name,dom,codom = 
	try decompose_prod env typ
	with DestKO ->
          Errors.anomaly
            (Pp.strbrk "Returned a functional value in a type not recognized as a product type.")
      in
      let env = push_rel (name,None,dom) env in
      let body = nf_val env (f (mk_rel_accu lvl)) codom in
      mkLambda(name,dom,body)
  | Vconst n -> construct_of_constr_const env n typ
  | Vblock b ->
      let capp,ctyp = construct_of_constr_block env (block_tag b) typ in
      let args = nf_bargs env b ctyp in
      mkApp(capp,args)

and nf_type env v =
  match kind_of_value v with
  | Vaccu accu -> nf_accu env accu
  | _ -> assert false

and nf_type_sort env v =
  match kind_of_value v with
  | Vaccu accu -> 
      let t,s = nf_accu_type env accu in
      let s = try destSort s with DestKO -> assert false in
      t, s
  | _ -> assert false

and nf_accu env accu =
  let atom = atom_of_accu accu in
  if Int.equal (accu_nargs accu) 0 then nf_atom env atom
  else
    let a,typ = nf_atom_type env atom in
    let _, args = nf_args env accu typ in
    mkApp(a,Array.of_list args)

and nf_accu_type env accu =
  let atom = atom_of_accu accu in
  if Int.equal (accu_nargs accu) 0 then nf_atom_type env atom
  else
    let a,typ = nf_atom_type env atom in
    let t, args = nf_args env accu typ in
    mkApp(a,Array.of_list args), t

and nf_args env accu t =
  let aux arg (t,l) = 
	let _,dom,codom = try decompose_prod env t with DestKO -> exit 123 in
	let c = nf_val env arg dom in
	(subst1 c codom, c::l)
  in
  let t,l = List.fold_right aux (args_of_accu accu) (t,[]) in
  t, List.rev l

and nf_bargs env b t =
  let t = ref t in
  let len = block_size b in
  Array.init len
    (fun i ->
      let _,dom,codom = try decompose_prod env !t with DestKO -> exit 124 in
      let c = nf_val env (block_field b i) dom in
      t := subst1 c codom; c)

and nf_atom env atom =
  match atom with
  | Arel i -> mkRel (nb_rel env - i)
  | Aconstant cst -> mkConst cst
  | Aind ind -> mkInd ind
  | Asort s -> mkSort s
  | Avar id -> mkVar id
  | Aprod(n,dom,codom) ->
      let dom = nf_type env dom in
      let vn = mk_rel_accu (nb_rel env) in
      let env = push_rel (n,None,dom) env in
      let codom = nf_type env (codom vn) in
      mkProd(n,dom,codom)
  | _ -> fst (nf_atom_type env atom)

and nf_atom_type env atom = 
  match atom with
  | Arel i ->
      let n = (nb_rel env - i) in
      mkRel n, type_of_rel env n
  | Aconstant cst ->
      mkConst cst, fst (Typeops.type_of_constant env (cst,Univ.Instance.empty)) (* FIXME *)
  | Aind ind ->
      mkInd ind, Inductiveops.type_of_inductive env (ind,Univ.Instance.empty)
  | Asort s ->
      mkSort s, type_of_sort s
  | Avar id ->
      mkVar id, type_of_var env id
  | Acase(ans,accu,p,bs) ->
      let a,ta = nf_accu_type env accu in
      let ((mind,_),u as ind),allargs = find_rectype_a env ta in
      let (mib,mip) = Inductive.lookup_mind_specif env (fst ind) in
      let nparams = mib.mind_nparams in
      let params,realargs = Array.chop nparams allargs in
      let pT = 
	hnf_prod_applist env 
	  (Inductiveops.type_of_inductive env ind) (Array.to_list params) in
      let pT = whd_betadeltaiota env pT in
      let dep, p = nf_predicate env ind mip params p pT in
      (* Calcul du type des branches *)
      let btypes = build_branches_type env (fst ind) mib mip params dep p in
      (* calcul des branches *)
      let bsw = branch_of_switch (nb_rel env) ans bs in
      let mkbranch i v =
	let decl,codom = btypes.(i) in
	let env = 
	  List.fold_right 
	    (fun (name,t) env -> push_rel (name,None,t) env) decl env in
	let b = nf_val env v codom in
	compose_lam decl b 
      in 
      let branchs = Array.mapi mkbranch bsw in
      let tcase = build_case_type dep p realargs a in
      let ci = ans.asw_ci in
      mkCase(ci, p, a, branchs), tcase 
  | Afix(tt,ft,rp,s) ->
      let tt = Array.map (nf_type env) tt in
      let name = Array.map (fun _ -> (Name (id_of_string "Ffix"))) tt in
      let lvl = nb_rel env in
      let fargs = mk_rels_accu lvl (Array.length ft) in
      let env = push_rec_types (name,tt,[||]) env in
      let ft = Array.mapi (fun i v -> nf_val env (napply v fargs) tt.(i)) ft in
      mkFix((rp,s),(name,tt,ft)), tt.(s)
  | Acofix(tt,ft,s,_) | Acofixe(tt,ft,s,_) ->
      let tt = Array.map (nf_type env) tt in
      let name = Array.map (fun _ -> (Name (id_of_string "Fcofix"))) tt in
      let lvl = nb_rel env in
      let fargs = mk_rels_accu lvl (Array.length ft) in
      let env = push_rec_types (name,tt,[||]) env in
      let ft = Array.mapi (fun i v -> nf_val env (napply v fargs) tt.(i)) ft in
      mkCoFix(s,(name,tt,ft)), tt.(s)
  | Aprod(n,dom,codom) ->
      let dom,s1 = nf_type_sort env dom in
      let vn = mk_rel_accu (nb_rel env) in
      let env = push_rel (n,None,dom) env in
      let codom,s2 = nf_type_sort env (codom vn) in
      mkProd(n,dom,codom), mkSort (sort_of_product env s1 s2)

and  nf_predicate env ind mip params v pT =
  match kind_of_value v, kind_of_term pT with
  | Vfun f, Prod _ ->
      let k = nb_rel env in
      let vb = f (mk_rel_accu k) in
      let name,dom,codom = try decompose_prod env pT with DestKO -> exit 121 in
      let dep,body = 
	nf_predicate (push_rel (name,None,dom) env) ind mip params vb codom in
      dep, mkLambda(name,dom,body)
  | Vfun f, _ -> 
      let k = nb_rel env in
      let vb = f (mk_rel_accu k) in
      let name = Name (id_of_string "c") in
      let n = mip.mind_nrealargs in
      let rargs = Array.init n (fun i -> mkRel (n-i)) in
      let params = if Int.equal n 0 then params else Array.map (lift n) params in
      let dom = mkApp(mkIndU ind,Array.append params rargs) in
      let body = nf_type (push_rel (name,None,dom) env) vb in
      true, mkLambda(name,dom,body)
  | _, _ -> false, nf_type env v

let native_norm env c ty =  
  if !Flags.no_native_compiler then
    error "Native_compute reduction has been disabled"
  else
  let penv = Environ.pre_env env in 
  (*
  Format.eprintf "Numbers of free variables (named): %i\n" (List.length vl1);
  Format.eprintf "Numbers of free variables (rel): %i\n" (List.length vl2);
  *)
  let ml_filename, prefix = Nativelib.get_ml_filename () in
  let code, upd = mk_norm_code penv prefix c in
  match Nativelib.compile ml_filename code with
    | 0,fn ->
        if !Flags.debug then Pp.msg_debug (Pp.str "Running norm ...");
        let t0 = Sys.time () in
        Nativelib.call_linker ~fatal:true prefix fn (Some upd);
        let t1 = Sys.time () in
        let time_info = Format.sprintf "Evaluation done in %.5f@." (t1 -. t0) in
        if !Flags.debug then Pp.msg_debug (Pp.str time_info);
        let res = nf_val env !Nativelib.rt1 ty in
        let t2 = Sys.time () in
        let time_info = Format.sprintf "Reification done in %.5f@." (t2 -. t1) in
        if !Flags.debug then Pp.msg_debug (Pp.str time_info);
        res
    | _ -> anomaly (Pp.str "Compilation failure") 


==> anc/HoTT/coq-HoTT/pretyping/nativenorm.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2013     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
open Names
open Term
open Environ
open Reduction

(** This module implements normalization by evaluation to OCaml code *)

val native_norm : env -> constr -> types -> constr


==> anc/HoTT/coq-HoTT/pretyping/patternops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Globnames
open Nameops
open Term
open Glob_term
open Glob_ops
open Pp
open Mod_subst
open Misctypes
open Decl_kinds
open Pattern
open Evd

let case_info_pattern_eq i1 i2 =
  i1.cip_style == i2.cip_style &&
  Option.equal eq_ind i1.cip_ind i2.cip_ind &&
  Option.equal Int.equal i1.cip_ind_args i2.cip_ind_args &&
  i1.cip_extensible == i2.cip_extensible

let rec constr_pattern_eq p1 p2 = match p1, p2 with
| PRef r1, PRef r2 -> eq_gr r1 r2
| PVar v1, PVar v2 -> Id.equal v1 v2
| PEvar (ev1, ctx1), PEvar (ev2, ctx2) ->
  Int.equal ev1 ev2 && Array.equal constr_pattern_eq ctx1 ctx2
| PRel i1, PRel i2 ->
  Int.equal i1 i2
| PApp (t1, arg1), PApp (t2, arg2) ->
  constr_pattern_eq t1 t2 && Array.equal constr_pattern_eq arg1 arg2
| PSoApp (id1, arg1), PSoApp (id2, arg2) ->
  Id.equal id1 id2 && List.equal constr_pattern_eq arg1 arg2
| PLambda (v1, t1, b1), PLambda (v2, t2, b2) ->
  Name.equal v1 v2 && constr_pattern_eq t1 t2 && constr_pattern_eq b1 b2
| PProd (v1, t1, b1), PProd (v2, t2, b2) ->
  Name.equal v1 v2 && constr_pattern_eq t1 t2 && constr_pattern_eq b1 b2
| PLetIn (v1, t1, b1), PLetIn (v2, t2, b2) ->
  Name.equal v1 v2 && constr_pattern_eq t1 t2 && constr_pattern_eq b1 b2
| PSort s1, PSort s2 -> glob_sort_eq s1 s2
| PMeta m1, PMeta m2 -> Option.equal Id.equal m1 m2
| PIf (t1, l1, r1), PIf (t2, l2, r2) ->
  constr_pattern_eq t1 t2 && constr_pattern_eq l1 l2 && constr_pattern_eq r1 r2
| PCase (info1, p1, r1, l1), PCase (info2, p2, r2, l2) ->
  case_info_pattern_eq info1 info2 &&
  constr_pattern_eq p1 p2 &&
  constr_pattern_eq r1 r2 &&
  List.equal pattern_eq l1 l2
| PFix f1, PFix f2 ->
  fixpoint_eq f1 f2
| PCoFix f1, PCoFix f2 ->
  cofixpoint_eq f1 f2
| _ -> false
(** FIXME: fixpoint and cofixpoint should be relativized to pattern *)

and pattern_eq (i1, j1, p1) (i2, j2, p2) =
  Int.equal i1 i2 && Int.equal j1 j2 && constr_pattern_eq p1 p2

and fixpoint_eq ((arg1, i1), r1) ((arg2, i2), r2) =
  Int.equal i1 i2 &&
  Array.equal Int.equal arg1 arg2 &&
  rec_declaration_eq r1 r2

and cofixpoint_eq (i1, r1) (i2, r2) =
  Int.equal i1 i2 &&
  rec_declaration_eq r1 r2

and rec_declaration_eq (n1, c1, r1) (n2, c2, r2) =
  Array.equal Name.equal n1 n2 &&
  Array.equal eq_constr c1 c2 &&
  Array.equal eq_constr r1 r2

let rec occur_meta_pattern = function
  | PApp (f,args) ->
      (occur_meta_pattern f) or (Array.exists occur_meta_pattern args)
  | PLambda (na,t,c)  -> (occur_meta_pattern t) or (occur_meta_pattern c)
  | PProd (na,t,c)  -> (occur_meta_pattern t) or (occur_meta_pattern c)
  | PLetIn (na,t,c)  -> (occur_meta_pattern t) or (occur_meta_pattern c)
  | PIf (c,c1,c2)  ->
      (occur_meta_pattern c) or
      (occur_meta_pattern c1) or (occur_meta_pattern c2)
  | PCase(_,p,c,br) ->
      (occur_meta_pattern p) or
      (occur_meta_pattern c) or
      (List.exists (fun (_,_,p) -> occur_meta_pattern p) br)
  | PMeta _ | PSoApp _ -> true
  | PEvar _ | PVar _ | PRef _ | PRel _ | PSort _ | PFix _ | PCoFix _ -> false

exception BoundPattern;;

let rec head_pattern_bound t =
  match t with
    | PProd (_,_,b)  -> head_pattern_bound b
    | PLetIn (_,_,b) -> head_pattern_bound b
    | PApp (c,args)  -> head_pattern_bound c
    | PIf (c,_,_)  -> head_pattern_bound c
    | PCase (_,p,c,br) -> head_pattern_bound c
    | PRef r         -> r
    | PVar id        -> VarRef id
    | PEvar _ | PRel _ | PMeta _ | PSoApp _  | PSort _ | PFix _
	-> raise BoundPattern
    (* Perhaps they were arguments, but we don't beta-reduce *)
    | PLambda _ -> raise BoundPattern
    | PCoFix _ -> anomaly ~label:"head_pattern_bound" (Pp.str "not a type")

let head_of_constr_reference c = match kind_of_term c with
  | Const (sp,_) -> ConstRef sp
  | Construct (sp,_) -> ConstructRef sp
  | Ind (sp,_) -> IndRef sp
  | Var id -> VarRef id
  | _ -> anomaly (Pp.str "Not a rigid reference")

let pattern_of_constr sigma t =
  let ctx = ref [] in
  let rec pattern_of_constr t =
  match kind_of_term t with
    | Rel n  -> PRel n
    | Meta n -> PMeta (Some (Id.of_string ("META" ^ string_of_int n)))
    | Var id -> PVar id
    | Sort (Prop Null) -> PSort GProp
    | Sort (Prop Pos) -> PSort GSet
    | Sort (Type _) -> PSort (GType None)
    | Cast (c,_,_)      -> pattern_of_constr c
    | LetIn (na,c,_,b) -> PLetIn (na,pattern_of_constr c,pattern_of_constr b)
    | Prod (na,c,b)   -> PProd (na,pattern_of_constr c,pattern_of_constr b)
    | Lambda (na,c,b) -> PLambda (na,pattern_of_constr c,pattern_of_constr b)
    | App (f,a) ->
        (match
          match kind_of_term f with
            Evar (evk,args as ev) ->
              (match snd (Evd.evar_source evk sigma) with
                  Evar_kinds.MatchingVar (true,id) ->
                    ctx := (id,None,existential_type sigma ev)::!ctx;
                    Some id
                | _ -> None)
            | _ -> None
          with
            | Some n -> PSoApp (n,Array.to_list (Array.map pattern_of_constr a))
            | None -> PApp (pattern_of_constr f,Array.map (pattern_of_constr) a))
    | Const (sp,u)  -> PRef (ConstRef (constant_of_kn(canonical_con sp)))
    | Ind (sp,u)    -> PRef (canonical_gr (IndRef sp))
    | Construct (sp,u) -> PRef (canonical_gr (ConstructRef sp))
    | Evar (evk,ctxt as ev) ->
        (match snd (Evd.evar_source evk sigma) with
          | Evar_kinds.MatchingVar (b,id) ->
              ctx := (id,None,existential_type sigma ev)::!ctx;
              assert (not b); PMeta (Some id)
          | Evar_kinds.GoalEvar -> PEvar (evk,Array.map pattern_of_constr ctxt)
          | _ -> PMeta None)
    | Case (ci,p,a,br) ->
        let cip =
	  { cip_style = ci.ci_pp_info.style;
	    cip_ind = Some ci.ci_ind;
	    cip_ind_args = Some (ci.ci_pp_info.ind_nargs);
	    cip_extensible = false }
	in
	let branch_of_constr i c =
	  (i, ci.ci_cstr_ndecls.(i), pattern_of_constr c)
	in
	PCase (cip, pattern_of_constr p, pattern_of_constr a,
	       Array.to_list (Array.mapi branch_of_constr br))
    | Fix f -> PFix f
    | CoFix f -> PCoFix f in
  let p = pattern_of_constr t in
  (* side-effect *)
  (* Warning: the order of dependencies in ctx is not ensured *)
  (!ctx,p)

(* To process patterns, we need a translation without typing at all. *)

let map_pattern_with_binders g f l = function
  | PApp (p,pl) -> PApp (f l p, Array.map (f l) pl)
  | PSoApp (n,pl) -> PSoApp (n, List.map (f l) pl)
  | PLambda (n,a,b) -> PLambda (n,f l a,f (g n l) b)
  | PProd (n,a,b) -> PProd (n,f l a,f (g n l) b)
  | PLetIn (n,a,b) -> PLetIn (n,f l a,f (g n l) b)
  | PIf (c,b1,b2) -> PIf (f l c,f l b1,f l b2)
  | PCase (ci,po,p,pl) ->
    PCase (ci,f l po,f l p, List.map (fun (i,n,c) -> (i,n,f l c)) pl)
  (* Non recursive *)
  | (PVar _ | PEvar _ | PRel _ | PRef _  | PSort _  | PMeta _
  (* Bound to terms *)
  | PFix _ | PCoFix _ as x) -> x

let error_instantiate_pattern id l =
  let is = match l with
  | [_] -> "is" 
  | _ -> "are"
  in
  errorlabstrm "" (str "Cannot substitute the term bound to " ++ pr_id id
    ++ strbrk " in pattern because the term refers to " ++ pr_enum pr_id l
    ++ strbrk " which " ++ str is ++ strbrk " not bound in the pattern.")

let instantiate_pattern sigma lvar c =
  let rec aux vars = function
  | PVar id as x ->
      (try
	let ctx,c = List.assoc id lvar in
	try
	  let inst =
	    List.map (fun id -> mkRel (List.index (Name id) vars)) ctx in
	  let c = substl inst c in
	  snd (pattern_of_constr sigma c)
	with Not_found (* List.index failed *) ->
	  let vars =
	    List.map_filter (function Name id -> Some id | _ -> None) vars in
	  error_instantiate_pattern id (List.subtract ctx vars)
       with Not_found (* List.assoc failed *) ->
	 x)
  | (PFix _ | PCoFix _) -> error ("Non instantiable pattern.")
  | c ->
      map_pattern_with_binders (fun id vars -> id::vars) aux vars c in
  aux [] c

let rec liftn_pattern k n = function
  | PRel i as x -> if i >= n then PRel (i+k) else x
  | PFix x -> PFix (destFix (liftn k n (mkFix x)))
  | PCoFix x -> PCoFix (destCoFix (liftn k n (mkCoFix x)))
  | c -> map_pattern_with_binders (fun _ -> succ) (liftn_pattern k) n c

let lift_pattern k = liftn_pattern k 1

let rec subst_pattern subst pat =
  match pat with
  | PRef ref ->
      let ref',t = subst_global subst ref in
	if ref' == ref then pat else
	 snd (pattern_of_constr Evd.empty t)
  | PVar _
  | PEvar _
  | PRel _ -> pat
  | PApp (f,args) ->
      let f' = subst_pattern subst f in
      let args' = Array.smartmap (subst_pattern subst) args in
	if f' == f && args' == args then pat else
	  PApp (f',args')
  | PSoApp (i,args) ->
      let args' = List.smartmap (subst_pattern subst) args in
	if args' == args then pat else
	  PSoApp (i,args')
  | PLambda (name,c1,c2) ->
      let c1' = subst_pattern subst c1 in
      let c2' = subst_pattern subst c2 in
	if c1' == c1 && c2' == c2 then pat else
	  PLambda (name,c1',c2')
  | PProd (name,c1,c2) ->
      let c1' = subst_pattern subst c1 in
      let c2' = subst_pattern subst c2 in
	if c1' == c1 && c2' == c2 then pat else
	  PProd (name,c1',c2')
  | PLetIn (name,c1,c2) ->
      let c1' = subst_pattern subst c1 in
      let c2' = subst_pattern subst c2 in
	if c1' == c1 && c2' == c2 then pat else
	  PLetIn (name,c1',c2')
  | PSort _
  | PMeta _ -> pat
  | PIf (c,c1,c2) ->
      let c' = subst_pattern subst c in
      let c1' = subst_pattern subst c1 in
      let c2' = subst_pattern subst c2 in
	if c' == c && c1' == c1 && c2' == c2 then pat else
	  PIf (c',c1',c2')
  | PCase (cip,typ,c,branches) ->
      let ind = cip.cip_ind in
      let ind' = Option.smartmap (subst_ind subst) ind in
      let cip' = if ind' == ind then cip else { cip with cip_ind = ind' } in
      let typ' = subst_pattern subst typ in
      let c' = subst_pattern subst c in
      let subst_branch ((i,n,c) as br) =
	let c' = subst_pattern subst c in
	if c' == c then br else (i,n,c')
      in
      let branches' = List.smartmap subst_branch branches in
      if cip' == cip && typ' == typ && c' == c && branches' == branches
      then pat
      else PCase(cip', typ', c', branches')
  | PFix fixpoint ->
      let cstr = mkFix fixpoint in
      let fixpoint' = destFix (subst_mps subst cstr) in
	if fixpoint' == fixpoint then pat else
	  PFix fixpoint'
  | PCoFix cofixpoint ->
      let cstr = mkCoFix cofixpoint in
      let cofixpoint' = destCoFix (subst_mps subst cstr) in
	if cofixpoint' == cofixpoint then pat else
	  PCoFix cofixpoint'

let mkPLambda na b = PLambda(na,PMeta None,b)
let rev_it_mkPLambda = List.fold_right mkPLambda

let err loc pp = user_err_loc (loc,"pattern_of_glob_constr", pp)

let rec pat_of_raw metas vars = function
  | GVar (_,id) ->
      (try PRel (List.index (Name id) vars)
       with Not_found -> PVar id)
  | GPatVar (_,(false,n)) ->
      metas := n::!metas; PMeta (Some n)
  | GRef (_,gr,_) ->
      PRef (canonical_gr gr)
  (* Hack pour ne pas réécrire une interprétation complète des patterns*)
  | GApp (_, GPatVar (_,(true,n)), cl) ->
      metas := n::!metas; PSoApp (n, List.map (pat_of_raw metas vars) cl)
  | GApp (_,c,cl) ->
      PApp (pat_of_raw metas vars c,
	    Array.of_list (List.map (pat_of_raw metas vars) cl))
  | GLambda (_,na,bk,c1,c2) ->
      name_iter (fun n -> metas := n::!metas) na;
      PLambda (na, pat_of_raw metas vars c1,
	       pat_of_raw metas (na::vars) c2)
  | GProd (_,na,bk,c1,c2) ->
      name_iter (fun n -> metas := n::!metas) na;
      PProd (na, pat_of_raw metas vars c1,
	       pat_of_raw metas (na::vars) c2)
  | GLetIn (_,na,c1,c2) ->
      name_iter (fun n -> metas := n::!metas) na;
      PLetIn (na, pat_of_raw metas vars c1,
	       pat_of_raw metas (na::vars) c2)
  | GSort (_,s) ->
      PSort s
  | GHole _ ->
      PMeta None
  | GCast (_,c,_) ->
      Flags.if_warn
        Pp.msg_warning (strbrk "Cast not taken into account in constr pattern");
      pat_of_raw metas vars c
  | GIf (_,c,(_,None),b1,b2) ->
      PIf (pat_of_raw metas vars c,
           pat_of_raw metas vars b1,pat_of_raw metas vars b2)
  | GLetTuple (loc,nal,(_,None),b,c) ->
      let mkGLambda c na =
	GLambda (loc,na,Explicit,GHole (loc,Evar_kinds.InternalHole),c) in
      let c = List.fold_left mkGLambda c nal in
      let cip =
	{ cip_style = LetStyle;
	  cip_ind = None;
	  cip_ind_args = None;
	  cip_extensible = false }
      in
      PCase (cip, PMeta None, pat_of_raw metas vars b,
             [0,1,pat_of_raw metas vars c])
  | GCases (loc,sty,p,[c,(na,indnames)],brs) ->
      let get_ind = function
	| (_,_,[PatCstr(_,(ind,_),_,_)],_)::_ -> Some ind
	| _ -> None
      in
      let ind_nargs,ind = match indnames with
	| Some (_,ind,nal) -> Some (List.length nal), Some ind
	| None -> None, get_ind brs
      in
      let ext,brs = pats_of_glob_branches loc metas vars ind brs
      in
      let pred = match p,indnames with
	| Some p, Some (_,_,nal) ->
	  rev_it_mkPLambda nal (mkPLambda na (pat_of_raw metas vars p))
	| _ -> PMeta None
      in
      let info =
	{ cip_style = sty;
	  cip_ind = ind;
	  cip_ind_args = ind_nargs;
	  cip_extensible = ext }
      in
      (* Nota : when we have a non-trivial predicate,
	 the inductive type is known. Same when we have at least
	 one non-trivial branch. These facts are used in [Constrextern]. *)
      PCase (info, pred, pat_of_raw metas vars c, brs)

  | r -> err (loc_of_glob_constr r) (Pp.str "Non supported pattern.")

and pats_of_glob_branches loc metas vars ind brs =
  let get_arg = function
    | PatVar(_,na) -> na
    | PatCstr(loc,_,_,_) -> err loc (Pp.str "Non supported pattern.")
  in
  let rec get_pat indexes = function
    | [] -> false, []
    | [(_,_,[PatVar(_,Anonymous)],GHole _)] -> true, [] (* ends with _ => _ *)
    | (_,_,[PatCstr(_,(indsp,j),lv,_)],br) :: brs ->
      let () = match ind with
      | Some sp when eq_ind sp indsp -> ()
      | _ ->
        err loc (Pp.str "All constructors must be in the same inductive type.")
      in
      if Int.Set.mem (j-1) indexes then
	err loc
          (str "No unique branch for " ++ int j ++ str"-th constructor.");
      let lna = List.map get_arg lv in
      let vars' = List.rev lna @ vars in
      let pat = rev_it_mkPLambda lna (pat_of_raw metas vars' br) in
      let ext,pats = get_pat (Int.Set.add (j-1) indexes) brs in
      ext, ((j-1, List.length lv, pat) :: pats)
    | (loc,_,_,_) :: _ -> err loc (Pp.str "Non supported pattern.")
  in
  get_pat Int.Set.empty brs

let pattern_of_glob_constr c =
  let metas = ref [] in
  let p = pat_of_raw metas [] c in
  (!metas,p)


==> anc/HoTT/coq-HoTT/pretyping/patternops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Sign
open Term
open Environ
open Globnames
open Nametab
open Glob_term
open Mod_subst
open Misctypes
open Pattern

(** {5 Functions on patterns} *)

val constr_pattern_eq : constr_pattern -> constr_pattern -> bool

val occur_meta_pattern : constr_pattern -> bool

val subst_pattern : substitution -> constr_pattern -> constr_pattern

exception BoundPattern

(** [head_pattern_bound t] extracts the head variable/constant of the
   type [t] or raises [BoundPattern] (even if a sort); it raises an anomaly
   if [t] is an abstraction *)

val head_pattern_bound : constr_pattern -> global_reference

(** [head_of_constr_reference c] assumes [r] denotes a reference and
   returns its label; raises an anomaly otherwise *)

val head_of_constr_reference : Term.constr -> global_reference

(** [pattern_of_constr c] translates a term [c] with metavariables into
   a pattern; currently, no destructor (Cases, Fix, Cofix) and no
   existential variable are allowed in [c] *)

val pattern_of_constr : Evd.evar_map -> constr -> named_context * constr_pattern

(** [pattern_of_glob_constr l c] translates a term [c] with metavariables into
   a pattern; variables bound in [l] are replaced by the pattern to which they
    are bound *)

val pattern_of_glob_constr : glob_constr ->
      patvar list * constr_pattern

val instantiate_pattern :
  Evd.evar_map -> (Id.t * (Id.t list * constr)) list ->
  constr_pattern -> constr_pattern

val lift_pattern : int -> constr_pattern -> constr_pattern


==> anc/HoTT/coq-HoTT/pretyping/pretype_errors.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Term
open Termops
open Namegen
open Environ
open Type_errors

type unification_error =
  | OccurCheck of existential_key * constr
  | NotClean of existential * constr
  | NotSameArgSize
  | NotSameHead
  | NoCanonicalStructure
  | ConversionFailed of env * constr * constr
  | MetaOccurInBody of existential_key
  | InstanceNotSameType of existential_key * env * types * types
  | UnifUnivInconsistency

type pretype_error =
  (* Old Case *)
  | CantFindCaseType of constr
  (* Type inference unification *)
  | ActualTypeNotCoercible of unsafe_judgment * types * unification_error
  (* Tactic unification *)
  | UnifOccurCheck of existential_key * constr
  | UnsolvableImplicit of Evd.evar_info * Evar_kinds.t *
      Evd.unsolvability_explanation option
  | CannotUnify of constr * constr * unification_error option
  | CannotUnifyLocal of constr * constr * constr
  | CannotUnifyBindingType of constr * constr
  | CannotGeneralize of constr
  | NoOccurrenceFound of constr * Id.t option
  | CannotFindWellTypedAbstraction of constr * constr list * (env * type_error) option
  | WrongAbstractionType of Name.t * constr * types * types
  | AbstractionOverMeta of Name.t * Name.t
  | NonLinearUnification of Name.t * constr
  (* Pretyping *)
  | VarNotFound of Id.t
  | UnexpectedType of constr * constr
  | NotProduct of constr
  | TypingError of type_error

exception PretypeError of env * Evd.evar_map * pretype_error

let precatchable_exception = function
  | Errors.UserError _ | TypeError _ | PretypeError _
  | Nametab.GlobalizationError _ -> true
  | _ -> false

(* This simplifies the typing context of Cases clauses *)
(* hope it does not disturb other typing contexts *)
let contract env lc =
  let l = ref [] in
  let contract_context (na,c,t) env =
    match c with
      | Some c' when isRel c' ->
	  l := (substl !l c') :: !l;
	  env
      | _ ->
	  let t' = substl !l t in
	  let c' = Option.map (substl !l) c in
	  let na' = named_hd env t' na in
	  l := (mkRel 1) :: List.map (lift 1) !l;
	  push_rel (na',c',t') env in
  let env = process_rel_context contract_context env in
  (env, List.map (substl !l) lc)

let contract2 env a b = match contract env [a;b] with
  | env, [a;b] -> env,a,b | _ -> assert false

let contract3 env a b c = match contract env [a;b;c] with
  | env, [a;b;c] -> env,a,b,c | _ -> assert false

let contract4 env a b c d = match contract env [a;b;c;d] with
  | env, [a;b;c;d] -> (env,a,b,c),d | _ -> assert false

let contract4_vect env a b c d v =
  match contract env ([a;b;c;d] @ Array.to_list v) with
  | env, a::b::c::d::l -> (env,a,b,c),d,Array.of_list l
  | _ -> assert false

let contract3' env a b c = function
  | OccurCheck (evk,d) -> let x,d = contract4 env a b c d in x,OccurCheck(evk,d)
  | NotClean ((evk,args),d) ->
      let x,d,args = contract4_vect env a b c d args in x,NotClean((evk,args),d)
  | ConversionFailed (env',t1,t2) ->
      let (env',t1,t2) = contract2 env' t1 t2 in
      contract3 env a b c, ConversionFailed (env',t1,t2)
  | NotSameArgSize | NotSameHead | NoCanonicalStructure
  | MetaOccurInBody _ | InstanceNotSameType _ 
  | UnifUnivInconsistency as x -> contract3 env a b c, x

let raise_pretype_error (loc,env,sigma,te) =
  Loc.raise loc (PretypeError(env,sigma,te))

let raise_located_type_error (loc,env,sigma,te) =
  Loc.raise loc (PretypeError(env,sigma,TypingError te))


let error_actual_type_loc loc env sigma {uj_val=c;uj_type=actty} expty reason =
  let (env, c, actty, expty), reason = contract3' env c actty expty reason in
  let j = {uj_val=c;uj_type=actty} in
  raise_pretype_error
    (loc, env, sigma, ActualTypeNotCoercible (j, expty, reason))

let error_cant_apply_not_functional_loc loc env sigma rator randl =
  raise_located_type_error
    (loc, env, sigma, CantApplyNonFunctional (rator, Array.of_list randl))

let error_cant_apply_bad_type_loc loc env sigma (n,c,t) rator randl =
  raise_located_type_error
    (loc, env, sigma,
       CantApplyBadType ((n,c,t), rator, Array.of_list randl))

let error_ill_formed_branch_loc loc env sigma c i actty expty =
  raise_located_type_error
    (loc, env, sigma, IllFormedBranch (c, i, actty, expty))

let error_number_branches_loc loc env sigma cj expn =
  raise_located_type_error (loc, env, sigma, NumberBranches (cj, expn))

let error_case_not_inductive_loc loc env sigma cj =
  raise_located_type_error (loc, env, sigma, CaseNotInductive cj)

let error_ill_typed_rec_body_loc loc env sigma i na jl tys =
  raise_located_type_error
    (loc, env, sigma, IllTypedRecBody (i, na, jl, tys))

let error_not_a_type_loc loc env sigma j =
  raise_located_type_error (loc, env, sigma, NotAType j)

(*s Implicit arguments synthesis errors. It is hard to find
    a precise location. *)

let error_occur_check env sigma ev c =
  raise (PretypeError (env, sigma, UnifOccurCheck (ev,c)))

let error_unsolvable_implicit loc env sigma evi e explain =
  Loc.raise loc
    (PretypeError (env, sigma, UnsolvableImplicit (evi, e, explain)))

let error_cannot_unify_loc loc env sigma ?reason (m,n) =
  let env, m, n = contract2 env m n in
  Loc.raise loc (PretypeError (env, sigma,CannotUnify (m,n,reason)))

let error_cannot_unify env sigma ?reason (m,n) =
  let env, m, n = contract2 env m n in
  raise (PretypeError (env, sigma,CannotUnify (m,n,reason)))

let error_cannot_unify_local env sigma (m,n,sn) =
  raise (PretypeError (env, sigma,CannotUnifyLocal (m,n,sn)))

let error_cannot_coerce env sigma (m,n) =
  raise (PretypeError (env, sigma,CannotUnify (m,n,None)))

let error_cannot_find_well_typed_abstraction env sigma p l e =
  raise (PretypeError (env, sigma,CannotFindWellTypedAbstraction (p,l,e)))

let error_wrong_abstraction_type env sigma na a p l =
  raise (PretypeError (env, sigma,WrongAbstractionType (na,a,p,l)))

let error_abstraction_over_meta env sigma hdmeta metaarg =
  let m = Evd.meta_name sigma hdmeta and n = Evd.meta_name sigma metaarg in
  raise (PretypeError (env, sigma,AbstractionOverMeta (m,n)))

let error_non_linear_unification env sigma hdmeta t =
  let m = Evd.meta_name sigma hdmeta in
  raise (PretypeError (env, sigma,NonLinearUnification (m,t)))

(*s Ml Case errors *)

let error_cant_find_case_type_loc loc env sigma expr =
  raise_pretype_error (loc, env, sigma, CantFindCaseType expr)

(*s Pretyping errors *)

let error_unexpected_type_loc loc env sigma actty expty =
  let env, actty, expty = contract2 env actty expty in
  raise_pretype_error (loc, env, sigma, UnexpectedType (actty, expty))

let error_not_product_loc loc env sigma c =
  raise_pretype_error (loc, env, sigma, NotProduct c)

(*s Error in conversion from AST to glob_constr *)

let error_var_not_found_loc loc s =
  raise_pretype_error (loc, empty_env, Evd.empty, VarNotFound s)


==> anc/HoTT/coq-HoTT/pretyping/pretype_errors.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Sign
open Environ
open Glob_term
open Inductiveops
open Type_errors

(** {6 The type of errors raised by the pretyper } *)

type unification_error =
  | OccurCheck of existential_key * constr
  | NotClean of existential * constr
  | NotSameArgSize
  | NotSameHead
  | NoCanonicalStructure
  | ConversionFailed of env * constr * constr
  | MetaOccurInBody of existential_key
  | InstanceNotSameType of existential_key * env * types * types
  | UnifUnivInconsistency

type pretype_error =
  (** Old Case *)
  | CantFindCaseType of constr
  (** Type inference unification *)
  | ActualTypeNotCoercible of unsafe_judgment * types * unification_error
  (** Tactic Unification *)
  | UnifOccurCheck of existential_key * constr
  | UnsolvableImplicit of Evd.evar_info * Evar_kinds.t *
      Evd.unsolvability_explanation option
  | CannotUnify of constr * constr * unification_error option
  | CannotUnifyLocal of constr * constr * constr
  | CannotUnifyBindingType of constr * constr
  | CannotGeneralize of constr
  | NoOccurrenceFound of constr * Id.t option
  | CannotFindWellTypedAbstraction of constr * constr list * (env * type_error) option
  | WrongAbstractionType of Name.t * constr * types * types
  | AbstractionOverMeta of Name.t * Name.t
  | NonLinearUnification of Name.t * constr
  (** Pretyping *)
  | VarNotFound of Id.t
  | UnexpectedType of constr * constr
  | NotProduct of constr
  | TypingError of type_error

exception PretypeError of env * Evd.evar_map * pretype_error

val precatchable_exception : exn -> bool

(** Raising errors *)
val error_actual_type_loc :
  Loc.t -> env -> Evd.evar_map -> unsafe_judgment -> constr ->
      unification_error -> 'b

val error_cant_apply_not_functional_loc :
  Loc.t -> env -> Evd.evar_map ->
      unsafe_judgment -> unsafe_judgment list -> 'b

val error_cant_apply_bad_type_loc :
  Loc.t -> env -> Evd.evar_map -> int * constr * constr ->
      unsafe_judgment -> unsafe_judgment list -> 'b

val error_case_not_inductive_loc :
  Loc.t -> env -> Evd.evar_map -> unsafe_judgment -> 'b

val error_ill_formed_branch_loc :
  Loc.t -> env -> Evd.evar_map ->
      constr -> pconstructor -> constr -> constr -> 'b

val error_number_branches_loc :
  Loc.t -> env -> Evd.evar_map ->
      unsafe_judgment -> int -> 'b

val error_ill_typed_rec_body_loc :
  Loc.t -> env -> Evd.evar_map ->
      int -> Name.t array -> unsafe_judgment array -> types array -> 'b

val error_not_a_type_loc :
  Loc.t -> env -> Evd.evar_map -> unsafe_judgment -> 'b

val error_cannot_coerce : env -> Evd.evar_map -> constr * constr -> 'b

(** {6 Implicit arguments synthesis errors } *)

val error_occur_check : env -> Evd.evar_map -> existential_key -> constr -> 'b

val error_unsolvable_implicit :
  Loc.t -> env -> Evd.evar_map -> Evd.evar_info -> Evar_kinds.t ->
      Evd.unsolvability_explanation option -> 'b

val error_cannot_unify_loc : Loc.t -> env -> Evd.evar_map ->
  ?reason:unification_error -> constr * constr -> 'b

val error_cannot_unify : env -> Evd.evar_map -> ?reason:unification_error ->
  constr * constr -> 'b

val error_cannot_unify_local : env -> Evd.evar_map -> constr * constr * constr -> 'b

val error_cannot_find_well_typed_abstraction : env -> Evd.evar_map ->
      constr -> constr list -> (env * type_error) option -> 'b

val error_wrong_abstraction_type :  env -> Evd.evar_map ->
      Name.t -> constr -> types -> types -> 'b

val error_abstraction_over_meta : env -> Evd.evar_map ->
  metavariable -> metavariable -> 'b

val error_non_linear_unification : env -> Evd.evar_map ->
  metavariable -> constr -> 'b

(** {6 Ml Case errors } *)

val error_cant_find_case_type_loc :
  Loc.t -> env -> Evd.evar_map -> constr -> 'b

(** {6 Pretyping errors } *)

val error_unexpected_type_loc :
  Loc.t -> env -> Evd.evar_map -> constr -> constr -> 'b

val error_not_product_loc :
  Loc.t -> env -> Evd.evar_map -> constr -> 'b

(** {6 Error in conversion from AST to glob_constr } *)

val error_var_not_found_loc : Loc.t -> Id.t -> 'b


==> anc/HoTT/coq-HoTT/pretyping/pretyping.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file contains the syntax-directed part of the type inference
   algorithm introduced by Murthy in Coq V5.10, 1995; the type
   inference algorithm was initially developed in a file named trad.ml
   which formerly contained a simple concrete-to-abstract syntax
   translation function introduced in CoC V4.10 for implementing the
   "exact" tactic, 1989 *)
(* Support for typing term in Ltac environment by David Delahaye, 2000 *)
(* Type inference algorithm made a functor of the coercion and
   pattern-matching compilation by Matthieu Sozeau, March 2006 *)
(* Fixpoint guard index computation by Pierre Letouzey, July 2007 *)

(* Structural maintainer: Hugo Herbelin *)
(* Secondary maintenance: collective *)


open Pp
open Errors
open Util
open Names
open Sign
open Evd
open Term
open Termops
open Reductionops
open Environ
open Type_errors
open Typeops
open Globnames
open Nameops
open Evarutil
open Pretype_errors
open Glob_term
open Glob_ops
open Evarconv
open Pattern
open Misctypes

type typing_constraint = OfType of types option | IsType
type var_map = (Id.t * constr_under_binders) list
type unbound_ltac_var_map = (Id.t * Id.t option) list
type ltac_var_map = var_map * unbound_ltac_var_map
type glob_constr_ltac_closure = ltac_var_map * glob_constr
type pure_open_constr = evar_map * constr

(************************************************************************)
(* This concerns Cases *)
open Inductive
open Inductiveops

(************************************************************************)

(* An auxiliary function for searching for fixpoint guard indexes *)

exception Found of int array

let search_guard loc env possible_indexes fixdefs =
  (* Standard situation with only one possibility for each fix. *)
  (* We treat it separately in order to get proper error msg. *)
  let is_singleton = function [_] -> true | _ -> false in
  if List.for_all is_singleton possible_indexes then
    let indexes = Array.of_list (List.map List.hd possible_indexes) in
    let fix = ((indexes, 0),fixdefs) in
    (try check_fix env fix
     with reraise ->
       let e = Errors.push reraise in Loc.raise loc e);
    indexes
  else
    (* we now search recursively amoungst all combinations *)
    (try
       List.iter
	 (fun l ->
	    let indexes = Array.of_list l in
	    let fix = ((indexes, 0),fixdefs) in
	    try check_fix env fix; raise (Found indexes)
	    with TypeError _ -> ())
	 (List.combinations possible_indexes);
       let errmsg = "Cannot guess decreasing argument of fix." in
	 user_err_loc (loc,"search_guard", Pp.str errmsg)
     with Found indexes -> indexes)

(* To embed constr in glob_constr *)
let ((constr_in : constr -> Dyn.t),
     (constr_out : Dyn.t -> constr)) = Dyn.create "constr"

(** Miscellaneous interpretation functions *)

let interp_sort evd = function
  | GProp -> evd, Prop Null
  | GSet -> evd, Prop Pos
  | GType _ -> new_sort_variable univ_rigid evd

let interp_elimination_sort = function
  | GProp -> InProp
  | GSet  -> InSet
  | GType _ -> InType

let resolve_evars env evdref fail_evar resolve_classes =
  if resolve_classes then
    (evdref := Typeclasses.resolve_typeclasses 
     ~filter:(if Flags.is_program_mode () 
	      then Typeclasses.no_goals_or_obligations else Typeclasses.no_goals)
     ~split:true ~fail:fail_evar env !evdref;
     if Flags.is_program_mode () then (* Try optionally solving the obligations *)
       evdref := Typeclasses.resolve_typeclasses 
       ~filter:Typeclasses.all_evars ~split:true ~fail:false env !evdref;     
    );
  (* Resolve eagerly, potentially making wrong choices *)
  evdref :=
    (try consider_remaining_unif_problems
	   ~ts:(Typeclasses.classes_transparent_state ()) env !evdref
     with e when Errors.noncritical e ->
       let e = Errors.push e in if fail_evar then raise e else !evdref)

let solve_remaining_evars fail_evar use_classes hook env initial_sigma (evd,c) =
  let evdref = ref evd in
  resolve_evars env evdref fail_evar use_classes;
  let rec proc_rec c =
    let c = Reductionops.whd_evar !evdref c in
    match kind_of_term c with
    | Evar (evk,args as ev) when not (Evd.mem initial_sigma evk) ->
        let sigma = !evdref in
	(try
	   let c = hook env sigma ev in
	   evdref := Evd.define evk c !evdref;
	   c
	 with Exit ->
           if fail_evar then
	     let evi = Evd.find_undefined sigma evk in
             let (loc,src) = evar_source evk !evdref in
	     Pretype_errors.error_unsolvable_implicit loc env sigma evi src None
           else
             c)
    | _ -> map_constr proc_rec c in
  let c = proc_rec c in
  (* Side-effect *)
  !evdref,c

(* Allow references to syntaxically inexistent variables (i.e., if applied on an inductive) *)
let allow_anonymous_refs = ref false

(* Utilisé pour inférer le prédicat des Cases *)
(* Semble exagérement fort *)
(* Faudra préférer une unification entre les types de toutes les clauses *)
(* et autoriser des ? à rester dans le résultat de l'unification *)

let evar_type_fixpoint loc env evdref lna lar vdefj =
  let lt = Array.length vdefj in
    if Int.equal (Array.length lar) lt then
      for i = 0 to lt-1 do
        if not (e_cumul env evdref (vdefj.(i)).uj_type
		  (lift lt lar.(i))) then
          error_ill_typed_rec_body_loc loc env !evdref
            i lna vdefj lar
      done

(* coerce to tycon if any *)
let inh_conv_coerce_to_tycon loc env evdref j = function
  | None -> j
  | Some t -> evd_comb2 (Coercion.inh_conv_coerce_to loc env) evdref j t

(* used to enforce a name in Lambda when the type constraints itself
   is named, hence possibly dependent *)

let orelse_name name name' = match name with
  | Anonymous -> name'
  | _ -> name

let invert_ltac_bound_name env id0 id =
  try mkRel (pi1 (lookup_rel_id id (rel_context env)))
  with Not_found ->
    errorlabstrm "" (str "Ltac variable " ++ pr_id id0 ++
		       str " depends on pattern variable name " ++ pr_id id ++
		       str " which is not bound in current context.")

let protected_get_type_of env sigma c =
  try Retyping.get_type_of ~lax:true env sigma c
  with Retyping.RetypeError _ ->
    errorlabstrm ""
      (str "Cannot reinterpret " ++ quote (print_constr c) ++
       str " in the current environment.")

let pretype_id loc env evdref (lvar,unbndltacvars) id =
  let sigma = !evdref in
  (* Look for the binder of [id] *)
  try
    let (n,_,typ) = lookup_rel_id id (rel_context env) in
      { uj_val  = mkRel n; uj_type = lift n typ }
  with Not_found ->
    (* Check if [id] is an ltac variable *)
    try
      let (ids,c) = List.assoc id lvar in
      let subst = List.map (invert_ltac_bound_name env id) ids in
      let c = substl subst c in
	{ uj_val = c; uj_type = protected_get_type_of env sigma c }
    with Not_found ->
      (* Check if [id] is a section or goal variable *)
      try
	let (_,_,typ) = lookup_named id env in
	(* let _ =  *)
	(*   try  *)
   	(*     let ctx = Decls.variable_context id in *)
	(*       evdref := Evd.merge_context_set univ_rigid !evdref ctx; *)
	(*   with Not_found -> () *)
	(* in *)
	  { uj_val  = mkVar id; uj_type = typ }
      with Not_found ->
	(* [id] not found, build nice error message if [id] yet known from ltac *)
	try
	  match List.assoc id unbndltacvars with
	  | None -> user_err_loc (loc,"",
				  str "Variable " ++ pr_id id ++ str " should be bound to a term.")
	  | Some id0 -> Pretype_errors.error_var_not_found_loc loc id0
	with Not_found ->
	  (* [id] not found, standard error message *)
	  error_var_not_found_loc loc id

let evar_kind_of_term sigma c =
  kind_of_term (whd_evar sigma c)

(*************************************************************************)
(* Main pretyping function                                               *)

(* Check with universe list? *)
let pretype_global rigid env evd gr us = Evd.fresh_global rigid env evd gr

let pretype_ref loc evdref env ref us =
  match ref with
  | VarRef id ->
      (* Section variable *)
      (try let (_,_,ty) = lookup_named id env in
   	   (* let ctx = Decls.variable_context id in *)
	   (*   evdref := Evd.merge_context_set univ_rigid !evdref ctx; *)
	     make_judge (mkVar id) ty
       with Not_found ->
         (* This may happen if env is a goal env and section variables have
            been cleared - section variables should be different from goal
            variables *)
         Pretype_errors.error_var_not_found_loc loc id)
  | ref ->
      let evd, c = pretype_global univ_flexible env !evdref ref us in
	evdref := evd;
	make_judge c (Retyping.get_type_of env evd c)

let pretype_sort evdref = function
  | GProp -> judge_of_prop
  | GSet -> judge_of_set
  | GType _ -> evd_comb0 judge_of_new_Type evdref

let new_type_evar evdref env loc =
  let e, s = 
    evd_comb0 (fun evd -> Evarutil.new_type_evar univ_flexible_alg evd env ~src:(loc,Evar_kinds.InternalHole)) evdref
  in e

(* [pretype tycon env evdref lvar lmeta cstr] attempts to type [cstr] *)
(* in environment [env], with existential variables [evdref] and *)
(* the type constraint tycon *)
let rec pretype (tycon : type_constraint) env evdref lvar = function
  | GRef (loc,ref,us) ->
      inh_conv_coerce_to_tycon loc env evdref
	(pretype_ref loc evdref env ref us)
	tycon

  | GVar (loc, id) ->
      inh_conv_coerce_to_tycon loc env evdref
	(pretype_id loc env evdref lvar id)
	tycon

  | GEvar (loc, evk, instopt) ->
      (* Ne faudrait-il pas s'assurer que hyps est bien un
	 sous-contexte du contexte courant, et qu'il n'y a pas de Rel "caché" *)
      let hyps = evar_filtered_context (Evd.find !evdref evk) in
      let args = match instopt with
        | None -> instance_from_named_context hyps
        | Some inst -> failwith "Evar subtitutions not implemented" in
      let c = mkEvar (evk, args) in
      let j = (Retyping.get_judgment_of env !evdref c) in
	inh_conv_coerce_to_tycon loc env evdref j tycon

  | GPatVar (loc,(someta,n)) ->
      let ty =
        match tycon with
        | Some ty -> ty
        | None -> new_type_evar evdref env loc in
      let k = Evar_kinds.MatchingVar (someta,n) in
	{ uj_val = e_new_evar evdref env ~src:(loc,k) ty; uj_type = ty }

  | GHole (loc,k) ->
      let ty =
        match tycon with
        | Some ty -> ty
        | None ->
	    new_type_evar evdref env loc in
	{ uj_val = e_new_evar evdref env ~src:(loc,k) ty; uj_type = ty }

  | GRec (loc,fixkind,names,bl,lar,vdef) ->
      let rec type_bl env ctxt = function
        [] -> ctxt
        | (na,bk,None,ty)::bl ->
            let ty' = pretype_type empty_valcon env evdref lvar ty in
            let dcl = (na,None,ty'.utj_val) in
	      type_bl (push_rel dcl env) (add_rel_decl dcl ctxt) bl
        | (na,bk,Some bd,ty)::bl ->
            let ty' = pretype_type empty_valcon env evdref lvar ty in
            let bd' = pretype (mk_tycon ty'.utj_val) env evdref lvar ty in
            let dcl = (na,Some bd'.uj_val,ty'.utj_val) in
	      type_bl (push_rel dcl env) (add_rel_decl dcl ctxt) bl in
      let ctxtv = Array.map (type_bl env empty_rel_context) bl in
      let larj =
        Array.map2
          (fun e ar ->
             pretype_type empty_valcon (push_rel_context e env) evdref lvar ar)
          ctxtv lar in
      let lara = Array.map (fun a -> a.utj_val) larj in
      let ftys = Array.map2 (fun e a -> it_mkProd_or_LetIn a e) ctxtv lara in
      let nbfix = Array.length lar in
      let names = Array.map (fun id -> Name id) names in
      let _ = 
	match tycon with
	| Some t -> 
 	    let fixi = match fixkind with
	      | GFix (vn,i) -> i
	      | GCoFix i -> i
	    in e_conv env evdref ftys.(fixi) t
	| None -> true
      in
	(* Note: bodies are not used by push_rec_types, so [||] is safe *)
      let newenv = push_rec_types (names,ftys,[||]) env in
      let vdefj =
	Array.map2_i
	  (fun i ctxt def ->
             (* we lift nbfix times the type in tycon, because of
	      * the nbfix variables pushed to newenv *)
             let (ctxt,ty) =
	       decompose_prod_n_assum (rel_context_length ctxt)
                 (lift nbfix ftys.(i)) in
             let nenv = push_rel_context ctxt newenv in
             let j = pretype (mk_tycon ty) nenv evdref lvar def in
	       { uj_val = it_mkLambda_or_LetIn j.uj_val ctxt;
		 uj_type = it_mkProd_or_LetIn j.uj_type ctxt })
          ctxtv vdef in
	evar_type_fixpoint loc env evdref names ftys vdefj;
	let ftys = Array.map (nf_evar !evdref) ftys in
	let fdefs = Array.map (fun x -> nf_evar !evdref (j_val x)) vdefj in
 	let fixj = match fixkind with
	  | GFix (vn,i) ->
	      (* First, let's find the guard indexes. *)
	      (* If recursive argument was not given by user, we try all args.
	         An earlier approach was to look only for inductive arguments,
		 but doing it properly involves delta-reduction, and it finally
                 doesn't seem worth the effort (except for huge mutual
		 fixpoints ?) *)
	      let possible_indexes =
		Array.to_list (Array.mapi
				 (fun i (n,_) -> match n with
				  | Some n -> [n]
				  | None -> List.map_i (fun i _ -> i) 0 ctxtv.(i))
				 vn)
	      in
	      let fixdecls = (names,ftys,fdefs) in
	      let indexes = search_guard loc env possible_indexes fixdecls in
		make_judge (mkFix ((indexes,i),fixdecls)) ftys.(i)
	  | GCoFix i ->
	      let cofix = (i,(names,ftys,fdefs)) in
	      (try check_cofix env cofix
               with reraise ->
                 let e = Errors.push reraise in Loc.raise loc e);
	      make_judge (mkCoFix cofix) ftys.(i)
        in
	inh_conv_coerce_to_tycon loc env evdref fixj tycon

  | GSort (loc,s) ->
      let j = pretype_sort evdref s in
	inh_conv_coerce_to_tycon loc env evdref j tycon

  | GApp (loc,f,args) ->
      let fj = pretype empty_tycon env evdref lvar f in
      let floc = loc_of_glob_constr f in
      let length = List.length args in
      let candargs =
	(* Bidirectional typechecking hint: 
	   parameters of a constructor are completely determined
	   by a typing constraint *)
	if Flags.is_program_mode () && length > 0 && isConstruct fj.uj_val then
	  match tycon with
	  | None -> []
	  | Some ty ->
	      let ((ind, i), u) = destConstruct fj.uj_val in
	      let npars = inductive_nparams ind in
	  	if Int.equal npars 0 then []
	  	else
	  	  try
	  	    (* Does not treat partially applied constructors. *)
		    let ty = evd_comb1 (Coercion.inh_coerce_to_prod loc env) evdref ty in
	  	    let IndType (indf, args) = find_rectype env !evdref ty in
	  	    let ((ind',u'),pars) = dest_ind_family indf in
	  	      if eq_ind ind ind' then pars
	  	      else (* Let the usual code throw an error *) []
	  	  with Not_found -> []
 	else []
      in
      let rec apply_rec env n resj candargs = function
	| [] -> resj
	| c::rest ->
	    let argloc = loc_of_glob_constr c in
	    let resj = evd_comb1 (Coercion.inh_app_fun env) evdref resj in
            let resty = whd_betadeltaiota env !evdref resj.uj_type in
      	      match kind_of_term resty with
	      | Prod (na,c1,c2) ->
		  let hj = pretype (mk_tycon c1) env evdref lvar c in
		  let candargs, ujval =
		    match candargs with
		    | [] -> [], j_val hj
		    | arg :: args -> 
			if e_conv env evdref (j_val hj) arg then
			  args, nf_evar !evdref (j_val hj)
			else [], j_val hj
		  in
		  let value, typ = applist (j_val resj, [ujval]), subst1 ujval c2 in
		    apply_rec env (n+1)
		      { uj_val = value;
			uj_type = typ }
		      candargs rest

	      | _ ->
		  let hj = pretype empty_tycon env evdref lvar c in
		    error_cant_apply_not_functional_loc
		      (Loc.merge floc argloc) env !evdref
	      	      resj [hj]
      in
      let resj = apply_rec env 1 fj candargs args in
	inh_conv_coerce_to_tycon loc env evdref resj tycon

  | GLambda(loc,name,bk,c1,c2)      ->
      let tycon' = evd_comb1
	(fun evd tycon ->
	   match tycon with
	   | None -> evd, tycon
	   | Some ty ->
	       let evd, ty' = Coercion.inh_coerce_to_prod loc env evd ty in
		 evd, Some ty')
	evdref tycon
      in
      let (name',dom,rng) = evd_comb1 (split_tycon loc env) evdref tycon' in
      let dom_valcon = valcon_of_tycon dom in
      let j = pretype_type dom_valcon env evdref lvar c1 in
      let var = (name,None,j.utj_val) in
      let j' = pretype rng (push_rel var env) evdref lvar c2 in
      let resj = judge_of_abstraction env (orelse_name name name') j j' in
	inh_conv_coerce_to_tycon loc env evdref resj tycon

  | GProd(loc,name,bk,c1,c2)        ->
      let j = pretype_type empty_valcon env evdref lvar c1 in
      let j' = match name with
      | Anonymous ->
        let j = pretype_type empty_valcon env evdref lvar c2 in
          { j with utj_val = lift 1 j.utj_val }
      | Name _ ->
        let var = (name,j.utj_val) in
        let env' = push_rel_assum var env in
          pretype_type empty_valcon env' evdref lvar c2
      in
      let resj =
	try judge_of_product env name j j'
	with TypeError _ as e -> let e = Errors.push e in Loc.raise loc e in
	inh_conv_coerce_to_tycon loc env evdref resj tycon

  | GLetIn(loc,name,c1,c2)      ->
      let j =
	match c1 with
	| GCast (loc, c, CastConv t) ->
	    let tj = pretype_type empty_valcon env evdref lvar t in
	      pretype (mk_tycon tj.utj_val) env evdref lvar c
	| _ -> pretype empty_tycon env evdref lvar c1
      in
      let t = j.uj_type in
      let var = (name,Some j.uj_val,t) in
      let tycon = lift_tycon 1 tycon in
      let j' = pretype tycon (push_rel var env) evdref lvar c2 in
	{ uj_val = mkLetIn (name, j.uj_val, t, j'.uj_val) ;
	  uj_type = subst1 j.uj_val j'.uj_type }

  | GLetTuple (loc,nal,(na,po),c,d) ->
      let cj = pretype empty_tycon env evdref lvar c in
      let (IndType (indf,realargs)) =
	try find_rectype env !evdref cj.uj_type
	with Not_found ->
	  let cloc = loc_of_glob_constr c in
	    error_case_not_inductive_loc cloc env !evdref cj
      in
      let cstrs = get_constructors env indf in
	if not (Int.equal (Array.length cstrs) 1) then
          user_err_loc (loc,"",str "Destructing let is only for inductive types" ++
			str " with one constructor.");
	let cs = cstrs.(0) in
	  if not (Int.equal (List.length nal) cs.cs_nargs) then
            user_err_loc (loc,"", str "Destructing let on this type expects " ++ 
			    int cs.cs_nargs ++ str " variables.");
	  let fsign = List.map2 (fun na (_,c,t) -> (na,c,t))
            (List.rev nal) cs.cs_args in
	  let env_f = push_rel_context fsign env in
	    (* Make dependencies from arity signature impossible *)
	  let arsgn =
	    let arsgn,_ = get_arity env indf in
	      if not !allow_anonymous_refs then
		List.map (fun (_,b,t) -> (Anonymous,b,t)) arsgn
	      else arsgn
	  in
	  let psign = (na,None,build_dependent_inductive env indf)::arsgn in
	  let nar = List.length arsgn in
	    (match po with
	     | Some p ->
		 let env_p = push_rel_context psign env in
		 let pj = pretype_type empty_valcon env_p evdref lvar p in
		 let ccl = nf_evar !evdref pj.utj_val in
		 let psign = make_arity_signature env true indf in (* with names *)
		 let p = it_mkLambda_or_LetIn ccl psign in
		 let inst =
		   (Array.to_list cs.cs_concl_realargs)
		   @[build_dependent_constructor cs] in
		 let lp = lift cs.cs_nargs p in
		 let fty = hnf_lam_applist env !evdref lp inst in
		 let fj = pretype (mk_tycon fty) env_f evdref lvar d in
		 let f = it_mkLambda_or_LetIn fj.uj_val fsign in
		 let v =
		   let ind,_ = dest_ind_family indf in
		   let ci = make_case_info env (fst ind) LetStyle in
		     Typing.check_allowed_sort env !evdref ind cj.uj_val p;
		     mkCase (ci, p, cj.uj_val,[|f|]) in
		   { uj_val = v; uj_type = substl (realargs@[cj.uj_val]) ccl }

	     | None ->
		 let tycon = lift_tycon cs.cs_nargs tycon in
		 let fj = pretype tycon env_f evdref lvar d in
		 let f = it_mkLambda_or_LetIn fj.uj_val fsign in
		 let ccl = nf_evar !evdref fj.uj_type in
		 let ccl =
		   if noccur_between 1 cs.cs_nargs ccl then
		     lift (- cs.cs_nargs) ccl
		   else
		     error_cant_find_case_type_loc loc env !evdref
		       cj.uj_val in
		 (* let ccl = refresh_universes ccl in *)
		 let p = it_mkLambda_or_LetIn (lift (nar+1) ccl) psign in
		 let v =
		   let ind,_ = dest_ind_family indf in
		   let ci = make_case_info env (fst ind) LetStyle in
		     Typing.check_allowed_sort env !evdref ind cj.uj_val p;
		     mkCase (ci, p, cj.uj_val,[|f|])
		 in { uj_val = v; uj_type = ccl })

  | GIf (loc,c,(na,po),b1,b2) ->
      let cj = pretype empty_tycon env evdref lvar c in
      let (IndType (indf,realargs)) =
	try find_rectype env !evdref cj.uj_type
	with Not_found ->
	  let cloc = loc_of_glob_constr c in
	    error_case_not_inductive_loc cloc env !evdref cj in
      let cstrs = get_constructors env indf in
	if not (Int.equal (Array.length cstrs) 2) then
          user_err_loc (loc,"",
			str "If is only for inductive types with two constructors.");

	let arsgn =
	  let arsgn,_ = get_arity env indf in
	    if not !allow_anonymous_refs then
	      (* Make dependencies from arity signature impossible *)
	      List.map (fun (_,b,t) -> (Anonymous,b,t)) arsgn
	    else arsgn
	in
	let nar = List.length arsgn in
	let psign = (na,None,build_dependent_inductive env indf)::arsgn in
	let pred,p = match po with
	  | Some p ->
	      let env_p = push_rel_context psign env in
	      let pj = pretype_type empty_valcon env_p evdref lvar p in
	      let ccl = nf_evar !evdref pj.utj_val in
	      let pred = it_mkLambda_or_LetIn ccl psign in
	      let typ = lift (- nar) (beta_applist (pred,[cj.uj_val])) in
	        pred, typ
	  | None ->
	      let p = match tycon with
		| Some ty -> ty
		| None -> new_type_evar evdref env loc
	      in
		it_mkLambda_or_LetIn (lift (nar+1) p) psign, p in
	let pred = nf_evar !evdref pred in
	let p = nf_evar !evdref p in
	let f cs b =
	  let n = rel_context_length cs.cs_args in
	  let pi = lift n pred in (* liftn n 2 pred ? *)
	  let pi = beta_applist (pi, [build_dependent_constructor cs]) in
	  let csgn =
	    if not !allow_anonymous_refs then
	      List.map (fun (_,b,t) -> (Anonymous,b,t)) cs.cs_args
	    else
	      List.map
		(fun (n, b, t) ->
		   match n with
                   Name _ -> (n, b, t)
                   | Anonymous -> (Name (Id.of_string "H"), b, t))
		cs.cs_args
	  in
	  let env_c = push_rel_context csgn env in
	  let bj = pretype (mk_tycon pi) env_c evdref lvar b in
	    it_mkLambda_or_LetIn bj.uj_val cs.cs_args in
	let b1 = f cstrs.(0) b1 in
	let b2 = f cstrs.(1) b2 in
	let v =
	  let ind,_ = dest_ind_family indf in
	  let ci = make_case_info env (fst ind) IfStyle in
	  let pred = nf_evar !evdref pred in
	    Typing.check_allowed_sort env !evdref ind cj.uj_val pred;
	    mkCase (ci, pred, cj.uj_val, [|b1;b2|])
	in
	  { uj_val = v; uj_type = p }

  | GCases (loc,sty,po,tml,eqns) ->
      Cases.compile_cases loc sty
	((fun vtyc env evdref -> pretype vtyc env evdref lvar),evdref)
	tycon env (* loc *) (po,tml,eqns)

  | GCast (loc,c,k) ->
      let cj =
	match k with
	| CastCoerce ->
	  let cj = pretype empty_tycon env evdref lvar c in
	    evd_comb1 (Coercion.inh_coerce_to_base loc env) evdref cj
	| CastConv t | CastVM t | CastNative t ->
	  let k = (match k with CastVM _ -> VMcast | CastNative _ -> NATIVEcast | _ -> DEFAULTcast) in
	  let tj = pretype_type empty_valcon env evdref lvar t in
	  let tval = nf_evar !evdref tj.utj_val in
	  let cj = match k with
	    | VMcast ->
 	      let cj = pretype empty_tycon env evdref lvar c in
	      let cty = nf_evar !evdref cj.uj_type and tval = nf_evar !evdref tj.utj_val in
		if not (occur_existential cty || occur_existential tval) then
		  begin 
		    try 
		      ignore (Reduction.vm_conv Reduction.CUMUL env cty tval); cj
		    with Reduction.NotConvertible -> 
		      error_actual_type_loc loc env !evdref cj tval 
                        (ConversionFailed (env,cty,tval))
		  end
		else user_err_loc (loc,"",str "Cannot check cast with vm: " ++
				   str "unresolved arguments remain.")
	    | NATIVEcast ->
 	      let cj = pretype empty_tycon env evdref lvar c in
	      let cty = nf_evar !evdref cj.uj_type and tval = nf_evar !evdref tj.utj_val in
		if not (occur_existential cty || occur_existential tval) then
		  begin 
		    try 
		      ignore (Nativeconv.native_conv Reduction.CUMUL env cty tval); cj
		    with Reduction.NotConvertible -> 
		      error_actual_type_loc loc env !evdref cj tval 
                        (ConversionFailed (env,cty,tval))
		  end
		else user_err_loc (loc,"",str "Cannot check cast with native compiler: " ++
				   str "unresolved arguments remain.")

	    | _ -> 
 	      pretype (mk_tycon tval) env evdref lvar c
	  in
	  let v = mkCast (cj.uj_val, k, tval) in
	    { uj_val = v; uj_type = tval }
      in inh_conv_coerce_to_tycon loc env evdref cj tycon

(* [pretype_type valcon env evdref lvar c] coerces [c] into a type *)
and pretype_type valcon env evdref lvar = function
  | GHole loc ->
      (match valcon with
       | Some v ->
           let s =
	     let sigma =  !evdref in
	     let t = Retyping.get_type_of env sigma v in
	       match kind_of_term (whd_betadeltaiota env sigma t) with
               | Sort s -> s
               | Evar ev when is_Type (existential_type sigma ev) ->
		   evd_comb1 (define_evar_as_sort) evdref ev
               | _ -> anomaly (Pp.str "Found a type constraint which is not a type")
           in
	     { utj_val = v;
	       utj_type = s }
       | None ->
	   let s = evd_comb0 (new_sort_variable univ_flexible_alg) evdref in
	     { utj_val = e_new_evar evdref env ~src:loc (mkSort s);
	       utj_type = s})
  | c ->
      let j = pretype empty_tycon env evdref lvar c in
      let loc = loc_of_glob_constr c in
      let tj = evd_comb1 (Coercion.inh_coerce_to_sort loc env) evdref j in
	match valcon with
	| None -> tj
	| Some v ->
	    if e_cumul env evdref v tj.utj_val then tj
	    else
	      error_unexpected_type_loc
                (loc_of_glob_constr c) env !evdref tj.utj_val v

let pretype_gen expand_evar fail_evar resolve_classes evdref env lvar kind c =
  let c' = match kind with
    | OfType exptyp ->
	let tycon = match exptyp with None -> empty_tycon | Some t -> mk_tycon t in
	  (pretype tycon env evdref lvar c).uj_val
    | IsType ->
	(pretype_type empty_valcon env evdref lvar c).utj_val 
  in
    resolve_evars env evdref fail_evar resolve_classes;
    let c = if expand_evar then nf_evar !evdref c' else c' in
      if fail_evar then check_evars env Evd.empty !evdref c;
      c

let understand_judgment sigma env tycon c =
  let evdref = ref sigma in
  let j = pretype tycon env evdref ([],[]) c in
    resolve_evars env evdref true true;
    let j = j_nf_evar !evdref j in
      check_evars env sigma !evdref (mkCast(j.uj_val,DEFAULTcast, j.uj_type));
      j, Evd.evar_universe_context !evdref

let understand_type_judgment sigma env c =
  let evdref = ref sigma in
  let j = pretype_type None env evdref ([],[]) c in
    resolve_evars env evdref true true;
    let j = tj_nf_evar !evdref j in
      check_evars env sigma !evdref j.utj_val;
      j, Evd.evar_universe_context !evdref

let understand_judgment_tcc evdref env tycon c =
  let j = pretype tycon env evdref ([],[]) c in
    resolve_evars env evdref false true;
    j_nf_evar !evdref j

let understand_type_judgment_tcc evdref env c =
  let j = pretype_type None env evdref ([],[]) c in
    resolve_evars env evdref false true;
    tj_nf_evar !evdref j

(* Raw calls to the unsafe inference machine: boolean says if we must
   fail on unresolved evars; the unsafe_judgment list allows us to
   extend env with some bindings *)

let ise_pretype_gen expand_evar fail_evar resolve_classes sigma env lvar kind c =
  let evdref = ref sigma in
  let c = pretype_gen expand_evar fail_evar resolve_classes evdref env lvar kind c in
    !evdref, c

let ise_pretype_gen_ctx expand_evar fail_evar resolve_classes sigma env lvar kind c =
  let evd, c = ise_pretype_gen expand_evar fail_evar resolve_classes sigma env lvar kind c in
  let evd, f = Evarutil.nf_evars_and_universes evd in
    f c, Evd.get_universe_context_set evd

(** Entry points of the high-level type synthesis algorithm *)

let understand_gen kind sigma env c =
  ise_pretype_gen_ctx true true true sigma env ([],[]) kind c

let understand sigma env ?expected_type:exptyp c =
  ise_pretype_gen_ctx true true true sigma env ([],[]) (OfType exptyp) c

let understand_type sigma env c =
  ise_pretype_gen_ctx true true true sigma env ([],[]) IsType c

(** FIXME: should somehow ensure that no undefined univ variables are lying around before this otherwise this could fix them too early *) 
let understand_ltac ?(resolve_classes=false) expand_evar sigma env lvar kind c =
  let evd, c = ise_pretype_gen expand_evar false resolve_classes sigma env lvar kind c in
    evd, c

let understand_tcc ?(resolve_classes=true) sigma env ?expected_type:exptyp c =
  ise_pretype_gen true false resolve_classes sigma env ([],[]) (OfType exptyp) c

let understand_tcc_evars ?(fail_evar=false) ?(resolve_classes=true) evdref env kind c =
  pretype_gen true fail_evar resolve_classes evdref env ([],[]) kind c


==> anc/HoTT/coq-HoTT/pretyping/pretyping.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file implements type inference. It maps [glob_constr]
   (i.e. untyped terms whose names are located) to [constr]. In
   particular, it drives complex pattern-matching problems ("match")
   into elementary ones, insertion of coercions and resolution of
   implicit arguments. *)

open Names
open Sign
open Term
open Environ
open Evd
open Glob_term
open Evarutil
open Misctypes

(** An auxiliary function for searching for fixpoint guard indexes *)

val search_guard :
  Loc.t -> env -> int list list -> rec_declaration -> int array

type typing_constraint = OfType of types option | IsType

type var_map = (Id.t * Pattern.constr_under_binders) list
type unbound_ltac_var_map = (Id.t * Id.t option) list
type ltac_var_map = var_map * unbound_ltac_var_map
type glob_constr_ltac_closure = ltac_var_map * glob_constr
type pure_open_constr = evar_map * constr

(** Allow references to syntaxically inexistent variables (i.e., if applied on an inductive) *)
val allow_anonymous_refs : bool ref
  
(** Generic call to the interpreter from glob_constr to open_constr, leaving
    unresolved holes as evars and returning the typing contexts of
    these evars. Work as [understand_gen] for the rest. *)

val understand_tcc : ?resolve_classes:bool ->
  evar_map -> env -> ?expected_type:types -> glob_constr -> open_constr

val understand_tcc_evars : ?fail_evar:bool -> ?resolve_classes:bool ->
  evar_map ref -> env -> typing_constraint -> glob_constr -> constr

(** More general entry point with evars from ltac *)

(** Generic call to the interpreter from glob_constr to constr, failing
    unresolved holes in the glob_constr cannot be instantiated.

    In [understand_ltac expand_evars sigma env ltac_env constraint c],

    expand_evars : expand inferred evars by their value if any
    sigma : initial set of existential variables (typically dependent subgoals)
    ltac_env : partial substitution of variables (used for the tactic language)
    constraint : tell if interpreted as a possibly constrained term or a type
*)

val understand_ltac : ?resolve_classes:bool ->
  bool -> evar_map -> env -> ltac_var_map ->
  typing_constraint -> glob_constr -> pure_open_constr

(** Standard call to get a constr from a glob_constr, resolving implicit args *)

val understand : evar_map -> env -> ?expected_type:Term.types ->
  glob_constr -> constr Univ.in_universe_context_set

(** Idem but the glob_constr is intended to be a type *)

val understand_type : evar_map -> env -> glob_constr -> constr Univ.in_universe_context_set

(** A generalization of the two previous case *)

val understand_gen : typing_constraint -> evar_map -> env ->
  glob_constr -> constr Univ.in_universe_context_set

(** Idem but returns the judgment of the understood term *)

val understand_judgment : evar_map -> env -> type_constraint -> 
  glob_constr -> unsafe_judgment Evd.in_evar_universe_context

val understand_type_judgment : evar_map -> env -> 
  glob_constr -> unsafe_type_judgment Evd.in_evar_universe_context

(** Idem but do not fail on unresolved evars *)
val understand_judgment_tcc : evar_map ref -> env -> type_constraint -> 
  glob_constr -> unsafe_judgment

val understand_type_judgment_tcc : evar_map ref -> env -> 
  glob_constr -> unsafe_type_judgment

(**/**)
(** Internal of Pretyping... *)
val pretype :
  type_constraint -> env -> evar_map ref ->
  ltac_var_map -> glob_constr -> unsafe_judgment

val pretype_type :
  val_constraint -> env -> evar_map ref ->
  ltac_var_map -> glob_constr -> unsafe_type_judgment

val pretype_gen :
  bool -> bool -> bool -> evar_map ref -> env ->
  ltac_var_map -> typing_constraint -> glob_constr -> constr

(**/**)

(** To embed constr in glob_constr *)

val constr_in : constr -> Dyn.t
val constr_out : Dyn.t -> constr

val interp_sort : evar_map -> glob_sort -> evar_map * sorts
val interp_elimination_sort : glob_sort -> sorts_family

(** Last chance for solving evars, possibly using external solver *)
val solve_remaining_evars : bool -> bool ->
  (env -> evar_map -> existential -> constr) ->
  env -> evar_map -> pure_open_constr -> pure_open_constr


==> anc/HoTT/coq-HoTT/pretyping/pretyping.mllib <==
Locusops
Termops
Evd
Reductionops
Vnorm
Namegen
Inductiveops
Nativenorm
Retyping
Cbv
Pretype_errors
Evarutil
Evarsolve
Term_dnet
Recordops
Evarconv
Arguments_renaming
Typing
Miscops
Glob_ops
Redops
Patternops
Matching
Tacred
Typeclasses_errors
Typeclasses
Classops
Program
Coercion
Unification
Detyping
Indrec
Cases
Pretyping


==> anc/HoTT/coq-HoTT/pretyping/program.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term

let make_dir l = DirPath.make (List.rev_map Id.of_string l)

let find_reference locstr dir s =
  let sp = Libnames.make_path (make_dir dir) (Id.of_string s) in
  try Nametab.global_of_path sp
  with Not_found ->
    anomaly ~label:locstr (Pp.str "cannot find" ++ spc () ++ Libnames.pr_path sp)

let coq_reference locstr dir s = find_reference locstr ("Coq"::dir) s
let coq_constant locstr dir s = Universes.constr_of_global (coq_reference locstr dir s)

let init_constant dir s () = coq_constant "Program" dir s
let init_reference dir s () = coq_reference "Program" dir s

let sig_typ = init_constant ["Init"; "Specif"] "sig"
let sig_intro = init_constant ["Init"; "Specif"] "exist"
let sig_proj1 = init_constant ["Init"; "Specif"] "proj1_sig"

let sigT_typ = init_constant ["Init"; "Specif"] "sigT"
let sigT_intro = init_constant ["Init"; "Specif"] "existT"
let sigT_proj1 = init_constant ["Init"; "Specif"] "projT1"
let sigT_proj2 = init_constant ["Init"; "Specif"] "projT2"

let prod_typ = init_constant ["Init"; "Datatypes"] "prod"
let prod_intro = init_constant ["Init"; "Datatypes"] "pair"
let prod_proj1 = init_constant ["Init"; "Datatypes"] "fst"
let prod_proj2 = init_constant ["Init"; "Datatypes"] "snd"

let coq_eq_ind = init_constant ["Init"; "Logic"] "eq"
let coq_eq_refl = init_constant ["Init"; "Logic"] "eq_refl"
let coq_eq_refl_ref = init_reference ["Init"; "Logic"] "eq_refl"
let coq_eq_rect = init_constant ["Init"; "Logic"] "eq_rect"

let coq_JMeq_ind = init_constant ["Logic";"JMeq"] "JMeq"
let coq_JMeq_refl = init_constant ["Logic";"JMeq"] "JMeq_refl"

let coq_not = init_constant ["Init";"Logic"] "not"
let coq_and = init_constant ["Init";"Logic"] "and"

let mk_coq_not x = mkApp (delayed_force coq_not, [| x |])

let unsafe_fold_right f = function
    hd :: tl -> List.fold_right f tl hd
  | [] -> invalid_arg "unsafe_fold_right"

let mk_coq_and l =
  let and_typ = delayed_force coq_and in
    unsafe_fold_right
      (fun c conj ->
	 mkApp (and_typ, [| c ; conj |]))
      l


==> anc/HoTT/coq-HoTT/pretyping/program.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term

(** A bunch of Coq constants used by Progam *)

val sig_typ : unit -> constr
val sig_intro : unit -> constr
val sig_proj1 : unit -> constr
val sigT_typ : unit -> constr
val sigT_intro : unit -> constr
val sigT_proj1 : unit -> constr
val sigT_proj2 : unit -> constr

val prod_typ : unit -> constr
val prod_intro : unit -> constr
val prod_proj1 : unit -> constr
val prod_proj2 : unit -> constr

val coq_eq_ind : unit -> constr
val coq_eq_refl : unit -> constr
val coq_eq_refl_ref : unit -> Globnames.global_reference
val coq_eq_rect : unit -> constr

val coq_JMeq_ind : unit -> constr
val coq_JMeq_refl : unit -> constr

val mk_coq_and : constr list -> constr
val mk_coq_not : constr -> constr


==> anc/HoTT/coq-HoTT/pretyping/recordops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Amokrane Saïbi, Dec 1998 *)
(* Addition of products and sorts in canonical structures by Pierre
   Corbineau, Feb 2008 *)

(* This file registers properties of records: projections and
   canonical structures *)

open Errors
open Util
open Pp
open Names
open Globnames
open Nametab
open Term
open Libobject
open Mod_subst
open Reductionops

(*s A structure S is a non recursive inductive type with a single
   constructor (the name of which defaults to Build_S) *)

(* Table des structures: le nom de la structure (un [inductive]) donne
   le nom du constructeur, le nombre de paramètres et pour chaque
   argument réel du constructeur, le nom de la projection
   correspondante, si valide, et un booléen disant si c'est une vraie
   projection ou bien une fonction constante (associée à un LetIn) *)

type struc_typ = {
  s_CONST : constructor;
  s_EXPECTEDPARAM : int;
  s_PROJKIND : (Name.t * bool) list;
  s_PROJ : constant option list }

let structure_table = ref (Indmap.empty : struc_typ Indmap.t)
let projection_table = ref Cmap.empty

(* TODO: could be unify struc_typ and struc_tuple ? in particular,
   is the inductive always (fst constructor) ? It seems so... *)

type struc_tuple =
    inductive * constructor * (Name.t * bool) list * constant option list

let load_structure i (_,(ind,id,kl,projs)) =
  let n = (fst (Global.lookup_inductive ind)).Declarations.mind_nparams in
  let struc =
    { s_CONST = id; s_EXPECTEDPARAM = n; s_PROJ = projs; s_PROJKIND = kl } in
  structure_table := Indmap.add ind struc !structure_table;
  projection_table :=
    List.fold_right (Option.fold_right (fun proj -> Cmap.add proj struc))
      projs !projection_table

let cache_structure o =
  load_structure 1 o

let subst_structure (subst,((kn,i),id,kl,projs as obj)) = 
  let kn' = subst_mind subst kn in
  let projs' =
   (* invariant: struc.s_PROJ is an evaluable reference. Thus we can take *)
   (* the first component of subst_con.                                   *)
   List.smartmap
     (Option.smartmap (fun kn -> fst (subst_con_kn subst kn)))
    projs
  in
  let id' = fst (subst_constructor subst id) in
    if projs' == projs && kn' == kn && id' == id then obj else
      ((kn',i),id',kl,projs')

let discharge_constructor (ind, n) =
  (Lib.discharge_inductive ind, n)

let discharge_structure (_,(ind,id,kl,projs)) =
  Some (Lib.discharge_inductive ind, discharge_constructor id, kl,
        List.map (Option.map Lib.discharge_con) projs)

let inStruc : struc_tuple -> obj =
  declare_object {(default_object "STRUCTURE") with
    cache_function = cache_structure;
    load_function = load_structure;
    subst_function = subst_structure;
    classify_function = (fun x -> Substitute x);
    discharge_function = discharge_structure }

let declare_structure (s,c,kl,pl) =
  Lib.add_anonymous_leaf (inStruc (s,c,kl,pl))

let lookup_structure indsp = Indmap.find indsp !structure_table

let lookup_projections indsp = (lookup_structure indsp).s_PROJ

let find_projection_nparams = function
  | ConstRef cst -> (Cmap.find cst !projection_table).s_EXPECTEDPARAM
  | _ -> raise Not_found

let find_projection = function
  | ConstRef cst -> Cmap.find cst !projection_table
  | _ -> raise Not_found

(* Management of a field store : each field + argument of the inferred
 * records are stored in a discrimination tree *)

let subst_id s (gr,ev,evm) =
  (fst(subst_global s gr),ev,Evd.subst_evar_map s evm)

module MethodsDnet : Term_dnet.S
  with type ident = global_reference * Evd.evar * Evd.evar_map
  = Term_dnet.Make
  (struct
     type t = global_reference * Evd.evar * Evd.evar_map
     (** ppedrot: FIXME: this is surely wrong, generic equality has nothing to 
         do w.r.t. evar maps. *)
     let compare = Pervasives.compare
     let subst = subst_id
     let constr_of (_,ev,evm) = Evd.evar_concl (Evd.find evm ev)
   end)
  (struct
     let reduce c = Reductionops.head_unfold_under_prod
       Names.full_transparent_state (Global.env()) Evd.empty c
     let direction = true
   end)

let meth_dnet = ref MethodsDnet.empty

open Summary

let _ =
  declare_summary "record-methods-state"
    { freeze_function = (fun () -> !meth_dnet);
      unfreeze_function = (fun m -> meth_dnet := m);
      init_function = (fun () -> meth_dnet := MethodsDnet.empty) }

open Libobject

let load_method (_,(ty,id)) =
  meth_dnet := MethodsDnet.add ty id !meth_dnet

let in_method : constr * MethodsDnet.ident -> obj =
  declare_object
    { (default_object "RECMETHODS") with
	load_function = (fun _ -> load_method);
	cache_function = load_method;
	subst_function = (fun (s,(ty,id)) -> Mod_subst.subst_mps s ty,subst_id s id);
	classify_function = (fun x -> Substitute x)
    }

let methods_matching c = MethodsDnet.search_pattern !meth_dnet c

let declare_method cons ev sign =
  Lib.add_anonymous_leaf (in_method ((Evd.evar_concl (Evd.find sign ev)),(cons,ev,sign)))

(************************************************************************)
(*s A canonical structure declares "canonical" conversion hints between *)
(*  the effective components of a structure and the projections of the  *)
(*  structure *)

(* Table des definitions "object" : pour chaque object c,

  c := [x1:B1]...[xk:Bk](Build_R a1...am t1...t_n)

  If ti has the form (ci ui1...uir) where ci is a global reference and
if the corresponding projection Li of the structure R is defined, one
declare a "conversion" between ci and Li

    x1:B1..xk:Bk |- (Li a1..am (c x1..xk)) =_conv (ci ui1...uir)

that maps the pair (Li,ci) to the following data

    o_DEF = c
    o_TABS = B1...Bk
    o_PARAMS = a1...am
    o_NARAMS = m
    o_TCOMP = ui1...uir

*)

type obj_typ = {
  o_DEF : constr;
  o_CTX : Univ.ContextSet.t;
  o_INJ : int;      (* position of trivial argument (negative= none) *)
  o_TABS : constr list;    (* ordered *)
  o_TPARAMS : constr list; (* ordered *)
  o_NPARAMS : int;
  o_TCOMPS : constr list } (* ordered *)

type cs_pattern =
    Const_cs of global_reference
  | Prod_cs
  | Sort_cs of sorts_family
  | Default_cs

let object_table = ref (Refmap.empty : (cs_pattern * obj_typ) list Refmap.t)

let canonical_projections () =
  Refmap.fold (fun x -> List.fold_right (fun (y,c) acc -> ((x,y),c)::acc))
    !object_table []

let keep_true_projections projs kinds =
  let filter (p, (_, b)) = if b then Some p else None in
  List.map_filter filter (List.combine projs kinds)

let cs_pattern_of_constr t =
  match kind_of_term t with
      App (f,vargs) ->
	begin
	  try Const_cs (global_of_constr f) , -1, Array.to_list vargs
          with e when Errors.noncritical e -> raise Not_found
	end
    | Rel n -> Default_cs, pred n, []
    | Prod (_,a,b) when not (Termops.dependent (mkRel 1) b) -> Prod_cs, -1, [a; Termops.pop b]
    | Sort s -> Sort_cs (family_of_sort s), -1, []
    | _ ->
	begin
	  try Const_cs (global_of_constr t) , -1, []
          with e when Errors.noncritical e -> raise Not_found
	end

(* Intended to always succeed *)
let compute_canonical_projections (con,ind) =
  let env = Global.env () in
  let ctx = Environ.constant_context env con in
  let u = Univ.Context.instance ctx in
  let v = (mkConstU (con,u)) in
  let ctx = Univ.ContextSet.of_context ctx in
  let c = Environ.constant_value_in env (con,u) in
  let lt,t = Reductionops.splay_lam env Evd.empty c in
  let lt = List.rev_map snd lt in
  let args = snd (decompose_app t) in
  let { s_EXPECTEDPARAM = p; s_PROJ = lpj; s_PROJKIND = kl } =
    lookup_structure ind in
  let params, projs = List.chop p args in
  let lpj = keep_true_projections lpj kl in
  let lps = List.combine lpj projs in
  let comp =
    List.fold_left
      (fun l (spopt,t) -> (* comp=components *)
	 match spopt with
           | Some proji_sp ->
	       begin
		 try
		   let patt, n , args = cs_pattern_of_constr t in
		     ((ConstRef proji_sp, patt, n, args) :: l)
		 with Not_found ->
                   if Flags.is_verbose () then
                     (let con_pp = Nametab.pr_global_env Id.Set.empty (ConstRef con)
                      and proji_sp_pp = Nametab.pr_global_env Id.Set.empty (ConstRef proji_sp) in
		      msg_warning (strbrk "No global reference exists for projection value"
                                   ++ Termops.print_constr t ++ strbrk " in instance "  
                                   ++ con_pp ++ str " of " ++ proji_sp_pp ++ strbrk ", ignoring it."));
		   l
	       end
	   | _ -> l)
      [] lps in
  List.map (fun (refi,c,inj,argj) ->
    (refi,c),
    {o_DEF=v; o_CTX=ctx; o_INJ=inj; o_TABS=lt;
     o_TPARAMS=params; o_NPARAMS=List.length params; o_TCOMPS=argj})
    comp

let pr_cs_pattern = function
    Const_cs c -> Nametab.pr_global_env Id.Set.empty c
  | Prod_cs -> str "_ -> _"
  | Default_cs -> str "_"
  | Sort_cs s -> Termops.pr_sort_family s

let open_canonical_structure i (_,o) =
  if Int.equal i 1 then
    let lo = compute_canonical_projections o in
    List.iter (fun ((proj,cs_pat),s) ->
      let l = try Refmap.find proj !object_table with Not_found -> [] in
      let ocs = try Some (List.assoc cs_pat l)
      with Not_found -> None
      in match ocs with
        | None -> object_table := Refmap.add proj ((cs_pat,s)::l) !object_table;
        | Some cs ->
            if Flags.is_verbose () then
              let old_can_s = (Termops.print_constr cs.o_DEF)
              and new_can_s = (Termops.print_constr s.o_DEF) in
              let prj = (Nametab.pr_global_env Id.Set.empty proj)
              and hd_val = (pr_cs_pattern cs_pat) in
              msg_warning (strbrk "Ignoring canonical projection to " ++ hd_val
                             ++ strbrk " by " ++ prj ++ strbrk " in "
                             ++ new_can_s ++ strbrk ": redundant with " ++ old_can_s)) lo

let cache_canonical_structure o =
  open_canonical_structure 1 o

let subst_canonical_structure (subst,(cst,ind as obj)) =
  (* invariant: cst is an evaluable reference. Thus we can take *)
  (* the first component of subst_con.                                   *)
  let cst' = subst_constant subst cst in
  let ind' = subst_ind subst ind in
  if cst' == cst & ind' == ind then obj else (cst',ind')

let discharge_canonical_structure (_,(cst,ind)) =
  Some (Lib.discharge_con cst,Lib.discharge_inductive ind)

let inCanonStruc : constant * inductive -> obj =
  declare_object {(default_object "CANONICAL-STRUCTURE") with
    open_function = open_canonical_structure;
    cache_function = cache_canonical_structure;
    subst_function = subst_canonical_structure;
    classify_function = (fun x -> Substitute x);
    discharge_function = discharge_canonical_structure }

let add_canonical_structure x = Lib.add_anonymous_leaf (inCanonStruc x)

(*s High-level declaration of a canonical structure *)

let error_not_structure ref =
  errorlabstrm "object_declare"
    (Nameops.pr_id (basename_of_global ref) ++ str" is not a structure object.")

let check_and_decompose_canonical_structure ref =
  let sp = match ref with ConstRef sp -> sp | _ -> error_not_structure ref in
  let env = Global.env () in
  let ctx = Environ.constant_context env sp in
  let u = Univ.Context.instance ctx in
  let vc = match Environ.constant_opt_value_in env (sp, u) with
    | Some vc -> vc
    | None -> error_not_structure ref in
  let body = snd (splay_lam (Global.env()) Evd.empty vc) in
  let f,args = match kind_of_term body with
    | App (f,args) -> f,args
    | _ -> error_not_structure ref in
  let indsp = match kind_of_term f with
    | Construct ((indsp,1),u) -> indsp
    | _ -> error_not_structure ref in
  let s = try lookup_structure indsp with Not_found -> error_not_structure ref in
  let ntrue_projs = List.length (List.filter (fun (_, x) -> x) s.s_PROJKIND) in
  if s.s_EXPECTEDPARAM + ntrue_projs > Array.length args then
    error_not_structure ref;
  (sp,indsp)

let declare_canonical_structure ref =
  add_canonical_structure (check_and_decompose_canonical_structure ref)

let lookup_canonical_conversion (proj,pat) =
  List.assoc pat (Refmap.find proj !object_table)

  (* let cst, u' = destConst cs.o_DEF in *)
  (*   { cs with o_DEF = mkConstU (cst, u) } *)

let is_open_canonical_projection env sigma (c,args) =
  try
    let n = find_projection_nparams (global_of_constr c) in
    try
      let arg = whd_betadeltaiota env sigma (stack_nth args n) in
      let hd = match kind_of_term arg with App (hd, _) -> hd | _ -> arg in
      not (isConstruct hd) 
    with Failure _ -> false
  with Not_found -> false

let freeze () =
  !structure_table, !projection_table, !object_table

let unfreeze (s,p,o) =
  structure_table := s; projection_table := p; object_table := o

let init () =
  structure_table := Indmap.empty; projection_table := Cmap.empty;
  object_table := Refmap.empty

let _ = init()

let _ =
  Summary.declare_summary "objdefs"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }


==> anc/HoTT/coq-HoTT/pretyping/recordops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Nametab
open Term
open Globnames
open Libobject
open Library

(** Operations concerning records and canonical structures *)

(** {6 Records } *)
(** A structure S is a non recursive inductive type with a single
   constructor (the name of which defaults to Build_S) *)

type struc_typ = {
  s_CONST : constructor;
  s_EXPECTEDPARAM : int;
  s_PROJKIND : (Name.t * bool) list;
  s_PROJ : constant option list }

type struc_tuple =
    inductive * constructor * (Name.t * bool) list * constant option list

val declare_structure : struc_tuple -> unit

(** [lookup_structure isp] returns the struc_typ associated to the
   inductive path [isp] if it corresponds to a structure, otherwise
   it fails with [Not_found] *)
val lookup_structure : inductive -> struc_typ

(** [lookup_projections isp] returns the projections associated to the
   inductive path [isp] if it corresponds to a structure, otherwise
   it fails with [Not_found] *)
val lookup_projections : inductive -> constant option list

(** raise [Not_found] if not a projection *)
val find_projection_nparams : global_reference -> int

(** raise [Not_found] if not a projection *)
val find_projection : global_reference -> struc_typ

(** we keep an index (dnet) of record's arguments + fields
   (=methods). Here is how to declare them: *)
val declare_method :
  global_reference -> Evd.evar -> Evd.evar_map -> unit
  (** and here is how to search for methods matched by a given term: *)
val methods_matching : constr ->
  ((global_reference*Evd.evar*Evd.evar_map) *
     (constr*existential_key)*Termops.subst) list

(** {6 Canonical structures } *)
(** A canonical structure declares "canonical" conversion hints between 
    the effective components of a structure and the projections of the  
    structure *)

type cs_pattern =
    Const_cs of global_reference
  | Prod_cs
  | Sort_cs of sorts_family
  | Default_cs

type obj_typ = {
  o_DEF : constr;
  o_CTX : Univ.ContextSet.t;
  o_INJ : int;      (** position of trivial argument *)
  o_TABS : constr list;    (** ordered *)
  o_TPARAMS : constr list; (** ordered *)
  o_NPARAMS : int;
  o_TCOMPS : constr list } (** ordered *)

val cs_pattern_of_constr : constr -> cs_pattern * int * constr list
val pr_cs_pattern : cs_pattern -> Pp.std_ppcmds

val lookup_canonical_conversion : (global_reference * cs_pattern) -> obj_typ
val declare_canonical_structure : global_reference -> unit
val is_open_canonical_projection :
  Environ.env -> Evd.evar_map -> (constr * constr Reductionops.stack) -> bool
val canonical_projections : unit ->
  ((global_reference * cs_pattern) * obj_typ) list


==> anc/HoTT/coq-HoTT/pretyping/redops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Genredexpr

let make_red_flag l =
  let rec add_flag red = function
    | [] -> red
    | FBeta :: lf -> add_flag { red with rBeta = true } lf
    | FIota :: lf -> add_flag { red with rIota = true } lf
    | FZeta :: lf -> add_flag { red with rZeta = true } lf
    | FConst l :: lf ->
	if red.rDelta then
	  Errors.error
	    "Cannot set both constants to unfold and constants not to unfold";
        add_flag { red with rConst = Util.List.union red.rConst l } lf
    | FDeltaBut l :: lf ->
	if red.rConst <> [] & not red.rDelta then
	  Errors.error
	    "Cannot set both constants to unfold and constants not to unfold";
        add_flag
	  { red with rConst = Util.List.union red.rConst l; rDelta = true }
	  lf
  in
  add_flag
    {rBeta = false; rIota = false; rZeta = false; rDelta = false; rConst = []}
    l


let all_flags =
  {rBeta = true; rIota = true; rZeta = true; rDelta = true; rConst = []}


==> anc/HoTT/coq-HoTT/pretyping/redops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Genredexpr

val make_red_flag : 'a red_atom list -> 'a glob_red_flag

val all_flags : 'a glob_red_flag


==> anc/HoTT/coq-HoTT/pretyping/reductionops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Term
open Termops
open Univ
open Evd
open Environ
open Closure
open Reduction

exception Elimconst

(** This module implements a call by name reduction used by (at
    least) evarconv unification and cbn tactic.

    It has an ability to "refold" constants by storing constants and
    their parameters in its stack.
*)


(** The type of (machine) stacks (= lambda-bar-calculus' contexts) *)
type 'a stack_member =
  | Zapp of 'a list
  | Zcase of case_info * 'a * 'a array * ('a * 'a list) option
  | Zfix of fixpoint * 'a stack * ('a * 'a list) option
  | Zshift of int
  | Zupdate of 'a
and 'a stack = 'a stack_member list

let compare_stack_shape stk1 stk2 =
  let rec compare_rec bal stk1 stk2 =
  match (stk1,stk2) with
      ([],[]) -> Int.equal bal 0
    | ((Zupdate _|Zshift _)::s1, _) -> compare_rec bal s1 stk2
    | (_, (Zupdate _|Zshift _)::s2) -> compare_rec bal stk1 s2
    | (Zapp l1::s1, _) -> compare_rec (bal+List.length l1) s1 stk2
    | (_, Zapp l2::s2) -> compare_rec (bal-List.length l2) stk1 s2
    | (Zcase(c1,_,_,_)::s1, Zcase(c2,_,_,_)::s2) ->
        Int.equal bal 0 (* && c1.ci_ind  = c2.ci_ind *) && compare_rec 0 s1 s2
    | (Zfix(_,a1,_)::s1, Zfix(_,a2,_)::s2) ->
        Int.equal bal 0 && compare_rec 0 a1 a2 && compare_rec 0 s1 s2
    | (_,_) -> false in
  compare_rec 0 stk1 stk2

let fold_stack2 f o sk1 sk2 =
  let rec aux o lft1 sk1 lft2 sk2 =
  let fold_array =
    Array.fold_left2 (fun a x y -> f a (Term.lift lft1 x) (Term.lift lft2 y))
  in
  match sk1,sk2 with
  | [], [] -> o,lft1,lft2
  | Zshift n :: q1, _ -> aux o (lft1+n) q1 lft2 sk2
  | _, Zshift n :: q2 -> aux o lft1 sk1 (lft2+n) q2
  | Zapp [] :: q1, _ -> aux o lft1 q1 lft2 sk2
  | _, Zapp [] :: q2 -> aux o lft1 sk1 lft2 q2
  | Zapp (t1::l1) :: q1, Zapp (t2::l2) :: q2 ->
    aux (f o (Term.lift lft1 t1) (Term.lift lft2 t2))
      lft1 (Zapp l1 :: q1) lft2 (Zapp l2 :: q2)
  | Zcase (_,t1,a1,_) :: q1, Zcase (_,t2,a2,_) :: q2 ->
    aux (fold_array
	   (f o (Term.lift lft1 t1) (Term.lift lft2 t2))
	   a1 a2) lft1 q1 lft2 q2
  | Zfix ((_,(_,a1,b1)),s1,_) :: q1, Zfix ((_,(_,a2,b2)),s2,_) :: q2 ->
    let (o',_,_) = aux (fold_array (fold_array o b1 b2) a1 a2)
      lft1 s1 lft2 s2 in
    aux o' lft1 q1 lft2 q2
  | _, _ -> raise (Invalid_argument "Reductionops.fold_stack2")
  in aux o 0 (List.rev sk1) 0 (List.rev sk2)

let empty_stack = []
let append_stack_app_list l s =
  match (l,s) with
  | ([],s) -> s
  | (l1, Zapp l :: s) -> Zapp (l1@l) :: s
  | (l1, s) -> Zapp l1 :: s
let append_stack_app v s = append_stack_app_list (Array.to_list v) s

let rec stack_args_size = function
  | Zapp l::s -> List.length l + stack_args_size s
  | Zshift(_)::s -> stack_args_size s
  | Zupdate(_)::s -> stack_args_size s
  | _ -> 0

let rec decomp_stack = function
  | Zapp[v]::s -> Some (v, s)
  | Zapp(v::l)::s -> Some (v, (Zapp l :: s))
  | Zapp [] :: s -> decomp_stack s
  | _ -> None
let rec strip_app = function
  | Zapp args :: s -> let (args',s') = strip_app s in args @ args', s'
  | s -> [],s
let strip_n_app n s =
  let apps,s' = strip_app s in
  try
    let bef,aft = List.chop n apps in
    match aft with
      |h::[] -> Some (bef,h,s')
      |h::t -> Some (bef,h,append_stack_app_list t s')
      |[] -> None
  with
    |Failure _ -> None
let nfirsts_app_of_stack n s =
  let (args, _) = strip_app s in List.firstn n args
let list_of_app_stack s =
  let (out,s') = strip_app s in
  let init = match s' with [] -> true | _ -> false in
  Option.init init out
let array_of_app_stack s =
  Option.map Array.of_list (list_of_app_stack s)
let rec stack_assign s p c = match s with
  | Zapp args :: s ->
      let q = List.length args in
      if p >= q then
	Zapp args :: stack_assign s (p-q) c
      else
        (match List.chop p args with
            (bef, _::aft) -> Zapp (bef@c::aft) :: s
          | _ -> assert false)
  | _ -> s
let rec stack_tail p s =
  if Int.equal p 0 then s else
    match s with
      | Zapp args :: s ->
	  let q = List.length args in
	  if p >= q then stack_tail (p-q) s
	  else Zapp (List.skipn p args) :: s
      | _ -> failwith "stack_tail"
let rec stack_nth s p = match s with
  | Zapp args :: s ->
      let q = List.length args in
      if p >= q then stack_nth s (p-q)
      else List.nth args p
  | _ -> raise Not_found

let rec zip ?(refold=false) = function
  | f, [] -> f
  | f, (Zapp [] :: s) -> zip ~refold (f, s)
  | f, (Zapp args :: s) ->
      zip ~refold (applist (f, args), s)
  | f, (Zcase (ci,rt,br,Some(cst, params))::s) when refold ->
    zip ~refold (cst, append_stack_app_list (List.rev params) s)
  | f, (Zcase (ci,rt,br,_)::s) -> zip ~refold (mkCase (ci,rt,f,br), s)
  | f, (Zfix (fix,st,Some(cst, params))::s) when refold -> zip ~refold
    (cst, append_stack_app_list (List.rev params)
      (st @ (append_stack_app_list [f] s)))
  | f, (Zfix (fix,st,_)::s) -> zip ~refold
    (mkFix fix, st @ (append_stack_app_list [f] s))
  | f, (Zshift n::s) -> zip ~refold (lift n f, s)
  | _ -> assert false

(** The type of (machine) states (= lambda-bar-calculus' cuts) *)
type state = constr * constr stack

type  contextual_reduction_function = env ->  evar_map -> constr -> constr
type  reduction_function =  contextual_reduction_function
type local_reduction_function = evar_map -> constr -> constr

type  contextual_stack_reduction_function =
    env ->  evar_map -> constr -> constr * constr list
type  stack_reduction_function =  contextual_stack_reduction_function
type local_stack_reduction_function =
    evar_map -> constr -> constr * constr list

type  contextual_state_reduction_function =
    env ->  evar_map -> state -> state
type  state_reduction_function =  contextual_state_reduction_function
type local_state_reduction_function = evar_map -> state -> state

(*************************************)
(*** Reduction Functions Operators ***)
(*************************************)

let safe_evar_value sigma ev =
  try Some (Evd.existential_value sigma ev)
  with NotInstantiatedEvar | Not_found -> None

let safe_meta_value sigma ev =
  try Some (Evd.meta_value sigma ev)
  with Not_found -> None

let appterm_of_stack t = decompose_app (zip t)

let strong whdfun env sigma t =
  let rec strongrec env t =
    map_constr_with_full_binders push_rel strongrec env (whdfun env sigma t) in
  strongrec env t

let local_strong whdfun sigma =
  let rec strongrec t = map_constr strongrec (whdfun sigma t) in
  strongrec

let rec strong_prodspine redfun sigma c =
  let x = redfun sigma c in
  match kind_of_term x with
    | Prod (na,a,b) -> mkProd (na,a,strong_prodspine redfun sigma b)
    | _ -> x

(*************************************)
(*** Reduction using bindingss ***)
(*************************************)

(* Local *)
let nored = Closure.RedFlags.no_red
let beta = Closure.beta
let eta = Closure.RedFlags.mkflags [Closure.RedFlags.fETA]
let zeta = Closure.RedFlags.mkflags [Closure.RedFlags.fZETA]
let betaiota = Closure.betaiota
let betaiotazeta = Closure.betaiotazeta

(* Contextual *)
let delta = Closure.RedFlags.mkflags [Closure.RedFlags.fDELTA]
let betalet = Closure.RedFlags.mkflags [Closure.RedFlags.fBETA;Closure.RedFlags.fZETA]
let betaetalet = Closure.RedFlags.red_add betalet Closure.RedFlags.fETA
let betadelta = Closure.RedFlags.red_add betalet Closure.RedFlags.fDELTA
let betadeltaeta = Closure.RedFlags.red_add betadelta Closure.RedFlags.fETA
let betadeltaiota = Closure.RedFlags.red_add betadelta Closure.RedFlags.fIOTA
let betadeltaiota_nolet = Closure.betadeltaiotanolet
let betadeltaiotaeta = Closure.RedFlags.red_add betadeltaiota Closure.RedFlags.fETA

(** Machinery about stack of unfolded constants *)
module Cst_stack = struct
  type t = (Term.constr * Term.constr list * int)  list

  let empty = []

  let drop_useless = function
    | _ :: ((_,_,0)::_ as q) -> q
    | l -> l

  let add_param h cst_l =
    let append2cst (c,params,nb_skip) =
      if nb_skip <= 0
      then (c, h::params, nb_skip)
      else (c, params, pred nb_skip) in
    drop_useless (List.map append2cst cst_l)

  let add_args cl =
    List.map (fun (a,b,nb_skip) -> (a,b,nb_skip+Array.length cl))

  let add_cst cst = function
    | (_,_,0) :: q as l -> l
    | l -> (cst,[],0)::l

  let best_cst = function
    | (cst,params,0)::_ -> Some(cst,params)
    | _ -> None
end

(* Beta Reduction tools *)

let apply_subst recfun env cst_l t stack =
  let rec aux env cst_l t stack =
    match (decomp_stack stack,kind_of_term t) with
    | Some (h,stacktl), Lambda (_,_,c) ->
      aux (h::env) (Cst_stack.add_param h cst_l) c stacktl
    | _ -> recfun cst_l (substl env t, stack)
  in aux env cst_l t stack

let rec stacklam recfun env t stack =
apply_subst (fun _ -> recfun) env [] t stack

let beta_applist (c,l) =
  stacklam zip [] c (append_stack_app_list l empty_stack)

(* Iota reduction tools *)

type 'a miota_args = {
  mP      : constr;     (* the result type *)
  mconstr : constr;     (* the constructor *)
  mci     : case_info;  (* special info to re-build pattern *)
  mcargs  : 'a list;    (* the constructor's arguments *)
  mlf     : 'a array }  (* the branch code vector *)

let reducible_mind_case c = match kind_of_term c with
  | Construct _ | CoFix _ -> true
  | _  -> false

(** @return c if there is a constant c whose body is bd
    @return bd else.

    It has only a meaning because internal representation of "Fixpoint f x
    := t" is Definition f := fix f x => t

    Even more fragile that we could hope because do Module M. Fixpoint
    f x := t. End M. Definition f := u. and say goodbye to any hope
    of refolding M.f this way ...
*)
let magicaly_constant_of_fixbody env bd = function
  | Name.Anonymous -> bd
  | Name.Name id ->
    try
      let cst = Nametab.locate_constant
	(Libnames.make_qualid DirPath.empty id) in
      let (cst, u), ctx = Universes.fresh_constant_instance env cst in
      match constant_opt_value env (cst,u) with
      | None -> bd
      | Some (t,cstrs) -> 
        let b, csts = eq_constr_univs t bd in
	let subst = Constraint.fold (fun (l,d,r) acc -> Univ.LMap.add l r acc)
	  csts Univ.LMap.empty
	in
	let inst = Instance.subst_fn (fun u -> Univ.LMap.find u subst) u in
          if b then mkConstU (cst,inst) else bd
    with
    | Not_found -> bd

let contract_cofix ?env (bodynum,(names,types,bodies as typedbodies)) cst =
  let nbodies = Array.length bodies in
  let make_Fi j =
    let ind = nbodies-j-1 in
    if Int.equal bodynum ind && not (Option.is_empty cst) then
      let (c,params) = Option.get cst in
      applist(c, List.rev params)
    else
      let bd = mkCoFix (ind,typedbodies) in
      match env with
      | None -> bd
      | Some e -> magicaly_constant_of_fixbody e bd names.(ind) in
  let closure = List.init nbodies make_Fi in
  substl closure bodies.(bodynum)

let reduce_mind_case mia =
  match kind_of_term mia.mconstr with
    | Construct ((ind_sp,i),u) ->
(*	let ncargs = (fst mia.mci).(i-1) in*)
	let real_cargs = List.skipn mia.mci.ci_npar mia.mcargs in
        applist (mia.mlf.(i-1),real_cargs)
    | CoFix cofix ->
	let cofix_def = contract_cofix cofix None in
	mkCase (mia.mci, mia.mP, applist(cofix_def,mia.mcargs), mia.mlf)
    | _ -> assert false

(* contracts fix==FIX[nl;i](A1...Ak;[F1...Fk]{B1....Bk}) to produce
   Bi[Fj --> FIX[nl;j](A1...Ak;[F1...Fk]{B1...Bk})] *)

let contract_fix ?env ((recindices,bodynum),(names,types,bodies as typedbodies)) cst =
    let nbodies = Array.length recindices in
    let make_Fi j =
      let ind = nbodies-j-1 in
      if Int.equal bodynum ind && not (Option.is_empty cst) then
	let (c,params) = Option.get cst in
	applist(c, List.rev params)
      else
	let bd = mkFix ((recindices,ind),typedbodies) in
	match env with
	| None -> bd
	| Some e -> magicaly_constant_of_fixbody e bd names.(ind) in
    let closure = List.init nbodies make_Fi in
    substl closure bodies.(bodynum)

let fix_recarg ((recindices,bodynum),_) stack =
  assert (0 <= bodynum & bodynum < Array.length recindices);
  let recargnum = Array.get recindices bodynum in
  try
    Some (recargnum, stack_nth stack recargnum)
  with Not_found ->
    None

(** Generic reduction function with environment

    Here is where unfolded constant are stored in order to be
    eventualy refolded.

    It uses the flag refold when it reaches a value and because it
    substitutes fix and cofix by the constant they come from in
    contract_*.
*)
let rec whd_state_gen ?csts refold flags env sigma =
  let noth = [] in
  let rec whrec cst_l (x, stack as s) =
    let best_state def (cst,params,nb_skip) =
      let apps,s' = strip_app stack in
      try
	let _,aft = List.chop nb_skip apps in
	(cst, append_stack_app_list (List.rev params) (append_stack_app_list aft s'))
      with Failure _ -> def in
    let fold () =
      if refold then (List.fold_left best_state s cst_l,noth) else (s,cst_l)
    in
    match kind_of_term x with
    | Rel n when Closure.RedFlags.red_set flags Closure.RedFlags.fDELTA ->
      (match lookup_rel n env with
      | (_,Some body,_) -> whrec noth (lift n body, stack)
      | _ -> fold ())
    | Var id when Closure.RedFlags.red_set flags (Closure.RedFlags.fVAR id) ->
      (match lookup_named id env with
      | (_,Some body,_) -> whrec (Cst_stack.add_cst (mkVar id) cst_l) (body, stack)
      | _ -> fold ())
    | Evar ev ->
      (match safe_evar_value sigma ev with
      | Some body -> whrec cst_l (body, stack)
      | None -> fold ())
    | Meta ev ->
      (match safe_meta_value sigma ev with
      | Some body -> whrec cst_l (body, stack)
      | None -> fold ())
    | Const (const,u as cu) when Closure.RedFlags.red_set flags (Closure.RedFlags.fCONST const) ->
      (match constant_opt_value_in env cu with
      | Some  body -> whrec (Cst_stack.add_cst (mkConstU cu) cst_l) (body, stack)
      | None -> fold ())
    | LetIn (_,b,_,c) when Closure.RedFlags.red_set flags Closure.RedFlags.fZETA ->
      apply_subst whrec [b] cst_l c stack
    | Cast (c,_,_) -> whrec cst_l (c, stack)
    | App (f,cl)  ->
      whrec
	(Cst_stack.add_args cl cst_l)
	(f, append_stack_app cl stack)
    | Lambda (na,t,c) ->
      (match decomp_stack stack with
      | Some _ when Closure.RedFlags.red_set flags Closure.RedFlags.fBETA ->
	apply_subst whrec [] cst_l x stack
      | None when Closure.RedFlags.red_set flags Closure.RedFlags.fETA ->
	let env' = push_rel (na,None,t) env in
	let whrec' = whd_state_gen refold flags env' sigma in
        (match kind_of_term (zip ~refold (fst (whrec' (c, empty_stack)))) with
        | App (f,cl) ->
	  let napp = Array.length cl in
	  if napp > 0 then
	    let (x', l'),_ = whrec' (Array.last cl, empty_stack) in
            match kind_of_term x', l' with
            | Rel 1, [] ->
	      let lc = Array.sub cl 0 (napp-1) in
	      let u = if Int.equal napp 1 then f else appvect (f,lc) in
	      if noccurn 1 u then (pop u,empty_stack),noth else fold ()
            | _ -> fold ()
	  else fold ()
	| _ -> fold ())
      | _ -> fold ())

    | Case (ci,p,d,lf) ->
      whrec noth (d, Zcase (ci,p,lf,Cst_stack.best_cst cst_l) :: stack)

    | Fix ((ri,n),_ as f) ->
      (match strip_n_app ri.(n) stack with
      |None -> fold ()
      |Some (bef,arg,s') -> whrec noth (arg, Zfix(f,[Zapp bef],Cst_stack.best_cst cst_l)::s'))

    | Construct ((ind,c),u) ->
      if Closure.RedFlags.red_set flags Closure.RedFlags.fIOTA then
	match strip_app stack with
	|args, (Zcase(ci, _, lf,_)::s') ->
	  whrec noth (lf.(c-1), append_stack_app_list (List.skipn ci.ci_npar args) s')
	|args, (Zfix (f,s',cst)::s'') ->
	  let x' = applist(x,args) in
	  whrec noth ((if refold then contract_fix ~env f else contract_fix f) cst,
		      s' @ (append_stack_app_list [x'] s''))
	|_ -> fold ()
      else fold ()

    | CoFix cofix ->
      if Closure.RedFlags.red_set flags Closure.RedFlags.fIOTA then
	match strip_app stack with
	|args, (Zcase(ci, _, lf,_)::s') ->
	  whrec noth ((if refold
	    then contract_cofix ~env cofix
	    else contract_cofix cofix) (Cst_stack.best_cst cst_l), stack)
	|_ -> fold ()
      else fold ()

    | Rel _ | Var _ | Const _ | LetIn _ -> fold ()
    | Sort _ | Ind _ | Prod _ -> fold ()
  in
  whrec (Option.default noth csts)

(** reduction machine without global env and refold machinery *)
let local_whd_state_gen flags sigma =
  let rec whrec (x, stack as s) =
    match kind_of_term x with
    | LetIn (_,b,_,c) when Closure.RedFlags.red_set flags Closure.RedFlags.fZETA ->
      stacklam whrec [b] c stack
    | Cast (c,_,_) -> whrec (c, stack)
    | App (f,cl)  -> whrec (f, append_stack_app cl stack)
    | Lambda (_,_,c) ->
      (match decomp_stack stack with
      | Some (a,m) when Closure.RedFlags.red_set flags Closure.RedFlags.fBETA ->
	stacklam whrec [a] c m
      | None when Closure.RedFlags.red_set flags Closure.RedFlags.fETA ->
        (match kind_of_term (zip (whrec (c, empty_stack))) with
        | App (f,cl) ->
	  let napp = Array.length cl in
	  if napp > 0 then
	    let x', l' = whrec (Array.last cl, empty_stack) in
            match kind_of_term x', l' with
            | Rel 1, [] ->
	      let lc = Array.sub cl 0 (napp-1) in
	      let u = if Int.equal napp 1 then f else appvect (f,lc) in
	      if noccurn 1 u then (pop u,empty_stack) else s
            | _ -> s
	  else s
	| _ -> s)
      | _ -> s)

    | Case (ci,p,d,lf) ->
      whrec (d, Zcase (ci,p,lf,None) :: stack)

    | Fix ((ri,n),_ as f) ->
      (match strip_n_app ri.(n) stack with
      |None -> s
      |Some (bef,arg,s') -> whrec (arg, Zfix(f,[Zapp bef],None)::s'))

    | Evar ev ->
      (match safe_evar_value sigma ev with
        Some c -> whrec (c,stack)
      | None -> s)

    | Meta ev ->
      (match safe_meta_value sigma ev with
        Some c -> whrec (c,stack)
      | None -> s)

    | Construct ((ind,c),u) ->
      if Closure.RedFlags.red_set flags Closure.RedFlags.fIOTA then
	match strip_app stack with
	|args, (Zcase(ci, _, lf,_)::s') ->
	  whrec (lf.(c-1), append_stack_app_list (List.skipn ci.ci_npar args) s')
	|args, (Zfix (f,s',cst)::s'') ->
	  let x' = applist(x,args) in
	  whrec (contract_fix f cst, s' @ (append_stack_app_list [x'] s''))
	|_ -> s
      else s

    | CoFix cofix ->
      if Closure.RedFlags.red_set flags Closure.RedFlags.fIOTA then
	match strip_app stack with
	|args, (Zcase(ci, _, lf,_)::s') ->
	  whrec (contract_cofix cofix None, stack)
	|_ -> s
      else s

    | x -> s
  in
  whrec

let raw_whd_state_gen flags env sigma s = fst (whd_state_gen false flags env sigma s)

let stack_red_of_state_red f sigma x =
  appterm_of_stack (f sigma (x, empty_stack))

let red_of_state_red f sigma x =
  zip (f sigma (x,empty_stack))

(* 0. No Reduction Functions *)

let whd_nored_state = local_whd_state_gen nored
let whd_nored_stack = stack_red_of_state_red whd_nored_state

(* 1. Beta Reduction Functions *)

let whd_beta_state = local_whd_state_gen beta
let whd_beta_stack = stack_red_of_state_red whd_beta_state
let whd_beta = red_of_state_red whd_beta_state

(* Nouveau ! *)
let whd_betaetalet_state = local_whd_state_gen betaetalet
let whd_betaetalet_stack = stack_red_of_state_red whd_betaetalet_state
let whd_betaetalet = red_of_state_red whd_betaetalet_state

let whd_betalet_state = local_whd_state_gen betalet
let whd_betalet_stack = stack_red_of_state_red whd_betalet_state
let whd_betalet = red_of_state_red whd_betalet_state

(* 2. Delta Reduction Functions *)

let whd_delta_state e = raw_whd_state_gen delta e
let whd_delta_stack env = stack_red_of_state_red (whd_delta_state env)
let whd_delta env = red_of_state_red  (whd_delta_state env)

let whd_betadelta_state e = raw_whd_state_gen betadelta e
let whd_betadelta_stack env =
  stack_red_of_state_red (whd_betadelta_state env)
let whd_betadelta env =
  red_of_state_red (whd_betadelta_state env)


let whd_betadeltaeta_state e = raw_whd_state_gen betadeltaeta e
let whd_betadeltaeta_stack env =
  stack_red_of_state_red (whd_betadeltaeta_state env)
let whd_betadeltaeta env =
  red_of_state_red (whd_betadeltaeta_state env)

(* 3. Iota reduction Functions *)

let whd_betaiota_state = local_whd_state_gen betaiota
let whd_betaiota_stack = stack_red_of_state_red whd_betaiota_state
let whd_betaiota = red_of_state_red whd_betaiota_state

let whd_betaiotazeta_state = local_whd_state_gen betaiotazeta
let whd_betaiotazeta_stack = stack_red_of_state_red whd_betaiotazeta_state
let whd_betaiotazeta = red_of_state_red whd_betaiotazeta_state

let whd_betadeltaiota_state env = raw_whd_state_gen betadeltaiota env
let whd_betadeltaiota_stack env =
  stack_red_of_state_red (whd_betadeltaiota_state env)
let whd_betadeltaiota env =
  red_of_state_red (whd_betadeltaiota_state env)

let whd_betadeltaiota_state_using ts env =
  raw_whd_state_gen (Closure.RedFlags.red_add_transparent betadeltaiota ts) env
let whd_betadeltaiota_stack_using ts env =
  stack_red_of_state_red (whd_betadeltaiota_state_using ts env)
let whd_betadeltaiota_using ts env =
  red_of_state_red (whd_betadeltaiota_state_using ts env)

let whd_betadeltaiotaeta_state env = raw_whd_state_gen betadeltaiotaeta env
let whd_betadeltaiotaeta_stack env =
  stack_red_of_state_red (whd_betadeltaiotaeta_state env)
let whd_betadeltaiotaeta env =
  red_of_state_red (whd_betadeltaiotaeta_state env)

let whd_betadeltaiota_nolet_state env = raw_whd_state_gen betadeltaiota_nolet env
let whd_betadeltaiota_nolet_stack env =
  stack_red_of_state_red (whd_betadeltaiota_nolet_state env)
let whd_betadeltaiota_nolet env =
  red_of_state_red (whd_betadeltaiota_nolet_state env)

(* 4. Eta reduction Functions *)

let whd_eta c = zip (local_whd_state_gen eta Evd.empty (c,empty_stack))

(* 5. Zeta Reduction Functions *)

let whd_zeta c = zip (local_whd_state_gen zeta Evd.empty (c,empty_stack))

(****************************************************************************)
(*                   Reduction Functions                                    *)
(****************************************************************************)

(* Replacing defined evars for error messages *)
let rec whd_evar sigma c =
  match kind_of_term c with
    | Evar ev ->
        (match safe_evar_value sigma ev with
            Some c -> whd_evar sigma c
          | None -> c)
    | Sort (Type u) -> 
      let u' = Evd.normalize_universe sigma u in
	if u' == u then c else mkSort (Type u')
    | Const (c', u) -> 
      let u' = Evd.normalize_universe_instance sigma u in
	if u' == u then c else mkConstU (c', u')
    | Ind (i, u) -> 
      let u' = Evd.normalize_universe_instance sigma u in
	if u' == u then c else mkIndU (i, u')
    | Construct (co, u) -> 
      let u' = Evd.normalize_universe_instance sigma u in
	if u' == u then c else mkConstructU (co, u')
    | _ -> c

let nf_evar =
  local_strong whd_evar

(* lazy reduction functions. The infos must be created for each term *)
(* Note by HH [oct 08] : why would it be the job of clos_norm_flags to add
   a [nf_evar] here *)
let clos_norm_flags flgs env sigma t =
  try
    norm_val
      (create_clos_infos ~evars:(safe_evar_value sigma) flgs env)
      (inject t)
  with e when is_anomaly e -> error "Tried to normalize ill-typed term"

let nf_beta = clos_norm_flags Closure.beta empty_env
let nf_betaiota = clos_norm_flags Closure.betaiota empty_env
let nf_betaiotazeta = clos_norm_flags Closure.betaiotazeta empty_env
let nf_betadeltaiota env sigma =
  clos_norm_flags Closure.betadeltaiota env sigma


(* Attention reduire un beta-redexe avec un argument qui n'est pas
   une variable, peut changer enormement le temps de conversion lors
   du type checking :
     (fun x => x + x) M
*)
let whd_betaiota_preserving_vm_cast env sigma t =
   let rec stacklam_var subst t stack =
     match (decomp_stack stack,kind_of_term t) with
     | Some (h,stacktl), Lambda (_,_,c) ->
         begin match kind_of_term h with
         | Rel i when not (evaluable_rel i env) ->
             stacklam_var (h::subst) c stacktl
         | Var id when  not (evaluable_named id env)->
             stacklam_var (h::subst) c stacktl
         | _ -> whrec (substl subst t, stack)
         end
     | _ -> whrec (substl subst t, stack)
   and whrec (x, stack as s) =
     match kind_of_term x with
       | Evar ev ->
           (match safe_evar_value sigma ev with
              | Some body -> whrec (body, stack)
              | None -> s)
       | Cast (c,VMcast,t) ->
           let c = zip (whrec (c,empty_stack)) in
           let t = zip (whrec (t,empty_stack)) in
           (mkCast(c,VMcast,t),stack)
       | Cast (c,NATIVEcast,t) ->
           let c = zip (whrec (c,empty_stack)) in
           let t = zip (whrec (t,empty_stack)) in
           (mkCast(c,NATIVEcast,t),stack)
       | Cast (c,DEFAULTcast,_) ->
           whrec (c, stack)
       | App (f,cl)  -> whrec (f, append_stack_app cl stack)
       | Lambda (na,t,c) ->
           (match decomp_stack stack with
            | Some (a,m) -> stacklam_var [a] c m
            | _ -> s)
       | Case (ci,p,d,lf) ->
	 whrec (d, Zcase (ci,p,lf,None) :: stack)

       | Construct ((ind,c),u) -> begin
	 match strip_app stack with
	   |args, (Zcase(ci, _, lf,_)::s') ->
	     whrec (lf.(c-1), append_stack_app_list (List.skipn ci.ci_npar args) s')
	   |args, (Zfix (f,s',cst)::s'') ->
	     let x' = applist(x,args) in
	     whrec (contract_fix f cst,s' @ (append_stack_app_list [x'] s''))
	   |_ -> s
       end

       | CoFix cofix -> begin
	 match strip_app stack with
	   |args, (Zcase(ci, _, lf,_)::s') ->
	     whrec (contract_cofix cofix None, stack)
	   |_ -> s
       end

       | x -> s
   in
   zip (whrec (t,empty_stack))

let nf_betaiota_preserving_vm_cast =
  strong whd_betaiota_preserving_vm_cast

(********************************************************************)
(*                         Conversion                               *)
(********************************************************************)
(*
let fkey = Profile.declare_profile "fhnf";;
let fhnf info v = Profile.profile2 fkey fhnf info v;;

let fakey = Profile.declare_profile "fhnf_apply";;
let fhnf_apply info k h a = Profile.profile4 fakey fhnf_apply info k h a;;
*)

let is_transparent k = match Conv_oracle.get_strategy k with
| Conv_oracle.Opaque -> false
| _ -> true

(* Conversion utility functions *)

type conversion_test = constraints -> constraints

let pb_is_equal pb = pb == CONV

let pb_equal = function
  | CUMUL -> CONV
  | CONV -> CONV

let sort_cmp = sort_cmp

let test_conversion (f: ?l2r:bool-> ?evars:'a->'b) env sigma x y =
  try let _cst = f ~evars:(safe_evar_value sigma) env x y in 
	true
  with NotConvertible -> false
    | e when is_anomaly e -> error "Conversion test raised an anomaly"

let is_conv env sigma = test_conversion Reduction.conv env sigma
let is_conv_leq env sigma = test_conversion Reduction.conv_leq env sigma
let is_fconv = function | CONV -> is_conv | CUMUL -> is_conv_leq

let test_trans_conversion (f: ?l2r:bool-> ?evars:'a->'b) reds env sigma x y =
  try let _ = f ~evars:(safe_evar_value sigma) reds env x y in true
  with NotConvertible -> false
    | e when is_anomaly e -> error "Conversion test raised an anomaly"

let is_trans_conv reds env sigma = test_trans_conversion Reduction.trans_conv reds env sigma
let is_trans_conv_leq reds env sigma = test_trans_conversion Reduction.trans_conv_leq reds env sigma
let is_trans_fconv = function | CONV -> is_trans_conv | CUMUL -> is_trans_conv_leq

let trans_fconv pb reds env sigma x y = 
  let f = match pb with
    | CONV -> Reduction.trans_conv_universes
    | CUMUL -> Reduction.trans_conv_leq_universes in
    try let cst = f ~evars:(safe_evar_value sigma) reds env x y in
	  Evd.add_universe_constraints sigma cst, true
    with NotConvertible -> sigma, false
    | UniverseInconsistency _ -> sigma, false
    | e when is_anomaly e -> error "Conversion test raised an anomaly"
    
(********************************************************************)
(*             Special-Purpose Reduction                            *)
(********************************************************************)

let whd_meta sigma c = match kind_of_term c with
  | Meta p -> (try meta_value sigma p with Not_found -> c)
  | _ -> c

(* Try to replace all metas. Does not replace metas in the metas' values
 * Differs from (strong whd_meta). *)
let plain_instance s c =
  let rec irec n u = match kind_of_term u with
    | Meta p -> (try lift n (List.assoc p s) with Not_found -> u)
    | App (f,l) when isCast f ->
        let (f,_,t) = destCast f in
        let l' = Array.map (irec n) l in
        (match kind_of_term f with
        | Meta p ->
	    (* Don't flatten application nodes: this is used to extract a
               proof-term from a proof-tree and we want to keep the structure
               of the proof-tree *)
	    (try let g = List.assoc p s in
	    match kind_of_term g with
            | App _ ->
                let h = Id.of_string "H" in
                mkLetIn (Name h,g,t,mkApp(mkRel 1,Array.map (lift 1) l'))
            | _ -> mkApp (g,l')
	    with Not_found -> mkApp (f,l'))
        | _ -> mkApp (irec n f,l'))
    | Cast (m,_,_) when isMeta m ->
	(try lift n (List.assoc (destMeta m) s) with Not_found -> u)
    | _ ->
	map_constr_with_binders succ irec n u
  in
  match s with
  | [] -> c
  | _ -> irec 0 c

(* [instance] is used for [res_pf]; the call to [local_strong whd_betaiota]
   has (unfortunately) different subtle side effects:

   - ** Order of subgoals **
     If the lemma is a case analysis with parameters, it will move the
     parameters as first subgoals (e.g. "case H" applied on
     "H:D->A/\B|-C" will present the subgoal |-D first while w/o
     betaiota the subgoal |-D would have come last).

   - ** Betaiota-contraction in statement **
     If the lemma has a parameter which is a function and this
     function is applied in the lemma, then the _strong_ betaiota will
     contract the application of the function to its argument (e.g.
     "apply (H (fun x => x))" in "H:forall f, f 0 = 0 |- 0=0" will
     result in applying the lemma 0=0 in which "(fun x => x) 0" has
     been contracted). A goal to rewrite may then fail or succeed
     differently.

   - ** Naming of hypotheses **
     If a lemma is a function of the form "fun H:(forall a:A, P a)
     => .. F H .." where the expected type of H is "forall b:A, P b",
     then, without reduction, the application of the lemma will
     generate a subgoal "forall a:A, P a" (and intro will use name
     "a"), while with reduction, it will generate a subgoal "forall
     b:A, P b" (and intro will use name "b").

   - ** First-order pattern-matching **
     If a lemma has the type "(fun x => p) t" then rewriting t may fail
     if the type of the lemma is first beta-reduced (this typically happens
     when rewriting a single variable and the type of the lemma is obtained
     by meta_instance (with empty map) which itself calls instance with this
     empty map).
 *)

let instance sigma s c =
  (* if s = [] then c else *)
  local_strong whd_betaiota sigma (plain_instance s c)

(* pseudo-reduction rule:
 * [hnf_prod_app env s (Prod(_,B)) N --> B[N]
 * with an HNF on the first argument to produce a product.
 * if this does not work, then we use the string S as part of our
 * error message. *)

let hnf_prod_app env sigma t n =
  match kind_of_term (whd_betadeltaiota env sigma t) with
    | Prod (_,_,b) -> subst1 n b
    | _ -> anomaly ~label:"hnf_prod_app" (Pp.str "Need a product")

let hnf_prod_appvect env sigma t nl =
  Array.fold_left (hnf_prod_app env sigma) t nl

let hnf_prod_applist env sigma t nl =
  List.fold_left (hnf_prod_app env sigma) t nl

let hnf_lam_app env sigma t n =
  match kind_of_term (whd_betadeltaiota env sigma t) with
    | Lambda (_,_,b) -> subst1 n b
    | _ -> anomaly ~label:"hnf_lam_app" (Pp.str "Need an abstraction")

let hnf_lam_appvect env sigma t nl =
  Array.fold_left (hnf_lam_app env sigma) t nl

let hnf_lam_applist env sigma t nl =
  List.fold_left (hnf_lam_app env sigma) t nl

let splay_prod env sigma =
  let rec decrec env m c =
    let t = whd_betadeltaiota env sigma c in
    match kind_of_term t with
      | Prod (n,a,c0) ->
	  decrec (push_rel (n,None,a) env)
	    ((n,a)::m) c0
      | _ -> m,t
  in
  decrec env []

let splay_lam env sigma =
  let rec decrec env m c =
    let t = whd_betadeltaiota env sigma c in
    match kind_of_term t with
      | Lambda (n,a,c0) ->
	  decrec (push_rel (n,None,a) env)
	    ((n,a)::m) c0
      | _ -> m,t
  in
  decrec env []

let splay_prod_assum env sigma =
  let rec prodec_rec env l c =
    let t = whd_betadeltaiota_nolet env sigma c in
    match kind_of_term t with
    | Prod (x,t,c)  ->
	prodec_rec (push_rel (x,None,t) env)
	  (add_rel_decl (x, None, t) l) c
    | LetIn (x,b,t,c) ->
	prodec_rec (push_rel (x, Some b, t) env)
	  (add_rel_decl (x, Some b, t) l) c
    | Cast (c,_,_)    -> prodec_rec env l c
    | _               -> l,t
  in
  prodec_rec env empty_rel_context

let splay_arity env sigma c =
  let l, c = splay_prod env sigma c in
  match kind_of_term c with
    | Sort s -> l,s
    | _ -> invalid_arg "splay_arity"

let sort_of_arity env sigma c = snd (splay_arity env sigma c)

let splay_prod_n env sigma n =
  let rec decrec env m ln c = if Int.equal m 0 then (ln,c) else
    match kind_of_term (whd_betadeltaiota env sigma c) with
      | Prod (n,a,c0) ->
	  decrec (push_rel (n,None,a) env)
	    (m-1) (add_rel_decl (n,None,a) ln) c0
      | _                      -> invalid_arg "splay_prod_n"
  in
  decrec env n empty_rel_context

let splay_lam_n env sigma n =
  let rec decrec env m ln c = if Int.equal m 0 then (ln,c) else
    match kind_of_term (whd_betadeltaiota env sigma c) with
      | Lambda (n,a,c0) ->
	  decrec (push_rel (n,None,a) env)
	    (m-1) (add_rel_decl (n,None,a) ln) c0
      | _                      -> invalid_arg "splay_lam_n"
  in
  decrec env n empty_rel_context

let is_sort env sigma t =
  match kind_of_term (whd_betadeltaiota env sigma t) with
  | Sort s -> true
  | _ -> false

(* reduction to head-normal-form allowing delta/zeta only in argument
   of case/fix (heuristic used by evar_conv) *)

let whd_betaiota_deltazeta_for_iota_state ts env sigma csts s =
  let rec whrec csts s =
    let (t, stack as s),csts' = whd_state_gen ~csts false betaiota env sigma s in
    match strip_app stack with
      |args, (Zcase _ :: _ as stack') ->
	let seq = (t,append_stack_app_list args empty_stack) in
	let (t_o,stack_o),csts_o = whd_state_gen ~csts:csts' false
	  (Closure.RedFlags.red_add_transparent betadeltaiota ts) env sigma seq in
	if reducible_mind_case t_o then whrec csts_o (t_o, stack_o@stack') else s,csts'
      |args, (Zfix _ :: _ as stack') ->
	let seq = (t,append_stack_app_list args empty_stack) in
	let (t_o,stack_o),csts_o = whd_state_gen ~csts:csts' false
	  (Closure.RedFlags.red_add_transparent betadeltaiota ts) env sigma seq in
	if isConstruct t_o then whrec csts_o (t_o, stack_o@stack') else s,csts'
      |_ -> s,csts'
  in whrec csts s

(* A reduction function like whd_betaiota but which keeps casts
 * and does not reduce redexes containing existential variables.
 * Used in Correctness.
 * Added by JCF, 29/1/98. *)

let whd_programs_stack env sigma =
  let rec whrec (x, stack as s) =
    match kind_of_term x with
      | App (f,cl) ->
	  let n = Array.length cl - 1 in
	  let c = cl.(n) in
	  if occur_existential c then
	    s
	  else
	    whrec (mkApp (f, Array.sub cl 0 n), append_stack_app [|c|] stack)
      | LetIn (_,b,_,c) ->
	  if occur_existential b then
	    s
	  else
	    stacklam whrec [b] c stack
      | Lambda (_,_,c) ->
          (match decomp_stack stack with
             | None -> s
             | Some (a,m) -> stacklam whrec [a] c m)
      | Case (ci,p,d,lf) ->
	  if occur_existential d then
	    s
	  else
	    whrec (d, Zcase (ci,p,lf,None) :: stack)
      | Fix ((ri,n),_ as f) ->
	(match strip_n_app ri.(n) stack with
	  |None -> s
	  |Some (bef,arg,s') -> whrec (arg, Zfix(f,[Zapp bef],None)::s'))
      | Construct ((ind,c),u) -> begin
	match strip_app stack with
	  |args, (Zcase(ci, _, lf,_)::s') ->
	    whrec (lf.(c-1), append_stack_app_list (List.skipn ci.ci_npar args) s')
	  |args, (Zfix (f,s',cst)::s'') ->
	    let x' = applist(x,args) in
	    whrec (contract_fix f cst,s' @ (append_stack_app_list [x'] s''))
	  |_ -> s
      end
      | CoFix cofix -> begin
	match strip_app stack with
	  |args, (Zcase(ci, _, lf,_)::s') ->
	     whrec (contract_cofix cofix None, stack)
	  |_ -> s
      end
      | _ -> s
  in
  whrec

let whd_programs env sigma x =
  zip (whd_programs_stack env sigma (x, empty_stack))

let find_conclusion env sigma =
  let rec decrec env c =
    let t = whd_betadeltaiota env sigma c in
    match kind_of_term t with
      | Prod (x,t,c0) -> decrec (push_rel (x,None,t) env) c0
      | Lambda (x,t,c0) -> decrec (push_rel (x,None,t) env) c0
      | t -> t
  in
  decrec env

let is_arity env sigma c =
  match find_conclusion env sigma c with
    | Sort _ -> true
    | _ -> false

(*************************************)
(* Metas *)

let meta_value evd mv =
  let rec valrec mv =
    match meta_opt_fvalue evd mv with
    | Some (b,_) ->
      instance evd
        (List.map (fun mv' -> (mv',valrec mv')) (Metaset.elements b.freemetas))
        b.rebus
    | None -> mkMeta mv
  in
  valrec mv

let meta_instance sigma b =
  let c_sigma =
    List.map
      (fun mv -> (mv,meta_value sigma mv)) (Metaset.elements b.freemetas)
  in
  match c_sigma with
  | [] -> b.rebus
  | _ -> instance sigma c_sigma b.rebus

let nf_meta sigma c = meta_instance sigma (mk_freelisted c)

(* Instantiate metas that create beta/iota redexes *)

let meta_reducible_instance evd b =
  let fm = Metaset.elements b.freemetas in
  let metas = List.fold_left (fun l mv ->
    match (try meta_opt_fvalue evd mv with Not_found -> None) with
    | Some (g,(_,s)) -> (mv,(g.rebus,s))::l
    | None -> l) [] fm in
  let rec irec u =
    let u = whd_betaiota Evd.empty u in
    match kind_of_term u with
    | Case (ci,p,c,bl) when isMeta (strip_outer_cast c) ->
	let m = destMeta (strip_outer_cast c) in
	(match
	  try
	    let g, s = List.assoc m metas in
            let is_coerce = match s with CoerceToType -> true | _ -> false in
	    if isConstruct g || not is_coerce then Some g else None
	  with Not_found -> None
	  with
	    | Some g -> irec (mkCase (ci,p,g,bl))
	    | None -> mkCase (ci,irec p,c,Array.map irec bl))
    | App (f,l) when isMeta (strip_outer_cast f) ->
	let m = destMeta (strip_outer_cast f) in
	(match
	  try
	    let g, s = List.assoc m metas in
            let is_coerce = match s with CoerceToType -> true | _ -> false in
	    if isLambda g || not is_coerce then Some g else None
	  with Not_found -> None
	 with
	   | Some g -> irec (mkApp (g,l))
	   | None -> mkApp (f,Array.map irec l))
    | Meta m ->
	(try let g, s = List.assoc m metas in
          let is_coerce = match s with CoerceToType -> true | _ -> false in
          if not is_coerce then irec g else u
	 with Not_found -> u)
    | _ -> map_constr irec u
  in
  match fm with
  | [] -> (* nf_betaiota? *) b.rebus
  | _ -> irec b.rebus


let head_unfold_under_prod ts env _ c =
  let unfold (cst,u as cstu) =
    if Cpred.mem cst (snd ts) then
      match constant_opt_value_in env cstu with
	| Some c -> c
	| None -> mkConstU cstu
    else mkConstU cstu in
  let rec aux c =
    match kind_of_term c with
      | Prod (n,t,c) -> mkProd (n,aux t, aux c)
      | _ ->
	  let (h,l) = decompose_app c in
	  match kind_of_term h with
	    | Const cst -> beta_applist (unfold cst,l)
	    | _ -> c in
  aux c


==> anc/HoTT/coq-HoTT/pretyping/reductionops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Univ
open Evd
open Environ
open Closure

(** Reduction Functions. *)

exception Elimconst

(** 90% copy-paste of kernel/closure.ml but polymorphic and with extra
    arguments for storing refold *)
type 'a stack_member =
| Zapp of 'a list
| Zcase of case_info * 'a * 'a array * ('a * 'a list) option
| Zfix of fixpoint * 'a stack * ('a * 'a list) option
| Zshift of int
| Zupdate of 'a

and 'a stack = 'a stack_member list

val empty_stack : 'a stack
val compare_stack_shape : 'a stack -> 'a stack -> bool
(** [fold_stack2 f x sk1 sk2] folds [f] on any pair of term in [(sk1,sk2)].
@return the result and the lifts to apply on the terms *)
val fold_stack2 : ('a -> Term.constr -> Term.constr -> 'a) -> 'a ->
  Term.constr stack -> Term.constr stack -> 'a * int * int
val append_stack_app : 'a array -> 'a stack -> 'a stack
val append_stack_app_list : 'a list -> 'a stack -> 'a stack

val decomp_stack : 'a stack -> ('a * 'a stack) option
val strip_app : 'a stack -> 'a list * 'a stack
(** Takes the n first arguments of application put on the stack. Fails is the
    stack does not start by n arguments of application. *)
val nfirsts_app_of_stack : int -> 'a stack -> 'a list
(** @return (the nth first elements, the (n+1)th element, the remaining stack)  *)
val strip_n_app : int -> 'a stack -> ('a list * 'a * 'a stack) option
val list_of_app_stack : 'a stack -> 'a list option
val array_of_app_stack : 'a stack -> 'a array option
val stack_assign : 'a stack -> int -> 'a -> 'a stack
val stack_args_size : 'a stack -> int
val zip : ?refold:bool -> constr * constr stack -> constr
val stack_tail : int -> 'a stack -> 'a stack
val stack_nth : 'a stack -> int -> 'a

(************************************************************************)

type state = constr * constr stack

type contextual_reduction_function = env -> evar_map -> constr -> constr
type reduction_function = contextual_reduction_function
type local_reduction_function = evar_map -> constr -> constr

type contextual_stack_reduction_function =
    env -> evar_map -> constr -> constr * constr list
type stack_reduction_function = contextual_stack_reduction_function
type local_stack_reduction_function =
    evar_map -> constr -> constr * constr list

type contextual_state_reduction_function =
    env -> evar_map -> state -> state
type state_reduction_function = contextual_state_reduction_function
type local_state_reduction_function = evar_map -> state -> state

(** {6 Machinery about a stack of unfolded constant }

    cst applied to params must convertible to term of the state applied to args
*)
module Cst_stack : sig
  type t
  val empty : t
  val add_param : constr -> t -> t
  val add_args : constr array -> t -> t
  val add_cst : constr -> t -> t
  val best_cst : t -> (constr * constr list) option
end

(** {6 Reduction Function Operators } *)

val strong : reduction_function -> reduction_function
val local_strong : local_reduction_function -> local_reduction_function
val strong_prodspine : local_reduction_function -> local_reduction_function
(*i
val stack_reduction_of_reduction :
  'a reduction_function -> 'a state_reduction_function
i*)
val stacklam : (state -> 'a) -> constr list -> constr -> constr stack -> 'a

val whd_state_gen : ?csts:Cst_stack.t -> bool -> Closure.RedFlags.reds ->
  Environ.env -> Evd.evar_map -> state -> state * Cst_stack.t

(** {6 Generic Optimized Reduction Function using Closures } *)

val clos_norm_flags : Closure.RedFlags.reds -> reduction_function

(** Same as [(strong whd_beta[delta][iota])], but much faster on big terms *)
val nf_beta : local_reduction_function
val nf_betaiota : local_reduction_function
val nf_betaiotazeta : local_reduction_function
val nf_betadeltaiota : reduction_function
val nf_evar : evar_map -> constr -> constr

val nf_betaiota_preserving_vm_cast : reduction_function

(** Lazy strategy, weak head reduction *)

val whd_evar :  evar_map -> constr -> constr
val whd_beta : local_reduction_function
val whd_betaiota : local_reduction_function
val whd_betaiotazeta : local_reduction_function
val whd_betadeltaiota :  contextual_reduction_function
val whd_betadeltaiota_nolet :  contextual_reduction_function
val whd_betaetalet : local_reduction_function
val whd_betalet : local_reduction_function

(** Removes cast and put into applicative form *)
val whd_nored_stack : local_stack_reduction_function
val whd_beta_stack : local_stack_reduction_function
val whd_betaiota_stack : local_stack_reduction_function
val whd_betaiotazeta_stack : local_stack_reduction_function
val whd_betadeltaiota_stack : contextual_stack_reduction_function
val whd_betadeltaiota_nolet_stack : contextual_stack_reduction_function
val whd_betaetalet_stack : local_stack_reduction_function
val whd_betalet_stack : local_stack_reduction_function

val whd_nored_state : local_state_reduction_function
val whd_beta_state : local_state_reduction_function
val whd_betaiota_state : local_state_reduction_function
val whd_betaiotazeta_state : local_state_reduction_function
val whd_betadeltaiota_state : contextual_state_reduction_function
val whd_betadeltaiota_nolet_state : contextual_state_reduction_function
val whd_betaetalet_state : local_state_reduction_function
val whd_betalet_state : local_state_reduction_function

(** {6 Head normal forms } *)

val whd_delta_stack :  stack_reduction_function
val whd_delta_state :  state_reduction_function
val whd_delta :  reduction_function
val whd_betadelta_stack :  stack_reduction_function
val whd_betadelta_state :  state_reduction_function
val whd_betadelta :  reduction_function
val whd_betadeltaeta_stack :  stack_reduction_function
val whd_betadeltaeta_state :  state_reduction_function
val whd_betadeltaeta :  reduction_function
val whd_betadeltaiotaeta_stack :  stack_reduction_function
val whd_betadeltaiotaeta_state :  state_reduction_function
val whd_betadeltaiotaeta :  reduction_function

val whd_eta : constr -> constr
val whd_zeta : constr -> constr

(** Various reduction functions *)

val safe_evar_value : evar_map -> existential -> constr option

val beta_applist : constr * constr list -> constr

val hnf_prod_app     : env ->  evar_map -> constr -> constr -> constr
val hnf_prod_appvect : env ->  evar_map -> constr -> constr array -> constr
val hnf_prod_applist : env ->  evar_map -> constr -> constr list -> constr
val hnf_lam_app      : env ->  evar_map -> constr -> constr -> constr
val hnf_lam_appvect  : env ->  evar_map -> constr -> constr array -> constr
val hnf_lam_applist  : env ->  evar_map -> constr -> constr list -> constr

val splay_prod : env ->  evar_map -> constr -> (Name.t * constr) list * constr
val splay_lam : env ->  evar_map -> constr -> (Name.t * constr) list * constr
val splay_arity : env ->  evar_map -> constr -> (Name.t * constr) list * sorts
val sort_of_arity : env -> evar_map -> constr -> sorts
val splay_prod_n : env ->  evar_map -> int -> constr -> rel_context * constr
val splay_lam_n : env ->  evar_map -> int -> constr -> rel_context * constr
val splay_prod_assum :
  env ->  evar_map -> constr -> rel_context * constr

type 'a miota_args = {
  mP      : constr;     (** the result type *)
  mconstr : constr;     (** the constructor *)
  mci     : case_info;  (** special info to re-build pattern *)
  mcargs  : 'a list;    (** the constructor's arguments *)
  mlf     : 'a array }  (** the branch code vector *)

val reducible_mind_case : constr -> bool
val reduce_mind_case : constr miota_args -> constr

val find_conclusion : env -> evar_map -> constr -> (constr,constr) kind_of_term
val is_arity : env ->  evar_map -> constr -> bool
val is_sort : env -> evar_map -> types -> bool

val whd_programs :  reduction_function

val contract_fix : ?env:Environ.env -> fixpoint ->
  (constr * constr list) option -> constr
val fix_recarg : fixpoint -> constr stack -> (int * constr) option

(** {6 Querying the kernel conversion oracle: opaque/transparent constants } *)
val is_transparent : constant tableKey -> bool

(** {6 Conversion Functions (uses closures, lazy strategy) } *)

type conversion_test = constraints -> constraints

val pb_is_equal : conv_pb -> bool
val pb_equal : conv_pb -> conv_pb

val sort_cmp : conv_pb -> sorts -> sorts -> conversion_test

val is_conv : env ->  evar_map -> constr -> constr -> bool
val is_conv_leq : env ->  evar_map -> constr -> constr -> bool
val is_fconv : conv_pb -> env ->  evar_map -> constr -> constr -> bool

val is_trans_conv : transparent_state -> env -> evar_map -> constr -> constr -> bool
val is_trans_conv_leq : transparent_state -> env ->  evar_map -> constr -> constr -> bool
val is_trans_fconv : conv_pb -> transparent_state -> env ->  evar_map -> constr -> constr -> bool

val trans_fconv : conv_pb -> transparent_state -> env ->  evar_map -> constr -> constr -> 
  evar_map * bool

(** {6 Special-Purpose Reduction Functions } *)

val whd_meta : evar_map -> constr -> constr
val plain_instance : (metavariable * constr) list -> constr -> constr
val instance :evar_map -> (metavariable * constr) list -> constr -> constr
val head_unfold_under_prod : transparent_state -> reduction_function

(** {6 Heuristic for Conversion with Evar } *)

val whd_betaiota_deltazeta_for_iota_state :
  transparent_state -> Environ.env -> Evd.evar_map -> Cst_stack.t -> state ->
  state * Cst_stack.t

(** {6 Meta-related reduction functions } *)
val meta_instance : evar_map -> constr freelisted -> constr
val nf_meta       : evar_map -> constr -> constr
val meta_reducible_instance : evar_map -> constr freelisted -> constr


==> anc/HoTT/coq-HoTT/pretyping/retyping.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Term
open Inductive
open Inductiveops
open Names
open Reductionops
open Environ
open Declarations
open Termops

type retype_error =
  | NotASort
  | NotAnArity
  | NotAType
  | BadVariable of Id.t
  | BadMeta of int
  | BadRecursiveType
  | NonFunctionalConstruction

let print_retype_error = function
  | NotASort -> str "Not a sort"
  | NotAnArity -> str "Not an arity"
  | NotAType -> str "Not a type (1)"
  | BadVariable id -> str "variable " ++ Id.print id ++ str " unbound"
  | BadMeta n -> str "unknown meta " ++ int n
  | BadRecursiveType -> str "Bad recursive type"
  | NonFunctionalConstruction -> str "Non-functional construction"

exception RetypeError of retype_error

let retype_error re = raise (RetypeError re)

let anomaly_on_error f x =
 try f x
 with RetypeError e -> anomaly ~label:"retyping" (print_retype_error e)


let rec subst_type env sigma typ = function
  | [] -> typ
  | h::rest ->
      match kind_of_term (whd_betadeltaiota env sigma typ) with
        | Prod (na,c1,c2) -> subst_type env sigma (subst1 h c2) rest
        | _ -> retype_error NonFunctionalConstruction

(* If ft is the type of f which itself is applied to args, *)
(* [sort_of_atomic_type] computes ft[args] which has to be a sort *)

let sort_of_atomic_type env sigma ft args =
  let rec concl_of_arity env ar args =
    match kind_of_term (whd_betadeltaiota env sigma ar), args with
    | Prod (na, t, b), h::l -> concl_of_arity (push_rel (na,Some h,t) env) b l
    | Sort s, [] -> s
    | _ -> retype_error NotASort
  in concl_of_arity env ft (Array.to_list args)

let decomp_sort env sigma t =
  match kind_of_term (whd_betadeltaiota env sigma t) with
  | Sort s -> s
  | _ -> retype_error NotASort

let type_of_var env id =
  try let (_,_,ty) = lookup_named id env in ty
  with Not_found -> retype_error (BadVariable id)

let retype ?(polyprop=true) sigma =
  let rec type_of env cstr=
    match kind_of_term cstr with
    | Meta n ->
      (try strip_outer_cast (Evd.meta_ftype sigma n).Evd.rebus
       with Not_found -> retype_error (BadMeta n))
    | Rel n ->
        let (_,_,ty) = lookup_rel n env in
        lift n ty
    | Var id -> type_of_var env id
    | Const cst -> Typeops.type_of_constant_in env cst
    | Evar ev -> Evd.existential_type sigma ev
    | Ind ind -> type_of_inductive env ind
    | Construct cstr -> type_of_constructor env cstr
    | Case (_,p,c,lf) ->
        let Inductiveops.IndType(_,realargs) =
          try Inductiveops.find_rectype env sigma (type_of env c)
          with Not_found -> retype_error BadRecursiveType
        in
        let t = whd_beta sigma (applist (p, realargs)) in
        (match kind_of_term (whd_betadeltaiota env sigma (type_of env t)) with
          | Prod _ -> whd_beta sigma (applist (t, [c]))
          | _ -> t)
    | Lambda (name,c1,c2) ->
          mkProd (name, c1, type_of (push_rel (name,None,c1) env) c2)
    | LetIn (name,b,c1,c2) ->
         subst1 b (type_of (push_rel (name,Some b,c1) env) c2)
    | Fix ((_,i),(_,tys,_)) -> tys.(i)
    | CoFix (i,(_,tys,_)) -> tys.(i)
    | App(f,args) when isGlobalRef f ->
	let t = type_of_global_reference_knowing_parameters env f args in
        strip_outer_cast (subst_type env sigma t (Array.to_list args))
    | App(f,args) ->
        strip_outer_cast
          (subst_type env sigma (type_of env f) (Array.to_list args))
    | Cast (c,_, t) -> t
    | Sort _ | Prod _ -> mkSort (sort_of env cstr)

  and sort_of env t =
    match kind_of_term t with
    | Cast (c,_, s) when isSort s -> destSort s
    | Sort (Prop c) -> type1_sort
    | Sort (Type u) -> Type (Univ.super u)
    | Prod (name,t,c2) ->
        (match (sort_of env t, sort_of (push_rel (name,None,t) env) c2) with
	  | _, (Prop Null as s) -> s
          | Prop _, (Prop Pos as s) -> s
          | Type _, (Prop Pos as s) when is_impredicative_set env -> s
          | Type u1, Prop Pos -> Type (Univ.sup u1 Univ.type0_univ)
	  | Prop Pos, (Type u2) -> Type (Univ.sup Univ.type0_univ u2)
	  | Prop Null, (Type _ as s) -> s
	  | Type u1, Type u2 -> Type (Univ.sup u1 u2))
    (* | App(f,args) when isGlobalRef f -> *)
    (* 	let t = type_of_global_reference_knowing_parameters env f args in *)
    (*     sort_of_atomic_type env sigma t args *)
    | App(f,args) -> sort_of_atomic_type env sigma (type_of env f) args
    | Lambda _ | Fix _ | Construct _ -> retype_error NotAType
    | _ -> decomp_sort env sigma (type_of env t)

  and sort_family_of env t =
    match kind_of_term t with
    | Cast (c,_, s) when isSort s -> family_of_sort (destSort s)
    | Sort (Prop c) -> InType
    | Sort (Type u) -> InType
    | Prod (name,t,c2) ->
	let s2 = sort_family_of (push_rel (name,None,t) env) c2 in
	if not (is_impredicative_set env) &&
	   s2 == InSet & sort_family_of env t == InType then InType else s2
    | App(f,args) when isGlobalRef f ->
	let t = type_of_global_reference_knowing_parameters env f args in
        family_of_sort (sort_of_atomic_type env sigma t args)
    | App(f,args) ->
	family_of_sort (sort_of_atomic_type env sigma (type_of env f) args)
    | Lambda _ | Fix _ | Construct _ -> retype_error NotAType
    | _ -> 
      family_of_sort (decomp_sort env sigma (type_of env t))

  and type_of_global_reference_knowing_parameters env c args =
    let argtyps = Array.map (fun c -> nf_evar sigma (type_of env c)) args in
    match kind_of_term c with
    | Ind ind ->
      let mip = lookup_mind_specif env (fst ind) in
	(try Inductive.type_of_inductive_knowing_parameters
	       ~polyprop env (mip,snd ind) argtyps
	 with Reduction.NotArity -> retype_error NotAnArity)
    | Const cst ->
      let t = constant_type_in env cst in
	(try Typeops.type_of_constant_knowing_parameters env t argtyps
	 with Reduction.NotArity -> retype_error NotAnArity)
    | Var id -> type_of_var env id
    | Construct cstr -> type_of_constructor env cstr
    | _ -> assert false

  in type_of, sort_of, sort_family_of,
     type_of_global_reference_knowing_parameters

let get_sort_of ?(polyprop=true) env sigma t =
  let _,f,_,_ = retype ~polyprop sigma in anomaly_on_error (f env) t
let get_sort_family_of ?(polyprop=true) env sigma c =
  let _,_,f,_ = retype ~polyprop sigma in anomaly_on_error (f env) c
let type_of_global_reference_knowing_parameters env sigma c args =
  let _,_,_,f = retype sigma in anomaly_on_error (f env c) args

let type_of_global_reference_knowing_conclusion env sigma c conclty =
  let conclty = nf_evar sigma conclty in
  match kind_of_term c with
    | Ind (ind,u) ->
        let spec = Inductive.lookup_mind_specif env ind in
        type_of_inductive_knowing_conclusion env (spec,u) conclty
    | Const cst ->
        let t = constant_type_in env cst in
        (* TODO *)
        Typeops.type_of_constant_knowing_parameters env t [||]
    | Var id -> type_of_var env id
    | Construct cstr -> type_of_constructor env cstr
    | _ -> assert false

let get_type_of ?(polyprop=true) ?(lax=false) env sigma c =
  let f,_,_,_ = retype ~polyprop sigma in
    if lax then f env c else anomaly_on_error (f env) c 

(* Makes an assumption from a constr *)
let get_assumption_of env evc c = c

(* Makes an unsafe judgment from a constr *)
let get_judgment_of env evc c = { uj_val = c; uj_type = get_type_of env evc c }


==> anc/HoTT/coq-HoTT/pretyping/retyping.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Evd
open Environ

(** This family of functions assumes its constr argument is known to be
   well-typable. It does not type-check, just recompute the type
   without any costly verifications. On non well-typable terms, it
   either produces a wrong result or raise an anomaly. Use with care.
   It doesn't handle predicative universes too. *)

(** The "polyprop" optional argument is used by the extraction to
    disable "Prop-polymorphism", cf comment in [inductive.ml] *)

(** The "lax" optional argument provides a relaxed version of
    [get_type_of] that won't raise any anomaly but RetypeError instead *)

type retype_error
exception RetypeError of retype_error

val get_type_of :
  ?polyprop:bool -> ?lax:bool -> env -> evar_map -> constr -> types

val get_sort_of :
  ?polyprop:bool -> env -> evar_map -> types -> sorts

val get_sort_family_of :
  ?polyprop:bool -> env -> evar_map -> types -> sorts_family

(** Makes an assumption from a constr *)
val get_assumption_of : env -> evar_map -> constr -> types

(** Makes an unsafe judgment from a constr *)
val get_judgment_of : env -> evar_map -> constr -> unsafe_judgment

val type_of_global_reference_knowing_parameters : env -> evar_map -> constr ->
  constr array -> types

val type_of_global_reference_knowing_conclusion :
  env -> evar_map -> constr -> types -> types


==> anc/HoTT/coq-HoTT/pretyping/tacred.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Libnames
open Globnames
open Termops
open Namegen
open Libobject
open Environ
open Closure
open Reductionops
open Cbv
open Patternops
open Matching
open Locus

(* Errors *)

type reduction_tactic_error =
    InvalidAbstraction of env * constr * (env * Type_errors.type_error)

exception ReductionTacticError of reduction_tactic_error

(* Evaluable reference *)

exception Elimconst
exception Redelimination

let error_not_evaluable r =
  errorlabstrm "error_not_evaluable"
    (str "Cannot coerce" ++ spc () ++ Nametab.pr_global_env Id.Set.empty r ++
     spc () ++ str "to an evaluable reference.")

let is_evaluable_const env cst =
  is_transparent (ConstKey cst) && evaluable_constant cst env

let is_evaluable_var env id =
  is_transparent (VarKey id) && evaluable_named id env

let is_evaluable env = function
  | EvalConstRef cst -> is_evaluable_const env cst
  | EvalVarRef id -> is_evaluable_var env id

let value_of_evaluable_ref env evref u =
  match evref with
  | EvalConstRef con -> constant_value_in env (con,u)
  | EvalVarRef id -> Option.get (pi2 (lookup_named id env))

let constr_of_evaluable_ref evref u =
  match evref with
  | EvalConstRef con -> mkConstU (con,u)
  | EvalVarRef id -> mkVar id

let evaluable_of_global_reference env = function
  | ConstRef cst when is_evaluable_const env cst -> EvalConstRef cst
  | VarRef id when is_evaluable_var env id -> EvalVarRef id
  | r -> error_not_evaluable r

let global_of_evaluable_reference = function
  | EvalConstRef cst -> ConstRef cst
  | EvalVarRef id -> VarRef id

type evaluable_reference =
  | EvalConst of constant
  | EvalVar of Id.t
  | EvalRel of int
  | EvalEvar of existential

let evaluable_reference_eq r1 r2 = match r1, r2 with
| EvalConst c1, EvalConst c2 -> eq_constant c1 c2
| EvalVar id1, EvalVar id2 -> Id.equal id1 id2
| EvalRel i1, EvalRel i2 -> Int.equal i1 i2
| EvalEvar (e1, ctx1), EvalEvar (e2, ctx2) ->
  Int.equal e1 e2 && Array.equal eq_constr ctx1 ctx2
| _ -> false

let mkEvalRef ref u =
  match ref with
  | EvalConst cst -> mkConstU (cst,u)
  | EvalVar id -> mkVar id
  | EvalRel n -> mkRel n
  | EvalEvar ev -> mkEvar ev

let isEvalRef env c = match kind_of_term c with
  | Const (sp,_) -> is_evaluable env (EvalConstRef sp)
  | Var id -> is_evaluable env (EvalVarRef id)
  | Rel _ | Evar _ -> true
  | _ -> false

let destEvalRefU c = match kind_of_term c with
  | Const (cst,u) ->  EvalConst cst, u
  | Var id  -> (EvalVar id, Univ.Instance.empty)
  | Rel n -> (EvalRel n, Univ.Instance.empty)
  | Evar ev -> (EvalEvar ev, Univ.Instance.empty)
  | _ -> anomaly (Pp.str "Not an unfoldable reference")

let unsafe_reference_opt_value sigma env eval = 
  match eval with
  | EvalConst cst ->
    (match (lookup_constant cst env).Declarations.const_body with 
    | Declarations.Def c -> Some (Lazyconstr.force c)
    | _ -> None)
  | EvalVar id ->
      let (_,v,_) = lookup_named id env in
      v
  | EvalRel n ->
      let (_,v,_) = lookup_rel n env in
      Option.map (lift n) v
  | EvalEvar ev -> Evd.existential_opt_value sigma ev

let reference_opt_value sigma env eval u = 
  match eval with
  | EvalConst cst -> constant_opt_value_in env (cst,u)
  | EvalVar id ->
      let (_,v,_) = lookup_named id env in
      v
  | EvalRel n ->
      let (_,v,_) = lookup_rel n env in
      Option.map (lift n) v
  | EvalEvar ev -> Evd.existential_opt_value sigma ev

exception NotEvaluable
let reference_value sigma env c u =
  match reference_opt_value sigma env c u with
    | None -> raise NotEvaluable
    | Some d -> d

(************************************************************************)
(* Reduction of constants hiding a fixpoint (e.g. for "simpl" tactic).  *)
(* One reuses the name of the function after reduction of the fixpoint  *)

type constant_evaluation =
  | EliminationFix of int * int * (int * (int * constr) list * int)
  | EliminationMutualFix of
      int * evaluable_reference *
      ((int*evaluable_reference) option array *
       (int * (int * constr) list * int))
  | EliminationCases of int
  | NotAnElimination

(* We use a cache registered as a global table *)

type frozen = constant_evaluation Cmap.t

let eval_table = ref (Cmap.empty : frozen)

let init () =
  eval_table := Cmap.empty

let freeze () =
  !eval_table

let unfreeze ct =
  eval_table := ct

let _ =
  Summary.declare_summary "evaluation"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

(* [compute_consteval] determines whether c is an "elimination constant"

   either [yn:Tn]..[y1:T1](match yi with f1..fk end g1 ..gp)

   or     [yn:Tn]..[y1:T1](Fix(f|t) yi1..yip)
          with yi1..yip distinct variables among the yi, not occurring in t

   In the second case, [check_fix_reversibility [T1;...;Tn] args fix]
   checks that [args] is a subset of disjoint variables in y1..yn (a necessary
   condition for reversibility). It also returns the relevant
   information ([i1,Ti1;..;ip,Tip],n) in order to compute an
   equivalent of Fix(f|t) such that

   g := [xp:Tip']..[x1:Ti1'](f a1..an)
     == [xp:Tip']..[x1:Ti1'](Fix(f|t) yi1..yip)

   with a_k:=y_k if k<>i_j, a_k:=args_k otherwise, and
   Tij':=Tij[x1..xi(j-1) <- a1..ai(j-1)]

   Note that the types Tk, when no i_j=k, must not be dependent on
   the xp..x1.
*)

let check_fix_reversibility labs args ((lv,i),(_,tys,bds)) =
  let n = List.length labs in
  let nargs = List.length args in
  if nargs > n then raise Elimconst;
  let nbfix = Array.length bds in
  let li =
    List.map
      (function d -> match kind_of_term d with
         | Rel k ->
             if
	       Array.for_all (noccurn k) tys
	       && Array.for_all (noccurn (k+nbfix)) bds
	     then
	       (k, List.nth labs (k-1))
	     else
	       raise Elimconst
         | _ ->
	     raise Elimconst) args
  in
  let reversible_rels = List.map fst li in
  if not (List.distinct reversible_rels) then
    raise Elimconst;
  List.iteri (fun i t_i ->
    if not (List.mem_assoc (i+1) li) then
      let fvs = List.map ((+) (i+1)) (Int.Set.elements (free_rels t_i)) in
      match List.intersect fvs reversible_rels with
      | [] -> ()
      | _ -> raise Elimconst)
    labs;
  let k = lv.(i) in
  if k < nargs then
(*  Such an optimisation would need eta-expansion
      let p = destRel (List.nth args k) in
      EliminationFix (n-p+1,(nbfix,li,n))
*)
    EliminationFix (n,nargs,(nbfix,li,n))
  else
    EliminationFix (n-nargs+k+1,nargs,(nbfix,li,n))

(* Heuristic to look if global names are associated to other
   components of a mutual fixpoint *)

let invert_name labs l na0 env sigma ref = function
  | Name id ->
      let minfxargs = List.length l in
      begin match na0 with
      | Name id' when Id.equal id' id ->
        Some (minfxargs,ref)
      | _ ->
	let refi = match ref with
	  | EvalRel _ | EvalEvar _ -> None
	  | EvalVar id' -> Some (EvalVar id)
	  | EvalConst kn ->
	      Some (EvalConst (con_with_label kn (Label.of_id id))) in
	match refi with
	  | None -> None
	  | Some ref ->
	      try match unsafe_reference_opt_value sigma env ref with
		| None -> None
		| Some c ->
		    let labs',ccl = decompose_lam c in
		    let _, l' = whd_betalet_stack sigma ccl in
		    let labs' = List.map snd labs' in
		    (** ppedrot: there used to be generic equality on terms here *)
		    if List.equal eq_constr labs' labs &&
                       List.equal eq_constr l l' then Some (minfxargs,ref)
                    else None
	      with Not_found (* Undefined ref *) -> None
      end
  | Anonymous -> None (* Actually, should not occur *)

(* [compute_consteval_direct] expand all constant in a whole, but
   [compute_consteval_mutual_fix] only one by one, until finding the
   last one before the Fix if the latter is mutually defined *)

let compute_consteval_direct sigma env ref =
  let rec srec env n labs c =
    let c',l = whd_betadelta_stack env sigma c in
    match kind_of_term c' with
      | Lambda (id,t,g) when List.is_empty l ->
	  srec (push_rel (id,None,t) env) (n+1) (t::labs) g
      | Fix fix ->
	  (try check_fix_reversibility labs l fix
	  with Elimconst -> NotAnElimination)
      | Case (_,_,d,_) when isRel d -> EliminationCases n
      | _ -> NotAnElimination
  in
  match unsafe_reference_opt_value sigma env ref with
    | None -> NotAnElimination
    | Some c -> srec env 0 [] c

let compute_consteval_mutual_fix sigma env ref =
  let rec srec env minarg labs ref c =
    let c',l = whd_betalet_stack sigma c in
    let nargs = List.length l in
    match kind_of_term c' with
      | Lambda (na,t,g) when List.is_empty l ->
	  srec (push_rel (na,None,t) env) (minarg+1) (t::labs) ref g
      | Fix ((lv,i),(names,_,_)) ->
	  (* Last known constant wrapping Fix is ref = [labs](Fix l) *)
	  (match compute_consteval_direct sigma env ref with
	     | NotAnElimination -> (*Above const was eliminable but this not!*)
		 NotAnElimination
	     | EliminationFix (minarg',minfxargs,infos) ->
		 let refs =
		   Array.map
		     (invert_name labs l names.(i) env sigma ref) names in
		 let new_minarg = max (minarg'+minarg-nargs) minarg' in
		 EliminationMutualFix (new_minarg,ref,(refs,infos))
	     | _ -> assert false)
      | _ when isEvalRef env c' ->
	  (* Forget all \'s and args and do as if we had started with c' *)
	  let ref,_ = destEvalRefU c' in
	  (match unsafe_reference_opt_value sigma env ref with
	    | None -> anomaly (Pp.str "Should have been trapped by compute_direct")
	    | Some c -> srec env (minarg-nargs) [] ref c)
      | _ -> (* Should not occur *) NotAnElimination
  in
  match unsafe_reference_opt_value sigma env ref with
    | None -> (* Should not occur *) NotAnElimination
    | Some c -> srec env 0 [] ref c

let compute_consteval sigma env ref =
  match compute_consteval_direct sigma env ref with
    | EliminationFix (_,_,(nbfix,_,_)) when not (Int.equal nbfix 1) ->
	compute_consteval_mutual_fix sigma env ref
    | elim -> elim

let reference_eval sigma env = function
  | EvalConst cst as ref ->
      (try
	 Cmap.find cst !eval_table
       with Not_found -> begin
	 let v = compute_consteval sigma env ref in
	 eval_table := Cmap.add cst v !eval_table;
	 v
       end)
  | ref -> compute_consteval sigma env ref

(* If f is bound to EliminationFix (n',infos), then n' is the minimal
   number of args for starting the reduction and infos is
   (nbfix,[(yi1,Ti1);...;(yip,Tip)],n) indicating that f converts
   to some [y1:T1,...,yn:Tn](Fix(..) yip .. yi1) where the y_{i_j} consist in a
   disjoint subset of the yi, i.e. 1 <= ij <= n and the ij are disjoint (in
   particular, p <= n).

   f is applied to largs := arg1 .. argn and we need for recursive
   calls to build the function

      g := [xp:Tip',...,x1:Ti1'](f a1 ... an)

   s.t. (g u1 ... up) reduces to (Fix(..) u1 ... up)

   This is made possible by setting
      a_k:=x_j    if k=i_j for some j
      a_k:=arg_k  otherwise

   The type Tij' is Tij[yi(j-1)..y1 <- ai(j-1)..a1]
*)

let x = Name (Id.of_string "x")

let make_elim_fun (names,(nbfix,lv,n)) u largs =
  let lu = List.firstn n largs in
  let p = List.length lv in
  let lyi = List.map fst lv in
  let la =
    List.map_i (fun q aq ->
      (* k from the comment is q+1 *)
      try mkRel (p+1-(List.index (n-q) lyi))
      with Not_found -> aq)
      0 (List.map (lift p) lu)
  in
  fun i ->
    match names.(i) with
      | None -> None
      | Some (minargs,ref) ->
          let body = applistc (mkEvalRef ref u) la in
          let g =
            List.fold_left_i (fun q (* j = n+1-q *) c (ij,tij) ->
              let subst = List.map (lift (-q)) (List.firstn (n-ij) la) in
              let tij' = substl (List.rev subst) tij in
	      mkLambda (x,tij',c)) 1 body (List.rev lv)
          in Some (minargs,g)

(* [f] is convertible to [Fix(recindices,bodynum),bodyvect)]:
   do so that the reduction uses this extra information *)

let dummy = mkProp
let vfx = Id.of_string"_expanded_fix_"
let vfun = Id.of_string"_eliminator_function_"

(* Mark every occurrence of substituted vars (associated to a function)
   as a problem variable: an evar that can be instantiated either by
   vfx (expanded fixpoint) or vfun (named function). *)
let substl_with_function subst constr =
  let cnt = ref 0 in
  let evd = ref Evd.empty in
  let minargs = ref Int.Map.empty in
  let v = Array.of_list subst in
  let rec subst_total k c =
    match kind_of_term c with
        Rel i when k<i ->
          if i <= k + Array.length v then
            match v.(i-k-1) with
              | (fx,Some(min,ref)) ->
                  decr cnt;
                  evd := Evd.add !evd !cnt
                    (Evd.make_evar
                      (val_of_named_context
                        [(vfx,None,dummy);(vfun,None,dummy)])
                      dummy);
                  minargs := Int.Map.add !cnt min !minargs;
                  lift k (mkEvar(!cnt,[|fx;ref|]))
              | (fx,None) -> lift k fx
          else mkRel (i - Array.length v)
      | _ ->
          map_constr_with_binders succ subst_total k c in
  let c = subst_total 0 constr in
  (c,!evd,!minargs)

exception Partial

(* each problem variable that cannot be made totally applied even by
   reduction is solved by the expanded fix term. *)
let solve_arity_problem env sigma fxminargs c =
  let evm = ref sigma in
  let set_fix i = evm := Evd.define i (mkVar vfx) !evm in
  let rec check strict c =
    let c' = whd_betaiotazeta sigma c in
    let (h,rcargs) = decompose_app c' in
    match kind_of_term h with
        Evar(i,_) when Int.Map.mem i fxminargs && not (Evd.is_defined !evm i) ->
          let minargs = Int.Map.find i fxminargs in
          if List.length rcargs < minargs then
            if strict then set_fix i
            else raise Partial;
          List.iter (check strict) rcargs
      | (Var _|Const _) when isEvalRef env h ->
          (let ev, u = destEvalRefU h in
	     match reference_opt_value sigma env ev u with
             | Some h' ->
                let bak = !evm in
                (try List.iter (check false) rcargs
                with Partial ->
                  evm := bak;
                  check strict (applist(h',rcargs)))
            | None -> List.iter (check strict) rcargs)
      | _ -> iter_constr (check strict) c' in
  check true c;
  !evm

let substl_checking_arity env subst c =
  (* we initialize the problem: *)
  let body,sigma,minargs = substl_with_function subst c in
  (* we collect arity constraints *)
  let sigma' = solve_arity_problem env sigma minargs body in
  (* we propagate the constraints: solved problems are substituted;
     the other ones are replaced by the function symbol *)
  let rec nf_fix c =
    match kind_of_term c with
        Evar(i,[|fx;f|] as ev) when Int.Map.mem i minargs ->
          (match Evd.existential_opt_value sigma' ev with
              Some c' -> c'
            | None -> f)
      | _ -> map_constr nf_fix c in
  nf_fix body

type fix_reduction_result = NotReducible | Reduced of (constr*constr list)

let reduce_fix whdfun sigma fix stack =
  match fix_recarg fix [Zapp stack] with
    | None -> NotReducible
    | Some (recargnum,recarg) ->
        let (recarg'hd,_ as recarg') = whdfun sigma recarg in
        let stack' = List.assign stack recargnum (applist recarg') in
	(match kind_of_term recarg'hd with
           | Construct _ -> Reduced (contract_fix fix None, stack')
	   | _ -> NotReducible)

let contract_fix_use_function env sigma f
  ((recindices,bodynum),(_names,_types,bodies as typedbodies)) =
  let nbodies = Array.length recindices in
  let make_Fi j = (mkFix((recindices,j),typedbodies), f j) in
  let lbodies = List.init nbodies make_Fi in
  substl_checking_arity env (List.rev lbodies) (nf_beta sigma bodies.(bodynum))

let reduce_fix_use_function env sigma f whfun fix stack =
  match fix_recarg fix [Zapp stack] with
    | None -> NotReducible
    | Some (recargnum,recarg) ->
        let (recarg'hd,_ as recarg') =
	  if isRel recarg then
	    (* The recarg cannot be a local def, no worry about the right env *)
	    (recarg, [])
	  else
	    whfun recarg in
        let stack' = List.assign stack recargnum (applist recarg') in
	(match kind_of_term recarg'hd with
           | Construct _ ->
	       Reduced (contract_fix_use_function env sigma f fix,stack')
	   | _ -> NotReducible)

let contract_cofix_use_function env sigma f
  (bodynum,(_names,_,bodies as typedbodies)) =
  let nbodies = Array.length bodies in
  let make_Fi j = (mkCoFix(j,typedbodies), f j) in
  let subbodies = List.init nbodies make_Fi in
  substl_checking_arity env (List.rev subbodies)
    (nf_beta sigma bodies.(bodynum))

let reduce_mind_case_use_function func env sigma mia =
  match kind_of_term mia.mconstr with
    | Construct ((ind_sp,i),u) ->
	let real_cargs = List.skipn mia.mci.ci_npar mia.mcargs in
	applist (mia.mlf.(i-1), real_cargs)
    | CoFix (bodynum,(names,_,_) as cofix) ->
	let build_cofix_name =
	  if isConst func then
            let minargs = List.length mia.mcargs in
	    fun i ->
	      if Int.equal i bodynum then Some (minargs,func)
	      else match names.(i) with
		| Anonymous -> None
		| Name id ->
		    (* In case of a call to another component of a block of
		       mutual inductive, try to reuse the global name if
		       the block was indeed initially built as a global
		       definition *)
		    let kn = map_puniverses (fun x -> con_with_label x (Label.of_id id))
		      (destConst func)
		    in
		    try match constant_opt_value_in env kn with
		      | None -> None
                          (* TODO: check kn is correct *)
		      | Some _ -> Some (minargs,mkConstU kn)
		    with Not_found -> None
	  else
	    fun _ -> None in
	let cofix_def =
          contract_cofix_use_function env sigma build_cofix_name cofix in
	mkCase (mia.mci, mia.mP, applist(cofix_def,mia.mcargs), mia.mlf)
    | _ -> assert false


let match_eval_ref env constr = 
  match kind_of_term constr with
  | Const (sp, u) when is_evaluable env (EvalConstRef sp) ->
      Some (EvalConst sp, u)
  | Var id when is_evaluable env (EvalVarRef id) -> Some (EvalVar id, Univ.Instance.empty)
  | Rel i -> Some (EvalRel i, Univ.Instance.empty)
  | Evar ev -> Some (EvalEvar ev, Univ.Instance.empty)
  | _ -> None

let match_eval_ref_value sigma env constr = 
  match kind_of_term constr with
  | Const (sp, u) when is_evaluable env (EvalConstRef sp) ->
    Some (constant_value_in env (sp, u))
  | Var id when is_evaluable env (EvalVarRef id) -> 
    let (_,v,_) = lookup_named id env in v
  | Rel n -> let (_,v,_) = lookup_rel n env in
	       Option.map (lift n) v
  | Evar ev -> Evd.existential_opt_value sigma ev
  | _ -> None

let special_red_case env sigma whfun (ci, p, c, lf)  =
  let rec redrec s =
    let (constr, cargs) = whfun s in
    match match_eval_ref env constr with
    | Some (ref, u) ->
      (match reference_opt_value sigma env ref u with
      | None -> raise Redelimination
      | Some gvalue ->
        if reducible_mind_case gvalue then
	  reduce_mind_case_use_function constr env sigma
	  {mP=p; mconstr=gvalue; mcargs=cargs;
           mci=ci; mlf=lf}
	else
	  redrec (applist(gvalue, cargs)))
    | None ->
      if reducible_mind_case constr then
        reduce_mind_case
	  {mP=p; mconstr=constr; mcargs=cargs;
	  mci=ci; mlf=lf}
      else
	raise Redelimination
  in
  redrec c

(* data structure to hold the map kn -> rec_args for simpl *)

type behaviour = {
  b_nargs: int;
  b_recargs: int list;
  b_dont_expose_case: bool;
}

let behaviour_table = ref (Refmap.empty : behaviour Refmap.t)

let _ =
  Summary.declare_summary "simplbehaviour"
    { Summary.freeze_function = (fun () -> !behaviour_table);
      Summary.unfreeze_function = (fun x -> behaviour_table := x);
      Summary.init_function = (fun () -> behaviour_table := Refmap.empty) }

type simpl_flag = [ `SimplDontExposeCase | `SimplNeverUnfold ]
type req =
  | ReqLocal
  | ReqGlobal of global_reference * (int list * int * simpl_flag list)

let load_simpl_behaviour _ (_,(_,(r, b))) =
  behaviour_table := Refmap.add r b !behaviour_table

let cache_simpl_behaviour o = load_simpl_behaviour 1 o

let classify_simpl_behaviour = function
  | ReqLocal, _ -> Dispose
  | ReqGlobal _, _ as o -> Substitute o

let subst_simpl_behaviour (subst, (_, (r,o as orig))) =
  ReqLocal,
  let r' = fst (subst_global subst r) in if r==r' then orig else (r',o)

let discharge_simpl_behaviour = function
  | _,(ReqGlobal (ConstRef c, req), (_, b)) ->
     let c' = pop_con c in
     let vars,_ = Lib.section_segment_of_constant c in
     let extra = List.length vars in
     let nargs' = if b.b_nargs < 0 then b.b_nargs else b.b_nargs + extra in
     let recargs' = List.map ((+) extra) b.b_recargs in
     let b' = { b with b_nargs = nargs'; b_recargs = recargs' } in
     Some (ReqGlobal (ConstRef c', req), (ConstRef c', b'))
  | _ -> None

let rebuild_simpl_behaviour = function
  | req, (ConstRef c, _ as x) -> req, x
  | _ -> assert false

let inSimplBehaviour = declare_object { (default_object "SIMPLBEHAVIOUR") with
  load_function = load_simpl_behaviour;
  cache_function = cache_simpl_behaviour;
  classify_function = classify_simpl_behaviour;
  subst_function = subst_simpl_behaviour;
  discharge_function = discharge_simpl_behaviour;
  rebuild_function = rebuild_simpl_behaviour;
}

let set_simpl_behaviour local r (recargs, nargs, flags as req) =
  let nargs = if List.mem `SimplNeverUnfold flags then max_int else nargs in
  let behaviour = {
    b_nargs = nargs; b_recargs = recargs;
    b_dont_expose_case = List.mem `SimplDontExposeCase flags } in
  let req = if local then ReqLocal else ReqGlobal (r, req) in
  Lib.add_anonymous_leaf (inSimplBehaviour (req, (r, behaviour)))
;;

let get_simpl_behaviour r =
  try
    let b = Refmap.find r !behaviour_table in
    let flags =
      if Int.equal b.b_nargs max_int then [`SimplNeverUnfold]
      else if b.b_dont_expose_case then [`SimplDontExposeCase] else [] in
    Some (b.b_recargs, (if Int.equal b.b_nargs max_int then -1 else b.b_nargs), flags)
  with Not_found -> None

let get_behaviour = function
  | EvalVar _ | EvalRel _ | EvalEvar _ -> raise Not_found
  | EvalConst c -> Refmap.find (ConstRef c) !behaviour_table

let recargs r =
  try let b = get_behaviour r in Some (b.b_recargs, b.b_nargs)
  with Not_found -> None

let dont_expose_case r =
  try (get_behaviour r).b_dont_expose_case with Not_found -> false

let whd_nothing_for_iota env sigma s =
  let rec whrec (x, stack as s) =
    match kind_of_term x with
      | Rel n ->
	  (match lookup_rel n env with
	     | (_,Some body,_) -> whrec (lift n body, stack)
	     | _ -> s)
      | Var id ->
	  (match lookup_named id env with
	     | (_,Some body,_) -> whrec (body, stack)
	     | _ -> s)
      | Evar ev ->
	(try whrec (Evd.existential_value sigma ev, stack)
	with Evd.NotInstantiatedEvar | Not_found -> s)
      | Meta ev ->
	(try whrec (Evd.meta_value sigma ev, stack)
	with Not_found -> s)
      | Const const when is_transparent_constant full_transparent_state (fst const) ->
	  (match constant_opt_value_in env const with
	     | Some  body -> whrec (body, stack)
	     | None -> s)
      | LetIn (_,b,_,c) -> stacklam whrec [b] c stack
      | Cast (c,_,_) -> whrec (c, stack)
      | App (f,cl)  -> whrec (f, append_stack_app cl stack)
      | Lambda (na,t,c) ->
          (match decomp_stack stack with
             | Some (a,m) -> stacklam whrec [a] c m
	     | _ -> s)

      | x -> s
  in
  decompose_app (zip (whrec (s,empty_stack)))

(* [red_elim_const] contracts iota/fix/cofix redexes hidden behind
   constants by keeping the name of the constants in the recursive calls;
   it fails if no redex is around *)

let rec red_elim_const env sigma ref u largs =
  let nargs = List.length largs in
  let largs, unfold_anyway, unfold_nonelim =
    match recargs ref with
    | None -> largs, false, false
    | Some (_,n) when nargs < n -> raise Redelimination
    | Some (x::l,_) when nargs <= List.fold_left max x l -> raise Redelimination
    | Some (l,n) ->
        let is_empty = match l with [] -> true | _ -> false in
        List.fold_left (fun stack i ->
          let arg = List.nth stack i in
          let rarg = whd_construct_stack env sigma arg in
          match kind_of_term (fst rarg) with
          | Construct _ -> List.assign stack i (applist rarg)
          | _ -> raise Redelimination)
        largs l, n >= 0 && is_empty && nargs >= n,
                 n >= 0 && not is_empty && nargs >= n in
  try match reference_eval sigma env ref with
    | EliminationCases n when nargs >= n ->
	let c = reference_value sigma env ref u in
	let c', lrest = whd_nothing_for_iota env sigma (applist(c,largs)) in
	let whfun = whd_simpl_stack env sigma in
        (special_red_case env sigma whfun (destCase c'), lrest)
    | EliminationFix (min,minfxargs,infos) when nargs >= min ->
	let c = reference_value sigma env ref u in
	let d, lrest = whd_nothing_for_iota env sigma (applist(c,largs)) in
	let f = make_elim_fun ([|Some (minfxargs,ref)|],infos) u largs in
	let whfun = whd_construct_stack env sigma in
	(match reduce_fix_use_function env sigma f whfun (destFix d) lrest with
	   | NotReducible -> raise Redelimination
           | Reduced (c,rest) -> (nf_beta sigma c, rest))
    | EliminationMutualFix (min,refgoal,refinfos) when nargs >= min ->
	let rec descend (ref,u) args =
	  let c = reference_value sigma env ref u in
	  if evaluable_reference_eq ref refgoal then
	    (c,args)
	  else
	    let c', lrest = whd_betalet_stack sigma (applist(c,args)) in
	    descend (destEvalRefU c') lrest in
	let (_, midargs as s) = descend (ref,u) largs in
	let d, lrest = whd_nothing_for_iota env sigma (applist s) in
	let f = make_elim_fun refinfos u midargs in
	let whfun = whd_construct_stack env sigma in
	(match reduce_fix_use_function env sigma f whfun (destFix d) lrest with
	   | NotReducible -> raise Redelimination
	   | Reduced (c,rest) -> (nf_beta sigma c, rest))
    | NotAnElimination when unfold_nonelim ->
         let c = reference_value sigma env ref u in
         whd_betaiotazeta sigma (applist (c, largs)), []
    | _ -> raise Redelimination
    with Redelimination when unfold_anyway ->
       let c = reference_value sigma env ref u in
       whd_betaiotazeta sigma (applist (c, largs)), []

(* reduce to whd normal form or to an applied constant that does not hide
   a reducible iota/fix/cofix redex (the "simpl" tactic) *)

and whd_simpl_stack env sigma =
  let rec redrec s =
    let (x, stack as s') = decompose_app s in
    match kind_of_term x with
      | Lambda (na,t,c) ->
          (match stack with
             | [] -> s'
             | a :: rest -> redrec (beta_applist (x,stack)))
      | LetIn (n,b,t,c) -> redrec (applist (substl [b] c, stack))
      | App (f,cl) -> redrec (applist(f, (Array.to_list cl)@stack))
      | Cast (c,_,_) -> redrec (applist(c, stack))
      | Case (ci,p,c,lf) ->
          (try
	    redrec (applist(special_red_case env sigma redrec (ci,p,c,lf), stack))
	  with
	      Redelimination -> s')
      | Fix fix ->
	  (try match reduce_fix (whd_construct_stack env) sigma fix stack with
            | Reduced s' -> redrec (applist s')
	    | NotReducible -> s'
	  with Redelimination -> s')
      | _ -> 
        match match_eval_ref env x with
	| Some (ref, u) ->
          (try
             let hd, _ as s'' = redrec (applist(red_elim_const env sigma ref u stack)) in
             let rec is_case x = match kind_of_term x with
               | Lambda (_,_, x) | LetIn (_,_,_, x) | Cast (x, _,_) -> is_case x
               | App (hd, _) -> is_case hd
               | Case _ -> true
               | _ -> false in
               if dont_expose_case ref && is_case hd then raise Redelimination
               else s''
           with Redelimination -> s')
	| None -> s'
  in
  redrec

(* reduce until finding an applied constructor or fail *)

and whd_construct_stack env sigma s =
  let (constr, cargs as s') = whd_simpl_stack env sigma s in
  if reducible_mind_case constr then s'
  else match match_eval_ref env constr with
  | Some (ref, u) ->
    (match reference_opt_value sigma env ref u with
    | None -> raise Redelimination
    | Some gvalue -> whd_construct_stack env sigma (applist(gvalue, cargs)))
  | _ -> raise Redelimination

(************************************************************************)
(*            Special Purpose Reduction Strategies                     *)

(* Red reduction tactic: one step of delta reduction + full
   beta-iota-fix-cofix-zeta-cast at the head of the conclusion of a
   sequence of products; fails if no delta redex is around
*)

let try_red_product env sigma c =
  let simpfun = clos_norm_flags betaiotazeta env sigma in
  let rec redrec env x =
    let x = whd_betaiota sigma x in
    match kind_of_term x with
      | App (f,l) ->
          (match kind_of_term f with
             | Fix fix ->
                 let stack = append_stack_app l empty_stack in
                 (match fix_recarg fix stack with
                    | None -> raise Redelimination
                    | Some (recargnum,recarg) ->
                        let recarg' = redrec env recarg in
                        let stack' = stack_assign stack recargnum recarg' in
                        simpfun (zip (f,stack')))
             | _ -> simpfun (appvect (redrec env f, l)))
      | Cast (c,_,_) -> redrec env c
      | Prod (x,a,b) -> mkProd (x, a, redrec (push_rel (x,None,a) env) b)
      | LetIn (x,a,b,t) -> redrec env (subst1 a t)
      | Case (ci,p,d,lf) -> simpfun (mkCase (ci,p,redrec env d,lf))
      | _ -> 
        (match match_eval_ref env x with
        | Some (ref, u) ->
          (* TO DO: re-fold fixpoints after expansion *)
          (* to get true one-step reductions *)
	  (match reference_opt_value sigma env ref u with
	     | None -> raise Redelimination
	     | Some c -> c)
	| _ -> raise Redelimination)
  in redrec env c

let red_product env sigma c =
  try try_red_product env sigma c
  with Redelimination -> error "No head constant to reduce."

(*
(* This old version of hnf uses betadeltaiota instead of itself (resp
   whd_construct_state) to reduce the argument of Case (resp Fix);
   The new version uses the "simpl" strategy instead. For instance,

   Variable n:nat.
   Eval hnf in match (plus (S n) O) with S n => n | _ => O end.

   returned

   (fix plus (n m : nat) {struct n} : nat :=
        match n with
        | O => m
        | S p => S (plus p m)
        end) n 0

   while the new version returns (plus n O)
 *)

let whd_simpl_orelse_delta_but_fix_old env sigma c =
  let whd_all = whd_betadeltaiota_state env sigma in
  let rec redrec (x, stack as s) =
    match kind_of_term x with
      | Lambda (na,t,c) ->
          (match decomp_stack stack with
             | None      -> s
             | Some (a,rest) -> stacklam redrec [a] c rest)
      | LetIn (n,b,t,c) -> stacklam redrec [b] c stack
      | App (f,cl)   -> redrec (f, append_stack cl stack)
      | Cast (c,_,_) -> redrec (c, stack)
      | Case (ci,p,d,lf) ->
          (try
             redrec (special_red_case env sigma whd_all (ci,p,d,lf), stack)
           with Redelimination ->
	     s)
      | Fix fix ->
	  (match reduce_fix whd_all fix stack with
             | Reduced s' -> redrec s'
	     | NotReducible -> s)
      | _ when isEvalRef env x ->
	  let ref = destEvalRef x in
          (try
	    redrec (red_elim_const env sigma ref stack)
           with Redelimination ->
             match reference_opt_value sigma env ref with
	       | Some c ->
		   (match kind_of_term (strip_lam c) with
                     | CoFix _ | Fix _ -> s
		     | _ -> redrec (c, stack))
	       | None -> s)
      | _ -> s
  in app_stack (redrec (c, empty_stack))
*)

(* Same as [whd_simpl] but also reduces constants that do not hide a
   reducible fix, but does this reduction of constants only until it
   immediately hides a non reducible fix or a cofix *)

let whd_simpl_orelse_delta_but_fix env sigma c =
  let rec redrec s =
    let (constr, stack as s') = whd_simpl_stack env sigma s in
    match match_eval_ref_value sigma env constr with
    | Some c ->
      (match kind_of_term (strip_lam c) with
      | CoFix _ | Fix _ -> s'
      | _ -> redrec (applist(c, stack)))
    | None -> s'
  in
  let simpfun = clos_norm_flags betaiota env sigma in
  simpfun (applist (redrec c))

let hnf_constr = whd_simpl_orelse_delta_but_fix

(* The "simpl" reduction tactic *)

let whd_simpl env sigma c =
  applist (whd_simpl_stack env sigma c)

let simpl env sigma c = strong whd_simpl env sigma c

(* Reduction at specific subterms *)

let matches_head c t =
  match kind_of_term t with
    | App (f,_) -> matches c f
    | _ -> raise PatternMatchingFailure

let contextually byhead (occs,c) f env sigma t =
  let (nowhere_except_in,locs) = Locusops.convert_occs occs in
  let maxocc = List.fold_right max locs 0 in
  let pos = ref 1 in
  let rec traverse (env,c as envc) t =
    if nowhere_except_in & (!pos > maxocc) then t
    else
    try
      let subst = if byhead then matches_head c t else matches c t in
      let ok =
	if nowhere_except_in then List.mem !pos locs
	else not (List.mem !pos locs) in
      incr pos;
      if ok then
	f subst env sigma t
      else if byhead then
	(* find other occurrences of c in t; TODO: ensure left-to-right *)
        let (f,l) = destApp t in
	mkApp (f, Array.map_left (traverse envc) l)
      else
	t
    with PatternMatchingFailure ->
      map_constr_with_binders_left_to_right
	(fun d (env,c) -> (push_rel d env,lift_pattern 1 c))
        traverse envc t
  in
  let t' = traverse (env,c) t in
  if List.exists (fun o -> o >= !pos) locs then error_invalid_occurrence locs;
  t'

(* linear bindings (following pretty-printer) of the value of name in c.
 * n is the number of the next occurence of name.
 * ol is the occurence list to find. *)

let match_constr_evaluable_ref c evref = 
  match kind_of_term c, evref with
  | Const (c,u), EvalConstRef c' when eq_constant c c' -> Some u
  | Var id, EvalVarRef id' when id_eq id id' -> Some Univ.Instance.empty
  | _, _ -> None

let substlin env evalref n (nowhere_except_in,locs) c =
  let maxocc = List.fold_right max locs 0 in
  let pos = ref n in
  assert (List.for_all (fun x -> x >= 0) locs);
  let value u = value_of_evaluable_ref env evalref u in
  let rec substrec () c =
    if nowhere_except_in & !pos > maxocc then c
    else 
      match match_constr_evaluable_ref c evalref with
      | Some u ->
        let ok =
	  if nowhere_except_in then List.mem !pos locs
	  else not (List.mem !pos locs) in
	  incr pos;
	  if ok then value u else c
      | None -> 
        map_constr_with_binders_left_to_right
	  (fun _ () -> ())
          substrec () c
  in
  let t' = substrec () c in
  (!pos, t')

let string_of_evaluable_ref env = function
  | EvalVarRef id -> Id.to_string id
  | EvalConstRef kn ->
      string_of_qualid
        (Nametab.shortest_qualid_of_global (vars_of_env env) (ConstRef kn))

let unfold env sigma name =
  if is_evaluable env name then
    clos_norm_flags (unfold_red name) env sigma
  else
    error (string_of_evaluable_ref env name^" is opaque.")

(* [unfoldoccs : (readable_constraints -> (int list * full_path) -> constr -> constr)]
 * Unfolds the constant name in a term c following a list of occurrences occl.
 * at the occurrences of occ_list. If occ_list is empty, unfold all occurences.
 * Performs a betaiota reduction after unfolding. *)
let unfoldoccs env sigma (occs,name) c =
  let unfo nowhere_except_in locs =
    let (nbocc,uc) = substlin env name 1 (nowhere_except_in,locs) c in
    if Int.equal nbocc 1 then
      error ((string_of_evaluable_ref env name)^" does not occur.");
    let rest = List.filter (fun o -> o >= nbocc) locs in
    let () = match rest with
    | [] -> ()
    | _ -> error_invalid_occurrence rest
    in
    nf_betaiotazeta sigma uc
  in
  match occs with
    | NoOccurrences -> c
    | AllOccurrences -> unfold env sigma name c
    | OnlyOccurrences l -> unfo true l
    | AllOccurrencesBut l -> unfo false l

(* Unfold reduction tactic: *)
let unfoldn loccname env sigma c =
  List.fold_left (fun c occname -> unfoldoccs env sigma occname c) c loccname

(* Re-folding constants tactics: refold com in term c *)
let fold_one_com com env sigma c =
  let rcom =
    try red_product env sigma com
    with Redelimination -> error "Not reducible." in
  (* Reason first on the beta-iota-zeta normal form of the constant as
     unfold produces it, so that the "unfold f; fold f" configuration works
     to refold fix expressions *)
  let a = subst_term (clos_norm_flags unfold_side_red env sigma rcom) c in
  if not (eq_constr a c) then
    subst1 com a
  else
    (* Then reason on the non beta-iota-zeta form for compatibility -
       even if it is probably a useless configuration *)
    let a = subst_term rcom c in
    subst1 com a

let fold_commands cl env sigma c =
  List.fold_right (fun com -> fold_one_com com env sigma) (List.rev cl) c


(* call by value reduction functions *)
let cbv_norm_flags flags env sigma t =
  cbv_norm (create_cbv_infos flags env sigma) t

let cbv_beta = cbv_norm_flags beta empty_env
let cbv_betaiota = cbv_norm_flags betaiota empty_env
let cbv_betadeltaiota env sigma =  cbv_norm_flags betadeltaiota env sigma

let compute = cbv_betadeltaiota

(* Pattern *)

(* gives [na:ta]c' such that c converts to ([na:ta]c' a), abstracting only
 * the specified occurrences. *)

let abstract_scheme env sigma (locc,a) c =
  let ta = Retyping.get_type_of env sigma a in
  let na = named_hd env ta Anonymous in
  if occur_meta ta then error "Cannot find a type for the generalisation.";
  if occur_meta a then
    mkLambda (na,ta,c)
  else
    (* It is ok to forget about universes here,
       typing will ensure this is correct. *)
    let c', univs = subst_closed_term_univs_occ locc a c in
      mkLambda (na,ta,c') 

let pattern_occs loccs_trm env sigma c =
  let abstr_trm = List.fold_right (abstract_scheme env sigma) loccs_trm c in
  try
    let _ = Typing.type_of env sigma abstr_trm in
    applist(abstr_trm, List.map snd loccs_trm)
  with Type_errors.TypeError (env',t) ->
    raise (ReductionTacticError (InvalidAbstraction (env,abstr_trm,(env',t))))

(* Used in several tactics. *)

let check_privacy env ind =
  match !((fst (Inductive.lookup_mind_specif env (fst ind))).Declarations.mind_private) with
      Some false -> errorlabstrm "" (str "case analysis on a private type")
    | _ -> ind;;

(* put t as t'=(x1:A1)..(xn:An)B with B an inductive definition of name name
   return name, B and t' *)

let reduce_to_ind_gen allow_product env sigma t =
  let rec elimrec env t l =
    let t = hnf_constr env sigma t in
    match kind_of_term (fst (decompose_app t)) with
      | Ind ind-> (check_privacy env ind, it_mkProd_or_LetIn t l)
      | Prod (n,ty,t') ->
	  if allow_product then
	    elimrec (push_rel (n,None,ty) env) t' ((n,None,ty)::l)
	  else
	    errorlabstrm "" (str"Not an inductive definition.")
      | _ ->
	  (* Last chance: we allow to bypass the Opaque flag (as it
	     was partially the case between V5.10 and V8.1 *)
	  let t' = whd_betadeltaiota env sigma t in
	  match kind_of_term (fst (decompose_app t')) with
	    | Ind ind-> (check_privacy env ind, it_mkProd_or_LetIn t' l)
	    | _ -> errorlabstrm "" (str"Not an inductive product.")
  in
  elimrec env t []

let reduce_to_quantified_ind x = reduce_to_ind_gen true x
let reduce_to_atomic_ind x = reduce_to_ind_gen false x

let find_hnf_rectype env sigma t =
  let ind,t = reduce_to_atomic_ind env sigma t in
  ind, snd (decompose_app t)

(* Reduce the weak-head redex [beta,iota/fix/cofix[all],cast,zeta,simpl/delta]
   or raise [NotStepReducible] if not a weak-head redex *)

exception NotStepReducible

let one_step_reduce env sigma c =
  let rec redrec (x, stack) =
    match kind_of_term x with
      | Lambda (n,t,c)  ->
          (match stack with
             | []        -> raise NotStepReducible
             | a :: rest -> (subst1 a c, rest))
      | App (f,cl) -> redrec (f, (Array.to_list cl)@stack)
      | LetIn (_,f,_,cl) -> (subst1 f cl,stack)
      | Cast (c,_,_) -> redrec (c,stack)
      | Case (ci,p,c,lf) ->
          (try
	     (special_red_case env sigma (whd_simpl_stack env sigma)
	       (ci,p,c,lf), stack)
           with Redelimination -> raise NotStepReducible)
      | Fix fix ->
	  (match reduce_fix (whd_construct_stack env) sigma fix stack with
             | Reduced s' -> s'
	     | NotReducible -> raise NotStepReducible)
      | _ when isEvalRef env x ->
	  let ref,u = destEvalRefU x in
          (try
             red_elim_const env sigma ref u stack
           with Redelimination ->
	     match reference_opt_value sigma env ref u with
	       | Some d -> (d, stack)
	       | None -> raise NotStepReducible)

      | _ -> raise NotStepReducible
  in
  applist (redrec (c,[]))

let isIndRef = function IndRef _ -> true | _ -> false

let reduce_to_ref_gen allow_product env sigma ref t =
  if isIndRef ref then
    let ((mind,u),t) = reduce_to_ind_gen allow_product env sigma t in
    begin match ref with
    | IndRef mind' when eq_ind mind mind' -> t
    | _ ->
      errorlabstrm "" (str "Cannot recognize a statement based on " ++
        Nametab.pr_global_env Id.Set.empty ref ++ str".")
    end
  else
  (* lazily reduces to match the head of [t] with the expected [ref] *)
  let rec elimrec env t l =
    let c, _ = Reductionops.whd_nored_stack sigma t in
    match kind_of_term c with
      | Prod (n,ty,t') ->
	  if allow_product then
	    elimrec (push_rel (n,None,t) env) t' ((n,None,ty)::l)
	  else
	     errorlabstrm ""
	       (str "Cannot recognize an atomic statement based on " ++
	        Nametab.pr_global_env Id.Set.empty ref ++ str".")
      | _ ->
	  try
	    if eq_gr (global_of_constr c) ref
	    then it_mkProd_or_LetIn t l
	    else raise Not_found
	  with Not_found ->
          try
	    let t' = nf_betaiota sigma (one_step_reduce env sigma t) in
            elimrec env t' l
          with NotStepReducible ->
	    errorlabstrm ""
	      (str "Cannot recognize a statement based on " ++
	       Nametab.pr_global_env Id.Set.empty ref ++ str".")
  in
  elimrec env t []

let reduce_to_quantified_ref = reduce_to_ref_gen true
let reduce_to_atomic_ref = reduce_to_ref_gen false


==> anc/HoTT/coq-HoTT/pretyping/tacred.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Evd
open Reductionops
open Closure
open Glob_term
open Termops
open Pattern
open Globnames
open Locus
open Univ

type reduction_tactic_error =
    InvalidAbstraction of env * constr * (env * Type_errors.type_error)

exception ReductionTacticError of reduction_tactic_error

(** {6 Reduction functions associated to tactics. {% \label{%}tacred{% }%} } *)

(** Evaluable global reference *)

val is_evaluable : Environ.env -> evaluable_global_reference -> bool

val error_not_evaluable : Globnames.global_reference -> 'a

val evaluable_of_global_reference :
  Environ.env -> Globnames.global_reference -> evaluable_global_reference

val global_of_evaluable_reference :
  evaluable_global_reference -> Globnames.global_reference

exception Redelimination

(** Red (raise user error if nothing reducible) *)
val red_product : reduction_function

(** Red (raise Redelimination if nothing reducible) *)
val try_red_product : reduction_function

(** Tune the behaviour of simpl for the given constant name *)
type simpl_flag = [ `SimplDontExposeCase | `SimplNeverUnfold ]

val set_simpl_behaviour :
  bool -> global_reference -> (int list * int * simpl_flag list) -> unit
val get_simpl_behaviour :
  global_reference -> (int list * int * simpl_flag list) option

(** Simpl *)
val simpl : reduction_function

(** Simpl only at the head *)
val whd_simpl : reduction_function

(** Hnf: like whd_simpl but force delta-reduction of constants that do
   not immediately hide a non reducible fix or cofix *)
val hnf_constr : reduction_function

(** Unfold *)
val unfoldn :
  (occurrences * evaluable_global_reference) list ->  reduction_function

(** Fold *)
val fold_commands : constr list ->  reduction_function

(** Pattern *)
val pattern_occs : (occurrences * constr) list ->  reduction_function

(** Rem: Lazy strategies are defined in Reduction *)

(** Call by value strategy (uses Closures) *)
val cbv_norm_flags : Closure.RedFlags.reds ->  reduction_function
  val cbv_beta : local_reduction_function
  val cbv_betaiota : local_reduction_function
  val cbv_betadeltaiota :  reduction_function
  val compute :  reduction_function  (** = [cbv_betadeltaiota] *)

(** [reduce_to_atomic_ind env sigma t] puts [t] in the form [t'=(I args)]
   with [I] an inductive definition;
   returns [I] and [t'] or fails with a user error *)
val reduce_to_atomic_ind : env ->  evar_map -> types -> pinductive * types

(** [reduce_to_quantified_ind env sigma t] puts [t] in the form
   [t'=(x1:A1)..(xn:An)(I args)] with [I] an inductive definition;
   returns [I] and [t'] or fails with a user error *)
val reduce_to_quantified_ind : env ->  evar_map -> types -> pinductive * types

(** [reduce_to_quantified_ref env sigma ref t] try to put [t] in the form
   [t'=(x1:A1)..(xn:An)(ref args)] and fails with user error if not possible *)
val reduce_to_quantified_ref :
  env ->  evar_map -> global_reference -> types -> types

val reduce_to_atomic_ref :
  env ->  evar_map -> global_reference -> types -> types

val find_hnf_rectype : 
  env ->  evar_map -> types -> pinductive * constr list

val contextually : bool -> occurrences * constr_pattern ->
  (patvar_map -> reduction_function) -> reduction_function

(* returns the same inductive if it is allowed for pattern-matching
  raises an error otherwise. *)
val check_privacy : env -> inductive puniverses -> inductive puniverses


==> anc/HoTT/coq-HoTT/pretyping/term_dnet.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Util
open Term
open Names
open Globnames
open Mod_subst
open Pp (* debug *)
(*i*)


(* Representation/approximation of terms to use in the dnet:
 *
 * - no meta or evar (use ['a pattern] for that)
 *
 * - [Rel]s and [Sort]s are not taken into account (that's why we need
 *   a second pass of linear filterin on the results - it's not a perfect
 *   term indexing structure)

 * - Foralls and LetIns are represented by a context DCtx (a list of
 *   generalization, similar to rel_context, and coded with DCons and
 *   DNil). This allows for matching under an unfinished context
 *)

module DTerm =
struct

  type 't t =
    | DRel
    | DSort
    | DRef    of global_reference
    | DCtx    of 't * 't (* (binding list, subterm) = Prods and LetIns *)
    | DLambda of 't * 't
    | DApp    of 't * 't (* binary app *)
    | DCase   of case_info * 't * 't * 't array
    | DFix    of int array * int * 't array * 't array
    | DCoFix  of int * 't array * 't array

    (* special constructors only inside the left-hand side of DCtx or
       DApp. Used to encode lists of foralls/letins/apps as contexts *)
    | DCons   of ('t * 't option) * 't
    | DNil

  (* debug *)
  let pr_dconstr f : 'a t -> std_ppcmds = function
    | DRel -> str "*"
    | DSort -> str "Sort"
    | DRef _ -> str "Ref"
    | DCtx (ctx,t) -> f ctx ++ spc() ++ str "|-" ++ spc () ++ f t
    | DLambda (t1,t2) -> str "fun"++ spc() ++ f t1 ++ spc() ++ str"->" ++ spc() ++ f t2
    | DApp (t1,t2) -> f t1 ++ spc() ++ f t2
    | DCase (_,t1,t2,ta) -> str "case"
    | DFix _ -> str "fix"
    | DCoFix _ -> str "cofix"
    | DCons ((t,dopt),tl) -> f t ++ (match dopt with
	  Some t' -> str ":=" ++ f t'
	| None -> str "") ++ spc() ++ str "::" ++ spc() ++ f tl
    | DNil -> str "[]"

  (*
   * Functional iterators for the t datatype
   * a.k.a boring and error-prone boilerplate code
   *)

  let map f = function
    | (DRel | DSort | DNil | DRef _) as c -> c
    | DCtx (ctx,c) -> DCtx (f ctx, f c)
    | DLambda (t,c) -> DLambda (f t, f c)
    | DApp (t,u) -> DApp (f t,f u)
    | DCase (ci,p,c,bl) -> DCase (ci, f p, f c, Array.map f bl)
    | DFix (ia,i,ta,ca) ->
	DFix (ia,i,Array.map f ta,Array.map f ca)
    | DCoFix(i,ta,ca) ->
	DCoFix (i,Array.map f ta,Array.map f ca)
    | DCons ((t,topt),u) -> DCons ((f t,Option.map f topt), f u)

  let compare x y =
    let make_name n =
      match n with
	| DRef(ConstRef con) ->
	    DRef(ConstRef(constant_of_kn(canonical_con con)))
	| DRef(IndRef (kn,i)) ->
	    DRef(IndRef(mind_of_kn(canonical_mind kn),i))
	| DRef(ConstructRef ((kn,i),j ))->
	    DRef(ConstructRef((mind_of_kn(canonical_mind kn),i),j))
	| k -> k in
    Pervasives.compare (make_name x) (make_name y)

  let fold f acc = function
    | (DRel | DNil | DSort | DRef _) -> acc
    | DCtx (ctx,c) -> f (f acc ctx) c
    | DLambda (t,c) -> f (f acc t) c
    | DApp (t,u) -> f (f acc t) u
    | DCase (ci,p,c,bl) -> Array.fold_left f (f (f acc p) c) bl
    | DFix (ia,i,ta,ca) ->
	Array.fold_left f (Array.fold_left f acc ta) ca
    | DCoFix(i,ta,ca) ->
	Array.fold_left f (Array.fold_left f acc ta) ca
    | DCons ((t,topt),u) -> f (Option.fold_left f (f acc t) topt) u

  let choose f = function
    | (DRel | DSort | DNil | DRef _) -> invalid_arg "choose"
    | DCtx (ctx,c) -> f ctx
    | DLambda (t,c) -> f t
    | DApp (t,u) -> f u
    | DCase (ci,p,c,bl) -> f c
    | DFix (ia,i,ta,ca) -> f ta.(0)
    | DCoFix (i,ta,ca) -> f ta.(0)
    | DCons ((t,topt),u) -> f u

  let fold2 (f:'a -> 'b -> 'c -> 'a) (acc:'a) (c1:'b t) (c2:'c t) : 'a =
    let head w = map (fun _ -> ()) w in
    if not (Int.equal (compare (head c1) (head c2)) 0)
    then invalid_arg "fold2:compare" else
      match c1,c2 with
	| (DRel, DRel | DNil, DNil | DSort, DSort | DRef _, DRef _) -> acc
	| (DCtx (c1,t1), DCtx (c2,t2)
	  | DApp (c1,t1), DApp (c2,t2)
	  | DLambda (c1,t1), DLambda (c2,t2)) -> f (f acc c1 c2) t1 t2
	| DCase (ci,p1,c1,bl1),DCase (_,p2,c2,bl2) ->
	    Array.fold_left2 f (f (f acc p1 p2) c1 c2) bl1 bl2
	| DFix (ia,i,ta1,ca1), DFix (_,_,ta2,ca2) ->
	    Array.fold_left2 f (Array.fold_left2 f acc ta1 ta2) ca1 ca2
	| DCoFix(i,ta1,ca1), DCoFix(_,ta2,ca2) ->
	    Array.fold_left2 f (Array.fold_left2 f acc ta1 ta2) ca1 ca2
	| DCons ((t1,topt1),u1), DCons ((t2,topt2),u2) ->
	    f (Option.fold_left2 f (f acc t1 t2) topt1 topt2) u1 u2
	| _ -> assert false

  let map2 (f:'a -> 'b -> 'c) (c1:'a t) (c2:'b t) : 'c t =
    let head w = map (fun _ -> ()) w in
    if not (Int.equal (compare (head c1) (head c2)) 0)
    then invalid_arg "map2_t:compare" else
      match c1,c2 with
	| (DRel, DRel | DSort, DSort | DNil, DNil | DRef _, DRef _) as cc ->
	    let (c,_) = cc in c
	| DCtx (c1,t1), DCtx (c2,t2) -> DCtx (f c1 c2, f t1 t2)
	| DLambda (t1,c1), DLambda (t2,c2) -> DLambda (f t1 t2, f c1 c2)
	| DApp (t1,u1), DApp (t2,u2) -> DApp (f t1 t2,f u1 u2)
	| DCase (ci,p1,c1,bl1), DCase (_,p2,c2,bl2) ->
	    DCase (ci, f p1 p2, f c1 c2, Array.map2 f bl1 bl2)
	| DFix (ia,i,ta1,ca1), DFix (_,_,ta2,ca2) ->
	    DFix (ia,i,Array.map2 f ta1 ta2,Array.map2 f ca1 ca2)
	| DCoFix (i,ta1,ca1), DCoFix (_,ta2,ca2) ->
	    DCoFix (i,Array.map2 f ta1 ta2,Array.map2 f ca1 ca2)
	| DCons ((t1,topt1),u1), DCons ((t2,topt2),u2) ->
	    DCons ((f t1 t2,Option.lift2 f topt1 topt2), f u1 u2)
	| _ -> assert false

  let terminal = function
    | (DRel | DSort | DNil | DRef _) -> true
    | _ -> false
end

(*
 * Terms discrimination nets
 * Uses the general dnet datatype on DTerm.t
 * (here you can restart reading)
 *)

(*
 * Construction of the module
 *)

module type IDENT =
sig
  type t
  val compare : t -> t -> int
  val subst : substitution -> t -> t
  val constr_of : t -> constr
end

module type OPT =
sig
  val reduce : constr -> constr
  val direction : bool
end

module Make =
  functor (Ident : IDENT) ->
  functor (Opt : OPT) ->
struct

  module TDnet : Dnet.S with type ident=Ident.t
			and  type 'a structure = 'a DTerm.t
			and  type meta = metavariable
    = Dnet.Make(DTerm)(Ident)
    (struct
       type t = metavariable
       let compare = Pervasives.compare
     end)

  type t = TDnet.t

  type ident = TDnet.ident

  type result = ident * (constr*existential_key) * Termops.subst

  open DTerm
  open TDnet

  let rec pat_of_constr c : term_pattern =
    match kind_of_term c with
      | Rel _          -> Term DRel
      | Sort _         -> Term DSort
      | Var i          -> Term (DRef (VarRef i))
      | Const (c,u)    -> Term (DRef (ConstRef c))
      | Ind (i,u)      -> Term (DRef (IndRef i))
      | Construct (c,u)-> Term (DRef (ConstructRef c))
      | Term.Meta _    -> assert false
      | Evar (i,_)     -> Meta i
      | Case (ci,c1,c2,ca)     ->
	  Term(DCase(ci,pat_of_constr c1,pat_of_constr c2,Array.map pat_of_constr ca))
      | Fix ((ia,i),(_,ta,ca)) ->
	  Term(DFix(ia,i,Array.map pat_of_constr ta, Array.map pat_of_constr ca))
      | CoFix (i,(_,ta,ca))    ->
	  Term(DCoFix(i,Array.map pat_of_constr ta,Array.map pat_of_constr ca))
      | Cast (c,_,_)   -> pat_of_constr c
      | Lambda (_,t,c) -> Term(DLambda (pat_of_constr t, pat_of_constr c))
      | (Prod (_,_,_) | LetIn(_,_,_,_))   ->
	  let (ctx,c) = ctx_of_constr (Term DNil) c in Term (DCtx (ctx,c))
      | App (f,ca)     ->
	  Array.fold_left (fun c a -> Term (DApp (c,a)))
	    (pat_of_constr f) (Array.map pat_of_constr ca)

  and ctx_of_constr ctx c : term_pattern * term_pattern =
    match kind_of_term c with
      | Prod (_,t,c)   -> ctx_of_constr (Term(DCons((pat_of_constr t,None),ctx))) c
      | LetIn(_,d,t,c) -> ctx_of_constr (Term(DCons((pat_of_constr t, Some (pat_of_constr d)),ctx))) c
      | _ -> ctx,pat_of_constr c

  let empty_ctx : term_pattern -> term_pattern = function
    | Meta _ as c -> c
    | Term (DCtx(_,_)) as c -> c
    | c -> Term (DCtx (Term DNil, c))

  (*
   * Basic primitives
   *)

  let empty = TDnet.empty

  let subst s t =
    let sleaf id = Ident.subst s id in
    let snode = function
      | DTerm.DRef gr -> DTerm.DRef (fst (subst_global s gr))
      | n -> n in
    TDnet.map sleaf snode t

  let union = TDnet.union

  let add (c:constr) (id:Ident.t) (dn:t) =
    let c = Opt.reduce c in
    let c = empty_ctx (pat_of_constr c) in
    TDnet.add dn c id

  let new_meta_no = Evarutil.new_untyped_evar

  let neutral_meta = new_meta_no()

  let new_meta () = Meta (new_meta_no())
  let new_evar () = mkEvar(new_meta_no(),[||])

  let rec remove_cap : term_pattern -> term_pattern = function
    | Term (DCons (t,u)) -> Term (DCons (t,remove_cap u))
    | Term DNil -> new_meta()
    | Meta _ as m -> m
    | _ -> assert false

  let under_prod : term_pattern -> term_pattern = function
    | Term (DCtx (t,u)) -> Term (DCtx (remove_cap t,u))
    | Meta m -> Term (DCtx(new_meta(), Meta m))
    | _ -> assert false

  let init = let e = new_meta_no() in (mkEvar (e,[||]),e)

  let rec e_subst_evar i (t:unit->constr) c =
    match kind_of_term c with
    | Evar (j,_) when Int.equal i j -> t()
    | _ -> map_constr (e_subst_evar i t) c

  let subst_evar i c = e_subst_evar i (fun _ -> c)

  (* debug *)
  let rec pr_term_pattern p =
    (fun pr_t -> function
       | Term t -> pr_t t
       | Meta m -> str"["++Pp.int (Obj.magic m)++str"]"
    ) (pr_dconstr pr_term_pattern) p

  let search_pat cpat dpat dn (up,plug) =
    let whole_c = subst_evar plug cpat up in
    (* if we are at the root, add an empty context *)
    let dpat = if isEvar_or_Meta up then under_prod (empty_ctx dpat) else dpat in
    TDnet.Idset.fold
      (fun id acc ->
	 let c_id = Opt.reduce (Ident.constr_of id) in
	 let (ctx,wc) =
	   try Termops.align_prod_letin whole_c c_id
	   with Invalid_argument _ -> [],c_id in
	 let up = it_mkProd_or_LetIn up ctx in
	 let wc,whole_c = if Opt.direction then whole_c,wc else wc,whole_c in
	 try (id,(up,plug),Termops.filtering ctx Reduction.CUMUL wc whole_c)::acc
	 with Termops.CannotFilter -> (* msgnl(str"recon "++Termops.print_constr_env (Global.env()) wc); *) acc
      ) (TDnet.find_match dpat dn) []

  let fold_pattern_neutral f =
    fold_pattern (fun acc (mset,m,dn) -> if Int.equal m neutral_meta then acc else f m dn acc)

  let fold_pattern_nonlin f =
    let defined = ref Gmap.empty in
    fold_pattern_neutral
      ( fun m dn acc ->
	 let dn = try TDnet.inter dn (Gmap.find m !defined) with Not_found -> dn in
	 defined := Gmap.add m dn !defined;
	 f m dn acc )

  let fold_pattern_up f acc dpat cpat dn (up,plug) =
    fold_pattern_nonlin
      ( fun m dn acc ->
	  f dn (subst_evar plug (e_subst_evar neutral_meta new_evar cpat) up, m) acc
      ) acc dpat dn

  let possibly_under pat k dn (up,plug) =
    let rec aux fst dn (up,plug) acc =
      let cpat = pat() in
      let dpat = pat_of_constr cpat in
      let dpat = if fst then under_prod (empty_ctx dpat) else dpat in
	(k dn (up,plug)) @
	  snd (fold_pattern_up (aux false) acc dpat cpat dn (up,plug)) in
      aux true dn (up,plug) []

  let eq_pat eq () = mkApp(eq,[|mkEvar(neutral_meta,[||]);new_evar();new_evar()|])
  let app_pat () = mkApp(new_evar(),[|mkEvar(neutral_meta,[||])|])

  (*
   * High-level primitives describing specific search problems
   *)

  let search_pattern dn pat =
    let pat = Opt.reduce pat in
    search_pat pat (empty_ctx (pat_of_constr pat)) dn init

  let search_concl dn pat =
    let pat = Opt.reduce pat in
    search_pat pat (under_prod (empty_ctx (pat_of_constr pat))) dn init

  let search_eq_concl dn eq pat =
    let pat = Opt.reduce pat in
    let eq_pat = eq_pat eq () in
    let eq_dpat = under_prod (empty_ctx (pat_of_constr eq_pat)) in
    snd (fold_pattern_up
      (fun dn up acc ->
	 search_pat pat (pat_of_constr pat) dn up @ acc
      ) [] eq_dpat eq_pat dn init)

   let search_head_concl dn pat =
    let pat = Opt.reduce pat in
    possibly_under app_pat (search_pat pat (pat_of_constr pat)) dn init

  let find_all dn = Idset.elements (TDnet.find_all dn)

  let map f dn = TDnet.map f (fun x -> x) dn
end

module type S =
sig
  type t
  type ident

  type result = ident * (constr*existential_key) * Termops.subst

  val empty : t
  val add : constr -> ident -> t -> t
  val union : t -> t -> t
  val subst : substitution -> t -> t
  val search_pattern : t -> constr -> result list
  val search_concl : t -> constr -> result list
  val search_head_concl : t -> constr -> result list
  val search_eq_concl : t -> constr -> constr -> result list
  val find_all : t -> ident list
  val map : (ident -> ident) -> t -> t
end


==> anc/HoTT/coq-HoTT/pretyping/term_dnet.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Sign
open Libnames
open Mod_subst

(** Dnets on constr terms.

   An instantiation of Dnet on (an approximation of) constr. It
   associates a term (possibly with Evar) with an
   identifier. Identifiers must be unique (no two terms sharing the
   same ident), and there must be a way to recover the full term from
   the identifier (function constr_of).

   Optionally, a pre-treatment on terms can be performed before adding
   or searching (reduce). Practically, it is used to do some kind of
   delta-reduction on terms before indexing them.

   The results returned here are perfect, since post-filtering is done
   inside here.

   See lib/dnet.mli for more details.
*)

(** Identifiers to store (right hand side of the association) *)
module type IDENT = sig
  type t
  val compare : t -> t -> int

  (** how to substitute them for storage *)
  val subst : substitution -> t -> t

  (** how to recover the term from the identifier *)
  val constr_of : t -> constr
end

(** Options : *)
module type OPT = sig

  (** pre-treatment to terms before adding or searching *)
  val reduce : constr -> constr

  (** direction of post-filtering w.r.t sort subtyping :
     - true means query <= terms in the structure
     - false means terms <= query
 *)
  val direction : bool
end

module type S =
sig
  type t
  type ident

  (** results of filtering : identifier, a context (term with Evar
     hole) and the substitution in that context*)
  type result = ident * (constr*existential_key) * Termops.subst

  val empty : t

  (** [add c i dn] adds the binding [(c,i)] to [dn]. [c] can be a
     closed term or a pattern (with untyped Evars). No Metas accepted *)
  val add : constr -> ident -> t -> t

  (** merge of dnets. Faster than re-adding all terms *)
  val union : t -> t -> t

  val subst : substitution -> t -> t

  (*
   * High-level primitives describing specific search problems
   *)

  (** [search_pattern dn c] returns all terms/patterns in dn
     matching/matched by c *)
  val search_pattern : t -> constr -> result list

  (** [search_concl dn c] returns all matches under products and
     letins, i.e. it finds subterms whose conclusion matches c. The
     complexity depends only on c ! *)
  val search_concl : t -> constr -> result list

  (** [search_head_concl dn c] matches under products and applications
     heads. Finds terms of the form [forall H_1...H_n, C t_1...t_n]
     where C matches c *)
  val search_head_concl : t -> constr -> result list

  (** [search_eq_concl dn eq c] searches terms of the form [forall
     H1...Hn, eq _ X1 X2] where either X1 or X2 matches c *)
  val search_eq_concl : t -> constr -> constr -> result list

  (** [find_all dn] returns all idents contained in dn *)
  val find_all : t -> ident list

  val map : (ident -> ident) -> t -> t
end

module Make :
  functor (Ident : IDENT) ->
  functor (Opt : OPT) ->
    S with type ident = Ident.t


==> anc/HoTT/coq-HoTT/pretyping/termops.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Environ
open Locus

(* Sorts and sort family *)

let print_sort = function
  | Prop Pos -> (str "Set")
  | Prop Null -> (str "Prop")
  | Type u -> (str "Type(" ++ Univ.Universe.pr u ++ str ")")

let pr_sort_family = function
  | InSet -> (str "Set")
  | InProp -> (str "Prop")
  | InType -> (str "Type")

let pr_name = function
  | Name id -> pr_id id
  | Anonymous -> str "_"

let pr_con sp = str(string_of_con sp)

let pr_puniverses p u = 
  if Univ.Instance.is_empty u then p 
  else p ++ str"(*" ++ Univ.Instance.pr u ++ str"*)"

let rec pr_constr c = match kind_of_term c with
  | Rel n -> str "#"++int n
  | Meta n -> str "Meta(" ++ int n ++ str ")"
  | Var id -> pr_id id
  | Sort s -> print_sort s
  | Cast (c,_, t) -> hov 1
      (str"(" ++ pr_constr c ++ cut() ++
       str":" ++ pr_constr t ++ str")")
  | Prod (Name(id),t,c) -> hov 1
      (str"forall " ++ pr_id id ++ str":" ++ pr_constr t ++ str"," ++
       spc() ++ pr_constr c)
  | Prod (Anonymous,t,c) -> hov 0
      (str"(" ++ pr_constr t ++ str " ->" ++ spc() ++
       pr_constr c ++ str")")
  | Lambda (na,t,c) -> hov 1
      (str"fun " ++ pr_name na ++ str":" ++
       pr_constr t ++ str" =>" ++ spc() ++ pr_constr c)
  | LetIn (na,b,t,c) -> hov 0
      (str"let " ++ pr_name na ++ str":=" ++ pr_constr b ++
       str":" ++ brk(1,2) ++ pr_constr t ++ cut() ++
       pr_constr c)
  | App (c,l) ->  hov 1
      (str"(" ++ pr_constr c ++ spc() ++
       prlist_with_sep spc pr_constr (Array.to_list l) ++ str")")
  | Evar (e,l) -> hov 1
      (str"Evar#" ++ int e ++ str"{" ++
       prlist_with_sep spc pr_constr (Array.to_list l) ++str"}")
  | Const (c,u) -> str"Cst(" ++ pr_puniverses (pr_con c) u ++ str")"
  | Ind ((sp,i),u) -> str"Ind(" ++ pr_puniverses (pr_mind sp ++ str"," ++ int i) u ++ str")"
  | Construct (((sp,i),j),u) ->
      str"Constr(" ++ pr_puniverses (pr_mind sp ++ str"," ++ int i ++ str"," ++ int j) u ++ str")"
  | Case (ci,p,c,bl) -> v 0
      (hv 0 (str"<"++pr_constr p++str">"++ cut() ++ str"Case " ++
             pr_constr c ++ str"of") ++ cut() ++
       prlist_with_sep (fun _ -> brk(1,2)) pr_constr (Array.to_list bl) ++
      cut() ++ str"end")
  | Fix ((t,i),(lna,tl,bl)) ->
      let fixl = Array.mapi (fun i na -> (na,t.(i),tl.(i),bl.(i))) lna in
      hov 1
        (str"fix " ++ int i ++ spc() ++  str"{" ++
         v 0 (prlist_with_sep spc (fun (na,i,ty,bd) ->
           pr_name na ++ str"/" ++ int i ++ str":" ++ pr_constr ty ++
           cut() ++ str":=" ++ pr_constr bd) (Array.to_list fixl)) ++
         str"}")
  | CoFix(i,(lna,tl,bl)) ->
      let fixl = Array.mapi (fun i na -> (na,tl.(i),bl.(i))) lna in
      hov 1
        (str"cofix " ++ int i ++ spc() ++  str"{" ++
         v 0 (prlist_with_sep spc (fun (na,ty,bd) ->
           pr_name na ++ str":" ++ pr_constr ty ++
           cut() ++ str":=" ++ pr_constr bd) (Array.to_list fixl)) ++
         str"}")

let term_printer = ref (fun _ -> pr_constr)
let print_constr_env t = !term_printer t
let print_constr t = !term_printer (Global.env()) t
let set_print_constr f = term_printer := f

let pr_var_decl env (id,c,typ) =
  let pbody = match c with
    | None ->  (mt ())
    | Some c ->
	(* Force evaluation *)
	let pb = print_constr_env env c in
	  (str" := " ++ pb ++ cut () ) in
  let pt = print_constr_env env typ in
  let ptyp = (str" : " ++ pt) in
    (pr_id id ++ hov 0 (pbody ++ ptyp))

let pr_rel_decl env (na,c,typ) =
  let pbody = match c with
    | None -> mt ()
    | Some c ->
	(* Force evaluation *)
	let pb = print_constr_env env c in
	  (str":=" ++ spc () ++ pb ++ spc ()) in
  let ptyp = print_constr_env env typ in
    match na with
      | Anonymous -> hov 0 (str"<>" ++ spc () ++ pbody ++ str":" ++ spc () ++ ptyp)
      | Name id -> hov 0 (pr_id id ++ spc () ++ pbody ++ str":" ++ spc () ++ ptyp)

let print_named_context env =
  hv 0 (fold_named_context
	  (fun env d pps ->
	    pps ++ ws 2 ++ pr_var_decl env d)
          env ~init:(mt ()))

let print_rel_context env =
  hv 0 (fold_rel_context
	  (fun env d pps -> pps ++ ws 2 ++ pr_rel_decl env d)
          env ~init:(mt ()))

let print_env env =
  let sign_env =
    fold_named_context
      (fun env d pps ->
         let pidt =  pr_var_decl env d in
	 (pps ++ fnl () ++ pidt))
      env ~init:(mt ())
  in
  let db_env =
    fold_rel_context
      (fun env d pps ->
         let pnat = pr_rel_decl env d in (pps ++ fnl () ++ pnat))
      env ~init:(mt ())
  in
    (sign_env ++ db_env)

(*let current_module = ref DirPath.empty

let set_module m = current_module := m*)

(* [Rel (n+m);...;Rel(n+1)] *)
let rel_vect n m = Array.init m (fun i -> mkRel(n+m-i))

let rel_list n m =
  let rec reln l p =
    if p>m then l else reln (mkRel(n+p)::l) (p+1)
  in
  reln [] 1

(* Same as [rel_list] but takes a context as argument and skips let-ins *)
let extended_rel_list n hyps =
  let rec reln l p = function
    | (_,None,_) :: hyps -> reln (mkRel (n+p) :: l) (p+1) hyps
    | (_,Some _,_) :: hyps -> reln l (p+1) hyps
    | [] -> l
  in
  reln [] 1 hyps

let extended_rel_vect n hyps = Array.of_list (extended_rel_list n hyps)



let push_rel_assum (x,t) env = push_rel (x,None,t) env

let push_rels_assum assums =
  push_rel_context (List.map (fun (x,t) -> (x,None,t)) assums)

let push_named_rec_types (lna,typarray,_) env =
  let ctxt =
    Array.map2_i
      (fun i na t ->
	 match na with
	   | Name id -> (id, None, lift i t)
	   | Anonymous -> anomaly (Pp.str "Fix declarations must be named"))
      lna typarray in
  Array.fold_left
    (fun e assum -> push_named assum e) env ctxt

let lookup_rel_id id sign =
  let rec lookrec n = function
    | []                     -> raise Not_found
    | (Anonymous, _, _) :: l -> lookrec (n + 1) l
    | (Name id', b, t) :: l  ->
      if Names.Id.equal id' id then (n, b, t) else lookrec (n + 1) l
  in
  lookrec 1 sign

(* Constructs either [forall x:t, c] or [let x:=b:t in c] *)
let mkProd_or_LetIn (na,body,t) c =
  match body with
    | None -> mkProd (na, t, c)
    | Some b -> mkLetIn (na, b, t, c)

(* Constructs either [forall x:t, c] or [c] in which [x] is replaced by [b] *)
let mkProd_wo_LetIn (na,body,t) c =
  match body with
    | None -> mkProd (na,  t, c)
    | Some b -> subst1 b c

let it_mkProd init = List.fold_left (fun c (n,t)  -> mkProd (n, t, c)) init
let it_mkLambda init = List.fold_left (fun c (n,t)  -> mkLambda (n, t, c)) init

let it_named_context_quantifier f ~init =
  List.fold_left (fun c d -> f d c) init

let it_mkProd_or_LetIn init = it_named_context_quantifier mkProd_or_LetIn ~init
let it_mkProd_wo_LetIn init = it_named_context_quantifier mkProd_wo_LetIn ~init
let it_mkLambda_or_LetIn init = it_named_context_quantifier mkLambda_or_LetIn ~init
let it_mkNamedProd_or_LetIn init = it_named_context_quantifier mkNamedProd_or_LetIn ~init
let it_mkNamedProd_wo_LetIn init = it_named_context_quantifier mkNamedProd_wo_LetIn ~init
let it_mkNamedLambda_or_LetIn init = it_named_context_quantifier mkNamedLambda_or_LetIn ~init

(* *)

(* strips head casts and flattens head applications *)
let rec strip_head_cast c = match kind_of_term c with
  | App (f,cl) ->
      let rec collapse_rec f cl2 = match kind_of_term f with
	| App (g,cl1) -> collapse_rec g (Array.append cl1 cl2)
	| Cast (c,_,_) -> collapse_rec c cl2
	| _ -> if Int.equal (Array.length cl2) 0 then f else mkApp (f,cl2)
      in
      collapse_rec f cl
  | Cast (c,_,_) -> strip_head_cast c
  | _ -> c

let rec drop_extra_implicit_args c = match kind_of_term c with
  (* Removed trailing extra implicit arguments, what improves compatibility
     for constants with recently added maximal implicit arguments *)
  | App (f,args) when isEvar (Array.last args) ->
      drop_extra_implicit_args
	(mkApp (f,fst (Array.chop (Array.length args - 1) args)))
  | _ -> c

(* Get the last arg of an application *)
let last_arg c = match kind_of_term c with
  | App (f,cl) -> Array.last cl
  | _ -> anomaly (Pp.str "last_arg")

(* Get the last arg of an application *)
let decompose_app_vect c =
  match kind_of_term c with
  | App (f,cl) -> (f, cl)
  | _ -> (c,[||])

let adjust_app_list_size f1 l1 f2 l2 =
  let len1 = List.length l1 and len2 = List.length l2 in
  if Int.equal len1 len2 then (f1,l1,f2,l2)
  else if len1 < len2 then
   let extras,restl2 = List.chop (len2-len1) l2 in
    (f1, l1, applist (f2,extras), restl2)
  else
    let extras,restl1 = List.chop (len1-len2) l1 in
    (applist (f1,extras), restl1, f2, l2)

let adjust_app_array_size f1 l1 f2 l2 =
  let len1 = Array.length l1 and len2 = Array.length l2 in
  if Int.equal len1 len2 then (f1,l1,f2,l2)
  else if len1 < len2 then
    let extras,restl2 = Array.chop (len2-len1) l2 in
    (f1, l1, appvect (f2,extras), restl2)
  else
    let extras,restl1 = Array.chop (len1-len2) l1 in
    (appvect (f1,extras), restl1, f2, l2)

(* [map_constr_with_named_binders g f l c] maps [f l] on the immediate
   subterms of [c]; it carries an extra data [l] (typically a name
   list) which is processed by [g na] (which typically cons [na] to
   [l]) at each binder traversal (with name [na]); it is not recursive
   and the order with which subterms are processed is not specified *)

let map_constr_with_named_binders g f l c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> c
  | Cast (c,k,t) -> mkCast (f l c, k, f l t)
  | Prod (na,t,c) -> mkProd (na, f l t, f (g na l) c)
  | Lambda (na,t,c) -> mkLambda (na, f l t, f (g na l) c)
  | LetIn (na,b,t,c) -> mkLetIn (na, f l b, f l t, f (g na l) c)
  | App (c,al) -> mkApp (f l c, Array.map (f l) al)
  | Evar (e,al) -> mkEvar (e, Array.map (f l) al)
  | Case (ci,p,c,bl) -> mkCase (ci, f l p, f l c, Array.map (f l) bl)
  | Fix (ln,(lna,tl,bl)) ->
      let l' = Array.fold_left (fun l na -> g na l) l lna in
      mkFix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))
  | CoFix(ln,(lna,tl,bl)) ->
      let l' = Array.fold_left (fun l na -> g na l) l lna in
      mkCoFix (ln,(lna,Array.map (f l) tl,Array.map (f l') bl))

(* [map_constr_with_binders_left_to_right g f n c] maps [f n] on the
   immediate subterms of [c]; it carries an extra data [n] (typically
   a lift index) which is processed by [g] (which typically add 1 to
   [n]) at each binder traversal; the subterms are processed from left
   to right according to the usual representation of the constructions
   (this may matter if [f] does a side-effect); it is not recursive;
   in fact, the usual representation of the constructions is at the
   time being almost those of the ML representation (except for
   (co-)fixpoint) *)

let fold_rec_types g (lna,typarray,_) e =
  let ctxt = Array.map2_i (fun i na t -> (na, None, lift i t)) lna typarray in
  Array.fold_left (fun e assum -> g assum e) e ctxt

let map_left2 f a g b =
  let l = Array.length a in
  if Int.equal l 0 then [||], [||] else begin
    let r = Array.make l (f a.(0)) in
    let s = Array.make l (g b.(0)) in
    for i = 1 to l - 1 do
      r.(i) <- f a.(i);
      s.(i) <- g b.(i)
    done;
    r, s
  end

let map_constr_with_binders_left_to_right g f l c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> c
  | Cast (c,k,t) -> let c' = f l c in mkCast (c',k,f l t)
  | Prod (na,t,c) ->
      let t' = f l t in
      mkProd (na, t', f (g (na,None,t) l) c)
  | Lambda (na,t,c) ->
      let t' = f l t in
      mkLambda (na, t', f (g (na,None,t) l) c)
  | LetIn (na,b,t,c) ->
      let b' = f l b in
      let t' = f l t in
      let c' = f (g (na,Some b,t) l) c in
      mkLetIn (na, b', t', c')
  | App (c,[||]) -> assert false
  | App (c,al) ->
      (*Special treatment to be able to recognize partially applied subterms*)
      let a = al.(Array.length al - 1) in
      let hd = f l (mkApp (c, Array.sub al 0 (Array.length al - 1))) in
      mkApp (hd, [| f l a |])
  | Evar (e,al) -> mkEvar (e, Array.map_left (f l) al)
  | Case (ci,p,c,bl) ->
      (* In v8 concrete syntax, predicate is after the term to match! *)
      let c' = f l c in
      let p' = f l p in
      mkCase (ci, p', c', Array.map_left (f l) bl)
  | Fix (ln,(lna,tl,bl as fx)) ->
      let l' = fold_rec_types g fx l in
      let (tl', bl') = map_left2 (f l) tl (f l') bl in
      mkFix (ln,(lna,tl',bl'))
  | CoFix(ln,(lna,tl,bl as fx)) ->
      let l' = fold_rec_types g fx l in
      let (tl', bl') = map_left2 (f l) tl (f l') bl in
      mkCoFix (ln,(lna,tl',bl'))

(* strong *)
let map_constr_with_full_binders g f l cstr = match kind_of_term cstr with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> cstr
  | Cast (c,k, t) ->
      let c' = f l c in
      let t' = f l t in
      if c==c' && t==t' then cstr else mkCast (c', k, t')
  | Prod (na,t,c) ->
      let t' = f l t in
      let c' = f (g (na,None,t) l) c in
      if t==t' && c==c' then cstr else mkProd (na, t', c')
  | Lambda (na,t,c) ->
      let t' = f l t in
      let c' = f (g (na,None,t) l) c in
      if t==t' && c==c' then cstr else  mkLambda (na, t', c')
  | LetIn (na,b,t,c) ->
      let b' = f l b in
      let t' = f l t in
      let c' = f (g (na,Some b,t) l) c in
      if b==b' && t==t' && c==c' then cstr else mkLetIn (na, b', t', c')
  | App (c,al) ->
      let c' = f l c in
      let al' = Array.map (f l) al in
      if c==c' && Array.for_all2 (==) al al' then cstr else mkApp (c', al')
  | Evar (e,al) ->
      let al' = Array.map (f l) al in
      if Array.for_all2 (==) al al' then cstr else mkEvar (e, al')
  | Case (ci,p,c,bl) ->
      let p' = f l p in
      let c' = f l c in
      let bl' = Array.map (f l) bl in
      if p==p' && c==c' && Array.for_all2 (==) bl bl' then cstr else
        mkCase (ci, p', c', bl')
  | Fix (ln,(lna,tl,bl)) ->
      let tl' = Array.map (f l) tl in
      let l' =
        Array.fold_left2 (fun l na t -> g (na,None,t) l) l lna tl in
      let bl' = Array.map (f l') bl in
      if Array.for_all2 (==) tl tl' && Array.for_all2 (==) bl bl'
      then cstr
      else mkFix (ln,(lna,tl',bl'))
  | CoFix(ln,(lna,tl,bl)) ->
      let tl' = Array.map (f l) tl in
      let l' =
        Array.fold_left2 (fun l na t -> g (na,None,t) l) l lna tl in
      let bl' = Array.map (f l') bl in
      if Array.for_all2 (==) tl tl' && Array.for_all2 (==) bl bl'
      then cstr
      else mkCoFix (ln,(lna,tl',bl'))

(* [fold_constr_with_binders g f n acc c] folds [f n] on the immediate
   subterms of [c] starting from [acc] and proceeding from left to
   right according to the usual representation of the constructions as
   [fold_constr] but it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive *)

let fold_constr_with_binders g f n acc c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> acc
  | Cast (c,_, t) -> f n (f n acc c) t
  | Prod (_,t,c) -> f (g n) (f n acc t) c
  | Lambda (_,t,c) -> f (g n) (f n acc t) c
  | LetIn (_,b,t,c) -> f (g n) (f n (f n acc b) t) c
  | App (c,l) -> Array.fold_left (f n) (f n acc c) l
  | Evar (_,l) -> Array.fold_left (f n) acc l
  | Case (_,p,c,bl) -> Array.fold_left (f n) (f n (f n acc p) c) bl
  | Fix (_,(lna,tl,bl)) ->
      let n' = iterate g (Array.length tl) n in
      let fd = Array.map2 (fun t b -> (t,b)) tl bl in
      Array.fold_left (fun acc (t,b) -> f n' (f n acc t) b) acc fd
  | CoFix (_,(lna,tl,bl)) ->
      let n' = iterate g (Array.length tl) n in
      let fd = Array.map2 (fun t b -> (t,b)) tl bl in
      Array.fold_left (fun acc (t,b) -> f n' (f n acc t) b) acc fd

(* [iter_constr_with_full_binders g f acc c] iters [f acc] on the immediate
   subterms of [c]; it carries an extra data [acc] which is processed by [g] at
   each binder traversal; it is not recursive and the order with which
   subterms are processed is not specified *)

let iter_constr_with_full_binders g f l c = match kind_of_term c with
  | (Rel _ | Meta _ | Var _   | Sort _ | Const _ | Ind _
    | Construct _) -> ()
  | Cast (c,_, t) -> f l c; f l t
  | Prod (na,t,c) -> f l t; f (g (na,None,t) l) c
  | Lambda (na,t,c) -> f l t; f (g (na,None,t) l) c
  | LetIn (na,b,t,c) -> f l b; f l t; f (g (na,Some b,t) l) c
  | App (c,args) -> f l c; Array.iter (f l) args
  | Evar (_,args) -> Array.iter (f l) args
  | Case (_,p,c,bl) -> f l p; f l c; Array.iter (f l) bl
  | Fix (_,(lna,tl,bl)) ->
      let l' = Array.fold_left2 (fun l na t -> g (na,None,t) l) l lna tl in
      Array.iter (f l) tl;
      Array.iter (f l') bl
  | CoFix (_,(lna,tl,bl)) ->
      let l' = Array.fold_left2 (fun l na t -> g (na,None,t) l) l lna tl in
      Array.iter (f l) tl;
      Array.iter (f l') bl

(***************************)
(* occurs check functions  *)
(***************************)

exception Occur

let occur_meta c =
  let rec occrec c = match kind_of_term c with
    | Meta _ -> raise Occur
    | _ -> iter_constr occrec c
  in try occrec c; false with Occur -> true

let occur_existential c =
  let rec occrec c = match kind_of_term c with
    | Evar _ -> raise Occur
    | _ -> iter_constr occrec c
  in try occrec c; false with Occur -> true

let occur_meta_or_existential c =
  let rec occrec c = match kind_of_term c with
    | Evar _ -> raise Occur
    | Meta _ -> raise Occur
    | _ -> iter_constr occrec c
  in try occrec c; false with Occur -> true

let occur_const s c =
  let rec occur_rec c = match kind_of_term c with
    | Const (sp,_) when sp=s -> raise Occur
    | _ -> iter_constr occur_rec c
  in
  try occur_rec c; false with Occur -> true

let occur_evar n c =
  let rec occur_rec c = match kind_of_term c with
    | Evar (sp,_) when Int.equal sp n -> raise Occur
    | _ -> iter_constr occur_rec c
  in
  try occur_rec c; false with Occur -> true

let occur_in_global env id constr =
  let vars = vars_of_global env constr in
  if List.mem id vars then raise Occur

let occur_var env id c =
  let rec occur_rec c =
    match kind_of_term c with
    | Var _ | Const _ | Ind _ | Construct _ -> occur_in_global env id c
    | _ -> iter_constr occur_rec c
  in
  try occur_rec c; false with Occur -> true

let occur_var_in_decl env hyp (_,c,typ) =
  match c with
    | None -> occur_var env hyp typ
    | Some body ->
        occur_var env hyp typ ||
        occur_var env hyp body

(* returns the list of free debruijn indices in a term *)

let free_rels m =
  let rec frec depth acc c = match kind_of_term c with
    | Rel n       -> if n >= depth then Int.Set.add (n-depth+1) acc else acc
    | _ -> fold_constr_with_binders succ frec depth acc c
  in
  frec 1 Int.Set.empty m

(* collects all metavar occurences, in left-to-right order, preserving
 * repetitions and all. *)

let collect_metas c =
  let rec collrec acc c =
    match kind_of_term c with
      | Meta mv -> List.add_set mv acc
      | _       -> fold_constr collrec acc c
  in
  List.rev (collrec [] c)

(* collects all vars; warning: this is only visible vars, not dependencies in
   all section variables; for the latter, use global_vars_set *)
let collect_vars c =
  let rec aux vars c = match kind_of_term c with
  | Var id -> Id.Set.add id vars
  | _ -> fold_constr aux vars c in
  aux Id.Set.empty c

(* Tests whether [m] is a subterm of [t]:
   [m] is appropriately lifted through abstractions of [t] *)

let dependent_main noevar univs m t =
  let eqc x y = if univs then fst (eq_constr_universes x y) else eq_constr_nounivs x y in
  let rec deprec m t =
    if eqc m t then
      raise Occur
    else
      match kind_of_term m, kind_of_term t with
	| App (fm,lm), App (ft,lt) when Array.length lm < Array.length lt ->
	    deprec m (mkApp (ft,Array.sub lt 0 (Array.length lm)));
	    Array.iter (deprec m)
	      (Array.sub lt
		(Array.length lm) ((Array.length lt) - (Array.length lm)))
	| _, Cast (c,_,_) when noevar & isMeta c -> ()
	| _, Evar _ when noevar -> ()
	| _ -> iter_constr_with_binders (lift 1) deprec m t
  in
  try deprec m t; false with Occur -> true

let dependent = dependent_main false false
let dependent_no_evar = dependent_main true false

let dependent_univs = dependent_main false true
let dependent_univs_no_evar = dependent_main true true

let count_occurrences m t =
  let n = ref 0 in
  let rec countrec m t =
    if eq_constr m t then
      incr n
    else
      match kind_of_term m, kind_of_term t with
	| App (fm,lm), App (ft,lt) when Array.length lm < Array.length lt ->
	    countrec m (mkApp (ft,Array.sub lt 0 (Array.length lm)));
	    Array.iter (countrec m)
	      (Array.sub lt
		(Array.length lm) ((Array.length lt) - (Array.length lm)))
	| _, Cast (c,_,_) when isMeta c -> ()
	| _, Evar _ -> ()
	| _ -> iter_constr_with_binders (lift 1) countrec m t
  in
  countrec m t;
  !n

(* Synonymous *)
let occur_term = dependent

let pop t = lift (-1) t

(***************************)
(*  bindings functions *)
(***************************)

type meta_type_map = (metavariable * types) list

type meta_value_map = (metavariable * constr) list

let rec subst_meta bl c =
  match kind_of_term c with
    | Meta i -> (try List.assoc i bl with Not_found -> c)
    | _ -> map_constr (subst_meta bl) c

(* First utilities for avoiding telescope computation for subst_term *)

let prefix_application eq_fun (k,c) (t : constr) =
  let c' = collapse_appl c and t' = collapse_appl t in
  match kind_of_term c', kind_of_term t' with
    | App (f1,cl1), App (f2,cl2) ->
	let l1 = Array.length cl1
	and l2 = Array.length cl2 in
	if l1 <= l2
	   && eq_fun c' (mkApp (f2, Array.sub cl2 0 l1)) then
	  Some (mkApp (mkRel k, Array.sub cl2 l1 (l2 - l1)))
	else
	  None
    | _ -> None

let my_prefix_application eq_fun (k,c) (by_c : constr) (t : constr) =
  let c' = collapse_appl c and t' = collapse_appl t in
  match kind_of_term c', kind_of_term t' with
    | App (f1,cl1), App (f2,cl2) ->
	let l1 = Array.length cl1
	and l2 = Array.length cl2 in
	if l1 <= l2
	   && eq_fun c' (mkApp (f2, Array.sub cl2 0 l1)) then
	  Some (mkApp ((lift k by_c), Array.sub cl2 l1 (l2 - l1)))
	else
	  None
    | _ -> None

(* Recognizing occurrences of a given subterm in a term: [subst_term c t]
   substitutes [(Rel 1)] for all occurrences of term [c] in a term [t];
   works if [c] has rels *)

let subst_term_gen eq_fun c t =
  let rec substrec (k,c as kc) t =
    match prefix_application eq_fun kc t with
      | Some x -> x
      | None ->
    if eq_fun c t then mkRel k
    else
      map_constr_with_binders (fun (k,c) -> (k+1,lift 1 c)) substrec kc t
  in
  substrec (1,c) t

let subst_term = subst_term_gen eq_constr

(* Recognizing occurrences of a given subterm in a term :
   [replace_term c1 c2 t] substitutes [c2] for all occurrences of
   term [c1] in a term [t]; works if [c1] and [c2] have rels *)

let replace_term_gen eq_fun c by_c in_t =
  let rec substrec (k,c as kc) t =
    match my_prefix_application eq_fun kc by_c t with
      | Some x -> x
      | None ->
    (if eq_fun c t then (lift k by_c) else
      map_constr_with_binders (fun (k,c) -> (k+1,lift 1 c))
	substrec kc t)
  in
  substrec (0,c) in_t

let replace_term = replace_term_gen eq_constr

(* Substitute only at a list of locations or excluding a list of
   locations; in the occurrences list (b,l), b=true means no
   occurrence except the ones in l and b=false, means all occurrences
   except the ones in l *)

let error_invalid_occurrence l =
  let l = List.uniquize (List.sort Pervasives.compare l) in
  errorlabstrm ""
    (str ("Invalid occurrence " ^ String.plural (List.length l) "number" ^": ") ++
     prlist_with_sep spc int l ++ str ".")

let pr_position (cl,pos) =
  let clpos = match cl with
    | None -> str " of the goal"
    | Some (id,InHyp) -> str " of hypothesis " ++ pr_id id
    | Some (id,InHypTypeOnly) -> str " of the type of hypothesis " ++ pr_id id
    | Some (id,InHypValueOnly) -> str " of the body of hypothesis " ++ pr_id id in
  int pos ++ clpos

let error_cannot_unify_occurrences nested (cl2,pos2,t2) (cl1,pos1,t1) =
  let s = if nested then "Found nested occurrences of the pattern"
    else "Found incompatible occurrences of the pattern" in
  errorlabstrm ""
    (str s ++ str ":" ++
     spc () ++ str "Matched term " ++ quote (print_constr t2) ++
     strbrk " at position " ++ pr_position (cl2,pos2) ++ 
     strbrk " is not compatible with matched term " ++
     quote (print_constr t1) ++ strbrk " at position " ++ 
     pr_position (cl1,pos1) ++ str ".")

exception NotUnifiable

type 'a testing_function = {
  match_fun : constr -> 'a;
  merge_fun : 'a -> 'a -> 'a;
  mutable testing_state : 'a;
  mutable last_found : ((Id.t * hyp_location_flag) option * int * constr) option
}

let subst_closed_term_occ_gen_modulo occs test cl occ t =
  let (nowhere_except_in,locs) = Locusops.convert_occs occs in
  let maxocc = List.fold_right max locs 0 in
  let pos = ref occ in
  let nested = ref false in
  let add_subst t subst =
    try
      test.testing_state <- test.merge_fun subst test.testing_state;
      test.last_found <- Some (cl,!pos,t)
    with NotUnifiable ->
      let lastpos = Option.get test.last_found in
      error_cannot_unify_occurrences !nested (cl,!pos,t) lastpos in
  let rec substrec k t =
    if nowhere_except_in & !pos > maxocc then t else
    try
      let subst = test.match_fun t in
      if Locusops.is_selected !pos occs then
        (add_subst t subst; incr pos;
         (* Check nested matching subterms *)
         nested := true; ignore (subst_below k t); nested := false;
         (* Do the effective substitution *)
         mkRel k)
      else
        (incr pos; subst_below k t)
    with NotUnifiable ->
      subst_below k t
  and subst_below k t =
    map_constr_with_binders_left_to_right (fun d k -> k+1) substrec k t
  in
  let t' = substrec 1 t in
  (!pos, t')

let check_used_occurrences nbocc (nowhere_except_in,locs) =
  let rest = List.filter (fun o -> o >= nbocc) locs in
  match rest with
  | [] -> ()
  | _ -> error_invalid_occurrence rest

let proceed_with_occurrences f occs x =
  match occs with
  | NoOccurrences -> x
  | _ ->
    (* TODO FINISH ADAPTING WITH HUGO *)
    let plocs = Locusops.convert_occs occs in
    assert (List.for_all (fun x -> x >= 0) (snd plocs));
    let (nbocc,x) = f 1 x in
    check_used_occurrences nbocc plocs;
    x

let make_eq_test c = {
  match_fun = (fun c' -> if eq_constr c c' then () else raise NotUnifiable);
  merge_fun = (fun () () -> ());
  testing_state = ();
  last_found = None
} 

let make_eq_univs_test c = {
  match_fun = (fun c' -> let b, cst = eq_constr_universes c c' in 
			   if b then cst else raise NotUnifiable);
  merge_fun = Univ.UniverseConstraints.union;
  testing_state = Univ.UniverseConstraints.empty;
  last_found = None
} 

let subst_closed_term_occ_gen occs pos c t =
  subst_closed_term_occ_gen_modulo occs (make_eq_test c) None pos t

let subst_closed_term_occ occs c t =
  proceed_with_occurrences
    (fun occ -> subst_closed_term_occ_gen occs occ c)
    occs t

let subst_closed_term_univs_occ occs c t =
  let test = make_eq_univs_test c in
  let t' = proceed_with_occurrences
    (fun occ -> subst_closed_term_occ_gen_modulo occs test None occ)
    occs t
  in t', test.testing_state

let subst_closed_term_occ_modulo occs test cl t =
  proceed_with_occurrences
    (subst_closed_term_occ_gen_modulo occs test cl) occs t

let map_named_declaration_with_hyploc f hyploc acc (id,bodyopt,typ) =
  let f = f (Some (id,hyploc)) in
  match bodyopt,hyploc with
  | None, InHypValueOnly ->
      errorlabstrm "" (pr_id id ++ str " has no value.")
  | None, _ | Some _, InHypTypeOnly ->
      let acc,typ = f acc typ in acc,(id,bodyopt,typ)
  | Some body, InHypValueOnly ->
      let acc,body = f acc body in acc,(id,Some body,typ)
  | Some body, InHyp ->
      let acc,body = f acc body in
      let acc,typ = f acc typ in
      acc,(id,Some body,typ)

let subst_closed_term_occ_decl (plocs,hyploc) c d =
  proceed_with_occurrences
    (map_named_declaration_with_hyploc
       (fun _ occ -> subst_closed_term_occ_gen plocs occ c) hyploc) plocs d

let subst_closed_term_occ_decl_modulo (plocs,hyploc) test d =
  proceed_with_occurrences
    (map_named_declaration_with_hyploc
       (subst_closed_term_occ_gen_modulo plocs test)
       hyploc)
    plocs d

let vars_of_env env =
  let s =
    Sign.fold_named_context (fun (id,_,_) s -> Id.Set.add id s)
      (named_context env) ~init:Id.Set.empty in
  Sign.fold_rel_context
    (fun (na,_,_) s -> match na with Name id -> Id.Set.add id s | _ -> s)
    (rel_context env) ~init:s

let add_vname vars = function
    Name id -> Id.Set.add id vars
  | _ -> vars

(*************************)
(*   Names environments  *)
(*************************)
type names_context = Name.t list
let add_name n nl = n::nl
let lookup_name_of_rel p names =
  try List.nth names (p-1)
  with Invalid_argument _ | Failure _ -> raise Not_found
let lookup_rel_of_name id names =
  let rec lookrec n = function
    | Anonymous :: l  -> lookrec (n+1) l
    | (Name id') :: l -> if Id.equal id' id then n else lookrec (n+1) l
    | []            -> raise Not_found
  in
  lookrec 1 names
let empty_names_context = []

let ids_of_rel_context sign =
  Sign.fold_rel_context
    (fun (na,_,_) l -> match na with Name id -> id::l | Anonymous -> l)
    sign ~init:[]

let ids_of_named_context sign =
  Sign.fold_named_context (fun (id,_,_) idl -> id::idl) sign ~init:[]

let ids_of_context env =
  (ids_of_rel_context (rel_context env))
  @ (ids_of_named_context (named_context env))


let names_of_rel_context env =
  List.map (fun (na,_,_) -> na) (rel_context env)

let is_section_variable id =
  try let _ = Global.lookup_named id in true
  with Not_found -> false

let isGlobalRef c =
  match kind_of_term c with
  | Const _ | Ind _ | Construct _ | Var _ -> true
  | _ -> false

let has_polymorphic_type c = (Global.lookup_constant c).Declarations.const_polymorphic

let base_sort_cmp pb s0 s1 =
  match (s0,s1) with
    | (Prop c1, Prop c2) -> c1 == Null || c2 == Pos  (* Prop <= Set *)
    | (Prop c1, Type u)  -> pb == Reduction.CUMUL
    | (Type u1, Type u2) -> true
    | _ -> false

(* eq_constr extended with universe erasure *)
let compare_constr_univ f cv_pb t1 t2 =
  match kind_of_term t1, kind_of_term t2 with
      Sort s1, Sort s2 -> base_sort_cmp cv_pb s1 s2
    | Prod (_,t1,c1), Prod (_,t2,c2) ->
	f Reduction.CONV t1 t2 & f cv_pb c1 c2
    | _ -> compare_constr (f Reduction.CONV) t1 t2

let rec constr_cmp cv_pb t1 t2 = compare_constr_univ constr_cmp cv_pb t1 t2

let eq_constr = constr_cmp Reduction.CONV

(* App(c,[t1,...tn]) -> ([c,t1,...,tn-1],tn)
   App(c,[||]) -> ([],c) *)
let split_app c = match kind_of_term c with
    App(c,l) ->
      let len = Array.length l in
      if Int.equal len 0 then ([],c) else
	let last = Array.get l (len-1) in
	let prev = Array.sub l 0 (len-1) in
	c::(Array.to_list prev), last
  | _ -> assert false

type subst = (rel_context*constr) Int.Map.t

exception CannotFilter

let filtering env cv_pb c1 c2 =
  let evm = ref Int.Map.empty in
  let define cv_pb e1 ev c1 =
    try let (e2,c2) = Int.Map.find ev !evm in
    let shift = List.length e1 - List.length e2 in
    if constr_cmp cv_pb c1 (lift shift c2) then () else raise CannotFilter
    with Not_found ->
      evm := Int.Map.add ev (e1,c1) !evm
  in
  let rec aux env cv_pb c1 c2 =
    match kind_of_term c1, kind_of_term c2 with
      | App _, App _ ->
        let ((p1,l1),(p2,l2)) = (split_app c1),(split_app c2) in
        let () = aux env cv_pb l1 l2 in
        begin match p1, p2 with
        | [], [] -> ()
        | (h1 :: p1), (h2 :: p2) ->
          aux env cv_pb (applistc h1 p1) (applistc h2 p2)
        | _ -> assert false
        end
      | Prod (n,t1,c1), Prod (_,t2,c2) ->
	  aux env cv_pb t1 t2;
	  aux ((n,None,t1)::env) cv_pb c1 c2
      | _, Evar (ev,_) -> define cv_pb env ev c1
      | Evar (ev,_), _ -> define cv_pb env ev c2
      | _ ->
	  if compare_constr_univ
	  (fun pb c1 c2 -> aux env pb c1 c2; true) cv_pb c1 c2 then ()
	  else raise CannotFilter
	  (* TODO: le reste des binders *)
  in
  aux env cv_pb c1 c2; !evm

let decompose_prod_letin : constr -> int * rel_context * constr =
  let rec prodec_rec i l c = match kind_of_term c with
    | Prod (n,t,c)    -> prodec_rec (succ i) ((n,None,t)::l) c
    | LetIn (n,d,t,c) -> prodec_rec (succ i) ((n,Some d,t)::l) c
    | Cast (c,_,_)    -> prodec_rec i l c
    | _               -> i,l,c in
  prodec_rec 0 []

let align_prod_letin c a : rel_context * constr =
  let (lc,_,_) = decompose_prod_letin c in
  let (la,l,a) = decompose_prod_letin a in
  if not (la >= lc) then invalid_arg "align_prod_letin";
  let (l1,l2) = Util.List.chop lc l in
  l2,it_mkProd_or_LetIn a l1

(* On reduit une serie d'eta-redex de tete ou rien du tout  *)
(* [x1:c1;...;xn:cn]@(f;a1...an;x1;...;xn) --> @(f;a1...an) *)
(* Remplace 2 versions précédentes buggées                  *)

let rec eta_reduce_head c =
  match kind_of_term c with
    | Lambda (_,c1,c') ->
	(match kind_of_term (eta_reduce_head c') with
           | App (f,cl) ->
               let lastn = (Array.length cl) - 1 in
               if lastn < 1 then anomaly (Pp.str "application without arguments")
               else
                 (match kind_of_term cl.(lastn) with
                    | Rel 1 ->
			let c' =
                          if Int.equal lastn 1 then f
			  else mkApp (f, Array.sub cl 0 lastn)
			in
			if noccurn 1 c'
                        then lift (-1) c'
                        else c
                    | _   -> c)
           | _ -> c)
    | _ -> c


(* iterator on rel context *)
let process_rel_context f env =
  let sign = named_context_val env in
  let rels = rel_context env in
  let env0 = reset_with_named_context sign env in
  Sign.fold_rel_context f rels ~init:env0

let assums_of_rel_context sign =
  Sign.fold_rel_context
    (fun (na,c,t) l ->
      match c with
          Some _ -> l
        | None -> (na, t)::l)
    sign ~init:[]

let map_rel_context_in_env f env sign =
  let rec aux env acc = function
    | d::sign ->
	aux (push_rel d env) (map_rel_declaration (f env) d :: acc) sign
    | [] ->
	acc
  in
  aux env [] (List.rev sign)

let map_rel_context_with_binders f sign =
  let rec aux k = function
    | d::sign -> map_rel_declaration (f k) d :: aux (k-1) sign
    | [] -> []
  in
  aux (rel_context_length sign) sign

let substl_rel_context l =
  map_rel_context_with_binders (fun k -> substnl l (k-1))

let lift_rel_context n =
  map_rel_context_with_binders (liftn n)

let smash_rel_context sign =
  let rec aux acc = function
  | [] -> acc
  | (_,None,_ as d) :: l -> aux (d::acc) l
  | (_,Some b,_) :: l ->
      (* Quadratic in the number of let but there are probably a few of them *)
      aux (List.rev (substl_rel_context [b] (List.rev acc))) l
  in List.rev (aux [] sign)

let adjust_subst_to_rel_context sign l =
  let rec aux subst sign l =
    match sign, l with
    | (_,None,_)::sign', a::args' -> aux (a::subst) sign' args'
    | (_,Some c,_)::sign', args' ->
	aux (substl (List.rev subst) c :: subst) sign' args'
    | [], [] -> List.rev subst
    | _ -> anomaly (Pp.str "Instance and signature do not match")
  in aux [] (List.rev sign) l

let fold_named_context_both_sides f l ~init = List.fold_right_and_left f l init

let rec mem_named_context id = function
  | (id',_,_) :: _ when Id.equal id id' -> true
  | _ :: sign -> mem_named_context id sign
  | [] -> false

let clear_named_body id env =
  let aux _ = function
  | (id',Some c,t) when Id.equal id id' -> push_named (id,None,t)
  | d -> push_named d in
  fold_named_context aux env ~init:(reset_context env)

let global_vars env ids = Id.Set.elements (global_vars_set env ids)

let global_vars_set_of_decl env = function
  | (_,None,t) -> global_vars_set env t
  | (_,Some c,t) ->
      Id.Set.union (global_vars_set env t)
        (global_vars_set env c)

let dependency_closure env sign hyps =
  if Id.Set.is_empty hyps then [] else
    let (_,lh) =
      Sign.fold_named_context_reverse
        (fun (hs,hl) (x,_,_ as d) ->
          if Id.Set.mem x hs then
            (Id.Set.union (global_vars_set_of_decl env d) (Id.Set.remove x hs),
            x::hl)
          else (hs,hl))
        ~init:(hyps,[])
        sign in
    List.rev lh

(* Combinators on judgments *)

let on_judgment f j = { uj_val = f j.uj_val; uj_type = f j.uj_type }
let on_judgment_value f j = { j with uj_val = f j.uj_val }
let on_judgment_type f j = { j with uj_type = f j.uj_type }

(* Cut a context ctx in 2 parts (ctx1,ctx2) with ctx1 containing k
     variables; skips let-in's *)
let context_chop k ctx =
  let rec chop_aux acc = function
    | (0, l2) -> (List.rev acc, l2)
    | (n, ((_,Some _,_ as h)::t)) -> chop_aux (h::acc) (n, t)
    | (n, (h::t)) -> chop_aux (h::acc) (pred n, t)
    | (_, []) -> anomaly (Pp.str "context_chop")
  in chop_aux [] (k,ctx)

(* Do not skip let-in's *)
let env_rel_context_chop k env =
  let rels = rel_context env in
  let ctx1,ctx2 = List.chop k rels in
  push_rel_context ctx2 (reset_with_named_context (named_context_val env) env),
  ctx1

(*******************************************)
(* Functions to deal with impossible cases *)
(*******************************************)
let impossible_default_case = ref None

let set_impossible_default_clause c = impossible_default_case := Some c

let coq_unit_judge =
  let na1 = Name (Id.of_string "A") in
  let na2 = Name (Id.of_string "H") in
  fun () ->
    match !impossible_default_case with
    | Some fn -> 
        let (id,type_of_id), ctx = fn () in
	  make_judge id type_of_id, ctx
    | None ->
	(* In case the constants id/ID are not defined *)
	make_judge (mkLambda (na1,mkProp,mkLambda(na2,mkRel 1,mkRel 1)))
                 (mkProd (na1,mkProp,mkArrow (mkRel 1) (mkRel 2))), 
       Univ.ContextSet.empty


==> anc/HoTT/coq-HoTT/pretyping/termops.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Names
open Term
open Sign
open Environ
open Locus

(** printers *)
val print_sort : sorts -> std_ppcmds
val pr_sort_family : sorts_family -> std_ppcmds

(** debug printer: do not use to display terms to the casual user... *)
val set_print_constr : (env -> constr -> std_ppcmds) -> unit
val print_constr     : constr -> std_ppcmds
val print_constr_env : env -> constr -> std_ppcmds
val print_named_context : env -> std_ppcmds
val pr_rel_decl : env -> rel_declaration -> std_ppcmds
val print_rel_context : env -> std_ppcmds
val print_env : env -> std_ppcmds

(** about contexts *)
val push_rel_assum : Name.t * types -> env -> env
val push_rels_assum : (Name.t * types) list -> env -> env
val push_named_rec_types : Name.t array * types array * 'a -> env -> env

val lookup_rel_id : Id.t -> rel_context -> int * constr option * types
(** Associates the contents of an identifier in a [rel_context]. Raise
    [Not_found] if there is no such identifier. *)

(** Functions that build argument lists matching a block of binders or a context.
    [rel_vect n m] builds [|Rel (n+m);...;Rel(n+1)|]
    [extended_rel_vect n ctx] extends the [ctx] context of length [m]
    with [n] elements.
*)
val rel_vect : int -> int -> constr array
val rel_list : int -> int -> constr list
val extended_rel_list : int -> rel_context -> constr list
val extended_rel_vect : int -> rel_context -> constr array

(** iterators/destructors on terms *)
val mkProd_or_LetIn : rel_declaration -> types -> types
val mkProd_wo_LetIn : rel_declaration -> types -> types
val it_mkProd : types -> (Name.t * types) list -> types
val it_mkLambda : constr -> (Name.t * types) list -> constr
val it_mkProd_or_LetIn : types -> rel_context -> types
val it_mkProd_wo_LetIn : types -> rel_context -> types
val it_mkLambda_or_LetIn : constr -> rel_context -> constr
val it_mkNamedProd_or_LetIn : types -> named_context -> types
val it_mkNamedProd_wo_LetIn : types -> named_context -> types
val it_mkNamedLambda_or_LetIn : constr -> named_context -> constr

val it_named_context_quantifier :
  (named_declaration -> 'a -> 'a) -> init:'a -> named_context -> 'a

(** {6 Generic iterators on constr} *)

val map_constr_with_named_binders :
  (Name.t -> 'a -> 'a) ->
  ('a -> constr -> constr) -> 'a -> constr -> constr
val map_constr_with_binders_left_to_right :
  (rel_declaration -> 'a -> 'a) ->
  ('a -> constr -> constr) ->
    'a -> constr -> constr
val map_constr_with_full_binders :
  (rel_declaration -> 'a -> 'a) ->
  ('a -> constr -> constr) -> 'a -> constr -> constr

(** [fold_constr_with_binders g f n acc c] folds [f n] on the immediate
   subterms of [c] starting from [acc] and proceeding from left to
   right according to the usual representation of the constructions as
   [fold_constr] but it carries an extra data [n] (typically a lift
   index) which is processed by [g] (which typically add 1 to [n]) at
   each binder traversal; it is not recursive *)

val fold_constr_with_binders :
  ('a -> 'a) -> ('a -> 'b -> constr -> 'b) -> 'a -> 'b -> constr -> 'b

val iter_constr_with_full_binders :
  (rel_declaration -> 'a -> 'a) -> ('a -> constr -> unit) -> 'a ->
    constr -> unit

(**********************************************************************)

val strip_head_cast : constr -> constr
val drop_extra_implicit_args : constr -> constr

(** occur checks *)
exception Occur
val occur_meta : types -> bool
val occur_existential : types -> bool
val occur_meta_or_existential : types -> bool
val occur_evar : existential_key -> types -> bool
val occur_var : env -> Id.t -> types -> bool
val occur_var_in_decl :
  env ->
  Id.t -> 'a * types option * types -> bool
val free_rels : constr -> Int.Set.t
val dependent : constr -> constr -> bool
val dependent_no_evar : constr -> constr -> bool
val dependent_univs : constr -> constr -> bool
val dependent_univs_no_evar : constr -> constr -> bool
val count_occurrences : constr -> constr -> int
val collect_metas : constr -> int list
val collect_vars : constr -> Id.Set.t (** for visible vars only *)
val occur_term : constr -> constr -> bool (** Synonymous
 of dependent 
   Substitution of metavariables *)
type meta_value_map = (metavariable * constr) list
val subst_meta : meta_value_map -> constr -> constr

(** Type assignment for metavariables *)
type meta_type_map = (metavariable * types) list

(** [pop c] lifts by -1 the positive indexes in [c] *)
val pop : constr -> constr

(** {6 ... } *)
(** Substitution of an arbitrary large term. Uses equality modulo
   reduction of let *)

(** [subst_term_gen eq d c] replaces [Rel 1] by [d] in [c] using [eq]
   as equality *)
val subst_term_gen :
  (constr -> constr -> bool) -> constr -> constr -> constr

(** [replace_term_gen eq d e c] replaces [d] by [e] in [c] using [eq]
   as equality *)
val replace_term_gen :
  (constr -> constr -> bool) ->
    constr -> constr -> constr -> constr

(** [subst_term d c] replaces [Rel 1] by [d] in [c] *)
val subst_term : constr -> constr -> constr

(** [replace_term d e c] replaces [d] by [e] in [c] *)
val replace_term : constr -> constr -> constr -> constr

(** [subst_closed_term_occ_gen occl n c d] replaces occurrences of closed [c] at
   positions [occl], counting from [n], by [Rel 1] in [d] *)
val subst_closed_term_occ_gen :
  occurrences -> int -> constr -> types -> int * types

(** [subst_closed_term_occ_modulo] looks for subterm modulo a
    testing function returning a substitution of type ['a] (or failing
    with NotUnifiable); a function for merging substitution (possibly
    failing with NotUnifiable) and an initial substitution are
    required too *)

type 'a testing_function = {
  match_fun : constr -> 'a;
  merge_fun : 'a -> 'a -> 'a;
  mutable testing_state : 'a;
  mutable last_found : ((Id.t * hyp_location_flag) option * int * constr) option
}

val make_eq_test : constr -> unit testing_function

val make_eq_univs_test : constr -> Univ.UniverseConstraints.t testing_function

exception NotUnifiable

val subst_closed_term_occ_modulo :
  occurrences -> 'a testing_function -> (Id.t * hyp_location_flag) option
  -> constr -> types

(** [subst_closed_term_occ occl c d] replaces occurrences of closed [c] at
   positions [occl] by [Rel 1] in [d] (see also Note OCC) *)
val subst_closed_term_occ : occurrences -> constr -> constr -> constr

(** [subst_closed_term_occ occl c d] replaces occurrences of closed [c] at
   positions [occl] by [Rel 1] in [d] (see also Note OCC), unifying universes
   which results in a set of constraints. *)
val subst_closed_term_univs_occ : occurrences -> constr -> constr -> 
  constr Univ.universe_constrained

(** [subst_closed_term_occ_decl occl c decl] replaces occurrences of closed [c]
   at positions [occl] by [Rel 1] in [decl] *)

val subst_closed_term_occ_decl :
  occurrences * hyp_location_flag -> constr -> named_declaration ->
      named_declaration

val subst_closed_term_occ_decl_modulo :
  occurrences * hyp_location_flag -> 'a testing_function ->
  named_declaration -> named_declaration

val error_invalid_occurrence : int list -> 'a

(** Alternative term equalities *)
val base_sort_cmp : Reduction.conv_pb -> sorts -> sorts -> bool
val compare_constr_univ : (Reduction.conv_pb -> constr -> constr -> bool) ->
  Reduction.conv_pb -> constr -> constr -> bool
val constr_cmp : Reduction.conv_pb -> constr -> constr -> bool
val eq_constr : constr -> constr -> bool

val eta_reduce_head : constr -> constr

exception CannotFilter

(** Lightweight first-order filtering procedure. Unification
   variables ar represented by (untyped) Evars.
   [filtering c1 c2] returns the substitution n'th evar ->
   (context,term), or raises [CannotFilter].
   Warning: Outer-kernel sort subtyping are taken into account: c1 has
   to be smaller than c2 wrt. sorts. *)
type subst = (rel_context*constr) Int.Map.t
val filtering : rel_context -> Reduction.conv_pb -> constr -> constr -> subst

val decompose_prod_letin : constr -> int * rel_context * constr
val align_prod_letin : constr -> constr -> rel_context * constr

(** Get the last arg of a constr intended to be an application *)
val last_arg : constr -> constr

(** Force the decomposition of a term as an applicative one *)
val decompose_app_vect : constr -> constr * constr array

val adjust_app_list_size : constr -> constr list -> constr -> constr list ->
  (constr * constr list * constr * constr list)
val adjust_app_array_size : constr -> constr array -> constr -> constr array ->
  (constr * constr array * constr * constr array)

(** name contexts *)
type names_context = Name.t list
val add_name : Name.t -> names_context -> names_context
val lookup_name_of_rel : int -> names_context -> Name.t
val lookup_rel_of_name : Id.t -> names_context -> int
val empty_names_context : names_context
val ids_of_rel_context : rel_context -> Id.t list
val ids_of_named_context : named_context -> Id.t list
val ids_of_context : env -> Id.t list
val names_of_rel_context : env -> names_context

val context_chop : int -> rel_context -> rel_context * rel_context
val env_rel_context_chop : int -> env -> env * rel_context

(** Set of local names *)
val vars_of_env: env -> Id.Set.t
val add_vname : Id.Set.t -> Name.t -> Id.Set.t

(** other signature iterators *)
val process_rel_context : (rel_declaration -> env -> env) -> env -> env
val assums_of_rel_context : rel_context -> (Name.t * constr) list
val lift_rel_context : int -> rel_context -> rel_context
val substl_rel_context : constr list -> rel_context -> rel_context
val smash_rel_context : rel_context -> rel_context (** expand lets in context *)
val adjust_subst_to_rel_context : rel_context -> constr list -> constr list
val map_rel_context_in_env :
  (env -> constr -> constr) -> env -> rel_context -> rel_context
val map_rel_context_with_binders :
  (int -> constr -> constr) -> rel_context -> rel_context
val fold_named_context_both_sides :
  ('a -> named_declaration -> named_declaration list -> 'a) ->
    named_context -> init:'a -> 'a
val mem_named_context : Id.t -> named_context -> bool

val clear_named_body : Id.t -> env -> env

val global_vars : env -> constr -> Id.t list
val global_vars_set_of_decl : env -> named_declaration -> Id.Set.t

(** Gives an ordered list of hypotheses, closed by dependencies,
   containing a given set *)
val dependency_closure : env -> named_context -> Id.Set.t -> Id.t list

(** Test if an identifier is the basename of a global reference *)
val is_section_variable : Id.t -> bool

val isGlobalRef : constr -> bool

val has_polymorphic_type : constant -> bool

(** Combinators on judgments *)

val on_judgment       : (types -> types) -> unsafe_judgment -> unsafe_judgment
val on_judgment_value : (types -> types) -> unsafe_judgment -> unsafe_judgment
val on_judgment_type  : (types -> types) -> unsafe_judgment -> unsafe_judgment

(** {6 Functions to deal with impossible cases } *)
val set_impossible_default_clause : (unit -> (constr * types) Univ.in_universe_context_set) -> unit
val coq_unit_judge : unit -> unsafe_judgment Univ.in_universe_context_set


==> anc/HoTT/coq-HoTT/pretyping/typeclasses.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Globnames
open Decl_kinds
open Term
open Sign
open Evd
open Environ
open Util
open Typeclasses_errors
open Libobject
(*i*)


let add_instance_hint_ref = ref (fun id path local pri poly -> assert false)
let register_add_instance_hint =
  (:=) add_instance_hint_ref
let add_instance_hint id = !add_instance_hint_ref id

let remove_instance_hint_ref = ref (fun id -> assert false)
let register_remove_instance_hint =
  (:=) remove_instance_hint_ref
let remove_instance_hint id = !remove_instance_hint_ref id

let set_typeclass_transparency_ref = ref (fun id local c -> assert false)
let register_set_typeclass_transparency =
  (:=) set_typeclass_transparency_ref
let set_typeclass_transparency gr local c = !set_typeclass_transparency_ref gr local c

let classes_transparent_state_ref = ref (fun () -> assert false)
let register_classes_transparent_state = (:=) classes_transparent_state_ref
let classes_transparent_state () = !classes_transparent_state_ref ()

let solve_instanciation_problem = ref (fun _ _ _ -> assert false)

let resolve_one_typeclass env evm t =
  !solve_instanciation_problem env evm t

type direction = Forward | Backward

(* This module defines type-classes *)
type typeclass = {
  (* The class implementation *)
  cl_impl : global_reference;

  (* Context in which the definitions are typed. Includes both typeclass parameters and superclasses. *)
  cl_context : (global_reference * bool) option list * rel_context;

  (* Context of definitions and properties on defs, will not be shared *)
  cl_props : rel_context;

  (* The method implementaions as projections. *)
  cl_projs : (Name.t * (direction * int option) option * constant option) list;
}

module Gmap = Fmap.Make(RefOrdered)

type typeclasses = typeclass Gmap.t

type instance = {
  is_class: global_reference;
  is_pri: int option;
  (* Sections where the instance should be redeclared,
     -1 for discard, 0 for none, mutable to avoid redeclarations
     when multiple rebuild_object happen. *)
  is_global: int;
  is_poly: bool;
  is_impl: global_reference;
}

type instances = (instance Gmap.t) Gmap.t

let instance_impl is = is.is_impl

let new_instance cl pri glob poly impl =
  let global =
    if glob then Lib.sections_depth ()
    else -1
  in
    { is_class = cl.cl_impl;
      is_pri = pri ;
      is_global = global ;
      is_poly = poly;
      is_impl = impl }

(*
 * states management
 *)

let classes : typeclasses ref = ref Gmap.empty

let instances : instances ref = ref Gmap.empty

let freeze () = !classes, !instances

let unfreeze (cl,is) =
  classes:=cl;
  instances:=is

let init () =
  classes:= Gmap.empty;
  instances:= Gmap.empty

let _ =
  Summary.declare_summary "classes_and_instances"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

open Declarations

let typeclass_univ_instance (cl,u') =
  let subst = 
    let u = 
      match cl.cl_impl with
      | ConstRef c -> 
        let cb = Global.lookup_constant c in
	  if cb.const_polymorphic then Univ.Context.instance cb.const_universes 
	  else Univ.Instance.empty
      | IndRef c ->
         let mib,oib = Global.lookup_inductive c in
	  if mib.mind_polymorphic then Univ.Context.instance mib.mind_universes
	  else Univ.Instance.empty
      | _ -> Univ.Instance.empty
    in Array.fold_left2 (fun subst u u' -> Univ.LMap.add u u' subst) 
      Univ.LMap.empty (Univ.Instance.to_array u) (Univ.Instance.to_array u')
  in
  let subst_ctx = Sign.map_rel_context (subst_univs_level_constr subst) in
    { cl with cl_context = fst cl.cl_context, subst_ctx (snd cl.cl_context);
      cl_props = subst_ctx cl.cl_props}, u'

let class_info c =
  try Gmap.find c !classes
  with Not_found -> not_a_class (Global.env()) (printable_constr_of_global c)

let global_class_of_constr env c =
  try let gr, u = Universes.global_of_constr c in
	class_info gr, u
  with Not_found -> not_a_class env c

let dest_class_app env c =
  let cl, args = decompose_app c in
    global_class_of_constr env cl, args

let dest_class_arity env c =
  let rels, c = Term.decompose_prod_assum c in
    rels, dest_class_app env c

let class_of_constr c =
  try Some (dest_class_arity (Global.env ()) c)
  with e when Errors.noncritical e -> None

let is_class_constr c = 
  try let gr, u = Universes.global_of_constr c in
	Gmap.mem gr !classes
  with Not_found -> false

let rec is_class_type evd c =
  let c, args = decompose_app c in
    match kind_of_term c with
    | Prod (_, _, t) -> is_class_type evd t
    | Evar (e, _) when Evd.is_defined evd e ->
      is_class_type evd (Evarutil.whd_head_evar evd c)
    | _ -> is_class_constr c

let is_class_evar evd evi =
  is_class_type evd evi.Evd.evar_concl

(*
 * classes persistent object
 *)

let load_class (_, cl) =
  classes := Gmap.add cl.cl_impl cl !classes

let cache_class = load_class

let subst_class (subst,cl) =
  let do_subst_con c = Mod_subst.subst_constant subst c
  and do_subst c = Mod_subst.subst_mps subst c
  and do_subst_gr gr = fst (subst_global subst gr) in
  let do_subst_ctx ctx = List.smartmap
    (fun (na, b, t) -> (na, Option.smartmap do_subst b, do_subst t))
    ctx in
  let do_subst_context (grs,ctx) =
    List.smartmap (Option.smartmap (fun (gr,b) -> do_subst_gr gr, b)) grs,
    do_subst_ctx ctx in
  let do_subst_projs projs = List.smartmap (fun (x, y, z) -> 
    (x, y, Option.smartmap do_subst_con z)) projs in
  { cl_impl = do_subst_gr cl.cl_impl;
    cl_context = do_subst_context cl.cl_context;
    cl_props = do_subst_ctx cl.cl_props;
    cl_projs = do_subst_projs cl.cl_projs; }

let discharge_class (_,cl) =
  let repl = Lib.replacement_context () in
  let rel_of_variable_context ctx = List.fold_right
    ( fun (n,_,b,t) (ctx', subst) ->
	let decl = (Name n, Option.map (substn_vars 1 subst) b, substn_vars 1 subst t) in
	(decl :: ctx', n :: subst)
    ) ctx ([], []) in
  let discharge_rel_context subst n rel =
    let rel = map_rel_context (Cooking.expmod_constr repl) rel in
    let ctx, _ =
      List.fold_right
	(fun (id, b, t) (ctx, k) ->
	   (id, Option.smartmap (substn_vars k subst) b, substn_vars k subst t) :: ctx, succ k)
	rel ([], n)
    in ctx
  in
  let abs_context cl =
    match cl.cl_impl with
      | VarRef _ | ConstructRef _ -> assert false
      | ConstRef cst -> Lib.section_segment_of_constant cst
      | IndRef (ind,_) -> Lib.section_segment_of_mutual_inductive ind in
  let discharge_context ctx' subst (grs, ctx) =
    let grs' = 
      let newgrs = List.map (fun (_, _, t) -> 
	match class_of_constr t with
	| None -> None
	| Some (_, ((tc,_), _)) -> Some (tc.cl_impl, true))
	ctx' 
      in
	List.smartmap (Option.smartmap (fun (gr, b) -> Lib.discharge_global gr, b)) grs
	  @ newgrs
    in grs', discharge_rel_context subst 1 ctx @ ctx' in
  let cl_impl' = Lib.discharge_global cl.cl_impl in
  if cl_impl' == cl.cl_impl then cl else
    let ctx, uctx = abs_context cl in
    let ctx, subst = rel_of_variable_context ctx in
    let context = discharge_context ctx subst cl.cl_context in
    let props = discharge_rel_context subst (succ (List.length (fst cl.cl_context))) cl.cl_props in
    { cl_impl = cl_impl';
      cl_context = context;
      cl_props = props;
      cl_projs = List.smartmap (fun (x, y, z) -> x, y, Option.smartmap Lib.discharge_con z) cl.cl_projs }

let rebuild_class cl = 
  try 
    let cst = Tacred.evaluable_of_global_reference (Global.env ()) cl.cl_impl in
      set_typeclass_transparency cst false false; cl
  with e when Errors.noncritical e -> cl

let class_input : typeclass -> obj =
  declare_object
    { (default_object "type classes state") with
      cache_function = cache_class;
      load_function = (fun _ -> load_class);
      open_function = (fun _ -> load_class);
      classify_function = (fun x -> Substitute x);
      discharge_function = (fun a -> Some (discharge_class a));
      rebuild_function = rebuild_class;
      subst_function = subst_class }

let add_class cl =
  Lib.add_anonymous_leaf (class_input cl)

(** Build the subinstances hints. *)

let check_instance env sigma c =
  try 
    let (evd, c) = resolve_one_typeclass env sigma
      (Retyping.get_type_of env sigma c) in
      Evd.is_empty (Evd.undefined_evars evd)
  with e when Errors.noncritical e -> false

let build_subclasses ~check env sigma glob pri =
  let _id = Nametab.basename_of_global glob in
  let _next_id = 
    let i = ref (-1) in 
      (fun () -> incr i;
        Nameops.add_suffix _id ("_subinstance_" ^ string_of_int !i))
  in
  let rec aux pri c path =
    let ty = Evarutil.nf_evar sigma (Retyping.get_type_of env sigma c) in
      match class_of_constr ty with
      | None -> []
      | Some (rels, ((tc,u), args)) ->
	let instapp = 
	  Reductionops.whd_beta sigma (appvectc c (Termops.extended_rel_vect 0 rels)) 
	in
	let projargs = Array.of_list (args @ [instapp]) in
	let projs = List.map_filter 
	  (fun (n, b, proj) ->
	   match b with 
	   | None -> None
	   | Some (Backward, _) -> None
	   | Some (Forward, pri') ->
	     let proj = Option.get proj in
	     let body = it_mkLambda_or_LetIn (mkApp (mkConstU (proj,u), projargs)) rels in
	       if check && check_instance env sigma body then None
	       else 
		 let pri = 
		   match pri, pri' with
		   | Some p, Some p' -> Some (p + p')
		   | Some p, None -> Some (p + 1)
		   | _, _ -> None
		 in
		   Some (ConstRef proj, pri, body)) tc.cl_projs 
	in
	let declare_proj hints (cref, pri, body) =
	  let path' = cref :: path in
	  let rest = aux pri body path' in
	    hints @ (path', pri, body) :: rest
	in List.fold_left declare_proj [] projs 
  in aux pri (Universes.constr_of_global glob) [glob]

(*
 * instances persistent object
 *)

type instance_action = 
  | AddInstance
  | RemoveInstance

let load_instance inst = 
  let insts = 
    try Gmap.find inst.is_class !instances 
    with Not_found -> Gmap.empty in
  let insts = Gmap.add inst.is_impl inst insts in
  instances := Gmap.add inst.is_class insts !instances

let remove_instance inst =
  let insts = 
    try Gmap.find inst.is_class !instances 
    with Not_found -> assert false in
  let insts = Gmap.remove inst.is_impl insts in
  instances := Gmap.add inst.is_class insts !instances

let cache_instance (_, (action, i)) =
  match action with 
  | AddInstance -> load_instance i
  | RemoveInstance -> remove_instance i      

let subst_instance (subst, (action, inst)) = action,
  { inst with 
      is_class = fst (subst_global subst inst.is_class);
      is_impl = fst (subst_global subst inst.is_impl) }

let discharge_instance (_, (action, inst)) =
  if inst.is_global <= 0 then None
  else Some (action,
    { inst with 
      is_global = pred inst.is_global;
      is_class = Lib.discharge_global inst.is_class;
      is_impl = Lib.discharge_global inst.is_impl })
    

let is_local i = Int.equal i.is_global (-1)

let add_instance check inst =
  let poly = Global.is_polymorphic inst.is_impl in
  add_instance_hint (IsGlobal inst.is_impl) [inst.is_impl] (is_local inst) 
    inst.is_pri poly;
  List.iter (fun (path, pri, c) -> add_instance_hint (IsConstr c) path
    (is_local inst) pri poly)
    (build_subclasses ~check:(check && not (isVarRef inst.is_impl))
       (Global.env ()) Evd.empty inst.is_impl inst.is_pri)

let rebuild_instance (action, inst) =
  let () = match action with
  | AddInstance -> add_instance true inst
  | _ -> ()
  in
  (action, inst)

let classify_instance (action, inst) =
  if is_local inst then Dispose
  else Substitute (action, inst)

let instance_input : instance_action * instance -> obj =
  declare_object
    { (default_object "type classes instances state") with
      cache_function = cache_instance;
      load_function = (fun _ x -> cache_instance x);
      open_function = (fun _ x -> cache_instance x);
      classify_function = classify_instance;
      discharge_function = discharge_instance;
      rebuild_function = rebuild_instance;
      subst_function = subst_instance }

let add_instance i =
  Lib.add_anonymous_leaf (instance_input (AddInstance, i));
  add_instance true i

let remove_instance i =
  Lib.add_anonymous_leaf (instance_input (RemoveInstance, i));
  remove_instance_hint i.is_impl

let declare_instance pri local glob =
  let ty = Global.type_of_global_unsafe (*FIXME*) glob in
    match class_of_constr ty with
    | Some (rels, ((tc,_), args) as _cl) ->
      add_instance (new_instance tc pri (not local) (Flags.use_polymorphic_flag ()) glob)
(*       let path, hints = build_subclasses (not local) (Global.env ()) Evd.empty glob in *)
(*       let entries = List.map (fun (path, pri, c) -> (pri, local, path, c)) hints in *)
(* 	Auto.add_hints local [typeclasses_db] (Auto.HintsResolveEntry entries); *)
(* 	Auto.add_hints local [typeclasses_db]  *)
(* 	(Auto.HintsCutEntry (PathSeq (PathStar (PathAtom PathAny), path))) *)
    | None -> ()

let add_class cl =
  add_class cl;
  List.iter (fun (n, inst, body) ->
	     match inst with
	     | Some (Backward, pri) ->
	       (match body with
	       | None -> Errors.error "Non-definable projection can not be declared as a subinstance"
	       | Some b -> declare_instance pri false (ConstRef b))
	     | _ -> ())
  cl.cl_projs


open Declarations
(* FIXME: deal with universe instances *)
let add_constant_class cst =
  let ty = Typeops.type_of_constant_in (Global.env ()) (cst,Univ.Instance.empty) in
  let ctx, arity = decompose_prod_assum ty in
  let tc = 
    { cl_impl = ConstRef cst;
      cl_context = (List.map (const None) ctx, ctx);
      cl_props = [(Anonymous, None, arity)];
      cl_projs = []
    }
  in add_class tc;
    set_typeclass_transparency (EvalConstRef cst) false false
      
let add_inductive_class ind =
  let mind, oneind = Global.lookup_inductive ind in
  let k =
    let ctx = oneind.mind_arity_ctxt in
    let ty = Inductive.type_of_inductive_knowing_parameters
      (push_rel_context ctx (Global.env ()))
        ((mind,oneind),Univ.Instance.empty) (Termops.extended_rel_vect 0 ctx)
    in
      { cl_impl = IndRef ind;
	cl_context = List.map (const None) ctx, ctx;
	cl_props = [Anonymous, None, ty];
	cl_projs = [] }
  in add_class k
      
(*
 * interface functions
 *)

let instance_constructor (cl,u) args =
  let filter (_, b, _) = match b with
  | None -> true
  | Some _ -> false
  in
  let lenpars = List.length (List.filter filter (snd cl.cl_context)) in
  let pars = fst (List.chop lenpars args) in
    match cl.cl_impl with
      | IndRef ind -> 
        let ind = ind, u in
          (Some (applistc (mkConstructUi (ind, 1)) args),
	   applistc (mkIndU ind) pars)
      | ConstRef cst -> 
        let cst = cst, u in
	let term = match args with
	  | [] -> None
	  | _ -> Some (List.last args)
	in
	  (term, applistc (mkConstU cst) pars)
      | _ -> assert false

let typeclasses () = Gmap.fold (fun _ l c -> l :: c) !classes []

let cmap_elements c = Gmap.fold (fun k v acc -> v :: acc) c []

let instances_of c =
  try cmap_elements (Gmap.find c.cl_impl !instances) with Not_found -> []

let all_instances () = 
  Gmap.fold (fun k v acc -> 
    Gmap.fold (fun k v acc -> v :: acc) v acc)
    !instances []

let instances r = 
  let cl = class_info r in instances_of cl    
      
let is_class gr = 
  Gmap.fold (fun k v acc -> acc || eq_gr v.cl_impl gr) !classes false

let is_instance = function
  | ConstRef c ->
      (match Decls.constant_kind c with
      | IsDefinition Instance -> true
      | _ -> false)
  | VarRef v ->
      (match Decls.variable_kind v with
      | IsDefinition Instance -> true
      | _ -> false)
  | ConstructRef (ind,_) -> 
      is_class (IndRef ind)
  | _ -> false

let is_implicit_arg = function
| Evar_kinds.GoalEvar -> false
| _ -> true
  (* match k with *)
  (*     ImplicitArg (ref, (n, id), b) -> true *)
  (*   | InternalHole -> true *)
  (*   | _ -> false *)


(* To embed a boolean for resolvability status.
   This is essentially a hack to mark which evars correspond to
   goals and do not need to be resolved when we have nested [resolve_all_evars]
   calls (e.g. when doing apply in an External hint in typeclass_instances).
   Would be solved by having real evars-as-goals.

   Nota: we will only check the resolvability status of undefined evars.
 *)

let resolvable = Store.field ()

let is_resolvable evi =
  assert (match evi.evar_body with Evar_empty -> true | _ -> false);
  Option.default true (Store.get evi.evar_extra resolvable)

let mark_resolvability_undef b evi =
  let t = Store.set evi.evar_extra resolvable b in
  { evi with evar_extra = t }

let mark_resolvability b evi =
  assert (match evi.evar_body with Evar_empty -> true | _ -> false);
  mark_resolvability_undef b evi

let mark_unresolvable evi = mark_resolvability false evi
let mark_resolvable evi = mark_resolvability true evi

let mark_resolvability b sigma =
  Evd.fold_undefined (fun ev evi evs ->
    Evd.add evs ev (mark_resolvability_undef b evi))
    sigma (Evd.defined_evars sigma)

let mark_unresolvables sigma = mark_resolvability false sigma
let mark_resolvables sigma = mark_resolvability true sigma

open Evar_kinds
type evar_filter = Evar_kinds.t -> bool

let all_evars _ = true
let no_goals = function GoalEvar -> false | _ -> true
let no_goals_or_obligations = function
  | GoalEvar | QuestionMark _ -> false
  | _ -> true

let has_typeclasses filter evd =
  Evd.fold_undefined (fun ev evi has -> has ||
    (filter (snd evi.evar_source) && is_class_evar evd evi && is_resolvable evi))
    evd false

let solve_instanciations_problem = ref (fun _ _ _ _ _ -> assert false)

let resolve_typeclasses ?(filter=no_goals) ?(split=true) ?(fail=true) env evd =
  if not (has_typeclasses filter evd) then evd
  else !solve_instanciations_problem env evd filter split fail


==> anc/HoTT/coq-HoTT/pretyping/typeclasses.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Globnames
open Decl_kinds
open Term
open Sign
open Evd
open Environ
open Nametab
open Mod_subst
open Topconstr

type direction = Forward | Backward

(** This module defines type-classes *)
type typeclass = {
  (** The class implementation: a record parameterized by the context with defs in it or a definition if
     the class is a singleton. This acts as the class' global identifier. *)
  cl_impl : global_reference;

  (** Context in which the definitions are typed. Includes both typeclass parameters and superclasses.
     The boolean indicates if the typeclass argument is a direct superclass and the global reference
     gives a direct link to the class itself. *)
  cl_context : (global_reference * bool) option list * rel_context;

  (** Context of definitions and properties on defs, will not be shared *)
  cl_props : rel_context;

  (** The methods implementations of the typeclass as projections. 
      Some may be undefinable due to sorting restrictions or simply undefined if 
      no name is provided. The [int option option] indicates subclasses whose hint has
      the given priority. *)
  cl_projs : (Name.t * (direction * int option) option * constant option) list;
}

type instance

val instances : global_reference -> instance list
val typeclasses : unit -> typeclass list
val all_instances : unit -> instance list

val add_class : typeclass -> unit

val add_constant_class : constant -> unit

val add_inductive_class : inductive -> unit

val new_instance : typeclass -> int option -> bool -> polymorphic -> global_reference -> instance
val add_instance : instance -> unit
val remove_instance : instance -> unit

val class_info : global_reference -> typeclass (** raises a UserError if not a class *)


(** These raise a UserError if not a class.
    Caution: the typeclass structures is not instantiated w.r.t. the universe instance.
    This is done separately by typeclass_univ_instance. *)
val dest_class_app : env -> constr -> typeclass puniverses * constr list

(** Get the instantiated typeclass structure for a given universe instance. *)
val typeclass_univ_instance : typeclass puniverses -> typeclass puniverses

(** Just return None if not a class *)
val class_of_constr : constr -> (rel_context * (typeclass puniverses * constr list)) option
  
val instance_impl : instance -> global_reference

val is_class : global_reference -> bool
val is_instance : global_reference -> bool

val is_implicit_arg : Evar_kinds.t -> bool

(** Returns the term and type for the given instance of the parameters and fields
   of the type class. *)

val instance_constructor : typeclass puniverses -> constr list -> 
  constr option * types

(** Resolvability.
    Only undefined evars can be marked or checked for resolvability. *)

val is_resolvable : evar_info -> bool
val mark_unresolvable : evar_info -> evar_info
val mark_unresolvables : evar_map -> evar_map
val mark_resolvable : evar_info -> evar_info
val mark_resolvables : evar_map -> evar_map
val is_class_evar : evar_map -> evar_info -> bool

(** Filter which evars to consider for resolution. *)
type evar_filter = Evar_kinds.t -> bool
val all_evars : evar_filter
val no_goals : evar_filter
val no_goals_or_obligations : evar_filter

val resolve_typeclasses : ?filter:evar_filter -> ?split:bool -> ?fail:bool ->
  env -> evar_map -> evar_map
val resolve_one_typeclass : env -> evar_map -> types -> open_constr

val register_set_typeclass_transparency : (evaluable_global_reference -> bool (*local?*) -> bool -> unit) -> unit
val set_typeclass_transparency : evaluable_global_reference -> bool -> bool -> unit

val register_classes_transparent_state : (unit -> transparent_state) -> unit
val classes_transparent_state : unit -> transparent_state

val register_add_instance_hint : 
  (global_reference_or_constr -> global_reference list -> 
   bool (* local? *) -> int option -> polymorphic -> unit) -> unit
val register_remove_instance_hint : (global_reference -> unit) -> unit
val add_instance_hint : global_reference_or_constr -> global_reference list -> 
  bool -> int option -> polymorphic -> unit
val remove_instance_hint : global_reference -> unit

val solve_instanciations_problem : (env -> evar_map -> evar_filter -> bool -> bool -> evar_map) ref
val solve_instanciation_problem : (env -> evar_map -> types -> open_constr) ref

val declare_instance : int option -> bool -> global_reference -> unit


(** Build the subinstances hints for a given typeclass object.
    check tells if we should check for existence of the 
    subinstances and add only the missing ones. *)

val build_subclasses : check:bool -> env -> evar_map -> global_reference -> int option (* priority *) ->
  (global_reference list * int option * constr) list


==> anc/HoTT/coq-HoTT/pretyping/typeclasses_errors.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Evd
open Environ
open Constrexpr
open Globnames
(*i*)

type contexts = Parameters | Properties

type typeclass_error =
    | NotAClass of constr
    | UnboundMethod of global_reference * Id.t Loc.located (* Class name, method *)
    | NoInstance of Id.t Loc.located * constr list
    | UnsatisfiableConstraints of evar_map * (existential_key * Evar_kinds.t) option
    | MismatchedContextInstance of contexts * constr_expr list * rel_context (* found, expected *)

exception TypeClassError of env * typeclass_error

let typeclass_error env err = raise (TypeClassError (env, err))

let not_a_class env c = typeclass_error env (NotAClass c)

let unbound_method env cid id = typeclass_error env (UnboundMethod (cid, id))

let no_instance env id args = typeclass_error env (NoInstance (id, args))

let unsatisfiable_constraints env evd ev =
  match ev with
  | None ->
      raise (TypeClassError (env, UnsatisfiableConstraints (evd, None)))
  | Some ev ->
    let loc, kind = Evd.evar_source ev evd in
    let err = TypeClassError (env, UnsatisfiableConstraints (evd, Some (ev, kind))) in
    Loc.raise loc err

let mismatched_ctx_inst env c n m = typeclass_error env (MismatchedContextInstance (c, n, m))

let rec unsatisfiable_exception exn =
  match exn with
  | TypeClassError (_, UnsatisfiableConstraints _) -> true
  | _ -> false


==> anc/HoTT/coq-HoTT/pretyping/typeclasses_errors.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Decl_kinds
open Term
open Sign
open Evd
open Environ
open Nametab
open Mod_subst
open Constrexpr
open Pp
open Globnames

type contexts = Parameters | Properties

type typeclass_error =
  | NotAClass of constr
  | UnboundMethod of global_reference * Id.t located (** Class name, method *)
  | NoInstance of Id.t located * constr list
  | UnsatisfiableConstraints of evar_map * (existential_key * Evar_kinds.t) option
  | MismatchedContextInstance of contexts * constr_expr list * rel_context (** found, expected *)

exception TypeClassError of env * typeclass_error

val not_a_class : env -> constr -> 'a

val unbound_method : env -> global_reference -> Id.t located -> 'a

val no_instance : env -> Id.t located -> constr list -> 'a

val unsatisfiable_constraints : env -> evar_map -> evar option -> 'a

val mismatched_ctx_inst : env -> contexts -> constr_expr list -> rel_context -> 'a

val unsatisfiable_exception : exn -> bool


==> anc/HoTT/coq-HoTT/pretyping/typing.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Term
open Environ
open Reductionops
open Type_errors
open Pretype_errors
open Inductive
open Inductiveops
open Typeops
open Arguments_renaming

let meta_type evd mv =
  let ty =
    try Evd.meta_ftype evd mv
    with Not_found -> anomaly (str "unknown meta ?" ++ str (Nameops.string_of_meta mv)) in
  meta_instance evd ty

let constant_type_knowing_parameters env cst jl =
  let paramstyp = Array.map (fun j -> j.uj_type) jl in
  type_of_constant_knowing_parameters env (constant_type_in env cst) paramstyp

let inductive_type_knowing_parameters env (ind,u) jl =
  let mspec = lookup_mind_specif env ind in
  let paramstyp = Array.map (fun j -> j.uj_type) jl in
  Inductive.type_of_inductive_knowing_parameters env (mspec,u) paramstyp

let e_type_judgment env evdref j =
  match kind_of_term (whd_betadeltaiota env !evdref j.uj_type) with
    | Sort s -> {utj_val = j.uj_val; utj_type = s }
    | Evar ev ->
        let (evd,s) = Evarutil.define_evar_as_sort !evdref ev in
        evdref := evd; { utj_val = j.uj_val; utj_type = s }
    | _ -> error_not_type env j

let e_assumption_of_judgment env evdref j =
  try (e_type_judgment env evdref j).utj_val
  with TypeError _ ->
    error_assumption env j

let e_judge_of_apply env evdref funj argjv =
  let rec apply_rec n typ = function
  | [] ->
      { uj_val  = mkApp (j_val funj, Array.map j_val argjv);
        uj_type = typ }
  | hj::restjl ->
      match kind_of_term (whd_betadeltaiota env !evdref typ) with
      | Prod (_,c1,c2) ->
	 if Evarconv.e_cumul env evdref hj.uj_type c1 then
	   apply_rec (n+1) (subst1 hj.uj_val c2) restjl
	 else
	   error_cant_apply_bad_type env (n,c1, hj.uj_type) funj argjv
      | Evar ev ->
	  let (evd',t) = Evarutil.define_evar_as_product !evdref ev in
          evdref := evd';
          let (_,_,c2) = destProd t in
	  apply_rec (n+1) (subst1 hj.uj_val c2) restjl
      | _ ->
	  error_cant_apply_not_functional env funj argjv
  in
  apply_rec 1 funj.uj_type (Array.to_list argjv)

let e_check_branch_types env evdref (ind,u) cj (lfj,explft) =
  if not (Int.equal (Array.length lfj) (Array.length explft)) then
    error_number_branches env cj (Array.length explft);
  for i = 0 to Array.length explft - 1 do
    if not (Evarconv.e_cumul env evdref lfj.(i).uj_type explft.(i)) then
      error_ill_formed_branch env cj.uj_val ((ind,i+1),u) lfj.(i).uj_type explft.(i)
  done

let max_sort l =
  if List.mem InType l then InType else
  if List.mem InSet l then InSet else InProp

let e_is_correct_arity env evdref c pj ind specif params =
  let arsign = make_arity_signature env true (make_ind_family (ind,params)) in
  let allowed_sorts = elim_sorts specif in
  let error () = error_elim_arity env ind allowed_sorts c pj None in
  let rec srec env pt ar =
    let pt' = whd_betadeltaiota env !evdref pt in
    match kind_of_term pt', ar with
    | Prod (na1,a1,t), (_,None,a1')::ar' ->
        if not (Evarconv.e_cumul env evdref a1 a1') then error ();
        srec (push_rel (na1,None,a1) env) t ar'
    | Sort s, [] ->
        if not (List.mem (family_of_sort s) allowed_sorts) then error ()
    | Evar (ev,_), [] ->
        let evd, s = Evd.fresh_sort_in_family env !evdref (max_sort allowed_sorts) in
        evdref := Evd.define ev (mkSort s) evd
    | _, (_,Some _,_ as d)::ar' ->
        srec (push_rel d env) (lift 1 pt') ar'
    | _ ->
        error ()
  in
  srec env pj.uj_type (List.rev arsign)

let e_type_case_branches env evdref (ind,largs) pj c =
  let specif = lookup_mind_specif env (fst ind) in
  let nparams = inductive_params specif in
  let (params,realargs) = List.chop nparams largs in
  let p = pj.uj_val in
  let univ = e_is_correct_arity env evdref c pj ind specif params in
  let lc = build_branches_type ind specif params p in
  let n = (snd specif).Declarations.mind_nrealargs_ctxt in
  let ty =
    whd_betaiota !evdref (Reduction.betazeta_appvect (n+1) p (Array.of_list (realargs@[c]))) in
  (lc, ty, univ)

let e_judge_of_case env evdref ci pj cj lfj =
  let indspec =
    try find_mrectype env !evdref cj.uj_type
    with Not_found -> error_case_not_inductive env cj in
  let _ = check_case_info env (fst indspec) ci in
  let (bty,rslty,univ) = e_type_case_branches env evdref indspec pj cj.uj_val in
  e_check_branch_types env evdref (fst indspec) cj (lfj,bty);
  { uj_val  = mkCase (ci, pj.uj_val, cj.uj_val, Array.map j_val lfj);
    uj_type = rslty }

(* FIXME: might depend on the level of actual parameters!*)
let check_allowed_sort env sigma ind c p =
  let pj = Retyping.get_judgment_of env sigma p in
  let ksort = family_of_sort (sort_of_arity env sigma pj.uj_type) in
  let specif = Global.lookup_inductive (fst ind) in
  let sorts = elim_sorts specif in
  if not (List.exists ((==) ksort) sorts) then
    let s = inductive_sort_family (snd specif) in
    error_elim_arity env ind sorts c pj
      (Some(ksort,s,error_elim_explain ksort s))

let e_judge_of_cast env evdref cj k tj =
  let expected_type = tj.utj_val in
  if not (Evarconv.e_cumul env evdref cj.uj_type expected_type) then
    error_actual_type env cj expected_type;
  { uj_val = mkCast (cj.uj_val, k, expected_type);
    uj_type = expected_type }

(* The typing machine without information, without universes but with
   existential variables. *)

(* cstr must be in n.f. w.r.t. evars and execute returns a judgement
   where both the term and type are in n.f. *)
let rec execute env evdref cstr =
  match kind_of_term cstr with
    | Meta n ->
        { uj_val = cstr; uj_type = meta_type !evdref n }

    | Evar ev ->
	let ty = Evd.existential_type !evdref ev in
	let jty = execute env evdref (whd_evar !evdref ty) in
	let jty = e_assumption_of_judgment env evdref jty in
	{ uj_val = cstr; uj_type = jty }

    | Rel n ->
	judge_of_relative env n

    | Var id ->
        judge_of_variable env id

    | Const c ->
        make_judge cstr (rename_type_of_constant env c)

    | Ind ind ->
	make_judge cstr (rename_type_of_inductive env ind)

    | Construct cstruct ->
	make_judge cstr (rename_type_of_constructor env cstruct)

    | Case (ci,p,c,lf) ->
        let cj = execute env evdref c in
        let pj = execute env evdref p in
        let lfj = execute_array env evdref lf in
        e_judge_of_case env evdref ci pj cj lfj

    | Fix ((vn,i as vni),recdef) ->
        let (_,tys,_ as recdef') = execute_recdef env evdref recdef in
	let fix = (vni,recdef') in
        check_fix env fix;
	make_judge (mkFix fix) tys.(i)

    | CoFix (i,recdef) ->
        let (_,tys,_ as recdef') = execute_recdef env evdref recdef in
        let cofix = (i,recdef') in
        check_cofix env cofix;
	make_judge (mkCoFix cofix) tys.(i)

    | Sort (Prop c) ->
	judge_of_prop_contents c

    | Sort (Type u) ->
        let c, cst = judge_of_type u in c

    | App (f,args) ->
        let jl = execute_array env evdref args in
	let j =
	  match kind_of_term f with
	    | Ind ind ->
		(* Sort-polymorphism of inductive types *)
		make_judge f
		  (inductive_type_knowing_parameters env ind
		    (Evarutil.jv_nf_evar !evdref jl))
	    | Const cst ->
		(* Sort-polymorphism of inductive types *)
		make_judge f
		  (constant_type_knowing_parameters env cst
		    (Evarutil.jv_nf_evar !evdref jl))
	    | _ ->
		execute env evdref f
	in
	e_judge_of_apply env evdref j jl

    | Lambda (name,c1,c2) ->
        let j = execute env evdref c1 in
	let var = e_type_judgment env evdref j in
	let env1 = push_rel (name,None,var.utj_val) env in
        let j' = execute env1 evdref c2 in
        judge_of_abstraction env1 name var j'

    | Prod (name,c1,c2) ->
        let j = execute env evdref c1 in
        let varj = e_type_judgment env evdref j in
	let env1 = push_rel (name,None,varj.utj_val) env in
        let j' = execute env1 evdref c2 in
        let varj' = e_type_judgment env1 evdref j' in
	judge_of_product env name varj varj'

     | LetIn (name,c1,c2,c3) ->
        let j1 = execute env evdref c1 in
        let j2 = execute env evdref c2 in
        let j2 = e_type_judgment env evdref j2 in
        let _ =  judge_of_cast env j1 DEFAULTcast j2 in
        let env1 = push_rel (name,Some j1.uj_val,j2.utj_val) env in
        let j3 = execute env1 evdref c3 in
        judge_of_letin env name j1 j2 j3

    | Cast (c,k,t) ->
        let cj = execute env evdref c in
        let tj = execute env evdref t in
	let tj = e_type_judgment env evdref tj in
        e_judge_of_cast env evdref cj k tj

and execute_recdef env evdref (names,lar,vdef) =
  let larj = execute_array env evdref lar in
  let lara = Array.map (e_assumption_of_judgment env evdref) larj in
  let env1 = push_rec_types (names,lara,vdef) env in
  let vdefj = execute_array env1 evdref vdef in
  let vdefv = Array.map j_val vdefj in
  let _ = type_fixpoint env1 names lara vdefj in
  (names,lara,vdefv)

and execute_array env evdref = Array.map (execute env evdref)

let check env evd c t =
  let evdref = ref evd in
  let j = execute env evdref c in
  if not (Evarconv.e_cumul env evdref j.uj_type t) then
    error_actual_type env j (nf_evar evd t)

(* Type of a constr *)

let type_of env evd c =
  let j = execute env (ref evd) c in
    j.uj_type

(* Sort of a type *)

let sort_of env evd c =
  let evdref = ref evd in
  let j = execute env evdref c in
  let a = e_type_judgment env evdref j in
  a.utj_type

(* Try to solve the existential variables by typing *)

let e_type_of env evd c =
  let evdref = ref evd in
  let j = execute env evdref c in
  (* side-effect on evdref *)
  !evdref, j.uj_type

let solve_evars env evdref c =
  let c = (execute env evdref c).uj_val in
  (* side-effect on evdref *)
  nf_evar !evdref c

let _ = Evarconv.set_solve_evars solve_evars


==> anc/HoTT/coq-HoTT/pretyping/typing.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Evd

(** This module provides the typing machine with existential variables
   (but without universes). *)

(** Typecheck a term and return its type *)
val type_of : env -> evar_map -> constr -> types

(** Typecheck a term and return its type + updated evars *)
val e_type_of : env -> evar_map -> constr -> evar_map * types

(** Typecheck a type and return its sort *)
val sort_of : env -> evar_map -> types -> sorts

(** Typecheck a term has a given type (assuming the type is OK) *)
val check   : env -> evar_map -> constr -> types -> unit

(** Returns the instantiated type of a metavariable *)
val meta_type : evar_map -> metavariable -> types

(** Solve existential variables using typing *)
val solve_evars : env -> evar_map ref -> constr -> constr

(** Raise an error message if incorrect elimination for this inductive *)
(** (first constr is term to match, second is return predicate) *)
val check_allowed_sort : env -> evar_map -> pinductive -> constr -> constr ->
  unit


==> anc/HoTT/coq-HoTT/pretyping/unification.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Term
open Termops
open Namegen
open Environ
open Evd
open Reduction
open Reductionops
open Evarutil
open Evarsolve
open Pretype_errors
open Retyping
open Coercion
open Recordops
open Locus

let occur_meta_or_undefined_evar evd c =
  let rec occrec c = match kind_of_term c with
    | Meta _ -> raise Occur
    | Evar (ev,args) ->
        (match evar_body (Evd.find evd ev) with
        | Evar_defined c ->
            occrec c; Array.iter occrec args
        | Evar_empty -> raise Occur)
    | Sort (Type _) (* FIXME could be finer *) -> raise Occur
    | _ -> iter_constr occrec c
  in try occrec c; false with Occur | Not_found -> true

let occur_meta_evd sigma mv c =
  let rec occrec c =
    (* Note: evars are not instantiated by terms with metas *)
    let c = whd_evar sigma (whd_meta sigma c) in
    match kind_of_term c with
    | Meta mv' when Int.equal mv mv' -> raise Occur
    | _ -> iter_constr occrec c
  in try occrec c; false with Occur -> true

(* if lname_typ is [xn,An;..;x1,A1] and l is a list of terms,
   gives [x1:A1]..[xn:An]c' such that c converts to ([x1:A1]..[xn:An]c' l) *)

let abstract_scheme env c l lname_typ =
  List.fold_left2
    (fun t (locc,a) (na,_,ta) ->
       let na = match kind_of_term a with Var id -> Name id | _ -> na in
(* [occur_meta ta] test removed for support of eelim/ecase but consequences
   are unclear...
       if occur_meta ta then error "cannot find a type for the generalisation"
       else *) if occur_meta a then mkLambda_name env (na,ta,t)
       else
	 let t', univs = subst_closed_term_univs_occ locc a t in
	   (* Just forget about univs, typing will rebuild that information anyway *)
	   mkLambda_name env (na,ta,t'))
    c
    (List.rev l)
    lname_typ

(* Precondition: resulting abstraction is expected to be of type [typ] *)

let abstract_list_all env evd typ c l =
  let ctxt,_ = splay_prod_n env evd (List.length l) typ in
  let l_with_all_occs = List.map (function a -> (AllOccurrences,a)) l in
  let p = abstract_scheme env c l_with_all_occs ctxt in
  let typp =
    try Typing.type_of env evd p
    with
    | UserError _ ->
        error_cannot_find_well_typed_abstraction env evd p l None
    | Type_errors.TypeError (env',x) ->
        error_cannot_find_well_typed_abstraction env evd p l (Some (env',x)) in
  (p,typp)

let set_occurrences_of_last_arg args =
  Some AllOccurrences :: List.tl (Array.map_to_list (fun _ -> None) args)

let abstract_list_all_with_dependencies env evd typ c l =
  let evd,ev = new_evar evd env typ in
  let evd,ev' = evar_absorb_arguments env evd (destEvar ev) l in
  let argoccs = set_occurrences_of_last_arg (snd ev') in
  let evd,b =
    Evarconv.second_order_matching empty_transparent_state
      env evd ev' argoccs c in
  let p = nf_evar evd (existential_value evd (destEvar ev)) in
  if b then p else error_cannot_find_well_typed_abstraction env evd p l None

(**)

(* A refinement of [conv_pb]: the integers tells how many arguments
   were applied in the context of the conversion problem; if the number
   is non zero, steps of eta-expansion will be allowed
*)

let opp_status = function
  | IsSuperType -> IsSubType
  | IsSubType -> IsSuperType
  | Conv -> Conv

let add_type_status (x,y) = ((x,TypeNotProcessed),(y,TypeNotProcessed))

let extract_instance_status = function
  | CUMUL -> add_type_status (IsSubType, IsSuperType)
  | CONV -> add_type_status (Conv, Conv)

let rec subst_meta_instances bl c =
  match kind_of_term c with
    | Meta i -> (try List.assoc_snd_in_triple i bl with Not_found -> c)
    | _ -> map_constr (subst_meta_instances bl) c

let pose_all_metas_as_evars env evd t =
  let evdref = ref evd in
  let rec aux t = match kind_of_term t with
  | Meta mv ->
      (match Evd.meta_opt_fvalue !evdref mv with
       | Some ({rebus=c},_) -> c
       | None ->
        let {rebus=ty;freemetas=mvs} = Evd.meta_ftype evd mv in
        let ty = if Evd.Metaset.is_empty mvs then ty else aux ty in
        let ev = Evarutil.e_new_evar evdref env ~src:(Loc.ghost,Evar_kinds.GoalEvar) ty in
        evdref := meta_assign mv (ev,(Conv,TypeNotProcessed)) !evdref;
        ev)
  | _ ->
      map_constr aux t in
  let c = aux t in
  (* side-effect *)
  (!evdref, c)

let solve_pattern_eqn_array (env,nb) f l c (sigma,metasubst,evarsubst) =
  match kind_of_term f with
    | Meta k ->
	let sigma,c = pose_all_metas_as_evars env sigma c in
	let c = solve_pattern_eqn env l c in
	let pb = (Conv,TypeNotProcessed) in
	  if noccur_between 1 nb c then
            sigma,(k,lift (-nb) c,pb)::metasubst,evarsubst
	  else error_cannot_unify_local env sigma (applist (f, l),c,c)
    | Evar ev ->
	let sigma,c = pose_all_metas_as_evars env sigma c in
	sigma,metasubst,(env,ev,solve_pattern_eqn env l c)::evarsubst
    | _ -> assert false

let push d (env,n) = (push_rel_assum d env,n+1)

(*******************************)

(* Unification à l'ordre 0 de m et n: [unify_0 env sigma cv_pb m n]
   renvoie deux listes:

   metasubst:(int*constr)list    récolte les instances des (Meta k)
   evarsubst:(constr*constr)list récolte les instances des (Const "?k")

   Attention : pas d'unification entre les différences instances d'une
   même meta ou evar, il peut rester des doublons *)

(* Unification order: *)
(* Left to right: unifies first argument and then the other arguments *)
(*let unify_l2r x = List.rev x
(* Right to left: unifies last argument and then the other arguments *)
let unify_r2l x = x

let sort_eqns = unify_r2l
*)

(* Option introduced and activated in Coq 8.3 *)
let global_evars_pattern_unification_flag = ref true

open Goptions
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "pattern-unification for existential variables in tactics";
      optkey   = ["Tactic";"Evars";"Pattern";"Unification"];
      optread  = (fun () -> !global_evars_pattern_unification_flag);
      optwrite = (:=) global_evars_pattern_unification_flag }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "pattern-unification for existential variables in tactics";
      optkey   = ["Tactic";"Pattern";"Unification"];
      optread  = (fun () -> !global_evars_pattern_unification_flag);
      optwrite = (:=) global_evars_pattern_unification_flag }

type unify_flags = {
  modulo_conv_on_closed_terms : Names.transparent_state option;
    (* What this flag controls was activated with all constants transparent, *)
    (* even for auto, since Coq V5.10 *)

  use_metas_eagerly_in_conv_on_closed_terms : bool;
    (* This refinement of the conversion on closed terms is activable *)
    (* (and activated for apply, rewrite but not auto since Feb 2008 for 8.2) *)

  modulo_delta : Names.transparent_state;
    (* This controls which constants are unfoldable; this is on for apply *)
    (* (but not simple apply) since Feb 2008 for 8.2 *)

  modulo_delta_types : Names.transparent_state;

  modulo_delta_in_merge : Names.transparent_state option;
    (* This controls whether unfoldability is different when trying to unify *)
    (* several instances of the same metavariable *)
    (* Typical situation is when we give a pattern to be matched *)
    (* syntactically against a subterm but we want the metas of the *)
    (* pattern to be modulo convertibility *)

  check_applied_meta_types : bool;
    (* This controls whether meta's applied to arguments have their *)
    (* type unified with the type of their instance *)

  resolve_evars : bool;
    (* This says if type classes instances resolution must be used to infer *)
    (* the remaining evars *)

  use_pattern_unification : bool;
    (* This says if type classes instances resolution must be used to infer *)
    (* the remaining evars *)

  use_meta_bound_pattern_unification : bool;
    (* This solves pattern "?n x1 ... xn = t" when the xi are distinct rels *)
    (* This allows for instance to unify "forall x:A, B(x)" with "A' -> B'" *)
    (* This was on for all tactics, including auto, since Sep 2006 for 8.1 *)

  frozen_evars : ExistentialSet.t;
    (* Evars of this set are considered axioms and never instantiated *)
    (* Useful e.g. for autorewrite *)

  restrict_conv_on_strict_subterms : bool;
    (* No conversion at the root of the term; potentially useful for rewrite *)

  modulo_betaiota : bool;
    (* Support betaiota in the reduction *)
    (* Note that zeta is always used *)

  modulo_eta : bool;
    (* Support eta in the reduction *)

  allow_K_in_toplevel_higher_order_unification : bool
    (* This is used only in second/higher order unification when looking for *)
    (* subterms (rewrite and elim) *)
}

(* Default flag for unifying a type against a type (e.g. apply) *)
(* We set all conversion flags (no flag should be modified anymore) *)
let default_unify_flags () = 
  let ts = Conv_oracle.get_transp_state () in
  { modulo_conv_on_closed_terms = Some ts;
  use_metas_eagerly_in_conv_on_closed_terms = true;
  modulo_delta = ts;
  modulo_delta_types = ts;
  modulo_delta_in_merge = None;
  check_applied_meta_types = true;
  resolve_evars = false;
  use_pattern_unification = true;
  use_meta_bound_pattern_unification = true;
  frozen_evars = ExistentialSet.empty;
  restrict_conv_on_strict_subterms = false;
  modulo_betaiota = true;
  modulo_eta = true;
  allow_K_in_toplevel_higher_order_unification = false
      (* in fact useless when not used in w_unify_to_subterm_list *)
}

let set_merge_flags flags =
  match flags.modulo_delta_in_merge with
  | None -> flags
  | Some ts ->
    { flags with modulo_delta = ts; modulo_conv_on_closed_terms = Some ts }

(* Default flag for the "simple apply" version of unification of a *)
(* type against a type (e.g. apply) *)
(* We set only the flags available at the time the new "apply" extends *)
(* out of "simple apply" *)
let default_no_delta_unify_flags () = { (default_unify_flags ()) with
  modulo_delta = empty_transparent_state;
  check_applied_meta_types = false;
  use_pattern_unification = false;
  use_meta_bound_pattern_unification = true;
  modulo_betaiota = false;
}

(* Default flags for looking for subterms in elimination tactics *)
(* Not used in practice at the current date, to the exception of *)
(* allow_K) because only closed terms are involved in *)
(* induction/destruct/case/elim and w_unify_to_subterm_list does not *)
(* call w_unify for induction/destruct/case/elim  (13/6/2011) *)
let elim_flags () = { (default_unify_flags ()) with
  restrict_conv_on_strict_subterms = false; (* ? *)
  modulo_betaiota = false;
  allow_K_in_toplevel_higher_order_unification = true
}

let elim_no_delta_flags () = { (elim_flags ()) with
  modulo_delta = empty_transparent_state;
  check_applied_meta_types = false;
  use_pattern_unification = false;
}

let use_evars_pattern_unification flags =
  !global_evars_pattern_unification_flag && flags.use_pattern_unification
  && Flags.version_strictly_greater Flags.V8_2

let use_metas_pattern_unification flags nb l =
  !global_evars_pattern_unification_flag && flags.use_pattern_unification
  || (Flags.version_less_or_equal Flags.V8_3 || 
      flags.use_meta_bound_pattern_unification) &&
     Array.for_all (fun c -> isRel c && destRel c <= nb) l

let expand_key env = function
  | Some (ConstKey cst) -> constant_opt_value_in env cst
  | Some (VarKey id) -> (try named_body id env with Not_found -> None)
  | Some (RelKey _) -> None
  | None -> None

let subterm_restriction is_subterm flags =
  not is_subterm && flags.restrict_conv_on_strict_subterms

let key_of b flags f =
  if subterm_restriction b flags then None else
  match kind_of_term f with
  | Const (cst,u) when Cpred.mem cst (snd flags.modulo_delta) ->
      Some (ConstKey (cst,u))
  | Var id when Id.Pred.mem id (fst flags.modulo_delta) ->
      Some (VarKey id)
  | _ -> None

let translate_key = function
  | ConstKey (cst,u) -> ConstKey cst
  | VarKey id -> VarKey id
  | RelKey n -> RelKey n

let oracle_order env cf1 cf2 =
  match cf1 with
  | None ->
      (match cf2 with
      | None -> None
      | Some k2 -> Some false)
  | Some k1 ->
      match cf2 with
      | None -> Some true
      | Some k2 -> Some (Conv_oracle.oracle_order false (translate_key k1) (translate_key k2))

let constr_cmp pb sigma t u =
  let b, cstrs = 
    if pb = Reduction.CONV then eq_constr_universes t u
    else leq_constr_universes t u
  in 
    if b then Evd.add_universe_constraints sigma cstrs, b
    else sigma, b
    
let do_reduce ts (env, nb) sigma c =
  zip (fst (whd_betaiota_deltazeta_for_iota_state ts env sigma Cst_stack.empty (c, empty_stack)))

let use_full_betaiota flags =
  flags.modulo_betaiota && Flags.version_strictly_greater Flags.V8_3

let isAllowedEvar flags c = match kind_of_term c with
  | Evar (evk,_) -> not (ExistentialSet.mem evk flags.frozen_evars)
  | _ -> false

let check_compatibility env flags (sigma,metasubst,evarsubst) tyM tyN =
  match subst_defined_metas metasubst tyM with
  | None -> ()
  | Some m ->
  match subst_defined_metas metasubst tyN with
  | None -> ()
  | Some n ->
      if not (is_trans_fconv CONV flags.modulo_delta env sigma m n)
         && is_ground_term sigma m && is_ground_term sigma n
      then
	error_cannot_unify env sigma (m,n)

let unify_0_with_initial_metas (sigma,ms,es as subst) conv_at_top env cv_pb flags m n =
  let rec unirec_rec (curenv,nb as curenvnb) pb b wt ((sigma,metasubst,evarsubst) as substn) curm curn =
    let cM = Evarutil.whd_head_evar sigma curm
    and cN = Evarutil.whd_head_evar sigma curn in
      match (kind_of_term cM,kind_of_term cN) with
	| Meta k1, Meta k2 ->
            if Int.equal k1 k2 then substn else
	    let stM,stN = extract_instance_status pb in
            if wt && flags.check_applied_meta_types then
              (let tyM = Typing.meta_type sigma k1 in
               let tyN = Typing.meta_type sigma k2 in
               check_compatibility curenv flags substn tyM tyN);
	    if k2 < k1 then sigma,(k1,cN,stN)::metasubst,evarsubst
	    else sigma,(k2,cM,stM)::metasubst,evarsubst
	| Meta k, _
            when not (dependent cM cN) (* helps early trying alternatives *) ->
            if wt && flags.check_applied_meta_types then
              (let tyM = Typing.meta_type sigma k in
               let tyN = get_type_of curenv sigma cN in
               check_compatibility curenv flags substn tyM tyN);
	    (* Here we check that [cN] does not contain any local variables *)
	    if Int.equal nb 0 then
              sigma,(k,cN,snd (extract_instance_status pb))::metasubst,evarsubst
            else if noccur_between 1 nb cN then
              (sigma,
	      (k,lift (-nb) cN,snd (extract_instance_status pb))::metasubst,
              evarsubst)
	    else error_cannot_unify_local curenv sigma (m,n,cN)
	| _, Meta k
            when not (dependent cN cM) (* helps early trying alternatives *) ->
            if wt && flags.check_applied_meta_types then
              (let tyM = get_type_of curenv sigma cM in
               let tyN = Typing.meta_type sigma k in
               check_compatibility curenv flags substn tyM tyN);
	    (* Here we check that [cM] does not contain any local variables *)
	    if Int.equal nb 0 then
              (sigma,(k,cM,fst (extract_instance_status pb))::metasubst,evarsubst)
	    else if noccur_between 1 nb cM
	    then
              (sigma,(k,lift (-nb) cM,fst (extract_instance_status pb))::metasubst,
              evarsubst)
	    else error_cannot_unify_local curenv sigma (m,n,cM)
	| Evar (evk,_ as ev), _
            when not (ExistentialSet.mem evk flags.frozen_evars) ->
	    let cmvars = free_rels cM and cnvars = free_rels cN in
	      if Int.Set.subset cnvars cmvars then
		sigma,metasubst,((curenv,ev,cN)::evarsubst)
	      else error_cannot_unify_local curenv sigma (m,n,cN)
	| _, Evar (evk,_ as ev)
            when not (ExistentialSet.mem evk flags.frozen_evars) ->
	    let cmvars = free_rels cM and cnvars = free_rels cN in
	      if Int.Set.subset cmvars cnvars then
		sigma,metasubst,((curenv,ev,cM)::evarsubst)
	      else error_cannot_unify_local curenv sigma (m,n,cN)
	| Sort s1, Sort s2 ->
	    (try 
	       let sigma' = 
		 if cv_pb == CUMUL 
		 then Evd.set_leq_sort sigma s1 s2 
		 else Evd.set_eq_sort sigma s1 s2 
	       in (sigma', metasubst, evarsubst)
	     with e when Errors.noncritical e ->
               error_cannot_unify curenv sigma (m,n))

	| Lambda (na,t1,c1), Lambda (_,t2,c2) ->
	    unirec_rec (push (na,t1) curenvnb) CONV true wt
	      (unirec_rec curenvnb CONV true false substn t1 t2) c1 c2
	| Prod (na,t1,c1), Prod (_,t2,c2) ->
	    unirec_rec (push (na,t1) curenvnb) pb true false
	      (unirec_rec curenvnb CONV true false substn t1 t2) c1 c2
	| LetIn (_,a,_,c), _ -> unirec_rec curenvnb pb b wt substn (subst1 a c) cN
	| _, LetIn (_,a,_,c) -> unirec_rec curenvnb pb b wt substn cM (subst1 a c)

        (* eta-expansion *)
	| Lambda (na,t1,c1), _ when flags.modulo_eta ->
	    unirec_rec (push (na,t1) curenvnb) CONV true wt substn
	      c1 (mkApp (lift 1 cN,[|mkRel 1|]))
	| _, Lambda (na,t2,c2) when flags.modulo_eta ->
	    unirec_rec (push (na,t2) curenvnb) CONV true wt substn
	      (mkApp (lift 1 cM,[|mkRel 1|])) c2

	| Case (_,p1,c1,cl1), Case (_,p2,c2,cl2) ->
            (try 
	       Array.fold_left2 (unirec_rec curenvnb CONV true wt)
		 (unirec_rec curenvnb CONV true false
		    (unirec_rec curenvnb CONV true false substn p1 p2) c1 c2)
                 cl1 cl2
	     with ex when precatchable_exception ex ->
	       reduce curenvnb pb b wt substn cM cN)

	| App (f1,l1), _ when 
	    (isMeta f1 && use_metas_pattern_unification flags nb l1
            || use_evars_pattern_unification flags && isAllowedEvar flags f1) ->
            (match
                is_unification_pattern curenvnb sigma f1 (Array.to_list l1) cN
             with
             | None ->
                 (match kind_of_term cN with
                 | App (f2,l2) -> unify_app curenvnb pb b substn cM f1 l1 cN f2 l2
                 | _ -> unify_not_same_head curenvnb pb b wt substn cM cN)
             | Some l ->
                 solve_pattern_eqn_array curenvnb f1 l cN substn)

	| _, App (f2,l2) when
	    (isMeta f2 && use_metas_pattern_unification flags nb l2
            || use_evars_pattern_unification flags && isAllowedEvar flags f2) ->
            (match
                is_unification_pattern curenvnb sigma f2 (Array.to_list l2) cM
             with
             | None ->
                 (match kind_of_term cM with
                 | App (f1,l1) -> unify_app curenvnb pb b substn cM f1 l1 cN f2 l2
                 | _ -> unify_not_same_head curenvnb pb b wt substn cM cN)
             | Some l ->
	         solve_pattern_eqn_array curenvnb f2 l cM substn)

	| App (f1,l1), App (f2,l2) ->
            unify_app curenvnb pb b substn cM f1 l1 cN f2 l2

	| _ ->
            unify_not_same_head curenvnb pb b wt substn cM cN

  and unify_app curenvnb pb b substn cM f1 l1 cN f2 l2 =
    try
      let (f1,l1,f2,l2) = adjust_app_array_size f1 l1 f2 l2 in
      Array.fold_left2 (unirec_rec curenvnb CONV true false)
	(unirec_rec curenvnb CONV true true substn f1 f2) l1 l2
    with ex when precatchable_exception ex ->
    try reduce curenvnb pb b false substn cM cN
    with ex when precatchable_exception ex ->
    try expand curenvnb pb b false substn cM f1 l1 cN f2 l2
    with ex when precatchable_exception ex ->
    canonical_projections curenvnb pb b cM cN substn

  and unify_not_same_head curenvnb pb b wt (sigma, metas, evars as substn) cM cN =
    try canonical_projections curenvnb pb b cM cN substn
    with ex when precatchable_exception ex ->
    let sigma', b = constr_cmp cv_pb sigma cM cN in
      if b then (sigma', metas, evars)
      else
	try reduce curenvnb pb b wt substn cM cN
	with ex when precatchable_exception ex ->
	let (f1,l1) =
	  match kind_of_term cM with App (f,l) -> (f,l) | _ -> (cM,[||]) in
	let (f2,l2) =
	  match kind_of_term cN with App (f,l) -> (f,l) | _ -> (cN,[||]) in
	  expand curenvnb pb b wt substn cM f1 l1 cN f2 l2

  and reduce curenvnb pb b wt (sigma, metas, evars as substn) cM cN =
    if not (subterm_restriction b flags) && use_full_betaiota flags then
      let cM' = do_reduce flags.modulo_delta curenvnb sigma cM in
	if not (eq_constr cM cM') then
	  unirec_rec curenvnb pb b wt substn cM' cN
	else
	  let cN' = do_reduce flags.modulo_delta curenvnb sigma cN in
	    if not (eq_constr cN cN') then
	      unirec_rec curenvnb pb b wt substn cM cN'
	    else error_cannot_unify (fst curenvnb) sigma (cM,cN)
    else error_cannot_unify (fst curenvnb) sigma (cM,cN)
	    
  and expand (curenv,_ as curenvnb) pb b wt (sigma,metasubst,evarsubst as substn) cM f1 l1 cN f2 l2 =
    let res =
      (* Try full conversion on meta-free terms. *)
      (* Back to 1995 (later on called trivial_unify in 2002), the
	 heuristic was to apply conversion on meta-free (but not
	 evar-free!) terms in all cases (i.e. for apply but also for
	 auto and rewrite, even though auto and rewrite did not use
	 modulo conversion in the rest of the unification
	 algorithm). By compatibility we need to support this
	 separately from the main unification algorithm *)
      (* The exploitation of known metas has been added in May 2007
	 (it is used by apply and rewrite); it might now be redundant
	 with the support for delta-expansion (which is used
	 essentially for apply)... *)
      if subterm_restriction b flags then None else 
      match flags.modulo_conv_on_closed_terms with
      | None -> None
      | Some convflags ->
      let subst = if flags.use_metas_eagerly_in_conv_on_closed_terms then metasubst else ms in
      match subst_defined_metas subst cM with
      | None -> (* some undefined Metas in cM *) None
      | Some m1 ->
      match subst_defined_metas subst cN with
      | None -> (* some undefined Metas in cN *) None
      | Some n1 ->
          (* No subterm restriction there, too much incompatibilities *)
	  let sigma, b = trans_fconv pb convflags env sigma m1 n1 in
	    if b then Some (sigma, metasubst, evarsubst)
	    else 
	      if is_ground_term sigma m1 && is_ground_term sigma n1 then
		error_cannot_unify curenv sigma (cM,cN)
	      else None
    in
      match res with
      | Some substn -> substn
      | None ->
      let cf1 = key_of b flags f1 and cf2 = key_of b flags f2 in
	match oracle_order curenv cf1 cf2 with
	| None -> error_cannot_unify curenv sigma (cM,cN)
	| Some true ->
	    (match expand_key curenv cf1 with
	    | Some c ->
		unirec_rec curenvnb pb b wt substn
                  (whd_betaiotazeta sigma (mkApp(c,l1))) cN
	    | None ->
		(match expand_key curenv cf2 with
		| Some c ->
		    unirec_rec curenvnb pb b wt substn cM
                      (whd_betaiotazeta sigma (mkApp(c,l2)))
		| None ->
		    error_cannot_unify curenv sigma (cM,cN)))
	| Some false ->
	    (match expand_key curenv cf2 with
	    | Some c ->
		unirec_rec curenvnb pb b wt substn cM
                  (whd_betaiotazeta sigma (mkApp(c,l2)))
	    | None ->
		(match expand_key curenv cf1 with
		| Some c ->
		    unirec_rec curenvnb pb b wt substn
                      (whd_betaiotazeta sigma (mkApp(c,l1))) cN
		| None ->
		    error_cannot_unify curenv sigma (cM,cN)))

  and canonical_projections curenvnb pb b cM cN (sigma,_,_ as substn) =
    let f1 () =
      if isApp cM then
	let f1l1 = whd_nored_state sigma (cM,empty_stack) in
	  if is_open_canonical_projection env sigma f1l1 then
	    let f2l2 = whd_nored_state sigma (cN,empty_stack) in
	      solve_canonical_projection curenvnb pb b cM f1l1 cN f2l2 substn
	  else error_cannot_unify (fst curenvnb) sigma (cM,cN)
      else error_cannot_unify (fst curenvnb) sigma (cM,cN)
    in
      if
        begin match flags.modulo_conv_on_closed_terms with
        | None -> true
        | Some _ -> subterm_restriction b flags
        end then
	error_cannot_unify (fst curenvnb) sigma (cM,cN)
      else
	try f1 () with e when precatchable_exception e ->
	  if isApp cN then
	    let f2l2 = whd_nored_state sigma (cN, empty_stack) in
	      if is_open_canonical_projection env sigma f2l2 then
		let f1l1 = whd_nored_state sigma (cM, empty_stack) in
		  solve_canonical_projection curenvnb pb b cN f2l2 cM f1l1 substn
	      else error_cannot_unify (fst curenvnb) sigma (cM,cN)
	  else error_cannot_unify (fst curenvnb) sigma (cM,cN)

  and solve_canonical_projection curenvnb pb b cM f1l1 cN f2l2 (sigma,ms,es) =
    let (ctx,c,bs,(params,params1),(us,us2),(ts,ts1),c1,(n,t2)) =
      try Evarconv.check_conv_record f1l1 f2l2
      with Not_found -> error_cannot_unify (fst curenvnb) sigma (cM,cN)
    in
    if Reductionops.compare_stack_shape ts ts1 then
      let sigma = Evd.merge_context_set Evd.univ_flexible sigma ctx in
      let (evd,ks,_) =
	List.fold_left
	  (fun (evd,ks,m) b ->
	    if Int.equal m n then (evd,t2::ks, m-1) else
              let mv = new_meta () in
	      let evd' = meta_declare mv (substl ks b) evd in
	      (evd', mkMeta mv :: ks, m - 1))
	  (sigma,[],List.length bs - 1) bs
      in
      let unilist2 f substn l l' =
	try List.fold_left2 f substn l l'
	with Invalid_argument "List.fold_left2" -> error_cannot_unify (fst curenvnb) sigma (cM,cN)
      in
      let substn = unilist2 (fun s u1 u -> unirec_rec curenvnb pb b false s u1 (substl ks u))
	(evd,ms,es) us2 us in
      let substn = unilist2 (fun s u1 u -> unirec_rec curenvnb pb b false s u1 (substl ks u))
	substn params1 params in
	let (substn,_,_) = Reductionops.fold_stack2 (unirec_rec curenvnb pb b false) substn ts ts1 in
	unirec_rec curenvnb pb b false substn c1 (applist (c,(List.rev ks)))
    else error_cannot_unify (fst curenvnb) sigma (cM,cN)
      in
  let evd = sigma in
  let res = 
    if occur_meta_or_undefined_evar evd m || occur_meta_or_undefined_evar evd n
      || subterm_restriction conv_at_top flags then None
    else 
      let sigma, b = match flags.modulo_conv_on_closed_terms with
      | Some convflags -> trans_fconv cv_pb convflags env sigma m n
      | _ -> constr_cmp cv_pb sigma m n in
	if b then Some sigma
	else if (match flags.modulo_conv_on_closed_terms, flags.modulo_delta with
            | Some (cv_id, cv_k), (dl_id, dl_k) ->
                Id.Pred.subset dl_id cv_id && Cpred.subset dl_k cv_k
            | None,(dl_id, dl_k) ->
                Id.Pred.is_empty dl_id && Cpred.is_empty dl_k)
      then error_cannot_unify env sigma (m, n) else None
  in 
    match res with 
    | Some sigma -> sigma, ms, es
    | None -> unirec_rec (env,0) cv_pb conv_at_top false subst m n

let unify_0 env sigma = unify_0_with_initial_metas (sigma,[],[]) true env

let left = true
let right = false

let rec unify_with_eta keptside flags env sigma c1 c2 =
(* Question: try whd_betadeltaiota on ci if not two lambdas? *)
  match kind_of_term c1, kind_of_term c2 with
  | (Lambda (na,t1,c1'), Lambda (_,t2,c2')) ->
    let env' = push_rel_assum (na,t1) env in
    let sigma,metas,evars = unify_0 env sigma CONV flags t1 t2 in
    let side,(sigma,metas',evars') =
      unify_with_eta keptside flags env' sigma c1' c2'
    in (side,(sigma,metas@metas',evars@evars'))
  | (Lambda (na,t,c1'),_)->
    let env' = push_rel_assum (na,t) env in
    let side = left in (* expansion on the right: we keep the left side *)
      unify_with_eta side flags env' sigma
      c1' (mkApp (lift 1 c2,[|mkRel 1|]))
  | (_,Lambda (na,t,c2')) ->
    let env' = push_rel_assum (na,t) env in
    let side = right in (* expansion on the left: we keep the right side *)
      unify_with_eta side flags env' sigma
      (mkApp (lift 1 c1,[|mkRel 1|])) c2'
  | _ ->
    (keptside,unify_0 env sigma CONV flags c1 c2)
    
(* We solved problems [?n =_pb u] (i.e. [u =_(opp pb) ?n]) and [?n =_pb' u'],
   we now compute the problem on [u =? u'] and decide which of u or u' is kept

   Rem: the upper constraint is lost in case u <= ?n <= u' (and symmetrically
   in the case u' <= ?n <= u)
 *)
    
let merge_instances env sigma flags st1 st2 c1 c2 =
  match (opp_status st1, st2) with
  | (Conv, Conv) ->
      let side = left (* arbitrary choice, but agrees with compatibility *) in
      let (side,res) = unify_with_eta side flags env sigma c1 c2 in
      (side,Conv,res)
  | ((IsSubType | Conv as oppst1),
     (IsSubType | Conv)) ->
    let res = unify_0 env sigma CUMUL flags c2 c1 in
      if eq_instance_constraint oppst1 st2 then (* arbitrary choice *) (left, st1, res)
      else if eq_instance_constraint st2 IsSubType then (left, st1, res)
      else (right, st2, res)
  | ((IsSuperType | Conv as oppst1),
     (IsSuperType | Conv)) ->
    let res = unify_0 env sigma CUMUL flags c1 c2 in
      if eq_instance_constraint oppst1 st2 then (* arbitrary choice *) (left, st1, res)
      else if eq_instance_constraint st2 IsSuperType then (left, st1, res)
      else (right, st2, res)
  | (IsSuperType,IsSubType) ->
    (try (left, IsSubType, unify_0 env sigma CUMUL flags c2 c1)
     with e when Errors.noncritical e ->
       (right, IsSubType, unify_0 env sigma CUMUL flags c1 c2))
  | (IsSubType,IsSuperType) ->
    (try (left, IsSuperType, unify_0 env sigma CUMUL flags c1 c2)
     with e when Errors.noncritical e ->
       (right, IsSuperType, unify_0 env sigma CUMUL flags c2 c1))
    
(* Unification
 *
 * Procedure:
 * (1) The function [unify mc wc M N] produces two lists:
 *     (a) a list of bindings Meta->RHS
 *     (b) a list of bindings EVAR->RHS
 *
 * The Meta->RHS bindings cannot themselves contain
 * meta-vars, so they get applied eagerly to the other
 * bindings.  This may or may not close off all RHSs of
 * the EVARs.  For each EVAR whose RHS is closed off,
 * we can just apply it, and go on.  For each which
 * is not closed off, we need to do a mimick step -
 * in general, we have something like:
 *
 *      ?X == (c e1 e2 ... ei[Meta(k)] ... en)
 *
 * so we need to do a mimick step, converting ?X
 * into
 *
 *      ?X -> (c ?z1 ... ?zn)
 *
 * of the proper types.  Then, we can decompose the
 * equation into
 *
 *      ?z1 --> e1
 *          ...
 *      ?zi --> ei[Meta(k)]
 *          ...
 *      ?zn --> en
 *
 * and keep on going.  Whenever we find that a R.H.S.
 * is closed, we can, as before, apply the constraint
 * directly.  Whenever we find an equation of the form:
 *
 *      ?z -> Meta(n)
 *
 * we can reverse the equation, put it into our metavar
 * substitution, and keep going.
 *
 * The most efficient mimick possible is, for each
 * Meta-var remaining in the term, to declare a
 * new EVAR of the same type.  This is supposedly
 * determinable from the clausale form context -
 * we look up the metavar, take its type there,
 * and apply the metavar substitution to it, to
 * close it off.  But this might not always work,
 * since other metavars might also need to be resolved. *)

let applyHead env evd n c  =
  let rec apprec n c cty evd =
    if Int.equal n 0 then
      (evd, c)
    else
      match kind_of_term (whd_betadeltaiota env evd cty) with
      | Prod (_,c1,c2) ->
        let (evd',evar) =
	  Evarutil.new_evar evd env ~src:(Loc.ghost,Evar_kinds.GoalEvar) c1 in
	  apprec (n-1) (mkApp(c,[|evar|])) (subst1 evar c2) evd'
      | _ -> error "Apply_Head_Then"
  in
    apprec n c (Typing.type_of env evd c) evd
    
let is_mimick_head ts f =
  match kind_of_term f with
  | Const (c,u) -> not (Closure.is_transparent_constant ts c)
  | Var id -> not (Closure.is_transparent_variable ts id)
  | (Rel _|Construct _|Ind _) -> true
  | _ -> false

let try_to_coerce env evd c cty tycon =
  let j = make_judge c cty in
  let (evd',j') = inh_conv_coerce_rigid_to Loc.ghost env evd j tycon in
  let evd' = Evarconv.consider_remaining_unif_problems env evd' in
  let evd' = Evd.map_metas_fvalue (nf_evar evd') evd' in
    (evd',j'.uj_val)

let w_coerce_to_type env evd c cty mvty =
  let evd,tycon = pose_all_metas_as_evars env evd mvty in
    try try_to_coerce env evd c cty tycon
    with e when precatchable_exception e ->
    (* inh_conv_coerce_rigid_to should have reasoned modulo reduction
       but there are cases where it though it was not rigid (like in
       fst (nat,nat)) and stops while it could have seen that it is rigid *)
    let cty = Tacred.hnf_constr env evd cty in
      try_to_coerce env evd c cty tycon
	  
let w_coerce env evd mv c =
  let cty = get_type_of env evd c in
  let mvty = Typing.meta_type evd mv in
  w_coerce_to_type env evd c cty mvty

let unify_to_type env sigma flags c status u =
  let sigma, c = refresh_universes false sigma c in
  let t = get_type_of env sigma c in
  let t = nf_betaiota sigma (nf_meta sigma t) in
    unify_0 env sigma CUMUL flags t u

let unify_type env sigma flags mv status c =
  let mvty = Typing.meta_type sigma mv in
  let mvty = nf_meta sigma mvty in
    unify_to_type env sigma 
      {flags with modulo_delta = flags.modulo_delta_types;
	 modulo_conv_on_closed_terms = Some flags.modulo_delta_types;
	 modulo_betaiota = true}
      c status mvty

(* Move metas that may need coercion at the end of the list of instances *)

let order_metas metas =
  let rec order latemetas = function
  | [] -> List.rev latemetas
  | (_,_,(_,CoerceToType) as meta)::metas ->
    order (meta::latemetas) metas
  | (_,_,(_,_) as meta)::metas ->
    meta :: order latemetas metas
  in order [] metas

(* Solve an equation ?n[x1=u1..xn=un] = t where ?n is an evar *)

let solve_simple_evar_eqn ts env evd ev rhs =
  match solve_simple_eqn (Evarconv.evar_conv_x ts) env evd (None,ev,rhs) with
  | UnifFailure (evd,reason) ->
      error_cannot_unify env evd ~reason (mkEvar ev,rhs);
  | Success evd ->
      Evarconv.consider_remaining_unif_problems env evd

(* [w_merge env sigma b metas evars] merges common instances in metas
   or in evars, possibly generating new unification problems; if [b]
   is true, unification of types of metas is required *)

let w_merge env with_types flags (evd,metas,evars) =
  let rec w_merge_rec evd metas evars eqns =

    (* Process evars *)
    match evars with
    | (curenv,(evk,_ as ev),rhs)::evars' ->
	if Evd.is_defined evd evk then
	  let v = Evd.existential_value evd ev in
	  let (evd,metas',evars'') =
	    unify_0 curenv evd CONV (set_merge_flags flags) rhs v in
	  w_merge_rec evd (metas'@metas) (evars''@evars') eqns
    	else begin
	  (* This can make rhs' ill-typed if metas are *)
          let rhs' = subst_meta_instances metas rhs in
          match kind_of_term rhs with
	  | App (f,cl) when occur_meta rhs' ->
	      if occur_evar evk rhs' then
                error_occur_check curenv evd evk rhs';
	      if is_mimick_head flags.modulo_delta f then
		let evd' =
		  mimick_undefined_evar evd flags f (Array.length cl) evk in
		w_merge_rec evd' metas evars eqns
	      else
		let evd', rhs'' = pose_all_metas_as_evars curenv evd rhs' in
		w_merge_rec (solve_simple_evar_eqn flags.modulo_delta_types curenv evd' ev rhs'')
		  metas evars' eqns

          | _ ->
	      let evd', rhs'' = pose_all_metas_as_evars curenv evd rhs' in
		w_merge_rec (solve_simple_evar_eqn flags.modulo_delta_types curenv evd' ev rhs'')
		  metas evars' eqns
	end
    | [] ->

    (* Process metas *)
    match metas with
    | (mv,c,(status,to_type))::metas ->
        let ((evd,c),(metas'',evars'')),eqns =
	  if with_types && to_type != TypeProcessed then
	    begin match to_type with
	    | CoerceToType ->
              (* Some coercion may have to be inserted *)
	      (w_coerce env evd mv c,([],[])),eqns
	    | _ ->
              (* No coercion needed: delay the unification of types *)
	      ((evd,c),([],[])),(mv,status,c)::eqns
	    end
	  else
	    ((evd,c),([],[])),eqns 
	in
	  if meta_defined evd mv then
	    let {rebus=c'},(status',_) = meta_fvalue evd mv in
            let (take_left,st,(evd,metas',evars')) =
	      merge_instances env evd flags status' status c' c
	    in
	    let evd' =
              if take_left then evd
              else meta_reassign mv (c,(st,TypeProcessed)) evd
	    in
              w_merge_rec evd' (metas'@metas@metas'') (evars'@evars'') eqns
    	  else
            let evd' =
              if occur_meta_evd evd mv c then
                if isMetaOf mv (whd_betadeltaiota env evd c) then evd
                else error_cannot_unify env evd (mkMeta mv,c)
              else
	        meta_assign mv (c,(status,TypeProcessed)) evd in
	    w_merge_rec evd' (metas''@metas) evars'' eqns
    | [] ->
	(* Process type eqns *)
	let rec process_eqns failures = function
	  | (mv,status,c)::eqns ->
              (match (try Inl (unify_type env evd flags mv status c)
		      with e when Errors.noncritical e -> Inr e)
	       with 
	       | Inr e -> process_eqns (((mv,status,c),e)::failures) eqns
	       | Inl (evd,metas,evars) ->
		   w_merge_rec evd metas evars (List.map fst failures @ eqns))
	  | [] -> 
	      (match failures with
	       | [] -> evd
	       | ((mv,status,c),e)::_ -> raise e)
	in process_eqns [] eqns
	      
  and mimick_undefined_evar evd flags hdc nargs sp =
    let ev = Evd.find_undefined evd sp in
    let sp_env = Global.env_of_context ev.evar_hyps in
    let (evd', c) = applyHead sp_env evd nargs hdc in
    let (evd'',mc,ec) =
      unify_0 sp_env evd' CUMUL (set_merge_flags flags)
        (get_type_of sp_env evd' c) ev.evar_concl in
    let evd''' = w_merge_rec evd'' mc ec [] in
    if evd' == evd'''
    then Evd.define sp c evd'''
    else Evd.define sp (Evarutil.nf_evar evd''' c) evd''' in

  (* merge constraints *)
  w_merge_rec evd (order_metas metas) evars []

let w_unify_meta_types env ?(flags=default_unify_flags ()) evd =
  let metas,evd = retract_coercible_metas evd in
  w_merge env true flags (evd,metas,[])

(* [w_unify env evd M N]
   performs a unification of M and N, generating a bunch of
   unification constraints in the process.  These constraints
   are processed, one-by-one - they may either generate new
   bindings, or, if there is already a binding, new unifications,
   which themselves generate new constraints.  This continues
   until we get failure, or we run out of constraints.
   [clenv_typed_unify M N clenv] expects in addition that expected
   types of metavars are unifiable with the types of their instances    *)

let check_types env flags (sigma,_,_ as subst) m n =
  if isEvar_or_Meta (fst (whd_nored_stack sigma m)) then
    unify_0_with_initial_metas subst true env CUMUL
      flags
      (get_type_of env sigma n)
      (get_type_of env sigma m)
  else if isEvar_or_Meta (fst (whd_nored_stack sigma n)) then
    unify_0_with_initial_metas subst true env CUMUL
      flags
      (get_type_of env sigma m)
      (get_type_of env sigma n)
  else subst

let try_resolve_typeclasses env evd flags m n =
  if flags.resolve_evars then
    try Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals ~split:false
	  ~fail:true env evd
    with e when Typeclasses_errors.unsatisfiable_exception e ->
      error_cannot_unify env evd (m, n)
  else evd

let w_unify_core_0 env evd with_types cv_pb flags m n =
  let (mc1,evd') = retract_coercible_metas evd in
  let (sigma,ms,es) = check_types env flags (evd,mc1,[]) m n in
  let subst2 =
     unify_0_with_initial_metas (evd',ms,es) false env cv_pb flags m n
  in
  let evd = w_merge env with_types flags subst2 in
  try_resolve_typeclasses env evd flags m n

let w_unify_0 env evd = w_unify_core_0 env evd false
let w_typed_unify env evd = w_unify_core_0 env evd true

let w_typed_unify_list env evd flags f1 l1 f2 l2 =
  let flags' = { flags with resolve_evars = false } in
  let f1,l1,f2,l2 = adjust_app_list_size f1 l1 f2 l2 in
  let (mc1,evd') = retract_coercible_metas evd in
  let subst =
    List.fold_left2 (fun subst m n ->
      unify_0_with_initial_metas subst true env CONV flags' m n) (evd',[],[])
      (f1::l1) (f2::l2) in
  let evd = w_merge env true flags subst in
  try_resolve_typeclasses env evd flags (applist(f1,l1)) (applist(f2,l2))

(* takes a substitution s, an open term op and a closed term cl
   try to find a subterm of cl which matches op, if op is just a Meta
   FAIL because we cannot find a binding *)

let iter_fail f a =
  let n = Array.length a in
  let rec ffail i =
    if Int.equal i n then error "iter_fail"
    else
      try f a.(i)
      with ex when precatchable_exception ex -> ffail (i+1)
  in ffail 0

(* Tries to find an instance of term [cl] in term [op].
   Unifies [cl] to every subterm of [op] until it finds a match.
   Fails if no match is found *)
let w_unify_to_subterm env evd ?(flags=default_unify_flags ()) (op,cl) =
  let rec matchrec cl =
    let cl = strip_outer_cast cl in
    (try
       if closed0 cl && not (isEvar cl)
       then w_typed_unify env evd CONV flags op cl,cl
       else error "Bound 1"
     with ex when precatchable_exception ex ->
       (match kind_of_term cl with
	  | App (f,args) ->
	      let n = Array.length args in
	      assert (n>0);
	      let c1 = mkApp (f,Array.sub args 0 (n-1)) in
	      let c2 = args.(n-1) in
	      (try
		 matchrec c1
	       with ex when precatchable_exception ex ->
		 matchrec c2)
          | Case(_,_,c,lf) -> (* does not search in the predicate *)
	       (try
		 matchrec c
	       with ex when precatchable_exception ex ->
		 iter_fail matchrec lf)
	  | LetIn(_,c1,_,c2) ->
	       (try
		 matchrec c1
	       with ex when precatchable_exception ex ->
		 matchrec c2)

	  | Fix(_,(_,types,terms)) ->
	       (try
		 iter_fail matchrec types
	       with ex when precatchable_exception ex ->
		 iter_fail matchrec terms)

	  | CoFix(_,(_,types,terms)) ->
	       (try
		 iter_fail matchrec types
	       with ex when precatchable_exception ex ->
		 iter_fail matchrec terms)

          | Prod (_,t,c) ->
	      (try
		 matchrec t
	       with ex when precatchable_exception ex ->
		 matchrec c)
          | Lambda (_,t,c) ->
	      (try
		 matchrec t
	       with ex when precatchable_exception ex ->
		 matchrec c)
          | _ -> error "Match_subterm"))
  in
  try matchrec cl
  with ex when precatchable_exception ex ->
    raise (PretypeError (env,evd,NoOccurrenceFound (op, None)))

(* Tries to find all instances of term [cl] in term [op].
   Unifies [cl] to every subterm of [op] and return all the matches.
   Fails if no match is found *)
let w_unify_to_subterm_all env evd ?(flags=default_unify_flags ()) (op,cl) =
  let return a b =
    let (evd,c as a) = a () in
      if List.exists (fun (evd',c') -> eq_constr c c') b then b else a :: b
  in
  let fail str _ = error str in
  let bind f g a =
    let a1 = try f a
             with ex
             when precatchable_exception ex -> a
    in try g a1
       with ex
       when precatchable_exception ex -> a1
  in
  let bind_iter f a =
    let n = Array.length a in
    let rec ffail i =
      if Int.equal i n then fun a -> a
      else bind (f a.(i)) (ffail (i+1))
    in ffail 0
  in
  let rec matchrec cl =
    let cl = strip_outer_cast cl in
      (bind
	  (if closed0 cl
	  then return (fun () -> w_typed_unify env evd CONV flags op cl,cl)
            else fail "Bound 1")
          (match kind_of_term cl with
	    | App (f,args) ->
		let n = Array.length args in
		assert (n>0);
		let c1 = mkApp (f,Array.sub args 0 (n-1)) in
		let c2 = args.(n-1) in
		bind (matchrec c1) (matchrec c2)

            | Case(_,_,c,lf) -> (* does not search in the predicate *)
		bind (matchrec c) (bind_iter matchrec lf)

	    | LetIn(_,c1,_,c2) ->
		bind (matchrec c1) (matchrec c2)

	    | Fix(_,(_,types,terms)) ->
		bind (bind_iter matchrec types) (bind_iter matchrec terms)

	    | CoFix(_,(_,types,terms)) ->
		bind (bind_iter matchrec types) (bind_iter matchrec terms)

            | Prod (_,t,c) ->
		bind (matchrec t) (matchrec c)

            | Lambda (_,t,c) ->
		bind (matchrec t) (matchrec c)

            | _ -> fail "Match_subterm"))
  in
  let res = matchrec cl [] in
  match res with
  | [] ->
    raise (PretypeError (env,evd,NoOccurrenceFound (op, None)))
  | _ -> res

let w_unify_to_subterm_list env evd flags hdmeta oplist t =
  List.fold_right
    (fun op (evd,l) ->
      let op = whd_meta evd op in
      if isMeta op then
	if flags.allow_K_in_toplevel_higher_order_unification then (evd,op::l)
	else error_abstraction_over_meta env evd hdmeta (destMeta op)
      else if occur_meta_or_existential op then
        let (evd',cl) =
          try
	    (* This is up to delta for subterms w/o metas ... *)
	    w_unify_to_subterm env evd ~flags (strip_outer_cast op,t)
	  with PretypeError (env,_,NoOccurrenceFound _) when
              flags.allow_K_in_toplevel_higher_order_unification -> (evd,op)
        in
	  if not flags.allow_K_in_toplevel_higher_order_unification &&
            (* ensure we found a different instance *)
	    List.exists (fun op -> eq_constr op cl) l
	  then error_non_linear_unification env evd hdmeta cl
	  else (evd',cl::l)
      else if flags.allow_K_in_toplevel_higher_order_unification or 
	dependent_univs op t
      then
	(evd,op::l)
      else
	(* This is not up to delta ... *)
	raise (PretypeError (env,evd,NoOccurrenceFound (op, None))))
    oplist
    (evd,[])

let secondOrderAbstraction env evd flags typ (p, oplist) =
  (* Remove delta when looking for a subterm *)
  let flags = { flags with modulo_delta = (fst flags.modulo_delta, Cpred.empty) } in
  let (evd',cllist) = w_unify_to_subterm_list env evd flags p oplist typ in
  let typp = Typing.meta_type evd' p in
  let pred,predtyp = abstract_list_all env evd' typp typ cllist in
  let evd' = 
    try Evd.conversion env evd' CUMUL predtyp typp 
    with NotConvertible ->
      error_wrong_abstraction_type env evd
        (Evd.meta_name evd p) pred typp predtyp
  in
    w_merge env false flags (evd',[p,pred,(Conv,TypeProcessed)],[])

let secondOrderDependentAbstraction env evd flags typ (p, oplist) =
  let typp = Typing.meta_type evd p in
  let pred = abstract_list_all_with_dependencies env evd typp typ oplist in
  w_merge env false flags (evd,[p,pred,(Conv,TypeProcessed)],[])

let secondOrderAbstractionAlgo dep =
  if dep then secondOrderDependentAbstraction else secondOrderAbstraction

let w_unify2 env evd flags dep cv_pb ty1 ty2 =
  let c1, oplist1 = whd_nored_stack evd ty1 in
  let c2, oplist2 = whd_nored_stack evd ty2 in
  match kind_of_term c1, kind_of_term c2 with
    | Meta p1, _ ->
        (* Find the predicate *)
        secondOrderAbstractionAlgo dep env evd flags ty2 (p1,oplist1)
    | _, Meta p2 ->
        (* Find the predicate *)
        secondOrderAbstractionAlgo dep env evd flags ty1 (p2, oplist2)
    | _ -> error "w_unify2"

(* The unique unification algorithm works like this: If the pattern is
   flexible, and the goal has a lambda-abstraction at the head, then
   we do a first-order unification.

   If the pattern is not flexible, then we do a first-order
   unification, too.

   If the pattern is flexible, and the goal doesn't have a
   lambda-abstraction head, then we second-order unification. *)

(* We decide here if first-order or second-order unif is used for Apply *)
(* We apply a term of type (ai:Ai)C and try to solve a goal C'          *)
(* The type C is in clenv.templtyp.rebus with a lot of Meta to solve    *)

(* 3-4-99 [HH] New fo/so choice heuristic :
   In case we have to unify (Meta(1) args) with ([x:A]t args')
   we first try second-order unification and if it fails first-order.
   Before, second-order was used if the type of Meta(1) and [x:A]t was
   convertible and first-order otherwise. But if failed if e.g. the type of
   Meta(1) had meta-variables in it. *)
let w_unify env evd cv_pb ?(flags=default_unify_flags ()) ty1 ty2 =
  let hd1,l1 = whd_nored_stack evd ty1 in
  let hd2,l2 = whd_nored_stack evd ty2 in
  let is_empty1 = match l1 with [] -> true | _ -> false in
  let is_empty2 = match l2 with [] -> true | _ -> false in
    match kind_of_term hd1, not is_empty1, kind_of_term hd2, not is_empty2 with
      (* Pattern case *)
      | (Meta _, true, Lambda _, _ | Lambda _, _, Meta _, true)
	  when Int.equal (List.length l1) (List.length l2) ->
	  (try
	      w_typed_unify_list env evd flags hd1 l1 hd2 l2
	    with ex when precatchable_exception ex ->
	      try
		w_unify2 env evd flags false cv_pb ty1 ty2
	      with PretypeError (env,_,NoOccurrenceFound _) as e -> raise e)

      (* Second order case *)
      | (Meta _, true, _, _ | _, _, Meta _, true) ->
	  (try
	      w_unify2 env evd flags false cv_pb ty1 ty2
	    with PretypeError (env,_,NoOccurrenceFound _) as e -> raise e
	      | ex when precatchable_exception ex ->
		  try
		    w_typed_unify_list env evd flags hd1 l1 hd2 l2
		  with ex' when precatchable_exception ex' ->
                    (* Last chance, use pattern-matching with typed
                       dependencies (done late for compatibility) *)
	            try
	              w_unify2 env evd flags true cv_pb ty1 ty2
		    with ex' when precatchable_exception ex' ->
		      raise ex)

      (* General case: try first order *)
      | _ -> w_typed_unify env evd cv_pb flags ty1 ty2


==> anc/HoTT/coq-HoTT/pretyping/unification.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Environ
open Evd

type unify_flags = {
  modulo_conv_on_closed_terms : Names.transparent_state option;
  use_metas_eagerly_in_conv_on_closed_terms : bool;
  modulo_delta : Names.transparent_state;
  modulo_delta_types : Names.transparent_state;
  modulo_delta_in_merge : Names.transparent_state option;
  check_applied_meta_types : bool;
  resolve_evars : bool;
  use_pattern_unification : bool;
  use_meta_bound_pattern_unification : bool;
  frozen_evars : ExistentialSet.t;
  restrict_conv_on_strict_subterms : bool;
  modulo_betaiota : bool;
  modulo_eta : bool;
  allow_K_in_toplevel_higher_order_unification : bool
}

val default_unify_flags : unit -> unify_flags
val default_no_delta_unify_flags : unit -> unify_flags

val elim_flags : unit -> unify_flags
val elim_no_delta_flags : unit -> unify_flags

(** The "unique" unification fonction *)
val w_unify :
  env -> evar_map -> conv_pb -> ?flags:unify_flags -> constr -> constr -> evar_map

(** [w_unify_to_subterm env (c,t) m] performs unification of [c] with a
   subterm of [t]. Constraints are added to [m] and the matched
   subterm of [t] is also returned. *)
val w_unify_to_subterm :
  env -> evar_map -> ?flags:unify_flags -> constr * constr -> evar_map * constr

val w_unify_to_subterm_all :
  env -> evar_map -> ?flags:unify_flags -> constr * constr -> (evar_map * constr) list

val w_unify_meta_types : env -> ?flags:unify_flags -> evar_map -> evar_map

(** [w_coerce_to_type env evd c ctyp typ] tries to coerce [c] of type
   [ctyp] so that its gets type [typ]; [typ] may contain metavariables *)
val w_coerce_to_type : env -> evar_map -> constr -> types -> types ->
  evar_map * constr

(*i This should be in another module i*)

(** [abstract_list_all env evd t c l]                       
   abstracts the terms in l over c to get a term of type t 
   (exported for inv.ml) *)
val abstract_list_all :
  env -> evar_map -> constr -> constr -> constr list -> constr * types


(* For tracing *)

val w_merge : env -> bool -> unify_flags -> evar_map *
  (metavariable * constr * (instance_constraint * instance_typing_status)) list *
  (env * types pexistential * types) list -> evar_map

val unify_0 :            Environ.env ->
           Evd.evar_map ->
           Evd.conv_pb ->
           unify_flags ->
           Term.types ->
           Term.types ->
           Evd.evar_map * Evd.metabinding list *
           (Environ.env * Term.types Term.pexistential * Term.constr) list

val unify_0_with_initial_metas : 
           Evd.evar_map * Evd.metabinding list *
           (Environ.env * Term.types Term.pexistential * Term.constr) list ->
           bool ->
           Environ.env ->
           Evd.conv_pb ->
           unify_flags ->
           Term.types ->
           Term.types ->
           Evd.evar_map * Evd.metabinding list *
           (Environ.env * Term.types Term.pexistential * Term.constr) list



==> anc/HoTT/coq-HoTT/pretyping/vnorm.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Declarations
open Term
open Environ
open Inductive
open Reduction
open Vm

(*******************************************)
(* Calcul de la forme normal d'un terme    *)
(*******************************************)

let crazy_type =  mkSet

let decompose_prod env t =
  let (name,dom,codom as res) = destProd (whd_betadeltaiota env t) in
  if name = Anonymous then (Name (Id.of_string "x"),dom,codom)
  else res

exception Find_at of int

(* rend le numero du constructeur correspondant au tag [tag],
   [cst] = true si c'est un constructeur constant *)

let invert_tag cst tag reloc_tbl =
  try
    for j = 0 to Array.length reloc_tbl - 1 do
      let tagj,arity = reloc_tbl.(j) in
      if tag = tagj && (cst && arity = 0 || not(cst || arity = 0)) then
	raise (Find_at j)
      else ()
    done;raise Not_found
  with Find_at j -> (j+1)
             (* Argggg, ces constructeurs de ... qui commencent a 1*)

let find_rectype_a env c =
  let (t, l) =
    let t = whd_betadeltaiota env c in
    try destApp t with DestKO -> (t,[||]) in
  match kind_of_term t with
  | Ind ind -> (ind, l)
  | _ -> raise Not_found

(* Instantiate inductives and parameters in constructor type *)

let type_constructor mind mib u typ params =
  let s = ind_subst mind mib u in
  let ctyp = substl s typ in
  let nparams = Array.length params in
  if nparams = 0 then ctyp
  else
    let _,ctyp = decompose_prod_n nparams ctyp in
    substl (List.rev (Array.to_list params)) ctyp



let construct_of_constr const env tag typ =
  let ((mind,_ as ind), u) as indu, allargs = find_rectype_a env typ in
  (* spiwack : here be a branch for specific decompilation handled by retroknowledge *)
  try
    if const then
      ((retroknowledge Retroknowledge.get_vm_decompile_constant_info env (Ind indu) tag),
       typ) (*spiwack: this may need to be changed in case there are parameters in the
	               type which may cause a constant value to have an arity.
	               (type_constructor seems to be all about parameters actually)
	               but it shouldn't really matter since constant values don't use
	               their ctyp in the rest of the code.*)
    else
      raise Not_found (* No retroknowledge function (yet) for block decompilation *)
  with Not_found ->
    let mib,mip = lookup_mind_specif env ind in
    let nparams = mib.mind_nparams in
    let i = invert_tag const tag mip.mind_reloc_tbl in
    let params = Array.sub allargs 0 nparams in
    let ctyp = type_constructor mind mib u (mip.mind_nf_lc.(i-1)) params in
      (mkApp(mkConstructUi(indu,i), params), ctyp)

let construct_of_constr_const env tag typ =
  fst (construct_of_constr true env tag typ)

let construct_of_constr_block = construct_of_constr false

(* FIXME: treatment of universes *)
let constr_type_of_idkey env idkey =
  match idkey with
  | ConstKey cst ->
      mkConst cst, (Environ.lookup_constant cst env).const_type
  | VarKey id ->
      let (_,_,ty) = lookup_named id env in
      mkVar id, ty
  | RelKey i ->
      let n = (nb_rel env - i) in
      let (_,_,ty) = lookup_rel n env in
      mkRel n, lift n ty

let type_of_ind env ind =
  type_of_inductive env (Inductive.lookup_mind_specif env ind, Univ.Instance.empty(*FIXME*))

let build_branches_type env (mind,_ as _ind) mib mip u params dep p =
  let rtbl = mip.mind_reloc_tbl in
  (* [build_one_branch i cty] construit le type de la ieme branche (commence
     a 0) et les lambda correspondant aux realargs *)
  let build_one_branch i cty =
    let typi = type_constructor mind mib u cty params in
    let decl,indapp = decompose_prod_assum typi in
    let ((ind,u),cargs) = find_rectype_a env indapp in
    let nparams = Array.length params in
    let carity = snd (rtbl.(i)) in
    let crealargs = Array.sub cargs nparams (Array.length cargs - nparams) in
    let codom =
      let papp = mkApp(lift (List.length decl) p,crealargs) in
      if dep then
	let cstr = ith_constructor_of_inductive ind (i+1) in
        let relargs = Array.init carity (fun i -> mkRel (carity-i)) in
	let dep_cstr = mkApp(mkApp(mkConstructU (cstr,u),params),relargs) in
	mkApp(papp,[|dep_cstr|])
      else papp
    in
    decl, codom
  in Array.mapi build_one_branch mip.mind_nf_lc

let build_case_type dep p realargs c =
  if dep then mkApp(mkApp(p, realargs), [|c|])
  else mkApp(p, realargs)

(* La fonction de normalisation *)

let rec nf_val env v t = nf_whd env (whd_val v) t

and nf_vtype env v =  nf_val env v crazy_type

and nf_whd env whd typ =
  match whd with
  | Vsort s -> mkSort s
  | Vprod p ->
      let dom = nf_vtype env (dom p) in
      let name = Name (Id.of_string "x") in
      let vc = body_of_vfun (nb_rel env) (codom p) in
      let codom = nf_vtype (push_rel (name,None,dom) env) vc  in
      mkProd(name,dom,codom)
  | Vfun f -> nf_fun env f typ
  | Vfix(f,None) -> nf_fix env f
  | Vfix(f,Some vargs) -> fst (nf_fix_app env f vargs)
  | Vcofix(cf,_,None) -> nf_cofix env cf
  | Vcofix(cf,_,Some vargs) ->
      let cfd = nf_cofix env cf in
      let i,(_,ta,_) = destCoFix cfd in
      let t = ta.(i) in
      let _, args = nf_args env vargs t in
      mkApp(cfd,args)
  | Vconstr_const n -> construct_of_constr_const env n typ
  | Vconstr_block b ->
      let capp,ctyp = construct_of_constr_block env (btag b) typ in
      let args = nf_bargs env b ctyp in
      mkApp(capp,args)
  | Vatom_stk(Aid idkey, stk) ->
      let c,typ = constr_type_of_idkey env idkey in
      nf_stk env c typ stk
  | Vatom_stk(Aiddef(idkey,v), stk) ->
      nf_whd env (whd_stack v stk) typ
  | Vatom_stk(Aind ind, stk) ->
      nf_stk env (mkInd ind) (type_of_ind env ind) stk

and nf_stk env c t stk  =
  match stk with
  | [] -> c
  | Zapp vargs :: stk ->
      let t, args = nf_args env vargs t in
      nf_stk env (mkApp(c,args)) t stk
  | Zfix (f,vargs) :: stk ->
      let fa, typ = nf_fix_app env f vargs in
      let _,_,codom = try decompose_prod env typ with DestKO -> exit 120 in
      nf_stk env (mkApp(fa,[|c|])) (subst1 c codom) stk
  | Zswitch sw :: stk ->
      let ((mind,_ as ind), u), allargs = find_rectype_a env t in
      let (mib,mip) = Inductive.lookup_mind_specif env ind in
      let nparams = mib.mind_nparams in
      let params,realargs = Util.Array.chop nparams allargs in
      let pT =
	hnf_prod_applist env (type_of_ind env ind) (Array.to_list params) in
      let pT = whd_betadeltaiota env pT in
      let dep, p = nf_predicate env ind mip params (type_of_switch sw) pT in
      (* Calcul du type des branches *)
      let btypes = build_branches_type env ind mib mip u params dep p in
      (* calcul des branches *)
      let bsw = branch_of_switch (nb_rel env) sw in
      let mkbranch i (n,v) =
	let decl,codom = btypes.(i) in
	let b = nf_val (push_rel_context decl env) v codom in
	it_mkLambda_or_LetIn b decl
      in
      let branchs = Array.mapi mkbranch bsw in
      let tcase = build_case_type dep p realargs c in
      let ci = case_info sw in
      nf_stk env (mkCase(ci, p, c, branchs)) tcase stk

and nf_predicate env ind mip params v pT =
  match whd_val v, kind_of_term pT with
  | Vfun f, Prod _ ->
      let k = nb_rel env in
      let vb = body_of_vfun k f in
      let name,dom,codom = try decompose_prod env pT with DestKO -> exit 121 in
      let dep,body =
	nf_predicate (push_rel (name,None,dom) env) ind mip params vb codom in
      dep, mkLambda(name,dom,body)
  | Vfun f, _ ->
      let k = nb_rel env in
      let vb = body_of_vfun k f in
      let name = Name (Id.of_string "c") in
      let n = mip.mind_nrealargs in
      let rargs = Array.init n (fun i -> mkRel (n-i)) in
      let params = if n=0 then params else Array.map (lift n) params in
      let dom = mkApp(mkInd ind,Array.append params rargs) in
      let body = nf_vtype (push_rel (name,None,dom) env) vb in
      true, mkLambda(name,dom,body)
  | _, _ -> false, nf_val env v crazy_type

and nf_args env vargs t =
  let t = ref t in
  let len = nargs vargs in
  let args =
    Array.init len
      (fun i ->
	let _,dom,codom = try decompose_prod env !t with DestKO -> exit 123 in
	let c = nf_val env (arg vargs i) dom in
	t := subst1 c codom; c) in
  !t,args

and nf_bargs env b t =
  let t = ref t in
  let len = bsize b in
  let args =
    Array.init len
      (fun i ->
	let _,dom,codom = try decompose_prod env !t with DestKO -> exit 124 in
	let c = nf_val env (bfield b i) dom in
	t := subst1 c codom; c) in
  args

and nf_fun env f typ =
  let k = nb_rel env in
  let vb = body_of_vfun k f in
  let name,dom,codom =
    try decompose_prod env typ
    with DestKO ->
      (* 27/2/13: Turned this into an anomaly *)
      Errors.anomaly
        (Pp.strbrk "Returned a functional value in a type not recognized as a product type.")
  in
  let body = nf_val (push_rel (name,None,dom) env) vb codom in
  mkLambda(name,dom,body)

and nf_fix env f =
  let init = current_fix f in
  let rec_args = rec_args f in
  let k = nb_rel env in
  let vb, vt = reduce_fix k f in
  let ndef = Array.length vt in
  let ft = Array.map (fun v -> nf_val env v crazy_type) vt in
  let name = Array.init ndef (fun _ -> (Name (Id.of_string "Ffix"))) in
  let env = push_rec_types (name,ft,ft) env in
  let fb = Util.Array.map2 (fun v t -> nf_fun env v t) vb ft in
  mkFix ((rec_args,init),(name,ft,fb))

and nf_fix_app env f vargs =
  let fd = nf_fix env f in
  let (_,i),(_,ta,_) = destFix fd in
  let t = ta.(i) in
  let t, args = nf_args env vargs t in
  mkApp(fd,args),t

and nf_cofix env cf =
  let init = current_cofix cf in
  let k = nb_rel env in
  let vb,vt = reduce_cofix k cf in
  let ndef = Array.length vt in
  let cft = Array.map (fun v -> nf_val env v crazy_type) vt in
  let name = Array.init ndef (fun _ -> (Name (Id.of_string "Fcofix"))) in
  let env = push_rec_types (name,cft,cft) env in
  let cfb = Util.Array.map2 (fun v t -> nf_val env v t) vb cft in
  mkCoFix (init,(name,cft,cfb))

let cbv_vm env c t  =
  let transp = transp_values () in
  if not transp then set_transp_values true;
  let v = Vconv.val_of_constr env c in
  let c = nf_val env v t in
  if not transp then set_transp_values false;
  c



==> anc/HoTT/coq-HoTT/pretyping/vnorm.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Reduction

(** {6 Reduction functions } *)
val cbv_vm : env -> constr -> types -> constr



==> anc/HoTT/coq-HoTT/printing/ppconstr.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Errors
open Util
open Pp
open Names
open Nameops
open Libnames
open Pputils
open Ppextend
open Constrexpr
open Constrexpr_ops
open Decl_kinds
open Misctypes
open Locus
open Genredexpr
(*i*)

let sep_v = fun _ -> str"," ++ spc()
let pr_tight_coma () = str "," ++ cut ()

let latom = 0
let lprod = 200
let llambda = 200
let lif = 200
let lletin = 200
let lletpattern = 200
let lfix = 200
let lcast = 100
let larg = 9
let lapp = 10
let lposint = 0
let lnegint = 35 (* must be consistent with Notation "- x" *)
let ltop = (200,E)
let lproj = 1
let ldelim = 1
let lsimpleconstr = (8,E)
let lsimplepatt = (1,E)

let prec_less child (parent,assoc) =
  if parent < 0 && Int.equal child lprod then true
  else
    let parent = abs parent in
    match assoc with
      | E -> (<=) child parent
      | L -> (<) child parent
      | Prec n -> child<=n
      | Any -> true

let prec_of_prim_token = function
  | Numeral p -> if Bigint.is_pos_or_zero p then lposint else lnegint
  | String _ -> latom

open Notation

let print_hunks n pr pr_binders (terms,termlists,binders) unp =
  let env = ref terms and envlist = ref termlists and bll = ref binders in
  let pop r = let a = List.hd !r in r := List.tl !r; a in
  let rec aux = function
  | [] -> mt ()
  | UnpMetaVar (_,prec) :: l ->
      let c = pop env in pr (n,prec) c ++ aux l
  | UnpListMetaVar (_,prec,sl) :: l ->
      let cl = pop envlist in
      let pp1 = prlist_with_sep (fun () -> aux sl) (pr (n,prec)) cl in
      let pp2 = aux l in
      pp1 ++ pp2
  | UnpBinderListMetaVar (_,isopen,sl) :: l ->
      let cl = pop bll in pr_binders (fun () -> aux sl) isopen cl ++ aux l
  | UnpTerminal s :: l -> str s ++ aux l
  | UnpBox (b,sub) :: l ->
      (* Keep order: side-effects *)
      let pp1 = ppcmd_of_box b (aux sub) in
      let pp2 = aux l in
      pp1 ++ pp2
  | UnpCut cut :: l -> ppcmd_of_cut cut ++ aux l in
  aux unp

let pr_notation pr pr_binders s env =
  let unpl, level = find_notation_printing_rule s in
  print_hunks level pr pr_binders env unpl, level

let pr_delimiters key strm =
  strm ++ str ("%"^key)

let pr_generalization bk ak c =
  let hd, tl =
    match bk with
    | Implicit -> "{", "}"
    | Explicit -> "(", ")"
  in (* TODO: syntax Abstraction Kind *)
    str "`" ++ str hd ++ c ++ str tl

let pr_com_at n =
  if Flags.do_beautify() && not (Int.equal n 0) then comment n
  else mt()

let pr_with_comments loc pp = pr_located (fun x -> x) (loc,pp)

let pr_sep_com sep f c = pr_with_comments (constr_loc c) (sep() ++ f c)

let pr_in_comment pr x = str "(* " ++ pr x ++ str " *)"

let pr_glob_sort = function
  | GProp -> str "Prop"
  | GSet -> str "Set"
  | GType u -> hov 0 (str "Type" ++ pr_opt (pr_in_comment str) u)

let pr_id = pr_id
let pr_name = pr_name
let pr_qualid = pr_qualid
let pr_patvar = pr_id

let pr_universe_instance l =
  pr_opt (pr_in_comment Univ.Instance.pr) l

let pr_cref ref us =
  pr_reference ref ++ pr_universe_instance us

let pr_expl_args pr (a,expl) =
  match expl with
  | None -> pr (lapp,L) a
  | Some (_,ExplByPos (n,_id)) ->
      anomaly (Pp.str "Explicitation by position not implemented")
  | Some (_,ExplByName id) ->
      str "(" ++ pr_id id ++ str ":=" ++ pr ltop a ++ str ")"

let pr_opt_type pr = function
  | CHole _ -> mt ()
  | t -> cut () ++ str ":" ++ pr t

let pr_opt_type_spc pr = function
  | CHole _ -> mt ()
  | t ->  str " :" ++ pr_sep_com (fun()->brk(1,2)) (pr ltop) t

let pr_lident (loc,id) =
  if not (Loc.is_ghost loc) then
    let (b,_) = Loc.unloc loc in
    pr_located pr_id (Loc.make_loc (b,b+String.length(Id.to_string id)),id)
  else pr_id id

let pr_lname = function
    (loc,Name id) -> pr_lident (loc,id)
  | lna -> pr_located pr_name lna

let pr_or_var pr = function
  | ArgArg x -> pr x
  | ArgVar (loc,s) -> pr_lident (loc,s)

let pr_prim_token = function
  | Numeral n -> str (Bigint.to_string n)
  | String s -> qs s

let pr_evar pr n l =
  hov 0 (str (Evd.string_of_existential n) ++
  (match l with
   | Some l ->
       spc () ++ pr_in_comment
         (fun l ->
	   str"[" ++ hov 0 (prlist_with_sep pr_comma (pr ltop) l) ++ str"]")
         (List.rev l)
   | None -> mt()))

let las = lapp
let lpator = 100
let lpatrec = 0

let rec pr_patt sep inh p =
  let (strm,prec) = match p with
  | CPatRecord (_, l) ->
      let pp (c, p) =
	pr_reference c ++ spc() ++ str ":=" ++ pr_patt spc (lpatrec, Any) p in
      str "{| " ++ prlist_with_sep pr_semicolon pp l ++ str " |}", lpatrec
  | CPatAlias (_,p,id) ->
      pr_patt mt (las,E) p ++ str " as " ++ pr_id id, las
  | CPatCstr (_,c,[],[]) -> pr_reference c, latom
  | CPatCstr (_,c,[],args) ->
      pr_reference c ++ prlist (pr_patt spc (lapp,L)) args, lapp
  | CPatCstr (_,c,args,[]) ->
      str "@" ++ pr_reference c ++ prlist (pr_patt spc (lapp,L)) args, lapp
  | CPatCstr (_,c,expl_args,extra_args) ->
      surround (str "@" ++ pr_reference c ++ prlist (pr_patt spc (lapp,L)) expl_args)
    ++ prlist (pr_patt spc (lapp,L)) extra_args, lapp
  | CPatAtom (_,None) -> str "_", latom
  | CPatAtom (_,Some r) -> pr_reference r, latom
  | CPatOr (_,pl) ->
      hov 0 (prlist_with_sep pr_bar (pr_patt spc (lpator,L)) pl), lpator
  | CPatNotation (_,"( _ )",([p],[]),[]) ->
      pr_patt (fun()->str"(") (max_int,E) p ++ str")", latom
  | CPatNotation (_,s,(l,ll),args) ->
    let strm_not, l_not = pr_notation (pr_patt mt) (fun _ _ _ -> mt()) s (l,ll,[]) in
    (if List.is_empty args||prec_less l_not (lapp,L) then strm_not else surround strm_not)
    ++ prlist (pr_patt spc (lapp,L)) args, if not (List.is_empty args) then lapp else l_not
  | CPatPrim (_,p) -> pr_prim_token p, latom
  | CPatDelimiters (_,k,p) -> pr_delimiters k (pr_patt mt lsimplepatt p), 1
  in
  let loc = cases_pattern_expr_loc p in
  pr_with_comments loc
    (sep() ++ if prec_less prec inh then strm else surround strm)

let pr_patt = pr_patt mt

let pr_eqn pr (loc,pl,rhs) =
  let pl = List.map snd pl in
  spc() ++ hov 4
    (pr_with_comments loc
      (str "| " ++
      hov 0 (prlist_with_sep pr_bar (prlist_with_sep sep_v (pr_patt ltop)) pl
             ++ str " =>") ++
      pr_sep_com spc (pr ltop) rhs))

let begin_of_binder = function
    LocalRawDef((loc,_),_) -> fst (Loc.unloc loc)
  | LocalRawAssum((loc,_)::_,_,_) -> fst (Loc.unloc loc)
  | _ -> assert false

let begin_of_binders = function
  | b::_ -> begin_of_binder b
  | _ -> 0

let surround_impl k p =
  match k with
  | Explicit -> str"(" ++ p ++ str")"
  | Implicit -> str"{" ++ p ++ str"}"

let surround_implicit k p =
  match k with
  | Explicit -> p
  | Implicit -> (str"{" ++ p ++ str"}")

let pr_binder many pr (nal,k,t) =
  match k with
    | Generalized (b, b', t') ->
      assert (match b with Implicit -> true | _ -> false);
      begin match nal with
	|[loc,Anonymous] ->
	  hov 1 (str"`" ++ (surround_impl b'
			      ((if t' then str "!" else mt ()) ++ pr t)))
	|[loc,Name id] ->
	  hov 1 (str "`" ++ (surround_impl b'
			       (pr_lident (loc,id) ++ str " : " ++
				  (if t' then str "!" else mt()) ++ pr t)))
	|_ -> anomaly (Pp.str "List of generalized binders have alwais one element.")
      end
    | Default b ->
      match t with
	| CHole _ ->
	  let s = prlist_with_sep spc pr_lname nal in
	  hov 1 (surround_implicit b s)
	| _ ->
	  let s = prlist_with_sep spc pr_lname nal ++ str " : " ++ pr t in
	  hov 1 (if many then surround_impl b s else surround_implicit b s)

let pr_binder_among_many pr_c = function
  | LocalRawAssum (nal,k,t) ->
      pr_binder true pr_c (nal,k,t)
  | LocalRawDef (na,c) ->
      let c,topt = match c with
        | CCast(_,c, (CastConv t|CastVM t|CastNative t)) -> c, t
        | _ -> c, CHole (Loc.ghost, None) in
      surround (pr_lname na ++ pr_opt_type pr_c topt ++
         str":=" ++ cut() ++ pr_c c)

let pr_undelimited_binders sep pr_c =
  prlist_with_sep sep (pr_binder_among_many pr_c)

let pr_delimited_binders kw sep pr_c bl =
  let n = begin_of_binders bl in
  match bl with
  | [LocalRawAssum (nal,k,t)] ->
      pr_com_at n ++ kw() ++ pr_binder false pr_c (nal,k,t)
  | LocalRawAssum _ :: _ as bdl ->
      pr_com_at n ++ kw() ++ pr_undelimited_binders sep pr_c bdl
  | _ -> assert false

let pr_binders_gen pr_c sep is_open =
  if is_open then pr_delimited_binders mt sep pr_c
  else pr_undelimited_binders sep pr_c

let rec extract_prod_binders = function
(*  | CLetIn (loc,na,b,c) as x ->
      let bl,c = extract_prod_binders c in
      if bl = [] then [], x else LocalRawDef (na,b) :: bl, c*)
  | CProdN (loc,[],c) ->
      extract_prod_binders c
  | CProdN (loc,(nal,bk,t)::bl,c) ->
      let bl,c = extract_prod_binders (CProdN(loc,bl,c)) in
      LocalRawAssum (nal,bk,t) :: bl, c
  | c -> [], c

let rec extract_lam_binders = function
(*  | CLetIn (loc,na,b,c) as x ->
      let bl,c = extract_lam_binders c in
      if bl = [] then [], x else LocalRawDef (na,b) :: bl, c*)
  | CLambdaN (loc,[],c) ->
      extract_lam_binders c
  | CLambdaN (loc,(nal,bk,t)::bl,c) ->
      let bl,c = extract_lam_binders (CLambdaN(loc,bl,c)) in
      LocalRawAssum (nal,bk,t) :: bl, c
  | c -> [], c

let split_lambda = function
  | CLambdaN (loc,[[na],bk,t],c) -> (na,t,c)
  | CLambdaN (loc,([na],bk,t)::bl,c) -> (na,t,CLambdaN(loc,bl,c))
  | CLambdaN (loc,(na::nal,bk,t)::bl,c) -> (na,t,CLambdaN(loc,(nal,bk,t)::bl,c))
  | _ -> anomaly (Pp.str "ill-formed fixpoint body")

let rename na na' t c =
  match (na,na') with
    | (_,Name id), (_,Name id') ->
      (na',t,Topconstr.replace_vars_constr_expr [id,id'] c)
    | (_,Name id), (_,Anonymous) -> (na,t,c)
    | _ -> (na',t,c)

let split_product na' = function
  | CProdN (loc,[[na],bk,t],c) -> rename na na' t c
  | CProdN (loc,([na],bk,t)::bl,c) -> rename na na' t (CProdN(loc,bl,c))
  | CProdN (loc,(na::nal,bk,t)::bl,c) ->
      rename na na' t (CProdN(loc,(nal,bk,t)::bl,c))
  | _ -> anomaly (Pp.str "ill-formed fixpoint body")

let rec split_fix n typ def =
  if Int.equal n 0 then ([],typ,def)
  else
    let (na,_,def) = split_lambda def in
    let (na,t,typ) = split_product na typ in
    let (bl,typ,def) = split_fix (n-1) typ def in
    (LocalRawAssum ([na],default_binder_kind,t)::bl,typ,def)

let pr_recursive_decl pr pr_dangling dangling_with_for id bl annot t c =
  let pr_body =
    if dangling_with_for then pr_dangling else pr in
  pr_id id ++ str" " ++
  hov 0 (pr_undelimited_binders spc (pr ltop) bl ++ annot) ++
  pr_opt_type_spc pr t ++ str " :=" ++
  pr_sep_com (fun () -> brk(1,2)) (pr_body ltop) c

let pr_guard_annot pr_aux bl (n,ro) =
  match n with
    | None -> mt ()
    | Some (loc, id) ->
      match (ro : Constrexpr.recursion_order_expr) with
	| CStructRec ->
	  let names_of_binder = function
	    | LocalRawAssum (nal,_,_) -> nal
	    | LocalRawDef (_,_) -> []
	  in let ids = List.flatten (List.map names_of_binder bl) in
	     if List.length ids > 1 then
	       spc() ++ str "{struct " ++ pr_id id ++ str"}"
	     else mt()
	| CWfRec c ->
	  spc() ++ str "{wf " ++ pr_aux c ++ spc() ++ pr_id id ++ str"}"
	| CMeasureRec (m,r) ->
	  spc() ++ str "{measure " ++ pr_aux m ++ spc() ++ pr_id id++
	    (match r with None -> mt() | Some r -> str" on " ++ pr_aux r) ++ str"}"

let pr_fixdecl pr prd dangling_with_for ((_,id),ro,bl,t,c) =
  let annot = pr_guard_annot (pr lsimpleconstr) bl ro in
    pr_recursive_decl pr prd dangling_with_for id bl annot t c

let pr_cofixdecl pr prd dangling_with_for ((_,id),bl,t,c) =
  pr_recursive_decl pr prd dangling_with_for id bl (mt()) t c

let pr_recursive pr_decl id = function
  | [] -> anomaly (Pp.str "(co)fixpoint with no definition")
  | [d1] -> pr_decl false d1
  | dl ->
      prlist_with_sep (fun () -> fnl() ++ str "with ")
        (pr_decl true) dl ++
      fnl() ++ str "for " ++ pr_id id

let pr_asin pr (na,indnalopt) =
  (match na with (* Decision of printing "_" or not moved to constrextern.ml *)
    | Some na -> spc () ++ str "as " ++  pr_lname na
    | None -> mt ()) ++
  (match indnalopt with
    | None -> mt ()
    | Some t -> spc () ++ str "in " ++ pr_patt lsimplepatt t)

let pr_case_item pr (tm,asin) =
  hov 0 (pr (lcast,E) tm ++ pr_asin pr asin)

let pr_case_type pr po =
  match po with
    | None | Some (CHole _) -> mt()
    | Some p ->
        spc() ++ hov 2 (str "return" ++ pr_sep_com spc (pr lsimpleconstr) p)

let pr_simple_return_type pr na po =
  (match na with
    | Some (_,Name id) ->
        spc () ++ str "as " ++  pr_id id
    | _ -> mt ()) ++
  pr_case_type pr po

let pr_proj pr pr_app a f l =
  hov 0 (pr (lproj,E) a ++ cut() ++ str ".(" ++ pr_app pr f l ++ str ")")

let pr_appexpl pr (f,us) l =
      hov 2 (
	str "@" ++ pr_reference f ++
	pr_universe_instance us ++
	prlist (pr_sep_com spc (pr (lapp,L))) l)

let pr_app pr a l =
  hov 2 (
    pr (lapp,L) a  ++
    prlist (fun a -> spc () ++ pr_expl_args pr a) l)

let pr_forall () = str"forall" ++ spc ()

let pr_fun () = str"fun" ++ spc ()

let pr_fun_sep = str " =>"


let pr_dangling_with_for sep pr inherited a =
  match a with
  | (CFix (_,_,[_])|CCoFix(_,_,[_])) -> pr sep (latom,E) a
  | _ -> pr sep inherited a

let pr pr sep inherited a =
  let (strm,prec) = match a with
  | CRef (r,us) -> pr_cref r us, latom
  | CFix (_,id,fix) ->
      hov 0 (str"fix " ++
             pr_recursive
               (pr_fixdecl (pr mt) (pr_dangling_with_for mt pr)) (snd id) fix),
      lfix
  | CCoFix (_,id,cofix) ->
      hov 0 (str "cofix " ++
             pr_recursive
              (pr_cofixdecl (pr mt) (pr_dangling_with_for mt pr)) (snd id) cofix),
      lfix
  | CProdN _ ->
      let (bl,a) = extract_prod_binders a in
      hov 0 (
	hov 2 (pr_delimited_binders pr_forall spc
                 (pr mt ltop) bl) ++
        str "," ++ pr spc ltop a),
      lprod
  | CLambdaN _ ->
      let (bl,a) = extract_lam_binders a in
      hov 0 (
        hov 2 (pr_delimited_binders pr_fun spc
                (pr mt ltop) bl) ++
	       pr_fun_sep ++ pr spc ltop a),
      llambda
  | CLetIn (_,(_,Name x),(CFix(_,(_,x'),[_])|CCoFix(_,(_,x'),[_]) as fx), b)
      when Id.equal x x' ->
      hv 0 (
        hov 2 (str "let " ++ pr mt ltop fx ++ str " in") ++
        pr spc ltop b),
      lletin
  | CLetIn (_,x,a,b) ->
      hv 0 (
        hov 2 (str "let " ++ pr_lname x ++ str " :=" ++
               pr spc ltop a ++ str " in") ++
        pr spc ltop b),
      lletin
  | CAppExpl (_,(Some i,f,us),l) ->
      let l1,l2 = List.chop i l in
      let c,l1 = List.sep_last l1 in
      let p = pr_proj (pr mt) pr_appexpl c (f,us) l1 in
      if not (List.is_empty l2) then
	p ++ prlist (pr spc (lapp,L)) l2, lapp
      else
	p, lproj
  | CAppExpl (_,(None,Ident (_,var),us),[t])
  | CApp (_,(_,CRef(Ident(_,var),us)),[t,None])
        when Id.equal var Notation_ops.ldots_var ->
      hov 0 (str ".." ++ pr spc (latom,E) t ++ spc () ++ str ".."), larg
  | CAppExpl (_,(None,f,us),l) -> pr_appexpl (pr mt) (f,us) l, lapp
  | CApp (_,(Some i,f),l) ->
      let l1,l2 = List.chop i l in
      let c,l1 = List.sep_last l1 in
      assert (Option.is_empty (snd c));
      let p = pr_proj (pr mt) pr_app (fst c) f l1 in
      if not (List.is_empty l2) then
	p ++ prlist (fun a -> spc () ++ pr_expl_args (pr mt) a) l2, lapp
      else
	p, lproj
  | CApp (_,(None,a),l) -> pr_app (pr mt) a l, lapp
  | CRecord (_,w,l) ->
      let beg =
	match w with
	| None -> spc ()
	| Some t -> spc () ++ pr spc ltop t ++ spc () ++ str"with" ++ spc ()
      in
	hv 0 (str"{|" ++ beg ++
	      prlist_with_sep pr_semicolon
		(fun (id, c) -> h 1 (pr_reference id ++ spc () ++ str":=" ++ pr spc ltop c)) l
	      ++ str" |}"), latom

  | CCases (_,LetPatternStyle,rtntypopt,[c,asin],[(_,[(loc,[p])],b)]) ->
      hv 0 (
	str "let '" ++
	  hov 0 (pr_patt ltop p ++
		 pr_asin (pr_dangling_with_for mt pr) asin ++
		 str " :=" ++ pr spc ltop c ++
		 pr_case_type (pr_dangling_with_for mt pr) rtntypopt ++
		 str " in" ++ pr spc ltop b)),
	lletpattern
  | CCases(_,_,rtntypopt,c,eqns) ->
      v 0
        (hv 0 (str "match" ++ brk (1,2) ++
		  hov 0 (
		    prlist_with_sep sep_v
		      (pr_case_item (pr_dangling_with_for mt pr)) c
		    ++ pr_case_type (pr_dangling_with_for mt pr) rtntypopt) ++
		  spc () ++ str "with") ++
		  prlist (pr_eqn (pr mt)) eqns ++ spc() ++ str "end"),
      latom
  | CLetTuple (_,nal,(na,po),c,b) ->
      hv 0 (
        str "let " ++
	hov 0 (str "(" ++
               prlist_with_sep sep_v pr_lname nal ++
               str ")" ++
	       pr_simple_return_type (pr mt) na po ++ str " :=" ++
               pr spc ltop c ++ str " in") ++
        pr spc ltop b),
      lletin
  | CIf (_,c,(na,po),b1,b2) ->
      (* On force les parenthèses autour d'un "if" sous-terme (même si le
	 parsing est lui plus tolérant) *)
      hv 0 (
	hov 1 (str "if " ++ pr mt ltop c ++ pr_simple_return_type (pr mt) na po) ++
	spc () ++
	hov 0 (str "then" ++ pr (fun () -> brk (1,1)) ltop b1) ++ spc () ++
	hov 0 (str "else" ++ pr (fun () -> brk (1,1)) ltop b2)),
      lif

  | CHole _ -> str "_", latom
  | CEvar (_,n,l) -> pr_evar (pr mt) n l, latom
  | CPatVar (_,(_,p)) -> str "?" ++ pr_patvar p, latom
  | CSort (_,s) -> pr_glob_sort s, latom
  | CCast (_,a,b) ->
      hv 0 (pr mt (lcast,L) a ++ cut () ++
	    match b with
	      | CastConv b -> str ":" ++ pr mt (-lcast,E) b
	      | CastVM b -> str "<:" ++ pr mt (-lcast,E) b
	      | CastNative b -> str "<<:" ++ pr mt (-lcast,E) b
	      | CastCoerce -> str ":>"), lcast
  | CNotation (_,"( _ )",([t],[],[])) ->
      pr (fun()->str"(") (max_int,L) t ++ str")", latom
  | CNotation (_,s,env) ->
      pr_notation (pr mt) (pr_binders_gen (pr mt ltop)) s env
  | CGeneralization (_,bk,ak,c) -> pr_generalization bk ak (pr mt ltop c), latom
  | CPrim (_,p) -> pr_prim_token p, prec_of_prim_token p
  | CDelimiters (_,sc,a) -> pr_delimiters sc (pr mt (ldelim,E) a), ldelim
  in
  let loc = constr_loc a in
  pr_with_comments loc
    (sep() ++ if prec_less prec inherited then strm else surround strm)

type term_pr = {
  pr_constr_expr   : constr_expr -> std_ppcmds;
  pr_lconstr_expr  : constr_expr -> std_ppcmds;
  pr_constr_pattern_expr  : constr_pattern_expr -> std_ppcmds;
  pr_lconstr_pattern_expr : constr_pattern_expr -> std_ppcmds
}

type precedence =  Ppextend.precedence * Ppextend.parenRelation
let modular_constr_pr = pr
let rec fix rf x =rf (fix rf) x
let pr = fix modular_constr_pr mt

let pr_simpleconstr = function
  | CAppExpl (_,(None,f,us),[]) -> str "@" ++ pr_cref f us
  | c -> pr lsimpleconstr c

let default_term_pr = {
  pr_constr_expr   = pr_simpleconstr;
  pr_lconstr_expr  = pr ltop;
  pr_constr_pattern_expr  = pr_simpleconstr;
  pr_lconstr_pattern_expr = pr ltop
}

let term_pr = ref default_term_pr

let set_term_pr = (:=) term_pr

let pr_constr_expr c   = !term_pr.pr_constr_expr   c
let pr_lconstr_expr c  = !term_pr.pr_lconstr_expr  c
let pr_constr_pattern_expr c  = !term_pr.pr_constr_pattern_expr  c
let pr_lconstr_pattern_expr c = !term_pr.pr_lconstr_pattern_expr c

let pr_cases_pattern_expr = pr_patt ltop

let pr_binders = pr_undelimited_binders spc (pr ltop)

let pr_with_occurrences pr (occs,c) =
  match occs with
    | AllOccurrences -> pr c
    | NoOccurrences -> failwith "pr_with_occurrences: no occurrences"
    | OnlyOccurrences nl ->
      hov 1 (pr c ++ spc() ++ str"at " ++
        hov 0 (prlist_with_sep spc (pr_or_var int) nl))
    | AllOccurrencesBut nl ->
      hov 1 (pr c ++ spc() ++ str"at - " ++
        hov 0 (prlist_with_sep spc (pr_or_var int) nl))

let pr_red_flag pr r =
  (if r.rBeta then pr_arg str "beta" else mt ()) ++
  (if r.rIota then pr_arg str "iota" else mt ()) ++
  (if r.rZeta then pr_arg str "zeta" else mt ()) ++
  (if List.is_empty r.rConst then
     if r.rDelta then pr_arg str "delta"
     else mt ()
   else
     pr_arg str "delta " ++ (if r.rDelta then str "-" else mt ()) ++
     hov 0 (str "[" ++ prlist_with_sep spc pr r.rConst ++ str "]"))

let pr_metaid id = str"?" ++ pr_id id

let pr_red_expr (pr_constr,pr_lconstr,pr_ref,pr_pattern) = function
  | Red false -> str "red"
  | Hnf -> str "hnf"
  | Simpl o -> str "simpl" ++ pr_opt (pr_with_occurrences pr_pattern) o
  | Cbv f ->
      if f.rBeta && f.rIota && f.rZeta && f.rDelta && List.is_empty f.rConst then
	str "compute"
      else
	hov 1 (str "cbv" ++ pr_red_flag pr_ref f)
  | Lazy f ->
      hov 1 (str "lazy" ++ pr_red_flag pr_ref f)
  | Cbn f ->
      hov 1 (str "cbn" ++ pr_red_flag pr_ref f)
  | Unfold l ->
      hov 1 (str "unfold" ++ spc() ++
             prlist_with_sep pr_comma (pr_with_occurrences pr_ref) l)
  | Fold l -> hov 1 (str "fold" ++ prlist (pr_arg pr_constr) l)
  | Pattern l ->
      hov 1 (str "pattern" ++
        pr_arg (prlist_with_sep pr_comma (pr_with_occurrences pr_constr)) l)

  | Red true -> error "Shouldn't be accessible from user."
  | ExtraRedExpr s -> str s
  | CbvVm o -> str "vm_compute" ++ pr_opt (pr_with_occurrences pr_pattern) o
  | CbvNative o -> str "native_compute" ++ pr_opt (pr_with_occurrences pr_pattern) o

let pr_may_eval test prc prlc pr2 pr3 = function
  | ConstrEval (r,c) ->
      hov 0
        (str "eval" ++ brk (1,1) ++
         pr_red_expr (prc,prlc,pr2,pr3) r ++
	 str " in" ++ spc() ++ prc c)
  | ConstrContext ((_,id),c) ->
      hov 0
	(str "context " ++ pr_id id ++ spc () ++
	 str "[" ++ prlc c ++ str "]")
  | ConstrTypeOf c -> hov 1 (str "type of" ++ spc() ++ prc c)
  | ConstrTerm c when test c -> h 0 (str "(" ++ prc c ++ str ")")
  | ConstrTerm c -> prc c

let pr_may_eval a = pr_may_eval (fun _ -> false) a


==> anc/HoTT/coq-HoTT/printing/ppconstr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Environ
open Term
open Libnames
open Constrexpr
open Names
open Misctypes
open Locus
open Genredexpr

val extract_lam_binders :
  constr_expr -> local_binder list * constr_expr
val extract_prod_binders :
  constr_expr -> local_binder list * constr_expr
val split_fix :
  int -> constr_expr -> constr_expr ->
  local_binder list *  constr_expr * constr_expr

val prec_less : int -> int * Ppextend.parenRelation -> bool

val pr_tight_coma : unit -> std_ppcmds

val pr_or_var : ('a -> std_ppcmds) -> 'a or_var -> std_ppcmds
val pr_metaid : Id.t -> std_ppcmds

val pr_lident : Id.t located -> std_ppcmds
val pr_lname : Name.t located -> std_ppcmds

val pr_with_comments : Loc.t -> std_ppcmds -> std_ppcmds
val pr_com_at : int -> std_ppcmds
val pr_sep_com :
  (unit -> std_ppcmds) ->
  (constr_expr -> std_ppcmds) ->
  constr_expr -> std_ppcmds

val pr_id : Id.t -> std_ppcmds
val pr_name : Name.t -> std_ppcmds
val pr_qualid : qualid -> std_ppcmds
val pr_patvar : patvar -> std_ppcmds

val pr_with_occurrences :
  ('a -> std_ppcmds) -> 'a with_occurrences -> std_ppcmds
val pr_red_expr :
  ('a -> std_ppcmds) * ('a -> std_ppcmds) * ('b -> std_ppcmds) * ('c -> std_ppcmds) ->
  ('a,'b,'c) red_expr_gen -> std_ppcmds
val pr_may_eval :
  ('a -> std_ppcmds) -> ('a -> std_ppcmds) -> ('b -> std_ppcmds) ->
  ('c -> std_ppcmds) -> ('a,'b,'c) may_eval -> std_ppcmds

val pr_glob_sort : glob_sort -> std_ppcmds
val pr_guard_annot : (constr_expr -> std_ppcmds) ->
  local_binder list ->
  ('a * Names.Id.t) option * recursion_order_expr ->
  std_ppcmds

val pr_binders : local_binder list -> std_ppcmds
val pr_constr_pattern_expr : constr_pattern_expr -> std_ppcmds
val pr_lconstr_pattern_expr : constr_pattern_expr -> std_ppcmds
val pr_constr_expr : constr_expr -> std_ppcmds
val pr_lconstr_expr : constr_expr -> std_ppcmds
val pr_cases_pattern_expr : cases_pattern_expr -> std_ppcmds

type term_pr = {
  pr_constr_expr   : constr_expr -> std_ppcmds;
  pr_lconstr_expr  : constr_expr -> std_ppcmds;
  pr_constr_pattern_expr  : constr_pattern_expr -> std_ppcmds;
  pr_lconstr_pattern_expr : constr_pattern_expr -> std_ppcmds
}

val set_term_pr : term_pr -> unit
val default_term_pr : term_pr

(** The modular constr printer.
    [modular_constr_pr pr s p t] prints the head of the term [t] and calls
    [pr] on its subterms.
    [s] is typically {!Pp.mt} and [p] is [lsimpleconstr] for "constr" printers
    and [ltop] for "lconstr" printers (spiwack: we might need more
    specification here).
    We can make a new modular constr printer by overriding certain branches,
    for instance if we want to build a printer which prints "Prop" as "Omega"
    instead we can proceed as follows:
    let my_modular_constr_pr pr s p = function
      | CSort (_,GProp Null) -> str "Omega"
      | t -> modular_constr_pr pr s p t
    Which has the same type. We can turn a modular printer into a printer by
    taking its fixpoint. *)

type precedence
val lsimpleconstr : precedence
val ltop : precedence
val modular_constr_pr :
               ((unit->std_ppcmds) -> precedence -> constr_expr -> std_ppcmds) ->
                (unit->std_ppcmds) -> precedence  -> constr_expr -> std_ppcmds


==> anc/HoTT/coq-HoTT/printing/ppextra.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ppextend
open Pptactic
open Extrawit

let pr_tac_polymorphic n _ _ prtac = prtac (n,E)

let _ = for i=0 to 5 do
  declare_extra_genarg_pprule
  (rawwit_tactic i, pr_tac_polymorphic i)
  (globwit_tactic i, pr_tac_polymorphic i)
  (wit_tactic i, pr_tac_polymorphic i)
done


==> anc/HoTT/coq-HoTT/printing/pptactic.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Namegen
open Errors
open Util
open Constrexpr
open Tacexpr
open Genarg
open Libnames
open Ppextend
open Misctypes
open Miscops
open Locus
open Decl_kinds
open Genredexpr
open Ppconstr
open Printer

let pr_global x = Nametab.pr_global_env Id.Set.empty x

type grammar_terminals = string option list

type pp_tactic = {
  pptac_key : string;
  pptac_args : argument_type list;
  pptac_prods : int * grammar_terminals;
}

  (* Extensions *)
let prtac_tab = Hashtbl.create 17

let declare_extra_tactic_pprule pt =
  Hashtbl.add prtac_tab (pt.pptac_key, pt.pptac_args) (pt.pptac_prods)

let exists_extra_tactic_pprule s tags = Hashtbl.mem prtac_tab (s,tags)

type 'a raw_extra_genarg_printer =
    (constr_expr -> std_ppcmds) ->
    (constr_expr -> std_ppcmds) ->
    (tolerability -> raw_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

type 'a glob_extra_genarg_printer =
    (glob_constr_and_expr -> std_ppcmds) ->
    (glob_constr_and_expr -> std_ppcmds) ->
    (tolerability -> glob_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

type 'a extra_genarg_printer =
    (Term.constr -> std_ppcmds) ->
    (Term.constr -> std_ppcmds) ->
    (tolerability -> glob_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

let genarg_pprule = ref String.Map.empty

let declare_extra_genarg_pprule (rawwit, f) (globwit, g) (wit, h) =
  let s = match unquote wit with
    | ExtraArgType s -> s
    | _ -> error
	"Can declare a pretty-printing rule only for extra argument types."
  in
  let f prc prlc prtac x = f prc prlc prtac (out_gen rawwit x) in
  let g prc prlc prtac x = g prc prlc prtac (out_gen globwit x) in
  let h prc prlc prtac x = h prc prlc prtac (out_gen wit x) in
  genarg_pprule := String.Map.add s (f,g,h) !genarg_pprule

let pr_arg pr x = spc () ++ pr x

let pr_or_var pr = function
  | ArgArg x -> pr x
  | ArgVar (_,s) -> pr_id s

let pr_or_metaid pr = function
  | AI x -> pr x
  | _ -> failwith "pr_hyp_location: unexpected quotation meta-variable"

let pr_and_short_name pr (c,_) = pr c

let pr_or_by_notation f = function
  | AN v -> f v
  | ByNotation (_,s,sc) -> qs s ++ pr_opt (fun sc -> str "%" ++ str sc) sc

let pr_located pr (loc,x) = pr x

let pr_evaluable_reference = function
  | EvalVarRef id -> pr_id id
  | EvalConstRef sp -> pr_global (Globnames.ConstRef sp)

let pr_quantified_hypothesis = function
  | AnonHyp n -> int n
  | NamedHyp id -> pr_id id

let pr_binding prc = function
  | loc, NamedHyp id, c -> hov 1 (pr_id id ++ str " := " ++ cut () ++ prc c)
  | loc, AnonHyp n, c -> hov 1 (int n ++ str " := " ++ cut () ++ prc c)

let pr_bindings prc prlc = function
  | ImplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
      prlist_with_sep spc prc l
  | ExplicitBindings l ->
      brk (1,1) ++ str "with" ++ brk (1,1) ++
        prlist_with_sep spc (fun b -> str"(" ++ pr_binding prlc b ++ str")") l
  | NoBindings -> mt ()

let pr_bindings_no_with prc prlc = function
  | ImplicitBindings l ->
      brk (1,1) ++
      prlist_with_sep spc prc l
  | ExplicitBindings l ->
      brk (1,1) ++
        prlist_with_sep spc (fun b -> str"(" ++ pr_binding prlc b ++ str")") l
  | NoBindings -> mt ()

let pr_with_bindings prc prlc (c,bl) =
  prc c ++ hv 0 (pr_bindings prc prlc bl)

let pr_with_constr prc = function
  | None -> mt ()
  | Some c -> spc () ++ hov 1 (str "with" ++ spc () ++ prc c)

let pr_message_token prid = function
  | MsgString s -> qs s
  | MsgInt n -> int n
  | MsgIdent id -> prid id

let pr_fresh_ids = prlist (fun s -> spc() ++ pr_or_var qs s)

let with_evars ev s = if ev then "e" ^ s else s

let if_pattern_ident b pr c = (if b then str "?" else mt()) ++ pr c

let rec pr_raw_generic prc prlc prtac prpat prref (x:Genarg.rlevel Genarg.generic_argument) =
  match Genarg.genarg_tag x with
  | BoolArgType -> str (if out_gen rawwit_bool x then "true" else "false")
  | IntArgType -> int (out_gen rawwit_int x)
  | IntOrVarArgType -> pr_or_var int (out_gen rawwit_int_or_var x)
  | StringArgType -> str "\"" ++ str (out_gen rawwit_string x) ++ str "\""
  | PreIdentArgType -> str (out_gen rawwit_pre_ident x)
  | IntroPatternArgType -> pr_intro_pattern (out_gen rawwit_intro_pattern x)
  | IdentArgType b -> if_pattern_ident b pr_id (out_gen rawwit_ident x)
  | VarArgType -> pr_located pr_id (out_gen rawwit_var x)
  | RefArgType -> prref (out_gen rawwit_ref x)
  | SortArgType -> pr_glob_sort (out_gen rawwit_sort x)
  | ConstrArgType -> prc (out_gen rawwit_constr x)
  | ConstrMayEvalArgType ->
      pr_may_eval prc prlc (pr_or_by_notation prref) prpat
        (out_gen rawwit_constr_may_eval x)
  | QuantHypArgType -> pr_quantified_hypothesis (out_gen rawwit_quant_hyp x)
  | RedExprArgType ->
      pr_red_expr (prc,prlc,pr_or_by_notation prref,prpat)
        (out_gen rawwit_red_expr x)
  | OpenConstrArgType b -> prc (snd (out_gen (rawwit_open_constr_gen b) x))
  | ConstrWithBindingsArgType ->
      pr_with_bindings prc prlc (out_gen rawwit_constr_with_bindings x)
  | BindingsArgType ->
      pr_bindings_no_with prc prlc (out_gen rawwit_bindings x)
  | List0ArgType _ ->
      hov 0 (pr_sequence (pr_raw_generic prc prlc prtac prpat prref)
	(fold_list0 (fun a l -> a::l) x []))
  | List1ArgType _ ->
      hov 0 (pr_sequence (pr_raw_generic prc prlc prtac prpat prref)
	(fold_list1 (fun a l -> a::l) x []))
  | OptArgType _ -> hov 0 (fold_opt (pr_raw_generic prc prlc prtac prpat prref) (mt()) x)
  | PairArgType _ ->
      hov 0
        (fold_pair
	  (fun a b -> pr_sequence (pr_raw_generic prc prlc prtac prpat prref)
            [a;b])
	  x)
  | ExtraArgType s ->
      try pi1 (String.Map.find s !genarg_pprule) prc prlc prtac x
      with Not_found -> str "[no printer for " ++ str s ++ str "]"


let rec pr_glob_generic prc prlc prtac prpat x =
  match Genarg.genarg_tag x with
  | BoolArgType -> str (if out_gen globwit_bool x then "true" else "false")
  | IntArgType -> int (out_gen globwit_int x)
  | IntOrVarArgType -> pr_or_var int (out_gen globwit_int_or_var x)
  | StringArgType -> str "\"" ++ str (out_gen globwit_string x) ++ str "\""
  | PreIdentArgType -> str (out_gen globwit_pre_ident x)
  | IntroPatternArgType -> pr_intro_pattern (out_gen globwit_intro_pattern x)
  | IdentArgType b -> if_pattern_ident b pr_id (out_gen globwit_ident x)
  | VarArgType -> pr_located pr_id (out_gen globwit_var x)
  | RefArgType -> pr_or_var (pr_located pr_global) (out_gen globwit_ref x)
  | SortArgType -> pr_glob_sort (out_gen globwit_sort x)
  | ConstrArgType -> prc (out_gen globwit_constr x)
  | ConstrMayEvalArgType ->
      pr_may_eval prc prlc
        (pr_or_var (pr_and_short_name pr_evaluable_reference)) prpat
        (out_gen globwit_constr_may_eval x)
  | QuantHypArgType ->
      pr_quantified_hypothesis (out_gen globwit_quant_hyp x)
  | RedExprArgType ->
      pr_red_expr
        (prc,prlc,pr_or_var (pr_and_short_name pr_evaluable_reference),prpat)
        (out_gen globwit_red_expr x)
  | OpenConstrArgType b -> prc (snd (out_gen (globwit_open_constr_gen b) x))
  | ConstrWithBindingsArgType ->
      pr_with_bindings prc prlc (out_gen globwit_constr_with_bindings x)
  | BindingsArgType ->
      pr_bindings_no_with prc prlc (out_gen globwit_bindings x)
  | List0ArgType _ ->
      hov 0 (pr_sequence (pr_glob_generic prc prlc prtac prpat)
	(fold_list0 (fun a l -> a::l) x []))
  | List1ArgType _ ->
      hov 0 (pr_sequence (pr_glob_generic prc prlc prtac prpat)
	(fold_list1 (fun a l -> a::l) x []))
  | OptArgType _ -> hov 0 (fold_opt (pr_glob_generic prc prlc prtac prpat) (mt()) x)
  | PairArgType _ ->
      hov 0
        (fold_pair
	  (fun a b -> pr_sequence (pr_glob_generic prc prlc prtac prpat) [a;b])
	  x)
  | ExtraArgType s ->
      try pi2 (String.Map.find s !genarg_pprule) prc prlc prtac x
      with Not_found -> str "[no printer for " ++ str s ++ str "]"

let rec pr_generic prc prlc prtac prpat x =
  match Genarg.genarg_tag x with
  | BoolArgType -> str (if out_gen wit_bool x then "true" else "false")
  | IntArgType -> int (out_gen wit_int x)
  | IntOrVarArgType -> pr_or_var int (out_gen wit_int_or_var x)
  | StringArgType -> str "\"" ++ str (out_gen wit_string x) ++ str "\""
  | PreIdentArgType -> str (out_gen wit_pre_ident x)
  | IntroPatternArgType -> pr_intro_pattern (out_gen wit_intro_pattern x)
  | IdentArgType b -> if_pattern_ident b pr_id (out_gen wit_ident x)
  | VarArgType -> pr_id (out_gen wit_var x)
  | RefArgType -> pr_global (out_gen wit_ref x)
  | SortArgType -> pr_sort (out_gen wit_sort x)
  | ConstrArgType -> prc (out_gen wit_constr x)
  | ConstrMayEvalArgType -> prc (out_gen wit_constr_may_eval x)
  | QuantHypArgType -> pr_quantified_hypothesis (out_gen wit_quant_hyp x)
  | RedExprArgType ->
      pr_red_expr (prc,prlc,pr_evaluable_reference,prpat)
        (out_gen wit_red_expr x)
  | OpenConstrArgType b -> prc (snd (out_gen (wit_open_constr_gen b) x))
  | ConstrWithBindingsArgType ->
      let (c,b) = (out_gen wit_constr_with_bindings x).Evd.it in
      pr_with_bindings prc prlc (c,b)
  | BindingsArgType ->
      pr_bindings_no_with prc prlc (out_gen wit_bindings x).Evd.it
  | List0ArgType _ ->
      hov 0 (pr_sequence (pr_generic prc prlc prtac prpat)
	(fold_list0 (fun a l -> a::l) x []))
  | List1ArgType _ ->
      hov 0 (pr_sequence (pr_generic prc prlc prtac prpat)
	(fold_list1 (fun a l -> a::l) x []))
  | OptArgType _ -> hov 0 (fold_opt (pr_generic prc prlc prtac prpat) (mt()) x)
  | PairArgType _ ->
      hov 0
        (fold_pair (fun a b -> pr_sequence (pr_generic prc prlc prtac prpat)
          [a;b])
	  x)
  | ExtraArgType s ->
      try pi3 (String.Map.find s !genarg_pprule) prc prlc prtac x
      with Not_found -> str "[no printer for " ++ str s ++ str "]"

let rec tacarg_using_rule_token pr_gen = function
  | Some s :: l, al -> str s :: tacarg_using_rule_token pr_gen (l,al)
  | None :: l, a :: al ->
      let print_it =
        match genarg_tag a with
        | OptArgType _ -> fold_opt (fun _ -> true) false a
        | _ -> true
      in
      let r = tacarg_using_rule_token pr_gen (l,al) in
      if print_it then pr_gen a :: r else r
  | [], [] -> []
  | _ -> failwith "Inconsistent arguments of extended tactic"

let pr_tacarg_using_rule pr_gen l=
  pr_sequence (fun x -> x) (tacarg_using_rule_token pr_gen l)

let pr_extend_gen pr_gen lev s l =
  try
    let tags = List.map genarg_tag l in
    let (lev',pl) = Hashtbl.find prtac_tab (s,tags) in
    let p = pr_tacarg_using_rule pr_gen (pl,l) in
    if lev' > lev then surround p else p
  with Not_found ->
    str s ++ spc() ++ pr_sequence pr_gen l ++ str" (* Generic printer *)"

let pr_raw_extend prc prlc prtac prpat =
  pr_extend_gen (pr_raw_generic prc prlc prtac prpat pr_reference)
let pr_glob_extend prc prlc prtac prpat =
  pr_extend_gen (pr_glob_generic prc prlc prtac prpat)
let pr_extend prc prlc prtac prpat =
  pr_extend_gen (pr_generic prc prlc prtac prpat)

(**********************************************************************)
(* The tactic printer                                                 *)

let strip_prod_binders_expr n ty =
  let rec strip_ty acc n ty =
    match ty with
        Constrexpr.CProdN(_,bll,a) ->
          let nb =
            List.fold_left (fun i (nal,_,_) -> i + List.length nal) 0 bll in
	  let bll = List.map (fun (x, _, y) -> x, y) bll in
            if nb >= n then (List.rev (bll@acc)), a
            else strip_ty (bll@acc) (n-nb) a
      | _ -> error "Cannot translate fix tactic: not enough products" in
  strip_ty [] n ty

let pr_ltac_or_var pr = function
  | ArgArg x -> pr x
  | ArgVar (loc,id) -> pr_with_comments loc (pr_id id)

let pr_ltac_constant kn =
  if !Constrextern.in_debugger then pr_kn kn
  else pr_qualid (Nametab.shortest_qualid_of_tactic kn)

let pr_evaluable_reference_env env = function
  | EvalVarRef id -> pr_id id
  | EvalConstRef sp ->
      Nametab.pr_global_env (Termops.vars_of_env env) (Globnames.ConstRef sp)

let pr_esubst prc l =
  let pr_qhyp = function
      (_,AnonHyp n,c) -> str "(" ++ int n ++ str" := " ++ prc c ++ str ")"
    | (_,NamedHyp id,c) ->
        str "(" ++ pr_id id ++ str" := " ++ prc c ++ str ")"
  in
  prlist_with_sep spc pr_qhyp l

let pr_bindings_gen for_ex prlc prc = function
  | ImplicitBindings l ->
      spc () ++
      hv 2 ((if for_ex then mt() else str "with" ++ spc ()) ++
            prlist_with_sep spc prc l)
  | ExplicitBindings l ->
      spc () ++
      hv 2 ((if for_ex then mt() else str "with" ++ spc ()) ++
            pr_esubst prlc l)
  | NoBindings -> mt ()

let pr_bindings prlc prc = pr_bindings_gen false prlc prc

let pr_with_bindings prlc prc (c,bl) =
  hov 1 (prc c ++ pr_bindings prlc prc bl)

let pr_as_ipat pat = str "as " ++ pr_intro_pattern pat
let pr_eqn_ipat pat = str "eqn:" ++ pr_intro_pattern pat

let pr_with_induction_names = function
  | None, None -> mt ()
  | Some eqpat, None -> spc () ++ hov 1 (pr_eqn_ipat eqpat)
  | None, Some ipat -> spc () ++ hov 1 (pr_as_ipat ipat)
  | Some eqpat, Some ipat ->
    spc () ++ hov 1 (pr_as_ipat ipat ++ spc () ++ pr_eqn_ipat eqpat)

let pr_as_intro_pattern ipat =
  spc () ++ hov 1 (str "as" ++ spc () ++ pr_intro_pattern ipat)

let pr_with_inversion_names = function
  | None -> mt ()
  | Some ipat -> pr_as_intro_pattern ipat

let pr_as_ipat = function
  | None -> mt ()
  | Some ipat -> pr_as_intro_pattern ipat

let pr_as_name = function
  | Anonymous -> mt ()
  | Name id -> str " as " ++ pr_lident (Loc.ghost,id)

let pr_pose_as_style prc na c =
  spc() ++ prc c ++ pr_as_name na

let pr_pose prlc prc na c = match na with
  | Anonymous -> spc() ++ prc c
  | Name id -> spc() ++ surround (pr_id id ++ str " :=" ++ spc() ++ prlc c)

let pr_assertion _prlc prc ipat c = match ipat with
(* Use this "optimisation" or use only the general case ?
  | IntroIdentifier id ->
      spc() ++ surround (pr_intro_pattern ipat ++ str " :" ++ spc() ++ prlc c)
*)
  | ipat ->
      spc() ++ prc c ++ pr_as_ipat ipat

let pr_assumption prlc prc ipat c = match ipat with
(* Use this "optimisation" or use only the general case ?
  | IntroIdentifier id ->
      spc() ++ surround (pr_intro_pattern ipat ++ str " :" ++ spc() ++ prlc c)
*)
  | ipat ->
      spc() ++ prc c ++ pr_as_ipat ipat

let pr_by_tactic prt = function
  | TacId [] -> mt ()
  | tac -> spc() ++ str "by " ++ prt tac

let pr_hyp_location pr_id = function
  | occs, InHyp -> spc () ++ pr_with_occurrences pr_id occs
  | occs, InHypTypeOnly ->
      spc () ++
      pr_with_occurrences (fun id -> str "(type of " ++ pr_id id ++ str ")") occs
  | occs, InHypValueOnly ->
      spc () ++
      pr_with_occurrences (fun id -> str "(value of " ++ pr_id id ++ str ")") occs

let pr_in pp = spc () ++ hov 0 (str "in" ++ pp)

let pr_simple_hyp_clause pr_id = function
  | [] -> mt ()
  | l -> pr_in (spc () ++ prlist_with_sep spc pr_id l)

let pr_in_hyp_as pr_id = function
  | None -> mt ()
  | Some (id,ipat) -> pr_simple_hyp_clause pr_id [id] ++ pr_as_ipat ipat

let pr_clauses default_is_concl pr_id = function
  | { onhyps=Some []; concl_occs=AllOccurrences }
      when (match default_is_concl with Some true -> true | _ -> false) -> mt ()
  | { onhyps=None; concl_occs=AllOccurrences }
      when (match default_is_concl with Some false -> true | _ -> false) -> mt ()
  | { onhyps=None; concl_occs=NoOccurrences } ->
      pr_in (str " * |-")
  | { onhyps=None; concl_occs=occs } ->
      pr_in (pr_with_occurrences (fun () -> str " *") (occs,()))
  | { onhyps=Some l; concl_occs=occs } ->
      let pr_occs = match occs with
      | NoOccurrences -> mt ()
      | _ -> pr_with_occurrences (fun () -> str" |- *") (occs,())
      in
      pr_in
        (prlist_with_sep (fun () -> str",") (pr_hyp_location pr_id) l ++ pr_occs)

let pr_orient b = if b then mt () else str "<- "

let pr_multi = function
  | Precisely 1 -> mt ()
  | Precisely n -> int n ++ str "!"
  | UpTo n -> int n ++ str "?"
  | RepeatStar -> str "?"
  | RepeatPlus -> str "!"

let pr_induction_arg prlc prc = function
  | ElimOnConstr c -> pr_with_bindings prlc prc c
  | ElimOnIdent (loc,id) -> pr_with_comments loc (pr_id id)
  | ElimOnAnonHyp n -> int n

let pr_induction_kind = function
  | SimpleInversion -> str "simple inversion"
  | FullInversion -> str "inversion"
  | FullInversionClear -> str "inversion_clear"

let pr_lazy lz = if lz then str "lazy" else mt ()

let pr_match_pattern pr_pat = function
  | Term a -> pr_pat a
  | Subterm (b,None,a) -> (if b then str"appcontext [" else str "context [") ++ pr_pat a ++ str "]"
  | Subterm (b,Some id,a) ->
      (if b then str"appcontext " else str "context ") ++ pr_id id ++ str "[" ++ pr_pat a ++ str "]"

let pr_match_hyps pr_pat = function
  | Hyp (nal,mp) ->
      pr_lname nal ++ str ":" ++ pr_match_pattern pr_pat mp
  | Def (nal,mv,mp) ->
      pr_lname nal ++ str ":=" ++ pr_match_pattern pr_pat mv
      ++ str ":" ++ pr_match_pattern pr_pat mp

let pr_match_rule m pr pr_pat = function
  | Pat ([],mp,t) when m ->
      pr_match_pattern pr_pat mp ++
      spc () ++ str "=>" ++ brk (1,4) ++ pr t
(*
  | Pat (rl,mp,t) ->
      hv 0 (prlist_with_sep pr_comma (pr_match_hyps pr_pat) rl ++
        (if rl <> [] then spc () else mt ()) ++
         hov 0 (str "|-" ++ spc () ++ pr_match_pattern pr_pat mp ++ spc () ++
	 str "=>" ++ brk (1,4) ++ pr t))
*)
  | Pat (rl,mp,t) ->
      hov 0 (
	hv 0 (prlist_with_sep pr_comma (pr_match_hyps pr_pat) rl) ++
        (if not (List.is_empty rl) then spc () else mt ()) ++
        hov 0 (
	  str "|-" ++ spc () ++ pr_match_pattern pr_pat mp ++ spc () ++
	  str "=>" ++ brk (1,4) ++ pr t))
  | All t -> str "_" ++ spc () ++ str "=>" ++ brk (1,4) ++ pr t

let pr_funvar = function
  | None -> spc () ++ str "_"
  | Some id -> spc () ++ pr_id id

let pr_let_clause k pr (id,(bl,t)) =
  hov 0 (str k ++ pr_lident id ++ prlist pr_funvar bl ++
         str " :=" ++ brk (1,1) ++ pr (TacArg (Loc.ghost,t)))

let pr_let_clauses recflag pr = function
  | hd::tl ->
      hv 0
        (pr_let_clause (if recflag then "let rec " else "let ") pr hd ++
         prlist (fun t -> spc () ++ pr_let_clause "with " pr t) tl)
  | [] -> anomaly (Pp.str "LetIn must declare at least one binding")

let pr_seq_body pr tl =
  hv 0 (str "[ " ++
        prlist_with_sep (fun () -> spc () ++ str "| ") pr tl ++
        str " ]")

let pr_opt_tactic pr = function
  | TacId [] -> mt ()
  | t -> pr t

let pr_then_gen pr tf tm tl =
  hv 0 (str "[ " ++
        prvect_with_sep mt (fun t -> pr t ++ spc () ++ str "| ") tf ++
	pr_opt_tactic pr tm ++ str ".." ++
	prvect_with_sep mt (fun t -> spc () ++ str "| " ++ pr t) tl ++
        str " ]")

let pr_hintbases = function
  | None -> spc () ++ str "with *"
  | Some [] -> mt ()
  | Some l ->
      spc () ++ hov 2 (str "with" ++ prlist (fun s -> spc () ++ str s) l)

let pr_auto_using prc = function
  | [] -> mt ()
  | l -> spc () ++
      hov 2 (str "using" ++ spc () ++ prlist_with_sep pr_comma prc l)

let string_of_debug = function
  | Off -> ""
  | Debug -> "debug "
  | Info -> "info_"

let pr_then () = str ";"

let ltop = (5,E)
let lseq = 4
let ltactical = 3
let lorelse = 2
let llet = 5
let lfun = 5
let lcomplete = 1
let labstract = 3
let lmatch = 1
let latom = 0
let lcall = 1
let leval = 1
let ltatom = 1
let linfo = 5

let level_of (n,p) = match p with E -> n | L -> n-1 | Prec n -> n | Any -> lseq

(** A printer for tactics that polymorphically works on the three
    "raw", "glob" and "typed" levels *)

let make_pr_tac pr_tac_level
  (pr_constr,pr_lconstr,pr_pat,pr_lpat,
   pr_cst,pr_ind,pr_ref,pr_ident,pr_extend,strip_prod_binders) =

(* some shortcuts *)
let pr_bindings = pr_bindings pr_lconstr pr_constr in
let pr_ex_bindings = pr_bindings_gen true pr_lconstr pr_constr in
let pr_with_bindings = pr_with_bindings pr_lconstr pr_constr in
let pr_extend = pr_extend pr_constr pr_lconstr pr_tac_level pr_pat in
let pr_red_expr = pr_red_expr (pr_constr,pr_lconstr,pr_cst,pr_pat) in

let pr_constrarg c = spc () ++ pr_constr c in
let pr_lconstrarg c = spc () ++ pr_lconstr c in
let pr_intarg n = spc () ++ int n in

(* Some printing combinators *)
let pr_eliminator cb = str "using" ++ pr_arg pr_with_bindings cb in

let extract_binders = function
  | Tacexp (TacFun (lvar,body)) -> (lvar,Tacexp body)
  | body -> ([],body) in

let pr_binder_fix (nal,t) =
(*  match t with
  | CHole _ -> spc() ++ prlist_with_sep spc (pr_lname) nal
  | _ ->*)
    let s = prlist_with_sep spc pr_lname nal ++ str ":" ++ pr_lconstr t in
    spc() ++ hov 1 (str"(" ++ s ++ str")") in

let pr_fix_tac (id,n,c) =
  let rec set_nth_name avoid n = function
      (nal,ty)::bll ->
        if n <= List.length nal then
          match List.chop (n-1) nal with
              _, (_,Name id) :: _ -> id, (nal,ty)::bll
            | bef, (loc,Anonymous) :: aft ->
                let id = next_ident_away (Id.of_string"y") avoid in
                id, ((bef@(loc,Name id)::aft, ty)::bll)
            | _ -> assert false
        else
          let (id,bll') = set_nth_name avoid (n-List.length nal) bll in
          (id,(nal,ty)::bll')
    | [] -> assert false in
  let (bll,ty) = strip_prod_binders n c in
  let names =
    List.fold_left
      (fun ln (nal,_) -> List.fold_left
          (fun ln na -> match na with (_,Name id) -> id::ln | _ -> ln)
          ln nal)
      [] bll in
  let idarg,bll = set_nth_name names n bll in
  let annot = match names with
  | [_] -> mt ()
  | _ -> spc() ++ str"{struct " ++ pr_id idarg ++ str"}"
  in
  hov 1 (str"(" ++ pr_id id ++
        prlist pr_binder_fix bll ++ annot ++ str" :" ++
        pr_lconstrarg ty ++ str")") in
(*  spc() ++
  hov 0 (pr_id id ++ pr_intarg n ++ str":" ++ pr_constrarg
    c)
*)
let pr_cofix_tac (id,c) =
  hov 1 (str"(" ++ pr_id id ++ str" :" ++ pr_lconstrarg c ++ str")") in

  (* Printing tactics as arguments *)
let rec pr_atom0 = function
  | TacIntroPattern [] -> str "intros"
  | TacIntroMove (None,MoveLast) -> str "intro"
  | TacAssumption -> str "assumption"
  | TacAnyConstructor (false,None) -> str "constructor"
  | TacAnyConstructor (true,None) -> str "econstructor"
  | TacTrivial (d,[],Some []) -> str (string_of_debug d ^ "trivial")
  | TacAuto (d,None,[],Some []) -> str (string_of_debug d ^ "auto")
  | TacReflexivity -> str "reflexivity"
  | TacClear (true,[]) -> str "clear"
  | t -> str "(" ++ pr_atom1 t ++ str ")"

  (* Main tactic printer *)
and pr_atom1 = function
  | TacExtend (loc,s,l) ->
      pr_with_comments loc (pr_extend 1 s l)
  | TacAlias (loc,s,l,_) ->
      pr_with_comments loc (pr_extend 1 s (List.map snd l))

  (* Basic tactics *)
  | TacIntroPattern [] as t -> pr_atom0 t
  | TacIntroPattern (_::_ as p) ->
      hov 1 (str "intros" ++ spc () ++ prlist_with_sep spc pr_intro_pattern p)
  | TacIntrosUntil h ->
      hv 1 (str "intros until" ++ pr_arg pr_quantified_hypothesis h)
  | TacIntroMove (None,MoveLast) as t -> pr_atom0 t
  | TacIntroMove (Some id,MoveLast) -> str "intro " ++ pr_id id
  | TacIntroMove (ido,hto) ->
      hov 1 (str"intro" ++ pr_opt pr_id ido ++ Miscops.pr_move_location pr_ident hto)
  | TacAssumption as t -> pr_atom0 t
  | TacExact c -> hov 1 (str "exact" ++ pr_constrarg c)
  | TacExactNoCheck c -> hov 1 (str "exact_no_check" ++ pr_constrarg c)
  | TacVmCastNoCheck c -> hov 1 (str "vm_cast_no_check" ++ pr_constrarg c)
  | TacApply (a,ev,cb,inhyp) ->
      hov 1 ((if a then mt() else str "simple ") ++
             str (with_evars ev "apply") ++ spc () ++
             prlist_with_sep pr_comma pr_with_bindings cb ++
             pr_in_hyp_as pr_ident inhyp)
  | TacElim (ev,cb,cbo) ->
      hov 1 (str (with_evars ev "elim") ++ pr_arg pr_with_bindings cb ++
        pr_opt pr_eliminator cbo)
  | TacElimType c -> hov 1 (str "elimtype" ++ pr_constrarg c)
  | TacCase (ev,cb) ->
      hov 1 (str (with_evars ev "case") ++ spc () ++ pr_with_bindings cb)
  | TacCaseType c -> hov 1 (str "casetype" ++ pr_constrarg c)
  | TacFix (ido,n) -> hov 1 (str "fix" ++ pr_opt pr_id ido ++ pr_intarg n)
  | TacMutualFix (id,n,l) ->
      hov 1 (str "fix" ++ spc () ++ pr_id id ++ pr_intarg n ++ spc() ++
             str"with " ++ prlist_with_sep spc pr_fix_tac l)
  | TacCofix ido -> hov 1 (str "cofix" ++ pr_opt pr_id ido)
  | TacMutualCofix (id,l) ->
      hov 1 (str "cofix" ++ spc () ++ pr_id id ++ spc() ++
             str"with " ++ prlist_with_sep spc pr_cofix_tac l)
  | TacCut c -> hov 1 (str "cut" ++ pr_constrarg c)
  | TacAssert (Some tac,ipat,c) ->
      hov 1 (str "assert" ++
             pr_assumption pr_lconstr pr_constr ipat c ++
             pr_by_tactic (pr_tac_level ltop) tac)
  | TacAssert (None,ipat,c) ->
      hov 1 (str "pose proof" ++
             pr_assertion pr_lconstr pr_constr ipat c)
  | TacGeneralize l ->
      hov 1 (str "generalize" ++ spc () ++
             prlist_with_sep pr_comma (fun (cl,na) ->
	       pr_with_occurrences pr_constr cl ++ pr_as_name na)
	     l)
  | TacGeneralizeDep c ->
      hov 1 (str "generalize" ++ spc () ++ str "dependent" ++
             pr_constrarg c)
  | TacLetTac (na,c,cl,true,_) when Locusops.is_nowhere cl ->
      hov 1 (str "pose" ++ pr_pose pr_lconstr pr_constr na c)
  | TacLetTac (na,c,cl,b,e) ->
      hov 1 ((if b then str "set" else str "remember") ++
             (if b then pr_pose pr_lconstr else pr_pose_as_style)
	        pr_constr na c ++
             pr_opt (fun p -> pr_eqn_ipat p ++ spc ()) e ++
             pr_clauses (Some b) pr_ident cl)
(*  | TacInstantiate (n,c,ConclLocation ()) ->
      hov 1 (str "instantiate" ++ spc() ++
             hov 1 (str"(" ++ pr_arg int n ++ str" :=" ++
                    pr_lconstrarg c ++ str ")" ))
  | TacInstantiate (n,c,HypLocation (id,hloc)) ->
      hov 1 (str "instantiate" ++ spc() ++
             hov 1 (str"(" ++ pr_arg int n ++ str" :=" ++
                    pr_lconstrarg c ++ str ")" )
	     ++ str "in" ++ pr_hyp_location pr_ident (id,[],(hloc,ref None)))
*)
  (* Derived basic tactics *)
  | TacSimpleInductionDestruct (isrec,h) ->
      hov 1 (str "simple " ++ str (if isrec then "induction" else "destruct")
             ++ pr_arg pr_quantified_hypothesis h)
  | TacInductionDestruct (isrec,ev,(l,el,cl)) ->
      hov 1 (str (with_evars ev (if isrec then "induction" else "destruct")) ++
             spc () ++
             prlist_with_sep pr_comma (fun (h,ids) ->
	       pr_induction_arg pr_lconstr pr_constr h ++
	       pr_with_induction_names ids) l ++
             pr_opt pr_eliminator el ++
	     pr_opt_no_spc (pr_clauses None pr_ident) cl)
  | TacDoubleInduction (h1,h2) ->
      hov 1
        (str "double induction" ++
         pr_arg pr_quantified_hypothesis h1 ++
	 pr_arg pr_quantified_hypothesis h2)
  | TacDecomposeAnd c ->
      hov 1 (str "decompose record" ++ pr_constrarg c)
  | TacDecomposeOr c ->
      hov 1 (str "decompose sum" ++ pr_constrarg c)
  | TacDecompose (l,c) ->
      hov 1 (str "decompose" ++ spc () ++
        hov 0 (str "[" ++ prlist_with_sep spc pr_ind l
	  ++ str "]" ++ pr_constrarg c))
  | TacSpecialize (n,c) ->
      hov 1 (str "specialize" ++ spc () ++ pr_opt int n ++
             pr_with_bindings c)
  | TacLApply c ->
      hov 1 (str "lapply" ++ pr_constrarg c)

  (* Automation tactics *)
  | TacTrivial (_,[],Some []) as x -> pr_atom0 x
  | TacTrivial (d,lems,db) ->
      hov 0 (str (string_of_debug d ^ "trivial") ++
             pr_auto_using pr_constr lems ++ pr_hintbases db)
  | TacAuto (_,None,[],Some []) as x -> pr_atom0 x
  | TacAuto (d,n,lems,db) ->
      hov 0 (str (string_of_debug d ^ "auto") ++
	     pr_opt (pr_or_var int) n ++
             pr_auto_using pr_constr lems ++ pr_hintbases db)

  (* Context management *)
  | TacClear (true,[]) as t -> pr_atom0 t
  | TacClear (keep,l) ->
      hov 1 (str "clear" ++ spc () ++ (if keep then str "- " else mt ()) ++
             prlist_with_sep spc pr_ident l)
  | TacClearBody l ->
      hov 1 (str "clearbody" ++ spc () ++ prlist_with_sep spc pr_ident l)
  | TacMove (b,id1,id2) ->
      (* Rem: only b = true is available for users *)
      assert b;
      hov 1
        (str "move" ++ brk (1,1) ++ pr_ident id1 ++
	 Miscops.pr_move_location pr_ident id2)
  | TacRename l ->
      hov 1
        (str "rename" ++ brk (1,1) ++
         prlist_with_sep
	   (fun () -> str "," ++ brk (1,1))
	   (fun (i1,i2) ->
	      pr_ident i1 ++ spc () ++ str "into" ++ spc () ++ pr_ident i2)
	   l)
  | TacRevert l ->
      hov 1 (str "revert" ++ spc () ++ prlist_with_sep spc pr_ident l)

  (* Constructors *)
  | TacLeft (ev,l) -> hov 1 (str (with_evars ev "left") ++ pr_bindings l)
  | TacRight (ev,l) -> hov 1 (str (with_evars ev "right") ++ pr_bindings l)
  | TacSplit (ev,false,l) -> hov 1 (str (with_evars ev "split") ++ prlist_with_sep pr_comma pr_bindings l)
  | TacSplit (ev,true,l) -> hov 1 (str (with_evars ev "exists") ++ prlist_with_sep (fun () -> str",") pr_ex_bindings l)
  | TacAnyConstructor (ev,Some t) ->
      hov 1 (str (with_evars ev "constructor") ++ pr_arg (pr_tac_level (latom,E)) t)
  | TacAnyConstructor (ev,None) as t -> pr_atom0 t
  | TacConstructor (ev,n,l) ->
      hov 1 (str (with_evars ev "constructor") ++
             pr_or_var pr_intarg n ++ pr_bindings l)

  (* Conversion *)
  | TacReduce (r,h) ->
      hov 1 (pr_red_expr r ++
             pr_clauses (Some true) pr_ident h)
  | TacChange (op,c,h) ->
      hov 1 (str "change" ++ brk (1,1) ++
      (match op with
          None -> mt()
        | Some p -> pr_pat p ++ spc () ++ str "with ") ++
      pr_constr c ++ pr_clauses (Some true) pr_ident h)

  (* Equivalence relations *)
  | TacReflexivity as x -> pr_atom0 x
  | TacSymmetry cls -> str "symmetry" ++ pr_clauses (Some true) pr_ident cls
  | TacTransitivity (Some c) -> str "transitivity" ++ pr_constrarg c
  | TacTransitivity None -> str "etransitivity"

  (* Equality and inversion *)
  | TacRewrite (ev,l,cl,by) ->
      hov 1 (str (with_evars ev "rewrite") ++ spc () ++
	     prlist_with_sep
	     (fun () -> str ","++spc())
	     (fun (b,m,c) ->
		pr_orient b ++ pr_multi m ++ pr_with_bindings c)
	     l
	     ++ pr_clauses (Some true) pr_ident cl
	     ++	(match by with Some by -> pr_by_tactic (pr_tac_level ltop) by | None -> mt()))
  | TacInversion (DepInversion (k,c,ids),hyp) ->
      hov 1 (str "dependent " ++ pr_induction_kind k ++ spc () ++
      pr_quantified_hypothesis hyp ++
      pr_with_inversion_names ids ++ pr_with_constr pr_constr c)
  | TacInversion (NonDepInversion (k,cl,ids),hyp) ->
      hov 1 (pr_induction_kind k ++ spc () ++
      pr_quantified_hypothesis hyp ++
      pr_with_inversion_names ids ++ pr_simple_hyp_clause pr_ident cl)
  | TacInversion (InversionUsing (c,cl),hyp) ->
      hov 1 (str "inversion" ++ spc() ++ pr_quantified_hypothesis hyp ++
      spc () ++ str "using" ++ spc () ++ pr_constr c ++
      pr_simple_hyp_clause pr_ident cl)

in

let rec pr_tac inherited tac =
  let (strm,prec) = match tac with
  | TacAbstract (t,None) ->
      str "abstract " ++ pr_tac (labstract,L) t, labstract
  | TacAbstract (t,Some s) ->
      hov 0
       (str "abstract (" ++ pr_tac (labstract,L) t ++ str")" ++ spc () ++
        str "using " ++ pr_id s),
      labstract
  | TacLetIn (recflag,llc,u) ->
      let llc = List.map (fun (id,t) -> (id,extract_binders t)) llc in
      v 0
       (hv 0 (pr_let_clauses recflag (pr_tac ltop) llc ++ str " in") ++
       fnl () ++ pr_tac (llet,E) u),
      llet
  | TacMatch (lz,t,lrul) ->
      hov 0 (pr_lazy lz ++ str "match " ++ pr_tac ltop t ++ str " with"
        ++ prlist
	  (fun r -> fnl () ++ str "| " ++
            pr_match_rule true (pr_tac ltop) pr_lpat r)
	lrul
        ++ fnl() ++ str "end"),
      lmatch
  | TacMatchGoal (lz,lr,lrul) ->
      hov 0 (pr_lazy lz ++
	str (if lr then "match reverse goal with" else "match goal with")
	++ prlist
	  (fun r -> fnl () ++ str "| " ++
            pr_match_rule false (pr_tac ltop) pr_lpat r)
	lrul
        ++ fnl() ++ str "end"),
      lmatch
  | TacFun (lvar,body) ->
      hov 2 (str "fun" ++
        prlist pr_funvar lvar ++ str " =>" ++ spc () ++
        pr_tac (lfun,E) body),
      lfun
  | TacThens (t,tl) ->
      hov 1 (pr_tac (lseq,E) t ++ pr_then () ++ spc () ++
             pr_seq_body (pr_tac ltop) tl),
      lseq
  | TacThen (t1,[||],t2,[||]) ->
      hov 1 (pr_tac (lseq,E) t1 ++ pr_then () ++ spc () ++
             pr_tac (lseq,L) t2),
      lseq
  | TacThen (t1,tf,t2,tl) ->
      hov 1 (pr_tac (lseq,E) t1 ++ pr_then () ++ spc () ++
             pr_then_gen (pr_tac ltop) tf t2 tl),
      lseq
  | TacTry t ->
      hov 1 (str "try" ++ spc () ++ pr_tac (ltactical,E) t),
      ltactical
  | TacDo (n,t) ->
      hov 1 (str "do " ++ pr_or_var int n ++ spc () ++
             pr_tac (ltactical,E) t),
      ltactical
  | TacTimeout (n,t) ->
      hov 1 (str "timeout " ++ pr_or_var int n ++ spc () ++
             pr_tac (ltactical,E) t),
      ltactical
  | TacRepeat t ->
      hov 1 (str "repeat" ++ spc () ++ pr_tac (ltactical,E) t),
      ltactical
  | TacProgress t ->
      hov 1 (str "progress" ++ spc () ++ pr_tac (ltactical,E) t),
      ltactical
  | TacShowHyps t ->
      hov 1 (str "infoH" ++ spc () ++ spc () ++ pr_tac (ltactical,E) t),
      ltactical
  | TacInfo t ->
      hov 1 (str "info" ++ spc () ++ pr_tac (ltactical,E) t),
      linfo
  | TacOrelse (t1,t2) ->
      hov 1 (pr_tac (lorelse,L) t1 ++ str " ||" ++ brk (1,1) ++
             pr_tac (lorelse,E) t2),
      lorelse
  | TacFail (n,l) ->
      let arg = match n with ArgArg 0 -> mt () | _ -> pr_arg (pr_or_var int) n in
      hov 1 (str "fail" ++ arg ++
      prlist (pr_arg (pr_message_token pr_ident)) l), latom
  | TacFirst tl ->
      str "first" ++ spc () ++ pr_seq_body (pr_tac ltop) tl, llet
  | TacSolve tl ->
      str "solve" ++ spc () ++ pr_seq_body (pr_tac ltop) tl, llet
  | TacComplete t ->
      pr_tac (lcomplete,E) t, lcomplete
  | TacId l ->
      str "idtac" ++ prlist (pr_arg (pr_message_token pr_ident)) l, latom
  | TacAtom (loc,TacAlias (_,s,l,_)) ->
      pr_with_comments loc
        (pr_extend (level_of inherited) s (List.map snd l)),
      latom
  | TacAtom (loc,t) ->
      pr_with_comments loc (hov 1 (pr_atom1 t)), ltatom
  | TacArg(_,Tacexp e) -> pr_tac_level (latom,E) e, latom
  | TacArg(_,ConstrMayEval (ConstrTerm c)) ->
      str "constr:" ++ pr_constr c, latom
  | TacArg(_,ConstrMayEval c) ->
      pr_may_eval pr_constr pr_lconstr pr_cst pr_pat c, leval
  | TacArg(_,TacFreshId l) -> str "fresh" ++ pr_fresh_ids l, latom
  | TacArg(_,Integer n) -> int n, latom
  | TacArg(_,TacCall(loc,f,[])) -> pr_ref f, latom
  | TacArg(_,TacCall(loc,f,l)) ->
      pr_with_comments loc
        (hov 1 (pr_ref f ++ spc () ++
         prlist_with_sep spc pr_tacarg l)),
      lcall
  | TacArg (_,a) -> pr_tacarg a, latom
  in
  if prec_less prec inherited then strm
  else str"(" ++ strm ++ str")"

and pr_tacarg = function
  | TacDynamic (loc,t) ->
      pr_with_comments loc (str ("<dynamic ["^(Dyn.tag t)^"]>"))
  | MetaIdArg (loc,true,s) -> pr_with_comments loc (str ("$" ^ s))
  | MetaIdArg (loc,false,s) -> pr_with_comments loc (str ("constr: $" ^ s))
  | IntroPattern ipat -> str "ipattern:" ++ pr_intro_pattern ipat
  | TacVoid -> str "()"
  | Reference r -> pr_ref r
  | ConstrMayEval c -> pr_may_eval pr_constr pr_lconstr pr_cst pr_pat c
  | TacFreshId l -> str "fresh" ++ pr_fresh_ids l
  | TacExternal (_,com,req,la) ->
      str "external" ++ spc() ++ qs com ++ spc() ++ qs req ++
      spc() ++ prlist_with_sep spc pr_tacarg la
  | (TacCall _|Tacexp _|Integer _) as a ->
      str "ltac:" ++ pr_tac (latom,E) (TacArg (Loc.ghost,a))

in pr_tac

let strip_prod_binders_glob_constr n (ty,_) =
  let rec strip_ty acc n ty =
    if Int.equal n 0 then (List.rev acc, (ty,None)) else
      match ty with
          Glob_term.GProd(loc,na,Explicit,a,b) ->
            strip_ty (([Loc.ghost,na],(a,None))::acc) (n-1) b
        | _ -> error "Cannot translate fix tactic: not enough products" in
  strip_ty [] n ty

let raw_printers =
    (pr_constr_expr,
     pr_lconstr_expr,
     pr_constr_pattern_expr,
     pr_lconstr_pattern_expr,
     pr_or_by_notation pr_reference,
     pr_or_by_notation pr_reference,
     pr_reference,
     pr_or_metaid pr_lident,
     pr_raw_extend,
     strip_prod_binders_expr)

let rec pr_raw_tactic_level n (t:raw_tactic_expr) =
  make_pr_tac pr_raw_tactic_level raw_printers n t

let pr_raw_tactic = pr_raw_tactic_level ltop

let pr_and_constr_expr pr (c,_) = pr c

let pr_pat_and_constr_expr pr ((c,_),_) = pr c

let pr_glob_tactic_level env =
  let glob_printers =
    (pr_and_constr_expr (pr_glob_constr_env env),
     pr_and_constr_expr (pr_lglob_constr_env env),
     pr_pat_and_constr_expr (pr_glob_constr_env env),
     pr_pat_and_constr_expr (pr_lglob_constr_env env),
     pr_or_var (pr_and_short_name (pr_evaluable_reference_env env)),
     pr_or_var (pr_inductive env),
     pr_ltac_or_var (pr_located pr_ltac_constant),
     pr_lident,
     pr_glob_extend,
     strip_prod_binders_glob_constr)
  in
  let rec prtac n (t:glob_tactic_expr) =
    make_pr_tac prtac glob_printers n t
  in
  prtac

let pr_glob_tactic env = pr_glob_tactic_level env ltop

let _ = Tactic_debug.set_tactic_printer
  (fun x -> pr_glob_tactic (Global.env()) x)

let _ = Tactic_debug.set_match_pattern_printer
  (fun env hyp -> pr_match_pattern (pr_constr_pattern_env env) hyp)

let _ = Tactic_debug.set_match_rule_printer
  (fun rl ->
    pr_match_rule false (pr_glob_tactic (Global.env()))
      (fun (_,p) -> pr_constr_pattern p) rl)


==> anc/HoTT/coq-HoTT/printing/pptactic.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Genarg
open Constrexpr
open Tacexpr
open Proof_type
open Ppextend
open Environ
open Pattern
open Misctypes

val pr_or_var : ('a -> std_ppcmds) -> 'a or_var -> std_ppcmds
val pr_or_metaid : ('a -> std_ppcmds) -> 'a or_metaid -> std_ppcmds
val pr_and_short_name : ('a -> std_ppcmds) -> 'a and_short_name -> std_ppcmds
val pr_or_by_notation : ('a -> std_ppcmds) -> 'a or_by_notation -> std_ppcmds

type 'a raw_extra_genarg_printer =
    (constr_expr -> std_ppcmds) ->
    (constr_expr -> std_ppcmds) ->
    (tolerability -> raw_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

type 'a glob_extra_genarg_printer =
    (glob_constr_and_expr -> std_ppcmds) ->
    (glob_constr_and_expr -> std_ppcmds) ->
    (tolerability -> glob_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

type 'a extra_genarg_printer =
    (Term.constr -> std_ppcmds) ->
    (Term.constr -> std_ppcmds) ->
    (tolerability -> glob_tactic_expr -> std_ppcmds) ->
    'a -> std_ppcmds

  (** if the boolean is false then the extension applies only to old syntax *)
val declare_extra_genarg_pprule :
  ('c raw_abstract_argument_type * 'c raw_extra_genarg_printer) ->
  ('a glob_abstract_argument_type * 'a glob_extra_genarg_printer) ->
  ('b typed_abstract_argument_type * 'b extra_genarg_printer) -> unit

type grammar_terminals = string option list

type pp_tactic = {
  pptac_key : string;
  pptac_args : argument_type list;
  pptac_prods : int * grammar_terminals;
}

  (** if the boolean is false then the extension applies only to old syntax *)
val declare_extra_tactic_pprule : pp_tactic -> unit

val exists_extra_tactic_pprule : string -> argument_type list -> bool

val pr_raw_generic :
  (constr_expr -> std_ppcmds) ->
  (constr_expr -> std_ppcmds) ->
  (tolerability -> raw_tactic_expr -> std_ppcmds) ->
  (constr_expr -> std_ppcmds) ->
  (Libnames.reference -> std_ppcmds) -> rlevel generic_argument ->
    std_ppcmds

val pr_raw_extend:
  (constr_expr -> std_ppcmds) -> (constr_expr -> std_ppcmds) ->
  (tolerability -> raw_tactic_expr -> std_ppcmds) ->
  (constr_expr -> std_ppcmds) -> int ->
    string -> raw_generic_argument list -> std_ppcmds

val pr_glob_extend:
  (glob_constr_and_expr -> std_ppcmds) -> (glob_constr_and_expr -> std_ppcmds) ->
  (tolerability -> glob_tactic_expr -> std_ppcmds) ->
  (glob_constr_pattern_and_expr -> std_ppcmds) -> int ->
    string -> glob_generic_argument list -> std_ppcmds

val pr_extend :
  (Term.constr -> std_ppcmds) -> (Term.constr -> std_ppcmds) ->
  (tolerability -> glob_tactic_expr -> std_ppcmds) ->
  (constr_pattern -> std_ppcmds) -> int ->
    string -> typed_generic_argument list -> std_ppcmds

val pr_ltac_constant : Nametab.ltac_constant -> std_ppcmds

val pr_raw_tactic : raw_tactic_expr -> std_ppcmds

val pr_raw_tactic_level : tolerability -> raw_tactic_expr -> std_ppcmds

val pr_glob_tactic : env -> glob_tactic_expr -> std_ppcmds

val pr_hintbases : string list option -> std_ppcmds

val pr_auto_using : ('constr -> std_ppcmds) -> 'constr list -> std_ppcmds

val pr_bindings :
  ('constr -> std_ppcmds) ->
  ('constr -> std_ppcmds) -> 'constr bindings -> std_ppcmds


==> anc/HoTT/coq-HoTT/printing/pputils.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp

let pr_located pr (loc, x) =
  if Flags.do_beautify () && loc <> Loc.ghost then
    let (b, e) = Loc.unloc loc in
    Pp.comment b ++ pr x ++ Pp.comment e
  else pr x


==> anc/HoTT/coq-HoTT/printing/pputils.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp

val pr_located : ('a -> std_ppcmds) -> 'a Loc.located -> std_ppcmds
(** Prints an object surrounded by its commented location *)



==> anc/HoTT/coq-HoTT/printing/ppvernac.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names

(* open Compat *)
open Errors
open Util
open Extend
open Vernacexpr
open Pputils
open Ppconstr
open Pptactic
open Libnames
open Constrexpr
open Constrexpr_ops
open Decl_kinds

let pr_spc_lconstr = pr_sep_com spc pr_lconstr_expr

let pr_lident (loc,id) =
  if Loc.is_ghost loc then
    let (b,_) = Loc.unloc loc in
    pr_located pr_id (Loc.make_loc (b,b+String.length(Id.to_string id)),id)
  else pr_id id

let string_of_fqid fqid =
 String.concat "." (List.map Id.to_string fqid)

let pr_fqid fqid = str (string_of_fqid fqid)

let pr_lfqid (loc,fqid) =
  if Loc.is_ghost loc then
   let (b,_) = Loc.unloc loc in
    pr_located pr_fqid (Loc.make_loc (b,b+String.length(string_of_fqid fqid)),fqid)
  else
   pr_fqid fqid

let pr_lname = function
    (loc,Name id) -> pr_lident (loc,id)
  | lna -> pr_located pr_name lna

let pr_smart_global = pr_or_by_notation pr_reference

let pr_ltac_ref = Libnames.pr_reference

let pr_module = Libnames.pr_reference

let pr_import_module = Libnames.pr_reference

let sep_end = function
  | VernacBullet _
  | VernacSubproof None
  | VernacEndSubproof -> str""
  | _ -> str"."

let pr_gen t =
  pr_raw_generic
    pr_constr_expr
    pr_lconstr_expr
    pr_raw_tactic_level
    pr_constr_expr
    pr_reference t

let rec extract_signature = function
  | [] -> []
  | Egramml.GramNonTerminal (_,t,_,_) :: l -> t :: extract_signature l
  | _::l -> extract_signature l

let rec match_vernac_rule tys = function
    [] -> raise Not_found
  | pargs::rls ->
      if List.equal Genarg.argument_type_eq (extract_signature pargs) tys then pargs
      else match_vernac_rule tys rls

let sep = fun _ -> spc()
let sep_v2 = fun _ -> str"," ++ spc()

let pr_ne_sep sep pr = function
    [] -> mt()
  | l -> sep() ++ pr l

let pr_set_entry_type = function
  | ETName -> str"ident"
  | ETReference -> str"global"
  | ETPattern -> str"pattern"
  | ETConstr _ -> str"constr"
  | ETOther (_,e) -> str e
  | ETBigint -> str "bigint"
  | ETBinder true -> str "binder"
  | ETBinder false -> str "closed binder"
  | ETBinderList _ | ETConstrList _ -> failwith "Internal entry type"

let strip_meta id =
  let s = Id.to_string id in
  if s.[0] == '$' then Id.of_string (String.sub s 1 (String.length s - 1))
  else id

let pr_production_item = function
  | TacNonTerm (loc,nt,Some (p,sep)) ->
      let pp_sep = if not (String.is_empty sep) then str "," ++ quote (str sep) else mt () in
      str nt ++ str"(" ++ pr_id (strip_meta p) ++ pp_sep ++ str")"
  | TacNonTerm (loc,nt,None) -> str nt
  | TacTerm s -> qs s

let pr_comment pr_c = function
  | CommentConstr c -> pr_c c
  | CommentString s -> qs s
  | CommentInt n -> int n

let pr_in_out_modules = function
  | SearchInside l -> spc() ++ str"inside" ++ spc() ++ prlist_with_sep sep pr_module l
  | SearchOutside [] -> mt()
  | SearchOutside l -> spc() ++ str"outside" ++ spc() ++ prlist_with_sep sep pr_module l

let pr_search_about (b,c) =
  (if b then str "-" else mt()) ++
  match c with
  | SearchSubPattern p -> pr_constr_pattern_expr p
  | SearchString (s,sc) -> qs s ++ pr_opt (fun sc -> str "%" ++ str sc) sc

let pr_search a b pr_p = match a with
  | SearchHead c -> str"Search" ++ spc() ++ pr_p c ++ pr_in_out_modules b
  | SearchPattern c -> str"SearchPattern" ++ spc() ++ pr_p c ++ pr_in_out_modules b
  | SearchRewrite c -> str"SearchRewrite" ++ spc() ++ pr_p c ++ pr_in_out_modules b
  | SearchAbout sl -> str"SearchAbout" ++ spc() ++ str "[" ++ prlist_with_sep spc pr_search_about sl ++ str "]" ++ pr_in_out_modules b

let pr_locality_full = function
  | None -> mt ()
  | Some true -> str "Local" ++ spc ()
  | Some false -> str "Global "++ spc ()

let pr_locality local = if local then str "Local" ++ spc () else mt ()
let pr_non_locality local = if local then mt () else str "Global" ++ spc ()
let pr_section_locality local =
  if Lib.sections_are_opened () && not local then str "Global "
  else if not (Lib.sections_are_opened ()) && local then str "Local "
  else mt ()

let pr_explanation (e,b,f) =
  let a = match e with
  | ExplByPos (n,_) -> anomaly (Pp.str "No more supported")
  | ExplByName id -> pr_id id in
  let a = if f then str"!" ++ a else a in
    if b then str "[" ++ a ++ str "]" else a

let pr_option_ref_value = function
  | QualidRefValue id -> pr_reference id
  | StringRefValue s -> qs s

let pr_printoption table b =
  prlist_with_sep spc str table ++
  pr_opt (prlist_with_sep sep pr_option_ref_value) b

let pr_set_option a b =
  let pr_opt_value = function
    | IntValue None -> assert false
    (* This should not happen because of the grammar *)
    | IntValue (Some n) -> spc() ++ int n
    | StringValue s -> spc() ++ str s
    | BoolValue b -> mt()
  in pr_printoption a None ++ pr_opt_value b

let pr_topcmd _ = str"(* <Warning> : No printer for toplevel commands *)"

let pr_opt_hintbases l = match l with
  | [] -> mt()
  | _ as z -> str":" ++ spc() ++ prlist_with_sep sep str z

let pr_reference_or_constr pr_c = function
  | HintsReference r -> pr_reference r
  | HintsConstr c -> pr_c c

let pr_hints local db h pr_c pr_pat =
  let opth = pr_opt_hintbases db  in
  let pph =
    match h with
    | HintsResolve l ->
        str "Resolve " ++ prlist_with_sep sep
	  (fun (pri, poly, _, c) -> pr_reference_or_constr pr_c c ++
	    match pri with Some x -> spc () ++ str"(" ++ int x ++ str")" | None -> mt ())
	  l
    | HintsImmediate l ->
        str"Immediate" ++ spc() ++ 
	  prlist_with_sep sep (fun (poly, c) -> pr_reference_or_constr pr_c c) l
    | HintsUnfold l ->
        str "Unfold " ++ prlist_with_sep sep pr_reference l
    | HintsTransparency (l, b) ->
        str (if b then "Transparent " else "Opaque ") ++ prlist_with_sep sep
	  pr_reference l
    | HintsConstructors c ->
        str"Constructors" ++ spc() ++ prlist_with_sep spc pr_reference c
    | HintsExtern (n,c,tac) ->
	let pat = match c with None -> mt () | Some pat -> pr_pat pat in
          str "Extern" ++ spc() ++ int n ++ spc() ++ pat ++ str" =>" ++
          spc() ++ pr_raw_tactic tac
  in
  hov 2 (str"Hint "++pr_locality local ++ pph ++ opth)

let pr_with_declaration pr_c = function
  | CWith_Definition (id,c) ->
      let p = pr_c c in
      str"Definition" ++ spc() ++ pr_lfqid id ++ str" := " ++ p
  | CWith_Module (id,qid) ->
      str"Module" ++ spc() ++ pr_lfqid id ++ str" := " ++
      pr_located pr_qualid qid

let rec pr_module_ast pr_c = function
  | CMident qid -> spc () ++ pr_located pr_qualid qid
  | CMwith (_,mty,decl) ->
      let m = pr_module_ast pr_c mty in
      let p = pr_with_declaration pr_c decl in
      m ++ spc() ++ str"with" ++ spc() ++ p
  | CMapply (_,me1,(CMident _ as me2)) ->
      pr_module_ast pr_c me1 ++ spc() ++ pr_module_ast pr_c me2
  | CMapply (_,me1,me2) ->
      pr_module_ast pr_c me1 ++ spc() ++
      hov 1 (str"(" ++ pr_module_ast pr_c me2 ++ str")")

let pr_annot { ann_inline = ann; ann_scope_subst = scl } =
  let sep () = if List.is_empty scl then mt () else str "," in
  if ann == DefaultInline && List.is_empty scl then mt ()
  else
    str " [" ++
    (match ann with
      | DefaultInline -> mt ()
      | NoInline -> str "no inline" ++ sep ()
      | InlineAt i -> str "inline at level " ++ int i ++ sep ()) ++
    prlist_with_sep (fun () -> str ", ")
      (fun (sc1,sc2) -> str ("scope "^sc1^" to "^sc2)) scl ++
    str "]"

let pr_module_ast_inl pr_c (mast,ann) =
  pr_module_ast pr_c mast ++ pr_annot ann

let pr_of_module_type prc = function
  | Enforce mty -> str ":" ++ pr_module_ast_inl prc mty
  | Check mtys ->
      prlist_strict (fun m -> str "<:" ++ pr_module_ast_inl prc m) mtys

let pr_require_token = function
  | Some true -> str "Export "
  | Some false -> str "Import "
  | None -> mt()

let pr_module_vardecls pr_c (export,idl,(mty,inl)) =
  let m = pr_module_ast pr_c mty in
  spc() ++
  hov 1 (str"(" ++ pr_require_token export ++
  prlist_with_sep spc pr_lident idl ++ str":" ++ m ++ str")")

let pr_module_binders l pr_c =
  prlist_strict (pr_module_vardecls pr_c) l

let pr_type_option pr_c = function
  | CHole (loc, k) -> mt()
  | _ as c -> brk(0,2) ++ str":" ++ pr_c c

let pr_decl_notation prc ((loc,ntn),c,scopt) =
  fnl () ++ str "where " ++ qs ntn ++ str " := " ++ prc c ++
  pr_opt (fun sc -> str ": " ++ str sc) scopt

let pr_binders_arg =
  pr_ne_sep spc pr_binders

let pr_and_type_binders_arg bl =
  pr_binders_arg bl

let pr_onescheme (idop,schem) =
  match schem with
  | InductionScheme (dep,ind,s) ->
    (match idop with
      | Some id -> hov 0 (pr_lident id ++ str" :=") ++ spc()
      | None -> spc ()
    ) ++
    hov 0 ((if dep then str"Induction for" else str"Minimality for")
    ++ spc() ++ pr_smart_global ind) ++ spc() ++
    hov 0 (str"Sort" ++ spc() ++ pr_glob_sort s)
  | CaseScheme (dep,ind,s) ->
    (match idop with
      | Some id -> hov 0 (pr_lident id ++ str" :=") ++ spc()
      | None -> spc ()
    ) ++
    hov 0 ((if dep then str"Elimination for" else str"Case for")
    ++ spc() ++ pr_smart_global ind) ++ spc() ++
    hov 0 (str"Sort" ++ spc() ++ pr_glob_sort s)
  | EqualityScheme ind ->
    (match idop with
      | Some id -> hov 0 (pr_lident id ++ str" :=") ++ spc()
      | None -> spc()
    ) ++
    hov 0 (str"Equality for")
    ++ spc() ++ pr_smart_global ind

let begin_of_inductive = function
    [] -> 0
  | (_,((loc,_),_))::_ -> fst (Loc.unloc loc)

let pr_class_rawexpr = function
  | FunClass -> str"Funclass"
  | SortClass -> str"Sortclass"
  | RefClass qid -> pr_smart_global qid

let pr_assumption_token many (l,p,k) =
  let s = match l, k with
  | (Discharge,Logical) ->
      str (if many then "Hypotheses" else "Hypothesis")
  | (Discharge,Definitional) ->
      str (if many then "Variables" else "Variable")
  | (Global,Logical) ->
      str (if many then "Axioms" else "Axiom")
  | (Global,Definitional) ->
      str (if many then "Parameters" else "Parameter")
  | (Local, Logical) ->
      str (if many then "Local Axioms" else "Local Axiom")
  | (Local,Definitional) ->
      str (if many then "Local Parameters" else "Local Parameter")
  | (Global,Conjectural) -> str"Conjecture"
  | ((Discharge | Local),Conjectural) ->
      anomaly (Pp.str "Don't know how to beautify a local conjecture")
 in if p then str "Polymorphic " ++ s else s

let pr_params pr_c (xl,(c,t)) =
  hov 2 (prlist_with_sep sep pr_lident xl ++ spc() ++
         (if c then str":>" else str":" ++
         spc() ++ pr_c t))

let rec factorize = function
  | [] -> []
  | (c,(idl,t))::l ->
      match factorize l with
        | (xl,((c', t') as r))::l'
          when (c : bool) == c' && Pervasives.(=) t t' ->
          (** FIXME: we need equality on constr_expr *)
          (idl@xl,r)::l'
        | l' -> (idl,(c,t))::l'

let pr_ne_params_list pr_c l =
  match factorize l with
    | [p] -> pr_params pr_c p
    | l ->
	prlist_with_sep spc
          (fun p -> hov 1 (str "(" ++ pr_params pr_c p ++ str ")")) l
(*
  prlist_with_sep pr_semicolon (pr_params pr_c)
*)

let pr_thm_token k = str (Kindops.string_of_theorem_kind k)

let pr_syntax_modifier = function
  | SetItemLevel (l,NextLevel) ->
      prlist_with_sep sep_v2 str l ++
      spc() ++ str"at next level"
  | SetItemLevel (l,NumLevel n) ->
      prlist_with_sep sep_v2 str l ++
      spc() ++ str"at level" ++ spc() ++ int n
  | SetLevel n -> str"at level" ++ spc() ++ int n
  | SetAssoc LeftA -> str"left associativity"
  | SetAssoc RightA -> str"right associativity"
  | SetAssoc NonA -> str"no associativity"
  | SetEntryType (x,typ) -> str x ++ spc() ++ pr_set_entry_type typ
  | SetOnlyParsing Flags.Current -> str"only parsing"
  | SetOnlyParsing v -> str("compat \"" ^ Flags.pr_version v ^ "\"")
  | SetFormat s -> str"format " ++ pr_located qs s

let pr_syntax_modifiers = function
  | [] -> mt()
  | l -> spc() ++
      hov 1 (str"(" ++ prlist_with_sep sep_v2 pr_syntax_modifier l ++ str")")

let print_level n =
  if not (Int.equal n 0) then str " (at level " ++ int n ++ str ")" else mt ()

let pr_grammar_tactic_rule n (_,pil,t) =
  hov 2 (str "Tactic Notation" ++ print_level n ++ spc() ++
    hov 0 (prlist_with_sep sep pr_production_item pil ++
    spc() ++ str":=" ++ spc() ++ pr_raw_tactic t))

let pr_statement head (id,(bl,c,guard)) =
  assert (not (Option.is_empty id));
  hov 1
    (head ++ spc() ++ pr_lident (Option.get id) ++ spc() ++
    (match bl with [] -> mt() | _ -> pr_binders bl ++ spc()) ++
    pr_opt (pr_guard_annot pr_lconstr_expr bl) guard ++
    str":" ++ pr_spc_lconstr c)

let pr_poly p = 
  if Flags.is_universe_polymorphism () then
    if not p then str"Monomorphic " else mt ()
  else if p then str"Polymorphic " else mt ()

(**************************************)
(* Pretty printer for vernac commands *)
(**************************************)
let make_pr_vernac pr_constr pr_lconstr =

let pr_constrarg c = spc () ++ pr_constr c in
let pr_lconstrarg c = spc () ++ pr_lconstr c in
let pr_intarg n = spc () ++ int n in
let pr_oc = function
    None -> str" :"
  | Some true -> str" :>"
  | Some false -> str" :>>"
in
let pr_record_field ((x, pri), ntn) =
  let prx = match x with
    | (oc,AssumExpr (id,t)) ->
	hov 1 (pr_lname id ++
	       pr_oc oc ++ spc() ++
	       pr_lconstr_expr t)
    | (oc,DefExpr(id,b,opt)) -> (match opt with
      | Some t ->
          hov 1 (pr_lname id ++
                 pr_oc oc ++ spc() ++
                 pr_lconstr_expr t ++ str" :=" ++ pr_lconstr b)
      | None ->
          hov 1 (pr_lname id ++ str" :=" ++ spc() ++
                    pr_lconstr b)) in
  let prpri = match pri with None -> mt() | Some i -> str "| " ++ int i in
    prx ++ prpri ++ prlist (pr_decl_notation pr_constr) ntn
in
let pr_record_decl b c fs =
    pr_opt pr_lident c ++ str"{"  ++
    hv 0 (prlist_with_sep pr_semicolon pr_record_field fs ++ str"}")
in

let pr_printable = function
| PrintFullContext -> str "Print All"
| PrintSectionContext s ->
    str "Print Section" ++ spc() ++ Libnames.pr_reference s
| PrintGrammar ent ->
    str "Print Grammar" ++ spc() ++ str ent
| PrintLoadPath dir -> str "Print LoadPath" ++ pr_opt pr_dirpath dir
| PrintModules -> str "Print Modules"
| PrintMLLoadPath -> str "Print ML Path"
| PrintMLModules -> str "Print ML Modules"
| PrintGraph -> str "Print Graph"
| PrintClasses -> str "Print Classes"
| PrintTypeClasses -> str "Print TypeClasses"
| PrintInstances qid -> str "Print Instances" ++ spc () ++ pr_smart_global qid
| PrintLtac qid -> str "Print Ltac" ++ spc() ++ pr_ltac_ref qid
| PrintCoercions -> str "Print Coercions"
| PrintCoercionPaths (s,t) -> str "Print Coercion Paths" ++ spc() ++ pr_class_rawexpr s ++ spc() ++ pr_class_rawexpr t
| PrintCanonicalConversions -> str "Print Canonical Structures"
| PrintTables -> str "Print Tables"
| PrintHintGoal -> str "Print Hint"
| PrintHint qid -> str "Print Hint" ++ spc() ++ pr_smart_global qid
| PrintHintDb -> str "Print Hint *"
| PrintHintDbName s -> str "Print HintDb" ++ spc() ++ str s
| PrintRewriteHintDbName s -> str "Print Rewrite HintDb" ++ spc() ++ str s
| PrintUniverses (b, fopt) ->
  let cmd =
    if b then "Print Sorted Universes"
    else "Print Universes"
  in
  str cmd ++ pr_opt str fopt
| PrintName qid -> str "Print" ++ spc()  ++ pr_smart_global qid
| PrintModuleType qid -> str "Print Module Type" ++ spc() ++ pr_reference qid
| PrintModule qid -> str "Print Module" ++ spc() ++ pr_reference qid
| PrintInspect n -> str "Inspect" ++ spc() ++ int n
| PrintScopes -> str "Print Scopes"
| PrintScope s -> str "Print Scope" ++ spc() ++ str s
| PrintVisibility s -> str "Print Visibility" ++ pr_opt str s
| PrintAbout qid -> str "About" ++ spc()  ++ pr_smart_global qid
| PrintImplicit qid -> str "Print Implicit" ++ spc()  ++ pr_smart_global qid
(* spiwack: command printing all the axioms and section variables used in a
  term *)
| PrintAssumptions (b, t, qid) ->
  let cmd = match b, t with
  | true, true -> "Print All Dependencies"
  | true, false -> "Print Opaque Dependencies"
  | false, true -> "Print Transparent Dependencies"
  | false, false -> "Print Assumptions"
  in
  str cmd ++ spc() ++ pr_smart_global qid
| PrintNamespace dp -> str "Print Namespace" ++ pr_dirpath dp
in

let rec pr_vernac = function

  (* Proof management *)
  | VernacAbortAll -> str "Abort All"
  | VernacRestart -> str"Restart"
  | VernacUnfocus -> str"Unfocus"
  | VernacUnfocused -> str"Unfocused"
  | VernacGoal c -> str"Goal" ++ pr_lconstrarg c
  | VernacAbort id -> str"Abort" ++ pr_opt pr_lident id
  | VernacUndo i -> if Int.equal i 1 then str"Undo" else str"Undo" ++ pr_intarg i
  | VernacUndoTo i -> str"Undo" ++ spc() ++ str"To" ++ pr_intarg i
  | VernacBacktrack (i,j,k) ->
      str "Backtrack" ++  spc() ++ prlist_with_sep sep int [i;j;k]
  | VernacFocus i -> str"Focus" ++ pr_opt int i
  | VernacShow s ->
      let pr_goal_reference = function
        | OpenSubgoals -> mt ()
        | NthGoal n -> spc () ++ int n
        | GoalId n -> spc () ++ str n in
      let pr_showable = function
	| ShowGoal n -> str"Show" ++ pr_goal_reference n
	| ShowGoalImplicitly n -> str"Show Implicit Arguments" ++ pr_opt int n
	| ShowProof -> str"Show Proof"
	| ShowNode -> str"Show Node"
	| ShowScript -> str"Show Script"
	| ShowExistentials -> str"Show Existentials"
	| ShowTree -> str"Show Tree"
	| ShowProofNames -> str"Show Conjectures"
	| ShowIntros b -> str"Show " ++ (if b then str"Intros" else str"Intro")
	| ShowMatch id -> str"Show Match " ++ pr_lident id
	| ShowThesis -> str "Show Thesis"
      in pr_showable s
  | VernacCheckGuard -> str"Guarded"

  (* Resetting *)
  | VernacResetName id -> str"Reset" ++ spc() ++ pr_lident id
  | VernacResetInitial -> str"Reset Initial"
  | VernacBack i -> if Int.equal i 1 then str"Back" else str"Back" ++ pr_intarg i
  | VernacBackTo i -> str"BackTo" ++ pr_intarg i

  (* State management *)
  | VernacWriteState s -> str"Write State" ++ spc () ++ qs s
  | VernacRestoreState s -> str"Restore State" ++ spc() ++ qs s

  (* Control *)
  | VernacList l ->
      hov 2 (str"[" ++ spc() ++
             prlist (fun v -> pr_located pr_vernac v ++ sep_end (snd v) ++ fnl()) l
             ++ spc() ++ str"]")
  | VernacLoad (f,s) -> str"Load" ++ if f then (spc() ++ str"Verbose"
  ++ spc()) else spc()  ++ qs s
  | VernacTime v -> str"Time" ++ spc() ++ pr_vernac v
  | VernacTimeout(n,v) -> str"Timeout " ++ int n ++ spc() ++ pr_vernac v
  | VernacFail v -> str"Fail" ++ spc() ++ pr_vernac v

  (* Syntax *)
  | VernacTacticNotation (local,n,r,e) ->
      pr_locality local ++ pr_grammar_tactic_rule n ("",r,e)
  | VernacOpenCloseScope (local,opening,sc) ->
      pr_section_locality local ++
      str (if opening then "Open " else "Close ") ++
      str "Scope" ++ spc() ++ str sc
  | VernacDelimiters (sc,key) ->
      str"Delimit Scope" ++ spc () ++ str sc ++
      spc() ++ str "with " ++ str key
  | VernacBindScope (sc,cll) ->
      str"Bind Scope" ++ spc () ++ str sc ++
      spc() ++ str "with " ++ prlist_with_sep spc pr_smart_global cll
  | VernacArgumentsScope (local,q,scl) -> let pr_opt_scope = function
      |	None -> str"_"
      |	Some sc -> str sc in
    pr_section_locality local ++ str"Arguments Scope" ++ spc() ++
    pr_smart_global q
    ++ spc() ++ str"[" ++ prlist_with_sep sep pr_opt_scope scl ++ str"]"
  | VernacInfix (local,((_,s),mv),q,sn) -> (* A Verifier *)
      hov 0 (hov 0 (pr_locality local ++ str"Infix "
      ++ qs s ++ str " :=" ++ pr_constrarg q) ++
      pr_syntax_modifiers mv ++
      (match sn with
    | None -> mt()
    | Some sc -> spc() ++ str":" ++ spc() ++ str sc))
  | VernacNotation (local,c,((_,s),l),opt) ->
      let ps =
	let n = String.length s in
	if n > 2 && s.[0] == '\'' && s.[n-1] == '\''
	then
          let s' = String.sub s 1 (n-2) in
          if String.contains s' '\'' then qs s else str s'
	else qs s in
      hov 2 (pr_locality local ++ str"Notation" ++ spc() ++ ps ++
      str " :=" ++ pr_constrarg c ++ pr_syntax_modifiers l ++
      (match opt with
        | None -> mt()
        | Some sc -> str" :" ++ spc() ++ str sc))
  | VernacSyntaxExtension (local,(s,l)) ->
      pr_locality local ++ str"Reserved Notation" ++ spc() ++ pr_located qs s ++
      pr_syntax_modifiers l

  (* Gallina *)
  | VernacDefinition (d,id,b) -> (* A verifier... *)
      let pr_def_token (l,p,k) =
	pr_poly p ++
	str (Kindops.string_of_definition_kind (l,k)) in
      let pr_reduce = function
        | None -> mt()
        | Some r ->
            str"Eval" ++ spc() ++
            pr_red_expr (pr_constr, pr_lconstr, pr_smart_global, pr_constr) r ++
            str" in" ++ spc() in
      let pr_def_body = function
        | DefineBody (bl,red,body,d) ->
            let ty = match d with
              | None -> mt()
              | Some ty -> spc() ++ str":" ++ pr_spc_lconstr ty
	    in
            (pr_binders_arg bl,ty,Some (pr_reduce red ++ pr_lconstr body))
        | ProveBody (bl,t) ->
            (pr_binders_arg bl, str" :" ++ pr_spc_lconstr t, None) in
      let (binds,typ,c) = pr_def_body b in
      hov 2 (pr_def_token d ++ spc() ++ pr_lident id ++ binds ++ typ ++
      (match c with
        | None -> mt()
        | Some cc -> str" :=" ++ spc() ++ cc))

  | VernacStartTheoremProof (ki,p,l,_) ->
      hov 1 (pr_poly p ++ pr_statement (pr_thm_token ki) (List.hd l) ++
             prlist (pr_statement (spc () ++ str "with")) (List.tl l))

  | VernacEndProof Admitted -> str"Admitted"
  | VernacEndProof (Proved (opac,o)) -> (match o with
    | None -> if opac then str"Qed" else str"Defined"
    | Some (id,th) -> (match th with
      |	None -> (if opac then str"Save" else str"Defined") ++ spc() ++ pr_lident id
      |	Some tok -> str"Save" ++ spc() ++ pr_thm_token tok ++ spc() ++ pr_lident id))
  | VernacExactProof c ->
      hov 2 (str"Proof" ++ pr_lconstrarg c)
  | VernacAssumption (stre,_,l) ->
      let n = List.length (List.flatten (List.map fst (List.map snd l))) in
      hov 2
        (pr_assumption_token (n > 1) stre ++ spc() ++
	 pr_ne_params_list pr_lconstr_expr l)
  | VernacInductive (p,lo,f,i,l) ->
      let pr_constructor (coe,(id,c)) =
        hov 2 (pr_lident id ++ str" " ++
               (if coe then str":>" else str":") ++
                pr_spc_lconstr c) in
      let pr_constructor_list b l = match l with
        | Constructors [] -> mt()
        | Constructors l ->
            let fst_sep = match l with [_] -> "   " | _ -> " | " in
            pr_com_at (begin_of_inductive l) ++
            fnl() ++ str fst_sep ++
            prlist_with_sep (fun _ -> fnl() ++ str" | ") pr_constructor l
       | RecordDecl (c,fs) ->
	    spc() ++
	    pr_record_decl b c fs in
      let pr_oneind key (((coe,id),indpar,s,k,lc),ntn) =
	hov 0 (
	    str key ++ spc() ++
	      (if i then str"Infer " else str"") ++
              (if coe then str"> " else str"") ++ pr_lident id ++
              pr_and_type_binders_arg indpar ++ spc() ++
	      Option.cata (fun s -> str":" ++ spc() ++ pr_lconstr_expr s) (mt()) s ++
	      str" :=") ++ pr_constructor_list k lc ++
	    prlist (pr_decl_notation pr_constr) ntn
      in
      let key =
        let (_,_,_,k,_),_ = List.hd l in
	match k with Record -> "Record" | Structure -> "Structure"
	  | Inductive_kw -> "Inductive" | CoInductive -> "CoInductive"
	  | Class _ -> "Class" in
      hov 1 (pr_locality_full lo ++ pr_poly p ++ pr_oneind key (List.hd l)) ++
      (prlist (fun ind -> fnl() ++ hov 1 (pr_oneind "with" ind)) (List.tl l))


  | VernacFixpoint (local, recs) ->
      let local = match local with
      | Discharge -> "Let "
      | Local -> "Local "
      | Global -> ""
      in
      let pr_onerec = function
        | ((loc,id),ro,bl,type_,def),ntn ->
            let annot = pr_guard_annot pr_lconstr_expr bl ro in
            pr_id id ++ pr_binders_arg bl ++ annot
            ++ pr_type_option (fun c -> spc() ++ pr_lconstr_expr c) type_
            ++ pr_opt (fun def -> str":=" ++ brk(1,2) ++ pr_lconstr def) def ++
	    prlist (pr_decl_notation pr_constr) ntn
      in
      hov 0 (str local ++ str "Fixpoint" ++ spc() ++
        prlist_with_sep (fun _ -> fnl() ++ str"with ") pr_onerec recs)

  | VernacCoFixpoint (local, corecs) ->
      let local = match local with
      | Discharge -> "Let "
      | Local -> "Local "
      | Global -> ""
      in
      let pr_onecorec (((loc,id),bl,c,def),ntn) =
        pr_id id ++ spc() ++ pr_binders bl ++ spc() ++ str":" ++
        spc() ++ pr_lconstr_expr c ++
        pr_opt (fun def -> str" :=" ++ brk(1,2) ++ pr_lconstr def) def ++
	prlist (pr_decl_notation pr_constr) ntn
      in
      hov 0 (str local ++ str "CoFixpoint" ++ spc() ++
      prlist_with_sep (fun _ -> fnl() ++ str"with ") pr_onecorec corecs)
  | VernacScheme l ->
      hov 2 (str"Scheme" ++ spc() ++
             prlist_with_sep (fun _ -> fnl() ++ str"with ") pr_onescheme l)
  | VernacCombinedScheme (id, l) ->
      hov 2 (str"Combined Scheme" ++ spc() ++
	       pr_lident id ++ spc() ++ str"from" ++ spc() ++
	       prlist_with_sep (fun _ -> fnl() ++ str", ") pr_lident l)


  (* Gallina extensions *)
  | VernacBeginSection id -> hov 2 (str"Section" ++ spc () ++ pr_lident id)
  | VernacEndSegment id -> hov 2 (str"End" ++ spc() ++ pr_lident id)
  | VernacRequire (exp, l) -> hov 2
      (str "Require" ++ spc() ++ pr_require_token exp ++
      prlist_with_sep sep pr_module l)
  | VernacImport (f,l) ->
      (if f then str"Export" else str"Import") ++ spc() ++
      prlist_with_sep sep pr_import_module l
  | VernacCanonical q -> str"Canonical Structure" ++ spc() ++ pr_smart_global q
  | VernacCoercion (s,p,id,c1,c2) ->
      hov 1 (pr_poly p ++
	str"Coercion" ++ (if s then spc() ++
	  str"Local" ++ spc() else spc()) ++
	pr_smart_global id ++ spc() ++ str":" ++ spc() ++ pr_class_rawexpr c1 ++
	spc() ++ str">->" ++ spc() ++ pr_class_rawexpr c2)
  | VernacIdentityCoercion (s,p,id,c1,c2) ->
      hov 1 (pr_poly p ++
	str"Identity Coercion" ++ (if s then spc() ++
	  str"Local" ++ spc() else spc()) ++ pr_lident id ++
	spc() ++ str":" ++ spc() ++ pr_class_rawexpr c1 ++ spc() ++ str">->" ++
	spc() ++ pr_class_rawexpr c2)

 | VernacInstance (abst,glob,poly,sup, (instid, bk, cl), props, pri) ->
     hov 1 (
       pr_non_locality (not glob) ++
       (if abst then str"Declare " else mt ()) ++
       str"Instance" ++
       (match snd instid with Name id -> spc () ++ pr_lident (fst instid, id) ++ spc () |
	Anonymous -> mt ()) ++
       pr_and_type_binders_arg sup ++
       str":" ++ spc () ++
       pr_constr cl ++ spc () ++
	 (match props with
	  | Some p -> spc () ++ str":=" ++ spc () ++ pr_constr p
	  | None -> mt()))

 | VernacContext l ->
     hov 1 (
       str"Context" ++ spc () ++ pr_and_type_binders_arg l)


 | VernacDeclareInstances (glob, ids) ->
     hov 1 (pr_non_locality (not glob) ++
               str"Existing" ++ spc () ++ str(String.plural (List.length ids) "Instance") ++
               spc () ++ prlist_with_sep spc pr_reference ids)

 | VernacDeclareClass id ->
     hov 1 (str"Existing" ++ spc () ++ str"Class" ++ spc () ++ pr_reference id)

  (* Modules and Module Types *)
  | VernacDefineModule (export,m,bl,tys,bd) ->
      let b = pr_module_binders bl pr_lconstr in
      hov 2 (str"Module" ++ spc() ++ pr_require_token export ++
               pr_lident m ++ b ++
               pr_of_module_type pr_lconstr tys ++
	       (if List.is_empty bd then mt () else str ":= ") ++
	       prlist_with_sep (fun () -> str " <+ ")
	        (pr_module_ast_inl pr_lconstr) bd)
  | VernacDeclareModule (export,id,bl,m1) ->
      let b = pr_module_binders bl pr_lconstr in
	hov 2 (str"Declare Module" ++ spc() ++ pr_require_token export ++
             pr_lident id ++ b ++
             pr_module_ast_inl pr_lconstr m1)
  | VernacDeclareModuleType (id,bl,tyl,m) ->
      let b = pr_module_binders bl pr_lconstr in
      let pr_mt = pr_module_ast_inl pr_lconstr in
	hov 2 (str"Module Type " ++ pr_lident id ++ b ++
		 prlist_strict (fun m -> str " <: " ++ pr_mt m) tyl ++
		 (if List.is_empty m then mt () else str ":= ") ++
		 prlist_with_sep (fun () -> str " <+ ") pr_mt m)
  | VernacInclude (mexprs) ->
      let pr_m = pr_module_ast_inl pr_lconstr in
      hov 2 (str"Include " ++
	     prlist_with_sep (fun () -> str " <+ ") pr_m mexprs)
  (* Solving *)
  | VernacSolve (i,tac,deftac) ->
      (if Int.equal i 1 then mt() else int i ++ str ": ") ++
      pr_raw_tactic tac
      ++ (if deftac then str ".." else mt ())
  | VernacSolveExistential (i,c) ->
      str"Existential " ++ int i ++ pr_lconstrarg c

  (* Auxiliary file and library management *)
  | VernacRequireFrom (exp, f) -> hov 2
      (str "Require" ++ spc() ++ pr_require_token exp ++ qs f)
  | VernacAddLoadPath (fl,s,d) -> hov 2
      (str"Add" ++
       (if fl then str" Rec " else spc()) ++
       str"LoadPath" ++ spc() ++ qs s ++
       (match d with
         | None -> mt()
         | Some dir -> spc() ++ str"as" ++ spc() ++ pr_dirpath dir))
  | VernacRemoveLoadPath s -> str"Remove LoadPath" ++ qs s
  | VernacAddMLPath (fl,s) ->
      str"Add" ++ (if fl then str" Rec " else spc()) ++ str"ML Path" ++ qs s
  | VernacDeclareMLModule (local, l) ->
      pr_locality local ++
      hov 2 (str"Declare ML Module" ++ spc() ++ prlist_with_sep sep qs l)
  | VernacChdir s -> str"Cd" ++ pr_opt qs s

  (* Commands *)
  | VernacDeclareTacticDefinition (local,rc,l) ->
      let pr_tac_body (id, redef, body) =
        let idl, body =
          match body with
	    | Tacexpr.TacFun (idl,b) -> idl,b
            | _ -> [], body in
        pr_ltac_ref id ++
	prlist (function None -> str " _"
                       | Some id -> spc () ++ pr_id id) idl
	++ (if redef then str" ::=" else str" :=") ++ brk(1,1) ++
        pr_raw_tactic body
      in
      hov 1
        (pr_locality local ++ str "Ltac " ++
        prlist_with_sep (fun () -> fnl() ++ str"with ") pr_tac_body l)
  | VernacCreateHintDb (local,dbname,b) ->
      hov 1 (pr_locality local ++ str "Create HintDb " ++
		str dbname ++ (if b then str" discriminated" else mt ()))
  | VernacRemoveHints (local, dbnames, ids) ->
      hov 1 (pr_locality local ++ str "Remove Hints " ++
	       prlist_with_sep spc (fun r -> pr_id (coerce_reference_to_id r)) ids ++
	       pr_opt_hintbases dbnames)
  | VernacHints (local,dbnames,h) ->
      pr_hints local dbnames h pr_constr pr_constr_pattern_expr
  | VernacSyntacticDefinition (id,(ids,c),local,onlyparsing) ->
      hov 2
        (pr_locality local ++ str"Notation " ++ pr_lident id ++ spc () ++
	 prlist (fun x -> spc() ++ pr_id x) ids ++ str":=" ++ pr_constrarg c ++
         pr_syntax_modifiers
	   (match onlyparsing with None -> [] | Some v -> [SetOnlyParsing v]))
  | VernacDeclareImplicits (local,q,[]) ->
      hov 2 (pr_section_locality local ++ str"Implicit Arguments" ++ spc() ++
	pr_smart_global q)
  | VernacDeclareImplicits (local,q,impls) ->
      hov 1 (pr_section_locality local ++ str"Implicit Arguments " ++
	spc() ++ pr_smart_global q ++ spc() ++
	prlist_with_sep spc (fun imps ->
	  str"[" ++ prlist_with_sep sep pr_explanation imps ++ str"]")
	  impls)
  | VernacArguments (local, q, impl, nargs, mods) ->
      hov 2 (pr_section_locality local ++ str"Arguments" ++ spc() ++
        pr_smart_global q ++
      let pr_s = function None -> str"" | Some (_,s) -> str "%" ++ str s in
      let pr_if b x = if b then x else str "" in
      let pr_br imp max x = match imp, max with
        | true, false -> str "[" ++ x ++ str "]"
        | true, true -> str "{" ++ x ++ str "}"
        | _ -> x in
      let rec aux n l =
        match n, l with
        | 0, l -> spc () ++ str"/" ++ aux ~-1 l
        | _, [] -> mt()
        | n, (id,k,s,imp,max) :: tl ->
            spc() ++ pr_br imp max (pr_if k (str"!") ++ pr_name id ++ pr_s s) ++
            aux (n-1) tl in
      prlist_with_sep (fun () -> str", ") (aux nargs) impl ++
      if not (List.is_empty mods) then str" : " else str"" ++
      prlist_with_sep (fun () -> str", " ++ spc()) (function
        | `SimplDontExposeCase -> str "simpl nomatch"
        | `SimplNeverUnfold -> str "simpl never"
        | `DefaultImplicits -> str "default implicits"
        | `Rename -> str "rename"
        | `ExtraScopes -> str "extra scopes"
        | `ClearImplicits -> str "clear implicits"
        | `ClearScopes -> str "clear scopes")
        mods)
  | VernacReserve bl ->
      let n = List.length (List.flatten (List.map fst bl)) in
      hov 2 (str"Implicit Type" ++
        str (if n > 1 then "s " else " ") ++
        pr_ne_params_list pr_lconstr_expr (List.map (fun sb -> false,sb) bl))
  | VernacGeneralizable (local, g) ->
      hov 1 (pr_locality local ++ str"Generalizable Variable" ++
		match g with
		| None -> str "s none"
		| Some [] -> str "s all"
		| Some idl ->
		    str (if List.length idl > 1 then "s " else " ") ++
		      prlist_with_sep spc pr_lident idl)
  | VernacSetOpacity(b,[k,l]) when Conv_oracle.is_transparent k ->
      hov 1 (pr_non_locality b ++ str "Transparent" ++
             spc() ++ prlist_with_sep sep pr_smart_global l)
  | VernacSetOpacity(b,[Conv_oracle.Opaque,l]) ->
      hov 1 (pr_non_locality b ++ str "Opaque" ++
             spc() ++ prlist_with_sep sep pr_smart_global l)
  | VernacSetOpacity (local,l) ->
      let pr_lev = function
          Conv_oracle.Opaque -> str"opaque"
        | Conv_oracle.Expand -> str"expand"
        | l when Conv_oracle.is_transparent l -> str"transparent"
        | Conv_oracle.Level n -> int n in
      let pr_line (l,q) =
        hov 2 (pr_lev l ++ spc() ++
               str"[" ++ prlist_with_sep sep pr_smart_global q ++ str"]") in
      hov 1 (pr_locality local ++ str "Strategy" ++ spc() ++
             hv 0 (prlist_with_sep sep pr_line l))
  | VernacUnsetOption (l,na) ->
      hov 1 (pr_locality_full l ++ str"Unset" ++ spc() ++ pr_printoption na None)
  | VernacSetOption (l,na,v) ->
      hov 2 (pr_locality_full l ++ str"Set" ++ spc() ++ pr_set_option na v)
  | VernacAddOption (na,l) -> hov 2 (str"Add" ++ spc() ++ pr_printoption na (Some l))
  | VernacRemoveOption (na,l) -> hov 2 (str"Remove" ++ spc() ++ pr_printoption na (Some l))
  | VernacMemOption (na,l) -> hov 2 (str"Test" ++ spc() ++ pr_printoption na (Some l))
  | VernacPrintOption na -> hov 2 (str"Test" ++ spc() ++ pr_printoption na None)
  | VernacCheckMayEval (r,io,c) ->
      let pr_mayeval r c = match r with
      | Some r0 ->
          hov 2 (str"Eval" ++ spc() ++
          pr_red_expr (pr_constr,pr_lconstr,pr_smart_global, pr_constr) r0 ++
          spc() ++ str"in" ++ spc () ++ pr_lconstr c)
      | None -> hov 2 (str"Check" ++ spc() ++ pr_lconstr c)
      in
      let pr_i = match io with None -> mt () | Some i -> int i ++ str ": " in
      pr_i ++ pr_mayeval r c
  | VernacGlobalCheck c -> hov 2 (str"Type" ++ pr_constrarg c)
  | VernacDeclareReduction (b,s,r) ->
     pr_locality b ++ str "Declare Reduction " ++ str s ++ str " := " ++
     pr_red_expr (pr_constr,pr_lconstr,pr_smart_global, pr_constr) r
  | VernacPrint p -> pr_printable p
  | VernacSearch (sea,sea_r) -> pr_search sea sea_r pr_constr_pattern_expr
  | VernacLocate loc ->
      let pr_locate =function
	| LocateTerm qid -> pr_smart_global qid
	| LocateFile f -> str"File" ++ spc() ++ qs f
	| LocateLibrary qid -> str"Library" ++ spc () ++ pr_module qid
	| LocateModule qid -> str"Module" ++ spc () ++ pr_module qid
	| LocateTactic qid -> str"Ltac" ++ spc () ++ pr_ltac_ref qid
      in str"Locate" ++ spc() ++ pr_locate loc
  | VernacComments l ->
      hov 2
        (str"Comments" ++ spc() ++ prlist_with_sep sep (pr_comment pr_constr) l)
  | VernacNop -> mt()

  (* Toplevel control *)
  | VernacToplevelControl exn -> pr_topcmd exn

  (* For extension *)
  | VernacExtend (s,c) -> pr_extend s c
  | VernacProof (None, None) -> str "Proof"
  | VernacProof (None, Some l) -> str "Proof using" ++spc()++ prlist pr_lident l
  | VernacProof (Some te, None) -> str "Proof with" ++ spc() ++ pr_raw_tactic te
  | VernacProof (Some te, Some l) ->
      str "Proof using" ++spc()++ prlist pr_lident l ++ spc() ++
      str "with" ++ spc() ++pr_raw_tactic te
  | VernacProofMode s -> str ("Proof Mode "^s)
  | VernacBullet b -> begin match b with
      | Dash -> str"-"
      | Star -> str"*"
      | Plus -> str"+"
  end ++ spc()
  | VernacSubproof None -> str "{"
  | VernacSubproof (Some i) -> str "BeginSubproof " ++ int i
  | VernacEndSubproof -> str "}"

and pr_extend s cl =
  let pr_arg a =
    try pr_gen a
    with Failure _ -> str ("<error in "^s^">") in
  try
    let rls = List.assoc s (Egramml.get_extend_vernac_grammars()) in
    let rl = match_vernac_rule (List.map Genarg.genarg_tag cl) rls in
    let start,rl,cl =
      match rl with
      | Egramml.GramTerminal s :: rl -> str s, rl, cl
      | Egramml.GramNonTerminal _ :: rl -> pr_arg (List.hd cl), rl, List.tl cl
      | [] -> anomaly (Pp.str "Empty entry") in
    let (pp,_) =
      List.fold_left
        (fun (strm,args) pi ->
          let pp,args = match pi with
          | Egramml.GramNonTerminal _ -> (pr_arg (List.hd args), List.tl args)
          | Egramml.GramTerminal s -> (str s, args) in
          (strm ++ spc() ++ pp), args)
        (start,cl) rl in
    hov 1 pp
  with Not_found ->
    hov 1 (str ("TODO("^s) ++ prlist_with_sep sep pr_arg cl ++ str ")")

in pr_vernac

let pr_vernac_body v = make_pr_vernac pr_constr_expr pr_lconstr_expr v

let pr_vernac v = make_pr_vernac pr_constr_expr pr_lconstr_expr v ++ sep_end v


==> anc/HoTT/coq-HoTT/printing/ppvernac.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Genarg
open Vernacexpr
open Names
open Nameops
open Nametab
open Ppconstr
open Pptactic
open Glob_term
open Pcoq
open Libnames
open Ppextend
open Topconstr

(** Prints a vernac expression *)
val pr_vernac_body : vernac_expr -> std_ppcmds

(** Prints a vernac expression and closes it with a dot. *)
val pr_vernac : vernac_expr -> std_ppcmds


==> anc/HoTT/coq-HoTT/printing/prettyp.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Changed by (and thus parts copyright ©) by Lionel Elie Mamane <lionel@mamane.lu>
 * on May-June 2006 for implementation of abstraction of pretty-printing of objects.
 *)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Declarations
open Environ
open Impargs
open Libobject
open Libnames
open Globnames
open Nametab
open Recordops
open Misctypes
open Printer
open Printmod

type object_pr = {
  print_inductive           : mutual_inductive -> std_ppcmds;
  print_constant_with_infos : constant -> std_ppcmds;
  print_section_variable    : variable -> std_ppcmds;
  print_syntactic_def       : kernel_name -> std_ppcmds;
  print_module              : bool -> Names.module_path -> std_ppcmds;
  print_modtype             : module_path -> std_ppcmds;
  print_named_decl          : Id.t * constr option * types -> std_ppcmds;
  print_library_entry       : bool -> (object_name * Lib.node) -> std_ppcmds option;
  print_context             : bool -> int option -> Lib.library_segment -> std_ppcmds;
  print_typed_value_in_env  : Environ.env -> Term.constr * Term.types -> Pp.std_ppcmds;
  print_eval                : Reductionops.reduction_function -> env -> Evd.evar_map -> Constrexpr.constr_expr -> unsafe_judgment -> std_ppcmds;
}

let gallina_print_module  = print_module
let gallina_print_modtype = print_modtype

(**************)
(** Utilities *)

let print_closed_sections = ref false

let pr_infos_list l = v 0 (prlist_with_sep cut (fun x -> x) l)

let with_line_skip l = if List.is_empty l then mt() else fnl() ++ fnl () ++ pr_infos_list l

let blankline = mt() (* add a blank sentence in the list of infos *)

let add_colon prefix = if ismt prefix then mt () else prefix ++ str ": "

let int_or_no n = if Int.equal n 0 then str "no" else int n

(*******************)
(** Basic printing *)

let print_basename sp = pr_global (ConstRef sp)

let print_ref reduce ref =
  let typ = Global.type_of_global_unsafe ref in
  let typ =
    if reduce then
      let ctx,ccl = Reductionops.splay_prod_assum (Global.env()) Evd.empty typ
      in it_mkProd_or_LetIn ccl ctx
    else typ in
  hov 0 (pr_global ref ++ str " :" ++ spc () ++ pr_ltype typ)

(********************************)
(** Printing implicit arguments *)

let conjugate_verb_to_be = function [_] -> "is" | _ -> "are"

let pr_impl_name imp = pr_id (name_of_implicit imp)

let print_impargs_by_name max = function
  | []  -> []
  | impls ->
     [hov 0 (str (String.plural (List.length impls) "Argument") ++ spc() ++
      prlist_with_sep pr_comma pr_impl_name impls ++ spc() ++
      str (conjugate_verb_to_be impls) ++ str" implicit" ++
      (if max then strbrk " and maximally inserted" else mt()))]

let print_one_impargs_list l =
  let imps = List.filter is_status_implicit l in
  let maximps = List.filter Impargs.maximal_insertion_of imps in
  let nonmaximps = List.subtract imps maximps in
  print_impargs_by_name false nonmaximps @
  print_impargs_by_name true maximps

let print_impargs_list prefix l =
  let l = extract_impargs_data l in
  List.flatten (List.map (fun (cond,imps) ->
    match cond with
    | None ->
	List.map (fun pp -> add_colon prefix ++ pp)
	  (print_one_impargs_list imps)
    | Some (n1,n2) ->
       [v 2 (prlist_with_sep cut (fun x -> x)
	 [(if ismt prefix then str "When" else prefix ++ str ", when") ++
	   str " applied to " ++
	   (if Int.equal n1 n2 then int_or_no n2 else
	    if Int.equal n1 0 then str "less than " ++ int n2
	    else int n1 ++ str " to " ++ int_or_no n2) ++
	    str (String.plural n2 " argument") ++ str ":";
          v 0 (prlist_with_sep cut (fun x -> x)
	    (if List.exists is_status_implicit imps
	    then print_one_impargs_list imps
	    else [str "No implicit arguments"]))])]) l)

let print_renames_list prefix l =
  if List.is_empty l then [] else
  [add_colon prefix ++ str "Arguments are renamed to " ++
    hv 2 (prlist_with_sep pr_comma (fun x -> x) (List.map pr_name l))]

let need_expansion impl ref =
  let typ = Global.type_of_global_unsafe ref in
  let ctx = prod_assum typ in
  let nprods = List.length (List.filter (fun (_,b,_) -> Option.is_empty b) ctx) in
  not (List.is_empty impl) && List.length impl >= nprods &
    let _,lastimpl = List.chop nprods impl in
      List.exists is_status_implicit lastimpl

let print_impargs ref =
  let ref = Smartlocate.smart_global ref in
  let impl = implicits_of_global ref in
  let has_impl = not (List.is_empty impl) in
  (* Need to reduce since implicits are computed with products flattened *)
  pr_infos_list
    ([ print_ref (need_expansion (select_impargs_size 0 impl) ref) ref;
       blankline ] @
    (if has_impl then print_impargs_list (mt()) impl
     else [str "No implicit arguments"]))

(*********************)
(** Printing Scopes  *)

let print_argument_scopes prefix = function
  | [Some sc] ->
      [add_colon prefix ++ str"Argument scope is [" ++ str sc ++ str"]"]
  | l when not (List.for_all Option.is_empty l) ->
     [add_colon prefix ++ hov 2 (str"Argument scopes are" ++ spc() ++
      str "[" ++
      pr_sequence (function Some sc -> str sc | None -> str "_") l ++
      str "]")]
  | _  -> []

(*****************************)
(** Printing simpl behaviour *)

let print_simpl_behaviour ref =
  match Tacred.get_simpl_behaviour ref with
  | None -> []
  | Some (recargs, nargs, flags) ->
     let never = List.mem `SimplNeverUnfold flags in
     let nomatch = List.mem `SimplDontExposeCase flags in
     let pp_nomatch = spc() ++ if nomatch then
       str "avoiding to expose match constructs" else str"" in
     let pp_recargs = spc() ++ str "when the " ++
       pr_enum (fun x -> pr_nth (x+1)) recargs ++ str (String.plural (List.length recargs) " argument") ++
       str (String.plural (if List.length recargs >= 2 then 1 else 2) " evaluate") ++
       str " to a constructor" in
     let pp_nargs =
       spc() ++ str "when applied to " ++ int nargs ++
       str (String.plural nargs " argument") in
     [hov 2 (str "The simpl tactic " ++
     match recargs, nargs, never with
     | _,_, true -> str "never unfolds " ++ pr_global ref
     | [], 0, _ -> str "always unfolds " ++ pr_global ref
     | _::_, n, _ when n < 0 ->
        str "unfolds " ++ pr_global ref ++ pp_recargs ++ pp_nomatch
     | _::_, n, _ when n > List.fold_left max 0 recargs ->
        str "unfolds " ++ pr_global ref ++ pp_recargs ++
        str " and" ++ pp_nargs ++ pp_nomatch
     | _::_, _, _ ->
        str "unfolds " ++ pr_global ref ++ pp_recargs ++ pp_nomatch
     | [], n, _ when n > 0 ->
        str "unfolds " ++ pr_global ref ++ pp_nargs ++ pp_nomatch
     | _ -> str "unfolds " ++ pr_global ref ++ pp_nomatch )]
;;

(*********************)
(** Printing Opacity *)

type opacity =
  | FullyOpaque
  | TransparentMaybeOpacified of Conv_oracle.level

let opacity env = function
  | VarRef v when not (Option.is_empty (pi2 (Environ.lookup_named v env))) ->
      Some(TransparentMaybeOpacified (Conv_oracle.get_strategy(VarKey v)))
  | ConstRef cst ->
      let cb = Environ.lookup_constant cst env in
      (match cb.const_body with
	| Undef _ -> None
	| OpaqueDef _ -> Some FullyOpaque
	| Def _ -> Some
          (TransparentMaybeOpacified (Conv_oracle.get_strategy(ConstKey cst))))
  | _ -> None

let print_opacity ref =
  match opacity (Global.env()) ref with
    | None -> []
    | Some s ->
       [pr_global ref ++ str " is " ++
        str (match s with
          | FullyOpaque -> "opaque"
          | TransparentMaybeOpacified Conv_oracle.Opaque ->
              "basically transparent but considered opaque for reduction"
          | TransparentMaybeOpacified lev when Conv_oracle.is_transparent lev ->
              "transparent"
          | TransparentMaybeOpacified (Conv_oracle.Level n) ->
              "transparent (with expansion weight "^string_of_int n^")"
          | TransparentMaybeOpacified Conv_oracle.Expand ->
              "transparent (with minimal expansion weight)")]

(*******************)
(* *)

let print_name_infos ref =
  let impls = implicits_of_global ref in
  let scopes = Notation.find_arguments_scope ref in
  let renames =
    try List.hd (Arguments_renaming.arguments_names ref) with Not_found -> [] in
  let type_info_for_implicit =
    if need_expansion (select_impargs_size 0 impls) ref then
      (* Need to reduce since implicits are computed with products flattened *)
      [str "Expanded type for implicit arguments";
       print_ref true ref; blankline]
    else
      [] in
  type_info_for_implicit @
  print_renames_list (mt()) renames @
  print_impargs_list (mt()) impls @
  print_argument_scopes (mt()) scopes

let print_id_args_data test pr id l =
  if List.exists test l then
    pr (str "For " ++ pr_id id) l
  else
    []

let print_args_data_of_inductive_ids get test pr sp mipv =
  List.flatten (Array.to_list (Array.mapi
    (fun i mip ->
      print_id_args_data test pr mip.mind_typename (get (IndRef (sp,i))) @
      List.flatten (Array.to_list (Array.mapi
	(fun j idc ->
	  print_id_args_data test pr idc (get (ConstructRef ((sp,i),j+1))))
        mip.mind_consnames)))
    mipv))

let print_inductive_implicit_args =
  print_args_data_of_inductive_ids
    implicits_of_global (fun l -> not (List.is_empty (positions_of_implicits l)))
    print_impargs_list

let print_inductive_renames =
  print_args_data_of_inductive_ids
    (fun r ->
      try List.hd (Arguments_renaming.arguments_names r) with Not_found -> [])
    ((!=) Anonymous)
    print_renames_list

let print_inductive_argument_scopes =
  print_args_data_of_inductive_ids
    Notation.find_arguments_scope (Option.has_some) print_argument_scopes

(*********************)
(* "Locate" commands *)

type logical_name =
  | Term of global_reference
  | Dir of global_dir_reference
  | Syntactic of kernel_name
  | ModuleType of qualid * module_path
  | Undefined of qualid

let locate_any_name ref =
  let module N = Nametab in
  let (loc,qid) = qualid_of_reference ref in
  try Term (N.locate qid)
  with Not_found ->
  try Syntactic (N.locate_syndef qid)
  with Not_found ->
  try Dir (N.locate_dir qid)
  with Not_found ->
  try ModuleType (qid, N.locate_modtype qid)
  with Not_found -> Undefined qid

let pr_located_qualid = function
  | Term ref ->
      let ref_str = match ref with
	  ConstRef _ -> "Constant"
	| IndRef _ -> "Inductive"
	| ConstructRef _ -> "Constructor"
	| VarRef _ -> "Variable" in
      str ref_str ++ spc () ++ pr_path (Nametab.path_of_global ref)
  | Syntactic kn ->
      str "Notation" ++ spc () ++ pr_path (Nametab.path_of_syndef kn)
  | Dir dir ->
      let s,dir = match dir with
	| DirOpenModule (dir,_) -> "Open Module", dir
	| DirOpenModtype (dir,_) -> "Open Module Type", dir
	| DirOpenSection (dir,_) -> "Open Section", dir
	| DirModule (dir,_) -> "Module", dir
	| DirClosedSection dir -> "Closed Section", dir
      in
      str s ++ spc () ++ pr_dirpath dir
  | ModuleType (qid,_) ->
      str "Module Type" ++ spc () ++ pr_path (Nametab.full_name_modtype qid)
  | Undefined qid ->
      pr_qualid qid ++ spc () ++ str "not a defined object."

let print_located_qualid ref =
  let (loc,qid) = qualid_of_reference ref in
  let module N = Nametab in
  let expand = function
    | TrueGlobal ref ->
	Term ref, N.shortest_qualid_of_global Id.Set.empty ref
    | SynDef kn ->
	Syntactic kn, N.shortest_qualid_of_syndef Id.Set.empty kn in
  match List.map expand (N.locate_extended_all qid) with
    | [] ->
	let (dir,id) = repr_qualid qid in
	if DirPath.is_empty dir then
	  str "No object of basename " ++ pr_id id
	else
	  str "No object of suffix " ++ pr_qualid qid
    | l ->
	prlist_with_sep fnl
	(fun (o,oqid) ->
	  hov 2 (pr_located_qualid o ++
	  (if not (qualid_eq oqid qid) then
	    spc() ++ str "(shorter name to refer to it in current context is " ++ pr_qualid oqid ++ str")"
	  else
	    mt ()))) l

(******************************************)
(**** Printing declarations and judgments *)
(****  Gallina layer                  *****)

let gallina_print_typed_value_in_env env (trm,typ) =
  (pr_lconstr_env env trm ++ fnl () ++
     str "     : " ++ pr_ltype_env env typ)

(* To be improved; the type should be used to provide the types in the
   abstractions. This should be done recursively inside pr_lconstr, so that
   the pretty-print of a proposition (P:(nat->nat)->Prop)(P [u]u)
   synthesizes the type nat of the abstraction on u *)

let print_named_def name body typ =
  let pbody = pr_lconstr body in
  let ptyp = pr_ltype typ in
  let pbody = if isCast body then surround pbody else pbody in
  (str "*** [" ++ str name ++ str " " ++
     hov 0 (str ":=" ++ brk (1,2) ++ pbody ++ spc () ++
	      str ":" ++ brk (1,2) ++ ptyp) ++
	   str "]")

let print_named_assum name typ =
  str "*** [" ++ str name ++ str " : " ++ pr_ltype typ ++ str "]"

let gallina_print_named_decl (id,c,typ) =
  let s = Id.to_string id in
  match c with
    | Some body -> print_named_def s body typ
    | None -> print_named_assum s typ

let assumptions_for_print lna =
  List.fold_right (fun na env -> add_name na env) lna empty_names_context

(*********************)
(* *)

let gallina_print_inductive sp =
  let env = Global.env() in
  let mib = Environ.lookup_mind sp env in
  let mipv = mib.mind_packets in
  pr_mutual_inductive_body env sp mib ++
  with_line_skip
    (print_inductive_renames sp mipv @
     print_inductive_implicit_args sp mipv @
     print_inductive_argument_scopes sp mipv)

let print_named_decl id =
  gallina_print_named_decl (Global.lookup_named id) ++ fnl ()

let gallina_print_section_variable id =
  print_named_decl id ++
  with_line_skip (print_name_infos (VarRef id))

let print_body = function
  | Some c  -> pr_lconstr c
  | None -> (str"<no body>")

let print_typed_body (val_0,typ) =
  (print_body val_0 ++ fnl () ++ str "     : " ++ pr_ltype typ)

let ungeneralized_type_of_constant_type t = t

let print_constant with_values sep sp =
  let cb = Global.lookup_constant sp in
  let val_0 = Declareops.body_of_constant cb in
  let typ = ungeneralized_type_of_constant_type cb.const_type in
  hov 0 (pr_polymorphic cb.const_polymorphic ++
    match val_0 with
    | None ->
	str"*** [ " ++
	print_basename sp ++ str " : " ++ cut () ++ pr_ltype typ ++
	str" ]" ++
	Printer.pr_universe_ctx cb.const_universes
    | _ ->
	print_basename sp ++ str sep ++ cut () ++
	(if with_values then print_typed_body (val_0,typ) else pr_ltype typ)++
        Printer.pr_universe_ctx cb.const_universes)

let gallina_print_constant_with_infos sp =
  print_constant true " = " sp ++
  with_line_skip (print_name_infos (ConstRef sp))

let gallina_print_syntactic_def kn =
  let qid = Nametab.shortest_qualid_of_syndef Id.Set.empty kn
  and (vars,a) = Syntax_def.search_syntactic_definition kn in
  let c = Notation_ops.glob_constr_of_notation_constr Loc.ghost a in
  hov 2
    (hov 4
       (str "Notation " ++ pr_qualid qid ++
        prlist (fun id -> spc () ++ pr_id id) (List.map fst vars) ++
        spc () ++ str ":=") ++
     spc () ++ Constrextern.without_symbols pr_glob_constr c)

let gallina_print_leaf_entry with_values ((sp,kn as oname),lobj) =
  let sep = if with_values then " = " else " : "
  and tag = object_tag lobj in
    match (oname,tag) with
      | (_,"VARIABLE") ->
	  (* Outside sections, VARIABLES still exist but only with universes
             constraints *)
	  (try Some(print_named_decl (basename sp)) with Not_found -> None)
      | (_,"CONSTANT") ->
	  Some (print_constant with_values sep (constant_of_kn kn))
      | (_,"INDUCTIVE") ->
	  Some (gallina_print_inductive (mind_of_kn kn))
      | (_,"MODULE") ->
	  let (mp,_,l) = repr_kn kn in
	    Some (print_module with_values (MPdot (mp,l)))
      | (_,"MODULE TYPE") ->
	  let (mp,_,l) = repr_kn kn in
	  Some (print_modtype (MPdot (mp,l)))
      | (_,("AUTOHINT"|"GRAMMAR"|"SYNTAXCONSTANT"|"PPSYNTAX"|"TOKEN"|"CLASS"|
	    "COERCION"|"REQUIRE"|"END-SECTION"|"STRUCTURE")) -> None
      (* To deal with forgotten cases... *)
      | (_,s) -> None

let gallina_print_library_entry with_values ent =
  let pr_name (sp,_) = pr_id (basename sp) in
  match ent with
    | (oname,Lib.Leaf lobj) ->
	gallina_print_leaf_entry with_values (oname,lobj)
    | (oname,Lib.OpenedSection (dir,_)) ->
        Some (str " >>>>>>> Section " ++ pr_name oname)
    | (oname,Lib.ClosedSection _) ->
        Some (str " >>>>>>> Closed Section " ++ pr_name oname)
    | (_,Lib.CompilingLibrary (dir,_)) ->
	Some (str " >>>>>>> Library " ++ pr_dirpath dir)
    | (oname,Lib.OpenedModule _) ->
	Some (str " >>>>>>> Module " ++ pr_name oname)
    | (oname,Lib.ClosedModule _) ->
        Some (str " >>>>>>> Closed Module " ++ pr_name oname)
    | (_,Lib.FrozenState _) ->
	None

let gallina_print_context with_values =
  let rec prec n = function
    | h::rest when Option.is_empty n || Option.get n > 0 ->
	(match gallina_print_library_entry with_values h with
	  | None -> prec n rest
	  | Some pp -> prec (Option.map ((+) (-1)) n) rest ++ pp ++ fnl ())
    | _ -> mt ()
  in
  prec

let gallina_print_eval red_fun env evmap _ {uj_val=trm;uj_type=typ} =
  let ntrm = red_fun env evmap trm in
  (str "     = " ++ gallina_print_typed_value_in_env env (ntrm,typ))

(******************************************)
(**** Printing abstraction layer          *)

let default_object_pr = {
  print_inductive           = gallina_print_inductive;
  print_constant_with_infos = gallina_print_constant_with_infos;
  print_section_variable    = gallina_print_section_variable;
  print_syntactic_def       = gallina_print_syntactic_def;
  print_module              = gallina_print_module;
  print_modtype             = gallina_print_modtype;
  print_named_decl          = gallina_print_named_decl;
  print_library_entry       = gallina_print_library_entry;
  print_context             = gallina_print_context;
  print_typed_value_in_env  = gallina_print_typed_value_in_env;
  print_eval                = gallina_print_eval;
}

let object_pr = ref default_object_pr
let set_object_pr = (:=) object_pr

let print_inductive x = !object_pr.print_inductive x
let print_constant_with_infos c = !object_pr.print_constant_with_infos c
let print_section_variable c = !object_pr.print_section_variable c
let print_syntactic_def x = !object_pr.print_syntactic_def x
let print_module x  = !object_pr.print_module  x
let print_modtype x = !object_pr.print_modtype x
let print_named_decl x = !object_pr.print_named_decl x
let print_library_entry x = !object_pr.print_library_entry x
let print_context x = !object_pr.print_context x
let print_typed_value_in_env x = !object_pr.print_typed_value_in_env x
let print_eval x = !object_pr.print_eval x

(******************************************)
(**** Printing declarations and judgments *)
(****  Abstract layer                 *****)

let print_typed_value x = print_typed_value_in_env (Global.env ()) x

let print_judgment env {uj_val=trm;uj_type=typ} =
  print_typed_value_in_env env (trm, typ)

let print_safe_judgment env j =
  let trm = Safe_typing.j_val j in
  let typ = Safe_typing.j_type j in
  print_typed_value_in_env env (trm, typ)

(*********************)
(* *)

let print_full_context () =
  print_context true None (Lib.contents_after None)

let print_full_context_typ () =
  print_context false None (Lib.contents_after None)

let print_full_pure_context () =
  let rec prec = function
  | ((_,kn),Lib.Leaf lobj)::rest ->
      let pp = match object_tag lobj with
      | "CONSTANT" ->
	  let con = Global.constant_of_delta_kn kn in
	  let cb = Global.lookup_constant con in
	  let typ = ungeneralized_type_of_constant_type cb.const_type in
	  hov 0 (
	    match cb.const_body with
	      | Undef _ ->
		str "Parameter " ++
		print_basename con ++ str " : " ++ cut () ++ pr_ltype typ
	      | OpaqueDef lc ->
		str "Theorem " ++ print_basename con ++ cut () ++
		str " : " ++ pr_ltype typ ++ str "." ++ fnl () ++
		str "Proof " ++ pr_lconstr (Lazyconstr.force_opaque lc)
	      | Def c ->
		str "Definition " ++ print_basename con ++ cut () ++
		str "  : " ++ pr_ltype typ ++ cut () ++ str " := " ++
		pr_lconstr (Lazyconstr.force c))
          ++ str "." ++ fnl () ++ fnl ()
      | "INDUCTIVE" ->
	  let mind = Global.mind_of_delta_kn kn in
	  let mib = Global.lookup_mind mind in
	  pr_mutual_inductive_body (Global.env()) mind mib ++
	    str "." ++ fnl () ++ fnl ()
      | "MODULE" ->
	  (* TODO: make it reparsable *)
	  let (mp,_,l) = repr_kn kn in
	  print_module true (MPdot (mp,l)) ++ str "." ++ fnl () ++ fnl ()
      | "MODULE TYPE" ->
	  (* TODO: make it reparsable *)
	  (* TODO: make it reparsable *)
	  let (mp,_,l) = repr_kn kn in
	  print_modtype (MPdot (mp,l)) ++ str "." ++ fnl () ++ fnl ()
      | _ -> mt () in
      prec rest ++ pp
  | _::rest -> prec rest
  | _ -> mt () in
  prec (Lib.contents_after None)

(* For printing an inductive definition with
   its constructors and elimination,
   assume that the declaration of constructors and eliminations
   follows the definition of the inductive type *)

(* This is designed to print the contents of an opened section *)
let read_sec_context r =
  let loc,qid = qualid_of_reference r in
  let dir =
    try Nametab.locate_section qid
    with Not_found ->
      user_err_loc (loc,"read_sec_context", str "Unknown section.") in
  let rec get_cxt in_cxt = function
    | (_,Lib.OpenedSection ((dir',_),_) as hd)::rest ->
        if DirPath.equal dir dir' then (hd::in_cxt) else get_cxt (hd::in_cxt) rest
    | (_,Lib.ClosedSection _)::rest ->
        error "Cannot print the contents of a closed section."
	(* LEM: Actually, we could if we wanted to. *)
    | [] -> []
    | hd::rest -> get_cxt (hd::in_cxt) rest
  in
  let cxt = (Lib.contents_after None) in
  List.rev (get_cxt [] cxt)

let print_sec_context sec =
  print_context true None (read_sec_context sec)

let print_sec_context_typ sec =
  print_context false None (read_sec_context sec)

let print_any_name = function
  | Term (ConstRef sp) -> print_constant_with_infos sp
  | Term (IndRef (sp,_)) -> print_inductive sp
  | Term (ConstructRef ((sp,_),_)) -> print_inductive sp
  | Term (VarRef sp) -> print_section_variable sp
  | Syntactic kn -> print_syntactic_def kn
  | Dir (DirModule(dirpath,(mp,_))) -> print_module (printable_body dirpath) mp
  | Dir _ -> mt ()
  | ModuleType (_,kn) -> print_modtype kn
  | Undefined qid ->
  try  (* Var locale de but, pas var de section... donc pas d'implicits *)
    let dir,str = repr_qualid qid in
    if not (DirPath.is_empty dir) then raise Not_found;
    let (_,c,typ) = Global.lookup_named str in
    (print_named_decl (str,c,typ))
  with Not_found ->
    errorlabstrm
      "print_name" (pr_qualid qid ++ spc () ++ str "not a defined object.")

let print_name = function
  | ByNotation (loc,ntn,sc) ->
      print_any_name
        (Term (Notation.interp_notation_as_global_reference loc (fun _ -> true)
               ntn sc))
  | AN ref ->
      print_any_name (locate_any_name ref)

let print_opaque_name qid =
  let env = Global.env () in
  match global qid with
    | ConstRef cst ->
	let cb = Global.lookup_constant cst in
        if Declareops.constant_has_body cb then
	  print_constant_with_infos cst
        else
	  error "Not a defined constant."
    | IndRef (sp,_) ->
        print_inductive sp
    | ConstructRef cstr ->
	let ty = Inductiveops.type_of_constructor env (cstr,Univ.Instance.empty) in
	print_typed_value (mkConstruct cstr, ty)
    | VarRef id ->
        let (_,c,ty) = lookup_named id env in
	print_named_decl (id,c,ty)

let print_about_any loc k =
  match k with
  | Term ref ->
    Dumpglob.add_glob loc ref;
      pr_infos_list
       (print_ref false ref :: blankline ::
	print_name_infos ref @
	print_simpl_behaviour ref @
	print_opacity ref @
	[hov 0 (str "Expands to: " ++ pr_located_qualid k)])
  | Syntactic kn ->
    let () = match Syntax_def.search_syntactic_definition kn with
    | [],Notation_term.NRef ref -> Dumpglob.add_glob loc ref
    | _ -> () in
      v 0 (
      print_syntactic_def kn ++ fnl () ++
      hov 0 (str "Expands to: " ++ pr_located_qualid k))
  | Dir _ | ModuleType _ | Undefined _ ->
      hov 0 (pr_located_qualid k)

let print_about = function
  | ByNotation (loc,ntn,sc) ->
      print_about_any loc
        (Term (Notation.interp_notation_as_global_reference loc (fun _ -> true)
               ntn sc))
  | AN ref ->
      print_about_any (loc_of_reference ref) (locate_any_name ref)

(* for debug *)
let inspect depth =
  print_context false (Some depth) (Lib.contents_after None)


(*************************************************************************)
(* Pretty-printing functions coming from classops.ml                     *)

open Classops

let print_coercion_value v = pr_lconstr (get_coercion_value v)

let print_class i =
  let cl,_ = class_info_from_index i in
  pr_class cl

let print_path ((i,j),p) =
  hov 2 (
    str"[" ++ hov 0 (prlist_with_sep pr_semicolon print_coercion_value p) ++
    str"] : ") ++
  print_class i ++ str" >-> " ++ print_class j

let _ = Classops.install_path_printer print_path

let print_graph () =
  prlist_with_sep fnl print_path (inheritance_graph())

let print_classes () =
  pr_sequence pr_class (classes())

let print_coercions () =
  pr_sequence print_coercion_value (coercions())

let index_of_class cl =
  try
    fst (class_info cl)
  with Not_found ->
    errorlabstrm "index_of_class"
      (pr_class cl ++ spc() ++ str "not a defined class.")

let print_path_between cls clt =
  let i = index_of_class cls in
  let j = index_of_class clt in
  let p =
    try
      lookup_path_between_class (i,j)
    with Not_found ->
      errorlabstrm "index_cl_of_id"
        (str"No path between " ++ pr_class cls ++ str" and " ++ pr_class clt
	 ++ str ".")
  in
  print_path ((i,j),p)

let print_canonical_projections () =
  prlist_with_sep fnl
    (fun ((r1,r2),o) -> pr_cs_pattern r2 ++
    str " <- " ++
    pr_global r1 ++ str " ( " ++ pr_lconstr o.o_DEF ++ str " )")
    (canonical_projections ())

(*************************************************************************)

(*************************************************************************)
(* Pretty-printing functions for type classes                     *)

open Typeclasses

let pr_typeclass env t =
  print_ref false t.cl_impl

let print_typeclasses () =
  let env = Global.env () in
    prlist_with_sep fnl (pr_typeclass env) (typeclasses ())

let pr_instance env i =
  (*   gallina_print_constant_with_infos i.is_impl *)
  (* lighter *)
  print_ref false (instance_impl i)

let print_all_instances () =
  let env = Global.env () in
  let inst = all_instances () in
    prlist_with_sep fnl (pr_instance env) inst

let print_instances r =
  let env = Global.env () in
  let inst = instances r in
    prlist_with_sep fnl (pr_instance env) inst


==> anc/HoTT/coq-HoTT/printing/prettyp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Sign
open Term
open Environ
open Reductionops
open Libnames
open Globnames
open Nametab
open Misctypes

(** A Pretty-Printer for the Calculus of Inductive Constructions. *)

val assumptions_for_print : Name.t list -> Termops.names_context

val print_closed_sections : bool ref
val print_context : bool -> int option -> Lib.library_segment -> std_ppcmds
val print_library_entry : bool -> (object_name * Lib.node) -> std_ppcmds option
val print_full_context : unit -> std_ppcmds
val print_full_context_typ : unit -> std_ppcmds
val print_full_pure_context : unit -> std_ppcmds
val print_sec_context : reference -> std_ppcmds
val print_sec_context_typ : reference -> std_ppcmds
val print_judgment : env -> unsafe_judgment -> std_ppcmds
val print_safe_judgment : env -> Safe_typing.judgment -> std_ppcmds
val print_eval :
  reduction_function -> env -> Evd.evar_map ->
    Constrexpr.constr_expr -> unsafe_judgment -> std_ppcmds

val print_name : reference or_by_notation -> std_ppcmds
val print_opaque_name : reference -> std_ppcmds
val print_about : reference or_by_notation -> std_ppcmds
val print_impargs : reference or_by_notation -> std_ppcmds

(** Pretty-printing functions for classes and coercions *)
val print_graph : unit -> std_ppcmds
val print_classes : unit -> std_ppcmds
val print_coercions : unit -> std_ppcmds
val print_path_between : Classops.cl_typ -> Classops.cl_typ -> std_ppcmds
val print_canonical_projections : unit -> std_ppcmds

(** Pretty-printing functions for type classes and instances *)
val print_typeclasses : unit -> std_ppcmds
val print_instances : global_reference -> std_ppcmds
val print_all_instances : unit -> std_ppcmds

val inspect : int -> std_ppcmds

(** Locate *)
val print_located_qualid : reference -> std_ppcmds

type object_pr = {
  print_inductive           : mutual_inductive -> std_ppcmds;
  print_constant_with_infos : constant -> std_ppcmds;
  print_section_variable    : variable -> std_ppcmds;
  print_syntactic_def       : kernel_name -> std_ppcmds;
  print_module              : bool -> Names.module_path -> std_ppcmds;
  print_modtype             : module_path -> std_ppcmds;
  print_named_decl          : Id.t * constr option * types -> std_ppcmds;
  print_library_entry       : bool -> (object_name * Lib.node) -> std_ppcmds option;
  print_context             : bool -> int option -> Lib.library_segment -> std_ppcmds;
  print_typed_value_in_env  : Environ.env -> Term.constr * Term.types -> Pp.std_ppcmds;
  print_eval                : reduction_function -> env -> Evd.evar_map -> Constrexpr.constr_expr -> unsafe_judgment -> std_ppcmds
}

val set_object_pr : object_pr -> unit
val default_object_pr : object_pr


==> anc/HoTT/coq-HoTT/printing/printer.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Sign
open Environ
open Globnames
open Nametab
open Evd
open Proof_type
open Refiner
open Pfedit
open Constrextern
open Ppconstr
open Declarations

let emacs_str s =
  if !Flags.print_emacs then s else ""
let delayed_emacs_cmd s =
  if !Flags.print_emacs then s () else str ""

(**********************************************************************)
(** Terms                                                             *)

(* [goal_concl_style] means that all names of goal/section variables
   and all names of rel variables (if any) in the given env and all short
   names of global definitions of the current module must be avoided while
   printing bound variables.
   Otherwise, short names of global definitions are printed qualified
   and only names of goal/section variables and rel names that do
   _not_ occur in the scope of the binder to be printed are avoided. *)

let pr_constr_core goal_concl_style env t =
  pr_constr_expr (extern_constr goal_concl_style env t)
let pr_lconstr_core goal_concl_style env t =
  pr_lconstr_expr (extern_constr goal_concl_style env t)

let pr_lconstr_env env = pr_lconstr_core false env
let pr_constr_env env = pr_constr_core false env

let pr_open_lconstr_env env (_,c) = pr_lconstr_env env c
let pr_open_constr_env env (_,c) = pr_constr_env env c

  (* NB do not remove the eta-redexes! Global.env() has side-effects... *)
let pr_lconstr t = pr_lconstr_env (Global.env()) t
let pr_constr t = pr_constr_env (Global.env()) t

let pr_open_lconstr (_,c) = pr_lconstr c
let pr_open_constr (_,c) = pr_constr c

let pr_constr_under_binders_env_gen pr env (ids,c) =
  (* Warning: clashes can occur with variables of same name in env but *)
  (* we also need to preserve the actual names of the patterns *)
  (* So what to do? *)
  let assums = List.map (fun id -> (Name id,(* dummy *) mkProp)) ids in
  pr (Termops.push_rels_assum assums env) c

let pr_constr_under_binders_env = pr_constr_under_binders_env_gen pr_constr_env
let pr_lconstr_under_binders_env = pr_constr_under_binders_env_gen pr_lconstr_env

let pr_constr_under_binders c = pr_constr_under_binders_env (Global.env()) c
let pr_lconstr_under_binders c = pr_lconstr_under_binders_env (Global.env()) c

let pr_type_core goal_concl_style env t =
  pr_constr_expr (extern_type goal_concl_style env t)
let pr_ltype_core goal_concl_style env t =
  pr_lconstr_expr (extern_type goal_concl_style env t)

let pr_goal_concl_style_env env = pr_ltype_core true env
let pr_ltype_env env = pr_ltype_core false env
let pr_type_env env = pr_type_core false env

let pr_ltype t = pr_ltype_env (Global.env()) t
let pr_type t = pr_type_env (Global.env()) t

let pr_ljudge_env env j =
  (pr_lconstr_env env j.uj_val, pr_lconstr_env env j.uj_type)

let pr_ljudge j = pr_ljudge_env (Global.env()) j

let pr_lglob_constr_env env c =
  pr_lconstr_expr (extern_glob_constr (Termops.vars_of_env env) c)
let pr_glob_constr_env env c =
  pr_constr_expr (extern_glob_constr (Termops.vars_of_env env) c)

let pr_lglob_constr c =
  pr_lconstr_expr (extern_glob_constr Id.Set.empty c)
let pr_glob_constr c =
  pr_constr_expr (extern_glob_constr Id.Set.empty c)

let pr_cases_pattern t =
  pr_cases_pattern_expr (extern_cases_pattern Id.Set.empty t)

let pr_lconstr_pattern_env env c =
  pr_lconstr_pattern_expr (extern_constr_pattern (Termops.names_of_rel_context env) c)
let pr_constr_pattern_env env c =
  pr_constr_pattern_expr (extern_constr_pattern (Termops.names_of_rel_context env) c)

let pr_lconstr_pattern t =
  pr_lconstr_pattern_expr (extern_constr_pattern Termops.empty_names_context t)
let pr_constr_pattern t =
  pr_constr_pattern_expr (extern_constr_pattern Termops.empty_names_context t)

let pr_sort s = pr_glob_sort (extern_sort s)

let _ = Termops.set_print_constr pr_lconstr_env

let pr_in_comment pr x = str "(* " ++ pr x ++ str " *)"
let pr_univ_cstr (c:Univ.constraints) =
  if !Detyping.print_universes && not (Univ.Constraint.is_empty c) then
    fnl()++pr_in_comment (fun c -> v 0 (Univ.pr_constraints c)) c
  else
    mt()

(** Term printers resilient to [Nametab] errors *)

(** When the nametab isn't up-to-date, the term printers above
    could raise [Not_found] during [Nametab.shortest_qualid_of_global].
    In this case, we build here a fully-qualified name based upon
    the kernel modpath and label of constants, and the idents in
    the [mutual_inductive_body] for the inductives and constructors
    (needs an environment for this). *)

let id_of_global env = function
  | ConstRef kn -> Label.to_id (Constant.label kn)
  | IndRef (kn,0) -> Label.to_id (MutInd.label kn)
  | IndRef (kn,i) ->
    (Environ.lookup_mind kn env).mind_packets.(i).mind_typename
  | ConstructRef ((kn,i),j) ->
    (Environ.lookup_mind kn env).mind_packets.(i).mind_consnames.(j-1)
  | VarRef v -> v

let cons_dirpath id dp = DirPath.make (id :: DirPath.repr dp)

let rec dirpath_of_mp = function
  | MPfile sl -> sl
  | MPbound uid -> DirPath.make [MBId.to_id uid]
  | MPdot (mp,l) -> cons_dirpath (Label.to_id l) (dirpath_of_mp mp)

let dirpath_of_global = function
  | ConstRef kn -> dirpath_of_mp (Constant.modpath kn)
  | IndRef (kn,_) | ConstructRef ((kn,_),_) ->
    dirpath_of_mp (MutInd.modpath kn)
  | VarRef _ -> DirPath.empty

let qualid_of_global env r =
  Libnames.make_qualid (dirpath_of_global r) (id_of_global env r)

let safe_gen f env c =
  let orig_extern_ref = Constrextern.get_extern_reference () in
  let extern_ref loc vars r =
    try orig_extern_ref loc vars r
    with e when Errors.noncritical e ->
      Libnames.Qualid (loc, qualid_of_global env r)
  in
  Constrextern.set_extern_reference extern_ref;
  try
    let p = f env c in
    Constrextern.set_extern_reference orig_extern_ref;
    p
  with e when Errors.noncritical e ->
    Constrextern.set_extern_reference orig_extern_ref;
    str "??"

let safe_pr_lconstr_env = safe_gen pr_lconstr_env
let safe_pr_constr_env = safe_gen pr_constr_env
let safe_pr_lconstr t = safe_pr_lconstr_env (Global.env()) t
let safe_pr_constr t = safe_pr_constr_env (Global.env()) t

let pr_universe_ctx c =
  if !Detyping.print_universes && not (Univ.Context.is_empty c) then
    fnl()++pr_in_comment (fun c -> v 0 (Univ.pr_universe_context c)) c
  else
    mt()

(**********************************************************************)
(* Global references *)

let pr_global_env = pr_global_env
let pr_global = pr_global_env Id.Set.empty

let pr_puniverses f env (c,u) =
  f env c ++ 
  (if !Constrextern.print_universes then
    str"(*" ++ Univ.Instance.pr u ++ str"*)"
   else mt ())

let pr_constant env cst = pr_global_env (Termops.vars_of_env env) (ConstRef cst)
let pr_existential_key evk = str (string_of_existential evk)
let pr_existential env ev = pr_lconstr_env env (mkEvar ev)
let pr_inductive env ind = pr_lconstr_env env (mkInd ind)
let pr_constructor env cstr = pr_lconstr_env env (mkConstruct cstr)

let pr_pconstant = pr_puniverses pr_constant
let pr_pinductive = pr_puniverses pr_inductive
let pr_pconstructor = pr_puniverses pr_constructor

let pr_evaluable_reference ref =
  pr_global (Tacred.global_of_evaluable_reference ref)

(*let pr_glob_constr t =
  pr_lconstr (Constrextern.extern_glob_constr Id.Set.empty t)*)

(*open Pattern

let pr_pattern t = pr_pattern_env (Global.env()) empty_names_context t*)

(**********************************************************************)
(* Contexts and declarations                                          *)

let pr_var_decl env (id,c,typ) =
  let pbody = match c with
    | None ->  (mt ())
    | Some c ->
	(* Force evaluation *)
	let pb = pr_lconstr_env env c in
	let pb = if isCast c then surround pb else pb in
	(str" := " ++ pb ++ cut () ) in
  let pt = pr_ltype_env env typ in
  let ptyp = (str" : " ++ pt) in
  (pr_id id ++ hov 0 (pbody ++ ptyp))

let pr_rel_decl env (na,c,typ) =
  let pbody = match c with
    | None -> mt ()
    | Some c ->
	(* Force evaluation *)
	let pb = pr_lconstr_env env c in
	let pb = if isCast c then surround pb else pb in
	(str":=" ++ spc () ++ pb ++ spc ()) in
  let ptyp = pr_ltype_env env typ in
  match na with
  | Anonymous -> hov 0 (str"<>" ++ spc () ++ pbody ++ str":" ++ spc () ++ ptyp)
  | Name id -> hov 0 (pr_id id ++ spc () ++ pbody ++ str":" ++ spc () ++ ptyp)


(* Prints out an "env" in a nice format.  We print out the
 * signature,then a horizontal bar, then the debruijn environment.
 * It's printed out from outermost to innermost, so it's readable. *)

(* Prints a signature, all declarations on the same line if possible *)
let pr_named_context_of env =
  let make_decl_list env d pps = pr_var_decl env d :: pps in
  let psl = List.rev (fold_named_context make_decl_list env ~init:[]) in
  hv 0 (prlist_with_sep (fun _ -> ws 2) (fun x -> x) psl)

let pr_named_context env ne_context =
  hv 0 (Sign.fold_named_context
	  (fun d pps -> pps ++ ws 2 ++ pr_var_decl env d)
          ne_context ~init:(mt ()))

let pr_rel_context env rel_context =
  pr_binders (extern_rel_context None env rel_context)

let pr_rel_context_of env =
  pr_rel_context env (rel_context env)

(* Prints an env (variables and de Bruijn). Separator: newline *)
let pr_context_unlimited env =
  let sign_env =
    fold_named_context
      (fun env d pps ->
         let pidt =  pr_var_decl env d in (pps ++ fnl () ++ pidt))
      env ~init:(mt ())
  in
  let db_env =
    fold_rel_context
      (fun env d pps ->
         let pnat = pr_rel_decl env d in (pps ++ fnl () ++ pnat))
      env ~init:(mt ())
  in
  (sign_env ++ db_env)

let pr_ne_context_of header env =
  if List.is_empty (Environ.rel_context env) &&
    List.is_empty (Environ.named_context env)  then (mt ())
  else let penv = pr_context_unlimited env in (header ++ penv ++ fnl ())

let pr_context_limit n env =
  let named_context = Environ.named_context env in
  let lgsign = List.length named_context in
  if n >= lgsign then
    pr_context_unlimited env
  else
    let k = lgsign-n in
    let _,sign_env =
      fold_named_context
        (fun env d (i,pps) ->
           if i < k then
	     (i+1, (pps ++str "."))
	   else
             let pidt = pr_var_decl env d in
	     (i+1, (pps ++ fnl () ++
		      str (emacs_str "") ++
		      pidt)))
        env ~init:(0,(mt ()))
    in
    let db_env =
      fold_rel_context
        (fun env d pps ->
           let pnat = pr_rel_decl env d in
	   (pps ++ fnl () ++
	      str (emacs_str "") ++
	      pnat))
        env ~init:(mt ())
    in
    (sign_env ++ db_env)

let pr_context_of env = match Flags.print_hyps_limit () with
  | None -> hv 0 (pr_context_unlimited env)
  | Some n -> hv 0 (pr_context_limit n env)

(* display goal parts (Proof mode) *)

let pr_predicate pr_elt (b, elts) =
  let pr_elts = prlist_with_sep spc pr_elt elts in
    if b then
      str"all" ++
	(if List.is_empty elts then mt () else str" except: " ++ pr_elts)
    else
      if List.is_empty elts then str"none" else pr_elts

let pr_cpred p = pr_predicate (pr_constant (Global.env())) (Cpred.elements p)
let pr_idpred p = pr_predicate Nameops.pr_id (Id.Pred.elements p)

let pr_transparent_state (ids, csts) =
  hv 0 (str"VARIABLES: " ++ pr_idpred ids ++ fnl () ++
	str"CONSTANTS: " ++ pr_cpred csts ++ fnl ())

(* display complete goal *)
let default_pr_goal gs =
  let (g,sigma) = Goal.V82.nf_evar (project gs) (sig_it gs) in
  let env = Goal.V82.env sigma g in
  let preamb,thesis,penv,pc =
    mt (), mt (),
    pr_context_of env,
    pr_goal_concl_style_env env (Goal.V82.concl sigma g)
  in
    preamb ++
    str"  " ++ hv 0 (penv ++ fnl () ++
		       str (emacs_str "")  ++
		       str "============================" ++ fnl ()  ++
		       thesis ++ str " " ++  pc)

(* display a goal tag *)
let pr_goal_tag g =
  let s = " (ID " ^ Goal.uid g ^ ")" in
  str (emacs_str s)

(* display the conclusion of a goal *)
let pr_concl n sigma g =
  let (g,sigma) = Goal.V82.nf_evar sigma g in
  let env = Goal.V82.env sigma g in
  let pc = pr_goal_concl_style_env env (Goal.V82.concl sigma g) in
    str (emacs_str "")  ++
      str "subgoal " ++ int n ++ pr_goal_tag g ++
      str " is:" ++ cut () ++ str" "  ++ pc

(* display evar type: a context and a type *)
let pr_evgl_sign gl =
  let ps = pr_named_context_of (evar_env gl) in
  let _, l = List.filter2 (fun b c -> not b) (evar_filter gl) (evar_context gl) in
  let ids = List.rev_map pi1 l in
  let warn =
    if List.is_empty ids then mt () else
      (str "(" ++ prlist_with_sep pr_comma pr_id ids ++ str " cannot be used)")
  in
  let pc = pr_lconstr gl.evar_concl in
  hov 0 (str"[" ++ ps ++ spc () ++ str"|- "  ++ pc ++ str"]" ++ spc () ++ warn)

(* Print an existential variable *)

let pr_evar (ev, evd) =
  let pegl = pr_evgl_sign evd in
  (hov 0 (str (string_of_existential ev)  ++ str " : " ++ pegl))

(* Print an enumerated list of existential variables *)
let rec pr_evars_int i = function
  | [] -> mt ()
  | (ev,evd)::rest ->
      let pegl = pr_evgl_sign evd in
      (hov 0 (str "Existential " ++ int i ++ str " =" ++ spc () ++
              str (string_of_existential ev)  ++ str " : " ++ pegl)) ++
      (match rest with [] -> mt () | _ -> fnl () ++ pr_evars_int (i+1) rest)

let default_pr_subgoal n sigma =
  let rec prrec p = function
    | [] -> error "No such goal."
    | g::rest ->
	if Int.equal p 1 then
          let pg = default_pr_goal { sigma=sigma ; it=g } in
          v 0 (str "subgoal " ++ int n ++ pr_goal_tag g
	       ++ str " is:" ++ cut () ++ pg)
	else
	  prrec (p-1) rest
  in
  prrec n

let emacs_print_dependent_evars sigma seeds =
  let evars () =
    let evars = Evarutil.gather_dependent_evars sigma seeds in
    let evars =
      Int.Map.fold begin fun e i s ->
	let e' = str (string_of_existential e) in
	match i with
	| None -> s ++ str" " ++ e' ++ str " open,"
	| Some i ->
	  s ++ str " " ++ e' ++ str " using " ++
	    Int.Set.fold begin fun d s ->
	      str (string_of_existential d) ++ str " " ++ s
	    end i (str ",")
      end evars (str "")
    in
    fnl () ++
    str "(dependent evars:" ++ evars ++ str ")" ++ fnl ()
  in
  delayed_emacs_cmd evars

(* Print open subgoals. Checks for uninstantiated existential variables *)
(* spiwack: [seeds] is for printing dependent evars in emacs mode. *)
(* spiwack: [pr_first] is true when the first goal must be singled out
   and printed in its entirety. *)
(* courtieu: in emacs mode, even less cases where the first goal is printed
   in its entirety *)
let default_pr_subgoals ?(pr_first=true) close_cmd sigma seeds stack goals =
  let rec print_stack a = function
    | [] -> Pp.int a
    | b::l -> Pp.int a ++ str"-" ++ print_stack b l
  in
  let print_unfocused a l =
    str"unfocused: " ++ print_stack a l
  in
  let rec pr_rec n = function
    | [] -> (mt ())
    | g::rest ->
        let pc = pr_concl n sigma g in
        let prest = pr_rec (n+1) rest in
        (cut () ++ pc ++ prest)
  in
  let print_multiple_goals g l =
    if pr_first then
      default_pr_goal { it = g ; sigma = sigma } ++
      pr_rec 2 l
    else 
      pr_rec 1 (g::l)
  in
  match goals,stack with
  | [],_ ->
      begin
	match close_cmd with
	  Some cmd ->
	    (str "Subproof completed, now type " ++ str cmd ++
	       str ".")
	| None ->
	    let exl = Evarutil.non_instantiated sigma in
	    if List.is_empty exl then
	      (str"No more subgoals."
	       ++ emacs_print_dependent_evars sigma seeds)
	    else
	      let pei = pr_evars_int 1 exl in
	      (str "No more subgoals but non-instantiated existential " ++
		 str "variables:" ++ fnl () ++ (hov 0 pei)
	       ++ emacs_print_dependent_evars sigma seeds ++ fnl () ++
                 str "You can use Grab Existential Variables.")
      end
  | [g],[] when not !Flags.print_emacs ->
      let pg = default_pr_goal { it = g ; sigma = sigma } in
      v 0 (
	str "1 subgoal" ++ pr_goal_tag g ++ cut () ++ pg
	++ emacs_print_dependent_evars sigma seeds
      )
  | [g],a::l when not !Flags.print_emacs ->
      let pg = default_pr_goal { it = g ; sigma = sigma } in
      v 0 (
	str "1 focused subgoal (" ++ print_unfocused a l ++ str")" ++ pr_goal_tag g ++ cut () ++ pg
	++ emacs_print_dependent_evars sigma seeds
      )
  | g1::rest,[] ->
      let goals = print_multiple_goals g1 rest in
      v 0 (
	int(List.length rest+1) ++ str" subgoals" ++
          str (emacs_str ", subgoal 1") ++ pr_goal_tag g1 ++ cut ()
	++ goals
	++ emacs_print_dependent_evars sigma seeds
      )
  | g1::rest,a::l ->
      let goals = print_multiple_goals g1 rest in
      v 0 (
	int(List.length rest+1) ++ str" focused subgoals (" ++
          print_unfocused a l ++ str")" ++ cut () ++
          str (emacs_str ", subgoal 1") ++ pr_goal_tag g1 ++ cut ()
	++ goals
	++ emacs_print_dependent_evars sigma seeds
      )

(**********************************************************************)
(* Abstraction layer                                                  *)


type printer_pr = {
 pr_subgoals            : ?pr_first:bool -> string option -> evar_map -> evar list -> int list -> goal list -> std_ppcmds;
 pr_subgoal             : int -> evar_map -> goal list -> std_ppcmds;
 pr_goal                : goal sigma -> std_ppcmds;
}

let default_printer_pr = {
 pr_subgoals = default_pr_subgoals;
 pr_subgoal  = default_pr_subgoal;
 pr_goal     = default_pr_goal;
}

let printer_pr = ref default_printer_pr

let set_printer_pr = (:=) printer_pr

let pr_subgoals ?pr_first x = !printer_pr.pr_subgoals ?pr_first x
let pr_subgoal  x = !printer_pr.pr_subgoal  x
let pr_goal     x = !printer_pr.pr_goal     x

(* End abstraction layer                                              *)
(**********************************************************************)

let pr_open_subgoals () =
  (* spiwack: it shouldn't be the job of the printer to look up stuff
     in the [evar_map], I did stuff that way because it was more
     straightforward, but seriously, [Proof.proof] should return
     [evar_info]-s instead. *)
  let p = Proof_global.give_me_the_proof () in
  let (goals , stack , sigma ) = Proof.proof p in
  let stack = List.map (fun (l,r) -> List.length l + List.length r) stack in
  let seeds = Proof.V82.top_evars p in
  begin match goals with
  | [] -> let { Evd.it = bgoals ; sigma = bsigma } = Proof.V82.background_subgoals p in
          begin match bgoals with
	  | [] -> pr_subgoals None sigma seeds stack goals
	  | _ ->
	    (* emacs mode: xml-like flag for detecting information message *)
	    str (emacs_str "<infomsg>") ++
	    str "This subproof is complete, but there are still unfocused goals."
	    ++ str (emacs_str "</infomsg>")
	    ++ fnl () ++ fnl () ++ pr_subgoals ~pr_first:false None bsigma seeds [] bgoals
	  end
  | _ -> pr_subgoals None sigma seeds stack goals
  end

let pr_nth_open_subgoal n =
  let pf = get_pftreestate () in
  let { it=gls ; sigma=sigma } = Proof.V82.subgoals pf in
  pr_subgoal n sigma gls

let pr_goal_by_id id =
  let p = Proof_global.give_me_the_proof () in
  let g = Goal.get_by_uid id in
  let pr gs =
    v 0 (str ("goal / evar " ^ id ^ " is:") ++ cut ()
	 ++ pr_goal gs)
  in
  try
    Proof.in_proof p (fun sigma -> pr {it=g;sigma=sigma})
  with Not_found -> error "Invalid goal identifier."

(* Elementary tactics *)

let pr_prim_rule = function
  | Intro id ->
      str"intro " ++ pr_id id

  | Cut (b,replace,id,t) ->
     if b then
       (* TODO: express "replace" *)
       (str"assert " ++ str"(" ++ pr_id id ++ str":" ++ pr_lconstr t ++ str")")
     else
       let cl = if replace then str"clear " ++ pr_id id ++ str"; " else mt() in
       (str"cut " ++ pr_constr t ++
        str ";[" ++ cl ++ str"intro " ++ pr_id id ++ str"|idtac]")

  | FixRule (f,n,[],_) ->
      (str"fix " ++ pr_id f ++ str"/" ++ int n)

  | FixRule (f,n,others,j) ->
      if not (Int.equal j 0) then msg_warning (strbrk "Unsupported printing of \"fix\"");
      let rec print_mut = function
	| (f,n,ar)::oth ->
           pr_id f ++ str"/" ++ int n ++ str" : " ++ pr_lconstr ar ++ print_mut oth
        | [] -> mt () in
      (str"fix " ++ pr_id f ++ str"/" ++ int n ++
         str" with " ++ print_mut others)

  | Cofix (f,[],_) ->
      (str"cofix " ++ pr_id f)

  | Cofix (f,others,j) ->
      if not (Int.equal j 0) then msg_warning (strbrk "Unsupported printing of \"fix\"");
      let rec print_mut = function
	| (f,ar)::oth ->
	  (pr_id f ++ str" : " ++ pr_lconstr ar ++ print_mut oth)
        | [] -> mt () in
      (str"cofix " ++ pr_id f ++  str" with " ++ print_mut others)
  | Refine c ->
      str(if Termops.occur_meta c then "refine " else "exact ") ++
      Constrextern.with_meta_as_hole pr_constr c

  | Convert_concl (c,_) ->
      (str"change "  ++ pr_constr c)

  | Convert_hyp (id,None,t) ->
      (str"change "  ++ pr_constr t  ++ spc ()  ++ str"in "  ++ pr_id id)

  | Convert_hyp (id,Some c,t) ->
      (str"change "  ++ pr_constr c  ++ spc ()  ++ str"in "
       ++ pr_id id ++ str" (type of "  ++ pr_id id ++ str ")")

  | Thin ids ->
      (str"clear "  ++ pr_sequence pr_id ids)

  | ThinBody ids ->
      (str"clearbody "  ++ pr_sequence pr_id ids)

  | Move (withdep,id1,id2) ->
      (str (if withdep then "dependent " else "") ++
	 str"move "  ++ pr_id id1 ++ Miscops.pr_move_location pr_id id2)

  | Order ord ->
      (str"order "  ++ pr_sequence pr_id ord)

  | Rename (id1,id2) ->
      (str "rename " ++ pr_id id1 ++ str " into " ++ pr_id id2)

  | Change_evars ->
      (* This is internal tactic and cannot be replayed at user-level.
         Function pr_rule_dot below is used when we want to hide
         Change_evars *)
      str "Evar change"


(* Backwards compatibility *)

let prterm = pr_lconstr


(* Printer function for sets of Assumptions.assumptions.
   It is used primarily by the Print Assumptions command. *)

open Assumptions

let pr_assumptionset env s =
  if ContextObjectMap.is_empty s then
    str "Closed under the global context"
  else
    let safe_pr_constant env kn =
      try pr_constant env kn
      with Not_found ->
	let mp,_,lab = repr_con kn in
	str (string_of_mp mp ^ "." ^ Label.to_string lab)
    in
    let safe_pr_ltype typ =
      try str " : " ++ pr_ltype typ
      with e when Errors.noncritical e -> mt ()
    in
    let fold t typ accu =
      let (v, a, o, tr) = accu in
      match t with
      | Variable id ->
        let var = str (Id.to_string id) ++ str " : " ++ pr_ltype typ in
        (var :: v, a, o, tr)
      | Axiom kn ->
        let ax = safe_pr_constant env kn ++ safe_pr_ltype typ in
        (v, ax :: a, o, tr)
      | Opaque kn ->
        let opq = safe_pr_constant env kn ++ safe_pr_ltype typ in
        (v, a, opq :: o, tr)
      | Transparent kn ->
        let tran = safe_pr_constant env kn ++ safe_pr_ltype typ in
        (v, a, o, tran :: tr)
    in
    let (vars, axioms, opaque, trans) = 
      ContextObjectMap.fold fold s ([], [], [], [])
    in
    let opt_list title = function
    | [] -> None
    | l ->
      let section =
        title ++ fnl () ++
        v 0 (prlist_with_sep fnl (fun s -> s) l) in
      Some section
    in
    let assums = [
      opt_list (str "Transparent constants:") trans;
      opt_list (str "Section Variables:") vars;
      opt_list (str "Axioms:") axioms;
      opt_list (str "Opaque constants:") opaque;
    ] in
    prlist_with_sep fnl (fun x -> x) (Option.List.flatten assums)

let cmap_to_list m = Cmap.fold (fun k v acc -> v :: acc) m []

open Typeclasses

let pr_instance i =
  pr_global (instance_impl i)

let pr_instance_gmap insts =
  prlist_with_sep fnl (fun (gr, insts) ->
    prlist_with_sep fnl pr_instance (cmap_to_list insts))
    (Gmap.to_list insts)

let xor a b = 
  (a && not b) || (not a && b)

let pr_polymorphic b = 
  let print = xor (Flags.is_universe_polymorphism ()) b in
  if print then
    if b then str"Polymorphic " else str"Monomorphic "
  else mt ()

(** Inductive declarations *)

open Termops
open Reduction

let print_params env params =
  if List.is_empty params then mt () else pr_rel_context env params ++ brk(1,2)

let print_constructors envpar names types =
  let pc =
    prlist_with_sep (fun () -> brk(1,0) ++ str "| ")
      (fun (id,c) -> pr_id id ++ str " : " ++ pr_lconstr_env envpar c)
      (Array.to_list (Array.map2 (fun n t -> (n,t)) names types))
  in
  hv 0 (str "  " ++ pc)

let build_ind_type env mip =
  mip.mind_arity.mind_user_arity

let print_one_inductive env mib ((_,i) as ind) =
  let mip = mib.mind_packets.(i) in
  let params = mib.mind_params_ctxt in
  let args = extended_rel_list 0 params in
  let arity = hnf_prod_applist env (build_ind_type env mip) args in
  let u = if mib.mind_polymorphic then Univ.Context.instance mib.mind_universes else
      Univ.Instance.empty in
  let cstrtypes = Inductive.type_of_constructors (ind,u) (mib,mip) in
  let cstrtypes = Array.map (fun c -> hnf_prod_applist env c args) cstrtypes in
  let envpar = push_rel_context params env in
  hov 0 (
    pr_id mip.mind_typename ++ brk(1,4) ++ print_params env params ++
    str ": " ++ pr_lconstr_env envpar arity ++ str " :=") ++
  brk(0,2) ++ print_constructors envpar mip.mind_consnames cstrtypes

let print_mutual_inductive env mind mib =
  let inds = List.init (Array.length mib.mind_packets) (fun x -> (mind, x))
  in
  hov 0 (pr_polymorphic mib.mind_polymorphic ++
    str (if mib.mind_finite then "Inductive " else "CoInductive ") ++
    prlist_with_sep (fun () -> fnl () ++ str"  with ")
      (print_one_inductive env mib) inds ++
      pr_universe_ctx mib.mind_universes)

let get_fields =
  let rec prodec_rec l subst c =
    match kind_of_term c with
    | Prod (na,t,c) ->
	let id = match na with Name id -> id | Anonymous -> Id.of_string "_" in
	prodec_rec ((id,true,substl subst t)::l) (mkVar id::subst) c
    | LetIn (na,b,_,c) ->
	let id = match na with Name id -> id | Anonymous -> Id.of_string "_" in
	prodec_rec ((id,false,substl subst b)::l) (mkVar id::subst) c
    | _               -> List.rev l
  in
  prodec_rec [] []

let print_record env mind mib =
  let mip = mib.mind_packets.(0) in
  let params = mib.mind_params_ctxt in
  let args = extended_rel_list 0 params in
  let u = if mib.mind_polymorphic then Univ.Context.instance mib.mind_universes else
      Univ.Instance.empty in
  let arity = hnf_prod_applist env (build_ind_type env mip) args in
  let cstrtypes = Inductive.type_of_constructors ((mind,0),u) (mib,mip) in
  let cstrtype = hnf_prod_applist env cstrtypes.(0) args in
  let fields = get_fields cstrtype in
  let envpar = push_rel_context params env in
  hov 0 (
    hov 0 (
      pr_polymorphic mib.mind_polymorphic ++
      str "Record " ++ pr_id mip.mind_typename ++ brk(1,4) ++
      print_params env params ++
      str ": " ++ pr_lconstr_env envpar arity ++ brk(1,2) ++
      str ":= " ++ pr_id mip.mind_consnames.(0)) ++
    brk(1,2) ++
    hv 2 (str "{ " ++
      prlist_with_sep (fun () -> str ";" ++ brk(2,0))
        (fun (id,b,c) ->
	  pr_id id ++ str (if b then " : " else " := ") ++
	  pr_lconstr_env envpar c) fields) ++ str" }" ++
      pr_universe_ctx mib.mind_universes)

let pr_mutual_inductive_body env mind mib =
  if mib.mind_record & not !Flags.raw_print then
    print_record env mind mib
  else
    print_mutual_inductive env mind mib


==> anc/HoTT/coq-HoTT/printing/printer.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Libnames
open Globnames
open Term
open Sign
open Environ
open Glob_term
open Pattern
open Nametab
open Termops
open Evd
open Proof_type
open Glob_term
open Tacexpr

(** These are the entry points for printing terms, context, tac, ... *)

(** Terms *)

val pr_lconstr_env         : env -> constr -> std_ppcmds
val pr_lconstr             : constr -> std_ppcmds

val pr_constr_env          : env -> constr -> std_ppcmds
val pr_constr              : constr -> std_ppcmds

(** Same, but resilient to [Nametab] errors. Prints fully-qualified
    names when [shortest_qualid_of_global] has failed. Prints "??"
    in case of remaining issues (such as reference not in env). *)

val safe_pr_lconstr_env         : env -> constr -> std_ppcmds
val safe_pr_lconstr             : constr -> std_ppcmds

val safe_pr_constr_env          : env -> constr -> std_ppcmds
val safe_pr_constr              : constr -> std_ppcmds


val pr_open_constr_env     : env -> open_constr -> std_ppcmds
val pr_open_constr         : open_constr -> std_ppcmds

val pr_open_lconstr_env    : env -> open_constr -> std_ppcmds
val pr_open_lconstr        : open_constr -> std_ppcmds

val pr_constr_under_binders_env  : env -> constr_under_binders -> std_ppcmds
val pr_constr_under_binders      : constr_under_binders -> std_ppcmds

val pr_lconstr_under_binders_env : env -> constr_under_binders -> std_ppcmds
val pr_lconstr_under_binders     : constr_under_binders -> std_ppcmds

val pr_goal_concl_style_env : env -> types -> std_ppcmds
val pr_ltype_env           : env -> types -> std_ppcmds
val pr_ltype               : types -> std_ppcmds

val pr_type_env            : env -> types -> std_ppcmds
val pr_type                : types -> std_ppcmds

val pr_ljudge_env          : env -> unsafe_judgment -> std_ppcmds * std_ppcmds
val pr_ljudge              : unsafe_judgment -> std_ppcmds * std_ppcmds

val pr_lglob_constr_env      : env -> glob_constr -> std_ppcmds
val pr_lglob_constr          : glob_constr -> std_ppcmds

val pr_glob_constr_env       : env -> glob_constr -> std_ppcmds
val pr_glob_constr           : glob_constr -> std_ppcmds

val pr_lconstr_pattern_env : env -> constr_pattern -> std_ppcmds
val pr_lconstr_pattern     : constr_pattern -> std_ppcmds

val pr_constr_pattern_env  : env -> constr_pattern -> std_ppcmds
val pr_constr_pattern      : constr_pattern -> std_ppcmds

val pr_cases_pattern       : cases_pattern -> std_ppcmds

val pr_sort                : sorts -> std_ppcmds

(** Universe constraints *)

val pr_polymorphic         : bool -> std_ppcmds
val pr_univ_cstr           : Univ.constraints -> std_ppcmds
val pr_universe_ctx        : Univ.universe_context -> std_ppcmds

(** Printing global references using names as short as possible *)

val pr_global_env          : Id.Set.t -> global_reference -> std_ppcmds
val pr_global              : global_reference -> std_ppcmds

val pr_constant            : env -> constant -> std_ppcmds
val pr_existential_key     : existential_key -> std_ppcmds
val pr_existential         : env -> existential -> std_ppcmds
val pr_constructor         : env -> constructor -> std_ppcmds
val pr_inductive           : env -> inductive -> std_ppcmds
val pr_evaluable_reference : evaluable_global_reference -> std_ppcmds

val pr_pconstant           : env -> pconstant -> std_ppcmds
val pr_pinductive          : env -> pinductive -> std_ppcmds
val pr_pconstructor        : env -> pconstructor -> std_ppcmds


(** Contexts *)

val pr_ne_context_of       : std_ppcmds -> env -> std_ppcmds

val pr_var_decl            : env -> named_declaration -> std_ppcmds
val pr_rel_decl            : env -> rel_declaration -> std_ppcmds

val pr_named_context       : env -> named_context -> std_ppcmds
val pr_named_context_of    : env -> std_ppcmds
val pr_rel_context         : env -> rel_context -> std_ppcmds
val pr_rel_context_of      : env -> std_ppcmds
val pr_context_of          : env -> std_ppcmds

(** Predicates *)

val pr_predicate           : ('a -> std_ppcmds) -> (bool * 'a list) -> std_ppcmds
val pr_cpred               : Cpred.t -> std_ppcmds
val pr_idpred              : Id.Pred.t -> std_ppcmds
val pr_transparent_state   : transparent_state -> std_ppcmds

(** Proofs *)

val pr_goal                : goal sigma -> std_ppcmds
val pr_subgoals            : ?pr_first:bool -> string option -> evar_map -> evar list -> int list -> goal list -> std_ppcmds
val pr_subgoal             : int -> evar_map -> goal list -> std_ppcmds
val pr_concl               : int -> evar_map -> goal -> std_ppcmds

val pr_open_subgoals       : unit -> std_ppcmds
val pr_nth_open_subgoal    : int -> std_ppcmds
val pr_evar                : (evar * evar_info) -> std_ppcmds
val pr_evars_int           : int -> (evar * evar_info) list -> std_ppcmds

val pr_prim_rule           : prim_rule -> std_ppcmds

(** Emacs/proof general support
   (emacs_str s) outputs
    - s if emacs mode,
    - nothing otherwise.
    This function was previously used to insert special chars like
    [(String.make 1 (Char.chr 253))] to parenthesize sub-parts of the
    proof context for proof by pointing. This part of the code is
    removed for now because it interacted badly with utf8. We may put
    it back some day using some xml-like tags instead of special
    chars. See for example the <prompt> tag in the prompt when in
    emacs mode. *)
val emacs_str              : string -> string

(** Backwards compatibility *)

val prterm                 : constr -> std_ppcmds (** = pr_lconstr *)


(** spiwack: printer function for sets of Environ.assumption.
            It is used primarily by the Print Assumption command. *)
val pr_assumptionset :
  env -> Term.types Assumptions.ContextObjectMap.t ->std_ppcmds

val pr_goal_by_id : string -> std_ppcmds

type printer_pr = {
 pr_subgoals            : ?pr_first:bool -> string option -> evar_map -> evar list -> int list -> goal list -> std_ppcmds;
 pr_subgoal             : int -> evar_map -> goal list -> std_ppcmds;
 pr_goal                : goal sigma -> std_ppcmds;
};;

val set_printer_pr : printer_pr -> unit

val default_printer_pr : printer_pr

val pr_instance_gmap : (global_reference, Typeclasses.instance Names.Cmap.t) Gmap.t ->
  Pp.std_ppcmds

(** Inductive declarations *)

val pr_mutual_inductive_body :
  env -> mutual_inductive -> Declarations.mutual_inductive_body -> std_ppcmds


==> anc/HoTT/coq-HoTT/printing/printing.mllib <==
Pputils
Ppconstr
Printer
Pptactic
Printmod
Prettyp


==> anc/HoTT/coq-HoTT/printing/printmod.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Names
open Declarations
open Nameops
open Globnames
open Libnames
open Goptions

(** Note: there is currently two modes for printing modules.
    - The "short" one, that just prints the names of the fields.
    - The "rich" one, that also tries to print the types of the fields.
    The short version used to be the default behavior, but now we print
    types by default. The following option allows to change this.
    Technically, the environments in this file are either None in
    the "short" mode or (Some env) in the "rich" one.
*)

let short = ref false

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "short module printing";
      optkey   = ["Short";"Module";"Printing"];
      optread  = (fun () -> !short) ;
      optwrite = ((:=) short) }

let get_new_id locals id =
  let rec get_id l id =
    let dir = DirPath.make [id] in
      if not (Nametab.exists_module dir) then
	id
      else
	get_id (id::l) (Namegen.next_ident_away id l)
  in
    get_id (List.map snd locals) id

let rec print_local_modpath locals = function
  | MPbound mbid -> pr_id (List.assoc mbid locals)
  | MPdot(mp,l) ->
      print_local_modpath locals mp ++ str "." ++ pr_lab l
  | MPfile _ -> raise Not_found

let print_modpath locals mp =
  try (* must be with let because streams are lazy! *)
    let qid = Nametab.shortest_qualid_of_module mp in
      pr_qualid qid
  with
    | Not_found -> print_local_modpath locals mp

let print_kn locals kn =
  try
    let qid = Nametab.shortest_qualid_of_modtype kn in
      pr_qualid qid
  with
      Not_found ->
	try
	  print_local_modpath locals kn
	with
	    Not_found -> print_modpath locals kn

(** Each time we have to print a non-globally visible structure,
    we place its elements in a fake fresh namespace. *)

let mk_fake_top =
  let r = ref 0 in
  fun () -> incr r; Id.of_string ("FAKETOP"^(string_of_int !r))

let nametab_register_dir mp =
  let id = mk_fake_top () in
  let dir = DirPath.make [id] in
  Nametab.push_dir (Nametab.Until 1) dir (DirModule (dir,(mp,DirPath.empty)))

(** Nota: the [global_reference] we register in the nametab below
    might differ from internal ones, since we cannot recreate here
    the canonical part of constant and inductive names, but only
    the user names. This works nonetheless since we search now
    [Nametab.the_globrevtab] modulo user name. *)

let nametab_register_body mp dir (l,body) =
  let push id ref =
    Nametab.push (Nametab.Until (1+List.length (DirPath.repr dir)))
      (make_path dir id) ref
  in
  match body with
    | SFBmodule _ -> () (* TODO *)
    | SFBmodtype _ -> () (* TODO *)
    | SFBconst _ ->
      push (Label.to_id l) (ConstRef (Constant.make2 mp l))
    | SFBmind mib ->
      let mind = MutInd.make2 mp l in
      Array.iteri
	(fun i mip ->
	  push mip.mind_typename (IndRef (mind,i));
	  Array.iteri (fun j id -> push id (ConstructRef ((mind,i),j+1)))
	    mip.mind_consnames)
	mib.mind_packets

let nametab_register_module_body mp struc =
  (* If [mp] is a globally visible module, we simply import it *)
  try Declaremods.really_import_module mp
  with Not_found ->
    (* Otherwise we try to emulate an import by playing with nametab *)
    nametab_register_dir mp;
    List.iter (nametab_register_body mp DirPath.empty) struc

let nametab_register_module_param mbid seb =
  (* For algebraic seb, we use a Declaremods function that converts into mse *)
  try Declaremods.process_module_seb_binding mbid seb
  with e when Errors.noncritical e ->
    (* Otherwise, for expanded structure, we try to play with the nametab *)
    match seb with
      | SEBstruct struc ->
        let mp = MPbound mbid in
        let dir = DirPath.make [MBId.to_id mbid] in
        nametab_register_dir mp;
        List.iter (nametab_register_body mp dir) struc
      | _ -> ()

let print_body is_impl env mp (l,body) =
  let name = str (Label.to_string l) in
  hov 2 (match body with
    | SFBmodule _ -> str "Module " ++ name
    | SFBmodtype _ -> str "Module Type " ++ name
    | SFBconst cb ->
      (match cb.const_body with
	| Def _ -> str "Definition "
	| OpaqueDef _ when is_impl -> str "Theorem "
	| _ -> str "Parameter ") ++ name ++
      (match env with
	  | None -> mt ()
	  | Some env ->
	    str " :" ++ spc () ++
	    hov 0 (Printer.pr_ltype_env env cb.const_type) ++
	    (match cb.const_body with
	      | Def l when is_impl ->
		spc () ++
		hov 2 (str ":= " ++
		       Printer.pr_lconstr_env env (Lazyconstr.force l))
	      | _ -> mt ()) ++
            str ".")
    | SFBmind mib ->
      try
	let env = Option.get env in
	Printer.pr_mutual_inductive_body env (MutInd.make2 mp l) mib
      with e when Errors.noncritical e ->
	(if mib.mind_finite then str "Inductive " else str "CoInductive")
	++ name)

let print_struct is_impl env mp struc =
  prlist_with_sep spc (print_body is_impl env mp) struc

let rec flatten_app mexpr l = match mexpr with
  | SEBapply (mexpr, SEBident arg,_) -> flatten_app mexpr (arg::l)
  | SEBident mp -> mp::l
  | _ -> assert false

let rec print_modtype env mp locals mty =
  match mty with
    | SEBident kn -> print_kn locals kn
    | SEBfunctor (mbid,mtb1,mtb2) ->
      let mp1 = MPbound mbid in
      let env' = Option.map
	  (Modops.add_module (Modops.module_body_of_type mp1 mtb1)) env in
      let seb1 = Option.default mtb1.typ_expr mtb1.typ_expr_alg in
      let locals' = (mbid, get_new_id locals (MBId.to_id mbid))::locals
      in
      nametab_register_module_param mbid seb1;
      hov 2 (str "Funsig" ++ spc () ++ str "(" ++
	       pr_id (MBId.to_id mbid) ++ str ":" ++
	       print_modtype env mp1 locals seb1 ++
	       str ")" ++ spc() ++ print_modtype env' mp locals' mtb2)
  | SEBstruct (sign) ->
      let env' = Option.map
	(Modops.add_signature mp sign Mod_subst.empty_delta_resolver) env in
      nametab_register_module_body mp sign;
      hv 2 (str "Sig" ++ spc () ++ print_struct false env' mp sign ++
	    brk (1,-2) ++ str "End")
  | SEBapply _ ->
      let lapp = flatten_app mty [] in
      let fapp = List.hd lapp in
      let mapp = List.tl lapp in
      hov 3 (str"(" ++ (print_kn locals fapp) ++ spc () ++
		 prlist_with_sep spc (print_modpath locals) mapp ++ str")")
  | SEBwith(seb,With_definition_body(idl,cb))->
      let env' = None in (* TODO: build a proper environment if env <> None *)
      let s = (String.concat "." (List.map Id.to_string idl)) in
      hov 2 (print_modtype env' mp locals seb ++ spc() ++ str "with" ++ spc() ++
	       str "Definition"++ spc() ++ str s ++ spc() ++  str ":="++ spc())
  | SEBwith(seb,With_module_body(idl,mp))->
      let s =(String.concat "." (List.map Id.to_string idl)) in
      hov 2 (print_modtype env mp locals seb ++ spc() ++ str "with" ++ spc() ++
	       str "Module"++ spc() ++ str s ++ spc() ++ str ":="++ spc())

let rec print_modexpr env mp locals mexpr = match mexpr with
  | SEBident mp -> print_modpath locals mp
  | SEBfunctor (mbid,mty,mexpr) ->
      let mp' = MPbound mbid in
      let env' = Option.map
	(Modops.add_module (Modops.module_body_of_type mp' mty)) env in
      let typ = Option.default mty.typ_expr mty.typ_expr_alg in
      let locals' = (mbid, get_new_id locals (MBId.to_id mbid))::locals in
      nametab_register_module_param mbid typ;
      hov 2 (str "Functor" ++ spc() ++ str"(" ++ pr_id(MBId.to_id mbid) ++
	     str ":" ++ print_modtype env mp' locals typ ++
      str ")" ++ spc () ++ print_modexpr env' mp locals' mexpr)
  | SEBstruct struc ->
      let env' = Option.map
	(Modops.add_signature mp struc Mod_subst.empty_delta_resolver) env in
      nametab_register_module_body mp struc;
      hv 2 (str "Struct" ++ spc () ++ print_struct true env' mp struc ++
	    brk (1,-2) ++ str "End")
  | SEBapply _ ->
      let lapp = flatten_app mexpr [] in
      hov 3 (str"(" ++ prlist_with_sep spc (print_modpath locals) lapp ++ str")")
  | SEBwith (_,_)-> anomaly (Pp.str "Not available yet")


let rec printable_body dir =
  let dir = pop_dirpath dir in
    DirPath.is_empty dir ||
    try
      match Nametab.locate_dir (qualid_of_dirpath dir) with
	  DirOpenModtype _ -> false
	| DirModule _ | DirOpenModule _ -> printable_body dir
	| _ -> true
    with
	Not_found -> true

(** Since we might play with nametab above, we should reset to prior
    state after the printing *)

let print_modexpr' env mp mexpr =
  States.with_state_protection
    (fun e -> eval_ppcmds (print_modexpr env mp [] e)) mexpr

let print_modtype' env mp mty =
  States.with_state_protection
    (fun e -> eval_ppcmds (print_modtype env mp [] e)) mty

let print_module' env mp with_body mb =
  let name = print_modpath [] mp in
  let body = match with_body, mb.mod_expr with
    | false, _
    | true, None -> mt()
    | true, Some mexpr ->
	spc () ++ str ":= " ++ print_modexpr' env mp mexpr
  in
  let modtype = brk (1,1) ++ str": " ++ print_modtype' env mp mb.mod_type
  in
  hv 0 (str "Module " ++ name ++ modtype ++ body)

exception ShortPrinting

let print_module with_body mp =
  let me = Global.lookup_module mp in
  try
    if !short then raise ShortPrinting;
    print_module' (Some (Global.env ())) mp with_body me ++ fnl ()
  with e when Errors.noncritical e ->
    print_module' None mp with_body me ++ fnl ()

let print_modtype kn =
  let mtb = Global.lookup_modtype kn in
  let name = print_kn [] kn in
  hv 1
    (str "Module Type " ++ name ++ str " =" ++ spc () ++
     (try
	if !short then raise ShortPrinting;
	print_modtype' (Some (Global.env ())) kn mtb.typ_expr
      with e when Errors.noncritical e ->
	print_modtype' None kn mtb.typ_expr))


==> anc/HoTT/coq-HoTT/printing/printmod.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names

(** false iff the module is an element of an open module type *)
val printable_body : DirPath.t -> bool

val print_module : bool -> module_path -> Pp.std_ppcmds

val print_modtype : module_path -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/proofs/clenv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Namegen
open Environ
open Evd
open Reduction
open Reductionops
open Tacred
open Pretype_errors
open Evarutil
open Unification
open Mod_subst
open Misctypes

(* Abbreviations *)

let pf_env = Refiner.pf_env
let pf_type_of gls c  = Typing.type_of (pf_env gls) gls.sigma c

(******************************************************************)
(* Clausal environments *)

type clausenv = {
  env      : env;
  evd      : evar_map;
  templval : constr freelisted;
  templtyp : constr freelisted }

let cl_env ce = ce.env
let cl_sigma ce =  ce.evd

let subst_clenv sub clenv =
  { templval = map_fl (subst_mps sub) clenv.templval;
    templtyp = map_fl (subst_mps sub) clenv.templtyp;
    evd = subst_evar_defs_light sub clenv.evd;
    env = clenv.env }

let map_clenv sub clenv =
  { templval = map_fl sub clenv.templval;
    templtyp = map_fl sub clenv.templtyp;
    evd = cmap sub clenv.evd;
    env = clenv.env }

let clenv_nf_meta clenv c = nf_meta clenv.evd c
let clenv_term clenv c = meta_instance clenv.evd c
let clenv_meta_type clenv mv = Typing.meta_type clenv.evd mv
let clenv_value clenv = meta_instance clenv.evd clenv.templval
let clenv_type clenv = meta_instance clenv.evd clenv.templtyp

let refresh_undefined_univs clenv =
  match kind_of_term clenv.templval.rebus with
  | Var _ -> clenv, Univ.empty_level_subst
  | App (f, args) when isVar f -> clenv, Univ.empty_level_subst
  | _ ->  
    let evd', subst = Evd.refresh_undefined_universes clenv.evd in
    let map_freelisted f = { f with rebus = subst_univs_level_constr subst f.rebus } in
      { clenv with evd = evd'; templval = map_freelisted clenv.templval;
	templtyp = map_freelisted clenv.templtyp }, subst

let clenv_hnf_constr ce t = hnf_constr (cl_env ce) (cl_sigma ce) t

let clenv_get_type_of ce c = Retyping.get_type_of (cl_env ce) (cl_sigma ce) c

exception NotExtensibleClause

let clenv_push_prod cl =
  let typ = whd_betadeltaiota (cl_env cl) (cl_sigma cl) (clenv_type cl) in
  let rec clrec typ = match kind_of_term typ with
    | Cast (t,_,_) -> clrec t
    | Prod (na,t,u) ->
	let mv = new_meta () in
	let dep = dependent (mkRel 1) u in
	let na' = if dep then na else Anonymous in
	let e' = meta_declare mv t ~name:na' cl.evd in
	let concl = if dep then subst1 (mkMeta mv) u else u in
	let def = applist (cl.templval.rebus,[mkMeta mv]) in
	{ templval = mk_freelisted def;
	  templtyp = mk_freelisted concl;
	  evd = e';
	  env = cl.env }
    | _ -> raise NotExtensibleClause
  in clrec typ

(* Instantiate the first [bound] products of [t] with metas (all products if
   [bound] is [None]; unfold local defs *)

let clenv_environments evd bound t =
  let rec clrec (e,metas) n t =
    match n, kind_of_term t with
      | (Some 0, _) -> (e, List.rev metas, t)
      | (n, Cast (t,_,_)) -> clrec (e,metas) n t
      | (n, Prod (na,t1,t2)) ->
	  let mv = new_meta () in
	  let dep = dependent (mkRel 1) t2 in
	  let na' = if dep then na else Anonymous in
	  let e' = meta_declare mv t1 ~name:na' e in
	  clrec (e', (mkMeta mv)::metas) (Option.map ((+) (-1)) n)
	    (if dep then (subst1 (mkMeta mv) t2) else t2)
      | (n, LetIn (na,b,_,t)) -> clrec (e,metas) n (subst1 b t)
      | (n, _) -> (e, List.rev metas, t)
  in
  clrec (evd,[]) bound t

(* Instantiate the first [bound] products of [t] with evars (all products if
   [bound] is [None]; unfold local defs *)

let clenv_environments_evars env evd bound t =
  let rec clrec (e,ts) n t =
    match n, kind_of_term t with
      | (Some 0, _) -> (e, List.rev ts, t)
      | (n, Cast (t,_,_)) -> clrec (e,ts) n t
      | (n, Prod (na,t1,t2)) ->
          let e',constr = Evarutil.new_evar e env t1 in
	  let dep = dependent (mkRel 1) t2 in
	  clrec (e', constr::ts) (Option.map ((+) (-1)) n)
	    (if dep then (subst1 constr t2) else t2)
      | (n, LetIn (na,b,_,t)) -> clrec (e,ts) n (subst1 b t)
      | (n, _) -> (e, List.rev ts, t)
  in
  clrec (evd,[]) bound t

let clenv_conv_leq env sigma t c bound =
  let ty = Retyping.get_type_of env sigma c in
  let evd = Evd.create_goal_evar_defs sigma in
  let evars,args,_ = clenv_environments_evars env evd (Some bound) ty in
  let evars = Evarconv.the_conv_x_leq env t (applist (c,args)) evars in
  let evars = Evarconv.consider_remaining_unif_problems env evars in
  let args = List.map (whd_evar evars) args in
  check_evars env sigma evars (applist (c,args));
  args

let mk_clenv_from_env environ sigma n (c,cty) =
  let evd = create_goal_evar_defs sigma in
  let (evd,args,concl) = clenv_environments evd n cty in
  { templval = mk_freelisted (match args with [] -> c | _ -> applist (c,args));
    templtyp = mk_freelisted concl;
    evd = evd;
    env = environ }

let mk_clenv_from_n gls n (c,cty) =
  mk_clenv_from_env (pf_env gls) gls.sigma n (c, cty)

let mk_clenv_from gls = mk_clenv_from_n gls None

let mk_clenv_type_of gls t = mk_clenv_from gls (t,pf_type_of gls t)

(******************************************************************)

(* [mentions clenv mv0 mv1] is true if mv1 is defined and mentions
 * mv0, or if one of the free vars on mv1's freelist mentions
 * mv0 *)

let mentions clenv mv0 =
  let rec menrec mv1 =
    Int.equal mv0 mv1 ||
    let mlist =
      try match meta_opt_fvalue clenv.evd mv1 with
      | Some (b,_) -> b.freemetas
      | None -> Metaset.empty
      with Not_found -> Metaset.empty in
    meta_exists menrec mlist
  in menrec

let error_incompatible_inst clenv mv  =
  let na = meta_name clenv.evd mv in
  match na with
      Name id ->
        errorlabstrm "clenv_assign"
          (str "An incompatible instantiation has already been found for " ++
           pr_id id)
    | _ ->
        anomaly ~label:"clenv_assign" (Pp.str "non dependent metavar already assigned")

(* TODO: replace by clenv_unify (mkMeta mv) rhs ? *)
let clenv_assign mv rhs clenv =
  let rhs_fls = mk_freelisted rhs in
  if meta_exists (mentions clenv mv) rhs_fls.freemetas then
    error "clenv_assign: circularity in unification";
  try
    if meta_defined clenv.evd mv then
      if not (eq_constr (fst (meta_fvalue clenv.evd mv)).rebus rhs) then
        error_incompatible_inst clenv mv
      else
	clenv
    else
      let st = (Conv,TypeNotProcessed) in
      {clenv with evd = meta_assign mv (rhs_fls.rebus,st) clenv.evd}
  with Not_found ->
    error "clenv_assign: undefined meta"



(* [clenv_dependent hyps_only clenv]
 * returns a list of the metavars which appear in the template of clenv,
 * and which are dependent, This is computed by taking the metavars of the
 * template in right-to-left order, and collecting the metavars which appear
 * in their types, and adding in all the metavars appearing in the
 * type of clenv.
 * If [hyps_only] then metavariables occurring in the concl are _excluded_
 * If [iter] is also set then all metavariables *recursively* occurring
 * in the concl are _excluded_

   Details of the strategies used for computing the set of unresolved
   dependent metavariables

   We typically have a clause of the form

   lem(?T:Type,?T,?U:Type,?V:Type,?x:?T,?y:?U,?z:?V,?H:hyp(?x,?z)) :concl(?y,?z)

   Then, we compute:
   A  = the set of all unresolved metas
   C  = the set of metas occurring in concl (here ?y, ?z)
   C* = the recursive closure of C wrt types (here ?y, ?z, ?U, ?V)
   D  = the set of metas occurring in a type of meta (here ?x, ?T, ?z, ?U, ?V)
   NL = the set of duplicated metas even if non dependent (here ?T)
       (we make the assumption that duplicated metas have internal dependencies)

   Then, for the "apply"-style tactic (hyps_only), missing metas are
     A inter ((D minus C) union NL)

   for the optimized "apply"-style tactic (taking in care, f_equal style
   lemma, from 2/8/10, Coq > 8.3), missing metas are
     A inter (( D minus C* ) union NL)

   for the "elim"-style tactic, missing metas are
     A inter (D union C union NL)

   In any case, we respect the order given in A.
*)

let clenv_metas_in_type_of_meta evd mv =
  (mk_freelisted (meta_instance evd (meta_ftype evd mv))).freemetas

let dependent_in_type_of_metas clenv mvs =
  List.fold_right
    (fun mv -> Metaset.union (clenv_metas_in_type_of_meta clenv.evd mv))
    mvs Metaset.empty

let dependent_closure clenv mvs =
  let rec aux mvs acc =
    Metaset.fold
      (fun mv deps ->
	let metas_of_meta_type = clenv_metas_in_type_of_meta clenv.evd mv in
	aux metas_of_meta_type (Metaset.union deps metas_of_meta_type))
      mvs acc in
  aux mvs mvs

let clenv_dependent_gen hyps_only ?(iter=true) clenv =
  let all_undefined = undefined_metas clenv.evd in
  let deps_in_concl = (mk_freelisted (clenv_type clenv)).freemetas in
  let deps_in_hyps = dependent_in_type_of_metas clenv all_undefined in
  let deps_in_concl =
    if hyps_only && iter then dependent_closure clenv deps_in_concl
    else deps_in_concl in
  List.filter
    (fun mv ->
      if hyps_only then
	Metaset.mem mv deps_in_hyps && not (Metaset.mem mv deps_in_concl)
      else
	Metaset.mem mv deps_in_hyps || Metaset.mem mv deps_in_concl)
    all_undefined

let clenv_missing ce = clenv_dependent_gen true ce
let clenv_dependent ce = clenv_dependent_gen false ce

(******************************************************************)

let clenv_unify ?(flags=default_unify_flags ()) cv_pb t1 t2 clenv =
  { clenv with
      evd = w_unify ~flags clenv.env clenv.evd cv_pb t1 t2 }

let clenv_unify_meta_types ?(flags=default_unify_flags ()) clenv =
  { clenv with evd = w_unify_meta_types ~flags:flags clenv.env clenv.evd }

let clenv_unique_resolver ?(flags=default_unify_flags ()) clenv gl =
  let concl = Goal.V82.concl clenv.evd (sig_it gl) in
  if isMeta (fst (whd_nored_stack clenv.evd clenv.templtyp.rebus)) then
    clenv_unify CUMUL ~flags (clenv_type clenv) concl
      (clenv_unify_meta_types ~flags clenv)
  else
    clenv_unify CUMUL ~flags
      (meta_reducible_instance clenv.evd clenv.templtyp) concl clenv

(* [clenv_pose_metas_as_evars clenv dep_mvs]
 * For each dependent evar in the clause-env which does not have a value,
 * pose a value for it by constructing a fresh evar.  We do this in
 * left-to-right order, so that every evar's type is always closed w.r.t.
 * metas.

 * Node added 14/4/08 [HH]: before this date, evars were collected in
   clenv_dependent by collect_metas in the fold_constr order which is
   (almost) the left-to-right order of dependencies in term. However,
   due to K-redexes, collect_metas was sometimes missing some metas.
   The call to collect_metas has been replaced by a call to
   undefined_metas, but then the order was the one of definition of
   the metas (numbers in increasing order) which is _not_ the
   dependency order when a clenv_fchain occurs (because clenv_fchain
   plugs a term with a list of consecutive metas in place of a - a priori -
   arbitrary metavariable belonging to another sequence of consecutive metas:
   e.g., clenv_fchain may plug (H ?1 ?2) at the position ?6 of
   (nat_ind ?3 ?4 ?5 ?6), leading to a dependency order 3<4<5<1<2).
   To ensure the dependency order, we check that the type of each meta
   to pose is already meta-free, otherwise we postpone the transformation,
   hoping that no cycle may happen.

   Another approach could have been to use decimal numbers for metas so that
   in the example above, (H ?1 ?2) would have been renumbered (H ?6.1 ?6.2)
   then making the numeric order match the dependency order.
*)

let clenv_pose_metas_as_evars clenv dep_mvs =
  let rec fold clenv = function
  | [] -> clenv
  | mv::mvs ->
      let ty = clenv_meta_type clenv mv in
      (* Postpone the evar-ization if dependent on another meta *)
      (* This assumes no cycle in the dependencies - is it correct ? *)
      if occur_meta ty then fold clenv (mvs@[mv])
      else
	let (evd,evar) =
	  new_evar clenv.evd (cl_env clenv) ~src:(Loc.ghost,Evar_kinds.GoalEvar) ty in
	let clenv = clenv_assign mv evar {clenv with evd=evd} in
	fold clenv mvs in
  fold clenv dep_mvs

let evar_clenv_unique_resolver = clenv_unique_resolver

(******************************************************************)

let connect_clenv gls clenv =
  let evd = evars_reset_evd ~with_conv_pbs:true gls.sigma clenv.evd in
  { clenv with
    evd = evd ;
    env = Goal.V82.env evd (sig_it gls) }

(* [clenv_fchain mv clenv clenv']
 *
 * Resolves the value of "mv" (which must be undefined) in clenv to be
 * the template of clenv' be the value "c", applied to "n" fresh
 * metavars, whose types are chosen by destructing "clf", which should
 * be a clausale forme generated from the type of "c".  The process of
 * resolution can cause unification of already-existing metavars, and
 * of the fresh ones which get created.  This operation is a composite
 * of operations which pose new metavars, perform unification on
 * terms, and make bindings.

   Otherwise said, from

     [clenv] = [env;sigma;metas |- c:T]
     [clenv'] = [env';sigma';metas' |- d:U]
     [mv] = [mi] of type [Ti] in [metas]

   then, if the unification of [Ti] and [U] produces map [rho], the
   chaining is [env';sigma';rho'(metas),rho(metas') |- c:rho'(T)] for
   [rho'] being [rho;mi:=d].

   In particular, it assumes that [env'] and [sigma'] extend [env] and [sigma].
*)

let fchain_flags () =
  { (default_unify_flags ()) with
    allow_K_in_toplevel_higher_order_unification = true }

let clenv_fchain ?(flags=fchain_flags ()) mv clenv nextclenv =
  (* Add the metavars of [nextclenv] to [clenv], with their name-environment *)
  let clenv' =
    { templval = clenv.templval;
      templtyp = clenv.templtyp;
      evd = meta_merge nextclenv.evd clenv.evd;
      env = nextclenv.env } in
  (* unify the type of the template of [nextclenv] with the type of [mv] *)
  let clenv'' =
    clenv_unify ~flags:flags CUMUL
      (clenv_term clenv' nextclenv.templtyp)
      (clenv_meta_type clenv' mv)
      clenv' in
  (* assign the metavar *)
  let clenv''' =
    clenv_assign mv (clenv_term clenv' nextclenv.templval) clenv''
  in
  clenv'''

(***************************************************************)
(* Bindings *)

type arg_bindings = constr explicit_bindings

(* [clenv_independent clenv]
 * returns a list of metavariables which appear in the term cval,
 * and which are not dependent.  That is, they do not appear in
 * the types of other metavars which are in cval, nor in the type
 * of cval, ctyp. *)

let clenv_independent clenv =
  let mvs = collect_metas (clenv_value clenv) in
  let ctyp_mvs = (mk_freelisted (clenv_type clenv)).freemetas in
  let deps = Metaset.union (dependent_in_type_of_metas clenv mvs) ctyp_mvs in
  List.filter (fun mv -> not (Metaset.mem mv deps)) mvs

let check_bindings bl =
  match List.duplicates (List.map pi2 bl) with
    | NamedHyp s :: _ ->
	errorlabstrm ""
	  (str "The variable " ++ pr_id s ++
	   str " occurs more than once in binding list.");
    | AnonHyp n :: _ ->
	errorlabstrm ""
	  (str "The position " ++ int n ++
	   str " occurs more than once in binding list.")
    | [] -> ()

let meta_of_binder clause loc mvs = function
  | NamedHyp s -> meta_with_name clause.evd s
  | AnonHyp n ->
      try List.nth mvs (n-1)
      with (Failure _|Invalid_argument _) ->
        errorlabstrm "" (str "No such binder.")

let error_already_defined b =
  match b with
    | NamedHyp id ->
        errorlabstrm ""
          (str "Binder name \"" ++ pr_id id ++
           str"\" already defined with incompatible value.")
    | AnonHyp n ->
        anomaly
          (str "Position " ++ int n ++ str" already defined.")

let clenv_unify_binding_type clenv c t u =
  if isMeta (fst (whd_nored_stack clenv.evd u)) then
    (* Not enough information to know if some subtyping is needed *)
    CoerceToType, clenv, c
  else
    (* Enough information so as to try a coercion now *)
    try
      let evd,c = w_coerce_to_type (cl_env clenv) clenv.evd c t u in
      TypeProcessed, { clenv with evd = evd }, c
    with 
      | PretypeError (_,_,ActualTypeNotCoercible (_,_,NotClean _)) as e ->
	  raise e
      | e when precatchable_exception e ->
	  TypeNotProcessed, clenv, c

let clenv_assign_binding clenv k c =
  let k_typ = clenv_hnf_constr clenv (clenv_meta_type clenv k) in
  let c_typ = nf_betaiota clenv.evd (clenv_get_type_of clenv c) in
  let status,clenv',c = clenv_unify_binding_type clenv c c_typ k_typ in
  { clenv' with evd = meta_assign k (c,(Conv,status)) clenv'.evd }

let clenv_match_args bl clenv =
  if List.is_empty bl then
    clenv
  else
    let mvs = clenv_independent clenv in
    check_bindings bl;
    List.fold_left
      (fun clenv (loc,b,c) ->
	let k = meta_of_binder clenv loc mvs b in
        if meta_defined clenv.evd k then
          if eq_constr (fst (meta_fvalue clenv.evd k)).rebus c then clenv
          else error_already_defined b
        else
	  clenv_assign_binding clenv k c)
      clenv bl

exception NoSuchBinding

let clenv_constrain_last_binding c clenv =
  let all_mvs = collect_metas clenv.templval.rebus in
  let k = try List.last all_mvs with Failure _ -> raise NoSuchBinding in
  clenv_assign_binding clenv k c

let error_not_right_number_missing_arguments n =
  errorlabstrm ""
    (strbrk "Not the right number of missing arguments (expected " ++
      int n ++ str ").")

let clenv_constrain_dep_args hyps_only bl clenv =
  if List.is_empty bl then
    clenv
  else
    let occlist = clenv_dependent_gen hyps_only clenv in
    if Int.equal (List.length occlist) (List.length bl) then
      List.fold_left2 clenv_assign_binding clenv occlist bl
    else
      if hyps_only then
	(* Tolerance for compatibility <= 8.3 *)
	let occlist' = clenv_dependent_gen hyps_only ~iter:false clenv in
	if Int.equal (List.length occlist') (List.length bl) then
	  List.fold_left2 clenv_assign_binding clenv occlist' bl
	else
	  error_not_right_number_missing_arguments (List.length occlist)
      else
	error_not_right_number_missing_arguments (List.length occlist)

(****************************************************************)
(* Clausal environment for an application *)

let make_clenv_binding_gen hyps_only n env sigma (c,t) = function
  | ImplicitBindings largs ->
      let clause = mk_clenv_from_env env sigma n (c,t) in
      clenv_constrain_dep_args hyps_only largs clause
  | ExplicitBindings lbind ->
      let clause = mk_clenv_from_env env sigma n
	(c,rename_bound_vars_as_displayed [] [] t)
      in clenv_match_args lbind clause
  | NoBindings ->
      mk_clenv_from_env env sigma n (c,t)

let make_clenv_binding_env_apply env sigma n =
  make_clenv_binding_gen true n env sigma
	
let make_clenv_binding_apply gls n = make_clenv_binding_gen true n (pf_env gls) gls.sigma
let make_clenv_binding gls = make_clenv_binding_gen false None (pf_env gls) gls.sigma

(****************************************************************)
(* Pretty-print *)

let pr_clenv clenv =
  h 0
    (str"TEMPL: " ++ print_constr clenv.templval.rebus ++
     str" : " ++ print_constr clenv.templtyp.rebus ++ fnl () ++
     pr_evar_map (Some 2) clenv.evd)


==> anc/HoTT/coq-HoTT/proofs/clenv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Environ
open Evd
open Evarutil
open Mod_subst
open Glob_term
open Unification
open Misctypes

(** {6 The Type of Constructions clausale environments.} *)

type clausenv = {
  env      : env; (** the typing context *)
  evd      : evar_map; (** the mapping from metavar and evar numbers to their 
			   types and values *)
  templval : constr freelisted; (** the template which we are trying to fill 
				    out *)
  templtyp : constr freelisted (** its type *)}

(** Substitution is not applied on templenv (because [subst_clenv] is
   applied only on hints which typing env is overwritten by the
   goal env) *)
val subst_clenv : substitution -> clausenv -> clausenv

val map_clenv : (constr -> constr) -> clausenv -> clausenv

(** subject of clenv (instantiated) *)
val clenv_value     : clausenv -> constr

(** type of clenv (instantiated) *)
val clenv_type      : clausenv -> types

(** substitute resolved metas *)
val clenv_nf_meta   : clausenv -> constr -> constr

(** type of a meta in clenv context *)
val clenv_meta_type : clausenv -> metavariable -> types

val mk_clenv_from : Goal.goal sigma -> constr * types -> clausenv
val mk_clenv_from_n :
  Goal.goal sigma -> int option -> constr * types -> clausenv
val mk_clenv_type_of : Goal.goal sigma -> constr -> clausenv
val mk_clenv_from_env : env -> evar_map -> int option -> constr * types -> clausenv

(** Refresh the universes in a clenv *)
val refresh_undefined_univs : clausenv -> clausenv * Univ.universe_level_subst

(** {6 linking of clenvs } *)

val connect_clenv : Goal.goal sigma -> clausenv -> clausenv
val clenv_fchain :
  ?flags:unify_flags -> metavariable -> clausenv -> clausenv -> clausenv

(** {6 Unification with clenvs } *)

(** Unifies two terms in a clenv. The boolean is [allow_K] (see [Unification]) *)
val clenv_unify :
  ?flags:unify_flags -> conv_pb -> constr -> constr -> clausenv -> clausenv

(** unifies the concl of the goal with the type of the clenv *)
val clenv_unique_resolver :
  ?flags:unify_flags -> clausenv -> Goal.goal sigma -> clausenv

(** same as above ([allow_K=false]) but replaces remaining metas
   with fresh evars if [evars_flag] is [true] *)
val evar_clenv_unique_resolver :
  ?flags:unify_flags -> clausenv -> Goal.goal sigma -> clausenv

val clenv_dependent : clausenv -> metavariable list

val clenv_pose_metas_as_evars : clausenv -> metavariable list -> clausenv

(** {6 Bindings } *)

type arg_bindings = constr explicit_bindings

(** bindings where the key is the position in the template of the
   clenv (dependent or not). Positions can be negative meaning to
   start from the rightmost argument of the template. *)
val clenv_independent : clausenv -> metavariable list
val clenv_missing : clausenv -> metavariable list

(** for the purpose of inversion tactics *)
exception NoSuchBinding
val clenv_constrain_last_binding : constr -> clausenv -> clausenv

(** defines metas corresponding to the name of the bindings *)
val clenv_match_args : arg_bindings -> clausenv -> clausenv

val clenv_unify_meta_types : ?flags:unify_flags -> clausenv -> clausenv

(** start with a clenv to refine with a given term with bindings *)

(** the arity of the lemma is fixed 
   the optional int tells how many prods of the lemma have to be used 
   use all of them if None *)
val make_clenv_binding_env_apply :
  env -> evar_map -> int option -> constr * constr -> constr bindings ->
   clausenv

val make_clenv_binding_apply :
  Goal.goal sigma -> int option -> constr * constr -> constr bindings ->
   clausenv
val make_clenv_binding :
  Goal.goal sigma -> constr * constr -> constr bindings -> clausenv

(** [clenv_environments sigma n t] returns [sigma',lmeta,ccl] where
   [lmetas] is a list of metas to be applied to a proof of [t] so that
   it produces the unification pattern [ccl]; [sigma'] is [sigma]
   extended with [lmetas]; if [n] is defined, it limits the size of
   the list even if [ccl] is still a product; otherwise, it stops when
   [ccl] is not a product; example: if [t] is [forall x y, x=y -> y=x]
   and [n] is [None], then [lmetas] is [Meta n1;Meta n2;Meta n3] and
   [ccl] is [Meta n1=Meta n2]; if [n] is [Some 1], [lmetas] is [Meta n1]
   and [ccl] is [forall y, Meta n1=y -> y=Meta n1] *)
val clenv_environments :
 evar_map -> int option -> types -> evar_map * constr list * types

(** [clenv_environments_evars env sigma n t] does the same but returns
   a list of Evar's defined in [env] and extends [sigma] accordingly *)
val clenv_environments_evars :
 env -> evar_map -> int option -> types -> evar_map * constr list * types

(** [clenv_conv_leq env sigma t c n] looks for c1...cn s.t. [t <= c c1...cn] *)
val clenv_conv_leq :
 env -> evar_map -> types -> constr -> int -> constr list

(** if the clause is a product, add an extra meta for this product *)
exception NotExtensibleClause
val clenv_push_prod : clausenv -> clausenv

(** {6 Pretty-print (debug only) } *)
val pr_clenv : clausenv -> Pp.std_ppcmds



==> anc/HoTT/coq-HoTT/proofs/clenvtac.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Term
open Termops
open Evd
open Refiner
open Logic
open Reduction
open Tacmach
open Clenv


(* This function put casts around metavariables whose type could not be
 * infered by the refiner, that is head of applications, predicates and
 * subject of Cases.
 * Does check that the casted type is closed. Anyway, the refiner would
 * fail in this case... *)

let clenv_cast_meta clenv =
  let rec crec u =
    match kind_of_term u with
      | App _ | Case _ -> crec_hd u
      | Cast (c,_,_) when isMeta c -> u
      | _  -> map_constr crec u

  and crec_hd u =
    match kind_of_term (strip_outer_cast u) with
      | Meta mv ->
	  (try
            let b = Typing.meta_type clenv.evd mv in
	    assert (not (occur_meta b));
	    if occur_meta b then u
            else mkCast (mkMeta mv, DEFAULTcast, b)
	  with Not_found -> u)
      | App(f,args) -> mkApp (crec_hd f, Array.map crec args)
      | Case(ci,p,c,br) ->
	  mkCase (ci, crec_hd p, crec_hd c, Array.map crec br)
      | _ -> u
  in
  crec

let clenv_value_cast_meta clenv =
    clenv_cast_meta clenv (clenv_value clenv)

let clenv_pose_dependent_evars with_evars clenv =
  let dep_mvs = clenv_dependent clenv in
  if not (List.is_empty dep_mvs) && not with_evars then
    raise
      (RefinerError (UnresolvedBindings (List.map (meta_name clenv.evd) dep_mvs)));
  clenv_pose_metas_as_evars clenv dep_mvs

let clenv_refine with_evars ?(with_classes=true) clenv gls =
  let clenv = clenv_pose_dependent_evars with_evars clenv in
  let evd' =
    if with_classes then
      let evd' = Typeclasses.resolve_typeclasses ~filter:Typeclasses.all_evars
        ~fail:(not with_evars) clenv.env clenv.evd
      in Typeclasses.mark_unresolvables evd'
    else clenv.evd
  in
  let clenv = { clenv with evd = evd' } in
  tclTHEN
    (tclEVARS evd')
    (refine (clenv_cast_meta clenv (clenv_value clenv)))
    gls

open Unification

let dft = default_unify_flags

let res_pf clenv ?(with_evars=false) ?(flags=dft ()) gls =
  clenv_refine with_evars (clenv_unique_resolver ~flags clenv gls) gls

let elim_res_pf_THEN_i clenv tac gls =
  let clenv' = (clenv_unique_resolver ~flags:(elim_flags ()) clenv gls) in
  tclTHENLASTn (clenv_refine false clenv') (tac clenv') gls

let e_res_pf clenv = res_pf clenv ~with_evars:true ~flags:(dft ())


(* [unifyTerms] et [unify] ne semble pas gérer les Meta, en
   particulier ne semblent pas vérifier que des instances différentes
   d'une même Meta sont compatibles. D'ailleurs le "fst" jette les metas
   provenant de w_Unify. (Utilisé seulement dans prolog.ml) *)

let fail_quick_unif_flags = {
  modulo_conv_on_closed_terms = Some full_transparent_state;
  use_metas_eagerly_in_conv_on_closed_terms = false;
  modulo_delta = empty_transparent_state;
  modulo_delta_types = full_transparent_state;
  modulo_delta_in_merge = None;
  check_applied_meta_types = false;
  resolve_evars = false;
  use_pattern_unification = false;
  use_meta_bound_pattern_unification = true; (* ? *)
  frozen_evars = ExistentialSet.empty;
  restrict_conv_on_strict_subterms = false; (* ? *)
  modulo_betaiota = false;
  modulo_eta = true;
  allow_K_in_toplevel_higher_order_unification = false
}

(* let unifyTerms m n = walking (fun wc -> fst (w_Unify CONV m n [] wc)) *)
let unifyTerms ?(flags=fail_quick_unif_flags) m n gls =
  let env = pf_env gls in
  let evd = create_goal_evar_defs (project gls) in
  let evd' = w_unify env evd CONV ~flags m n in
  tclIDTAC {it = gls.it; sigma =  evd'}

let unify ?(flags=fail_quick_unif_flags) m gls =
  let n = pf_concl gls in unifyTerms ~flags m n gls


==> anc/HoTT/coq-HoTT/proofs/clenvtac.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Evd
open Clenv
open Proof_type
open Tacexpr
open Unification

(** Tactics *)
val unify : ?flags:unify_flags -> constr -> tactic
val clenv_refine : evars_flag -> ?with_classes:bool -> clausenv -> tactic
val res_pf : clausenv -> ?with_evars:evars_flag -> ?flags:unify_flags -> tactic
val elim_res_pf_THEN_i : clausenv -> (clausenv -> tactic array) -> tactic

val clenv_pose_dependent_evars : evars_flag -> clausenv -> clausenv
val clenv_value_cast_meta : clausenv -> constr

(** Compatibility, use res_pf ?with_evars:true instead *)
val e_res_pf : clausenv -> tactic


==> anc/HoTT/coq-HoTT/proofs/doc.tex <==

\newpage
\section*{The Proof Engine}

\ocwsection \label{proofs}
This chapter describes the \Coq\ proof engine, which is also called
the ``refiner'', since it provides a way to build terms by successive
refining steps. Those steps are either primitive rules or higher-level
tactics.
The modules of the proof engine are organized as follows.

\bigskip
\begin{center}\epsfig{file=proofs.dep.ps,width=\linewidth}\end{center}



==> anc/HoTT/coq-HoTT/proofs/evar_refiner.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Evd
open Evarutil
open Evarsolve

(******************************************)
(* Instantiation of existential variables *)
(******************************************)

let depends_on_evar evk _ (pbty,_,t1,t2) =
  try Int.equal (head_evar t1) evk
  with NoHeadEvar ->
  try Int.equal (head_evar t2) evk
  with NoHeadEvar -> false

let define_and_solve_constraints evk c evd =
  let evd = define evk c evd in
  let (evd,pbs) = extract_changed_conv_pbs evd (depends_on_evar evk) in
  match
    List.fold_left
      (fun p (pbty,env,t1,t2) -> match p with
	| Success evd -> Evarconv.evar_conv_x full_transparent_state env evd pbty t1 t2
	| UnifFailure _ as x -> x) (Success evd)
      pbs
  with
    | Success evd -> evd
    | UnifFailure _ -> error "Instance does not satisfy the constraints."

let w_refine (evk,evi) (ltac_var,rawc) sigma =
  if Evd.is_defined sigma evk then
    error "Instantiate called on already-defined evar";
  let env = Evd.evar_filtered_env evi in
  let sigma',typed_c =
    try Pretyping.understand_ltac ~resolve_classes:true true 
      sigma env ltac_var (Pretyping.OfType (Some evi.evar_concl)) rawc
    with e when Errors.noncritical e ->
      let loc = Glob_ops.loc_of_glob_constr rawc in
      user_err_loc
        (loc,"",Pp.str ("Instance is not well-typed in the environment of " ^
			string_of_existential evk))
  in
  define_and_solve_constraints evk typed_c (evars_reset_evd sigma' sigma)

(* vernac command Existential *)

(* Main component of vernac command Existential *)
let instantiate_pf_com evk com sigma =
  let evi = Evd.find sigma evk in
  let env = Evd.evar_filtered_env evi in
  let rawc = Constrintern.intern_constr sigma env com in
  let sigma' = w_refine (evk,evi) (([],[]),rawc) sigma in
  sigma'


==> anc/HoTT/coq-HoTT/proofs/evar_refiner.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Environ
open Evd
open Refiner
open Pretyping
open Glob_term

(** Refinement of existential variables. *)

val w_refine : evar * evar_info ->
  glob_constr_ltac_closure -> evar_map -> evar_map

val instantiate_pf_com :
  Evd.evar -> Constrexpr.constr_expr -> Evd.evar_map -> Evd.evar_map

(** the instantiate tactic was moved to [tactics/evar_tactics.ml] *)


==> anc/HoTT/coq-HoTT/proofs/goal.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Term

(* This module implements the abstract interface to goals *)
(* A general invariant of the module, is that a goal whose associated
   evar is defined in the current evar_map, should not be accessed. *)

(* type of the goals *)
type goal = {
  content : Evd.evar;      (* Corresponding evar. Allows to retrieve
			      logical information once put together
			      with an evar_map. *)
  tags : string list       (* Heriditary? tags to be displayed *)
}
(* spiwack: I don't deal with the tags, yet. It is a worthy discussion
   whether we do want some tags displayed besides the goal or not. *)


let pr_goal {content = e} = str "GOAL:" ++ Pp.int e

(* access primitive *)
(* invariant : [e] must exist in [em] *)
let content evars { content = e } = Evd.find evars e


(* Builds a new (empty) goal with evar [e] *)
let build e =
  { content = e ;
    tags = []
  }


let uid {content = e} = string_of_int e
let get_by_uid u =
  (* this necessarily forget about tags.
     when tags are to be implemented, they
     should be done another way.
     We could use the store in evar_extra,
     for instance. *)
  build (int_of_string u)

(* Builds a new goal with content evar [e] and
   inheriting from goal [gl]*)
let descendent gl e =
  { gl with content = e}

(* [advance sigma g] returns [Some g'] if [g'] is undefined and
    is the current avatar of [g] (for instance [g] was changed by [clear]
    into [g']). It returns [None] if [g] has been (partially) solved. *)
let rec advance sigma g =
  let evi = Evd.find sigma g.content in
  if Option.default false (Evd.Store.get evi.Evd.evar_extra Evarutil.cleared) then
    let v =
      match evi.Evd.evar_body with
      | Evd.Evar_defined c -> c
      | _ -> Errors.anomaly (Pp.str "Some goal is marked as 'cleared' but is uninstantiated")
    in
    let (e,_) = Term.destEvar v in
    let g' = { g with content = e } in
    advance sigma g'
  else
    match evi.Evd.evar_body with
    | Evd.Evar_defined _ -> None
    | _ -> Some g

(*** Goal tactics ***)


(* Goal tactics are [subgoal sensitive]-s *)
type subgoals = { subgoals: goal list }

(* type of the base elements of the goal API.*)
(* it has an extra evar_info with respect to what would be expected,
   it is supposed to be the evar_info of the goal in the evar_map.
   The idea is that it is computed by the [run] function as an
   optimisation, since it will generaly not change during the
   evaluation. *)
type 'a sensitive =
    Environ.env -> Evd.evar_map ref -> goal -> Evd.evar_info -> 'a

(* evaluates a goal sensitive value in a given goal (knowing the current evar_map). *)
(* the evar_info corresponding to the goal is computed at once
   as an optimisation (it shouldn't change during the evaluation). *)
let eval t env defs gl =
  let info = content defs gl in
  let env = Environ.reset_with_named_context (Evd.evar_hyps info) env in
  let rdefs = ref defs in
  let r = t env rdefs gl info in
  ( r , !rdefs )

(* monadic bind on sensitive expressions *)
let bind e f env rdefs goal info =
  f (e env rdefs goal info) env rdefs goal info

(* monadic return on sensitive expressions *)
let return v _ _ _ _ = v

(* interpretation of "open" constr *)
(* spiwack: it is a wrapper around [Constrintern.interp_open_constr].
    In an ideal world, this could/should be the other way round.
    As of now, though, it seems at least quite useful to build tactics. *)
let interp_constr cexpr env rdefs _ _ =
  let (defs,c) = Constrintern.interp_open_constr !rdefs env cexpr in
  rdefs := defs ;
  c

(* Type of constr with holes used by refine. *)
(* The list of evars doesn't necessarily contain all the evars in the constr,
    only those the constr has introduced. *)
(* The variables in [myevars] are supposed to be stored
   in decreasing order. Breaking this invariant might cause
   many things to go wrong. *)
type refinable = {
  me: constr;
  my_evars: Evd.evar list
}

module Refinable = struct
  type t = refinable

  type handle = Evd.evar list ref

  let make t env rdefs gl info =
    let r = ref [] in
    let me = t r env rdefs gl info in
    { me = me;
       my_evars = !r }
  let make_with t env rdefs gl info =
    let r = ref [] in
    let (me,side) = t r env rdefs gl info in
    { me = me ; my_evars = !r } , side

  let mkEvar handle env typ _ rdefs _ _ =
    let ev = Evarutil.e_new_evar rdefs env typ in
    let (e,_) = Term.destEvar ev in
    handle := e::!handle;
    ev

  (* [with_type c typ] constrains term [c] to have type [typ].  *)
  let with_type t typ env rdefs _ _ =
    (* spiwack: this function assumes that no evars can be created during
        this sort of coercion.
        If it is not the case it could produce bugs. We would need to add a handle
        and add the new evars to it. *)
    let my_type = Retyping.get_type_of env !rdefs t in
    let j = Environ.make_judge t my_type in
    let (new_defs,j') =
      Coercion.inh_conv_coerce_to (Loc.ghost) env !rdefs j typ
    in
    rdefs := new_defs;
    j'.Environ.uj_val

  (* spiwack: it is not very fine grain since it solves all typeclasses holes,
      not only those containing the current goal, or a given term. But it
      seems to fit our needs so far. *)
  let resolve_typeclasses ?filter ?split ?(fail=false) () env rdefs _ _ =
    rdefs:=Typeclasses.resolve_typeclasses ?filter ?split ~fail env !rdefs;
    ()



  (* a pessimistic (i.e : there won't be many positive answers) filter
     over evar_maps, acting only on undefined evars *)
  let evar_map_filter_undefined f evm =
    Evd.fold_undefined
      (fun ev evi r -> if f ev evi then Evd.add r ev evi else r)
      evm
      Evd.empty

  (* Union, sorted in decreasing order, of two lists of evars in decreasing order. *)
  let rec fusion l1 l2 = match l1 , l2 with
    | [] , _ -> l2
    | _ , [] -> l1
    | a::l1 , b::_ when a > b -> a::(fusion l1 l2)
    | a::l1 , b::l2 when Int.equal a b -> a::(fusion l1 l2)
    | _ , b::l2 -> b::(fusion l1 l2)

  let update_handle handle init_defs post_defs =
    (* [delta_evars] holds the evars that have been introduced by this
       refinement (but not immediatly solved) *)
    (* spiwack: this is the hackish part, don't know how to do any better though. *)
    let delta_evars = evar_map_filter_undefined
      (fun ev _ -> not (Evd.mem init_defs ev))
      post_defs
    in
    (* [delta_evars] in the shape of a list of [evar]-s*)
    let delta_list = List.map fst (Evd.to_list delta_evars) in
    (* The variables in [myevars] are supposed to be stored
       in decreasing order. Breaking this invariant might cause
       many things to go wrong. *)
    handle := fusion delta_list !handle;
    delta_evars

  (* [constr_of_raw] is a pretyping function. The [check_type] argument
      asks whether the term should have the same type as the conclusion.
      [resolve_classes] is a flag on pretyping functions which, if set to true,
      calls the typeclass resolver.
      The principal argument is a [glob_constr] which is then pretyped in the
      context of a term, the remaining evars are registered to the handle.
      It is the main component of the toplevel refine tactic.*)
  (* spiwack: it is not entirely satisfactory to have this function here. Plus it is
      a bit hackish. However it does not seem possible to move it out until
      pretyping is defined as some proof procedure. *)
  let constr_of_raw handle check_type resolve_classes rawc env rdefs gl info =
    (* We need to keep trace of what [rdefs] was originally*)
    let init_defs = !rdefs in
    (* if [check_type] is true, then creates a type constraint for the
       proof-to-be *)
    let tycon = Pretyping.OfType (Option.init check_type (Evd.evar_concl info)) in
    (* call to [understand_tcc_evars] returns a constr with undefined evars
       these evars will be our new goals *)
    let open_constr =
      Pretyping.understand_tcc_evars ~resolve_classes rdefs env tycon rawc
    in
      ignore(update_handle handle init_defs !rdefs);
      open_constr

  let constr_of_open_constr handle check_type (evars, c) env rdefs gl info =
    let delta = update_handle handle !rdefs evars in
      rdefs := Evd.fold (fun ev evi evd -> Evd.add evd ev evi) delta !rdefs;
      if check_type then with_type c (Evd.evar_concl (content !rdefs gl)) env rdefs gl info
      else c

end

(* [refine t] takes a refinable term and use it as a partial proof for current
    goal. *)
let refine step env rdefs gl info =
  (* subgoals to return *)
  (* The evars in [my_evars] are stored in reverse order.
     It is expectingly better however to display the goal
     in increasing order. *)
  rdefs := Evarconv.consider_remaining_unif_problems env !rdefs ;
  let subgoals = List.map (descendent gl) (List.rev step.my_evars) in
  (* creates the new [evar_map] by defining the evar of the current goal
     as being [refine_step]. *)
  let new_defs = Evd.define gl.content (step.me) !rdefs in
  rdefs := new_defs;
  (* Filtering the [subgoals] for uninstanciated (=unsolved) goals. *)
  let subgoals =
    Option.List.flatten (List.map (advance !rdefs) subgoals)
  in
  { subgoals = subgoals }


(*** Cleaning  goals ***)

let clear ids env rdefs gl info =
  let hyps = Evd.evar_hyps info in
  let concl = Evd.evar_concl info in
  let (hyps,concl) = Evarutil.clear_hyps_in_evi rdefs hyps concl ids in
  let cleared_env = Environ.reset_with_named_context hyps env in
  let cleared_concl = Evarutil.e_new_evar rdefs cleared_env concl in
  let (cleared_evar,_) = Term.destEvar cleared_concl in
  let cleared_goal = descendent gl cleared_evar in
  rdefs := Evd.define gl.content cleared_concl !rdefs;
  { subgoals = [cleared_goal] }

let wrap_apply_to_hyp_and_dependent_on sign id f g =
  try Environ.apply_to_hyp_and_dependent_on sign id f g
  with Environ.Hyp_not_found ->
    Errors.error "No such assumption"

let check_typability env sigma c =
  let _ = Typing.type_of env sigma c in ()

let recheck_typability (what,id) env sigma t =
  try check_typability env sigma t
  with e when Errors.noncritical e ->
    let s = match what with
      | None -> "the conclusion"
      | Some id -> "hypothesis "^(Names.Id.to_string id) in
    Errors.error
      ("The correctness of "^s^" relies on the body of "^(Names.Id.to_string id))

let remove_hyp_body env sigma id =
  let sign =
    wrap_apply_to_hyp_and_dependent_on (Environ.named_context_val env) id
      (fun (_,c,t) _ ->
	match c with
	| None -> Errors.error ((Names.Id.to_string id)^" is not a local definition")
	| Some c ->(id,None,t))
      (fun (id',c,t as d) sign ->
	(
	  begin
	    let env = Environ.reset_with_named_context sign env in
	    match c with
	    | None ->  recheck_typability (Some id',id) env sigma t
	    | Some b ->
		let b' = mkCast (b,DEFAULTcast, t) in
		recheck_typability (Some id',id) env sigma b'
	  end;d))
  in
  Environ.reset_with_named_context sign env


let clear_body idents env rdefs gl info =
  let info = content !rdefs gl in
  let full_env = Environ.reset_with_named_context (Evd.evar_hyps info) env in
  let aux env id =
     let env' = remove_hyp_body env !rdefs id in
       recheck_typability (None,id) env' !rdefs (Evd.evar_concl info);
       env'
  in
  let new_env =
    List.fold_left aux full_env idents
  in
  let concl = Evd.evar_concl info in
  let (defs',new_constr) = Evarutil.new_evar !rdefs new_env concl in
  let (new_evar,_) = destEvar new_constr in
  let new_goal = descendent gl new_evar in
  rdefs := Evd.define gl.content new_constr defs';
  { subgoals = [new_goal] }


(*** Sensitive primitives ***)

(* [concl] is the conclusion of the current goal *)
let concl _ _ _ info =
  Evd.evar_concl info

(* [hyps] is the [named_context_val] representing the hypotheses
   of the current goal *)
let hyps _ _ _ info =
  Evd.evar_hyps info

(* [env] is the current [Environ.env] containing both the
   environment in which the proof is ran, and the goal hypotheses *)
let env env _ _ _ = env

(* [defs] is the [Evd.evar_map] at the current evaluation point *)
let defs _ rdefs _ _ =
  !rdefs

(* Cf mli for more detailed comment.
    [null], [plus], [here] and [here_list] use internal exception [UndefinedHere]
    to communicate whether or not the value is defined in the particular context. *)
exception UndefinedHere
(* no handler: this should never be allowed to reach toplevel *)
let null _ _ _ _ = raise UndefinedHere

let plus s1 s2 env rdefs goal info =
  try s1 env rdefs goal info
  with UndefinedHere -> s2 env rdefs goal info

(* Equality of two goals *)
let equal { content = e1 } { content = e2 } = Int.equal e1 e2

let here goal value _ _ goal' _ =
  if equal goal goal' then
    value
  else
    raise UndefinedHere

(* arnaud: voir à la passer dans Util ? *)
let rec list_mem_with eq x = function
  | y::_ when eq x y -> true
  | _::l -> list_mem_with eq x l
  | [] -> false

let here_list goals value _ _ goal' _ =
  if list_mem_with equal goal' goals then
    value
  else
    raise UndefinedHere


(*** Conversion in goals ***)

let convert_hyp check (id,b,bt as d) env rdefs gl info =
  let sigma = !rdefs in
  (* This function substitutes the new type and body definitions
     in the appropriate variable when used with {!Environ.apply_hyps}. *)
  let replace_function =
    (fun _ (_,c,ct) _ ->
       if check && not (Reductionops.is_conv env sigma bt ct) then
	 Errors.error ("Incorrect change of the type of "^(Names.Id.to_string id));
       if check && not (Option.equal (Reductionops.is_conv env sigma) b c) then
	 Errors.error ("Incorrect change of the body of "^(Names.Id.to_string id));
       d)
  in
  (* Modified named context. *)
  let new_hyps =
    Environ.apply_to_hyp (hyps env rdefs gl info) id replace_function
  in
  let new_env = Environ.reset_with_named_context new_hyps env in
  let new_constr =
    Evarutil.e_new_evar rdefs new_env (concl env rdefs gl info)
  in
  let (new_evar,_) = Term.destEvar new_constr in
  let new_goal = descendent gl new_evar in
  rdefs := Evd.define gl.content new_constr !rdefs;
  { subgoals = [new_goal] }

let convert_concl check cl' env rdefs gl info =
  let sigma = !rdefs in
  let cl = concl env rdefs gl info in
  check_typability env sigma cl';
  if (not check) || Reductionops.is_conv_leq env sigma cl' cl then
    let new_constr =
      Evarutil.e_new_evar rdefs env cl'
    in
    let (new_evar,_) = Term.destEvar new_constr in
    let new_goal = descendent gl new_evar in
    rdefs := Evd.define gl.content new_constr !rdefs;
    { subgoals = [new_goal] }
  else
    Errors.error "convert-concl rule passed non-converting term"


(*** Bureaucracy in hypotheses ***)

(* Renames a hypothesis. *)
let rename_hyp_sign id1 id2 sign =
  Environ.apply_to_hyp_and_dependent_on sign id1
    (fun (_,b,t) _ -> (id2,b,t))
    (fun d _ -> map_named_declaration (replace_vars [id1,mkVar id2]) d)
let rename_hyp id1 id2 env rdefs gl info =
  let hyps = hyps env rdefs gl info in
  if not (Names.Id.equal id1 id2) &&
    List.mem id2 (Termops.ids_of_named_context (Environ.named_context_of_val hyps)) then
       Errors.error ((Names.Id.to_string id2)^" is already used.");
  let new_hyps = rename_hyp_sign id1 id2 hyps in
  let new_env = Environ.reset_with_named_context new_hyps env in
  let new_concl = Term.replace_vars [id1,mkVar id2] (concl env rdefs gl info) in
  let new_subproof = Evarutil.e_new_evar rdefs new_env new_concl in
  let new_subproof = Term.replace_vars [id2,mkVar id1] new_subproof in
  let (new_evar,_) = Term.destEvar new_subproof in
  let new_goal = descendent gl new_evar in
  rdefs := Evd.define gl.content new_subproof !rdefs;
  { subgoals = [new_goal] }

(*** Additional functions ***)

(* emulates List.map for functions of type
   [Evd.evar_map -> 'a -> 'b * Evd.evar_map] on lists of type 'a, by propagating
   new evar_map to next definition. *)
(*This sort of construction actually works with any monad (here the State monade
   in Haskell). There is a generic construction in Haskell called mapM.
*)
let rec list_map f l s =
  match l with
  | [] -> ([],s)
  | a::l -> let (a,s) = f s a in
               let (l,s) = list_map f l s in
	       (a::l,s)


(* Layer to implement v8.2 tactic engine ontop of the new architecture.
   Types are different from what they used to be due to a change of the
   internal types. *)
module V82 = struct

  (* Old style env primitive *)
  let env evars gl =
    let evi = content evars gl in
    Evd.evar_filtered_env evi

  (* Old style hyps primitive *)
  let hyps evars gl =
    let evi = content evars gl in
    Evd.evar_filtered_hyps evi

  (* Access to ".evar_concl" *)
  let concl evars gl =
    let evi = content evars gl in
    evi.Evd.evar_concl

  (* Access to ".evar_extra" *)
  let extra evars gl =
    let evi = content evars gl in
    evi.Evd.evar_extra

  (* Old style filtered_context primitive *)
  let filtered_context evars gl =
    let evi = content evars gl in
    Evd.evar_filtered_context evi

  (* Old style mk_goal primitive *)
  let mk_goal evars hyps concl extra =
    let evk = Evarutil.new_untyped_evar () in
    let evi = { Evd.evar_hyps = hyps;
		Evd.evar_concl = concl;
		Evd.evar_filter = List.map (fun _ -> true)
	(Environ.named_context_of_val hyps);
		Evd.evar_body = Evd.Evar_empty;
		Evd.evar_source = (Loc.ghost,Evar_kinds.GoalEvar);
		Evd.evar_candidates = None;
		Evd.evar_extra = extra }
    in
    let evi = Typeclasses.mark_unresolvable evi in
    let evars = Evd.add evars evk evi in
    let ids = List.map Util.pi1 (Environ.named_context_of_val hyps) in
    let inst = Array.of_list (List.map mkVar ids) in
    let ev = Term.mkEvar (evk,inst) in
    (build evk, ev, evars)

  (* Equality function on goals *)
  let equal evars gl1 gl2 =
    let evi1 = content evars gl1 in
    let evi2 = content evars gl2 in
    Evd.eq_evar_info evi1 evi2

  (* Creates a dummy [goal sigma] for use in auto *)
  let dummy_goal =
    (* This goal seems to be marshalled somewhere. Therefore it cannot be
       marked unresolvable for typeclasses, as non-empty Store.t-s happen
       to have functional content. *)
    let evi = Evd.make_evar Environ.empty_named_context_val Term.mkProp in
    let evk = Evarutil.new_untyped_evar () in
    let sigma = Evd.add Evd.empty evk evi in
    { Evd.it = build evk ; Evd.sigma = sigma }

  (* Makes a goal out of an evar *)
  let build = build

  (* Instantiates a goal with an open term *)
  let partial_solution sigma { content=evk } c =
    Evd.define evk c sigma

  (* Parts of the progress tactical *)
  let same_goal evars1 gl1 evars2 gl2 =
    let evi1 = content evars1 gl1 in
    let evi2 = content evars2 gl2 in
    Term.eq_constr evi1.Evd.evar_concl evi2.Evd.evar_concl &&
    Environ.eq_named_context_val evi1.Evd.evar_hyps evi2.Evd.evar_hyps

  let weak_progress glss gls =
    match glss.Evd.it with
    | [ g ] -> not (same_goal glss.Evd.sigma g gls.Evd.sigma gls.Evd.it)
    | _ -> true

  let progress glss gls =
    weak_progress glss gls
    (* spiwack: progress normally goes like this:
    (Evd.progress_evar_map gls.Evd.sigma glss.Evd.sigma) || (weak_progress glss gls)
       This is immensly slow in the current implementation. Maybe we could
       reimplement progress_evar_map with restricted folds like "fold_undefined",
       with a good implementation of them.
    *)

  (* Used for congruence closure and change *)
  let new_goal_with sigma gl extra_hyps =
    let evi = content sigma gl in
    let hyps = evi.Evd.evar_hyps in
    let new_hyps =
      List.fold_right Environ.push_named_context_val extra_hyps hyps in
    let extra_filter = List.map (fun _ -> true) extra_hyps in
    let new_filter = extra_filter @ evi.Evd.evar_filter in
    let new_evi =
      { evi with Evd.evar_hyps = new_hyps; Evd.evar_filter = new_filter } in
    let new_evi = Typeclasses.mark_unresolvable new_evi in
    let evk = Evarutil.new_untyped_evar () in
    let new_sigma = Evd.add Evd.empty evk new_evi in
    { Evd.it = build evk ; sigma = new_sigma }

  (* Used by the compatibility layer and typeclasses *)
  let nf_evar sigma gl =
    let evi = content sigma gl in
    let evi = Evarutil.nf_evar_info sigma evi in
    let sigma = Evd.add sigma gl.content evi in
    (gl,sigma)

  (* Goal represented as a type, doesn't take into account section variables *)
  let abstract_type sigma gl =
    let (gl,sigma) = nf_evar sigma gl in
    let env = env sigma gl in
    let genv = Global.env () in
    let is_proof_var decl =
      try ignore (Environ.lookup_named (Util.pi1 decl) genv); false
      with Not_found -> true in
    Environ.fold_named_context_reverse (fun t decl ->
					  if is_proof_var decl then
					    mkNamedProd_or_LetIn decl t
					  else
					    t
				       ) ~init:(concl sigma gl) env

end


==> anc/HoTT/coq-HoTT/proofs/goal.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This module implements the abstract interface to goals *)

type goal

(* spiwack: this primitive is not extremely brilliant. It may be a good
    idea to define goals and proof views in the same file to avoid this
    sort of communication pipes. But I find it heavy. *)
val build : Evd.evar -> goal 

(* Gives a unique identifier to each goal. The identifier is
   guaranteed to contain no space. *)
val uid : goal -> string
(* Returns the goal (even if it has been partially solved)
   corresponding to a unique identifier obtained by {!uid}. *)
val get_by_uid : string -> goal

(* Debugging help *)
val pr_goal : goal -> Pp.std_ppcmds

(* [advance sigma g] returns [Some g'] if [g'] is undefined and 
    is the current avatar of [g] (for instance [g] was changed by [clear]
    into [g']). It returns [None] if [g] has been (partially) solved. *)
val advance : Evd.evar_map -> goal -> goal option


(*** Goal tactics ***)


(* Goal tactics are [subgoal sensitive]-s *)
type subgoals = private { subgoals: goal list }

(* Goal sensitive values *)
type +'a sensitive

(* evaluates a goal sensitive value in a given goal (knowing the current evar_map). *)
val eval : 'a sensitive -> Environ.env -> Evd.evar_map -> goal -> 'a * Evd.evar_map

(* monadic bind on sensitive expressions *)
val bind : 'a sensitive -> ('a -> 'b sensitive) -> 'b sensitive

(* monadic return on sensitive expressions *)
val return : 'a -> 'a sensitive


(* interpretation of "open" constr *)
(* spiwack: it is a wrapper around [Constrintern.interp_open_constr]. 
    In an ideal world, this could/should be the other way round.
    As of now, though, it seems at least quite useful to build tactics. *)
val interp_constr : Constrexpr.constr_expr -> Term.constr sensitive

(* Type of constr with holes used by refine. *)
type refinable

module Refinable : sig
  type t = refinable 
  type handle

  val make : (handle -> Term.constr sensitive) -> refinable sensitive
  val make_with : (handle -> (Term.constr*'a) sensitive) -> (refinable*'a) sensitive

  val mkEvar : handle -> Environ.env -> Term.types -> Term.constr sensitive

  (* [with_type c typ] constrains term [c] to have type [typ].  *)
  val with_type : Term.constr -> Term.types -> Term.constr sensitive

  val resolve_typeclasses : ?filter:Typeclasses.evar_filter -> ?split:bool -> ?fail:bool -> unit -> unit sensitive


  (* [constr_of_raw h check_type resolve_classes] is a pretyping function.
      The [check_type] argument asks whether the term should have the same
      type as the conclusion. [resolve_classes] is a flag on pretyping functions
      which, if set to true, calls the typeclass resolver.
      The principal argument is a [glob_constr] which is then pretyped in the
      context of a term, the remaining evars are registered to the handle.
      It is the main component of the toplevel refine tactic.*)
  val constr_of_raw : 
    handle -> bool -> bool -> Glob_term.glob_constr -> Term.constr sensitive

  (* [constr_of_open_constr h check_type] transforms an open constr into a 
     goal-sensitive constr, adding the undefined variables to the set of subgoals.
     If [check_type] is true, the term is coerced to the conclusion of the goal.
     It allows to do refinement with already-built terms with holes.
  *)
  val constr_of_open_constr : handle -> bool -> Evd.open_constr -> Term.constr sensitive

end

(* [refine t] takes a refinable term and use it as a partial proof for current
    goal. *)
val refine : refinable -> subgoals sensitive


(*** Cleaning  goals ***)

(* Implements the [clear] tactic *)
val clear : Names.Id.t list -> subgoals sensitive

(* Implements the [clearbody] tactic *)
val clear_body : Names.Id.t list -> subgoals sensitive


(*** Conversion in goals ***)

(* Changes an hypothesis of the goal with a convertible type and body.
   Checks convertibility if the boolean argument is true. *)
val convert_hyp : bool -> Term.named_declaration -> subgoals sensitive

(* Changes the conclusion of the goal with a convertible type and body.
   Checks convertibility if the boolean argument is true. *)
val convert_concl : bool -> Term.constr -> subgoals sensitive

(*** Bureaucracy in hypotheses ***)

(* Renames a hypothesis. *)
val rename_hyp : Names.Id.t -> Names.Id.t -> subgoals sensitive

(*** Sensitive primitives ***)

(* [concl] is the conclusion of the current goal *)
val concl : Term.constr sensitive

(* [hyps] is the [named_context_val] representing the hypotheses
   of the current goal *)
val hyps : Environ.named_context_val sensitive

(* [env] is the current [Environ.env] containing both the 
   environment in which the proof is ran, and the goal hypotheses *)
val env : Environ.env sensitive

(* [defs] is the [Evd.evar_map] at the current evaluation point *)
val defs : Evd.evar_map sensitive

(* These four functions serve as foundation for the goal sensitive part
    of the tactic monad (see Proofview).
    [here] is a special sort of [return]: [here g a] is the value [a], but
    does not have any value (it raises an exception) if evaluated in
    any other goal than [g].
    [here_list] is the same, except with a list of goals rather than a single one.
    [plus a b] is the same as [a] if [a] is defined in the current goal, otherwise
    it is [b]. Effectively it's defined in the goals where [a] and [b] are defined.
    [null] is defined in no goal. (it is a neutral element for [plus]). *)
(* spiwack: these primitives are a bit hackish, but I couldn't find another way
    to pass information between goals, like for an intro tactic which gives to
    each goal the name of the variable it introduce.
    In pratice, in my experience, the primitives given in Proofview (in terms of
    [here] and [plus]) are sufficient to define any tactics, hence these might
    be another example of communication primitives between Goal and Proofview.
    Still, I can't see a way to prevent using the Proofview primitive to read
    a goal sensitive value out of its valid context. *)
val null : 'a sensitive

val plus : 'a sensitive -> 'a sensitive -> 'a sensitive 

val here : goal -> 'a -> 'a sensitive 

val here_list : goal list -> 'a -> 'a sensitive 

(*** Additional functions ***)

(* emulates List.map for functions of type 
   [Evd.evar_map -> 'a -> 'b * Evd.evar_map] on lists of type 'a, by propagating
   new evar_map to next definition *)
val list_map : (Evd.evar_map -> 'a -> 'b * Evd.evar_map) -> 
                        'a list -> 
                        Evd.evar_map -> 
                        'b list *Evd.evar_map

(* Layer to implement v8.2 tactic engine ontop of the new architecture. 
   Types are different from what they used to be due to a change of the
   internal types. *)
module V82 : sig

  (* Old style env primitive *)
  val env : Evd.evar_map -> goal -> Environ.env

  (* Old style hyps primitive *)
  val hyps : Evd.evar_map -> goal -> Environ.named_context_val

  (* Access to ".evar_concl" *)
  val concl : Evd.evar_map -> goal -> Term.constr

  (* Access to ".evar_extra" *)
  val extra : Evd.evar_map -> goal -> Evd.Store.t

  (* Old style filtered_context primitive *)
  val filtered_context : Evd.evar_map -> goal -> Sign.named_context

  (* Old style mk_goal primitive, returns a new goal with corresponding 
       hypotheses and conclusion, together with a term which is precisely
       the evar corresponding to the goal, and an updated evar_map. *)
  val mk_goal : Evd.evar_map -> 
                         Environ.named_context_val ->
                         Term.constr ->
                         Evd.Store.t ->
                         goal * Term.constr * Evd.evar_map

  (* Equality function on goals *)
  val equal : Evd.evar_map -> goal -> goal -> bool

  (* Creates a dummy [goal sigma] for use in auto *)
  val dummy_goal : goal Evd.sigma

  (* Makes a goal out of an evar *)
  (* spiwack: used by [Proofview.init], not entirely clean probably, but it is
      the only way I could think of to preserve compatibility with previous Coq
      stuff. *)
  val build : Evd.evar -> goal 


  (* Instantiates a goal with an open term *)
  val partial_solution : Evd.evar_map -> goal -> Term.constr -> Evd.evar_map
   
  (* Principal part of the weak-progress tactical *)
  val weak_progress : goal list Evd.sigma -> goal Evd.sigma -> bool
   
  (* Principal part of the progress tactical *)
  val progress : goal list Evd.sigma -> goal Evd.sigma -> bool
    
 (* Principal part of tclNOTSAMEGOAL *)
  val same_goal : Evd.evar_map -> goal -> Evd.evar_map -> goal -> bool

 (* Used for congruence closure *)
  val new_goal_with : Evd.evar_map -> goal -> Sign.named_context -> goal Evd.sigma

  (* Used by the compatibility layer and typeclasses *)
  val nf_evar : Evd.evar_map -> goal -> goal * Evd.evar_map

  (* Goal represented as a type, doesn't take into account section variables *)
  val abstract_type : Evd.evar_map -> goal -> Term.types 

end


==> anc/HoTT/coq-HoTT/proofs/logic.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Environ
open Reductionops
open Inductiveops
open Typing
open Proof_type
open Type_errors
open Retyping
open Misctypes

type refiner_error =

  (* Errors raised by the refiner *)
  | BadType of constr * constr * constr
  | UnresolvedBindings of Name.t list
  | CannotApply of constr * constr
  | NotWellTyped of constr
  | NonLinearProof of constr
  | MetaInType of constr

  (* Errors raised by the tactics *)
  | IntroNeedsProduct
  | DoesNotOccurIn of constr * Id.t

exception RefinerError of refiner_error

open Pretype_errors

let rec catchable_exception = function
  | LtacLocated(_,_,e) -> catchable_exception e
  | Errors.UserError _ | TypeError _ | PretypeError (_,_,TypingError _)
  | RefinerError _ | Indrec.RecursionSchemeError _
  | Nametab.GlobalizationError _ | PretypeError (_,_,VarNotFound _)
  (* reduction errors *)
  | Tacred.ReductionTacticError _ 
  (* unification errors *)
  | PretypeError(_,_,(CannotUnify _|CannotUnifyLocal _|CannotGeneralize _
		   |NoOccurrenceFound _|CannotUnifyBindingType _
		   |ActualTypeNotCoercible _|UnifOccurCheck _
                   |CannotFindWellTypedAbstraction _
		   |WrongAbstractionType _
		   |UnsolvableImplicit _|AbstractionOverMeta _)) -> true
  | Typeclasses_errors.TypeClassError
      (_, Typeclasses_errors.UnsatisfiableConstraints _) -> true
  | _ -> false

let error_no_such_hypothesis id =
  error ("No such hypothesis: " ^ Id.to_string id ^ ".")

(* Tells if the refiner should check that the submitted rules do not
   produce invalid subgoals *)
let check = ref false
let with_check = Flags.with_option check

(* [apply_to_hyp sign id f] splits [sign] into [tail::[id,_,_]::head] and
   returns [tail::(f head (id,_,_) (rev tail))] *)
let apply_to_hyp sign id f =
  try apply_to_hyp sign id f
  with Hyp_not_found ->
    if !check then error "No such assumption."
    else sign

let apply_to_hyp_and_dependent_on sign id f g =
  try apply_to_hyp_and_dependent_on sign id f g
  with Hyp_not_found ->
    if !check then error "No such assumption."
    else sign

let check_typability env sigma c =
  if !check then let _ = type_of env sigma c in ()

(************************************************************************)
(************************************************************************)
(* Implementation of the structural rules (moving and deleting
   hypotheses around) *)

(* The Clear tactic: it scans the context for hypotheses to be removed
   (instead of iterating on the list of identifier to be removed, which
   forces the user to give them in order). *)

let clear_hyps sigma ids sign cl =
  let evdref = ref (Evd.create_goal_evar_defs sigma) in
  let (hyps,concl) = Evarutil.clear_hyps_in_evi evdref sign cl ids in
  (hyps,concl, !evdref)

(* The ClearBody tactic *)

let recheck_typability (what,id) env sigma t =
  try check_typability env sigma t
  with e when Errors.noncritical e ->
    let s = match what with
      | None -> "the conclusion"
      | Some id -> "hypothesis "^(Id.to_string id) in
    error
      ("The correctness of "^s^" relies on the body of "^(Id.to_string id))

let remove_hyp_body env sigma id =
  let sign =
    apply_to_hyp_and_dependent_on (named_context_val env) id
      (fun (_,c,t) _ ->
	match c with
	| None -> error ((Id.to_string id)^" is not a local definition.")
	| Some c ->(id,None,t))
      (fun (id',c,t as d) sign ->
	(if !check then
	  begin
	    let env = reset_with_named_context sign env in
	    match c with
	    | None ->  recheck_typability (Some id',id) env sigma t
	    | Some b ->
		let b' = mkCast (b,DEFAULTcast, t) in
		recheck_typability (Some id',id) env sigma b'
	  end;d))
  in
  reset_with_named_context sign env

(* Reordering of the context *)

(* faire le minimum d'echanges pour que l'ordre donne soit un *)
(* sous-ordre du resultat. Par exemple, 2 hyps non mentionnee ne sont *)
(* pas echangees. Choix: les hyps mentionnees ne peuvent qu'etre *)
(* reculees par rapport aux autres (faire le contraire!) *)

let mt_q = (Id.Map.empty,[])
let push_val y = function
    (_,[] as q) -> q
  | (m, (x,l)::q) -> (m, (x,Id.Set.add y l)::q)
let push_item x v (m,l) =
  (Id.Map.add x v m, (x,Id.Set.empty)::l)
let mem_q x (m,_) = Id.Map.mem x m
let find_q x (m,q) =
  let v = Id.Map.find x m in
  let m' = Id.Map.remove x m in
  let rec find accs acc = function
      [] -> raise Not_found
    | [(x',l)] ->
        if Id.equal x x' then ((v,Id.Set.union accs l),(m',List.rev acc))
        else raise Not_found
    | (x',l as i)::((x'',l'')::q as itl) ->
        if Id.equal x x' then
          ((v,Id.Set.union accs l),
           (m',List.rev acc@(x'',Id.Set.add x (Id.Set.union l l''))::q))
        else find (Id.Set.union l accs) (i::acc) itl in
  find Id.Set.empty [] q

let occur_vars_in_decl env hyps d =
  if Id.Set.is_empty hyps then false else
    let ohyps = global_vars_set_of_decl env d in
    Id.Set.exists (fun h -> Id.Set.mem h ohyps) hyps

let reorder_context env sign ord =
  let ords = List.fold_right Id.Set.add ord Id.Set.empty in
  if not (Int.equal (List.length ord) (Id.Set.cardinal ords)) then
    error "Order list has duplicates";
  let rec step ord expected ctxt_head moved_hyps ctxt_tail =
    match ord with
      | [] -> List.rev ctxt_tail @ ctxt_head
      | top::ord' when mem_q top moved_hyps ->
          let ((d,h),mh) = find_q top moved_hyps in
          if occur_vars_in_decl env h d then
            errorlabstrm "reorder_context"
              (str "Cannot move declaration " ++ pr_id top ++ spc() ++
              str "before " ++
              pr_sequence pr_id
                (Id.Set.elements (Id.Set.inter h
                  (global_vars_set_of_decl env d))));
          step ord' expected ctxt_head mh (d::ctxt_tail)
      | _ ->
          (match ctxt_head with
            | [] -> error_no_such_hypothesis (List.hd ord)
            | (x,_,_ as d) :: ctxt ->
                if Id.Set.mem x expected then
                  step ord (Id.Set.remove x expected)
                    ctxt (push_item x d moved_hyps) ctxt_tail
                else
                  step ord expected
                    ctxt (push_val x moved_hyps) (d::ctxt_tail)) in
  step ord ords sign mt_q []

let reorder_val_context env sign ord =
  val_of_named_context (reorder_context env (named_context_of_val sign) ord)




let check_decl_position env sign (x,_,_ as d) =
  let needed = global_vars_set_of_decl env d in
  let deps = dependency_closure env (named_context_of_val sign) needed in
  if List.mem x deps then
    error ("Cannot create self-referring hypothesis "^Id.to_string x);
  x::deps

(* Auxiliary functions for primitive MOVE tactic
 *
 * [move_hyp with_dep toleft (left,(hfrom,typfrom),right) hto] moves
 * hyp [hfrom] at location [hto] which belongs to the hyps on the
 * left side [left] of the full signature if [toleft=true] or to the hyps
 * on the right side [right] if [toleft=false].
 * If [with_dep] then dependent hypotheses are moved accordingly. *)

let move_location_eq m1 m2 = match m1, m2 with
| MoveAfter id1, MoveAfter id2 -> Id.equal id1 id2
| MoveBefore id1, MoveBefore id2 -> Id.equal id1 id2
| MoveLast, MoveLast -> true
| MoveFirst, MoveFirst -> true
| _ -> false

let rec get_hyp_after h = function
  | [] -> error_no_such_hypothesis h
  | (hyp,_,_) :: right ->
      if Id.equal hyp h then
	match right with (id,_,_)::_ -> MoveBefore id | [] -> MoveFirst
      else
       get_hyp_after h right

let split_sign hfrom hto l =
  let rec splitrec left toleft = function
    | [] -> error_no_such_hypothesis hfrom
    | (hyp,c,typ) as d :: right ->
      	if Id.equal hyp hfrom then
	  (left,right,d, toleft || move_location_eq hto MoveLast)
      	else
          let is_toleft = match hto with
          | MoveAfter h' | MoveBefore h' -> Id.equal hyp h'
          | _ -> false
          in
	  splitrec (d::left) (toleft || is_toleft)
	    right
  in
    splitrec [] false l

let hyp_of_move_location = function
  | MoveAfter id -> id
  | MoveBefore id -> id
  | _ -> assert false

let move_hyp with_dep toleft (left,(idfrom,_,_ as declfrom),right) hto =
  let env = Global.env() in
  let test_dep (hyp,c,typ as d) (hyp2,c,typ2 as d2) =
    if toleft
    then occur_var_in_decl env hyp2 d
    else occur_var_in_decl env hyp d2
  in
  let rec moverec first middle = function
    | [] ->
	if match hto with MoveFirst | MoveLast -> false | _ -> true then
	  error_no_such_hypothesis (hyp_of_move_location hto);
	List.rev first @ List.rev middle
    | (hyp,_,_) :: _ as right when move_location_eq hto (MoveBefore hyp) ->
	List.rev first @ List.rev middle @ right
    | (hyp,_,_) as d :: right ->
	let (first',middle') =
      	  if List.exists (test_dep d) middle then
	    if with_dep && not (move_location_eq hto (MoveAfter hyp)) then
	      (first, d::middle)
            else
	      errorlabstrm "move_hyp" (str "Cannot move " ++ pr_id idfrom ++
	        Miscops.pr_move_location pr_id hto ++
	        str (if toleft then ": it occurs in " else ": it depends on ")
	        ++ pr_id hyp ++ str ".")
          else
	    (d::first, middle)
	in
      	if move_location_eq hto (MoveAfter hyp) then
	  List.rev first' @ List.rev middle' @ right
      	else
	  moverec first' middle' right
  in
  if toleft then
    let right =
      List.fold_right push_named_context_val right empty_named_context_val in
    List.fold_left (fun sign d -> push_named_context_val d sign)
      right (moverec [] [declfrom] left)
  else
    let right =
      List.fold_right push_named_context_val
	(moverec [] [declfrom] right) empty_named_context_val in
    List.fold_left (fun sign d -> push_named_context_val d sign)
      right left

let rename_hyp id1 id2 sign =
  apply_to_hyp_and_dependent_on sign id1
    (fun (_,b,t) _ -> (id2,b,t))
    (fun d _ -> map_named_declaration (replace_vars [id1,mkVar id2]) d)

(************************************************************************)
(************************************************************************)
(* Implementation of the logical rules *)

(* Will only be used on terms given to the Refine rule which have meta
variables only in Application and Case *)

let error_unsupported_deep_meta c =
  errorlabstrm "" (strbrk "Application of lemmas whose beta-iota normal " ++
    strbrk "form contains metavariables deep inside the term is not " ++
    strbrk "supported; try \"refine\" instead.")

let collect_meta_variables c =
  let rec collrec deep acc c = match kind_of_term c with
    | Meta mv -> if deep then error_unsupported_deep_meta () else mv::acc
    | Cast(c,_,_) -> collrec deep acc c
    | (App _| Case _) -> fold_constr (collrec deep) acc c
    | _ -> fold_constr (collrec true) acc c
  in
  List.rev (collrec false [] c)

let check_meta_variables c =
  if not (List.distinct (collect_meta_variables c)) then
    raise (RefinerError (NonLinearProof c))

let check_conv_leq_goal env sigma arg ty conclty =
  if !check & not (is_conv_leq env sigma ty conclty) then
    raise (RefinerError (BadType (arg,ty,conclty)))

let do_conv_leq_goal env sigma arg ty conclty =
  try Evarconv.the_conv_x_leq env ty conclty sigma
  with _ ->
    raise (RefinerError (BadType (arg,ty,conclty)))

let goal_type_of env sigma c =
  if !check then type_of env sigma c
  else Retyping.get_type_of env sigma c

let rec mk_refgoals sigma goal goalacc conclty trm =
  let env = Goal.V82.env sigma goal in
  let hyps = Goal.V82.hyps sigma goal in
  let mk_goal hyps concl =
    Goal.V82.mk_goal sigma hyps concl (Goal.V82.extra sigma goal)
  in
  match kind_of_term trm with
    | Meta _ ->
	let conclty = nf_betaiota sigma conclty in
	  if !check && occur_meta conclty then
	    raise (RefinerError (MetaInType conclty));
	  let (gl,ev,sigma) = mk_goal hyps conclty in
	  gl::goalacc, conclty, sigma, ev

    | Cast (t,k, ty) ->
	check_typability env sigma ty;
        let sigma = do_conv_leq_goal env sigma trm ty conclty in
	let res = mk_refgoals sigma goal goalacc ty t in
	(** we keep the casts (in particular VMcast and NATIVEcast) except
	    when they are annotating metas *)
	if isMeta t then begin
	  assert (k != VMcast && k != NATIVEcast);
	  res
	end else
	  let (gls,cty,sigma,trm) = res in
	  (gls,cty,sigma,mkCast(trm,k,ty))

    | App (f,l) ->
	let (acc',hdty,sigma,applicand) =
	  match kind_of_term f with
	    | Ind _ | Const _
		when (isInd f or has_polymorphic_type (fst (destConst f))) ->
		(* Sort-polymorphism of definition and inductive types *)
		goalacc,
                type_of_global_reference_knowing_conclusion env sigma f conclty,
		sigma, f
	    | _ ->
	      mk_hdgoals sigma goal goalacc f
	in
	let (acc'',conclty',sigma, args) =
	  mk_arggoals sigma goal acc' hdty (Array.to_list l) in
	let sigma = do_conv_leq_goal env sigma trm conclty' conclty in
        (acc'',conclty',sigma, Term.mkApp (applicand, Array.of_list args))

    | Case (ci,p,c,lf) ->
	let (acc',lbrty,conclty',sigma,p',c') = mk_casegoals sigma goal goalacc p c in
	let sigma = do_conv_leq_goal env sigma trm conclty' conclty in
	let (acc'',sigma, rbranches) =
	  Array.fold_left2
            (fun (lacc,sigma,bacc) ty fi ->
	       let (r,_,s,b') = mk_refgoals sigma goal lacc ty fi in r,s,(b'::bacc))
            (acc',sigma,[]) lbrty lf
	in
	(acc'',conclty',sigma, Term.mkCase (ci,p',c',Array.of_list (List.rev rbranches)))

    | _ ->
	if occur_meta trm then
	  anomaly (Pp.str "refiner called with a meta in non app/case subterm");

      	let t'ty = goal_type_of env sigma trm in
	let sigma = do_conv_leq_goal env sigma trm t'ty conclty in
        (goalacc,t'ty,sigma, trm)

(* Same as mkREFGOALS but without knowing the type of the term. Therefore,
 * Metas should be casted. *)

and mk_hdgoals sigma goal goalacc trm =
  let env = Goal.V82.env sigma goal in
  let hyps = Goal.V82.hyps sigma goal in
  let mk_goal hyps concl = 
    Goal.V82.mk_goal sigma hyps concl (Goal.V82.extra sigma goal) in
  match kind_of_term trm with
    | Cast (c,_, ty) when isMeta c ->
	check_typability env sigma ty;
	let (gl,ev,sigma) = mk_goal hyps (nf_betaiota sigma ty) in
	gl::goalacc,ty,sigma,ev

    | Cast (t,_, ty) ->
	check_typability env sigma ty;
	mk_refgoals sigma goal goalacc ty t

    | App (f,l) ->
	let (acc',hdty,sigma,applicand) =
	  if isInd f or isConst f
	     & not (Array.exists occur_meta l) (* we could be finer *)
	  then
	   (goalacc,type_of_global_reference_knowing_parameters env sigma f l,sigma,f)
	  else mk_hdgoals sigma goal goalacc f
	in
	let (acc'',conclty',sigma, args) =
	  mk_arggoals sigma goal acc' hdty (Array.to_list l) in
	(acc'',conclty',sigma, Term.mkApp (applicand, Array.of_list args))

    | Case (ci,p,c,lf) ->
	let (acc',lbrty,conclty',sigma,p',c') = mk_casegoals sigma goal goalacc p c in
	let (acc'',sigma,rbranches) =
	  Array.fold_left2
            (fun (lacc,sigma,bacc) ty fi ->
	       let (r,_,s,b') = mk_refgoals sigma goal lacc ty fi in r,s,(b'::bacc))
            (acc',sigma,[]) lbrty lf
	in
	(acc'',conclty',sigma, Term.mkCase (ci,p',c',Array.of_list (List.rev rbranches)))

    | _ ->
	if !check && occur_meta trm then
	  anomaly (Pp.str "refine called with a dependent meta");
	goalacc, goal_type_of env sigma trm, sigma, trm

and mk_arggoals sigma goal goalacc funty = function
  | [] -> goalacc,funty,sigma, []
  | harg::tlargs as allargs ->
      let t = whd_betadeltaiota (Goal.V82.env sigma goal) sigma funty in
      match kind_of_term t with
	| Prod (_,c1,b) ->
	    let (acc',hargty,sigma,arg') = mk_refgoals sigma goal goalacc c1 harg in
	    let (acc'',fty, sigma', args) =
	      mk_arggoals sigma goal acc' (subst1 harg b) tlargs in
	    (acc'',fty,sigma',arg'::args)
	| LetIn (_,c1,_,b) ->
	    mk_arggoals sigma goal goalacc (subst1 c1 b) allargs
	| _ -> raise (RefinerError (CannotApply (t,harg)))

and mk_casegoals sigma goal goalacc p c =
  let env = Goal.V82.env sigma goal in
  let (acc',ct,sigma,c') = mk_hdgoals sigma goal goalacc c in
  let (acc'',pt,sigma,p') = mk_hdgoals sigma goal acc' p in
  let indspec =
    try Tacred.find_hnf_rectype env sigma ct
    with Not_found -> anomaly (Pp.str "mk_casegoals") in
  let (lbrty,conclty) =
    type_case_branches_with_names env indspec p c in
  (acc'',lbrty,conclty,sigma,p',c')


let convert_hyp sign sigma (id,b,bt as d) =
  let env = Global.env() in
  let reorder = ref [] in
  let evd = ref sigma in
  let sign' =
    apply_to_hyp sign id
      (fun _ (_,c,ct) _ ->
        let env = Global.env_of_context sign in
          if not !check then d
	  else
	    (if not (Evd.e_test_conversion env evd Reduction.CONV bt ct) then
		error ("Incorrect change of the type of "^(Id.to_string id)^".");
	     if not (Option.equal (Evd.e_test_conversion env evd Reduction.CONV) b c) then
	       error ("Incorrect change of the body of "^(Id.to_string id)^".");
	     reorder := check_decl_position env sign d;
	     d)) in
  !evd, reorder_val_context env sign' !reorder



(************************************************************************)
(************************************************************************)
(* Primitive tactics are handled here *)

let prim_refiner r sigma goal =
  let env = Goal.V82.env sigma goal in
  let sign = Goal.V82.hyps sigma goal in
  let cl = Goal.V82.concl sigma goal in
  let mk_goal hyps concl = 
    Goal.V82.mk_goal sigma hyps concl (Goal.V82.extra sigma goal) 
  in
  match r with
    (* Logical rules *)
    | Intro id ->
    	if !check && mem_named_context id (named_context_of_val sign) then
	  error ("Variable " ^ Id.to_string id ^ " is already declared.");
        (match kind_of_term (strip_outer_cast cl) with
	   | Prod (_,c1,b) ->
	       let (sg,ev,sigma) = mk_goal (push_named_context_val (id,None,c1) sign)
			  (subst1 (mkVar id) b) in
               let sigma = 
		 Goal.V82.partial_solution sigma goal (mkNamedLambda id c1 ev) in
	       ([sg], sigma)
	   | LetIn (_,c1,t1,b) ->
	       let (sg,ev,sigma) =
		 mk_goal (push_named_context_val (id,Some c1,t1) sign)
		   (subst1 (mkVar id) b) in
	       let sigma = 
		 Goal.V82.partial_solution sigma goal (mkNamedLetIn id c1 t1 ev) in
	       ([sg], sigma)
	   | _ ->
	       raise (RefinerError IntroNeedsProduct))

    | Cut (b,replace,id,t) ->
        let (sg1,ev1,sigma) = mk_goal sign (nf_betaiota sigma t) in
	let sign,cl,sigma =
	  if replace then
	    let nexthyp = get_hyp_after id (named_context_of_val sign) in
	    let sign,cl,sigma = clear_hyps sigma [id] sign cl in
	    move_hyp true false ([],(id,None,t),named_context_of_val sign)
	      nexthyp,
	      cl,sigma
	  else
            (if !check && mem_named_context id (named_context_of_val sign) then
	      error ("Variable " ^ Id.to_string id ^ " is already declared.");
	     push_named_context_val (id,None,t) sign,cl,sigma) in
        let (sg2,ev2,sigma) = 
	  Goal.V82.mk_goal sigma sign cl (Goal.V82.extra sigma goal) in
	let oterm = Term.mkApp (Term.mkNamedLambda id t ev2 , [| ev1 |]) in
	let sigma = Goal.V82.partial_solution sigma goal oterm in
        if b then ([sg1;sg2],sigma) else ([sg2;sg1],sigma)

    | FixRule (f,n,rest,j) ->
     	let rec check_ind env k cl =
          match kind_of_term (strip_outer_cast cl) with
            | Prod (na,c1,b) ->
            	if Int.equal k 1 then
		  try
		    fst (find_inductive env sigma c1)
		  with Not_found ->
		    error "Cannot do a fixpoint on a non inductive type."
            	else
		  check_ind (push_rel (na,None,c1) env) (k-1) b
            | _ -> error "Not enough products."
	in
	let ((sp,_),u) = check_ind env n cl in
	let firsts,lasts = List.chop j rest in
	let all = firsts@(f,n,cl)::lasts in
     	let rec mk_sign sign = function
	  | (f,n,ar)::oth ->
	      let ((sp',_),u')  = check_ind env n ar in
	      if not (eq_mind sp sp') then
		error ("Fixpoints should be on the same " ^
		       "mutual inductive declaration.");
	      if !check && mem_named_context f (named_context_of_val sign) then
		error
		  ("Name "^Id.to_string f^" already used in the environment");
	      mk_sign (push_named_context_val (f,None,ar) sign) oth
	  | [] ->
	      Goal.list_map (fun sigma (_,_,c) ->
				                   let (gl,ev,sig')=
				                     Goal.V82.mk_goal sigma sign c
						             (Goal.V82.extra sigma goal)
						   in ((gl,ev),sig'))
		                              all sigma
	in
	let (gls_evs,sigma) =  mk_sign sign all in
	let (gls,evs) = List.split gls_evs in
	let ids = List.map pi1 all in
	let evs = List.map (Term.subst_vars (List.rev ids)) evs in
	let indxs = Array.of_list (List.map (fun n -> n-1) (List.map pi2 all)) in
	let funnames = Array.of_list (List.map (fun i -> Name i) ids) in
	let typarray = Array.of_list (List.map pi3 all) in
	let bodies = Array.of_list evs in
	let oterm = Term.mkFix ((indxs,0),(funnames,typarray,bodies)) in
	let sigma = Goal.V82.partial_solution sigma goal oterm in
	(gls,sigma)

    | Cofix (f,others,j) ->
     	let rec check_is_coind env cl =
	  let b = whd_betadeltaiota env sigma cl in
          match kind_of_term b with
            | Prod (na,c1,b) -> check_is_coind (push_rel (na,None,c1) env) b
            | _ ->
		try
		  let _ = find_coinductive env sigma b in ()
                with Not_found ->
		  error ("All methods must construct elements " ^
			  "in coinductive types.")
	in
	let firsts,lasts = List.chop j others in
	let all = firsts@(f,cl)::lasts in
     	List.iter (fun (_,c) -> check_is_coind env c) all;
        let rec mk_sign sign = function
          | (f,ar)::oth ->
	      (try
                (let _ = lookup_named_val f sign in
                error "Name already used in the environment.")
              with
              |	Not_found ->
                  mk_sign (push_named_context_val (f,None,ar) sign) oth)
	  | [] -> Goal.list_map (fun sigma(_,c) ->
				                       let (gl,ev,sigma) =
				                         Goal.V82.mk_goal sigma sign c
							   (Goal.V82.extra sigma goal)
						       in
				                       ((gl,ev),sigma))
	                                             all sigma                                      
     	in
	let (gls_evs,sigma) =  mk_sign sign all in
	let (gls,evs) = List.split gls_evs in
	let (ids,types) = List.split all in
	let evs = List.map (Term.subst_vars (List.rev ids)) evs in
	let funnames = Array.of_list (List.map (fun i -> Name i) ids) in
	let typarray = Array.of_list types in
	let bodies = Array.of_list evs in
	let oterm = Term.mkCoFix (0,(funnames,typarray,bodies)) in
	let sigma = Goal.V82.partial_solution sigma goal oterm in
        (gls,sigma)

    | Refine c ->
	check_meta_variables c;
	let (sgl,cl',sigma,oterm) = mk_refgoals sigma goal [] cl c in
	let sgl = List.rev sgl in
	let sigma = Goal.V82.partial_solution sigma goal oterm in
	  (sgl, sigma)

    (* Conversion rules *)
    | Convert_concl (cl',k) ->
	check_typability env sigma cl';
        let (sg,ev,sigma) = mk_goal sign cl' in
	let sigma, b = 
	  if !check then 
	    trans_fconv Reduction.CUMUL full_transparent_state env sigma cl' cl
	  else sigma, true
	in
	  if not b then error "convert-concl rule passed non-converting term";
	  let ev = if k != DEFAULTcast then mkCast(ev,k,cl) else ev in
	  let sigma = Goal.V82.partial_solution sigma goal ev in
          ([sg], sigma)

    | Convert_hyp (id,copt,ty) ->
        let sigma, hyps = convert_hyp sign sigma (id,copt,ty) in
	let (gl,ev,sigma) = Goal.V82.mk_goal sigma hyps cl (Goal.V82.extra sigma goal) in
	let sigma = Goal.V82.partial_solution sigma goal ev in
	([gl], sigma)

    (* And now the structural rules *)
    | Thin ids ->
	let (hyps,concl,nsigma) = clear_hyps sigma ids sign cl in
	let (gl,ev,sigma) =
	  Goal.V82.mk_goal nsigma hyps concl (Goal.V82.extra nsigma goal)
	in
	let sigma = Goal.V82.partial_solution sigma goal ev in
	  ([gl], sigma)

    | ThinBody ids ->
	let clear_aux env id =
          let env' = remove_hyp_body env sigma id in
            if !check then recheck_typability (None,id) env' sigma cl;
            env'
	in
	let sign' = named_context_val (List.fold_left clear_aux env ids) in
     	let (sg,ev,sigma) = mk_goal sign' cl in
	let sigma = Goal.V82.partial_solution sigma goal ev in
     	  ([sg], sigma)

    | Move (withdep, hfrom, hto) ->
  	let (left,right,declfrom,toleft) =
	  split_sign hfrom hto (named_context_of_val sign) in
  	let hyps' =
	  move_hyp withdep toleft (left,declfrom,right) hto in
	let (gl,ev,sigma) = mk_goal hyps' cl in
	let sigma = Goal.V82.partial_solution sigma goal ev in
  	  ([gl], sigma)

    | Order ord ->
        let hyps' = reorder_val_context env sign ord in
	let (gl,ev,sigma) = mk_goal hyps' cl in
	let sigma = Goal.V82.partial_solution sigma goal ev in
        ([gl], sigma)

    | Rename (id1,id2) ->
        if !check && not (Id.equal id1 id2) &&
	  List.mem id2 (ids_of_named_context (named_context_of_val sign)) then
          error ((Id.to_string id2)^" is already used.");
        let sign' = rename_hyp id1 id2 sign in
        let cl' = replace_vars [id1,mkVar id2] cl in
	let (gl,ev,sigma) = mk_goal sign' cl' in
	let ev = Term.replace_vars [(id2,mkVar id1)] ev in
	let sigma = Goal.V82.partial_solution sigma goal ev in
          ([gl], sigma)

    | Change_evars ->
	(* Normalises evars in goals. Used by instantiate. *)
        let (goal,sigma) = Goal.V82.nf_evar sigma goal in
	([goal],sigma)


==> anc/HoTT/coq-HoTT/proofs/logic.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Evd
open Environ
open Proof_type

(** This suppresses check done in [prim_refiner] for the tactic given in
   argument; works by side-effect *)

val with_check    : tactic -> tactic

(** [without_check] respectively means:\\
  [Intro]: no check that the name does not exist\\
  [Intro_after]: no check that the name does not exist and that variables in
     its type does not escape their scope\\
  [Intro_replacing]: no check that the name does not exist and that
     variables in its type does not escape their scope\\
  [Convert_hyp]:
  no check that the name exist and that its type is convertible\\
*)

(** The primitive refiner. *)

val prim_refiner : prim_rule -> evar_map -> goal -> goal list * evar_map


(** {6 Refiner errors. } *)

type refiner_error =

  (*i Errors raised by the refiner i*)
  | BadType of constr * constr * constr
  | UnresolvedBindings of Name.t list
  | CannotApply of constr * constr
  | NotWellTyped of constr
  | NonLinearProof of constr
  | MetaInType of constr

  (*i Errors raised by the tactics i*)
  | IntroNeedsProduct
  | DoesNotOccurIn of constr * Id.t

exception RefinerError of refiner_error

val catchable_exception : exn -> bool


==> anc/HoTT/coq-HoTT/proofs/monads.ml <==
module type Type = sig
  type t
end

module type S = sig
  type +'a t

  val return : 'a -> 'a t
  val bind : 'a t -> ('a -> 'b t) -> 'b t
  val seq : unit t -> 'a t -> 'a t
  val ignore : 'a t -> unit t
(* spiwack: these will suffice for now, if we would use monads more
   globally, then I would add map/join/List.map and such functions,
   plus default implementations *)
end

module type State = sig
  type s (* type of the state *)
  include S

  val set : s -> unit t
  val get : s t
end

module Id : S with type 'a t = 'a = struct
  type 'a t = 'a

  let return x = x
  let bind x k = k x
  let ignore x = Pervasives.ignore x
  let seq () x = x
end

(* State monad transformer, adapted from Haskell's StateT *)
module State (X:Type) (T:S) : sig
  (* spiwack: it is not essential that both ['a result] and ['a t] be
     private (or either, for that matter). I just hope it will help
     catch more programming errors. *)
  type +'a result = private { result : 'a ; state : X.t }
  include State with type s = X.t and type +'a t = private X.t -> 'a result T.t
  (* a function version of the coercion from the private type ['a t].*)
  val run : 'a t -> s -> 'a result T.t
  val lift : 'a T.t -> 'a t
end = struct
  type s = X.t
  type 'a result = { result : 'a ; state : s }
  type 'a t = s -> 'a result T.t

  let run x = x
  (*spiwack: convenience notation, waiting for ocaml 3.12 *)
  let (>>=) = T.bind
  let return x s = T.return { result=x ; state=s }
  let bind x k s =
    x s >>= fun { result=a ; state=s } ->
    k a s
  let ignore x s =
    x s >>= fun x' ->
    T.return { x' with result=() }
  let seq x t s =
    (x s) >>= fun x' ->
    t x'.state
  let lift x s =
    x >>= fun a ->
    T.return { result=a ; state=s }

  let set s _ =
    T.return { result=() ; state=s }
  let get s =
    T.return { result=s ; state=s }
end

(* Double-continuation backtracking monads are reasonable folklore for
   "search" implementations (including Tac interactive prover's
   tactics). Yet it's quite hard to wrap your head around these.  I
   recommand reading a few times the "Backtracking, Interleaving, and
   Terminating Monad Transformers" paper by O. Kiselyov, C. Chen,
   D. Fridman.  The peculiar shape of the monadic type is reminiscent
   of that of the continuation monad transformer.

   The paper also contains the rational for the [split] abstraction.

   An explanation of how to derive such a monad from mathematical
   principle can be found in "Kan Extensions for Program Optimisation" by
   Ralf Hinze. *)
module type Logic = sig
  include S

  (* [zero] is usually argument free, but Coq likes to explain errors,
     hence error messages should be carried around. *)
  val zero : exn -> 'a t
  val plus : 'a t -> 'a t -> 'a t
(** Writing (+) for plus and (>>=) for bind, we shall require that

    zero+x = x

    x+zero = x

    (x+y)>>=k = (x>>=k)+(y>>=k) *)

  (** [split x] runs [x] until it either fails with [zero e] or finds
      a result [a].  In the former case it returns [Inr e], otherwise
      it returns [Inl (a,y)] where [y] can be run to get more results
      from [x]. It is a variant of prolog's cut. *)
  val split : 'a t -> ('a * 'a t , exn ) Util.union t
end
(* The [T] argument represents the "global" effect: it is not
   backtracked when backtracking occurs at a [plus]. *)
(* spiwack: hence, [T] will not be instanciated with a state monad
   representing the proofs, we will use a surrounding state transformer
   to that effect. In fact at the time I'm writing this comment, I have
   no immediate use for [T]. We might, however, consider instantiating it
   with a "writer" monad around [Pp] to implement [idtac "msg"] for
   instance. *)
module Logic (T:S) : sig
  include Logic

  (** [run x] raises [e] if [x] is [zero e]. *)
  val run : 'a t -> 'a T.t

  val lift : 'a T.t -> 'a t
end = struct
(* spiwack: the implementation is an adaptation of the aforementionned
   "Backtracking, Interleaving, and Terminating Monad Transformers"
   paper *)
  (* spiwack: [fk] stands for failure continuation, and [sk] for success
     continuation. *)
  type +'r fk = exn -> 'r
  type (-'a,'r) sk = 'a -> 'r fk -> 'r
  type 'a t = { go : 'r. ('a,'r T.t) sk -> 'r T.t fk -> 'r T.t }

  let return x = { go = fun sk fk ->
    sk x fk
                 }
  let bind x k = { go = fun sk fk ->
    x.go (fun a fk -> (k a).go sk fk) fk
                 }
  let ignore x = { go = fun sk fk ->
    x.go (fun _ fk -> sk () fk) fk
                 }
  let seq x t = { go = fun sk fk ->
    x.go (fun () fk -> t.go sk fk) fk
                }

  let zero e = { go = fun _ fk -> fk e }
  (* [plus x y] ignores any error raised by [x]. *)
  let plus x y = { go = fun sk fk ->
    x.go sk (fun _ -> y.go sk fk)
                 }

  let lift x = { go = fun sk fk ->
    T.bind x (fun a -> sk a fk)
               }

  let run x =
    let sk a _ = T.return a in
    let fk e = raise e in
    x.go sk fk

  (* For [reflect] and [split] see the "Backtracking, Interleaving,
     and Terminating Monad Transformers" paper *)
  let reflect : ('a*'a t , exn) Util.union -> 'a t = function
    | Util.Inr e -> zero e
    | Util.Inl (a,x) -> plus (return a) x

  let split x =
    (* spiwack: I cannot be sure right now, but [anomaly] shouldn't be
       reachable. If it is reachable there may be some redesign to be
       done around success continuations. *)
    let anomaly = Errors.make_anomaly ~label:"Monads.Logic(T).split"
      (Pp.str "[fk] should ignore this error")
    in
    let fk e = T.return (Util.Inr e) in
    let sk a fk = T.return (Util.Inl (a,bind (lift (fk anomaly)) reflect)) in
    lift (x.go sk fk)
end


(* [State(X)(T:Logic)] can be lifted to [Logic] by backtracking on state on [plus].*)
module StateLogic(X:Type)(T:Logic) : sig
  (* spiwack: some duplication from interfaces as we need ocaml 3.12
     to substitute inside signatures. *)
  type s = X.t
  type +'a result = private { result : 'a ; state : s }
  include Logic with type +'a t = private X.t -> 'a result T.t

  val set : s -> unit t
  val get : s t

  val run : 'a t -> s -> 'a result T.t
end = struct

  module S = State(X)(T)
  include S

  let zero e = lift (T.zero e)
  let plus x y =
    (* spiwack: convenience notation, waiting for ocaml 3.12 *)
    let (>>=) = bind in
    let (>>) = seq in
    get >>= fun initial ->
    lift begin
      (T.plus (run x initial) (run y initial)) 
    end >>= fun { result = a ; state = final } ->
    set final >>
    return a
  (* spiwack: the definition of [plus] is essentially [plus x y = fun s
     -> T.plus (run x s) (run y s)]. But the [private] annotation
     prevents us from writing that. Maybe I should remove [private]
     around [+'a t] (it would be unnecessary to remove that of ['a
     result]) after all. I'll leave it like that for now. *)

  let split x =
    (* spiwack: convenience notation, waiting for ocaml 3.12 *)
    let (>>=) = bind in
    let (>>) = seq in
    get >>= fun initial ->
    lift (T.split (run x initial)) >>= function
      | Util.Inr _ as e -> return e
      | Util.Inl (a,y) ->
          let y' =
            lift y >>= fun b ->
            set b.state >>
            return b.result
          in
          set a.state >>
          return (Util.Inl(a.result,y'))
end




==> anc/HoTT/coq-HoTT/proofs/pfedit.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Entries
open Environ
open Evd
open Refiner

let refining = Proof_global.there_are_pending_proofs
let check_no_pending_proofs = Proof_global.check_no_pending_proof

let get_current_proof_name = Proof_global.get_current_proof_name
let get_all_proof_names = Proof_global.get_all_proof_names

type lemma_possible_guards = Proof_global.lemma_possible_guards

let delete_proof = Proof_global.discard
let delete_current_proof = Proof_global.discard_current
let delete_all_proofs = Proof_global.discard_all

let undo n =
  let p = Proof_global.give_me_the_proof () in
  let d = Proof.V82.depth p in
  if n >= d then raise Proof.EmptyUndoStack;
  for _i = 1 to n do
    Proof.undo p
  done

let current_proof_depth () =
  try
    let p = Proof_global.give_me_the_proof () in
    Proof.V82.depth p
  with Proof_global.NoCurrentProof -> -1

(* [undo_todepth n] resets the proof to its nth step (does [undo (d-n)] where d
   is the depth of the focus stack). *)
let undo_todepth n =
  try
    undo ((current_proof_depth ()) - n )
  with Proof_global.NoCurrentProof  when Int.equal n 0 -> ()

let start_proof id str hyps c ?init_tac ?compute_guard hook = 
  let goals = [ (Global.env_of_context hyps , c) ] in
  Proof_global.start_proof id str goals ?compute_guard hook;
  let tac = match init_tac with
   | Some tac -> Proofview.V82.tactic tac
   | None -> Proofview.tclUNIT ()
  in
  try Proof_global.run_tactic tac
  with reraise ->
    let reraise = Errors.push reraise in
    Proof_global.discard_current ();
    raise reraise

let restart_proof () = undo_todepth 1

let cook_proof hook =
  let prf = Proof_global.give_me_the_proof () in
  hook prf;
  match Proof_global.close_proof () with
  | (i,([e],cg,str,h)) -> (i,(e,cg,str,h))
  | _ -> Errors.anomaly ~label:"Pfedit.cook_proof" (Pp.str "more than one proof term.")

let xml_cook_proof = ref (fun _ -> ())
let set_xml_cook_proof f = xml_cook_proof := f

let get_pftreestate () =
  Proof_global.give_me_the_proof ()

let set_end_tac tac =
  let tac = Proofview.V82.tactic tac in
  Proof_global.set_endline_tactic tac

let set_used_variables l =
  Proof_global.set_used_variables l
let get_used_variables () =
  Proof_global.get_used_variables ()

exception NoSuchGoal
let _ = Errors.register_handler begin function
  | NoSuchGoal -> Errors.error "No such goal."
  | _ -> raise Errors.Unhandled
end
let get_nth_V82_goal i =
  let p = Proof_global.give_me_the_proof () in
  let { it=goals ; sigma = sigma } = Proof.V82.subgoals p in
  try
    { it=(List.nth goals (i-1)) ; sigma=sigma }
  with Failure _ -> raise NoSuchGoal
    
let get_goal_context_gen i =
  try
    let { it=goal ; sigma=sigma } =  get_nth_V82_goal i in
    (sigma, Refiner.pf_env { it=goal ; sigma=sigma })
  with Proof_global.NoCurrentProof -> Errors.error "No focused proof."

let get_goal_context i =
  try get_goal_context_gen i
  with NoSuchGoal -> Errors.error "No such goal."

let get_current_goal_context () =
  try get_goal_context_gen 1
  with NoSuchGoal ->
    (* spiwack: returning empty evar_map, since if there is no goal, under focus,
        there is no accessible evar either *)
    (Evd.empty, Global.env ())

let current_proof_statement () =
  match Proof_global.V82.get_current_initial_conclusions () with
    | (id,([concl],strength,hook)) -> id,strength,concl,hook
    | _ -> Errors.anomaly ~label:"Pfedit.current_proof_statement" (Pp.str "more than one statement")

let solve_nth ?(with_end_tac=false) gi tac = 
  try 
    let tac = Proofview.V82.tactic tac in
    let tac = if with_end_tac then 
                Proof_global.with_end_tac tac
              else
		tac
    in
    Proof_global.run_tactic (Proofview.tclFOCUS gi gi tac) 
  with 
    | Proof_global.NoCurrentProof  -> Errors.error "No focused proof"
    | Proofview.IndexOutOfRange | Failure "List.chop" -> 
	let msg = str "No such goal: " ++ int gi ++ str "." in
	Errors.errorlabstrm "" msg

let by = solve_nth 1

let instantiate_nth_evar_com n com = 
  let pf = Proof_global.give_me_the_proof () in
  Proof.V82.instantiate_evar n com pf


(**********************************************************************)
(* Shortcut to build a term using tactics *)

open Decl_kinds

let next = let n = ref 0 in fun () -> incr n; !n

let build_constant_by_tactic id poly sign typ tac =
  start_proof id (Global,poly,Proof Theorem) sign 
    typ (fun _ _ _ -> ());
  try
    by tac;
    let _,(const,_,_,_) = cook_proof (fun _ -> ()) in
    delete_current_proof ();
    const
  with reraise ->
    delete_current_proof ();
    raise reraise

let build_by_tactic env typ tac =
  let id = Id.of_string ("temporary_proof"^string_of_int (next())) in
  let sign = val_of_named_context (named_context env) in
  (build_constant_by_tactic id false (*FIXME?*)sign typ tac).const_entry_body

(**********************************************************************)
(* Support for resolution of evars in tactic interpretation, including
   resolution by application of tactics *)

let implicit_tactic = ref None

let declare_implicit_tactic tac = implicit_tactic := Some tac

let solve_by_implicit_tactic env sigma (evk,args) =
  let evi = Evd.find_undefined sigma evk in
  match (!implicit_tactic, snd (evar_source evk sigma)) with
  | Some tac, (Evar_kinds.ImplicitArg _ | Evar_kinds.QuestionMark _)
      when
	Sign.named_context_equal (Environ.named_context_of_val evi.evar_hyps)
	(Environ.named_context env) ->
      (try build_by_tactic env (evi.evar_concl, Evd.get_universe_context_set sigma)
	   (tclCOMPLETE tac)
       with e when Logic.catchable_exception e -> raise Exit)
  | _ -> raise Exit


==> anc/HoTT/coq-HoTT/proofs/pfedit.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Sign
open Environ
open Decl_kinds
open Tacmach
open Tacexpr

(** Several proofs can be opened simultaneously but at most one is
   focused at some time. The following functions work by side-effect
   on current set of open proofs. In this module, ``proofs'' means an
   open proof (something started by vernacular command [Goal], [Lemma]
   or [Theorem]), and ``goal'' means a subgoal of the current focused
   proof *)

(** {6 ... } *)
(** [refining ()] tells if there is some proof in progress, even if a not
   focused one *)

val refining : unit -> bool

(** [check_no_pending_proofs ()] fails if there is still some proof in
   progress *)

val check_no_pending_proofs : unit -> unit

(** {6 ... } *)
(** [delete_proof name] deletes proof of name [name] or fails if no proof
    has this name *)

val delete_proof : Id.t located -> unit

(** [delete_current_proof ()] deletes current focused proof or fails if
    no proof is focused *)

val delete_current_proof : unit -> unit

(** [delete_all_proofs ()] deletes all open proofs if any *)

val delete_all_proofs : unit -> unit

(** {6 ... } *)
(** [undo n] undoes the effect of the last [n] tactics applied to the
    current proof; it fails if no proof is focused or if the ``undo''
    stack is exhausted *)

val undo : int -> unit

(** [undo_todepth n] resets the proof to its nth step (does [undo (d-n)] where d
   is the depth of the undo stack). *)
val undo_todepth : int -> unit 

(** Returns the depth of the current focused proof stack, this is used
   to put informations in coq prompt (in emacs mode). *)
val current_proof_depth: unit -> int

(** {6 ... } *)
(** [start_proof s str env t hook tac] starts a proof of name [s] and
    conclusion [t]; [hook] is optionally a function to be applied at
    proof end (e.g. to declare the built constructions as a coercion
    or a setoid morphism); init_tac is possibly a tactic to
    systematically apply at initialization time (e.g. to start the
    proof of mutually dependent theorems) *)

type lemma_possible_guards = Proof_global.lemma_possible_guards

val start_proof :
  Id.t -> goal_kind -> named_context_val -> constr Univ.in_universe_context_set ->
  ?init_tac:tactic -> ?compute_guard:lemma_possible_guards -> 
  (Universes.universe_opt_subst Univ.in_universe_context -> unit declaration_hook) -> unit

(** [restart_proof ()] restarts the current focused proof from the beginning
   or fails if no proof is focused *)

val restart_proof : unit -> unit

(** {6 ... } *)
(** [cook_proof opacity] turns the current proof (assumed completed) into
    a constant with its name, kind and possible hook (see [start_proof]);
    it fails if there is no current proof of if it is not completed;
    it also tells if the guardness condition has to be inferred. *)

val cook_proof : (Proof.proof -> unit) ->
  Id.t *
    (Entries.definition_entry * lemma_possible_guards * goal_kind *
     unit declaration_hook)

(** To export completed proofs to xml *)
val set_xml_cook_proof : (goal_kind * Proof.proof -> unit) -> unit

(** {6 ... } *)
(** [get_pftreestate ()] returns the current focused pending proof or
   @raise NoCurrentProof *)

val get_pftreestate : unit -> Proof.proof

(** [get_goal_context n] returns the context of the [n]th subgoal of
   the current focused proof or raises a [UserError] if there is no
   focused proof or if there is no more subgoals *)

val get_goal_context : int -> Evd.evar_map * env

(** [get_current_goal_context ()] works as [get_goal_context 1] *)

val get_current_goal_context : unit -> Evd.evar_map * env

(** [current_proof_statement] *)

val current_proof_statement :
  unit -> Id.t * goal_kind * types * 
  (Universes.universe_opt_subst Univ.in_universe_context -> unit declaration_hook)

(** {6 ... } *)
(** [get_current_proof_name ()] return the name of the current focused
    proof or failed if no proof is focused *)

val get_current_proof_name : unit -> Id.t

(** [get_all_proof_names ()] returns the list of all pending proof names.
    The first name is the current proof, the other names may come in
    any order. *)

val get_all_proof_names : unit -> Id.t list

(** {6 ... } *)
(** [set_end_tac tac] applies tactic [tac] to all subgoal generate
    by [solve_nth] *)

val set_end_tac : tactic -> unit

(** {6 ... } *)
(** [set_used_variables l] declares that section variables [l] will be
    used in the proof *)
val set_used_variables : Id.t list -> unit
val get_used_variables : unit -> Sign.section_context option

(** {6 ... } *)
(** [solve_nth n tac] applies tactic [tac] to the [n]th subgoal of the
   current focused proof or raises a UserError if no proof is focused or
   if there is no [n]th subgoal *)

val solve_nth : ?with_end_tac:bool -> int -> tactic -> unit

(** [by tac] applies tactic [tac] to the 1st subgoal of the current
   focused proof or raises a UserError if there is no focused proof or
   if there is no more subgoals *)

val by : tactic -> unit

(** [instantiate_nth_evar_com n c] instantiate the [n]th undefined
   existential variable of the current focused proof by [c] or raises a
   UserError if no proof is focused or if there is no such [n]th
   existential variable *)

val instantiate_nth_evar_com : int -> Constrexpr.constr_expr -> unit

(** [build_by_tactic typ tac] returns a term of type [typ] by calling [tac] *)

val build_constant_by_tactic : Id.t -> polymorphic -> named_context_val -> 
  types Univ.in_universe_context_set -> tactic ->
  Entries.definition_entry
val build_by_tactic : env -> types Univ.in_universe_context_set -> tactic -> constr

(** Declare the default tactic to fill implicit arguments *)

val declare_implicit_tactic : tactic -> unit

(* Raise Exit if cannot solve *)
val solve_by_implicit_tactic : env -> Evd.evar_map -> existential -> constr


==> anc/HoTT/coq-HoTT/proofs/proof.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Module defining the last essential tiles of interactive proofs.
   The features of the Proof module are undoing and focusing.
   A proof is a mutable object, it contains a proofview, and some information
   to be able to undo actions, and to unfocus the current view. All three
   of these being meant to evolve.
   - Proofview: a proof is primarily the data of the current view.
     That which is shown to the user (as a remainder, a proofview
     is mainly the logical state of the proof, together with the
     currently focused goals).
   - Focus: a proof has a focus stack: the top of the stack contains
     the context in which to unfocus the current view to a view focused
     with the rest of the stack.
     In addition, this contains, for each of the focus context,  a 
     "focus kind" and a "focus condition" (in practice, and for modularity,
     the focus kind is actually stored inside the condition). To unfocus, one
     needs to know the focus kind, and the condition (for instance "no condition" or
     the proof under focused must be complete) must be met.
   - Undo: since proofviews and focus stacks are immutable objects, 
     it could suffice to hold the previous states, to allow to return to the past.
     However, we also allow other modules to do actions that can be undone.
     Therefore the undo stack stores action to be ran to undo.
*)

open Util

type _focus_kind = int
type 'a focus_kind = _focus_kind
type focus_info = Obj.t
type unfocusable =
  | Cannot of exn
  | Loose
  | Strict
type _focus_condition = 
    (_focus_kind -> Proofview.proofview -> unfocusable) *
    (_focus_kind -> bool)
type 'a focus_condition = _focus_condition

let next_kind = ref 0
let new_focus_kind () =
  let r = !next_kind in
  incr next_kind;
  r

(* Auxiliary function to define conditions. *)
let check kind1 kind2 = Int.equal kind1 kind2

(* To be authorized to unfocus one must meet the condition prescribed by
    the action which focused.*)
(* spiwack: we could consider having a list of authorized focus_kind instead
    of just one, if anyone needs it *)
(* [no_cond] only checks that the unfocusing command uses the right
    [focus_kind]. *)

module Cond = struct
  (* first attempt at an algebra of condition *)
  (* semantics:
     - [Cannot] means that the condition is not met
     - [Strict] that the condition is met
     - [Loose] that the condition is not quite met
       but authorises to unfocus provided a condition
       of a previous focus on the stack is (strictly)
       met. [Loose] focuses are those, like bullets,
       which do not have a closing command and
       are hence closed by unfocusing actions unrelated
       to their focus_kind.
  *)
  let bool e b =
    if b then fun _ _ -> Strict
    else fun _ _ -> Cannot e
  let loose c k p = match c k p with
    | Cannot _ -> Loose
    | c -> c
  let cloose l c =
    if l then loose c
    else c
  let (&&&) c1 c2 k p=
    match c1 k p , c2 k p with
    | Cannot e , _ 
    | _ , Cannot e -> Cannot e
    | Strict, Strict -> Strict
    | _ , _ -> Loose
  let kind e k0 k p = bool e (Int.equal k0 k) k p 
  let pdone e k p = bool e (Proofview.finished p) k p
end


(* Unfocus command.
   Fails if the proof is not focused. *)
exception CannotUnfocusThisWay
let _ = Errors.register_handler begin function
  | CannotUnfocusThisWay ->
    Errors.error "This proof is focused, but cannot be unfocused this way"
  | _ -> raise Errors.Unhandled
end

open Cond
let no_cond_gen e ~loose_end k0 =
  cloose loose_end (kind e k0)
let no_cond_gen e ?(loose_end=false) k = no_cond_gen e ~loose_end k , check k
let no_cond ?loose_end = no_cond_gen CannotUnfocusThisWay ?loose_end
(* [done_cond] checks that the unfocusing command uses the right [focus_kind]
    and that the focused proofview is complete. *)
let done_cond_gen e ~loose_end k0 =
  (cloose loose_end (kind e k0)) &&& pdone e
let done_cond_gen e ?(loose_end=false) k = done_cond_gen e ~loose_end k , check k
let done_cond ?loose_end = done_cond_gen CannotUnfocusThisWay ?loose_end


(* Subpart of the type of proofs. It contains the parts of the proof which
   are under control of the undo mechanism *)
type proof_state = {
  (* Current focused proofview *)
  proofview: Proofview.proofview;
  (* History of the focusings, provides information on how
     to unfocus the proof and the extra information stored while focusing.
     The list is empty when the proof is fully unfocused. *)
  focus_stack: (_focus_condition*focus_info*Proofview.focus_context) list;
}

type proof_info = {
  mutable endline_tactic : unit Proofview.tactic ;
  mutable section_vars : Sign.section_context option;
  initial_conclusions : Term.types list
}

type undo_action = 
  | State of proof_state
  | Effect of (unit -> unit)

type proof = { (* current proof_state *)
               mutable state : proof_state;
               (* The undo stack *)
               mutable undo_stack : undo_action list;
	       (* secondary undo stacks used for transactions *)
	       mutable transactions : undo_action list list;
	       info : proof_info
             }


(*** General proof functions ***)

let proof { state = p } =
  let (goals,sigma) = Proofview.proofview p.proofview in
  (* spiwack: beware, the bottom of the stack is used by [Proof]
     internally, and should not be exposed. *)
  let rec map_minus_one f = function
    | [] -> assert false
    | [_] -> []
    | a::l -> f a :: (map_minus_one f l)
  in
  let stack =
    map_minus_one (fun (_,_,c) -> Proofview.focus_context c) p.focus_stack
  in
  (goals,stack,sigma)

let rec unroll_focus pv = function
  | (_,_,ctx)::stk -> unroll_focus (Proofview.unfocus ctx pv) stk
  | [] -> pv

(* spiwack: a proof is considered completed even if its still focused, if the focus
   doesn't hide any goal.
   Unfocusing is handled in {!return}. *)
let is_done p =
  Proofview.finished p.state.proofview && 
  Proofview.finished (unroll_focus p.state.proofview p.state.focus_stack)

(* spiwack: for compatibility with <= 8.2 proof engine *)
let has_unresolved_evar p =
  Proofview.V82.has_unresolved_evar p.state.proofview

(* Returns the list of partial proofs to initial goals *)
let partial_proof p =
  List.map fst (fst (fst (Proofview.return p.state.proofview))) (*FIXME: unsafe?*)



(*** The following functions implement the basic internal mechanisms
     of proofs, they are not meant to be exported in the .mli ***)

(* An auxiliary function to push a {!focus_context} on the focus stack. *)
let push_focus cond inf context pr =
  pr.state <- { pr.state with focus_stack = (cond,inf,context)::pr.state.focus_stack }

exception FullyUnfocused
let _ = Errors.register_handler begin function
  | FullyUnfocused -> Errors.error "The proof is not focused"
  | _ -> raise Errors.Unhandled
end
(* An auxiliary function to read the kind of the next focusing step *)
let cond_of_focus pr =
  match pr.state.focus_stack with
  | (cond,_,_)::_ -> cond
  | _ -> raise FullyUnfocused

(* An auxiliary function to pop and read the last {!Proofview.focus_context} 
   on the focus stack. *)
let pop_focus pr =
  match pr.state.focus_stack with
  | focus::other_focuses -> 
      pr.state <- { pr.state with focus_stack = other_focuses }; focus
  | _ -> 
      raise FullyUnfocused

(* Auxiliary function to push a [proof_state] onto the undo stack. *)
let push_undo save pr =
  match pr.transactions with
  | [] -> pr.undo_stack <- save::pr.undo_stack
  | stack::trans' -> pr.transactions <- (save::stack)::trans'

(* Auxiliary function to pop and read a [save_state] from the undo stack. *)
exception EmptyUndoStack
let _ = Errors.register_handler begin function
  | EmptyUndoStack -> Errors.error "Cannot undo: no more undo information"
  | _ -> raise Errors.Unhandled
end
let pop_undo pr =
  match pr.transactions , pr.undo_stack with
  | [] , state::stack -> pr.undo_stack <- stack; state
  | (state::stack)::trans', _ -> pr.transactions <- stack::trans'; state
  | _ -> raise EmptyUndoStack


(* This function focuses the proof [pr] between indices [i] and [j] *)
let _focus cond inf i j pr =
  let (focused,context) = Proofview.focus i j pr.state.proofview in
  push_focus cond inf context pr;
  pr.state <- { pr.state with proofview = focused }

(* This function unfocuses the proof [pr], it raises [FullyUnfocused],
   if the proof is already fully unfocused.
   This function does not care about the condition of the current focus. *)
let _unfocus pr =
  let (_,_,fc) = pop_focus pr in
  pr.state <- { pr.state with proofview = Proofview.unfocus fc pr.state.proofview }


let set_used_variables l p =
  p.info.section_vars <- Some l

let get_used_variables p = p.info.section_vars

(*** Endline tactic ***)

(* spiwack this is an information about the UI, it might be a good idea to move
   it to the Proof_global module *)

(* Sets the tactic to be used when a tactic line is closed with [...] *)
let set_endline_tactic tac p =
 p.info.endline_tactic <- tac

let with_end_tac pr tac =
  Proofview.tclTHEN tac pr.info.endline_tactic

(*** The following functions define the safety mechanism of the
     proof system, they may be unsafe if not used carefully. There is
     currently no reason to export them in the .mli ***)

(* This functions saves the current state into a [proof_state]. *)
let save_state { state = ps } = State ps

(* This function stores the current proof state in the undo stack. *)
let save pr =
  push_undo (save_state pr) pr

(* This function restores a state, presumably from the top of the undo stack. *)
let restore_state save pr =
  match save with
  | State save -> pr.state <- save
  | Effect undo -> undo ()

(* Interpretes the Undo command. *)
let undo pr =
  (* On a single line, since the effects commute *)
  restore_state (pop_undo pr) pr

(* Adds an undo effect to the undo stack. Use it with care, errors here might result
    in inconsistent states. *)
let add_undo effect pr =
  push_undo (Effect effect) pr



(*** Transactions ***)

let init_transaction pr =
  pr.transactions <- []::pr.transactions

let commit_stack pr stack =
  let push s = push_undo s pr in
  List.iter push (List.rev stack)

(* Invariant: [commit] should be called only when a transaction
   is open. It closes the current transaction. *)
let commit pr =
  match pr.transactions with
  | stack::trans' ->
    pr.transactions <- trans';
    commit_stack pr stack
  | [] -> assert false

(* Invariant: [rollback] should be called only when a transaction
   is open. It closes the current transaction. *)
let rec rollback pr =
  try
    undo pr;
    rollback pr
  with EmptyUndoStack ->
    match pr.transactions with
    | []::trans' -> pr.transactions <- trans'
    | _ -> assert false


let transaction pr t =
  init_transaction pr;
  try t (); commit pr
  with reraise ->
    let reraise = Errors.push reraise in
    rollback pr; raise reraise


(* Focus command (focuses on the [i]th subgoal) *)
(* spiwack: there could also, easily be a focus-on-a-range tactic, is there 
   a need for it? *)
let focus cond inf i pr =
  save pr;
  _focus cond (Obj.repr inf) i i pr

let rec unfocus kind pr () =
  let starting_point = save_state pr in
  let cond = cond_of_focus pr in
  match fst cond kind pr.state.proofview with
  | Cannot e -> raise e
  | Strict -> 
    (_unfocus pr;
     push_undo starting_point pr)
  | Loose ->
    begin try
	    _unfocus pr;
	    push_undo starting_point pr;
	    unfocus kind pr ()
      with FullyUnfocused -> raise CannotUnfocusThisWay
    end

let unfocus kind pr =
  transaction pr (unfocus kind pr)

exception NoSuchFocus
(* no handler: should not be allowed to reach toplevel. *)
let rec get_in_focus_stack kind stack =
  match stack with
  | ((_,check),inf,_)::stack ->
      if check kind then inf
      else get_in_focus_stack kind stack
  | [] -> raise NoSuchFocus
let get_at_focus kind pr =
  Obj.magic (get_in_focus_stack kind pr.state.focus_stack)

let is_last_focus kind pr =
  let ((_,check),_,_) = List.hd pr.state.focus_stack in
  check kind

let no_focused_goal p =
  Proofview.finished p.state.proofview

(*** Proof Creation/Termination ***)

(* [end_of_stack] is unfocused by return to close every loose focus. *)
let end_of_stack_kind = new_focus_kind ()
let end_of_stack = done_cond_gen FullyUnfocused end_of_stack_kind

let unfocused = is_last_focus end_of_stack_kind

let start goals =
  let pr =
    { state = { proofview = Proofview.init goals ;
	        focus_stack = [] };
      undo_stack = [] ;
      transactions = [] ;
      info = { endline_tactic = Proofview.tclUNIT ();
               initial_conclusions = List.map (fun x -> fst (snd x)) goals;
               section_vars = None }
    }
  in
  _focus end_of_stack (Obj.repr ()) 1 (List.length goals) pr;
  pr

exception UnfinishedProof
exception HasUnresolvedEvar
let _ = Errors.register_handler begin function
  | UnfinishedProof -> Errors.error "Some goals have not been solved."
  | HasUnresolvedEvar -> Errors.error "Some existential variables are uninstantiated."
  | _ -> raise Errors.Unhandled
end
let return p =
  if not (is_done p) then
    raise UnfinishedProof
  else if has_unresolved_evar p then 
    (* spiwack: for compatibility with <= 8.3 proof engine *)
    raise HasUnresolvedEvar
  else
    unfocus end_of_stack_kind p;
    Proofview.return p.state.proofview

(*** Tactics ***)

let run_tactic env tac pr =
  let starting_point = save_state pr in
  let sp = pr.state.proofview in
  try
    let tacticced_proofview = Proofview.apply env tac sp in
    pr.state <- { pr.state with proofview = tacticced_proofview };
    push_undo starting_point pr
  with reraise ->
    restore_state starting_point pr;
    raise reraise

(*** Commands ***)

let in_proof p k =
  Proofview.in_proofview p.state.proofview k


(*** Compatibility layer with <=v8.2 ***)
module V82 = struct
  let subgoals p =
    Proofview.V82.goals p.state.proofview

  let background_subgoals p =
    Proofview.V82.goals (unroll_focus p.state.proofview p.state.focus_stack)

  let get_initial_conclusions p = 
    p.info.initial_conclusions

  let depth p = List.length p.undo_stack

  let top_goal p = 
    let { Evd.it=gls ; sigma=sigma } = 
	Proofview.V82.top_goals p.state.proofview
    in
    { Evd.it=List.hd gls ; sigma=sigma }

  let top_evars p =
    Proofview.V82.top_evars p.state.proofview

  let grab_evars p =
    if not (is_done p) then
      raise UnfinishedProof
    else
      save p;
      p.state <- { p.state with proofview = Proofview.V82.grab p.state.proofview }
    

    let instantiate_evar n com pr =
      let starting_point = save_state pr in
      let sp = pr.state.proofview in
      try
	let new_proofview = Proofview.V82.instantiate_evar n com sp in
	pr.state <- { pr.state with proofview = new_proofview };
	push_undo starting_point pr
      with reraise ->
	restore_state starting_point pr;
	raise reraise
end


==> anc/HoTT/coq-HoTT/proofs/proof.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Module defining the last essential tiles of interactive proofs.
   The features of the Proof module are undoing and focusing.
   A proof is a mutable object, it contains a proofview, and some information
   to be able to undo actions, and to unfocus the current view. All three
   of these being meant to evolve.
   - Proofview: a proof is primarily the data of the current view.
     That which is shown to the user (as a remainder, a proofview
     is mainly the logical state of the proof, together with the
     currently focused goals).
   - Focus: a proof has a focus stack: the top of the stack contains
     the context in which to unfocus the current view to a view focused
     with the rest of the stack.
     In addition, this contains, for each of the focus context,  a 
     "focus kind" and a "focus condition" (in practice, and for modularity,
     the focus kind is actually stored inside the condition). To unfocus, one
     needs to know the focus kind, and the condition (for instance "no condition" or
     the proof under focused must be complete) must be met.
   - Undo: since proofviews and focus stacks are immutable objects, 
     it could suffice to hold the previous states, to allow to return to the past.
     However, we also allow other modules to do actions that can be undone.
     Therefore the undo stack stores action to be ran to undo.
*)

open Term

(* Type of a proof. *)
type proof

(* Returns a stylised view of a proof for use by, for instance,
   ide-s. *)
(* spiwack: the type of [proof] will change as we push more refined
   functions to ide-s. This would be better than spawning a new nearly
   identical function everytime. Hence the generic name. *)
(* In this version: returns the focused goals, a representation of the
   focus stack (the number of goals at each level) and the underlying
   evar_map *)
val proof : proof -> Goal.goal list * (Goal.goal list * Goal.goal list) list * Evd.evar_map

(*** General proof functions ***)

val start : (Environ.env * Term.types Univ.in_universe_context_set) list -> proof

(* Returns [true] if the considered proof is completed, that is if no goal remain
    to be considered (this does not require that all evars have been solved). *)
val is_done : proof -> bool

(* Returns the list of partial proofs to initial goals. *)
val partial_proof : proof -> Term.constr list

(* Returns the proofs (with their type) of the initial goals.
    Raises [UnfinishedProof] is some goals remain to be considered.
    Raises [HasUnresolvedEvar] if some evars have been left undefined. *)
exception UnfinishedProof
exception HasUnresolvedEvar
val return : proof -> ((Term.constr * Term.types) list * Universes.universe_opt_subst) Univ.in_universe_context

(* Interpretes the Undo command. Raises [EmptyUndoStack] if 
    the undo stack is empty. *)
exception EmptyUndoStack
val undo : proof -> unit

(* Adds an undo effect to the undo stack. Use it with care, errors here might result
    in inconsistent states.
   An undo effect is meant to undo an effect on a proof (a canonical example
   of which is {!Proofglobal.set_proof_mode} which changes the current parser for
   tactics). Make sure it will work even if the effects have been only partially
   applied at the time of failure. *)
val add_undo : (unit -> unit) -> proof -> unit

(*** Focusing actions ***)

(* ['a focus_kind] is the type used by focusing and unfocusing
    commands to synchronise. Focusing and unfocusing commands use
    a particular ['a focus_kind], and if they don't match, the unfocusing command
    will fail.
    When focusing with an ['a focus_kind], an information of type ['a] is
    stored at the focusing point. An example use is the "induction" tactic
    of the declarative mode where sub-tactics must be aware of the current
    induction argument. *)
type 'a focus_kind
val new_focus_kind : unit -> 'a focus_kind

(* To be authorized to unfocus one must meet the condition prescribed by
    the action which focused.
    Conditions always carry a focus kind, and inherit their type parameter
    from it.*)
type 'a focus_condition 
(* [no_cond] only checks that the unfocusing command uses the right
    [focus_kind].
   If [loose_end] (default [false]) is [true], then if the [focus_kind]
   doesn't match, then unfocusing can occur, provided it unfocuses
   an earlier focus.
   For instance bullets can be unfocused in the following situation
   [{- solve_goal. }] because they use a loose-end condition. *)
val no_cond : ?loose_end:bool -> 'a focus_kind -> 'a focus_condition
(* [done_cond] checks that the unfocusing command uses the right [focus_kind]
    and that the focused proofview is complete.
   If [loose_end] (default [false]) is [true], then if the [focus_kind]
   doesn't match, then unfocusing can occur, provided it unfocuses
   an earlier focus.
   For instance bullets can be unfocused in the following situation
   [{ - solve_goal. }] because they use a loose-end condition.  *)
val done_cond : ?loose_end:bool -> 'a focus_kind -> 'a focus_condition

(* focus command (focuses on the [i]th subgoal) *)
(* spiwack: there could also, easily be a focus-on-a-range tactic, is there 
   a need for it? *)
val focus : 'a focus_condition -> 'a -> int -> proof -> unit

exception FullyUnfocused
exception CannotUnfocusThisWay
(* Unfocusing command.
   Raises [FullyUnfocused] if the proof is not focused.
   Raises [CannotUnfocusThisWay] if the proof the unfocusing condition
     is not met. *)
val unfocus : 'a focus_kind -> proof -> unit

(* [unfocused p] returns [true] when [p] is fully unfocused. *)
val unfocused : proof -> bool

(* [get_at_focus k] gets the information stored at the closest focus point
    of kind [k].
    Raises [NoSuchFocus] if there is no focus point of kind [k]. *)
exception NoSuchFocus
val get_at_focus : 'a focus_kind -> proof -> 'a

(* [is_last_focus k] check if the most recent focus is of kind [k] *)
val is_last_focus : 'a focus_kind -> proof -> bool

(* returns [true] if there is no goal under focus. *)
val no_focused_goal : proof -> bool

(* Sets the section variables assumed by the proof *)
val set_used_variables : Sign.section_context -> proof -> unit
val get_used_variables : proof -> Sign.section_context option

(*** Endline tactic ***)

(* Sets the tactic to be used when a tactic line is closed with [...] *)
val set_endline_tactic : unit Proofview.tactic -> proof -> unit

val with_end_tac : proof -> unit Proofview.tactic -> unit Proofview.tactic

(*** Tactics ***)

val run_tactic : Environ.env -> unit Proofview.tactic -> proof -> unit


(*** Transactions ***)

(* A transaction chains several commands into a single one. For instance,
   a focusing command and a tactic. Transactions are such that if
   any of the atomic action fails, the whole transaction fails.

   During a transaction, the visible undo stack is constituted only
   of the actions performed done during the transaction.

   [transaction p f] can be called on an [f] using, itself, [transaction p].*)
val transaction : proof -> (unit -> unit) -> unit


(*** Commands ***)

val in_proof : proof -> (Evd.evar_map -> 'a) -> 'a

(*** Compatibility layer with <=v8.2 ***)
module V82 : sig
  val subgoals : proof -> Goal.goal list Evd.sigma

  (* All the subgoals of the proof, including those which are not focused. *)
  val background_subgoals : proof -> Goal.goal list Evd.sigma

  val get_initial_conclusions : proof -> Term.types list 

  val depth : proof -> int 

  val top_goal : proof -> Goal.goal Evd.sigma
  
  (* returns the existential variable used to start the proof *)
  val top_evars : proof -> Evd.evar list

  (* Turns the unresolved evars into goals.
     Raises [UnfinishedProof] if there are still unsolved goals. *)
  val grab_evars : proof -> unit

  (* Implements the Existential command *)
  val instantiate_evar : int -> Constrexpr.constr_expr -> proof -> unit
end


==> anc/HoTT/coq-HoTT/proofs/proof_global.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(***********************************************************************)
(*                                                                     *)
(*      This module defines proof facilities relevant to the           *)
(*      toplevel. In particular it defines the global proof            *)
(*      environment.                                                   *)
(*                                                                     *)
(***********************************************************************)

open Util
open Pp
open Names

(*** Proof Modes ***)

(* Type of proof modes :
    - A function [set] to set it *from standard mode*
    - A function [reset] to reset the *standard mode* from it *)
type proof_mode = {
  name : string ;
  set : unit -> unit ;
  reset : unit -> unit
}

let proof_modes = Hashtbl.create 6
let find_proof_mode n =
  try Hashtbl.find proof_modes n
  with Not_found ->
    Errors.error (Format.sprintf "No proof mode named \"%s\"." n)

let register_proof_mode ({ name = n } as m) = Hashtbl.add proof_modes n m
(* initial mode: standard mode *)
let standard = { name = "No" ; set = (fun ()->()) ; reset = (fun () -> ()) }
let _ = register_proof_mode standard

(* Default proof mode, to be set at the beginning of proofs. *)
let default_proof_mode = ref standard

let _ =
  Goptions.declare_string_option {Goptions.
    optsync = true ;
    optdepr = false;
    optname = "default proof mode" ;
    optkey = ["Default";"Proof";"Mode"] ;
    optread = begin fun () ->
                               let { name = name } = !default_proof_mode in name
                     end;
    optwrite = begin fun n ->
                                default_proof_mode := find_proof_mode n
                      end
  }

(*** Proof Global Environment ***)

(* local shorthand *)
type nproof = Id.t*Proof.proof

(* Extra info on proofs. *)
type lemma_possible_guards = int list list
type proof_info = {
  strength : Decl_kinds.goal_kind ;
  compute_guard :  lemma_possible_guards;
  hook : Universes.universe_opt_subst Univ.in_universe_context -> unit Tacexpr.declaration_hook ;
  mode : proof_mode
}

(* Invariant: the domain of proof_info is current_proof.*)
(* The head of [!current_proof] is the actual current proof, the other ones are
   to be resumed when the current proof is closed or aborted. *)
let current_proof = ref ([]:nproof list)
let proof_info = ref (Id.Map.empty : proof_info Id.Map.t)

(* Current proof_mode, for bookkeeping *)
let current_proof_mode = ref !default_proof_mode

(* combinators for proof modes *)
let update_proof_mode () =
  match !current_proof with
  | (id,_)::_ ->
      let { mode = m } = Id.Map.find id !proof_info in
      !current_proof_mode.reset ();
      current_proof_mode := m;
      !current_proof_mode.set ()
  | _ ->
      !current_proof_mode.reset ();
      current_proof_mode := standard

(* combinators for the current_proof lists *)
let push a l = l := a::!l;
  update_proof_mode ()

exception NoSuchProof
let _ = Errors.register_handler begin function
  | NoSuchProof -> Errors.error "No such proof."
  | _ -> raise Errors.Unhandled
end
let extract id l =
  let rec aux = function
    | ((id',_) as np)::l when Id.equal id id' -> (np,l)
    | np::l -> let (np', l) = aux l in (np' , np::l)
    | [] -> raise NoSuchProof
  in
  let (np,l') = aux !l in
  l := l';
  update_proof_mode ();
  np

exception NoCurrentProof
let _ = Errors.register_handler begin function
  | NoCurrentProof -> Errors.error "No focused proof (No proof-editing in progress)."
  | _ -> raise Errors.Unhandled
end
let extract_top l =
  match !l with
  | np::l' -> l := l' ; update_proof_mode (); np
  | [] -> raise NoCurrentProof
let find_top l =
  match !l with
  | np::_ -> np
  | [] -> raise NoCurrentProof

(* combinators for the proof_info map *)
let add id info m =
  m := Id.Map.add id info !m
let remove id m =
  m := Id.Map.remove id !m

(*** Proof Global manipulation ***)

let get_all_proof_names () =
    List.map fst !current_proof

let give_me_the_proof () =
  snd (find_top current_proof)

let get_current_proof_name () =
  fst (find_top current_proof)

(* spiwack: it might be considered to move error messages away.
    Or else to remove special exceptions from Proof_global.
    Arguments for the former: there is no reason Proof_global is only
    accessed directly through vernacular commands. Error message should be
   pushed to external layers, and so we should be able to have a finer
   control on error message on complex actions. *)
let msg_proofs () =
  match get_all_proof_names () with
    | [] -> (spc () ++ str"(No proof-editing in progress).")
    | l ->  (str"." ++ fnl () ++ str"Proofs currently edited:" ++ spc () ++
               (pr_sequence Nameops.pr_id l) ++ str".")

let there_is_a_proof () = not (List.is_empty !current_proof)
let there_are_pending_proofs () = there_is_a_proof ()
let check_no_pending_proof () =
  if not (there_are_pending_proofs ()) then
    ()
  else begin
    Errors.error (Pp.string_of_ppcmds
      (str"Proof editing in progress" ++ msg_proofs () ++ fnl() ++
       str"Use \"Abort All\" first or complete proof(s)."))
  end

let discard_gen id =
  ignore (extract id current_proof);
  remove id proof_info

let discard (loc,id) =
  try
    discard_gen id
  with NoSuchProof ->
    Errors.user_err_loc
      (loc,"Pfedit.delete_proof",str"No such proof" ++ msg_proofs ())

let discard_current () =
  let (id,_) = extract_top current_proof in
  remove id proof_info

let discard_all () =
  current_proof := [];
  proof_info := Id.Map.empty

(* [set_proof_mode] sets the proof mode to be used after it's called. It is
    typically called by the Proof Mode command. *)
(* Core component.
    No undo handling.
    Applies to proof [id], and proof mode [m]. *)
let set_proof_mode m id =
  let info = Id.Map.find id !proof_info in
  let info = { info with mode = m } in
  proof_info := Id.Map.add id info !proof_info;
  update_proof_mode ()
(* Complete function.
    Handles undo.
    Applies to current proof, and proof mode name [mn]. *)
let set_proof_mode mn =
  let m = find_proof_mode mn in
  let id = get_current_proof_name () in
  let pr = give_me_the_proof () in
  Proof.add_undo begin let curr = !current_proof_mode in fun () ->
    set_proof_mode curr id ; update_proof_mode ()
  end pr ;
  set_proof_mode m id

exception AlreadyExists
let _ = Errors.register_handler begin function
  | AlreadyExists -> Errors.error "Already editing something of that name."
  | _ -> raise Errors.Unhandled
end
(* [start_proof s str env t hook tac] starts a proof of name [s] and
    conclusion [t]; [hook] is optionally a function to be applied at
    proof end (e.g. to declare the built constructions as a coercion
    or a setoid morphism); init_tac is possibly a tactic to
    systematically apply at initialization time (e.g. to start the
    proof of mutually dependent theorems).
    It raises exception [ProofInProgress] if there is a proof being
    currently edited. *)
let start_proof  id str goals ?(compute_guard=[]) hook =
  begin
    List.iter begin fun (id_ex,_) ->
      if Names.Id.equal id id_ex then raise AlreadyExists
    end !current_proof
  end;
  let p = Proof.start goals in
  add id { strength=str ;
	        compute_guard=compute_guard ;
		hook=hook ;
	        mode = ! default_proof_mode } proof_info ;
  push (id,p) current_proof

(* arnaud: à enlever *)
let run_tactic tac =
  let p = give_me_the_proof () in
  let env = Global.env () in
  Proof.run_tactic env tac p

(* Sets the tactic to be used when a tactic line is closed with [...] *)
let set_endline_tactic tac =
  let p = give_me_the_proof () in
  Proof.set_endline_tactic tac p

let set_used_variables l =
  let p = give_me_the_proof () in
  let env = Global.env () in
  let ids = List.fold_right Id.Set.add l Id.Set.empty in
  let ctx = Environ.keep_hyps env ids in
  Proof.set_used_variables ctx p

let get_used_variables () =
  Proof.get_used_variables (give_me_the_proof ())

let with_end_tac tac =
  let p = give_me_the_proof () in
  Proof.with_end_tac p tac

let close_proof () =
  (* spiwack: for now close_proof doesn't actually discard the proof, it is done
      by [Command.save]. *)
  try
    let id = get_current_proof_name () in
    let p = give_me_the_proof () in
    let (proofs_and_types, subst), ctx = Proof.return p in
    let section_vars = Proof.get_used_variables p in
    let { compute_guard=cg ; strength=str ; hook=hook } =
      Id.Map.find id !proof_info
    in
    let entries = List.map
      (fun (c,t) -> { Entries.const_entry_body = c;
                      const_entry_secctx = section_vars;
                      const_entry_type = Some t;
		      const_entry_polymorphic = Util.pi2 str;
		      const_entry_universes = ctx;
		      const_entry_opaque = true;
		      const_entry_inline_code = false })
      proofs_and_types
    in
    (id, (entries,cg,str,hook (subst, ctx)))
  with
    |  Proof.UnfinishedProof ->
	 Errors.error "Attempt to save an incomplete proof"
    | Proof.HasUnresolvedEvar ->
	Errors.error "Attempt to save a proof with existential variables still non-instantiated"


(**********************************************************)
(*                                                                                                  *)
(*                              Utility functions                                          *)
(*                                                                                                  *)
(**********************************************************)

let maximal_unfocus k p =
  begin try while Proof.no_focused_goal p do
    Proof.unfocus k p
  done
  with Proof.FullyUnfocused | Proof.CannotUnfocusThisWay -> ()
  end


(**********************************************************)
(*                                                        *)
(*                                 Bullets                *)
(*                                                        *)
(**********************************************************)

module Bullet = struct

  type t = Vernacexpr.bullet

  let bullet_eq b1 b2 = match b1, b2 with
  | Vernacexpr.Dash, Vernacexpr.Dash -> true
  | Vernacexpr.Star, Vernacexpr.Star -> true
  | Vernacexpr.Plus, Vernacexpr.Plus -> true
  | _ -> false

  type behavior = {
    name : string;
    put : Proof.proof -> t -> unit
  }

  let behaviors = Hashtbl.create 4
  let register_behavior b = Hashtbl.add behaviors b.name b

  (*** initial modes ***)
  let none = {
    name = "None";
    put = fun _ _ -> ()
  }
  let _ = register_behavior none

  module Strict = struct
    (* spiwack: we need only one focus kind as we keep a stack of (distinct!) bullets *)
    let bullet_kind = (Proof.new_focus_kind () : t list Proof.focus_kind)
    let bullet_cond = Proof.done_cond ~loose_end:true bullet_kind

    (* spiwack: as it is bullets are reset (locally) by *any* non-bullet focusing command
       experience will tell if this is the right discipline of if we want to be finer and
       reset them only for a choice of bullets. *)
    let get_bullets pr =
      if Proof.is_last_focus bullet_kind pr then
	Proof.get_at_focus bullet_kind pr
      else
	[]

    let has_bullet bul pr =
      let rec has_bullet = function
	| b'::_ when bullet_eq bul b' -> true
	| _::l -> has_bullet l
	| [] -> false
      in
      has_bullet (get_bullets pr)

    (* precondition: the stack is not empty *)
    let pop pr =
      match get_bullets pr with
      | b::_ ->
	Proof.unfocus bullet_kind pr;
	(*returns*) b
      | _ -> assert false

    let push b pr =
      Proof.focus bullet_cond (b::get_bullets pr) 1 pr

    let put p bul =
      if has_bullet bul p then
	Proof.transaction p begin fun () ->
	  while not (bullet_eq bul (pop p)) do () done;
	  push bul p
	end
      else
	push bul p

    let strict = {
      name = "Strict Subproofs";
      put = put
    }
    let _ = register_behavior strict
  end

  (* Current bullet behavior, controled by the option *)
  let current_behavior = ref Strict.strict

  let _ =
    Goptions.declare_string_option {Goptions.
      optsync = true;
      optdepr = false;
      optname = "bullet behavior";
      optkey = ["Bullet";"Behavior"];
      optread = begin fun () ->
	(!current_behavior).name
      end;
      optwrite = begin fun n ->
	current_behavior := Hashtbl.find behaviors n
      end
    }

  let put p b =
    (!current_behavior).put p b
end


module V82 = struct
  let get_current_initial_conclusions () =
    let p = give_me_the_proof () in
    let id = get_current_proof_name () in
    let { strength=str ; hook=hook } =
      Id.Map.find id !proof_info
    in
    (id,(Proof.V82.get_initial_conclusions p, str, hook))
end



==> anc/HoTT/coq-HoTT/proofs/proof_global.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module defines proof facilities relevant to the
     toplevel. In particular it defines the global proof
     environment. *)

(** Type of proof modes :
    - A name
    - A function [set] to set it *from standard mode*
    - A function [reset] to reset the *standard mode* from it 

*)
type proof_mode = {
  name : string ;
  set : unit -> unit ;
  reset : unit -> unit
}

(** Registers a new proof mode which can then be adressed by name
    in [set_default_proof_mode].
    One mode is already registered - the standard mode - named "No",
    It corresponds to Coq default setting are they are set when coqtop starts. *)
val register_proof_mode : proof_mode -> unit

val there_is_a_proof : unit -> bool
val there_are_pending_proofs : unit -> bool
val check_no_pending_proof : unit -> unit

val get_current_proof_name : unit -> Names.Id.t
val get_all_proof_names : unit -> Names.Id.t list

val discard : Names.Id.t Loc.located -> unit
val discard_current : unit -> unit
val discard_all : unit -> unit

(** [set_proof_mode] sets the proof mode to be used after it's called. It is
    typically called by the Proof Mode command. *)
val set_proof_mode : string -> unit

exception NoCurrentProof
val give_me_the_proof : unit -> Proof.proof
(** @raise NoCurrentProof when outside proof mode. *)

(** [start_proof s str goals ~init_tac ~compute_guard hook] starts 
    a proof of name [s] and
    conclusion [t]; [hook] is optionally a function to be applied at
    proof end (e.g. to declare the built constructions as a coercion
    or a setoid morphism). *)
type lemma_possible_guards = int list list
val start_proof : Names.Id.t -> 
                          Decl_kinds.goal_kind ->
                          (Environ.env * Term.types Univ.in_universe_context_set) list  ->
                          ?compute_guard:lemma_possible_guards -> 
  (Universes.universe_opt_subst Univ.in_universe_context -> unit Tacexpr.declaration_hook) -> 
                          unit

val close_proof : unit -> 
                           Names.Id.t * 
                          (Entries.definition_entry list * 
			    lemma_possible_guards * 
			    Decl_kinds.goal_kind * 
			    unit Tacexpr.declaration_hook)

exception NoSuchProof

(** Runs a tactic on the current proof. Raises [NoCurrentProof] is there is 
   no current proof. *)
val run_tactic : unit Proofview.tactic -> unit

(** Sets the tactic to be used when a tactic line is closed with [...] *)
val set_endline_tactic : unit Proofview.tactic -> unit

(** Sets the section variables assumed by the proof *)
val set_used_variables : Names.Id.t list -> unit
val get_used_variables : unit -> Sign.section_context option

(** Appends the endline tactic of the current proof to a tactic. *)
val with_end_tac : unit Proofview.tactic -> unit Proofview.tactic

(**********************************************************)
(*                                                                                                  *)
(*                              Utility functions                                          *)
(*                                                                                                  *)
(**********************************************************)

(** [maximal_unfocus k p] unfocuses [p] until [p] has at least a
    focused goal or that the last focus isn't of kind [k]. *)
val maximal_unfocus : 'a Proof.focus_kind -> Proof.proof -> unit

(**********************************************************)
(*                                                        *)
(*                                 Bullets                *)
(*                                                        *)
(**********************************************************)

module Bullet : sig
  type t = Vernacexpr.bullet

  (** A [behavior] is the data of a put function which
      is called when a bullet prefixes a tactic, together
      with a name to identify it. *)
  type behavior = {
    name : string;
    put : Proof.proof -> t -> unit
  }

  (** A registered behavior can then be accessed in Coq
      through the command [Set Bullet Behavior "name"].

      Two modes are registered originally:
      * "Strict Subproofs":
        - If this bullet follows another one of its kind, defocuses then focuses
          (which fails if the focused subproof is not complete).
        - If it is the first bullet of its kind, then focuses a new subproof.
      * "None": bullets don't do anything *)
  val register_behavior : behavior -> unit

  (** Handles focusing/defocusing with bullets:
       *)
  val put : Proof.proof -> t -> unit
end

module V82 : sig
  val get_current_initial_conclusions : unit -> Names.Id.t *
    (Term.types list * Decl_kinds.goal_kind *
     (Universes.universe_opt_subst Univ.in_universe_context -> unit Tacexpr.declaration_hook))
end


==> anc/HoTT/coq-HoTT/proofs/proof_type.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Evd
open Names
open Term
open Tacexpr
open Glob_term
open Nametab
open Pattern
open Misctypes
(*i*)

(* This module defines the structure of proof tree and the tactic type. So, it
   is used by Proof_tree and Refiner *)

(** Types of goals, tactics, rules ... *)

type goal = Goal.goal

type tactic = goal sigma -> goal list sigma 

type prim_rule =
  | Intro of Id.t
  | Cut of bool * bool * Id.t * types
  | FixRule of Id.t * int * (Id.t * int * constr) list * int
  | Cofix of Id.t * (Id.t * constr) list * int
  | Refine of constr
  | Convert_concl of types * cast_kind
  | Convert_hyp of named_declaration
  | Thin of Id.t list
  | ThinBody of Id.t list
  | Move of bool * Id.t * Id.t move_location
  | Order of Id.t list
  | Rename of Id.t * Id.t
  | Change_evars

(** Nowadays, the only rules we'll consider are the primitive rules *)

type rule = prim_rule

(** Ltac traces *)

type ltac_call_kind =
  | LtacNotationCall of string
  | LtacNameCall of ltac_constant
  | LtacAtomCall of glob_atomic_tactic_expr
  | LtacVarCall of Id.t * glob_tactic_expr
  | LtacConstrInterp of glob_constr *
      (extended_patvar_map * (Id.t * Id.t option) list)

type ltac_trace = (int * Loc.t * ltac_call_kind) list

exception LtacLocated of ltac_trace * Loc.t * exn



==> anc/HoTT/coq-HoTT/proofs/proof_type.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Environ
open Evd
open Names
open Libnames
open Term
open Pp
open Tacexpr
open Glob_term
open Genarg
open Nametab
open Pattern
open Misctypes

(** This module defines the structure of proof tree and the tactic type. So, it
   is used by [Proof_tree] and [Refiner] *)

type prim_rule =
  | Intro of Id.t
  | Cut of bool * bool * Id.t * types
  | FixRule of Id.t * int * (Id.t * int * constr) list * int
  | Cofix of Id.t * (Id.t * constr) list * int
  | Refine of constr
  | Convert_concl of types * cast_kind
  | Convert_hyp of named_declaration
  | Thin of Id.t list
  | ThinBody of Id.t list
  | Move of bool * Id.t * Id.t move_location
  | Order of Id.t list
  | Rename of Id.t * Id.t
  | Change_evars

(** Nowadays, the only rules we'll consider are the primitive rules *)

type rule = prim_rule

(** The type [goal sigma] is the type of subgoal. It has the following form
{v   it    = \{ evar_concl = [the conclusion of the subgoal]
             evar_hyps = [the hypotheses of the subgoal]
             evar_body = Evar_Empty;
             evar_info = \{ pgm    : [The Realizer pgm if any]
                           lc     : [Set of evar num occurring in subgoal] \}\}
   sigma = \{ stamp = [an int chardacterizing the ed field, for quick compare]
             ed : [A set of existential variables depending in the subgoal]
               number of first evar,
               it = \{ evar_concl = [the type of first evar]
                      evar_hyps = [the context of the evar]
                      evar_body = [the body of the Evar if any]
                      evar_info = \{ pgm    : [Useless ??]
                                    lc     : [Set of evars occurring
                                              in the type of evar] \} \};
               ...
               number of last evar,
               it = \{ evar_concl = [the type of evar]
                      evar_hyps = [the context of the evar]
                      evar_body = [the body of the Evar if any]
                      evar_info = \{ pgm    : [Useless ??]
                                    lc     : [Set of evars occurring
                                              in the type of evar] \} \} \} v}
*)

type goal = Goal.goal

type tactic = goal sigma -> goal list sigma

(** Ltac traces *)

type ltac_call_kind =
  | LtacNotationCall of string
  | LtacNameCall of ltac_constant
  | LtacAtomCall of glob_atomic_tactic_expr
  | LtacVarCall of Id.t * glob_tactic_expr
  | LtacConstrInterp of glob_constr *
      (extended_patvar_map * (Id.t * Id.t option) list)

type ltac_trace = (int * Loc.t * ltac_call_kind) list

(** Invariant: the exceptions embedded in LtacLocated satisfy
    Errors.noncritical *)

exception LtacLocated of ltac_trace * Loc.t * exn


==> anc/HoTT/coq-HoTT/proofs/proofs.mllib <==
Goal
Evar_refiner
Monads
Proof_type
Proofview
Proof
Proof_global
Redexpr
Logic
Refiner
Tacmach
Pfedit
Tactic_debug
Clenv
Clenvtac


==> anc/HoTT/coq-HoTT/proofs/proofview.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* The proofview datastructure is a pure datastructure underlying the notion
   of proof (namely, a proof is a proofview which can evolve and has safety
   mechanisms attached).
   The general idea of the structure is that it is composed of a chemical
   solution: an unstructured bag of stuff which has some relations with 
   one another, which represents the various subnodes of the proof, together
   with a comb: a datastructure that gives order to some of these nodes, 
   namely the open goals. 
   The natural candidate for the solution is an {!Evd.evar_map}, that is
   a calculus of evars. The comb is then a list of goals (evars wrapped 
   with some extra information, like possible name anotations).
   There is also need of a list of the evars which initialised the proofview
   to be able to return information about the proofview. *)

open Util

(* Type of proofviews. *)
type proofview = {
     initial : (Term.constr * Term.types) list;
     solution : Evd.evar_map;
     comb : Goal.goal list
     }

let proofview p =
  p.comb , p.solution

(* Initialises a proofview, the argument is a list of environement, 
   conclusion types, and optional names, creating that many initial goals. *)
let init = 
  let rec aux = function
  | [] ->  { initial = [] ; 
	     solution = Evd.empty ;
	     comb = []
	   }
  | (env,(typ,ctx))::l -> let { initial = ret ; solution = sol ; comb = comb } =
                           aux l
                         in
                         let ( new_defs , econstr ) = 
			   Evarutil.new_evar sol env typ
			 in
			 let (e,_) = Term.destEvar econstr in
			 let new_defs = Evd.merge_context_set Evd.univ_rigid new_defs ctx in
			 let gl = Goal.build e in
			 { initial = (econstr,typ)::ret;
			   solution = new_defs ;
			   comb = gl::comb }
  in
  fun l -> let v = aux l in
    (* Marks all the goal unresolvable for typeclasses. *)
    { v with solution = Typeclasses.mark_unresolvables v.solution }

(* Returns whether this proofview is finished or not. That is,
   if it has empty subgoals in the comb. There could still be unsolved
   subgoaled, but they would then be out of the view, focused out. *)
let finished = function
  | {comb = []} -> true
  | _  -> false

(* Returns the current value of the proofview partial proofs. *)
let return { initial=init; solution=defs }  =
  let evdref = ref defs in
  let nf,subst = Evarutil.e_nf_evars_and_universes evdref in
  ((List.map (fun (c,t) -> (nf c, nf t)) init, subst),
   Evd.universe_context !evdref)

(* spiwack: this function should probably go in the Util section,
    but I'd rather have Util (or a separate module for lists)
    raise proper exceptions before *)
(* [IndexOutOfRange] occurs in case of malformed indices
   with respect to list lengths. *)
exception IndexOutOfRange
(* no handler: should not be allowed to reach toplevel *)

(* [list_goto i l] returns a pair of lists [c,t] where
   [c] has length [i] and is the reversed of the [i] first
   elements of [l], and [t] is the rest of the list.
   The idea is to navigate through the list, [c] is then
   seen as the context of the current position. 
   Raises [IndexOutOfRange] if [i > length l]*)
let list_goto = 
  let rec aux acc index = function
    | l when Int.equal index 0-> (acc,l)
    | [] -> raise IndexOutOfRange
    | a::q -> aux (a::acc) (index-1) q
  in
  fun i l ->
    if i < 0 then
      raise IndexOutOfRange
    else
      aux [] i l

(* Type of the object which allow to unfocus a view.*)
(* First component is a reverse list of what comes before
   and second component is what goes after (in the expected
   order) *)
type focus_context = Goal.goal list * Goal.goal list

let focus_context f = f

(* This (internal) function extracts a sublist between two indices, and
   returns this sublist together with its context:
   if it returns [(a,(b,c))] then [a] is the sublist and (rev b)@a@c is the
   original list.
   The focused list has lenght [j-i-1] and contains the goals from
   number [i] to number [j] (both included) the first goal of the list
   being numbered [1].
   [focus_sublist i j l] raises [IndexOutOfRange] if
   [i > length l], or [j > length l] or [ j < i ].  *)
let focus_sublist i j l =
  let (left,sub_right) = list_goto (i-1) l in
  let (sub, right) = 
    try 
      List.chop (j-i+1) sub_right 
    with Failure "list_chop" -> 
      Errors.errorlabstrm "nth_unproven" (Pp.str"No such unproven subgoal")
  in
  (sub, (left,right))

(* Inverse operation to the previous one. *)
let unfocus_sublist (left,right) s =
  List.rev_append left (s@right)


(* [focus i j] focuses a proofview on the goals from index [i] to index [j] 
   (inclusive). (i.e. goals number [i] to [j] become the only goals of the
   returned proofview). The first goal has index 1.
   It returns the focus proof, and a context for the focus trace. *)
let focus i j sp =
  let (new_comb, context) = focus_sublist i j sp.comb in
  ( { sp with comb = new_comb } , context )

(* Unfocuses a proofview with respect to a context. *)
let undefined defs l =
  Option.List.flatten (List.map (Goal.advance defs) l)
let unfocus c sp =
  { sp with comb = undefined sp.solution (unfocus_sublist c sp.comb) }


(* The tactic monad:
   - Tactics are objects which apply a transformation to all
     the subgoals of the current view at the same time. By opposed
     to the old vision of applying it to a single goal. It mostly 
     allows to consider tactic like [reorder] to reorder the goals
     in the current view (which might be useful for the tactic designer)
     (* spiwack: the ordering of goals, though, is perhaps a bit
        brittle. It would be much more interesting to find a more
        robust way to adress goals, I have no idea at this time 
        though*) 
     or global automation tactic for dependent subgoals (instantiating
     an evar has influences on the other goals of the proof in progress,
     not being able to take that into account causes the current eauto
     tactic to fail on some instances where it could succeed).
   - Tactics are a monad ['a tactic], in a sense a tactic can be 
     seens as a function (without argument) which returns a value
     of type 'a and modifies the environement (in our case: the view).
     Tactics of course have arguments, but these are given at the 
     meta-level as OCaml functions.
     Most tactics, in the sense we are used to, return [ () ], that is
     no really interesting values. But some might pass information 
     around; the [(>>--)] and [(>>==)] bind-like construction are the
     main ingredients of this information passing. 
     (* spiwack: I don't know how much all this relates to F. Kirchner and 
        C. Muñoz. I wasn't able to understand how they used the monad
        structure in there developpement.
     *)
     The tactics seen in Coq's Ltac are (for now at least) only 
     [unit tactic], the return values are kept for the OCaml toolkit.
     The operation or the monad are [Proofview.tclUNIT] (which is the 
     "return" of the tactic monad) [Proofview.tclBIND] (which is
     the "bind", also noted [(>=)]) and [Proofview.tclTHEN] (which is a
     specialized bind on unit-returning tactics).
*)

(* type of tactics:

   tactics can
   - access the environment,
   - access and change the current [proofview]
   - backtrack on previous changes of the proofview *)
(* spiwack: it seems lighter, for now, to deal with the environment here rather than in [Monads]. *)

module LocalState = struct
  type t = proofview
end
module Backtrack = Monads.Logic(Monads.Id)
module Inner = Monads.StateLogic(LocalState)(Backtrack)

type +'a tactic = Environ.env -> 'a Inner.t

(* Applies a tactic to the current proofview. *)
let apply env t sp =
  let next = Backtrack.run (Inner.run (t env) sp) in
  next.Inner.state

(*** tacticals ***)


(* Unit of the tactic monad *)
let tclUNIT a _ = Inner.return a

(* Bind operation of the tactic monad *)
let tclBIND t k env =
  Inner.bind (t env) (fun a -> k a env)

(* Interpretes the ";" (semicolon) of Ltac.
   As a monadic operation, it's a specialized "bind"
   on unit-returning tactic (meaning "there is no value to bind") *)
let tclTHEN t1 t2 env =
  Inner.seq (t1 env) (t2 env)

(* [tclIGNORE t] has the same operational content as [t],
   but drops the value at the end. *)
let tclIGNORE tac env = Inner.ignore (tac env)

(* [tclOR t1 t2 = t1] as long as [t1] succeeds. Whenever the successes
   of [t1] have been depleted, then it behaves as [t2].  No
   interleaving at this point. *)
let tclOR t1 t2 env =
  Inner.plus (t1 env) (t2 env)

(* [tclZERO e] always fails with error message [e]*)
let tclZERO e _ = Inner.zero e

(* [tclORELSE t1 t2] behaves like [t1] if [t1] succeeds at least once
   or [t2] if [t1] fails. *)
let tclORELSE t1 t2 env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  Inner.split (t1 env) >>= function
    | Util.Inr _ -> t2 env
    | Util.Inl (a,t1') -> Inner.plus (Inner.return a) t1'

(* Focuses a tactic at a range of subgoals, found by their indices. *)
(* arnaud: bug if 0 goals ! *)
let tclFOCUS i j t env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  let (>>) = Inner.seq in
  Inner.get >>= fun initial ->
  let (focused,context) = focus i j initial in
  Inner.set focused >>
  t (env) >>= fun result ->
  Inner.get >>= fun next ->
  Inner.set (unfocus context next) >>
  Inner.return result

(* Dispatch tacticals are used to apply a different tactic to each goal under
    consideration. They come in two flavours:
    [tclDISPATCH] takes a list of [unit tactic]-s and build a [unit tactic].
    [tclDISPATCHS] takes a list of ['a sensitive tactic] and returns and returns
    and ['a sensitive tactic] where the ['a sensitive] interpreted in a goal [g]
    corresponds to that of the tactic which created [g].
    It is to be noted that the return value of [tclDISPATCHS ts] makes only
    sense in the goals immediatly built by it, and would cause an anomaly
    is used otherwise. *)
exception SizeMismatch
let _ = Errors.register_handler begin function
  | SizeMismatch -> Errors.error "Incorrect number of goals."
  | _ -> raise Errors.Unhandled
end
(* spiwack: we use an parametrised function to generate the dispatch tacticals.
    [tclDISPATCHGEN] takes a [null] argument to generate the return value
    if there are no goal under focus, and a [join] argument to explain how
    the return value at two given lists of subgoals are combined when
    both lists are being concatenated.
    [join] and [null] need be some sort of comutative monoid. *)
let rec tclDISPATCHGEN null join tacs env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  let (>>) = Inner.seq in
  Inner.get >>= fun initial ->
  match tacs,initial.comb with
  | [], [] -> tclUNIT null env
  | t::tacs , first::goals ->
      Inner.set {initial with comb=goals} >>
      tclDISPATCHGEN null join tacs env >>= fun x ->
      Inner.get >>= fun step ->
      begin match Goal.advance step.solution first with
      | None -> Inner.return x (* If [first] has been solved by side effect: do nothing. *)
      | Some first ->
          Inner.set {step with comb=[first]} >>
          t env >>= fun y ->
          Inner.get >>= fun step' ->
          Inner.set {step' with comb=step'.comb@step.comb} >>
          Inner.return (join x y)
      end
  | _ , _ -> raise SizeMismatch

let unitK () () = ()
let tclDISPATCH = tclDISPATCHGEN () unitK

(* This is a helper function for the dispatching tactics (like [tclGOALBIND] and
    [tclDISPATCHS]). It takes an ['a sensitive] value, and returns a tactic
    whose return value is, again, ['a sensitive] but only has value in the
    (unmodified) goals under focus. *)
let here_s b env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  Inner.get >>= fun step ->
  Inner.return (Goal.bind (Goal.here_list step.comb b) (fun b -> b))

(* see .mli for documentation. *)
let tclDISPATCHS tacs = 
  let tacs = 
    List.map begin fun tac -> 
      tclBIND tac here_s
    end tacs 
  in
  tclDISPATCHGEN Goal.null Goal.plus tacs

let extend_to_list =
  let rec copy n x l =
    if n < 0 then raise SizeMismatch
    else if Int.equal n 0 then l
    else copy (n-1) x (x::l)
  in
  fun startxs rx endxs l ->
    let ns = List.length startxs in
    let ne = List.length endxs in
    let n = List.length l in
    startxs@(copy (n-ne-ns) rx endxs)
let tclEXTEND tacs1 rtac tacs2 env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  Inner.get >>= fun step ->
  let tacs = extend_to_list tacs1 rtac tacs2 step.comb in
  tclDISPATCH tacs env

(* spiwack: up to a few details, same errors are in the Logic module.
    this should be maintained synchronized, probably. *)
open Pretype_errors
let rec catchable_exception = function
  | Proof_type.LtacLocated(_,_,e) -> catchable_exception e
  | Errors.UserError _
  | Type_errors.TypeError _ | PretypeError (_,_,TypingError _)
  | Indrec.RecursionSchemeError _
  | Nametab.GlobalizationError _ | PretypeError (_,_,VarNotFound _)
  (* unification errors *)
  | PretypeError(_,_,(CannotUnify _|CannotUnifyLocal _|CannotGeneralize _
		   |NoOccurrenceFound _|CannotUnifyBindingType _
		   |ActualTypeNotCoercible _
		   |CannotFindWellTypedAbstraction _
		   |UnsolvableImplicit _)) -> true
  | Typeclasses_errors.TypeClassError 
      (_, Typeclasses_errors.UnsatisfiableConstraints _) -> true
  | _ -> false


(* [tclGOALBIND] and [tclGOALBINDU] are sorts of bind which take a
    [Goal.sensitive] as a first argument, the tactic then acts on each goal separately.
    Allows backtracking between goals. *)

(* [list_of_sensitive s k] where [s] is and ['a Goal.sensitive] [k]
   has type ['a -> 'b] returns the list of ['b] obtained by evualating
   [s] to each goal successively and applying [k] to each result. *)
let list_of_sensitive s k env step =
  Goal.list_map begin fun defs g ->
    let (a,defs) = Goal.eval s env defs g in
    (k a) , defs
  end step.comb step.solution
(* In form of a tactic *)
let list_of_sensitive s k env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  let (>>) = Inner.seq in
  Inner.get >>= fun step ->
  try 
    let (tacs,defs) = list_of_sensitive s k env step in
    Inner.set { step with solution = defs } >>
    Inner.return tacs
  with e when catchable_exception e ->
    tclZERO e env

let tclGOALBIND s k =
  (* spiwack: the first line ensures that the value returned by the tactic [k] will
      not "escape its scope". *)
  let k a = tclBIND (k a) here_s in
  tclBIND (list_of_sensitive s k) begin fun tacs ->
    tclDISPATCHGEN Goal.null Goal.plus tacs
  end

let tclGOALBINDU s k =
  tclBIND (list_of_sensitive s k) begin fun tacs ->
    tclDISPATCHGEN () unitK tacs
  end

(* No backtracking can happen here, hence, as opposed to the dispatch tacticals,
    everything is done in one step. *)
let sensitive_on_proofview s env step =
  let wrap g ((defs, partial_list) as partial_res) = 
    match Goal.advance defs g with
    | None ->partial_res
    | Some g ->
      let {Goal.subgoals = sg } , d' = Goal.eval s env defs g in
      (d',sg::partial_list)
  in
  let ( new_defs , combed_subgoals ) = 
    List.fold_right wrap step.comb (step.solution,[])
  in
  { step with
     solution = new_defs;
     comb = List.flatten combed_subgoals }
let tclSENSITIVE s env =
  (* spiwack: convenience notations, waiting for ocaml 3.12 *)
  let (>>=) = Inner.bind in
  Inner.get >>= fun step ->
  try
    let next = sensitive_on_proofview s env step in
    Inner.set next
  with e when catchable_exception e ->
    tclZERO e env


(*** Commands ***)

let in_proofview p k =
  k p.solution

module Notations = struct
  let (>-) = Goal.bind
  let (>>-) = tclGOALBINDU
  let (>>--) = tclGOALBIND
  let (>=) = tclBIND
  let (>>=) t k = t >= fun s -> s >>- k
  let (>>==) t k = t >= fun s -> s >>-- k
  let (<*>) = tclTHEN
  let (<+>) = tclOR
end

(*** Compatibility layer with <= 8.2 tactics ***)
module V82 = struct
  type tac = Goal.goal Evd.sigma -> Goal.goal list Evd.sigma

  let tactic tac env =
    (* spiwack: we ignore the dependencies between goals here, expectingly
       preserving the semantics of <= 8.2 tactics *)
    (* spiwack: convenience notations, waiting for ocaml 3.12 *)
    let (>>=) = Inner.bind in
    Inner.get >>= fun ps ->
    try
      let tac evd gl = 
        let glsigma  = tac { Evd.it = gl ; Evd.sigma = evd }  in
        let sigma = glsigma.Evd.sigma in
        let g = glsigma.Evd.it in
        ( g , sigma )
      in
    (* Old style tactics expect the goals normalized with respect to evars. *)
      let (initgoals,initevd) = 
        Goal.list_map Goal.V82.nf_evar ps.comb ps.solution
      in
      let (goalss,evd) = Goal.list_map tac initgoals initevd in
      let sgs = List.flatten goalss in
      Inner.set { ps with solution=evd ; comb=sgs }
    with e when catchable_exception e ->
      tclZERO e env

  let has_unresolved_evar pv =
    Evd.has_undefined pv.solution

  (* Main function in the implementation of Grab Existential Variables.*)
  let grab pv =
    let goals =
      List.map begin fun (e,_) ->
	Goal.build e
      end (Evd.undefined_list pv.solution)
    in
    { pv with comb = goals }
      
    

  (* Returns the open goals of the proofview together with the evar_map to 
     interprete them. *)
  let goals { comb = comb ; solution = solution } = 
    { Evd.it = comb ; sigma = solution}

  let top_goals { initial=initial ; solution=solution } = 
    let goals = List.map (fun (t,_) -> Goal.V82.build (fst (Term.destEvar t))) initial in
    { Evd.it = goals ; sigma=solution }

  let top_evars { initial=initial } =
    let evars_of_initial (c,_) =
      Int.Set.elements (Evarutil.evars_of_term c)
    in
    List.flatten (List.map evars_of_initial initial)

  let instantiate_evar n com pv =
    let (evk,_) = 
      let evl = Evarutil.non_instantiated pv.solution in
     if (n <= 0) then
	Errors.error "incorrect existential variable index"
      else if List.length evl < n then
	  Errors.error "not so many uninstantiated existential variables"
      else
	List.nth evl (n-1) 
    in
    { pv with
	solution = Evar_refiner.instantiate_pf_com evk com pv.solution }

end


==> anc/HoTT/coq-HoTT/proofs/proofview.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* The proofview datastructure is a pure datastructure underlying the notion
   of proof (namely, a proof is a proofview which can evolve and has safety
   mechanisms attached).
   The general idea of the structure is that it is composed of a chemical
   solution: an unstructured bag of stuff which has some relations with 
   one another, which represents the various subnodes of the proof, together
   with a comb: a datastructure that gives order to some of these nodes, 
   namely the open goals. 
   The natural candidate for the solution is an {!Evd.evar_map}, that is
   a calculus of evars. The comb is then a list of goals (evars wrapped 
   with some extra information, like possible name anotations).
   There is also need of a list of the evars which initialised the proofview
   to be able to return information about the proofview. *)

open Term

type proofview 


(* Returns a stylised view of a proofview for use by, for instance,
   ide-s. *)
(* spiwack: the type of [proofview] will change as we push more
   refined functions to ide-s. This would be better than spawning a
   new nearly identical function everytime. Hence the generic name. *)
(* In this version: returns the list of focused goals together with
   the [evar_map] context. *)
val proofview : proofview -> Goal.goal list * Evd.evar_map

(* Initialises a proofview, the argument is a list of environement, 
   conclusion types, creating that many initial goals. *)
val init : (Environ.env * Term.types Univ.in_universe_context_set) list -> proofview

(* Returns whether this proofview is finished or not.That is,
   if it has empty subgoals in the comb. There could still be unsolved
   subgoaled, but they would then be out of the view, focused out. *)
val finished : proofview -> bool

(* Returns the current value of the proofview partial proofs. *)
val return : proofview -> ((constr*types) list * Universes.universe_opt_subst) Univ.in_universe_context


(*** Focusing operations ***)

(* [IndexOutOfRange] occurs in case of malformed indices
   with respect to list lengths. *)
exception IndexOutOfRange

(* Type of the object which allow to unfocus a view.*)
type focus_context

(* Returns a stylised view of a focus_context for use by, for
   instance, ide-s. *)
(* spiwack: the type of [focus_context] will change as we push more
   refined functions to ide-s. This would be better than spawning a
   new nearly identical function everytime. Hence the generic name. *)
(* In this version: returns the number of goals that are held *)
val focus_context : focus_context -> Goal.goal list * Goal.goal list

(* [focus i j] focuses a proofview on the goals from index [i] to index [j] 
   (inclusive). (i.e. goals number [i] to [j] become the only goals of the
   returned proofview).
   It returns the focus proof, and a context for the focus trace. *)
val focus : int -> int -> proofview -> proofview * focus_context

(* Unfocuses a proofview with respect to a context. *)
val unfocus : focus_context -> proofview -> proofview

(* The tactic monad:
   - Tactics are objects which apply a transformation to all
     the subgoals of the current view at the same time. By opposed
     to the old vision of applying it to a single goal. It mostly 
     allows to consider tactic like [reorder] to reorder the goals
     in the current view (which might be useful for the tactic designer)
     (* spiwack: the ordering of goals, though, is actually rather
        brittle. It would be much more interesting to find a more
        robust way to adress goals, I have no idea at this time 
        though*) 
     or global automation tactic for dependent subgoals (instantiating
     an evar has influences on the other goals of the proof in progress,
     not being able to take that into account causes the current eauto
     tactic to fail on some instances where it could succeed).
   - Tactics are a monad ['a tactic], in a sense a tactic can be 
     seens as a function (without argument) which returns a value
     of type 'a and modifies the environement (in our case: the view).
     Tactics of course have arguments, but these are given at the 
     meta-level as OCaml functions.
     Most tactics in the sense we are used to return [ () ], that is
     no really interesting values. But some might, to pass information 
     around; for instance [Proofview.freeze] allows to store a certain
     goal sensitive value "at the present time" (which means, considering the
     structure of the dynamics of proofs, [Proofview.freeze s] will have,
     for every current goal [gl], and for any of its descendent [g'] in 
     the future the same value in [g'] that in [gl]). 
     (* spiwack: I don't know how much all this relates to F. Kirchner and 
        C. Muñoz. I wasn't able to understand how they used the monad
        structure in there developpement.
     *)
     The tactics seen in Coq's Ltac are (for now at least) only 
     [unit tactic], the return values are kept for the OCaml toolkit.
     The operation or the monad are [Proofview.tclIDTAC] (which is the 
     "return" of the tactic monad) [Proofview.tclBIND] (which is
     the "bind") and [Proofview.tclTHEN] (which is a specialized
     bind on unit-returning tactics).
*)


type +'a tactic 

(* Applies a tactic to the current proofview. *)
val apply : Environ.env -> 'a tactic -> proofview -> proofview

(*** tacticals ***)

(* Unit of the tactic monad *)
val tclUNIT : 'a -> 'a tactic

(* Bind operation of the tactic monad *)
val tclBIND : 'a tactic -> ('a -> 'b tactic) -> 'b tactic

(* Interprets the ";" (semicolon) of Ltac.
   As a monadic operation, it's a specialized "bind"
   on unit-returning tactic (meaning "there is no value to bind") *)
val tclTHEN : unit tactic -> 'a tactic -> 'a tactic

(* [tclIGNORE t] has the same operational content as [t],
   but drops the value at the end. *)
val tclIGNORE : 'a tactic -> unit tactic

(* [tclOR t1 t2 = t1] as long as [t1] succeeds. Whenever the successes
   of [t1] have been depleted, then it behaves as [t2].  No
   interleaving at this point. *)
val tclOR : 'a tactic -> 'a tactic -> 'a tactic

(* [tclZERO] always fails *)
val tclZERO : exn -> 'a tactic

(* [tclORELSE t1 t2] behaves like [t1] if [t1] succeeds at least once
   or [t2] if [t1] fails. *)
val tclORELSE : 'a tactic -> 'a tactic -> 'a tactic

(* Focuses a tactic at a range of subgoals, found by their indices. *)
val tclFOCUS : int -> int -> 'a tactic -> 'a tactic

(* Dispatch tacticals are used to apply a different tactic to each goal under
    consideration. They come in two flavours:
    [tclDISPATCH] takes a list of [unit tactic]-s and build a [unit tactic].
    [tclDISPATCHS] takes a list of ['a sensitive tactic] and returns and returns
    and ['a sensitive tactic] where the ['a sensitive] interpreted in a goal [g]
    corresponds to that of the tactic which created [g].
    It is to be noted that the return value of [tclDISPATCHS ts] makes only
    sense in the goals immediatly built by it, and would cause an anomaly
    is used otherwise. *)
val tclDISPATCH : unit tactic list -> unit tactic
val tclDISPATCHS : 'a Goal.sensitive tactic list -> 'a Goal.sensitive tactic

(* [tclEXTEND b r e] is a variant to [tclDISPATCH], where the [r] tactic
    is "repeated" enough time such that every goal has a tactic assigned to it
    ([b] is the list of tactics applied to the first goals, [e] to the last goals, and [r]
    is applied to every goal in between. *)
val tclEXTEND : unit tactic list -> unit tactic -> unit tactic list -> unit tactic

(* A sort of bind which takes a [Goal.sensitive] as a first argument, 
    the tactic then acts on each goal separately.
    Allows backtracking between goals. *)
val tclGOALBIND : 'a Goal.sensitive -> ('a -> 'b Goal.sensitive tactic) -> 'b Goal.sensitive tactic
val tclGOALBINDU : 'a Goal.sensitive -> ('a -> unit tactic) -> unit tactic

(* [tclSENSITIVE] views goal-type tactics as a special kind of tactics.*)
val tclSENSITIVE : Goal.subgoals Goal.sensitive -> unit tactic 


(*** Commands ***)

val in_proofview : proofview -> (Evd.evar_map -> 'a) -> 'a





(* Notations for building tactics. *)
module Notations : sig
  (* Goal.bind *)
  val (>-) : 'a Goal.sensitive -> ('a -> 'b Goal.sensitive) -> 'b Goal.sensitive
  (* tclGOALBINDU *)
  val (>>-) : 'a Goal.sensitive -> ('a -> unit tactic) -> unit tactic
  (* tclGOALBIND *)
  val (>>--) : 'a Goal.sensitive -> ('a -> 'b Goal.sensitive tactic) -> 'b Goal.sensitive tactic

  (* tclBIND *)
  val (>=) : 'a tactic -> ('a -> 'b tactic) -> 'b tactic

  (* [(>>=)] (and its goal sensitive variant [(>>==)]) "binds" in one step the
      tactic monad and the goal-sensitive monad.
      It is strongly advised to use it everytieme an ['a Goal.sensitive tactic]
      needs a bind, since it usually avoids to delay the interpretation of the
      goal sensitive value to a location where it does not make sense anymore. *)
  val (>>=) : 'a Goal.sensitive tactic -> ('a -> unit tactic) -> unit tactic
  val (>>==) : 'a Goal.sensitive tactic -> ('a -> 'b Goal.sensitive tactic) -> 'b Goal.sensitive tactic

  (* tclTHEN *)
  val (<*>) : unit tactic -> 'a tactic -> 'a tactic
  (* tclOR *)
  val (<+>) : 'a tactic -> 'a tactic -> 'a tactic
end

(*** Compatibility layer with <= 8.2 tactics ***)
module V82 : sig
  type tac = Goal.goal Evd.sigma -> Goal.goal list Evd.sigma 
  val tactic : tac -> unit tactic

  val has_unresolved_evar : proofview -> bool

  (* Main function in the implementation of Grab Existential Variables.
     Resets the proofview's goals so that it contains all unresolved evars
     (in chronological order of insertion). *)
  val grab : proofview -> proofview

  (* Returns the open goals of the proofview together with the evar_map to 
     interprete them. *)
  val goals : proofview -> Goal.goal list Evd.sigma

  val top_goals : proofview -> Goal.goal list Evd.sigma
  
  (* returns the existential variable used to start the proof *)
  val top_evars : proofview -> Evd.evar list
    
  (* Implements the Existential command *)
  val instantiate_evar : int -> Constrexpr.constr_expr -> proofview -> proofview
end


==> anc/HoTT/coq-HoTT/proofs/redexpr.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Declarations
open Globnames
open Genredexpr
open Pattern
open Reductionops
open Tacred
open Closure
open RedFlags
open Libobject
open Summary
open Misctypes

(* call by value normalisation function using the virtual machine *)
let cbv_vm env _ c =
  let ctyp = (fst (Typeops.infer env c)).Environ.uj_type in
  Vnorm.cbv_vm env c ctyp

let cbv_native env _ c =
  let ctyp = (fst (Typeops.infer env c)).Environ.uj_type in
  Nativenorm.native_norm env c ctyp

let set_strategy_one ref l  =
  let k =
    match ref with
      | EvalConstRef sp -> ConstKey sp
      | EvalVarRef id -> VarKey id in
  Conv_oracle.set_strategy k l;
  match k,l with
      ConstKey sp, Conv_oracle.Opaque ->
        Csymtable.set_opaque_const sp
    | ConstKey sp, _ ->
        let cb = Global.lookup_constant sp in
	(match cb.const_body with
	  | OpaqueDef _ ->
            errorlabstrm "set_transparent_const"
              (str "Cannot make" ++ spc () ++
		 Nametab.pr_global_env Id.Set.empty (ConstRef sp) ++
		 spc () ++ str "transparent because it was declared opaque.");
	  | _ -> Csymtable.set_transparent_const sp)
    | _ -> ()

let cache_strategy (_,str) =
  List.iter
    (fun (lev,ql) -> List.iter (fun q -> set_strategy_one q lev) ql)
    str

let subst_strategy (subs,(local,obj)) =
  local,
  List.smartmap
    (fun (k,ql as entry) ->
      let ql' = List.smartmap (Mod_subst.subst_evaluable_reference subs) ql in
      if ql==ql' then entry else (k,ql'))
    obj


let map_strategy f l =
  let l'  = List.fold_right
    (fun (lev,ql) str ->
      let ql' = List.fold_right
        (fun q ql ->
          match f q with
              Some q' -> q' :: ql
            | None -> ql) ql [] in
      if List.is_empty ql' then str else (lev,ql')::str) l [] in
  if List.is_empty l' then None else Some (false,l')

let classify_strategy (local,_ as obj) =
  if local then Dispose else Substitute obj

let disch_ref ref =
  match ref with
      EvalConstRef c ->
        let c' = Lib.discharge_con c in
        if c==c' then Some ref else Some (EvalConstRef c')
    | EvalVarRef id -> if Lib.is_in_section (VarRef id) then None else Some ref

let discharge_strategy (_,(local,obj)) =
  if local then None else
  map_strategy disch_ref obj

type strategy_obj =
    bool * (Conv_oracle.level * evaluable_global_reference list) list

let inStrategy : strategy_obj -> obj =
  declare_object {(default_object "STRATEGY") with
                    cache_function = (fun (_,obj) -> cache_strategy obj);
		    load_function = (fun _ (_,obj) -> cache_strategy obj);
		    subst_function = subst_strategy;
                    discharge_function = discharge_strategy;
		    classify_function = classify_strategy }


let set_strategy local str =
  Lib.add_anonymous_leaf (inStrategy (local,str))

let _ = declare_summary "Transparent constants and variables"
    { freeze_function = Conv_oracle.freeze;
      unfreeze_function = Conv_oracle.unfreeze;
      init_function = Conv_oracle.init }


(* Generic reduction: reduction functions used in reduction tactics *)

type red_expr =
    (constr, evaluable_global_reference, constr_pattern) red_expr_gen

let make_flag_constant = function
  | EvalVarRef id -> fVAR id
  | EvalConstRef sp -> fCONST sp

let make_flag f =
  let red = no_red in
  let red = if f.rBeta then red_add red fBETA else red in
  let red = if f.rIota then red_add red fIOTA else red in
  let red = if f.rZeta then red_add red fZETA else red in
  let red =
    if f.rDelta then (* All but rConst *)
        let red = red_add red fDELTA in
        let red = red_add_transparent red (Conv_oracle.get_transp_state()) in
	List.fold_right
	  (fun v red -> red_sub red (make_flag_constant v))
	  f.rConst red
    else (* Only rConst *)
        let red = red_add_transparent (red_add red fDELTA) all_opaque in
	List.fold_right
	  (fun v red -> red_add red (make_flag_constant v))
	  f.rConst red
  in red

let is_reference = function PRef _ | PVar _ -> true | _ -> false

(* table of custom reductino fonctions, not synchronized,
   filled via ML calls to [declare_reduction] *)
let reduction_tab = ref String.Map.empty

(* table of custom reduction expressions, synchronized,
   filled by command Declare Reduction *)
let red_expr_tab = ref String.Map.empty

let declare_reduction s f =
  if String.Map.mem s !reduction_tab || String.Map.mem s !red_expr_tab
  then error ("There is already a reduction expression of name "^s)
  else reduction_tab := String.Map.add s f !reduction_tab

let check_custom = function
  | ExtraRedExpr s ->
      if not (String.Map.mem s !reduction_tab || String.Map.mem s !red_expr_tab)
      then error ("Reference to undefined reduction expression "^s)
  |_ -> ()

let decl_red_expr s e =
  if String.Map.mem s !reduction_tab || String.Map.mem s !red_expr_tab
  then error ("There is already a reduction expression of name "^s)
  else begin
    check_custom e;
    red_expr_tab := String.Map.add s e !red_expr_tab
  end

let out_arg = function
  | ArgVar _ -> anomaly (Pp.str "Unevaluated or_var variable")
  | ArgArg x -> x

let out_with_occurrences (occs,c) =
  (Locusops.occurrences_map (List.map out_arg) occs, c)

let rec reduction_of_red_expr = function
  | Red internal ->
      if internal then (try_red_product,DEFAULTcast)
      else (red_product,DEFAULTcast)
  | Hnf -> (hnf_constr,DEFAULTcast)
  | Simpl (Some (_,c as lp)) ->
    (contextually (is_reference c) (out_with_occurrences lp)
      (fun _ -> simpl),DEFAULTcast)
  | Simpl None -> (simpl,DEFAULTcast)
  | Cbv f -> (cbv_norm_flags (make_flag f),DEFAULTcast)
  | Cbn f ->
    (strong (fun env evd x -> zip ~refold:true
      (fst (whd_state_gen true (make_flag f) env evd (x, [])))),DEFAULTcast)
  | Lazy f -> (clos_norm_flags (make_flag f),DEFAULTcast)
  | Unfold ubinds -> (unfoldn (List.map out_with_occurrences ubinds),DEFAULTcast)
  | Fold cl -> (fold_commands cl,DEFAULTcast)
  | Pattern lp -> (pattern_occs (List.map out_with_occurrences lp),DEFAULTcast)
  | ExtraRedExpr s ->
      (try (String.Map.find s !reduction_tab,DEFAULTcast)
      with Not_found ->
	(try reduction_of_red_expr (String.Map.find s !red_expr_tab)
	 with Not_found ->
	   error("unknown user-defined reduction \""^s^"\"")))
  | CbvVm (Some lp) ->
    let b = is_reference (snd lp) in
    let lp = out_with_occurrences lp in
    let vmfun _ env map c =
      let tpe = Retyping.get_type_of env map c in
      Vnorm.cbv_vm env c tpe
    in
    let redfun = contextually b lp vmfun in
    (redfun, VMcast)
  | CbvVm None -> (cbv_vm, VMcast)
  | CbvNative (Some lp) ->
    let b = is_reference (snd lp) in
    let lp = out_with_occurrences lp in
    let nativefun _ env map c =
      let tpe = Retyping.get_type_of env map c in
      Nativenorm.native_norm env c tpe
    in
    let redfun = contextually b lp nativefun in
    (redfun, NATIVEcast)
  | CbvNative None -> (cbv_native, NATIVEcast)

let subst_flags subs flags =
  { flags with rConst = List.map subs flags.rConst }

let subst_occs subs (occ,e) = (occ,subs e)

let subst_gen_red_expr subs_a subs_b subs_c = function
  | Fold l -> Fold (List.map subs_a l)
  | Pattern occs_l -> Pattern (List.map (subst_occs subs_a) occs_l)
  | Simpl occs_o -> Simpl (Option.map (subst_occs subs_c) occs_o)
  | Unfold occs_l -> Unfold (List.map (subst_occs subs_b) occs_l)
  | Cbv flags -> Cbv (subst_flags subs_b flags)
  | Lazy flags -> Lazy (subst_flags subs_b flags)
  | e -> e

let subst_red_expr subs e =
  subst_gen_red_expr
    (Mod_subst.subst_mps subs)
    (Mod_subst.subst_evaluable_reference subs)
    (Patternops.subst_pattern subs)
    e

let inReduction : bool * string * red_expr -> obj =
  declare_object
    {(default_object "REDUCTION") with
       cache_function = (fun (_,(_,s,e)) -> decl_red_expr s e);
       load_function = (fun _ (_,(_,s,e)) -> decl_red_expr s e);
       subst_function =
	(fun (subs,(b,s,e)) -> b,s,subst_red_expr subs e);
       classify_function =
	(fun ((b,_,_) as obj) -> if b then Dispose else Substitute obj) }

let declare_red_expr locality s expr =
    Lib.add_anonymous_leaf (inReduction (locality,s,expr))

let _ = declare_summary "Declare Reduction"
  { freeze_function = (fun () -> !red_expr_tab);
    unfreeze_function = ((:=) red_expr_tab);
    init_function = (fun () -> red_expr_tab := String.Map.empty) }


==> anc/HoTT/coq-HoTT/proofs/redexpr.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Closure
open Pattern
open Genredexpr
open Reductionops
open Termops
open Locus

type red_expr =
    (constr, evaluable_global_reference, constr_pattern) red_expr_gen

val out_with_occurrences : 'a with_occurrences -> occurrences * 'a

val reduction_of_red_expr : red_expr -> reduction_function * cast_kind

(** [true] if we should use the vm to verify the reduction *)

(** Adding a custom reduction (function to be use at the ML level)
   NB: the effect is permanent. *)
val declare_reduction : string -> reduction_function -> unit

(** Adding a custom reduction (function to be called a vernac command).
   The boolean flag is the locality. *)
val declare_red_expr : bool -> string -> red_expr -> unit

(** Opaque and Transparent commands. *)

(** Sets the expansion strategy of a constant. When the boolean is
   true, the effect is non-synchronous (i.e. it does not survive
   section and module closure). *)
val set_strategy :
  bool -> (Conv_oracle.level * evaluable_global_reference list) list -> unit

(** call by value normalisation function using the virtual machine *)
val cbv_vm : reduction_function


==> anc/HoTT/coq-HoTT/proofs/refiner.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Evd
open Environ
open Proof_type
open Logic


let sig_it x = x.it
let project x = x.sigma

(* Getting env *)

let pf_env gls = Global.env_of_context (Goal.V82.hyps (project gls) (sig_it gls))
let pf_hyps gls = named_context_of_val (Goal.V82.hyps (project gls) (sig_it gls))

let refiner pr goal_sigma =
  let (sgl,sigma') = prim_refiner pr goal_sigma.sigma goal_sigma.it in
  {it=sgl; sigma = sigma'}

let norm_evar_tac gl = refiner (Change_evars) gl

(*********************)
(*   Tacticals       *)
(*********************)


let unpackage glsig = (ref (glsig.sigma)),glsig.it

let repackage r v = {it=v;sigma = !r}

let apply_sig_tac r tac g =
  check_for_interrupt (); (* Breakpoint *)
  let glsigma = tac (repackage r g) in
  r := glsigma.sigma;
  glsigma.it

(* [goal_goal_list : goal sigma -> goal list sigma] *)
let goal_goal_list gls = {it=[gls.it];sigma=gls.sigma}

(* forces propagation of evar constraints *)
let tclNORMEVAR = norm_evar_tac

(* identity tactic without any message *)
let tclIDTAC gls = goal_goal_list gls

(* the message printing identity tactic *)
let tclIDTAC_MESSAGE s gls =
  pp (hov 0 s); pp_flush (); tclIDTAC gls

(* General failure tactic *)
let tclFAIL_s s gls = errorlabstrm "Refiner.tclFAIL_s" (str s)

(* A special exception for levels for the Fail tactic *)
exception FailError of int * std_ppcmds Lazy.t

(* The Fail tactic *)
let tclFAIL lvl s g = raise (FailError (lvl,lazy s))

let tclFAIL_lazy lvl s g = raise (FailError (lvl,s))

let start_tac gls =
  let (sigr,g) = unpackage gls in
  (sigr,[g])

let finish_tac (sigr,gl) = repackage sigr gl

(* Apply [tacfi.(i)] on the first n subgoals, [tacli.(i)] on the last
   m subgoals, and [tac] on the others *)
let thens3parts_tac tacfi tac tacli (sigr,gs) =
  let nf = Array.length tacfi in
  let nl = Array.length tacli in
  let ng = List.length gs in
  if ng<nf+nl then errorlabstrm "Refiner.thensn_tac" (str "Not enough subgoals.");
  let gll =
      (List.map_i (fun i ->
        apply_sig_tac sigr (if i<nf then tacfi.(i) else if i>=ng-nl then tacli.(nl-ng+i) else tac))
	0 gs) in
    (sigr,List.flatten gll)

(* Apply [taci.(i)] on the first n subgoals and [tac] on the others *)
let thensf_tac taci tac = thens3parts_tac taci tac [||]

(* Apply [tac i] on the ith subgoal (no subgoals number check) *)
let thensi_tac tac (sigr,gs) =
  let gll =
    List.map_i (fun i -> apply_sig_tac sigr (tac i)) 1 gs in
  (sigr, List.flatten gll)

let then_tac tac = thensf_tac [||] tac

(* [tclTHENS3PARTS tac1 [|t1 ; ... ; tn|] tac2 [|t'1 ; ... ; t'm|] gls]
   applies the tactic [tac1] to [gls] then, applies [t1], ..., [tn] to
   the first [n] resulting subgoals, [t'1], ..., [t'm] to the last [m]
   subgoals and [tac2] to the rest of the subgoals in the middle. Raises an
   error if the number of resulting subgoals is strictly less than [n+m] *)
let tclTHENS3PARTS tac1 tacfi tac tacli gls =
  finish_tac (thens3parts_tac tacfi tac tacli (then_tac tac1 (start_tac gls)))

(* [tclTHENSFIRSTn tac1 [|t1 ; ... ; tn|] tac2 gls] applies the tactic [tac1]
   to [gls] and applies [t1], ..., [tn] to the first [n] resulting
   subgoals, and [tac2] to the others subgoals. Raises an error if
   the number of resulting subgoals is strictly less than [n] *)
let tclTHENSFIRSTn tac1 taci tac = tclTHENS3PARTS tac1 taci tac [||]

(* [tclTHENSLASTn tac1 tac2 [|t1 ;...; tn|] gls] applies the tactic [tac1]
   to [gls] and applies [t1], ..., [tn] to the last [n] resulting
   subgoals, and [tac2] to the other subgoals. Raises an error if the
   number of resulting subgoals is strictly less than [n] *)
let tclTHENSLASTn tac1 tac taci = tclTHENS3PARTS tac1 [||] tac taci

(* [tclTHEN_i tac taci gls] applies the tactic [tac] to [gls] and applies
   [(taci i)] to the i_th resulting subgoal (starting from 1), whatever the
   number of subgoals is *)
let tclTHEN_i tac taci gls =
  finish_tac (thensi_tac taci (then_tac tac (start_tac gls)))

let tclTHENLASTn tac1 taci = tclTHENSLASTn tac1 tclIDTAC taci
let tclTHENFIRSTn tac1 taci = tclTHENSFIRSTn tac1 taci tclIDTAC

(* [tclTHEN tac1 tac2 gls] applies the tactic [tac1] to [gls] and applies
   [tac2] to every resulting subgoals *)
let tclTHEN tac1 tac2 = tclTHENS3PARTS tac1 [||] tac2 [||]

(* [tclTHENSV tac1 [t1 ; ... ; tn] gls] applies the tactic [tac1] to
   [gls] and applies [t1],..., [tn] to the [n] resulting subgoals. Raises
   an error if the number of resulting subgoals is not [n] *)
let tclTHENSV tac1 tac2v =
  tclTHENS3PARTS tac1 tac2v (tclFAIL_s "Wrong number of tactics.") [||]

let tclTHENS tac1 tac2l = tclTHENSV tac1 (Array.of_list tac2l)

(* [tclTHENLAST tac1 tac2 gls] applies the tactic [tac1] to [gls] and [tac2]
   to the last resulting subgoal *)
let tclTHENLAST tac1 tac2 = tclTHENSLASTn tac1 tclIDTAC [|tac2|]

(* [tclTHENFIRST tac1 tac2 gls] applies the tactic [tac1] to [gls] and [tac2]
   to the first resulting subgoal *)
let tclTHENFIRST tac1 tac2 = tclTHENSFIRSTn tac1 [|tac2|] tclIDTAC

(* [tclTHENLIST [t1;..;tn]] applies [t1] then [t2] ... then [tn]. More
   convenient than [tclTHEN] when [n] is large. *)
let rec tclTHENLIST = function
    [] -> tclIDTAC
  | t1::tacl -> tclTHEN t1 (tclTHENLIST tacl)

(* [tclMAP f [x1..xn]] builds [(f x1);(f x2);...(f xn)] *)
let tclMAP tacfun l =
  List.fold_right (fun x -> (tclTHEN (tacfun x))) l tclIDTAC

(* PROGRESS tac ptree applies tac to the goal ptree and fails if tac leaves
the goal unchanged *)
let tclWEAK_PROGRESS tac ptree =
  let rslt = tac ptree in
  if Goal.V82.weak_progress rslt ptree then rslt
  else errorlabstrm "Refiner.WEAK_PROGRESS" (str"Failed to progress.")

(* PROGRESS tac ptree applies tac to the goal ptree and fails if tac leaves
the goal unchanged *)
let tclPROGRESS tac ptree =
  let rslt = tac ptree in
  if Goal.V82.progress rslt ptree then rslt
  else errorlabstrm "Refiner.PROGRESS" (str"Failed to progress.")

(* Same as tclWEAK_PROGRESS but fails also if tactics generates several goals,
   one of them being identical to the original goal *)
let tclNOTSAMEGOAL (tac : tactic) goal =
  let same_goal gls1 evd2 gl2 =
    Goal.V82.same_goal gls1.sigma gls1.it evd2 gl2
  in
  let rslt = tac goal in
  let {it=gls;sigma=sigma} = rslt in
  if List.exists (same_goal goal sigma) gls
  then errorlabstrm "Refiner.tclNOTSAMEGOAL"
      (str"Tactic generated a subgoal identical to the original goal.")
  else rslt

(* Execute tac and show the names of hypothesis create by tac in
   the "as" format. The resulting goals are printed *after* the
   as-expression, which forces pg to some gymnastic. TODO: Have
   something similar (better?) in the xml protocol. *)
let tclSHOWHYPS (tac : tactic) (goal: Goal.goal Evd.sigma)
    :Proof_type.goal list Evd.sigma =
  let oldhyps:Sign.named_context = pf_hyps goal in
  let rslt:Proof_type.goal list Evd.sigma = tac goal in
  let {it=gls;sigma=sigma} = rslt in
  let hyps:Sign.named_context list =
    List.map (fun gl -> pf_hyps { it = gl; sigma=sigma}) gls in
  let newhyps =
    List.map (fun hypl -> List.subtract hypl oldhyps) hyps in
  let emacs_str s =
    if !Flags.print_emacs then s else "" in
  let s = 
    let frst = ref true in
    List.fold_left
    (fun acc lh -> acc ^ (if !frst then (frst:=false;"") else " | ")
      ^ (List.fold_left
	   (fun acc (nm,_,_) -> (Names.Id.to_string nm) ^ " " ^ acc)
	   "" lh))
    "" newhyps in
  pp (str (emacs_str "<infoH>")
      ++  (hov 0 (str s))
      ++  (str (emacs_str "</infoH>")) ++ fnl());
  rslt;;


let catch_failerror e =
  if catchable_exception e then check_for_interrupt ()
  else match e with
  | FailError (0,_)
  | LtacLocated (_,_,FailError (0,_))  ->
      check_for_interrupt ()
  | FailError (lvl,s) ->
    raise (Exninfo.copy e (FailError (lvl - 1, s)))
  | LtacLocated (s'',loc,FailError (lvl,s'))  ->
      raise (LtacLocated (s'',loc,FailError (lvl - 1,s')))
  | e -> raise e
  (** FIXME: do we need to add a [Errors.push] here? *)

(* ORELSE0 t1 t2 tries to apply t1 and if it fails, applies t2 *)
let tclORELSE0 t1 t2 g =
  try
    t1 g
  with (* Breakpoint *)
    | e when Errors.noncritical e -> catch_failerror e; t2 g

(* ORELSE t1 t2 tries to apply t1 and if it fails or does not progress,
   then applies t2 *)
let tclORELSE t1 t2 = tclORELSE0 (tclPROGRESS t1) t2

(* applies t1;t2then if t1 succeeds or t2else if t1 fails
   t2* are called in terminal position (unless t1 produces more than
   1 subgoal!) *)
let tclORELSE_THEN t1 t2then t2else gls =
  match
    try Some(tclPROGRESS t1 gls)
    with e when Errors.noncritical e -> catch_failerror e; None
  with
    | None -> t2else gls
    | Some sgl ->
        let (sigr,gl) = unpackage sgl in
        finish_tac (then_tac t2then  (sigr,gl))

(* TRY f tries to apply f, and if it fails, leave the goal unchanged *)
let tclTRY f = (tclORELSE0 f tclIDTAC)

let tclTHENTRY f g = (tclTHEN f (tclTRY g))

(* Try the first tactic that does not fail in a list of tactics *)

let rec tclFIRST = function
  | [] -> tclFAIL_s "No applicable tactic."
  |  t::rest -> tclORELSE0 t (tclFIRST rest)

let ite_gen tcal tac_if continue tac_else gl=
  let success=ref false in
  let tac_if0 gl=
    let result=tac_if gl in
      success:=true;result in
  let tac_else0 e gl=
    if !success then
      raise e
    else
      tac_else gl in
    try
      tcal tac_if0 continue gl
    with (* Breakpoint *)
      | e when Errors.noncritical e -> catch_failerror e; tac_else0 e gl

(* Try the first tactic and, if it succeeds, continue with
   the second one, and if it fails, use the third one *)

let tclIFTHENELSE=ite_gen tclTHEN

(* Idem with tclTHENS and tclTHENSV *)

let tclIFTHENSELSE=ite_gen tclTHENS

let tclIFTHENSVELSE=ite_gen tclTHENSV

let tclIFTHENTRYELSEMUST tac1 tac2 gl =
  tclIFTHENELSE tac1 (tclTRY tac2) tac2 gl

(* Fails if a tactic did not solve the goal *)
let tclCOMPLETE tac = tclTHEN tac (tclFAIL_s "Proof is not complete.")

(* Try the first thats solves the current goal *)
let tclSOLVE tacl = tclFIRST (List.map tclCOMPLETE tacl)


(* Iteration tacticals *)

let tclDO n t =
  let rec dorec k =
    if k < 0 then errorlabstrm "Refiner.tclDO"
      (str"Wrong argument : Do needs a positive integer.");
    if Int.equal k 0 then tclIDTAC
    else if Int.equal k 1 then t else (tclTHEN t (dorec (k-1)))
  in
  dorec n

(* Fails if a tactic hasn't finished after a certain amount of time *)

exception TacTimeout

let tclTIMEOUT n t g =
  let timeout_handler _ = raise TacTimeout in
  let psh = Sys.signal Sys.sigalrm (Sys.Signal_handle timeout_handler) in
  ignore (Unix.alarm n);
  let restore_timeout () =
    ignore (Unix.alarm 0);
    Sys.set_signal Sys.sigalrm psh
  in
  try
    let res = t g in
    restore_timeout ();
    res
  with
    | TacTimeout ->
      restore_timeout ();
      errorlabstrm "Refiner.tclTIMEOUT" (str"Timeout!")
    | reraise -> restore_timeout (); raise reraise

(* Beware: call by need of CAML, g is needed *)
let rec tclREPEAT t g =
  tclORELSE_THEN t (tclREPEAT t) tclIDTAC g

let tclAT_LEAST_ONCE t = (tclTHEN t (tclREPEAT t))

(* Repeat on the first subgoal (no failure if no more subgoal) *)
let rec tclREPEAT_MAIN t g =
  (tclORELSE (tclTHEN_i t (fun i -> if Int.equal i 1 then (tclREPEAT_MAIN t) else
    tclIDTAC)) tclIDTAC) g

(*s Tactics handling a list of goals. *)

type tactic_list = (goal list sigma) -> (goal list sigma)

(* Functions working on goal list for correct backtracking in Prolog *)

let tclFIRSTLIST = tclFIRST
let tclIDTAC_list gls = gls

(* first_goal : goal list sigma -> goal sigma *)

let first_goal gls =
  let gl = gls.it and sig_0 = gls.sigma in
  if List.is_empty gl then error "first_goal";
  { it = List.hd gl; sigma = sig_0 }

(* goal_goal_list : goal sigma -> goal list sigma *)

let goal_goal_list gls =
  let gl = gls.it and sig_0 = gls.sigma in { it = [gl]; sigma = sig_0 }

(* tactic -> tactic_list : Apply a tactic to the first goal in the list *)

let apply_tac_list tac glls =
  let (sigr,lg) = unpackage glls in
  match lg with
  | (g1::rest) ->
      let gl = apply_sig_tac sigr tac g1 in
      repackage sigr (gl@rest)
  | _ -> error "apply_tac_list"

let then_tactic_list tacl1 tacl2 glls =
  let glls1 = tacl1 glls in
  let glls2 = tacl2 glls1 in
  glls2

(* Transform a tactic_list into a tactic *)

let tactic_list_tactic tac gls =
    let glres = tac (goal_goal_list gls) in
    glres

(* Change evars *)
let tclEVARS sigma gls = tclIDTAC {gls with sigma=sigma}

(* Push universe context *)
let tclPUSHCONTEXT rigid ctx tac gl = 
  tclTHEN (tclEVARS (Evd.merge_context_set rigid (project gl) ctx)) tac gl

let tclPUSHEVARUNIVCONTEXT ctx gl = 
  tclEVARS (Evd.merge_universe_context (project gl) ctx) gl

let tclPUSHCONSTRAINTS cst gl = 
  tclEVARS (Evd.add_constraints (project gl) cst) gl

let tclPUSHUNIVERSECONSTRAINTS cst gl = 
  tclEVARS (Evd.add_universe_constraints (project gl) cst) gl

(* Pretty-printers. *)

let pp_info = ref (fun _ _ _ -> assert false)
let set_info_printer f = pp_info := f

(* Check that holes in arguments have been resolved *)

let check_evars env sigma extsigma gl =
  let origsigma = gl.sigma in
  let rest =
    Evd.fold_undefined (fun evk evi acc ->
      if Evd.is_undefined extsigma evk && not (Evd.mem origsigma evk) then
	evi::acc
      else
	acc)
      sigma []
  in
  match rest with
  | [] -> ()
  | evi :: _ ->
    let (loc,k) = evi.evar_source in
    let evi = Evarutil.nf_evar_info sigma evi in
    Pretype_errors.error_unsolvable_implicit loc env sigma evi k None

let tclWITHHOLES accept_unresolved_holes tac sigma c gl =
  if sigma == project gl then tac c gl
  else
    let res = tclTHEN (tclEVARS sigma) (tac c) gl in
    if not accept_unresolved_holes then
      check_evars (pf_env gl) (res).sigma sigma gl;
    res


==> anc/HoTT/coq-HoTT/proofs/refiner.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Sign
open Evd
open Proof_type
open Tacexpr
open Logic

(** The refiner (handles primitive rules and high-level tactics). *)

val sig_it  : 'a sigma -> 'a
val project : 'a sigma -> evar_map

val pf_env  : goal sigma -> Environ.env
val pf_hyps : goal sigma -> named_context

val unpackage : 'a sigma -> evar_map ref * 'a
val repackage : evar_map ref -> 'a -> 'a sigma
val apply_sig_tac :
  evar_map ref -> (goal sigma -> goal list sigma) -> goal -> goal list

val refiner : rule -> tactic

(** {6 Tacticals. } *)

(** [tclNORMEVAR] forces propagation of evar constraints *)
val tclNORMEVAR       : tactic

(** [tclIDTAC] is the identity tactic without message printing*)
val tclIDTAC          : tactic
val tclIDTAC_MESSAGE  : Pp.std_ppcmds -> tactic

(** [tclEVARS sigma] changes the current evar map *)
val tclEVARS : evar_map -> tactic

val tclPUSHCONTEXT : Evd.rigid -> Univ.universe_context_set -> tactic -> tactic
val tclPUSHEVARUNIVCONTEXT : Evd.evar_universe_context -> tactic

val tclPUSHCONSTRAINTS : Univ.constraints -> tactic
val tclPUSHUNIVERSECONSTRAINTS : Univ.UniverseConstraints.t -> tactic

(** [tclTHEN tac1 tac2 gls] applies the tactic [tac1] to [gls] and applies
   [tac2] to every resulting subgoals *)
val tclTHEN          : tactic -> tactic -> tactic

(** [tclTHENLIST [t1;..;tn]] applies [t1] THEN [t2] ... THEN [tn]. More
   convenient than [tclTHEN] when [n] is large *)
val tclTHENLIST      : tactic list -> tactic

(** [tclMAP f [x1..xn]] builds [(f x1);(f x2);...(f xn)] *)
val tclMAP           : ('a -> tactic) -> 'a list -> tactic

(** [tclTHEN_i tac1 tac2 gls] applies the tactic [tac1] to [gls] and applies
   [(tac2 i)] to the [i]{^ th} resulting subgoal (starting from 1) *)
val tclTHEN_i        : tactic -> (int -> tactic) -> tactic

(** [tclTHENLAST tac1 tac2 gls] applies the tactic [tac1] to [gls] and [tac2]
   to the last resulting subgoal (previously called [tclTHENL]) *)
val tclTHENLAST         : tactic -> tactic -> tactic

(** [tclTHENFIRST tac1 tac2 gls] applies the tactic [tac1] to [gls] and [tac2]
   to the first resulting subgoal *)
val tclTHENFIRST         : tactic -> tactic -> tactic

(** [tclTHENS tac1 [|t1 ; ... ; tn|] gls] applies the tactic [tac1] to
   [gls] and applies [t1],..., [tn] to the [n] resulting subgoals. Raises
   an error if the number of resulting subgoals is not [n] *)
val tclTHENSV         : tactic -> tactic array -> tactic

(** Same with a list of tactics *)
val tclTHENS         : tactic -> tactic list -> tactic

(** [tclTHENST] is renamed [tclTHENSFIRSTn]
val tclTHENST        : tactic -> tactic array -> tactic -> tactic
*)

(** [tclTHENS3PARTS tac1 [|t1 ; ... ; tn|] tac2 [|t'1 ; ... ; t'm|] gls]
   applies the tactic [tac1] to [gls] then, applies [t1], ..., [tn] to
   the first [n] resulting subgoals, [t'1], ..., [t'm] to the last [m]
   subgoals and [tac2] to the rest of the subgoals in the middle. Raises an
   error if the number of resulting subgoals is strictly less than [n+m] *)
val tclTHENS3PARTS     : tactic -> tactic array -> tactic -> tactic array -> tactic

(** [tclTHENSLASTn tac1 [t1 ; ... ; tn] tac2 gls] applies [t1],...,[tn] on the
   last [n] resulting subgoals and [tac2] on the remaining first subgoals *)
val tclTHENSLASTn     : tactic -> tactic -> tactic array -> tactic

(** [tclTHENSFIRSTn tac1 [t1 ; ... ; tn] tac2 gls] first applies [tac1], then
   applies [t1],...,[tn] on the first [n] resulting subgoals and
   [tac2] for the remaining last subgoals (previously called tclTHENST) *)
val tclTHENSFIRSTn : tactic -> tactic array -> tactic -> tactic

(** [tclTHENLASTn tac1 [t1 ; ... ; tn] gls] first applies [tac1] then,
   applies [t1],...,[tn] on the last [n] resulting subgoals and leaves
   unchanged the other subgoals *)
val tclTHENLASTn    : tactic -> tactic array -> tactic

(** [tclTHENFIRSTn tac1 [t1 ; ... ; tn] gls] first applies [tac1] then,
   applies [t1],...,[tn] on the first [n] resulting subgoals and leaves
   unchanged the other subgoals (previously called [tclTHENSI]) *)
val tclTHENFIRSTn   : tactic -> tactic array -> tactic

(** A special exception for levels for the Fail tactic *)
exception FailError of int * Pp.std_ppcmds Lazy.t

(** Takes an exception and either raise it at the next
   level or do nothing. *)
val catch_failerror  : exn -> unit

val tclORELSE0       : tactic -> tactic -> tactic
val tclORELSE        : tactic -> tactic -> tactic
val tclREPEAT        : tactic -> tactic
val tclREPEAT_MAIN   : tactic -> tactic
val tclFIRST         : tactic list -> tactic
val tclSOLVE         : tactic list -> tactic
val tclTRY           : tactic -> tactic
val tclTHENTRY       : tactic -> tactic -> tactic
val tclCOMPLETE      : tactic -> tactic
val tclAT_LEAST_ONCE : tactic -> tactic
val tclFAIL          : int -> Pp.std_ppcmds -> tactic
val tclFAIL_lazy     : int -> Pp.std_ppcmds Lazy.t -> tactic
val tclDO            : int -> tactic -> tactic
val tclTIMEOUT       : int -> tactic -> tactic
val tclWEAK_PROGRESS : tactic -> tactic
val tclPROGRESS      : tactic -> tactic
val tclSHOWHYPS      : tactic -> tactic
val tclNOTSAMEGOAL   : tactic -> tactic

(** [tclIFTHENELSE tac1 tac2 tac3 gls] first applies [tac1] to [gls] then,
   if it succeeds, applies [tac2] to the resulting subgoals,
   and if not applies [tac3] to the initial goal [gls] *)
val tclIFTHENELSE    : tactic -> tactic -> tactic -> tactic
val tclIFTHENSELSE   : tactic -> tactic list -> tactic ->tactic
val tclIFTHENSVELSE   : tactic -> tactic array -> tactic ->tactic

(** [tclIFTHENTRYELSEMUST tac1 tac2 gls] applies [tac1] then [tac2]. If [tac1]
   has been successful, then [tac2] may fail. Otherwise, [tac2] must succeed.
   Equivalent to [(tac1;try tac2)||tac2] *)

val tclIFTHENTRYELSEMUST : tactic -> tactic -> tactic

(** {6 Tactics handling a list of goals. } *)

type tactic_list = goal list sigma -> goal list sigma

val tclFIRSTLIST       : tactic_list list -> tactic_list
val tclIDTAC_list      : tactic_list
val first_goal         : 'a list sigma -> 'a sigma
val apply_tac_list     : tactic -> tactic_list
val then_tactic_list   : tactic_list -> tactic_list -> tactic_list
val tactic_list_tactic : tactic_list -> tactic
val goal_goal_list     : 'a sigma -> 'a list sigma

(** [tclWITHHOLES solve_holes tac (sigma,c)] applies [tac] to [c] which
   may have unresolved holes; if [solve_holes] these holes must be
   resolved after application of the tactic; [sigma] must be an
   extension of the sigma of the goal *)
val tclWITHHOLES : bool -> ('a -> tactic) -> evar_map -> 'a -> tactic


==> anc/HoTT/coq-HoTT/proofs/tacmach.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Namegen
open Term
open Termops
open Environ
open Reductionops
open Evd
open Typing
open Redexpr
open Tacred
open Proof_type
open Logic
open Refiner

let re_sig it gc = { it = it; sigma = gc }

(**************************************************************)
(* Operations for handling terms under a local typing context *)
(**************************************************************)

type 'a sigma   = 'a Evd.sigma;;
type tactic     = Proof_type.tactic;;

let unpackage = Refiner.unpackage
let repackage = Refiner.repackage
let apply_sig_tac = Refiner.apply_sig_tac

let sig_it   = Refiner.sig_it
let project  = Refiner.project
let pf_env   = Refiner.pf_env
let pf_hyps  = Refiner.pf_hyps

let pf_concl gls = Goal.V82.concl (project gls) (sig_it gls)
let pf_hyps_types gls  =
  let sign = Environ.named_context (pf_env gls) in
  List.map (fun (id,_,x) -> (id, x)) sign

let pf_nth_hyp_id gls n = let (id,c,t) = List.nth (pf_hyps gls) (n-1) in id

let pf_last_hyp gl = List.hd (pf_hyps gl)

let pf_get_hyp gls id =
  try
    Sign.lookup_named id (pf_hyps gls)
  with Not_found ->
    error ("No such hypothesis: " ^ (Id.to_string id))

let pf_get_hyp_typ gls id =
  let (_,_,ty)= (pf_get_hyp gls id) in
  ty

let pf_ids_of_hyps gls = ids_of_named_context (pf_hyps gls)

let pf_get_new_id id gls =
  next_ident_away id (pf_ids_of_hyps gls)

let pf_get_new_ids ids gls =
  let avoid = pf_ids_of_hyps gls in
  List.fold_right
    (fun id acc -> (next_ident_away id (acc@avoid))::acc)
    ids []

let pf_global gls id = Constrintern.construct_reference (pf_hyps gls) id

let pf_parse_const gls = compose (pf_global gls) Id.of_string

let pf_reduction_of_red_expr gls re c =
  (fst (reduction_of_red_expr re)) (pf_env gls) (project gls) c

let pf_apply f gls = f (pf_env gls) (project gls)
let pf_reduce = pf_apply

let pf_whd_betadeltaiota         = pf_reduce whd_betadeltaiota
let pf_whd_betadeltaiota_stack   = pf_reduce whd_betadeltaiota_stack
let pf_hnf_constr                = pf_reduce hnf_constr
let pf_red_product               = pf_reduce red_product
let pf_nf                        = pf_reduce simpl
let pf_nf_betaiota               = pf_reduce (fun _ -> nf_betaiota)
let pf_compute                   = pf_reduce compute
let pf_unfoldn ubinds            = pf_reduce (unfoldn ubinds)
let pf_type_of                   = pf_reduce type_of
let pf_get_type_of               = pf_reduce Retyping.get_type_of

let pf_conv_x gl                = pf_reduce test_conversion gl Reduction.CONV
let pf_conv_x_leq gl            = pf_reduce test_conversion gl Reduction.CUMUL
let pf_const_value              = pf_reduce (fun env _ -> constant_value_in env)
let pf_reduce_to_quantified_ind = pf_reduce reduce_to_quantified_ind
let pf_reduce_to_atomic_ind     = pf_reduce reduce_to_atomic_ind

let pf_hnf_type_of gls = compose (pf_whd_betadeltaiota gls) (pf_get_type_of gls)

let pf_check_type gls c1 c2 =
  ignore (pf_type_of gls (mkCast (c1, DEFAULTcast, c2)))

let pf_is_matching              = pf_apply Matching.is_matching_conv
let pf_matches                  = pf_apply Matching.matches_conv

(************************************)
(* Tactics handling a list of goals *)
(************************************)

type tactic_list = Refiner.tactic_list 

let first_goal         = first_goal
let goal_goal_list     = goal_goal_list
let apply_tac_list     = apply_tac_list
let then_tactic_list   = then_tactic_list
let tactic_list_tactic = tactic_list_tactic
let tclFIRSTLIST       = tclFIRSTLIST
let tclIDTAC_list      = tclIDTAC_list


(********************************************)
(* Definition of the most primitive tactics *)
(********************************************)

let refiner = refiner

(* This does not check that the variable name is not here *)
let introduction_no_check id =
  refiner (Intro id)

let internal_cut_no_check replace id t gl =
  refiner (Cut (true,replace,id,t)) gl

let internal_cut_rev_no_check replace id t gl =
  refiner (Cut (false,replace,id,t)) gl

let refine_no_check c gl =
  refiner (Refine c) gl

let convert_concl_no_check c sty gl =
  refiner (Convert_concl (c,sty)) gl

let convert_hyp_no_check d gl =
  refiner (Convert_hyp d) gl

(* This does not check dependencies *)
let thin_no_check ids gl =
  if List.is_empty ids then tclIDTAC gl else refiner (Thin ids) gl

(* This does not check dependencies *)
let thin_body_no_check ids gl =
  if List.is_empty ids then tclIDTAC gl else refiner (ThinBody ids) gl

let move_hyp_no_check with_dep id1 id2 gl =
  refiner (Move (with_dep,id1,id2)) gl

let order_hyps idl gl =
  refiner (Order idl) gl

let rec rename_hyp_no_check l gl = match l with
  | [] -> tclIDTAC gl
  | (id1,id2)::l ->
      tclTHEN (refiner (Rename (id1,id2)))
	(rename_hyp_no_check l) gl

let mutual_fix f n others j gl =
  with_check (refiner (FixRule (f,n,others,j))) gl

let mutual_cofix f others j gl =
  with_check (refiner (Cofix (f,others,j))) gl

(* Versions with consistency checks *)

let introduction id    = with_check (introduction_no_check id)
let internal_cut b d t = with_check (internal_cut_no_check b d t)
let internal_cut_rev b d t = with_check (internal_cut_rev_no_check b d t)
let refine c           = with_check (refine_no_check c)
let convert_concl d sty = with_check (convert_concl_no_check d sty)
let convert_hyp d      = with_check (convert_hyp_no_check d)
let thin c             = with_check (thin_no_check c)
let thin_body c        = with_check (thin_body_no_check c)
let move_hyp b id id'  = with_check (move_hyp_no_check b id id')
let rename_hyp l       = with_check (rename_hyp_no_check l)

(* Pretty-printers *)

open Pp

let db_pr_goal sigma g =
  let env = Goal.V82.env sigma g in
  let penv = print_named_context env in
  let pc = print_constr_env env (Goal.V82.concl sigma g) in
  str"  " ++ hv 0 (penv ++ fnl () ++
                   str "============================" ++ fnl ()  ++
                   str" "  ++ pc) ++ fnl ()

let pr_gls gls =
  hov 0 (pr_evar_map (Some 2) (sig_sig gls) ++ fnl () ++ db_pr_goal (project gls) (sig_it gls))

let pr_glls glls =
  hov 0 (pr_evar_map (Some 2) (sig_sig glls) ++ fnl () ++
         prlist_with_sep fnl (db_pr_goal (project glls)) (sig_it glls))



==> anc/HoTT/coq-HoTT/proofs/tacmach.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Environ
open Evd
open Reduction
open Proof_type
open Refiner
open Redexpr
open Tacexpr
open Glob_term
open Pattern
open Locus
open Misctypes

(** Operations for handling terms under a local typing context. *)

type 'a sigma   = 'a Evd.sigma;;
type tactic     = Proof_type.tactic;;

val sig_it  : 'a sigma   -> 'a
val project : goal sigma -> evar_map

val re_sig : 'a -> evar_map -> 'a sigma

val unpackage : 'a sigma -> evar_map ref * 'a
val repackage : evar_map ref -> 'a -> 'a sigma
val apply_sig_tac :
  evar_map ref -> (goal sigma -> (goal list) sigma) -> goal -> (goal list) 

val pf_concl              : goal sigma -> types
val pf_env                : goal sigma -> env
val pf_hyps               : goal sigma -> named_context
(*i val pf_untyped_hyps       : goal sigma -> (Id.t * constr) list i*)
val pf_hyps_types         : goal sigma -> (Id.t * types) list
val pf_nth_hyp_id         : goal sigma -> int -> Id.t
val pf_last_hyp           : goal sigma -> named_declaration
val pf_ids_of_hyps        : goal sigma -> Id.t list
val pf_global             : goal sigma -> Id.t -> constr
val pf_parse_const        : goal sigma -> string -> constr
val pf_type_of            : goal sigma -> constr -> types
val pf_check_type         : goal sigma -> constr -> types -> unit
val pf_hnf_type_of        : goal sigma -> constr -> types

val pf_get_hyp            : goal sigma -> Id.t -> named_declaration
val pf_get_hyp_typ        : goal sigma -> Id.t -> types

val pf_get_new_id  : Id.t      -> goal sigma -> Id.t
val pf_get_new_ids : Id.t list -> goal sigma -> Id.t list

val pf_reduction_of_red_expr : goal sigma -> red_expr -> constr -> constr


val pf_apply : (env -> evar_map -> 'a) -> goal sigma -> 'a
val pf_reduce :
  (env -> evar_map -> constr -> constr) ->
    goal sigma -> constr -> constr

val pf_whd_betadeltaiota       : goal sigma -> constr -> constr
val pf_whd_betadeltaiota_stack : goal sigma -> constr -> constr * constr list
val pf_hnf_constr              : goal sigma -> constr -> constr
val pf_red_product             : goal sigma -> constr -> constr
val pf_nf                      : goal sigma -> constr -> constr
val pf_nf_betaiota             : goal sigma -> constr -> constr
val pf_reduce_to_quantified_ind : goal sigma -> types -> pinductive * types
val pf_reduce_to_atomic_ind     : goal sigma -> types -> pinductive * types
val pf_compute                 : goal sigma -> constr -> constr
val pf_unfoldn    : (occurrences * evaluable_global_reference) list
        -> goal sigma -> constr -> constr

val pf_const_value : goal sigma -> pconstant -> constr
val pf_conv_x      : goal sigma -> constr -> constr -> bool
val pf_conv_x_leq  : goal sigma -> constr -> constr -> bool

val pf_matches     : goal sigma -> constr_pattern -> constr -> patvar_map
val pf_is_matching : goal sigma -> constr_pattern -> constr -> bool


(** {6 The most primitive tactics. } *)

val refiner                   : rule -> tactic
val introduction_no_check     : Id.t -> tactic
val internal_cut_no_check     : bool -> Id.t -> types -> tactic
val internal_cut_rev_no_check : bool -> Id.t -> types -> tactic
val refine_no_check           : constr -> tactic
val convert_concl_no_check    : types -> cast_kind -> tactic
val convert_hyp_no_check      : named_declaration -> tactic
val thin_no_check             : Id.t list -> tactic
val thin_body_no_check        : Id.t list -> tactic
val move_hyp_no_check         :
  bool -> Id.t -> Id.t move_location -> tactic
val rename_hyp_no_check       : (Id.t*Id.t) list -> tactic
val order_hyps : Id.t list -> tactic
val mutual_fix      :
  Id.t -> int -> (Id.t * int * constr) list -> int -> tactic
val mutual_cofix    : Id.t -> (Id.t * constr) list -> int -> tactic

(** {6 The most primitive tactics with consistency and type checking } *)

val introduction     : Id.t -> tactic
val internal_cut     : bool -> Id.t -> types -> tactic
val internal_cut_rev : bool -> Id.t -> types -> tactic
val refine           : constr -> tactic
val convert_concl    : types -> cast_kind -> tactic
val convert_hyp      : named_declaration -> tactic
val thin             : Id.t list -> tactic
val thin_body        : Id.t list -> tactic
val move_hyp         : bool -> Id.t -> Id.t move_location -> tactic
val rename_hyp       : (Id.t*Id.t) list -> tactic

(** {6 Tactics handling a list of goals. } *)

type tactic_list = Refiner.tactic_list

val first_goal         : 'a list sigma -> 'a sigma
val goal_goal_list     : 'a sigma -> 'a list sigma
val apply_tac_list     : tactic -> tactic_list
val then_tactic_list   : tactic_list -> tactic_list -> tactic_list
val tactic_list_tactic : tactic_list -> tactic
val tclFIRSTLIST       : tactic_list list -> tactic_list
val tclIDTAC_list      : tactic_list

(** {6 Pretty-printing functions (debug only). } *)
val pr_gls    : goal sigma -> Pp.std_ppcmds
val pr_glls   : goal list sigma -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/proofs/tactic_debug.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Pp
open Tacexpr
open Termops

let prtac = ref (fun _ -> assert false)
let set_tactic_printer f = prtac := f
let prmatchpatt = ref (fun _ _ -> assert false)
let set_match_pattern_printer f = prmatchpatt := f
let prmatchrl = ref (fun _ -> assert false)
let set_match_rule_printer f = prmatchrl := f

(* This module intends to be a beginning of debugger for tactic expressions.
   Currently, it is quite simple and we can hope to have, in the future, a more
   complete panel of commands dedicated to a proof assistant framework *)

(* Debug information *)
type debug_info =
  | DebugOn of int
  | DebugOff

(* An exception handler *)
let explain_logic_error = ref (fun e -> mt())

let explain_logic_error_no_anomaly = ref (fun e -> mt())

let msg_tac_debug s = Pp.ppnl s; Pp.pp_flush ()

(* Prints the goal *)

let db_pr_goal g =
  let env = Refiner.pf_env g in
  let penv = print_named_context env in
  let pc = print_constr_env env (Goal.V82.concl (Refiner.project g) (Refiner.sig_it g)) in
  str"  " ++ hv 0 (penv ++ fnl () ++
                   str "============================" ++ fnl ()  ++
                   str" "  ++ pc) ++ fnl ()

let db_pr_goal g =
  msg_tac_debug (str "Goal:" ++ fnl () ++ db_pr_goal g)


(* Prints the commands *)
let help () =
  msg_tac_debug (str "Commands: <Enter> = Continue" ++ fnl() ++
         str "          h/? = Help" ++ fnl() ++
         str "          r <num> = Run <num> times" ++ fnl() ++
         str "          r <string> = Run up to next idtac <string>" ++ fnl() ++
         str "          s = Skip" ++ fnl() ++
         str "          x = Exit")

(* Prints the goal and the command to be executed *)
let goal_com g tac =
  begin
    db_pr_goal g;
    msg_tac_debug (str "Going to execute:" ++ fnl () ++ !prtac tac)
  end

let skipped = ref 0
let skip = ref 0
let breakpoint = ref None

let rec drop_spaces inst i =
  if String.length inst > i && inst.[i] == ' ' then drop_spaces inst (i+1)
  else i

let possibly_unquote s =
  if String.length s >= 2 & s.[0] == '"' & s.[String.length s - 1] == '"' then
    String.sub s 1 (String.length s - 2)
  else
    s

(* (Re-)initialize debugger *)
let db_initialize () =
  skip:=0;skipped:=0;breakpoint:=None

(* Gives the number of steps or next breakpoint of a run command *)
let run_com inst =
  if (String.get inst 0) == 'r' then
    let i = drop_spaces inst 1 in
    if String.length inst > i then
      let s = String.sub inst i (String.length inst - i) in
      if inst.[0] >= '0' && inst.[0] <= '9' then
        let num = int_of_string s in
        if num<0 then invalid_arg "run_com";
        skip:=num;skipped:=0
      else
        breakpoint:=Some (possibly_unquote s)
    else
      invalid_arg "run_com"
  else
    invalid_arg "run_com"

(* Prints the run counter *)
let run ini =
  if not ini then
  begin
    for _i = 1 to 2 do
      print_char (Char.chr 8);print_char (Char.chr 13)
    done;
    msg_tac_debug (str "Executed expressions: " ++ int !skipped ++ fnl())
  end;
  incr skipped

(* Prints the prompt *)
let rec prompt level =
  begin
    pp (fnl () ++ str "TcDebug (" ++ int level ++ str ") > ");
    flush stdout;
    let exit () = skip:=0;skipped:=0;raise Sys.Break in
    let inst = try read_line () with End_of_file -> exit () in
    match inst with
    | ""  -> DebugOn (level+1)
    | "s" -> DebugOff
    | "x" -> print_char (Char.chr 8); exit ()
    | "h"| "?" ->
      begin
        help ();
        prompt level
      end
    | _ ->
      (try run_com inst;run true;DebugOn (level+1)
       with Failure _ | Invalid_argument _ -> prompt level)
  end

(* Prints the state and waits for an instruction *)
let debug_prompt lev g tac f =
  (* What to print and to do next *)
  let newlevel =
    if Int.equal !skip 0 then
      if Option.is_empty !breakpoint then (goal_com g tac; prompt lev)
      else (run false; DebugOn (lev+1))
    else (decr skip; run false; if Int.equal !skip 0 then skipped:=0; DebugOn (lev+1)) in
  (* What to execute *)
  try f newlevel
  with reraise ->
    skip:=0; skipped:=0;
    if Logic.catchable_exception reraise then
      msg_tac_debug
        (str "Level " ++ int lev ++ str ": " ++ !explain_logic_error reraise);
    raise reraise

let is_debug db = match db, !breakpoint with
| DebugOff, _ -> false
| _, Some _ -> false
| _ -> Int.equal !skip 0

(* Prints a constr *)
let db_constr debug env c =
  if is_debug debug then
    msg_tac_debug (str "Evaluated term: " ++ print_constr_env env c)

(* Prints the pattern rule *)
let db_pattern_rule debug num r =
  if is_debug debug then
  begin
    msg_tac_debug (str "Pattern rule " ++ int num ++ str ":" ++ fnl () ++
      str "|" ++ spc () ++ !prmatchrl r)
  end

(* Prints the hypothesis pattern identifier if it exists *)
let hyp_bound = function
  | Anonymous -> " (unbound)"
  | Name id -> " (bound to "^(Names.Id.to_string id)^")"

(* Prints a matched hypothesis *)
let db_matched_hyp debug env (id,_,c) ido =
  if is_debug debug then
    msg_tac_debug (str "Hypothesis " ++
           str ((Names.Id.to_string id)^(hyp_bound ido)^
                " has been matched: ") ++ print_constr_env env c)

(* Prints the matched conclusion *)
let db_matched_concl debug env c =
  if is_debug debug then
    msg_tac_debug (str "Conclusion has been matched: " ++ print_constr_env env c)

(* Prints a success message when the goal has been matched *)
let db_mc_pattern_success debug =
  if is_debug debug then
    msg_tac_debug (str "The goal has been successfully matched!" ++ fnl() ++
           str "Let us execute the right-hand side part..." ++ fnl())

(* Prints a failure message for an hypothesis pattern *)
let db_hyp_pattern_failure debug env (na,hyp) =
  if is_debug debug then
    msg_tac_debug (str ("The pattern hypothesis"^(hyp_bound na)^
                " cannot match: ") ++
           !prmatchpatt env hyp)

(* Prints a matching failure message for a rule *)
let db_matching_failure debug =
  if is_debug debug then
    msg_tac_debug (str "This rule has failed due to matching errors!" ++ fnl() ++
           str "Let us try the next one...")

(* Prints an evaluation failure message for a rule *)
let db_eval_failure debug s =
  if is_debug debug then
    let s = str "message \"" ++ s ++ str "\"" in
    msg_tac_debug
      (str "This rule has failed due to \"Fail\" tactic (" ++
       s ++ str ", level 0)!" ++ fnl() ++ str "Let us try the next one...")

(* Prints a logic failure message for a rule *)
let db_logic_failure debug err =
  if is_debug debug then
  begin
    msg_tac_debug (!explain_logic_error err);
    msg_tac_debug (str "This rule has failed due to a logic error!" ++ fnl() ++
           str "Let us try the next one...")
  end

let is_breakpoint brkname s = match brkname, s with
  | Some s, MsgString s'::_ -> String.equal s s'
  | _ -> false

let db_breakpoint debug s =
  match debug with
  | DebugOn lev when not (List.is_empty s) && is_breakpoint !breakpoint s ->
      breakpoint:=None
  | _ ->
      ()


==> anc/HoTT/coq-HoTT/proofs/tactic_debug.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Environ
open Pattern
open Evd
open Proof_type
open Names
open Tacexpr
open Term

(** This module intends to be a beginning of debugger for tactic expressions.
   Currently, it is quite simple and we can hope to have, in the future, a more
   complete panel of commands dedicated to a proof assistant framework *)

val set_tactic_printer : (glob_tactic_expr -> Pp.std_ppcmds) -> unit
val set_match_pattern_printer :
  (env -> constr_pattern match_pattern -> Pp.std_ppcmds) -> unit
val set_match_rule_printer :
  ((Genarg.glob_constr_and_expr * constr_pattern,glob_tactic_expr) match_rule -> Pp.std_ppcmds) ->
    unit

(** Debug information *)
type debug_info =
  | DebugOn of int
  | DebugOff

(** Prints the state and waits *)
val debug_prompt :
  int -> goal sigma -> glob_tactic_expr -> (debug_info -> 'a) -> 'a

(** Initializes debugger *)
val db_initialize : unit -> unit

(** Prints a constr *)
val db_constr : debug_info -> env -> constr -> unit

(** Prints the pattern rule *)
val db_pattern_rule :
  debug_info -> int -> (Genarg.glob_constr_and_expr * constr_pattern,glob_tactic_expr) match_rule -> unit

(** Prints a matched hypothesis *)
val db_matched_hyp :
  debug_info -> env -> Id.t * constr option * constr -> Name.t -> unit

(** Prints the matched conclusion *)
val db_matched_concl : debug_info -> env -> constr -> unit

(** Prints a success message when the goal has been matched *)
val db_mc_pattern_success : debug_info -> unit

(** Prints a failure message for an hypothesis pattern *)
val db_hyp_pattern_failure :
  debug_info -> env -> Name.t * constr_pattern match_pattern -> unit

(** Prints a matching failure message for a rule *)
val db_matching_failure : debug_info -> unit

(** Prints an evaluation failure message for a rule *)
val db_eval_failure : debug_info -> Pp.std_ppcmds -> unit

(** An exception handler *)
val explain_logic_error: (exn -> Pp.std_ppcmds) ref

(** For use in the Ltac debugger: some exception that are usually
   consider anomalies are acceptable because they are caught later in
   the process that is being debugged.  One should not require
   from users that they report these anomalies. *)
val explain_logic_error_no_anomaly : (exn -> Pp.std_ppcmds) ref

(** Prints a logic failure message for a rule *)
val db_logic_failure : debug_info -> exn -> unit

(** Prints a logic failure message for a rule *)
val db_breakpoint : debug_info ->
  Id.t Loc.located message_token list -> unit


==> anc/HoTT/coq-HoTT/scripts/coqc.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Afin de rendre Coq plus portable, ce programme Caml remplace le script
   coqc.

   Ici, on trie la ligne de commande pour en extraire les fichiers à compiler,
   puis on les compile un par un en passant le reste de la ligne de commande
   à un process "coqtop -batch -load-vernac-source <fichier>".

   On essaye au maximum d'utiliser les modules Sys et Filename pour que la
   portabilité soit maximale, mais il reste encore des appels à des fonctions
   du module Unix. Ceux-ci sont préfixés par "Unix."
*)

(* environment *)

let environment = Unix.environment ()

let binary = ref "coqtop"
let image = ref ""

(* coqc options *)

let verbose = ref false

(* Verifies that a string starts by a letter and do not contain
   others caracters than letters, digits, or `_` *)

let check_module_name s =
  let err c =
    output_string stderr "Invalid module name: ";
    output_string stderr s;
    output_string stderr " character ";
    if c = '\'' then
      output_string stderr "\"'\""
    else
      (output_string stderr"'"; output_char stderr c; output_string stderr"'");
    output_string stderr " is not allowed in module names\n";
    exit 1
  in
  match String.get s 0 with
    | 'a' .. 'z' | 'A' .. 'Z' ->
	for i = 1 to (String.length s)-1 do
	  match String.get s i with
	    | 'a' .. 'z' | 'A' .. 'Z' | '0' .. '9' | '_'  -> ()
	    | c -> err c
	done
    | c -> err c

let rec make_compilation_args = function
  | [] -> []
  | file :: fl ->
      let dirname = Filename.dirname file in
      let basename = Filename.basename file in
      let modulename =
        if Filename.check_suffix basename ".v" then
          Filename.chop_suffix basename ".v"
        else
          basename
      in
      check_module_name modulename;
      let file = Filename.concat dirname modulename in
      (if !verbose then "-compile-verbose" else "-compile")
      :: file :: (make_compilation_args fl)

(* compilation of files [files] with command [command] and args [args] *)

let compile command args files =
  let args' = command :: args @ (make_compilation_args files) in
  match Sys.os_type with
  | "Win32" ->
     let pid =
        Unix.create_process_env command (Array.of_list args') environment
        Unix.stdin Unix.stdout Unix.stderr
     in
     let status = snd (Unix.waitpid [] pid) in
     let errcode =
       match status with Unix.WEXITED c|Unix.WSTOPPED c|Unix.WSIGNALED c -> c
     in
     exit errcode
  | _ ->
     Unix.execvpe command (Array.of_list args') environment

(* parsing of the command line
 *
 * special treatment for -bindir and -i.
 * other options are passed to coqtop *)

let usage () =
  Usage.print_usage_coqc () ;
  flush stderr ;
  exit 1

let parse_args () =
  let rec parse (cfiles,args) = function
    | [] ->
	List.rev cfiles, List.rev args
    | ("-verbose" | "--verbose") :: rem ->
	verbose := true ; parse (cfiles,args) rem
    | "-image" :: f :: rem ->
	image := f; parse (cfiles,args) rem
    | "-image" :: [] ->
	usage ()
    | "-byte" :: rem ->
       binary := "coqtop.byte"; parse (cfiles,args) rem
    | "-opt" :: rem -> (* now a no-op *) parse (cfiles,args) rem
    | "-libdir" :: _ :: rem ->
        print_string "Warning: option -libdir deprecated and ignored\n"; flush stdout;
        parse (cfiles,args) rem
    | ("-db"|"-debugger") :: rem ->
        print_string "Warning: option -db/-debugger deprecated and ignored\n";flush stdout;
        parse (cfiles,args) rem

    | ("-?"|"-h"|"-H"|"-help"|"--help") :: _ -> usage ()
    | ("-outputstate"|"-inputstate"|"-is"
      |"-load-vernac-source"|"-l"|"-load-vernac-object"
      |"-load-ml-source"|"-require"|"-load-ml-object"
      |"-init-file"|"-dump-glob"|"-compat"|"-coqlib" as o) :: rem ->
	begin
	  match rem with
	    | s :: rem' -> parse (cfiles,s::o::args) rem'
	    | []        -> usage ()
	end
    | ("-I"|"-include" as o) :: rem ->
	begin
	  match rem with
	  | s :: "-as" :: t :: rem' -> parse (cfiles,t::"-as"::s::o::args) rem'
	  | s :: "-as" :: [] -> usage ()
	  | s :: rem' -> parse (cfiles,s::o::args) rem'
	  | []        -> usage ()
	end
    | "-R" :: s :: "-as" :: t :: rem ->	parse (cfiles,t::"-as"::s::"-R"::args) rem
    | "-R" :: s :: "-as" :: [] -> usage ()
    | "-R" :: s :: t :: rem -> parse (cfiles,t::s::"-R"::args) rem

    | ("-notactics"|"-debug"|"-nolib"|"-boot"|"-time"
      |"-batch"|"-noinit"|"-nois"|"-noglob"|"-no-glob"
      |"-q"|"-full"|"-profile"|"-just-parsing"|"-echo" |"-unsafe"|"-quiet"
      |"-silent"|"-m"|"-xml"|"-v7"|"-v8"|"-beautify"|"-strict-implicit"
      |"-dont-load-proofs"|"-load-proofs"|"-force-load-proofs"
      |"-indices-matter"|"-impredicative-set"|"-vm"|"-no-native-compiler" as o) :: rem ->
	parse (cfiles,o::args) rem

    | ("-where") :: _ ->
	print_endline (Envars.coqlib (fun x -> x));
	exit 0

    | ("-config" | "--config") :: _ -> Usage.print_config (); exit 0

    | ("-v"|"--version") :: _ ->
        Usage.version 0
    | f :: rem ->
	if Sys.file_exists f then
	  parse (f::cfiles,args) rem
	else
	  let fv = f ^ ".v" in
	  if Sys.file_exists fv then
	    parse (fv::cfiles,args) rem
	  else begin
	    prerr_endline ("coqc: "^f^": no such file or directory") ;
	    exit 1
	  end
  in
  parse ([],[]) (List.tl (Array.to_list Sys.argv))

(* main: we parse the command line, define the command to compile files
 * and then call the compilation on each file *)

let main () =
  let cfiles, args = parse_args () in
    if cfiles = [] then begin
      prerr_endline "coqc: too few arguments" ;
      usage ()
    end;
    let coqtopname =
      if !image <> "" then !image
      else Filename.concat Envars.coqbin (!binary ^ Coq_config.exec_extension)
    in
      (*  List.iter (compile coqtopname args) cfiles*)
      Unix.handle_unix_error (compile coqtopname args) cfiles

let _ = Printexc.print main ()


==> anc/HoTT/coq-HoTT/scripts/coqmktop.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* coqmktop is a script to link Coq, analogous to ocamlmktop.
   The command line contains options specific to coqmktop, options for the
   Ocaml linker and files to link (in addition to the default Coq files). *)

open Unix

(* In Win32 outside cygwin, Sys.command calls cmd.exe. When it executes
   a command that may contains many double-quote, we should double-quote
   the whole ! *)

let safe_sys_command =
  if Sys.os_type = "Win32" then
    fun cmd -> Sys.command ("\""^cmd^"\"")
  else Sys.command

(* Objects to link *)

(* 1. Core objects *)
let ocamlobjs = ["str.cma";"unix.cma";"nums.cma"]
let dynobjs = ["dynlink.cma"]
let camlp4objs =
  if Coq_config.camlp4 = "camlp5" then ["gramlib.cma"] else ["camlp4lib.cma"]
let libobjs = ocamlobjs @ camlp4objs

let spaces = Str.regexp "[ \t\n]+"
let split_list l = Str.split spaces l

let copts     = split_list Tolink.copts
let core_objs = split_list Tolink.core_objs
let core_libs = split_list Tolink.core_libs

(* 3. Toplevel objects *)
let camlp4topobjs =
  if Coq_config.camlp4 = "camlp5" then
    ["camlp5_top.cma"; "pa_o.cmo"; "pa_extend.cmo"]
  else
    [ "Camlp4Top.cmo";
      "Camlp4Parsers/Camlp4OCamlRevisedParser.cmo";
      "Camlp4Parsers/Camlp4OCamlParser.cmo";
      "Camlp4Parsers/Camlp4GrammarParser.cmo" ]
let topobjs = camlp4topobjs

let gramobjs = []
let notopobjs = gramobjs

(* 4. High-level tactics objects *)

(* environment *)
let opt        = ref false
let full       = ref false
let top        = ref false
let echo       = ref false
let no_start   = ref false

let is_ocaml4 = Coq_config.caml_version.[0] <> '3'

(* Since the .cma are given with their relative paths (e.g. "lib/clib.cma"),
   we only need to include directories mentionned in the temp main ml file
   below (for accessing the corresponding .cmi). *)

let src_dirs =
  [ []; ["lib"]; ["toplevel"]; ["kernel";"byterun"]  ]

let includes () =
  let coqlib = if !Flags.boot then "." else Envars.coqlib ~fail:Errors.error in
  let mkdir d = "\"" ^ List.fold_left Filename.concat coqlib d ^ "\"" in
  (List.fold_right (fun d l -> "-I" :: mkdir d :: l) src_dirs [])
  @ ["-I"; "\"" ^ Envars.camlp4lib () ^ "\""]
  @ (if is_ocaml4 then ["-I"; "+compiler-libs"] else [])

(* Transform bytecode object file names in native object file names *)
let native_suffix f =
  if Filename.check_suffix f ".cmo" then
    (Filename.chop_suffix f ".cmo") ^ ".cmx"
  else if Filename.check_suffix f ".cma" then
    (Filename.chop_suffix f ".cma") ^ ".cmxa"
  else
    if Filename.check_suffix f ".a" then f
    else
      failwith ("File "^f^" has not extension .cmo, .cma or .a")

(* Transforms a file name in the corresponding Caml module name. *)
let rem_ext_regexpr = Str.regexp "\\(.*\\)\\.\\(cm..?\\|ml\\)"

let module_of_file name =
  let s = Str.replace_first rem_ext_regexpr "\\1" (Filename.basename name) in
  String.capitalize s

(* Build the list of files to link and the list of modules names *)
let files_to_link userfiles =
  let dyn_objs =
    if not !opt || Coq_config.has_natdynlink then dynobjs else [] in
  let toplevel_objs =
    if !top then topobjs else if !opt then notopobjs else [] in
  let objs = dyn_objs @ libobjs @ core_objs @ toplevel_objs in
  let modules = List.map module_of_file (objs @ userfiles)
  in
  let libs = dyn_objs @ libobjs @ core_libs @ toplevel_objs in
  let libstolink =
    (if !opt then List.map native_suffix libs else libs) @ userfiles
  in
  (modules, libstolink)

(* Gives the list of all the directories under [dir].
   Uses [Unix] (it is hard to do without it). *)
let all_subdirs dir =
  let l = ref [dir] in
  let add f = l := f :: !l in
  let rec traverse dir =
    let dirh =
      try opendir dir with Unix_error _ -> invalid_arg "all_subdirs"
    in
    try
      while true do
	let f = readdir dirh in
	if f <> "." && f <> ".." then
	  let file = Filename.concat dir f in
	  if (stat file).st_kind = S_DIR then begin
	    add file;
	    traverse file
	  end
      done
    with End_of_file ->
      closedir dirh
  in
  traverse dir; List.rev !l

(* usage *)
let usage () =
  prerr_endline "Usage: coqmktop <options> <ocaml options> files\
\nFlags are:\
\n  -coqlib dir    Specify where the Coq object files are\
\n  -camlbin dir   Specify where the OCaml binaries are\
\n  -camlp4bin dir Specify where the Camlp4/5 binaries are\
\n  -o exec-file   Specify the name of the resulting toplevel\
\n  -boot          Run in boot mode\
\n  -echo          Print calls to external commands\
\n  -full          Link high level tactics\
\n  -opt           Compile in native code\
\n  -top           Build Coq on a OCaml toplevel (incompatible with -opt)\
\n  -R dir         Add recursively dir to OCaml search path\
\n";
  exit 1

(* parsing of the command line *)
let parse_args () =
  let rec parse (op,fl) = function
    | [] -> List.rev op, List.rev fl
    | "-coqlib" :: d :: rem ->
	Flags.coqlib_spec := true; Flags.coqlib := d ; parse (op,fl) rem
    | "-coqlib" :: _        -> usage ()
    | "-camlbin" :: d :: rem ->
	Flags.camlbin_spec := true; Flags.camlbin := d ; parse (op,fl) rem
    | "-camlbin" :: _        -> usage ()
    | "-camlp4bin" :: d :: rem ->
	Flags.camlp4bin_spec := true; Flags.camlp4bin := d ; parse (op,fl) rem
    | "-camlp4bin" :: _        -> usage ()
    | "-boot" :: rem -> Flags.boot := true; parse (op,fl) rem
    | "-opt" :: rem -> opt := true ; parse (op,fl) rem
    | "-full" :: rem -> full := true ; parse (op,fl) rem
    | "-top" :: rem -> top := true ; parse (op,fl) rem
    | "-v8" :: rem ->
	Printf.eprintf "warning: option -v8 deprecated";
	parse (op,fl) rem
    | "-echo" :: rem -> echo := true ; parse (op,fl) rem
    | ("-cclib"|"-ccopt"|"-I"|"-o"|"-w" as o) :: rem' ->
	begin
	  match rem' with
	    | a :: rem -> parse (a::o::op,fl) rem
	    | []       -> usage ()
	end
    | "-R" :: a :: rem ->
        parse ((List.rev(List.flatten (List.map (fun d -> ["-I";d])
					 (all_subdirs a))))@op,fl) rem
    | "-R" :: [] -> usage ()
    | ("-noassert"|"-compact"|"-g"|"-p"|"-thread"|"-dtypes" as o) :: rem ->
        parse (o::op,fl) rem
    | ("-h"|"--help") :: _ -> usage ()
    | ("-no-start") :: rem -> no_start:=true; parse (op, fl) rem
    | f :: rem ->
	if Filename.check_suffix f ".ml"
	  or Filename.check_suffix f ".cmx"
	  or Filename.check_suffix f ".cmo"
	  or Filename.check_suffix f ".cmxa"
	  or Filename.check_suffix f ".cma"
	  or Filename.check_suffix f ".c" then
	    parse (op,f::fl) rem
	else begin
	  prerr_endline ("Don't know what to do with " ^ f);
	  exit 1
	end
  in
  parse ([Coq_config.osdeplibs],[]) (List.tl (Array.to_list Sys.argv))

let clean file =
  let rm f = if Sys.file_exists f then Sys.remove f in
  let basename = Filename.chop_suffix file ".ml" in
  if not !echo then begin
    rm file;
    rm (basename ^ ".o");
    rm (basename ^ ".cmi");
    rm (basename ^ ".cmo");
    rm (basename ^ ".cmx")
  end

(* Creates another temporary file for Dynlink if needed *)
let tmp_dynlink()=
  let tmp = Filename.temp_file "coqdynlink" ".ml" in
  let _ = Sys.command ("echo \"Dynlink.init();;\" > "^tmp) in
  tmp

(* Initializes the kind of loading in the main program *)
let declare_loading_string () =
  if not !top then
    "Mltop.remove ();;"
  else
    "begin try\
\n       (* Enable rectypes in the toplevel if it has the directive #rectypes *)\
\n       begin match Hashtbl.find Toploop.directive_table \"rectypes\" with\
\n         | Toploop.Directive_none f -> f ()\
\n         | _ -> ()\
\n       end\
\n     with\
\n       | Not_found -> ()\
\n     end;;\
\n\
\n     let ppf = Format.std_formatter;;\
\n     Mltop.set_top\
\n       {Mltop.load_obj=\
\n         (fun f -> if not (Topdirs.load_file ppf f) then Errors.error (\"Could not load plugin \"^f));\
\n        Mltop.use_file=Topdirs.dir_use ppf;\
\n        Mltop.add_dir=Topdirs.dir_directory;\
\n        Mltop.ml_loop=(fun () -> Toploop.loop ppf) };;\
\n"

(* create a temporary main file to link *)
let create_tmp_main_file modules =
  let main_name,oc = Filename.open_temp_file "coqmain" ".ml" in
  try
    (* Add the pre-linked modules *)
    output_string oc "List.iter Mltop.add_known_module [\"";
    output_string oc (String.concat "\";\"" modules);
    output_string oc "\"];;\n";
    (* Initializes the kind of loading *)
    output_string oc (declare_loading_string());
    (* Start the toplevel loop *)
    if not !no_start then
    output_string oc "Coqtop.start();;\n";
    close_out oc;
    main_name
  with reraise ->
    clean main_name; raise reraise

(* main part *)
let main () =
  let (options, userfiles) = parse_args () in
  (* which ocaml command to invoke *)
  let camlbin = Envars.camlbin () in
  let prog =
    if !opt then begin
      (* native code *)
      if !top then failwith "no custom toplevel in native code !";
      let ocamloptexec = Filename.quote (Filename.concat camlbin "ocamlopt") in
        ocamloptexec^" -linkall"
    end else
      (* bytecode (we shunt ocamlmktop script which fails on win32) *)
      let ocamlmktoplib = if is_ocaml4
	then " ocamlcommon.cma ocamlbytecomp.cma ocamltoplevel.cma"
	else " toplevellib.cma" in
      let ocamlcexec = Filename.quote (Filename.concat camlbin "ocamlc") in
      let ocamlccustom = Printf.sprintf "%s %s -linkall "
        ocamlcexec Coq_config.coqrunbyteflags in
      (if !top then ocamlccustom^ocamlmktoplib else ocamlccustom)
  in
  (* files to link *)
  let (modules, tolink) = files_to_link userfiles in
  (*file for dynlink *)
  let dynlink=
    if not (!opt || !top) then
      [tmp_dynlink()]
    else
      []
  in
  (* the list of the loaded modules *)
  let main_file = create_tmp_main_file modules in
  try
    let args =
      options @ (includes ()) @ copts @ tolink @ dynlink @
	[ Filename.quote main_file ]
    in
    (* add topstart.cmo explicitly because we shunted ocamlmktop wrapper *)
    let args = if !top then args @ [ "topstart.cmo" ] else args in
      (* Now, with the .cma, we MUST use the -linkall option *)
    let command = String.concat " " (prog::"-rectypes"::args) in
      if !echo then
	begin
	  print_endline command;
	  print_endline
	    ("(command length is " ^
	       (string_of_int (String.length command)) ^ " characters)");
	  flush Pervasives.stdout
	end;
      let retcode = safe_sys_command command in
	clean main_file;
	(* command gives the exit code in HSB, and signal in LSB !!! *)
	if retcode > 255 then retcode lsr 8 else retcode
  with reraise ->
    clean main_file; raise reraise

let retcode =
  try Printexc.print main () with any -> 1

let _ = exit retcode


==> anc/HoTT/coq-HoTT/tactics/auto.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Namegen
open Term
open Termops
open Inductiveops
open Environ
open Evd
open Typing
open Pattern
open Patternops
open Matching
open Tacmach
open Pfedit
open Genredexpr
open Tacred
open Tactics
open Tacticals
open Clenv
open Hiddentac
open Libnames
open Globnames
open Nametab
open Smartlocate
open Libobject
open Printer
open Tacexpr
open Mod_subst
open Misctypes
open Locus
open Decl_kinds

(****************************************************************************)
(*            The Type of Constructions Autotactic Hints                    *)
(****************************************************************************)

type 'a auto_tactic =
  | Res_pf     of 'a (* Hint Apply *)
  | ERes_pf    of 'a (* Hint EApply *)
  | Give_exact of 'a
  | Res_pf_THEN_trivial_fail of 'a (* Hint Immediate *)
  | Unfold_nth of evaluable_global_reference       (* Hint Unfold *)
  | Extern     of glob_tactic_expr       (* Hint Extern *)

type hints_path_atom = 
  | PathHints of global_reference list
  | PathAny

type hints_path =
  | PathAtom of hints_path_atom
  | PathStar of hints_path
  | PathSeq of hints_path * hints_path
  | PathOr of hints_path * hints_path
  | PathEmpty
  | PathEpsilon

type hint_term =
  | IsGlobRef of global_reference
  | IsConstr of constr * Univ.universe_context_set

type 'a gen_auto_tactic = {
  pri  : int;            (* A number lower is higher priority *)
  poly  : polymorphic;    (** Is the hint polymorpic and hence should be refreshed at each application *)
  pat  : constr_pattern option; (* A pattern for the concl of the Goal *)
  name  : hints_path_atom; (* A potential name to refer to the hint *) 
  code : 'a auto_tactic     (* the tactic to apply when the concl matches pat *)
}

type pri_auto_tactic = (constr * clausenv) gen_auto_tactic

type hint_entry = global_reference option * 
  (constr * types * Univ.universe_context_set) gen_auto_tactic

let pri_order_int (id1, {pri=pri1}) (id2, {pri=pri2}) =
  let d = pri1 - pri2 in
    if Int.equal d 0 then id2 - id1
    else d

let pri_order t1 t2 = pri_order_int t1 t2 <= 0

let insert v l =
  let rec insrec = function
    | [] -> [v]
    | h::tl -> if pri_order v h then v::h::tl else h::(insrec tl)
  in
  insrec l

(* Nov 98 -- Papageno *)
(* Les Hints sont ré-organisés en plusieurs databases.

  La table impérative "searchtable", de type "hint_db_table",
   associe une database (hint_db) à chaque nom.

  Une hint_db est une table d'association fonctionelle constr -> search_entry
  Le constr correspond à la constante de tête de la conclusion.

  Une search_entry est un triplet comprenant :
     - la liste des tactiques qui n'ont pas de pattern associé
     - la liste des tactiques qui ont un pattern
     - un discrimination net borné (Btermdn.t) constitué de tous les
       patterns de la seconde liste de tactiques *)

type stored_data = int * pri_auto_tactic
    (* First component is the index of insertion in the table, to keep most recent first semantics. *)

module Bounded_net = Btermdn.Make(struct
				    type t = stored_data
				    let compare = pri_order_int
				  end)

type search_entry = stored_data list * stored_data list * Bounded_net.t

let empty_se = ([],[],Bounded_net.create ())

let eq_constr_or_reference x y = 
  match x, y with
  | IsConstr (x,_), IsConstr (y,_) -> eq_constr x y
  | IsGlobRef x, IsGlobRef y -> eq_gr x y
  | _, _ -> false

let eq_pri_auto_tactic (_, x) (_, y) =
  if Int.equal x.pri y.pri && Option.equal constr_pattern_eq x.pat y.pat then
    match x.code,y.code with
      | Res_pf (cstr,_),Res_pf (cstr1,_) -> 
	   eq_constr cstr cstr1
      | ERes_pf (cstr,_),ERes_pf (cstr1,_) -> 
	  eq_constr cstr cstr1
      | Give_exact (cstr,_),Give_exact (cstr1,_)  -> 
	  eq_constr cstr cstr1
      | Res_pf_THEN_trivial_fail (cstr,_)
	  ,Res_pf_THEN_trivial_fail (cstr1,_) -> 
	  eq_constr cstr cstr1
      | _,_ -> false
  else
    false

let add_tac pat t st (l,l',dn) =
  match pat with
  | None -> if not (List.exists (eq_pri_auto_tactic t) l) then (insert t l, l', dn) else (l, l', dn)
  | Some pat -> 
    if not (List.exists (eq_pri_auto_tactic t) l') 
    then (l, insert t l', Bounded_net.add st dn (pat,t)) else (l, l', dn)

let rebuild_dn st ((l,l',dn) : search_entry) =
  (l, l', List.fold_left (fun dn (id, t) -> Bounded_net.add (Some st) dn (Option.get t.pat, (id, t)))
    (Bounded_net.create ()) l')


let lookup_tacs (hdc,c) st (l,l',dn) =
  let l'  = List.map snd (Bounded_net.lookup st dn c) in
  let sl' = List.stable_sort pri_order_int l' in
    Sort.merge pri_order l sl'

module Constr_map = Map.Make(RefOrdered)

let is_transparent_gr (ids, csts) = function
  | VarRef id -> Id.Pred.mem id ids
  | ConstRef cst -> Cpred.mem cst csts
  | IndRef _ | ConstructRef _ -> false

let dummy_goal = Goal.V82.dummy_goal

let instantiate_constr_or_ref env sigma c =
  let c, ctx = Universes.fresh_global_or_constr_instance env c in
  let cty = Retyping.get_type_of env sigma c in
    (c, cty), ctx

let instantiate_hint p =
  let mk_clenv c cty ctx =
    let sigma = Evd.merge_context_set univ_flexible dummy_goal.sigma ctx in
    let goal = { dummy_goal with sigma = sigma } in
    let cl = mk_clenv_from goal (c,cty) in {cl with env = empty_env}
  in
  let code = match p.code with
    | Res_pf (c, cty, ctx) -> Res_pf (c, mk_clenv c cty ctx)
    | ERes_pf (c, cty, ctx) -> ERes_pf (c, mk_clenv c cty ctx)
    | Res_pf_THEN_trivial_fail (c, cty, ctx) ->
      Res_pf_THEN_trivial_fail (c, mk_clenv c cty ctx)
    | Give_exact (c, cty, ctx) -> Give_exact (c, mk_clenv c cty ctx)
    | Unfold_nth e -> Unfold_nth e
    | Extern t -> Extern t
  in { pri = p.pri; poly = p.poly; name = p.name; pat = p.pat; code = code }

let hints_path_atom_eq h1 h2 = match h1, h2 with
| PathHints l1, PathHints l2 -> List.equal eq_gr l1 l2
| PathAny, PathAny -> true
| _ -> false

let rec hints_path_eq h1 h2 = match h1, h2 with
| PathAtom h1, PathAtom h2 -> hints_path_atom_eq h1 h2
| PathStar h1, PathStar h2 -> hints_path_eq h1 h2
| PathSeq (l1, r1), PathSeq (l2, r2) ->
  hints_path_eq l1 l2 && hints_path_eq r1 r2
| PathOr (l1, r1), PathOr (l2, r2) ->
  hints_path_eq l1 l2 && hints_path_eq r1 r2
| PathEmpty, PathEmpty -> true
| PathEpsilon, PathEpsilon -> true
| _ -> false

let path_matches hp hints =
  let rec aux hp hints k =
    match hp, hints with
    | PathAtom _, [] -> false
    | PathAtom PathAny, (_ :: hints') -> k hints'
    | PathAtom p, (h :: hints') -> 
      if hints_path_atom_eq p h then k hints' else false
    | PathStar hp', hints -> 
      k hints || aux hp' hints (fun hints' -> aux hp hints' k)
    | PathSeq (hp, hp'), hints -> 
      aux hp hints (fun hints' -> aux hp' hints' k)
    | PathOr (hp, hp'), hints ->
      aux hp hints k || aux hp' hints k
    | PathEmpty, _ -> false
    | PathEpsilon, hints -> k hints
  in aux hp hints (fun hints' -> true)

let rec matches_epsilon = function
  | PathAtom _ -> false
  | PathStar _ -> true
  | PathSeq (p, p') -> matches_epsilon p && matches_epsilon p'
  | PathOr (p, p') -> matches_epsilon p || matches_epsilon p'
  | PathEmpty -> false
  | PathEpsilon -> true

let rec is_empty = function
  | PathAtom _ -> false
  | PathStar _ -> false
  | PathSeq (p, p') -> is_empty p || is_empty p'
  | PathOr (p, p') -> matches_epsilon p && matches_epsilon p'
  | PathEmpty -> true
  | PathEpsilon -> false

let rec path_derivate hp hint =
  let rec derivate_atoms hints hints' =
    match hints, hints' with
    | gr :: grs, gr' :: grs' when eq_gr gr gr' -> derivate_atoms grs grs'
    | [], [] -> PathEpsilon
    | [], hints -> PathEmpty
    | grs, [] -> PathAtom (PathHints grs)
    | _, _ -> PathEmpty 
  in
    match hp with
    | PathAtom PathAny -> PathEpsilon
    | PathAtom (PathHints grs) -> 
      (match grs, hint with
       | h :: hints, PathAny -> PathEmpty
       | hints, PathHints hints' -> derivate_atoms hints hints'
       | _, _ -> assert false)
    | PathStar p -> if path_matches p [hint] then hp else PathEpsilon
    | PathSeq (hp, hp') ->
      let hpder = path_derivate hp hint in
	if matches_epsilon hp then 
	  PathOr (PathSeq (hpder, hp'), path_derivate hp' hint)
	else if is_empty hpder then PathEmpty 
	else PathSeq (hpder, hp')
    | PathOr (hp, hp') ->
      PathOr (path_derivate hp hint, path_derivate hp' hint)
    | PathEmpty -> PathEmpty
    | PathEpsilon -> PathEmpty

let rec normalize_path h =
  match h with
  | PathStar PathEpsilon -> PathEpsilon
  | PathSeq (PathEmpty, _) | PathSeq (_, PathEmpty) -> PathEmpty
  | PathSeq (PathEpsilon, p) | PathSeq (p, PathEpsilon) -> normalize_path p
  | PathOr (PathEmpty, p) | PathOr (p, PathEmpty) -> normalize_path p
  | PathOr (p, q) -> 
    let p', q' = normalize_path p, normalize_path q in
      if hints_path_eq p p' && hints_path_eq q q' then h
      else normalize_path (PathOr (p', q'))
  | PathSeq (p, q) -> 
    let p', q' = normalize_path p, normalize_path q in
      if hints_path_eq p p' && hints_path_eq q q' then h
      else normalize_path (PathSeq (p', q'))
  | _ -> h

let path_derivate hp hint = normalize_path (path_derivate hp hint)

let rec pp_hints_path = function
  | PathAtom (PathAny) -> str"."
  | PathAtom (PathHints grs) -> pr_sequence pr_global grs
  | PathStar p -> str "(" ++ pp_hints_path p ++ str")*"
  | PathSeq (p, p') -> pp_hints_path p ++ str" ; " ++ pp_hints_path p'
  | PathOr (p, p') -> 
    str "(" ++ pp_hints_path p ++ spc () ++ str"|" ++ spc () ++ pp_hints_path p' ++ str ")"
  | PathEmpty -> str"Ø"
  | PathEpsilon -> str"ε"

let subst_path_atom subst p =
  match p with
  | PathAny -> p
  | PathHints grs ->
    let gr' gr = fst (subst_global subst gr) in
    let grs' = List.smartmap gr' grs in
      if grs' == grs then p else PathHints grs'

let rec subst_hints_path subst hp =
  match hp with
  | PathAtom p ->
    let p' = subst_path_atom subst p in
      if p' == p then hp else PathAtom p'
  | PathStar p -> let p' = subst_hints_path subst p in
      if p' == p then hp else PathStar p'
  | PathSeq (p, q) ->
    let p' = subst_hints_path subst p in
    let q' = subst_hints_path subst q in
      if p' == p && q' == q then hp else PathSeq (p', q')
  | PathOr (p, q) ->
    let p' = subst_hints_path subst p in
    let q' = subst_hints_path subst q in
      if p' == p && q' == q then hp else PathOr (p', q')
  | _ -> hp

module Hint_db = struct

  type t = {
    hintdb_state : Names.transparent_state;
    hintdb_cut : hints_path;
    hintdb_unfolds : Id.Set.t * Cset.t;
    mutable hintdb_max_id : int;
    use_dn : bool;
    hintdb_map : search_entry Constr_map.t;
    (* A list of unindexed entries starting with an unfoldable constant
       or with no associated pattern. *)
    hintdb_nopat : (global_reference option * stored_data) list
  }

  let next_hint_id t = 
    let h = t.hintdb_max_id in t.hintdb_max_id <- succ t.hintdb_max_id; h

  let empty st use_dn = { hintdb_state = st;
			  hintdb_cut = PathEmpty;
			  hintdb_unfolds = (Id.Set.empty, Cset.empty);
			  hintdb_max_id = 0;
			  use_dn = use_dn;
			  hintdb_map = Constr_map.empty;
			  hintdb_nopat = [] }

  let find key db =
    try Constr_map.find key db.hintdb_map
    with Not_found -> empty_se
 
  let realize_tac (id,tac) = tac

  let map_none db =
    List.map realize_tac (Sort.merge pri_order (List.map snd db.hintdb_nopat) [])
    
  let map_all k db =
    let (l,l',_) = find k db in
      List.map realize_tac (Sort.merge pri_order (List.map snd db.hintdb_nopat @ l) l')

  let map_auto (k,c) db =
    let st = if db.use_dn then Some db.hintdb_state else None in
    let l' = lookup_tacs (k,c) st (find k db) in
      List.map realize_tac (Sort.merge pri_order (List.map snd db.hintdb_nopat) l')

  let is_exact = function
    | Give_exact _ -> true
    | _ -> false

  let is_unfold = function
    | Unfold_nth _ -> true
    | _ -> false

  let addkv gr id v db =
    let idv = id, v in
    let k = match gr with
      | Some gr -> if db.use_dn && is_transparent_gr db.hintdb_state gr &&
	  is_unfold v.code then None else Some gr
      | None -> None
    in
    let dnst = if db.use_dn then Some db.hintdb_state else None in
    let pat = if not db.use_dn && is_exact v.code then None else v.pat in
      match k with
      | None ->
	  if not (List.exists (fun (_, (_, v')) -> Pervasives.(=) v v') db.hintdb_nopat) then
	    (** FIXME *)
	    { db with hintdb_nopat = (gr,idv) :: db.hintdb_nopat }
	  else db
      | Some gr ->
	  let oval = find gr db in
	    { db with hintdb_map = Constr_map.add gr (add_tac pat idv dnst oval) db.hintdb_map }

  let rebuild_db st' db =
    let db' =
      { db with hintdb_map = Constr_map.map (rebuild_dn st') db.hintdb_map;
	hintdb_state = st'; hintdb_nopat = [] }
    in
      List.fold_left (fun db (gr,(id,v)) -> addkv gr id v db) db' db.hintdb_nopat

  let add_one (k, v) db =
    let v = instantiate_hint v in
    let st',db,rebuild =
      match v.code with
      | Unfold_nth egr ->
	  let addunf (ids,csts) (ids',csts') =
	    match egr with
	    | EvalVarRef id -> (Id.Pred.add id ids, csts), (Id.Set.add id ids', csts')
	    | EvalConstRef cst -> (ids, Cpred.add cst csts), (ids', Cset.add cst csts')
	  in 
	  let state, unfs = addunf db.hintdb_state db.hintdb_unfolds in
	    state, { db with hintdb_unfolds = unfs }, true
      | _ -> db.hintdb_state, db, false
    in
    let db = if db.use_dn && rebuild then rebuild_db st' db else db
    in addkv k (next_hint_id db) v db

  let add_list l db = List.fold_left (fun db k -> add_one k db) db l

  let remove_sdl p sdl = List.smartfilter p sdl 
  let remove_he st p (sl1, sl2, dn as he) =
    let sl1' = remove_sdl p sl1 and sl2' = remove_sdl p sl2 in
      if sl1' == sl1 && sl2' == sl2 then he
      else rebuild_dn st (sl1', sl2', dn)

  let remove_list grs db =
    let filter (_, h) = match h.name with PathHints [gr] -> not (List.mem gr grs) | _ -> true in
    let hintmap = Constr_map.map (remove_he db.hintdb_state filter) db.hintdb_map in
    let hintnopat = List.smartfilter (fun (ge, sd) -> filter sd) db.hintdb_nopat in
      { db with hintdb_map = hintmap; hintdb_nopat = hintnopat }

  let remove_one gr db = remove_list [gr] db

  let iter f db =
    f None (List.map (fun x -> realize_tac (snd x)) db.hintdb_nopat);
    Constr_map.iter (fun k (l,l',_) -> f (Some k) (List.map realize_tac (l@l'))) db.hintdb_map

  let fold f db accu =
    let accu = f None (List.map (fun x -> snd (snd x)) db.hintdb_nopat) accu in
    Constr_map.fold (fun k (l,l',_) -> f (Some k) (List.map snd (l@l'))) db.hintdb_map accu

  let transparent_state db = db.hintdb_state

  let set_transparent_state db st =
    if db.use_dn then rebuild_db st db
    else { db with hintdb_state = st }

  let add_cut path db =
    { db with hintdb_cut = normalize_path (PathOr (db.hintdb_cut, path)) }

  let cut db = db.hintdb_cut

  let unfolds db = db.hintdb_unfolds

  let use_dn db = db.use_dn

end

module Hintdbmap = Gmap

type hint_db = Hint_db.t

type hint_db_table = (string,hint_db) Hintdbmap.t ref

type hint_db_name = string

let searchtable = (ref Hintdbmap.empty : hint_db_table)

let searchtable_map name =
  Hintdbmap.find name !searchtable
let searchtable_add (name,db) =
  searchtable := Hintdbmap.add name db !searchtable
let current_db_names () =
  Hintdbmap.dom !searchtable

(**************************************************************************)
(*                       Definition of the summary                        *)
(**************************************************************************)

let auto_init : (unit -> unit) ref = ref (fun () -> ())
let add_auto_init f = 
  let init = !auto_init in
    auto_init := (fun () -> init (); f ())

let init     () = searchtable := Hintdbmap.empty; !auto_init ()
let freeze   () = !searchtable
let unfreeze fs = searchtable := fs

let _ = Summary.declare_summary "search"
	  { Summary.freeze_function   = freeze;
	    Summary.unfreeze_function = unfreeze;
	    Summary.init_function     = init }


(**************************************************************************)
(*             Auxiliary functions to prepare AUTOHINT objects            *)
(**************************************************************************)

let rec nb_hyp c = match kind_of_term c with
  | Prod(_,_,c2) -> if noccurn 1 c2 then 1+(nb_hyp c2) else nb_hyp c2
  | _ -> 0

(* adding and removing tactics in the search table *)

let try_head_pattern c =
  try head_pattern_bound c
  with BoundPattern -> error "Bound head variable."

let make_exact_entry sigma pri poly ?(name=PathAny) (c, cty, ctx) =
  let cty = strip_outer_cast cty in
    match kind_of_term cty with
    | Prod _ -> failwith "make_exact_entry"
    | _ ->
	let pat = snd (Patternops.pattern_of_constr sigma cty) in
	let hd =
	  try head_pattern_bound pat
	  with BoundPattern -> failwith "make_exact_entry"
	in
          (Some hd,
	  { pri = (match pri with None -> 0 | Some p -> p);
	    poly = poly;
	    pat = Some pat;
	    name = name;
	    code = Give_exact (c, cty, ctx) })

let make_apply_entry env sigma (eapply,hnf,verbose) pri poly ?(name=PathAny) (c, cty, ctx) =
  let cty = if hnf then hnf_constr env sigma cty else cty in
    match kind_of_term cty with
    | Prod _ ->
        let sigma' = Evd.merge_context_set univ_flexible dummy_goal.sigma ctx in
        let ce = mk_clenv_from { dummy_goal with sigma = sigma' } (c,cty) in
	let c' = clenv_type (* ~reduce:false *) ce in
	let pat = snd (Patternops.pattern_of_constr sigma c') in
        let hd =
	  try head_pattern_bound pat
          with BoundPattern -> failwith "make_apply_entry" in
        let nmiss = List.length (clenv_missing ce) in
	if Int.equal nmiss 0 then
	  (Some hd,
          { pri = (match pri with None -> nb_hyp cty | Some p -> p);
	    poly = poly;
            pat = Some pat;
	    name = name;
            code = Res_pf(c,cty,ctx) })
	else begin
	  if not eapply then failwith "make_apply_entry";
          if verbose then
	    msg_warning (str "the hint: eapply " ++ pr_lconstr c ++
	    str " will only be used by eauto");
          (Some hd,
           { pri = (match pri with None -> nb_hyp cty + nmiss | Some p -> p);
	     poly = poly;
             pat = Some pat;
	     name = name;
             code = ERes_pf(c,cty,ctx) })
        end
    | _ -> failwith "make_apply_entry"

(* flags is (e,h,v) with e=true if eapply and h=true if hnf and v=true if verbose
   c is a constr
   cty is the type of constr *)

let fresh_global_or_constr env sigma poly cr =
  match cr with
  | IsGlobRef gr -> Universes.fresh_global_instance env gr
  | IsConstr (c, ctx) -> (c, ctx)

let make_resolves env sigma flags pri poly ?name cr =
  let c, ctx = fresh_global_or_constr env sigma poly cr in
  let cty = Retyping.get_type_of env sigma c in
  let try_apply f =
    try Some (f (c, cty, ctx)) with Failure _ -> None in
  let ents = List.map_filter try_apply
    [make_exact_entry sigma pri poly ?name; make_apply_entry env sigma flags pri poly ?name]
  in
  if List.is_empty ents then
    errorlabstrm "Hint"
      (pr_lconstr c ++ spc() ++
        (if pi1 flags then str"cannot be used as a hint."
	else str "can be used as a hint only for eauto."));
  ents

(* used to add an hypothesis to the local hint database *)
let make_resolve_hyp env sigma (hname,_,htyp) =
  try
    [make_apply_entry env sigma (true, true, false) None false
       ~name:(PathHints [VarRef hname])
       (mkVar hname, htyp, Univ.ContextSet.empty)]
  with
    | Failure _ -> []
    | e when Logic.catchable_exception e -> anomaly (Pp.str "make_resolve_hyp")

(* REM : in most cases hintname = id *)
let make_unfold eref =
  let g = global_of_evaluable_reference eref in
  (Some g,
   { pri = 4;
     poly = false;
     pat = None;
     name = PathHints [g];
     code = Unfold_nth eref })

let make_extern pri pat tacast =
  let hdconstr = Option.map try_head_pattern pat in
  (hdconstr,
   { pri = pri;
     poly = false;
     pat = pat;
     name = PathAny;
     code = Extern tacast })  

let make_trivial env sigma poly ?(name=PathAny) r =
  let c,ctx = fresh_global_or_constr env sigma poly r in
  let t = hnf_constr env sigma (type_of env sigma c) in
  let hd = head_of_constr_reference (fst (head_constr t)) in
  let ce = mk_clenv_from dummy_goal (c,t) in
  (Some hd, { pri=1;
	      poly = poly;
              pat = Some (snd (Patternops.pattern_of_constr sigma (clenv_type ce)));
	      name = name;
              code=Res_pf_THEN_trivial_fail(c,t,ctx) })
  
open Vernacexpr

(**************************************************************************)
(*               declaration of the AUTOHINT library object               *)
(**************************************************************************)

(* If the database does not exist, it is created *)
(* TODO: should a warning be printed in this case ?? *)

let get_db dbname =
  try searchtable_map dbname
  with Not_found -> Hint_db.empty empty_transparent_state false

let add_hint dbname hintlist = 
  let db = get_db dbname in
  let db' = Hint_db.add_list hintlist db in
    searchtable_add (dbname,db')

let add_transparency dbname grs b =
  let db = get_db dbname in
  let st = Hint_db.transparent_state db in
  let st' =
    List.fold_left (fun (ids, csts) gr ->
      match gr with
      | EvalConstRef c -> (ids, (if b then Cpred.add else Cpred.remove) c csts)
      | EvalVarRef v -> (if b then Id.Pred.add else Id.Pred.remove) v ids, csts)
      st grs
  in searchtable_add (dbname, Hint_db.set_transparent_state db st')

let remove_hint dbname grs =
  let db = get_db dbname in
  let db' = Hint_db.remove_list grs db in
    searchtable_add (dbname, db')

type hint_action =
  | CreateDB of bool * transparent_state
  | AddTransparency of evaluable_global_reference list * bool
  | AddHints of hint_entry list
  | RemoveHints of global_reference list
  | AddCut of hints_path

let add_cut dbname path =
  let db = get_db dbname in
  let db' = Hint_db.add_cut path db in
    searchtable_add (dbname, db')

type hint_obj = bool * string * hint_action  (* locality, name, action *)

let cache_autohint (_,(local,name,hints)) =
  match hints with
  | CreateDB (b, st) -> searchtable_add (name, Hint_db.empty st b)
  | AddTransparency (grs, b) -> add_transparency name grs b
  | AddHints hints -> add_hint name hints
  | RemoveHints grs -> remove_hint name grs
  | AddCut path -> add_cut name path

let forward_subst_tactic =
  ref (fun _ -> failwith "subst_tactic is not installed for auto")

let set_extern_subst_tactic f = forward_subst_tactic := f

  (* let subst_mps_or_ref subst cr =  *)
  (*   match cr with *)
  (*   | IsConstr c -> let c' = subst_mps subst c in  *)
  (* 		      if c' == c then cr *)
  (* 		      else IsConstr c' *)
  (*   | IsGlobal r -> let r' = subst_global_reference subst r in *)
  (* 			 if r' == r then cr *)
  (* 			 else IsGlobal r' *)
  (* in *)

let subst_autohint (subst,(local,name,hintlist as obj)) =
  let subst_key gr =
    let (lab'', elab') = subst_global subst gr in
    let gr' =
      (try head_of_constr_reference (fst (head_constr_bound elab'))
       with Tactics.Bound -> lab'')
    in if gr' == gr then gr else gr'
  in
  let subst_hint (k,data as hint) =
    let k' = Option.smartmap subst_key k in
    let pat' = Option.smartmap (subst_pattern subst) data.pat in
    let code' = match data.code with
      | Res_pf (c,t,ctx) ->
          let c' = subst_mps subst c in
          let t' = subst_mps subst t in
          if c==c' && t'==t then data.code else Res_pf (c', t',ctx)
      | ERes_pf (c,t,ctx) ->
          let c' = subst_mps subst c in
          let t' = subst_mps subst t in
          if c==c' && t'==t then data.code else ERes_pf (c',t',ctx)
      | Give_exact (c,t,ctx) ->
          let c' = subst_mps subst c in
	  let t' = subst_mps subst t in
          if c==c' && t'== t then data.code else Give_exact (c',t',ctx)
      | Res_pf_THEN_trivial_fail (c,t,ctx) ->
          let c' = subst_mps subst c in
          let t' = subst_mps subst t in
          if c==c' && t==t' then data.code else Res_pf_THEN_trivial_fail (c',t',ctx)
      | Unfold_nth ref ->
          let ref' = subst_evaluable_reference subst ref in
          if ref==ref' then data.code else Unfold_nth ref'
      | Extern tac ->
	  let tac' = !forward_subst_tactic subst tac in
	  if tac==tac' then data.code else Extern tac'
    in
    let name' = subst_path_atom subst data.name in
    let data' =
      if data.pat==pat' && data.name == name' && data.code==code' then data
      else { data with pat = pat'; name = name'; code = code' }
    in
    if k' == k && data' == data then hint else (k',data')
  in
    match hintlist with
    | CreateDB _ -> obj
    | AddTransparency (grs, b) ->
	let grs' = List.smartmap (subst_evaluable_reference subst) grs in
	  if grs==grs' then obj else (local, name, AddTransparency (grs', b))
    | AddHints hintlist ->
	let hintlist' = List.smartmap subst_hint hintlist in
	  if hintlist' == hintlist then obj else
	    (local,name,AddHints hintlist')
    | RemoveHints grs ->
	let grs' = List.smartmap (fun x -> fst (subst_global subst x)) grs in
	  if grs==grs' then obj else (local, name, RemoveHints grs')
    | AddCut path ->
      let path' = subst_hints_path subst path in
	if path' == path then obj else (local, name, AddCut path')

let classify_autohint ((local,name,hintlist) as obj) =
  match hintlist with
  | AddHints [] -> Dispose
  | _ -> if local then Dispose else Substitute obj

let inAutoHint : hint_obj -> obj =
  declare_object {(default_object "AUTOHINT") with
                    cache_function = cache_autohint;
		    load_function = (fun _ -> cache_autohint);
		    subst_function = subst_autohint;
		    classify_function = classify_autohint; }

let create_hint_db l n st b =
  Lib.add_anonymous_leaf (inAutoHint (l,n,CreateDB (b, st)))

let remove_hints local dbnames grs =
  let dbnames = if List.is_empty dbnames then ["core"] else dbnames in
    List.iter
      (fun dbname ->
	 Lib.add_anonymous_leaf (inAutoHint(local, dbname, RemoveHints grs)))
      dbnames

open Misctypes

(**************************************************************************)
(*                     The "Hint" vernacular command                      *)
(**************************************************************************)
let add_resolves env sigma clist local dbnames =
  List.iter
    (fun dbname ->
       Lib.add_anonymous_leaf
	 (inAutoHint
	    (local,dbname, AddHints
     	      (List.flatten (List.map (fun (pri, poly, hnf, path, gr) ->
	        make_resolves env sigma (true,hnf,Flags.is_verbose()) 
		  pri poly ~name:path gr) clist)))))
    dbnames

let add_unfolds l local dbnames =
  List.iter
    (fun dbname -> Lib.add_anonymous_leaf
       (inAutoHint (local,dbname, AddHints (List.map make_unfold l))))
    dbnames

let add_cuts l local dbnames =
  List.iter
    (fun dbname -> Lib.add_anonymous_leaf
       (inAutoHint (local,dbname, AddCut l)))
    dbnames

let add_transparency l b local dbnames =
  List.iter
    (fun dbname -> Lib.add_anonymous_leaf
       (inAutoHint (local,dbname, AddTransparency (l, b))))
    dbnames

let add_extern pri pat tacast local dbname =
  (* We check that all metas that appear in tacast have at least
     one occurence in the left pattern pat *)
  let tacmetas = [] in
    match pat with
    | Some (patmetas,pat) ->
	(match (List.subtract tacmetas patmetas) with
	| i::_ ->
	    errorlabstrm "add_extern"
	      (str "The meta-variable ?" ++ Ppconstr.pr_patvar i ++ str" is not bound.")
	| []  ->
	    Lib.add_anonymous_leaf
	      (inAutoHint(local,dbname, AddHints [make_extern pri (Some pat) tacast])))
    | None ->
	Lib.add_anonymous_leaf
	  (inAutoHint(local,dbname, AddHints [make_extern pri None tacast]))

let add_externs pri pat tacast local dbnames =
  List.iter (add_extern pri pat tacast local) dbnames

let add_trivials env sigma l local dbnames =
  List.iter
    (fun dbname ->
       Lib.add_anonymous_leaf (
	 inAutoHint(local,dbname, 
		    AddHints (List.map (fun (name, poly, c) -> make_trivial env sigma poly ~name c) l))))
    dbnames

let forward_intern_tac =
  ref (fun _ -> failwith "intern_tac is not installed for auto")

let set_extern_intern_tac f = forward_intern_tac := f

type hnf = bool

let pr_hint_term = function
  | IsConstr (c,_) -> pr_constr c
  | IsGlobRef gr -> pr_global gr

type hints_entry =
  | HintsResolveEntry of (int option * polymorphic * hnf * hints_path_atom * hint_term) list
  | HintsImmediateEntry of (hints_path_atom * polymorphic * hint_term) list
  | HintsCutEntry of hints_path
  | HintsUnfoldEntry of evaluable_global_reference list
  | HintsTransparencyEntry of evaluable_global_reference list * bool
  | HintsExternEntry of
      int * (patvar list * constr_pattern) option * glob_tactic_expr

let h = Id.of_string "H"

exception Found of constr * types

let prepare_hint check env (sigma,c) =
  let sigma = Typeclasses.resolve_typeclasses ~fail:false env sigma in
  (* We re-abstract over uninstantiated evars.
     It is actually a bit stupid to generalize over evars since the first
     thing make_resolves will do is to re-instantiate the products *)
  let c = drop_extra_implicit_args (Evarutil.nf_evar sigma c) in
  let vars = ref (collect_vars c) in
  let subst = ref [] in
  let rec find_next_evar c = match kind_of_term c with
    | Evar (evk,args as ev) ->
      (* We skip the test whether args is the identity or not *)
      let t = Evarutil.nf_evar sigma (existential_type sigma ev) in
      let t = List.fold_right (fun (e,id) c -> replace_term e id c) !subst t in
      if not (Int.Set.is_empty (free_rels t)) then
	error "Hints with holes dependent on a bound variable not supported.";
      if occur_existential t then
	(* Not clever enough to construct dependency graph of evars *)
	error "Not clever enough to deal with evars dependent in other evars.";
      raise (Found (c,t))
    | _ -> iter_constr find_next_evar c in
  let rec iter c =
    try find_next_evar c; c
    with Found (evar,t) ->
      let id = next_ident_away_from h (fun id -> Id.Set.mem id !vars) in
      vars := Id.Set.add id !vars;
      subst := (evar,mkVar id)::!subst;
      mkNamedLambda id t (iter (replace_term evar (mkVar id) c)) in
  let c' = iter c in
    if check then Evarutil.check_evars (Global.env()) Evd.empty sigma c';
    IsConstr (c', Evd.get_universe_context_set sigma)

let interp_hints =
  fun h ->
  let f c =
    let evd,c = Constrintern.interp_open_constr Evd.empty (Global.env()) c in
      prepare_hint true (Global.env()) (evd,c) in
  let fr r =
    let gr = global_with_alias r in
    let r' = evaluable_of_global_reference (Global.env()) gr in
    Dumpglob.add_glob (loc_of_reference r) gr;
    r' in
  let fi (poly, c) =
    match c with
    | HintsReference c ->
      let gr = global_with_alias c in
	(PathHints [gr], poly, IsGlobRef gr)
    | HintsConstr c -> 
      (* if poly then *)
      (* 	errorlabstrm "Hint" (Ppconstr.pr_constr_expr c ++ spc () ++  *)
      (* 			     str" is a term and cannot be made a polymorphic hint," ++ *)
      (* 			     str" only global references can be polymorphic hints.") *)
      (* else *) (PathAny, poly, f c)
  in
  let fres (pri, poly, b, r) =
    let path, poly, gr = fi (poly, r) in
      (pri, poly, b, path, gr)
  in
  let fp = Constrintern.intern_constr_pattern Evd.empty (Global.env()) in
  match h with
  | HintsResolve lhints -> HintsResolveEntry (List.map fres lhints)
  | HintsImmediate lhints -> HintsImmediateEntry (List.map fi lhints)
  | HintsUnfold lhints -> HintsUnfoldEntry (List.map fr lhints)
  | HintsTransparency (lhints, b) ->
      HintsTransparencyEntry (List.map fr lhints, b)
  | HintsConstructors lqid ->
      let constr_hints_of_ind qid =
        let ind = global_inductive_with_alias qid in
	let mib,_ = Global.lookup_inductive ind in
	Dumpglob.dump_reference (fst (qualid_of_reference qid)) "<>" (string_of_reference qid) "ind";
          List.init (nconstructors ind) 
	    (fun i -> let c = (ind,i+1) in
		      let gr = ConstructRef c in
			None, mib.Declarations.mind_polymorphic, true, 
			PathHints [gr], IsGlobRef gr)
      in HintsResolveEntry (List.flatten (List.map constr_hints_of_ind lqid))
  | HintsExtern (pri, patcom, tacexp) ->
      let pat =	Option.map fp patcom in
      let tacexp = !forward_intern_tac (match pat with None -> [] | Some (l, _) -> l) tacexp in
      HintsExternEntry (pri, pat, tacexp)

let add_hints local dbnames0 h =
  if List.mem "nocore" dbnames0 then
    error "The hint database \"nocore\" is meant to stay empty.";
  let dbnames = if List.is_empty dbnames0 then ["core"] else dbnames0 in
  let env = Global.env() and sigma = Evd.empty in
  match h with
  | HintsResolveEntry lhints -> add_resolves env sigma lhints local dbnames
  | HintsImmediateEntry lhints -> add_trivials env sigma lhints local dbnames
  | HintsCutEntry lhints -> add_cuts lhints local dbnames
  | HintsUnfoldEntry lhints -> add_unfolds lhints local dbnames
  | HintsTransparencyEntry (lhints, b) ->
      add_transparency lhints b local dbnames
  | HintsExternEntry (pri, pat, tacexp) ->
      add_externs pri pat tacexp local dbnames

(**************************************************************************)
(*                    Functions for printing the hints                    *)
(**************************************************************************)

let pr_autotactic =
  function
  | Res_pf (c,clenv) -> (str"apply " ++ pr_constr c)
  | ERes_pf (c,clenv) -> (str"eapply " ++ pr_constr c)
  | Give_exact (c,clenv) -> (str"exact " ++ pr_constr c)
  | Res_pf_THEN_trivial_fail (c,clenv) ->
      (str"apply " ++ pr_constr c ++ str" ; trivial")
  | Unfold_nth c -> (str"unfold " ++  pr_evaluable_reference c)
  | Extern tac ->
      (str "(*external*) " ++ Pptactic.pr_glob_tactic (Global.env()) tac)

let pr_hint (id, v) =
  (pr_autotactic v.code ++ str"(level " ++ int v.pri ++ str", id " ++ int id ++ str ")" ++ spc ())

let pr_hint_list hintlist =
  (str "  " ++ hov 0 (prlist pr_hint hintlist) ++ fnl ())

let pr_hints_db (name,db,hintlist) =
  (str "In the database " ++ str name ++ str ":" ++
     if List.is_empty hintlist then (str " nothing" ++ fnl ())
     else (fnl () ++ pr_hint_list hintlist))

(* Print all hints associated to head c in any database *)
let pr_hint_list_for_head c =
  let dbs = Hintdbmap.to_list !searchtable in
  let validate (name, db) =
    let hints = List.map (fun v -> 0, v) (Hint_db.map_all c db) in
    (name, db, hints)
  in
  let valid_dbs = List.map validate dbs in
  if List.is_empty valid_dbs then
    (str "No hint declared for :" ++ pr_global c)
  else
    hov 0
      (str"For " ++ pr_global c ++ str" -> " ++ fnl () ++
	 hov 0 (prlist pr_hints_db valid_dbs))

let pr_hint_ref ref = pr_hint_list_for_head ref

(* Print all hints associated to head id in any database *)

let pr_hint_term cl =
  try
    let dbs = Hintdbmap.to_list !searchtable in
    let valid_dbs =
      let fn = try
	  let (hdc,args) = head_constr_bound cl in
	  let hd = head_of_constr_reference hdc in
	    if occur_existential cl then
	      Hint_db.map_all hd
	    else Hint_db.map_auto (hd, applist (hdc,args))
	with Bound -> Hint_db.map_none
      in
      let fn db = List.map (fun x -> 0, x) (fn db) in
      List.map (fun (name, db) -> (name, db, fn db)) dbs
    in
      if List.is_empty valid_dbs then
	(str "No hint applicable for current goal")
      else
	(str "Applicable Hints :" ++ fnl () ++
	    hov 0 (prlist pr_hints_db valid_dbs))
  with Match_failure _ | Failure _ ->
    (str "No hint applicable for current goal")

let error_no_such_hint_database x =
  error ("No such Hint database: "^x^".")

(* print all hints that apply to the concl of the current goal *)
let pr_applicable_hint () =
  let pts = get_pftreestate () in
  let glss = Proof.V82.subgoals pts in
  match glss.Evd.it with
  | [] -> Errors.error "No focused goal."
  | g::_ ->
    let gl = { Evd.it = g; sigma = glss.Evd.sigma } in
    pr_hint_term (pf_concl gl)

(* displays the whole hint database db *)
let pr_hint_db db =
  let content =
    let fold head hintlist accu =
      let goal_descr = match head with
      | None -> str "For any goal"
      | Some head -> str "For " ++ pr_global head
      in
      let hints = pr_hint_list (List.map (fun x -> (0, x)) hintlist) in
      let hint_descr = hov 0 (goal_descr ++ str " -> " ++ hints) in
      accu ++ hint_descr
    in
    Hint_db.fold fold db (mt ())
  in
  let (ids, csts) = Hint_db.transparent_state db in
  hov 0
    ((if Hint_db.use_dn db then str"Discriminated database"
      else str"Non-discriminated database")) ++ fnl () ++
  hov 2 (str"Unfoldable variable definitions: " ++ pr_idpred ids) ++ fnl () ++
  hov 2 (str"Unfoldable constant definitions: " ++ pr_cpred csts) ++ fnl () ++
  hov 2 (str"Cut: " ++ pp_hints_path (Hint_db.cut db)) ++ fnl () ++
  content

let pr_hint_db_by_name dbname =
  try
    let db = searchtable_map dbname in pr_hint_db db
  with Not_found ->
    error_no_such_hint_database dbname

(* displays all the hints of all databases *)
let pr_searchtable () =
  let fold name db accu =
    str "In the database " ++ str name ++ str ":" ++ fnl () ++ pr_hint_db db
  in
  Hintdbmap.fold fold !searchtable (mt ())

(**************************************************************************)
(*                           Automatic tactics                            *)
(**************************************************************************)

(**************************************************************************)
(*          tactics with a trace mechanism for automatic search           *)
(**************************************************************************)

let priority l = List.filter (fun (_, hint) -> Int.equal hint.pri 0) l

(* tell auto not to reuse already instantiated metas in unification (for
   compatibility, since otherwise, apply succeeds oftener) *)

open Unification

let auto_unif_flags = {
  modulo_conv_on_closed_terms = Some full_transparent_state;
  use_metas_eagerly_in_conv_on_closed_terms = false;
  modulo_delta = empty_transparent_state;
  modulo_delta_types = full_transparent_state;
  modulo_delta_in_merge = None;
  check_applied_meta_types = false;
  resolve_evars = true;
  use_pattern_unification = false;
  use_meta_bound_pattern_unification = true;
  frozen_evars = ExistentialSet.empty;
  restrict_conv_on_strict_subterms = false; (* Compat *)
  modulo_betaiota = false;
  modulo_eta = true;
  allow_K_in_toplevel_higher_order_unification = false
}

(* Try unification with the precompiled clause, then use registered Apply *)

let unify_resolve_nodelta poly (c,clenv) gl =
  let clenv' = if poly then fst (Clenv.refresh_undefined_univs clenv) else clenv in
  let clenv' = connect_clenv gl clenv' in
  let clenv'' = clenv_unique_resolver ~flags:auto_unif_flags clenv' gl in
  Clenvtac.clenv_refine false clenv'' gl

let unify_resolve poly flags (c,clenv) gl =
  let clenv' = if poly then fst (Clenv.refresh_undefined_univs clenv) else clenv in
  let clenv' = connect_clenv gl clenv' in
  let clenv'' = clenv_unique_resolver ~flags clenv' gl in
  Clenvtac.clenv_refine false clenv'' gl

let unify_resolve_gen poly = function
  | None -> unify_resolve_nodelta poly
  | Some flags -> unify_resolve poly flags

let exact poly (c,clenv) =
  let c' = 
    if poly then
      let evd', subst = Evd.refresh_undefined_universes clenv.evd in
	subst_univs_level_constr subst c 
    else c
  in exact_check c'
    
(* Util *)

let expand_constructor_hints env lems =
  List.map_append (fun (sigma,lem) ->
    match kind_of_term lem with
    | Ind (ind,u) ->
	List.init (nconstructors ind) 
	  (fun i -> IsConstr (mkConstructU ((ind,i+1),u), 
			      Univ.ContextSet.empty))
    | _ ->
	[prepare_hint false env (sigma,lem)]) lems

(* builds a hint database from a constr signature *)
(* typically used with (lid, ltyp) = pf_hyps_types <some goal> *)

let add_hint_lemmas eapply lems hint_db gl =
  let lems = expand_constructor_hints (pf_env gl) lems in
  let hintlist' =
    List.map_append (pf_apply make_resolves gl (eapply,true,false) None true) lems in
  Hint_db.add_list hintlist' hint_db

let make_local_hint_db ?ts eapply lems gl =
  let sign = pf_hyps gl in
  let ts = match ts with
    | None -> Hint_db.transparent_state (searchtable_map "core") 
    | Some ts -> ts
  in
  let hintlist = List.map_append (pf_apply make_resolve_hyp gl) sign in
  add_hint_lemmas eapply lems
    (Hint_db.add_list hintlist (Hint_db.empty ts false)) gl

(* Serait-ce possible de compiler d'abord la tactique puis de faire la
   substitution sans passer par bdize dont l'objectif est de préparer un
   terme pour l'affichage ? (HH) *)

(* Si on enlève le dernier argument (gl) conclPattern est calculé une
fois pour toutes : en particulier si Pattern.somatch produit une UserError
Ce qui fait que si la conclusion ne matche pas le pattern, Auto échoue, même
si après Intros la conclusion matche le pattern.
*)

(* conclPattern doit échouer avec error car il est rattraper par tclFIRST *)

let forward_interp_tactic =
  ref (fun _ -> failwith "interp_tactic is not installed for auto")

let set_extern_interp f = forward_interp_tactic := f

let conclPattern concl pat tac gl =
  let constr_bindings =
    match pat with
    | None -> []
    | Some pat ->
	try matches pat concl
	with PatternMatchingFailure -> error "conclPattern" in
    !forward_interp_tactic constr_bindings tac gl

(***********************************************************)
(** A debugging / verbosity framework for trivial and auto *)
(***********************************************************)

(** The following options allow to trigger debugging/verbosity
    without having to adapt the scripts.
    Note: if Debug and Info are both activated, Debug take precedence. *)

let global_debug_trivial = ref false
let global_debug_auto = ref false
let global_info_trivial = ref false
let global_info_auto = ref false

let add_option ls refe =
  let _ = Goptions.declare_bool_option
    { Goptions.optsync  = true;
      Goptions.optdepr  = false;
      Goptions.optname  = String.concat " " ls;
      Goptions.optkey   = ls;
      Goptions.optread  = (fun () -> !refe);
      Goptions.optwrite = (:=) refe }
  in ()

let _ =
  add_option ["Debug";"Trivial"] global_debug_trivial;
  add_option ["Debug";"Auto"] global_debug_auto;
  add_option ["Info";"Trivial"] global_info_trivial;
  add_option ["Info";"Auto"] global_info_auto

let no_dbg () = (Off,0,ref [])

let mk_trivial_dbg debug =
  let d =
    if debug == Debug || !global_debug_trivial then Debug
    else if debug == Info || !global_info_trivial then Info
    else Off
  in (d,0,ref [])

(** Note : we start the debug depth of auto at 1 to distinguish it
   for trivial (whose depth is 0). *)

let mk_auto_dbg debug =
  let d =
    if debug == Debug || !global_debug_auto then Debug
    else if debug == Info || !global_info_auto then Info
    else Off
  in (d,1,ref [])

let incr_dbg = function (dbg,depth,trace) -> (dbg,depth+1,trace)

(** A tracing tactic for debug/info trivial/auto *)

let tclLOG (dbg,depth,trace) pp tac =
  match dbg with
    | Off -> tac
    | Debug ->
       (* For "debug (trivial/auto)", we directly output messages *)
      let s = String.make depth '*' in
      begin fun gl ->
	try
	  let out = tac gl in
	  msg_debug (str s ++ spc () ++ pp () ++ str ". (*success*)");
	  out
	with reraise ->
	  msg_debug (str s ++ spc () ++ pp () ++ str ". (*fail*)");
	  raise reraise
      end
    | Info ->
      (* For "info (trivial/auto)", we store a log trace *)
      begin fun gl ->
	try
	  let out = tac gl in
	  trace := (depth, Some pp) :: !trace;
	  out
	with reraise ->
	  trace := (depth, None) :: !trace;
	  raise reraise
      end

(** For info, from the linear trace information, we reconstitute the part
    of the proof tree we're interested in. The last executed tactic
    comes first in the trace (and it should be a successful one).
    [depth] is the root depth of the tree fragment we're visiting.
    [keep] means we're in a successful tree fragment (the very last
    tactic has been successful). *)

let rec cleanup_info_trace depth acc = function
  | [] -> acc
  | (d,Some pp) :: l -> cleanup_info_trace d ((d,pp)::acc) l
  | l -> cleanup_info_trace depth acc (erase_subtree depth l)

and erase_subtree depth = function
  | [] -> []
  | (d,_) :: l -> if Int.equal d depth then l else erase_subtree depth l

let pr_info_atom (d,pp) =
  str (String.make d ' ') ++ pp () ++ str "."

let pr_info_trace = function
  | (Info,_,{contents=(d,Some pp)::l}) ->
      prlist_with_sep fnl pr_info_atom (cleanup_info_trace d [(d,pp)] l)
  | _ -> mt ()

let pr_info_nop = function
  | (Info,_,_) -> str "idtac."
  | _ -> mt ()

let pr_dbg_header = function
  | (Off,_,_) -> mt ()
  | (Debug,0,_) -> str "(* debug trivial : *)"
  | (Debug,_,_) -> str "(* debug auto : *)"
  | (Info,0,_) -> str "(* info trivial : *)"
  | (Info,_,_) -> str "(* info auto : *)"

let tclTRY_dbg d tac =
  let (level, _, _) = d in
  tclORELSE0
    (fun gl ->
      let out = tac gl in
      if level != Off then msg_debug (pr_dbg_header d ++ fnl () ++ pr_info_trace d);
      out)
    (fun gl ->
      if level == Info then msg_debug (pr_info_nop d);
      tclIDTAC gl)

(**************************************************************************)
(*                           The Trivial tactic                           *)
(**************************************************************************)

(* local_db is a Hint database containing the hypotheses of current goal *)
(* Papageno : cette fonction a été pas mal simplifiée depuis que la base
  de Hint impérative a été remplacée par plusieurs bases fonctionnelles *)

let flags_of_state st =
  {auto_unif_flags with
    modulo_conv_on_closed_terms = Some st; modulo_delta = st}

let hintmap_of hdc concl =
  match hdc with
  | None -> Hint_db.map_none
  | Some hdc ->
      if occur_existential concl then Hint_db.map_all hdc
      else Hint_db.map_auto (hdc,concl)

let exists_evaluable_reference env = function
  | EvalConstRef _ -> true
  | EvalVarRef v -> try ignore(lookup_named v env); true with Not_found -> false

let dbg_intro dbg = tclLOG dbg (fun () -> str "intro") intro
let dbg_assumption dbg = tclLOG dbg (fun () -> str "assumption") assumption

let rec trivial_fail_db dbg mod_delta db_list local_db gl =
  let intro_tac =
    tclTHEN (dbg_intro dbg)
      (fun g'->
	 let hintl = make_resolve_hyp (pf_env g') (project g') (pf_last_hyp g')
	 in trivial_fail_db dbg mod_delta db_list (Hint_db.add_list hintl local_db) g')
  in
  tclFIRST
    ((dbg_assumption dbg)::intro_tac::
     (List.map tclCOMPLETE
       (trivial_resolve dbg mod_delta db_list local_db (pf_concl gl)))) gl

and my_find_search_nodelta db_list local_db hdc concl =
  List.map (fun hint -> (None,hint))
    (List.map_append (hintmap_of hdc concl) (local_db::db_list))

and my_find_search mod_delta =
  if mod_delta then my_find_search_delta
  else my_find_search_nodelta

and my_find_search_delta db_list local_db hdc concl =
  let flags = {auto_unif_flags with use_metas_eagerly_in_conv_on_closed_terms = true} in
  let f = hintmap_of hdc concl in
    if occur_existential concl then
      List.map_append
	(fun db ->
	  if Hint_db.use_dn db then
	    let flags = flags_of_state (Hint_db.transparent_state db) in
	      List.map (fun x -> (Some flags,x)) (f db)
	  else
	    let flags = {flags with modulo_delta = Hint_db.transparent_state db} in
	      List.map (fun x -> (Some flags,x)) (f db))
	(local_db::db_list)
    else
      List.map_append (fun db ->
	if Hint_db.use_dn db then
	  let flags = flags_of_state (Hint_db.transparent_state db) in
	    List.map (fun x -> (Some flags, x)) (f db)
	else
	  let (ids, csts as st) = Hint_db.transparent_state db in
	  let flags, l =
	    let l =
	      match hdc with None -> Hint_db.map_none db
	      | Some hdc ->
		  if (Id.Pred.is_empty ids && Cpred.is_empty csts)
		  then Hint_db.map_auto (hdc,concl) db
		  else Hint_db.map_all hdc db
	    in {flags with modulo_delta = st}, l
	  in List.map (fun x -> (Some flags,x)) l)
      	(local_db::db_list)

and tac_of_hint dbg db_list local_db concl (flags, ({pat=p; code=t;poly=poly})) =
  let tactic = 
    match t with
    | Res_pf (c,cl) -> unify_resolve_gen poly flags (c,cl)
    | ERes_pf _ -> (fun gl -> error "eres_pf")
    | Give_exact (c,cl)  -> exact poly (c,cl)
    | Res_pf_THEN_trivial_fail (c,cl) ->
      tclTHEN
        (unify_resolve_gen poly flags (c,cl))
	(* With "(debug) trivial", we shouldn't end here, and
	   with "debug auto" we don't display the details of inner trivial *)
        (trivial_fail_db (no_dbg ()) (not (Option.is_empty flags)) db_list local_db)
    | Unfold_nth c ->
      (fun gl ->
       if exists_evaluable_reference (pf_env gl) c then
	 tclPROGRESS (h_reduce (Unfold [AllOccurrences,c]) Locusops.onConcl) gl
       else tclFAIL 0 (str"Unbound reference") gl)
    | Extern tacast -> conclPattern concl p tacast
  in
  tclLOG dbg (fun () -> pr_autotactic t) tactic

and trivial_resolve dbg mod_delta db_list local_db cl =
  try
    let head =
      try let hdconstr,_ = head_constr_bound cl in
	    Some (head_of_constr_reference hdconstr)
      with Bound -> None
    in
      List.map (tac_of_hint dbg db_list local_db cl)
	(priority
	    (my_find_search mod_delta db_list local_db head cl))
  with Not_found -> []

(** The use of the "core" database can be de-activated by passing
    "nocore" amongst the databases. *)

let make_db_list dbnames =
  let use_core = not (List.mem "nocore" dbnames) in
  let dbnames = List.remove "nocore" dbnames in
  let dbnames = if use_core then "core"::dbnames else dbnames in
  let lookup db =
    try searchtable_map db with Not_found -> error_no_such_hint_database db
  in
  List.map lookup dbnames

let trivial ?(debug=Off) lems dbnames gl =
  let db_list = make_db_list dbnames in
  let d = mk_trivial_dbg debug in
  tclTRY_dbg d
    (trivial_fail_db d false db_list (make_local_hint_db false lems gl)) gl

let full_trivial ?(debug=Off) lems gl =
  let dbnames = Hintdbmap.dom !searchtable in
  let dbnames = List.remove "v62" dbnames in
  let db_list = List.map (fun x -> searchtable_map x) dbnames in
  let d = mk_trivial_dbg debug in
  tclTRY_dbg d
    (trivial_fail_db d false db_list (make_local_hint_db false lems gl)) gl

let gen_trivial ?(debug=Off) lems = function
  | None -> full_trivial ~debug lems
  | Some l -> trivial ~debug lems l

let h_trivial ?(debug=Off) lems l = gen_trivial ~debug lems l

(**************************************************************************)
(*                       The classical Auto tactic                        *)
(**************************************************************************)

let possible_resolve dbg mod_delta db_list local_db cl =
  try
    let head =
      try let hdconstr,_ = head_constr_bound cl in
	    Some (head_of_constr_reference hdconstr)
      with Bound -> None
    in
      List.map (tac_of_hint dbg db_list local_db cl)
	(my_find_search mod_delta db_list local_db head cl)
  with Not_found -> []

let dbg_case dbg id =
  tclLOG dbg (fun () -> str "case " ++ pr_id id) (simplest_case (mkVar id))

let extend_local_db gl decl db =
  Hint_db.add_list (make_resolve_hyp (pf_env gl) (project gl) decl) db

(* Introduce an hypothesis, then call the continuation tactic [kont]
   with the hint db extended with the so-obtained hypothesis *)

let intro_register dbg kont db =
  tclTHEN (dbg_intro dbg)
    (onLastDecl (fun decl gl -> kont (extend_local_db gl decl db) gl))

(* n is the max depth of search *)
(* local_db contains the local Hypotheses *)

let search d n mod_delta db_list local_db =
  let rec search d n local_db =
    if Int.equal n 0 then (fun gl -> error "BOUND 2") else
      tclORELSE0 (dbg_assumption d)
	(tclORELSE0 (intro_register d (search d n) local_db)
	   (fun gl ->
	     let d' = incr_dbg d in
	     tclFIRST
	       (List.map
		  (fun ntac -> tclTHEN ntac (search d' (n-1) local_db))
		  (possible_resolve d mod_delta db_list local_db (pf_concl gl))) gl))
  in
  search d n local_db

let default_search_depth = ref 5

let delta_auto ?(debug=Off) mod_delta n lems dbnames gl =
  let db_list = make_db_list dbnames in
  let d = mk_auto_dbg debug in
  tclTRY_dbg d
    (search d n mod_delta db_list (make_local_hint_db false lems gl)) gl

let auto ?(debug=Off) n = delta_auto ~debug false n

let new_auto ?(debug=Off) n = delta_auto ~debug true n

let default_auto = auto !default_search_depth [] []

let delta_full_auto ?(debug=Off) mod_delta n lems gl =
  let dbnames = Hintdbmap.dom !searchtable in
  let dbnames = List.remove "v62" dbnames in
  let db_list = List.map (fun x -> searchtable_map x) dbnames in
  let d = mk_auto_dbg debug in
  tclTRY_dbg d
    (search d n mod_delta db_list (make_local_hint_db false lems gl)) gl

let full_auto ?(debug=Off) n = delta_full_auto ~debug false n
let new_full_auto ?(debug=Off) n = delta_full_auto ~debug true n

let default_full_auto gl = full_auto !default_search_depth [] gl

let gen_auto ?(debug=Off) n lems dbnames =
  let n = match n with None -> !default_search_depth | Some n -> n in
  match dbnames with
  | None -> full_auto ~debug n lems
  | Some l -> auto ~debug n lems l

let h_auto ?(debug=Off) n lems l = gen_auto ~debug n lems l


==> anc/HoTT/coq-HoTT/tactics/auto.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Proof_type
open Tacmach
open Clenv
open Pattern
open Environ
open Evd
open Globnames
open Vernacexpr
open Mod_subst
open Misctypes
open Pp
open Decl_kinds

(** Auto and related automation tactics *)

type 'a auto_tactic =
  | Res_pf     of 'a (* Hint Apply *)
  | ERes_pf    of 'a (* Hint EApply *)
  | Give_exact of 'a
  | Res_pf_THEN_trivial_fail of 'a (* Hint Immediate *)
  | Unfold_nth of evaluable_global_reference       (* Hint Unfold *)
  | Extern     of Tacexpr.glob_tactic_expr       (* Hint Extern *)

open Glob_term

type hints_path_atom = 
  | PathHints of global_reference list
  | PathAny

type 'a gen_auto_tactic = {
  pri   : int;            (** A number between 0 and 4, 4 = lower priority *)
  poly  : polymorphic;    (** Is the hint polymorpic and hence should be refreshed at each application *)
  pat   : constr_pattern option; (** A pattern for the concl of the Goal *)
  name  : hints_path_atom; (** A potential name to refer to the hint *) 
  code  : 'a auto_tactic; (** the tactic to apply when the concl matches pat *)
}

type pri_auto_tactic = (constr * clausenv) gen_auto_tactic

type search_entry

(** The head may not be bound. *)

type hint_entry = global_reference option * 
  (constr * types * Univ.universe_context_set) gen_auto_tactic

type hints_path =
  | PathAtom of hints_path_atom
  | PathStar of hints_path
  | PathSeq of hints_path * hints_path
  | PathOr of hints_path * hints_path
  | PathEmpty
  | PathEpsilon

val normalize_path : hints_path -> hints_path
val path_matches : hints_path -> hints_path_atom list -> bool
val path_derivate : hints_path -> hints_path_atom -> hints_path
val pp_hints_path : hints_path -> Pp.std_ppcmds

module Hint_db :
  sig
    type t
    val empty : transparent_state -> bool -> t
    val find : global_reference -> t -> search_entry
    val map_none : t -> pri_auto_tactic list
    val map_all : global_reference -> t -> pri_auto_tactic list
    val map_auto : global_reference * constr -> t -> pri_auto_tactic list
    val add_one : hint_entry -> t -> t
    val add_list : (hint_entry) list -> t -> t
    val remove_one : global_reference -> t -> t
    val remove_list : global_reference list -> t -> t
    val iter : (global_reference option -> pri_auto_tactic list -> unit) -> t -> unit

    val use_dn : t -> bool
    val transparent_state : t -> transparent_state
    val set_transparent_state : t -> transparent_state -> t

    val add_cut : hints_path -> t -> t
    val cut : t -> hints_path

    val unfolds : t -> Id.Set.t * Cset.t
  end

type hint_db_name = string

type hint_db = Hint_db.t

type hnf = bool

type hint_term =
  | IsGlobRef of global_reference
  | IsConstr of constr * Univ.universe_context_set

type hints_entry =
  | HintsResolveEntry of (int option * polymorphic * hnf * hints_path_atom * 
			  hint_term) list
  | HintsImmediateEntry of (hints_path_atom * polymorphic * hint_term) list
  | HintsCutEntry of hints_path
  | HintsUnfoldEntry of evaluable_global_reference list
  | HintsTransparencyEntry of evaluable_global_reference list * bool
  | HintsExternEntry of
      int * (patvar list * constr_pattern) option * Tacexpr.glob_tactic_expr

val searchtable_map : hint_db_name -> hint_db

val searchtable_add : (hint_db_name * hint_db) -> unit

(** [create_hint_db local name st use_dn].
   [st] is a transparency state for unification using this db
   [use_dn] switches the use of the discrimination net for all hints
   and patterns. *)

val create_hint_db : bool -> hint_db_name -> transparent_state -> bool -> unit

val remove_hints : bool -> hint_db_name list -> global_reference list -> unit

val current_db_names : unit -> hint_db_name list

val interp_hints : hints_expr -> hints_entry

val add_hints : locality_flag -> hint_db_name list -> hints_entry -> unit

val prepare_hint : bool (* Check no remaining evars *) -> env -> open_constr -> hint_term

val pr_searchtable : unit -> std_ppcmds
val pr_applicable_hint : unit -> std_ppcmds
val pr_hint_ref : global_reference -> std_ppcmds
val pr_hint_db_by_name : hint_db_name -> std_ppcmds
val pr_hint_db : Hint_db.t -> std_ppcmds

(** [make_exact_entry pri (c, ctyp)].
   [c] is the term given as an exact proof to solve the goal;
   [ctyp] is the type of [c]. *)

val make_exact_entry : evar_map -> int option -> polymorphic -> ?name:hints_path_atom -> 
  (constr * types * Univ.universe_context_set) -> hint_entry

(** [make_apply_entry (eapply,hnf,verbose) pri (c,cty)].
   [eapply] is true if this hint will be used only with EApply;
   [hnf] should be true if we should expand the head of cty before searching for
   products;
   [c] is the term given as an exact proof to solve the goal;
   [cty] is the type of [c]. *)

val make_apply_entry :
  env -> evar_map -> bool * bool * bool -> int option -> polymorphic -> ?name:hints_path_atom -> 
  (constr * types * Univ.universe_context_set) -> hint_entry

(** A constr which is Hint'ed will be:
   - (1) used as an Exact, if it does not start with a product
   - (2) used as an Apply, if its HNF starts with a product, and
         has no missing arguments.
   - (3) used as an EApply, if its HNF starts with a product, and
         has missing arguments. *)

val make_resolves :
  env -> evar_map -> bool * bool * bool -> int option -> polymorphic -> ?name:hints_path_atom -> 
  hint_term -> hint_entry list

(** [make_resolve_hyp hname htyp].
   used to add an hypothesis to the local hint database;
   Never raises a user exception;
   If the hyp cannot be used as a Hint, the empty list is returned. *)

val make_resolve_hyp :
  env -> evar_map -> named_declaration -> hint_entry list

(** [make_extern pri pattern tactic_expr] *)

val make_extern :
  int -> constr_pattern option -> Tacexpr.glob_tactic_expr
      -> hint_entry

val set_extern_interp :
  (patvar_map -> Tacexpr.glob_tactic_expr -> tactic) -> unit

val set_extern_intern_tac :
  (patvar list -> Tacexpr.raw_tactic_expr -> Tacexpr.glob_tactic_expr)
  -> unit

val set_extern_subst_tactic :
  (substitution -> Tacexpr.glob_tactic_expr -> Tacexpr.glob_tactic_expr)
  -> unit

(** Create a Hint database from the pairs (name, constr).
   Useful to take the current goal hypotheses as hints;
   Boolean tells if lemmas with evars are allowed *)

val make_local_hint_db : ?ts:transparent_state -> bool -> open_constr list -> goal sigma -> hint_db

val priority : ('a * pri_auto_tactic) list -> ('a * pri_auto_tactic) list

val default_search_depth : int ref

val auto_unif_flags : Unification.unify_flags

(** Try unification with the precompiled clause, then use registered Apply *)
val unify_resolve_nodelta : polymorphic -> (constr * clausenv) -> tactic

val unify_resolve : polymorphic -> Unification.unify_flags -> (constr * clausenv) -> tactic

(** [ConclPattern concl pat tacast]:
   if the term concl matches the pattern pat, (in sense of
   [Pattern.somatches], then replace [?1] [?2] metavars in tacast by the
   right values to build a tactic *)

val conclPattern : constr -> constr_pattern option -> Tacexpr.glob_tactic_expr -> tactic

(** The Auto tactic *)

(** The use of the "core" database can be de-activated by passing
    "nocore" amongst the databases. *)

val make_db_list : hint_db_name list -> hint_db list

val auto : ?debug:Tacexpr.debug ->
  int -> open_constr list -> hint_db_name list -> tactic

(** Auto with more delta. *)

val new_auto : ?debug:Tacexpr.debug ->
  int -> open_constr list -> hint_db_name list -> tactic

(** auto with default search depth and with the hint database "core" *)
val default_auto : tactic

(** auto with all hint databases except the "v62" compatibility database *)
val full_auto : ?debug:Tacexpr.debug ->
  int -> open_constr list -> tactic

(** auto with all hint databases except the "v62" compatibility database
   and doing delta *)
val new_full_auto : ?debug:Tacexpr.debug ->
  int -> open_constr list -> tactic

(** auto with default search depth and with all hint databases
   except the "v62" compatibility database *)
val default_full_auto : tactic

(** The generic form of auto (second arg [None] means all bases) *)
val gen_auto : ?debug:Tacexpr.debug ->
  int option -> open_constr list -> hint_db_name list option -> tactic

(** The hidden version of auto *)
val h_auto   : ?debug:Tacexpr.debug ->
  int option -> open_constr list -> hint_db_name list option -> tactic

(** Trivial *)

val trivial : ?debug:Tacexpr.debug ->
  open_constr list -> hint_db_name list -> tactic
val gen_trivial : ?debug:Tacexpr.debug ->
  open_constr list -> hint_db_name list option -> tactic
val full_trivial : ?debug:Tacexpr.debug ->
  open_constr list -> tactic
val h_trivial : ?debug:Tacexpr.debug ->
  open_constr list -> hint_db_name list option -> tactic

val pr_autotactic : (constr * 'a) auto_tactic -> Pp.std_ppcmds

(** Hook for changing the initialization of auto *)

val add_auto_init : (unit -> unit) -> unit


==> anc/HoTT/coq-HoTT/tactics/autorewrite.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Equality
open Names
open Pp
open Proof_type
open Tacticals
open Tactics
open Term
open Termops
open Errors
open Util
open Tacexpr
open Mod_subst
open Locus

(* Rewriting rules *)
type rew_rule = { rew_lemma: constr;
		  rew_type: types;
		  rew_pat: constr;
		  rew_ctx: Univ.universe_context_set;
		  rew_l2r: bool;
		  rew_tac: glob_tactic_expr }

let subst_hint subst hint =
  let cst' = subst_mps subst hint.rew_lemma in
  let typ' = subst_mps subst hint.rew_type in
  let pat' = subst_mps subst hint.rew_pat in
  let t' = Tacsubst.subst_tactic subst hint.rew_tac in
    if hint.rew_lemma == cst' && hint.rew_type == typ' && hint.rew_tac == t' then hint else
      { hint with
	rew_lemma = cst'; rew_type = typ';
	rew_pat = pat';	rew_tac = t' }

module HintIdent =
struct
  type t = int * rew_rule

  let compare (i, t) (j, t') = i - j

  let subst s (i,t) = (i,subst_hint s t)

  let constr_of (i,t) = t.rew_pat
end

module HintOpt =
struct
  let reduce c = c
  let direction = true
end

module HintDN = Term_dnet.Make(HintIdent)(HintOpt)

(* Summary and Object declaration *)
let rewtab =
  ref (String.Map.empty : HintDN.t String.Map.t)

let _ =
  let init () = rewtab := String.Map.empty in
  let freeze () = !rewtab in
  let unfreeze fs = rewtab := fs in
  Summary.declare_summary "autorewrite"
    { Summary.freeze_function   = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function     = init }

let raw_find_base bas = String.Map.find bas !rewtab

let find_base bas =
  try raw_find_base bas
  with Not_found ->
    errorlabstrm "AutoRewrite"
      (str ("Rewriting base "^(bas)^" does not exist."))

let find_rewrites bas =
  List.rev_map snd (HintDN.find_all (find_base bas))

let find_matches bas pat =
  let base = find_base bas in
  let res = HintDN.search_pattern base pat in
    List.map (fun ((_,rew), esubst, subst) -> rew) res

let print_rewrite_hintdb bas =
  (str "Database " ++ str bas ++ (Pp.cut ()) ++
	   prlist_with_sep Pp.cut
	   (fun h ->
	     str (if h.rew_l2r then "rewrite -> " else "rewrite <- ") ++
	       Printer.pr_lconstr h.rew_lemma ++ str " of type " ++ Printer.pr_lconstr h.rew_type ++
	       str " then use tactic " ++
	       Pptactic.pr_glob_tactic (Global.env()) h.rew_tac)
	   (find_rewrites bas))

type raw_rew_rule = Loc.t * constr Univ.in_universe_context_set * bool * raw_tactic_expr

(* Applies all the rules of one base *)
let one_base general_rewrite_maybe_in tac_main bas =
  let lrul = find_rewrites bas in
  let try_rewrite dir ctx c tc gl = 
    let subst, ctx' = Universes.fresh_universe_context_set_instance ctx in
    let c' = subst_univs_level_constr subst c in
      Refiner.tclPUSHCONTEXT Evd.univ_flexible ctx' (general_rewrite_maybe_in dir c' tc) gl
  in
  let lrul = List.map (fun h -> 
    (h.rew_ctx,h.rew_lemma,h.rew_l2r,Tacinterp.eval_tactic h.rew_tac)) lrul in
    tclREPEAT_MAIN (tclPROGRESS (List.fold_left (fun tac (ctx,csr,dir,tc) ->
      tclTHEN tac
        (tclREPEAT_MAIN
	    (tclTHENFIRST (try_rewrite dir ctx csr tc) tac_main)))
      tclIDTAC lrul))

(* The AutoRewrite tactic *)
let autorewrite ?(conds=Naive) tac_main lbas =
  tclREPEAT_MAIN (tclPROGRESS
    (List.fold_left (fun tac bas ->
       tclTHEN tac
        (one_base (fun dir c tac ->
	  let tac = tac, conds in
	    general_rewrite dir AllOccurrences true false ~tac c)
	  tac_main bas))
      tclIDTAC lbas))

let autorewrite_multi_in ?(conds=Naive) idl tac_main lbas : tactic =
  fun gl ->
 (* let's check at once if id exists (to raise the appropriate error) *)
 let _ = List.map (Tacmach.pf_get_hyp gl) idl in
 let general_rewrite_in id =
  let id = ref id in
  let to_be_cleared = ref false in
   fun dir cstr tac gl ->
    let last_hyp_id =
     match Tacmach.pf_hyps gl with
        (last_hyp_id,_,_)::_ -> last_hyp_id
      | _ -> (* even the hypothesis id is missing *)
             error ("No such hypothesis: " ^ (Id.to_string !id) ^".")
    in
    let gl' = general_rewrite_in dir AllOccurrences true ~tac:(tac, conds) false !id cstr false gl in
    let gls = gl'.Evd.it in
    match gls with
       g::_ ->
        (match Environ.named_context_of_val (Goal.V82.hyps gl'.Evd.sigma g) with
            (lastid,_,_)::_ ->
              if not (Id.equal last_hyp_id lastid) then
               begin
                let gl'' =
                  if !to_be_cleared then
                   tclTHEN (fun _ -> gl') (tclTRY (clear [!id])) gl
                  else gl' in
                id := lastid ;
                to_be_cleared := true ;
                gl''
               end
              else
               begin
                to_be_cleared := false ;
                gl'
               end
          | _ -> assert false) (* there must be at least an hypothesis *)
     | _ -> assert false (* rewriting cannot complete a proof *)
 in
 tclMAP (fun id ->
  tclREPEAT_MAIN (tclPROGRESS
    (List.fold_left (fun tac bas ->
       tclTHEN tac (one_base (general_rewrite_in id) tac_main bas)) tclIDTAC lbas)))
   idl gl

let autorewrite_in ?(conds=Naive) id = autorewrite_multi_in ~conds [id]

let gen_auto_multi_rewrite conds tac_main lbas cl =
  let try_do_hyps treat_id l =
    autorewrite_multi_in ~conds (List.map treat_id l) tac_main lbas
  in
  if cl.concl_occs != AllOccurrences &&
     cl.concl_occs != NoOccurrences
  then
    error "The \"at\" syntax isn't available yet for the autorewrite tactic."
  else
    let compose_tac t1 t2 =
      match cl.onhyps with
	| Some [] -> t1
	| _ ->      tclTHENFIRST t1 t2
    in
    compose_tac
	(if cl.concl_occs != NoOccurrences then autorewrite ~conds tac_main lbas else tclIDTAC)
	(match cl.onhyps with
	   | Some l -> try_do_hyps (fun ((_,id),_) -> id) l
	   | None ->
	       fun gl ->
		 (* try to rewrite in all hypothesis
		    (except maybe the rewritten one) *)
		 let ids =  Tacmach.pf_ids_of_hyps gl
		 in try_do_hyps (fun id -> id)  ids gl)

let auto_multi_rewrite ?(conds=Naive) = gen_auto_multi_rewrite conds Refiner.tclIDTAC

let auto_multi_rewrite_with ?(conds=Naive) tac_main lbas cl gl =
  let onconcl = match cl.Locus.concl_occs with NoOccurrences -> false | _ -> true in
  match onconcl,cl.Locus.onhyps with
    | false,Some [_] | true,Some [] | false,Some [] ->
	(* autorewrite with .... in clause using tac n'est sur que
	   si clause represente soit le but soit UNE hypothese
	*)
	gen_auto_multi_rewrite conds tac_main lbas cl gl
    | _ ->
	    Errors.errorlabstrm "autorewrite"
	      (strbrk "autorewrite .. in .. using can only be used either with a unique hypothesis or on the conclusion.")

(* Functions necessary to the library object declaration *)
let cache_hintrewrite (_,(rbase,lrl)) =
  let base = try raw_find_base rbase with Not_found -> HintDN.empty in
  let max = try fst (Util.List.last (HintDN.find_all base)) with Failure _ -> 0
  in
  let lrl = HintDN.map (fun (i,h) -> (i + max, h)) lrl in
    rewtab:=String.Map.add rbase (HintDN.union lrl base) !rewtab


let subst_hintrewrite (subst,(rbase,list as node)) =
  let list' = HintDN.subst subst list in
    if list' == list then node else
      (rbase,list')

let classify_hintrewrite x = Libobject.Substitute x


(* Declaration of the Hint Rewrite library object *)
let inHintRewrite : string * HintDN.t -> Libobject.obj =
  Libobject.declare_object {(Libobject.default_object "HINT_REWRITE") with
    Libobject.cache_function = cache_hintrewrite;
    Libobject.load_function = (fun _ -> cache_hintrewrite);
    Libobject.subst_function = subst_hintrewrite;
    Libobject.classify_function = classify_hintrewrite }


open Clenv

type hypinfo = {
  hyp_cl : clausenv;
  hyp_prf : constr;
  hyp_ty : types;
  hyp_car : constr;
  hyp_rel : constr;
  hyp_l2r : bool;
  hyp_left : constr;
  hyp_right : constr;
}

let decompose_applied_relation metas env sigma c ctype left2right =
  let find_rel ty =
    let eqclause = Clenv.mk_clenv_from_env env sigma None (c,ty) in
    let eqclause =
      if metas then eqclause
      else clenv_pose_metas_as_evars eqclause (Evd.undefined_metas eqclause.evd)
    in
    let (equiv, args) = decompose_app (Clenv.clenv_type eqclause) in
    let rec split_last_two = function
      | [c1;c2] -> [],(c1, c2)
      | x::y::z ->
	  let l,res = split_last_two (y::z) in x::l, res
      | _ -> raise Not_found
    in
      try
	let others,(c1,c2) = split_last_two args in
	let ty1, ty2 =
	  Typing.type_of env eqclause.evd c1, Typing.type_of env eqclause.evd c2
	in
(* 	  if not (evd_convertible env eqclause.evd ty1 ty2) then None *)
(* 	  else *)
	    Some { hyp_cl=eqclause; hyp_prf=(Clenv.clenv_value eqclause); hyp_ty = ty;
		   hyp_car=ty1; hyp_rel=mkApp (equiv, Array.of_list others);
		   hyp_l2r=left2right; hyp_left=c1; hyp_right=c2; }
      with Not_found -> None
  in
    match find_rel ctype with
    | Some c -> Some c
    | None ->
	let ctx,t' = Reductionops.splay_prod_assum env sigma ctype in (* Search for underlying eq *)
	match find_rel (it_mkProd_or_LetIn t' ctx) with
	| Some c -> Some c
	| None -> None

let find_applied_relation metas loc env sigma c left2right =
  let ctype = Typing.type_of env sigma c in
    match decompose_applied_relation metas env sigma c ctype left2right with
    | Some c -> c
    | None ->
	user_err_loc (loc, "decompose_applied_relation",
		     str"The type" ++ spc () ++ Printer.pr_constr_env env ctype ++
		       spc () ++ str"of this term does not end with an applied relation.")

(* To add rewriting rules to a base *)
let add_rew_rules base lrul =
  let counter = ref 0 in
  let lrul =
    List.fold_left
      (fun dn (loc,(c,ctx),b,t) ->
	let info = find_applied_relation false loc (Global.env ()) Evd.empty c b in
	let pat = if b then info.hyp_left else info.hyp_right in
	let rul = { rew_lemma = c; rew_type = info.hyp_ty;
		    rew_pat = pat; rew_ctx = ctx; rew_l2r = b;
		    rew_tac = Tacintern.glob_tactic t}
	in incr counter;
	  HintDN.add pat (!counter, rul) dn) HintDN.empty lrul
  in Lib.add_anonymous_leaf (inHintRewrite (base,lrul))



==> anc/HoTT/coq-HoTT/tactics/autorewrite.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Tacexpr
open Tacmach
open Equality

(** Rewriting rules before tactic interpretation *)
type raw_rew_rule = Loc.t * Term.constr Univ.in_universe_context_set * bool * Tacexpr.raw_tactic_expr

(** To add rewriting rules to a base *)
val add_rew_rules : string -> raw_rew_rule list -> unit

(** The AutoRewrite tactic.
   The optional conditions tell rewrite how to handle matching and side-condition solving.
   Default is Naive: first match in the clause, don't look at the side-conditions to
   tell if the rewrite succeeded. *)
val autorewrite : ?conds:conditions -> tactic -> string list -> tactic
val autorewrite_in : ?conds:conditions -> Names.Id.t -> tactic -> string list -> tactic

(** Rewriting rules *)
type rew_rule = { rew_lemma: constr;
		  rew_type: types;
		  rew_pat: constr;
		  rew_ctx: Univ.universe_context_set;
		  rew_l2r: bool;
		  rew_tac: glob_tactic_expr }

val find_rewrites : string -> rew_rule list

val find_matches : string -> constr -> rew_rule list

val auto_multi_rewrite : ?conds:conditions -> string list -> Locus.clause -> tactic

val auto_multi_rewrite_with : ?conds:conditions -> tactic -> string list -> Locus.clause -> tactic

val print_rewrite_hintdb : string -> Pp.std_ppcmds

open Clenv


type hypinfo = {
  hyp_cl : clausenv;
  hyp_prf : constr;
  hyp_ty : types;
  hyp_car : constr;
  hyp_rel : constr;
  hyp_l2r : bool;
  hyp_left : constr;
  hyp_right : constr;
}

val find_applied_relation : bool ->
  Loc.t ->
  Environ.env -> Evd.evar_map -> Term.constr -> bool -> hypinfo



==> anc/HoTT/coq-HoTT/tactics/btermdn.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Term
open Names
open Pattern
open Globnames

(* Discrimination nets with bounded depth.
   See the module dn.ml for further explanations.
   Eduardo (5/8/97). *)

let dnet_depth = ref 8


module Make =
  functor (Z : Map.OrderedType) ->
struct
  module Term_dn = Termdn.Make(Z)

  module X = struct
    type t = constr_pattern*int
    let compare = Pervasives.compare 
  end

 module Y = struct 
     type t = Term_dn.term_label
     let compare x y = 
       let make_name n =
	 match n with
	 | Term_dn.GRLabel(ConstRef con) -> 
	     Term_dn.GRLabel(ConstRef(constant_of_kn(canonical_con con)))
	 | Term_dn.GRLabel(IndRef (kn,i)) ->
	     Term_dn.GRLabel(IndRef(mind_of_kn(canonical_mind kn),i))
	 | Term_dn.GRLabel(ConstructRef ((kn,i),j ))->
	     Term_dn.GRLabel(ConstructRef((mind_of_kn(canonical_mind kn),i),j))
	 | k -> k
       in
	 Pervasives.compare (make_name x) (make_name y)
 end
 
 module Dn = Dn.Make(X)(Y)(Z)
  
 type t = Dn.t

  let create = Dn.create

  let decomp = 
    let rec decrec acc c = match kind_of_term c with
      | App (f,l) -> decrec (Array.fold_right (fun a l -> a::l) l acc) f
      | Cast (c1,_,_) -> decrec acc c1
      | _ -> (c,acc)
    in 
      decrec []

  let constr_val_discr t =
    let c, l = decomp t in
      match kind_of_term c with
      | Ind (ind_sp,_) -> Dn.Label(Term_dn.GRLabel (IndRef ind_sp),l)
      | Construct (cstr_sp,_) -> Dn.Label(Term_dn.GRLabel (ConstructRef cstr_sp),l)
      | Var id -> Dn.Label(Term_dn.GRLabel (VarRef id),l)
      | Const _ -> Dn.Everything
      | _ -> Dn.Nothing
	
  let constr_val_discr_st (idpred,cpred) t =
    let c, l = decomp t in
      match kind_of_term c with
      | Const (c,_) -> if Cpred.mem c cpred then Dn.Everything else Dn.Label(Term_dn.GRLabel (ConstRef c),l)
      | Ind (ind_sp,_) -> Dn.Label(Term_dn.GRLabel (IndRef ind_sp),l)
      | Construct (cstr_sp,_) -> Dn.Label(Term_dn.GRLabel (ConstructRef cstr_sp),l)
      | Var id when not (Id.Pred.mem id idpred) -> Dn.Label(Term_dn.GRLabel (VarRef id),l)
      | Prod (n, d, c) -> Dn.Label(Term_dn.ProdLabel, [d; c])
      | Lambda (n, d, c) -> Dn.Label(Term_dn.LambdaLabel, [d; c] @ l)
      | Sort _ -> Dn.Label(Term_dn.SortLabel, [])
      | Evar _ -> Dn.Everything
      | _ -> Dn.Nothing

  let bounded_constr_pat_discr_st st (t,depth) =
    if Int.equal depth 0 then 
      None 
    else
      match Term_dn.constr_pat_discr_st st t with
	| None -> None
	| Some (c,l) -> Some(c,List.map (fun c -> (c,depth-1)) l)
	    
  let bounded_constr_val_discr_st st (t,depth) =
    if Int.equal depth 0 then 
      Dn.Nothing 
    else
      match constr_val_discr_st st t with
	| Dn.Label (c,l) -> Dn.Label(c,List.map (fun c -> (c,depth-1)) l)
	| Dn.Nothing -> Dn.Nothing
	| Dn.Everything -> Dn.Everything

  let bounded_constr_pat_discr (t,depth) =
    if Int.equal depth 0 then 
      None 
    else
      match Term_dn.constr_pat_discr t with
	| None -> None
	| Some (c,l) -> Some(c,List.map (fun c -> (c,depth-1)) l)
	    
  let bounded_constr_val_discr (t,depth) =
    if Int.equal depth 0 then 
      Dn.Nothing 
    else
      match constr_val_discr t with
	| Dn.Label (c,l) -> Dn.Label(c,List.map (fun c -> (c,depth-1)) l)
	| Dn.Nothing -> Dn.Nothing
	| Dn.Everything -> Dn.Everything
	    
	    
  let add = function
    | None -> 
	(fun dn (c,v) -> 
	   Dn.add dn bounded_constr_pat_discr ((c,!dnet_depth),v))
    | Some st -> 
	(fun dn (c,v) -> 
	   Dn.add dn (bounded_constr_pat_discr_st st) ((c,!dnet_depth),v))
	  
  let rmv = function
    | None -> 
	(fun dn (c,v) -> 
	   Dn.rmv dn bounded_constr_pat_discr ((c,!dnet_depth),v))
    | Some st -> 
	(fun dn (c,v) -> 
	 Dn.rmv dn (bounded_constr_pat_discr_st st) ((c,!dnet_depth),v))
	  
  let lookup = function
    | None -> 
	(fun dn t ->
	   List.map 
	     (fun ((c,_),v) -> (c,v)) 
	     (Dn.lookup dn bounded_constr_val_discr (t,!dnet_depth)))
    | Some st -> 
	(fun dn t ->
	   List.map 
	     (fun ((c,_),v) -> (c,v)) 
	     (Dn.lookup dn (bounded_constr_val_discr_st st) (t,!dnet_depth)))
	  
  let app f dn = Dn.app (fun ((c,_),v) -> f(c,v)) dn
    
end
    


==> anc/HoTT/coq-HoTT/tactics/btermdn.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Pattern
open Names

(** Discrimination nets with bounded depth. *)
module Make :
  functor (Z : Map.OrderedType) ->
sig
  type t

  val create : unit ->  t

  val add : transparent_state option -> t -> (constr_pattern * Z.t) -> t
  val rmv : transparent_state option -> t -> (constr_pattern * Z.t) -> t

  val lookup : transparent_state option -> t -> constr -> (constr_pattern * Z.t) list
  val app : ((constr_pattern * Z.t) -> unit) -> t -> unit
end
    
val dnet_depth : int ref



==> anc/HoTT/coq-HoTT/tactics/class_tactics.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Errors
open Util
open Names
open Term
open Termops
open Reduction
open Proof_type
open Tacticals
open Tacmach
open Tactics
open Patternops
open Clenv
open Typeclasses
open Globnames
open Evd
open Locus
open Misctypes

let typeclasses_db = "typeclass_instances"
let typeclasses_debug = ref false
let typeclasses_depth = ref None

let _ = 
  Auto.add_auto_init 
    (fun () -> Auto.create_hint_db false typeclasses_db full_transparent_state true)

exception Found of evar_map

(** We transform the evars that are concerned by this resolution
    (according to predicate p) into goals.
    Invariant: function p only manipulates undefined evars *)

let evars_to_goals p evm =
  let goals, evm' =
    Evd.fold_undefined
      (fun ev evi (gls, evm') ->
	let evi', goal = p evm ev evi in
	let gls' = if goal then (ev,Goal.V82.build ev) :: gls else gls in
	(gls', Evd.add evm' ev evi'))
      evm ([], Evd.defined_evars evm)
  in
  if List.is_empty goals then None else Some (List.rev goals, evm')

(** Typeclasses instance search tactic / eauto *)

open Auto

let e_give_exact flags (c,cl) gl = 
  let t1 = (pf_type_of gl c) in
    tclTHEN (Clenvtac.unify ~flags t1) (exact_no_check c) gl

open Unification

let auto_unif_flags = {
  modulo_conv_on_closed_terms = Some full_transparent_state;
  use_metas_eagerly_in_conv_on_closed_terms = true;
  modulo_delta = var_full_transparent_state;
  modulo_delta_types = full_transparent_state;
  modulo_delta_in_merge = None;
  check_applied_meta_types = false;
  resolve_evars = false;
  use_pattern_unification = true;
  use_meta_bound_pattern_unification = true;
  frozen_evars = ExistentialSet.empty;
  restrict_conv_on_strict_subterms = false; (* ? *)
  modulo_betaiota = true;
  modulo_eta = true;
  allow_K_in_toplevel_higher_order_unification = false
}

let rec eq_constr_mod_evars x y =
  match kind_of_term x, kind_of_term y with
  | Evar (e1, l1), Evar (e2, l2) when not (Int.equal e1 e2) -> true
  | _, _ -> compare_constr eq_constr_mod_evars x y

let progress_evars t gl =
  let concl = pf_concl gl in
  let check gl' = 
    let newconcl = pf_concl gl' in
      if eq_constr_mod_evars concl newconcl 
      then tclFAIL 0 (str"No progress made (modulo evars)") gl'
      else tclIDTAC gl'
  in tclTHEN t check gl

TACTIC EXTEND progress_evars
  [ "progress_evars" tactic(t) ] -> [ progress_evars (Tacinterp.eval_tactic t) ]
END

let unify_e_resolve poly flags (c,clenv) gls =
  let clenv' = if poly then fst (Clenv.refresh_undefined_univs clenv) else clenv in
  let clenv' = connect_clenv gls clenv' in
  let clenv' = clenv_unique_resolver ~flags clenv' gls in
    Clenvtac.clenv_refine true ~with_classes:false clenv' gls

let unify_resolve poly flags (c,clenv) gls =
  let clenv' = if poly then fst (Clenv.refresh_undefined_univs clenv) else clenv in
  let clenv' = connect_clenv gls clenv' in
  let clenv' = clenv_unique_resolver ~flags clenv' gls in
    Clenvtac.clenv_refine false ~with_classes:false clenv' gls

let clenv_of_prods nprods (c, clenv) gls =
  if Int.equal nprods 0 then Some clenv
  else 
    let ty = pf_type_of gls c in
    let diff = nb_prod ty - nprods in
      if diff = 0 then Some clenv
      else if diff > 0 then Some clenv
	(* FIXME: universe polymorphic hints? Some (mk_clenv_from_n gls (Some diff) (c,ty)) *)
      else None

let with_prods nprods (c, clenv) f gls =
  match clenv_of_prods nprods (c, clenv) gls with
  | None -> tclFAIL 0 (str"Not enough premisses") gls
  | Some clenv' -> f (c, clenv') gls

(** Hack to properly solve dependent evars that are typeclasses *)

let flags_of_state st =
  {auto_unif_flags with
    modulo_conv_on_closed_terms = Some st; modulo_delta = st; 
     modulo_delta_types = st;
     modulo_eta = false}

let rec e_trivial_fail_db db_list local_db goal =
  let tacl =
    Eauto.registered_e_assumption ::
    (tclTHEN Tactics.intro
       (function g'->
	  let d = pf_last_hyp g' in
	  let hintl = make_resolve_hyp (pf_env g') (project g') d in
          (e_trivial_fail_db db_list
	      (Hint_db.add_list hintl local_db) g'))) ::
    (List.map (fun (x,_,_,_,_) -> x) (e_trivial_resolve db_list local_db (pf_concl goal)))
  in 
  tclFIRST (List.map tclCOMPLETE tacl) goal 

and e_my_find_search db_list local_db hdc complete concl =
  let hdc = head_of_constr_reference hdc in
  let prods, concl = decompose_prod_assum concl in
  let nprods = List.length prods in
  let hintl =
    List.map_append
      (fun db ->
	if Hint_db.use_dn db then
	  let flags = flags_of_state (Hint_db.transparent_state db) in
	    List.map (fun x -> (flags, x)) (Hint_db.map_auto (hdc,concl) db)
	else
	  let flags = flags_of_state (Hint_db.transparent_state db) in
	    List.map (fun x -> (flags, x)) (Hint_db.map_all hdc db))
      (local_db::db_list)
  in
  let tac_of_hint =
    fun (flags, {pri = b; poly = poly; pat = pat; code = t; name = name}) ->
      let tac =
	match t with
	  | Res_pf (term,cl) -> with_prods nprods (term,cl)
	    (unify_resolve poly flags)
	  | ERes_pf (term,cl) -> with_prods nprods (term,cl)
	    (unify_e_resolve poly flags)
	  | Give_exact (c, cl) -> unify_resolve poly flags (c, cl)
	  | Res_pf_THEN_trivial_fail (term,cl) ->
              tclTHEN (with_prods nprods (term,cl) 
		       (unify_e_resolve poly flags))
	      (if complete then tclIDTAC else e_trivial_fail_db db_list local_db)
	  | Unfold_nth c -> tclWEAK_PROGRESS (unfold_in_concl [AllOccurrences,c])
	  | Extern tacast -> 
(* 	    tclTHEN *)
(* 	      (fun gl -> Refiner.tclEVARS (mark_unresolvables (project gl)) gl) *)
	      (conclPattern concl pat tacast)
      in
      let tac = if complete then tclCOMPLETE tac else tac in
      let tac gl = 
	try tac gl with Univ.UniverseInconsistency _ -> tclFAIL 0 (str"Universe inconsistency") gl
      in
	match t with
	| Extern _ -> (tac,b,true, name, lazy (pr_autotactic t))
	| _ -> 
(* 	  let tac gl = with_pattern (pf_env gl) (project gl) flags p concl tac gl in *)
	    (tac,b,false, name, lazy (pr_autotactic t))
  in List.map tac_of_hint hintl

and e_trivial_resolve db_list local_db gl =
  try
    e_my_find_search db_list local_db
    (fst (head_constr_bound gl)) true gl
  with Bound | Not_found -> []

let e_possible_resolve db_list local_db gl =
  try
    e_my_find_search db_list local_db
      (fst (head_constr_bound gl)) false gl
  with Bound | Not_found -> []

let rec catchable = function
  | Refiner.FailError _ -> true
  | Proof_type.LtacLocated (_, _, e) -> catchable e
  | e -> Logic.catchable_exception e

let nb_empty_evars s =
  Evd.fold_undefined (fun ev evi acc -> succ acc) s 0

let pr_ev evs ev = Printer.pr_constr_env (Goal.V82.env evs ev) (Evarutil.nf_evar evs (Goal.V82.concl evs ev))

let pr_depth l = prlist_with_sep (fun () -> str ".") int (List.rev l)

type autoinfo = { hints : Auto.hint_db; is_evar: existential_key option;
		  only_classes: bool; auto_depth: int list; auto_last_tac: std_ppcmds Lazy.t;
		  auto_path : global_reference option list;
		  auto_cut : hints_path }
type autogoal = goal * autoinfo
type 'ans fk = unit -> 'ans
type ('a,'ans) sk = 'a -> 'ans fk -> 'ans
type 'a tac = { skft : 'ans. ('a,'ans) sk -> 'ans fk -> autogoal sigma -> 'ans }

type auto_result = autogoal list sigma

type atac = auto_result tac

(* Some utility types to avoid the need of -rectypes *)

type 'a optionk =
  | Nonek
  | Somek of 'a * 'a optionk fk

type ('a,'b) optionk2 =
  | Nonek2
  | Somek2 of 'a * 'b * ('a,'b) optionk2 fk

let make_resolve_hyp env sigma st flags only_classes pri (id, _, cty) =
  let cty = Evarutil.nf_evar sigma cty in
  let rec iscl env ty = 
    let ctx, ar = decompose_prod_assum ty in
      match kind_of_term (fst (decompose_app ar)) with
      | Const (c,u) -> is_class (ConstRef c)
      | Ind (i,u) -> is_class (IndRef i)
      | _ -> 
	  let env' = Environ.push_rel_context ctx env in
	  let ty' = whd_betadeltaiota env' ar in
	       if not (eq_constr ty' ar) then iscl env' ty'
	       else false
  in
  let is_class = iscl env cty in
  let keep = not only_classes || is_class in
    if keep then 
      let name = PathHints [VarRef id] in
      let hints =
	if is_class then
	  let hints = build_subclasses ~check:false env sigma (VarRef id) None in
	    (List.map_append
	       (fun (path, pri, c) -> make_resolves env sigma ~name:(PathHints path)
		  (true,false,Flags.is_verbose()) pri false 
		 (IsConstr (c,Univ.ContextSet.empty)))
	       hints)
	else []
      in
        (hints @ List.map_filter
	 (fun f -> try Some (f (mkVar id, cty, Univ.ContextSet.empty))
	           with Failure _ | UserError _ -> None) 
	 [make_exact_entry ~name sigma pri false; make_apply_entry ~name env sigma flags pri false])
    else []

let pf_filtered_hyps gls = 
  Goal.V82.hyps gls.Evd.sigma (sig_it gls)

let make_hints g st only_classes sign =
  let paths, hintlist = 
    List.fold_left 
    (fun (paths, hints) hyp ->
     if is_section_variable (pi1 hyp) then (paths, hints)
     else
       let path, hint = 		    
	 PathEmpty, pf_apply make_resolve_hyp g st (true,false,false) only_classes None hyp
       in
	 (PathOr (paths, path), hint @ hints))
    (PathEmpty, []) sign
  in Hint_db.add_list hintlist (Hint_db.empty st true)

let autogoal_hints_cache : (Environ.named_context_val * hint_db) option ref = ref None
let freeze () = !autogoal_hints_cache
let unfreeze v = autogoal_hints_cache := v
let init () = autogoal_hints_cache := None

let _ = init ()

let _ =
  Summary.declare_summary "autogoal-hints-cache"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }
    
let make_autogoal_hints = 
  fun only_classes ?(st=full_transparent_state) g ->
    let sign = pf_filtered_hyps g in
      match freeze () with
      | Some (sign', hints) when Environ.eq_named_context_val sign sign' -> hints
      | _ -> let hints = make_hints g st only_classes (Environ.named_context_of_val sign) in
	  unfreeze (Some (sign, hints)); hints
	  
let lift_tactic tac (f : goal list sigma -> autoinfo -> autogoal list sigma) : 'a tac =
  { skft = fun sk fk {it = gl,hints; sigma=s} ->
    let res = try Some (tac {it=gl; sigma=s}) with e when catchable e -> None in
      match res with
      | Some gls -> sk (f gls hints) fk
      | None -> fk () }

let intro_tac : atac =
  lift_tactic Tactics.intro
    (fun {it = gls; sigma = s} info ->
      let gls' =
	List.map (fun g' ->
	  let env = Goal.V82.env s g' in
	  let context = Environ.named_context_of_val (Goal.V82.hyps s g') in
	  let hint = make_resolve_hyp env s (Hint_db.transparent_state info.hints) 
	    (true,false,false) info.only_classes None (List.hd context) in
	  let ldb = Hint_db.add_list hint info.hints in
	    (g', { info with is_evar = None; hints = ldb; auto_last_tac = lazy (str"intro") })) gls
      in {it = gls'; sigma = s})

let normevars_tac : atac = 
  { skft = fun sk fk {it = (gl, info); sigma = s} ->
    let gl', sigma' = Goal.V82.nf_evar s gl in
    let info' = { info with auto_last_tac = lazy (str"normevars") } in
      sk {it = [gl', info']; sigma = sigma'} fk }

(* Ordering of states is lexicographic on the number of remaining goals. *)
let compare (pri, _, _, res) (pri', _, _, res') =
  let nbgoals s =
    List.length (sig_it s) + nb_empty_evars (sig_sig s)
  in
  let pri = pri - pri' in
    if not (Int.equal pri 0) then pri
    else nbgoals res - nbgoals res'

let or_tac (x : 'a tac) (y : 'a tac) : 'a tac =
  { skft = fun sk fk gls -> x.skft sk (fun () -> y.skft sk fk gls) gls }

let hints_tac hints =
  { skft = fun sk fk {it = gl,info; sigma = s} ->
      let concl = Goal.V82.concl s gl in
      let tacgl = {it = gl; sigma = s} in
      let poss = e_possible_resolve hints info.hints concl in
      let rec aux i foundone = function
	| (tac, _, b, name, pp) :: tl ->
	  let derivs = path_derivate info.auto_cut name in
	  let res = 
            try
		if path_matches derivs [] then None else Some (tac tacgl)
	    with e when catchable e -> None 
	  in
	    (match res with
	       | None -> aux i foundone tl
	       | Some {it = gls; sigma = s'} ->
	    	   if !typeclasses_debug then
		     msg_debug (pr_depth (i :: info.auto_depth) ++ str": " ++ Lazy.force pp
			    ++ str" on" ++ spc () ++ pr_ev s gl);
		   let fk =
		     (fun () -> if !typeclasses_debug then msg_debug (str"backtracked after " ++ Lazy.force pp);
			aux (succ i) true tl)
		   in
		   let sgls =
		     evars_to_goals
		       (fun evm ev evi ->
			  if Typeclasses.is_resolvable evi &&
			    (not info.only_classes || Typeclasses.is_class_evar evm evi)
			  then Typeclasses.mark_unresolvable evi, true
			  else evi, false) s'
		   in
		   let newgls, s' =
		     let gls' = List.map (fun g -> (None, g)) gls in
		       match sgls with
		       | None -> gls', s'
		       | Some (evgls, s') ->
			 (* Reorder with dependent subgoals. *)
			 (gls' @ List.map (fun (ev, x) -> Some ev, x) evgls, s')
		   in
		   let gls' = List.map_i
		     (fun j (evar, g) ->
			let info =
			  { info with auto_depth = j :: i :: info.auto_depth; auto_last_tac = pp;
			      is_evar = evar;
			      hints =
			      if b && not (Environ.eq_named_context_val (Goal.V82.hyps s' g) (Goal.V82.hyps s' gl))
			      then make_autogoal_hints info.only_classes
				~st:(Hint_db.transparent_state info.hints) {it = g; sigma = s'}
			      else info.hints;
			      auto_cut = derivs }
			in g, info) 1 newgls in
		   let glsv = {it = gls'; sigma = s'} in
		     sk glsv fk)
	| [] ->
	  if not foundone && !typeclasses_debug then
	    msg_debug (pr_depth info.auto_depth ++ str": no match for " ++
		     Printer.pr_constr_env (Goal.V82.env s gl) concl ++
		     spc () ++ int (List.length poss) ++ str" possibilities");
	  fk ()
    in aux 1 false poss }

let isProp env sigma concl = 
  let ty = Retyping.get_type_of env sigma concl in
  match kind_of_term ty with
  | Sort (Prop Null) -> true
  | _ -> false

let needs_backtrack only_classes env evd oev concl =
  if Option.is_empty oev || isProp env evd concl then
    not (Int.Set.is_empty (Evarutil.evars_of_term concl))
  else true

let then_list (second : atac) (sk : (auto_result, 'a) sk) : (auto_result, 'a) sk =
  let rec aux s (acc : autogoal list list) fk = function
    | (gl,info) :: gls ->
	(match info.is_evar with 
	 | Some ev when Evd.is_defined s ev -> aux s acc fk gls
	 | _ -> 
	     second.skft
	       (fun {it=gls';sigma=s'} fk' ->
		  let needs_backtrack = 
		    if List.is_empty gls' then
 		      needs_backtrack info.only_classes
		        (Goal.V82.env s gl) s' info.is_evar (Goal.V82.concl s gl)
		    else true
		  in
		  let fk'' =
		    if not needs_backtrack then
		      (if !typeclasses_debug then
			  msg_debug (str"no backtrack on " ++ pr_ev s gl ++
				     str " after " ++ Lazy.force info.auto_last_tac);
		       fk)
		    else fk'
		  in aux s' (gls'::acc) fk'' gls)
	       fk {it = (gl,info); sigma = s})
    | [] -> Somek2 (List.rev acc, s, fk)
  in fun {it = gls; sigma = s} fk ->
    let rec aux' = function
      | Nonek2 -> fk ()
      | Somek2 (res, s', fk') ->
	  let goals' = List.concat res in
	    sk {it = goals'; sigma = s'} (fun () -> aux' (fk' ()))
    in aux' (aux s [] (fun () -> Nonek2) gls)

let then_tac (first : atac) (second : atac) : atac =
  { skft = fun sk fk -> first.skft (then_list second sk) fk }

let run_tac (t : 'a tac) (gl : autogoal sigma) : auto_result option =
  t.skft (fun x _ -> Some x) (fun _ -> None) gl

type run_list_res = auto_result optionk

let run_list_tac (t : 'a tac) p goals (gl : autogoal list sigma) : run_list_res =
  (then_list t (fun x fk -> Somek (x, fk)))
    gl
    (fun _ -> Nonek)

let fail_tac : atac = 
  { skft = fun sk fk _ -> fk () }

let rec fix (t : 'a tac) : 'a tac =
  then_tac t { skft = fun sk fk -> (fix t).skft sk fk }

let rec fix_limit limit (t : 'a tac) : 'a tac =
  if Int.equal limit 0 then fail_tac 
  else then_tac t { skft = fun sk fk -> (fix_limit (pred limit) t).skft sk fk }
    
let make_autogoal ?(only_classes=true) ?(st=full_transparent_state) cut ev g =
  let hints = make_autogoal_hints only_classes ~st g in
    (g.it, { hints = hints ; is_evar = ev; 
	     only_classes = only_classes; auto_depth = []; auto_last_tac = lazy (str"none");
	     auto_path = []; auto_cut = cut })
      

let cut_of_hints h =
  List.fold_left (fun cut db -> PathOr (Hint_db.cut db, cut)) PathEmpty h

let make_autogoals ?(only_classes=true) ?(st=full_transparent_state) hints gs evm' =
  let cut = cut_of_hints hints in
  { it = List.map_i (fun i g -> 
    let (gl, auto) = make_autogoal ~only_classes ~st cut (Some (fst g)) {it = snd g; sigma = evm'} in
      (gl, { auto with auto_depth = [i]})) 1 gs; sigma = evm' }

let get_result r = 
  match r with
  | Nonek -> None
  | Somek (gls, fk) -> Some (gls.sigma,fk)
	
let run_on_evars ?(only_classes=true) ?(st=full_transparent_state) p evm hints tac =
  match evars_to_goals p evm with
  | None -> None (* This happens only because there's no evar having p *)
  | Some (goals, evm') ->
      let res = run_list_tac tac p goals (make_autogoals ~only_classes ~st hints goals evm') in
	match get_result res with
	| None -> raise Not_found
	| Some (evm', fk) -> Some (evars_reset_evd ~with_conv_pbs:true evm' evm, fk)
	    
let eauto_tac hints = 
  then_tac normevars_tac (or_tac (hints_tac hints) intro_tac)

let eauto_tac ?limit hints = 
  match limit with
  | None -> fix (eauto_tac hints)
  | Some limit -> fix_limit limit (eauto_tac hints)
      
let eauto ?(only_classes=true) ?st ?limit hints g =
  let gl = { it = make_autogoal ~only_classes ?st (cut_of_hints hints) None g; sigma = project g } in
    match run_tac (eauto_tac ?limit hints) gl with
    | None -> raise Not_found
    | Some {it = goals; sigma = s} ->
	{it = List.map fst goals; sigma = s}

let real_eauto st ?limit hints p evd =
  let rec aux evd fails =
    let res, fails =
      try run_on_evars ~st p evd hints (eauto_tac ?limit hints), fails
      with Not_found ->
	List.fold_right (fun fk (res, fails) ->
	  match res with
	  | Some r -> res, fk :: fails
	  | None -> get_result (fk ()), fails)
	  fails (None, [])
    in
      match res with
      | None -> evd
      | Some (evd', fk) -> aux evd' (fk :: fails)
  in aux evd []

let resolve_all_evars_once debug limit p evd =
  let db = searchtable_map typeclasses_db in
    real_eauto ?limit (Hint_db.transparent_state db) [db] p evd

(** We compute dependencies via a union-find algorithm.
    Beware of the imperative effects on the partition structure,
    it should not be shared, but only used locally. *)

module Intpart = Unionfind.Make(Int.Set)(Int.Map)

let deps_of_constraints cstrs evm p =
  List.iter (fun (_, _, x, y) ->
    let evx = Evarutil.undefined_evars_of_term evm x in
    let evy = Evarutil.undefined_evars_of_term evm y in
    Intpart.union_set (Int.Set.union evx evy) p)
    cstrs

let evar_dependencies evm p =
  Evd.fold_undefined
    (fun ev evi _ ->
      let evars = Int.Set.add ev (Evarutil.undefined_evars_of_evar_info evm evi)
      in Intpart.union_set evars p)
    evm ()

let resolve_one_typeclass env ?(sigma=Evd.empty) gl =
  let nc, gl, subst, _ = Evarutil.push_rel_context_to_named_context env gl in
  let (gl,t,sigma) = 
    Goal.V82.mk_goal sigma nc gl Store.empty in
  let gls = { it = gl ; sigma = sigma } in
  let hints = searchtable_map typeclasses_db in
  let gls' = eauto ?limit:!typeclasses_depth ~st:(Hint_db.transparent_state hints) [hints] gls in
  let evd = sig_sig gls' in
  let t' = let (ev, inst) = destEvar t in
    mkEvar (ev, Array.of_list subst)
  in
  let term = Evarutil.nf_evar evd t' in
    evd, term

let _ =
  Typeclasses.solve_instanciation_problem := (fun x y z -> resolve_one_typeclass x ~sigma:y z)

(** [split_evars] returns groups of undefined evars according to dependencies *)

let split_evars evm =
  let p = Intpart.create () in
  evar_dependencies evm p;
  deps_of_constraints (snd (extract_all_conv_pbs evm)) evm p;
  Intpart.partition p

(** [evars_in_comp] filters an [evar_map], keeping only evars
    that belongs to a certain component *)

let evars_in_comp comp evm =
  try
    evars_reset_evd 
      (Int.Set.fold (fun ev acc -> Evd.add acc ev (Evd.find_undefined evm ev))
	 comp Evd.empty) evm
  with Not_found -> assert false

let is_inference_forced p evd ev =
  try
    let evi = Evd.find_undefined evd ev in
    if Typeclasses.is_resolvable evi && snd (p ev evi)
    then
      let (loc, k) = evar_source ev evd in
      match k with
	| Evar_kinds.ImplicitArg (_, _, b) -> b
	| Evar_kinds.QuestionMark _ -> false
	| _ -> true
    else true
  with Not_found -> assert false

let is_mandatory p comp evd =
  Int.Set.exists (is_inference_forced p evd) comp

(** In case of unsatisfiable constraints, build a nice error message *)

let error_unresolvable env comp do_split evd =
  let evd = Evarutil.nf_evar_map_undefined evd in
  let evm = if do_split then evars_in_comp comp evd else evd in
  let _, ev = Evd.fold_undefined
    (fun ev evi (b,acc) ->
      (* focus on one instance if only one was searched for *)
      if not (Option.is_empty (class_of_constr evi.evar_concl)) then
	if not b (* || do_split *) then
	  true, Some ev
	else b, None
      else b, acc) evm (false, None)
  in
  Typeclasses_errors.unsatisfiable_constraints
    (Evarutil.nf_env_evar evm env) evm ev

(** Check if an evar is concerned by the current resolution attempt,
    (and in particular is in the current component), and also update
    its evar_info.
    Invariant : this should only be applied to undefined evars,
    and return undefined evar_info *)

let select_and_update_evars p oevd in_comp evd ev evi =
  assert (evi.evar_body == Evar_empty);
  try
    let oevi = Evd.find_undefined oevd ev in
    if Typeclasses.is_resolvable oevi then
      Typeclasses.mark_unresolvable evi,
      (in_comp ev && p evd ev evi)
    else evi, false
  with Not_found ->
    Typeclasses.mark_unresolvable evi, p evd ev evi

(** Do we still have unresolved evars that should be resolved ? *)

let has_undefined p oevd evd =
  Evd.fold_undefined (fun ev evi has -> has ||
    snd (p oevd ev evi))
    evd false

(** Revert the resolvability status of evars after resolution,
    potentially unprotecting some evars that were set unresolvable
    just for this call to resolution. *)

let revert_resolvability oevd evd = 
  Evd.fold_undefined
    (fun ev evi evm ->
     try 
       if not (Typeclasses.is_resolvable evi) then
	 let evi' = Evd.find_undefined oevd ev in
	   if Typeclasses.is_resolvable evi' then
	     Evd.add evm ev (Typeclasses.mark_resolvable evi)
	   else evm
       else evm
     with Not_found -> evm)
  evd evd

(** If [do_split] is [true], we try to separate the problem in
    several components and then solve them separately *)

exception Unresolved

let resolve_all_evars debug m env p oevd do_split fail =
  let split = if do_split then split_evars oevd else [Int.Set.empty] in
  let in_comp comp ev = if do_split then Int.Set.mem ev comp else true
  in
  let rec docomp evd = function
    | [] -> revert_resolvability oevd evd
    | comp :: comps ->
      let p = select_and_update_evars p oevd (in_comp comp) in
      try
	 let evd' = resolve_all_evars_once debug m p evd in
	 if has_undefined p oevd evd' then raise Unresolved;
	 docomp evd' comps
      with Unresolved | Not_found ->
	if fail && (not do_split || is_mandatory (p evd) comp evd)
	then (* Unable to satisfy the constraints. *)
	  error_unresolvable env comp do_split evd
	else (* Best effort: do nothing on this component *) 
	  docomp evd comps
  in docomp oevd split

let initial_select_evars filter =
  fun evd ev evi ->
    filter (snd evi.Evd.evar_source) &&
    Typeclasses.is_class_evar evd evi

let resolve_typeclass_evars debug m env evd filter split fail =
  let evd = 
    try Evarconv.consider_remaining_unif_problems
      ~ts:(Typeclasses.classes_transparent_state ()) env evd
    with e when Errors.noncritical e -> evd
  in
    resolve_all_evars debug m env (initial_select_evars filter) evd split fail

let solve_inst debug depth env evd filter split fail =
  resolve_typeclass_evars debug depth env evd filter split fail

let _ =
  Typeclasses.solve_instanciations_problem :=
    solve_inst false !typeclasses_depth


(** Options: depth, debug and transparency settings. *)

open Goptions

let set_typeclasses_debug d = (:=) typeclasses_debug d;
  Typeclasses.solve_instanciations_problem := solve_inst d !typeclasses_depth
    
let get_typeclasses_debug () = !typeclasses_debug

let set_typeclasses_debug =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "debug output for typeclasses proof search";
      optkey   = ["Typeclasses";"Debug"];
      optread  = get_typeclasses_debug;
      optwrite = set_typeclasses_debug; }


let set_typeclasses_depth d = (:=) typeclasses_depth d;
  Typeclasses.solve_instanciations_problem := solve_inst !typeclasses_debug !typeclasses_depth
    
let get_typeclasses_depth () = !typeclasses_depth

let set_typeclasses_depth =
  declare_int_option
    { optsync  = true;
      optdepr  = false;
      optname  = "depth for typeclasses proof search";
      optkey   = ["Typeclasses";"Depth"];
      optread  = get_typeclasses_depth;
      optwrite = set_typeclasses_depth; }

let set_transparency cl b =
  List.iter (fun r -> 
    let gr = Smartlocate.global_with_alias r in
    let ev = Tacred.evaluable_of_global_reference (Global.env ()) gr in
      Classes.set_typeclass_transparency ev false b) cl

VERNAC COMMAND EXTEND Typeclasses_Unfold_Settings
| [ "Typeclasses" "Transparent" reference_list(cl) ] -> [
    set_transparency cl true ]
END

VERNAC COMMAND EXTEND Typeclasses_Rigid_Settings
| [ "Typeclasses" "Opaque" reference_list(cl) ] -> [
    set_transparency cl false ]
END

open Genarg

let pr_debug _prc _prlc _prt b =
  if b then Pp.str "debug" else Pp.mt()

ARGUMENT EXTEND debug TYPED AS bool PRINTED BY pr_debug
| [ "debug" ] -> [ true ]
| [ ] -> [ false ]
END

let pr_depth _prc _prlc _prt = function
    Some i -> Pp.int i
  | None -> Pp.mt()

ARGUMENT EXTEND depth TYPED AS int option PRINTED BY pr_depth
| [ int_or_var_opt(v) ] -> [ match v with Some (ArgArg i) -> Some i | _ -> None ]
END

(* true = All transparent, false = Opaque if possible *)

VERNAC COMMAND EXTEND Typeclasses_Settings
 | [ "Typeclasses" "eauto" ":=" debug(d) depth(depth) ] -> [
     set_typeclasses_debug d;
     set_typeclasses_depth depth
   ]
END

let typeclasses_eauto ?(only_classes=false) ?(st=full_transparent_state) dbs gl =
  try 
    let dbs = List.map_filter
      (fun db -> try Some (Auto.searchtable_map db)
        with e when Errors.noncritical e -> None)
      dbs
    in
    let st = match dbs with x :: _ -> Hint_db.transparent_state x | _ -> st in
      eauto ?limit:!typeclasses_depth ~only_classes ~st dbs gl
   with Not_found -> tclFAIL 0 (str" typeclasses eauto failed on: " ++ Printer.pr_goal gl) gl
 
TACTIC EXTEND typeclasses_eauto
| [ "typeclasses" "eauto" "with" ne_preident_list(l) ] -> [ typeclasses_eauto l ]
| [ "typeclasses" "eauto" ] -> [ typeclasses_eauto ~only_classes:true [typeclasses_db] ]
END

let _ = Classes.refine_ref := Refine.refine

(** Take the head of the arity of a constr.
    Used in the partial application tactic. *)

let rec head_of_constr t =
  let t = strip_outer_cast(collapse_appl t) in
    match kind_of_term t with
    | Prod (_,_,c2)  -> head_of_constr c2
    | LetIn (_,_,_,c2) -> head_of_constr c2
    | App (f,args)  -> head_of_constr f
    | _      -> t

TACTIC EXTEND head_of_constr
  [ "head_of_constr" ident(h) constr(c) ] -> [
    let c = head_of_constr c in
      letin_tac None (Name h) c None Locusops.allHyps
  ]
END

TACTIC EXTEND not_evar
  [ "not_evar" constr(ty) ] -> [
    match kind_of_term ty with
    | Evar _ -> tclFAIL 0 (str"Evar")
    | _ -> tclIDTAC ]
END

TACTIC EXTEND is_ground
  [ "is_ground" constr(ty) ] -> [ fun gl ->
    if Evarutil.is_ground_term (project gl) ty then tclIDTAC gl
    else tclFAIL 0 (str"Not ground") gl ]
END

TACTIC EXTEND autoapply
  [ "autoapply" constr(c) "using" preident(i) ] -> [ fun gl ->
    let flags = flags_of_state (Auto.Hint_db.transparent_state (Auto.searchtable_map i)) in
    let cty = pf_type_of gl c in
    let ce = mk_clenv_from gl (c,cty) in
      unify_e_resolve false flags (c,ce) gl ]
END


==> anc/HoTT/coq-HoTT/tactics/contradiction.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Term
open Hipattern
open Tacmach
open Tacticals
open Tactics
open Coqlib
open Reductionops
open Misctypes

(* Absurd *)

let absurd c gls =
  let env = pf_env gls and sigma = project gls in
  let evd,j = Coercion.inh_coerce_to_sort Loc.ghost env
    (Evd.create_goal_evar_defs sigma) (Retyping.get_judgment_of env sigma c) in
  let c = j.Environ.utj_val in
  (tclTHEN (Refiner.tclEVARS evd) (tclTHENS
     (tclTHEN (elim_type (build_coq_False ())) (cut c))
     ([(tclTHENS
          (cut (applist(build_coq_not (),[c])))
	  ([(tclTHEN intros
	       ((fun gl ->
		   let ida = pf_nth_hyp_id gl 1
                   and idna = pf_nth_hyp_id gl 2 in
                   exact_no_check (applist(mkVar idna,[mkVar ida])) gl)));
            tclIDTAC]));
       tclIDTAC]))) gls

(* Contradiction *)

let filter_hyp f tac gl =
  let rec seek = function
    | [] -> raise Not_found
    | (id,_,t)::rest when f t -> tac id gl
    | _::rest -> seek rest in
  seek (pf_hyps gl)

let contradiction_context gl =
  let env = pf_env gl in
  let sigma = project gl in
  let rec seek_neg l gl = match l with
    | [] ->  error "No such contradiction"
    | (id,_,typ)::rest ->
	let typ = whd_betadeltaiota env sigma typ in
	if is_empty_type typ then
	  simplest_elim (mkVar id) gl
	else match kind_of_term typ with
	  | Prod (na,t,u) when is_empty_type u ->
	      (try
		filter_hyp (fun typ -> pf_conv_x_leq gl typ t)
		  (fun id' -> simplest_elim (mkApp (mkVar id,[|mkVar id'|])))
		  gl
	      with Not_found -> seek_neg rest gl)
	  | _ -> seek_neg rest gl in
  seek_neg (pf_hyps gl) gl

let is_negation_of env sigma typ t =
  match kind_of_term (whd_betadeltaiota env sigma t) with
    | Prod (na,t,u) -> is_empty_type u & is_conv_leq env sigma typ t
    | _ -> false

let contradiction_term (c,lbind as cl) gl =
  let env = pf_env gl in
  let sigma = project gl in
  let typ = pf_type_of gl c in
  let _, ccl = splay_prod env sigma typ in
  if is_empty_type ccl then
    tclTHEN (elim false cl None) (tclTRY assumption) gl
  else
    try
      if lbind = NoBindings then
	filter_hyp (is_negation_of env sigma typ)
	  (fun id -> simplest_elim (mkApp (mkVar id,[|c|]))) gl
      else
	raise Not_found
    with Not_found -> error "Not a contradiction."

let contradiction = function
  | None -> tclTHEN intros contradiction_context
  | Some c -> contradiction_term c


==> anc/HoTT/coq-HoTT/tactics/contradiction.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Proof_type
open Misctypes

val absurd                      : constr -> tactic
val contradiction               : constr with_bindings option -> tactic


==> anc/HoTT/coq-HoTT/tactics/dn.ml <==
open Util



module Make = 
  functor (X : Set.OrderedType) ->
    functor (Y : Map.OrderedType) ->
      functor (Z : Map.OrderedType) ->
struct
  
  module Y_tries = struct
    type t = (Y.t * int) option
    let compare x y = 
      match x,y with
	  None,None -> 0
	| Some (l,n),Some (l',n') -> 
	    let m = Y.compare l l' in
	    if Int.equal m 0 then
	      n-n' 
	    else m
	| Some(l,n),None -> 1
	| None, Some(l,n) -> -1
  end
  module X_tries = struct
    type t = X.t * Z.t
    let compare (x1,x2) (y1,y2) = 
      let m = (X.compare x1 y1) in
      if Int.equal m 0 then (Z.compare x2 y2) else 
	m
  end

  module T = Tries.Make(X_tries)(Y_tries)
    
  type  decompose_fun = X.t -> (Y.t * X.t list) option
    
  type 'res lookup_res = Label of 'res | Nothing | Everything
    
  type 'tree lookup_fun = 'tree -> (Y.t * 'tree list) lookup_res

  type  t = T.t

  let create () = T.empty

(* [path_of dna pat] returns the list of nodes of the pattern [pat] read in 
prefix ordering, [dna] is the function returning the main node of a pattern *)

  let path_of dna =
    let rec path_of_deferred = function
      | [] -> []
      | h::tl -> pathrec tl h
	  
    and pathrec deferred t =
      match dna t with
	| None -> 
	    None :: (path_of_deferred deferred)
	| Some (lbl,[]) ->
	    (Some (lbl,0))::(path_of_deferred deferred)
	| Some (lbl,(h::def_subl as v)) ->
	    (Some (lbl,List.length v))::(pathrec (def_subl@deferred) h)
    in 
      pathrec []
	
  let tm_of tm lbl =
    try [T.map tm lbl, true] with Not_found -> []
      
  let rec skip_arg n tm =
    if Int.equal n 0 then [tm,true]
    else
      List.flatten 
	(List.map 
	   (fun a -> match a with
	      | None -> skip_arg (pred n) (T.map tm a)
	      | Some (lbl,m) -> 
		  skip_arg (pred n + m) (T.map tm a)) 
	   (T.dom tm))
	
  let lookup tm dna t =
    let rec lookrec t tm =
      match dna t with
	| Nothing -> tm_of tm None
	| Label(lbl,v) ->
	    tm_of tm None@
	      (List.fold_left 
		 (fun l c -> 
		List.flatten(List.map (fun (tm, b) ->
					 if b then lookrec c tm
					 else [tm,b]) l))
		 (tm_of tm (Some(lbl,List.length v))) v)
	| Everything -> skip_arg 1 tm
    in 
      List.flatten (List.map (fun (tm,b) -> T.xtract tm) (lookrec t tm))
	
  let add tm dna (pat,inf) =
    let p = path_of dna pat in T.add tm (p,(pat,inf))
				 
  let rmv tm dna (pat,inf) =
  let p = path_of dna pat in T.rmv tm (p,(pat,inf))
			       
  let app f tm = T.app (fun (_,p) -> f p) tm
    
end
  


==> anc/HoTT/coq-HoTT/tactics/dn.mli <==







module Make : 
  functor (X : Set.OrderedType) ->
    functor (Y : Map.OrderedType) ->
      functor (Z : Map.OrderedType) ->
sig

  type decompose_fun = X.t -> (Y.t * X.t list) option
    
  type t

  val create : unit -> t
    
  (** [add t f (tree,inf)] adds a structured object [tree] together with
     the associated information [inf] to the table [t]; the function
     [f] is used to translated [tree] into its prefix decomposition: [f]
     must decompose any tree into a label characterizing its root node and
     the list of its subtree *)
    
  val add : t -> decompose_fun -> X.t * Z.t -> t
    
  val rmv : t -> decompose_fun -> X.t * Z.t -> t
    
  type 'res lookup_res = Label of 'res | Nothing | Everything
      
  type 'tree lookup_fun = 'tree -> (Y.t * 'tree list) lookup_res
    

(** [lookup t f tree] looks for trees (and their associated
   information) in table [t] such that the structured object [tree]
   matches against them; [f] is used to translated [tree] into its
   prefix decomposition: [f] must decompose any tree into a label
   characterizing its root node and the list of its subtree *)
    
  val lookup : t -> 'term lookup_fun -> 'term
    -> (X.t * Z.t) list
    
  val app : ((X.t * Z.t) -> unit) -> t -> unit
    
  val skip_arg : int -> t -> (t * bool) list
    
end


==> anc/HoTT/coq-HoTT/tactics/doc.tex <==

\newpage
\section*{The Tactics}

\ocwsection \label{tactics}
This chapter describes the \Coq\ main tactics.
The modules of that chapter are organized as follows.

\bigskip
\begin{center}\epsfig{file=tactics.dep.ps,width=\linewidth}\end{center}



==> anc/HoTT/coq-HoTT/tactics/eauto.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Proof_type
open Tacticals
open Tacmach
open Tactics
open Patternops
open Clenv
open Auto
open Genredexpr
open Hiddentac
open Tacexpr
open Misctypes
open Locus
open Locusops

let eauto_unif_flags = { auto_unif_flags with Unification.modulo_delta = full_transparent_state }

let e_give_exact ?(flags=eauto_unif_flags) c gl = let t1 = (pf_type_of gl c) and t2 = pf_concl gl in
  if occur_existential t1 or occur_existential t2 then
     tclTHEN (Clenvtac.unify ~flags t1) (exact_check c) gl
  else exact_check c gl

let assumption id = e_give_exact (mkVar id)

let e_assumption gl =
  tclFIRST (List.map assumption (pf_ids_of_hyps gl)) gl

TACTIC EXTEND eassumption
| [ "eassumption" ] -> [ e_assumption ]
END

TACTIC EXTEND eexact
| [ "eexact" constr(c) ] -> [ e_give_exact c ]
END

let registered_e_assumption gl =
  tclFIRST (List.map (fun id gl -> e_give_exact (mkVar id) gl)
              (pf_ids_of_hyps gl)) gl

(************************************************************************)
(*   PROLOG tactic                                                      *)
(************************************************************************)

let one_step l gl =
  [Tactics.intro]
  @ (List.map h_simplest_eapply (List.map mkVar (pf_ids_of_hyps gl)))
  @ (List.map h_simplest_eapply l)
  @ (List.map assumption (pf_ids_of_hyps gl))

let rec prolog l n gl =
  if n <= 0 then error "prolog - failure";
  let prol = (prolog l (n-1)) in
  (tclFIRST (List.map (fun t -> (tclTHEN t prol)) (one_step l gl))) gl

let out_term = function
  | IsConstr (c, _) -> c
  | IsGlobRef gr -> fst (Universes.fresh_global_instance (Global.env ()) gr)

let prolog_tac l n gl =
  let l = List.map (fun x -> out_term (prepare_hint false (pf_env gl) x)) l in
  let n =
    match n with
      | ArgArg n -> n
      | _ -> error "Prolog called with a non closed argument."
  in
  try (prolog l n gl)
  with UserError ("Refiner.tclFIRST",_) ->
    errorlabstrm "Prolog.prolog" (str "Prolog failed.")

TACTIC EXTEND prolog
| [ "prolog" "[" open_constr_list(l) "]" int_or_var(n) ] -> [ prolog_tac l n ]
END

open Auto
open Unification

(***************************************************************************)
(* A tactic similar to Auto, but using EApply, Assumption and e_give_exact *)
(***************************************************************************)

let priority l = List.map snd (List.filter (fun (pr,_) -> Int.equal pr 0) l)

let unify_e_resolve poly flags (c,clenv) gls =
  let clenv', subst = if poly then Clenv.refresh_undefined_univs clenv 
  else clenv, Univ.empty_level_subst in
  let clenv' = connect_clenv gls clenv' in
  let _ = clenv_unique_resolver ~flags clenv' gls in
  h_simplest_eapply (subst_univs_level_constr subst c) gls

let e_exact poly flags (c,clenv) =
  let clenv', subst = 
    if poly then Clenv.refresh_undefined_univs clenv 
    else clenv, Univ.empty_level_subst
  in e_give_exact ~flags (subst_univs_level_constr subst c)
    
let rec e_trivial_fail_db db_list local_db goal =
  let tacl =
    registered_e_assumption ::
    (tclTHEN Tactics.intro
       (function g'->
	  let d = pf_last_hyp g' in
	  let hintl = make_resolve_hyp (pf_env g') (project g') d in
          (e_trivial_fail_db db_list
	      (Hint_db.add_list hintl local_db) g'))) ::
    (List.map fst (e_trivial_resolve db_list local_db (pf_concl goal)) )
  in
  tclFIRST (List.map tclCOMPLETE tacl) goal

and e_my_find_search db_list local_db hdc concl =
  let hdc = head_of_constr_reference hdc in
  let hintl =
    if occur_existential concl then
      List.map_append (fun db ->
	let flags = {auto_unif_flags with modulo_delta = Hint_db.transparent_state db} in
	  List.map (fun x -> flags, x) (Hint_db.map_all hdc db)) (local_db::db_list)
    else
      List.map_append (fun db ->
	let flags = {auto_unif_flags with modulo_delta = Hint_db.transparent_state db} in
	  List.map (fun x -> flags, x) (Hint_db.map_auto (hdc,concl) db)) (local_db::db_list)
  in
  let tac_of_hint =
    fun (st, {pri = b; pat = p; code = t; poly = poly}) ->
      (b,
       let tac =
	 match t with
	   | Res_pf (term,cl) -> unify_resolve poly st (term,cl)
	   | ERes_pf (term,cl) -> unify_e_resolve poly st (term,cl)
	   | Give_exact (c,cl) -> e_exact poly st (c,cl)
	   | Res_pf_THEN_trivial_fail (term,cl) ->
               tclTHEN (unify_e_resolve poly st (term,cl))
		 (e_trivial_fail_db db_list local_db)
	   | Unfold_nth c -> h_reduce (Unfold [AllOccurrences,c]) onConcl
	   | Extern tacast -> conclPattern concl p tacast
       in
       (tac,lazy (pr_autotactic t)))
  in
  List.map tac_of_hint hintl

and e_trivial_resolve db_list local_db gl =
  try
    priority
      (e_my_find_search db_list local_db
	 (fst (head_constr_bound gl)) gl)
  with Bound | Not_found -> []

let e_possible_resolve db_list local_db gl =
  try List.map snd
    (e_my_find_search db_list local_db
	(fst (head_constr_bound gl)) gl)
  with Bound | Not_found -> []

let find_first_goal gls =
  try first_goal gls with UserError _ -> assert false

(*s The following module [SearchProblem] is used to instantiate the generic
    exploration functor [Explore.Make]. *)

type search_state = {
  depth : int; (*r depth of search before failing *)
  tacres : goal list sigma;
  last_tactic : std_ppcmds Lazy.t;
  dblist : Auto.hint_db list;
  localdb :  Auto.hint_db list;
  prev : prev_search_state
}

and prev_search_state = (* for info eauto *)
  | Unknown
  | Init
  | State of search_state

module SearchProblem = struct

  type state = search_state

  let success s = List.is_empty (sig_it s.tacres)

  let pr_ev evs ev = Printer.pr_constr_env (Evd.evar_env ev) (Evarutil.nf_evar evs ev.Evd.evar_concl)

  let pr_goals gls =
    let evars = Evarutil.nf_evar_map (Refiner.project gls) in
      prlist (pr_ev evars) (sig_it gls)

  let filter_tactics glls l =
(*     let _ = Proof_trees.db_pr_goal (List.hd (sig_it glls)) in *)
(*     let evars = Evarutil.nf_evars (Refiner.project glls) in *)
(*     msg (str"Goal:" ++ pr_ev evars (List.hd (sig_it glls)) ++ str"\n"); *)
    let rec aux = function
      | [] -> []
      | (tac,pptac) :: tacl ->
	  try
	    let lgls = apply_tac_list tac glls in
(* 	    let gl = Proof_trees.db_pr_goal (List.hd (sig_it glls)) in *)
(* 	      msg (hov 1 (pptac ++ str" gives: \n" ++ pr_goals lgls ++ str"\n")); *)
	      (lgls,pptac) :: aux tacl
	  with e when Errors.noncritical e ->
            Refiner.catch_failerror e; aux tacl
    in aux l

  (* Ordering of states is lexicographic on depth (greatest first) then
     number of remaining goals. *)
  let compare s s' =
    let d = s'.depth - s.depth in
    let nbgoals s = List.length (sig_it s.tacres) in
    if not (Int.equal d 0) then d else nbgoals s - nbgoals s'

  let branching s =
    if Int.equal s.depth 0 then
      []
    else
      let ps = if s.prev == Unknown then Unknown else State s in
      let lg = s.tacres in
      let nbgl = List.length (sig_it lg) in
      assert (nbgl > 0);
      let g = find_first_goal lg in
      let assumption_tacs =
	let l =
	  filter_tactics s.tacres
	    (List.map
	       (fun id -> (e_give_exact (mkVar id),
			   lazy (str "exact" ++ spc () ++ pr_id id)))
	       (pf_ids_of_hyps g))
	in
	List.map (fun (res,pp) -> { depth = s.depth; tacres = res;
				    last_tactic = pp; dblist = s.dblist;
				    localdb = List.tl s.localdb;
				    prev = ps}) l
      in
      let intro_tac =
	List.map
	  (fun (lgls as res,pp) ->
	     let g' = first_goal lgls in
	     let hintl =
	       make_resolve_hyp (pf_env g') (project g') (pf_last_hyp g')
	     in
             let ldb = Hint_db.add_list hintl (List.hd s.localdb) in
	     { depth = s.depth; tacres = res;
	       last_tactic = pp; dblist = s.dblist;
	       localdb = ldb :: List.tl s.localdb; prev = ps })
	  (filter_tactics s.tacres [Tactics.intro,lazy (str "intro")])
      in
      let rec_tacs =
	let l =
	  filter_tactics s.tacres (e_possible_resolve s.dblist (List.hd s.localdb) (pf_concl g))
	in
	List.map
	  (fun (lgls as res, pp) ->
	     let nbgl' = List.length (sig_it lgls) in
	     if nbgl' < nbgl then
	       { depth = s.depth; tacres = res; last_tactic = pp; prev = ps;
		 dblist = s.dblist; localdb = List.tl s.localdb }
	     else
	       { depth = pred s.depth; tacres = res;
		 dblist = s.dblist; last_tactic = pp; prev = ps;
		 localdb =
		   List.addn (nbgl'-nbgl) (List.hd s.localdb) s.localdb })
	  l
      in
      List.sort compare (assumption_tacs @ intro_tac @ rec_tacs)

  let pp s = hov 0 (str " depth=" ++ int s.depth ++ spc () ++
		      (Lazy.force s.last_tactic))

end

module Search = Explore.Make(SearchProblem)

(** Utilities for debug eauto / info eauto *)

let global_debug_eauto = ref false
let global_info_eauto = ref false

let _ =
  Goptions.declare_bool_option
    { Goptions.optsync  = true;
      Goptions.optdepr  = false;
      Goptions.optname  = "Debug Eauto";
      Goptions.optkey   = ["Debug";"Eauto"];
      Goptions.optread  = (fun () -> !global_debug_eauto);
      Goptions.optwrite = (:=) global_debug_eauto }

let _ =
  Goptions.declare_bool_option
    { Goptions.optsync  = true;
      Goptions.optdepr  = false;
      Goptions.optname  = "Info Eauto";
      Goptions.optkey   = ["Info";"Eauto"];
      Goptions.optread  = (fun () -> !global_info_eauto);
      Goptions.optwrite = (:=) global_info_eauto }

let mk_eauto_dbg d =
  if d == Debug || !global_debug_eauto then Debug
  else if d == Info || !global_info_eauto then Info
  else Off

let pr_info_nop = function
  | Info -> msg_debug (str "idtac.")
  | _ -> ()

let pr_dbg_header = function
  | Off -> ()
  | Debug -> msg_debug (str "(* debug eauto : *)")
  | Info -> msg_debug (str "(* info eauto : *)")

let pr_info dbg s =
  if dbg != Info then ()
  else
    let rec loop s =
      match s.prev with
	| Unknown | Init -> s.depth
	| State sp ->
	  let mindepth = loop sp in
	  let indent = String.make (mindepth - sp.depth) ' ' in
	  msg_debug (str indent ++ Lazy.force s.last_tactic ++ str ".");
	  mindepth
    in
    ignore (loop s)

(** Eauto main code *)

let make_initial_state dbg n gl dblist localdb =
  { depth = n;
    tacres = tclIDTAC gl;
    last_tactic = lazy (mt());
    dblist = dblist;
    localdb = [localdb];
    prev = if dbg == Info then Init else Unknown;
  }

let e_search_auto debug (in_depth,p) lems db_list gl =
  let local_db = make_local_hint_db ~ts:full_transparent_state true lems gl in
  let d = mk_eauto_dbg debug in
  let tac = match in_depth,d with
    | (true,Debug) -> Search.debug_depth_first
    | (true,_) -> Search.depth_first
    | (false,Debug) -> Search.debug_breadth_first
    | (false,_) -> Search.breadth_first
  in
  try
    pr_dbg_header d;
    let s = tac (make_initial_state d p gl db_list local_db) in
    pr_info d s;
    s.tacres
  with Not_found ->
    pr_info_nop d;
    error "eauto: search failed"

let eauto_with_bases ?(debug=Off) np lems db_list =
  tclTRY (e_search_auto debug np lems db_list)

let eauto ?(debug=Off) np lems dbnames =
  let db_list = make_db_list dbnames in
  tclTRY (e_search_auto debug np lems db_list)

let full_eauto ?(debug=Off) n lems gl =
  let dbnames = current_db_names () in
  let dbnames =  List.remove "v62" dbnames in
  let db_list = List.map searchtable_map dbnames in
  tclTRY (e_search_auto debug n lems db_list) gl

let gen_eauto ?(debug=Off) np lems = function
  | None -> full_eauto ~debug np lems
  | Some l -> eauto ~debug np lems l

let make_depth = function
  | None -> !default_search_depth
  | Some (ArgArg d) -> d
  | _ -> error "eauto called with a non closed argument."

let make_dimension n = function
  | None -> (true,make_depth n)
  | Some (ArgArg d) -> (false,d)
  | _ -> error "eauto called with a non closed argument."

open Genarg

(* Hint bases *)

let pr_hintbases _prc _prlc _prt = Pptactic.pr_hintbases

ARGUMENT EXTEND hintbases
  TYPED AS preident_list_opt
  PRINTED BY pr_hintbases
| [ "with" "*" ] -> [ None ]
| [ "with" ne_preident_list(l) ] -> [ Some l ]
| [ ] -> [ Some [] ]
END

let pr_constr_coma_sequence prc _ _ =
  prlist_with_sep pr_comma (fun (_,c) -> prc c)

ARGUMENT EXTEND constr_coma_sequence
  TYPED AS open_constr_list
  PRINTED BY pr_constr_coma_sequence
| [ open_constr(c) "," constr_coma_sequence(l) ] -> [ c::l ]
| [ open_constr(c) ] -> [ [c] ]
END

let pr_auto_using prc _prlc _prt = Pptactic.pr_auto_using (fun (_,c) -> prc c)

ARGUMENT EXTEND auto_using
  TYPED AS open_constr_list
  PRINTED BY pr_auto_using
| [ "using" constr_coma_sequence(l) ] -> [ l ]
| [ ] -> [ [] ]
END

TACTIC EXTEND eauto
| [ "eauto" int_or_var_opt(n) int_or_var_opt(p) auto_using(lems)
    hintbases(db) ] ->
    [ gen_eauto (make_dimension n p) lems db ]
END

TACTIC EXTEND new_eauto
| [ "new" "auto" int_or_var_opt(n) auto_using(lems)
    hintbases(db) ] ->
    [ match db with
      | None -> new_full_auto (make_depth n) lems
      | Some l -> new_auto (make_depth n) lems l ]
END

TACTIC EXTEND debug_eauto
| [ "debug" "eauto" int_or_var_opt(n) int_or_var_opt(p) auto_using(lems)
    hintbases(db) ] ->
    [ gen_eauto ~debug:Debug (make_dimension n p) lems db ]
END

TACTIC EXTEND info_eauto
| [ "info_eauto" int_or_var_opt(n) int_or_var_opt(p) auto_using(lems)
    hintbases(db) ] ->
    [ gen_eauto ~debug:Info (make_dimension n p) lems db ]
END

TACTIC EXTEND dfs_eauto
| [ "dfs" "eauto" int_or_var_opt(p) auto_using(lems)
      hintbases(db) ] ->
    [ gen_eauto (true, make_depth p) lems db ]
END

let cons a l = a :: l

let autounfolds db occs =
  let unfolds = List.concat (List.map (fun dbname -> 
    let db = try searchtable_map dbname 
      with Not_found -> errorlabstrm "autounfold" (str "Unknown database " ++ str dbname)
    in
    let (ids, csts) = Hint_db.unfolds db in
      Cset.fold (fun cst -> cons (AllOccurrences, EvalConstRef cst)) csts
	(Id.Set.fold (fun id -> cons (AllOccurrences, EvalVarRef id)) ids [])) db)
  in unfold_option unfolds

let autounfold db cls gl =
  let cls = concrete_clause_of (fun () -> pf_ids_of_hyps gl) cls in
  let tac = autounfolds db in
  tclMAP (function
    | OnHyp (id,occs,where) -> tac occs (Some (id,where))
    | OnConcl occs -> tac occs None)
    cls gl

open Extraargs

TACTIC EXTEND autounfold
| [ "autounfold" hintbases(db) in_arg_hyp(id) ] ->
    [ autounfold (match db with None -> Auto.current_db_names () | Some [] -> ["core"] | Some x -> x) 
	(glob_in_arg_hyp_to_clause id) ]
END

let unfold_head env (ids, csts) c = 
  let rec aux c = 
    match kind_of_term c with
    | Var id when Id.Set.mem id ids ->
	(match Environ.named_body id env with
	| Some b -> true, b
	| None -> false, c)
    | Const (cst,u as c) when Cset.mem cst csts ->
	true, Environ.constant_value_in env c
    | App (f, args) ->
	(match aux f with
	| true, f' -> true, Reductionops.whd_betaiota Evd.empty (mkApp (f', args))
	| false, _ -> 
	    let done_, args' = 
	      Array.fold_left_i (fun i (done_, acc) arg -> 
		if done_ then done_, arg :: acc 
		else match aux arg with
		| true, arg' -> true, arg' :: acc
		| false, arg' -> false, arg :: acc)
		(false, []) args
	    in 
	      if done_ then true, mkApp (f, Array.of_list (List.rev args'))
	      else false, c)
    | _ -> 
	let done_ = ref false in
	let c' = map_constr (fun c -> 
	  if !done_ then c else 
	    let x, c' = aux c in
	      done_ := x; c') c
	in !done_, c'
  in aux c

let autounfold_one db cl gl =
  let st =
    List.fold_left (fun (i,c) dbname -> 
      let db = try searchtable_map dbname 
	with Not_found -> errorlabstrm "autounfold" (str "Unknown database " ++ str dbname)
      in
      let (ids, csts) = Hint_db.unfolds db in
	(Id.Set.union ids i, Cset.union csts c)) (Id.Set.empty, Cset.empty) db
  in
  let did, c' = unfold_head (pf_env gl) st (match cl with Some (id, _) -> pf_get_hyp_typ gl id | None -> pf_concl gl) in
    if did then
      match cl with
      | Some hyp -> change_in_hyp None c' hyp gl
      | None -> convert_concl_no_check c' DEFAULTcast gl
    else tclFAIL 0 (str "Nothing to unfold") gl

(* 	  Cset.fold (fun cst -> cons (all_occurrences, EvalConstRef cst)) csts *)
(* 	    (Id.Set.fold (fun id -> cons (all_occurrences, EvalVarRef id)) ids [])) db) *)
(*       in unfold_option unfolds cl *)

(*       let db = try searchtable_map dbname  *)
(* 	with Not_found -> errorlabstrm "autounfold" (str "Unknown database " ++ str dbname) *)
(*       in *)
(*       let (ids, csts) = Hint_db.unfolds db in *)
(* 	Cset.fold (fun cst -> tclORELSE (unfold_option [(occ, EvalVarRef id)] cst)) csts *)
(* 	  (Id.Set.fold (fun id -> tclORELSE (unfold_option [(occ, EvalVarRef id)] cl) ids acc))) *)
(*       (tclFAIL 0 (mt())) db *)
      
TACTIC EXTEND autounfold_one
| [ "autounfold_one" hintbases(db) "in" hyp(id) ] ->
    [ autounfold_one (match db with None -> ["core"] | Some x -> "core"::x) (Some (id, InHyp)) ]
| [ "autounfold_one" hintbases(db) ] ->
    [ autounfold_one (match db with None -> ["core"] | Some x -> "core"::x) None ]
      END

TACTIC EXTEND autounfoldify
| [ "autounfoldify" constr(x) ] -> [
    let db = match kind_of_term x with
      | Const (c,_) -> Label.to_string (con_label c)
      | _ -> assert false
    in autounfold ["core";db] onConcl ]
END

TACTIC EXTEND unify
| ["unify" constr(x) constr(y) ] -> [ unify x y ]
| ["unify" constr(x) constr(y) "with" preident(base)  ] -> [
    unify ~state:(Hint_db.transparent_state (searchtable_map base)) x y ]
END


TACTIC EXTEND convert_concl_no_check
| ["convert_concl_no_check" constr(x) ] -> [ convert_concl_no_check x DEFAULTcast ]
END


let pr_hints_path_atom prc _ _ a =
  match a with
  | PathAny -> str"."
  | PathHints grs ->
    pr_sequence Printer.pr_global grs

ARGUMENT EXTEND hints_path_atom
  TYPED AS hints_path_atom
  PRINTED BY pr_hints_path_atom
| [ global_list(g) ] -> [ PathHints (List.map Nametab.global g) ]
| [ "*" ] -> [ PathAny ]
END

let pr_hints_path prc prx pry c =
  let rec aux = function
  | PathAtom a -> pr_hints_path_atom prc prx pry a
  | PathStar p -> str"(" ++ aux p ++ str")*"
  | PathSeq (p, p') -> aux p ++ spc () ++ aux p'
  | PathOr (p, p') -> str "(" ++ aux p ++ str"|" ++ aux p' ++ str")"
  | PathEmpty -> str"ø"
  | PathEpsilon -> str"ε"
  in aux c

ARGUMENT EXTEND hints_path
  TYPED AS hints_path
  PRINTED BY pr_hints_path
| [ "(" hints_path(p) ")"  ] -> [ p ]
| [ "!" hints_path(p)  ] -> [ PathStar p ]
| [ "emp" ] -> [ PathEmpty ]
| [ "eps" ] -> [ PathEpsilon ]
| [ hints_path_atom(a) ] -> [ PathAtom a ]
| [ hints_path(p) "|" hints_path(q) ] -> [ PathOr (p, q) ]
| [ hints_path(p) ";" hints_path(q) ] -> [ PathSeq (p, q) ]
END

let pr_hintbases _prc _prlc _prt = Pptactic.pr_hintbases

ARGUMENT EXTEND opthints
  TYPED AS preident_list_opt
  PRINTED BY pr_hintbases
| [ ":" ne_preident_list(l) ] -> [ Some l ]
| [ ] -> [ None ]
END

VERNAC COMMAND EXTEND HintCut
| [ "Hint" "Cut" "[" hints_path(p) "]" opthints(dbnames) ] -> [
  let entry = HintsCutEntry p in
    Auto.add_hints (Locality.use_section_locality ())
      (match dbnames with None -> ["core"] | Some l -> l) entry ]
END


==> anc/HoTT/coq-HoTT/tactics/eauto.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Proof_type
open Tacexpr
open Auto
open Topconstr
open Evd
open Environ
open Explore

val hintbases : hint_db_name list option Pcoq.Gram.entry
val wit_hintbases : hint_db_name list option typed_abstract_argument_type
val rawwit_hintbases : hint_db_name list option raw_abstract_argument_type

val rawwit_auto_using : Genarg.open_constr_expr list raw_abstract_argument_type

val e_assumption : tactic

val registered_e_assumption : tactic

val e_give_exact : ?flags:Unification.unify_flags -> constr -> tactic

val gen_eauto : ?debug:Tacexpr.debug -> bool * int -> open_constr list ->
  hint_db_name list option -> tactic

val eauto_with_bases :
  ?debug:Tacexpr.debug ->
  bool * int ->
  open_constr list -> Auto.hint_db list -> Proof_type.tactic

val autounfold : hint_db_name list -> Locus.clause -> tactic


==> anc/HoTT/coq-HoTT/tactics/elim.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Names
open Term
open Termops
open Inductiveops
open Hipattern
open Tacmach
open Tacticals
open Tactics
open Misctypes

let introElimAssumsThen tac ba =
  let nassums =
    List.fold_left
      (fun acc b -> if b then acc+2 else acc+1)
      0 ba.branchsign
  in
  let introElimAssums = tclDO nassums intro in
  (tclTHEN introElimAssums (elim_on_ba tac ba))

let introCaseAssumsThen tac ba =
  let case_thin_sign =
    List.flatten
      (List.map (function b -> if b then [false;true] else [false])
	ba.branchsign)
  in
  let n1 = List.length case_thin_sign in
  let n2 = List.length ba.branchnames in
  let (l1,l2),l3 =
    if n1 < n2 then List.chop n1 ba.branchnames, []
    else
      (ba.branchnames, []),
       if n1 > n2 then snd (List.chop n2 case_thin_sign) else [] in
  let introCaseAssums =
    tclTHEN (intros_pattern MoveLast l1) (intros_clearing l3) in
  (tclTHEN introCaseAssums (case_on_ba (tac l2) ba))

(* The following tactic Decompose repeatedly applies the
   elimination(s) rule(s) of the types satisfying the predicate
   ``recognizer'' onto a certain hypothesis. For example :

Require Elim.
Require Le.
   Goal (y:nat){x:nat | (le O x)/\(le x y)}->{x:nat | (le O x)}.
   Intros y H.
   Decompose [sig and] H;EAuto.
   Qed.

Another example :

   Goal (A,B,C:Prop)(A/\B/\C \/ B/\C \/ C/\A) -> C.
   Intros A B C H; Decompose [and or] H; Assumption.
   Qed.
*)

let elimHypThen tac id gl =
  elimination_then tac ([],[]) (mkVar id) gl

let rec general_decompose_on_hyp recognizer =
  ifOnHyp recognizer (general_decompose_aux recognizer) (fun _ -> tclIDTAC)

and general_decompose_aux recognizer id =
  elimHypThen
    (introElimAssumsThen
       (fun bas ->
	  tclTHEN (clear [id])
	    (tclMAP (general_decompose_on_hyp recognizer)
               (ids_of_named_context bas.assums))))
    id

(* Faudrait ajouter un COMPLETE pour que l'hypothèse créée ne reste
   pas si aucune élimination n'est possible *)

(* Meilleures stratégies mais perte de compatibilité *)
let tmphyp_name = Id.of_string "_TmpHyp"
let up_to_delta = ref false (* true *)

let general_decompose recognizer c gl =
  let typc = pf_type_of gl c in
  tclTHENSV (cut typc)
    [| tclTHEN (intro_using tmphyp_name)
         (onLastHypId
	    (ifOnHyp recognizer (general_decompose_aux recognizer)
	      (fun id -> clear [id])));
       exact_no_check c |] gl

let head_in gls indl t =
  try
    let ity,_ =
      if !up_to_delta
      then find_mrectype (pf_env gls) (project gls) t
      else extract_mrectype t
    in List.mem ity indl
  with Not_found -> false

let decompose_these c l gls =
  let indl = List.map (fun x -> x, Univ.Instance.empty) l in
  general_decompose (fun (_,t) -> head_in gls indl t) c gls

let decompose_nonrec c gls =
  general_decompose
    (fun (_,t) -> is_non_recursive_type t)
    c gls

let decompose_and c gls =
  general_decompose
    (fun (_,t) -> is_record t)
    c gls

let decompose_or c gls =
  general_decompose
    (fun (_,t) -> is_disjunction t)
    c gls

let h_decompose l c = decompose_these c l

let h_decompose_or = decompose_or

let h_decompose_and = decompose_and

(* The tactic Double performs a double induction *)

let simple_elimination c gls =
  simple_elimination_then (fun _ -> tclIDTAC) c gls

let induction_trailer abs_i abs_j bargs =
  tclTHEN
    (tclDO (abs_j - abs_i) intro)
    (onLastHypId
       (fun id gls ->
	  let idty = pf_type_of gls (mkVar id) in
	  let fvty = global_vars (pf_env gls) idty in
	  let possible_bring_hyps =
	    (List.tl (nLastDecls (abs_j - abs_i) gls)) @ bargs.assums
          in
	  let (hyps,_) =
            List.fold_left
	      (fun (bring_ids,leave_ids) (cid,_,cidty as d) ->
                 if not (List.mem cid leave_ids)
                 then (d::bring_ids,leave_ids)
                 else (bring_ids,cid::leave_ids))
	      ([],fvty) possible_bring_hyps
	  in
          let ids = List.rev (ids_of_named_context hyps) in
	  (tclTHENSEQ
            [bring_hyps hyps; tclTRY (clear ids);
	     simple_elimination (mkVar id)])
          gls))

let double_ind h1 h2 gls =
  let abs_i = depth_of_quantified_hypothesis true h1 gls in
  let abs_j = depth_of_quantified_hypothesis true h2 gls in
  let (abs_i,abs_j) =
    if abs_i < abs_j then (abs_i,abs_j) else
    if abs_i > abs_j then (abs_j,abs_i) else
      error "Both hypotheses are the same." in
  (tclTHEN (tclDO abs_i intro)
     (onLastHypId
       	(fun id ->
           elimination_then
             (introElimAssumsThen (induction_trailer abs_i abs_j))
             ([],[]) (mkVar id)))) gls

let h_double_induction = double_ind




==> anc/HoTT/coq-HoTT/tactics/elim.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Proof_type
open Tacmach
open Genarg
open Tacticals
open Misctypes

(** Eliminations tactics. *)

val introElimAssumsThen :
  (branch_assumptions -> tactic) -> branch_args -> tactic

val introCaseAssumsThen :
  (intro_pattern_expr Loc.located list -> branch_assumptions -> tactic) ->
    branch_args -> tactic

val general_decompose : (Id.t * constr -> bool) -> constr -> tactic
val decompose_nonrec  : constr -> tactic
val decompose_and     : constr -> tactic
val decompose_or      : constr -> tactic
val h_decompose       : inductive list -> constr -> tactic
val h_decompose_or    : constr -> tactic
val h_decompose_and   : constr -> tactic

val double_ind : quantified_hypothesis -> quantified_hypothesis -> tactic
val h_double_induction : quantified_hypothesis -> quantified_hypothesis->tactic


==> anc/HoTT/coq-HoTT/tactics/elimschemes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Hugo Herbelin from contents related to inductive schemes
   initially developed by Christine Paulin (induction schemes), Vincent
   Siles (decidable equality and boolean equality) and Matthieu Sozeau
   (combined scheme) in file command.ml, Sep 2009 *)

(* This file builds schemes related to case analysis and recursion schemes *)

open Term
open Indrec
open Declarations
open Typeops
open Termops
open Ind_tables

(* Induction/recursion schemes *)

let optimize_non_type_induction_scheme kind dep sort ind =
  let env = Global.env () in
  let sigma = Evd.from_env env in
  if check_scheme kind ind then
    (* in case the inductive has a type elimination, generates only one
       induction scheme, the other ones share the same code with the
       apropriate type *)
    let sigma, cte = Evd.fresh_constant_instance env sigma (find_scheme kind ind) in
    let c = mkConstU cte in
    let t = type_of_constant_in (Global.env()) cte in
    let (mib,mip) = Global.lookup_inductive ind in
    let npars =
      (* if a constructor of [ind] contains a recursive call, the scheme
	 is generalized only wrt recursively uniform parameters *)
      if (Inductiveops.mis_is_recursive_subset [snd ind] mip.mind_recargs)
      then
	mib.mind_nparams_rec
      else
	mib.mind_nparams in
    let sigma, sort = Evd.fresh_sort_in_family env sigma sort in
    let sigma, t', c' = weaken_sort_scheme env sigma false sort npars c t in
    let sigma, nf = Evarutil.nf_evars_and_universes sigma in
      nf c', Evd.evar_universe_context sigma
  else
    let u = 
      let mib,mip = Inductive.lookup_mind_specif env ind in
	Inductive.inductive_instance mib
    in
    let ctx = Univ.ContextSet.of_instance u in
    let sigma, c = build_induction_scheme env (Evd.from_env ~ctx env) (ind,u) dep sort in
      c, Evd.evar_universe_context sigma

let build_induction_scheme_in_type dep sort ind =
  let env = Global.env () in
  let ctx = 
    let mib,mip = Inductive.lookup_mind_specif env ind in
      Inductive.inductive_context mib
  in
  let u = Univ.Context.instance ctx in
  let ctxset = Univ.ContextSet.of_context ctx in
  let sigma, c = build_induction_scheme env (Evd.from_env ~ctx:ctxset env) (ind,u) dep sort in
    c, Evd.evar_universe_context sigma
 
let rect_scheme_kind_from_type =
  declare_individual_scheme_object "_rect_nodep"
    (build_induction_scheme_in_type false InType)

let rect_scheme_kind_from_prop =
  declare_individual_scheme_object "_rect" ~aux:"_rect_from_prop"
    (build_induction_scheme_in_type false InType)

let rect_dep_scheme_kind_from_type =
  declare_individual_scheme_object "_rect" ~aux:"_rect_from_type"
    (build_induction_scheme_in_type true InType)

let ind_scheme_kind_from_type =
  declare_individual_scheme_object "_ind_nodep"
  (optimize_non_type_induction_scheme rect_scheme_kind_from_type false InProp)

let ind_scheme_kind_from_prop =
  declare_individual_scheme_object "_ind" ~aux:"_ind_from_prop"
  (optimize_non_type_induction_scheme rect_scheme_kind_from_prop false InProp)

let ind_dep_scheme_kind_from_type =
  declare_individual_scheme_object "_ind" ~aux:"_ind_from_type"
  (optimize_non_type_induction_scheme rect_dep_scheme_kind_from_type true InProp)

let rec_scheme_kind_from_prop =
  declare_individual_scheme_object "_rec" ~aux:"_rec_from_prop"
  (optimize_non_type_induction_scheme rect_scheme_kind_from_prop false InSet)

let rec_dep_scheme_kind_from_type =
  declare_individual_scheme_object "_rec" ~aux:"_rec_from_type"
  (optimize_non_type_induction_scheme rect_dep_scheme_kind_from_type true InSet)

(* Case analysis *)

let build_case_analysis_scheme_in_type dep sort ind =
  let env = Global.env () in
  let sigma = Evd.from_env env in
  let sigma, indu = Evd.fresh_inductive_instance env sigma ind in
  let sigma, c = build_case_analysis_scheme env sigma indu dep sort in 
    c, Evd.evar_universe_context sigma

let case_scheme_kind_from_type =
  declare_individual_scheme_object "_case_nodep"
  (build_case_analysis_scheme_in_type false InType)

let case_scheme_kind_from_prop =
  declare_individual_scheme_object "_case" ~aux:"_case_from_prop"
  (build_case_analysis_scheme_in_type false InType)

let case_dep_scheme_kind_from_type =
  declare_individual_scheme_object "_case" ~aux:"_case_from_type"
  (build_case_analysis_scheme_in_type true InType)

let case_dep_scheme_kind_from_type_in_prop =
  declare_individual_scheme_object "_casep_dep"
  (build_case_analysis_scheme_in_type true InProp)

let case_dep_scheme_kind_from_prop =
  declare_individual_scheme_object "_case_dep"
  (build_case_analysis_scheme_in_type true InType)

let case_dep_scheme_kind_from_prop_in_prop =
  declare_individual_scheme_object "_casep"
  (build_case_analysis_scheme_in_type true InProp)


==> anc/HoTT/coq-HoTT/tactics/elimschemes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Ind_tables

(** Induction/recursion schemes *)

val rect_scheme_kind_from_prop : individual scheme_kind
val ind_scheme_kind_from_prop : individual scheme_kind
val rec_scheme_kind_from_prop : individual scheme_kind
val rect_dep_scheme_kind_from_type : individual scheme_kind
val ind_scheme_kind_from_type : individual scheme_kind
val ind_dep_scheme_kind_from_type : individual scheme_kind
val rec_dep_scheme_kind_from_type : individual scheme_kind


(** Case analysis schemes *)

val case_scheme_kind_from_type : individual scheme_kind
val case_scheme_kind_from_prop : individual scheme_kind
val case_dep_scheme_kind_from_type : individual scheme_kind
val case_dep_scheme_kind_from_type_in_prop : individual scheme_kind
val case_dep_scheme_kind_from_prop : individual scheme_kind
val case_dep_scheme_kind_from_prop_in_prop : individual scheme_kind


==> anc/HoTT/coq-HoTT/tactics/eqdecide.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*                              EqDecide                               *)
(*   A tactic for deciding propositional equality on inductive types   *)
(*                           by Eduardo Gimenez                        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Errors
open Util
open Names
open Namegen
open Term
open Declarations
open Tactics
open Tacticals
open Hiddentac
open Auto
open Matching
open Hipattern
open Tacmach
open Coqlib

(* This file containts the implementation of the tactics ``Decide
   Equality'' and ``Compare''. They can be used to decide the
   propositional equality of two objects that belongs to a small
   inductive datatype --i.e., an inductive set such that all the
   arguments of its constructors are non-functional sets.

   The procedure for proving (x,y:R){x=y}+{~x=y} can be scketched as
   follows:
   1. Eliminate x and then y.
   2. Try discrimination to solve those goals where x and y has
      been introduced by different constructors.
   3. If x and y have been introduced by the same constructor,
      then analyse one by one the corresponding pairs of arguments.
      If they are equal, rewrite one into the other. If they are
      not, derive a contradiction from the injectiveness of the
      constructor.
   4. Once all the arguments have been rewritten, solve the remaining half
      of the disjunction by reflexivity.

   Eduardo Gimenez (30/3/98).
*)

let clear_last = (onLastHyp (fun c -> (clear [destVar c])))

let choose_eq eqonleft =
  if eqonleft then h_simplest_left else h_simplest_right
let choose_noteq eqonleft =
  if eqonleft then h_simplest_right else h_simplest_left

let mkBranches c1 c2 =
  tclTHENSEQ
    [generalize [c2];
     h_simplest_elim c1;
     intros;
     onLastHyp h_simplest_case;
     clear_last;
     intros]

let solveNoteqBranch side =
  tclTHEN (choose_noteq side)
    (tclTHEN introf
      (onLastHypId (fun id -> Extratactics.discrHyp id)))

(* Constructs the type {c1=c2}+{~c1=c2} *)

let mkDecideEqGoal eqonleft op rectype c1 c2 g =
  let equality    = mkApp(build_coq_eq(), [|rectype; c1; c2|]) in
  let disequality = mkApp(build_coq_not (), [|equality|]) in
  if eqonleft then mkApp(op, [|equality; disequality |])
  else mkApp(op, [|disequality; equality |])


(* Constructs the type (x1,x2:R){x1=x2}+{~x1=x2} *)

let mkGenDecideEqGoal rectype g =
  let hypnames = pf_ids_of_hyps g in
  let xname    = next_ident_away (Id.of_string "x") hypnames
  and yname    = next_ident_away (Id.of_string "y") hypnames in
  (mkNamedProd xname rectype
     (mkNamedProd yname rectype
        (mkDecideEqGoal true (build_coq_sumbool ())
          rectype (mkVar xname) (mkVar yname) g)))

let eqCase tac =
  (tclTHEN intro
  (tclTHEN (onLastHyp Equality.rewriteLR)
  (tclTHEN clear_last
  tac)))

let diseqCase eqonleft =
  let diseq  = Id.of_string "diseq" in
  let absurd = Id.of_string "absurd" in
  (tclTHEN (intro_using diseq)
  (tclTHEN (choose_noteq eqonleft)
  (tclTHEN  red_in_concl
  (tclTHEN  (intro_using absurd)
  (tclTHEN  (h_simplest_apply (mkVar diseq))
  (tclTHEN  (Extratactics.injHyp absurd)
            (full_trivial [])))))))

let solveArg eqonleft op a1 a2 tac g =
  let rectype = pf_type_of g a1 in
  let decide  = mkDecideEqGoal eqonleft op rectype a1 a2 g in
  let subtacs =
    if eqonleft then [eqCase tac;diseqCase eqonleft;default_auto]
    else [diseqCase eqonleft;eqCase tac;default_auto] in
  (tclTHENS (h_elim_type decide) subtacs) g

let solveEqBranch rectype g =
  try
    let (eqonleft,op,lhs,rhs,_) = match_eqdec (pf_concl g) in
    let (mib,mip) = Global.lookup_inductive rectype in
    let nparams   = mib.mind_nparams in
    let getargs l = List.skipn nparams (snd (decompose_app l)) in
    let rargs   = getargs rhs
    and largs   = getargs lhs in
    List.fold_right2
      (solveArg eqonleft op) largs rargs
      (tclTHEN (choose_eq eqonleft) h_reflexivity) g
  with PatternMatchingFailure -> error "Unexpected conclusion!"

(* The tactic Decide Equality *)

let hd_app c = match kind_of_term c with
  | App (h,_) -> h
  | _ -> c

let decideGralEquality g =
  try
    let eqonleft,_,c1,c2,typ = match_eqdec (pf_concl g) in
    let headtyp = hd_app (pf_compute g typ) in
    let rectype =
      match kind_of_term headtyp with
        | Ind (mi,_) -> mi
	| _ -> error"This decision procedure only works for inductive objects."
    in
    (tclTHEN
      (mkBranches c1 c2)
      (tclORELSE (solveNoteqBranch eqonleft) (solveEqBranch rectype)))
    g
  with PatternMatchingFailure ->
    error "The goal must be of the form {x<>y}+{x=y} or {x=y}+{x<>y}."

let decideEqualityGoal = tclTHEN intros decideGralEquality

let decideEquality rectype g =
  let decide  = mkGenDecideEqGoal rectype g in
  (tclTHENS (cut decide) [default_auto;decideEqualityGoal]) g


(* The tactic Compare *)

let compare c1 c2 g =
  let rectype = pf_type_of g c1 in
  let decide  = mkDecideEqGoal true (build_coq_sumbool ()) rectype c1 c2 g in
  (tclTHENS (cut decide)
            [(tclTHEN  intro
             (tclTHEN (onLastHyp simplest_case)
                       clear_last));
             decideEquality (pf_type_of g c1)]) g


(* User syntax *)

TACTIC EXTEND decide_equality
| [ "decide" "equality" ] -> [ decideEqualityGoal ]
END

TACTIC EXTEND compare
| [ "compare" constr(c1) constr(c2) ] -> [ compare c1 c2 ]
END


==> anc/HoTT/coq-HoTT/tactics/eqschemes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created by Hugo Herbelin, Nov 2009 *)

(* This file builds schemes related to equality inductive types,
   especially for dependent rewrite, rewriting on arbitrary equality
   types and congruence on arbitrary equality types *)

(* However, the choices made lack uniformity, as we have to make a
   compromise between several constraints and ideal requirements:

   - Having the extended schemes working conservatively over the
     existing non-dependent schemes eq_rect and eq_rect_r. There is in
     particular a problem with the dependent rewriting schemes in
     hypotheses for which the inductive types cannot be in last
     position of the scheme as it is the general rule in Coq. This has
     an effect on the order of generated goals (side-conditions of the
     lemma after or before the main goal). The non-dependent case can be
     fixed but to the price of a lost of uniformity wrt side-conditions
     in the dependent and non-dependent cases.

   - Having schemes general enough to support non-symmetric equality
     type like eq_true.

   - Having schemes that avoid introducing beta-expansions blocked by
     "match" so as to please the guard condition, but this introduces
     some tricky things involving involutivity of symmetry that I
     don't how to avoid. The result below is a compromise with
     dependent left-to-right rewriting in conclusion (l2r_dep) using
     the tricky involutivity of symmetry and dependent left-to-right
     rewriting in hypotheses (r2l_forward_dep), that one wants to be
     used for non-symmetric equality and that introduces blocked
     beta-expansions.

   One may wonder whether these extensions are worth to be done
   regarding the price we have to pay and regarding the rare
   situations where they are needed. However, I believe it meets a 
   natural expectation of the user.
*)

open Errors
open Util
open Names
open Term
open Declarations
open Environ
open Inductive
open Termops
open Namegen
open Inductiveops
open Ind_tables
open Indrec

let hid = Id.of_string "H"
let xid = Id.of_string "X"
let default_id_of_sort = function InProp | InSet -> hid | InType -> xid
let fresh env id = next_global_ident_away id []
let with_context_set ctx (b, ctx') = 
  (b, Univ.ContextSet.union ctx ctx')

let build_dependent_inductive ind (mib,mip) =
  let realargs,_ = List.chop mip.mind_nrealargs_ctxt mip.mind_arity_ctxt in
  applist
    (mkIndU ind,
       extended_rel_list mip.mind_nrealargs_ctxt mib.mind_params_ctxt
       @ extended_rel_list 0 realargs)

let my_it_mkLambda_or_LetIn s c = it_mkLambda_or_LetIn c s
let my_it_mkProd_or_LetIn s c = it_mkProd_or_LetIn c s
let my_it_mkLambda_or_LetIn_name s c =
  it_mkLambda_or_LetIn_name (Global.env()) c s

let get_coq_eq ctx =
  try
    let eq = Globnames.destIndRef Coqlib.glob_eq in
    (* Do not force the lazy if they are not defined *)
    let eq, ctx = with_context_set ctx 
      (Universes.fresh_inductive_instance (Global.env ()) eq) in
      mkIndU eq, mkConstructUi (eq,1), ctx
  with Not_found ->
    error "eq not found."

(**********************************************************************)
(* Check if an inductive type [ind] has the form                      *)
(*                                                                    *)
(*   I q1..qm,p1..pn a1..an with one constructor                      *)
(*   C : I q1..qm,p1..pn p1..pn                                       *)
(*                                                                    *)
(* in which case, a symmetry lemma is definable                       *)
(**********************************************************************)

let get_sym_eq_data env (ind,u) =
  let (mib,mip as specif) = lookup_mind_specif env ind in
  if not (Int.equal (Array.length mib.mind_packets) 1) ||
    not (Int.equal (Array.length mip.mind_nf_lc) 1) then
    error "Not an inductive type with a single constructor.";
  let subst = Inductive.make_inductive_subst mib u in
  let arityctxt = Sign.subst_univs_context subst mip.mind_arity_ctxt in
  let realsign,_ = List.chop mip.mind_nrealargs_ctxt arityctxt in
  if List.exists (fun (_,b,_) -> not (Option.is_empty b)) realsign then
    error "Inductive equalities with local definitions in arity not supported.";
  let constrsign,ccl = decompose_prod_assum mip.mind_nf_lc.(0) in
  let _,constrargs = decompose_app ccl in
  if not (Int.equal (rel_context_length constrsign) (rel_context_length mib.mind_params_ctxt)) then
    error "Constructor must have no arguments"; (* This can be relaxed... *)
  let params,constrargs = List.chop mib.mind_nparams constrargs in
  if mip.mind_nrealargs > mib.mind_nparams then
    error "Constructors arguments must repeat the parameters.";
  let _,params2 = List.chop (mib.mind_nparams-mip.mind_nrealargs) params in
  let paramsctxt = Sign.subst_univs_context subst mib.mind_params_ctxt in
  let paramsctxt1,_ =
    List.chop (mib.mind_nparams-mip.mind_nrealargs) paramsctxt in
  if not (List.equal eq_constr params2 constrargs) then
    error "Constructors arguments must repeat the parameters.";
  (* nrealargs_ctxt and nrealargs are the same here *)
  (specif,mip.mind_nrealargs,realsign,paramsctxt,paramsctxt1)

(**********************************************************************)
(* Check if an inductive type [ind] has the form                      *)
(*                                                                    *)
(*   I q1..qm a1..an with one constructor                             *)
(*   C : I q1..qm b1..bn                                              *)
(*                                                                    *)
(* in which case it expresses the equalities ai=bi, but not in a way  *)
(* such that symmetry is a priori definable                           *)
(**********************************************************************)

let get_non_sym_eq_data env (ind,u) =
  let (mib,mip as specif) = lookup_mind_specif env ind in
  if not (Int.equal (Array.length mib.mind_packets) 1) ||
    not (Int.equal (Array.length mip.mind_nf_lc) 1) then
    error "Not an inductive type with a single constructor.";
  let subst = Inductive.make_inductive_subst mib u in
  let arityctxt = Sign.subst_univs_context subst mip.mind_arity_ctxt in
  let realsign,_ = List.chop mip.mind_nrealargs_ctxt arityctxt in
  if List.exists (fun (_,b,_) -> not (Option.is_empty b)) realsign then
    error "Inductive equalities with local definitions in arity not supported";
  let constrsign,ccl = decompose_prod_assum mip.mind_nf_lc.(0) in
  let _,constrargs = decompose_app ccl in
  if not (Int.equal (rel_context_length constrsign) (rel_context_length mib.mind_params_ctxt)) then
    error "Constructor must have no arguments";
  let _,constrargs = List.chop mib.mind_nparams constrargs in
  let constrargs = List.map (Term.subst_univs_constr subst) constrargs in
  let paramsctxt = Sign.subst_univs_context subst mib.mind_params_ctxt in
  (specif,constrargs,realsign,paramsctxt,mip.mind_nrealargs)

(**********************************************************************)
(* Build the symmetry lemma associated to an inductive type           *)
(* I q1..qm,p1..pn a1..an with one constructor                        *)
(* C : I q1..qm,p1..pn p1..pn                                         *)
(*                                                                    *)
(* sym := fun q1..qn p1..pn a1..an (H:I q1..qm p1..pn a1..an) =>      *)
(*        match H in I _.._ a1..an return I q1..qm a1..an p1..pn with *)
(*            C => C                                                  *)
(*        end                                                         *)
(*      : forall q1..qm p1..pn a1..an I q1..qm p1..pn a1..an ->       *)
(*          I q1..qm a1..an p1..pn                                    *)
(*                                                                    *)
(**********************************************************************)

let build_sym_scheme env ind =
  let (ind,u as indu), ctx = Universes.fresh_inductive_instance env ind in
  let (mib,mip as specif),nrealargs,realsign,paramsctxt,paramsctxt1 =
    get_sym_eq_data env indu in
  let cstr n =
    mkApp (mkConstructUi(indu,1),extended_rel_vect n mib.mind_params_ctxt) in
  let varH = fresh env (default_id_of_sort (snd (mind_arity mip))) in
  let applied_ind = build_dependent_inductive indu specif in
  let realsign_ind =
    name_context env ((Name varH,None,applied_ind)::realsign) in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let c = 
  (my_it_mkLambda_or_LetIn mib.mind_params_ctxt
  (my_it_mkLambda_or_LetIn_name realsign_ind
  (mkCase (ci,
     my_it_mkLambda_or_LetIn_name
       (lift_rel_context (nrealargs+1) realsign_ind)
       (mkApp (mkIndU indu,Array.concat
	  [extended_rel_vect (3*nrealargs+2) paramsctxt1;
	   rel_vect 1 nrealargs;
	   rel_vect (2*nrealargs+2) nrealargs])),
     mkRel 1 (* varH *),
       [|cstr (nrealargs+1)|]))))
  in c, Evd.evar_universe_context_of ctx

let sym_scheme_kind =
  declare_individual_scheme_object "_sym_internal"
  (fun ind -> build_sym_scheme (Global.env() (* side-effect! *)) ind)

(**********************************************************************)
(* Build the involutivity of symmetry for an inductive type           *)
(* I q1..qm,p1..pn a1..an with one constructor                        *)
(* C : I q1..qm,p1..pn p1..pn                                         *)
(*                                                                    *)
(* inv := fun q1..qn p1..pn a1..an (H:I q1..qm p1..pn a1..an) =>      *)
(*        match H in I _.._ a1..an return                             *)
(*          sym q1..qm p1..pn a1..an (sym q1..qm a1..an p1..pn H) = H *)
(*        with                                                        *)
(*          C => refl_equal C                                         *)
(*        end                                                         *)
(*      : forall q1..qm p1..pn a1..an (H:I q1..qm a1..an p1..pn),     *)
(*          sym q1..qm p1..pn a1..an (sym q1..qm a1..an p1..pn H) = H *)
(*                                                                    *)
(**********************************************************************)

let const_of_scheme kind env ind ctx = 
  let sym_scheme = (find_scheme kind ind) in
  let sym, ctx = with_context_set ctx 
    (Universes.fresh_constant_instance (Global.env()) sym_scheme) in
    mkConstU sym, ctx

let build_sym_involutive_scheme env ind =
  let (ind,u as indu), ctx = Universes.fresh_inductive_instance env ind in
  let (mib,mip as specif),nrealargs,realsign,paramsctxt,paramsctxt1 =
    get_sym_eq_data env indu in
  let eq,eqrefl,ctx = get_coq_eq ctx in
  let sym, ctx = const_of_scheme sym_scheme_kind env ind ctx in
  let cstr n = mkApp (mkConstructUi (indu,1),extended_rel_vect n paramsctxt) in
  let varH = fresh env (default_id_of_sort (snd (mind_arity mip))) in
  let applied_ind = build_dependent_inductive indu specif in
  let applied_ind_C =
    mkApp
      (mkIndU indu, Array.append
         (extended_rel_vect (nrealargs+1) mib.mind_params_ctxt)
         (rel_vect (nrealargs+1) nrealargs)) in
  let realsign_ind =
    name_context env ((Name varH,None,applied_ind)::realsign) in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let c = 
    (my_it_mkLambda_or_LetIn paramsctxt
     (my_it_mkLambda_or_LetIn_name realsign_ind
      (mkCase (ci,
	       my_it_mkLambda_or_LetIn_name
	       (lift_rel_context (nrealargs+1) realsign_ind)
	       (mkApp (eq,[|
	       mkApp
	       (mkIndU indu, Array.concat
	       [extended_rel_vect (3*nrealargs+2) paramsctxt1;
		rel_vect (2*nrealargs+2) nrealargs;
		rel_vect 1 nrealargs]);
               mkApp (sym,Array.concat
	       [extended_rel_vect (3*nrealargs+2) paramsctxt1;
		rel_vect 1 nrealargs;
		rel_vect (2*nrealargs+2) nrealargs;
		[|mkApp (sym,Array.concat
		[extended_rel_vect (3*nrealargs+2) paramsctxt1;
		 rel_vect (2*nrealargs+2) nrealargs;
		 rel_vect 1 nrealargs;
		 [|mkRel 1|]])|]]);
	       mkRel 1|])),
	       mkRel 1 (* varH *),
	       [|mkApp(eqrefl,[|applied_ind_C;cstr (nrealargs+1)|])|]))))
  in c, Evd.evar_universe_context_of ctx

let sym_involutive_scheme_kind =
  declare_individual_scheme_object "_sym_involutive"
  (fun ind -> 
    build_sym_involutive_scheme (Global.env() (* side-effect! *)) ind)

(**********************************************************************)
(* Build the left-to-right rewriting lemma for conclusion associated  *)
(* to an inductive type I q1..qm,p1..pn a1..an with one constructor   *)
(* C : I q1..qm,p1..pn p1..pn                                         *)
(* (symmetric equality in non-dependent and dependent cases)          *)
(*                                                                    *)
(* We could have defined the scheme in one match over a generalized   *)
(* type but this behaves badly wrt the guard condition, so we use     *)
(* symmetry instead; with commutative-cuts-aware guard condition a    *)
(* proof in the style of l2r_forward is also possible (see below)     *)
(*                                                                    *)
(* rew := fun q1..qm p1..pn a1..an                                    *)
(*          (P:forall p1..pn, I q1..qm p1..pn a1..an -> kind)         *)
(*          (HC:P a1..an C)                                           *)
(*          (H:I q1..qm p1..pn a1..an)  =>                            *)
(*          match sym_involutive q1..qm p1..pn a1..an H as Heq        *)
(*                in _ = H return P p1..pn H                          *)
(*          with                                                      *)
(*            refl =>                                                 *)
(*              match sym q1..qm p1..pn a1..an H as H                 *)
(*                     in I _.._ p1..pn                               *)
(*                    return P p1..pn (sym q1..qm a1..an p1..pn H)    *)
(*              with                                                  *)
(*                C => HC                                             *)
(*              end                                                   *)
(*          end                                                       *)
(*      : forall q1..qn p1..pn a1..an                                 *)
(*          (P:forall p1..pn, I q1..qm p1..pn a1..an -> kind),        *)
(*          P a1..an C ->                                             *)
(*          forall (H:I q1..qm p1..pn a1..an), P p1..pn H             *)
(*                                                                    *)
(* where A1..An are the common types of p1..pn and a1..an             *)
(*                                                                    *)
(* Note: the symmetry is needed in the dependent case since the       *)
(* dependency is on the inner arguments (the indices in C) and these  *)
(* inner arguments need to be visible as parameters to be able to     *)
(* abstract over them in P.                                           *)
(**********************************************************************)

(**********************************************************************)
(* For information, the alternative proof of dependent l2r_rew scheme *)
(* that would use commutative cuts is the following                   *)
(*                                                                    *)
(* rew := fun q1..qm p1..pn a1..an                                    *)
(*          (P:forall p1..pn, I q1..qm p1..pn a1..an -> kind)         *)
(*          (HC:P a1..an C)                                           *)
(*          (H:I q1..qm p1..pn a1..an)  =>                            *)
(*          match H in I .._.. a1..an return                          *)
(*             forall p1..pn, I q1..qm p1..pn a1..an -> kind),        *)
(*             P a1..an C -> P p1..pn H                               *)
(*          with                                                      *)
(*            C => fun P HC => HC                                     *)
(*          end P HC                                                  *)
(*      : forall q1..qn p1..pn a1..an                                 *)
(*          (P:forall p1..pn, I q1..qm p1..pn a1..an -> kind),        *)
(*          P a1..an C ->                                             *)
(*          forall (H:I q1..qm p1..pn a1..an), P p1..pn H             *)
(*                                                                    *)
(**********************************************************************)

let build_l2r_rew_scheme dep env ind kind =
  let (ind,u as indu), ctx = Universes.fresh_inductive_instance env ind in
  let (mib,mip as specif),nrealargs,realsign,paramsctxt,paramsctxt1 =
    get_sym_eq_data env indu in
  let sym, ctx = const_of_scheme sym_scheme_kind env ind ctx in
  let sym_involutive, ctx = const_of_scheme sym_involutive_scheme_kind env ind ctx in
  let eq,eqrefl,ctx = get_coq_eq ctx in
  let cstr n p =
    mkApp (mkConstructUi(indu,1),
      Array.concat [extended_rel_vect n paramsctxt1;
                    rel_vect p nrealargs]) in
  let varH = fresh env (default_id_of_sort (snd (mind_arity mip))) in
  let varHC = fresh env (Id.of_string "HC") in
  let varP = fresh env (Id.of_string "P") in
  let applied_ind = build_dependent_inductive indu specif in
  let applied_ind_P =
    mkApp (mkIndU indu, Array.concat
       [extended_rel_vect (3*nrealargs) paramsctxt1;
        rel_vect 0 nrealargs;
        rel_vect nrealargs nrealargs]) in
  let applied_ind_G =
    mkApp (mkIndU indu, Array.concat
       [extended_rel_vect (3*nrealargs+3) paramsctxt1;
        rel_vect (nrealargs+3) nrealargs;
        rel_vect 0 nrealargs]) in
  let realsign_P = lift_rel_context nrealargs realsign in
  let realsign_ind_P =
    name_context env ((Name varH,None,applied_ind_P)::realsign_P) in
  let realsign_ind_G =
    name_context env ((Name varH,None,applied_ind_G)::
                      lift_rel_context (nrealargs+3) realsign) in
  let applied_sym_C n =
     mkApp(sym,
       Array.append (extended_rel_vect n mip.mind_arity_ctxt) [|mkVar varH|]) in
  let applied_sym_G =
     mkApp(sym,
       Array.concat [extended_rel_vect (nrealargs*3+4) paramsctxt1;
                     rel_vect (nrealargs+4) nrealargs;
                     rel_vect 1 nrealargs;
		     [|mkRel 1|]]) in
  let s, ctx' = Universes.fresh_sort_in_family (Global.env ()) kind in
  let ctx = Univ.ContextSet.union ctx ctx' in
  let s = mkSort s in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let cieq = make_case_info (Global.env()) (fst (destInd eq)) RegularStyle in
  let applied_PC =
    mkApp (mkVar varP,Array.append (extended_rel_vect 1 realsign)
           (if dep then [|cstr (2*nrealargs+1) 1|] else [||])) in
  let applied_PG =
    mkApp (mkVar varP,Array.append (rel_vect 1 nrealargs)
           (if dep then [|applied_sym_G|] else [||])) in
  let applied_PR =
    mkApp (mkVar varP,Array.append (rel_vect (nrealargs+5) nrealargs)
           (if dep then [|mkRel 2|] else [||])) in
  let applied_sym_sym =
         mkApp (sym,Array.concat
	   [extended_rel_vect (2*nrealargs+4) paramsctxt1;
            rel_vect 4 nrealargs;
            rel_vect (nrealargs+4) nrealargs;
            [|mkApp (sym,Array.concat
	      [extended_rel_vect (2*nrealargs+4) paramsctxt1;
	       rel_vect (nrealargs+4) nrealargs;
	       rel_vect 4 nrealargs;
	       [|mkRel 2|]])|]]) in
  let main_body =
    mkCase (ci,
      my_it_mkLambda_or_LetIn_name realsign_ind_G applied_PG,
      applied_sym_C 3,
      [|mkVar varHC|]) in
  let c = 
  (my_it_mkLambda_or_LetIn mib.mind_params_ctxt
  (my_it_mkLambda_or_LetIn_name realsign
  (mkNamedLambda varP
    (my_it_mkProd_or_LetIn (if dep then realsign_ind_P else realsign_P) s)
  (mkNamedLambda varHC applied_PC
  (mkNamedLambda varH (lift 2 applied_ind)
  (if dep then (* we need a coercion *)
     mkCase (cieq,
       mkLambda (Name varH,lift 3 applied_ind,
         mkLambda (Anonymous,
                   mkApp (eq,[|lift 4 applied_ind;applied_sym_sym;mkRel 1|]),
                   applied_PR)),
       mkApp (sym_involutive,
         Array.append (extended_rel_vect 3 mip.mind_arity_ctxt) [|mkVar varH|]),
       [|main_body|])
   else
     main_body))))))
  in c, Evd.evar_universe_context_of ctx

(**********************************************************************)
(* Build the left-to-right rewriting lemma for hypotheses associated  *)
(* to an inductive type I q1..qm,p1..pn a1..an with one constructor   *)
(* C : I q1..qm,p1..pn p1..pn                                         *)
(* (symmetric equality in non dependent and dependent cases)          *)
(*                                                                    *)
(* rew := fun q1..qm p1..pn a1..an (H:I q1..qm p1..pn a1..an)         *)
(*          match H in I _.._ a1..an                                  *)
(*                 return forall                                      *)
(*                  (P:forall p1..pn, I q1..qm p1..pn a1..an -> kind) *)
(*                  (HC:P p1..pn H) =>                                *)
(*                  P a1..an C                                        *)
(*          with                                                      *)
(*             C => fun P HC => HC                                    *)
(*          end                                                       *)
(*      : forall q1..qm p1..pn a1..an                                 *)
(*          (H:I q1..qm p1..pn a1..an)                                *)
(*          (P:forall p1..pn, I q1..qm p1..pn a1..an ->kind),         *)
(*          P p1..pn H -> P a1..an C                                  *)
(*                                                                    *)
(* Note: the symmetry is needed in the dependent case since the       *)
(* dependency is on the inner arguments (the indices in C) and these  *)
(* inner arguments need to be visible as parameters to be able to     *)
(* abstract over them in P.                                           *)
(**********************************************************************)

let build_l2r_forward_rew_scheme dep env ind kind =
  let (ind,u as indu), ctx = Universes.fresh_inductive_instance env ind in
  let (mib,mip as specif),nrealargs,realsign,paramsctxt,paramsctxt1 =
    get_sym_eq_data env indu in
  let cstr n p =
    mkApp (mkConstructUi(indu,1),
      Array.concat [extended_rel_vect n paramsctxt1;
                    rel_vect p nrealargs]) in
  let varH = fresh env (default_id_of_sort (snd (mind_arity mip))) in
  let varHC = fresh env (Id.of_string "HC") in
  let varP = fresh env (Id.of_string "P") in
  let applied_ind = build_dependent_inductive indu specif in
  let applied_ind_P =
    mkApp (mkIndU indu, Array.concat
       [extended_rel_vect (4*nrealargs+2) paramsctxt1;
        rel_vect 0 nrealargs;
        rel_vect (nrealargs+1) nrealargs]) in
  let applied_ind_P' =
    mkApp (mkIndU indu, Array.concat
       [extended_rel_vect (3*nrealargs+1) paramsctxt1;
        rel_vect 0 nrealargs;
        rel_vect (2*nrealargs+1) nrealargs]) in
  let realsign_P n = lift_rel_context (nrealargs*n+n) realsign in
  let realsign_ind =
    name_context env ((Name varH,None,applied_ind)::realsign) in
  let realsign_ind_P n aP =
    name_context env ((Name varH,None,aP)::realsign_P n) in
  let s, ctx' = Universes.fresh_sort_in_family (Global.env ()) kind in
  let ctx = Univ.ContextSet.union ctx ctx' in
  let s = mkSort s in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let applied_PC =
    mkApp (mkVar varP,Array.append
           (rel_vect (nrealargs*2+3) nrealargs)
           (if dep then [|mkRel 2|] else [||])) in
  let applied_PC' =
    mkApp (mkVar varP,Array.append
           (rel_vect (nrealargs+2) nrealargs)
           (if dep then [|cstr (2*nrealargs+2) (nrealargs+2)|]
	    else [||])) in
  let applied_PG =
    mkApp (mkVar varP,Array.append (rel_vect 3 nrealargs)
           (if dep then [|cstr (3*nrealargs+4) 3|] else [||])) in
  let c = 
  (my_it_mkLambda_or_LetIn mib.mind_params_ctxt
  (my_it_mkLambda_or_LetIn_name realsign
  (mkNamedLambda varH applied_ind
  (mkCase (ci,
     my_it_mkLambda_or_LetIn_name
       (lift_rel_context (nrealargs+1) realsign_ind)
       (mkNamedProd varP
         (my_it_mkProd_or_LetIn
	   (if dep then realsign_ind_P 2 applied_ind_P else realsign_P 2) s)
       (mkNamedProd varHC applied_PC applied_PG)),
     (mkVar varH),
     [|mkNamedLambda varP
        (my_it_mkProd_or_LetIn
	  (if dep then realsign_ind_P 1 applied_ind_P' else realsign_P 2) s)
      (mkNamedLambda varHC applied_PC'
	(mkVar varHC))|])))))
  in c, Evd.evar_universe_context_of ctx

(**********************************************************************)
(* Build the right-to-left rewriting lemma for hypotheses associated  *)
(* to an inductive type I q1..qm a1..an with one constructor          *)
(* C : I q1..qm b1..bn                                                *)
(* (arbitrary equality in non-dependent and dependent cases)          *)
(*                                                                    *)
(* rew := fun q1..qm a1..an (H:I q1..qm a1..an)                       *)
(*          (P:forall a1..an, I q1..qm a1..an -> kind)                *)
(*          (HC:P a1..an H) =>                                        *)
(*          match H in I _.._ a1..an return P a1..an H -> P b1..bn C  *)
(*          with                                                      *)
(*            C => fun x => x                                         *)
(*          end HC                                                    *)
(*      : forall q1..pm a1..an (H:I q1..qm a1..an)                    *)
(*          (P:forall a1..an, I q1..qm a1..an -> kind),               *)
(*          P a1..an H -> P b1..bn C                                  *)
(*                                                                    *)
(* Note that the dependent elimination here is not a dependency       *)
(* in the conclusion of the scheme but a dependency in the premise of *)
(* the scheme. This is unfortunately incompatible with the standard   *)
(* pattern for schemes in Coq which expects that the eliminated       *)
(* object is the last premise of the scheme. We then have no choice   *)
(* than following the more liberal pattern of having the eliminated   *)
(* object coming before the premises.                                 *)
(*                                                                    *)
(* Note that in the non-dependent case, this scheme (up to the order  *)
(* of premises) generalizes the (backward) l2r scheme above: same     *)
(* statement but no need for symmetry of the equality.                *)
(**********************************************************************)

let build_r2l_forward_rew_scheme dep env ind kind = 
  let (ind,u as indu), ctx = Universes.fresh_inductive_instance env ind in
  let ((mib,mip as specif),constrargs,realsign,paramsctxt,nrealargs) =
    get_non_sym_eq_data env indu in
  let cstr n =
    mkApp (mkConstructUi(indu,1),extended_rel_vect n mib.mind_params_ctxt) in
  let constrargs_cstr = constrargs@[cstr 0] in
  let varH = fresh env (default_id_of_sort (snd (mind_arity mip))) in
  let varHC = fresh env (Id.of_string "HC") in
  let varP = fresh env (Id.of_string "P") in
  let applied_ind = build_dependent_inductive indu specif in
  let realsign_ind =
    name_context env ((Name varH,None,applied_ind)::realsign) in
  let s, ctx' = Universes.fresh_sort_in_family (Global.env ()) kind in
  let ctx = Univ.ContextSet.union ctx ctx' in
  let s = mkSort s in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let applied_PC =
    applist (mkVar varP,if dep then constrargs_cstr else constrargs) in
  let applied_PG =
    mkApp (mkVar varP,
           if dep then extended_rel_vect 0 realsign_ind
	   else extended_rel_vect 1 realsign) in
  let c = 
  (my_it_mkLambda_or_LetIn paramsctxt
  (my_it_mkLambda_or_LetIn_name realsign_ind
  (mkNamedLambda varP
    (my_it_mkProd_or_LetIn (lift_rel_context (nrealargs+1)
                             (if dep then realsign_ind else realsign)) s)
  (mkNamedLambda varHC (lift 1 applied_PG)
  (mkApp
    (mkCase (ci,
       my_it_mkLambda_or_LetIn_name
         (lift_rel_context (nrealargs+3) realsign_ind)
         (mkArrow applied_PG (lift (2*nrealargs+5) applied_PC)),
       mkRel 3 (* varH *),
       [|mkLambda
          (Name varHC,
	   lift (nrealargs+3) applied_PC,
	   mkRel 1)|]),
    [|mkVar varHC|]))))))
  in c, Evd.evar_universe_context_of ctx

(**********************************************************************)
(* This function "repairs" the non-dependent r2l forward rewriting    *)
(* scheme by making it comply with the standard pattern of schemes    *)
(* in Coq. Otherwise said, it turns a scheme of type                  *)
(*                                                                    *)
(*  forall q1..pm a1..an, I q1..qm a1..an ->                          *)
(*  forall (P: forall a1..an, kind),                                  *)
(*         P a1..an -> P b1..bn                                       *)
(*                                                                    *)
(* into a scheme of type                                              *)
(*                                                                    *)
(*  forall q1..pm (P:forall a1..an, kind),                            *)
(*         P a1..an -> forall a1..an, I q1..qm a1..an -> P b1..bn     *)
(*                                                                    *)
(**********************************************************************)

let fix_r2l_forward_rew_scheme (c, ctx') =
  let t = Retyping.get_type_of (Global.env()) Evd.empty c in
  let ctx,_ = decompose_prod_assum t in
  match ctx with
  | hp :: p :: ind :: indargs ->
     let c' = 
      my_it_mkLambda_or_LetIn indargs
	(mkLambda_or_LetIn (map_rel_declaration (liftn (-1) 1) p)
	  (mkLambda_or_LetIn (map_rel_declaration (liftn (-1) 2) hp)
	    (mkLambda_or_LetIn (map_rel_declaration (lift 2) ind)
	      (Reductionops.whd_beta Evd.empty
		(applist (c,
	          extended_rel_list 3 indargs @ [mkRel 1;mkRel 3;mkRel 2]))))))
      in c', ctx'
  | _ -> anomaly (Pp.str "Ill-formed non-dependent left-to-right rewriting scheme")

(**********************************************************************)
(* Build the right-to-left rewriting lemma for conclusion associated  *)
(* to an inductive type I q1..qm a1..an with one constructor          *)
(* C : I q1..qm b1..bn                                                *)
(* (arbitrary equality in non-dependent and dependent case)           *)
(*                                                                    *)
(* This is actually the standard case analysis scheme                 *)
(*                                                                    *)
(* rew := fun q1..qm a1..an                                           *)
(*          (P:forall a1..an, I q1..qm a1..an -> kind)                *)
(*          (H:I q1..qm a1..an)                                       *)
(*          (HC:P b1..bn C) =>                                        *)
(*          match H in I _.._ a1..an return P a1..an H with           *)
(*            C => HC                                                 *)
(*          end                                                       *)
(*      : forall q1..pm a1..an                                        *)
(*          (P:forall a1..an, I q1..qm a1..an -> kind)                *)
(*          (H:I q1..qm a1..an),                                      *)
(*          P b1..bn C -> P a1..an H                                  *)
(**********************************************************************)
 
let build_r2l_rew_scheme dep env ind k =
  let sigma, indu = Evd.fresh_inductive_instance env (Evd.from_env env) ind in
  let sigma', c = build_case_analysis_scheme env sigma indu dep k in
    c, Evd.evar_universe_context sigma'

let build_l2r_rew_scheme = build_l2r_rew_scheme
let build_l2r_forward_rew_scheme = build_l2r_forward_rew_scheme
let build_r2l_rew_scheme = build_r2l_rew_scheme
let build_r2l_forward_rew_scheme = build_r2l_forward_rew_scheme

(**********************************************************************)
(* Register the rewriting schemes                                     *)
(**********************************************************************)

(**********************************************************************)
(* Dependent rewrite from left-to-right in conclusion                 *)
(* (symmetrical equality type only)                                   *)
(* Gamma |- P p1..pn H   ==>   Gamma |- P a1..an C                    *)
(* with H:I p1..pn a1..an in Gamma                                    *)
(**********************************************************************)
let rew_l2r_dep_scheme_kind =
  declare_individual_scheme_object "_rew_r_dep"
  (fun ind -> build_l2r_rew_scheme true (Global.env()) ind InType)

(**********************************************************************)
(* Dependent rewrite from right-to-left in conclusion                 *)
(* Gamma |- P a1..an H   ==>   Gamma |- P b1..bn C                    *)
(* with H:I a1..an in Gamma (non symmetric case)                      *)
(* or   H:I b1..bn a1..an in Gamma (symmetric case)                   *)
(**********************************************************************)
let rew_r2l_dep_scheme_kind =
  declare_individual_scheme_object "_rew_dep"
  (fun ind -> build_r2l_rew_scheme true (Global.env()) ind InType)

(**********************************************************************)
(* Dependent rewrite from right-to-left in hypotheses                 *)
(* Gamma, P a1..an H |- D   ==>   Gamma, P b1..bn C |- D              *)
(* with H:I a1..an in Gamma (non symmetric case)                      *)
(* or   H:I b1..bn a1..an in Gamma (symmetric case)                   *)
(**********************************************************************)
let rew_r2l_forward_dep_scheme_kind =
  declare_individual_scheme_object "_rew_fwd_dep"
  (fun ind -> build_r2l_forward_rew_scheme true (Global.env()) ind InType)

(**********************************************************************)
(* Dependent rewrite from left-to-right in hypotheses                 *)
(* (symmetrical equality type only)                                   *)
(* Gamma, P p1..pn H |- D   ==>   Gamma, P a1..an C |- D              *)
(* with H:I p1..pn a1..an in Gamma                                    *)
(**********************************************************************)
let rew_l2r_forward_dep_scheme_kind =
  declare_individual_scheme_object "_rew_fwd_r_dep"
  (fun ind -> build_l2r_forward_rew_scheme true (Global.env()) ind InType)

(**********************************************************************)
(* Non-dependent rewrite from either left-to-right in conclusion or   *)
(* right-to-left in hypotheses: both l2r_rew and r2l_forward_rew are  *)
(* potential candidates. Since l2r_rew needs a symmetrical equality,  *)
(* we adopt r2l_forward_rew (this one introduces a blocked beta-      *)
(* expansion but since the guard condition supports commutative cuts  *)
(* this is not a problem; we need though a fix to adjust it to the    *)
(* standard form of schemes in Coq)                                   *)
(**********************************************************************)
let rew_l2r_scheme_kind =
  declare_individual_scheme_object "_rew_r"
  (fun ind -> fix_r2l_forward_rew_scheme
      (build_r2l_forward_rew_scheme false (Global.env()) ind InType))

(**********************************************************************)
(* Non-dependent rewrite from either right-to-left in conclusion or   *)
(* left-to-right in hypotheses: both r2l_rew and l2r_forward_rew but  *)
(* since r2l_rew works in the non-symmetric case as well as without   *)
(* introducing commutative cuts, we adopt it                          *)
(**********************************************************************)
let rew_r2l_scheme_kind =
  declare_individual_scheme_object "_rew"
  (fun ind -> build_r2l_rew_scheme false (Global.env()) ind InType)

(* End of rewriting schemes *)

(**********************************************************************)
(* Build the congruence lemma associated to an inductive type         *)
(* I p1..pn a with one constructor C : I q1..qn b                     *)
(*                                                                    *)
(* congr := fun p1..pn (B:Type) (f:A->B) a (H:I p1..pn a) =>          *)
(*          match H in I _.._ a' return f b = f a' with               *)
(*            C => eq_refl (f b)                                      *)
(*          end                                                       *)
(*       : forall p1..pn (B:Type) (f:A->B) a, I p1..pn a -> f b = f a *)
(*                                                                    *)
(* where A is the common type of a and b                              *)
(**********************************************************************)

(* TODO: extend it to types with more than one index *)

let build_congr env (eq,refl,ctx) ind =
  let (ind,u as indu), ctx = with_context_set ctx 
    (Universes.fresh_inductive_instance env ind) in
  let (mib,mip) = lookup_mind_specif env ind in
  let subst = Inductive.make_inductive_subst mib u in
  if not (Int.equal (Array.length mib.mind_packets) 1) || not (Int.equal (Array.length mip.mind_nf_lc) 1) then
    error "Not an inductive type with a single constructor.";
  if not (Int.equal mip.mind_nrealargs 1) then
    error "Expect an inductive type with one predicate parameter.";
  let i = 1 in
  let arityctxt = Sign.subst_univs_context subst mip.mind_arity_ctxt in
  let paramsctxt = Sign.subst_univs_context subst mib.mind_params_ctxt in
  let realsign,_ = List.chop mip.mind_nrealargs_ctxt arityctxt in
  if List.exists (fun (_,b,_) -> not (Option.is_empty b)) realsign then
    error "Inductive equalities with local definitions in arity not supported.";
  let env_with_arity = push_rel_context arityctxt env in
  let (_,_,ty) = lookup_rel (mip.mind_nrealargs - i + 1) env_with_arity in
  let constrsign,ccl = decompose_prod_assum mip.mind_nf_lc.(0) in
  let _,constrargs = decompose_app ccl in
  if Int.equal (rel_context_length constrsign) (rel_context_length mib.mind_params_ctxt) then
    error "Constructor must have no arguments";
  let b = List.nth constrargs (i + mib.mind_nparams - 1) in
  let varB = fresh env (Id.of_string "B") in
  let varH = fresh env (Id.of_string "H") in
  let varf = fresh env (Id.of_string "f") in
  let ci = make_case_info (Global.env()) ind RegularStyle in
  let uni, ctx = Universes.extend_context (Universes.new_global_univ ()) ctx in
  let c = 
  my_it_mkLambda_or_LetIn paramsctxt
     (mkNamedLambda varB (mkSort (Type uni))
     (mkNamedLambda varf (mkArrow (lift 1 ty) (mkVar varB))
     (my_it_mkLambda_or_LetIn_name (lift_rel_context 2 realsign)
     (mkNamedLambda varH
        (applist
           (mkIndU indu,
	    extended_rel_list (mip.mind_nrealargs+2) paramsctxt @
	    extended_rel_list 0 realsign))
     (mkCase (ci,
       my_it_mkLambda_or_LetIn_name
	 (lift_rel_context (mip.mind_nrealargs+3) realsign)
         (mkLambda
           (Anonymous,
            applist
             (mkIndU indu,
	        extended_rel_list (2*mip.mind_nrealargs_ctxt+3)
		  paramsctxt
	        @ extended_rel_list 0 realsign),
            mkApp (eq,
	      [|mkVar varB;
                mkApp (mkVar varf, [|lift (2*mip.mind_nrealargs_ctxt+4) b|]);
		mkApp (mkVar varf, [|mkRel (mip.mind_nrealargs - i + 2)|])|]))),
       mkVar varH,
       [|mkApp (refl,
          [|mkVar varB;
	    mkApp (mkVar varf, [|lift (mip.mind_nrealargs+3) b|])|])|]))))))
  in c, Evd.evar_universe_context_of ctx

let congr_scheme_kind = declare_individual_scheme_object "_congr"
  (fun ind ->
    (* May fail if equality is not defined *)
    build_congr (Global.env()) (get_coq_eq Univ.ContextSet.empty) ind)


==> anc/HoTT/coq-HoTT/tactics/eqschemes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file builds schemes relative to equality inductive types *)

open Names
open Term
open Environ
open Ind_tables

(** Builds a left-to-right rewriting scheme for an equality type *)

val rew_l2r_dep_scheme_kind : individual scheme_kind
val rew_l2r_scheme_kind : individual scheme_kind
val rew_r2l_forward_dep_scheme_kind : individual scheme_kind
val rew_l2r_forward_dep_scheme_kind : individual scheme_kind
val rew_r2l_dep_scheme_kind : individual scheme_kind
val rew_r2l_scheme_kind : individual scheme_kind

val build_r2l_rew_scheme : bool -> env -> inductive -> sorts_family -> 
  constr Evd.in_evar_universe_context
val build_l2r_rew_scheme : bool -> env -> inductive -> sorts_family -> 
  constr Evd.in_evar_universe_context
val build_r2l_forward_rew_scheme :
  bool -> env -> inductive -> sorts_family -> constr Evd.in_evar_universe_context
val build_l2r_forward_rew_scheme :
  bool -> env -> inductive -> sorts_family -> constr Evd.in_evar_universe_context

(** Builds a symmetry scheme for a symmetrical equality type *)

val build_sym_scheme : env -> inductive -> constr Evd.in_evar_universe_context
val sym_scheme_kind : individual scheme_kind

val build_sym_involutive_scheme : env -> inductive -> constr Evd.in_evar_universe_context
val sym_involutive_scheme_kind : individual scheme_kind

(** Builds a congruence scheme for an equality type *)

val congr_scheme_kind : individual scheme_kind
val build_congr : env -> constr * constr * Univ.universe_context_set -> inductive -> 
  constr Evd.in_evar_universe_context


==> anc/HoTT/coq-HoTT/tactics/equality.ml <==
1(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Namegen
open Inductive
open Inductiveops
open Environ
open Libnames
open Globnames
open Reductionops
open Typing
open Retyping
open Tacmach
open Logic
open Matching
open Hipattern
open Tacexpr
open Tacticals
open Tactics
open Tacred
open Coqlib
open Declarations
open Indrec
open Clenv
open Clenvtac
open Evd
open Ind_tables
open Eqschemes
open Locus
open Locusops
open Misctypes

(* Options *)

let discriminate_introduction = ref true

let discr_do_intro () =
  !discriminate_introduction && Flags.version_strictly_greater Flags.V8_2

open Goptions
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic introduction of hypotheses by discriminate";
      optkey   = ["Discriminate";"Introduction"];
      optread  = (fun () -> !discriminate_introduction);
      optwrite = (:=) discriminate_introduction }

(* Rewriting tactics *)

type dep_proof_flag = bool (* true = support rewriting dependent proofs *)
type freeze_evars_flag = bool (* true = don't instantiate existing evars *)

type orientation = bool

type conditions =
  | Naive (* Only try the first occurence of the lemma (default) *)
  | FirstSolved (* Use the first match whose side-conditions are solved *)
  | AllMatches (* Rewrite all matches whose side-conditions are solved *)

(* Warning : rewriting from left to right only works
   if there exists in the context a theorem named <eqname>_<suffsort>_r
   with type (A:<sort>)(x:A)(P:A->Prop)(P x)->(y:A)(eqname A y x)->(P y).
   If another equality myeq is introduced, then corresponding theorems
   myeq_ind_r, myeq_rec_r and myeq_rect_r have to be proven. See below.
   -- Eduardo (19/8/97)
*)

let rewrite_unif_flags = {
  Unification.modulo_conv_on_closed_terms = None;
  Unification.use_metas_eagerly_in_conv_on_closed_terms = true;
  Unification.modulo_delta = empty_transparent_state;
  Unification.modulo_delta_types = empty_transparent_state;
  Unification.modulo_delta_in_merge = None;
  Unification.check_applied_meta_types = true;
  Unification.resolve_evars = true;
  Unification.use_pattern_unification = true;
  Unification.use_meta_bound_pattern_unification = true;
  Unification.frozen_evars = ExistentialSet.empty;
  Unification.restrict_conv_on_strict_subterms = false;
  Unification.modulo_betaiota = false;
  Unification.modulo_eta = true;
  Unification.allow_K_in_toplevel_higher_order_unification = false
    (* allow_K does not matter in practice because calls w_typed_unify *)
}

let freeze_initial_evars sigma flags clause =
  (* We take evars of the type: this may include old evars! For excluding *)
  (* all old evars, including the ones occurring in the rewriting lemma, *)
  (* we would have to take the clenv_value *)
  let newevars = Evd.collect_evars (clenv_type clause) in
  let evars =
    fold_undefined (fun evk _ evars ->
      if ExistentialSet.mem evk newevars then evars
      else ExistentialSet.add evk evars)
      sigma ExistentialSet.empty in
  { flags with Unification.frozen_evars = evars }

let make_flags frzevars sigma flags clause =
  if frzevars then freeze_initial_evars sigma flags clause else flags

let side_tac tac sidetac =
  match sidetac with
  | None -> tac
  | Some sidetac -> tclTHENSFIRSTn tac [|tclIDTAC|] sidetac

let instantiate_lemma_all frzevars env sigma gl c ty l l2r concl =
  let eqclause = Clenv.make_clenv_binding { gl with sigma = sigma } (c,ty) l in
  let (equiv, args) = decompose_app (Clenv.clenv_type eqclause) in
  let rec split_last_two = function
      | [c1;c2] -> [],(c1, c2)
      | x::y::z ->
	  let l,res = split_last_two (y::z) in x::l, res
      | _ -> error "The term provided is not an applied relation." in
  let others,(c1,c2) = split_last_two args in
  let try_occ (evd', c') =
    clenv_pose_dependent_evars true {eqclause with evd = evd'}
  in
  let flags = make_flags frzevars sigma rewrite_unif_flags eqclause in
  let occs =
    Unification.w_unify_to_subterm_all ~flags env eqclause.evd
      ((if l2r then c1 else c2),concl)
  in List.map try_occ occs

let instantiate_lemma env sigma gl c ty l l2r concl =
  let gl = { gl with sigma = sigma } in
  let ct = pf_type_of gl c in
  let t = try snd (pf_reduce_to_quantified_ind gl ct) with UserError _ -> ct in
  let eqclause = Clenv.make_clenv_binding gl (c,t) l in
   [eqclause]

let rewrite_conv_closed_unif_flags = {
  Unification.modulo_conv_on_closed_terms = Some full_transparent_state;
    (* We have this flag for historical reasons, it has e.g. the consequence *)
    (* to rewrite "?x+2" in "y+(1+1)=0" or to rewrite "?x+?x" in "2+(1+1)=0" *)

  Unification.use_metas_eagerly_in_conv_on_closed_terms = true;
    (* Combined with modulo_conv_on_closed_terms, this flag allows since 8.2 *)
    (* to rewrite e.g. "?x+(2+?x)" in "1+(1+2)=0" *)

  Unification.modulo_delta = empty_transparent_state;
  Unification.modulo_delta_types = full_transparent_state;
  Unification.modulo_delta_in_merge = None;
  Unification.check_applied_meta_types = true;
  Unification.resolve_evars = false;
  Unification.use_pattern_unification = true;
    (* To rewrite "?n x y" in "y+x=0" when ?n is *)
    (* a preexisting evar of the goal*)

  Unification.use_meta_bound_pattern_unification = true;

  Unification.frozen_evars = ExistentialSet.empty;
    (* This is set dynamically *)

  Unification.restrict_conv_on_strict_subterms = false;
  Unification.modulo_betaiota = false;
  Unification.modulo_eta = true;
  Unification.allow_K_in_toplevel_higher_order_unification = false
}

let rewrite_elim with_evars frzevars c e gl =
  let flags =
    make_flags frzevars (project gl) rewrite_conv_closed_unif_flags c in
  general_elim_clause_gen (elimination_clause_scheme with_evars ~flags) c e gl

let rewrite_elim_in with_evars frzevars id c e gl =
  let flags =
    make_flags frzevars (project gl) rewrite_conv_closed_unif_flags c in
  general_elim_clause_gen
    (elimination_in_clause_scheme with_evars ~flags id) c e gl

(* Ad hoc asymmetric general_elim_clause *)
let general_elim_clause with_evars frzevars cls rew elim =
  try
    (match cls with
      | None ->
	  (* was tclWEAK_PROGRESS which only fails for tactics generating one
             subgoal and did not fail for useless conditional rewritings generating
             an extra condition *)
	  tclNOTSAMEGOAL (rewrite_elim with_evars frzevars rew elim)
      | Some id -> rewrite_elim_in with_evars frzevars id rew elim)
  with Pretype_errors.PretypeError (env,evd,
				    Pretype_errors.NoOccurrenceFound (c', _)) ->
    raise (Pretype_errors.PretypeError
	      (env,evd,Pretype_errors.NoOccurrenceFound (c', cls)))

let general_elim_clause with_evars frzevars tac cls sigma c t l l2r elim gl =
  let all, firstonly, tac =
    match tac with
    | None -> false, false, None
    | Some (tac, Naive) -> false, false, Some tac
    | Some (tac, FirstSolved) -> true, true, Some (tclCOMPLETE tac)
    | Some (tac, AllMatches) -> true, false, Some (tclCOMPLETE tac)
  in
  let cs =
    (if not all then instantiate_lemma else instantiate_lemma_all frzevars)
      (pf_env gl) sigma gl c t l l2r
      (match cls with None -> pf_concl gl | Some id -> pf_get_hyp_typ gl id)
  in
  let try_clause c =
    side_tac
      (tclTHEN
         (Refiner.tclEVARS c.evd)
         (general_elim_clause with_evars frzevars cls c elim)) tac
  in
    if firstonly then
      tclFIRST (List.map try_clause cs) gl
    else tclMAP try_clause cs gl

(* The next function decides in particular whether to try a regular
  rewrite or a generalized rewrite.
  Approach is to break everything, if [eq] appears in head position
  then regular rewrite else try general rewrite.
  If occurrences are set, use general rewrite.
*)

let general_rewrite_clause = ref (fun _ -> assert false)
let register_general_rewrite_clause = (:=) general_rewrite_clause

let is_applied_rewrite_relation = ref (fun _ _ _ _ -> None)
let register_is_applied_rewrite_relation = (:=) is_applied_rewrite_relation

(* find_elim determines which elimination principle is necessary to
   eliminate lbeq on sort_of_gl. *)

let find_elim hdcncl lft2rgt dep cls args gl =
  let inccl = Option.is_empty cls in
  if (is_global Coqlib.glob_eq hdcncl ||
      (is_global Coqlib.glob_jmeq hdcncl) &&
      pf_conv_x gl (List.nth args 0) (List.nth args 2)) && not dep
    || Flags.version_less_or_equal Flags.V8_2
  then
    match kind_of_term hdcncl with 
      | Ind (ind_sp,u) -> 
	let pr1 = 
	  lookup_eliminator ind_sp (elimination_sort_of_clause cls gl) 
	in
        begin match lft2rgt, cls with
        | Some true, None
        | Some false, Some _ ->
	  let c1 = destConstRef pr1 in 
	  let mp,dp,l = repr_con (constant_of_kn (canonical_con c1)) in 
	  let l' = Label.of_id (add_suffix (Label.to_id l) "_r")  in 
	  let c1' = Global.constant_of_delta_kn (make_kn mp dp l') in
	  begin 
	    try 
	      let _ = Global.lookup_constant c1' in
		c1'
	    with Not_found -> 
	      let rwr_thm = Label.to_string l' in 
	      error ("Cannot find rewrite principle "^rwr_thm^".")
	  end
	| _ -> destConstRef pr1
        end
      | _ -> 
	  (* cannot occur since we checked that we are in presence of 
	     Logic.eq or Jmeq just before *)
	assert false
  else
  let scheme_name = match dep, lft2rgt, inccl with
    (* Non dependent case *)
    | false, Some true, true -> rew_l2r_scheme_kind
    | false, Some true, false -> rew_r2l_scheme_kind
    | false, _, false -> rew_l2r_scheme_kind
    | false, _, true -> rew_r2l_scheme_kind
    (* Dependent case *)
    | true, Some true, true -> rew_l2r_dep_scheme_kind
    | true, Some true, false -> rew_l2r_forward_dep_scheme_kind
    | true, _, true -> rew_r2l_dep_scheme_kind
    | true, _, false -> rew_r2l_forward_dep_scheme_kind
  in
  match kind_of_term hdcncl with
  | Ind (ind,u) -> (find_scheme scheme_name ind)
  | _ -> assert false

let type_of_clause gl = function
  | None -> pf_concl gl
  | Some id -> pf_get_hyp_typ gl id

let leibniz_rewrite_ebindings_clause cls lft2rgt tac sigma c t l with_evars frzevars dep_proof_ok gl hdcncl =
  let isatomic = isProd (whd_zeta hdcncl) in
  let dep_fun = if isatomic then dependent else dependent_no_evar in
  let dep = dep_proof_ok && dep_fun c (type_of_clause gl cls) in
  let elim = find_elim hdcncl lft2rgt dep cls (snd (decompose_app t)) gl in
  let tac elim gl =
    general_elim_clause with_evars frzevars tac cls (project gl) c t l
      (match lft2rgt with None -> false | Some b -> b)
      {elimindex = None; elimbody = (elim,NoBindings)} gl
  in pf_constr_of_global (ConstRef elim) tac gl

let adjust_rewriting_direction args lft2rgt =
  match args with
  | [_] ->
    (* equality to a constant, like in eq_true *)
    (* more natural to see -> as the rewriting to the constant *)
    if not lft2rgt then
      error "Rewriting non-symmetric equality not allowed from right-to-left.";
    None
  | _ ->
    (* other equality *)
    Some lft2rgt

let rewrite_side_tac tac sidetac = side_tac tac (Option.map fst sidetac)

(* Main function for dispatching which kind of rewriting it is about *)

let general_rewrite_ebindings_clause cls lft2rgt occs frzevars dep_proof_ok ?tac
    ((c,l) : constr with_bindings) with_evars gl =
  if occs != AllOccurrences then (
    rewrite_side_tac (!general_rewrite_clause cls lft2rgt occs (c,l) ~new_goals:[]) tac gl)
  else
    let env = pf_env gl in
    let sigma = project gl in
    let ctype = get_type_of env sigma c in
    let rels, t = decompose_prod_assum (whd_betaiotazeta sigma ctype) in
      match match_with_equality_type t with
      | Some (hdcncl,args) -> (* Fast path: direct leibniz-like rewrite *)
	  let lft2rgt = adjust_rewriting_direction args lft2rgt in
          leibniz_rewrite_ebindings_clause cls lft2rgt tac sigma c (it_mkProd_or_LetIn t rels)
	    l with_evars frzevars dep_proof_ok gl hdcncl
      | None ->
	  try
	    rewrite_side_tac (!general_rewrite_clause cls
				 lft2rgt occs (c,l) ~new_goals:[]) tac gl
	  with e when Errors.noncritical e ->
            (* Try to see if there's an equality hidden *)
            let e = Errors.push e in
	    let env' = push_rel_context rels env in
	    let rels',t' = splay_prod_assum env' sigma t in (* Search for underlying eq *)
	      match match_with_equality_type t' with
	      | Some (hdcncl,args) ->
		  let lft2rgt = adjust_rewriting_direction args lft2rgt in
		    leibniz_rewrite_ebindings_clause cls lft2rgt tac sigma c
		      (it_mkProd_or_LetIn t' (rels' @ rels)) l with_evars frzevars dep_proof_ok gl hdcncl
	      | None -> raise e
		  (* error "The provided term does not end with an equality or a declared rewrite relation." *)

let general_rewrite_ebindings =
  general_rewrite_ebindings_clause None

let general_rewrite_bindings l2r occs frzevars dep_proof_ok ?tac (c,bl) =
  general_rewrite_ebindings_clause None l2r occs
    frzevars dep_proof_ok ?tac (c,bl)

let general_rewrite l2r occs frzevars dep_proof_ok ?tac c =
  general_rewrite_bindings l2r occs
    frzevars dep_proof_ok ?tac (c,NoBindings) false

let general_rewrite_ebindings_in l2r occs frzevars dep_proof_ok ?tac id =
  general_rewrite_ebindings_clause (Some id) l2r occs frzevars dep_proof_ok ?tac

let general_rewrite_bindings_in l2r occs frzevars dep_proof_ok ?tac id (c,bl) =
  general_rewrite_ebindings_clause (Some id) l2r occs
    frzevars dep_proof_ok ?tac (c,bl)

let general_rewrite_in l2r occs frzevars dep_proof_ok ?tac id c =
  general_rewrite_ebindings_clause (Some id) l2r occs
    frzevars dep_proof_ok ?tac (c,NoBindings)

let general_multi_rewrite l2r with_evars ?tac c cl =
  let occs_of = occurrences_map (List.fold_left
    (fun acc ->
      function ArgArg x -> x :: acc | ArgVar _ -> acc)
    [])
  in
  match cl.onhyps with
    | Some l ->
	(* If a precise list of locations is given, success is mandatory for
	   each of these locations. *)
	let rec do_hyps = function
	  | [] -> tclIDTAC
	  | ((occs,id),_) :: l ->
	    tclTHENFIRST
	      (general_rewrite_ebindings_in l2r (occs_of occs) false true ?tac id c with_evars)
	      (do_hyps l)
	in
	if cl.concl_occs == NoOccurrences then do_hyps l else
	  tclTHENFIRST
	   (general_rewrite_ebindings l2r (occs_of cl.concl_occs) false true ?tac c with_evars)
	   (do_hyps l)
    | None ->
	(* Otherwise, if we are told to rewrite in all hypothesis via the
           syntax "* |-", we fail iff all the different rewrites fail *)
	let rec do_hyps_atleastonce = function
	  | [] -> (fun gl -> error "Nothing to rewrite.")
	  | id :: l ->
	    tclIFTHENTRYELSEMUST
	     (general_rewrite_ebindings_in l2r AllOccurrences false true ?tac id c with_evars)
	     (do_hyps_atleastonce l)
	in
	let do_hyps gl =
	  (* If the term to rewrite uses an hypothesis H, don't rewrite in H *)
	  let ids =
	    let ids_in_c = Environ.global_vars_set (Global.env()) (fst c) in
	      Id.Set.fold (fun id l -> List.remove id l) ids_in_c (pf_ids_of_hyps gl)
	  in do_hyps_atleastonce ids gl
	in
	if cl.concl_occs == NoOccurrences then do_hyps else
	  tclIFTHENTRYELSEMUST
	   (general_rewrite_ebindings l2r (occs_of cl.concl_occs) false true ?tac c with_evars)
	   do_hyps

type delayed_open_constr_with_bindings =
    env -> evar_map -> evar_map * constr with_bindings

let general_multi_multi_rewrite with_evars l cl tac =
  let do1 l2r f gl =
    let sigma,c = f (pf_env gl) (project gl) in
    Refiner.tclWITHHOLES with_evars
      (general_multi_rewrite l2r with_evars ?tac c) sigma cl gl in
  let rec doN l2r c = function
    | Precisely n when n <= 0 -> tclIDTAC
    | Precisely 1 -> do1 l2r c
    | Precisely n -> tclTHENFIRST (do1 l2r c) (doN l2r c (Precisely (n-1)))
    | RepeatStar -> tclREPEAT_MAIN (do1 l2r c)
    | RepeatPlus -> tclTHENFIRST (do1 l2r c) (doN l2r c RepeatStar)
    | UpTo n when n<=0 -> tclIDTAC
    | UpTo n -> tclTHENFIRST (tclTRY (do1 l2r c)) (doN l2r c (UpTo (n-1)))
  in
  let rec loop = function
    | [] -> tclIDTAC
    | (l2r,m,c)::l -> tclTHENFIRST (doN l2r c m) (loop l)
  in loop l

let rewriteLR = general_rewrite true AllOccurrences true true
let rewriteRL = general_rewrite false AllOccurrences true true

(* Replacing tactics *)

(* eq,sym_eq : equality on Type and its symmetry theorem
   c2 c1 : c1 is to be replaced by c2
   unsafe : If true, do not check that c1 and c2 are convertible
   tac : Used to prove the equality c1 = c2
   gl : goal *)

let multi_replace clause c2 c1 unsafe try_prove_eq_opt gl =
  let try_prove_eq =
    match try_prove_eq_opt with
      | None -> tclIDTAC
      | Some tac ->  tclCOMPLETE tac
  in
  let t1 = pf_apply get_type_of gl c1
  and t2 = pf_apply get_type_of gl c2 in
  if unsafe or (pf_conv_x gl t1 t2) then
    let eqdata, ctx = build_coq_eq_data_in (pf_env gl) in
    let e = eqdata.eq in
    let sym = eqdata.sym in
    let eq = applist (e, [t1;c1;c2]) in
    (Refiner.tclPUSHCONTEXT Evd.univ_flexible ctx
    (tclTHENS (assert_as false None eq)
      [onLastHypId (fun id ->
	tclTHEN
	  (tclTRY (general_multi_rewrite false false (mkVar id,NoBindings) clause))
	  (clear [id]));
       tclFIRST
	 [assumption;
	  tclTHEN (apply sym) assumption;
	  try_prove_eq
	 ]
      ])) gl
  else
    error "Terms do not have convertible types."


let replace c2 c1 gl = multi_replace onConcl c2 c1 false None gl

let replace_in id c2 c1 gl = multi_replace (onHyp id) c2 c1 false None gl

let replace_by c2 c1 tac gl = multi_replace onConcl c2 c1 false (Some tac) gl

let replace_in_by id c2 c1 tac gl = multi_replace (onHyp id) c2 c1 false (Some tac) gl

let replace_in_clause_maybe_by c2 c1 cl tac_opt gl =
  multi_replace cl c2 c1 false tac_opt gl

(* End of Eduardo's code. The rest of this file could be improved
   using the functions match_with_equation, etc that I defined
   in Pattern.ml.
   -- Eduardo (19/8/97)
*)

(* Tactics for equality reasoning with the "eq" relation. This code
   will work with any equivalence relation which is substitutive *)

(* [find_positions t1 t2]

   will find the positions in the two terms which are suitable for
   discrimination, or for injection.  Obviously, if there is a
   position which is suitable for discrimination, then we want to
   exploit it, and not bother with injection.  So when we find a
   position which is suitable for discrimination, we will just raise
   an exception with that position.

   So the algorithm goes like this:

   if [t1] and [t2] start with the same constructor, then we can
   continue to try to find positions in the arguments of [t1] and
   [t2].

   if [t1] and [t2] do not start with the same constructor, then we
   have found a discrimination position

   if one [t1] or [t2] do not start with a constructor and the two
   terms are not already convertible, then we have found an injection
   position.

   A discriminating position consists of a constructor-path and a pair
   of operators.  The constructor-path tells us how to get down to the
   place where the two operators, which must differ, can be found.

   An injecting position has two terms instead of the two operators,
   since these terms are different, but not manifestly so.

   A constructor-path is a list of pairs of (operator * int), where
   the int (based at 0) tells us which argument of the operator we
   descended into.

 *)

exception DiscrFound of
  (constructor * int) list * constructor * constructor

let find_positions env sigma t1 t2 =
  let rec findrec sorts posn t1 t2 =
    let hd1,args1 = whd_betadeltaiota_stack env sigma t1 in
    let hd2,args2 = whd_betadeltaiota_stack env sigma t2 in
    match (kind_of_term hd1, kind_of_term hd2) with
      | Construct (sp1,_), Construct (sp2,_)
          when Int.equal (List.length args1) (mis_constructor_nargs_env env sp1)
            ->
	  let sorts = List.intersect sorts (allowed_sorts env (fst sp1)) in
          (* both sides are fully applied constructors, so either we descend,
             or we can discriminate here. *)
	  if is_conv env sigma hd1 hd2 then
	    let nrealargs = constructor_nrealargs env sp1 in
	    let rargs1 = List.lastn nrealargs args1 in
	    let rargs2 = List.lastn nrealargs args2 in
            List.flatten
	      (List.map2_i (fun i -> findrec sorts ((sp1,i)::posn))
		0 rargs1 rargs2)
	  else if List.mem InType sorts then (* see build_discriminator *)
	    raise (DiscrFound (List.rev posn,sp1,sp2))
	  else []

      | _ ->
	  let t1_0 = applist (hd1,args1)
          and t2_0 = applist (hd2,args2) in
          if is_conv env sigma t1_0 t2_0 then
	    []
          else
	    let ty1_0 = get_type_of env sigma t1_0 in
	    let s = get_sort_family_of env sigma ty1_0 in
	    if List.mem s sorts then [(List.rev posn,t1_0,t2_0)] else [] in
  try
    (* Rem: to allow injection on proofs objects, just add InProp *)
    Inr (findrec [InSet;InType] [] t1 t2)
  with DiscrFound (path,c1,c2) ->
    Inl (path,c1,c2)

let discriminable env sigma t1 t2 =
  match find_positions env sigma t1 t2 with
    | Inl _ -> true
    | _ -> false

let injectable env sigma t1 t2 =
    match find_positions env sigma t1 t2 with
    | Inl _ | Inr [] | Inr [([],_,_)] -> false
    | Inr _ -> true


(* Once we have found a position, we need to project down to it.  If
   we are discriminating, then we need to produce False on one of the
   branches of the discriminator, and True on the other one.  So the
   result type of the case-expressions is always Prop.

   If we are injecting, then we need to discover the result-type.
   This can be difficult, since the type of the two terms at the
   injection-position can be different, and we need to find a
   dependent sigma-type which generalizes them both.

   We can get an approximation to the right type to choose by:

   (0) Before beginning, we reserve a patvar for the default
   value of the match, to be used in all the bogus branches.

   (1) perform the case-splits, down to the site of the injection.  At
   each step, we have a term which is the "head" of the next
   case-split.  At the point when we actually reach the end of our
   path, the "head" is the term to return.  We compute its type, and
   then, backwards, make a sigma-type with every free debruijn
   reference in that type.  We can be finer, and first do a S(TRONG)NF
   on the type, so that we get the fewest number of references
   possible.

   (2) This gives us a closed type for the head, which we use for the
   types of all the case-splits.

   (3) Now, we can compute the type of one of T1, T2, and then unify
   it with the type of the last component of the result-type, and this
   will give us the bindings for the other arguments of the tuple.

 *)

(* The algorithm, then is to perform successive case-splits.  We have
   the result-type of the case-split, and also the type of that
   result-type.  We have a "direction" we want to follow, i.e. a
   constructor-number, and in all other "directions", we want to juse
   use the default-value.

   After doing the case-split, we call the afterfun, with the updated
   environment, to produce the term for the desired "direction".

   The assumption is made here that the result-type is not manifestly
   functional, so we can just use the length of the branch-type to
   know how many lambda's to stick in.

 *)

(* [descend_then sigma env head dirn]

   returns the number of products introduced, and the environment
   which is active, in the body of the case-branch given by [dirn],
   along with a continuation, which expects to be fed:

    (1) the value of the body of the branch given by [dirn]
    (2) the default-value

    (3) the type of the default-value, which must also be the type of
        the body of the [dirn] branch

   the continuation then constructs the case-split.
 *)

let descend_then sigma env head dirn =
  let IndType (indf,_) =
    try find_rectype env sigma (get_type_of env sigma head)
    with Not_found ->
      error "Cannot project on an inductive type derived from a dependency." in
  let indp,_ = (dest_ind_family indf) in
  let ind, _ = check_privacy env indp in
  let (mib,mip) = lookup_mind_specif env ind in
  let cstr = get_constructors env indf in
  let dirn_nlams = cstr.(dirn-1).cs_nargs in
  let dirn_env = push_rel_context cstr.(dirn-1).cs_args env in
  (dirn_nlams,
   dirn_env,
   (fun dirnval (dfltval,resty) ->
      let deparsign = make_arity_signature env true indf in
      let p =
	it_mkLambda_or_LetIn (lift (mip.mind_nrealargs+1) resty) deparsign in
      let build_branch i =
	let result = if Int.equal i dirn then dirnval else dfltval in
	it_mkLambda_or_LetIn_name env result cstr.(i-1).cs_args in
      let brl =
        List.map build_branch
          (List.interval 1 (Array.length mip.mind_consnames)) in
      let ci = make_case_info env ind RegularStyle in
      mkCase (ci, p, head, Array.of_list brl)))

(* Now we need to construct the discriminator, given a discriminable
   position.  This boils down to:

   (1) If the position is directly beneath us, then we need to do a
   case-split, with result-type Prop, and stick True and False into
   the branches, as is convenient.

   (2) If the position is not directly beneath us, then we need to
   call descend_then, to descend one step, and then recursively
   construct the discriminator.

 *)

(* [construct_discriminator env dirn headval]
   constructs a case-split on [headval], with the [dirn]-th branch
   giving [True], and all the rest giving False. *)

let construct_discriminator sigma env dirn c sort =
  let IndType(indf,_) =
    try find_rectype env sigma (get_type_of env sigma c)
    with Not_found ->
       (* one can find Rel(k) in case of dependent constructors
          like T := c : (A:Set)A->T and a discrimination
          on (c bool true) = (c bool false)
          CP : changed assert false in a more informative error
       *)
      errorlabstrm "Equality.construct_discriminator"
	(str "Cannot discriminate on inductive constructors with \
		 dependent types.") in
  let (indp,_) = dest_ind_family indf in
  let ind, _ = check_privacy env indp in
  let (mib,mip) = lookup_mind_specif env ind in
  let (true_0,false_0,sort_0) = build_coq_True(),build_coq_False(),Prop Null in
  let deparsign = make_arity_signature env true indf in
  let p = it_mkLambda_or_LetIn (mkSort sort_0) deparsign in
  let cstrs = get_constructors env indf in
  let build_branch i =
    let endpt = if Int.equal i dirn then true_0 else false_0 in
    it_mkLambda_or_LetIn endpt cstrs.(i-1).cs_args in
  let brl =
    List.map build_branch(List.interval 1 (Array.length mip.mind_consnames)) in
  let ci = make_case_info env ind RegularStyle in
  mkCase (ci, p, c, Array.of_list brl)

let rec build_discriminator sigma env dirn c sort = function
  | [] -> construct_discriminator sigma env dirn c sort
  | ((sp,cnum),argnum)::l ->
      let (cnum_nlams,cnum_env,kont) = descend_then sigma env c cnum in
      let newc = mkRel(cnum_nlams-argnum) in
      let subval = build_discriminator sigma cnum_env dirn newc sort l  in
      kont subval (build_coq_False (),mkSort (Prop Null))

(* Note: discrimination could be more clever: if some elimination is
   not allowed because of a large impredicative constructor in the
   path (see allowed_sorts in find_positions), the positions could
   still be discrimated by projecting first instead of putting the
   discrimination combinator inside the projecting combinator. Example
   of relevant situation:

   Inductive t:Set := c : forall A:Set, A -> nat -> t.
   Goal ~ c _ 0 0 = c _ 0 1. intro. discriminate H.
*)

let gen_absurdity id gl =
  if is_empty_type (pf_get_hyp_typ gl id)
  then
    simplest_elim (mkVar id) gl
  else
    errorlabstrm "Equality.gen_absurdity"
      (str "Not the negation of an equality.")

(* Precondition: eq is leibniz equality

   returns ((eq_elim t t1 P i t2), absurd_term)
   where  P=[e:t]discriminator
          absurd_term=False
*)

let ind_scheme_of_eq lbeq =
  let (mib,mip) = Global.lookup_pinductive (destInd lbeq.eq) in
  let kind = inductive_sort_family mip in
  (* use ind rather than case by compatibility *)
  let kind =
    if kind == InProp then Elimschemes.ind_scheme_kind_from_prop
    else Elimschemes.ind_scheme_kind_from_type in
  let c = find_scheme kind (fst (destInd lbeq.eq)) in
    ConstRef c


let discrimination_pf env sigma e (t,t1,t2) discriminator lbeq =
  let i           = build_coq_I () in
  let absurd_term = build_coq_False () in
  let eq_elim     = ind_scheme_of_eq lbeq in
  let sigma, eq_elim = Evd.fresh_global Evd.univ_rigid env sigma eq_elim in
    sigma, ((applist (eq_elim, [t;t1;mkNamedLambda e t discriminator;i;t2]), absurd_term))

let eq_baseid = Id.of_string "e"

let apply_on_clause (f,t) clause =
  let sigma =  clause.evd in
  let f_clause = mk_clenv_from_env clause.env sigma None (f,t) in
  let argmv =
    (match kind_of_term (last_arg f_clause.templval.Evd.rebus) with
     | Meta mv -> mv
     | _  -> errorlabstrm "" (str "Ill-formed clause applicator.")) in
  clenv_fchain argmv f_clause clause

let discr_positions env sigma (lbeq,eqn,(t,t1,t2)) eq_clause cpath dirn sort =
  let e = next_ident_away eq_baseid (ids_of_context env) in
  let e_env = push_named (e,None,t) env in
  let discriminator =
    build_discriminator sigma e_env dirn (mkVar e) sort cpath in
  let sigma,(pf, absurd_term) = discrimination_pf env sigma e (t,t1,t2) discriminator lbeq in
  let pf_ty = mkArrow eqn absurd_term in
  let absurd_clause = apply_on_clause (pf,pf_ty) eq_clause in
  let pf = clenv_value_cast_meta absurd_clause in
  tclTHEN (Refiner.tclEVARS sigma)
  (tclTHENS (cut_intro absurd_term)
   [onLastHypId gen_absurdity; refine pf])

let discrEq (lbeq,_,(t,t1,t2) as u) eq_clause gls =
  let sigma = eq_clause.evd in
  let env = pf_env gls in
  match find_positions env sigma t1 t2 with
    | Inr _ ->
	errorlabstrm "discr" (str"Not a discriminable equality.")
    | Inl (cpath, (_,dirn), _) ->
	let sort = pf_apply get_type_of gls (pf_concl gls) in
	discr_positions env sigma u eq_clause cpath dirn sort gls

let onEquality with_evars tac (c,lbindc) gls =
  let t = pf_type_of gls c in
  let t' = try snd (pf_reduce_to_quantified_ind gls t) with UserError _ -> t in
  let eq_clause = make_clenv_binding gls (c,t') lbindc in
  let eq_clause' = clenv_pose_dependent_evars with_evars eq_clause in
  let eqn = clenv_type eq_clause' in
  let (eq,ctx),eq_args = find_this_eq_data_decompose gls eqn in
  let sigma = Evd.merge_context_set Evd.univ_flexible eq_clause'.evd ctx in
  tclTHEN
    (Refiner.tclEVARS sigma)
    (tac (eq,eqn,eq_args) eq_clause') gls

let onNegatedEquality with_evars tac gls =
  let ccl = pf_concl gls in
  match kind_of_term (hnf_constr (pf_env gls) (project gls) ccl) with
  | Prod (_,t,u) when is_empty_type u ->
      tclTHEN introf
        (onLastHypId (fun id ->
          onEquality with_evars tac (mkVar id,NoBindings))) gls
  | _ ->
      errorlabstrm "" (str "Not a negated primitive equality.")

let discrSimpleClause with_evars = function
  | None -> onNegatedEquality with_evars discrEq
  | Some id -> onEquality with_evars discrEq (mkVar id,NoBindings)

let discr with_evars = onEquality with_evars discrEq

let discrClause with_evars = onClause (discrSimpleClause with_evars)

let discrEverywhere with_evars =
(*
  tclORELSE
*)
    (if discr_do_intro () then
      (tclTHEN
	(tclREPEAT introf)
	(Tacticals.tryAllHyps
          (fun id -> tclCOMPLETE (discr with_evars (mkVar id,NoBindings)))))
     else (* <= 8.2 compat *)
       Tacticals.tryAllHypsAndConcl (discrSimpleClause with_evars))
(*    (fun gls ->
       errorlabstrm "DiscrEverywhere" (str"No discriminable equalities."))
*)
let discr_tac with_evars = function
  | None -> discrEverywhere with_evars
  | Some c -> onInductionArg (discr with_evars) c

let discrConcl gls  = discrClause false onConcl gls
let discrHyp id gls = discrClause false (onHyp id) gls

(* returns the sigma type (sigS, sigT) with the respective
    constructor depending on the sort *)
(* J.F.: correction du bug #1167 en accord avec Hugo. *)

let find_sigma_data s = build_sigma_type ()

(* [make_tuple env sigma (rterm,rty) lind] assumes [lind] is the lesser
   index bound in [rty]

   Then we build the term

     [(existT A P (mkRel lind) rterm)] of type [(sigS A P)]

   where [A] is the type of [mkRel lind] and [P] is [\na:A.rty{1/lind}]
 *)

let make_tuple env sigma (rterm,rty) lind =
  assert (dependent (mkRel lind) rty);
  let {intro = exist_term; typ = sig_term} =
    find_sigma_data (get_sort_of env sigma rty) in
  let a = type_of env sigma (mkRel lind) in
  let (na,_,_) = lookup_rel lind env in
  (* We move [lind] to [1] and lift other rels > [lind] by 1 *)
  let rty = lift (1-lind) (liftn lind (lind+1) rty) in
  (* Now [lind] is [mkRel 1] and we abstract on (na:a) *)
  let p = mkLambda (na, a, rty) in
  (applist(exist_term,[a;p;(mkRel lind);rterm]),
   applist(sig_term,[a;p]))

(* check that the free-references of the type of [c] are contained in
   the free-references of the normal-form of that type. Strictly
   computing the exact set of free rels would require full
   normalization but this is not reasonable (e.g. in presence of
   records that contains proofs). We restrict ourself to a "simpl"
   normalization *)

let minimal_free_rels env sigma (c,cty) =
  let cty_rels = free_rels cty in
  let cty' = simpl env sigma cty in
  let rels' = free_rels cty' in
  if Int.Set.subset cty_rels rels' then
    (cty,cty_rels)
  else
    (cty',rels')

(* Like the above, but recurse over all the rels found until there are
   no more rels to be found *)
let minimal_free_rels_rec env sigma =
  let rec minimalrec_free_rels_rec prev_rels (c,cty) =
    let (cty,direct_rels) = minimal_free_rels env sigma (c,cty) in
    let combined_rels = Int.Set.union prev_rels direct_rels in
    let folder rels i = snd (minimalrec_free_rels_rec rels (c, type_of env sigma (mkRel i)))
    in (cty, List.fold_left folder combined_rels (Int.Set.elements (Int.Set.diff direct_rels prev_rels)))
  in minimalrec_free_rels_rec Int.Set.empty

(* [sig_clausal_form siglen ty]

   Will explode [siglen] [sigS,sigT ]'s on [ty] (depending on the
   type of ty), and return:

   (1) a pattern, with meta-variables in it for various arguments,
       which, when the metavariables are replaced with appropriate
       terms, will have type [ty]

   (2) an integer, which is the last argument - the one which we just
       returned.

   (3) a pattern, for the type of that last meta

   (4) a typing for each patvar

   WARNING: No checking is done to make sure that the
            sigS(or sigT)'s are actually there.
          - Only homogeneous pairs are built i.e. pairs where all the
   dependencies are of the same sort

   [sig_clausal_form] proceed as follows: the default tuple is
   constructed by taking the tuple-type, exploding the first [tuplen]
   [sigS]'s, and replacing at each step the binder in the
   right-hand-type by a fresh metavariable. In addition, on the way
   back out, we will construct the pattern for the tuple which uses
   these meta-vars.

   This gives us a pattern, which we use to match against the type of
   [dflt]; if that fails, then against the S(TRONG)NF of that type.  If
   both fail, then we just cannot construct our tuple.  If one of
   those succeed, then we can construct our value easily - we just use
   the tuple-pattern.

 *)

let sig_clausal_form env sigma sort_of_ty siglen ty dflt =
  let { intro = exist_term } = find_sigma_data sort_of_ty in
  let evdref = ref (Evd.create_goal_evar_defs sigma) in
  let rec sigrec_clausal_form siglen p_i =
    if Int.equal siglen 0 then
      (* is the default value typable with the expected type *)
      let dflt_typ = type_of env sigma dflt in
      if Evarconv.e_cumul env evdref dflt_typ p_i then
	(* the_conv_x had a side-effect on evdref *)
	dflt
      else
	error "Cannot solve a unification problem."
    else
      let (a,p_i_minus_1) = match whd_beta_stack !evdref p_i with
	| (_sigS,[a;p]) -> (a,p)
 	| _ -> anomaly ~label:"sig_clausal_form" (Pp.str "should be a sigma type") in
      let ev = Evarutil.e_new_evar evdref env a in
      let rty = beta_applist(p_i_minus_1,[ev]) in
      let tuple_tail = sigrec_clausal_form (siglen-1) rty in
      match
        Evd.existential_opt_value !evdref
          (destEvar ev)
      with
	| Some w ->
            let w_type = type_of env sigma w in
            if Evarconv.e_cumul env evdref w_type a then
              applist(exist_term,[w_type;p_i_minus_1;w;tuple_tail])
            else
              error "Cannot solve a unification problem."
	| None -> anomaly (Pp.str "Not enough components to build the dependent tuple")
  in
  let scf = sigrec_clausal_form siglen ty in
  Evarutil.nf_evar !evdref scf

(* The problem is to build a destructor (a generalization of the
   predecessor) which, when applied to a term made of constructors
   (say [Ci(e1,Cj(e2,Ck(...,term,...),...),...)]), returns a given
   subterm of the term (say [term]).

   Let [typ] be the type of [term]. If [term] has no dependencies in
   the [e1], [e2], etc, then all is simple. If not, then we need to
   encapsulated the dependencies into a dependent tuple in such a way
   that the destructor has not a dependent type and rewriting can then
   be applied. The destructor has the form

   [e]Cases e of
      | ...
      | Ci (x1,x2,...) =>
          Cases x2 of
          | ...
          | Cj (y1,y2,...) =>
              Cases y2 of
              | ...
              | Ck (...,z,...) => z
              | ... end
          | ... end
      | ... end

   and the dependencies is expressed by the fact that [z] has a type
   dependent in the x1, y1, ...

   Assume [z] is typed as follows: env |- z:zty

   If [zty] has no dependencies, this is simple. Otherwise, assume
   [zty] has free (de Bruijn) variables in,...i1 then the role of
   [make_iterated_tuple sigma env (term,typ) (z,zty)] is to build the
   tuple

   [existT [xn]Pn Rel(in) .. (existT [x2]P2 Rel(i2) (existT [x1]P1 Rel(i1) z))]

   where P1 is zty[i1/x1], P2 is {x1 | P1[i2/x2]} etc.

   To do this, we find the free (relative) references of the strong NF
   of [z]'s type, gather them together in left-to-right order
   (i.e. highest-numbered is farthest-left), and construct a big
   iterated pair out of it. This only works when the references are
   all themselves to members of [Set]s, because we use [sigS] to
   construct the tuple.

   Suppose now that our constructed tuple is of length [tuplen]. We
   need also to construct a default value for the other branches of
   the destructor. As default value, we take a tuple of the form

    [existT [xn]Pn ?n (... existT [x2]P2 ?2 (existT [x1]P1 ?1 term))]

   but for this we have to solve the following unification problem:

     typ = zty[i1/?1;...;in/?n]

   This is done by [sig_clausal_form].
 *)

let make_iterated_tuple env sigma dflt (z,zty) =
  let (zty,rels) = minimal_free_rels_rec env sigma (z,zty) in
  let sort_of_zty = get_sort_of env sigma zty in
  let sorted_rels = Sort.list (<) (Int.Set.elements rels) in
  let (tuple,tuplety) =
    List.fold_left (make_tuple env sigma) (z,zty) sorted_rels
  in
  assert (closed0 tuplety);
  let n = List.length sorted_rels in
  let dfltval = sig_clausal_form env sigma sort_of_zty n tuplety dflt in
  (tuple,tuplety,dfltval)

let rec build_injrec sigma env dflt c = function
  | [] -> make_iterated_tuple env sigma dflt (c,type_of env sigma c)
  | ((sp,cnum),argnum)::l ->
    try
      let (cnum_nlams,cnum_env,kont) = descend_then sigma env c cnum in
      let newc = mkRel(cnum_nlams-argnum) in
      let (subval,tuplety,dfltval) = build_injrec sigma cnum_env dflt newc l in
      (kont subval (dfltval,tuplety),
      tuplety,dfltval)
    with
	UserError _ -> failwith "caught"

let build_injector sigma env dflt c cpath =
  let (injcode,resty,_) = build_injrec sigma env dflt c cpath in
  (injcode,resty)

(*
let try_delta_expand env sigma t =
  let whdt = whd_betadeltaiota env sigma t  in
  let rec hd_rec c  =
    match kind_of_term c with
      | Construct _ -> whdt
      | App (f,_)  -> hd_rec f
      | Cast (c,_,_) -> hd_rec c
      | _  -> t
  in
  hd_rec whdt
*)

(* Given t1=t2 Inj calculates the whd normal forms of t1 and t2 and it
   expands then only when the whdnf has a constructor of an inductive type
   in hd position, otherwise delta expansion is not done *)

let simplify_args env sigma t =
  (* Quick hack to reduce in arguments of eq only *)
  match decompose_app t with
    | eq, [t;c1;c2] -> applist (eq,[t;simpl env sigma c1;simpl env sigma c2])
    | eq, [t1;c1;t2;c2] -> applist (eq,[t1;simpl env sigma c1;t2;simpl env sigma c2])
    | _ -> t

let inject_at_positions env sigma (eq,_,(t,t1,t2)) eq_clause posns tac =
  let e = next_ident_away eq_baseid (ids_of_context env) in
  let e_env = push_named (e, None,t) env in
  let filter (cpath, t1', t2') =
    try
      (* arbitrarily take t1' as the injector default value *)
      let (injbody,resty) = build_injector sigma e_env t1' (mkVar e) cpath in
      let injfun = mkNamedLambda e t injbody in
      let pf = applist(eq.congr,[t;resty;injfun;t1;t2]) in
      let pf_typ = get_type_of env sigma pf in
      let inj_clause = apply_on_clause (pf,pf_typ) eq_clause in
      let pf = clenv_value_cast_meta inj_clause in
      let ty = simplify_args env sigma (clenv_type inj_clause) in
      Some (pf, ty)
    with Failure _ -> None
  in
  let injectors = List.map_filter filter posns in
  if List.is_empty injectors then
    errorlabstrm "Equality.inj" (str "Failed to decompose the equality.");
  tclTHEN
    (tclMAP
      (fun (pf,ty) -> tclTHENS (cut ty) [tclIDTAC; refine pf])
      injectors)
    (tac (List.length injectors))

exception Not_dep_pair

let eq_dec_scheme_kind_name = ref (fun _ -> failwith "eq_dec_scheme undefined")
let set_eq_dec_scheme_kind k = eq_dec_scheme_kind_name := (fun _ -> k)

let eqdep_dec = qualid_of_string "Coq.Logic.Eqdep_dec"

let injEq ipats (eq,_,(t,t1,t2) as u) eq_clause =
  let sigma = eq_clause.evd in
  let env = eq_clause.env in
  match find_positions env sigma t1 t2 with
    | Inl _ ->
	errorlabstrm "Inj"
	  (str"Not a projectable equality but a discriminable one.")
    | Inr [] ->
	errorlabstrm "Equality.inj"
	   (str"Nothing to do, it is an equality between convertible terms.")
    | Inr [([],_,_)] when Flags.version_strictly_greater Flags.V8_3 ->
        errorlabstrm "Equality.inj" (str"Nothing to inject.")
    | Inr posns ->
(* Est-ce utile à partir du moment où les arguments projetés subissent "nf" ?
	let t1 = try_delta_expand env sigma t1 in
	let t2 = try_delta_expand env sigma t2 in
*)
      try
(* fetch the informations of the  pair *)
        let ceq = Universes.constr_of_global Coqlib.glob_eq in
        let sigTconstr () = (Coqlib.build_sigma_type()).Coqlib.typ in
        let eqTypeDest = fst (destApp t) in
        let _,ar1 = destApp t1 and
            _,ar2 = destApp t2 in
        let ind = destInd ar1.(0) in
(* check whether the equality deals with dep pairs or not *)
(* if yes, check if the user has declared the dec principle *)
(* and compare the fst arguments of the dep pair *)
        let new_eq_args = [|type_of env sigma ar1.(3);ar1.(3);ar2.(3)|] in
        if (eq_constr eqTypeDest (sigTconstr())) &&
           (Ind_tables.check_scheme (!eq_dec_scheme_kind_name()) (fst ind)) &&
           (is_conv env sigma ar1.(2) ar2.(2))
        then begin
          Library.require_library [Loc.ghost,eqdep_dec] (Some false);
          let inj2 = Coqlib.coq_constant "inj_pair2_eq_dec is missing"
            ["Logic";"Eqdep_dec"] "inj_pair2_eq_dec" in
	  let scheme = find_scheme (!eq_dec_scheme_kind_name()) (fst ind) in
          (* cut with the good equality and prove the requested goal *)
          tclTHENS (cut (mkApp (ceq,new_eq_args)) )
            [tclIDTAC; 
	     pf_constr_of_global (ConstRef scheme) (fun c ->
	       tclTHEN (apply (
              mkApp(inj2,
                    [|ar1.(0);c;
                      ar1.(1);ar1.(2);ar1.(3);ar2.(3)|])
             )) (Auto.trivial [] []))
            ]
        (* not a dep eq or no decidable type found *)
        end
        else raise Not_dep_pair
      with e when Errors.noncritical e ->
	inject_at_positions env sigma u eq_clause posns
	  (fun _ -> intros_pattern MoveLast ipats)

let inj ipats with_evars = onEquality with_evars (injEq ipats)

let injClause ipats with_evars = function
  | None -> onNegatedEquality with_evars (injEq ipats)
  | Some c -> onInductionArg (inj ipats with_evars) c

let injConcl gls  = injClause [] false None gls
let injHyp id gls = injClause [] false (Some (ElimOnIdent (Loc.ghost,id))) gls

let decompEqThen ntac (lbeq,_,(t,t1,t2) as u) clause gls =
  let sort = pf_apply get_type_of gls (pf_concl gls) in
  let sigma =  clause.evd in
  let env = pf_env gls in
  match find_positions env sigma t1 t2 with
    | Inl (cpath, (_,dirn), _) ->
	discr_positions env sigma u clause cpath dirn sort gls
    | Inr [] -> (* Change: do not fail, simplify clear this trivial hyp *)
        ntac 0 gls
    | Inr posns ->
	inject_at_positions env sigma u clause (List.rev posns) ntac gls

let dEqThen with_evars ntac = function
  | None -> onNegatedEquality with_evars (decompEqThen ntac)
  | Some c -> onInductionArg (onEquality with_evars (decompEqThen ntac)) c

let dEq with_evars = dEqThen with_evars (fun x -> tclIDTAC)

let swap_equality_args = function
  | MonomorphicLeibnizEq (e1,e2) -> [e2;e1]
  | PolymorphicLeibnizEq (t,e1,e2) -> [t;e2;e1]
  | HeterogenousEq (t1,e1,t2,e2) -> [t2;e2;t1;e1]

let swap_equands gls eqn =
  let ((lbeq,ctx),eq_args) = find_eq_data (pf_env gls) eqn in
  applist(lbeq.eq,swap_equality_args eq_args)

let swapEquandsInConcl gls =
  let ((lbeq,ctx),eq_args) = find_eq_data (pf_env gls) (pf_concl gls) in
  let sym_equal = lbeq.sym in
  refine
    (applist(sym_equal,(swap_equality_args eq_args@[Evarutil.mk_new_meta()])))
    gls

(* Refine from [|- P e2] to [|- P e1] and [|- e1=e2:>t] (body is P (Rel 1)) *)

let bareRevSubstInConcl lbeq body (t,e1,e2) gls =
  (* find substitution scheme *)
  let eq_elim = find_elim lbeq.eq (Some false) false None [e1;e2] gls in
  (* build substitution predicate *)
  let p = lambda_create (pf_env gls) (t,body) in
  (* apply substitution scheme *)
  pf_constr_of_global (ConstRef eq_elim) (fun c ->
    refine (applist(c,[t;e1;p;Evarutil.mk_new_meta();
                       e2;Evarutil.mk_new_meta()]))) gls

(* [subst_tuple_term dep_pair B]

   Given that dep_pair looks like:

   (existT e1 (existT e2 ... (existT en en+1) ... ))

   of type {x1:T1 & {x2:T2(x1) & ... {xn:Tn(x1..xn-1) & en+1 } } }

   and B might contain instances of the ei, we will return the term:

   ([x1:ty1]...[xn+1:tyn+1]B
    (projT1 (mkRel 1))
    (projT1 (projT2 (mkRel 1)))
    ...
    (projT1 (projT2^n (mkRel 1)))
    (projT2 (projT2^n (mkRel 1)))

   That is, we will abstract out the terms e1...en+1 of types
   t1 (=_beta T1), ..., tn+1 (=_beta Tn+1(e1..en)) as usual, but
   will then produce a term in which the abstraction is on a single
   term - the debruijn index [mkRel 1], which will be of the same type
   as dep_pair (note that the abstracted body may not be typable!).

   ALGORITHM for abstraction:

   We have a list of terms, [e1]...[en+1], which we want to abstract
   out of [B].  For each term [ei], going backwards from [n+1], we
   just do a [subst_term], and then do a lambda-abstraction to the
   type of the [ei].

 *)

let decomp_tuple_term env c t =
  let rec decomprec inner_code ex exty =
    let iterated_decomp =
    try
      let {proj1=p1; proj2=p2},(a,p,car,cdr) = find_sigma_data_decompose ex in
      let car_code = applist (p1,[a;p;inner_code])
      and cdr_code = applist (p2,[a;p;inner_code]) in
      let cdrtyp = beta_applist (p,[car]) in
      List.map (fun l -> ((car,a),car_code)::l) (decomprec cdr_code cdr cdrtyp)
    with PatternMatchingFailure ->
      []
    in
    [((ex,exty),inner_code)]::iterated_decomp
  in
  decomprec (mkRel 1) c t

let subst_tuple_term env sigma dep_pair1 dep_pair2 b =
  let typ = get_type_of env sigma dep_pair1 in
  (* We find all possible decompositions *)
  let decomps1 = decomp_tuple_term env dep_pair1 typ in
  let decomps2 = decomp_tuple_term env dep_pair2 typ in
  (* We adjust to the shortest decomposition *)
  let n = min (List.length decomps1) (List.length decomps2) in
  let decomp1 = List.nth decomps1 (n-1) in
  let decomp2 = List.nth decomps2 (n-1) in
  (* We rewrite dep_pair1 ... *)
  let e1_list,proj_list = List.split decomp1 in
  (* ... and use dep_pair2 to compute the expected goal *)
  let e2_list,_ = List.split decomp2 in
  (* We build the expected goal *)
  let abst_B =
    List.fold_right
      (fun (e,t) body -> lambda_create env (t,subst_term e body)) e1_list b in
  let pred_body = beta_applist(abst_B,proj_list) in
  let expected_goal = beta_applist (abst_B,List.map fst e2_list) in
  (* Simulate now the normalisation treatment made by Logic.mk_refgoals *)
  let expected_goal = nf_betaiota sigma expected_goal in
  pred_body,expected_goal

(* Like "replace" but decompose dependent equalities *)

exception NothingToRewrite

let cutSubstInConcl_RL eqn gls =
  let ((lbeq,ctx),(t,e1,e2 as eq)) = find_eq_data_decompose gls eqn in
  let body,expected_goal = pf_apply subst_tuple_term gls e2 e1 (pf_concl gls) in
  if not (dependent (mkRel 1) body) then raise NothingToRewrite;
    (Refiner.tclPUSHCONTEXT Evd.univ_flexible ctx
     (tclTHENFIRST
      (bareRevSubstInConcl lbeq body eq)
      (convert_concl expected_goal DEFAULTcast))) gls

(* |- (P e1)
     BY CutSubstInConcl_LR (eq T e1 e2)
     |- (P e2)
     |- (eq T e1 e2)
 *)
let cutSubstInConcl_LR eqn gls =
  (tclTHENS (cutSubstInConcl_RL (swap_equands gls eqn))
     ([tclIDTAC;
       swapEquandsInConcl])) gls

let cutSubstInConcl l2r =if l2r then cutSubstInConcl_LR else cutSubstInConcl_RL

let cutSubstInHyp_LR eqn id gls =
  let ((lbeq,ctx),(t,e1,e2 as eq)) = find_eq_data_decompose gls eqn in
  let idtyp = pf_get_hyp_typ gls id in
  let body,expected_goal = pf_apply subst_tuple_term gls e1 e2 idtyp in
  if not (dependent (mkRel 1) body) then raise NothingToRewrite;
    (Refiner.tclPUSHCONTEXT Evd.univ_flexible ctx
    (cut_replacing id expected_goal
     (tclTHENFIRST
      (bareRevSubstInConcl lbeq body eq)
      (refine_no_check (mkVar id))))) gls

let cutSubstInHyp_RL eqn id gls =
  (tclTHENS (cutSubstInHyp_LR (swap_equands gls eqn) id)
     ([tclIDTAC;
       swapEquandsInConcl])) gls

let cutSubstInHyp l2r = if l2r then cutSubstInHyp_LR else cutSubstInHyp_RL

let try_rewrite tac gls =
  try
    tac gls
  with
    | PatternMatchingFailure ->
	errorlabstrm "try_rewrite" (str "Not a primitive equality here.")
    | e when catchable_exception e ->
	errorlabstrm "try_rewrite"
          (strbrk "Cannot find a well-typed generalization of the goal that makes the proof progress.")
    | NothingToRewrite ->
	errorlabstrm "try_rewrite"
          (strbrk "Nothing to rewrite.")

let cutSubstClause l2r eqn cls gls =
  match cls with
    | None ->    cutSubstInConcl l2r eqn gls
    | Some id -> cutSubstInHyp l2r eqn id gls

let cutRewriteClause l2r eqn cls = try_rewrite (cutSubstClause l2r eqn cls)
let cutRewriteInHyp l2r eqn id = cutRewriteClause l2r eqn (Some id)
let cutRewriteInConcl l2r eqn = cutRewriteClause l2r eqn None

let substClause l2r c cls gls =
  let eq = pf_apply get_type_of gls c in
  tclTHENS (cutSubstClause l2r eq cls)
    [tclIDTAC; exact_no_check c] gls

let rewriteClause l2r c cls = try_rewrite (substClause l2r c cls)
let rewriteInHyp l2r c id = rewriteClause l2r c (Some id)
let rewriteInConcl l2r c = rewriteClause l2r c None

(* Naming scheme for rewrite and cutrewrite tactics

      give equality        give proof of equality

    / cutSubstClause       substClause
raw | cutSubstInHyp        substInHyp
    \ cutSubstInConcl      substInConcl

    / cutRewriteClause     rewriteClause
user| cutRewriteInHyp      rewriteInHyp
    \ cutRewriteInConcl    rewriteInConcl

raw = raise typing error or PatternMatchingFailure
user = raise user error specific to rewrite
*)

(**********************************************************************)
(* Substitutions tactics (JCF) *)

let unfold_body x gl =
  let hyps = pf_hyps gl in
  let xval =
    match Sign.lookup_named x hyps with
        (_,Some xval,_) -> xval
      | _ -> errorlabstrm "unfold_body"
          (pr_id x ++ str" is not a defined hypothesis.") in
  let aft = afterHyp x gl in
  let hl = List.fold_right (fun (y,yval,_) cl -> (y,InHyp) :: cl) aft [] in
  let xvar = mkVar x in
  let rfun _ _ c = replace_term xvar xval c in
  tclTHENLIST
    [tclMAP (fun h -> reduct_in_hyp rfun h) hl;
     reduct_in_concl (rfun,DEFAULTcast)] gl



let restrict_to_eq_and_identity eq = (* compatibility *)
  if not (eq_constr eq (Universes.constr_of_global glob_eq)) && (*FIXME*)
    not (eq_constr eq (Universes.constr_of_global glob_identity)) then
    raise PatternMatchingFailure

exception FoundHyp of (Id.t * constr * bool)

(* tests whether hyp [c] is [x = t] or [t = x], [x] not occuring in [t] *)
let is_eq_x gl x (id,_,c) =
  try
    let (_,lhs,rhs) = snd (find_eq_data_decompose gl c) in
    if (eq_constr x lhs) && not (occur_term x rhs) then raise (FoundHyp (id,rhs,true));
    if (eq_constr x rhs) && not (occur_term x lhs) then raise (FoundHyp (id,lhs,false))
  with PatternMatchingFailure ->
    ()

(* Rewrite "hyp:x=rhs" or "hyp:rhs=x" (if dir=false) everywhere and
   erase hyp and x; proceed by generalizing all dep hyps *)

let subst_one dep_proof_ok x (hyp,rhs,dir) gl =
  (* The set of hypotheses using x *)
  let depdecls =
    let test (id,_,c as dcl) =
      if not (Id.equal id hyp) && occur_var_in_decl (pf_env gl) x dcl then Some dcl
      else None in
    List.rev (List.map_filter test (pf_hyps gl)) in
  let dephyps = List.map (fun (id,_,_) -> id) depdecls in
  (* Decides if x appears in conclusion *)
  let depconcl = occur_var (pf_env gl) x (pf_concl gl) in
  (* The set of non-defined hypothesis: they must be abstracted,
     rewritten and reintroduced *)
  let abshyps =
    List.map_filter (function (id, None, _) -> Some (mkVar id) | _ -> None)
      depdecls in
  (* a tactic that either introduce an abstracted and rewritten hyp,
     or introduce a definition where x was replaced *)
  let introtac = function
      (id,None,_) -> intro_using id
    | (id,Some hval,htyp) ->
        letin_tac None (Name id)
	  (replace_term (mkVar x) rhs hval)
	  (Some (replace_term (mkVar x) rhs htyp)) nowhere
  in
  let need_rewrite = not (List.is_empty dephyps) || depconcl in
  tclTHENLIST
    ((if need_rewrite then
      [generalize abshyps;
       general_rewrite dir AllOccurrences true dep_proof_ok (mkVar hyp);
       thin dephyps;
       tclMAP introtac depdecls]
      else
       [tclIDTAC]) @
     [tclTRY (clear [x;hyp])]) gl

(* Look for an hypothesis hyp of the form "x=rhs" or "rhs=x", rewrite
   it everywhere, and erase hyp and x; proceed by generalizing all dep hyps *)

let subst_one_var dep_proof_ok x gl =
  let hyps = pf_hyps gl in
  let (_,xval,_) = pf_get_hyp gl x in
  (* If x has a body, simply replace x with body and clear x *)
  if not (Option.is_empty xval) then tclTHEN (unfold_body x) (clear [x]) gl else
  (* x is a variable: *)
  let varx = mkVar x in
  (* Find a non-recursive definition for x *)
  let (hyp,rhs,dir) =
    try
      let test hyp _ = is_eq_x gl varx hyp in
      Sign.fold_named_context test ~init:() hyps;
      errorlabstrm "Subst"
        (str "Cannot find any non-recursive equality over " ++ pr_id x ++
	 str".")
    with FoundHyp res -> res in
  subst_one dep_proof_ok x (hyp,rhs,dir) gl

let subst_gen dep_proof_ok ids =
  tclTHEN tclNORMEVAR (tclMAP (subst_one_var dep_proof_ok) ids)

(* For every x, look for an hypothesis hyp of the form "x=rhs" or "rhs=x",
   rewrite it everywhere, and erase hyp and x; proceed by generalizing
   all dep hyps *)

let subst = subst_gen true

type subst_tactic_flags = {
  only_leibniz : bool;
  rewrite_dependent_proof : bool
}

let default_subst_tactic_flags () =
  if Flags.version_strictly_greater Flags.V8_2 then
    { only_leibniz = false; rewrite_dependent_proof = true }
  else
    { only_leibniz = true; rewrite_dependent_proof = false }

let subst_all ?(flags=default_subst_tactic_flags ()) gl =
  let test (_,c) =
    try
      let (lbeq,_),(_,x,y) = find_eq_data_decompose gl c in
      if flags.only_leibniz then restrict_to_eq_and_identity lbeq.eq;
      (* J.F.: added to prevent failure on goal containing x=x as an hyp *)
      if eq_constr x y then failwith "caught";
      match kind_of_term x with Var x -> x | _ ->
      match kind_of_term y with Var y -> y | _ -> failwith "caught"
    with PatternMatchingFailure -> failwith "caught"
  in
  let test p = try Some (test p) with Failure _ -> None in
  let ids = List.map_filter test (pf_hyps_types gl) in
  let ids = List.uniquize ids in
  subst_gen flags.rewrite_dependent_proof ids gl

(* Rewrite the first assumption for which the condition faildir does not fail
   and gives the direction of the rewrite *)

let cond_eq_term_left c t gl =
  try
    let (_,x,_) = snd (find_eq_data_decompose gl t) in
    if pf_conv_x gl c x then true else failwith "not convertible"
  with PatternMatchingFailure -> failwith "not an equality"

let cond_eq_term_right c t gl =
  try
    let (_,_,x) = snd (find_eq_data_decompose gl t) in
    if pf_conv_x gl c x then false else failwith "not convertible"
  with PatternMatchingFailure -> failwith "not an equality"

let cond_eq_term c t gl =
  try
    let (_,x,y) = snd (find_eq_data_decompose gl t) in
    if pf_conv_x gl c x then true
    else if pf_conv_x gl c y then false
    else failwith "not convertible"
  with PatternMatchingFailure -> failwith "not an equality"

let rewrite_multi_assumption_cond cond_eq_term cl gl =
  let rec arec = function
    | [] -> error "No such assumption."
    | (id,_,t) ::rest ->
	begin
	  try
	    let dir = cond_eq_term t gl in
	    general_multi_rewrite dir false (mkVar id,NoBindings) cl gl
	  with | Failure _ | UserError _ -> arec rest
	end
  in
  arec (pf_hyps gl)

let replace_multi_term dir_opt c  =
  let cond_eq_fun =
    match dir_opt with
      | None -> cond_eq_term c
      | Some true -> cond_eq_term_left c
      | Some false -> cond_eq_term_right c
  in
  rewrite_multi_assumption_cond cond_eq_fun

let _ = Tactics.register_general_multi_rewrite
  (fun b evars t cls -> general_multi_rewrite b evars t cls)

let _ = Tactics.register_subst_one (fun b -> subst_one b)


==> anc/HoTT/coq-HoTT/tactics/equality.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Pp
open Names
open Term
open Sign
open Evd
open Environ
open Proof_type
open Tacmach
open Hipattern
open Pattern
open Tacticals
open Tactics
open Tacexpr
open Termops
open Glob_term
open Genarg
open Ind_tables
open Locus
open Misctypes
(*i*)

type dep_proof_flag = bool (* true = support rewriting dependent proofs *)
type freeze_evars_flag = bool (* true = don't instantiate existing evars *)

type orientation = bool

type conditions =
  | Naive (* Only try the first occurence of the lemma (default) *)
  | FirstSolved (* Use the first match whose side-conditions are solved *)
  | AllMatches (* Rewrite all matches whose side-conditions are solved *)

val general_rewrite_bindings :
  orientation -> occurrences -> freeze_evars_flag -> dep_proof_flag ->
  ?tac:(tactic * conditions) -> constr with_bindings -> evars_flag -> tactic
val general_rewrite :
  orientation -> occurrences -> freeze_evars_flag -> dep_proof_flag ->
  ?tac:(tactic * conditions) -> constr -> tactic

(* Equivalent to [general_rewrite l2r] *)
val rewriteLR : ?tac:(tactic * conditions) -> constr -> tactic
val rewriteRL : ?tac:(tactic * conditions) -> constr  -> tactic

(* Warning: old [general_rewrite_in] is now [general_rewrite_bindings_in] *)

val register_general_rewrite_clause :
  (Id.t option -> orientation ->
    occurrences -> constr with_bindings -> new_goals:constr list -> tactic) -> unit
val register_is_applied_rewrite_relation : (env -> evar_map -> rel_context -> constr -> constr option) -> unit

val general_rewrite_ebindings_clause : Id.t option ->
  orientation -> occurrences -> freeze_evars_flag -> dep_proof_flag ->
  ?tac:(tactic * conditions) -> constr with_bindings -> evars_flag -> tactic

val general_rewrite_bindings_in :
  orientation -> occurrences -> freeze_evars_flag -> dep_proof_flag ->
  ?tac:(tactic * conditions) ->
  Id.t -> constr with_bindings -> evars_flag -> tactic
val general_rewrite_in          :
  orientation -> occurrences -> freeze_evars_flag -> dep_proof_flag -> 
  ?tac:(tactic * conditions) -> Id.t -> constr -> evars_flag -> tactic

val general_multi_rewrite :
  orientation -> evars_flag -> ?tac:(tactic * conditions) -> constr with_bindings -> clause -> tactic

type delayed_open_constr_with_bindings =
    env -> evar_map -> evar_map * constr with_bindings

val general_multi_multi_rewrite :
  evars_flag -> (bool * multi * delayed_open_constr_with_bindings) list ->
    clause -> (tactic * conditions) option -> tactic

val replace_in_clause_maybe_by : constr -> constr -> clause -> tactic option -> tactic
val replace    : constr -> constr -> tactic
val replace_in : Id.t -> constr -> constr -> tactic
val replace_by : constr -> constr -> tactic -> tactic
val replace_in_by : Id.t -> constr -> constr -> tactic -> tactic

val discr        : evars_flag -> constr with_bindings -> tactic
val discrConcl   : tactic
val discrClause  : evars_flag -> clause -> tactic
val discrHyp     : Id.t -> tactic
val discrEverywhere : evars_flag -> tactic
val discr_tac    : evars_flag ->
  constr with_bindings induction_arg option -> tactic
val inj          : intro_pattern_expr Loc.located list -> evars_flag ->
  constr with_bindings -> tactic
val injClause    : intro_pattern_expr Loc.located list -> evars_flag ->
  constr with_bindings induction_arg option -> tactic
val injHyp       : Id.t -> tactic
val injConcl     : tactic

val dEq : evars_flag -> constr with_bindings induction_arg option -> tactic
val dEqThen : evars_flag -> (int -> tactic) -> constr with_bindings induction_arg option -> tactic

val make_iterated_tuple :
  env -> evar_map -> constr -> (constr * types) -> constr * constr * constr

(* The family cutRewriteIn expect an equality statement *)
val cutRewriteInHyp : bool -> types -> Id.t -> tactic
val cutRewriteInConcl : bool -> constr -> tactic

(* The family rewriteIn expect the proof of an equality *)
val rewriteInHyp : bool -> constr -> Id.t -> tactic
val rewriteInConcl : bool -> constr -> tactic

(* Expect the proof of an equality; fails with raw internal errors *)
val substClause : bool -> constr -> Id.t option -> tactic

val discriminable : env -> evar_map -> constr -> constr -> bool
val injectable : env -> evar_map -> constr -> constr -> bool

(* Subst *)

val unfold_body : Id.t -> tactic

type subst_tactic_flags = {
  only_leibniz : bool;
  rewrite_dependent_proof : bool
}
val subst_gen : bool -> Id.t list -> tactic
val subst : Id.t list -> tactic
val subst_all : ?flags:subst_tactic_flags -> tactic

(* Replace term *)
(* [replace_multi_term dir_opt c cl]
   perfoms replacement of [c] by the first value found in context
   (according to [dir] if given to get the rewrite direction)  in the clause [cl]
*)
val replace_multi_term : bool option -> constr -> clause -> tactic

val set_eq_dec_scheme_kind : mutual scheme_kind -> unit


==> anc/HoTT/coq-HoTT/tactics/evar_tactics.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Errors
open Evar_refiner
open Tacmach
open Tacexpr
open Refiner
open Evd
open Locus

(* The instantiate tactic *)

let instantiate n (ist,rawc) ido gl =
  let sigma = gl.sigma in
  let evl =
    match ido with
	ConclLocation () -> evar_list sigma (pf_concl gl)
      | HypLocation (id,hloc) ->
	  let decl = Environ.lookup_named_val id (Goal.V82.hyps sigma (sig_it gl)) in
	    match hloc with
		InHyp ->
		  (match decl with
		      (_,None,typ) -> evar_list sigma typ
		    | _ -> error
			"Please be more specific: in type or value?")
	      | InHypTypeOnly ->
		  let (_, _, typ) = decl in evar_list sigma typ
	      | InHypValueOnly ->
		  (match decl with
		      (_,Some body,_) -> evar_list sigma body
		    | _ -> error "Not a defined hypothesis.") in
    if List.length evl < n then
      error "Not enough uninstantiated existential variables.";
    if n <= 0 then error "Incorrect existential variable index.";
    let evk,_ = List.nth evl (n-1) in
    let evi = Evd.find sigma evk in
    let ltac_vars = Tacinterp.extract_ltac_constr_values ist (Evd.evar_filtered_env evi) in
    let sigma' = w_refine (evk,evi) (ltac_vars,rawc) sigma in
      tclTHEN
        (tclEVARS sigma')
        tclNORMEVAR
        gl

let let_evar name typ gls =
  let src = (Loc.ghost,Evar_kinds.GoalEvar) in
  let sigma',evar = Evarutil.new_evar gls.sigma (pf_env gls) ~src typ in
  Refiner.tclTHEN (Refiner.tclEVARS sigma')
    (Tactics.letin_tac None name evar None Locusops.nowhere) gls


==> anc/HoTT/coq-HoTT/tactics/evar_tactics.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacmach
open Names
open Tacexpr
open Locus

val instantiate : int -> Tacinterp.interp_sign * Glob_term.glob_constr ->
  (Id.t * hyp_location_flag, unit) location -> tactic

val let_evar : Name.t -> Term.types -> tactic


==> anc/HoTT/coq-HoTT/tactics/extraargs.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Genarg
open Names
open Tacexpr
open Tacinterp
open Misctypes
open Locus

(* Rewriting orientation *)

let _ = Metasyntax.add_token_obj "<-"
let _ = Metasyntax.add_token_obj "->"

let pr_orient _prc _prlc _prt = function
  | true -> Pp.mt ()
  | false -> Pp.str " <-"

ARGUMENT EXTEND orient TYPED AS bool PRINTED BY pr_orient
| [ "->" ] -> [ true ]
| [ "<-" ] -> [ false ]
| [ ] -> [ true ]
END

let pr_orient = pr_orient () () ()


let pr_int_list = Pp.pr_sequence Pp.int
let pr_int_list_full _prc _prlc _prt l = pr_int_list l

let pr_occurrences _prc _prlc _prt l =
  match l with
    | ArgArg x -> pr_int_list x
    | ArgVar (loc, id) -> Nameops.pr_id id

let occurrences_of = function
  | [] -> NoOccurrences
  | n::_ as nl when n < 0 -> AllOccurrencesBut (List.map abs nl)
  | nl ->
      if List.exists (fun n -> n < 0) nl then
        Errors.error "Illegal negative occurrence number.";
      OnlyOccurrences nl

let coerce_to_int = function
  | VInteger n -> n
  | v -> raise (CannotCoerceTo "an integer")

let int_list_of_VList = function
  | VList l -> List.map (fun n -> coerce_to_int n) l
  | _ -> raise Not_found

let interp_occs ist gl l =
  match l with
    | ArgArg x -> x
    | ArgVar (_,id as locid) ->
	(try int_list_of_VList (List.assoc id ist.lfun)
	  with Not_found | CannotCoerceTo _ -> [interp_int ist locid])
let interp_occs ist gl l =
  Tacmach.project gl , interp_occs ist gl l

let glob_occs ist l = l

let subst_occs evm l = l

type occurrences_or_var = int list or_var
type occurrences = int list

ARGUMENT EXTEND occurrences
  PRINTED BY pr_int_list_full

  INTERPRETED BY interp_occs
  GLOBALIZED BY glob_occs
  SUBSTITUTED BY subst_occs

  RAW_TYPED AS occurrences_or_var
  RAW_PRINTED BY pr_occurrences

  GLOB_TYPED AS occurrences_or_var
  GLOB_PRINTED BY pr_occurrences

| [ ne_integer_list(l) ] -> [ ArgArg l ]
| [ var(id) ] -> [ ArgVar id ]
END

let pr_occurrences = pr_occurrences () () ()

let pr_gen prc _prlc _prtac c = prc c

let pr_globc _prc _prlc _prtac (_,glob) = Printer.pr_glob_constr glob

let interp_glob ist gl (t,_) = Tacmach.project gl , (ist,t)

let glob_glob = Tacintern.intern_constr

let subst_glob = Tacsubst.subst_glob_constr_and_expr

ARGUMENT EXTEND glob
    PRINTED BY pr_globc

     INTERPRETED BY interp_glob
     GLOBALIZED BY glob_glob
     SUBSTITUTED BY subst_glob

     RAW_TYPED AS constr_expr
     RAW_PRINTED BY pr_gen

     GLOB_TYPED AS glob_constr_and_expr
     GLOB_PRINTED BY pr_gen
  [ lconstr(c) ] -> [ c ]
END


type 'id gen_place= ('id * hyp_location_flag,unit) location

type loc_place = Id.t Loc.located gen_place
type place = Id.t gen_place

let pr_gen_place pr_id = function
    ConclLocation () -> Pp.mt ()
  | HypLocation (id,InHyp) -> str "in " ++ pr_id id
  | HypLocation (id,InHypTypeOnly) ->
      str "in (Type of " ++ pr_id id ++ str ")"
  | HypLocation (id,InHypValueOnly) ->
      str "in (Value of " ++ pr_id id ++ str ")"

let pr_loc_place _ _ _ = pr_gen_place (fun (_,id) -> Nameops.pr_id id)
let pr_place _ _ _ = pr_gen_place Nameops.pr_id
let pr_hloc = pr_loc_place () () ()

let intern_place ist = function
    ConclLocation () -> ConclLocation ()
  | HypLocation (id,hl) -> HypLocation (Tacintern.intern_hyp ist id,hl)

let interp_place ist gl = function
    ConclLocation () -> ConclLocation ()
  | HypLocation (id,hl) -> HypLocation (Tacinterp.interp_hyp ist gl id,hl)

let interp_place ist gl p =
  Tacmach.project gl , interp_place ist gl p

let subst_place subst pl = pl

ARGUMENT EXTEND hloc
    PRINTED BY pr_place
    INTERPRETED BY interp_place
    GLOBALIZED BY intern_place
    SUBSTITUTED BY subst_place
    RAW_TYPED AS loc_place
    RAW_PRINTED BY pr_loc_place
    GLOB_TYPED AS loc_place
    GLOB_PRINTED BY pr_loc_place
  [ ] ->
    [ ConclLocation () ]
  |  [ "in" "|-" "*" ] ->
    [ ConclLocation () ]
| [ "in" ident(id) ] ->
    [ HypLocation ((Loc.ghost,id),InHyp) ]
| [ "in" "(" "Type" "of" ident(id) ")" ] ->
    [ HypLocation ((Loc.ghost,id),InHypTypeOnly) ]
| [ "in" "(" "Value" "of" ident(id) ")" ] ->
    [ HypLocation ((Loc.ghost,id),InHypValueOnly) ]

 END







(* Julien: Mise en commun des differentes version de replace with in by *)

let pr_by_arg_tac _prc _prlc prtac opt_c =
  match opt_c with
    | None -> mt ()
    | Some t -> hov 2 (str "by" ++ spc () ++ prtac (3,Ppextend.E) t)

ARGUMENT EXTEND by_arg_tac
  TYPED AS tactic_opt
  PRINTED BY pr_by_arg_tac
| [ "by" tactic3(c) ] -> [ Some c ]
| [ ] -> [ None ]
END

let pr_by_arg_tac prtac opt_c = pr_by_arg_tac () () prtac opt_c

let pr_in_hyp  pr_id (lo,concl) :  Pp.std_ppcmds =
  match lo,concl with
    | Some [],true -> mt ()
    | None,true -> str "in" ++ spc () ++ str "*"
    | None,false -> str "in" ++ spc () ++ str "*" ++ spc () ++ str "|-"
    | Some l,_ ->
	str "in" ++
         spc () ++ prlist_with_sep pr_comma pr_id l ++
	  match concl with
	    | true -> spc () ++ str "|-" ++ spc () ++ str "*"
	    | _ -> mt ()


let pr_in_arg_hyp _ _ _ = pr_in_hyp (fun (_,id) -> Ppconstr.pr_id id)

let pr_in_arg_hyp_typed  _ _  _  = pr_in_hyp Ppconstr.pr_id


let pr_var_list_gen pr_id = Pp.prlist_with_sep (fun () -> str ",") pr_id

let pr_var_list_typed _ _ _ =  pr_var_list_gen Ppconstr.pr_id

let pr_var_list _ _ _ = pr_var_list_gen (fun (_,id) -> Ppconstr.pr_id id)


ARGUMENT EXTEND comma_var_lne
  PRINTED BY pr_var_list_typed
  RAW_TYPED AS var list
  RAW_PRINTED BY pr_var_list
  GLOB_TYPED AS var list
  GLOB_PRINTED BY pr_var_list
| [ var(x) ] -> [ [x] ]
| [ var(x) "," comma_var_lne(l) ] -> [x::l]
END

ARGUMENT EXTEND comma_var_l
  PRINTED BY pr_var_list_typed
  RAW_TYPED AS var list
  RAW_PRINTED BY pr_var_list
  GLOB_TYPED AS var list
  GLOB_PRINTED BY pr_var_list
| [  comma_var_lne(l) ] -> [l]
| [] -> [ [] ]
END

let pr_in_concl _ _ _ = function true -> str "|- " ++ spc () ++ str "*" | _ -> str "|-"

ARGUMENT EXTEND inconcl
  TYPED AS bool
  PRINTED BY pr_in_concl
| [ "|-" "*" ] -> [ true ]
| [ "|-" ] -> [ false ]
END



ARGUMENT EXTEND in_arg_hyp
  PRINTED BY pr_in_arg_hyp_typed
  RAW_TYPED AS var list option * bool
  RAW_PRINTED BY pr_in_arg_hyp
  GLOB_TYPED AS var list option * bool
  GLOB_PRINTED BY pr_in_arg_hyp
| [ "in" "*" ] -> [(None,true)]
| [ "in" "*" inconcl_opt(b) ] -> [let onconcl = match b with Some b -> b | None -> true in (None,onconcl)]
| [ "in" comma_var_l(l) inconcl_opt(b) ] -> [ let onconcl = match b with Some b -> b | None -> false in
					      Some l, onconcl
					   ]
| [ ] -> [ (Some [],true) ]
END

let pr_in_arg_hyp = pr_in_arg_hyp_typed () () ()

let gen_in_arg_hyp_to_clause trad_id (hyps ,concl) : clause =
  {onhyps=
   Option.map
     (fun l ->
	List.map
	  (fun id -> ( (AllOccurrences,trad_id id),InHyp))
	  l
     )
     hyps;
   concl_occs = if concl then AllOccurrences else NoOccurrences}


let raw_in_arg_hyp_to_clause = gen_in_arg_hyp_to_clause snd
let glob_in_arg_hyp_to_clause = gen_in_arg_hyp_to_clause (fun x -> x)


(* spiwack argument for the commands of the retroknowledge *)

let (wit_r_nat_field, globwit_r_nat_field, rawwit_r_nat_field) =
  Genarg.create_arg None "r_nat_field"
let (wit_r_n_field, globwit_r_n_field, rawwit_r_n_field) =
  Genarg.create_arg None "r_n_field"
let (wit_r_int31_field, globwit_r_int31_field, rawwit_r_int31_field) =
  Genarg.create_arg None "r_int31_field"
let (wit_r_field, globwit_r_field, rawwit_r_field) =
  Genarg.create_arg None "r_field"

(* spiwack: the print functions are incomplete, but I don't know what they are
	used for *)
let pr_r_nat_field _ _ _ natf =
  str "nat " ++
  match natf with
    | Retroknowledge.NatType -> str "type"
    | Retroknowledge.NatPlus -> str "plus"
    | Retroknowledge.NatTimes -> str "times"

let pr_r_n_field _ _ _ nf =
  str "binary N " ++
  match nf with
    | Retroknowledge.NPositive -> str "positive"
    | Retroknowledge.NType -> str "type"
    | Retroknowledge.NTwice -> str "twice"
    | Retroknowledge.NTwicePlusOne -> str "twice plus one"
    | Retroknowledge.NPhi -> str "phi"
    | Retroknowledge.NPhiInv -> str "phi inv"
    | Retroknowledge.NPlus -> str "plus"
    | Retroknowledge.NTimes -> str "times"

let pr_r_int31_field _ _ _ i31f =
  str "int31 " ++
  match i31f with
    | Retroknowledge.Int31Bits -> str "bits"
    | Retroknowledge.Int31Type -> str "type"
    | Retroknowledge.Int31Twice -> str "twice"
    | Retroknowledge.Int31TwicePlusOne -> str "twice plus one"
    | Retroknowledge.Int31Phi -> str "phi"
    | Retroknowledge.Int31PhiInv -> str "phi inv"
    | Retroknowledge.Int31Plus -> str "plus"
    | Retroknowledge.Int31Times -> str "times"
    | _ -> assert false

let pr_retroknowledge_field _ _ _ f =
  match f with
 (* | Retroknowledge.KEq -> str "equality"
  | Retroknowledge.KNat natf -> pr_r_nat_field () () () natf
  | Retroknowledge.KN nf -> pr_r_n_field () () () nf *)
  | Retroknowledge.KInt31 (group, i31f) -> (pr_r_int31_field () () () i31f) ++
                                           str "in " ++ str group

ARGUMENT EXTEND retroknowledge_nat
TYPED AS r_nat_field
PRINTED BY pr_r_nat_field
| [ "nat" "type" ] -> [ Retroknowledge.NatType ]
| [ "nat" "plus" ] -> [ Retroknowledge.NatPlus ]
| [ "nat" "times" ] -> [ Retroknowledge.NatTimes ]
END


ARGUMENT EXTEND retroknowledge_binary_n
TYPED AS r_n_field
PRINTED BY pr_r_n_field
| [ "binary" "N" "positive" ] -> [ Retroknowledge.NPositive ]
| [ "binary" "N" "type" ] -> [ Retroknowledge.NType ]
| [ "binary" "N" "twice" ] -> [ Retroknowledge.NTwice ]
| [ "binary" "N" "twice" "plus" "one" ] -> [ Retroknowledge.NTwicePlusOne ]
| [ "binary" "N" "phi" ] -> [ Retroknowledge.NPhi ]
| [ "binary" "N" "phi" "inv" ] -> [ Retroknowledge.NPhiInv ]
| [ "binary" "N" "plus" ] -> [ Retroknowledge.NPlus ]
| [ "binary" "N" "times" ] -> [ Retroknowledge.NTimes ]
END

ARGUMENT EXTEND retroknowledge_int31
TYPED AS r_int31_field
PRINTED BY pr_r_int31_field
| [ "int31" "bits" ] -> [ Retroknowledge.Int31Bits ]
| [ "int31" "type" ] -> [ Retroknowledge.Int31Type ]
| [ "int31" "twice" ] -> [ Retroknowledge.Int31Twice ]
| [ "int31" "twice" "plus" "one" ] -> [ Retroknowledge.Int31TwicePlusOne ]
| [ "int31" "phi" ] -> [ Retroknowledge.Int31Phi ]
| [ "int31" "phi" "inv" ] -> [ Retroknowledge.Int31PhiInv ]
| [ "int31" "plus" ] -> [ Retroknowledge.Int31Plus ]
| [ "int31" "plusc" ] -> [ Retroknowledge.Int31PlusC ]
| [ "int31" "pluscarryc" ] -> [ Retroknowledge.Int31PlusCarryC ]
| [ "int31" "minus" ] -> [ Retroknowledge.Int31Minus ]
| [ "int31" "minusc" ] -> [ Retroknowledge.Int31MinusC ]
| [ "int31" "minuscarryc" ] -> [ Retroknowledge.Int31MinusCarryC ]
| [ "int31" "times" ] -> [ Retroknowledge.Int31Times ]
| [ "int31" "timesc" ] -> [ Retroknowledge.Int31TimesC ]
| [ "int31" "div21" ] -> [ Retroknowledge.Int31Div21 ]
| [ "int31" "div" ] -> [ Retroknowledge.Int31Div ]
| [ "int31" "addmuldiv" ] -> [ Retroknowledge.Int31AddMulDiv ]
| [ "int31" "compare" ] -> [ Retroknowledge.Int31Compare ]
| [ "int31" "head0" ] -> [ Retroknowledge.Int31Head0 ]
| [ "int31" "tail0" ] -> [ Retroknowledge.Int31Tail0 ]
| [ "int31" "lor" ] -> [ Retroknowledge.Int31Lor ]
| [ "int31" "land" ] -> [ Retroknowledge.Int31Land ]
| [ "int31" "lxor" ] -> [ Retroknowledge.Int31Lxor ]
END

ARGUMENT EXTEND retroknowledge_field
TYPED AS r_field
PRINTED BY pr_retroknowledge_field
(*| [ "equality" ] -> [ Retroknowledge.KEq ]
| [ retroknowledge_nat(n)] -> [ Retroknowledge.KNat n ]
| [ retroknowledge_binary_n (n)] -> [ Retroknowledge.KN n ]*)
| [ retroknowledge_int31 (i) "in" string(g)] -> [ Retroknowledge.KInt31(g,i) ]
END


==> anc/HoTT/coq-HoTT/tactics/extraargs.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacexpr
open Term
open Names
open Proof_type
open Constrexpr
open Termops
open Glob_term
open Misctypes

val rawwit_orient : bool raw_abstract_argument_type
val globwit_orient : bool glob_abstract_argument_type
val wit_orient : bool typed_abstract_argument_type
val orient : bool Pcoq.Gram.entry
val pr_orient : bool -> Pp.std_ppcmds

val occurrences : (int list or_var) Pcoq.Gram.entry
val rawwit_occurrences : (int list or_var) raw_abstract_argument_type
val wit_occurrences : (int list) typed_abstract_argument_type
val pr_occurrences : int list or_var -> Pp.std_ppcmds
val occurrences_of : int list -> Locus.occurrences

val rawwit_glob : constr_expr raw_abstract_argument_type
val wit_glob : (Tacinterp.interp_sign * glob_constr) typed_abstract_argument_type
val glob : constr_expr Pcoq.Gram.entry

type 'id gen_place= ('id * Locus.hyp_location_flag,unit) location

type loc_place = Id.t Loc.located gen_place
type place = Id.t gen_place

val rawwit_hloc : loc_place raw_abstract_argument_type
val wit_hloc : place typed_abstract_argument_type
val hloc : loc_place Pcoq.Gram.entry
val pr_hloc : loc_place -> Pp.std_ppcmds

val in_arg_hyp:  (Names.Id.t Loc.located list option * bool)  Pcoq.Gram.entry
val globwit_in_arg_hyp : (Names.Id.t Loc.located list option * bool) glob_abstract_argument_type
val rawwit_in_arg_hyp : (Names.Id.t Loc.located list option * bool) raw_abstract_argument_type
val wit_in_arg_hyp : (Names.Id.t list option * bool) typed_abstract_argument_type
val raw_in_arg_hyp_to_clause : (Names.Id.t Loc.located list option * bool) -> Locus.clause
val glob_in_arg_hyp_to_clause :  (Names.Id.t list option * bool)  -> Locus.clause
val pr_in_arg_hyp : (Names.Id.t list option * bool) -> Pp.std_ppcmds

val by_arg_tac : Tacexpr.raw_tactic_expr option Pcoq.Gram.entry
val rawwit_by_arg_tac :  raw_tactic_expr option raw_abstract_argument_type
val wit_by_arg_tac : glob_tactic_expr option typed_abstract_argument_type
val pr_by_arg_tac : 
  (int * Ppextend.parenRelation -> raw_tactic_expr -> Pp.std_ppcmds) ->
  raw_tactic_expr option -> Pp.std_ppcmds


(** Spiwack: Primitive for retroknowledge registration *)

val retroknowledge_field : Retroknowledge.field Pcoq.Gram.entry
val rawwit_retroknowledge_field :  Retroknowledge.field raw_abstract_argument_type
val wit_retroknowledge_field : Retroknowledge.field typed_abstract_argument_type


==> anc/HoTT/coq-HoTT/tactics/extratactics.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Genarg
open Extraargs
open Mod_subst
open Names
open Tacexpr
open Glob_ops
open Tactics
open Errors
open Util
open Evd
open Equality
open Misctypes

(**********************************************************************)
(* admit, replace, discriminate, injection, simplify_eq               *)
(* cutrewrite, dependent rewrite                                      *)

TACTIC EXTEND admit
  [ "admit" ] -> [ admit_as_an_axiom ]
END

let replace_in_clause_maybe_by (sigma1,c1) c2 in_hyp tac =
  Refiner.tclWITHHOLES false
    (replace_in_clause_maybe_by c1 c2 (glob_in_arg_hyp_to_clause in_hyp))
    sigma1
    (Option.map Tacinterp.eval_tactic tac)

let replace_multi_term dir_opt (sigma,c) in_hyp =
  Refiner.tclWITHHOLES false
    (replace_multi_term dir_opt c)
    sigma
    (glob_in_arg_hyp_to_clause in_hyp)

TACTIC EXTEND replace
   ["replace" open_constr(c1) "with" constr(c2) in_arg_hyp(in_hyp) by_arg_tac(tac) ]
-> [ replace_in_clause_maybe_by c1 c2 in_hyp tac ]
END

TACTIC EXTEND replace_term_left
  [ "replace"  "->" open_constr(c) in_arg_hyp(in_hyp) ]
  -> [ replace_multi_term (Some true) c in_hyp]
END

TACTIC EXTEND replace_term_right
  [ "replace"  "<-" open_constr(c) in_arg_hyp(in_hyp) ]
  -> [replace_multi_term (Some false) c in_hyp]
END

TACTIC EXTEND replace_term
  [ "replace" open_constr(c) in_arg_hyp(in_hyp) ]
  -> [ replace_multi_term None c in_hyp ]
END

let induction_arg_of_quantified_hyp = function
  | AnonHyp n -> ElimOnAnonHyp n
  | NamedHyp id -> ElimOnIdent (Loc.ghost,id)

(* Versions *_main must come first!! so that "1" is interpreted as a
   ElimOnAnonHyp and not as a "constr", and "id" is interpreted as a
   ElimOnIdent and not as "constr" *)

let elimOnConstrWithHoles tac with_evars c =
  Refiner.tclWITHHOLES with_evars (tac with_evars) 
    c.sigma (Some (ElimOnConstr c.it))

TACTIC EXTEND simplify_eq_main
| [ "simplify_eq" constr_with_bindings(c) ] ->
    [ elimOnConstrWithHoles dEq false c ]
END
TACTIC EXTEND simplify_eq
  [ "simplify_eq" ] -> [ dEq false None ]
| [ "simplify_eq" quantified_hypothesis(h) ] ->
    [ dEq false (Some (induction_arg_of_quantified_hyp h)) ]
END
TACTIC EXTEND esimplify_eq_main
| [ "esimplify_eq" constr_with_bindings(c) ] ->
    [ elimOnConstrWithHoles dEq true c ]
END
TACTIC EXTEND esimplify_eq
| [ "esimplify_eq" ] -> [ dEq true None ]
| [ "esimplify_eq" quantified_hypothesis(h) ] ->
    [ dEq true (Some (induction_arg_of_quantified_hyp h)) ]
END

let discr_main c = elimOnConstrWithHoles discr_tac false c

TACTIC EXTEND discriminate_main
| [ "discriminate" constr_with_bindings(c) ] ->
    [ discr_main c ]
END
TACTIC EXTEND discriminate
| [ "discriminate" ] -> [ discr_tac false None ]
| [ "discriminate" quantified_hypothesis(h) ] ->
    [ discr_tac false (Some (induction_arg_of_quantified_hyp h)) ]
END
TACTIC EXTEND ediscriminate_main
| [ "ediscriminate" constr_with_bindings(c) ] ->
    [ elimOnConstrWithHoles discr_tac true c ]
END
TACTIC EXTEND ediscriminate
| [ "ediscriminate" ] -> [ discr_tac true None ]
| [ "ediscriminate" quantified_hypothesis(h) ] ->
    [ discr_tac true (Some (induction_arg_of_quantified_hyp h)) ]
END

let discrHyp id gl =
  discr_main {it = Term.mkVar id,NoBindings; sigma = Refiner.project gl} gl

let injection_main c =
 elimOnConstrWithHoles (injClause []) false c

TACTIC EXTEND injection_main
| [ "injection" constr_with_bindings(c) ] ->
    [ injection_main c ]
END
TACTIC EXTEND injection
| [ "injection" ] -> [ injClause [] false None ]
| [ "injection" quantified_hypothesis(h) ] ->
    [ injClause [] false (Some (induction_arg_of_quantified_hyp h)) ]
END
TACTIC EXTEND einjection_main
| [ "einjection" constr_with_bindings(c) ] ->
    [ elimOnConstrWithHoles (injClause []) true c ]
END
TACTIC EXTEND einjection
| [ "einjection" ] -> [ injClause [] true None ]
| [ "einjection" quantified_hypothesis(h) ] -> [ injClause [] true (Some (induction_arg_of_quantified_hyp h)) ]
END
TACTIC EXTEND injection_as_main
| [ "injection" constr_with_bindings(c) "as" simple_intropattern_list(ipat)] ->
    [ elimOnConstrWithHoles (injClause ipat) false c ]
END
TACTIC EXTEND injection_as
| [ "injection" "as" simple_intropattern_list(ipat)] ->
    [ injClause ipat false None ]
| [ "injection" quantified_hypothesis(h) "as" simple_intropattern_list(ipat) ] ->
    [ injClause ipat false (Some (induction_arg_of_quantified_hyp h)) ]
END
TACTIC EXTEND einjection_as_main
| [ "einjection" constr_with_bindings(c) "as" simple_intropattern_list(ipat)] ->
    [ elimOnConstrWithHoles (injClause ipat) true c ]
END
TACTIC EXTEND einjection_as
| [ "einjection" "as" simple_intropattern_list(ipat)] ->
    [ injClause ipat true None ]
| [ "einjection" quantified_hypothesis(h) "as" simple_intropattern_list(ipat) ] ->
    [ injClause ipat true (Some (induction_arg_of_quantified_hyp h)) ]
END

let injHyp id gl =
  injection_main { it = Term.mkVar id,NoBindings; sigma = Refiner.project gl } gl

TACTIC EXTEND dependent_rewrite
| [ "dependent" "rewrite" orient(b) constr(c) ] -> [ rewriteInConcl b c ]
| [ "dependent" "rewrite" orient(b) constr(c) "in" hyp(id) ]
    -> [ rewriteInHyp b c id ]
END

TACTIC EXTEND cut_rewrite
| [ "cutrewrite" orient(b) constr(eqn) ] -> [ cutRewriteInConcl b eqn ]
| [ "cutrewrite" orient(b) constr(eqn) "in" hyp(id) ]
    -> [ cutRewriteInHyp b eqn id ]
END

(**********************************************************************)
(* Contradiction                                                      *)

open Contradiction

TACTIC EXTEND absurd
 [ "absurd" constr(c) ] -> [ absurd c ]
END

let onSomeWithHoles tac = function
  | None -> tac None
  | Some c -> Refiner.tclWITHHOLES false tac c.sigma (Some c.it)

TACTIC EXTEND contradiction
 [ "contradiction" constr_with_bindings_opt(c) ] ->
    [ onSomeWithHoles contradiction c ]
END

(**********************************************************************)
(* AutoRewrite                                                        *)

open Autorewrite

let pr_orient _prc _prlc _prt = function
  | true -> Pp.mt ()
  | false -> Pp.str " <-"

let pr_orient_string _prc _prlc _prt (orient, s) =
  pr_orient _prc _prlc _prt orient ++ Pp.spc () ++ Pp.str s

ARGUMENT EXTEND orient_string TYPED AS (bool * string) PRINTED BY pr_orient_string
| [ orient(r) preident(i) ] -> [ r, i ]
END

TACTIC EXTEND autorewrite
| [ "autorewrite" "with" ne_preident_list(l) in_arg_hyp(cl) ] ->
    [ auto_multi_rewrite  l (glob_in_arg_hyp_to_clause  cl) ]
| [ "autorewrite" "with" ne_preident_list(l) in_arg_hyp(cl) "using" tactic(t) ] ->
    [
      let cl =  glob_in_arg_hyp_to_clause cl in
      auto_multi_rewrite_with (Tacinterp.eval_tactic t) l cl

    ]
END

TACTIC EXTEND autorewrite_star
| [ "autorewrite" "*" "with" ne_preident_list(l) in_arg_hyp(cl) ] ->
    [ auto_multi_rewrite ~conds:AllMatches l (glob_in_arg_hyp_to_clause  cl) ]
| [ "autorewrite" "*" "with" ne_preident_list(l) in_arg_hyp(cl) "using" tactic(t) ] ->
    [ let cl =  glob_in_arg_hyp_to_clause cl in
	auto_multi_rewrite_with ~conds:AllMatches (Tacinterp.eval_tactic t) l cl ]
END

(**********************************************************************)
(* Rewrite star                                                       *)

let rewrite_star clause orient occs (sigma,c) (tac : glob_tactic_expr option) =
  let tac' = Option.map (fun t -> Tacinterp.eval_tactic t, FirstSolved) tac in
  Refiner. tclWITHHOLES false
    (general_rewrite_ebindings_clause clause orient occs ?tac:tac' true true (c,NoBindings)) sigma true

TACTIC EXTEND rewrite_star
| [ "rewrite" "*" orient(o) open_constr(c) "in" hyp(id) "at" occurrences(occ) by_arg_tac(tac) ] ->
    [ rewrite_star (Some id) o (occurrences_of occ) c tac ]
| [ "rewrite" "*" orient(o) open_constr(c) "at" occurrences(occ) "in" hyp(id) by_arg_tac(tac) ] ->
    [ rewrite_star (Some id) o (occurrences_of occ) c tac ]
| [ "rewrite" "*" orient(o) open_constr(c) "in" hyp(id) by_arg_tac(tac) ] ->
    [ rewrite_star (Some id) o Locus.AllOccurrences c tac ]
| [ "rewrite" "*" orient(o) open_constr(c) "at" occurrences(occ) by_arg_tac(tac) ] ->
    [ rewrite_star None o (occurrences_of occ) c tac ]
| [ "rewrite" "*" orient(o) open_constr(c) by_arg_tac(tac) ] ->
    [ rewrite_star None o Locus.AllOccurrences c tac ]
    END

(**********************************************************************)
(* Hint Rewrite                                                       *)

let add_rewrite_hint name ort t lcsr =
  let env = Global.env() and sigma = Evd.empty in
  let poly = Flags.use_polymorphic_flag () in 
  let f ce = 
    let c, ctx = Constrintern.interp_constr sigma env ce in
    let ctx =
      if poly then ctx
      else (Global.add_constraints (snd ctx); Univ.ContextSet.empty)
    in
      Constrexpr_ops.constr_loc ce, (c, ctx), ort, t in
  add_rew_rules name (List.map f lcsr)

VERNAC COMMAND EXTEND HintRewrite
  [ "Hint" "Rewrite" orient(o) ne_constr_list(l) ":" preident(b) ] ->
  [ add_rewrite_hint b o (Tacexpr.TacId []) l ]
| [ "Hint" "Rewrite" orient(o) ne_constr_list(l) "using" tactic(t)
    ":" preident(b) ] ->
  [ add_rewrite_hint b o t l ]
| [ "Hint" "Rewrite" orient(o) ne_constr_list(l) ] ->
  [ add_rewrite_hint "core" o (Tacexpr.TacId []) l ]
| [ "Hint" "Rewrite" orient(o) ne_constr_list(l) "using" tactic(t) ] ->
  [ add_rewrite_hint "core" o t l ]
END

(**********************************************************************)
(* Hint Resolve                                                       *)

open Term
open Coqlib

let project_hint pri l2r r =
  let gr = Smartlocate.global_with_alias r in
  let env = Global.env() in
  let c,ctx = Universes.fresh_global_instance env gr in
  let t = Retyping.get_type_of env (Evd.from_env ~ctx env) c in
  let t =
    Tacred.reduce_to_quantified_ref env Evd.empty (Lazy.force coq_iff_ref) t in
  let sign,ccl = decompose_prod_assum t in
  let (a,b) = match snd (decompose_app ccl) with
    | [a;b] -> (a,b)
    | _ -> assert false in
  let p =
    if l2r then build_coq_iff_left_proj () else build_coq_iff_right_proj () in
  let c = Reductionops.whd_beta Evd.empty (mkApp (c,Termops.extended_rel_vect 0 sign)) in
  let c = it_mkLambda_or_LetIn
    (mkApp (p,[|mkArrow a (lift 1 b);mkArrow b (lift 1 a);c|])) sign in
  let id =
    Nameops.add_suffix (Nametab.basename_of_global gr) ("_proj_" ^ (if l2r then "l2r" else "r2l"))
  in
  let c = Declare.declare_definition ~internal:Declare.KernelSilent id (c,ctx) in
    (pri,false,true,Auto.PathAny, Auto.IsGlobRef (Globnames.ConstRef c))

let add_hints_iff l2r lc n bl =
  Auto.add_hints true bl
    (Auto.HintsResolveEntry (List.map (project_hint n l2r) lc))

VERNAC COMMAND EXTEND HintResolveIffLR
  [ "Hint" "Resolve" "->" ne_global_list(lc) natural_opt(n)
    ":" preident_list(bl) ] ->
  [ add_hints_iff true lc n bl ]
| [ "Hint" "Resolve" "->" ne_global_list(lc) natural_opt(n) ] ->
  [ add_hints_iff true lc n ["core"] ]
END
VERNAC COMMAND EXTEND HintResolveIffRL
  [ "Hint" "Resolve" "<-" ne_global_list(lc) natural_opt(n)
    ":" preident_list(bl) ] ->
  [ add_hints_iff false lc n bl ]
| [ "Hint" "Resolve" "<-" ne_global_list(lc) natural_opt(n) ] ->
  [ add_hints_iff false lc n ["core"] ]
END

(**********************************************************************)
(* Refine                                                             *)

open Refine

TACTIC EXTEND refine
  [ "refine" casted_open_constr(c) ] -> [ refine c ]
END

let refine_tac = refine

(**********************************************************************)
(* Inversion lemmas (Leminv)                                          *)

open Inv
open Leminv

VERNAC COMMAND EXTEND DeriveInversionClear
  [ "Derive" "Inversion_clear" ident(na) hyp(id) ]
  -> [ inversion_lemma_from_goal 1 na id Term.prop_sort false inv_clear_tac ]

| [ "Derive" "Inversion_clear" natural(n) ident(na) hyp(id) ]
  -> [ inversion_lemma_from_goal n na id Term.prop_sort false inv_clear_tac ]

| [ "Derive" "Inversion_clear" ident(na) "with" constr(c) "Sort" sort(s) ]
  -> [ add_inversion_lemma_exn na c s false inv_clear_tac ]

| [ "Derive" "Inversion_clear" ident(na) "with" constr(c) ]
  -> [ add_inversion_lemma_exn na c GProp false inv_clear_tac ]
END

open Term

VERNAC COMMAND EXTEND DeriveInversion
| [ "Derive" "Inversion" ident(na) "with" constr(c) "Sort" sort(s) ]
  -> [ add_inversion_lemma_exn na c s false inv_tac ]

| [ "Derive" "Inversion" ident(na) "with" constr(c) ]
  -> [ add_inversion_lemma_exn na c GProp false inv_tac ]

| [ "Derive" "Inversion" ident(na) hyp(id) ]
  -> [ inversion_lemma_from_goal 1 na id Term.prop_sort false inv_tac ]

| [ "Derive" "Inversion" natural(n) ident(na) hyp(id) ]
  -> [ inversion_lemma_from_goal n na id Term.prop_sort false inv_tac ]
END

VERNAC COMMAND EXTEND DeriveDependentInversion
| [ "Derive" "Dependent" "Inversion" ident(na) "with" constr(c) "Sort" sort(s) ]
  -> [ add_inversion_lemma_exn na c s true dinv_tac ]
    END

VERNAC COMMAND EXTEND DeriveDependentInversionClear
| [ "Derive" "Dependent" "Inversion_clear" ident(na) "with" constr(c) "Sort" sort(s) ]
  -> [ add_inversion_lemma_exn na c s true dinv_clear_tac ]
END

(**********************************************************************)
(* Subst                                                              *)

TACTIC EXTEND subst
| [ "subst" ne_var_list(l) ] -> [ subst l ]
| [ "subst" ] -> [ fun gl -> subst_all gl ]
END

let simple_subst_tactic_flags =
  { only_leibniz = true; rewrite_dependent_proof = false }

TACTIC EXTEND simple_subst
| [ "simple" "subst" ] -> [ subst_all ~flags:simple_subst_tactic_flags ]
END

open Evar_tactics

(**********************************************************************)
(* Evar creation                                                      *)

TACTIC EXTEND evar
  [ "evar" "(" ident(id) ":" lconstr(typ) ")" ] -> [ let_evar (Name id) typ ]
| [ "evar" constr(typ) ] -> [ let_evar Anonymous typ ]
END

open Tacticals

TACTIC EXTEND instantiate
  [ "instantiate" "(" integer(i) ":=" glob(c) ")" hloc(hl) ] ->
    [instantiate i c hl  ]
| [ "instantiate" ] -> [ tclNORMEVAR ]
END


(**********************************************************************)
(** Nijmegen "step" tactic for setoid rewriting                       *)

open Tactics
open Glob_term
open Summary
open Libobject
open Lib

(* Registered lemmas are expected to be of the form
     x R y -> y == z -> x R z    (in the right table)
     x R y -> x == z -> z R y    (in the left table)
*)

let transitivity_right_table = ref []
let transitivity_left_table = ref []

(* [step] tries to apply a rewriting lemma; then apply [tac] intended to
   complete to proof of the last hypothesis (assumed to state an equality) *)

let step left x tac =
  let l =
    List.map (fun lem ->
      tclTHENLAST
      (apply_with_bindings (lem, ImplicitBindings [x]))
        tac)
      !(if left then transitivity_left_table else transitivity_right_table)
  in
  tclFIRST l

(* Main function to push lemmas in persistent environment *)

let cache_transitivity_lemma (_,(left,lem)) =
  if left then
    transitivity_left_table  := lem :: !transitivity_left_table
  else
    transitivity_right_table := lem :: !transitivity_right_table

let subst_transitivity_lemma (subst,(b,ref)) = (b,subst_mps subst ref)

let inTransitivity : bool * constr -> obj =
  declare_object {(default_object "TRANSITIVITY-STEPS") with
    cache_function = cache_transitivity_lemma;
    open_function = (fun i o -> if Int.equal i 1 then cache_transitivity_lemma o);
    subst_function = subst_transitivity_lemma;
    classify_function = (fun o -> Substitute o) }

(* Synchronisation with reset *)

let freeze () = !transitivity_left_table, !transitivity_right_table

let unfreeze (l,r) =
  transitivity_left_table := l;
  transitivity_right_table := r

let init () =
  transitivity_left_table := [];
  transitivity_right_table := []

let _ =
  declare_summary "transitivity-steps"
    { freeze_function = freeze;
      unfreeze_function = unfreeze;
      init_function = init }

(* Main entry points *)

let add_transitivity_lemma left lem =
 let lem',ctx (*FIXME*) = Constrintern.interp_constr Evd.empty (Global.env ()) lem in
  add_anonymous_leaf (inTransitivity (left,lem'))

(* Vernacular syntax *)

TACTIC EXTEND stepl
| ["stepl" constr(c) "by" tactic(tac) ] -> [ step true c (Tacinterp.eval_tactic tac) ]
| ["stepl" constr(c) ] -> [ step true c tclIDTAC ]
END

TACTIC EXTEND stepr
| ["stepr" constr(c) "by" tactic(tac) ] -> [ step false c (Tacinterp.eval_tactic tac) ]
| ["stepr" constr(c) ] -> [ step false c tclIDTAC ]
END

VERNAC COMMAND EXTEND AddStepl
| [ "Declare" "Left" "Step" constr(t) ] ->
    [ add_transitivity_lemma true t ]
END

VERNAC COMMAND EXTEND AddStepr
| [ "Declare" "Right" "Step" constr(t) ] ->
    [ add_transitivity_lemma false t ]
END

VERNAC COMMAND EXTEND ImplicitTactic
| [ "Declare" "Implicit" "Tactic" tactic(tac) ] ->
    [ Pfedit.declare_implicit_tactic (Tacinterp.interp tac) ]
END




(**********************************************************************)
(*spiwack : Vernac commands for retroknowledge                        *)

VERNAC COMMAND EXTEND RetroknowledgeRegister
 | [ "Register" constr(c) "as" retroknowledge_field(f) "by" constr(b)] ->
           [ let tc,ctx = Constrintern.interp_constr Evd.empty (Global.env ()) c in
             let tb,ctx(*FIXME*) = Constrintern.interp_constr Evd.empty (Global.env ()) b in
             Global.register f tc tb ]
END



(**********************************************************************)
(* sozeau: abs/gen for induction on instantiated dependent inductives, using "Ford" induction as
  defined by Conor McBride *)
TACTIC EXTEND generalize_eqs
| ["generalize_eqs" hyp(id) ] -> [ abstract_generalize ~generalize_vars:false id ]
END
TACTIC EXTEND dep_generalize_eqs
| ["dependent" "generalize_eqs" hyp(id) ] -> [ abstract_generalize ~generalize_vars:false ~force_dep:true id ]
END
TACTIC EXTEND generalize_eqs_vars
| ["generalize_eqs_vars" hyp(id) ] -> [ abstract_generalize ~generalize_vars:true id ]
END
TACTIC EXTEND dep_generalize_eqs_vars
| ["dependent" "generalize_eqs_vars" hyp(id) ] -> [ abstract_generalize ~force_dep:true ~generalize_vars:true id ]
END

(** Tactic to automatically simplify hypotheses of the form [Π Δ, x_i = t_i -> T] 
    where [t_i] is closed w.r.t. Δ. Such hypotheses are automatically generated
    during dependent induction. For internal use. *)

TACTIC EXTEND specialize_eqs
[ "specialize_eqs" hyp(id) ] -> [ specialize_eqs id ]
END

(**********************************************************************)
(* A tactic that considers a given occurrence of [c] in [t] and       *)
(* abstract the minimal set of all the occurrences of [c] so that the *)
(* abstraction [fun x -> t[x/c]] is well-typed                        *)
(*                                                                    *)
(* Contributed by Chung-Kil Hur (Winter 2009)                         *)
(**********************************************************************)

let subst_var_with_hole occ tid t = 
  let occref = if occ > 0 then ref occ else Termops.error_invalid_occurrence [occ] in
  let locref = ref 0 in
  let rec substrec = function
    | GVar (_,id) as x -> 
        if Id.equal id tid 
        then
	  (decr occref;
	   if Int.equal !occref 0 then x
           else
	     (incr locref;
	      GHole (Loc.make_loc (!locref,0),
		     Evar_kinds.QuestionMark(Evar_kinds.Define true))))
        else x
    | c -> map_glob_constr_left_to_right substrec c in
  let t' = substrec t
  in
  if !occref > 0 then Termops.error_invalid_occurrence [occ] else t'

let subst_hole_with_term occ tc t =
  let locref = ref 0 in
  let occref = ref occ in
  let rec substrec = function
    | GHole (_,Evar_kinds.QuestionMark(Evar_kinds.Define true)) ->
        decr occref;
        if Int.equal !occref 0 then tc
        else
	  (incr locref;
	   GHole (Loc.make_loc (!locref,0),
		  Evar_kinds.QuestionMark(Evar_kinds.Define true)))
    | c -> map_glob_constr_left_to_right substrec c
  in
  substrec t

open Tacmach

let out_arg = function
  | ArgVar _ -> anomaly (Pp.str "Unevaluated or_var variable")
  | ArgArg x -> x

let hResolve id c occ t gl = 
  let sigma = project gl in 
  let env = Termops.clear_named_body id (pf_env gl) in
  let env_ids = Termops.ids_of_context env in
  let env_names = Termops.names_of_rel_context env in
  let c_raw = Detyping.detype true env_ids env_names c in 
  let t_raw = Detyping.detype true env_ids env_names t in 
  let rec resolve_hole t_hole =
    try 
      Pretyping.understand sigma env t_hole
    with
      | Pretype_errors.PretypeError (_,_,Pretype_errors.UnsolvableImplicit _) as e ->
          let loc = match Loc.get_loc e with None -> Loc.ghost | Some loc -> loc in
          resolve_hole (subst_hole_with_term (fst (Loc.unloc loc)) c_raw t_hole)
  in
  let t_constr,ctx = resolve_hole (subst_var_with_hole occ id t_raw) in
  let sigma = Evd.merge_context_set Evd.univ_rigid sigma ctx in
  let t_constr_type = Retyping.get_type_of env sigma t_constr in
    tclTHEN (Refiner.tclEVARS sigma)
     (change_in_concl None (mkLetIn (Anonymous,t_constr,t_constr_type,pf_concl gl))) gl

let hResolve_auto id c t gl =
  let rec resolve_auto n = 
    try
      hResolve id c n t gl
    with
    | UserError _ as e -> raise e
    | e when Errors.noncritical e -> resolve_auto (n+1)
  in
  resolve_auto 1

TACTIC EXTEND hresolve_core
| [ "hresolve_core" "(" ident(id) ":=" constr(c) ")" "at" int_or_var(occ) "in" constr(t) ] -> [ hResolve id c (out_arg occ) t ]
| [ "hresolve_core" "(" ident(id) ":=" constr(c) ")" "in" constr(t) ] -> [ hResolve_auto id c t ]
END

(**
   hget_evar
*)

let hget_evar n gl =
  let sigma = project gl in
  let evl = evar_list sigma (pf_concl gl) in
  if List.length evl < n then
    error "Not enough uninstantiated existential variables.";
  if n <= 0 then error "Incorrect existential variable index.";
  let ev = List.nth evl (n-1) in
  let ev_type = existential_type sigma ev in
  change_in_concl None (mkLetIn (Anonymous,mkEvar ev,ev_type,pf_concl gl)) gl

TACTIC EXTEND hget_evar
| [ "hget_evar" int_or_var(n) ] -> [ hget_evar (out_arg n) ]
END

(**********************************************************************)

(**********************************************************************)
(* A tactic that reduces one match t with ... by doing destruct t.    *)
(* if t is not a variable, the tactic does                            *)
(* case_eq t;intros ... heq;rewrite heq in *|-. (but heq itself is    *)
(* preserved).                                                        *)
(* Contributed by Julien Forest and Pierre Courtieu (july 2010)       *)
(**********************************************************************)

exception Found of tactic

let rewrite_except h g =
  tclMAP (fun id -> if Id.equal id h then tclIDTAC else 
      tclTRY (Equality.general_rewrite_in true Locus.AllOccurrences true true id (mkVar h) false))
    (Tacmach.pf_ids_of_hyps g) g


let refl_equal = 
  let coq_base_constant s =
    Coqlib.gen_constant_in_modules "RecursiveDefinition"
      (Coqlib.init_modules @ [["Coq";"Arith";"Le"];["Coq";"Arith";"Lt"]]) s in
  function () -> (coq_base_constant "eq_refl")


(* This is simply an implementation of the case_eq tactic.  this code
  should be replaced by a call to the tactic but I don't know how to
  call it before it is defined. *)
let  mkCaseEq a  : tactic =
     (fun g ->
       let type_of_a = Tacmach.pf_type_of g a in
       tclTHENLIST
         [Hiddentac.h_generalize [mkApp(delayed_force refl_equal, [| type_of_a; a|])];
          (fun g2 ->
	    change_in_concl None
	     (Tacred.pattern_occs [Locus.OnlyOccurrences [1], a] (Tacmach.pf_env g2) Evd.empty (Tacmach.pf_concl g2))
		  g2);
	  simplest_case a] g);;


let case_eq_intros_rewrite x g =
  let n = nb_prod (Tacmach.pf_concl g) in
  (* Pp.msgnl (Printer.pr_lconstr x); *)
  tclTHENLIST [
      mkCaseEq x;
      (fun g -> 
	let n' = nb_prod (Tacmach.pf_concl g) in
	let h = fresh_id (Tacmach.pf_ids_of_hyps g) (Id.of_string "heq") g in
	tclTHENLIST [ (tclDO (n'-n-1) intro);
		      Tacmach.introduction h;
		      rewrite_except h] g
      )
    ] g

let rec find_a_destructable_match t =
  match kind_of_term t with
    | Case (_,_,x,_) when closed0 x ->
	if isVar x then
	  (* TODO check there is no rel n. *)
	  raise (Found (Tacinterp.eval_tactic(<:tactic<destruct x>>)))
	else
	  (* let _ = Pp.msgnl (Printer.pr_lconstr x)  in *)
	  raise (Found (case_eq_intros_rewrite x))
    | _ -> iter_constr find_a_destructable_match t
	

let destauto t =
  try find_a_destructable_match t;
    error "No destructable match found"
  with Found tac -> tac

let destauto_in id g = 
  let ctype = Tacmach.pf_type_of g (mkVar id) in
(*  Pp.msgnl (Printer.pr_lconstr (mkVar id)); *)
(*  Pp.msgnl (Printer.pr_lconstr (ctype)); *)
  destauto ctype g

TACTIC EXTEND destauto
| [ "destauto" ] -> [ (fun g -> destauto (Tacmach.pf_concl g) g) ]
| [ "destauto" "in" hyp(id) ] -> [ destauto_in id ]
END


(* ********************************************************************* *)

TACTIC EXTEND constr_eq
| [ "constr_eq" constr(x) constr(y) ] -> [
    if eq_constr x y then tclIDTAC else tclFAIL 0 (str "Not equal") ]
END

TACTIC EXTEND constr_eq_nounivs
| [ "constr_eq_nounivs" constr(x) constr(y) ] -> [
    if eq_constr_nounivs x y then tclIDTAC else tclFAIL 0 (str "Not equal") ]
END

TACTIC EXTEND is_evar
| [ "is_evar" constr(x) ] ->
    [ match kind_of_term x with
        | Evar _ -> tclIDTAC
        | _ -> tclFAIL 0 (str "Not an evar")
    ]
END

let rec has_evar x =
  match kind_of_term x with
    | Evar _ -> true
    | Rel _ | Var _ | Meta _ | Sort _ | Const _ | Ind _ | Construct _ ->
      false
    | Cast (t1, _, t2) | Prod (_, t1, t2) | Lambda (_, t1, t2) ->
      has_evar t1 || has_evar t2
    | LetIn (_, t1, t2, t3) ->
      has_evar t1 || has_evar t2 || has_evar t3
    | App (t1, ts) ->
      has_evar t1 || has_evar_array ts
    | Case (_, t1, t2, ts) ->
      has_evar t1 || has_evar t2 || has_evar_array ts
    | Fix ((_, tr)) | CoFix ((_, tr)) ->
      has_evar_prec tr
and has_evar_array x =
  Array.exists has_evar x
and has_evar_prec (_, ts1, ts2) =
  Array.exists has_evar ts1 || Array.exists has_evar ts2

TACTIC EXTEND has_evar
| [ "has_evar" constr(x) ] ->
    [ if has_evar x then tclIDTAC else tclFAIL 0 (str "No evars") ]
END

TACTIC EXTEND is_hyp
| [ "is_var" constr(x) ] ->
  [ match kind_of_term x with
    | Var _ -> tclIDTAC
    | _ -> tclFAIL 0 (str "Not a variable or hypothesis") ]
END

TACTIC EXTEND is_fix
| [ "is_fix" constr(x) ] ->
  [ match kind_of_term x with
    | Fix _ -> Tacticals.tclIDTAC
    | _ -> Tacticals.tclFAIL 0 (Pp.str "not a fix definition") ]
END;;

(* Command to grab the evars left unresolved at the end of a proof. *)
(* spiwack: I put it in extratactics because it is somewhat tied with
   the semantics of the LCF-style tactics, hence with the classic tactic
   mode. *)
VERNAC COMMAND EXTEND GrabEvars
[ "Grab" "Existential" "Variables" ] ->
  [ let p = Proof_global.give_me_the_proof () in
    Proof.V82.grab_evars p ]
END


==> anc/HoTT/coq-HoTT/tactics/extratactics.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Proof_type

val discrHyp : Names.Id.t -> tactic
val injHyp : Names.Id.t -> tactic

val refine_tac : Evd.open_constr -> tactic

val onSomeWithHoles : ('a option -> tactic) -> 'a Evd.sigma option -> tactic


==> anc/HoTT/coq-HoTT/tactics/hiddentac.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tactics
open Util
open Locus
open Misctypes

(* Basic tactics *)
let h_intro_move = intro_move
let h_intro x = h_intro_move (Some x) MoveLast
let h_intros_until = intros_until
let h_assumption = assumption
let h_exact = exact_check
let h_exact_no_check = exact_no_check
let h_vm_cast_no_check = vm_cast_no_check
let h_apply = apply_with_bindings_gen
let h_apply_in simple ev cb (id,ipat) = apply_in simple ev id cb ipat
let h_elim = elim
let h_elim_type = elim_type
let h_case = general_case_analysis
let h_case_type = case_type
let h_fix = fix
let h_mutual_fix id n l = mutual_fix id n l 0

let h_cofix = cofix
let h_mutual_cofix id l = mutual_cofix id l 0

let h_cut = cut
let h_generalize_gen cl =
  generalize_gen (List.map (on_fst Redexpr.out_with_occurrences) cl)
let h_generalize cl =
  h_generalize_gen (List.map (fun c -> ((AllOccurrences,c),Names.Anonymous))
    cl)
let h_generalize_dep = generalize_dep
let h_let_tac b na c cl eqpat =
  let id = Option.default (Loc.ghost,IntroAnonymous) eqpat in
  let with_eq = if b then None else Some (true,id) in
  letin_tac with_eq na c None cl
let h_let_pat_tac b na c cl eqpat =
  let id = Option.default (Loc.ghost,IntroAnonymous) eqpat in
  let with_eq = if b then None else Some (true,id) in
  letin_pat_tac with_eq na c None cl

(* Derived basic tactics *)
let h_simple_induction_destruct isrec h =
  if isrec then (simple_induct h) else (simple_destruct h)
let h_simple_induction = h_simple_induction_destruct true
let h_simple_destruct = h_simple_induction_destruct false

let h_induction_destruct = induction_destruct
let h_new_induction ev c idl e cl =
  h_induction_destruct true ev ([c,idl],e,cl)
let h_new_destruct ev c idl e cl = h_induction_destruct false ev ([c,idl],e,cl)

let h_specialize = specialize
let h_lapply = cut_and_apply

(* Context management *)
let h_clear b l = (if b then keep else clear) l
let h_clear_body = clear_body
let h_move = move_hyp
let h_rename = rename_hyp
let h_revert = revert

(* Constructors *)
let h_left = left_with_bindings
let h_right = right_with_bindings
let h_split = split_with_bindings

let h_constructor ev n l = constructor_tac ev None n l
let h_one_constructor n = one_constructor n NoBindings
let h_simplest_left   = h_left false NoBindings
let h_simplest_right  = h_right false NoBindings

(* Conversion *)
let h_reduce = reduce
let h_change = change

(* Equivalence relations *)
let h_reflexivity = intros_reflexivity
let h_symmetry = intros_symmetry
let h_transitivity = intros_transitivity

let h_simplest_apply c = h_apply false false [Loc.ghost,(c,NoBindings)]
let h_simplest_eapply c = h_apply false true [Loc.ghost,(c,NoBindings)]
let h_simplest_elim c   = h_elim false (c,NoBindings) None
let h_simplest_case   c = h_case false (c,NoBindings)

let h_intro_patterns = intro_patterns



==> anc/HoTT/coq-HoTT/tactics/hiddentac.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Names
open Pp
open Term
open Proof_type
open Tacmach
open Genarg
open Tacexpr
open Glob_term
open Evd
open Clenv
open Termops
open Misctypes

(** Tactics for the interpreter. They used to left a trace in the proof tree
   when they are called. *)

(** Basic tactics *)

val h_intro_move      : Id.t option -> Id.t move_location -> tactic
val h_intro           : Id.t -> tactic
val h_intros_until    : quantified_hypothesis -> tactic

val h_assumption      : tactic
val h_exact           : constr -> tactic
val h_exact_no_check  : constr -> tactic
val h_vm_cast_no_check  : constr -> tactic

val h_apply           : advanced_flag -> evars_flag ->
  constr with_bindings located list -> tactic
val h_apply_in        : advanced_flag -> evars_flag ->
  constr with_bindings located list ->
  Id.t * intro_pattern_expr located option -> tactic

val h_elim            : evars_flag -> constr with_bindings ->
                        constr with_bindings option -> tactic
val h_elim_type       : constr -> tactic
val h_case            : evars_flag -> constr with_bindings -> tactic
val h_case_type       : constr -> tactic

val h_mutual_fix      : Id.t -> int ->
                        (Id.t * int * constr) list -> tactic
val h_fix             : Id.t option -> int -> tactic
val h_mutual_cofix    : Id.t -> (Id.t * constr) list -> tactic
val h_cofix           : Id.t option -> tactic

val h_cut             : constr -> tactic
val h_generalize      : constr list -> tactic
val h_generalize_gen  : (constr Locus.with_occurrences * Name.t) list -> tactic
val h_generalize_dep  : ?with_let:bool -> constr -> tactic
val h_let_tac         : letin_flag -> Name.t -> constr -> Locus.clause ->
                        intro_pattern_expr located option -> tactic
val h_let_pat_tac     : letin_flag -> Name.t -> evar_map * constr ->
                        Locus.clause -> intro_pattern_expr located option ->
                        tactic

(** Derived basic tactics *)

val h_simple_induction   : quantified_hypothesis -> tactic
val h_simple_destruct    : quantified_hypothesis -> tactic
val h_simple_induction_destruct : rec_flag -> quantified_hypothesis -> tactic
val h_new_induction   : evars_flag ->
  (evar_map * constr with_bindings) induction_arg ->
  intro_pattern_expr located option * intro_pattern_expr located option ->
  constr with_bindings option ->
  Locus.clause option -> tactic
val h_new_destruct    : evars_flag ->
  (evar_map * constr with_bindings) induction_arg ->
  intro_pattern_expr located option * intro_pattern_expr located option ->
  constr with_bindings option ->
  Locus.clause option -> tactic
val h_induction_destruct : rec_flag -> evars_flag ->
  ((evar_map * constr with_bindings) induction_arg *
   (intro_pattern_expr located option * intro_pattern_expr located option)) list
    * constr with_bindings option
    * Locus.clause option -> tactic

val h_specialize      : int option -> constr with_bindings -> tactic
val h_lapply          : constr -> tactic

(** Automation tactic : see Auto *)


(** Context management *)
val h_clear           : bool -> Id.t list -> tactic
val h_clear_body      : Id.t list -> tactic
val h_move            : bool -> Id.t -> Id.t move_location -> tactic
val h_rename          : (Id.t*Id.t) list -> tactic
val h_revert          : Id.t list -> tactic

(** Constructors *)
val h_constructor     : evars_flag -> int -> constr bindings -> tactic
val h_left            : evars_flag -> constr bindings -> tactic
val h_right           : evars_flag -> constr bindings -> tactic
val h_split           : evars_flag -> constr bindings list -> tactic

val h_one_constructor : int -> tactic
val h_simplest_left   : tactic
val h_simplest_right  : tactic


(** Conversion *)
val h_reduce          : Redexpr.red_expr -> Locus.clause -> tactic
val h_change          :
  Pattern.constr_pattern option -> constr -> Locus.clause -> tactic

(** Equivalence relations *)
val h_reflexivity     : tactic
val h_symmetry        : Locus.clause -> tactic
val h_transitivity    : constr option -> tactic

val h_simplest_apply  : constr -> tactic
val h_simplest_eapply : constr -> tactic
val h_simplest_elim   : constr -> tactic
val h_simplest_case   : constr -> tactic

val h_intro_patterns  : intro_pattern_expr located list -> tactic


==> anc/HoTT/coq-HoTT/tactics/hightactics.mllib <==
Extraargs
Extratactics
Eauto
Class_tactics
Rewrite
Tauto
Eqdecide


==> anc/HoTT/coq-HoTT/tactics/hipattern.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma grammar/q_constr.cmo" i*)

open Pp
open Errors
open Util
open Names
open Term
open Termops
open Inductiveops
open Matching
open Coqlib
open Declarations

(* I implemented the following functions which test whether a term t
   is an inductive but non-recursive type, a general conjuction, a
   general disjunction, or a type with no constructors.

   They are more general than matching with or_term, and_term, etc,
   since they do not depend on the name of the type. Hence, they
   also work on ad-hoc disjunctions introduced by the user.

  -- Eduardo (6/8/97). *)

type 'a matching_function = constr -> 'a option

type testing_function  = constr -> bool

let mkmeta n = Nameops.make_ident "X" (Some n)
let meta1 = mkmeta 1
let meta2 = mkmeta 2
let meta3 = mkmeta 3
let meta4 = mkmeta 4

let op2bool = function Some _ -> true | None -> false

let match_with_non_recursive_type t =
  match kind_of_term t with
    | App _ ->
        let (hdapp,args) = decompose_app t in
        (match kind_of_term hdapp with
           | Ind (ind,u) ->
               if not (Global.lookup_mind (fst ind)).mind_finite then
		 Some (hdapp,args)
	       else
		 None
           | _ -> None)
    | _ -> None

let is_non_recursive_type t = op2bool (match_with_non_recursive_type t)

(* Test dependencies *)

(* NB: we consider also the let-in case in the following function,
   since they may appear in types of inductive constructors (see #2629) *)

let rec has_nodep_prod_after n c =
  match kind_of_term c with
    | Prod (_,_,b) | LetIn (_,_,_,b) ->
	( n>0 || not (dependent (mkRel 1) b))
	&& (has_nodep_prod_after (n-1) b)
    | _            -> true

let has_nodep_prod = has_nodep_prod_after 0

(* A general conjunctive type is a non-recursive with-no-indices inductive
   type with only one constructor and no dependencies between argument;
   it is strict if it has the form
   "Inductive I A1 ... An := C (_:A1) ... (_:An)" *)

(* style: None = record; Some false = conjunction; Some true = strict conj *)

let is_strict_conjunction = function
| Some true -> true
| _ -> false

let is_lax_conjunction = function
| Some false -> true
| _ -> false

let match_with_one_constructor style onlybinary allow_rec t =
  let (hdapp,args) = decompose_app t in
  let res = match kind_of_term hdapp with
  | Ind ind ->
      let (mib,mip) = Global.lookup_inductive (fst ind) in
      if (Int.equal (Array.length mip.mind_consnames) 1)
	&& (allow_rec or not (mis_is_recursive (fst ind,mib,mip)))
        && (Int.equal mip.mind_nrealargs 0)
      then
	if is_strict_conjunction style (* strict conjunction *) then
	  let ctx =
	    (prod_assum (snd
	      (decompose_prod_n_assum mib.mind_nparams mip.mind_nf_lc.(0)))) in
	  if
	    List.for_all
	      (fun (_,b,c) -> Option.is_empty b && isRel c && Int.equal (destRel c) mib.mind_nparams) ctx
	  then
	    Some (hdapp,args)
	  else None
	else
	  let ctyp = prod_applist mip.mind_nf_lc.(0) args in
	  let cargs = List.map pi3 ((prod_assum ctyp)) in
	  if not (is_lax_conjunction style) || has_nodep_prod ctyp then
	    (* Record or non strict conjunction *)
	    Some (hdapp,List.rev cargs)
	  else
	      None
      else
	None
  | _ -> None in
  match res with
  | Some (hdapp, args) when not onlybinary -> res
  | Some (hdapp, [_; _]) -> res
  | _ -> None

let match_with_conjunction ?(strict=false) ?(onlybinary=false) t =
  match_with_one_constructor (Some strict) onlybinary false t

let match_with_record t =
  match_with_one_constructor None false false t

let is_conjunction ?(strict=false) ?(onlybinary=false) t =
  op2bool (match_with_conjunction ~strict ~onlybinary t)

let is_record t =
  op2bool (match_with_record t)

let match_with_tuple t =
  let t = match_with_one_constructor None false true t in
  Option.map (fun (hd,l) ->
    let ind = destInd hd in
    let (mib,mip) = Global.lookup_pinductive ind in
    let isrec = mis_is_recursive (fst ind,mib,mip) in
    (hd,l,isrec)) t

let is_tuple t =
  op2bool (match_with_tuple t)

(* A general disjunction type is a non-recursive with-no-indices inductive
   type with of which all constructors have a single argument;
   it is strict if it has the form
   "Inductive I A1 ... An := C1 (_:A1) | ... | Cn : (_:An)" *)

let test_strict_disjunction n lc =
  Array.for_all_i (fun i c ->
    match (prod_assum (snd (decompose_prod_n_assum n c))) with
    | [_,None,c] -> isRel c && Int.equal (destRel c) (n - i)
    | _ -> false) 0 lc

let match_with_disjunction ?(strict=false) ?(onlybinary=false) t =
  let (hdapp,args) = decompose_app t in
  let res = match kind_of_term hdapp with
  | Ind (ind,u)  ->
      let car = mis_constr_nargs ind in
      let (mib,mip) = Global.lookup_inductive ind in
      if Array.for_all (fun ar -> Int.equal ar 1) car
	&& not (mis_is_recursive (ind,mib,mip))
        && (Int.equal mip.mind_nrealargs 0)
      then
	if strict then
	  if test_strict_disjunction mib.mind_nparams mip.mind_nf_lc then
	    Some (hdapp,args)
	  else
	    None
	else
	  let cargs =
	    Array.map (fun ar -> pi2 (destProd (prod_applist ar args)))
	      mip.mind_nf_lc in
	  Some (hdapp,Array.to_list cargs)
      else
	None
  | _ -> None in
  match res with
  | Some (hdapp,args) when not onlybinary -> res
  | Some (hdapp,[_; _]) -> res
  | _ -> None

let is_disjunction ?(strict=false) ?(onlybinary=false) t =
  op2bool (match_with_disjunction ~strict ~onlybinary t)

(* An empty type is an inductive type, possible with indices, that has no
   constructors *)

let match_with_empty_type t =
  let (hdapp,args) = decompose_app t in
  match (kind_of_term hdapp) with
    | Ind ind ->
        let (mib,mip) = Global.lookup_pinductive ind in
        let nconstr = Array.length mip.mind_consnames in
	if Int.equal nconstr 0 then Some hdapp else None
    | _ ->  None

let is_empty_type t = op2bool (match_with_empty_type t)

(* This filters inductive types with one constructor with no arguments;
   Parameters and indices are allowed *)

let match_with_unit_or_eq_type t =
  let (hdapp,args) = decompose_app t in
  match (kind_of_term hdapp) with
    | Ind ind  ->
        let (mib,mip) = Global.lookup_pinductive ind in
        let constr_types = mip.mind_nf_lc in
        let nconstr = Array.length mip.mind_consnames in
        let zero_args c = Int.equal (nb_prod c) mib.mind_nparams in
	if Int.equal nconstr 1 && zero_args constr_types.(0) then
	  Some hdapp
	else
	  None
    | _ -> None

let is_unit_or_eq_type t = op2bool (match_with_unit_or_eq_type t)

(* A unit type is an inductive type with no indices but possibly
   (useless) parameters, and that has no arguments in its unique
   constructor *)

let is_unit_type t =
  match match_with_conjunction t with
  | Some (_,[]) -> true
  | _ -> false

(* Checks if a given term is an application of an
   inductive binary relation R, so that R has only one constructor
   establishing its reflexivity.  *)

type equation_kind =
  | MonomorphicLeibnizEq of constr * constr
  | PolymorphicLeibnizEq of constr * constr * constr
  | HeterogenousEq of constr * constr * constr * constr

exception NoEquationFound

let coq_refl_leibniz1_pattern = PATTERN [ forall x:_, _ x x ]
let coq_refl_leibniz2_pattern = PATTERN [ forall A:_, forall x:A, _ A x x ]
let coq_refl_jm_pattern       = PATTERN [ forall A:_, forall x:A, _ A x A x ]

open Globnames

let match_with_equation t =
  if not (isApp t) then raise NoEquationFound;
  let (hdapp,args) = destApp t in
  match kind_of_term hdapp with
  | Ind (ind,u) ->
      if eq_gr (IndRef ind) glob_eq then
	Some (build_coq_eq_data()),hdapp,
	PolymorphicLeibnizEq(args.(0),args.(1),args.(2))
      else if eq_gr (IndRef ind) glob_identity then
	Some (build_coq_identity_data()),hdapp,
	PolymorphicLeibnizEq(args.(0),args.(1),args.(2))
      else if eq_gr (IndRef ind) glob_jmeq then
	Some (build_coq_jmeq_data()),hdapp,
	HeterogenousEq(args.(0),args.(1),args.(2),args.(3))
      else
        let (mib,mip) = Global.lookup_inductive ind in
        let constr_types = mip.mind_nf_lc in
        let nconstr = Array.length mip.mind_consnames in
	if Int.equal nconstr 1 then
          if is_matching coq_refl_leibniz1_pattern constr_types.(0) then
	    None, hdapp, MonomorphicLeibnizEq(args.(0),args.(1))
	  else if is_matching coq_refl_leibniz2_pattern constr_types.(0) then
	    None, hdapp, PolymorphicLeibnizEq(args.(0),args.(1),args.(2))
	  else if is_matching coq_refl_jm_pattern constr_types.(0) then
	    None, hdapp, HeterogenousEq(args.(0),args.(1),args.(2),args.(3))
	  else raise NoEquationFound
        else raise NoEquationFound
    | _ -> raise NoEquationFound

let is_inductive_equality ind =
  let (mib,mip) = Global.lookup_inductive ind in
  let nconstr = Array.length mip.mind_consnames in
  Int.equal nconstr 1 && Int.equal (constructor_nrealargs (Global.env()) (ind,1)) 0

let match_with_equality_type t =
  let (hdapp,args) = decompose_app t in
  match (kind_of_term hdapp) with
  | Ind (ind,_) when is_inductive_equality ind -> Some (hdapp,args)
  | _ -> None

let is_equality_type t = op2bool (match_with_equality_type t)

let coq_arrow_pattern = PATTERN [ ?X1 -> ?X2 ]

let match_arrow_pattern t =
  match matches coq_arrow_pattern t with
    | [(m1,arg);(m2,mind)] ->
      assert (Id.equal m1 meta1 && Id.equal m2 meta2); (arg, mind)
    | _ -> anomaly (Pp.str "Incorrect pattern matching")

let match_with_nottype t =
  try
    let (arg,mind) = match_arrow_pattern t in
    if is_empty_type mind then Some (mind,arg) else None
  with PatternMatchingFailure -> None

let is_nottype t = op2bool (match_with_nottype t)

let match_with_forall_term c=
  match kind_of_term c with
    | Prod (nam,a,b) -> Some (nam,a,b)
    | _            -> None

let is_forall_term c = op2bool (match_with_forall_term c)

let match_with_imp_term c=
  match kind_of_term c with
    | Prod (_,a,b) when not (dependent (mkRel 1) b) ->Some (a,b)
    | _              -> None

let is_imp_term c = op2bool (match_with_imp_term c)

let match_with_nodep_ind t =
  let (hdapp,args) = decompose_app t in
    match (kind_of_term hdapp) with
      | Ind ind  ->
          let (mib,mip) = Global.lookup_pinductive ind in
	    if Array.length (mib.mind_packets)>1 then None else
	      let nodep_constr = has_nodep_prod_after mib.mind_nparams in
		if Array.for_all nodep_constr mip.mind_nf_lc then
		  let params=
		    if Int.equal mip.mind_nrealargs 0 then args else
		      fst (List.chop mib.mind_nparams args) in
		    Some (hdapp,params,mip.mind_nrealargs)
		else
		  None
      | _ -> None

let is_nodep_ind t=op2bool (match_with_nodep_ind t)

let match_with_sigma_type t=
  let (hdapp,args) = decompose_app t in
  match (kind_of_term hdapp) with
    | Ind ind  ->
        let (mib,mip) = Global.lookup_pinductive ind in
          if Int.equal (Array.length (mib.mind_packets)) 1 &&
	    (Int.equal mip.mind_nrealargs 0) &&
	    (Int.equal (Array.length mip.mind_consnames)1) &&
	    has_nodep_prod_after (mib.mind_nparams+1) mip.mind_nf_lc.(0) then
	      (*allowing only 1 existential*)
	      Some (hdapp,args)
	  else
	    None
    | _ -> None

let is_sigma_type t=op2bool (match_with_sigma_type t)

(***** Destructing patterns bound to some theory *)

let rec first_match matcher env = function
  | [] -> raise PatternMatchingFailure
  | (pat,check,build_set)::l when check () ->
      (try (build_set env,matcher pat)
       with PatternMatchingFailure -> first_match matcher env l)
  | _::l -> first_match matcher env l

(*** Equality *)

(* Patterns "(eq ?1 ?2 ?3)" and "(identity ?1 ?2 ?3)" *)
let coq_eq_pattern_gen eq = lazy PATTERN [ %eq ?X1 ?X2 ?X3 ]
let coq_eq_pattern = coq_eq_pattern_gen coq_eq_ref
let coq_identity_pattern = coq_eq_pattern_gen coq_identity_ref
let coq_jmeq_pattern = lazy PATTERN [ %coq_jmeq_ref ?X1 ?X2 ?X3 ?X4 ]

let match_eq eqn eq_pat =
  let pat =
    try Lazy.force eq_pat
    with e when Errors.noncritical e -> raise PatternMatchingFailure
  in
  match matches pat eqn with
    | [(m1,t);(m2,x);(m3,y)] ->
	assert (Id.equal m1 meta1 && Id.equal m2 meta2 && Id.equal m3 meta3);
	PolymorphicLeibnizEq (t,x,y)
    | [(m1,t);(m2,x);(m3,t');(m4,x')] ->
        assert (Id.equal m1 meta1 && Id.equal m2 meta2 && Id.equal m3 meta3 && Id.equal m4 meta4);
	HeterogenousEq (t,x,t',x')
    | _ -> anomaly ~label:"match_eq" (Pp.str "an eq pattern should match 3 or 4 terms")

let no_check () = true
let check_jmeq_loaded () = Library.library_is_loaded Coqlib.jmeq_module

let build_coq_jmeq_data_in env =
  build_coq_jmeq_data (), Univ.ContextSet.empty

let build_coq_identity_data_in env =
  build_coq_identity_data (), Univ.ContextSet.empty

let equalities =
  [coq_eq_pattern, no_check, build_coq_eq_data_in;
   coq_jmeq_pattern, check_jmeq_loaded, build_coq_jmeq_data_in;
   coq_identity_pattern, no_check, build_coq_identity_data_in]

let find_eq_data env eqn = (* fails with PatternMatchingFailure *)
  first_match (match_eq eqn) env equalities

let extract_eq_args gl = function
  | MonomorphicLeibnizEq (e1,e2) ->
      let t = Tacmach.pf_type_of gl e1 in (t,e1,e2)
  | PolymorphicLeibnizEq (t,e1,e2) -> (t,e1,e2)
  | HeterogenousEq (t1,e1,t2,e2) ->
      if Tacmach.pf_conv_x gl t1 t2 then (t1,e1,e2)
      else raise PatternMatchingFailure

let find_eq_data_decompose gl eqn =
  let (lbeq,eq_args) = find_eq_data (Refiner.pf_env gl) eqn in
  (lbeq,extract_eq_args gl eq_args)

let find_this_eq_data_decompose gl eqn =
  let (lbeq,eq_args) =
    try (*first_match (match_eq eqn) inversible_equalities*)
      find_eq_data (Refiner.pf_env gl) eqn
    with PatternMatchingFailure ->
      errorlabstrm "" (str "No primitive equality found.") in
  let eq_args =
    try extract_eq_args gl eq_args
    with PatternMatchingFailure ->
      error "Don't know what to do with JMeq on arguments not of same type." in
  (lbeq,eq_args)

open Tacmach

let match_eq_nf gls eqn eq_pat =
  match pf_matches gls (Lazy.force eq_pat) eqn with
    | [(m1,t);(m2,x);(m3,y)] ->
        assert (Id.equal m1 meta1 && Id.equal m2 meta2 && Id.equal m3 meta3);
	(t,pf_whd_betadeltaiota gls x,pf_whd_betadeltaiota gls y)
    | _ -> anomaly ~label:"match_eq" (Pp.str "an eq pattern should match 3 terms")

let dest_nf_eq gls eqn =
  try
    snd (first_match (match_eq_nf gls eqn) (Refiner.pf_env gls) equalities)
  with PatternMatchingFailure ->
    error "Not an equality."

(*** Sigma-types *)

(* Patterns "(existS ?1 ?2 ?3 ?4)" and "(existT ?1 ?2 ?3 ?4)" *)
let coq_ex_pattern_gen ex = lazy PATTERN [ %ex ?X1 ?X2 ?X3 ?X4 ]
let coq_existT_pattern = coq_ex_pattern_gen coq_existT_ref
let coq_exist_pattern = coq_ex_pattern_gen coq_exist_ref

let match_sigma ex ex_pat =
  match matches (Lazy.force ex_pat) ex with
    | [(m1,a);(m2,p);(m3,car);(m4,cdr)] ->
        assert (Id.equal m1 meta1 && Id.equal m2 meta2 && Id.equal m3 meta3 && Id.equal m4 meta4);
	(a,p,car,cdr)
    | _ ->
	anomaly ~label:"match_sigma" (Pp.str "a successful sigma pattern should match 4 terms")

let find_sigma_data_decompose ex = (* fails with PatternMatchingFailure *)
  first_match (match_sigma ex) (Global.env())
    [coq_existT_pattern, no_check, (fun _ -> build_sigma_type ());
     coq_exist_pattern, no_check, (fun _ -> build_sigma ())]

(* Pattern "(sig ?1 ?2)" *)
let coq_sig_pattern = lazy PATTERN [ %coq_sig_ref ?X1 ?X2 ]

let match_sigma t =
  match matches (Lazy.force coq_sig_pattern) t with
    | [(_,a); (_,p)] -> (a,p)
    | _ -> anomaly (Pp.str "Unexpected pattern")

let is_matching_sigma t = is_matching (Lazy.force coq_sig_pattern) t

(*** Decidable equalities *)

(* The expected form of the goal for the tactic Decide Equality *)

(* Pattern "{<?1>x=y}+{~(<?1>x=y)}" *)
(* i.e. "(sumbool (eq ?1 x y) ~(eq ?1 x y))" *)

let coq_eqdec_inf_pattern =
 lazy PATTERN [ { ?X2 = ?X3 :> ?X1 } + { ~ ?X2 = ?X3 :> ?X1 } ]

let coq_eqdec_inf_rev_pattern =
 lazy PATTERN [ { ~ ?X2 = ?X3 :> ?X1 } + { ?X2 = ?X3 :> ?X1 } ]

let coq_eqdec_pattern =
 lazy PATTERN [ %coq_or_ref (?X2 = ?X3 :> ?X1) (~ ?X2 = ?X3 :> ?X1) ]

let coq_eqdec_rev_pattern =
 lazy PATTERN [ %coq_or_ref (~ ?X2 = ?X3 :> ?X1) (?X2 = ?X3 :> ?X1) ]

let op_or = coq_or_ref
let op_sum = coq_sumbool_ref

let match_eqdec t =
  let eqonleft,op,subst =
    try true,op_sum,matches (Lazy.force coq_eqdec_inf_pattern) t
    with PatternMatchingFailure ->
    try false,op_sum,matches (Lazy.force coq_eqdec_inf_rev_pattern) t
    with PatternMatchingFailure ->
    try true,op_or,matches (Lazy.force coq_eqdec_pattern) t
    with PatternMatchingFailure ->
        false,op_or,matches (Lazy.force coq_eqdec_rev_pattern) t in
  match subst with
  | [(_,typ);(_,c1);(_,c2)] ->
      eqonleft, Universes.constr_of_global (Lazy.force op), c1, c2, typ
  | _ -> anomaly (Pp.str "Unexpected pattern")

(* Patterns "~ ?" and "? -> False" *)
let coq_not_pattern = lazy PATTERN [ ~ _ ]
let coq_imp_False_pattern = lazy PATTERN [ _ -> %coq_False_ref ]

let is_matching_not t = is_matching (Lazy.force coq_not_pattern) t
let is_matching_imp_False t = is_matching (Lazy.force coq_imp_False_pattern) t

(* Remark: patterns that have references to the standard library must
   be evaluated lazily (i.e. at the time they are used, not a the time
   coqtop starts) *)


==> anc/HoTT/coq-HoTT/tactics/hipattern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Evd
open Pattern
open Coqlib

(** High-order patterns *)

(** Given a term with second-order variables in it,
   represented by Meta's, and possibly applied using SoApp
   terms, this function will perform second-order, binding-preserving,
   matching, in the case where the pattern is a pattern in the sense
   of Dale Miller.

   ALGORITHM:

   Given a pattern, we decompose it, flattening casts and apply's,
   recursing on all operators, and pushing the name of the binder each
   time we descend a binder.

   When we reach a first-order variable, we ask that the corresponding
   term's free-rels all be higher than the depth of the current stack.

   When we reach a second-order application, we ask that the
   intersection of the free-rels of the term and the current stack be
   contained in the arguments of the application *)

(** I implemented the following functions which test whether a term [t]
   is an inductive but non-recursive type, a general conjuction, a
   general disjunction, or a type with no constructors.

   They are more general than matching with [or_term], [and_term], etc,
   since they do not depend on the name of the type. Hence, they
   also work on ad-hoc disjunctions introduced by the user.
   (Eduardo, 6/8/97). *)

type 'a matching_function = constr -> 'a option
type testing_function = constr -> bool

val match_with_non_recursive_type : (constr * constr list) matching_function
val is_non_recursive_type         : testing_function

(** Non recursive type with no indices and exactly one argument for each
   constructor; canonical definition of n-ary disjunction if strict *)
val match_with_disjunction : ?strict:bool -> ?onlybinary:bool -> (constr * constr list) matching_function
val is_disjunction         : ?strict:bool -> ?onlybinary:bool -> testing_function

(** Non recursive tuple (one constructor and no indices) with no inner
   dependencies; canonical definition of n-ary conjunction if strict *)
val match_with_conjunction : ?strict:bool -> ?onlybinary:bool -> (constr * constr list) matching_function
val is_conjunction         : ?strict:bool -> ?onlybinary:bool -> testing_function

(** Non recursive tuple, possibly with inner dependencies *)
val match_with_record      : (constr * constr list) matching_function
val is_record              : testing_function

(** Like record but supports and tells if recursive (e.g. Acc) *)
val match_with_tuple       : (constr * constr list * bool) matching_function
val is_tuple               : testing_function

(** No constructor, possibly with indices *)
val match_with_empty_type  : constr matching_function
val is_empty_type          : testing_function

(** type with only one constructor and no arguments, possibly with indices *)
val match_with_unit_or_eq_type : constr matching_function
val is_unit_or_eq_type     : testing_function

(** type with only one constructor and no arguments, no indices *)
val is_unit_type           : testing_function

(** type with only one constructor, no arguments and at least one dependency *)
val is_inductive_equality  : inductive -> bool
val match_with_equality_type : (constr * constr list) matching_function
val is_equality_type       : testing_function

val match_with_nottype     : (constr * constr) matching_function
val is_nottype             : testing_function

val match_with_forall_term    : (Name.t * constr * constr) matching_function
val is_forall_term            : testing_function

val match_with_imp_term    : (constr * constr) matching_function
val is_imp_term            : testing_function

(** I added these functions to test whether a type contains dependent
  products or not, and if an inductive has constructors with dependent types
 (excluding parameters). this is useful to check whether a conjunction is a
 real conjunction and not a dependent tuple. (Pierre Corbineau, 13/5/2002) *)

val has_nodep_prod_after   : int -> testing_function
val has_nodep_prod         : testing_function

val match_with_nodep_ind   : (constr * constr list * int) matching_function
val is_nodep_ind           : testing_function

val match_with_sigma_type   : (constr * constr list) matching_function
val is_sigma_type           : testing_function

(** Recongnize inductive relation defined by reflexivity *)

type equation_kind =
  | MonomorphicLeibnizEq of constr * constr
  | PolymorphicLeibnizEq of constr * constr * constr
  | HeterogenousEq of constr * constr * constr * constr

exception NoEquationFound

val match_with_equation:
  constr -> coq_eq_data option * constr * equation_kind

(***** Destructing patterns bound to some theory *)

(** Match terms [eq A t u], [identity A t u] or [JMeq A t A u] 
   Returns associated lemmas and [A,t,u] or fails PatternMatchingFailure *)
val find_eq_data_decompose : Proof_type.goal sigma -> constr ->
  coq_eq_data Univ.in_universe_context_set * (types * constr * constr)

(** Idem but fails with an error message instead of PatternMatchingFailure *)
val find_this_eq_data_decompose : Proof_type.goal sigma -> constr ->
  coq_eq_data Univ.in_universe_context_set * (types * constr * constr)

(** A variant that returns more informative structure on the equality found *)
val find_eq_data : Environ.env -> constr -> coq_eq_data Univ.in_universe_context_set * equation_kind

(** Match a term of the form [(existT A P t p)] 
   Returns associated lemmas and [A,P,t,p] *)
val find_sigma_data_decompose : constr ->
  coq_sigma_data * (constr * constr * constr * constr)

(** Match a term of the form [{x:A|P}], returns [A] and [P] *)
val match_sigma : constr -> constr * constr

val is_matching_sigma : constr -> bool

(** Match a decidable equality judgement (e.g [{t=u:>T}+{~t=u}]), returns
   [t,u,T] and a boolean telling if equality is on the left side *)
val match_eqdec : constr -> bool * constr * constr * constr * constr

(** Match an equality up to conversion; returns [(eq,t1,t2)] in normal form *)
open Proof_type
open Tacmach
val dest_nf_eq : goal sigma -> constr -> (constr * constr * constr)

(** Match a negation *)
val is_matching_not : constr -> bool
val is_matching_imp_False : constr -> bool


==> anc/HoTT/coq-HoTT/tactics/inv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Term
open Termops
open Namegen
open Environ
open Inductiveops
open Printer
open Retyping
open Tacmach
open Clenv
open Tacticals
open Tactics
open Elim
open Equality
open Misctypes
open Tacexpr

let collect_meta_variables c =
  let rec collrec acc c = match kind_of_term c with
    | Meta mv -> mv::acc
    | _ -> fold_constr collrec acc c
  in
  collrec [] c

let check_no_metas clenv ccl =
  if occur_meta ccl then
    let metas = List.filter (fun m -> not (Evd.meta_defined clenv.evd m))
      (collect_meta_variables ccl) in
    let metas = List.map (Evd.meta_name clenv.evd) metas in
    let opts = match metas with [_] -> " " | _ -> "s " in
    errorlabstrm "inversion"
      (str ("Cannot find an instantiation for variable"^opts) ++
	 prlist_with_sep pr_comma pr_name metas
	 (* ajouter "in " ++ pr_lconstr ccl mais il faut le bon contexte *))

let var_occurs_in_pf gl id =
  let env = pf_env gl in
  occur_var env id (pf_concl gl) or
  List.exists (occur_var_in_decl env id) (pf_hyps gl)

(* [make_inv_predicate (ity,args) C]

   is given the inductive type, its arguments, both the global
   parameters and its local arguments, and is expected to produce a
   predicate P such that if largs is the "local" part of the
   arguments, then (P largs) will be convertible with a conclusion of
   the form:

   <A1>a1=a1-><A2>a2=a2 ... -> C

   Algorithm: suppose length(largs)=n

   (1) Push the entire arity, [xbar:Abar], carrying along largs and
   the conclusion

   (2) Pair up each ai with its respective Rel version: a1==(Rel n),
   a2==(Rel n-1), etc.

   (3) For each pair, ai,Rel j, if the Ai is dependent - that is, the
   type of [Rel j] is an open term, then we construct the iterated
   tuple, [make_iterated_tuple] does it, and use that for our equation

   Otherwise, we just use <Ai>ai=Rel j

 *)

type inversion_status = Dep of constr option | NoDep

let compute_eqn env sigma n i ai =
  (ai, (mkRel (n-i),get_type_of env sigma (mkRel (n-i))))

let make_inv_predicate env evd indf realargs id status concl =
  let nrealargs = List.length realargs in
  let (hyps,concl) =
    match status with
      | NoDep ->
	  (* We push the arity and leave concl unchanged *)
	  let hyps_arity,_ = get_arity env indf in
	  (hyps_arity,concl)
      | Dep dflt_concl ->
	  if not (occur_var env id concl) then
	    errorlabstrm "make_inv_predicate"
              (str "Current goal does not depend on " ++ pr_id id ++ str".");
          (* We abstract the conclusion of goal with respect to
             realargs and c to * be concl in order to rewrite and have
             c also rewritten when the case * will be done *)
	  let pred =
            match dflt_concl with
              | Some concl -> concl (*assumed it's some [x1..xn,H:I(x1..xn)]C*)
              | None ->
		let sort = get_sort_family_of env !evd concl in
		let sort = Evarutil.evd_comb1 (Evd.fresh_sort_in_family env) evd sort in
		let p = make_arity env true indf sort in
		fst (Unification.abstract_list_all env
                       !evd p concl (realargs@[mkVar id])) in
	  let hyps,bodypred = decompose_lam_n_assum (nrealargs+1) pred in
	  (* We lift to make room for the equations *)
	  (hyps,lift nrealargs bodypred)
  in
  let nhyps = rel_context_length hyps in
  let env' = push_rel_context hyps env in
  let realargs' = List.map (lift nhyps) realargs in
  let pairs = List.map_i (compute_eqn env' !evd nhyps) 0 realargs' in
  (* Now the arity is pushed, and we need to construct the pairs
   * ai,mkRel(n-i+1) *)
  (* Now, we can recurse down this list, for each ai,(mkRel k) whether to
     push <Ai>(mkRel k)=ai (when   Ai is closed).
   In any case, we carry along the rest of pairs *)
  let eqdata = Evarutil.evd_comb1 (Evd.with_context_set Evd.univ_flexible)
    evd (Coqlib.build_coq_eq_data_in env) in
  let rec build_concl eqns n = function
    | [] -> (it_mkProd concl eqns,n)
    | (ai,(xi,ti))::restlist ->
        let (lhs,eqnty,rhs) =
          if closed0 ti then
	    (xi,ti,ai)
          else
	    make_iterated_tuple env' !evd ai (xi,ti)
	in
        let eq_term = eqdata.Coqlib.eq in
        let eqn = applist (eq_term ,[eqnty;lhs;rhs]) in
	build_concl ((Anonymous,lift n eqn)::eqns) (n+1) restlist
  in
  let (newconcl,neqns) = build_concl [] 0 pairs in
  let predicate = it_mkLambda_or_LetIn_name env newconcl hyps in
  (* OK - this predicate should now be usable by res_elimination_then to
     do elimination on the conclusion. *)
  (predicate,neqns)

(* The result of the elimination is a bunch of goals like:

           |- (cibar:Cibar)Equands->C

   where the cibar are either dependent or not.  We are fed a
   signature, with "true" for every recursive argument, and false for
   every non-recursive one.  So we need to do the
   sign_branch_len(sign) intros, thinning out all recursive
   assumptions.  This leaves us with exactly length(sign) assumptions.

   We save their names, and then do introductions for all the equands
   (there are some number of them, which is the other argument of the
   tactic)

   This gives us the #neqns equations, whose names we get also, and
   the #length(sign) arguments.

   Suppose that #nodep of these arguments are non-dependent.
   Generalize and thin them.

   This gives us #dep = #length(sign)-#nodep arguments which are
   dependent.

   Now, we want to take each of the equations, and do all possible
   injections to get the left-hand-side to be a variable.  At the same
   time, if we find a lhs/rhs pair which are different, we can
   discriminate them to prove false and finish the branch.

   Then, we thin away the equations, and do the introductions for the
   #nodep arguments which we generalized before.
 *)

(* Called after the case-assumptions have been killed off, and all the
   intros have been done.  Given that the clause in question is an
   equality (if it isn't we fail), we are responsible for projecting
   the equality, using Injection and Discriminate, and applying it to
   the concusion *)

(* Computes the subset of hypothesis in the local context whose
   type depends on t (should be of the form (mkVar id)), then
   it generalizes them, applies tac to rewrite all occurrencies of t,
   and introduces generalized hypotheis.
   Precondition: t=(mkVar id) *)

let dependent_hyps id idlist gl =
  let rec dep_rec =function
    | [] -> []
    | (id1,_,_)::l ->
	(* Update the type of id1: it may have been subject to rewriting *)
	let d = pf_get_hyp gl id1 in
	if occur_var_in_decl (Global.env()) id d
        then d :: dep_rec l
        else dep_rec l
  in
  dep_rec idlist

let split_dep_and_nodep hyps gl =
  List.fold_right
    (fun (id,_,_ as d) (l1,l2) ->
       if var_occurs_in_pf gl id then (d::l1,l2) else (l1,d::l2))
    hyps ([],[])

(* Computation of dids is late; must have been done in rewrite_equations*)
(* Will keep generalizing and introducing back and forth... *)
(* Moreover, others hyps depending of dids should have been *)
(* generalized; in such a way that [dids] can endly be cleared *)
(* Consider for instance this case extracted from Well_Ordering.v

  A : Set
  B : A ->Set
  a0 : A
  f : (B a0) ->WO
  y : WO
  H0 : (le_WO y (sup a0 f))
  ============================
   (Acc WO le_WO y)

  Inversion H0 gives

  A : Set
  B : A ->Set
  a0 : A
  f : (B a0) ->WO
  y : WO
  H0 : (le_WO y (sup a0 f))
  a1 : A
  f0 : (B a1) ->WO
  v : (B a1)
  H1 : (f0 v)=y
  H3 : a1=a0
  f1 : (B a0) ->WO
  v0 : (B a0)
  H4 : (existS A [a:A](B a) ->WO a0 f1)=(existS A [a:A](B a) ->WO a0 f)
  ============================
   (Acc WO le_WO (f1 v0))

while, ideally, we would have expected

  A : Set
  B : A ->Set
  a0 : A
  f0 : (B a0)->WO
  v : (B a0)
  ============================
   (Acc WO le_WO (f0 v))

obtained from destruction with equalities

  A : Set
  B : A ->Set
  a0 : A
  f : (B a0) ->WO
  y : WO
  H0 : (le_WO y (sup a0 f))
  a1 : A
  f0 : (B a1)->WO
  v : (B a1)
  H1 : (f0 v)=y
  H2 : (sup a1 f0)=(sup a0 f)
  ============================
   (Acc WO le_WO (f0 v))

by clearing initial hypothesis H0 and its dependency y, clearing H1
(in fact H1 can be avoided using the same trick as for newdestruct),
decomposing H2 to get a1=a0 and (a1,f0)=(a0,f), replacing a1 by a0
everywhere and removing a1 and a1=a0 (in fact it would have been more
regular to replace a0 by a1, avoiding f1 and v0 cannot replace f0 and v),
finally removing H4 (here because f is not used, more generally after using
eq_dep and replacing f by f0) [and finally rename a0, f0 into a,f].
Summary: nine useless hypotheses!
Nota: with Inversion_clear, only four useless hypotheses
*)

let generalizeRewriteIntros tac depids id gls =
  let dids = dependent_hyps id depids gls in
  (tclTHENSEQ
    [bring_hyps dids; tac;
     (* may actually fail to replace if dependent in a previous eq *)
     intros_replacing (ids_of_named_context dids)])
  gls

let rec tclMAP_i n tacfun = function
  | [] -> tclDO n (tacfun None)
  | a::l ->
      if Int.equal n 0 then error "Too many names."
      else tclTHEN (tacfun (Some a)) (tclMAP_i (n-1) tacfun l)

let remember_first_eq id x = if !x == MoveLast then x := MoveAfter id

(* invariant: ProjectAndApply is responsible for erasing the clause
   which it is given as input
   It simplifies the clause (an equality) to use it as a rewrite rule and then
   erases the result of the simplification. *)
(* invariant: ProjectAndApplyNoThining simplifies the clause (an equality) .
   If it can discriminate then the goal is proved, if not tries to use it as
   a rewrite rule. It erases the clause which is given as input *)

let projectAndApply thin id eqname names depids gls =
  let subst_hyp l2r id =
    tclTHEN (tclTRY(rewriteInConcl l2r (mkVar id)))
      (if thin then clear [id] else (remember_first_eq id eqname; tclIDTAC))
  in
  let substHypIfVariable tac id gls =
    let (t,t1,t2) = Hipattern.dest_nf_eq gls (pf_get_hyp_typ gls id) in
    match (kind_of_term t1, kind_of_term t2) with
    | Var id1, _ -> generalizeRewriteIntros (subst_hyp true id) depids id1 gls
    | _, Var id2 -> generalizeRewriteIntros (subst_hyp false id) depids id2 gls
    | _ -> tac id gls
  in
  let deq_trailer id neqns =
    tclTHENSEQ
      [(if not (List.is_empty names) then clear [id] else tclIDTAC);
       (tclMAP_i neqns (fun idopt ->
	 tclTRY (tclTHEN
	   (intro_move idopt MoveLast)
	   (* try again to substitute and if still not a variable after *)
	   (* decomposition, arbitrarily try to rewrite RL !? *)
	   (tclTRY (onLastHypId (substHypIfVariable (subst_hyp false))))))
	 names);
       (if List.is_empty names then clear [id] else tclIDTAC)]
  in
  substHypIfVariable
    (* If no immediate variable in the equation, try to decompose it *)
    (* and apply a trailer which again try to substitute *)
    (fun id ->
      dEqThen false (deq_trailer id)
	(Some (ElimOnConstr (mkVar id,NoBindings))))
    id
    gls

(* Inversion qui n'introduit pas les hypotheses, afin de pouvoir les nommer
   soi-meme (proposition de Valerie). *)
let rewrite_equations_gene othin neqns ba gl =
  let (depids,nodepids) = split_dep_and_nodep ba.assums gl in
  let rewrite_eqns =
    match othin with
      | Some thin ->
          onLastHypId
            (fun last ->
              tclTHENSEQ
                [tclDO neqns
                     (tclTHEN intro
                        (onLastHypId
                           (fun id ->
                              tclTRY
			        (projectAndApply thin id (ref MoveLast)
				  [] depids))));
                 onHyps (compose List.rev (afterHyp last)) bring_hyps;
                 onHyps (afterHyp last)
                   (compose clear ids_of_named_context)])
      | None -> tclIDTAC
  in
  (tclTHENSEQ
    [tclDO neqns intro;
     bring_hyps nodepids;
     clear (ids_of_named_context nodepids);
     onHyps (compose List.rev (nLastDecls neqns)) bring_hyps;
     onHyps (nLastDecls neqns) (compose clear ids_of_named_context);
     rewrite_eqns;
     tclMAP (fun (id,_,_ as d) ->
               (tclORELSE (clear [id])
                 (tclTHEN (bring_hyps [d]) (clear [id]))))
       depids])
  gl

(* Introduction of the equations on arguments
   othin: discriminates Simple Inversion, Inversion and Inversion_clear
     None: the equations are introduced, but not rewritten
     Some thin: the equations are rewritten, and cleared if thin is true *)

let rec get_names allow_conj (loc,pat) = match pat with
  | IntroWildcard ->
      error "Discarding pattern not allowed for inversion equations."
  | IntroAnonymous | IntroForthcoming _ ->
      error "Anonymous pattern not allowed for inversion equations."
  | IntroFresh _ ->
      error "Fresh pattern not allowed for inversion equations."
  | IntroRewrite _->
      error "Rewriting pattern not allowed for inversion equations."
  | IntroOrAndPattern [l] ->
      let get_name id = Option.get (fst (get_names false id)) in
      if allow_conj then begin match l with
      | [] -> (None, [])
      | id :: l ->
        let n = get_name id in
        (Some n, n :: List.map get_name l)
      end else
	error"Nested conjunctive patterns not allowed for inversion equations."
  | IntroOrAndPattern l ->
      error "Disjunctive patterns not allowed for inversion equations."
  | IntroIdentifier id ->
      (Some id,[id])

let extract_eqn_names = function
  | None -> None,[]
  | Some x -> x

let rewrite_equations othin neqns names ba gl =
  let names = List.map (get_names true) names in
  let (depids,nodepids) = split_dep_and_nodep ba.assums gl in
  let rewrite_eqns =
    let first_eq = ref MoveLast in
    match othin with
      | Some thin ->
          tclTHENSEQ
            [onHyps (compose List.rev (nLastDecls neqns)) bring_hyps;
             onHyps (nLastDecls neqns) (compose clear ids_of_named_context);
	     tclMAP_i neqns (fun o ->
	       let idopt,names = extract_eqn_names o in
               (tclTHEN
		 (intro_move idopt MoveLast)
		 (onLastHypId (fun id ->
		   tclTRY (projectAndApply thin id first_eq names depids)))))
	       names;
	     tclMAP (fun (id,_,_) gl ->
	       intro_move None (if thin then MoveLast else !first_eq) gl)
	       nodepids;
	     tclMAP (fun (id,_,_) -> tclTRY (clear [id])) depids]
      | None -> tclIDTAC
  in
  (tclTHENSEQ
    [tclDO neqns intro;
     bring_hyps nodepids;
     clear (ids_of_named_context nodepids);
     rewrite_eqns])
  gl

let interp_inversion_kind = function
  | SimpleInversion -> None
  | FullInversion -> Some false
  | FullInversionClear -> Some true

let rewrite_equations_tac (gene, othin) id neqns names ba =
  let othin = interp_inversion_kind othin in
  let tac =
    if gene then rewrite_equations_gene othin neqns ba
    else rewrite_equations othin neqns names ba in
  match othin with
  | Some true (* if Inversion_clear, clear the hypothesis *) ->
    tclTHEN tac (tclTRY (clear [id]))
  | _ ->
    tac


let raw_inversion inv_kind id status names gl =
  let env = pf_env gl and sigma = project gl in
  let c = mkVar id in
  let (ind,t) =
    try pf_reduce_to_atomic_ind gl (pf_type_of gl c)
    with UserError _ ->
      errorlabstrm "raw_inversion"
	(str ("The type of "^(Id.to_string id)^" is not inductive.")) in
  let indclause = mk_clenv_from gl (c,t) in
  let ccl = clenv_type indclause in
  check_no_metas indclause ccl;
  let IndType (indf,realargs) = find_rectype env sigma ccl in
  let evd = ref sigma in
  let (elim_predicate,neqns) =
    make_inv_predicate env evd indf realargs id status (pf_concl gl) in
  let (cut_concl,case_tac) =
    if status != NoDep && (dependent c (pf_concl gl)) then
      Reduction.beta_appvect elim_predicate (Array.of_list (realargs@[c])),
      case_then_using
    else
      Reduction.beta_appvect elim_predicate (Array.of_list realargs),
      case_nodep_then_using
  in
    (tclTHEN (Refiner.tclEVARS !evd) (tclTHENS
     (assert_tac Anonymous cut_concl)
     [case_tac names
       (introCaseAssumsThen (rewrite_equations_tac inv_kind id neqns))
       (Some elim_predicate) ([],[]) ind indclause;
      onLastHypId
        (fun id ->
           (tclTHEN
              (apply_term (mkVar id)
                 (List.init neqns (fun _ -> Evarutil.mk_new_meta())))
              reflexivity))]))
  gl

(* Error messages of the inversion tactics *)
let wrap_inv_error id = function
  | Indrec.RecursionSchemeError
      (Indrec.NotAllowedCaseAnalysis (_,(Type _ | Prop Pos as k),i)) ->
      errorlabstrm ""
	(strbrk "Inversion would require case analysis on sort " ++
	pr_sort k ++
	strbrk " which is not allowed for inductive definition " ++
	pr_inductive (Global.env()) (fst i) ++ str ".")
  | e -> raise e

(* The most general inversion tactic *)
let inversion inv_kind status names id gls =
  try (raw_inversion inv_kind id status names) gls
  with e when Errors.noncritical e -> wrap_inv_error id e

(* Specializing it... *)

let inv_gen gene thin status names =
  try_intros_until (inversion (gene,thin) status names)

open Tacexpr

let inv k = inv_gen false k NoDep

let half_inv_tac id  = inv SimpleInversion None (NamedHyp id)
let inv_tac id       = inv FullInversion None (NamedHyp id)
let inv_clear_tac id = inv FullInversionClear None (NamedHyp id)

let dinv k c = inv_gen false k (Dep c)

let half_dinv_tac id  = dinv SimpleInversion None None (NamedHyp id)
let dinv_tac id       = dinv FullInversion None None (NamedHyp id)
let dinv_clear_tac id = dinv FullInversionClear None None (NamedHyp id)

(* InvIn will bring the specified clauses into the conclusion, and then
 * perform inversion on the named hypothesis.  After, it will intro them
 * back to their places in the hyp-list. *)

let invIn k names ids id gls =
  let hyps = List.map (pf_get_hyp gls) ids in
  let nb_prod_init = nb_prod (pf_concl gls) in
  let intros_replace_ids gls =
    let nb_of_new_hyp =
      nb_prod (pf_concl gls) - (List.length hyps + nb_prod_init)
    in
    if nb_of_new_hyp < 1 then
      intros_replacing ids gls
    else
      tclTHEN (tclDO nb_of_new_hyp intro) (intros_replacing ids) gls
  in
  try
    (tclTHENSEQ
      [bring_hyps hyps;
       inversion (false,k) NoDep names id;
       intros_replace_ids])
    gls
  with e when Errors.noncritical e -> wrap_inv_error id e

let invIn_gen k names idl = try_intros_until (invIn k names idl)

let inv_clause k names = function
  | [] -> inv k names
  | idl -> invIn_gen k names idl


==> anc/HoTT/coq-HoTT/tactics/inv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Tacmach
open Misctypes
open Tacexpr
open Glob_term

type inversion_status = Dep of constr option | NoDep

val inv_gen :
  bool -> inversion_kind -> inversion_status ->
    intro_pattern_expr located option -> quantified_hypothesis -> tactic
val invIn_gen :
  inversion_kind -> intro_pattern_expr located option -> Id.t list ->
    quantified_hypothesis -> tactic

val inv_clause :
  inversion_kind -> intro_pattern_expr located option -> Id.t list ->
    quantified_hypothesis -> tactic

val inv : inversion_kind -> intro_pattern_expr located option ->
  quantified_hypothesis -> tactic

val dinv : inversion_kind -> constr option ->
  intro_pattern_expr located option -> quantified_hypothesis -> tactic

val half_inv_tac : Id.t -> tactic
val inv_tac : Id.t -> tactic
val inv_clear_tac : Id.t -> tactic
val half_dinv_tac : Id.t -> tactic
val dinv_tac : Id.t -> tactic
val dinv_clear_tac : Id.t -> tactic


==> anc/HoTT/coq-HoTT/tactics/leminv.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Termops
open Namegen
open Sign
open Evd
open Printer
open Reductionops
open Entries
open Inductiveops
open Environ
open Tacmach
open Pfedit
open Clenv
open Declare
open Tacticals
open Tactics
open Decl_kinds

let no_inductive_inconstr env constr =
  (str "Cannot recognize an inductive predicate in " ++
     pr_lconstr_env env constr ++
     str "." ++ spc () ++ str "If there is one, may be the structure of the arity" ++
     spc () ++ str "or of the type of constructors" ++ spc () ++
     str "is hidden by constant definitions.")

(* Inversion stored in lemmas *)

(* ALGORITHM:

   An inversion stored in a lemma is computed from a term-pattern, in
   a signature, as follows:

   Suppose we have an inductive relation, (I abar), in a signature Gamma:

       Gamma |- (I abar)

   Then we compute the free-variables of abar.  Suppose that Gamma is
   thinned out to only include these.

   [We need technically to require that all free-variables of the
    types of the free variables of abar are themselves free-variables
    of abar.  This needs to be checked, but it should not pose a
    problem - it is hard to imagine cases where it would not hold.]

   Now, we pose the goal:

       (P:(Gamma)Prop)(Gamma)(I abar)->(P vars[Gamma]).

   We execute the tactic:

   REPEAT Intro THEN (OnLastHyp (Inv NONE false o outSOME))

   This leaves us with some subgoals.  All the assumptions after "P"
   in these subgoals are new assumptions.  I.e. if we have a subgoal,

       P:(Gamma)Prop, Gamma, Hbar:Tbar |- (P ybar)

   then the assumption we needed to have was

      (Hbar:Tbar)(P ybar)

   So we construct all the assumptions we need, and rebuild the goal
   with these assumptions.  Then, we can re-apply the same tactic as
   above, but instead of stopping after the inversion, we just apply
   the respective assumption in each subgoal.

 *)

(* returns the sub_signature of sign corresponding to those identifiers that
 * are not global. *)
(*
let get_local_sign sign =
  let lid = ids_of_sign sign in
  let globsign = Global.named_context() in
  let add_local id res_sign =
    if not (mem_sign globsign id) then
      add_sign (lookup_sign id sign) res_sign
    else
      res_sign
  in
  List.fold_right add_local lid nil_sign
*)
(* returs the identifier of lid that was the latest declared in sign.
 * (i.e. is the identifier id of lid such that
 * sign_length (sign_prefix id sign) > sign_length (sign_prefix id' sign) >
 * for any id'<>id in lid).
 * it returns both the pair (id,(sign_prefix id sign)) *)
(*
let max_prefix_sign lid sign =
  let rec max_rec (resid,prefix) = function
    | [] -> (resid,prefix)
    | (id::l) ->
	let pre = sign_prefix id sign in
	if sign_length pre > sign_length prefix then
          max_rec (id,pre) l
        else
	  max_rec (resid,prefix) l
  in
  match lid with
    | [] -> nil_sign
    | id::l -> snd (max_rec (id, sign_prefix id sign) l)
*)
let rec add_prods_sign env sigma t =
  match kind_of_term (whd_betadeltaiota env sigma t) with
    | Prod (na,c1,b) ->
	let id = id_of_name_using_hdchar env t na in
	let b'= subst1 (mkVar id) b in
        add_prods_sign (push_named (id,None,c1) env) sigma b'
    | LetIn (na,c1,t1,b) ->
	let id = id_of_name_using_hdchar env t na in
	let b'= subst1 (mkVar id) b in
        add_prods_sign (push_named (id,Some c1,t1) env) sigma b'
    | _ -> (env,t)

(* [dep_option] indicates wether the inversion lemma is dependent or not.
   If it is dependent and I is of the form (x_bar:T_bar)(I t_bar) then
   the stated goal will be (x_bar:T_bar)(H:(I t_bar))(P t_bar H)
   where P:(x_bar:T_bar)(H:(I x_bar))[sort].
   The generalisation of such a goal at the moment of the dependent case should
   be easy.

   If it is non dependent, then if [I]=(I t_bar) and (x_bar:T_bar) are the
   variables occurring in [I], then the stated goal will be:
    (x_bar:T_bar)(I t_bar)->(P x_bar)
   where P: P:(x_bar:T_bar)[sort].
*)

let compute_first_inversion_scheme env sigma ind sort dep_option =
  let indf,realargs = dest_ind_type ind in
  let allvars = ids_of_context env in
  let p = next_ident_away (Id.of_string "P") allvars in
  let pty,goal =
    if dep_option  then
      let pty = make_arity env true indf sort in
      let goal =
	mkProd
	  (Anonymous, mkAppliedInd ind, applist(mkVar p,realargs@[mkRel 1]))
      in
      pty,goal
    else
      let i = mkAppliedInd ind in
      let ivars = global_vars env i in
      let revargs,ownsign =
	fold_named_context
	  (fun env (id,_,_ as d) (revargs,hyps) ->
             if List.mem id ivars then
	       ((mkVar id)::revargs,add_named_decl d hyps)
	     else
	       (revargs,hyps))
          env ~init:([],[])
      in
      let pty = it_mkNamedProd_or_LetIn (mkSort sort) ownsign in
      let goal = mkArrow i (applist(mkVar p, List.rev revargs)) in
      (pty,goal)
  in
  let npty = nf_betadeltaiota env sigma pty in
  let extenv = push_named (p,None,npty) env in
  extenv, goal

(* [inversion_scheme sign I]

   Given a local signature, [sign], and an instance of an inductive
   relation, [I], inversion_scheme will prove the associated inversion
   scheme on sort [sort]. Depending on the value of [dep_option] it will
   build a dependent lemma or a non-dependent one *)

let inversion_scheme env sigma t sort dep_option inv_op =
  let (env,i) = add_prods_sign env sigma t in
  let ind =
    try find_rectype env sigma i
    with Not_found ->
      errorlabstrm "inversion_scheme" (no_inductive_inconstr env i)
  in
  let (invEnv,invGoal) =
    compute_first_inversion_scheme env sigma ind sort dep_option
  in
  assert
    (List.subset
       (global_vars env invGoal)
       (ids_of_named_context (named_context invEnv)));
  (*
    errorlabstrm "lemma_inversion"
    (str"Computed inversion goal was not closed in initial signature.");
  *)
  let pf = Proof.start [invEnv,(invGoal,Evd.get_universe_context_set sigma)] in
  Proof.run_tactic env (Proofview.V82.tactic (tclTHEN intro (onLastHypId inv_op))) pf;
  let pfterm = List.hd (Proof.partial_proof pf) in
  let global_named_context = Global.named_context () in
  let ownSign = ref begin
    fold_named_context
      (fun env (id,_,_ as d) sign ->
         if mem_named_context id global_named_context then sign
	 else add_named_decl d sign)
      invEnv ~init:empty_named_context
  end in
  let avoid = ref [] in
  let { sigma=sigma } = Proof.V82.subgoals pf in
  let rec fill_holes c =
    match kind_of_term c with
    | Evar (e,args) ->
	let h = next_ident_away (Id.of_string "H") !avoid in
	let ty,inst = Evarutil.generalize_evar_over_rels sigma (e,args) in
	avoid := h::!avoid;
	ownSign := add_named_decl (h,None,ty) !ownSign;
	applist (mkVar h, inst)
    | _ -> map_constr fill_holes c
  in
  let c = fill_holes pfterm in
  (* warning: side-effect on ownSign *)
  let invProof = it_mkNamedLambda_or_LetIn c !ownSign
  in
  invProof

let add_inversion_lemma name env sigma t sort dep inv_op =
  let invProof = inversion_scheme env sigma t sort dep inv_op in
  let entry = {
    const_entry_body = invProof;
    const_entry_secctx = None;
    const_entry_type = None;
    const_entry_polymorphic = true;
    const_entry_universes = Univ.Context.empty (*FIXME *);
    const_entry_opaque = false;
    const_entry_inline_code = false	   
  }
  in
  let _ = declare_constant name (DefinitionEntry entry, IsProof Lemma) in
  ()

(* inv_op = Inv (derives de complete inv. lemma)
 * inv_op = InvNoThining (derives de semi inversion lemma) *)

let inversion_lemma_from_goal n na (loc,id) sort dep_option inv_op =
  let pts = get_pftreestate() in
  let { it=gls ; sigma=sigma } = Proof.V82.subgoals pts in
  let gl = { it = List.nth gls (n-1) ; sigma=sigma } in
  let t =
    try pf_get_hyp_typ gl id
    with Not_found -> Pretype_errors.error_var_not_found_loc loc id in
  let env = pf_env gl and sigma = project gl in
  add_inversion_lemma na env sigma t sort dep_option inv_op

let add_inversion_lemma_exn na com comsort bool tac =
  let env = Global.env () and sigma = Evd.empty in
  let c,ctx = Constrintern.interp_type sigma env com in
  let sigma = Evd.merge_context_set Evd.univ_rigid sigma ctx in
  let sigma, sort = Pretyping.interp_sort sigma comsort in
  try
    add_inversion_lemma na env sigma c sort bool tac
  with
    |   UserError ("Case analysis",s) -> (* référence à Indrec *)
	  errorlabstrm "Inv needs Nodep Prop Set" s

(* ================================= *)
(* Applying a given inversion lemma  *)
(* ================================= *)

let lemInv id c gls =
  try
    let clause = mk_clenv_type_of gls c in
    let clause = clenv_constrain_last_binding (mkVar id) clause in
    Clenvtac.res_pf clause ~flags:(Unification.elim_flags ()) gls
  with
    | NoSuchBinding ->
	errorlabstrm ""
	  (hov 0 (pr_constr c ++ spc () ++ str "does not refer to an inversion lemma."))
    | UserError (a,b) ->
	 errorlabstrm "LemInv"
	   (str "Cannot refine current goal with the lemma " ++
	      pr_lconstr_env (Global.env()) c)

let lemInv_gen id c = try_intros_until (fun id -> lemInv id c) id

let lemInvIn id c ids gls =
  let hyps = List.map (pf_get_hyp gls) ids in
  let intros_replace_ids gls =
    let nb_of_new_hyp  = nb_prod (pf_concl gls) - List.length ids in
    if nb_of_new_hyp < 1  then
      intros_replacing ids gls
    else
      (tclTHEN (tclDO nb_of_new_hyp intro) (intros_replacing ids)) gls
  in
  ((tclTHEN (tclTHEN (bring_hyps hyps) (lemInv id c))
    (intros_replace_ids)) gls)

let lemInvIn_gen id c l = try_intros_until (fun id -> lemInvIn id c l) id

let lemInv_clause id c = function
  | [] -> lemInv_gen id c
  | l -> lemInvIn_gen id c l


==> anc/HoTT/coq-HoTT/tactics/leminv.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Glob_term
open Proof_type
open Constrexpr
open Misctypes

val lemInv_gen : quantified_hypothesis -> constr -> tactic
val lemInvIn_gen : quantified_hypothesis -> constr -> Id.t list -> tactic

val lemInv_clause :
  quantified_hypothesis -> constr -> Id.t list -> tactic

val inversion_lemma_from_goal :
  int -> Id.t -> Id.t located -> sorts -> bool ->
    (Id.t -> tactic) -> unit
val add_inversion_lemma_exn :
  Id.t -> constr_expr -> glob_sort -> bool -> (Id.t -> tactic) ->
    unit


==> anc/HoTT/coq-HoTT/tactics/nbtermdn.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Term
open Pattern
open Globnames

(* Named, bounded-depth, term-discrimination nets.
   Implementation:
   Term-patterns are stored in discrimination-nets, which are
   themselves stored in a hash-table, indexed by the first label.
   They are also stored by name in a table on-the-side, so that we can
   override them if needed. *)

(* The former comments are from Chet.
   See the module dn.ml for further explanations.
   Eduardo (5/8/97) *)
module Make = 
  functor (Y:Map.OrderedType) ->
struct
  module X = struct
    type t = constr_pattern*int
    let compare = Pervasives.compare
  end

  module Term_dn = Termdn.Make(Y)
  open Term_dn
  module Z = struct 
     type t = Term_dn.term_label
     let compare x y =  
       let make_name n =
	 match n with
	 | GRLabel(ConstRef con) -> 
	     GRLabel(ConstRef(constant_of_kn(canonical_con con)))
	 | GRLabel(IndRef (kn,i)) ->
	     GRLabel(IndRef(mind_of_kn(canonical_mind kn),i))
	 | GRLabel(ConstructRef ((kn,i),j ))->
	     GRLabel(ConstructRef((mind_of_kn(canonical_mind kn),i),j))
	 | k -> k
       in
	 Pervasives.compare (make_name x) (make_name y)
  end

  module Dn = Dn.Make(X)(Z)(Y)
  module Bounded_net = Btermdn.Make(Y)

    
type 'na t = {
  mutable table : ('na,constr_pattern * Y.t) Gmap.t;
  mutable patterns : (Term_dn.term_label option,Bounded_net.t) Gmap.t }


type 'na frozen_t = 
    ('na,constr_pattern * Y.t) Gmap.t
    * (Term_dn.term_label option, Bounded_net.t) Gmap.t

let create () =
  { table = Gmap.empty;
    patterns = Gmap.empty }

let get_dn dnm hkey =
  try Gmap.find hkey dnm with Not_found -> Bounded_net.create ()

let add dn (na,(pat,valu)) =
  let hkey = Option.map fst (Term_dn.constr_pat_discr pat) in 
  dn.table <- Gmap.add na (pat,valu) dn.table;
  let dnm = dn.patterns in
  dn.patterns <- Gmap.add hkey (Bounded_net.add None (get_dn dnm hkey) (pat,valu)) dnm

let rmv dn na =
  let (pat,valu) = Gmap.find na dn.table in
  let hkey = Option.map fst (Term_dn.constr_pat_discr pat) in 
  dn.table <- Gmap.remove na dn.table;
  let dnm = dn.patterns in
  dn.patterns <- Gmap.add hkey (Bounded_net.rmv None (get_dn dnm hkey) (pat,valu)) dnm

let in_dn dn na = Gmap.mem na dn.table

let remap ndn na (pat,valu) =
  rmv ndn na;
  add ndn (na,(pat,valu))

let decomp = 
  let rec decrec acc c = match kind_of_term c with
    | App (f,l) -> decrec (Array.fold_right (fun a l -> a::l) l acc) f
    | Cast (c1,_,_) -> decrec acc c1
    | _ -> (c,acc)
  in 
  decrec []

  let constr_val_discr t =
  let c, l = decomp t in
    match kind_of_term c with
    | Ind (ind_sp,_) -> Dn.Label(Term_dn.GRLabel (IndRef ind_sp),l)
    | Construct (cstr_sp,_) -> Dn.Label(Term_dn.GRLabel (ConstructRef cstr_sp),l)
    | Var id -> Dn.Label(Term_dn.GRLabel (VarRef id),l)
    | Const _ -> Dn.Everything
    | _ -> Dn.Nothing

let lookup dn valu =
  let hkey =
    match (constr_val_discr valu) with
    | Dn.Label(l,_) -> Some l
    | _ -> None
  in
  try Bounded_net.lookup None (Gmap.find hkey dn.patterns) valu with Not_found -> []

let app f dn = Gmap.iter f dn.table

let dnet_depth = Btermdn.dnet_depth

let freeze dn = (dn.table, dn.patterns)

let unfreeze (fnm,fdnm) dn =
  dn.table <- fnm;
  dn.patterns <- fdnm

let empty dn =
  dn.table <- Gmap.empty;
  dn.patterns <- Gmap.empty

let to2lists dn =
  (Gmap.to_list dn.table, Gmap.to_list dn.patterns)
end


==> anc/HoTT/coq-HoTT/tactics/nbtermdn.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Pattern
open Globnames

(** Named, bounded-depth, term-discrimination nets. *)
module Make :
  functor (Y:Map.OrderedType) ->
sig
  
  module Term_dn : sig     
    type term_label = 
      | GRLabel of global_reference
      | ProdLabel 
      | LambdaLabel
      | SortLabel
  end 
    
  type 'na t
  type 'na frozen_t
    
  val create : unit -> 'na t
    
  val add : 'na t -> ('na * (constr_pattern * Y.t)) -> unit
  val rmv : 'na t -> 'na -> unit
  val in_dn : 'na t -> 'na -> bool
  val remap : 'na t -> 'na -> (constr_pattern * Y.t) -> unit
    
  val lookup : 'na t -> constr -> (constr_pattern * Y.t) list
  val app : ('na -> (constr_pattern * Y.t) -> unit) -> 'na t -> unit
    
  val dnet_depth : int ref
    

  val freeze : 'na t -> 'na frozen_t
  val unfreeze : 'na frozen_t -> 'na t -> unit
  val empty : 'na t -> unit
  val to2lists : 'na t -> ('na * (constr_pattern * Y.t)) list * 
    (Term_dn.term_label option * Btermdn.Make(Y).t) list
end


==> anc/HoTT/coq-HoTT/tactics/refine.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* JCF -- 6 janvier 1998  EXPERIMENTAL *)

(*
 *  L'idée est, en quelque sorte, d'avoir de "vraies" métavariables
 *  dans Coq, c'est-à-dire de donner des preuves incomplètes -- mais
 *  où les trous sont typés -- et que les sous-buts correspondants
 *  soient engendrés pour finir la preuve.
 *
 *  Exemple :
 *    J'ai le but
 *        forall (x:nat), { y:nat | (minus y x) = x }
 *    et je donne la preuve incomplète
 *        fun (x:nat) => exist nat [y:nat]((minus y x)=x) (plus x x) ?
 *    ce qui engendre le but
 *        (minus (plus x x) x) = x
 *)

(*  Pour cela, on procède de la manière suivante :
 *
 *  1. Un terme de preuve incomplet est un terme contenant des variables
 *     existentielles Evar i.e. "_" en syntaxe concrète.
 *     La résolution de ces variables n'est plus nécessairement totale
 *     (ise_resolve called with fail_evar=false) et les variables
 *     existentielles restantes sont remplacées par des méta-variables
 *     castées par leur types (celui est connu : soit donné, soit trouvé
 *     pendant la phase de résolution).
 *
 *  2. On met ensuite le terme "à plat" i.e. on n'autorise des MV qu'au
 *     permier niveau et pour chacune d'elles, si nécessaire, on donne
 *     à son tour un terme de preuve incomplet pour la résoudre.
 *     Exemple: le terme (f a _ (fun (x:nat) => e _)) donne
 *         (f a ?1 ?2) avec:
 *           - ?2 := fun (x:nat) => ?3
 *           - ?3 := e ?4
 *         ?1 et ?4 donneront des buts
 *
 *  3. On écrit ensuite une tactique tcc qui engendre les sous-buts
 *     à partir d'une preuve incomplète.
 *)

open Pp
open Errors
open Util
open Names
open Term
open Termops
open Namegen
open Tacmach
open Environ
open Tactics
open Tacticals
open Printer

type term_with_holes = TH of constr * meta_type_map * sg_proofs
and  sg_proofs       = (term_with_holes option) list

(* pour debugger *)

let rec pp_th (TH(c,mm,sg)) =
  (str"TH=[ " ++ hov 0 (pr_lconstr c ++ fnl () ++
			      (* pp_mm mm ++ fnl () ++ *)
			   pp_sg sg) ++ str "]")
and pp_mm l =
  hov 0 (prlist_with_sep (fun _ -> (fnl ()))
	   (fun (n,c) -> (int n ++ str" --> " ++ pr_lconstr c)) l)
and pp_sg sg =
  hov 0 (prlist_with_sep (fun _ -> (fnl ()))
	   (function None -> (str"None") | Some th -> (pp_th th)) sg)

(*  compute_metamap : constr -> 'a evar_map -> term_with_holes
 *  réalise le 2. ci-dessus
 *
 *  Pour cela, on renvoie une meta_map qui indique pour chaque meta-variable
 *  si elle correspond à un but (None) ou si elle réduite à son tour
 *  par un terme de preuve incomplet (Some c).
 *
 *  On a donc l'INVARIANT suivant : le terme c rendu est "de niveau 1"
 *  -- i.e. à plat -- et la meta_map contient autant d'éléments qu'il y
 *  a de meta-variables dans c. On suppose de plus que l'ordre dans la
 *  meta_map correspond à celui des buts qui seront engendrés par le refine.
 *)

let replace_by_meta env sigma = function
  | TH (m, mm, sgp) when isMeta (strip_outer_cast m) -> m,mm,sgp
  | (TH (c,mm,_)) as th ->
      let n = Evarutil.new_meta() in
      let m = mkMeta n in
      (* quand on introduit une mv on calcule son type *)
      let ty = match kind_of_term c with
	| Lambda (Name id,c1,c2) when isCast c2 ->
	    let _,_,t = destCast c2 in mkNamedProd id c1 t
	| Lambda (Anonymous,c1,c2) when isCast c2 ->
	    let _,_,t = destCast c2 in mkArrow c1 t
	| _ -> (* (App _ | Case _) -> *)
	    let sigma' =
	      List.fold_right (fun (m,t) sigma -> Evd.meta_declare m t sigma)
		mm sigma in
	    Retyping.get_type_of env sigma' c
	(*
	| Fix ((_,j),(v,_,_)) ->
	    v.(j) (* en pleine confiance ! *)
	| _ -> invalid_arg "Tcc.replace_by_meta (TO DO)"
        *)
      in
      mkCast (m,DEFAULTcast, ty),[n,ty],[Some th]

exception NoMeta

let replace_in_array keep_length env sigma a =
  if Array.for_all (function (TH (_,_,[])) -> true | _ -> false) a then
    raise NoMeta;
  let a' = Array.map (function
			| (TH (c,mm,[])) when not keep_length -> c,mm,[]
			| th -> replace_by_meta env sigma th) a
  in
  let v' = Array.map pi1 a' in
  let mm = Array.fold_left (@) [] (Array.map pi2 a') in
  let sgp = Array.fold_left (@) [] (Array.map pi3 a') in
  v',mm,sgp

let fresh env n =
  let id = match n with Name x -> x | _ -> Id.of_string "_H" in
  next_ident_away_in_goal id (ids_of_named_context (named_context env))

let rec compute_metamap env sigma c = match kind_of_term c with
  (* le terme est directement une preuve *)
  | (Const _ | Evar _ | Ind _ | Construct _ |
    Sort _ | Var _ | Rel _) ->
      TH (c,[],[])

  (* le terme est une mv => un but *)
  | Meta n ->
      TH (c,[],[None])

  | Cast (m,_, ty) when isMeta m ->
      TH (c,[destMeta m,ty],[None])


  (* abstraction => il faut décomposer si le terme dessous n'est pas pur
   *    attention : dans ce cas il faut remplacer (Rel 1) par (Var x)
   *    où x est une variable FRAICHE *)
  | Lambda (name,c1,c2) ->
      let v = fresh env name in
      let env' = push_named (v,None,c1) env in
      begin match compute_metamap env' sigma (subst1 (mkVar v) c2) with
	(* terme de preuve complet *)
	| TH (_,_,[]) -> TH (c,[],[])
	(* terme de preuve incomplet *)
	| th ->
	    let m,mm,sgp = replace_by_meta env' sigma th in
	    TH (mkLambda (Name v,c1,m), mm, sgp)
      end

  | LetIn (name, c1, t1, c2) ->
      let v = fresh env name in
      let th1 = compute_metamap env sigma c1 in
      let env' = push_named (v,Some c1,t1) env in
      let th2 = compute_metamap env' sigma (subst1 (mkVar v) c2) in
      begin match th1,th2 with
	(* terme de preuve complet *)
	| TH (_,_,[]), TH (_,_,[]) -> TH (c,[],[])
	(* terme de preuve incomplet *)
	| TH (c1,mm1,sgp1), TH (c2,mm2,sgp2) ->
	    let m1,mm1,sgp1 =
              if List.is_empty sgp1 then (c1,mm1,[])
              else replace_by_meta env sigma th1 in
	    let m2,mm2,sgp2 =
              if List.is_empty sgp2 then (c2,mm2,[])
              else replace_by_meta env' sigma th2 in
	    TH (mkNamedLetIn v m1 t1 m2, mm1@mm2, sgp1@sgp2)
      end

  (* 4. Application *)
  | App (f,v) ->
      let a = Array.map (compute_metamap env sigma) (Array.append [|f|] v) in
      begin
	try
	  let v',mm,sgp = replace_in_array false env sigma a in
          let v'' = Array.sub v' 1 (Array.length v) in
          TH (mkApp(v'.(0), v''),mm,sgp)
	with NoMeta ->
	  TH (c,[],[])
      end

  | Case (ci,p,cc,v) ->
      (* bof... *)
      let nbr = Array.length v in
      let v = Array.append [|p;cc|] v in
      let a = Array.map (compute_metamap env sigma) v in
      begin
	try
	  let v',mm,sgp = replace_in_array false env sigma a in
	  let v'' = Array.sub v' 2 nbr in
	  TH (mkCase (ci,v'.(0),v'.(1),v''),mm,sgp)
	with NoMeta ->
	  TH (c,[],[])
      end

  (* 5. Fix. *)
  | Fix ((ni,i),(fi,ai,v)) ->
      (* TODO: use a fold *)
      let vi = Array.map (fresh env) fi in
      let fi' = Array.map (fun id -> Name id) vi in
      let env' = push_named_rec_types (fi',ai,v) env in
      let a = Array.map
		(compute_metamap env' sigma)
		(Array.map (substl (List.map mkVar (Array.to_list vi))) v)
      in
      begin
	try
	  let v',mm,sgp = replace_in_array true env' sigma a in
	  let fix = mkFix ((ni,i),(fi',ai,v')) in
	  TH (fix,mm,sgp)
	with NoMeta ->
	  TH (c,[],[])
      end

  (* Cast. Est-ce bien exact ? *)
  | Cast (c,_,t) -> compute_metamap env sigma c
      (*let TH (c',mm,sgp) = compute_metamap sign c in
	TH (mkCast (c',t),mm,sgp) *)

  (* Produit. Est-ce bien exact ? *)
  | Prod (_,_,_) ->
      if occur_meta c then
	error "refine: proof term contains metas in a product."
      else
      	TH (c,[],[])

  (* Cofix. *)
  | CoFix (i,(fi,ai,v)) ->
      let vi = Array.map (fresh env) fi in
      let fi' = Array.map (fun id -> Name id) vi in
      let env' = push_named_rec_types (fi',ai,v) env in
      let a = Array.map
		(compute_metamap env' sigma)
		(Array.map (substl (List.map mkVar (Array.to_list vi))) v)
      in
      begin
	try
	  let v',mm,sgp = replace_in_array true env' sigma a in
	  let cofix = mkCoFix (i,(fi',ai,v')) in
	  TH (cofix,mm,sgp)
	with NoMeta ->
	  TH (c,[],[])
      end


(*  tcc_aux : term_with_holes -> tactic
 *
 *  Réalise le 3. ci-dessus
 *)

let ensure_products n =
  let p = ref 0 in
  let rec aux n gl =
    if Int.equal n 0 then tclFAIL 0 (mt()) gl
    else
      tclTHEN
        (tclORELSE intro (fun gl -> incr p; introf gl))
        (aux (n-1)) gl in
  tclORELSE
    (aux n)
    (* Now we know how many red are needed *)
    (fun gl -> tclDO !p red_in_concl gl)

let rec tcc_aux subst (TH (c,mm,sgp) as _th) gl =
  let c = substl subst c in
  match (kind_of_term c,sgp) with
    (* mv => sous-but : on ne fait rien *)
    | Meta _ , _ ->
	tclIDTAC gl

    | Cast (c,_,_), _ when isMeta c ->
	tclIDTAC gl

    (* terme pur => refine *)
    | _,[] ->
	refine c gl

    (* abstraction => intro *)
    | Lambda (Name id,_,m), _ ->
	assert (isMeta (strip_outer_cast m));
	begin match sgp with
	  | [None] -> intro_mustbe_force id gl
	  | [Some th] ->
              tclTHEN (introduction id)
                (onLastHypId (fun id -> tcc_aux (mkVar id::subst) th)) gl
	  | _ -> assert false
	end

    | Lambda (Anonymous,_,m), _ -> (* if anon vars are allowed in evars *)
        assert (isMeta (strip_outer_cast m));
	begin match sgp with
	  | [None] -> tclTHEN intro (onLastHypId (fun id -> clear [id])) gl
	  | [Some th] ->
              tclTHEN
                intro
                (onLastHypId (fun id ->
                  tclTHEN
                    (clear [id])
                    (tcc_aux (mkVar (*dummy*) id::subst) th))) gl
	  | _ -> assert false
	end

    (* let in without holes in the body => possibly dependent intro *)
    | LetIn (Name id,c1,t1,c2), _ when not (isMeta (strip_outer_cast c1)) ->
	let c = pf_concl gl in
	let newc = mkNamedLetIn id c1 t1 c in
	tclTHEN
	  (change_in_concl None newc)
	  (match sgp with
	     | [None] -> introduction id
	     | [Some th] ->
                 tclTHEN (introduction id)
                   (onLastHypId (fun id -> tcc_aux (mkVar id::subst) th))
	     | _ -> assert false)
	  gl

    (* let in with holes in the body => unable to handle dependency
       because of evars limitation, use non dependent assert instead *)
    | LetIn (Name id,c1,t1,c2), _ ->
	tclTHENS
          (assert_tac (Name id) t1)
	  [(match List.hd sgp with
	     | None -> tclIDTAC
	     | Some th -> onLastHypId (fun id -> tcc_aux (mkVar id::subst) th));
           (match List.tl sgp with
	     | [] -> refine (subst1 (mkVar id) c2)  (* a complete proof *)
	     | [None] -> tclIDTAC                   (* a meta *)
	     | [Some th] ->                         (* a partial proof *)
                 onLastHypId (fun id -> tcc_aux (mkVar id::subst) th)
             | _ -> assert false)]
          gl

    (* fix => tactique Fix *)
    | Fix ((ni,j),(fi,ai,_)) , _ ->
	let out_name = function
	  | Name id -> id
          | _ -> error "Recursive functions must have names."
	in
	let fixes = Array.map3 (fun f n c -> (out_name f,succ n,c)) fi ni ai in
	let firsts,lasts = List.chop j (Array.to_list fixes) in
	tclTHENS
	  (tclTHEN
            (ensure_products (succ ni.(j)))
            (mutual_fix (out_name fi.(j)) (succ ni.(j)) (firsts@List.tl lasts) j))
	  (List.map (function
		       | None -> tclIDTAC
		       | Some th -> tcc_aux subst th) sgp)
	  gl

    (* cofix => tactique CoFix *)
    | CoFix (j,(fi,ai,_)) , _ ->
	let out_name = function
	  | Name id -> id
          | _ -> error "Recursive functions must have names."
	in
	let cofixes = Array.map2 (fun f c -> (out_name f,c)) fi ai in
	let firsts,lasts = List.chop j (Array.to_list cofixes) in
	tclTHENS
	  (mutual_cofix (out_name fi.(j)) (firsts@List.tl lasts) j)
	  (List.map (function
		       | None -> tclIDTAC
		       | Some th -> tcc_aux subst th) sgp)
	  gl

    (* sinon on fait refine du terme puis appels rec. sur les sous-buts.
     * c'est le cas pour App et MutCase. *)
    | _ ->
	tclTHENS
	  (refine c)
	  (List.map
            (function None -> tclIDTAC | Some th -> tcc_aux subst th) sgp)
	  gl

(* Et finalement la tactique refine elle-même : *)

let refine (evd,c) gl =
  let sigma = project gl in
  let evd = Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals (pf_env gl) evd in
  let c = Evarutil.nf_evar evd c in
  let (evd,c) = Evarutil.evars_to_metas sigma (evd,c) in
  (* Relies on Cast's put on Meta's by evars_to_metas, because it is otherwise
     complicated to update meta types when passing through a binder *)
  let th = compute_metamap (pf_env gl) evd c in
  tclTHEN (Refiner.tclEVARS evd) (tcc_aux [] th) gl


==> anc/HoTT/coq-HoTT/tactics/refine.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacmach

val refine : Evd.open_constr -> tactic


==> anc/HoTT/coq-HoTT/tactics/rewrite.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Pp
open Errors
open Util
open Names
open Nameops
open Namegen
open Term
open Termops
open Reduction
open Tacticals
open Tacmach
open Tactics
open Patternops
open Clenv
open Glob_term
open Typeclasses
open Typeclasses_errors
open Classes
open Constrexpr
open Libnames
open Globnames
open Evd
open Misctypes
open Locus
open Locusops
open Decl_kinds

(** Typeclass-based generalized rewriting. *)

let classes_dirpath =
  DirPath.make (List.map Id.of_string ["Classes";"Coq"])

let init_setoid () =
  if is_dirpath_prefix_of classes_dirpath (Lib.cwd ()) then ()
  else Coqlib.check_required_library ["Coq";"Setoids";"Setoid"]

let proper_class =
  lazy (class_info (Nametab.global (Qualid (Loc.ghost, qualid_of_string "Coq.Classes.Morphisms.Proper"))))

let proper_proxy_class =
  lazy (class_info (Nametab.global (Qualid (Loc.ghost, qualid_of_string "Coq.Classes.Morphisms.ProperProxy"))))

let proper_proj = lazy (mkConst (Option.get (pi3 (List.hd (Lazy.force proper_class).cl_projs))))

let make_dir l = DirPath.make (List.rev_map Id.of_string l)

let try_find_global_reference dir s =
  let sp = Libnames.make_path (make_dir ("Coq"::dir)) (Id.of_string s) in
    Nametab.global_of_path sp

let try_find_reference dir s =
  Universes.constr_of_global (try_find_global_reference dir s)

let gen_constant dir s = Coqlib.gen_constant "rewrite" dir s
let coq_eq = lazy(gen_constant ["Init"; "Logic"] "eq")
let coq_f_equal = lazy (gen_constant ["Init"; "Logic"] "f_equal")
let coq_all = lazy (gen_constant ["Init"; "Logic"] "all")
let coq_forall = lazy (gen_constant ["Classes"; "Morphisms"] "forall_def")
let impl = lazy (gen_constant ["Program"; "Basics"] "impl")
let arrow = lazy (gen_constant ["Program"; "Basics"] "arrow")

let reflexive_type = lazy (try_find_reference ["Classes"; "RelationClasses"] "Reflexive")
let reflexive_proof = lazy (try_find_reference ["Classes"; "RelationClasses"] "reflexivity")

let symmetric_type = lazy (try_find_reference ["Classes"; "RelationClasses"] "Symmetric")
let symmetric_proof = lazy (try_find_reference ["Classes"; "RelationClasses"] "symmetry")

let transitive_type = lazy (try_find_reference ["Classes"; "RelationClasses"] "Transitive")
let transitive_proof = lazy (try_find_reference ["Classes"; "RelationClasses"] "transitivity")

let coq_inverse = lazy (gen_constant (* ["Classes"; "RelationClasses"] "inverse" *)
			   ["Program"; "Basics"] "flip")

let inverse car rel = mkApp (Lazy.force coq_inverse, [| car ; car; mkProp; rel |])
(* let inverse car rel = mkApp (Lazy.force coq_inverse, [| car ; car; new_Type (); rel |]) *)

let forall_relation = lazy (gen_constant ["Classes"; "Morphisms"] "forall_relation")
let pointwise_relation = lazy (gen_constant ["Classes"; "Morphisms"] "pointwise_relation")

let respectful = lazy (gen_constant ["Classes"; "Morphisms"] "respectful")

let default_relation = lazy (gen_constant ["Classes"; "SetoidTactics"] "DefaultRelation")

let subrelation = lazy (gen_constant ["Classes"; "RelationClasses"] "subrelation")
let do_subrelation = lazy (gen_constant ["Classes"; "Morphisms"] "do_subrelation")
let apply_subrelation = lazy (gen_constant ["Classes"; "Morphisms"] "apply_subrelation")

let coq_relation = lazy (gen_constant ["Relations";"Relation_Definitions"] "relation")
let mk_relation a = mkApp (Lazy.force coq_relation, [| a |])
(* let mk_relation a = mkProd (Anonymous, a, mkProd (Anonymous, a, new_Type ())) *)

let rewrite_relation_class = lazy (gen_constant ["Classes"; "RelationClasses"] "RewriteRelation")

let proper_type = lazy (Universes.constr_of_global (Lazy.force proper_class).cl_impl)

let proper_proxy_type = lazy (Universes.constr_of_global (Lazy.force proper_proxy_class).cl_impl)

let is_applied_rewrite_relation env sigma rels t =
  match kind_of_term t with
  | App (c, args) when Array.length args >= 2 ->
      let head = if isApp c then fst (destApp c) else c in
	if eq_constr (Lazy.force coq_eq) head then None
	else
	  (try
	      let params, args = Array.chop (Array.length args - 2) args in
	      let env' = Environ.push_rel_context rels env in
	      let evd, (evar, _) = Evarutil.new_type_evar Evd.univ_flexible sigma env' in
	      let inst = 
		mkApp (Lazy.force rewrite_relation_class, [| evar; mkApp (c, params) |]) in
	      let _ = Typeclasses.resolve_one_typeclass env' evd inst in
		Some (it_mkProd_or_LetIn t rels)
	  with e when Errors.noncritical e -> None)
  | _ -> None

let _ =
  Equality.register_is_applied_rewrite_relation is_applied_rewrite_relation

let split_head = function
    hd :: tl -> hd, tl
  | [] -> assert(false)

let new_cstr_evar (goal,cstr) env t =
  let cstr', t = Evarutil.new_evar cstr env t in
    (goal, cstr'), t

let new_goal_evar (goal,cstr) env t =
  let goal', t = Evarutil.new_evar goal env t in
    (goal', cstr), t

let build_signature evars env m (cstrs : (types * types option) option list)
    (finalcstr : (types * types option) option) =
  let new_evar evars env t =
    new_cstr_evar evars env
      (* ~src:(Loc.ghost, ImplicitArg (ConstRef (Lazy.force respectful), (n, Some na))) *) t
  in
  let mk_relty evars newenv ty obj =
    match obj with
      | None | Some (_, None) ->
	  let relty = mk_relation ty in
	    if closed0 ty then 
	      let env' = Environ.reset_with_named_context (Environ.named_context_val env) env in
		new_evar evars env' relty
	    else new_evar evars newenv relty
      | Some (x, Some rel) -> evars, rel
  in
  let rec aux env evars ty l =
    let t = Reductionops.whd_betadeltaiota env (fst evars) ty in
      match kind_of_term t, l with
      | Prod (na, ty, b), obj :: cstrs ->
	  if noccurn 1 b (* non-dependent product *) then
	    let ty = Reductionops.nf_betaiota (fst evars) ty in
	    let (evars, b', arg, cstrs) = aux env evars (subst1 mkProp b) cstrs in
	    let evars, relty = mk_relty evars env ty obj in
	    let newarg = mkApp (Lazy.force respectful, [| ty ; b' ; relty ; arg |]) in
	      evars, mkProd(na, ty, b), newarg, (ty, Some relty) :: cstrs
	  else
	    let (evars, b, arg, cstrs) = aux (Environ.push_rel (na, None, ty) env) evars b cstrs in
	    let ty = Reductionops.nf_betaiota (fst evars) ty in
	    let pred = mkLambda (na, ty, b) in
	    let liftarg = mkLambda (na, ty, arg) in
	    let arg' = mkApp (Lazy.force forall_relation, [| ty ; pred ; liftarg |]) in
	      if Option.is_empty obj then evars, mkProd(na, ty, b), arg', (ty, None) :: cstrs
	      else error "build_signature: no constraint can apply on a dependent argument"
      | _, obj :: _ -> anomaly ~label:"build_signature" (Pp.str "not enough products")
      | _, [] ->
	  (match finalcstr with
	  | None | Some (_, None) ->
	      let t = Reductionops.nf_betaiota (fst evars) ty in
	      let evars, rel = mk_relty evars env t None in
		evars, t, rel, [t, Some rel]
	  | Some (t, Some rel) -> evars, t, rel, [t, Some rel])
  in aux env evars m cstrs

let proper_proof env evars carrier relation x =
  let goal = mkApp (Lazy.force proper_proxy_type, [| carrier ; relation; x |])
  in new_cstr_evar evars env goal

let extends_undefined evars evars' =
  let f ev evi found = found || not (Evd.mem evars ev)
  in fold_undefined f evars' false
  

let find_class_proof proof_type proof_method env evars carrier relation =
  try
    let goal = mkApp (Lazy.force proof_type, [| carrier ; relation |]) in
    let evars', c = Typeclasses.resolve_one_typeclass env evars goal in
      if extends_undefined evars evars' then raise Not_found
      else mkApp (Lazy.force proof_method, [| carrier; relation; c |])
  with e when Logic.catchable_exception e -> raise Not_found

let get_reflexive_proof env = find_class_proof reflexive_type reflexive_proof env
let get_symmetric_proof env = find_class_proof symmetric_type symmetric_proof env
let get_transitive_proof env = find_class_proof transitive_type transitive_proof env

exception FoundInt of int

type hypinfo = {
  cl : clausenv;
  prf : constr;
  car : constr;
  rel : constr;
  l2r : bool;
  c1 : constr;
  c2 : constr;
  c  : (Tacinterp.interp_sign * Genarg.glob_constr_and_expr with_bindings) option;
  abs : (constr * types) option;
  flags : Unification.unify_flags;
}

let goalevars evars = fst evars
let cstrevars evars = snd evars

let evd_convertible env evd x y =
  try ignore(Evarconv.the_conv_x env x y evd); true
  with e when Errors.noncritical e -> false

let rec decompose_app_rel env evd t = 
  match kind_of_term t with
  | App (f, args) -> 
      if Array.length args > 1 then 
	let fargs, args = Array.chop (Array.length args - 2) args in
	  mkApp (f, fargs), args
      else 
	let (f', args) = decompose_app_rel env evd args.(0) in
	let ty = Typing.type_of env evd args.(0) in
	let f'' = mkLambda (Name (Id.of_string "x"), ty,
	  mkLambda (Name (Id.of_string "y"), lift 1 ty,
	    mkApp (lift 2 f, [| mkApp (lift 2 f', [| mkRel 2; mkRel 1 |]) |])))
	in (f'', args)
  | _ -> error "The term provided is not an applied relation."

(*   let nc, c', cl = push_rel_context_to_named_context env c in *)
(*   let env' = reset_with_named_context nc env in *)

let decompose_applied_relation env sigma flags orig (c,l) left2right =
  let c' = c in
  let ctype = Typing.type_of env sigma c' in
  let find_rel ty =
    let eqclause = Clenv.make_clenv_binding_env_apply env sigma None (c',ty) l in
    let (equiv, args) = decompose_app_rel env eqclause.evd (Clenv.clenv_type eqclause) in
    let c1 = args.(0) and c2 = args.(1) in 
    let ty1, ty2 =
      Typing.type_of env eqclause.evd c1, Typing.type_of env eqclause.evd c2
    in
      if not (evd_convertible env eqclause.evd ty1 ty2) then None
      else
	Some { cl=eqclause; prf=(Clenv.clenv_value eqclause);
	       car=ty1; rel = equiv;
	       l2r=left2right; c1=c1; c2=c2; c=orig; abs=None;
	       flags = flags }
  in
    match find_rel ctype with
    | Some c -> c
    | None ->
	let ctx,t' = Reductionops.splay_prod env sigma ctype in (* Search for underlying eq *)
	match find_rel (it_mkProd_or_LetIn t' (List.map (fun (n,t) -> n, None, t) ctx)) with
	| Some c -> c
	| None -> error "The term does not end with an applied homogeneous relation."

open Tacinterp
let decompose_applied_relation_expr env sigma flags (is, (c,l)) left2right =
  let sigma, cbl = Tacinterp.interp_open_constr_with_bindings is env sigma (c,l) in
    decompose_applied_relation env sigma flags (Some (is, (c,l))) cbl left2right

let rewrite_db = "rewrite"

let conv_transparent_state = (Id.Pred.empty, Cpred.full)

let _ = 
  Auto.add_auto_init
    (fun () ->
       Auto.create_hint_db false rewrite_db conv_transparent_state true)

let rewrite_transparent_state () =
  Auto.Hint_db.transparent_state (Auto.searchtable_map rewrite_db)

let rewrite_unif_flags = {
  Unification.modulo_conv_on_closed_terms = None;
  Unification.use_metas_eagerly_in_conv_on_closed_terms = true;
  Unification.modulo_delta = empty_transparent_state;
  Unification.modulo_delta_types = full_transparent_state;
  Unification.modulo_delta_in_merge = None;
  Unification.check_applied_meta_types = true;
  Unification.resolve_evars = true;
  Unification.use_pattern_unification = true;
  Unification.use_meta_bound_pattern_unification = true;
  Unification.frozen_evars = ExistentialSet.empty;
  Unification.restrict_conv_on_strict_subterms = false;
  Unification.modulo_betaiota = false;
  Unification.modulo_eta = true;
  Unification.allow_K_in_toplevel_higher_order_unification = true
}

let rewrite2_unif_flags =
  {  Unification.modulo_conv_on_closed_terms = Some conv_transparent_state;
     Unification.use_metas_eagerly_in_conv_on_closed_terms = true;
     Unification.modulo_delta = empty_transparent_state;
     Unification.modulo_delta_types = conv_transparent_state;
     Unification.modulo_delta_in_merge = None;
     Unification.check_applied_meta_types = true;
     Unification.resolve_evars = true;
     Unification.use_pattern_unification = true;
     Unification.use_meta_bound_pattern_unification = true;
     Unification.frozen_evars = ExistentialSet.empty;
     Unification.restrict_conv_on_strict_subterms = false;
     Unification.modulo_betaiota = true;
     Unification.modulo_eta = true;
     Unification.allow_K_in_toplevel_higher_order_unification = true
  }

let general_rewrite_unif_flags () = 
  let ts = rewrite_transparent_state () in
    {  Unification.modulo_conv_on_closed_terms = Some ts;
       Unification.use_metas_eagerly_in_conv_on_closed_terms = true;
       Unification.modulo_delta = ts;
       Unification.modulo_delta_types = ts;
       Unification.modulo_delta_in_merge = None;
       Unification.check_applied_meta_types = true;
       Unification.resolve_evars = true;
       Unification.use_pattern_unification = true;
       Unification.use_meta_bound_pattern_unification = true;
       Unification.frozen_evars = ExistentialSet.empty;
       Unification.restrict_conv_on_strict_subterms = false;
       Unification.modulo_betaiota = true;
       Unification.modulo_eta = true;
       Unification.allow_K_in_toplevel_higher_order_unification = true }

let convertible env evd x y =
  Reductionops.is_conv env evd x y

let refresh_hypinfo env sigma hypinfo =
  if Option.is_empty hypinfo.abs then
    let {l2r=l2r; c=c;cl=cl;flags=flags} = hypinfo in
      match c with
	| Some c ->
	    (* Refresh the clausenv to not get the same meta twice in the goal. *)
	    decompose_applied_relation_expr env sigma flags c l2r;
	| _ -> hypinfo
  else hypinfo

let unify_eqn env sigma hypinfo t =
  if isEvar t then None
  else try
    let {cl=cl; prf=prf; car=car; rel=rel; l2r=l2r; c1=c1; c2=c2; c=c; abs=abs} = !hypinfo in
    let left = if l2r then c1 else c2 in
    let env', prf, c1, c2, car, rel =
      match abs with
      | Some (absprf, absprfty) ->
	  let env' = clenv_unify ~flags:rewrite_unif_flags CONV left t cl in
	    env', prf, c1, c2, car, rel
      | None ->
	  let env' = clenv_unify ~flags:!hypinfo.flags CONV left t cl
	  in
	  let env' = Clenvtac.clenv_pose_dependent_evars true env' in
(* 	  let env' = Clenv.clenv_pose_metas_as_evars env' (Evd.undefined_metas env'.evd) in *)
	  let evd' = Typeclasses.resolve_typeclasses ~fail:true env'.env env'.evd in
	  let env' = { env' with evd = evd' } in
	  let nf c = Evarutil.nf_evar evd' (Clenv.clenv_nf_meta env' c) in
	  let c1 = nf c1 and c2 = nf c2
	  and car = nf car and rel = nf rel
	  and prf = nf (Clenv.clenv_value env') in
	  let ty1 = Typing.type_of env'.env env'.evd c1
	  and ty2 = Typing.type_of env'.env env'.evd c2
	  in
	    if convertible env env'.evd ty1 ty2 then (
	      if occur_meta_or_existential prf then
		hypinfo := refresh_hypinfo env env'.evd !hypinfo;
	      env', prf, c1, c2, car, rel)
	    else raise Reduction.NotConvertible
    in
    let res =
      if l2r then (prf, (car, rel, c1, c2))
      else
	try (mkApp (get_symmetric_proof env env'.evd car rel,
		   [| c1 ; c2 ; prf |]),
	    (car, rel, c2, c1))
	with Not_found ->
	  (prf, (car, inverse car rel, c2, c1))
    in Some (env'.evd, res)
  with e when Class_tactics.catchable e -> None

(* let unify_eqn env sigma hypinfo t = *)
(*   if isEvar t then None *)
(*   else try *)
(*     let {cl=cl; prf=prf; car=car; rel=rel; l2r=l2r; c1=c1; c2=c2; c=c; abs=abs} = !hypinfo in *)
(*     let left = if l2r then c1 else c2 in *)
(*     let evd', prf, c1, c2, car, rel = *)
(*       match abs with *)
(*       | Some (absprf, absprfty) -> *)
(* 	  let env' = clenv_unify allowK ~flags:rewrite_unif_flags CONV left t cl in *)
(* 	    env'.evd, prf, c1, c2, car, rel *)
(*       | None -> *)
(* 	  let cl' = Clenv.clenv_pose_metas_as_evars cl (Evd.undefined_metas cl.evd) in *)
(* 	  let sigma = cl'.evd in *)
(* 	  let c1 = Clenv.clenv_nf_meta cl' c1 *)
(* 	  and c2 = Clenv.clenv_nf_meta cl' c2 *)
(* 	  and prf = Clenv.clenv_nf_meta cl' prf *)
(* 	  and car = Clenv.clenv_nf_meta cl' car *)
(* 	  and rel = Clenv.clenv_nf_meta cl' rel *)
(* 	  in *)
(* 	  let sigma' = *)
(* 	    try Evarconv.the_conv_x ~ts:empty_transparent_state env t c1 sigma *)
(* 	    with Reduction.NotConvertible _ ->  *)
(* 	      Evarconv.the_conv_x ~ts:conv_transparent_state env t c1 sigma *)
(* 	  in *)
(* 	  let sigma' = Evarconv.consider_remaining_unif_problems ~ts:conv_transparent_state env sigma' in *)
(* 	  let evd' = Typeclasses.resolve_typeclasses ~fail:true env sigma' in *)
(* 	  let nf c = Evarutil.nf_evar evd' c in *)
(* 	  let c1 = nf c1 and c2 = nf c2 *)
(* 	  and car = nf car and rel = nf rel *)
(* 	  and prf' = nf prf in *)
(* 	    if occur_meta_or_existential prf then *)
(* 	      hypinfo := refresh_hypinfo env evd' !hypinfo; *)
(* 	    evd', prf', c1, c2, car, rel *)
(*     in *)
(*     let res = *)
(*       if l2r then (prf, (car, rel, c1, c2)) *)
(*       else *)
(* 	try (mkApp (get_symmetric_proof env Evd.empty car rel, *)
(* 		   [| c1 ; c2 ; prf |]), *)
(* 	    (car, rel, c2, c1)) *)
(* 	with Not_found -> *)
(* 	  (prf, (car, inverse car rel, c2, c1)) *)
(*     in Some (evd', res) *)
(*   with Reduction.NotConvertible -> None *)
(*   | e when Class_tactics.catchable e -> None *)

let unfold_impl t =
  match kind_of_term t with
    | App (arrow, [| a; b |])(*  when eq_constr arrow (Lazy.force impl) *) ->
	mkProd (Anonymous, a, lift 1 b)
    | _ -> assert false

let unfold_all t =
  match kind_of_term t with
    | App (id, [| a; b |]) (* when eq_constr id (Lazy.force coq_all) *) ->
	(match kind_of_term b with
	  | Lambda (n, ty, b) -> mkProd (n, ty, b)
	  | _ -> assert false)
    | _ -> assert false

let unfold_forall t =
  match kind_of_term t with
    | App (id, [| a; b |]) (* when eq_constr id (Lazy.force coq_all) *) ->
	(match kind_of_term b with
	  | Lambda (n, ty, b) -> mkProd (n, ty, b)
	  | _ -> assert false)
    | _ -> assert false

let arrow_morphism ta tb a b =
  let ap = is_Prop ta and bp = is_Prop tb in
    if ap && bp then mkApp (Lazy.force impl, [| a; b |]), unfold_impl
    else if ap then (* Domain in Prop, CoDomain in Type *)
      mkProd (Anonymous, a, b), (fun x -> x)
    else if bp then (* Dummy forall *)
      mkApp (Lazy.force coq_all, [| a; mkLambda (Anonymous, a, b) |]), unfold_forall
    else (* None in Prop, use arrow *)
      mkApp (Lazy.force arrow, [| a; b |]), unfold_impl

let rec decomp_pointwise n c =
  if Int.equal n 0 then c
  else
    match kind_of_term c with
    | App (f, [| a; b; relb |]) when eq_constr f (Lazy.force pointwise_relation) ->
	decomp_pointwise (pred n) relb
    | App (f, [| a; b; arelb |]) when eq_constr f (Lazy.force forall_relation) ->
	decomp_pointwise (pred n) (Reductionops.beta_applist (arelb, [mkRel 1]))
    | _ -> invalid_arg "decomp_pointwise"

let rec apply_pointwise rel = function
  | arg :: args ->
      (match kind_of_term rel with
      | App (f, [| a; b; relb |]) when eq_constr f (Lazy.force pointwise_relation) ->
	  apply_pointwise relb args
      | App (f, [| a; b; arelb |]) when eq_constr f (Lazy.force forall_relation) ->
	  apply_pointwise (Reductionops.beta_applist (arelb, [arg])) args
      | _ -> invalid_arg "apply_pointwise")
  | [] -> rel

let pointwise_or_dep_relation n t car rel =
  if noccurn 1 car && noccurn 1 rel then
    mkApp (Lazy.force pointwise_relation, [| t; lift (-1) car; lift (-1) rel |])
  else
    mkApp (Lazy.force forall_relation, 
	  [| t; mkLambda (n, t, car); mkLambda (n, t, rel) |])

let lift_cstr env sigma evars (args : constr list) c ty cstr =
  let start env car =
    match cstr with
    | None | Some (_, None) ->
	Evarutil.e_new_evar evars env (mk_relation car)
    | Some (ty, Some rel) -> rel
  in
  let rec aux env prod n = 
    if Int.equal n 0 then start env prod
    else
      match kind_of_term (Reduction.whd_betadeltaiota env prod) with
      | Prod (na, ty, b) ->
	  if noccurn 1 b then
	    let b' = lift (-1) b in
	    let rb = aux env b' (pred n) in
	      mkApp (Lazy.force pointwise_relation, [| ty; b'; rb |])
	  else
	    let rb = aux (Environ.push_rel (na, None, ty) env) b (pred n) in
	      mkApp (Lazy.force forall_relation, 
		    [| ty; mkLambda (na, ty, b); mkLambda (na, ty, rb) |])
      | _ -> raise Not_found
  in 
  let rec find env c ty = function
    | [] -> None
    | arg :: args ->
	try Some (aux env ty (succ (List.length args)), c, ty, arg :: args)
	with Not_found ->
	  find env (mkApp (c, [| arg |])) (prod_applist ty [arg]) args
  in find env c ty args

let unlift_cstr env sigma = function
  | None -> None
  | Some codom -> Some (decomp_pointwise 1 codom)

type rewrite_flags = { under_lambdas : bool; on_morphisms : bool }

let default_flags = { under_lambdas = true; on_morphisms = true; }

type evars = evar_map * evar_map (* goal evars, constraint evars *)

type rewrite_proof = 
  | RewPrf of constr * constr
  | RewCast of cast_kind

let get_opt_rew_rel = function RewPrf (rel, prf) -> Some rel | _ -> None

type rewrite_result_info = {
  rew_car : constr;
  rew_from : constr;
  rew_to : constr;
  rew_prf : rewrite_proof;
  rew_evars : evars;
}

type rewrite_result = rewrite_result_info option

type strategy = Environ.env -> Id.t list -> constr -> types ->
  constr option -> evars -> rewrite_result option

let get_rew_rel r = match r.rew_prf with
  | RewPrf (rel, prf) -> rel
  | RewCast c -> mkApp (Coqlib.build_coq_eq (), [| r.rew_car; r.rew_from; r.rew_to |])

let get_rew_prf r = match r.rew_prf with
  | RewPrf (rel, prf) -> rel, prf 
  | RewCast c ->
    let rel = mkApp (Coqlib.build_coq_eq (), [| r.rew_car |]) in
      rel, mkCast (mkApp (Coqlib.build_coq_eq_refl (), [| r.rew_car; r.rew_from |]),
		   c, mkApp (rel, [| r.rew_from; r.rew_to |]))

let resolve_subrelation env avoid car rel prf rel' res =
  if eq_constr rel rel' then res
  else
(*   try let evd' = Evarconv.the_conv_x env rel rel' res.rew_evars in *)
(* 	{ res with rew_evars = evd' } *)
(*   with NotConvertible -> *)
    let app = mkApp (Lazy.force subrelation, [|car; rel; rel'|]) in
    let evars, subrel = new_cstr_evar res.rew_evars env app in
    let appsub = mkApp (subrel, [| res.rew_from ; res.rew_to ; prf |]) in
      { res with
	rew_prf = RewPrf (rel', appsub);
	rew_evars = evars }

let resolve_morphism env avoid oldt m ?(fnewt=fun x -> x) args args' cstr evars =
  let evars, morph_instance, proj, sigargs, m', args, args' =
    let first = match (Array.findi (fun _ b -> not (Option.is_empty b)) args') with
    | Some i -> i
    | None -> invalid_arg "resolve_morphism" in
    let morphargs, morphobjs = Array.chop first args in
    let morphargs', morphobjs' = Array.chop first args' in
    let appm = mkApp(m, morphargs) in
    let appmtype = Typing.type_of env (goalevars evars) appm in
    let cstrs = List.map (Option.map (fun r -> r.rew_car, get_opt_rew_rel r.rew_prf)) (Array.to_list morphobjs') in
      (* Desired signature *)
    let evars, appmtype', signature, sigargs = 
      build_signature evars env appmtype cstrs cstr
    in
      (* Actual signature found *)
    let cl_args = [| appmtype' ; signature ; appm |] in
    let app = mkApp (Lazy.force proper_type, cl_args) in
    let env' = Environ.push_named
      (Id.of_string "do_subrelation", Some (Lazy.force do_subrelation), Lazy.force apply_subrelation)
      env
    in
    let evars, morph = new_cstr_evar evars env' app in
      evars, morph, morph, sigargs, appm, morphobjs, morphobjs'
  in
  let projargs, subst, evars, respars, typeargs =
    Array.fold_left2
      (fun (acc, subst, evars, sigargs, typeargs') x y ->
	let (carrier, relation), sigargs = split_head sigargs in
	  match relation with
	  | Some relation ->
	      let carrier = substl subst carrier
	      and relation = substl subst relation in
	      (match y with
	      | None ->
		  let evars, proof = proper_proof env evars carrier relation x in
		    [ proof ; x ; x ] @ acc, subst, evars, sigargs, x :: typeargs'
	      | Some r ->
		  [ snd (get_rew_prf r); r.rew_to; x ] @ acc, subst, evars, sigargs, r.rew_to :: typeargs')
	  | None ->
	      if not (Option.is_empty y) then error "Cannot rewrite the argument of a dependent function";
	      x :: acc, x :: subst, evars, sigargs, x :: typeargs')
      ([], [], evars, sigargs, []) args args'
  in
  let proof = applistc proj (List.rev projargs) in
  let newt = applistc m' (List.rev typeargs) in
    match respars with
	[ a, Some r ] -> evars, proof, a, r, oldt, fnewt newt
      | _ -> assert(false)

let apply_constraint env avoid car rel prf cstr res =
  match cstr with
  | None -> res
  | Some r -> resolve_subrelation env avoid car rel prf r res

let eq_env x y = x == y

let apply_rule hypinfo loccs : strategy =
  let (nowhere_except_in,occs) = convert_occs loccs in
  let is_occ occ =
    if nowhere_except_in then List.mem occ occs else not (List.mem occ occs) in
  let occ = ref 0 in
    fun env avoid t ty cstr evars ->
      if not (eq_env !hypinfo.cl.env env) then
	hypinfo := refresh_hypinfo env (goalevars evars) !hypinfo;
      let unif = unify_eqn env (goalevars evars) hypinfo t in
	if not (Option.is_empty unif) then incr occ;
	match unif with
	| Some (evd', (prf, (car, rel, c1, c2))) when is_occ !occ ->
	    begin
	      if eq_constr t c2 then Some None
	      else
		let res = { rew_car = ty; rew_from = c1;
			    rew_to = c2; rew_prf = RewPrf (rel, prf); 
			    rew_evars = evd', cstrevars evars }
		in Some (Some (apply_constraint env avoid car rel prf cstr res))
	    end
	| _ -> None

let apply_lemma flags (evm,c) left2right loccs : strategy =
  fun env avoid t ty cstr evars ->
    let hypinfo = ref (decompose_applied_relation env (goalevars evars) flags None c left2right) in
      apply_rule hypinfo loccs env avoid t ty cstr evars

let make_leibniz_proof c ty r =
  let prf = 
    match r.rew_prf with
    | RewPrf (rel, prf) -> 
	let rel = mkApp (Lazy.force coq_eq, [| ty |]) in
	let prf =
	  mkApp (Lazy.force coq_f_equal,
		[| r.rew_car; ty;
		   mkLambda (Anonymous, r.rew_car, c);
		   r.rew_from; r.rew_to; prf |])
	in RewPrf (rel, prf)
    | RewCast k -> r.rew_prf
  in
    { r with rew_car = ty; 
      rew_from = subst1 r.rew_from c; rew_to = subst1 r.rew_to c; rew_prf = prf }

open Elimschemes

let reset_env env =
  let env' = Global.env_of_context (Environ.named_context_val env) in
    Environ.push_rel_context (Environ.rel_context env) env'
      
let fold_match ?(force=false) env sigma c =
  let (ci, p, c, brs) = destCase c in
  let cty = Retyping.get_type_of env sigma c in
  let dep, pred, exists, sk = 
    let env', ctx, body =
      let ctx, pred = decompose_lam_assum p in
      let env' = Environ.push_rel_context ctx env in
	env', ctx, pred
    in
    let sortp = Retyping.get_sort_family_of env' sigma body in
    let sortc = Retyping.get_sort_family_of env sigma cty in
    let dep = not (noccurn 1 body) in
    let pred = if dep then p else
	it_mkProd_or_LetIn (subst1 mkProp body) (List.tl ctx)
    in
    let sk = 
      if sortp == InProp then
	if sortc == InProp then
	  if dep then case_dep_scheme_kind_from_prop
	  else case_scheme_kind_from_prop
	else (
	  if dep
	  then case_dep_scheme_kind_from_type_in_prop
	  else case_scheme_kind_from_type)
      else ((* sortc <> InProp by typing *)
	if dep
	then case_dep_scheme_kind_from_type
	else case_scheme_kind_from_type)
    in 
    let exists = Ind_tables.check_scheme sk ci.ci_ind in
      if exists || force then
	dep, pred, exists, Ind_tables.find_scheme sk ci.ci_ind
      else raise Not_found
  in
  let app =
    let ind, args = Inductive.find_rectype env cty in
    let pars, args = List.chop ci.ci_npar args in
    let meths = List.map (fun br -> br) (Array.to_list brs) in
      applist (mkConst sk, pars @ [pred] @ meths @ args @ [c])
  in 
    sk, (if exists then env else reset_env env), app
      
let unfold_match env sigma sk app =
  match kind_of_term app with
  | App (f', args) when eq_constant (fst (destConst f')) sk ->
      let v = Environ.constant_value_in (Global.env ()) (sk,Univ.Instance.empty)(*FIXME*) in
	Reductionops.whd_beta sigma (mkApp (v, args))
  | _ -> app

let is_rew_cast = function RewCast _ -> true | _ -> false

let coerce env avoid cstr res = 
  let rel, prf = get_rew_prf res in
    apply_constraint env avoid res.rew_car rel prf cstr res

let subterm all flags (s : strategy) : strategy =
  let rec aux env avoid t ty cstr evars =
    let cstr' = Option.map (fun c -> (ty, Some c)) cstr in
      match kind_of_term t with
      | App (m, args) ->
	  let rewrite_args success =
	    let args', evars', progress =
	      Array.fold_left
		(fun (acc, evars, progress) arg ->
		  if not (Option.is_empty progress) && not all then (None :: acc, evars, progress)
		  else
		    let res = s env avoid arg (Typing.type_of env (goalevars evars) arg) None evars in
		      match res with
		      | Some None -> (None :: acc, evars, if Option.is_empty progress then Some false else progress)
		      | Some (Some r) -> (Some r :: acc, r.rew_evars, Some true)
		      | None -> (None :: acc, evars, progress))
		([], evars, success) args
	    in
	      match progress with
	      | None -> None
	      | Some false -> Some None
	      | Some true ->
		  let args' = Array.of_list (List.rev args') in
		    if Array.exists
		      (function 
			 | None -> false 
			 | Some r -> not (is_rew_cast r.rew_prf)) args'
		    then
		      let evars', prf, car, rel, c1, c2 = resolve_morphism env avoid t m args args' cstr' evars' in
		      let res = { rew_car = ty; rew_from = c1;
				  rew_to = c2; rew_prf = RewPrf (rel, prf);
				  rew_evars = evars' } 
		      in Some (Some res)
		    else 
		      let args' = Array.map2
			(fun aorig anew ->
			   match anew with None -> aorig
			   | Some r -> r.rew_to) args args' 
		      in
		      let res = { rew_car = ty; rew_from = t;
				  rew_to = mkApp (m, args'); rew_prf = RewCast DEFAULTcast;
				  rew_evars = evars' }
		      in Some (Some res)

	  in
	    if flags.on_morphisms then
	      let evarsref = ref (snd evars) in
	      let mty = Typing.type_of env (goalevars evars) m in
	      let cstr', m, mty, argsl, args = 
		let argsl = Array.to_list args in
		  match lift_cstr env (goalevars evars) evarsref argsl m mty None with
		  | Some (cstr', m, mty, args) -> Some cstr', m, mty, args, Array.of_list args
		  | None -> None, m, mty, argsl, args
	      in
	      let m' = s env avoid m mty cstr' (fst evars, !evarsref) in
		match m' with
		| None -> rewrite_args None (* Standard path, try rewrite on arguments *)
		| Some None -> rewrite_args (Some false)
		| Some (Some r) ->
		    (* We rewrote the function and get a proof of pointwise rel for the arguments.
		       We just apply it. *)
		    let prf = match r.rew_prf with
		      | RewPrf (rel, prf) ->
			  RewPrf (apply_pointwise rel argsl, mkApp (prf, args))
		      | x -> x
		    in
		    let res =
		      { rew_car = prod_appvect r.rew_car args;
			rew_from = mkApp(r.rew_from, args); rew_to = mkApp(r.rew_to, args);
			rew_prf = prf;
			rew_evars = r.rew_evars }
		    in 
		      match prf with
		      | RewPrf (rel, prf) ->
			Some (Some (apply_constraint env avoid res.rew_car rel prf cstr res))
		      | _ -> Some (Some res)
	    else rewrite_args None
	      
      | Prod (n, x, b) when noccurn 1 b ->
	  let b = subst1 mkProp b in
	  let tx = Typing.type_of env (goalevars evars) x and tb = Typing.type_of env (goalevars evars) b in
	  let mor, unfold = arrow_morphism tx tb x b in
	  let res = aux env avoid mor ty cstr evars in
	    (match res with
	    | Some (Some r) -> Some (Some { r with rew_to = unfold r.rew_to })
	    | _ -> res)

      (* 		if x' = None && flags.under_lambdas then *)
      (* 		  let lam = mkLambda (n, x, b) in *)
      (* 		  let lam', occ = aux env lam occ None in *)
      (* 		  let res =  *)
      (* 		    match lam' with *)
      (* 		    | None -> None *)
      (* 		    | Some (prf, (car, rel, c1, c2)) -> *)
      (* 			Some (resolve_morphism env sigma t *)
      (* 				 ~fnewt:unfold_all *)
      (* 				 (Lazy.force coq_all) [| x ; lam |] [| None; lam' |] *)
      (* 				 cstr evars) *)
      (* 		  in res, occ *)
      (* 		else *)

      | Prod (n, dom, codom) ->
	  let lam = mkLambda (n, dom, codom) in
	  let app, unfold = 
	    if eq_constr ty mkProp then
	      mkApp (Lazy.force coq_all, [| dom; lam |]), unfold_all
	    else mkApp (Lazy.force coq_forall, [| dom; lam |]), unfold_forall
	  in
	  let res = aux env avoid app ty cstr evars in
	    (match res with
	     | Some (Some r) -> Some (Some { r with rew_to = unfold r.rew_to })
	     | _ -> res)

(* TODO: real rewriting under binders: introduce x x' (H : R x x') and rewrite with 
   H at any occurrence of x. Ask for (R ==> R') for the lambda. Formalize this.
   B. Barras' idea is to have a context of relations, of length 1, with Σ for gluing
   dependent relations and using projections to get them out.
 *)
      (* | Lambda (n, t, b) when flags.under_lambdas -> *)
      (* 	  let n' = name_app (fun id -> Tactics.fresh_id_in_env avoid id env) n in *)
      (* 	  let n'' = name_app (fun id -> Tactics.fresh_id_in_env avoid id env) n' in *)
      (* 	  let n''' = name_app (fun id -> Tactics.fresh_id_in_env avoid id env) n'' in *)
      (* 	  let rel = new_cstr_evar cstr env (mkApp (Lazy.force coq_relation, [|t|])) in *)
      (* 	  let env' = Environ.push_rel_context [(n'',None,lift 2 rel);(n'',None,lift 1 t);(n', None, t)] env in *)
      (* 	  let b' = s env' avoid b (Typing.type_of env' (goalevars evars) (lift 2 b)) (unlift_cstr env (goalevars evars) cstr) evars in *)
      (* 	    (match b' with *)
      (* 	    | Some (Some r) -> *)
      (* 		let prf = match r.rew_prf with *)
      (* 		  | RewPrf (rel, prf) -> *)
      (* 		      let rel = pointwise_or_dep_relation n' t r.rew_car rel in *)
      (* 		      let prf = mkLambda (n', t, prf) in *)
      (* 			RewPrf (rel, prf) *)
      (* 		  | x -> x *)
      (* 		in *)
      (* 		  Some (Some { r with *)
      (* 		    rew_prf = prf; *)
      (* 		    rew_car = mkProd (n, t, r.rew_car); *)
      (* 		    rew_from = mkLambda(n, t, r.rew_from); *)
      (* 		    rew_to = mkLambda (n, t, r.rew_to) }) *)
      (* 	    | _ -> b') *)

      | Lambda (n, t, b) when flags.under_lambdas ->
	  let n' = name_app (fun id -> Tactics.fresh_id_in_env avoid id env) n in
	  let env' = Environ.push_rel (n', None, t) env in
	  let b' = s env' avoid b (Typing.type_of env' (goalevars evars) b) (unlift_cstr env (goalevars evars) cstr) evars in
	    (match b' with
	    | Some (Some r) ->
		let prf = match r.rew_prf with
		  | RewPrf (rel, prf) ->
		      let rel = pointwise_or_dep_relation n' t r.rew_car rel in
		      let prf = mkLambda (n', t, prf) in
			RewPrf (rel, prf)
		  | x -> x
		in
		  Some (Some { r with
		    rew_prf = prf;
		    rew_car = mkProd (n, t, r.rew_car);
		    rew_from = mkLambda(n, t, r.rew_from);
		    rew_to = mkLambda (n, t, r.rew_to) })
	    | _ -> b')

      | Case (ci, p, c, brs) ->
	  let cty = Typing.type_of env (goalevars evars) c in
	  let cstr' = Some (mkApp (Lazy.force coq_eq, [| cty |])) in
	  let c' = s env avoid c cty cstr' evars in
	  let res = 
	    match c' with
	    | Some (Some r) ->
		let res = make_leibniz_proof (mkCase (ci, lift 1 p, mkRel 1, Array.map (lift 1) brs)) ty r in
		  Some (Some (coerce env avoid cstr res))
	    | x ->
	      if Array.for_all (Int.equal 0) ci.ci_cstr_ndecls then
		let cstr = Some (mkApp (Lazy.force coq_eq, [| ty |])) in
		let found, brs' = Array.fold_left 
		  (fun (found, acc) br ->
		   if not (Option.is_empty found) then (found, fun x -> lift 1 br :: acc x)
		   else
		     match s env avoid br ty cstr evars with
		     | Some (Some r) -> (Some r, fun x -> mkRel 1 :: acc x)
		     | _ -> (None, fun x -> lift 1 br :: acc x))
		  (None, fun x -> []) brs
		in
		  match found with
		  | Some r ->
		    let ctxc = mkCase (ci, lift 1 p, lift 1 c, Array.of_list (List.rev (brs' x))) in
		      Some (Some (make_leibniz_proof ctxc ty r))
		  | None -> x
	      else
		match try Some (fold_match env (goalevars evars) t) with Not_found -> None with
		| None -> x
		| Some (cst, _, t') ->
		  match aux env avoid t' ty cstr evars with
		  | Some (Some prf) -> 
		    Some (Some { prf with
				 rew_from = t; rew_to = unfold_match env (goalevars evars) cst prf.rew_to })
		  | x' -> x
	  in 
	    (match res with
	     | Some (Some r) ->  
	       let rel, prf = get_rew_prf r in
		 Some (Some (apply_constraint env avoid r.rew_car rel prf cstr r))
	     | x -> x)
      | _ -> None
  in aux

let all_subterms = subterm true default_flags
let one_subterm = subterm false default_flags

(** Requires transitivity of the rewrite step, if not a reduction.
    Not tail-recursive. *)

let transitivity env avoid (res : rewrite_result_info) (next : strategy) : rewrite_result option =
  match next env avoid res.rew_to res.rew_car (get_opt_rew_rel res.rew_prf) res.rew_evars with
  | None -> None
  | Some None -> Some (Some res)
  | Some (Some res') ->
      match res.rew_prf with
      | RewCast c -> Some (Some { res' with rew_from = res.rew_from })
      | RewPrf (rew_rel, rew_prf) ->
	  match res'.rew_prf with
	  | RewCast _ -> Some (Some ({ res with rew_to = res'.rew_to }))
	  | RewPrf (res'_rel, res'_prf) ->
	      let prfty = mkApp (Lazy.force transitive_type, [| res.rew_car; rew_rel |]) in
	      let evars, prf = new_cstr_evar res'.rew_evars env prfty in
	      let prf = mkApp (prf, [|res.rew_from; res'.rew_from; res'.rew_to;
				      rew_prf; res'_prf |])
	      in Some (Some { res' with rew_from = res.rew_from; 
		rew_evars = evars; rew_prf = RewPrf (res'_rel, prf) })
		
(** Rewriting strategies.

    Inspired by ELAN's rewriting strategies:
    http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.21.4049
*)

module Strategies =
  struct

    let fail : strategy =
      fun env avoid t ty cstr evars -> None

    let id : strategy =
      fun env avoid t ty cstr evars -> Some None

    let refl : strategy =
      fun env avoid t ty cstr evars ->
	let evars, rel = match cstr with
	  | None -> new_cstr_evar evars env (mk_relation ty)
	  | Some r -> evars, r
	in
	let evars, proof =
	  let mty = mkApp (Lazy.force proper_proxy_type, [| ty ; rel; t |]) in
	    new_cstr_evar evars env mty
	in
	  Some (Some { rew_car = ty; rew_from = t; rew_to = t;
		       rew_prf = RewPrf (rel, proof); rew_evars = evars })

    let progress (s : strategy) : strategy =
      fun env avoid t ty cstr evars ->
	match s env avoid t ty cstr evars with
	| None -> None
	| Some None -> None
	| r -> r

    let seq fst snd : strategy =
      fun env avoid t ty cstr evars ->
	match fst env avoid t ty cstr evars with
	| None -> None
	| Some None -> snd env avoid t ty cstr evars
	| Some (Some res) -> transitivity env avoid res snd

    let choice fst snd : strategy =
      fun env avoid t ty cstr evars ->
	match fst env avoid t ty cstr evars with
	| None -> snd env avoid t ty cstr evars
	| res -> res

    let try_ str : strategy = choice str id

    let fix (f : strategy -> strategy) : strategy =
      let rec aux env = f (fun env -> aux env) env in aux

    let any (s : strategy) : strategy =
      fix (fun any -> try_ (seq s any))

    let repeat (s : strategy) : strategy =
      seq s (any s)

    let bu (s : strategy) : strategy =
      fix (fun s' -> seq (choice (progress (all_subterms s')) s) (try_ s'))

    let td (s : strategy) : strategy =
      fix (fun s' -> seq (choice s (progress (all_subterms s'))) (try_ s'))

    let innermost (s : strategy) : strategy =
      fix (fun ins -> choice (one_subterm ins) s)

    let outermost (s : strategy) : strategy =
      fix (fun out -> choice s (one_subterm out))

    let lemmas flags cs : strategy =
      List.fold_left (fun tac (l,l2r) ->
	choice tac (apply_lemma flags l l2r AllOccurrences))
	fail cs

    let inj_open c = (Evd.empty,c)

    let old_hints (db : string) : strategy =
      let rules = Autorewrite.find_rewrites db in
	lemmas rewrite_unif_flags
	  (List.map (fun hint -> (inj_open (hint.Autorewrite.rew_lemma, NoBindings), hint.Autorewrite.rew_l2r)) rules)

    let hints (db : string) : strategy =
      fun env avoid t ty cstr evars ->
      let rules = Autorewrite.find_matches db t in
      let lemma hint = (inj_open (hint.Autorewrite.rew_lemma, NoBindings), hint.Autorewrite.rew_l2r) in
      let lems = List.map lemma rules in
	lemmas rewrite_unif_flags lems env avoid t ty cstr evars

    let reduce (r : Redexpr.red_expr) : strategy =
      let rfn, ckind = Redexpr.reduction_of_red_expr r in
	fun env avoid t ty cstr evars ->
	  let t' = rfn env (goalevars evars) t in
	    if eq_constr t' t then
	      Some None
	    else
	      Some (Some { rew_car = ty; rew_from = t; rew_to = t';
			   rew_prf = RewCast ckind; rew_evars = evars })
	
    let fold c : strategy =
      fun env avoid t ty cstr evars ->
(* 	let sigma, (c,_) = Tacinterp.interp_open_constr_with_bindings is env (goalevars evars) c in *)
	let sigma, c = Constrintern.interp_open_constr (goalevars evars) env c in
	let unfolded =
	  try Tacred.try_red_product env sigma c
	  with e when Errors.noncritical e ->
            error "fold: the term is not unfoldable !"
	in
	  try
	  let sigma = Unification.w_unify env sigma CONV ~flags:(Unification.elim_flags ())
	    unfolded t in
	    let c' = Evarutil.nf_evar sigma c in
	      Some (Some { rew_car = ty; rew_from = t; rew_to = c';
			   rew_prf = RewCast DEFAULTcast; 
			   rew_evars = sigma, cstrevars evars })
	  with e when Errors.noncritical e -> None

    let fold_glob c : strategy =
      fun env avoid t ty cstr evars ->
(* 	let sigma, (c,_) = Tacinterp.interp_open_constr_with_bindings is env (goalevars evars) c in *)
	let sigma, c = Pretyping.understand_tcc (goalevars evars) env c in
	let unfolded =
	  try Tacred.try_red_product env sigma c
	  with e when Errors.noncritical e ->
            error "fold: the term is not unfoldable !"
	in
	  try
	    let sigma = Unification.w_unify env sigma CONV ~flags:(Unification.elim_flags ()) unfolded t in
	    let c' = Evarutil.nf_evar sigma c in
	      Some (Some { rew_car = ty; rew_from = t; rew_to = c';
			   rew_prf = RewCast DEFAULTcast; 
			   rew_evars = sigma, cstrevars evars })
	  with e when Errors.noncritical e -> None
  

end

(** The strategy for a single rewrite, dealing with occurences. *)

let rewrite_strat flags occs hyp =
  let app = apply_rule hyp occs in
  let rec aux () =
    Strategies.choice app (subterm true flags (fun env -> aux () env))
  in aux ()

let get_hypinfo_ids {c = opt} =
  match opt with
  | None -> []
  | Some (is, gc) -> List.map fst is.lfun @ is.avoid_ids

let rewrite_with flags c left2right loccs : strategy =
  fun env avoid t ty cstr evars ->
    let gevars = goalevars evars in
    let hypinfo = ref (decompose_applied_relation_expr env gevars flags c left2right) in
    let avoid = get_hypinfo_ids !hypinfo @ avoid in
      rewrite_strat default_flags loccs hypinfo env avoid t ty cstr (gevars, cstrevars evars)

let apply_strategy (s : strategy) env avoid concl cstr evars =
  let res =
    s env avoid
 concl (Typing.type_of env (goalevars evars) concl)
      (Option.map snd cstr) evars
  in
    match res with
    | None -> None
    | Some None -> Some None
    | Some (Some res) ->
	Some (Some (res.rew_prf, res.rew_evars, res.rew_car, res.rew_from, res.rew_to))

let merge_evars (goal,cstr) = Evd.merge goal cstr
let solve_constraints env evars =
  Typeclasses.resolve_typeclasses env ~split:false ~fail:true
    (merge_evars evars)

let nf_zeta =
  Reductionops.clos_norm_flags (Closure.RedFlags.mkflags [Closure.RedFlags.fZETA])

let map_rewprf f = function
  | RewPrf (rel, prf) -> RewPrf (f rel, f prf)
  | RewCast c -> RewCast c

exception RewriteFailure of std_ppcmds

type result = (evar_map * constr option * types) option option

let cl_rewrite_clause_aux ?(abs=None) strat env avoid sigma concl is_hyp : result =
  let cstr =
    let sort = mkProp in
    let impl = Lazy.force impl in
      match is_hyp with
      | None -> (sort, inverse sort impl)
      | Some _ -> (sort, impl)
  in
  let evars = (sigma, Evd.empty) in
  let eq = apply_strategy strat env avoid concl (Some cstr) evars in
    match eq with
    | Some (Some (p, evars, car, oldt, newt)) ->
	let evars' = solve_constraints env evars in
	let p = map_rewprf (fun p -> nf_zeta env evars' (Evarutil.nf_evar evars' p)) p in
	let newt = Evarutil.nf_evar evars' newt in
	let abs = Option.map (fun (x, y) ->
				Evarutil.nf_evar evars' x, Evarutil.nf_evar evars' y) abs in
	let evars = (* Keep only original evars (potentially instantiated) and goal evars,
		       the rest has been defined and substituted already. *)
(* 	  let cstrs = cstrevars evars in *)
	    (* cstrs is small *)
	  let gevars = goalevars evars in
	    Evd.fold (fun ev evi acc -> 
			if not (Evd.mem gevars ev) then Evd.remove acc ev
			else acc) evars' evars'
(* 	    Evd.fold (fun ev evi acc -> Evd.remove acc ev) cstrs evars' *)
	in
	let res =
	  match is_hyp with
	  | Some id ->
	      (match p with
	       | RewPrf (rel, p) ->
		   let term =
		     match abs with
		     | None -> p
		     | Some (t, ty) ->
			 mkApp (mkLambda (Name (Id.of_string "lemma"), ty, p), [| t |])
		   in
		     Some (evars, Some (mkApp (term, [| mkVar id |])), newt)
	       | RewCast c ->
		   Some (evars, None, newt))
		
	  | None ->
	      (match p with
	       | RewPrf (rel, p) ->
		   (match abs with
		    | None -> Some (evars, Some p, newt)
		    | Some (t, ty) ->
			let proof = mkApp (mkLambda (Name (Id.of_string "lemma"), ty, p), [| t |]) in
			  Some (evars, Some proof, newt))
	       | RewCast c -> Some (evars, None, newt))
	in Some res
    | Some None -> Some None
    | None -> None
		   
let rewrite_refine (evd,c) = 
  Tacmach.refine c

let cl_rewrite_clause_tac ?abs strat meta clause gl =
  let evartac evd = Refiner.tclEVARS evd in
  let treat res =
    match res with
    | None -> tclFAIL 0 (str "Nothing to rewrite")
    | Some None ->
	tclFAIL 0 (str"No progress made")
    | Some (Some (undef, p, newt)) ->
	let tac = 
	  match clause, p with
	  | Some id, Some p ->
	      cut_replacing id newt (Tacmach.refine p)
	  | Some id, None -> 
	      change_in_hyp None newt (id, InHypTypeOnly)
	  | None, Some p ->
	      let name = next_name_away_with_default "H" Anonymous (pf_ids_of_hyps gl) in
		tclTHENLAST
		  (Tacmach.internal_cut_no_check false name newt)
		  (tclTHEN (Tactics.revert [name]) (Tacmach.refine p))
	  | None, None -> change_in_concl None newt
	in tclTHEN (evartac undef) tac
  in
  let tac =
    try
      let concl, is_hyp =
	match clause with
	| Some id -> pf_get_hyp_typ gl id, Some id
	| None -> pf_concl gl, None
      in
      let sigma = project gl in
      let concl = Evarutil.nf_evar sigma concl in 
      let res = cl_rewrite_clause_aux ?abs strat (pf_env gl) [] sigma concl is_hyp in
	treat res
    with
    | TypeClassError (env, (UnsatisfiableConstraints _ as e)) ->
	Refiner.tclFAIL 0
	  (str"Unable to satisfy the rewriting constraints."
	   ++ fnl () ++ Himsg.explain_typeclass_error env e)
  in tac gl

open Goal
open Environ

let bind_gl_info f =
  bind concl (fun c -> bind env (fun v -> bind defs (fun ev -> f c v ev))) 

let fail l s = Refiner.tclFAIL l s

let new_refine c : Goal.subgoals Goal.sensitive =
  let refable = Goal.Refinable.make
    (fun handle -> Goal.Refinable.constr_of_open_constr handle true c) 
  in Goal.bind refable Goal.refine

let assert_replacing id newt tac = 
  let sens = bind_gl_info 
    (fun concl env sigma ->
       let nc' = 
	 Environ.fold_named_context
	   (fun _ (n, b, t as decl) nc' ->
	      if Id.equal n id then (n, b, newt) :: nc'
	      else decl :: nc')
	   env ~init:[]
       in
       let reft = Refinable.make 
	 (fun h -> 
	    Goal.bind (Refinable.mkEvar h
			 (Environ.reset_with_named_context (val_of_named_context nc') env) concl)
	      (fun ev -> 
		 Goal.bind (Refinable.mkEvar h env newt)
		   (fun ev' ->
		      let inst = 
			fold_named_context
			  (fun _ (n, b, t) inst ->
			     if Id.equal n id then ev' :: inst
			     else if Option.is_empty b then mkVar n :: inst else inst)
			  env ~init:[]
		      in
		      let (e, args) = destEvar ev in
			Goal.return (mkEvar (e, Array.of_list inst)))))
       in Goal.bind reft Goal.refine)
  in Proofview.tclTHEN (Proofview.tclSENSITIVE sens) 
       (Proofview.tclFOCUS 2 2 tac)

let newfail n s = 
  Proofview.tclZERO (Refiner.FailError (n, lazy s))

let cl_rewrite_clause_newtac ?abs strat clause =
  let treat (res, is_hyp) = 
    match res with
    | None -> newfail 0 (str "Nothing to rewrite")
    | Some None ->
	newfail 0 (str"No progress made")
    | Some (Some res) ->
	match is_hyp, res with
	| Some id, (undef, Some p, newt) ->
	    assert_replacing id newt (Proofview.tclSENSITIVE (new_refine (undef, p)))
	| Some id, (undef, None, newt) -> 
	    Proofview.tclSENSITIVE (Goal.convert_hyp false (id, None, newt))
	| None, (undef, Some p, newt) ->
	    let refable = Goal.Refinable.make
	      (fun handle -> 
		 Goal.bind env
		   (fun env -> Goal.bind (Refinable.mkEvar handle env newt)
		      (fun ev ->
			 Goal.Refinable.constr_of_open_constr handle true 
			   (undef, mkApp (p, [| ev |])))))
	    in
	      Proofview.tclSENSITIVE (Goal.bind refable Goal.refine)
	| None, (undef, None, newt) ->
	    Proofview.tclSENSITIVE (Goal.convert_concl false newt)
  in
  let info =
    bind_gl_info
      (fun concl env sigma ->
	 let ty, is_hyp =
	   match clause with
	   | Some id -> Environ.named_type id env, Some id
	   | None -> concl, None
	 in
	   try 
	     let res = 
	       cl_rewrite_clause_aux ?abs strat env [] sigma ty is_hyp 
	     in return (res, is_hyp)
	   with
	   | TypeClassError (env, (UnsatisfiableConstraints _ as e)) ->
	     raise (RewriteFailure (str"Unable to satisfy the rewriting constraints."
			++ fnl () ++ Himsg.explain_typeclass_error env e)))
  in Proofview.tclGOALBINDU info (fun i -> treat i)
  
let newtactic_init_setoid () = 
  try init_setoid (); Proofview.tclUNIT ()
  with e when Errors.noncritical e -> Proofview.tclZERO e

let tactic_init_setoid () = 
  init_setoid (); tclIDTAC
  
let cl_rewrite_clause_new_strat ?abs strat clause =
  Proofview.tclTHEN (newtactic_init_setoid ())
  (try cl_rewrite_clause_newtac ?abs strat clause
   with RewriteFailure s ->
   newfail 0 (str"setoid rewrite failed: " ++ s))

let cl_rewrite_clause_newtac' l left2right occs clause =
  Proof_global.run_tactic 
    (Proofview.tclFOCUS 1 1 
       (cl_rewrite_clause_new_strat (rewrite_with rewrite_unif_flags l left2right occs) clause))

let cl_rewrite_clause_strat strat clause =
  tclTHEN (tactic_init_setoid ())
  (fun gl -> 
   let meta = Evarutil.new_meta() in
     (*     let gl = { gl with sigma = Typeclasses.mark_unresolvables gl.sigma } in *)
     try cl_rewrite_clause_tac strat (mkMeta meta) clause gl
     with RewriteFailure e ->
       tclFAIL 0 (str"setoid rewrite failed: " ++ e) gl
     | Refiner.FailError (n, pp) -> 
       tclFAIL n (str"setoid rewrite failed: " ++ Lazy.force pp) gl)

let cl_rewrite_clause l left2right occs clause gl =
  cl_rewrite_clause_strat (rewrite_with (general_rewrite_unif_flags ()) l left2right occs) clause gl

open Pp
open Names
open Tacinterp
open Termops
open Genarg
open Extraargs

let occurrences_of = function
  | n::_ as nl when n < 0 -> (false,List.map abs nl)
  | nl ->
      if List.exists (fun n -> n < 0) nl then
	error "Illegal negative occurrence number.";
      (true,nl)

let apply_constr_expr c l2r occs = fun env avoid t ty cstr evars ->
  let evd, c = Constrintern.interp_open_constr (goalevars evars) env c in
    apply_lemma (general_rewrite_unif_flags ()) (evd, (c, NoBindings)) 
      l2r occs env avoid t ty cstr (evd, cstrevars evars)

let apply_glob_constr c l2r occs = fun env avoid t ty cstr evars ->
  let evd, c = (Pretyping.understand_tcc (goalevars evars) env c) in
    apply_lemma (general_rewrite_unif_flags ()) (evd, (c, NoBindings)) 
      l2r occs env avoid t ty cstr (evd, cstrevars evars)

let interp_constr_list env sigma =
  List.map (fun c -> 
	      let evd, c = Constrintern.interp_open_constr sigma env c in
		(evd, (c, NoBindings)), true)

let interp_glob_constr_list env sigma =
  List.map (fun c -> 
	      let evd, c = Pretyping.understand_tcc sigma env c in
		(evd, (c, NoBindings)), true)

(* Syntax for rewriting with strategies *)

type constr_expr_with_bindings = constr_expr with_bindings
type glob_constr_with_bindings = glob_constr_and_expr with_bindings
type glob_constr_with_bindings_sign = interp_sign * glob_constr_and_expr with_bindings

let pr_glob_constr_with_bindings_sign _ _ _ (ge : glob_constr_with_bindings_sign) = Printer.pr_glob_constr (fst (fst (snd ge)))
let pr_glob_constr_with_bindings _ _ _ (ge : glob_constr_with_bindings) = Printer.pr_glob_constr (fst (fst ge))
let pr_constr_expr_with_bindings prc _ _ (ge : constr_expr_with_bindings) = prc (fst ge)
let interp_glob_constr_with_bindings ist gl c = Tacmach.project gl , (ist, c)
let glob_glob_constr_with_bindings ist l = Tacintern.intern_constr_with_bindings ist l
let subst_glob_constr_with_bindings s c =
  Tacsubst.subst_glob_with_bindings s c


ARGUMENT EXTEND glob_constr_with_bindings 
    PRINTED BY pr_glob_constr_with_bindings_sign

    INTERPRETED BY interp_glob_constr_with_bindings
    GLOBALIZED BY glob_glob_constr_with_bindings
    SUBSTITUTED BY subst_glob_constr_with_bindings

    RAW_TYPED AS constr_expr_with_bindings
    RAW_PRINTED BY pr_constr_expr_with_bindings

    GLOB_TYPED AS glob_constr_with_bindings
    GLOB_PRINTED BY pr_glob_constr_with_bindings
   
   [ constr_with_bindings(bl) ] -> [ bl ]
END

type ('constr,'redexpr) strategy_ast = 
  | StratId | StratFail | StratRefl
  | StratUnary of string * ('constr,'redexpr) strategy_ast
  | StratBinary of string * ('constr,'redexpr) strategy_ast * ('constr,'redexpr) strategy_ast
  | StratConstr of 'constr * bool
  | StratTerms of 'constr list
  | StratHints of bool * string
  | StratEval of 'redexpr 
  | StratFold of 'constr

let rec map_strategy (f : 'a -> 'a2) (g : 'b -> 'b2) : ('a,'b) strategy_ast -> ('a2,'b2) strategy_ast = function
  | StratId | StratFail | StratRefl as s -> s
  | StratUnary (s, str) -> StratUnary (s, map_strategy f g str)
  | StratBinary (s, str, str') -> StratBinary (s, map_strategy f g str, map_strategy f g str')
  | StratConstr (c, b) -> StratConstr (f c, b)
  | StratTerms l -> StratTerms (List.map f l)
  | StratHints (b, id) -> StratHints (b, id)
  | StratEval r -> StratEval (g r)
  | StratFold c -> StratFold (f c)

let rec strategy_of_ast = function
  | StratId -> Strategies.id
  | StratFail -> Strategies.fail
  | StratRefl -> Strategies.refl
  | StratUnary (f, s) -> 
    let s' = strategy_of_ast s in
    let f' = match f with
      | "subterms" -> all_subterms
      | "subterm" -> one_subterm
      | "innermost" -> Strategies.innermost
      | "outermost" -> Strategies.outermost
      | "bottomup" -> Strategies.bu
      | "topdown" -> Strategies.td
      | "progress" -> Strategies.progress
      | "try" -> Strategies.try_
      | "any" -> Strategies.any
      | "repeat" -> Strategies.repeat
      | _ -> anomaly ~label:"strategy_of_ast" (str"Unkwnon strategy: " ++ str f)
    in f' s'
  | StratBinary (f, s, t) ->
    let s' = strategy_of_ast s in
    let t' = strategy_of_ast t in
    let f' = match f with
      | "compose" -> Strategies.seq
      | "choice" -> Strategies.choice
      | _ -> anomaly ~label:"strategy_of_ast" (str"Unkwnon strategy: " ++ str f)
    in f' s' t'
  | StratConstr (c, b) -> apply_glob_constr (fst c) b AllOccurrences
  | StratHints (old, id) -> if old then Strategies.old_hints id else Strategies.hints id
  | StratTerms l -> 
    (fun env avoid t ty cstr evars ->
     let l' = interp_glob_constr_list env (goalevars evars) (List.map fst l) in
       Strategies.lemmas rewrite_unif_flags l' env avoid t ty cstr evars)
  | StratEval r -> 
    (fun env avoid t ty cstr evars ->
     let (sigma,r_interp) = Tacinterp.interp_redexp env (goalevars evars) r in
       Strategies.reduce r_interp env avoid t ty cstr (sigma,cstrevars evars))
  | StratFold c -> Strategies.fold_glob (fst c)


type raw_strategy = (constr_expr, Tacexpr.raw_red_expr) strategy_ast
type glob_strategy = (glob_constr_and_expr, Tacexpr.raw_red_expr) strategy_ast

let interp_strategy ist gl s = 
  let sigma = project gl in
    sigma, strategy_of_ast s
let glob_strategy ist s = map_strategy (Tacintern.intern_constr ist) (fun c -> c) s
let subst_strategy s str = str

let pr_strategy _ _ _ (s : strategy) = Pp.str "<strategy>"
let pr_raw_strategy _ _ _ (s : raw_strategy) = Pp.str "<strategy>"
let pr_glob_strategy _ _ _ (s : glob_strategy) = Pp.str "<strategy>"

ARGUMENT EXTEND rewstrategy
    PRINTED BY pr_strategy

    INTERPRETED BY interp_strategy
    GLOBALIZED BY glob_strategy
    SUBSTITUTED BY subst_strategy

    RAW_TYPED AS raw_strategy
    RAW_PRINTED BY pr_raw_strategy

    GLOB_TYPED AS glob_strategy
    GLOB_PRINTED BY pr_glob_strategy

    [ glob(c) ] -> [ StratConstr (c, true) ]
  | [ "<-" constr(c) ] -> [ StratConstr (c, false) ]
  | [ "subterms" rewstrategy(h) ] -> [ StratUnary ("all_subterms", h) ]
  | [ "subterm" rewstrategy(h) ] -> [ StratUnary ("one_subterm", h) ]
  | [ "innermost" rewstrategy(h) ] -> [ StratUnary("innermost", h) ]
  | [ "outermost" rewstrategy(h) ] -> [ StratUnary("outermost", h) ]
  | [ "bottomup" rewstrategy(h) ] -> [ StratUnary("bottomup", h) ]
  | [ "topdown" rewstrategy(h) ] -> [ StratUnary("topdown", h) ]
  | [ "id" ] -> [ StratId ]
  | [ "fail" ] -> [ StratFail ]
  | [ "refl" ] -> [ StratRefl ]
  | [ "progress" rewstrategy(h) ] -> [ StratUnary ("progress", h) ]
  | [ "try" rewstrategy(h) ] -> [ StratUnary ("try", h) ]
  | [ "any" rewstrategy(h) ] -> [ StratUnary ("any", h) ]
  | [ "repeat" rewstrategy(h) ] -> [ StratUnary ("repeat", h) ]
  | [ rewstrategy(h) ";" rewstrategy(h') ] -> [ StratBinary ("compose", h, h') ]
  | [ "(" rewstrategy(h) ")" ] -> [ h ]
  | [ "choice" rewstrategy(h) rewstrategy(h') ] -> [ StratBinary ("choice", h, h') ]
  | [ "old_hints" preident(h) ] -> [ StratHints (true, h) ]
  | [ "hints" preident(h) ] -> [ StratHints (false, h) ]
  | [ "terms" constr_list(h) ] -> [ StratTerms h ]
  | [ "eval" red_expr(r) ] -> [ StratEval r ]
  | [ "fold" constr(c) ] -> [ StratFold c ]
END

(* By default the strategy for "rewrite_db" is top-down *)

let db_strat db = Strategies.td (Strategies.hints db)
let cl_rewrite_clause_db db cl = cl_rewrite_clause_strat (db_strat db) cl

TACTIC EXTEND rewrite_strat
| [ "rewrite_strat" rewstrategy(s) "in" hyp(id) ] -> [ cl_rewrite_clause_strat s (Some id) ]
| [ "rewrite_strat" rewstrategy(s) ] -> [ cl_rewrite_clause_strat s None ]
| [ "rewrite_db" preident(db) "in" hyp(id) ] -> [ cl_rewrite_clause_db db (Some id) ]
| [ "rewrite_db" preident(db) ] -> [ cl_rewrite_clause_db db None ]
END

let clsubstitute o c =
  let is_tac id = match fst (fst (snd c)) with GVar (_, id') when Id.equal id' id -> true | _ -> false in
    Tacticals.onAllHypsAndConcl
      (fun cl ->
	match cl with
	  | Some id when is_tac id -> tclIDTAC
	  | _ -> cl_rewrite_clause c o AllOccurrences cl)

open Extraargs

TACTIC EXTEND substitute
| [ "substitute" orient(o) glob_constr_with_bindings(c) ] -> [ clsubstitute o c ]
END


(* Compatibility with old Setoids *)

TACTIC EXTEND setoid_rewrite
   [ "setoid_rewrite" orient(o) glob_constr_with_bindings(c) ]
   -> [ cl_rewrite_clause c o AllOccurrences None ]
 | [ "setoid_rewrite" orient(o) glob_constr_with_bindings(c) "in" hyp(id) ] ->
      [ cl_rewrite_clause c o AllOccurrences (Some id)]
 | [ "setoid_rewrite" orient(o) glob_constr_with_bindings(c) "at" occurrences(occ) ] ->
      [ cl_rewrite_clause c o (occurrences_of occ) None]
 | [ "setoid_rewrite" orient(o) glob_constr_with_bindings(c) "at" occurrences(occ) "in" hyp(id)] ->
      [ cl_rewrite_clause c o (occurrences_of occ) (Some id)]
 | [ "setoid_rewrite" orient(o) glob_constr_with_bindings(c) "in" hyp(id) "at" occurrences(occ)] ->
      [ cl_rewrite_clause c o (occurrences_of occ) (Some id)]
END

let cl_rewrite_clause_newtac_tac c o occ cl gl =
  cl_rewrite_clause_newtac' c o occ cl;
  tclIDTAC gl
  
TACTIC EXTEND GenRew
| [ "rew" orient(o) glob_constr_with_bindings(c) "in" hyp(id) "at" occurrences(occ) ] ->
    [ cl_rewrite_clause_newtac_tac c o (occurrences_of occ) (Some id) ]
| [ "rew" orient(o) glob_constr_with_bindings(c) "at" occurrences(occ) "in" hyp(id) ] ->
    [ cl_rewrite_clause_newtac_tac c o (occurrences_of occ) (Some id) ]
| [ "rew" orient(o) glob_constr_with_bindings(c) "in" hyp(id) ] ->
    [ cl_rewrite_clause_newtac_tac c o AllOccurrences (Some id) ]
| [ "rew" orient(o) glob_constr_with_bindings(c) "at" occurrences(occ) ] ->
    [ cl_rewrite_clause_newtac_tac c o (occurrences_of occ) None ]
| [ "rew" orient(o) glob_constr_with_bindings(c) ] ->
    [ cl_rewrite_clause_newtac_tac c o AllOccurrences None ]
END

let mkappc s l = CAppExpl (Loc.ghost,(None,(Libnames.Ident (Loc.ghost,Id.of_string s)),None),l)

let declare_an_instance n s args =
  ((Loc.ghost,Name n), Explicit,
  CAppExpl (Loc.ghost, (None, Qualid (Loc.ghost, qualid_of_string s),None),
	   args))

let declare_instance a aeq n s = declare_an_instance n s [a;aeq]

let anew_instance global binders instance fields =
  new_instance (Flags.is_universe_polymorphism ()) binders instance
    (Some (CRecord (Loc.ghost,None,fields)))
    ~global:(not (Locality.use_section_locality ())) ~generalize:false None

let declare_instance_refl global binders a aeq n lemma =
  let instance = declare_instance a aeq (add_suffix n "_Reflexive") "Coq.Classes.RelationClasses.Reflexive"
  in anew_instance global binders instance
       [(Ident (Loc.ghost,Id.of_string "reflexivity"),lemma)]

let declare_instance_sym global binders a aeq n lemma =
  let instance = declare_instance a aeq (add_suffix n "_Symmetric") "Coq.Classes.RelationClasses.Symmetric"
  in anew_instance global binders instance
       [(Ident (Loc.ghost,Id.of_string "symmetry"),lemma)]

let declare_instance_trans global binders a aeq n lemma =
  let instance = declare_instance a aeq (add_suffix n "_Transitive") "Coq.Classes.RelationClasses.Transitive"
  in anew_instance global binders instance
       [(Ident (Loc.ghost,Id.of_string "transitivity"),lemma)]

let declare_relation ?(binders=[]) a aeq n refl symm trans =
  init_setoid ();
  let global = not (Locality.use_section_locality ()) in
  let instance = declare_instance a aeq (add_suffix n "_relation") "Coq.Classes.RelationClasses.RewriteRelation"
  in ignore(anew_instance global binders instance []);
  match (refl,symm,trans) with
      (None, None, None) -> ()
    | (Some lemma1, None, None) ->
	ignore (declare_instance_refl global binders a aeq n lemma1)
    | (None, Some lemma2, None) ->
	ignore (declare_instance_sym global binders a aeq n lemma2)
    | (None, None, Some lemma3) ->
	ignore (declare_instance_trans global binders a aeq n lemma3)
    | (Some lemma1, Some lemma2, None) ->
	ignore (declare_instance_refl global binders a aeq n lemma1);
	ignore (declare_instance_sym global binders a aeq n lemma2)
    | (Some lemma1, None, Some lemma3) ->
	let _lemma_refl = declare_instance_refl global binders a aeq n lemma1 in
	let _lemma_trans = declare_instance_trans global binders a aeq n lemma3 in
	let instance = declare_instance a aeq n "Coq.Classes.RelationClasses.PreOrder"
	in ignore(
	    anew_instance global binders instance
	      [(Ident (Loc.ghost,Id.of_string "PreOrder_Reflexive"), lemma1);
	       (Ident (Loc.ghost,Id.of_string "PreOrder_Transitive"),lemma3)])
    | (None, Some lemma2, Some lemma3) ->
	let _lemma_sym = declare_instance_sym global binders a aeq n lemma2 in
	let _lemma_trans = declare_instance_trans global binders a aeq n lemma3 in
	let instance = declare_instance a aeq n "Coq.Classes.RelationClasses.PER"
	in ignore(
	    anew_instance global binders instance
	      [(Ident (Loc.ghost,Id.of_string "PER_Symmetric"), lemma2);
	       (Ident (Loc.ghost,Id.of_string "PER_Transitive"),lemma3)])
     | (Some lemma1, Some lemma2, Some lemma3) ->
	let _lemma_refl = declare_instance_refl global binders a aeq n lemma1 in
	let _lemma_sym = declare_instance_sym global binders a aeq n lemma2 in
	let _lemma_trans = declare_instance_trans global binders a aeq n lemma3 in
	let instance = declare_instance a aeq n "Coq.Classes.RelationClasses.Equivalence"
	in ignore(
	  anew_instance global binders instance
	    [(Ident (Loc.ghost,Id.of_string "Equivalence_Reflexive"), lemma1);
	     (Ident (Loc.ghost,Id.of_string "Equivalence_Symmetric"), lemma2);
	     (Ident (Loc.ghost,Id.of_string "Equivalence_Transitive"), lemma3)])

type 'a binders_argtype = (local_binder list, 'a) Genarg.abstract_argument_type

let _, _, rawwit_binders =
 (Genarg.create_arg None "binders" :
    Genarg.tlevel binders_argtype *
    Genarg.glevel binders_argtype *
    Genarg.rlevel binders_argtype)

open Pcoq.Constr

VERNAC COMMAND EXTEND AddRelation
  | [ "Add" "Relation" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
	"symmetry" "proved" "by" constr(lemma2) "as" ident(n) ] ->
      [ declare_relation a aeq n (Some lemma1) (Some lemma2) None ]

  | [ "Add" "Relation" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
	"as" ident(n) ] ->
      [ declare_relation a aeq n (Some lemma1) None None ]
  | [ "Add" "Relation" constr(a) constr(aeq)  "as" ident(n) ] ->
      [ declare_relation a aeq n None None None ]
END

VERNAC COMMAND EXTEND AddRelation2
    [ "Add" "Relation" constr(a) constr(aeq) "symmetry" "proved" "by" constr(lemma2)
      "as" ident(n) ] ->
      [ declare_relation a aeq n None (Some lemma2) None ]
  | [ "Add" "Relation" constr(a) constr(aeq) "symmetry" "proved" "by" constr(lemma2) "transitivity" "proved" "by" constr(lemma3)  "as" ident(n) ] ->
      [ declare_relation a aeq n None (Some lemma2) (Some lemma3) ]
END

VERNAC COMMAND EXTEND AddRelation3
    [ "Add" "Relation" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
      "transitivity" "proved" "by" constr(lemma3) "as" ident(n) ] ->
      [ declare_relation a aeq n (Some lemma1) None (Some lemma3) ]
  | [ "Add" "Relation" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
      "symmetry" "proved" "by" constr(lemma2) "transitivity" "proved" "by" constr(lemma3)
      "as" ident(n) ] ->
      [ declare_relation a aeq n (Some lemma1) (Some lemma2) (Some lemma3) ]
  | [ "Add" "Relation" constr(a) constr(aeq) "transitivity" "proved" "by" constr(lemma3)
	"as" ident(n) ] ->
      [ declare_relation a aeq n None None (Some lemma3) ]
END

VERNAC COMMAND EXTEND AddParametricRelation
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq)
	"reflexivity" "proved" "by" constr(lemma1)
	"symmetry" "proved" "by" constr(lemma2) "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n (Some lemma1) (Some lemma2) None ]
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq)
	"reflexivity" "proved" "by" constr(lemma1)
	"as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n (Some lemma1) None None ]
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq)  "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n None None None ]
END

VERNAC COMMAND EXTEND AddParametricRelation2
    [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq) "symmetry" "proved" "by" constr(lemma2)
      "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n None (Some lemma2) None ]
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq) "symmetry" "proved" "by" constr(lemma2) "transitivity" "proved" "by" constr(lemma3)  "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n None (Some lemma2) (Some lemma3) ]
END

VERNAC COMMAND EXTEND AddParametricRelation3
    [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
      "transitivity" "proved" "by" constr(lemma3) "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n (Some lemma1) None (Some lemma3) ]
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq) "reflexivity" "proved" "by" constr(lemma1)
      "symmetry" "proved" "by" constr(lemma2) "transitivity" "proved" "by" constr(lemma3)
      "as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n (Some lemma1) (Some lemma2) (Some lemma3) ]
  | [ "Add" "Parametric" "Relation" binders(b) ":" constr(a) constr(aeq) "transitivity" "proved" "by" constr(lemma3)
	"as" ident(n) ] ->
      [ declare_relation ~binders:b a aeq n None None (Some lemma3) ]
END

let cHole = CHole (Loc.ghost, None)

open Entries
open Libnames

let proper_projection r ty =
  let ctx, inst = decompose_prod_assum ty in
  let mor, args = destApp inst in
  let instarg = mkApp (r, rel_vect 0 (List.length ctx)) in
  let app = mkApp (Lazy.force proper_proj,
		  Array.append args [| instarg |]) in
    it_mkLambda_or_LetIn app ctx

let declare_projection n instance_id r =
  let c,uctx = Universes.fresh_global_instance (Global.env()) r in
  let ty = Retyping.get_type_of (Global.env ()) Evd.empty c in
  let term = proper_projection c ty in
  let typ = Typing.type_of (Global.env ()) Evd.empty term in
  let ctx, typ = decompose_prod_assum typ in
  let typ =
    let n =
      let rec aux t =
	match kind_of_term t with
	    App (f, [| a ; a' ; rel; rel' |]) when eq_constr f (Lazy.force respectful) ->
	      succ (aux rel')
	  | _ -> 0
      in
      let init =
	match kind_of_term typ with
	    App (f, args) when eq_constr f (Lazy.force respectful) ->
	      mkApp (f, fst (Array.chop (Array.length args - 2) args))
	  | _ -> typ
      in aux init
    in
    let ctx,ccl = Reductionops.splay_prod_n (Global.env()) Evd.empty (3 * n) typ
    in it_mkProd_or_LetIn ccl ctx
  in
  let typ = it_mkProd_or_LetIn typ ctx in
  let cst =
    { const_entry_body = term;
      const_entry_secctx = None;
      const_entry_type = Some typ;
      const_entry_polymorphic = false;
      const_entry_universes = Univ.ContextSet.to_context uctx;
      const_entry_opaque = false;
      const_entry_inline_code = false }
  in
    ignore(Declare.declare_constant n 
	   (Entries.DefinitionEntry cst, Decl_kinds.IsDefinition Decl_kinds.Definition))

let build_morphism_signature m =
  let env = Global.env () in
  let m,ctx = Constrintern.interp_constr Evd.empty env m in
  let sigma = Evd.from_env ~ctx env in
  let t = Typing.type_of env sigma m in
  let isevars = ref (Evd.empty, Evd.empty) in
  let cstrs =
    let rec aux t =
      match kind_of_term t with
	| Prod (na, a, b) ->
	    None :: aux b
	| _ -> []
    in aux t
  in
  let evars, t', sig_, cstrs = build_signature !isevars env t cstrs None in
  let _ = isevars := evars in
  let _ = List.iter
    (fun (ty, rel) ->
      Option.iter (fun rel ->
	let default = mkApp (Lazy.force default_relation, [| ty; rel |]) in
	let evars,c = new_cstr_evar !isevars env default in
	  isevars := evars)
	rel)
    cstrs
  in
  let morph =
    mkApp (Lazy.force proper_type, [| t; sig_; m |])
  in
  let evd = solve_constraints env !isevars in
  let m = Evarutil.nf_evar evd morph in
    Evarutil.check_evars env Evd.empty evd m; m

let default_morphism sign m =
  let env = Global.env () in
  let t = Typing.type_of env Evd.empty m in
  let evars, _, sign, cstrs =
    build_signature (Evd.empty,Evd.empty) env t (fst sign) (snd sign)
  in
  let morph =
    mkApp (Lazy.force proper_type, [| t; sign; m |])
  in
  let evars, mor = resolve_one_typeclass env (merge_evars evars) morph in
    mor, proper_projection mor morph

let add_setoid global binders a aeq t n =
  init_setoid ();
  let _lemma_refl = declare_instance_refl global binders a aeq n (mkappc "Seq_refl" [a;aeq;t]) in
  let _lemma_sym = declare_instance_sym global binders a aeq n (mkappc "Seq_sym" [a;aeq;t]) in
  let _lemma_trans = declare_instance_trans global binders a aeq n (mkappc "Seq_trans" [a;aeq;t]) in
  let instance = declare_instance a aeq n "Coq.Classes.RelationClasses.Equivalence"
  in ignore(
    anew_instance global binders instance
      [(Ident (Loc.ghost,Id.of_string "Equivalence_Reflexive"), mkappc "Seq_refl" [a;aeq;t]);
       (Ident (Loc.ghost,Id.of_string "Equivalence_Symmetric"), mkappc "Seq_sym" [a;aeq;t]);
       (Ident (Loc.ghost,Id.of_string "Equivalence_Transitive"), mkappc "Seq_trans" [a;aeq;t])])

let add_morphism_infer (glob,poly) m n =
  init_setoid ();
  let instance_id = add_suffix n "_Proper" in
  let instance = build_morphism_signature m in
  let ctx = Univ.ContextSet.empty (*FIXME *) in
    if Lib.is_modtype () then
      let cst = Declare.declare_constant ~internal:Declare.KernelSilent instance_id
				(Entries.ParameterEntry 
				 (None,poly,(instance,Univ.Context.empty),None), 
				 Decl_kinds.IsAssumption Decl_kinds.Logical)
      in
	add_instance (Typeclasses.new_instance (Lazy.force proper_class) None glob 
		      (Flags.use_polymorphic_flag ()) (ConstRef cst));
	declare_projection n instance_id (ConstRef cst)
    else
      let kind = Decl_kinds.Global, false, Decl_kinds.DefinitionBody Decl_kinds.Instance in
	Flags.silently
	  (fun () ->
	    Lemmas.start_proof instance_id kind (instance, ctx)
	      (fun _ _ -> function
		 | Globnames.ConstRef cst ->
		  add_instance (Typeclasses.new_instance (Lazy.force proper_class) None
				glob poly (ConstRef cst));
		  declare_projection n instance_id (ConstRef cst)
		| _ -> assert false);
	    Pfedit.by (Tacinterp.interp <:tactic< Coq.Classes.SetoidTactics.add_morphism_tactic>>)) ()

let add_morphism (glob, poly) binders m s n =
  init_setoid ();
  let instance_id = add_suffix n "_Proper" in
  let instance =
    ((Loc.ghost,Name instance_id), Explicit,
    CAppExpl (Loc.ghost,
	     (None, Qualid (Loc.ghost, Libnames.qualid_of_string "Coq.Classes.Morphisms.Proper"),None),
	     [cHole; s; m]))
  in
  let tac = Tacinterp.interp <:tactic<add_morphism_tactic>> in
    ignore(new_instance ~global:glob poly binders instance (Some (CRecord (Loc.ghost,None,[])))
	      ~generalize:false ~tac ~hook:(declare_projection n instance_id) None)

let flags () = (not (Locality.use_section_locality ()), Flags.use_polymorphic_flag ())

VERNAC COMMAND EXTEND AddSetoid1
   [ "Add" "Setoid" constr(a) constr(aeq) constr(t) "as" ident(n) ] ->
      [ add_setoid (flags ()) [] a aeq t n ]
  | [ "Add" "Parametric" "Setoid" binders(binders) ":" 
    constr(a) constr(aeq) constr(t) "as" ident(n) ] -> 
      [ add_setoid (flags ()) binders a aeq t n ]
  | [ "Add" "Morphism" constr(m) ":" ident(n) ] ->
      [ add_morphism_infer (flags ()) m n ]
  | [ "Add" "Morphism" constr(m) "with" "signature" lconstr(s) "as" ident(n) ] ->
      [ add_morphism (flags ()) [] m s n ]
  | [ "Add" "Parametric" "Morphism" binders(binders) ":" constr(m)
	"with" "signature" lconstr(s) "as" ident(n) ] ->
      [ add_morphism (flags ()) binders m s n ]
END

(** Bind to "rewrite" too *)

(** Taken from original setoid_replace, to emulate the old rewrite semantics where
    lemmas are first instantiated and then rewrite proceeds. *)

let check_evar_map_of_evars_defs evd =
 let metas = Evd.meta_list evd in
 let check_freemetas_is_empty rebus =
  Evd.Metaset.iter
   (fun m ->
     if Evd.meta_defined evd m then () else
      raise
	(Logic.RefinerError (Logic.UnresolvedBindings [Evd.meta_name evd m])))
 in
  List.iter
   (fun (_,binding) ->
     match binding with
        Evd.Cltyp (_,{Evd.rebus=rebus; Evd.freemetas=freemetas}) ->
         check_freemetas_is_empty rebus freemetas
      | Evd.Clval (_,({Evd.rebus=rebus1; Evd.freemetas=freemetas1},_),
                 {Evd.rebus=rebus2; Evd.freemetas=freemetas2}) ->
         check_freemetas_is_empty rebus1 freemetas1 ;
         check_freemetas_is_empty rebus2 freemetas2
   ) metas

let unification_rewrite flags l2r c1 c2 cl car rel but gl =
  let env = pf_env gl in
  let (evd',c') =
    try
      (* ~flags:(false,true) to allow to mark occurrences that must not be
         rewritten simply by replacing them with let-defined definitions
         in the context *)
      Unification.w_unify_to_subterm ~flags:rewrite_unif_flags env cl.evd ((if l2r then c1 else c2),but)
    with
	Pretype_errors.PretypeError _ ->
	  (* ~flags:(true,true) to make Ring work (since it really
             exploits conversion) *)
	  Unification.w_unify_to_subterm ~flags:flags
	    env cl.evd ((if l2r then c1 else c2),but)
  in
  let evd' = Typeclasses.resolve_typeclasses ~fail:false env evd' in
  let cl' = {cl with evd = evd'} in
  let cl' = Clenvtac.clenv_pose_dependent_evars true cl' in
  let nf c = Evarutil.nf_evar cl'.evd (Clenv.clenv_nf_meta cl' c) in
  let c1 = if l2r then nf c' else nf c1
  and c2 = if l2r then nf c2 else nf c'
  and car = nf car and rel = nf rel in
  check_evar_map_of_evars_defs cl'.evd;
  let prf = nf (Clenv.clenv_value cl') and prfty = nf (Clenv.clenv_type cl') in
  let cl' = { cl' with templval = mk_freelisted prf ; templtyp = mk_freelisted prfty } in
    {cl=cl'; prf=(mkRel 1); car=car; rel=rel; l2r=l2r; c1=c1; c2=c2; c=None; abs=Some (prf, prfty);
     flags = flags}

let get_hyp gl evars (c,l) clause l2r =
  let flags = rewrite2_unif_flags in
  let hi = decompose_applied_relation (pf_env gl) evars flags None (c,l) l2r in
  let but = match clause with
    | Some id -> pf_get_hyp_typ gl id 
    | None -> Evarutil.nf_evar evars (pf_concl gl)
  in
    { unification_rewrite flags hi.l2r hi.c1 hi.c2 hi.cl hi.car hi.rel but gl with
	flags = rewrite_unif_flags }

let general_rewrite_flags = { under_lambdas = false; on_morphisms = true }

let apply_lemma gl (c,l) cl l2r occs =
  let sigma = project gl in
  let hypinfo = ref (get_hyp gl sigma (c,l) cl l2r) in
  let app = apply_rule hypinfo occs in
  let rec aux () =
    Strategies.choice app (subterm true general_rewrite_flags (fun env -> aux () env))
  in !hypinfo, aux ()

let general_s_rewrite cl l2r occs (c,l) ~new_goals gl =
  let meta = Evarutil.new_meta() in
  let hypinfo, strat = apply_lemma gl (c,l) cl l2r occs in
    try
      tclWEAK_PROGRESS 
	(tclTHEN
           (Refiner.tclEVARS hypinfo.cl.evd)
	   (cl_rewrite_clause_tac ~abs:hypinfo.abs strat (mkMeta meta) cl)) gl
    with RewriteFailure e ->
      let {l2r=l2r; c1=x; c2=y} = hypinfo in
	raise (Pretype_errors.PretypeError
		  (pf_env gl,project gl,
		  Pretype_errors.NoOccurrenceFound ((if l2r then x else y), cl)))

let general_s_rewrite_clause x =
  init_setoid ();
  match x with
    | None -> general_s_rewrite None
    | Some id -> general_s_rewrite (Some id)

let _ = Equality.register_general_rewrite_clause general_s_rewrite_clause

(** [setoid_]{reflexivity,symmetry,transitivity} tactics *)

let not_declared env ty rel =
  tclFAIL 0 (str" The relation " ++ Printer.pr_constr_env env rel ++ str" is not a declared " ++
		str ty ++ str" relation. Maybe you need to require the Setoid library")

let setoid_proof gl ty fn fallback =
  let env = pf_env gl in
    try
      let rel, args = decompose_app_rel env (project gl) (pf_concl gl) in
      let evm = project gl in
      let car = pi3 (List.hd (fst (Reduction.dest_prod env (Typing.type_of env evm rel)))) in
	fn env evm car rel gl
    with e when Errors.noncritical e ->
      try fallback gl
      with Hipattern.NoEquationFound ->
          let e = Errors.push e in
	  match e with
	  | Not_found ->
	      let rel, args = decompose_app_rel env (project gl) (pf_concl gl) in
		not_declared env ty rel gl
	  | _ -> raise e

let setoid_reflexivity gl =
  setoid_proof gl "reflexive"
    (fun env evm car rel -> apply (get_reflexive_proof env evm car rel))
    (reflexivity_red true)

let setoid_symmetry gl =
  setoid_proof gl "symmetric"
    (fun env evm car rel -> apply (get_symmetric_proof env evm car rel))
    (symmetry_red true)

let setoid_transitivity c gl =
  setoid_proof gl "transitive"
    (fun env evm car rel ->
      let proof = get_transitive_proof env evm car rel in
      match c with
      | None -> eapply proof
      | Some c -> apply_with_bindings (proof,ImplicitBindings [ c ]))
    (transitivity_red true c)

let setoid_symmetry_in id gl =
  let ctype = pf_type_of gl (mkVar id) in
  let binders,concl = decompose_prod_assum ctype in
  let (equiv, args) = decompose_app concl in
  let rec split_last_two = function
    | [c1;c2] -> [],(c1, c2)
    | x::y::z -> let l,res = split_last_two (y::z) in x::l, res
    | _ -> error "The term provided is not an equivalence."
  in
  let others,(c1,c2) = split_last_two args in
  let he,c1,c2 =  mkApp (equiv, Array.of_list others),c1,c2 in
  let new_hyp' =  mkApp (he, [| c2 ; c1 |]) in
  let new_hyp = it_mkProd_or_LetIn new_hyp'  binders in
    tclTHENS (Tactics.cut new_hyp)
      [ intro_replacing id;
	tclTHENLIST [ intros; setoid_symmetry; apply (mkVar id); Tactics.assumption ] ]
      gl

let _ = Tactics.register_setoid_reflexivity setoid_reflexivity
let _ = Tactics.register_setoid_symmetry setoid_symmetry
let _ = Tactics.register_setoid_symmetry_in setoid_symmetry_in
let _ = Tactics.register_setoid_transitivity setoid_transitivity

TACTIC EXTEND setoid_symmetry
   [ "setoid_symmetry" ] -> [ setoid_symmetry ]
 | [ "setoid_symmetry" "in" hyp(n) ] -> [ setoid_symmetry_in n ]
END

TACTIC EXTEND setoid_reflexivity
[ "setoid_reflexivity" ] -> [ setoid_reflexivity ]
END

TACTIC EXTEND setoid_transitivity
  [ "setoid_transitivity" constr(t) ] -> [ setoid_transitivity (Some t) ]
| [ "setoid_etransitivity" ] -> [ setoid_transitivity None ]
END

let implify id gl =
  let (_, b, ctype) = pf_get_hyp gl id in
  let binders,concl = decompose_prod_assum ctype in
  let ctype' =
    match binders with
    | (_, None, ty as hd) :: tl when noccurn 1 concl ->
	let env = Environ.push_rel_context tl (pf_env gl) in
	let sigma = project gl in
	let tyhd = Typing.type_of env sigma ty
	and tyconcl = Typing.type_of (Environ.push_rel hd env) sigma concl in
	let app, unfold = arrow_morphism tyhd (subst1 mkProp tyconcl) ty (subst1 mkProp concl) in
	  it_mkProd_or_LetIn app tl
    | _ -> ctype
  in convert_hyp_no_check (id, b, ctype') gl

TACTIC EXTEND implify
[ "implify" hyp(n) ] -> [ implify n ]
END

let rec fold_matches env sigma c =
  map_constr_with_full_binders Environ.push_rel 
    (fun env c ->
      match kind_of_term c with
      | Case _ ->
          let cst, env, c' = fold_match ~force:true env sigma c in
	    fold_matches env sigma c'
      | _ -> fold_matches env sigma c)
    env c

TACTIC EXTEND fold_match
[ "fold_match" constr(c) ] -> [ fun gl -> 
  let _, _, c' = fold_match ~force:true (pf_env gl) (project gl) c in
    change (Some (snd (pattern_of_constr (project gl) c))) c' onConcl gl ]
END

TACTIC EXTEND fold_matches
| [ "fold_matches" constr(c) ] -> [ fun gl -> 
  let c' = fold_matches (pf_env gl) (project gl) c in
    change (Some (snd (pattern_of_constr (project gl) c))) c' onConcl gl ]
END

TACTIC EXTEND myapply
| [ "myapply" global(id) constr_list(l) ] -> [ 
    fun gl -> 
      let gr = id in
      let _, impls = List.hd (Impargs.implicits_of_global gr) in
      let env = pf_env gl in
      let evars = ref (project gl) in
      let evd, ty = fresh_global Evd.univ_flexible env !evars gr in
      let _ = evars := evd in
      let app =
	let rec aux ty impls args args' =
	  match impls, kind_of_term ty with
	  | Some (_, _, (_, _)) :: impls, Prod (n, t, t') ->
	      let arg = Evarutil.e_new_evar evars env t in
		aux (subst1 arg t') impls args (arg :: args')
	  | None :: impls, Prod (n, t, t') ->
	      (match args with
	       | [] ->
		   if dependent (mkRel 1) t' then
		     let arg = Evarutil.e_new_evar evars env t in
		       aux (subst1 arg t') impls args (arg :: args')
		   else
		     let arg = Evarutil.mk_new_meta () in
		       evars := meta_declare (destMeta arg) t !evars;
		       aux (subst1 arg t') impls args (arg :: args')
	       | arg :: args -> 
		   aux (subst1 arg t') impls args (arg :: args'))
	  | _, _ -> mkApp (Universes.constr_of_global gr, Array.of_list (List.rev args'))
	in aux ty impls l []
      in
	tclTHEN (Refiner.tclEVARS !evars) (apply app) gl ]
END


==> anc/HoTT/coq-HoTT/tactics/tacintern.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Libobject
open Pattern
open Pp
open Genredexpr
open Glob_term
open Tacred
open Errors
open Util
open Names
open Nameops
open Libnames
open Globnames
open Nametab
open Smartlocate
open Constrexpr
open Constrexpr_ops
open Termops
open Tacexpr
open Genarg
open Mod_subst
open Extrawit
open Misctypes
open Locus

(** Globalization of tactic expressions :
    Conversion from [raw_tactic_expr] to [glob_tactic_expr] *)

let dloc = Loc.ghost

let error_global_not_found_loc (loc,qid) =
  error_global_not_found_loc loc qid

let error_syntactic_metavariables_not_allowed loc =
  user_err_loc
    (loc,"out_ident",
     str "Syntactic metavariables allowed only in quotations.")

let error_tactic_expected loc =
  user_err_loc (loc,"",str "Tactic expected.")

let skip_metaid = function
  | AI x -> x
  | MetaId (loc,_) -> error_syntactic_metavariables_not_allowed loc

(** Generic arguments *)

type glob_sign = {
  ltacvars : Id.t list * Id.t list;
     (* ltac variables and the subset of vars introduced by Intro/Let/... *)
  ltacrecvars : (Id.t * ltac_constant) list;
     (* ltac recursive names *)
  gsigma : Evd.evar_map;
  genv : Environ.env }

let fully_empty_glob_sign =
  { ltacvars = ([],[]); ltacrecvars = [];
    gsigma = Evd.empty; genv = Environ.empty_env }

let make_empty_glob_sign () =
  { fully_empty_glob_sign with genv = Global.env () }

type intern_genarg_type =
    glob_sign -> raw_generic_argument -> glob_generic_argument

let genarginterns =
  ref (String.Map.empty : intern_genarg_type String.Map.t)

let add_intern_genarg id f =
  genarginterns := String.Map.add id f !genarginterns

let lookup_intern_genarg id =
  try String.Map.find id !genarginterns
  with Not_found ->
    let msg = "No globalization function found for entry "^id in
    Pp.msg_warning (Pp.strbrk msg);
    let dflt = fun _ _ -> failwith msg in
    add_intern_genarg id dflt;
    dflt

(* Table of "pervasives" macros tactics (e.g. auto, simpl, etc.) *)

let atomic_mactab = ref Id.Map.empty
let add_primitive_tactic s tac =
  let id = Id.of_string s in
  atomic_mactab := Id.Map.add id tac !atomic_mactab

let _ =
  let nocl = {onhyps=Some[];concl_occs=AllOccurrences} in
  List.iter
      (fun (s,t) -> add_primitive_tactic s (TacAtom(dloc,t)))
      [ "red", TacReduce(Red false,nocl);
        "hnf", TacReduce(Hnf,nocl);
        "simpl", TacReduce(Simpl None,nocl);
        "compute", TacReduce(Cbv Redops.all_flags,nocl);
        "intro", TacIntroMove(None,MoveLast);
        "intros", TacIntroPattern [];
        "assumption", TacAssumption;
        "cofix", TacCofix None;
        "trivial", TacTrivial (Off,[],None);
        "auto", TacAuto(Off,None,[],None);
        "left", TacLeft(false,NoBindings);
        "eleft", TacLeft(true,NoBindings);
        "right", TacRight(false,NoBindings);
        "eright", TacRight(true,NoBindings);
        "split", TacSplit(false,false,[NoBindings]);
        "esplit", TacSplit(true,false,[NoBindings]);
        "constructor", TacAnyConstructor (false,None);
        "econstructor", TacAnyConstructor (true,None);
        "reflexivity", TacReflexivity;
        "symmetry", TacSymmetry nocl
      ];
  List.iter
      (fun (s,t) -> add_primitive_tactic s t)
      [ "idtac",TacId [];
        "fail", TacFail(ArgArg 0,[]);
        "fresh", TacArg(dloc,TacFreshId [])
      ]

let lookup_atomic id = Id.Map.find id !atomic_mactab
let is_atomic_kn kn =
  let (_,_,l) = repr_kn kn in
  Id.Map.mem (Label.to_id l) !atomic_mactab

(* Tactics table (TacExtend). *)

let tac_tab = Hashtbl.create 17

let add_tactic s t =
  if Hashtbl.mem tac_tab s then
    errorlabstrm ("Refiner.add_tactic: ")
      (str ("Cannot redeclare tactic "^s^"."));
  Hashtbl.add tac_tab s t

let overwriting_add_tactic s t =
  if Hashtbl.mem tac_tab s then begin
    Hashtbl.remove tac_tab s;
    msg_warning (strbrk ("Overwriting definition of tactic "^s))
  end;
  Hashtbl.add tac_tab s t

let lookup_tactic s =
  try
    Hashtbl.find tac_tab s
  with Not_found ->
    errorlabstrm "Refiner.lookup_tactic"
      (str"The tactic " ++ str s ++ str" is not installed.")

(* Summary and Object declaration *)

let mactab = ref (Gmap.empty : (ltac_constant,glob_tactic_expr) Gmap.t)

let lookup_ltacref r = Gmap.find r !mactab

let _ =
  Summary.declare_summary "tactic-definition"
    { Summary.freeze_function   = (fun () -> !mactab);
      Summary.unfreeze_function = (fun fs -> mactab := fs);
      Summary.init_function     = (fun () -> mactab := Gmap.empty); }



(* We have identifier <| global_reference <| constr *)

let find_ident id ist =
  List.mem id (fst ist.ltacvars) or
  List.mem id (ids_of_named_context (Environ.named_context ist.genv))

let find_recvar qid ist = List.assoc qid ist.ltacrecvars

(* a "var" is a ltac var or a var introduced by an intro tactic *)
let find_var id ist = List.mem id (fst ist.ltacvars)

(* a "ctxvar" is a var introduced by an intro tactic (Intro/LetTac/...) *)
let find_ctxvar id ist = List.mem id (snd ist.ltacvars)

(* a "ltacvar" is an ltac var (Let-In/Fun/...) *)
let find_ltacvar id ist = find_var id ist & not (find_ctxvar id ist)

let find_hyp id ist =
  List.mem id (ids_of_named_context (Environ.named_context ist.genv))

(* Globalize a name introduced by Intro/LetTac/... ; it is allowed to *)
(* be fresh in which case it is binding later on *)
let intern_ident l ist id =
  (* We use identifier both for variables and new names; thus nothing to do *)
  if not (find_ident id ist) then l:=(id::fst !l,id::snd !l);
  id

let intern_name l ist = function
  | Anonymous -> Anonymous
  | Name id -> Name (intern_ident l ist id)

let strict_check = ref false

let adjust_loc loc = if !strict_check then dloc else loc

(* Globalize a name which must be bound -- actually just check it is bound *)
let intern_hyp ist (loc,id as locid) =
  if not !strict_check then
    locid
  else if find_ident id ist then
    (dloc,id)
  else
    Pretype_errors.error_var_not_found_loc loc id

let intern_hyp_or_metaid ist id = intern_hyp ist (skip_metaid id)

let intern_or_var ist = function
  | ArgVar locid -> ArgVar (intern_hyp ist locid)
  | ArgArg _ as x -> x

let intern_inductive_or_by_notation = smart_global_inductive

let intern_inductive ist = function
  | AN (Ident (loc,id)) when find_var id ist -> ArgVar (loc,id)
  | r -> ArgArg (intern_inductive_or_by_notation r)

let intern_global_reference ist = function
  | Ident (loc,id) when find_var id ist -> ArgVar (loc,id)
  | r ->
      let loc,_ as lqid = qualid_of_reference r in
      try ArgArg (loc,locate_global_with_alias lqid)
      with Not_found -> error_global_not_found_loc lqid

let intern_ltac_variable ist = function
  | Ident (loc,id) ->
      if find_ltacvar id ist then
	(* A local variable of any type *)
	ArgVar (loc,id)
      else
      (* A recursive variable *)
      ArgArg (loc,find_recvar id ist)
  | _ ->
      raise Not_found

let intern_constr_reference strict ist = function
  | Ident (_,id) as r when not strict & find_hyp id ist ->
      GVar (dloc,id), Some (CRef (r,None))
  | Ident (_,id) as r when find_ctxvar id ist ->
      GVar (dloc,id), if strict then None else Some (CRef (r,None))
  | r ->
      let loc,_ as lqid = qualid_of_reference r in
      GRef (loc,locate_global_with_alias lqid,None), 
	if strict then None else Some (CRef (r,None))

let intern_move_location ist = function
  | MoveAfter id -> MoveAfter (intern_hyp_or_metaid ist id)
  | MoveBefore id -> MoveBefore (intern_hyp_or_metaid ist id)
  | MoveFirst -> MoveFirst
  | MoveLast -> MoveLast

(* Internalize an isolated reference in position of tactic *)

let intern_isolated_global_tactic_reference r =
  let (loc,qid) = qualid_of_reference r in
  try TacCall (loc,ArgArg (loc,locate_tactic qid),[])
  with Not_found ->
  match r with
  | Ident (_,id) -> Tacexp (lookup_atomic id)
  | _ -> raise Not_found

let intern_isolated_tactic_reference strict ist r =
  (* An ltac reference *)
  try Reference (intern_ltac_variable ist r)
  with Not_found ->
  (* A global tactic *)
  try intern_isolated_global_tactic_reference r
  with Not_found ->
  (* Tolerance for compatibility, allow not to use "constr:" *)
  try ConstrMayEval (ConstrTerm (intern_constr_reference strict ist r))
  with Not_found ->
  (* Reference not found *)
  error_global_not_found_loc (qualid_of_reference r)

(* Internalize an applied tactic reference *)

let intern_applied_global_tactic_reference r =
  let (loc,qid) = qualid_of_reference r in
  ArgArg (loc,locate_tactic qid)

let intern_applied_tactic_reference ist r =
  (* An ltac reference *)
  try intern_ltac_variable ist r
  with Not_found ->
  (* A global tactic *)
  try intern_applied_global_tactic_reference r
  with Not_found ->
  (* Reference not found *)
  error_global_not_found_loc (qualid_of_reference r)

(* Intern a reference parsed in a non-tactic entry *)

let intern_non_tactic_reference strict ist r =
  (* An ltac reference *)
  try Reference (intern_ltac_variable ist r)
  with Not_found ->
  (* A constr reference *)
  try ConstrMayEval (ConstrTerm (intern_constr_reference strict ist r))
  with Not_found ->
  (* Tolerance for compatibility, allow not to use "ltac:" *)
  try intern_isolated_global_tactic_reference r
  with Not_found ->
  (* By convention, use IntroIdentifier for unbound ident, when not in a def *)
  match r with
  | Ident (loc,id) when not strict -> IntroPattern (loc,IntroIdentifier id)
  | _ ->
  (* Reference not found *)
  error_global_not_found_loc (qualid_of_reference r)

let intern_message_token ist = function
  | (MsgString _ | MsgInt _ as x) -> x
  | MsgIdent id -> MsgIdent (intern_hyp_or_metaid ist id)

let intern_message ist = List.map (intern_message_token ist)

let rec intern_intro_pattern lf ist = function
  | loc, IntroOrAndPattern l ->
      loc, IntroOrAndPattern (intern_or_and_intro_pattern lf ist l)
  | loc, IntroIdentifier id ->
      loc, IntroIdentifier (intern_ident lf ist id)
  | loc, IntroFresh id ->
      loc, IntroFresh (intern_ident lf ist id)
  | loc, (IntroWildcard | IntroAnonymous | IntroRewrite _ | IntroForthcoming _)
      as x -> x

and intern_or_and_intro_pattern lf ist =
  List.map (List.map (intern_intro_pattern lf ist))

let intern_quantified_hypothesis ist = function
  | AnonHyp n -> AnonHyp n
  | NamedHyp id ->
      (* Uncomment to disallow "intros until n" in ltac when n is not bound *)
      NamedHyp ((*snd (intern_hyp ist (dloc,*)id(* ))*))

let intern_binding_name ist x =
  (* We use identifier both for variables and binding names *)
  (* Todo: consider the body of the lemma to which the binding refer
     and if a term w/o ltac vars, check the name is indeed quantified *)
  x

let intern_constr_gen allow_patvar isarity {ltacvars=lfun; gsigma=sigma; genv=env} c =
  let warn = if !strict_check then fun x -> x else Constrintern.for_grammar in
  let scope = if isarity then Pretyping.IsType else Pretyping.OfType None in
  let c' =
    warn (Constrintern.intern_gen scope ~allow_patvar ~ltacvars:(fst lfun,[]) sigma env) c
  in
  (c',if !strict_check then None else Some c)

let intern_constr = intern_constr_gen false false
let intern_type = intern_constr_gen false true

(* Globalize bindings *)
let intern_binding ist (loc,b,c) =
  (loc,intern_binding_name ist b,intern_constr ist c)

let intern_bindings ist = function
  | NoBindings -> NoBindings
  | ImplicitBindings l -> ImplicitBindings (List.map (intern_constr ist) l)
  | ExplicitBindings l -> ExplicitBindings (List.map (intern_binding ist) l)

let intern_constr_with_bindings ist (c,bl) =
  (intern_constr ist c, intern_bindings ist bl)

  (* TODO: catch ltac vars *)
let intern_induction_arg ist = function
  | ElimOnConstr c -> ElimOnConstr (intern_constr_with_bindings ist c)
  | ElimOnAnonHyp n as x -> x
  | ElimOnIdent (loc,id) ->
      if !strict_check then
	(* If in a defined tactic, no intros-until *)
	match intern_constr ist (CRef (Ident (dloc,id), None)) with
	| GVar (loc,id),_ -> ElimOnIdent (loc,id)
	| c -> ElimOnConstr (c,NoBindings)
      else
	ElimOnIdent (loc,id)

let short_name = function
  | AN (Ident (loc,id)) when not !strict_check -> Some (loc,id)
  | _ -> None

let intern_evaluable_global_reference ist r =
  let lqid = qualid_of_reference r in
  try evaluable_of_global_reference ist.genv (locate_global_with_alias lqid)
  with Not_found ->
  match r with
  | Ident (loc,id) when not !strict_check -> EvalVarRef id
  | _ -> error_global_not_found_loc lqid

let intern_evaluable_reference_or_by_notation ist = function
  | AN r -> intern_evaluable_global_reference ist r
  | ByNotation (loc,ntn,sc) ->
      evaluable_of_global_reference ist.genv
      (Notation.interp_notation_as_global_reference loc
        (function ConstRef _ | VarRef _ -> true | _ -> false) ntn sc)

(* Globalize a reduction expression *)
let intern_evaluable ist = function
  | AN (Ident (loc,id)) when find_ltacvar id ist -> ArgVar (loc,id)
  | AN (Ident (loc,id)) when not !strict_check & find_hyp id ist ->
      ArgArg (EvalVarRef id, Some (loc,id))
  | AN (Ident (loc,id)) when find_ctxvar id ist ->
      ArgArg (EvalVarRef id, if !strict_check then None else Some (loc,id))
  | r ->
      let e = intern_evaluable_reference_or_by_notation ist r in
      let na = short_name r in
      ArgArg (e,na)

let intern_unfold ist (l,qid) = (l,intern_evaluable ist qid)

let intern_flag ist red =
  { red with rConst = List.map (intern_evaluable ist) red.rConst }

let intern_constr_with_occurrences ist (l,c) = (l,intern_constr ist c)

let intern_constr_pattern ist ltacvars pc =
  let metas,pat =
    Constrintern.intern_constr_pattern ist.gsigma ist.genv ~ltacvars pc in
  let c = intern_constr_gen true false ist pc in
  metas,(c,pat)

let intern_typed_pattern ist p =
  let dummy_pat = PRel 0 in
  (* we cannot ensure in non strict mode that the pattern is closed *)
  (* keeping a constr_expr copy is too complicated and we want anyway to *)
  (* type it, so we remember the pattern as a glob_constr only *)
  (intern_constr_gen true false ist p,dummy_pat)

let intern_typed_pattern_with_occurrences ist (l,p) =
  (l,intern_typed_pattern ist p)

(* This seems fairly hacky, but it's the first way I've found to get proper
   globalization of [unfold].  --adamc *)
let dump_glob_red_expr = function
  | Unfold occs -> List.iter (fun (_, r) ->
    try
      Dumpglob.add_glob (loc_of_or_by_notation Libnames.loc_of_reference r)
	(Smartlocate.smart_global r)
    with e when Errors.noncritical e -> ()) occs
  | Cbv grf | Lazy grf ->
    List.iter (fun r ->
      try
        Dumpglob.add_glob (loc_of_or_by_notation Libnames.loc_of_reference r)
	  (Smartlocate.smart_global r)
      with e when Errors.noncritical e -> ()) grf.rConst
  | _ -> ()

let intern_red_expr ist = function
  | Unfold l -> Unfold (List.map (intern_unfold ist) l)
  | Fold l -> Fold (List.map (intern_constr ist) l)
  | Cbv f -> Cbv (intern_flag ist f)
  | Cbn f -> Cbn (intern_flag ist f)
  | Lazy f -> Lazy (intern_flag ist f)
  | Pattern l -> Pattern (List.map (intern_constr_with_occurrences ist) l)
  | Simpl o -> Simpl (Option.map (intern_typed_pattern_with_occurrences ist) o)
  | CbvVm o -> CbvVm (Option.map (intern_typed_pattern_with_occurrences ist) o)
  | CbvNative o -> CbvNative (Option.map (intern_typed_pattern_with_occurrences ist) o)
  | (Red _ | Hnf | ExtraRedExpr _ as r ) -> r

let intern_in_hyp_as ist lf (id,ipat) =
  (intern_hyp_or_metaid ist id, Option.map (intern_intro_pattern lf ist) ipat)

let intern_hyp_list ist = List.map (intern_hyp_or_metaid ist)

let intern_inversion_strength lf ist = function
  | NonDepInversion (k,idl,ids) ->
      NonDepInversion (k,intern_hyp_list ist idl,
      Option.map (intern_intro_pattern lf ist) ids)
  | DepInversion (k,copt,ids) ->
      DepInversion (k, Option.map (intern_constr ist) copt,
      Option.map (intern_intro_pattern lf ist) ids)
  | InversionUsing (c,idl) ->
      InversionUsing (intern_constr ist c, intern_hyp_list ist idl)

(* Interprets an hypothesis name *)
let intern_hyp_location ist ((occs,id),hl) =
  ((Locusops.occurrences_map (List.map (intern_or_var ist)) occs,
   intern_hyp_or_metaid ist id), hl)

(* Reads a pattern *)
let intern_pattern ist ?(as_type=false) lfun = function
  | Subterm (b,ido,pc) ->
      let ltacvars = (lfun,[]) in
      let (metas,pc) = intern_constr_pattern ist ltacvars pc in
      ido, metas, Subterm (b,ido,pc)
  | Term pc ->
      let ltacvars = (lfun,[]) in
      let (metas,pc) = intern_constr_pattern ist ltacvars pc in
      None, metas, Term pc

let intern_constr_may_eval ist = function
  | ConstrEval (r,c) -> ConstrEval (intern_red_expr ist r,intern_constr ist c)
  | ConstrContext (locid,c) ->
      ConstrContext (intern_hyp ist locid,intern_constr ist c)
  | ConstrTypeOf c -> ConstrTypeOf (intern_constr ist c)
  | ConstrTerm c -> ConstrTerm (intern_constr ist c)


(* Reads the hypotheses of a "match goal" rule *)
let rec intern_match_goal_hyps ist lfun = function
  | (Hyp ((_,na) as locna,mp))::tl ->
      let ido, metas1, pat = intern_pattern ist ~as_type:true lfun mp in
      let lfun, metas2, hyps = intern_match_goal_hyps ist lfun tl in
      let lfun' = name_cons na (Option.List.cons ido lfun) in
      lfun', metas1@metas2, Hyp (locna,pat)::hyps
  | (Def ((_,na) as locna,mv,mp))::tl ->
      let ido, metas1, patv = intern_pattern ist ~as_type:false lfun mv in
      let ido', metas2, patt = intern_pattern ist ~as_type:true lfun mp in
      let lfun, metas3, hyps = intern_match_goal_hyps ist lfun tl in
      let lfun' = name_cons na (Option.List.cons ido' (Option.List.cons ido lfun)) in
      lfun', metas1@metas2@metas3, Def (locna,patv,patt)::hyps
  | [] -> lfun, [], []

(* Utilities *)
let extract_let_names lrc =
  List.fold_right
    (fun ((loc,name),_) l ->
      if List.mem name l then
	user_err_loc
	  (loc, "glob_tactic", str "This variable is bound several times.");
      name::l)
    lrc []

let clause_app f = function
    { onhyps=None; concl_occs=nl } ->
      { onhyps=None; concl_occs=nl }
  | { onhyps=Some l; concl_occs=nl } ->
      { onhyps=Some(List.map f l); concl_occs=nl}

(* Globalizes tactics : raw_tactic_expr -> glob_tactic_expr *)
let rec intern_atomic lf ist x =
  match (x:raw_atomic_tactic_expr) with
  (* Basic tactics *)
  | TacIntroPattern l ->
      TacIntroPattern (List.map (intern_intro_pattern lf ist) l)
  | TacIntrosUntil hyp -> TacIntrosUntil (intern_quantified_hypothesis ist hyp)
  | TacIntroMove (ido,hto) ->
      TacIntroMove (Option.map (intern_ident lf ist) ido,
                    intern_move_location ist hto)
  | TacAssumption -> TacAssumption
  | TacExact c -> TacExact (intern_constr ist c)
  | TacExactNoCheck c -> TacExactNoCheck (intern_constr ist c)
  | TacVmCastNoCheck c -> TacVmCastNoCheck (intern_constr ist c)
  | TacApply (a,ev,cb,inhyp) ->
      TacApply (a,ev,List.map (intern_constr_with_bindings ist) cb,
                Option.map (intern_in_hyp_as ist lf) inhyp)
  | TacElim (ev,cb,cbo) ->
      TacElim (ev,intern_constr_with_bindings ist cb,
               Option.map (intern_constr_with_bindings ist) cbo)
  | TacElimType c -> TacElimType (intern_type ist c)
  | TacCase (ev,cb) -> TacCase (ev,intern_constr_with_bindings ist cb)
  | TacCaseType c -> TacCaseType (intern_type ist c)
  | TacFix (idopt,n) -> TacFix (Option.map (intern_ident lf ist) idopt,n)
  | TacMutualFix (id,n,l) ->
      let f (id,n,c) = (intern_ident lf ist id,n,intern_type ist c) in
      TacMutualFix (intern_ident lf ist id, n, List.map f l)
  | TacCofix idopt -> TacCofix (Option.map (intern_ident lf ist) idopt)
  | TacMutualCofix (id,l) ->
      let f (id,c) = (intern_ident lf ist id,intern_type ist c) in
      TacMutualCofix (intern_ident lf ist id, List.map f l)
  | TacCut c -> TacCut (intern_type ist c)
  | TacAssert (otac,ipat,c) ->
      TacAssert (Option.map (intern_pure_tactic ist) otac,
                 Option.map (intern_intro_pattern lf ist) ipat,
                 intern_constr_gen false (not (Option.is_empty otac)) ist c)
  | TacGeneralize cl ->
      TacGeneralize (List.map (fun (c,na) ->
	               intern_constr_with_occurrences ist c,
                       intern_name lf ist na) cl)
  | TacGeneralizeDep c -> TacGeneralizeDep (intern_constr ist c)
  | TacLetTac (na,c,cls,b,eqpat) ->
      let na = intern_name lf ist na in
      TacLetTac (na,intern_constr ist c,
                 (clause_app (intern_hyp_location ist) cls),b,
		 (Option.map (intern_intro_pattern lf ist) eqpat))

  (* Automation tactics *)
  | TacTrivial (d,lems,l) -> TacTrivial (d,List.map (intern_constr ist) lems,l)
  | TacAuto (d,n,lems,l) ->
      TacAuto (d,Option.map (intern_or_var ist) n,
        List.map (intern_constr ist) lems,l)

  (* Derived basic tactics *)
  | TacSimpleInductionDestruct (isrec,h) ->
      TacSimpleInductionDestruct (isrec,intern_quantified_hypothesis ist h)
  | TacInductionDestruct (ev,isrec,(l,el,cls)) ->
      TacInductionDestruct (ev,isrec,(List.map (fun (c,(ipato,ipats)) ->
	      (intern_induction_arg ist c,
               (Option.map (intern_intro_pattern lf ist) ipato,
	        Option.map (intern_intro_pattern lf ist) ipats))) l,
               Option.map (intern_constr_with_bindings ist) el,
               Option.map (clause_app (intern_hyp_location ist)) cls))
  | TacDoubleInduction (h1,h2) ->
      let h1 = intern_quantified_hypothesis ist h1 in
      let h2 = intern_quantified_hypothesis ist h2 in
      TacDoubleInduction (h1,h2)
  | TacDecomposeAnd c -> TacDecomposeAnd (intern_constr ist c)
  | TacDecomposeOr c -> TacDecomposeOr (intern_constr ist c)
  | TacDecompose (l,c) -> let l = List.map (intern_inductive ist) l in
      TacDecompose (l,intern_constr ist c)
  | TacSpecialize (n,l) -> TacSpecialize (n,intern_constr_with_bindings ist l)
  | TacLApply c -> TacLApply (intern_constr ist c)

  (* Context management *)
  | TacClear (b,l) -> TacClear (b,List.map (intern_hyp_or_metaid ist) l)
  | TacClearBody l -> TacClearBody (List.map (intern_hyp_or_metaid ist) l)
  | TacMove (dep,id1,id2) ->
    TacMove (dep,intern_hyp_or_metaid ist id1,intern_move_location ist id2)
  | TacRename l ->
      TacRename (List.map (fun (id1,id2) ->
			     intern_hyp_or_metaid ist id1,
			     intern_hyp_or_metaid ist id2) l)
  | TacRevert l -> TacRevert (List.map (intern_hyp_or_metaid ist) l)

  (* Constructors *)
  | TacLeft (ev,bl) -> TacLeft (ev,intern_bindings ist bl)
  | TacRight (ev,bl) -> TacRight (ev,intern_bindings ist bl)
  | TacSplit (ev,b,bll) -> TacSplit (ev,b,List.map (intern_bindings ist) bll)
  | TacAnyConstructor (ev,t) -> TacAnyConstructor (ev,Option.map (intern_pure_tactic ist) t)
  | TacConstructor (ev,n,bl) -> TacConstructor (ev,intern_or_var ist n,intern_bindings ist bl)

  (* Conversion *)
  | TacReduce (r,cl) ->
      dump_glob_red_expr r;
      TacReduce (intern_red_expr ist r, clause_app (intern_hyp_location ist) cl)
  | TacChange (None,c,cl) ->
      let is_onhyps = match cl.onhyps with
      | None | Some [] -> true
      | _ -> false
      in
      let is_onconcl = match cl.concl_occs with
      | AllOccurrences | NoOccurrences -> true
      | _ -> false
      in
      TacChange (None,
        (if is_onhyps && is_onconcl
         then intern_type ist c else intern_constr ist c),
	clause_app (intern_hyp_location ist) cl)
  | TacChange (Some p,c,cl) ->
      TacChange (Some (intern_typed_pattern ist p),intern_constr ist c,
	clause_app (intern_hyp_location ist) cl)

  (* Equivalence relations *)
  | TacReflexivity -> TacReflexivity
  | TacSymmetry idopt ->
      TacSymmetry (clause_app (intern_hyp_location ist) idopt)
  | TacTransitivity c -> TacTransitivity (Option.map (intern_constr ist) c)

  (* Equality and inversion *)
  | TacRewrite (ev,l,cl,by) ->
      TacRewrite
	(ev,
	List.map (fun (b,m,c) -> (b,m,intern_constr_with_bindings ist c)) l,
	clause_app (intern_hyp_location ist) cl,
	Option.map (intern_pure_tactic ist) by)
  | TacInversion (inv,hyp) ->
      TacInversion (intern_inversion_strength lf ist inv,
        intern_quantified_hypothesis ist hyp)

  (* For extensions *)
  | TacExtend (loc,opn,l) ->
      let _ = lookup_tactic opn in
      TacExtend (adjust_loc loc,opn,List.map (intern_genarg ist) l)
  | TacAlias (loc,s,l,(dir,body)) ->
      let l = List.map (fun (id,a) -> (id,intern_genarg ist a)) l in
      TacAlias (loc,s,l,(dir,body))

and intern_tactic onlytac ist tac = snd (intern_tactic_seq onlytac ist tac)

and intern_tactic_seq onlytac ist = function
  | TacAtom (loc,t) ->
      let lf = ref ist.ltacvars in
      let t = intern_atomic lf ist t in
      !lf, TacAtom (adjust_loc loc, t)
  | TacFun tacfun -> ist.ltacvars, TacFun (intern_tactic_fun ist tacfun)
  | TacLetIn (isrec,l,u) ->
      let (l1,l2) = ist.ltacvars in
      let ist' = { ist with ltacvars = (extract_let_names l @ l1, l2) } in
      let l = List.map (fun (n,b) ->
	  (n,intern_tacarg !strict_check false (if isrec then ist' else ist) b)) l in
      ist.ltacvars, TacLetIn (isrec,l,intern_tactic onlytac ist' u)

  | TacMatchGoal (lz,lr,lmr) ->
      ist.ltacvars, TacMatchGoal(lz,lr, intern_match_rule onlytac ist lmr)
  | TacMatch (lz,c,lmr) ->
      ist.ltacvars,
      TacMatch (lz,intern_tactic_or_tacarg ist c,intern_match_rule onlytac ist lmr)
  | TacId l -> ist.ltacvars, TacId (intern_message ist l)
  | TacFail (n,l) ->
      ist.ltacvars, TacFail (intern_or_var ist n,intern_message ist l)
  | TacProgress tac -> ist.ltacvars, TacProgress (intern_pure_tactic ist tac)
  | TacShowHyps tac -> ist.ltacvars, TacShowHyps (intern_pure_tactic ist tac)
  | TacAbstract (tac,s) ->
      ist.ltacvars, TacAbstract (intern_pure_tactic ist tac,s)
  | TacThen (t1,[||],t2,[||]) ->
      let lfun', t1 = intern_tactic_seq onlytac ist t1 in
      let lfun'', t2 = intern_tactic_seq onlytac { ist with ltacvars = lfun' } t2 in
      lfun'', TacThen (t1,[||],t2,[||])
  | TacThen (t1,tf,t2,tl) ->
      let lfun', t1 = intern_tactic_seq onlytac ist t1 in
      let ist' = { ist with ltacvars = lfun' } in
      (* Que faire en cas de (tac complexe avec Match et Thens; tac2) ?? *)
      lfun', TacThen (t1,Array.map (intern_pure_tactic ist') tf,intern_pure_tactic ist' t2,
		       Array.map (intern_pure_tactic ist') tl)
  | TacThens (t,tl) ->
      let lfun', t = intern_tactic_seq true ist t in
      let ist' = { ist with ltacvars = lfun' } in
      (* Que faire en cas de (tac complexe avec Match et Thens; tac2) ?? *)
      lfun', TacThens (t, List.map (intern_pure_tactic ist') tl)
  | TacDo (n,tac) ->
      ist.ltacvars, TacDo (intern_or_var ist n,intern_pure_tactic ist tac)
  | TacTry tac -> ist.ltacvars, TacTry (intern_pure_tactic ist tac)
  | TacInfo tac -> ist.ltacvars, TacInfo (intern_pure_tactic ist tac)
  | TacRepeat tac -> ist.ltacvars, TacRepeat (intern_pure_tactic ist tac)
  | TacTimeout (n,tac) ->
      ist.ltacvars, TacTimeout (intern_or_var ist n,intern_tactic onlytac ist tac)
  | TacOrelse (tac1,tac2) ->
      ist.ltacvars, TacOrelse (intern_pure_tactic ist tac1,intern_pure_tactic ist tac2)
  | TacFirst l -> ist.ltacvars, TacFirst (List.map (intern_pure_tactic ist) l)
  | TacSolve l -> ist.ltacvars, TacSolve (List.map (intern_pure_tactic ist) l)
  | TacComplete tac -> ist.ltacvars, TacComplete (intern_pure_tactic ist tac)
  | TacArg (loc,a) -> ist.ltacvars, intern_tactic_as_arg loc onlytac ist a

and intern_tactic_as_arg loc onlytac ist a =
  match intern_tacarg !strict_check onlytac ist a with
  | TacCall _ | TacExternal _ | Reference _ | TacDynamic _ as a -> TacArg (loc,a)
  | Tacexp a -> a
  | TacVoid | IntroPattern _ | Integer _
  | ConstrMayEval _ | TacFreshId _ as a ->
      if onlytac then error_tactic_expected loc else TacArg (loc,a)
  | MetaIdArg _ -> assert false

and intern_tactic_or_tacarg ist = intern_tactic false ist

and intern_pure_tactic ist = intern_tactic true ist

and intern_tactic_fun ist (var,body) =
  let (l1,l2) = ist.ltacvars in
  let lfun' = List.rev_append (Option.List.flatten var) l1 in
  (var,intern_tactic_or_tacarg { ist with ltacvars = (lfun',l2) } body)

and intern_tacarg strict onlytac ist = function
  | TacVoid -> TacVoid
  | Reference r -> intern_non_tactic_reference strict ist r
  | IntroPattern ipat ->
      let lf = ref([],[]) in (*How to know what names the intropattern binds?*)
      IntroPattern (intern_intro_pattern lf ist ipat)
  | Integer n -> Integer n
  | ConstrMayEval c -> ConstrMayEval (intern_constr_may_eval ist c)
  | MetaIdArg (loc,istac,s) ->
      (* $id can occur in Grammar tactic... *)
      let id = Id.of_string s in
      if find_ltacvar id ist then
	if istac then Reference (ArgVar (adjust_loc loc,id))
	else ConstrMayEval (ConstrTerm (GVar (adjust_loc loc,id), None))
      else error_syntactic_metavariables_not_allowed loc
  | TacCall (loc,f,[]) -> intern_isolated_tactic_reference strict ist f
  | TacCall (loc,f,l) ->
      TacCall (loc,
        intern_applied_tactic_reference ist f,
        List.map (intern_tacarg !strict_check false ist) l)
  | TacExternal (loc,com,req,la) ->
      TacExternal (loc,com,req,List.map (intern_tacarg !strict_check false ist) la)
  | TacFreshId x -> TacFreshId (List.map (intern_or_var ist) x)
  | Tacexp t -> Tacexp (intern_tactic onlytac ist t)
  | TacDynamic(loc,t) as x ->
      (match Dyn.tag t with
	| "tactic" | "value" -> x
        | "constr" -> if onlytac then error_tactic_expected loc else x
	| s -> anomaly ~loc
                 (str "Unknown dynamic: <" ++ str s ++ str ">"))

(* Reads the rules of a Match Context or a Match *)
and intern_match_rule onlytac ist = function
  | (All tc)::tl ->
      All (intern_tactic onlytac ist tc) :: (intern_match_rule onlytac ist tl)
  | (Pat (rl,mp,tc))::tl ->
      let {ltacvars=(lfun,l2); gsigma=sigma; genv=env} = ist in
      let lfun',metas1,hyps = intern_match_goal_hyps ist lfun rl in
      let ido,metas2,pat = intern_pattern ist lfun mp in
      let metas = List.uniquize (metas1@metas2) in
      let ist' = { ist with ltacvars = (metas@(Option.List.cons ido lfun'),l2) } in
      Pat (hyps,pat,intern_tactic onlytac ist' tc) :: (intern_match_rule onlytac ist tl)
  | [] -> []

and intern_genarg ist x =
  match genarg_tag x with
  | BoolArgType -> in_gen globwit_bool (out_gen rawwit_bool x)
  | IntArgType -> in_gen globwit_int (out_gen rawwit_int x)
  | IntOrVarArgType ->
      in_gen globwit_int_or_var
        (intern_or_var ist (out_gen rawwit_int_or_var x))
  | StringArgType ->
      in_gen globwit_string (out_gen rawwit_string x)
  | PreIdentArgType ->
      in_gen globwit_pre_ident (out_gen rawwit_pre_ident x)
  | IntroPatternArgType ->
      let lf = ref ([],[]) in
      (* how to know which names are bound by the intropattern *)
      in_gen globwit_intro_pattern
        (intern_intro_pattern lf ist (out_gen rawwit_intro_pattern x))
  | IdentArgType b ->
      let lf = ref ([],[]) in
      in_gen (globwit_ident_gen b)
	(intern_ident lf ist (out_gen (rawwit_ident_gen b) x))
  | VarArgType ->
      in_gen globwit_var (intern_hyp ist (out_gen rawwit_var x))
  | RefArgType ->
      in_gen globwit_ref (intern_global_reference ist (out_gen rawwit_ref x))
  | SortArgType ->
      in_gen globwit_sort (out_gen rawwit_sort x)
  | ConstrArgType ->
      in_gen globwit_constr (intern_constr ist (out_gen rawwit_constr x))
  | ConstrMayEvalArgType ->
      in_gen globwit_constr_may_eval
        (intern_constr_may_eval ist (out_gen rawwit_constr_may_eval x))
  | QuantHypArgType ->
      in_gen globwit_quant_hyp
        (intern_quantified_hypothesis ist (out_gen rawwit_quant_hyp x))
  | RedExprArgType ->
      in_gen globwit_red_expr (intern_red_expr ist (out_gen rawwit_red_expr x))
  | OpenConstrArgType b ->
      in_gen (globwit_open_constr_gen b)
        ((),intern_constr ist (snd (out_gen (rawwit_open_constr_gen b) x)))
  | ConstrWithBindingsArgType ->
      in_gen globwit_constr_with_bindings
        (intern_constr_with_bindings ist (out_gen rawwit_constr_with_bindings x))
  | BindingsArgType ->
      in_gen globwit_bindings
        (intern_bindings ist (out_gen rawwit_bindings x))
  | List0ArgType _ -> app_list0 (intern_genarg ist) x
  | List1ArgType _ -> app_list1 (intern_genarg ist) x
  | OptArgType _ -> app_opt (intern_genarg ist) x
  | PairArgType _ -> app_pair (intern_genarg ist) (intern_genarg ist) x
  | ExtraArgType s ->
      match tactic_genarg_level s with
      | Some n ->
          (* Special treatment of tactic arguments *)
          in_gen (globwit_tactic n) (intern_tactic_or_tacarg ist
	    (out_gen (rawwit_tactic n) x))
      | None ->
          lookup_intern_genarg s ist x

(** Other entry points *)

let glob_tactic x =
  Flags.with_option strict_check
    (intern_pure_tactic (make_empty_glob_sign ())) x

let glob_tactic_env l env x =
  Flags.with_option strict_check
  (intern_pure_tactic
    { ltacvars = (l,[]); ltacrecvars = []; gsigma = Evd.empty; genv = env })
    x

(***************************************************************************)
(* Tactic registration *)

(* Declaration of the TAC-DEFINITION object *)
let add (kn,td) = mactab := Gmap.add kn td !mactab
let replace (kn,td) = mactab := Gmap.add kn td (Gmap.remove kn !mactab)

type tacdef_kind =
  | NewTac of Id.t
  | UpdateTac of ltac_constant

let load_md i ((sp,kn),(local,defs)) =
  let dp,_ = repr_path sp in
  let mp,dir,_ = repr_kn kn in
  List.iter (fun (id,t) ->
    match id with
      | NewTac id ->
	  let sp = Libnames.make_path dp id in
	  let kn = Names.make_kn mp dir (Label.of_id id) in
	    Nametab.push_tactic (Until i) sp kn;
	    add (kn,t)
      | UpdateTac kn -> replace (kn,t)) defs

let open_md i ((sp,kn),(local,defs)) =
  let dp,_ = repr_path sp in
  let mp,dir,_ = repr_kn kn in
  List.iter (fun (id,t) ->
    match id with
	NewTac id ->
	  let sp = Libnames.make_path dp id in
	  let kn = Names.make_kn mp dir (Label.of_id id) in
	    Nametab.push_tactic (Exactly i) sp kn
      | UpdateTac kn -> ()) defs

let cache_md x = load_md 1 x

let subst_kind subst id =
  match id with
    | NewTac _ -> id
    | UpdateTac kn -> UpdateTac (subst_kn subst kn)

let subst_md (subst,(local,defs)) =
  (local,
   List.map (fun (id,t) ->
     (subst_kind subst id,Tacsubst.subst_tactic subst t)) defs)

let classify_md (local,defs as o) =
  if local then Dispose else Substitute o

let inMD : bool * (tacdef_kind * glob_tactic_expr) list -> obj =
  declare_object {(default_object "TAC-DEFINITION") with
     cache_function  = cache_md;
     load_function   = load_md;
     open_function   = open_md;
     subst_function = subst_md;
     classify_function = classify_md}

let split_ltac_fun = function
  | TacFun (l,t) -> (l,t)
  | t -> ([],t)

let pr_ltac_fun_arg = function
  | None -> spc () ++ str "_"
  | Some id -> spc () ++ pr_id id

let print_ltac id =
 try
  let kn = Nametab.locate_tactic id in
  let l,t = split_ltac_fun (lookup_ltacref kn) in
  hv 2 (
    hov 2 (str "Ltac" ++ spc() ++ pr_qualid id ++
           prlist pr_ltac_fun_arg l ++ spc () ++ str ":=")
    ++ spc() ++ Pptactic.pr_glob_tactic (Global.env ()) t)
 with
  Not_found ->
   errorlabstrm "print_ltac"
    (pr_qualid id ++ spc() ++ str "is not a user defined tactic.")

open Libnames

(* Adds a definition for tactics in the table *)
let make_absolute_name ident repl =
  let loc = loc_of_reference ident in
  try
    let id, kn =
      if repl then None, Nametab.locate_tactic (snd (qualid_of_reference ident))
      else let id = coerce_reference_to_id ident in
	     Some id, Lib.make_kn id
    in
      if Gmap.mem kn !mactab then
	if repl then id, kn
	else
	  user_err_loc (loc,"Tacinterp.add_tacdef",
		       str "There is already an Ltac named " ++ pr_reference ident ++ str".")
      else if is_atomic_kn kn then
	user_err_loc (loc,"Tacinterp.add_tacdef",
		     str "Reserved Ltac name " ++ pr_reference ident ++ str".")
      else id, kn
  with Not_found ->
    user_err_loc (loc,"Tacinterp.add_tacdef",
		 str "There is no Ltac named " ++ pr_reference ident ++ str".")

let add_tacdef local isrec tacl =
  let rfun = List.map (fun (ident, b, _) -> make_absolute_name ident b) tacl in
  let ist =
    { (make_empty_glob_sign ()) with ltacrecvars =
	if isrec then List.map_filter
	  (function (Some id, qid) -> Some (id, qid) | (None, _) -> None) rfun
	else []} in
  let gtacl =
    List.map2 (fun (_,b,def) (id, qid) ->
      let k = if b then UpdateTac qid else NewTac (Option.get id) in
      let t = Flags.with_option strict_check (intern_tactic_or_tacarg ist) def in
	(k, t))
      tacl rfun in
  let id0 = fst (List.hd rfun) in
  let _ = match id0 with
    | Some id0 -> ignore(Lib.add_leaf id0 (inMD (local,gtacl)))
    | _ -> Lib.add_anonymous_leaf (inMD (local,gtacl)) in
  List.iter
    (fun (id,b,_) ->
      Flags.if_verbose msg_info (Libnames.pr_reference id ++
				 (if b then str " is redefined"
				   else str " is defined")))
    tacl

(***************************************************************************)
(* Backwarding recursive needs of tactic glob/interp/eval functions *)

let _ = Auto.set_extern_intern_tac
  (fun l ->
    Flags.with_option strict_check
    (intern_pure_tactic { (make_empty_glob_sign()) with ltacvars=(l,[])}))


==> anc/HoTT/coq-HoTT/tactics/tacintern.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Proof_type
open Tacmach
open Tactic_debug
open Term
open Tacexpr
open Genarg
open Constrexpr
open Mod_subst
open Redexpr
open Misctypes
open Nametab

(** Globalization of tactic expressions :
    Conversion from [raw_tactic_expr] to [glob_tactic_expr] *)

type glob_sign = {
  ltacvars : Id.t list * Id.t list;
  ltacrecvars : (Id.t * ltac_constant) list;
  gsigma : Evd.evar_map;
  genv : Environ.env }

val fully_empty_glob_sign : glob_sign

val make_empty_glob_sign : unit -> glob_sign
 (** same as [fully_empty_glob_sign], but with [Global.env()] as
     environment *)

(** Main globalization functions *)

val glob_tactic : raw_tactic_expr -> glob_tactic_expr

val glob_tactic_env :
  Id.t list -> Environ.env -> raw_tactic_expr -> glob_tactic_expr

(** Low-level variants *)

val intern_pure_tactic : glob_sign -> raw_tactic_expr -> glob_tactic_expr

val intern_tactic_or_tacarg :
  glob_sign -> raw_tactic_expr -> Tacexpr.glob_tactic_expr

val intern_constr : glob_sign -> constr_expr -> glob_constr_and_expr

val intern_constr_with_bindings :
  glob_sign -> constr_expr * constr_expr bindings ->
  glob_constr_and_expr * glob_constr_and_expr bindings

val intern_hyp : glob_sign -> Id.t Loc.located -> Id.t Loc.located

(** Adds a globalization function for extra generic arguments *)

type intern_genarg_type =
    glob_sign -> raw_generic_argument -> glob_generic_argument

val add_intern_genarg : string -> intern_genarg_type -> unit

val intern_genarg : intern_genarg_type

(** Adds a definition of tactics in the table *)
val add_tacdef :
  Vernacexpr.locality_flag -> bool ->
  (Libnames.reference * bool * raw_tactic_expr) list -> unit
val add_primitive_tactic : string -> glob_tactic_expr -> unit

(** Tactic extensions *)
val add_tactic :
  string -> (typed_generic_argument list -> tactic) -> unit
val overwriting_add_tactic :
  string -> (typed_generic_argument list -> tactic) -> unit
val lookup_tactic :
  string -> (typed_generic_argument list) -> tactic

val lookup_ltacref : ltac_constant -> glob_tactic_expr

(** printing *)
val print_ltac : Libnames.qualid -> std_ppcmds

(** Reduction expressions *)

val intern_red_expr : glob_sign -> raw_red_expr -> glob_red_expr
val dump_glob_red_expr : raw_red_expr -> unit


==> anc/HoTT/coq-HoTT/tactics/tacinterp.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Constrintern
open Pattern
open Patternops
open Matching
open Pp
open Genredexpr
open Glob_term
open Glob_ops
open Tacred
open Errors
open Util
open Names
open Nameops
open Libnames
open Globnames
open Nametab
open Pfedit
open Proof_type
open Refiner
open Tacmach
open Tactic_debug
open Constrexpr
open Term
open Termops
open Tacexpr
open Hiddentac
open Genarg
open Printer
open Pretyping
open Extrawit
open Evd
open Misctypes
open Miscops
open Locus
open Tacintern

let safe_msgnl s =
  let _ =
    try ppnl s with any ->
    ppnl (str "bug in the debugger: an exception is raised while printing debug information")
  in
  pp_flush () 

(* Values for interpretation *)
type value =
  | VRTactic of (goal list sigma) (* For Match results *)
                                               (* Not a true value *)
  | VFun of ltac_trace * (Id.t*value) list *
      Id.t option list * glob_tactic_expr
  | VVoid
  | VInteger of int
  | VIntroPattern of intro_pattern_expr (* includes idents which are not *)
                        (* bound as in "Intro H" but which may be bound *)
                        (* later, as in "tac" in "Intro H; tac" *)
  | VConstr of constr_under_binders
                        (* includes idents known to be bound and references *)
  | VConstr_context of constr
  | VList of value list
  | VRec of (Id.t*value) list ref * glob_tactic_expr

let dloc = Loc.ghost

let catch_error call_trace tac g =
  try tac g with e when Errors.noncritical e ->
  let e = Errors.push e in
  let inner_trace,loc,e = match e with
  | LtacLocated (inner_trace,loc,e) -> inner_trace,loc,e
  | e ->
    let loc = match Loc.get_loc e with
    | None -> Loc.ghost
    | Some loc -> loc
    in
    [], loc, e
  in
  if List.is_empty call_trace & List.is_empty inner_trace then raise e
  else begin
    assert (Errors.noncritical e); (* preserved invariant about LtacLocated *)
    raise (LtacLocated(inner_trace@call_trace,loc,e))
  end

(* Signature for interpretation: val_interp and interpretation functions *)
type interp_sign =
    { lfun : (Id.t * value) list;
      avoid_ids : Id.t list; (* ids inherited from the call context
				      (needed to get fresh ids) *)
      debug : debug_info;
      trace : ltac_trace }

let check_is_value = function
  | VRTactic _ -> (* These are goals produced by Match *)
   error "Immediate match producing tactics not allowed in local definitions."
  | _ -> ()

(* Gives the constr corresponding to a Constr_context tactic_arg *)
let constr_of_VConstr_context = function
  | VConstr_context c -> c
  | _ ->
    errorlabstrm "constr_of_VConstr_context" (str "Not a context variable.")

(* Displays a value *)
let rec pr_value env = function
  | VVoid -> str "()"
  | VInteger n -> int n
  | VIntroPattern ipat -> pr_intro_pattern (dloc,ipat)
  | VConstr c ->
      (match env with Some env ->
	pr_lconstr_under_binders_env env c | _ -> str "a term")
  | VConstr_context c ->
      (match env with Some env -> pr_lconstr_env env c | _ -> str "a term")
  | (VRTactic _ | VFun _ | VRec _) -> str "a tactic"
  | VList [] -> str "an empty list"
  | VList (a::_) ->
      str "a list (first element is " ++ pr_value env a ++ str")"

(* Transforms an id into a constr if possible, or fails with Not_found *)
let constr_of_id env id =
  Term.mkVar (let _ = Environ.lookup_named id env in id)

(* To embed tactics *)

let ((tactic_in : (interp_sign -> glob_tactic_expr) -> Dyn.t),
     (tactic_out : Dyn.t -> (interp_sign -> glob_tactic_expr))) =
  Dyn.create "tactic"

let ((value_in : value -> Dyn.t),
     (value_out : Dyn.t -> value)) = Dyn.create "value"

let valueIn t = TacDynamic (Loc.ghost,value_in t)

(** Generic arguments : table of interpretation functions *)

type interp_genarg_type =
  interp_sign -> goal sigma -> glob_generic_argument ->
    Evd.evar_map * typed_generic_argument

let extragenargtab =
  ref (String.Map.empty : interp_genarg_type String.Map.t)
let add_interp_genarg id f =
  extragenargtab := String.Map.add id f !extragenargtab
let lookup_interp_genarg id =
  try String.Map.find id !extragenargtab
  with Not_found ->
    let msg = "No interpretation function found for entry " ^ id in
    msg_warning (strbrk msg);
    let f = fun _ _ _ -> failwith msg in
    add_interp_genarg id f;
    f

let push_trace (loc,ck) = function
  | (n,loc',ck')::trl when Pervasives.(=) ck ck' -> (n+1,loc,ck)::trl (** FIXME *)
  | trl -> (1,loc,ck)::trl

let propagate_trace ist loc id = function
  | VFun (_,lfun,it,b) ->
      let t = if List.is_empty it then b else TacFun (it,b) in
      VFun (push_trace(loc,LtacVarCall (id,t)) ist.trace,lfun,it,b)
  | x -> x

let append_trace trace = function
  | VFun (trace',lfun,it,b) -> VFun (trace'@trace,lfun,it,b)
  | x -> x

(* Dynamically check that an argument is a tactic *)
let coerce_to_tactic loc id = function
  | VFun _ | VRTactic _ as a -> a
  | _ -> user_err_loc
  (loc, "", str "Variable " ++ pr_id id ++ str " should be bound to a tactic.")

(* External tactics *)
let print_xml_term = ref (fun _ -> failwith "print_xml_term unset")
let declare_xml_printer f = print_xml_term := f

let internalise_tacarg ch = G_xml.parse_tactic_arg ch

let extern_tacarg ch env sigma = function
  | VConstr ([],c) -> !print_xml_term ch env sigma c
  | VRTactic _ | VFun _ | VVoid | VInteger _ | VConstr_context _
  | VIntroPattern _  | VRec _ | VList _ | VConstr _ ->
      error "Only externing of closed terms is implemented."

let extern_request ch req gl la =
  output_string ch "<REQUEST req=\""; output_string ch req;
  output_string ch "\">\n";
  List.iter (pf_apply (extern_tacarg ch) gl) la;
  output_string ch "</REQUEST>\n"

let value_of_ident id = VIntroPattern (IntroIdentifier id)

let extend_values_with_bindings (ln,lm) lfun =
  let lnames = List.map (fun (id,id') ->(id,value_of_ident id')) ln in
  let lmatch = List.map (fun (id,(ids,c)) -> (id,VConstr (ids,c))) lm in
  (* For compatibility, bound variables are visible only if no other
     binding of the same name exists *)
  lmatch@lfun@lnames

(***************************************************************************)
(* Evaluation/interpretation *)

let is_variable env id =
  List.mem id (ids_of_named_context (Environ.named_context env))

(* Debug reference *)
let debug = ref DebugOff

(* Sets the debugger mode *)
let set_debug pos = debug := pos

(* Gives the state of debug *)
let get_debug () = !debug

let debugging_step ist pp =
  match ist.debug with
  | DebugOn lev ->
      safe_msgnl (str "Level " ++ int lev ++ str": " ++ pp () ++ fnl())
  | _ -> ()

let debugging_exception_step ist signal_anomaly e pp =
  let explain_exc =
    if signal_anomaly then explain_logic_error
    else explain_logic_error_no_anomaly in
  debugging_step ist (fun () ->
    pp() ++ spc() ++ str "raised the exception" ++ fnl() ++ !explain_exc e)

let error_ltac_variable loc id env v s =
   user_err_loc (loc, "", str "Ltac variable " ++ pr_id id ++
   strbrk " is bound to" ++ spc () ++ pr_value env v ++ spc () ++
   strbrk "which cannot be coerced to " ++ str s ++ str".")

exception CannotCoerceTo of string

(* Raise Not_found if not in interpretation sign *)
let try_interp_ltac_var coerce ist env (loc,id) =
  let v = List.assoc id ist.lfun in
  try coerce v with CannotCoerceTo s -> error_ltac_variable loc id env v s

let interp_ltac_var coerce ist env locid =
  try try_interp_ltac_var coerce ist env locid
  with Not_found -> anomaly (str "Detected '" ++ Id.print (snd locid) ++ str "' as ltac var at interning time")

(* Interprets an identifier which must be fresh *)
let coerce_to_ident fresh env = function
  | VIntroPattern (IntroIdentifier id) -> id
  | VConstr ([],c) when isVar c & not (fresh & is_variable env (destVar c)) ->
      (* We need it fresh for intro e.g. in "Tac H = clear H; intro H" *)
      destVar c
  | v -> raise (CannotCoerceTo "a fresh identifier")

let interp_ident_gen fresh ist env id =
  try try_interp_ltac_var (coerce_to_ident fresh env) ist (Some env) (dloc,id)
  with Not_found -> id

let interp_ident = interp_ident_gen false
let interp_fresh_ident = interp_ident_gen true
let pf_interp_ident id gl = interp_ident_gen false id (pf_env gl)
let pf_interp_fresh_ident id gl = interp_ident_gen true id (pf_env gl)

let interp_global ist gl gr = 
  Evd.fresh_global Evd.univ_flexible (pf_env gl) (project gl) gr

(* Interprets an optional identifier which must be fresh *)
let interp_fresh_name ist env = function
  | Anonymous -> Anonymous
  | Name id -> Name (interp_fresh_ident ist env id)

let coerce_to_intro_pattern env = function
  | VIntroPattern ipat -> ipat
  | VConstr ([],c) when isVar c ->
      (* This happens e.g. in definitions like "Tac H = clear H; intro H" *)
      (* but also in "destruct H as (H,H')" *)
      IntroIdentifier (destVar c)
  | v -> raise (CannotCoerceTo "an introduction pattern")

let interp_intro_pattern_var loc ist env id =
  try try_interp_ltac_var (coerce_to_intro_pattern env) ist (Some env) (loc,id)
  with Not_found -> IntroIdentifier id

let coerce_to_hint_base = function
  | VIntroPattern (IntroIdentifier id) -> Id.to_string id
  | _ -> raise (CannotCoerceTo "a hint base name")

let interp_hint_base ist s =
  try try_interp_ltac_var coerce_to_hint_base ist None (dloc,Id.of_string s)
  with Not_found -> s

let coerce_to_int = function
  | VInteger n -> n
  | v -> raise (CannotCoerceTo "an integer")

let interp_int ist locid =
  try try_interp_ltac_var coerce_to_int ist None locid
  with Not_found ->
    user_err_loc(fst locid,"interp_int",
      str "Unbound variable "  ++ pr_id (snd locid) ++ str".")

let interp_int_or_var ist = function
  | ArgVar locid -> interp_int ist locid
  | ArgArg n -> n

let int_or_var_list_of_VList = function
  | VList l -> List.map (fun n -> ArgArg (coerce_to_int n)) l
  | _ -> raise Not_found

let interp_int_or_var_as_list ist = function
  | ArgVar (_,id as locid) ->
      (try int_or_var_list_of_VList (List.assoc id ist.lfun)
       with Not_found | CannotCoerceTo _ -> [ArgArg (interp_int ist locid)])
  | ArgArg n as x -> [x]

let interp_int_or_var_list ist l =
  List.flatten (List.map (interp_int_or_var_as_list ist) l)

let constr_of_value env = function
  | VConstr csr -> csr
  | VIntroPattern (IntroIdentifier id) -> ([],constr_of_id env id)
  | _ -> raise Not_found

let closed_constr_of_value env v =
  let ids,c = constr_of_value env v in
  if not (List.is_empty ids) then raise Not_found;
  c

let coerce_to_hyp env = function
  | VConstr ([],c) when isVar c -> destVar c
  | VIntroPattern (IntroIdentifier id) when is_variable env id -> id
  | _ -> raise (CannotCoerceTo "a variable")

(* Interprets a bound variable (especially an existing hypothesis) *)
let interp_hyp ist gl (loc,id as locid) =
  let env = pf_env gl in
  (* Look first in lfun for a value coercible to a variable *)
  try try_interp_ltac_var (coerce_to_hyp env) ist (Some env) locid
  with Not_found ->
  (* Then look if bound in the proof context at calling time *)
  if is_variable env id then id
  else user_err_loc (loc,"eval_variable",
    str "No such hypothesis: " ++ pr_id id ++ str ".")

let hyp_list_of_VList env = function
  | VList l -> List.map (coerce_to_hyp env) l
  | _ -> raise Not_found

let interp_hyp_list_as_list ist gl (loc,id as x) =
  try hyp_list_of_VList (pf_env gl) (List.assoc id ist.lfun)
  with Not_found | CannotCoerceTo _ -> [interp_hyp ist gl x]

let interp_hyp_list ist gl l =
  List.flatten (List.map (interp_hyp_list_as_list ist gl) l)

let interp_move_location ist gl = function
  | MoveAfter id -> MoveAfter (interp_hyp ist gl id)
  | MoveBefore id -> MoveBefore (interp_hyp ist gl id)
  | MoveFirst -> MoveFirst
  | MoveLast -> MoveLast

(* Interprets a qualified name *)
let coerce_to_reference env v =
  try match v with
  | VConstr ([],c) -> global_of_constr c (* may raise Not_found *)
  | _ -> raise Not_found
  with Not_found -> raise (CannotCoerceTo "a reference")

let interp_reference ist env = function
  | ArgArg (_,r) -> r
  | ArgVar locid ->
      interp_ltac_var (coerce_to_reference env) ist (Some env) locid

let pf_interp_reference ist gl = interp_reference ist (pf_env gl)

let coerce_to_inductive = function
  | VConstr ([],c) when isInd c -> fst (destInd c)
  | _ -> raise (CannotCoerceTo "an inductive type")

let interp_inductive ist = function
  | ArgArg r -> r
  | ArgVar locid -> interp_ltac_var coerce_to_inductive ist None locid

let coerce_to_evaluable_ref env v =
  let ev = match v with
    | VConstr ([],c) when isConst c -> EvalConstRef (fst (destConst c))
    | VConstr ([],c) when isVar c -> EvalVarRef (destVar c)
    | VIntroPattern (IntroIdentifier id) when List.mem id (ids_of_context env)
	-> EvalVarRef id
    | _ -> raise (CannotCoerceTo "an evaluable reference")
  in
  if not (Tacred.is_evaluable env ev) then
    raise (CannotCoerceTo "an evaluable reference")
  else
    ev

let interp_evaluable ist env = function
  | ArgArg (r,Some (loc,id)) ->
      (* Maybe [id] has been introduced by Intro-like tactics *)
      (try match Environ.lookup_named id env with
       | (_,Some _,_) -> EvalVarRef id
       | _ -> error_not_evaluable (VarRef id)
       with Not_found ->
       match r with
       | EvalConstRef _ -> r
       | _ -> error_global_not_found_loc loc (qualid_of_ident id))
  | ArgArg (r,None) -> r
  | ArgVar locid ->
      interp_ltac_var (coerce_to_evaluable_ref env) ist (Some env) locid

(* Interprets an hypothesis name *)
let interp_occurrences ist occs =
  Locusops.occurrences_map (interp_int_or_var_list ist) occs

let interp_hyp_location ist gl ((occs,id),hl) =
  ((interp_occurrences ist occs,interp_hyp ist gl id),hl)

let interp_clause ist gl { onhyps=ol; concl_occs=occs } =
  { onhyps=Option.map(List.map (interp_hyp_location ist gl)) ol;
    concl_occs=interp_occurrences ist occs }

(* Interpretation of constructions *)

(* Extract the constr list from lfun *)
let extract_ltac_constr_values ist env =
  let rec aux = function
  | (id,v)::tl ->
      let (l1,l2) = aux tl in
      (try ((id,constr_of_value env v)::l1,l2)
       with Not_found ->
	 let ido = match v with
	   | VIntroPattern (IntroIdentifier id0) -> Some id0
	   | _ -> None in
	 (l1,(id,ido)::l2))
  | [] -> ([],[]) in
  aux ist.lfun

(* Extract the identifier list from lfun: join all branches (what to do else?)*)
let rec intropattern_ids (loc,pat) = match pat with
  | IntroIdentifier id -> [id]
  | IntroOrAndPattern ll ->
      List.flatten (List.map intropattern_ids (List.flatten ll))
  | IntroWildcard | IntroAnonymous | IntroFresh _ | IntroRewrite _
  | IntroForthcoming _ -> []

let rec extract_ids ids = function
  | (id,VIntroPattern ipat)::tl when not (List.mem id ids) ->
      intropattern_ids (dloc,ipat) @ extract_ids ids tl
  | _::tl -> extract_ids ids tl
  | [] -> []

let default_fresh_id = Id.of_string "H"

let interp_fresh_id ist env l =
  let ids = List.map_filter (function ArgVar (_, id) -> Some id | _ -> None) l in
  let avoid = (extract_ids ids ist.lfun) @ ist.avoid_ids in
  let id =
    if List.is_empty l then default_fresh_id
    else
      let s =
	String.concat "" (List.map (function
	  | ArgArg s -> s
	  | ArgVar (_,id) -> Id.to_string (interp_ident ist env id)) l) in
      let s = if Lexer.is_keyword s then s^"0" else s in
      Id.of_string s in
  Tactics.fresh_id_in_env avoid id env

let pf_interp_fresh_id ist gl = interp_fresh_id ist (pf_env gl)

let interp_gen kind ist allow_patvar expand_evar fail_evar use_classes 
  env sigma (c,ce) =
  let (ltacvars,unbndltacvars as vars) = extract_ltac_constr_values ist env in
  let c = match ce with
  | None -> c
    (* If at toplevel (ce<>None), the error can be due to an incorrect
       context at globalization time: we retype with the now known
       intros/lettac/inversion hypothesis names *)
  | Some c ->
      let ltacdata = (List.map fst ltacvars,unbndltacvars) in
      intern_gen kind ~allow_patvar ~ltacvars:ltacdata sigma env c
  in
  let trace =
    push_trace (loc_of_glob_constr c,LtacConstrInterp (c,vars)) ist.trace in
  let evdc =
    catch_error trace 
      (understand_ltac ~resolve_classes:use_classes expand_evar sigma env vars kind) c 
  in
  (* let evdc =  *)
  (*   (\* Resolve universe constraints right away. *\) *)
  (*   let (evd, c) = evdc in *)
  (*   let evd', f = Evarutil.nf_evars_and_universes evd in *)
  (*     evd, f c *)
  (* in *)
  let (evd,c) =
    if expand_evar then
      solve_remaining_evars fail_evar use_classes
        solve_by_implicit_tactic env sigma evdc
    else
      evdc in
  db_constr ist.debug env c;
  (evd,c)

(* Interprets a constr; expects evars to be solved *)
let interp_constr_gen kind ist env sigma c =
  interp_gen kind ist false true true true env sigma c

let interp_constr = interp_constr_gen (OfType None)

let interp_type = interp_constr_gen IsType

(* Interprets an open constr *)
let interp_open_constr ccl ist =
  interp_gen (OfType ccl) ist false true false (not (Option.is_empty ccl))

let interp_pure_open_constr ist =
  interp_gen (OfType None) ist false false false false

let interp_typed_pattern ist env sigma (c,_) =
  let sigma, c =
    interp_gen (OfType None) ist true false false false env sigma c in
  pattern_of_constr sigma c

(* Interprets a constr expression casted by the current goal *)
let pf_interp_casted_constr ist gl c =
  interp_constr_gen (OfType (Some (pf_concl gl))) ist (pf_env gl) (project gl) c

(* Interprets a constr expression *)
let pf_interp_constr ist gl =
  interp_constr ist (pf_env gl) (project gl)

let constr_list_of_VList env = function
  | VList l -> List.map (closed_constr_of_value env) l
  | _ -> raise Not_found

let interp_constr_in_compound_list inj_fun dest_fun interp_fun ist env sigma l =
  let try_expand_ltac_var sigma x =
    try match dest_fun x with
    | GVar (_,id), _ ->	
        sigma,
        List.map inj_fun (constr_list_of_VList env (List.assoc id ist.lfun))
    | _ ->
        raise Not_found
    with Not_found ->
      (*all of dest_fun, List.assoc, constr_list_of_VList may raise Not_found*)
      let sigma, c = interp_fun ist env sigma x in
      sigma, [c] in
  let sigma, l = List.fold_map try_expand_ltac_var sigma l in
  sigma, List.flatten l

let interp_constr_list ist env sigma c =
  interp_constr_in_compound_list (fun x -> x) (fun x -> x) interp_constr ist env sigma c

let interp_open_constr_list =
  interp_constr_in_compound_list (fun x -> x) (fun x -> x)
    (interp_open_constr None)

let interp_auto_lemmas ist env sigma lems =
  let local_sigma, lems = interp_open_constr_list ist env sigma lems in
  List.map (fun lem -> (local_sigma,lem)) lems

(* Interprets a type expression *)
let pf_interp_type ist gl =
  interp_type ist (pf_env gl) (project gl)

(* Interprets a reduction expression *)
let interp_unfold ist env (occs,qid) =
  (interp_occurrences ist occs,interp_evaluable ist env qid)

let interp_flag ist env red =
  { red with rConst = List.map (interp_evaluable ist env) red.rConst }

let interp_constr_with_occurrences ist sigma env (occs,c) =
  let (sigma,c_interp) = interp_constr ist sigma env c in
  sigma , (interp_occurrences ist occs, c_interp)

let interp_typed_pattern_with_occurrences ist env sigma (occs,c) =
  let sign,p = interp_typed_pattern ist env sigma c in
  sign, (interp_occurrences ist occs, p)

let interp_closed_typed_pattern_with_occurrences ist env sigma occl =
  snd (interp_typed_pattern_with_occurrences ist env sigma occl)

let interp_constr_with_occurrences_and_name_as_list =
  interp_constr_in_compound_list
    (fun c -> ((AllOccurrences,c),Anonymous))
    (function ((occs,c),Anonymous) when occs == AllOccurrences -> c
      | _ -> raise Not_found)
    (fun ist env sigma (occ_c,na) ->
      let (sigma,c_interp) = interp_constr_with_occurrences ist env sigma occ_c in
      sigma, (c_interp,
       interp_fresh_name ist env na))

let interp_red_expr ist sigma env = function
  | Unfold l -> sigma , Unfold (List.map (interp_unfold ist env) l)
  | Fold l ->
    let (sigma,l_interp) = interp_constr_list ist env sigma l in
    sigma , Fold l_interp
  | Cbv f -> sigma , Cbv (interp_flag ist env f)
  | Cbn f -> sigma , Cbn (interp_flag ist env f)
  | Lazy f -> sigma , Lazy (interp_flag ist env f)
  | Pattern l ->
    let (sigma,l_interp) =
      List.fold_right begin fun c (sigma,acc) ->
	let (sigma,c_interp) = interp_constr_with_occurrences ist env sigma c in
	sigma , c_interp :: acc
      end l (sigma,[])
    in
    sigma , Pattern l_interp
  | Simpl o ->
    sigma , Simpl (Option.map (interp_closed_typed_pattern_with_occurrences ist env sigma) o)
  | CbvVm o ->
    sigma , CbvVm (Option.map (interp_closed_typed_pattern_with_occurrences ist env sigma) o)
  | CbvNative o ->
    sigma , CbvNative (Option.map (interp_closed_typed_pattern_with_occurrences ist env sigma) o)
  | (Red _ |  Hnf | ExtraRedExpr _ as r) -> sigma , r

let pf_interp_red_expr ist gl = interp_red_expr ist (project gl) (pf_env gl)

let interp_may_eval f ist gl = function
  | ConstrEval (r,c) ->
      let (sigma,redexp) = pf_interp_red_expr ist gl r in
      let (sigma,c_interp) = f ist { gl with sigma=sigma } c in
      sigma , pf_reduction_of_red_expr gl redexp c_interp
  | ConstrContext ((loc,s),c) ->
      (try
	let (sigma,ic) = f ist gl c
	and ctxt = constr_of_VConstr_context (List.assoc s ist.lfun) in
	sigma , subst_meta [special_meta,ic] ctxt
      with
	| Not_found ->
	    user_err_loc (loc, "interp_may_eval",
	    str "Unbound context identifier" ++ pr_id s ++ str"."))
  | ConstrTypeOf c ->
      let (sigma,c_interp) = f ist gl c in
      sigma , pf_type_of gl c_interp
  | ConstrTerm c ->
     try
	f ist gl c
     with reraise ->
       let reraise = Errors.push reraise in
       debugging_exception_step ist false reraise (fun () ->
         str"interpretation of term " ++ pr_glob_constr_env (pf_env gl) (fst c));
       raise reraise

(* Interprets a constr expression possibly to first evaluate *)
let interp_constr_may_eval ist gl c =
  let (sigma,csr) =
    try
      interp_may_eval pf_interp_constr ist gl c
    with reraise ->
      let reraise = Errors.push reraise in
      debugging_exception_step ist false reraise
        (fun () -> str"evaluation of term");
      raise reraise
  in
  begin
    db_constr ist.debug (pf_env gl) csr;
    sigma , csr
  end

let rec message_of_value gl = function
  | VVoid -> str "()"
  | VInteger n -> int n
  | VIntroPattern ipat -> pr_intro_pattern (dloc,ipat)
  | VConstr_context c -> pr_constr_env (pf_env gl) c
  | VConstr c -> pr_constr_under_binders_env (pf_env gl) c
  | VRec _ | VRTactic _ | VFun _ -> str "<tactic>"
  | VList l -> prlist_with_sep spc (message_of_value gl) l

let interp_message_token ist gl = function
  | MsgString s -> str s
  | MsgInt n -> int n
  | MsgIdent (loc,id) ->
      let v =
	try List.assoc id ist.lfun
	with Not_found -> user_err_loc (loc,"",pr_id id ++ str" not found.") in
      message_of_value gl v

let interp_message_nl ist gl = function
  | [] -> mt()
  | l -> prlist_with_sep spc (interp_message_token ist gl) l ++ fnl()

let interp_message ist gl l =
  (* Force evaluation of interp_message_token so that potential errors
     are raised now and not at printing time *)
  prlist (fun x -> spc () ++ x) (List.map (interp_message_token ist gl) l)

let intro_pattern_list_of_Vlist loc env = function
  | VList l -> List.map (fun a -> loc,coerce_to_intro_pattern env a) l
  | _ -> raise Not_found

let rec interp_intro_pattern ist gl = function
  | loc, IntroOrAndPattern l ->
      loc, IntroOrAndPattern (interp_or_and_intro_pattern ist gl l)
  | loc, IntroIdentifier id ->
      loc, interp_intro_pattern_var loc ist (pf_env gl) id
  | loc, IntroFresh id ->
      loc, IntroFresh (interp_fresh_ident ist (pf_env gl) id)
  | loc, (IntroWildcard | IntroAnonymous | IntroRewrite _ | IntroForthcoming _)
      as x -> x

and interp_or_and_intro_pattern ist gl =
  List.map (interp_intro_pattern_list_as_list ist gl)

and interp_intro_pattern_list_as_list ist gl = function
  | [loc,IntroIdentifier id] as l ->
      (try intro_pattern_list_of_Vlist loc (pf_env gl) (List.assoc id ist.lfun)
       with Not_found | CannotCoerceTo _ ->
	List.map (interp_intro_pattern ist gl) l)
  | l -> List.map (interp_intro_pattern ist gl) l

let interp_in_hyp_as ist gl (id,ipat) =
  (interp_hyp ist gl id,Option.map (interp_intro_pattern ist gl) ipat)

(* Quantified named or numbered hypothesis or hypothesis in context *)
(* (as in Inversion) *)
let coerce_to_quantified_hypothesis = function
  | VInteger n -> AnonHyp n
  | VIntroPattern (IntroIdentifier id) -> NamedHyp id
  | v -> raise (CannotCoerceTo "a quantified hypothesis")

let interp_quantified_hypothesis ist = function
  | AnonHyp n -> AnonHyp n
  | NamedHyp id ->
      try try_interp_ltac_var coerce_to_quantified_hypothesis ist None(dloc,id)
      with Not_found -> NamedHyp id

let interp_binding_name ist = function
  | AnonHyp n -> AnonHyp n
  | NamedHyp id ->
      (* If a name is bound, it has to be a quantified hypothesis *)
      (* user has to use other names for variables if these ones clash with *)
      (* a name intented to be used as a (non-variable) identifier *)
      try try_interp_ltac_var coerce_to_quantified_hypothesis ist None(dloc,id)
      with Not_found -> NamedHyp id

(* Quantified named or numbered hypothesis or hypothesis in context *)
(* (as in Inversion) *)
let coerce_to_decl_or_quant_hyp env = function
  | VInteger n -> AnonHyp n
  | v ->
      try NamedHyp (coerce_to_hyp env v)
      with CannotCoerceTo _ ->
	raise (CannotCoerceTo "a declared or quantified hypothesis")

let interp_declared_or_quantified_hypothesis ist gl = function
  | AnonHyp n -> AnonHyp n
  | NamedHyp id ->
      let env = pf_env gl in
      try try_interp_ltac_var
	    (coerce_to_decl_or_quant_hyp env) ist (Some env) (dloc,id)
      with Not_found -> NamedHyp id

let interp_binding ist env sigma (loc,b,c) =
  let sigma, c = interp_open_constr None ist env sigma c in
  sigma, (loc,interp_binding_name ist b,c)

let interp_bindings ist env sigma = function
| NoBindings ->
    sigma, NoBindings
| ImplicitBindings l ->
    let sigma, l = interp_open_constr_list ist env sigma l in   
    sigma, ImplicitBindings l
| ExplicitBindings l ->
    let sigma, l = List.fold_map (interp_binding ist env) sigma l in
    sigma, ExplicitBindings l

let interp_constr_with_bindings ist env sigma (c,bl) =
  let sigma, bl = interp_bindings ist env sigma bl in
  let sigma, c = interp_open_constr None ist env sigma c in
  sigma, (c,bl)

let interp_open_constr_with_bindings ist env sigma (c,bl) =
  let sigma, bl = interp_bindings ist env sigma bl in
  let sigma, c = interp_open_constr None ist env sigma c in
  sigma, (c, bl)

let loc_of_bindings = function
| NoBindings -> Loc.ghost
| ImplicitBindings l -> loc_of_glob_constr (fst (List.last l))
| ExplicitBindings l -> pi1 (List.last l)

let interp_open_constr_with_bindings_loc ist env sigma ((c,_),bl as cb) =
  let loc1 = loc_of_glob_constr c in
  let loc2 = loc_of_bindings bl in
  let loc = if Loc.is_ghost loc2 then loc1 else Loc.merge loc1 loc2 in
  let sigma, cb = interp_open_constr_with_bindings ist env sigma cb in
  sigma, (loc,cb)

let interp_induction_arg ist gl arg =
  let env = pf_env gl and sigma = project gl in
  match arg with
  | ElimOnConstr c ->
      ElimOnConstr (interp_constr_with_bindings ist env sigma c)
  | ElimOnAnonHyp n as x -> x
  | ElimOnIdent (loc,id) ->
      try
        match List.assoc id ist.lfun with
	| VInteger n ->
	    ElimOnAnonHyp n
	| VIntroPattern (IntroIdentifier id') ->
	    if Tactics.is_quantified_hypothesis id' gl
	    then ElimOnIdent (loc,id')
	    else
	      (try ElimOnConstr (sigma,(constr_of_id env id',NoBindings))
	       with Not_found ->
		user_err_loc (loc,"",
		pr_id id ++ strbrk " binds to " ++ pr_id id' ++ strbrk " which is neither a declared or a quantified hypothesis."))
	| VConstr ([],c) ->
	    ElimOnConstr (sigma,(c,NoBindings))
	| _ -> user_err_loc (loc,"",
	      strbrk "Cannot coerce " ++ pr_id id ++
	      strbrk " neither to a quantified hypothesis nor to a term.")
      with Not_found ->
	(* We were in non strict (interactive) mode *)
	if Tactics.is_quantified_hypothesis id gl then
          ElimOnIdent (loc,id)
	else
          let c = (GVar (loc,id),Some (CRef (Ident (loc,id),None))) in
          let (sigma,c) = interp_constr ist env sigma c in
          ElimOnConstr (sigma,(c,NoBindings))

(* Associates variables with values and gives the remaining variables and
   values *)
let head_with_value (lvar,lval) =
  let rec head_with_value_rec lacc = function
    | ([],[]) -> (lacc,[],[])
    | (vr::tvr,ve::tve) ->
      (match vr with
      |	None -> head_with_value_rec lacc (tvr,tve)
      | Some v -> head_with_value_rec ((v,ve)::lacc) (tvr,tve))
    | (vr,[]) -> (lacc,vr,[])
    | ([],ve) -> (lacc,[],ve)
  in
    head_with_value_rec [] (lvar,lval)

(* Gives a context couple if there is a context identifier *)
let give_context ctxt = function
  | None -> []
  | Some id -> [id,VConstr_context ctxt]

(* Reads a pattern by substituting vars of lfun *)
let use_types = false

let eval_pattern lfun ist env sigma (_,pat as c) =
  if use_types then
    snd (interp_typed_pattern ist env sigma c)
  else
    instantiate_pattern sigma lfun pat

let read_pattern lfun ist env sigma = function
  | Subterm (b,ido,c) -> Subterm (b,ido,eval_pattern lfun ist env sigma c)
  | Term c -> Term (eval_pattern lfun ist env sigma c)

(* Reads the hypotheses of a Match Context rule *)
let cons_and_check_name id l =
  if List.mem id l then
    user_err_loc (dloc,"read_match_goal_hyps",
      strbrk ("Hypothesis pattern-matching variable "^(Id.to_string id)^
      " used twice in the same pattern."))
  else id::l

let rec read_match_goal_hyps lfun ist env sigma lidh = function
  | (Hyp ((loc,na) as locna,mp))::tl ->
      let lidh' = name_fold cons_and_check_name na lidh in
      Hyp (locna,read_pattern lfun ist env sigma mp)::
	(read_match_goal_hyps lfun ist env sigma lidh' tl)
  | (Def ((loc,na) as locna,mv,mp))::tl ->
      let lidh' = name_fold cons_and_check_name na lidh in
      Def (locna,read_pattern lfun ist env sigma mv, read_pattern lfun ist env sigma mp)::
	(read_match_goal_hyps lfun ist env sigma lidh' tl)
  | [] -> []

(* Reads the rules of a Match Context or a Match *)
let rec read_match_rule lfun ist env sigma = function
  | (All tc)::tl -> (All tc)::(read_match_rule lfun ist env sigma tl)
  | (Pat (rl,mp,tc))::tl ->
      Pat (read_match_goal_hyps lfun ist env sigma [] rl, read_pattern lfun ist env sigma mp,tc)
      :: read_match_rule lfun ist env sigma tl
  | [] -> []

(* For Match Context and Match *)
exception Not_coherent_metas
exception Eval_fail of std_ppcmds

let is_match_catchable = function
  | PatternMatchingFailure | Eval_fail _ -> true
  | e -> Logic.catchable_exception e

let equal_instances gl (ctx',c') (ctx,c) =
  (* How to compare instances? Do we want the terms to be convertible?
     unifiable? Do we want the universe levels to be relevant? 
     (historically, conv_x is used) *)
  List.equal Id.equal ctx ctx' && pf_conv_x gl c' c

(* Verifies if the matched list is coherent with respect to lcm *)
(* While non-linear matching is modulo eq_constr in matches, merge of *)
(* different instances of the same metavars is here modulo conversion... *)
let verify_metas_coherence gl (ln1,lcm) (ln,lm) =
  let rec aux = function
  | (id,c as x)::tl ->
      if List.for_all (fun (id',c') -> not (Id.equal id' id) || equal_instances gl c' c) lcm
      then
	x :: aux tl
      else
	raise Not_coherent_metas
  | [] -> lcm in
  (ln@ln1,aux lm)

let adjust (l,lc) = (l,List.map (fun (id,c) -> (id,([],c))) lc)

type 'a extended_matching_result =
    { e_ctx : 'a;
      e_sub : bound_ident_map * extended_patvar_map;
      e_nxt : unit -> 'a extended_matching_result }

(* Trieso to match one hypothesis pattern with a list of hypotheses *)
let apply_one_mhyp_context ist env gl lmatch (hypname,patv,pat) lhyps =
  let get_id_couple id = function
    | Name idpat -> [idpat,VConstr ([],mkVar id)]
    | Anonymous -> [] in
  let match_pat lmatch hyp pat =
    match pat with
    | Term t ->
        let lmeta = extended_matches t hyp in
        (try
            let lmeta = verify_metas_coherence gl lmatch lmeta in
            { e_ctx = [];
	      e_sub = lmeta;
	      e_nxt = fun () -> raise PatternMatchingFailure }
          with
            | Not_coherent_metas -> raise PatternMatchingFailure)
    | Subterm (b,ic,t) ->
        let rec match_next_pattern find_next () =
          let s = find_next () in
          try
            let lmeta = verify_metas_coherence gl lmatch (adjust s.m_sub) in
            { e_ctx = give_context s.m_ctx ic;
	      e_sub = lmeta;
	      e_nxt = match_next_pattern s.m_nxt }
          with
            | Not_coherent_metas -> match_next_pattern s.m_nxt ()
	in
        match_next_pattern (fun () -> match_subterm_gen b t hyp) ()
  in
  let rec apply_one_mhyp_context_rec = function
    | (id,b,hyp as hd)::tl ->
	(match patv with
	| None ->
            let rec match_next_pattern find_next () =
              try
                let s = find_next () in
		{ e_ctx = (get_id_couple id hypname @ s.e_ctx), hd;
		  e_sub = s.e_sub;
                  e_nxt = match_next_pattern s.e_nxt }
              with
                | PatternMatchingFailure -> apply_one_mhyp_context_rec tl in
            match_next_pattern (fun () ->
	      let hyp = if Option.is_empty b then hyp else (* refresh_universes_strict  *)hyp in
	      match_pat lmatch hyp pat) ()
	| Some patv ->
	    match b with
	    | Some body ->
                let rec match_next_pattern_in_body next_in_body () =
                  try
                    let s1 = next_in_body() in
                    let rec match_next_pattern_in_typ next_in_typ () =
                      try
			let s2 = next_in_typ() in
		        { e_ctx = (get_id_couple id hypname@s1.e_ctx@s2.e_ctx), hd;
			  e_sub = s2.e_sub;
			  e_nxt = match_next_pattern_in_typ s2.e_nxt }
                      with
                        | PatternMatchingFailure ->
                            match_next_pattern_in_body s1.e_nxt () in
                    match_next_pattern_in_typ
                      (fun () ->
			let hyp = (* refresh_universes_strict *) hyp in
			match_pat s1.e_sub hyp pat) ()
                  with PatternMatchingFailure -> apply_one_mhyp_context_rec tl
                in
                match_next_pattern_in_body
                  (fun () -> match_pat lmatch body patv) ()
            | None -> apply_one_mhyp_context_rec tl)
    | [] ->
        db_hyp_pattern_failure ist.debug env (hypname,pat);
        raise PatternMatchingFailure
  in
    apply_one_mhyp_context_rec lhyps

(* misc *)

let mk_constr_value ist gl c =
  let (sigma,c_interp) = pf_interp_constr ist gl c in
  sigma,VConstr ([],c_interp)
let mk_open_constr_value ist gl c = 
  let (sigma,c_interp) = pf_apply (interp_open_constr None ist) gl c in
  sigma,VConstr ([],c_interp)
let mk_hyp_value ist gl c = VConstr ([],mkVar (interp_hyp ist gl c))
let mk_int_or_var_value ist c = VInteger (interp_int_or_var ist c)

let pack_sigma (sigma,c) = {it=c;sigma=sigma}

let extend_gl_hyps { it=gl ; sigma=sigma } sign =
  Goal.V82.new_goal_with sigma gl sign

(* Interprets an l-tac expression into a value *)
let rec val_interp ist gl (tac:glob_tactic_expr) =
  let value_interp ist = match tac with
  (* Immediate evaluation *)
  | TacFun (it,body) -> project gl , VFun (ist.trace,ist.lfun,it,body)
  | TacLetIn (true,l,u) -> interp_letrec ist gl l u
  | TacLetIn (false,l,u) -> interp_letin ist gl l u
  | TacMatchGoal (lz,lr,lmr) -> interp_match_goal ist gl lz lr lmr
  | TacMatch (lz,c,lmr) -> interp_match ist gl lz c lmr
  | TacArg (loc,a) -> interp_tacarg ist gl a
  (* Delayed evaluation *)
  | t -> project gl , VFun (ist.trace,ist.lfun,[],t)

  in check_for_interrupt ();
    match ist.debug with
    | DebugOn lev ->
	debug_prompt lev gl tac (fun v -> value_interp {ist with debug=v})
    | _ -> value_interp ist

and eval_tactic ist = function
  | TacAtom (loc,t) ->
      fun gl ->
	let call = LtacAtomCall t in
	let tac = (* catch error in the interpretation *)
	  catch_error (push_trace(dloc,call)ist.trace)
	    (interp_atomic ist gl) t	in
	(* catch error in the evaluation *)
	catch_error (push_trace(loc,call)ist.trace) tac gl
  | TacFun _ | TacLetIn _ -> assert false
  | TacMatchGoal _ | TacMatch _ -> assert false
  | TacId s -> fun gl ->
      let res = tclIDTAC_MESSAGE (interp_message_nl ist gl s) gl in
      db_breakpoint ist.debug s; res
  | TacFail (n,s) -> fun gl -> tclFAIL (interp_int_or_var ist n) (interp_message ist gl s) gl
  | TacProgress tac -> tclPROGRESS (interp_tactic ist tac)
  | TacShowHyps tac -> tclSHOWHYPS (interp_tactic ist tac)
  | TacAbstract (tac,ido) ->
      fun gl -> Tactics.tclABSTRACT
        (Option.map (pf_interp_ident ist gl) ido) (interp_tactic ist tac) gl
  | TacThen (t1,tf,t,tl) ->
      tclTHENS3PARTS (interp_tactic ist t1)
	(Array.map (interp_tactic ist) tf) (interp_tactic ist t) (Array.map (interp_tactic ist) tl)
  | TacThens (t1,tl) -> tclTHENS (interp_tactic ist t1) (List.map (interp_tactic ist) tl)
  | TacDo (n,tac) -> tclDO (interp_int_or_var ist n) (interp_tactic ist tac)
  | TacTimeout (n,tac) -> tclTIMEOUT (interp_int_or_var ist n) (interp_tactic ist tac)
  | TacTry tac -> tclTRY (interp_tactic ist tac)
  | TacRepeat tac -> tclREPEAT (interp_tactic ist tac)
  | TacOrelse (tac1,tac2) ->
        tclORELSE (interp_tactic ist tac1) (interp_tactic ist tac2)
  | TacFirst l -> tclFIRST (List.map (interp_tactic ist) l)
  | TacSolve l -> tclSOLVE (List.map (interp_tactic ist) l)
  | TacComplete tac -> tclCOMPLETE (interp_tactic ist tac)
  | TacArg a -> interp_tactic ist (TacArg a)
  | TacInfo tac ->
      msg_warning
	(strbrk "The general \"info\" tactic is currently not working." ++ fnl () ++
	 strbrk "Some specific verbose tactics may exist instead, such as info_trivial, info_auto, info_eauto.");
      eval_tactic ist tac

and force_vrec ist gl = function
  | VRec (lfun,body) -> val_interp {ist with lfun = !lfun} gl body
  | v -> project gl , v

and interp_ltac_reference loc' mustbetac ist gl = function
  | ArgVar (loc,id) ->
      let v = List.assoc id ist.lfun in
      let (sigma,v) = force_vrec ist gl v in
      let v = propagate_trace ist loc id v in
      sigma , if mustbetac then coerce_to_tactic loc id v else v
  | ArgArg (loc,r) ->
      let ids = extract_ids [] ist.lfun in
      let loc_info = ((if Loc.is_ghost loc' then loc else loc'),LtacNameCall r) in
      let ist =
        { lfun=[]; debug=ist.debug; avoid_ids=ids;
          trace = push_trace loc_info ist.trace } in
      val_interp ist gl (lookup_ltacref r)

and interp_tacarg ist gl arg =
  let evdref = ref (project gl) in
  let v = match arg with
    | TacVoid -> VVoid
    | Reference r ->
      let (sigma,v) = interp_ltac_reference dloc false ist gl r in
      evdref := sigma;
      v
    | Integer n -> VInteger n
    | IntroPattern ipat -> VIntroPattern (snd (interp_intro_pattern ist gl ipat))
    | ConstrMayEval c ->
      let (sigma,c_interp) = interp_constr_may_eval ist gl c in
      evdref := sigma;
      VConstr ([],c_interp)
    | MetaIdArg (loc,_,id) -> assert false
    | TacCall (loc,r,[]) ->
      let (sigma,v) = interp_ltac_reference loc true ist gl r in
      evdref := sigma;
      v
    | TacCall (loc,f,l) ->
        let (sigma,fv) = interp_ltac_reference loc true ist gl f in
	let (sigma,largs) =
	  List.fold_right begin fun a (sigma',acc) ->
	    let (sigma', a_interp) = interp_tacarg ist { gl with sigma=sigma'} a in
	    sigma' , a_interp::acc
	  end l (sigma,[])
	in
	List.iter check_is_value largs;
	let (sigma,v) = interp_app loc ist { gl with sigma=sigma } fv largs in
	evdref:= sigma;
	v
    | TacExternal (loc,com,req,la) ->
        let (sigma,la_interp) =
	  List.fold_right begin fun a (sigma,acc) ->
	    let (sigma,a_interp) = interp_tacarg ist {gl with sigma=sigma} a in
	    sigma , a_interp::acc
	  end la (project gl,[])
	in
        let (sigma,v) = interp_external loc ist { gl with sigma=sigma } com req la_interp in
	evdref := sigma;
	v
    | TacFreshId l ->
        let id = pf_interp_fresh_id ist gl l in
	VIntroPattern (IntroIdentifier id)
    | Tacexp t ->
      let (sigma,v) = val_interp ist gl t in
      evdref := sigma;
      v
    | TacDynamic(_,t) ->
        let tg = (Dyn.tag t) in
	if String.equal tg "tactic" then
          let (sigma,v) = val_interp ist gl (tactic_out t ist) in
	  evdref := sigma;
	  v
	else if String.equal tg "value" then
          value_out t
	else if String.equal tg "constr" then
        VConstr ([],constr_out t)
	else
          anomaly ~loc:dloc ~label:"Tacinterp.val_interp"
		       (str "Unknown dynamic: <" ++ str (Dyn.tag t) ++ str ">")
  in
  !evdref , v

(* Interprets an application node *)
and interp_app loc ist gl fv largs =
  match fv with
     (* if var=[] and body has been delayed by val_interp, then body
         is not a tactic that expects arguments.
         Otherwise Ltac goes into an infinite loop (val_interp puts
         a VFun back on body, and then interp_app is called again...) *)
    | (VFun(trace,olfun,(_::_ as var),body)
      |VFun(trace,olfun,([] as var),
         (TacFun _|TacLetIn _|TacMatchGoal _|TacMatch _| TacArg _ as body))) ->
	let (newlfun,lvar,lval)=head_with_value (var,largs) in
	if List.is_empty lvar then
          (* Check evaluation and report problems with current trace *)
	  let (sigma,v) =
	    try
              catch_error trace
		(val_interp {ist with lfun=newlfun@olfun; trace=[]} gl) body
	    with reraise ->
              let reraise = Errors.push reraise in
              debugging_exception_step ist false reraise
                (fun () -> str "evaluation");
	      raise reraise
          in
          (* No errors happened, we propagate the trace *)
          let v = append_trace trace v in

	  let gl = { gl with sigma=sigma } in
          debugging_step ist
	    (fun () ->
	       str"evaluation returns"++fnl()++pr_value (Some (pf_env gl)) v);
          if List.is_empty lval then sigma,v else interp_app loc ist gl v lval
	else
          project gl , VFun(trace,newlfun@olfun,lvar,body)
    | _ ->
	user_err_loc (loc, "Tacinterp.interp_app",
          (str"Illegal tactic application."))

(* Gives the tactic corresponding to the tactic value *)
and tactic_of_value ist vle g =
  match vle with
  | VRTactic res -> res
  | VFun (trace,lfun,[],t) ->
      let tac = eval_tactic {ist with lfun=lfun; trace=[]} t in
      catch_error trace tac g
  | (VFun _|VRec _) -> error "A fully applied tactic is expected."
  | VConstr _ -> errorlabstrm "" (str"Value is a term. Expected a tactic.")
  | VConstr_context _ ->
      errorlabstrm "" (str"Value is a term context. Expected a tactic.")
  | VIntroPattern _ ->
      errorlabstrm "" (str"Value is an intro pattern. Expected a tactic.")
  | _ -> errorlabstrm "" (str"Expression does not evaluate to a tactic.")

(* Evaluation with FailError catching *)
and eval_with_fail ist is_lazy goal tac =
  try
    let (sigma,v) = val_interp ist goal tac in
    sigma ,
    (match v with
    | VFun (trace,lfun,[],t) when not is_lazy ->
	let tac = eval_tactic {ist with lfun=lfun; trace=trace} t in
	VRTactic (catch_error trace tac { goal with sigma=sigma })
    | a -> a)
  with
    (** FIXME: Should we add [Errors.push]? *)
    | FailError (0,s) | LtacLocated (_,_,FailError (0,s)) ->
	raise (Eval_fail (Lazy.force s))
    | FailError (lvl,s) as e ->
        raise (Exninfo.copy e (FailError (lvl - 1, s)))
    | LtacLocated (s'',loc,FailError (lvl,s')) ->
	raise (LtacLocated (s'',loc,FailError (lvl - 1, s')))

(* Interprets the clauses of a recursive LetIn *)
and interp_letrec ist gl llc u =
  let lref = ref ist.lfun in
  let lve = List.map_left (fun ((_,id),b) -> (id,VRec (lref,TacArg (dloc,b)))) llc in
  lref := lve@ist.lfun;
  let ist = { ist with lfun = lve@ist.lfun } in
  val_interp ist gl u

(* Interprets the clauses of a LetIn *)
and interp_letin ist gl llc u =
  let (sigma,lve) =
    List.fold_right begin fun ((_,id),body) (sigma,acc) ->
      let (sigma,v) = interp_tacarg ist { gl with sigma=sigma } body in
      check_is_value v;
      sigma, (id,v)::acc
    end llc (project gl,[])
  in
  let ist = { ist with lfun = lve@ist.lfun } in
  val_interp ist { gl with sigma=sigma } u

(* Interprets the Match Context expressions *)
and interp_match_goal ist goal lz lr lmr =
  let (gl,sigma) = Goal.V82.nf_evar (project goal) (sig_it goal) in
  let goal = { it = gl ; sigma = sigma } in
  let hyps = pf_hyps goal in
  let hyps = if lr then List.rev hyps else hyps in
  let concl = pf_concl goal in
  let env = pf_env goal in
  let apply_goal_sub app ist (id,c) csr mt mhyps hyps =
    let rec match_next_pattern find_next () =
      let { m_sub=lgoal; m_ctx=ctxt; m_nxt=find_next' } = find_next () in
      let lctxt = give_context ctxt id in
      try apply_hyps_context ist env lz goal mt lctxt (adjust lgoal) mhyps hyps
      with e when is_match_catchable e -> match_next_pattern find_next' () in
    match_next_pattern (fun () -> match_subterm_gen app c csr) () in
  let rec apply_match_goal ist env goal nrs lex lpt =
    begin
      let () = match lex with
      | r :: _ -> db_pattern_rule ist.debug nrs r
      | _ -> ()
      in
      match lpt with
	| (All t)::tl ->
	    begin
              db_mc_pattern_success ist.debug;
              try eval_with_fail ist lz goal t
              with e when is_match_catchable e ->
		apply_match_goal ist env goal (nrs+1) (List.tl lex) tl
	    end
	| (Pat (mhyps,mgoal,mt))::tl ->
            let mhyps = List.rev mhyps (* Sens naturel *) in
	    (match mgoal with
             | Term mg ->
		 (try
		     let lmatch = extended_matches mg concl in
		     db_matched_concl ist.debug env concl;
		     apply_hyps_context ist env lz goal mt [] lmatch mhyps hyps
		   with e when is_match_catchable e ->
		     (match e with
		       | PatternMatchingFailure -> db_matching_failure ist.debug
		       | Eval_fail s -> db_eval_failure ist.debug s
		       | _ -> db_logic_failure ist.debug e);
		     apply_match_goal ist env goal (nrs+1) (List.tl lex) tl)
	     | Subterm (b,id,mg) ->
		 (try apply_goal_sub b ist (id,mg) concl mt mhyps hyps
		   with
		     | PatternMatchingFailure ->
			 apply_match_goal ist env goal (nrs+1) (List.tl lex) tl))
	| _ ->
	    errorlabstrm "Tacinterp.apply_match_goal"
              (v 0 (str "No matching clauses for match goal" ++
		      (if ist.debug == DebugOff then
			 fnl() ++ str "(use \"Set Ltac Debug\" for more info)"
		       else mt()) ++ str"."))
    end in
    apply_match_goal ist env goal 0 lmr
      (read_match_rule (fst (extract_ltac_constr_values ist env))
	ist env (project goal) lmr)

(* Tries to match the hypotheses in a Match Context *)
and apply_hyps_context ist env lz goal mt lctxt lgmatch mhyps hyps =
  let rec apply_hyps_context_rec lfun lmatch lhyps_rest = function
    | hyp_pat::tl ->
	let (hypname, _, _ as hyp_pat) =
	  match hyp_pat with
	  | Hyp ((_,hypname),mhyp) -> hypname,  None, mhyp
	  | Def ((_,hypname),mbod,mhyp) -> hypname, Some mbod, mhyp
	in
        let rec match_next_pattern find_next =
          let s = find_next () in
	  let lids,hyp_match = s.e_ctx in
          db_matched_hyp ist.debug (pf_env goal) hyp_match hypname;
	  try
            let id_match = pi1 hyp_match in
            let nextlhyps = List.remove_assoc_in_triple id_match lhyps_rest in
            apply_hyps_context_rec (lfun@lids) s.e_sub nextlhyps tl
          with e when is_match_catchable e ->
	    match_next_pattern s.e_nxt in
        let init_match_pattern () =
          apply_one_mhyp_context ist env goal lmatch hyp_pat lhyps_rest in
        match_next_pattern init_match_pattern
    | [] ->
        let lfun = extend_values_with_bindings lmatch (lfun@ist.lfun) in
        db_mc_pattern_success ist.debug;
        eval_with_fail {ist with lfun=lfun} lz goal mt
  in
  apply_hyps_context_rec lctxt lgmatch hyps mhyps

and interp_external loc ist gl com req la =
  let f ch = extern_request ch req gl la in
  let g ch = internalise_tacarg ch in
  interp_tacarg ist gl (System.connect f g com)

  (* Interprets extended tactic generic arguments *)
and interp_genarg ist gl x =
  let evdref = ref (project gl) in
  let rec interp_genarg ist gl x =
    let gl = { gl with sigma = !evdref } in
    match genarg_tag x with
    | BoolArgType -> in_gen wit_bool (out_gen globwit_bool x)
    | IntArgType -> in_gen wit_int (out_gen globwit_int x)
    | IntOrVarArgType ->
      in_gen wit_int_or_var
        (ArgArg (interp_int_or_var ist (out_gen globwit_int_or_var x)))
    | StringArgType ->
      in_gen wit_string (out_gen globwit_string x)
    | PreIdentArgType ->
      in_gen wit_pre_ident (out_gen globwit_pre_ident x)
    | IntroPatternArgType ->
      in_gen wit_intro_pattern
        (interp_intro_pattern ist gl (out_gen globwit_intro_pattern x))
    | IdentArgType b ->
      in_gen (wit_ident_gen b)
        (pf_interp_fresh_ident ist gl (out_gen (globwit_ident_gen b) x))
    | VarArgType ->
      in_gen wit_var (interp_hyp ist gl (out_gen globwit_var x))
    | RefArgType ->
      in_gen wit_ref (pf_interp_reference ist gl (out_gen globwit_ref x))
    | SortArgType ->
      let (sigma,c_interp) =
	pf_interp_constr ist gl
	  (GSort (dloc,out_gen globwit_sort x), None)
      in
      evdref := sigma;
      in_gen wit_sort
        (destSort c_interp)
    | ConstrArgType ->
      let (sigma,c_interp) = pf_interp_constr ist gl (out_gen globwit_constr x) in
      evdref := sigma;
      in_gen wit_constr c_interp
    | ConstrMayEvalArgType ->
      let (sigma,c_interp) = interp_constr_may_eval ist gl (out_gen globwit_constr_may_eval x) in
      evdref := sigma;
      in_gen wit_constr_may_eval c_interp
    | QuantHypArgType ->
      in_gen wit_quant_hyp
        (interp_declared_or_quantified_hypothesis ist gl
           (out_gen globwit_quant_hyp x))
    | RedExprArgType ->
      let (sigma,r_interp) = pf_interp_red_expr ist gl (out_gen globwit_red_expr x) in
      evdref := sigma;
      in_gen wit_red_expr r_interp
    | OpenConstrArgType casted ->
      in_gen (wit_open_constr_gen casted)
        (interp_open_constr (if casted then Some (pf_concl gl) else None)
           ist (pf_env gl) (project gl)
           (snd (out_gen (globwit_open_constr_gen casted) x)))
    | ConstrWithBindingsArgType ->
      in_gen wit_constr_with_bindings
        (pack_sigma (interp_constr_with_bindings ist (pf_env gl) (project gl)
		       (out_gen globwit_constr_with_bindings x)))
    | BindingsArgType ->
      in_gen wit_bindings
        (pack_sigma (interp_bindings ist (pf_env gl) (project gl) (out_gen globwit_bindings x)))
    | List0ArgType ConstrArgType ->
        let (sigma,v) = interp_genarg_constr_list0 ist gl x in
	evdref := sigma;
	v
    | List1ArgType ConstrArgType ->
        let (sigma,v) = interp_genarg_constr_list1 ist gl x in
	evdref := sigma;
	v
    | List0ArgType VarArgType -> interp_genarg_var_list0 ist gl x
    | List1ArgType VarArgType -> interp_genarg_var_list1 ist gl x
    | List0ArgType _ -> app_list0 (interp_genarg ist gl) x
    | List1ArgType _ -> app_list1 (interp_genarg ist gl) x
    | OptArgType _ -> app_opt (interp_genarg ist gl) x
    | PairArgType _ -> app_pair (interp_genarg ist gl) (interp_genarg ist gl) x
    | ExtraArgType s ->
      match tactic_genarg_level s with
      | Some n ->
          (* Special treatment of tactic arguments *)
        in_gen (wit_tactic n)
	  (TacArg(dloc,valueIn(VFun(ist.trace,ist.lfun,[],
				    out_gen (globwit_tactic n) x))))
      | None ->
        let (sigma,v) = lookup_interp_genarg s ist gl x in
	evdref:=sigma;
	v
  in
  let v = interp_genarg ist gl x in
  !evdref , v

and interp_genarg_constr_list0 ist gl x =
  let lc = out_gen (wit_list0 globwit_constr) x in
  let (sigma,lc) = pf_apply (interp_constr_list ist) gl lc in
  sigma , in_gen (wit_list0 wit_constr) lc

and interp_genarg_constr_list1 ist gl x =
  let lc = out_gen (wit_list1 globwit_constr) x in
  let (sigma,lc) = pf_apply (interp_constr_list ist) gl lc in
  sigma , in_gen (wit_list1 wit_constr) lc

and interp_genarg_var_list0 ist gl x =
  let lc = out_gen (wit_list0 globwit_var) x in
  let lc = interp_hyp_list ist gl lc in
  in_gen (wit_list0 wit_var) lc

and interp_genarg_var_list1 ist gl x =
  let lc = out_gen (wit_list1 globwit_var) x in
  let lc = interp_hyp_list ist gl lc in
  in_gen (wit_list1 wit_var) lc

(* Interprets the Match expressions *)
and interp_match ist g lz constr lmr =
  let apply_match_subterm app ist (id,c) csr mt =
    let rec match_next_pattern find_next () =
      let { m_sub=lmatch; m_ctx=ctxt; m_nxt=find_next' } = find_next () in
      let lctxt = give_context ctxt id in
      let lfun = extend_values_with_bindings (adjust lmatch) (lctxt@ist.lfun) in
      try eval_with_fail {ist with lfun=lfun} lz g mt
      with e when is_match_catchable e ->
        match_next_pattern find_next' () in
    match_next_pattern (fun () -> match_subterm_gen app c csr) () in
  let rec apply_match ist sigma csr = let g = { g with sigma=sigma } in function
    | (All t)::tl ->
        (try eval_with_fail ist lz g t
         with e when is_match_catchable e -> apply_match ist sigma csr tl)
    | (Pat ([],Term c,mt))::tl ->
        (try
            let lmatch =
              try extended_matches c csr
              with reraise ->
                let reraise = Errors.push reraise in
                debugging_exception_step ist false reraise (fun () ->
                  str "matching with pattern" ++ fnl () ++
                  pr_constr_pattern_env (pf_env g) c);
                raise reraise
            in
            try
              let lfun = extend_values_with_bindings lmatch ist.lfun in
              eval_with_fail { ist with lfun=lfun } lz g mt
            with reraise ->
              let reraise = Errors.push reraise in
              debugging_exception_step ist false reraise (fun () ->
                str "rule body for pattern" ++
                pr_constr_pattern_env (pf_env g) c);
              raise reraise
         with e when is_match_catchable e ->
           debugging_step ist (fun () -> str "switching to the next rule");
           apply_match ist sigma csr tl)

    | (Pat ([],Subterm (b,id,c),mt))::tl ->
        (try apply_match_subterm b ist (id,c) csr mt
         with PatternMatchingFailure -> apply_match ist sigma csr tl)
    | _ ->
      errorlabstrm "Tacinterp.apply_match" (str
        "No matching clauses for match.") in
  let (sigma,csr) =
      try interp_ltac_constr ist g constr
      with reraise ->
       let reraise = Errors.push reraise in
        debugging_exception_step ist true reraise
          (fun () -> str "evaluation of the matched expression");
        raise reraise
  in
  let ilr = read_match_rule (fst (extract_ltac_constr_values ist (pf_env g))) ist (pf_env g) sigma lmr in
  let res =
     try apply_match ist sigma csr ilr
     with reraise ->
       let reraise = Errors.push reraise in
       debugging_exception_step ist true reraise
         (fun () -> str "match expression");
       raise reraise
  in
  debugging_step ist (fun () ->
    str "match expression returns " ++ pr_value (Some (pf_env g)) (snd res));
  res

(* Interprets tactic expressions : returns a "constr" *)
and interp_ltac_constr ist gl e =
  let (sigma, result) =
  try val_interp ist gl e with Not_found ->
    debugging_step ist (fun () ->
      str "evaluation failed for" ++ fnl() ++
      Pptactic.pr_glob_tactic (pf_env gl) e);
    raise Not_found in
  try
    let cresult = constr_of_value (pf_env gl) result in
    debugging_step ist (fun () ->
      Pptactic.pr_glob_tactic (pf_env gl) e ++ fnl() ++
      str " has value " ++ fnl() ++
      pr_constr_under_binders_env (pf_env gl) cresult);
    if not (List.is_empty (fst cresult)) then raise Not_found;
    sigma , snd cresult
  with Not_found ->
    errorlabstrm ""
      (str "Must evaluate to a closed term" ++ fnl() ++
	  str "offending expression: " ++ fnl() ++
          Pptactic.pr_glob_tactic (pf_env gl) e ++ fnl() ++ str "this is a " ++
          (match result with
            | VRTactic _ -> str "VRTactic"
            | VFun (_,il,ul,b) ->
                (str "VFun with body " ++ fnl() ++
                    Pptactic.pr_glob_tactic (pf_env gl) b ++ fnl() ++
		    str "instantiated arguments " ++ fnl() ++
                    List.fold_right
                    (fun p s ->
                      let (i,v) = p in str (Id.to_string i) ++ str ", " ++ s)
                    il (str "") ++
                    str "uninstantiated arguments " ++ fnl() ++
                    List.fold_right
                    (fun opt_id s ->
                      (match opt_id with
                          Some id -> str (Id.to_string id)
                        | None -> str "_") ++ str ", " ++ s)
                    ul (mt()))
            | VVoid -> str "VVoid"
            | VInteger _ -> str "VInteger"
            | VConstr _ -> str "VConstr"
            | VIntroPattern _ -> str "VIntroPattern"
            | VConstr_context _ -> str "VConstrr_context"
            | VRec _ -> str "VRec"
            | VList _ -> str "VList") ++ str".")

(* Interprets tactic expressions : returns a "tactic" *)
and interp_tactic ist tac gl =
  let (sigma,v) = val_interp ist gl tac in
  tactic_of_value ist v { gl with sigma=sigma }

(* Interprets a primitive tactic *)
and interp_atomic ist gl tac =
  let env = pf_env gl and sigma = project gl in
  match tac with
  (* Basic tactics *)
  | TacIntroPattern l ->
      h_intro_patterns (interp_intro_pattern_list_as_list ist gl l)
  | TacIntrosUntil hyp ->
      h_intros_until (interp_quantified_hypothesis ist hyp)
  | TacIntroMove (ido,hto) ->
      h_intro_move (Option.map (interp_fresh_ident ist env) ido)
                   (interp_move_location ist gl hto)
  | TacAssumption -> h_assumption
  | TacExact c ->
      let (sigma,c_interp) = pf_interp_casted_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_exact c_interp)
  | TacExactNoCheck c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_exact_no_check c_interp)
  | TacVmCastNoCheck c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_vm_cast_no_check c_interp)
  | TacApply (a,ev,cb,cl) ->
      let sigma, l =
        List.fold_map (interp_open_constr_with_bindings_loc ist env) sigma cb
      in
      let tac = match cl with
        | None -> h_apply a ev
        | Some cl ->
            (fun l -> h_apply_in a ev l (interp_in_hyp_as ist gl cl)) in
      tclWITHHOLES ev tac sigma l
  | TacElim (ev,cb,cbo) ->
      let sigma, cb = interp_constr_with_bindings ist env sigma cb in
      let sigma, cbo = Option.fold_map (interp_constr_with_bindings ist env) sigma cbo in
      tclWITHHOLES ev (h_elim ev cb) sigma cbo
  | TacElimType c ->
      let (sigma,c_interp) = pf_interp_type ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_elim_type c_interp)
  | TacCase (ev,cb) ->
      let sigma, cb = interp_constr_with_bindings ist env sigma cb in
      tclWITHHOLES ev (h_case ev) sigma cb
  | TacCaseType c ->
      let (sigma,c_interp) = pf_interp_type ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_case_type c_interp)
  | TacFix (idopt,n) -> h_fix (Option.map (interp_fresh_ident ist env) idopt) n
  | TacMutualFix (id,n,l) ->
      let f sigma (id,n,c) =
	let (sigma,c_interp) = pf_interp_type ist { gl with sigma=sigma } c in
	sigma , (interp_fresh_ident ist env id,n,c_interp) in
      let (sigma,l_interp) =
	List.fold_right begin fun c (sigma,acc) ->
	  let (sigma,c_interp) = f sigma c in
	  sigma , c_interp::acc
	end l (project gl,[])
      in
      tclTHEN
	(tclEVARS sigma)
	(h_mutual_fix (interp_fresh_ident ist env id) n l_interp)
  | TacCofix idopt -> h_cofix (Option.map (interp_fresh_ident ist env) idopt)
  | TacMutualCofix (id,l) ->
      let f sigma (id,c) =
	let (sigma,c_interp) = pf_interp_type ist { gl with sigma=sigma } c in
	sigma , (interp_fresh_ident ist env id,c_interp) in
      let (sigma,l_interp) =
	List.fold_right begin fun c (sigma,acc) ->
	  let (sigma,c_interp) = f sigma c in
	  sigma , c_interp::acc
	end l (project gl,[])
      in
      tclTHEN
	(tclEVARS sigma)
	(h_mutual_cofix (interp_fresh_ident ist env id) l_interp)
  | TacCut c ->
      let (sigma,c_interp) = pf_interp_type ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_cut c_interp)
  | TacAssert (t,ipat,c) ->
      let (sigma,c) = (if Option.is_empty t then interp_constr else interp_type) ist env sigma c in
      tclTHEN
	(tclEVARS sigma)
        (Tactics.forward (Option.map (interp_tactic ist) t)
	   (Option.map (interp_intro_pattern ist gl) ipat) c)
  | TacGeneralize cl ->
      let sigma, cl = interp_constr_with_occurrences_and_name_as_list ist env sigma cl in
      tclWITHHOLES false (h_generalize_gen) sigma cl
  | TacGeneralizeDep c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_generalize_dep c_interp)
  | TacLetTac (na,c,clp,b,eqpat) ->
      let clp = interp_clause ist gl clp in
      let eqpat = Option.map (interp_intro_pattern ist gl) eqpat in
      if Locusops.is_nowhere clp then
        (* We try to fully-typecheck the term *)
	let (sigma,c_interp) = pf_interp_constr ist gl c in
	tclTHEN
	  (tclEVARS sigma)
          (h_let_tac b (interp_fresh_name ist env na) c_interp clp eqpat)
      else
        (* We try to keep the pattern structure as much as possible *)
        h_let_pat_tac b (interp_fresh_name ist env na)
          (interp_pure_open_constr ist env sigma c) clp eqpat

  (* Automation tactics *)
  | TacTrivial (debug,lems,l) ->
      Auto.h_trivial ~debug
	(interp_auto_lemmas ist env sigma lems)
	(Option.map (List.map (interp_hint_base ist)) l)
  | TacAuto (debug,n,lems,l) ->
      Auto.h_auto ~debug (Option.map (interp_int_or_var ist) n)
	(interp_auto_lemmas ist env sigma lems)
	(Option.map (List.map (interp_hint_base ist)) l)

  (* Derived basic tactics *)
  | TacSimpleInductionDestruct (isrec,h) ->
      h_simple_induction_destruct isrec (interp_quantified_hypothesis ist h)
  | TacInductionDestruct (isrec,ev,(l,el,cls)) ->
      let sigma, l =
        List.fold_map (fun sigma (c,(ipato,ipats)) ->
          let c = interp_induction_arg ist gl c in
          (sigma,(c,
            (Option.map (interp_intro_pattern ist gl) ipato,
	     Option.map (interp_intro_pattern ist gl) ipats)))) sigma l in
      let sigma,el =
        Option.fold_map (interp_constr_with_bindings ist env) sigma el in
      let cls = Option.map (interp_clause ist gl) cls in
      tclWITHHOLES ev (h_induction_destruct isrec ev) sigma (l,el,cls)
  | TacDoubleInduction (h1,h2) ->
      let h1 = interp_quantified_hypothesis ist h1 in
      let h2 = interp_quantified_hypothesis ist h2 in
      Elim.h_double_induction h1 h2
  | TacDecomposeAnd c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(Elim.h_decompose_and c_interp)
  | TacDecomposeOr c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(Elim.h_decompose_or c_interp)
  | TacDecompose (l,c) ->
      let l = List.map (interp_inductive ist) l in
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(Elim.h_decompose l c_interp)
  | TacSpecialize (n,cb) ->
      let sigma, cb = interp_constr_with_bindings ist env sigma cb in
      tclWITHHOLES false (h_specialize n) sigma cb
  | TacLApply c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_lapply c_interp)

  (* Context management *)
  | TacClear (b,l) -> h_clear b (interp_hyp_list ist gl l)
  | TacClearBody l -> h_clear_body (interp_hyp_list ist gl l)
  | TacMove (dep,id1,id2) ->
      h_move dep (interp_hyp ist gl id1) (interp_move_location ist gl id2)
  | TacRename l ->
      h_rename (List.map (fun (id1,id2) ->
			    interp_hyp ist gl id1,
			    interp_fresh_ident ist env (snd id2)) l)
  | TacRevert l -> h_revert (interp_hyp_list ist gl l)

  (* Constructors *)
  | TacLeft (ev,bl) ->
      let sigma, bl = interp_bindings ist env sigma bl in
      tclWITHHOLES ev (h_left ev) sigma bl
  | TacRight (ev,bl) ->
      let sigma, bl = interp_bindings ist env sigma bl in
      tclWITHHOLES ev (h_right ev) sigma bl
  | TacSplit (ev,_,bll) ->
      let sigma, bll = List.fold_map (interp_bindings ist env) sigma bll in
      tclWITHHOLES ev (h_split ev) sigma bll
  | TacAnyConstructor (ev,t) ->
      Tactics.any_constructor ev (Option.map (interp_tactic ist) t)
  | TacConstructor (ev,n,bl) ->
      let sigma, bl = interp_bindings ist env sigma bl in
      tclWITHHOLES ev (h_constructor ev (interp_int_or_var ist n)) sigma bl

  (* Conversion *)
  | TacReduce (r,cl) ->
      let (sigma,r_interp) = pf_interp_red_expr ist gl r in
      tclTHEN
	(tclEVARS sigma)
	(h_reduce r_interp (interp_clause ist gl cl))
  | TacChange (None,c,cl) ->
      let is_onhyps = match cl.onhyps with
      | None | Some [] -> true
      | _ -> false
      in
      let is_onconcl = match cl.concl_occs with
      | AllOccurrences | NoOccurrences -> true
      | _ -> false
      in
      let (sigma,c_interp) =
	if is_onhyps && is_onconcl
	 then pf_interp_type ist gl c
	 else pf_interp_constr ist gl c
      in
      tclTHEN
	(tclEVARS sigma)
	(h_change None c_interp (interp_clause ist gl cl))
  | TacChange (Some op,c,cl) ->
      let sign,op = interp_typed_pattern ist env sigma op in
      (* spiwack: (2012/04/18) the evar_map output by pf_interp_constr
	 is dropped as the evar_map taken as input (from
	 extend_gl_hyps) is incorrect.  This means that evar
	 instantiated by pf_interp_constr may be lost, there. *)
      let to_catch = function Not_found -> true | e -> Errors.is_anomaly e in
      let (sigma,c_interp) =
	try 
	  let sigma', c = pf_interp_constr ist (extend_gl_hyps gl sign) c in
	  let sigma = Evd.merge_universe_context sigma (Evd.evar_universe_context sigma') in
	    sigma, c
	with e when to_catch e (* Hack *) ->
	   errorlabstrm "" (strbrk "Failed to get enough information from the left-hand side to type the right-hand side.")
      in
      tclTHEN
	(tclEVARS sigma)
	(h_change (Some op) c_interp (interp_clause ist { gl with sigma=sigma } cl))

  (* Equivalence relations *)
  | TacReflexivity -> h_reflexivity
  | TacSymmetry c -> h_symmetry (interp_clause ist gl c)
  | TacTransitivity c ->
    begin match c with
    | None -> h_transitivity None
    | Some c ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      tclTHEN
	(tclEVARS sigma)
	(h_transitivity (Some c_interp))
    end

  (* Equality and inversion *)
  | TacRewrite (ev,l,cl,by) ->
      let l = List.map (fun (b,m,c) ->
        let f env sigma = interp_open_constr_with_bindings ist env sigma c in
	(b,m,f)) l in
      let cl = interp_clause ist gl cl in
      Equality.general_multi_multi_rewrite ev l cl
        (Option.map (fun by -> tclCOMPLETE (interp_tactic ist by), Equality.Naive) by)
  | TacInversion (DepInversion (k,c,ids),hyp) ->
      let (sigma,c_interp) =
	match c with
	| None -> sigma , None
	| Some c ->
	  let (sigma,c_interp) = pf_interp_constr ist gl c in
	  sigma , Some c_interp
      in
      Inv.dinv k c_interp
        (Option.map (interp_intro_pattern ist gl) ids)
        (interp_declared_or_quantified_hypothesis ist gl hyp)
  | TacInversion (NonDepInversion (k,idl,ids),hyp) ->
      Inv.inv_clause k
        (Option.map (interp_intro_pattern ist gl) ids)
        (interp_hyp_list ist gl idl)
        (interp_declared_or_quantified_hypothesis ist gl hyp)
  | TacInversion (InversionUsing (c,idl),hyp) ->
      let (sigma,c_interp) = pf_interp_constr ist gl c in
      Leminv.lemInv_clause (interp_declared_or_quantified_hypothesis ist gl hyp)
        c_interp
        (interp_hyp_list ist gl idl)

  (* For extensions *)
  | TacExtend (loc,opn,l) ->
      let tac = lookup_tactic opn in
      let (sigma,args) = 
	List.fold_right begin fun a (sigma,acc) ->
	  let (sigma,a_interp) = interp_genarg ist { gl with sigma=sigma } a in
	  sigma , a_interp::acc
	end l (project gl,[])
      in
      tclTHEN
       (tclEVARS sigma)
	(tac args)
  | TacAlias (loc,s,l,(_,body)) -> fun gl ->
    let evdref = ref gl.sigma in
    let f gl x = 
      match genarg_tag x with
    | IntArgType ->
        VInteger (out_gen globwit_int x)
    | IntOrVarArgType ->
        mk_int_or_var_value ist (out_gen globwit_int_or_var x)
    | PreIdentArgType ->
	failwith "pre-identifiers cannot be bound"
    | IntroPatternArgType ->
	VIntroPattern
	  (snd (interp_intro_pattern ist gl (out_gen globwit_intro_pattern x)))
    | IdentArgType b ->
	value_of_ident (interp_fresh_ident ist env
	  (out_gen (globwit_ident_gen b) x))
    | VarArgType ->
        mk_hyp_value ist gl (out_gen globwit_var x)
    | RefArgType ->
        let (sigma,c) =
          interp_global ist gl (pf_interp_reference ist gl (out_gen globwit_ref x))
	in evdref := sigma;
	  VConstr ([], c)
    | SortArgType ->
        let (sigma,s) = interp_sort !evdref (out_gen globwit_sort x) in
	evdref := sigma;
        VConstr ([],mkSort s)
    | ConstrArgType ->
        let (sigma,v) = mk_constr_value ist gl (out_gen globwit_constr x) in
	evdref := sigma;
	v
    | OpenConstrArgType false ->
        let (sigma,v) = mk_open_constr_value ist gl (snd (out_gen globwit_open_constr x)) in
	evdref := sigma;
	v
    | ConstrMayEvalArgType ->
        let (sigma,c_interp) = interp_constr_may_eval ist gl (out_gen globwit_constr_may_eval x) in
	evdref := sigma;
	VConstr ([],c_interp)
    | ExtraArgType s when not (Option.is_empty (tactic_genarg_level s)) ->
          (* Special treatment of tactic arguments *)
	let (sigma,v) = val_interp ist gl
          (out_gen (globwit_tactic (Option.get (tactic_genarg_level s))) x)
	in
	evdref := sigma;
	v
    | List0ArgType ConstrArgType ->
        let wit = wit_list0 globwit_constr in
	let (sigma,l_interp) =
	  List.fold_right begin fun c (sigma,acc) ->
	    let (sigma,c_interp) = mk_constr_value ist { gl with sigma=sigma } c in
	    sigma , c_interp::acc
	  end (out_gen wit x) (project gl,[])
	in
	evdref := sigma;
        VList (l_interp)
    | List0ArgType VarArgType ->
        let wit = wit_list0 globwit_var in
        VList (List.map (mk_hyp_value ist gl) (out_gen wit x))
    | List0ArgType IntArgType ->
        let wit = wit_list0 globwit_int in
        VList (List.map (fun x -> VInteger x) (out_gen wit x))
    | List0ArgType IntOrVarArgType ->
        let wit = wit_list0 globwit_int_or_var in
        VList (List.map (mk_int_or_var_value ist) (out_gen wit x))
    | List0ArgType (IdentArgType b) ->
        let wit = wit_list0 (globwit_ident_gen b) in
	let mk_ident x = value_of_ident (interp_fresh_ident ist env x) in
        VList (List.map mk_ident (out_gen wit x))
    | List0ArgType IntroPatternArgType ->
        let wit = wit_list0 globwit_intro_pattern in
	let mk_ipat x = VIntroPattern (snd (interp_intro_pattern ist gl x)) in
        VList (List.map mk_ipat (out_gen wit x))
    | List1ArgType ConstrArgType ->
        let wit = wit_list1 globwit_constr in
	let (sigma, l_interp) =
	  List.fold_right begin fun c (sigma,acc) ->
	    let (sigma,c_interp) = mk_constr_value ist { gl with sigma=sigma } c in
	    sigma , c_interp::acc
	  end (out_gen wit x) (project gl,[])
	in
	evdref:=sigma;
        VList l_interp
    | List1ArgType VarArgType ->
        let wit = wit_list1 globwit_var in
        VList (List.map (mk_hyp_value ist gl) (out_gen wit x))
    | List1ArgType IntArgType ->
        let wit = wit_list1 globwit_int in
        VList (List.map (fun x -> VInteger x) (out_gen wit x))
    | List1ArgType IntOrVarArgType ->
        let wit = wit_list1 globwit_int_or_var in
        VList (List.map (mk_int_or_var_value ist) (out_gen wit x))
    | List1ArgType (IdentArgType b) ->
        let wit = wit_list1 (globwit_ident_gen b) in
	let mk_ident x = value_of_ident (interp_fresh_ident ist env x) in
        VList (List.map mk_ident (out_gen wit x))
    | List1ArgType IntroPatternArgType ->
        let wit = wit_list1 globwit_intro_pattern in
	let mk_ipat x = VIntroPattern (snd (interp_intro_pattern ist gl x)) in
        VList (List.map mk_ipat (out_gen wit x))
    | StringArgType | BoolArgType
    | QuantHypArgType | RedExprArgType
    | OpenConstrArgType _ | ConstrWithBindingsArgType
    | ExtraArgType _ | BindingsArgType
    | OptArgType _ | PairArgType _
    | List0ArgType _ | List1ArgType _
	-> error "This argument type is not supported in tactic notations."

    in
    let gl, lfun = List.fold_left (fun (gl,args) (x,c) -> 
      let res = f gl c in
      let gl = { gl with sigma = !evdref } in
	(gl, (x,res) :: args)) 
      (gl, []) l 
    in
    let lfun = lfun@ist.lfun in
    let trace = push_trace (loc,LtacNotationCall s) ist.trace in
      interp_tactic { ist with lfun=lfun; trace=trace } body gl

(* Initial call for interpretation *)

let eval_tactic t gls =
  db_initialize ();
  interp_tactic { lfun=[]; avoid_ids=[]; debug=get_debug(); trace=[] }
    t gls

(* globalization + interpretation *)

let interp_tac_gen lfun avoid_ids debug t gl =
  interp_tactic { lfun=lfun; avoid_ids=avoid_ids; debug=debug; trace=[] }
    (intern_pure_tactic {
      ltacvars = (List.map fst lfun, []); ltacrecvars = [];
      gsigma = project gl; genv = pf_env gl } t) gl

let interp t = interp_tac_gen [] [] (get_debug()) t

let eval_ltac_constr gl t =
  interp_ltac_constr
    { lfun=[]; avoid_ids=[]; debug=get_debug(); trace=[] } gl
    (intern_tactic_or_tacarg (make_empty_glob_sign ()) t )

(* Used to hide interpretation for pretty-print, now just launch tactics *)
let hide_interp t ot gl =
  let ist = { ltacvars = ([],[]); ltacrecvars = [];
            gsigma = project gl; genv = pf_env gl } in
  let te = intern_pure_tactic ist t in
  let t = eval_tactic te in
  match ot with
  | None -> t gl
  | Some t' -> (tclTHEN t t') gl

(***************************************************************************)
(* Other entry points *)

let interp_redexp env sigma r =
  let ist = { lfun=[]; avoid_ids=[]; debug=get_debug (); trace=[] } in
  let gist = { fully_empty_glob_sign with genv = env; gsigma = sigma } in
  interp_red_expr ist sigma env (intern_red_expr gist r)

(***************************************************************************)
(* Embed tactics in raw or glob tactic expr *)

let globTacticIn t = TacArg (dloc,TacDynamic (dloc,tactic_in t))
let tacticIn t =
  globTacticIn (fun ist ->
    try glob_tactic (t ist)
    with e when Errors.noncritical e -> anomaly ~label:"tacticIn"
      (str "Incorrect tactic expression. Received exception is:" ++
       Errors.print e))

(***************************************************************************)
(* Backwarding recursive needs of tactic glob/interp/eval functions *)

let _ = Auto.set_extern_interp
  (fun l ->
    let l = List.map (fun (id,c) -> (id,VConstr ([],c))) l in
    interp_tactic {lfun=l;avoid_ids=[];debug=get_debug(); trace=[]})


==> anc/HoTT/coq-HoTT/tactics/tacinterp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Proof_type
open Tacmach
open Tactic_debug
open Term
open Tacexpr
open Genarg
open Constrexpr
open Mod_subst
open Redexpr
open Misctypes

(** Values for interpretation *)
type value =
  | VRTactic of (goal list sigma)
  | VFun of ltac_trace * (Id.t*value) list *
      Id.t option list * glob_tactic_expr
  | VVoid
  | VInteger of int
  | VIntroPattern of intro_pattern_expr
  | VConstr of Pattern.constr_under_binders
  | VConstr_context of constr
  | VList of value list
  | VRec of (Id.t*value) list ref * glob_tactic_expr

(** Signature for interpretation: val\_interp and interpretation functions *)
and interp_sign =
  { lfun : (Id.t * value) list;
    avoid_ids : Id.t list;
    debug : debug_info;
    trace : ltac_trace }

val extract_ltac_constr_values : interp_sign -> Environ.env ->
  Pretyping.ltac_var_map

(** To embed several objects in Coqast.t *)
val tactic_in : (interp_sign -> glob_tactic_expr) -> Dyn.t
val tactic_out : Dyn.t -> (interp_sign -> glob_tactic_expr)

val tacticIn : (interp_sign -> raw_tactic_expr) -> raw_tactic_expr
val globTacticIn : (interp_sign -> glob_tactic_expr) -> raw_tactic_expr
val valueIn : value -> raw_tactic_arg

(** Sets the debugger mode *)
val set_debug : debug_info -> unit

(** Gives the state of debug *)
val get_debug : unit -> debug_info


(** Adds an interpretation function for extra generic arguments *)

type interp_genarg_type =
    interp_sign -> goal sigma -> glob_generic_argument ->
      Evd.evar_map * typed_generic_argument

val add_interp_genarg : string -> interp_genarg_type -> unit

val interp_genarg : interp_genarg_type

(** Interprets any expression *)
val val_interp : interp_sign -> goal sigma -> glob_tactic_expr -> Evd.evar_map * value

(** Interprets an expression that evaluates to a constr *)
val interp_ltac_constr : interp_sign -> goal sigma -> glob_tactic_expr ->
  Evd.evar_map * constr

(** Interprets redexp arguments *)
val interp_redexp : Environ.env -> Evd.evar_map -> raw_red_expr -> Evd.evar_map * red_expr

(** Interprets tactic expressions *)

val interp_hyp :  interp_sign -> goal sigma -> Id.t Loc.located -> Id.t

val interp_bindings : interp_sign -> Environ.env -> Evd.evar_map ->
 glob_constr_and_expr bindings -> Evd.evar_map * constr bindings

val interp_open_constr_with_bindings : interp_sign -> Environ.env -> Evd.evar_map ->
  glob_constr_and_expr with_bindings -> Evd.evar_map * constr with_bindings

(** Initial call for interpretation *)

val eval_tactic : glob_tactic_expr -> tactic

(** Globalization + interpretation *)

val interp_tac_gen : (Id.t * value) list -> Id.t list ->
                 debug_info -> raw_tactic_expr -> tactic

val interp : raw_tactic_expr -> tactic

val eval_ltac_constr : goal sigma -> raw_tactic_expr -> Evd.evar_map * constr

(** Hides interpretation for pretty-print *)

val hide_interp : raw_tactic_expr -> tactic option -> tactic

(** Declare the xml printer *)
val declare_xml_printer :
  (out_channel -> Environ.env -> Evd.evar_map -> constr -> unit) -> unit

(** Internals that can be useful for syntax extensions. *)

exception CannotCoerceTo of string

val interp_ltac_var : (value -> 'a) -> interp_sign -> Environ.env option -> Id.t Loc.located -> 'a

val interp_int : interp_sign -> Id.t Loc.located -> int

val error_ltac_variable : Loc.t -> Id.t -> Environ.env option -> value -> string -> 'a


==> anc/HoTT/coq-HoTT/tactics/tacsubst.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Tacexpr
open Mod_subst
open Genarg
open Misctypes
open Globnames
open Term
open Genredexpr
open Inductiveops
open Patternops
open Pretyping

(** Substitution of tactics at module closing time *)

(** For generic arguments, we declare and store substitutions
    in a table *)

type subst_genarg_type =
    substitution -> glob_generic_argument -> glob_generic_argument
let genargsubs =
  ref (String.Map.empty : subst_genarg_type String.Map.t)
let add_genarg_subst id f =
  genargsubs := String.Map.add id f !genargsubs
let lookup_genarg_subst id =
  try String.Map.find id !genargsubs
  with Not_found ->
    Pp.msg_warning (Pp.strbrk ("No substitution found for entry "^id));
    let dflt = fun _ x -> x in
    add_genarg_subst id dflt;
    dflt

let subst_quantified_hypothesis _ x = x

let subst_declared_or_quantified_hypothesis _ x = x

let subst_glob_constr_and_expr subst (c,e) =
  assert (Option.is_empty e); (* e<>None only for toplevel tactics *)
  (Detyping.subst_glob_constr subst c,None)

let subst_glob_constr = subst_glob_constr_and_expr (* shortening *)

let subst_binding subst (loc,b,c) =
  (loc,subst_quantified_hypothesis subst b,subst_glob_constr subst c)

let subst_bindings subst = function
  | NoBindings -> NoBindings
  | ImplicitBindings l -> ImplicitBindings (List.map (subst_glob_constr subst) l)
  | ExplicitBindings l -> ExplicitBindings (List.map (subst_binding subst) l)

let subst_glob_with_bindings subst (c,bl) =
  (subst_glob_constr subst c, subst_bindings subst bl)

let subst_induction_arg subst = function
  | ElimOnConstr c -> ElimOnConstr (subst_glob_with_bindings subst c)
  | ElimOnAnonHyp n as x -> x
  | ElimOnIdent id as x -> x

let subst_and_short_name f (c,n) =
(*  assert (n=None); *)(* since tacdef are strictly globalized *)
  (f c,None)

let subst_or_var f =  function
  | ArgVar _ as x -> x
  | ArgArg x -> ArgArg (f x)

let dloc = Loc.ghost

let subst_located f (_loc,id) = (dloc,f id)

let subst_reference subst =
  subst_or_var (subst_located (subst_kn subst))

(*CSC: subst_global_reference is used "only" for RefArgType, that propagates
  to the syntactic non-terminals "global", used in commands such as
  Print. It is also used for non-evaluable references. *)
open Pp
open Printer

let subst_global_reference subst =
 let subst_global ref =
  let ref',t' = subst_global subst ref in
   if not (eq_constr (Universes.constr_of_global ref') t') then
    msg_warning (strbrk "The reference " ++ pr_global ref ++ str " is not " ++
          str " expanded to \"" ++ pr_lconstr t' ++ str "\", but to " ++
          pr_global ref') ;
   ref'
 in
  subst_or_var (subst_located subst_global)

let subst_evaluable subst =
  let subst_eval_ref = subst_evaluable_reference subst in
    subst_or_var (subst_and_short_name subst_eval_ref)

let subst_unfold subst (l,e) =
  (l,subst_evaluable subst e)

let subst_flag subst red =
  { red with rConst = List.map (subst_evaluable subst) red.rConst }

let subst_constr_with_occurrences subst (l,c) = (l,subst_glob_constr subst c)

let subst_glob_constr_or_pattern subst (c,p) =
  (subst_glob_constr subst c,subst_pattern subst p)

let subst_pattern_with_occurrences subst (l,p) =
  (l,subst_glob_constr_or_pattern subst p)

let subst_redexp subst = function
  | Unfold l -> Unfold (List.map (subst_unfold subst) l)
  | Fold l -> Fold (List.map (subst_glob_constr subst) l)
  | Cbv f -> Cbv (subst_flag subst f)
  | Cbn f -> Cbn (subst_flag subst f)
  | Lazy f -> Lazy (subst_flag subst f)
  | Pattern l -> Pattern (List.map (subst_constr_with_occurrences subst) l)
  | Simpl o -> Simpl (Option.map (subst_pattern_with_occurrences subst) o)
  | CbvVm o -> CbvVm (Option.map (subst_pattern_with_occurrences subst) o)
  | CbvNative o -> CbvNative (Option.map (subst_pattern_with_occurrences subst) o)
  | (Red _ | Hnf | ExtraRedExpr _ as r) -> r

let subst_raw_may_eval subst = function
  | ConstrEval (r,c) -> ConstrEval (subst_redexp subst r,subst_glob_constr subst c)
  | ConstrContext (locid,c) -> ConstrContext (locid,subst_glob_constr subst c)
  | ConstrTypeOf c -> ConstrTypeOf (subst_glob_constr subst c)
  | ConstrTerm c -> ConstrTerm (subst_glob_constr subst c)

let subst_match_pattern subst = function
  | Subterm (b,ido,pc) -> Subterm (b,ido,(subst_glob_constr_or_pattern subst pc))
  | Term pc -> Term (subst_glob_constr_or_pattern subst pc)

let rec subst_match_goal_hyps subst = function
  | Hyp (locs,mp) :: tl ->
      Hyp (locs,subst_match_pattern subst mp)
      :: subst_match_goal_hyps subst tl
  | Def (locs,mv,mp) :: tl ->
      Def (locs,subst_match_pattern subst mv, subst_match_pattern subst mp)
      :: subst_match_goal_hyps subst tl
  | [] -> []

let rec subst_atomic subst (t:glob_atomic_tactic_expr) = match t with
  (* Basic tactics *)
  | TacIntroPattern _ | TacIntrosUntil _ | TacIntroMove _ as x -> x
  | TacAssumption as x -> x
  | TacExact c -> TacExact (subst_glob_constr subst c)
  | TacExactNoCheck c -> TacExactNoCheck (subst_glob_constr subst c)
  | TacVmCastNoCheck c -> TacVmCastNoCheck (subst_glob_constr subst c)
  | TacApply (a,ev,cb,cl) ->
      TacApply (a,ev,List.map (subst_glob_with_bindings subst) cb,cl)
  | TacElim (ev,cb,cbo) ->
      TacElim (ev,subst_glob_with_bindings subst cb,
               Option.map (subst_glob_with_bindings subst) cbo)
  | TacElimType c -> TacElimType (subst_glob_constr subst c)
  | TacCase (ev,cb) -> TacCase (ev,subst_glob_with_bindings subst cb)
  | TacCaseType c -> TacCaseType (subst_glob_constr subst c)
  | TacFix (idopt,n) as x -> x
  | TacMutualFix (id,n,l) ->
      TacMutualFix(id,n,List.map (fun (id,n,c) -> (id,n,subst_glob_constr subst c)) l)
  | TacCofix idopt as x -> x
  | TacMutualCofix (id,l) ->
      TacMutualCofix (id, List.map (fun (id,c) -> (id,subst_glob_constr subst c)) l)
  | TacCut c -> TacCut (subst_glob_constr subst c)
  | TacAssert (b,na,c) ->
      TacAssert (Option.map (subst_tactic subst) b,na,subst_glob_constr subst c)
  | TacGeneralize cl ->
      TacGeneralize (List.map (on_fst (subst_constr_with_occurrences subst))cl)
  | TacGeneralizeDep c -> TacGeneralizeDep (subst_glob_constr subst c)
  | TacLetTac (id,c,clp,b,eqpat) ->
    TacLetTac (id,subst_glob_constr subst c,clp,b,eqpat)

  (* Automation tactics *)
  | TacTrivial (d,lems,l) -> TacTrivial (d,List.map (subst_glob_constr subst) lems,l)
  | TacAuto (d,n,lems,l) -> TacAuto (d,n,List.map (subst_glob_constr subst) lems,l)

  (* Derived basic tactics *)
  | TacSimpleInductionDestruct (isrec,h) as x -> x
  | TacInductionDestruct (isrec,ev,(l,el,cls)) ->
      let l' = List.map (fun (c,ids) -> subst_induction_arg subst c, ids) l in
      let el' = Option.map (subst_glob_with_bindings subst) el in
      TacInductionDestruct (isrec,ev,(l',el',cls))
  | TacDoubleInduction (h1,h2) as x -> x
  | TacDecomposeAnd c -> TacDecomposeAnd (subst_glob_constr subst c)
  | TacDecomposeOr c -> TacDecomposeOr (subst_glob_constr subst c)
  | TacDecompose (l,c) ->
      let l = List.map (subst_or_var (subst_ind subst)) l in
      TacDecompose (l,subst_glob_constr subst c)
  | TacSpecialize (n,l) -> TacSpecialize (n,subst_glob_with_bindings subst l)
  | TacLApply c -> TacLApply (subst_glob_constr subst c)

  (* Context management *)
  | TacClear _ as x -> x
  | TacClearBody l as x -> x
  | TacMove (dep,id1,id2) as x -> x
  | TacRename l as x -> x
  | TacRevert _ as x -> x

  (* Constructors *)
  | TacLeft (ev,bl) -> TacLeft (ev,subst_bindings subst bl)
  | TacRight (ev,bl) -> TacRight (ev,subst_bindings subst bl)
  | TacSplit (ev,b,bll) -> TacSplit (ev,b,List.map (subst_bindings subst) bll)
  | TacAnyConstructor (ev,t) -> TacAnyConstructor (ev,Option.map (subst_tactic subst) t)
  | TacConstructor (ev,n,bl) -> TacConstructor (ev,n,subst_bindings subst bl)

  (* Conversion *)
  | TacReduce (r,cl) -> TacReduce (subst_redexp subst r, cl)
  | TacChange (op,c,cl) ->
      TacChange (Option.map (subst_glob_constr_or_pattern subst) op,
        subst_glob_constr subst c, cl)

  (* Equivalence relations *)
  | TacReflexivity | TacSymmetry _ as x -> x
  | TacTransitivity c -> TacTransitivity (Option.map (subst_glob_constr subst) c)

  (* Equality and inversion *)
  | TacRewrite (ev,l,cl,by) ->
      TacRewrite (ev,
		  List.map (fun (b,m,c) ->
			      b,m,subst_glob_with_bindings subst c) l,
		 cl,Option.map (subst_tactic subst) by)
  | TacInversion (DepInversion (k,c,l),hyp) ->
     TacInversion (DepInversion (k,Option.map (subst_glob_constr subst) c,l),hyp)
  | TacInversion (NonDepInversion _,_) as x -> x
  | TacInversion (InversionUsing (c,cl),hyp) ->
      TacInversion (InversionUsing (subst_glob_constr subst c,cl),hyp)

  (* For extensions *)
  | TacExtend (_loc,opn,l) ->
      TacExtend (dloc,opn,List.map (subst_genarg subst) l)
  | TacAlias (_,s,l,(dir,body)) ->
      TacAlias (dloc,s,List.map (fun (id,a) -> (id,subst_genarg subst a)) l,
        (dir,subst_tactic subst body))

and subst_tactic subst (t:glob_tactic_expr) = match t with
  | TacAtom (_loc,t) -> TacAtom (dloc, subst_atomic subst t)
  | TacFun tacfun -> TacFun (subst_tactic_fun subst tacfun)
  | TacLetIn (r,l,u) ->
      let l = List.map (fun (n,b) -> (n,subst_tacarg subst b)) l in
      TacLetIn (r,l,subst_tactic subst u)
  | TacMatchGoal (lz,lr,lmr) ->
      TacMatchGoal(lz,lr, subst_match_rule subst lmr)
  | TacMatch (lz,c,lmr) ->
      TacMatch (lz,subst_tactic subst c,subst_match_rule subst lmr)
  | TacId _ | TacFail _ as x -> x
  | TacProgress tac -> TacProgress (subst_tactic subst tac:glob_tactic_expr)
  | TacShowHyps tac -> TacShowHyps (subst_tactic subst tac:glob_tactic_expr)
  | TacAbstract (tac,s) -> TacAbstract (subst_tactic subst tac,s)
  | TacThen (t1,tf,t2,tl) ->
      TacThen (subst_tactic subst t1,Array.map (subst_tactic subst) tf,
	       subst_tactic subst t2,Array.map (subst_tactic subst) tl)
  | TacThens (t,tl) ->
      TacThens (subst_tactic subst t, List.map (subst_tactic subst) tl)
  | TacDo (n,tac) -> TacDo (n,subst_tactic subst tac)
  | TacTimeout (n,tac) -> TacTimeout (n,subst_tactic subst tac)
  | TacTry tac -> TacTry (subst_tactic subst tac)
  | TacInfo tac -> TacInfo (subst_tactic subst tac)
  | TacRepeat tac -> TacRepeat (subst_tactic subst tac)
  | TacOrelse (tac1,tac2) ->
      TacOrelse (subst_tactic subst tac1,subst_tactic subst tac2)
  | TacFirst l -> TacFirst (List.map (subst_tactic subst) l)
  | TacSolve l -> TacSolve (List.map (subst_tactic subst) l)
  | TacComplete tac -> TacComplete (subst_tactic subst tac)
  | TacArg (_,a) -> TacArg (dloc,subst_tacarg subst a)

and subst_tactic_fun subst (var,body) = (var,subst_tactic subst body)

and subst_tacarg subst = function
  | Reference r -> Reference (subst_reference subst r)
  | ConstrMayEval c -> ConstrMayEval (subst_raw_may_eval subst c)
  | MetaIdArg (_loc,_,_) -> assert false
  | TacCall (_loc,f,l) ->
      TacCall (_loc, subst_reference subst f, List.map (subst_tacarg subst) l)
  | TacExternal (_loc,com,req,la) ->
      TacExternal (_loc,com,req,List.map (subst_tacarg subst) la)
  | (TacVoid | IntroPattern _ | Integer _ | TacFreshId _) as x -> x
  | Tacexp t -> Tacexp (subst_tactic subst t)
  | TacDynamic(the_loc,t) as x ->
      (match Dyn.tag t with
	| "tactic" | "value" -> x
        | "constr" ->
          TacDynamic(the_loc, constr_in (subst_mps subst (constr_out t)))
	| s -> Errors.anomaly ~loc:dloc ~label:"Tacinterp.val_interp"
                 (str "Unknown dynamic: <" ++ str s ++ str ">"))

(* Reads the rules of a Match Context or a Match *)
and subst_match_rule subst = function
  | (All tc)::tl ->
      (All (subst_tactic subst tc))::(subst_match_rule subst tl)
  | (Pat (rl,mp,tc))::tl ->
      let hyps = subst_match_goal_hyps subst rl in
      let pat = subst_match_pattern subst mp in
      Pat (hyps,pat,subst_tactic subst tc)
      ::(subst_match_rule subst tl)
  | [] -> []

and subst_genarg subst (x:glob_generic_argument) =
  match genarg_tag x with
  | BoolArgType -> in_gen globwit_bool (out_gen globwit_bool x)
  | IntArgType -> in_gen globwit_int (out_gen globwit_int x)
  | IntOrVarArgType -> in_gen globwit_int_or_var (out_gen globwit_int_or_var x)
  | StringArgType -> in_gen globwit_string (out_gen globwit_string x)
  | PreIdentArgType -> in_gen globwit_pre_ident (out_gen globwit_pre_ident x)
  | IntroPatternArgType ->
      in_gen globwit_intro_pattern (out_gen globwit_intro_pattern x)
  | IdentArgType b ->
      in_gen (globwit_ident_gen b) (out_gen (globwit_ident_gen b) x)
  | VarArgType -> in_gen globwit_var (out_gen globwit_var x)
  | RefArgType ->
      in_gen globwit_ref (subst_global_reference subst
	(out_gen globwit_ref x))
  | SortArgType ->
      in_gen globwit_sort (out_gen globwit_sort x)
  | ConstrArgType ->
      in_gen globwit_constr (subst_glob_constr subst (out_gen globwit_constr x))
  | ConstrMayEvalArgType ->
      in_gen globwit_constr_may_eval (subst_raw_may_eval subst (out_gen globwit_constr_may_eval x))
  | QuantHypArgType ->
      in_gen globwit_quant_hyp
        (subst_declared_or_quantified_hypothesis subst
          (out_gen globwit_quant_hyp x))
  | RedExprArgType ->
      in_gen globwit_red_expr (subst_redexp subst (out_gen globwit_red_expr x))
  | OpenConstrArgType b ->
      in_gen (globwit_open_constr_gen b)
        ((),subst_glob_constr subst (snd (out_gen (globwit_open_constr_gen b) x)))
  | ConstrWithBindingsArgType ->
      in_gen globwit_constr_with_bindings
        (subst_glob_with_bindings subst (out_gen globwit_constr_with_bindings x))
  | BindingsArgType ->
      in_gen globwit_bindings
        (subst_bindings subst (out_gen globwit_bindings x))
  | List0ArgType _ -> app_list0 (subst_genarg subst) x
  | List1ArgType _ -> app_list1 (subst_genarg subst) x
  | OptArgType _ -> app_opt (subst_genarg subst) x
  | PairArgType _ -> app_pair (subst_genarg subst) (subst_genarg subst) x
  | ExtraArgType s ->
      match Extrawit.tactic_genarg_level s with
      | Some n ->
          (* Special treatment of tactic arguments *)
          in_gen (Extrawit.globwit_tactic n)
            (subst_tactic subst (out_gen (Extrawit.globwit_tactic n) x))
      | None ->
          lookup_genarg_subst s subst x

let _ = Auto.set_extern_subst_tactic subst_tactic


==> anc/HoTT/coq-HoTT/tactics/tacsubst.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacexpr
open Mod_subst
open Genarg
open Misctypes

(** Substitution of tactics at module closing time *)

val subst_tactic : substitution -> glob_tactic_expr -> glob_tactic_expr

(** For generic arguments, we declare and store substitutions
    in a table *)

type subst_genarg_type =
    substitution -> glob_generic_argument -> glob_generic_argument
val subst_genarg : subst_genarg_type
val add_genarg_subst : string -> subst_genarg_type -> unit

(** Misc *)

val subst_glob_constr_and_expr :
  substitution -> glob_constr_and_expr -> glob_constr_and_expr

val subst_glob_with_bindings : substitution ->
  glob_constr_and_expr with_bindings ->
  glob_constr_and_expr with_bindings


==> anc/HoTT/coq-HoTT/tactics/tactic_option.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Libobject
open Pp

let declare_tactic_option ?(default=Tacexpr.TacId []) name =
  let default_tactic_expr : Tacexpr.glob_tactic_expr ref = ref default in
  let default_tactic : Proof_type.tactic ref = ref (Tacinterp.eval_tactic !default_tactic_expr) in
  let locality = ref false in
  let set_default_tactic local t = 
    locality := local;
    default_tactic_expr := t; default_tactic := Tacinterp.eval_tactic t 
  in
  let cache (_, (local, tac)) = set_default_tactic local tac in
  let load (_, (local, tac)) =
    if not local then set_default_tactic local tac
  in
  let subst (s, (local, tac)) =
    (local, Tacsubst.subst_tactic s tac)
  in
  let input : bool * Tacexpr.glob_tactic_expr -> obj =
    declare_object
      { (default_object name) with
	cache_function = cache;
	load_function = (fun _ -> load);
	open_function = (fun _ -> load);
	classify_function = (fun (local, tac) ->
	  if local then Dispose else Substitute (local, tac));
	subst_function = subst}
  in
  let put local tac =
    set_default_tactic local tac;
    Lib.add_anonymous_leaf (input (local, tac))
  in
  let get () = !locality, !default_tactic in
  let print () = 
    Pptactic.pr_glob_tactic (Global.env ()) !default_tactic_expr ++
      (if !locality then str" (locally defined)" else str" (globally defined)")
  in
  let freeze () = !locality, !default_tactic_expr in
  let unfreeze (local, t) = set_default_tactic local t in
  let init () = () in
    Summary.declare_summary name
      { Summary.freeze_function = freeze;
        Summary.unfreeze_function = unfreeze;
        Summary.init_function = init };
    put, get, print
      


==> anc/HoTT/coq-HoTT/tactics/tactic_option.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Proof_type
open Tacexpr
open Vernacexpr

val declare_tactic_option : ?default:Tacexpr.glob_tactic_expr -> string -> 
  (* put *) (locality_flag -> glob_tactic_expr -> unit) *
  (* get *) (unit -> locality_flag * tactic) *
  (* print *) (unit -> Pp.std_ppcmds)


==> anc/HoTT/coq-HoTT/tactics/tacticals.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Termops
open Sign
open Declarations
open Tacmach
open Clenv
open Clenvtac
open Misctypes

(************************************************************************)
(* Tacticals re-exported from the Refiner module                        *)
(************************************************************************)

let tclNORMEVAR      = Refiner.tclNORMEVAR
let tclIDTAC         = Refiner.tclIDTAC
let tclIDTAC_MESSAGE = Refiner.tclIDTAC_MESSAGE
let tclORELSE0       = Refiner.tclORELSE0
let tclORELSE        = Refiner.tclORELSE
let tclTHEN          = Refiner.tclTHEN
let tclTHENLIST      = Refiner.tclTHENLIST
let tclMAP           = Refiner.tclMAP
let tclTHEN_i        = Refiner.tclTHEN_i
let tclTHENFIRST     = Refiner.tclTHENFIRST
let tclTHENLAST      = Refiner.tclTHENLAST
let tclTHENS         = Refiner.tclTHENS
let tclTHENSV        = Refiner.tclTHENSV
let tclTHENSFIRSTn   = Refiner.tclTHENSFIRSTn
let tclTHENSLASTn    = Refiner.tclTHENSLASTn
let tclTHENFIRSTn    = Refiner.tclTHENFIRSTn
let tclTHENLASTn     = Refiner.tclTHENLASTn
let tclREPEAT        = Refiner.tclREPEAT
let tclREPEAT_MAIN   = Refiner.tclREPEAT_MAIN
let tclFIRST         = Refiner.tclFIRST
let tclSOLVE         = Refiner.tclSOLVE
let tclTRY           = Refiner.tclTRY
let tclCOMPLETE      = Refiner.tclCOMPLETE
let tclAT_LEAST_ONCE = Refiner.tclAT_LEAST_ONCE
let tclFAIL          = Refiner.tclFAIL
let tclFAIL_lazy     = Refiner.tclFAIL_lazy
let tclDO            = Refiner.tclDO
let tclTIMEOUT       = Refiner.tclTIMEOUT
let tclWEAK_PROGRESS = Refiner.tclWEAK_PROGRESS
let tclPROGRESS      = Refiner.tclPROGRESS
let tclSHOWHYPS      = Refiner.tclSHOWHYPS
let tclNOTSAMEGOAL   = Refiner.tclNOTSAMEGOAL
let tclTHENTRY       = Refiner.tclTHENTRY
let tclIFTHENELSE    = Refiner.tclIFTHENELSE
let tclIFTHENSELSE   = Refiner.tclIFTHENSELSE
let tclIFTHENSVELSE   = Refiner.tclIFTHENSVELSE
let tclIFTHENTRYELSEMUST = Refiner.tclIFTHENTRYELSEMUST

(* Synonyms *)

let tclTHENSEQ       = tclTHENLIST

(* Experimental *)

let rec tclFIRST_PROGRESS_ON tac = function
  | []    -> tclFAIL 0 (str "No applicable tactic")
  | [a]   -> tac a (* so that returned failure is the one from last item *)
  | a::tl -> tclORELSE (tac a) (tclFIRST_PROGRESS_ON tac tl)

(************************************************************************)
(* Tacticals applying on hypotheses                                     *)
(************************************************************************)

let nthDecl m gl =
  try List.nth (pf_hyps gl) (m-1)
  with Failure _ -> error "No such assumption."

let nthHypId m gl = pi1 (nthDecl m gl)
let nthHyp m gl   = mkVar (nthHypId m gl)

let lastDecl gl   = nthDecl 1 gl
let lastHypId gl  = nthHypId 1 gl
let lastHyp gl    = nthHyp 1 gl

let nLastDecls n gl =
  try List.firstn n (pf_hyps gl)
  with Failure _ -> error "Not enough hypotheses in the goal."

let nLastHypsId n gl = List.map pi1 (nLastDecls n gl)
let nLastHyps n gl   = List.map mkVar (nLastHypsId n gl)

let onNthDecl m tac gl  = tac (nthDecl m gl) gl
let onNthHypId m tac gl = tac (nthHypId m gl) gl
let onNthHyp m tac gl   = tac (nthHyp m gl) gl

let onLastDecl  = onNthDecl 1
let onLastHypId = onNthHypId 1
let onLastHyp   = onNthHyp 1

let onHyps find tac gl = tac (find gl) gl

let onNLastDecls n tac  = onHyps (nLastDecls n) tac
let onNLastHypsId n tac = onHyps (nLastHypsId n) tac
let onNLastHyps n tac   = onHyps (nLastHyps n) tac

let afterHyp id gl =
  fst (List.split_when (fun (hyp,_,_) -> Id.equal hyp id) (pf_hyps gl))

(***************************************)
(*           Clause Tacticals          *)
(***************************************)

(* The following functions introduce several tactic combinators and
   functions useful for working with clauses. A clause is either None
   or (Some id), where id is an identifier. This type is useful for
   defining tactics that may be used either to transform the
   conclusion (None) or to transform a hypothesis id (Some id).  --
   --Eduardo (8/8/97)
*)

let fullGoal gl = None :: List.map Option.make (pf_ids_of_hyps gl)

let onAllHyps tac gl = tclMAP tac (pf_ids_of_hyps gl) gl
let onAllHypsAndConcl tac gl = tclMAP tac (fullGoal gl) gl

let tryAllHyps tac gl = tclFIRST_PROGRESS_ON tac (pf_ids_of_hyps gl) gl
let tryAllHypsAndConcl tac gl = tclFIRST_PROGRESS_ON tac (fullGoal gl) gl

let onClause tac cl gls =
  let hyps () = pf_ids_of_hyps gls in
  tclMAP tac (Locusops.simple_clause_of hyps cl) gls
let onClauseLR tac cl gls =
  let hyps () = pf_ids_of_hyps gls in
  tclMAP tac (List.rev (Locusops.simple_clause_of hyps cl)) gls

let ifOnHyp pred tac1 tac2 id gl =
  if pred (id,pf_get_hyp_typ gl id) then
    tac1 id gl
  else
    tac2 id gl

(************************************************************************)
(* Elimination Tacticals                                                *)
(************************************************************************)

(* The following tacticals allow to apply a tactic to the
   branches generated by the application of an elimination
  tactic.

  Two auxiliary types --branch_args and branch_assumptions-- are
  used to keep track of some information about the ``branches'' of
  the elimination. *)

type branch_args = {
  ity        : pinductive;   (* the type we were eliminating on *)
  largs      : constr list; (* its arguments *)
  branchnum  : int;         (* the branch number *)
  pred       : constr;      (* the predicate we used *)
  nassums    : int;         (* the number of assumptions to be introduced *)
  branchsign : bool list;   (* the signature of the branch.
                               true=recursive argument, false=constant *)
  branchnames : intro_pattern_expr Loc.located list}

type branch_assumptions = {
  ba        : branch_args;     (* the branch args *)
  assums    : named_context}   (* the list of assumptions introduced *)

let fix_empty_or_and_pattern nv l =
  (* 1- The syntax does not distinguish between "[ ]" for one clause with no
     names and "[ ]" for no clause at all *)
  (* 2- More generally, we admit "[ ]" for any disjunctive pattern of
     arbitrary length *)
  match l with
  | [[]] -> List.make nv []
  | _ -> l

let check_or_and_pattern_size loc names n =
  if not (Int.equal (List.length names) n) then
    if Int.equal n 1 then
      user_err_loc (loc,"",str "Expects a conjunctive pattern.")
    else
      user_err_loc (loc,"",str "Expects a disjunctive pattern with " ++ int n
	++ str " branches.")

let compute_induction_names n = function
  | None ->
      Array.make n []
  | Some (loc,IntroOrAndPattern names) ->
      let names = fix_empty_or_and_pattern n names in
      check_or_and_pattern_size loc names n;
      Array.of_list names
  | Some (loc,_) ->
      user_err_loc (loc,"",str "Disjunctive/conjunctive introduction pattern expected.")

let compute_construtor_signatures isrec ((_,k as ity),u) =
  let rec analrec c recargs =
    match kind_of_term c, recargs with
    | Prod (_,_,c), recarg::rest ->
	let b = match Declareops.dest_recarg recarg with
	  | Norec | Imbr _  -> false
	  | Mrec (_,j)  -> isrec && Int.equal j k
	in b :: (analrec c rest)
    | LetIn (_,_,_,c), rest -> false :: (analrec c rest)
    | _, [] -> []
    | _ -> anomaly (Pp.str "compute_construtor_signatures")
  in
  let (mib,mip) = Global.lookup_inductive ity in
  let n = mib.mind_nparams in
  let lc =
    Array.map (fun c -> snd (decompose_prod_n_assum n c)) mip.mind_nf_lc in
  let lrecargs = Declareops.dest_subterms mip.mind_recargs in
  Array.map2 analrec lc lrecargs

let elimination_sort_of_goal gl =
  pf_apply Retyping.get_sort_family_of gl (pf_concl gl)

let elimination_sort_of_hyp id gl =
  pf_apply Retyping.get_sort_family_of gl (pf_get_hyp_typ gl id)

let elimination_sort_of_clause = function
  | None -> elimination_sort_of_goal
  | Some id -> elimination_sort_of_hyp id

(* Find the right elimination suffix corresponding to the sort of the goal *)
(* c should be of type A1->.. An->B with B an inductive definition *)

let pf_with_evars glsev k gls = 
  let evd, a = glsev gls in
    tclTHEN (Refiner.tclEVARS evd) (k a) gls

let pf_constr_of_global gr k =
  pf_with_evars (fun gls -> pf_apply (Evd.fresh_global Evd.univ_flexible) gls gr) k

let general_elim_then_using mk_elim
  isrec allnames tac predicate (indbindings,elimbindings)
  ind indclause gl =
  let sigma, elim = mk_elim ind gl in
  (* applying elimination_scheme just a little modified *)
  let indclause' = clenv_match_args indbindings indclause in
  let elimclause = mk_clenv_from gl (elim,pf_type_of gl elim) in
  let indmv =
    match kind_of_term (last_arg elimclause.templval.Evd.rebus) with
      | Meta mv -> mv
      | _         -> anomaly (Pp.str "elimination")
  in
  let pmv =
    let p, _ = decompose_app elimclause.templtyp.Evd.rebus in
    match kind_of_term p with
      | Meta p -> p
      | _ ->
	  let name_elim =
	    match kind_of_term elim with
	      | Const (kn,_) -> string_of_con kn
	      | Var id -> Id.to_string id
	      | _ -> "\b"
	  in
	  error ("The elimination combinator " ^ name_elim ^ " is unknown.")
  in
  let elimclause' = clenv_fchain indmv elimclause indclause' in
  let elimclause' = clenv_match_args elimbindings elimclause' in
  let branchsigns = compute_construtor_signatures isrec ind in
  let brnames = compute_induction_names (Array.length branchsigns) allnames in
  let after_tac ce i gl =
    let (hd,largs) = decompose_app ce.templtyp.Evd.rebus in
    let ba = { branchsign = branchsigns.(i);
               branchnames = brnames.(i);
               nassums =
		 List.fold_left
                   (fun acc b -> if b then acc+2 else acc+1)
                   0 branchsigns.(i);
               branchnum = i+1;
               ity = ind;
               largs = List.map (clenv_nf_meta ce) largs;
               pred = clenv_nf_meta ce hd }
    in
    tac ba gl
  in
  let branchtacs ce = Array.init (Array.length branchsigns) (after_tac ce) in
  let elimclause' =
    match predicate with
       | None   -> elimclause'
       | Some p ->
           clenv_unify ~flags:(Unification.elim_flags ())
             Reduction.CONV (mkMeta pmv) p elimclause'
  in
  elim_res_pf_THEN_i elimclause' branchtacs gl

(* computing the case/elim combinators *)

let gl_make_elim ind gl =
  let gr = Indrec.lookup_eliminator (fst ind) (elimination_sort_of_goal gl) in
    pf_apply (Evd.fresh_global Evd.univ_rigid) gl gr

let gl_make_case_dep ind gl =
  pf_apply Indrec.build_case_analysis_scheme gl ind true
    (elimination_sort_of_goal gl)

let gl_make_case_nodep ind gl =
  pf_apply Indrec.build_case_analysis_scheme gl ind false
    (elimination_sort_of_goal gl)

let elimination_then_using tac predicate bindings c gl =
  let ((ind,u),t) = pf_reduce_to_quantified_ind gl (pf_type_of gl c) in
  let indclause  = mk_clenv_from gl (c,t) in
  let isrec,mkelim =
    if (Global.lookup_mind (fst ind)).mind_record
    then false,gl_make_case_dep
    else true,gl_make_elim
  in
  general_elim_then_using mkelim isrec
    None tac predicate bindings (ind,u) indclause gl

let case_then_using =
  general_elim_then_using gl_make_case_dep false

let case_nodep_then_using =
  general_elim_then_using gl_make_case_nodep false

let elimination_then tac        = elimination_then_using tac None
let simple_elimination_then tac = elimination_then tac ([],[])


let make_elim_branch_assumptions ba gl =
  let rec makerec (assums,cargs,constargs,recargs,indargs) lb lc =
    match lb,lc with
      | ([], _) ->
          { ba = ba;
            assums    = assums}
      | ((true::tl), ((idrec,_,_ as recarg)::(idind,_,_ as indarg)::idtl)) ->
	  makerec (recarg::indarg::assums,
		   idrec::cargs,
		   idrec::recargs,
		   constargs,
		   idind::indargs) tl idtl
      | ((false::tl), ((id,_,_ as constarg)::idtl))      ->
	  makerec (constarg::assums,
		   id::cargs,
		   id::constargs,
		   recargs,
		   indargs) tl idtl
      | (_, _) -> anomaly (Pp.str "make_elim_branch_assumptions")
  in
  makerec ([],[],[],[],[]) ba.branchsign
    (try List.firstn ba.nassums (pf_hyps gl)
     with Failure _ -> anomaly (Pp.str "make_elim_branch_assumptions"))

let elim_on_ba tac ba gl = tac (make_elim_branch_assumptions ba gl) gl

let make_case_branch_assumptions ba gl =
  let rec makerec (assums,cargs,constargs,recargs) p_0 p_1 =
    match p_0,p_1 with
      | ([], _) ->
          { ba = ba;
            assums    = assums}
      | ((true::tl), ((idrec,_,_ as recarg)::idtl)) ->
	  makerec (recarg::assums,
		   idrec::cargs,
		   idrec::recargs,
		   constargs) tl idtl
      | ((false::tl), ((id,_,_ as constarg)::idtl)) ->
	  makerec (constarg::assums,
		   id::cargs,
		   recargs,
		   id::constargs) tl idtl
      | (_, _) -> anomaly (Pp.str "make_case_branch_assumptions")
  in
  makerec ([],[],[],[]) ba.branchsign
    (try List.firstn ba.nassums (pf_hyps gl)
     with Failure _ -> anomaly (Pp.str "make_case_branch_assumptions"))

let case_on_ba tac ba gl = tac (make_case_branch_assumptions ba gl) gl



==> anc/HoTT/coq-HoTT/tactics/tacticals.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Sign
open Tacmach
open Proof_type
open Clenv
open Reduction
open Pattern
open Genarg
open Tacexpr
open Termops
open Glob_term
open Locus
open Misctypes

(** Tacticals i.e. functions from tactics to tactics. *)

val tclNORMEVAR      : tactic
val tclIDTAC         : tactic
val tclIDTAC_MESSAGE : std_ppcmds -> tactic
val tclORELSE0       : tactic -> tactic -> tactic
val tclORELSE        : tactic -> tactic -> tactic
val tclTHEN          : tactic -> tactic -> tactic
val tclTHENSEQ       : tactic list -> tactic
val tclTHENLIST      : tactic list -> tactic
val tclTHEN_i        : tactic -> (int -> tactic) -> tactic
val tclTHENFIRST     : tactic -> tactic -> tactic
val tclTHENLAST      : tactic -> tactic -> tactic
val tclTHENS         : tactic -> tactic list -> tactic
val tclTHENSV        : tactic -> tactic array -> tactic
val tclTHENSLASTn    : tactic -> tactic -> tactic array -> tactic
val tclTHENLASTn     : tactic -> tactic array -> tactic
val tclTHENSFIRSTn   : tactic -> tactic array -> tactic -> tactic
val tclTHENFIRSTn    : tactic -> tactic array -> tactic
val tclREPEAT        : tactic -> tactic
val tclREPEAT_MAIN   : tactic -> tactic
val tclFIRST         : tactic list -> tactic
val tclSOLVE         : tactic list -> tactic
val tclTRY           : tactic -> tactic
val tclCOMPLETE      : tactic -> tactic
val tclAT_LEAST_ONCE : tactic -> tactic
val tclFAIL          : int -> std_ppcmds -> tactic
val tclFAIL_lazy     : int -> std_ppcmds Lazy.t -> tactic
val tclDO            : int -> tactic -> tactic
val tclTIMEOUT       : int -> tactic -> tactic
val tclWEAK_PROGRESS : tactic -> tactic
val tclPROGRESS      : tactic -> tactic
val tclSHOWHYPS      : tactic -> tactic
val tclNOTSAMEGOAL   : tactic -> tactic
val tclTHENTRY       : tactic -> tactic -> tactic
val tclMAP           : ('a -> tactic) -> 'a list -> tactic

val tclIFTHENELSE        : tactic -> tactic -> tactic -> tactic
val tclIFTHENSELSE       : tactic -> tactic list -> tactic -> tactic
val tclIFTHENSVELSE      : tactic -> tactic array -> tactic -> tactic
val tclIFTHENTRYELSEMUST : tactic -> tactic -> tactic

val tclFIRST_PROGRESS_ON : ('a -> tactic) -> 'a list -> tactic

(** {6 Tacticals applying to hypotheses } *)

val onNthHypId       : int -> (Id.t -> tactic) -> tactic
val onNthHyp         : int -> (constr -> tactic) -> tactic
val onNthDecl        : int -> (named_declaration -> tactic) -> tactic
val onLastHypId      : (Id.t -> tactic) -> tactic
val onLastHyp        : (constr -> tactic) -> tactic
val onLastDecl       : (named_declaration -> tactic) -> tactic
val onNLastHypsId    : int -> (Id.t list -> tactic) -> tactic
val onNLastHyps      : int -> (constr list -> tactic) -> tactic
val onNLastDecls     : int -> (named_context -> tactic) -> tactic

val lastHypId   : goal sigma -> Id.t
val lastHyp     : goal sigma -> constr
val lastDecl    : goal sigma -> named_declaration
val nLastHypsId : int -> goal sigma -> Id.t list
val nLastHyps   : int -> goal sigma -> constr list
val nLastDecls  : int -> goal sigma -> named_context

val afterHyp    : Id.t -> goal sigma -> named_context

val ifOnHyp     : (Id.t * types -> bool) ->
                  (Id.t -> tactic) -> (Id.t -> tactic) ->
		   Id.t -> tactic

val onHyps      : (goal sigma -> named_context) ->
                  (named_context -> tactic) -> tactic

(** {6 Tacticals applying to goal components } *)

(** A [clause] denotes occurrences and hypotheses in a
   goal; in particular, it can abstractly refer to the set of
   hypotheses independently of the effective contents of the current goal *)

val tryAllHyps          : (Id.t -> tactic) -> tactic
val tryAllHypsAndConcl  : (Id.t option -> tactic) -> tactic

val onAllHyps           : (Id.t -> tactic) -> tactic
val onAllHypsAndConcl   : (Id.t option -> tactic) -> tactic

val onClause   : (Id.t option -> tactic) -> clause -> tactic
val onClauseLR : (Id.t option -> tactic) -> clause -> tactic

(** {6 Elimination tacticals. } *)

type branch_args = {
  ity        : pinductive;   (** the type we were eliminating on *)
  largs      : constr list; (** its arguments *)
  branchnum  : int;         (** the branch number *)
  pred       : constr;      (** the predicate we used *)
  nassums    : int;         (** the number of assumptions to be introduced *)
  branchsign : bool list;   (** the signature of the branch.
                               true=recursive argument, false=constant *)
  branchnames : intro_pattern_expr located list}

type branch_assumptions = {
  ba        : branch_args;     (** the branch args *)
  assums    : named_context}   (** the list of assumptions introduced *)

(** [check_disjunctive_pattern_size loc pats n] returns an appropriate 
   error message if |pats| <> n *)
val check_or_and_pattern_size :
  Loc.t -> or_and_intro_pattern_expr -> int -> unit

(** Tolerate "[]" to mean a disjunctive pattern of any length *)
val fix_empty_or_and_pattern : int -> or_and_intro_pattern_expr ->
  or_and_intro_pattern_expr

(** Useful for [as intro_pattern] modifier *)
val compute_induction_names :
  int -> intro_pattern_expr located option ->
    intro_pattern_expr located list array

val elimination_sort_of_goal : goal sigma -> sorts_family
val elimination_sort_of_hyp  : Id.t -> goal sigma -> sorts_family
val elimination_sort_of_clause : Id.t option -> goal sigma -> sorts_family

val pf_with_evars :  (goal sigma -> Evd.evar_map * 'a) -> ('a -> tactic) -> tactic
val pf_constr_of_global : Globnames.global_reference -> (constr -> tactic) -> tactic

val general_elim_then_using :
  (pinductive -> goal sigma -> Evd.evar_map * constr) -> rec_flag ->
  intro_pattern_expr located option -> (branch_args -> tactic) ->
    constr option -> (arg_bindings * arg_bindings) -> pinductive -> clausenv ->
    tactic

val elimination_then_using :
  (branch_args -> tactic) -> constr option ->
    (arg_bindings * arg_bindings) -> constr -> tactic

val elimination_then :
  (branch_args -> tactic) ->
    (arg_bindings * arg_bindings) -> constr -> tactic

val case_then_using :
  intro_pattern_expr located option -> (branch_args -> tactic) ->
    constr option -> (arg_bindings * arg_bindings) ->
      pinductive -> clausenv -> tactic

val case_nodep_then_using :
  intro_pattern_expr located option -> (branch_args -> tactic) ->
    constr option -> (arg_bindings * arg_bindings) ->
      pinductive -> clausenv -> tactic

val simple_elimination_then :
  (branch_args -> tactic) -> constr -> tactic

val elim_on_ba : (branch_assumptions -> tactic) -> branch_args  -> tactic
val case_on_ba : (branch_assumptions -> tactic) -> branch_args  -> tactic


==> anc/HoTT/coq-HoTT/tactics/tactics.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Nameops
open Sign
open Term
open Termops
open Namegen
open Declarations
open Inductiveops
open Reductionops
open Environ
open Globnames
open Evd
open Pfedit
open Tacred
open Genredexpr
open Tacmach
open Proof_type
open Logic
open Clenv
open Clenvtac
open Refiner
open Tacticals
open Hipattern
open Coqlib
open Tacexpr
open Decl_kinds
open Evarutil
open Indrec
open Pretype_errors
open Unification
open Locus
open Locusops
open Misctypes
open Miscops

exception Bound

let nb_prod x =
  let rec count n c =
    match kind_of_term c with
        Prod(_,_,t) -> count (n+1) t
      | LetIn(_,a,_,t) -> count n (subst1 a t)
      | Cast(c,_,_) -> count n c
      | _ -> n
  in count 0 x

let inj_with_occurrences e = (AllOccurrences,e)

let dloc = Loc.ghost

let typ_of = Retyping.get_type_of

(* Option for 8.2 compatibility *)
open Goptions
let dependent_propositions_elimination = ref true

let use_dependent_propositions_elimination () =
  !dependent_propositions_elimination
  && Flags.version_strictly_greater Flags.V8_2

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "dependent-propositions-elimination tactic";
      optkey   = ["Dependent";"Propositions";"Elimination"];
      optread  = (fun () -> !dependent_propositions_elimination) ;
      optwrite = (fun b -> dependent_propositions_elimination := b) }

let finish_evar_resolution env initial_sigma c =
  Pretyping.solve_remaining_evars true true solve_by_implicit_tactic
    env initial_sigma c

(*********************************************)
(*                 Tactics                   *)
(*********************************************)

(****************************************)
(* General functions                    *)
(****************************************)

let string_of_inductive c =
  try match kind_of_term c with
  | Ind (ind_sp,u) ->
      let (mib,mip) = Global.lookup_inductive ind_sp in
      Id.to_string mip.mind_typename
  | _ -> raise Bound
  with Bound -> error "Bound head variable."

let head_constr_bound t =
  let t = strip_outer_cast t in
  let _,ccl = decompose_prod_assum t in
  let hd,args = decompose_app ccl in
  match kind_of_term hd with
    | Const _ | Ind _ | Construct _ | Var _ -> (hd,args)
    | _ -> raise Bound

let head_constr c =
  try head_constr_bound c with Bound -> error "Bound head variable."

(******************************************)
(*           Primitive tactics            *)
(******************************************)

let introduction    = Tacmach.introduction
let refine          = Tacmach.refine
let convert_concl   = Tacmach.convert_concl
let convert_hyp     = Tacmach.convert_hyp
let thin_body       = Tacmach.thin_body

let convert_gen pb x y gl =
  try tclEVARS (pf_apply Evd.conversion gl pb x y) gl
  with Reduction.NotConvertible ->
    let env = pf_env gl in
      tclFAIL 0 (str"Not convertible: " ++ Printer.pr_constr_env env x ++ 
		 str" and " ++ Printer.pr_constr_env env y) gl

let convert = convert_gen Reduction.CONV
let convert_leq = convert_gen Reduction.CUMUL

let error_clear_dependency env id = function
  | Evarutil.OccurHypInSimpleClause None ->
      errorlabstrm "" (pr_id id ++ str " is used in conclusion.")
  | Evarutil.OccurHypInSimpleClause (Some id') ->
      errorlabstrm ""
        (pr_id id ++ strbrk " is used in hypothesis " ++ pr_id id' ++ str".")
  | Evarutil.EvarTypingBreak ev ->
      errorlabstrm ""
        (str "Cannot remove " ++ pr_id id ++
	 strbrk " without breaking the typing of " ++
	 Printer.pr_existential env ev ++ str".")

let thin l gl =
  try thin l gl
  with Evarutil.ClearDependencyError (id,err) ->
    error_clear_dependency (pf_env gl) id err

let internal_cut_gen b d t gl =
  try internal_cut b d t gl
  with Evarutil.ClearDependencyError (id,err) ->
    error_clear_dependency (pf_env gl) id err

let internal_cut = internal_cut_gen false
let internal_cut_replace = internal_cut_gen true

let internal_cut_rev_gen b d t gl =
  try internal_cut_rev b d t gl
  with Evarutil.ClearDependencyError (id,err) ->
    error_clear_dependency (pf_env gl) id err

let internal_cut_rev = internal_cut_rev_gen false
let internal_cut_rev_replace = internal_cut_rev_gen true

(* Moving hypotheses *)
let move_hyp        = Tacmach.move_hyp


(* Renaming hypotheses *)
let rename_hyp      = Tacmach.rename_hyp

(**************************************************************)
(*          Fresh names                                       *)
(**************************************************************)

let fresh_id_in_env avoid id env =
  next_ident_away_in_goal id (avoid@ids_of_named_context (named_context env))

let fresh_id avoid id gl =
  fresh_id_in_env avoid id (pf_env gl)

(**************************************************************)
(*          Fixpoints and CoFixpoints                         *)
(**************************************************************)

(* Refine as a fixpoint *)
let mutual_fix = Tacmach.mutual_fix

let fix ido n gl = match ido with
  | None ->
      mutual_fix (fresh_id [] (Pfedit.get_current_proof_name ()) gl) n [] 0 gl
  | Some id ->
      mutual_fix id n [] 0 gl

(* Refine as a cofixpoint *)
let mutual_cofix = Tacmach.mutual_cofix

let cofix ido gl = match ido with
  | None ->
      mutual_cofix (fresh_id [] (Pfedit.get_current_proof_name ()) gl) [] 0 gl
  | Some id ->
      mutual_cofix id [] 0 gl

(**************************************************************)
(*          Reduction and conversion tactics                  *)
(**************************************************************)

type tactic_reduction = env -> evar_map -> constr -> constr

let pf_reduce_decl redfun where (id,c,ty) gl =
  let redfun' = pf_reduce redfun gl in
  match c with
  | None ->
      if where == InHypValueOnly then
	errorlabstrm "" (pr_id id ++ str "has no value.");
      (id,None,redfun' ty)
  | Some b ->
      let b' = if where != InHypTypeOnly then redfun' b else b in
      let ty' =	if where != InHypValueOnly then redfun' ty else ty in
      (id,Some b',ty')

(* Possibly equip a reduction with the occurrences mentioned in an
   occurrence clause *)

let error_illegal_clause () =
  error "\"at\" clause not supported in presence of an occurrence clause."

let error_illegal_non_atomic_clause () =
  error "\"at\" clause not supported in presence of a non atomic \"in\" clause."

let error_occurrences_not_unsupported () =
  error "Occurrences not supported for this reduction tactic."

let bind_change_occurrences occs = function
  | None -> None
  | Some c -> Some (Redexpr.out_with_occurrences (occs,c))

let bind_red_expr_occurrences occs nbcl redexp =
  let has_at_clause = function
    | Unfold l -> List.exists (fun (occl,_) -> occl != AllOccurrences) l
    | Pattern l -> List.exists (fun (occl,_) -> occl != AllOccurrences) l
    | Simpl (Some (occl,_)) -> occl != AllOccurrences
    | _ -> false in
  if occs == AllOccurrences then
    if nbcl > 1 && has_at_clause redexp then
      error_illegal_non_atomic_clause ()
    else
      redexp
  else
    match redexp with
    | Unfold (_::_::_) ->
	error_illegal_clause ()
    | Unfold [(occl,c)] ->
	if occl != AllOccurrences then
	  error_illegal_clause ()
	else
	  Unfold [(occs,c)]
    | Pattern (_::_::_) ->
	error_illegal_clause ()
    | Pattern [(occl,c)] ->
	if occl != AllOccurrences then
	  error_illegal_clause ()
	else
	  Pattern [(occs,c)]
    | Simpl (Some (occl,c)) ->
	if occl != AllOccurrences then
	  error_illegal_clause ()
	else
	  Simpl (Some (occs,c))
    | CbvVm (Some (occl,c)) ->
        if occl != AllOccurrences then
          error_illegal_clause ()
        else
          CbvVm (Some (occs,c))
    | CbvNative (Some (occl,c)) ->
        if occl != AllOccurrences then
          error_illegal_clause ()
        else
          CbvNative (Some (occs,c))
    | Red _ | Hnf | Cbv _ | Lazy _ | Cbn _
    | ExtraRedExpr _ | Fold _ | Simpl None | CbvVm None | CbvNative None ->
	error_occurrences_not_unsupported ()
    | Unfold [] | Pattern [] ->
	assert false

(* The following two tactics apply an arbitrary
   reduction function either to the conclusion or to a
   certain hypothesis *)

let reduct_in_concl (redfun,sty) gl =
  convert_concl_no_check (pf_reduce redfun gl (pf_concl gl)) sty gl

let reduct_in_hyp redfun (id,where) gl =
  convert_hyp_no_check
    (pf_reduce_decl redfun where (pf_get_hyp gl id) gl) gl

let revert_cast (redfun,kind as r) =
  if kind == DEFAULTcast then (redfun,REVERTcast) else r

let reduct_option redfun = function
  | Some id -> reduct_in_hyp (fst redfun) id
  | None    -> reduct_in_concl (revert_cast redfun)

(* Now we introduce different instances of the previous tacticals *)
let change_and_check cv_pb t env sigma c =
  if is_fconv cv_pb env sigma t c then
    t
  else
    errorlabstrm "convert-check-hyp" (str "Not convertible.")

(* Use cumulativity only if changing the conclusion not a subterm *)
let change_on_subterm cv_pb t = function
  | None -> change_and_check cv_pb t
  | Some occl ->
      contextually false occl
        (fun subst -> change_and_check Reduction.CONV (replace_vars subst t))

let change_in_concl occl t =
  reduct_in_concl ((change_on_subterm Reduction.CUMUL t occl),DEFAULTcast)

let change_in_hyp occl t id  =
  with_check (reduct_in_hyp (change_on_subterm Reduction.CONV t occl) id)

let change_option occl t = function
  | Some id -> change_in_hyp occl t id
  | None -> change_in_concl occl t

let change chg c cls gl =
  let cls = concrete_clause_of (fun () -> pf_ids_of_hyps gl) cls in
  tclMAP (function
    | OnHyp (id,occs,where) ->
       change_option (bind_change_occurrences occs chg) c (Some (id,where))
    | OnConcl occs ->
       change_option (bind_change_occurrences occs chg) c None)
    cls gl

(* Pour usage interne (le niveau User est pris en compte par reduce) *)
let try_red_in_concl    = reduct_in_concl (try_red_product,REVERTcast)
let red_in_concl        = reduct_in_concl (red_product,REVERTcast)
let red_in_hyp          = reduct_in_hyp   red_product
let red_option          = reduct_option   (red_product,REVERTcast)
let hnf_in_concl        = reduct_in_concl (hnf_constr,REVERTcast)
let hnf_in_hyp          = reduct_in_hyp   hnf_constr
let hnf_option          = reduct_option   (hnf_constr,REVERTcast)
let simpl_in_concl      = reduct_in_concl (simpl,REVERTcast)
let simpl_in_hyp        = reduct_in_hyp   simpl
let simpl_option        = reduct_option   (simpl,REVERTcast)
let normalise_in_concl  = reduct_in_concl (compute,REVERTcast)
let normalise_in_hyp    = reduct_in_hyp   compute
let normalise_option    = reduct_option   (compute,REVERTcast)
let normalise_vm_in_concl = reduct_in_concl (Redexpr.cbv_vm,VMcast)
let unfold_in_concl loccname = reduct_in_concl (unfoldn loccname,REVERTcast)
let unfold_in_hyp   loccname = reduct_in_hyp   (unfoldn loccname)
let unfold_option   loccname = reduct_option (unfoldn loccname,DEFAULTcast)
let pattern_option l = reduct_option (pattern_occs l,DEFAULTcast)

(* The main reduction function *)

let reduction_clause redexp cl =
  let nbcl = List.length cl in
  List.map (function
    | OnHyp (id,occs,where) ->
	(Some (id,where), bind_red_expr_occurrences occs nbcl redexp)
    | OnConcl occs ->
	(None, bind_red_expr_occurrences occs nbcl redexp)) cl

let reduce redexp cl goal =
  let cl = concrete_clause_of (fun () -> pf_ids_of_hyps goal) cl in
  let redexps = reduction_clause redexp cl in
  let tac = tclMAP (fun (where,redexp) ->
    reduct_option (Redexpr.reduction_of_red_expr redexp) where) redexps in
  match redexp with
  | Fold _ | Pattern _ -> with_check tac goal
  | _ -> tac goal

(* Unfolding occurrences of a constant *)

let unfold_constr = function
  | ConstRef sp -> unfold_in_concl [AllOccurrences,EvalConstRef sp]
  | VarRef id -> unfold_in_concl [AllOccurrences,EvalVarRef id]
  | _ -> errorlabstrm "unfold_constr" (str "Cannot unfold a non-constant.")

(*******************************************)
(*         Introduction tactics            *)
(*******************************************)

let id_of_name_with_default id = function
  | Anonymous -> id
  | Name id   -> id

let hid = Id.of_string "H"
let xid = Id.of_string "X"

let default_id_of_sort = function Prop _ -> hid | Type _ -> xid

let default_id env sigma = function
  | (name,None,t) ->
      let dft = default_id_of_sort (Typing.sort_of env sigma t) in
      id_of_name_with_default dft name
  | (name,Some b,_) -> id_of_name_using_hdchar env b name

(* Non primitive introduction tactics are treated by central_intro
   There is possibly renaming, with possibly names to avoid and
   possibly a move to do after the introduction *)

type intro_name_flag =
  | IntroAvoid of Id.t list
  | IntroBasedOn of Id.t * Id.t list
  | IntroMustBe of Id.t

let find_name loc decl gl = function
  | IntroAvoid idl ->
      (* this case must be compatible with [find_intro_names] below. *)
      let id = fresh_id idl (default_id (pf_env gl) gl.sigma decl) gl in id
  | IntroBasedOn (id,idl) -> fresh_id idl id gl
  | IntroMustBe id ->
      (* When name is given, we allow to hide a global name *)
      let id' = next_ident_away id (pf_ids_of_hyps gl) in
      if not (Id.equal id' id) then user_err_loc (loc,"",pr_id id ++ str" is already used.");
      id'

(* Returns the names that would be created by intros, without doing
   intros.  This function is supposed to be compatible with an
   iteration of [find_name] above. As [default_id] checks the sort of
   the type to build hyp names, we maintain an environment to be able
   to type dependent hyps. *)
let find_intro_names ctxt gl =
  let _, res = List.fold_right
    (fun decl acc ->
      let wantedname,x,typdecl = decl in
      let env,idl = acc in
      let name = fresh_id idl (default_id env gl.sigma decl) gl in
      let newenv = push_rel (wantedname,x,typdecl) env in
      (newenv,(name::idl)))
    ctxt (pf_env gl , []) in
  List.rev res

let build_intro_tac id dest tac = match dest with
  | MoveLast -> tclTHEN (introduction id) (tac id)
  | dest -> tclTHENLIST [introduction id; move_hyp true id dest; tac id]

let rec intro_then_gen loc name_flag move_flag force_flag dep_flag tac gl =
  match kind_of_term (pf_concl gl) with
    | Prod (name,t,u) when not dep_flag or (dependent (mkRel 1) u) ->
	build_intro_tac (find_name loc (name,None,t) gl name_flag) move_flag tac gl
    | LetIn (name,b,t,u) when not dep_flag or (dependent (mkRel 1) u) ->
	build_intro_tac (find_name loc (name,Some b,t) gl name_flag) move_flag tac
	  gl
    | _ ->
	if not force_flag then raise (RefinerError IntroNeedsProduct);
        (* Note: red_in_concl includes betaiotazeta and this was like *)
        (* this since at least V6.3 (a pity *)
        (* that intro do betaiotazeta only when reduction is needed; and *)
        (* probably also a pity that intro does zeta *)
	try
	  tclTHEN hnf_in_concl
	    (intro_then_gen loc name_flag move_flag false dep_flag tac) gl
	with RefinerError IntroNeedsProduct ->
	  user_err_loc(loc,"Intro",str "No product even after head-reduction.")

let intro_gen loc n m f d = intro_then_gen loc n m f d (fun _ -> tclIDTAC)
let intro_mustbe_force id = intro_gen dloc (IntroMustBe id) MoveLast true false
let intro_using id = intro_gen dloc (IntroBasedOn (id,[])) MoveLast false false
let intro_then = intro_then_gen dloc (IntroAvoid []) MoveLast false false
let intro = intro_gen dloc (IntroAvoid []) MoveLast false false
let introf = intro_gen dloc (IntroAvoid []) MoveLast true false
let intro_avoiding l = intro_gen dloc (IntroAvoid l) MoveLast false false

let intro_then_force = intro_then_gen dloc (IntroAvoid []) MoveLast true false

(**** Multiple introduction tactics ****)

let rec intros_using = function
  | []     -> tclIDTAC
  | str::l -> tclTHEN (intro_using str) (intros_using l)

let intros = tclREPEAT intro

let intro_erasing id = tclTHEN (thin [id]) (introduction id)

let intro_forthcoming_then_gen loc name_flag move_flag dep_flag tac =
  let rec aux ids =
    tclORELSE0
      (intro_then_gen loc name_flag  move_flag false dep_flag
         (fun id -> aux (id::ids)))
      (tac ids) in
  aux []

let rec get_next_hyp_position id = function
  | [] -> error ("No such hypothesis: " ^ Id.to_string id)
  | (hyp,_,_) :: right ->
      if Id.equal hyp id then
	match right with (id,_,_)::_ -> MoveBefore id | [] -> MoveLast
      else
	get_next_hyp_position id right

let thin_for_replacing l gl =
  try Tacmach.thin l gl
  with Evarutil.ClearDependencyError (id,err) -> match err with
  | Evarutil.OccurHypInSimpleClause None ->
      errorlabstrm ""
      (str "Cannot change " ++ pr_id id ++ str ", it is used in conclusion.")
  | Evarutil.OccurHypInSimpleClause (Some id') ->
      errorlabstrm ""
        (str "Cannot change " ++ pr_id id ++
	 strbrk ", it is used in hypothesis " ++ pr_id id' ++ str".")
  | Evarutil.EvarTypingBreak ev ->
      errorlabstrm ""
        (str "Cannot change " ++ pr_id id ++
	 strbrk " without breaking the typing of " ++
	 Printer.pr_existential (pf_env gl) ev ++ str".")

let intro_replacing id gl =
  let next_hyp = get_next_hyp_position id (pf_hyps gl) in
  tclTHENLIST
    [thin_for_replacing [id]; introduction id; move_hyp true id next_hyp] gl

let intros_replacing ids gl =
  let rec introrec = function
    | [] -> tclIDTAC
    | id::tl ->
	tclTHEN (tclORELSE (intro_replacing id) (intro_using id))
           (introrec tl)
  in
  introrec ids gl

(* User-level introduction tactics *)

let intro_move idopt hto = match idopt with
  | None -> intro_gen dloc (IntroAvoid []) hto true false
  | Some id -> intro_gen dloc (IntroMustBe id) hto true false

let pf_lookup_hypothesis_as_renamed env ccl = function
  | AnonHyp n -> Detyping.lookup_index_as_renamed env ccl n
  | NamedHyp id -> Detyping.lookup_name_as_displayed env ccl id

let pf_lookup_hypothesis_as_renamed_gen red h gl =
  let env = pf_env gl in
  let rec aux ccl =
    match pf_lookup_hypothesis_as_renamed env ccl h with
      | None when red ->
          aux
	    ((fst (Redexpr.reduction_of_red_expr (Red true)))
	       env (project gl) ccl)
      | x -> x
  in
  try aux (pf_concl gl)
  with Redelimination -> None

let is_quantified_hypothesis id g =
  match pf_lookup_hypothesis_as_renamed_gen true (NamedHyp id) g with
    | Some _ -> true
    | None -> false

let msg_quantified_hypothesis = function
  | NamedHyp id ->
      str "quantified hypothesis named " ++ pr_id id
  | AnonHyp n ->
      int n ++ str (match n with 1 -> "st" | 2 -> "nd" | _ -> "th") ++
      str " non dependent hypothesis"

let depth_of_quantified_hypothesis red h gl =
  match pf_lookup_hypothesis_as_renamed_gen red h gl with
    | Some depth -> depth
    | None ->
        errorlabstrm "lookup_quantified_hypothesis"
          (str "No " ++ msg_quantified_hypothesis h ++
	  strbrk " in current goal" ++
	  (if red then strbrk " even after head-reduction" else mt ()) ++
	  str".")

let intros_until_gen red h g =
  tclDO (depth_of_quantified_hypothesis red h g) (if red then introf else intro) g

let intros_until_id id = intros_until_gen true (NamedHyp id)
let intros_until_n_gen red n = intros_until_gen red (AnonHyp n)

let intros_until = intros_until_gen true
let intros_until_n = intros_until_n_gen true
let intros_until_n_wored = intros_until_n_gen false

let tclCHECKVAR id gl = ignore (pf_get_hyp gl id); tclIDTAC gl

let try_intros_until_id_check id =
  tclORELSE (intros_until_id id) (tclCHECKVAR id)

let try_intros_until tac = function
  | NamedHyp id -> tclTHEN (try_intros_until_id_check id) (tac id)
  | AnonHyp n -> tclTHEN (intros_until_n n) (onLastHypId tac)

let rec intros_move = function
  | [] -> tclIDTAC
  | (hyp,destopt) :: rest ->
      tclTHEN (intro_gen dloc (IntroMustBe hyp) destopt false false)
	(intros_move rest)

let dependent_in_decl a (_,c,t) =
  match c with
    | None -> dependent a t
    | Some body -> dependent a body || dependent a t

(* Apply a tactic on a quantified hypothesis, an hypothesis in context
   or a term with bindings *)

let onOpenInductionArg tac = function
  | ElimOnConstr cbl ->
      tac cbl
  | ElimOnAnonHyp n ->
      tclTHEN
        (intros_until_n n)
        (onLastHyp (fun c -> tac (Evd.empty,(c,NoBindings))))
  | ElimOnIdent (_,id) ->
      (* A quantified hypothesis *)
      tclTHEN
        (try_intros_until_id_check id)
        (tac (Evd.empty,(mkVar id,NoBindings)))

let onInductionArg tac = function
  | ElimOnConstr cbl ->
      tac cbl
  | ElimOnAnonHyp n ->
      tclTHEN (intros_until_n n) (onLastHyp (fun c -> tac (c,NoBindings)))
  | ElimOnIdent (_,id) ->
      (* A quantified hypothesis *)
      tclTHEN (try_intros_until_id_check id) (tac (mkVar id,NoBindings))

let map_induction_arg f = function
  | ElimOnConstr (sigma,(c,bl)) -> ElimOnConstr (f (sigma,c),bl)
  | ElimOnAnonHyp n -> ElimOnAnonHyp n
  | ElimOnIdent id -> ElimOnIdent id

(**************************)
(*  Refinement tactics    *)
(**************************)

let apply_type hdcty argl gl =
  refine (applist (mkCast (Evarutil.mk_new_meta(),DEFAULTcast, hdcty),argl)) gl

let apply_term hdc argl gl =
  refine (applist (hdc,argl)) gl

let bring_hyps hyps =
  if List.is_empty hyps then Refiner.tclIDTAC
  else
    (fun gl ->
      let newcl = List.fold_right mkNamedProd_or_LetIn hyps (pf_concl gl) in
      let f = mkCast (Evarutil.mk_new_meta(),DEFAULTcast, newcl) in
      refine_no_check (mkApp (f, instance_from_named_context hyps)) gl)

let resolve_classes gl =
  let env = pf_env gl and evd = project gl in
    if Evd.is_empty evd then tclIDTAC gl
    else
      let evd' = Typeclasses.resolve_typeclasses env evd in
	(tclTHEN (tclEVARS evd') tclNORMEVAR) gl

(**************************)
(*     Cut tactics        *)
(**************************)

let cut c gl =
  match kind_of_term (pf_hnf_type_of gl c) with
    | Sort _ ->
        let id=next_name_away_with_default "H" Anonymous (pf_ids_of_hyps gl) in
        let t = mkProd (Anonymous, c, pf_concl gl) in
          tclTHENFIRST
            (internal_cut_rev id c)
            (tclTHEN (apply_type t [mkVar id]) (thin [id]))
            gl
    | _  -> error "Not a proposition or a type."

let cut_intro t = tclTHENFIRST (cut t) intro

(* [assert_replacing id T tac] adds the subgoals of the proof of [T]
   before the current goal

   id:T0                 id:T0    id:T     
   =====   ------>   tac(=====) + ==== 
    G                     T        G

   It fails if the hypothesis to replace appears in the goal or in
   another hypothesis.
*) 

let assert_replacing id t tac = tclTHENFIRST (internal_cut_replace id t) tac

(* [cut_replacing id T tac] adds the subgoals of the proof of [T]
   after the current goal

   id:T0             id:T       id:T0
   =====   ------>   ==== + tac(=====)
    G                 G          T

   It fails if the hypothesis to replace appears in the goal or in
   another hypothesis.
*)

let cut_replacing id t tac = tclTHENLAST (internal_cut_rev_replace id t) tac

let cut_in_parallel l =
  let rec prec = function
    | [] -> tclIDTAC
    | h::t -> tclTHENFIRST (cut h) (prec t)
  in
    prec (List.rev l)

let error_uninstantiated_metas t clenv =
  let na = meta_name clenv.evd (List.hd (Metaset.elements (metavars_of t))) in
  let id = match na with Name id -> id | _ -> anomaly (Pp.str "unnamed dependent meta")
  in errorlabstrm "" (str "Cannot find an instance for " ++ pr_id id ++ str".")

(* For a clenv expressing some lemma [C[?1:T1,...,?n:Tn] : P] and some
   goal [G], [clenv_refine_in] returns [n+1] subgoals, the [n] last
   ones (resp [n] first ones if [sidecond_first] is [true]) being the
   [Ti] and the first one (resp last one) being [G] whose hypothesis
   [id] is replaced by P using the proof given by [tac] *)

let clenv_refine_in ?(sidecond_first=false) with_evars ?(with_classes=true) id clenv gl =
  let clenv = clenv_pose_dependent_evars with_evars clenv in
  let clenv =
    if with_classes then
      { clenv with evd = Typeclasses.resolve_typeclasses ~fail:(not with_evars) clenv.env clenv.evd }
    else clenv
  in
  let new_hyp_typ = clenv_type clenv in
  if not with_evars & occur_meta new_hyp_typ then
    error_uninstantiated_metas new_hyp_typ clenv;
  let new_hyp_prf = clenv_value clenv in
  tclTHEN
    (tclEVARS clenv.evd)
    ((if sidecond_first then assert_replacing else cut_replacing)
      id new_hyp_typ (refine_no_check new_hyp_prf)) gl

(********************************************)
(*       Elimination tactics                *)
(********************************************)

let last_arg c = match kind_of_term c with
  | App (f,cl) ->
      Array.last cl
  | _ -> anomaly (Pp.str "last_arg")

let nth_arg i c =
  if Int.equal i (-1) then last_arg c else
  match kind_of_term c with
  | App (f,cl) -> cl.(i)
  | _ -> anomaly (Pp.str "nth_arg")

let index_of_ind_arg t =
  let rec aux i j t = match kind_of_term t with
  | Prod (_,t,u) ->
      (* heuristic *)
      if isInd (fst (decompose_app t)) then aux (Some j) (j+1) u
      else aux i (j+1) u
  | _ -> match i with
      | Some i -> i
      | None -> error "Could not find inductive argument of elimination scheme."
  in aux None 0 t

let elimination_clause_scheme with_evars ?(flags=elim_flags ()) i elimclause indclause gl =
  let indmv =
    (match kind_of_term (nth_arg i elimclause.templval.rebus) with
       | Meta mv -> mv
       | _  -> errorlabstrm "elimination_clause"
             (str "The type of elimination clause is not well-formed."))
  in
  let elimclause' = clenv_fchain ~flags indmv elimclause indclause in
  res_pf elimclause' ~with_evars:with_evars ~flags gl

(*
 * Elimination tactic with bindings and using an arbitrary
 * elimination constant called elimc. This constant should end
 * with a clause (x:I)(P .. ), where P is a bound variable.
 * The term c is of type t, which is a product ending with a type
 * matching I, lbindc are the expected terms for c arguments
 *)

type eliminator = {
  elimindex : int option;  (* None = find it automatically *)
  elimbody : constr with_bindings
}

let general_elim_clause_gen elimtac indclause elim gl =
  let (elimc,lbindelimc) = elim.elimbody in
  let elimt = pf_type_of gl elimc in
  let i =
    match elim.elimindex with None -> index_of_ind_arg elimt | Some i -> i in
  let elimclause = make_clenv_binding gl (elimc,elimt) lbindelimc in
  elimtac i elimclause indclause gl

let general_elim_clause elimtac (c,lbindc) elim gl =
  let ct = pf_type_of gl c in
  let t = try snd (pf_reduce_to_quantified_ind gl ct) with UserError _ -> ct in
  let indclause  = make_clenv_binding gl (c,t) lbindc  in
    general_elim_clause_gen elimtac indclause elim gl

let general_elim with_evars c e =
  general_elim_clause (elimination_clause_scheme with_evars) c e

(* Case analysis tactics *)

let general_case_analysis_in_context with_evars (c,lbindc) gl =
  let (mind,_) = pf_reduce_to_quantified_ind gl (pf_type_of gl c) in
  let sort = elimination_sort_of_goal gl in
  let sigma, elim =
    if occur_term c (pf_concl gl) then
      pf_apply build_case_analysis_scheme gl mind true sort
    else
      pf_apply build_case_analysis_scheme_default gl mind sort in
  tclTHEN (tclEVARS sigma)
  (general_elim with_evars (c,lbindc)
   {elimindex = None; elimbody = (elim,NoBindings)}) gl

let general_case_analysis with_evars (c,lbindc as cx) =
  match kind_of_term c with
    | Var id when lbindc == NoBindings ->
	tclTHEN (try_intros_until_id_check id)
	  (general_case_analysis_in_context with_evars cx)
    | _ ->
	general_case_analysis_in_context with_evars cx

let simplest_case c = general_case_analysis false (c,NoBindings)

(* Elimination tactic with bindings but using the default elimination
 * constant associated with the type. *)

exception IsRecord

let is_record mind = (Global.lookup_mind (fst mind)).mind_record

let find_ind_eliminator ind s gl =
  let gr = lookup_eliminator ind s in
  let evd, c = pf_apply (Evd.fresh_global Evd.univ_flexible) gl gr in
    evd, c

let find_eliminator c gl =
  let ((ind,u),t) = pf_reduce_to_quantified_ind gl (pf_type_of gl c) in
  if is_record ind then raise IsRecord;
  let evd, c = find_ind_eliminator ind (elimination_sort_of_goal gl) gl in
    evd, {elimindex = None; elimbody = (c,NoBindings)}

let default_elim with_evars (c,_ as cx) gl =
  try
    let evd, elim = find_eliminator c gl in
      tclTHEN (tclEVARS evd) (general_elim with_evars cx elim) gl
  with IsRecord ->
    (* For records, induction principles aren't there by default anymore.
       Instead, we do a case analysis instead. *)
    general_case_analysis with_evars cx gl

let elim_in_context with_evars c = function
  | Some elim ->
      general_elim with_evars c {elimindex = Some (-1); elimbody = elim}
  | None -> default_elim with_evars c

let elim with_evars (c,lbindc as cx) elim =
  match kind_of_term c with
    | Var id when lbindc == NoBindings ->
	tclTHEN (try_intros_until_id_check id)
	  (elim_in_context with_evars cx elim)
    | _ ->
	elim_in_context with_evars cx elim

(* The simplest elimination tactic, with no substitutions at all. *)

let simplest_elim c = default_elim false (c,NoBindings)

(* Elimination in hypothesis *)
(* Typically, elimclause := (eq_ind ?x ?P ?H ?y ?Heq : ?P ?y)
              indclause : forall ..., hyps -> a=b    (to take place of ?Heq)
              id : phi(a)                            (to take place of ?H)
      and the result is to overwrite id with the proof of phi(b)

   but this generalizes to any elimination scheme with one constructor
   (e.g. it could replace id:A->B->C by id:C, knowing A/\B)
*)

let clenv_fchain_in id ?(flags=elim_flags ()) mv elimclause hypclause =
  try clenv_fchain ~flags mv elimclause hypclause
  with PretypeError (env,evd,NoOccurrenceFound (op,_)) ->
    (* Set the hypothesis name in the message *)
    raise (PretypeError (env,evd,NoOccurrenceFound (op,Some id)))

let elimination_in_clause_scheme with_evars ?(flags=elim_flags ()) id i elimclause indclause gl =
  let indmv = destMeta (nth_arg i elimclause.templval.rebus) in
  let hypmv =
    try match List.remove indmv (clenv_independent elimclause) with
      | [a] -> a
      | _ -> failwith ""
    with Failure _ -> errorlabstrm "elimination_clause"
          (str "The type of elimination clause is not well-formed.") in
  let elimclause'  = clenv_fchain ~flags indmv elimclause indclause in
  let hyp = mkVar id in
  let hyp_typ = pf_type_of gl hyp in
  let hypclause = mk_clenv_from_n gl (Some 0) (hyp, hyp_typ) in
  let elimclause'' = clenv_fchain_in id ~flags hypmv elimclause' hypclause in
  let new_hyp_typ  = clenv_type elimclause'' in
  if eq_constr hyp_typ new_hyp_typ then
    errorlabstrm "general_rewrite_in"
      (str "Nothing to rewrite in " ++ pr_id id ++ str".");
  clenv_refine_in with_evars id elimclause'' gl

let general_elim_in with_evars id =
  general_elim_clause (elimination_in_clause_scheme with_evars id)

(* Apply a tactic below the products of the conclusion of a lemma *)

type conjunction_status =
  | DefinedRecord of constant option list
  | NotADefinedRecordUseScheme of constr

let make_projection sigma inst params cstr sign elim i n c =
  let elim = match elim with
  | NotADefinedRecordUseScheme elim ->
      (* bugs: goes from right to left when i increases! *)
      let (na,b,t) = List.nth cstr.cs_args i in
      let b = match b with None -> mkRel (i+1) | Some b -> b in
      let branch = it_mkLambda_or_LetIn b cstr.cs_args in
      if
	(* excludes dependent projection types *)
	noccur_between 1 (n-i-1) t
	(* excludes flexible projection types *)
	&& not (isEvar (fst (whd_betaiota_stack sigma t)))
      then
        let t = lift (i+1-n) t in
	Some (beta_applist (elim,params@[t;branch]),t)
      else
	None
  | DefinedRecord l ->
      (* goes from left to right when i increases! *)
      match List.nth l i with
      | Some proj ->
         let proj = mkConstU (proj, inst) in
	 let t = Retyping.get_type_of (Global.env()) sigma proj in
	 let args = extended_rel_vect 0 sign in
	  Some (beta_applist (proj,params),prod_applist t (params@[mkApp (c,args)]))
      | None -> None
  in Option.map (fun (abselim,elimt) -> 
    let c = beta_applist (abselim,[mkApp (c,extended_rel_vect 0 sign)]) in
    (it_mkLambda_or_LetIn c sign, it_mkProd_or_LetIn elimt sign)) elim

let descend_in_conjunctions tac exit c gl =
  try
    let ((ind,u),t) = pf_reduce_to_quantified_ind gl (pf_type_of gl c) in
    let sign,ccl = decompose_prod_assum t in
    match match_with_tuple ccl with
    | Some (_,_,isrec) ->
	let n = (mis_constr_nargs ind).(0) in
	let sort = elimination_sort_of_goal gl in
	let id = fresh_id [] (Id.of_string "H") gl in
	let IndType (indf,_) = pf_apply find_rectype gl ccl in
	let (_,inst), params = dest_ind_family indf in
	let cstr = (get_constructors (pf_env gl) indf).(0) in
	let elim =
	  try DefinedRecord (Recordops.lookup_projections ind)
	  with Not_found ->
	    let elim = pf_apply build_case_analysis_scheme gl (ind,u) false sort in
	    NotADefinedRecordUseScheme (snd elim) in
	tclFIRST
	  (List.init n (fun i gl ->
	    match make_projection (project gl) inst params cstr sign elim i n c with
	    | None -> tclFAIL 0 (mt()) gl
	    | Some (p,pt) -> 
	    tclTHENS
	      (internal_cut id pt)
	      [refine p; (* Might be ill-typed due to forbidden elimination. *)
	       tclTHEN (tac (not isrec) (mkVar id)) (thin [id])] gl))
	  gl
    | None ->
	raise Exit
  with RefinerError _|UserError _|Exit -> exit ()

(****************************************************)
(*            Resolution tactics                    *)
(****************************************************)

let general_apply with_delta with_destruct with_evars (loc,(c,lbind)) gl0 =
  let flags =
    if with_delta then default_unify_flags () else default_no_delta_unify_flags () in
  (* The actual type of the theorem. It will be matched against the
  goal. If this fails, then the head constant will be unfolded step by
  step. *)
  let concl_nprod = nb_prod (pf_concl gl0) in
  let rec try_main_apply with_destruct c gl =
    let thm_ty0 = nf_betaiota (project gl) (pf_type_of gl c) in
    let try_apply thm_ty nprod =
      let n = nb_prod thm_ty - nprod in
	if n<0 then error "Applied theorem has not enough premisses.";
	let clause = make_clenv_binding_apply gl (Some n) (c,thm_ty) lbind in
	Clenvtac.res_pf clause ~with_evars:with_evars ~flags:flags gl
    in
      try try_apply thm_ty0 concl_nprod
      with PretypeError _|RefinerError _|UserError _|Failure _ as exn ->
	let rec try_red_apply thm_ty =
	  try
            (* Try to head-reduce the conclusion of the theorem *)
            let red_thm = try_red_product (pf_env gl) (project gl) thm_ty in
              try try_apply red_thm concl_nprod
              with PretypeError _|RefinerError _|UserError _|Failure _ ->
		try_red_apply red_thm
	  with Redelimination ->
            (* Last chance: if the head is a variable, apply may try
	       second order unification *)
	    try if not (Int.equal concl_nprod 0) then try_apply thm_ty 0 else raise Exit
	    with PretypeError _|RefinerError _|UserError _|Failure _|Exit ->
	      if with_destruct then
                descend_in_conjunctions
                  try_main_apply (fun _ -> Loc.raise loc exn) c gl
	      else
		Loc.raise loc exn
	in try_red_apply thm_ty0
  in
  try_main_apply with_destruct c gl0

let rec apply_with_bindings_gen b e = function
  | [] -> tclIDTAC
  | [cb] -> general_apply b b e cb
  | cb::cbl ->
      tclTHENLAST (general_apply b b e cb) (apply_with_bindings_gen b e cbl)

let apply_with_bindings cb = apply_with_bindings_gen false false [dloc,cb]

let eapply_with_bindings cb = apply_with_bindings_gen false true [dloc,cb]

let apply c = apply_with_bindings_gen false false [dloc,(c,NoBindings)]

let eapply c = apply_with_bindings_gen false true [dloc,(c,NoBindings)]

let apply_list = function
  | c::l -> apply_with_bindings (c,ImplicitBindings l)
  | _ -> assert false

(* [apply_in hyp c] replaces

   hyp : forall y1, ti -> t             hyp : rho(u)
   ========================    with     ============  and the =======
   goal                                 goal                  rho(ti)

   assuming that [c] has type [forall x1..xn -> t' -> u] for some [t]
   unifiable with [t'] with unifier [rho]
*)

let find_matching_clause unifier clause =
  let rec find clause =
    try unifier clause
    with exn when catchable_exception exn ->
    try find (clenv_push_prod clause)
    with NotExtensibleClause -> failwith "Cannot apply"
  in find clause

let progress_with_clause flags innerclause clause =
  let ordered_metas = List.rev (clenv_independent clause) in
  if List.is_empty ordered_metas then error "Statement without assumptions.";
  let f mv =
    try Some (find_matching_clause (clenv_fchain mv ~flags clause) innerclause)
    with Failure _ -> None
  in
  try List.find_map f ordered_metas
  with Not_found -> error "Unable to unify."

let apply_in_once_main flags innerclause (d,lbind) gl =
  let thm = nf_betaiota gl.sigma (pf_type_of gl d) in
  let rec aux clause =
    try progress_with_clause flags innerclause clause
    with e when Errors.noncritical e ->
    try aux (clenv_push_prod clause)
    with NotExtensibleClause -> raise e
  in
  aux (make_clenv_binding gl (d,thm) lbind)

let apply_in_once sidecond_first with_delta with_destruct with_evars id
  (loc,(d,lbind)) gl0 =
  let flags = if with_delta then elim_flags () else elim_no_delta_flags () in
  let t' = pf_get_hyp_typ gl0 id in
  let innerclause = mk_clenv_from_n gl0 (Some 0) (mkVar id,t') in
  let rec aux with_destruct c gl =
    try
      let clause = apply_in_once_main flags innerclause (c,lbind) gl in
      clenv_refine_in ~sidecond_first with_evars id clause gl
    with exn when with_destruct ->
      descend_in_conjunctions aux (fun _ -> raise exn) c gl
  in
  aux with_destruct d gl0

(* A useful resolution tactic which, if c:A->B, transforms |- C into
   |- B -> C and |- A

   -------------------
   Gamma |- c : A -> B      Gamma |- ?2 : A
   ----------------------------------------
           Gamma |- B                        Gamma |- ?1 : B -> C
           -----------------------------------------------------
                             Gamma |- ? : C

 Ltac lapply c :=
  let ty := check c in
  match eval hnf in ty with
    ?A -> ?B => cut B; [ idtac | apply c ]
  end.
*)

let cut_and_apply c gl =
  let goal_constr = pf_concl gl in
    match kind_of_term (pf_hnf_constr gl (pf_type_of gl c)) with
      | Prod (_,c1,c2) when not (dependent (mkRel 1) c2) ->
	  tclTHENLAST
	    (apply_type (mkProd (Anonymous,c2,goal_constr)) [mkMeta(new_meta())])
	    (apply_term c [mkMeta (new_meta())]) gl
      | _ -> error "lapply needs a non-dependent product."

(********************************************************************)
(*               Exact tactics                                      *)
(********************************************************************)

let exact_check c gl =
  let concl = (pf_concl gl) in
  let ct = pf_type_of gl c in
    try tclTHEN (convert_leq ct concl) (refine_no_check c) gl
    with _ -> error "Not an exact proof." (*FIXME error handling here not the best *)

let exact_no_check = refine_no_check

let vm_cast_no_check c gl =
  let concl = pf_concl gl in
  refine_no_check (Term.mkCast(c,Term.VMcast,concl)) gl


let exact_proof c gl =
  (* on experimente la synthese d'ise dans exact *)
  let c,ctx = Constrintern.interp_casted_constr (project gl) (pf_env gl) c (pf_concl gl)
  in tclPUSHCONTEXT Evd.univ_flexible ctx (refine_no_check c) gl

let (assumption : tactic) = fun gl ->
  let concl =  pf_concl gl in
  let hyps = pf_hyps gl in
  let rec arec only_eq = function
    | [] ->
        if only_eq then arec false hyps else error "No such assumption."
    | (id,c,t)::rest ->
	if (only_eq & eq_constr t concl)
          or (not only_eq & pf_conv_x_leq gl t concl)
        then refine_no_check (mkVar id) gl
	else arec only_eq rest
  in
  arec true hyps

(*****************************************************************)
(*          Modification of a local context                      *)
(*****************************************************************)

(* This tactic enables the user to remove hypotheses from the signature.
 * Some care is taken to prevent him from removing variables that are
 * subsequently used in other hypotheses or in the conclusion of the
 * goal. *)

let clear ids = (* avant seul dyn_clear n'echouait pas en [] *)
  if List.is_empty ids then tclIDTAC else thin ids

let clear_body = thin_body

let clear_wildcards ids =
  tclMAP (fun (loc,id) gl ->
    try with_check (Tacmach.thin_no_check [id]) gl
    with ClearDependencyError (id,err) ->
      (* Intercept standard [thin] error message *)
      Loc.raise loc
        (error_clear_dependency (pf_env gl) (Id.of_string "_") err))
    ids

(*   Takes a list of booleans, and introduces all the variables
 *  quantified in the goal which are associated with a value
 *  true  in the boolean list. *)

let rec intros_clearing = function
  | []          -> tclIDTAC
  | (false::tl) -> tclTHEN intro (intros_clearing tl)
  | (true::tl)  ->
      tclTHENLIST
        [ intro; onLastHypId (fun id -> clear [id]); intros_clearing tl]

(* Modifying/Adding an hypothesis  *)

let specialize mopt (c,lbind) g =
  let tac, term =
    if lbind == NoBindings then 
      let evd = Typeclasses.resolve_typeclasses (pf_env g) (project g) in
	tclEVARS evd, nf_evar evd c
    else
      let clause = make_clenv_binding g (c,pf_type_of g c) lbind in
      let flags = { (default_unify_flags ()) with resolve_evars = true } in
      let clause = clenv_unify_meta_types ~flags clause in
      let (thd,tstack) = whd_nored_stack clause.evd (clenv_value clause) in
      let nargs = List.length tstack in
      let tstack = match mopt with
	| Some m ->
	    if m < nargs then List.firstn m tstack else tstack
	| None ->
	    let rec chk = function
	      | [] -> []
	      | t::l -> if occur_meta t then [] else t :: chk l
	    in chk tstack
      in
      let term = applist(thd,List.map (nf_evar clause.evd) tstack) in
      if occur_meta term then
	errorlabstrm "" (str "Cannot infer an instance for " ++
          pr_name (meta_name clause.evd (List.hd (collect_metas term))) ++
	  str ".");
       tclEVARS clause.evd, term
  in
  match kind_of_term (fst(decompose_app (snd(decompose_lam_assum c)))) with
       | Var id when List.mem id (pf_ids_of_hyps g) ->
	   tclTHEN tac
	     (tclTHENFIRST
	       (fun g -> internal_cut_replace id (pf_type_of g term) g)
	       (exact_no_check term)) g
       | _ -> tclTHEN tac
	   (tclTHENLAST
              (fun g -> cut (pf_type_of g term) g)
              (exact_no_check term)) g

(* Keeping only a few hypotheses *)

let keep hyps gl =
  let env = Global.env() in
  let ccl = pf_concl gl in
  let cl,_ =
    fold_named_context_reverse (fun (clear,keep) (hyp,_,_ as decl) ->
      if List.mem hyp hyps
	or List.exists (occur_var_in_decl env hyp) keep
	or occur_var env hyp ccl
      then (clear,decl::keep)
      else (hyp::clear,keep))
      ~init:([],[]) (pf_env gl)
  in thin cl gl

(************************)
(* Introduction tactics *)
(************************)

let check_number_of_constructors expctdnumopt i nconstr =
  if Int.equal i 0 then error "The constructors are numbered starting from 1.";
  begin match expctdnumopt with
    | Some n when not (Int.equal n nconstr) ->
	error ("Not an inductive goal with "^
	       string_of_int n ^ String.plural n " constructor"^".")
    | _ -> ()
  end;
  if i > nconstr then error "Not enough constructors."

let constructor_tac with_evars expctdnumopt i lbind gl =
  let cl = pf_concl gl in
  let (mind,redcl) = pf_reduce_to_quantified_ind gl cl in
  let nconstr =
    Array.length (snd (Global.lookup_pinductive mind)).mind_consnames in
  check_number_of_constructors expctdnumopt i nconstr;
  let sigma, cons = Evd.fresh_constructor_instance 
    (pf_env gl) (project gl) (fst mind, i) in
  let cons = mkConstructU cons in
  let apply_tac = general_apply true false with_evars (dloc,(cons,lbind)) in
  (tclTHENLIST
     [tclEVARS sigma; convert_concl_no_check redcl DEFAULTcast; intros; apply_tac]) gl

let one_constructor i lbind = constructor_tac false None i lbind

(* Try to apply the constructor of the inductive definition followed by
   a tactic t given as an argument.
   Should be generalize in Constructor (Fun c : I -> tactic)
 *)

let any_constructor with_evars tacopt gl =
  let t = match tacopt with None -> tclIDTAC | Some t -> t in
  let mind,_ = pf_reduce_to_quantified_ind gl (pf_concl gl) in
  let nconstr =
    Array.length (snd (Global.lookup_pinductive mind)).mind_consnames in
  if Int.equal nconstr 0 then error "The type has no constructors.";
  tclFIRST
    (List.map
      (fun i -> tclTHEN (constructor_tac with_evars None i NoBindings) t)
      (List.interval 1 nconstr)) gl

let left_with_bindings  with_evars = constructor_tac with_evars (Some 2) 1
let right_with_bindings with_evars = constructor_tac with_evars (Some 2) 2
let split_with_bindings with_evars l =
  tclMAP (constructor_tac with_evars (Some 1) 1) l

let left           = left_with_bindings false
let simplest_left  = left NoBindings

let right          = right_with_bindings false
let simplest_right = right NoBindings

let split          = constructor_tac false (Some 1) 1
let simplest_split = split NoBindings

(*****************************)
(* Decomposing introductions *)
(*****************************)

(* Rewriting function for rewriting one hypothesis at the time *)
let forward_general_multi_rewrite =
  ref (fun _ -> failwith "general_multi_rewrite undefined")

(* Rewriting function for substitution (x=t) everywhere at the same time *)
let forward_subst_one =
  ref (fun _ -> failwith "subst_one undefined")

let register_general_multi_rewrite f =
  forward_general_multi_rewrite := f

let register_subst_one f =
  forward_subst_one := f

let error_unexpected_extra_pattern loc nb pat =
  let s1,s2,s3 = match pat with
  | IntroIdentifier _ -> "name", (String.plural nb " introduction pattern"), "no"
  | _ -> "introduction pattern", "", "none" in
  user_err_loc (loc,"",str "Unexpected " ++ str s1 ++ str " (" ++
    (if Int.equal nb 0 then (str s3 ++ str s2) else
      (str "at most " ++ int nb ++ str s2)) ++ spc () ++
       str (if Int.equal nb 1 then "was" else "were") ++
      strbrk " expected in the branch).")

let intro_or_and_pattern loc b ll l' tac id gl =
    let c = mkVar id in
    let ind,_ = pf_reduce_to_quantified_ind gl (pf_type_of gl c) in
    let nv = mis_constr_nargs (Univ.out_punivs ind) in
    let bracketed = b || not (List.is_empty l') in
    let rec adjust_names_length nb n = function
      | [] when Int.equal n 0 or not bracketed -> []
      | [] -> (dloc,IntroAnonymous) :: adjust_names_length nb (n-1) []
      | (loc',pat) :: _ as l when Int.equal n 0 ->
	  if bracketed then error_unexpected_extra_pattern loc' nb pat;
	  l
      | ip :: l -> ip :: adjust_names_length nb (n-1) l in
    let ll = fix_empty_or_and_pattern (Array.length nv) ll in
    check_or_and_pattern_size loc ll (Array.length nv);
    tclTHENLASTn
      (tclTHEN (simplest_case c) (clear [id]))
      (Array.map2 (fun n l -> tac ((adjust_names_length n n l)@l'))
	nv (Array.of_list ll))
      gl

let rewrite_hyp l2r id gl =
  let rew_on l2r =
    !forward_general_multi_rewrite l2r false (mkVar id,NoBindings) in
  let subst_on l2r x rhs =
    !forward_subst_one true x (id,rhs,l2r) in
  let clear_var_and_eq c =
    tclTRY (tclTHEN (clear [id]) (tclTRY (clear [destVar c]))) in
  let t = pf_whd_betadeltaiota gl (pf_type_of gl (mkVar id)) in
  (* TODO: detect setoid equality? better detect the different equalities *)
  match match_with_equality_type t with
  | Some (hdcncl,[_;lhs;rhs]) ->
      if l2r & isVar lhs & not (occur_var (pf_env gl) (destVar lhs) rhs) then
	subst_on l2r (destVar lhs) rhs gl
      else if not l2r & isVar rhs & not (occur_var (pf_env gl) (destVar rhs) lhs) then
	subst_on l2r (destVar rhs) lhs gl
      else
	tclTHEN (rew_on l2r onConcl) (tclTRY (clear [id])) gl
  | Some (hdcncl,[c]) ->
      let l2r = not l2r in (* equality of the form eq_true *)
      if isVar c then
	tclTHEN (rew_on l2r allHypsAndConcl) (clear_var_and_eq c) gl
      else
	tclTHEN (rew_on l2r onConcl) (tclTRY (clear [id])) gl
  | _ ->
      error "Cannot find a known equation."

let rec explicit_intro_names = function
| (_, IntroIdentifier id) :: l ->
    id :: explicit_intro_names l
| (_, (IntroWildcard | IntroAnonymous | IntroFresh _
      | IntroRewrite _ | IntroForthcoming _)) :: l -> explicit_intro_names l
| (_, IntroOrAndPattern ll) :: l' ->
    List.flatten (List.map (fun l -> explicit_intro_names (l@l')) ll)
| [] ->
    []

let wild_id = Id.of_string "_tmp"

let rec list_mem_assoc_right id = function
  | [] -> false
  | (x,id')::l -> Id.equal id id' || list_mem_assoc_right id l

let check_thin_clash_then id thin avoid tac =
  if list_mem_assoc_right id thin then
    let newid = next_ident_away (add_suffix id "'") avoid in
    let thin =
      List.map (on_snd (fun id' -> if Id.equal id id' then newid else id')) thin in
    tclTHEN (rename_hyp [id,newid]) (tac thin)
  else
    tac thin

  (* We delay thinning until the completion of the whole intros tactic
     to ensure that dependent hypotheses are cleared in the right
     dependency order (see bug #1000); we use fresh names, not used in
     the tactic, for the hyps to clear *)
let rec intros_patterns b avoid ids thin destopt tac = function
  | (loc, IntroWildcard) :: l ->
      intro_then_gen loc (IntroBasedOn(wild_id,avoid@explicit_intro_names l))
	MoveLast true false
        (fun id -> intros_patterns b avoid ids ((loc,id)::thin) destopt tac l)
  | (loc, IntroIdentifier id) :: l ->
      check_thin_clash_then id thin avoid (fun thin ->
        intro_then_gen loc (IntroMustBe id) destopt true false
          (fun id -> intros_patterns b avoid (id::ids) thin destopt tac l))
  | (loc, IntroAnonymous) :: l ->
      intro_then_gen loc (IntroAvoid (avoid@explicit_intro_names l))
	destopt true false
        (fun id -> intros_patterns b avoid (id::ids) thin destopt tac l)
  | (loc, IntroFresh id) :: l ->
      (* todo: avoid thinned names to interfere with generation of fresh name *)
      intro_then_gen loc (IntroBasedOn (id, avoid@explicit_intro_names l))
	destopt true false
        (fun id -> intros_patterns b avoid (id::ids) thin destopt tac l)
  | (loc, IntroForthcoming onlydeps) :: l ->
      intro_forthcoming_then_gen loc (IntroAvoid (avoid@explicit_intro_names l))
	  destopt onlydeps
        (fun ids -> intros_patterns b avoid ids thin destopt tac l)
  | (loc, IntroOrAndPattern ll) :: l' ->
      intro_then_force
	(intro_or_and_pattern loc b ll l'
	   (intros_patterns b avoid ids thin destopt tac))
  | (loc, IntroRewrite l2r) :: l ->
      intro_then_gen loc (IntroAvoid(avoid@explicit_intro_names l))
	MoveLast true false
        (fun id ->
	  tclTHENLAST (* Skip the side conditions of the rewriting step *)
	    (rewrite_hyp l2r id)
	    (intros_patterns b avoid ids thin destopt tac l))
  | [] -> tac ids thin

let intros_pattern destopt =
  intros_patterns false [] [] [] destopt (fun _ -> clear_wildcards)

let intro_pattern destopt pat =
  intros_pattern destopt [dloc,pat]

let intro_patterns = function
  | [] -> tclREPEAT intro
  | l  -> intros_pattern MoveLast l

(**************************)
(*   Other cut tactics    *)
(**************************)

let make_id s = fresh_id [] (default_id_of_sort s)

let prepare_intros s ipat gl = match ipat with
  | None -> make_id s gl, tclIDTAC
  | Some (loc,ipat) -> match ipat with
  | IntroIdentifier id -> id, tclIDTAC
  | IntroAnonymous -> make_id s gl, tclIDTAC
  | IntroFresh id -> fresh_id [] id gl, tclIDTAC
  | IntroWildcard -> let id = make_id s gl in id, clear_wildcards [dloc,id]
  | IntroRewrite l2r ->
      let id = make_id s gl in
      id, !forward_general_multi_rewrite l2r false (mkVar id,NoBindings) allHypsAndConcl
  | IntroOrAndPattern ll -> make_id s gl,
      onLastHypId
	(intro_or_and_pattern loc true ll []
	  (intros_patterns true [] [] [] MoveLast (fun _ -> clear_wildcards)))
  | IntroForthcoming _ -> user_err_loc
      (loc,"",str "Introduction pattern for one hypothesis expected")

let ipat_of_name = function
  | Anonymous -> None
  | Name id -> Some (dloc, IntroIdentifier id)

let allow_replace c gl = function (* A rather arbitrary condition... *)
  | Some (_, IntroIdentifier id) ->
      let c = fst (decompose_app ((strip_lam_assum c))) in
      isVar c && Id.equal (destVar c) id
  | _ ->
      false

let assert_as first ipat c gl =
  match kind_of_term (pf_hnf_type_of gl c) with
  | Sort s ->
      let id,tac = prepare_intros s ipat gl in
      let repl = allow_replace c gl ipat in
      tclTHENS
	((if first then internal_cut_gen else internal_cut_rev_gen) repl id c)
	(if first then [tclIDTAC; tac] else [tac; tclIDTAC]) gl
  | _  -> error "Not a proposition or a type."

let assert_tac na = assert_as true (ipat_of_name na)

(* apply in as *)

let as_tac id ipat = match ipat with
  | Some (loc,IntroRewrite l2r) ->
      !forward_general_multi_rewrite l2r false (mkVar id,NoBindings) allHypsAndConcl
  | Some (loc,IntroOrAndPattern ll) ->
      intro_or_and_pattern loc true ll []
        (intros_patterns true [] [] [] MoveLast (fun _ -> clear_wildcards))
        id
  | Some (loc,
      (IntroIdentifier _ | IntroAnonymous | IntroFresh _ |
       IntroWildcard | IntroForthcoming _)) ->
      user_err_loc (loc,"", str "Disjunctive/conjunctive pattern expected")
  | None -> tclIDTAC

let tclMAPLAST tacfun l =
  List.fold_right (fun x -> tclTHENLAST (tacfun x)) l tclIDTAC

let tclMAPFIRST tacfun l =
  List.fold_right (fun x -> tclTHENFIRST (tacfun x)) l tclIDTAC

let general_apply_in sidecond_first with_delta with_destruct with_evars 
    id lemmas ipat =
  if sidecond_first then
    (* Skip the side conditions of the applied lemma *)
    tclTHENLAST
      (tclMAPLAST
	(apply_in_once sidecond_first with_delta with_destruct with_evars id) 
	lemmas)
      (as_tac id ipat)
  else 
    tclTHENFIRST
      (tclMAPFIRST
	(apply_in_once sidecond_first with_delta with_destruct with_evars id) 
	lemmas)
      (as_tac id ipat)

let apply_in simple with_evars id lemmas ipat =
  general_apply_in false simple simple with_evars id lemmas ipat

let simple_apply_in id c =
  general_apply_in false false false false id [dloc,(c,NoBindings)] None

(**************************)
(*   Generalize tactics   *)
(**************************)

let generalized_name c t ids cl = function
  | Name id as na ->
      if List.mem id ids then
	errorlabstrm "" (pr_id id ++ str " is already used");
      na
  | Anonymous ->
      match kind_of_term c with
      | Var id ->
	 (* Keep the name even if not occurring: may be used by intros later *)
	  Name id
      | _ ->
	  if noccurn 1 cl then Anonymous else
	    (* On ne s'etait pas casse la tete : on avait pris pour nom de
               variable la premiere lettre du type, meme si "c" avait ete une
               constante dont on aurait pu prendre directement le nom *)
	    named_hd (Global.env()) t Anonymous

let generalize_goal gl i ((occs,c,b),na) (cl,cst) =
  let t = pf_type_of gl c in
  let decls,cl = decompose_prod_n_assum i cl in
  let dummy_prod = it_mkProd_or_LetIn mkProp decls in
  let newdecls,_ = decompose_prod_n_assum i (subst_term_gen eq_constr_nounivs c dummy_prod) in
  let cl',cst' = subst_closed_term_univs_occ occs c (it_mkProd_or_LetIn cl newdecls) in
  let na = generalized_name c t (pf_ids_of_hyps gl) cl' na in
    mkProd_or_LetIn (na,b,t) cl', Univ.UniverseConstraints.union cst cst'

let generalize_dep ?(with_let=false) c gl =
  let env = pf_env gl in
  let sign = pf_hyps gl in
  let init_ids = ids_of_named_context (Global.named_context()) in
  let seek d toquant =
    if List.exists (fun (id,_,_) -> occur_var_in_decl env id d) toquant
      or dependent_in_decl c d then
      d::toquant
    else
      toquant in
  let to_quantify = Sign.fold_named_context seek sign ~init:[] in
  let to_quantify_rev = List.rev to_quantify in
  let qhyps = List.map (fun (id,_,_) -> id) to_quantify_rev in
  let tothin = List.filter (fun id -> not (List.mem id init_ids)) qhyps in
  let tothin' =
    match kind_of_term c with
      | Var id when mem_named_context id sign & not (List.mem id init_ids)
	  -> id::tothin
      | _ -> tothin
  in
  let cl' = it_mkNamedProd_or_LetIn (pf_concl gl) to_quantify in
  let body = 
    if with_let then
      match kind_of_term c with 
      | Var id -> pi2 (pf_get_hyp gl id)
      | _ -> None
    else None
  in
  let cl'',cst = generalize_goal gl 0 ((AllOccurrences,c,body),Anonymous) 
    (cl',Univ.UniverseConstraints.empty) in
  let args = Array.to_list (instance_from_named_context to_quantify_rev) in
  tclTHENLIST
    [tclPUSHUNIVERSECONSTRAINTS cst;
     apply_type cl'' (if Option.is_empty body then c::args else args);
     thin (List.rev tothin')]
    gl

let generalize_gen_let lconstr gl =
  let newcl,cst =
    List.fold_right_i (generalize_goal gl) 0 lconstr 
      (pf_concl gl,Univ.UniverseConstraints.empty) 
  in
  tclTHEN (tclPUSHUNIVERSECONSTRAINTS cst)
    (apply_type newcl (List.map_filter (fun ((_,c,b),_) -> 
      if Option.is_empty b then Some c else None) lconstr)) gl

let generalize_gen lconstr =
  generalize_gen_let (List.map (fun ((occs,c),na) ->
    (occs,c,None),na) lconstr)
    
let generalize l =
  generalize_gen_let (List.map (fun c -> ((AllOccurrences,c,None),Anonymous)) l)

let pf_get_hyp_val gl id =
  let (_, b, _) = pf_get_hyp gl id in
    b

let revert hyps gl = 
  let lconstr = List.map (fun id -> 
    ((AllOccurrences, mkVar id, pf_get_hyp_val gl id), Anonymous))
    hyps 
  in tclTHEN (generalize_gen_let lconstr) (clear hyps) gl

(* Faudra-t-il une version avec plusieurs args de generalize_dep ?
Cela peut-être troublant de faire "Generalize Dependent H n" dans
"n:nat; H:n=n |- P(n)" et d'échouer parce que H a disparu après la
généralisation dépendante par n.

let quantify lconstr =
 List.fold_right
   (fun com tac -> tclTHEN tac (tactic_com generalize_dep c))
   lconstr
   tclIDTAC
*)

(* A dependent cut rule à la sequent calculus
   ------------------------------------------
   Sera simplifiable le jour où il y aura un let in primitif dans constr

   [letin_tac b na c (occ_hyp,occ_ccl) gl] transforms
   [...x1:T1(c),...,x2:T2(c),... |- G(c)] into
   [...x:T;Heqx:(x=c);x1:T1(x),...,x2:T2(x),... |- G(x)] if [b] is false or
   [...x:=c:T;x1:T1(x),...,x2:T2(x),... |- G(x)] if [b] is true

   [occ_hyp,occ_ccl] tells which occurrences of [c] have to be substituted;
   if [occ_hyp = []] and [occ_ccl = None] then [c] is substituted
   wherever it occurs, otherwise [c] is substituted only in hyps
   present in [occ_hyps] at the specified occurrences (everywhere if
   the list of occurrences is empty), and in the goal at the specified
   occurrences if [occ_goal] is not [None];

   if name = Anonymous, the name is build from the first letter of the type;

   The tactic first quantify the goal over x1, x2,... then substitute then
   re-intro x1, x2,... at their initial place ([marks] is internally
   used to remember the place of x1, x2, ...: it is the list of hypotheses on
   the left of each x1, ...).
*)

let out_arg = function
  | ArgVar _ -> anomaly (Pp.str "Unevaluated or_var variable")
  | ArgArg x -> x

let occurrences_of_hyp id cls =
  let rec hyp_occ = function
      [] -> None
    | ((occs,id'),hl)::_ when Id.equal id id' ->
        Some (occurrences_map (List.map out_arg) occs, hl)
    | _::l -> hyp_occ l in
  match cls.onhyps with
      None -> Some (AllOccurrences,InHyp)
    | Some l -> hyp_occ l

let occurrences_of_goal cls =
  if cls.concl_occs == NoOccurrences then None
  else Some (occurrences_map (List.map out_arg) cls.concl_occs)

let in_every_hyp cls = Option.is_empty cls.onhyps

(*
(* Implementation with generalisation then re-intro: introduces noise *)
(* in proofs *)

let letin_abstract id c occs gl =
  let env = pf_env gl in
  let compute_dependency _ (hyp,_,_ as d) ctxt =
    let d' =
      try
	match occurrences_of_hyp hyp occs with
	  | None -> raise Not_found
	  | Some occ ->
              let newdecl = subst_term_occ_decl occ c d in
              if occ = [] & d = newdecl then
		if not (in_every_hyp occs)
		then raise (RefinerError (DoesNotOccurIn (c,hyp)))
		else raise Not_found
              else
		(subst1_named_decl (mkVar id) newdecl, true)
	with Not_found ->
	  (d,List.exists
	      (fun ((id,_,_),dep) -> dep && occur_var_in_decl env id d) ctxt)
    in d'::ctxt
  in
  let ctxt' = fold_named_context compute_dependency env ~init:[] in
  let compute_marks ((depdecls,marks as accu),lhyp) ((hyp,_,_) as d,b) =
    if b then ((d::depdecls,(hyp,lhyp)::marks), lhyp)
    else (accu, Some hyp) in
  let (depdecls,marks),_ = List.fold_left compute_marks (([],[]),None) ctxt' in
  let ccl = match occurrences_of_goal occs with
    | None -> pf_concl gl
    | Some occ -> subst1 (mkVar id) (subst_term_occ occ c (pf_concl gl))
  in
  (depdecls,marks,ccl)

let letin_tac with_eq name c occs gl =
  let x = id_of_name_using_hdchar (Global.env()) (pf_type_of gl c) name in
  let id =
    if name = Anonymous then fresh_id [] x gl else
      if not (mem_named_context x (pf_hyps gl)) then x else
	error ("The variable "^(Id.to_string x)^" is already declared") in
  let (depdecls,marks,ccl)= letin_abstract id c occs gl in
  let t = pf_type_of gl c in
  let tmpcl = List.fold_right mkNamedProd_or_LetIn depdecls ccl in
  let args = Array.to_list (instance_from_named_context depdecls) in
  let newcl = mkNamedLetIn id c t tmpcl in
  let lastlhyp = if marks=[] then None else snd (List.hd marks) in
  tclTHENLIST
    [ apply_type newcl args;
      thin (List.map (fun (id,_,_) -> id) depdecls);
      intro_gen (IntroMustBe id) lastlhyp false;
      if with_eq then tclIDTAC else thin_body [id];
      intros_move marks ] gl
*)

(* Implementation without generalisation: abbrev will be lost in hyps in *)
(* in the extracted proof *)

let default_matching_flags sigma = {
  modulo_conv_on_closed_terms = Some empty_transparent_state;
  use_metas_eagerly_in_conv_on_closed_terms = false;
  modulo_delta = empty_transparent_state;
  modulo_delta_types = full_transparent_state;
  modulo_delta_in_merge = Some full_transparent_state;
  check_applied_meta_types = true;
  resolve_evars = false;
  use_pattern_unification = false;
  use_meta_bound_pattern_unification = false;
  frozen_evars =
    fold_undefined (fun evk _ evars -> ExistentialSet.add evk evars)
      sigma ExistentialSet.empty;
  restrict_conv_on_strict_subterms = false;
  modulo_betaiota = false;
  modulo_eta = false;
  allow_K_in_toplevel_higher_order_unification = false
}

let make_pattern_test env sigma0 (sigma,c) =
  let flags = default_matching_flags sigma0 in
  let matching_fun t =
    try let sigma = w_unify env sigma Reduction.CONV ~flags c t in 
	  Some(sigma, t)
    with e when Errors.noncritical e -> raise NotUnifiable in
  let merge_fun c1 c2 =
    match c1, c2 with
    | Some (evd,c1), Some (_,c2) -> 
        let evd, b = trans_fconv Reduction.CONV empty_transparent_state env evd c1 c2 in
	  if b then Some (evd, c1) 
          else raise NotUnifiable
    | Some _, None -> c1
    | None, Some _ -> c2
    | None, None -> None 
  in
  { match_fun = matching_fun; merge_fun = merge_fun; 
    testing_state = None; last_found = None },
  (fun test -> match test.testing_state with
  | None -> 
    let evd, c = finish_evar_resolution env sigma0 (sigma,c) in
      tclPUSHEVARUNIVCONTEXT (Evd.evar_universe_context evd), c
  | Some (sigma,_) -> 
     let univs, subst = nf_univ_variables sigma in
       tclPUSHEVARUNIVCONTEXT (Evd.evar_universe_context univs),
       subst_univs_constr subst (nf_evar sigma c))

let letin_abstract id c (test,out) (occs,check_occs) gl =
  let env = pf_env gl in
  let compute_dependency _ (hyp,_,_ as d) depdecls =
    match occurrences_of_hyp hyp occs with
      | None -> depdecls
      | Some ((AllOccurrences, InHyp) as occ) ->
          let newdecl = subst_closed_term_occ_decl_modulo occ test d in
          if eq_named_declaration d newdecl then
            if check_occs && not (in_every_hyp occs)
            then raise (RefinerError (DoesNotOccurIn (c,hyp)))
            else depdecls
          else
            (subst1_named_decl (mkVar id) newdecl)::depdecls
      | Some occ ->
          let newdecl = subst_closed_term_occ_decl_modulo occ test d in
	    (subst1_named_decl (mkVar id) newdecl)::depdecls in
  let depdecls = fold_named_context compute_dependency env ~init:[] in
  let ccl = match occurrences_of_goal occs with
    | None -> pf_concl gl
    | Some occ ->
        subst1 (mkVar id) (subst_closed_term_occ_modulo occ test None (pf_concl gl)) in
  let lastlhyp =
    if List.is_empty depdecls then MoveLast else MoveAfter(pi1(List.last depdecls)) in
  (depdecls,lastlhyp,ccl,out test)

let letin_tac_gen with_eq name (sigmac,c) test ty occs gl =
  let id =
    let t = match ty with Some t -> t | None -> typ_of (pf_env gl) sigmac c in
    let x = id_of_name_using_hdchar (Global.env()) t name in
    if name == Anonymous then fresh_id [] x gl else
      if not (mem_named_context x (pf_hyps gl)) then x else
	error ("The variable "^(Id.to_string x)^" is already declared.") in
  let (depdecls,lastlhyp,ccl,(tac,c)) = letin_abstract id c test occs gl in
  let t = match ty with Some t -> t | None -> pf_apply typ_of gl c in
  let newcl,eq_tac = match with_eq with
    | Some (lr,(loc,ido)) ->
      let heq = match ido with
        | IntroAnonymous -> fresh_id [id] (add_prefix "Heq" id) gl
	| IntroFresh heq_base -> fresh_id [id] heq_base gl
        | IntroIdentifier id -> id
	| _ -> error"Expect an introduction pattern naming one hypothesis." in
      let eqdata,ctx = build_coq_eq_data_in (pf_env gl) in
      let args = if lr then [t;mkVar id;c] else [t;c;mkVar id]in
      let eq = applist (eqdata.eq,args) in
      let refl = applist (eqdata.refl, [t;mkVar id]) in
      mkNamedLetIn id c t (mkLetIn (Name heq, refl, eq, ccl)),
      tclPUSHCONTEXT Evd.univ_flexible_alg ctx (tclTHEN
	(intro_gen loc (IntroMustBe heq) lastlhyp true false)
	(thin_body [heq;id]))
    | None ->
	mkNamedLetIn id c t ccl, tclIDTAC in
  tclTHENLIST
    [ tac; convert_concl_no_check newcl DEFAULTcast;
      intro_gen dloc (IntroMustBe id) lastlhyp true false;
      tclMAP convert_hyp_no_check depdecls;
      eq_tac ] gl

let make_eq_test c = 
  let out cstr = 
    let tac = tclPUSHUNIVERSECONSTRAINTS cstr.testing_state in
      tac, c
  in
    (make_eq_univs_test c, out)

let letin_tac with_eq name c ty occs gl =
  letin_tac_gen with_eq name (project gl,c) (make_eq_test c) ty (occs,true) gl

let letin_pat_tac with_eq name c ty occs gl =
  letin_tac_gen with_eq name c
    (make_pattern_test (pf_env gl) (project gl) c)
    ty (occs,true) gl

(* Tactics "pose proof" (usetac=None) and "assert" (otherwise) *)
let forward usetac ipat c gl =
  match usetac with
  | None ->
      let t = pf_type_of gl c in
      tclTHENFIRST (assert_as true ipat t) (exact_no_check c) gl
  | Some tac ->
      tclTHENFIRST (assert_as true ipat c) tac gl

let pose_proof na c = forward None (ipat_of_name na) c
let assert_by na t tac = forward (Some tac) (ipat_of_name na) t

(*****************************)
(* Ad hoc unfold             *)
(*****************************)

(* The two following functions should already exist, but found nowhere *)
(* Unfolds x by its definition everywhere *)
let unfold_body x gl =
  let hyps = pf_hyps gl in
  let xval =
    match Sign.lookup_named x hyps with
        (_,Some xval,_) -> xval
      | _ -> errorlabstrm "unfold_body"
          (pr_id x ++ str" is not a defined hypothesis.") in
  let aft = afterHyp x gl in
  let hl = List.fold_right (fun (y,yval,_) cl -> (y,InHyp) :: cl) aft [] in
  let xvar = mkVar x in
  let rfun _ _ c = replace_term xvar xval c in
  tclTHENLIST
    [tclMAP (fun h -> reduct_in_hyp rfun h) hl;
     reduct_in_concl (rfun,DEFAULTcast)] gl

(* Unfolds x by its definition everywhere and clear x. This may raise
   an error if x is not defined. *)
let unfold_all x gl =
  let (_,xval,_) = pf_get_hyp gl x in
  (* If x has a body, simply replace x with body and clear x *)
  if not (Option.is_empty xval) then tclTHEN (unfold_body x) (clear [x]) gl
  else tclIDTAC gl

(* Either unfold and clear if defined or simply clear if not a definition *)
let expand_hyp id = tclTHEN (tclTRY (unfold_body id)) (clear [id])

(*****************************)
(* High-level induction      *)
(*****************************)

(*
 * A "natural" induction tactic
 *
  - [H0:T0, ..., Hi:Ti, hyp0:P->I(args), Hi+1:Ti+1, ..., Hn:Tn |-G] is the goal
  - [hyp0] is the induction hypothesis
  - we extract from [args] the variables which are not rigid parameters
    of the inductive type, this is [indvars] (other terms are forgotten);
    [indhyps] are the ones which actually are declared in context
    (done in [find_atomic_param_of_ind])
  - we look for all hyps depending of [hyp0] or one of [indvars]:
    this is [dephyps] of types [deptyps] respectively
  - [statuslist] tells for each hyps in [dephyps] after which other hyp
    fixed in the context they must be moved (when induction is done)
  - [hyp0succ] is the name of the hyp fixed in the context after which to
    move the subterms of [hyp0succ] in the i-th branch where it is supposed
    to be the i-th constructor of the inductive type.

  Strategy: (cf in [induction_from_context])
  - requantify and clear all [dephyps]
  - apply induction on [hyp0]
  - clear [indhyps] and [hyp0]
  - in the i-th subgoal, intro the arguments of the i-th constructor
    of the inductive type after [hyp0succ] (done in
    [induct_discharge]) let the induction hypotheses on top of the
    hyps because they may depend on variables between [hyp0] and the
    top. A counterpart is that the dep hyps programmed to be intro-ed
    on top must now be intro-ed after the induction hypotheses
  - move each of [dephyps] at the right place following the
    [statuslist]

 *)

let check_unused_names names =
  if not (List.is_empty names) && Flags.is_verbose () then
    msg_warning
      (str"Unused introduction " ++ str (String.plural (List.length names) "pattern")
       ++ str": " ++ prlist_with_sep spc pr_intro_pattern names)

let rec consume_pattern avoid id isdep gl = function
  | [] -> ((dloc, IntroIdentifier (fresh_id avoid id gl)), [])
  | (loc,IntroAnonymous)::names ->
      let avoid = avoid@explicit_intro_names names in
      ((loc,IntroIdentifier (fresh_id avoid id gl)), names)
  | (loc,IntroForthcoming true)::names when not isdep ->
      consume_pattern avoid id isdep gl names
  | (loc,IntroForthcoming _)::names as fullpat ->
      let avoid = avoid@explicit_intro_names names in
      ((loc,IntroIdentifier (fresh_id avoid id gl)), fullpat)
  | (loc,IntroFresh id')::names ->
      let avoid = avoid@explicit_intro_names names in
      ((loc,IntroIdentifier (fresh_id avoid id' gl)), names)
  | pat::names -> (pat,names)

let re_intro_dependent_hypotheses (lstatus,rstatus) (_,tophyp) =
  let tophyp = match tophyp with None -> MoveLast | Some hyp -> MoveAfter hyp in
  let newlstatus = (* if some IH has taken place at the top of hyps *)
    List.map (function (hyp,MoveLast) -> (hyp,tophyp) | x -> x) lstatus
  in
  tclTHEN
    (intros_move rstatus)
    (intros_move newlstatus)

let safe_dest_intros_patterns avoid thin dest pat tac gl =
  try intros_patterns true avoid [] thin dest tac pat gl
  with UserError ("move_hyp",_) ->
    (* May happen if the lemma has dependent arguments that are resolved
       only after cook_sign is called, e.g. as in "destruct dec" in context
       "dec:forall x, {x=0}+{x<>0};  a:A  |- if dec a then True else False"
       where argument a of dec will be found only lately *)
    intros_patterns true avoid [] [] MoveLast tac pat gl

type elim_arg_kind = RecArg | IndArg | OtherArg

type recarg_position =
  | AfterFixedPosition of Id.t option (* None = top of context *)

let update_dest (recargdests,tophyp as dests) = function
  | [] -> dests
  | hyp::_ ->
      (match recargdests with
        | AfterFixedPosition None -> AfterFixedPosition (Some hyp)
        | x -> x),
       (match tophyp with None -> Some hyp | x -> x)

let get_recarg_dest (recargdests,tophyp) =
  match recargdests with
  | AfterFixedPosition None -> MoveLast
  | AfterFixedPosition (Some id) -> MoveAfter id

(* Current policy re-introduces recursive arguments of destructed
   variable at the place of the original variable while induction
   hypothesese are introduced at the top of the context. Since in the
   general case of an inductive scheme, the induction hypotheses can
   arrive just after the recursive arguments (e.g. as in "forall
   t1:tree, P t1 -> forall t2:tree, P t2 -> P (node t1 t2)", we need
   to update the position for t2 after "P t1" is introduced if ever t2
   had to be introduced at the top of the context).
*)

let induct_discharge dests avoid' tac (avoid,ra) names gl =
  let avoid = avoid @ avoid' in
  let rec peel_tac ra dests names thin gl =
    match ra with
    | (RecArg,deprec,recvarname) ::
        (IndArg,depind,hyprecname) :: ra' ->
        let recpat,names = match names with
          | [loc,IntroIdentifier id as pat] ->
              let id' = next_ident_away (add_prefix "IH" id) avoid in
	      (pat, [dloc, IntroIdentifier id'])
          | _ -> consume_pattern avoid recvarname deprec gl names in
        let hyprec,names = consume_pattern avoid hyprecname depind gl names in
        let dest = get_recarg_dest dests in
        safe_dest_intros_patterns avoid thin dest [recpat] (fun ids thin ->
	safe_dest_intros_patterns avoid thin MoveLast [hyprec] (fun ids' thin ->
	peel_tac ra' (update_dest dests ids') names thin))
          gl
    | (IndArg,dep,hyprecname) :: ra' ->
	(* Rem: does not happen in Coq schemes, only in user-defined schemes *)
        let pat,names = consume_pattern avoid hyprecname dep gl names in
	safe_dest_intros_patterns avoid thin MoveLast [pat] (fun ids thin ->
        peel_tac ra' (update_dest dests ids) names thin) gl
    | (RecArg,dep,recvarname) :: ra' ->
        let pat,names = consume_pattern avoid recvarname dep gl names in
        let dest = get_recarg_dest dests in
	safe_dest_intros_patterns avoid thin dest [pat] (fun ids thin ->
        peel_tac ra' dests names thin) gl
    | (OtherArg,_,_) :: ra' ->
        let pat,names = match names with
          | [] -> (dloc, IntroAnonymous), []
          | pat::names -> pat,names in
        let dest = get_recarg_dest dests in
	safe_dest_intros_patterns avoid thin dest [pat] (fun ids thin ->
        peel_tac ra' dests names thin) gl
    | [] ->
        check_unused_names names;
        tclTHEN (clear_wildcards thin) (tac dests) gl
  in
  peel_tac ra dests names [] gl

(* - le recalcul de indtyp à chaque itération de atomize_one est pour ne pas
     s'embêter à regarder si un letin_tac ne fait pas des
     substitutions aussi sur l'argument voisin *)

(* Marche pas... faut prendre en compte l'occurrence précise... *)

let atomize_param_of_ind (indref,nparams,_) hyp0 gl =
  let tmptyp0 = pf_get_hyp_typ gl hyp0 in
  let typ0 = pf_apply reduce_to_quantified_ref gl indref tmptyp0 in
  let prods, indtyp = decompose_prod typ0 in
  let argl = snd (decompose_app indtyp) in
  let params = List.firstn nparams argl in
  (* le gl est important pour ne pas préévaluer *)
  let rec atomize_one i avoid gl =
    if not (Int.equal i nparams) then
      let tmptyp0 = pf_get_hyp_typ gl hyp0 in
      (* If argl <> [], we expect typ0 not to be quantified, in order to
         avoid bound parameters... then we call pf_reduce_to_atomic_ind *)
      let indtyp = pf_apply reduce_to_atomic_ref gl indref tmptyp0 in
      let argl = snd (decompose_app indtyp) in
      let c = List.nth argl (i-1) in
      match kind_of_term c with
	| Var id when not (List.exists (occur_var (pf_env gl) id) avoid) ->
	    atomize_one (i-1) ((mkVar id)::avoid) gl
	| Var id ->
	    let x = fresh_id [] id gl in
	    tclTHEN
	      (letin_tac None (Name x) (mkVar id) None allHypsAndConcl)
	      (atomize_one (i-1) ((mkVar x)::avoid)) gl
	| _ ->
	    let id = id_of_name_using_hdchar (Global.env()) (pf_type_of gl c)
		       Anonymous in
	    let x = fresh_id [] id gl in
	    tclTHEN
	      (letin_tac None (Name x) c None allHypsAndConcl)
	      (atomize_one (i-1) ((mkVar x)::avoid)) gl
    else
      tclIDTAC gl
  in
  atomize_one (List.length argl) params gl

let find_atomic_param_of_ind nparams indtyp =
  let argl = snd (decompose_app indtyp) in
  let argv = Array.of_list argl in
  let params = List.firstn nparams argl in
  let indvars = ref Id.Set.empty in
  for i = nparams to (Array.length argv)-1 do
    match kind_of_term argv.(i) with
      | Var id
          when not (List.exists (occur_var (Global.env()) id) params) ->
	  indvars := Id.Set.add id !indvars
      | _ -> ()
  done;
  Id.Set.elements !indvars;


(* [cook_sign] builds the lists [indhyps] of hyps that must be
   erased, the lists of hyps to be generalize [(hdeps,tdeps)] on the
   goal together with the places [(lstatus,rstatus)] where to re-intro
   them after induction. To know where to re-intro the dep hyp, we
   remember the name of the hypothesis [lhyp] after which (if the dep
   hyp is more recent than [hyp0]) or [rhyp] before which (if older
   than [hyp0]) its equivalent must be moved when the induction has
   been applied. Since computation of dependencies and [rhyp] is from
   more ancient (on the right) to more recent hyp (on the left) but
   the computation of [lhyp] progresses from the other way, [cook_hyp]
   is in two passes (an alternative would have been to write an
   higher-order algorithm). We use references to reduce
   the accumulation of arguments.

   To summarize, the situation looks like this

   Goal(n,x) -| H6:(Q n); x:A; H5:True; H4:(le O n); H3:(P n); H2:True; n:nat
                Left                                                    Right

   Induction hypothesis is H4 ([hyp0])
   Variable parameters of (le O n) is the singleton list with "n" ([indvars])
   Part of [indvars] really in context is the same ([indhyps])
   The dependent hyps are H3 and H6 ([dephyps])
   For H3 the memorized places are H5 ([lhyp]) and H2 ([rhyp])
    because these names are among the hyp which are fixed through the induction
   For H6 the neighbours are None ([lhyp]) and H5 ([rhyp])
   For H3, because on the right of H4, we remember rhyp (here H2)
   For H6, because on the left of H4, we remember lhyp (here None)
   For H4, we remember lhyp (here H5)

   The right neighbour is then translated into the left neighbour
   because move_hyp tactic needs the name of the hyp _after_ which we
   move the hyp to move.

   But, say in the 2nd subgoal of the hypotheses, the goal will be

   (m:nat)((P m)->(Q m)->(Goal m)) -> (P Sm)->   (Q Sm)->   (Goal Sm)
     ^^^^^^^^^^^^^^^^^^^^^^^^^^^       ^^^^
         both go where H4 was       goes where  goes where
                                      H3 was      H6 was

   We have to intro and move m and the recursive hyp first, but then
   where to move H3 ??? Only the hyp on its right is relevant, but we
   have to translate it into the name of the hyp on the left

   Note: this case where some hyp(s) in [dephyps] has(have) the same
   left neighbour as [hyp0] is the only problematic case with right
   neighbours. For the other cases (e.g. an hyp H1:(R n) between n and H2
   would have posed no problem. But for uniformity, we decided to use
   the right hyp for all hyps on the right of H4.

   Others solutions are welcome

   PC 9 fev 06: Adapted to accept multi argument principle with no
   main arg hyp. hyp0 is now optional, meaning that it is possible
   that there is no main induction hypotheses. In this case, we
   consider the last "parameter" (in [indvars]) as the limit between
   "left" and "right", BUT it must be included in indhyps.

   Other solutions are still welcome

*)

exception Shunt of Id.t move_location

let cook_sign hyp0_opt indvars env =
  let hyp0,inhyps =
  match hyp0_opt with
  | None -> List.hd (List.rev indvars), []
  | Some (hyp0,at_least_in_hyps) -> hyp0, at_least_in_hyps in
  (* First phase from L to R: get [indhyps], [decldep] and [statuslist]
     for the hypotheses before (= more ancient than) hyp0 (see above) *)
  let allindhyps = hyp0::indvars in
  let indhyps = ref [] in
  let decldeps = ref [] in
  let ldeps = ref [] in
  let rstatus = ref [] in
  let lstatus = ref [] in
  let before = ref true in
  let seek_deps env (hyp,_,_ as decl) rhyp =
    if Id.equal hyp hyp0 then begin
      before:=false;
      (* If there was no main induction hypotheses, then hyp is one of
         indvars too, so add it to indhyps. *)
      (if Option.is_empty hyp0_opt then indhyps := hyp::!indhyps);
      MoveFirst (* fake value *)
    end else if List.mem hyp indvars then begin
      (* warning: hyp can still occur after induction *)
      (* e.g. if the goal (t hyp hyp0) with other occs of hyp in t *)
      indhyps := hyp::!indhyps;
      rhyp
    end else
      if not (List.is_empty inhyps) && List.mem hyp inhyps || List.is_empty inhyps &&
	(List.exists (fun id -> occur_var_in_decl env id decl) allindhyps ||
         List.exists (fun (id,_,_) -> occur_var_in_decl env id decl) !decldeps)
      then begin
	decldeps := decl::!decldeps;
	if !before then
	  rstatus := (hyp,rhyp)::!rstatus
	else
	  ldeps := hyp::!ldeps; (* status computed in 2nd phase *)
	MoveBefore hyp end
      else
	MoveBefore hyp
  in
  let _ = fold_named_context seek_deps env ~init:MoveFirst in
  (* 2nd phase from R to L: get left hyp of [hyp0] and [lhyps] *)
  let compute_lstatus lhyp (hyp,_,_) =
    if Id.equal hyp hyp0 then raise (Shunt lhyp);
    if List.mem hyp !ldeps then begin
      lstatus := (hyp,lhyp)::!lstatus;
      lhyp
    end else
      if List.mem hyp !indhyps then lhyp else MoveAfter hyp
  in
  try
    let _ =
      fold_named_context_reverse compute_lstatus ~init:MoveLast env in
    raise (Shunt MoveLast) (* ?? FIXME *)
  with Shunt lhyp0 ->
    let lhyp0 = match lhyp0 with
      | MoveLast -> None
      | MoveAfter hyp -> Some hyp
      | _ -> assert false in
    let statuslists = (!lstatus,List.rev !rstatus) in
    let recargdests = AfterFixedPosition (if Option.is_empty hyp0_opt then None else lhyp0) in
    (statuslists, (recargdests,None),
     !indhyps, !decldeps)


(*
   The general form of an induction principle is the following:

   forall prm1 prm2 ... prmp,                          (induction parameters)
   forall Q1...,(Qi:Ti_1 -> Ti_2 ->...-> Ti_ni),...Qq, (predicates)
   branch1, branch2, ... , branchr,                    (branches of the principle)
   forall (x1:Ti_1) (x2:Ti_2) ... (xni:Ti_ni),         (induction arguments)
   (HI: I prm1..prmp x1...xni)                         (optional main induction arg)
   -> (Qi x1...xni HI        (f prm1...prmp x1...xni)).(conclusion)
                   ^^        ^^^^^^^^^^^^^^^^^^^^^^^^
               optional        optional argument added if
               even if HI    principle generated by functional
             present above   induction, only if HI does not exist
             [indarg]                  [farg]

  HI is not present when the induction principle does not come directly from an
  inductive type (like when it is generated by functional induction for
  example). HI is present otherwise BUT may not appear in the conclusion
  (dependent principle). HI and (f...) cannot be both present.

  Principles taken from functional induction have the final (f...).*)

(* [rel_contexts] and [rel_declaration] actually contain triples, and
   lists are actually in reverse order to fit [compose_prod]. *)
type elim_scheme = {
  elimc: constr with_bindings option;
  elimt: types;
  indref: global_reference option;
  index: int;              (* index of the elimination type in the scheme *)
  params: rel_context;     (* (prm1,tprm1);(prm2,tprm2)...(prmp,tprmp) *)
  nparams: int;            (* number of parameters *)
  predicates: rel_context; (* (Qq, (Tq_1 -> Tq_2 ->...-> Tq_nq)), (Q1,...) *)
  npredicates: int;        (* Number of predicates *)
  branches: rel_context;   (* branchr,...,branch1 *)
  nbranches: int;          (* Number of branches *)
  args: rel_context;       (* (xni, Ti_ni) ... (x1, Ti_1) *)
  nargs: int;              (* number of arguments *)
  indarg: rel_declaration option; (* Some (H,I prm1..prmp x1...xni)
				     if HI is in premisses, None otherwise *)
  concl: types;            (* Qi x1...xni HI (f...), HI and (f...)
			      are optional and mutually exclusive *)
  indarg_in_concl: bool;   (* true if HI appears at the end of conclusion *)
  farg_in_concl: bool;     (* true if (f...) appears at the end of conclusion *)
}

let empty_scheme =
  {
    elimc = None;
    elimt = mkProp;
    indref = None;
    index = -1;
    params = [];
    nparams = 0;
    predicates = [];
    npredicates = 0;
    branches = [];
    nbranches = 0;
    args = [];
    nargs = 0;
    indarg = None;
    concl = mkProp;
    indarg_in_concl = false;
    farg_in_concl = false;
  }

let make_base n id =
  if Int.equal n 0 || Int.equal n 1 then id
  else
    (* This extends the name to accept new digits if it already ends with *)
    (* digits *)
    Id.of_string (atompart_of_id (make_ident (Id.to_string id) (Some 0)))

(* Builds two different names from an optional inductive type and a
   number, also deals with a list of names to avoid. If the inductive
   type is None, then hyprecname is IHi where i is a number. *)
let make_up_names n ind_opt cname =
  let is_hyp = String.equal (atompart_of_id cname) "H" in
  let base = Id.to_string (make_base n cname) in
  let ind_prefix = "IH" in
  let base_ind =
    if is_hyp then
      match ind_opt with
	| None -> Id.of_string ind_prefix
	| Some ind_id -> add_prefix ind_prefix (Nametab.basename_of_global ind_id)
    else add_prefix ind_prefix cname in
  let hyprecname = make_base n base_ind in
  let avoid =
    if Int.equal n 1 (* Only one recursive argument *) or Int.equal n 0 then []
    else
      (* Forbid to use cname, cname0, hyprecname and hyprecname0 *)
      (* in order to get names such as f1, f2, ... *)
      let avoid =
        (make_ident (Id.to_string hyprecname) None) ::
        (make_ident (Id.to_string hyprecname) (Some 0)) :: [] in
      if not (String.equal (atompart_of_id cname) "H") then
        (make_ident base (Some 0)) :: (make_ident base None) :: avoid
      else avoid in
  Id.of_string base, hyprecname, avoid

let error_ind_scheme s =
  let s = if not (String.is_empty s) then s^" " else s in
  error ("Cannot recognize "^s^"an induction scheme.")

let coq_eq = Lazy.lazy_from_fun Coqlib.build_coq_eq
let coq_eq_refl = lazy ((Coqlib.build_coq_eq_data ()).Coqlib.refl)

let coq_heq = lazy (Coqlib.coq_constant "mkHEq" ["Logic";"JMeq"] "JMeq")
let coq_heq_refl = lazy (Coqlib.coq_constant "mkHEq" ["Logic";"JMeq"] "JMeq_refl")

let mkEq t x y = 
  mkApp (Lazy.force coq_eq, [| t; x; y |])
    
let mkRefl t x = 
  mkApp (Lazy.force coq_eq_refl, [| t; x |])

let mkHEq t x u y =
  mkApp (Lazy.force coq_heq,
	[| t; x; u; y |])
    
let mkHRefl t x =
  mkApp (Lazy.force coq_heq_refl,
	[| t; x |])

let lift_togethern n l =
  let l', _ =
    List.fold_right
      (fun x (acc, n) ->
	(lift n x :: acc, succ n))
      l ([], n)
  in l'

let lift_list l = List.map (lift 1) l

let ids_of_constr ?(all=false) vars c =
  let rec aux vars c =
    match kind_of_term c with
    | Var id -> Id.Set.add id vars
    | App (f, args) -> 
	(match kind_of_term f with
	| Construct ((ind,_),_)
	| Ind (ind,_) ->
            let (mib,mip) = Global.lookup_inductive ind in
	      Array.fold_left_from
		(if all then 0 else mib.Declarations.mind_nparams)
		aux vars args
	| _ -> fold_constr aux vars c)
    | _ -> fold_constr aux vars c
  in aux vars c
    
let decompose_indapp f args =
  match kind_of_term f with
  | Construct ((ind,_),_)
  | Ind (ind,_) ->
      let (mib,mip) = Global.lookup_inductive ind in
      let first = mib.Declarations.mind_nparams_rec in
      let pars, args = Array.chop first args in
	mkApp (f, pars), args
  | _ -> f, args

let mk_term_eq env sigma ty t ty' t' =
  if Reductionops.is_conv env sigma ty ty' then
    mkEq ty t t', mkRefl ty' t'
  else
    mkHEq ty t ty' t', mkHRefl ty' t'

let make_abstract_generalize gl id concl dep ctx body c eqs args refls =
  let meta = Evarutil.new_meta() in
  let eqslen = List.length eqs in
  let term, typ = mkVar id, pf_get_hyp_typ gl id in
    (* Abstract by the "generalized" hypothesis equality proof if necessary. *)
  let abshypeq, abshypt =
    if dep then
      let eq, refl = mk_term_eq (push_rel_context ctx (pf_env gl)) (project gl) (lift 1 c) (mkRel 1) typ term in
	mkProd (Anonymous, eq, lift 1 concl), [| refl |]
    else concl, [||]
  in
    (* Abstract by equalitites *)
  let eqs = lift_togethern 1 eqs in (* lift together and past genarg *)
  let abseqs = it_mkProd_or_LetIn (lift eqslen abshypeq) (List.map (fun x -> (Anonymous, None, x)) eqs) in
    (* Abstract by the "generalized" hypothesis. *)
  let genarg = mkProd_or_LetIn (Name id, body, c) abseqs in
    (* Abstract by the extension of the context *)
  let genctyp = it_mkProd_or_LetIn genarg ctx in
    (* The goal will become this product. *)
  let genc = mkCast (mkMeta meta, DEFAULTcast, genctyp) in
    (* Apply the old arguments giving the proper instantiation of the hyp *)
  let instc = mkApp (genc, Array.of_list args) in
    (* Then apply to the original instanciated hyp. *)
  let instc = Option.cata (fun _ -> instc) (mkApp (instc, [| mkVar id |])) body in
    (* Apply the reflexivity proofs on the indices. *)
  let appeqs = mkApp (instc, Array.of_list refls) in
    (* Finaly, apply the reflexivity proof for the original hyp, to get a term of type gl again. *)
    mkApp (appeqs, abshypt)

let hyps_of_vars env sign nogen hyps =
  if Id.Set.is_empty hyps then [] 
  else
    let (_,lh) =
      Sign.fold_named_context_reverse
        (fun (hs,hl) (x,_,_ as d) ->
	  if Id.Set.mem x nogen then (hs,hl)
	  else if Id.Set.mem x hs then (hs,x::hl)
	  else
	    let xvars = global_vars_set_of_decl env d in
	      if not (Id.Set.equal (Id.Set.diff xvars hs) Id.Set.empty) then
		(Id.Set.add x hs, x :: hl)
	      else (hs, hl))
        ~init:(hyps,[])
        sign 
    in lh

exception Seen

let linear vars args = 
  let seen = ref vars in
    try 
      Array.iter (fun i -> 
	let rels = ids_of_constr ~all:true Id.Set.empty i in
	let seen' = 
	  Id.Set.fold (fun id acc ->
	    if Id.Set.mem id acc then raise Seen
	    else Id.Set.add id acc)
	    rels !seen
	in seen := seen')
	args;
      true
    with Seen -> false

let is_defined_variable env id = match lookup_named id env with
| (_, None, _) -> false
| (_, Some _, _) -> true

let abstract_args gl generalize_vars dep id defined f args =
  let sigma = project gl in
  let env = pf_env gl in
  let concl = pf_concl gl in
  let dep = dep || dependent (mkVar id) concl in
  let avoid = ref [] in
  let get_id name =
    let id = fresh_id !avoid (match name with Name n -> n | Anonymous -> Id.of_string "gen_x") gl in
      avoid := id :: !avoid; id
  in
    (* Build application generalized w.r.t. the argument plus the necessary eqs.
       From env |- c : forall G, T and args : G we build
       (T[G'], G' : ctx, env ; G' |- args' : G, eqs := G'_i = G_i, refls : G' = G, vars to generalize)
       
       eqs are not lifted w.r.t. each other yet. (* will be needed when going to dependent indexes *)
    *)
  let aux (prod, ctx, ctxenv, c, args, eqs, refls, nongenvars, vars, env) arg =
    let (name, _, ty), arity =
      let rel, c = Reductionops.splay_prod_n env sigma 1 prod in
	List.hd rel, c
    in
    let argty = pf_type_of gl arg in
    let ty = (* refresh_universes_strict *) ty in
    let lenctx = List.length ctx in
    let liftargty = lift lenctx argty in
    let leq = constr_cmp Reduction.CUMUL liftargty ty in
      match kind_of_term arg with
      | Var id when not (is_defined_variable env id) && leq && not (Id.Set.mem id nongenvars) ->
      	  (subst1 arg arity, ctx, ctxenv, mkApp (c, [|arg|]), args, eqs, refls,
      	  Id.Set.add id nongenvars, Id.Set.remove id vars, env)
      | _ ->
	  let name = get_id name in
	  let decl = (Name name, None, ty) in
	  let ctx = decl :: ctx in
	  let c' = mkApp (lift 1 c, [|mkRel 1|]) in
	  let args = arg :: args in
	  let liftarg = lift (List.length ctx) arg in
	  let eq, refl =
	    if leq then
	      mkEq (lift 1 ty) (mkRel 1) liftarg, mkRefl (lift (-lenctx) ty) arg
	    else
	      mkHEq (lift 1 ty) (mkRel 1) liftargty liftarg, mkHRefl argty arg
	  in
	  let eqs = eq :: lift_list eqs in
	  let refls = refl :: refls in
	  let argvars = ids_of_constr vars arg in
	    (arity, ctx, push_rel decl ctxenv, c', args, eqs, refls, 
	    nongenvars, Id.Set.union argvars vars, env)
  in 
  let f', args' = decompose_indapp f args in
  let dogen, f', args' =
    let parvars = ids_of_constr ~all:true Id.Set.empty f' in
      if not (linear parvars args') then true, f, args
      else
	match Array.findi (fun i x -> not (isVar x) || is_defined_variable env (destVar x)) args' with
	| None -> false, f', args'
	| Some nonvar ->
	    let before, after = Array.chop nonvar args' in
	      true, mkApp (f', before), after
  in
    if dogen then
      let arity, ctx, ctxenv, c', args, eqs, refls, nogen, vars, env = 
	Array.fold_left aux (pf_type_of gl f',[],env,f',[],[],[],Id.Set.empty,Id.Set.empty,env) args'
      in
      let args, refls = List.rev args, List.rev refls in
      let vars = 
	if generalize_vars then
	  let nogen = Id.Set.add id nogen in
	    hyps_of_vars (pf_env gl) (pf_hyps gl) nogen vars
	else []
      in
      let body, c' = if defined then Some c', typ_of ctxenv Evd.empty c' else None, c' in
	Some (make_abstract_generalize gl id concl dep ctx body c' eqs args refls,
	     dep, succ (List.length ctx), vars)
    else None
      
let abstract_generalize ?(generalize_vars=true) ?(force_dep=false) id gl =
  Coqlib.check_required_library ["Coq";"Logic";"JMeq"];
  let f, args, def, id, oldid = 
    let oldid = pf_get_new_id id gl in
    let (_, b, t) = pf_get_hyp gl id in
      match b with
      | None -> let f, args = decompose_app t in
		  f, args, false, id, oldid
      | Some t -> 
	  let f, args = decompose_app t in
	    f, args, true, id, oldid
  in
  if List.is_empty args then tclIDTAC gl
  else 
    let args = Array.of_list args in
    let newc = abstract_args gl generalize_vars force_dep id def f args in
      match newc with
      | None -> tclIDTAC gl
      | Some (newc, dep, n, vars) -> 
	  let tac =
	    if dep then
	      tclTHENLIST [refine newc; rename_hyp [(id, oldid)]; tclDO n intro; 
			   generalize_dep ~with_let:true (mkVar oldid)]	      
	    else
	      tclTHENLIST [refine newc; clear [id]; tclDO n intro]
	  in 
	    if List.is_empty vars then tac gl
	    else tclTHEN tac 
	      (fun gl -> tclFIRST [revert vars ;
				   tclMAP (fun id -> 
				     tclTRY (generalize_dep ~with_let:true (mkVar id))) vars] gl) gl

let rec compare_upto_variables x y =
  if (isVar x || isRel x) && (isVar y || isRel y) then true
  else compare_constr compare_upto_variables x y

let specialize_eqs id gl =
  let env = pf_env gl in
  let ty = pf_get_hyp_typ gl id in
  let evars = ref (project gl) in
  let unif env evars c1 c2 = 
    compare_upto_variables c1 c2 && Evarconv.e_conv env evars c1 c2 
  in
  let rec aux in_eqs ctx acc ty =
    match kind_of_term ty with
    | Prod (na, t, b) -> 
	(match kind_of_term t with
	| App (eq, [| eqty; x; y |]) when eq_constr eq (Lazy.force coq_eq) ->
	    let c = if noccur_between 1 (List.length ctx) x then y else x in
	    let pt = mkApp (Lazy.force coq_eq, [| eqty; c; c |]) in
	    let p = mkApp (Lazy.force coq_eq_refl, [| eqty; c |]) in
	      if unif (push_rel_context ctx env) evars pt t then
		aux true ctx (mkApp (acc, [| p |])) (subst1 p b)
	      else acc, in_eqs, ctx, ty
	| App (heq, [| eqty; x; eqty'; y |]) when eq_constr heq (Lazy.force coq_heq) ->
	    let eqt, c = if noccur_between 1 (List.length ctx) x then eqty', y else eqty, x in
	    let pt = mkApp (Lazy.force coq_heq, [| eqt; c; eqt; c |]) in
	    let p = mkApp (Lazy.force coq_heq_refl, [| eqt; c |]) in
	      if unif (push_rel_context ctx env) evars pt t then
		aux true ctx (mkApp (acc, [| p |])) (subst1 p b)
	      else acc, in_eqs, ctx, ty
	| _ -> 
	    if in_eqs then acc, in_eqs, ctx, ty
	    else 
	      let e = e_new_evar evars (push_rel_context ctx env) t in
		aux false ((na, Some e, t) :: ctx) (mkApp (lift 1 acc, [| mkRel 1 |])) b)
    | t -> acc, in_eqs, ctx, ty
  in 
  let acc, worked, ctx, ty = aux false [] (mkVar id) ty in
  let ctx' = nf_rel_context_evar !evars ctx in
  let ctx'' = List.map (fun (n,b,t as decl) ->
    match b with
    | Some k when isEvar k -> (n,None,t)
    | b -> decl) ctx'
  in
  let ty' = it_mkProd_or_LetIn ty ctx'' in
  let acc' = it_mkLambda_or_LetIn acc ctx'' in
  let ty' = Tacred.whd_simpl env !evars ty' 
  and acc' = Tacred.whd_simpl env !evars acc' in
  let ty' = Evarutil.nf_evar !evars ty' in
    if worked then
      tclTHENFIRST (Tacmach.internal_cut true id ty')
	(exact_no_check ((* refresh_universes_strict *) acc')) gl
    else tclFAIL 0 (str "Nothing to do in hypothesis " ++ pr_id id) gl
      

let specialize_eqs id gl =
  if
    (try ignore(clear [id] gl); false
     with e when Errors.noncritical e -> true)
  then
    tclFAIL 0 (str "Specialization not allowed on dependent hypotheses") gl
  else specialize_eqs id gl

let occur_rel n c =
  let res = not (noccurn n c) in
  res

(* cuts a list in two parts, first of size n. Size must be greater than n *)
let cut_list n l =
  let rec cut_list_aux acc n l =
    if n<=0 then acc,l
    else match l with
      | [] -> assert false
      | e::l' -> cut_list_aux (acc@[e]) (n-1) l' in
  let res = cut_list_aux [] n l in
  res


(* This function splits the products of the induction scheme [elimt] into four
   parts:
   - branches, easily detectable (they are not referred by rels in the subterm)
   - what was found before branches (acc1) that is: parameters and predicates
   - what was found after branches (acc3) that is: args and indarg if any
   if there is no branch, we try to fill in acc3 with args/indargs.
   We also return the conclusion.
*)
let decompose_paramspred_branch_args elimt =
  let rec cut_noccur elimt acc2 : rel_context * rel_context * types =
    match kind_of_term elimt with
      | Prod(nme,tpe,elimt') ->
	  let hd_tpe,_ = decompose_app ((strip_prod_assum tpe)) in
	  if not (occur_rel 1 elimt') && isRel hd_tpe
	  then cut_noccur elimt' ((nme,None,tpe)::acc2)
	  else let acc3,ccl = decompose_prod_assum elimt in acc2 , acc3 , ccl
      | App(_, _) | Rel _ -> acc2 , [] , elimt
      | _ -> error_ind_scheme "" in
  let rec cut_occur elimt acc1 : rel_context * rel_context * rel_context * types =
    match kind_of_term elimt with
      | Prod(nme,tpe,c) when occur_rel 1 c -> cut_occur c ((nme,None,tpe)::acc1)
      | Prod(nme,tpe,c) -> let acc2,acc3,ccl = cut_noccur elimt [] in acc1,acc2,acc3,ccl
      | App(_, _) | Rel _ -> acc1,[],[],elimt
      | _ -> error_ind_scheme "" in
  let acc1, acc2 , acc3, ccl = cut_occur elimt [] in
  (* Particular treatment when dealing with a dependent empty type elim scheme:
     if there is no branch, then acc1 contains all hyps which is wrong (acc1
     should contain parameters and predicate only). This happens for an empty
     type (See for example Empty_set_ind, as False would actually be ok). Then
     we must find the predicate of the conclusion to separate params_pred from
     args. We suppose there is only one predicate here. *)
  match acc2 with
  | [] ->
    let hyps,ccl = decompose_prod_assum elimt in
    let hd_ccl_pred,_ = decompose_app ccl in
    begin match kind_of_term hd_ccl_pred with
      | Rel i  -> let acc3,acc1 = cut_list (i-1) hyps in acc1 , [] , acc3 , ccl
      | _ -> error_ind_scheme ""
    end
  | _ -> acc1, acc2 , acc3, ccl


let exchange_hd_app subst_hd t =
  let hd,args= decompose_app t in mkApp (subst_hd,Array.of_list args)



(* [rebuild_elimtype_from_scheme scheme] rebuilds the type of an
   eliminator from its [scheme_info]. The idea is to build variants of
   eliminator by modifying their scheme_info, then rebuild the
   eliminator type, then prove it (with tactics). *)
let rebuild_elimtype_from_scheme (scheme:elim_scheme): types =
  let hiconcl =
    match scheme.indarg with
      | None -> scheme.concl
      | Some x -> mkProd_or_LetIn x scheme.concl in
  let xihiconcl = it_mkProd_or_LetIn hiconcl scheme.args in
  let brconcl = it_mkProd_or_LetIn xihiconcl scheme.branches in
  let predconcl = it_mkProd_or_LetIn brconcl scheme.predicates in
  let paramconcl = it_mkProd_or_LetIn predconcl scheme.params in
  paramconcl


(* Builds an elim_scheme from its type and calling form (const+binding). We
   first separate branches.  We obtain branches, hyps before (params + preds),
   hyps after (args <+ indarg if present>) and conclusion.  Then we proceed as
   follows:

   - separate parameters and predicates in params_preds. For that we build:
 forall (x1:Ti_1)(xni:Ti_ni) (HI:I prm1..prmp x1...xni), DUMMY x1...xni HI/farg
                             ^^^^^^^^^^^^^^^^^^^^^^^^^                  ^^^^^^^
                                       optional                           opt
     Free rels appearing in this term are parameters (branches should not
     appear, and the only predicate would have been Qi but we replaced it by
     DUMMY). We guess this heuristic catches all params.  TODO: generalize to
     the case where args are merged with branches (?) and/or where several
     predicates are cited in the conclusion.

   - finish to fill in the elim_scheme: indarg/farg/args and finally indref. *)
let compute_elim_sig ?elimc elimt =
  let params_preds,branches,args_indargs,conclusion =
    decompose_paramspred_branch_args elimt in

  let ccl = exchange_hd_app (mkVar (Id.of_string "__QI_DUMMY__")) conclusion in
  let concl_with_args = it_mkProd_or_LetIn ccl args_indargs in
  let nparams = Int.Set.cardinal (free_rels concl_with_args) in
  let preds,params = cut_list (List.length params_preds - nparams) params_preds in

  (* A first approximation, further analysis will tweak it *)
  let res = ref { empty_scheme with
    (* This fields are ok: *)
    elimc = elimc; elimt = elimt; concl = conclusion;
    predicates = preds; npredicates = List.length preds;
    branches = branches; nbranches = List.length branches;
    farg_in_concl = isApp ccl && isApp (last_arg ccl);
    params = params; nparams = nparams;
    (* all other fields are unsure at this point. Including these:*)
    args = args_indargs; nargs = List.length args_indargs; } in
  try
    (* Order of tests below is important. Each of them exits if successful. *)
    (* 1- First see if (f x...) is in the conclusion. *)
    if !res.farg_in_concl
    then begin
      res := { !res with
	indarg = None;
	indarg_in_concl = false; farg_in_concl = true };
      raise Exit
    end;
    (* 2- If no args_indargs (=!res.nargs at this point) then no indarg *)
    if Int.equal !res.nargs 0 then raise Exit;
    (* 3- Look at last arg: is it the indarg? *)
    ignore (
      match List.hd args_indargs with
	| hiname,Some _,hi -> error_ind_scheme ""
	| hiname,None,hi ->
	    let hi_ind, hi_args = decompose_app hi in
	    let hi_is_ind = (* hi est d'un type globalisable *)
	      match kind_of_term hi_ind with
		| Ind (mind,_)  -> true
		| Var _ -> true
		| Const _ -> true
		| Construct _ -> true
		| _ -> false in
	    let hi_args_enough = (* hi a le bon nbre d'arguments *)
	      Int.equal (List.length hi_args) (List.length params + !res.nargs -1) in
	    (* FIXME: Ces deux tests ne sont pas suffisants. *)
	    if not (hi_is_ind & hi_args_enough) then raise Exit (* No indarg *)
	    else (* Last arg is the indarg *)
	      res := {!res with
		indarg = Some (List.hd !res.args);
		indarg_in_concl = occur_rel 1 ccl;
		args = List.tl !res.args; nargs = !res.nargs - 1;
	      };
	    raise Exit);
    raise Exit(* exit anyway *)
  with Exit -> (* Ending by computing indrev: *)
    match !res.indarg with
      | None -> !res (* No indref *)
      | Some ( _,Some _,_) -> error_ind_scheme ""
      | Some ( _,None,ind) ->
	  let indhd,indargs = decompose_app ind in
	  try {!res with indref = Some (global_of_constr indhd) }
	  with e when Errors.noncritical e ->
            error "Cannot find the inductive type of the inductive scheme.";;

let compute_scheme_signature scheme names_info ind_type_guess =
  let f,l = decompose_app scheme.concl in
  (* Vérifier que les arguments de Qi sont bien les xi. *)
  let cond, check_concl =
    match scheme.indarg with
      | Some (_,Some _,_) ->
	  error "Strange letin, cannot recognize an induction scheme."
      | None -> (* Non standard scheme *)
	  let cond hd = eq_constr hd ind_type_guess && not scheme.farg_in_concl
	  in (cond, fun _ _ -> ())
      | Some ( _,None,ind) -> (* Standard scheme from an inductive type *)
	  let indhd,indargs = decompose_app ind in
	  let cond hd = eq_constr hd indhd in
	  let check_concl is_pred p =
	    (* Check again conclusion *)
	    let ccl_arg_ok = is_pred (p + scheme.nargs + 1) f == IndArg in
	    let ind_is_ok =
	      List.equal eq_constr
		(List.lastn scheme.nargs indargs)
		(extended_rel_list 0 scheme.args) in
	    if not (ccl_arg_ok & ind_is_ok) then
	      error_ind_scheme "the conclusion of"
	  in (cond, check_concl)
  in
  let is_pred n c =
    let hd = fst (decompose_app c) in
    match kind_of_term hd with
      | Rel q when n < q & q <= n+scheme.npredicates -> IndArg
      | _ when cond hd -> RecArg
      | _ -> OtherArg
  in
  let rec check_branch p c =
    match kind_of_term c with
      | Prod (_,t,c) ->
	(is_pred p t, dependent (mkRel 1) c) :: check_branch (p+1) c
      | LetIn (_,_,_,c) ->
	(OtherArg, dependent (mkRel 1) c) :: check_branch (p+1) c
      | _ when is_pred p c == IndArg -> []
      | _ -> raise Exit
  in
  let rec find_branches p lbrch =
    match lbrch with
      | (_,None,t)::brs ->
	(try
	   let lchck_brch = check_branch p t in
	   let n = List.fold_left
	     (fun n (b,_) -> if b == RecArg then n+1 else n) 0 lchck_brch in
	   let recvarname, hyprecname, avoid =
	     make_up_names n scheme.indref names_info in
	   let namesign =
	     List.map (fun (b,dep) ->
	       (b, dep, if b == IndArg then hyprecname else recvarname))
	       lchck_brch in
	   (avoid,namesign) :: find_branches (p+1) brs
	 with Exit-> error_ind_scheme "the branches of")
      | (_,Some _,_)::_ -> error_ind_scheme "the branches of"
      | [] -> check_concl is_pred p; []
  in
  Array.of_list (find_branches 0 (List.rev scheme.branches))

(* Check that the elimination scheme has a form similar to the
   elimination schemes built by Coq. Schemes may have the standard
   form computed from an inductive type OR (feb. 2006) a non standard
   form. That is: with no main induction argument and with an optional
   extra final argument of the form (f x y ...) in the conclusion. In
   the non standard case, naming of generated hypos is slightly
   different. *)
let compute_elim_signature (evd,(elimc,elimt),ind_type_guess) names_info =
  let scheme = compute_elim_sig ~elimc:elimc elimt in
  compute_scheme_signature scheme names_info ind_type_guess, scheme

let guess_elim isrec hyp0 gl =
  let tmptyp0 =	pf_get_hyp_typ gl hyp0 in
  let mind,_ = pf_reduce_to_quantified_ind gl tmptyp0 in
  let s = elimination_sort_of_goal gl in
  let evd, elimc =
    if isrec && not (is_record (fst mind)) then find_ind_eliminator (fst mind) s gl
    else
      if use_dependent_propositions_elimination () &&
	dependent_no_evar (mkVar hyp0) (pf_concl gl)
      then
	pf_apply build_case_analysis_scheme gl mind true s
      else
	pf_apply build_case_analysis_scheme_default gl mind s in
  let elimt = pf_type_of gl elimc in
    evd, ((elimc, NoBindings), elimt), mkIndU mind

let given_elim hyp0 (elimc,lbind as e) gl =
  let tmptyp0 = pf_get_hyp_typ gl hyp0 in
  let ind_type_guess,_ = decompose_app ((strip_prod tmptyp0)) in
  project gl, (e, pf_type_of gl elimc), ind_type_guess

let find_elim isrec elim hyp0 gl =
  match elim with
    | None -> guess_elim isrec hyp0 gl
    | Some e -> given_elim hyp0 e gl

type scheme_signature =
    (Id.t list * (elim_arg_kind * bool * Id.t) list) array

type eliminator_source =
  | ElimUsing of (eliminator * types) * scheme_signature
  | ElimOver of bool * Id.t

let find_induction_type isrec elim hyp0 gl =
  let evd,scheme,elim =
    match elim with
    | None ->
	let evd, (elimc,elimt),_ = guess_elim isrec hyp0 gl in
	let scheme = compute_elim_sig ~elimc elimt in
	(* We drop the scheme waiting to know if it is dependent *)
	evd, scheme, ElimOver (isrec,hyp0)
    | Some e ->
	let evd, (elimc,elimt),ind_guess = given_elim hyp0 e gl in
	let scheme = compute_elim_sig ~elimc elimt in
	if Option.is_empty scheme.indarg then error "Cannot find induction type";
	let indsign = compute_scheme_signature scheme hyp0 ind_guess in
	let elim = ({elimindex = Some(-1); elimbody = elimc},elimt) in
	evd, scheme, ElimUsing (elim,indsign) in
  evd,(Option.get scheme.indref,scheme.nparams, elim)

let find_elim_signature isrec elim hyp0 gl =
  compute_elim_signature (find_elim isrec elim hyp0 gl) hyp0

let is_functional_induction elim gl =
  match elim with
  | Some elimc ->
      let scheme = compute_elim_sig ~elimc (pf_type_of gl (fst elimc)) in
      (* The test is not safe: with non-functional induction on non-standard
         induction scheme, this may fail *)
      Option.is_empty scheme.indarg
  | None ->
      false

(* Wait the last moment to guess the eliminator so as to know if we
   need a dependent one or not *)

let get_eliminator elim gl = match elim with
  | ElimUsing (elim,indsign) ->
      project gl, (* bugged, should be computed *) true, elim, indsign
  | ElimOver (isrec,id) ->
      let evd, (elimc,elimt),_ as elims = guess_elim isrec id gl in
      evd, isrec, ({elimindex = None; elimbody = elimc}, elimt),
      fst (compute_elim_signature elims id)

(* Instantiate all meta variables of elimclause using lid, some elts
   of lid are parameters (first ones), the other are
   arguments. Returns the clause obtained.  *)
let recolle_clenv nparams lid elimclause gl =
  let _,arr = destApp elimclause.templval.rebus in
  let lindmv =
    Array.map
      (fun x ->
	match kind_of_term x with
	  | Meta mv -> mv
	  | _  -> errorlabstrm "elimination_clause"
              (str "The type of the elimination clause is not well-formed."))
      arr in
  let nmv = Array.length lindmv in
  let lidparams,lidargs = cut_list nparams lid in
  let nidargs = List.length lidargs in
  (* parameters correspond to first elts of lid. *)
  let clauses_params =
    List.map_i (fun i id -> mkVar id , pf_get_hyp_typ gl id , lindmv.(i))
      0 lidparams in
  (* arguments correspond to last elts of lid. *)
  let clauses_args =
    List.map_i
      (fun i id -> mkVar id , pf_get_hyp_typ gl id , lindmv.(nmv-nidargs+i))
      0 lidargs in
  let clauses = clauses_params@clauses_args in
  (* iteration of clenv_fchain with all infos we have. *)
  List.fold_right
    (fun e acc ->
      let x,y,i = e in
      (* from_n (Some 0) means that x should be taken "as is" without
         trying to unify (which would lead to trying to apply it to
         evars if y is a product). *)
      let indclause  = mk_clenv_from_n gl (Some 0) (x,y) in
      let elimclause' = clenv_fchain i acc indclause in
      elimclause')
    (List.rev clauses)
    elimclause

(* Unification of the goal and the principle applied to meta variables:
   (elimc ?i ?j ?k...?l). This solves partly meta variables (and may
    produce new ones). Then refine with the resulting term with holes.
*)
let induction_tac_felim with_evars indvars nparams elim gl =
  let {elimbody=(elimc,lbindelimc)},elimt = elim in
  (* elimclause contains this: (elimc ?i ?j ?k...?l) *)
  let elimclause =
    make_clenv_binding gl (mkCast (elimc,DEFAULTcast, elimt),elimt) lbindelimc in
  (* elimclause' is built from elimclause by instanciating all args and params. *)
  let elimclause' = recolle_clenv nparams indvars elimclause gl in
  (* one last resolution (useless?) *)
  let resolved = clenv_unique_resolver ~flags:(elim_flags ()) elimclause' gl in
  clenv_refine with_evars resolved gl

(* Apply induction "in place" replacing the hypothesis on which
   induction applies with the induction hypotheses *)

let apply_induction_with_discharge induct_tac elim indhyps destopt avoid names tac gl =
  let evd, isrec, elim, indsign = get_eliminator elim gl in
  let names = compute_induction_names (Array.length indsign) names in
  tclTHEN (tclEVARS evd)
  ((if isrec then tclTHENFIRSTn else tclTHENLASTn)
    (tclTHEN
       (induct_tac elim)
       (tclMAP (fun id -> tclTRY (expand_hyp id)) (List.rev indhyps)))
    (Array.map2 (induct_discharge destopt avoid tac) indsign names)) gl

(* Apply induction "in place" taking into account dependent
   hypotheses from the context *)

let apply_induction_in_context hyp0 elim indvars names induct_tac gl =
  let env = pf_env gl in
  let statuslists,lhyp0,indhyps,deps = cook_sign hyp0 indvars env in
  (* let deps = List.map (on_pi3 refresh_universes_strict) deps in *)
  let tmpcl = it_mkNamedProd_or_LetIn (pf_concl gl) deps in
  let dephyps = List.map (fun (id,_,_) -> id) deps in
  let deps_cstr =
    List.fold_left
      (fun a (id,b,_) -> if Option.is_empty b then (mkVar id)::a else a) [] deps in
  tclTHENLIST
    [
      (* Generalize dependent hyps (but not args) *)
      if List.is_empty deps then tclIDTAC else apply_type tmpcl deps_cstr;
      (* clear dependent hyps *)
      thin dephyps;
      (* side-conditions in elim (resp case) schemes come last (resp first) *)
      apply_induction_with_discharge
	induct_tac elim (List.rev indhyps) lhyp0 (List.rev dephyps) names
        (re_intro_dependent_hypotheses statuslists)
    ]
    gl

(* Induction with several induction arguments, main differences with
   induction_from_context is that there is no main induction argument,
   so we choose one to be the positioning reference. On the other hand,
   all args and params must be given, so we help a bit the unifier by
   making the "pattern" by hand before calling induction_tac_felim
   FIXME: REUNIF AVEC induction_tac_felim? *)
let induction_from_context_l with_evars elim_info lid names gl =
  let indsign,scheme = elim_info in
  (* number of all args, counting farg and indarg if present. *)
  let nargs_indarg_farg = scheme.nargs
    + (if scheme.farg_in_concl then 1 else 0)
    + (if Option.is_empty scheme.indarg then 0 else 1) in
  (* Number of given induction args must be exact. *)
  if not (Int.equal (List.length lid) (nargs_indarg_farg + scheme.nparams)) then
      error "Not the right number of arguments given to induction scheme.";
  (* hyp0 is used for re-introducing hyps at the right place afterward.
     We chose the first element of the list of variables on which to
     induct. It is probably the first of them appearing in the
     context. *)
  let hyp0,indvars,lid_params =
    match lid with
      | []  -> anomaly (Pp.str "induction_from_context_l")
      | e::l ->
	  let nargs_without_first = nargs_indarg_farg - 1 in
	  let ivs,lp = cut_list nargs_without_first l in
	  e, ivs, lp in
  (* terms to patternify we must patternify indarg or farg if present in concl *)
  let lid_in_pattern =
    if not (Option.is_empty scheme.indarg) && not scheme.indarg_in_concl then List.rev indvars
    else List.rev (hyp0::indvars) in
  let lidcstr = List.map (fun x -> mkVar x) lid_in_pattern in
  let realindvars = (* hyp0 is a real induction arg if it is not the
		       farg in the conclusion of the induction scheme *)
    List.rev ((if scheme.farg_in_concl then indvars else hyp0::indvars) @ lid_params) in
  let induct_tac elim = tclTHENLIST [
    (* pattern to make the predicate appear. *)
    reduce (Pattern (List.map inj_with_occurrences lidcstr)) onConcl;
    (* Induction by "refine (indscheme ?i ?j ?k...)" + resolution of all
       possible holes using arguments given by the user (but the
       functional one). *)
    (* FIXME: Tester ca avec un principe dependant et non-dependant *)
    induction_tac_felim with_evars realindvars scheme.nparams elim
  ] in
  let elim = ElimUsing (({elimindex = Some scheme.index; elimbody = Option.get scheme.elimc}, scheme.elimt), indsign) in
  apply_induction_in_context
    None elim (hyp0::indvars) names induct_tac gl

(* Unification between ((elimc:elimt) ?i ?j ?k ?l ... ?m) and the
   hypothesis on which the induction is made *)
let induction_tac with_evars elim (varname,lbind) typ gl =
  let ({elimindex=i;elimbody=(elimc,lbindelimc)},elimt) = elim in
  let indclause = make_clenv_binding gl (mkVar varname,typ) lbind  in
  let i = match i with None -> index_of_ind_arg elimt | Some i -> i in
  let elimclause =
    make_clenv_binding gl
      (mkCast (elimc,DEFAULTcast,elimt),elimt) lbindelimc in
  elimination_clause_scheme with_evars i elimclause indclause gl

let induction_from_context isrec with_evars (indref,nparams,elim) (hyp0,lbind) names
  inhyps gl =
  let tmptyp0 =	pf_get_hyp_typ gl hyp0 in
  let typ0 = pf_apply reduce_to_quantified_ref gl indref tmptyp0 in
  let indvars = find_atomic_param_of_ind nparams ((strip_prod typ0)) in
  let induct_tac elim = tclTHENLIST [
    induction_tac with_evars elim (hyp0,lbind) typ0;
    tclTRY (unfold_body hyp0);
    thin [hyp0]
  ] in
  apply_induction_in_context
    (Some (hyp0,inhyps)) elim indvars names induct_tac gl

let induction_with_atomization_of_ind_arg isrec with_evars elim names (hyp0,lbind) inhyps gl =
  let evd,elim_info = find_induction_type isrec elim hyp0 gl in
  tclTHENLIST [tclEVARS evd;
	       atomize_param_of_ind elim_info hyp0;
	       induction_from_context isrec with_evars elim_info
	         (hyp0,lbind) names inhyps] gl

(* Induction on a list of induction arguments. Analyse the elim
   scheme (which is mandatory for multiple ind args), check that all
   parameters and arguments are given (mandatory too). *)
let induction_without_atomization isrec with_evars elim names lid gl =
  let (indsign,scheme as elim_info) =
    find_elim_signature isrec elim (List.hd lid) gl in
  let awaited_nargs =
    scheme.nparams + scheme.nargs
    + (if scheme.farg_in_concl then 1 else 0)
    + (if Option.is_empty scheme.indarg then 0 else 1)
  in
  let nlid = List.length lid in
  if not (Int.equal nlid awaited_nargs)
  then error "Not the right number of induction arguments."
  else induction_from_context_l with_evars elim_info lid names gl

let has_selected_occurrences = function
  | None -> false
  | Some cls ->
      cls.concl_occs != AllOccurrences ||
	not (Option.is_empty cls.onhyps) && List.exists (fun ((occs,_),hl) ->
          occs != AllOccurrences || hl != InHyp) (Option.get cls.onhyps)

(* assume that no occurrences are selected *)
let clear_unselected_context id inhyps cls gl =
  match cls with
  | None -> tclIDTAC gl
  | Some cls ->
      if occur_var (pf_env gl) id (pf_concl gl) &&
	 cls.concl_occs == NoOccurrences
      then errorlabstrm ""
	    (str "Conclusion must be mentioned: it depends on " ++ pr_id id
	     ++ str ".");
      match cls.onhyps with
      | Some hyps ->
	  let to_erase (id',_,_ as d) =
	    if List.mem id' inhyps then (* if selected, do not erase *) None
	    else
	      (* erase if not selected and dependent on id or selected hyps *)
	      let test id = occur_var_in_decl (pf_env gl) id d in
	      if List.exists test (id::inhyps) then Some id' else None in
	  let ids = List.map_filter to_erase (pf_hyps gl) in
	  thin ids gl
      | None -> tclIDTAC gl

let new_induct_gen isrec with_evars elim (eqname,names) (sigma,(c,lbind)) cls gl =
  let inhyps = match cls with
  | Some {onhyps=Some hyps} -> List.map (fun ((_,id),_) -> id) hyps
  | _ -> [] in
  match kind_of_term c with
    | Var id when not (mem_named_context id (Global.named_context()))
	        && lbind == NoBindings && not with_evars && Option.is_empty eqname
                && not (has_selected_occurrences cls) ->
	tclTHEN
          (clear_unselected_context id inhyps cls)
	  (induction_with_atomization_of_ind_arg
	    isrec with_evars elim names (id,lbind) inhyps) gl
    | _        ->
	let x = id_of_name_using_hdchar (Global.env()) (typ_of (pf_env gl) sigma c)
		  Anonymous in
	let id = fresh_id [] x gl in
	(* We need the equality name now *)
	let with_eq = Option.map (fun eq -> (false,eq)) eqname in
	(* TODO: if ind has predicate parameters, use JMeq instead of eq *)
	tclTHEN
          (* Warning: letin is buggy when c is not of inductive type *)
	  (letin_tac_gen with_eq (Name id) (sigma,c)
             (make_pattern_test (pf_env gl) (project gl) (sigma,c))
             None (Option.default allHypsAndConcl cls,false))
	  (induction_with_atomization_of_ind_arg
	     isrec with_evars elim names (id,lbind) inhyps) gl

(* Induction on a list of arguments. First make induction arguments
   atomic (using letins), then do induction. The specificity here is
   that all arguments and parameters of the scheme are given
   (mandatory for the moment), so we don't need to deal with
    parameters of the inductive type as in new_induct_gen. *)
let new_induct_gen_l isrec with_evars elim (eqname,names) lc gl =
  if not (Option.is_empty eqname) then
    errorlabstrm "" (str "Do not know what to do with " ++
      pr_intro_pattern (Option.get eqname));
  let newlc = ref [] in
  let letids = ref [] in
  let rec atomize_list l gl =
    match l with
      | [] -> tclIDTAC gl
      | c::l' ->
	  match kind_of_term c with
	    | Var id when not (mem_named_context id (Global.named_context()))
		& not with_evars ->
		let _ = newlc:= id::!newlc in
		atomize_list l' gl

	    | _ ->
		let x =
		  id_of_name_using_hdchar (Global.env()) (pf_type_of gl c) Anonymous in

		let id = fresh_id [] x gl in
		let newl' = List.map (replace_term c (mkVar id)) l' in
		let _ = newlc:=id::!newlc in
		let _ = letids:=id::!letids in
		tclTHEN
		  (letin_tac None (Name id) c None allHypsAndConcl)
		  (atomize_list newl') gl in
  tclTHENLIST
    [
      (atomize_list lc);
      (fun gl' -> (* recompute each time to have the new value of newlc *)
	induction_without_atomization isrec with_evars elim names !newlc gl') ;
      (* after induction, try to unfold all letins created by atomize_list
         FIXME: unfold_all does not exist anywhere else? *)
      (fun gl' -> (* recompute each time to have the new value of letids *)
	tclMAP (fun x -> tclTRY (unfold_all x)) !letids gl')
    ]
    gl

(* Induction either over a term, over a quantified premisse, or over
   several quantified premisses (like with functional induction
   principles).
   TODO: really unify induction with one and induction with several
   args *)
let induct_destruct isrec with_evars (lc,elim,names,cls) gl =
  assert (List.length lc > 0); (* ensured by syntax, but if called inside caml? *)
  if Int.equal (List.length lc) 1 && not (is_functional_induction elim gl) then
    (* standard induction *)
    onOpenInductionArg
      (fun c -> new_induct_gen isrec with_evars elim names c cls)
      (List.hd lc) gl
  else begin
    (* functional induction *)
    (* Several induction hyps: induction scheme is mandatory *)
    if Option.is_empty elim
    then
      errorlabstrm "" (strbrk "Induction scheme must be given when several induction hypotheses are given.\n" ++
      str "Example: induction x1 x2 x3 using my_scheme.");
    if not (Option.is_empty cls) then
      error "'in' clause not supported here.";
    let lc = List.map
      (map_induction_arg (pf_apply (fun x y c -> snd (finish_evar_resolution x y c)) gl)) lc in
    begin match lc with
    | [_] ->
      (* Hook to recover standard induction on non-standard induction schemes *)
      (* will be removable when is_functional_induction will be more clever *)
      onInductionArg
	(fun (c,lbind) ->
	  if lbind != NoBindings then
	    error "'with' clause not supported here.";
	 (* tclTHEN (tclEVARS evd) *)
	  (new_induct_gen_l isrec with_evars elim names [c])) (List.hd lc) gl
    | _ ->
      let newlc =
	List.map (fun x ->
	  match x with (* FIXME: should we deal with ElimOnIdent? *)
	  | ElimOnConstr (x,NoBindings) -> x
	  | _ -> error "Don't know where to find some argument.")
	  lc in
      new_induct_gen_l isrec with_evars elim names newlc gl
    end
  end

let induction_destruct isrec with_evars = function
  | [],_,_ -> tclIDTAC
  | [a,b],el,cl -> induct_destruct isrec with_evars ([a],el,b,cl)
  | (a,b)::l,None,cl ->
      tclTHEN
        (induct_destruct isrec with_evars ([a],None,b,cl))
        (tclMAP (fun (a,b) -> induct_destruct false with_evars ([a],None,b,cl)) l)
  | l,Some el,cl ->
      let check_basic_using = function
        | a,(None,None) -> a
	| _ -> error "Unsupported syntax for \"using\"."
      in
      let l' = List.map check_basic_using l in
      induct_destruct isrec with_evars (l', Some el, (None,None), cl)

let new_induct ev lc e idl cls = induct_destruct true ev (lc,e,idl,cls)
let new_destruct ev lc e idl cls = induct_destruct false ev (lc,e,idl,cls)

(* The registered tactic, which calls the default elimination
 * if no elimination constant is provided. *)

(* Induction tactics *)

(* This was Induction before 6.3 (induction only in quantified premisses) *)
let simple_induct_id s = tclTHEN (intros_until_id s) (onLastHyp simplest_elim)
let simple_induct_nodep n = tclTHEN (intros_until_n n) (onLastHyp simplest_elim)

let simple_induct = function
  | NamedHyp id -> simple_induct_id id
  | AnonHyp n -> simple_induct_nodep n

(* Destruction tactics *)

let simple_destruct_id s    =
  (tclTHEN (intros_until_id s) (onLastHyp simplest_case))
let simple_destruct_nodep n =
  (tclTHEN (intros_until_n n)    (onLastHyp simplest_case))

let simple_destruct = function
  | NamedHyp id -> simple_destruct_id id
  | AnonHyp n -> simple_destruct_nodep n

(*
 *  Eliminations giving the type instead of the proof.
 * These tactics use the default elimination constant and
 * no substitutions at all.
 * May be they should be integrated into Elim ...
 *)

let elim_scheme_type elim t gl =
  let clause = mk_clenv_type_of gl elim in
  match kind_of_term (last_arg clause.templval.rebus) with
    | Meta mv ->
        let clause' =
	  (* t is inductive, then CUMUL or CONV is irrelevant *)
	  clenv_unify ~flags:(elim_flags ()) Reduction.CUMUL t
            (clenv_meta_type clause mv) clause in
	res_pf clause' ~flags:(elim_flags ()) gl
    | _ -> anomaly (Pp.str "elim_scheme_type")

let elim_type t gl =
  let (ind,t) = pf_reduce_to_atomic_ind gl t in
  let evd, elimc = find_ind_eliminator (fst ind) (elimination_sort_of_goal gl) gl in
    tclTHEN (tclEVARS evd) (elim_scheme_type elimc t) gl

let case_type t gl =
  let (ind,t) = pf_reduce_to_atomic_ind gl t in
  let evd, elimc = 
    pf_apply build_case_analysis_scheme_default gl ind (elimination_sort_of_goal gl) 
  in
    tclTHEN (tclEVARS evd) (elim_scheme_type elimc t) gl


(* Some eliminations frequently used *)

(* These elimination tactics are particularly adapted for sequent
   calculus.  They take a clause as argument, and yield the
   elimination rule if the clause is of the form (Some id) and a
   suitable introduction rule otherwise. They do not depend on
   the name of the eliminated constant, so they can be also
   used on ad-hoc disjunctions and conjunctions introduced by
   the user.
   -- Eduardo Gimenez (11/8/97)

   HH (29/5/99) replaces failures by specific error messages
 *)

let andE id gl =
  let t = pf_get_hyp_typ gl id in
  if is_conjunction (pf_hnf_constr gl t) then
    (tclTHEN (simplest_elim (mkVar id)) (tclDO 2 intro)) gl
  else
    errorlabstrm "andE"
      (str("Tactic andE expects "^(Id.to_string id)^" is a conjunction."))

let dAnd cls =
  onClause
    (function
      | None    -> simplest_split
      | Some id -> andE id)
    cls

let orE id gl =
  let t = pf_get_hyp_typ gl id in
  if is_disjunction (pf_hnf_constr gl t) then
    (tclTHEN (simplest_elim (mkVar id)) intro) gl
  else
    errorlabstrm "orE"
      (str("Tactic orE expects "^(Id.to_string id)^" is a disjunction."))

let dorE b cls =
  onClause
    (function
      | Some id -> orE id
      | None    -> (if b then right else left) NoBindings)
    cls

let impE id gl =
  let t = pf_get_hyp_typ gl id in
  if is_imp_term (pf_hnf_constr gl t) then
    let (dom, _, rng) = destProd (pf_hnf_constr gl t) in
    tclTHENLAST
      (cut_intro rng)
      (apply_term (mkVar id) [mkMeta (new_meta())]) gl
  else
    errorlabstrm "impE"
      (str("Tactic impE expects "^(Id.to_string id)^
	      " is a an implication."))

let dImp cls =
  onClause
    (function
      | None    -> intro
      | Some id -> impE id)
    cls

(************************************************)
(*  Tactics related with logic connectives      *)
(************************************************)

(* Reflexivity tactics *)

let setoid_reflexivity = ref (fun _ -> assert false)
let register_setoid_reflexivity f = setoid_reflexivity := f

let reflexivity_red allowred gl =
  (* PL: usual reflexivity don't perform any reduction when searching
     for an equality, but we may need to do some when called back from
     inside setoid_reflexivity (see Optimize cases in setoid_replace.ml). *)
  let concl = if not allowred then pf_concl gl
  else whd_betadeltaiota (pf_env gl) (project gl) (pf_concl gl)
  in
    match match_with_equality_type concl with
    | None -> raise NoEquationFound
    | Some _ -> one_constructor 1 NoBindings gl

let reflexivity gl =
  try reflexivity_red false gl with NoEquationFound -> !setoid_reflexivity gl

let intros_reflexivity  = (tclTHEN intros reflexivity)

(* Symmetry tactics *)

(* This tactic first tries to apply a constant named sym_eq, where eq
   is the name of the equality predicate. If this constant is not
   defined and the conclusion is a=b, it solves the goal doing (Cut
   b=a;Intro H;Case H;Constructor 1) *)

let setoid_symmetry = ref (fun _ -> assert false)
let register_setoid_symmetry f = setoid_symmetry := f

(* This is probably not very useful any longer *)
let prove_symmetry hdcncl eq_kind =
  let symc =
    match eq_kind with
    | MonomorphicLeibnizEq (c1,c2) -> mkApp(hdcncl,[|c2;c1|])
    | PolymorphicLeibnizEq (typ,c1,c2) -> mkApp(hdcncl,[|typ;c2;c1|])
    | HeterogenousEq (t1,c1,t2,c2) -> mkApp(hdcncl,[|t2;c2;t1;c1|]) in
  tclTHENFIRST (cut symc)
    (tclTHENLIST
      [ intro;
        onLastHyp simplest_case;
	one_constructor 1 NoBindings ])

let symmetry_red allowred gl =
  (* PL: usual symmetry don't perform any reduction when searching
     for an equality, but we may need to do some when called back from
     inside setoid_reflexivity (see Optimize cases in setoid_replace.ml). *)
  let concl =
    if not allowred then pf_concl gl else pf_whd_betadeltaiota gl (pf_concl gl)
  in
  match match_with_equation concl with
  | Some eq_data,_,_ ->
      tclTHEN
        (convert_concl_no_check concl DEFAULTcast)
      (apply eq_data.sym) gl
  | None,eq,eq_kind -> prove_symmetry eq eq_kind gl

let symmetry gl =
  try symmetry_red false gl with NoEquationFound -> !setoid_symmetry gl

let setoid_symmetry_in = ref (fun _ _ -> assert false)
let register_setoid_symmetry_in f = setoid_symmetry_in := f

let symmetry_in id gl =
  let ctype = pf_type_of gl (mkVar id) in
  let sign,t = decompose_prod_assum ctype in
  try
    let _,hdcncl,eq = match_with_equation t in
    let symccl = match eq with
      | MonomorphicLeibnizEq (c1,c2) -> mkApp (hdcncl, [| c2; c1 |])
      | PolymorphicLeibnizEq (typ,c1,c2) -> mkApp (hdcncl, [| typ; c2; c1 |])
      | HeterogenousEq (t1,c1,t2,c2) -> mkApp (hdcncl, [| t2; c2; t1; c1 |]) in
    tclTHENS (cut (it_mkProd_or_LetIn symccl sign))
      [ intro_replacing id;
        tclTHENLIST [ intros; symmetry; apply (mkVar id); assumption ] ]
      gl
  with NoEquationFound -> !setoid_symmetry_in id gl

let intros_symmetry =
  onClause
    (function
      | None -> tclTHEN intros symmetry
      | Some id -> symmetry_in id)

(* Transitivity tactics *)

(* This tactic first tries to apply a constant named eq_trans, where eq
   is the name of the equality predicate. If this constant is not
   defined and the conclusion is a=b, it solves the goal doing
   Cut x1=x2;
       [Cut x2=x3; [Intros e1 e2; Case e2;Assumption
                    | Idtac]
       | Idtac]
   --Eduardo (19/8/97)
*)

let setoid_transitivity = ref (fun _ _ -> assert false)
let register_setoid_transitivity f = setoid_transitivity := f

(* This is probably not very useful any longer *)
let prove_transitivity hdcncl eq_kind t gl =
  let eq1,eq2 =
    match eq_kind with
    | MonomorphicLeibnizEq (c1,c2) ->
      (mkApp (hdcncl, [| c1; t|]), mkApp (hdcncl, [| t; c2 |]))
  | PolymorphicLeibnizEq (typ,c1,c2) ->
      (mkApp (hdcncl, [| typ; c1; t |]), mkApp (hdcncl, [| typ; t; c2 |]))
  | HeterogenousEq (typ1,c1,typ2,c2) ->
      let typt = pf_type_of gl t in
      (mkApp(hdcncl, [| typ1; c1; typt ;t |]),
       mkApp(hdcncl, [| typt; t; typ2; c2 |])) in
  tclTHENFIRST (cut eq2)
    (tclTHENFIRST (cut eq1)
      (tclTHENLIST
	[ tclDO 2 intro;
	  onLastHyp simplest_case;
	  assumption ])) gl

let transitivity_red allowred t gl =
  (* PL: usual transitivity don't perform any reduction when searching
     for an equality, but we may need to do some when called back from
     inside setoid_reflexivity (see Optimize cases in setoid_replace.ml). *)
  let concl =
    if not allowred then pf_concl gl else pf_whd_betadeltaiota gl (pf_concl gl)
  in
  match match_with_equation concl with
  | Some eq_data,_,_ ->
      tclTHEN
        (convert_concl_no_check concl DEFAULTcast)
        (match t with
	 | None -> eapply eq_data.trans
	 | Some t -> apply_list [eq_data.trans;t]) gl
  | None,eq,eq_kind ->
      match t with
      | None -> error "etransitivity not supported for this relation."
      | Some t -> prove_transitivity eq eq_kind t gl

let transitivity_gen t gl =
  try transitivity_red false t gl
  with NoEquationFound -> !setoid_transitivity t gl

let etransitivity = transitivity_gen None
let transitivity t = transitivity_gen (Some t)

let intros_transitivity  n  = tclTHEN intros (transitivity_gen n)

(* tactical to save as name a subproof such that the generalisation of
   the current goal, abstracted with respect to the local signature,
   is solved by tac *)

let interpretable_as_section_decl d1 d2 = match d1,d2 with
  | (_,Some _,_), (_,None,_) -> false
  | (_,Some b1,t1), (_,Some b2,t2) -> eq_constr b1 b2 & eq_constr t1 t2
  | (_,None,t1), (_,_,t2) -> eq_constr t1 t2

let abstract_subproof id tac gl =
  let current_sign = Global.named_context()
  and global_sign = pf_hyps gl in
  let sign,secsign =
    List.fold_right
      (fun (id,_,_ as d) (s1,s2) ->
	if mem_named_context id current_sign &
          interpretable_as_section_decl (Sign.lookup_named id current_sign) d
        then (s1,push_named_context_val d s2)
	else (add_named_decl d s1,s2))
      global_sign (empty_named_context,empty_named_context_val) in
  let id = next_global_ident_away id (pf_ids_of_hyps gl) in
  let concl = it_mkNamedProd_or_LetIn (pf_concl gl) sign in
  let concl =
    try flush_and_check_evars (project gl) concl
    with Uninstantiated_evar _ ->
      error "\"abstract\" cannot handle existentials." in
  let evd, ctx, concl = 
    let evd, nf = nf_evars_and_universes (project gl) in
    let ctx = Evd.get_universe_context_set evd in
      evd, ctx, nf concl
  in
  let poly = 
    let _, k, _, _ = Pfedit.current_proof_statement () in
      pi2 k
  in
  let const = Pfedit.build_constant_by_tactic id poly secsign 
    (concl, ctx)
    (tclCOMPLETE (tclTHEN (tclDO (List.length sign) intro) tac)) in
  let cd = Entries.DefinitionEntry const in
  let decl = (cd, IsProof Lemma) in
  (** ppedrot: seems legit to have abstracted subproofs as local*)
  let cst = Declare.declare_constant ~internal:Declare.KernelSilent ~local:true id decl in
  let evd, lem = Evd.fresh_global Evd.univ_flexible (Global.env ()) evd (ConstRef cst) in
    tclTHEN (tclEVARS evd)
      (exact_no_check
	 (applist (lem,List.rev (Array.to_list (instance_from_named_context sign)))))
      gl

let tclABSTRACT name_op tac gl =
  let s = match name_op with
    | Some s -> s
    | None   -> add_suffix (get_current_proof_name ()) "_subproof"
  in
  abstract_subproof s tac gl


let admit_as_an_axiom gl =
  let current_sign = Global.named_context()
  and global_sign = pf_hyps gl in
  let poly = Flags.is_universe_polymorphism () in (*FIXME*)
  let sign,secsign =
    List.fold_right
      (fun (id,_,_ as d) (s1,s2) ->
	 if mem_named_context id current_sign &
           interpretable_as_section_decl (Sign.lookup_named id current_sign) d
         then (s1,add_named_decl d s2)
	 else (add_named_decl d s1,s2))
      global_sign (empty_named_context,empty_named_context) in
  let name = add_suffix (get_current_proof_name ()) "_admitted" in
  let na = next_global_ident_away name (pf_ids_of_hyps gl) in
  let concl = it_mkNamedProd_or_LetIn (pf_concl gl) sign in
  if occur_existential concl then error"\"admit\" cannot handle existentials.";
  let entry = 
    let evd, nf = nf_evars_and_universes (project gl) in
    let ctx = Evd.universe_context evd in
      (Pfedit.get_used_variables(),poly,(nf concl,ctx),None) 
  in
  let cd = Entries.ParameterEntry entry in
  let decl = (cd, IsAssumption Logical) in
  (** ppedrot: seems legit to have admitted subproofs as local*)
  let con = Declare.declare_constant ~internal:Declare.KernelSilent ~local:true na decl in
  let evd, axiom = Evd.fresh_global Evd.univ_flexible (pf_env gl) (project gl) (ConstRef con) in
    tclTHEN (tclEVARS evd)
      (exact_no_check
	 (applist (axiom,
		   List.rev (Array.to_list (instance_from_named_context sign)))))
      gl

let unify ?(state=Conv_oracle.get_transp_state ()) x y gl =
  try
    let flags =
      {(default_unify_flags ()) with
	modulo_delta = state;
	modulo_conv_on_closed_terms = Some state}
    in
    let evd = w_unify (pf_env gl) (project gl) Reduction.CONV ~flags x y
    in tclEVARS evd gl
  with e when Errors.noncritical e -> tclFAIL 0 (str"Not unifiable") gl


==> anc/HoTT/coq-HoTT/tactics/tactics.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Environ
open Sign
open Tacmach
open Proof_type
open Reduction
open Evd
open Evar_refiner
open Clenv
open Redexpr
open Tacticals
open Globnames
open Genarg
open Tacexpr
open Nametab
open Glob_term
open Pattern
open Termops
open Unification
open Misctypes
open Locus

(** Main tactics. *)

(** {6 General functions. } *)

val string_of_inductive : constr -> string
val head_constr       : constr -> constr * constr list
val head_constr_bound : constr -> constr * constr list
val is_quantified_hypothesis : Id.t -> goal sigma -> bool

exception Bound

(** {6 Primitive tactics. } *)

val introduction    : Id.t -> tactic
val refine          : constr -> tactic
val convert_concl   : constr -> cast_kind -> tactic
val convert_hyp     : named_declaration -> tactic
val thin            : Id.t list -> tactic
val mutual_fix      :
  Id.t -> int -> (Id.t * int * constr) list -> int -> tactic
val fix             : Id.t option -> int -> tactic
val mutual_cofix    : Id.t -> (Id.t * constr) list -> int -> tactic
val cofix           : Id.t option -> tactic

val convert         : constr -> constr -> tactic
val convert_leq     : constr -> constr -> tactic

(** {6 Introduction tactics. } *)

val fresh_id_in_env : Id.t list -> Id.t -> env -> Id.t
val fresh_id : Id.t list -> Id.t -> goal sigma -> Id.t
val find_intro_names : rel_context -> goal sigma -> Id.t list

val intro                : tactic
val introf               : tactic
val intro_move        : Id.t option -> Id.t move_location -> tactic

  (** [intro_avoiding idl] acts as intro but prevents the new Id.t
     to belong to [idl] *)
val intro_avoiding       : Id.t list -> tactic

val intro_replacing      : Id.t -> tactic
val intro_using          : Id.t -> tactic
val intro_mustbe_force   : Id.t -> tactic
val intro_then           : (Id.t -> tactic) -> tactic
val intros_using         : Id.t list -> tactic
val intro_erasing        : Id.t -> tactic
val intros_replacing     : Id.t list -> tactic

val intros               : tactic

(** [depth_of_quantified_hypothesis b h g] returns the index of [h] in
   the conclusion of goal [g], up to head-reduction if [b] is [true] *)
val depth_of_quantified_hypothesis :
  bool -> quantified_hypothesis -> goal sigma -> int

val intros_until_n_wored : int -> tactic
val intros_until         : quantified_hypothesis -> tactic

val intros_clearing      : bool list -> tactic

(** Assuming a tactic [tac] depending on an hypothesis identifier,
   [try_intros_until tac arg] first assumes that arg denotes a
   quantified hypothesis (denoted by name or by index) and try to
   introduce it in context before to apply [tac], otherwise assume the
   hypothesis is already in context and directly apply [tac] *)

val try_intros_until :
  (Id.t -> tactic) -> quantified_hypothesis -> tactic

(** Apply a tactic on a quantified hypothesis, an hypothesis in context
   or a term with bindings *)

val onInductionArg :
  (constr with_bindings -> tactic) ->
    constr with_bindings induction_arg -> tactic

(** {6 Introduction tactics with eliminations. } *)

val intro_pattern  : Id.t move_location -> intro_pattern_expr -> tactic
val intro_patterns : intro_pattern_expr located list -> tactic
val intros_pattern :
  Id.t move_location -> intro_pattern_expr located list -> tactic

(** {6 Exact tactics. } *)

val assumption       : tactic
val exact_no_check   : constr -> tactic
val vm_cast_no_check : constr -> tactic
val exact_check      : constr -> tactic
val exact_proof      : Constrexpr.constr_expr -> tactic

(** {6 Reduction tactics. } *)

type tactic_reduction = env -> evar_map -> constr -> constr

val reduct_in_hyp     : tactic_reduction -> hyp_location -> tactic
val reduct_option     : tactic_reduction * cast_kind -> goal_location -> tactic
val reduct_in_concl   : tactic_reduction * cast_kind -> tactic
val change_in_concl   : (occurrences * constr_pattern) option -> constr -> 
                        tactic
val change_in_hyp     : (occurrences * constr_pattern) option -> constr ->
                        hyp_location -> tactic
val red_in_concl      : tactic
val red_in_hyp        : hyp_location -> tactic
val red_option        : goal_location -> tactic
val hnf_in_concl      : tactic
val hnf_in_hyp        : hyp_location -> tactic
val hnf_option        : goal_location -> tactic
val simpl_in_concl    : tactic
val simpl_in_hyp      : hyp_location -> tactic
val simpl_option      : goal_location -> tactic
val normalise_in_concl : tactic
val normalise_in_hyp  : hyp_location -> tactic
val normalise_option  : goal_location -> tactic
val normalise_vm_in_concl : tactic
val unfold_in_concl   :
  (occurrences * evaluable_global_reference) list -> tactic
val unfold_in_hyp     :
  (occurrences * evaluable_global_reference) list -> hyp_location -> tactic
val unfold_option     :
  (occurrences * evaluable_global_reference) list -> goal_location -> tactic
val change            :
  constr_pattern option -> constr -> clause -> tactic
val pattern_option    :
  (occurrences * constr) list -> goal_location -> tactic
val reduce            : red_expr -> clause -> tactic
val unfold_constr     : global_reference -> tactic

(** {6 Modification of the local context. } *)

val clear         : Id.t list -> tactic
val clear_body    : Id.t list -> tactic
val keep          : Id.t list -> tactic

val specialize    : int option -> constr with_bindings -> tactic

val move_hyp      : bool -> Id.t -> Id.t move_location -> tactic
val rename_hyp    : (Id.t * Id.t) list -> tactic

val revert        : Id.t list -> tactic

(** {6 Resolution tactics. } *)

val apply_type : constr -> constr list -> tactic
val apply_term : constr -> constr list -> tactic
val bring_hyps : named_context -> tactic

val apply                 : constr -> tactic
val eapply                : constr -> tactic

val apply_with_bindings_gen :
  advanced_flag -> evars_flag -> constr with_bindings located list -> tactic

val apply_with_bindings   : constr with_bindings -> tactic
val eapply_with_bindings  : constr with_bindings -> tactic

val cut_and_apply         : constr -> tactic

val apply_in :
  advanced_flag -> evars_flag -> Id.t -> 
    constr with_bindings located list ->
    intro_pattern_expr located option -> tactic

val simple_apply_in : Id.t -> constr -> tactic

(** {6 Elimination tactics. } *)


(*
   The general form of an induction principle is the following:

   forall prm1 prm2 ... prmp,                          (induction parameters)
   forall Q1...,(Qi:Ti_1 -> Ti_2 ->...-> Ti_ni),...Qq, (predicates)
   branch1, branch2, ... , branchr,                    (branches of the principle)
   forall (x1:Ti_1) (x2:Ti_2) ... (xni:Ti_ni),         (induction arguments)
   (HI: I prm1..prmp x1...xni)                         (optional main induction arg)
   -> (Qi x1...xni HI        (f prm1...prmp x1...xni)).(conclusion)
                   ^^        ^^^^^^^^^^^^^^^^^^^^^^^^
               optional                optional
               even if HI      argument added if principle
             present above   generated by functional induction
             [indarg]          [farg]

  HI is not present when the induction principle does not come directly from an
  inductive type (like when it is generated by functional induction for
  example). HI is present otherwise BUT may not appear in the conclusion
  (dependent principle). HI and (f...) cannot be both present.

  Principles taken from functional induction have the final (f...).
*)

(** [rel_contexts] and [rel_declaration] actually contain triples, and
   lists are actually in reverse order to fit [compose_prod]. *)
type elim_scheme = {
  elimc: constr with_bindings option;
  elimt: types;
  indref: global_reference option;
  index: int;              (** index of the elimination type in the scheme *)
  params: rel_context;     (** (prm1,tprm1);(prm2,tprm2)...(prmp,tprmp) *)
  nparams: int;            (** number of parameters *)
  predicates: rel_context; (** (Qq, (Tq_1 -> Tq_2 ->...-> Tq_nq)), (Q1,...) *)
  npredicates: int;        (** Number of predicates *)
  branches: rel_context;   (** branchr,...,branch1 *)
  nbranches: int;          (** Number of branches *)
  args: rel_context;       (** (xni, Ti_ni) ... (x1, Ti_1) *)
  nargs: int;              (** number of arguments *)
  indarg: rel_declaration option; (** Some (H,I prm1..prmp x1...xni)
				     if HI is in premisses, None otherwise *)
  concl: types;            (** Qi x1...xni HI (f...), HI and (f...)
			      are optional and mutually exclusive *)
  indarg_in_concl: bool;   (** true if HI appears at the end of conclusion *)
  farg_in_concl: bool;     (** true if (f...) appears at the end of conclusion *)
}


val compute_elim_sig : ?elimc: constr with_bindings -> types -> elim_scheme
val rebuild_elimtype_from_scheme: elim_scheme -> types

(** elim principle with the index of its inductive arg *)
type eliminator = {
  elimindex : int option;  (** None = find it automatically *)
  elimbody : constr with_bindings
}

val elimination_clause_scheme : evars_flag -> ?flags:unify_flags -> 
  int -> clausenv -> clausenv -> tactic

val elimination_in_clause_scheme : evars_flag -> ?flags:unify_flags -> 
  Id.t -> int -> clausenv -> clausenv -> tactic

val general_elim_clause_gen : (int -> Clenv.clausenv -> 'a -> tactic) ->
  'a -> eliminator -> tactic

val general_elim  : evars_flag ->
  constr with_bindings -> eliminator -> tactic
val general_elim_in : evars_flag -> Id.t ->
  constr with_bindings -> eliminator -> tactic

val default_elim  : evars_flag -> constr with_bindings -> tactic
val simplest_elim : constr -> tactic
val elim :
  evars_flag -> constr with_bindings -> constr with_bindings option -> tactic

val simple_induct : quantified_hypothesis -> tactic

val new_induct : evars_flag -> 
  (evar_map * constr with_bindings) induction_arg list ->
  constr with_bindings option ->
    intro_pattern_expr located option * intro_pattern_expr located option ->
      clause option -> tactic

(** {6 Case analysis tactics. } *)

val general_case_analysis : evars_flag -> constr with_bindings ->  tactic
val simplest_case         : constr -> tactic

val simple_destruct          : quantified_hypothesis -> tactic
val new_destruct : evars_flag ->
  (evar_map * constr with_bindings) induction_arg list ->
  constr with_bindings option ->
    intro_pattern_expr located option * intro_pattern_expr located option ->
      clause option -> tactic

(** {6 Generic case analysis / induction tactics. } *)

val induction_destruct : rec_flag -> evars_flag ->
  ((evar_map * constr with_bindings) induction_arg *
  (intro_pattern_expr located option * intro_pattern_expr located option))
  list *
  constr with_bindings option *
  clause option -> tactic

(** {6 Eliminations giving the type instead of the proof. } *)

val case_type         : constr  -> tactic
val elim_type         : constr  -> tactic

(** {6 Some eliminations which are frequently used. } *)

val impE : Id.t -> tactic
val andE : Id.t -> tactic
val orE  : Id.t -> tactic
val dImp : clause -> tactic
val dAnd : clause -> tactic
val dorE : bool -> clause ->tactic


(** {6 Introduction tactics. } *)

val constructor_tac      : evars_flag -> int option -> int ->
  constr bindings -> tactic
val any_constructor      : evars_flag -> tactic option -> tactic
val one_constructor      : int -> constr bindings  -> tactic

val left                 : constr bindings -> tactic
val right                : constr bindings -> tactic
val split                : constr bindings -> tactic

val left_with_bindings  : evars_flag -> constr bindings -> tactic
val right_with_bindings : evars_flag -> constr bindings -> tactic
val split_with_bindings : evars_flag -> constr bindings list -> tactic

val simplest_left        : tactic
val simplest_right       : tactic
val simplest_split       : tactic

(** {6 Logical connective tactics. } *)

val register_setoid_reflexivity : tactic -> unit
val reflexivity_red             : bool -> tactic
val reflexivity                 : tactic
val intros_reflexivity          : tactic

val register_setoid_symmetry : tactic -> unit
val symmetry_red                : bool -> tactic
val symmetry                    : tactic
val register_setoid_symmetry_in : (Id.t -> tactic) -> unit
val symmetry_in                 : Id.t -> tactic
val intros_symmetry             : clause -> tactic

val register_setoid_transitivity : (constr option -> tactic) -> unit
val transitivity_red            : bool -> constr option -> tactic
val transitivity                : constr -> tactic
val etransitivity               : tactic
val intros_transitivity         : constr option -> tactic

val cut                         : constr -> tactic
val cut_intro                   : constr -> tactic
val assert_replacing            : Id.t -> types -> tactic -> tactic
val cut_replacing               : Id.t -> types -> tactic -> tactic
val cut_in_parallel             : constr list -> tactic

val assert_as : bool -> intro_pattern_expr located option -> constr -> tactic
val forward   : tactic option -> intro_pattern_expr located option -> constr -> tactic
val letin_tac : (bool * intro_pattern_expr located) option -> Name.t ->
  constr -> types option -> clause -> tactic
val letin_pat_tac : (bool * intro_pattern_expr located) option -> Name.t ->
  evar_map * constr -> types option -> clause -> tactic
val assert_tac : Name.t -> types -> tactic
val assert_by  : Name.t -> types -> tactic -> tactic
val pose_proof : Name.t -> constr -> tactic

val generalize      : constr list -> tactic
val generalize_gen  : ((occurrences * constr) * Name.t) list -> tactic
val generalize_dep  : ?with_let:bool (** Don't lose let bindings *) -> constr  -> tactic

val unify           : ?state:Names.transparent_state -> constr -> constr -> tactic
val resolve_classes : tactic

val tclABSTRACT : Id.t option -> tactic -> tactic

val admit_as_an_axiom : tactic

val abstract_generalize : ?generalize_vars:bool -> ?force_dep:bool -> Id.t -> tactic
val specialize_eqs : Id.t -> tactic

val register_general_multi_rewrite :
  (bool -> evars_flag -> constr with_bindings -> clause -> tactic) -> unit

val register_subst_one :
  (bool -> Id.t -> Id.t * constr * bool -> tactic) -> unit


==> anc/HoTT/coq-HoTT/tactics/tactics.mllib <==
Dn
Termdn
Btermdn
Nbtermdn
Tacticals
Hipattern
Ind_tables
Eqschemes
Elimschemes
Tactics
Hiddentac
Elim
Auto
Equality
Contradiction
Refine
Inv
Leminv
Tacsubst
Tacintern
Tacinterp
Evar_tactics
Autorewrite
Tactic_option


==> anc/HoTT/coq-HoTT/tactics/tauto.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Term
open Hipattern
open Names
open Globnames
open Pp
open Tacticals
open Tacinterp
open Tactics
open Errors
open Util

let assoc_var s ist =
  match List.assoc (Names.Id.of_string s) ist.lfun with
    | VConstr ([],c) -> c
    | _ -> failwith "tauto: anomaly"

(** Parametrization of tauto *)

type tauto_flags = {

(* Whether conjunction and disjunction are restricted to binary connectives *)
  binary_mode : bool;

(* Whether compatibility for buggy detection of binary connective is on *)
  binary_mode_bugged_detection : bool;

(* Whether conjunction and disjunction are restricted to the connectives *)
(* having the structure of "and" and "or" (up to the choice of sorts) in *)
(* contravariant position in an hypothesis *)
  strict_in_contravariant_hyp : bool;

(* Whether conjunction and disjunction are restricted to the connectives *)
(* having the structure of "and" and "or" (up to the choice of sorts) in *)
(* an hypothesis and in the conclusion *)
  strict_in_hyp_and_ccl : bool;

(* Whether unit type includes equality types *)
  strict_unit : bool;
}

(* Whether inner not are unfolded *)
let negation_unfolding = ref true

(* Whether inner iff are unfolded *)
let iff_unfolding = ref false

let unfold_iff () = !iff_unfolding || Flags.version_less_or_equal Flags.V8_2

open Goptions
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "unfolding of not in intuition";
      optkey   = ["Intuition";"Negation";"Unfolding"];
      optread  = (fun () -> !negation_unfolding);
      optwrite = (:=) negation_unfolding }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "unfolding of iff in intuition";
      optkey   = ["Intuition";"Iff";"Unfolding"];
      optread  = (fun () -> !iff_unfolding);
      optwrite = (:=) iff_unfolding }

(** Test *)

let is_empty ist =
  if is_empty_type (assoc_var "X1" ist) then
    <:tactic<idtac>>
  else
    <:tactic<fail>>

(* Strictly speaking, this exceeds the propositional fragment as it
   matches also equality types (and solves them if a reflexivity) *)
let is_unit_or_eq flags ist =
  let test = if flags.strict_unit then is_unit_type else is_unit_or_eq_type in
  if test (assoc_var "X1" ist) then
    <:tactic<idtac>>
  else
    <:tactic<fail>>

let is_record t =
  let (hdapp,args) = decompose_app t in
    match (kind_of_term hdapp) with
      | Ind (ind,u) ->
          let (mib,mip) = Global.lookup_inductive ind in
	    mib.Declarations.mind_record
      | _ -> false

let bugged_is_binary t =
  isApp t &&
  let (hdapp,args) = decompose_app t in
    match (kind_of_term hdapp) with
    | Ind (ind,u)  ->
        let (mib,mip) = Global.lookup_inductive ind in
         Int.equal mib.Declarations.mind_nparams 2
    | _ -> false

let iter_tac tacl =
  List.fold_right (fun tac tacs -> <:tactic< $tac; $tacs >>) tacl

(** Dealing with conjunction *)

let is_conj flags ist =
  let ind = assoc_var "X1" ist in
    if (not flags.binary_mode_bugged_detection || bugged_is_binary ind) &&
       is_conjunction
         ~strict:flags.strict_in_hyp_and_ccl
         ~onlybinary:flags.binary_mode ind
    then
      <:tactic<idtac>>
    else
      <:tactic<fail>>

let flatten_contravariant_conj flags ist =
  let typ = assoc_var "X1" ist in
  let c = assoc_var "X2" ist in
  let hyp = assoc_var "id" ist in
  match match_with_conjunction
          ~strict:flags.strict_in_contravariant_hyp
          ~onlybinary:flags.binary_mode typ
  with
  | Some (_,args) ->
      let newtyp = valueIn (VConstr ([],List.fold_right mkArrow args c)) in
      let hyp = valueIn (VConstr ([],hyp)) in
      let intros =
	iter_tac (List.map (fun _ -> <:tactic< intro >>) args)
	<:tactic< idtac >> in
      <:tactic<
        let newtyp := $newtyp in
        let hyp := $hyp in
	assert newtyp by ($intros; apply hyp; split; assumption);
	clear hyp
      >>
  | _ ->
      <:tactic<fail>>

(** Dealing with disjunction *)

let is_disj flags ist =
  let t = assoc_var "X1" ist in
  if (not flags.binary_mode_bugged_detection || bugged_is_binary t) &&
     is_disjunction
       ~strict:flags.strict_in_hyp_and_ccl
       ~onlybinary:flags.binary_mode t
  then
    <:tactic<idtac>>
  else
    <:tactic<fail>>

let flatten_contravariant_disj flags ist =
  let typ = assoc_var "X1" ist in
  let c = assoc_var "X2" ist in
  let hyp = assoc_var "id" ist in
  match match_with_disjunction
          ~strict:flags.strict_in_contravariant_hyp
          ~onlybinary:flags.binary_mode
          typ with
  | Some (_,args) ->
      let hyp = valueIn (VConstr ([],hyp)) in
      iter_tac (List.map_i (fun i arg ->
	let typ = valueIn (VConstr ([],mkArrow arg c)) in
	let i = Tacexpr.Integer i in
	<:tactic<
          let typ := $typ in
          let hyp := $hyp in
	  let i := $i in
	  assert typ by (intro; apply hyp; constructor i; assumption)
	>>) 1 args) <:tactic< let hyp := $hyp in clear hyp >>
  | _ ->
      <:tactic<fail>>


(** Main tactic *)

let not_dep_intros ist =
  <:tactic<
  repeat match goal with
  | |- (forall (_: ?X1), ?X2) => intro
  | |- (Coq.Init.Logic.not _) => unfold Coq.Init.Logic.not at 1; intro
  end >>

let axioms flags ist =
  let t_is_unit_or_eq = tacticIn (is_unit_or_eq flags)
  and t_is_empty = tacticIn is_empty in
    <:tactic<
    match reverse goal with
      | |- ?X1 => $t_is_unit_or_eq; constructor 1
      | _:?X1 |- _ => $t_is_empty; elimtype X1; assumption
      | _:?X1 |- ?X1 => assumption
    end >>


let simplif flags ist =
  let t_is_unit_or_eq = tacticIn (is_unit_or_eq flags)
  and t_is_conj = tacticIn (is_conj flags)
  and t_flatten_contravariant_conj = tacticIn (flatten_contravariant_conj flags)
  and t_flatten_contravariant_disj = tacticIn (flatten_contravariant_disj flags)
  and t_is_disj = tacticIn (is_disj flags)
  and t_not_dep_intros = tacticIn not_dep_intros in
  <:tactic<
    $t_not_dep_intros;
    repeat
       (match reverse goal with
        | id: ?X1 |- _ => $t_is_conj; elim id; do 2 intro; clear id
        | id: (Coq.Init.Logic.iff _ _) |- _ => elim id; do 2 intro; clear id
        | id: (Coq.Init.Logic.not _) |- _ => red in id
        | id: ?X1 |- _ => $t_is_disj; elim id; intro; clear id
        | id0: (forall (_: ?X1), ?X2), id1: ?X1|- _ =>
	    (* generalize (id0 id1); intro; clear id0 does not work
	       (see Marco Maggiesi's bug PR#301)
	    so we instead use Assert and exact. *)
	    assert X2; [exact (id0 id1) | clear id0]
        | id: forall (_ : ?X1), ?X2|- _ =>
          $t_is_unit_or_eq; cut X2;
	    [ intro; clear id
	    | (* id : forall (_: ?X1), ?X2 |- ?X2 *)
	      cut X1; [exact id| constructor 1; fail]
	    ]
        | id: forall (_ : ?X1), ?X2|- _ =>
          $t_flatten_contravariant_conj
	  (* moved from "id:(?A/\?B)->?X2|-" to "?A->?B->?X2|-" *)
        | id: forall (_: Coq.Init.Logic.iff ?X1 ?X2), ?X3|- _ =>
          assert (forall (_: forall _:X1, X2), forall (_: forall _: X2, X1), X3)
	    by (do 2 intro; apply id; split; assumption);
            clear id
        | id: forall (_:?X1), ?X2|- _ =>
          $t_flatten_contravariant_disj
	  (* moved from "id:(?A\/?B)->?X2|-" to "?A->?X2,?B->?X2|-" *)
        | |- ?X1 => $t_is_conj; split
        | |- (Coq.Init.Logic.iff _ _) => split
        | |- (Coq.Init.Logic.not _) => red
        end;
        $t_not_dep_intros) >>

let rec tauto_intuit flags t_reduce solver ist =
  let t_axioms = tacticIn (axioms flags)
  and t_simplif = tacticIn (simplif flags)
  and t_is_disj = tacticIn (is_disj flags)
  and t_tauto_intuit = tacticIn (tauto_intuit flags t_reduce solver) in
  let t_solver = globTacticIn (fun _ist -> solver) in
  <:tactic<
   ($t_simplif;$t_axioms
   || match reverse goal with
      | id:forall(_: forall (_: ?X1), ?X2), ?X3|- _ =>
	  cut X3;
	    [ intro; clear id; $t_tauto_intuit
	    | cut (forall (_: X1), X2);
		[ exact id
		| generalize (fun y:X2 => id (fun x:X1 => y)); intro; clear id;
		  solve [ $t_tauto_intuit ]]]
      | id:forall (_:not ?X1), ?X3|- _ =>
	  cut X3;
	    [ intro; clear id; $t_tauto_intuit
	    | cut (not X1); [ exact id | clear id; intro; solve [$t_tauto_intuit ]]]
      | |- ?X1 =>
          $t_is_disj; solve [left;$t_tauto_intuit | right;$t_tauto_intuit]
      end
    ||
    (* NB: [|- _ -> _] matches any product *)
    match goal with | |- forall (_ : _),  _ => intro; $t_tauto_intuit
    |  |- _  => $t_reduce;$t_solver
    end
    ||
    $t_solver
   ) >>

let reduction_not_iff _ist =
  match !negation_unfolding, unfold_iff () with
    | true, true -> <:tactic< unfold Coq.Init.Logic.not, Coq.Init.Logic.iff in * >>
    | true, false -> <:tactic< unfold Coq.Init.Logic.not in * >>
    | false, true -> <:tactic< unfold Coq.Init.Logic.iff in * >>
    | false, false -> <:tactic< idtac >>

let t_reduction_not_iff = tacticIn reduction_not_iff

let intuition_gen flags tac =
  interp (tacticIn (tauto_intuit flags t_reduction_not_iff tac))

let tauto_intuitionistic flags g =
  try intuition_gen flags <:tactic<fail>> g
  with
    Refiner.FailError _ | UserError _ ->
      errorlabstrm "tauto" (str "tauto failed.")

let coq_nnpp_path =
  let dir = List.map Id.of_string ["Classical_Prop";"Logic";"Coq"] in
  Libnames.make_path (DirPath.make dir) (Id.of_string "NNPP")

let tauto_classical flags nnpp g =
  try tclTHEN (apply nnpp) (tauto_intuitionistic flags) g
  with UserError _ -> errorlabstrm "tauto" (str "Classical tauto failed.")

let tauto_gen flags g =
  try
    let nnpp = Universes.constr_of_global (Nametab.global_of_path coq_nnpp_path) in
    (* try intuitionistic version first to avoid an axiom if possible *)
    tclORELSE (tauto_intuitionistic flags) (tauto_classical flags nnpp) g
  with Not_found ->
    tauto_intuitionistic flags g

let default_intuition_tac = <:tactic< auto with * >>

(* This is the uniform mode dealing with ->, not, iff and types isomorphic to
   /\ and *, \/ and +, False and Empty_set, True and unit, _and_ eq-like types.
   For the moment not and iff are still always unfolded. *)
let tauto_uniform_unit_flags = {
  binary_mode = true;
  binary_mode_bugged_detection = false;
  strict_in_contravariant_hyp = true;
  strict_in_hyp_and_ccl = true;
  strict_unit = false
}

(* This is the compatibility mode (not used) *)
let tauto_legacy_flags = {
  binary_mode = true;
  binary_mode_bugged_detection = true;
  strict_in_contravariant_hyp = true;
  strict_in_hyp_and_ccl = false;
  strict_unit = false
}

(* This is the improved mode *)
let tauto_power_flags = {
  binary_mode = false; (* support n-ary connectives *)
  binary_mode_bugged_detection = false;
  strict_in_contravariant_hyp = false; (* supports non-regular connectives *)
  strict_in_hyp_and_ccl = false;
  strict_unit = false
}

let tauto = tauto_gen tauto_uniform_unit_flags
let dtauto = tauto_gen tauto_power_flags

TACTIC EXTEND tauto
| [ "tauto" ] -> [ tauto ]
END

TACTIC EXTEND dtauto
| [ "dtauto" ] -> [ dtauto ]
END

TACTIC EXTEND intuition
| [ "intuition" ] -> [ intuition_gen tauto_uniform_unit_flags default_intuition_tac ]
| [ "intuition" tactic(t) ] -> [ intuition_gen tauto_uniform_unit_flags t ]
END

TACTIC EXTEND dintuition
| [ "dintuition" ] -> [ intuition_gen tauto_power_flags default_intuition_tac ]
| [ "dintuition" tactic(t) ] -> [ intuition_gen tauto_power_flags t ]
END


==> anc/HoTT/coq-HoTT/tactics/termdn.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Term
open Pattern
open Patternops
open Globnames

(* Discrimination nets of terms.
   See the module dn.ml for further explanations.
   Eduardo (5/8/97) *)
module Make =
  functor (Z : Map.OrderedType) ->
struct

  module X = struct
    type t = constr_pattern
    let compare = Pervasives.compare
  end

  type term_label = 
    | GRLabel of global_reference
    | ProdLabel 
    | LambdaLabel
    | SortLabel
	
  module Y =  struct 
     type t = term_label
        let compare x y = 
       let make_name n =
	 match n with
	 | GRLabel(ConstRef con) -> 
	     GRLabel(ConstRef(constant_of_kn(canonical_con con)))
	 | GRLabel(IndRef (kn,i)) ->
	     GRLabel(IndRef(mind_of_kn(canonical_mind kn),i))
	 | GRLabel(ConstructRef ((kn,i),j ))->
	     GRLabel(ConstructRef((mind_of_kn(canonical_mind kn),i),j))
	 | k -> k
       in
	 Pervasives.compare (make_name x) (make_name y)
  end
       
      
  module Dn = Dn.Make(X)(Y)(Z)
      
  type t = Dn.t

  type 'a lookup_res = 'a Dn.lookup_res

(*If we have: f a b c ..., decomp gives: (f,[a;b;c;...])*)

let decomp =
  let rec decrec acc c = match kind_of_term c with
    | App (f,l) -> decrec (Array.fold_right (fun a l -> a::l) l acc) f
    | Cast (c1,_,_) -> decrec acc c1
    | _ -> (c,acc)
  in
  decrec []

let decomp_pat =
  let rec decrec acc = function
    | PApp (f,args) -> decrec (Array.to_list args @ acc) f
    | c -> (c,acc)
  in
  decrec []

let constr_pat_discr t =
  if not (occur_meta_pattern t) then
    None
  else
    match decomp_pat t with
    | PRef ((IndRef _) as ref), args
    | PRef ((ConstructRef _ ) as ref), args -> Some (GRLabel ref,args)
    | PRef ((VarRef v) as ref), args -> Some(GRLabel ref,args)
    | _ -> None

let constr_pat_discr_st (idpred,cpred) t =
  match decomp_pat t with
  | PRef ((IndRef _) as ref), args
  | PRef ((ConstructRef _ ) as ref), args -> Some (GRLabel ref,args)
  | PRef ((VarRef v) as ref), args when not (Id.Pred.mem v idpred) ->
      Some(GRLabel ref,args)
  | PVar v, args when not (Id.Pred.mem v idpred) ->
      Some(GRLabel (VarRef v),args)
  | PRef ((ConstRef c) as ref), args when not (Cpred.mem c cpred) ->
      Some (GRLabel ref, args)
  | PProd (_, d, c), [] -> Some (ProdLabel, [d ; c])
  | PLambda (_, d, c), l -> Some (LambdaLabel, [d ; c] @ l)
  | PSort s, [] -> Some (SortLabel, [])
  | _ -> None

open Dn

let constr_val_discr t =
  let c, l = decomp t in
    match kind_of_term c with
    | Ind (ind_sp,u) -> Label(GRLabel (IndRef ind_sp),l)
    | Construct (cstr_sp,u) -> Label(GRLabel (ConstructRef cstr_sp),l)
    | Var id -> Label(GRLabel (VarRef id),l)
    | Const _ -> Everything
    | _ -> Nothing

let constr_val_discr_st (idpred,cpred) t =
  let c, l = decomp t in
    match kind_of_term c with
    | Const (c,_) -> if Cpred.mem c cpred then Everything else Label(GRLabel (ConstRef c),l)
    | Ind (ind_sp,_) -> Label(GRLabel (IndRef ind_sp),l)
    | Construct (cstr_sp,_) -> Label(GRLabel (ConstructRef cstr_sp),l)
    | Var id when not (Id.Pred.mem id idpred) -> Label(GRLabel (VarRef id),l)
    | Prod (n, d, c) -> Label(ProdLabel, [d; c])
    | Lambda (n, d, c) -> Label(LambdaLabel, [d; c] @ l)
    | Sort _ -> Label (SortLabel, [])
    | Evar _ -> Everything
    | _ -> Nothing

let create = Dn.create

let add dn st = Dn.add dn (constr_pat_discr_st st)

let rmv dn st = Dn.rmv dn (constr_pat_discr_st st)

let lookup dn st t = Dn.lookup dn (constr_val_discr_st st) t

let app f dn = Dn.app f dn

end


==> anc/HoTT/coq-HoTT/tactics/termdn.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Pattern
open Globnames
open Names

(** Discrimination nets of terms. *)

(** This module registers actions (typically tactics) mapped to patterns *)

(** Patterns are stocked linearly as the list of its node in prefix
order in such a way patterns having the same prefix have this common
prefix shared and the seek for the action associated to the patterns
that a term matches are found in time proportional to the maximal
number of nodes of the patterns matching the term. The [transparent_state]
indicates which constants and variables can be considered as rigid.
These dnets are able to cope with existential variables as well, which match
[Everything]. *)

module Make :
  functor (Z : Map.OrderedType) ->
sig
  
  type t
    
  type 'a lookup_res
    
  val create : unit -> t
    
  (** [add t (c,a)] adds to table [t] pattern [c] associated to action [act] *)
    
  val add : t -> transparent_state -> (constr_pattern * Z.t) -> t
    
  val rmv : t -> transparent_state -> (constr_pattern * Z.t) -> t
    
  (** [lookup t c] looks for patterns (with their action) matching term [c] *)
    
  val lookup : t -> transparent_state -> constr -> (constr_pattern * Z.t) list
    
  val app : ((constr_pattern * Z.t) -> unit) -> t -> unit

    
  (**/**)
  (** These are for Nbtermdn *)
 
  type term_label = 
    | GRLabel of global_reference
    | ProdLabel 
    | LambdaLabel
    | SortLabel
	
  val constr_pat_discr_st : transparent_state ->
    constr_pattern -> (term_label * constr_pattern list) option
  val constr_val_discr_st : transparent_state ->
    constr -> (term_label * constr list) lookup_res
    
  val constr_pat_discr : constr_pattern -> (term_label * constr_pattern list) option
  val constr_val_discr : constr -> (term_label * constr list) lookup_res
    
  (**/**)
end


==> anc/HoTT/coq-HoTT/test-suite/Makefile <==
#######################################################################
#  v      #   The Coq Proof Assistant  /  The Coq Development Team    #
# <O___,, #     INRIA-Rocquencourt  &  CNRS-Universite Paris Diderot  #
#   \VV/  #############################################################
#    //   #      This file is distributed under the terms of the      #
#         #       GNU Lesser General Public License Version 2.1       #
#######################################################################

# This is a standalone Makefile to run the test-suite. It can be used
# outside of the Coq source tree (if BIN is overridden).

# There is one %.v.log target per %.v test file. The target will be
# filled with the output, timings and status of the test. There is
# also one target per directory containing %.v files, that runs all
# the tests in it. As convenience, there is also the "bugs" target
# that runs all bug-related tests.

# The "summary" target outputs a summary of all tests that were run
# (but doesn't run them)

# The "run" target runs all tests that have not been run yet. To force
# all tests to be run, use the "clean" target.

#######################################################################
# Variables
#######################################################################

# Default value when called from a freshly compiled Coq, but can be
# easily overridden
BIN := ../bin/
LIB := ..

coqtop := $(BIN)coqtop -boot -q -batch -I prerequisite
bincoqc := $(BIN)coqc -coqlib $(LIB) -I prerequisite

command := $(coqtop) -top Top -load-vernac-source
coqc := $(coqtop) -compile
coqdep := $(BIN)coqdep -coqlib $(LIB)

SHOW := $(if $(VERBOSE),@true,@echo)
HIDE := $(if $(VERBOSE),,@)
REDIR := $(if $(VERBOSE),,> /dev/null 2>&1)

bogomips:=
ifneq (,$(wildcard /proc/cpuinfo))
  sedbogo := -e "s/bogomips.*: \([0-9]*\).*/\1/p" # i386, ppc
  sedbogo += -e "s/Cpu0Bogo.*: \([0-9]*\).*/\1/p" # sparc
  sedbogo += -e "s/BogoMIPS.*: \([0-9]*\).*/\1/p" # alpha
  bogomips := $(shell sed -n $(sedbogo) /proc/cpuinfo | head -1)
endif

ifeq (,$(bogomips))
  $(warning cannot run complexity tests (no bogomips found))
endif

log_success = "==========> SUCCESS <=========="
log_failure = "==========> FAILURE <=========="
log_intro = "==========> TESTING $(1) <=========="

#######################################################################
# Testing subsystems
#######################################################################

# Apart so that it can be easily skipped with overriding
COMPLEXITY := $(if $(bogomips),complexity)

BUGS := bugs/opened/shouldnotfail bugs/opened/shouldnotsucceed \
  bugs/closed/shouldsucceed bugs/closed/shouldfail

VSUBSYSTEMS := prerequisite success failure $(BUGS) output \
  interactive micromega $(COMPLEXITY) modules

# All subsystems
SUBSYSTEMS := $(VSUBSYSTEMS) misc bugs ide

#######################################################################
# Phony targets
#######################################################################

.DELETE_ON_ERROR:
.PHONY: all run clean $(SUBSYSTEMS)

all: run
	$(MAKE) --quiet summary.log

run: $(SUBSYSTEMS)
bugs: $(BUGS)

clean:
	rm -f trace lia.cache
	$(SHOW) "RM        <**/*.stamp> <**/*.vo> <**/*.log>"
	$(HIDE)find . \( \
	  -name '*.stamp' -o -name '*.vo' -o -name '*.log' \
	\) -print0 | xargs -0 rm -f

distclean: clean
	$(HIDE)find . -name '*.log' -print0 | xargs -0 rm -f

#######################################################################
# Per-subsystem targets
#######################################################################

define mkstamp
$(1): $(1).stamp ; @true
$(1).stamp: $(patsubst %.v,%.v.log,$(wildcard $(1)/*.v)) ; \
	$(HIDE)touch $$@
endef
$(foreach S,$(VSUBSYSTEMS),$(eval $(call mkstamp,$(S))))

#######################################################################
# Summary
#######################################################################

summary_dir = echo $(1); find $(2) -name '*.log' -print0 | xargs -0 -n 1 tail -n1 | sort -g

.PHONY: summary summary.log

summary:
	@{ \
	  $(call summary_dir, "Preparing tests", prerequisite); \
	  $(call summary_dir, "Success tests", success); \
	  $(call summary_dir, "Failure tests", failure); \
	  $(call summary_dir, "Bugs tests", bugs); \
	  $(call summary_dir, "Output tests", output); \
	  $(call summary_dir, "Interactive tests", interactive); \
	  $(call summary_dir, "Micromega tests", micromega); \
	  $(call summary_dir, "Miscellaneous tests", misc); \
	  $(call summary_dir, "Complexity tests", complexity); \
	  $(call summary_dir, "Module tests", modules); \
	  $(call summary_dir, "IDE tests", ide); \
	  nb_success=`find . -name '*.log' -exec tail -n2 '{}' \; | grep -e $(log_success) | wc -l`; \
	  nb_failure=`find . -name '*.log' -exec tail -n2 '{}' \; | grep -e $(log_failure) | wc -l`; \
	  nb_tests=`expr $$nb_success + $$nb_failure`; \
	  pourcentage=`expr 100 \* $$nb_success / $$nb_tests`; \
	  echo; \
	  echo "$$nb_success tests passed over $$nb_tests, i.e. $$pourcentage %"; \
	}

summary.log:
	$(SHOW) SUMMARY
	$(HIDE)$(MAKE) --quiet summary > "$@"

#######################################################################
# Regression (and progression) tests
#######################################################################

# Process verifications concerning submitted bugs. A message is
# printed for all opened bugs (still active or seems to be closed).
# For closed bugs that behave as expected, no message is printed

# All files are assumed to have <# of the bug>.v as a name

# Opened bugs that should not succeed (FIXME: there were no such tests
# at the time of writing this Makefile, but the possibility was in the
# original shellscript... so left it here, but untested)
$(addsuffix .log,$(wildcard bugs/opened/shouldnotsucceed/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  $(call test_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...still active"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (bug seems to be closed, please check)";
	  fi;
	} > "$@"

# Opened bugs that should not fail
$(addsuffix .log,$(wildcard bugs/opened/shouldnotfail/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R != 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...still active"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (bug seems to be closed, please check)"; \
	  fi; \
	} > "$@"

# Closed bugs that should succeed
$(addsuffix .log,$(wildcard bugs/closed/shouldsucceed/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (bug seems to be opened, please check)"; \
	  fi; \
	} > "$@"

# Closed bugs that should fail
$(addsuffix .log,$(wildcard bugs/closed/shouldfail/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R != 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (bug seems to be opened, please check)"; \
	  fi; \
	} > "$@"

#######################################################################
# Other generic tests
#######################################################################

$(addsuffix .log,$(wildcard prerequisite/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(coqc) "$*" 2>&1; R=$$?; times; \
	  if [ $$R != 0 ]; then \
	    echo $(log_failure); \
	    echo "    $<...could not be prepared" ; \
	  else \
	    echo $(log_success); \
	    echo "    $<...correctly prepared" ; \
	  fi; \
	} > "$@"

$(addsuffix .log,$(wildcard success/*.v micromega/*.v modules/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  opts="$(if $(findstring modules/,$<),-I modules -impredicative-set)"; \
	  echo $(call log_intro,$<); \
	  $(command) "$<" $$opts 2>&1; R=$$?; times; \
	  if [ $$R = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (should be accepted)"; \
	  fi; \
	} > "$@"

$(addsuffix .log,$(wildcard failure/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R != 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (should be rejected)"; \
	  fi; \
	} > "$@"

$(addsuffix .log,$(wildcard output/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  tmpoutput=`mktemp /tmp/coqcheck.XXXXXX`; \
	  $(command) "$<" 2>&1 \
	    | grep -v "Welcome to Coq" \
	    | grep -v "\[Loading ML file" \
	    | grep -v "Skipping rcfile loading" \
	    > $$tmpoutput; \
	  diff -u $*.out $$tmpoutput 2>&1; R=$$?; times; \
	  if [ $$R = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (unexpected output)"; \
	  fi; \
	  rm $$tmpoutput; \
	} > "$@"

$(addsuffix .log,$(wildcard interactive/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(coqtop) < "$<" 2>&1; R=$$?; times; \
	  if [ $$R = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error! (should be accepted)"; \
	  fi; \
	} > "$@"

# Complexity test. Expects a line "(* Expected time < XXX.YYs *)" in
# the .v file with exactly two digits after the dot. The reference for
# time is a 6120 bogomips cpu.
ifneq (,$(bogomips))
$(addsuffix .log,$(wildcard complexity/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  true "extract effective user time"; \
	  res=`$(command) "$<" 2>&1 | sed -n -e "s/Finished transaction in .*(\([0-9]*\.[0-9]*\)u.*)/\1/p" | head -1`; \
	  R=$$?; times; \
	  if [ $$R != 0 ]; then \
	    echo $(log_failure); \
	    echo "    $<...Error! (should be accepted)" ; \
	  elif [ "$$res" = "" ]; then \
	    echo $(log_failure); \
	    echo "    $<...Error! (couldn't find a time measure)"; \
	  else \
	    true "express effective time in centiseconds"; \
	    res=`echo "$$res"00 | sed -n -e "s/\([0-9]*\)\.\([0-9][0-9]\).*/\1\2/p"`; \
	    true "find expected time * 100"; \
	    exp=`sed -n -e "s/(\*.*Expected time < \([0-9]\).\([0-9][0-9]\)s.*\*)/\1\2/p" "$<"`; \
	    ok=`expr \( $$res \* $(bogomips) \) "<" \( $$exp \* 6120 \)`; \
	    if [ "$$ok" = 1 ]; then \
	      echo $(log_success); \
	      echo "    $<...Ok"; \
	    else \
	      echo $(log_failure); \
	      echo "    $<...Error! (should run faster)"; \
	    fi; \
	  fi; \
	} > "$@"
endif

# Ideal-features tests
$(addsuffix .log,$(wildcard ideal-features/*.v)): %.v.log: %.v
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(command) "$<" 2>&1; R=$$?; times; \
	  if [ $$R != 0 ]; then \
	      echo $(log_success); \
	      echo "    $<...still wished"; \
          else \
	      echo $(log_failure); \
	      echo "    $<...Good news! (wish seems to be granted, please check)"; \
          fi; \
	} > "$@"

# Additionnal dependencies for module tests
$(addsuffix .log,$(wildcard modules/*.v)): %.v.log: modules/Nat.vo modules/plik.vo
%.vo: %.v
	$(HIDE)$(coqtop) -compile $*

#######################################################################
# Miscellaneous tests
#######################################################################

misc: misc/xml.log misc/deps-order.log misc/universes.log

# Test xml compilation
xml: misc/xml.log
misc/xml.log:
	@echo "TEST      misc/xml"
	$(HIDE){ \
	  echo $(call log_intro,xml); \
	  rm -rf misc/xml; \
	  COQ_XML_LIBRARY_ROOT=misc/xml \
	  $(bincoqc) -xml misc/berardi_test 2>&1; times; \
	  if [ ! -d misc/xml ]; then \
	    echo $(log_failure); \
	    echo "    misc/xml... failed"; \
	  else \
	    echo $(log_success); \
	    echo "    misc/xml...apparently ok"; \
	  fi; rm -rf misc/xml; \
	} > "$@"

# Check that both coqdep and coqtop/coqc takes the later -I/-R
# Check that both coqdep and coqtop/coqc supports both -R and -I dir -as lib
# See bugs 2242, 2337, 2339
deps-order: misc/deps-order.log
misc/deps-order.log:
	@echo "TEST      misc/deps-order"
	$(HIDE){ \
	  echo $(call log_intro,deps-order); \
	  rm -f misc/deps/*/*.vo; \
	  tmpoutput=`mktemp /tmp/coqcheck.XXXXXX`; \
	  $(coqdep) -I misc/deps/lib -as lib -R misc/deps/client client misc/deps/client/bar.v 2>&1 \
	    | head -n 1 > $$tmpoutput; \
	  diff -u misc/deps/deps.out $$tmpoutput 2>&1; R=$$?; times; \
	  $(bincoqc) -I misc/deps/lib -as lib misc/deps/lib/foo.v 2>&1; \
	  $(bincoqc) -I misc/deps/lib -as lib -R misc/deps/client client misc/deps/client/foo.v 2>&1; \
	  $(coqtop) -I misc/deps/lib -as lib -R misc/deps/client client -load-vernac-source misc/deps/client/bar.v 2>&1; \
	  S=$$?; times; \
	  if [ $$R = 0 -a $$S = 0 ]; then \
	    echo $(log_success); \
	    echo "    misc/deps-order...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    misc/deps-order...Error! (unexpected order)"; \
	  fi; \
	  rm $$tmpoutput; \
	} > "$@"

# Sort universes for the whole standard library
EXPECTED_UNIVERSES := 4
universes: misc/universes.log
misc/universes.log: misc/universes/all_stdlib.v
	@echo "TEST      misc/universes"
	$(HIDE){ \
	  $(bincoqc) -I misc/universes misc/universes/all_stdlib 2>&1; \
	  $(bincoqc) -I misc/universes misc/universes/universes 2>&1; \
	  mv universes.txt misc/universes; \
	  N=`awk '{print $$3}' misc/universes/universes.txt | sort -u | wc -l`; \
	  times; \
	  if [ "$$N" -eq $(EXPECTED_UNIVERSES) ]; then \
	    echo $(log_success); \
	    echo "    misc/universes...Ok ($(EXPECTED_UNIVERSES) universes)"; \
	  else \
	    echo $(log_failure); \
	    echo "    misc/universes...Error! ($$N/$(EXPECTED_UNIVERSES) universes)"; \
	  fi; \
	} > "$@"

misc/universes/all_stdlib.v:
	cd .. && $(MAKE) test-suite/$@


# IDE : some tests of backtracking for coqtop -ideslave

ide : $(patsubst %.fake,%.fake.log,$(wildcard ide/*.fake))

%.fake.log : %.fake
	@echo "TEST      $<"
	$(HIDE){ \
	  echo $(call log_intro,$<); \
	  $(BIN)fake_ide "$(BIN)coqtop -boot" < $< 2>&1; \
	  if [ $$? = 0 ]; then \
	    echo $(log_success); \
	    echo "    $<...Ok"; \
	  else \
	    echo $(log_failure); \
	    echo "    $<...Error!"; \
	  fi; \
	} > "$@"


==> anc/HoTT/coq-HoTT/test-suite/bench/lists-100.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Inductive list0 : Set := nil0 : list0 | cons0 : Set -> list0 -> list0.
Inductive list1 : Set := nil1 : list1 | cons1 : Set -> list1 -> list1.
Inductive list2 : Set := nil2 : list2 | cons2 : Set -> list2 -> list2.
Inductive list3 : Set := nil3 : list3 | cons3 : Set -> list3 -> list3.
Inductive list4 : Set := nil4 : list4 | cons4 : Set -> list4 -> list4.
Inductive list5 : Set := nil5 : list5 | cons5 : Set -> list5 -> list5.
Inductive list6 : Set := nil6 : list6 | cons6 : Set -> list6 -> list6.
Inductive list7 : Set := nil7 : list7 | cons7 : Set -> list7 -> list7.
Inductive list8 : Set := nil8 : list8 | cons8 : Set -> list8 -> list8.
Inductive list9 : Set := nil9 : list9 | cons9 : Set -> list9 -> list9.
Inductive list10 : Set := nil10 : list10 | cons10 : Set -> list10 -> list10.
Inductive list11 : Set := nil11 : list11 | cons11 : Set -> list11 -> list11.
Inductive list12 : Set := nil12 : list12 | cons12 : Set -> list12 -> list12.
Inductive list13 : Set := nil13 : list13 | cons13 : Set -> list13 -> list13.
Inductive list14 : Set := nil14 : list14 | cons14 : Set -> list14 -> list14.
Inductive list15 : Set := nil15 : list15 | cons15 : Set -> list15 -> list15.
Inductive list16 : Set := nil16 : list16 | cons16 : Set -> list16 -> list16.
Inductive list17 : Set := nil17 : list17 | cons17 : Set -> list17 -> list17.
Inductive list18 : Set := nil18 : list18 | cons18 : Set -> list18 -> list18.
Inductive list19 : Set := nil19 : list19 | cons19 : Set -> list19 -> list19.
Inductive list20 : Set := nil20 : list20 | cons20 : Set -> list20 -> list20.
Inductive list21 : Set := nil21 : list21 | cons21 : Set -> list21 -> list21.
Inductive list22 : Set := nil22 : list22 | cons22 : Set -> list22 -> list22.
Inductive list23 : Set := nil23 : list23 | cons23 : Set -> list23 -> list23.
Inductive list24 : Set := nil24 : list24 | cons24 : Set -> list24 -> list24.
Inductive list25 : Set := nil25 : list25 | cons25 : Set -> list25 -> list25.
Inductive list26 : Set := nil26 : list26 | cons26 : Set -> list26 -> list26.
Inductive list27 : Set := nil27 : list27 | cons27 : Set -> list27 -> list27.
Inductive list28 : Set := nil28 : list28 | cons28 : Set -> list28 -> list28.
Inductive list29 : Set := nil29 : list29 | cons29 : Set -> list29 -> list29.
Inductive list30 : Set := nil30 : list30 | cons30 : Set -> list30 -> list30.
Inductive list31 : Set := nil31 : list31 | cons31 : Set -> list31 -> list31.
Inductive list32 : Set := nil32 : list32 | cons32 : Set -> list32 -> list32.
Inductive list33 : Set := nil33 : list33 | cons33 : Set -> list33 -> list33.
Inductive list34 : Set := nil34 : list34 | cons34 : Set -> list34 -> list34.
Inductive list35 : Set := nil35 : list35 | cons35 : Set -> list35 -> list35.
Inductive list36 : Set := nil36 : list36 | cons36 : Set -> list36 -> list36.
Inductive list37 : Set := nil37 : list37 | cons37 : Set -> list37 -> list37.
Inductive list38 : Set := nil38 : list38 | cons38 : Set -> list38 -> list38.
Inductive list39 : Set := nil39 : list39 | cons39 : Set -> list39 -> list39.
Inductive list40 : Set := nil40 : list40 | cons40 : Set -> list40 -> list40.
Inductive list41 : Set := nil41 : list41 | cons41 : Set -> list41 -> list41.
Inductive list42 : Set := nil42 : list42 | cons42 : Set -> list42 -> list42.
Inductive list43 : Set := nil43 : list43 | cons43 : Set -> list43 -> list43.
Inductive list44 : Set := nil44 : list44 | cons44 : Set -> list44 -> list44.
Inductive list45 : Set := nil45 : list45 | cons45 : Set -> list45 -> list45.
Inductive list46 : Set := nil46 : list46 | cons46 : Set -> list46 -> list46.
Inductive list47 : Set := nil47 : list47 | cons47 : Set -> list47 -> list47.
Inductive list48 : Set := nil48 : list48 | cons48 : Set -> list48 -> list48.
Inductive list49 : Set := nil49 : list49 | cons49 : Set -> list49 -> list49.
Inductive list50 : Set := nil50 : list50 | cons50 : Set -> list50 -> list50.
Inductive list51 : Set := nil51 : list51 | cons51 : Set -> list51 -> list51.
Inductive list52 : Set := nil52 : list52 | cons52 : Set -> list52 -> list52.
Inductive list53 : Set := nil53 : list53 | cons53 : Set -> list53 -> list53.
Inductive list54 : Set := nil54 : list54 | cons54 : Set -> list54 -> list54.
Inductive list55 : Set := nil55 : list55 | cons55 : Set -> list55 -> list55.
Inductive list56 : Set := nil56 : list56 | cons56 : Set -> list56 -> list56.
Inductive list57 : Set := nil57 : list57 | cons57 : Set -> list57 -> list57.
Inductive list58 : Set := nil58 : list58 | cons58 : Set -> list58 -> list58.
Inductive list59 : Set := nil59 : list59 | cons59 : Set -> list59 -> list59.
Inductive list60 : Set := nil60 : list60 | cons60 : Set -> list60 -> list60.
Inductive list61 : Set := nil61 : list61 | cons61 : Set -> list61 -> list61.
Inductive list62 : Set := nil62 : list62 | cons62 : Set -> list62 -> list62.
Inductive list63 : Set := nil63 : list63 | cons63 : Set -> list63 -> list63.
Inductive list64 : Set := nil64 : list64 | cons64 : Set -> list64 -> list64.
Inductive list65 : Set := nil65 : list65 | cons65 : Set -> list65 -> list65.
Inductive list66 : Set := nil66 : list66 | cons66 : Set -> list66 -> list66.
Inductive list67 : Set := nil67 : list67 | cons67 : Set -> list67 -> list67.
Inductive list68 : Set := nil68 : list68 | cons68 : Set -> list68 -> list68.
Inductive list69 : Set := nil69 : list69 | cons69 : Set -> list69 -> list69.
Inductive list70 : Set := nil70 : list70 | cons70 : Set -> list70 -> list70.
Inductive list71 : Set := nil71 : list71 | cons71 : Set -> list71 -> list71.
Inductive list72 : Set := nil72 : list72 | cons72 : Set -> list72 -> list72.
Inductive list73 : Set := nil73 : list73 | cons73 : Set -> list73 -> list73.
Inductive list74 : Set := nil74 : list74 | cons74 : Set -> list74 -> list74.
Inductive list75 : Set := nil75 : list75 | cons75 : Set -> list75 -> list75.
Inductive list76 : Set := nil76 : list76 | cons76 : Set -> list76 -> list76.
Inductive list77 : Set := nil77 : list77 | cons77 : Set -> list77 -> list77.
Inductive list78 : Set := nil78 : list78 | cons78 : Set -> list78 -> list78.
Inductive list79 : Set := nil79 : list79 | cons79 : Set -> list79 -> list79.
Inductive list80 : Set := nil80 : list80 | cons80 : Set -> list80 -> list80.
Inductive list81 : Set := nil81 : list81 | cons81 : Set -> list81 -> list81.
Inductive list82 : Set := nil82 : list82 | cons82 : Set -> list82 -> list82.
Inductive list83 : Set := nil83 : list83 | cons83 : Set -> list83 -> list83.
Inductive list84 : Set := nil84 : list84 | cons84 : Set -> list84 -> list84.
Inductive list85 : Set := nil85 : list85 | cons85 : Set -> list85 -> list85.
Inductive list86 : Set := nil86 : list86 | cons86 : Set -> list86 -> list86.
Inductive list87 : Set := nil87 : list87 | cons87 : Set -> list87 -> list87.
Inductive list88 : Set := nil88 : list88 | cons88 : Set -> list88 -> list88.
Inductive list89 : Set := nil89 : list89 | cons89 : Set -> list89 -> list89.
Inductive list90 : Set := nil90 : list90 | cons90 : Set -> list90 -> list90.
Inductive list91 : Set := nil91 : list91 | cons91 : Set -> list91 -> list91.
Inductive list92 : Set := nil92 : list92 | cons92 : Set -> list92 -> list92.
Inductive list93 : Set := nil93 : list93 | cons93 : Set -> list93 -> list93.
Inductive list94 : Set := nil94 : list94 | cons94 : Set -> list94 -> list94.
Inductive list95 : Set := nil95 : list95 | cons95 : Set -> list95 -> list95.
Inductive list96 : Set := nil96 : list96 | cons96 : Set -> list96 -> list96.
Inductive list97 : Set := nil97 : list97 | cons97 : Set -> list97 -> list97.
Inductive list98 : Set := nil98 : list98 | cons98 : Set -> list98 -> list98.
Inductive list99 : Set := nil99 : list99 | cons99 : Set -> list99 -> list99.


==> anc/HoTT/coq-HoTT/test-suite/bench/lists_100.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Inductive list0 : Set := nil0 : list0 | cons0 : Set -> list0 -> list0.
Inductive list1 : Set := nil1 : list1 | cons1 : Set -> list1 -> list1.
Inductive list2 : Set := nil2 : list2 | cons2 : Set -> list2 -> list2.
Inductive list3 : Set := nil3 : list3 | cons3 : Set -> list3 -> list3.
Inductive list4 : Set := nil4 : list4 | cons4 : Set -> list4 -> list4.
Inductive list5 : Set := nil5 : list5 | cons5 : Set -> list5 -> list5.
Inductive list6 : Set := nil6 : list6 | cons6 : Set -> list6 -> list6.
Inductive list7 : Set := nil7 : list7 | cons7 : Set -> list7 -> list7.
Inductive list8 : Set := nil8 : list8 | cons8 : Set -> list8 -> list8.
Inductive list9 : Set := nil9 : list9 | cons9 : Set -> list9 -> list9.
Inductive list10 : Set := nil10 : list10 | cons10 : Set -> list10 -> list10.
Inductive list11 : Set := nil11 : list11 | cons11 : Set -> list11 -> list11.
Inductive list12 : Set := nil12 : list12 | cons12 : Set -> list12 -> list12.
Inductive list13 : Set := nil13 : list13 | cons13 : Set -> list13 -> list13.
Inductive list14 : Set := nil14 : list14 | cons14 : Set -> list14 -> list14.
Inductive list15 : Set := nil15 : list15 | cons15 : Set -> list15 -> list15.
Inductive list16 : Set := nil16 : list16 | cons16 : Set -> list16 -> list16.
Inductive list17 : Set := nil17 : list17 | cons17 : Set -> list17 -> list17.
Inductive list18 : Set := nil18 : list18 | cons18 : Set -> list18 -> list18.
Inductive list19 : Set := nil19 : list19 | cons19 : Set -> list19 -> list19.
Inductive list20 : Set := nil20 : list20 | cons20 : Set -> list20 -> list20.
Inductive list21 : Set := nil21 : list21 | cons21 : Set -> list21 -> list21.
Inductive list22 : Set := nil22 : list22 | cons22 : Set -> list22 -> list22.
Inductive list23 : Set := nil23 : list23 | cons23 : Set -> list23 -> list23.
Inductive list24 : Set := nil24 : list24 | cons24 : Set -> list24 -> list24.
Inductive list25 : Set := nil25 : list25 | cons25 : Set -> list25 -> list25.
Inductive list26 : Set := nil26 : list26 | cons26 : Set -> list26 -> list26.
Inductive list27 : Set := nil27 : list27 | cons27 : Set -> list27 -> list27.
Inductive list28 : Set := nil28 : list28 | cons28 : Set -> list28 -> list28.
Inductive list29 : Set := nil29 : list29 | cons29 : Set -> list29 -> list29.
Inductive list30 : Set := nil30 : list30 | cons30 : Set -> list30 -> list30.
Inductive list31 : Set := nil31 : list31 | cons31 : Set -> list31 -> list31.
Inductive list32 : Set := nil32 : list32 | cons32 : Set -> list32 -> list32.
Inductive list33 : Set := nil33 : list33 | cons33 : Set -> list33 -> list33.
Inductive list34 : Set := nil34 : list34 | cons34 : Set -> list34 -> list34.
Inductive list35 : Set := nil35 : list35 | cons35 : Set -> list35 -> list35.
Inductive list36 : Set := nil36 : list36 | cons36 : Set -> list36 -> list36.
Inductive list37 : Set := nil37 : list37 | cons37 : Set -> list37 -> list37.
Inductive list38 : Set := nil38 : list38 | cons38 : Set -> list38 -> list38.
Inductive list39 : Set := nil39 : list39 | cons39 : Set -> list39 -> list39.
Inductive list40 : Set := nil40 : list40 | cons40 : Set -> list40 -> list40.
Inductive list41 : Set := nil41 : list41 | cons41 : Set -> list41 -> list41.
Inductive list42 : Set := nil42 : list42 | cons42 : Set -> list42 -> list42.
Inductive list43 : Set := nil43 : list43 | cons43 : Set -> list43 -> list43.
Inductive list44 : Set := nil44 : list44 | cons44 : Set -> list44 -> list44.
Inductive list45 : Set := nil45 : list45 | cons45 : Set -> list45 -> list45.
Inductive list46 : Set := nil46 : list46 | cons46 : Set -> list46 -> list46.
Inductive list47 : Set := nil47 : list47 | cons47 : Set -> list47 -> list47.
Inductive list48 : Set := nil48 : list48 | cons48 : Set -> list48 -> list48.
Inductive list49 : Set := nil49 : list49 | cons49 : Set -> list49 -> list49.
Inductive list50 : Set := nil50 : list50 | cons50 : Set -> list50 -> list50.
Inductive list51 : Set := nil51 : list51 | cons51 : Set -> list51 -> list51.
Inductive list52 : Set := nil52 : list52 | cons52 : Set -> list52 -> list52.
Inductive list53 : Set := nil53 : list53 | cons53 : Set -> list53 -> list53.
Inductive list54 : Set := nil54 : list54 | cons54 : Set -> list54 -> list54.
Inductive list55 : Set := nil55 : list55 | cons55 : Set -> list55 -> list55.
Inductive list56 : Set := nil56 : list56 | cons56 : Set -> list56 -> list56.
Inductive list57 : Set := nil57 : list57 | cons57 : Set -> list57 -> list57.
Inductive list58 : Set := nil58 : list58 | cons58 : Set -> list58 -> list58.
Inductive list59 : Set := nil59 : list59 | cons59 : Set -> list59 -> list59.
Inductive list60 : Set := nil60 : list60 | cons60 : Set -> list60 -> list60.
Inductive list61 : Set := nil61 : list61 | cons61 : Set -> list61 -> list61.
Inductive list62 : Set := nil62 : list62 | cons62 : Set -> list62 -> list62.
Inductive list63 : Set := nil63 : list63 | cons63 : Set -> list63 -> list63.
Inductive list64 : Set := nil64 : list64 | cons64 : Set -> list64 -> list64.
Inductive list65 : Set := nil65 : list65 | cons65 : Set -> list65 -> list65.
Inductive list66 : Set := nil66 : list66 | cons66 : Set -> list66 -> list66.
Inductive list67 : Set := nil67 : list67 | cons67 : Set -> list67 -> list67.
Inductive list68 : Set := nil68 : list68 | cons68 : Set -> list68 -> list68.
Inductive list69 : Set := nil69 : list69 | cons69 : Set -> list69 -> list69.
Inductive list70 : Set := nil70 : list70 | cons70 : Set -> list70 -> list70.
Inductive list71 : Set := nil71 : list71 | cons71 : Set -> list71 -> list71.
Inductive list72 : Set := nil72 : list72 | cons72 : Set -> list72 -> list72.
Inductive list73 : Set := nil73 : list73 | cons73 : Set -> list73 -> list73.
Inductive list74 : Set := nil74 : list74 | cons74 : Set -> list74 -> list74.
Inductive list75 : Set := nil75 : list75 | cons75 : Set -> list75 -> list75.
Inductive list76 : Set := nil76 : list76 | cons76 : Set -> list76 -> list76.
Inductive list77 : Set := nil77 : list77 | cons77 : Set -> list77 -> list77.
Inductive list78 : Set := nil78 : list78 | cons78 : Set -> list78 -> list78.
Inductive list79 : Set := nil79 : list79 | cons79 : Set -> list79 -> list79.
Inductive list80 : Set := nil80 : list80 | cons80 : Set -> list80 -> list80.
Inductive list81 : Set := nil81 : list81 | cons81 : Set -> list81 -> list81.
Inductive list82 : Set := nil82 : list82 | cons82 : Set -> list82 -> list82.
Inductive list83 : Set := nil83 : list83 | cons83 : Set -> list83 -> list83.
Inductive list84 : Set := nil84 : list84 | cons84 : Set -> list84 -> list84.
Inductive list85 : Set := nil85 : list85 | cons85 : Set -> list85 -> list85.
Inductive list86 : Set := nil86 : list86 | cons86 : Set -> list86 -> list86.
Inductive list87 : Set := nil87 : list87 | cons87 : Set -> list87 -> list87.
Inductive list88 : Set := nil88 : list88 | cons88 : Set -> list88 -> list88.
Inductive list89 : Set := nil89 : list89 | cons89 : Set -> list89 -> list89.
Inductive list90 : Set := nil90 : list90 | cons90 : Set -> list90 -> list90.
Inductive list91 : Set := nil91 : list91 | cons91 : Set -> list91 -> list91.
Inductive list92 : Set := nil92 : list92 | cons92 : Set -> list92 -> list92.
Inductive list93 : Set := nil93 : list93 | cons93 : Set -> list93 -> list93.
Inductive list94 : Set := nil94 : list94 | cons94 : Set -> list94 -> list94.
Inductive list95 : Set := nil95 : list95 | cons95 : Set -> list95 -> list95.
Inductive list96 : Set := nil96 : list96 | cons96 : Set -> list96 -> list96.
Inductive list97 : Set := nil97 : list97 | cons97 : Set -> list97 -> list97.
Inductive list98 : Set := nil98 : list98 | cons98 : Set -> list98 -> list98.
Inductive list99 : Set := nil99 : list99 | cons99 : Set -> list99 -> list99.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/1519.v <==
Section S.

  Variable A:Prop.
  Variable W:A.

  Remark T: A -> A.
    intro Z.
    rename W into Z_.
    rename Z into W.
    rename Z_ into Z.
    exact Z.
  Qed.

  (* bug :
     Error:
     Unbound reference: In environment
     A : Prop
     W : A
     Z : A
     The reference 2 is free
     *)

End S.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/1780.v <==

Definition bug := Eval vm_compute in eq_rect.
(* bug:
Error: Illegal application (Type Error):
The term "eq" of type "forall A : Type, A -> A -> Prop"
cannot be applied to the terms
 "x" : "A"
 "P" : "A -> Type"
 "x0" : "A"
The 1st term has type "A" which should be coercible to
"Type".
*)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/1787.v <==
Parameter P : nat -> nat -> Prop.
Parameter Q : nat -> nat -> Prop.
Axiom A : forall x x' x'', P x x' -> Q x'' x' -> P x x''.

Goal (P 1 3) -> (Q 1 3) -> (P 1 1).
intros H H'.
refine ((fun H1 : P 1 _ => let H2 := (_:Q 1 _) in A _ _ _ H1 H2) _).
clear.
Admitted.




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2105.v <==

Definition id (T:Type) := Eval vm_compute in T.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2319.v <==
Section S.

  CoInductive A (X: Type) := mkA: A X -> A X.
  Variable T : Type.

  (* This used to loop (bug #2319) *)
  Timeout 5 Eval vm_compute in cofix s : A T := mkA T s.

  CoFixpoint s : A T := mkA T s
        with t : A unit := mkA unit (mkA unit t).
  Timeout 5 Eval vm_compute in s.

End S.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2830.v <==
(* Bug report #2830 (evar defined twice) covers different bugs *)

(* This was submitted by Anthony Crowley *)

Module A.

Set Implicit Arguments.

Inductive Bit := O | I.

Inductive BitString: nat -> Set :=
| bit: Bit -> BitString 0
| bitStr: forall n: nat, Bit -> BitString n -> BitString (S n).

Definition BitOr (a b: Bit) :=
  match a, b with
  | O, O => O
  | _, _ => I
  end.

(* Should fail with an error; used to failed in 8.4 and trunk with
   anomaly Evd.define: cannot define an evar twice *)

Fail Fixpoint StringOr (n m: nat) (a: BitString n) (b: BitString m) :=
  match a with
  | bit a' =>
      match b with
      | bit b' => bit (BitOr a' b')
      | bitStr b' bT => bitStr b' (StringOr (bit a') bT)
      end
  | bitStr a' aT =>
      match b with
      | bit b' => bitStr a' (StringOr aT (bit b'))
      | bitStr b' bT => bitStr (BitOr a' b') (StringOr aT bT)
      end
  end.

End A.

(* This was submitted by Andrew Appel *)

Module B.

Require Import Program Relations.

Record ageable_facts (A:Type) (level: A -> nat) (age1:A -> option A)  :=
{ af_unage : forall x x' y', level x' = level y' -> age1 x = Some x' -> exists y, age1 y = Some y'
; af_level1 : forall x, age1 x = None <-> level x = 0
; af_level2 : forall x y, age1 x = Some y -> level x = S (level y)
}.

Implicit Arguments af_unage [[A] [level] [age1]].
Implicit Arguments af_level1 [[A] [level] [age1]].
Implicit Arguments af_level2 [[A] [level] [age1]].

Class ageable (A:Type) := mkAgeable
{ level : A -> nat
; age1 : A -> option A
; age_facts : ageable_facts A level age1
}.
Definition age {A} `{ageable A} (x y:A) := age1 x = Some y.
Definition necR   {A} `{ageable A} : relation A := clos_refl_trans A age.
Delimit Scope pred with pred.
Local Open Scope pred.

Definition hereditary {A} (R:A->A->Prop) (p:A->Prop) :=
  forall a a':A, R a a' -> p a -> p a'.

Definition pred (A:Type) {AG:ageable A} :=
  { p:A -> Prop | hereditary age p }.

Bind Scope pred with pred.

Definition app_pred {A} `{ageable A} (p:pred A) : A -> Prop := proj1_sig p.
Definition pred_hereditary `{ageable} (p:pred A) := proj2_sig p.
Coercion app_pred : pred >-> Funclass.
Global Opaque pred.

Definition derives {A} `{ageable A} (P Q:pred A) := forall a:A, P a -> Q a.
Implicit Arguments derives.

Program Definition andp {A} `{ageable A} (P Q:pred A) : pred A :=
   fun a:A => P a /\ Q a.
Next Obligation.
  intros; intro; intuition;  apply pred_hereditary with a; auto.
Qed.

Program Definition imp {A} `{ageable A} (P Q:pred A) : pred A :=
   fun a:A => forall a':A, necR a a' -> P a' -> Q a'.
Next Obligation.
  intros; intro; intuition.
  apply H1; auto.
  apply rt_trans with a'; auto.
  apply rt_step; auto.
Qed.

Program Definition allp {A} `{ageable A} {B: Type} (f: B -> pred A) : pred A
  := fun a => forall b, f b a.
Next Obligation.
  intros; intro; intuition.
  apply pred_hereditary with a; auto.
  apply H1.
Qed.

Notation "P '<-->' Q" := (andp (imp P Q) (imp Q P)) (at level 57, no associativity) : pred.
Notation "P '|--' Q" := (derives P Q) (at level 80, no associativity).
Notation "'All'  x ':' T  ',' P " := (allp (fun x:T => P%pred)) (at level 65, x at level 99) : pred.

Lemma forall_pred_ext  {A} `{agA : ageable A}: forall B P Q,
 (All x : B, (P x <--> Q x)) |-- (All x : B, P x) <--> (All x: B, Q x).
Abort.

End B.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2839.v <==
(* Check a case where ltac typing error should result in error, not anomaly *)

Goal forall (H : forall x : nat, x = x), False.
intro.
Fail
  let H :=
    match goal with
    | [ H : appcontext G [@eq _ _] |- _ ] => let H' := context G[@plus 2] in H'
    end
  in pose H.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2930.v <==
(* Checking that let-in's hiding evars are expanded when enforcing
   "occur-check" *)

Require Import List.

Definition foo x y :=
let xy := (x, y) in
let bar xys  :=
      match xys with
      | nil => xy :: nil
      | xy' :: xys' => xy' :: xys'
      end in bar (nil : list (nat * nat)).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2955.v <==
Require Import Coq.Arith.Arith.

Module A.

  Fixpoint foo (n:nat) :=
  match n with
  | 0 => 0
  | S n => bar n
  end

  with bar (n:nat) :=
  match n with
  | 0 => 0
  | S n => foo n
  end.

  Lemma using_foo:
    forall (n:nat), foo n = 0 /\ bar n = 0.
  Proof.
    induction n ; split ; auto ;
    destruct IHn ; auto.
  Qed.

End A.


Module B.
  
  Module A := A.
  Import A.

End B.

Module E.

  Module B := B.
  Import B.A.

  (* Bug 1 *)
  Lemma test_1:
    forall (n:nat), foo n = 0.
  Proof.
    intros ; destruct n.
    reflexivity.
    specialize (A.using_foo (S n)) ; intros.
    simpl in H.
    simpl.
    destruct H.
    assumption.
  Qed.

End E.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2966.v <==
(** Non-termination and state monad with extraction *)
Require Import List.

Set Implicit Arguments.
Set Asymmetric Patterns.

Module MemSig.
  Definition t: Type := list Type.
  
  Definition Nth (sig: t) (n: nat): Type :=
    nth n sig unit.
End MemSig.

(** A memory of type [Mem.t s] is the union of cells whose type is specified
    by [s]. *)
Module Mem.
  Inductive t: MemSig.t -> Type :=
  | Nil: t nil
  | Cons: forall (T: Type), option T -> forall (sig: MemSig.t), t sig ->
    t (T :: sig).
End Mem.

Module Ref.
  Inductive t (sig: MemSig.t) (T: Type): Type :=
  | Input: t sig T.
  
  Definition Read (sig: MemSig.t) (T: Type) (ref: t sig T) (s: Mem.t sig)
    : option T :=
    match ref with
    | Input => None
    end.
End Ref.

Module Monad.
  Definition t (sig: MemSig.t) (A: Type) :=
    Mem.t sig -> option A * Mem.t sig.
  
  Definition Return (sig: MemSig.t) (A: Type) (x: A): t sig A :=
    fun s =>
      (Some x, s).
  
  Definition Bind (sig: MemSig.t) (A B: Type) (x: t sig A) (f: A -> t sig B)
    : t sig B :=
    fun s =>
    match x s with
    | (Some x', s') => f x' s'
    | (None, s') => (None, s')
    end.

  Definition Select (T: Type) (f g: unit -> T): T :=
    f tt.
  
  (** Read in a reference. *)
  Definition Read (sig: MemSig.t) (T: Type) (ref: Ref.t sig T)
    : t sig T :=
    fun s =>
      match Ref.Read ref s with
      | None => (None, s)
      | Some x => (Some x, s)
      end.
End Monad.

Import Monad.

Definition pop (sig: MemSig.t) (T: Type) (trace: Ref.t sig (list T))
  : Monad.t sig T :=
  Bind (Read trace) (fun _ s => (None, s)).

Definition sig: MemSig.t := (list nat: Type) :: nil.

Definition trace: Ref.t sig (list nat).
Admitted.

Definition Gre (sig: MemSig.t) (trace: _)
    (f: bool -> bool): Monad.t sig nat :=
    Select (fun _ => pop trace) (fun _ => Return 0).

Definition Arg :=
  Gre trace (fun _ => false).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2969.v <==
(* Check that Goal.V82.byps and Goal.V82.env are consistent *)

(* This is a shorten variant of the initial bug which raised anomaly *)

Goal forall x : nat, (forall z, (exists y:nat, z = y) -> True) -> True.
evar nat.
intros x H.
apply (H n).
unfold n. clear n.
eexists.
reflexivity.
Grab Existential Variables.
admit.

(* Alternative variant which failed but without raising anomaly *)

Goal forall x : nat, True.
evar nat.
intro x.
evar nat.
assert (H := eq_refl : n0 = n).
clearbody n n0.
exact I.
Grab Existential Variables.
admit.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/2981.v <==
Check let TTT := Type in (fun (a b : @sigT TTT (fun A : TTT => A))
             (f : @projT1 TTT (fun A : TTT => A) a ->
                  @projT1 TTT (fun A : TTT => A) b) =>
           @eq_refl
             (@projT1 TTT (fun A : TTT => A) a ->
              @projT1 TTT (fun A : TTT => A) b)
             (fun x : @projT1 TTT (fun A : TTT => A) a => f x)) :
           forall (a b : @sigT TTT (fun A : TTT => A))
             (f : @projT1 TTT (fun A : TTT => A) a ->
                  @projT1 TTT (fun A : TTT => A) b),
           @eq
             (@projT1 TTT (fun A : TTT => A) a ->
              @projT1 TTT (fun A : TTT => A) b)
             (fun x : @projT1 TTT (fun A : TTT => A) a => f x) f.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/1703.v <==
(* Check correct binding of intros until used in Ltac *)

Ltac intros_until n := intros until n.

Goal forall i j m n : nat, i = 0 /\ j = 0 /\ m = 0 /\ n = 0.
intro i.
intros until i.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/1898.v <==
(* folding should not allow circular dependencies *)

Lemma bug_fold_unfold : True.
  set (h := 1).
  fold h in h.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/1915.v <==

Require Import Setoid.

Goal forall x, impl True (x = 0) -> x = 0 -> False.
intros x H E.
rewrite H in E.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/2006.v <==
(* Take the type constraint on Record into account *)

Definition Type1 := Type.
Record R : Type1 := { p:Type1 }. (* was accepted before trunk revision 11619 *)

(*
Remarks:

- The behaviour was inconsistent with the one of Inductive, e.g.

  Inductive R : Type1 := Build_R : Type1 -> R.

  was correctly refused.

- CoRN makes some use of the following configuration:

  Definition CProp := Type.
  Record R : CProp := { ... }.

  CoRN may have to change the CProp definition into a notation if the
  preservation of the former semantics of Record type constraints
  turns to be required.
*)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/2251.v <==
(* Check that rewrite does not apply to single evars *)

Lemma evar_rewrite : (forall a : nat, a = 0 -> True) -> True.
intros; eapply H.  (* goal is  ?30 = nil  *)
rewrite plus_n_Sm.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/2406.v <==
(* Check correct handling of unsupported notations *)
Notation "''" := (fun x => x) (at level 20).
Definition crash_the_rooster f := .


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldfail/2586.v <==
Require Import Setoid SetoidClass Program.

Goal forall `(Setoid nat) x y, x == y -> S x == S y.
  intros.
  clsubst H0.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1041.v <==
Goal Prop.

pose (P:=(fun x y :Prop => y)).
evar (Q: (forall X Y,P X Y -> Prop)) .

instantiate (1:= fun _ => _ ) in (Value of Q).
instantiate (1:= fun _ => _ ) in (Value of Q).
instantiate (1:= fun _ => _ ) in (Value of Q).

instantiate (1:=H) in (Value  of Q).

Admitted.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1100.v <==
Require Import Setoid.

Parameter P : nat -> Prop.
Parameter Q : nat -> Prop.
Parameter PQ : forall n, P n <-> Q n.

Lemma PQ2 : forall n, P n -> Q n.
  intros.
  rewrite PQ in H.
  trivial.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/121.v <==
Require Import Setoid.

Section Setoid_Bug.

Variable X:Type -> Type.
Variable Xeq : forall A, (X A) -> (X A) -> Prop.
Hypothesis Xst : forall A, Equivalence (Xeq A).

Variable map : forall A B, (A -> B) -> X A -> X B.

Implicit Arguments map [A B].

Goal forall A B (a b:X (B -> A)) (c:X A) (f:A -> B -> A), Xeq _ a b -> Xeq _ b (map f c) -> Xeq _ a (map f c).
intros A B a b c f Hab Hbc.
rewrite Hab.
assumption.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1243.v <==
Require Import ZArith.
Require Import Arith.
Open Scope Z_scope.

Theorem r_ex : (forall x y:nat, x + y = x + y)%nat.
Admitted.

Theorem r_ex' : forall x y:nat, (x + y = x + y)%nat.
Admitted.





==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1302.v <==
Module Type T.

Parameter A : Type.

Inductive L : Type :=
| L0 : L (* without this constructor, it works right *)
| L1 :  A -> L.

End T.

Axiom Tp : Type.

Module TT : T.

Definition A : Type := Tp.

Inductive L : Type :=
| L0 : L
| L1 :  A -> L.

End TT.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1322.v <==
Require Import Setoid.

Section transition_gen.

Variable I : Type.
Variable I_eq :I -> I -> Prop.
Variable I_eq_equiv : Setoid_Theory I I_eq.

(* Add Relation I I_eq
  reflexivity proved by I_eq_equiv.(Seq_refl I I_eq)
  symmetry proved by I_eq_equiv.(Seq_sym I I_eq)
  transitivity proved by I_eq_equiv.(Seq_trans I I_eq)
as I_eq_relation. *)

Add Setoid I I_eq I_eq_equiv as I_with_eq.

Variable F : I -> Type.
Variable F_morphism : forall i j, I_eq i j -> F i = F j.


Add Morphism F with signature I_eq ==> (@eq _) as F_morphism2.
Admitted.

End transition_gen.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1411.v <==
Require Import List.
Require Import Program.

Inductive Tree : Set :=
| Br : Tree -> Tree -> Tree
| No : nat -> Tree
.

(* given a tree, we want to know which lists can
   be used to navigate exactly to a node *)
Inductive Exact : Tree -> list bool -> Prop :=
| exDone  n    :              Exact (No n)   nil
| exLeft  l r p: Exact l p -> Exact (Br l r) (true::p)
| exRight l r p: Exact r p -> Exact (Br l r) (false::p)
.

Definition unreachable A : False -> A.
intros.
destruct H.
Defined.

Program Fixpoint fetch t p (x:Exact t p) {struct t} :=
   match t, p with
   | No p' , nil      => p'
   | No p' , _::_     => unreachable nat _
   | Br l r, nil      => unreachable nat _
   | Br l r, true::t  => fetch l t _
   | Br l r, false::t => fetch r t _
   end.

Next Obligation. inversion x. Qed.
Next Obligation. inversion x. Qed.
Next Obligation. inversion x; trivial. Qed.
Next Obligation. inversion x; trivial. Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1414.v <==
Require Import ZArith Coq.Program.Wf Coq.Program.Utils.

Parameter data:Set.

Inductive t : Set :=
  | Leaf : t
  | Node : t -> data -> t -> Z -> t.

Parameter avl : t -> Prop.
Parameter bst : t -> Prop.
Parameter In : data -> t -> Prop.
Parameter cardinal : t -> nat.
Definition card2 (s:t*t) := let (s1,s2) := s in cardinal s1 + cardinal s2.

Parameter split : data -> t -> t*(bool*t).
Parameter join : t -> data -> t -> t.
Parameter add : data -> t -> t.

Program Fixpoint union
  (s u:t)
  (hb1: bst s)(ha1: avl s)(hb2: bst u)(hb2: avl u)
  { measure (cardinal s + cardinal u) } :
  {s' : t | bst s' /\ avl s' /\ forall x, In x s' <-> In x s \/ In x u} :=
  match s, u with
    | Leaf,t2 => t2
    | t1,Leaf => t1
    | Node l1 v1 r1 h1, Node l2 v2 r2 h2 =>
        if (Z_ge_lt_dec h1 h2) then
          if (Z.eq_dec h2 1)
          then add v2 s
          else
            let (l2', r2') := split v1 u in
            join (union l1 l2' _ _ _ _) v1 (union r1 (snd r2') _ _ _ _)
        else
          if (Z.eq_dec h1 1)
          then add v1 s
          else
            let (l1', r1') := split v2 u in
            join (union l1' l2 _ _ _ _) v2 (union (snd r1') r2 _ _ _ _)
  end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1416.v <==
(* In 8.1 autorewrite used to raised an anomaly here *)
(* After resolution of the bug, autorewrite succeeded *)
(* From forthcoming 8.4, autorewrite is forbidden to instantiate *)
(* evars, so the new test just checks it is not an anomaly *)

Set Implicit Arguments.

Record Place (Env A: Type) : Type := {
  read: Env -> A ;
  write: Env -> A -> Env ;
  write_read: forall (e:Env), (write e (read e))=e
}.

Hint Rewrite -> write_read: placeeq.

Record sumPl (Env A B: Type) (vL:(Place Env A)) (vR:(Place Env B)) : Type :=
 {
   mkEnv: A -> B -> Env ;
   mkEnv2writeL: forall (e:Env) (x:A), (mkEnv x (read vR e))=(write vL e x)
 }.

(* when the following line is commented, the bug does not appear *)
Hint Rewrite -> mkEnv2writeL: placeeq.

Lemma autorewrite_raise_anomaly: forall (Env A:Type) (e: Env) (p:Place Env A),
  (exists e1:Env, e=(write p e1 (read p e))).
Proof.
  intros Env A e p; eapply ex_intro.
  autorewrite with placeeq. (* Here is the bug *)



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1419.v <==
Goal True.
  set(a := 0).
  set(b := a).
  unfold a in b.
  clear a.
  Eval vm_compute in  b.
  trivial.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1425.v <==
Require Import Setoid.

Parameter recursion : forall A : Set, A -> (nat -> A -> A) -> nat -> A.

Axiom recursion_S :
  forall (A : Set) (EA : relation A) (a : A) (f : nat -> A -> A) (n : nat),
    EA (recursion A a f (S n)) (f n (recursion A a f n)).

Goal forall n : nat, recursion nat 0 (fun _ _ => 1) (S n) = 1.
intro n.
rewrite recursion_S.
reflexivity.
Qed.

Goal forall n : nat, recursion nat 0 (fun _ _ => 1) (S n) = 1.
intro n.
setoid_rewrite recursion_S.
reflexivity.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1446.v <==
Lemma not_true_eq_false : forall (b:bool), b <> true -> b = false.
Proof.
 destruct b;intros;trivial.
 elim H.
 exact (refl_equal true).
Qed.

Section BUG.

 Variable b : bool.
 Hypothesis H  : b <> true.
 Hypothesis H0 : b = true.
 Hypothesis H1 : b <> true.

 Goal False.
  rewrite (not_true_eq_false _ H) in * |-.
  contradiction.
 Qed.

End BUG.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1448.v <==
Require Import Relations.
Require Import Setoid.
Require Import Ring_theory.
Require Import Ring_base.


Variable R : Type.
Variable Rone Rzero : R.
Variable Rplus Rmult Rminus : R -> R -> R.
Variable Rneg : R -> R.

Lemma my_ring_theory : @ring_theory R Rzero Rone Rplus Rmult Rminus Rneg (@eq
R).
Admitted.

Variable Req : R -> R -> Prop.

Hypothesis Req_refl : reflexive _ Req.
Hypothesis Req_sym : symmetric _ Req.
Hypothesis Req_trans : transitive _ Req.

Add Relation R Req
  reflexivity proved by Req_refl
  symmetry proved by Req_sym
  transitivity proved by Req_trans
  as Req_rel.

Add Ring my_ring : my_ring_theory (abstract).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1477.v <==
Inductive I : Set :=
  | A : nat -> nat -> I
  | B : nat -> nat -> I.

Definition foo1 (x:I) : nat :=
  match x with
    | A a b | B a b => S b
  end.

Definition foo2 (x:I) : nat :=
  match x with
    | A _ b | B b _ => S b
  end.

Definition foo (x:I) : nat :=
  match x with
    | A a b | B b a => S b
  end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1483.v <==
Require Import BinPos.

Definition P := (fun x : positive => x = xH).

Goal forall (p q : positive), P q -> q = p -> P p.
intros; congruence.
Qed.





==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1507.v <==
(*
   Implementing reals a la Stolzenberg

   Danko Ilik, March 2007

   XField.v -- (unfinished) axiomatisation of the theories of real and
               rational intervals.
*)

Definition associative (A:Type)(op:A->A->A) :=
  forall x y z:A, op (op x y) z = op x (op y z).

Definition commutative (A:Type)(op:A->A->A) :=
  forall x y:A, op x y = op y x.

Definition trichotomous (A:Type)(R:A->A->Prop) :=
  forall x y:A, R x y \/ x=y \/ R y x.

Definition relation (A:Type) := A -> A -> Prop.
Definition reflexive (A:Type)(R:relation A) := forall x:A, R x x.
Definition transitive (A:Type)(R:relation A) :=
  forall x y z:A, R x y -> R y z -> R x z.
Definition symmetric (A:Type)(R:relation A) := forall x y:A, R x y -> R y x.

Record interval (X:Set)(le:X->X->Prop) : Set :=
  interval_make {
    interval_left : X;
    interval_right : X;
    interval_nonempty : le interval_left interval_right
  }.

Record I (grnd:Set)(le:grnd->grnd->Prop) : Type := Imake {
  Icar    := interval grnd le;
  Iplus   : Icar -> Icar -> Icar;
  Imult   : Icar -> Icar -> Icar;
  Izero   : Icar;
  Ione    : Icar;
  Iopp    : Icar -> Icar;
  Iinv    : Icar -> Icar;
  Ic      : Icar -> Icar -> Prop; (* consistency *)
  (* monoids *)
  Iplus_assoc    : associative Icar Iplus;
  Imult_assoc    : associative Icar Imult;
  (* abelian groups *)
  Iplus_comm     : commutative Icar Iplus;
  Imult_comm     : commutative Icar Imult;
  Iplus_0_l      : forall x:Icar, Ic (Iplus Izero x) x;
  Iplus_0_r      : forall x:Icar, Ic (Iplus x Izero) x;
  Imult_0_l      : forall x:Icar, Ic (Imult Ione x) x;
  Imult_0_r      : forall x:Icar, Ic (Imult x Ione) x;
  Iplus_opp_r    : forall x:Icar, Ic (Iplus x (Iopp x)) (Izero);
  Imult_inv_r    : forall x:Icar, ~(Ic x Izero) -> Ic (Imult x (Iinv x)) Ione;
  (* distributive laws *)
  Imult_plus_distr_l : forall x x' y y' z z' z'',
    Ic x x' -> Ic y y' -> Ic z z' -> Ic z z'' ->
    Ic (Imult (Iplus x y) z) (Iplus (Imult x' z') (Imult y' z''));
  (* order and lattice structure *)
  Ilt          : Icar -> Icar -> Prop;
  Ilc          := fun (x y:Icar) => Ilt x y \/ Ic x y;
  Isup         : Icar -> Icar -> Icar;
  Iinf         : Icar -> Icar -> Icar;
  Ilt_trans    : transitive _ lt;
  Ilt_trich    : forall x y:Icar, Ilt x y \/ Ic x y \/ Ilt y x;
  Isup_lub     : forall x y z:Icar, Ilc x z -> Ilc y z -> Ilc (Isup x y) z;
  Iinf_glb     : forall x y z:Icar, Ilc x y -> Ilc x z -> Ilc x (Iinf y z);
  (* order preserves operations? *)
  (* properties of Ic *)
  Ic_refl   : reflexive _ Ic;
  Ic_sym    : symmetric _ Ic
}.

Definition interval_set (X:Set)(le:X->X->Prop) :=
  (interval X le) -> Prop. (* can be Set as well *)
Check interval_set.
Check Ic.
Definition consistent (X:Set)(le:X->X->Prop)(TI:I X le)(p:interval_set X le) :=
  forall I J:interval X le, p I -> p J -> (Ic X le TI) I J.
Check consistent.
(* define 'fine' *)

Record N (grnd:Set)(le:grnd->grnd->Prop)(grndI:I grnd le) : Type := Nmake {
  Ncar    := interval_set grnd le;
  Nplus   : Ncar -> Ncar -> Ncar;
  Nmult   : Ncar -> Ncar -> Ncar;
  Nzero   : Ncar;
  None    : Ncar;
  Nopp    : Ncar -> Ncar;
  Ninv    : Ncar -> Ncar;
  Nc      : Ncar -> Ncar -> Prop; (* Ncistency *)
  (* monoids *)
  Nplus_assoc    : associative Ncar Nplus;
  Nmult_assoc    : associative Ncar Nmult;
  (* abelian groups *)
  Nplus_comm     : commutative Ncar Nplus;
  Nmult_comm     : commutative Ncar Nmult;
  Nplus_0_l      : forall x:Ncar, Nc (Nplus Nzero x) x;
  Nplus_0_r      : forall x:Ncar, Nc (Nplus x Nzero) x;
  Nmult_0_l      : forall x:Ncar, Nc (Nmult None x) x;
  Nmult_0_r      : forall x:Ncar, Nc (Nmult x None) x;
  Nplus_opp_r    : forall x:Ncar, Nc (Nplus x (Nopp x)) (Nzero);
  Nmult_inv_r    : forall x:Ncar, ~(Nc x Nzero) -> Nc (Nmult x (Ninv x)) None;
  (* distributive laws *)
  Nmult_plus_distr_l : forall x x' y y' z z' z'',
    Nc x x' -> Nc y y' -> Nc z z' -> Nc z z'' ->
    Nc (Nmult (Nplus x y) z) (Nplus (Nmult x' z') (Nmult y' z''));
  (* order and lattice structure *)
  Nlt          : Ncar -> Ncar -> Prop;
  Nlc          := fun (x y:Ncar) => Nlt x y \/ Nc x y;
  Nsup         : Ncar -> Ncar -> Ncar;
  Ninf         : Ncar -> Ncar -> Ncar;
  Nlt_trans    : transitive _ lt;
  Nlt_trich    : forall x y:Ncar, Nlt x y \/ Nc x y \/ Nlt y x;
  Nsup_lub     : forall x y z:Ncar, Nlc x z -> Nlc y z -> Nlc (Nsup x y) z;
  Ninf_glb     : forall x y z:Ncar, Nlc x y -> Nlc x z -> Nlc x (Ninf y z);
  (* order preserves operations? *)
  (* properties of Nc *)
  Nc_refl   : reflexive _ Nc;
  Nc_sym    : symmetric _ Nc
}.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1519.v <==
Section S.

  Variable A:Prop.
  Variable W:A.

  Remark T: A -> A.
    intro Z.
    rename W into Z_.
    rename Z into W.
    rename Z_ into Z.
    exact Z.
  Qed.

End S.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1568.v <==
CoInductive A: Set :=
  mk_A: B -> A
with B: Set :=
  mk_B: A -> B.

CoFixpoint a:A := mk_A b
with b:B := mk_B a.

Goal b = match a with mk_A a1 => a1 end.
  simpl. reflexivity.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1576.v <==
Module Type TA.
Parameter t : Set.
End TA.

Module Type TB.
Declare Module A: TA.
End TB.

Module Type TC.
Declare Module B : TB.
End TC.

Module Type TD.

Declare Module B: TB .
Declare Module C: TC
    with Module B := B  .
End TD.

Module Type TE.
Declare Module D : TD.
End TE.

Module Type TF.
Declare Module E:  TE.
End TF.

Module G (D: TD).
Module B' := D.C.B.
End G.

Module H  (F: TF).
Module I := G(F.E.D).
End H.

Declare Module F:  TF.
Module K := H(F).



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1582.v <==
Require Import Peano_dec.

Definition fact_F :
  forall (n:nat),
  (forall m, m<n -> nat) ->
  nat.
refine
  (fun n fact_rec =>
     if eq_nat_dec n 0 then
        1
     else
        let fn := fact_rec (n-1) _ in
        n * fn).
Admitted.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1604.v <==
Require Import Setoid.

Parameter F : nat -> nat.
Axiom F_id : forall n : nat, n = F n.
Goal forall n : nat, F n = n.
intro n. setoid_rewrite F_id at 3. reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1614.v <==
Require Import Ring.
Require Import ArithRing.

Fixpoint eq_nat_bool (x y : nat) {struct x} : bool :=
match x, y with
| 0, 0 => true
| S x', S y' => eq_nat_bool x' y'
| _, _ => false
end.

Theorem eq_nat_bool_implies_eq : forall x y, eq_nat_bool x y = true -> x = y.
Proof.
induction x; destruct y; simpl; intro H; try (reflexivity || inversion H).
apply IHx in H; rewrite H; reflexivity.
Qed.

Add Ring MyNatSRing : natSRth (decidable eq_nat_bool_implies_eq).

Goal 0 = 0.
  ring.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1618.v <==
Inductive A: Set :=
| A1: nat -> A.

Definition A_size (a: A) : nat :=
  match a with
    | A1 n => 0
  end.

Require Import Recdef.

Function n3 (P: A -> Prop) (f: forall n, P (A1 n)) (a: A) {struct a} : P a :=
  match a  return (P a) with
    | A1 n => f n
  end.


Function n1 (P: A -> Prop) (f: forall n, P (A1 n)) (a: A) {measure A_size a} :
P
a :=
  match a return (P a) with
    | A1 n => f n
  end.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1634.v <==
Require Export Relation_Definitions.
Require Export Setoid.

Variable A : Type.
Variable S : A -> Type.
Variable Seq : forall {a:A}, relation (S a).

Hypothesis Seq_refl : forall {a:A} (x : S a), Seq x x.
Hypothesis Seq_sym : forall {a:A} (x y : S a), Seq x y -> Seq y x.
Hypothesis Seq_trans : forall {a:A} (x y z : S a), Seq x y -> Seq y z ->
Seq x z.

Add Parametric Relation a : (S a) Seq
 reflexivity proved by Seq_refl
 symmetry proved by Seq_sym
 transitivity proved by Seq_trans
 as S_Setoid.

Goal forall (a : A) (x y : S a), Seq x y -> Seq x y.
  intros a x y H.
  setoid_replace x with y.
  reflexivity.
  trivial.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1643.v <==
(* Check some aspects of that the algorithm used to possibly reuse a
   global name in the recursive calls (coinductive case) *)

CoInductive Str : Set := Cons (h:nat) (t:Str).

Definition decomp_func (s:Str) :=
  match s with
    | Cons h t => Cons h t
  end.

Theorem decomp s: s = decomp_func s.
Proof.
  case s; simpl; reflexivity.
Qed.

Definition zeros := (cofix z : Str := Cons 0 z).
Lemma zeros_rw : zeros = Cons 0 zeros.
  rewrite (decomp zeros).
  simpl.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1680.v <==
Ltac int1 := let h := fresh in intro h.

Goal nat -> nat -> True.
  let h' := fresh in (let h := fresh in intro h); intro h'.
  Restart. let h' := fresh in int1; intro h'.
  trivial.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1683.v <==
Require Import Setoid.

Section SetoidBug.

Variable ms : Type.
Variable ms_type : ms -> Type.
Variable ms_eq : forall (A:ms), relation (ms_type A).

Variable CR : ms.

Record Ring : Type :=
{Ring_type : Type}.

Variable foo : forall (A:Ring), nat -> Ring_type A.
Variable IR : Ring.
Variable IRasCR : Ring_type IR -> ms_type CR.

Definition CRasCRing : Ring := Build_Ring (ms_type CR).

Hypothesis ms_refl : forall A x, ms_eq A x x.
Hypothesis ms_sym : forall A x y, ms_eq A x y -> ms_eq A y x.
Hypothesis ms_trans : forall A x y z, ms_eq A x y -> ms_eq A y z -> ms_eq A x z.

Add Parametric Relation A : (ms_type A) (ms_eq A)
  reflexivity proved by (ms_refl A)
  symmetry proved by (ms_sym A)
  transitivity proved by (ms_trans A)
  as ms_Setoid.

Hypothesis foobar : forall n, ms_eq CR (IRasCR (foo IR n)) (foo CRasCRing n).

Goal forall (b:ms_type CR),
 ms_eq CR (IRasCR (foo IR O)) b ->
 ms_eq CR (IRasCR (foo IR O)) b.
intros b H.
rewrite foobar.
rewrite foobar in H.
assumption.
Qed.





==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1696.v <==
Require Import Setoid.

Inductive mynat := z : mynat | s : mynat -> mynat.

Parameter E : mynat -> mynat -> Prop.
Axiom E_equiv : equiv mynat E.

Add Relation mynat E
 reflexivity proved by (proj1 E_equiv)
 symmetry proved by (proj2 (proj2 E_equiv))
 transitivity proved by (proj1 (proj2 E_equiv))
as E_rel.

Notation "x == y" := (E x y) (at level 70).

Goal z == s z -> s z == z. intros H. setoid_rewrite H at 2. reflexivity. Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1704.v <==

Require Import Setoid.
Parameter E : nat -> nat -> Prop.
Axiom E_equiv : equiv nat E.
Add Relation nat E
reflexivity proved by (proj1 E_equiv)
symmetry proved by (proj2 (proj2 E_equiv))
transitivity proved by (proj1 (proj2 E_equiv))
as E_rel.
Notation "x == y" := (E x y) (at level 70, no associativity).
Axiom r : False -> 0 == 1.
Goal 0 == 0.
Proof.
rewrite r.
reflexivity.
admit.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1711.v <==
(* Test for evar map consistency - was failing at some point and was *)
(* assumed to be solved from revision 10151 (but using a bad fix) *)

Require Import List.
Set Implicit Arguments.

Inductive rose : Set := Rose : nat -> list rose -> rose.

Section RoseRec.
Variables (P: rose -> Set)(L: list rose -> Set).
Hypothesis
  (R: forall n rs, L rs -> P (Rose n rs))
  (Lnil: L nil)
  (Lcons: forall r rs, P r -> L rs -> L (cons r rs)).

Fixpoint rose_rec2 (t:rose) {struct t} : P t :=
  match t as x return P x with
  | Rose n rs =>
    R n ((fix rs_ind (l' : list rose): L l' :=
         match l' as x return L x with
         | nil => Lnil
         | cons t tl => Lcons (rose_rec2 t) (rs_ind tl)
         end)
         rs)
  end.
End RoseRec.

Lemma rose_map : rose -> rose.
Proof. intro H; elim H using rose_rec2 with
    (L:=fun _ => list rose); (* was assumed to fail here *)
(*  (L:=fun (_:list rose) => list rose); *)
  clear H; simpl; intros.
  exact (Rose n rs). exact nil. exact (H::H0).
Defined.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1718.v <==
(* lazy delta unfolding used to miss delta on rels and vars (fixed in 10172) *)

Check
  let g := fun _ => 0 in
  fix f (n : nat) :=
  match n with
  | 0 => g f
  | S n' => 0
  end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1738.v <==
Require Import FSets.

Module SomeSetoids (Import M:FSetInterface.S).

Lemma Equal_refl : forall s, s[=]s.
Proof. red; split; auto. Qed.

Add Relation t Equal
 reflexivity proved by Equal_refl
 symmetry proved by eq_sym
 transitivity proved by eq_trans
 as EqualSetoid.

Add Morphism Empty with signature Equal ==> iff as Empty_m.
Proof.
unfold Equal, Empty; firstorder.
Qed.

End SomeSetoids.

Module Test (Import M:FSetInterface.S).
 Module A:=SomeSetoids M.
 Module B:=SomeSetoids M. (* lots of warning *)

 Lemma Test : forall s s', s[=]s' -> Empty s -> Empty s'.
 intros.
 rewrite H in H0.
 assumption.
Qed.
End Test.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1740.v <==
(* Check that expansion of alias in pattern-matching compilation is no
   longer dependent of whether the pattern-matching problem occurs in a
   typed context or at toplevel (solved from revision 10883) *)

Definition f :=
  fun n m : nat =>
    match n, m with
      | O, _ => O
      | n, O => n
      | _, _ => O
    end.

Goal f =
  fun n m : nat =>
    match n, m with
      | O, _ => O
      | n, O => n
      | _, _ => O
    end.
  unfold f.
  reflexivity.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1754.v <==
Axiom hp : Set.
Axiom cont : nat -> hp -> Prop.
Axiom sconj : (hp -> Prop) -> (hp -> Prop) -> hp -> Prop.
Axiom sconjImpl : forall h A B,
  (sconj A B) h -> forall (A' B': hp -> Prop),
    (forall h', A h' -> A' h') ->
    (forall h', B h' -> B' h') ->
    (sconj A' B') h.

Definition cont' (h:hp) := exists y, cont y h.

Lemma foo : forall h x y A,
  (sconj (cont x) (sconj (cont y) A)) h ->
  (sconj cont' (sconj cont' A)) h.
Proof.
  intros h x y A H.
  eapply sconjImpl.
  2:intros h' Hp'; econstructor; apply Hp'.
  2:intros h' Hp'; eapply sconjImpl.
  3:intros h'' Hp''; econstructor; apply Hp''.
  3:intros h'' Hp''; apply Hp''.
  2:apply Hp'.
  clear H.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1773.v <==
(* An occur-check test was done too early *)

Goal forall B C : nat -> nat -> Prop, forall k,
  (exists A, (forall k', C A k' -> B A k') -> B A k).
Proof.
  intros B C k.
  econstructor.
  intros X.
  apply X. (* used to fail here *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1774.v <==
Axiom pl : (nat -> Prop) -> (nat -> Prop) -> (nat -> Prop).
Axiom plImp : forall k P Q,
  pl P Q k -> forall (P':nat -> Prop),
    (forall k', P k' -> P' k') -> forall (Q':nat -> Prop),
      (forall k', Q k' -> Q' k') ->
      pl P' Q' k.

Definition nexists (P:nat -> nat -> Prop) : nat -> Prop :=
  fun k' => exists k, P k k'.

Goal forall k (A:nat -> nat -> Prop) (B:nat -> Prop),
  pl (nexists A) B k.
intros.
eapply plImp.
2:intros m' M'; econstructor; apply M'.
2:intros m' M'; apply M'.
simpl.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1775.v <==
Axiom pair : nat -> nat -> nat -> Prop.
Axiom pl : (nat -> Prop) -> (nat -> Prop) -> (nat -> Prop).
Axiom plImp : forall k P Q,
  pl P Q k -> forall (P':nat -> Prop),
    (forall k', P k' -> P' k') -> forall (Q':nat -> Prop),
      (forall k', Q k' -> Q' k') ->
      pl P' Q' k.

Definition nexists (P:nat -> nat -> Prop) : nat -> Prop :=
  fun k' => exists k, P k k'.

Goal forall s k k' m,
  (pl k' (nexists (fun w => (nexists (fun b => pl (pair w w)
    (pl (pair s b)
    (nexists (fun w0 => (nexists (fun a => pl (pair b w0)
      (nexists (fun w1 => (nexists (fun c => pl
        (pair a w1) (pl (pair a c) k))))))))))))))) m.
intros.
eapply plImp; [ | eauto | intros ].
2:econstructor.
2:econstructor.
2:eapply plImp; [ | eauto | intros ].
3:eapply plImp; [ | eauto | intros ].
4:econstructor.
4:econstructor.
4:eapply plImp; [ | eauto | intros ].
5:econstructor.
5:econstructor.
5:eauto.
4:eauto.
3:eauto.
2:eauto.

assert (X := 1).
clear X.   (* very slow! *)

simpl.  (* exception Not_found *)

Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1776.v <==
Axiom pair : nat -> nat -> nat -> Prop.
Axiom pl : (nat -> Prop) -> (nat -> Prop) -> (nat -> Prop).
Axiom plImpR : forall k P Q,
  pl P Q k -> forall (Q':nat -> Prop),
    (forall k', Q k' -> Q' k') ->
    pl P Q' k.

Definition nexists (P:nat -> nat -> Prop) : nat -> Prop :=
  fun k' => exists k, P k k'.

Goal forall a A m,
  True ->
  (pl A (nexists (fun x => (nexists
    (fun y => pl (pair a (S x)) (pair a (S y))))))) m.
Proof.
  intros.
  eapply plImpR; [ | intros; econstructor; econstructor; eauto].
  clear H;
    match goal with
       | |- (pl _ (pl (pair _ ?x) _)) _ => replace x with 0
    end.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1779.v <==
Require Import Div2.

Lemma double_div2: forall n, div2 (double n) = n.
exact (fun n =>  let _subcase :=
    let _cofact := fun _ : 0 = 0 => refl_equal 0 in
    _cofact (let _fact := refl_equal 0 in _fact) in
  let _subcase0 :=
    fun (m : nat) (Hrec : div2 (double m) = m) =>
    let _fact := f_equal div2 (double_S m) in
    let _eq := trans_eq _fact (refl_equal (S (div2 (double m)))) in
    let _eq0 :=
      trans_eq _eq
        (trans_eq
           (f_equal (fun f : nat -> nat => f (div2 (double m)))
              (refl_equal S)) (f_equal S Hrec)) in
    _eq0 in
  (fix _fix (__ : nat) : div2 (double __) = __ :=
     match __ as n return (div2 (double n) = n) with
     | 0 => _subcase
     | S __0 =>
         (fun _hrec : div2 (double __0) = __0 => _subcase0 __0 _hrec)
           (_fix __0)
     end) n).
Guarded.
Defined.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1784.v <==
Require Import List.
Require Import ZArith.
Require String. Open Scope string_scope.
Ltac Case s := let c := fresh "case" in set (c := s).

Set Implicit Arguments.
Unset Strict Implicit.

Inductive sv : Set :=
| I : Z -> sv
| S : list sv -> sv.

Section sv_induction.

Variables
  (VP: sv -> Prop)
  (LP: list sv -> Prop)

  (VPint: forall n, VP (I n))
  (VPset: forall vs, LP vs -> VP (S vs))
  (lpcons: forall v vs, VP v -> LP vs -> LP (v::vs))
  (lpnil: LP nil).

Fixpoint setl_value_indp (x:sv) {struct x}: VP x :=
  match x as x return VP x with
  | I n => VPint n
  | S vs =>
    VPset
    ((fix values_indp (vs:list sv) {struct vs}: (LP vs) :=
      match vs as vs return LP vs with
      | nil => lpnil
      | v::vs => lpcons (setl_value_indp v) (values_indp vs)
      end) vs)
  end.
End sv_induction.

Inductive slt : sv -> sv -> Prop :=
| IC : forall z, slt (I z) (I z)
| IS : forall vs vs', slist_in vs vs' -> slt (S vs) (S vs')

with sin : sv ->  list sv -> Prop :=
| Ihd : forall s s' sv', slt s s' -> sin s (s'::sv')
| Itl : forall s s' sv', sin s sv' -> sin s (s'::sv')

with slist_in : list sv -> list sv -> Prop :=
| Inil : forall sv',
  slist_in nil sv'
| Icons : forall s sv sv',
  sin s sv' ->
  slist_in sv sv' ->
  slist_in (s::sv) sv'.

Hint Constructors sin slt slist_in.

Require Import Program.

Program Fixpoint lt_dec (x y:sv) { struct x } : {slt x y}+{~slt x y} :=
  match x with
    | I x =>
      match y with
        | I y => if (Z.eq_dec x y) then in_left else in_right
        | S ys => in_right
      end
    | S xs =>
      match y with
        | I y => in_right
        | S ys =>
          let fix list_in (xs ys:list sv) {struct xs} :
            {slist_in xs ys} + {~slist_in xs ys} :=
            match xs with
              | nil => in_left
              | x::xs =>
                let fix elem_in (ys:list sv) : {sin x ys}+{~sin x ys} :=
                  match ys with
                    | nil => in_right
                    | y::ys => if lt_dec x y then in_left else if elem_in
                      ys then in_left else in_right
                  end
                in
                if elem_in ys then
                  if list_in xs ys then in_left else in_right
                else in_right
            end
            in if list_in xs ys then in_left else in_right
      end
  end.

Next Obligation. intro H0. apply H; inversion H0; subst; trivial. Defined.
Next Obligation. intro H; inversion H. Defined.
Next Obligation. intro H; inversion H. Defined.
Next Obligation. intro H; inversion H; subst. Defined.
Next Obligation.
  intro H1; contradict H. inversion H1; subst. assumption.
  contradict H0; assumption. Defined.
Next Obligation.
  intro H1; contradict H0. inversion H1; subst. assumption. Defined.
Next Obligation.
  intro H1; contradict H. inversion H1; subst. assumption. Defined.
Next Obligation.
  intro H0; contradict H. inversion H0; subst; auto. Defined.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1791.v <==
(* simpl performs eta expansion *)

Set Implicit Arguments.
Require Import List.

Definition k0 := Set.
Definition k1 := k0 -> k0.

(** iterating X n times *)
Fixpoint Pow (X:k1)(k:nat){struct k}:k1:=
  match k with 0 => fun X => X
             |  S k' => fun A => X (Pow X k' A)
  end.

Parameter Bush: k1.
Parameter BushToList: forall (A:k0), Bush A ->  list A.

Definition BushnToList (n:nat)(A:k0)(t:Pow Bush n A): list A.
Proof.
  intros.
  induction n.
  exact (t::nil).
  simpl in t.
  exact (flat_map IHn (BushToList t)).
Defined.

Parameter bnil : forall (A:k0), Bush A.
Axiom BushToList_bnil: forall (A:k0), BushToList (bnil A) = nil(A:=A).

Lemma BushnToList_bnil (n:nat)(A:k0):
  BushnToList (S n) A (bnil (Pow Bush n A)) = nil.
Proof.
  intros.
  simpl.
  rewrite BushToList_bnil.
  simpl.
  reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1834.v <==
(* This tests rather deep nesting of abstracted terms *)

(* This used to fail before Nov 2011 because of a de Bruijn indice bug
   in extract_predicate.

   Note: use of eq_ok allows shorten notations but was not in the
   original example
*)

Scheme eq_rec_dep := Induction for eq Sort Type.

Section Teq.

Variable P0:           Type.
Variable P1: forall (y0:P0), Type.
Variable P2: forall y0 (y1:P1 y0), Type.
Variable P3: forall y0 y1 (y2:P2 y0 y1), Type.
Variable P4: forall y0 y1 y2 (y3:P3 y0 y1 y2), Type.
Variable P5: forall y0 y1 y2 y3 (y4:P4 y0 y1 y2 y3), Type.

Variable x0:P0.

Inductive eq0 : P0 -> Prop :=
  refl0: eq0 x0.

Definition eq_0 y0 := x0 = y0.

Variable x1:P1 x0.

Inductive eq1 : forall y0, P1 y0 -> Prop :=
  refl1: eq1 x0 x1.

Definition S0_0 y0 (e0:eq_0 y0) :=
  eq_rec_dep P0 x0 (fun y0 e0 => P1 y0) x1 y0 e0.

Definition eq_ok0 y0 y1 (E: eq_0 y0) := S0_0 y0 E = y1.

Definition eq_1 y0 y1 :=
  {E0:eq_0 y0 | eq_ok0 y0 y1 E0}.

Variable x2:P2 x0 x1.

Inductive eq2 :
forall y0 y1, P2 y0 y1 -> Prop :=
refl2: eq2 x0 x1 x2.

Definition S1_0 y0 (e0:eq_0 y0) :=
eq_rec_dep P0 x0 (fun y0 e0 => P2 y0 (S0_0 y0 e0)) x2 y0 e0.

Definition S1_1 y0 y1 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1) :=
  eq_rec_dep (P1 y0) (S0_0 y0 e0) (fun y1 e1 => P2 y0 y1)
   (S1_0 y0 e0)
   y1 e1.

Definition eq_ok1 y0 y1 y2 (E: eq_1 y0 y1) :=
  match E with exist _ e0 e1 => S1_1 y0 y1 e0 e1 = y2 end.

Definition eq_2 y0 y1 y2 :=
  {E1:eq_1 y0 y1 | eq_ok1 y0 y1 y2 E1}.

Variable x3:P3 x0 x1 x2.

Inductive eq3 :
forall y0 y1 y2, P3 y0 y1 y2 -> Prop :=
refl3: eq3 x0 x1 x2 x3.

Definition S2_0 y0 (e0:eq_0 y0) :=
eq_rec_dep P0 x0 (fun y0 e0 => P3 y0 (S0_0 y0 e0) (S1_0 y0 e0)) x3 y0 e0.

Definition S2_1 y0 y1 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1) :=
  eq_rec_dep (P1 y0) (S0_0 y0 e0)
   (fun y1 e1 => P3 y0 y1 (S1_1 y0 y1 e0 e1))
   (S2_0 y0 e0)
   y1 e1.

Definition S2_2 y0 y1 y2 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) :=
  eq_rec_dep (P2 y0 y1) (S1_1 y0 y1 e0 e1)
   (fun y2 e2 => P3 y0 y1 y2)
   (S2_1 y0 y1 e0 e1)
   y2 e2.

Definition eq_ok2 y0 y1 y2 y3 (E: eq_2 y0 y1 y2) : Prop :=
  match E with exist _ (exist _ e0 e1) e2 =>
     S2_2 y0 y1 y2 e0 e1 e2 = y3 end.

Definition eq_3 y0 y1 y2 y3 :=
  {E2: eq_2 y0 y1 y2 | eq_ok2 y0 y1 y2 y3 E2}.

Variable x4:P4 x0 x1 x2 x3.

Inductive eq4 :
forall y0 y1 y2 y3, P4 y0 y1 y2 y3 -> Prop :=
refl4: eq4 x0 x1 x2 x3 x4.

Definition S3_0 y0 (e0:eq_0 y0) :=
eq_rec_dep P0 x0 (fun y0 e0 => P4 y0 (S0_0 y0 e0) (S1_0 y0 e0) (S2_0 y0 e0))
  x4 y0 e0.

Definition S3_1 y0 y1 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1) :=
  eq_rec_dep (P1 y0) (S0_0 y0 e0)
   (fun y1 e1 => P4 y0 y1 (S1_1 y0 y1 e0 e1) (S2_1 y0 y1 e0 e1))
   (S3_0 y0 e0)
   y1 e1.

Definition S3_2 y0 y1 y2 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) :=
  eq_rec_dep (P2 y0 y1) (S1_1 y0 y1 e0 e1)
   (fun y2 e2 => P4 y0 y1 y2 (S2_2 y0 y1 y2 e0 e1 e2))
   (S3_1 y0 y1 e0 e1)
   y2 e2.

Definition S3_3 y0 y1 y2 y3 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) (e3:S2_2 y0 y1 y2 e0 e1 e2 = y3):=
  eq_rec_dep (P3 y0 y1 y2) (S2_2 y0 y1 y2 e0 e1 e2)
   (fun y3 e3 => P4 y0 y1 y2 y3)
   (S3_2 y0 y1 y2 e0 e1 e2)
   y3 e3.

Definition eq_ok3 y0 y1 y2 y3 y4 (E: eq_3 y0 y1 y2 y3) : Prop :=
  match E with exist _ (exist _ (exist _ e0 e1) e2) e3 =>
     S3_3 y0 y1 y2 y3 e0 e1 e2 e3 = y4 end.

Definition eq_4 y0 y1 y2 y3 y4 :=
  {E3: eq_3 y0 y1 y2 y3 | eq_ok3 y0 y1 y2 y3 y4 E3}.

Variable x5:P5 x0 x1 x2 x3 x4.

Inductive eq5 :
forall y0 y1 y2 y3 y4, P5 y0 y1 y2 y3 y4 -> Prop :=
refl5: eq5 x0 x1 x2 x3 x4 x5.

Definition S4_0 y0 (e0:eq_0 y0) :=
eq_rec_dep P0 x0
(fun y0 e0 => P5 y0 (S0_0 y0 e0) (S1_0 y0 e0) (S2_0 y0 e0) (S3_0 y0 e0))
  x5 y0 e0.

Definition S4_1 y0 y1 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1) :=
  eq_rec_dep (P1 y0) (S0_0 y0 e0)
   (fun y1 e1 => P5 y0 y1 (S1_1 y0 y1 e0 e1) (S2_1 y0 y1 e0 e1) (S3_1 y0 y1 e0
e1))
   (S4_0 y0 e0)
   y1 e1.

Definition S4_2 y0 y1 y2 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) :=
  eq_rec_dep (P2 y0 y1) (S1_1 y0 y1 e0 e1)
   (fun y2 e2 => P5 y0 y1 y2 (S2_2 y0 y1 y2 e0 e1 e2) (S3_2 y0 y1 y2 e0 e1 e2))
   (S4_1 y0 y1 e0 e1)
   y2 e2.

Definition S4_3 y0 y1 y2 y3 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) (e3:S2_2 y0 y1 y2 e0 e1 e2 = y3):=
  eq_rec_dep (P3 y0 y1 y2) (S2_2 y0 y1 y2 e0 e1 e2)
   (fun y3 e3 => P5 y0 y1 y2 y3 (S3_3 y0 y1 y2 y3 e0 e1 e2 e3))
   (S4_2 y0 y1 y2 e0 e1 e2)
   y3 e3.

Definition S4_4 y0 y1 y2 y3 y4 (e0:eq_0 y0) (e1:S0_0 y0 e0 = y1)
  (e2:S1_1 y0 y1 e0 e1 = y2) (e3:S2_2 y0 y1 y2 e0 e1 e2 = y3)
  (e4:S3_3 y0 y1 y2 y3 e0 e1 e2 e3 = y4) :=
  eq_rec_dep (P4 y0 y1 y2 y3) (S3_3 y0 y1 y2 y3 e0 e1 e2 e3)
   (fun y4 e4 => P5 y0 y1 y2 y3 y4)
   (S4_3 y0 y1 y2 y3 e0 e1 e2 e3)
   y4 e4.

Definition eq_ok4 y0 y1 y2 y3 y4 y5 (E: eq_4 y0 y1 y2 y3 y4) : Prop :=
  match E with exist _ (exist _ (exist _ (exist _ e0 e1) e2) e3) e4 =>
     S4_4 y0 y1 y2 y3 y4 e0 e1 e2 e3 e4 = y5 end.

Definition eq_5 y0 y1 y2 y3 y4 y5 :=
  {E4: eq_4 y0 y1 y2 y3 y4 | eq_ok4 y0 y1 y2 y3 y4 y5 E4 }.

End Teq.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1844.v <==
Require Import ZArith.

Definition zeq := Z.eq_dec.

Definition update (A: Set) (x: Z) (v: A) (s: Z -> A) : Z -> A :=
 fun y => if zeq x y then v else s y.

Implicit Arguments update [A].

Definition ident := Z.
Parameter operator: Set.
Parameter value: Set.
Parameter is_true: value -> Prop.
Definition label := Z.

Inductive expr : Set :=
 | Evar: ident -> expr
 | Econst: value -> expr
 | Eop: operator -> expr -> expr -> expr.

Inductive stmt : Set :=
 | Sskip: stmt
 | Sassign: ident -> expr -> stmt
 | Scall: ident -> ident -> expr -> stmt (* x := f(e) *)
 | Sreturn: expr -> stmt
 | Sseq: stmt -> stmt -> stmt
 | Sifthenelse: expr -> stmt -> stmt -> stmt
 | Sloop: stmt -> stmt
 | Sblock: stmt -> stmt
 | Sexit: nat -> stmt
 | Slabel: label -> stmt -> stmt
 | Sgoto: label -> stmt.

Record function : Set := mkfunction {
 fn_param: ident;
 fn_body: stmt
}.

Parameter program: ident -> option function.

Parameter main_function: ident.

Definition store := ident -> value.

Parameter empty_store : store.

Parameter eval_op: operator -> value -> value -> option value.

Fixpoint eval_expr (st: store) (e: expr) {struct e} : option value :=
 match e with
 | Evar v => Some (st v)
 | Econst v => Some v
 | Eop op e1 e2 =>
     match eval_expr st e1, eval_expr st e2 with
     | Some v1, Some v2 => eval_op op v1 v2
     | _, _ => None
     end
 end.

Inductive outcome: Set :=
 | Onormal: outcome
 | Oexit: nat -> outcome
 | Ogoto: label -> outcome
 | Oreturn: value -> outcome.

Definition outcome_block (out: outcome) : outcome :=
 match out with
 | Onormal => Onormal
 | Oexit O => Onormal
 | Oexit (S m) => Oexit m
 | Ogoto lbl => Ogoto lbl
 | Oreturn v => Oreturn v
 end.

Fixpoint label_defined (lbl: label) (s: stmt) {struct s}: Prop :=
 match s with
 | Sskip => False
 | Sassign id e => False
 | Scall id fn e => False
 | Sreturn e => False
 | Sseq s1 s2 => label_defined lbl s1 \/ label_defined lbl s2
 | Sifthenelse e s1 s2 => label_defined lbl s1 \/ label_defined lbl s2
 | Sloop s1 => label_defined lbl s1
 | Sblock s1 => label_defined lbl s1
 | Sexit n => False
 | Slabel lbl1 s1 => lbl1 = lbl \/ label_defined lbl s1
 | Sgoto lbl => False
 end.

Inductive exec : stmt -> store -> outcome -> store -> Prop :=
 | exec_skip: forall st,
     exec Sskip st Onormal st
 | exec_assign: forall id e st v,
     eval_expr st e = Some v ->
     exec (Sassign id e) st Onormal (update id v st)
 | exec_call: forall id fn e st v1 f v2 st',
     eval_expr st e = Some v1 ->
     program fn = Some f ->
     exec_function f (update f.(fn_param) v1 empty_store) v2 st' ->
     exec (Scall id fn e) st Onormal (update id v2 st)
 | exec_return: forall e st v,
     eval_expr st e = Some v ->
     exec (Sreturn e) st (Oreturn v) st
 | exec_seq_2: forall s1 s2 st st1 out' st',
     exec s1 st Onormal st1 -> exec s2 st1 out' st' ->
     exec (Sseq s1 s2) st out' st'
 | exec_seq_1: forall s1 s2 st out st',
     exec s1 st out st' -> out <> Onormal ->
     exec (Sseq s1 s2) st out st'
 | exec_ifthenelse_true: forall e s1 s2 st out st' v,
     eval_expr st e = Some v -> is_true v -> exec s1 st out st' ->
     exec (Sifthenelse e s1 s2) st out st'
 | exec_ifthenelse_false: forall e s1 s2 st out st' v,
     eval_expr st e = Some v -> ~is_true v -> exec s2 st out st' ->
     exec (Sifthenelse e s1 s2) st out st'
 | exec_loop_loop: forall s st st1 out' st',
     exec s st Onormal st1 ->
     exec (Sloop s) st1 out' st' ->
     exec (Sloop s) st out' st'
 | exec_loop_stop: forall s st st' out,
     exec s st out st' -> out <> Onormal ->
     exec (Sloop s) st out st'
 | exec_block: forall s st out st',
     exec s st out st' ->
     exec (Sblock s) st (outcome_block out) st'
 | exec_exit: forall n st,
     exec (Sexit n) st (Oexit n) st
 | exec_label: forall s lbl st st' out,
     exec s st out st' ->
     exec (Slabel lbl s) st out st'
 | exec_goto: forall st lbl,
     exec (Sgoto lbl) st (Ogoto lbl) st

(** [execg lbl stmt st out st'] starts executing at label [lbl] within [s],
   in initial store [st].  The result of the execution is the outcome
   [out] with final store [st']. *)

with execg: label -> stmt -> store -> outcome -> store -> Prop :=
 | execg_left_seq_2: forall lbl s1 s2 st st1 out' st',
     execg lbl s1 st Onormal st1 -> exec s2 st1 out' st' ->
     execg lbl (Sseq s1 s2) st out' st'
 | execg_left_seq_1: forall lbl s1 s2 st out st',
     execg lbl s1 st out st' -> out <> Onormal ->
     execg lbl (Sseq s1 s2) st out st'
 | execg_right_seq: forall lbl s1 s2 st out st',
     ~(label_defined lbl s1) ->
     execg lbl s2 st out st' ->
     execg lbl (Sseq s1 s2) st out st'
 | execg_ifthenelse_left: forall lbl e s1 s2 st out st',
     execg lbl s1 st out st' ->
     execg lbl (Sifthenelse e s1 s2) st out st'
 | execg_ifthenelse_right: forall lbl e s1 s2 st out st',
     ~(label_defined lbl s1) ->
     execg lbl s2 st out st' ->
     execg lbl (Sifthenelse e s1 s2) st out st'
 | execg_loop_loop: forall lbl s st st1 out' st',
     execg lbl s st Onormal st1 ->
     exec (Sloop s) st1 out' st' ->
     execg lbl (Sloop s) st out' st'
 | execg_loop_stop: forall lbl s st st' out,
     execg lbl s st out st' -> out <> Onormal ->
     execg lbl (Sloop s) st out st'
 | execg_block: forall lbl s st out st',
     execg lbl s st out st' ->
     execg lbl (Sblock s) st (outcome_block out) st'
 | execg_label_found: forall lbl s st st' out,
     exec s st out st' ->
     execg lbl (Slabel lbl s) st out st'
 | execg_label_notfound: forall lbl s lbl' st st' out,
     lbl' <> lbl ->
     execg lbl s st out st' ->
     execg lbl (Slabel lbl' s) st out st'

(** [exec_finish out st st'] takes the outcome [out] and the store [st]
 at the end of the evaluation of the program.  If [out] is a [goto],
 execute again the program starting at the corresponding label.
 Iterate this way until [out] is [Onormal]. *)

with exec_finish: function -> outcome -> store -> value -> store -> Prop :=
 | exec_finish_normal: forall f st v,
     exec_finish f (Oreturn v) st v st
 | exec_finish_goto: forall f lbl st out v st1 st',
     execg lbl f.(fn_body) st out st1 ->
     exec_finish f out st1 v st' ->
     exec_finish f (Ogoto lbl) st v st'

(** Execution of a function *)

with exec_function: function -> store -> value -> store -> Prop :=
 | exec_function_intro: forall f st out st1 v st',
     exec f.(fn_body) st out st1 ->
     exec_finish f out st1 v st' ->
     exec_function f st v st'.

Scheme exec_ind4:= Minimality for exec Sort Prop
 with execg_ind4:= Minimality for execg Sort Prop
 with exec_finish_ind4 := Minimality for exec_finish Sort Prop
 with exec_function_ind4 := Minimality for exec_function Sort Prop.

Scheme exec_dind4:= Induction for exec Sort Prop
 with execg_dind4:= Minimality for execg Sort Prop
 with exec_finish_dind4 := Induction for exec_finish Sort Prop
 with exec_function_dind4 := Induction for exec_function Sort Prop.

Combined Scheme exec_inductiond from exec_dind4, execg_dind4, exec_finish_dind4,
  exec_function_dind4.

Scheme exec_dind4' := Induction for exec Sort Prop
 with execg_dind4' := Induction for execg Sort Prop
 with exec_finish_dind4' := Induction for exec_finish Sort Prop
 with exec_function_dind4' := Induction for exec_function Sort Prop.

Combined Scheme exec_induction from exec_ind4, execg_ind4, exec_finish_ind4,
  exec_function_ind4.

Combined Scheme exec_inductiond' from exec_dind4', execg_dind4', exec_finish_dind4',
  exec_function_dind4'.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1865.v <==
(* Check that tactics (here dependent inversion) do not generate
   conversion problems T <= U with sup's of universes in U *)

(* Submitted by David Nowak *)

Inductive list (A:Set) : nat -> Set :=
| nil : list A O
| cons : forall n, A -> list A n -> list A (S n).

Definition f (n:nat) : Type :=
  match n with
  | O => bool
  | _ => unit
  end.

Goal forall A n, list A n -> f n.
intros A n.
dependent inversion n.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1891.v <==
(* Check evar-evar unification *)
 Inductive T (A: Set): Set := mkT: unit -> T A.

  Definition f (A: Set) (l: T A): unit := tt.

  Implicit Arguments f [A].

  Lemma L (x: T unit): (unit -> T unit) -> unit.
  Proof.
    refine (match x return _ with mkT _ n => fun g => f (g _) end).
    trivial.
  Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1900.v <==
Parameter A : Type .

Definition eq_A := @eq A.

Goal forall x, eq_A x x.
intros.
reflexivity.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1901.v <==
Require Import Relations.

Record Poset{A:Type}(Le : relation A) : Type :=
  Build_Poset
  {
    Le_refl : forall x : A, Le x x;
    Le_trans : forall x y z : A, Le x y -> Le y z -> Le x z;
    Le_antisym : forall x y : A, Le x y -> Le y x -> x = y }.

Definition nat_Poset : Poset Peano.le.
Admitted.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1905.v <==

Require Import Setoid Program.

Axiom t : Set.
Axiom In : nat -> t -> Prop.
Axiom InE : forall (x : nat) (s:t), impl (In x s) True.

Goal forall a s,
 In a s -> False.
Proof.
 intros a s Ia.
 rewrite InE in Ia.
Admitted.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1907.v <==
(* An example of type inference *)

Axiom A : Type.
Definition f (x y : A) := x.
Axiom g : forall x y : A, f x y = y -> Prop.
Axiom x : A.
Check (g x _ (refl_equal x)).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1912.v <==
Require Import ZArith.

Goal forall x, Z.succ (Z.pred x) = x.
intros x.
omega.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1918.v <==
(** Occur-check for Meta (up to delta) *)

(** LNMItPredShort.v Version 2.0 July 2008 *)
(** does not need impredicative Set, runs under V8.2, tested with SVN 11296 *)

(** Copyright Ralph Matthes, I.R.I.T.,  C.N.R.S. & University of Toulouse*)


Set Implicit Arguments.

(** the universe of all monotypes *)
Definition k0 := Set.

(** the type of all type transformations *)
Definition k1 := k0 -> k0.

(** the type of all rank-2 type transformations *)
Definition k2 := k1 -> k1.

(** polymorphic identity *)
Definition id : forall (A:Set), A -> A := fun A x => x.

(** composition *)
Definition comp (A B C:Set)(g:B->C)(f:A->B) : A->C := fun x => g (f x).

Infix "o" := comp (at level 90).

Definition sub_k1 (X Y:k1) : Type :=
     forall A:Set, X A -> Y A.

Infix "c_k1" := sub_k1 (at level 60).

(** monotonicity *)
Definition mon (X:k1) : Type := forall (A B:Set), (A -> B) -> X A -> X B.

(** extensionality *)
Definition ext (X:k1)(h: mon X): Prop :=
  forall (A B:Set)(f g:A -> B),
        (forall a, f a = g a) -> forall r, h _ _ f r = h _ _ g r.

(** first functor law *)
Definition fct1 (X:k1)(m: mon X) : Prop :=
  forall (A:Set)(x:X A), m _ _ (id(A:=A)) x = x.

(** second functor law *)
Definition fct2 (X:k1)(m: mon X) : Prop :=
 forall (A B C:Set)(f:A -> B)(g:B -> C)(x:X A),
       m _ _ (g o f) x = m _ _ g (m _ _ f x).

(** pack up the good properties of the approximation into
  the notion of an extensional functor *)
Record EFct (X:k1) : Type := mkEFct
  { m : mon X;
     e : ext m;
     f1 : fct1 m;
     f2 : fct2 m }.

(** preservation of extensional functors *)
Definition pEFct (F:k2) : Type :=
  forall (X:k1), EFct X -> EFct (F X).


(** we show some closure properties of pEFct, depending on such properties
      for EFct *)

Definition moncomp (X Y:k1)(mX:mon X)(mY:mon Y): mon (fun A => X(Y A)).
Proof.
  red.
  intros A B f x.
  exact (mX (Y A)(Y B) (mY A B f) x).
Defined.

(** closure under composition *)
Lemma compEFct (X Y:k1): EFct X -> EFct Y -> EFct (fun A => X(Y A)).
Proof.
  intros ef1 ef2.
  apply (mkEFct(m:=moncomp (m ef1) (m ef2))); red; intros; unfold moncomp.
(* prove ext *)
  apply (e ef1).
  intro.
  apply (e ef2); trivial.
(* prove fct1 *)
  rewrite (e ef1 (m ef2 (id (A:=A))) (id(A:=Y A))).
  apply (f1 ef1).
  intro.
  apply (f1 ef2).
(* prove fct2 *)
  rewrite (e ef1 (m ef2 (g o f))((m ef2 g)o(m ef2 f))).
  apply (f2 ef1).
  intro.
  unfold comp at 2.
  apply (f2 ef2).
Defined.

Corollary comppEFct (F G:k2): pEFct F -> pEFct G ->
      pEFct (fun X A => F X (G X A)).
Proof.
  red.
  intros.
  apply compEFct; auto.
Defined.

(** closure under sums *)
Lemma sumEFct (X Y:k1): EFct X -> EFct Y -> EFct (fun A => X A + Y A)%type.
Proof.
  intros ef1 ef2.
  set (m12:=fun (A B:Set)(f:A->B) x => match x with
    | inl y => inl _ (m ef1 f y)
    | inr y => inr _ (m ef2 f y)
  end).
  apply (mkEFct(m:=m12)); red; intros.
(* prove ext *)
  destruct r.
  simpl.
  apply (f_equal (fun x=>inl (A:=X B) (Y B) x)).
  apply (e ef1); trivial.
  simpl.
  apply (f_equal (fun x=>inr (X B) (B:=Y B) x)).
  apply (e ef2); trivial.
(* prove fct1 *)
  destruct x.
  simpl.
  apply (f_equal (fun x=>inl (A:=X A) (Y A) x)).
  apply (f1 ef1).
  simpl.
  apply (f_equal (fun x=>inr (X A) (B:=Y A) x)).
  apply (f1 ef2).
(* prove fct2 *)
  destruct x.
  simpl.
  rewrite (f2 ef1); reflexivity.
  simpl.
  rewrite (f2 ef2); reflexivity.
Defined.

Corollary sumpEFct (F G:k2): pEFct F -> pEFct G ->
      pEFct (fun X A => F X A + G X A)%type.
Proof.
  red.
  intros.
  apply sumEFct; auto.
Defined.

(** closure under products *)
Lemma prodEFct (X Y:k1): EFct X -> EFct Y -> EFct (fun A => X A * Y A)%type.
Proof.
  intros ef1 ef2.
  set (m12:=fun (A B:Set)(f:A->B) x => match x with
    (x1,x2) => (m ef1 f x1, m ef2 f x2) end).
  apply (mkEFct(m:=m12)); red; intros.
(* prove ext *)
  destruct r as [x1 x2].
  simpl.
  apply injective_projections; simpl.
  apply (e ef1); trivial.
  apply (e ef2); trivial.
(* prove fct1 *)
  destruct x as [x1 x2].
  simpl.
  apply injective_projections; simpl.
  apply (f1 ef1).
  apply (f1 ef2).
(* prove fct2 *)
  destruct x as [x1 x2].
  simpl.
  apply injective_projections; simpl.
  apply (f2 ef1).
  apply (f2 ef2).
Defined.

Corollary prodpEFct (F G:k2): pEFct F -> pEFct G ->
      pEFct (fun X A => F X A * G X A)%type.
Proof.
  red.
  intros.
  apply prodEFct; auto.
Defined.

(** the identity in k2 preserves extensional functors *)
Lemma idpEFct: pEFct (fun X => X).
Proof.
  red.
  intros.
  assumption.
Defined.

(** a variant for the eta-expanded identity *)
Lemma idpEFct_eta: pEFct (fun X A => X A).
Proof.
  red.
  intros X ef.
  destruct ef as [m0 e0 f01 f02].
  change (mon X) with (mon (fun A => X A)) in m0.
  apply (mkEFct (m:=m0) e0 f01 f02).
Defined.

(** the identity in k1 "is" an extensional functor *)
Lemma idEFct: EFct (fun A => A).
Proof.
  set (mId:=fun A B (f:A->B)(x:A) => f x).
  apply (mkEFct(m:=mId)).
  red.
  intros.
  unfold mId.
  apply H.
  red.
  reflexivity.
  red.
  reflexivity.
Defined.

(** constants in k2 *)
Lemma constpEFct (X:k1): EFct X  -> pEFct (fun _ => X).
Proof.
  red.
  intros.
  assumption.
Defined.

(** constants in k1 *)
Lemma constEFct (C:Set): EFct (fun _ => C).
Proof.
  set (mC:=fun A B (f:A->B)(x:C) => x).
  apply (mkEFct(m:=mC)); red; intros; unfold mC; reflexivity.
Defined.


(** the option type *)
Lemma optionEFct: EFct (fun (A:Set) => option A).
  apply (mkEFct (X:=fun (A:Set) => option A)(m:=option_map)); red; intros.
  destruct r.
  simpl.
  rewrite H.
  reflexivity.
  reflexivity.
  destruct x; reflexivity.
  destruct x; reflexivity.
Defined.


(** natural transformations from (X,mX) to (Y,mY) *)
Definition NAT(X Y:k1)(j:X c_k1 Y)(mX:mon X)(mY:mon Y) : Prop :=
  forall (A B:Set)(f:A->B)(t:X A), j B (mX A B f t) = mY _ _ f (j A t).


Module Type LNMIt_Type.

Parameter F:k2.
Parameter FpEFct: pEFct F.
Parameter mu20: k1.
Definition  mu2: k1:= fun A => mu20 A.
Parameter mapmu2: mon mu2.
Definition MItType: Type :=
  forall G : k1, (forall X : k1, X c_k1 G -> F X c_k1 G) -> mu2 c_k1 G.
Parameter MIt0 : MItType.
Definition MIt : MItType:= fun G s A t => MIt0 s t.
Definition InType : Type :=
    forall (X:k1)(ef:EFct X)(j: X c_k1 mu2),
        NAT j (m ef) mapmu2 -> F X c_k1 mu2.
Parameter In : InType.
Axiom mapmu2Red : forall (A:Set)(X:k1)(ef:EFct X)(j: X c_k1 mu2)
    (n: NAT j (m ef) mapmu2)(t: F X A)(B:Set)(f:A->B),
            mapmu2 f (In ef n t) = In ef n (m (FpEFct ef) f t).
Axiom MItRed : forall (G : k1)
  (s : forall X : k1, X c_k1 G -> F X c_k1 G)(X : k1)(ef:EFct X)(j: X c_k1 mu2)
      (n: NAT j (m ef) mapmu2)(A:Set)(t:F X A),
     MIt s (In ef n t) = s X (fun A => (MIt s (A:=A)) o (j A)) A t.
Definition mu2IndType : Prop :=
  forall (P : (forall A : Set, mu2 A -> Prop)),
       (forall (X : k1)(ef:EFct X)(j : X c_k1 mu2)(n: NAT j (m ef) mapmu2),
          (forall (A : Set) (x : X A), P A (j A x)) ->
        forall (A:Set)(t : F X A), P A (In ef n t)) ->
    forall (A : Set) (r : mu2 A), P A r.
Axiom mu2Ind : mu2IndType.

End LNMIt_Type.

(** BushDepPredShort.v Version 0.2 July 2008 *)
(** does not need impredicative Set, produces stack overflow under V8.2, tested
with SVN 11296 *)

(** Copyright  Ralph Matthes, I.R.I.T.,  C.N.R.S. & University of Toulouse *)

Set Implicit Arguments.

Require Import List.

Definition listk1 (A:Set) : Set := list A.
Open Scope type_scope.

Definition BushF(X:k1)(A:Set) :=  unit + A  * X (X A).

Definition bushpEFct : pEFct BushF.
Proof.
  unfold BushF.
  apply sumpEFct.
  apply constpEFct.
  apply constEFct.
  apply prodpEFct.
  apply constpEFct.
  apply idEFct.
  apply comppEFct.
  apply idpEFct.
  apply idpEFct_eta.
Defined.

Module Type BUSH := LNMIt_Type with Definition F:=BushF
                                                with Definition FpEFct :=
bushpEFct.

Module Bush (BushBase:BUSH).

Definition Bush : k1 := BushBase.mu2.

Definition bush : mon Bush := BushBase.mapmu2.

End Bush.


Definition Id : k1 := fun X => X.

Fixpoint Pow (X:k1)(k:nat){struct k}:k1:=
  match k with 0 => Id
             |  S k' => fun A => X (Pow X k' A)
  end.

Fixpoint POW  (k:nat)(X:k1)(m:mon X){struct k} : mon (Pow X k) :=
  match k return mon (Pow X k)
      with 0 => fun _ _ f  => f
     |  S k' => fun _ _ f  => m _ _ (POW k' m f)
   end.

Module Type BushkToList_Type.

Declare Module Import BP: BUSH.
Definition F:=BushF.
Definition FpEFct:= bushpEFct.
Definition mu20 := mu20.
Definition mu2 := mu2.
Definition mapmu2 := mapmu2.
Definition MItType:= MItType.
Definition MIt0 := MIt0.
Definition MIt := MIt.
Definition InType := InType.
Definition In := In.
Definition mapmu2Red:=mapmu2Red.
Definition MItRed:=MItRed.
Definition mu2IndType:=mu2IndType.
Definition mu2Ind:=mu2Ind.

Definition  Bush:= mu2.
Module BushM := Bush BP.

Parameter BushkToList: forall(k:nat)(A:k0)(t:Pow Bush k A), list A.
Axiom BushkToList0: forall(A:k0)(t:Pow Bush 0 A), BushkToList 0 A t = t::nil.

End BushkToList_Type.

Module BushDep (BushkToListM:BushkToList_Type).

Module Bush := Bush BushkToListM.

Import Bush.
Import BushkToListM.


Lemma BushkToList0NAT: NAT(Y:=listk1) (BushkToList 0) (POW 0 bush) map.
Proof.
  red.
  intros.
  simpl.
  rewrite BushkToList0.
(* stack overflow for coqc and coqtop *)


Abort.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1925.v <==
(* Check that the analysis of projectable rel's in an evar instance is up to
   aliases *)

Require Import List.

Definition compose (A B C : Type) (g : B -> C) (f : A -> B) : A -> C :=
  fun x : A => g(f x).

Definition map_fuse' :
  forall (A B C : Type) (g : B -> C) (f : A -> B) (xs : list A),
    (map g (map f xs)) = map (compose _ _ _ g f) xs
    :=
    fun A B C g f =>
      (fix loop (ys : list A) {struct ys} :=
        match ys as ys return (map g (map f ys)) = map (compose _ _ _ g f) ys
        with
        | nil => refl_equal nil
        | x :: xs =>
           match loop xs in eq _ a return eq _  ((g (f x)) :: a) with
            | refl_equal => refl_equal (map g (map f (x :: xs)))
           end
        end).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1931.v <==


Set Implicit Arguments.

Inductive T (A:Set) : Set :=
 app : T A -> T A -> T A.

Fixpoint map (A B:Set)(f:A->B)(t:T A) : T B :=
 match t with
   app t1 t2 => app (map f t1)(map f t2)
 end.

Fixpoint subst (A B:Set)(f:A -> T B)(t:T A) :T B :=
 match t with
    app t1 t2 => app (subst f t1)(subst f t2)
 end.

(* This is the culprit: *)
Definition k0:=Set.

(** interaction of subst with map *)
Lemma substLaw1 (A:k0)(B C:Set)(f: A -> B)(g:B -> T C)(t: T A):
 subst g (map f t) = subst (fun x => g (f x)) t.
Proof.
 intros.
 generalize B C f g; clear B C f g.
 induction t; intros; simpl.
 f_equal.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1935.v <==
Definition f  (n:nat) := n = n.

Lemma f_refl : forall n , f n.
intros. reflexivity.
Qed.

Definition f'  (x:nat) (n:nat) := n = n.

Lemma f_refl' : forall n , f' n n.
Proof.
 intros. reflexivity.
Qed.

Require Import ZArith.

Definition f'' (a:bool) := if a then eq (A:= Z) else Z.lt.

Lemma f_refl'' : forall n , f'' true n n.
Proof.
 intro. reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1939.v <==
Require Import Setoid Program.Basics.

 Parameter P : nat -> Prop.
 Parameter R : nat -> nat -> Prop.

 Add Parametric Morphism : P
   with signature R ++> impl as PM1.
 Admitted.

 Add Parametric Morphism : P
   with signature R --> impl as PM2.
 Admitted.

 Goal forall x y, R x y -> P y -> P x.
 Proof.
   intros x y H1 H2.
   rewrite H1.
   auto.
 Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1944.v <==
(* Test some uses of ? in introduction patterns *)

Inductive J : nat -> Prop :=
  | K : forall p, J p -> (True /\ True)  -> J (S p).

Lemma bug : forall n, J n -> J (S n).
Proof.
  intros ? H.
  induction H as [? ? [? ?]].


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1951.v <==

(* First a simplification of the bug *)

Set Printing Universes.

Inductive enc (A:Type (*1*)) (* : Type.1 *) := C : A -> enc A.

Definition id (X:Type(*5*)) (x:X) := x.

Lemma test : let S := Type(*6 : 7*) in enc S -> S.
simpl; intros.
apply enc.
apply id.
apply Prop.
Defined.

(* Then the original bug *)

Require Import List.

Inductive a : Set := (* some dummy inductive *)
b : (list a) -> a.   (* i don't know if this *)
                     (* happens for smaller  *)
                     (* ones                 *)

Inductive sg : Type := Sg. (* single *)

Definition ipl2 (P : a -> Type) :=   (* in Prop, that means P is true forall *)
fold_right (fun x => prod (P x)) sg. (* the elements of a given list         *)

Definition ind
     : forall S : a -> Type,
       (forall ls : list a, ipl2 S ls -> S (b ls)) -> forall s : a, S s :=
fun (S : a -> Type)
  (X : forall ls : list a, ipl2 S ls -> S (b ls)) =>
fix ind2 (s : a) :=
match s as a return (S a) with
| b l =>
    X l
      (list_rect (fun l0 : list a => ipl2 S l0) Sg
         (fun (a0 : a) (l0 : list a) (IHl : ipl2 S l0) =>
          pair (ind2 a0) IHl) l)
end. (* some induction principle *)

Implicit Arguments ind [S].

Lemma k : a -> Type. (* some ininteresting lemma *)
intro;pattern H;apply ind;intros.
  assert (K : Type).
    induction ls.
      exact sg.
      exact sg.
  exact (prod K sg).
Defined.

Lemma k' : a -> Type. (* same lemma but with our bug *)
intro;pattern H;apply ind;intros.
  apply prod.
    induction ls.
      exact sg.
      exact sg.
    exact sg. (* Proof complete *)
Defined. (* bug *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1962.v <==
(* Bug 1962.v

Bonjour,

J'ai un exemple de lemme que j'arrivais à prouver avec fsetdec avec la 8.2beta3
avec la beta4 et la version svn 11447 branche 8.2 çà diverge.

Voici l'exemple en question, l'exmple test2 marche bien dans les deux version,
test en revanche pose probleme:

*)

Require Export FSets.

(** This module takes a decidable type and
build finite sets of this type, tactics and defs *)

Module BuildFSets (DecPoints: UsualDecidableType).

Module Export FiniteSetsOfPoints := FSetWeakList.Make DecPoints.
Module Export FiniteSetsOfPointsProperties :=
 WProperties FiniteSetsOfPoints.
Module Export Dec := WDecide FiniteSetsOfPoints.
Module Export FM := Dec.F.

Definition set_of_points := t.
Definition Point := DecPoints.t.

Definition couple(x y :Point) : set_of_points :=
add x (add y empty).

Definition triple(x y t :Point): set_of_points :=
add x (add y (add t empty)).

Lemma test : forall P A B C A' B' C',
Equal
(union (singleton P) (union (triple A B C) (triple A' B' C')))
(union (triple P B B') (union (couple P A) (triple C A' C'))).
Proof.
intros.
unfold triple, couple.
Time fsetdec. (* works in 8.2 beta 3, not in beta 4 and final 8.2 *)
              (* appears to works again in 8.3 and trunk, take 4-6 seconds *)
Qed.

Lemma test2 : forall A B C,
Equal
 (union (singleton C) (couple A B)) (triple A B C).
Proof.
intros.
unfold triple, couple.
Time fsetdec.
Qed.

End BuildFSets.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1963.v <==
(* Check that "dependent inversion" behaves correctly w.r.t to universes *)

Require Import Eqdep.

Set Implicit Arguments.

Inductive illist(A:Type) : nat -> Type :=
  illistn : illist A 0
| illistc : forall n:nat, A -> illist A n -> illist A (S n).

Inductive isig (A:Type)(P:A -> Type) : Type :=
  iexists : forall x : A, P x -> isig P.

Lemma inv : forall (A:Type)(n n':nat)(ts':illist A n'), n' = S n ->
  isig (fun t => isig (fun ts =>
    eq_dep nat (fun n => illist A n) n' ts' (S n) (illistc t ts))).
Proof.
intros.
dependent inversion ts'.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1977.v <==
Inductive T {A} : Prop := c : A -> T.
Goal (@T nat).
apply c. exact 0.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/1981.v <==
Implicit Arguments ex_intro [A].

Goal exists n : nat, True.
  eapply ex_intro. exact 0. exact I.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2001.v <==
(* Automatic computing of guard in "Theorem with"; check that guard is not
   computed when the user explicitly indicated it *)

Unset Automatic Introduction.

Inductive T : Set :=
| v : T.

Definition f (s:nat) (t:T) : nat.
fix 2.
intros s t.
refine
  match t with
  | v => s
  end.
Defined.

Lemma test :
  forall s, f s v = s.
Proof.
reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2017.v <==
(* Some check of Miller's pattern inference - used to fail in 8.2 due
   first to the presence of aliases, secondly due to the absence of
   restriction of the potential interesting variables to the subset of
   variables effectively occurring in the term to instantiate *)

Set Implicit Arguments.

Variable choose : forall(P : bool -> Prop)(H : exists x, P x), bool.

Variable H : exists x : bool, True.

Definition coef :=
match Some true	with
  Some _ => @choose _ H |_ => true
end .


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2021.v <==
(* correct failure of injection/discriminate on types whose inductive
   status derives from the substitution of an argument *)

Inductive t : nat -> Type :=
| M : forall n: nat, nat -> t n.

Lemma eq_t : forall n n' m m',
   existT (fun B : Type => B) (t n) (M n m) =
   existT (fun B : Type => B) (t n') (M n' m') -> True.
Proof.
  intros.
  injection H.
  intro Ht.
  exact I.
Qed.

Lemma eq_t' : forall n n' : nat,
   existT (fun B : Type => B) (t n) (M n 0) =
   existT (fun B : Type => B) (t n') (M n' 1) -> True.
Proof.
  intros.
  discriminate H || exact I.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2027.v <==

Parameter T : Type -> Type.
Parameter f : forall {A}, T A -> T A.
Parameter P : forall {A}, T A -> Prop.
Axiom f_id : forall {A} (l : T A), f l = l.

Goal forall A (p : T A), P p.
Proof.
  intros.
  rewrite <- f_id.
Admitted.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2083.v <==
Require Import Program Arith.

Program Fixpoint check_n  (n : nat) (P : { i | i < n } -> bool) (p : nat)
  (H : forall (i : { i | i < n }), i < p -> P i = true)
  {measure (n - p)} :
  Exc (forall (p : { i | i < n}), P p = true) :=
  match le_lt_dec n p with
  | left _ => value _
  | right cmp =>
      if dec (P p) then
        check_n n P (S p) _
      else
        error
  end.

Require Import Omega.

Solve Obligations with program_simpl ; auto with *; try omega.

Next Obligation.
  apply H. simpl. omega.
Defined.

Next Obligation. 
  case (le_lt_dec p i) ; intros. assert(i = p) by omega. subst.
  revert H0. clear_subset_proofs. auto.
  apply H. simpl. assumption. Defined.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2089.v <==
Inductive even (x: nat): nat -> Prop :=
  | even_base: even x O
  | even_succ: forall n, odd x n -> even x (S n)

with odd (x: nat): nat -> Prop :=
  | odd_succ: forall n, even x n -> odd x (S n).

Scheme even_ind2 := Minimality for even Sort Prop
  with odd_ind2 := Minimality for odd Sort Prop.

Combined Scheme even_odd_ind from even_ind2, odd_ind2.

Check (even_odd_ind :forall (x : nat) (P P0 : nat -> Prop),
  P 0 ->
  (forall n : nat, odd x n -> P0 n -> P (S n)) ->
  (forall n : nat, even x n -> P n -> P0 (S n)) ->
  (forall n : nat, even x n -> P n) /\ (forall n : nat, odd x n -> P0 n)).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2095.v <==
(* Classes and sections *)

Section OPT.
  Variable A: Type.

  Inductive MyOption: Type :=
  | MyNone: MyOption
  | MySome: A -> MyOption.

  Class Opt: Type := {
    f_opt: A -> MyOption
  }.
End OPT.

Definition f_nat (n: nat):  MyOption nat := MySome _ n.

Instance Nat_Opt: Opt nat := {
  f_opt := f_nat
}.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2108.v <==
(* Declare Module in Module Type *)
Module Type A.
Record t : Set := { something : unit }.
End A.


Module Type B.
Declare Module BA : A.
End B.


Module Type C.
Declare Module CA  : A.
Declare Module CB : B with Module BA := CA.
End C.


Module Type D.
Declare Module DA : A.
(* Next line gives: "Anomaly: uncaught exception Not_found. Please report." *)
Declare Module DC : C with Module CA := DA.
End D.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2117.v <==
(* Check pattern-unification on evars in apply unification *)

Axiom app : forall tau tau':Type, (tau -> tau') -> tau -> tau'.

Axiom copy : forall tau:Type, tau -> tau -> Prop.
Axiom copyr : forall tau:Type, tau -> tau -> Prop.
Axiom copyf : forall tau:Type, tau -> tau -> Prop.
Axiom eq : forall tau:Type, tau -> tau -> Prop.
Axiom subst : forall tau tau':Type, (tau -> tau') -> tau -> tau' -> Prop.

Axiom copy_atom : forall tau:Type, forall t t':tau, eq tau t t' -> copy tau t t'.
Axiom copy_fun: forall tau tau':Type, forall t t':(tau->tau'),
(forall x:tau, copyr tau x x->copy tau' (t x) (t' x))
->copy (tau->tau') t t'.

Axiom copyr_atom : forall tau:Type, forall t t':tau, copyr tau t t' -> eq tau t t'.
Axiom copyr_fun: forall tau tau':Type, forall t t':(tau->tau'),
copyr (tau->tau') t t'
->(forall x y:tau, copy tau x y->copyr tau' (t x) (t' y)).

Axiom copyf_atom : forall tau:Type, forall t t':tau, copyf tau t t' -> eq tau t t'.
Axiom copyf_fun: forall tau tau':Type, forall t t':(tau->tau'),
copyr (tau->tau') t t'
->(forall x y:tau, forall z1 z2:tau',
(copy tau x y)->
(subst tau tau' t x z1)->
(subst tau tau' t' y z2)->
copyf tau' z1 z2).

Axiom eqappg: forall tau tau':Type, forall t:tau->tau', forall q:tau, forall r:tau',forall t':tau',
( ((subst tau tau' t q t') /\ (eq tau' t' r))
->eq tau' (app tau tau' t q) r).

Axiom eqappd: forall tau tau':Type, forall t:tau->tau', forall q:tau, forall r:tau',
forall t':tau', ((subst tau tau' t q t') /\ (eq tau' r t'))
->eq tau' r (app tau tau' t q).

Axiom substcopy: forall tau tau':Type, forall t:tau->tau', forall q:tau, forall r:tau',
(forall x:tau, (copyf tau x q) -> (copy tau' (t x) r))
->subst tau tau' t q r.

Ltac EtaLong := (apply copy_fun;intros;EtaLong)|| apply copy_atom.
Ltac Subst := apply substcopy;intros;EtaLong.
Ltac Rigid_aux := fun A => apply A|| Rigid_aux (copyr_fun _ _ _ _ A).
Ltac Rigid := fun A => apply copyr_atom; Rigid_aux A.

Theorem church0: forall i:Type, exists X:(i->i)->i->i,
copy ((i->i)->i->i) (fun f:i->i => fun x:i=>f (X f x)) (fun f:i->i=>fun x:i=>app i i (X f) (f x)).
intros.
esplit.
EtaLong.
eapply eqappd;split.
Subst.
apply copyf_atom.
Show Existentials.
apply H1.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2123.v <==
(* About the detection of non-dependent metas by the refine tactic *)

(* The following is a simplification of bug #2123 *)

Parameter fset : nat -> Set.
Parameter widen : forall (n : nat) (s : fset n), { x : fset (S n) | s=s }.
Goal forall i, fset (S i).
intro.
refine (proj1_sig (widen i _)).




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2127.v <==
(* Check that "apply eq_refl" is not exported as an interactive
   tactic but as a statically globalized one *)

(* (this is a simplification of the original bug report) *)

Module A.
Hint Rewrite eq_sym using apply eq_refl : foo.
End A.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2135.v <==
(* Check that metas are whd-normalized before trying 2nd-order unification *)
Lemma test : 
  forall (D:Type) (T : forall C, option C) (Q:forall D, option D -> Prop),
  (forall (A : Type) (P : forall B:Type, option B -> Prop), P A (T A))
  -> Q D (T D).
Proof.
  intros D T Q H.
  pattern (T D). apply H.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2136.v <==
(* Bug #2136

The fsetdec tactic seems to get confused by hypotheses like
    HeqH1 : H1 = MkEquality s0 s1 b
If I clear them then it is able to solve my goal; otherwise it is not.
I would expect it to be able to solve the goal even without this hypothesis
being cleared. A small, self-contained example is below.

I have coq r12238.


Thanks
Ian
*)


Require Import FSets.
Require Import Arith.
Require Import FSetWeakList.

Module DecidableNat.
Definition t := nat.
Definition eq := @eq nat.
Definition eq_refl := @refl_equal nat.
Definition eq_sym := @sym_eq nat.
Definition eq_trans := @trans_eq nat.
Definition eq_dec := eq_nat_dec.
End DecidableNat.

Module NatSet := Make(DecidableNat).

Module Export Dec := WDecide (NatSet).
Import FSetDecideAuxiliary.

Parameter MkEquality : forall ( s0 s1 : NatSet.t )
                              ( x : nat ),
                       NatSet.Equal s1 (NatSet.add x s0).

Lemma ThisLemmaWorks : forall ( s0 s1 : NatSet.t )
                              ( a b : nat ),
                       NatSet.In a s0
                    -> NatSet.In a s1.
Proof.
intros.
remember (MkEquality s0 s1 b) as H1.
clear HeqH1.
fsetdec.
Qed.

Lemma ThisLemmaWasFailing : forall ( s0 s1 : NatSet.t )
                              ( a b : nat ),
                       NatSet.In a s0
                    -> NatSet.In a s1.
Proof.
intros.
remember (MkEquality s0 s1 b) as H1.
fsetdec.
(*
Error: Tactic failure: because the goal is beyond the scope of this tactic.
*)
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2137.v <==
(* Bug #2137

The fsetdec tactic is sensitive to which way round the arguments to <> are.
In the small, self-contained example below, it is able to solve the goal
if it knows that "b <> a", but not if it knows that "a <> b". I would expect
it to be able to solve hte goal in either case.

I have coq r12238.


Thanks
Ian

*)

Require Import Arith FSets FSetWeakList.

Module DecidableNat.
Definition t := nat.
Definition eq := @eq nat.
Definition eq_refl := @refl_equal nat.
Definition eq_sym := @sym_eq nat.
Definition eq_trans := @trans_eq nat.
Definition eq_dec := eq_nat_dec.
End DecidableNat.

Module NatSet := Make(DecidableNat).

Module Export NameSetDec := WDecide (NatSet).

Lemma ThisLemmaWorks : forall ( s0 : NatSet.t )
                              ( a b : nat ),
                       b <> a
                    -> ~(NatSet.In a s0)
                    -> ~(NatSet.In a (NatSet.add b s0)).
Proof.
intros.
fsetdec.
Qed.

Lemma ThisLemmaWasFailing : forall ( s0 : NatSet.t )
                              ( a b : nat ),
                       a <> b
                    -> ~(NatSet.In a s0)
                    -> ~(NatSet.In a (NatSet.add b s0)).
Proof.
intros.
fsetdec.
(*
Error: Tactic failure: because the goal is beyond the scope of this tactic.
*)
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2139.v <==
(* Call of apply on <-> failed because of evars in elimination predicate *)
Generalizable Variables patch.

Class Patch (patch : Type) := {
    commute : patch -> patch -> Prop
}.

Parameter flip : forall	`{patchInstance	: Patch	patch}
                       	 {a b : patch},
                 commute a b <-> commute b a.

Lemma Foo : forall `{patchInstance : Patch patch}
                    {a b : patch},
            (commute a b)
         -> True.
Proof.
intros.
apply flip in H.

(* failed in well-formed arity check because elimination predicate of
   iff in (@flip _ _ _ _) had normalized evars while the ones in the
   type of (@flip _ _ _ _) itself had non-normalized evars *)

(* By the way, is the check necessary ? *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2141.v <==
Require Import FSetList.
Require Import OrderedTypeEx.

Module NatSet := FSetList.Make (Nat_as_OT).
Recursive Extraction NatSet.fold.

Module FSetHide (X : FSetInterface.S).
  Include X.
End FSetHide.

Module NatSet' := FSetHide NatSet.
Recursive Extraction NatSet'.fold.

(* Extraction "test2141.ml" NatSet'.fold. *)

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2145.v <==
(* Test robustness of Groebner tactic in presence of disequalities *)

Require Export Reals.
Require Export Nsatz.

Open Scope R_scope.

Lemma essai :
 forall yb xb m1 m2 xa ya,
  xa <> xb ->
 yb - 2 * m2 * xb = ya - m2 * xa -> 
 yb - m1 * xb = ya - m1 * xa ->
 yb - ya = (2 * xb - xa) * m2 -> 
 yb - ya = (xb - xa) * m1.
Proof.
intros.
(* clear H. groebner used not to work when H was not cleared *)
nsatz.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2181.v <==
Class C.
Parameter P: C -> Prop.
Fail Record R: Type := { _: C; u: P _ }.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2193.v <==
(* Computation of dependencies in the "match" return predicate was incomplete *)
(* Submitted by R. O'Connor, Nov 2009 *)

Inductive Symbol : Set :=
 | VAR : Symbol.

Inductive SExpression :=
 | atomic : Symbol -> SExpression.

Inductive ProperExpr : SExpression -> SExpression -> Type :=
 | pe_3 : forall (x : Symbol) (alpha : SExpression),
    ProperExpr alpha (atomic VAR) ->
    ProperExpr (atomic x) alpha.

Definition A (P : forall s : SExpression, Type)
 (x alpha alpha1 : SExpression)
 (t : ProperExpr (x) alpha1) : option (x = atomic VAR) :=
 match t as pe in ProperExpr a b return option (a = atomic VAR) with
 | pe_3 x0 alpha3 tye' => 
      (fun (x:Symbol) (alpha : SExpression) => @None (atomic x = atomic VAR))
       x0 alpha3
 end.

Definition B (P : forall s : SExpression, Type)
 (x alpha alpha1 : SExpression)
 (t : ProperExpr (x) alpha1) : option (x = atomic VAR) :=
 match t as pe in ProperExpr a b return option (a = atomic VAR) with
 | pe_3 x0 alpha3 tye' => 
      (fun (x:Symbol) (alpha : SExpression) (t:ProperExpr alpha (atomic VAR)) => @None (atomic x = atomic VAR))
       x0 alpha3 tye'
 end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2231.v <==
Inductive unit2 : Type := U : unit -> unit2.
Inductive dummy (u: unit2) : unit -> Type :=
          V: dummy u (let (tt) := u in tt).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2244.v <==
(* 1st-order unification did not work when in competition with pattern unif. *)

Set Implicit Arguments.
Lemma test : forall
  (A : Type)
  (B : Type)
  (f : A -> B)
  (S : B -> Prop)
  (EV : forall y (f':A->B), (forall x', S (f' x')) -> S (f y))
  (HS : forall x', S (f x'))
  (x : A),
  S (f x).
Proof.
  intros. eapply EV. intros. 
  (* worked in v8.2 but not in v8.3beta, fixed in r12898 *)
  apply HS.

  (* still not compatible with 8.2 because an evar can be solved in
     two different ways and is left open *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2255.v <==
(* Check injection in presence of dependencies hidden in applicative terms *)

Inductive TupleT : nat -> Type :=
  nilT : TupleT 0
| consT {n} A : (A -> TupleT n) -> TupleT (S n).

Inductive Tuple : forall n, TupleT n -> Type :=
  nil : Tuple _ nilT
| cons {n} A (x : A) (F : A -> TupleT n) : Tuple _ (F x) -> Tuple _ (consT A F).

Goal forall n A F x X n0 A0 x0 F0 H0 (H : existT (fun n0 : nat => {H0 : TupleT
n0 & Tuple n0 H0}) 
         (S n0)
         (existT (fun H0 : TupleT (S n0) => Tuple (S n0) H0) 
            (consT A0 F0) (cons A0 x0 F0 H0)) =
       existT (fun n0 : nat => {H0 : TupleT n0 & Tuple n0 H0}) 
         (S n)
         (existT (fun H0 : TupleT (S n) => Tuple (S n) H0) 
            (consT A F) (cons A x F X))), False.
intros.
injection H.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2262.v <==


Generalizable Variables A.
Class Test A := { test : A }.

Lemma mylemma : forall `{Test A}, test = test.
Admitted. (* works fine *)

Definition mylemma' := forall `{Test A}, test = test.
About mylemma'.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2281.v <==
(** Bug #2281

In the code below, coq is confused by an equality unless it is first 'subst'ed
away, yet http://coq.inria.fr/stdlib/Coq.FSets.FSetDecide.html says

    fsetdec will first perform any necessary zeta and beta reductions and will
invoke subst to eliminate any Coq equalities between finite sets or their
elements.

I have coq r12851.

*)

Require Import Arith.
Require Import FSets.
Require Import FSetWeakList.

Module DecidableNat.
Definition t := nat.
Definition eq := @eq nat.
Definition eq_refl := @refl_equal nat.
Definition eq_sym := @sym_eq nat.
Definition eq_trans := @trans_eq nat.
Definition eq_dec := eq_nat_dec.
End DecidableNat.

Module NatSet := Make(DecidableNat).

Module Export NameSetDec := WDecide (NatSet).

Lemma ThisLemmaWorks : forall ( s1 s2 : NatSet.t )
                              ( H : s1 = s2 ),
                       NatSet.Equal s1 s2.
Proof.
intros.
subst.
fsetdec.
Qed.

Import FSetDecideAuxiliary.

Lemma ThisLemmaWasFailing : forall ( s1 s2 : NatSet.t )
                              ( H : s1 = s2 ),
                       NatSet.Equal s1 s2.
Proof.
intros.
fsetdec.
(* Error: Tactic failure: because the goal is beyond the scope of this tactic.
*)
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2295.v <==
(* Check if omission of "as" in return clause works w/ section variables too *)

Section sec.

Variable b: bool.

Definition d' :=
  (match b return b = true \/ b = false with
  | true => or_introl _ (refl_equal true)
  | false => or_intror _ (refl_equal false)
  end).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2299.v <==
(* Check that destruct refreshes universes in what it generalizes *)

Section test.

Variable A: Type.

Inductive T: unit -> Type := C: A -> unit -> T tt.

Let unused := T tt.

Goal T tt -> False.
 intro X.
 destruct X.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2300.v <==
(* Check some behavior of Ltac pattern-matching wrt universe levels *)

Section contents.

Variables (A: Type) (B: (unit -> Type) -> Type).

Inductive C := c: A -> unit -> C.

Let unused2 (x: unit) := C.

Goal True.
intuition.
Qed.

End contents.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2303.v <==
Class A := a: unit.
Class B (x: unit).
Axiom H: forall x: A, @B x -> x = x -> unit.
Definition Field (z: A) (m: @B z) x := (@H _ _ x) = z.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2304.v <==
(* This used to fail with an anomaly NotASort at some time *)
Class A (O: Type): Type := a: O -> Type.
Fail Goal forall (x: a tt), @a x = @a x.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2307.v <==
Inductive V: nat -> Type := VS n: V (S n).
Definition f (e: V 1): nat := match e with VS 0 => 3 end.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2320.v <==
(* Managing metavariables in the return clause of a match *)

(* This was working in 8.1 but is failing in 8.2 and 8.3. It works in
   trunk thanks to the new proof engine. It could probably made to work in
   8.2 and 8.3 if a return predicate of the form "dummy 0" instead of
   (or in addition to) a sophisticated predicate of the form 
   "as x in dummy y return match y with 0 => ?P | _ => ID end" *)

Inductive dummy : nat -> Prop := constr : dummy 0.

Lemma failure : forall (x : dummy 0), x = constr.
Proof.
intros x.
refine (match x with constr => _ end).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2342.v <==
(* Checking that the type inference algoithme does not commit to an
   equality over sorts when only a subtyping constraint is around *)

Parameter A : Set.
Parameter B : A -> Set.
Parameter F : Set -> Prop. 
Check (F (forall x, B x)). 



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2347.v <==
Require Import EquivDec List.
Generalizable All Variables.

Program Definition list_eqdec `(eqa : EqDec A eq) : EqDec (list A) eq := 
 (fun (x y : list A) => _).
Admit Obligations of list_eqdec.

Program Definition list_eqdec' `(eqa : EqDec A eq) : EqDec (list A) eq :=
  (fun _ : nat => (fun (x y : list A) => _)) 0.
Admit Obligations of list_eqdec'.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2350.v <==
(* Check that the fix tactic, when called from refine, reduces enough
   to see the products *)

Definition foo := forall n:nat, n=n.
Definition bar : foo.
refine (fix aux (n:nat) := _).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2353.v <==
(* Are recursively non-uniform params correctly treated? *)
Inductive list (A:nat -> Type) n := cons : A n -> list A (S n) -> list A n.
Inductive term n := app (l : list term n).
Definition term_list :=
  fix term_size n (t : term n) (acc : nat) {struct t} : nat :=
    match t with
    | app _ l =>
      (fix term_list_size n (l : list term n) (acc : nat) {struct l} : nat :=
      match l with
      | cons _ _ t q => term_list_size (S n) q (term_size n t acc)
      end) n l (S acc)
    end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2360.v <==
(* This failed in V8.3 because descend_in_conjunctions built ill-typed terms *)
Definition interp (etyp : nat -> Type) (p: nat) := etyp p.

Record Value (etyp : nat -> Type) := Mk {
  typ : nat; 
  value : interp etyp typ
}.

Definition some_value (etyp : nat -> Type) :  (Value etyp).
Proof.
  intros.
  Fail apply Mk. (* Check that it does not raise an anomaly *)



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2362.v <==
Set Implicit Arguments.

Class Pointed (M:Type -> Type) := 
{
  creturn: forall {A: Type}, A -> M A
}.

Unset Implicit Arguments.
Inductive FPair (A B:Type) (neutral: B) : Type:=
 fpair : forall (a:A) (b:B), FPair A B neutral.
Implicit Arguments fpair [[A] [B] [neutral]].

Set Implicit Arguments.

Notation "( x ,> y )" := (fpair x y) (at level 0).

Instance Pointed_FPair B neutral:
 Pointed (fun A => FPair A B neutral) :=
 { creturn := fun A (a:A) => (a,> neutral) }.
Definition blah_fail (x:bool) : FPair bool nat O :=
  creturn x.
Set Printing All. Print blah_fail.

Definition blah_explicit (x:bool) : FPair bool nat O :=
  @creturn _ (Pointed_FPair _ ) _ x.

Print blah_explicit.


Instance Pointed_FPair_mono:
 Pointed (fun A => FPair A nat 0) :=
 { creturn := fun A (a:A) => (a,> 0) }.


Definition blah (x:bool) : FPair bool nat O :=
  creturn x.




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2375.v <==
(* In the following code, the (superfluous) lemma [lem] is responsible 
for the failure of congruence. *)

Definition  f : nat -> Prop := fun x => True.

Lemma lem : forall x,  (True -> True)   = ( True ->  f x).
Proof.
  intros. reflexivity.
Qed.

Goal forall  (x:nat), x = x.
Proof.
  intros.
  assert (lem := lem).
  (*clear ax.*)
  congruence.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2378.v <==
(* test with Coq 8.3rc1 *)

Require Import Program.

Inductive Unit: Set := unit: Unit.

Definition eq_dec T := forall x y:T, {x=y}+{x<>y}.

Section TTS_TASM.

Variable Time: Set.
Variable Zero: Time.
Variable tle: Time -> Time -> Prop.
Variable tlt: Time -> Time -> Prop.
Variable tadd: Time -> Time -> Time.
Variable tsub: Time -> Time -> Time.
Variable tmin: Time -> Time -> Time.
Notation "t1 @<= t2" := (tle t1 t2) (at level 70, no associativity).
Notation "t1 @< t2" := (tlt t1 t2) (at level 70, no associativity).
Notation "t1 @+ t2" := (tadd t1 t2) (at level 50, left associativity).
Notation "t1 @- t2" := (tsub t1 t2) (at level 50, left associativity).
Notation "t1 @<= t2 @<= t3" := ((tle t1 t2) /\ (tle t2 t3)) (at level 70, t2 at next level).
Notation "t1 @<= t2 @< t3" := ((tle t1 t2) /\ (tlt t2 t3)) (at level 70, t2 at next level).

Variable tzerop: forall n, (n = Zero) + {Zero @< n}.
Variable tlt_eq_gt_dec: forall x y, {x @< y} + {x=y} + {y @< x}.
Variable tle_plus_l: forall n m, n @<= n @+ m.
Variable tle_lt_eq_dec: forall n m, n @<= m -> {n @< m} + {n = m}.

Variable tzerop_zero: tzerop Zero = inleft (Zero @< Zero) (@eq_refl _ Zero).
Variable tplus_n_O: forall n, n @+ Zero = n.
Variable tlt_le_weak: forall n m, n @< m -> n @<= m.
Variable tlt_irrefl: forall n, ~ n @< n.
Variable tplus_nlt: forall n m, ~n @+ m @< n.
Variable tle_n: forall n, n @<= n.
Variable tplus_lt_compat_l: forall n m p, n @< m -> p @+ n @< p @+ m.
Variable tlt_trans: forall n m p, n @< m -> m @< p -> n @< p.
Variable tle_lt_trans: forall n m p, n @<= m -> m @< p -> n @< p.
Variable tlt_le_trans: forall n m p, n @< m -> m @<= p -> n @< p.
Variable tle_refl: forall n, n @<= n.
Variable tplus_le_0: forall n m, n @+ m @<= n -> m = Zero.
Variable Time_eq_dec: eq_dec Time.

(*************************************************************)

Section PropLogic.
Variable Predicate: Type.

Inductive LP: Type :=
  LPPred: Predicate -> LP
| LPAnd: LP -> LP -> LP
| LPNot: LP -> LP.

Variable State: Type.
Variable Sat: State -> Predicate -> Prop.

Fixpoint lpSat st f: Prop :=
  match f with
    LPPred p => Sat st p
  | LPAnd f1 f2 => lpSat st f1 /\ lpSat st f2
  | LPNot f1 => ~lpSat st f1
  end.
End PropLogic.

Implicit Arguments lpSat.

Fixpoint LPTransfo Pred1 Pred2 p2lp (f: LP Pred1): LP Pred2 :=
  match f with
    LPPred _ p => p2lp p
  | LPAnd _ f1 f2 => LPAnd _ (LPTransfo Pred1 Pred2 p2lp f1) (LPTransfo Pred1 Pred2 p2lp f2)
  | LPNot _ f1 => LPNot _ (LPTransfo Pred1 Pred2 p2lp f1)
  end.
Implicit Arguments LPTransfo.

Definition addIndex (Ind:Type) (Pred: Ind -> Type) (i: Ind) f := 
  LPTransfo (fun p => LPPred _ (existT (fun i => Pred i) i p)) f.

Section TTS.

Variable State: Type.

Record TTS: Type := mkTTS {
  Init: State -> Prop;
  Delay: State -> Time -> State -> Prop;
  Next: State -> State -> Prop;
  Predicate: Type;
  Satisfy: State -> Predicate -> Prop
}.

Definition TTSIndexedProduct Ind (tts: Ind -> TTS): TTS := mkTTS
  (fun st => forall i, Init (tts i) st)
  (fun st d st' => forall i, Delay (tts i) st d st')
  (fun st st' => forall i, Next (tts i) st st')
  { i: Ind & Predicate (tts i) }
  (fun st p => Satisfy (tts (projT1 p)) st (projT2 p)).

End TTS.

Section SIMU_F.

Variables StateA StateC: Type.

Record mapping: Type := mkMapping {
  mState: Type;
  mInit: StateC -> mState;
  mNext: mState -> StateC -> mState;
  mDelay: mState -> StateC -> Time -> mState;
  mabs: mState -> StateC -> StateA
}.

Variable m: mapping.

Record simu (Pred: Type) (a: TTS StateA) (c: TTS StateC) (tra: Pred -> LP (Predicate _ a)) (trc: Pred -> LP (Predicate _ c)): Type := simuPrf {
  inv: (mState m) -> StateC -> Prop;
  invInit: forall st, Init _ c st -> inv (mInit m st) st;
  invDelay: forall ex1 st1 st2 d, Delay _ c st1 d st2 -> inv ex1 st1 -> inv (mDelay m ex1 st1 d) st2;
  invNext: forall ex1 st1 st2, Next _ c st1 st2 -> inv ex1 st1 -> inv (mNext m ex1 st1) st2;
  simuInit: forall st, Init _ c st -> Init _ a (mabs m (mInit m st) st);
  simuDelay: forall ex1 st1 st2 d, Delay _ c st1 d st2 -> inv ex1 st1 ->
    Delay _ a (mabs m ex1 st1) d (mabs m (mDelay m ex1 st1 d) st2);
  simuNext: forall ex1 st1 st2, Next _ c st1 st2 -> inv ex1 st1 ->
    Next _ a (mabs m ex1 st1) (mabs m (mNext m ex1 st1) st2);
  simuPred: forall ext st, inv ext st -> 
    (forall p, lpSat (Satisfy _ c) st (trc p) <-> lpSat (Satisfy _ a) (mabs m ext st) (tra p)) 
}.

Theorem satProd: forall State Ind Pred (Sat: forall i, State -> Pred i -> Prop) (st:State) i (f: LP (Pred i)),
  lpSat (Sat i) st f
  <->
  lpSat
    (fun (st : State) (p : {i : Ind &  Pred i}) => Sat (projT1 p) st (projT2 p)) st
     (addIndex Ind _ i f).
Proof.
  induction f; simpl; intros; split; intros; intuition.
Qed.

Definition trProd (State: Type) Ind (Pred: Ind -> Type) (tts: Ind -> TTS State) (tr: forall i, (Pred i) -> LP (Predicate _ (tts i))):
  {i:Ind & Pred i} -> LP (Predicate _ (TTSIndexedProduct _ Ind tts)) :=
  fun p => addIndex Ind _ (projS1 p) (tr (projS1 p) (projS2 p)).

Implicit Arguments trProd.
Require Import Setoid.

Theorem satTrProd:
  forall State Ind Pred (tts: Ind -> TTS State) 
    (tr: forall i, (Pred  i) -> LP (Predicate _ (tts i))) (st:State) (p: {i:Ind & (Pred i)}),
  lpSat (Satisfy _ (tts (projS1 p))) st (tr (projS1 p) (projS2 p))
  <->
  lpSat (Satisfy _ (TTSIndexedProduct _ _ tts)) st (trProd _ tts tr p).
Proof.
  unfold trProd, TTSIndexedProduct; simpl; intros.
  rewrite (satProd State Ind (fun i => Predicate State (tts i))
                      (fun i => Satisfy _ (tts i))); tauto.
Qed.

Theorem simuProd: 
  forall Ind (Pred: Ind -> Type) (tta: Ind -> TTS StateA) (ttc: Ind -> TTS StateC) 
    (tra: forall i, (Pred i) -> LP (Predicate _ (tta i)))
    (trc: forall i, (Pred i) -> LP (Predicate _ (ttc i))),
     (forall i, simu _ (tta i) (ttc i) (tra i) (trc i)) -> 
       simu _ (TTSIndexedProduct _ Ind tta) (TTSIndexedProduct _ Ind ttc)
                  (trProd Pred tta tra) (trProd Pred ttc trc).
Proof.
  intros.
  apply simuPrf with (fun ex st => forall i, inv _ _ (ttc i) (tra i) (trc i) (X i) ex st); simpl; intros; auto.
  eapply invInit; eauto.
  eapply invDelay; eauto.
  eapply invNext; eauto.
  eapply simuInit; eauto.
  eapply simuDelay; eauto.
  eapply simuNext; eauto.
  split; simpl; intros.
  generalize (proj1 (simuPred _ _ _ _ _ (X (projS1 p)) ext st (H (projS1 p)) (projS2 p))); simpl; intro.
  rewrite <- (satTrProd StateA Ind Pred tta tra); apply H1.
  rewrite (satTrProd StateC Ind Pred ttc trc); apply H0.

  generalize (proj2 (simuPred _ _ _ _ _ (X (projS1 p)) ext st (H (projS1 p)) (projS2 p))); simpl; intro.
  rewrite <- (satTrProd StateC Ind Pred ttc trc); apply H1.
  rewrite (satTrProd StateA Ind Pred tta tra); apply H0.
Qed.

End SIMU_F.

Section TRANSFO.

Record simu_equiv StateA StateC m1 m2 Pred (a: TTS StateA) (c: TTS StateC) (tra: Pred -> LP (Predicate _ a)) (trc: Pred -> LP (Predicate _ c)): Type := simuEquivPrf {
  simuLR: simu StateA StateC m1 Pred a c tra trc;
  simuRL: simu StateC StateA m2 Pred c a trc tra
}.

Theorem simu_equivProd: 
  forall StateA StateC m1 m2 Ind (Pred: Ind -> Type) (tta: Ind -> TTS StateA) (ttc: Ind -> TTS StateC) 
    (tra: forall i, (Pred i) -> LP (Predicate _ (tta i)))
    (trc: forall i, (Pred i) -> LP (Predicate _ (ttc i))),
     (forall i, simu_equiv StateA StateC m1 m2 _ (tta i) (ttc i) (tra i) (trc i)) -> 
       simu_equiv StateA StateC m1 m2 _ (TTSIndexedProduct _ Ind tta) (TTSIndexedProduct _ Ind ttc)
                  (trProd _ _ Pred tta tra) (trProd _ _ Pred ttc trc).
Proof.
  intros; split; intros.
  apply simuProd; intro.
  elim (X i); auto.
  apply simuProd; intro.
  elim (X i); auto.
Qed.

Record RTLanguage: Type := mkRTLanguage {
   Syntax: Type;
   DynamicState: Syntax -> Type;
   Semantic: forall (mdl:Syntax), TTS (DynamicState mdl);
   MdlPredicate: Syntax -> Type;
   MdlPredicateDefinition: forall mdl, MdlPredicate mdl -> LP (Predicate _ (Semantic mdl))
}.

Record Transformation (l1 l2: RTLanguage): Type := mkTransformation {
  Tmodel: Syntax l1 -> Syntax l2;
  Tl1l2: forall mdl, mapping (DynamicState l1 mdl) (DynamicState l2 (Tmodel mdl));
  Tl2l1: forall mdl, mapping (DynamicState l2 (Tmodel mdl)) (DynamicState l1 mdl);
  Tpred: forall mdl, MdlPredicate l1 mdl -> LP (MdlPredicate l2 (Tmodel mdl));
  Tsim: forall mdl, simu_equiv (DynamicState l1 mdl) (DynamicState l2 (Tmodel mdl)) (Tl1l2 mdl) (Tl2l1 mdl)
    (MdlPredicate l1 mdl) (Semantic l1 mdl) (Semantic l2 (Tmodel mdl))
    (MdlPredicateDefinition l1 mdl)
    (fun p => LPTransfo (MdlPredicateDefinition l2 (Tmodel mdl)) (Tpred mdl p))
}.

Section Product.

Record PSyntax (L: RTLanguage): Type := mkPSyntax {
  pIndex: Type;
  pIsEmpty: pIndex + {pIndex -> False};
  pState: Type;
  pComponents: pIndex -> Syntax L;
  pIsShared: forall i, DynamicState L (pComponents i) = pState
}.

Definition pPredicate (L: RTLanguage) (sys: PSyntax L) := { i : pIndex L sys & MdlPredicate L (pComponents L sys i)}.

(* product with shared state *)

Definition PLanguage (L: RTLanguage): RTLanguage := 
  mkRTLanguage
    (PSyntax L)
    (pState L)
    (fun mdl => TTSIndexedProduct (pState L mdl) (pIndex L mdl)
      (fun i => match pIsShared L mdl i in (_ = y) return TTS y with
        eq_refl => Semantic L (pComponents L mdl i)
       end))
    (pPredicate L)
    (fun mdl => trProd _ _ _ _ 
      (fun i pi => match pIsShared L mdl i as e in (_ = y) return
                     (LP (Predicate y
                               match e in (_ = y0) return (TTS y0) with
                               | eq_refl => Semantic L (pComponents L mdl i)
                               end))
     with
     | eq_refl => MdlPredicateDefinition L (pComponents L mdl i) pi
     end)).

Inductive Empty: Type :=.

Record isSharedTransfo l1 l2 tr: Prop := isSharedTransfoPrf {
sameState:  forall mdl i j, 
  DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i)) =
  DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl j));
sameMState: forall mdl i j, 
  mState _ _  (Tl1l2 _ _ tr (pComponents l1 mdl i)) =
  mState _ _  (Tl1l2 _ _ tr (pComponents l1 mdl j));
sameM12: forall mdl i j, 
  Tl1l2 _ _ tr (pComponents l1 mdl i) =
  match sym_eq (sameState mdl i j) in _=y return mapping _ y with
    eq_refl => match sym_eq (pIsShared l1 mdl i) in _=x return mapping x _ with
      eq_refl => match pIsShared l1 mdl j in _=x return mapping x _ with
        eq_refl => Tl1l2 _ _ tr (pComponents l1 mdl j)
      end
    end         
  end;
sameM21: forall mdl i j, 
  Tl2l1 l1 l2 tr (pComponents l1 mdl i) =
  match
    sym_eq (sameState mdl i j) in (_ = y)
    return (mapping y (DynamicState l1 (pComponents l1 mdl i)))
  with eq_refl =>
    match
      sym_eq (pIsShared l1 mdl i) in (_ = y)
      return
        (mapping (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl j))) y)
    with
    | eq_refl =>
        match
          pIsShared l1 mdl j in (_ = y)
          return
            (mapping
               (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl j))) y)
        with
        | eq_refl => Tl2l1 l1 l2 tr (pComponents l1 mdl j)
        end
    end
end
}.

Definition PTransfoSyntax l1 l2 tr (h: isSharedTransfo l1 l2 tr) mdl :=
  mkPSyntax l2 (pIndex l1 mdl)
    (pIsEmpty l1 mdl)
    (match pIsEmpty l1 mdl return Type with 
         inleft i => DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i))
        |inright h => pState l1 mdl
       end)
    (fun i => Tmodel l1 l2 tr (pComponents l1 mdl i))
    (fun i => match pIsEmpty l1 mdl as y return
        (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i)) =
         match y with
         | inleft i0 =>
             DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i0))
         | inright _ => pState l1 mdl
         end)
      with
         inleft j => sameState l1 l2 tr h mdl i j 
      | inright h => match h i with end
        end).

Definition compSemantic l mdl i :=
    match pIsShared l mdl i in (_=y) return TTS y with
        eq_refl => Semantic l (pComponents l mdl i)
    end.

Definition compSemanticEq l mdl i s (e: DynamicState l (pComponents l mdl i) = s) :=
    match e in (_=y) return TTS y with
        eq_refl => Semantic l (pComponents l mdl i)
    end.

Definition Pmap12 l1 l2 tr (h: isSharedTransfo l1 l2 tr) (mdl : PSyntax l1) :=
match
  pIsEmpty l1 mdl as s
  return
    (mapping (pState l1 mdl)
       match s with
       | inleft i => DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i))
       | inright _ => pState l1 mdl
       end)
with
| inleft p =>
    match
      pIsShared l1 mdl p in (_ = y)
      return
        (mapping y (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl p))))
    with
    | eq_refl => Tl1l2 l1 l2 tr (pComponents l1 mdl p)
    end
| inright _ =>
    mkMapping (pState l1 mdl) (pState l1 mdl) Unit
      (fun _ : pState l1 mdl => unit)
      (fun (_ : Unit) (_ : pState l1 mdl) => unit)
      (fun (_ : Unit) (_ : pState l1 mdl) (_ : Time) => unit)
      (fun (_ : Unit) (X : pState l1 mdl) => X)
end.

Definition Pmap21 l1 l2 tr (h : isSharedTransfo l1 l2 tr) mdl :=
match
  pIsEmpty l1 mdl as s
  return
    (mapping
       match s with
       | inleft i => DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i))
       | inright _ => pState l1 mdl
       end (pState l1 mdl))
with
| inleft p =>
    match
      pIsShared l1 mdl p in (_ = y)
      return
        (mapping (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl p))) y)
    with
    | eq_refl => Tl2l1 l1 l2 tr (pComponents l1 mdl p)
    end
| inright _ =>
    mkMapping (pState l1 mdl) (pState l1 mdl) Unit
      (fun _ : pState l1 mdl => unit)
      (fun (_ : Unit) (_ : pState l1 mdl) => unit)
      (fun (_ : Unit) (_ : pState l1 mdl) (_ : Time) => unit)
      (fun (_ : Unit) (X : pState l1 mdl) => X)
end.

Definition PTpred l1 l2 tr (h : isSharedTransfo l1 l2 tr) mdl (pp : pPredicate l1 mdl):
  LP (MdlPredicate (PLanguage l2) (PTransfoSyntax l1 l2 tr h mdl)) :=
match pIsEmpty l1 mdl with
| inleft _ =>
      let (x, p) := pp in
      addIndex (pIndex l1 mdl) (fun i => MdlPredicate l2 (Tmodel l1 l2 tr (pComponents l1 mdl i))) x
        (LPTransfo (Tpred l1 l2 tr (pComponents l1 mdl x))
          (LPPred (MdlPredicate l1 (pComponents l1 mdl x)) p))
| inright f => match f (projS1 pp) with end
end.

Lemma simu_eqA: 
  forall A1 A2 C m P sa sc tta ttc (h: A2=A1),
  simu A1 C (match h in (_=y) return mapping _ C with eq_refl => m end) 
  P (match h in (_=y) return TTS y with eq_refl => sa end)
  sc (fun p => match h in (_=y) return LP (Predicate y _) with eq_refl => tta p end)
  ttc ->
  simu A2 C m P sa sc tta ttc.
admit.
Qed.

Lemma simu_eqC: 
  forall A C1 C2 m P sa sc tta ttc (h: C2=C1),
  simu A C1 (match h in (_=y) return mapping A _ with eq_refl => m end) 
  P sa (match h in (_=y) return TTS y with eq_refl => sc end)
  tta (fun p => match h in (_=y) return LP (Predicate y _) with eq_refl => ttc p end)
   ->
  simu A C2 m P sa sc tta ttc.
admit.
Qed.

Lemma simu_eqA1: 
  forall A1 A2 C m P sa sc tta ttc (h: A1=A2),
  simu A1 C m 
  P 
  (match (sym_eq h) in (_=y) return TTS y with eq_refl => sa end) sc
  (fun p => match (sym_eq h) as e in (_=y) return LP (Predicate y (match e in (_=z) return TTS z with eq_refl => sa end)) with eq_refl => tta p end) ttc
   ->
  simu A2 C (match h in (_=y) return mapping _ C with eq_refl => m end) P sa sc tta ttc.
admit.
Qed.

Lemma simu_eqA2: 
  forall A1 A2 C m P sa sc tta ttc (h: A1=A2),
  simu A1 C (match (sym_eq h) in (_=y) return mapping _ C with eq_refl => m end)
  P 
  sa sc tta ttc
   ->
  simu A2 C m P
  (match h in (_=y) return TTS y with eq_refl => sa end) sc 
  (fun p => match h as e in (_=y) return LP (Predicate y match e in (_=y0) return TTS y0 with eq_refl => sa end) with eq_refl => tta p end)
 ttc.
admit.
Qed.

Lemma simu_eqC2: 
  forall A C1 C2 m P sa sc tta ttc (h: C1=C2),
  simu A C1 (match (sym_eq h) in (_=y) return mapping A _ with eq_refl => m end)
  P 
  sa sc tta ttc
   ->
  simu A C2 m P
  sa (match h in (_=y) return TTS y with eq_refl => sc end) 
  tta (fun p => match h as e in (_=y) return LP (Predicate y match e in (_=y0) return TTS y0 with eq_refl => sc end) with eq_refl => ttc p end).
admit.
Qed.

Lemma simu_eqM: 
  forall A C m1 m2 P sa sc tta ttc (h: m1=m2),
  simu A C m1 P sa sc tta ttc
   ->
  simu A C m2 P sa sc tta ttc.
admit.
Qed.

Lemma LPTransfo_trans:
  forall Pred1 Pred2 Pred3 (tr1: Pred1 -> LP Pred2) (tr2: Pred2 -> LP Pred3) f,
    LPTransfo tr2 (LPTransfo tr1 f) = LPTransfo (fun x => LPTransfo tr2 (tr1 x)) f.
Proof.
  admit.
Qed.

Lemma LPTransfo_addIndex:
  forall Ind Pred tr1 x (tr2: forall i, Pred i -> LP (tr1 i)) (p: LP (Pred x)),
    addIndex Ind tr1 x (LPTransfo (tr2 x) p) =
    LPTransfo
      (fun p0 : {i : Ind & Pred i} =>
        addIndex Ind tr1 (projT1 p0) (tr2 (projT1 p0) (projT2 p0)))
      (addIndex Ind Pred x p).
Proof.
  unfold addIndex; intros. 
  rewrite LPTransfo_trans.
  rewrite LPTransfo_trans.
  simpl.
  auto.
Qed.

Record tr_compat I0 I1 tr := compatPrf {
  and_compat: forall p1 p2, tr (LPAnd I0 p1 p2) = LPAnd I1 (tr p1) (tr p2);
  not_compat: forall p, tr (LPNot I0 p) = LPNot I1 (tr p)
}.

Lemma LPTransfo_addIndex_tr:
  forall Ind Pred tr0 tr1 x (tr2: forall i, Pred i -> LP (tr0 i))  (tr3: forall i, LP (tr0 i) -> LP (tr1 i)) (p: LP (Pred x)),
    (forall x, tr_compat (tr0 x) (tr1 x) (tr3 x)) ->
    addIndex Ind tr1 x (tr3 x (LPTransfo (tr2 x) p)) =
    LPTransfo
      (fun p0 : {i : Ind & Pred i} =>
        addIndex Ind tr1 (projT1 p0) (tr3 (projT1 p0) (tr2 (projT1 p0) (projT2 p0))))
      (addIndex Ind Pred x p).
Proof.
  unfold addIndex; simpl; intros. 
  rewrite LPTransfo_trans; simpl.
  rewrite <- LPTransfo_trans.
  f_equal.
  induction p; simpl; intros; auto.
  rewrite (and_compat _ _ _ (H x)).
  rewrite <- IHp1, <- IHp2; auto.
  rewrite <- IHp.
  rewrite (not_compat _ _ _ (H x)); auto.
Qed.

Require Export Coq.Logic.FunctionalExtensionality.
Print PLanguage.
Program Definition PTransfo l1 l2 (tr: Transformation l1 l2) (h: isSharedTransfo l1 l2 tr): 
Transformation (PLanguage l1) (PLanguage l2) :=
  mkTransformation (PLanguage l1) (PLanguage l2)
    (PTransfoSyntax l1 l2 tr h)
    (Pmap12 l1 l2 tr h)
    (Pmap21 l1 l2 tr h)
    (PTpred l1 l2 tr h)
    (fun mdl => simu_equivProd 
      (pState l1 mdl) 
      (pState l2 (PTransfoSyntax l1 l2 tr h mdl)) 
      (Pmap12 l1 l2 tr h mdl)
      (Pmap21 l1 l2 tr h mdl)
      (pIndex l1 mdl) 
      (fun i => MdlPredicate l1 (pComponents l1 mdl i))
      (compSemantic l1 mdl)
      (compSemantic l2 (PTransfoSyntax l1 l2 tr h mdl))
      _
      _
      _
        ).

Next Obligation.
  unfold compSemantic, PTransfoSyntax; simpl.
  case (pIsEmpty l1 mdl); simpl; intros.
  unfold pPredicate; simpl.
  unfold pPredicate in X; simpl in X.
  case (sameState l1 l2 tr h mdl i p).
  apply (LPTransfo (MdlPredicateDefinition l2 (Tmodel l1 l2 tr (pComponents l1 mdl i)))).
  apply (LPTransfo (Tpred l1 l2 tr (pComponents l1 mdl i))).
  apply (LPPred _ X).

  apply False_rect; apply (f i).
Defined.

Next Obligation.
  split; intros.
  unfold Pmap12; simpl.
  unfold PTransfo_obligation_1; simpl.
  unfold compSemantic; simpl.
  unfold eq_ind, eq_rect, f_equal; simpl.
  case (pIsEmpty l1 mdl); intros.
  apply simu_eqA2.
  apply simu_eqC2.
  apply simu_eqM with (Tl1l2 l1 l2 tr (pComponents l1 mdl i)).
  apply sameM12.
  apply (simuLR _ _ _ _ _ _ _ _ _ (Tsim l1 l2 tr (pComponents l1 mdl i))); intro.

  apply False_rect; apply (f i).

  unfold Pmap21; simpl.
  unfold PTransfo_obligation_1; simpl.
  unfold compSemantic; simpl.
  unfold eq_ind, eq_rect, f_equal; simpl.
  case (pIsEmpty l1 mdl); intros.
  apply simu_eqC2.
  apply simu_eqA2.
  apply simu_eqM with (Tl2l1 l1 l2 tr (pComponents l1 mdl i)).
  apply sameM21.
  apply (simuRL _ _ _ _ _ _ _ _ _ (Tsim l1 l2 tr (pComponents l1 mdl i))); intro.

  apply False_rect; apply (f i).
Qed.

Next Obligation.
  unfold trProd; simpl.
  unfold PTransfo_obligation_1; simpl.
  unfold compSemantic; simpl.
  unfold eq_ind, eq_rect, f_equal; simpl.
  apply functional_extensionality; intro.
  case x; clear x; intros.
  unfold PTpred; simpl.
  case (pIsEmpty l1 mdl); simpl; intros.
  set (tr0 i :=
   Predicate (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl i)))
     (Semantic l2 (Tmodel l1 l2 tr (pComponents l1 mdl i)))).
  set (tr1 i :=
   Predicate (DynamicState l2 (Tmodel l1 l2 tr (pComponents l1 mdl p)))
     match sameState l1 l2 tr h mdl i p in (_ = y) return (TTS y) with
     | eq_refl => Semantic l2 (Tmodel l1 l2 tr (pComponents l1 mdl i))
     end).
  set (tr2 x := MdlPredicateDefinition l2 (Tmodel l1 l2 tr (pComponents l1 mdl x))).
  set (Pred x := MdlPredicate l2 (Tmodel l1 l2 tr (pComponents l1 mdl x))).
  set (tr3 x f := match
    sameState l1 l2 tr h mdl x p as e in (_ = y)
    return
      (LP
         (Predicate y
            match e in (_ = y0) return (TTS y0) with
            | eq_refl => Semantic l2 (Tmodel l1 l2 tr (pComponents l1 mdl x))
            end))
  with
  | eq_refl => f
  end).
  apply (LPTransfo_addIndex_tr _ Pred tr0 tr1 x tr2 tr3
    (Tpred l1 l2 tr (pComponents l1 mdl x) m)).
  unfold tr0, tr1, tr3; intros; split; simpl; intros; auto.
  case (sameState l1 l2 tr h mdl x0 p); auto.
  case (sameState l1 l2 tr h mdl x0 p); auto.

  apply False_rect; apply (f x).
Qed.

End Product.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2388.v <==
(* Error message was not printed in the correct environment *)

Fail Parameters (A:Prop) (a:A A).

(* This is a variant (reported as part of bug #2347) *)

Require Import EquivDec.                                              
Fail Program Instance bool_eq_eqdec : EqDec bool eq := 
   {equiv_dec x y := (fix aux (x y : bool) {struct x}:= aux _ y) x y}.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2393.v <==
Require Import Program.

Inductive T := MkT.

Definition sizeOf (t : T) : nat
    := match t with
       | MkT => 1
       end.
Variable vect : nat -> Type.
Program Fixpoint idType (t : T) (n := sizeOf t) (b : vect n) {measure n} : T
    := match t with
       | MkT => MkT
       end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2404.v <==
(* Check that dependencies in the indices of the type of the terms to
   match are taken into account and correctly generalized *)

Require Import Relations.Relation_Definitions.
Require Import Basics.

Record Base := mkBase
 {(* Primitives *)
    World : Set
  (* Names are real, links are theoretical *)
  ; Name : World -> Set

  ; wweak : World -> World -> Prop

  ; exportw : forall a b : World, (wweak a b) -> (Name b) -> option (Name a)
}.

Section Derived.
  Variable base : Base.
  Definition bWorld := World base.
  Definition bName  := Name base.
  Definition bexportw := exportw base.
  Definition bwweak := wweak base.

  Implicit Arguments bexportw [a b].

Inductive RstarSetProof {I : Type} (T : I -> I -> Type) : I -> I -> Type :=
  starReflS : forall a, RstarSetProof T a a
| starTransS : forall i j k, T i j -> (RstarSetProof T j k) -> RstarSetProof T i k.

Implicit Arguments starTransS [I T i j k].

Definition RstarInv {A : Set} (rel : relation A) : A -> A -> Type :=  (flip (RstarSetProof (flip rel))).

Definition bwweakFlip (b a : bWorld) : Prop := (bwweak a b).
Definition Rweak : forall a b : bWorld, Type := RstarInv bwweak.

Fixpoint exportRweak {a b} (aRWb : Rweak a b) (y : bName b) : option (bName a) :=
  match aRWb,y with
  | starReflS _ a, y' => Some y'
  | starTransS jWk jRWi, y' =>
    match (bexportw jWk y) with
    | Some x => exportRweak jRWi x
    | None   => None
    end
  end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2456.v <==

Require Import Equality.

Parameter Patch : nat -> nat -> Set.

Inductive Catch (from to : nat) : Type
    := MkCatch : forall (p : Patch from to),
                 Catch from to.
Implicit Arguments MkCatch [from to].

Inductive CatchCommute5
        : forall {from mid1 mid2 to : nat},
          Catch from mid1
       -> Catch mid1 to
       -> Catch from mid2
       -> Catch mid2 to
       -> Prop
     := MkCatchCommute5 :
           forall {from mid1 mid2 to : nat}
                  (p : Patch from mid1)
                  (q : Patch mid1 to)
                  (q' : Patch from mid2)
                  (p' : Patch mid2 to),
           CatchCommute5 (MkCatch p) (MkCatch q) (MkCatch q') (MkCatch p').

Inductive CatchCommute {from mid1 mid2 to : nat}
                       (p : Catch from mid1)
                       (q : Catch mid1 to)
                       (q' : Catch from mid2)
                       (p' : Catch mid2 to)
                     : Prop
    := isCatchCommute5 : forall (catchCommuteDetails : CatchCommute5 p q q' p'),
                         CatchCommute p q q' p'.
Notation "<< p , q >> <~> << q' , p' >>"
    := (CatchCommute p q q' p')
    (at level 60, no associativity).

Lemma CatchCommuteUnique2 :
      forall {from mid mid' to : nat}
             {p   : Catch from mid}  {q   : Catch mid  to}
             {q'  : Catch from mid'} {p'  : Catch mid' to}
             {q'' : Catch from mid'} {p'' : Catch mid' to}
             (commute1 : <<p, q>> <~> <<q', p'>>)
             (commute2 : <<p, q>> <~> <<q'', p''>>),
      (p' = p'') /\ (q' = q'').
Proof with auto.
intros.
set (X := commute2).
dependent destruction commute1;
dependent destruction catchCommuteDetails;
dependent destruction commute2;
dependent destruction catchCommuteDetails generalizing X.
Admitted.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2464.v <==
Require Import FSetWeakList.
Require Import FSetDecide.

Parameter Name : Set.
Axiom eq_Name_dec : forall (n : Name) (o : Name), {n = o} + {n <> o}.

Module DecidableName.
Definition t := Name.
Definition eq := @eq Name.
Definition eq_refl := @refl_equal Name.
Definition eq_sym := @sym_eq Name.
Definition eq_trans := @trans_eq Name.
Definition eq_dec := eq_Name_dec.
End DecidableName.

Module NameSetMod := Make(DecidableName).

Module NameSetDec := WDecide (NameSetMod).

Class PartPatchUniverse (pu_type1 pu_type2 : Type)
                       : Type := mkPartPatchUniverse {
}.
Class PatchUniverse {pu_type : Type}
                    (ppu : PartPatchUniverse pu_type pu_type)
                  : Type := mkPatchUniverse {
    pu_nameOf : pu_type -> Name
}.

Lemma foo : forall (pu_type : Type)
                   (ppu : PartPatchUniverse pu_type pu_type)
                   (patchUniverse : PatchUniverse ppu)
                   (ns ns1 ns2 : NameSetMod.t)
                   (containsOK : NameSetMod.Equal ns1 ns2)
                   (p : pu_type)
                   (HX1 : NameSetMod.Equal ns1 (NameSetMod.add (pu_nameOf p) ns)),
            NameSetMod.Equal ns2 (NameSetMod.add (pu_nameOf p) ns).
Proof.
NameSetDec.fsetdec.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2467.v <==
(*
In the code below, I would expect the
    NameSetDec.fsetdec.
to solve the Lemma, but I need to do it in steps instead.

This is a regression relative to FSet,

I have v8.3 (13702).
*)

Require Import Coq.MSets.MSets.

Parameter Name : Set.
Parameter Name_compare : Name -> Name -> comparison.
Parameter Name_compare_sym : forall {x y : Name},
                             Name_compare y x = CompOpp (Name_compare x y).
Parameter Name_compare_trans : forall {c : comparison}
                                      {x y z : Name},
                               Name_compare x y = c
                            -> Name_compare y z = c
                            -> Name_compare x z = c.
Parameter Name_eq_leibniz : forall {s s' : Name},
                            Name_compare s s' = Eq
                         -> s = s'.

Module NameOrderedTypeAlt.
Definition t := Name.
Definition compare := Name_compare.
Definition compare_sym := @Name_compare_sym.
Definition compare_trans := @Name_compare_trans.
End NameOrderedTypeAlt.

Module NameOrderedType := OT_from_Alt(NameOrderedTypeAlt).

Module NameOrderedTypeWithLeibniz.
Include NameOrderedType.
Definition eq_leibniz := @Name_eq_leibniz.
End NameOrderedTypeWithLeibniz.

Module NameSetMod := MSetList.MakeWithLeibniz(NameOrderedTypeWithLeibniz).
Module NameSetDec := WDecide (NameSetMod).

Lemma foo : forall (xs ys : NameSetMod.t)
                   (n : Name)
                   (H1 : NameSetMod.Equal xs (NameSetMod.add n ys)),
            NameSetMod.In n xs.
Proof.
NameSetDec.fsetdec.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2473.v <==

Require Import Relations Program Setoid Morphisms.

Section S1.
  Variable R: nat -> relation bool.
  Instance HR1: forall n, Transitive (R n). Admitted.
  Instance HR2: forall n, Symmetric (R n).  Admitted.
  Hypothesis H: forall n a, R n (andb a a) a.
  Goal forall n a b, R n b a.
   intros. 
   (* rewrite <- H. *) (* Anomaly: Evar ?.. was not declared. Please report. *)
   (* idem with setoid_rewrite *)
(*    assert (HR2' := HR2 n). *)
   rewrite <- H.                (* ok *)
   admit.
  Qed.
End S1.

Section S2.
  Variable R: nat -> relation bool.
  Instance HR: forall n, Equivalence (R n). Admitted.
  Hypothesis H: forall n a, R n (andb a a) a.
  Goal forall n a b, R n a b.
   intros. rewrite <- H. admit.
  Qed.
End S2.

(* the parametrised relation is required to get the problem *)
Section S3.
  Variable R: relation bool.
  Instance HR1': Transitive R. Admitted.
  Instance HR2': Symmetric R.  Admitted.
  Hypothesis H: forall a, R (andb a a) a.
  Goal forall a b, R b a.
   intros. 
   rewrite <- H.                (* ok *)
   admit.
  Qed.
End S3.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2603.v <==
(** Namespace of module vs. namescope of definitions/constructors/...

As noticed by A. Appel in bug #2603, module names and definition
names used to be in the same namespace. But conflict with names
of constructors (or 2nd mutual inductive...) used to not be checked
enough, leading to stange situations.

- In 8.3pl3 we introduced checks that forbid uniformly the following
  situations.

- For 8.4 we finally managed to make module names and other names
  live in two separate namespace, hence allowing all of the following
  situations.
*)

Module Type T.
End T.

Declare Module K : T.

Module Type L.
Declare Module E : T.
End L.

Module M1 : L with Module E:=K.
Module E := K.
Inductive t := E. (* Used to be accepted, but End M1 below was failing *)
End M1.

Module M2 : L with Module E:=K.
Inductive t := E.
Module E := K. (* Used to be accepted *)
End M2. (* Used to be accepted *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2608.v <==

Module Type T.
  Parameter Inline t : Type.
End T.

Module M.
  Definition t := nat.
End M.

Module Make (X:T).
  Include X.

  (* here t is : (Top.Make.t,Top.X.t) *)

  (* in libobject HEAD : EvalConstRef (Top.X.t,Top.X.t)
     which is substituted by : {Top.X |-> Top.Make [, Top.Make.t=>Top.X.t]}
     which gives : EvalConstRef (Top.Make.t,Top.X.t) *)

End Make.

Module P := Make M.

  (* resolver returned by add_module : Top.P.t=>inline *)
  (* then constant_of_delta_kn P.t produces (Top.P.t,Top.P.t) *)

  (* in libobject HEAD : EvalConstRef (Top.Make.t,Top.X.t)
     given to subst = {<X#1> |-> Top.M [, Top.M.t=>inline]}
     which used to give : EvalConstRef (Top.Make.t,Top.M.t)
     given to subst = {Top.Make |-> Top.P [, Top.P.t=>inline]}
     which used to give : EvalConstRef (Top.P.t,Top.M.t) *)

Definition u := P.t.
 (* was raising Not_found since Heads.head_map knows of (Top.P.t,Top.M.t)
    and not of (Top.P.t,Top.P.t) *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2613.v <==
(* Check that eq_sym is still pointing to Logic.eq_sym after use of Function *)

Require Import ZArith.
Require Recdef.

Axiom nat_eq_dec: forall x y : nat, {x=y}+{x<>y}.

Locate eq_sym.  (* Constant Coq.Init.Logic.eq_sym  *)

Function loop (n: nat) {measure (fun x => x) n} : bool :=
  if nat_eq_dec n 0 then false else loop (pred n).
Proof.
   admit.
Defined.

Check eq_sym eq_refl : 0=0.



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2615.v <==
(* This failed with an anomaly in pre-8.4 because of let-in not
   properly taken into account in the test for unification pattern *)

Inductive foo : forall A, A -> Prop :=
| foo_intro : forall A x, foo A x.
Lemma bar A B f : foo (A -> B) f -> forall x : A, foo B (f x).
Fail induction 1.

(* Whether these examples should succeed with a non-dependent return predicate 
   or fail because there is well-typed return predicate dependent in f 
   is questionable. As of 25 oct 2011, they succeed *)
refine (fun p => match p with _ => _ end).
Undo.
refine (fun p => match p with foo_intro _ _ => _ end).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2616.v <==
(* Testing ill-typed rewrite which used to succeed in 8.3 *)
Goal 
  forall (N : nat -> Prop) (g : nat -> sig N) (IN : forall a : sig N, a = g 0), 
    N 0 -> False.
Proof.
intros.
Fail rewrite IN in H.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2629.v <==
Class Join (t: Type) : Type := mkJoin {join: t -> t -> t -> Prop}.

Class sepalg (t: Type) {JOIN: Join t} : Type :=
  SepAlg   {
   join_eq: forall {x y z z'}, join x y z -> join x y z' -> z = z';
   join_assoc: forall {a b c d e}, join a b d -> join d c e ->
                    {f : t & join b c f /\ join a f e};
   join_com: forall {a b c}, join a b c -> join b a c;
   join_canc: forall {a1 a2 b c}, join a1 b c -> join a2 b c -> a1=a2;

   unit_for : t -> t -> Prop := fun e a => join e a a;
   join_ex_units: forall a, {e : t & unit_for e a}
}.

Definition joins {A} `{Join A} (a b : A) : Prop :=
 exists c, join a b c.

Lemma join_joins {A} `{sepalg A}: forall {a b c},
 join a b c -> joins a b.
Proof.
 firstorder.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2640.v <==
(* Testing consistency of globalization and interpretation in some
   extreme cases *)

Section sect.

  (* Simplification of the initial example *)
  Hypothesis Other: True.

  Lemma C2 : True.
  proof.
  Fail have True using Other.
  Abort.

  (* Variant of the same problem *)
  Lemma C2 : True.
  Fail clear; Other.
  Abort.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2667.v <==
(* Check that extra arguments to Arguments Scope do not disturb use of *)
(* scopes in constructors *)

Inductive stmt : Type := Sskip: stmt | Scall : nat -> stmt.
Bind Scope Cminor with stmt.

(* extra argument is ok because of possible coercion to funclass *)
Arguments Scope Scall [_ Cminor ].

(* extra argument is ok because of possible coercion to funclass *)
Fixpoint f (c: stmt) : Prop := match c with Scall _ => False | _ => False end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2668.v <==
Require Import MSetPositive.
Require Import MSetProperties.

Module Pos := MSetPositive.PositiveSet.
Module PPPP := MSetProperties.WPropertiesOn(Pos).
Print Module PPPP.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2670.v <==
(* Check that problems with several solutions are solved in 8.4 as in 8.2 and 8.3 *)

Inductive Fin: nat -> Set :=
| first k : Fin (S k)
| succ k: Fin k -> Fin (S k).

Lemma match_sym_eq_eq: forall (n1 n2: nat)(f: Fin n1)(e: n1 = n2),
f = match sym_eq e in (_ = l) return (Fin l) with refl_equal =>
    match e in (_ = l) return (Fin l) with refl_equal => f end end.
Proof.
  intros n1 n2 f e.
  (* Next line has a dependent and a non dependent solution *)
  (* 8.2 and 8.3 used to choose the dependent one which is the one to make *)
  (* the goal progress *)
  refine (match e return _ with refl_equal => _ end).
  reflexivity.
  Undo 2.
  (* Next line similarly has a dependent and a non dependent solution *)
  refine (match e with refl_equal => _ end).
  reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2680.v <==
(* Tauto bug initially due to wrong test for binary connective *)

Parameter A B : Type.

Axiom P : A -> B ->  Prop.

Inductive IP (a  : A) (b: B) : Prop :=
| IP_def : P a b ->   IP a b.


Goal forall (a : A) (b : B), IP a b ->  ~ IP a b -> False.
Proof.
  intros.
  tauto.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2729.v <==
Require Import Equality.

Parameter NameSet : Set.
Parameter SignedName : Set.
Parameter SignedName_compare : forall (x y : SignedName), comparison.
Parameter pu_type : NameSet -> NameSet -> Type.
Parameter pu_nameOf : forall {from to : NameSet}, pu_type from to -> SignedName.
Parameter commute : forall {from mid1 mid2 to : NameSet},
              pu_type from mid1 -> pu_type mid1 to
           -> pu_type from mid2 -> pu_type mid2 to -> Prop.

Program Definition castPatchFrom {from from' to : NameSet}
                                 (HeqFrom : from = from')
                                 (p : pu_type from to)
                               : pu_type from' to
    := p.

Class PatchUniverse : Type := mkPatchUniverse {

    commutable : forall {from mid1 to : NameSet},
                        pu_type from mid1 -> pu_type mid1 to -> Prop
        := fun {from mid1 to : NameSet}
               (p : pu_type from mid1) (q : pu_type mid1 to) =>
           exists mid2   : NameSet,
           exists q' : pu_type from mid2,
           exists p' : pu_type mid2 to,
           commute p q q' p';

    commutable_dec : forall {from mid to : NameSet}
                            (p : pu_type from mid)
                            (q : pu_type mid to),
                     {mid2 : NameSet &
                     { q' : pu_type from mid2 &
                     { p' : pu_type mid2 to &
                     commute p q q' p' }}}
                   + {~(commutable p q)}
}.

Inductive SequenceBase (pu : PatchUniverse)
                     : NameSet -> NameSet -> Type
    := Nil : forall {cxt : NameSet},
             SequenceBase pu cxt cxt
     | Cons : forall {from mid to : NameSet}
                     (p : pu_type from mid)
                     (qs : SequenceBase pu mid to),
              SequenceBase pu from to.
Implicit Arguments Nil [pu cxt].
Implicit Arguments Cons [pu from mid to].

Program Fixpoint insertBase {pu : PatchUniverse}
                            {from mid to : NameSet}
                            (p : pu_type from mid)
                            (qs : SequenceBase pu mid to)
                          : SequenceBase pu from to
    := match qs with
       | Nil => Cons p Nil
       | Cons q qs' =>
           match SignedName_compare (pu_nameOf p) (pu_nameOf q) with
           | Lt => Cons p qs
           | _  => match commutable_dec p (castPatchFrom _ q) with
                   | inleft (existT _ _ (existT _ q' (existT _ p' _))) => Cons q'
(insertBase p' qs')
                   | inright _ => Cons p qs
                   end
           end
       end.

Lemma insertBaseConsLt {pu : PatchUniverse}
                       {o op opq opqr : NameSet}
                       (p : pu_type o op)
                       (q : pu_type op opq)
                       (rs : SequenceBase pu opq opqr)
                       (p_Lt_q : SignedName_compare (pu_nameOf p) (pu_nameOf q)
= Lt)
                     : insertBase p (Cons q rs) = Cons p (Cons q rs).
Proof.
vm_compute.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2732.v <==
(* Check correct behavior of add_primitive_tactic in TACEXTEND *)

(* Added also the case of eauto and congruence *)

Ltac thus H := solve [H].

Lemma test: forall n : nat, n <= n.
Proof.
  intro.
  thus firstorder.
  Undo.
  thus eauto.
Qed.

Lemma test2: false = true -> False.
Proof.
  intro.
  thus congruence.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2733.v <==
Unset Asymmetric Patterns.

Definition goodid : forall {A} (x: A), A := fun A x => x.
Definition wrongid : forall A (x: A), A := fun {A} x => x.

Inductive ty := N | B.

Inductive alt_list : ty -> ty -> Type :=
  | nil {k} : alt_list k k
  | Ncons {k} : nat -> alt_list B k -> alt_list N k
  | Bcons {k} : bool -> alt_list N k -> alt_list B k.

Definition trullynul k {k'} (l : alt_list k k') :=
match k,l with
 |N,l' => Ncons 0 (Bcons true l')
 |B,l' => Bcons true (Ncons 0 l')
end.

Fixpoint app (P : forall {k k'}, alt_list k k' -> alt_list k k') {t1 t2} (l : alt_list t1 t2) {struct l}: forall {t3}, alt_list t2 t3 ->
alt_list t1 t3 :=
  match l with
  | nil => fun _ l2 => P l2
  | Ncons n l1 => fun _ l2 => Ncons n (app (@P) l1 l2)
  | Bcons b l1 => fun _ l2 => Bcons b (app (@P) l1 l2)
  end.

Check (fun {t t'} (l: alt_list t t') =>
 app trullynul (goodid l) (wrongid _ nil)).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2734.v <==
Require Import Arith List.
Require Import OrderedTypeEx.

Module Adr.
 Include Nat_as_OT.
 Definition nat2t (i: nat) : t := i.
End Adr.

Inductive expr :=  Const: Adr.t -> expr.

Inductive control := Go: expr ->  control.

Definition program :=  (Adr.t * (control))%type.

Fail Definition myprog : program := (Adr.nat2t 0,   Go (Adr.nat2t 0) ).

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2750.v <==

Module Type ModWithRecord.

  Record foo : Type :=
  { A : nat
  ; B : nat
  }.
End ModWithRecord.

Module Test_ModWithRecord (M : ModWithRecord).

  Definition test1 : M.foo :=
    {| M.A := 0
     ; M.B := 2
     |}.

  Module B := M.

  Definition test2 : M.foo :=
    {| M.A := 0
     ; M.B := 2
     |}.
End Test_ModWithRecord.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2817.v <==
(** Occur-check for Meta (up to application of already known instances) *)

Goal forall (f: nat -> nat -> Prop) (x:bool)
  (H: forall  (u: nat), f u u -> True)
  (H0: forall x0, f (if x then x0 else x0) x0),
False.

intros.
Fail apply H in H0. (* should fail without exhausting the stack *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2836.v <==
(* Check that possible instantiation made during evar materialization
   are taken into account and do not raise Not_found *)

Set Implicit Arguments.

Record SpecializedCategory (obj : Type) (Morphism : obj -> obj -> Type) := {
  Object :> _ := obj;

  Identity' : forall o, Morphism o o;
  Compose' : forall s d d', Morphism d d' -> Morphism s d -> Morphism s d'
}.

Section SpecializedCategoryInterface.
  Variable obj : Type.
  Variable mor : obj -> obj -> Type.
  Variable C : @SpecializedCategory obj mor.

  Definition Morphism (s d : C) := mor s d.
  Definition Identity (o : C) : Morphism o o := C.(Identity') o.
  Definition Compose (s d d' : C) (m : Morphism d d') (m0 : Morphism s d) :
Morphism s d' := C.(Compose') s d d' m m0.
End SpecializedCategoryInterface.

Section ProductCategory.
  Variable objC : Type.
  Variable morC : objC -> objC -> Type.
  Variable objD : Type.
  Variable morD : objD -> objD -> Type.
  Variable C : SpecializedCategory morC.
  Variable D : SpecializedCategory morD.

(* Should fail nicely *)
Definition ProductCategory : @SpecializedCategory (objC * objD)%type (fun s d
=> (morC (fst s) (fst d) * morD (snd s) (snd d))%type).
Fail refine {|
      Identity' := (fun o => (Identity (fst o), Identity (snd o)));
      Compose' := (fun s d d' m2 m1 => (Compose (fst m2) (fst m1), Compose (snd
m2) (snd m1)))
    |}.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2928.v <==
Class Equiv A := equiv: A -> A -> Prop.
Infix "=" := equiv : type_scope.

Class Associative {A} f `{Equiv A} := associativity x y z : f x (f y z) = f (f x y) z.

Class SemiGroup A op `{Equiv A} := { sg_ass :>> Associative op }.

Class SemiLattice A op `{Equiv A} :=
    { semilattice_sg :>> SemiGroup A op
    ; redundant : Associative op
    }.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2983.v <==
Module Type ModA.
End ModA.
Module Type ModB(A : ModA).
End ModB.
Module Foo(A : ModA)(B : ModB A).
End Foo.

Print Module Foo.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/2995.v <==
Module Type Interface.
  Parameter error: nat.
End Interface.

Module Implementation <: Interface.
  Definition t := bool.
  Definition error: t := false.
Fail End Implementation.
(* A UserError here is expected, not an uncaught Not_found *)

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/3000.v <==
Inductive t (t':Type) : Type := A | B.
Definition d := match t with _ => 1 end. (* used to fail on list_chop *)


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/3004.v <==
Set Implicit Arguments.
Unset Strict Implicit.
Parameter (M : nat -> Type).
Parameter (mp : forall (T1 T2 : Type) (f : T1 -> T2), list T1 -> list T2).

Definition foo (s : list {n : nat & M n}) :=
  let exT := existT in mp (fun x => projT1 x) s.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/3008.v <==
Module Type Intf1.
Parameter T : Type.
Inductive a := A.
End Intf1.

Module Impl1 <: Intf1.
Definition T := unit.
Inductive a := A.
End Impl1.

Module Type Intf2
  (Impl1 : Intf1).
Parameter x : Impl1.A=Impl1.A -> Impl1.T.
End Intf2.

Module Type Intf3
  (Impl1 : Intf1)
  (Impl2 : Intf2(Impl1)).
End Intf3.

Fail Module Toto
  (Impl1' : Intf1)
  (Impl2 : Intf2(Impl1'))
  (Impl3 : Intf3(Impl1)(Impl2)).
(* A UserError is expected here, not an uncaught Not_found *)

(* NB : the Inductive above and the A=A weren't in the initial test,
   they are here only to force an access to the environment
   (cf [Printer.qualid_of_global]) and check that this env is ok. *)

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/335.v <==
(* Compatibility of Require with backtracking at interactive module end *)

Module A.
Require List.
End A.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/348.v <==
Module Type S.
  Parameter empty: Set.
End S.

Module D (M:S).
  Import M.
  Definition empty:=nat.
End D.

Module D' (M:S).
  Import M.
  Definition empty:Set. exact nat. Save.
End D'.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/38.v <==
Require Import Setoid.

Variable A : Set.

Inductive liste : Set :=
| vide : liste
| c : A -> liste -> liste.

Inductive e : A -> liste -> Prop :=
| ec : forall (x : A) (l : liste), e x (c x l)
| ee : forall (x y : A) (l : liste), e x l -> e x (c y l).

Definition same := fun (l m : liste) => forall (x : A), e x l <-> e x m.

Definition same_refl (x:liste) : (same x x).
  unfold same; split; intros; trivial.
Save.

Goal forall (x:liste), (same x x).
  intro.
  apply (same_refl x).
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/545.v <==
Require Export Reals.

Parameter toto : nat -> nat -> nat.

Notation " e # f " := (toto e f) (at level 30, f at level 0).


==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/808_2411.v <==
Section test.
Variable n:nat.
Lemma foo: 0 <= n.
Proof.
(* declaring an Axiom during a proof makes it immediatly
   usable, juste as a full Definition. *)
Axiom bar : n = 1.
rewrite bar.
now apply le_S.
Qed.

Lemma foo' : 0 <= n.
Proof.
(* Declaring an Hypothesis during a proof is ok,
   but this hypothesis won't be usable by the current proof(s),
   only by later ones. *)
Hypothesis bar' : n = 1.
Fail rewrite bar'.
Abort.

Lemma foo'' : 0 <= n.
Proof.
rewrite bar'.
now apply le_S.
Qed.

End test.

==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/846.v <==
Set Implicit Arguments.

Open Scope type_scope.

Inductive One : Set := inOne: One.

Definition maybe: forall A B:Set,(A -> B) -> One + A -> One + B.
Proof.
  intros A B f c.
  case c.
  left; assumption.
  right; apply f; assumption.
Defined.

Definition id (A:Set)(a:A):=a.

Definition LamF (X: Set -> Set)(A:Set) :Set :=
  A + (X A)*(X A) + X(One + A).

Definition LamF' (X: Set -> Set)(A:Set) :Set :=
  LamF X A.

Require Import List.
Require Import Bool.

Definition index := list bool.

Inductive L (A:Set) : index -> Set :=
  initL: A -> L A nil
  | pluslL: forall l:index, One -> L A (false::l)
  | plusrL: forall l:index, L A l -> L A (false::l)
  | varL: forall l:index, L A l -> L A (true::l)
  | appL: forall l:index, L A (true::l) -> L A (true::l) -> L A (true::l)
  | absL: forall l:index, L A (true::false::l) -> L A (true::l).

Scheme L_rec_simp := Minimality for L Sort Set.

Definition Lam' (A:Set) := L A (true::nil).

Definition aczelapp: forall (l1 l2: index)(A:Set), L (L A l2) l1 -> L A
  (l1++l2).
Proof.
  intros l1 l2 A.
  generalize l1.
  clear l1.
  (* Check (fun i:index => L A (i++l2)). *)
  apply (L_rec_simp (A:=L A l2) (fun i:index => L A (i++l2))).
  trivial.
  intros l o.
  simpl app.
  apply pluslL; assumption.
  intros l _ t.
  simpl app.
  apply plusrL; assumption.
  intros l _ t.
  simpl app.
  apply varL; assumption.
  intros l _ t1 _ t2.
  simpl app in *|-*.
  Check 0.
  apply appL; [exact t1| exact t2].
  intros l _ t.
  simpl app in *|-*.
  Check 0.
  apply absL; assumption.
Defined.

Definition monL: forall (l:index)(A:Set)(B:Set), (A->B) -> L A l -> L B l.
Proof.
  intros l A B f.
  intro t.
  elim t.
  intro a.
  exact (initL (f a)).
  intros i u.
  exact (pluslL _ _ u).
  intros i _ r.
  exact (plusrL r).
  intros i _ r.
  exact (varL r).
  intros i _ r1 _ r2.
  exact (appL r1 r2).
  intros i _ r.
  exact (absL r).
Defined.

Definition lam': forall (A B:Set), (A -> B) -> Lam' A -> Lam' B.
Proof.
  intros A B f t.
  unfold Lam' in *|-*.
  Check 0.
  exact (monL f t).
Defined.

Definition inLam': forall A:Set, LamF' Lam' A -> Lam' A.
Proof.
  intros A [[a|[t1 t2]]|r].
  unfold Lam'.
  exact (varL (initL a)).
  exact (appL t1 t2).
  unfold Lam' in * |- *.
  Check 0.
  apply absL.
  change (L A ((true::nil) ++ (false::nil))).
  apply aczelapp.
  (* Check (fun x:One + A =>  (match (maybe (fun a:A => initL a) x) with
    | inl u => pluslL _ _ u
    | inr t' => plusrL t' end)). *)
  exact (monL (fun x:One + A =>
    (match (maybe (fun a:A => initL a) x) with
       | inl u => pluslL _ _ u
       | inr t' => plusrL t' end)) r).
Defined.

Section minimal.

Definition sub1 (F G: Set -> Set):= forall A:Set, F A->G A.
Hypothesis G: Set -> Set.
Hypothesis step: sub1 (LamF' G) G.

Fixpoint L'(A:Set)(i:index){struct i} : Set :=
  match i with
    nil => A
    | false::l => One + L' A l
    | true::l => G (L' A l)
  end.

Definition LinL': forall (A:Set)(i:index), L A i -> L' A i.
Proof.
  intros A i t.
  elim t.
  intro a.
  unfold L'.
  assumption.
  intros l u.
  left; assumption.
  intros l _ r.
  right; assumption.
  intros l _ r.
  apply (step (A:=L' A l)).
  exact (inl _ (inl _ r)).
  intros l _ r1 _ r2.
  apply (step (A:=L' A l)).
  (* unfold L' in * |- *.
  Check 0. *)
  exact (inl _ (inr _ (pair r1 r2))).
  intros l _ r.
  apply  (step (A:=L' A l)).
  exact (inr _ r).
Defined.

Definition L'inG: forall A: Set, L' A (true::nil) -> G A.
Proof.
  intros A t.
  unfold L' in t.
  assumption.
Defined.

Definition Itbasic: sub1 Lam' G.
Proof.
  intros A t.
  apply L'inG.
  unfold Lam' in t.
  exact (LinL' t).
Defined.

End minimal.

Definition recid := Itbasic inLam'.

Definition L'Lam'inL: forall (i:index)(A:Set), L' Lam' A i -> L A i.
Proof.
  intros i A t.
  induction i.
  unfold L' in t.
  apply initL.
  assumption.
  induction a.
  simpl L' in t.
  apply (aczelapp (l1:=true::nil) (l2:=i)).
  exact (lam' IHi t).
  simpl L' in t.
  induction t.
  exact (pluslL _ _ a).
  exact (plusrL (IHi b)).
Defined.


Lemma recidgen: forall(A:Set)(i:index)(t:L A i), L'Lam'inL i A (LinL' inLam' t)
  = t.
Proof.
  intros A i t.
  induction t.
  trivial.
  trivial.
  simpl.
  rewrite IHt.
  trivial.
  simpl L'Lam'inL.
  rewrite IHt.
  trivial.
  simpl L'Lam'inL.
  simpl L'Lam'inL in IHt1.
  unfold lam' in IHt1.
  simpl L'Lam'inL in IHt2.
  unfold lam' in IHt2.

  (* going on. This fails for the original solution. *)
  rewrite IHt1.
  rewrite IHt2.
  trivial.
Abort. (* one goal still left *)



==> anc/HoTT/coq-HoTT/test-suite/bugs/closed/shouldsucceed/931.v <==
Parameter P : forall n : nat, n=n -> Prop.

Goal Prop.
  refine (P _ _).
  instantiate (1:=0).
  trivial.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/1773.v <==
Goal forall B C : nat -> nat -> Prop, forall k, C 0 k ->
  (exists A, (forall k', C A k' -> B A k') -> B A k).
Proof.
  intros B C k H.
  econstructor.
  intros X.
  apply X.
  apply H.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/1338.v-disabled <==
Require Import Omega.

Goal forall x, 0 <= x -> x <= 20 -> 
x <> 0  
  -> x <> 1 -> x <> 2 -> x <> 3 -> x <>4 -> x <> 5 -> x <> 6 -> x <> 7 -> x <> 8
-> x <> 9 -> x <> 10 
  -> x <> 11 -> x <> 12 -> x <> 13 -> x <> 14 -> x <> 15 -> x <> 16 -> x <> 17
-> x <> 18 -> x <> 19 -> x <> 20 -> False.
Proof.
  intros.
  omega.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/1501.v <==
Set Implicit Arguments.


Require Export Relation_Definitions.
Require Export Setoid.


Section Essais.

(* Parametrized Setoid *)
Parameter K : Type -> Type.
Parameter equiv : forall A : Type, K A -> K A -> Prop.
Parameter equiv_refl : forall (A : Type) (x : K A), equiv x x.
Parameter equiv_sym : forall (A : Type) (x y : K A), equiv x y -> equiv y x.
Parameter equiv_trans : forall (A : Type) (x y z : K A), equiv x y -> equiv y z
-> equiv x z.

(* basic operations *)
Parameter val : forall A : Type, A -> K A.
Parameter bind : forall A B : Type, K A -> (A -> K B) -> K B.

Parameter
  bind_compat :
    forall (A B : Type) (m1 m2 : K A) (f1 f2 : A -> K B),
    equiv m1 m2 ->
    (forall x : A, equiv (f1 x) (f2 x)) -> equiv (bind m1 f1) (bind m2 f2).

(* monad axioms *)
Parameter
  bind_val_l :
    forall (A B : Type) (a : A) (f : A -> K B), equiv (bind (val a) f) (f a).
Parameter
  bind_val_r :
    forall (A : Type) (m : K A), equiv (bind m (fun a => val a)) m.
Parameter
  bind_assoc :
    forall (A B C : Type) (m : K A) (f : A -> K B) (g : B -> K C),
    equiv (bind (bind m f) g) (bind m (fun a => bind (f a) g)).


Hint Resolve equiv_refl equiv_sym equiv_trans: monad.

Instance equiv_rel A: Equivalence (@equiv A).
Proof.
 constructor.
 intros xa; apply equiv_refl.
 intros xa xb; apply equiv_sym.
 intros xa xb xc; apply equiv_trans.
Defined.

Definition fequiv (A B: Type)  (f g: A -> K B) := forall (x:A), (equiv (f x) (g
x)).

Lemma fequiv_refl : forall (A B: Type) (f : A -> K B), fequiv f f.
Proof.
  unfold fequiv; auto with monad.
Qed.

Lemma fequiv_sym : forall (A B: Type) (x y : A -> K B), fequiv x y -> fequiv y
x.
Proof.
  unfold fequiv; auto with monad.
Qed.

Lemma fequiv_trans : forall (A B: Type) (x y z : A -> K B), fequiv x y ->
fequiv
y z -> fequiv x z.
Proof.
  unfold fequiv; intros; eapply equiv_trans; auto with monad.
Qed.

Instance fequiv_re A B: Equivalence (@fequiv A B).
Proof.
 constructor.
 intros f; apply fequiv_refl.
 intros f g; apply fequiv_sym.
 intros f g h; apply fequiv_trans.
Defined.

Instance bind_mor A B: Morphisms.Proper (@equiv _ ==> @fequiv _ _ ==> @equiv _) (@bind A B).
Proof.
 unfold fequiv; intros x y xy_equiv f g fg_equiv; apply bind_compat; auto.
Qed.

Lemma test:
  forall (A B: Type) (m1 m2 m3: K A) (f: A -> A -> K B),
 (equiv m1 m2) -> (equiv m2 m3) ->
   equiv (bind m1 (fun a => bind m2 (fun a' => f a a')))
         (bind m2 (fun a => bind m3 (fun a' => f a a'))).
Proof.
  intros A B m1 m2 m3 f H1 H2.
  setoid_rewrite H1. (* this works *)
  setoid_rewrite H2.
  trivial by equiv_refl.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/1596.v <==

Require Import Relations.
Require Import FSets.
Require Import Arith.

Lemma Bool_elim_bool : forall (b:bool),b=true \/ b=false.
  destruct b;try tauto.
Qed.

Module OrderedPair (X:OrderedType) (Y:OrderedType) <: OrderedType with
Definition t := (X.t * Y.t)%type.
  Definition t := (X.t * Y.t)%type.

  Definition eq (xy1:t) (xy2:t) :=
    let (x1,y1) := xy1 in
      let (x2,y2) := xy2 in
        (X.eq x1 x2) /\ (Y.eq y1 y2).

  Definition lt (xy1:t) (xy2:t) :=
    let (x1,y1) := xy1 in
      let (x2,y2) := xy2 in
        (X.lt x1 x2) \/ ((X.eq x1 x2) /\ (Y.lt y1 y2)).

  Lemma eq_refl : forall (x:t),(eq x x).
    destruct x.
    unfold eq.
    split;[apply X.eq_refl | apply Y.eq_refl].
  Qed.

  Lemma eq_sym : forall (x y:t),(eq x y)->(eq y x).
    destruct x;destruct y;unfold eq;intro.
    elim H;clear H;intros.
    split;[apply X.eq_sym | apply Y.eq_sym];trivial.
  Qed.

  Lemma eq_trans : forall (x y z:t),(eq x y)->(eq y z)->(eq x z).
    unfold eq;destruct x;destruct y;destruct z;intros.
    elim H;clear H;intros.
    elim H0;clear H0;intros.
    split;[eapply X.eq_trans | eapply Y.eq_trans];eauto.
  Qed.

  Lemma lt_trans : forall (x y z:t),(lt x y)->(lt y z)->(lt x z).
    unfold lt;destruct x;destruct y;destruct z;intros.
    case H;clear H;intro.
    case H0;clear H0;intro.
    left.
    eapply X.lt_trans;eauto.
    elim H0;clear H0;intros.
    left.
    case (X.compare t0 t4);trivial;intros.
    generalize (X.eq_sym H0);intro.
    generalize (X.eq_trans e H2);intro.
    elim (X.lt_not_eq H H3).
    generalize (X.lt_trans l H);intro.
    generalize (X.eq_sym H0);intro.
    elim (X.lt_not_eq H2 H3).
    elim H;clear H;intros.
    case H0;clear H0;intro.
    left.
    case (X.compare t0 t4);trivial;intros.
    generalize (X.eq_sym H);intro.
    generalize (X.eq_trans H2 e);intro.
    elim (X.lt_not_eq H0 H3).
    generalize (X.lt_trans H0 l);intro.
    generalize (X.eq_sym H);intro.
    elim (X.lt_not_eq H2 H3).
    elim H0;clear H0;intros.
    right.
    split.
    eauto.
    eauto.
  Qed.

  Lemma lt_not_eq : forall (x y:t),(lt x y)->~(eq x y).
    unfold lt, eq;destruct x;destruct y;intro;intro.
    elim H0;clear H0;intros.
    case H.
    intro.
    apply (X.lt_not_eq H2 H0).
    intro.
    elim H2;clear H2;intros.
    apply (Y.lt_not_eq H3 H1).
  Qed.

  Definition compare : forall (x y:t),(Compare lt eq x y).
    destruct x;destruct y.
    case (X.compare t0 t2);intro.
    apply LT.
    left;trivial.
    case (Y.compare t1 t3);intro.
    apply LT.
    right.
    tauto.
    apply EQ.
    split;trivial.
    apply GT.
    right;auto.
    apply GT.
    left;trivial.
  Defined.

  Definition eq_dec : forall (x y: t), { eq x y } + { ~ eq x y}.
  Proof.
    intros [xa xb] [ya yb]; simpl.
    destruct (X.eq_dec xa ya).
    destruct (Y.eq_dec xb yb).
    + left; now split.
    + right. now intros [eqa eqb].
    + right. now intros [eqa eqb].
  Defined.

  Hint Immediate eq_sym.
  Hint Resolve eq_refl eq_trans lt_not_eq lt_trans.
End OrderedPair.

Module MessageSpi.
  Inductive message : Set :=
  | MNam : nat -> message.

  Definition t := message.

  Fixpoint message_lt (m n:message) {struct m} : Prop :=
    match (m,n) with
      | (MNam n1,MNam n2) => n1 < n2
    end.

  Module Ord <: OrderedType with Definition t := message with Definition eq :=
@eq message.
    Definition t := message.
    Definition eq := @eq message.
    Definition lt := message_lt.

    Lemma eq_refl : forall (x:t),eq x x.
      unfold eq;auto.
    Qed.

    Lemma eq_sym : forall (x y:t),(eq x y )->(eq y x).
      unfold eq;auto.
    Qed.

    Lemma eq_trans : forall (x y z:t),(eq x y)->(eq y z)->(eq x z).
      unfold eq;auto;intros;congruence.
    Qed.

    Lemma lt_trans : forall (x y z:t),(lt x y)->(lt y z)->(lt x z).
      unfold lt.
      induction x;destruct y;simpl;try tauto;destruct z;try tauto;intros.
      omega.
    Qed.

    Lemma lt_not_eq : forall (x y:t),(lt x y)->~(eq x y).
      unfold eq;unfold lt.
      induction x;destruct y;simpl;try tauto;intro;red;intro;try (discriminate
H0);injection H0;intros.
      elim (lt_irrefl n);try omega.
    Qed.

    Definition compare : forall (x y:t),(Compare lt eq x y).
      unfold lt, eq.
      induction x;destruct y;intros;try (apply LT;simpl;trivial;fail);try
(apply
GT;simpl;trivial;fail).
      case (lt_eq_lt_dec n n0);intros;try (case s;clear s;intros).
      apply LT;trivial.
      apply EQ;trivial.
      rewrite e;trivial.
      apply GT;trivial.
    Defined.

    Definition eq_dec : forall (x y: t), { eq x y } + { ~ eq x y}.
    Proof.
    intros [i] [j]. unfold eq.
    destruct (eq_nat_dec i j).
    + left. now f_equal.
    + right. intros meq; now inversion meq.
    Defined.

    Hint Immediate eq_sym.
    Hint Resolve eq_refl eq_trans lt_not_eq lt_trans.
  End Ord.

  Theorem eq_dec : forall (m n:message),{m=n}+{~(m=n)}.
    intros.
    case (Ord.compare m n);intro;[right | left | right];try (red;intro).
    elim (Ord.lt_not_eq m n);auto.
    rewrite e;auto.
    elim (Ord.lt_not_eq n m);auto.
  Defined.
End MessageSpi.

Module MessagePair := OrderedPair MessageSpi.Ord MessageSpi.Ord.

Module Type Hedge := FSetInterface.S with Module E := MessagePair.

Module A (H:Hedge).
  Definition hedge := H.t.

  Definition message_relation := relation MessageSpi.message.

  Definition relation_of_hedge (h:hedge) (m n:MessageSpi.message) := H.In (m,n)
h.

  Inductive hedge_synthesis_relation (h:message_relation) : message_relation :=
    | SynInc : forall (m n:MessageSpi.message),(h m
n)->(hedge_synthesis_relation h m n).

  Fixpoint hedge_in_synthesis (h:hedge) (m:MessageSpi.message)
(n:MessageSpi.message) {struct m} : bool :=
    if H.mem (m,n) h
      then true
      else false.

  Definition hedge_synthesis_spec (h:hedge) := hedge_synthesis_relation
(relation_of_hedge h).

  Lemma hedge_in_synthesis_impl_hedge_synthesis_spec : forall (h:hedge),forall
(m n:MessageSpi.message),(hedge_in_synthesis h m n)=true->(hedge_synthesis_spec
h m n).
    unfold hedge_synthesis_spec;unfold relation_of_hedge.
    induction m;simpl;intro.
    elim (Bool_elim_bool (H.mem (MessageSpi.MNam n,n0) h));intros.
    apply SynInc;apply H.mem_2;trivial.
    rewrite H in H0.  (* !! possible here !! *)
    discriminate H0.
  Qed.
End A.

Module B (H:Hedge).
  Definition hedge := H.t.

  Definition message_relation := relation MessageSpi.t.

  Definition relation_of_hedge (h:hedge) (m n:MessageSpi.t) := H.In (m,n) h.

  Inductive hedge_synthesis_relation (h:message_relation) : message_relation :=
    | SynInc : forall (m n:MessageSpi.t),(h m n)->(hedge_synthesis_relation h m
n).

  Fixpoint hedge_in_synthesis (h:hedge) (m:MessageSpi.t) (n:MessageSpi.t)
{struct m} : bool :=
    if H.mem (m,n) h
      then true
      else false.

  Definition hedge_synthesis_spec (h:hedge) := hedge_synthesis_relation
(relation_of_hedge h).

  Lemma hedge_in_synthesis_impl_hedge_synthesis_spec : forall (h:hedge),forall
(m n:MessageSpi.t),(hedge_in_synthesis h m n)=true->(hedge_synthesis_spec h m
n).
    unfold hedge_synthesis_spec;unfold relation_of_hedge.
    induction m;simpl;intro.
    elim (Bool_elim_bool (H.mem (MessageSpi.MNam n,n0) h));intros.
    apply SynInc;apply H.mem_2;trivial.

    rewrite H in H0. (* !! impossible here !! *)
    discriminate H0.
  Qed.
End B.

==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/1671.v <==
(* Exemple soumis par Pierre Corbineau (bug #1671) *)

CoInductive hdlist : unit -> Type :=
| cons : hdlist tt -> hdlist tt.

Variable P : forall bo, hdlist bo -> Prop.
Variable all : forall bo l, P bo l.

Definition F (l:hdlist tt) : P tt l :=
match l in hdlist u return P u l with
| cons (cons l') => all tt _
end.


==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/1811.v <==
Require Export Bool.

Lemma neg2xor : forall b, xorb true b = negb b.
Proof. auto. Qed.

Goal forall b1 b2, (negb b1 = b2)  ->  xorb true b1 = b2.
Proof.
  intros b1 b2.
  rewrite neg2xor.

==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/2310.v <==
(* Dependent higher-order hole in "refine" (simplified version) *)

Set Implicit Arguments.

Inductive Nest t := Cons : Nest (prod t t) -> Nest t.

Definition cast A x y Heq P H := @eq_rect A x P H y Heq.

Definition replace a (y:Nest (prod a a)) : a = a -> Nest a.

(* This used to raise an anomaly Unknown Meta in 8.2 and 8.3beta.
   It raises a regular error in 8.3 and almost succeeds with the new
   proof engine: there are two solutions to a unification problem
   (P:=\a.Nest (prod a a) and P:=\_.Nest (prod a a)) and refine should either
   leave P as subgoal or choose itself one solution *)

intros. refine (Cons (cast H _ y)).


==> anc/HoTT/coq-HoTT/test-suite/bugs/opened/shouldnotfail/743.v <==
Require Import Omega.

Lemma foo : forall n m : Z, (n >= 0)%Z -> (n * m >= 0)%Z -> (n <= n + n * m)%Z.
Proof.
  intros. omega.
Qed.

Lemma foo' : forall n m : nat, n <=  n + n * m.
Proof.
  intros. omega.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/check <==
#!/bin/sh

MAKE="${MAKE:=make}"

${MAKE} clean > /dev/null 2>&1
${MAKE} all > /dev/null 2>&1
cat summary.log


==> anc/HoTT/coq-HoTT/test-suite/complexity/Notations.v <==
(* Last line should not loop, even in the presence of eta-expansion in the *)
(* printing mechanism *)
(* Expected time < 1.00s *)

Notation "'bind' x <- y ; z" :=(y (fun x => z)) (at level 99, x at
  level 0, y at level 0,format "'[hv' 'bind'  x  <-  y ;  '/' z ']'").

Definition f (g : (nat -> nat) -> nat) := g (fun x => 0).

Time Check (fun g => f g).


==> anc/HoTT/coq-HoTT/test-suite/complexity/evar_instance.v <==
(* Checks behavior of unification with respect to the size of evar instances *)
(* Expected time < 2.00s *)

(* Note that the exact example chosen is not important as soon as it
   involves a few of each part of the unification algorithme (and especially
   evar-evar unification and evar-term instantiation) *)

(* In 8.2, the example was in O(n^3) in the number of section variables; 
   From current commit it is in O(n^2) *)

(* For the record: with coqtop.byte on a Dual Core 2:

   Nb of extra           T  i  m  e
    variables     8.1    8.2    8.3beta   current
       800       1.6s   188s    185s      1.6s
       400       0.5s    24s     24s      0.43s
       200       0.17s    3s      3.2s    0.12s
       100       0.06s    0.5s    0.48s   0.04s
        50       0.02s    0.08s   0.08s   0.016s
         n      12*a*n^2  a*n^3   a*n^3   8*a*n^2
*)

Set Implicit Arguments.
Parameter t:Set->Set.
Parameter map:forall elt elt' : Set, (elt -> elt') -> t elt -> t elt'.
Parameter avl: forall elt : Set, t elt -> Prop.
Parameter bst: forall elt : Set, t elt -> Prop.
Parameter map_avl: forall (elt elt' : Set) (f : elt -> elt') (m : t elt),
   avl m -> avl (map f m).
Parameter map_bst: forall (elt elt' : Set) (f : elt -> elt') (m : t elt),
   bst m -> bst (map f m).
Record bbst (elt:Set) : Set :=
  Bbst {this :> t elt; is_bst : bst this; is_avl: avl this}.
Definition t' := bbst.
Section B.

Variables
 a b c d e f g h i j k m n o p q r s u v w x y z
 a0 b0 c0 d0 e0 f0 g0 h0 i0 j0 k0 m0 n0 o0 p0 q0 r0 s0 u0 v0 w0 x0 y0 z0
 a1 b1 c1 d1 e1 f1 g1 h1 i1 j1 k1 m1 n1 o1 p1 q1 r1 s1 u1 v1 w1 x1 y1 z1
 a2 b2 c2 d2 e2 f2 g2 h2 i2 j2 k2 m2 n2 o2 p2 q2 r2 s2 u2 v2 w2 x2 y2 z2
 a3 b3 c3 d3 e3 f3 g3 h3 i3 j3 k3 m3 n3 o3 p3 q3 r3 s3 u3 v3 w3 x3 y3 z3
 a4 b4 c4 d4 e4 f4 g4 h4 i4 j4 k4 m4 n4 o4 p4 q4 r4 s4 u4 v4 w4 x4 y4 z4
 a5 b5 c5 d5 e5 f5 g5 h5 i5 j5 k5 m5 n5 o5 p5 q5 r5 s5 u5 v5 w5 x5 y5 z5
 a6 b6 c6 d6 e6 f6 g6 h6 i6 j6 k6 m6 n6 o6 p6 q6 r6 s6 u6 v6 w6 x6 y6 z6

 a7 b7 c7 d7 e7 f7 g7 h7 i7 j7 k7 m7 n7 o7 p7 q7 r7 s7 u7 v7 w7 x7 y7 z7
 a8 b8 c8 d8 e8 f8 g8 h8 i8 j8 k8 m8 n8 o8 p8 q8 r8 s8 u8 v8 w8 x8 y8 z8
 a9 b9 c9 d9 e9 f9 g9 h9 i9 j9 k9 m9 n9 o9 p9 q9 r9 s9 u9 v9 w9 x9 y9 z9
 aA bA cA dA eA fA gA hA iA jA kA mA nA oA pA qA rA sA uA vA wA xA yA zA
 aB bB cB dB eB fB gB hB iB jB kB mB nB oB pB qB rB sB uB vB wB xB yB zB
 aC bC cC dC eC fC gC hC iC jC kC mC nC oC pC qC rC sC uC vC wC xC yC zC
 aD bD cD dD eD fD gD hD iD jD kD mD nD oD pD qD rD sD uD vD wD xD yD zD
 aE bE cE dE eE fE gE hE iE jE kE mE nE oE pE qE rE sE uE vE wE xE yE zE

 aF bF cF dF eF fF gF hF iF jF kF mF nF oF pF qF rF sF uF vF wF xF yF zF
 aG bG cG dG eG fG gG hG iG jG kG mG nG oG pG qG rG sG uG vG wG xG yG zG
 aH bH cH dH eH fH gH hH iH jH kH mH nH oH pH qH rH sH uH vH wH xH yH zH
 aI bI cI dI eI fI gI hI iI jI kI mI nI oI pI qI rI sI uI vI wI xI yI zI
 aJ bJ cJ dJ eJ fJ gJ hJ iJ jJ kJ mJ nJ oJ pJ qJ rJ sJ uJ vJ wJ xJ yJ zJ
 aK bK cK dK eK fK gK hK iK jK kK mK nK oK pK qK rK sK uK vK wK xK yK zK
 aL bL cL dL eL fL gL hL iL jL kL mL nL oL pL qL rL sL uL vL wL xL yL zL
 aM bM cM dM eM fM gM hM iM jM kM mM nM oM pM qM rM sM uM vM wM xM yM zM

 aN bN cN dN eN fN gN hN iN jN kN mN nN oN pN qN rN sN uN vN wN xN yN zN
 aO bO cO dO eO fO gO hO iO jO kO mO nO oO pO qO rO sO uO vO wO xO yO zO
 aP bP cP dP eP fP gP hP iP jP kP mP nP oP pP qP rP sP uP vP wP xP yP zP
 aQ bQ cQ dQ eQ fQ gQ hQ iQ jQ kQ mQ nQ oQ pQ qQ rQ sQ uQ vQ wQ xQ yQ zQ
 aR bR cR dR eR fR gR hR iR jR kR mR nR oR pR qR rR sR uR vR wR xR yR zR
 aS bS cS dS eS fS gS hS iS jS kS mS nS oS pS qS rS sS uS vS wS xS yS zS
 aT bT cT dT eT fT gT hT iT jT kT mT nT oT pT qT rT sT uT vT wT xT yT zT
 aU bU cU dU eU fU gU hU iU jU kU mU nU oU pU qU rU sU uU vU wU xU yU zU

 : nat .

Variables elt elt': Set.
Timeout 5 Time Definition map' f (m:t' elt) : t' elt' :=
  Bbst (map_bst f m.(is_bst)) (map_avl f m.(is_avl)).


==> anc/HoTT/coq-HoTT/test-suite/complexity/guard.v <==
(* Examples to check that the guard condition does not evaluate
   irrelevant subterms *)
(* Expected time < 1.00s *)
Require Import Bool.

Fixpoint slow n :=
 match n with
 | 0 => true
 | S k => andb (slow k) (slow k)
 end.

Timeout 5 Time Fixpoint F n :=
  match n with
  | 0 => 0
  | S k =>
    if slow 100 then F k else 0
  end.

Fixpoint slow2 n :=
 match n with
 | 0 => 0
 | S k => slow2 k + slow2 k
 end.

Timeout 5 Time Fixpoint F' n :=
  match n with
  | 0 => 0
  | S k =>
    if slow2 100 then F' k else 0
  end.


==> anc/HoTT/coq-HoTT/test-suite/complexity/injection.v <==
(* This example, submitted by A. Appel, checks the efficiency of
   injection (see bug #1173) *)
(* Expected time < 1.50s *)

Set Implicit Arguments.

Record joinable (t: Type) : Type := Joinable {
   is_empty: t -> Prop;
   join: t -> t -> t -> Prop;
   join_com: forall a b c, join a b c -> join b a c;
   join_empty: forall e a b, is_empty e -> join e a b -> a=b;
   exists_empty: forall a, exists e, is_empty e /\ join e a a;
   join_empty2: forall a b c, join a b c ->  is_empty c -> is_empty a;
   join_empty3: forall e a, join e a a -> is_empty e;
   join_assoc: forall a b c d e, join a b d -> join d c e ->
                    exists f, join b c f /\ join a f e;
   join_eq: forall x y z z', join x y z -> join x y z' -> z = z';
   cancellation: forall a1 a2 b c, join a1 b c -> join a2 b c -> a1=a2
}.

Record joinmap (key: Type) (t: Type) (j : joinable t) : Type
 := Joinmap {
    jm_t : Type;
    jm_j : joinable jm_t;
    lookup: jm_t -> key -> t;
    prim : forall (f: key -> t) (e: t),
                  (forall k, j.(join) e (f k) (f k)) ->
                  jm_t;
    join_rule: forall s1 s2 s,
                jm_j.(join) s1 s2 s <->
                forall x, j.(join) (lookup s1 x) (lookup s2 x) (lookup s x);
    empty_rule: forall e x, jm_j.(is_empty) e -> j.(is_empty) (lookup e x);
    prim_rule: forall f e pf k, lookup (prim f e pf) k = f k;
    ext: forall s1 s2,
        (forall x, lookup s1 x = lookup s2 x) <-> s1 = s2;
    can_join: forall s1 s2,
            (forall x, exists v,
                j.(join) (lookup s1 x) (lookup s2 x) v) ->
            exists s3, jm_j.(join) s1 s2 s3;
    can_split: forall s1 s3,
            (forall x, exists v,
                j.(join) (lookup s1 x) v (lookup s3 x)) ->
            exists s2, jm_j.(join) s1 s2 s3
}.

Parameter mkJoinmap :   forall (key: Type) (t: Type) (j: joinable t),
joinmap key j.

Parameter ADMIT: forall p: Prop, p.
Implicit Arguments ADMIT [p].

Module Share.
Parameter jb : joinable bool.
Definition jm: joinmap nat jb := mkJoinmap nat jb.
Definition t := jm.(jm_t).
Definition j := jm.(jm_j).
Parameter nonempty: t -> Prop.
End Share.

Section Own.

Variable inv : Type.

Inductive own : Type :=
  | NO
  | VAL' : forall sh, Share.nonempty sh -> own
  | LK : forall sh, Share.nonempty sh -> Share.t -> inv -> own
  | CT : forall sh, Share.nonempty sh -> own
  | FUN: forall sh, Share.nonempty sh -> inv -> own.

Definition own_join (a b c: own) : Prop :=
 match a , b , c with
  | NO , _ , _ =>  b=c
  | _ , NO , _ =>  a=c
  | @VAL' sa _, @VAL' sb _, @VAL' sc _ => Share.j.(join) sa sb sc
  | @LK sa pa ha fa, @LK sb pb hb fb, @LK sc pc hc fc =>
      Share.j.(join) sa sb sc /\
      Share.j.(join) ha hb hc /\
      fa=fc /\
      fb=fc
  | @CT sa pa , @CT sb pb, @CT sc pc => Share.j.(join) sa sb sc
  | @FUN sa pa fa, @FUN sb pb fb, @FUN sc pc fc =>
        Share.j.(join) sa sb sc /\ fa=fc /\ fb=fc
  | _ , _ , _ => False
 end.

Definition own_is_empty (a: own) := a=NO.

Definition jown : joinable own :=
  Joinable own_is_empty own_join
     ADMIT ADMIT  ADMIT  ADMIT  ADMIT  ADMIT  ADMIT  ADMIT .
End Own.

Fixpoint sinv (n: nat) : Type :=
  match n with
   | O => unit
   | S n => prodT (sinv n) (own (sinv n) -> unit -> Prop)
 end.

Parameter address: Set.

Definition jm (n: nat) := mkJoinmap address (jown (sinv n)).

Definition worldfun (n: nat) := (jm n).(jm_t).

Inductive world : Type :=
  mk_world: forall n, worldfun n -> world.

Lemma test: forall n1 w1 n2 w2, mk_world n1 w1 = mk_world n2 w2 ->
         n1 = n2.
Proof.
intros.
Timeout 10 Time injection H.


==> anc/HoTT/coq-HoTT/test-suite/complexity/lettuple.v <==
(* This example checks if printing nested let-in's stays in linear time *)
(* Expected time < 1.00s *)

Definition f (x : nat * nat) :=
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  let (a,b) := x in
  0.

Timeout 5 Time Print f.


==> anc/HoTT/coq-HoTT/test-suite/complexity/patternmatching.v <==
(* This example checks the efficiency of pattern-matching compilation on simple cases *)
(* Expected time < 1.00s *)

Time Definition a400 n := match n with
  S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S(S x))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))) => x
| _ => 0
end.



==> anc/HoTT/coq-HoTT/test-suite/complexity/pretyping.v <==
(* Test parsing/interpretation/pretyping on a large example *)
(* Expected time < 1.50s *)

Require Import Reals.
Require Import Ring_tac.

Open Scope R_scope.

Timeout 5 Time Goal forall x1 x2 x3 y1 y2 y3 e1 e2 e3 e4 e5 e6 e7: R,
(e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) *
((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) * 1) *
((- (y1 - y2) * (e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x1) -
  e2 * y1 - e2 * y3) *
 ((- (y1 - y2) * (e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x1) -
   e2 * y1 - e2 * y3) * 1)) * e3 -
(e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) *
((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) * 1) *
((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) *
 ((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) * 1)) *
(e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1) * e3 -
(e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) *
((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) * 1) *
((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) *
 ((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) * 1)) * x3 * e1 * e3 -
(- (y2 - y3) * (e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x2) -
 e4 * y2 - e4 * y1) *
((- (y2 - y3) * (e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x2) -
  e4 * y2 - e4 * y1) * 1) *
((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) *
 ((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) * 1)) * e1 +
(e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) *
((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) * 1) *
((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) *
 ((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) * 1)) *
(e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3) * e1 +
(e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) *
((e5 + e6 - 2 * y1 * y2 - x1 * e1 - x2 * e1 - e1 * x3) * 1) *
((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) *
 ((e6 + e7 - 2 * y2 * y3 - x2 * e3 - x3 * e3 - e3 * x1) * 1)) * x1 * e1 * e3 =
3 * e1 * e6 ^ 4 * e7 + e1 * e6 ^ 2 * e7 ^ 3 + e3 * e6 ^ 4 * y1 ^ 2 +
3 * e1 * e6 ^ 3 * e7 ^ 2 - 2 * e6 ^ 4 * x2 * e1 ^ 2 + 2 * e1 * e6 ^ 4 * e5 -
2 * e3 * e6 ^ 4 * e7 - 2 * e6 ^ 4 * x1 * e1 ^ 2 + e1 ^ 3 * x3 ^ 2 * e6 ^ 3 -
2 * e6 ^ 4 * e1 ^ 2 * x3 + x2 ^ 4 * e3 ^ 3 * y1 ^ 2 * e1 ^ 2 +
x2 ^ 4 * e3 ^ 3 * y2 ^ 2 * e1 ^ 2 + x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 ^ 2 +
x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 ^ 2 + 4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 4 * y2 ^ 2 +
x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 ^ 2 + x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 ^ 2 +
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 4 * y2 ^ 2 + 4 * e3 ^ 3 * x1 ^ 4 * y1 ^ 2 * e1 ^ 2 +
4 * e3 ^ 3 * x1 ^ 4 * y2 ^ 2 * e1 ^ 2 + e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 ^ 2 +
e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e6 ^ 2 + 4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 4 * y2 ^ 2 +
x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 ^ 2 + x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * e6 ^ 2 +
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 ^ 4 + x2 ^ 2 * e3 ^ 3 * e2 ^ 2 * y1 ^ 2 +
x2 ^ 2 * e3 ^ 3 * e2 ^ 2 * y3 ^ 2 + x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 ^ 2 +
x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e6 ^ 2 + 4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 ^ 4 +
x3 ^ 2 * e3 ^ 3 * e2 ^ 2 * y1 ^ 2 + x3 ^ 2 * e3 ^ 3 * e2 ^ 2 * y3 ^ 2 +
e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e5 ^ 2 + e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e6 ^ 2 +
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * y2 ^ 4 + e3 ^ 3 * x1 ^ 2 * e2 ^ 2 * y1 ^ 2 +
e3 ^ 3 * x1 ^ 2 * e2 ^ 2 * y3 ^ 2 - 2 * e6 ^ 3 * x2 * e3 ^ 2 * y1 ^ 2 -
2 * e6 ^ 3 * x3 * e3 ^ 2 * y1 ^ 2 - 2 * e6 ^ 3 * e3 ^ 2 * x1 * y1 ^ 2 -
2 * e6 ^ 3 * x2 * e3 ^ 2 * y2 ^ 2 - 2 * e6 ^ 3 * x3 * e3 ^ 2 * y2 ^ 2 -
2 * e6 ^ 3 * e3 ^ 2 * x1 * y2 ^ 2 + 2 * e3 * e6 ^ 3 * y1 ^ 2 * e5 -
4 * e3 * e6 ^ 3 * y1 ^ 3 * y2 + 4 * e3 * e6 ^ 4 * y1 * y2 -
4 * e3 * e6 ^ 3 * y1 ^ 2 * y2 ^ 2 + 2 * e3 * e6 ^ 3 * y1 ^ 2 * e2 +
2 * e3 * e6 ^ 3 * y2 ^ 2 * e5 - 4 * e3 * e6 ^ 3 * y2 ^ 3 * y1 +
e3 * e6 ^ 2 * y1 ^ 2 * e5 ^ 2 + 4 * e3 * e6 ^ 2 * y1 ^ 4 * y2 ^ 2 +
2 * e3 * e6 ^ 3 * e7 * y1 ^ 2 + e3 * e7 ^ 2 * y1 ^ 2 * e5 ^ 2 +
e3 * e7 ^ 2 * y1 ^ 2 * e6 ^ 2 + 4 * e3 * e7 ^ 2 * y1 ^ 4 * y2 ^ 2 +
16 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 4 + e3 * e6 ^ 2 * y2 ^ 2 * e5 ^ 2 +
4 * e3 * e6 ^ 2 * y1 ^ 2 * y2 ^ 4 + e3 * e6 ^ 2 * e2 ^ 2 * y1 ^ 2 +
e3 * e6 ^ 2 * e2 ^ 2 * y3 ^ 2 + 2 * e3 * e6 ^ 3 * e7 * y2 ^ 2 +
e3 * e7 ^ 2 * y2 ^ 2 * e5 ^ 2 + e3 * e7 ^ 2 * y2 ^ 2 * e6 ^ 2 +
x1 ^ 2 * e1 ^ 3 * e6 ^ 3 + x2 ^ 2 * e1 ^ 3 * e6 ^ 3 + e1 * e5 ^ 2 * e7 ^ 3 +
e3 * e6 ^ 4 * y2 ^ 2 - 24 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 -
8 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e5 * e1 +
32 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 * e5 * e6 +
8 * y2 * y3 ^ 2 * x2 * e3 ^ 2 * y1 * e5 * e2 -
24 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e6 * x1 * e1 -
8 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e6 * e1 +
16 * y2 ^ 2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 ^ 3 * e1 +
8 * y2 * y3 ^ 2 * x2 * e3 ^ 2 * y1 * e6 * e2 +
48 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 ^ 3 * x1 * e1 -
16 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * x1 * e1 +
24 * y2 ^ 3 * y3 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e1 -
16 * y2 ^ 2 * y3 ^ 2 * x2 * e3 ^ 2 * y1 ^ 2 * e2 +
8 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * e6 -
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 ^ 3 * e5 +
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 * e5 ^ 2 -
16 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e5 +
8 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * e2 -
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 ^ 3 * e6 +
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 * e6 ^ 2 -
16 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e6 +
16 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e6 * e2 -
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 ^ 3 * e2 +
32 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * y2 * y3 * x2 ^ 3 * e3 ^ 2 * y1 ^ 2 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * e5 * e6 -
16 * y2 ^ 4 * y3 * x2 * e3 ^ 2 * e5 * y1 -
16 * y2 ^ 4 * y3 * x2 * e3 ^ 2 * e6 * y1 +
16 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e2 +
32 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * y2 ^ 3 * y3 * x2 ^ 3 * e3 ^ 2 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * x2 * e3 ^ 2 * e2 ^ 2 * y1 +
4 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 +
4 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * e6 ^ 2 +
16 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * y1 ^ 4 -
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 -
8 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x2 * e1 +
32 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e5 * e6 +
8 * y2 * y3 ^ 2 * x3 * e3 ^ 2 * y1 * e5 * e2 -
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * x1 * e1 -
8 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * x2 * e1 +
8 * y2 * y3 ^ 2 * x3 * e3 ^ 2 * y1 * e6 * e2 +
32 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 ^ 3 * x1 * e1 +
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 ^ 3 * x2 * e1 -
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 +
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x2 * e1 -
16 * y2 ^ 2 * y3 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * e2 +
8 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * e6 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 ^ 3 * e5 +
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e5 ^ 2 -
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 +
8 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * e2 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 ^ 3 * e6 +
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e6 ^ 2 -
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e6 +
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * e2 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 ^ 3 * e2 +
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e5 * e6 -
16 * y2 ^ 4 * y3 * x3 * e3 ^ 2 * e5 * y1 -
16 * y2 ^ 4 * y3 * x3 * e3 ^ 2 * e6 * y1 +
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e2 +
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * x2 ^ 2 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * x3 * e3 ^ 2 * e2 ^ 2 * y1 +
4 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 +
4 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * e6 ^ 2 +
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * y1 ^ 4 -
16 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e5 * e1 +
32 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 * e5 * e6 +
8 * y2 * y3 ^ 2 * e3 ^ 2 * x1 * y1 * e5 * e2 -
16 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e6 * e1 +
8 * y2 * y3 ^ 2 * e3 ^ 2 * x1 * y1 * e6 * e2 +
32 * y2 ^ 2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 ^ 3 * e1 -
8 * y2 ^ 3 * y3 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e1 -
16 * y2 ^ 2 * y3 ^ 2 * e3 ^ 2 * x1 * y1 ^ 2 * e2 +
8 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * e6 -
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 ^ 3 * e5 +
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 * e5 ^ 2 -
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e5 +
8 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * e2 -
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 ^ 3 * e6 +
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 * e6 ^ 2 -
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e6 +
16 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e6 * e2 -
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 ^ 3 * e2 +
16 * y2 * y3 * e3 ^ 2 * x1 ^ 3 * y1 ^ 2 * e1 ^ 2 +
20 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * e5 * e6 -
16 * y2 ^ 4 * y3 * e3 ^ 2 * x1 * e5 * y1 -
16 * y2 ^ 4 * y3 * e3 ^ 2 * x1 * e6 * y1 +
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e2 +
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 ^ 3 * e1 ^ 2 +
20 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * x2 ^ 2 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * e3 ^ 2 * x1 * e2 ^ 2 * y1 +
4 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e5 ^ 2 +
4 * y2 * y3 * e3 ^ 2 * x1 * y1 ^ 2 * e6 ^ 2 +
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * y1 ^ 4 -
8 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * x1 * e1 -
2 * x2 ^ 3 * e3 ^ 3 * y1 ^ 2 * e5 * e1 +
8 * x2 ^ 2 * e3 ^ 3 * y1 * e5 * y2 * e6 +
2 * x2 ^ 2 * e3 ^ 3 * y1 * e5 * e2 * y3 -
8 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * x1 * e1 -
2 * x2 ^ 3 * e3 ^ 3 * y1 ^ 2 * e6 * e1 +
2 * x2 ^ 2 * e3 ^ 3 * y1 * e6 * e2 * y3 +
16 * x2 ^ 2 * e3 ^ 3 * y1 ^ 3 * y2 * x1 * e1 +
4 * x2 ^ 3 * e3 ^ 3 * y1 ^ 3 * y2 * e1 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 * e2 * y3 +
2 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * e6 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 3 * e5 * y2 +
4 * x2 ^ 2 * e3 ^ 3 * y1 * e5 ^ 2 * y2 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * y2 ^ 2 +
2 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * e2 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 3 * e6 * y2 +
4 * x2 ^ 2 * e3 ^ 3 * y1 * e6 ^ 2 * y2 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * y2 ^ 2 +
2 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * e2 -
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 3 * y2 * e2 +
13 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
2 * x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 * e6 -
4 * x2 ^ 2 * e3 ^ 3 * y2 ^ 3 * e5 * y1 -
4 * x2 ^ 2 * e3 ^ 3 * y2 ^ 3 * e6 * y1 +
4 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 ^ 2 * e2 +
13 * x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
2 * x2 ^ 2 * e3 ^ 3 * e2 ^ 2 * y1 * y3 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * x1 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * x2 * e1 +
8 * x3 ^ 2 * e3 ^ 3 * y1 * e5 * y2 * e6 +
2 * x3 ^ 2 * e3 ^ 3 * y1 * e5 * e2 * y3 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * x1 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * x2 * e1 +
2 * x3 ^ 2 * e3 ^ 3 * y1 * e6 * e2 * y3 +
8 * x3 ^ 2 * e3 ^ 3 * y1 ^ 3 * y2 * x1 * e1 +
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 3 * y2 * x2 * e1 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 * e2 * y3 +
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * e6 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 3 * e5 * y2 +
4 * x3 ^ 2 * e3 ^ 3 * y1 * e5 ^ 2 * y2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * y2 ^ 2 +
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e5 * e2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 3 * e6 * y2 +
4 * x3 ^ 2 * e3 ^ 3 * y1 * e6 ^ 2 * y2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * y2 ^ 2 +
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * e6 * e2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 3 * y2 * e2 +
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
2 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 * e6 -
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 3 * e5 * y1 -
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 3 * e6 * y1 +
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * y2 ^ 2 * e2 +
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 +
2 * x3 ^ 2 * e3 ^ 3 * e2 ^ 2 * y1 * y3 -
4 * e3 ^ 3 * x1 ^ 3 * y1 ^ 2 * e5 * e1 -
10 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 * x2 * e1 +
8 * e3 ^ 3 * x1 ^ 2 * y1 * e5 * y2 * e6 +
2 * e3 ^ 3 * x1 ^ 2 * y1 * e5 * e2 * y3 -
4 * e3 ^ 3 * x1 ^ 3 * y1 ^ 2 * e6 * e1 -
10 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e6 * x2 * e1 +
2 * e3 ^ 3 * x1 ^ 2 * y1 * e6 * e2 * y3 +
8 * e3 ^ 3 * x1 ^ 3 * y1 ^ 3 * y2 * e1 +
20 * e3 ^ 3 * x1 ^ 2 * y1 ^ 3 * y2 * x2 * e1 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * y2 * e2 * y3 +
2 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 * e6 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 3 * e5 * y2 +
4 * e3 ^ 3 * x1 ^ 2 * y1 * e5 ^ 2 * y2 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 +
2 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 * e2 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 3 * e6 * y2 +
4 * e3 ^ 3 * x1 ^ 2 * y1 * e6 ^ 2 * y2 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e6 * y2 ^ 2 +
2 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e6 * e2 -
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 3 * y2 * e2 +
2 * e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e5 * e6 -
4 * e3 ^ 3 * x1 ^ 2 * y2 ^ 3 * e5 * y1 -
4 * e3 ^ 3 * x1 ^ 2 * y2 ^ 3 * e6 * y1 +
4 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 +
2 * e3 ^ 3 * x1 ^ 2 * e2 ^ 2 * y1 * y3 +
4 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * e5 ^ 2 +
4 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * e6 ^ 2 +
16 * y2 ^ 5 * y3 * x2 * e3 ^ 2 * y1 ^ 2 +
4 * y2 * y3 * x2 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 +
4 * y2 * y3 ^ 3 * x2 * e3 ^ 2 * e2 ^ 2 -
32 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 * e5 * x1 * e1 -
40 * y2 ^ 2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 * e5 * e1 -
32 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 * e6 * x1 * e1 -
40 * y2 ^ 2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 * e6 * e1 -
24 * y2 * y3 * x2 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
24 * y2 ^ 2 * y3 * x2 ^ 3 * e3 ^ 2 * y1 * e1 ^ 2 -
8 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e1 * e2 -
24 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * e5 * x1 * e1 -
8 * y2 ^ 3 * y3 * x2 ^ 2 * e3 ^ 2 * e5 * e1 -
8 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * e5 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * x2 * e3 ^ 2 * e5 * e2 -
24 * y2 ^ 3 * y3 * x2 * e3 ^ 2 * e6 * x1 * e1 -
8 * y2 ^ 3 * y3 * x2 ^ 2 * e3 ^ 2 * e6 * e1 -
16 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * e6 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * x2 * e3 ^ 2 * e6 * e2 +
48 * y2 ^ 4 * y3 * x2 * e3 ^ 2 * y1 * x1 * e1 +
16 * y2 ^ 4 * y3 * x2 ^ 2 * e3 ^ 2 * y1 * e1 +
16 * y2 ^ 3 * y3 ^ 2 * x2 * e3 ^ 2 * y1 * e2 +
24 * y2 ^ 2 * y3 * x2 ^ 2 * e3 ^ 2 * y1 * x1 * e1 ^ 2 -
24 * y2 * y3 ^ 2 * x2 * e3 ^ 2 * y1 * x1 * e1 * e2 -
8 * y2 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 * e1 * e2 +
24 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * x1 * e1 * e2 * y1 +
24 * y2 ^ 2 * y3 ^ 2 * x2 * e3 ^ 2 * x1 * e1 * e2 +
8 * y2 ^ 2 * y3 * x2 ^ 2 * e3 ^ 2 * e1 * e2 * y1 +
8 * y2 ^ 2 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e1 * e2 +
4 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e5 ^ 2 +
4 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e6 ^ 2 +
16 * y2 ^ 5 * y3 * x3 * e3 ^ 2 * y1 ^ 2 +
4 * y2 * y3 * x3 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 +
4 * y2 * y3 ^ 3 * x3 * e3 ^ 2 * e2 ^ 2 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e5 * x1 * e1 -
32 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e5 * x2 * e1 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e6 * x1 * e1 -
32 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * e6 * x2 * e1 +
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 -
16 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
24 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 -
8 * y2 * y3 * x3 * e3 ^ 2 * y1 ^ 2 * x2 * e1 * e2 -
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e5 * x1 * e1 -
8 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e5 * x2 * e1 -
8 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * e5 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * x3 * e3 ^ 2 * e5 * e2 -
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e6 * x1 * e1 -
8 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * e6 * x2 * e1 -
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * e6 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * x3 * e3 ^ 2 * e6 * e2 +
32 * y2 ^ 4 * y3 * x3 * e3 ^ 2 * y1 * x1 * e1 +
16 * y2 ^ 4 * y3 * x3 * e3 ^ 2 * y1 * x2 * e1 +
16 * y2 ^ 3 * y3 ^ 2 * x3 * e3 ^ 2 * y1 * e2 +
16 * y2 ^ 3 * y3 * x3 * e3 ^ 2 * x1 * e1 ^ 2 * x2 -
16 * y2 * y3 ^ 2 * x3 * e3 ^ 2 * y1 * x1 * e1 * e2 -
8 * y2 * y3 ^ 2 * x3 * e3 ^ 2 * y1 * x2 * e1 * e2 +
16 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * x1 * e1 * e2 * y1 +
16 * y2 ^ 2 * y3 ^ 2 * x3 * e3 ^ 2 * x1 * e1 * e2 +
8 * y2 ^ 2 * y3 * x3 * e3 ^ 2 * x2 * e1 * e2 * y1 +
8 * y2 ^ 2 * y3 ^ 2 * x3 * e3 ^ 2 * x2 * e1 * e2 +
4 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * e5 ^ 2 +
4 * y2 ^ 3 * y3 * e3 ^ 2 * x1 * e6 ^ 2 +
16 * y2 ^ 5 * y3 * e3 ^ 2 * x1 * y1 ^ 2 +
4 * y2 * y3 * e3 ^ 2 * x1 * e2 ^ 2 * y1 ^ 2 +
4 * y2 * y3 ^ 3 * e3 ^ 2 * x1 * e2 ^ 2 -
24 * y2 ^ 2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 * e5 * e1 -
24 * y2 ^ 2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 * e6 * e1 -
16 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e1 * e2 -
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 ^ 2 * e5 * e1 -
8 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * e5 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * e3 ^ 2 * x1 * e5 * e2 -
16 * y2 ^ 3 * y3 * e3 ^ 2 * x1 ^ 2 * e6 * e1 -
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * e6 * e2 * y1 -
8 * y2 ^ 2 * y3 ^ 2 * e3 ^ 2 * x1 * e6 * e2 +
32 * y2 ^ 4 * y3 * e3 ^ 2 * x1 ^ 2 * y1 * e1 +
16 * y2 ^ 3 * y3 ^ 2 * e3 ^ 2 * x1 * y1 * e2 -
16 * y2 * y3 ^ 2 * e3 ^ 2 * x1 ^ 2 * y1 * e1 * e2 +
16 * y2 ^ 2 * y3 * e3 ^ 2 * x1 ^ 2 * e1 * e2 * y1 +
16 * y2 ^ 2 * y3 ^ 2 * e3 ^ 2 * x1 ^ 2 * e1 * e2 -
16 * x2 ^ 2 * e3 ^ 3 * y1 * e5 * y2 * x1 * e1 -
4 * x2 ^ 3 * e3 ^ 3 * y1 * e5 * y2 * e1 -
16 * x2 ^ 2 * e3 ^ 3 * y1 * e6 * y2 * x1 * e1 -
4 * x2 ^ 3 * e3 ^ 3 * y1 * e6 * y2 * e1 +
6 * x2 ^ 3 * e3 ^ 3 * y1 ^ 2 * x1 * e1 ^ 2 +
10 * x2 ^ 2 * e3 ^ 3 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
8 * x2 ^ 2 * e3 ^ 3 * y1 ^ 2 * x1 * e1 * e2 -
2 * x2 ^ 3 * e3 ^ 3 * y1 ^ 2 * e1 * e2 -
8 * x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 * x1 * e1 -
2 * x2 ^ 3 * e3 ^ 3 * y2 ^ 2 * e5 * e1 -
2 * x2 ^ 2 * e3 ^ 3 * y2 * e5 * e2 * y1 -
2 * x2 ^ 2 * e3 ^ 3 * y2 * e5 * e2 * y3 -
8 * x2 ^ 2 * e3 ^ 3 * y2 ^ 2 * e6 * x1 * e1 -
2 * x2 ^ 3 * e3 ^ 3 * y2 ^ 2 * e6 * e1 -
2 * x2 ^ 2 * e3 ^ 3 * y2 * e6 * e2 * y1 -
2 * x2 ^ 2 * e3 ^ 3 * y2 * e6 * e2 * y3 +
16 * x2 ^ 2 * e3 ^ 3 * y1 * y2 ^ 3 * x1 * e1 +
4 * x2 ^ 3 * e3 ^ 3 * y1 * y2 ^ 3 * e1 +
4 * x2 ^ 2 * e3 ^ 3 * y1 * y2 ^ 2 * e2 * y3 +
6 * x2 ^ 3 * e3 ^ 3 * y2 ^ 2 * x1 * e1 ^ 2 +
4 * x2 ^ 3 * e3 ^ 3 * y1 * x1 * e1 ^ 2 * y2 -
8 * x2 ^ 2 * e3 ^ 3 * y1 * x1 * e1 * e2 * y3 -
2 * x2 ^ 3 * e3 ^ 3 * y1 * e1 * e2 * y3 +
8 * x2 ^ 2 * e3 ^ 3 * y2 * x1 * e1 * e2 * y1 +
8 * x2 ^ 2 * e3 ^ 3 * y2 * x1 * e1 * e2 * y3 +
2 * x2 ^ 3 * e3 ^ 3 * y2 * e1 * e2 * y1 +
2 * x2 ^ 3 * e3 ^ 3 * y2 * e1 * e2 * y3 -
8 * x3 ^ 2 * e3 ^ 3 * y1 * e5 * y2 * x1 * e1 -
4 * x3 ^ 2 * e3 ^ 3 * y1 * e5 * y2 * x2 * e1 -
8 * x3 ^ 2 * e3 ^ 3 * y1 * e6 * y2 * x1 * e1 -
4 * x3 ^ 2 * e3 ^ 3 * y1 * e6 * y2 * x2 * e1 +
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * x1 * e1 ^ 2 * x2 +
4 * x3 ^ 2 * e3 ^ 3 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * x1 * e1 * e2 -
14 * x3 ^ 2 * e3 ^ 3 * y1 * x2 ^ 2 * e1 ^ 2 * y2 -
2 * x3 ^ 2 * e3 ^ 3 * y1 ^ 2 * x2 * e1 * e2 -
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 * x1 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e5 * x2 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 * e5 * e2 * y1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 * e5 * e2 * y3 -
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e6 * x1 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * e6 * x2 * e1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 * e6 * e2 * y1 -
2 * x3 ^ 2 * e3 ^ 3 * y2 * e6 * e2 * y3 +
8 * x3 ^ 2 * e3 ^ 3 * y1 * y2 ^ 3 * x1 * e1 +
4 * x3 ^ 2 * e3 ^ 3 * y1 * y2 ^ 3 * x2 * e1 +
4 * x3 ^ 2 * e3 ^ 3 * y1 * y2 ^ 2 * e2 * y3 +
4 * x3 ^ 2 * e3 ^ 3 * y2 ^ 2 * x1 * e1 ^ 2 * x2 -
8 * x3 ^ 2 * e3 ^ 3 * y1 * x1 * e1 ^ 2 * y2 * x2 -
4 * x3 ^ 2 * e3 ^ 3 * y1 * x1 * e1 * e2 * y3 -
2 * x3 ^ 2 * e3 ^ 3 * y1 * x2 * e1 * e2 * y3 +
4 * x3 ^ 2 * e3 ^ 3 * y2 * x1 * e1 * e2 * y1 +
4 * x3 ^ 2 * e3 ^ 3 * y2 * x1 * e1 * e2 * y3 +
2 * x3 ^ 2 * e3 ^ 3 * y2 * x2 * e1 * e2 * y1 +
2 * x3 ^ 2 * e3 ^ 3 * y2 * x2 * e1 * e2 * y3 -
8 * e3 ^ 3 * x1 ^ 3 * y1 * e5 * y2 * e1 -
20 * e3 ^ 3 * x1 ^ 2 * y1 * e5 * y2 * x2 * e1 -
8 * e3 ^ 3 * x1 ^ 3 * y1 * e6 * y2 * e1 -
20 * e3 ^ 3 * x1 ^ 2 * y1 * e6 * y2 * x2 * e1 +
12 * e3 ^ 3 * x1 ^ 3 * y1 ^ 2 * e1 ^ 2 * x2 +
2 * e3 ^ 3 * x1 ^ 4 * y1 * e1 ^ 2 * y2 -
4 * e3 ^ 3 * x1 ^ 3 * y1 ^ 2 * e1 * e2 -
10 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * x2 * e1 * e2 -
4 * e3 ^ 3 * x1 ^ 3 * y2 ^ 2 * e5 * e1 -
10 * e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e5 * x2 * e1 -
2 * e3 ^ 3 * x1 ^ 2 * y2 * e5 * e2 * y1 -
2 * e3 ^ 3 * x1 ^ 2 * y2 * e5 * e2 * y3 -
4 * e3 ^ 3 * x1 ^ 3 * y2 ^ 2 * e6 * e1 -
10 * e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e6 * x2 * e1 -
2 * e3 ^ 3 * x1 ^ 2 * y2 * e6 * e2 * y1 -
2 * e3 ^ 3 * x1 ^ 2 * y2 * e6 * e2 * y3 +
8 * e3 ^ 3 * x1 ^ 3 * y1 * y2 ^ 3 * e1 +
20 * e3 ^ 3 * x1 ^ 2 * y1 * y2 ^ 3 * x2 * e1 +
4 * e3 ^ 3 * x1 ^ 2 * y1 * y2 ^ 2 * e2 * y3 +
12 * e3 ^ 3 * x1 ^ 3 * y2 ^ 2 * e1 ^ 2 * x2 +
8 * e3 ^ 3 * x1 ^ 3 * y1 * e1 ^ 2 * y2 * x2 -
4 * e3 ^ 3 * x1 ^ 3 * y1 * e1 * e2 * y3 -
10 * e3 ^ 3 * x1 ^ 2 * y1 * x2 * e1 * e2 * y3 +
4 * e3 ^ 3 * x1 ^ 3 * y2 * e1 * e2 * y1 +
4 * e3 ^ 3 * x1 ^ 3 * y2 * e1 * e2 * y3 +
10 * e3 ^ 3 * x1 ^ 2 * y2 * x2 * e1 * e2 * y1 +
10 * e3 ^ 3 * x1 ^ 2 * y2 * x2 * e1 * e2 * y3 +
2 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * e5 ^ 2 -
12 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 * x1 * e1 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 * e1 +
16 * x2 * e3 ^ 3 * x3 * y1 * e5 * y2 * e6 +
4 * x2 * e3 ^ 3 * x3 * y1 * e5 * e2 * y3 -
12 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e6 * x1 * e1 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y1 ^ 2 * e6 * e1 +
4 * x2 * e3 ^ 3 * x3 * y1 * e6 * e2 * y3 +
24 * x2 * e3 ^ 3 * x3 * y1 ^ 3 * y2 * x1 * e1 +
8 * x2 ^ 2 * e3 ^ 3 * x3 * y1 ^ 3 * y2 * e1 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * y2 * e2 * y3 +
4 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 * e6 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 3 * e5 * y2 +
8 * x2 * e3 ^ 3 * x3 * y1 * e5 ^ 2 * y2 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 * y2 ^ 2 +
4 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 * e2 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 3 * e6 * y2 +
8 * x2 * e3 ^ 3 * x3 * y1 * e6 ^ 2 * y2 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e6 * y2 ^ 2 +
4 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e6 * e2 -
8 * x2 * e3 ^ 3 * x3 * y1 ^ 3 * y2 * e2 +
16 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
2 * x2 ^ 3 * e3 ^ 3 * x3 * y1 ^ 2 * e1 ^ 2 +
4 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * e5 * e6 -
8 * x2 * e3 ^ 3 * x3 * y2 ^ 3 * e5 * y1 -
8 * x2 * e3 ^ 3 * x3 * y2 ^ 3 * e6 * y1 +
8 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * y2 ^ 2 * e2 +
16 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
2 * x2 ^ 3 * e3 ^ 3 * x3 * y2 ^ 2 * e1 ^ 2 +
4 * x2 * e3 ^ 3 * x3 * e2 ^ 2 * y1 * y3 +
2 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e5 ^ 2 +
2 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * e6 ^ 2 +
8 * x2 * e3 ^ 3 * x3 * y1 ^ 4 * y2 ^ 2 +
16 * x2 * e3 ^ 3 * x1 * y1 * e5 * y2 * e6 +
4 * x2 * e3 ^ 3 * x1 * y1 * e5 * e2 * y3 +
4 * x2 * e3 ^ 3 * x1 * y1 * e6 * e2 * y3 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * y2 * e2 * y3 +
4 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * e6 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 3 * e5 * y2 +
8 * x2 * e3 ^ 3 * x1 * y1 * e5 ^ 2 * y2 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * y2 ^ 2 +
4 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * e2 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 3 * e6 * y2 +
8 * x2 * e3 ^ 3 * x1 * y1 * e6 ^ 2 * y2 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e6 * y2 ^ 2 +
4 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e6 * e2 -
8 * x2 * e3 ^ 3 * x1 * y1 ^ 3 * y2 * e2 +
4 * x2 * e3 ^ 3 * x1 * y2 ^ 2 * e5 * e6 -
8 * x2 * e3 ^ 3 * x1 * y2 ^ 3 * e5 * y1 -
8 * x2 * e3 ^ 3 * x1 * y2 ^ 3 * e6 * y1 +
8 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * y2 ^ 2 * e2 +
4 * x2 * e3 ^ 3 * x1 * e2 ^ 2 * y1 * y3 +
2 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e5 ^ 2 +
2 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * e6 ^ 2 +
8 * x2 * e3 ^ 3 * x1 * y1 ^ 4 * y2 ^ 2 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e5 * e1 +
16 * x3 * e3 ^ 3 * x1 * y1 * e5 * y2 * e6 +
4 * x3 * e3 ^ 3 * x1 * y1 * e5 * e2 * y3 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e6 * e1 +
4 * x3 * e3 ^ 3 * x1 * y1 * e6 * e2 * y3 +
16 * x3 * e3 ^ 3 * x1 ^ 2 * y1 ^ 3 * y2 * e1 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * y2 * e2 * y3 +
4 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * e6 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 3 * e5 * y2 +
8 * x3 * e3 ^ 3 * x1 * y1 * e5 ^ 2 * y2 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * y2 ^ 2 +
4 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e5 * e2 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 3 * e6 * y2 +
8 * x3 * e3 ^ 3 * x1 * y1 * e6 ^ 2 * y2 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e6 * y2 ^ 2 +
4 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e6 * e2 -
8 * x3 * e3 ^ 3 * x1 * y1 ^ 3 * y2 * e2 +
8 * x3 * e3 ^ 3 * x1 ^ 3 * y1 ^ 2 * e1 ^ 2 +
10 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
4 * x3 * e3 ^ 3 * x1 * y2 ^ 2 * e5 * e6 -
8 * x3 * e3 ^ 3 * x1 * y2 ^ 3 * e5 * y1 -
8 * x3 * e3 ^ 3 * x1 * y2 ^ 3 * e6 * y1 +
8 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * y2 ^ 2 * e2 +
8 * x3 * e3 ^ 3 * x1 ^ 3 * y2 ^ 2 * e1 ^ 2 +
10 * x3 * e3 ^ 3 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 +
4 * x3 * e3 ^ 3 * x1 * e2 ^ 2 * y1 * y3 +
2 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e5 ^ 2 +
2 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * e6 ^ 2 +
8 * x3 * e3 ^ 3 * x1 * y1 ^ 4 * y2 ^ 2 +
12 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e5 * e1 -
16 * e6 ^ 2 * x2 * e3 ^ 2 * y1 * e5 * y2 -
4 * e6 * x2 * e3 ^ 2 * y1 * e5 * e2 * y3 +
12 * e6 ^ 2 * x2 * e3 ^ 2 * y1 ^ 2 * x1 * e1 +
4 * e6 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e1 -
4 * e6 ^ 2 * x2 * e3 ^ 2 * y1 * e2 * y3 -
24 * e6 * x2 * e3 ^ 2 * y1 ^ 3 * y2 * x1 * e1 -
8 * e6 * x2 ^ 2 * e3 ^ 2 * y1 ^ 3 * y2 * e1 +
8 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e1 -
4 * e6 ^ 2 * x2 * e3 ^ 2 * y1 ^ 2 * e5 +
8 * e6 * x2 * e3 ^ 2 * y1 ^ 3 * e5 * y2 -
8 * e6 * x2 * e3 ^ 2 * y1 * e5 ^ 2 * y2 +
8 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * e2 +
8 * e6 ^ 2 * x2 * e3 ^ 2 * y1 ^ 3 * y2 - 8 * e6 ^ 3 * x2 * e3 ^ 2 * y1 * y2 +
8 * e6 ^ 2 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 -
4 * e6 ^ 2 * x2 * e3 ^ 2 * y1 ^ 2 * e2 +
8 * e6 * x2 * e3 ^ 2 * y1 ^ 3 * y2 * e2 -
16 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e6 * x2 ^ 3 * e3 ^ 2 * y1 ^ 2 * e1 ^ 2 -
4 * e6 ^ 2 * x2 * e3 ^ 2 * y2 ^ 2 * e5 +
8 * e6 * x2 * e3 ^ 2 * y2 ^ 3 * e5 * y1 +
8 * e6 ^ 2 * x2 * e3 ^ 2 * y2 ^ 3 * y1 -
8 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 -
16 * e6 * x2 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
6 * e6 * x2 ^ 3 * e3 ^ 2 * y2 ^ 2 * e1 ^ 2 -
4 * e6 * x2 * e3 ^ 2 * e2 ^ 2 * y1 * y3 -
2 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 -
8 * e6 * x2 * e3 ^ 2 * y1 ^ 4 * y2 ^ 2 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 +
4 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x2 * e1 -
16 * e6 ^ 2 * x3 * e3 ^ 2 * y1 * e5 * y2 -
4 * e6 * x3 * e3 ^ 2 * y1 * e5 * e2 * y3 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 +
4 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * x2 * e1 -
4 * e6 ^ 2 * x3 * e3 ^ 2 * y1 * e2 * y3 -
16 * e6 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * x1 * e1 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * x2 * e1 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x2 * e1 -
4 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * e5 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 3 * e5 * y2 -
8 * e6 * x3 * e3 ^ 2 * y1 * e5 ^ 2 * y2 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * e2 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 3 * y2 - 8 * e6 ^ 3 * x3 * e3 ^ 2 * y1 * y2 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 -
4 * e6 ^ 2 * x3 * e3 ^ 2 * y1 ^ 2 * e2 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * e2 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e6 ^ 2 * x3 * e3 ^ 2 * y2 ^ 2 * e5 +
8 * e6 * x3 * e3 ^ 2 * y2 ^ 3 * e5 * y1 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y2 ^ 3 * y1 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 -
8 * e6 * x3 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
14 * e6 * x3 * e3 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e6 * x3 * e3 ^ 2 * e2 ^ 2 * y1 * y3 -
2 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 4 * y2 ^ 2 +
8 * e6 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e5 * e1 -
16 * e6 ^ 2 * e3 ^ 2 * x1 * y1 * e5 * y2 -
4 * e6 * e3 ^ 2 * x1 * y1 * e5 * e2 * y3 +
8 * e6 ^ 2 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e1 -
4 * e6 ^ 2 * e3 ^ 2 * x1 * y1 * e2 * y3 -
16 * e6 * e3 ^ 2 * x1 ^ 2 * y1 ^ 3 * y2 * e1 +
4 * e6 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * y2 ^ 2 * e1 -
4 * e6 ^ 2 * e3 ^ 2 * x1 * y1 ^ 2 * e5 +
8 * e6 * e3 ^ 2 * x1 * y1 ^ 3 * e5 * y2 -
8 * e6 * e3 ^ 2 * x1 * y1 * e5 ^ 2 * y2 +
8 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * e2 +
8 * e6 ^ 2 * e3 ^ 2 * x1 * y1 ^ 3 * y2 - 8 * e6 ^ 3 * e3 ^ 2 * x1 * y1 * y2 +
8 * e6 ^ 2 * e3 ^ 2 * x1 * y1 ^ 2 * y2 ^ 2 -
4 * e6 ^ 2 * e3 ^ 2 * x1 * y1 ^ 2 * e2 +
8 * e6 * e3 ^ 2 * x1 * y1 ^ 3 * y2 * e2 -
8 * e6 * e3 ^ 2 * x1 ^ 3 * y1 ^ 2 * e1 ^ 2 -
10 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e6 ^ 2 * e3 ^ 2 * x1 * y2 ^ 2 * e5 +
8 * e6 * e3 ^ 2 * x1 * y2 ^ 3 * e5 * y1 +
8 * e6 ^ 2 * e3 ^ 2 * x1 * y2 ^ 3 * y1 -
8 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * y2 ^ 2 * e2 -
8 * e6 * e3 ^ 2 * x1 ^ 3 * y2 ^ 2 * e1 ^ 2 -
2 * e6 * e3 ^ 2 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e6 * e3 ^ 2 * x1 * e2 ^ 2 * y1 * y3 -
2 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * e5 ^ 2 -
8 * e6 * e3 ^ 2 * x1 * y1 ^ 4 * y2 ^ 2 +
12 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e5 * e1 -
16 * e7 * x2 * e3 ^ 2 * y1 * e5 * y2 * e6 -
4 * e7 * x2 * e3 ^ 2 * y1 * e5 * e2 * y3 +
12 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e6 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e6 * e1 -
4 * e7 * x2 * e3 ^ 2 * y1 * e6 * e2 * y3 -
24 * e7 * x2 * e3 ^ 2 * y1 ^ 3 * y2 * x1 * e1 -
8 * e7 * x2 ^ 2 * e3 ^ 2 * y1 ^ 3 * y2 * e1 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e1 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * y2 * e2 * y3 -
4 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * e6 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 3 * e5 * y2 -
8 * e7 * x2 * e3 ^ 2 * y1 * e5 ^ 2 * y2 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e5 * e2 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 3 * e6 * y2 -
8 * e7 * x2 * e3 ^ 2 * y1 * e6 ^ 2 * y2 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e6 * y2 ^ 2 -
4 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e6 * e2 +
8 * e7 * x2 * e3 ^ 2 * y1 ^ 3 * y2 * e2 -
16 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e7 * x2 ^ 3 * e3 ^ 2 * y1 ^ 2 * e1 ^ 2 -
4 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * e5 * e6 +
8 * e7 * x2 * e3 ^ 2 * y2 ^ 3 * e5 * y1 +
8 * e7 * x2 * e3 ^ 2 * y2 ^ 3 * e6 * y1 -
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 -
16 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e7 * x2 ^ 3 * e3 ^ 2 * y2 ^ 2 * e1 ^ 2 -
4 * e7 * x2 * e3 ^ 2 * e2 ^ 2 * y1 * y3 -
2 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 -
2 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * e6 ^ 2 -
8 * e7 * x2 * e3 ^ 2 * y1 ^ 4 * y2 ^ 2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 +
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * x2 * e1 -
16 * e7 * x3 * e3 ^ 2 * y1 * e5 * y2 * e6 -
4 * e7 * x3 * e3 ^ 2 * y1 * e5 * e2 * y3 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * x1 * e1 +
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * x2 * e1 -
4 * e7 * x3 * e3 ^ 2 * y1 * e6 * e2 * y3 -
16 * e7 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * x1 * e1 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * x2 * e1 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * x2 * e1 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * y2 * e2 * y3 -
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * e6 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 3 * e5 * y2 -
8 * e7 * x3 * e3 ^ 2 * y1 * e5 ^ 2 * y2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 * e2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 3 * e6 * y2 -
8 * e7 * x3 * e3 ^ 2 * y1 * e6 ^ 2 * y2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * y2 ^ 2 -
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e6 * e2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 3 * y2 * e2 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e5 * e6 +
8 * e7 * x3 * e3 ^ 2 * y2 ^ 3 * e5 * y1 +
8 * e7 * x3 * e3 ^ 2 * y2 ^ 3 * e6 * y1 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 -
8 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 -
2 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e7 * x3 * e3 ^ 2 * e2 ^ 2 * y1 * y3 -
2 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e5 ^ 2 -
2 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * e6 ^ 2 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 4 * y2 ^ 2 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e5 * e1 -
16 * e7 * e3 ^ 2 * x1 * y1 * e5 * y2 * e6 -
4 * e7 * e3 ^ 2 * x1 * y1 * e5 * e2 * y3 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e6 * e1 -
4 * e7 * e3 ^ 2 * x1 * y1 * e6 * e2 * y3 -
16 * e7 * e3 ^ 2 * x1 ^ 2 * y1 ^ 3 * y2 * e1 +
4 * e7 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * y2 ^ 2 * e1 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * y2 * e2 * y3 -
4 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * e6 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 3 * e5 * y2 -
8 * e7 * e3 ^ 2 * x1 * y1 * e5 ^ 2 * y2 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * y2 ^ 2 -
4 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e5 * e2 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 3 * e6 * y2 -
8 * e7 * e3 ^ 2 * x1 * y1 * e6 ^ 2 * y2 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e6 * y2 ^ 2 -
4 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e6 * e2 +
8 * e7 * e3 ^ 2 * x1 * y1 ^ 3 * y2 * e2 -
8 * e7 * e3 ^ 2 * x1 ^ 3 * y1 ^ 2 * e1 ^ 2 -
10 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e7 * e3 ^ 2 * x1 * y2 ^ 2 * e5 * e6 +
8 * e7 * e3 ^ 2 * x1 * y2 ^ 3 * e5 * y1 +
8 * e7 * e3 ^ 2 * x1 * y2 ^ 3 * e6 * y1 -
8 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * y2 ^ 2 * e2 -
8 * e7 * e3 ^ 2 * x1 ^ 3 * y2 ^ 2 * e1 ^ 2 -
10 * e7 * e3 ^ 2 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 -
4 * e7 * e3 ^ 2 * x1 * e2 ^ 2 * y1 * y3 -
2 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e5 ^ 2 -
2 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * e6 ^ 2 -
8 * e7 * e3 ^ 2 * x1 * y1 ^ 4 * y2 ^ 2 +
2 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * e6 ^ 2 +
8 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * y2 ^ 4 +
2 * x2 * e3 ^ 3 * x3 * e2 ^ 2 * y1 ^ 2 +
2 * x2 * e3 ^ 3 * x3 * e2 ^ 2 * y3 ^ 2 -
24 * x2 * e3 ^ 3 * x3 * y1 * e5 * y2 * x1 * e1 -
8 * x2 ^ 2 * e3 ^ 3 * x3 * y1 * e5 * y2 * e1 -
24 * x2 * e3 ^ 3 * x3 * y1 * e6 * y2 * x1 * e1 -
8 * x2 ^ 2 * e3 ^ 3 * x3 * y1 * e6 * y2 * e1 +
16 * x2 * e3 ^ 3 * x3 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
12 * x2 * e3 ^ 3 * x3 * y1 ^ 2 * x1 * e1 * e2 -
4 * x2 ^ 3 * e3 ^ 3 * x3 * y1 * e1 ^ 2 * y2 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y1 ^ 2 * e1 * e2 -
12 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * e5 * x1 * e1 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y2 ^ 2 * e5 * e1 -
4 * x2 * e3 ^ 3 * x3 * y2 * e5 * e2 * y1 -
4 * x2 * e3 ^ 3 * x3 * y2 * e5 * e2 * y3 -
12 * x2 * e3 ^ 3 * x3 * y2 ^ 2 * e6 * x1 * e1 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y2 ^ 2 * e6 * e1 -
4 * x2 * e3 ^ 3 * x3 * y2 * e6 * e2 * y1 -
4 * x2 * e3 ^ 3 * x3 * y2 * e6 * e2 * y3 +
24 * x2 * e3 ^ 3 * x3 * y1 * y2 ^ 3 * x1 * e1 +
8 * x2 ^ 2 * e3 ^ 3 * x3 * y1 * y2 ^ 3 * e1 +
8 * x2 * e3 ^ 3 * x3 * y1 * y2 ^ 2 * e2 * y3 +
4 * x2 ^ 2 * e3 ^ 3 * x3 * y1 * x1 * e1 ^ 2 * y2 -
12 * x2 * e3 ^ 3 * x3 * y1 * x1 * e1 * e2 * y3 -
4 * x2 ^ 2 * e3 ^ 3 * x3 * y1 * e1 * e2 * y3 +
12 * x2 * e3 ^ 3 * x3 * y2 * x1 * e1 * e2 * y1 +
12 * x2 * e3 ^ 3 * x3 * y2 * x1 * e1 * e2 * y3 +
4 * x2 ^ 2 * e3 ^ 3 * x3 * y2 * e1 * e2 * y1 +
4 * x2 ^ 2 * e3 ^ 3 * x3 * y2 * e1 * e2 * y3 +
2 * x2 * e3 ^ 3 * x1 * y2 ^ 2 * e5 ^ 2 +
2 * x2 * e3 ^ 3 * x1 * y2 ^ 2 * e6 ^ 2 +
8 * x2 * e3 ^ 3 * x1 * y1 ^ 2 * y2 ^ 4 +
2 * x2 * e3 ^ 3 * x1 * e2 ^ 2 * y1 ^ 2 +
2 * x2 * e3 ^ 3 * x1 * e2 ^ 2 * y3 ^ 2 -
4 * x2 * e3 ^ 3 * x1 * y2 * e5 * e2 * y1 -
4 * x2 * e3 ^ 3 * x1 * y2 * e5 * e2 * y3 -
4 * x2 * e3 ^ 3 * x1 * y2 * e6 * e2 * y1 -
4 * x2 * e3 ^ 3 * x1 * y2 * e6 * e2 * y3 +
8 * x2 * e3 ^ 3 * x1 * y1 * y2 ^ 2 * e2 * y3 +
2 * x3 * e3 ^ 3 * x1 * y2 ^ 2 * e5 ^ 2 +
2 * x3 * e3 ^ 3 * x1 * y2 ^ 2 * e6 ^ 2 +
8 * x3 * e3 ^ 3 * x1 * y1 ^ 2 * y2 ^ 4 +
2 * x3 * e3 ^ 3 * x1 * e2 ^ 2 * y1 ^ 2 +
2 * x3 * e3 ^ 3 * x1 * e2 ^ 2 * y3 ^ 2 -
16 * x3 * e3 ^ 3 * x1 ^ 2 * y1 * e5 * y2 * e1 -
16 * x3 * e3 ^ 3 * x1 ^ 2 * y1 * e6 * y2 * e1 +
8 * x3 * e3 ^ 3 * x1 ^ 3 * y1 * e1 ^ 2 * y2 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y1 ^ 2 * e1 * e2 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e5 * e1 -
4 * x3 * e3 ^ 3 * x1 * y2 * e5 * e2 * y1 -
4 * x3 * e3 ^ 3 * x1 * y2 * e5 * e2 * y3 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y2 ^ 2 * e6 * e1 -
4 * x3 * e3 ^ 3 * x1 * y2 * e6 * e2 * y1 -
4 * x3 * e3 ^ 3 * x1 * y2 * e6 * e2 * y3 +
16 * x3 * e3 ^ 3 * x1 ^ 2 * y1 * y2 ^ 3 * e1 +
8 * x3 * e3 ^ 3 * x1 * y1 * y2 ^ 2 * e2 * y3 -
8 * x3 * e3 ^ 3 * x1 ^ 2 * y1 * e1 * e2 * y3 +
8 * x3 * e3 ^ 3 * x1 ^ 2 * y2 * e1 * e2 * y1 +
8 * x3 * e3 ^ 3 * x1 ^ 2 * y2 * e1 * e2 * y3 -
2 * e6 * x2 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
8 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 -
2 * e6 * x2 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 -
2 * e6 * x2 * e3 ^ 2 * e2 ^ 2 * y3 ^ 2 +
16 * e6 * x2 * e3 ^ 2 * y1 * e5 * y2 * x1 * e1 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 * e5 * y2 * e1 +
16 * e6 ^ 2 * x2 * e3 ^ 2 * y1 * y2 * x1 * e1 +
4 * e6 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 * y2 * e1 +
12 * e6 * x2 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
4 * e6 * x2 ^ 3 * e3 ^ 2 * y1 * e1 ^ 2 * y2 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e1 * e2 +
12 * e6 * x2 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 -
4 * e6 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * e1 +
4 * e6 * x2 * e3 ^ 2 * y2 * e5 * e2 * y1 +
4 * e6 * x2 * e3 ^ 2 * y2 * e5 * e2 * y3 +
12 * e6 ^ 2 * x2 * e3 ^ 2 * y2 ^ 2 * x1 * e1 +
4 * e6 ^ 2 * x2 * e3 ^ 2 * y2 * e2 * y1 +
4 * e6 ^ 2 * x2 * e3 ^ 2 * y2 * e2 * y3 -
24 * e6 * x2 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 +
8 * e6 * x2 ^ 2 * e3 ^ 2 * y1 * y2 ^ 3 * e1 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 * x1 * e1 ^ 2 * y2 +
12 * e6 * x2 * e3 ^ 2 * y1 * x1 * e1 * e2 * y3 +
4 * e6 * x2 ^ 2 * e3 ^ 2 * y1 * e1 * e2 * y3 -
12 * e6 * x2 * e3 ^ 2 * y2 * x1 * e1 * e2 * y1 -
12 * e6 * x2 * e3 ^ 2 * y2 * x1 * e1 * e2 * y3 -
4 * e6 * x2 ^ 2 * e3 ^ 2 * y2 * e1 * e2 * y1 -
4 * e6 * x2 ^ 2 * e3 ^ 2 * y2 * e1 * e2 * y3 -
2 * e6 * x3 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 -
2 * e6 * x3 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 -
2 * e6 * x3 * e3 ^ 2 * e2 ^ 2 * y3 ^ 2 +
8 * e6 * x3 * e3 ^ 2 * y1 * e5 * y2 * x1 * e1 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y1 * y2 * x1 * e1 -
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 +
8 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
20 * e6 * x3 * e3 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 * y2 +
4 * e6 * x3 * e3 ^ 2 * y1 ^ 2 * x2 * e1 * e2 +
8 * e6 * x3 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 -
4 * e6 * x3 * e3 ^ 2 * y2 ^ 2 * e5 * x2 * e1 +
4 * e6 * x3 * e3 ^ 2 * y2 * e5 * e2 * y1 +
4 * e6 * x3 * e3 ^ 2 * y2 * e5 * e2 * y3 +
8 * e6 ^ 2 * x3 * e3 ^ 2 * y2 ^ 2 * x1 * e1 +
4 * e6 ^ 2 * x3 * e3 ^ 2 * y2 * e2 * y1 +
4 * e6 ^ 2 * x3 * e3 ^ 2 * y2 * e2 * y3 -
16 * e6 * x3 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 +
8 * e6 * x3 * e3 ^ 2 * y1 * y2 ^ 3 * x2 * e1 +
16 * e6 * x3 * e3 ^ 2 * y1 * x1 * e1 ^ 2 * y2 * x2 +
8 * e6 * x3 * e3 ^ 2 * y1 * x1 * e1 * e2 * y3 +
4 * e6 * x3 * e3 ^ 2 * y1 * x2 * e1 * e2 * y3 -
8 * e6 * x3 * e3 ^ 2 * y2 * x1 * e1 * e2 * y1 -
8 * e6 * x3 * e3 ^ 2 * y2 * x1 * e1 * e2 * y3 -
4 * e6 * x3 * e3 ^ 2 * y2 * x2 * e1 * e2 * y1 -
4 * e6 * x3 * e3 ^ 2 * y2 * x2 * e1 * e2 * y3 -
2 * e6 * e3 ^ 2 * x1 * y2 ^ 2 * e5 ^ 2 -
8 * e6 * e3 ^ 2 * x1 * y1 ^ 2 * y2 ^ 4 -
2 * e6 * e3 ^ 2 * x1 * e2 ^ 2 * y1 ^ 2 -
2 * e6 * e3 ^ 2 * x1 * e2 ^ 2 * y3 ^ 2 +
12 * e6 * e3 ^ 2 * x1 ^ 2 * y1 * e5 * y2 * e1 +
12 * e6 ^ 2 * e3 ^ 2 * x1 ^ 2 * y1 * y2 * e1 +
8 * e6 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e1 * e2 +
8 * e6 * e3 ^ 2 * x1 ^ 2 * y2 ^ 2 * e5 * e1 +
4 * e6 * e3 ^ 2 * x1 * y2 * e5 * e2 * y1 +
4 * e6 * e3 ^ 2 * x1 * y2 * e5 * e2 * y3 +
8 * e6 ^ 2 * e3 ^ 2 * x1 ^ 2 * y2 ^ 2 * e1 +
4 * e6 ^ 2 * e3 ^ 2 * x1 * y2 * e2 * y1 +
4 * e6 ^ 2 * e3 ^ 2 * x1 * y2 * e2 * y3 -
16 * e6 * e3 ^ 2 * x1 ^ 2 * y1 * y2 ^ 3 * e1 +
8 * e6 * e3 ^ 2 * x1 ^ 2 * y1 * e1 * e2 * y3 -
8 * e6 * e3 ^ 2 * x1 ^ 2 * y2 * e1 * e2 * y1 -
8 * e6 * e3 ^ 2 * x1 ^ 2 * y2 * e1 * e2 * y3 -
2 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
2 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * e6 ^ 2 -
8 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 -
2 * e7 * x2 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 -
2 * e7 * x2 * e3 ^ 2 * e2 ^ 2 * y3 ^ 2 +
16 * e7 * x2 * e3 ^ 2 * y1 * e5 * y2 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 * e5 * y2 * e1 +
16 * e7 * x2 * e3 ^ 2 * y1 * e6 * y2 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 * e6 * y2 * e1 +
12 * e7 * x2 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
4 * e7 * x2 ^ 3 * e3 ^ 2 * y1 * e1 ^ 2 * y2 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * e1 * e2 +
12 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * e1 +
4 * e7 * x2 * e3 ^ 2 * y2 * e5 * e2 * y1 +
4 * e7 * x2 * e3 ^ 2 * y2 * e5 * e2 * y3 +
12 * e7 * x2 * e3 ^ 2 * y2 ^ 2 * e6 * x1 * e1 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * e6 * e1 +
4 * e7 * x2 * e3 ^ 2 * y2 * e6 * e2 * y1 +
4 * e7 * x2 * e3 ^ 2 * y2 * e6 * e2 * y3 -
24 * e7 * x2 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 -
8 * e7 * x2 ^ 2 * e3 ^ 2 * y1 * y2 ^ 3 * e1 -
8 * e7 * x2 * e3 ^ 2 * y1 * y2 ^ 2 * e2 * y3 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 * x1 * e1 ^ 2 * y2 +
12 * e7 * x2 * e3 ^ 2 * y1 * x1 * e1 * e2 * y3 +
4 * e7 * x2 ^ 2 * e3 ^ 2 * y1 * e1 * e2 * y3 -
12 * e7 * x2 * e3 ^ 2 * y2 * x1 * e1 * e2 * y1 -
12 * e7 * x2 * e3 ^ 2 * y2 * x1 * e1 * e2 * y3 -
4 * e7 * x2 ^ 2 * e3 ^ 2 * y2 * e1 * e2 * y1 -
4 * e7 * x2 ^ 2 * e3 ^ 2 * y2 * e1 * e2 * y3 -
2 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
2 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e6 ^ 2 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 -
2 * e7 * x3 * e3 ^ 2 * e2 ^ 2 * y1 ^ 2 -
2 * e7 * x3 * e3 ^ 2 * e2 ^ 2 * y3 ^ 2 +
8 * e7 * x3 * e3 ^ 2 * y1 * e5 * y2 * x1 * e1 +
8 * e7 * x3 * e3 ^ 2 * y1 * e6 * y2 * x1 * e1 -
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 +
8 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
20 * e7 * x3 * e3 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 * y2 +
4 * e7 * x3 * e3 ^ 2 * y1 ^ 2 * x2 * e1 * e2 +
8 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 +
4 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e5 * x2 * e1 +
4 * e7 * x3 * e3 ^ 2 * y2 * e5 * e2 * y1 +
4 * e7 * x3 * e3 ^ 2 * y2 * e5 * e2 * y3 +
8 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e6 * x1 * e1 +
4 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * e6 * x2 * e1 +
4 * e7 * x3 * e3 ^ 2 * y2 * e6 * e2 * y1 +
4 * e7 * x3 * e3 ^ 2 * y2 * e6 * e2 * y3 -
16 * e7 * x3 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 -
8 * e7 * x3 * e3 ^ 2 * y1 * y2 ^ 3 * x2 * e1 -
8 * e7 * x3 * e3 ^ 2 * y1 * y2 ^ 2 * e2 * y3 -
8 * e7 * x3 * e3 ^ 2 * y2 ^ 2 * x1 * e1 ^ 2 * x2 +
16 * e7 * x3 * e3 ^ 2 * y1 * x1 * e1 ^ 2 * y2 * x2 +
8 * e7 * x3 * e3 ^ 2 * y1 * x1 * e1 * e2 * y3 +
4 * e7 * x3 * e3 ^ 2 * y1 * x2 * e1 * e2 * y3 -
8 * e7 * x3 * e3 ^ 2 * y2 * x1 * e1 * e2 * y1 -
8 * e7 * x3 * e3 ^ 2 * y2 * x1 * e1 * e2 * y3 -
4 * e7 * x3 * e3 ^ 2 * y2 * x2 * e1 * e2 * y1 -
4 * e7 * x3 * e3 ^ 2 * y2 * x2 * e1 * e2 * y3 -
2 * e7 * e3 ^ 2 * x1 * y2 ^ 2 * e5 ^ 2 -
2 * e7 * e3 ^ 2 * x1 * y2 ^ 2 * e6 ^ 2 -
8 * e7 * e3 ^ 2 * x1 * y1 ^ 2 * y2 ^ 4 -
2 * e7 * e3 ^ 2 * x1 * e2 ^ 2 * y1 ^ 2 -
2 * e7 * e3 ^ 2 * x1 * e2 ^ 2 * y3 ^ 2 +
12 * e7 * e3 ^ 2 * x1 ^ 2 * y1 * e5 * y2 * e1 +
12 * e7 * e3 ^ 2 * x1 ^ 2 * y1 * e6 * y2 * e1 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y1 ^ 2 * e1 * e2 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y2 ^ 2 * e5 * e1 +
4 * e7 * e3 ^ 2 * x1 * y2 * e5 * e2 * y1 +
4 * e7 * e3 ^ 2 * x1 * y2 * e5 * e2 * y3 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y2 ^ 2 * e6 * e1 +
4 * e7 * e3 ^ 2 * x1 * y2 * e6 * e2 * y1 +
4 * e7 * e3 ^ 2 * x1 * y2 * e6 * e2 * y3 -
16 * e7 * e3 ^ 2 * x1 ^ 2 * y1 * y2 ^ 3 * e1 -
8 * e7 * e3 ^ 2 * x1 * y1 * y2 ^ 2 * e2 * y3 +
8 * e7 * e3 ^ 2 * x1 ^ 2 * y1 * e1 * e2 * y3 -
8 * e7 * e3 ^ 2 * x1 ^ 2 * y2 * e1 * e2 * y1 -
8 * e7 * e3 ^ 2 * x1 ^ 2 * y2 * e1 * e2 * y3 + 8 * e3 * e6 ^ 3 * y1 * e5 * y2 -
4 * e3 * e6 ^ 3 * y1 ^ 2 * x1 * e1 - 2 * e3 * e6 ^ 3 * y1 ^ 2 * x2 * e1 +
2 * e3 * e6 ^ 3 * y1 * e2 * y3 - 4 * e3 * e6 ^ 2 * y1 ^ 3 * e5 * y2 +
x1 ^ 2 * e1 ^ 3 * e7 ^ 3 + 4 * e3 * e6 ^ 2 * y1 * e5 ^ 2 * y2 -
4 * e3 * e6 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 + 2 * e3 * e6 ^ 2 * y1 ^ 2 * e5 * e2 -
4 * e3 * e6 ^ 2 * y1 ^ 3 * y2 * e2 +
4 * e3 * e6 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
e3 * e6 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 - 4 * e3 * e6 ^ 2 * y2 ^ 3 * e5 * y1 +
4 * e3 * e6 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 +
4 * e3 * e6 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 -
7 * e3 * e6 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 +
2 * e3 * e6 ^ 2 * e2 ^ 2 * y1 * y3 + 4 * e3 * e6 ^ 2 * e7 * y1 ^ 2 * e5 -
8 * e3 * e6 ^ 2 * e7 * y1 ^ 3 * y2 + 8 * e3 * e6 ^ 3 * e7 * y1 * y2 -
8 * e3 * e6 ^ 2 * e7 * y1 ^ 2 * y2 ^ 2 + 4 * e3 * e6 ^ 2 * e7 * y1 ^ 2 * e2 +
4 * e3 * e6 ^ 2 * e7 * y2 ^ 2 * e5 - 8 * e3 * e6 ^ 2 * e7 * y2 ^ 3 * y1 +
2 * e3 * e6 * e7 * y1 ^ 2 * e5 ^ 2 + 8 * e3 * e6 * e7 * y1 ^ 4 * y2 ^ 2 +
2 * e3 * e7 ^ 2 * y1 ^ 2 * e5 * e6 - 4 * e3 * e7 ^ 2 * y1 ^ 3 * e5 * y2 +
4 * e3 * e7 ^ 2 * y1 * e5 ^ 2 * y2 - 4 * e3 * e6 ^ 2 * y1 ^ 2 * e5 * x1 * e1 -
2 * e3 * e6 ^ 2 * y1 ^ 2 * e5 * x2 * e1 + 2 * e3 * e6 ^ 2 * y1 * e5 * e2 * y3 +
8 * e3 * e6 ^ 2 * y1 ^ 3 * y2 * x1 * e1 +
4 * e3 * e6 ^ 2 * y1 ^ 3 * y2 * x2 * e1 -
8 * e3 * e6 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 -
8 * e3 * e6 ^ 2 * y1 ^ 2 * y2 ^ 2 * x2 * e1 -
12 * e3 * e6 ^ 2 * y1 ^ 2 * y2 * e2 * y3 + e1 * e5 ^ 2 * e6 ^ 3 -
8 * e3 * e6 * e7 * y1 ^ 2 * e5 * x1 * e1 -
4 * e3 * e6 * e7 * y1 ^ 2 * e5 * x2 * e1 +
16 * e3 * e6 ^ 2 * e7 * y1 * e5 * y2 + 4 * e3 * e6 * e7 * y1 * e5 * e2 * y3 -
8 * e3 * e6 ^ 2 * e7 * y1 ^ 2 * x1 * e1 -
4 * e3 * e6 ^ 2 * e7 * y1 ^ 2 * x2 * e1 + 4 * e3 * e6 ^ 2 * e7 * y1 * e2 * y3 +
16 * e3 * e6 * e7 * y1 ^ 3 * y2 * x1 * e1 +
8 * e3 * e6 * e7 * y1 ^ 3 * y2 * x2 * e1 -
16 * e3 * e6 * e7 * y1 ^ 2 * y2 ^ 2 * x1 * e1 -
16 * e3 * e6 * e7 * y1 ^ 2 * y2 ^ 2 * x2 * e1 -
16 * e3 * e6 * e7 * y1 ^ 2 * y2 * e2 * y3 -
8 * e3 * e6 * e7 * y1 ^ 3 * e5 * y2 + 8 * e3 * e6 * e7 * y1 * e5 ^ 2 * y2 -
8 * e3 * e6 * e7 * y1 ^ 2 * e5 * y2 ^ 2 + 4 * e3 * e6 * e7 * y1 ^ 2 * e5 * e2 -
8 * e3 * e6 * e7 * y1 ^ 3 * y2 * e2 +
8 * e3 * e6 * e7 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
2 * e3 * e6 * e7 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
8 * e3 * e6 * e7 * y2 ^ 3 * e5 * y1 + 8 * e3 * e6 * e7 * y1 ^ 2 * y2 ^ 2 * e2 +
8 * e3 * e6 * e7 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 -
6 * e3 * e6 * e7 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 +
4 * e3 * e6 * e7 * e2 ^ 2 * y1 * y3 - 4 * e3 * e7 ^ 2 * y1 ^ 2 * e5 * x1 * e1 -
2 * e3 * e7 ^ 2 * y1 ^ 2 * e5 * x2 * e1 + 8 * e3 * e7 ^ 2 * y1 * e5 * y2 * e6 +
2 * e3 * e7 ^ 2 * y1 * e5 * e2 * y3 - 4 * e3 * e7 ^ 2 * y1 ^ 2 * e6 * x1 * e1 -
2 * e3 * e7 ^ 2 * y1 ^ 2 * e6 * x2 * e1 + 2 * e3 * e7 ^ 2 * y1 * e6 * e2 * y3 +
8 * e3 * e7 ^ 2 * y1 ^ 3 * y2 * x1 * e1 +
4 * e3 * e7 ^ 2 * y1 ^ 3 * y2 * x2 * e1 -
8 * e3 * e7 ^ 2 * y1 ^ 2 * y2 ^ 2 * x1 * e1 -
8 * e3 * e7 ^ 2 * y1 ^ 2 * y2 ^ 2 * x2 * e1 -
4 * e3 * e7 ^ 2 * y1 ^ 2 * y2 * e2 * y3 -
4 * e3 * e7 ^ 2 * y1 ^ 2 * e5 * y2 ^ 2 + 2 * e3 * e7 ^ 2 * y1 ^ 2 * e5 * e2 -
4 * e3 * e7 ^ 2 * y1 ^ 3 * e6 * y2 + 4 * e3 * e7 ^ 2 * y1 * e6 ^ 2 * y2 -
4 * e3 * e7 ^ 2 * y1 ^ 2 * e6 * y2 ^ 2 + 2 * e3 * e7 ^ 2 * y1 ^ 2 * e6 * e2 -
4 * e3 * e7 ^ 2 * y1 ^ 3 * y2 * e2 +
4 * e3 * e7 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
e3 * e7 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 + 2 * e3 * e7 ^ 2 * y2 ^ 2 * e5 * e6 -
4 * e3 * e7 ^ 2 * y2 ^ 3 * e5 * y1 - 4 * e3 * e7 ^ 2 * y2 ^ 3 * e6 * y1 +
4 * e3 * e7 ^ 2 * y1 ^ 2 * y2 ^ 2 * e2 +
4 * e3 * e7 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 2 +
e3 * e7 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 2 + 2 * e3 * e7 ^ 2 * e2 ^ 2 * y1 * y3 -
16 * e3 * y2 ^ 3 * y3 ^ 3 * y1 ^ 2 * e2 -
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 ^ 3 * e5 +
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * e5 ^ 2 -
16 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * e5 -
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 ^ 3 * e6 +
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * e6 ^ 2 -
16 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * e6 -
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 ^ 3 * e2 + 8 * e3 * y2 ^ 4 * y3 ^ 2 * e5 * e6 -
16 * e3 * y2 ^ 5 * y3 ^ 2 * e5 * y1 - 16 * e3 * y2 ^ 5 * y3 ^ 2 * e6 * y1 +
16 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * e2 +
16 * e3 * y2 ^ 4 * y3 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * e3 * y2 ^ 4 * y3 ^ 2 * x2 ^ 2 * e1 ^ 2 +
8 * e3 * y2 ^ 2 * y3 ^ 3 * e2 ^ 2 * y1 +
4 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e5 ^ 2 +
4 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e6 ^ 2 -
4 * e3 * e6 ^ 3 * y2 ^ 2 * x1 * e1 + 2 * e3 * e6 ^ 3 * y2 ^ 2 * x2 * e1 -
2 * e3 * e6 ^ 3 * y2 * e2 * y1 - 2 * e3 * e6 ^ 3 * y2 * e2 * y3 +
2 * e3 * e6 * e7 * y2 ^ 2 * e5 ^ 2 + 8 * e3 * e6 * e7 * y1 ^ 2 * y2 ^ 4 +
2 * e3 * e6 * e7 * e2 ^ 2 * y1 ^ 2 + 2 * e3 * e6 * e7 * e2 ^ 2 * y3 ^ 2 +
4 * e3 * y2 ^ 2 * y3 ^ 2 * e2 ^ 2 * y1 ^ 2 -
8 * e3 * y2 ^ 3 * y3 ^ 3 * e5 * e2 - 8 * e3 * y2 ^ 3 * y3 ^ 3 * e6 * e2 +
16 * e3 * y2 ^ 4 * y3 ^ 3 * y1 * e2 + 16 * e3 * e6 ^ 2 * y2 ^ 2 * y3 * y1 ^ 3 -
16 * e3 * e6 ^ 3 * y2 ^ 2 * y3 * y1 + 16 * e3 * e6 ^ 2 * y2 ^ 3 * y3 * y1 ^ 2 -
8 * e3 * e6 ^ 2 * y2 ^ 3 * y3 * e5 -
16 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e5 * x1 * e1 -
8 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e5 * x2 * e1 +
32 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * e5 * e6 +
8 * e3 * y2 ^ 2 * y3 ^ 3 * y1 * e5 * e2 -
16 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e6 * x1 * e1 +
8 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e6 * x2 * e1 +
8 * e3 * y2 ^ 2 * y3 ^ 3 * y1 * e6 * e2 +
32 * e3 * y2 ^ 3 * y3 ^ 2 * y1 ^ 3 * x1 * e1 +
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 ^ 3 * x2 * e1 -
32 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * x1 * e1 +
32 * e3 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * x2 * e1 +
8 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e5 * e6 +
8 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e5 * e2 + x2 ^ 2 * e1 ^ 3 * e7 ^ 3 +
24 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e6 * e2 +
16 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 +
4 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
4 * e3 * e7 ^ 2 * y1 ^ 2 * y2 ^ 4 + e3 * e7 ^ 2 * e2 ^ 2 * y1 ^ 2 +
e3 * e7 ^ 2 * e2 ^ 2 * y3 ^ 2 + 4 * e3 * y2 ^ 4 * y3 ^ 2 * e5 ^ 2 +
4 * e3 * y2 ^ 4 * y3 ^ 2 * e6 ^ 2 + 16 * e3 * y2 ^ 6 * y3 ^ 2 * y1 ^ 2 +
4 * e3 * y2 ^ 2 * y3 ^ 4 * e2 ^ 2 - 4 * e3 * e6 ^ 3 * y2 ^ 3 * y3 +
4 * e3 * e6 ^ 2 * y1 * e5 * y2 * x2 * e1 +
4 * e3 * e6 ^ 3 * y1 * y2 * x2 * e1 +
4 * e3 * e6 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 -
6 * e3 * e6 ^ 2 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
4 * e3 * e6 ^ 2 * y1 ^ 2 * x1 * e1 * e2 -
8 * e3 * e6 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 * y2 -
2 * e3 * e6 ^ 2 * y1 ^ 2 * x2 * e1 * e2 -
4 * e3 * e6 ^ 2 * y2 ^ 2 * e5 * x1 * e1 +
6 * e3 * e6 ^ 2 * y2 ^ 2 * e5 * x2 * e1 - 2 * e3 * e6 ^ 2 * y2 * e5 * e2 * y1 -
2 * e3 * e6 ^ 2 * y2 * e5 * e2 * y3 + 8 * e3 * e6 ^ 2 * y1 * y2 ^ 3 * x1 * e1 -
12 * e3 * e6 ^ 2 * y1 * y2 ^ 3 * x2 * e1 +
12 * e3 * e6 ^ 2 * y1 * y2 ^ 2 * e2 * y3 -
4 * e3 * e6 ^ 2 * y2 ^ 2 * x1 * e1 ^ 2 * x2 -
12 * e3 * e6 ^ 2 * y1 * x1 * e1 ^ 2 * y2 * x2 -
4 * e3 * e6 ^ 2 * y1 * x1 * e1 * e2 * y3 -
2 * e3 * e6 ^ 2 * y1 * x2 * e1 * e2 * y3 +
4 * e3 * e6 ^ 2 * y2 * x1 * e1 * e2 * y1 +
4 * e3 * e6 ^ 2 * y2 * x1 * e1 * e2 * y3 +
2 * e3 * e6 ^ 2 * y2 * x2 * e1 * e2 * y1 +
2 * e3 * e6 ^ 2 * y2 * x2 * e1 * e2 * y3 +
8 * e3 * e6 * e7 * y1 * e5 * y2 * x2 * e1 +
8 * e3 * e6 ^ 2 * e7 * y1 * y2 * x2 * e1 +
8 * e3 * e6 * e7 * y1 ^ 2 * x1 * e1 ^ 2 * x2 -
12 * e3 * e6 * e7 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
8 * e3 * e6 * e7 * y1 ^ 2 * x1 * e1 * e2 -
16 * e3 * e6 * e7 * y1 * x2 ^ 2 * e1 ^ 2 * y2 -
4 * e3 * e6 * e7 * y1 ^ 2 * x2 * e1 * e2 -
8 * e3 * e6 * e7 * y2 ^ 2 * e5 * x1 * e1 +
4 * e3 * e6 * e7 * y2 ^ 2 * e5 * x2 * e1 -
4 * e3 * e6 * e7 * y2 * e5 * e2 * y1 - 4 * e3 * e6 * e7 * y2 * e5 * e2 * y3 -
8 * e3 * e6 ^ 2 * e7 * y2 ^ 2 * x1 * e1 - 4 * e3 * e6 ^ 2 * e7 * y2 * e2 * y1 -
4 * e3 * e6 ^ 2 * e7 * y2 * e2 * y3 +
16 * e3 * e6 * e7 * y1 * y2 ^ 3 * x1 * e1 -
8 * e3 * e6 * e7 * y1 * y2 ^ 3 * x2 * e1 +
16 * e3 * e6 * e7 * y1 * y2 ^ 2 * e2 * y3 -
24 * e3 * e6 * e7 * y1 * x1 * e1 ^ 2 * y2 * x2 -
8 * e3 * e6 * e7 * y1 * x1 * e1 * e2 * y3 -
4 * e3 * e6 * e7 * y1 * x2 * e1 * e2 * y3 +
8 * e3 * e6 * e7 * y2 * x1 * e1 * e2 * y1 +
8 * e3 * e6 * e7 * y2 * x1 * e1 * e2 * y3 +
4 * e3 * e6 * e7 * y2 * x2 * e1 * e2 * y1 +
4 * e3 * e6 * e7 * y2 * x2 * e1 * e2 * y3 +
4 * e3 * e7 ^ 2 * y1 * e5 * y2 * x2 * e1 +
4 * e3 * e7 ^ 2 * y1 * e6 * y2 * x2 * e1 +
4 * e3 * e7 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 -
6 * e3 * e7 ^ 2 * y1 * x1 ^ 2 * e1 ^ 2 * y2 -
4 * e3 * e7 ^ 2 * y1 ^ 2 * x1 * e1 * e2 -
8 * e3 * e7 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 * y2 -
2 * e3 * e7 ^ 2 * y1 ^ 2 * x2 * e1 * e2 -
4 * e3 * e7 ^ 2 * y2 ^ 2 * e5 * x1 * e1 -
2 * e3 * e7 ^ 2 * y2 ^ 2 * e5 * x2 * e1 - 2 * e3 * e7 ^ 2 * y2 * e5 * e2 * y1 -
2 * e3 * e7 ^ 2 * y2 * e5 * e2 * y3 - 4 * e3 * e7 ^ 2 * y2 ^ 2 * e6 * x1 * e1 -
2 * e3 * e7 ^ 2 * y2 ^ 2 * e6 * x2 * e1 - 2 * e3 * e7 ^ 2 * y2 * e6 * e2 * y1 -
2 * e3 * e7 ^ 2 * y2 * e6 * e2 * y3 + 8 * e3 * e7 ^ 2 * y1 * y2 ^ 3 * x1 * e1 +
4 * e3 * e7 ^ 2 * y1 * y2 ^ 3 * x2 * e1 +
4 * e3 * e7 ^ 2 * y1 * y2 ^ 2 * e2 * y3 +
4 * e3 * e7 ^ 2 * y2 ^ 2 * x1 * e1 ^ 2 * x2 -
12 * e3 * e7 ^ 2 * y1 * x1 * e1 ^ 2 * y2 * x2 -
4 * e3 * e7 ^ 2 * y1 * x1 * e1 * e2 * y3 -
2 * e3 * e7 ^ 2 * y1 * x2 * e1 * e2 * y3 +
4 * e3 * e7 ^ 2 * y2 * x1 * e1 * e2 * y1 +
4 * e3 * e7 ^ 2 * y2 * x1 * e1 * e2 * y3 +
2 * e3 * e7 ^ 2 * y2 * x2 * e1 * e2 * y1 +
2 * e3 * e7 ^ 2 * y2 * x2 * e1 * e2 * y3 -
48 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * e5 * x2 * e1 -
48 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * e6 * x2 * e1 +
16 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 * x2 -
24 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * x1 ^ 2 * e1 ^ 2 -
16 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * x1 * e1 * e2 +
32 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * x2 ^ 2 * e1 ^ 2 -
8 * e3 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * x2 * e1 * e2 -
16 * e3 * y2 ^ 4 * y3 ^ 2 * e5 * x1 * e1 -
8 * e3 * y2 ^ 4 * y3 ^ 2 * e5 * x2 * e1 -
8 * e3 * y2 ^ 3 * y3 ^ 2 * e5 * e2 * y1 -
16 * e3 * y2 ^ 4 * y3 ^ 2 * e6 * x1 * e1 -
8 * e3 * y2 ^ 4 * y3 ^ 2 * e6 * x2 * e1 -
24 * e3 * y2 ^ 3 * y3 ^ 2 * e6 * e2 * y1 +
32 * e3 * y2 ^ 5 * y3 ^ 2 * y1 * x1 * e1 +
16 * e3 * y2 ^ 5 * y3 ^ 2 * y1 * x2 * e1 +
16 * e3 * y2 ^ 4 * y3 ^ 2 * x1 * e1 ^ 2 * x2 +
16 * e3 * y2 ^ 3 * y3 ^ 2 * y1 * x1 * e1 ^ 2 * x2 -
16 * e3 * y2 ^ 2 * y3 ^ 3 * y1 * x1 * e1 * e2 -
8 * e3 * y2 ^ 2 * y3 ^ 3 * y1 * x2 * e1 * e2 +
16 * e3 * y2 ^ 3 * y3 ^ 2 * x1 * e1 * e2 * y1 +
16 * e3 * y2 ^ 3 * y3 ^ 3 * x1 * e1 * e2 +
8 * e3 * y2 ^ 3 * y3 ^ 2 * x2 * e1 * e2 * y1 +
8 * e3 * y2 ^ 3 * y3 ^ 3 * x2 * e1 * e2 - e3 * e6 ^ 3 * e7 ^ 2 +
16 * e3 * e6 * y2 * y3 * y1 ^ 2 * e5 * x1 * e1 +
8 * e3 * e6 * y2 * y3 * y1 ^ 2 * e5 * x2 * e1 -
32 * e3 * e6 ^ 2 * y2 ^ 2 * y3 * y1 * e5 -
8 * e3 * e6 * y2 * y3 ^ 2 * y1 * e5 * e2 +
16 * e3 * e6 ^ 2 * y2 * y3 * y1 ^ 2 * x1 * e1 +
8 * e3 * e6 ^ 2 * y2 * y3 * y1 ^ 2 * x2 * e1 -
8 * e3 * e6 ^ 2 * y2 * y3 ^ 2 * y1 * e2 -
32 * e3 * e6 * y2 ^ 2 * y3 * y1 ^ 3 * x1 * e1 -
16 * e3 * e6 * y2 ^ 2 * y3 * y1 ^ 3 * x2 * e1 +
32 * e3 * e6 * y2 ^ 3 * y3 * y1 ^ 2 * x1 * e1 -
8 * e3 * e6 ^ 2 * y2 * y3 * y1 ^ 2 * e5 +
16 * e3 * e6 * y2 ^ 2 * y3 * y1 ^ 3 * e5 -
16 * e3 * e6 * y2 ^ 2 * y3 * y1 * e5 ^ 2 +
16 * e3 * e6 * y2 ^ 3 * y3 * y1 ^ 2 * e5 -
8 * e3 * e6 * y2 * y3 * y1 ^ 2 * e5 * e2 +
16 * e3 * e6 * y2 ^ 2 * y3 * y1 ^ 3 * e2 -
16 * e3 * e6 * y2 * y3 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
4 * e3 * e6 * y2 * y3 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 +
16 * e3 * e6 * y2 ^ 4 * y3 * e5 * y1 + 16 * e3 * e6 ^ 2 * y2 ^ 4 * y3 * y1 -
4 * e3 * e6 ^ 3 * y2 * y3 * y1 ^ 2 - 16 * e3 * e6 * y2 ^ 3 * y3 * y1 ^ 4 -
16 * e3 * e7 * y2 ^ 3 * y3 * y1 ^ 4 - 4 * e3 * e6 * y2 ^ 3 * y3 * e5 ^ 2 -
16 * e3 * e6 * y2 ^ 5 * y3 * y1 ^ 2 - 4 * e3 * e6 * y2 * y3 ^ 3 * e2 ^ 2 +
8 * e3 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 * e2 - 4 * e3 * e7 * y2 ^ 3 * y3 * e5 ^ 2 -
4 * e3 * e7 * y2 ^ 3 * y3 * e6 ^ 2 - 16 * e3 * e7 * y2 ^ 5 * y3 * y1 ^ 2 -
4 * e3 * e7 * y2 * y3 ^ 3 * e2 ^ 2 - 16 * e3 * e6 * y2 ^ 3 * y3 * y1 ^ 2 * e2 -
16 * e3 * e6 * y2 ^ 3 * y3 * x1 ^ 2 * e1 ^ 2 +
12 * e3 * e6 * y2 ^ 3 * y3 * x2 ^ 2 * e1 ^ 2 -
8 * e3 * e6 * y2 * y3 ^ 2 * e2 ^ 2 * y1 -
4 * e3 * e6 * y2 * y3 * y1 ^ 2 * e5 ^ 2 +
16 * e3 * e7 * y2 * y3 * y1 ^ 2 * e5 * x1 * e1 +
8 * e3 * e7 * y2 * y3 * y1 ^ 2 * e5 * x2 * e1 -
32 * e3 * e7 * y2 ^ 2 * y3 * y1 * e5 * e6 -
8 * e3 * e7 * y2 * y3 ^ 2 * y1 * e5 * e2 +
16 * e3 * e7 * y2 * y3 * y1 ^ 2 * e6 * x1 * e1 +
8 * e3 * e7 * y2 * y3 * y1 ^ 2 * e6 * x2 * e1 -
8 * e3 * e7 * y2 * y3 ^ 2 * y1 * e6 * e2 -
32 * e3 * e7 * y2 ^ 2 * y3 * y1 ^ 3 * x1 * e1 -
16 * e3 * e7 * y2 ^ 2 * y3 * y1 ^ 3 * x2 * e1 +
32 * e3 * e7 * y2 ^ 3 * y3 * y1 ^ 2 * x1 * e1 +
16 * e3 * e7 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e2 -
8 * e3 * e7 * y2 * y3 * y1 ^ 2 * e5 * e6 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 ^ 3 * e5 -
16 * e3 * e7 * y2 ^ 2 * y3 * y1 * e5 ^ 2 +
16 * e3 * e7 * y2 ^ 3 * y3 * y1 ^ 2 * e5 -
8 * e3 * e7 * y2 * y3 * y1 ^ 2 * e5 * e2 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 ^ 3 * e6 -
16 * e3 * e7 * y2 ^ 2 * y3 * y1 * e6 ^ 2 +
16 * e3 * e7 * y2 ^ 3 * y3 * y1 ^ 2 * e6 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 ^ 3 * e2 -
16 * e3 * e7 * y2 * y3 * y1 ^ 2 * x1 ^ 2 * e1 ^ 2 -
4 * e3 * e7 * y2 * y3 * y1 ^ 2 * x2 ^ 2 * e1 ^ 2 -
8 * e3 * e7 * y2 ^ 3 * y3 * e5 * e6 + 16 * e3 * e7 * y2 ^ 4 * y3 * e5 * y1 +
16 * e3 * e7 * y2 ^ 4 * y3 * e6 * y1 -
16 * e3 * e7 * y2 ^ 3 * y3 * y1 ^ 2 * e2 -
16 * e3 * e7 * y2 ^ 3 * y3 * x1 ^ 2 * e1 ^ 2 -
4 * e3 * e7 * y2 ^ 3 * y3 * x2 ^ 2 * e1 ^ 2 -
8 * e3 * e7 * y2 * y3 ^ 2 * e2 ^ 2 * y1 -
4 * e3 * e7 * y2 * y3 * y1 ^ 2 * e5 ^ 2 -
4 * e3 * e7 * y2 * y3 * y1 ^ 2 * e6 ^ 2 + e1 ^ 3 * x3 ^ 2 * e7 ^ 3 -
4 * e3 * e6 * y2 * y3 * e2 ^ 2 * y1 ^ 2 +
16 * e3 * e6 * y2 ^ 2 * y3 * y1 * e5 * x2 * e1 +
16 * e3 * e6 ^ 2 * y2 ^ 2 * y3 * y1 * x2 * e1 -
16 * e3 * e6 * y2 * y3 * y1 ^ 2 * x1 * e1 ^ 2 * x2 +
24 * e3 * e6 * y2 ^ 2 * y3 * y1 * x1 ^ 2 * e1 ^ 2 +
16 * e3 * e6 * y2 * y3 * y1 ^ 2 * x1 * e1 * e2 +
8 * e3 * e6 * y2 * y3 * y1 ^ 2 * x2 * e1 * e2 +
16 * e3 * e6 * y2 ^ 3 * y3 * e5 * x1 * e1 -
8 * e3 * e6 * y2 ^ 3 * y3 * e5 * x2 * e1 +
8 * e3 * e6 * y2 ^ 2 * y3 * e5 * e2 * y1 +
8 * e3 * e6 * y2 ^ 2 * y3 ^ 2 * e5 * e2 +
16 * e3 * e6 ^ 2 * y2 ^ 3 * y3 * x1 * e1 -
32 * e3 * e6 * y2 ^ 4 * y3 * y1 * x1 * e1 +
16 * e3 * e6 * y2 ^ 4 * y3 * y1 * x2 * e1 +
16 * e3 * e6 * y2 ^ 2 * y3 * y1 * x1 * e1 ^ 2 * x2 +
16 * e3 * e6 * y2 * y3 ^ 2 * y1 * x1 * e1 * e2 +
8 * e3 * e6 * y2 * y3 ^ 2 * y1 * x2 * e1 * e2 -
16 * e3 * e6 * y2 ^ 2 * y3 * x1 * e1 * e2 * y1 -
16 * e3 * e6 * y2 ^ 2 * y3 ^ 2 * x1 * e1 * e2 -
8 * e3 * e6 * y2 ^ 2 * y3 * x2 * e1 * e2 * y1 -
8 * e3 * e6 * y2 ^ 2 * y3 ^ 2 * x2 * e1 * e2 - e1 * y3 ^ 2 * e6 ^ 4 -
4 * e3 * e7 * y2 * y3 * e2 ^ 2 * y1 ^ 2 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 * e5 * x2 * e1 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 * e6 * x2 * e1 -
16 * e3 * e7 * y2 * y3 * y1 ^ 2 * x1 * e1 ^ 2 * x2 +
24 * e3 * e7 * y2 ^ 2 * y3 * y1 * x1 ^ 2 * e1 ^ 2 +
16 * e3 * e7 * y2 * y3 * y1 ^ 2 * x1 * e1 * e2 +
8 * e3 * e7 * y2 * y3 * y1 ^ 2 * x2 * e1 * e2 +
16 * e3 * e7 * y2 ^ 3 * y3 * e5 * x1 * e1 +
8 * e3 * e7 * y2 ^ 3 * y3 * e5 * x2 * e1 +
8 * e3 * e7 * y2 ^ 2 * y3 * e5 * e2 * y1 +
8 * e3 * e7 * y2 ^ 2 * y3 ^ 2 * e5 * e2 +
16 * e3 * e7 * y2 ^ 3 * y3 * e6 * x1 * e1 +
8 * e3 * e7 * y2 ^ 3 * y3 * e6 * x2 * e1 +
8 * e3 * e7 * y2 ^ 2 * y3 ^ 2 * e6 * e2 -
32 * e3 * e7 * y2 ^ 4 * y3 * y1 * x1 * e1 -
16 * e3 * e7 * y2 ^ 4 * y3 * y1 * x2 * e1 -
16 * e3 * e7 * y2 ^ 3 * y3 ^ 2 * y1 * e2 -
16 * e3 * e7 * y2 ^ 3 * y3 * x1 * e1 ^ 2 * x2 +
16 * e3 * e7 * y2 ^ 2 * y3 * y1 * x1 * e1 ^ 2 * x2 +
16 * e3 * e7 * y2 * y3 ^ 2 * y1 * x1 * e1 * e2 +
8 * e3 * e7 * y2 * y3 ^ 2 * y1 * x2 * e1 * e2 -
16 * e3 * e7 * y2 ^ 2 * y3 * x1 * e1 * e2 * y1 -
16 * e3 * e7 * y2 ^ 2 * y3 ^ 2 * x1 * e1 * e2 -
8 * e3 * e7 * y2 ^ 2 * y3 * x2 * e1 * e2 * y1 -
8 * e3 * e7 * y2 ^ 2 * y3 ^ 2 * x2 * e1 * e2 - e6 ^ 3 * x3 ^ 2 * e3 ^ 3 -
16 * e1 * y2 ^ 3 * y3 ^ 2 * e4 * y1 ^ 3 - e6 ^ 3 * e3 ^ 3 * x1 ^ 2 +
2 * e6 ^ 4 * x2 * e3 ^ 2 + 2 * e6 ^ 4 * x3 * e3 ^ 2 +
2 * e6 ^ 4 * e3 ^ 2 * x1 - e5 ^ 3 * x2 ^ 2 * e3 ^ 3 -
e5 ^ 3 * x3 ^ 2 * e3 ^ 3 - e5 ^ 3 * e3 ^ 3 * x1 ^ 2 +
2 * x1 ^ 5 * e1 ^ 3 * e3 ^ 3 - 3 * e3 * e6 ^ 4 * e5 - e3 * e5 ^ 3 * e6 ^ 2 -
3 * e3 * e5 ^ 2 * e6 ^ 3 - e3 * e5 ^ 3 * e7 ^ 2 - e6 ^ 3 * x2 ^ 2 * e3 ^ 3 -
2 * e6 ^ 3 * x2 * e3 ^ 3 * x3 - 2 * e6 ^ 3 * x2 * e3 ^ 3 * x1 -
2 * e6 ^ 3 * x3 * e3 ^ 3 * x1 + 2 * e6 ^ 3 * e7 * x2 * e3 ^ 2 +
2 * e6 ^ 3 * e7 * x3 * e3 ^ 2 + 2 * e6 ^ 3 * e7 * e3 ^ 2 * x1 -
2 * e5 ^ 3 * x2 * e3 ^ 3 * x3 - 2 * e5 ^ 3 * x2 * e3 ^ 3 * x1 -
2 * e5 ^ 3 * x3 * e3 ^ 3 * x1 + 2 * e5 ^ 3 * e6 * x2 * e3 ^ 2 +
6 * e5 ^ 2 * e6 ^ 2 * x2 * e3 ^ 2 + 2 * e5 ^ 3 * e6 * x3 * e3 ^ 2 +
6 * e5 ^ 2 * e6 ^ 2 * x3 * e3 ^ 2 + 2 * e5 ^ 3 * e6 * e3 ^ 2 * x1 +
6 * e5 ^ 2 * e6 ^ 2 * e3 ^ 2 * x1 + 2 * e5 ^ 3 * e7 * x2 * e3 ^ 2 +
2 * e5 ^ 3 * e7 * x3 * e3 ^ 2 + 2 * e5 ^ 3 * e7 * e3 ^ 2 * x1 -
3 * e5 ^ 2 * e6 * x2 ^ 2 * e3 ^ 3 - 3 * e5 * e6 ^ 2 * x2 ^ 2 * e3 ^ 3 -
3 * e5 ^ 2 * e6 * x3 ^ 2 * e3 ^ 3 - 3 * e5 * e6 ^ 2 * x3 ^ 2 * e3 ^ 3 -
3 * e5 ^ 2 * e6 * e3 ^ 3 * x1 ^ 2 - 3 * e5 * e6 ^ 2 * e3 ^ 3 * x1 ^ 2 +
6 * e5 * e6 ^ 3 * x2 * e3 ^ 2 + 6 * e5 * e6 ^ 3 * x3 * e3 ^ 2 +
6 * e5 * e6 ^ 3 * e3 ^ 2 * x1 + 8 * x1 ^ 3 * e1 ^ 2 * e6 ^ 2 * e3 ^ 2 -
8 * e1 ^ 2 * x3 ^ 3 * e6 ^ 2 * e3 ^ 2 + 4 * e5 ^ 2 * x1 ^ 3 * e1 * e3 ^ 3 +
2 * e5 ^ 2 * x2 ^ 3 * e1 * e3 ^ 3 - 5 * x1 ^ 4 * e1 ^ 2 * e3 ^ 3 * e5 -
5 * x1 ^ 4 * e1 ^ 2 * e3 ^ 3 * e6 - x2 ^ 4 * e1 ^ 2 * e3 ^ 3 * e5 -
x2 ^ 4 * e1 ^ 2 * e3 ^ 3 * e6 + 3 * e1 ^ 2 * x3 ^ 4 * e3 ^ 3 * e5 +
3 * e1 ^ 2 * x3 ^ 4 * e3 ^ 3 * e6 + 8 * x1 ^ 2 * e1 ^ 3 * x2 ^ 3 * e3 ^ 3 +
2 * x1 * e1 ^ 3 * x2 ^ 4 * e3 ^ 3 + 8 * x1 ^ 4 * e1 ^ 3 * x2 * e3 ^ 3 +
12 * x1 ^ 3 * e1 ^ 3 * x2 ^ 2 * e3 ^ 3 +
4 * x1 ^ 3 * e1 ^ 3 * x3 ^ 2 * e3 ^ 3 + 6 * x1 ^ 4 * e1 ^ 3 * x3 * e3 ^ 3 -
3 * x1 ^ 4 * e1 ^ 3 * e6 * e3 ^ 2 - 3 * x1 ^ 4 * e1 ^ 3 * e7 * e3 ^ 2 -
8 * x2 ^ 3 * e1 ^ 3 * x3 ^ 2 * e3 ^ 3 - 2 * x2 ^ 4 * e1 ^ 3 * e3 ^ 3 * x3 +
x2 ^ 4 * e1 ^ 3 * e6 * e3 ^ 2 + x2 ^ 4 * e1 ^ 3 * e7 * e3 ^ 2 -
12 * e1 ^ 3 * x3 ^ 3 * x2 ^ 2 * e3 ^ 3 -
4 * e1 ^ 3 * x3 ^ 3 * e3 ^ 3 * x1 ^ 2 + 2 * e6 ^ 2 * x2 ^ 3 * e3 ^ 3 * e1 +
4 * e6 ^ 2 * e3 ^ 3 * x1 ^ 3 * e1 - 3 * e6 ^ 3 * x2 ^ 2 * e3 ^ 2 * e1 -
7 * e6 ^ 3 * e3 ^ 2 * x1 ^ 2 * e1 - 6 * e1 ^ 3 * x3 ^ 4 * e3 ^ 3 * x1 -
8 * e1 ^ 3 * x3 ^ 4 * e3 ^ 3 * x2 + e6 ^ 3 * e1 * x3 ^ 2 * e3 ^ 2 -
6 * e3 * e6 ^ 3 * e7 * e5 - 4 * e3 * e6 ^ 3 * y2 ^ 2 * y3 ^ 2 +
4 * e3 * e6 ^ 4 * y2 * y3 - 2 * e3 * e5 ^ 3 * e6 * e7 -
6 * e3 * e5 ^ 2 * e6 ^ 2 * e7 - 4 * e3 * e5 ^ 3 * y2 ^ 2 * y3 ^ 2 -
3 * e3 * e5 ^ 2 * e6 * e7 ^ 2 - 3 * e3 * e5 * e6 ^ 2 * e7 ^ 2 - e3 * e6 ^ 5 +
12 * e6 ^ 2 * x2 * e3 ^ 3 * x3 * x1 * e1 +
4 * e6 ^ 2 * x2 ^ 2 * e3 ^ 3 * x3 * e1 +
10 * e6 ^ 2 * x2 * e3 ^ 3 * x1 ^ 2 * e1 +
8 * e6 ^ 2 * x2 ^ 2 * e3 ^ 3 * x1 * e1 - 4 * e6 ^ 3 * y2 * y3 * x2 * e3 ^ 2 -
4 * e6 ^ 3 * y2 * y3 * x3 * e3 ^ 2 - 4 * e6 ^ 3 * y2 * y3 * e3 ^ 2 * x1 +
8 * x1 * e1 ^ 2 * x2 ^ 2 * e6 ^ 2 * e3 ^ 2 +
16 * x1 ^ 2 * e1 ^ 2 * x2 * e6 ^ 2 * e3 ^ 2 -
4 * e5 ^ 3 * y2 * y3 * x2 * e3 ^ 2 - 4 * e5 ^ 3 * y2 * y3 * x3 * e3 ^ 2 -
4 * e5 ^ 3 * y2 * y3 * e3 ^ 2 * x1 +
8 * x1 ^ 2 * e1 ^ 2 * e6 ^ 2 * x3 * e3 ^ 2 -
8 * x2 ^ 2 * e1 ^ 2 * e6 ^ 2 * x3 * e3 ^ 2 -
16 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * x2 * e3 ^ 2 -
6 * e6 ^ 2 * x2 * e3 ^ 3 * x3 * e5 - 6 * e6 ^ 2 * x2 * e3 ^ 3 * x1 * e5 -
6 * e6 ^ 2 * x3 * e3 ^ 3 * x1 * e5 + 6 * e6 ^ 2 * e7 * x2 * e3 ^ 2 * e5 +
6 * e6 ^ 2 * e7 * x3 * e3 ^ 2 * e5 + 6 * e6 ^ 2 * e7 * e3 ^ 2 * x1 * e5 -
8 * x1 * e1 ^ 2 * x2 ^ 3 * e3 ^ 3 * e5 -
8 * x1 * e1 ^ 2 * x2 ^ 3 * e3 ^ 3 * e6 -
16 * x1 ^ 3 * e1 ^ 2 * x2 * e3 ^ 3 * e5 -
16 * x1 ^ 3 * e1 ^ 2 * x2 * e3 ^ 3 * e6 -
18 * x1 ^ 2 * e1 ^ 2 * x2 ^ 2 * e3 ^ 3 * e5 -
18 * x1 ^ 2 * e1 ^ 2 * x2 ^ 2 * e3 ^ 3 * e6 -
6 * e5 ^ 2 * x2 * e3 ^ 3 * x3 * e6 - 6 * e5 ^ 2 * x2 * e3 ^ 3 * x1 * e6 -
6 * e5 ^ 2 * x3 * e3 ^ 3 * x1 * e6 + 6 * e5 ^ 2 * e7 * x2 * e3 ^ 2 * e6 +
6 * e5 ^ 2 * e7 * x3 * e3 ^ 2 * e6 + 6 * e5 ^ 2 * e7 * e3 ^ 2 * x1 * e6 -
6 * x1 ^ 2 * e1 ^ 2 * x3 ^ 2 * e3 ^ 3 * e5 -
6 * x1 ^ 2 * e1 ^ 2 * x3 ^ 2 * e3 ^ 3 * e6 -
12 * x1 ^ 3 * e1 ^ 2 * x3 * e3 ^ 3 * e5 -
12 * x1 ^ 3 * e1 ^ 2 * x3 * e3 ^ 3 * e6 +
8 * x1 ^ 3 * e1 ^ 2 * e6 * e3 ^ 2 * e5 +
8 * x1 ^ 3 * e1 ^ 2 * e7 * e3 ^ 2 * e5 +
8 * x1 ^ 3 * e1 ^ 2 * e7 * e3 ^ 2 * e6 +
6 * x2 ^ 2 * e1 ^ 2 * x3 ^ 2 * e3 ^ 3 * e5 +
6 * x2 ^ 2 * e1 ^ 2 * x3 ^ 2 * e3 ^ 3 * e6 +
8 * e1 ^ 2 * x3 ^ 3 * x2 * e3 ^ 3 * e5 +
8 * e1 ^ 2 * x3 ^ 3 * x2 * e3 ^ 3 * e6 +
4 * e1 ^ 2 * x3 ^ 3 * e3 ^ 3 * x1 * e5 +
4 * e1 ^ 2 * x3 ^ 3 * e3 ^ 3 * x1 * e6 -
12 * e6 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * e5 -
12 * e6 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e5 -
12 * e6 ^ 2 * y2 * y3 * e3 ^ 2 * x1 * e5 -
32 * x1 * e1 ^ 2 * x2 ^ 2 * y2 * y3 * e3 ^ 2 * e5 -
32 * x1 * e1 ^ 2 * x2 ^ 2 * y2 * y3 * e3 ^ 2 * e6 -
16 * x1 * e1 ^ 2 * x2 * y2 * y3 * x3 * e3 ^ 2 * e5 -
16 * x1 * e1 ^ 2 * x2 * y2 * y3 * x3 * e3 ^ 2 * e6 -
32 * x1 ^ 2 * e1 ^ 2 * x2 * y2 * y3 * e3 ^ 2 * e5 -
32 * x1 ^ 2 * e1 ^ 2 * x2 * y2 * y3 * e3 ^ 2 * e6 -
12 * x1 * e1 ^ 2 * x2 ^ 2 * e3 ^ 3 * x3 * e5 -
12 * x1 * e1 ^ 2 * x2 ^ 2 * e3 ^ 3 * x3 * e6 -
24 * x1 ^ 2 * e1 ^ 2 * x2 * x3 * e3 ^ 3 * e5 -
24 * x1 ^ 2 * e1 ^ 2 * x2 * x3 * e3 ^ 3 * e6 +
8 * x1 * e1 ^ 2 * x2 ^ 2 * e6 * e3 ^ 2 * e5 +
16 * x1 ^ 2 * e1 ^ 2 * x2 * e6 * e3 ^ 2 * e5 +
8 * x1 * e1 ^ 2 * x2 ^ 2 * e7 * e3 ^ 2 * e5 +
8 * x1 * e1 ^ 2 * x2 ^ 2 * e7 * e3 ^ 2 * e6 +
16 * x1 ^ 2 * e1 ^ 2 * x2 * e7 * e3 ^ 2 * e5 +
16 * x1 ^ 2 * e1 ^ 2 * x2 * e7 * e3 ^ 2 * e6 -
12 * e5 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * e6 -
12 * e5 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e6 -
12 * e5 ^ 2 * y2 * y3 * e3 ^ 2 * x1 * e6 -
16 * x1 ^ 2 * e1 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e5 -
16 * x1 ^ 2 * e1 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e6 -
16 * x1 ^ 3 * e1 ^ 2 * y2 * y3 * e3 ^ 2 * e5 -
16 * x1 ^ 3 * e1 ^ 2 * y2 * y3 * e3 ^ 2 * e6 +
8 * x1 ^ 2 * e1 ^ 2 * e6 * x3 * e3 ^ 2 * e5 +
8 * x1 ^ 2 * e1 ^ 2 * e7 * x3 * e3 ^ 2 * e5 +
8 * x1 ^ 2 * e1 ^ 2 * e7 * x3 * e3 ^ 2 * e6 -
16 * x2 ^ 3 * e1 ^ 2 * y2 * y3 * e3 ^ 2 * e5 -
16 * x2 ^ 3 * e1 ^ 2 * y2 * y3 * e3 ^ 2 * e6 -
16 * x2 ^ 2 * e1 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e5 -
16 * x2 ^ 2 * e1 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * e6 -
8 * x2 ^ 2 * e1 ^ 2 * e6 * x3 * e3 ^ 2 * e5 -
8 * x2 ^ 2 * e1 ^ 2 * e7 * x3 * e3 ^ 2 * e5 -
8 * x2 ^ 2 * e1 ^ 2 * e7 * x3 * e3 ^ 2 * e6 +
12 * e1 ^ 2 * x3 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * e5 +
12 * e1 ^ 2 * x3 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * e6 +
12 * e1 ^ 2 * x3 ^ 3 * y2 * y3 * e3 ^ 2 * e5 +
12 * e1 ^ 2 * x3 ^ 3 * y2 * y3 * e3 ^ 2 * e6 +
12 * e1 ^ 2 * x3 ^ 2 * y2 * y3 * e3 ^ 2 * x1 * e5 +
12 * e1 ^ 2 * x3 ^ 2 * y2 * y3 * e3 ^ 2 * x1 * e6 -
16 * e1 ^ 2 * x3 ^ 2 * e6 * x2 * e3 ^ 2 * e5 -
8 * e1 ^ 2 * x3 ^ 3 * e6 * e3 ^ 2 * e5 -
8 * e1 ^ 2 * x3 ^ 3 * e7 * e3 ^ 2 * e5 -
8 * e1 ^ 2 * x3 ^ 3 * e7 * e3 ^ 2 * e6 + 8 * e5 * x1 ^ 3 * e1 * e3 ^ 3 * e6 +
4 * e5 * x2 ^ 3 * e1 * e3 ^ 3 * e6 -
8 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * e3 ^ 2 * x1 +
8 * e6 ^ 2 * x3 * e3 ^ 3 * x1 ^ 2 * e1 -
10 * e6 ^ 2 * e7 * x2 * e3 ^ 2 * x1 * e1 -
3 * e6 ^ 2 * e7 * x2 ^ 2 * e3 ^ 2 * e1 -
6 * e6 ^ 2 * e7 * x3 * e3 ^ 2 * x1 * e1 -
2 * e6 ^ 2 * e7 * x3 * e3 ^ 2 * x2 * e1 -
7 * e6 ^ 2 * e7 * e3 ^ 2 * x1 ^ 2 * e1 +
12 * e5 ^ 2 * x2 * e3 ^ 3 * x3 * x1 * e1 +
4 * e5 ^ 2 * x2 ^ 2 * e3 ^ 3 * x3 * e1 +
10 * e5 ^ 2 * x2 * e3 ^ 3 * x1 ^ 2 * e1 +
8 * e5 ^ 2 * x2 ^ 2 * e3 ^ 3 * x1 * e1 +
8 * e5 ^ 2 * x3 * e3 ^ 3 * x1 ^ 2 * e1 -
10 * e5 ^ 2 * e6 * x2 * e3 ^ 2 * x1 * e1 -
3 * e5 ^ 2 * e6 * x2 ^ 2 * e3 ^ 2 * e1 -
6 * e5 ^ 2 * e6 * x3 * e3 ^ 2 * x1 * e1 -
2 * e5 ^ 2 * e6 * x3 * e3 ^ 2 * x2 * e1 -
7 * e5 ^ 2 * e6 * e3 ^ 2 * x1 ^ 2 * e1 -
10 * e5 ^ 2 * e7 * x2 * e3 ^ 2 * x1 * e1 -
3 * e5 ^ 2 * e7 * x2 ^ 2 * e3 ^ 2 * e1 -
6 * e5 ^ 2 * e7 * x3 * e3 ^ 2 * x1 * e1 -
2 * e5 ^ 2 * e7 * x3 * e3 ^ 2 * x2 * e1 -
7 * e5 ^ 2 * e7 * e3 ^ 2 * x1 ^ 2 * e1 +
16 * e5 * e6 * x2 ^ 2 * e3 ^ 3 * x1 * e1 +
8 * e5 * e6 * x3 ^ 2 * e3 ^ 3 * x1 * e1 +
4 * e5 * e6 * x3 ^ 2 * e3 ^ 3 * x2 * e1 +
20 * e5 * e6 * e3 ^ 3 * x1 ^ 2 * x2 * e1 -
20 * e5 * e6 ^ 2 * x2 * e3 ^ 2 * x1 * e1 -
6 * e5 * e6 ^ 2 * x2 ^ 2 * e3 ^ 2 * e1 -
12 * e5 * e6 ^ 2 * x3 * e3 ^ 2 * x1 * e1 -
4 * e5 * e6 ^ 2 * x3 * e3 ^ 2 * x2 * e1 -
14 * e5 * e6 ^ 2 * e3 ^ 2 * x1 ^ 2 * e1 +
16 * x1 ^ 3 * e1 ^ 3 * x3 * e3 ^ 3 * x2 -
8 * x1 ^ 3 * e1 ^ 3 * e6 * e3 ^ 2 * x2 -
8 * x1 ^ 3 * e1 ^ 3 * e7 * e3 ^ 2 * x2 -
12 * x2 ^ 2 * e1 ^ 3 * x3 ^ 2 * e3 ^ 3 * x1 -
16 * e1 ^ 2 * x3 ^ 3 * x2 * e3 ^ 3 * y1 * y2 -
16 * e1 ^ 3 * x3 ^ 3 * x2 * e3 ^ 3 * x1 -
8 * e1 ^ 2 * x3 ^ 3 * e3 ^ 3 * x1 * y1 * y2 +
20 * e6 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * x1 * e1 +
14 * e6 ^ 2 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * e1 +
12 * e6 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * x1 * e1 +
12 * e6 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * x2 * e1 +
4 * e6 ^ 2 * x3 ^ 2 * e3 ^ 3 * x1 * e1 +
2 * e6 ^ 2 * x3 ^ 2 * e3 ^ 3 * x2 * e1 - 10 * e6 ^ 3 * x2 * e3 ^ 2 * x1 * e1 -
6 * e6 ^ 3 * x3 * e3 ^ 2 * x1 * e1 - 2 * e6 ^ 3 * x3 * e3 ^ 2 * x2 * e1 +
4 * e5 ^ 2 * x3 ^ 2 * e3 ^ 3 * x1 * e1 +
2 * e5 ^ 2 * x3 ^ 2 * e3 ^ 3 * x2 * e1 -
6 * e1 ^ 2 * x3 ^ 4 * e3 ^ 3 * y1 * y2 +
14 * e6 ^ 2 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * e1 +
20 * x1 ^ 2 * e1 ^ 3 * x2 ^ 2 * y2 * y3 * e3 ^ 2 +
16 * x1 * e1 ^ 3 * x2 ^ 3 * y2 * y3 * e3 ^ 2 +
8 * x1 ^ 2 * e1 ^ 3 * x2 * y2 * y3 * x3 * e3 ^ 2 +
8 * x1 * e1 ^ 3 * x2 ^ 2 * y2 * y3 * x3 * e3 ^ 2 +
16 * x1 ^ 3 * e1 ^ 3 * x2 * y2 * y3 * e3 ^ 2 +
12 * x1 ^ 2 * e1 ^ 3 * x2 ^ 2 * e3 ^ 3 * x3 -
6 * x1 ^ 2 * e1 ^ 3 * x2 ^ 2 * e6 * e3 ^ 2 +
12 * x1 * e1 ^ 3 * x2 ^ 2 * e6 * x3 * e3 ^ 2 -
6 * x1 ^ 2 * e1 ^ 3 * x2 ^ 2 * e7 * e3 ^ 2 +
12 * x1 * e1 ^ 3 * x2 ^ 2 * e7 * x3 * e3 ^ 2 +
20 * e5 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * x1 * e1 +
14 * e5 ^ 2 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * e1 +
12 * e5 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * x1 * e1 +
12 * e5 ^ 2 * y2 * y3 * x3 * e3 ^ 2 * x2 * e1 +
14 * e5 ^ 2 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * e1 +
40 * e5 * e6 * y2 * y3 * x2 * e3 ^ 2 * x1 * e1 +
28 * e5 * e6 * y2 * y3 * x2 ^ 2 * e3 ^ 2 * e1 +
24 * e5 * e6 * y2 * y3 * x3 * e3 ^ 2 * x1 * e1 +
24 * e5 * e6 * y2 * y3 * x3 * e3 ^ 2 * x2 * e1 +
28 * e5 * e6 * y2 * y3 * e3 ^ 2 * x1 ^ 2 * e1 +
24 * e5 * e6 * x2 * e3 ^ 3 * x3 * x1 * e1 +
8 * e5 * e6 * x2 ^ 2 * e3 ^ 3 * x3 * e1 +
16 * e5 * e6 * x3 * e3 ^ 3 * x1 ^ 2 * e1 -
20 * e5 * e6 * e7 * x2 * e3 ^ 2 * x1 * e1 -
6 * e5 * e6 * e7 * x2 ^ 2 * e3 ^ 2 * e1 -
12 * e5 * e6 * e7 * x3 * e3 ^ 2 * x1 * e1 -
4 * e5 * e6 * e7 * x3 * e3 ^ 2 * x2 * e1 -
14 * e5 * e6 * e7 * e3 ^ 2 * x1 ^ 2 * e1 +
8 * x1 ^ 3 * e1 ^ 3 * y2 * y3 * x3 * e3 ^ 2 +
6 * x1 ^ 4 * e1 ^ 3 * y2 * y3 * e3 ^ 2 -
4 * x1 ^ 3 * e1 ^ 3 * e6 * x3 * e3 ^ 2 -
4 * x1 ^ 3 * e1 ^ 3 * e7 * x3 * e3 ^ 2 +
6 * x2 ^ 4 * e1 ^ 3 * y2 * y3 * e3 ^ 2 +
8 * x2 ^ 3 * e1 ^ 3 * y2 * y3 * x3 * e3 ^ 2 +
8 * x2 ^ 3 * e1 ^ 3 * e6 * x3 * e3 ^ 2 +
8 * x2 ^ 3 * e1 ^ 3 * e7 * x3 * e3 ^ 2 -
24 * e1 ^ 2 * x3 ^ 2 * y2 ^ 2 * y3 * x2 * e3 ^ 2 * y1 -
28 * e1 ^ 3 * x3 ^ 2 * y2 * y3 * x2 * e3 ^ 2 * x1 -
10 * e1 ^ 3 * x3 ^ 2 * y2 * y3 * x2 ^ 2 * e3 ^ 2 -
24 * e1 ^ 2 * x3 ^ 3 * y2 ^ 2 * y3 * e3 ^ 2 * y1 -
20 * e1 ^ 3 * x3 ^ 3 * y2 * y3 * e3 ^ 2 * x1 -
20 * e1 ^ 3 * x3 ^ 3 * y2 * y3 * e3 ^ 2 * x2 -
24 * e1 ^ 2 * x3 ^ 2 * y2 ^ 2 * y3 * e3 ^ 2 * x1 * y1 -
10 * e1 ^ 3 * x3 ^ 2 * y2 * y3 * e3 ^ 2 * x1 ^ 2 +
32 * e1 ^ 2 * x3 ^ 2 * e6 * x2 * e3 ^ 2 * y1 * y2 +
24 * e1 ^ 3 * x3 ^ 2 * e6 * x2 * e3 ^ 2 * x1 +
18 * e1 ^ 3 * x3 ^ 2 * e6 * x2 ^ 2 * e3 ^ 2 +
16 * e1 ^ 2 * x3 ^ 3 * e6 * e3 ^ 2 * y1 * y2 +
12 * e1 ^ 3 * x3 ^ 3 * e6 * e3 ^ 2 * x1 +
16 * e1 ^ 3 * x3 ^ 3 * e6 * e3 ^ 2 * x2 +
16 * e1 ^ 2 * x3 ^ 3 * e7 * e3 ^ 2 * y1 * y2 +
12 * e1 ^ 3 * x3 ^ 3 * e7 * e3 ^ 2 * x1 +
16 * e1 ^ 3 * x3 ^ 3 * e7 * e3 ^ 2 * x2 -
4 * y1 * y2 * e1 * x3 ^ 2 * e6 ^ 2 * e3 ^ 2 +
e5 ^ 2 * e1 * x3 ^ 2 * e6 * e3 ^ 2 + e5 ^ 2 * e1 * x3 ^ 2 * e7 * e3 ^ 2 +
e6 ^ 2 * e1 * x3 ^ 2 * e7 * e3 ^ 2 + 2 * e6 ^ 2 * e1 * x3 ^ 2 * e3 ^ 2 * e5 -
8 * e1 ^ 2 * x3 ^ 2 * e6 * e3 ^ 2 * x1 * e5 -
16 * e1 ^ 2 * x3 ^ 2 * e7 * x2 * e3 ^ 2 * e5 -
16 * e1 ^ 2 * x3 ^ 2 * e7 * x2 * e3 ^ 2 * e6 -
8 * e1 ^ 2 * x3 ^ 2 * e7 * e3 ^ 2 * x1 * e5 -
8 * e1 ^ 2 * x3 ^ 2 * e7 * e3 ^ 2 * x1 * e6 -
4 * y1 * y2 * e1 * x3 ^ 2 * e6 * e3 ^ 2 * e5 -
4 * y1 * y2 * e1 * x3 ^ 2 * e7 * e3 ^ 2 * e5 -
4 * y1 * y2 * e1 * x3 ^ 2 * e7 * e3 ^ 2 * e6 +
2 * e5 * e1 * x3 ^ 2 * e7 * e3 ^ 2 * e6 +
16 * e1 ^ 2 * x3 ^ 2 * e6 * e3 ^ 2 * x1 * y1 * y2 +
6 * e1 ^ 3 * x3 ^ 2 * e6 * e3 ^ 2 * x1 ^ 2 +
32 * e1 ^ 2 * x3 ^ 2 * e7 * x2 * e3 ^ 2 * y1 * y2 +
24 * e1 ^ 3 * x3 ^ 2 * e7 * x2 * e3 ^ 2 * x1 +
18 * e1 ^ 3 * x3 ^ 2 * e7 * x2 ^ 2 * e3 ^ 2 +
16 * e1 ^ 2 * x3 ^ 2 * e7 * e3 ^ 2 * x1 * y1 * y2 +
6 * e1 ^ 3 * x3 ^ 2 * e7 * e3 ^ 2 * x1 ^ 2 +
4 * y1 ^ 2 * y2 ^ 2 * e1 * x3 ^ 2 * e6 * e3 ^ 2 +
4 * y1 ^ 2 * y2 ^ 2 * e1 * x3 ^ 2 * e7 * e3 ^ 2 +
4 * e3 * e6 ^ 3 * e7 * y2 * y3 + 2 * e3 * x1 * e1 ^ 2 * x2 * e6 ^ 3 +
4 * e3 * e5 ^ 3 * e6 * y2 * y3 + 12 * e3 * e5 ^ 2 * e6 ^ 2 * y2 * y3 +
4 * e3 * e5 ^ 3 * e7 * y2 * y3 - 12 * e3 * e5 ^ 2 * e6 * y2 ^ 2 * y3 ^ 2 -
12 * e3 * e5 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 + 12 * e3 * e5 * e6 ^ 3 * y2 * y3 -
e3 * x1 ^ 2 * e1 ^ 2 * e6 ^ 3 + 3 * e3 * x2 ^ 2 * e1 ^ 2 * e6 ^ 3 +
7 * e3 * e1 ^ 2 * x3 ^ 2 * e6 ^ 3 + 2 * e3 * e6 ^ 4 * x1 * e1 -
2 * e3 * e6 ^ 4 * e1 * x3 - 2 * e3 * x2 ^ 3 * e1 ^ 3 * e6 ^ 2 -
2 * e3 * x2 ^ 3 * e1 ^ 3 * e7 ^ 2 - 2 * e3 * x1 ^ 2 * e1 ^ 2 * e6 ^ 2 * e7 +
6 * e3 * x2 ^ 2 * e1 ^ 2 * e6 ^ 2 * e7 +
14 * e3 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * e7 + 6 * e3 * x1 * e1 ^ 2 * x3 * e6 ^ 3 +
10 * e3 * x2 * e1 ^ 2 * x3 * e6 ^ 3 + 2 * e3 * e5 ^ 2 * x1 * e1 * e6 ^ 2 +
2 * e3 * e5 ^ 2 * x1 * e1 * e7 ^ 2 - 2 * e3 * e5 ^ 2 * e1 * x3 * e6 ^ 2 -
2 * e3 * e5 ^ 2 * e1 * x3 * e7 ^ 2 - e3 * x1 ^ 2 * e1 ^ 2 * e6 ^ 2 * e5 -
e3 * x1 ^ 2 * e1 ^ 2 * e7 ^ 2 * e5 - e3 * x1 ^ 2 * e1 ^ 2 * e7 ^ 2 * e6 +
3 * e3 * x2 ^ 2 * e1 ^ 2 * e6 ^ 2 * e5 +
3 * e3 * x2 ^ 2 * e1 ^ 2 * e7 ^ 2 * e5 +
3 * e3 * x2 ^ 2 * e1 ^ 2 * e7 ^ 2 * e6 +
7 * e3 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * e5 +
7 * e3 * e1 ^ 2 * x3 ^ 2 * e7 ^ 2 * e5 +
7 * e3 * e1 ^ 2 * x3 ^ 2 * e7 ^ 2 * e6 + 4 * e3 * e6 ^ 3 * x1 * e1 * e5 -
4 * e3 * e6 ^ 3 * e1 * x3 * e5 - 2 * e3 * x1 ^ 2 * e1 ^ 3 * x2 * e6 ^ 2 -
4 * e3 * x1 * e1 ^ 3 * x2 ^ 2 * e6 ^ 2 -
2 * e3 * x1 ^ 2 * e1 ^ 3 * x2 * e7 ^ 2 -
4 * e3 * x1 * e1 ^ 3 * x2 ^ 2 * e7 ^ 2 +
4 * e3 * x1 * e1 ^ 2 * x2 * e6 ^ 2 * e7 +
8 * e3 * x1 * e1 ^ 2 * x2 * e6 ^ 2 * y2 * y3 +
4 * e3 * x1 ^ 2 * e1 ^ 2 * e6 ^ 2 * y2 * y3 +
4 * e3 * x2 ^ 2 * e1 ^ 2 * e6 ^ 2 * y2 * y3 -
20 * e3 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * y2 * y3 +
12 * e3 * e6 ^ 2 * e7 * y2 * y3 * e5 +
2 * e3 * x1 * e1 ^ 2 * x2 * e6 ^ 2 * e5 +
2 * e3 * x1 * e1 ^ 2 * x2 * e7 ^ 2 * e5 +
2 * e3 * x1 * e1 ^ 2 * x2 * e7 ^ 2 * e6 +
12 * e3 * e5 ^ 2 * e7 * y2 * y3 * e6 -
2 * e3 * x1 ^ 2 * e1 ^ 2 * e6 * e7 * e5 -
4 * e3 * x1 ^ 2 * e1 ^ 2 * y2 ^ 2 * y3 ^ 2 * e5 -
4 * e3 * x1 ^ 2 * e1 ^ 2 * y2 ^ 2 * y3 ^ 2 * e6 +
6 * e3 * x2 ^ 2 * e1 ^ 2 * e6 * e7 * e5 -
20 * e3 * x2 ^ 2 * e1 ^ 2 * y2 ^ 2 * y3 ^ 2 * e5 -
20 * e3 * x2 ^ 2 * e1 ^ 2 * y2 ^ 2 * y3 ^ 2 * e6 +
14 * e3 * e1 ^ 2 * x3 ^ 2 * e6 * e7 * e5 +
12 * e3 * e1 ^ 2 * x3 ^ 2 * y2 ^ 2 * y3 ^ 2 * e5 +
12 * e3 * e1 ^ 2 * x3 ^ 2 * y2 ^ 2 * y3 ^ 2 * e6 +
4 * e3 * x1 * e1 ^ 2 * x2 * e6 * e7 * e5 -
24 * e3 * x1 * e1 ^ 2 * x2 * y2 ^ 2 * y3 ^ 2 * e5 -
24 * e3 * x1 * e1 ^ 2 * x2 * y2 ^ 2 * y3 ^ 2 * e6 +
8 * e3 * x1 * e1 ^ 2 * x2 * e6 * y2 * y3 * e5 +
8 * e3 * x1 * e1 ^ 2 * x2 * e7 * y2 * y3 * e5 +
8 * e3 * x1 * e1 ^ 2 * x2 * e7 * y2 * y3 * e6 +
4 * e3 * x1 ^ 2 * e1 ^ 2 * e6 * y2 * y3 * e5 +
4 * e3 * x1 ^ 2 * e1 ^ 2 * e7 * y2 * y3 * e5 +
4 * e3 * x1 ^ 2 * e1 ^ 2 * e7 * y2 * y3 * e6 +
4 * e3 * x2 ^ 2 * e1 ^ 2 * e6 * y2 * y3 * e5 +
4 * e3 * x2 ^ 2 * e1 ^ 2 * e7 * y2 * y3 * e5 +
4 * e3 * x2 ^ 2 * e1 ^ 2 * e7 * y2 * y3 * e6 -
20 * e3 * e1 ^ 2 * x3 ^ 2 * e6 * y2 * y3 * e5 +
6 * e3 * x1 * e1 ^ 2 * x3 * e6 ^ 2 * e5 +
6 * e3 * x1 * e1 ^ 2 * x3 * e7 ^ 2 * e5 +
6 * e3 * x1 * e1 ^ 2 * x3 * e7 ^ 2 * e6 +
10 * e3 * x2 * e1 ^ 2 * x3 * e6 ^ 2 * e5 +
10 * e3 * x2 * e1 ^ 2 * x3 * e7 ^ 2 * e5 +
10 * e3 * x2 * e1 ^ 2 * x3 * e7 ^ 2 * e6 +
4 * e3 * e5 * x1 * e1 * e7 ^ 2 * e6 - 4 * e3 * e5 * e1 * x3 * e7 ^ 2 * e6 -
8 * e3 * e6 ^ 2 * e7 * y2 * y3 * x1 * e1 -
8 * e3 * e6 ^ 2 * e7 * y2 * y3 * x2 * e1 -
8 * e3 * e5 ^ 2 * e6 * y2 * y3 * x1 * e1 -
8 * e3 * e5 ^ 2 * e6 * y2 * y3 * x2 * e1 -
8 * e3 * e5 ^ 2 * e7 * y2 * y3 * x1 * e1 -
8 * e3 * e5 ^ 2 * e7 * y2 * y3 * x2 * e1 +
16 * e3 * e5 * e6 * y2 ^ 2 * y3 ^ 2 * x1 * e1 +
32 * e3 * e5 * e6 * y2 ^ 2 * y3 ^ 2 * x2 * e1 -
16 * e3 * e5 * e6 ^ 2 * y2 * y3 * x1 * e1 -
16 * e3 * e5 * e6 ^ 2 * y2 * y3 * x2 * e1 -
4 * e3 * x1 ^ 2 * e1 ^ 3 * e6 * e7 * x2 +
8 * e3 * x1 ^ 2 * e1 ^ 3 * y2 ^ 2 * y3 ^ 2 * x2 -
4 * e3 * x2 ^ 3 * e1 ^ 3 * e6 * e7 +
8 * e3 * x2 ^ 3 * e1 ^ 3 * y2 ^ 2 * y3 ^ 2 + 4 * e3 * e6 ^ 3 * e7 * x1 * e1 -
8 * e3 * e1 ^ 3 * x3 ^ 2 * e6 ^ 2 * x1 -
10 * e3 * e1 ^ 3 * x3 ^ 2 * e6 ^ 2 * x2 -
8 * e3 * e1 ^ 3 * x3 ^ 2 * e7 ^ 2 * x1 -
10 * e3 * e1 ^ 3 * x3 ^ 2 * e7 ^ 2 * x2 + 2 * e3 * e6 ^ 2 * e7 ^ 2 * x1 * e1 -
4 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * e6 ^ 2 -
4 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * e7 ^ 2 -
8 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * e6 ^ 2 -
8 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * e7 ^ 2 - 4 * e3 * e6 ^ 3 * e1 * x3 * e7 -
2 * e3 * e6 ^ 2 * e1 * x3 * e7 ^ 2 - 8 * e3 * x2 ^ 2 * e1 ^ 3 * e6 * e7 * x1 +
16 * e3 * x2 ^ 2 * e1 ^ 3 * y2 ^ 2 * y3 ^ 2 * x1 -
28 * e3 * e1 ^ 2 * x3 ^ 2 * e6 * e7 * y1 * y2 -
16 * e3 * e1 ^ 3 * x3 ^ 2 * e6 * e7 * x1 -
20 * e3 * e1 ^ 3 * x3 ^ 2 * e6 * e7 * x2 -
24 * e3 * e1 ^ 2 * x3 ^ 2 * y2 ^ 3 * y3 ^ 2 * y1 -
16 * e3 * e1 ^ 3 * x3 ^ 2 * y2 ^ 2 * y3 ^ 2 * x1 -
8 * e3 * e1 ^ 3 * x3 ^ 2 * y2 ^ 2 * y3 ^ 2 * x2 +
8 * e3 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 * x1 * e1 +
16 * e3 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 * x2 * e1 -
8 * e3 * e6 ^ 3 * y2 * y3 * x1 * e1 - 8 * e3 * e6 ^ 3 * y2 * y3 * x2 * e1 +
4 * e3 * e5 ^ 2 * e6 * e7 * x1 * e1 +
8 * e3 * e5 ^ 2 * y2 ^ 2 * y3 ^ 2 * x1 * e1 +
16 * e3 * e5 ^ 2 * y2 ^ 2 * y3 ^ 2 * x2 * e1 +
8 * e3 * e5 * e6 ^ 2 * e7 * x1 * e1 -
14 * e3 * e1 ^ 2 * x3 ^ 2 * e6 ^ 2 * y1 * y2 -
14 * e3 * e1 ^ 2 * x3 ^ 2 * e7 ^ 2 * y1 * y2 +
8 * e3 * e6 ^ 3 * e1 * x3 * y1 * y2 -
16 * e3 * e5 * e6 * e7 * y2 * y3 * x1 * e1 -
16 * e3 * e5 * e6 * e7 * y2 * y3 * x2 * e1 +
40 * e3 * e1 ^ 2 * x3 ^ 2 * e6 * y2 ^ 2 * y3 * y1 +
24 * e3 * e1 ^ 3 * x3 ^ 2 * e6 * y2 * y3 * x1 +
24 * e3 * e1 ^ 3 * x3 ^ 2 * e6 * y2 * y3 * x2 -
12 * e3 * x1 * e1 ^ 2 * x3 * e6 ^ 2 * y1 * y2 -
12 * e3 * x1 * e1 ^ 3 * x3 * e6 ^ 2 * x2 -
12 * e3 * x1 * e1 ^ 2 * x3 * e7 ^ 2 * y1 * y2 -
12 * e3 * x1 * e1 ^ 3 * x3 * e7 ^ 2 * x2 -
20 * e3 * x2 * e1 ^ 2 * x3 * e6 ^ 2 * y1 * y2 -
20 * e3 * x2 * e1 ^ 2 * x3 * e7 ^ 2 * y1 * y2 +
8 * e3 * e5 * e1 * x3 * e6 ^ 2 * y1 * y2 +
8 * e3 * e5 * e1 * x3 * e7 ^ 2 * y1 * y2 +
16 * e3 * y1 * y2 * e1 * x3 * e6 ^ 2 * e7 -
16 * e3 * y1 * y2 ^ 2 * e1 * x3 * e6 ^ 2 * y3 +
12 * e3 * x1 * e1 ^ 2 * x3 * e6 ^ 2 * e7 -
16 * e3 * x1 * e1 ^ 2 * x3 * e6 ^ 2 * y2 * y3 +
20 * e3 * x2 * e1 ^ 2 * x3 * e6 ^ 2 * e7 -
16 * e3 * x2 * e1 ^ 2 * x3 * e6 ^ 2 * y2 * y3 -
4 * e3 * e5 ^ 2 * e1 * x3 * e6 * e7 +
4 * e3 * e5 ^ 2 * e1 * x3 * e6 * y2 * y3 +
8 * e3 * e5 * e1 * x3 * e6 ^ 2 * y2 * y3 +
4 * e3 * e5 ^ 2 * e1 * x3 * e7 * y2 * y3 +
4 * e3 * e6 ^ 3 * e1 * x3 * y2 * y3 +
4 * e3 * e6 ^ 2 * e1 * x3 * e7 * y2 * y3 -
8 * e3 * e6 ^ 2 * e1 * x3 * e7 * e5 -
20 * e3 * e1 ^ 2 * x3 ^ 2 * e7 * y2 * y3 * e5 -
20 * e3 * e1 ^ 2 * x3 ^ 2 * e7 * y2 * y3 * e6 +
16 * e3 * y1 * y2 * e1 * x3 * e6 * e7 * e5 +
8 * e3 * y1 * y2 * e1 * x3 * e7 ^ 2 * e6 -
16 * e3 * y1 * y2 ^ 2 * e1 * x3 * e6 * y3 * e5 -
16 * e3 * y1 * y2 ^ 2 * e1 * x3 * e7 * y3 * e5 -
16 * e3 * y1 * y2 ^ 2 * e1 * x3 * e7 * y3 * e6 +
12 * e3 * x1 * e1 ^ 2 * x3 * e6 * e7 * e5 +
8 * e3 * x1 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 * e5 +
8 * e3 * x1 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 * e6 -
16 * e3 * x1 * e1 ^ 2 * x3 * e6 * y2 * y3 * e5 -
16 * e3 * x1 * e1 ^ 2 * x3 * e7 * y2 * y3 * e5 -
16 * e3 * x1 * e1 ^ 2 * x3 * e7 * y2 * y3 * e6 +
20 * e3 * x2 * e1 ^ 2 * x3 * e6 * e7 * e5 -
8 * e3 * x2 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 * e5 -
8 * e3 * x2 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 * e6 -
16 * e3 * x2 * e1 ^ 2 * x3 * e6 * y2 * y3 * e5 -
16 * e3 * x2 * e1 ^ 2 * x3 * e7 * y2 * y3 * e5 -
16 * e3 * x2 * e1 ^ 2 * x3 * e7 * y2 * y3 * e6 +
8 * e3 * e5 * e1 * x3 * e7 * y2 * y3 * e6 +
40 * e3 * e1 ^ 2 * x3 ^ 2 * e7 * y2 ^ 2 * y3 * y1 +
24 * e3 * e1 ^ 3 * x3 ^ 2 * e7 * y2 * y3 * x1 +
24 * e3 * e1 ^ 3 * x3 ^ 2 * e7 * y2 * y3 * x2 -
8 * e3 * y1 ^ 2 * y2 ^ 2 * e1 * x3 * e6 ^ 2 -
16 * e3 * y1 ^ 2 * y2 ^ 2 * e1 * x3 * e6 * e7 -
24 * e3 * y1 * y2 * e1 ^ 2 * x3 * e6 * e7 * x1 -
40 * e3 * y1 * y2 * e1 ^ 2 * x3 * e6 * e7 * x2 -
8 * e3 * y1 ^ 2 * y2 ^ 2 * e1 * x3 * e7 ^ 2 -
16 * e3 * y1 * y2 ^ 3 * e1 ^ 2 * x3 * y3 ^ 2 * x1 +
16 * e3 * y1 * y2 ^ 3 * e1 ^ 2 * x3 * y3 ^ 2 * x2 +
16 * e3 * y1 ^ 2 * y2 ^ 3 * e1 * x3 * e6 * y3 +
32 * e3 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e6 * y3 * x1 +
32 * e3 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e6 * y3 * x2 +
16 * e3 * y1 ^ 2 * y2 ^ 3 * e1 * x3 * e7 * y3 +
32 * e3 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e7 * y3 * x1 +
32 * e3 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e7 * y3 * x2 -
8 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * e6 * e7 -
24 * e3 * x1 * e1 ^ 3 * x3 * e6 * e7 * x2 -
8 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * y2 ^ 2 * y3 ^ 2 +
12 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * e6 * y2 * y3 +
24 * e3 * x1 * e1 ^ 3 * x3 * e6 * y2 * y3 * x2 +
12 * e3 * x1 ^ 2 * e1 ^ 3 * x3 * e7 * y2 * y3 +
24 * e3 * x1 * e1 ^ 3 * x3 * e7 * y2 * y3 * x2 -
16 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * e6 * e7 +
8 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * y2 ^ 2 * y3 ^ 2 +
12 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * e6 * y2 * y3 +
12 * e3 * x2 ^ 2 * e1 ^ 3 * x3 * e7 * y2 * y3 - 2 * x3 ^ 5 * e1 ^ 3 * e3 ^ 3 -
4 * x3 ^ 3 * e1 ^ 3 * e3 * e6 ^ 2 - 4 * x3 ^ 3 * e1 ^ 3 * e3 * e7 ^ 2 +
5 * x3 ^ 4 * e1 ^ 3 * e3 ^ 2 * e6 + 5 * x3 ^ 4 * e1 ^ 3 * e3 ^ 2 * e7 -
8 * x3 ^ 3 * e1 ^ 3 * e3 * e6 * e7 -
8 * x3 ^ 3 * e1 ^ 3 * e3 * y2 ^ 2 * y3 ^ 2 -
8 * x3 ^ 4 * e1 ^ 3 * e3 ^ 2 * y2 * y3 +
12 * x3 ^ 3 * e1 ^ 3 * e3 * e6 * y2 * y3 +
12 * x3 ^ 3 * e1 ^ 3 * e3 * e7 * y2 * y3 -
8 * y2 ^ 3 * y3 * x2 * e3 * x1 ^ 2 * e1 ^ 3 -
e6 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 - e6 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 -
e7 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 - e7 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 -
4 * y2 ^ 4 * y3 ^ 2 * x1 ^ 2 * e1 ^ 3 - 4 * y2 ^ 4 * y3 ^ 2 * x2 ^ 2 * e1 ^ 3 -
4 * x2 ^ 4 * e3 ^ 2 * y2 ^ 2 * e1 ^ 3 + 2 * e6 ^ 3 * y2 ^ 2 * x1 * e1 ^ 2 +
2 * e6 ^ 3 * y2 ^ 2 * x2 * e1 ^ 2 - y2 ^ 2 * e7 ^ 2 * e1 ^ 3 * x3 ^ 2 -
4 * y2 ^ 4 * y3 ^ 2 * e1 ^ 3 * x3 ^ 2 - y3 ^ 2 * e6 ^ 2 * x1 ^ 2 * e1 ^ 3 -
y3 ^ 2 * e6 ^ 2 * x2 ^ 2 * e1 ^ 3 - y3 ^ 2 * e6 ^ 2 * e1 ^ 3 * x3 ^ 2 -
y3 ^ 2 * e7 ^ 2 * x1 ^ 2 * e1 ^ 3 - y3 ^ 2 * e7 ^ 2 * x2 ^ 2 * e1 ^ 3 -
y3 ^ 2 * e7 ^ 2 * e1 ^ 3 * x3 ^ 2 - 4 * y2 ^ 2 * y3 ^ 4 * x1 ^ 2 * e1 ^ 3 -
4 * y2 ^ 2 * y3 ^ 4 * x2 ^ 2 * e1 ^ 3 - 4 * y2 ^ 2 * y3 ^ 4 * e1 ^ 3 * x3 ^ 2 -
e4 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 - e4 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 -
e4 ^ 2 * y2 ^ 2 * e1 ^ 3 * x3 ^ 2 - e4 ^ 2 * y1 ^ 2 * x1 ^ 2 * e1 ^ 3 -
e4 ^ 2 * y1 ^ 2 * x2 ^ 2 * e1 ^ 3 - e4 ^ 2 * y1 ^ 2 * e1 ^ 3 * x3 ^ 2 -
y2 ^ 2 * x3 ^ 4 * e3 ^ 2 * e1 ^ 3 - 4 * y3 ^ 2 * x2 ^ 4 * e3 ^ 2 * e1 ^ 3 -
y3 ^ 2 * x3 ^ 4 * e3 ^ 2 * e1 ^ 3 + 2 * y2 ^ 2 * e6 ^ 3 * e1 ^ 2 * x3 +
2 * y3 ^ 2 * e6 ^ 3 * x1 * e1 ^ 2 + 2 * y3 ^ 2 * e6 ^ 3 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * e6 ^ 3 * e1 ^ 2 * x3 - 2 * e1 * e6 ^ 3 * y2 ^ 2 * e5 +
4 * e1 * e6 ^ 3 * y2 ^ 3 * y1 - e1 * e6 ^ 2 * y2 ^ 2 * e5 ^ 2 -
4 * e1 * e6 ^ 2 * y1 ^ 2 * y2 ^ 4 - 2 * e1 * e6 ^ 3 * e7 * y2 ^ 2 -
e1 * e7 ^ 2 * y2 ^ 2 * e5 ^ 2 - e1 * e7 ^ 2 * y2 ^ 2 * e6 ^ 2 -
4 * e1 * e7 ^ 2 * y1 ^ 2 * y2 ^ 4 - 4 * e1 * y2 ^ 4 * y3 ^ 2 * e5 ^ 2 -
4 * e1 * y2 ^ 4 * y3 ^ 2 * e6 ^ 2 - 16 * e1 * y2 ^ 6 * y3 ^ 2 * y1 ^ 2 +
4 * e1 * e6 ^ 3 * y2 ^ 3 * y3 - 8 * e1 * e4 ^ 2 * y2 ^ 3 * y1 ^ 3 +
4 * e1 * e6 ^ 3 * y2 ^ 2 * y3 ^ 2 - 4 * e1 * e6 ^ 4 * y2 * y3 -
e1 * y3 ^ 2 * e6 ^ 2 * e5 ^ 2 - 2 * e1 * y3 ^ 2 * e6 ^ 3 * e5 -
e1 * y3 ^ 2 * e7 ^ 2 * e6 ^ 2 - e1 * y3 ^ 2 * e7 ^ 2 * e5 ^ 2 -
4 * e1 * y2 ^ 2 * y3 ^ 4 * e6 ^ 2 - 4 * e1 * y2 ^ 2 * y3 ^ 4 * e5 ^ 2 -
8 * y2 ^ 3 * y3 * x2 ^ 3 * e3 * e1 ^ 3 - e1 * e6 ^ 4 * y2 ^ 2 -
4 * y2 ^ 3 * y3 * x3 * e3 * x1 ^ 2 * e1 ^ 3 -
20 * y2 ^ 3 * y3 * x3 * e3 * x2 ^ 2 * e1 ^ 3 -
16 * y2 ^ 3 * y3 * e3 * x1 * x2 ^ 2 * e1 ^ 3 -
2 * e6 * e7 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 -
2 * e6 * e7 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 -
4 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 -
x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 -
13 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
16 * y2 ^ 3 * y3 * x2 * e3 * e5 * x1 * e1 ^ 2 +
16 * y2 ^ 3 * y3 * x2 ^ 2 * e3 * e5 * e1 ^ 2 +
2 * e6 ^ 2 * y2 ^ 2 * e5 * x1 * e1 ^ 2 -
32 * y2 ^ 4 * y3 * x2 * e3 * y1 * x1 * e1 ^ 2 -
32 * y2 ^ 4 * y3 * x2 ^ 2 * e3 * y1 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * x3 * e3 * e5 * x1 * e1 ^ 2 +
24 * y2 ^ 3 * y3 * x3 * e3 * e5 * x2 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * x3 * e3 * e6 * x1 * e1 ^ 2 +
24 * y2 ^ 3 * y3 * x3 * e3 * e6 * x2 * e1 ^ 2 -
16 * y2 ^ 4 * y3 * x3 * e3 * y1 * x1 * e1 ^ 2 -
48 * y2 ^ 4 * y3 * x3 * e3 * y1 * x2 * e1 ^ 2 -
24 * y2 ^ 3 * y3 * x3 * e3 * x1 * e1 ^ 3 * x2 +
2 * e6 ^ 2 * y2 ^ 2 * e5 * x2 * e1 ^ 2 -
4 * e6 ^ 2 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
4 * e6 ^ 2 * y1 * y2 ^ 3 * x2 * e1 ^ 2 -
2 * e6 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 * x2 +
4 * e6 * e7 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
4 * e6 * e7 * y2 ^ 2 * e5 * x2 * e1 ^ 2 +
4 * e6 ^ 2 * e7 * y2 ^ 2 * x1 * e1 ^ 2 +
4 * e6 ^ 2 * e7 * y2 ^ 2 * x2 * e1 ^ 2 -
8 * e6 * e7 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
8 * e6 * e7 * y1 * y2 ^ 3 * x2 * e1 ^ 2 -
4 * e6 * e7 * y2 ^ 2 * x1 * e1 ^ 3 * x2 +
2 * e7 ^ 2 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
2 * e7 ^ 2 * y2 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * e7 ^ 2 * y2 ^ 2 * e6 * x1 * e1 ^ 2 +
2 * e7 ^ 2 * y2 ^ 2 * e6 * x2 * e1 ^ 2 - y2 ^ 2 * e6 ^ 2 * e1 ^ 3 * x3 ^ 2 -
4 * e7 ^ 2 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
4 * e7 ^ 2 * y1 * y2 ^ 3 * x2 * e1 ^ 2 -
2 * e7 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 * x2 +
16 * y2 ^ 3 * y3 ^ 2 * y1 * e6 * x1 * e1 ^ 2 +
16 * y2 ^ 3 * y3 ^ 2 * y1 * e6 * x2 * e1 ^ 2 +
8 * y2 ^ 4 * y3 ^ 2 * e5 * x1 * e1 ^ 2 +
8 * y2 ^ 4 * y3 ^ 2 * e5 * x2 * e1 ^ 2 +
8 * y2 ^ 4 * y3 ^ 2 * e6 * x1 * e1 ^ 2 +
8 * y2 ^ 4 * y3 ^ 2 * e6 * x2 * e1 ^ 2 -
16 * y2 ^ 5 * y3 ^ 2 * y1 * x1 * e1 ^ 2 -
16 * y2 ^ 5 * y3 ^ 2 * y1 * x2 * e1 ^ 2 -
8 * y2 ^ 4 * y3 ^ 2 * x1 * e1 ^ 3 * x2 +
8 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
8 * x2 ^ 3 * e3 ^ 2 * y2 ^ 2 * e5 * e1 ^ 2 -
16 * x2 ^ 2 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
16 * x2 ^ 3 * e3 ^ 2 * y1 * y2 ^ 3 * e1 ^ 2 -
8 * x2 ^ 3 * e3 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 +
2 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
10 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e6 * x1 * e1 ^ 2 +
10 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e6 * x2 * e1 ^ 2 -
4 * x3 ^ 2 * e3 ^ 2 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
20 * x3 ^ 2 * e3 ^ 2 * y1 * y2 ^ 3 * x2 * e1 ^ 2 -
10 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 * x2 -
4 * x2 * e3 ^ 2 * x3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 -
12 * x2 ^ 3 * e3 ^ 2 * x3 * y2 ^ 2 * e1 ^ 3 -
16 * x3 * e3 ^ 2 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
4 * e6 * y2 ^ 3 * y3 * x1 ^ 2 * e1 ^ 3 +
4 * e6 * y2 ^ 3 * y3 * x2 ^ 2 * e1 ^ 3 +
4 * e6 * x2 * e3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 +
4 * e6 * x2 ^ 3 * e3 * y2 ^ 2 * e1 ^ 3 +
2 * e6 * x3 * e3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 +
10 * e6 * x3 * e3 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
8 * e6 * e3 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
4 * e7 * y2 ^ 3 * y3 * x1 ^ 2 * e1 ^ 3 +
4 * e7 * y2 ^ 3 * y3 * x2 ^ 2 * e1 ^ 3 +
4 * e7 * x2 * e3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 +
4 * e7 * x2 ^ 3 * e3 * y2 ^ 2 * e1 ^ 3 +
2 * e7 * x3 * e3 * y2 ^ 2 * x1 ^ 2 * e1 ^ 3 +
10 * e7 * x3 * e3 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
8 * e7 * e3 * x1 * y2 ^ 2 * x2 ^ 2 * e1 ^ 3 +
8 * x2 * e3 ^ 2 * x3 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
16 * x2 ^ 2 * e3 ^ 2 * x3 * y2 ^ 2 * e5 * e1 ^ 2 -
16 * x2 * e3 ^ 2 * x3 * y1 * y2 ^ 3 * x1 * e1 ^ 2 -
32 * x2 ^ 2 * e3 ^ 2 * x3 * y1 * y2 ^ 3 * e1 ^ 2 -
16 * e6 ^ 2 * y2 ^ 2 * y3 * y1 * x1 * e1 ^ 2 -
16 * e6 ^ 2 * y2 ^ 2 * y3 * y1 * x2 * e1 ^ 2 -
8 * e6 * y2 ^ 3 * y3 * e5 * x1 * e1 ^ 2 -
8 * e6 * y2 ^ 3 * y3 * e5 * x2 * e1 ^ 2 -
8 * e6 ^ 2 * y2 ^ 3 * y3 * x1 * e1 ^ 2 -
8 * e6 ^ 2 * y2 ^ 3 * y3 * x2 * e1 ^ 2 +
16 * e6 * y2 ^ 4 * y3 * y1 * x1 * e1 ^ 2 +
16 * e6 * y2 ^ 4 * y3 * y1 * x2 * e1 ^ 2 +
8 * e6 * y2 ^ 3 * y3 * x1 * e1 ^ 3 * x2 -
8 * e6 * x2 * e3 * y2 ^ 2 * e5 * x1 * e1 ^ 2 -
8 * e6 * x2 ^ 2 * e3 * y2 ^ 2 * e5 * e1 ^ 2 +
16 * e6 * x2 * e3 * y1 * y2 ^ 3 * x1 * e1 ^ 2 +
16 * e6 * x2 ^ 2 * e3 * y1 * y2 ^ 3 * e1 ^ 2 -
4 * e6 * x3 * e3 * y2 ^ 2 * e5 * x1 * e1 ^ 2 -
12 * e6 * x3 * e3 * y2 ^ 2 * e5 * x2 * e1 ^ 2 -
4 * e6 ^ 2 * x3 * e3 * y2 ^ 2 * x1 * e1 ^ 2 -
12 * e6 ^ 2 * x3 * e3 * y2 ^ 2 * x2 * e1 ^ 2 +
8 * e6 * x3 * e3 * y1 * y2 ^ 3 * x1 * e1 ^ 2 +
24 * e6 * x3 * e3 * y1 * y2 ^ 3 * x2 * e1 ^ 2 +
12 * e6 * x3 * e3 * y2 ^ 2 * x1 * e1 ^ 3 * x2 -
32 * e7 * y2 ^ 2 * y3 * y1 * e6 * x1 * e1 ^ 2 -
32 * e7 * y2 ^ 2 * y3 * y1 * e6 * x2 * e1 ^ 2 -
8 * e7 * y2 ^ 3 * y3 * e5 * x1 * e1 ^ 2 -
8 * e7 * y2 ^ 3 * y3 * e5 * x2 * e1 ^ 2 -
8 * e7 * y2 ^ 3 * y3 * e6 * x1 * e1 ^ 2 -
8 * e7 * y2 ^ 3 * y3 * e6 * x2 * e1 ^ 2 +
16 * e7 * y2 ^ 4 * y3 * y1 * x1 * e1 ^ 2 +
16 * e7 * y2 ^ 4 * y3 * y1 * x2 * e1 ^ 2 +
8 * e7 * y2 ^ 3 * y3 * x1 * e1 ^ 3 * x2 -
8 * e7 * x2 * e3 * y2 ^ 2 * e5 * x1 * e1 ^ 2 -
8 * e7 * x2 ^ 2 * e3 * y2 ^ 2 * e5 * e1 ^ 2 +
16 * e7 * x2 * e3 * y1 * y2 ^ 3 * x1 * e1 ^ 2 +
16 * e7 * x2 ^ 2 * e3 * y1 * y2 ^ 3 * e1 ^ 2 -
4 * e7 * x3 * e3 * y2 ^ 2 * e5 * x1 * e1 ^ 2 -
12 * e7 * x3 * e3 * y2 ^ 2 * e5 * x2 * e1 ^ 2 -
4 * e7 * x3 * e3 * y2 ^ 2 * e6 * x1 * e1 ^ 2 -
12 * e7 * x3 * e3 * y2 ^ 2 * e6 * x2 * e1 ^ 2 +
8 * e7 * x3 * e3 * y1 * y2 ^ 3 * x1 * e1 ^ 2 +
24 * e7 * x3 * e3 * y1 * y2 ^ 3 * x2 * e1 ^ 2 +
12 * e7 * x3 * e3 * y2 ^ 2 * x1 * e1 ^ 3 * x2 -
8 * x1 * e1 ^ 3 * x2 * e6 ^ 2 * y2 * y3 -
4 * x1 ^ 2 * e1 ^ 3 * e6 ^ 2 * y2 * y3 -
4 * x2 ^ 2 * e1 ^ 3 * e6 ^ 2 * y2 * y3 -
4 * e1 ^ 3 * x3 ^ 2 * e6 ^ 2 * y2 * y3 +
4 * x1 ^ 2 * e1 ^ 3 * y2 ^ 2 * y3 ^ 2 * e6 +
4 * x2 ^ 2 * e1 ^ 3 * y2 ^ 2 * y3 ^ 2 * e6 +
4 * e1 ^ 3 * x3 ^ 2 * y2 ^ 2 * y3 ^ 2 * e6 +
8 * x1 * e1 ^ 3 * x2 * y2 ^ 2 * y3 ^ 2 * e6 -
16 * x1 * e1 ^ 3 * x2 * e7 * y2 * y3 * e6 -
8 * x1 ^ 2 * e1 ^ 3 * e7 * y2 * y3 * e6 -
8 * x2 ^ 2 * e1 ^ 3 * e7 * y2 * y3 * e6 +
16 * e6 ^ 2 * e7 * y2 * y3 * x1 * e1 ^ 2 +
16 * e6 ^ 2 * e7 * y2 * y3 * x2 * e1 ^ 2 -
8 * e5 * e6 * y2 ^ 2 * y3 ^ 2 * x1 * e1 ^ 2 -
8 * e5 * e6 * y2 ^ 2 * y3 ^ 2 * x2 * e1 ^ 2 +
8 * e5 * e6 ^ 2 * y2 * y3 * x1 * e1 ^ 2 +
8 * e5 * e6 ^ 2 * y2 * y3 * x2 * e1 ^ 2 -
8 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 * x1 * e1 ^ 2 -
8 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 * x2 * e1 ^ 2 +
8 * e6 ^ 3 * y2 * y3 * x1 * e1 ^ 2 + 8 * e6 ^ 3 * y2 * y3 * x2 * e1 ^ 2 +
16 * e5 * e6 * e7 * y2 * y3 * x1 * e1 ^ 2 +
16 * e5 * e6 * e7 * y2 * y3 * x2 * e1 ^ 2 -
16 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e6 ^ 2 * y3 -
8 * x1 * e1 ^ 3 * x3 * e6 ^ 2 * y2 * y3 -
8 * x2 * e1 ^ 3 * x3 * e6 ^ 2 * y2 * y3 +
8 * e5 * e1 ^ 2 * x3 * e6 ^ 2 * y2 * y3 -
8 * e6 ^ 2 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 +
8 * e6 ^ 3 * e1 ^ 2 * x3 * y2 * y3 + 16 * e6 ^ 2 * e1 ^ 2 * x3 * e7 * y2 * y3 -
8 * e1 ^ 3 * x3 ^ 2 * e7 * y2 * y3 * e6 +
16 * y1 * y2 ^ 3 * e1 ^ 2 * x3 * y3 ^ 2 * e6 -
32 * y1 * y2 ^ 2 * e1 ^ 2 * x3 * e7 * y3 * e6 +
8 * x1 * e1 ^ 3 * x3 * y2 ^ 2 * y3 ^ 2 * e6 -
16 * x1 * e1 ^ 3 * x3 * e7 * y2 * y3 * e6 +
8 * x2 * e1 ^ 3 * x3 * y2 ^ 2 * y3 ^ 2 * e6 -
16 * x2 * e1 ^ 3 * x3 * e7 * y2 * y3 * e6 -
8 * e5 * e1 ^ 2 * x3 * y2 ^ 2 * y3 ^ 2 * e6 +
16 * e5 * e1 ^ 2 * x3 * e7 * y2 * y3 * e6 -
2 * y3 ^ 2 * e6 ^ 2 * x1 * e1 ^ 3 * x2 -
4 * y3 ^ 2 * e6 ^ 2 * y1 * y2 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e6 ^ 2 * y1 * y2 * x2 * e1 ^ 2 -
2 * y3 ^ 2 * e7 ^ 2 * x1 * e1 ^ 3 * x2 -
4 * y3 ^ 2 * e7 ^ 2 * y1 * y2 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e7 ^ 2 * y1 * y2 * x2 * e1 ^ 2 -
8 * y2 ^ 2 * y3 ^ 4 * x1 * e1 ^ 3 * x2 -
16 * y2 ^ 3 * y3 ^ 4 * y1 * x1 * e1 ^ 2 -
16 * y2 ^ 3 * y3 ^ 4 * y1 * x2 * e1 ^ 2 -
2 * e4 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 * x2 -
4 * e4 ^ 2 * y2 ^ 3 * y1 * x1 * e1 ^ 2 -
4 * e4 ^ 2 * y2 ^ 3 * y1 * x2 * e1 ^ 2 -
2 * e4 ^ 2 * y1 ^ 2 * x1 * e1 ^ 3 * x2 -
4 * e4 ^ 2 * y1 ^ 3 * y2 * x1 * e1 ^ 2 -
4 * e4 ^ 2 * y1 ^ 3 * y2 * x2 * e1 ^ 2 -
2 * y2 ^ 2 * e6 * e7 * e1 ^ 3 * x3 ^ 2 +
4 * y2 ^ 3 * e6 * y3 * e1 ^ 3 * x3 ^ 2 -
4 * y2 ^ 2 * e6 * e4 * x1 * e1 ^ 3 * x2 -
2 * y2 ^ 2 * e6 * e4 * x1 ^ 2 * e1 ^ 3 -
2 * y2 ^ 2 * e6 * e4 * x2 ^ 2 * e1 ^ 3 -
2 * y2 ^ 2 * e6 * e4 * e1 ^ 3 * x3 ^ 2 -
8 * y2 ^ 3 * e6 * e4 * y1 * x1 * e1 ^ 2 -
8 * y2 ^ 3 * e6 * e4 * y1 * x2 * e1 ^ 2 +
4 * y2 ^ 3 * e7 * y3 * e1 ^ 3 * x3 ^ 2 -
8 * y2 * e7 ^ 2 * y3 * x1 * e1 ^ 3 * x2 -
4 * y2 * e7 ^ 2 * y3 * x1 ^ 2 * e1 ^ 3 -
4 * y2 * e7 ^ 2 * y3 * x2 ^ 2 * e1 ^ 3 -
4 * y2 * e7 ^ 2 * y3 * e1 ^ 3 * x3 ^ 2 -
16 * y2 ^ 2 * e7 ^ 2 * y3 * y1 * x1 * e1 ^ 2 -
16 * y2 ^ 2 * e7 ^ 2 * y3 * y1 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * e7 * y3 ^ 2 * x1 * e1 ^ 3 * x2 +
4 * y2 ^ 2 * e7 * y3 ^ 2 * x1 ^ 2 * e1 ^ 3 +
4 * y2 ^ 2 * e7 * y3 ^ 2 * x2 ^ 2 * e1 ^ 3 +
4 * y2 ^ 2 * e7 * y3 ^ 2 * e1 ^ 3 * x3 ^ 2 +
16 * y2 ^ 3 * e7 * y3 ^ 2 * y1 * x1 * e1 ^ 2 +
16 * y2 ^ 3 * e7 * y3 ^ 2 * y1 * x2 * e1 ^ 2 -
4 * y2 ^ 2 * e7 * e4 * x1 * e1 ^ 3 * x2 -
2 * y2 ^ 2 * e7 * e4 * x1 ^ 2 * e1 ^ 3 -
2 * y2 ^ 2 * e7 * e4 * x2 ^ 2 * e1 ^ 3 -
2 * y2 ^ 2 * e7 * e4 * e1 ^ 3 * x3 ^ 2 -
8 * y2 ^ 3 * e7 * e4 * y1 * x1 * e1 ^ 2 -
8 * y2 ^ 3 * e7 * e4 * y1 * x2 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * e4 * x1 * e1 ^ 3 * x2 +
4 * y2 ^ 3 * y3 * e4 * x1 ^ 2 * e1 ^ 3 +
4 * y2 ^ 3 * y3 * e4 * x2 ^ 2 * e1 ^ 3 +
4 * y2 ^ 3 * y3 * e4 * e1 ^ 3 * x3 ^ 2 +
16 * y2 ^ 4 * y3 * e4 * y1 * x1 * e1 ^ 2 +
16 * y2 ^ 4 * y3 * e4 * y1 * x2 * e1 ^ 2 -
4 * y3 ^ 2 * e6 * e7 * x1 * e1 ^ 3 * x2 -
2 * y3 ^ 2 * e6 * e7 * x1 ^ 2 * e1 ^ 3 -
2 * y3 ^ 2 * e6 * e7 * x2 ^ 2 * e1 ^ 3 -
2 * y3 ^ 2 * e6 * e7 * e1 ^ 3 * x3 ^ 2 -
8 * y3 ^ 2 * e6 * e7 * y1 * y2 * x1 * e1 ^ 2 -
8 * y3 ^ 2 * e6 * e7 * y1 * y2 * x2 * e1 ^ 2 +
8 * y3 ^ 3 * e6 * y2 * x1 * e1 ^ 3 * x2 +
4 * y3 ^ 3 * e6 * y2 * x1 ^ 2 * e1 ^ 3 +
4 * y3 ^ 3 * e6 * y2 * x2 ^ 2 * e1 ^ 3 +
4 * y3 ^ 3 * e6 * y2 * e1 ^ 3 * x3 ^ 2 +
16 * y3 ^ 3 * e6 * y2 ^ 2 * y1 * x1 * e1 ^ 2 +
16 * y3 ^ 3 * e6 * y2 ^ 2 * y1 * x2 * e1 ^ 2 +
8 * y3 ^ 3 * e7 * y2 * x1 * e1 ^ 3 * x2 +
4 * y3 ^ 3 * e7 * y2 * x1 ^ 2 * e1 ^ 3 +
4 * y3 ^ 3 * e7 * y2 * x2 ^ 2 * e1 ^ 3 +
4 * y3 ^ 3 * e7 * y2 * e1 ^ 3 * x3 ^ 2 +
16 * y3 ^ 3 * e7 * y2 ^ 2 * y1 * x1 * e1 ^ 2 +
16 * y3 ^ 3 * e7 * y2 ^ 2 * y1 * x2 * e1 ^ 2 -
8 * y2 ^ 2 * y3 ^ 2 * e4 * x1 * e1 ^ 3 * x2 -
4 * y2 ^ 2 * y3 ^ 2 * e4 * x1 ^ 2 * e1 ^ 3 -
4 * y2 ^ 2 * y3 ^ 2 * e4 * x2 ^ 2 * e1 ^ 3 -
4 * y2 ^ 2 * y3 ^ 2 * e4 * e1 ^ 3 * x3 ^ 2 -
16 * y2 ^ 3 * y3 ^ 2 * e4 * y1 * x1 * e1 ^ 2 -
16 * y2 ^ 3 * y3 ^ 2 * e4 * y1 * x2 * e1 ^ 2 -
8 * y3 ^ 2 * x2 ^ 3 * e3 ^ 2 * x1 * e1 ^ 3 -
4 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * x1 ^ 2 * e1 ^ 3 -
13 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e1 ^ 3 * x3 ^ 2 -
16 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 * y2 * x1 * e1 ^ 2 -
16 * y3 ^ 2 * x2 ^ 3 * e3 ^ 2 * y1 * y2 * e1 ^ 2 -
10 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * x1 * e1 ^ 3 * x2 -
y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * x1 ^ 2 * e1 ^ 3 -
4 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * y1 * y2 * x1 * e1 ^ 2 -
20 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * y1 * y2 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * e6 * x2 * e3 * e1 ^ 3 * x3 ^ 2 +
2 * y2 ^ 2 * e6 * x3 ^ 3 * e3 * e1 ^ 3 -
4 * y2 * e6 * e4 * y1 * x1 * e1 ^ 3 * x2 -
2 * y2 * e6 * e4 * y1 * x1 ^ 2 * e1 ^ 3 -
2 * y2 * e6 * e4 * y1 * x2 ^ 2 * e1 ^ 3 -
2 * y2 * e6 * e4 * y1 * e1 ^ 3 * x3 ^ 2 -
8 * y2 ^ 2 * e6 * e4 * y1 ^ 2 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * e6 * e4 * y1 ^ 2 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * e7 * x2 * e3 * e1 ^ 3 * x3 ^ 2 +
2 * y2 ^ 2 * e7 * x3 ^ 3 * e3 * e1 ^ 3 -
4 * y2 * e7 * e4 * y1 * x1 * e1 ^ 3 * x2 -
2 * y2 * e7 * e4 * y1 * x1 ^ 2 * e1 ^ 3 -
2 * y2 * e7 * e4 * y1 * x2 ^ 2 * e1 ^ 3 -
2 * y2 * e7 * e4 * y1 * e1 ^ 3 * x3 ^ 2 -
8 * y2 ^ 2 * e7 * e4 * y1 ^ 2 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * e4 * y1 ^ 2 * x2 * e1 ^ 2 -
4 * y2 ^ 3 * e6 ^ 2 * y1 * e1 ^ 2 * x3 -
2 * y2 ^ 2 * e6 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * y2 ^ 2 * e6 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * y2 ^ 2 * e6 ^ 2 * e5 * e1 ^ 2 * x3 -
4 * y2 ^ 3 * e7 ^ 2 * y1 * e1 ^ 2 * x3 -
2 * y2 ^ 2 * e7 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * y2 ^ 2 * e7 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * y2 ^ 2 * e7 ^ 2 * e5 * e1 ^ 2 * x3 +
2 * y2 ^ 2 * e7 ^ 2 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 5 * y3 ^ 2 * y1 * e1 ^ 2 * x3 -
8 * y2 ^ 4 * y3 ^ 2 * x1 * e1 ^ 3 * x3 -
8 * y2 ^ 4 * y3 ^ 2 * x2 * e1 ^ 3 * x3 +
8 * y2 ^ 4 * y3 ^ 2 * e5 * e1 ^ 2 * x3 +
8 * y2 ^ 4 * y3 ^ 2 * e6 * e1 ^ 2 * x3 -
4 * y3 ^ 2 * e6 ^ 2 * y1 * y2 * e1 ^ 2 * x3 -
2 * y3 ^ 2 * e6 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * y3 ^ 2 * e6 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * y3 ^ 2 * e6 ^ 2 * e5 * x1 * e1 ^ 2 +
2 * y3 ^ 2 * e6 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * e6 ^ 2 * e5 * e1 ^ 2 * x3 -
4 * y3 ^ 2 * e7 ^ 2 * y1 * y2 * e1 ^ 2 * x3 -
2 * y3 ^ 2 * e7 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * y3 ^ 2 * e7 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * y3 ^ 2 * e7 ^ 2 * e5 * x1 * e1 ^ 2 +
2 * y3 ^ 2 * e7 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * e7 ^ 2 * e5 * e1 ^ 2 * x3 +
2 * y3 ^ 2 * e7 ^ 2 * e6 * x1 * e1 ^ 2 +
2 * y3 ^ 2 * e7 ^ 2 * e6 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * e7 ^ 2 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 3 * y3 ^ 4 * y1 * e1 ^ 2 * x3 -
8 * y2 ^ 2 * y3 ^ 4 * x1 * e1 ^ 3 * x3 -
8 * y2 ^ 2 * y3 ^ 4 * x2 * e1 ^ 3 * x3 +
8 * y2 ^ 2 * y3 ^ 4 * e5 * x1 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 4 * e5 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 4 * e5 * e1 ^ 2 * x3 +
8 * y2 ^ 2 * y3 ^ 4 * e6 * x1 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 4 * e6 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 4 * e6 * e1 ^ 2 * x3 -
4 * e4 ^ 2 * y2 ^ 3 * y1 * e1 ^ 2 * x3 -
2 * e4 ^ 2 * y2 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * e4 ^ 2 * y2 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * e4 ^ 2 * y2 ^ 2 * e5 * x1 * e1 ^ 2 +
2 * e4 ^ 2 * y2 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * e4 ^ 2 * y2 ^ 2 * e5 * e1 ^ 2 * x3 +
2 * e4 ^ 2 * y2 ^ 2 * e6 * x1 * e1 ^ 2 +
2 * e4 ^ 2 * y2 ^ 2 * e6 * x2 * e1 ^ 2 +
2 * e4 ^ 2 * y2 ^ 2 * e6 * e1 ^ 2 * x3 -
4 * e4 ^ 2 * y1 ^ 3 * y2 * e1 ^ 2 * x3 -
2 * e4 ^ 2 * y1 ^ 2 * x1 * e1 ^ 3 * x3 -
2 * e4 ^ 2 * y1 ^ 2 * x2 * e1 ^ 3 * x3 +
2 * e4 ^ 2 * y1 ^ 2 * e5 * x1 * e1 ^ 2 +
2 * e4 ^ 2 * y1 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * e4 ^ 2 * y1 ^ 2 * e5 * e1 ^ 2 * x3 +
2 * e4 ^ 2 * y1 ^ 2 * e6 * x1 * e1 ^ 2 +
2 * e4 ^ 2 * y1 ^ 2 * e6 * x2 * e1 ^ 2 +
2 * e4 ^ 2 * y1 ^ 2 * e6 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * e6 * e7 * y1 * e1 ^ 2 * x3 -
4 * y2 ^ 2 * e6 * e7 * x1 * e1 ^ 3 * x3 -
4 * y2 ^ 2 * e6 * e7 * x2 * e1 ^ 3 * x3 +
4 * y2 ^ 2 * e6 * e7 * e5 * e1 ^ 2 * x3 +
4 * y2 ^ 2 * e6 ^ 2 * e7 * e1 ^ 2 * x3 +
16 * y2 ^ 4 * e6 * y3 * y1 * e1 ^ 2 * x3 +
8 * y2 ^ 3 * e6 * y3 * x1 * e1 ^ 3 * x3 +
8 * y2 ^ 3 * e6 * y3 * x2 * e1 ^ 3 * x3 -
8 * y2 ^ 3 * e6 * y3 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * e6 ^ 2 * y3 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * e6 * e4 * y1 * e1 ^ 2 * x3 -
4 * y2 ^ 2 * e6 * e4 * x1 * e1 ^ 3 * x3 -
4 * y2 ^ 2 * e6 * e4 * x2 * e1 ^ 3 * x3 +
4 * y2 ^ 2 * e6 * e4 * e5 * x1 * e1 ^ 2 +
4 * y2 ^ 2 * e6 * e4 * e5 * x2 * e1 ^ 2 +
4 * y2 ^ 2 * e6 * e4 * e5 * e1 ^ 2 * x3 +
4 * y2 ^ 2 * e6 ^ 2 * e4 * x1 * e1 ^ 2 +
4 * y2 ^ 2 * e6 ^ 2 * e4 * x2 * e1 ^ 2 +
4 * y2 ^ 2 * e6 ^ 2 * e4 * e1 ^ 2 * x3 +
16 * y2 ^ 4 * e7 * y3 * y1 * e1 ^ 2 * x3 +
8 * y2 ^ 3 * e7 * y3 * x1 * e1 ^ 3 * x3 +
8 * y2 ^ 3 * e7 * y3 * x2 * e1 ^ 3 * x3 -
8 * y2 ^ 3 * e7 * y3 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * e7 * y3 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 2 * e7 ^ 2 * y3 * y1 * e1 ^ 2 * x3 -
8 * y2 * e7 ^ 2 * y3 * x1 * e1 ^ 3 * x3 -
8 * y2 * e7 ^ 2 * y3 * x2 * e1 ^ 3 * x3 +
8 * y2 * e7 ^ 2 * y3 * e5 * x1 * e1 ^ 2 +
8 * y2 * e7 ^ 2 * y3 * e5 * x2 * e1 ^ 2 +
8 * y2 * e7 ^ 2 * y3 * e5 * e1 ^ 2 * x3 +
8 * y2 * e7 ^ 2 * y3 * e6 * x1 * e1 ^ 2 +
8 * y2 * e7 ^ 2 * y3 * e6 * x2 * e1 ^ 2 +
8 * y2 * e7 ^ 2 * y3 * e6 * e1 ^ 2 * x3 +
16 * y2 ^ 3 * e7 * y3 ^ 2 * y1 * e1 ^ 2 * x3 +
8 * y2 ^ 2 * e7 * y3 ^ 2 * x1 * e1 ^ 3 * x3 +
8 * y2 ^ 2 * e7 * y3 ^ 2 * x2 * e1 ^ 3 * x3 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e5 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e5 * x2 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e6 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e6 * x2 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * y3 ^ 2 * e6 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * e7 * e4 * y1 * e1 ^ 2 * x3 -
4 * y2 ^ 2 * e7 * e4 * x1 * e1 ^ 3 * x3 -
4 * y2 ^ 2 * e7 * e4 * x2 * e1 ^ 3 * x3 +
4 * y2 ^ 2 * e7 * e4 * e5 * x1 * e1 ^ 2 +
4 * y2 ^ 2 * e7 * e4 * e5 * x2 * e1 ^ 2 +
4 * y2 ^ 2 * e7 * e4 * e5 * e1 ^ 2 * x3 +
4 * y2 ^ 2 * e7 * e4 * e6 * x1 * e1 ^ 2 +
4 * y2 ^ 2 * e7 * e4 * e6 * x2 * e1 ^ 2 +
4 * y2 ^ 2 * e7 * e4 * e6 * e1 ^ 2 * x3 +
16 * y2 ^ 4 * y3 * e4 * y1 * e1 ^ 2 * x3 +
8 * y2 ^ 3 * y3 * e4 * x1 * e1 ^ 3 * x3 +
8 * y2 ^ 3 * y3 * e4 * x2 * e1 ^ 3 * x3 -
8 * y2 ^ 3 * y3 * e4 * e5 * x1 * e1 ^ 2 -
8 * y2 ^ 3 * y3 * e4 * e5 * x2 * e1 ^ 2 -
8 * y2 ^ 3 * y3 * e4 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 3 * y3 * e4 * e6 * x1 * e1 ^ 2 -
8 * y2 ^ 3 * y3 * e4 * e6 * x2 * e1 ^ 2 -
8 * y2 ^ 3 * y3 * e4 * e6 * e1 ^ 2 * x3 -
4 * y2 ^ 3 * x3 ^ 3 * e3 ^ 2 * y1 * e1 ^ 2 -
2 * y2 ^ 2 * x3 ^ 3 * e3 ^ 2 * x1 * e1 ^ 3 -
6 * y2 ^ 2 * x3 ^ 3 * e3 ^ 2 * x2 * e1 ^ 3 +
2 * y2 ^ 2 * x3 ^ 3 * e3 ^ 2 * e5 * e1 ^ 2 +
2 * y2 ^ 2 * x3 ^ 3 * e3 ^ 2 * e6 * e1 ^ 2 -
8 * y3 ^ 2 * e6 * e7 * y1 * y2 * e1 ^ 2 * x3 -
4 * y3 ^ 2 * e6 * e7 * x1 * e1 ^ 3 * x3 -
4 * y3 ^ 2 * e6 * e7 * x2 * e1 ^ 3 * x3 +
4 * y3 ^ 2 * e6 * e7 * e5 * x1 * e1 ^ 2 +
4 * y3 ^ 2 * e6 * e7 * e5 * x2 * e1 ^ 2 +
4 * y3 ^ 2 * e6 * e7 * e5 * e1 ^ 2 * x3 +
4 * y3 ^ 2 * e6 ^ 2 * e7 * x1 * e1 ^ 2 +
4 * y3 ^ 2 * e6 ^ 2 * e7 * x2 * e1 ^ 2 +
4 * y3 ^ 2 * e6 ^ 2 * e7 * e1 ^ 2 * x3 +
16 * y3 ^ 3 * e6 * y2 ^ 2 * y1 * e1 ^ 2 * x3 +
8 * y3 ^ 3 * e6 * y2 * x1 * e1 ^ 3 * x3 +
8 * y3 ^ 3 * e6 * y2 * x2 * e1 ^ 3 * x3 -
8 * y3 ^ 3 * e6 * y2 * e5 * x1 * e1 ^ 2 -
8 * y3 ^ 3 * e6 * y2 * e5 * x2 * e1 ^ 2 -
8 * y3 ^ 3 * e6 * y2 * e5 * e1 ^ 2 * x3 -
8 * y3 ^ 3 * e6 ^ 2 * y2 * x1 * e1 ^ 2 -
8 * y3 ^ 3 * e6 ^ 2 * y2 * x2 * e1 ^ 2 -
8 * y3 ^ 3 * e6 ^ 2 * y2 * e1 ^ 2 * x3 +
16 * y3 ^ 3 * e7 * y2 ^ 2 * y1 * e1 ^ 2 * x3 +
8 * y3 ^ 3 * e7 * y2 * x1 * e1 ^ 3 * x3 +
8 * y3 ^ 3 * e7 * y2 * x2 * e1 ^ 3 * x3 -
8 * y3 ^ 3 * e7 * y2 * e5 * x1 * e1 ^ 2 -
8 * y3 ^ 3 * e7 * y2 * e5 * x2 * e1 ^ 2 -
8 * y3 ^ 3 * e7 * y2 * e5 * e1 ^ 2 * x3 -
8 * y3 ^ 3 * e7 * y2 * e6 * x1 * e1 ^ 2 -
8 * y3 ^ 3 * e7 * y2 * e6 * x2 * e1 ^ 2 -
8 * y3 ^ 3 * e7 * y2 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 3 * y3 ^ 2 * e4 * y1 * e1 ^ 2 * x3 -
8 * y2 ^ 2 * y3 ^ 2 * e4 * x1 * e1 ^ 3 * x3 -
8 * y2 ^ 2 * y3 ^ 2 * e4 * x2 * e1 ^ 3 * x3 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e5 * x1 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e5 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e5 * e1 ^ 2 * x3 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e6 * x1 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e6 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * y3 ^ 2 * e4 * e6 * e1 ^ 2 * x3 -
32 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 * y2 * e1 ^ 2 * x3 -
16 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * x1 * e1 ^ 3 * x3 -
12 * y3 ^ 2 * x2 ^ 3 * e3 ^ 2 * e1 ^ 3 * x3 +
8 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e5 * x1 * e1 ^ 2 +
8 * y3 ^ 2 * x2 ^ 3 * e3 ^ 2 * e5 * e1 ^ 2 +
16 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e5 * e1 ^ 2 * x3 +
8 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e6 * x1 * e1 ^ 2 +
8 * y3 ^ 2 * x2 ^ 3 * e3 ^ 2 * e6 * e1 ^ 2 +
16 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e6 * e1 ^ 2 * x3 -
4 * y3 ^ 2 * x3 ^ 3 * e3 ^ 2 * y1 * y2 * e1 ^ 2 -
2 * y3 ^ 2 * x3 ^ 3 * e3 ^ 2 * x1 * e1 ^ 3 -
6 * y3 ^ 2 * x3 ^ 3 * e3 ^ 2 * x2 * e1 ^ 3 +
2 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e5 * x1 * e1 ^ 2 +
10 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e5 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * x3 ^ 3 * e3 ^ 2 * e5 * e1 ^ 2 +
2 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e6 * x1 * e1 ^ 2 +
10 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e6 * x2 * e1 ^ 2 +
2 * y3 ^ 2 * x3 ^ 3 * e3 ^ 2 * e6 * e1 ^ 2 +
8 * y2 ^ 3 * e6 * x3 ^ 2 * e3 * y1 * e1 ^ 2 +
4 * y2 ^ 2 * e6 * x3 ^ 2 * e3 * x1 * e1 ^ 3 -
4 * y2 ^ 2 * e6 * x3 ^ 2 * e3 * e5 * e1 ^ 2 -
4 * y2 ^ 2 * e6 ^ 2 * x3 ^ 2 * e3 * e1 ^ 2 -
8 * y2 ^ 2 * e6 * e4 * y1 ^ 2 * e1 ^ 2 * x3 -
4 * y2 * e6 * e4 * y1 * x1 * e1 ^ 3 * x3 -
4 * y2 * e6 * e4 * y1 * x2 * e1 ^ 3 * x3 +
4 * y2 * e6 * e4 * y1 * e5 * x1 * e1 ^ 2 +
4 * y2 * e6 * e4 * y1 * e5 * x2 * e1 ^ 2 +
4 * y2 * e6 * e4 * y1 * e5 * e1 ^ 2 * x3 +
4 * y2 * e6 ^ 2 * e4 * y1 * x1 * e1 ^ 2 +
4 * y2 * e6 ^ 2 * e4 * y1 * x2 * e1 ^ 2 +
4 * y2 * e6 ^ 2 * e4 * y1 * e1 ^ 2 * x3 +
8 * y2 ^ 3 * e7 * x3 ^ 2 * e3 * y1 * e1 ^ 2 +
4 * y2 ^ 2 * e7 * x3 ^ 2 * e3 * x1 * e1 ^ 3 -
4 * y2 ^ 2 * e7 * x3 ^ 2 * e3 * e5 * e1 ^ 2 -
4 * y2 ^ 2 * e7 * x3 ^ 2 * e3 * e6 * e1 ^ 2 -
8 * y2 ^ 2 * e7 * e4 * y1 ^ 2 * e1 ^ 2 * x3 -
4 * y2 * e7 * e4 * y1 * x1 * e1 ^ 3 * x3 -
4 * y2 * e7 * e4 * y1 * x2 * e1 ^ 3 * x3 +
4 * y2 * e7 * e4 * y1 * e5 * x1 * e1 ^ 2 +
4 * y2 * e7 * e4 * y1 * e5 * x2 * e1 ^ 2 +
4 * y2 * e7 * e4 * y1 * e5 * e1 ^ 2 * x3 +
4 * y2 * e7 * e4 * y1 * e6 * x1 * e1 ^ 2 +
4 * y2 * e7 * e4 * y1 * e6 * x2 * e1 ^ 2 +
4 * y2 * e7 * e4 * y1 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 3 * y3 * x2 * e3 * e1 ^ 3 * x3 ^ 2 -
4 * y2 ^ 3 * y3 * x3 ^ 3 * e3 * e1 ^ 3 +
8 * y2 ^ 2 * y3 * e4 * y1 * x1 * e1 ^ 3 * x2 +
4 * y2 ^ 2 * y3 * e4 * y1 * x1 ^ 2 * e1 ^ 3 +
4 * y2 ^ 2 * y3 * e4 * y1 * x2 ^ 2 * e1 ^ 3 +
4 * y2 ^ 2 * y3 * e4 * y1 * e1 ^ 3 * x3 ^ 2 +
16 * y2 ^ 3 * y3 * e4 * y1 ^ 2 * x1 * e1 ^ 2 +
16 * y2 ^ 3 * y3 * e4 * y1 ^ 2 * x2 * e1 ^ 2 +
8 * y2 ^ 2 * x2 ^ 2 * e3 * e4 * x1 * e1 ^ 3 +
4 * y2 ^ 2 * x2 * e3 * e4 * x1 ^ 2 * e1 ^ 3 +
4 * y2 ^ 2 * x2 ^ 3 * e3 * e4 * e1 ^ 3 +
8 * y2 ^ 2 * x2 * e3 * e4 * e1 ^ 3 * x3 ^ 2 +
16 * y2 ^ 3 * x2 * e3 * e4 * y1 * x1 * e1 ^ 2 +
16 * y2 ^ 3 * x2 ^ 2 * e3 * e4 * y1 * e1 ^ 2 +
8 * y2 * x2 ^ 2 * e3 * e4 * y1 * x1 * e1 ^ 3 +
4 * y2 * x2 * e3 * e4 * y1 * x1 ^ 2 * e1 ^ 3 +
4 * y2 * x2 ^ 3 * e3 * e4 * y1 * e1 ^ 3 +
8 * y2 * x2 * e3 * e4 * y1 * e1 ^ 3 * x3 ^ 2 +
16 * y2 ^ 2 * x2 * e3 * e4 * y1 ^ 2 * x1 * e1 ^ 2 +
16 * y2 ^ 2 * x2 ^ 2 * e3 * e4 * y1 ^ 2 * e1 ^ 2 +
12 * y2 ^ 2 * x3 * e3 * e4 * x1 * e1 ^ 3 * x2 +
2 * y2 ^ 2 * x3 * e3 * e4 * x1 ^ 2 * e1 ^ 3 +
10 * y2 ^ 2 * x3 * e3 * e4 * x2 ^ 2 * e1 ^ 3 +
2 * y2 ^ 2 * x3 ^ 3 * e3 * e4 * e1 ^ 3 +
8 * y2 ^ 3 * x3 * e3 * e4 * y1 * x1 * e1 ^ 2 +
24 * y2 ^ 3 * x3 * e3 * e4 * y1 * x2 * e1 ^ 2 +
8 * y3 ^ 2 * e6 * x2 ^ 2 * e3 * x1 * e1 ^ 3 +
4 * y3 ^ 2 * e6 * x2 * e3 * x1 ^ 2 * e1 ^ 3 +
4 * y3 ^ 2 * e6 * x2 ^ 3 * e3 * e1 ^ 3 +
8 * y3 ^ 2 * e6 * x2 * e3 * e1 ^ 3 * x3 ^ 2 +
16 * y3 ^ 2 * e6 * x2 * e3 * y1 * y2 * x1 * e1 ^ 2 +
16 * y3 ^ 2 * e6 * x2 ^ 2 * e3 * y1 * y2 * e1 ^ 2 +
12 * y3 ^ 2 * e6 * x3 * e3 * x1 * e1 ^ 3 * x2 +
2 * y3 ^ 2 * e6 * x3 * e3 * x1 ^ 2 * e1 ^ 3 +
10 * y3 ^ 2 * e6 * x3 * e3 * x2 ^ 2 * e1 ^ 3 +
2 * y3 ^ 2 * e6 * x3 ^ 3 * e3 * e1 ^ 3 +
8 * y3 ^ 2 * e6 * x3 * e3 * y1 * y2 * x1 * e1 ^ 2 +
24 * y3 ^ 2 * e6 * x3 * e3 * y1 * y2 * x2 * e1 ^ 2 +
4 * y3 * e6 * e4 * y2 * x1 * e1 ^ 3 * x2 +
2 * y3 * e6 * e4 * y2 * x1 ^ 2 * e1 ^ 3 +
2 * y3 * e6 * e4 * y2 * x2 ^ 2 * e1 ^ 3 +
2 * y3 * e6 * e4 * y2 * e1 ^ 3 * x3 ^ 2 +
4 * y3 * e6 * e4 * y1 * x1 * e1 ^ 3 * x2 +
2 * y3 * e6 * e4 * y1 * x1 ^ 2 * e1 ^ 3 +
2 * y3 * e6 * e4 * y1 * x2 ^ 2 * e1 ^ 3 +
2 * y3 * e6 * e4 * y1 * e1 ^ 3 * x3 ^ 2 +
8 * y3 * e6 * e4 * y1 ^ 2 * y2 * x1 * e1 ^ 2 +
8 * y3 * e6 * e4 * y1 ^ 2 * y2 * x2 * e1 ^ 2 +
8 * y3 ^ 2 * e7 * x2 ^ 2 * e3 * x1 * e1 ^ 3 +
4 * y3 ^ 2 * e7 * x2 * e3 * x1 ^ 2 * e1 ^ 3 +
4 * y3 ^ 2 * e7 * x2 ^ 3 * e3 * e1 ^ 3 +
8 * y3 ^ 2 * e7 * x2 * e3 * e1 ^ 3 * x3 ^ 2 +
16 * y3 ^ 2 * e7 * x2 * e3 * y1 * y2 * x1 * e1 ^ 2 +
16 * y3 ^ 2 * e7 * x2 ^ 2 * e3 * y1 * y2 * e1 ^ 2 +
12 * y3 ^ 2 * e7 * x3 * e3 * x1 * e1 ^ 3 * x2 +
2 * y3 ^ 2 * e7 * x3 * e3 * x1 ^ 2 * e1 ^ 3 +
10 * y3 ^ 2 * e7 * x3 * e3 * x2 ^ 2 * e1 ^ 3 +
2 * y3 ^ 2 * e7 * x3 ^ 3 * e3 * e1 ^ 3 +
8 * y3 ^ 2 * e7 * x3 * e3 * y1 * y2 * x1 * e1 ^ 2 +
24 * y3 ^ 2 * e7 * x3 * e3 * y1 * y2 * x2 * e1 ^ 2 +
4 * y3 * e7 * e4 * y2 * x1 * e1 ^ 3 * x2 +
2 * y3 * e7 * e4 * y2 * x1 ^ 2 * e1 ^ 3 +
2 * y3 * e7 * e4 * y2 * x2 ^ 2 * e1 ^ 3 +
2 * y3 * e7 * e4 * y2 * e1 ^ 3 * x3 ^ 2 +
8 * y3 * e7 * e4 * y2 ^ 2 * y1 * x1 * e1 ^ 2 +
8 * y3 * e7 * e4 * y2 ^ 2 * y1 * x2 * e1 ^ 2 +
4 * y3 * e7 * e4 * y1 * x1 * e1 ^ 3 * x2 +
2 * y3 * e7 * e4 * y1 * x1 ^ 2 * e1 ^ 3 +
2 * y3 * e7 * e4 * y1 * x2 ^ 2 * e1 ^ 3 +
2 * y3 * e7 * e4 * y1 * e1 ^ 3 * x3 ^ 2 +
8 * y3 * e7 * e4 * y1 ^ 2 * y2 * x1 * e1 ^ 2 +
8 * y3 * e7 * e4 * y1 ^ 2 * y2 * x2 * e1 ^ 2 -
16 * y2 * y3 ^ 3 * x2 ^ 2 * e3 * x1 * e1 ^ 3 -
8 * y2 * y3 ^ 3 * x2 * e3 * x1 ^ 2 * e1 ^ 3 -
8 * y2 * y3 ^ 3 * x2 ^ 3 * e3 * e1 ^ 3 -
16 * y2 * y3 ^ 3 * x2 * e3 * e1 ^ 3 * x3 ^ 2 -
32 * y2 ^ 2 * y3 ^ 3 * x2 * e3 * y1 * x1 * e1 ^ 2 -
32 * y2 ^ 2 * y3 ^ 3 * x2 ^ 2 * e3 * y1 * e1 ^ 2 -
24 * y2 * y3 ^ 3 * x3 * e3 * x1 * e1 ^ 3 * x2 -
4 * y2 * y3 ^ 3 * x3 * e3 * x1 ^ 2 * e1 ^ 3 -
20 * y2 * y3 ^ 3 * x3 * e3 * x2 ^ 2 * e1 ^ 3 -
4 * y2 * y3 ^ 3 * x3 ^ 3 * e3 * e1 ^ 3 -
16 * y2 ^ 2 * y3 ^ 3 * x3 * e3 * y1 * x1 * e1 ^ 2 -
48 * y2 ^ 2 * y3 ^ 3 * x3 * e3 * y1 * x2 * e1 ^ 2 -
8 * y2 * y3 ^ 2 * e4 * y1 * x1 * e1 ^ 3 * x2 -
4 * y2 * y3 ^ 2 * e4 * y1 * x1 ^ 2 * e1 ^ 3 -
4 * y2 * y3 ^ 2 * e4 * y1 * x2 ^ 2 * e1 ^ 3 -
4 * y2 * y3 ^ 2 * e4 * y1 * e1 ^ 3 * x3 ^ 2 -
16 * y2 ^ 2 * y3 ^ 2 * e4 * y1 ^ 2 * x1 * e1 ^ 2 -
16 * y2 ^ 2 * y3 ^ 2 * e4 * y1 ^ 2 * x2 * e1 ^ 2 -
4 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * x1 ^ 2 * e1 ^ 3 -
16 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * y1 * y2 * x1 * e1 ^ 2 +
12 * y2 * x3 * e3 * e4 * y1 * x1 * e1 ^ 3 * x2 +
2 * y2 * x3 * e3 * e4 * y1 * x1 ^ 2 * e1 ^ 3 +
10 * y2 * x3 * e3 * e4 * y1 * x2 ^ 2 * e1 ^ 3 +
2 * y2 * x3 ^ 3 * e3 * e4 * y1 * e1 ^ 3 +
8 * y2 ^ 2 * x3 * e3 * e4 * y1 ^ 2 * x1 * e1 ^ 2 +
24 * y2 ^ 2 * x3 * e3 * e4 * y1 ^ 2 * x2 * e1 ^ 2 -
8 * y3 * x2 ^ 2 * e3 * e4 * y2 * x1 * e1 ^ 3 -
4 * y3 * x2 * e3 * e4 * y2 * x1 ^ 2 * e1 ^ 3 -
4 * y3 * x2 ^ 3 * e3 * e4 * y2 * e1 ^ 3 -
8 * y3 * x2 * e3 * e4 * y2 * e1 ^ 3 * x3 ^ 2 -
16 * y3 * x2 * e3 * e4 * y2 ^ 2 * y1 * x1 * e1 ^ 2 -
16 * y3 * x2 ^ 2 * e3 * e4 * y2 ^ 2 * y1 * e1 ^ 2 -
8 * y3 * x2 ^ 2 * e3 * e4 * y1 * x1 * e1 ^ 3 -
4 * y3 * x2 * e3 * e4 * y1 * x1 ^ 2 * e1 ^ 3 -
4 * y3 * x2 ^ 3 * e3 * e4 * y1 * e1 ^ 3 -
8 * y3 * x2 * e3 * e4 * y1 * e1 ^ 3 * x3 ^ 2 -
16 * y3 * x2 * e3 * e4 * y1 ^ 2 * y2 * x1 * e1 ^ 2 -
16 * y3 * x2 ^ 2 * e3 * e4 * y1 ^ 2 * y2 * e1 ^ 2 -
12 * y3 * x3 * e3 * e4 * y2 * x1 * e1 ^ 3 * x2 -
2 * y3 * x3 * e3 * e4 * y2 * x1 ^ 2 * e1 ^ 3 -
10 * y3 * x3 * e3 * e4 * y2 * x2 ^ 2 * e1 ^ 3 -
2 * y3 * x3 ^ 3 * e3 * e4 * y2 * e1 ^ 3 -
8 * y3 * x3 * e3 * e4 * y2 ^ 2 * y1 * x1 * e1 ^ 2 -
24 * y3 * x3 * e3 * e4 * y2 ^ 2 * y1 * x2 * e1 ^ 2 -
12 * y3 * x3 * e3 * e4 * y1 * x1 * e1 ^ 3 * x2 -
2 * y3 * x3 * e3 * e4 * y1 * x1 ^ 2 * e1 ^ 3 -
10 * y3 * x3 * e3 * e4 * y1 * x2 ^ 2 * e1 ^ 3 -
2 * y3 * x3 ^ 3 * e3 * e4 * y1 * e1 ^ 3 -
8 * y3 * x3 * e3 * e4 * y1 ^ 2 * y2 * x1 * e1 ^ 2 -
24 * y3 * x3 * e3 * e4 * y1 ^ 2 * y2 * x2 * e1 ^ 2 -
4 * e4 ^ 2 * y2 * y1 * x1 * e1 ^ 3 * x2 -
2 * e4 ^ 2 * y2 * y1 * x1 ^ 2 * e1 ^ 3 -
2 * e4 ^ 2 * y2 * y1 * x2 ^ 2 * e1 ^ 3 -
2 * e4 ^ 2 * y2 * y1 * e1 ^ 3 * x3 ^ 2 -
8 * e4 ^ 2 * y2 ^ 2 * y1 ^ 2 * x1 * e1 ^ 2 -
8 * e4 ^ 2 * y2 ^ 2 * y1 ^ 2 * x2 * e1 ^ 2 -
16 * y2 ^ 4 * y3 * x3 ^ 2 * e3 * y1 * e1 ^ 2 -
8 * y2 ^ 3 * y3 * x3 ^ 2 * e3 * x1 * e1 ^ 3 +
8 * y2 ^ 3 * y3 * x3 ^ 2 * e3 * e5 * e1 ^ 2 +
8 * y2 ^ 3 * y3 * x3 ^ 2 * e3 * e6 * e1 ^ 2 +
16 * y2 ^ 3 * y3 * e4 * y1 ^ 2 * e1 ^ 2 * x3 +
8 * y2 ^ 2 * y3 * e4 * y1 * x1 * e1 ^ 3 * x3 +
8 * y2 ^ 2 * y3 * e4 * y1 * x2 * e1 ^ 3 * x3 -
8 * y2 ^ 2 * y3 * e4 * y1 * e5 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * y3 * e4 * y1 * e5 * x2 * e1 ^ 2 -
8 * y2 ^ 2 * y3 * e4 * y1 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 2 * x2 * e3 * e4 * e5 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * x2 ^ 2 * e3 * e4 * e5 * e1 ^ 2 -
12 * y2 ^ 2 * x2 * e3 * e4 * e5 * e1 ^ 2 * x3 -
8 * y2 ^ 2 * x2 * e3 * e4 * e6 * x1 * e1 ^ 2 -
8 * y2 ^ 2 * x2 ^ 2 * e3 * e4 * e6 * e1 ^ 2 -
12 * y2 ^ 2 * x2 * e3 * e4 * e6 * e1 ^ 2 * x3 -
8 * y2 * x2 * e3 * e4 * y1 * e5 * x1 * e1 ^ 2 -
8 * y2 * x2 ^ 2 * e3 * e4 * y1 * e5 * e1 ^ 2 -
12 * y2 * x2 * e3 * e4 * y1 * e5 * e1 ^ 2 * x3 -
8 * y2 * x2 * e3 * e4 * y1 * e6 * x1 * e1 ^ 2 -
8 * y2 * x2 ^ 2 * e3 * e4 * y1 * e6 * e1 ^ 2 -
12 * y2 * x2 * e3 * e4 * y1 * e6 * e1 ^ 2 * x3 +
8 * y2 ^ 3 * x3 ^ 2 * e3 * e4 * y1 * e1 ^ 2 +
4 * y2 ^ 2 * x3 ^ 2 * e3 * e4 * x1 * e1 ^ 3 -
4 * y2 ^ 2 * x3 * e3 * e4 * e5 * x1 * e1 ^ 2 -
4 * y2 ^ 2 * x3 ^ 2 * e3 * e4 * e5 * e1 ^ 2 -
4 * y2 ^ 2 * x3 * e3 * e4 * e6 * x1 * e1 ^ 2 -
4 * y2 ^ 2 * x3 ^ 2 * e3 * e4 * e6 * e1 ^ 2 -
8 * y3 ^ 2 * e6 * x2 * e3 * e5 * x1 * e1 ^ 2 -
8 * y3 ^ 2 * e6 * x2 ^ 2 * e3 * e5 * e1 ^ 2 -
12 * y3 ^ 2 * e6 * x2 * e3 * e5 * e1 ^ 2 * x3 -
8 * y3 ^ 2 * e6 ^ 2 * x2 * e3 * x1 * e1 ^ 2 -
8 * y3 ^ 2 * e6 ^ 2 * x2 ^ 2 * e3 * e1 ^ 2 -
12 * y3 ^ 2 * e6 ^ 2 * x2 * e3 * e1 ^ 2 * x3 +
8 * y3 ^ 2 * e6 * x3 ^ 2 * e3 * y1 * y2 * e1 ^ 2 +
4 * y3 ^ 2 * e6 * x3 ^ 2 * e3 * x1 * e1 ^ 3 -
4 * y3 ^ 2 * e6 * x3 * e3 * e5 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e6 * x3 ^ 2 * e3 * e5 * e1 ^ 2 -
4 * y3 ^ 2 * e6 ^ 2 * x3 * e3 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e6 ^ 2 * x3 ^ 2 * e3 * e1 ^ 2 +
4 * y3 * e6 * e4 * y2 * x1 * e1 ^ 3 * x3 +
4 * y3 * e6 * e4 * y2 * x2 * e1 ^ 3 * x3 -
4 * y3 * e6 * e4 * y2 * e5 * x1 * e1 ^ 2 -
4 * y3 * e6 * e4 * y2 * e5 * x2 * e1 ^ 2 -
4 * y3 * e6 * e4 * y2 * e5 * e1 ^ 2 * x3 -
4 * y3 * e6 ^ 2 * e4 * y2 * x1 * e1 ^ 2 -
4 * y3 * e6 ^ 2 * e4 * y2 * x2 * e1 ^ 2 -
4 * y3 * e6 ^ 2 * e4 * y2 * e1 ^ 2 * x3 +
8 * y3 * e6 * e4 * y1 ^ 2 * y2 * e1 ^ 2 * x3 +
4 * y3 * e6 * e4 * y1 * x1 * e1 ^ 3 * x3 +
4 * y3 * e6 * e4 * y1 * x2 * e1 ^ 3 * x3 -
4 * y3 * e6 * e4 * y1 * e5 * x1 * e1 ^ 2 -
4 * y3 * e6 * e4 * y1 * e5 * x2 * e1 ^ 2 -
4 * y3 * e6 * e4 * y1 * e5 * e1 ^ 2 * x3 -
4 * y3 * e6 ^ 2 * e4 * y1 * x1 * e1 ^ 2 -
4 * y3 * e6 ^ 2 * e4 * y1 * x2 * e1 ^ 2 -
4 * y3 * e6 ^ 2 * e4 * y1 * e1 ^ 2 * x3 -
8 * y3 ^ 2 * e7 * x2 * e3 * e5 * x1 * e1 ^ 2 -
8 * y3 ^ 2 * e7 * x2 ^ 2 * e3 * e5 * e1 ^ 2 -
12 * y3 ^ 2 * e7 * x2 * e3 * e5 * e1 ^ 2 * x3 -
8 * y3 ^ 2 * e7 * x2 * e3 * e6 * x1 * e1 ^ 2 -
8 * y3 ^ 2 * e7 * x2 ^ 2 * e3 * e6 * e1 ^ 2 -
12 * y3 ^ 2 * e7 * x2 * e3 * e6 * e1 ^ 2 * x3 +
8 * y3 ^ 2 * e7 * x3 ^ 2 * e3 * y1 * y2 * e1 ^ 2 +
4 * y3 ^ 2 * e7 * x3 ^ 2 * e3 * x1 * e1 ^ 3 -
4 * y3 ^ 2 * e7 * x3 * e3 * e5 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e7 * x3 ^ 2 * e3 * e5 * e1 ^ 2 -
4 * y3 ^ 2 * e7 * x3 * e3 * e6 * x1 * e1 ^ 2 -
4 * y3 ^ 2 * e7 * x3 ^ 2 * e3 * e6 * e1 ^ 2 +
8 * y3 * e7 * e4 * y2 ^ 2 * y1 * e1 ^ 2 * x3 +
4 * y3 * e7 * e4 * y2 * x1 * e1 ^ 3 * x3 +
4 * y3 * e7 * e4 * y2 * x2 * e1 ^ 3 * x3 -
4 * y3 * e7 * e4 * y2 * e5 * x1 * e1 ^ 2 -
4 * y3 * e7 * e4 * y2 * e5 * x2 * e1 ^ 2 -
4 * y3 * e7 * e4 * y2 * e5 * e1 ^ 2 * x3 -
4 * y3 * e7 * e4 * y2 * e6 * x1 * e1 ^ 2 -
4 * y3 * e7 * e4 * y2 * e6 * x2 * e1 ^ 2 -
4 * y3 * e7 * e4 * y2 * e6 * e1 ^ 2 * x3 +
8 * y3 * e7 * e4 * y1 ^ 2 * y2 * e1 ^ 2 * x3 +
4 * y3 * e7 * e4 * y1 * x1 * e1 ^ 3 * x3 +
4 * y3 * e7 * e4 * y1 * x2 * e1 ^ 3 * x3 -
4 * y3 * e7 * e4 * y1 * e5 * x1 * e1 ^ 2 -
4 * y3 * e7 * e4 * y1 * e5 * x2 * e1 ^ 2 -
4 * y3 * e7 * e4 * y1 * e5 * e1 ^ 2 * x3 -
4 * y3 * e7 * e4 * y1 * e6 * x1 * e1 ^ 2 -
4 * y3 * e7 * e4 * y1 * e6 * x2 * e1 ^ 2 -
4 * y3 * e7 * e4 * y1 * e6 * e1 ^ 2 * x3 +
16 * y2 * y3 ^ 3 * x2 * e3 * e5 * x1 * e1 ^ 2 +
16 * y2 * y3 ^ 3 * x2 ^ 2 * e3 * e5 * e1 ^ 2 +
24 * y2 * y3 ^ 3 * x2 * e3 * e5 * e1 ^ 2 * x3 +
16 * y2 * y3 ^ 3 * x2 * e3 * e6 * x1 * e1 ^ 2 +
16 * y2 * y3 ^ 3 * x2 ^ 2 * e3 * e6 * e1 ^ 2 +
24 * y2 * y3 ^ 3 * x2 * e3 * e6 * e1 ^ 2 * x3 -
16 * y2 ^ 2 * y3 ^ 3 * x3 ^ 2 * e3 * y1 * e1 ^ 2 -
8 * y2 * y3 ^ 3 * x3 ^ 2 * e3 * x1 * e1 ^ 3 +
8 * y2 * y3 ^ 3 * x3 * e3 * e5 * x1 * e1 ^ 2 +
8 * y2 * y3 ^ 3 * x3 ^ 2 * e3 * e5 * e1 ^ 2 +
8 * y2 * y3 ^ 3 * x3 * e3 * e6 * x1 * e1 ^ 2 +
8 * y2 * y3 ^ 3 * x3 ^ 2 * e3 * e6 * e1 ^ 2 -
16 * y2 ^ 2 * y3 ^ 2 * e4 * y1 ^ 2 * e1 ^ 2 * x3 -
8 * y2 * y3 ^ 2 * e4 * y1 * x1 * e1 ^ 3 * x3 -
8 * y2 * y3 ^ 2 * e4 * y1 * x2 * e1 ^ 3 * x3 +
8 * y2 * y3 ^ 2 * e4 * y1 * e5 * x1 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * e4 * y1 * e5 * x2 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * e4 * y1 * e5 * e1 ^ 2 * x3 +
8 * y2 * y3 ^ 2 * e4 * y1 * e6 * x1 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * e4 * y1 * e6 * x2 * e1 ^ 2 +
8 * y2 * y3 ^ 2 * e4 * y1 * e6 * e1 ^ 2 * x3 +
8 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e5 * x1 * e1 ^ 2 +
8 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e6 * x1 * e1 ^ 2 +
8 * y2 ^ 2 * x3 ^ 2 * e3 * e4 * y1 ^ 2 * e1 ^ 2 +
4 * y2 * x3 ^ 2 * e3 * e4 * y1 * x1 * e1 ^ 3 -
4 * y2 * x3 * e3 * e4 * y1 * e5 * x1 * e1 ^ 2 -
4 * y2 * x3 ^ 2 * e3 * e4 * y1 * e5 * e1 ^ 2 -
4 * y2 * x3 * e3 * e4 * y1 * e6 * x1 * e1 ^ 2 -
4 * y2 * x3 ^ 2 * e3 * e4 * y1 * e6 * e1 ^ 2 +
8 * y3 * x2 * e3 * e4 * y2 * e5 * x1 * e1 ^ 2 +
8 * y3 * x2 ^ 2 * e3 * e4 * y2 * e5 * e1 ^ 2 +
12 * y3 * x2 * e3 * e4 * y2 * e5 * e1 ^ 2 * x3 +
8 * y3 * x2 * e3 * e4 * y2 * e6 * x1 * e1 ^ 2 +
8 * y3 * x2 ^ 2 * e3 * e4 * y2 * e6 * e1 ^ 2 +
12 * y3 * x2 * e3 * e4 * y2 * e6 * e1 ^ 2 * x3 +
8 * y3 * x2 * e3 * e4 * y1 * e5 * x1 * e1 ^ 2 +
8 * y3 * x2 ^ 2 * e3 * e4 * y1 * e5 * e1 ^ 2 +
12 * y3 * x2 * e3 * e4 * y1 * e5 * e1 ^ 2 * x3 +
8 * y3 * x2 * e3 * e4 * y1 * e6 * x1 * e1 ^ 2 +
8 * y3 * x2 ^ 2 * e3 * e4 * y1 * e6 * e1 ^ 2 +
12 * y3 * x2 * e3 * e4 * y1 * e6 * e1 ^ 2 * x3 -
8 * y3 * x3 ^ 2 * e3 * e4 * y2 ^ 2 * y1 * e1 ^ 2 -
4 * y3 * x3 ^ 2 * e3 * e4 * y2 * x1 * e1 ^ 3 +
4 * y3 * x3 * e3 * e4 * y2 * e5 * x1 * e1 ^ 2 +
4 * y3 * x3 ^ 2 * e3 * e4 * y2 * e5 * e1 ^ 2 +
4 * y3 * x3 * e3 * e4 * y2 * e6 * x1 * e1 ^ 2 +
4 * y3 * x3 ^ 2 * e3 * e4 * y2 * e6 * e1 ^ 2 -
8 * y3 * x3 ^ 2 * e3 * e4 * y1 ^ 2 * y2 * e1 ^ 2 -
4 * y3 * x3 ^ 2 * e3 * e4 * y1 * x1 * e1 ^ 3 +
4 * y3 * x3 * e3 * e4 * y1 * e5 * x1 * e1 ^ 2 +
4 * y3 * x3 ^ 2 * e3 * e4 * y1 * e5 * e1 ^ 2 +
4 * y3 * x3 * e3 * e4 * y1 * e6 * x1 * e1 ^ 2 +
4 * y3 * x3 ^ 2 * e3 * e4 * y1 * e6 * e1 ^ 2 -
8 * e4 ^ 2 * y2 ^ 2 * y1 ^ 2 * e1 ^ 2 * x3 -
4 * e4 ^ 2 * y2 * y1 * x1 * e1 ^ 3 * x3 -
4 * e4 ^ 2 * y2 * y1 * x2 * e1 ^ 3 * x3 +
4 * e4 ^ 2 * y2 * y1 * e5 * x1 * e1 ^ 2 +
4 * e4 ^ 2 * y2 * y1 * e5 * x2 * e1 ^ 2 +
4 * e4 ^ 2 * y2 * y1 * e5 * e1 ^ 2 * x3 +
4 * e4 ^ 2 * y2 * y1 * e6 * x1 * e1 ^ 2 +
4 * e4 ^ 2 * y2 * y1 * e6 * x2 * e1 ^ 2 +
4 * e4 ^ 2 * y2 * y1 * e6 * e1 ^ 2 * x3 + 4 * e1 * e6 ^ 2 * y2 ^ 3 * e5 * y1 -
4 * e1 * e6 ^ 2 * e7 * y2 ^ 2 * e5 + 8 * e1 * e6 ^ 2 * e7 * y2 ^ 3 * y1 +
32 * e1 * y2 ^ 4 * y3 * x2 * e3 * e5 * y1 -
8 * e1 * y2 ^ 3 * y3 * x3 * e3 * e5 * e6 +
16 * e1 * y2 ^ 4 * y3 * x3 * e3 * e5 * y1 +
16 * e1 * y2 ^ 4 * y3 * x3 * e3 * e6 * y1 +
8 * e1 * e6 * e7 * y2 ^ 3 * e5 * y1 - 2 * e1 * e7 ^ 2 * y2 ^ 2 * e5 * e6 +
4 * e1 * e7 ^ 2 * y2 ^ 3 * e5 * y1 + 4 * e1 * e7 ^ 2 * y2 ^ 3 * e6 * y1 -
16 * e1 * y2 ^ 3 * y3 ^ 2 * y1 * e6 ^ 2 +
16 * e1 * y2 ^ 4 * y3 ^ 2 * y1 ^ 2 * e6 - 8 * e1 * y2 ^ 4 * y3 ^ 2 * e5 * e6 +
16 * e1 * y2 ^ 5 * y3 ^ 2 * e5 * y1 + 16 * e1 * y2 ^ 5 * y3 ^ 2 * e6 * y1 -
4 * e1 * y2 ^ 2 * y3 ^ 2 * y1 ^ 2 * e6 ^ 2 -
2 * e1 * e6 * e7 * y2 ^ 2 * e5 ^ 2 - 8 * e1 * e6 * e7 * y1 ^ 2 * y2 ^ 4 -
4 * e1 * x2 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
16 * e1 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 -
e1 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 ^ 2 -
e1 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e6 ^ 2 -
4 * e1 * x3 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 4 +
16 * e1 * e6 ^ 3 * y2 ^ 2 * y3 * y1 - 16 * e1 * e6 ^ 2 * y2 ^ 3 * y3 * y1 ^ 2 +
8 * e1 * e6 ^ 2 * y2 ^ 3 * y3 * e5 - 16 * e1 * y2 ^ 3 * y3 ^ 2 * y1 * e5 * e6 +
16 * e1 * x2 ^ 2 * e3 ^ 2 * y2 ^ 3 * e5 * y1 -
2 * e1 * x3 ^ 2 * e3 ^ 2 * y2 ^ 2 * e5 * e6 +
4 * e1 * x3 ^ 2 * e3 ^ 2 * y2 ^ 3 * e5 * y1 +
4 * e1 * x3 ^ 2 * e3 ^ 2 * y2 ^ 3 * e6 * y1 -
8 * e1 * y2 ^ 3 * y3 * x2 * e3 * e5 ^ 2 -
32 * e1 * y2 ^ 5 * y3 * x2 * e3 * y1 ^ 2 -
4 * e1 * y2 ^ 3 * y3 * x3 * e3 * e5 ^ 2 -
4 * e1 * y2 ^ 3 * y3 * x3 * e3 * e6 ^ 2 -
16 * e1 * y2 ^ 5 * y3 * x3 * e3 * y1 ^ 2 -
4 * e1 * x2 * e3 ^ 2 * x3 * y2 ^ 2 * e5 ^ 2 +
16 * e1 * x2 * e3 ^ 2 * x3 * y2 ^ 3 * e5 * y1 +
16 * e1 * e6 ^ 2 * y2 ^ 2 * y3 * y1 * e5 -
16 * e1 * e6 * y2 ^ 4 * y3 * e5 * y1 - 16 * e1 * e6 ^ 2 * y2 ^ 4 * y3 * y1 +
4 * e1 * e6 * y2 ^ 3 * y3 * e5 ^ 2 + 16 * e1 * e6 * y2 ^ 5 * y3 * y1 ^ 2 +
2 * e1 * e6 ^ 3 * x3 * e3 * y2 ^ 2 + 4 * e1 * e7 * y2 ^ 3 * y3 * e5 ^ 2 +
4 * e1 * e7 * y2 ^ 3 * y3 * e6 ^ 2 + 16 * e1 * e7 * y2 ^ 5 * y3 * y1 ^ 2 -
16 * e1 * e6 * x2 * e3 * y2 ^ 3 * e5 * y1 +
4 * e1 * e6 ^ 2 * x3 * e3 * y2 ^ 2 * e5 -
8 * e1 * e6 * x3 * e3 * y2 ^ 3 * e5 * y1 -
8 * e1 * e6 ^ 2 * x3 * e3 * y2 ^ 3 * y1 +
32 * e1 * e7 * y2 ^ 2 * y3 * y1 * e5 * e6 +
32 * e1 * e7 * y2 ^ 2 * y3 * y1 * e6 ^ 2 -
32 * e1 * e7 * y2 ^ 3 * y3 * y1 ^ 2 * e6 +
8 * e1 * e7 * y2 ^ 3 * y3 * e5 * e6 - 16 * e1 * e7 * y2 ^ 4 * y3 * e5 * y1 -
16 * e1 * e7 * y2 ^ 4 * y3 * e6 * y1 -
16 * e1 * e7 * x2 * e3 * y2 ^ 3 * e5 * y1 +
4 * e1 * e7 * x3 * e3 * y2 ^ 2 * e5 * e6 -
8 * e1 * e7 * x3 * e3 * y2 ^ 3 * e5 * y1 -
8 * e1 * e7 * x3 * e3 * y2 ^ 3 * e6 * y1 -
16 * e1 * x2 * e3 ^ 2 * x3 * y1 ^ 2 * y2 ^ 4 +
4 * e1 * e6 * x2 * e3 * y2 ^ 2 * e5 ^ 2 +
16 * e1 * e6 * x2 * e3 * y1 ^ 2 * y2 ^ 4 +
2 * e1 * e6 * x3 * e3 * y2 ^ 2 * e5 ^ 2 +
8 * e1 * e6 * x3 * e3 * y1 ^ 2 * y2 ^ 4 +
4 * e1 * e7 * x2 * e3 * y2 ^ 2 * e5 ^ 2 +
16 * e1 * e7 * x2 * e3 * y1 ^ 2 * y2 ^ 4 +
2 * e1 * e7 * x3 * e3 * y2 ^ 2 * e5 ^ 2 +
2 * e1 * e7 * x3 * e3 * y2 ^ 2 * e6 ^ 2 +
8 * e1 * e7 * x3 * e3 * y1 ^ 2 * y2 ^ 4 - 8 * e1 * e6 ^ 3 * e7 * y2 * y3 -
4 * e1 * e5 ^ 2 * e6 ^ 2 * y2 * y3 + 4 * e1 * e5 ^ 2 * e6 * y2 ^ 2 * y3 ^ 2 +
8 * e1 * e5 * e6 ^ 2 * y2 ^ 2 * y3 ^ 2 - 8 * e1 * e5 * e6 ^ 3 * y2 * y3 -
16 * e1 * e6 ^ 2 * e7 * y2 * y3 * e5 - 8 * e1 * e5 ^ 2 * e7 * y2 * y3 * e6 -
2 * e1 * y3 ^ 2 * e7 ^ 2 * e5 * e6 -
4 * e1 * y3 ^ 2 * e7 ^ 2 * y1 ^ 2 * y2 ^ 2 -
8 * e1 * y2 ^ 2 * y3 ^ 4 * e5 * e6 - 2 * e1 * e4 ^ 2 * y2 ^ 2 * e5 * e6 -
2 * e1 * e4 ^ 2 * y1 ^ 2 * e5 * e6 - 16 * e1 * y2 ^ 4 * y3 ^ 4 * y1 ^ 2 -
e1 * e4 ^ 2 * y2 ^ 2 * e6 ^ 2 - e1 * e4 ^ 2 * y2 ^ 2 * e5 ^ 2 -
4 * e1 * e4 ^ 2 * y2 ^ 4 * y1 ^ 2 - e1 * e4 ^ 2 * y1 ^ 2 * e6 ^ 2 -
e1 * e4 ^ 2 * y1 ^ 2 * e5 ^ 2 - 4 * e1 * e4 ^ 2 * y1 ^ 4 * y2 ^ 2 -
2 * e1 * y2 ^ 2 * e6 ^ 3 * e4 - 2 * e1 * y3 ^ 2 * e6 ^ 3 * e7 +
4 * e1 * y3 ^ 3 * e6 ^ 3 * y2 - 2 * e1 * y2 ^ 2 * e6 * e4 * e5 ^ 2 -
4 * e1 * y2 ^ 2 * e6 ^ 2 * e4 * e5 - 8 * e1 * y2 ^ 4 * e6 * e4 * y1 ^ 2 -
4 * e1 * y2 * e7 ^ 2 * y3 * e6 ^ 2 - 4 * e1 * y2 * e7 ^ 2 * y3 * e5 ^ 2 -
16 * e1 * y2 ^ 3 * e7 ^ 2 * y3 * y1 ^ 2 +
4 * e1 * y2 ^ 2 * e7 * y3 ^ 2 * e6 ^ 2 +
4 * e1 * y2 ^ 2 * e7 * y3 ^ 2 * e5 ^ 2 +
16 * e1 * y2 ^ 4 * e7 * y3 ^ 2 * y1 ^ 2 - 2 * e1 * y2 ^ 2 * e7 * e4 * e6 ^ 2 -
2 * e1 * y2 ^ 2 * e7 * e4 * e5 ^ 2 - 8 * e1 * y2 ^ 4 * e7 * e4 * y1 ^ 2 +
4 * e1 * y2 ^ 3 * y3 * e4 * e6 ^ 2 + 4 * e1 * y2 ^ 3 * y3 * e4 * e5 ^ 2 +
16 * e1 * y2 ^ 5 * y3 * e4 * y1 ^ 2 - 2 * e1 * y3 ^ 2 * e6 * e7 * e5 ^ 2 -
4 * e1 * y3 ^ 2 * e6 ^ 2 * e7 * e5 + 4 * e1 * y3 ^ 3 * e6 * y2 * e5 ^ 2 +
8 * e1 * y3 ^ 3 * e6 ^ 2 * y2 * e5 + 16 * e1 * y3 ^ 3 * e6 * y2 ^ 3 * y1 ^ 2 +
4 * e1 * y3 ^ 3 * e7 * y2 * e6 ^ 2 + 4 * e1 * y3 ^ 3 * e7 * y2 * e5 ^ 2 +
16 * e1 * y3 ^ 3 * e7 * y2 ^ 3 * y1 ^ 2 -
4 * e1 * y2 ^ 2 * y3 ^ 2 * e4 * e6 ^ 2 -
4 * e1 * y2 ^ 2 * y3 ^ 2 * e4 * e5 ^ 2 -
16 * e1 * y2 ^ 4 * y3 ^ 2 * e4 * y1 ^ 2 -
4 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e6 ^ 2 -
4 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e5 ^ 2 -
e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e6 ^ 2 -
e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e5 ^ 2 - 2 * e1 * y2 * e6 ^ 3 * e4 * y1 -
8 * e1 * y2 ^ 3 * e6 * e4 * y1 ^ 3 - 8 * e1 * y2 ^ 3 * e7 * e4 * y1 ^ 3 +
4 * e1 * y3 ^ 2 * e6 ^ 3 * y1 * y2 + 16 * e1 * y2 ^ 3 * y3 ^ 4 * e5 * y1 +
16 * e1 * y2 ^ 3 * y3 ^ 4 * e6 * y1 + 4 * e1 * e4 ^ 2 * y2 ^ 3 * e5 * y1 -
8 * e1 * y2 * e7 ^ 2 * y3 * e5 * e6 + 8 * e1 * y2 ^ 2 * e7 * y3 ^ 2 * e5 * e6 -
4 * e1 * y2 ^ 2 * e7 * e4 * e5 * e6 + 8 * e1 * y2 ^ 3 * y3 * e4 * e5 * e6 -
8 * e1 * y3 ^ 2 * e6 * e7 * y1 ^ 2 * y2 ^ 2 +
8 * e1 * y3 ^ 3 * e7 * y2 * e5 * e6 - 8 * e1 * y2 ^ 2 * y3 ^ 2 * e4 * e5 * e6 -
8 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e5 * e6 -
16 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 -
2 * e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e5 * e6 -
4 * e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * y1 ^ 2 * y2 ^ 2 -
2 * e1 * y2 * e6 * e4 * y1 * e5 ^ 2 - 4 * e1 * y2 * e6 ^ 2 * e4 * y1 * e5 -
2 * e1 * y2 * e7 * e4 * y1 * e6 ^ 2 - 2 * e1 * y2 * e7 * e4 * y1 * e5 ^ 2 -
4 * e1 * y2 * e7 * e4 * y1 * e5 * e6 +
4 * e1 * y3 ^ 2 * e6 ^ 2 * e5 * y1 * y2 +
4 * e1 * y3 ^ 2 * e7 ^ 2 * e5 * y1 * y2 +
4 * e1 * y3 ^ 2 * e7 ^ 2 * e6 * y1 * y2 + 4 * e1 * e4 ^ 2 * y2 ^ 3 * e6 * y1 +
4 * e1 * e4 ^ 2 * y1 ^ 3 * e5 * y2 + 4 * e1 * e4 ^ 2 * y1 ^ 3 * e6 * y2 +
8 * e1 * y2 ^ 3 * e6 ^ 2 * e4 * y1 - 16 * e1 * y3 ^ 3 * e6 ^ 2 * y2 ^ 2 * y1 +
8 * e1 * y2 ^ 2 * e6 ^ 2 * e4 * y1 ^ 2 + 16 * e1 * y2 ^ 4 * y3 * e4 * y1 ^ 3 +
4 * e1 * y3 ^ 2 * e6 ^ 3 * x2 * e3 + 2 * e1 * y3 ^ 2 * e6 ^ 3 * x3 * e3 +
2 * e1 * y3 * e6 ^ 3 * e4 * y2 + 2 * e1 * y3 * e6 ^ 3 * e4 * y1 -
2 * e1 * e4 ^ 2 * y2 * y1 * e6 ^ 2 - 2 * e1 * e4 ^ 2 * y2 * y1 * e5 ^ 2 +
8 * e1 * e4 ^ 2 * y2 ^ 2 * y1 ^ 2 * e5 +
8 * e1 * e4 ^ 2 * y2 ^ 2 * y1 ^ 2 * e6 + 8 * e1 * y2 ^ 3 * e6 * e4 * e5 * y1 +
16 * e1 * y2 ^ 2 * e7 ^ 2 * y3 * e5 * y1 +
16 * e1 * y2 ^ 2 * e7 ^ 2 * y3 * e6 * y1 -
16 * e1 * y2 ^ 3 * e7 * y3 ^ 2 * e5 * y1 -
16 * e1 * y2 ^ 3 * e7 * y3 ^ 2 * e6 * y1 +
8 * e1 * y2 ^ 3 * e7 * e4 * e5 * y1 + 8 * e1 * y2 ^ 3 * e7 * e4 * e6 * y1 -
16 * e1 * y2 ^ 4 * y3 * e4 * e5 * y1 - 16 * e1 * y2 ^ 4 * y3 * e4 * e6 * y1 +
8 * e1 * y3 ^ 2 * e6 * e7 * e5 * y1 * y2 +
8 * e1 * y3 ^ 2 * e6 ^ 2 * e7 * y1 * y2 -
16 * e1 * y3 ^ 3 * e6 * y2 ^ 2 * e5 * y1 -
16 * e1 * y3 ^ 3 * e7 * y2 ^ 2 * e5 * y1 -
16 * e1 * y3 ^ 3 * e7 * y2 ^ 2 * e6 * y1 +
16 * e1 * y2 ^ 3 * y3 ^ 2 * e4 * e5 * y1 +
16 * e1 * y2 ^ 3 * y3 ^ 2 * e4 * e6 * y1 +
16 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e5 * y1 * y2 +
16 * e1 * y3 ^ 2 * x2 ^ 2 * e3 ^ 2 * e6 * y1 * y2 +
4 * e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e5 * y1 * y2 +
4 * e1 * y3 ^ 2 * x3 ^ 2 * e3 ^ 2 * e6 * y1 * y2 +
8 * e1 * y2 ^ 2 * e6 * e4 * y1 ^ 2 * e5 +
8 * e1 * y2 ^ 2 * e7 * e4 * y1 ^ 2 * e5 +
8 * e1 * y2 ^ 2 * e7 * e4 * y1 ^ 2 * e6 -
4 * e1 * y2 ^ 2 * y3 * e4 * y1 * e6 ^ 2 +
4 * e1 * y2 ^ 2 * y3 * e4 * y1 * e5 ^ 2 +
4 * e1 * y2 ^ 2 * x2 * e3 * e4 * e6 ^ 2 +
4 * e1 * y2 ^ 2 * x2 * e3 * e4 * e5 ^ 2 +
8 * e1 * y2 ^ 2 * x2 * e3 * e4 * e5 * e6 +
16 * e1 * y2 ^ 4 * x2 * e3 * e4 * y1 ^ 2 +
4 * e1 * y2 * x2 * e3 * e4 * y1 * e6 ^ 2 +
4 * e1 * y2 * x2 * e3 * e4 * y1 * e5 ^ 2 +
8 * e1 * y2 * x2 * e3 * e4 * y1 * e5 * e6 +
16 * e1 * y2 ^ 3 * x2 * e3 * e4 * y1 ^ 3 +
2 * e1 * y2 ^ 2 * x3 * e3 * e4 * e6 ^ 2 +
2 * e1 * y2 ^ 2 * x3 * e3 * e4 * e5 ^ 2 +
4 * e1 * y2 ^ 2 * x3 * e3 * e4 * e5 * e6 +
8 * e1 * y2 ^ 4 * x3 * e3 * e4 * y1 ^ 2 +
4 * e1 * y3 ^ 2 * e6 * x2 * e3 * e5 ^ 2 +
8 * e1 * y3 ^ 2 * e6 ^ 2 * x2 * e3 * e5 +
2 * e1 * y3 ^ 2 * e6 * x3 * e3 * e5 ^ 2 +
4 * e1 * y3 ^ 2 * e6 ^ 2 * x3 * e3 * e5 +
8 * e1 * y3 ^ 2 * e6 * x3 * e3 * y1 ^ 2 * y2 ^ 2 +
2 * e1 * y3 * e6 * e4 * y2 * e5 ^ 2 + 4 * e1 * y3 * e6 ^ 2 * e4 * y2 * e5 -
8 * e1 * y3 * e6 * e4 * y2 ^ 3 * y1 ^ 2 + 2 * e1 * y3 * e6 * e4 * y1 * e5 ^ 2 +
4 * e1 * y3 * e6 ^ 2 * e4 * y1 * e5 + 8 * e1 * y3 * e6 * e4 * y1 ^ 3 * y2 ^ 2 +
4 * e1 * y3 ^ 2 * e7 * x2 * e3 * e6 ^ 2 +
4 * e1 * y3 ^ 2 * e7 * x2 * e3 * e5 ^ 2 +
8 * e1 * y3 ^ 2 * e7 * x2 * e3 * e5 * e6 +
16 * e1 * y3 ^ 2 * e7 * x2 * e3 * y1 ^ 2 * y2 ^ 2 +
2 * e1 * y3 ^ 2 * e7 * x3 * e3 * e6 ^ 2 +
2 * e1 * y3 ^ 2 * e7 * x3 * e3 * e5 ^ 2 +
4 * e1 * y3 ^ 2 * e7 * x3 * e3 * e5 * e6 +
8 * e1 * y3 ^ 2 * e7 * x3 * e3 * y1 ^ 2 * y2 ^ 2 +
2 * e1 * y3 * e7 * e4 * y2 * e6 ^ 2 + 2 * e1 * y3 * e7 * e4 * y2 * e5 ^ 2 +
4 * e1 * y3 * e7 * e4 * y2 * e5 * e6 +
8 * e1 * y3 * e7 * e4 * y2 ^ 3 * y1 ^ 2 + 2 * e1 * y3 * e7 * e4 * y1 * e6 ^ 2 +
2 * e1 * y3 * e7 * e4 * y1 * e5 ^ 2 + 4 * e1 * y3 * e7 * e4 * y1 * e5 * e6 +
8 * e1 * y3 * e7 * e4 * y1 ^ 3 * y2 ^ 2 -
8 * e1 * y2 * y3 ^ 3 * x2 * e3 * e6 ^ 2 -
8 * e1 * y2 * y3 ^ 3 * x2 * e3 * e5 ^ 2 -
16 * e1 * y2 * y3 ^ 3 * x2 * e3 * e5 * e6 -
32 * e1 * y2 ^ 3 * y3 ^ 3 * x2 * e3 * y1 ^ 2 -
4 * e1 * y2 * y3 ^ 3 * x3 * e3 * e6 ^ 2 -
4 * e1 * y2 * y3 ^ 3 * x3 * e3 * e5 ^ 2 -
8 * e1 * y2 * y3 ^ 3 * x3 * e3 * e5 * e6 -
16 * e1 * y2 ^ 3 * y3 ^ 3 * x3 * e3 * y1 ^ 2 -
4 * e1 * y2 * y3 ^ 2 * e4 * y1 * e6 ^ 2 -
4 * e1 * y2 * y3 ^ 2 * e4 * y1 * e5 ^ 2 -
8 * e1 * y2 * y3 ^ 2 * e4 * y1 * e5 * e6 -
4 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e6 ^ 2 -
4 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e5 ^ 2 -
8 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e5 * e6 -
16 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * y1 ^ 2 * y2 ^ 2 +
2 * e1 * y2 * x3 * e3 * e4 * y1 * e6 ^ 2 +
2 * e1 * y2 * x3 * e3 * e4 * y1 * e5 ^ 2 +
4 * e1 * y2 * x3 * e3 * e4 * y1 * e5 * e6 +
8 * e1 * y2 ^ 3 * x3 * e3 * e4 * y1 ^ 3 -
4 * e1 * y3 * x2 * e3 * e4 * y2 * e6 ^ 2 -
4 * e1 * y3 * x2 * e3 * e4 * y2 * e5 ^ 2 -
8 * e1 * y3 * x2 * e3 * e4 * y2 * e5 * e6 -
16 * e1 * y3 * x2 * e3 * e4 * y2 ^ 3 * y1 ^ 2 -
4 * e1 * y3 * x2 * e3 * e4 * y1 * e6 ^ 2 -
4 * e1 * y3 * x2 * e3 * e4 * y1 * e5 ^ 2 -
8 * e1 * y3 * x2 * e3 * e4 * y1 * e5 * e6 -
16 * e1 * y3 * x2 * e3 * e4 * y1 ^ 3 * y2 ^ 2 -
2 * e1 * y3 * x3 * e3 * e4 * y2 * e6 ^ 2 -
2 * e1 * y3 * x3 * e3 * e4 * y2 * e5 ^ 2 -
4 * e1 * y3 * x3 * e3 * e4 * y2 * e5 * e6 -
8 * e1 * y3 * x3 * e3 * e4 * y2 ^ 3 * y1 ^ 2 -
2 * e1 * y3 * x3 * e3 * e4 * y1 * e6 ^ 2 -
2 * e1 * y3 * x3 * e3 * e4 * y1 * e5 ^ 2 -
4 * e1 * y3 * x3 * e3 * e4 * y1 * e5 * e6 -
8 * e1 * y3 * x3 * e3 * e4 * y1 ^ 3 * y2 ^ 2 -
4 * e1 * e4 ^ 2 * y2 * y1 * e5 * e6 -
16 * e1 * y2 ^ 3 * y3 * e4 * y1 ^ 2 * e5 -
16 * e1 * y2 ^ 3 * x2 * e3 * e4 * e5 * y1 -
16 * e1 * y2 ^ 3 * x2 * e3 * e4 * e6 * y1 -
16 * e1 * y2 ^ 2 * x2 * e3 * e4 * y1 ^ 2 * e5 -
16 * e1 * y2 ^ 2 * x2 * e3 * e4 * y1 ^ 2 * e6 -
8 * e1 * y2 ^ 3 * x3 * e3 * e4 * e5 * y1 -
8 * e1 * y2 ^ 3 * x3 * e3 * e4 * e6 * y1 -
16 * e1 * y3 ^ 2 * e6 * x2 * e3 * e5 * y1 * y2 -
16 * e1 * y3 ^ 2 * e6 ^ 2 * x2 * e3 * y1 * y2 -
8 * e1 * y3 ^ 2 * e6 * x3 * e3 * e5 * y1 * y2 -
8 * e1 * y3 ^ 2 * e6 ^ 2 * x3 * e3 * y1 * y2 -
8 * e1 * y3 * e6 * e4 * y1 ^ 2 * e5 * y2 -
8 * e1 * y3 * e6 ^ 2 * e4 * y1 ^ 2 * y2 -
16 * e1 * y3 ^ 2 * e7 * x2 * e3 * e5 * y1 * y2 -
16 * e1 * y3 ^ 2 * e7 * x2 * e3 * e6 * y1 * y2 -
8 * e1 * y3 ^ 2 * e7 * x3 * e3 * e5 * y1 * y2 -
8 * e1 * y3 ^ 2 * e7 * x3 * e3 * e6 * y1 * y2 -
8 * e1 * y3 * e7 * e4 * y2 ^ 2 * e5 * y1 -
8 * e1 * y3 * e7 * e4 * y2 ^ 2 * e6 * y1 -
8 * e1 * y3 * e7 * e4 * y1 ^ 2 * e5 * y2 -
8 * e1 * y3 * e7 * e4 * y1 ^ 2 * e6 * y2 +
32 * e1 * y2 ^ 2 * y3 ^ 3 * x2 * e3 * e5 * y1 +
32 * e1 * y2 ^ 2 * y3 ^ 3 * x2 * e3 * e6 * y1 +
16 * e1 * y2 ^ 2 * y3 ^ 3 * x3 * e3 * e5 * y1 +
16 * e1 * y2 ^ 2 * y3 ^ 3 * x3 * e3 * e6 * y1 +
16 * e1 * y2 ^ 2 * y3 ^ 2 * e4 * y1 ^ 2 * e5 +
16 * e1 * y2 ^ 2 * y3 ^ 2 * e4 * y1 ^ 2 * e6 +
16 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e5 * y1 * y2 +
16 * e1 * y3 ^ 2 * x2 * e3 ^ 2 * x3 * e6 * y1 * y2 -
8 * e1 * y2 ^ 2 * x3 * e3 * e4 * y1 ^ 2 * e5 -
8 * e1 * y2 ^ 2 * x3 * e3 * e4 * y1 ^ 2 * e6 +
16 * e1 * y3 * x2 * e3 * e4 * y2 ^ 2 * e5 * y1 +
16 * e1 * y3 * x2 * e3 * e4 * y2 ^ 2 * e6 * y1 +
16 * e1 * y3 * x2 * e3 * e4 * y1 ^ 2 * e5 * y2 +
16 * e1 * y3 * x2 * e3 * e4 * y1 ^ 2 * e6 * y2 +
8 * e1 * y3 * x3 * e3 * e4 * y2 ^ 2 * e5 * y1 +
8 * e1 * y3 * x3 * e3 * e4 * y2 ^ 2 * e6 * y1 +
8 * e1 * y3 * x3 * e3 * e4 * y1 ^ 2 * e5 * y2 +
8 * e1 * y3 * x3 * e3 * e4 * y1 ^ 2 * e6 * y2 +
12 * e6 ^ 2 * e7 * y1 * y2 * x1 * e1 ^ 2 + 2 * x1 * e1 ^ 3 * x2 * e6 ^ 3 +
3 * x1 ^ 2 * e1 ^ 3 * e6 ^ 2 * e7 + 3 * x2 ^ 2 * e1 ^ 3 * e6 ^ 2 * e7 +
3 * e1 ^ 3 * x3 ^ 2 * e6 ^ 2 * e7 + 2 * x1 * e1 ^ 3 * x3 * e6 ^ 3 +
2 * x2 * e1 ^ 3 * x3 * e6 ^ 3 + 3 * x1 ^ 2 * e1 ^ 3 * e7 ^ 2 * e6 +
3 * x2 ^ 2 * e1 ^ 3 * e7 ^ 2 * e6 + 4 * e6 ^ 3 * y1 * y2 * x1 * e1 ^ 2 +
4 * e6 ^ 3 * y1 * y2 * x2 * e1 ^ 2 + 12 * e6 ^ 2 * e7 * y1 * y2 * x2 * e1 ^ 2 +
12 * e7 ^ 2 * y1 * e6 * y2 * x1 * e1 ^ 2 +
12 * e7 ^ 2 * y1 * e6 * y2 * x2 * e1 ^ 2 + e1 * e6 ^ 5 +
3 * e1 ^ 3 * x3 ^ 2 * e7 ^ 2 * e6 - 2 * e6 ^ 3 * x1 * e1 ^ 2 * e5 -
2 * e6 ^ 3 * x2 * e1 ^ 2 * e5 - 2 * e6 ^ 3 * e1 ^ 2 * x3 * e5 -
6 * e6 ^ 3 * e7 * x1 * e1 ^ 2 - 6 * e6 ^ 3 * e7 * x2 * e1 ^ 2 -
6 * e6 ^ 2 * e7 ^ 2 * x1 * e1 ^ 2 - 6 * e6 ^ 2 * e7 ^ 2 * x2 * e1 ^ 2 -
6 * e6 ^ 3 * e1 ^ 2 * x3 * e7 - 6 * e6 ^ 2 * e1 ^ 2 * x3 * e7 ^ 2 +
6 * x1 * e1 ^ 3 * x2 * e6 ^ 2 * e7 + 6 * x1 * e1 ^ 3 * x2 * e7 ^ 2 * e6 +
6 * x1 * e1 ^ 3 * x3 * e7 ^ 2 * e6 + 6 * x2 * e1 ^ 3 * x3 * e7 ^ 2 * e6 -
6 * e5 * x1 * e1 ^ 2 * e7 ^ 2 * e6 - 6 * e5 * x2 * e1 ^ 2 * e7 ^ 2 * e6 -
6 * e5 * e1 ^ 2 * x3 * e7 ^ 2 * e6 - 6 * e5 * e6 ^ 2 * e7 * x1 * e1 ^ 2 -
6 * e5 * e6 ^ 2 * e7 * x2 * e1 ^ 2 + 4 * e6 ^ 3 * e1 ^ 2 * x3 * y1 * y2 +
12 * y1 * y2 * e1 ^ 2 * x3 * e6 ^ 2 * e7 + 6 * x1 * e1 ^ 3 * x3 * e6 ^ 2 * e7 +
6 * x2 * e1 ^ 3 * x3 * e6 ^ 2 * e7 - 6 * e6 ^ 2 * e1 ^ 2 * x3 * e7 * e5 +
12 * y1 * y2 * e1 ^ 2 * x3 * e7 ^ 2 * e6 + 2 * x1 * e1 ^ 3 * x2 * e7 ^ 3 +
2 * x1 * e1 ^ 3 * x3 * e7 ^ 3 + 2 * x2 * e1 ^ 3 * x3 * e7 ^ 3 -
2 * e5 * x1 * e1 ^ 2 * e7 ^ 3 - 2 * e5 * x2 * e1 ^ 2 * e7 ^ 3 -
2 * e5 * e1 ^ 2 * x3 * e7 ^ 3 - 2 * e6 * e1 ^ 2 * x3 * e7 ^ 3 -
2 * e6 * x1 * e1 ^ 2 * e7 ^ 3 - 2 * e6 * x2 * e1 ^ 2 * e7 ^ 3 -
4 * e1 * e6 ^ 4 * y1 * y2 + 4 * e1 * e6 ^ 3 * y1 ^ 2 * y2 ^ 2 +
6 * e1 * e6 ^ 3 * e7 * e5 + 3 * e1 * e5 ^ 2 * e6 ^ 2 * e7 +
3 * e1 * e5 ^ 2 * e6 * e7 ^ 2 + 6 * e1 * e5 * e6 ^ 2 * e7 ^ 2 +
2 * e1 * e5 * e6 * e7 ^ 3 + 4 * e1 * y1 ^ 2 * y2 ^ 2 * e7 ^ 3 +
4 * y1 * y2 * x1 * e1 ^ 2 * e7 ^ 3 + 4 * y1 * y2 * x2 * e1 ^ 2 * e7 ^ 3 +
4 * y1 * y2 * e1 ^ 2 * x3 * e7 ^ 3 - 4 * e1 * e6 ^ 3 * y1 * e5 * y2 -
12 * e1 * e6 ^ 3 * e7 * y1 * y2 + 12 * e1 * e6 ^ 2 * e7 * y1 ^ 2 * y2 ^ 2 -
12 * e1 * e6 ^ 2 * e7 * y1 * e5 * y2 - 12 * e1 * e7 ^ 2 * y1 * e5 * y2 * e6 -
12 * e1 * e7 ^ 2 * y1 * e6 ^ 2 * y2 + 12 * e1 * e7 ^ 2 * y1 ^ 2 * e6 * y2 ^ 2 -
4 * e1 * e5 * y1 * y2 * e7 ^ 3 - 4 * e1 * e6 * y1 * y2 * e7 ^ 3.



==> anc/HoTT/coq-HoTT/test-suite/complexity/ring.v <==
(* This example, checks the efficiency of the abstract machine used by ring *)
(* Expected time < 1.00s *)

Require Import ZArith.
Open Scope Z_scope.
Goal forall a, a+a+a+a+a+a+a+a+a+a+a+a+a = a*13.
Timeout 5 Time intro; ring.


==> anc/HoTT/coq-HoTT/test-suite/complexity/ring2.v <==
(* This example checks the efficiency of the abstract machine used by ring *)
(* Expected time < 1.00s *)

Require Import BinInt Zbool.

Definition Zadd x y :=
match x with
| 0%Z => y
| Zpos x' =>
    match y with
    | 0%Z => x
    | Zpos y' => Zpos (x' + y')
    | Zneg y' =>
        match (x' ?= y')%positive with
        | Eq => 0%Z
        | Lt => Zneg (y' - x')
        | Gt => Zpos (x' - y')
        end
    end
| Zneg x' =>
    match y with
    | 0%Z => x
    | Zpos y' =>
        match (x' ?= y')%positive with
        | Eq => 0%Z
        | Lt => Zpos (y' - x')
        | Gt => Zneg (x' - y')
        end
    | Zneg y' => Zneg (x' + y')
    end
end.


Require Import Ring.

Lemma Zth : ring_theory Z0 (Zpos xH) Zadd Z.mul Z.sub Z.opp (@eq Z).
Admitted.

Ltac Zcst t :=
  match isZcst t with
    true => t
  | _ => constr:NotConstant
  end.

Add Ring Zr : Zth
  (decidable Zeq_bool_eq, constants [Zcst]).

Open Scope Z_scope.
Infix "+" := Zadd : Z_scope.

Goal forall a, a+a+a+a+a+a+a+a+a+a+a+a+a = a*13.
Timeout 5 Time intro; ring.


==> anc/HoTT/coq-HoTT/test-suite/complexity/setoid_rewrite.v <==
(* Check bug #1176 *)
(* Expected time < 0.50s *)

Require Import Setoid.

Variable f : nat -> Prop.

Goal forall U:Prop, f 100 <-> U.
intros U.
Timeout 5 Time setoid_replace U with False.


==> anc/HoTT/coq-HoTT/test-suite/complexity/unification.v <==
(* Test parsing/interpretation/pretyping on a large example *)
(* Expected time < 0.10s *)

(* Complexity of unification used to be exponential in the number of nested
   constants, as pointed out by Georges Gonthier and Nicolas Tabareau (a.o.)

   The problem is that unification of id^n+1(0) and id^n+1(1) proceeds as:
   - try not unfold the outermost id by trying to unify its arguments:
     1st rec. call on id^n(0) id^n(1), which fails
   - Coq then tries to unfold id^n+1(k) which produces id^n(k)
   - 2nd rec. call on id^n(0) id^n(1), which also fails
   Complexity is thus at least exponential.

   This is fixed (in the ground case), by the fact that when we try to
   unify two ground terms (ie. without unsolved evars), we call kernel
   conversion and if this fails, then the terms are not unifiable.
   Hopefully, kernel conversion is not exponential on cases like the one
   below thanks to sharing (as long as unfolding the fonction does not
   use its argument under a binder).

   There are probably still many cases where unification goes astray.
 *)


Definition id (n:nat) := n.
Goal
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
   0
   ))))
   ))))
   ))))
   ))))
   ))))
   =
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
  (id (id (id (id
   1
   ))))
   ))))
   ))))
   ))))
   ))))
.
Timeout 2 Time try refine (refl_equal _).


==> anc/HoTT/coq-HoTT/test-suite/coqdoc/links.v <==
(** Various checks for coqdoc

- symbols should not be inlined in string g
- links to both kinds of notations in a' should work to the right notation
- with utf8 option, forall must be unicode
- splitting between symbols and ident should be correct in a' and c
- ".." should be rendered correctly
*)

Require Import String.

Definition g := "dfjkh""sdfhj forall <> * ~"%string.

Definition a (b: nat) := b.

Definition f := forall C:Prop, C.

Notation "n ++ m" := (plus n m).

Notation "n ++ m" := (mult n m). (* redefinition *)

Notation "n ** m" := (plus n m) (at level 60).

Notation "n ▵ m" := (plus n m) (at level 60).

Notation "n '_' ++ 'x' m" := (plus n m) (at level 3).

Inductive eq (A:Type) (x:A) : A -> Prop := eq_refl : x = x :>A

where "x = y :> A" := (@eq A x y) : type_scope.

Definition eq0 := 0 = 0 :> nat.

Notation "( x # y ; .. ; z )" := (pair .. (pair x y) .. z).

Definition b_α := ((0#0;0) , (0 ** 0)).

Notation h := a.

  Section test.

    Variables b' b2: nat.

    Notation "n + m" := (n ▵ m) : my_scope.

    Delimit Scope my_scope with my.

    Notation l := 0.

    Definition α := (0 + l)%my.

    Definition a' b := b'++0++b2 _ ++x b.

    Definition c := {True}+{True}.

    Definition d := (1+2)%nat.

    Lemma e : nat + nat.
    Admitted.

  End test.

  Section test2.

    Variables b': nat.

    Section test.

      Variables b2: nat.

      Definition a'' b := b' ++ O ++ b2 _ ++ x b + h 0.

    End test.

  End test2.

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)

(** skip *)



==> anc/HoTT/coq-HoTT/test-suite/failure/Case1.v <==
Type match 0 with
     | x => 0
     | O => 1
     end.


==> anc/HoTT/coq-HoTT/test-suite/failure/Case10.v <==
Type (fun x : nat => match x return nat with
                     | S x as b => S b
                     end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case11.v <==
Type (fun x : nat => match x return nat with
                     | S x as b => S b x
                     end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case12.v <==

Type
  (fun x : nat =>
   match x return nat with
   | S x as b => match x with
                 | x => x
                 end
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case13.v <==
Type
  (fun x : nat =>
   match x return nat with
   | S x as b => match x with
                 | x => S b x
                 end
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case14.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Definition NIL := Nil nat.
Type match Nil nat return (List nat) with
     | NIL => NIL
     | _ => NIL
     end.


==> anc/HoTT/coq-HoTT/test-suite/failure/Case15.v <==
(* Non exhaustive pattern-matching *)

Check
  (fun x =>
   match x, x with
   | O, S (S y) => true
   | O, S x => false
   | S y, O => true
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case16.v <==
(* Check for redundant clauses *)

Check
  (fun x =>
   match x, x with
   | O, S (S y) => true
   | S _, S (S y) => true
   | _, S (S x) => false
   | S y, O => true
   | _, _ => true
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case2.v <==
Inductive IFExpr : Set :=
  | Var : nat -> IFExpr
  | Tr : IFExpr
  | Fa : IFExpr
  | IfE : IFExpr -> IFExpr -> IFExpr -> IFExpr.

Type
  (fun F : IFExpr =>
   match F return Prop with
   | IfE (Var _) H I => True
   | IfE _ _ _ => False
   | _ => True
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case3.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Type
  (fun l : List nat =>
   match l return nat with
   | Nil nat => 0
   | Cons a l => S a
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case4.v <==

Definition Berry (x y z : bool) :=
  match x, y, z with
  | true, false, _ => 0
  | false, _, true => 1
  | _, true, false => 2
  end.


==> anc/HoTT/coq-HoTT/test-suite/failure/Case5.v <==
Inductive MS : Set :=
  | X : MS -> MS
  | Y : MS -> MS.

Type (fun p : MS => match p return nat with
                    | X x => 0
                    end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case6.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Type (match Nil nat return List nat with
      | NIL   => NIL
      | (CONS _ _)  => NIL
      end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case7.v <==
Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n : nat, nat -> listn n -> listn (S n).

Definition length1 (n : nat) (l : listn n) :=
  match l with
  | consn n _ (consn m _ _) => S (S m)
  | consn n _ _ => 1
  | _ => 0
  end.

Type
  (fun (n : nat) (l : listn n) =>
   match n return nat with
   | O => 0
   | S n => match l return nat with
            | niln => 1
            | l' => length1 (S n) l'
            end
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/Case8.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Type match Nil nat return nat with
     | b => b
     | Cons _ _ _ as d => d
     end.


==> anc/HoTT/coq-HoTT/test-suite/failure/Case9.v <==
Parameter compare : forall n m : nat, {n < m} + {n = m} + {n > m}.
Type
  match compare 0 0 return nat with

      (* k<i *) | left _ (left _ _) => 0
   (* k=i *) | left _ _ => 0
   (* k>i *) | right _ _ => 0
  end.

  end.


==> anc/HoTT/coq-HoTT/test-suite/failure/ClearBody.v <==
(* ClearBody must check that removing the body of definition does not
   invalidate the well-typabilility of the visible goal *)

Goal True.
set (n := 0) in *.
set (I := refl_equal 0) in *.
change (n = 0) in (type of I).
clearbody n.


==> anc/HoTT/coq-HoTT/test-suite/failure/ImportedCoercion.v <==
(* Test visibility of coercions *)

Require Import make_local.

(* Local coercion must not be used *)

Check (0 = true).


==> anc/HoTT/coq-HoTT/test-suite/failure/Notations.v <==
(* Submitted by Roland Zumkeller *)

Notation "! A" := (forall i:nat, A) (at level 60).

(* Should fail: no dynamic capture *)
Check ! (i=i).



==> anc/HoTT/coq-HoTT/test-suite/failure/Reordering.v <==
(* Testing that hypothesis order (following a conversion/folding) is checked *)

Goal forall (A:Set) (x:A) (A':=A), True.
intros.
change ((fun (_:A') => Set) x) in (type of A).


==> anc/HoTT/coq-HoTT/test-suite/failure/Sections.v <==
Module A.
Section	B.
End A.
End A.


==> anc/HoTT/coq-HoTT/test-suite/failure/Tauto.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(**** Tactics Tauto and Intuition ****)

(**** Tauto:
  Tactic for automating proof in Intuionnistic Propositional Calculus, based on
  the contraction-free LJT of Dickhoff ****)

(**** Intuition:
  Simplifications of goals, based on LJT calcul ****)

(* Fails because Tauto does not perform any Apply *)
Goal (forall A : Prop, A \/ ~ A) -> forall x y : nat, x = y \/ x <> y.
Proof.
   tauto.


==> anc/HoTT/coq-HoTT/test-suite/failure/Uminus.v <==
(* Check that the encoding of system U- fails *)

Inductive prop : Prop := down : Prop -> prop.

Definition up (p:prop) : Prop := let (A) := p in A.

Lemma p2p1 : forall A:Prop, up (down A) -> A.
Proof.
exact (fun A x => x).
Qed.

Lemma p2p2 : forall A:Prop, A -> up (down A).
Proof.
exact (fun A x => x).
Qed.

(** Hurkens' paradox *)

Definition V := forall A:Prop, ((A -> prop) -> A -> prop) -> A -> prop.
Definition U := V -> prop.
Definition sb (z:V) : V := fun A r a => r (z A r) a.
Definition le (i:U -> prop) (x:U) : prop :=
  x (fun A r a => i (fun v => sb v A r a)).
Definition induct (i:U -> prop) : Prop :=
  forall x:U, up (le i x) -> up (i x).
Definition WF : U := fun z => down (induct (z U le)).
Definition I (x:U) : Prop :=
  (forall i:U -> prop, up (le i x) -> up (i (fun v => sb v U le x))) -> False.

Lemma Omega : forall i:U -> prop, induct i -> up (i WF).
Proof.
intros i y.
apply y.
unfold le, WF, induct.
intros x H0.
apply y.
exact H0.
Qed.

Lemma lemma1 : induct (fun u => down (I u)).
Proof.
unfold induct.
intros x p.
intro q.
apply (q (fun u => down (I u)) p).
intro i.
apply q with (i := fun y => i (fun v:V => sb v U le y)).
Qed.

Lemma lemma2 : (forall i:U -> prop, induct i -> up (i WF)) -> False.
Proof.
intro x.
apply (x (fun u => down (I u)) lemma1).
intros i H0.
apply (x (fun y => i (fun v => sb v U le y))).
apply H0.
Qed.

Theorem paradox : False.
Proof.
exact (lemma2 Omega).
Qed.


==> anc/HoTT/coq-HoTT/test-suite/failure/autorewritein.v <==
Variable Ack : nat -> nat -> nat.

Axiom Ack0 : forall m : nat, Ack 0 m = S m.
Axiom Ack1 : forall n : nat, Ack (S n) 0 = Ack n 1.
Axiom Ack2 : forall n m : nat, Ack (S n) (S m) = Ack n (Ack (S n) m).

Hint Rewrite Ack0 Ack1 Ack2 : base0.

Lemma ResAck2 : forall H:(Ack 2 2 = 7 -> False), H=H  -> False.
Proof.
  intros.
  autorewrite with base0 in * using try (apply H1;reflexivity).





==> anc/HoTT/coq-HoTT/test-suite/failure/cases.v <==
(* Non exhaustive pattern-matching *)

Check
  (fun x =>
   match x, x with
   | O, S (S y) => true
   | O, S x => false
   | S y, O => true
   end).


==> anc/HoTT/coq-HoTT/test-suite/failure/check.v <==
Implicit Arguments eq [A].

Check (bool = true).


==> anc/HoTT/coq-HoTT/test-suite/failure/circular_subtyping1.v <==
(* subtyping verification in presence of  pseudo-circularity*)
Module Type S. End S.
Module Type T. Declare Module M:S. End T.

Module N:S. End N.
Module NN <: T. Module M:=N. End NN.
Module P <: T with Module M:=NN := NN.


==> anc/HoTT/coq-HoTT/test-suite/failure/circular_subtyping2.v <==
(*subtyping verification in presence of  pseudo-circularity at functor application *)
Module Type S. End S.
Module Type T. Declare Module M:S. End T.
Module N:S. End N.

Module F (X:S) (Y:T with Module M:=X). End F.

Module G := F N N.

==> anc/HoTT/coq-HoTT/test-suite/failure/clash_cons.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* Teste la verification d'unicite des noms de constr *)


Inductive X : Set :=
    cons : X.

Inductive Y : Set :=
    cons : Y.


==> anc/HoTT/coq-HoTT/test-suite/failure/clashes.v <==
(* Submitted by David Nowak *)

(* Simpler to forbid the definition of n as a global than to write it
   S.n to keep n accessible... *)

Section S.
Variable n : nat.
Inductive P : Set :=
    n : P.


==> anc/HoTT/coq-HoTT/test-suite/failure/coqbugs0266.v <==
(* It is forbidden to erase a variable (or a local def) that is used in
   the current goal. *)
Section S.
Let a := 0.
Definition b := a.
Goal b = b.
clear a.


==> anc/HoTT/coq-HoTT/test-suite/failure/evar1.v <==
(* This used to succeed by producing an ill-typed term in v8.2 *)

Lemma u: forall A : Prop, (exist _ A A) = (exist _ A A).


==> anc/HoTT/coq-HoTT/test-suite/failure/evarclear1.v <==
Set Printing Existential Instances.
Set Printing All.
Goal forall y, let z := S y in exists x, x = 0.
intros.
eexists.
unfold z.
clear y z.
(* should fail because the evar should no longer be allowed to depend on z *)
instantiate (1:=z).



==> anc/HoTT/coq-HoTT/test-suite/failure/evarclear2.v <==
Set Printing Existential Instances.
Set Printing All.
Goal let y:=0 in exists x:y=y, x = x.
intros.
eexists.
rename y into z.
unfold z at 1 2.
(* should fail because the evar type depends on z *)
clear z.


==> anc/HoTT/coq-HoTT/test-suite/failure/evarlemma.v <==
(* Check success of inference of evars in the context of lemmas *)

Lemma foo x : True.


==> anc/HoTT/coq-HoTT/test-suite/failure/fixpoint1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Fixpoint PreParadox (u : unit) : False := PreParadox u.
Definition Paradox := PreParadox tt.



==> anc/HoTT/coq-HoTT/test-suite/failure/fixpoint2.v <==
(* Check Guard in proofs *)

Goal nat->nat.
fix f 1.
intro n; apply f; assumption.
Guarded.


==> anc/HoTT/coq-HoTT/test-suite/failure/fixpoint3.v <==
(* Check that arguments of impredicative types are not considered
   subterms for the guard condition (an example by Thierry Coquand) *)

Inductive I : Prop :=
| C: (forall P:Prop, P->P) -> I.

Definition i0 := C (fun _ x => x).

Definition Paradox : False :=
 (fix ni i : False :=
  match i with
  | C f => ni (f _ i)
  end) i0.


==> anc/HoTT/coq-HoTT/test-suite/failure/fixpoint4.v <==
(* Check that arguments of impredicative types are not considered
   subterms even through commutative cuts on functional arguments
   (example prepared by Bruno) *)

Inductive IMP : Prop :=
  CIMP : (forall A:Prop, A->A) -> IMP
| LIMP : (nat->IMP)->IMP.

Definition i0 := (LIMP (fun _ => CIMP (fun _ x => x))).

Definition Paradox : False :=
 (fix F y o {struct o} : False :=
  match y with
  | tt => fun f =>
     match f 0 with
     | CIMP h => F y (h _ o)
     | _ => F y (f 0)
     end
  end match o with LIMP f => f | _ => fun _ => o end) tt i0.


==> anc/HoTT/coq-HoTT/test-suite/failure/guard.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*
Fixpoint F (n:nat) : False := F (match F n with end).
*)
(* de Bruijn mix-up *)
(* If accepted, Eval compute in f 0. loops *)
Definition f :=
  let f (f1 f2:nat->nat) := f1 in
  let _ := 0 in
  let _ := 0 in
  let g (f1 f2:nat->nat) := f2 in
  let h := f in (* h = Rel 4 *)
  fix F (n:nat) : nat :=
  h F S n. (* here Rel 4 = g *)



==> anc/HoTT/coq-HoTT/test-suite/failure/illtype1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Check (S S).


==> anc/HoTT/coq-HoTT/test-suite/failure/inductive1.v <==
(* A check that sort-polymorphic product is not set too low *)

Inductive prod (A B:Type) : Type := pair : A -> B -> prod A B.
Check (fun (A:Type) (B:Prop) => (prod A B : Prop)).


==> anc/HoTT/coq-HoTT/test-suite/failure/inductive2.v <==
(* A check that sort-polymorphic product is not set too low *)

Inductive prod (A B:Type) : Type := pair : A -> B -> prod A B.
Check (fun (A:Prop) (B:Type) => (prod A B : Prop)).


==> anc/HoTT/coq-HoTT/test-suite/failure/inductive3.v <==
(* Check that the nested inductive types positivity check avoids recursively
   non uniform parameters (at least if these parameters break positivity) *)

Inductive t (A:Type) : Type := c : t (A -> A) -> t A.
Inductive u : Type := d : u | e : t u -> u.


==> anc/HoTT/coq-HoTT/test-suite/failure/inductive4.v <==
(* This used to succeed in versions 8.1 to 8.3 *)

Require Import Logic.
Require Hurkens.
Definition Ti := Type.
Inductive prod (X Y:Ti) := pair : X -> Y -> prod X Y.
Definition B : Prop := let F := prod True in F Prop. (* Aie! *)
Definition p2b (P:Prop) : B := pair True Prop I P.
Definition b2p (b:B) : Prop := match b with pair _ P => P end.
Lemma L1 : forall A : Prop, b2p (p2b A) -> A.
Proof (fun A x => x).
Lemma L2 : forall A : Prop, A -> b2p (p2b A).
Proof (fun A x => x).
Check Hurkens.paradox B p2b b2p L1 L2.



==> anc/HoTT/coq-HoTT/test-suite/failure/ltac1.v <==
(* Check all variables are different in a Context *)
Ltac X := match goal with
          | x:_,x:_ |- _ => apply x
          end.
Goal True -> True -> True.
intros.
X.


==> anc/HoTT/coq-HoTT/test-suite/failure/ltac2.v <==
(* Check that Match arguments are forbidden *)
Ltac E x := apply x.
Goal True -> True.
E ltac:(match goal with
        |  |- _ => intro H
        end).


==> anc/HoTT/coq-HoTT/test-suite/failure/ltac4.v <==
(* Check static globalisation of tactic names *)
(* Proposed by Benjamin (mars 2002) *)
Goal forall n : nat, n = n.
induction n; try REflexivity.



==> anc/HoTT/coq-HoTT/test-suite/failure/pattern.v <==
(* Check that untypable beta-expansion are trapped *)

Variable A : nat -> Type.
Variable n : nat.
Variable P : forall m : nat, m = n -> Prop.

Goal forall p : n = n, P n p.
intro.
pattern n, p.


==> anc/HoTT/coq-HoTT/test-suite/failure/positivity.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Inductive t : Set :=
    c : (t -> nat) -> t.


==> anc/HoTT/coq-HoTT/test-suite/failure/proofirrelevance.v <==
(* This was working in version 8.1beta (bug in the Sort-polymorphism
   of inductive types), but this is inconsistent with classical logic
   in Prop *)

Inductive bool_in_prop : Type := hide : bool -> bool_in_prop
with bool : Type := true : bool | false : bool.

Lemma not_proof_irrelevance : ~ forall (P:Prop) (p p':P), p=p'.
intro H; pose proof (H bool_in_prop (hide true) (hide false)); discriminate.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/failure/prop-set-proof-irrelevance.v <==
Require Import ProofIrrelevance.

Lemma proof_irrelevance_set : forall (P : Set) (p1 p2 : P), p1 = p2.
  exact proof_irrelevance.
Qed.

Lemma paradox : False.
  assert (H : 0 <> 1) by discriminate.
  apply H.
  Fail apply proof_irrelevance. (* inlined version is rejected *)
  apply proof_irrelevance_set.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/failure/redef.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Definition toto := Set.
Definition toto := Set.


==> anc/HoTT/coq-HoTT/test-suite/failure/rewrite_in_goal.v <==
Goal forall T1 T2 (H:T1=T2) (f:T1->Prop) (x:T1) , f x -> Type.
  intros until x.
  rewrite H in x.


==> anc/HoTT/coq-HoTT/test-suite/failure/rewrite_in_hyp.v <==
Goal forall (T1 T2 : Type) (f:T1 -> Prop) (x:T1) (H:T1=T2), f x -> 0=1.
  intros T1 T2 f x H fx.
  rewrite H in x.


==> anc/HoTT/coq-HoTT/test-suite/failure/rewrite_in_hyp2.v <==
(* Until revision 10221, rewriting in hypotheses of the form
   "(fun x => phi(x)) t" with "t" not rewritable used to behave as a
   beta-normalization tactic instead of raising the expected message
   "nothing to rewrite" *)

Goal forall b, S b = O -> (fun a => 0 = (S a)) b -> True.
  intros b H H0.
  rewrite H in H0.


==> anc/HoTT/coq-HoTT/test-suite/failure/search.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

SearchPattern (_ = _) outside n_existe_pas.


==> anc/HoTT/coq-HoTT/test-suite/failure/subtyping.v <==
(* A variant of bug #1302 that must fail *)

Module Type T.

 Parameter A : Type.

 Inductive L : Prop :=
 | L0
 | L1 :  (A -> Prop) -> L.

End T.

Module TT : T.

 Parameter A : Type.

 Inductive L : Type :=
 | L0
 | L1 :  (A -> Prop) -> L.

End TT.


==> anc/HoTT/coq-HoTT/test-suite/failure/subtyping2.v <==
(* Check that no constraints on inductive types disappear at subtyping *)

Module Type S.

Record A0 : Type :=  (* Type_i' *)
  i0 {X0 : Type; R0 : X0 -> X0 -> Prop}. (* X0: Type_j' *)

Variable i0' : forall X0 : Type, (X0 -> X0 -> Prop) -> A0.

End S.

Module M.

Record A0 : Type :=  (* Type_i' *)
  i0 {X0 : Type; R0 : X0 -> X0 -> Prop}. (* X0: Type_j' *)

Definition i0' := i0 : forall X0 : Type, (X0 -> X0 -> Prop) -> A0.

End M.

(* The rest of this file formalizes Burali-Forti paradox *)
(* (if the constraint between i0' and A0 is lost, the proof goes through) *)

  Inductive ACC (A : Type) (R : A -> A -> Prop) : A -> Prop :=
      ACC_intro :
        forall x : A, (forall y : A, R y x -> ACC A R y) -> ACC A R x.

  Lemma ACC_nonreflexive :
   forall (A : Type) (R : A -> A -> Prop) (x : A),
   ACC A R x -> R x x -> False.
simple induction 1; intros.
exact (H1 x0 H2 H2).
Qed.

  Definition WF (A : Type) (R : A -> A -> Prop) := forall x : A, ACC A R x.


Section Inverse_Image.

  Variables (A B : Type) (R : B -> B -> Prop) (f : A -> B).

  Definition Rof (x y : A) : Prop := R (f x) (f y).

  Remark ACC_lemma :
   forall y : B, ACC B R y -> forall x : A, y = f x -> ACC A Rof x.
    simple induction 1; intros.
    constructor; intros.
    apply (H1 (f y0)); trivial.
    elim H2 using eq_ind_r; trivial.
    Qed.

  Lemma ACC_inverse_image : forall x : A, ACC B R (f x) -> ACC A Rof x.
    intros; apply (ACC_lemma (f x)); trivial.
    Qed.

  Lemma WF_inverse_image : WF B R -> WF A Rof.
    red; intros; apply ACC_inverse_image; auto.
    Qed.

End Inverse_Image.

Section Burali_Forti_Paradox.

  Definition morphism (A : Type) (R : A -> A -> Prop)
    (B : Type) (S : B -> B -> Prop) (f : A -> B) :=
    forall x y : A, R x y -> S (f x) (f y).

  (* The hypothesis of the paradox:
     assumes there exists an universal system of notations, i.e:
      - A type A0
      - An injection i0 from relations on any type into A0
      - The proof that i0 is injective modulo morphism
   *)
  Variable A0 : Type.                     (* Type_i *)
  Variable i0 : forall X : Type, (X -> X -> Prop) -> A0. (* X: Type_j *)
  Hypothesis
    inj :
      forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
        (R2 : X2 -> X2 -> Prop),
      i0 X1 R1 = i0 X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.

  (* Embedding of x in y: x and y are images of 2 well founded relations
     R1 and R2, the ordinal of R2 being strictly greater than that of R1.
   *)
  Record emb (x y : A0) : Prop :=
    {X1 : Type;
     R1 : X1 -> X1 -> Prop;
     eqx : x = i0 X1 R1;
     X2 : Type;
     R2 : X2 -> X2 -> Prop;
     eqy : y = i0 X2 R2;
     W2 : WF X2 R2;
     f : X1 -> X2;
     fmorph : morphism X1 R1 X2 R2 f;
     maj : X2;
     majf : forall z : X1, R2 (f z) maj}.


  Lemma emb_trans : forall x y z : A0, emb x y -> emb y z -> emb x z.
intros.
case H; intros.
case H0; intros.
generalize eqx0; clear eqx0.
elim eqy using eq_ind_r; intro.
case (inj _ _ _ _ eqx0); intros.
exists X1 R1 X3 R3 (fun x : X1 => f0 (x0 (f x))) maj0; trivial.
red; auto.
Defined.


  Lemma ACC_emb :
   forall (X : Type) (R : X -> X -> Prop) (x : X),
   ACC X R x ->
   forall (Y : Type) (S : Y -> Y -> Prop) (f : Y -> X),
   morphism Y S X R f -> (forall y : Y, R (f y) x) -> ACC A0 emb (i0 Y S).
simple induction 1; intros.
constructor; intros.
case H4; intros.
elim eqx using eq_ind_r.
case (inj X2 R2 Y S).
apply sym_eq; assumption.

intros.
apply H1 with (y := f (x1 maj)) (f := fun x : X1 => f (x1 (f0 x)));
 try red; auto.
Defined.

  (* The embedding relation is well founded *)
  Lemma WF_emb : WF A0 emb.
constructor; intros.
case H; intros.
elim eqx using eq_ind_r.
apply ACC_emb with (X := X2) (R := R2) (x := maj) (f := f); trivial.
Defined.


  (* The following definition enforces Type_j >= Type_i *)
  Definition Omega : A0 := i0 A0 emb.


Section Subsets.

  Variable a : A0.

  (* We define the type of elements of A0 smaller than a w.r.t embedding.
     The Record is in Type, but it is possible to avoid such structure. *)
  Record sub : Type :=  {witness : A0; emb_wit : emb witness a}.

  (* F is its image through i0 *)
  Definition F : A0 := i0 sub (Rof _ _ emb witness).

  (* F is embedded in Omega:
     - the witness projection is a morphism
     - a is an upper bound because emb_wit proves that witness is
       smaller than a.
   *)
  Lemma F_emb_Omega : emb F Omega.
exists sub (Rof _ _ emb witness) A0 emb witness a; trivial.
exact WF_emb.

red; trivial.

exact emb_wit.
Defined.

End Subsets.


  Definition fsub (a b : A0) (H : emb a b) (x : sub a) :
    sub b := Build_sub _ (witness _ x) (emb_trans _ _ _ (emb_wit _ x) H).

  (* F is a morphism: a < b => F(a) < F(b)
      - the morphism from F(a) to F(b) is fsub above
      - the upper bound is a, which is in F(b) since a < b
   *)
  Lemma F_morphism : morphism A0 emb A0 emb F.
red; intros.
exists
 (sub x)
   (Rof _ _ emb (witness x))
   (sub y)
   (Rof _ _ emb (witness y))
   (fsub x y H)
   (Build_sub _ x H); trivial.
apply WF_inverse_image.
exact WF_emb.

unfold morphism, Rof, fsub; simpl; intros.
trivial.

unfold Rof, fsub; simpl; intros.
apply emb_wit.
Defined.


  (* Omega is embedded in itself:
     - F is a morphism
     - Omega is an upper bound of the image of F
   *)
  Lemma Omega_refl : emb Omega Omega.
exists A0 emb A0 emb F Omega; trivial.
exact WF_emb.

exact F_morphism.

exact F_emb_Omega.
Defined.

  (* The paradox is that Omega cannot be embedded in itself, since
     the embedding relation is well founded.
   *)
  Theorem Burali_Forti : False.
apply ACC_nonreflexive with A0 emb Omega.
apply WF_emb.

exact Omega_refl.

Defined.

End Burali_Forti_Paradox.

Import M.

  (* Note: this proof uses a large elimination of A0. *)
  Lemma inj :
   forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
     (R2 : X2 -> X2 -> Prop),
   i0' X1 R1 = i0' X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.
intros.
change
  match i0' X1 R1, i0' X2 R2 with
  | i0 x1 r1, i0 x2 r2 => exists f : _, morphism x1 r1 x2 r2 f
  end.
case H; simpl.
exists (fun x : X1 => x).
red; trivial.
Defined.

(* The following command raises 'Error: Universe Inconsistency'.
   To allow large elimination of A0, i0 must not be a large constructor.
   Hence, the constraint Type_j' < Type_i' is added, which is incompatible
   with the constraint j >= i in the paradox.
*)

  Definition Paradox : False := Burali_Forti A0 i0' inj.


==> anc/HoTT/coq-HoTT/test-suite/failure/univ_include.v <==
Definition T := Type.
Definition U := Type.

Module Type MT.
  Parameter t : T.
End MT.

Module Type MU.
  Parameter t : U.
End MU.

Module F (E : MT).
  Definition elt :T := E.t.
End F.

Module G (E : MU).
  Include F E.
Print Universes. (* U <= T *)
End G.
Print Universes. (* Check if constraint is lost *)

Module Mt.
  Definition t := T.
End Mt.

Module P := G Mt. (* should yield Universe inconsistency *)
(* ... otherwise the following command will show that T has type T! *)
Eval cbv delta [P.elt Mt.t] in P.elt.




==> anc/HoTT/coq-HoTT/test-suite/failure/universes-buraliforti-redef.v <==
(* A variant of Burali-Forti that used to pass in V8.1beta, because of
   a bug in the instantiation of sort-polymorphic inductive types *)

(* The following type seems to satisfy the hypothesis of the paradox below *)
(* It should infer constraints forbidding the paradox to go through, but via *)
(* a redefinition that did not propagate constraints correctly in V8.1beta *)
(* it was exploitable to derive an inconsistency *)

(* We keep the file as a non regression test of the bug *)

  Record A1 (B:Type) (g:B->Type) : Type :=  (* Type_i' *)
    i1 {X0 : B; R0 : g X0 -> g X0 -> Prop}. (* X0: Type_j' *)

  Definition A2 := A1. (* here was the bug *)

  Definition A0 := (A2 Type (fun x => x)).
  Definition i0 := (i1 Type (fun x => x)).

(* The rest is as in universes-buraliforti.v *)


(* Some properties about relations on objects in Type *)

  Inductive ACC (A : Type) (R : A -> A -> Prop) : A -> Prop :=
      ACC_intro :
        forall x : A, (forall y : A, R y x -> ACC A R y) -> ACC A R x.

  Lemma ACC_nonreflexive :
   forall (A : Type) (R : A -> A -> Prop) (x : A),
   ACC A R x -> R x x -> False.
simple induction 1; intros.
exact (H1 x0 H2 H2).
Qed.

  Definition WF (A : Type) (R : A -> A -> Prop) := forall x : A, ACC A R x.


Section Inverse_Image.

  Variables (A B : Type) (R : B -> B -> Prop) (f : A -> B).

  Definition Rof (x y : A) : Prop := R (f x) (f y).

  Remark ACC_lemma :
   forall y : B, ACC B R y -> forall x : A, y = f x -> ACC A Rof x.
    simple induction 1; intros.
    constructor; intros.
    apply (H1 (f y0)); trivial.
    elim H2 using eq_ind_r; trivial.
    Qed.

  Lemma ACC_inverse_image : forall x : A, ACC B R (f x) -> ACC A Rof x.
    intros; apply (ACC_lemma (f x)); trivial.
    Qed.

  Lemma WF_inverse_image : WF B R -> WF A Rof.
    red; intros; apply ACC_inverse_image; auto.
    Qed.

End Inverse_Image.


(* Remark: the paradox is written in Type, but also works in Prop or Set. *)

Section Burali_Forti_Paradox.

  Definition morphism (A : Type) (R : A -> A -> Prop)
    (B : Type) (S : B -> B -> Prop) (f : A -> B) :=
    forall x y : A, R x y -> S (f x) (f y).

  (* The hypothesis of the paradox:
     assumes there exists an universal system of notations, i.e:
      - A type A0
      - An injection i0 from relations on any type into A0
      - The proof that i0 is injective modulo morphism
   *)
  Variable A0 : Type.                     (* Type_i *)
  Variable i0 : forall X : Type, (X -> X -> Prop) -> A0. (* X: Type_j *)
  Hypothesis
    inj :
      forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
        (R2 : X2 -> X2 -> Prop),
      i0 X1 R1 = i0 X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.

  (* Embedding of x in y: x and y are images of 2 well founded relations
     R1 and R2, the ordinal of R2 being strictly greater than that of R1.
   *)
  Record emb (x y : A0) : Prop :=
    {X1 : Type;
     R1 : X1 -> X1 -> Prop;
     eqx : x = i0 X1 R1;
     X2 : Type;
     R2 : X2 -> X2 -> Prop;
     eqy : y = i0 X2 R2;
     W2 : WF X2 R2;
     f : X1 -> X2;
     fmorph : morphism X1 R1 X2 R2 f;
     maj : X2;
     majf : forall z : X1, R2 (f z) maj}.

  Lemma emb_trans : forall x y z : A0, emb x y -> emb y z -> emb x z.
intros.
case H; intros X1 R1 eqx X2 R2 eqy; intros.
case H0; intros X3 R3 eqx0 X4 R4 eqy0; intros.
generalize eqx0; clear eqx0.
elim eqy using eq_ind_r; intro.
case (inj _ _ _ _ eqx0); intros.
exists X1 R1 X4 R4 (fun x : X1 => f0 (x0 (f x))) maj0; trivial.
red; auto.
Defined.


  Lemma ACC_emb :
   forall (X : Type) (R : X -> X -> Prop) (x : X),
   ACC X R x ->
   forall (Y : Type) (S : Y -> Y -> Prop) (f : Y -> X),
   morphism Y S X R f -> (forall y : Y, R (f y) x) -> ACC A0 emb (i0 Y S).
simple induction 1; intros.
constructor; intros.
case H4; intros.
elim eqx using eq_ind_r.
case (inj X2 R2 Y S).
apply sym_eq; assumption.

intros.
apply H1 with (y := f (x1 maj)) (f := fun x : X1 => f (x1 (f0 x)));
 try red; auto.
Defined.

  (* The embedding relation is well founded *)
  Lemma WF_emb : WF A0 emb.
constructor; intros.
case H; intros.
elim eqx using eq_ind_r.
apply ACC_emb with (X := X2) (R := R2) (x := maj) (f := f); trivial.
Defined.


  (* The following definition enforces Type_j >= Type_i *)
  Definition Omega : A0 := i0 A0 emb.


Section Subsets.

  Variable a : A0.

  (* We define the type of elements of A0 smaller than a w.r.t embedding.
     The Record is in Type, but it is possible to avoid such structure. *)
  Record sub : Type :=  {witness : A0; emb_wit : emb witness a}.

  (* F is its image through i0 *)
  Definition F : A0 := i0 sub (Rof _ _ emb witness).

  (* F is embedded in Omega:
     - the witness projection is a morphism
     - a is an upper bound because emb_wit proves that witness is
       smaller than a.
   *)
  Lemma F_emb_Omega : emb F Omega.
exists sub (Rof _ _ emb witness) A0 emb witness a; trivial.
exact WF_emb.

red; trivial.

exact emb_wit.
Defined.

End Subsets.


  Definition fsub (a b : A0) (H : emb a b) (x : sub a) :
    sub b := Build_sub _ (witness _ x) (emb_trans _ _ _ (emb_wit _ x) H).

  (* F is a morphism: a < b => F(a) < F(b)
      - the morphism from F(a) to F(b) is fsub above
      - the upper bound is a, which is in F(b) since a < b
   *)
  Lemma F_morphism : morphism A0 emb A0 emb F.
red; intros.
exists
 (sub x)
   (Rof _ _ emb (witness x))
   (sub y)
   (Rof _ _ emb (witness y))
   (fsub x y H)
   (Build_sub _ x H); trivial.
apply WF_inverse_image.
exact WF_emb.

unfold morphism, Rof, fsub; simpl; intros.
trivial.

unfold Rof, fsub; simpl; intros.
apply emb_wit.
Defined.


  (* Omega is embedded in itself:
     - F is a morphism
     - Omega is an upper bound of the image of F
   *)
  Lemma Omega_refl : emb Omega Omega.
exists A0 emb A0 emb F Omega; trivial.
exact WF_emb.

exact F_morphism.

exact F_emb_Omega.
Defined.

  (* The paradox is that Omega cannot be embedded in itself, since
     the embedding relation is well founded.
   *)
  Theorem Burali_Forti : False.
apply ACC_nonreflexive with A0 emb Omega.
apply WF_emb.

exact Omega_refl.

Defined.

End Burali_Forti_Paradox.


  (* Note: this proof uses a large elimination of A0. *)
  Lemma inj :
   forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
     (R2 : X2 -> X2 -> Prop),
   i0 X1 R1 = i0 X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.
intros.
change
  match i0 X1 R1, i0 X2 R2 with
  | i1 x1 r1, i1 x2 r2 => exists f : _, morphism x1 r1 x2 r2 f
  end.
case H; simpl.
exists (fun x : X1 => x).
red; trivial.
Defined.

(* The following command raises 'Error: Universe Inconsistency'.
   To allow large elimination of A0, i0 must not be a large constructor.
   Hence, the constraint Type_j' < Type_i' is added, which is incompatible
   with the constraint j >= i in the paradox.
*)

  Definition Paradox : False := Burali_Forti A0 i0 inj.


==> anc/HoTT/coq-HoTT/test-suite/failure/universes-buraliforti.v <==
(* Check that Burali-Forti paradox does not go through *)

(* Source: contrib/Rocq/PARADOX/{Logics,BuraliForti},v *)

(* Some properties about relations on objects in Type *)

  Inductive ACC (A : Type) (R : A -> A -> Prop) : A -> Prop :=
      ACC_intro :
        forall x : A, (forall y : A, R y x -> ACC A R y) -> ACC A R x.

  Lemma ACC_nonreflexive :
   forall (A : Type) (R : A -> A -> Prop) (x : A),
   ACC A R x -> R x x -> False.
simple induction 1; intros.
exact (H1 x0 H2 H2).
Qed.

  Definition WF (A : Type) (R : A -> A -> Prop) := forall x : A, ACC A R x.


Section Inverse_Image.

  Variables (A B : Type) (R : B -> B -> Prop) (f : A -> B).

  Definition Rof (x y : A) : Prop := R (f x) (f y).

  Remark ACC_lemma :
   forall y : B, ACC B R y -> forall x : A, y = f x -> ACC A Rof x.
    simple induction 1; intros.
    constructor; intros.
    apply (H1 (f y0)); trivial.
    elim H2 using eq_ind_r; trivial.
    Qed.

  Lemma ACC_inverse_image : forall x : A, ACC B R (f x) -> ACC A Rof x.
    intros; apply (ACC_lemma (f x)); trivial.
    Qed.

  Lemma WF_inverse_image : WF B R -> WF A Rof.
    red; intros; apply ACC_inverse_image; auto.
    Qed.

End Inverse_Image.


(* Remark: the paradox is written in Type, but also works in Prop or Set. *)

Section Burali_Forti_Paradox.

  Definition morphism (A : Type) (R : A -> A -> Prop)
    (B : Type) (S : B -> B -> Prop) (f : A -> B) :=
    forall x y : A, R x y -> S (f x) (f y).

  (* The hypothesis of the paradox:
     assumes there exists an universal system of notations, i.e:
      - A type A0
      - An injection i0 from relations on any type into A0
      - The proof that i0 is injective modulo morphism
   *)
  Variable A0 : Type.                     (* Type_i *)
  Variable i0 : forall X : Type, (X -> X -> Prop) -> A0. (* X: Type_j *)
  Hypothesis
    inj :
      forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
        (R2 : X2 -> X2 -> Prop),
      i0 X1 R1 = i0 X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.

  (* Embedding of x in y: x and y are images of 2 well founded relations
     R1 and R2, the ordinal of R2 being strictly greater than that of R1.
   *)
  Record emb (x y : A0) : Prop :=
    {X1 : Type;
     R1 : X1 -> X1 -> Prop;
     eqx : x = i0 X1 R1;
     X2 : Type;
     R2 : X2 -> X2 -> Prop;
     eqy : y = i0 X2 R2;
     W2 : WF X2 R2;
     f : X1 -> X2;
     fmorph : morphism X1 R1 X2 R2 f;
     maj : X2;
     majf : forall z : X1, R2 (f z) maj}.


  Lemma emb_trans : forall x y z : A0, emb x y -> emb y z -> emb x z.
intros.
case H; intros.
case H0; intros.
generalize eqx0; clear eqx0.
elim eqy using eq_ind_r; intro.
case (inj _ _ _ _ eqx0); intros.
exists X1 R1 X3 R3 (fun x : X1 => f0 (x0 (f x))) maj0; trivial.
red; auto.
Defined.


  Lemma ACC_emb :
   forall (X : Type) (R : X -> X -> Prop) (x : X),
   ACC X R x ->
   forall (Y : Type) (S : Y -> Y -> Prop) (f : Y -> X),
   morphism Y S X R f -> (forall y : Y, R (f y) x) -> ACC A0 emb (i0 Y S).
simple induction 1; intros.
constructor; intros.
case H4; intros.
elim eqx using eq_ind_r.
case (inj X2 R2 Y S).
apply sym_eq; assumption.

intros.
apply H1 with (y := f (x1 maj)) (f := fun x : X1 => f (x1 (f0 x)));
 try red; auto.
Defined.

  (* The embedding relation is well founded *)
  Lemma WF_emb : WF A0 emb.
constructor; intros.
case H; intros.
elim eqx using eq_ind_r.
apply ACC_emb with (X := X2) (R := R2) (x := maj) (f := f); trivial.
Defined.


  (* The following definition enforces Type_j >= Type_i *)
  Definition Omega : A0 := i0 A0 emb.


Section Subsets.

  Variable a : A0.

  (* We define the type of elements of A0 smaller than a w.r.t embedding.
     The Record is in Type, but it is possible to avoid such structure. *)
  Record sub : Type :=  {witness : A0; emb_wit : emb witness a}.

  (* F is its image through i0 *)
  Definition F : A0 := i0 sub (Rof _ _ emb witness).

  (* F is embedded in Omega:
     - the witness projection is a morphism
     - a is an upper bound because emb_wit proves that witness is
       smaller than a.
   *)
  Lemma F_emb_Omega : emb F Omega.
exists sub (Rof _ _ emb witness) A0 emb witness a; trivial.
exact WF_emb.

red; trivial.

exact emb_wit.
Defined.

End Subsets.


  Definition fsub (a b : A0) (H : emb a b) (x : sub a) :
    sub b := Build_sub _ (witness _ x) (emb_trans _ _ _ (emb_wit _ x) H).

  (* F is a morphism: a < b => F(a) < F(b)
      - the morphism from F(a) to F(b) is fsub above
      - the upper bound is a, which is in F(b) since a < b
   *)
  Lemma F_morphism : morphism A0 emb A0 emb F.
red; intros.
exists
 (sub x)
   (Rof _ _ emb (witness x))
   (sub y)
   (Rof _ _ emb (witness y))
   (fsub x y H)
   (Build_sub _ x H); trivial.
apply WF_inverse_image.
exact WF_emb.

unfold morphism, Rof, fsub; simpl; intros.
trivial.

unfold Rof, fsub; simpl; intros.
apply emb_wit.
Defined.


  (* Omega is embedded in itself:
     - F is a morphism
     - Omega is an upper bound of the image of F
   *)
  Lemma Omega_refl : emb Omega Omega.
exists A0 emb A0 emb F Omega; trivial.
exact WF_emb.

exact F_morphism.

exact F_emb_Omega.
Defined.

  (* The paradox is that Omega cannot be embedded in itself, since
     the embedding relation is well founded.
   *)
  Theorem Burali_Forti : False.
apply ACC_nonreflexive with A0 emb Omega.
apply WF_emb.

exact Omega_refl.

Defined.

End Burali_Forti_Paradox.


  (* The following type seems to satisfy the hypothesis of the paradox.
     But it does not!
   *)
  Record A0 : Type :=  (* Type_i' *)
    i0 {X0 : Type; R0 : X0 -> X0 -> Prop}. (* X0: Type_j' *)


  (* Note: this proof uses a large elimination of A0. *)
  Lemma inj :
   forall (X1 : Type) (R1 : X1 -> X1 -> Prop) (X2 : Type)
     (R2 : X2 -> X2 -> Prop),
   i0 X1 R1 = i0 X2 R2 -> exists f : X1 -> X2, morphism X1 R1 X2 R2 f.
intros.
change
  match i0 X1 R1, i0 X2 R2 with
  | i0 x1 r1, i0 x2 r2 => exists f : _, morphism x1 r1 x2 r2 f
  end.
case H; simpl.
exists (fun x : X1 => x).
red; trivial.
Defined.

(* The following command raises 'Error: Universe Inconsistency'.
   To allow large elimination of A0, i0 must not be a large constructor.
   Hence, the constraint Type_j' < Type_i' is added, which is incompatible
   with the constraint j >= i in the paradox.
*)

  Definition Paradox : False := Burali_Forti A0 i0 inj.


==> anc/HoTT/coq-HoTT/test-suite/failure/universes-sections1.v <==
(* Check that constraints on definitions are preserved by discharging *)

Section A.
  Definition Type2 := Type.
  Definition Type1 : Type2 := Type.
End A.

Definition Inconsistency : Type1 := Type2.


==> anc/HoTT/coq-HoTT/test-suite/failure/universes-sections2.v <==
(* Check that constraints on locals are preserved by discharging *)

Definition Type2 := Type.

Section A.
  Let Type1 : Type2 := Type.
  Definition Type1' := Type1.
End A.

Definition Inconsistency : Type1' := Type2.


==> anc/HoTT/coq-HoTT/test-suite/failure/universes.v <==
Definition Type2 := Type.
Definition Type1 : Type2 := Type.
Definition Inconsistency : Type1 := Type2.


==> anc/HoTT/coq-HoTT/test-suite/failure/universes3.v <==
(* This example (found by coqchk) checks that an inductive cannot be
   polymorphic if its constructors induce upper universe constraints.
   Here: I cannot be polymorphic because its type is less than the
   type of the argument of impl. *)

Definition Type1 := Type.
Definition Type3 : Type1 := Type.                       (* Type3 < Type1 *)
Definition Type4 := Type.
Definition impl (A B:Type3) : Type4 := A->B.           (* Type3 <= Type4 *)
Inductive I (B:Type (*6*)) := C : B -> impl Prop (I B).
    (* Type(6) <= Type(7)     because I contains, via C, elements in B
       Type(7) <=  Type3      because (I B) is argument of impl
       Type(4) <=  Type(7)    because type of C less than I (see remark below)

       where Type(7) is the auxiliary level used to infer the type of I
*)

(* We cannot enforce Type1 < Type(6) while we already have
   Type(6) <= Type(7) < Type3 < Type1 *)
Definition J := I Type1.

(* Open question: should the type of an inductive be the max of the
   types of the _arguments_ of its constructors (here B and Prop,
   after unfolding of impl), or of the max of types of the
   constructors itself (here B -> impl Prop (I B)), as done above. *)


==> anc/HoTT/coq-HoTT/test-suite/ide/undo.v <==
(* Here are a sequences of scripts to test interactively with undo and
   replay in coqide proof sessions *)

(* Undoing arbitrary commands, as first step *)

Theorem a : O=O. (* 2 *)
Ltac f x := x. (* 1 * 3 *)
assert True by trivial.
trivial.
Qed.

(* Undoing arbitrary commands, as non-first step *)

Theorem b : O=O.
assert True by trivial.
Ltac g x := x.
assert True by trivial.
trivial.
Qed.

(* Undoing declarations, as first step *)
(* was bugged in 8.1 *)

Theorem c : O=O.
Inductive T : Type := I.
trivial.
Qed.

(* Undoing declarations, as first step *)
(* new in 8.2 *)

Theorem d : O=O.
Definition e := O.
Definition f := O.
assert True by trivial.
trivial.
Qed.

(* Undoing declarations, as non-first step *)
(* new in 8.2 *)

Theorem h : O=O.
assert True by trivial.
Definition i := O.
Definition j := O.
assert True by trivial.
trivial.
Qed.

(* Undoing declarations, interleaved with proof steps *)
(* new in 8.2 *)

Theorem k : O=O.
assert True by trivial.
Definition l := O.
assert True by trivial.
Definition m := O.
assert True by trivial.
trivial.
Qed.

(* Undoing declarations, interleaved with proof steps and commands *)
(* new in 8.2 *)

Theorem n : O=O.
assert True by trivial.
Definition o := O.
Ltac h x := x.
assert True by trivial.
Focus.
Definition p := O.
assert True by trivial.
trivial.
Qed.

(* Undoing declarations, not in proof *)

Definition q := O.
Definition r := O.

(* Bug 2082 : Follow the numbers *)
(* Broken due to proof engine rewriting *)

Variable A : Prop.
Variable B : Prop.

Axiom OR : A \/ B.

Lemma MyLemma2 : True.
proof.
per cases of (A \/ B) by OR.
suppose A.
    then (1 = 1).
    then H1 : thesis. (* 4 *)
    thus thesis by H1. (* 2 *)
suppose B. (* 1 *) (* 3 *)
    then (1 = 1).
    then H2 : thesis.
    thus thesis by H2.
end cases.
end proof.
Qed. (* 5 if you made it here, there is no regression *)



==> anc/HoTT/coq-HoTT/test-suite/ide/undo001.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Simple backtrack by 1 between two global definitions
#
INTERP Definition foo := 0.
INTERP Definition bar := 1.
REWIND 1
INTERPRAW Check foo.
INTERPRAW Fail Check bar.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo002.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Simple backtrack by 2 before two global definitions
#
INTERP Definition foo := 0.
INTERP Definition bar := 1.
REWIND 2
INTERPRAW Fail Check foo.
INTERPRAW Fail Check bar.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo003.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Simple backtrack by 0 should be a no-op
#
INTERP Definition foo := 0.
REWIND 0
INTERPRAW Check foo.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo004.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing arbitrary commands, as first step
#
INTERP Theorem a : O=O.
INTERP Ltac f x := x.
REWIND 1
# <replay>
INTERP Ltac f x := x.
# <\replay>
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo005.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing arbitrary commands, as non-first step
#
INTERP Theorem b : O=O.
INTERP assert True by trivial.
INTERP Ltac g x := x.
# <replay>
REWIND 1
# <\replay>
INTERP Ltac g x := x.
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo006.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing declarations, as first step
# Was bugged in 8.1
#
INTERP Theorem c : O=O.
INTERP Inductive T : Type := I.
REWIND 1
# <replay>
INTERP Inductive T : Type := I.
# <\replay>
INTERP trivial.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo007.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing declarations, as first step
# new in 8.2
#
INTERP Theorem d : O=O.
INTERP Definition e := O.
INTERP Definition f := O.
REWIND 1
# <replay>
INTERP Definition f := O.
# <\replay>
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.
INTERPRAW Check e.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo008.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing declarations, as non-first step
# new in 8.2
#
INTERP Theorem h : O=O.
INTERP assert True by trivial.
INTERP Definition i := O.
INTERP Definition j := O.
REWIND 1
# <replay>
INTERP Definition j := O.
# <\replay>
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.
INTERPRAW Check i.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo009.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing declarations, interleaved with proof steps
# new in 8.2 *)
#
INTERP Theorem k : O=O.
INTERP assert True by trivial.
INTERP Definition l := O.
INTERP assert True by trivial.
INTERP Definition m := O.
REWIND 3
# <replay>
INTERP Definition l := O.
INTERP assert True by trivial.
INTERP Definition m := O.
# <\replay>
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo010.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Undoing declarations, interleaved with proof steps and commands *)
# new in 8.2 *)
#
INTERP Theorem n : O=O.
INTERP assert True by trivial.
INTERP Definition o := O.
INTERP Ltac h x := x.
INTERP assert True by trivial.
INTERP Focus.
INTERP Definition p := O.
REWIND 1
REWIND 1
REWIND 1
REWIND 1
REWIND 1
# <replay>
INTERP Definition o := O.
INTERP Ltac h x := x.
INTERP assert True by trivial.
INTERP Focus.
INTERP Definition p := O.
# </replay>
INTERP assert True by trivial.
INTERP trivial.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo011.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Bug 2082
# Broken due to proof engine rewriting
#
INTERP Variable A : Prop.
INTERP Variable B : Prop.
INTERP Axiom OR : A \/ B.
INTERP Lemma MyLemma2 : True.
INTERP proof.
INTERP per cases of (A \/ B) by OR.
INTERP suppose A.
INTERP     then (1 = 1).
INTERP     then H1 : thesis.
INTERP     thus thesis by H1.
INTERP suppose B.
REWIND 1
# <replay>
INTERP suppose B.
# </replay>
REWIND 2
# <replay>
INTERP     thus thesis by H1.
INTERP suppose B.
# </replay>
INTERP    then (1 = 1).
INTERP    then H2 : thesis.
INTERP    thus thesis by H2.
INTERP end cases.
INTERP end proof.
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo012.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Test backtracking in presence of nested proofs
# First, undoing the whole
#
INTERP Lemma aa : True -> True /\ True.
INTERP intro H.
INTERP split.
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
INTERP Qed.
INTERP apply H.
INTERP Qed.
REWIND 1
# We should now be just before aa, without opened proofs
INTERPRAW Fail idtac.
INTERPRAW Fail Check aa.
INTERPRAW Fail Check bb.
INTERPRAW Fail Check cc.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo013.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Test backtracking in presence of nested proofs
# Second, trigger the full undo of an inner proof
#
INTERP Lemma aa : True -> True /\ True.
INTERP intro H.
INTERP split.
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
INTERP Qed.
INTERP apply H.
REWIND 2
# We should now be just before "Lemma cc"
# <replay>
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
INTERP Qed.
INTERP apply H.
# </replay>
INTERP Qed.
INTERPRAW Fail idtac.
INTERPRAW Check (aa,bb,cc).


==> anc/HoTT/coq-HoTT/test-suite/ide/undo014.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Test backtracking in presence of nested proofs
# Third, undo inside an inner proof
#
INTERP Lemma aa : True -> True /\ True.
INTERP intro H.
INTERP split.
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
REWIND 1
# <replay>
INTERP destruct H.
# </replay>
INTERP Qed.
INTERP apply H.
INTERP Qed.
INTERPRAW Fail idtac.
INTERPRAW Check (aa,bb,cc).


==> anc/HoTT/coq-HoTT/test-suite/ide/undo015.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Test backtracking in presence of nested proofs
# Fourth, undo from an inner proof to a above proof
#
INTERP Lemma aa : True -> True /\ True.
INTERP intro H.
INTERP split.
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
REWIND 4
# <replay>
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
# </replay>
INTERP Qed.
INTERP apply H.
INTERP Qed.
INTERPRAW Fail idtac.
INTERPRAW Check (aa,bb,cc).


==> anc/HoTT/coq-HoTT/test-suite/ide/undo016.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# Test backtracking in presence of nested proofs
# Fifth, undo from an inner proof to a previous inner proof
#
INTERP Lemma aa : True -> True /\ True.
INTERP intro H.
INTERP split.
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
REWIND 6
# We should be just before "Lemma bb"
# <replay>
INTERP Lemma bb : False -> False.
INTERP intro H.
INTERP apply H.
INTERP Qed.
INTERP apply H.
INTERP Lemma cc : False -> True.
INTERP intro H.
INTERP destruct H.
# </replay>
INTERP Qed.
INTERP apply H.
INTERP Qed.
INTERPRAW Fail idtac.
INTERPRAW Check (aa,bb,cc).


==> anc/HoTT/coq-HoTT/test-suite/ide/undo017.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# bug #2569 : Undoing inside modules
#
INTERP Module M.
INTERP Definition x := 0.
INTERP End M.
REWIND 1
# <replay>
INTERP End M.
# </replay>
INTERPRAW Check M.x.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo018.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# bug #2569 : Undoing inside section
#
INTERP Section M.
INTERP Definition x := 0.
INTERP End M.
REWIND 1
# <replay>
INTERP End M.
# </replay>
INTERPRAW Check x.


==> anc/HoTT/coq-HoTT/test-suite/ide/undo019.fake <==
# Script simulating a dialog between coqide and coqtop -ideslave
# Run it via fake_ide
#
# bug #2569 : Undoing a focused subproof
#
INTERP Goal True.
INTERP {
INTERP exact I.
INTERP }
REWIND 1
# <replay>
INTERP }
# </replay>
INTERP Qed.


==> anc/HoTT/coq-HoTT/test-suite/ideal-features/Apply.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This needs step by step unfolding *)

Fixpoint T (n:nat) : Prop :=
  match n with
  | O => True
  | S p => n = n -> T p
  end.

Require Import Arith.

Goal T 3 -> T 1.
intro H.
apply H.

(* This needs unification on type *)

Goal forall n m : nat, S m = S n :>nat.
intros.
apply f_equal.

(* f_equal : forall (A B:Set) (f:A->B) (x y:A), x=y->(f x)=(f y) *)
(* and A cannot be deduced from the goal but only from the type of f, x or y *)


==> anc/HoTT/coq-HoTT/test-suite/ideal-features/Case4.v <==
Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n : nat, nat -> listn n -> listn (S n).

Inductive empty : forall n : nat, listn n -> Prop :=
    intro_empty : empty 0 niln.

Parameter
  inv_empty : forall (n a : nat) (l : listn n), ~ empty (S n) (consn n a l).

Type
  (fun (n : nat) (l : listn n) =>
   match l in (listn n) return (empty n l \/ ~ empty n l) with
   | niln => or_introl (~ empty 0 niln) intro_empty
   | consn n O y as b => or_intror (empty (S n) b) (inv_empty n 0 y)
   | consn n a y as b => or_intror (empty (S n) b) (inv_empty n a y)
   end).


Type
  (fun (n : nat) (l : listn n) =>
   match l in (listn n) return (empty n l \/ ~ empty n l) with
   | niln => or_introl (~ empty 0 niln) intro_empty
   | consn n O y => or_intror (empty (S n) (consn n 0 y)) (inv_empty n 0 y)
   | consn n a y => or_intror (empty (S n) (consn n a y)) (inv_empty n a y)
   end).

Type
  (fun (n : nat) (l : listn n) =>
   match l in (listn n) return (empty n l \/ ~ empty n l) with
   | niln => or_introl (~ empty 0 niln) intro_empty
   | consn O a y as b => or_intror (empty 1 b) (inv_empty 0 a y)
   | consn n a y as b => or_intror (empty (S n) b) (inv_empty n a y)
   end).


==> anc/HoTT/coq-HoTT/test-suite/ideal-features/Case9.v <==
(* Exemple soumis par Pierre Corbineau (bug #1671) *)

CoInductive hdlist : unit -> Type :=
| cons : hdlist tt -> hdlist tt.

Variable P : forall bo, hdlist bo -> Prop.
Variable all : forall bo l, P bo l.

Definition F (l:hdlist tt) : P tt l :=
match l in hdlist u return P u l with
| cons (cons l') => all tt _
end.


==> anc/HoTT/coq-HoTT/test-suite/ideal-features/complexity/evars_subst.v <==
(* Bug report #932 *)
(* Expected time < 1.00s *)

(* Let n be the number of let-in. The complexity comes from the fact
   that each implicit arguments of f was in a larger and larger
   context. To compute the type of "let _ := f ?Tn 0 in f ?T 0",
   "f ?Tn 0" is substituted in the type of "f ?T 0" which is ?T. This
   type is an evar instantiated on the n variables denoting the "f ?Ti 0".
   One obtain "?T[1;...;n-1;f ?Tn[1;...;n-1] 0]". To compute the
   type of "let _ := f ?Tn-1 0 in let _ := f ?Tn 0 in f ?T 0", another
   substitution is done leading to
   "?T[1;...;n-2;f ?Tn[1;...;n-2] 0;f ?Tn[1;...;n-2;f ?Tn[1;...;n-2] 0] 0]"
   and so on. At the end, we get a term of exponential size *)

(* A way to cut the complexity could have been to remove the dependency in
   anonymous variables in evars but this breaks intuitive behaviour
   (see Case15.v); another approach could be to substitute lazily
   and/or to simultaneously substitute let binders and evars *)

Variable P : Set -> Set.
Variable f : forall A : Set, A -> P A.

Time Check
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

    f _ 0.



==> anc/HoTT/coq-HoTT/test-suite/ideal-features/eapply_evar.v <==
(* Test propagation of evars from subgoal to brother subgoals *)

(* This does not work (oct 2008) because "match goal" sees "?evar = O"
   and not "O = O" *)

Lemma eapply_evar : O=O -> 0=O.
intro H; eapply eq_trans;
  [apply H | match goal with |- ?x = ?x => reflexivity end].
Qed.


==> anc/HoTT/coq-HoTT/test-suite/ideal-features/evars_subst.v <==
(* Bug report #932 *)
(* Expected time < 1.00s *)

(* Let n be the number of let-in. The complexity comes from the fact
   that each implicit arguments of f was in a larger and larger
   context. To compute the type of "let _ := f ?Tn 0 in f ?T 0",
   "f ?Tn 0" is substituted in the type of "f ?T 0" which is ?T. This
   type is an evar instantiated on the n variables denoting the "f ?Ti 0".
   One obtain "?T[1;...;n-1;f ?Tn[1;...;n-1] 0]". To compute the
   type of "let _ := f ?Tn-1 0 in let _ := f ?Tn 0 in f ?T 0", another
   substitution is done leading to
   "?T[1;...;n-2;f ?Tn[1;...;n-2] 0;f ?Tn[1;...;n-2;f ?Tn[1;...;n-2] 0] 0]"
   and so on. At the end, we get a term of exponential size *)

(* A way to cut the complexity could have been to remove the dependency in
   anonymous variables in evars but this breaks intuitive behaviour
   (see Case15.v); another approach could be to substitute lazily
   and/or to simultaneously substitute let binders and evars *)

Variable P : Set -> Set.
Variable f : forall A : Set, A -> P A.

Time Check
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in
  let _ := f _ 0 in

    f _ 0.



==> anc/HoTT/coq-HoTT/test-suite/ideal-features/implicit_binders.v <==
(** * Questions de syntaxe autour de la généralisation implicite

   ** Lieurs de classes
   Aujourd'hui, les lieurs de classe [ ] et les
   lieurs {{ }} sont équivalents et on a toutes les combinaisons de { et ( pour
   les lieurs de classes (où la variable liée peut être anonyme):
   *)

Class Foo (A : Type) := foo : A -> nat.

Definition bar [ Foo A ] (x y : A) := foo x + foo y.

Definition bar₀ {{ Foo A }} (x y : A) := foo x + foo y.

Definition bar₁ {( Foo A )} (x y : A) := foo x + foo y.

Definition bar₂ ({ Foo A }) (x y : A) := foo x + foo y.

Definition bar₃ (( Foo A )) (x y : A) := foo x + foo y.

Definition bar₄ {( F : Foo A )} (x y : A) := foo x + foo y.

(** Les lieurs sont généralisés à tous les termes, pas seulement aux classes: *)

Definition relation A := A -> A -> Prop.

Definition inverse {( R : relation A )} := fun x y => R y x.

(** Autres propositions:
   [Definition inverse ..(R : relation A) := fun x y => R y x] et

   [Definition inverse ..[R : relation A] := fun x y => R y x] ou
   [Definition inverse ..{R : relation A} := fun x y => R y x]
   pour lier [R] implicitement.

   MS: Le .. empêche d'utiliser electric-terminator dans Proof General. Cependant, il existe
   aussi les caractères utf8 ‥ (two dot leader) et … (horizontal ellipsis) qui permettraient
   d'éviter ce souci moyennant l'utilisation d'unicode.

   [Definition inverse _(R : relation A) := fun x y => R y x] et

   [Definition inverse _[R : relation A] := fun x y => R y x] ou
   [Definition inverse _{R : relation A} := fun x y => R y x]

   [Definition inverse `(R : relation A) := fun x y => R y x] et

   [Definition inverse `[R : relation A] := fun x y => R y x] ou
   [Definition inverse `{R : relation A} := fun x y => R y x]


   Toujours avec la possibilité de ne pas donner le nom de la variable:
*)

Definition div (x : nat) ({ y <> 0 }) := 0.

(** Un choix à faire pour les inductifs: accepter ou non de ne pas donner de nom à
   l'argument. Manque de variables anonymes pour l'utilisateur mais pas pour le système... *)

Inductive bla [ Foo A ] : Type :=.

(** *** Les autres syntaxes ne supportent pas de pouvoir spécifier séparément les statuts
   des variables généralisées et celui de la variable liée. Ca peut être utile pour les
   classes où l'on a les cas de figure: *)

(** Trouve [A] et l'instance par unification du type de [x]. *)
Definition allimpl {{ Foo A }} (x : A) : A := x.

(** Trouve l'instance à partir de l'index explicite *)

Class SomeStruct (a : nat) := non_zero : a <> 0.

Definition instimpl ({ SomeStruct a }) : nat := a + a.

(** Donne l'instance explicitement (façon foncteur). *)

Definition foo_prod {( Foo A, Foo B )} : Foo (A * B) :=
  fun x => let (l, r) := x in foo l + foo r.

(** *** Questions:
   - Gardez les crochets [ ] pour {{ }} ?
   - Quelle syntaxe pour la généralisation ?
   - Veut-on toutes les combinaisons de statut pour les variables généralisées et la variable liée ?
   *)

(** ** Constructeur de généralisation implicite

   Permet de faire une généralisation n'importe où dans le terme: on
   utilise un produit ou un lambda suivant le scope (fragile ?).
   *)

Goal `(x + y + z = x + (y + z)).
Admitted.

(** La généralisation donne un statut implicite aux variables si l'on utilise
   `{ }. *)

Definition baz := `{x + y + z = x + (y + z)}.
Print baz.

(** Proposition d'Arthur C.: déclarer les noms de variables généralisables à la [Implicit Types]
   pour plus de robustesse (cela vaudrait aussi pour les lieurs). Les typos du genre de l'exemple suivant
   ne sont plus silencieuses: *)

Check `(foob 0 + x).

(** Utilisé pour généraliser l'implémentation de la généralisation implicite dans
   les déclarations d'instances (i.e. les deux defs suivantes sont équivalentes). *)

Instance fooa : Foo A.
Admitted.
Definition fooa' : `(Foo A).
Admitted.

(** Un peu différent de la généralisation des lieurs qui "explosent" les variables
   libres en les liant au même niveau que l'objet. Dans la deuxième defs [a] n'est pas lié dans
   la définition mais [F : Π a, SomeStruct a]. *)

Definition qux {( F : SomeStruct a )} : nat := a.
Definition qux₁ {( F : `(SomeStruct a) )} : nat := 0.

(** *** Questions
   - Autres propositions de syntaxe ?
   - Réactions sur la construction ?
   *)

==> anc/HoTT/coq-HoTT/test-suite/ideal-features/universes.v <==
(* Some issues with polymorphic inductive types *)

(* 1- upper constraints with respect to non polymorphic inductive types *)

Unset Elimination Schemes.
Definition Ty := Type (* Top.1 *).

Inductive Q (A:Type (* Top.2 *)) : Prop := q : A -> Q A.
Inductive T (B:Type (* Top.3 *)) := t : B -> Q (T B) -> T B.
(* ajoute Top.4 <= Top.2 inutilement:
   4 est l'univers utilisé dans le calcul du type polymorphe de T *)
Definition C := T Ty.
(* ajoute Top.1 < Top.3 :
   Top.3 jour le rôle de pivot pour propager les contraintes supérieures qu'on
   a sur l'argument B de T: Top.3 sera réutilisé plus tard comme majorant
   des arguments effectifs de T, propageant à cette occasion les contraintes
   supérieures sur Top.3 *)

(* We need either that Q is polymorphic on A (though it is in Type) or
   that the constraint Top.1 < Top.2 is set (and it is not set!) *)

(* 2- upper constraints with respect to unfoldable constants *)

Definition f (A:Type (* Top.1 *)) := True.
Inductive R := r : f R -> R.
(* ajoute Top.3 <= Top.1 inutilement:
   Top.3 est l'univers utilisé dans le calcul du type polymorphe de R *)

(* mais il manque la contrainte que l'univers de R est plus petit que Top.1
   ce qui l'empêcherait en fait d'être vraiment polymorphe *)

(* 3- constraints with respect to global constants *)

Inductive S (A:Ty) := s : A -> S A.

(* Q est considéré polymorphique vis à vis de A alors que le type de A
   n'est pas une variable mais un univers déjà existant *)

(* Malgré tout la contrainte Ty < Ty est ajoutée (car Ty est vu comme
   un pivot pour propager les contraintes sur le type A, comme si Q était
   vraiment polymorphique, ce qu'il n'est pas parce que Ty est une
   constante). Et heureusement qu'elle est ajouté car elle évite de
   pouvoir typer "Q Ty" *)


==> anc/HoTT/coq-HoTT/test-suite/interactive/Back.v <==
(* Check that reset remains synchronised with the compilation unit cache *)
(* See bug #1030 *)

Section multiset_defs.
  Require Import Plus.
End multiset_defs.
Unset Implicit Arguments.
Back 1.


==> anc/HoTT/coq-HoTT/test-suite/interactive/Evar.v <==
(* Check that no toplevel "unresolved evar" flees through Declare
   Implicit Tactic support (bug #1229) *)

Goal True.
(* should raise an error, not an anomaly *)
set (x := _).


==> anc/HoTT/coq-HoTT/test-suite/kernel/inds.mv <==
Inductive [] nat : Set := O : nat | S : nat->nat.
Check Construct nat 0 1.
Check Construct nat 0 2.


==> anc/HoTT/coq-HoTT/test-suite/micromega/bertot.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZArith.
Require Import Psatz.

Open Scope Z_scope.

Goal (forall x y n,
  ( ~ x < n /\ x <= n /\ 2 * y = x*(x+1) -> 2 * y = n*(n+1))
  /\
  (x < n /\ x <= n /\ 2 * y = x * (x+1) -> x + 1 <= n /\ 2 *(x+1+y) = (x+1)*(x+2))).
Proof.
  intros.
  psatz Z 3.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/micromega/example.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZArith.
Require Import Psatz.
Open Scope Z_scope.
Require Import ZMicromega.
Require Import VarMap.

(* false in Q : x=1/2 and n=1 *)

Lemma not_so_easy : forall x n : Z,
  2*x + 1 <= 2 *n -> x <= n-1.
Proof.
  intros.
  lia.
Qed.


(* From Laurent Théry *)

Lemma some_pol : forall x, 4 * x ^ 2 + 3 * x + 2 >= 0.
Proof.
  intros.
  psatz Z 2.
Qed.


Lemma Zdiscr: forall a b c x,
  a * x ^ 2 + b * x + c = 0 -> b ^ 2 - 4 * a * c >= 0.
Proof.
  intros ; psatz Z 4.
Qed.


Lemma plus_minus : forall x y,
  0 = x + y -> 0 =  x -y -> 0 = x /\ 0 = y.
Proof.
  intros.
  lia.
Qed.



Lemma mplus_minus : forall x y,
  x + y >= 0 -> x -y >= 0 -> x^2 - y^2 >= 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma pol3: forall x y, 0 <= x + y ->
  x^3 + 3*x^2*y + 3*x* y^2 + y^3 >= 0.
Proof.
  intros; psatz Z 4.
Qed.


(* Motivating example from: Expressiveness + Automation + Soundness:
   Towards COmbining SMT Solvers and Interactive Proof Assistants *)
Parameter rho : Z.
Parameter rho_ge : rho >= 0.
Parameter correct : Z -> Z -> Prop.


Definition rbound1 (C:Z -> Z -> Z) : Prop :=
  forall p s t, correct p t /\ s <= t -> C p t - C p s <= (1-rho)*(t-s).

Definition rbound2 (C:Z -> Z -> Z) : Prop :=
  forall p s t, correct p t /\ s <= t ->  (1-rho)*(t-s) <= C p t - C p s.


Lemma bounded_drift : forall s t p q C D, s <= t /\ correct p t  /\ correct q t /\
  rbound1 C /\ rbound2 C /\ rbound1 D /\ rbound2 D  ->
  Z.abs (C p t - D q t) <= Z.abs (C p s - D q s) + 2 * rho * (t- s).
Proof.
  intros.
  generalize (Z.abs_eq (C p t - D q t)).
  generalize (Z.abs_neq (C p t - D q t)).
  generalize (Z.abs_eq (C p s -D q s)).
  generalize (Z.abs_neq (C p s - D q s)).
  unfold rbound2 in H.
  unfold rbound1 in H.
  intuition.
  generalize (H6 _ _ _ (conj H H4)).
  generalize (H7 _ _ _ (conj H H4)).
  generalize (H8 _ _ _ (conj H H4)).
  generalize (H10 _ _ _ (conj H H4)).
  generalize (H6 _ _ _ (conj H5 H4)).
  generalize (H7 _ _ _ (conj H5 H4)).
  generalize (H8 _ _ _ (conj H5 H4)).
  generalize (H10 _ _ _ (conj H5 H4)).
  generalize rho_ge.
  psatz Z 2.
Qed.

(* Rule of signs *)

Lemma sign_pos_pos: forall x y,
  x > 0 -> y > 0 -> x*y > 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_pos_zero: forall x y,
  x > 0 -> y = 0 -> x*y = 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_pos_neg: forall x y,
  x > 0 -> y < 0 -> x*y < 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_zer_pos: forall x y,
  x = 0 -> y > 0 -> x*y = 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_zero_zero: forall x y,
  x = 0 -> y = 0 -> x*y = 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_zero_neg: forall x y,
  x = 0 -> y < 0 -> x*y = 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_neg_pos: forall x y,
  x < 0 -> y > 0 -> x*y < 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_neg_zero: forall x y,
  x < 0 -> y = 0 -> x*y = 0.
Proof.
  intros; psatz Z 2.
Qed.

Lemma sign_neg_neg: forall x y,
  x < 0 -> y < 0 -> x*y > 0.
Proof.
  intros; psatz Z 2.
Qed.


(* Other (simple) examples *)

Lemma binomial : forall x y, (x+y)^2 = x^2 + 2*x*y + y^2.
Proof.
  intros.
  lia.
Qed.

Lemma product : forall x y, x >= 0 -> y >= 0 -> x * y >= 0.
Proof.
  intros.
  psatz Z 2.
Qed.


Lemma product_strict : forall x y, x > 0 -> y > 0 -> x * y > 0.
Proof.
  intros.
  psatz Z 2.
Qed.


Lemma pow_2_pos : forall x, x ^ 2 + 1 = 0 ->  False.
Proof.
  intros ; psatz Z 2.
Qed.

(* Found in Parrilo's talk *)
(* BUG?: certificate with **very** big coefficients *)
Lemma parrilo_ex : forall x y, x - y^2 + 3 >= 0 -> y + x^2 + 2 = 0 -> False.
Proof.
  intros.
  psatz Z 2.
Qed.

(* from hol_light/Examples/sos.ml *)

Lemma hol_light1 : forall a1 a2 b1 b2,
  a1 >= 0 -> a2 >= 0 ->
   (a1 * a1 + a2 * a2 = b1 * b1 + b2 * b2 + 2) ->
   (a1 * b1 + a2 * b2 = 0) -> a1 * a2 - b1 * b2 >= 0.
Proof.
  intros ; psatz Z 4.
Qed.


Lemma hol_light2 : forall x a,
        3 * x + 7 * a < 4 -> 3 < 2 * x -> a < 0.
Proof.
 intros ; psatz Z 2.
Qed.

Lemma hol_light3 : forall b a c x,
  b ^ 2 < 4 * a * c -> (a * x ^2  + b * x + c = 0) -> False.
Proof.
intros ; psatz Z 4.
Qed.

Lemma hol_light4 : forall a c b x,
  a * x ^ 2 + b * x + c = 0 -> b ^ 2 >= 4 * a * c.
Proof.
intros ; psatz Z 4.
Qed.

Lemma hol_light5 : forall x y,
    0 <= x /\ x <= 1 /\ 0 <= y /\ y <= 1
     -> x ^ 2 + y ^ 2 < 1 \/
      (x - 1) ^ 2 + y ^ 2 < 1 \/
      x ^ 2 + (y - 1) ^ 2 < 1 \/
      (x - 1) ^ 2 + (y - 1) ^ 2 < 1.
Proof.
intros; psatz Z 3.
Qed.



Lemma hol_light7 : forall x y z,
 0<= x /\ 0 <= y /\ 0 <= z /\ x + y + z <= 3
  -> x * y + x * z + y * z >= 3 * x * y * z.
Proof.
intros ; psatz Z 3.
Qed.

Lemma hol_light8 : forall x y z,
 x ^ 2 + y ^ 2 + z ^ 2 = 1 -> (x + y + z) ^ 2 <= 3.
Proof.
  intros ; psatz Z 2.
Qed.

Lemma hol_light9 : forall w x y z,
 w ^ 2 + x ^ 2 + y ^ 2 + z ^ 2 = 1
  -> (w + x + y + z) ^ 2 <= 4.
Proof.
  intros; psatz Z 2.
Qed.

Lemma hol_light10 : forall x y,
 x >= 1 /\ y >= 1 -> x * y >= x + y - 1.
Proof.
  intros ; psatz Z 2.
Qed.

Lemma hol_light11 : forall x y,
 x > 1 /\ y > 1 -> x * y > x + y - 1.
Proof.
  intros ; psatz Z 2.
Qed.


Lemma hol_light12: forall x y z,
  2 <= x /\ x <= 125841 / 50000 /\
  2 <= y /\ y <= 125841 / 50000 /\
  2 <= z /\ z <= 125841 / 50000
   -> 2 * (x * z + x * y + y * z) - (x * x + y * y + z * z) >= 0.
Proof.
  intros x y z ; set (e:= (125841 / 50000)).
  compute in e.
  unfold e ; intros ; psatz Z 2.
Qed.

Lemma hol_light14 : forall x y z,
 2 <= x /\ x <= 4 /\ 2 <= y /\ y <= 4 /\ 2 <= z /\ z <= 4
  -> 12 <= 2 * (x * z + x * y + y * z) - (x * x + y * y + z * z).
Proof.
  intros ;psatz Z 2.
Qed.

(* ------------------------------------------------------------------------- *)
(* Inequality from sci.math (see "Leon-Sotelo, por favor").                  *)
(* ------------------------------------------------------------------------- *)

Lemma hol_light16 : forall x y,
  0 <= x /\ 0 <= y /\ (x * y = 1)
   -> x + y <= x ^ 2 + y ^ 2.
Proof.
  intros ; psatz Z 2.
Qed.

Lemma hol_light17 : forall x y,
  0 <= x /\ 0 <= y /\ (x * y = 1)
   -> x * y * (x + y) <= x ^ 2 + y ^ 2.
Proof.
  intros ; psatz Z 3.
Qed.

Lemma hol_light18 : forall x y,
  0 <= x /\ 0 <= y -> x * y * (x + y) ^ 2 <= (x ^ 2 + y ^ 2) ^ 2.
Proof.
  intros ; psatz Z 4.
Qed.

(* ------------------------------------------------------------------------- *)
(* Some examples over integers and natural numbers.                          *)
(* ------------------------------------------------------------------------- *)

Lemma hol_light19 : forall m n, 2 * m + n = (n + m) + m.
Proof.
  intros ; lia.
Qed.

Lemma hol_light22 : forall n, n >= 0 -> n <= n * n.
Proof.
  intros.
  psatz Z 2.
Qed.


Lemma hol_light24 : forall x1 y1 x2 y2, x1 >= 0 -> x2 >= 0 -> y1 >= 0 -> y2 >= 0 ->
  ((x1 + y1) ^2 + x1 + 1 = (x2 + y2) ^ 2 + x2 + 1)
                -> (x1 + y1 = x2 + y2).
Proof.
  intros.
  psatz Z 2.
Qed.

Lemma motzkin' : forall x y, (x^2+y^2+1)*(x^2*y^4 + x^4*y^2 + 1 - 3*x^2*y^2) >= 0.
Proof.
  intros.
  psatz Z 1.
Qed.



Lemma motzkin : forall x y, (x^2*y^4 + x^4*y^2 + 1 - 3*x^2*y^2)  >= 0.
Proof.
  intros.
  generalize (motzkin' x y).
  psatz Z 8.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/micromega/heap3_vcgen_25.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZArith.
Require Import Psatz.

Open Scope Z_scope.

Lemma vcgen_25 : forall
  (n : Z)
  (m : Z)
  (jt : Z)
  (j : Z)
  (it : Z)
  (i : Z)
  (H0 : 1 * it + -2 * i + -1 = 0)
  (H : 1 * jt + -2 * j + -1 = 0)
  (H1 : 1 * n + -10 = 0)
  (H2 : 0 <= -4028 * i + 6222 * j + 705 * m + -16674)
  (H3 : 0 <= -418 * i + 651 * j + 94 * m + -1866)
  (H4 : 0 <= -209 * i + 302 * j + 47 * m + -839)
  (H5 : 0 <= -1 * i + 1 * j + -1)
  (H6 : 0 <= -1 * j + 1 * m + 0)
  (H7 : 0 <= 1 * j + 5 * m + -27)
  (H8 : 0 <= 2 * j + -1 * m + 2)
  (H9 : 0 <= 7 * j + 10 * m + -74)
  (H10 : 0 <= 18 * j + -139 * m + 1188)
  (H11 : 0 <= 1 * i + 0)
  (H13 : 0 <= 121 * i + 810 * j + -7465 * m + 64350),
  (1 = -2 * i + it).
Proof.
  intros ; lia.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/micromega/qexample.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import Psatz.
Require Import QArith.

Lemma plus_minus : forall x y,
  0 == x + y -> 0 ==  x -y -> 0 == x /\ 0 == y.
Proof.
  intros.
  psatzl Q.
Qed.




(* Other (simple) examples *)
Open Scope Q_scope.

Lemma binomial : forall x y:Q, ((x+y)^2 == x^2 + (2 # 1) *x*y + y^2).
Proof.
  intros.
  psatzl Q.
Qed.


Lemma hol_light19 : forall m n, (2 # 1) * m + n == (n + m) + m.
Proof.
  intros ; psatzl Q.
Qed.
Open Scope Z_scope.
Open Scope Q_scope.

Lemma vcgen_25 : forall
  (n : Q)
  (m : Q)
  (jt : Q)
  (j : Q)
  (it : Q)
  (i : Q)
  (H0 : 1 * it + (-2 # 1) * i + (-1 # 1) == 0)
  (H :  1 * jt + (-2 # 1) * j + (-1 # 1) == 0)
  (H1 : 1 * n + (-10 # 1) = 0)
  (H2 : 0 <= (-4028 # 1)  * i + (6222 # 1) * j + (705 # 1)  * m + (-16674 # 1))
  (H3 : 0 <= (-418 # 1) * i + (651 # 1) * j + (94 # 1) * m + (-1866 # 1))
  (H4 : 0 <= (-209 # 1) * i + (302 # 1) * j + (47 # 1) * m + (-839 # 1))
  (H5 : 0 <= (-1 # 1) * i + 1 * j + (-1 # 1))
  (H6 : 0 <= (-1 # 1) * j + 1 * m + (0 # 1))
  (H7 : 0 <= (1 # 1) * j + (5 # 1) * m + (-27 # 1))
  (H8 : 0 <= (2 # 1) * j + (-1 # 1) * m + (2 # 1))
  (H9 : 0 <= (7 # 1) * j + (10 # 1) * m + (-74 # 1))
  (H10 : 0 <= (18 # 1) * j + (-139 # 1) * m + (1188 # 1))
  (H11 : 0 <= 1  * i + (0 # 1))
  (H13 : 0 <= (121 # 1)  * i + (810 # 1)  * j + (-7465 # 1) * m + (64350 # 1)),
  (( 1# 1) == (-2 # 1) * i + it).
Proof.
  intros.
  psatzl Q.
Qed.

Goal forall x, -x^2 >= 0 -> x - 1 >= 0 -> False.
Proof.
  intros.
  psatz Q 3.
Qed.

Lemma motzkin' : forall x y, (x^2+y^2+1)*(x^2*y^4 + x^4*y^2 + 1 - (3 # 1) *x^2*y^2) >= 0.
Proof.
  intros ; psatz Q 3.
Qed.





==> anc/HoTT/coq-HoTT/test-suite/micromega/rexample.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import Psatz.
Require Import Reals.

Open Scope R_scope.

Lemma yplus_minus : forall x y,
  0 = x + y -> 0 =  x -y -> 0 = x /\ 0 = y.
Proof.
  intros.
  psatzl R.
Qed.

(* Other (simple) examples *)

Lemma binomial : forall x y, ((x+y)^2 = x^2 + 2 *x*y + y^2).
Proof.
  intros.
  psatzl R.
Qed.


Lemma hol_light19 : forall m n, 2 * m + n = (n + m) + m.
Proof.
  intros ; psatzl R.
Qed.


Lemma vcgen_25 : forall
  (n : R)
  (m : R)
  (jt : R)
  (j : R)
  (it : R)
  (i : R)
  (H0 : 1 * it + (-2%R  ) * i + (-1%R  ) = 0)
  (H :  1 * jt + (-2  ) * j + (-1  ) = 0)
  (H1 : 1 * n + (-10  ) = 0)
  (H2 : 0 <= (-4028  )  * i + (6222  ) * j + (705  )  * m + (-16674  ))
  (H3 : 0 <= (-418  ) * i + (651  ) * j + (94  ) * m + (-1866  ))
  (H4 : 0 <= (-209  ) * i + (302  ) * j + (47  ) * m + (-839  ))
  (H5 : 0 <= (-1  ) * i + 1 * j + (-1  ))
  (H6 : 0 <= (-1  ) * j + 1 * m + (0  ))
  (H7 : 0 <= (1  ) * j + (5  ) * m + (-27  ))
  (H8 : 0 <= (2  ) * j + (-1  ) * m + (2  ))
  (H9 : 0 <= (7  ) * j + (10  ) * m + (-74  ))
  (H10 : 0 <= (18  ) * j + (-139  ) * m + (1188  ))
  (H11 : 0 <= 1  * i + (0  ))
  (H13 : 0 <= (121  )  * i + (810  )  * j + (-7465  ) * m + (64350  )),
  (( 1 ) = (-2  ) * i + it).
Proof.
  intros.
  psatzl R.
Qed.

Goal forall x, -x^2 >= 0 -> x - 1 >= 0 -> False.
Proof.
  intros.
  psatz R 3.
Qed.

Lemma motzkin' : forall x y, (x^2+y^2+1)*(x^2*y^4 + x^4*y^2 + 1 - (3 ) *x^2*y^2) >= 0.
Proof.
  intros ; psatz R 2.
Qed.

Lemma l1 : forall x y z : R, Rabs (x - z) <= Rabs (x - y) + Rabs (y - z).
intros; split_Rabs; psatzl R.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/micromega/square.v <==
(************************************************************************)
(*                                                                      *)
(* Micromega: A reflexive tactic using the Positivstellensatz           *)
(*                                                                      *)
(*  Frédéric Besson (Irisa/Inria) 2006-2008                             *)
(*                                                                      *)
(************************************************************************)

Require Import ZArith Zwf Psatz QArith.
Open Scope Z_scope.

Lemma Zabs_square : forall x,  (Z.abs  x)^2 = x^2.
Proof.
 intros ; case (Zabs_dec x) ; intros ; psatz Z 2.
Qed.
Hint Resolve Z.abs_nonneg Zabs_square.

Lemma integer_statement :  ~exists n, exists p, n^2 = 2*p^2 /\ n <> 0.
Proof.
intros [n [p [Heq Hnz]]]; pose (n' := Z.abs n); pose (p':=Z.abs p).
assert (facts : 0 <= Z.abs n /\ 0 <= Z.abs p /\ Z.abs n^2=n^2
         /\ Z.abs p^2 = p^2) by auto.
assert (H : (0 < n' /\ 0 <= p' /\ n' ^2 = 2* p' ^2)) by
  (destruct facts as [Hf1 [Hf2 [Hf3 Hf4]]]; unfold n', p' ; psatz Z 2).
generalize p' H; elim n' using (well_founded_ind (Zwf_well_founded 0)); clear.
intros n IHn p [Hn [Hp Heq]].
assert (Hzwf : Zwf 0 (2*p-n) n) by (unfold Zwf; psatz Z 2).
assert (Hdecr : 0 < 2*p-n /\ 0 <= n-p /\ (2*p-n)^2=2*(n-p)^2) by psatz Z 2.
apply (IHn (2*p-n) Hzwf (n-p) Hdecr).
Qed.

Open Scope Q_scope.

Lemma QnumZpower : forall x : Q, Qnum (x ^ 2)%Q = ((Qnum x) ^ 2) %Z.
Proof.
  intros.
  destruct x.
  cbv beta  iota zeta delta - [Z.mul].
  ring.
Qed.


Lemma QdenZpower : forall x : Q, ' Qden (x ^ 2)%Q = ('(Qden x) ^ 2) %Z.
Proof.
  intros.
  destruct x.
  simpl.
  unfold Z.pow_pos.
  simpl.
  rewrite Pos.mul_1_r.
  reflexivity.
Qed.

Theorem sqrt2_not_rational : ~exists x:Q, x^2==2#1.
Proof.
 unfold Qeq; intros [x]; simpl (Qden (2#1)); rewrite Z.mul_1_r.
 intros HQeq.
 assert (Heq : (Qnum x ^ 2 = 2 * ' Qden x ^ 2%Q)%Z) by
   (rewrite QnumZpower in HQeq ; rewrite QdenZpower in HQeq ; auto).
 assert (Hnx : (Qnum x <> 0)%Z)
 by (intros Hx; simpl in HQeq; rewrite Hx in HQeq; discriminate HQeq).
 apply integer_statement; exists (Qnum x); exists (' Qden x); auto.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/micromega/zomicron.v <==
Require Import ZArith.
Require Import Psatz.
Open Scope Z_scope.

Lemma two_x_eq_1 : forall x, 2 * x = 1 -> False.
Proof.
  intros.
  lia.
Qed.

Lemma two_x_y_eq_1 : forall x y, 2 * x + 2 * y = 1 -> False.
Proof.
  intros.
  lia.
Qed.

Lemma two_x_y_z_eq_1 : forall x y z, 2 * x + 2 * y + 2 * z= 1 -> False.
Proof.
  intros.
  lia.
Qed.

Lemma omega_nightmare : forall x y, 27 <= 11 * x + 13 * y <= 45 ->  -10 <= 7 * x - 9 * y <= 4 -> False.
Proof.
  intros ; intuition auto.
  lia.
Qed.

Lemma compact_proof : forall z,
 (z < 0) ->
 (z >= 0) ->
  (0 >= z \/ 0 < z) -> False.
Proof.
 intros.
 lia.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/misc/berardi_test.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file formalizes Berardi's paradox which says that in
   the calculus of constructions, excluded middle (EM) and axiom of
   choice (AC) imply proof irrelevance (PI).
   Here, the axiom of choice is not necessary because of the use
   of inductive types.
<<
@article{Barbanera-Berardi:JFP96,
   author    = {F. Barbanera and S. Berardi},
   title     = {Proof-irrelevance out of Excluded-middle and Choice
                in the Calculus of Constructions},
   journal   = {Journal of Functional Programming},
   year      = {1996},
   volume    = {6},
   number    = {3},
   pages     = {519-525}
}
>> *)

Set Implicit Arguments.

Section Berardis_paradox.

(** Excluded middle *)
Hypothesis EM : forall P:Prop, P \/ ~ P.

(** Conditional on any proposition. *)
Definition IFProp (P B:Prop) (e1 e2:P) :=
  match EM B with
  | or_introl _ => e1
  | or_intror _ => e2
  end.

(** Axiom of choice applied to disjunction.
    Provable in Coq because of dependent elimination. *)
Lemma AC_IF :
 forall (P B:Prop) (e1 e2:P) (Q:P -> Prop),
   (B -> Q e1) -> (~ B -> Q e2) -> Q (IFProp B e1 e2).
Proof.
intros P B e1 e2 Q p1 p2.
unfold IFProp.
case (EM B); assumption.
Qed.


(** We assume a type with two elements. They play the role of booleans.
    The main theorem under the current assumptions is that [T=F] *)
Variable Bool : Prop.
Variable T : Bool.
Variable F : Bool.

(** The powerset operator *)
Definition pow (P:Prop) := P -> Bool.


(** A piece of theory about retracts *)
Section Retracts.

Variables A B : Prop.

Record retract : Prop :=
  {i : A -> B; j : B -> A; inv : forall a:A, j (i a) = a}.

Record retract_cond : Prop :=
  {i2 : A -> B; j2 : B -> A; inv2 : retract -> forall a:A, j2 (i2 a) = a}.


(** The dependent elimination above implies the axiom of choice: *)
Lemma AC : forall r:retract_cond, retract -> forall a:A, j2 r (i2 r a) = a.
Proof.
intros r.
case r; simpl.
trivial.
Qed.

End Retracts.

(** This lemma is basically a commutation of implication and existential
    quantification:  (EX x | A -> P(x))  <=> (A -> EX x | P(x))
    which is provable in classical logic ( => is already provable in
    intuitionnistic logic). *)

Lemma L1 : forall A B:Prop, retract_cond (pow A) (pow B).
Proof.
intros A B.
destruct (EM (retract (pow A) (pow B))) as [(f0,g0,e) | hf].
  exists f0 g0; trivial.
  exists (fun (x:pow A) (y:B) => F) (fun (x:pow B) (y:A) => F); intros;
    destruct hf; auto.
Qed.


(** The paradoxical set *)
Definition U := forall P:Prop, pow P.

(** Bijection between [U] and [(pow U)] *)
Definition f (u:U) : pow U := u U.

Definition g (h:pow U) : U :=
  fun X => let lX := j2 (L1 X U) in let rU := i2 (L1 U U) in lX (rU h).

(** We deduce that the powerset of [U] is a retract of [U].
    This lemma is stated in Berardi's article, but is not used
    afterwards. *)
Lemma retract_pow_U_U : retract (pow U) U.
Proof.
exists g f.
intro a.
unfold f, g; simpl.
apply AC.
exists (fun x:pow U => x) (fun x:pow U => x).
trivial.
Qed.

(** Encoding of Russel's paradox *)

(** The boolean negation. *)
Definition Not_b (b:Bool) := IFProp (b = T) F T.

(** the set of elements not belonging to itself *)
Definition R : U := g (fun u:U => Not_b (u U u)).


Lemma not_has_fixpoint : R R = Not_b (R R).
Proof.
unfold R at 1.
unfold g.
rewrite AC with (r := L1 U U) (a := fun u:U => Not_b (u U u)).
trivial.
exists (fun x:pow U => x) (fun x:pow U => x); trivial.
Qed.


Theorem classical_proof_irrelevence : T = F.
Proof.
generalize not_has_fixpoint.
unfold Not_b.
apply AC_IF.
intros is_true is_false.
elim is_true; elim is_false; trivial.

intros not_true is_true.
elim not_true; trivial.
Qed.

End Berardis_paradox.


==> anc/HoTT/coq-HoTT/test-suite/misc/deps/client/bar.v <==
(* We assume the file compiled with -R ../lib lib -R . client *)
(* foo alone should refer to client.foo because -R . client comes last *)

Require Import foo.
Goal a = 1.
reflexivity.
Qed.
Require Import lib.foo.
Goal a = 0.
reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/misc/deps/client/foo.v <==
Definition a := 1.


==> anc/HoTT/coq-HoTT/test-suite/misc/deps/deps.out <==
misc/deps/client/bar.vo misc/deps/client/bar.glob misc/deps/client/bar.v.beautified: misc/deps/client/bar.v misc/deps/client/foo.vo misc/deps/lib/foo.vo


==> anc/HoTT/coq-HoTT/test-suite/misc/deps/lib/foo.v <==
Definition a := 0.


==> anc/HoTT/coq-HoTT/test-suite/misc/universes/universes.v <==
Require all_stdlib.
Print Sorted Universes "universes.txt".


==> anc/HoTT/coq-HoTT/test-suite/modules/Demo.v <==
Module M.
  Definition t := nat.
  Definition x := 0.
End M.

Print M.t.


Module Type SIG.
  Parameter t : Set.
  Parameter x : t.
End SIG.


Module F (X: SIG).
  Definition t := X.t -> X.t.
  Definition x : t.
    intro.
    exact X.x.
  Defined.
  Definition y := X.x.
End F.


Module N := F M.

Print N.t.
Eval compute in N.t.


Module N' : SIG := N.

Print N'.t.
Eval compute in N'.t.


Module N'' <: SIG := F N.

Print N''.t.
Eval compute in N''.t.

Eval compute in N''.x.


Module N''' : SIG with Definition t := nat -> nat := N.

Print N'''.t.
Eval compute in N'''.t.

Print N'''.x.


Import N'''.

Print t.

==> anc/HoTT/coq-HoTT/test-suite/modules/Nat.v <==
Definition T := nat.

Definition le := le.

Hint Unfold le.

Lemma le_refl : forall n : nat, le n n.
  auto.
Qed.

Require Import Le.

Lemma le_trans : forall n m k : nat, le n m -> le m k -> le n k.
   eauto with arith.
Qed.

Lemma le_antis : forall n m : nat, le n m -> le m n -> n = m.
   eauto with arith.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/modules/PO.v <==
Set Implicit Arguments.
Unset Strict Implicit.

Implicit Arguments fst.
Implicit Arguments snd.

Module Type PO.
  Parameter T : Set.
  Parameter le : T -> T -> Prop.

  Axiom le_refl : forall x : T, le x x.
  Axiom le_trans : forall x y z : T, le x y -> le y z -> le x z.
  Axiom le_antis : forall x y : T, le x y -> le y x -> x = y.

  Hint Resolve le_refl le_trans le_antis.
End PO.


Module Pair (X: PO) (Y: PO) <: PO.
  Definition T := (X.T * Y.T)%type.
  Definition le p1 p2 := X.le (fst p1) (fst p2) /\ Y.le (snd p1) (snd p2).

  Hint Unfold le.

  Lemma le_refl : forall p : T, le p p.
    info auto.
  Qed.

  Lemma le_trans : forall p1 p2 p3 : T, le p1 p2 -> le p2 p3 -> le p1 p3.
    unfold le;  intuition; info  eauto.
  Qed.

  Lemma le_antis : forall p1 p2 : T, le p1 p2 -> le p2 p1 -> p1 = p2.
    destruct p1.
    destruct p2.
    unfold le.
     intuition.
     cutrewrite (t = t1).
     cutrewrite (t0 = t2).
    reflexivity.

    info auto.

    info auto.
  Qed.

End Pair.



Require Nat.

Module NN := Pair Nat Nat.

Lemma zz_min : forall p : NN.T, NN.le (0, 0) p.
  info auto with arith.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/modules/Przyklad.v <==
Definition ifte (T : Set) (A B : Prop) (s : {A} + {B})
  (th el : T) := if s then th else el.

Implicit Arguments ifte.

Lemma Reflexivity_provable :
 forall (A : Set) (a : A) (s : {a = a} + {a <> a}),
 exists x : _, s = left _ x.
intros.
elim s.
intro x.
split with x; reflexivity.

intro.
 absurd (a = a); auto.

Qed.

Lemma Disequality_provable :
 forall (A : Set) (a b : A),
 a <> b -> forall s : {a = b} + {a <> b}, exists x : _, s = right _ x.
intros.
elim s.
intro.
 absurd (a = a); auto.

intro.
split with b0; reflexivity.

Qed.

Module Type ELEM.
  Parameter T : Set.
  Parameter eq_dec : forall a a' : T, {a = a'} + {a <> a'}.
End ELEM.

Module Type SET (Elt: ELEM).
  Parameter T : Set.
  Parameter empty : T.
  Parameter add : Elt.T -> T -> T.
  Parameter find : Elt.T -> T -> bool.

  (* Axioms *)

  Axiom find_empty_false : forall e : Elt.T, find e empty = false.

  Axiom find_add_true : forall (s : T) (e : Elt.T), find e (add e s) = true.

  Axiom
    find_add_false :
      forall (s : T) (e e' : Elt.T), e <> e' -> find e (add e' s) = find e s.

End SET.

Module FuncDict (E: ELEM).
  Definition T := E.T -> bool.
  Definition empty (e' : E.T) := false.
  Definition find (e' : E.T) (s : T) := s e'.
  Definition add (e : E.T) (s : T) (e' : E.T) :=
    ifte (E.eq_dec e e') true (find e' s).

  Lemma find_empty_false : forall e : E.T, find e empty = false.
    auto.
  Qed.

  Lemma find_add_true : forall (s : T) (e : E.T), find e (add e s) = true.

    intros.
    unfold find, add.
    elim (Reflexivity_provable _ _ (E.eq_dec e e)).
    intros.
     rewrite H.
    auto.

  Qed.

  Lemma find_add_false :
   forall (s : T) (e e' : E.T), e <> e' -> find e (add e' s) = find e s.
    intros.
    unfold add, find.
    cut (exists x : _, E.eq_dec e' e = right _ x).
    intros.
    elim H0.
    intros.
     rewrite H1.
    unfold ifte.
    reflexivity.

    apply Disequality_provable.
    auto.

  Qed.

End FuncDict.

Module F : SET := FuncDict.


Module Nat.
  Definition T := nat.
  Lemma eq_dec : forall a a' : T, {a = a'} + {a <> a'}.
     decide equality.
  Qed.
End Nat.


Module SetNat := F Nat.


Lemma no_zero_in_empty : SetNat.find 0 SetNat.empty = false.
apply SetNat.find_empty_false.
Qed.

(***************************************************************************)
Module Lemmas (G: SET) (E: ELEM).

  Module ESet := G E.

  Lemma commute :
   forall (S : ESet.T) (a1 a2 : E.T),
   let S1 := ESet.add a1 (ESet.add a2 S) in
   let S2 := ESet.add a2 (ESet.add a1 S) in
   forall a : E.T, ESet.find a S1 = ESet.find a S2.

    intros.
    unfold S1, S2.
    elim (E.eq_dec a a1); elim (E.eq_dec a a2); intros H1 H2;
     try  rewrite <- H1; try  rewrite <- H2;
     repeat
      (try ( rewrite ESet.find_add_true; auto);
        try ( rewrite ESet.find_add_false; auto); auto).
  Qed.
End Lemmas.


Inductive list (A : Set) : Set :=
  | nil : list A
  | cons : A -> list A -> list A.

Module ListDict (E: ELEM).
  Definition T := list E.T.
  Definition elt := E.T.

  Definition empty := nil elt.
  Definition add (e : elt) (s : T) := cons elt e s.
  Fixpoint find (e : elt) (s : T) {struct s} : bool :=
    match s with
    | nil _ => false
    | cons _ e' s' => ifte (E.eq_dec e e') true (find e s')
    end.

  Definition find_empty_false (e : elt) := refl_equal false.

  Lemma find_add_true : forall (s : T) (e : E.T), find e (add e s) = true.
    intros.
    simpl.
    elim (Reflexivity_provable _ _ (E.eq_dec e e)).
    intros.
     rewrite H.
    auto.

  Qed.


  Lemma find_add_false :
   forall (s : T) (e e' : E.T), e <> e' -> find e (add e' s) = find e s.
    intros.
    simpl.
    elim (Disequality_provable _ _ _ H (E.eq_dec e e')).
    intros.
     rewrite H0.
    simpl.
    reflexivity.
  Qed.


End ListDict.


Module L : SET := ListDict.









==> anc/HoTT/coq-HoTT/test-suite/modules/Tescik.v <==

Module Type ELEM.
  Parameter A : Set.
  Parameter x : A.
End ELEM.

Module Nat.
    Definition A := nat.
    Definition x := 0.
End Nat.

Module List (X: ELEM).
  Inductive list : Set :=
    | nil : list
    | cons : X.A -> list -> list.

  Definition head (l : list) := match l with
                                | nil => X.x
                                | cons x _ => x
                                end.

  Definition singl (x : X.A) := cons x nil.

  Lemma head_singl : forall x : X.A, head (singl x) = x.
  auto.
  Qed.

End List.

Module N := List Nat.

==> anc/HoTT/coq-HoTT/test-suite/modules/errors.v <==
(* Inductive mismatches *)

Module Type SA. Inductive TA : nat -> Prop := CA : nat -> TA 0. End SA.
Module MA : SA. Inductive TA : Prop := CA : bool -> TA. Fail End MA.

Module Type SA. Inductive TA := CA : nat -> TA. End SA.
Module MA : SA. Inductive TA := CA : bool -> TA. Fail End MA.

Module Type SA. Inductive TA := CA : nat -> TA. End SA.
Module MA : SA. Inductive TA := CA : bool -> nat -> TA. Fail End MA.

Module Type SA2. Inductive TA2 := CA2 : nat -> TA2. End SA2.
Module MA2 : SA2. Inductive TA2 := CA2 : nat -> TA2 | DA2 : TA2. Fail End MA2.

Module Type SA3. Inductive TA3 := CA3 : nat -> TA3. End SA3.
Module MA3 : SA3. Inductive TA3 := CA3 : nat -> TA3 with UA3 := DA3. Fail End MA3.

Module Type SA4. Inductive TA4 := CA4 : nat -> TA4 with UA4 := DA4. End SA4.
Module MA4 : SA4. Inductive TA4 := CA4 : nat -> TA4 with VA4 := DA4. Fail End MA4.

Module Type SA5. Inductive TA5 := CA5 : nat -> TA5 with UA5 := DA5. End SA5.
Module MA5 : SA5. Inductive TA5 := CA5 : nat -> TA5 with UA5 := EA5. Fail End MA5.

Module Type SA6. Inductive TA6 (A:Type) := CA6 : A -> TA6 A. End SA6.
Module MA6 : SA6. Inductive TA6 (A B:Type):= CA6 : A -> TA6 A B. Fail End MA6.

Module Type SA7. Inductive TA7 (A:Type) := CA7 : A -> TA7 A. End SA7.
Module MA7 : SA7. CoInductive TA7 (A:Type):= CA7 : A -> TA7 A. Fail End MA7.

Module Type SA8. CoInductive TA8 (A:Type) := CA8 : A -> TA8 A. End SA8.
Module MA8 : SA8. Inductive TA8 (A:Type):= CA8 : A -> TA8 A. Fail End MA8.

Module Type SA9. Record TA9 (A:Type) := { CA9 : A }. End SA9.
Module MA9 : SA9. Inductive TA9 (A:Type):= CA9 : A -> TA9 A. Fail End MA9.

Module Type SA10. Inductive TA10 (A:Type) := CA10 : A -> TA10 A. End SA10.
Module MA10 : SA10. Record TA10 (A:Type):= { CA10 : A }. Fail End MA10.

Module Type SA11. Record TA11 (A:Type):= { CA11 : A }. End SA11.
Module MA11 : SA11. Record TA11 (A:Type):= { DA11 : A }. Fail End MA11.

(* Basic mismatches *)
Module Type SB. Inductive TB := CB : nat -> TB. End SB.
Module MB : SB. Module Type TB. End TB. Fail End MB.

Module Type SC. Module Type TC. End TC. End SC.
Module MC : SC. Inductive TC := CC : nat -> TC. Fail End MC.

Module Type SD. Module TD. End TD. End SD.
Module MD : SD. Inductive TD := DD : nat -> TD. Fail End MD.

Module Type SE. Definition DE := nat. End SE.
Module ME : SE. Definition DE := bool. Fail End ME.

Module Type SF. Parameter DF : nat. End SF.
Module MF : SF. Definition DF := bool. Fail End MF.

(* Needs a type constraint in module type *)
Module Type SG. Definition DG := Type. End SG.
Module MG : SG. Definition DG := Type : Type. Fail End MG.

(* Should work *)
Module Type SA7. Inductive TA7 (A:Type) := CA7 : A -> TA7 A. End SA7.
Module MA7 : SA7. Inductive TA7 (B:Type):= CA7 : B -> TA7 B. End MA7.

Module Type SA11. Record TA11 (B:Type):= { CA11 : B }. End SA11.
Module MA11 : SA11. Record TA11 (A:Type):= { CA11 : A }. End MA11.

Module Type SE. Parameter DE : Type. End SE.
Module ME : SE. Definition DE := Type : Type. End ME.


==> anc/HoTT/coq-HoTT/test-suite/modules/fun_objects.v <==
Set Implicit Arguments.
Unset Strict Implicit.

Module Type SIG.
  Parameter id : forall A : Set, A -> A.
End SIG.

Module M (X: SIG).
  Definition idid := X.id X.id.
  Definition id := idid X.id.
End M.

Module N := M.

Module Nat.
  Definition T := nat.
  Definition x := 0.
  Definition id (A : Set) (x : A) := x.
End Nat.

Module Z := N Nat.

Check (Z.idid 0).

Module P (Y: SIG) := N.

Module Y := P Nat Z.

Check (Y.id 0).





==> anc/HoTT/coq-HoTT/test-suite/modules/grammar.v <==
Module N.
Definition f := plus.
(* <Warning> : Syntax is discontinued *)
Check (f 0 0).
End N.
Check (N.f 0 0).
Import N.
Check (f 0 0).
Check (f 0 0).
Module M := N.
Check (f 0 0).
Check (f 0 0).
Import M.
Check (f 0 0).
Check (N.f 0 0).

==> anc/HoTT/coq-HoTT/test-suite/modules/ind.v <==
Module Type SIG.
  Inductive w : Set :=
      A : w.
  Parameter f : w -> w.
End SIG.

Module M : SIG.
  Inductive w : Set :=
      A : w.
  Definition f x := match x with
                    | A => A
                    end.
End M.

Module N := M.

Check (N.f M.A).

(* Check use of equivalence on inductive types (bug #1242) *)

  Module Type ASIG.
  Inductive t : Set := a | b : t.
  Definition f := fun x => match x with a => true | b => false end.
  End ASIG.

  Module Type BSIG.
  Declare Module A : ASIG.
  Definition f := fun x => match x with A.a => true | A.b => false end.
  End BSIG.

  Module C (A : ASIG) (B : BSIG with Module A:=A).

  (* Check equivalence is considered in "case_info" *)
  Lemma test : forall x, A.f x = B.f x.
  intro x. unfold B.f, A.f.
  destruct x; reflexivity.
  Qed.

  (* Check equivalence is considered in pattern-matching *)
  Definition f (x : A.t) := match x with B.A.a => true | B.A.b => false end.

  End C.

(* Check subtyping of the context of parameters of the inductive types *)
(* Only the number of expected uniform parameters and the convertibility *)
(* of the inductive arities and constructors types are checked *)

Module Type S. Inductive I (x:=0) (y:nat): Set := c: x=y -> I y. End S.
Module P : S.  Inductive I (y':nat) (z:=y'): Set := c : 0=y' -> I y'. End P.


==> anc/HoTT/coq-HoTT/test-suite/modules/injection_discriminate_inversion.v <==
Module M.
  Inductive I : Set := C : nat -> I.
End M.

Module M1 := M.


Goal forall x, M.C x = M1.C 0 -> x = 0 .
  intros x H.
  (*
     injection sur deux constructeurs egaux mais appeles
     par des modules differents
     *)
  injection H.
  tauto.
Qed.

Goal  M.C 0 <> M1.C 1.
  (*
     Discriminate sur deux constructeurs egaux mais appeles
     par des modules differents
     *)
  intro H;discriminate H.
Qed.


Goal forall x,  M.C x = M1.C 0 -> x = 0.
  intros x H.
  (*
     inversion sur deux constructeurs egaux mais appeles
     par des modules differents
     *)
  inversion H. reflexivity.
Qed.

==> anc/HoTT/coq-HoTT/test-suite/modules/mod_decl.v <==
Module Type SIG.
  Axiom A : Set.
End SIG.

Module M0.
  Definition A : Set.
  exact nat.
  Qed.
End M0.

Module M1 : SIG.
  Definition A := nat.
End M1.

Module M2 <: SIG.
  Definition A := nat.
End M2.

Module M3 := M0.

Module M4 : SIG := M0.

Module M5 <: SIG := M0.


Module F (X: SIG) := X.


Module Type T.

  Module M0.
    Axiom A : Set.
  End M0.

  Declare Module M1: SIG.

  Module M2 <: SIG.
    Definition A := nat.
  End M2.

  Module M3 := M0.

  Module M4 : SIG := M0.

  Module M5 <: SIG := M0.

  Module M6 := F M0.

End T.


==> anc/HoTT/coq-HoTT/test-suite/modules/modeq.v <==
Module M.
  Definition T := nat.
  Definition x : T := 0.
End M.

Module Type SIG.
  Module M := Top.M.
  Module Type SIG.
    Parameter T : Set.
  End SIG.
  Declare Module N: SIG.
End SIG.

Module Z.
  Module M := Top.M.
  Module Type SIG.
    Parameter T : Set.
  End SIG.
  Module N := M.
End Z.

Module A : SIG := Z.

==> anc/HoTT/coq-HoTT/test-suite/modules/modul.v <==
Module M.
  Parameter rel : nat -> nat -> Prop.

  Axiom w : forall n : nat, rel 0 (S n).

  Hint Resolve w.

  (* <Warning> : Grammar is replaced by Notation *)

  Print Hint *.

  Lemma w1 : rel 0 1.
  auto.
  Qed.

End M.

Locate Module M.

(*Lemma w1 : (M.rel O (S O)).
Auto.
*)

Import M.

Lemma w1 : rel 0 1.
auto.
Qed.

Check (rel 0 0).
Locate rel.

Locate Module M.

Module N := Top.M.


==> anc/HoTT/coq-HoTT/test-suite/modules/nested_mod_types.v <==
Module Type T.
  Module Type U.
    Module Type V.
      Variable b : nat.
    End V.
    Variable a : nat.
  End U.
  Declare Module u : U.
  Declare Module v : u.V.
End T.

Module F (t:T).
End F.

Module M:T.
  Module Type U.
    Module Type V.
      Variable b : nat.
    End V.
    Variable a : nat.
  End U.
  Declare Module u : U.
  Declare Module v : u.V.
End M.

Module FM := F M.


==> anc/HoTT/coq-HoTT/test-suite/modules/obj.v <==
Set Implicit Arguments.
Unset Strict Implicit.

Module M.
  Definition a (s : Set) := s.
  Print a.
End M.

Print M.a.

Module K.
  Definition app (A B : Set) (f : A -> B) (x : A) := f x.
  Module N.
    Definition apap (A B : Set) := app (app (A:=A) (B:=B)).
    Print app.
    Print apap.
  End N.
  Print N.apap.
End K.

Print K.app.
Print K.N.apap.

Module W := K.N.

Print W.apap.


==> anc/HoTT/coq-HoTT/test-suite/modules/objects.v <==
Module Type SET.
  Axiom T : Set.
  Axiom x : T.
End SET.

Set Implicit Arguments.
Unset Strict Implicit.

Module M (X: SET).
  Definition T := nat.
  Definition x := 0.
  Definition f (A : Set) (x : A) := X.x.
End M.

Module N := M.

Module Nat.
  Definition T := nat.
  Definition x := 0.
End Nat.

Module Z := N Nat.

Check (Z.f 0).

Module P (Y: SET) := N.

Module Y := P Z Nat.

Check (Y.f 0).





==> anc/HoTT/coq-HoTT/test-suite/modules/objects2.v <==
(* Check that non logical object loading is done after registration of
   the logical objects in the environment
*)

(* Bug #1118 (simplified version), submitted by Evelyne Contejean
  (used to failed in pre-V8.1 trunk because of a call to lookup_mind
   for structure objects)
*)

Module Type S. Record t : Set := { a : nat; b : nat }. End S.
Module Make (X:S). Module Y:=X. End Make.


==> anc/HoTT/coq-HoTT/test-suite/modules/pliczek.v <==
Require Export plik.

Definition tutu (X : Set) := toto X.

==> anc/HoTT/coq-HoTT/test-suite/modules/plik.v <==
Definition toto (x : Set) := x.

(* <Warning> : Grammar is replaced by Notation *)

==> anc/HoTT/coq-HoTT/test-suite/modules/pseudo_circular_with.v <==
Module Type S. End S.
Module Type T. Declare Module M:S. End T.
Module N:S. End N.

Module NN:T. Module M:=N. End NN.
Module Type U := T with Module M:=NN.

==> anc/HoTT/coq-HoTT/test-suite/modules/resolver.v <==
Module Type TA.
Parameter t : Set.
End TA.

Module Type TB.
Declare Module A: TA.
End TB.

Module Type TC.
Declare Module B : TB.
End TC.

Module Type TD.

Declare Module B: TB .
Declare Module C: TC
   with Module B := B  .
End TD.

Module Type TE.
Declare Module D : TD.
End TE.

Module Type TF.
Declare Module E:  TE.
End TF.

Module G (D: TD).
Module B' := D.C.B.
End G.

Module H  (F: TF).
Module I := G(F.E.D).
End H.

Declare Module F:  TF.
Module K := H(F).


==> anc/HoTT/coq-HoTT/test-suite/modules/sig.v <==
Module M.
  Module Type SIG.
    Parameter T : Set.
    Parameter x : T.
  End SIG.
  Module N : SIG.
    Definition T := nat.
    Definition x := 0.
  End N.
End M.

Module N := M.

Module Type SPRYT.
  Module N.
    Definition T := M.N.T.
    Parameter x : T.
  End N.
End SPRYT.

Module K : SPRYT := N.
Module K' : SPRYT := M.

Module Type SIG.
  Definition T : Set := M.N.T.
  Parameter x : T.
End SIG.

Module J : SIG := M.N.

==> anc/HoTT/coq-HoTT/test-suite/modules/sub_objects.v <==
Set Implicit Arguments.
Unset Strict Implicit.


Module M.
  Definition id (A : Set) (x : A) := x.

  Module Type SIG.
    Parameter idid : forall A : Set, A -> A.
  End SIG.

  Module N.
    Definition idid (A : Set) (x : A) := id x.
    (* <Warning> : Grammar is replaced by Notation *)
    Notation inc := (plus 1).
  End N.

  Definition zero := N.idid 0.

End M.

Definition zero := M.N.idid 0.
Definition jeden := M.N.inc 0.

Module Goly := M.N.

Definition Gole_zero := Goly.idid 0.
Definition Goly_jeden := Goly.inc 0.

Module Ubrany : M.SIG := M.N.

Definition Ubrane_zero := Ubrany.idid 0.


==> anc/HoTT/coq-HoTT/test-suite/modules/subtyping.v <==
(* Non regression for bug #1302 *)

(* With universe polymorphism for inductive types, subtyping of
   inductive types needs a special treatment: the standard conversion
   algorithm does not work as it only knows to deal with constraints of
   the form alpha = beta or max(alphas, alphas+1) <= beta, while
   subtyping of inductive types in Type generates constraints of the form
   max(alphas, alphas+1) <= max(betas, betas+1).

   These constraints are anyway valid by monotonicity of subtyping but we
   have to detect it early enough to avoid breaking the standard
   algorithm for constraints on algebraic universes. *)

Module Type T.

 Parameter A : Type (* Top.1 *) .

 Inductive L : Type (* max(Top.1,1) *) :=
 | L0
 | L1 :  (A -> Prop) -> L.

End T.

Axiom Tp : Type (* Top.5 *) .

Module TT : T.

 Definition A : Type (* Top.6 *) := Tp. (* generates Top.5 <= Top.6 *)

 Inductive L : Type (* max(Top.6,1) *) :=
 | L0
 | L1 :  (A -> Prop) -> L.

End TT. (* Generates Top.6 <= Top.1 (+ auxiliary constraints for L_rect) *)

(* Note: Top.6 <= Top.1 is generated by subtyping on A;
   subtyping of L follows and has not to be checked *)



(* The same bug as #1302 but for Definition *)
(* Check that inferred algebraic universes in interfaces are considered *)

Module Type U. Definition A := Type -> Type. End U.
Module M:U. Definition A := Type -> Type. End M.



==> anc/HoTT/coq-HoTT/test-suite/output/Arguments.out <==
minus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
The simpl tactic unfolds minus avoiding to expose match constructs
minus is transparent
Expands to: Constant Coq.Init.Peano.minus
minus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
The simpl tactic unfolds minus when applied to 1 argument
  avoiding to expose match constructs
minus is transparent
Expands to: Constant Coq.Init.Peano.minus
minus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
The simpl tactic unfolds minus
  when the 1st argument evaluates to a constructor and
  when applied to 1 argument avoiding to expose match constructs
minus is transparent
Expands to: Constant Coq.Init.Peano.minus
minus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
The simpl tactic unfolds minus when the 1st and
  2nd arguments evaluate to a constructor and when applied to 2 arguments 
minus is transparent
Expands to: Constant Coq.Init.Peano.minus
minus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
The simpl tactic unfolds minus when the 1st and
  2nd arguments evaluate to a constructor 
minus is transparent
Expands to: Constant Coq.Init.Peano.minus
pf :
forall D1 C1 : Type,
(D1 -> C1) -> forall D2 C2 : Type, (D2 -> C2) -> D1 * D2 -> C1 * C2

Arguments D2, C2 are implicit
Arguments D1, C1 are implicit and maximally inserted
Argument scopes are [foo_scope type_scope _ _ _ _ _]
The simpl tactic never unfolds pf
pf is transparent
Expands to: Constant Top.pf
fcomp : forall A B C : Type, (B -> C) -> (A -> B) -> A -> C

Arguments A, B, C are implicit and maximally inserted
Argument scopes are [type_scope type_scope type_scope _ _ _]
The simpl tactic unfolds fcomp when applied to 6 arguments 
fcomp is transparent
Expands to: Constant Top.fcomp
volatile : nat -> nat

Argument scope is [nat_scope]
The simpl tactic always unfolds volatile
volatile is transparent
Expands to: Constant Top.volatile
f : T1 -> T2 -> nat -> unit -> nat -> nat

Argument scopes are [_ _ nat_scope _ nat_scope]
f is transparent
Expands to: Constant Top.S1.S2.f
f : T1 -> T2 -> nat -> unit -> nat -> nat

Argument scopes are [_ _ nat_scope _ nat_scope]
The simpl tactic unfolds f when the 3rd, 4th and
  5th arguments evaluate to a constructor 
f is transparent
Expands to: Constant Top.S1.S2.f
f : forall T2 : Type, T1 -> T2 -> nat -> unit -> nat -> nat

Argument T2 is implicit
Argument scopes are [type_scope _ _ nat_scope _ nat_scope]
The simpl tactic unfolds f when the 4th, 5th and
  6th arguments evaluate to a constructor 
f is transparent
Expands to: Constant Top.S1.f
f : forall T1 T2 : Type, T1 -> T2 -> nat -> unit -> nat -> nat

Arguments T1, T2 are implicit
Argument scopes are [type_scope type_scope _ _ nat_scope _ nat_scope]
The simpl tactic unfolds f when the 5th, 6th and
  7th arguments evaluate to a constructor 
f is transparent
Expands to: Constant Top.f
f : forall T1 T2 : Type, T1 -> T2 -> nat -> unit -> nat -> nat

The simpl tactic unfolds f when the 5th, 6th and
  7th arguments evaluate to a constructor 
f is transparent
Expands to: Constant Top.f
forall w : r, w 3 true = tt
     : Prop
The command has indeed failed with message:
=> Error: Unknown interpretation for notation "$".
w 3 true = tt
     : Prop
The command has indeed failed with message:
=> Error: Extra argument _.


==> anc/HoTT/coq-HoTT/test-suite/output/Arguments.v <==
Arguments minus n m : simpl nomatch. 
About minus.
Arguments minus n / m : simpl nomatch. 
About minus.
Arguments minus !n / m : simpl nomatch. 
About minus.
Arguments minus !n !m /.
About minus.
Arguments minus !n !m.
About minus.
Definition pf (D1 C1 : Type) (f : D1 -> C1) (D2 C2 : Type) (g : D2 -> C2) := 
  fun x => (f (fst x), g (snd x)).
Delimit Scope foo_scope with F.
Arguments pf {D1%F C1%type} f [D2 C2] g x : simpl never.
About pf.
Definition fcomp A B C f (g : A -> B) (x : A) : C := f (g x).
Arguments fcomp {_ _ _}%type_scope f g x /.
About fcomp.
Definition volatile := fun x : nat => x.
Arguments volatile /.
About volatile.
Set Implicit Arguments.
Section S1.
Variable T1 : Type.
Section S2.
Variable T2 : Type.
Fixpoint f (x : T1) (y : T2) n (v : unit) m {struct n} : nat :=
  match n, m with
  | 0,_ => 0
  | S _, 0 => n
  | S n', S m' => f x y n' v m' end.
About f.
Global Arguments f x y !n !v !m.
About f.
End S2.
About f.
End S1.
About f.
Arguments f : clear implicits and scopes.
About f.
Record r := { pi :> nat -> bool -> unit }.
Notation "$" := 3 (only parsing) : foo_scope.
Notation "$" := true (only parsing) : bar_scope.
Delimit Scope bar_scope with B.
Arguments pi _ _%F _%B. 
Check (forall w : r, pi w $ $ = tt).
Fail Check (forall w : r, w $ $ = tt).
Axiom w : r.
Arguments w  _%F _%B : extra scopes.
Check (w $ $ = tt).
Fail Arguments w  _%F _%B.



==> anc/HoTT/coq-HoTT/test-suite/output/ArgumentsScope.out <==
a : bool -> bool

Argument scope is [bool_scope]
Expands to: Variable a
b : bool -> bool

Argument scope is [bool_scope]
Expands to: Variable b
negb'' : bool -> bool

Argument scope is [bool_scope]
negb'' is transparent
Expands to: Constant Top.A.B.negb''
negb' : bool -> bool

Argument scope is [bool_scope]
negb' is transparent
Expands to: Constant Top.A.negb'
negb : bool -> bool

Argument scope is [bool_scope]
negb is transparent
Expands to: Constant Coq.Init.Datatypes.negb
Warning: Arguments Scope is deprecated; use Arguments instead
Warning: Arguments Scope is deprecated; use Arguments instead
Warning: Arguments Scope is deprecated; use Arguments instead
Warning: Arguments Scope is deprecated; use Arguments instead
Warning: Arguments Scope is deprecated; use Arguments instead
a : bool -> bool

Expands to: Variable a
b : bool -> bool

Expands to: Variable b
negb : bool -> bool

negb is transparent
Expands to: Constant Coq.Init.Datatypes.negb
negb' : bool -> bool

negb' is transparent
Expands to: Constant Top.A.negb'
negb'' : bool -> bool

negb'' is transparent
Expands to: Constant Top.A.B.negb''
a : bool -> bool

Expands to: Variable a
negb : bool -> bool

negb is transparent
Expands to: Constant Coq.Init.Datatypes.negb
negb' : bool -> bool

negb' is transparent
Expands to: Constant Top.negb'
negb'' : bool -> bool

negb'' is transparent
Expands to: Constant Top.negb''


==> anc/HoTT/coq-HoTT/test-suite/output/ArgumentsScope.v <==
(* A few tests to check Global Argument Scope command *)

Section A.
Variable a : bool -> bool.
Definition negb' := negb.
Section B.
Variable b : bool -> bool.
Definition negb'' := negb.
About a.
About b.
About negb''.
About negb'.
About negb.
Global Arguments Scope negb'' [ _ ].
Global Arguments Scope negb' [ _ ].
Global Arguments Scope negb [ _ ].
Global Arguments Scope a [ _ ].
Global Arguments Scope b [ _ ].
About a.
About b.
About negb.
About negb'.
About negb''.
End B.
About a.
End A.
About negb.
About negb'.
About negb''.


==> anc/HoTT/coq-HoTT/test-suite/output/Arguments_renaming.out <==
The command has indeed failed with message:
=> Error: To rename arguments the "rename" flag must be specified.
The command has indeed failed with message:
=> Error: To rename arguments the "rename" flag must be specified.
@eq_refl
     : forall (B : Type) (y : B), y = y
eq_refl
     : forall x : nat, x = x
Inductive eq (A : Type) (x : A) : A -> Prop :=  eq_refl : x = x

For eq_refl: Arguments are renamed to B, y
For eq: Argument A is implicit and maximally inserted
For eq_refl, when applied to no arguments:
  Arguments B, y are implicit and maximally inserted
For eq_refl, when applied to 1 argument:
  Argument B is implicit
For eq: Argument scopes are [type_scope _ _]
For eq_refl: Argument scopes are [type_scope _]
eq_refl : forall (A : Type) (x : A), x = x

Arguments are renamed to B, y
When applied to no arguments:
  Arguments B, y are implicit and maximally inserted
When applied to 1 argument:
  Argument B is implicit
Argument scopes are [type_scope _]
Expands to: Constructor Coq.Init.Logic.eq_refl
Inductive myEq (B : Type) (x : A) : A -> Prop :=  myrefl : B -> myEq B x x

For myrefl: Arguments are renamed to C, x, _
For myrefl: Argument C is implicit and maximally inserted
For myEq: Argument scopes are [type_scope _ _]
For myrefl: Argument scopes are [type_scope _ _]
myrefl : forall (B : Type) (x : A), B -> myEq B x x

Arguments are renamed to C, x, _
Argument C is implicit and maximally inserted
Argument scopes are [type_scope _ _]
Expands to: Constructor Top.Test1.myrefl
myplus = 
fix myplus (T : Type) (t : T) (n m : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S n' => S (myplus T t n' m)
  end
     : forall T : Type, T -> nat -> nat -> nat

Arguments are renamed to Z, t, n, m
Argument Z is implicit and maximally inserted
Argument scopes are [type_scope _ nat_scope nat_scope]
myplus : forall T : Type, T -> nat -> nat -> nat

Arguments are renamed to Z, t, n, m
Argument Z is implicit and maximally inserted
Argument scopes are [type_scope _ nat_scope nat_scope]
The simpl tactic unfolds myplus when the 2nd and
  3rd arguments evaluate to a constructor 
myplus is transparent
Expands to: Constant Top.Test1.myplus
myplus
     : forall Z : Type, Z -> nat -> nat -> nat
Inductive myEq (A B : Type) (x : A) : A -> Prop :=
    myrefl : B -> myEq A B x x

For myrefl: Arguments are renamed to A, C, x, _
For myrefl: Argument C is implicit and maximally inserted
For myEq: Argument scopes are [type_scope type_scope _ _]
For myrefl: Argument scopes are [type_scope type_scope _ _]
myrefl : forall (A B : Type) (x : A), B -> myEq A B x x

Arguments are renamed to A, C, x, _
Argument C is implicit and maximally inserted
Argument scopes are [type_scope type_scope _ _]
Expands to: Constructor Top.myrefl
myrefl
     : forall (A C : Type) (x : A), C -> myEq A C x x
myplus = 
fix myplus (T : Type) (t : T) (n m : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S n' => S (myplus T t n' m)
  end
     : forall T : Type, T -> nat -> nat -> nat

Arguments are renamed to Z, t, n, m
Argument Z is implicit and maximally inserted
Argument scopes are [type_scope _ nat_scope nat_scope]
myplus : forall T : Type, T -> nat -> nat -> nat

Arguments are renamed to Z, t, n, m
Argument Z is implicit and maximally inserted
Argument scopes are [type_scope _ nat_scope nat_scope]
The simpl tactic unfolds myplus when the 2nd and
  3rd arguments evaluate to a constructor 
myplus is transparent
Expands to: Constant Top.myplus
myplus
     : forall Z : Type, Z -> nat -> nat -> nat
The command has indeed failed with message:
=> Error: All arguments lists must declare the same names.
The command has indeed failed with message:
=> Error: The following arguments are not declared: x.
The command has indeed failed with message:
=> Error: Arguments names must be distinct.
The command has indeed failed with message:
=> Error: Argument z cannot be declared implicit.
The command has indeed failed with message:
=> Error: Extra argument y.


==> anc/HoTT/coq-HoTT/test-suite/output/Arguments_renaming.v <==
Fail Arguments eq_refl {B y}, [B] y.
Fail Arguments identity T _ _.
Arguments eq_refl A x.
Arguments eq_refl {B y}, [B] y : rename.

Check @eq_refl.
Check (eq_refl (B := nat)).
Print eq_refl.
About eq_refl.

Goal 3 = 3.
apply @eq_refl with (B := nat).
Undo.
apply @eq_refl with (y := 3).
Undo.
pose (y := nat).
apply (@eq_refl y) with (y0 := 3).
Qed.

Section Test1.

Variable A : Type.

Inductive myEq B (x : A) : A -> Prop := myrefl : B -> myEq B x x.

Global Arguments myrefl {C} x _ : rename.
Print myrefl.
About myrefl.

Fixpoint myplus T (t : T) (n m : nat) {struct n} :=
  match n with O => m | S n' => S (myplus T t n' m) end.

Global Arguments myplus {Z} !t !n m : rename.

Print myplus.
About myplus.
Check @myplus.

End Test1.
Print myrefl.
About myrefl.
Check myrefl.

Print myplus.
About myplus.
Check @myplus.

Fail Arguments eq_refl {F g}, [H] k.
Fail Arguments eq_refl {F}, [F].
Fail Arguments eq_refl {F F}, [F] F.
Fail Arguments eq {F} x [z].
Fail Arguments eq {F} x z y.




==> anc/HoTT/coq-HoTT/test-suite/output/Cases.out <==
t_rect = 
fun (P : t -> Type) (f : let x := t in forall x0 : x, P x0 -> P (k x0)) =>
fix F (t : t) : P t :=
  match t as t0 return (P t0) with
  | @k _ x0 => f x0 (F x0)
  end
     : forall P : t -> Type,
       (let x := t in forall x0 : x, P x0 -> P (k x0)) -> forall t : t, P t
proj = 
fun (x y : nat) (P : nat -> Type) (def : P x) (prf : P y) =>
match eq_nat_dec x y with
| left eqprf => match eqprf in (_ = z) return (P z) with
                | eq_refl => def
                end
| right _ => prf
end
     : forall (x y : nat) (P : nat -> Type), P x -> P y -> P y

Argument scopes are [nat_scope nat_scope _ _ _]
foo = 
fix foo (A : Type) (l : list A) {struct l} : option A :=
  match l with
  | nil => None
  | x0 :: nil => Some x0
  | x0 :: (_ :: _) as l0 => foo A l0
  end
     : forall A : Type, list A -> option A

Argument scopes are [type_scope list_scope]
uncast = 
fun (A : Type) (x : I A) => match x with
                            | x0 <: _ => x0
                            end
     : forall A : Type, I A -> A

Argument scopes are [type_scope _]
foo' = if A 0 then true else false
     : bool


==> anc/HoTT/coq-HoTT/test-suite/output/Cases.v <==
(* Cases with let-in in constructors types *)

Inductive t : Set :=
    k : let x := t in x -> x.

Print t_rect.

(* Do not contract nested patterns with dependent return type *)
(* see bug #1699 *)

Require Import Arith.

Definition proj (x y:nat) (P:nat -> Type) (def:P x) (prf:P y) : P y :=
  match eq_nat_dec x y return P y with
  | left eqprf =>
    match eqprf in (_ = z) return (P z) with
    | refl_equal => def
    end
  | _ => prf
 end.

Print proj.

(* Use notations even below aliases *)

Require Import List.

Fixpoint foo (A:Type) (l:list A) : option A :=
  match l with
  | nil => None
  | x0 :: nil => Some x0
  | x0 :: (x1 :: xs) as l0 => foo A l0
  end.

Print foo.

(* Accept and use notation with binded parameters *)

Inductive I (A: Type) : Type := C : A -> I A.
Notation "x <: T" := (C T x) (at level 38).

Definition uncast A (x : I A) :=
match x with
 | x <: _ => x
end.

Print uncast.

(* Do not duplicate the matched term *)

Axiom A : nat -> bool.

Definition foo' :=
  match A 0 with
    | true => true
    | x => x
  end.

Print foo'.



==> anc/HoTT/coq-HoTT/test-suite/output/Coercions.out <==
P x
     : Prop
R x x
     : Prop
fun (x : foo) (n : nat) => x n
     : foo -> nat -> nat
"1" 0
     : PAIR


==> anc/HoTT/coq-HoTT/test-suite/output/Coercions.v <==
(* Submitted by Randy Pollack *)

Record pred (S : Set) : Type :=  {sp_pred :> S -> Prop}.
Record rel (S : Set) : Type :=  {sr_rel :> S -> S -> Prop}.

Section testSection.
Variables (S : Set) (P : pred S) (R : rel S) (x : S).
Check (P x).
Check (R x x).
End testSection.

(* Check the removal of coercions with target Funclass *)

Record foo : Type :=  {D :> nat -> nat}.
Check (fun (x : foo) (n : nat) => x n).

(* Check both removal of coercions with target Funclass and mixing
   string and numeral scopes *)

Require Import String.
Open Scope string_scope.
Inductive PAIR := P (s:string) (n:nat).
Coercion P : string >-> Funclass.
Check ("1" 0).


==> anc/HoTT/coq-HoTT/test-suite/output/Errors.out <==
The command has indeed failed with message:
=> Error: The field t is missing in Top.M.
The command has indeed failed with message:
=> Error: Unable to unify "nat" with "True".
The command has indeed failed with message:
=> In nested Ltac calls to "f" and "apply x", last call failed.
   Error: Unable to unify "nat" with "True".


==> anc/HoTT/coq-HoTT/test-suite/output/Errors.v <==
(* Test error messages *)

(* Test non-regression of bug fixed in r13486 (bad printer for module names) *)

Module Type S.
Parameter t:Type.
End S.
Module M : S.
Fail End M.

(* A simple check of how Ltac trace are used or not *)
(* Unfortunately, cannot test error location... *)

Ltac f x := apply x.
Goal True.
Fail simpl; apply 0.
Fail simpl; f 0.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/output/Existentials.out <==
Existential 1 = ?10 : [q : nat  n : nat  m : nat |- n = ?9] 
Existential 2 = ?9 : [n : nat  m : nat |- nat] 
Existential 3 = ?7 : [p : nat  q := S p : nat  n : nat  m : nat |- ?9 = m] 


==> anc/HoTT/coq-HoTT/test-suite/output/Existentials.v <==
(* Test propagation of clear/clearbody in existential variables *)

Section Test.

Variable p:nat.
Let q := S p.

Goal forall n m:nat, n = m.
intros.
eapply eq_trans.
clearbody q.
clear p. (* Error ... *)

Show Existentials.


==> anc/HoTT/coq-HoTT/test-suite/output/Extraction_matchs_2413.out <==
(** val test1 : bool -> bool **)

let test1 b =
  b
(** val test2 : bool -> bool **)

let test2 b =
  False
(** val wrong_id : 'a1 hole -> 'a2 hole **)

let wrong_id = function
| Hole -> Hole
| Hole2 -> Hole2
(** val test3 : 'a1 option -> 'a1 option **)

let test3 o =
  o
(** val test4 : indu -> indu **)

let test4 = function
| A m -> A (S m)
| x -> x
(** val test5 : indu -> indu **)

let test5 = function
| A m -> A (S m)
| _ -> B
(** val test6 : indu' -> indu' **)

let test6 = function
| A' m -> A' (S m)
| E' -> B'
| F' -> B'
| _ -> C'
(** val test7 : indu -> nat option **)

let test7 = function
| A m -> Some m
| _ -> None
(** val decode_cond_mode :
    (word -> opcode option) -> (word -> 'a1 decoder_result) -> word -> ('a1
    -> opcode -> 'a2) -> 'a2 decoder_result **)

let decode_cond_mode condition f w g =
  match condition w with
  | Some oc ->
    (match f w with
     | DecUndefined -> DecUndefined
     | DecUnpredictable -> DecUnpredictable
     | DecInst i -> DecInst (g i oc)
     | DecError m -> DecError m)
  | None -> DecUndefined


==> anc/HoTT/coq-HoTT/test-suite/output/Extraction_matchs_2413.v <==
(** Extraction : tests of optimizations of pattern matching *)

(** First, a few basic tests *)

Definition test1 b :=
 match b with
   | true => true
   | false => false
 end.

Extraction test1. (** should be seen as the identity *)

Definition test2 b :=
 match b with
   | true => false
   | false => false
 end.

Extraction test2. (** should be seen a the always-false constant function *)

Inductive hole (A:Set) : Set := Hole | Hole2.

Definition wrong_id (A B : Set) (x:hole A) : hole B :=
 match x with
  | Hole _ => @Hole _
  | Hole2 _ => @Hole2 _
 end.

Extraction wrong_id. (** should _not_ be optimized as an identity *)

Definition test3 (A:Type)(o : option A) :=
 match o with
   | Some x => Some x
   | None  => None
 end.

Extraction test3.  (** Even with type parameters, should be seen as identity *)

Inductive indu : Type := A : nat -> indu | B | C.

Definition test4 n :=
 match n with
   | A m => A (S m)
   | B => B
   | C => C
 end.

Extraction test4. (** should merge branchs B C into a x->x *)

Definition test5 n :=
 match n with
   | A m => A (S m)
   | B => B
   | C => B
 end.

Extraction test5. (** should merge branches B C into _->B *)

Inductive indu' : Type := A' : nat -> indu' | B' | C' | D' | E' | F'.

Definition test6 n :=
 match n with
   | A' m => A' (S m)
   | B' => C'
   | C' => C'
   | D' => C'
   | E' => B'
   | F' => B'
 end.

Extraction test6. (** should merge some branches into a _->C' *)

(** NB : In Coq, "| a => a"  corresponds to n, hence some "| _ -> n" are
    extracted *)

Definition test7 n :=
  match n with
    | A m => Some m
    | B => None
    | C => None
  end.

Extraction test7. (** should merge branches B,C into a _->None *)

(** Script from bug #2413 *)

Set Implicit Arguments.

Section S.

Definition message := nat.
Definition word := nat.
Definition mode := nat.
Definition opcode := nat.

Variable condition : word -> option opcode.

Section decoder_result.

 Variable inst : Type.

 Inductive decoder_result : Type :=
 | DecUndefined : decoder_result
 | DecUnpredictable : decoder_result
 | DecInst : inst -> decoder_result
 | DecError : message -> decoder_result.

End decoder_result.

Definition decode_cond_mode (mode : Type) (f : word -> decoder_result mode)
  (w : word) (inst : Type) (g : mode -> opcode -> inst) :
  decoder_result inst :=
  match condition w with
    | Some oc =>
      match f w with
        | DecInst i => DecInst (g i oc)
        | DecError _ m => @DecError inst m
        | DecUndefined _ => @DecUndefined inst
        | DecUnpredictable _ => @DecUnpredictable inst
      end
    | None => @DecUndefined inst
  end.

End S.

Extraction decode_cond_mode.
(** inner match should not be factorized with a partial x->x (different type) *)



==> anc/HoTT/coq-HoTT/test-suite/output/Fixpoint.out <==
fix F (A B : Set) (f : A -> B) (l : list A) {struct l} : 
list B := match l with
          | nil => nil
          | a :: l0 => f a :: F A B f l0
          end
     : forall A B : Set, (A -> B) -> list A -> list B
let fix f (m : nat) : nat := match m with
                             | 0 => 0
                             | S m' => f m'
                             end in f 0
     : nat
Ltac f id1 id2 := fix id1 2 with (id2 (n:_) (H:odd n) {struct H} : n >= 1)


==> anc/HoTT/coq-HoTT/test-suite/output/Fixpoint.v <==
Require Import List.

Check
  (fix F (A B : Set) (f : A -> B) (l : list A) {struct l} :
   list B := match l with
             | nil => nil
             | a :: l => f a :: F _ _ f l
             end).

(* V8 printing of this term used to failed in V8.0 and V8.0pl1 (cf bug #860) *)
Check
  let fix f (m : nat) : nat :=
    match m with
    | O => 0
    | S m' => f m'
    end
  in f 0.

Require Import ZArith_base Omega.
Open Scope Z_scope.

Inductive even: Z -> Prop :=
| even_base: even 0
| even_succ: forall n, odd (n - 1) -> even n
with odd: Z -> Prop :=
| odd_succ: forall n, even (n - 1) -> odd n.

(* Check printing of fix *)
Ltac f id1 id2 := fix id1 2 with (id2 n (H:odd n) {struct H} : n >= 1).
Print Ltac f.

(* Incidentally check use of fix in proofs *)
Lemma even_pos_odd_pos: forall n, even n -> n >= 0.
Proof.
fix even_pos_odd_pos 2 with (odd_pos_even_pos n (H:odd n) {struct H} : n >= 1).
 intros.
 destruct H.
   omega.
   apply odd_pos_even_pos in H.
   omega.
 intros.
 destruct H.
  apply even_pos_odd_pos in H.
  omega.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/output/Implicit.out <==
compose (C:=nat) S
     : (nat -> nat) -> nat -> nat
ex_intro (P:=fun _ : nat => True) (x:=0) I
     : ex (fun _ : nat => True)
d2 = fun x : nat => d1 (y:=x)
     : forall x x0 : nat, x0 = x -> x0 = x

Arguments x, x0 are implicit
Argument scopes are [nat_scope nat_scope _]
map id (1 :: nil)
     : list nat
map id' (1 :: nil)
     : list nat
map (id'' (A:=nat)) (1 :: nil)
     : list nat


==> anc/HoTT/coq-HoTT/test-suite/output/Implicit.v <==
Set Implicit Arguments.
Unset Strict Implicit.

(* Suggested by Pierre Casteran (bug #169) *)
(* Argument 3 is needed to typecheck and should be printed *)
Definition compose (A B C : Set) (f : A -> B) (g : B -> C) (x : A) := g (f x).
Check (compose (C:=nat) S).

(* Better to explicitly display the arguments inferable from a
   position that could disappear after reduction *)
Inductive ex (A : Set) (P : A -> Prop) : Prop :=
    ex_intro : forall x : A, P x -> ex P.
Check (ex_intro (P:=fun _ => True) (x:=0) I).

(* Test for V8 printing of implicit by names *)
Definition d1 y x (h : x = y :>nat) := h.
Definition d2 x := d1 (y:=x).

Print d2.

Set Strict Implicit.
Unset Implicit Arguments.

(* Check maximal insertion of implicit *)

Require Import List.

Open Scope list_scope.

Set Implicit Arguments.
Set Maximal Implicit Insertion.

Definition id (A:Type) (x:A) := x.

Check map id (1::nil).

Definition id' (A:Type) (x:A) := x.

Arguments id' {A} x.

Check map id' (1::nil).

Unset Maximal Implicit Insertion.
Unset Implicit Arguments.

(* Check explicit insertion of last non-maximal trailing implicit to ensure *)
(* correct arity of partiol applications *)

Set Implicit Arguments.
Definition id'' (A:Type) (x:A) := x.

Check map (@id'' nat) (1::nil).



==> anc/HoTT/coq-HoTT/test-suite/output/InitSyntax.out <==
Inductive sig2 (A : Type) (P Q : A -> Prop) : Type :=
    exist2 : forall x : A, P x -> Q x -> {x | P x & Q x}

For sig2: Argument A is implicit
For exist2: Argument A is implicit
For sig2: Argument scopes are [type_scope type_scope type_scope]
For exist2: Argument scopes are [type_scope _ _ _ _ _]
exists x : nat, x = x
     : Prop
fun b : bool => if b then b else b
     : bool -> bool


==> anc/HoTT/coq-HoTT/test-suite/output/InitSyntax.v <==
(* Soumis par Pierre *)
Print sig2.
Check (exists x : nat, x = x).
Check (fun b : bool => if b then b else b).


==> anc/HoTT/coq-HoTT/test-suite/output/Intuition.out <==
1 subgoal
  
  m : Z
  n : Z
  H : (m >= n)%Z
  ============================
   (m >= m)%Z


==> anc/HoTT/coq-HoTT/test-suite/output/Intuition.v <==
Require Import ZArith_base.
Goal forall m n : Z, (m >= n)%Z -> (m >= m)%Z /\ (m >= n)%Z.
intros; intuition.
Show.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/output/Match_subterm.out <==
(0 = 1)
eq
nat
0
1
S
0
2


==> anc/HoTT/coq-HoTT/test-suite/output/Match_subterm.v <==
Goal 0 = 1.
match goal with
| |- context [?v] =>
  idtac v ; fail
| _ => idtac 2
end.


==> anc/HoTT/coq-HoTT/test-suite/output/Nametab.out <==
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is Q.N.K.foo)
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is Q.N.K.foo)
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is Q.N.K.foo)
Constant Top.Q.N.K.foo
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is Q.N.K.foo)
Error: No module is referred to by basename K
Error: No module is referred to by name N.K
Module Top.Q.N.K
Module Top.Q.N.K
Error: No module is referred to by basename N
Module Top.Q.N
Module Top.Q.N
Module Top.Q
Module Top.Q
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is K.foo)
Constant Top.Q.N.K.foo
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is K.foo)
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is K.foo)
Constant Top.Q.N.K.foo
  (shorter name to refer to it in current context is K.foo)
Module Top.Q.N.K
Error: No module is referred to by name N.K
Module Top.Q.N.K
Module Top.Q.N.K
Error: No module is referred to by basename N
Module Top.Q.N
Module Top.Q.N
Module Top.Q
Module Top.Q


==> anc/HoTT/coq-HoTT/test-suite/output/Nametab.v <==
Module Q.
  Module N.
    Module K.
      Definition foo := Set.
    End K.
  End N.
End Q.

(* Bad *) Locate foo.
(* Bad *) Locate K.foo.
(* Bad *) Locate N.K.foo.
(* OK  *) Locate Q.N.K.foo.
(* OK  *) Locate Top.Q.N.K.foo.

(* Bad *) Locate Module K.
(* Bad *) Locate Module N.K.
(* OK  *) Locate Module Q.N.K.
(* OK  *) Locate Module Top.Q.N.K.

(* Bad *) Locate Module N.
(* OK  *) Locate Module Q.N.
(* OK  *) Locate Module Top.Q.N.

(* OK  *) Locate Module Q.
(* OK  *) Locate Module Top.Q.


Import Q.N.


(* Bad *) Locate foo.
(* OK  *) Locate K.foo.
(* Bad *) Locate N.K.foo.
(* OK  *) Locate Q.N.K.foo.
(* OK  *) Locate Top.Q.N.K.foo.

(* OK  *) Locate Module K.
(* Bad *) Locate Module N.K.
(* OK  *) Locate Module Q.N.K.
(* OK  *) Locate Module Top.Q.N.K.

(* Bad *) Locate Module N.
(* OK  *) Locate Module Q.N.
(* OK  *) Locate Module Top.Q.N.

(* OK  *) Locate Module Q.
(* OK  *) Locate Module Top.Q.


==> anc/HoTT/coq-HoTT/test-suite/output/Naming.out <==
1 subgoal
  
  x3 : nat
  ============================
   forall x x1 x4 x0 : nat,
   (forall x2 x5 : nat, x2 + x1 = x4 + x5) -> x + x1 = x4 + x0
1 subgoal
  
  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  H : forall x x3 : nat, x + x1 = x4 + x3
  ============================
   x + x1 = x4 + x0
1 subgoal
  
  x3 : nat
  ============================
   forall x x1 x4 x0 : nat,
   (forall x2 x5 : nat, x2 + x1 = x4 + x5 -> foo (S x2 + x1)) ->
   x + x1 = x4 + x0 -> foo (S x)
1 subgoal
  
  x3 : nat
  ============================
   forall x x1 x4 x0 : nat,
   (forall x2 x5 : nat,
    x2 + x1 = x4 + x5 ->
    forall x6 x7 x8 S0 : nat, x6 + S0 = x7 + x8 + (S x2 + x1)) ->
   x + x1 = x4 + x0 ->
   forall x5 x6 x7 S : nat, x5 + S = x6 + x7 + Datatypes.S x
1 subgoal
  
  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  ============================
   (forall x2 x5 : nat,
    x2 + x1 = x4 + x5 ->
    forall x6 x7 x8 S0 : nat, x6 + S0 = x7 + x8 + (S x2 + x1)) ->
   x + x1 = x4 + x0 ->
   forall x5 x6 x7 S : nat, x5 + S = x6 + x7 + Datatypes.S x
1 subgoal
  
  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  H : forall x x3 : nat,
      x + x1 = x4 + x3 ->
      forall x0 x4 x5 S0 : nat, x0 + S0 = x4 + x5 + (S x + x1)
  H0 : x + x1 = x4 + x0
  ============================
   forall x5 x6 x7 S : nat, x5 + S = x6 + x7 + Datatypes.S x
1 subgoal
  
  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  H : forall x x3 : nat,
      x + x1 = x4 + x3 ->
      forall x0 x4 x5 S0 : nat, x0 + S0 = x4 + x5 + (S x + x1)
  H0 : x + x1 = x4 + x0
  x5 : nat
  x6 : nat
  x7 : nat
  S : nat
  ============================
   x5 + S = x6 + x7 + Datatypes.S x
1 subgoal
  
  x3 : nat
  a : nat
  H : a = 0 -> forall a : nat, a = 0
  ============================
   a = 0


==> anc/HoTT/coq-HoTT/test-suite/output/Naming.v <==
(* This file checks the compatibility of naming strategy *)
(* This does not mean that the given naming strategy is good *)

Parameter x2:nat.
Definition foo y := forall x x3 x4 S, x + S = x3 + x4 + y.
Section A.
Variable x3:nat.
Goal forall x x1 x2 x3:nat,
  (forall x x3:nat, x+x1 = x2+x3) -> x+x1 = x2+x3.
Show.
intros.
Show.

(* Remark: in V8.2, this used to be printed

  x3 : nat
  ============================
   forall x x1 x4 x5 : nat,
   (forall x0 x6 : nat, x0 + x1 = x4 + x6) -> x + x1 = x4 + x5

before intro and

  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  H : forall x x3 : nat, x + x1 = x4 + x3
  ============================
   x + x1 = x4 + x0

after. From V8.3, the quantified hypotheses are printed the sames as
they would be intro. However the hypothesis H remains printed
differently to avoid using the same name in autonomous but nested
subterms *)

Abort.

Goal forall x x1 x2 x3:nat,
  (forall x x3:nat, x+x1 = x2+x3 -> foo (S x + x1)) ->
   x+x1 = x2+x3 -> foo (S x).
Show.
unfold foo.
Show.
do 4 intro. (* --> x, x1, x4, x0, ... *)
Show.
do 2 intro.
Show.
do 4 intro.
Show.

(* Remark: in V8.2, this used to be printed

  x3 : nat
  ============================
   forall x x1 x4 x5 : nat,
   (forall x0 x6 : nat,
    x0 + x1 = x4 + x6 ->
    forall x7 x8 x9 S0 : nat, x7 + S0 = x8 + x9 + (S x0 + x1)) ->
   x + x1 = x4 + x5 -> forall x0 x6 x7 S0 : nat, x0 + S0 = x6 + x7 + S x

before the intros and

  x3 : nat
  x : nat
  x1 : nat
  x4 : nat
  x0 : nat
  H : forall x x3 : nat,
      x + x1 = x4 + x3 ->
      forall x0 x4 x5 S0 : nat, x0 + S0 = x4 + x5 + (S x + x1)
  H0 : x + x1 = x4 + x0
  x5 : nat
  x6 : nat
  x7 : nat
  S : nat
  ============================
   x5 + S = x6 + x7 + Datatypes.S x

after (note the x5/x0 and the S0/S) *)

Abort.

(* Check naming in hypotheses *)

Goal forall a, (a = 0 -> forall a, a = 0) -> a = 0.
intros.
Show.
apply H with (a:=a). (* test compliance with printing *)
Abort.



==> anc/HoTT/coq-HoTT/test-suite/output/Notations.out <==
true ? 0; 1
     : nat
if true as x return (x ? nat; bool) then 0 else true
     : nat
Identifier 'proj1' now a keyword
fun e : nat * nat => proj1 e
     : nat * nat -> nat
Identifier 'decomp' now a keyword
decomp (true, true) as t, u in (t, u)
     : bool * bool
! (0 = 0)
     : Prop
forall n : nat, n = 0
     : Prop
! (0 = 0)
     : Prop
forall n : nat, # (n = n)
     : Prop
forall n n0 : nat, ## (n = n0)
     : Prop
forall n n0 : nat, ### (n = n0)
     : Prop
3 + 3
     : Z
3 + 3
     : znat
[1; 2; 4]
     : list nat
(1; 2, 4)
     : nat * nat * nat
Identifier 'ifzero' now a keyword
ifzero 3
     : bool
Identifier 'pred' now a keyword
pred 3
     : nat
fun n : nat => pred n
     : nat -> nat
fun n : nat => pred n
     : nat -> nat
Identifier 'ifn' now a keyword
Identifier 'is' now a keyword
fun x : nat => ifn x is succ n then n else 0
     : nat -> nat
1 -
     : bool
-4
     : Z
The command has indeed failed with message:
=> Error: x should not be bound in a recursive pattern of the right-hand side.
The command has indeed failed with message:
=> Error: in the right-hand side, y and z should appear in
   term position as part of a recursive pattern.
The command has indeed failed with message:
=> Error: The reference w was not found in the current environment.
The command has indeed failed with message:
=> Error: x is unbound in the right-hand side.
The command has indeed failed with message:
=> Error: in the right-hand side, y and z should appear in
   term position as part of a recursive pattern.
The command has indeed failed with message:
=> Error: z is expected to occur in binding position in the right-hand side.
The command has indeed failed with message:
=> Error: as y is a non-closed binder, no such "," is allowed to occur.
The command has indeed failed with message:
=> Error: Cannot find where the recursive pattern starts.
The command has indeed failed with message:
=> Error: Cannot find where the recursive pattern starts.
The command has indeed failed with message:
=> Error: Cannot find where the recursive pattern starts.
The command has indeed failed with message:
=> Error: Cannot find where the recursive pattern starts.
The command has indeed failed with message:
=> Error: Both ends of the recursive pattern are the same.
SUM (nat * nat) nat
     : Set
FST (0; 1)
     : Z
Nil
     : forall A : Type, list A
NIL:list nat
     : list nat
Identifier 'I' now a keyword
(false && I 3)%bool /\ I 6
     : Prop
[|1, 2, 3; 4, 5, 6|]
     : Z * Z * Z * (Z * Z * Z)
[|0 * (1, 2, 3); (4, 5, 6) * false|]
     : Z * Z * (Z * Z) * (Z * Z) * (Z * bool * (Z * bool) * (Z * bool))
fun f : Z -> Z -> Z -> Z => {|f; 0; 1; 2|}:Z
     : (Z -> Z -> Z -> Z) -> Z
plus
     : nat -> nat -> nat
S
     : nat -> nat
mult
     : nat -> nat -> nat
le
     : nat -> nat -> Prop
plus
     : nat -> nat -> nat
succ
     : nat -> nat
mult
     : nat -> nat -> nat
le
     : nat -> nat -> Prop
fun x : option Z => match x with
                    | SOME x0 => x0
                    | NONE => 0
                    end
     : option Z -> Z
fun x : option Z => match x with
                    | SOME2 x0 => x0
                    | NONE2 => 0
                    end
     : option Z -> Z
fun x : option Z => match x with
                    | SOME2 x0 => x0
                    | NONE2 => 0
                    end
     : option Z -> Z
fun x : list ?99 => match x with
                    | NIL => NONE2
                    | (_ :') t => SOME2 t
                    end
     : list ?99 -> option (list ?99)
s
     : s
Identifier 'foo' now a keyword
10
     : nat
fun _ : nat => 9
     : nat -> nat
Identifier 'ONE' now a keyword
fun (x : nat) (p : x = x) => match p with
                             | ONE => ONE
                             end = p
     : forall x : nat, x = x -> Prop
fun (x : nat) (p : x = x) => match p with
                             | 1 => 1
                             end = p
     : forall x : nat, x = x -> Prop


==> anc/HoTT/coq-HoTT/test-suite/output/Notations.v <==
(**********************************************************************)
(* Notations for if and let (submitted by Roland Zumkeller)           *)

Notation "a ? b ; c" := (if a then b else c) (at level 10).

Check (true ? 0 ; 1).
Check if true as x return (if x then nat else bool) then 0 else true.

Notation "'proj1' t" := (let (a,_) := t in a) (at level 1).

Check (fun e : nat * nat => proj1 e).

Notation "'decomp' a 'as' x , y 'in' b" := (let (x,y) := a in b) (at level 1).

Check (decomp (true,true) as t, u in (t,u)).

(**********************************************************************)
(* Behaviour wrt to binding variables (submitted by Roland Zumkeller) *)

Section A.

Notation "! A" := (forall _:nat, A) (at level 60).

Check ! (0=0).
Check forall n, n=0.
Check forall n:nat, 0=0.

End A.

(**********************************************************************)
(* Behaviour wrt to binding variables (cf bug report #1186)           *)

Section B.

Notation "# A" := (forall n:nat, n=n->A) (at level 60).
Check forall n:nat, # (n=n).

Notation "## A" := (forall n n0:nat, n=n0->A) (at level 60).
Check forall n n0:nat, ## (n=n0).

Notation "### A" :=
 (forall n n0:nat, match n with O => True | S n => n=n0 end ->A) (at level 60).
Check forall n n0:nat, ### (n=n0).

End B.

(**********************************************************************)
(* Conflict between notation and notation below coercions             *)

(* Case of a printer conflict *)

Require Import BinInt.
Coercion Zpos : positive >-> Z.
Open Scope Z_scope.

  (* Check that (Zpos 3) is better printed by the printer for Z than
     by the printer for positive *)

Check (3 + Zpos 3).

(* Case of a num printer only below coercion (submitted by Georges Gonthier) *)

Open Scope nat_scope.

Inductive znat : Set := Zpos (n : nat) | Zneg (m : nat).
Coercion Zpos: nat >-> znat.

Delimit Scope znat_scope with znat.
Open Scope znat_scope.

Variable addz : znat -> znat -> znat.
Notation "z1 + z2" := (addz z1 z2) : znat_scope.

  (* Check that "3+3", where 3 is in nat and the coercion to znat is implicit,
     is printed the same way, and not "S 2 + S 2" as if numeral printing was
     only tested with coercion still present *)

Check (3+3).

(**********************************************************************)
(* Check recursive notations                                          *)

Require Import List.
Notation "[ x ; .. ; y ]" := (cons x .. (cons y nil) ..).
Check [1;2;4].

Reserved Notation "( x ; y , .. , z )" (at level 0).
Notation "( x ; y , .. , z )" := (pair .. (pair x y) .. z).
Check (1;2,4).

(* Check basic notations involving "match" *)

Section C.

Notation "'ifzero' n" := (match n with 0 => true | S _ => false end)
  (at level 0, n at level 0).
Check (ifzero 3).

Notation "'pred' n" := (match n with 0 => 0 | S n' => n' end)
  (at level 0, n at level 0).
Check (pred 3).
Check (fun n => match n with 0 => 0 | S n => n end).
Check (fun n => match n with S p as x => p | y => 0 end).

Notation "'ifn' x 'is' 'succ' n 'then' t 'else' u" :=
  (match x with O => u | S n => t end) (at level 0, u at level 0).
Check fun x => ifn x is succ n then n else 0.

End C.

(* Check correction of bug #1179 *)

Notation "1 -" := true (at level 0).
Check 1-.

(* This is another aspect of bug #1179 (raises anomaly in 8.1) *)

Require Import ZArith.
Open Scope Z_scope.
Notation "- 4" := (-2 + -2).
Check -4.

(**********************************************************************)
(* Check ill-formed recursive notations *)

(* Recursive variables not part of a recursive pattern *)
Fail Notation "( x , y , .. , z )" := (pair x .. (pair y z) ..).

(* No recursive notation *)
Fail Notation "( x , y , .. , z )" := (pair x (pair y z)).

(* Left-unbound variable *)
Fail Notation "( x , y , .. , z )" := (pair x .. (pair y w) ..).

(* Right-unbound variable *)
Fail Notation "( x , y , .. , z )" := (pair y .. (pair z 0) ..).

(* Not the right kind of recursive pattern *)
Fail Notation "( x , y , .. , z )" := (ex (fun z => .. (ex (fun y => x)) ..)).
Fail Notation "( x -- y , .. , z )" := (pair y .. (pair z 0) ..)
  (y closed binder, z closed binder).

(* No separator allowed with open binders *)
Fail Notation "( x -- y , .. , z )" := (ex (fun z => .. (ex (fun y => x)) ..))
  (y binder, z binder).

(* Ends of pattern do not match *)
Fail Notation "( x , y , .. , z )" := (pair y .. (pair (plus z) 0) ..).
Fail Notation "( x , y , .. , z )" := (pair y .. (plus z 0) ..).
Fail Notation "( x1 , x2 , y , .. , z )" := (y y .. (x2 z 0) ..).
Fail Notation "( x1 , x2 , y , .. , z )" := (x1 y .. (x2 z 0) ..).

(* Ends of pattern are the same *)
Fail Notation "( x , y , .. , z )" := (pair .. (pair (pair y z) x) .. x).

(**********************************************************************)
(* Check preservation of scopes at printing time *)

Notation SUM := sum.
Check SUM (nat*nat) nat.

(**********************************************************************)
(* Check preservation of implicit arguments at printing time *)

Notation FST := fst.
Check FST (0;1).

(**********************************************************************)
(* Check notations for references with activated or deactivated       *)
(* implicit arguments                                                 *)

Notation Nil := @nil.
Check Nil.

Notation NIL := nil.
Check NIL : list nat.


(**********************************************************************)
(* Test printing of notation with coercions in scope of a coercion    *)

Open Scope nat_scope.

Coercion is_true := fun b => b=true.
Coercion of_nat n := match n with 0 => true | _ => false end.
Notation "'I' x" := (of_nat (S x) || true)%bool (at level 10).

Check (false && I 3)%bool /\ I 6.

(**********************************************************************)
(* Check notations with several recursive patterns                    *)

Open Scope Z_scope.

Notation "[| x , y , .. , z ; a , b , .. , c |]" :=
  (pair (pair .. (pair x y) .. z) (pair .. (pair a b) .. c)).
Check [|1,2,3;4,5,6|].

Notation "[| t * ( x , y , .. , z ) ; ( a , b , .. , c )  * u |]" :=
  (pair (pair .. (pair (pair t x) (pair t y)) .. (pair t z))
        (pair .. (pair (pair a u) (pair b u)) .. (pair c u)))
  (t at level 39).
Check [|0*(1,2,3);(4,5,6)*false|].

(**********************************************************************)
(* Test recursive notations involving applications                    *)
(* Caveat: does not work for applied constant because constants are   *)
(* classified as notations for the particular constant while this     *)
(* generic application notation is classified as generic              *)

Notation "{| f ; x ; .. ; y |}" := ( .. (f x) .. y).
Check fun f => {| f; 0; 1; 2 |} : Z.

(**********************************************************************)
(* Check printing of notations from other modules *)

(* 1- Non imported case *)

Require make_notation.

Check plus.
Check S.
Check mult.
Check le.

(* 2- Imported case *)

Import make_notation.

Check plus.
Check S.
Check mult.
Check le.

(* Check notations in cases patterns *)

Notation SOME := Some.
Notation NONE := None.
Check (fun x => match x with SOME x => x | NONE => 0 end).

Notation NONE2 := (@None _).
Notation SOME2 := (@Some _).     
Check (fun x => match x with SOME2 x => x | NONE2 => 0 end).

Notation NONE3 := @None.
Notation SOME3 := @Some.     
Check (fun x => match x with SOME3 _ x => x | NONE3 _ => 0 end).

Notation "a :'" := (cons a) (at level 12).

Check (fun x => match x with | nil => NONE | h :' t => SOME3 _ t end).

(* Check correct matching of "Type" in notations. Of course the
   notation denotes a term that will be reinterpreted with a different
   universe than the actual one; but it would be the same anyway
   without a notation *)

Notation s := Type.
Check s.

(* Test bug #2835: notations were not uniformly managed under prod and lambda *)

Open Scope nat_scope.

Notation "'foo' n" := (S n) (at level 50): nat_scope.

Check (foo 9).
Check (fun _ : nat => 9).

(* Checking parsing and printing of numerical and non-numerical notations for eq_refl *)

(* This notation was not correctly printed until Pierre B.'s
   improvements to the interpretation of patterns *)

Notation "'ONE'" := eq_refl.
Check fun (x:nat) (p : x=x) => match p with ONE => ONE end = p.

(* This one used to failed at parsing until now *)

Notation "1" := eq_refl.
Check fun (x:nat) (p : x=x) => match p with 1 => 1 end = p.



==> anc/HoTT/coq-HoTT/test-suite/output/Notations2.out <==
2 3
     : PAIR
2 [+] 3
     : nat
forall (A : Set) (le : A -> A -> Prop) (x y : A), le x y \/ le y x
     : Prop
match (0, 0, 0) with
| (x, y, z) => x + y + z
end
     : nat
let '(a, _, _) := (2, 3, 4) in a
     : nat
exists myx (y : bool), myx = y
     : Prop
fun (P : nat -> nat -> Prop) (x : nat) => exists x0, P x x0
     : (nat -> nat -> Prop) -> nat -> Prop
∃ n p : nat, n + p = 0
     : Prop
let a := 0 in
∃ x y : nat,
let b := 1 in
let c := b in
let d := 2 in ∃ z : nat, let e := 3 in let f := 4 in x + y = z + d
     : Prop
∀ n p : nat, n + p = 0
     : Prop
Identifier 'λ' now a keyword
λ n p : nat, n + p = 0
     : nat -> nat -> Prop
λ (A : Type) (n p : A), n = p
     : ∀ A : Type, A -> A -> Prop
λ A : Type, ∃ n p : A, n = p
     : Type -> Prop
λ A : Type, ∀ n p : A, n = p
     : Type -> Prop
Identifier 'let'' now a keyword
let' f (x y : nat) (a:=0) (z : nat) (_ : bool) := x + y + z + 1 in f 0 1 2
     : bool -> nat
λ (f : nat -> nat) (x : nat), f(x) + S(x)
     : (nat -> nat) -> nat -> nat
Notation plus2 n := (S (S n))
λ n : list(nat),
match n with
| nil => 2
| 0 :: _ => 2
| list1 => 0
| 1 :: _ :: _ => 2
| plus2 _ :: _ => 2
end
     : list(nat) -> nat
# x : nat => x
     : nat -> nat
# _ : nat => 2
     : nat -> nat


==> anc/HoTT/coq-HoTT/test-suite/output/Notations2.v <==
(**********************************************************************)
(* Test call to primitive printers in presence of coercion to         *)
(* functions (cf bug #2044)                                           *)

Inductive PAIR := P (n1:nat) (n2:nat).
Coercion P : nat >-> Funclass.
Check (2 3).

(* Check that notations with coercions to functions inserted still work *)
(* (were not working from revision 11886 to 12951) *)

Record Binop := { binop :> nat -> nat -> nat }.
Class Plusop := { plusop : Binop; zero : nat }.
Infix "[+]" := plusop (at level 40).
Instance Plus : Plusop := {| plusop := {| binop := plus |} ; zero := 0 |}.
Check 2[+]3.

(* Test bug #2091 (variable le was printed using <= !) *)

Check forall (A: Set) (le: A -> A -> Prop) (x y: A), le x y \/ le y x.

(* Test recursive notations in cases pattern *)

Remove Printing Let prod.
Check match (0,0,0) with (x,y,z) => x+y+z end.
Check let '(a,b,c) := ((2,3),4) in a.

(* Check printing of notations with mixed reserved binders (see bug #2571) *)

Implicit Type myx : bool.
Check exists myx y, myx = y.

(* Test notation for anonymous functions up to eta-expansion *)

Check fun P:nat->nat->Prop => fun x:nat => ex (P x). 

(* Test notations with binders *)

Notation "∃  x .. y , P":= (ex (fun x => .. (ex (fun y => P)) ..))
  (x binder, y binder, at level 200, right associativity).

Check (∃ n p, n+p=0).

Check ∃ (a:=0) (x:nat) y (b:=1) (c:=b) (d:=2) z (e:=3) (f:=4), x+y = z+d.

Notation "∀  x .. y , P":= (forall x, .. (forall y, P) ..)
  (x binder, at level 200, right associativity).

Check (∀ n p, n+p=0).

Notation "'λ'  x .. y , P":= (fun x => .. (fun y => P) ..)
  (y binder, at level 200, right associativity).

Check (λ n p, n+p=0).

Generalizable Variable A.

Check `(λ n p : A, n=p).
Check `(∃ n p : A, n=p).
Check `(∀ n p : A, n=p).

Notation "'let'' f x .. y  :=  t 'in' u":=
  (let f := fun x => .. (fun y => t) .. in u)
  (f ident, x closed binder, y closed binder, at level 200,
   right associativity).

Check let' f x y (a:=0) z (b:bool) := x+y+z+1 in f 0 1 2.

(* In practice, only the printing rule is used here *)
(* Note: does not work for pattern *)
Notation "f ( x )" := (f x) (at level 10, format "f ( x )").
Check fun f x => f x + S x.

Open Scope list_scope.
Notation list1 := (1::nil)%list.
Notation plus2 n := (S (S n)).
(* plus2 was not correctly printed in the two following tests in 8.3pl1 *)
Print plus2.
Check fun n => match n with list1 => 0 | _ => 2 end.

(* This one is not fully satisfactory because binders in the same type
   are re-factorized and parentheses are needed even for atomic binder

Notation "'mylet' f [ x ; .. ; y ]  :=  t 'in' u":=
  (let f := fun x => .. (fun y => t) .. in u)
  (f ident, x closed binder, y closed binder, at level 200,
   right associativity).

Check mylet f [x;y;z;(a:bool)] := x+y+z+1 in f 0 1 2.
*)

(* Check notations for functional terms which do not necessarily
   depend on their parameter *)
(* Old request mentioned again on coq-club 20/1/2012 *)

Notation "#  x : T => t" := (fun x : T => t)
  (at level 0, t at level 200, x ident).

Check # x : nat => x.
Check # _ : nat => 2.


==> anc/HoTT/coq-HoTT/test-suite/output/NumbersSyntax.out <==
I31
     : digits31 int31
2
     : int31
660865024
     : int31
2 + 2
     : int31
2 + 2
     : int31
     = 4
     : int31
     = 710436486
     : int31
2
     : BigN.t'
1000000000000000000
     : BigN.t'
2 + 2
     : bigN
2 + 2
     : bigN
     = 4
     : bigN
     = 37151199385380486
     : bigN
     = 1267650600228229401496703205376
     : bigN
2
     : BigZ.t_
-1000000000000000000
     : BigZ.t_
2 + 2
     : BigZ.t_
2 + 2
     : BigZ.t_
     = 4
     : BigZ.t_
     = 37151199385380486
     : BigZ.t_
     = 1267650600228229401496703205376
     : BigZ.t_
2
     : BigQ.t_
-1000000000000000000
     : BigQ.t_
2 + 2
     : bigQ
2 + 2
     : bigQ
     = 4
     : bigQ
     = 37151199385380486
     : bigQ
6562 # 456
     : BigQ.t_
     = 3281 # 228
     : bigQ
     = -1 # 10000
     : bigQ
     = 100
     : bigQ
     = 515377520732011331036461129765621272702107522001
       # 1267650600228229401496703205376
     : bigQ
     = 1
     : bigQ


==> anc/HoTT/coq-HoTT/test-suite/output/NumbersSyntax.v <==

Require Import BigQ.

Open Scope int31_scope.
Check I31. (* Would be nice to have I31 : digits->digits->...->int31
              For the moment, I31 : digits31 int31, which is better
	      than (fix nfun .....) size int31 *)
Check 2.
Check 1000000000000000000. (* = 660865024, after modulo 2^31 *)
Check (add31 2 2).
Check (2+2).
Eval vm_compute in 2+2.
Eval vm_compute in 65675757 * 565675998.
Close Scope int31_scope.

Open Scope bigN_scope.
Check 2.
Check 1000000000000000000.
Check (BigN.add 2 2).
Check (2+2).
Eval vm_compute in 2+2.
Eval vm_compute in 65675757 * 565675998.
Eval vm_compute in 2^100.
Close Scope bigN_scope.

Open Scope bigZ_scope.
Check 2.
Check -1000000000000000000.
Check (BigZ.add 2 2).
Check (2+2).
Eval vm_compute in 2+2.
Eval vm_compute in 65675757 * 565675998.
Eval vm_compute in (-2)^100.
Close Scope bigZ_scope.

Open Scope bigQ_scope.
Check 2.
Check -1000000000000000000.
Check (BigQ.add 2 2).
Check (2+2).
Eval vm_compute in 2+2.
Eval vm_compute in 65675757 * 565675998.
(* fractions *)
Check (6562 # 456). (* Nota: # is BigQ.Qq i.e. base fractions *)
Eval vm_compute in (BigQ.red (6562 # 456)).
Eval vm_compute in (1/-10000).
Eval vm_compute in (BigQ.red (1/(1/100))). (* back to integers... *)
Eval vm_compute in ((2/3)^(-100)).
Eval vm_compute in BigQ.red ((2/3)^(-1000) * (2/3)^(1000)).
Close Scope bigQ_scope.


==> anc/HoTT/coq-HoTT/test-suite/output/PrintAssumptions.out <==
Axioms:
foo : nat
Axioms:
foo : nat
Axioms:
extensionality : forall (P Q : Type) (f g : P -> Q),
                 (forall x : P, f x = g x) -> f = g
Axioms:
extensionality : forall (P Q : Type) (f g : P -> Q),
                 (forall x : P, f x = g x) -> f = g
Axioms:
extensionality : forall (P Q : Type) (f g : P -> Q),
                 (forall x : P, f x = g x) -> f = g
Axioms:
extensionality : forall (P Q : Type) (f g : P -> Q),
                 (forall x : P, f x = g x) -> f = g
Closed under the global context
Closed under the global context


==> anc/HoTT/coq-HoTT/test-suite/output/PrintAssumptions.v <==

(** Print Assumption and opaque modules :

  Print Assumption used to consider as axioms the modular fields
  unexported by their signature, cf bug report #2186. This should
  now be fixed, let's test this here. *)

(* First, a minimal test-case *)

Axiom foo : nat.

Module Type T.
 Parameter bar : nat.
End T.

Module M : T.
  Module Hide. (* An entire sub-module could be hidden *)
  Definition x := foo.
  End Hide.
  Definition bar := Hide.x.
End M.

Module N (X:T) : T.
  Definition y := X.bar. (* A non-exported field *)
  Definition bar := y.
End N.

Module P := N M.

Print Assumptions M.bar. (* Should answer: foo *)
Print Assumptions P.bar. (* Should answer: foo *)


(* The original test-case of the bug-report *)

Require Import Arith.

Axiom extensionality : forall P Q (f g:P -> Q),
  (forall x, f x = g x) -> f = g.

Module Type ADD_COMM_EXT.
  Axiom add_comm_ext : forall n, (fun x => x + n) = (fun x => n + x).
End ADD_COMM_EXT.

Module AddCommExt_Opaque : ADD_COMM_EXT.
  Lemma add_comm_ext : forall n, (fun x => x + n) = (fun x => n + x).
  Proof.
    intro n; apply extensionality; auto with arith.
  Qed.
End AddCommExt_Opaque.

Module AddCommExt_Transparent <: ADD_COMM_EXT.
  Lemma add_comm_ext : forall n, (fun x => x + n) = (fun x => n + x).
  Proof.
    intro n; apply extensionality; auto with arith.
  Qed.
End AddCommExt_Transparent.

Print Assumptions AddCommExt_Opaque.add_comm_ext.
(* Should answer: extensionality *)

Print Assumptions AddCommExt_Transparent.add_comm_ext.
(* Should answer: extensionality *)

Lemma add1_comm_ext_opaque :
  (fun x => x + 1) = (fun x => 1 + x).
Proof (AddCommExt_Opaque.add_comm_ext 1).

Lemma add1_comm_ext_transparent :
  (fun x => x + 1) = (fun x => 1 + x).
Proof (AddCommExt_Transparent.add_comm_ext 1).

Print Assumptions add1_comm_ext_opaque.
(* Should answer: extensionality *)

Print Assumptions add1_comm_ext_transparent.
(* Should answer: extensionality *)

Module Type FALSE_POSITIVE.
  Axiom add_comm : forall n x, x + n = n + x.
End FALSE_POSITIVE.

Module false_positive : FALSE_POSITIVE.
  Lemma add_comm : forall n x, x + n = n + x.
  Proof. auto with arith. Qed.

  Print Assumptions add_comm.
  (* Should answer : Closed under the global context *)
End false_positive.

Lemma comm_plus5 : forall x,
  x + 5 = 5 + x.
Proof (false_positive.add_comm 5).

Print Assumptions comm_plus5.
(* Should answer : Closed under the global context *)


==> anc/HoTT/coq-HoTT/test-suite/output/PrintInfos.out <==
existT : forall (A : Type) (P : A -> Type) (x : A), P x -> sigT P

Argument A is implicit
Argument scopes are [type_scope _ _ _]
Expands to: Constructor Coq.Init.Specif.existT
Inductive sigT (A : Type) (P : A -> Type) : Type :=
    existT : forall x : A, P x -> sigT P

For sigT: Argument A is implicit
For existT: Argument A is implicit
For sigT: Argument scopes are [type_scope type_scope]
For existT: Argument scopes are [type_scope _ _ _]
existT : forall (A : Type) (P : A -> Type) (x : A), P x -> sigT P

Argument A is implicit
Inductive eq (A : Type) (x : A) : A -> Prop :=  eq_refl : x = x

For eq: Argument A is implicit and maximally inserted
For eq_refl, when applied to no arguments:
  Arguments A, x are implicit and maximally inserted
For eq_refl, when applied to 1 argument:
  Argument A is implicit
For eq: Argument scopes are [type_scope _ _]
For eq_refl: Argument scopes are [type_scope _]
eq_refl : forall (A : Type) (x : A), x = x

When applied to no arguments:
  Arguments A, x are implicit and maximally inserted
When applied to 1 argument:
  Argument A is implicit
Argument scopes are [type_scope _]
Expands to: Constructor Coq.Init.Logic.eq_refl
eq_refl : forall (A : Type) (x : A), x = x

When applied to no arguments:
  Arguments A, x are implicit and maximally inserted
When applied to 1 argument:
  Argument A is implicit
plus = 
fix plus (n m : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S p => S (plus p m)
  end
     : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
plus : nat -> nat -> nat

Argument scopes are [nat_scope nat_scope]
plus is transparent
Expands to: Constant Coq.Init.Peano.plus
plus : nat -> nat -> nat

plus_n_O : forall n : nat, n = n + 0

Argument scope is [nat_scope]
plus_n_O is opaque
Expands to: Constant Coq.Init.Peano.plus_n_O
Warning: Implicit Arguments is deprecated; use Arguments instead
Inductive le (n : nat) : nat -> Prop :=
    le_n : n <= n | le_S : forall m : nat, n <= m -> n <= S m

For le_S: Argument m is implicit
For le_S: Argument n is implicit and maximally inserted
For le: Argument scopes are [nat_scope nat_scope]
For le_n: Argument scope is [nat_scope]
For le_S: Argument scopes are [nat_scope nat_scope _]
Inductive le (n : nat) : nat -> Prop :=
    le_n : n <= n | le_S : forall m : nat, n <= m -> n <= S m

For le_S: Argument m is implicit
For le_S: Argument n is implicit and maximally inserted
For le: Argument scopes are [nat_scope nat_scope]
For le_n: Argument scope is [nat_scope]
For le_S: Argument scopes are [nat_scope nat_scope _]
comparison : Set

Expands to: Inductive Coq.Init.Datatypes.comparison
Inductive comparison : Set :=
    Eq : comparison | Lt : comparison | Gt : comparison
Warning: Implicit Arguments is deprecated; use Arguments instead
bar : foo

Expanded type for implicit arguments
bar : forall x : nat, x = 0

Argument x is implicit and maximally inserted
Expands to: Constant Top.bar
*** [ bar : foo ]

Expanded type for implicit arguments
bar : forall x : nat, x = 0

Argument x is implicit and maximally inserted
bar : foo

Expanded type for implicit arguments
bar : forall x : nat, x = 0

Argument x is implicit and maximally inserted
Expands to: Constant Top.bar
*** [ bar : foo ]

Expanded type for implicit arguments
bar : forall x : nat, x = 0

Argument x is implicit and maximally inserted
Module Coq.Init.Peano
Notation existS2 := existT2
Expands to: Notation Coq.Init.Specif.existS2
Warning: Implicit Arguments is deprecated; use Arguments instead
Inductive eq (A : Type) (x : A) : A -> Prop :=  eq_refl : x = x

For eq: Argument A is implicit and maximally inserted
For eq_refl, when applied to no arguments:
  Arguments A, x are implicit and maximally inserted
For eq_refl, when applied to 1 argument:
  Argument A is implicit and maximally inserted
For eq: Argument scopes are [type_scope _ _]
For eq_refl: Argument scopes are [type_scope _]
Inductive eq (A : Type) (x : A) : A -> Prop :=  eq_refl : x = x

For eq: Argument A is implicit and maximally inserted
For eq_refl, when applied to no arguments:
  Arguments A, x are implicit and maximally inserted
For eq_refl, when applied to 1 argument:
  Argument A is implicit and maximally inserted
For eq: Argument scopes are [type_scope _ _]
For eq_refl: Argument scopes are [type_scope _]


==> anc/HoTT/coq-HoTT/test-suite/output/PrintInfos.v <==
About existT.
Print existT.
Print Implicit existT.

Print eq_refl.
About eq_refl.
Print Implicit eq_refl.

Print plus.
About plus.
Print Implicit plus.

About plus_n_O.

Implicit Arguments le_S [[n] m].
Print le_S.

Arguments le_S {n} [m] _. (* Test new syntax *)
Print le_S.

About comparison.
Print comparison.

Definition foo := forall x, x = 0.
Parameter bar : foo.
Implicit Arguments bar [x].
About bar.
Print bar.

Arguments bar [x]. (* Test new syntax *)
About bar.
Print bar.

About Peano. (* Module *)
About existS2. (* Notation *)

Implicit Arguments eq_refl [[A] [x]] [[A]].
Print eq_refl.

Arguments eq_refl {A} {x}, {A} x. (* Test new syntax *)
Print eq_refl.


==> anc/HoTT/coq-HoTT/test-suite/output/Quote.out <==
(interp_f (Node_vm A (Empty_vm Prop) (Empty_vm Prop)) (f_atom End_idx))
(interp_f (Node_vm B (Empty_vm Prop) (Empty_vm Prop))
   (f_and (f_const A)
      (f_and (f_or (f_atom End_idx) (f_const A))
         (f_or (f_const A) (f_not (f_atom End_idx))))))
1 subgoal
  
  H : interp_f (Node_vm A (Empty_vm Prop) (Empty_vm Prop)) (f_atom End_idx) \/
      B
  ============================
   interp_f
     (Node_vm B (Node_vm A (Empty_vm Prop) (Empty_vm Prop)) (Empty_vm Prop))
     (f_and (f_atom (Left_idx End_idx))
        (f_and (f_or (f_atom End_idx) (f_atom (Left_idx End_idx)))
           (f_or (f_atom (Left_idx End_idx)) (f_not (f_atom End_idx)))))
1 subgoal
  
  H : interp_f (Node_vm A (Empty_vm Prop) (Empty_vm Prop)) (f_atom End_idx) \/
      B
  ============================
   interp_f (Node_vm B (Empty_vm Prop) (Empty_vm Prop))
     (f_and (f_const A)
        (f_and (f_or (f_atom End_idx) (f_const A))
           (f_or (f_const A) (f_not (f_atom End_idx)))))


==> anc/HoTT/coq-HoTT/test-suite/output/Quote.v <==
Require Import Quote.

Parameter A B : Prop.

Inductive formula : Type :=
  | f_and : formula -> formula -> formula
  | f_or : formula -> formula -> formula
  | f_not : formula -> formula
  | f_true : formula
  | f_atom : index -> formula
  | f_const : Prop -> formula.

Fixpoint interp_f (vm:
                    varmap Prop) (f:formula) {struct f} : Prop :=
  match f with
  | f_and f1 f2 => interp_f vm f1 /\ interp_f vm f2
  | f_or f1 f2 => interp_f vm f1 \/ interp_f vm f2
  | f_not f1 => ~ interp_f vm f1
  | f_true => True
  | f_atom i => varmap_find True i vm
  | f_const c => c
  end.

Goal A \/ B -> A /\ (B \/ A) /\ (A \/ ~ B).
intro H.
match goal with
  | H : ?a \/ ?b |- _ => quote interp_f in a using (fun x => idtac x; change (x \/ b) in H)
end.
match goal with
  |- ?g => quote interp_f [ A ] in g using (fun x => idtac x)
end.
quote interp_f.
Show.
simpl; quote interp_f [ A ].
Show.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/output/RealSyntax.out <==
32%R
     : R
(-31)%R
     : R


==> anc/HoTT/coq-HoTT/test-suite/output/RealSyntax.v <==
Require Import Reals.
Check 32%R.
Check (-31)%R.


==> anc/HoTT/coq-HoTT/test-suite/output/Record.out <==
{| field := 5 |}
     : test
{| field := 5 |}
     : test
{| field_r := 5 |}
     : test_r
build_c 5
     : test_c
build 5
     : test
build 5
     : test
{| field_r := 5 |}
     : test_r
build_c 5
     : test_c


==> anc/HoTT/coq-HoTT/test-suite/output/Record.v <==
Record test := build { field : nat }.
Record test_r := build_r { field_r : nat }.
Record test_c := build_c { field_c : nat }.

Add Printing Constructor test_c.
Add Printing Record test_r.

Set Printing Records.

Check build 5.
Check {| field := 5 |}.

Check build_r 5.
Check build_c 5.

Unset Printing Records.

Check build 5.
Check {| field := 5 |}.
Check build_r 5.
Check build_c 5.


==> anc/HoTT/coq-HoTT/test-suite/output/Search.out <==
le_S: forall n m : nat, n <= m -> n <= S m
le_n: forall n : nat, n <= n
le_pred: forall n m : nat, n <= m -> pred n <= pred m
le_S_n: forall n m : nat, S n <= S m -> n <= m
false: bool
true: bool
xorb: bool -> bool -> bool
orb: bool -> bool -> bool
negb: bool -> bool
implb: bool -> bool -> bool
andb: bool -> bool -> bool
pred_Sn: forall n : nat, n = pred (S n)
plus_n_Sm: forall n m : nat, S (n + m) = n + S m
plus_n_O: forall n : nat, n = n + 0
plus_Sn_m: forall n m : nat, S n + m = S (n + m)
plus_O_n: forall n : nat, 0 + n = n
mult_n_Sm: forall n m : nat, n * m + n = n * S m
mult_n_O: forall n : nat, 0 = n * 0
min_r: forall n m : nat, m <= n -> min n m = m
min_l: forall n m : nat, n <= m -> min n m = n
max_r: forall n m : nat, n <= m -> max n m = m
max_l: forall n m : nat, m <= n -> max n m = n
f_equal_pred: forall x y : nat, x = y -> pred x = pred y
f_equal2_plus:
  forall x1 y1 x2 y2 : nat, x1 = y1 -> x2 = y2 -> x1 + x2 = y1 + y2
f_equal2_mult:
  forall x1 y1 x2 y2 : nat, x1 = y1 -> x2 = y2 -> x1 * x2 = y1 * y2
eq_add_S: forall n m : nat, S n = S m -> n = m
eq_S: forall x y : nat, x = y -> S x = S y


==> anc/HoTT/coq-HoTT/test-suite/output/Search.v <==
(* Some tests of the Search command *)

Search le.				(* app nodes *)
Search bool. 				(* no apps *)
Search (@eq nat).			(* complex pattern *)


==> anc/HoTT/coq-HoTT/test-suite/output/SearchPattern.out <==
false: bool
true: bool
xorb: bool -> bool -> bool
orb: bool -> bool -> bool
negb: bool -> bool
implb: bool -> bool -> bool
andb: bool -> bool -> bool
S: nat -> nat
O: nat
pred: nat -> nat
plus: nat -> nat -> nat
mult: nat -> nat -> nat
minus: nat -> nat -> nat
min: nat -> nat -> nat
max: nat -> nat -> nat
length: forall A : Type, list A -> nat

S: nat -> nat
pred: nat -> nat
plus: nat -> nat -> nat
mult: nat -> nat -> nat
minus: nat -> nat -> nat
min: nat -> nat -> nat
max: nat -> nat -> nat
mult_n_Sm: forall n m : nat, n * m + n = n * S m
le_n: forall n : nat, n <= n
identity_refl: forall (A : Type) (a : A), identity a a
eq_refl: forall (A : Type) (x : A), x = x
iff_refl: forall A : Prop, A <-> A
pair: forall A B : Type, A -> B -> A * B
conj: forall A B : Prop, A -> B -> A /\ B



==> anc/HoTT/coq-HoTT/test-suite/output/SearchPattern.v <==
(* Some tests of the SearchPattern command *)

(* Simple, random tests *)
SearchPattern bool.
SearchPattern nat.
SearchPattern le.

(* With some hypothesis *)
SearchPattern (nat -> nat).
SearchPattern (?n * ?m + ?n = ?n * S ?m).

(* Non-linearity *)
SearchPattern (_ ?X ?X).

(* Non-linearity with hypothesis *)
SearchPattern (forall (x:?A) (y:?B), _ ?A ?B).

(* No delta-reduction *)
SearchPattern (Exc _).


==> anc/HoTT/coq-HoTT/test-suite/output/SearchRewrite.out <==
plus_n_O: forall n : nat, n = n + 0
plus_O_n: forall n : nat, 0 + n = n


==> anc/HoTT/coq-HoTT/test-suite/output/SearchRewrite.v <==
(* Some tests of the SearchRewrite command *)

SearchRewrite (_+0). 			(* left *)
SearchRewrite (0+_). 			(* right *)


==> anc/HoTT/coq-HoTT/test-suite/output/Sum.out <==
nat + nat + {True}
     : Set
{True} + {True} + {True}
     : Set
nat + {True} + {True}
     : Set


==> anc/HoTT/coq-HoTT/test-suite/output/Sum.v <==
Check (nat + nat + {True}).
Check ({True} + {True} + {True}).
Check (nat + {True} + {True}).


==> anc/HoTT/coq-HoTT/test-suite/output/Tactics.out <==
Ltac f H := split; [ a H | e H ]
Ltac g := match goal with
          | |- context [if ?X then _ else _] => case X
          end


==> anc/HoTT/coq-HoTT/test-suite/output/Tactics.v <==
(* Test printing of Tactic Notation *)

Tactic Notation "a" constr(x) := apply x.
Tactic Notation "e" constr(x) := exact x.

Ltac f H := split; [a H|e H].
Print Ltac f.

(* Test printing of match context *)
(* Used to fail after translator removal (see bug #1070) *)

Ltac g := match goal with |- context [if ?X then _ else _ ] => case X end.
Print Ltac g.


==> anc/HoTT/coq-HoTT/test-suite/output/TranspModtype.out <==
TrM.A = M.A
     : Set
OpM.A = M.A
     : Set
TrM.B = M.B
     : Set
*** [ OpM.B : Set ]


==> anc/HoTT/coq-HoTT/test-suite/output/TranspModtype.v <==
Module Type SIG.
  Axiom A : Set.
  Axiom B : Set.
End SIG.

Module M : SIG.
  Definition A := nat.
  Definition B := nat.
End M.

Module N <: SIG := M.

Module TranspId (X: SIG) <: SIG with Definition A := X.A := X.
Module OpaqueId (X: SIG) : SIG with Definition A := X.A := X.

Module TrM := TranspId M.
Module OpM := OpaqueId M.

Print TrM.A.
Print OpM.A.
Print TrM.B.
Print OpM.B.


==> anc/HoTT/coq-HoTT/test-suite/output/ZSyntax.out <==
32%Z
     : Z
fun f : nat -> Z => (f 0%nat + 0)%Z
     : (nat -> Z) -> Z
fun x : positive => Z.pos x~0
     : positive -> Z
fun x : positive => (Z.pos x + 1)%Z
     : positive -> Z
fun x : positive => Z.pos x
     : positive -> Z
fun x : positive => Z.neg x~0
     : positive -> Z
fun x : positive => (Z.pos x~0 + 0)%Z
     : positive -> Z
fun x : positive => (- Z.pos x~0)%Z
     : positive -> Z
fun x : positive => (- Z.pos x~0 + 0)%Z
     : positive -> Z
(Z.of_nat 0 + 1)%Z
     : Z
(0 + Z.of_nat (0 + 0))%Z
     : Z
Z.of_nat 0 = 0%Z
     : Prop
(0 + Z.of_nat 11)%Z
     : Z


==> anc/HoTT/coq-HoTT/test-suite/output/ZSyntax.v <==
Require Import ZArith.
Check 32%Z.
Check (fun f : nat -> Z => (f 0%nat + 0)%Z).
Check (fun x : positive => Zpos (xO x)).
Check (fun x : positive => (Zpos x + 1)%Z).
Check (fun x : positive => Zpos x).
Check (fun x : positive => Zneg (xO x)).
Check (fun x : positive => (Zpos (xO x) + 0)%Z).
Check (fun x : positive => (- Zpos (xO x))%Z).
Check (fun x : positive => (- Zpos (xO x) + 0)%Z).
Check (Z.of_nat 0 + 1)%Z.
Check (0 + Z.of_nat (0 + 0))%Z.
Check (Z.of_nat 0 = 0%Z).

(* Submitted by Pierre Casteran *)
Require Import Arith.
Check (0 + Z.of_nat 11)%Z.


==> anc/HoTT/coq-HoTT/test-suite/output/inference.out <==
P = 
fun e : option L => match e with
                    | Some cl => Some cl
                    | None => None
                    end
     : option L -> option L
fun (m n p : nat) (H : S m <= S n + p) => le_S_n m (n + p) H
     : forall m n p : nat, S m <= S n + p -> m <= n + p
fun n : nat => let x := A n in ?17 ?20:T n
     : forall n : nat, T n
fun n : nat => ?25 ?28:T n
     : forall n : nat, T n


==> anc/HoTT/coq-HoTT/test-suite/output/inference.v <==
(* Check that types are not uselessly unfolded *)

(* Check here that P returns something of type "option L" and not
   "option (list nat)" *)

Definition L := list nat.

Definition P (e:option L) :=
  match e with
  | None => None
  | Some cl => Some cl
  end.

Print P.

(* Check that plus is folded even if reduction is involved *)
Check (fun m n p (H : S m <= (S n) + p) => le_S_n _ _ H).


(* Check that the heuristic to solve constraints is not artificially
   dependent on the presence of a let-in, and in particular that the
   second [_] below is not inferred to be n, as if obtained by
   first-order unification with [T n] of the conclusion [T _] of the
   type of the first [_]. *)

(* Note: exact numbers of evars are not important... *)

Inductive T (n:nat) : Type := A : T n.
Check fun n (x:=A n:T n) => _ _ : T n.
Check fun n => _ _ : T n.


==> anc/HoTT/coq-HoTT/test-suite/output/names.out <==
The command has indeed failed with message:
=> Error: In environment
   y : nat
   The term "a y" has type "{y0 : nat | y = y0}"
   while it is expected to have type "{x : nat | x = y}".


==> anc/HoTT/coq-HoTT/test-suite/output/names.v <==
(* Test no clash names occur *)
(* see bug #2723 *)

Parameter a : forall x, {y:nat|x=y}.
Fail Definition b y : {x:nat|x=y} := a y.


==> anc/HoTT/coq-HoTT/test-suite/output/reduction.out <==
     = a
     : nat
     = n + 0
     : nat


==> anc/HoTT/coq-HoTT/test-suite/output/reduction.v <==
(* Test the behaviour of hnf and simpl introduced in revision *)

Variable n:nat.
Definition a:=0.

Eval simpl in (fix plus (n m : nat) {struct n} : nat :=
  match n with
  | 0 => m
  | S p => S (p + m)
  end) a a.

Eval hnf in match (plus (S n) O) with S n => n | _ => O end.



==> anc/HoTT/coq-HoTT/test-suite/output/rewrite-2172.out <==
The command has indeed failed with message:
=> Error: Unable to find an instance for the variable E.


==> anc/HoTT/coq-HoTT/test-suite/output/rewrite-2172.v <==
(* This checks an error message as reported in bug #2172 *)

Axiom axiom : forall (E F : nat), E = F.
Lemma test : forall (E F : nat), E = F.
Proof.
  intros.
(* This used to raise the following non understandable error message:

   Error: Unable to find an instance for the variable x

   The reason this error was that rewrite generated the proof

   "eq_ind ?A ?x ?P ? ?y (axiom ?E ?F)"

   and the equation ?x=?E was solved in the way ?E:=?x leaving ?x
   unresolved. A stupid hack for solve this consisted in ordering
   meta=meta equations the other way round (with most recent evars
   instantiated first - since they are assumed to come first from the
   user in rewrite/induction/destruct calls).
*)
  Fail rewrite <- axiom.


==> anc/HoTT/coq-HoTT/test-suite/output/set.out <==
1 subgoal
  
  y1 := 0 : nat
  x := 0 + 0 : nat
  ============================
   x = x
1 subgoal
  
  y1 := 0 : nat
  y2 := 0 : nat
  x := y2 + 0 : nat
  ============================
   x = x
1 subgoal
  
  y1 := 0 : nat
  y2 := 0 : nat
  y3 := 0 : nat
  x := y2 + y3 : nat
  ============================
   x = x


==> anc/HoTT/coq-HoTT/test-suite/output/set.v <==
Goal let x:=O+O in x=x.
intro.
set (y1:=O) in (type of x).
Show.
set (y2:=O) in (value of x) at 1.
Show.
set (y3:=O) in (value of x).
Show.
trivial.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/output/simpl.out <==
1 subgoal
  
  x : nat
  ============================
   x = S x
1 subgoal
  
  x : nat
  ============================
   0 + x = S x
1 subgoal
  
  x : nat
  ============================
   x = 1 + x


==> anc/HoTT/coq-HoTT/test-suite/output/simpl.v <==
(* Simpl with patterns *)

Goal forall x, 0+x = 1+x.
intro x.
simpl (_ + x).
Show.
Undo.
simpl (_ + x) at 2.
Show.
Undo.
simpl (0 + _).
Show.
Undo.


==> anc/HoTT/coq-HoTT/test-suite/prerequisite/make_local.v <==
(* Used in Import.v to test the locality flag *)

Definition f (A:Type) (a:A) := a.

Local Arguments Scope f [type_scope type_scope].
Local Implicit Arguments f [A].

(* Used in ImportedCoercion.v to test the locality flag *)

Local Coercion g (b:bool) := if b then 0 else 1.


==> anc/HoTT/coq-HoTT/test-suite/prerequisite/make_notation.v <==
(* Used in Notation.v to test import of notations from files in sections *)

Notation "'Z'" := O (at level 9).
Notation plus := plus.
Notation succ := S.
Notation mult := mult (only parsing).
Notation less := le (only parsing).

(* Test bug 2168: ending section of some name was removing objects of the
   same name *)

Notation add2 n:=(S n).
Section add2.
End add2.



==> anc/HoTT/coq-HoTT/test-suite/success/Abstract.v <==

(* Cf coqbugs #546 *)

Require Import Omega.

Section S.

Variables n m : nat.
Variable H : n<m.

Inductive Dummy : nat -> Set :=
| Dummy0 : Dummy 0
| Dummy2 : Dummy 2
| DummyApp : forall i j, Dummy i -> Dummy j -> Dummy (i+j).

Definition Bug : Dummy (2*n).
Proof.
induction n.
 simpl ; apply Dummy0.
 replace (2 * S n0) with (2*n0 + 2) ; auto with arith.
  apply DummyApp.
   2:exact Dummy2.
   apply IHn0 ; abstract omega.
Defined.

End S.



==> anc/HoTT/coq-HoTT/test-suite/success/AdvancedCanonicalStructure.v <==
Section group_morphism.

(* An example with default canonical structures *)

Variable A B : Type.
Variable plusA : A -> A -> A.
Variable plusB : B -> B -> B.
Variable zeroA : A.
Variable zeroB : B.
Variable eqA : A -> A -> Prop.
Variable eqB : B -> B -> Prop.
Variable phi : A -> B.

Record img := {
  ia : A;
  ib :> B;
  prf : phi ia = ib
}.

Parameter eq_img : forall (i1:img) (i2:img),
  eqB (ib i1) (ib i2) -> eqA (ia i1) (ia i2).

Lemma phi_img (a:A) : img.
  exists  a (phi a).
  refine ( refl_equal _).
Defined.
Canonical Structure phi_img.

Lemma zero_img : img.
  exists zeroA zeroB.
  admit.
Defined.
Canonical Structure zero_img.

Lemma plus_img : img -> img -> img.
intros i1 i2.
exists (plusA (ia i1) (ia i2)) (plusB (ib i1) (ib i2)).
admit.
Defined.
Canonical Structure plus_img.

(* Print Canonical Projections. *)

Goal forall a1 a2, eqA (plusA a1 zeroA) a2.
  intros a1 a2.
  refine  (eq_img _ _  _).
change (eqB (plusB (phi a1) zeroB) (phi a2)).
Admitted.

End group_morphism.

Open Scope type_scope.

Section type_reification.

Inductive term :Type :=
   Fun : term -> term -> term
 | Prod : term -> term -> term
 | Bool : term
 | SET :term
 | PROP :term
 | TYPE :term
 | Var : Type -> term.

Fixpoint interp (t:term) :=
  match t with
    Bool => bool
  | SET => Set
  | PROP => Prop
  | TYPE => Type
  | Fun a b => interp a -> interp b
  | Prod a b => interp a * interp b
  | Var x => x
end.

Record interp_pair :Type :=
  { repr:>term;
    abs:>Type;
    link: abs = interp repr }.

Lemma prod_interp :forall (a b:interp_pair),a * b = interp (Prod a b) .
Proof.
intros a b.
change (a * b = interp a * interp b).
rewrite (link a), (link b); reflexivity.
Qed.

Lemma fun_interp :forall (a b:interp_pair), (a -> b) = interp (Fun a b).
Proof.
intros a b.
change ((a -> b) = (interp a -> interp b)).
rewrite (link a), (link b); reflexivity.
Qed.

Canonical Structure ProdCan (a b:interp_pair) :=
  Build_interp_pair (Prod a b) (a * b) (prod_interp a b).

Canonical Structure FunCan (a b:interp_pair) :=
  Build_interp_pair (Fun a b) (a -> b) (fun_interp a b).

Canonical Structure BoolCan :=
  Build_interp_pair Bool bool (refl_equal _).

Canonical Structure VarCan (x:Type) :=
  Build_interp_pair (Var x) x (refl_equal _).

Canonical Structure SetCan :=
  Build_interp_pair SET Set (refl_equal _).

Canonical Structure PropCan :=
  Build_interp_pair PROP Prop (refl_equal _).

Canonical Structure TypeCan :=
  Build_interp_pair TYPE Type (refl_equal _).

(* Print Canonical Projections. *)

Variable A:Type.

Variable Inhabited: term -> Prop.

Variable Inhabited_correct: forall p, Inhabited (repr p)  -> abs p.

Lemma L : Prop * A -> bool * (Type -> Set) .
refine (Inhabited_correct _ _).
change (Inhabited (Fun (Prod PROP (Var A)) (Prod Bool (Fun TYPE SET)))).
Admitted.

Check L : abs _ .

End type_reification.












==> anc/HoTT/coq-HoTT/test-suite/success/AdvancedTypeClasses.v <==
Generalizable All Variables.

Open Scope type_scope.

Section type_reification.

Inductive term :Type :=
   Fun : term -> term -> term
 | Prod : term -> term -> term
 | Bool : term
 | SET :term
 | PROP :term
 | TYPE :term
 | Var : Type -> term.

Fixpoint interp (t:term) :=
  match t with
    Bool => bool
  | SET => Set
  | PROP => Prop
  | TYPE => Type
  | Fun a b => interp a -> interp b
  | Prod a b => interp a * interp b
  | Var x => x
end.

Class interp_pair (abs : Type) :=
 { repr : term;
  link: abs = interp repr }.

Implicit Arguments repr [[interp_pair]].
Implicit Arguments link [[interp_pair]].

Lemma prod_interp `{interp_pair a, interp_pair b} : a * b = interp (Prod (repr a) (repr b)).
  simpl. intros. rewrite <- link. rewrite <- (link b). reflexivity.
Qed.

Lemma fun_interp :forall `{interp_pair a, interp_pair b}, (a -> b) = interp (Fun (repr a) (repr b)).
  simpl. intros. rewrite <- link. rewrite <- (link b). reflexivity.
Qed.

Coercion repr : interp_pair >-> term.

Definition abs `{interp_pair a} : Type := a.
Coercion abs : interp_pair >-> Sortclass.

Lemma fun_interp' :forall `{ia : interp_pair, ib : interp_pair}, (ia -> ib) = interp (Fun ia ib).
  simpl. intros a ia b ib. rewrite <- link. rewrite <- (link b). reflexivity.
Qed.

Instance ProdCan `(interp_pair a, interp_pair b) : interp_pair (a * b) :=
  { repr := Prod (repr a) (repr b) ; link := prod_interp }.

Instance FunCan `(interp_pair a, interp_pair b) : interp_pair (a -> b) :=
  { link := fun_interp }.

Instance BoolCan : interp_pair bool :=
  { repr := Bool ; link := refl_equal _ }.

Instance VarCan x : interp_pair x | 10 := { repr := Var x ; link := refl_equal _ }.
Instance SetCan : interp_pair Set := { repr := SET ; link := refl_equal _ }.
Instance PropCan : interp_pair Prop := { repr := PROP ; link := refl_equal _ }.
Instance TypeCan : interp_pair Type := { repr := TYPE ; link := refl_equal _ }.

(* Print Canonical Projections. *)

Variable A:Type.

Variable Inhabited: term -> Prop.

Variable Inhabited_correct: forall `{interp_pair p}, Inhabited (repr p) -> p.

Lemma L : Prop * A -> bool * (Type -> Set) .
apply (Inhabited_correct _ _).
change (Inhabited (Fun (Prod PROP (Var A)) (Prod Bool (Fun TYPE SET)))).
Admitted.

End type_reification.


==> anc/HoTT/coq-HoTT/test-suite/success/CanonicalStructure.v <==
(* Bug #1172 *)

Structure foo : Type := Foo {
   A : Set; Aopt := option A; unopt : Aopt -> A
}.

Canonical Structure unopt_nat := @Foo nat (fun _ => O).

(* Granted wish #1187 *)

Record Silly (X : Set) : Set := mkSilly { x : X }.
Definition anotherMk := mkSilly.
Definition struct := anotherMk nat 3.
Canonical Structure struct.

(* Intertwinning canonical structures and delta-expansion *)
(* Assia's short example *)

Open Scope bool_scope.

Set Implicit Arguments.

Structure test_struct : Type := mk_test {dom :> Type; f : dom -> dom -> bool}.

Notation " x != y":= (f _ x y)(at level 10).

Canonical Structure bool_test := mk_test (fun x y => x || y).

Definition b := bool.

Check (fun x : b => x != x).


==> anc/HoTT/coq-HoTT/test-suite/success/Case1.v <==
(* Testing eta-expansion of elimination predicate *)

Section NATIND2.
Variable P : nat -> Type.
Variable H0 : P 0.
Variable H1 : P 1.
Variable H2 : forall n : nat, P n -> P (S (S n)).
Fixpoint nat_ind2 (n : nat) : P n :=
  match n as x return (P x) with
  | O => H0
  | S O => H1
  | S (S n) => H2 n (nat_ind2 n)
  end.
End NATIND2.



==> anc/HoTT/coq-HoTT/test-suite/success/Case10.v <==
(* ============================================== *)
(*     To test compilation of dependent case      *)
(*      Multiple Patterns                         *)
(* ============================================== *)
Inductive skel : Type :=
  | PROP : skel
  | PROD : skel -> skel -> skel.

Parameter Can : skel -> Type.
Parameter default_can : forall s : skel, Can s.


Type
  (fun s1 s2 : skel =>
   match s1, s2 return (Can s1) with
   | PROP, PROP => default_can PROP
   | s1, _ => default_can s1
   end).


Type
  (fun s1 s2 : skel =>
   match s1, s2 return (Can s1) with
   | PROP, PROP => default_can PROP
   | PROP as s, _ => default_can s
   | PROD s1 s2 as s, PROP => default_can s
   | PROD s1 s2 as s, _ => default_can s
   end).


==> anc/HoTT/coq-HoTT/test-suite/success/Case11.v <==
(* L'algo d'inférence du prédicat doit gérer le K-rédex dans le type de b *)
(* Problème rapporté par Solange Coupet *)

Section A.

Variables (Alpha : Set) (Beta : Set).

Definition nodep_prod_of_dep (c : sigS (fun a : Alpha => Beta)) :
  Alpha * Beta := match c with
                  | existS _ a b => (a, b)
                  end.

End A.


==> anc/HoTT/coq-HoTT/test-suite/success/Case12.v <==
(* This example was proposed by Cuihtlauac ALVARADO *)

Require Import List.

Fixpoint mult2 (n : nat) : nat :=
  match n with
  | O => 0
  | S n => S (S (mult2 n))
  end.

Inductive list : nat -> Set :=
  | nil : list 0
  | cons : forall n : nat, list (mult2 n) -> list (S (S (mult2 n))).

Type
  (fun (P : forall n : nat, list n -> Prop) (f : P 0 nil)
     (f0 : forall (n : nat) (l : list (mult2 n)),
           P (mult2 n) l -> P (S (S (mult2 n))) (cons n l)) =>
   fix F (n : nat) (l : list n) {struct l} : P n l :=
     match l as x0 in (list x) return (P x x0) with
     | nil => f
     | cons n0 l0 => f0 n0 l0 (F (mult2 n0) l0)
     end).

Inductive list' : nat -> Set :=
  | nil' : list' 0
  | cons' : forall n : nat, let m := mult2 n in list' m -> list' (S (S m)).

Fixpoint length n (l : list' n) {struct l} : nat :=
  match l with
  | nil' => 0
  | cons' _ m l0 => S (length m l0)
  end.

Type
  (fun (P : forall n : nat, list' n -> Prop) (f : P 0 nil')
     (f0 : forall n : nat,
           let m := mult2 n in
           forall l : list' m, P m l -> P (S (S m)) (cons' n l)) =>
   fix F (n : nat) (l : list' n) {struct l} : P n l :=
     match l as x0 in (list' x) return (P x x0) with
     | nil' => f
     | cons' n0 m l0 => f0 n0 l0 (F m l0)
     end).

(* Check on-the-fly insertion of let-in patterns for compatibility *)

Inductive list'' : nat -> Set :=
  | nil'' : list'' 0
  | cons'' :
      forall n : nat,
      let m := mult2 n in list'' m -> let p := S (S m) in list'' p.

Check
  (fix length n (l : list'' n) {struct l} : nat :=
     match l with
     | nil'' => 0
     | cons'' n l0 => S (length (mult2 n) l0)
     end).

(* Check let-in in both parameters and in constructors *)

Inductive list''' (A:Set) (B:=(A*A)%type) (a:A) : B -> Set :=
  | nil''' : list''' A a (a,a)
  | cons''' :
     forall a' : A, let m := (a',a) in list''' A a m -> list''' A a (a,a).

Fixpoint length''' (A:Set) (B:=(A*A)%type) (a:A) (m:B) (l:list''' A a m)
  {struct l} : nat :=
  match l with
  | nil''' _ _ => 0
  | @cons''' _ _ _ _ m l0 => S (length''' A a m l0)
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case13.v <==
(* Check coercions in patterns *)

Inductive I : Set :=
  | C1 : nat -> I
  | C2 : I -> I.

Coercion C1 : nat >-> I.

(* Coercion at the root of pattern *)
Check (fun x => match x with
                | C2 n => 0
                | O => 0
                | S n => n
                end).

(* Coercion not at the root of pattern *)
Check (fun x => match x with
                | C2 O => 0
                | _ => 0
                end).

(* Unification and coercions inside patterns *)
Check
  (fun x : option nat => match x with
                         | None => 0
                         | Some O => 0
                         | _ => 0
                         end).

(* Coercion up to delta-conversion, and unification *)
Coercion somenat := Some (A:=nat).
Check (fun x => match x with
                | None => 0
                | O => 0
                | S n => n
                end).

(* Coercions with parameters *)
Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n : nat, nat -> listn n -> listn (S n).

Inductive I' : nat -> Set :=
  | C1' : forall n : nat, listn n -> I' n
  | C2' : forall n : nat, I' n -> I' n.

Coercion C1' : listn >-> I'.
Check (fun x : I' 0 => match x with
                       | C2' _ _ => 0
                       | niln => 0
                       | _ => 0
                       end).
Check (fun x : I' 0 => match x with
                       | C2' _ niln => 0
                       | _ => 0
                       end).

(* Check insertion of coercions around matched subterm *)

Parameter A:Set.
Parameter f:> A -> nat.

Inductive J : Set := D : A -> J.

Check (fun x => match x with
                | D 0 => 0
                | D _ => 1
                end).

(* Check coercions against the type of the term to match *)
(* Used to fail in V8.1beta *)

Inductive C : Set := c : C.
Inductive E : Set := e :> C -> E.
Check fun (x : E) => match x with c => e c end.

(* Check coercions with uniform parameters (cf bug #1168) *)

Inductive C' : bool -> Set := c' : C' true.
Inductive E' (b : bool) : Set := e' :> C' b -> E' b.
Check fun (x : E' true) => match x with c' => e' true c' end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case14.v <==
(* Test of inference of elimination predicate for "if" *)
(* submitted by Robert R Schneck *)

Axiom bad : false = true.

Definition try1 : False :=
  match bad in (_ = b) return (if b then False else True) with
  | refl_equal => I
  end.

Definition try2 : False :=
  match bad in (_ = b) return ((if b then False else True):Prop) with
  | refl_equal => I
  end.

Definition try3 : False :=
  match
    bad in (_ = b) return ((fun b' : bool => if b' then False else True) b)
  with
  | refl_equal => I
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case15.v <==
(* Check compilation of multiple pattern-matching on terms non
   apparently of inductive type *)

(* Check that the non dependency in y is OK both in V7 and V8 *)
Check
  (fun x (y : Prop) z =>
   match x, y, z return (x = x \/ z = z) with
   | O, y, z' => or_introl (z' = z') (refl_equal 0)
   | _, y, O => or_intror _ (refl_equal 0)
   | x, y, _ => or_introl _ (refl_equal x)
   end).

(* Suggested by Pierre Letouzey (PR#207) *)
Inductive Boite : Set :=
    boite : forall b : bool, (if b then nat else (nat * nat)%type) -> Boite.

Definition test (B : Boite) :=
  match B return nat with
  | boite true n => n
  | boite false (n, m) => n + m
  end.

(* Check lazyness of compilation ... future work
Inductive I : Set := c : (b:bool)(if b then bool else nat)->I.

Check [x]
  Cases x of
    (c (true as y) (true as x)) => (if x then y else true)
  | (c false O) => true | _ => false
  end.

Check [x]
  Cases x of
    (c true true) => true
  | (c false O) => true
  | _ => false
  end.

(* Devrait produire ceci mais trouver le type intermediaire est coton ! *)
Check
  [x:I]
   Cases x of
     (c b y) =>
      (<[b:bool](if b then bool else nat)->bool>if b
       then [y](if y then true else false)
       else [y]Cases y of
              O => true
            | (S _) => false
            end y)
   end.
*)


==> anc/HoTT/coq-HoTT/test-suite/success/Case16.v <==
(**********************************************************************)
(* Test dependencies in constructors                                  *)
(**********************************************************************)

Check
  (fun x : {b : bool | if b then True else False} =>
   match x return (let (b, _) := x in if b then True else False) with
   | exist _ true y => y
   | exist _ false z => z
   end).


==> anc/HoTT/coq-HoTT/test-suite/success/Case17.v <==
(* Check the synthesis of predicate from a cast in case of matching of
   the first component (here [list bool]) of a dependent type (here [sigS])
   (Simplification of an example from file parsing2.v of the Coq'Art
    exercises) *)

Require Import List.

Variable parse_rel : list bool -> list bool -> nat -> Prop.

Variables (l0 : list bool)
  (rec :
     forall l' : list bool,
     length l' <= S (length l0) ->
     {l'' : list bool &
     {t : nat | parse_rel l' l'' t /\ length l'' <= length l'}} +
     {(forall (l'' : list bool) (t : nat), ~ parse_rel l' l'' t)}).

Axiom HHH : forall A : Prop, A.

Check
  (match rec l0 (HHH _) with
   | inleft (existS _ (false :: l1) _) => inright _ (HHH _)
   | inleft (existS _ (true :: l1) (exist _ t1 (conj Hp Hl))) =>
       inright _ (HHH _)
   | inleft (existS _ _ _) => inright _ (HHH _)
   | inright Hnp => inright _ (HHH _)
   end
   :{l'' : list bool &
    {t : nat | parse_rel (true :: l0) l'' t /\ length l'' <= S (length l0)}} +
    {(forall (l'' : list bool) (t : nat), ~ parse_rel (true :: l0) l'' t)}).

(* The same but with relative links to l0 and rec *)

Check
  (fun (l0 : list bool)
     (rec : forall l' : list bool,
            length l' <= S (length l0) ->
            {l'' : list bool &
            {t : nat | parse_rel l' l'' t /\ length l'' <= length l'}} +
            {(forall (l'' : list bool) (t : nat), ~ parse_rel l' l'' t)}) =>
   match rec l0 (HHH _) with
   | inleft (existS _ (false :: l1) _) => inright _ (HHH _)
   | inleft (existS _ (true :: l1) (exist _ t1 (conj Hp Hl))) =>
       inright _ (HHH _)
   | inleft (existS _ _ _) => inright _ (HHH _)
   | inright Hnp => inright _ (HHH _)
   end
   :{l'' : list bool &
    {t : nat | parse_rel (true :: l0) l'' t /\ length l'' <= S (length l0)}} +
    {(forall (l'' : list bool) (t : nat), ~ parse_rel (true :: l0) l'' t)}).


==> anc/HoTT/coq-HoTT/test-suite/success/Case18.v <==
(* Check or-patterns *)

Definition g x :=
  match x with ((((1 as x),_) | (_,x)), (_,(2 as y))|(y,_)) => (x,y) end.

Check (refl_equal _ : g ((1,2),(3,4)) = (1,3)).

Check (refl_equal _ : g ((1,4),(3,2)) = (1,2)).

Fixpoint max (n m:nat) {struct m} : nat :=
  match  n, m with
  | S n', S m' => S (max n' m')
  | 0, p | p, 0 => p
  end.

(* Check bug #1477 *)

Inductive I : Set :=
  | A : nat -> nat -> I
  | B : nat -> nat -> I.

Definition foo (x:I) : nat :=
  match x with
    | A a b | B b a => S b
  end.



==> anc/HoTT/coq-HoTT/test-suite/success/Case19.v <==
(* This used to fail in Coq version 8.1 beta due to a non variable
   universe (issued by the inductive sort-polymorphism) being sent by
   pretyping to the kernel (bug #1182) *)

Variable T : Type.
Variable x : nat*nat.

Check let (_, _) := x in sigT (fun _ : T => nat).


==> anc/HoTT/coq-HoTT/test-suite/success/Case2.v <==
(* ============================================== *)
(*     To test compilation of dependent case      *)
(*  Nested patterns                               *)
(* ============================================== *)

Type
  match 0 as n return (n = n) with
  | O => refl_equal 0
  | m => refl_equal m
  end.




==> anc/HoTT/coq-HoTT/test-suite/success/Case3.v <==
Inductive Le : nat -> nat -> Set :=
  | LeO : forall n : nat, Le 0 n
  | LeS : forall n m : nat, Le n m -> Le (S n) (S m).

Parameter discr_l : forall n : nat, S n <> 0.

Type
  (fun n : nat =>
   match n return (n = 0 \/ n <> 0) with
   | O => or_introl (0 <> 0) (refl_equal 0)
   | S O => or_intror (1 = 0) (discr_l 0)
   | S (S x) => or_intror (S (S x) = 0) (discr_l (S x))
   end).

Parameter iguales : forall (n m : nat) (h : Le n m), Prop.

Type
  match LeO 0 as h in (Le n m) return Prop with
  | LeO O => True
  | LeS (S x) (S y) H => iguales (S x) (S y) H
  | _ => False
  end.

Type
  match LeO 0 as h in (Le n m) return Prop with
  | LeO O => True
  | LeS (S x) O H => iguales (S x) 0 H
  | _ => False
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case5.v <==

Parameter ff : forall n m : nat, n <> m -> S n <> S m.
Parameter discr_r : forall n : nat, 0 <> S n.
Parameter discr_l : forall n : nat, S n <> 0.


Type
  (fun n : nat =>
   match n return (n = 0 \/ n <> 0) with
   | O => or_introl (0 <> 0) (refl_equal 0)
   | S O => or_intror (1 = 0) (discr_l 0)
   | S (S x) => or_intror (S (S x) = 0) (discr_l (S x))
   end).


==> anc/HoTT/coq-HoTT/test-suite/success/Case6.v <==
Parameter ff : forall n m : nat, n <> m -> S n <> S m.
Parameter discr_r : forall n : nat, 0 <> S n.
Parameter discr_l : forall n : nat, S n <> 0.

Fixpoint eqdec (n m : nat) {struct n} : n = m \/ n <> m :=
  match n, m return (n = m \/ n <> m) with
  | O, O => or_introl (0 <> 0) (refl_equal 0)
  | O, S x => or_intror (0 = S x) (discr_r x)
  | S x, O => or_intror _ (discr_l x)
  | S x as N, S y as M =>
      match eqdec x y return (N = M \/ N <> M) with
      | or_introl h => or_introl (N <> M) (f_equal S h)
      | or_intror h => or_intror (N = M) (ff x y h)
      end
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case7.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Inductive Empty (A : Set) : List A -> Prop :=
    intro_Empty : Empty A (Nil A).

Parameter
  inv_Empty : forall (A : Set) (a : A) (x : List A), ~ Empty A (Cons A a x).


Type
  (fun (A : Set) (l : List A) =>
   match l return (Empty A l \/ ~ Empty A l) with
   | Nil _ => or_introl (~ Empty A (Nil A)) (intro_Empty A)
   | Cons _ a y as b => or_intror (Empty A b) (inv_Empty A a y)
   end).


==> anc/HoTT/coq-HoTT/test-suite/success/Case8.v <==
(* Check dependencies in the matching predicate (was failing in V8.0pl1) *)

Inductive t : forall x : 0 = 0, x = x -> Prop :=
    c : forall x : 0 = 0, t x (refl_equal x).

Definition a (x : t _ (refl_equal (refl_equal 0))) :=
  match x return match x with
                 | c y => Prop
                 end with
  | c y => y = y
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/Case9.v <==
Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Inductive eqlong : List nat -> List nat -> Prop :=
  | eql_cons :
      forall (n m : nat) (x y : List nat),
      eqlong x y -> eqlong (Cons nat n x) (Cons nat m y)
  | eql_nil : eqlong (Nil nat) (Nil nat).


Parameter V1 : eqlong (Nil nat) (Nil nat) \/ ~ eqlong (Nil nat) (Nil nat).
Parameter
  V2 :
    forall (a : nat) (x : List nat),
    eqlong (Nil nat) (Cons nat a x) \/ ~ eqlong (Nil nat) (Cons nat a x).
Parameter
  V3 :
    forall (a : nat) (x : List nat),
    eqlong (Cons nat a x) (Nil nat) \/ ~ eqlong (Cons nat a x) (Nil nat).
Parameter
  V4 :
    forall (a : nat) (x : List nat) (b : nat) (y : List nat),
    eqlong (Cons nat a x) (Cons nat b y) \/
    ~ eqlong (Cons nat a x) (Cons nat b y).

Parameter
  nff :
    forall (n m : nat) (x y : List nat),
    ~ eqlong x y -> ~ eqlong (Cons nat n x) (Cons nat m y).
Parameter
  inv_r : forall (n : nat) (x : List nat), ~ eqlong (Nil nat) (Cons nat n x).
Parameter
  inv_l : forall (n : nat) (x : List nat), ~ eqlong (Cons nat n x) (Nil nat).

Fixpoint eqlongdec (x y : List nat) {struct x} :
 eqlong x y \/ ~ eqlong x y :=
  match x, y return (eqlong x y \/ ~ eqlong x y) with
  | Nil _, Nil _ => or_introl (~ eqlong (Nil nat) (Nil nat)) eql_nil
  | Nil _, Cons _ a x as L => or_intror (eqlong (Nil nat) L) (inv_r a x)
  | Cons _ a x as L, Nil _ => or_intror (eqlong L (Nil nat)) (inv_l a x)
  | Cons _ a x as L1, Cons _ b y as L2 =>
      match eqlongdec x y return (eqlong L1 L2 \/ ~ eqlong L1 L2) with
      | or_introl h => or_introl (~ eqlong L1 L2) (eql_cons a b x y h)
      | or_intror h => or_intror (eqlong L1 L2) (nff a b x y h)
      end
  end.


Type
  match Nil nat as x, Nil nat as y return (eqlong x y \/ ~ eqlong x y) with
  | Nil _, Nil _ => or_introl (~ eqlong (Nil nat) (Nil nat)) eql_nil
  | Nil _, Cons _ a x as L => or_intror (eqlong (Nil nat) L) (inv_r a x)
  | Cons _ a x as L, Nil _ => or_intror (eqlong L (Nil nat)) (inv_l a x)
  | Cons _ a x as L1, Cons _ b y as L2 =>
      match eqlongdec x y return (eqlong L1 L2 \/ ~ eqlong L1 L2) with
      | or_introl h => or_introl (~ eqlong L1 L2) (eql_cons a b x y h)
      | or_intror h => or_intror (eqlong L1 L2) (nff a b x y h)
      end
  end.



==> anc/HoTT/coq-HoTT/test-suite/success/CaseAlias.v <==
(*********************************************)
(* This has been a bug reported by Y. Bertot *)
Inductive expr : Set :=
  | b : expr -> expr -> expr
  | u : expr -> expr
  | a : expr
  | var : nat -> expr.

Fixpoint f (t : expr) : expr :=
  match t with
  | b t1 t2 => b (f t1) (f t2)
  | a => a
  | x => b t a
  end.

Fixpoint f2 (t : expr) : expr :=
  match t with
  | b t1 t2 => b (f2 t1) (f2 t2)
  | a => a
  | x => b x a
  end.

(*********************************************)
(* Test expansion of aliases                 *)
(* Originally taken from NMake_gen.v         *)

 Local Notation SizePlus n := (S (S (S (S (S (S n)))))).
 Local Notation Size := (SizePlus O).

 Parameter zn2z : Type -> Type.
 Parameter w0 : Type.
 Fixpoint word (w : Type) (n : nat) {struct n} : Type :=
  match n with
  | 0 => w
  | S n0 => zn2z (word w n0)
  end.

 Definition w1 := zn2z w0.
 Definition w2 := zn2z w1.
 Definition w3 := zn2z w2.
 Definition w4 := zn2z w3.
 Definition w5 := zn2z w4.
 Definition w6 := zn2z w5.

 Definition dom_t n := match n with
  | 0 => w0
  | 1 => w1
  | 2 => w2
  | 3 => w3
  | 4 => w4
  | 5 => w5
  | 6 => w6
  | SizePlus n => word w6 n
 end.
Parameter plus_t : forall n m : nat, word (dom_t n) m -> dom_t (m + n).

(* This used to fail because of a bug in expansion of SizePlus wrongly
   reusing n as an alias for the subpattern *)
Definition plus_t1 n : forall m, word (dom_t n) m -> dom_t (m+n) :=
   match n return (forall m, word (dom_t n) m -> dom_t (m+n)) with
     | SizePlus (S n') as n => plus_t n
     | _ as n =>
         fun m => match m return (word (dom_t n) m -> dom_t (m+n)) with
                    | SizePlus (S (S m')) as m => plus_t n m
                    | _ => fun x => x
                  end
   end.

(* Test (useless) intermediate alias *)
Definition plus_t2 n : forall m, word (dom_t n) m -> dom_t (m+n) :=
   match n return (forall m, word (dom_t n) m -> dom_t (m+n)) with
     | S (S (S (S (S (S (S n'))))) as n) as n'' => plus_t n''
     | _ as n =>
         fun m => match m return (word (dom_t n) m -> dom_t (m+n)) with
                    | SizePlus (S (S m')) as m => plus_t n m
                    | _ => fun x => x
                  end
   end.

(*****************************************************************************)
(* Check that alias expansion behaves consistently from versions to versions *)

Definition g m :=
  match pred m with
  | 0 => 0
  | n => n (* For compatibility, right-hand side should be (S n), not (pred m) *)
  end.

Goal forall m, g m = match pred m with 0 => 0 | S n => S n end.
intro; reflexivity.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/CaseInClause.v <==
(* in clause pattern *)
Require Vector.
Check (fun n (x: Vector.t True (S n)) =>
  match x in Vector.t _ (S m) return True with
    |Vector.cons _ h _ _ => h
  end).

(* Notation *)
Import Vector.VectorNotations.
Notation "A \dots n" := (Vector.t A n) (at level 200).
Check (fun m (x: Vector.t nat m) =>
  match x in _ \dots k return Vector.t nat (S k) with
    | Vector.nil _ => 0 :: []
    | Vector.cons _ h _ t => h :: h :: t
  end).

(* N should be a variable and not the inductiveRef *)
Require Import NArith.
Theorem foo : forall (n m : nat) (pf : n = m),
                match pf in _ = N with 
                  | eq_refl => unit
                end.


==> anc/HoTT/coq-HoTT/test-suite/success/Cases-bug1834.v <==
(* Bug in the computation of generalization *)

(* The following bug, elaborated by Bruno Barras, is solved from r11083  *)

Parameter P : unit -> Prop.
Definition T := sig P.
Parameter Q : T -> Prop.
Definition U := sig Q.
Parameter a : U.
Check (match a with exist _ (exist _ tt e2) e3 => e3=e3 end).

(* There is still a form submitted by Pierre Corbineau (#1834) which fails *)



==> anc/HoTT/coq-HoTT/test-suite/success/Cases.v <==
(****************************************************************************)
(* Pattern-matching when non inductive terms occur                          *)

(* Dependent form of annotation *)
Type match 0 as n, eq return nat with
     | O, x => 0
     | S x, y => x
     end.
Type match 0, eq, 0 return nat with
     | O, x, y => 0
     | S x, y, z => x
     end.
Type match 0, eq, 0 return _ with
     | O, x, y => 0
     | S x, y, z => x
     end.

(* Non dependent form of annotation *)
Type match 0, eq return nat with
     | O, x => 0
     | S x, y => x
     end.

(* Combining dependencies and non inductive arguments *)
Type
  (fun (A : Set) (a : A) (H : 0 = 0) =>
   match H in (_ = x), a return (H = H) with
   | _, _ => refl_equal H
   end).

(* Interaction with coercions *)
Parameter bool2nat : bool -> nat.
Coercion bool2nat : bool >-> nat.
Definition foo : nat -> nat :=
  fun x => match x with
             | O => true
             | S _ => 0
           end.

(****************************************************************************)
(* All remaining examples come from Cristina Cornes' V6 TESTS/MultCases.v   *)

Inductive IFExpr : Set :=
  | Var : nat -> IFExpr
  | Tr : IFExpr
  | Fa : IFExpr
  | IfE : IFExpr -> IFExpr -> IFExpr -> IFExpr.

Inductive List (A : Set) : Set :=
  | Nil : List A
  | Cons : A -> List A -> List A.

Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n : nat, nat -> listn n -> listn (S n).

Inductive Listn (A : Set) : nat -> Set :=
  | Niln : Listn A 0
  | Consn : forall n : nat, nat -> Listn A n -> Listn A (S n).

Inductive Le : nat -> nat -> Set :=
  | LeO : forall n : nat, Le 0 n
  | LeS : forall n m : nat, Le n m -> Le (S n) (S m).

Inductive LE (n : nat) : nat -> Set :=
  | LE_n : LE n n
  | LE_S : forall m : nat, LE n m -> LE n (S m).

Require Import Bool.



Inductive PropForm : Set :=
  | Fvar : nat -> PropForm
  | Or : PropForm -> PropForm -> PropForm.

Section testIFExpr.
Definition Assign := nat -> bool.
Parameter Prop_sem : Assign -> PropForm -> bool.

Type
  (fun (A : Assign) (F : PropForm) =>
   match F return bool with
   | Fvar n => A n
   | Or F G => Prop_sem A F || Prop_sem A G
   end).

Type
  (fun (A : Assign) (H : PropForm) =>
   match H return bool with
   | Fvar n => A n
   | Or F G => Prop_sem A F || Prop_sem A G
   end).
End testIFExpr.



Type (fun x : nat => match x return nat with
                     | O => 0
                     | x => x
                     end).

Module Type testlist.
Parameter A : Set.
Inductive list : Set :=
  | nil : list
  | cons : A -> list -> list.
Parameter inf : A -> A -> Prop.


Definition list_Lowert2 (a : A) (l : list) :=
  match l return Prop with
  | nil => True
  | cons b l => inf a b
  end.

Definition titi (a : A) (l : list) :=
  match l return list with
  | nil => l
  | cons b l => l
  end.
End testlist.


(* To test translation *)
(* ------------------- *)


Type match 0 return nat with
     | O => 0
     | _ => 0
     end.

Type match 0 return nat with
     | O as b => b
     | S O => 0
     | S (S x) => x
     end.

Type match 0 with
     | O as b => b
     | S O => 0
     | S (S x) => x
     end.


Type (fun x : nat => match x return nat with
                     | O as b => b
                     | S x => x
                     end).

Type (fun x : nat => match x with
                     | O as b => b
                     | S x => x
                     end).

Type match 0 return nat with
     | O as b => b
     | S x => x
     end.

Type match 0 return nat with
     | x => x
     end.

Type match 0 with
     | x => x
     end.

Type match 0 return nat with
     | O => 0
     | S x as b => b
     end.

Type (fun x : nat => match x return nat with
                     | O => 0
                     | S x as b => b
                     end).

Type (fun x : nat => match x with
                     | O => 0
                     | S x as b => b
                     end).


Type match 0 return nat with
     | O => 0
     | S x => 0
     end.


Type match 0 return (nat * nat) with
     | O => (0, 0)
     | S x => (x, 0)
     end.

Type match 0 with
     | O => (0, 0)
     | S x => (x, 0)
     end.

Type
  match 0 return (nat -> nat) with
  | O => fun n : nat => 0
  | S x => fun n : nat => 0
  end.

Type match 0 with
     | O => fun n : nat => 0
     | S x => fun n : nat => 0
     end.


Type
  match 0 return (nat -> nat) with
  | O => fun n : nat => 0
  | S x => fun n : nat => x + n
  end.

Type match 0 with
     | O => fun n : nat => 0
     | S x => fun n : nat => x + n
     end.


Type match 0 return nat with
     | O => 0
     | S x as b => b + x
     end.

Type match 0 return nat with
     | O => 0
     | S a as b => b + a
     end.
Type match 0 with
     | O => 0
     | S a as b => b + a
     end.


Type match 0 with
     | O => 0
     | _ => 0
     end.

Type match 0 return nat with
     | O => 0
     | x => x
     end.

Type match 0, 1 return nat with
     | x, y => x + y
     end.

Type match 0, 1 with
     | x, y => x + y
     end.

Type match 0, 1 return nat with
     | O, y => y
     | S x, y => x + y
     end.

Type match 0, 1 with
     | O, y => y
     | S x, y => x + y
     end.


Type match 0, 1 return nat with
     | O, x => x
     | S y, O => y
     | x, y => x + y
     end.




Type match 0, 1 with
     | O, x => x + 0
     | S y, O => y + 0
     | x, y => x + y
     end.

Type
  match 0, 1 return nat with
  | O, x => x + 0
  | S y, O => y + 0
  | x, y => x + y
  end.


Type
  match 0, 1 return nat with
  | O, x => x
  | S x as b, S y => b + x + y
  | x, y => x + y
  end.


Type
  match 0, 1 with
  | O, x => x
  | S x as b, S y => b + x + y
  | x, y => x + y
  end.


Type
  (fun l : List nat =>
   match l return (List nat) with
   | Nil _ => Nil nat
   | Cons _ a l => l
   end).

Type (fun l : List nat => match l with
                          | Nil _ => Nil nat
                          | Cons _ a l => l
                          end).

Type match Nil nat return nat with
     | Nil _ => 0
     | Cons _ a l => S a
     end.
Type match Nil nat with
     | Nil _ => 0
     | Cons _ a l => S a
     end.

Type match Nil nat return (List nat) with
     | Cons _ a l => l
     | x => x
     end.

Type match Nil nat with
     | Cons _ a l => l
     | x => x
     end.

Type
  match Nil nat return (List nat) with
  | Nil _ => Nil nat
  | Cons _ a l => l
  end.

Type match Nil nat with
     | Nil _ => Nil nat
     | Cons _ a l => l
     end.


Type
  match 0 return nat with
  | O => 0
  | S x => match Nil nat return nat with
           | Nil _ => x
           | Cons _ a l => x + a
           end
  end.

Type
  match 0 with
  | O => 0
  | S x => match Nil nat with
           | Nil _ => x
           | Cons _ a l => x + a
           end
  end.

Type
  (fun y : nat =>
   match y with
   | O => 0
   | S x => match Nil nat with
            | Nil _ => x
            | Cons _ a l => x + a
            end
   end).


Type
  match 0, Nil nat return nat with
  | O, x => 0
  | S x, Nil _ => x
  | S x, Cons _ a l => x + a
  end.



Type
  (fun (n : nat) (l : listn n) =>
   match l return nat with
   | niln => 0
   | x => 0
   end).

Type (fun (n : nat) (l : listn n) => match l with
                                     | niln => 0
                                     | x => 0
                                     end).


Type match niln return nat with
     | niln => 0
     | x => 0
     end.

Type match niln with
     | niln => 0
     | x => 0
     end.

Type match niln return nat with
     | niln => 0
     | consn n a l => a
     end.
Type match niln with
     | niln => 0
     | consn n a l => a
     end.


Type
  match niln in (listn n) return nat with
  | consn m _ niln => m
  | _ => 1
  end.



Type
  (fun (n x : nat) (l : listn n) =>
   match x, l return nat with
   | O, niln => 0
   | y, x => 0
   end).

Type match 0, niln return nat with
     | O, niln => 0
     | y, x => 0
     end.


Type match niln, 0 return nat with
     | niln, O => 0
     | y, x => 0
     end.

Type match niln, 0 with
     | niln, O => 0
     | y, x => 0
     end.

Type match niln, niln return nat with
     | niln, niln => 0
     | x, y => 0
     end.

Type match niln, niln with
     | niln, niln => 0
     | x, y => 0
     end.

Type
  match niln, niln, niln return nat with
  | niln, niln, niln => 0
  | x, y, z => 0
  end.


Type match niln, niln, niln with
     | niln, niln, niln => 0
     | x, y, z => 0
     end.



Type match niln return nat with
     | niln => 0
     | consn n a l => 0
     end.

Type match niln with
     | niln => 0
     | consn n a l => 0
     end.


Type
  match niln, niln return nat with
  | niln, niln => 0
  | niln, consn n a l => n
  | consn n a l, x => a
  end.


Type
  match niln, niln with
  | niln, niln => 0
  | niln, consn n a l => n
  | consn n a l, x => a
  end.


Type
  (fun (n : nat) (l : listn n) =>
   match l return nat with
   | niln => 0
   | x => 0
   end).

Type
  (fun (c : nat) (s : bool) =>
   match c, s return nat with
   | O, _ => 0
   | _, _ => c
   end).

Type
  (fun (c : nat) (s : bool) =>
   match c, s return nat with
   | O, _ => 0
   | S _, _ => c
   end).


(* Rows of pattern variables: some tricky cases *)
Axioms (P : nat -> Prop) (f : forall n : nat, P n).

Type
  (fun i : nat =>
   match true, i as n return (P n) with
   | true, k => f k
   | _, k => f k
   end).

Type
  (fun i : nat =>
   match i as n, true return (P n) with
   | k, true => f k
   | k, _ => f k
   end).

(* Nested Cases: the SYNTH of the Cases on n used to make Multcase believe
 * it has to synthesize the predicate on O (which he can't)
 *)
Type
  match 0 as n return match n with
                      | O => bool
                      | S _ => nat
                      end with
  | O => true
  | S _ => 0
  end.

Type (fun (n : nat) (l : listn n) => match l with
                                     | niln => 0
                                     | x => 0
                                     end).

Type
  (fun (n : nat) (l : listn n) =>
   match l return nat with
   | niln => 0
   | consn n a niln => 0
   | consn n a (consn m b l) => n + m
   end).


Type
  (fun (n : nat) (l : listn n) =>
   match l with
   | niln => 0
   | consn n a niln => 0
   | consn n a (consn m b l) => n + m
   end).



Type
  (fun (n : nat) (l : listn n) =>
   match l return nat with
   | niln => 0
   | consn n a niln => 0
   | consn n a (consn m b l) => n + m
   end).

Type
  (fun (n : nat) (l : listn n) =>
   match l with
   | niln => 0
   | consn n a niln => 0
   | consn n a (consn m b l) => n + m
   end).


Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l return nat with
   | Niln _ => 0
   | Consn _ n a (Niln _) => 0
   | Consn _ n a (Consn _ m b l) => n + m
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l with
   | Niln _ => 0
   | Consn _ n a (Niln _) => 0
   | Consn _ n a (Consn _ m b l) => n + m
   end).

Type
  (fun (A:Set) (n:nat) (l:Listn A n) =>
    match l return Listn A O with
      | Niln _ as b => b
      | Consn _  n a (Niln _ as b) => (Niln A)
      | Consn _ n a (Consn _ m b l) => (Niln A)
    end).

(*
Type
  (fun (A:Set) (n:nat) (l:Listn A n) =>
    match l with
      | Niln _ as b => b
      | Consn _ n a (Niln _ as b) => (Niln A)
      | Consn _ n a (Consn _ m b l) => (Niln A)
    end).
*)

Type
  (fun (A:Set) (n:nat) (l:Listn A n) =>
    match l return Listn A (S 0) with
      | Niln _ as b => Consn A O O b
      | Consn _ n a (Niln _) as L => L
      | Consn _ n a _ => Consn A O O (Niln A)
    end).

Type
  (fun (A:Set) (n:nat) (l:Listn A n) =>
    match l return Listn A (S 0) with
      | Niln _ as b => Consn A O O b
      | Consn _ n a (Niln _) as L => L
      | Consn _ n a _ => Consn A O O (Niln A)
    end).

(* To test treatment of as-patterns in depth *)
Type
  (fun (A : Set) (l : List A) =>
   match l with
   | Nil _ as b => Nil A
   | Cons _ a (Nil _) as L => L
   | Cons _ a (Cons _ b m) as L => L
   end).


Type
  (fun (n : nat) (l : listn n) =>
   match l return (listn n) with
   | niln => l
   | consn n a c => l
   end).
Type
  (fun (n : nat) (l : listn n) =>
   match l with
   | niln => l
   | consn n a c => l
   end).


Type
  (fun (n : nat) (l : listn n) =>
   match l return (listn n) with
   | niln as b => l
   | _ => l
   end).


Type
  (fun (n : nat) (l : listn n) => match l with
                                  | niln as b => l
                                  | _ => l
                                  end).

Type
  (fun (n : nat) (l : listn n) =>
   match l return (listn n) with
   | niln as b => l
   | x => l
   end).


Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l with
   | Niln _ as b => l
   | _ => l
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l return (Listn A n) with
   | Niln _ => l
   | Consn _ n a (Niln _) => l
   | Consn _ n a (Consn _ m b c) => l
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l with
   | Niln _ => l
   | Consn _ n a (Niln _) => l
   | Consn _ n a (Consn _ m b c) => l
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l return (Listn A n) with
   | Niln _ as b => l
   | Consn _ n a (Niln _ as b) => l
   | Consn _ n a (Consn _ m b _) => l
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l with
   | Niln _ as b => l
   | Consn _ n a (Niln _ as b) => l
   | Consn _ n a (Consn _ m b _) => l
   end).


Type
  match niln return nat with
  | niln => 0
  | consn n a niln => 0
  | consn n a (consn m b l) => n + m
  end.


Type
  match niln with
  | niln => 0
  | consn n a niln => 0
  | consn n a (consn m b l) => n + m
  end.

Type match LeO 0 return nat with
     | LeO x => x
     | LeS n m h => n + m
     end.


Type match LeO 0 with
     | LeO x => x
     | LeS n m h => n + m
     end.

Type
  (fun (n : nat) (l : Listn nat n) =>
   match l return nat with
   | Niln _ => 0
   | Consn _ n a l => 0
   end).


Type
  (fun (n : nat) (l : Listn nat n) =>
   match l with
   | Niln _ => 0
   | Consn _ n a l => 0
   end).


Type match Niln nat with
     | Niln _ => 0
     | Consn _ n a l => 0
     end.

Type match LE_n 0 return nat with
     | LE_n _ => 0
     | LE_S _ m h => 0
     end.


Type match LE_n 0 with
     | LE_n _ => 0
     | LE_S _ m h => 0
     end.



Type match LE_n 0 with
     | LE_n _ => 0
     | LE_S _ m h => 0
     end.



Type
  match niln return nat with
  | niln => 0
  | consn n a niln => n
  | consn n a (consn m b l) => n + m
  end.

Type
  match niln with
  | niln => 0
  | consn n a niln => n
  | consn n a (consn m b l) => n + m
  end.


Type
  match Niln nat return nat with
  | Niln _ => 0
  | Consn _ n a (Niln _
) => n
  | Consn _ n a (Consn _ m b l) => n + m
  end.

Type
  match Niln nat with
  | Niln _ => 0
  | Consn _ n a (Niln _) => n
  | Consn _ n a (Consn _ m b l) => n + m
  end.


Type
  match LeO 0 return nat with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => n + x
  end.


Type
  match LeO 0 with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => n + x
  end.


Type
  match LeO 0 return nat with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => m
  end.

Type
  match LeO 0 with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => m
  end.


Type
  (fun (n m : nat) (h : Le n m) =>
   match h return nat with
   | LeO x => x
   | x => 0
   end).

Type (fun (n m : nat) (h : Le n m) => match h with
                                      | LeO x => x
                                      | x => 0
                                      end).


Type
  (fun (n m : nat) (h : Le n m) =>
   match h return nat with
   | LeS n m h => n
   | x => 0
   end).


Type
  (fun (n m : nat) (h : Le n m) => match h with
                                   | LeS n m h => n
                                   | x => 0
                                   end).


Type
  (fun (n m : nat) (h : Le n m) =>
   match h return (nat * nat) with
   | LeO n => (0, n)
   | LeS n m _ => (S n, S m)
   end).


Type
  (fun (n m : nat) (h : Le n m) =>
   match h with
   | LeO n => (0, n)
   | LeS n m _ => (S n, S m)
   end).

Module Type F_v1.
Fixpoint F (n m : nat) (h : Le n m) {struct h} : Le n (S m) :=
  match h in (Le n m) return (Le n (S m)) with
  | LeO m' => LeO (S m')
  | LeS n' m' h' => LeS n' (S m') (F n' m' h')
  end.
End F_v1.

Module Type F_v2.
Fixpoint F (n m : nat) (h : Le n m) {struct h} : Le n (S m) :=
  match h in (Le n m) return (Le n (S m)) with
  | LeS n m h => LeS n (S m) (F n m h)
  | LeO m => LeO (S m)
  end.
End F_v2.

(* Rend la longueur de la liste *)

Module Type L1.
Definition length (n : nat) (l : listn n) :=
  match l return nat with
  | consn n _ (consn m _ _) => S (S m)
  | consn n _ _ => 1
  | _ => 0
  end.
End L1.

Module Type L1'.
Definition length (n : nat) (l : listn n) :=
  match l with
  | consn n _ (consn m _ _) => S (S m)
  | consn n _ _ => 1
  | _ => 0
  end.
End L1'.

Module Type L2.
Definition length (n : nat) (l : listn n) :=
  match l return nat with
  | consn n _ (consn m _ _) => S (S m)
  | consn n _ _ => S n
  | _ => 0
  end.
End L2.

Module Type L2'.
Definition length (n : nat) (l : listn n) :=
  match l with
  | consn n _ (consn m _ _) => S (S m)
  | consn n _ _ => S n
  | _ => 0
  end.
End L2'.

Module Type L3.
Definition length (n : nat) (l : listn n) :=
  match l return nat with
  | consn n _ (consn m _ l) => S n
  | consn n _ _ => 1
  | _ => 0
  end.
End L3.

Module Type L3'.
Definition length (n : nat) (l : listn n) :=
  match l with
  | consn n _ (consn m _ l) => S n
  | consn n _ _ => 1
  | _ => 0
  end.
End L3'.

Type match LeO 0 return nat with
     | LeS n m h => n + m
     | x => 0
     end.
Type match LeO 0 with
     | LeS n m h => n + m
     | x => 0
     end.

Type
  (fun (n m : nat) (h : Le n m) =>
   match h return nat with
   | LeO x => x
   | LeS n m (LeO x) => x + m
   | LeS n m (LeS x y h) => n + (m + (x + y))
   end).


Type
  (fun (n m : nat) (h : Le n m) =>
   match h with
   | LeO x => x
   | LeS n m (LeO x) => x + m
   | LeS n m (LeS x y h) => n + (m + (x + y))
   end).

Type
  match LeO 0 return nat with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => n + (m + (x + y))
  end.

Type
  match LeO 0 with
  | LeO x => x
  | LeS n m (LeO x) => x + m
  | LeS n m (LeS x y h) => n + (m + (x + y))
  end.


Type
  match LE_n 0 return nat with
  | LE_n _ => 0
  | LE_S _ m (LE_n _) => 0 + m
  | LE_S _ m (LE_S _ y h) => 0 + m
  end.


Type
  match LE_n 0 with
  | LE_n _ => 0
  | LE_S _ m (LE_n _) => 0 + m
  | LE_S _ m (LE_S _ y h) => 0 + m
  end.


Type (fun (n m : nat) (h : Le n m) => match h with
                                      | x => x
                                      end).

Type
  (fun (n m : nat) (h : Le n m) =>
   match h return nat with
   | LeO n => n
   | x => 0
   end).
Type (fun (n m : nat) (h : Le n m) => match h with
                                      | LeO n => n
                                      | x => 0
                                      end).


Type
  (fun n : nat =>
   match niln return (nat -> nat) with
   | niln => fun _ : nat => 0
   | consn n a niln => fun _ : nat => 0
   | consn n a (consn m b l) => fun _ : nat => n + m
   end).


Type
  (fun n : nat =>
   match niln with
   | niln => fun _ : nat => 0
   | consn n a niln => fun _ : nat => 0
   | consn n a (consn m b l) => fun _ : nat => n + m
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l return (nat -> nat) with
   | Niln _ => fun _ : nat => 0
   | Consn _ n a (Niln _) => fun _ : nat => n
   | Consn _ n a (Consn _ m b l) => fun _ : nat => n + m
   end).

Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l with
   | Niln _ => fun _ : nat => 0
   | Consn _ n a (Niln _) => fun _ : nat => n
   | Consn _ n a (Consn _ m b l) => fun _ : nat => n + m
   end).

(* Also tests for multiple _ patterns *)
Type
  (fun (A : Set) (n : nat) (l : Listn A n) =>
   match l in (Listn _ n) return (Listn A n) with
   | Niln _ as b => b
   | Consn _ _ _ _ as b => b
   end).

(** This one was said to raised once an "Horrible error message!" *)

Type
  (fun (A:Set) (n:nat) (l:Listn A n) =>
   match l with
   | Niln _ as b => b
   | Consn _ _ _ _  as b =>  b
   end).

Type
  match niln in (listn n) return (listn n) with
  | niln as b => b
  | consn _ _ _ as b => b
  end.


Type
  match niln in (listn n) return (listn n) with
  | niln as b => b
  | x => x
  end.

Type
  (fun (n m : nat) (h : LE n m) =>
   match h return (nat -> nat) with
   | LE_n _ => fun _ : nat => n
   | LE_S _ m (LE_n _) => fun _ : nat => n + m
   | LE_S _ m (LE_S _ y h) => fun _ : nat => m + y
   end).
Type
  (fun (n m : nat) (h : LE n m) =>
   match h with
   | LE_n _ => fun _ : nat => n
   | LE_S _ m (LE_n _) => fun _ : nat => n + m
   | LE_S _ m (LE_S _ y h) => fun _ : nat => m + y
   end).


Type
  (fun (n m : nat) (h : LE n m) =>
   match h return nat with
   | LE_n _ => n
   | LE_S _ m (LE_n _) => n + m
   | LE_S _ m (LE_S _ y (LE_n _)) => n + m + y
   | LE_S _ m (LE_S _ y (LE_S _ y' h)) => n + m + (y + y')
   end).



Type
  (fun (n m : nat) (h : LE n m) =>
   match h with
   | LE_n _ => n
   | LE_S _ m (LE_n _) => n + m
   | LE_S _ m (LE_S _ y (LE_n _)) => n + m + y
   | LE_S _ m (LE_S _ y (LE_S _ y' h)) => n + m + (y + y')
   end).


Type
  (fun (n m : nat) (h : LE n m) =>
   match h return nat with
   | LE_n _ => n
   | LE_S _ m (LE_n _) => n + m
   | LE_S _ m (LE_S _ y h) => n + m + y
   end).


Type
  (fun (n m : nat) (h : LE n m) =>
   match h with
   | LE_n _ => n
   | LE_S _ m (LE_n _) => n + m
   | LE_S _ m (LE_S _ y h) => n + m + y
   end).

Type
  (fun n m : nat =>
   match LeO 0 return nat with
   | LeS n m h => n + m
   | x => 0
   end).

Type (fun n m : nat => match LeO 0 with
                       | LeS n m h => n + m
                       | x => 0
                       end).

Parameter test : forall n : nat, {0 <= n} + {False}.
Type (fun n : nat => match test n return nat with
                     | left _ => 0
                     | _ => 0
                     end).


Type (fun n : nat => match test n return nat with
                     | left _ => 0
                     | _ => 0
                     end).

Type (fun n : nat => match test n with
                     | left _ => 0
                     | _ => 0
                     end).

Parameter compare : forall n m : nat, {n < m} + {n = m} + {n > m}.
Type
  match compare 0 0 return nat with

      (* k<i *) | inleft (left _) => 0
   (* k=i *) | inleft _ => 0
   (* k>i *) | inright _ => 0
  end.

Type
  match compare 0 0 with

      (* k<i *) | inleft (left _) => 0
   (* k=i *) | inleft _ => 0
   (* k>i *) | inright _ => 0
  end.



CoInductive SStream (A : Set) : (nat -> A -> Prop) -> Type :=
    scons :
      forall (P : nat -> A -> Prop) (a : A),
      P 0 a -> SStream A (fun n : nat => P (S n)) -> SStream A P.
Parameter B : Set.

Type
  (fun (P : nat -> B -> Prop) (x : SStream B P) =>
   match x return B with
   | scons _ _ a _ _ => a
   end).


Type
  (fun (P : nat -> B -> Prop) (x : SStream B P) =>
   match x with
   | scons _ _ a _ _ => a
   end).

Type match (0, 0) return (nat * nat) with
     | (x, y) => (S x, S y)
     end.
Type match (0, 0) return (nat * nat) with
     | (b, y) => (S b, S y)
     end.
Type match (0, 0) return (nat * nat) with
     | (x, y) => (S x, S y)
     end.

Type match (0, 0) with
     | (x, y) => (S x, S y)
     end.
Type match (0, 0) with
     | (b, y) => (S b, S y)
     end.
Type match (0, 0) with
     | (x, y) => (S x, S y)
     end.

Module Type test_concat.

Parameter concat : forall A : Set, List A -> List A -> List A.

Type
  match Nil nat, Nil nat return (List nat) with
  | Nil _ as b, x => concat nat b x
  | Cons _ _ _ as d, Nil _ as c => concat nat d c
  | _, _ => Nil nat
  end.
Type
  match Nil nat, Nil nat with
  | Nil _ as b, x => concat nat b x
  | Cons _ _ _ as d, Nil _ as c => concat nat d c
  | _, _ => Nil nat
  end.

End test_concat.

Inductive redexes : Set :=
  | VAR : nat -> redexes
  | Fun : redexes -> redexes
  | Ap : bool -> redexes -> redexes -> redexes.

Fixpoint regular (U : redexes) : Prop :=
  match U return Prop with
  | VAR n => True
  | Fun V => regular V
  | Ap true (Fun _ as V) W => regular V /\ regular W
  | Ap true _ W => False
  | Ap false V W => regular V /\ regular W
  end.


Type (fun n : nat => match n with
                     | O => 0
                     | S (S n as V) => V
                     | _ => 0
                     end).

Parameter
  concat :
    forall n : nat, listn n -> forall m : nat, listn m -> listn (n + m).
Type
  (fun (n : nat) (l : listn n) (m : nat) (l' : listn m) =>
   match l in (listn n), l' return (listn (n + m)) with
   | niln, x => x
   | consn n a l'', x => consn (n + m) a (concat n l'' m x)
   end).

Type
  (fun (x y z : nat) (H : x = y) (H0 : y = z) =>
   match H return (x = z) with
   | refl_equal =>
       match H0 in (_ = n) return (x = n) with
       | refl_equal => H
       end
   end).

Type (fun h : False => match h return False with
                       end).

Type (fun h : False => match h return True with
                       end).

Definition is_zero (n : nat) := match n with
                                | O => True
                                | _ => False
                                end.

Type
  (fun (n : nat) (h : 0 = S n) =>
   match h in (_ = n) return (is_zero n) with
   | refl_equal => I
   end).

Definition disc (n : nat) (h : 0 = S n) : False :=
  match h in (_ = n) return (is_zero n) with
  | refl_equal => I
  end.

Definition nlength3 (n : nat) (l : listn n) :=
  match l with
  | niln => 0
  | consn O _ _ => 1
  | consn (S n) _ _ => S (S n)
  end.

(* == Testing strategy elimintation predicate  synthesis == *)
Section titi.
Variable h : False.
Type match 0 with
     | O => 0
     | _ => except h
     end.
End titi.

Type match niln with
     | consn _ a niln => a
     | consn n _ x => 0
     | niln => 0
     end.



Inductive wsort : Set :=
  | ws : wsort
  | wt : wsort.
Inductive TS : wsort -> Set :=
  | id : TS ws
  | lift : TS ws -> TS ws.

Type
  (fun (b : wsort) (M N : TS b) =>
   match M, N with
   | lift M1, id => False
   | _, _ => True
   end).



(* ===================================================================== *)
(* To test pattern matching over a non-dependent inductive type, but     *)
(* having constructors with some arguments that depend on others         *)
(* I.e. to test manipulation of elimination predicate                    *)
(* ===================================================================== *)

Module Type test_term.

Parameter LTERM : nat -> Set.
Inductive TERM : Type :=
  | var : TERM
  | oper : forall op : nat, LTERM op -> TERM.

Parameter t1 t2 : TERM.

Type
  match t1, t2 with
  | var, var => True
  | oper op1 l1, oper op2 l2 => False
  | _, _ => False
  end.

End test_term.



Require Import Peano_dec.
Parameter n : nat.
Definition eq_prf := exists m : _, n = m.
Parameter p : eq_prf.

Type
  match p with
  | ex_intro _ c eqc =>
      match eq_nat_dec c n with
      | right _ => refl_equal n
      | left y => (* c=n*)  refl_equal n
      end
  end.


Parameter ordre_total : nat -> nat -> Prop.

Parameter N_cla : forall N : nat, {N = 0} + {N = 1} + {N >= 2}.

Parameter
  exist_U2 :
    forall N : nat,
    N >= 2 ->
    {n : nat |
    forall m : nat, 0 < m /\ m <= N /\ ordre_total n m /\ 0 < n /\ n < N}.

Type
  (fun N : nat =>
   match N_cla N with
   | inright H => match exist_U2 N H with
                  | exist _ a b => a
                  end
   | _ => 0
   end).



(* ============================================== *)
(*     To test compilation of dependent case      *)
(*  Nested patterns                               *)
(* ============================================== *)

(* == To test that terms named with AS are correctly absolutized before
      substitution in rhs   == *)

Type
  (fun n : nat =>
   match n return nat with
   | O => 0
   | S O => 0
   | S (S n1) as N => N
   end).

(* ========= *)

Type
  match niln in (listn n) return Prop with
  | niln => True
  | consn (S O) _ _ => False
  | _ => True
  end.

Type
  match niln in (listn n) return Prop with
  | niln => True
  | consn (S (S O)) _ _ => False
  | _ => True
  end.


Type
  match LeO 0 as h in (Le n m) return nat with
  | LeO _ => 0
  | LeS (S x) _ _ => x
  | _ => 1
  end.

Type
  match LeO 0 as h in (Le n m) return nat with
  | LeO _ => 0
  | LeS (S x) (S y) _ => x
  | _ => 1
  end.

Type
  match LeO 0 as h in (Le n m) return nat with
  | LeO _ => 0
  | LeS (S x as b) (S y) _ => b
  | _ => 1
  end.


Module Type ff.

Parameter ff : forall n m : nat, n <> m -> S n <> S m.
Parameter discr_r : forall n : nat, 0 <> S n.
Parameter discr_l : forall n : nat, S n <> 0.

Type
  (fun n : nat =>
   match n return (n = 0 \/ n <> 0) with
   | O => or_introl (0 <> 0) (refl_equal 0)
   | S x => or_intror (S x = 0) (discr_l x)
   end).

Module Type eqdec.

Fixpoint eqdec (n m : nat) {struct n} : n = m \/ n <> m :=
  match n, m return (n = m \/ n <> m) with
  | O, O => or_introl (0 <> 0) (refl_equal 0)
  | O, S x => or_intror (0 = S x) (discr_r x)
  | S x, O => or_intror _ (discr_l x)
  | S x, S y =>
      match eqdec x y return (S x = S y \/ S x <> S y) with
      | or_introl h => or_introl (S x <> S y) (f_equal S h)
      | or_intror h => or_intror (S x = S y) (ff x y h)
      end
  end.

End eqdec.

Module Type eqdec'.

Fixpoint eqdec (n : nat) : forall m : nat, n = m \/ n <> m :=
  match n return (forall m : nat, n = m \/ n <> m) with
  | O =>
      fun m : nat =>
      match m return (0 = m \/ 0 <> m) with
      | O => or_introl (0 <> 0) (refl_equal 0)
      | S x => or_intror (0 = S x) (discr_r x)
      end
  | S x =>
      fun m : nat =>
      match m return (S x = m \/ S x <> m) with
      | O => or_intror (S x = 0) (discr_l x)
      | S y =>
          match eqdec x y return (S x = S y \/ S x <> S y) with
          | or_introl h => or_introl (S x <> S y) (f_equal S h)
          | or_intror h => or_intror (S x = S y) (ff x y h)
          end
      end
  end.

End eqdec'.

Inductive empty : forall n : nat, listn n -> Prop :=
    intro_empty : empty 0 niln.

Parameter
  inv_empty : forall (n a : nat) (l : listn n), ~ empty (S n) (consn n a l).

Type
  (fun (n : nat) (l : listn n) =>
   match l in (listn n) return (empty n l \/ ~ empty n l) with
   | niln => or_introl (~ empty 0 niln) intro_empty
   | consn n a y as b => or_intror (empty (S n) b) (inv_empty n a y)
   end).

End ff.

Module Type ff'.

Parameter ff : forall n m : nat, n <> m -> S n <> S m.
Parameter discr_r : forall n : nat, 0 <> S n.
Parameter discr_l : forall n : nat, S n <> 0.

Type
  (fun n : nat =>
   match n return (n = 0 \/ n <> 0) with
   | O => or_introl (0 <> 0) (refl_equal 0)
   | S x => or_intror (S x = 0) (discr_l x)
   end).

Module Type eqdec.

Fixpoint eqdec (n m : nat) {struct n} : n = m \/ n <> m :=
  match n, m return (n = m \/ n <> m) with
  | O, O => or_introl (0 <> 0) (refl_equal 0)
  | O, S x => or_intror (0 = S x) (discr_r x)
  | S x, O => or_intror _ (discr_l x)
  | S x, S y =>
      match eqdec x y return (S x = S y \/ S x <> S y) with
      | or_introl h => or_introl (S x <> S y) (f_equal S h)
      | or_intror h => or_intror (S x = S y) (ff x y h)
      end
  end.

End eqdec.

Module Type eqdec'.

Fixpoint eqdec (n : nat) : forall m : nat, n = m \/ n <> m :=
  match n return (forall m : nat, n = m \/ n <> m) with
  | O =>
      fun m : nat =>
      match m return (0 = m \/ 0 <> m) with
      | O => or_introl (0 <> 0) (refl_equal 0)
      | S x => or_intror (0 = S x) (discr_r x)
      end
  | S x =>
      fun m : nat =>
      match m return (S x = m \/ S x <> m) with
      | O => or_intror (S x = 0) (discr_l x)
      | S y =>
          match eqdec x y return (S x = S y \/ S x <> S y) with
          | or_introl h => or_introl (S x <> S y) (f_equal S h)
          | or_intror h => or_intror (S x = S y) (ff x y h)
          end
      end
  end.

End eqdec'.
End ff'.

(* ================================================== *)
(* Pour tester parametres                             *)
(* ================================================== *)


Inductive Empty (A : Set) : List A -> Prop :=
    intro_Empty : Empty A (Nil A).

Parameter
  inv_Empty : forall (A : Set) (a : A) (x : List A), ~ Empty A (Cons A a x).


Type
  match Nil nat as l return (Empty nat l \/ ~ Empty nat l) with
  | Nil _ => or_introl (~ Empty nat (Nil nat)) (intro_Empty nat)
  | Cons _ a y => or_intror (Empty nat (Cons nat a y)) (inv_Empty nat a y)
  end.


(* ================================================== *)
(* Sur les listes                                     *)
(* ================================================== *)


Inductive empty : forall n : nat, listn n -> Prop :=
    intro_empty : empty 0 niln.

Parameter
  inv_empty : forall (n a : nat) (l : listn n), ~ empty (S n) (consn n a l).

Type
  (fun (n : nat) (l : listn n) =>
   match l in (listn n) return (empty n l \/ ~ empty n l) with
   | niln => or_introl (~ empty 0 niln) intro_empty
   | consn n a y as b => or_intror (empty (S n) b) (inv_empty n a y)
   end).

(* ===================================== *)
(*   Test parametros:                    *)
(* ===================================== *)

Inductive eqlong : List nat -> List nat -> Prop :=
  | eql_cons :
      forall (n m : nat) (x y : List nat),
      eqlong x y -> eqlong (Cons nat n x) (Cons nat m y)
  | eql_nil : eqlong (Nil nat) (Nil nat).


Parameter V1 : eqlong (Nil nat) (Nil nat) \/ ~ eqlong (Nil nat) (Nil nat).
Parameter
  V2 :
    forall (a : nat) (x : List nat),
    eqlong (Nil nat) (Cons nat a x) \/ ~ eqlong (Nil nat) (Cons nat a x).
Parameter
  V3 :
    forall (a : nat) (x : List nat),
    eqlong (Cons nat a x) (Nil nat) \/ ~ eqlong (Cons nat a x) (Nil nat).
Parameter
  V4 :
    forall (a : nat) (x : List nat) (b : nat) (y : List nat),
    eqlong (Cons nat a x) (Cons nat b y) \/
    ~ eqlong (Cons nat a x) (Cons nat b y).

Type
  match Nil nat as x, Nil nat as y return (eqlong x y \/ ~ eqlong x y) with
  | Nil _, Nil _ => V1
  | Nil _, Cons _ a x => V2 a x
  | Cons _ a x, Nil _ => V3 a x
  | Cons _ a x, Cons _ b y => V4 a x b y
  end.


Type
  (fun x y : List nat =>
   match x, y return (eqlong x y \/ ~ eqlong x y) with
   | Nil _, Nil _ => V1
   | Nil _, Cons _ a x => V2 a x
   | Cons _ a x, Nil _ => V3 a x
   | Cons _ a x, Cons _ b y => V4 a x b y
   end).


(* ===================================== *)

Inductive Eqlong :
forall n : nat, listn n -> forall m : nat, listn m -> Prop :=
  | Eql_cons :
      forall (n m : nat) (x : listn n) (y : listn m) (a b : nat),
      Eqlong n x m y -> Eqlong (S n) (consn n a x) (S m) (consn m b y)
  | Eql_niln : Eqlong 0 niln 0 niln.


Parameter W1 : Eqlong 0 niln 0 niln \/ ~ Eqlong 0 niln 0 niln.
Parameter
  W2 :
    forall (n a : nat) (x : listn n),
    Eqlong 0 niln (S n) (consn n a x) \/ ~ Eqlong 0 niln (S n) (consn n a x).
Parameter
  W3 :
    forall (n a : nat) (x : listn n),
    Eqlong (S n) (consn n a x) 0 niln \/ ~ Eqlong (S n) (consn n a x) 0 niln.
Parameter
  W4 :
    forall (n a : nat) (x : listn n) (m b : nat) (y : listn m),
    Eqlong (S n) (consn n a x) (S m) (consn m b y) \/
    ~ Eqlong (S n) (consn n a x) (S m) (consn m b y).

Type
  match
    niln as x in (listn n), niln as y in (listn m)
    return (Eqlong n x m y \/ ~ Eqlong n x m y)
  with
  | niln, niln => W1
  | niln, consn n a x => W2 n a x
  | consn n a x, niln => W3 n a x
  | consn n a x, consn m b y => W4 n a x m b y
  end.


Type
  (fun (n m : nat) (x : listn n) (y : listn m) =>
   match
     x in (listn n), y in (listn m)
     return (Eqlong n x m y \/ ~ Eqlong n x m y)
   with
   | niln, niln => W1
   | niln, consn n a x => W2 n a x
   | consn n a x, niln => W3 n a x
   | consn n a x, consn m b y => W4 n a x m b y
   end).


Parameter
  Inv_r :
    forall (n a : nat) (x : listn n), ~ Eqlong 0 niln (S n) (consn n a x).
Parameter
  Inv_l :
    forall (n a : nat) (x : listn n), ~ Eqlong (S n) (consn n a x) 0 niln.
Parameter
  Nff :
    forall (n a : nat) (x : listn n) (m b : nat) (y : listn m),
    ~ Eqlong n x m y -> ~ Eqlong (S n) (consn n a x) (S m) (consn m b y).



Fixpoint Eqlongdec (n : nat) (x : listn n) (m : nat)
 (y : listn m) {struct x} : Eqlong n x m y \/ ~ Eqlong n x m y :=
  match
    x in (listn n), y in (listn m)
    return (Eqlong n x m y \/ ~ Eqlong n x m y)
  with
  | niln, niln => or_introl (~ Eqlong 0 niln 0 niln) Eql_niln
  | niln, consn n a x as L => or_intror (Eqlong 0 niln (S n) L) (Inv_r n a x)
  | consn n a x as L, niln => or_intror (Eqlong (S n) L 0 niln) (Inv_l n a x)
  | consn n a x as L1, consn m b y as L2 =>
      match
        Eqlongdec n x m y
        return (Eqlong (S n) L1 (S m) L2 \/ ~ Eqlong (S n) L1 (S m) L2)
      with
      | or_introl h =>
          or_introl (~ Eqlong (S n) L1 (S m) L2) (Eql_cons n m x y a b h)
      | or_intror h =>
          or_intror (Eqlong (S n) L1 (S m) L2) (Nff n a x m b y h)
      end
  end.

(* ============================================== *)
(*     To test compilation of dependent case      *)
(*      Multiple Patterns                         *)
(* ============================================== *)
Inductive skel : Type :=
  | PROP : skel
  | PROD : skel -> skel -> skel.

Parameter Can : skel -> Type.
Parameter default_can : forall s : skel, Can s.

Type
  (fun s1 s2 s1 s2 : skel =>
   match s1, s2 return (Can s1) with
   | PROP, PROP => default_can PROP
   | PROD x y, PROP => default_can (PROD x y)
   | PROD x y, _ => default_can (PROD x y)
   | PROP, _ => default_can PROP
   end).

(* to test bindings in nested Cases *)
(* ================================ *)
Inductive Pair : Set :=
  | pnil : Pair
  | pcons : Pair -> Pair -> Pair.

Type
  (fun p q : Pair =>
   match p with
   | pcons _ x => match q with
                  | pcons _ (pcons _ x) => True
                  | _ => False
                  end
   | _ => False
   end).


Type
  (fun p q : Pair =>
   match p with
   | pcons _ x =>
       match q with
       | pcons _ (pcons _ x) =>
           match q with
           | pcons _ (pcons _ (pcons _ x)) => x
           | _ => pnil
           end
       | _ => pnil
       end
   | _ => pnil
   end).

Type
  (fun (n : nat) (l : listn (S n)) =>
   match l in (listn z) return (listn (pred z)) with
   | niln => niln
   | consn n _ l =>
       match l in (listn m) return (listn m) with
       | niln => niln
       | b => b
       end
   end).



(* Test de la syntaxe avec nombres *)
Require Import Arith.
Type (fun n => match n with
               | S (S O) => true
               | _ => false
               end).

Require Import ZArith.
Type (fun n => match n with
               | Z0 => true
               | _ => false
               end).

(* Check that types with unknown sort, as A below, are not fatal to
   the pattern-matching compilation *)

Definition transport {A} (P : A->Type) {x y : A} (p : x=y) (u : P x) : P y :=
  match p with eq_refl => u end.


==> anc/HoTT/coq-HoTT/test-suite/success/CasesDep.v <==
(* Check forward dependencies *)

Check
  (fun (P : nat -> Prop) Q (A : P 0 -> Q) (B : forall n : nat, P (S n) -> Q)
     x =>
   match x return Q with
   | exist _ O H => A H
   | exist _ (S n) H => B n H
   end).

(* Check dependencies in anonymous arguments (from FTA/listn.v) *)

Inductive listn (A : Set) : nat -> Set :=
  | niln : listn A 0
  | consn : forall (a : A) (n : nat), listn A n -> listn A (S n).

Section Folding.
Variable B C : Set.
Variable g : B -> C -> C.
Variable c : C.

Fixpoint foldrn (n : nat) (bs : listn B n) {struct bs} : C :=
  match bs with
  | niln _ => c
  | consn _ b _ tl => g b (foldrn _ tl)
  end.
End Folding.

(** Testing post-processing of nested dependencies *)

Check fun x:{x|x=0}*nat+nat => match x with
      | inl ((exist _ 0 eq_refl),0) => None
      | _ => Some 0
      end.

Check fun x:{_:{x|x=0}|True}+nat => match x with
      | inl (exist _ (exist _ 0 eq_refl) I) => None
      | _ => Some 0
      end.

Check fun x:{_:{x|x=0}|True}+nat => match x with
      | inl (exist _ (exist _ 0 eq_refl) I) => None
      | _ => Some 0
      end.

Check fun x:{_:{x|x=0}|True}+nat => match x return option nat with
      | inl (exist _ (exist _ 0 eq_refl) I) => None
      | _ => Some 0
      end.

  (* the next two examples were failing from r14703 (Nov 22 2011) to r14732 *)
  (* due to a bug in dependencies postprocessing (revealed by CoLoR) *)

Check fun x:{x:nat*nat|fst x = 0 & True} => match x return option nat with
      | exist2 _ _ (x,y) eq_refl I => None
      end.

Check fun x:{_:{x:nat*nat|fst x = 0 & True}|True}+nat => match x return option nat with
      | inl (exist _ (exist2 _ _ (x,y) eq_refl I) I) => None
      | _ => Some 0
      end.

(* -------------------------------------------------------------------- *)
(*   Example to test patterns matching on dependent families            *)
(* This exemple extracted from the developement done by Nacira Chabane  *)
(* (equipe Paris 6)                                                     *)
(* -------------------------------------------------------------------- *)


Require Import Prelude.
Require Import Logic_Type.

Section Orderings.
   Variable U : Type.

   Definition Relation := U -> U -> Prop.

   Variable R : Relation.

   Definition Reflexive : Prop := forall x : U, R x x.

   Definition Transitive : Prop := forall x y z : U, R x y -> R y z -> R x z.

   Definition Symmetric : Prop := forall x y : U, R x y -> R y x.

   Definition Antisymmetric : Prop := forall x y : U, R x y -> R y x -> x = y.

   Definition contains (R R' : Relation) : Prop :=
     forall x y : U, R' x y -> R x y.
  Definition same_relation (R R' : Relation) : Prop :=
    contains R R' /\ contains R' R.
Inductive Equivalence : Prop :=
    Build_Equivalence : Reflexive -> Transitive -> Symmetric -> Equivalence.

   Inductive PER : Prop :=
       Build_PER : Symmetric -> Transitive -> PER.

End Orderings.

(***** Setoid  *******)

Inductive Setoid : Type :=
    Build_Setoid :
      forall (S : Type) (R : Relation S), Equivalence _ R -> Setoid.

Definition elem (A : Setoid) := let (S, R, e) := A in S.

Definition equal (A : Setoid) :=
  let (S, R, e) as s return (Relation (elem s)) := A in R.


Axiom prf_equiv : forall A : Setoid, Equivalence (elem A) (equal A).
Axiom prf_refl : forall A : Setoid, Reflexive (elem A) (equal A).
Axiom prf_sym : forall A : Setoid, Symmetric (elem A) (equal A).
Axiom prf_trans : forall A : Setoid, Transitive (elem A) (equal A).

Section Maps.
Variable A B : Setoid.

Definition Map_law (f : elem A -> elem B) :=
  forall x y : elem A, equal _ x y -> equal _ (f x) (f y).

Inductive Map : Type :=
    Build_Map : forall (f : elem A -> elem B) (p : Map_law f), Map.

Definition explicit_ap (m : Map) :=
  match m return (elem A -> elem B) with
  | Build_Map f p => f
  end.

Axiom pres : forall m : Map, Map_law (explicit_ap m).

Definition ext (f g : Map) :=
  forall x : elem A, equal _ (explicit_ap f x) (explicit_ap g x).

Axiom Equiv_map_eq : Equivalence Map ext.

Definition Map_setoid := Build_Setoid Map ext Equiv_map_eq.

End Maps.

Notation ap := (explicit_ap _ _).

(* <Warning> : Grammar is replaced by Notation *)


Definition ap2 (A B C : Setoid) (f : elem (Map_setoid A (Map_setoid B C)))
  (a : elem A) := ap (ap f a).


(*****    posint     ******)

Inductive posint : Type :=
  | Z : posint
  | Suc : posint -> posint.

Axiom
  f_equal : forall (A B : Type) (f : A -> B) (x y : A), x = y -> f x = f y.
Axiom eq_Suc : forall n m : posint, n = m -> Suc n = Suc m.

(* The predecessor function *)

Definition pred (n : posint) : posint :=
  match n return posint with
  | Z => (* Z *)  Z
      (* Suc u *)
  | Suc u => u
  end.

Axiom pred_Sucn : forall m : posint, m = pred (Suc m).
Axiom eq_add_Suc : forall n m : posint, Suc n = Suc m -> n = m.
Axiom not_eq_Suc : forall n m : posint, n <> m -> Suc n <> Suc m.


Definition IsSuc (n : posint) : Prop :=
  match n return Prop with
  | Z => (* Z *)  False
      (* Suc p *)
  | Suc p => True
  end.
Definition IsZero (n : posint) : Prop :=
  match n with
  | Z => True
  | Suc _ => False
  end.

Axiom Z_Suc : forall n : posint, Z <> Suc n.
Axiom Suc_Z : forall n : posint, Suc n <> Z.
Axiom n_Sucn : forall n : posint, n <> Suc n.
Axiom Sucn_n : forall n : posint, Suc n <> n.
Axiom eqT_symt : forall a b : posint, a <> b -> b <> a.


(*******  Dsetoid *****)

Definition Decidable (A : Type) (R : Relation A) :=
  forall x y : A, R x y \/ ~ R x y.


Record DSetoid : Type :=
  {Set_of : Setoid; prf_decid : Decidable (elem Set_of) (equal Set_of)}.

(* example de Dsetoide d'entiers *)


Axiom eqT_equiv : Equivalence posint (eq (A:=posint)).
Axiom Eq_posint_deci : Decidable posint (eq (A:=posint)).

(* Dsetoide des posint*)

Definition Set_of_posint := Build_Setoid posint (eq (A:=posint)) eqT_equiv.

Definition Dposint := Build_DSetoid Set_of_posint Eq_posint_deci.



(**************************************)


(* Definition des signatures *)
(* une signature est un ensemble d'operateurs muni
 de l'arite de chaque operateur *)


Module Sig.

Record Signature : Type :=
  {Sigma : DSetoid; Arity : Map (Set_of Sigma) (Set_of Dposint)}.

Variable S : Signature.



Variable Var : DSetoid.

Inductive TERM : Type :=
  | var : elem (Set_of Var) -> TERM
  | oper :
      forall op : elem (Set_of (Sigma S)), LTERM (ap (Arity S) op) -> TERM
with LTERM : posint -> Type :=
  | nil : LTERM Z
  | cons : TERM -> forall n : posint, LTERM n -> LTERM (Suc n).



(* -------------------------------------------------------------------- *)
(*                  Examples                                            *)
(* -------------------------------------------------------------------- *)


Parameter t1 t2 : TERM.

Type
  match t1, t2 with
  | var v1, var v2 => True
  | oper op1 l1, oper op2 l2 => False
  | _, _ => False
  end.



Parameter n2 : posint.
Parameter l1 l2 : LTERM n2.

Type
  match l1, l2 with
  | nil, nil => True
  | cons v m y, nil => False
  | _, _ => False
  end.


Type
  match l1, l2 with
  | nil, nil => True
  | cons u n x, cons v m y => False
  | _, _ => False
  end.

Module Type Version1.

Definition equalT (t1 t2 : TERM) : Prop :=
  match t1, t2 with
  | var v1, var v2 => True
  | oper op1 l1, oper op2 l2 => False
  | _, _ => False
  end.

Definition EqListT (n1 : posint) (l1 : LTERM n1) (n2 : posint)
  (l2 : LTERM n2) : Prop :=
  match l1, l2 with
  | nil, nil => True
  | cons t1 n1' l1', cons t2 n2' l2' => False
  | _, _ => False
  end.

End Version1.


(* ------------------------------------------------------------------*)
(*          Initial exemple (without patterns)                       *)
(*-------------------------------------------------------------------*)

Module Version2.

Fixpoint equalT (t1 : TERM) : TERM -> Prop :=
  match t1 return (TERM -> Prop) with
  | var v1 =>
      (*var*)
      fun t2 : TERM =>
      match t2 return Prop with
      | var v2 =>
          (*var*) equal _ v1 v2
          (*oper*)
      | oper op2 _ => False
      end
      (*oper*)
  | oper op1 l1 =>
      fun t2 : TERM =>
      match t2 return Prop with
      | var v2 =>
          (*var*) False
          (*oper*)
      | oper op2 l2 =>
          equal _ op1 op2 /\
          EqListT (ap (Arity S) op1) l1 (ap (Arity S) op2) l2
      end
  end

 with EqListT (n1 : posint) (l1 : LTERM n1) {struct l1} :
 forall n2 : posint, LTERM n2 -> Prop :=
  match l1 in (LTERM _) return (forall n2 : posint, LTERM n2 -> Prop) with
  | nil =>
      (*nil*)
      fun (n2 : posint) (l2 : LTERM n2) =>
      match l2 in (LTERM _) return Prop with
      | nil =>
          (*nil*) True
          (*cons*)
      | cons t2 n2' l2' => False
      end
      (*cons*)
  | cons t1 n1' l1' =>
      fun (n2 : posint) (l2 : LTERM n2) =>
      match l2 in (LTERM _) return Prop with
      | nil =>
          (*nil*)  False
          (*cons*)
      | cons t2 n2' l2' => equalT t1 t2 /\ EqListT n1' l1' n2' l2'
      end
  end.

End Version2.

(* ---------------------------------------------------------------- *)
(*                Version with simple patterns                      *)
(* ---------------------------------------------------------------- *)

Module Version3.

Fixpoint equalT (t1 : TERM) : TERM -> Prop :=
  match t1 with
  | var v1 =>
      fun t2 : TERM =>
      match t2 with
      | var v2 => equal _ v1 v2
      | oper op2 _ => False
      end
  | oper op1 l1 =>
      fun t2 : TERM =>
      match t2 with
      | var _ => False
      | oper op2 l2 =>
          equal _ op1 op2 /\
          EqListT (ap (Arity S) op1) l1 (ap (Arity S) op2) l2
      end
  end

 with EqListT (n1 : posint) (l1 : LTERM n1) {struct l1} :
 forall n2 : posint, LTERM n2 -> Prop :=
  match l1 return (forall n2 : posint, LTERM n2 -> Prop) with
  | nil =>
      fun (n2 : posint) (l2 : LTERM n2) =>
      match l2 with
      | nil => True
      | _ => False
      end
  | cons t1 n1' l1' =>
      fun (n2 : posint) (l2 : LTERM n2) =>
      match l2 with
      | nil => False
      | cons t2 n2' l2' => equalT t1 t2 /\ EqListT n1' l1' n2' l2'
      end
  end.

End Version3.

Module Version4.

Fixpoint equalT (t1 : TERM) : TERM -> Prop :=
  match t1 with
  | var v1 =>
      fun t2 : TERM =>
      match t2 with
      | var v2 => equal _ v1 v2
      | oper op2 _ => False
      end
  | oper op1 l1 =>
      fun t2 : TERM =>
      match t2 with
      | var _ => False
      | oper op2 l2 =>
          equal _ op1 op2 /\
          EqListT (ap (Arity S) op1) l1 (ap (Arity S) op2) l2
      end
  end

 with EqListT (n1 : posint) (l1 : LTERM n1) (n2 : posint)
 (l2 : LTERM n2) {struct l1} : Prop :=
  match l1 with
  | nil => match l2 with
           | nil => True
           | _ => False
           end
  | cons t1 n1' l1' =>
      match l2 with
      | nil => False
      | cons t2 n2' l2' => equalT t1 t2 /\ EqListT n1' l1' n2' l2'
      end
  end.

End Version4.

(* ---------------------------------------------------------------- *)
(*                  Version with multiple patterns                  *)
(* ---------------------------------------------------------------- *)

Module Version5.

Fixpoint equalT (t1 t2 : TERM) {struct t1} : Prop :=
  match t1, t2 with
  | var v1, var v2 => equal _ v1 v2
  | oper op1 l1, oper op2 l2 =>
      equal _ op1 op2 /\ EqListT (ap (Arity S) op1) l1 (ap (Arity S) op2) l2
  | _, _ => False
  end

 with EqListT (n1 : posint) (l1 : LTERM n1) (n2 : posint)
 (l2 : LTERM n2) {struct l1} : Prop :=
  match l1, l2 with
  | nil, nil => True
  | cons t1 n1' l1', cons t2 n2' l2' =>
      equalT t1 t2 /\ EqListT n1' l1' n2' l2'
  | _, _ => False
  end.

End Version5.

(* ------------------------------------------------------------------ *)

End Sig.

(* Exemple soumis par Bruno *)

Definition bProp (b : bool) : Prop := if b then True else False.

Definition f0 (F : False) (ty : bool) : bProp ty :=
  match ty as _, ty return (bProp ty) with
  | true, true => I
  | _, false => F
  | _, true => I
  end.

(* Simplification of bug/wish #1671 *)

Inductive I : unit -> Type :=
| C : forall a, I a -> I tt.

(*
Definition F (l:I tt) : l = l :=
match l return l = l with
| C tt (C _ l')  => refl_equal (C tt (C _ l'))
end.

one would expect that the compilation of F (this involves
some kind of pattern-unification) would produce:
*)

Definition F (l:I tt) : l = l :=
match l return l = l with
| C tt l' => match l' return C _ l' = C _ l' with C _ l''  => refl_equal (C tt (C _ l'')) end
end.

Inductive J : nat -> Type :=
| D : forall a, J (S a) -> J a.

(*
Definition G (l:J O) : l = l :=
match l return l = l with
| D O (D 1 l')  => refl_equal (D O (D 1 l'))
| D _ _  => refl_equal _
end.

one would expect that the compilation of G (this involves inversion)
would produce:
*)

Definition G (l:J O) : l = l :=
match l return l = l with
| D 0 l'' =>
    match l'' as _l'' in J n return
      match n return forall l:J n, Prop with
      | O => fun _ => l = l
      | S p => fun l'' => D p l'' = D p l''
      end _l'' with
    | D 1 l'  => refl_equal (D O (D 1 l'))
    | _ => refl_equal _
    end
| _ => refl_equal _
end.

Fixpoint app {A} {n m} (v : listn A n) (w : listn A m) : listn A (n + m) :=
  match v with
    | niln _ => w
    | consn _ a n' v' => consn _ a _ (app v' w)
  end.

(* Testing regression of bug 2106 *)

Set Implicit Arguments.
Require Import List.

Inductive nt := E.
Definition root := E.
Inductive ctor : list nt -> nt -> Type :=
 Plus : ctor (cons E (cons E nil)) E.

Inductive term : nt -> Type :=
| Term : forall s n, ctor s n -> spine s -> term n
with spine : list nt -> Type :=
| EmptySpine : spine nil
| ConsSpine : forall n s, term n -> spine s -> spine (n :: s).

Inductive step : nt -> nt -> Type :=
  | Step : forall l n r n' (c:ctor (l++n::r) n'), spine l -> spine r -> step n
n'.

Definition test (s:step E E) :=
  match s with
    | @Step nil _ (cons E nil) _ Plus l l' => true
    | _ => false
  end.

(* Testing regression of bug 2454 ("get" used not be type-checkable when
   defined with its type constraint) *)

Inductive K : nat -> Type := KC : forall (p q:nat), K p.

Definition get : K O -> nat := fun x => match x with KC p q => q end.

(* Checking correct order of substitution of realargs *)
(* (was broken from revision 14664 to 14669) *)
(* Example extracted from contrib CoLoR *)

Inductive EQ : nat -> nat -> Prop := R x y : EQ x y.

Check fun e t (d1 d2:EQ e t) =>
      match d1 in EQ e1 t1, d2 in EQ e2 t2 return
        (e1,t1) = (e2,t2) -> (e1,t1) = (e,t) -> 0=0
      with
      | R _ _, R _ _ => fun _ _ => eq_refl
      end.


==> anc/HoTT/coq-HoTT/test-suite/success/Check.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* Compiling the theories allows to test parsing and typing but not printing *)
(* This file tests that pretty-printing does not fail                        *)
(* Test of exact output is not specified                                     *)

Check 0.
Check S.
Check nat.


==> anc/HoTT/coq-HoTT/test-suite/success/Conjecture.v <==
(* Check keywords Conjecture and Admitted are recognized *)

Conjecture c : forall n : nat, n = 0.

Check c.

Theorem d : forall n : nat, n = 0.
Proof.
  induction n.
  reflexivity.
  assert (H : False).
  2: destruct H.
Admitted.


==> anc/HoTT/coq-HoTT/test-suite/success/DHyp.v <==



==> anc/HoTT/coq-HoTT/test-suite/success/Decompose.v <==
(* This was a Decompose bug reported by Randy Pollack (29 Mar 2000) *)

Goal
0 = 0 /\ (forall x : nat, x = x -> x = x /\ (forall y : nat, y = y -> y = y)) ->
True.
intro H.
decompose [and] H. (* Was failing *)

Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/DiscrR.v <==
Require Import Reals.
Require Import DiscrR.

Lemma ex0 : 1%R <> 0%R.
Proof.
  discrR.
Qed.

Lemma ex1 : 0%R <> 2%R.
Proof.
  discrR.
Qed.
Lemma ex2 : 4%R <> 3%R.
Proof.
  discrR.
Qed.

Lemma ex3 : 3%R <> 5%R.
Proof.
  discrR.
Qed.

Lemma ex4 : (-1)%R <> 0%R.
Proof.
  discrR.
Qed.

Lemma ex5 : (-2)%R <> (-3)%R.
Proof.
  discrR.
Qed.

Lemma ex6 : 8%R <> (-3)%R.
Proof.
  discrR.
Qed.

Lemma ex7 : (-8)%R <> 3%R.
Proof.
  discrR.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Discriminate.v <==
(* Check the behaviour of Discriminate *)

(* Check that Discriminate tries Intro until *)

Lemma l1 : 0 = 1 -> False.
 discriminate 1.
Qed.

Lemma l2 : forall H : 0 = 1, H = H.
 discriminate H.
Qed.

(* Check the variants of discriminate *)

Goal O = S O -> True.
discriminate 1.
Undo.
intros.
discriminate H.
Undo.
Ltac g x := discriminate x.
g H.
Abort.

Goal (forall x y : nat, x = y -> x = S y) -> True.
intros.
try discriminate (H O) || exact I.
Qed.

Goal (forall x y : nat, x = y -> x = S y) -> True.
intros.
ediscriminate (H O).
instantiate (1:=O).
Abort.

(* Check discriminate on identity *)

Goal ~ identity 0 1.
discriminate.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Field.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(**** Tests of Field with real numbers ****)

Require Import Reals RealField.
Open Scope R_scope.

(* Example 1 *)
Goal
forall eps : R,
eps * (1 / (2 + 2)) + eps * (1 / (2 + 2)) = eps * (1 / 2).
Proof.
  intros.
   field.
Qed.

(* Example 2 *)
Goal
forall (f g : R -> R) (x0 x1 : R),
(f x1 - f x0) * (1 / (x1 - x0)) + (g x1 - g x0) * (1 / (x1 - x0)) =
(f x1 + g x1 - (f x0 + g x0)) * (1 / (x1 - x0)).
Proof.
  intros.
   field.
Abort.

(* Example 3 *)
Goal forall a b : R, 1 / (a * b) * (1 / (1 / b)) = 1 / a.
Proof.
  intros.
   field.
Abort.

Goal forall a b : R, 1 / (a * b) * (1 / 1 / b) = 1 / a.
Proof.
  intros.
   field_simplify_eq.
Abort.

Goal forall a b : R, 1 / (a * b) * (1 / 1 / b) = 1 / a.
Proof.
  intros.
   field_simplify (1 / (a * b) * (1 / 1 / b)).
Abort.

(* Example 4 *)
Goal
forall a b : R, a <> 0 -> b <> 0 -> 1 / (a * b) / (1 / b) = 1 / a.
Proof.
  intros.
   field; auto.
Qed.

(* Example 5 *)
Goal forall a : R, 1 = 1 * (1 / a) * a.
Proof.
  intros.
   field.
Abort.

(* Example 6 *)
Goal forall a b : R, b = b * / a * a.
Proof.
  intros.
   field.
Abort.

(* Example 7 *)
Goal forall a b : R, b = b * (1 / a) * a.
Proof.
  intros.
   field.
Abort.

(* Example 8 *)
Goal forall x y : R,
  x * (1 / x + x / (x + y)) =
  - (1 / y) * y * (- (x * (x / (x + y))) - 1).
Proof.
  intros.
   field.
Abort.

(* Example 9 *)
Goal forall a b : R, 1 / (a * b) * (1 / 1 / b) = 1 / a -> False.
Proof.
intros.
field_simplify_eq in H.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/Fixpoint.v <==
(* Playing with (co-)fixpoints with local definitions *)

Inductive listn : nat -> Set :=
  niln : listn 0
| consn : forall n:nat, nat -> listn n -> listn (S n).

Fixpoint f (n:nat) (m:=pred n) (l:listn m) (p:=S n) {struct l} : nat :=
   match n with O => p | _ =>
     match l with niln => p | consn q _ l => f (S q) l end
   end.

Eval compute in (f 2 (consn 0 0 niln)).

CoInductive Stream : nat -> Set :=
  Consn : forall n, nat -> Stream n -> Stream (S n).

CoFixpoint g (n:nat) (m:=pred n) (l:Stream m) (p:=S n) : Stream p :=
    match n return (let m:=pred n in forall l:Stream m, let p:=S n in Stream p)
    with
    | O => fun l:Stream 0 => Consn O 0 l
    | S n' =>
      fun l:Stream n' =>
      let l' :=
        match l in Stream q return Stream (pred q) with Consn _ _ l => l end
      in
      let a := match l with Consn _ a l => a end in
      Consn (S n') (S a) (g n' l')
   end l.

Eval compute in (fun l => match g 2 (Consn 0 6 l) with Consn _ a _ => a end).

(* Check inference of simple types in presence of non ambiguous
   dependencies (needs revision 10125) *)

Section folding.

Inductive vector (A:Type) : nat -> Type :=
  | Vnil : vector A 0
  | Vcons : forall (a:A) (n:nat), vector A n -> vector A (S n).

Variables (B C : Set) (g : B -> C -> C) (c : C).

Fixpoint foldrn n bs :=
  match bs with
  | Vnil _ => c
  | Vcons _ b _ tl => g b (foldrn _ tl)
  end.

End folding.

(* Check definition by tactics *)

Set Automatic Introduction.

Inductive even : nat -> Type :=
  | even_O : even 0
  | even_S : forall n, odd n -> even (S n)
with odd : nat -> Type :=
    odd_S : forall n, even n -> odd (S n).

Fixpoint even_div2 n (H:even n) : nat :=
  match H with
  | even_O => 0
  | even_S n H => S (odd_div2 n H)
  end
with odd_div2 n H : nat.
destruct H.
apply even_div2 with n.
assumption.
Qed.

Fixpoint even_div2' n (H:even n) : nat with odd_div2' n (H:odd n) : nat.
destruct H.
exact 0.
apply odd_div2' with n.
assumption.
destruct H.
apply even_div2' with n.
assumption.
Qed.

CoInductive Stream1 (A B:Type) := Cons1 : A -> Stream2 A B -> Stream1 A B
with Stream2 (A B:Type) := Cons2 : B -> Stream1 A B -> Stream2 A B.

CoFixpoint ex1 (n:nat) (b:bool) : Stream1 nat bool
with ex2 (n:nat) (b:bool) : Stream2 nat bool.
apply Cons1.
exact n.
apply (ex2 n b).
apply Cons2.
exact b.
apply (ex1 (S n) (negb b)).
Defined.


==> anc/HoTT/coq-HoTT/test-suite/success/Fourier.v <==
Require Import Rfunctions.
Require Import Fourier.

Lemma l1 : forall x y z : R, Rabs (x - z) <= Rabs (x - y) + Rabs (y - z).
intros; split_Rabs; fourier.
Qed.

Lemma l2 :
 forall x y : R, x < Rabs y -> y < 1 -> x >= 0 -> - y <= 1 -> Rabs x <= 1.
intros.
split_Rabs; fourier.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Funind.v <==

Definition iszero (n : nat) : bool :=
  match n with
  | O => true
  | _ => false
  end.

Functional Scheme iszero_ind := Induction for iszero Sort Prop.

Lemma toto : forall n : nat, n = 0 -> iszero n = true.
intros x eg.
 functional induction iszero x; simpl.
trivial.
inversion eg.
Qed.


Function ftest (n m : nat) : nat :=
  match n with
  | O => match m with
         | O => 0
         | _ => 1
         end
  | S p => 0
  end.

Lemma test1 : forall n m : nat, ftest n m <= 2.
intros n m.
 functional induction ftest n m; auto.
Qed.

Lemma test2 : forall m n, ~ 2 = ftest n m.
Proof.
intros n m;intro H.
functional inversion H ftest.
Qed.

Lemma test3 : forall n m, ftest n m = 0 -> (n = 0 /\ m = 0)  \/ n <> 0.
Proof.
functional inversion 1 ftest;auto.
Qed.


Require Import Arith.
Lemma test11 : forall m : nat, ftest 0 m <= 2.
intros m.
 functional induction ftest 0 m.
auto.
auto.
auto with *.
Qed.

Function lamfix (m n : nat) {struct n } : nat :=
  match n with
    | O => m
    | S p => lamfix m p
  end.

(* Parameter v1 v2 : nat. *)

Lemma lamfix_lem : forall v1 v2 : nat, lamfix v1 v2 = v1.
intros v1 v2.
 functional induction lamfix v1 v2.
trivial.
assumption.
Defined.



(* polymorphic function *)
Require Import List.

Functional Scheme app_ind := Induction for app Sort Prop.

Lemma appnil : forall (A : Set) (l l' : list A), l' = nil -> l = l ++ l'.
intros A l l'.
 functional induction app A l l';  intuition.
 rewrite <- H0; trivial.
Qed.





Require Export Arith.


Function trivfun (n : nat) : nat :=
  match n with
  | O => 0
  | S m => trivfun m
  end.


(* essaie de parametre variables non locaux:*)

Parameter varessai : nat.

Lemma first_try : trivfun varessai = 0.
 functional induction trivfun varessai.
trivial.
assumption.
Defined.


 Functional Scheme triv_ind := Induction for trivfun Sort Prop.

Lemma bisrepetita : forall n' : nat, trivfun n' = 0.
intros n'.
 functional induction trivfun n'.
trivial.
assumption.
Qed.







Function iseven (n : nat) : bool :=
  match n with
  | O => true
  | S (S m) => iseven m
  | _ => false
  end.


Function funex (n : nat) : nat :=
  match iseven n with
  | true => n
  | false => match n with
             | O => 0
             | S r => funex r
             end
  end.


Function nat_equal_bool (n m : nat) {struct n} : bool :=
  match n with
  | O => match m with
         | O => true
         | _ => false
         end
  | S p => match m with
           | O => false
           | S q => nat_equal_bool p q
           end
  end.


Require Export Div2.

Functional Scheme div2_ind := Induction for div2 Sort Prop.
Lemma div2_inf : forall n : nat, div2 n <= n.
intros n.
 functional induction div2 n.
auto.
auto.

apply le_S.
apply le_n_S.
exact IHn0.
Qed.

(* reuse this lemma as a scheme:*)

Function nested_lam (n : nat) : nat -> nat :=
  match n with
  | O => fun m : nat => 0
  | S n' => fun m : nat => m + nested_lam n' m
  end.


Lemma nest : forall n m : nat, nested_lam n m = n * m.
intros n m.
 functional induction nested_lam n m; simpl;auto.
Qed.


Function essai (x : nat) (p : nat * nat) {struct x} : nat :=
  let (n, m) := (p: nat*nat) in
  match n with
  | O => 0
  | S q => match x with
           | O => 1
           | S r => S (essai r (q, m))
           end
  end.

Lemma essai_essai :
 forall (x : nat) (p : nat * nat), let (n, m) := p in 0 < n -> 0 < essai x p.
intros x p.
 functional induction essai x p; intros.
inversion H.
auto with arith.
 auto with arith.
Qed.

Function plus_x_not_five'' (n m : nat) {struct n} : nat :=
  let x := nat_equal_bool m 5 in
  let y := 0 in
  match n with
  | O => y
  | S q =>
      let recapp := plus_x_not_five'' q m in
      match x with
      | true => S recapp
      | false => S recapp
      end
  end.

Lemma notplusfive'' : forall x y : nat, y = 5 -> plus_x_not_five'' x y = x.
intros a b.
 functional induction plus_x_not_five'' a b; intros hyp; simpl; auto.
Qed.

Lemma iseq_eq : forall n m : nat, n = m -> nat_equal_bool n m = true.
intros n m.
 functional induction nat_equal_bool n m; simpl; intros hyp; auto.
rewrite <- hyp in y; simpl in y;tauto.
inversion hyp.
Qed.

Lemma iseq_eq' : forall n m : nat, nat_equal_bool n m = true -> n = m.
intros n m.
 functional induction nat_equal_bool n m; simpl; intros eg; auto.
inversion eg.
inversion eg.
Qed.


Inductive istrue : bool -> Prop :=
    istrue0 : istrue true.

Functional Scheme plus_ind := Induction for plus Sort Prop.

Lemma inf_x_plusxy' : forall x y : nat, x <= x + y.
intros n m.
 functional induction plus n m; intros.
auto with arith.
auto with arith.
Qed.


Lemma inf_x_plusxy'' : forall x : nat, x <= x + 0.
intros n.
unfold plus.
 functional induction plus n 0; intros.
auto with arith.
apply le_n_S.
assumption.
Qed.

Lemma inf_x_plusxy''' : forall x : nat, x <= 0 + x.
intros n.
 functional induction plus 0 n; intros; auto with arith.
Qed.

Function mod2 (n : nat) : nat :=
  match n with
  | O => 0
  | S (S m) => S (mod2 m)
  | _ => 0
  end.

Lemma princ_mod2 : forall n : nat, mod2 n <= n.
intros n.
 functional induction mod2 n; simpl; auto with arith.
Qed.

Function isfour (n : nat) : bool :=
  match n with
  | S (S (S (S O))) => true
  | _ => false
  end.

Function isononeorfour (n : nat) : bool :=
  match n with
  | S O => true
  | S (S (S (S O))) => true
  | _ => false
  end.

Lemma toto'' : forall n : nat, istrue (isfour n) -> istrue (isononeorfour n).
intros n.
 functional induction isononeorfour n; intros istr; simpl;
 inversion istr.
apply istrue0.
destruct n. inversion istr.
destruct n. tauto.
destruct n. inversion istr.
destruct n. inversion istr.
destruct n. tauto.
simpl in *. inversion H0.
Qed.

Lemma toto' : forall n m : nat, n = 4 -> istrue (isononeorfour n).
intros n.
 functional induction isononeorfour n; intros m istr; inversion istr.
apply istrue0.
rewrite H in y; simpl in y;tauto.
Qed.

Function ftest4 (n m : nat) : nat :=
  match n with
  | O => match m with
         | O => 0
         | S q => 1
         end
  | S p => match m with
           | O => 0
           | S r => 1
           end
  end.

Lemma test4 : forall n m : nat, ftest n m <= 2.
intros n m.
 functional induction ftest n m; auto with arith.
Qed.

Lemma test4' : forall n m : nat, ftest4 (S n) m <= 2.
intros n m.
assert ({n0 | n0 = S n}).
exists (S n);reflexivity.
destruct H as [n0 H1].
rewrite <- H1;revert H1.
 functional induction ftest4 n0 m.
inversion 1.
inversion 1.

auto with arith.
auto with arith.
Qed.

Function ftest44 (x : nat * nat) (n m : nat) : nat :=
  let (p, q) := (x: nat*nat) in
  match n with
  | O => match m with
         | O => 0
         | S q => 1
         end
  | S p => match m with
           | O => 0
           | S r => 1
           end
  end.

Lemma test44 :
 forall (pq : nat * nat) (n m o r s : nat), ftest44 pq n (S m) <= 2.
intros pq n m o r s.
 functional induction ftest44 pq n (S m).
auto with arith.
auto with arith.
auto with arith.
auto with arith.
Qed.

Function ftest2 (n m : nat) {struct n} : nat :=
  match n with
  | O => match m with
         | O => 0
         | S q => 0
         end
  | S p => ftest2 p m
  end.

Lemma test2' : forall n m : nat, ftest2 n m <= 2.
intros n m.
 functional induction ftest2 n m; simpl; intros; auto.
Qed.

Function ftest3 (n m : nat) {struct n} : nat :=
  match n with
  | O => 0
  | S p => match m with
           | O => ftest3 p 0
           | S r => 0
           end
  end.

Lemma test3' : forall n m : nat, ftest3 n m <= 2.
intros n m.
 functional induction ftest3 n m.
intros.
auto.
intros.
auto.
intros.
simpl.
auto.
Qed.

Function ftest5 (n m : nat) {struct n} : nat :=
  match n with
  | O => 0
  | S p => match m with
           | O => ftest5 p 0
           | S r => ftest5 p r
           end
  end.

Lemma test5 : forall n m : nat, ftest5 n m <= 2.
intros n m.
 functional induction ftest5 n m.
intros.
auto.
intros.
auto.
intros.
simpl.
auto.
Qed.

Function ftest7 (n : nat) : nat :=
  match ftest5 n 0 with
  | O => 0
  | S r => 0
  end.

Lemma essai7 :
 forall (Hrec : forall n : nat, ftest5 n 0 = 0 -> ftest7 n <= 2)
   (Hrec0 : forall n r : nat, ftest5 n 0 = S r -> ftest7 n <= 2)
   (n : nat), ftest7 n <= 2.
intros hyp1 hyp2 n.
 functional induction ftest7 n; auto.
Qed.

Function ftest6 (n m : nat) {struct n} : nat :=
  match n with
  | O => 0
  | S p => match ftest5 p 0 with
           | O => ftest6 p 0
           | S r => ftest6 p r
           end
  end.


Lemma princ6 :
 (forall n m : nat, n = 0 -> ftest6 0 m <= 2) ->
 (forall n m p : nat,
  ftest6 p 0 <= 2 -> ftest5 p 0 = 0 -> n = S p -> ftest6 (S p) m <= 2) ->
 (forall n m p r : nat,
  ftest6 p r <= 2 -> ftest5 p 0 = S r -> n = S p -> ftest6 (S p) m <= 2) ->
 forall x y : nat, ftest6 x y <= 2.
intros hyp1 hyp2 hyp3 n m.
generalize hyp1 hyp2 hyp3.
clear hyp1 hyp2 hyp3.
 functional induction ftest6 n m; auto.
Qed.

Lemma essai6 : forall n m : nat, ftest6 n m <= 2.
intros n m.
 functional induction ftest6 n m; simpl; auto.
Qed.

(* Some tests with modules *)
Module M.
Function test_m (n:nat) : nat :=
  match n with
    | 0 => 0
    | S n =>  S (S (test_m n))
  end.

Lemma test_m_is_double :  forall n, div2 (test_m n) = n.
Proof.
intros n.
functional induction (test_m n).
reflexivity.
simpl;rewrite IHn0;reflexivity.
Qed.
End M.
(* We redefine a new Function with the same name *)
Function test_m (n:nat) : nat :=
  pred n.

Lemma test_m_is_pred : forall n, test_m n = pred n.
Proof.
intro n.
functional induction (test_m n). (* the test_m_ind to use is the last defined  saying that test_m = pred*)
reflexivity.
Qed.

(* Checks if the dot notation are correctly treated in infos *)
Lemma M_test_m_is_double : forall n, div2 (M.test_m n) = n.
intro n.
(* here we should apply M.test_m_ind *)
functional induction (M.test_m n).
reflexivity.
simpl;rewrite IHn0;reflexivity.
Qed.

Import M.
(* Now test_m is the one which defines double *)

Lemma test_m_is_double : forall n, div2 (M.test_m n) = n.
intro n.
(* here we should apply M.test_m_ind *)
functional induction (test_m n).
reflexivity.
simpl;rewrite IHn0;reflexivity.
Qed.










==> anc/HoTT/coq-HoTT/test-suite/success/Generalization.v <==
Generalizable All Variables.

Check `(a = 0).
Check `(a = 0)%type.
Definition relation A := A -> A -> Prop.
Definition equivalence `(R : relation A) := True.
Check (`(@equivalence A R)).

Definition a_eq_b : `( a = 0 /\ a = b /\ b > c \/ d = e /\ d = 1).
Admitted.
Print a_eq_b.





==> anc/HoTT/coq-HoTT/test-suite/success/Generalize.v <==
(* Check Generalize Dependent *)

Lemma l1 :
 let a := 0 in let b := a in forall (c : b = b) (d : True -> b = b), d = d.
intros.
generalize dependent a.
intros a b c d.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/Hints.v <==
(* Checks syntax of Hints commands *)
(* Checks that qualified names are accepted *)

(* New-style syntax *)
Hint Resolve eq_refl: core arith.
Hint Immediate eq_trans.
Hint Unfold eq_sym: core.
Hint Constructors eq: foo bar.
Hint Extern 3 (_ = _) => apply eq_refl: foo bar.

(* Old-style syntax *)
Hint Resolve eq_refl eq_sym.
Hint Resolve eq_refl eq_sym: foo.
Hint Immediate eq_refl eq_sym.
Hint Immediate eq_refl eq_sym: foo.
Hint Unfold fst eq_sym.
Hint Unfold fst eq_sym: foo.

(* Checks that local names are accepted *)
Section A.
  Remark Refl : forall (A : Set) (x : A), x = x.
  Proof. exact @eq_refl. Defined.
  Definition Sym := eq_sym.
  Let Trans := eq_trans.

  Hint Resolve Refl: foo.
  Hint Resolve Sym: bar.
  Hint Resolve Trans: foo2.

  Hint Immediate Refl.
  Hint Immediate Sym.
  Hint Immediate Trans.

  Hint Unfold Refl.
  Hint Unfold Sym.
  Hint Unfold Trans.

  Hint Resolve Sym Trans Refl.
  Hint Immediate Sym Trans Refl.
  Hint Unfold Sym Trans Refl.

End A.

Axiom a : forall n, n=0 <-> n<=0.

Hint Resolve -> a.
Goal forall n, n=0 -> n<=0.
auto.
Qed.


(* This example comes from Chlipala's ltamer *)
(* It used to fail from r12902 to r13112 since type_of started to call *)
(* e_cumul (instead of conv_leq) which was not able to unify "?id" and *)
(* "(fun x => x) ?id" *)

Notation "e :? pf" := (eq_rect _ (fun X : Set => X) e _ pf)
  (no associativity, at level 90).

Axiom cast_coalesce :
  forall (T1 T2 T3 : Set) (e : T1) (pf1 : T1 = T2) (pf2 : T2 = T3),
  ((e :? pf1) :? pf2) = (e :? trans_eq pf1 pf2).

Hint Rewrite cast_coalesce : ltamer.


==> anc/HoTT/coq-HoTT/test-suite/success/ImplicitArguments.v <==
Inductive vector {A : Type} : nat -> Type :=
| vnil : vector 0
| vcons : A -> forall {n'}, vector n' -> vector (S n').

Implicit Arguments vector [].

Require Import Coq.Program.Program.

Program Definition head {A : Type} {n : nat} (v : vector A (S n)) : vector A n :=
  match v with
    | vnil => !
    | vcons a v' => v'
  end.

Fixpoint app {A : Type} {n m : nat} (v : vector A n) (w : vector A m) : vector A (n + m) :=
  match v in vector _ n return vector A (n + m) with
    | vnil => w
    | vcons a v' => vcons a (app v' w)
  end.


==> anc/HoTT/coq-HoTT/test-suite/success/ImplicitTactic.v <==
(* A Wiedijk-Cruz-Filipe style tactic for solving implicit arguments *)

(* Declare a term expression with a hole *)
Parameter quo : nat -> forall n:nat, n<>0 -> nat.
Notation "x / y" := (quo x y _) : nat_scope.

(* Declare the tactic for resolving implicit arguments still
   unresolved after type-checking; it must complete the subgoal to
   succeed *)
Declare Implicit Tactic assumption.

Goal forall n d, d<>0 -> { q:nat & { r:nat | d * q + r = n }}.
intros.
(* Here, assumption is used to solve the implicit argument of quo *)
exists (n / d).



==> anc/HoTT/coq-HoTT/test-suite/success/Import.v <==
(* Test visibility of imported objects *)

Require Import make_local.

(* Check local implicit arguments are not imported *)

Check (f nat 0).

(* Check local arguments scopes are not imported *)

Check (f nat (0*0)).


==> anc/HoTT/coq-HoTT/test-suite/success/Inductive.v <==
(* Test des definitions inductives imbriquees *)

Require Import List.

Inductive X : Set :=
    cons1 : list X -> X.

Inductive Y : Set :=
    cons2 : list (Y * Y) -> Y.

(* Test inductive types with local definitions (arity) *)

Inductive eq1 : forall A:Type, let B:=A in A -> Prop :=
  refl1 : eq1 True I.

Check
 fun (P : forall A : Type, let B := A in A -> Type) (f : P True I) (A : Type) =>
   let B := A in
     fun (a : A) (e : eq1 A a) =>
       match e in (@eq1 A0 B0 a0) return (P A0 a0) with
       | refl1 => f
       end.

Inductive eq2 (A:Type) (a:A)
  : forall B C:Type, let D:=(A*B*C)%type in D -> Prop :=
  refl2 : eq2 A a unit bool (a,tt,true).

(* Check inductive types with local definitions (parameters) *)

Inductive A (C D : Prop) (E:=C) (F:=D) (x y : E -> F) : E -> Set :=
    I : forall z : E, A C D x y z.

Check
  (fun C D : Prop =>
   let E := C in
   let F := D in
   fun (x y : E -> F) (P : forall c : C, A C D x y c -> Type)
     (f : forall z : C, P z (I C D x y z)) (y0 : C)
     (a : A C D x y y0) =>
   match a as a0 in (A _ _ _ _ y1) return (P y1 a0) with
   | I _ _ _ _ x0 => f x0
   end).

Record B (C D : Set) (E:=C) (F:=D) (x y : E -> F) : Set :=  {p : C; q : E}.

Check
  (fun C D : Set =>
   let E := C in
   let F := D in
   fun (x y : E -> F) (P : B C D x y -> Type)
     (f : forall p0 q0 : C, P (Build_B C D x y p0 q0))
     (b : B C D x y) =>
   match b as b0 return (P b0) with
   | Build_B _ _ _ _ x0 x1 => f x0 x1
   end).

(* Check inductive types with local definitions (constructors) *)

Inductive I1 : Set := C1 (_:I1) (_:=0).

Check (fun x:I1 =>
  match x with
  | C1 i n => (i,n)
  end).

(* Check implicit parameters of inductive types (submitted by Pierre
  Casteran and also implicit in #338) *)

Set Implicit Arguments.
Unset Strict Implicit.

CoInductive LList (A : Set) : Set :=
  | LNil : LList A
  | LCons : A -> LList A -> LList A.

Implicit Arguments LNil [A].

Inductive Finite (A : Set) : LList A -> Prop :=
  | Finite_LNil : Finite LNil
  | Finite_LCons :
      forall (a : A) (l : LList A), Finite l -> Finite (LCons a l).

(* Check positivity modulo reduction (cf bug #983) *)

Record P:Type := {PA:Set; PB:Set}.

Definition F (p:P) := (PA p) -> (PB p).

Inductive I_F:Set := c : (F (Build_P nat I_F)) -> I_F.

(* Check that test for binders capturing implicit arguments is not stronger
   than needed (problem raised by Cedric Auger) *)

Set Implicit Arguments.
Inductive bool_comp2 (b: bool): bool -> Prop :=
| Opp2: forall q, (match b return Prop with
                  | true => match q return Prop with 
                              true => False |
                              false => True end
                  | false => match q return Prop with
                              true => True |
                              false => False end end) -> bool_comp2 b q.

(* This one is still to be made acceptable...

Set Implicit Arguments.
Inductive I A : A->Prop := C a : (forall A, A) -> I a.

 *)


==> anc/HoTT/coq-HoTT/test-suite/success/Injection.v <==
(* Check the behaviour of Injection *)

(* Check that Injection tries Intro until *)

Lemma l1 : forall x : nat, S x = S (S x) -> False.
 injection 1.
apply n_Sn.
Qed.

Lemma l2 : forall (x : nat) (H : S x = S (S x)), H = H -> False.
 injection H.
intros.
apply (n_Sn x H0).
Qed.

(* Check that no tuple needs to be built *)
Lemma l3 :
 forall x y : nat,
 existS (fun n : nat => {n = n} + {n = n}) x (left _ (refl_equal x)) =
 existS (fun n : nat => {n = n} + {n = n}) y (left _ (refl_equal y)) ->
 x = y.
intros x y H.
 injection H.
exact (fun H => H).
Qed.

(* Check that a tuple is built (actually the same as the initial one) *)
Lemma l4 :
 forall p1 p2 : {0 = 0} + {0 = 0},
 existS (fun n : nat => {n = n} + {n = n}) 0 p1 =
 existS (fun n : nat => {n = n} + {n = n}) 0 p2 ->
 existS (fun n : nat => {n = n} + {n = n}) 0 p1 =
 existS (fun n : nat => {n = n} + {n = n}) 0 p2.
intros.
 injection H.
exact (fun H => H).
Qed.

(* Test injection as *)

Lemma l5 : forall x y z t : nat, (x,y) = (z,t) -> x=z.
intros; injection H as Hyt Hxz.
exact Hxz.
Qed.

(* Check the variants of injection *)

Goal forall x y, S x = S y -> True.
injection 1 as H'.
Undo.
intros.
injection H as H'.
Undo.
Ltac f x := injection x.
f H.
Abort.

Goal (forall x y : nat, x = y -> S x = S y) -> True.
intros.
try injection (H O) || exact I.
Qed.

Goal (forall x y : nat, x = y -> S x = S y) -> True.
intros.
einjection (H O).
instantiate (1:=O).
Abort.

(* Injection does not projects at positions in Prop... allow it?

Inductive t (A:Prop) : Set := c : A -> t A.
Goal forall p q : True\/True, c _ p = c _ q -> False.
intros.
injection H.
Abort.

*)

(* Injection does not project on discriminable positions... allow it?

Goal 1=2 -> 1=0.
intro H.
injection H.
intro; assumption.
Qed.

*)


==> anc/HoTT/coq-HoTT/test-suite/success/Inversion.v <==
Axiom magic : False.

(* Submitted by Dachuan Yu (bug #220) *)
Fixpoint T (n : nat) : Type :=
  match n with
  | O => nat -> Prop
  | S n' => T n'
  end.
Inductive R : forall n : nat, T n -> nat -> Prop :=
  | RO : forall (Psi : T 0) (l : nat), Psi l -> R 0 Psi l
  | RS :
      forall (n : nat) (Psi : T (S n)) (l : nat), R n Psi l -> R (S n) Psi l.
Definition Psi00 (n : nat) : Prop := False.
Definition Psi0 : T 0 := Psi00.
Lemma Inversion_RO : forall l : nat, R 0 Psi0 l -> Psi00 l.
inversion 1.
Abort.

(* Submitted by Pierre Casteran (bug #540) *)

Set Implicit Arguments.
Unset Strict Implicit.
Parameter rule : Set -> Type.

Inductive extension (I : Set) : Type :=
  | NL : extension I
  | add_rule : rule I -> extension I -> extension I.


Inductive in_extension (I : Set) (r : rule I) : extension I -> Type :=
  | in_first : forall e, in_extension r (add_rule r e)
  | in_rest : forall e r', in_extension r e -> in_extension r (add_rule r' e).

Implicit Arguments NL [I].

Inductive super_extension (I : Set) (e : extension I) :
extension I -> Type :=
  | super_NL : super_extension e NL
  | super_add :
      forall r (e' : extension I),
      in_extension r e ->
      super_extension e e' -> super_extension e (add_rule r e').



Lemma super_def :
 forall (I : Set) (e1 e2 : extension I),
 super_extension e2 e1 -> forall ru, in_extension ru e1 -> in_extension ru e2.
Proof.
 simple induction 1.
 inversion 1; auto.
 elim magic.
Qed.

(* Example from Norbert Schirmer on Coq-Club, Sep 2000 *)

Set Strict Implicit.
Unset Implicit Arguments.
Definition Q (n m : nat) (prf : n <= m) := True.
Goal forall (n m : nat) (H : S n <= m), Q (S n) m H = True.
intros.
dependent inversion_clear H.
elim magic.
elim magic.
Qed.

(* Submitted by Boris Yakobowski (bug #529) *)
(* Check that Inversion does not fail due to unnormalized evars *)

Set Implicit Arguments.
Unset Strict Implicit.
Require Import Bvector.

Inductive I : nat -> Set :=
  | C1 : I 1
  | C2 : forall k i : nat, Vector.t (I i) k -> I i.

Inductive SI : forall k : nat, I k -> Vector.t nat k -> nat -> Prop :=
    SC2 :
      forall (k i vf : nat) (v : Vector.t (I i) k) (xi : Vector.t nat i),
      SI (C2 v) xi vf.

Theorem SUnique :
 forall (k : nat) (f : I k) (c : Vector.t nat k) v v',
 SI f c v -> SI f c v' -> v = v'.
Proof.
induction 1.
intros H; inversion H.
Admitted.

(* Used to failed at some time *)

Set Strict Implicit.
Unset Implicit Arguments.
Parameter bar : forall p q : nat, p = q -> Prop.
Inductive foo : nat -> nat -> Prop :=
    C : forall (a b : nat) (Heq : a = b), bar a b Heq -> foo a b.
Lemma depinv : forall a b, foo a b -> True.
intros a b H.
inversion H.
Abort.

(* Check non-regression of bug #1968 *)

Inductive foo2 : option nat -> Prop := Foo : forall t, foo2 (Some t).
Goal forall o, foo2 o -> 0 = 1.
intros.
eapply trans_eq.
inversion H.

(* Check that the part of "injection" that is called by "inversion"
   does the same number of intros as the number of equations
   introduced, even in presence of dependent equalities that
   "injection" renounces to split *)

Fixpoint prodn (n : nat) :=
  match n with
  | O => unit
  | (S m) => prod (prodn m) nat
  end.

Inductive U : forall n : nat, prodn n -> bool -> Prop :=
| U_intro : U 0 tt true.

Lemma foo3 : forall n (t : prodn n), U n t true -> False.
Proof.
(* used to fail because dEqThen thought there were 2 new equations but
   inject_at_positions actually introduced only one; leading then to
   an inconsistent state that disturbed "inversion" *)
intros. inversion H.
Abort.

(* Bug #2314 (simplified): check that errors do not show as anomalies *)

Goal True -> True.
intro.
Fail inversion H using False.
Fail inversion foo using True_ind.


==> anc/HoTT/coq-HoTT/test-suite/success/LetIn.v <==
(* Simple let-in's *)
Definition l1 := let P := 0 in P.
Definition l2 := let P := nat in P.
Definition l3 := let P := True in P.
Definition l4 := let P := Prop in P.
Definition l5 := let P := Type in P.

(* Check casting of let-in *)
Definition l6 := let P := 0:nat in P.
Definition l7 := let P := True:Prop in P.
Definition l8 := let P := True:Type in P.


==> anc/HoTT/coq-HoTT/test-suite/success/LetPat.v <==
(* Simple let-patterns *)
Variable A B : Type.

Definition l1 (t : A * B * B) : A := let '(x, y, z) := t in x.
Print l1.
Definition l2 (t : (A * B) * B) : A := let '((x, y), z) := t in x.
Definition l3 (t : A * (B * B)) : A := let '(x, (y, z)) := t in x.
Print l3.

Record someT (A : Type) := mkT { a : nat; b: A }.

Definition l4 A (t : someT A) : nat := let 'mkT _ x y := t in x.
Print l4.
Print sigT.

Definition l5 A (B : A -> Type) (t : sigT B) : B (projT1 t) :=
  let 'existT _ x y := t return B (projT1 t) in y.

Definition l6 A (B : A -> Type) (t : sigT B) : B (projT1 t) :=
  let 'existT _ x y as t' := t return B (projT1 t') in y.

Definition l7 A (B : A -> Type) (t : sigT B) : B (projT1 t) :=
  let 'existT _ x y as t' in sigT _ := t return B (projT1 t') in y.

Definition l8 A (B : A -> Type) (t : sigT B) : B (projT1 t) :=
  match t with
    existT _ x y => y
  end.

(** An example from algebra, using let' and inference of return clauses
   to deconstruct contexts. *)

Record a_category (A : Type) (hom : A -> A -> Type) := {  }.

Definition category := { A : Type & { hom : A -> A -> Type & a_category A hom } }.

Record a_functor (A : Type) (hom : A -> A -> Type) (C : a_category A hom) := {  }.

Notation " x :& y " := (@existT _ _ x y) (right associativity, at level 55) : core_scope.

Definition functor (c d : category) :=
  let ' A :& homA :& CA := c in
  let ' B :& homB :& CB := d in
    A -> B.

Definition identity_functor (c : category) : functor c c :=
  let 'A :& homA :& CA := c in
    fun x => x.

Definition functor_composition (a b c : category) : functor a b -> functor b c -> functor a c :=
  let 'A :& homA :& CA := a in
  let 'B :& homB :& CB := b in
  let 'C :& homB :& CB := c in
    fun f g =>
      fun x => g (f x).


==> anc/HoTT/coq-HoTT/test-suite/success/MatchFail.v <==
Require Export ZArith.
Require Export ZArithRing.

(* Cette tactique a pour objectif de remplacer toute instance
   de (POS (xI e)) ou de (POS (xO e)) par
   2*(POS e)+1  ou 2*(POS e), pour rendre les expressions plus
   à même d'être utilisées par Ring, lorsque ces expressions contiennent
   des variables de type positive. *)
Ltac compute_POS :=
  match goal with
  |  |- context [(Zpos (xI ?X1))] =>
      let v := constr:X1 in
      match constr:v with
      | 1%positive => fail 1
      | _ =>  rewrite (BinInt.Pos2Z.inj_xI v)
      end
  |  |- context [(Zpos (xO ?X1))] =>
      let v := constr:X1 in
      match constr:v with
      | 1%positive => fail 1
      | _ =>  rewrite (BinInt.Pos2Z.inj_xO v)
      end
  end.

Goal forall x : positive, Zpos (xI (xI x)) = (4 * Zpos x + 3)%Z.
intros.
repeat compute_POS.
 ring.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Mod_ltac.v <==
(* Submitted by Houda Anoun *)

Module toto.
Ltac titi := auto.
End toto.

Module ti.
Import toto.
Ltac equal := match goal with
              |  |- (?X1 = ?X1) => titi
              |  |- _ => idtac
              end.

End ti.

Import ti.
Definition simple : forall a : nat, a = a.
intro.
equal.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Mod_params.v <==
(* Syntax test - all possible kinds of module parameters *)

Module Type SIG.
End SIG.

Module Type FSIG (X: SIG).
End FSIG.

Module F (X: SIG).
End F.

Module Q.
End Q.

(*
#trace Nametab.push;;
#trace Nametab.push_short_name;;
#trace Nametab.freeze;;
#trace Nametab.unfreeze;;
#trace Nametab.exists_cci;;
*)

Module M01. End M01.
Module M02 (X: SIG). End M02.
Module M03 (X Y: SIG). End M03.
Module M04 (X: SIG) (Y: SIG). End M04.
Module M05 (X Y: SIG) (Z1 Z: SIG). End M05.
Module M06 (X: SIG) (Y: SIG). End M06.
Module M07 (X Y: SIG) (Z1 Z: SIG). End M07.
Module M08 : SIG. End M08.
Module M09 (X: SIG) : SIG. End M09.
Module M10 (X Y: SIG) : SIG. End M10.
Module M11 (X: SIG) (Y: SIG) : SIG. End M11.
Module M12 (X Y: SIG) (Z1 Z: SIG) : SIG. End M12.
Module M13 (X: SIG) (Y: SIG) : SIG. End M13.
Module M14 (X Y: SIG) (Z1 Z: SIG) : SIG. End M14.
Module M15 := F Q.
Module M16 (X: FSIG) := X Q.
Module M17 (X Y: FSIG) := X Q.
Module M18 (X: FSIG) (Y: SIG) := X Y.
Module M19 (X Y: FSIG) (Z1 Z: SIG) := X Z.
Module M20 (X: FSIG) (Y: SIG) := X Y.
Module M21 (X Y: FSIG) (Z1 Z: SIG) := X Z.
Module M22 : SIG := F Q.
Module M23 (X: FSIG) : SIG := X Q.
Module M24 (X Y: FSIG) : SIG := X Q.
Module M25 (X: FSIG) (Y: SIG) : SIG := X Y.
Module M26 (X Y: FSIG) (Z1 Z: SIG) : SIG := X Z.
Module M27 (X: FSIG) (Y: SIG) : SIG := X Y.
Module M28 (X Y: FSIG) (Z1 Z: SIG) : SIG := X Z.


==> anc/HoTT/coq-HoTT/test-suite/success/Mod_strengthen.v <==
Module Type Sub.
  Axiom Refl1 : forall x : nat, x = x.
  Axiom Refl2 : forall x : nat, x = x.
  Axiom Refl3 : forall x : nat, x = x.
  Inductive T : Set :=
      A : T.
End Sub.

Module Type Main.
  Declare Module M: Sub.
End Main.


Module A <: Main.
  Module M <: Sub.
    Lemma Refl1 : forall x : nat, x = x.
      intros; reflexivity.
    Qed.
    Axiom Refl2 : forall x : nat, x = x.
    Lemma Refl3 : forall x : nat, x = x.
      intros; reflexivity.
    Defined.
    Inductive T : Set :=
        A : T.
  End M.
End A.



(* first test *)

Module F (S: Sub).
  Module M := S.
End F.

Module B <: Main with Module M:=A.M := F A.M.



(* second test *)

Lemma r1 : (A.M.Refl1 = B.M.Refl1).
Proof.
  reflexivity.
Qed.

Lemma r2 : (A.M.Refl2 = B.M.Refl2).
Proof.
  reflexivity.
Qed.

Lemma r3 : (A.M.Refl3 = B.M.Refl3).
Proof.
  reflexivity.
Qed.

Lemma t : (A.M.T = B.M.T).
Proof.
  reflexivity.
Qed.

Lemma a : (A.M.A = B.M.A).
Proof.
  reflexivity.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/success/Mod_type.v <==
(* Check bug #1025 submitted by Pierre-Luc Carmel Biron *)

Module Type FOO.
  Parameter A : Type.
End FOO.

Module Type BAR.
  Declare Module Foo : FOO.
End BAR.

Module Bar : BAR.

  Module Fu : FOO.
    Definition A := Prop.
  End Fu.

  Module Foo := Fu.

End Bar.

(* Check bug #2809: correct printing of modules with notations *)

Module C.
  Inductive test : Type :=
    | c1 : test
    | c2 : nat -> test.

  Notation "! x" := (c2 x) (at level 50).
End C.

Print C. (* Should print test_rect without failing *)


==> anc/HoTT/coq-HoTT/test-suite/success/NatRing.v <==
Require Import ArithRing.

Lemma l1 : 2 = 1 + 1.
ring.
Qed.

Lemma l2 : forall x : nat, S (S x) = 1 + S x.
intro.
ring.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Notations.v <==
(* Check that "where" clause behaves as if given independently of the  *)
(* definition (variant of bug #1132 submitted by Assia Mahboubi) *)

Fixpoint plus1 (n m:nat) {struct n} : nat :=
   match n with
   | O => m
   | S p => S (p+m)
   end
 where "n + m" := (plus1 n m) : nat_scope.

(* Check behaviour wrt yet empty levels (see Stephane's bug #1850) *)

Parameter P : Type -> Type -> Type -> Type.
Notation "e |= t --> v" := (P e t v)     (at level 100, t at level 54).
Check (nat |= nat --> nat).

(* Check that first non empty definition at an empty level can be of any
   associativity *)

Module Type v1.
Notation "x +1" := (S x) (at level 8, left associativity).
End v1.
Module Type v2.
Notation "x +1" := (S x) (at level 8, right associativity).
End v2.

(* Check that empty levels (here 8 and 2 in pattern) are added in the
   right order *)

Notation "' 'C_' G ( A )" := (A,G) (at level 8, G at level 2).

(* Check import of notations from within a section *)

Notation "+1 x" := (S x) (at level 25, x at level 9).
Section A. Require Import make_notation. End A.

(* Check use of "$" (see bug #1961) *)

Notation "$ x" := (id x) (at level 30).
Check ($ 5).

(* Check regression of bug #2087 *)

Notation "'exists' x , P" := (x, P)
   (at level 200, x ident, right associativity,	only parsing).

Definition foo P := let '(exists x, Q) := P in x = Q :> nat.

(* Check empty levels when extending binder_constr *)

Notation "'exists' x >= y , P" := (exists x, x >= y /\ P)%nat
   (at level 200, x ident, right associativity, y at level 69).

(* This used to loop at some time before r12491 *)

Notation R x := (@pair _ _ x).
Check (fun x:nat*nat => match x with R x y => (x,y) end).

(* Check multi-tokens recursive notations *)

Local Notation "[ a  # ; ..  # ; b ]" := (a + .. (b + 0) ..).   
Check [ 0 ].
Check [ 0 # ; 1 ].

(* Check well-scoping of alpha-renaming of private binders *)
(* see bug #2248 (thanks to Marc Lasson) *)

Notation "{ q , r | P }" := (fun (p:nat*nat) => let (q, r) := p in P).
Check (fun p => {q,r| q + r = p}).

(* Check that declarations of empty levels are correctly backtracked *)

Section B.
Notation "*" := 5 (at level 0) : nat_scope.
Notation "[ h ] p" := (h + p) (at level 8, p at level 9, h at level 7) : nat_scope.
End B.

(* Should succeed *)
Definition n := 5 * 5.

(* Check that lonely notations (here FOO) do not modify the visibility
   of scoped interpretations (bug #2634 fixed in r14819) *)

Notation "x ++++ y" := (mult x y) (at level 40).
Notation "x ++++ y" := (plus x y) : A_scope.
Open Scope A_scope.
Notation "'FOO' x" := (S x) (at level 40).
Goal (2 ++++ 3) = 5.
reflexivity.
Abort.

(* Check correct failure handling when a non-constructor notation is
   used in cases pattern (bug #2724 in 8.3 and 8.4beta) *)

Notation "'FORALL'  x .. y , P" := (forall x, .. (forall y, P) ..)
  (at level 200, x binder, y binder, right associativity) : type_scope.

Fail Check fun x => match x with S (FORALL x, _) => 0 end.

(* Bug #2708: don't check for scope of variables used as binder *)

Parameter traverse : (nat -> unit) -> (nat -> unit).
Notation traverse_var f l := (traverse (fun l => f l) l).


==> anc/HoTT/coq-HoTT/test-suite/success/Nsatz.v <==
(* compile en user    3m39.915s sur cachalot *)
Require Import Nsatz.

(* Example with a generic domain *)

Section test.

Context {A:Type}`{Aid:Integral_domain A}.

Lemma example3 : forall x y z,
  x+y+z==0 ->
  x*y+x*z+y*z==0->
  x*y*z==0 -> x^3%Z==0.
Proof.
Time nsatz. 
Qed.

Lemma example4 : forall x y z u,
  x+y+z+u==0 ->
  x*y+x*z+x*u+y*z+y*u+z*u==0->
  x*y*z+x*y*u+x*z*u+y*z*u==0->
  x*y*z*u==0 -> x^4%Z==0.
Proof.
Time nsatz.
Qed.

Lemma example5 : forall x y z u v,
  x+y+z+u+v==0 ->
  x*y+x*z+x*u+x*v+y*z+y*u+y*v+z*u+z*v+u*v==0->
  x*y*z+x*y*u+x*y*v+x*z*u+x*z*v+x*u*v+y*z*u+y*z*v+y*u*v+z*u*v==0->
  x*y*z*u+y*z*u*v+z*u*v*x+u*v*x*y+v*x*y*z==0 ->
  x*y*z*u*v==0 -> x^5%Z==0.
Proof.
Time nsatz.
Qed.

Goal forall x y:Z,  x = y -> (x+0)%Z = (y*1+0)%Z.
nsatz.
Qed.

Require Import Reals.

Goal forall x y:R,  x = y -> (x+0)%R = (y*1+0)%R.
nsatz.
Qed.

Goal forall a b c x:R, a = b -> b = c -> (a*a)%R = (c*c)%R.
nsatz.
Qed.

End test.

Section Geometry.
(* See the interactive pictures of Laurent Théry 
   on http://www-sop.inria.fr/marelle/CertiGeo/ 
   and research paper on 
   https://docs.google.com/fileview?id=0ByhB3nPmbnjTYzFiZmIyNGMtYTkwNC00NWFiLWJiNzEtODM4NmVkYTc2NTVk&hl=fr
*)

Require Import List.
Require Import Reals.

Record point:Type:={
 X:R;
 Y:R}.

Definition collinear(A B C:point):=
  (X A - X B)*(Y C - Y B)-(Y A - Y B)*(X C - X B)=0.

Definition parallel (A B C D:point):=
  ((X A)-(X B))*((Y C)-(Y D))=((Y A)-(Y B))*((X C)-(X D)).

Definition notparallel (A B C D:point)(x:R):=
  x*(((X A)-(X B))*((Y C)-(Y D))-((Y A)-(Y B))*((X C)-(X D)))=1.

Definition orthogonal (A B C D:point):=
  ((X A)-(X B))*((X C)-(X D))+((Y A)-(Y B))*((Y C)-(Y D))=0.

Definition equal2(A B:point):=
  (X A)=(X B) /\ (Y A)=(Y B).

Definition equal3(A B:point):=
  ((X A)-(X B))^2%Z+((Y A)-(Y B))^2%Z = 0.

Definition nequal2(A B:point):=
  (X A)<>(X B) \/ (Y A)<>(Y B).

Definition nequal3(A B:point):=
  not (((X A)-(X B))^2%Z+((Y A)-(Y B))^2%Z = 0).

Definition middle(A B I:point):=
  2%R*(X I)=(X A)+(X B) /\ 2%R*(Y I)=(Y A)+(Y B).

Definition distance2(A B:point):=
  (X B - X A)^2%Z + (Y B - Y A)^2%Z.

(* AB = CD *)
Definition samedistance2(A B C D:point):=
  (X B - X A)^2%Z + (Y B - Y A)^2%Z = (X D - X C)^2%Z + (Y D - Y C)^2%Z.
Definition determinant(A O B:point):=
  (X A - X O)*(Y B - Y O) - (Y A - Y O)*(X B - X O).
Definition scalarproduct(A O B:point):=
  (X A - X O)*(X B - X O) + (Y A - Y O)*(Y B - Y O).
Definition norm2(A O B:point):=
  ((X A - X O)^2%Z+(Y A - Y O)^2%Z)*((X B - X O)^2%Z+(Y B - Y O)^2%Z).

Definition equaldistance(A B C D:point):=
  ((X B) - (X A))^2%Z + ((Y B) - (Y A))^2%Z =
  ((X D) - (X C))^2%Z + ((Y D) - (Y C))^2%Z.

Definition equaltangente(A B C D E F:point):=
  let s1:= determinant A B C in
  let c1:= scalarproduct A B C in
  let s2:= determinant D E F in
  let c2:= scalarproduct D E F in
  s1 * c2 = s2 * c1.

Ltac cnf2 f :=
  match f with
   | ?A \/ (?B /\ ?C) =>
     let c1 := cnf2 (A\/B) in
     let c2 := cnf2 (A\/C) in constr:(c1/\c2)
   | (?B /\ ?C) \/ ?A =>
     let c1 := cnf2 (B\/A) in
     let c2 := cnf2 (C\/A) in constr:(c1/\c2)
   | (?A \/ ?B) \/ ?C =>
     let c1 := cnf2 (B\/C) in cnf2 (A \/ c1)
   | _ => f
  end
with cnf f :=
  match f with
   | ?A \/ ?B =>
     let c1 := cnf A in
       let c2 := cnf B in
         cnf2 (c1 \/ c2)
   | ?A /\ ?B =>
     let c1 := cnf A in
       let c2 := cnf B in
         constr:(c1 /\ c2)
   | _ => f
  end.
      
Ltac scnf :=
  match goal with
    | |- ?f => let c := cnf f in
      assert c;[repeat split| tauto]
  end.

Ltac disj_to_pol f :=
  match f with
   | ?a = ?b \/ ?g => let p := disj_to_pol g in constr:((a - b)* p)
   | ?a = ?b => constr:(a - b)
  end.

Lemma fastnsatz1:forall x y:R, x - y = 0 -> x = y.
nsatz.
Qed.

Ltac fastnsatz:=
  try trivial; try apply fastnsatz1; try trivial; nsatz.
  
Ltac proof_pol_disj :=
  match goal with
   | |- ?g => let p := disj_to_pol g in
     let h := fresh "hp" in
     assert (h:p = 0);
     [idtac|
      prod_disj h p]
   | _ => idtac
  end
with prod_disj h p :=
  match goal with
   | |- ?a = ?b \/ ?g => 
        match p with
          | ?q * ?p1 => 
        let h0 := fresh "hp" in
        let h1 := fresh "hp" in
        let h2 := fresh "hp" in
        assert (h0:a - b = 0 \/ p1 = 0);
        [apply Rmult_integral; exact h|
         destruct h0 as [h1|h2];
         [left; fastnsatz|
          right; prod_disj h2 p1]]
        end
   | _ => fastnsatz
  end.

(*
Goal forall a b c d e f:R, a=b \/ c=d \/ e=f \/ e=a.
intros. scnf; proof_pol_disj .
admit.*)

Ltac geo_unfold :=
  unfold collinear, parallel, notparallel, orthogonal,
    equal2, equal3, nequal2, nequal3,
    middle, samedistance2,
    determinant, scalarproduct, norm2, distance2,
      equaltangente, determinant, scalarproduct, equaldistance.

Ltac geo_rewrite_hyps:=
  repeat (match goal with
           | h:X _ = _ |- _ => rewrite h in *; clear h
           | h:Y _ = _ |- _ => rewrite h in *; clear h
          end).

Ltac geo_split_hyps:=
  repeat (match goal with
           | h:_ /\ _ |- _ => destruct h
          end).

Ltac geo_begin:=
  geo_unfold;
  intros;
  geo_rewrite_hyps;
  geo_split_hyps;
  scnf; proof_pol_disj.

(* Examples *)

Lemma medians: forall A B C A1 B1 C1 H:point,
  middle B C A1 ->  
  middle A C B1 -> 
  middle A B C1 -> 
  collinear A A1 H -> collinear B B1 H -> 
  collinear C C1 H
  \/ collinear A B C.
Proof. geo_begin.
idtac "Medians".
 Time nsatz.
(*Finished transaction in 2. secs (2.69359u,0.s)
*) Qed.

Lemma Pythagore: forall A B C:point,
  orthogonal A B A C ->
  distance2 A C + distance2 A B = distance2 B C.
Proof. geo_begin.
idtac "Pythagore". 
Time nsatz.
(*Finished transaction in 0. secs (0.354946u,0.s)
*) Qed.

Lemma Thales: forall O A B C D:point,
  collinear O A C -> collinear O B D ->
  parallel A B C D ->
  (distance2 O B * distance2 O C = distance2 O D * distance2 O A
  /\ distance2 O B * distance2 C D = distance2 O D * distance2 A B)
 \/ collinear O A B.
geo_begin.
idtac "Thales".
Time nsatz. (*Finished transaction in 2. secs (1.598757u,0.s)*)
Time nsatz.
Qed.

Lemma segments_of_chords: forall A B C D M O:point,
  equaldistance O A O B ->
  equaldistance O A O C ->
  equaldistance O A O D ->
  collinear A B M ->
  collinear C D M ->
  (distance2 M A) * (distance2 M B) = (distance2 M C) * (distance2 M D)
  \/ parallel A B C D.
Proof. 
geo_begin. 
idtac "segments_of_chords".
Time nsatz.
(*Finished transaction in 3. secs (2.704589u,0.s)
*) Qed.


Lemma isoceles: forall A B C:point,
  equaltangente A B C B C A ->
  distance2 A B = distance2 A C
  \/ collinear A B C.
Proof. geo_begin.  Time nsatz. 
(*Finished transaction in 1. secs (1.140827u,0.s)*) Qed.

Lemma minh: forall A B C D O E H I:point,
  X A = 0 -> Y A = 0 -> Y O = 0 ->
  equaldistance O A O B -> 
  equaldistance O A O C ->
  equaldistance O A O D ->
  orthogonal A C B D ->
  collinear A C E ->
  collinear B D E ->
  collinear A B H ->
  orthogonal E H A B ->
  collinear C D I ->
  middle C D I ->
  collinear H E I
  \/ (X C)^2%Z * (X B)^5%Z * (X O)^2%Z
     * (X C - 2%Z * X O)^3%Z * (-2%Z * X O + X B)=0
  \/  parallel A C B D.
Proof. geo_begin.
idtac "minh". 
Time nsatz with radicalmax :=1%N strategy:=1%Z
  parameters:=(X O::X B::X C::nil)
  variables:= (@nil R).
(*Finished transaction in 13. secs (10.102464u,0.s)
*)
Qed.

Lemma Pappus: forall A B C A1 B1 C1 P Q S:point,
  X A = 0 -> Y A = 0 -> Y B = 0 -> Y C = 0 -> 
  collinear A1 B1 C1 ->
  collinear A B1 P -> collinear A1 B P ->
  collinear A C1 Q -> collinear A1 C Q ->
  collinear B C1 S -> collinear B1 C S ->
  collinear P Q S 
  \/ (Y A1 - Y B1)^2%Z=0 \/ (X A = X B1)
  \/ (X A1 = X C) \/ (X C = X B1)
  \/ parallel A B1 A1 B \/ parallel A C1 A1 C \/ parallel B C1 B1 C.
Proof.
geo_begin.
idtac "Pappus".
Time nsatz with radicalmax :=1%N strategy:=0%Z
  parameters:=(X B::X A1::Y A1::X B1::Y B1::X C::Y C1::nil)
  variables:= (X B
 :: X A1
    :: Y A1
       :: X B1
          :: Y B1
             :: X C
                :: Y C1
                   :: X C1 :: Y P :: X P :: Y Q :: X Q :: Y S :: X S :: nil).
(*Finished transaction in 8. secs (7.795815u,0.000999999999999s)
*)
Qed.

Lemma Simson: forall A B C O D E F G:point,
  X A = 0 -> Y A = 0 -> 
  equaldistance O A O B ->
  equaldistance O A O C ->
  equaldistance O A O D ->
  orthogonal  E D B C ->
  collinear B C E ->
  orthogonal F D A C ->
  collinear A C F ->
  orthogonal G D A B ->
  collinear A B G ->
  collinear E F G
  \/ (X C)^2%Z = 0 \/ (Y C)^2%Z = 0 \/ (X B)^2%Z = 0 \/ (Y B)^2%Z = 0 \/ (Y C - Y B)^2%Z = 0
  \/ equal3 B A 
  \/ equal3 A C \/ (X C - X B)^2%Z = 0
  \/ equal3 B C.
Proof.
geo_begin.
idtac "Simson".
Time nsatz with radicalmax :=1%N strategy:=0%Z
  parameters:=(X B::Y B::X C::Y C::Y D::nil)
  variables:= (@nil R). (* compute -[X Y]. *)
(*Finished transaction in 8. secs (7.550852u,0.s)
*)
Qed.

Lemma threepoints: forall A B C A1 B1 A2 B2 H1 H2 H3:point,
  (* H1 intersection of bisections *)
  middle B C A1 ->  orthogonal H1 A1 B C ->
  middle A C B1 -> orthogonal H1 B1 A C -> 
  (* H2 intersection of medians *)
  collinear A A1 H2 -> collinear B B1 H2 -> 
  (* H3 intersection of altitudes *)
  collinear B C A2 ->  orthogonal A A2 B C ->
  collinear A C B2 -> orthogonal B B2 A C ->
  collinear A A1 H3 -> collinear B B1 H3 -> 
  collinear H1 H2 H3
  \/ collinear A B C.
Proof. geo_begin. 
idtac "threepoints".
Time nsatz. 
(*Finished transaction in 7. secs (6.282045u,0.s)
*) Qed.

Lemma Feuerbach:  forall A B C A1 B1 C1 O A2 B2 C2 O2:point, 
  forall r r2:R,
  X A = 0 -> Y A =  0 -> X B = 1 -> Y B =  0->
  middle A B C1 -> middle B C A1 -> middle C A B1 ->
  distance2 O A1 = distance2 O B1 ->
  distance2 O A1 = distance2 O C1 ->
  collinear A B C2 -> orthogonal A B O2 C2 -> 
  collinear B C A2 -> orthogonal B C O2 A2 ->
  collinear A C B2 -> orthogonal A C O2 B2 ->
  distance2 O2 A2 = distance2 O2 B2 ->
  distance2 O2 A2 = distance2 O2 C2 ->
  r^2%Z = distance2 O A1 ->
  r2^2%Z = distance2 O2 A2 ->
  distance2 O O2 = (r + r2)^2%Z
  \/ distance2 O O2 = (r - r2)^2%Z
  \/ collinear A B C.
Proof. geo_begin. 
idtac "Feuerbach".
Time nsatz. 
(*Finished transaction in 21. secs (19.021109u,0.s)*)
Qed.




Lemma Euler_circle: forall A B C A1 B1 C1 A2 B2 C2 O:point,
  middle A B C1 -> middle B C A1 -> middle C A B1 ->
  orthogonal A B C C2 -> collinear A B C2 ->
  orthogonal B C A A2 -> collinear B C A2 ->
  orthogonal A C B B2 -> collinear A C B2 ->
  distance2 O A1 = distance2 O B1 ->
  distance2 O A1 = distance2 O C1 ->
  (distance2 O A2 = distance2 O A1
   /\distance2 O B2 = distance2 O A1
   /\distance2 O C2 = distance2 O A1)
  \/ collinear A B C.
Proof. geo_begin. 
idtac "Euler_circle 3 goals".
Time nsatz. 
(*Finished transaction in 13. secs (11.208296u,0.124981s)*)
Time nsatz.  
(*Finished transaction in 10. secs (8.846655u,0.s)*) 
Time nsatz. 
(*Finished transaction in 11. secs (9.186603u,0.s)*)
Qed.



Lemma Desargues: forall A B C A1 B1 C1 P Q R S:point,
  X S = 0 -> Y S = 0 -> Y A = 0 ->
  collinear A S A1 -> collinear B S B1 -> collinear C S C1 ->
  collinear B1 C1 P -> collinear B C P ->
  collinear A1 C1 Q -> collinear A C Q -> 
  collinear A1 B1 R -> collinear A B R ->
  collinear P Q R
  \/ X A = X B \/ X A = X C \/ X B = X C  \/ X A = 0 \/ Y B = 0 \/ Y C = 0
  \/ collinear S B C \/ parallel A C A1 C1 \/ parallel A B A1 B1.
Proof.
geo_begin.
idtac "Desargues".
Time 
let lv := rev (X A
 :: X B
    :: Y B
       :: X C
          :: Y C
             :: Y A1 :: X A1
                :: Y B1
                   :: Y C1
                      :: X R
                         :: Y R
                            :: X Q
                               :: Y Q :: X P :: Y P :: X C1 :: X B1 :: nil) in
nsatz with radicalmax :=1%N strategy:=0%Z
  parameters:=(X A::X B::Y B::X C::Y C::X A1::Y B1::Y C1::nil)
  variables:= lv. (*Finished transaction in 8. secs (8.02578u,0.001s)*)
Qed.

Lemma chords: forall O A B C D M:point,
  equaldistance O A O B ->
  equaldistance O A O C ->
  equaldistance O A O D ->
  collinear A B M -> collinear C D M ->
  scalarproduct A M B = scalarproduct C M D
  \/ parallel A B C D.
Proof. geo_begin. 
idtac "chords".
 Time nsatz. 
(*Finished transaction in 4. secs (3.959398u,0.s)*)
Qed.

Lemma Ceva: forall A B C D E F M:point,
  collinear M A D -> collinear M B E -> collinear M C F ->
  collinear B C D -> collinear E A C -> collinear F A B ->
  (distance2 D B) * (distance2 E C) * (distance2 F A) =
  (distance2 D C) * (distance2 E A) * (distance2 F B)
  \/ collinear A B C.
Proof. geo_begin. 
idtac "Ceva".
Time nsatz.
(*Finished transaction in 105. secs (104.121171u,0.474928s)*)
Qed.

Lemma bissectrices: forall A B C M:point,
  equaltangente C A M M A B ->
  equaltangente A B M M B C ->
  equaltangente B C M M C A
  \/ equal3 A B.
Proof. geo_begin. 
idtac "bissectrices".
Time nsatz.
(*Finished transaction in 2. secs (1.937705u,0.s)*)
Qed.

Lemma bisections: forall A B C A1 B1 C1 H:point,
  middle B C A1 ->  orthogonal H A1 B C ->
  middle A C B1 -> orthogonal H B1 A C -> 
  middle A B C1 -> 
  orthogonal H C1 A B 
  \/ collinear A B C.
Proof. geo_begin.
idtac "bisections". 
Time nsatz. (*Finished transaction in 2. secs (2.024692u,0.002s)*)
Qed.

Lemma altitudes: forall A B C A1 B1 C1 H:point,
  collinear B C A1 ->  orthogonal A A1 B C ->
  collinear A C B1 -> orthogonal B B1 A C -> 
  collinear A B C1 -> orthogonal C C1 A B ->
  collinear A A1 H -> collinear B B1 H -> 
  collinear C C1 H
  \/ equal2 A B
  \/ collinear A B C.
Proof. geo_begin.
idtac "altitudes".
Time nsatz. (*Finished transaction in 3. secs (3.001544u,0.s)*)
Time nsatz. (*Finished transaction in 4. secs (3.113527u,0.s)*)
Qed.

Lemma hauteurs:forall A B C A1 B1 C1 H:point,
  collinear B C A1 ->  orthogonal A A1 B C ->
  collinear A C B1 -> orthogonal B B1 A C -> 
  collinear A B C1 -> orthogonal C C1 A B ->
  collinear A A1 H -> collinear B B1 H -> 
  
  collinear C C1 H
  \/ collinear A B C.

geo_begin.
idtac "hauteurs".
Time 
 let lv := constr:(Y A1
 :: X A1 :: Y B1 :: X B1 :: Y A :: Y B :: X B :: X A :: X H :: Y C
 :: Y C1 :: Y H :: X C1 :: X C :: (@Datatypes.nil R)) in
nsatz with radicalmax := 2%N strategy := 1%Z parameters := (@Datatypes.nil R)
 variables := lv.
(*Finished transaction in 5. secs (4.360337u,0.008999s)*)
Qed.


End Geometry.



==> anc/HoTT/coq-HoTT/test-suite/success/Omega.v <==

Require Import Omega.

(* Submitted by Xavier Urbain 18 Jan 2002 *)

Lemma lem1 :
 forall x y : Z, (-5 < x < 5)%Z -> (-5 < y)%Z -> (-5 < x + y + 5)%Z.
Proof.
intros x y.
 omega.
Qed.

(* Proposed by Pierre Crégut *)

Lemma lem2 : forall x : Z, (x < 4)%Z -> (x > 2)%Z -> x = 3%Z.
intro.
 omega.
Qed.

(* Proposed by Jean-Christophe Filliâtre *)

Lemma lem3 : forall x y : Z, x = y -> (x + x)%Z = (y + y)%Z.
Proof.
intros.
 omega.
Qed.

(* Proposed by Jean-Christophe Filliâtre: confusion between an Omega *)
(* internal variable and a section variable (June 2001) *)

Section A.
Variable x y : Z.
Hypothesis H : (x > y)%Z.
Lemma lem4 : (x > y)%Z.
 omega.
Qed.
End A.

(* Proposed by Yves Bertot: because a section var, L was wrongly renamed L0 *)
(* May 2002 *)

Section B.
Variable R1 R2 S1 S2 H S : Z.
Hypothesis I : (R1 < 0)%Z -> R2 = (R1 + (2 * S1 - 1))%Z.
Hypothesis J : (R1 < 0)%Z -> S2 = (S1 - 1)%Z.
Hypothesis K : (R1 >= 0)%Z -> R2 = R1.
Hypothesis L : (R1 >= 0)%Z -> S2 = S1.
Hypothesis M : (H <= 2 * S)%Z.
Hypothesis N : (S < H)%Z.
Lemma lem5 : (H > 0)%Z.
 omega.
Qed.
End B.

(* From Nicolas Oury (bug #180): handling -> on Set (fixed Oct 2002) *)
Lemma lem6 :
 forall (A : Set) (i : Z), (i <= 0)%Z -> ((i <= 0)%Z -> A) -> (i <= 0)%Z.
intros.
 omega.
Qed.

(* Adapted from an example in Nijmegen/FTA/ftc/RefSeparating (Oct 2002) *)
Require Import Omega.
Section C.
Parameter g : forall m : nat, m <> 0 -> Prop.
Parameter f : forall (m : nat) (H : m <> 0), g m H.
Variable n : nat.
Variable ap_n : n <> 0.
Let delta := f n ap_n.
Lemma lem7 : n = n.
 omega.
Qed.
End C.

(* Problem of dependencies *)
Require Import Omega.
Lemma lem8 : forall H : 0 = 0 -> 0 = 0, H = H -> 0 = 0.
intros;  omega.
Qed.

(* Bug that what caused by the use of intro_using in Omega *)
Require Import Omega.
Lemma lem9 :
 forall p q : nat, ~ (p <= q /\ p < q \/ q <= p /\ p < q) -> p < p \/ p <= p.
intros;  omega.
Qed.

(* Check that the interpretation of mult on nat enforces its positivity *)
(* Submitted by Hubert Thierry (bug #743) *)
(* Postponed... problem with goals of the form "(n*m=0)%nat -> (n*m=0)%Z" *)
Lemma lem10 : forall n m:nat, le n (plus n (mult n m)).
Proof.
intros; omega with *.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Omega0.v <==
Require Import ZArith Omega.
Open Scope Z_scope.

(* Pierre L: examples gathered while debugging romega. *)

Lemma test_romega_0 :
 forall m m',
  0<= m <= 1 -> 0<= m' <= 1 -> (0 < m <-> 0 < m') -> m = m'.
Proof.
intros.
omega.
Qed.

Lemma test_romega_0b :
 forall m m',
  0<= m <= 1 -> 0<= m' <= 1 -> (0 < m <-> 0 < m') -> m = m'.
Proof.
intros m m'.
omega.
Qed.

Lemma test_romega_1 :
 forall (z z1 z2 : Z),
    z2 <= z1 ->
    z1 <= z2 ->
    z1 >= 0 ->
    z2 >= 0 ->
    z1 >= z2 /\ z = z1 \/ z1 <= z2 /\ z = z2 ->
    z >= 0.
Proof.
intros.
omega.
Qed.

Lemma test_romega_1b :
 forall (z z1 z2 : Z),
    z2 <= z1 ->
    z1 <= z2 ->
    z1 >= 0 ->
    z2 >= 0 ->
    z1 >= z2 /\ z = z1 \/ z1 <= z2 /\ z = z2 ->
    z >= 0.
Proof.
intros z z1 z2.
omega.
Qed.

Lemma test_romega_2 : forall a b c:Z,
 0<=a-b<=1 -> b-c<=2 -> a-c<=3.
Proof.
intros.
omega.
Qed.

Lemma test_romega_2b : forall a b c:Z,
 0<=a-b<=1 -> b-c<=2 -> a-c<=3.
Proof.
intros a b c.
omega.
Qed.

Lemma test_romega_3 : forall a b h hl hr ha hb,
 0 <= ha - hl <= 1 ->
 -2 <= hl - hr <= 2 ->
 h =b+1 ->
 (ha >= hr /\ a = ha \/ ha <= hr /\ a = hr) ->
 (hl >= hr /\ b = hl \/ hl <= hr /\ b = hr) ->
 (-3 <= ha -hr <=3 -> 0 <= hb - a <= 1) ->
 (-2 <= ha-hr <=2 -> hb = a  + 1) ->
 0 <= hb - h <= 1.
Proof.
intros.
omega.
Qed.

Lemma test_romega_3b : forall a b h hl hr ha hb,
 0 <= ha - hl <= 1 ->
 -2 <= hl - hr <= 2 ->
 h =b+1 ->
 (ha >= hr /\ a = ha \/ ha <= hr /\ a = hr) ->
 (hl >= hr /\ b = hl \/ hl <= hr /\ b = hr) ->
 (-3 <= ha -hr <=3 -> 0 <= hb - a <= 1) ->
 (-2 <= ha-hr <=2 -> hb = a  + 1) ->
 0 <= hb - h <= 1.
Proof.
intros a b h hl hr ha hb.
omega.
Qed.


Lemma test_romega_4 : forall hr ha,
 ha = 0 ->
 (ha = 0 -> hr =0) ->
 hr = 0.
Proof.
intros hr ha.
omega.
Qed.

Lemma test_romega_5 : forall hr ha,
 ha = 0 ->
 (~ha = 0 \/ hr =0) ->
 hr = 0.
Proof.
intros hr ha.
omega.
Qed.

Lemma test_romega_6 : forall z, z>=0 -> 0>z+2 -> False.
Proof.
intros.
omega.
Qed.

Lemma test_romega_6b : forall z, z>=0 -> 0>z+2 -> False.
Proof.
intros z.
omega.
Qed.

Lemma test_romega_7 : forall z,
  0>=0 /\ z=0 \/ 0<=0 /\ z =0 -> 1 = z+1.
Proof.
intros.
omega.
Qed.

Lemma test_romega_7b : forall z,
  0>=0 /\ z=0 \/ 0<=0 /\ z =0 -> 1 = z+1.
Proof.
intros.
omega.
Qed.

(* Magaud #240 *)

Lemma test_romega_8 : forall x y:Z, x*x<y*y-> ~ y*y <= x*x.
intros.
omega.
Qed.

Lemma test_romega_8b : forall x y:Z, x*x<y*y-> ~ y*y <= x*x.
intros x y.
omega.
Qed.






==> anc/HoTT/coq-HoTT/test-suite/success/Omega2.v <==
Require Import ZArith Omega.

(* Submitted by Yegor Bryukhov (#922) *)

Open Scope Z_scope.

Lemma Test46 :
forall v1 v2 v3 v4 v5 : Z,
((2 * v4) + (5)) + (8 * v2) <= ((4 * v4) + (3 * v4)) + (5 * v4) ->
9 * v4 > (1 * v4) + ((2 * v1) + (0 * v2)) ->
((9 * v3) + (2 * v5)) + (5 * v2) = 3 * v4 ->
0 > 6 * v1 ->
(0 * v3) + (6 * v2) <> 2 ->
(0 * v3) + (5 * v5) <> ((4 * v2) + (8 * v2)) + (2 * v5) ->
7 * v3 > 5 * v5 ->
0 * v4 >= ((5 * v1) + (4 * v1)) + ((6 * v5) + (3 * v5)) ->
7 * v2 = ((3 * v2) + (6 * v5)) + (7 * v2) ->
0 * v3 > 7 * v1 ->
9 * v2 < 9 * v5 ->
(2 * v3) + (8 * v1) <= 5 * v4 ->
5 * v2 = ((5 * v1) + (0 * v5)) + (1 * v2) ->
0 * v5 <= 9 * v2 ->
((7 * v1) + (1 * v3)) + ((2 * v3) + (1 * v3)) >= ((6 * v5) + (4)) + ((1) + (9))
-> False.
intros.
omega.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/OmegaPre.v <==
Require Import ZArith Nnat Omega.
Open Scope Z_scope.

(** Test of the zify preprocessor for (R)Omega *)

(* More details in file PreOmega.v

   (r)omega with Z        : starts with zify_op
   (r)omega with nat      : starts with zify_nat
   (r)omega with positive : starts with zify_positive
   (r)omega with N        : starts with uses zify_N
   (r)omega with *        : starts zify (a saturation of the others)
*)

(* zify_op *)

Goal forall a:Z, Z.max a a = a.
intros.
omega with *.
Qed.

Goal forall a b:Z, Z.max a b = Z.max b a.
intros.
omega with *.
Qed.

Goal forall a b c:Z, Z.max a (Z.max b c) = Z.max (Z.max a b) c.
intros.
omega with *.
Qed.

Goal forall a b:Z, Z.max a b + Z.min a b = a + b.
intros.
omega with *.
Qed.

Goal forall a:Z, (Z.abs a)*(Z.sgn a) = a.
intros.
zify.
intuition; subst; omega. (* pure multiplication: omega alone can't do it *)
Qed.

Goal forall a:Z, Z.abs a = a -> a >= 0.
intros.
omega with *.
Qed.

Goal forall a:Z, Z.sgn a = a -> a = 1 \/ a = 0 \/ a = -1.
intros.
omega with *.
Qed.

(* zify_nat *)

Goal forall m: nat, (m<2)%nat -> (0<= m+m <=2)%nat.
intros.
omega with *.
Qed.

Goal forall m:nat, (m<1)%nat -> (m=0)%nat.
intros.
omega with *.
Qed.

Goal forall m: nat, (m<=100)%nat -> (0<= m+m <=200)%nat.
intros.
omega with *.
Qed.
(* 2000 instead of 200: works, but quite slow *)

Goal forall m: nat, (m*m>=0)%nat.
intros.
omega with *.
Qed.

(* zify_positive *)

Goal forall m: positive, (m<2)%positive -> (2 <= m+m /\ m+m <= 2)%positive.
intros.
omega with *.
Qed.

Goal forall m:positive, (m<2)%positive -> (m=1)%positive.
intros.
omega with *.
Qed.

Goal forall m: positive, (m<=1000)%positive -> (2<=m+m/\m+m <=2000)%positive.
intros.
omega with *.
Qed.

Goal forall m: positive, (m*m>=1)%positive.
intros.
omega with *.
Qed.

(* zify_N *)

Goal forall m:N, (m<2)%N -> (0 <= m+m /\ m+m <= 2)%N.
intros.
omega with *.
Qed.

Goal forall m:N, (m<1)%N -> (m=0)%N.
intros.
omega with *.
Qed.

Goal forall m:N, (m<=1000)%N -> (0<=m+m/\m+m <=2000)%N.
intros.
omega with *.
Qed.

Goal forall m:N, (m*m>=0)%N.
intros.
omega with *.
Qed.

(* mix of datatypes *)

Goal forall p, Z.of_N (N.of_nat (N.to_nat (Npos p))) = Zpos p.
intros.
omega with *.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/success/PCase.v <==

(** Some tests of patterns containing matchs ending with joker branches.
    Cf. the new form of the [constr_pattern] constructor [PCase]
    in [pretyping/pattern.ml] *)

(* A universal match matcher *)

Ltac kill_match :=
 match goal with
   |- context [ match ?x with _ => _ end ] => destruct x
 end.

(* A match matcher restricted to a given type : nat *)

Ltac kill_match_nat :=
 match goal with
   |- context [ match ?x in nat with _ => _ end ] => destruct x
 end.

(* Another way to restrict to a given type : give a branch *)

Ltac kill_match_nat2 :=
 match goal with
   |- context [ match ?x with S _ => _ | _ => _ end ] => destruct x
 end.

(* This should act only on empty match *)

Ltac kill_match_empty :=
 match goal with
   |- context [ match ?x with end ] => destruct x
 end.

Lemma test1 (b:bool) : if b then True else O=O.
Proof.
 Fail kill_match_nat.
 Fail kill_match_nat2.
 Fail kill_match_empty.
 kill_match. exact I. exact eq_refl.
Qed.

Lemma test2a (n:nat) : match n with O => True | S n => (n = n) end.
Proof.
 Fail kill_match_empty.
 kill_match_nat. exact I. exact eq_refl.
Qed.

Lemma test2b (n:nat) : match n with O => True | S n => (n = n) end.
Proof.
 kill_match_nat2. exact I. exact eq_refl.
Qed.

Lemma test2c (n:nat) : match n with O => True | S n => (n = n) end.
Proof.
 kill_match. exact I. exact eq_refl.
Qed.

Lemma test3a (f:False) : match f return Prop with end.
Proof.
 kill_match_empty.
Qed.

Lemma test3b (f:False) : match f return Prop with end.
Proof.
 kill_match.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/PPFix.v <==

(* To test PP of fixpoints *)
Require Import Arith.
Check fix a(n: nat): n<5 -> nat :=
  match n return n<5 -> nat with
    | 0 => fun _ => 0
    | S n => fun h => S (a n (lt_S_n _ _ (lt_S _ _ h)))
  end.



==> anc/HoTT/coq-HoTT/test-suite/success/Print.v <==
Print Tables.
Print ML Path.
Print ML Modules.
Print LoadPath.
Print Graph.
Print Coercions.
Print Classes.
Print nat.
Print Term O.
Print All.
Print Grammar constr.
Inspect 10.

Section A.
Coercion f (x : nat) : Prop := True.
Print Coercion Paths nat Sortclass.

Print Section A.



==> anc/HoTT/coq-HoTT/test-suite/success/PrintSortedUniverses.v <==
Require Reals.
Print Sorted Universes.


==> anc/HoTT/coq-HoTT/test-suite/success/ProgramWf.v <==
(* Before loading Program, check non-anomaly on missing library Program *)

Fail Program Definition f n (e:n=n): {n|n=0} := match n,e with 0, refl => 0 | _, _ => 0 end.

(* Then we test Program properly speaking *)

Require Import Arith Program.
Require Import ZArith Zwf.

Set Implicit Arguments.
(* Set Printing All. *)
Print sigT_rect.
Obligation Tactic := program_simplify ; auto with *.
About MR.

Program Fixpoint merge (n m : nat) {measure (n + m) (lt)} : nat :=
  match n with
    | 0 => 0
    | S n' => merge n' m
  end.

Print merge.


Print Z.lt.
Print Zwf.

Local Open Scope Z_scope.

Program Fixpoint Zwfrec (n m : Z) {measure (n + m) (Zwf 0)} : Z :=
  match n ?= m with
    | Lt => Zwfrec n (Z.pred m)
    | _ => 0
  end.

Next Obligation.
  red. Admitted.

Close Scope Z_scope.

Program Fixpoint merge_wf (n m : nat) {wf lt m} : nat :=
  match n with
    | 0 => 0
    | S n' => merge n' m
  end.

Print merge_wf.

Program Fixpoint merge_one (n : nat) {measure n} : nat :=
  match n with
    | 0 => 0
    | S n' => merge_one n'
  end.

Print Hint well_founded.
Print merge_one. Eval cbv delta [merge_one] beta zeta in merge_one.

Import WfExtensionality.

Lemma merge_unfold n m : merge n m =
  match n with
    | 0 => 0
    | S n' => merge n' m
  end.
Proof. intros. unfold merge at 1. unfold merge_func. 
  unfold_sub merge (merge n m).
  simpl. destruct n ; reflexivity. 
Qed.

Print merge.

Require Import Arith.
Unset Implicit Arguments.

Time Program Fixpoint check_n  (n : nat) (P : { i | i < n } -> bool) (p : nat)
  (H : forall (i : { i | i < n }), i < p -> P i = true)
  {measure (n - p)} :
  Exc (forall (p : { i | i < n}), P p = true) :=
  match le_lt_dec n p with
  | left _ => value _
  | right cmp =>
      if dec (P p) then
        check_n n P (S p) _
      else
        error
  end.

Require Import Omega Setoid.

Next Obligation.
  intros ; simpl in *. apply H.
  simpl in * ; omega.
Qed.

Next Obligation. simpl in *; intros.
  revert H0 ; clear_subset_proofs. intros.
  case (le_gt_dec p i) ; intro. simpl in *. assert(p = i) by omega. subst.
  revert H0 ; clear_subset_proofs ; tauto.

  apply H. simpl. omega.
Qed.

Program Fixpoint check_n'  (n : nat) (m : {m:nat | m = n}) (p : nat) (q:{q : nat | q = p})
  {measure (p - n) p} : nat :=
  _.

==> anc/HoTT/coq-HoTT/test-suite/success/Projection.v <==
Structure S : Type :=  {Dom : Type; Op : Dom -> Dom -> Dom}.

Check (fun s : S => Dom s).
Check (fun s : S => Op s).
Check (fun (s : S) (a b : Dom s) => Op s a b).

(* v8
Check fun s:S => s.(Dom).
Check fun s:S => s.(Op).
Check fun (s:S) (a b:s.(Dom)) => s.(Op) a b.
*)

Set Implicit Arguments.
Unset Strict Implicit.
Unset Strict Implicit.

Structure S' (A : Set) : Type :=  {Dom' : Type; Op' : A -> Dom' -> Dom'}.

Check (fun s : S' nat => Dom' s).
Check (fun s : S' nat => Op' (s:=s)).
Check (fun s : S' nat => Op' (A:=nat) (s:=s)).
Check (fun (s : S' nat) (a : nat) (b : Dom' s) => Op' a b).
Check (fun (s : S' nat) (a : nat) (b : Dom' s) => Op' (A:=nat) (s:=s) a b).

(* v8
Check fun s:S' => s.(Dom').
Check fun s:S' => s.(Op').
Check fun (s:S') (a b:s.(Dom')) => _.(Op') a b.
Check fun (s:S') (a b:s.(Dom')) => s.(Op') a b.

Set Implicit Arguments.
Unset Strict Implicits.

Structure S' (A:Set) : Type :=
 {Dom'     : Type;
  Op'      : A -> Dom' -> Dom'}.

Check fun s:S' nat => s.(Dom').
Check fun s:S' nat => s.(Op').
Check fun (s:S' nat) (a:nat) (b:s.(Dom')) => _.(@Op' nat) a b.
Check fun (s:S' nat) (a:nat) (b:s.(Dom')) => s.(Op') a b.
*)


==> anc/HoTT/coq-HoTT/test-suite/success/ROmega.v <==

Require Import ZArith ROmega.

(* Submitted by Xavier Urbain 18 Jan 2002 *)

Lemma lem1 :
 forall x y : Z, (-5 < x < 5)%Z -> (-5 < y)%Z -> (-5 < x + y + 5)%Z.
Proof.
intros x y.
romega.
Qed.

(* Proposed by Pierre Crégut *)

Lemma lem2 : forall x : Z, (x < 4)%Z -> (x > 2)%Z -> x = 3%Z.
intro.
 romega.
Qed.

(* Proposed by Jean-Christophe Filliâtre *)

Lemma lem3 : forall x y : Z, x = y -> (x + x)%Z = (y + y)%Z.
Proof.
intros.
romega.
Qed.

(* Proposed by Jean-Christophe Filliâtre: confusion between an Omega *)
(* internal variable and a section variable (June 2001) *)

Section A.
Variable x y : Z.
Hypothesis H : (x > y)%Z.
Lemma lem4 : (x > y)%Z.
 romega.
Qed.
End A.

(* Proposed by Yves Bertot: because a section var, L was wrongly renamed L0 *)
(* May 2002 *)

Section B.
Variable R1 R2 S1 S2 H S : Z.
Hypothesis I : (R1 < 0)%Z -> R2 = (R1 + (2 * S1 - 1))%Z.
Hypothesis J : (R1 < 0)%Z -> S2 = (S1 - 1)%Z.
Hypothesis K : (R1 >= 0)%Z -> R2 = R1.
Hypothesis L : (R1 >= 0)%Z -> S2 = S1.
Hypothesis M : (H <= 2 * S)%Z.
Hypothesis N : (S < H)%Z.
Lemma lem5 : (H > 0)%Z.
 romega.
Qed.
End B.

(* From Nicolas Oury (bug #180): handling -> on Set (fixed Oct 2002) *)
Lemma lem6 :
 forall (A : Set) (i : Z), (i <= 0)%Z -> ((i <= 0)%Z -> A) -> (i <= 0)%Z.
intros.
 romega.
Qed.

(* Adapted from an example in Nijmegen/FTA/ftc/RefSeparating (Oct 2002) *)
Require Import Omega.
Section C.
Parameter g : forall m : nat, m <> 0 -> Prop.
Parameter f : forall (m : nat) (H : m <> 0), g m H.
Variable n : nat.
Variable ap_n : n <> 0.
Let delta := f n ap_n.
Lemma lem7 : n = n.
 romega with nat.
Qed.
End C.

(* Problem of dependencies *)
Require Import Omega.
Lemma lem8 : forall H : 0 = 0 -> 0 = 0, H = H -> 0 = 0.
intros.
romega with nat.
Qed.

(* Bug that what caused by the use of intro_using in Omega *)
Require Import Omega.
Lemma lem9 :
 forall p q : nat, ~ (p <= q /\ p < q \/ q <= p /\ p < q) -> p < p \/ p <= p.
intros.
romega with nat.
Qed.

(* Check that the interpretation of mult on nat enforces its positivity *)
(* Submitted by Hubert Thierry (bug #743) *)
(* Postponed... problem with goals of the form "(n*m=0)%nat -> (n*m=0)%Z" *)
Lemma lem10 : forall n m : nat, le n (plus n (mult n m)).
Proof.
intros; romega with nat.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/ROmega0.v <==
Require Import ZArith ROmega.
Open Scope Z_scope.

(* Pierre L: examples gathered while debugging romega. *)

Lemma test_romega_0 :
 forall m m',
  0<= m <= 1 -> 0<= m' <= 1 -> (0 < m <-> 0 < m') -> m = m'.
Proof.
intros.
romega.
Qed.

Lemma test_romega_0b :
 forall m m',
  0<= m <= 1 -> 0<= m' <= 1 -> (0 < m <-> 0 < m') -> m = m'.
Proof.
intros m m'.
romega.
Qed.

Lemma test_romega_1 :
 forall (z z1 z2 : Z),
    z2 <= z1 ->
    z1 <= z2 ->
    z1 >= 0 ->
    z2 >= 0 ->
    z1 >= z2 /\ z = z1 \/ z1 <= z2 /\ z = z2 ->
    z >= 0.
Proof.
intros.
romega.
Qed.

Lemma test_romega_1b :
 forall (z z1 z2 : Z),
    z2 <= z1 ->
    z1 <= z2 ->
    z1 >= 0 ->
    z2 >= 0 ->
    z1 >= z2 /\ z = z1 \/ z1 <= z2 /\ z = z2 ->
    z >= 0.
Proof.
intros z z1 z2.
romega.
Qed.

Lemma test_romega_2 : forall a b c:Z,
 0<=a-b<=1 -> b-c<=2 -> a-c<=3.
Proof.
intros.
romega.
Qed.

Lemma test_romega_2b : forall a b c:Z,
 0<=a-b<=1 -> b-c<=2 -> a-c<=3.
Proof.
intros a b c.
romega.
Qed.

Lemma test_romega_3 : forall a b h hl hr ha hb,
 0 <= ha - hl <= 1 ->
 -2 <= hl - hr <= 2 ->
 h =b+1 ->
 (ha >= hr /\ a = ha \/ ha <= hr /\ a = hr) ->
 (hl >= hr /\ b = hl \/ hl <= hr /\ b = hr) ->
 (-3 <= ha -hr <=3 -> 0 <= hb - a <= 1) ->
 (-2 <= ha-hr <=2 -> hb = a  + 1) ->
 0 <= hb - h <= 1.
Proof.
intros.
romega.
Qed.

Lemma test_romega_3b : forall a b h hl hr ha hb,
 0 <= ha - hl <= 1 ->
 -2 <= hl - hr <= 2 ->
 h =b+1 ->
 (ha >= hr /\ a = ha \/ ha <= hr /\ a = hr) ->
 (hl >= hr /\ b = hl \/ hl <= hr /\ b = hr) ->
 (-3 <= ha -hr <=3 -> 0 <= hb - a <= 1) ->
 (-2 <= ha-hr <=2 -> hb = a  + 1) ->
 0 <= hb - h <= 1.
Proof.
intros a b h hl hr ha hb.
romega.
Qed.


Lemma test_romega_4 : forall hr ha,
 ha = 0 ->
 (ha = 0 -> hr =0) ->
 hr = 0.
Proof.
intros hr ha.
romega.
Qed.

Lemma test_romega_5 : forall hr ha,
 ha = 0 ->
 (~ha = 0 \/ hr =0) ->
 hr = 0.
Proof.
intros hr ha.
romega.
Qed.

Lemma test_romega_6 : forall z, z>=0 -> 0>z+2 -> False.
Proof.
intros.
romega.
Qed.

Lemma test_romega_6b : forall z, z>=0 -> 0>z+2 -> False.
Proof.
intros z.
romega.
Qed.

Lemma test_romega_7 : forall z,
  0>=0 /\ z=0 \/ 0<=0 /\ z =0 -> 1 = z+1.
Proof.
intros.
romega.
Qed.

Lemma test_romega_7b : forall z,
  0>=0 /\ z=0 \/ 0<=0 /\ z =0 -> 1 = z+1.
Proof.
intros.
romega.
Qed.

(* Magaud #240 *)

Lemma test_romega_8 : forall x y:Z, x*x<y*y-> ~ y*y <= x*x.
intros.
romega.
Qed.

Lemma test_romega_8b : forall x y:Z, x*x<y*y-> ~ y*y <= x*x.
intros x y.
romega.
Qed.

(* Besson #1298 *)

Lemma test_romega9 : forall z z':Z, z<>z' -> z'=z -> False.
intros.
romega.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/ROmega2.v <==
Require Import ZArith ROmega.

(* Submitted by Yegor Bryukhov (#922) *)

Open Scope Z_scope.


(* First a simplified version used during debug of romega on Test46 *)
Lemma Test46_simplified :
forall v1 v2 v5 : Z,
0 = v2 + v5 ->
0 < v5 ->
0 < v2 ->
4*v2 <> 5*v1.
intros.
romega.
Qed.


(* The complete problem *)
Lemma Test46 :
forall v1 v2 v3 v4 v5 : Z,
((2 * v4) + (5)) + (8 * v2) <= ((4 * v4) + (3 * v4)) + (5 * v4) ->
9 * v4 > (1 * v4) + ((2 * v1) + (0 * v2)) ->
((9 * v3) + (2 * v5)) + (5 * v2) = 3 * v4 ->
0 > 6 * v1 ->
(0 * v3) + (6 * v2) <> 2 ->
(0 * v3) + (5 * v5) <> ((4 * v2) + (8 * v2)) + (2 * v5) ->
7 * v3 > 5 * v5 ->
0 * v4 >= ((5 * v1) + (4 * v1)) + ((6 * v5) + (3 * v5)) ->
7 * v2 = ((3 * v2) + (6 * v5)) + (7 * v2) ->
0 * v3 > 7 * v1 ->
9 * v2 < 9 * v5 ->
(2 * v3) + (8 * v1) <= 5 * v4 ->
5 * v2 = ((5 * v1) + (0 * v5)) + (1 * v2) ->
0 * v5 <= 9 * v2 ->
((7 * v1) + (1 * v3)) + ((2 * v3) + (1 * v3)) >= ((6 * v5) + (4)) + ((1) + (9))
-> False.
intros.
romega.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/ROmegaPre.v <==
Require Import ZArith Nnat ROmega.
Open Scope Z_scope.

(** Test of the zify preprocessor for (R)Omega *)

(* More details in file PreOmega.v

   (r)omega with Z        : starts with zify_op
   (r)omega with nat      : starts with zify_nat
   (r)omega with positive : starts with zify_positive
   (r)omega with N        : starts with uses zify_N
   (r)omega with *        : starts zify (a saturation of the others)
*)

(* zify_op *)

Goal forall a:Z, Z.max a a = a.
intros.
romega with *.
Qed.

Goal forall a b:Z, Z.max a b = Z.max b a.
intros.
romega with *.
Qed.

Goal forall a b c:Z, Z.max a (Z.max b c) = Z.max (Z.max a b) c.
intros.
romega with *.
Qed.

Goal forall a b:Z, Z.max a b + Z.min a b = a + b.
intros.
romega with *.
Qed.

Goal forall a:Z, (Z.abs a)*(Z.sgn a) = a.
intros.
zify.
intuition; subst; romega. (* pure multiplication: omega alone can't do it *)
Qed.

Goal forall a:Z, Z.abs a = a -> a >= 0.
intros.
romega with *.
Qed.

Goal forall a:Z, Z.sgn a = a -> a = 1 \/ a = 0 \/ a = -1.
intros.
romega with *.
Qed.

(* zify_nat *)

Goal forall m: nat, (m<2)%nat -> (0<= m+m <=2)%nat.
intros.
romega with *.
Qed.

Goal forall m:nat, (m<1)%nat -> (m=0)%nat.
intros.
romega with *.
Qed.

Goal forall m: nat, (m<=100)%nat -> (0<= m+m <=200)%nat.
intros.
romega with *.
Qed.
(* 2000 instead of 200: works, but quite slow *)

Goal forall m: nat, (m*m>=0)%nat.
intros.
romega with *.
Qed.

(* zify_positive *)

Goal forall m: positive, (m<2)%positive -> (2 <= m+m /\ m+m <= 2)%positive.
intros.
romega with *.
Qed.

Goal forall m:positive, (m<2)%positive -> (m=1)%positive.
intros.
romega with *.
Qed.

Goal forall m: positive, (m<=1000)%positive -> (2<=m+m/\m+m <=2000)%positive.
intros.
romega with *.
Qed.

Goal forall m: positive, (m*m>=1)%positive.
intros.
romega with *.
Qed.

(* zify_N *)

Goal forall m:N, (m<2)%N -> (0 <= m+m /\ m+m <= 2)%N.
intros.
romega with *.
Qed.

Goal forall m:N, (m<1)%N -> (m=0)%N.
intros.
romega with *.
Qed.

Goal forall m:N, (m<=1000)%N -> (0<=m+m/\m+m <=2000)%N.
intros.
romega with *.
Qed.

Goal forall m:N, (m*m>=0)%N.
intros.
romega with *.
Qed.

(* mix of datatypes *)

Goal forall p, Z.of_N (N.of_nat (N.to_nat (Npos p))) = Zpos p.
intros.
romega with *.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/success/RecTutorial.v <==
Module Type LocalNat.

Inductive nat : Set :=
 | O : nat
 | S : nat->nat.
Check nat.
Check O.
Check S.

End LocalNat.

Print nat.


Print le.

Theorem zero_leq_three: 0 <= 3.

Proof.
 constructor 2.
 constructor 2.
 constructor 2.
 constructor 1.

Qed.

Print zero_leq_three.


Lemma zero_leq_three': 0 <= 3.
 repeat constructor.
Qed.


Lemma zero_lt_three : 0 < 3.
Proof.
 unfold lt.
 repeat constructor.
Qed.


Require Import List.

Print list.

Check list.

Check (nil (A:=nat)).

Check (nil (A:= nat -> nat)).

Check (fun A: Set => (cons (A:=A))).

Check (cons 3 (cons 2 nil)).




Require Import Bvector.

Print Vector.t.

Check (Vector.nil nat).

Check (fun (A:Set)(a:A)=> Vector.cons _ a _ (Vector.nil _)).

Check (Vector.cons _ 5 _ (Vector.cons _ 3 _ (Vector.nil _))).













Lemma eq_3_3 : 2 + 1 = 3.
Proof.
 reflexivity.
Qed.
Print eq_3_3.

Lemma eq_proof_proof : refl_equal (2*6) = refl_equal (3*4).
Proof.
 reflexivity.
Qed.
Print eq_proof_proof.

Lemma eq_lt_le : ( 2 < 4) = (3 <= 4).
Proof.
 reflexivity.
Qed.

Lemma eq_nat_nat : nat = nat.
Proof.
 reflexivity.
Qed.

Lemma eq_Set_Set : Set = Set.
Proof.
 reflexivity.
Qed.

Lemma eq_Type_Type : Type = Type.
Proof.
 reflexivity.
Qed.


Check (2 + 1 = 3).


Check (Type = Type).

Goal Type = Type.
reflexivity.
Qed.


Print or.

Print and.


Print sumbool.

Print ex.

Require Import ZArith.
Require Import Compare_dec.

Check le_lt_dec.

Definition max (n p :nat) := match le_lt_dec n p with
                             | left _ => p
                             | right _ => n
                             end.

Theorem le_max : forall n p, n <= p -> max n p = p.
Proof.
 intros n p ; unfold max ; case (le_lt_dec n p); simpl.
 trivial.
 intros; absurd (p < p); eauto with arith.
Qed.

Extraction max.






Inductive tree(A:Set)   : Set :=
    node : A -> forest A -> tree A
with
  forest (A: Set)    : Set :=
    nochild  : forest A |
    addchild : tree A -> forest A -> forest A.





Inductive
  even    : nat->Prop :=
    evenO : even  O |
    evenS : forall n, odd n -> even (S n)
with
  odd    : nat->Prop :=
    oddS : forall n, even n -> odd (S n).

Lemma odd_49 : odd (7 * 7).
 simpl; repeat constructor.
Qed.



Definition nat_case :=
 fun (Q : Type)(g0 : Q)(g1 : nat -> Q)(n:nat) =>
    match n return Q with
    | 0 => g0
    | S p => g1 p
    end.

Eval simpl in (nat_case nat 0 (fun p => p) 34).

Eval simpl in (fun g0 g1 => nat_case nat g0 g1 34).

Eval simpl in (fun g0 g1 => nat_case nat g0 g1 0).


Definition pred (n:nat) := match n with O => O | S m => m end.

Eval simpl in pred 56.

Eval simpl in pred 0.

Eval simpl in fun p => pred (S p).


Definition xorb (b1 b2:bool) :=
match b1, b2 with
 | false, true => true
 | true, false => true
 | _ , _       => false
end.


 Definition pred_spec (n:nat) := {m:nat | n=0 /\ m=0  \/ n = S m}.


 Definition predecessor : forall n:nat, pred_spec n.
  intro n;case n.
  unfold pred_spec;exists 0;auto.
  unfold pred_spec; intro n0;exists n0; auto.
 Defined.

Print predecessor.

Extraction predecessor.

Theorem nat_expand :
  forall n:nat, n = match n with 0 => 0 | S p => S p end.
 intro n;case n;simpl;auto.
Qed.

Check (fun p:False => match p return 2=3 with end).

Theorem fromFalse : False -> 0=1.
 intro absurd.
 contradiction.
Qed.

Section equality_elimination.
 Variables (A: Type)
           (a b : A)
           (p : a = b)
           (Q : A -> Type).
 Check (fun H : Q a =>
  match p in (eq _  y) return Q y with
     refl_equal => H
  end).

End equality_elimination.


Theorem trans : forall n m p:nat, n=m -> m=p -> n=p.
Proof.
 intros n m p eqnm.
 case eqnm.
 trivial.
Qed.

Lemma Rw :  forall x y: nat, y = y * x -> y * x * x = y.
 intros x y e; do 2 rewrite <- e.
 reflexivity.
Qed.


Require Import Arith.

Check mult_1_l.
(*
mult_1_l
     : forall n : nat, 1 * n = n
*)

Check mult_plus_distr_r.
(*
mult_plus_distr_r
     : forall n m p : nat, (n + m) * p = n * p + m * p

*)

Lemma mult_distr_S : forall n p : nat, n * p + p = (S n)* p.
 simpl;auto with arith.
Qed.

Lemma four_n : forall n:nat, n+n+n+n = 4*n.
 intro n;rewrite <- (mult_1_l n).

 Undo.
 intro n; pattern n at 1.


 rewrite <- mult_1_l.
 repeat rewrite   mult_distr_S.
 trivial.
Qed.


Section Le_case_analysis.
 Variables (n p : nat)
           (H : n <= p)
           (Q : nat -> Prop)
           (H0 : Q n)
           (HS : forall m, n <= m -> Q (S m)).
 Check (
    match H in (_ <= q) return (Q q)  with
    | le_n _ => H0
    | le_S _ m Hm => HS m Hm
    end
  ).


End Le_case_analysis.


Lemma predecessor_of_positive : forall n, 1 <= n ->  exists p:nat, n = S p.
Proof.
 intros n  H; case H.
 exists 0; trivial.
 intros m Hm; exists m;trivial.
Qed.

Definition Vtail_total
   (A : Set) (n : nat) (v : Vector.t A n) : Vector.t A (pred n):=
match v in (Vector.t _ n0) return (Vector.t A (pred n0)) with
| Vector.nil _ => Vector.nil A
| Vector.cons _ _ n0 v0 => v0
end.

Definition Vtail' (A:Set)(n:nat)(v:Vector.t A n) : Vector.t A (pred n).
 case v.
 simpl.
 exact (Vector.nil A).
 simpl.
 auto.
Defined.

(*
Inductive Lambda : Set :=
  lambda : (Lambda -> False) -> Lambda.


Error: Non strictly positive occurrence of "Lambda" in
 "(Lambda -> False) -> Lambda"

*)

Section Paradox.
 Variable Lambda : Set.
 Variable lambda : (Lambda -> False) ->Lambda.

 Variable matchL  : Lambda -> forall Q:Prop, ((Lambda ->False) -> Q) -> Q.
 (*
  understand matchL Q l (fun h : Lambda -> False => t)

  as match l return Q with lambda h => t end
 *)

 Definition application (f x: Lambda) :False :=
   matchL f False (fun h => h x).

 Definition Delta : Lambda := lambda (fun x : Lambda => application x x).

 Definition loop : False := application Delta Delta.

 Theorem two_is_three : 2 = 3.
 Proof.
  elim loop.
 Qed.

End Paradox.


Require Import ZArith.



Inductive itree : Set :=
| ileaf : itree
| inode : Z-> (nat -> itree) -> itree.

Definition isingle l := inode l (fun i => ileaf).

Definition t1 := inode 0 (fun n => isingle (Z.of_nat (2*n))).

Definition t2 := inode 0
                      (fun n : nat =>
                               inode (Z.of_nat n)
                                     (fun p => isingle (Z.of_nat (n*p)))).


Inductive itree_le : itree-> itree -> Prop :=
  | le_leaf : forall t, itree_le  ileaf t
  | le_node  : forall l l' s s',
                       Z.le l l' ->
                      (forall i, exists j:nat, itree_le (s i) (s' j)) ->
                      itree_le  (inode  l s) (inode  l' s').


Theorem itree_le_trans :
  forall t t', itree_le t t' ->
               forall t'', itree_le t' t'' -> itree_le t t''.
 induction t.
 constructor 1.

 intros t'; case t'.
 inversion 1.
 intros z0 i0 H0.
 intro t'';case t''.
 inversion 1.
 intros.
 inversion_clear H1.
 constructor 2.
 inversion_clear H0;eauto with zarith.
 inversion_clear H0.
 intro i2; case (H4 i2).
 intros.
 generalize (H i2 _ H0).
 intros.
 case (H3 x);intros.
 generalize (H5 _ H6).
 exists x0;auto.
Qed.



Inductive itree_le' : itree-> itree -> Prop :=
  | le_leaf' : forall t, itree_le'  ileaf t
  | le_node' : forall l l' s s' g,
                       Z.le l l' ->
                      (forall i, itree_le' (s i) (s' (g i))) ->
                       itree_le'  (inode  l s) (inode  l' s').





Lemma t1_le_t2 : itree_le t1 t2.
 unfold t1, t2.
 constructor.
 auto with zarith.
 intro i; exists (2 * i).
 unfold isingle.
 constructor.
 auto with zarith.
 exists i;constructor.
Qed.



Lemma t1_le'_t2 :  itree_le' t1 t2.
 unfold t1, t2.
 constructor 2  with (fun i : nat => 2 * i).
 auto with zarith.
 unfold isingle;
 intro i ; constructor 2 with (fun i :nat => i).
 auto with zarith.
 constructor .
Qed.


Require Import List.

Inductive ltree  (A:Set) : Set :=
          lnode   : A -> list (ltree A) -> ltree A.

Inductive prop : Prop :=
 prop_intro : Prop -> prop.

Lemma prop_inject: prop.
Proof prop_intro prop.


Inductive ex_Prop  (P : Prop -> Prop) : Prop :=
  exP_intro : forall X : Prop, P X -> ex_Prop P.

Lemma ex_Prop_inhabitant : ex_Prop (fun P => P -> P).
Proof.
  exists (ex_Prop (fun P => P -> P)).
 trivial.
Qed.





Fail Check (fun (P:Prop->Prop)(p: ex_Prop P) =>
      match p with exP_intro X HX => X end).
(*
Error:
Incorrect elimination of "p" in the inductive type
"ex_Prop", the return type has sort "Type" while it should be
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs
*)


Fail Check (match prop_inject with (prop_intro p) => p end).
(*
Error:
Incorrect elimination of "prop_inject" in the inductive type
"prop", the return type has sort "Type" while it should be
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs
*)
Print prop_inject.

(*
prop_inject =
prop_inject = prop_intro prop
     : prop
*)


Inductive  typ : Type :=
  typ_intro : Type -> typ.

Definition typ_inject: typ.
split.
exact typ.
Fail Defined.
(*
Error: Universe Inconsistency.
*)
Abort.

Fail Inductive aSet : Set :=
  aSet_intro: Set -> aSet.
(*
User error: Large non-propositional inductive types must be in Type
*)

Inductive ex_Set  (P : Set -> Prop) : Type :=
  exS_intro : forall X : Set, P X -> ex_Set P.


Module Type Version1.

Inductive comes_from_the_left (P Q:Prop): P \/ Q -> Prop :=
  c1 : forall p, comes_from_the_left P Q (or_introl (A:=P) Q p).

Goal (comes_from_the_left _ _ (or_introl True I)).
split.
Qed.

Goal ~(comes_from_the_left _ _ (or_intror True I)).
 red;inversion 1.
 (* discriminate H0.
 *)
Abort.

End Version1.

Fail Definition comes_from_the_left (P Q:Prop)(H:P \/ Q): Prop :=
  match H with
         |  or_introl p => True
         |  or_intror q => False
  end.

(*
Error:
Incorrect elimination of "H" in the inductive type
"or", the return type has sort "Type" while it should be
"Prop"

Elimination of an inductive object of sort "Prop"
is not allowed on a predicate in sort "Type"
because proofs can be eliminated only to build proofs
*)

Definition comes_from_the_left_sumbool
            (P Q:Prop)(x:{P}+{Q}): Prop :=
  match x with
         |  left  p => True
         |  right q => False
  end.




Close Scope Z_scope.





Theorem S_is_not_O : forall n, S n <> 0.

Definition Is_zero (x:nat):= match x with
                                     | 0 => True
                                     | _ => False
                             end.
 Lemma O_is_zero : forall m, m = 0 -> Is_zero m.
 Proof.
  intros m H; subst m.
  (*
  ============================
   Is_zero 0
  *)
  simpl;trivial.
 Qed.

 red; intros n Hn.
 apply O_is_zero with (m := S n).
 assumption.
Qed.

Theorem disc2 : forall n, S (S n) <> 1.
Proof.
 intros n Hn; discriminate.
Qed.


Theorem disc3 : forall n, S (S n) = 0 -> forall Q:Prop, Q.
Proof.
  intros n Hn Q.
  discriminate.
Qed.



Theorem inj_succ  : forall n m, S n = S m -> n = m.
Proof.


Lemma inj_pred : forall n m, n = m -> pred n = pred m.
Proof.
 intros n m eq_n_m.
 rewrite eq_n_m.
 trivial.
Qed.

 intros n m eq_Sn_Sm.
 apply inj_pred with (n:= S n) (m := S m); assumption.
Qed.

Lemma list_inject : forall (A:Set)(a b :A)(l l':list A),
                     a :: b :: l = b :: a :: l' -> a = b /\ l = l'.
Proof.
 intros A a b l l' e.
 injection e.
 auto.
Qed.


Theorem not_le_Sn_0 : forall n:nat, ~ (S n <= 0).
Proof.
 red; intros n H.
 case H.
Undo.

Lemma not_le_Sn_0_with_constraints :
  forall n p , S n <= p ->  p = 0 -> False.
Proof.
 intros n p H; case H ;
   intros; discriminate.
Qed.

eapply not_le_Sn_0_with_constraints; eauto.
Qed.


Theorem not_le_Sn_0' : forall n:nat, ~ (S n <= 0).
Proof.
 red; intros n H ; inversion H.
Qed.

Derive Inversion le_Sn_0_inv with (forall n :nat, S n <=  0).
Check le_Sn_0_inv.

Theorem le_Sn_0'' : forall n p : nat, ~ S n <= 0 .
Proof.
 intros n p H;
 inversion H using le_Sn_0_inv.
Qed.

Derive Inversion_clear le_Sn_0_inv' with (forall n :nat, S n <=  0).
Check le_Sn_0_inv'.


Theorem le_reverse_rules :
 forall n m:nat, n <= m ->
                   n = m \/
                   exists p, n <=  p /\ m = S p.
Proof.
  intros n m H; inversion H.
  left;trivial.
  right; exists m0; split; trivial.
Restart.
  intros n m H; inversion_clear H.
  left;trivial.
  right; exists m0; split; trivial.
Qed.

Inductive ArithExp : Set :=
     Zero : ArithExp
   | Succ : ArithExp -> ArithExp
   | Plus : ArithExp -> ArithExp -> ArithExp.

Inductive RewriteRel : ArithExp -> ArithExp -> Prop :=
     RewSucc  : forall e1 e2 :ArithExp,
                  RewriteRel e1 e2 -> RewriteRel (Succ e1) (Succ e2)
  |  RewPlus0 : forall e:ArithExp,
                  RewriteRel (Plus Zero e) e
  |  RewPlusS : forall e1 e2:ArithExp,
                  RewriteRel e1 e2 ->
                  RewriteRel (Plus (Succ e1) e2) (Succ (Plus e1 e2)).



Fixpoint plus (n p:nat) {struct n} : nat :=
  match n with
          | 0 => p
          | S m => S (plus m p)
 end.

Fixpoint plus' (n p:nat) {struct p} : nat :=
    match p with
          | 0 => n
          | S q => S (plus' n q)
    end.

Fixpoint plus'' (n p:nat) {struct n} : nat :=
  match n with
          | 0 => p
          | S m => plus'' m (S p)
 end.

Module Type even_test_v1.

Fixpoint even_test (n:nat) : bool :=
  match n
  with 0 =>  true
     | 1 =>  false
     | S (S p) => even_test p
  end.

End even_test_v1.

Module even_test_v2.

Fixpoint even_test (n:nat) : bool :=
  match n
  with
      | 0 =>  true
      | S p => odd_test p
  end
with odd_test (n:nat) : bool :=
  match n
  with
     | 0 => false
     | S p => even_test p
 end.

Eval simpl in even_test.

Eval simpl in (fun x : nat => even_test x).

Eval simpl in (fun x : nat => plus 5 x).
Eval simpl in (fun x : nat => even_test (plus 5 x)).

Eval simpl in (fun x : nat => even_test (plus x 5)).

End even_test_v2.


Section Principle_of_Induction.
Variable    P               : nat -> Prop.
Hypothesis  base_case       : P 0.
Hypothesis  inductive_step   : forall n:nat, P n -> P (S n).
Fixpoint nat_ind  (n:nat)    : (P n) :=
   match n return P n with
          | 0 => base_case
          | S m => inductive_step m (nat_ind m)
   end.

End Principle_of_Induction.

Scheme Even_induction := Minimality for even Sort Prop
with   Odd_induction  := Minimality for odd  Sort Prop.

Theorem even_plus_four : forall n:nat, even n -> even (4+n).
Proof.
 intros n H.
 elim H using Even_induction with (P0 := fun n => odd (4+n));
 simpl;repeat constructor;assumption.
Qed.


Section Principle_of_Double_Induction.
Variable    P               : nat -> nat ->Prop.
Hypothesis  base_case1      : forall x:nat, P 0 x.
Hypothesis  base_case2      : forall x:nat, P (S x) 0.
Hypothesis  inductive_step   : forall n m:nat, P n m -> P (S n) (S m).
Fixpoint nat_double_ind (n m:nat){struct n} : P n m :=
  match n, m return P n m with
         |  0 ,     x    =>  base_case1 x
         |  (S x),    0  =>  base_case2 x
         |  (S x), (S y) =>  inductive_step x y (nat_double_ind x y)
     end.
End Principle_of_Double_Induction.

Section Principle_of_Double_Recursion.
Variable    P               : nat -> nat -> Set.
Hypothesis  base_case1      : forall x:nat, P 0 x.
Hypothesis  base_case2      : forall x:nat, P (S x) 0.
Hypothesis  inductive_step   : forall n m:nat, P n m -> P (S n) (S m).
Fixpoint nat_double_rec (n m:nat){struct n} : P n m :=
  match n, m return P n m with
         |   0 ,     x    =>  base_case1 x
         |  (S x),    0   => base_case2 x
         |  (S x), (S y)  => inductive_step x y (nat_double_rec x y)
     end.
End Principle_of_Double_Recursion.

Definition min : nat -> nat -> nat  :=
  nat_double_rec (fun (x y:nat) => nat)
                 (fun (x:nat) => 0)
                 (fun (y:nat) => 0)
                 (fun (x y r:nat) => S r).

Eval compute in (min 5 8).
Eval compute in (min 8 5).



Lemma not_circular : forall n:nat, n <> S n.
Proof.
 intro n.
 apply nat_ind with (P:= fun n => n <> S n).
 discriminate.
 red; intros n0 Hn0 eqn0Sn0;injection eqn0Sn0;trivial.
Qed.

Definition eq_nat_dec : forall n p:nat , {n=p}+{n <> p}.
Proof.
 intros n p.
 apply nat_double_rec with (P:= fun (n q:nat) => {q=p}+{q <> p}).
Undo.
 pattern p,n.
 elim n using nat_double_rec.
 destruct x; auto.
 destruct x; auto.
 intros n0 m H; case H.
 intro eq; rewrite eq ; auto.
 intro neg; right; red ; injection 1; auto.
Defined.

Definition eq_nat_dec' : forall n p:nat, {n=p}+{n <> p}.
 decide equality.
Defined.

Print Acc.


Require Import Minus.

Fail Fixpoint div (x y:nat){struct x}: nat :=
 if eq_nat_dec x 0
  then 0
  else if eq_nat_dec y 0
       then x
       else S (div (x-y) y).
(*
Error:
Recursive definition of div is ill-formed.
In environment
div : nat -> nat -> nat
x : nat
y : nat
_ : x <> 0
_ : y <> 0

Recursive call to div has principal argument equal to
"x - y"
instead of a subterm of x

*)

Lemma minus_smaller_S: forall x y:nat, x - y < S x.
Proof.
 intros x y; pattern y, x;
 elim x using nat_double_ind.
 destruct x0; auto with arith.
 simpl; auto with arith.
 simpl; auto with arith.
Qed.

Lemma minus_smaller_positive : forall x y:nat, x <>0 -> y <> 0 ->
                                     x - y < x.
Proof.
 destruct x; destruct y;
 ( simpl;intros; apply minus_smaller_S ||
   intros; absurd (0=0); auto).
Qed.

Definition minus_decrease : forall x y:nat, Acc lt x ->
                                         x <> 0 ->
                                         y <> 0 ->
                                         Acc lt (x-y).
Proof.
 intros x y H; case H.
 intros Hz posz posy.
 apply Hz; apply minus_smaller_positive; assumption.
Defined.

Print minus_decrease.



Fixpoint div_aux (x y:nat)(H: Acc lt x):nat.
  refine (if eq_nat_dec x 0
         then 0
         else if eq_nat_dec y 0
              then y
              else div_aux (x-y) y _).
 apply (minus_decrease x y H);assumption.
Defined.


Print div_aux.
(*
div_aux =
(fix div_aux (x y : nat) (H : Acc lt x) {struct H} : nat :=
   match eq_nat_dec x 0 with
   | left _ => 0
   | right _ =>
       match eq_nat_dec y 0 with
       | left _ => y
       | right _0 => div_aux (x - y) y (minus_decrease x y H _ _0)
       end
   end)
     : forall x : nat, nat -> Acc lt x -> nat
*)

Require Import Wf_nat.
Definition div x y := div_aux x y (lt_wf x).

Extraction div.
(*
let div x y =
  div_aux x y
*)

Extraction div_aux.

(*
let rec div_aux x y =
  match eq_nat_dec x O with
    | Left -> O
    | Right ->
        (match eq_nat_dec y O with
           | Left -> y
           | Right -> div_aux (minus x y) y)
*)

Lemma vector0_is_vnil : forall (A:Set)(v:Vector.t A 0), v = Vector.nil A.
Proof.
 intros A v;inversion v.
Abort.


Fail Lemma vector0_is_vnil_aux : forall (A:Set)(n:nat)(v:Vector.t A n),
                                  n= 0 -> v = Vector.nil A.
(*
Error: In environment
A : Set
n : nat
v : Vector.t A n
The term "[]" has type "Vector.t A 0" while it is expected to have type
 "Vector.t A n"
*)
 Require Import JMeq.

Lemma vector0_is_vnil_aux : forall (A:Set)(n:nat)(v:Vector.t A n),
                                  n= 0 -> JMeq v (Vector.nil A).
Proof.
 destruct v.
 auto.
 intro; discriminate.
Qed.

Lemma vector0_is_vnil : forall (A:Set)(v:Vector.t A 0), v = Vector.nil A.
Proof.
 intros a v;apply JMeq_eq.
 apply vector0_is_vnil_aux.
 trivial.
Qed.


Implicit Arguments Vector.cons [A n].
Implicit Arguments Vector.nil [A].
Implicit Arguments Vector.hd [A n].
Implicit Arguments Vector.tl [A n].

Definition Vid : forall (A : Type)(n:nat), Vector.t A n -> Vector.t A n.
Proof.
 destruct n; intro v.
 exact Vector.nil.
 exact (Vector.cons  (Vector.hd v) (Vector.tl v)).
Defined.

Eval simpl in (fun (A:Set)(v:Vector.t A 0) => (Vid _ _ v)).

Eval simpl in (fun (A:Set)(v:Vector.t A 0) => v).



Lemma Vid_eq : forall (n:nat) (A:Type)(v:Vector.t A n), v=(Vid _ n v).
Proof.
 destruct v.
 reflexivity.
 reflexivity.
Defined.

Theorem zero_nil : forall A (v:Vector.t A 0), v = Vector.nil.
Proof.
 intros.
 change (Vector.nil (A:=A)) with (Vid _ 0 v).
 apply Vid_eq.
Defined.


Theorem decomp :
  forall (A : Set) (n : nat) (v : Vector.t A (S n)),
  v = Vector.cons (Vector.hd v) (Vector.tl v).
Proof.
 intros.
 change (Vector.cons (Vector.hd v) (Vector.tl v)) with (Vid _  (S n) v).
 apply Vid_eq.
Defined.



Definition vector_double_rect :
    forall (A:Set) (P: forall (n:nat),(Vector.t A n)->(Vector.t A n) -> Type),
        P 0 Vector.nil Vector.nil ->
        (forall n (v1 v2 : Vector.t A n) a b, P n v1 v2 ->
             P (S n) (Vector.cons a v1) (Vector.cons  b v2)) ->
        forall n (v1 v2 : Vector.t A n), P n v1 v2.
 induction n.
 intros; rewrite (zero_nil _ v1); rewrite (zero_nil _ v2).
 auto.
 intros v1 v2; rewrite (decomp _ _ v1);rewrite (decomp _ _ v2).
 apply X0; auto.
Defined.

Require Import Bool.

Definition bitwise_or n v1 v2 : Vector.t bool n :=
   vector_double_rect bool  (fun n v1 v2 => Vector.t bool n)
                        Vector.nil
                        (fun n v1 v2 a b r => Vector.cons (orb a b) r) n v1 v2.


Fixpoint vector_nth (A:Set)(n:nat)(p:nat)(v:Vector.t A p){struct v}
                  : option A :=
  match n,v  with
    _   , Vector.nil => None
  | 0   , Vector.cons b _ => Some b
  | S n', Vector.cons _ v' => vector_nth A n' _ v'
  end.

Implicit Arguments vector_nth [A p].


Lemma nth_bitwise : forall (n:nat) (v1 v2: Vector.t bool n) i  a b,
      vector_nth i v1 = Some a ->
      vector_nth i v2 = Some b ->
      vector_nth i (bitwise_or _ v1 v2) = Some (orb a b).
Proof.
 intros  n v1 v2; pattern n,v1,v2.
 apply vector_double_rect.
 simpl.
 destruct i; discriminate 1.
 destruct i; simpl;auto.
 injection 1; injection 2;intros; subst a; subst b; auto.
Qed.

 Set Implicit Arguments.

 CoInductive Stream (A:Set) : Set   :=
 |  Cons : A -> Stream A -> Stream A.

 CoInductive LList (A: Set) : Set :=
 |  LNil : LList A
 |  LCons : A -> LList A -> LList A.





 Definition head (A:Set)(s : Stream A) := match s with Cons a s' => a end.

 Definition tail (A : Set)(s : Stream A) :=
      match s with Cons a s' => s' end.

 CoFixpoint repeat (A:Set)(a:A) : Stream A := Cons a (repeat a).

 CoFixpoint iterate (A: Set)(f: A -> A)(a : A) : Stream A:=
    Cons a (iterate f (f a)).

 CoFixpoint map (A B:Set)(f: A -> B)(s : Stream A) : Stream B:=
  match s with Cons a tl => Cons (f a) (map f tl) end.

Eval simpl in (fun (A:Set)(a:A) => repeat a).

Eval simpl in (fun (A:Set)(a:A) => head (repeat a)).


CoInductive EqSt (A: Set) : Stream A -> Stream A -> Prop :=
  eqst : forall s1 s2: Stream A,
      head s1 = head s2 ->
      EqSt (tail s1) (tail s2) ->
      EqSt s1 s2.


Section Parks_Principle.
Variable A : Set.
Variable    R      : Stream A -> Stream A -> Prop.
Hypothesis  bisim1 : forall s1 s2:Stream A, R s1 s2 ->
                                          head s1 = head s2.
Hypothesis  bisim2 : forall s1 s2:Stream A, R s1 s2 ->
                                          R (tail s1) (tail s2).

CoFixpoint park_ppl     : forall s1 s2:Stream A, R s1 s2 ->
                                               EqSt s1 s2 :=
 fun s1 s2 (p : R s1 s2) =>
      eqst s1 s2 (bisim1  p)
                 (park_ppl  (bisim2  p)).
End Parks_Principle.


Theorem map_iterate : forall (A:Set)(f:A->A)(x:A),
                       EqSt (iterate f (f x)) (map f (iterate f x)).
Proof.
 intros A f x.
 apply park_ppl with
   (R:=  fun s1 s2 => exists x: A,
                      s1 = iterate f (f x) /\ s2 = map f (iterate f x)).

 intros s1 s2 (x0,(eqs1,eqs2));rewrite eqs1;rewrite eqs2;reflexivity.
 intros s1 s2 (x0,(eqs1,eqs2)).
 exists (f x0);split;[rewrite eqs1|rewrite eqs2]; reflexivity.
 exists x;split; reflexivity.
Qed.

Ltac infiniteproof f :=
  cofix f; constructor; [clear f| simpl; try (apply f; clear f)].


Theorem map_iterate' : forall (A:Set)(f:A->A)(x:A),
                       EqSt (iterate f (f x)) (map f (iterate f x)).
infiniteproof map_iterate'.
 reflexivity.
Qed.


Implicit Arguments LNil [A].

Lemma Lnil_not_Lcons : forall (A:Set)(a:A)(l:LList A),
                               LNil <> (LCons a l).
 intros;discriminate.
Qed.

Lemma injection_demo : forall (A:Set)(a b : A)(l l': LList A),
                       LCons a (LCons b l) = LCons b (LCons a l') ->
                       a = b /\ l = l'.
Proof.
 intros A a b l l' e; injection e; auto.
Qed.


Inductive Finite (A:Set) : LList A -> Prop :=
|  Lnil_fin : Finite (LNil (A:=A))
|  Lcons_fin : forall a l, Finite l -> Finite (LCons a l).

CoInductive Infinite  (A:Set) : LList A -> Prop :=
| LCons_inf : forall a l, Infinite l -> Infinite (LCons a l).

Lemma LNil_not_Infinite : forall (A:Set), ~ Infinite (LNil (A:=A)).
Proof.
  intros A H;inversion H.
Qed.

Lemma Finite_not_Infinite : forall (A:Set)(l:LList A),
                                Finite l -> ~ Infinite l.
Proof.
 intros A l H; elim H.
 apply LNil_not_Infinite.
 intros a l0 F0 I0' I1.
 case I0'; inversion_clear I1.
 trivial.
Qed.

Lemma Not_Finite_Infinite : forall (A:Set)(l:LList A),
                            ~ Finite l -> Infinite l.
Proof.
 cofix H.
 destruct l.
 intro; absurd (Finite (LNil (A:=A)));[auto|constructor].
 constructor.
 apply H.
 red; intro H1;case H0.
 constructor.
 trivial.
Qed.






==> anc/HoTT/coq-HoTT/test-suite/success/Record.v <==
(* Nijmegen expects redefinition of sorts *)
Definition CProp := Prop.
Record test : CProp :=  {n : nat ; m : bool ; _ : n <> 0 }.
Require Import Program.
Require Import List.

Record vector {A : Type} {n : nat} := { vec_list : list A ; vec_len : length vec_list = n }.
Implicit Arguments vector [].

Coercion vec_list : vector >-> list.

Hint Rewrite @vec_len : datatypes.

Ltac crush := repeat (program_simplify ; autorewrite with list datatypes ; auto with *).

Obligation Tactic := crush.

Program Definition vnil {A} : vector A 0 := {| vec_list := [] |}.

Program Definition vcons {A n} (a : A) (v : vector A n) : vector A (S n) :=
  {| vec_list := cons a (vec_list v) |}.

Hint Rewrite map_length rev_length : datatypes.

Program Definition vmap {A B n} (f : A -> B) (v : vector A n) : vector B n :=
  {| vec_list := map f v |}.

Program Definition vreverse {A n} (v : vector A n) : vector A n :=
  {| vec_list := rev v |}.

Fixpoint va_list {A B} (v : list (A -> B)) (w : list A) : list B :=
  match v, w with
    | nil, nil => nil
    | cons f fs, cons x xs => cons (f x) (va_list fs xs)
    | _, _ => nil
  end.

Program Definition va {A B n} (v : vector (A -> B) n) (w : vector A n) : vector B n :=
  {| vec_list := va_list v w |}.

Next Obligation.
  destruct v as [v Hv]; destruct w as [w Hw] ; simpl.
  subst n. revert w Hw. induction v ; destruct w ; crush.
  rewrite IHv ; auto.
Qed.

(* Correct type inference of record notation. Initial example by Spiwack. *)

Inductive Machin := {
 Bazar : option Machin
}.

Definition bli : Machin :=
 {| Bazar := Some ({| Bazar := None |}:Machin) |}.

Definition bli' : option (option Machin)  :=
 Some (Some {| Bazar := None |} ).

Definition bli'' : Machin :=
 {| Bazar := Some {| Bazar := None |} |}.

Definition bli''' := {| Bazar := Some {| Bazar := None |} |}.

(** Correctly use scoping information *)

Require Import ZArith.

Record Foo := { bar : Z }.
Definition foo := {| bar := 0 |}.

(** Notations inside records *)

Require Import Relation_Definitions.

Record DecidableOrder : Type :=
{ A : Type
; le : relation A where "x <= y" := (le x y)
; le_refl : reflexive _ le
; le_antisym : antisymmetric _ le
; le_trans : transitive _ le
; le_total : forall x y, {x <= y}+{y <= x}
}.

(* Test syntactic sugar suggested by wish report #2138 *)

Record R : Type := {
  P (A : Type) : Prop := exists x : A -> A, x = x;
  Q A : P A -> P A
}.


==> anc/HoTT/coq-HoTT/test-suite/success/Reg.v <==
Require Import Reals.

Axiom y : R -> R.
Axiom d_y : derivable y.
Axiom n_y : forall x : R, y x <> 0%R.
Axiom dy_0 : derive_pt y 0 (d_y 0%R) = 1%R.

Lemma essai0 : continuity_pt (fun x : R => ((x + 2) / y x + x / y x)%R) 0.
assert (H := d_y).
assert (H0 := n_y).
reg.
Qed.

Lemma essai1 : derivable_pt (fun x : R => (/ 2 * sin x)%R) 1.
reg.
Qed.

Lemma essai2 : continuity (fun x : R => (Rsqr x * cos (x * x) + x)%R).
reg.
Qed.

Lemma essai3 : derivable_pt (fun x : R => (x * (Rsqr x + 3))%R) 0.
reg.
Qed.

Lemma essai4 : derivable (fun x : R => ((x + x) * sin x)%R).
reg.
Qed.

Lemma essai5 : derivable (fun x : R => (1 + sin (2 * x + 3) * cos (cos x))%R).
reg.
Qed.

Lemma essai6 : derivable (fun x : R => cos (x + 3)).
reg.
Qed.

Lemma essai7 :
 derivable_pt (fun x : R => (cos (/ sqrt x) * Rsqr (sin x + 1))%R) 1.
reg.
apply Rlt_0_1.
red; intro;  rewrite sqrt_1 in H; assert (H0 := R1_neq_R0); elim H0;
 assumption.
Qed.

Lemma essai8 : derivable_pt (fun x : R => sqrt (Rsqr x + sin x + 1)) 0.
reg.
 rewrite sin_0.
 rewrite Rsqr_0.
 replace (0 + 0 + 1)%R with 1%R; [ apply Rlt_0_1 |  ring ].
Qed.

Lemma essai9 : derivable_pt (id + sin) 1.
reg.
Qed.

Lemma essai10 : derivable_pt (fun x : R => (x + 2)%R) 0.
reg.
Qed.

Lemma essai11 : derive_pt (fun x : R => (x + 2)%R) 0 essai10 = 1%R.
reg.
Qed.

Lemma essai12 : derivable (fun x : R => (x + Rsqr (x + 2))%R).
reg.
Qed.

Lemma essai13 :
 derive_pt (fun x : R => (x + Rsqr (x + 2))%R) 0 (essai12 0%R) = 5%R.
reg.
Qed.

Lemma essai14 : derivable_pt (fun x : R => (2 * x + x)%R) 2.
reg.
Qed.

Lemma essai15 : derive_pt (fun x : R => (2 * x + x)%R) 2 essai14 = 3%R.
reg.
Qed.

Lemma essai16 : derivable_pt (fun x : R => (x + sin x)%R) 0.
reg.
Qed.

Lemma essai17 : derive_pt (fun x : R => (x + sin x)%R) 0 essai16 = 2%R.
reg.
 rewrite cos_0.
reflexivity.
Qed.

Lemma essai18 : derivable_pt (fun x : R => (x + y x)%R) 0.
assert (H := d_y).
reg.
Qed.

Lemma essai19 : derive_pt (fun x : R => (x + y x)%R) 0 essai18 = 2%R.
assert (H := dy_0).
assert (H0 := d_y).
reg.
Qed.

Axiom z : R -> R.
Axiom d_z : derivable z.

Lemma essai20 : derivable_pt (fun x : R => z (y x)) 0.
reg.
apply d_y.
apply d_z.
Qed.

Lemma essai21 : derive_pt (fun x : R => z (y x)) 0 essai20 = 1%R.
assert (H := dy_0).
reg.
Abort.

Lemma essai22 : derivable (fun x : R => (sin (z x) + Rsqr (z x) / y x)%R).
assert (H := d_y).
reg.
apply n_y.
apply d_z.
Qed.

(* Pour tester la continuite de sqrt en 0 *)
Lemma essai23 :
 continuity_pt
   (fun x : R => (sin (sqrt (x - 1)) + exp (Rsqr (sqrt x + 3)))%R) 1.
reg.
left; apply Rlt_0_1.
right; unfold Rminus;  rewrite Rplus_opp_r; reflexivity.
Qed.

Lemma essai24 :
 derivable (fun x : R => (sqrt (x * x + 2 * x + 2) + Rabs (x * x + 1))%R).
reg.
 replace (x * x + 2 * x + 2)%R with (Rsqr (x + 1) + 1)%R.
apply Rplus_le_lt_0_compat; [ apply Rle_0_sqr | apply Rlt_0_1 ].
unfold Rsqr;  ring.
red; intro; cut (0 < x * x + 1)%R.
intro;  rewrite H in H0; elim (Rlt_irrefl _ H0).
apply Rplus_le_lt_0_compat;
 [  replace (x * x)%R with (Rsqr x); [ apply Rle_0_sqr | reflexivity ]
 | apply Rlt_0_1 ].
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Remark.v <==
(* Test obsolete, Remark est maintenant global
Section A.
Section B.
Section C.
Remark t : True. Proof I.
End C.
Locate C.t.
End B.
Locate B.C.t.
End A.
Locate A.B.C.t.
*)


==> anc/HoTT/coq-HoTT/test-suite/success/Rename.v <==
Goal forall n : nat, n = 0 -> n = 0.
intros.
rename n into p.
induction p; auto.
Qed.

(* Submitted by Iris Loeb (#842) *)

Section rename.

Variable A:Prop.

Lemma Tauto: A->A.
rename A into B.
tauto.
Qed.

End rename.


==> anc/HoTT/coq-HoTT/test-suite/success/Reordering.v <==
(* Testing the reordering of hypothesis required by pattern, fold and change. *)
Goal forall (A:Set) (x:A) (A':=A), True.
intros.
fold A' in x. (* suceeds: x is moved after A' *)
Undo.
pattern A' in x.
Undo.
change A' in x.
Abort.

(* p and m should be moved before H *)
Goal forall n:nat, n=n -> forall m:nat, let p := (m,n) in True.
intros.
change n with (snd p) in H.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/Require.v <==
Require Import Coq.Arith.Plus.
Require Coq.Arith.Minus.
Locate Library Coq.Arith.Minus.


==> anc/HoTT/coq-HoTT/test-suite/success/Scheme.v <==
(* This failed in 8.3pl2 *)

Scheme Induction for eq Sort Prop.
Check eq_ind_dep.


==> anc/HoTT/coq-HoTT/test-suite/success/Scopes.v <==
(* Check exportation of Argument Scopes even without import of modules *)

Require Import ZArith.

Module A.
Definition opp := Z.opp.
End A.
Check (A.opp 3).

(* Test extra scopes to be used in the presence of coercions *)

Record B := { f :> Z -> Z }.
Variable a:B.
Arguments Scope a [Z_scope].
Check a 0.

(* Check that casts activate scopes if ever possible *)

Inductive U := A.
Bind Scope u with U.
Notation "'ε'" := A : u.
Definition c := ε : U.


==> anc/HoTT/coq-HoTT/test-suite/success/Section.v <==
(* Test bug 2168: ending section of some name was removing objects of the
   same name *)

Require Import make_notation.

Check add2 3.


==> anc/HoTT/coq-HoTT/test-suite/success/Simplify_eq.v <==
(* Check the behaviour of Simplify_eq *)

(* Check that Simplify_eq tries Intro until *)

Lemma l1 : 0 = 1 -> False.
 simplify_eq 1.
Qed.

Lemma l2 : forall (x : nat) (H : S x = S (S x)), H = H -> False.
 simplify_eq H.
intros.
apply (n_Sn x H0).
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/Tauto.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(**** Tactics Tauto and Intuition ****)

(**** Tauto:
  Tactic for automating proof in Intuionnistic Propositional Calculus, based on
  the contraction-free LJT* of Dickhoff ****)

(**** Intuition:
  Simplifications of goals, based on LJT* calcul ****)

(**** Examples of intuitionistic tautologies ****)
Parameter A B C D E F : Prop.
Parameter even : nat -> Prop.
Parameter P : nat -> Prop.

Lemma Ex_Wallen : (A -> B /\ C) -> (A -> B) \/ (A -> C).
Proof.
   tauto.
Qed.

Lemma Ex_Klenne : ~ ~ (A \/ ~ A).
Proof.
   tauto.
Qed.

Lemma Ex_Klenne' : forall n : nat, ~ ~ (even n \/ ~ even n).
Proof.
   tauto.
Qed.

Lemma Ex_Klenne'' :
 ~ ~ ((forall n : nat, even n) \/ ~ (forall m : nat, even m)).
Proof.
   tauto.
Qed.

Lemma tauto : (forall x : nat, P x) -> forall y : nat, P y.
Proof.
   tauto.
Qed.

Lemma tauto1 : A -> A.
Proof.
   tauto.
Qed.

Lemma tauto2 : (A -> B -> C) -> (A -> B) -> A -> C.
Proof.
   tauto.
Qed.

Lemma a : forall (x0 : A \/ B) (x1 : B /\ C), A -> B.
Proof.
   tauto.
Qed.

Lemma a2 : (A -> B /\ C) -> (A -> B) \/ (A -> C).
Proof.
   tauto.
Qed.

Lemma a4 : ~ A -> ~ A.
Proof.
   tauto.
Qed.

Lemma e2 : ~ ~ (A \/ ~ A).
Proof.
   tauto.
Qed.

Lemma e4 : ~ ~ (A \/ B -> A \/ B).
Proof.
   tauto.
Qed.

Lemma y0 :
 forall (x0 : A) (x1 : ~ A) (x2 : A -> B) (x3 : A \/ B) (x4 : A /\ B),
 A -> False.
Proof.
   tauto.
Qed.

Lemma y1 : forall x0 : (A /\ B) /\ C, B.
Proof.
   tauto.
Qed.

Lemma y2 : forall (x0 : A) (x1 : B), C \/ B.
Proof.
   tauto.
Qed.

Lemma y3 : forall x0 : A /\ B, B /\ A.
Proof.
   tauto.
Qed.

Lemma y5 : forall x0 : A \/ B, B \/ A.
Proof.
   tauto.
Qed.

Lemma y6 : forall (x0 : A -> B) (x1 : A), B.
Proof.
   tauto.
Qed.

Lemma y7 : forall (x0 : A /\ B -> C) (x1 : B) (x2 : A), C.
Proof.
   tauto.
Qed.

Lemma y8 : forall (x0 : A \/ B -> C) (x1 : A), C.
Proof.
   tauto.
Qed.

Lemma y9 : forall (x0 : A \/ B -> C) (x1 : B), C.
Proof.
   tauto.
Qed.

Lemma y10 : forall (x0 : (A -> B) -> C) (x1 : B), C.
Proof.
   tauto.
Qed.

(* This example took much time with the old version of Tauto *)
Lemma critical_example0 : (~ ~ B -> B) -> (A -> B) -> ~ ~ A -> B.
Proof.
   tauto.
Qed.

(* Same remark as previously *)
Lemma critical_example1 : (~ ~ B -> B) -> (~ B -> ~ A) -> ~ ~ A -> B.
Proof.
   tauto.
Qed.

(* This example took very much time (about 3mn on a PIII 450MHz in bytecode)
   with the old Tauto. Now, it's immediate (less than 1s). *)
Lemma critical_example2 : (~ A <-> B) -> (~ B <-> A) -> (~ ~ A <-> A).
Proof.
   tauto.
Qed.

(* This example was a bug *)
Lemma old_bug0 :
 (~ A <-> B) -> (~ (C \/ E) <-> D /\ F) -> (~ (C \/ A \/ E) <-> D /\ B /\ F).
Proof.
   tauto.
Qed.

(* Another bug *)
Lemma old_bug1 : ((A -> B -> False) -> False) -> (B -> False) -> False.
Proof.
   tauto.
Qed.

(* A bug again *)
Lemma old_bug2 :
 ((((C -> False) -> A) -> ((B -> False) -> A) -> False) -> False) ->
 (((C -> B -> False) -> False) -> False) -> ~ A -> A.
Proof.
   tauto.
Qed.

(* A bug from CNF form *)
Lemma old_bug3 :
 ((~ A \/ B) /\ (~ B \/ B) /\ (~ A \/ ~ B) /\ (~ B \/ ~ B) -> False) ->
 ~ ((A -> B) -> B) -> False.
Proof.
   tauto.
Qed.

(* sometimes, the behaviour of Tauto depends on the order of the hyps *)
Lemma old_bug3bis :
 ~ ((A -> B) -> B) ->
 ((~ B \/ ~ B) /\ (~ B \/ ~ A) /\ (B \/ ~ B) /\ (B \/ ~ A) -> False) -> False.
Proof.
   tauto.
Qed.

(* A bug found by Freek Wiedijk <freek@cs.kun.nl> *)
Lemma new_bug :
 ((A <-> B) -> (B <-> C)) ->
 ((B <-> C) -> (C <-> A)) -> ((C <-> A) -> (A <-> B)) -> (A <-> B).
Proof.
   tauto.
Qed.


(*  A private club has the following rules :
 *
 *  . rule 1 : Every non-scottish member wears red socks
 *  . rule 2 : Every member wears a kilt or doesn't wear red socks
 *  . rule 3 : The married members don't go out on sunday
 *  . rule 4 : A member goes out on sunday if and only if he is scottish
 *  . rule 5 : Every member who wears a kilt is scottish and married
 *  . rule 6 : Every scottish member wears a kilt
 *
 *  Actually, no one can be accepted !
 *)

Section club.

Variable Scottish RedSocks WearKilt Married GoOutSunday : Prop.

Hypothesis rule1 : ~ Scottish -> RedSocks.
Hypothesis rule2 : WearKilt \/ ~ RedSocks.
Hypothesis rule3 : Married -> ~ GoOutSunday.
Hypothesis rule4 : GoOutSunday <-> Scottish.
Hypothesis rule5 : WearKilt -> Scottish /\ Married.
Hypothesis rule6 : Scottish -> WearKilt.

Lemma NoMember : False.
 tauto.
Qed.

End club.

(**** Use of Intuition ****)
Lemma intu0 :
 (forall x : nat, P x) /\ B -> (forall y : nat, P y) /\ P 0 \/ B /\ P 0.
Proof.
   intuition.
Qed.

Lemma intu1 :
 (forall A : Prop, A \/ ~ A) -> forall x y : nat, x = y \/ x <> y.
Proof.
   intuition.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/TestRefine.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)

Lemma essai : forall x : nat, x = x.
 refine
 ((fun x0 : nat => match x0 with
                   | O => _
                   | S p => _
                   end)).

Restart.

 refine
 (fun x0 : nat => match x0 as n return (n = n) with
                  | O => _
                  | S p => _
                  end). (* OK *)

Restart.

 refine
 (fun x0 : nat => match x0 as n return (n = n) with
                  | O => _
                  | S p => _
                  end). (* OK *)

Restart.

(**
Refine [x0:nat]Cases x0 of O => ? | (S p) => ? end. (* cannot be executed *)
**)

Abort.


(************************************************************************)

Lemma T : nat.

 refine (S _).

Abort.


(************************************************************************)

Lemma essai2 : forall x : nat, x = x.

 refine (fix f (x : nat) : x = x := _).

Restart.

 refine
 (fix f (x : nat) : x = x :=
    match x as n return (n = n :>nat) with
    | O => _
    | S p => _
    end).

Restart.

 refine
 (fix f (x : nat) : x = x :=
    match x as n return (n = n) with
    | O => _
    | S p => _
    end).

Restart.

 refine
 (fix f (x : nat) : x = x :=
    match x as n return (n = n :>nat) with
    | O => _
    | S p => f_equal S _
    end).

Restart.

 refine
 (fix f (x : nat) : x = x :=
    match x as n return (n = n :>nat) with
    | O => _
    | S p => f_equal S _
    end).

Abort.


(************************************************************************)
Parameter f : nat * nat -> nat -> nat.

Lemma essai : nat.

 refine (f _ ((fun x : nat => _:nat) 0)).

Restart.

 refine (f _ 0).

Abort.


(************************************************************************)

Parameter P : nat -> Prop.

Lemma essai : {x : nat | x = 1}.

 refine (exist _ 1 _).  (* ECHEC *)

Restart.

(* mais si on contraint par le but alors ca marche : *)
(* Remarque : on peut toujours faire ça *)
 refine (exist _ 1 _:{x : nat | x = 1}).

Restart.

 refine (exist (fun x : nat => x = 1) 1 _).

Abort.


(************************************************************************)

Lemma essai : forall n : nat, {x : nat | x = S n}.

 refine
 (fun n : nat =>
  match n return {x : nat | x = S n} with
  | O => _
  | S p => _
  end).

Restart.

 refine
   (fun n : nat => match n with
                  | O => _
                  | S p => _
                  end).

Restart.

 refine
 (fun n : nat =>
  match n return {x : nat | x = S n} with
  | O => _
  | S p => _
  end).

Restart.

 refine
 (fix f (n : nat) : {x : nat | x = S n} :=
    match n return {x : nat | x = S n} with
    | O => _
    | S p => _
    end).

Restart.

 refine
 (fix f (n : nat) : {x : nat | x = S n} :=
    match n return {x : nat | x = S n} with
    | O => _
    | S p => _
    end).

exists 1. trivial.
elim (f0 p).
 refine
 (fun (x : nat) (h : x = S p) => exist (fun x : nat => x = S (S p)) (S x) _).
 rewrite h. auto.
Qed.



(* Quelques essais de recurrence bien fondée *)

Require Import Wf.
Require Import Wf_nat.

Lemma essai_wf : nat -> nat.

 refine
 (fun x : nat =>
  well_founded_induction _ (fun _ : nat => nat -> nat)
    (fun (phi0 : nat) (w : forall phi : nat, phi < phi0 -> nat -> nat) =>
     w x _) x x).
exact lt_wf.

Abort.


Require Import Compare_dec.
Require Import Lt.

Lemma fibo : nat -> nat.
 refine
 (well_founded_induction _ (fun _ : nat => nat)
    (fun (x0 : nat) (fib : forall x : nat, x < x0 -> nat) =>
     match zerop x0 with
     | left _ => 1
     | right h1 =>
         match zerop (pred x0) with
         | left _ => 1
         | right h2 => fib (pred x0) _ + fib (pred (pred x0)) _
         end
     end)).
exact lt_wf.
auto with arith.
apply lt_trans with (m := pred x0); auto with arith.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/Try.v <==
(* To shorten interactive scripts, it is better that Try catches
   non-existent names in Unfold [cf bug #263] *)

Lemma lem1 : True.
try unfold i_dont_exist.
trivial.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/Typeclasses.v <==
Generalizable All Variables.

Module mon.

Reserved Notation "'return' t" (at level 0).
Reserved Notation "x >>= y" (at level 65, left associativity).



Record Monad {m : Type -> Type} := {
  unit : forall {α}, α -> m α where "'return' t" := (unit t) ;
  bind : forall {α β}, m α -> (α -> m β) -> m β where "x >>= y" := (bind x y) ;
  bind_unit_left : forall {α β} (a : α) (f : α -> m β), return a >>= f = f a }.

Print Visibility.
Print unit.
Implicit Arguments unit [[m] [m0] [α]].
Implicit Arguments Monad [].
Notation "'return' t" := (unit t).

(* Test correct handling of existentials and defined fields. *)

Class A `(e: T) := { a := True }.
Class B `(e_: T) := { e := e_; sg_ass :> A e }.

Goal forall `{B T}, a.
  intros. exact I.
Defined.

Class B' `(e_: T) := { e' := e_; sg_ass' :> A e_ }.

Goal forall `{B' T}, a.
  intros. exact I.
Defined.

End mon.

(* Correct treatment of dependent goals *) 

(* First some preliminaries: *)

Section sec.
  Context {N: Type}.
  Class C (f: N->N) := {}.
  Class E := { e: N -> N }.
  Context
    (g: N -> N) `(E) `(C e)
    `(forall (f: N -> N), C f -> C (fun x => f x))
    (U: forall f: N -> N, C f -> False).

(* Now consider the following: *)

  Let foo := U (fun x => e x).
  Check foo _.

(* This type checks fine, so far so good. But now
 let's try to get rid of the intermediate constant foo.
 Surely we can just expand it inline, right? Wrong!: *)
 Check U (fun x => e x) _.
End sec.

==> anc/HoTT/coq-HoTT/test-suite/success/apply.v <==
(* Test apply in *)

Goal (forall x y, x = S y -> y=y) -> 2 = 4 -> 3=3.
intros H H0.
apply H in H0.
assumption.
Qed.

Require Import ZArith.
Goal (forall x y z, ~ z <= 0 -> x * z < y * z -> x <= y)%Z.
intros; apply Znot_le_gt, Z.gt_lt in H.
apply Zmult_lt_reg_r, Z.lt_le_incl in H0; auto.
Qed.

(* Test application under tuples *)

Goal (forall x, x=0 <-> 0=x) -> 1=0 -> 0=1.
intros H H'.
apply H in H'.
exact H'.
Qed.

(* Test as clause *)

Goal (forall x, x=0 <-> (0=x /\ True)) -> 1=0 -> True.
intros H H'.
apply H in H' as (_,H').
exact H'.
Qed.

(* Test application modulo conversion *)

Goal (forall x, id x = 0 -> 0 = x) -> 1 = id 0 -> 0 = 1.
intros H H'.
apply H in H'.
exact H'.
Qed.

(* Check apply/eapply distinction in presence of open terms *)

Parameter h : forall x y z : nat, x = z -> x = y.
Implicit Arguments h [[x] [y]].
Goal 1 = 0 -> True.
intro H.
apply h in H || exact I.
Qed.

Goal False -> 1 = 0.
intro H.
apply h || contradiction.
Qed.

(* Check if it unfolds when there are not enough premises *)

Goal forall n, n = S n -> False.
intros.
apply n_Sn in H.
assumption.
Qed.

(* Check naming in with bindings; printing used to be inconsistent before *)
(* revision 9450 *)

Notation S':=S (only parsing).
Goal (forall S, S = S' S) -> (forall S, S = S' S).
intros.
apply H with (S0 := S).
Qed.

(* Check inference of implicit arguments in bindings *)

Goal exists y : nat -> Type, y 0 = y 0.
exists (fun x => True).
trivial.
Qed.

(* Check universe handling in typed unificationn *)

Definition E := Type.
Goal exists y : E, y = y.
exists Prop.
trivial.
Qed.

Variable Eq : Prop = (Prop -> Prop) :> E.
Goal Prop.
rewrite Eq.
Abort.

(* Check insertion of coercions in bindings *)

Coercion eq_true : bool >-> Sortclass.
Goal exists A:Prop, A = A.
exists true.
trivial.
Qed.

(* Check use of unification of bindings types in specialize *)

Module Type Test.
Variable P : nat -> Prop.
Variable L : forall (l : nat), P l -> P l.
Goal P 0 -> True.
intros.
specialize L with (1:=H).
Abort.
End Test.

(* Two examples that show that hnf_constr is used when unifying types
   of bindings (a simplification of a script from Field_Theory) *)

Require Import List.
Open Scope list_scope.
Fixpoint P (l : list nat) : Prop :=
  match l with
  | nil => True
  | e1 :: nil => e1 = e1
  | e1 :: l1 => e1 = e1 /\ P l1
  end.
Variable L : forall n l, P (n::l) -> P l.

Goal forall (x:nat) l, P (x::l) -> P l.
intros.
apply L with (1:=H).
Qed.

Goal forall (x:nat) l, match l with nil => x=x | _::_ => x=x /\ P l end -> P l.
intros.
apply L with (1:=H).
Qed.

(* The following call to auto fails if the type of the clause
   associated to the H is not beta-reduced [but apply H works]
   (a simplification of a script from FSetAVL) *)

Definition apply (f:nat->Prop) := forall x, f x.
Goal apply (fun n => n=0) -> 1=0.
intro H.
auto.
Qed.

(* The following fails if the coercion Zpos is not introduced around p
   before trying a subterm that matches the left-hand-side of the equality
   (a simplication of an example taken from Nijmegen/QArith) *)

Require Import ZArith.
Coercion Zpos : positive >-> Z.
Variable f : Z -> Z -> Z.
Variable g : forall q1 q2 p : Z, f (f q1 p) (f q2 p) = Z0.
Goal forall p q1 q2, f (f q1 (Zpos p)) (f q2 (Zpos p)) = Z0.
intros; rewrite g with (p:=p).
reflexivity.
Qed.

(* A funny example where the behavior differs depending on which of a
   multiple solution to a unification problem is chosen (an instance
   of this case can be found in the proof of Buchberger.BuchRed.nf_divp) *)

Definition succ x := S x.
Goal forall (I : nat -> Set) (P : nat -> Prop) (Q : forall n:nat, I n -> Prop),
  (forall x y, P x -> Q x y) ->
  (forall x, P (S x)) -> forall y: I (S 0), Q (succ 0) y.
intros.
apply H with (y:=y).
(* [x] had two possible instances: [S 0], coming from unifying the
   type of [y] with [I ?n] and [succ 0] coming from the unification with
   the goal; only the first one allows to make the next apply (which
   does not work modulo delta) working *)
apply H0.
Qed.

(* A similar example with a arbitrary long conversion between the two
   possible instances *)

Fixpoint compute_succ x :=
  match x with O => S 0 | S n => S (compute_succ n) end.

Goal forall (I : nat -> Set) (P : nat -> Prop) (Q : forall n:nat, I n -> Prop),
  (forall x y, P x -> Q x y) ->
  (forall x, P (S x)) -> forall y: I (S 100), Q (compute_succ 100) y.
intros.
apply H with (y:=y).
apply H0.
Qed.

(* Another example with multiple convertible solutions to the same
   metavariable (extracted from Algebra.Hom_module.Hom_module, 10th
   subgoal which precisely fails) *)

Definition ID (A:Type) := A.
Goal forall f:Type -> Type,
  forall (P : forall A:Type, A -> Prop),
  (forall (B:Type) x, P (f B) x -> P (f B) x) ->
  (forall (A:Type) x, P (f (f A)) x) ->
  forall (A:Type) (x:f (f A)), P (f (ID (f A))) x.
intros.
apply H.
(* The parameter [B] had two possible instances: [ID (f A)] by direct
   unification and [f A] by unification of the type of [x]; only the
   first choice makes the next command fail, as it was
   (unfortunately?) in Hom_module *)
try apply H.
unfold ID; apply H0.
Qed.

(* Test hyp in "apply -> ... in hyp" is correctly instantiated by Ltac *)

Goal (True <-> False) -> True -> False.
intros Heq H.
match goal with [ H : True |- _ ] => apply -> Heq in H end.
Abort.

(* Test coercion below product and on non meta-free terms in with bindings *)
(* Cf wishes #1408 from E. Makarov *)

Parameter bool_Prop :> bool -> Prop.
Parameter r : bool -> bool -> bool.
Axiom ax : forall (A : Set) (R : A -> A -> Prop) (x y : A), R x y.

Theorem t : r true false.
apply ax with (R := r).
Qed.

(* Check verification of type at unification (submitted by Stéphane Lengrand):
   without verification, the first "apply" works what leads to the incorrect
   instantiation of x by Prop *)

Theorem u : ~(forall x:Prop, ~x).
unfold not.
intro.
eapply H.
apply (forall B:Prop,B->B) || (instantiate (1:=True); exact I).
Defined.

(* Fine-tuning coercion insertion in presence of unfolding (bug #1883) *)

Parameter name : Set.
Definition atom := name.

Inductive exp : Set :=
  | var : atom -> exp.

Coercion var : atom >-> exp.

Axiom silly_axiom : forall v : exp, v = v -> False.

Lemma silly_lemma : forall x : atom, False.
intros x.
apply silly_axiom with (v := x).  (* fails *)
reflexivity.
Qed.

(* Check that unification does not commit too early to a representative
   of an eta-equivalence class that would be incompatible with other
   unification constraints *)

Lemma eta : forall f : (forall P, P 1),
  (forall P, f P = f P) ->
   forall Q, f (fun x => Q x) = f (fun x => Q x).
intros.
apply H.
Qed.

(* Test propagation of evars from subgoal to brother subgoals *)

  (* This works because unfold calls clos_norm_flags which calls nf_evar *)

Lemma eapply_evar_unfold : let x:=O in O=x -> 0=O.
intros x H; eapply eq_trans;
[apply H | unfold x;match goal with |- ?x = ?x => reflexivity end].
Qed.

(* Test non-regression of (temporary) bug 1981 *)

Goal exists n : nat, True.
eapply ex_intro.
exact O.
trivial.
Qed.

(* Check pattern-unification on evars in apply unification *)

Lemma evar : exists f : nat -> nat, forall x, f x = 0 -> x = 0.
Proof.
eexists; intros x H.
apply H.
Qed.

(* Check that "as" clause applies to main premise only and leave the
   side conditions away *)

Lemma side_condition : 
  forall (A:Type) (B:Prop) x, (True -> B -> x=0) -> B -> x=x.
Proof.
intros.
apply H in H0 as ->.
reflexivity.
exact I.
Qed.

(* Check that "apply" is chained on the last subgoal of each lemma and
   that side conditions come first (as it is the case since 8.2) *)

Lemma chaining : 
  forall A B C : Prop,
  (1=1 -> (2=2 -> A -> B) /\ True) ->
  (3=3 -> (True /\ (4=4 -> C -> A))) -> C -> B.
Proof.
intros.
apply H, H0.
exact (refl_equal 1).
exact (refl_equal 2).
exact (refl_equal 3).
exact (refl_equal 4).
assumption.
Qed.

(* Check that the side conditions of "apply in", even when chained and
   used through conjunctions, come last (as it is the case for single
   calls to "apply in" w/o destruction of conjunction since 8.2) *)

Lemma chaining_in :
  forall A B C : Prop, 
  (1=1 -> True /\ (B -> 2=2 -> 5=0)) ->
  (3=3 -> (A -> 4=4 -> B) /\ True) -> A -> 0=5.
Proof.
intros.
apply H0, H in H1 as ->.
exact (refl_equal 0).
exact (refl_equal 1).
exact (refl_equal 2).
exact (refl_equal 3).
exact (refl_equal 4).
Qed.

(* From 12612, descent in conjunctions is more powerful *)
(* The following, which was failing badly in bug 1980, is now
   properly rejected, as descend in conjunctions builds an
   ill-formed elimination from Prop to Type. *)

Goal True.
Fail eapply ex_intro.
exact I.
Qed.

(* The following, which were not accepted, are now accepted as
    expected by descent in conjunctions *)

Goal True.
eapply (ex_intro (fun _ => True) I).    
exact I.
Qed.

Goal True.
eapply (fun (A:Prop) (x:A) => conj I x).
exact I.
Qed.

(* The following was not accepted from r12612 to r12657 *)

Record sig0 := { p1 : nat; p2 : p1 = 0 }.

Goal forall x : sig0, p1 x = 0.
intro x;
apply x.
Qed.

(* The following worked in 8.2 but was not accepted from r12229 to
   r12926 because "simple apply" started to use pattern unification of
   evars. Evars pattern unification for simple (e)apply was disabled
   in 12927 but "simple eapply" below worked from 12898 to 12926
   because pattern-unification also started supporting abstraction
   over Metas. However it did not find the "simple" solution and hence
   the subsequent "assumption" failed. *)

Goal exists f:nat->nat, forall x y, x = y -> f x = f y.
intros; eexists; intros.
simple eapply (@f_equal nat).
assumption.
Existential 1 := fun x => x.
Qed.

(* The following worked in 8.2 but was not accepted from r12229 to
   r12897 for the same reason because eauto uses "simple apply". It
   worked from 12898 to 12926 because eauto uses eassumption and not
   assumption. *)

Goal exists f:nat->nat, forall x y, x = y -> f x = f y.
intros; eexists; intros.
eauto.
Existential 1 := fun x => x.
Qed.

(* The following was accepted before r12612 but is still not accepted in r12658

Goal forall x : { x:nat | x = 0}, proj1_sig x = 0.
intro x;
apply x.

*)

Section A.

Variable map : forall (T1 T2 : Type) (f : T1 -> T2) (t11 t12 : T1),
  identity (f t11) (f t12).

Variable mapfuncomp : forall (X Y Z : Type) (f : X -> Y) (g : Y -> Z) (x x' : X),
  identity (map Y Z g (f x) (f x')) (map X Z (fun x0 : X => g (f x0)) x x').

Goal forall X:Type, forall Y:Type, forall f:X->Y, forall x : X, forall x' : X, 
  forall g : Y -> X,
  let gf := (fun x : X => g (f x)) : X -> X in
   identity (map Y X g (f x) (f x')) (map X X gf x x').
intros.
apply mapfuncomp.
Abort.

End A.

(* Check "with" clauses refer to names as they are printed *)

Definition hide p := forall n:nat, p = n.

Goal forall n, (forall n, n=0) -> hide n -> n=0.
unfold hide.
intros n H H'.
(* H is displayed as (forall n, n=0) *)
apply H with (n:=n).
Undo.
(* H' is displayed as (forall n0, n=n0) *)
apply H' with (n0:=0).
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/auto.v <==
(* Wish #2154 by E. van der Weegen *)

(* auto was not using f_equal-style lemmas with metavariables occuring
   only in the type of an evar of the concl, but not directly in the
   concl itself *)

Parameters
  (F: Prop -> Prop)
  (G: forall T, (T -> Prop) -> Type)
  (L: forall A (P: A -> Prop), G A P -> forall x, F (P x))
  (Q: unit -> Prop).

Hint Resolve L.

Goal G unit Q -> F (Q tt).
  intro.
  auto.
Qed.

(* Test implicit arguments in "using" clause *)

Goal forall n:nat, nat * nat.
auto using (pair O).
Undo.
eauto using (pair O).
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/autointros.v <==
Set Automatic Introduction.

Inductive even : nat -> Prop :=
| even_0 : even 0
| even_odd : forall n, odd n -> even (S n)
with odd : nat -> Prop :=
| odd_1 : odd 1
| odd_even : forall n, even n -> odd (S n).

Lemma foo {n : nat} (E : even n) : even (S (S n))
with bar {n : nat} (O : odd n) : odd (S (S n)).
Proof. destruct E. constructor. constructor. apply even_odd. apply (bar _ H).
  destruct O. repeat constructor. apply odd_even. apply (foo _ H).
Defined.



==> anc/HoTT/coq-HoTT/test-suite/success/autorewrite.v <==
Variable Ack : nat -> nat -> nat.

Axiom Ack0 : forall m : nat, Ack 0 m = S m.
Axiom Ack1 : forall n : nat, Ack (S n) 0 = Ack n 1.
Axiom Ack2 : forall n m : nat, Ack (S n) (S m) = Ack n (Ack (S n) m).

Hint Rewrite Ack0 Ack1 Ack2 : base0.

Lemma ResAck0 : (Ack 2 2 = 7 -> False) -> False.
Proof.
  intros.
  autorewrite with base0 in H using try (apply H; reflexivity).
Qed.

Lemma ResAck1 : forall H:(Ack 2 2 = 7 -> False), True -> False.
Proof.
  intros.
  autorewrite with base0 in *.
    apply H;reflexivity.
Qed.

(* Check autorewrite does not solve existing evars *)
(* See discussion started by A. Chargueraud in Oct 2010 on coqdev *)

Hint Rewrite <- plus_n_O : base1.
Goal forall y, exists x, y+x = y.
eexists. autorewrite with base1.
Fail reflexivity.



==> anc/HoTT/coq-HoTT/test-suite/success/bullet.v <==
Goal True /\ True.
split.
- exact I.
- exact I.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/cc.v <==

Theorem t1 : forall (A : Set) (a : A) (f : A -> A), f a = a -> f (f a) = a.
intros.
 congruence.
Qed.

Theorem t2 :
 forall (A : Set) (a b : A) (f : A -> A) (g : A -> A -> A),
 a = f a -> g b (f a) = f (f a) -> g a b = f (g b a) -> g a b = a.
intros.
 congruence.
Qed.

(* 15=0 /\ 10=0 /\ 6=0 -> 0=1 *)

Theorem t3 :
 forall (N : Set) (o : N) (s d : N -> N),
 s (s (s (s (s (s (s (s (s (s (s (s (s (s (s o)))))))))))))) = o ->
 s (s (s (s (s (s (s (s (s (s o))))))))) = o ->
 s (s (s (s (s (s o))))) = o -> o = s o.
intros.
 congruence.
Qed.

(* Examples that fail due to dependencies *)

(* yields transitivity problem *)

Theorem dep :
 forall (A : Set) (P : A -> Set) (f g : forall x : A, P x)
   (x y : A) (e : x = y) (e0 : f y = g y), f x = g x.
intros;  dependent rewrite e; exact e0.
Qed.

(* yields congruence problem *)

Theorem dep2 :
 forall (A B : Set)
   (f : forall (A : Set) (b : bool), if b then unit else A -> unit)
   (e : A = B), f A true = f B true.
intros;  rewrite e; reflexivity.
Qed.


(* example that Congruence. can solve
	(dependent function applied to the same argument)*)

Theorem dep3 :
 forall (A : Set) (P : A -> Set) (f g : forall x : A, P x),
 f = g -> forall x : A, f x = g x.		intros.
 congruence.
Qed.

(* Examples with injection rule *)

Theorem inj1 :
 forall (A : Set) (a b c d : A), (a, c) = (b, d) -> a = b /\ c = d.
intros.
split;  congruence.
Qed.

Theorem inj2 :
 forall (A : Set) (a c d : A) (f : A -> A * A),
 f = pair (B:=A) a -> Some (f c) = Some (f d) -> c = d.
intros.
 congruence.
Qed.

(* Examples with discrimination rule *)

Theorem discr1 : true = false -> False.
intros.
 congruence.
Qed.

Theorem discr2 : Some true = Some false -> False.
intros.
 congruence.
Qed.

(* example with implications *)

Theorem arrow : forall (A B: Prop) (C D:Set) , A=B -> C=D  ->
(A -> C) = (B -> D).
congruence.
Qed.


Set Implicit Arguments.

Parameter elt: Set.
Parameter elt_eq: forall (x y: elt), {x = y} + {x <> y}.
Definition t (A: Set) := elt -> A.
Definition get (A: Set) (x: elt) (m: t A) := m x.
Definition set (A: Set) (x: elt) (v: A) (m: t A) :=
    fun (y: elt) => if elt_eq y x then v else m y.
Lemma gsident:
  forall (A: Set) (i j: elt) (m: t A), get j (set i (get i m) m) = get j m.
Proof.
  intros. unfold get, set. case (elt_eq j i); intro.
  congruence.
  auto.
Qed.





==> anc/HoTT/coq-HoTT/test-suite/success/change.v <==
(* A few tests of the syntax of clauses and of the interpretation of change *)

Goal let a := 0+0 in a=a.
intro.
change 0 in (value of a).
change ((fun A:Type => A) nat) in (type of a).
Abort.

Goal forall x, 2 + S x = 1 + S x.
intro. 
change (?u + S x) with (S (u + x)). 
Abort.

(* Check the combination of at, with and in (see bug #2146) *)

Goal 3=3 -> 3=3. intro H.
change 3 at 2 with (1+2).
change 3 at 2 with (1+2) in H |-.
change 3 with (1+2) in H at 1 |- * at 1.
(* Now check that there are no more 3's *)
change 3 with (1+2) in * || reflexivity.
Qed.

(* Note: the following is invalid and must fail
change 3 at 1 with (1+2) at 3.
change 3 at 1 with (1+2) in *.
change 3 at 1 with (1+2) in H at 2 |-.
change 3 at 1 with (1+2) at 3.
change 3 at 1 with (1+2) in H |- *.
change 3 at 1 with (1+2) in H, H|-.
change 3 at 1.
 *)

(* Test that pretyping checks allowed elimination sorts *)

Goal True.
Fail change True with (let (x,a) := ex_intro _ True (eq_refl True) in x).
Fail change True with
        match ex_intro _ True (eq_refl True) with ex_intro x _ => x end.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/clear.v <==
Goal forall x:nat, (forall x, x=0 -> True)->True.
  intros; eapply H.
  instantiate (1:=(fun y => _) (S x)).
  simpl.
  clear x. trivial.
Qed.

Goal forall y z, (forall x:nat, x=y -> True) -> y=z -> True.
  intros; eapply H.
  rename z into z'.
  clear H0.
  clear z'.
  reflexivity.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/coercions.v <==
(* Interaction between coercions and casts *)
(*   Example provided by Eduardo Gimenez   *)

Parameter Z S : Set.

Parameter f : S -> Z.
Coercion f : S >-> Z.

Parameter g : Z -> Z.

Check (fun s => g (s:S)).


(* Check uniform inheritance condition *)

Parameter h : nat -> nat -> Prop.
Parameter i : forall n m : nat, h n m -> nat.
Coercion i : h >-> nat.

(* Check coercion to funclass when the source occurs in the target *)

Parameter C : nat -> nat -> nat.
Coercion C : nat >-> Funclass.

(* Remark: in the following example, it cannot be decided whether C is
   from nat to Funclass or from A to nat. An explicit Coercion command is
   expected

Parameter A : nat -> Prop.
Parameter C:> forall n:nat, A n -> nat.
*)

(* Check coercion between products based on eta-expansion *)
(* (there was a de Bruijn bug until rev 9254) *)

Section P.

Variable E : Set.
Variables C D : E -> Prop.
Variable G :> forall x, C x -> D x.

Check fun (H : forall y:E, y = y -> C y) => (H : forall y:E, y = y -> D y).

End P.

(* Check that class arguments are computed the same when looking for a
   coercion and when applying it (class_args_of) (failed until rev 9255) *)

Section Q.

Variable bool : Set.
Variables C D : bool -> Prop.
Variable G :> forall x, C x -> D x.
Variable f : nat -> bool.

Definition For_all (P : nat -> Prop) := forall x, P x.

Check fun (H : For_all (fun x => C (f x))) => H : forall x, D (f x).
Check fun (H : For_all (fun x => C (f x))) x => H x : D (f x).
Check fun (H : For_all (fun x => C (f x))) => H : For_all (fun x => D (f x)).

End Q.

(* Combining class lookup and path lookup so that if a lookup fails, another
   descent in the class can be found (see wish #1934) *)

Record Setoid : Type :=
{ car :>  Type }.

Record Morphism (X Y:Setoid) : Type :=
{evalMorphism :> X -> Y}.

Definition extSetoid (X Y:Setoid) : Setoid.
constructor.
exact (Morphism X Y).
Defined.

Definition ClaimA := forall (X Y:Setoid) (f: extSetoid X Y) x, f x= f x.

Coercion irrelevent := (fun _ => I) : True -> car (Build_Setoid True).

Definition ClaimB := forall (X Y:Setoid) (f: extSetoid X Y) (x:X), f x= f x.

(* Check that coercions are made visible only when modules are imported *)

Module A.
  Module B. Coercion b2n (b:bool) := if b then 0 else 1. End B.
  Fail Check S true.
End A.
Import A.
Fail Check S true.

(* Tests after the inheritance condition constraint is relaxed *)

Inductive list (A : Type) : Type := 
  nil : list A | cons : A -> list A -> list A.
Inductive vect (A : Type) : nat -> Type :=
  vnil : vect A 0 | vcons : forall n, A -> vect A n -> vect A (1+n).
Fixpoint size A (l : list A) : nat := match l with nil _ => 0 | cons _ _ tl => 1+size _ tl end.

Section test_non_unif_but_complete.
Fixpoint l2v A (l : list A) : vect A (size A l) :=
  match l as l return vect A (size A l) with
  | nil _ => vnil A
  | cons _ x xs => vcons A (size A xs) x (l2v A xs)
  end.

Local Coercion l2v : list >-> vect.
Check (fun l : list nat =>  (l : vect _ _)).

End test_non_unif_but_complete.

Section what_we_could_do.
Variables T1 T2 : Type.
Variable c12 : T1 -> T2.

Class coercion (A B : Type) : Type := cast : A -> B.
Instance atom : coercion T1 T2 := c12.
Instance pair A B C D (c1 : coercion A B) (c2 : coercion C D) : coercion (A * C) (B * D) :=
  fun x => (c1 (fst x), c2 (snd x)).

Fixpoint l2v2 {A B} {c : coercion A B} (l : list A) : (vect B (size A l)) := 
  match l as l return vect B (size A l) with
  | nil _ => vnil B
  | cons _ x xs => vcons _ _ (c x) (l2v2 xs) end.

Local Coercion l2v2 : list >-> vect.

(* This shows that there is still something to do to take full profit
   of coercions *)
Fail Check (fun l : list (T1 * T1) => (l : vect _ _)).
Check (fun l : list (T1 * T1) => (l2v2 l : vect _ _)).
Section what_we_could_do.

==> anc/HoTT/coq-HoTT/test-suite/success/conv_pbs.v <==
(* A bit complex but realistic example whose last fixpoint definition
   used to fail in 8.1 because of wrong environment in conversion
   problems (see revision 9664) *)

Require Import List.
Require Import Arith.

Parameter predicate : Set.
Parameter function : Set.
Definition variable := nat.
Definition x0 := 0.
Definition var_eq_dec := eq_nat_dec.

Inductive term : Set :=
  | App : function -> term -> term
  | Var : variable -> term.

Definition atom := (predicate * term)%type.

Inductive formula : Set :=
  | Atom : atom -> formula
  | Imply : formula -> formula -> formula
  | Forall : variable -> formula -> formula.

Notation "A --> B" := (Imply A B) (at level 40).

Definition substitution range := list (variable * range).

Fixpoint remove_assoc (A:Set)(x:variable)(rho: substitution A){struct rho}
                      : substitution A :=
  match rho with
    | nil => rho
    | (y,t) :: rho => if var_eq_dec x y then remove_assoc A x rho
                      else (y,t) :: remove_assoc A x rho
  end.

Fixpoint assoc (A:Set)(x:variable)(rho:substitution A){struct rho}
               : option A :=
  match rho with
    | nil => None
    | (y,t) :: rho => if var_eq_dec x y then Some t
                      else assoc A x rho
  end.

Fixpoint subst_term (rho:substitution term)(t:term){struct t} : term :=
  match t with
  | Var x => match assoc _ x rho with
             | Some a => a
             | None => Var x
             end
  | App f t' => App f (subst_term rho t')
  end.

Fixpoint subst_formula (rho:substitution term)(A:formula){struct A}:formula :=
  match A with
  | Atom (p,t) => Atom (p, subst_term rho t)
  | A --> B => subst_formula rho A --> subst_formula rho B
  | Forall y A => Forall y (subst_formula (remove_assoc _ y rho) A)
  (* assume t closed *)
  end.

Definition subst A x t := subst_formula ((x,t):: nil) A.

Record Kripke : Type := {
  worlds: Set;
  wle : worlds -> worlds -> Type;
  wle_refl : forall w, wle w w ;
  wle_trans : forall w w' w'', wle w w' -> wle w' w'' -> wle w w'';
  domain : Set;
  vars : variable -> domain;
  funs : function -> domain -> domain;
  atoms : worlds -> predicate * domain -> Type;
  atoms_mon : forall w w', wle w w' -> forall P, atoms w P -> atoms w' P
}.

Section Sem.

Variable K : Kripke.

Fixpoint sem (rho: substitution (domain K))(t:term){struct t} : domain K :=
  match t with
  | Var x => match assoc _ x rho with
             | Some a => a
             | None => vars K x
             end
  | App f t' => funs K f (sem rho t')
  end.

End Sem.

Notation "w <= w'" := (wle _ w w').

Set Implicit Arguments.

Reserved Notation "w ||- A" (at level 70).

Definition context := list formula.

Variable fresh : variable -> context -> Prop.

Variable fresh_out : context -> variable.

Axiom fresh_out_spec : forall Gamma, fresh (fresh_out Gamma) Gamma.

Axiom fresh_peel : forall x A Gamma, fresh x (A::Gamma) -> fresh x Gamma.

Fixpoint force (K:Kripke)(rho: substitution (domain K))(w:worlds K)(A:formula)
               {struct A} : Type :=
  match A with
  | Atom (p,t) => atoms K w (p, sem K rho t)
  | A --> B => forall w', w <= w' -> force K rho w' A -> force K rho w' B
  | Forall x A => forall w', w <= w' -> forall t, force K ((x,t)::remove_assoc _ x rho) w' A
  end.

Notation "w ||- A" := (force _ nil w A).

Reserved Notation "Gamma |- A" (at level 70).
Reserved Notation "Gamma ; A |- C" (at level 70, A at next level).

Inductive context_prefix (Gamma:context) : context -> Type :=
  | CtxPrefixRefl : context_prefix Gamma Gamma
  | CtxPrefixTrans : forall A Gamma', context_prefix Gamma Gamma' -> context_prefix Gamma (cons A Gamma').

Inductive in_context (A:formula) : list formula -> Prop :=
  | InAxiom : forall Gamma, in_context A (cons A Gamma)
  | OmWeak : forall Gamma B, in_context A Gamma -> in_context A (cons B Gamma).

Inductive prove : list formula -> formula -> Type :=
  | ProofImplyR : forall A B Gamma, prove (cons A Gamma) B
    -> prove Gamma (A --> B)
  | ProofForallR : forall x A Gamma, (forall y, fresh y (A::Gamma)
    -> prove Gamma (subst A x (Var y))) -> prove Gamma (Forall x A)
  | ProofCont : forall A Gamma Gamma' C, context_prefix (A::Gamma) Gamma'
    -> (prove_stoup Gamma' A C) -> (Gamma' |- C)

where "Gamma |- A" := (prove Gamma A)

  with prove_stoup : list formula -> formula -> formula -> Type :=
  | ProofAxiom Gamma C: Gamma ; C |- C
  | ProofImplyL Gamma C : forall A B, (Gamma |- A)
    -> (prove_stoup Gamma B C) -> (prove_stoup Gamma (A --> B) C)
  | ProofForallL Gamma C : forall x t A, (prove_stoup Gamma (subst A x t) C)
    -> (prove_stoup Gamma (Forall x A) C)

where " Gamma ; B |- A " := (prove_stoup Gamma B A).

Axiom context_prefix_trans :
  forall Gamma Gamma' Gamma'',
    context_prefix Gamma Gamma'
      -> context_prefix Gamma' Gamma''
        -> context_prefix Gamma Gamma''.

Axiom Weakening :
  forall Gamma Gamma' A,
    context_prefix Gamma Gamma' -> Gamma |- A -> Gamma' |- A.

Axiom universal_weakening :
  forall Gamma Gamma', context_prefix Gamma Gamma'
    -> forall P, Gamma |- Atom P -> Gamma' |- Atom P.

Canonical Structure Universal := Build_Kripke
  context
  context_prefix
  CtxPrefixRefl
  context_prefix_trans
  term
  Var
  App
  (fun Gamma P => Gamma |- Atom P)
  universal_weakening.

Axiom subst_commute :
  forall A rho x t,
    subst_formula ((x,t)::rho) A = subst (subst_formula rho A) x t.

Axiom subst_formula_atom :
  forall rho p t,
    Atom (p, sem _ rho t) = subst_formula rho (Atom (p,t)).

Fixpoint universal_completeness (Gamma:context)(A:formula){struct A}
  : forall rho:substitution term,
      force _ rho Gamma A -> Gamma |- subst_formula rho A
  :=
  match A
    return forall rho, force _ rho Gamma A
      -> Gamma |- subst_formula rho A
  with
  | Atom (p,t) => fun rho H => eq_rect _ (fun A => Gamma |- A) H _ (subst_formula_atom rho p t)
  | A --> B => fun rho HImplyAB =>
    let A' := subst_formula rho A in
    ProofImplyR (universal_completeness (A'::Gamma) B rho
     (HImplyAB (A'::Gamma)(CtxPrefixTrans A' (CtxPrefixRefl Gamma))
       (universal_completeness_stoup A rho (fun C Gamma' Hle p
         => ProofCont Hle p))))
  | Forall x A => fun rho HForallA
    => ProofForallR x (fun y Hfresh
      => eq_rect _ _ (universal_completeness Gamma A _
        (HForallA Gamma (CtxPrefixRefl Gamma)(Var y))) _ (subst_commute _ _ _ _ ))
  end
with universal_completeness_stoup (Gamma:context)(A:formula){struct A}
  : forall rho, (forall C Gamma', context_prefix Gamma Gamma'
    -> Gamma' ; subst_formula rho A |- C -> Gamma' |- C)
      -> force _ rho Gamma A
  :=
  match A return forall rho,
    (forall C Gamma', context_prefix Gamma Gamma'
     -> Gamma' ; subst_formula rho A |- C
     -> Gamma' |- C)
       -> force _ rho Gamma A
  with
  | Atom (p,t) as C => fun rho H
    => H _ Gamma (CtxPrefixRefl Gamma)(ProofAxiom _ _)
  | A --> B => fun rho H => fun Gamma' Hle HA
    => universal_completeness_stoup B rho (fun C Gamma'' Hle' p
      => H C Gamma'' (context_prefix_trans Hle Hle')
         (ProofImplyL (Weakening Hle' (universal_completeness Gamma' A rho HA)) p))
  | Forall x A => fun rho H => fun Gamma' Hle t
    => (universal_completeness_stoup A ((x,t)::remove_assoc _ x rho)
        (fun C Gamma'' Hle' p =>
          H C Gamma'' (context_prefix_trans Hle Hle')
          (ProofForallL x t (subst_formula (remove_assoc _ x rho) A)
          (eq_rect _ (fun D => Gamma'' ; D |- C) p _ (subst_commute _ _ _ _)))))
  end.


(* A simple example that raised an uncaught exception at some point *)

Fail Check fun x => @eq_refl x <: true = true.


==> anc/HoTT/coq-HoTT/test-suite/success/coqbugs0181.v <==

(* test the strength of pretyping unification *)

Require Import List.
Definition listn A n := {l : list A | length l = n}.
Definition make_ln A n (l : list A) (h : (fun l => length l = n) l) :=
  exist _ l h.


==> anc/HoTT/coq-HoTT/test-suite/success/decl_mode.v <==
(* \sqrt 2 is irrationnal, (c) 2006 Pierre Corbineau *)

Set Firstorder Depth 1.
Require Import ArithRing Wf_nat Peano_dec Div2 Even Lt.

Lemma double_div2: forall n, div2 (double n) = n.
proof.
  assume n:nat.
  per induction on n.
    suppose it is 0.
     suffices (0=0) to show thesis.
     thus thesis.
    suppose it is (S m) and Hrec:thesis for m.
      have (div2 (double (S m))= div2 (S (S (double m)))).
           ~= (S (div2 (double m))).
      thus ~= (S m) by Hrec.
  end induction.
end proof.
Show Script.
Qed.

Lemma double_inv : forall n m, double n = double m -> n = m .
proof.
  let n, m be such that H:(double n = double m).
have (n = div2 (double n)) by double_div2,H.
       ~= (div2 (double m)) by H.
  thus ~= m by double_div2.
end proof.
Qed.

Lemma double_mult_l : forall n m, (double (n * m)=n * double m).
proof.
  assume n:nat and m:nat.
  have (double (n * m) = n*m + n * m).
       ~= (n * (m+m)) by * using ring.
  thus ~= (n * double m).
end proof.
Qed.

Lemma double_mult_r : forall n m, (double (n * m)=double n * m).
proof.
  assume n:nat and m:nat.
  have (double (n * m) = n*m + n * m).
       ~= ((n + n) * m) by * using ring.
  thus ~= (double n * m).
end proof.
Qed.

Lemma even_is_even_times_even: forall n, even (n*n) -> even n.
proof.
  let n be such that H:(even (n*n)).
  per cases of (even n \/ odd n) by even_or_odd.
    suppose (odd n).
      hence thesis by H,even_mult_inv_r.
  end cases.
end proof.
Qed.

Lemma main_thm_aux: forall n,even n ->
double (double (div2 n *div2 n))=n*n.
proof.
  given n such that H:(even n).
 *** have (double (double (div2 n * div2 n))
        = double (div2 n) * double (div2 n))
        by double_mult_l,double_mult_r.
  thus ~= (n*n) by H,even_double.
end proof.
Qed.

Require Omega.

Lemma even_double_n: (forall m, even (double m)).
proof.
  assume m:nat.
  per induction on m.
    suppose it is 0.
      thus thesis.
    suppose it is (S mm) and thesis for mm.
      then H:(even (S (S (mm+mm)))).
      have (S (S (mm + mm)) = S mm + S mm)  using omega.
      hence (even (S mm +S mm)) by H.
  end induction.
end proof.
Qed.

Theorem main_theorem: forall n p, n*n=double (p*p) -> p=0.
proof.
  assume n0:nat.
  define P n as (forall p, n*n=double (p*p) -> p=0).
  claim rec_step: (forall n, (forall m,m<n-> P m) -> P n).
    let n be such that H:(forall m : nat, m < n -> P m) and p:nat .
    per cases of ({n=0}+{n<>0}) by eq_nat_dec.
      suppose H1:(n=0).
        per cases on p.
          suppose it is (S p').
            assume (n * n = double (S p' * S p')).
              =~ 0 by H1,mult_n_O.
              ~= (S (  p' + p' * S p' + S p'* S p'))
                by plus_n_Sm.
            hence thesis .
          suppose it is 0.
            thus thesis.
        end cases.
      suppose H1:(n<>0).
        assume H0:(n*n=double (p*p)).
        have (even (double (p*p))) by even_double_n .
        then (even (n*n)) by H0.
        then H2:(even n) by even_is_even_times_even.
        then (double (double (div2 n *div2 n))=n*n)
          by main_thm_aux.
          ~= (double (p*p)) by H0.
        then H':(double (div2 n *div2 n)= p*p) by double_inv.
        have (even (double (div2 n *div2 n))) by even_double_n.
        then (even (p*p)) by even_double_n,H'.
        then H3:(even p) by even_is_even_times_even.
        have (double(double (div2 n * div2 n)) = n*n)
          by H2,main_thm_aux.
          ~= (double (p*p)) by H0.
          ~= (double(double (double (div2 p * div2 p))))
            by H3,main_thm_aux.
        then H'':(div2 n * div2 n = double (div2 p * div2 p))
          by double_inv.
        then (div2 n < n) by lt_div2,neq_O_lt,H1.
        then H4:(div2 p=0) by  (H (div2 n)),H''.
        then (double (div2 p) = double 0).
             =~ p by even_double,H3.
        thus ~= 0.
    end cases.
  end claim.
  hence thesis by (lt_wf_ind n0 P).
end proof.
Qed.

Require Import Reals Field.
(*Coercion INR: nat >->R.
Coercion IZR: Z >->R.*)

Open Scope R_scope.

Lemma square_abs_square:
  forall p,(INR (Z.abs_nat p) * INR (Z.abs_nat p)) = (IZR p * IZR p).
proof.
  assume p:Z.
  per cases on p.
    suppose it is (0%Z).
      thus thesis.
    suppose it is (Zpos z).
      thus thesis.
    suppose it is (Zneg z).
      have ((INR (Z.abs_nat (Zneg z)) * INR (Z.abs_nat (Zneg z))) =
      (IZR (Zpos z) * IZR (Zpos z))).
           ~= ((- IZR (Zpos z)) * (- IZR (Zpos z))).
      thus ~= (IZR (Zneg z) * IZR (Zneg z)).
  end cases.
end proof.
Qed.

Definition irrational (x:R):Prop :=
  forall (p:Z) (q:nat),q<>0%nat -> x<> (IZR p/INR q).

Theorem irrationnal_sqrt_2: irrational (sqrt (INR 2%nat)).
proof.
  let p:Z,q:nat be such that H:(q<>0%nat)
                         and H0:(sqrt (INR 2%nat)=(IZR p/INR q)).
  have H_in_R:(INR q<>0:>R) by H.
  have triv:((IZR p/INR q* INR q) =IZR p :>R) by * using field.
  have sqrt2:((sqrt (INR 2%nat) * sqrt (INR 2%nat))= INR 2%nat:>R) by sqrt_def.
  have (INR (Z.abs_nat p * Z.abs_nat p)
     = (INR (Z.abs_nat p) * INR (Z.abs_nat p)))
    by mult_INR.
    ~=  (IZR p* IZR p) by square_abs_square.
    ~=  ((IZR p/INR q*INR q)*(IZR p/INR q*INR q)) by triv. (* we have to factor because field is too weak *)
    ~=  ((IZR p/INR q)*(IZR p/INR q)*(INR q*INR q)) using ring.
    ~=  (sqrt (INR 2%nat) * sqrt (INR 2%nat)*(INR q*INR q)) by H0.
    ~= (INR (2%nat * (q*q)))  by sqrt2,mult_INR.
  then  (Z.abs_nat p * Z.abs_nat p = 2* (q * q))%nat.
    ~= ((q*q)+(q*q))%nat.
    ~= (Div2.double (q*q)).
  then (q=0%nat) by main_theorem.
  hence thesis by H.
end proof.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/dependentind.v <==
Require Import Coq.Program.Program Coq.Program.Equality.

Goal forall (H: forall n m : nat, n = m -> n = 0) x, x = tt.
intros.
dependent destruction x.
reflexivity.
Qed.

Variable A : Set.

Inductive vector : nat -> Type := vnil : vector 0 | vcons : A -> forall {n}, vector n -> vector (S n).

Goal forall n, forall v : vector (S n), vector n.
Proof.
  intros n H.
  dependent destruction H.
  assumption.
Save.

Require Import ProofIrrelevance.

Goal forall n, forall v : vector (S n), exists v' : vector n, exists a : A, v = vcons a v'.
Proof.
  intros n v.
  dependent destruction v.
  exists v ; exists a.
  reflexivity.
Save.

(* Extraction Unnamed_thm. *)

Inductive type : Type :=
| base : type
| arrow : type -> type -> type.

Notation " t --> t' " := (arrow t t') (at level 20, t' at next level).

Inductive ctx : Type :=
| empty : ctx
| snoc : ctx -> type -> ctx.

Bind Scope context_scope with ctx.
Delimit Scope context_scope with ctx.

Arguments Scope snoc [context_scope].

Notation " Γ , τ " := (snoc Γ τ) (at level 25, τ at next level, left associativity) : context_scope.

Fixpoint conc (Δ Γ : ctx) : ctx :=
  match Δ with
    | empty => Γ
    | snoc Δ' x => snoc (conc Δ' Γ) x
  end.

Notation " Γ  ; Δ " := (conc Δ Γ) (at level 25, left associativity) : context_scope.

Reserved Notation " Γ ⊢ τ " (at level 30, no associativity).

Generalizable All Variables.

Inductive term : ctx -> type -> Type :=
| ax : `(Γ, τ ⊢ τ)
| weak : `{Γ ⊢ τ -> Γ, τ' ⊢ τ}
| abs : `{Γ, τ ⊢ τ' -> Γ ⊢ τ --> τ'}
| app : `{Γ ⊢ τ --> τ' -> Γ ⊢ τ -> Γ ⊢ τ'}

where " Γ ⊢ τ " := (term Γ τ) : type_scope.

Hint Constructors term : lambda.

Local Open Scope context_scope.

Ltac eqns := subst ; reverse ; simplify_dep_elim ; simplify_IH_hyps.

Lemma weakening : forall Γ Δ τ, Γ ; Δ ⊢ τ ->
  forall τ', Γ , τ' ; Δ ⊢ τ.
Proof with simpl in * ; eqns ; eauto with lambda.
  intros Γ Δ τ H.

  dependent induction H.

  destruct Δ as [|Δ τ'']...

  destruct Δ as [|Δ τ'']...

  destruct Δ as [|Δ τ'']...
    apply abs.
    specialize (IHterm Γ (Δ, τ'', τ))...

  intro. eapply app...
Defined.

Lemma weakening_ctx : forall Γ Δ τ, Γ ; Δ ⊢ τ ->
  forall Δ', Γ ; Δ' ; Δ ⊢ τ.
Proof with simpl in * ; eqns ; eauto with lambda.
  intros Γ Δ τ H.

  dependent induction H.

  destruct Δ as [|Δ τ'']...
  induction Δ'...

  destruct Δ as [|Δ τ'']...
  induction Δ'...

  destruct Δ as [|Δ τ'']...
    apply abs.
    specialize (IHterm Γ (empty, τ))...

    apply abs.
    specialize (IHterm Γ (Δ, τ'', τ))...

  intro. eapply app...
Defined.

Lemma exchange : forall Γ Δ α β τ, term (Γ, α, β ; Δ) τ -> term (Γ, β, α ; Δ) τ.
Proof with simpl in * ; eqns ; eauto.
  intros until 1.
  dependent induction H.

  destruct Δ ; eqns.
    apply weak ; apply ax.

    apply ax.

  destruct Δ...
    pose (weakening Γ (empty, α))...

    apply weak...

  apply abs...
    specialize (IHterm Γ (Δ, τ))...

  eapply app...
Defined.



(** Example by Andrew Kenedy, uses simplification of the first component of dependent pairs. *)

Set Implicit Arguments.

Inductive Ty :=
 | Nat : Ty
 | Prod : Ty -> Ty -> Ty.

Inductive Exp : Ty -> Type :=
| Const : nat -> Exp Nat
| Pair : forall t1 t2, Exp t1 -> Exp t2 -> Exp (Prod t1 t2)
| Fst : forall t1 t2, Exp (Prod t1 t2) -> Exp t1.

Inductive Ev : forall t, Exp t -> Exp t -> Prop :=
| EvConst   : forall n, Ev (Const n) (Const n)
| EvPair    : forall t1 t2 (e1:Exp t1) (e2:Exp t2) e1' e2',
               Ev e1 e1' -> Ev e2 e2' -> Ev (Pair e1 e2) (Pair e1' e2')
| EvFst     : forall t1 t2 (e:Exp (Prod t1 t2)) e1 e2,
               Ev e (Pair e1 e2) ->
               Ev (Fst e) e1.

Lemma EvFst_inversion : forall t1 t2 (e:Exp (Prod t1 t2)) e1, Ev (Fst e) e1 -> exists e2, Ev e (Pair e1 e2).
intros t1 t2 e e1 ev. dependent destruction ev. exists e2 ; assumption.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/destruct.v <==
(* Submitted by Robert Schneck *)

Parameters A B C D : Prop.
Axiom X : A -> B -> C /\ D.

Lemma foo : A -> B -> C.
Proof.
intros.
destruct X. (* Should find axiom X and should handle arguments of X *)
assumption.
assumption.
assumption.
Qed.

(* Simplification of bug 711 *)

Parameter f : true = false.
Goal let p := f in True.
intro p.
set (b := true) in *.
(* Check that it doesn't fail with an anomaly *)
(* Ultimately, adapt destruct to make it succeeding *)
try destruct b.
Abort.

(* Used to fail with error "n is used in conclusion" before revision 9447 *)

Goal forall n, n = S n.
induction S.
Abort.

(* Check that elimination with remaining evars do not raise an bad
   error message *)

Theorem Refl : forall P, P <-> P. tauto. Qed.
Goal True.
case Refl || ecase Refl.
Abort.


(* Submitted by B. Baydemir (bug #1882) *)

Require Import List.

Definition alist R := list (nat * R)%type.

Section Properties.
  Variable A : Type.
  Variable a : A.
  Variable E : alist A.

  Lemma silly : E = E.
  Proof.
    clear. induction E.  (* this fails. *)
  Abort.

End Properties.

(* This used not to work before revision 11944 *)

Goal forall P:(forall n, 0=n -> Prop), forall H: 0=0, P 0 H.
destruct H.
Abort.

(* The calls to "destruct" below did not work before revision 12356 *)

Variable A0:Type.
Variable P:A0->Type.
Require Import JMeq.
Goal forall a b (p:P a) (q:P b),
  forall H:a = b, eq_rect a P p b H = q -> JMeq (existT _ a p) (existT _ b q).
intros.
destruct H.
destruct H0.
reflexivity.
Qed.

(* These did not work before 8.4 *)

Goal (exists x, x=0) -> True.
destruct 1 as (_,_); exact I.
Abort.

Goal (exists x, x=0 /\ True) -> True.
destruct 1 as (_,(_,H)); exact H.
Abort.

Goal (exists x, x=0 /\ True) -> True.
destruct 1 as (_,(_,x)); exact x.
Abort.

Goal let T:=nat in forall (x:nat) (g:T -> nat), g x = 0.
intros.
destruct (g _). (* This was failing in at least r14571 *)
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/eauto.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Require Import List.

Parameter in_list : list (nat * nat) -> nat -> Prop.
Definition not_in_list (l : list (nat * nat)) (n : nat) : Prop :=
  ~ in_list l n.

(* Hints Unfold not_in_list. *)

Axiom
  lem1 :
    forall (l1 l2 : list (nat * nat)) (n : nat),
    not_in_list (l1 ++ l2) n -> not_in_list l1 n.

Axiom
  lem2 :
    forall (l1 l2 : list (nat * nat)) (n : nat),
    not_in_list (l1 ++ l2) n -> not_in_list l2 n.

Axiom
  lem3 :
    forall (l : list (nat * nat)) (n p q : nat),
    not_in_list ((p, q) :: l) n -> not_in_list l n.

Axiom
  lem4 :
    forall (l1 l2 : list (nat * nat)) (n : nat),
    not_in_list l1 n -> not_in_list l2 n -> not_in_list (l1 ++ l2) n.

Hint Resolve lem1 lem2 lem3 lem4: essai.

Goal
forall (l : list (nat * nat)) (n p q : nat),
not_in_list ((p, q) :: l) n -> not_in_list l n.
intros.
 eauto with essai.
Qed.

(* Example from Nicolas Magaud on coq-club - Jul 2000 *)

Definition Nat : Set := nat.
Parameter S' : Nat -> Nat.
Parameter plus' : Nat -> Nat -> Nat.

Lemma simpl_plus_l_rr1 :
 (forall n0 : Nat,
  (forall m p : Nat, plus' n0 m = plus' n0 p -> m = p) ->
  forall m p : Nat, S' (plus' n0 m) = S' (plus' n0 p) -> m = p) ->
 forall n : Nat,
 (forall m p : Nat, plus' n m = plus' n p -> m = p) ->
 forall m p : Nat, S' (plus' n m) = S' (plus' n p) -> m = p.
intros.
 eauto. (* does EApply H *)
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/eqdecide.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Inductive T : Set :=
  | A : T
  | B : T -> T.

Lemma lem1 : forall x y : T, {x = y} + {x <> y}.
 decide equality.
Qed.

Lemma lem2 : forall x y : T, {x = y} + {x <> y}.
intros x y.
 decide equality.
Qed.

Lemma lem4 : forall x y : T, {x = y} + {x <> y}.
intros x y.
 compare x y; auto.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/eta.v <==
(* Kernel test (head term is a constant) *)
Check (fun a : S = S => a : S = fun x => S x).

(* Kernel test (head term is a variable) *)
Check (fun (f:nat->nat) (a : f = f) => a : f = fun x => f x).

(* Test type inference  (head term is syntactically rigid) *)
Check (fun (a : list = list) => a : list = fun A => _ A).

(* Test type inference (head term is a variable) *)
(* This one is still to be done...
Check (fun (f:nat->nat) (a : f = f) => a : f = fun x => _ x).
*)

(* Test tactic unification *)
Goal (forall f:nat->nat, (fun x => f x) = (fun x => f x)) -> S = S.
intro H; apply H.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/evars.v <==

(* The "?" of cons and eq should be inferred *)
Variable list : Set -> Set.
Variable cons : forall T : Set, T -> list T -> list T.
Check (forall n : list nat, exists l : _, (exists x : _, n = cons _ x l)).

(* Examples provided by Eduardo Gimenez *)

Definition c A (Q : (nat * A -> Prop) -> Prop) P :=
  Q (fun p : nat * A => let (i, v) := p in P i v).

(* What does this test ? *)
Require Import List.
Definition list_forall_bool (A : Set) (p : A -> bool)
  (l : list A) : bool :=
  fold_right (fun a r => if p a then r else false) true l.

(* Checks that solvable ? in the lambda prefix of the definition are harmless*)
Parameter A1 A2 F B C : Set.
Parameter f : F -> A1 -> B.
Definition f1 frm0 a1 : B := f frm0 a1.

(* Checks that solvable ? in the type part of the definition are harmless *)
Definition f2 frm0 a1 : B := f frm0 a1.

(* Checks that sorts that are evars are handled correctly (bug 705) *)
Require Import List.

Fixpoint build (nl : list nat) :
 match nl with
 | nil => True
 | _ => False
 end -> unit :=
  match nl return (match nl with
                   | nil => True
                   | _ => False
                   end -> unit) with
  | nil => fun _ => tt
  | n :: rest =>
      match n with
      | O => fun _ => tt
      | S m => fun a => build rest (False_ind _ a)
      end
  end.


(* Checks that disjoint contexts are correctly set by restrict_hyp *)
(* Bug de 1999 corrigé en déc 2004 *)

Check
  (let p :=
     fun (m : nat) f (n : nat) =>
     match f m n with
     | exist _ a b => exist _ a b
     end in
   p
   :forall x : nat,
    (forall y n : nat, {q : nat | y = q * n}) ->
    forall n : nat, {q : nat | x = q * n}).

(* Check instantiation of nested evars (bug #1089) *)

Check (fun f:(forall (v:Type->Type), v (v nat) -> nat) => f _ (Some (Some O))).

(* This used to fail with anomaly (Pp.str "evar was not declared") in V8.0pl3 *)

Theorem contradiction : forall p, ~ p -> p -> False.
Proof. trivial. Qed.
Hint Resolve contradiction.
Goal False.
eauto.
Abort.

(* This used to fail in V8.1beta because first-order unification was
   used before using type information *)

Check (exist _ O (refl_equal 0) : {n:nat|n=0}).
Check (exist _ O I : {n:nat|True}).

(* An example (initially from Marseille/Fairisle) that involves an evar with
   different solutions (Input, Output or bool) that may or may not be
   considered distinct depending on which kind of conversion is used *)

Section A.
Definition STATE := (nat * bool)%type.
Let Input := bool.
Let Output := bool.
Parameter Out : STATE -> Output.
Check fun (s : STATE) (reg : Input) => reg = Out s.
End A.

(* The return predicate found should be: "in _=U return U" *)
(* (feature already available in V8.0) *)

Definition g (T1 T2:Type) (x:T1) (e:T1=T2) : T2 :=
  match e with
  | refl_equal => x
  end.

(* An example extracted from FMapAVL which (may) test restriction on
   evars problems of the form ?n[args1]=?n[args2] with distinct args1
   and args2 *)

Set Implicit Arguments.
Parameter t:Set->Set.
Parameter map:forall elt elt' : Set, (elt -> elt') -> t elt -> t elt'.
Parameter avl: forall elt : Set, t elt -> Prop.
Parameter bst: forall elt : Set, t elt -> Prop.
Parameter map_avl: forall (elt elt' : Set) (f : elt -> elt') (m : t elt),
   avl m -> avl (map f m).
Parameter map_bst: forall (elt elt' : Set) (f : elt -> elt') (m : t elt),
   bst m -> bst (map f m).
Record bbst (elt:Set) : Set :=
  Bbst {this :> t elt; is_bst : bst this; is_avl: avl this}.
Definition t' := bbst.
Section B.
Variables elt elt': Set.
Definition map' f (m:t' elt) : t' elt' :=
  Bbst (map_bst f m.(is_bst)) (map_avl f m.(is_avl)).
End B.
Unset Implicit Arguments.

(* An example from Lexicographic_Exponentiation that tests the
   contraction of reducible fixpoints in type inference *)

Require Import List.
Check (fun (A:Set) (a b x:A) (l:list A)
  (H : l ++ cons x nil = cons b (cons a nil)) =>
  app_inj_tail l (cons b nil) _ _ H).

(* An example from NMake (simplified), that uses restriction in solve_refl *)

Parameter h:(nat->nat)->(nat->nat).
Fixpoint G p cont {struct p} :=
  h (fun n => match p with O => cont | S p => G p cont end n).

(* An example from Bordeaux/Cantor that applies evar restriction
   below  a binder *)

Require Import Relations.
Parameter lex : forall (A B : Set), (forall (a1 a2:A), {a1=a2}+{a1<>a2})
-> relation A -> relation B -> A * B -> A * B -> Prop.
Check
 forall (A B : Set) eq_A_dec o1 o2,
 antisymmetric A o1 -> transitive A o1 -> transitive B o2 ->
 transitive _ (lex _ _ eq_A_dec o1 o2).

(* Another example from Julien Forest that tests unification below binders *)

Require Import List.
Set Implicit Arguments.
Parameter
 merge : forall (A B : Set) (eqA : forall (a1 a2 : A), {a1=a2}+{a1<>a2})
                         (eqB : forall (b1 b2 : B), {b1=b2}+{b1<>b2})
                        (partial_res l : list (A*B)), option (list (A*B)).
Axiom merge_correct :
   forall (A B : Set) eqA eqB (l1 l2 : list (A*B)),
       (forall a2 b2 c2, In (a2,b2) l2 -> In (a2,c2) l2 -> b2 = c2) ->
       match merge eqA eqB l1 l2 with _ => True end.
Unset Implicit Arguments.

(* An example from Bordeaux/Additions that tests restriction below binders *)

Section Additions_while.

Variable A : Set.
Variables P Q : A -> Prop.
Variable le : A -> A -> Prop.
Hypothesis Q_dec : forall s : A, P s -> {Q s} + {~ Q s}.
Hypothesis le_step : forall s : A, ~ Q s -> P s -> {s' | P s' /\ le s' s}.
Hypothesis le_wf : well_founded le.

Lemma loopexec : forall s : A, P s -> {s' : A | P s' /\ Q s'}.
refine
  (well_founded_induction_type le_wf (fun s => _ -> {s' : A | _ /\ _})
    (fun s hr i =>
       match Q_dec s i with
       | left _ => _
       | right _ =>
           match le_step s _ _ with
           | exist _ s' h' =>
               match hr s' _ _ with
               | exist _ s'' _ => exist _ s'' _
               end
           end
       end)).
Abort.

End Additions_while.

(* Two examples from G. Melquiond (bugs #1878 and #1884) *)

Parameter F1 G1 : nat -> Prop.
Goal forall x : nat, F1 x -> G1 x.
refine (fun x H => proj2 (_ x H)).
Abort.

Goal forall x : nat, F1 x -> G1 x.
refine (fun x H => proj2 (_ x H) _).
Abort.

(* An example from y-not that was failing in 8.2rc1 *)

Fixpoint filter (A:nat->Set) (l:list (sigT A)) : list (sigT A) :=
  match l with
  | nil => nil
  | (existT _ k v)::l' => (existT _ k v):: (filter A l')
  end.

(* Bug #2000: used to raise Out of memory in 8.2 while it should fail by
   lack of information on the conclusion of the type of j *)

Goal True.
set (p:=fun j => j (or_intror _ (fun a:True => j (or_introl _ a)))) || idtac.
Abort.

(* Remark: the following example stopped succeeding at some time in
   the development of 8.2 but it works again (this was because 8.2
   algorithm was more general and did not exclude a solution that it
   should have excluded for typing reason; handling of types and
   backtracking is still to be done) *)

Section S.
Variables A B : nat -> Prop.
Goal forall x : nat, A x -> B x.
refine (fun x H => proj2 (_ x H) _).
Abort.
End S.

(* Check that constraints are taken into account by tactics that instantiate *)

Lemma inj : forall n m, S n = S m -> n = m.
intros n m H.
eapply f_equal with (* should fail because ill-typed *)
  (f := fun n =>
        match n return match n with S _ => nat | _ => unit end with
        | S n => n
        | _ => tt
        end) in H
|| injection H.
Abort.

(* A legitimate simple eapply that was failing in coq <= 8.3.
   Cf. in Unification.w_merge the addition of an extra pose_all_metas_as_evars
   on 30/9/2010
*)

Lemma simple_eapply_was_failing :
 (forall f:nat->nat, exists g, f = g) -> True.
Proof.
 assert (modusponens : forall P Q, P -> (P->Q) -> Q) by auto.
 intros.
 eapply modusponens.
 simple eapply H.
 (* error message with V8.3 :
    Impossible to unify "?18" with "fun g : nat -> nat => ?6 = g". *)
Abort.

(* Regression test *)

Definition fo : option nat -> nat := option_rec _ (fun a => 0) 0.

(* This example revealed an incorrect evar restriction at some time
   around October 2011 *)

Goal forall (A:Type) (a:A) (P:forall A, A -> Prop), (P A a) /\ (P A a).
intros.
refine ((fun H => conj (proj1 H) (proj2 H)) _).
Abort.

(* The argument of e below failed to be inferred from r14219 (Oct 2011) to *)
(* r14753 after the restrictions made on detecting Miller's pattern in the *)
(* presence of alias, only the second-order unification procedure was *)
(* able to solve this problem but it was deactivated for 8.4 in r14219 *)

Definition k0
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, n = a) o :=
 match o with (* note: match introduces an alias! *)
 | Some a => e _ (j a)
 | None => O
 end.

Definition k1
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, n = a) a (b:=a) := e _ (j a).

Definition k2
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, n = a) a (b:=a) := e _ (j b).

(* Other examples about aliases involved in pattern unification *)

Definition k3
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, let a' := a in n = a') a (b:=a) := e _ (j b).

Definition k4
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, let a' := S a in n = a') a (b:=a) := e _ (j b).

Definition k5
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, let a' := S a in exists n : nat, n = a') a (b:=a) := e _ (j b).

Definition k6
  (e:forall P : nat -> Prop, (exists n : nat, P n) -> nat)
  (j : forall a, exists n : nat, let n' := S n in n' = a) a (b:=a) := e _ (j b).

Definition k7
  (e:forall P : nat -> Prop, (exists n : nat, let n' := n in P n') -> nat)
  (j : forall a, exists n : nat, n = a) a (b:=a) := e _ (j b).

(* An example that uses materialize_evar under binders *)
(* Extracted from bigop.v in the mathematical components library *)

Section Bigop.

Variable bigop : forall R I: Type,
  R -> (R -> R -> R) -> list I -> (I->Prop) -> (I -> R) -> R.

Hypothesis eq_bigr :
forall (R : Type) (idx : R) (op : R -> R -> R)
       (I : Type) (r : list I) (P : I -> Prop) (F1 F2 : I -> R),
       (forall i : I, P i -> F1 i = F2 i) ->
       bigop R I idx op r (fun i : I => P i) (fun i : I => F1 i) = idx.

Hypothesis big_tnth :
forall (R : Type) (idx : R) (op : R -> R -> R)
     (I : Type) (r : list I) (P : I -> Prop) (F : I -> R),
     bigop R I idx op r (fun i : I => P i) (fun i : I => F i) = idx.

Hypothesis big_tnth_with_letin :
forall (R : Type) (idx : R) (op : R -> R -> R)
     (I : Type) (r : list I) (P : I -> Prop) (F : I -> R),
     bigop R I idx op r (fun i : I => let i:=i in P i) (fun i : I => F i) = idx.

Variable R : Type.
Variable idx : R.
Variable op : R -> R -> R.
Variable I : Type.
Variable J : Type.
Variable rI : list I.
Variable rJ : list J.
Variable xQ : J -> Prop.
Variable P : I -> Prop.
Variable Q : I -> J -> Prop.
Variable F : I -> J -> R.

(* Check unification under binders *)

Check (eq_bigr _ _ _ _ _ _ _ _ (fun _ _ => big_tnth _ _ _ _ rI _ _))
  : (bigop R J idx op rJ
        (fun j : J => let k:=j in xQ k)
        (fun j : J => let k:=j in 
         bigop R I idx
           op rI
           (fun i : I => P i /\ Q i k) (fun i : I => let k:=j in F i k))) = idx.

(* Check also with let-in *)

Check (eq_bigr _ _ _ _ _ _ _ _ (fun _ _ => big_tnth_with_letin _ _ _ _ rI _ _))
  : (bigop R J idx op rJ
        (fun j : J => let k:=j in xQ k)
        (fun j : J => let k:=j in 
         bigop R I idx
           op rI
           (fun i : I => P i /\ Q i k) (fun i : I => let k:=j in F i k))) = idx.

End Bigop.

(* Check the use of (at least) an heuristic to solve problems of the form
   "?x[t] = ?y" where ?y occurs in t without easily knowing if ?y can
   eventually be erased in t *)

Section evar_evar_occur.
  Variable id : nat -> nat.
  Variable f : forall x, id x = 0 -> id x = 0 -> x = 1 /\ x = 2.
  Variable g : forall y, id y = 0 /\ id y = 0.
  (* Still evars in the resulting type, but constraints should be solved *)
  Check match g _ with conj a b => f _ a b end.
End evar_evar_occur.

(* Eta expansion (bug #2936) *)
Record iffT (X Y:Type) : Type := mkIff { iffLR : X->Y; iffRL : Y->X }.
Record tri (R:Type->Type->Type) (S:Type->Type->Type) (T:Type->Type->Type) := mkTri {
  tri0 : forall a b c, R a b -> S a c -> T b c
}.
Implicit Arguments mkTri [R S T].
Definition tri_iffT : tri iffT iffT iffT :=
  (mkTri
    (fun X0 X1 X2 E01 E02 =>
     (mkIff _ _ (fun x1 => iffLR _ _ E02 (iffRL _ _ E01 x1))
     (fun x2 => iffLR _ _ E01 (iffRL _ _ E02 x2))))).

(* Check that local defs names are preserved if possible during unification *)

Goal forall x (x':=x) (f:forall y, y=y:>nat -> Prop), f _ (eq_refl x').
intros.
unfold x' at 2. (* A way to check that there are indeed 2 occurrences of x' *)
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/extraction.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Arith.
Require Import List.

(**** A few tests for the extraction mechanism ****)

(* Ideally, we should monitor the extracted output
   for changes, but this is painful. For the moment,
   we just check for failures of this script. *)

(*** STANDARD EXAMPLES *)

(** Functions. *)

Definition idnat (x:nat) := x.
Extraction idnat.
(* let idnat x = x *)

Definition id (X:Type) (x:X) := x.
Extraction id. (* let id x = x *)
Definition id' := id Set nat.
Extraction id'. (* type id' = nat *)

Definition test2 (f:nat -> nat) (x:nat) := f x.
Extraction test2.
(* let test2 f x = f x *)

Definition test3 (f:nat -> Set -> nat) (x:nat) := f x nat.
Extraction test3.
(* let test3 f x = f x __ *)

Definition test4 (f:(nat -> nat) -> nat) (x:nat) (g:nat -> nat) := f g.
Extraction test4.
(* let test4 f x g = f g *)

Definition test5 := (1, 0).
Extraction test5.
(* let test5 = Pair ((S O), O) *)

Definition cf (x:nat) (_:x <= 0) := S x.
Extraction NoInline cf.
Definition test6 := cf 0 (le_n 0).
Extraction test6.
(* let test6 = cf O *)

Definition test7 := (fun (X:Set) (x:X) => x) nat.
Extraction test7.
(* let test7 x = x *)

Definition d (X:Type) := X.
Extraction d. (* type 'x d = 'x *)
Definition d2 := d Set.
Extraction d2. (* type d2 = __ d *)
Definition d3 (x:d Set) := 0.
Extraction d3. (* let d3 _ = O *)
Definition d4 := d nat.
Extraction d4. (* type d4 = nat d *)
Definition d5 := (fun x:d Type => 0) Type.
Extraction d5.  (* let d5 = O *)
Definition d6 (x:d Type) := x.
Extraction d6.  (* type 'x d6 = 'x *)

Definition test8 := (fun (X:Type) (x:X) => x) Set nat.
Extraction test8. (* type test8 = nat *)

Definition test9 := let t := nat in id Set t.
Extraction test9.  (* type test9 = nat *)

Definition test10 := (fun (X:Type) (x:X) => 0) Type Type.
Extraction test10. (* let test10 = O *)

Definition test11 := let n := 0 in let p := S n in S p.
Extraction test11. (* let test11 = S (S O) *)

Definition test12 := forall x:forall X:Type, X -> X, x Type Type.
Extraction test12.
(* type test12 = (__ -> __ -> __) -> __ *)


Definition test13 := match @left True True I with
                     | left x => 1
                     | right x => 0
                     end.
Extraction test13. (* let test13 = S O *)


(** example with more arguments that given by the type *)

Definition test19 :=
  nat_rec (fun n:nat => nat -> nat) (fun n:nat => 0)
    (fun (n:nat) (f:nat -> nat) => f) 0 0.
Extraction test19.
(* let test19 =
  let rec f = function
    | O -> (fun n0 -> O)
    | S n0 -> f n0
  in f O O
*)


(** casts *)

Definition test20 := True:Type.
Extraction test20.
(* type test20 = __ *)


(** Simple inductive type and recursor. *)

Extraction nat.
(*
type nat =
  | O
  | S of nat
*)

Extraction sumbool_rect.
(*
let sumbool_rect f f0 = function
  |  Left -> f __
  | Right -> f0 __
*)

(** Less simple inductive type. *)

Inductive c (x:nat) : nat -> Set :=
  | refl : c x x
  | trans : forall y z:nat, c x y -> y <= z -> c x z.
Extraction c.
(*
type c =
  | Refl
  | Trans of nat * nat * c
*)

Definition Ensemble (U:Type) := U -> Prop.
Definition Empty_set (U:Type) (x:U) := False.
Definition Add (U:Type) (A:Ensemble U) (x y:U) := A y \/ x = y.

Inductive Finite (U:Type) : Ensemble U -> Type :=
  | Empty_is_finite : Finite U (Empty_set U)
  | Union_is_finite :
      forall A:Ensemble U,
        Finite U A -> forall x:U, ~ A x -> Finite U (Add U A x).
Extraction Finite.
(*
type 'u finite =
  | Empty_is_finite
  | Union_is_finite of 'u finite * 'u
*)


(** Mutual Inductive *)

Inductive tree : Set :=
    Node : nat -> forest -> tree
with forest : Set :=
  | Leaf : nat -> forest
  | Cons : tree -> forest -> forest.

Extraction tree.
(*
type tree =
  | Node of nat * forest
and forest =
  | Leaf of nat
  | Cons of tree * forest
*)

Fixpoint tree_size (t:tree) : nat :=
  match t with
  | Node a f => S (forest_size f)
  end

 with forest_size (f:forest) : nat :=
  match f with
  | Leaf b => 1
  | Cons t f' => tree_size t + forest_size f'
  end.

Extraction tree_size.
(*
let rec tree_size = function
  | Node (a, f) -> S (forest_size f)
and forest_size = function
  | Leaf b -> S O
  | Cons (t, f') -> plus (tree_size t) (forest_size f')
*)


(** Eta-expansions of inductive constructor *)

Inductive titi : Set :=
    tata : nat -> nat -> nat -> nat -> titi.
Definition test14 := tata 0.
Extraction test14.
(* let test14 x x0 x1 = Tata (O, x, x0, x1) *)
Definition test15 := tata 0 1.
Extraction test15.
(* let test15 x x0 = Tata (O, (S O), x, x0) *)

Inductive eta : Type :=
    eta_c : nat -> Prop -> nat -> Prop -> eta.
Extraction eta_c.
(*
type eta =
  | Eta_c of nat * nat
*)
Definition test16 := eta_c 0.
Extraction test16.
(* let test16 x = Eta_c (O, x) *)
Definition test17 := eta_c 0 True.
Extraction test17.
(* let test17 x = Eta_c (O, x) *)
Definition test18 := eta_c 0 True 0.
Extraction test18.
(* let test18 _ = Eta_c (O, O) *)


(** Example of singleton inductive type *)

Inductive bidon (A:Prop) (B:Type) : Type :=
    tb : forall (x:A) (y:B), bidon A B.
Definition fbidon (A B:Type) (f:A -> B -> bidon True nat)
  (x:A) (y:B) := f x y.
Extraction bidon.
(* type 'b bidon = 'b *)
Extraction tb.
(* tb : singleton inductive constructor *)
Extraction fbidon.
(* let fbidon f x y =
  f x y
*)

Definition fbidon2 := fbidon True nat (tb True nat).
Extraction fbidon2. (* let fbidon2 y = y *)
Extraction NoInline fbidon.
Extraction fbidon2.
(* let fbidon2 y = fbidon (fun _ x -> x) __ y *)

(* NB: first argument of fbidon2 has type [True], so it disappears. *)

(** mutual inductive on many sorts *)

Inductive test_0 : Prop :=
    ctest0 : test_0
with test_1 : Set :=
    ctest1 : test_0 -> test_1.
Extraction test_0.
(* test0 : logical inductive *)
Extraction test_1.
(*
type test1 =
  | Ctest1
*)

(** logical singleton *)

Extraction eq.
(* eq : logical inductive *)
Extraction eq_rect.
(* let eq_rect x f y =
  f
*)

(** No more propagation of type parameters. Obj.t instead. *)

Inductive tp1 : Type :=
    T : forall (C:Set) (c:C), tp2 -> tp1
with tp2 : Type :=
    T' : tp1 -> tp2.
Extraction tp1.
(*
type tp1 =
  | T of __ * tp2
and tp2 =
  | T' of tp1
*)

Inductive tp1bis : Type :=
    Tbis : tp2bis -> tp1bis
with tp2bis : Type :=
    T'bis : forall (C:Set) (c:C), tp1bis -> tp2bis.
Extraction tp1bis.
(*
type tp1bis =
  | Tbis of tp2bis
and tp2bis =
  | T'bis of __ * tp1bis
*)


(** Strange inductive type. *)

Inductive Truc : Set -> Type :=
  | chose : forall A:Set, Truc A
  | machin : forall A:Set, A -> Truc bool -> Truc A.
Extraction Truc.
(*
type 'x truc =
  | Chose
  | Machin of 'x * bool truc
*)


(** Dependant type over Type *)

Definition test24 := sigT (fun a:Set => option a).
Extraction test24.
(* type test24 = (__, __ option) sigT *)


(** Coq term non strongly-normalizable after extraction *)

Require Import Gt.
Definition loop (Ax:Acc gt 0) :=
  (fix F (a:nat) (b:Acc gt a) {struct b} : nat :=
     F (S a) (Acc_inv b (S a) (gt_Sn_n a))) 0 Ax.
Extraction loop.
(* let loop _ =
  let rec f a =
    f (S a)
  in f O
*)

(*** EXAMPLES NEEDING OBJ.MAGIC *)

(** False conversion of type: *)

Lemma oups : forall H:nat = list nat, nat -> nat.
intros.
generalize H0; intros.
rewrite H in H1.
case H1.
exact H0.
intros.
exact n.
Defined.
Extraction oups.
(*
let oups h0 =
  match Obj.magic h0 with
    | Nil -> h0
    | Cons0 (n, l) -> n
*)


(** hybrids *)

Definition horibilis (b:bool) :=
  if b as b return (if b then Type else nat) then Set else 0.
Extraction horibilis.
(*
let horibilis = function
  | True -> Obj.magic __
  | False -> Obj.magic O
*)

Definition PropSet (b:bool) := if b then Prop else Set.
Extraction PropSet. (* type propSet = __ *)

Definition natbool (b:bool) := if b then nat else bool.
Extraction natbool. (* type natbool = __ *)

Definition zerotrue (b:bool) := if b as x return natbool x then 0 else true.
Extraction zerotrue.
(*
let zerotrue = function
  | True -> Obj.magic O
  | False -> Obj.magic True
*)

Definition natProp (b:bool) := if b return Type then nat else Prop.

Definition natTrue (b:bool) := if b return Type then nat else True.

Definition zeroTrue (b:bool) := if b as x return natProp x then 0 else True.
Extraction zeroTrue.
(*
let zeroTrue = function
  | True -> Obj.magic O
  | False -> Obj.magic __
*)

Definition natTrue2 (b:bool) := if b return Type then nat else True.

Definition zeroprop (b:bool) := if b as x return natTrue x then 0 else I.
Extraction zeroprop.
(*
let zeroprop = function
  | True -> Obj.magic O
  | False -> Obj.magic __
*)

(** polymorphic f applied several times *)

Definition test21 := (id nat 0, id bool true).
Extraction test21.
(* let test21 = Pair ((id O), (id True)) *)

(** ok *)

Definition test22 :=
  (fun f:forall X:Type, X -> X => (f nat 0, f bool true))
    (fun (X:Type) (x:X) => x).
Extraction test22.
(* let test22 =
  let f = fun x -> x in Pair ((f O), (f True)) *)

(* still ok via optim beta -> let *)

Definition test23 (f:forall X:Type, X -> X) := (f nat 0, f bool true).
Extraction test23.
(* let test23 f = Pair ((Obj.magic f __ O), (Obj.magic f __ True)) *)

(* problem: fun f -> (f 0, f true) not legal in ocaml *)
(* solution: magic ... *)


(** Dummy constant __ can be applied.... *)

Definition f (X:Type) (x:nat -> X) (y:X -> bool) : bool := y (x 0).
Extraction f.
(* let f x y =
  y (x O)
*)

Definition f_prop := f (0 = 0) (fun _ => refl_equal 0) (fun _ => true).
Extraction NoInline f.
Extraction f_prop.
(* let f_prop =
  f (Obj.magic __) (fun _ -> True)
*)

Definition f_arity := f Set (fun _:nat => nat) (fun _:Set => true).
Extraction f_arity.
(* let f_arity =
  f (Obj.magic __) (fun _ -> True)
*)

Definition f_normal :=
  f nat (fun x => x) (fun x => match x with
                               | O => true
                               | _ => false
                               end).
Extraction f_normal.
(* let f_normal =
  f (fun x -> x) (fun x -> match x with
                             | O -> True
                             | S n -> False)
*)


(* inductive with magic needed *)

Inductive Boite : Set :=
    boite : forall b:bool, (if b then nat else (nat * nat)%type) -> Boite.
Extraction Boite.
(*
type boite =
  | Boite of bool * __
*)


Definition boite1 := boite true 0.
Extraction boite1.
(* let boite1 = Boite (True, (Obj.magic O)) *)

Definition boite2 := boite false (0, 0).
Extraction boite2.
(* let boite2 = Boite (False, (Obj.magic (Pair (O, O)))) *)

Definition test_boite (B:Boite) :=
  match B return nat with
  | boite true n => n
  | boite false n => fst n + snd n
  end.
Extraction test_boite.
(*
let test_boite = function
  | Boite (b0, n) ->
      (match b0 with
         | True -> Obj.magic n
         | False -> plus (fst (Obj.magic n)) (snd (Obj.magic n)))
*)

(* singleton inductive with magic needed *)

Inductive Box : Type :=
    box : forall A:Set, A -> Box.
Extraction Box.
(* type box = __ *)

Definition box1 := box nat 0.
Extraction box1. (* let box1 = Obj.magic O *)

(* applied constant, magic needed *)

Definition idzarb (b:bool) (x:if b then nat else bool) := x.
Definition zarb := idzarb true 0.
Extraction NoInline idzarb.
Extraction zarb.
(* let zarb = Obj.magic idzarb True (Obj.magic O) *)

(** function of variable arity. *)
(** Fun n = nat -> nat -> ... -> nat *)

Fixpoint Fun (n:nat) : Set :=
  match n with
  | O => nat
  | S n => nat -> Fun n
  end.

Fixpoint Const (k n:nat) {struct n} : Fun n :=
  match n as x return Fun x with
  | O => k
  | S n => fun p:nat => Const k n
  end.

Fixpoint proj (k n:nat) {struct n} : Fun n :=
  match n as x return Fun x with
  | O => 0 (* ou assert false ....*)
  | S n =>
      match k with
      | O => fun x => Const x n
      | S k => fun x => proj k n
      end
  end.

Definition test_proj := proj 2 4 0 1 2 3.

Eval compute in test_proj.

Recursive Extraction test_proj.



(*** TO SUM UP: ***)

(* Was previously producing a "test_extraction.ml" *)
Recursive Extraction
  idnat id id' test2 test3 test4 test5 test6 test7 d d2
  d3 d4 d5 d6 test8 id id' test9 test10 test11 test12
  test13 test19 test20 nat sumbool_rect c Finite tree
  tree_size test14 test15 eta_c test16 test17 test18 bidon
  tb fbidon fbidon2 fbidon2 test_0 test_1 eq eq_rect tp1
  tp1bis Truc oups test24 loop horibilis PropSet natbool
  zerotrue zeroTrue zeroprop test21 test22 test23 f f_prop
  f_arity f_normal Boite boite1 boite2 test_boite Box box1
  zarb test_proj.

Extraction Language Haskell.
(* Was previously producing a "Test_extraction.hs" *)
Recursive Extraction
 idnat id id' test2 test3 test4 test5 test6 test7 d d2
 d3 d4 d5 d6 test8 id id' test9 test10 test11 test12
 test13 test19 test20 nat sumbool_rect c Finite tree
 tree_size test14 test15 eta_c test16 test17 test18 bidon
 tb fbidon fbidon2 fbidon2 test_0 test_1 eq eq_rect tp1
 tp1bis Truc oups test24 loop horibilis PropSet natbool
 zerotrue zeroTrue zeroprop test21 test22 test23 f f_prop
 f_arity f_normal Boite boite1 boite2 test_boite Box box1
 zarb test_proj.

Extraction Language Scheme.
(* Was previously producing a "test_extraction.scm" *)
Recursive Extraction
 idnat id id' test2 test3 test4 test5 test6 test7 d d2
 d3 d4 d5 d6 test8 id id' test9 test10 test11 test12
 test13 test19 test20 nat sumbool_rect c Finite tree
 tree_size test14 test15 eta_c test16 test17 test18 bidon
 tb fbidon fbidon2 fbidon2 test_0 test_1 eq eq_rect tp1
 tp1bis Truc oups test24 loop horibilis PropSet natbool
 zerotrue zeroTrue zeroprop test21 test22 test23 f f_prop
 f_arity f_normal Boite boite1 boite2 test_boite Box box1
 zarb test_proj.


(*** Finally, a test more focused on everyday's life situations ***)

Require Import ZArith.

Recursive Extraction two_or_two_plus_one Zdiv_eucl_exist.


==> anc/HoTT/coq-HoTT/test-suite/success/fix.v <==
(* Ancien bug signale par Laurent Thery sur la condition de garde *)

Require Import Bool.
Require Import ZArith.

Definition rNat := positive.

Inductive rBoolOp : Set :=
  | rAnd : rBoolOp
  | rEq : rBoolOp.

Definition rlt (a b : rNat) : Prop := Pos.compare_cont a b Eq = Lt.

Definition rltDec : forall m n : rNat, {rlt m n} + {rlt n m \/ m = n}.
intros n m; generalize (nat_of_P_lt_Lt_compare_morphism n m);
 generalize (nat_of_P_gt_Gt_compare_morphism n m);
 generalize (Pcompare_Eq_eq n m); case (Pos.compare_cont n m Eq).
intros H' H'0 H'1; right; right; auto.
intros H' H'0 H'1; left; unfold rlt.
apply nat_of_P_lt_Lt_compare_complement_morphism; auto.
intros H' H'0 H'1; right; left; unfold rlt.
apply nat_of_P_lt_Lt_compare_complement_morphism; auto.
apply H'0; auto.
Defined.


Definition rmax : rNat -> rNat -> rNat.
intros n m; case (rltDec n m); intros Rlt0.
exact m.
exact n.
Defined.

Inductive rExpr : Set :=
  | rV : rNat -> rExpr
  | rN : rExpr -> rExpr
  | rNode : rBoolOp -> rExpr -> rExpr -> rExpr.

Fixpoint maxVar (e : rExpr) : rNat :=
  match e with
  | rV n => n
  | rN p => maxVar p
  | rNode n p q => rmax (maxVar p) (maxVar q)
  end.

(* Check bug #1491 *)

Require Import Streams.

Definition decomp (s:Stream nat) : Stream nat :=
  match s with Cons _ s => s end.

CoFixpoint bx0 : Stream nat := Cons 0 bx1
with bx1 : Stream nat := Cons 1 bx0.

Lemma bx0bx : decomp bx0 = bx1.
simpl. (* used to return bx0 in V8.1 and before instead of bx1 *)
reflexivity.
Qed.

(* Check mutually inductive statements *)

Require Import ZArith_base Omega.
Open Scope Z_scope.

Inductive even: Z -> Prop :=
| even_base: even 0
| even_succ: forall n, odd (n - 1) -> even n
with odd: Z -> Prop :=
| odd_succ: forall n, even (n - 1) -> odd n.

Lemma even_pos_odd_pos: forall n, even n -> n >= 0
with odd_pos_even_pos : forall n, odd n -> n >= 1.
Proof.
 intros.
 destruct H.
   omega.
   apply odd_pos_even_pos in H.
   omega.
 intros.
 destruct H.
  apply even_pos_odd_pos in H.
  omega.
Qed.

CoInductive a : Prop := acons : b -> a
with b : Prop := bcons : a -> b.

Lemma a1 : a
with b1 : b.
Proof.
apply acons.
assumption.

apply bcons.
assumption.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/guard.v <==
(* Specific tests about guard condition *)

(* f must unfold to x, not F (de Bruijn mix-up!) *)
Check let x (f:nat->nat) k := f k in
      fun (y z:nat->nat) =>
      let f:=x in (* f := Rel 3 *)
      fix F (n:nat) : nat :=
        match n with
        | 0 => 0
        | S k => f F k (* here Rel 3 = F ! *)
        end.


==> anc/HoTT/coq-HoTT/test-suite/success/hyps_inclusion.v <==
(* Simplified example for bug #1325 *)

(* Explanation: the proof engine see section variables as goal
   variables; especially, it can change their types so that, at
   type-checking, the section variables are not recognized
   (Typeops.check_hyps_inclusion raises "types do no match").  It
   worked before the introduction of polymorphic inductive types because
   tactics were using Typing.type_of and not Typeops.typing; the former
   was not checking hyps inclusion so that the discrepancy in the types
   of section variables seen as goal variables was not a problem (at the
   end, when the proof is completed, the section variable recovers its
   original type and all is correct for Typeops) *)

Section A.
Variable H:not True.
Lemma f:nat->nat. destruct H. exact I. Defined.
Goal f 0=f 1.
red in H.
(* next tactic was failing wrt bug #1325 because type-checking the goal
   detected a syntactically different type for the section variable H *)
case 0.
Abort.
End A.

(* Variant with polymorphic inductive types for bug #1325 *)

Section B.
Variable H:not True.
Inductive I (n:nat) : Type := C : H=H -> I n.
Goal I 0.
red in H.
case 0.
Abort.
End B.


==> anc/HoTT/coq-HoTT/test-suite/success/if.v <==
(* The synthesis of the elimination predicate may fail if algebric *)
(* universes are not cautiously treated *)

Check (fun b : bool => if b then Type else nat).

(* Check correct use of if-then-else predicate annotation (cf bug 690) *)

Check fun b : bool =>
 if b as b0 return (if b0 then b0 = true else b0 = false)
 then refl_equal true
 else refl_equal false.



==> anc/HoTT/coq-HoTT/test-suite/success/implicit.v <==
(* Testing the behavior of implicit arguments *)

(* Implicit on section variables *)

Set Implicit Arguments.
Unset Strict Implicit.

(* Example submitted by David Nowak *)

Section Spec.
Variable A : Set.
Variable op : forall A : Set, A -> A -> Set.
Infix "#" := op (at level 70).
Check (forall x : A, x # x).

(* Example submitted by Christine *)

Record stack : Type :=
  {type : Set; elt : type; empty : type -> bool; proof : empty elt = true}.

Check
  (forall (type : Set) (elt : type) (empty : type -> bool),
   empty elt = true -> stack).

(* Nested sections and manual/automatic implicit arguments *)

Variable op' : forall A : Set, A -> A -> Set.
Variable op'' : forall A : Set, A -> A -> Set.

Section B.

Definition eq1 := fun (A:Type) (x y:A) => x=y.
Definition eq2 := fun (A:Type) (x y:A) => x=y.
Definition eq3 := fun (A:Type) (x y:A) => x=y.

Implicit Arguments op' [].
Global Implicit Arguments op'' [].

Implicit Arguments eq2 [].
Global Implicit Arguments eq3 [].

Check (op 0 0).
Check (op' nat 0 0).
Check (op'' nat 0 0).
Check (eq1 0 0).
Check (eq2 nat 0 0).
Check (eq3 nat 0 0).

End B.

Check (op 0 0).
Check (op' 0 0).
Check (op'' nat 0 0).
Check (eq1 0 0).
Check (eq2 0 0).
Check (eq3 nat 0 0).

End Spec.

Check (eq1 0 0).
Check (eq2 0 0).
Check (eq3 nat 0 0).

(* Example submitted by Frédéric (interesting in v8 syntax) *)

Parameter f : nat -> nat * nat.
Notation lhs := fst.
Check (fun x => fst (f x)).
Check (fun x => fst (f x)).
Notation rhs := snd.
Check (fun x => snd (f x)).
Check (fun x => @ rhs _ _ (f x)).

(* Implicit arguments in fixpoints and inductive declarations *)

Fixpoint g n := match n with O => true | S n => g n end.

Inductive P n : nat -> Prop := c : P n n.

(* Avoid evars in the computation of implicit arguments (cf r9827) *)

Require Import List.

Fixpoint plus n m {struct n} :=
  match n with
  | 0 => m
  | S p => S (plus p m)
  end.

(* Check multiple implicit arguments signatures *)

Implicit Arguments eq_refl [[A] [x]] [[A]].

Check eq_refl : 0 = 0.

(* Check that notations preserve implicit (since 8.3) *)

Parameter p : forall A, A -> forall n, n = 0 -> True.
Implicit Arguments p [A n].
Notation Q := (p 0).
Check Q eq_refl.

(* Check implicits with Context *)

Section C.
Context {A:Set}.
Definition h (a:A) := a.
End C.
Check h 0.

(* Check implicit arguments in arity of inductive types. The three
   following examples used to fail before r13671 *)

Inductive I {A} (a:A) : forall {n:nat}, Prop :=
 | C : I a (n:=0).

Inductive I2 (x:=0) : Prop :=
 | C2 {p:nat} : p = 0 -> I2.
Check C2 eq_refl.

Inductive I3 {A} (x:=0) (a:A) : forall {n:nat}, Prop :=
 | C3 : I3 a (n:=0).

(* Check global implicit declaration over ref not in section *)

Section D. Global Arguments eq [A] _ _. End D.


==> anc/HoTT/coq-HoTT/test-suite/success/import_lib.v <==
Definition le_trans := 0.


Module Test_Read.
  Module M.
    Require Le.        (* Reading without importing *)

    Check Le.le_trans.

    Lemma th0 : le_trans = 0.
      reflexivity.
    Qed.
  End M.

  Check Le.le_trans.

  Lemma th0 : le_trans = 0.
    reflexivity.
  Qed.

  Import M.

  Lemma th1 : le_trans = 0.
    reflexivity.
  Qed.
End Test_Read.


(****************************************************************)

Definition le_decide := 1.  (* from Arith/Compare *)
Definition min := 0.            (* from Arith/Min *)

Module Test_Require.

  Module M.
    Require Import Compare.              (* Imports Min as well *)

    Lemma th1 : le_decide = le_decide.
      reflexivity.
    Qed.

    Lemma th2 : min = min.
      reflexivity.
    Qed.

  End M.

  (* Checks that Compare and List are loaded *)
  Check Compare.le_decide.
  Check Min.min.


  (* Checks that Compare and List are _not_ imported *)
  Lemma th1 : le_decide = 1.
    reflexivity.
  Qed.

  Lemma th2 : min = 0.
    reflexivity.
  Qed.

  (* It should still be the case after Import M *)
  Import M.

  Lemma th3 : le_decide = 1.
    reflexivity.
  Qed.

  Lemma th4 : min = 0.
    reflexivity.
  Qed.

End Test_Require.

(****************************************************************)

Module Test_Import.
  Module M.
    Import Compare.              (* Imports Min as well *)

    Lemma th1 : le_decide = le_decide.
      reflexivity.
    Qed.

    Lemma th2 : min = min.
      reflexivity.
    Qed.

  End M.

  (* Checks that Compare and List are loaded *)
  Check Compare.le_decide.
  Check Min.min.


  (* Checks that Compare and List are _not_ imported *)
  Lemma th1 : le_decide = 1.
    reflexivity.
  Qed.

  Lemma th2 : min = 0.
    reflexivity.
  Qed.

  (* It should still be the case after Import M *)
  Import M.

  Lemma th3 : le_decide = 1.
    reflexivity.
  Qed.

  Lemma th4 : min = 0.
    reflexivity.
  Qed.
End Test_Import.

(************************************************************************)

Module Test_Export.
  Module M.
    Export Compare.              (* Exports Min as well *)

    Lemma th1 : le_decide = le_decide.
      reflexivity.
    Qed.

    Lemma th2 : min = min.
      reflexivity.
    Qed.

  End M.


  (* Checks that Compare and List are _not_ imported *)
  Lemma th1 : le_decide = 1.
    reflexivity.
  Qed.

  Lemma th2 : min = 0.
    reflexivity.
  Qed.


  (* After Import M they should be imported as well *)

  Import M.

  Lemma th3 : le_decide = le_decide.
    reflexivity.
  Qed.

  Lemma th4 : min = min.
    reflexivity.
  Qed.
End Test_Export.


(************************************************************************)

Module Test_Require_Export.

  Definition mult_sym := 1.    (* from Arith/Mult *)
  Definition plus_sym := 0.        (* from Arith/Plus *)

  Module M.
    Require Export Mult.         (* Exports Plus as well *)

    Lemma th1 : mult_comm = mult_comm.
      reflexivity.
    Qed.

    Lemma th2 : plus_comm = plus_comm.
      reflexivity.
    Qed.

  End M.


  (* Checks that Mult and Plus are _not_ imported *)
  Lemma th1 : mult_sym = 1.
    reflexivity.
  Qed.

  Lemma th2 : plus_sym = 0.
    reflexivity.
  Qed.


  (* After Import M they should be imported as well *)

  Import M.

  Lemma th3 : mult_comm = mult_comm.
    reflexivity.
  Qed.

  Lemma th4 : plus_comm = plus_comm.
    reflexivity.
  Qed.

End Test_Require_Export.


==> anc/HoTT/coq-HoTT/test-suite/success/import_mod.v <==

Definition p := 0.
Definition m := 0.

Module Test_Import.
  Module P.
    Definition p := 1.
  End P.

  Module M.
    Import P.
    Definition m := p.
  End M.

  Module N.
    Import M.

    Lemma th0 : p = 0.
      reflexivity.
    Qed.

  End N.


  (* M and P should be closed *)
  Lemma th1 : m = 0 /\ p = 0.
    split; reflexivity.
  Qed.


  Import N.

  (* M and P should still be closed *)
  Lemma th2 : m = 0 /\ p = 0.
    split; reflexivity.
  Qed.
End Test_Import.


(********************************************************************)


Module Test_Export.
  Module P.
    Definition p := 1.
  End P.

  Module M.
    Export P.
    Definition m := p.
  End M.

  Module N.
    Export M.

    Lemma th0 : p = 1.
      reflexivity.
    Qed.

  End N.


  (* M and P should be closed *)
  Lemma th1 : m = 0 /\ p = 0.
    split; reflexivity.
  Qed.


  Import N.

  (* M and P should now be opened *)
  Lemma th2 : m = 1 /\ p = 1.
    split; reflexivity.
  Qed.
End Test_Export.


==> anc/HoTT/coq-HoTT/test-suite/success/indelim.v <==
Inductive boolP : Prop :=
| trueP : boolP
| falseP : boolP.

Fail Check boolP_rect.


Inductive True : Prop := I : True.

Inductive False : Prop :=.

Inductive Empty_set : Set :=.

Fail Inductive Large_set : Set :=
  large_constr : forall A : Set, A -> Large_set.

Inductive smallunitProp : Prop :=
| onlyProps : True -> smallunitProp.

Check smallunitProp_rect.

Inductive nonsmallunitProp : Prop :=
| notonlyProps : nat -> nonsmallunitProp.

Fail Check nonsmallunitProp_rect.
Set Printing Universes.
Inductive inferProp :=
| hasonlyProps : True -> nonsmallunitProp -> inferProp.

Check (inferProp : Prop).

Inductive inferSet :=
| hasaset : nat -> True -> nonsmallunitProp -> inferSet.

Fail Check (inferSet : Prop).

Check (inferSet : Set).

Inductive inferLargeSet :=
| hasalargeset : Set -> True -> nonsmallunitProp -> inferLargeSet.

Fail Check (inferLargeSet : Set).

Inductive largeProp : Prop := somelargeprop : Set -> largeProp.


Inductive comparison : Set :=
  | Eq : comparison
  | Lt : comparison
  | Gt : comparison.

Inductive CompareSpecT (Peq Plt Pgt : Prop) : comparison -> Type :=
 | CompEqT : Peq -> CompareSpecT Peq Plt Pgt Eq
 | CompLtT : Plt -> CompareSpecT Peq Plt Pgt Lt
 | CompGtT : Pgt -> CompareSpecT Peq Plt Pgt Gt.

Inductive color := Red | Black.

Inductive option (A : Type) : Type :=
| None : option A
| Some : A -> option A.

==> anc/HoTT/coq-HoTT/test-suite/success/inds_type_sec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Section S.
Inductive T (U : Type) : Type :=
    c : U -> T U.
End S.


==> anc/HoTT/coq-HoTT/test-suite/success/induct.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Test des definitions inductives imbriquees *)

Require Import List.

Inductive X : Set :=
    cons1 : list X -> X.

Inductive Y : Set :=
    cons2 : list (Y * Y) -> Y.

(* Test inductive types with local definitions *)

Inductive eq1 : forall A:Type, let B:=A in A -> Prop :=
  refl1 : eq1 True I.

Check
 fun (P : forall A : Type, let B := A in A -> Type) (f : P True I) (A : Type) =>
   let B := A in
     fun (a : A) (e : eq1 A a) =>
       match e in (eq1 A0 a0) return (P A0 a0) with
       | refl1 => f
       end.

Inductive eq2 (A:Type) (a:A)
  : forall B C:Type, let D:=(A*B*C)%type in D -> Prop :=
  refl2 : eq2 A a unit bool (a,tt,true).

(* Check that induction variables are cleared even with in clause *)

Lemma foo : forall n m : nat, n + m = n + m.
Proof.
  intros; induction m as [|m] in n |- *.
  auto.
  auto.
Qed.

(* Check selection of occurrences by pattern *)

Goal forall x, S x = S (S x).   
intros.
induction (S _) in |- * at -2.
now_show (0=1).
Undo 2.
induction (S _) in |- * at 1 3.
now_show (0=1).
Undo 2.
induction (S _) in |- * at 1.
now_show (0=S (S x)).
Undo 2.
induction (S _) in |- * at 2.
now_show (S x=0).
Undo 2.
induction (S _) in |- * at 3.
now_show (S x=1).
Undo 2.
Fail induction (S _) in |- * at 4.
Abort.



==> anc/HoTT/coq-HoTT/test-suite/success/instantiate.v <==
(* Test régression bug #1041 *)

Goal Prop.

pose (P:= fun x y :Prop => y).
evar (Q: forall X Y,P X Y -> Prop) .

instantiate (1:= fun _ => _ ) in (Value of Q).
instantiate (1:= fun _ => _ ) in (Value of Q).
instantiate (1:= fun _ => _ ) in (Value of Q).
instantiate (1:= H) in (Value of Q).


==> anc/HoTT/coq-HoTT/test-suite/success/intros.v <==
(* Thinning introduction hypothesis must be done after all introductions *)
(* Submitted by Guillaume Melquiond (bug #1000) *)

Goal forall A, A -> True.
intros _ _.
Abort.

(* This did not work until March 2013, because of underlying "red" *)
Goal (fun x => True -> True) 0.
intro H.
Abort.

(* This should still work, with "intro" calling "hnf" *)
Goal (fun f => True -> f 0 = f 0) (fun x => x).
intro H.
match goal with [ |- 0 = 0 ] => reflexivity end.
Abort.

(* Somewhat related: This did not work until March 2013 *)
Goal (fun f => f 0 = f 0) (fun x => x).
hnf.
match goal with [ |- 0 = 0 ] => reflexivity end.
Abort.



==> anc/HoTT/coq-HoTT/test-suite/success/ltac.v <==
(* The tactic language *)

(* Submitted by Pierre Crégut *)
(* Checks substitution of x *)
Ltac f x := unfold x; idtac.

Lemma lem1 : 0 + 0 = 0.
f plus.
reflexivity.
Qed.

(* Submitted by Pierre Crégut *)
(* Check syntactic correctness *)
Ltac F x := idtac; G x
 with G y := idtac; F y.

(* Check that Match Context keeps a closure *)
Ltac U := let a := constr:I in
          match goal with
          |  |- _ => apply a
          end.

Lemma lem2 : True.
U.
Qed.

(* Check that Match giving non-tactic arguments are evaluated at Let-time *)

Ltac B := let y := (match goal with
                    | z:_ |- _ => z
                    end) in
          (intro H1; exact y).

Lemma lem3 : True -> False -> True -> False.
intros H H0.
B.  (* y is H0 if at let-time, H1 otherwise *)
Qed.

(* Checks the matching order of hypotheses *)
Ltac Y := match goal with
          | x:_,y:_ |- _ => apply x
          end.
Ltac Z := match goal with
          | y:_,x:_ |- _ => apply x
          end.

Lemma lem4 : (True -> False) -> (False -> False) -> False.
intros H H0.
Z. (* Apply H0 *)
Y. (* Apply H *)
exact I.
Qed.

(* Check backtracking *)
Lemma back1 : 0 = 1 -> 0 = 0 -> 1 = 1 -> 0 = 0.
intros;
 match goal with
 | _:(0 = ?X1),_:(1 = 1) |- _ => exact (refl_equal X1)
 end.
Qed.

Lemma back2 : 0 = 0 -> 0 = 1 -> 1 = 1 -> 0 = 0.
intros;
 match goal with
 | _:(0 = ?X1),_:(1 = 1) |- _ => exact (refl_equal X1)
 end.
Qed.

Lemma back3 : 0 = 0 -> 1 = 1 -> 0 = 1 -> 0 = 0.
intros;
 match goal with
 | _:(0 = ?X1),_:(1 = 1) |- _ => exact (refl_equal X1)
 end.
Qed.

(* Check context binding *)
Ltac sym t :=
  match constr:t with
  | context C[(?X1 = ?X2)] => context C [X1 = X2]
  end.

Lemma sym : 0 <> 1 -> 1 <> 0.
intro H.
let t := sym type of H in
assert t.
exact H.
intro H1.
apply H.
symmetry .
assumption.
Qed.

(* Check context binding in match goal *)
(* This wasn't working in V8.0pl1, as the list of matched hyps wasn't empty *)
Ltac sym' :=
  match goal with
  | _:True |- context C[(?X1 = ?X2)] =>
      let t := context C [X2 = X1] in
      assert t
  end.

Lemma sym' : True -> 0 <> 1 -> 1 <> 0.
intros Ht H.
sym'.
exact H.
intro H1.
apply H.
symmetry .
assumption.
Qed.

(* Check that fails abort the current match context *)
Lemma decide : True \/ False.
match goal with
| _ => fail 1
| _ => right
end || left.
exact I.
Qed.

(* Check that "match c with" backtracks on subterms *)
Lemma refl : 1 = 1.
let t :=
 (match constr:(1 = 2) with
  | context [(S ?X1)] => constr:(refl_equal X1:1 = 1)
  end) in
assert (H := t).
assumption.
Qed.

(* Note that backtracking in "match c with" is only on type-checking not on
evaluation of tactics. E.g., this does not work

Lemma refl : (1)=(1).
Match (1)=(2) With
  [[(S ?1)]] -> Apply (refl_equal nat ?1).
Qed.
*)


(* Check the precedences of rel context, ltac context and vars context *)
(* (was wrong in V8.0) *)

Ltac check_binding y := cut ((fun y => y) = S).
Goal True.
check_binding true.
Abort.

(* Check that variables explicitly parsed as ltac variables are not
   seen as intro pattern or constr (bug #984) *)

Ltac afi tac := intros; tac.
Goal 1 = 2.
afi ltac:auto.
Abort.

(* Tactic Notation avec listes *)

Tactic Notation "pat" hyp(id) "occs" integer_list(l) := pattern id at l.

Goal forall x, x=0 -> x=x.
intro x.
pat x occs 1 3.
Abort.

Tactic Notation "revert" ne_hyp_list(l) := generalize l; clear l.

Goal forall a b c, a=0 -> b=c+a.
intros.
revert a b c H.
Abort.

(* Used to fail until revision 9280 because of a parasitic App node with
   empty args *)

Goal True.
match constr:@None with @None => exact I end.
Abort.

(* Check second-order pattern unification *)

Ltac to_exist :=
  match goal with
  |- forall x y, @?P x y =>
    let Q := eval lazy beta in (exists x, forall y, P x y) in
    assert (Q->Q)
  end.

Goal forall x y : nat, x = y.
to_exist. exact (fun H => H).
Abort.

(* Used to fail in V8.1 *)

Tactic Notation "test" constr(t) integer(n) :=
   set (k := t) at n.

Goal forall x : nat, x = 1 -> x + x + x = 3.
intros x H.
test x 2.
Abort.

(* Utilisation de let rec sans arguments *)

Ltac is :=
  let rec i := match goal with |- ?A -> ?B => intro; i | _ => idtac end in
  i.

Goal True -> True -> True.
is.
exact I.
Abort.

(* Interférence entre espaces des noms *)

Ltac O := intro.
Ltac Z1 t := set (x:=t).
Ltac Z2 t := t.
Goal True -> True.
Z1 O.
Z2 ltac:O.
exact I.
Qed.

(* Illegal application used to make Ltac loop. *)

Section LtacLoopTest.
  Ltac f x := idtac.
  Goal True.
  Timeout 1 try f()().
  Abort.
End LtacLoopTest.

(* Test binding of open terms *)

Ltac test_open_match z :=
  match z with
    (forall y x, ?h = 0) => assert (forall x y, h = x + y)
  end.

Goal True.
test_open_match (forall z y, y + z  = 0).
reflexivity.
apply I.
Qed.

(* Test binding of open terms with non linear matching *)

Ltac f_non_linear t :=
  match t with
    (forall x y, ?u = 0) -> (forall y x, ?u = 0) =>
       assert (forall x y:nat, u = u)
  end.

Goal True.
f_non_linear ((forall x y, x+y = 0) -> (forall x y, y+x = 0)).
reflexivity.
f_non_linear ((forall a b, a+b = 0) -> (forall a b, b+a = 0)).
reflexivity.
f_non_linear ((forall a b, a+b = 0) -> (forall x y, y+x = 0)).
reflexivity.
f_non_linear ((forall x y, x+y = 0) -> (forall a b, b+a = 0)).
reflexivity.
f_non_linear ((forall x y, x+y = 0) -> (forall y x, x+y = 0)).
reflexivity.
f_non_linear ((forall x y, x+y = 0) -> (forall y x, y+x = 0)) (* should fail *)
|| exact I.
Qed.

(* Test regular failure when clear/intro breaks soundness of the
   interpretation of terms in current environment *)

Ltac g y := clear y; assert (y=y).
Goal forall x:nat, True.
intro x.
Fail g x.
Abort.

Ltac h y := assert (y=y).
Goal forall x:nat, True.
intro x.
Fail clear x; f x.
Abort.

(* Do not consider evars as unification holes in Ltac matching (and at
   least not as holes unrelated to the original evars)
   [Example adapted from Ynot code]
 *)

Ltac not_eq e1 e2 :=
  match e1 with
    | e2 => fail 1
    | _ => idtac
  end.

Goal True.
evar(foo:nat).
let evval := eval compute in foo in not_eq evval 1.
let evval := eval compute in foo in not_eq 1 evval.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/mutual_ind.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* Definition mutuellement inductive et dependante *)

Require Export List.

 Record signature : Type :=
   {sort : Set;
    sort_beq : sort -> sort -> bool;
    sort_beq_refl : forall f : sort, true = sort_beq f f;
    sort_beq_eq : forall f1 f2 : sort, true = sort_beq f1 f2 -> f1 = f2;
    fsym :> Set;
    fsym_type : fsym -> list sort * sort;
    fsym_beq : fsym -> fsym -> bool;
    fsym_beq_refl : forall f : fsym, true = fsym_beq f f;
    fsym_beq_eq : forall f1 f2 : fsym, true = fsym_beq f1 f2 -> f1 = f2}.


 Variable F : signature.

  Definition vsym := (sort F * nat)%type.

  Definition vsym_sort := fst (A:=sort F) (B:=nat).
  Definition vsym_nat := snd (A:=sort F) (B:=nat).


  Inductive term : sort F -> Set :=
    | term_var : forall v : vsym, term (vsym_sort v)
    | term_app :
        forall f : F,
        list_term (fst (fsym_type F f)) -> term (snd (fsym_type F f))
with list_term : list (sort F) -> Set :=
  | term_nil : list_term nil
  | term_cons :
      forall (s : sort F) (l : list (sort F)),
      term s -> list_term l -> list_term (s :: l).



==> anc/HoTT/coq-HoTT/test-suite/success/options.v <==
(* Check that the syntax for options works *)
Set Implicit Arguments.
Unset Strict Implicit.
Set Strict Implicit.
Unset Implicit Arguments.
Test Implicit Arguments.

Set Printing Coercions.
Unset Printing Coercions.
Test Printing Coercions.

Set Silent.
Unset Silent.
Test Silent.

Set Printing Depth 100.
Test Printing Depth.

Parameter i : bool -> nat.
Coercion i : bool >-> nat.
Add Printing Coercion i.
Remove Printing Coercion i.
Test Printing Coercion for i.

Test Printing Let.
Test Printing If.
Remove Printing Let sig.
Remove Printing If bool.

Unset Printing Synth.
Set Printing Synth.
Test Printing Synth.

Unset Printing Wildcard.
Set Printing Wildcard.
Test Printing Wildcard.


==> anc/HoTT/coq-HoTT/test-suite/success/params_ind.v <==
Inductive list (A : Set) : Set :=
  | nil : list A
  | cons : A -> list (A -> A) -> list A.



==> anc/HoTT/coq-HoTT/test-suite/success/parsing.v <==
Section A.
Notation "*" := O (at level 8).
Notation "**" := O (at level 99).
Notation "***" := O (at level 9).
End A.
Notation "*" := O (at level 8).
Notation "**" := O (at level 99).
Notation "***" := O (at level 9).


==> anc/HoTT/coq-HoTT/test-suite/success/pattern.v <==
(* Test pattern with dependent occurrences; Note that it does not
   behave as the succession of three generalize because each
   quantification introduces new occurrences that are automatically
   abstracted with the numbering still based on the original statement *)

Goal (id true,id false)=(id true,id true).
generalize bool at 2 4 6 8 10 as B, true at 3 as tt, false as ff.
Abort.

(* Check use of occurrences in hypotheses for a reduction tactic such
   as pattern *)

(* Did not work in 8.2 *)
Goal 0=0->True.
intro H.
pattern 0 in H at 2.
set (f n := 0 = n) in H.  (* check pattern worked correctly *)
Abort.

(* Syntactic variant which was working in 8.2 *)
Goal 0=0->True.
intro H.
pattern 0 at 2 in H.
set (f n := 0 = n) in H.  (* check pattern worked correctly *)
Abort.

(* Ambiguous occurrence selection *)
Goal 0=0->True.
intro H.
pattern 0 at 1 in H at 2 || exact I.  (* check pattern fails *)
Qed.

(* Ambiguous occurrence selection *)
Goal 0=1->True.
intro H.
pattern 0, 1 in H at 1 2 || exact I.  (* check pattern fails *)
Qed.

(* Occurrence selection shared over hypotheses is difficult to advocate and
   hence no longer allowed *)
Goal 0=1->1=0->True.
intros H1 H2.
pattern 0 at 1, 1 in H1, H2 || exact I.  (* check pattern fails *)
Qed.

(* Test catching of reduction tactics errors (was not the case in 8.2) *)
Goal eq_refl 0 = eq_refl 0.
pattern 0 at 1 || reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/polymorphism.v <==
Set Printing Universes.  
Module Easy.

  Polymorphic Inductive prod (A : Type) (B : Type) : Type :=
    pair : A -> B -> prod A B.
  
  Check prod nat nat.
  Print Universes.


  Polymorphic Inductive sum (A B:Type) : Type :=
  | inl : A -> sum A B
  | inr : B -> sum A B.
  Print sum.
  Check (sum nat nat).

End Easy.

Section Hierarchy.

Definition Type3 := Type.
Definition Type2 := Type : Type3.
Definition Type1 := Type : Type2.

Definition id1 := ((forall A : Type1, A) : Type2).
Definition id2 := ((forall A : Type2, A) : Type3).
Definition id1' := ((forall A : Type1, A) : Type3).
Fail Definition id1impred := ((forall A : Type1, A) : Type1).

End Hierarchy.

Section structures.

Record hypo : Type := mkhypo {
   hypo_type : Type;
   hypo_proof : hypo_type
 }.

Definition typehypo (A : Type) : hypo := {| hypo_proof := A |}.

Polymorphic Record dyn : Type := 
  mkdyn {
      dyn_type : Type;
      dyn_proof : dyn_type
    }.

Definition monotypedyn (A : Type) : dyn := {| dyn_proof := A |}.
Polymorphic Definition typedyn (A : Type) : dyn := {| dyn_proof := A |}.

Definition atypedyn : dyn := typedyn Type.

Definition projdyn := dyn_type atypedyn.

Definition nested := {| dyn_type := dyn; dyn_proof := atypedyn |}.

Definition nested2 := {| dyn_type := dyn; dyn_proof := nested |}.

Definition projnested2 := dyn_type nested2.

Polymorphic Definition nest (d : dyn) := {| dyn_proof := d |}.

Polymorphic Definition twoprojs (d : dyn) := dyn_proof d = dyn_proof d.

End structures.

Section cats.
  Local Set Universe Polymorphism.
  Require Import Utf8.
  Definition fibration (A : Type) := A -> Type.
  Definition Hom (A : Type) := A -> A -> Type.

  Record sigma (A : Type) (P : fibration A) :=
    { proj1 : A; proj2 : P proj1} .

  Class Identity {A} (M : Hom A) :=
    identity : ∀ x, M x x.
  
  Class Inverse {A} (M : Hom A) :=
    inverse : ∀ x y:A, M x y -> M y x.
  
  Class Composition {A} (M : Hom A) :=
    composition : ∀ {x y z:A}, M x y -> M y z -> M x z.
  
  Notation  "g ° f" := (composition f g) (at level 50). 
  
  Class Equivalence T (Eq : Hom T):= 
    {
      Equivalence_Identity :> Identity Eq ;
      Equivalence_Inverse :> Inverse Eq ;
      Equivalence_Composition :> Composition Eq 
    }.

  Class EquivalenceType (T : Type) : Type := 
    {
      m2: Hom T;
      equiv_struct :> Equivalence T m2 }.
  
  Polymorphic Record cat (T : Type) := 
    { cat_hom : Hom T;
      cat_equiv : forall x y, EquivalenceType (cat_hom x y) }.

  Definition catType := sigma Type cat.

  Notation "[ T ]" := (proj1 T).

  Require Import Program.

  Program Definition small_cat : cat Empty_set :=
    {| cat_hom x y := unit |}.
  Next Obligation. 
    refine ({|m2:=fun x y => True|}). 
    constructor; red; intros; trivial.
  Defined.

  Record iso (T U : Set) := 
    { f : T -> U;
      g : U -> T }.

  Program Definition Set_cat : cat Set :=
    {| cat_hom := iso |}.
  Next Obligation. 
    refine ({|m2:=fun x y => True|}). 
    constructor; red; intros; trivial.
  Defined.

  Record isoT (T U : Type) := 
    { isoT_f : T -> U;
      isoT_g : U -> T }.

  Program Definition Type_cat : cat Type :=
    {| cat_hom := isoT |}.
  Next Obligation. 
    refine ({|m2:=fun x y => True|}). 
    constructor; red; intros; trivial.
  Defined.
    
  Polymorphic Record cat1 (T : Type) := 
    { cat1_car : Type;
      cat1_hom : Hom cat1_car;
      cat1_hom_cat : forall x y, cat (cat1_hom x y) }.
End cats.  

Polymorphic Definition id {A : Type} (a : A) : A := a.

Definition typeid := (@id Type).




(* Some tests of sort-polymorphisme *)
Section S.
Variable A:Type.
(*
Definition f (B:Type) := (A * B)%type.
*)
Polymorphic Inductive I (B:Type) : Type := prod : A->B->I B.

Check I nat.

End S.
(*
Check f nat nat : Set.
*)
Definition foo:= I nat nat : Set.
Print Universes. Print foo. Set Printing Universes. Print foo.

(* Polymorphic axioms: *)
Polymorphic Axiom funext : forall (A B : Type) (f g : A -> B), 
                 (forall x, f x = g x) -> f = g.

Check funext.
Check funext.

Polymorphic Definition fun_ext (A B : Type) := 
  forall (f g : A -> B), 
    (forall x, f x = g x) -> f = g.

Polymorphic Class Funext A B := extensional : fun_ext A B.

Section foo. 
  Context `{forall A B, Funext A B}.
  Print Universes.
End foo.


==> anc/HoTT/coq-HoTT/test-suite/success/proof_using.v <==
Section Foo.

Variable a : nat.

Lemma l1 : True.
Fail Proof using non_existing.
Proof using a.
exact I.
Qed.

Lemma l2 : True.
Proof using a.
Admitted.

Lemma l3 : True.
Proof using a.
admit.
Qed.

End Foo.

Check (l1 3).
Check (l2 3).
Check (l3 3).

Section Bar.

Variable T : Type.
Variable a b : T.
Variable H : a = b.

Lemma l4 : a = b.
Proof using H.
exact H.
Qed.

End Bar.

Check (l4 _ 1 1 _ : 1 = 1).

Section S1.

Variable v1 : nat.

Section S2.

Variable v2 : nat.

Lemma deep : v1 = v2.
Proof using v1 v2.
admit.
Qed.

Lemma deep2 : v1 = v2.
Proof using v1 v2.
Admitted.

End S2.

Check (deep 3 : v1 = 3).
Check (deep2 3 : v1 = 3).

End S1.

Check (deep 3 4 : 3 = 4).
Check (deep2 3 4 : 3 = 4).



==> anc/HoTT/coq-HoTT/test-suite/success/refine.v <==

(* Refine and let-in's *)

Goal exists x : nat, x = 0.
 refine (let y := 0 + 0 in _).
exists y; auto.
Save test1.

Goal exists x : nat, x = 0.
 refine (let y := 0 + 0 in ex_intro _ (y + y) _).
auto.
Save test2.

Goal nat.
 refine (let y := 0 in 0 + _).
exact 1.
Save test3.

(* Example submitted by Yves on coqdev *)

Require Import List.

Goal forall l : list nat, l = l.
Proof.
 refine
 (fun l =>
  match l return (l = l) with
  | nil => _
  | O :: l0 => _
  | S _ :: l0 => _
  end).
Abort.

(* Submitted by Roland Zumkeller (bug #888) *)

(* The Fix and CoFix rules expect a subgoal even for closed components of the
   (co-)fixpoint *)

Goal nat -> nat.
 refine (fix f (n : nat) : nat := S _
         with pred (n : nat) : nat := n
         for f).
exact 0.
Qed.

(* Submitted by Roland Zumkeller (bug #889) *)

(* The types of metas were in metamap and they were not updated when
   passing through a binder *)

Goal forall n : nat, nat -> n = 0.
 refine
 (fun n => fix f (i : nat) : n = 0 := match i with
                                      | O => _
                                      | S _ => _
                                      end).
Abort.

(* Submitted by Roland Zumkeller (bug #931) *)
(* Don't turn dependent evar into metas *)

Goal (forall n : nat, n = 0 -> Prop) -> Prop.
intro P.
 refine (P _ _).
reflexivity.
Abort.

(* Submitted by Jacek Chrzaszcz (bug #1102) *)

(* le problème a été résolu ici par normalisation des evars présentes
   dans les types d'evars, mais le problème reste a priori ouvert dans
   le cas plus général d'evars non instanciées dans les types d'autres
   evars *)

Goal exists n:nat, n=n.
refine (ex_intro _ _ _).
Abort.

(* Used to failed with error not clean *)

Definition div :
  forall x:nat, (forall y:nat, forall n:nat, {q:nat | y = q*n}) ->
     forall n:nat, {q:nat | x = q*n}.
refine
  (fun m div_rec n =>
     match div_rec m n with
     | exist _ _ _ => _
     end).
Abort.


(* Use to fail because sigma was not propagated to get_type_of *)
(* Revealed by r9310, fixed in r9359 *)

Goal
  forall f : forall a (H:a=a), Prop,
 (forall a (H:a = a :> nat), f a H -> True /\ True) ->
  True.
intros.
refine (@proj1 _ _ (H 0 _ _)).
Abort.

(* Use to fail because let-in with metas in the body where rejected
   because a priori considered as dependent *)

Require Import Peano_dec.

Definition fact_F :
  forall (n:nat),
  (forall m, m<n -> nat) ->
  nat.
refine
  (fun n fact_rec =>
     if eq_nat_dec n 0 then
        1
     else
	let fn := fact_rec (n-1) _ in
        n * fn).
Abort.

(* Wish 1988: that fun forces unfold in refine *)

Goal (forall A : Prop, A -> ~~A).
Proof. refine(fun A a f => _).


==> anc/HoTT/coq-HoTT/test-suite/success/remember.v <==
(* Testing remember and co *)

Lemma A : forall (P: forall X, X -> Prop), P nat 0 -> P nat 0.
intros.
Fail remember nat as X.
Fail remember nat as X in H. (* This line used to succeed in 8.3 *)
Fail remember nat as X.
Abort.

(* Testing Ltac interpretation of remember (was not working up to r16181) *)

Goal (1 + 2 + 3 = 6).
let name := fresh "fresh" in
remember (1 + 2) as x eqn:name.
rewrite fresh.
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/replace.v <==
Goal forall x, x = 0 -> S x = 7 -> x = 22 .
Proof.
replace 0 with 33.
Undo.
intros x H H0.
replace x with 0.
Undo.
replace x with 0 in  |- *.
Undo.
replace x with 1 in *.
Undo.
replace x with 0 in *|- *.
Undo.
replace x with 0 in *|-.
Undo.
replace x with 0 in H0 .
Undo.
replace x with 0 in H0 |- * .
Undo.

replace x with 0 in H,H0 |- * .
Undo.
Admitted.

(* This failed at some point when "replace" started to support arguments
   with evars but "abstract" did not supported any evars even defined ones *)

Class U.
Lemma l (u : U) (f : U -> nat) (H : 0 = f u) : f u = 0.
replace (f _) with 0 by abstract apply H.
reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/rewrite.v <==
(* Check that dependent rewrite applies on arbitrary terms *)

Inductive listn : nat -> Set :=
  | niln : listn 0
  | consn : forall n : nat, nat -> listn n -> listn (S n).

Axiom
  ax :
    forall (n n' : nat) (l : listn (n + n')) (l' : listn (n' + n)),
    existS _ (n + n') l = existS _ (n' + n) l'.

Lemma lem :
 forall (n n' : nat) (l : listn (n + n')) (l' : listn (n' + n)),
 n + n' = n' + n /\ existT _ (n + n') l = existT _ (n' + n) l'.
Proof.
intros n n' l l'.
 dependent rewrite (ax n n' l l').
split; reflexivity.
Qed.

(* Used to raise an anomaly instead of an error in 8.1 *)
(* Submitted by Y. Makarov *)

Parameter N : Set.
Parameter E : N -> N -> Prop.

Axiom e : forall (A : Set) (EA : A -> A -> Prop) (a : A), EA a a.

Theorem th : forall x : N, E x x.
intro x. try rewrite e.
Abort.

(* Behavior of rewrite wrt conversion *)

Require Import Arith.

Goal forall n, 0 + n = n -> True.
intros n H.
rewrite plus_0_l in H.
Abort.

(* Rewrite dependent proofs from left-to-right *)

Lemma l1 :
  forall x y (H:x = y:>nat) (P:forall x y, x=y -> Type), P x y H -> P x y H.
intros x y H P H0.
rewrite H.
rewrite H in H0.
assumption.
Qed.

(* Rewrite dependent proofs from right-to-left *)

Lemma l2 :
  forall x y (H:x = y:>nat) (P:forall x y, x=y -> Type), P x y H -> P x y H.
intros x y H P H0.
rewrite <- H.
rewrite <- H in H0.
assumption.
Qed.

(* Check rewriting dependent proofs with non-symmetric equalities *)

Lemma l3:forall x (H:eq_true x) (P:forall x, eq_true x -> Type), P x H -> P x H.
intros x H P H0.
rewrite H.
rewrite H in H0.
assumption.
Qed.

(* Dependent rewrite *)

Require Import JMeq.

Goal forall A B (a:A) (b:B), JMeq a b -> JMeq b a -> True.  
inversion 1; (* Goal is now [JMeq a a -> True] *) dependent rewrite H3.
Undo.
intros; inversion H; dependent rewrite H4 in H0.
Undo.
intros; inversion H; dependent rewrite <- H4 in H0.
Abort.

(* Test conversion between terms with evars that both occur in K-redexes and
   are elsewhere solvable.

   This is quite an artificial example, but it used to work in 8.2.

   Since rewrite supports conversion on terms without metas, it
   was successively unifying (id 0 ?y) and 0 where ?y was not a
   meta but, because coming from a "_", an evar.

   After commit r12440 which unified the treatment of metas and
   evars, it stopped to work. Chung-Kil Hur's Heq package used
   this feature. Solved in r13...
*)

Parameter g : nat -> nat -> nat.
Definition K (x y:nat) := x.

Goal (forall y, g y (K 0 y) = 0) -> g 0 0 = 0.
intros.
rewrite (H _).
reflexivity.
Qed.

Goal (forall y, g (K 0 y) y = 0) -> g 0 0 = 0.
intros.
rewrite (H _).
reflexivity.
Qed.

(* Example of rewriting of a degenerated pattern using the right-most
   argument of the goal. This is sometimes used in contribs, even if
   ad hoc. Here, we have the extra requirement that checking types
   needs delta-conversion *)

Axiom s : forall (A B : Type) (p : A * B), p = (fst p, snd p).
Definition P := (nat * nat)%type.
Goal forall x:P, x = x.
intros. rewrite s.
Abort.

(* Test second-order unification and failure of pattern-unification *)

Goal forall (P: forall Y, Y -> Prop) Y a, Y = nat -> (True -> P Y a) -> False.
intros.
(* The next line used to succeed between June and November 2011 *)
(* causing ill-typed rewriting *)
Fail rewrite H in H0.
Abort.



==> anc/HoTT/coq-HoTT/test-suite/success/rewrite_in.v <==
Require Import Setoid.

Goal forall (P Q : Prop) (f:P->Prop) (p:P), (P<->Q) -> f p -> True.
  intros P Q f p H.
  rewrite H in p || trivial.
Qed.




==> anc/HoTT/coq-HoTT/test-suite/success/rewrite_iterated.v <==
Require Import Arith Omega.

Lemma test : forall p:nat, p<>0 -> p-1+1=p.
Proof.
 intros; omega.
Qed.

(** Test of new syntax for rewrite : ! ? and so on... *)

Lemma but : forall a b c, a<>0 -> b<>0 -> c<>0 ->
 (a-1+1)+(b-1+1)+(c-1+1)=a+b+c.
Proof.
intros.
rewrite test.
Undo.
rewrite test,test.
Undo.
rewrite 2 test. (* or rewrite 2test or rewrite 2!test *)
Undo.
rewrite 2!test,2?test.
Undo.
(*rewrite 4!test.  --> error *)
rewrite 3!test.
Undo.
rewrite <- 3?test.
Undo.
(*rewrite <-?test. --> loops*)
rewrite !test by auto.
reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/searchabout.v <==

(** Test of the different syntaxes of SearchAbout, in particular
    with and without the [ ... ] delimiters *)

SearchAbout plus.
SearchAbout plus mult.
SearchAbout "plus_n".
SearchAbout plus "plus_n".
SearchAbout "*".
SearchAbout "*" "+".

SearchAbout plus inside Peano.
SearchAbout plus mult inside Peano.
SearchAbout "plus_n" inside Peano.
SearchAbout plus "plus_n" inside Peano.
SearchAbout "*" inside Peano.
SearchAbout "*" "+" inside Peano.

SearchAbout plus outside Peano Logic.
SearchAbout plus mult outside Peano Logic.
SearchAbout "plus_n" outside Peano Logic.
SearchAbout plus "plus_n" outside Peano Logic.
SearchAbout "*" outside Peano Logic.
SearchAbout "*" "+" outside Peano Logic.

SearchAbout -"*" "+" outside Logic.
SearchAbout -"*"%nat "+"%nat outside Logic.

SearchAbout [plus].
SearchAbout [plus mult].
SearchAbout ["plus_n"].
SearchAbout [plus "plus_n"].
SearchAbout ["*"].
SearchAbout ["*" "+"].

SearchAbout [plus] inside Peano.
SearchAbout [plus mult] inside Peano.
SearchAbout ["plus_n"] inside Peano.
SearchAbout [plus "plus_n"] inside Peano.
SearchAbout ["*"] inside Peano.
SearchAbout ["*" "+"] inside Peano.

SearchAbout [plus] outside Peano Logic.
SearchAbout [plus mult] outside Peano Logic.
SearchAbout ["plus_n"] outside Peano Logic.
SearchAbout [plus "plus_n"] outside Peano Logic.
SearchAbout ["*"] outside Peano Logic.
SearchAbout ["*" "+"] outside Peano Logic.

SearchAbout [-"*" "+"] outside Logic.
SearchAbout [-"*"%nat "+"%nat] outside Logic.


(** The example in the Reference Manual *)

Require Import ZArith.

SearchAbout Z.mul Z.add "distr".
SearchAbout "+"%Z "*"%Z "distr" -positive -Prop.
SearchAbout (?x * _ + ?x * _)%Z outside OmegaLemmas.


==> anc/HoTT/coq-HoTT/test-suite/success/set.v <==
(* This used to fail in 8.0pl1 *)

Goal forall n, n+n=0->0=n+n.
intros.
set n in * |-.
Abort.

(* This works from 8.4pl1, since merging of different instances of the
   same metavariable in a pattern is done modulo conversion *)

Notation "p .+1" := (S p) (at level 1, left associativity, format "p .+1").

Goal forall (f:forall n, n=0 -> Prop) n (H:(n+n).+1=0), f (n.+1+n) H.
intros.
set (f _ _).
Abort.





==> anc/HoTT/coq-HoTT/test-suite/success/setoid_ring_module.v <==
Require Import Setoid Ring Ring_theory.

Module abs_ring.

Parameters (Coef:Set)(c0 c1 : Coef)
(cadd cmul csub: Coef -> Coef -> Coef)
(copp : Coef -> Coef)
(ceq : Coef -> Coef -> Prop)
(ceq_sym : forall x y, ceq x y -> ceq y x)
(ceq_trans : forall x y z, ceq x y -> ceq y z -> ceq x z)
(ceq_refl : forall x, ceq x x).


Add Relation Coef ceq
  reflexivity proved by ceq_refl symmetry proved by ceq_sym
  transitivity proved by ceq_trans
  as ceq_relation.

Add Morphism cadd with signature ceq ==> ceq ==> ceq as cadd_Morphism.
Admitted.

Add Morphism cmul with signature ceq ==> ceq ==> ceq as cmul_Morphism.
Admitted.

Add Morphism copp with signature ceq ==> ceq as copp_Morphism.
Admitted.

Definition cRth : ring_theory c0 c1 cadd cmul csub copp ceq.
Admitted.

Add Ring CoefRing : cRth.

End abs_ring.
Import abs_ring.

Theorem check_setoid_ring_modules :
  forall a b, ceq (cadd a b) (cadd b a).
intros.
ring.
Qed.


==> anc/HoTT/coq-HoTT/test-suite/success/setoid_test.v <==
Require Import Setoid.

Parameter A : Set.

Axiom eq_dec : forall a b : A, {a = b} + {a <> b}.

Inductive set : Set :=
  | Empty : set
  | Add : A -> set -> set.

Fixpoint In (a : A) (s : set) {struct s} : Prop :=
  match s with
  | Empty => False
  | Add b s' => a = b \/ In a s'
  end.

Definition same (s t : set) : Prop := forall a : A, In a s <-> In a t.

Lemma setoid_set : Setoid_Theory set same.

unfold same; split ; red.
red; auto.

red.
intros.
elim (H a); auto.

intros.
elim (H a); elim (H0 a).
split; auto.
Qed.

Add Setoid set same setoid_set as setsetoid.

Add Morphism In : In_ext.
unfold same; intros a s t H; elim (H a); auto.
Qed.

Lemma add_aux :
 forall s t : set,
 same s t -> forall a b : A, In a (Add b s) -> In a (Add b t).
unfold same; simple induction 2; intros.
rewrite H1.
simpl; left; reflexivity.

elim (H a).
intros.
simpl; right.
apply (H2 H1).
Qed.

Add Morphism Add : Add_ext.
split; apply add_aux.
assumption.

rewrite H.
reflexivity.
Qed.

Fixpoint remove (a : A) (s : set) {struct s} : set :=
  match s with
  | Empty => Empty
  | Add b t =>
      match eq_dec a b with
      | left _ => remove a t
      | right _ => Add b (remove a t)
      end
  end.

Lemma in_rem_not : forall (a : A) (s : set), ~ In a (remove a (Add a Empty)).

intros.
setoid_replace (remove a (Add a Empty)) with Empty.

auto.

unfold same.
split.
simpl.
case (eq_dec a a).
intros e ff; elim ff.

intros; absurd (a = a); trivial.

simpl.
intro H; elim H.
Qed.

Parameter P : set -> Prop.
Parameter P_ext : forall s t : set, same s t -> P s -> P t.

Add Morphism P : P_extt.
intros; split; apply P_ext; (assumption || apply (Seq_sym _ _ setoid_set); assumption).
Qed.

Lemma test_rewrite :
 forall (a : A) (s t : set), same s t -> P (Add a s) -> P (Add a t).
intros.
rewrite <- H.
rewrite H.
setoid_rewrite <- H.
setoid_rewrite H.
setoid_rewrite <- H.
trivial.
Qed.

(* Unifying the domain up to delta-conversion (example from emakarov) *)

Definition id: Set -> Set := fun A => A.
Definition rel : forall A : Set, relation (id A) := @eq.
Definition f: forall A : Set, A -> A := fun A x => x.

Add Relation (id A) (rel A) as eq_rel.

Add Morphism (@f A) : f_morph.
Proof.
unfold rel, f. trivial.
Qed.

(* Submitted by Nicolas Tabareau *)
(* Needs unification.ml to support environments with de Bruijn *)

Goal forall
  (f : Prop -> Prop)
  (Q : (nat -> Prop) -> Prop)
  (H : forall (h : nat -> Prop), Q (fun x : nat => f (h x)) <-> True)
  (h:nat -> Prop),
  Q (fun x : nat => f (Q (fun b : nat => f (h x)))) <-> True.
intros f0 Q H.
setoid_rewrite H.
tauto.
Qed.

(** Check proper refreshing of the lemma application for multiple 
   different instances in a single setoid rewrite. *)

Section mult.
  Context (fold : forall {A} {B}, (A -> B) -> A -> B).
  Context (add : forall A, A -> A).
  Context (fold_lemma : forall {A B f} {eqA : relation B} x, eqA (fold A B f (add A x)) (fold _ _ f x)).
  Context (ab : forall B, A -> B).
  Context (anat : forall A, nat -> A).

Goal forall x, (fold _ _ (fun x => ab A x) (add A x) = anat _ (fold _ _ (ab nat) (add _ x))). 
Proof. intros.
  setoid_rewrite fold_lemma. 
  change (fold A A (fun x0 : A => ab A x0) x = anat A (fold A nat (ab nat) x)).
Abort.

End mult.

(** Current semantics for rewriting with typeclass constraints in the lemma 
   does not fix the instance at the first unification, use [at], or simply rewrite for 
   this semantics. *)

Require Import Arith.

Class Foo (A : Type) := {foo_neg : A -> A ; foo_prf : forall x : A, x = foo_neg x}.
Instance: Foo nat. admit. Defined.
Instance: Foo bool. admit. Defined.

Goal forall (x : nat) (y : bool), beq_nat (foo_neg x) 0 = foo_neg y.
Proof. intros. setoid_rewrite <- foo_prf. change (beq_nat x 0 = y). Abort.

Goal forall (x : nat) (y : bool), beq_nat (foo_neg x) 0 = foo_neg y.
Proof. intros. setoid_rewrite <- @foo_prf at 1. change (beq_nat x 0 = foo_neg y). Abort.



==> anc/HoTT/coq-HoTT/test-suite/success/setoid_test2.v <==
Require Export Setoid.

(* Testare:
   +1. due setoidi con ugualianza diversa sullo stesso tipo
   +2. due setoidi sulla stessa uguaglianza
   +3. due morfismi sulla stessa funzione ma setoidi diversi
   +4. due morfismi sulla stessa funzione e stessi setoidi
   +5. setoid_replace
   +6. solo cammini mal tipati
   +7. esempio (f (g (h E1)))
       dove h:(T1,=1) -> T2, g:T2->(T3,=3), f:(T3,=3)->Prop
   +8. test con occorrenze non lineari del pattern
   +9. test in cui setoid_replace fa direttamente fallback su replace
   10. sezioni
  +11. goal con impl
  +12. testare *veramente* setoid_replace (ora testato solamente il caso
       di fallback su replace)

  Incompatibilita':
    1. full_trivial in setoid_replace
    2. "as ..." per "Add Setoid"
    3. ipotesi permutate in lemma di "Add Morphism"
    4. iff invece di if in "Add Morphism" nel caso di predicati
    5. setoid_replace poteva riscrivere sia c1 in c2 che c2 in c1
       (???? o poteva farlo da destra a sinitra o viceversa? ????)

### Come evitare di dover fare "Require Setoid" prima di usare la
    tattica?

??? scelta: quando ci sono piu' scelte dare un warning oppure fallire?
    difficile quando la tattica e' rewrite ed e' usata in tattiche
    automatiche

??? in test4.v il setoid_rewrite non si puo' sostituire con rewrite
    perche' questo ultimo fallisce per via dell'unificazione

??? ??? <-> non e' sottorelazione di ->. Quindi ora puo' capitare
    di non riuscire a provare goal del tipo A /\ B dove (A, <->) e
    (B, ->) (per esempio)

### Nota: il parsing e pretty printing delle relazioni non e' in synch!
    eq contro (ty,eq). Uniformare

### diminuire la taglia dei proof term

??? il messaggio di errore non e' assolutamente significativo quando
    nessuna marcatura viene trovata

### fare in modo che uscendo da una sezione vengano quantificate le
    relazioni e i morfismi. Hugo: paciugare nel discharge.ml

### implementare relazioni/morfismi quantificati con dei LetIn (che palle...)
    decompose_prod da far diventare simile a un Reduction.dest_arity?
    (ma senza riduzione??? e perche' li' c'e' riduzione?)
    Soluzione da struzzo: fare zeta-conversione.

### fare in modo che impl sia espanso nel lemma di compatibilita' del
    morfismo (richiesta di Marco per poter fare Add Hing)

??? snellire la sintassi omettendo "proved by" come proposto da Marco?  ;-(

### non capisce piu' le riscritture con uguaglianze quantificate (almeno
    nell'esempio di Marco)
### Bas Spitters: poter dichiarare che ogni variabile nel contesto di tipo
    un setoid_function e' un morfismo

### unificare le varie check_...
### sostituire a Use_* una sola eccezione Optimize

  Implementare:
   -2. user-defined subrelations && user-proved subrelations
   -1. trucco di Bruno

  Sorgenti di inefficacia:
    1. scelta del setoide di default per un sostegno: per farlo velocemente
       ci vorrebbe una tabella hash; attualmente viene fatta una ricerca
       lineare sul range della setoid_table

  Vantaggi rispetto alla vecchia tattica:
    1. permette di avere setoidi differenti con lo stesso sostegno,
       ma equivalenza differente
    2. accetta setoidi differenti con lo stesso sostegno e stessa
       equivalenza, scegliendo a caso quello da usare (proof irrelevance)
    3. permette di avere morfismi differenti sulla stessa funzione
       se hanno dominio o codominio differenti
    4. accetta di avere morfismi differenti sulla stessa funzione e con
       lo stesso dominio e codominio, scegliendo a caso quello da usare
       (proof irrelevance)
    5. quando un morfismo viene definito, se la scelta del dominio o del
       codominio e' ambigua l'utente puo' esplicitamente disambiguare
       la scelta fornendo esplicitamente il "tipo" del morfismo
    6. permette di gestire riscritture ove ad almeno una funzione venga
       associato piu' di un morfismo. Vengono automaticamente calcolate
       le scelte globali che rispettano il tipaggio.
    7. se esistono piu' scelte globali che rispettano le regole di tipaggio
       l'utente puo' esplicitamente disambiguare la scelta globale fornendo
       esplicitamente la scelta delle side conditions generate.
    8. nel caso in cui la setoid_replace sia stata invocata al posto
       della replace la setoid_replace invoca direttamente la replace.
       Stessa cosa per la setoid_rewrite.
    9. permette di gestire termini in cui il prefisso iniziale dell'albero
       (fino a trovare il termine da riscrivere) non sia formato esclusivamente
       da morfismi il cui dominio e codominio sia un setoide.
       Ovvero ammette anche morfismi il cui dominio e/o codominio sia
       l'uguaglianza di Leibniz. (Se entrambi sono uguaglianze di Leibniz
       allora il setoide e' una semplice funzione).
   10. [setoid_]rewrite ... in ...
       setoid_replace ... in ...
       [setoid_]reflexivity
       [setoid_]transitivity ...
       [setoid_]symmetry
       [setoid_]symmetry in ...
   11. permette di dichiarare dei setoidi/relazioni/morfismi in un module
       type
   12. relazioni, morfismi e setoidi quantificati
*)

Axiom S1: Set.
Axiom eqS1: S1 -> S1 -> Prop.
Axiom SetoidS1 : Setoid_Theory S1 eqS1.
Add Setoid S1 eqS1 SetoidS1 as S1setoid.

Instance eqS1_default : DefaultRelation eqS1.

Axiom eqS1': S1 -> S1 -> Prop.
Axiom SetoidS1' : Setoid_Theory S1 eqS1'.
Axiom SetoidS1'_bis : Setoid_Theory S1 eqS1'.
Add Setoid S1 eqS1' SetoidS1' as S1setoid'.
Add Setoid S1 eqS1' SetoidS1'_bis as S1setoid''.

Axiom S2: Set.
Axiom eqS2: S2 -> S2 -> Prop.
Axiom SetoidS2 : Setoid_Theory S2 eqS2.
Add Setoid S2 eqS2 SetoidS2 as S2setoid.

Axiom f : S1 -> nat -> S2.
Add Morphism f : f_compat. Admitted.
Add Morphism f : f_compat2. Admitted.

Theorem test1: forall x y, (eqS1 x y) -> (eqS2 (f x 0) (f y 0)).
 intros.
 rewrite H.
 reflexivity.
Qed.

Theorem test1': forall x y, (eqS1 x y) -> (eqS2 (f x 0) (f y 0)).
 intros.
 setoid_replace x with y.
 reflexivity.
 assumption.
Qed.

Axiom g : S1 -> S2 -> nat.
Add Morphism g : g_compat. Admitted.

Axiom P : nat -> Prop.
Theorem test2:
 forall x x' y y', (eqS1 x x') -> (eqS2 y y') -> (P (g x' y')) -> (P (g x y)).
 intros.
 rewrite H.
 rewrite H0.
 assumption.
Qed.

Theorem test3:
 forall x x' y y',
  (eqS1 x x') -> (eqS2 y y') -> (P (S (g x' y'))) -> (P (S (g x y))).
 intros.
 rewrite H.
 rewrite H0.
 assumption.
Qed.

Theorem test4:
 forall x x' y y', (eqS1 x x') -> (eqS2 y y') -> (S (g x y)) = (S (g x' y')).
 intros.
 rewrite H.
 rewrite H0.
 reflexivity.
Qed.

Theorem test5:
 forall x x' y y', (eqS1 x x') -> (eqS2 y y') -> (S (g x y)) = (S (g x' y')).
 intros.
 setoid_replace (g x y) with (g x' y').
 reflexivity.
 rewrite <- H0.
 rewrite H.
 reflexivity.
Qed.

Axiom f_test6 : S2 -> Prop.
Add Morphism f_test6 : f_test6_compat. Admitted.

Axiom g_test6 : bool -> S2.
Add Morphism g_test6 : g_test6_compat. Admitted.

Axiom h_test6 : S1 -> bool.
Add Morphism h_test6 : h_test6_compat. Admitted.

Theorem test6:
 forall E1 E2, (eqS1 E1 E2) -> (f_test6 (g_test6 (h_test6 E2))) ->
  (f_test6 (g_test6 (h_test6 E1))).
 intros.
 rewrite  H.
 assumption.
Qed.

Theorem test7:
 forall E1 E2 y y', (eqS1 E1 E2) -> (eqS2 y y') ->
  (f_test6 (g_test6 (h_test6 E2))) ->
   (f_test6 (g_test6 (h_test6 E1))) /\ (S (g E1 y')) = (S (g E2 y')).
  intros.
  rewrite H.
  split; [assumption | reflexivity].
Qed.

Axiom S1_test8: Set.
Axiom eqS1_test8: S1_test8 -> S1_test8 -> Prop.
Axiom SetoidS1_test8 : Setoid_Theory S1_test8 eqS1_test8.
Add Setoid S1_test8 eqS1_test8 SetoidS1_test8 as S1_test8setoid.

Instance eqS1_test8_default : DefaultRelation eqS1_test8.

Axiom f_test8 : S2 -> S1_test8.
Add Morphism f_test8 : f_compat_test8. Admitted.

Axiom eqS1_test8': S1_test8 -> S1_test8 -> Prop.
Axiom SetoidS1_test8' : Setoid_Theory S1_test8 eqS1_test8'.
Add Setoid S1_test8 eqS1_test8' SetoidS1_test8' as S1_test8setoid'.

(*CSC: for test8 to be significant I want to choose the setoid
  (S1_test8, eqS1_test8'). However this does not happen and
  there is still no syntax for it ;-( *)
Axiom g_test8 : S1_test8 -> S2.
Add Morphism g_test8 : g_compat_test8. Admitted.

Theorem test8:
 forall x x': S2, (eqS2 x x') ->
  (eqS2 (g_test8 (f_test8 x)) (g_test8 (f_test8 x'))).
  intros.
  rewrite H.
Abort.

(*Print Setoids.*)



==> anc/HoTT/coq-HoTT/test-suite/success/setoid_test_function_space.v <==
Require Export Setoid.
Set Implicit Arguments.
Section feq.
Variables A B:Type.
Definition feq (f g: A -> B):=forall a, (f a)=(g a).
Infix "=f":= feq  (at level 80, right associativity).
Hint Unfold feq.

Lemma feq_refl: forall f, f =f f.
intuition.
Qed.

Lemma feq_sym: forall f g, f =f g-> g =f f.
intuition.
Qed.

Lemma feq_trans: forall f g h, f =f g-> g =f h -> f  =f h.
unfold feq. intuition.
rewrite H.
auto.
Qed.
End feq.
Infix "=f":= feq  (at level 80, right associativity).
Hint Unfold feq. Hint Resolve feq_refl feq_sym feq_trans.

Variable K:(nat -> nat)->Prop.
Variable K_ext:forall a b, (K a)->(a =f b)->(K b).

Add Parametric Relation (A B : Type) : (A -> B) (@feq A B)
 reflexivity proved by (@feq_refl A B)
 symmetry proved by (@feq_sym A B)
 transitivity proved by (@feq_trans A B) as funsetoid.

Add Morphism K with signature (@feq nat nat) ==> iff as K_ext1.
intuition. apply (K_ext H0 H).
intuition. assert (y =f x);auto.  apply (K_ext H0 H1).
Qed.

Lemma three:forall n, forall a, (K a)->(a =f (fun m => (a (n+m))))-> (K (fun m
=> (a (n+m)))).
intuition.
setoid_rewrite <- H0.
assumption.
Qed.



==> anc/HoTT/coq-HoTT/test-suite/success/simpl.v <==
(* Check that inversion of names of mutual inductive fixpoints works *)
(* (cf bug #1031) *)

Inductive tree : Set :=
| node : nat -> forest -> tree
with forest    : Set :=
| leaf : forest
| cons : tree    -> forest   -> forest
    .
Definition copy_of_compute_size_forest :=
fix copy_of_compute_size_forest (f:forest) : nat :=
  match f with
  | leaf => 1
  | cons t f0 => copy_of_compute_size_forest f0 + copy_of_compute_size_tree t
  end
with copy_of_compute_size_tree (t:tree) : nat :=
  match t with
  | node _ f => 1 + copy_of_compute_size_forest f
  end for copy_of_compute_size_forest
.
Eval simpl in (copy_of_compute_size_forest leaf).


(* Another interesting case: Hrec has to occurrences: one cannot be folded
   back to f while the second can. *)
Parameter g : (nat->nat)->nat->nat->nat.

Definition f (n n':nat) :=
  nat_rec (fun _ => nat -> nat)
    (fun x => x)
    (fun k Hrec => g Hrec (Hrec k))
    n n'.

Goal forall a b, f (S a) b = b.
intros.
simpl.
admit.
Qed. (* Qed will fail if simpl performs eta-expansion *)

(* Yet another example. *)

Require Import List.

Goal forall A B (a:A) l f (i:B), fold_right f i ((a :: l))=i.
simpl.
admit.
Qed. (* Qed will fail if simplification is incorrect (de Bruijn!) *)


==> anc/HoTT/coq-HoTT/test-suite/success/simpl_tuning.v <==
(* as it is dynamically inferred by simpl *)
Arguments minus !n / m.

Lemma foo x y : S (S x) - S y = 0.
simpl.
match goal with |- (match y with O => S x | S _ => _ end = 0) => idtac end.
Abort. 

(* we avoid exposing a match *)
Arguments minus n m : simpl nomatch. 

Lemma foo x : minus 0 x = 0.
simpl.
match goal with |- (0 = 0) => idtac end.
Abort.

Lemma foo x y : S (S x) - S y = 0.
simpl.
match goal with |- (S x - y = 0) => idtac end.
Abort.

Lemma foo x y : S (S x) - (S (match y with O => O | S z => S z end)) = 0.
simpl.
match goal with |-(S x - (match y with O => _ | S _ => _ end) = 0) => idtac end.
Abort.

(* we unfold as soon as we have 1 args, but we avoid exposing a match *)
Arguments minus n / m : simpl nomatch. 

Lemma foo : minus 0 = fun x => 0.
simpl.
match goal with |- minus 0 = _ => idtac end.
Abort.
(* This does not work as one may expect. The point is that simpl is implemented
   as "strong (whd_simpl_state)" and after unfolding minus you have
   (fun m => match 0 => 0 | S n => ...) that is already in whd and exposes
   a match, that of course "strong" would reduce away but at that stage
   we don't know, and reducing by hand under the lambda is against whd *) 

(* extra tuning for the usual heuristic *)
Arguments minus !n / m : simpl nomatch. 

Lemma foo x y : S (S x) - S y = 0.
simpl.
match goal with |- (S x - y = 0) => idtac end.
Abort.

Lemma foo x y : S (S x) - (S (match y with O => O | S z => S z end)) = 0.
simpl.
match goal with |-(S x - (match y with O => _ | S _ => _ end) = 0) => idtac end.
Abort.

(* full control *)
Arguments minus !n !m /.

Lemma foo x y : S (S x) - S y = 0.
simpl.
match goal with |- (S x - y = 0) => idtac end.
Abort.

Lemma foo x y : S (S x) - (S (match y with O => O | S z => S z end)) = 0.
simpl.
match goal with |-(S x - (match y with O => _ | S _ => _ end) = 0) => idtac end.
Abort.

(* omitting /, that being immediately after the last ! is irrelevant *)
Arguments minus !n !m.

Lemma foo x y : S (S x) - S y = 0.
simpl.
match goal with |- (S x - y = 0) => idtac end.
Abort.

Lemma foo x y : S (S x) - (S (match y with O => O | S z => S z end)) = 0.
simpl.
match goal with |-(S x - (match y with O => _ | S _ => _ end) = 0) => idtac end.
Abort.

Definition pf (D1 C1 : Type) (f : D1 -> C1) (D2 C2 : Type) (g : D2 -> C2) := 
  fun x => (f (fst x), g (snd x)).

Delimit Scope foo_scope with F.
Notation "@@" := nat (only parsing) : foo_scope.
Notation "@@" := (fun x => x) (only parsing).

Arguments pf {D1%F C1%type} f [D2 C2] g x : simpl never.

Lemma foo x : @pf @@ nat @@ nat nat @@ x = pf @@ @@ x.
Abort.

Definition fcomp A B C f (g : A -> B) (x : A) : C := f (g x).

(* fcomp is unfolded if applied to 6 args *)
Arguments fcomp {A B C}%type f g x /.

Notation "f \o g" := (fcomp f g) (at level 50).

Lemma foo (f g h : nat -> nat) x : pf (f \o g) h x = pf f h (g (fst x), snd x).
simpl.
match goal with |- (pf (f \o g) h x = _) => idtac end.
case x; intros x1 x2. 
simpl.
match goal with |- (pf (f \o g) h _ = pf f h _) => idtac end.
unfold pf; simpl.
match goal with |- (f (g x1), h x2) = (f (g x1), h x2) => idtac end.
Abort. 

Definition volatile := fun x : nat => x.
Arguments volatile /.

Lemma foo : volatile = volatile.
simpl.
match goal with |- (fun _ => _) = _ => idtac end.
Abort.

Set Implicit Arguments.

Section S1.

Variable T1 : Type.

Section S2.

Variable T2 : Type.

Fixpoint f (x : T1) (y : T2) n (v : unit) m {struct n} : nat :=
  match n, m with
  | 0,_ => 0
  | S _, 0 => n
  | S n', S m' => f x y n' v m' end.

Global Arguments f x y !n !v !m.

Lemma foo x y n m : f x y (S n) tt m = f x y (S n) tt (S m).
simpl.
match goal with |- (f _ _ _ _ _ = f _ _ _ _ _) => idtac end.
Abort.

End S2.

Lemma foo T x y n m : @f T x y (S n) tt m = @f T x y (S n) tt (S m).
simpl.
match goal with |- (f _ _ _ _ _ = f _ _ _ _ _) => idtac end.
Abort.

End S1.

Arguments f : clear implicits and scopes.



==> anc/HoTT/coq-HoTT/test-suite/success/specialize.v <==

Goal forall a b c : nat,  a = b -> b = c -> forall d, a+d=c+d.
intros.

(* "compatibility" mode: specializing a global name
   means a kind of generalize *)

specialize eq_trans. intros _.
specialize eq_trans with (1:=H)(2:=H0). intros _.
specialize eq_trans with (x:=a)(y:=b)(z:=c). intros _.
specialize eq_trans with (1:=H)(z:=c). intros _.
specialize eq_trans with nat a b c. intros _.
specialize (@eq_trans nat). intros _.
specialize (@eq_trans _ a b c). intros _.
specialize (eq_trans (x:=a)). intros _.
specialize (eq_trans (x:=a)(y:=b)). intros _.
specialize (eq_trans H H0). intros _.
specialize (eq_trans H0 (z:=b)). intros _.

(* local "in place" specialization *)
assert (Eq:=eq_trans).

specialize Eq.
specialize Eq with (1:=H)(2:=H0). Undo.
specialize Eq with (x:=a)(y:=b)(z:=c). Undo.
specialize Eq with (1:=H)(z:=c). Undo.
specialize Eq with nat a b c. Undo.
specialize (Eq nat). Undo.
specialize (Eq _ a b c). Undo.
(* no implicit argument for Eq, hence no (Eq (x:=a)) *)
specialize (Eq _ _ _ _ H H0). Undo.
specialize (Eq _ _ _ b H0). Undo.

(*
(** strange behavior to inspect more precisely *)

(* 1) proof aspect : let H:= ... in (fun H => ..) H
    presque ok... *)

(* 2) echoue moins lorsque zero premise de mangé *)
specialize eq_trans with (1:=Eq).  (* mal typé !! *)

(* 3) *)
specialize eq_trans with _ a b c. intros _.
(* Anomaly: Evar ?88 was not declared. Please report. *)
*)

Abort.

==> anc/HoTT/coq-HoTT/test-suite/success/telescope_canonical.v <==
Structure Inner := mkI { is :> Type }.
Structure Outer := mkO { os :> Inner }.
Canonical Structure natInner := mkI nat.
Canonical Structure natOuter := mkO natInner.
Definition hidden_nat := nat.
Axiom P : forall S : Outer, is (os S) -> Prop.
Lemma test1 (n : hidden_nat) : P _ n.
Admitted.

Structure Pnat := mkP { getp : nat }.
Definition my_getp := getp.
Axiom W : nat -> Prop.

(* Fix *)
Canonical Structure add1Pnat n := mkP (plus n 1).
Definition test_fix n := (refl_equal _ : W (my_getp _)  = W (n + 1)).

(* Case *)
Definition pred n := match n with 0 => 0 | S m => m end.
Canonical Structure predSS n := mkP (pred n).
Definition test_case x := (refl_equal _ : W (my_getp _)  = W (pred x)).
Fail Definition test_case' := (refl_equal _ : W (my_getp _)  = W (pred 0)).

Canonical Structure letPnat' := mkP 0.
Definition letin := (let n := 0 in n).
Definition test4 := (refl_equal _ : W (getp _)  = W letin).
Definition test41 := (refl_equal _ : W (my_getp _)  = W letin).
Definition letin2 (x : nat) := (let n := x in n).
Canonical Structure letPnat'' x := mkP (letin2 x).
Definition test42 x := (refl_equal _ : W (my_getp _)  = W (letin2 x)).
Fail Definition test42' x := (refl_equal _ : W (my_getp _)  = W x).

Structure Morph := mkM { f :> nat -> nat }.
Definition my_f := f.
Axiom Q : (nat -> nat) -> Prop.

(* Lambda *)
Canonical Structure addMorh x := mkM (plus x).
Definition test_lam x := (refl_equal _ : Q (my_f _) = Q (plus x)).
Definition test_lam' := (refl_equal _ : Q (my_f _) = Q (plus 0)).

(* Simple tests to justify Sort and Prod as "named". 
   They are already normal, so they cannot loose their names, 
   but still... *)
Structure Sot := mkS { T : Type }.
Axiom R : Type -> Prop.
Canonical Structure tsot := mkS (Type).
Definition test_sort := (refl_equal _ : R (T _) = R Type).
Canonical Structure tsot2 := mkS (nat -> nat).
Definition test_prod := (refl_equal _ : R (T _) = R (nat -> nat)).

(* Var *)
Section Foo.
Variable v : nat.
Definition my_v := v.
Canonical Structure vP := mkP my_v.
Definition test_var := (refl_equal _ : W (getp _)  = W my_v).
Canonical Structure vP' := mkP v.
Definition test_var' := (refl_equal _ : W (my_getp _)  = W my_v).
End Foo.

(* Rel *)
Definition test_rel v := (refl_equal _ : W (my_getp _)  = W (my_v v)).
Goal True.
pose (x := test_rel 2).
match goal with x := _ : W (my_getp (vP 2)) = _ |- _ => idtac end.
apply I.
Qed.






==> anc/HoTT/coq-HoTT/test-suite/success/unfold.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(* Test le Hint Unfold sur des var locales *)

Section toto.
Let EQ := @eq.
Goal EQ nat 0 0.
Hint Unfold EQ.
auto.
Qed.

(* Check regular failure when statically existing ref does not exist
   any longer at run time *)

Goal let x := 0 in True.
intro x.
Fail (clear x; unfold x).
Abort.


==> anc/HoTT/coq-HoTT/test-suite/success/unicode_utf8.v <==
(** PARSER TESTS *)

(** Check correct separation of identifiers followed by unicode symbols *)
Notation "x ⊕ w" := (plus x w) (at level 30).
Check fun x => x⊕x.

(** Check Greek letters *)
Definition test_greek : nat -> nat := fun Δ => Δ.
Parameter ℝ : Set.
Parameter π : ℝ.

(** Check indices *)
Definition test_indices : nat -> nat := fun x₁ => x₁.
Definition π₂ := snd.

(** More unicode in identifiers *)
Definition αβ_áà_אב := 0.


(** UNICODE IN STRINGS *)

Require Import List Ascii String.
Open Scope string_scope.

Definition test_string := "azertyαβ∀ééé".
Eval compute in length test_string.
 (** last six "chars" are unicode, hence represented by 2 bytes,
     except the forall which is 3 bytes *)

Fixpoint string_to_list s :=
  match s with
    | EmptyString => nil
    | String c s => c :: string_to_list s
  end.

Eval compute in (string_to_list test_string).
 (** for instance, α is \206\177 whereas ∀ is \226\136\128 *)
Close Scope string_scope.



(** INTERFACE TESTS *)

Require Import Utf8.

(** Printing of unicode notation, in *goals* *)
Lemma test : forall A:Prop, A -> A.
Proof.
auto.
Qed.

(** Parsing of unicode notation, in *goals* *)
Lemma test2 : ∀A:Prop, A → A.
Proof.
intro.
intro.
auto.
Qed.

(** Printing of unicode notation, in *response* *)
Check fun (X:Type)(x:X) => x.

(** Parsing of unicode notation, in *response* *)
Check ∀Δ, Δ → Δ.
Check ∀x, x=0 ∨ x=0 → x=0.


(** ISSUES: *)

Notation "x ≠ y" := (x<>y) (at level 70).

Notation "x ≤ y" := (x<=y) (at level 70, no associativity).

(** First Issue : ≤ is attached to "le" of nat, not to notation <= *)

Require Import ZArith.
Open Scope Z_scope.
Locate "≤". (* still le, not Z.le *)
Notation "x ≤ y" := (x<=y) (at level 70, no associativity).
Locate "≤".
Close Scope Z_scope.

(** ==> How to proceed modularly ? *)


(** Second Issue : notation for -> generates useless parenthesis
   if followed by a binder *)

Check 0≠0 → ∀x:nat,x=x.

(** Example of real situation : *)

Definition pred : ∀x, x≠0 → ∃y, x = S y.
Proof.
destruct x.
destruct 1; auto.
intros _.
exists x; auto.
Defined.

Print pred.





==> anc/HoTT/coq-HoTT/test-suite/success/unification.v <==
Let test_stack_unification_interaction_with_delta A
  : (if negb _ then true else false) = if orb false (negb A) then true else false
  := eq_refl.

(* Test patterns unification *)

Lemma l1 : (forall P, (exists x:nat, P x) -> False)
         -> forall P, (exists x:nat, P x /\ P x) -> False.
Proof.
intros; apply (H _ H0).
Qed.

Lemma l2 :  forall A:Set, forall Q:A->Set,
           (forall (P: forall x:A, Q x -> Prop),
                   (exists x:A, exists y:Q x, P x y) -> False)
         -> forall (P: forall x:A, Q x -> Prop),
                   (exists x:A, exists y:Q x, P x y /\ P x y) -> False.
Proof.
intros; apply (H _ H0).
Qed.

Lemma l3 : (forall P, ~(exists x:nat, P x))
         -> forall P:nat->Prop, ~(exists x:nat, P x -> P x).
Proof.
intros; apply H.
Qed.

  (* Feature introduced June 2011 *)

Lemma l7 : forall x (P:nat->Prop), (forall f, P (f x)) -> P (x+x).
Proof.
intros x P H; apply H.
Qed.

(* Example submitted for Zenon *)

Axiom zenon_noteq : forall T : Type, forall t : T, ((t <> t) -> False).
Axiom zenon_notall : forall T : Type, forall P : T -> Prop,
  (forall z : T, (~(P z) -> False)) -> (~(forall x : T, (P x)) -> False).

  (* Must infer "P := fun x => x=x" in zenon_notall *)
Check (fun _h1 => (zenon_notall nat _ (fun _T_0 =>
          (fun _h2 => (zenon_noteq _ _T_0 _h2))) _h1)).


(* Core of an example submitted by Ralph Matthes (#849)

   It used to fail because of the K-variable x in the type of "sum_rec ..."
   which was not in the scope of the evar ?B. Solved by a head
   beta-reduction of the type "(fun _ : unit + unit => L unit) x" of
   "sum_rec ...". Shall we used more reduction when solving evars (in
   real_clean)?? Is there a risk of starting too long reductions?

   Note that the example originally came from a non re-typable
   pretty-printed term (the checked term is actually re-printed the
   same form it is checked).
*)

Set Implicit Arguments.
Inductive L (A:Set) : Set := c : A -> L A.
Parameter f: forall (A:Set)(B:Set), (A->B) -> L A -> L B.
Parameter t: L (unit + unit).

Check (f (fun x : unit + unit =>
  sum_rec (fun _ : unit + unit => L unit)
    (fun y => c y) (fun y => c y) x) t).


(* Test patterns unification in apply *)

Require Import Arith.
Parameter x y : nat.
Parameter G:x=y->x=y->Prop.
Parameter K:x<>y->x<>y->Prop.
Lemma l4 : (forall f:x=y->Prop, forall g:x<>y->Prop,
            match eq_nat_dec x y with left a => f a | right a => g a end)
   -> match eq_nat_dec x y with left a => G a a | right a => K a a end.
Proof.
intros.
apply H.
Qed.


(* Test unification modulo eta-expansion (if possible) *)

(* In this example, two instances for ?P (argument of hypothesis H) can be
   inferred (one is by unifying the type [Q true] and [?P true] of the
   goal and type of [H]; the other is by unifying the argument of [f]);
   we need to unify both instances up to allowed eta-expansions of the
   instances (eta is allowed if the meta was applied to arguments)

   This used to fail before revision 9389 in trunk
*)

Lemma l5 :
   forall f : (forall P, P true), (forall P, f P = f P) ->
   forall Q, f (fun x => Q x) = f (fun x => Q x).
Proof.
intros.
apply H.
Qed.

(* Feature deactivated in commit 14189 (see commit log)
(* Test instanciation of evars by unification *)

Goal (forall x, 0 + x = 0 -> True) -> True.
intros; eapply H.
rewrite <- plus_n_Sm. (* should refine ?x with S ?x' *)
Abort.
*)

(* Check handling of identity equation between evars *)
(* The example failed to pass until revision 10623 *)

Lemma l6 :
  (forall y, (forall x, (forall z, y = 0 -> y + z = 0) -> y + x = 0) -> True)
  -> True.
intros.
eapply H.
intros.
apply H0. (* Check that equation ?n[H] = ?n[H] is correctly considered true *)
reflexivity.
Qed.

(* Check treatment of metas erased by K-redexes at the time of turning
   them to evas *)

Inductive nonemptyT (t : Type) : Prop := nonemptyT_intro : t -> nonemptyT t.
Goal True.
try case nonemptyT_intro. (* check that it fails w/o anomaly *)
Abort.

(* Test handling of return type and when it is decided to make the
   predicate dependent or not - see "bug" #1851 *)

Goal forall X (a:X) (f':nat -> X), (exists f : nat -> X, True).
intros.
exists (fun n => match n with O => a | S n' => f' n' end).
constructor.
Qed.

(* Check use of types in unification (see Andrej Bauer's mail on
   coq-club, June 1 2009; it did not work in 8.2, probably started to
   work after Sozeau improved support for the use of types in unification) *)

Goal (forall (A B : Set) (f : A -> B), (fun x => f x) = f) ->
 forall (A B C : Set) (g : (A -> B) -> C) (f : A -> B), g (fun x => f x) = g f.
Proof.
  intros.
  rewrite H with (f:=f0).
Abort.

(* Three tests provided by Dan Grayson as part of a custom patch he
   made for a more powerful "destruct" for handling Voevodsky's
   Univalent Foundations. The test checks if second-order matching in
   tactic unification is able to guess by itself on which dependent
   terms to abstract so that the elimination predicate is well-typed *)

Definition test1 (X : Type) (x : X) (fxe : forall x1 : X, identity x1 x1) :
  identity (fxe x) (fxe x).
Proof. destruct (fxe x). apply identity_refl. Defined.

(* a harder example *)

Definition UU := Type .
Inductive paths {T:Type}(t:T): T -> UU := idpath: paths t t.
Inductive foo (X0:UU) (x0:X0) : forall (X:UU)(x:X), UU := newfoo : foo x0 x0.
Definition idonfoo {X0:UU} {x0:X0} {X1:UU} {x1:X1} : foo x0 x1 -> foo x0 x1.
Proof. intros t. exact t. Defined.

Lemma test2 (T:UU) (t:T) (k : foo t t) : paths k (idonfoo k).
Proof.
  destruct k.
  apply idpath.
Defined.

(* an example with two constructors *)

Inductive foo' (X0:UU) (x0:X0) : forall (X:UU)(x:X), UU :=
| newfoo1 : foo' x0 x0
| newfoo2 : foo' x0 x0 .
Definition idonfoo' {X0:UU} {x0:X0} {X1:UU} {x1:X1} :
  foo' x0 x1 -> foo' x0 x1.
Proof. intros t. exact t. Defined.
Lemma test3 (T:UU) (t:T) (k : foo' t t) : paths k (idonfoo' k).
Proof.
  destruct k.
  apply idpath.
  apply idpath.
Defined.


==> anc/HoTT/coq-HoTT/test-suite/success/univers.v <==
(* This requires cumulativity *)

Definition Type2 := Type.
Definition Type1 : Type2 := Type.

Lemma lem1 : (True -> Type1) -> Type2.
intro H.
apply H.
exact I.
Qed.

Lemma lem2 :
 forall (A : Type) (P : A -> Type) (x : A),
 (forall y : A, x = y -> P y) -> P x.
auto.
Qed.

Lemma lem3 : forall P : Prop, P.
intro P; pattern P.
apply lem2.
Abort.

(* Check managing of universe constraints in inversion *)
(* Bug report #855 *)

Inductive dep_eq : forall X : Type, X -> X -> Prop :=
  | intro_eq : forall (X : Type) (f : X), dep_eq X f f
  | intro_feq :
      forall (A : Type) (B : A -> Type),
      let T := forall x : A, B x in
      forall (f g : T) (x : A), dep_eq (B x) (f x) (g x) -> dep_eq T f g.

Require Import Relations.

Theorem dep_eq_trans : forall X : Type, transitive X (dep_eq X).
Proof.
  unfold transitive.
  intros X f g h H1 H2.
  inversion H1.
Abort.


(* Submitted by Bas Spitters (bug report #935) *)

(* This is a problem with the status of the type in LetIn: is it a
   user-provided one or an inferred one? At the current time, the
   kernel type-check the type in LetIn, which means that it must be
   considered as user-provided when calling the kernel. However, in
   practice it is inferred so that a universe refresh is needed to set
   its status as "user-provided".

   Especially, universe refreshing was not done for "set/pose" *)

Lemma ind_unsec : forall Q : nat -> Type, True.
intro.
set (C := forall m, Q m -> Q m).
exact I.
Qed.

(* Submitted by Danko Ilik (bug report #1507); related to LetIn *)

Record U : Type := { A:=Type; a:A }.


==> anc/HoTT/coq-HoTT/test-suite/success/universes-coercion.v <==
(* This example used to emphasize the absence of LEGO-style universe
   polymorphism; Matthieu's improvements of typing on 2011/3/11 now
   makes (apparently) that Amokrane's automatic eta-expansion in the
   coercion mechanism works; this makes its illustration as a "weakness"
   of universe polymorphism obsolete (example submitted by Randy Pollack).

   Note that this example is not an evidence that the current
   non-kernel eta-expansion behavior is the most expected one.  
*)

Parameter K : forall T : Type, T -> T.
Check (K (forall T : Type, T -> T) K).

(*
   note that the inferred term is
     "(K (forall T (* u1 *) : Type, T -> T) (fun T:Type (* u1 *) => K T))"
   which is not eta-equivalent to 
     "(K (forall T : Type, T -> T) K"
   because the eta-expansion of the latter
     "(K (forall T : Type, T -> T) (fun T:Type (* u2 *) => K T)"
  assuming K of type "forall T (* u2 *) : Type, T -> T"
*)


==> anc/HoTT/coq-HoTT/test-suite/typeclasses/NewSetoid.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Certified Haskell Prelude.
 * Author: Matthieu Sozeau
 * Institution: LRI, CNRS UMR 8623 - UniversitÃcopyright Paris Sud
 *              91405 Orsay, France *)

Require Import Coq.Program.Program.

Set Implicit Arguments.
Unset Strict Implicit.

Require Import Coq.Classes.SetoidTactics.

Goal not True == not (not False) -> ((not True -> True)) \/ True.
  intros.
  clrewrite H.
  clrewrite <- H.
  right ; auto.
Defined.

Definition reduced_thm := Eval compute in Unnamed_thm.

(* Print reduced_thm. *)

Lemma foo [ Setoid a R ] : True. (* forall x y, R x y -> x -> y. *)
Proof.
  intros.
  Print respect2.
  pose setoid_morphism.
  pose (respect2 (b0:=b)).
  simpl in b0.
  unfold binary_respectful in b0.
  pose (arrow_morphism R).
  pose (respect2 (b0:=b1)).
  unfold binary_respectful in b2.

  pose (eq_morphism (A:=a)).
  pose (respect2 (b0:=b3)).
  unfold binary_respectful in b4.
  exact I.
Qed.

Goal forall A B C (H : A <-> B) (H' : B <-> C), A /\ B <-> B /\ C.
  intros.
  Set Printing All.
  Print iff_morphism.
  clrewrite H.
  clrewrite H'.
  reflexivity.
Defined.

Goal forall A B C (H : A <-> B) (H' : B <-> C), A /\ B <-> B /\ C.
  intros.
  rewrite H.
  rewrite H'.
  reflexivity.
Defined.

Require Import Setoid_tac.
Require Import Setoid_Prop.

(* Print Unnamed_thm0. *)
(* Print Unnamed_thm1. *)




==> anc/HoTT/coq-HoTT/test-suite/typeclasses/clrewrite.v <==

Set Implicit Arguments.
Unset Strict Implicit.

Require Import Coq.Classes.Equivalence.

Section Equiv.
  Context [ Equivalence A eqA ].

  Variables x y z w : A.

  Goal eqA x y -> eqA y x.
    intros H ; clrewrite H.
    refl.
  Qed.

  Tactic Notation "simpl" "*" := auto || relation_tac.

  Goal eqA x y -> eqA y x /\ True.
    intros H ; clrewrite H.
    split ; simpl*.
  Qed.

  Goal eqA x y -> eqA y x /\ eqA x x.
    intros H ; clrewrite H.
    split ; simpl*.
  Qed.

  Goal eqA x y -> eqA y z -> eqA x y.
    intros H.
    clrewrite H.
    intro. refl.
  Qed.

  Goal eqA x y -> eqA z y -> eqA x y.
    intros H.
    clrewrite <- H at 2.
    clrewrite <- H at 1.
    intro. refl.
  Qed.

  Opaque complement.

  Print iff_inverse_impl_binary_morphism.

  Goal eqA x y -> eqA x y -> eqA x y.
    intros H.
    clrewrite H.
    intro. refl.
  Qed.

  Goal eqA x y -> eqA x y -> eqA x y.
    intros H.
    clrewrite <- H.
    refl.
  Qed.

  Goal eqA x y -> True /\ True /\ False /\ eqA x x -> True /\ True /\ False /\ eqA x y.
  Proof.
    intros.
    clrewrite <- H.
    apply H0.
  Qed.

End Equiv.

Section Trans.
  Context [ Transitive A R ].

  Variables x y z w : A.

  Tactic Notation "simpl" "*" := auto || relation_tac.

(*   Typeclasses eauto := debug. *)

  Goal R x y -> R y x -> R y y -> R x x.
  Proof with auto.
    intros H H' H''.

    clrewrite <- H' at 2.
    clrewrite H at 1...
  Qed.

  Goal R x y -> R y z -> R x z.
    intros H.
    clrewrite H.
    refl.
  Qed.

  Goal R x y -> R z y -> R x y.
    intros H.
    clrewrite <- H at 2.
    intro.
    clrewrite H at 1.
  Abort.

  Goal R x y -> True /\ R y z -> True /\ R x z.
  Proof.
    intros.
    clrewrite H.
    apply H0.
  Qed.

  Goal R x y -> True /\ True /\ False /\ R y z -> True /\ True /\ False /\ R x z.
  Proof.
    intros.
    clrewrite H.
    apply H0.
  Qed.

End Trans.


==> anc/HoTT/coq-HoTT/test-suite/typeclasses/unification_delta.v <==
Require Import Coq.Classes.Equivalence.
Require Import Coq.Program.Program.

Ltac obligations_tactic ::= program_simpl ; simpl_relation.

Lemma bla : forall [ ! Equivalence A (eqA : relation A) ] x y, eqA x y -> eqA y x.
Proof.
  intros.
  rewrite H0.
  reflexivity.
Defined.

Lemma bla' : forall [ ! Equivalence A (eqA : relation A) ] x y, eqA x y -> eqA y x.
Proof.
  intros.
  (* Need delta on [relation] to unify with the right lemmas. *)
  rewrite <- H0.
  reflexivity.
Qed.

Axiom euclid : nat -> { x : nat | x > 0 } -> nat.

Definition eq_proj {A} {s : A -> Prop} : relation (sig s) :=
  fun x y => `x = `y.

Program Instance {A : Type} {s : A -> Prop} => Equivalence (sig s) eq_proj.

  Next Obligation.
  Proof.
    constructor ; red ; intros.
    reflexivity.
  Qed.

  Admit Obligations.

Instance Morphism (eq ==> eq_proj ==> eq) euclid.
Proof.
Admitted.

Goal forall (x : nat) (y : nat | y > 0) (z : nat | z > 0), eq_proj y z -> euclid x y = euclid x z.
Proof.
  intros.
  (* Breaks if too much delta in unification *)
  rewrite H.
  reflexivity.
Qed.

==> anc/HoTT/coq-HoTT/theories/Arith/Arith.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Arith_base.
Require Export ArithRing.


==> anc/HoTT/coq-HoTT/theories/Arith/Arith_base.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Le.
Require Export Lt.
Require Export Plus.
Require Export Gt.
Require Export Minus.
Require Export Mult.
Require Export Between.
Require Export Peano_dec.
Require Export Compare_dec.
Require Export Factorial.
Require Export EqNat.
Require Export Wf_nat.


==> anc/HoTT/coq-HoTT/theories/Arith/Between.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Le.
Require Import Lt.

Local Open Scope nat_scope.

Implicit Types k l p q r : nat.

Section Between.
  Variables P Q : nat -> Prop.

  Inductive between k : nat -> Prop :=
    | bet_emp : between k k
    | bet_S : forall l, between k l -> P l -> between k (S l).

  Hint Constructors between: arith v62.

  Lemma bet_eq : forall k l, l = k -> between k l.
  Proof.
    induction 1; auto with arith.
  Qed.

  Hint Resolve bet_eq: arith v62.

  Lemma between_le : forall k l, between k l -> k <= l.
  Proof.
    induction 1; auto with arith.
  Qed.
  Hint Immediate between_le: arith v62.

  Lemma between_Sk_l : forall k l, between k l -> S k <= l -> between (S k) l.
  Proof.
    intros k l H; induction H as [|l H].
    intros; absurd (S k <= k); auto with arith.
    destruct H; auto with arith.
  Qed.
  Hint Resolve between_Sk_l: arith v62.

  Lemma between_restr :
    forall k l (m:nat), k <= l -> l <= m -> between k m -> between l m.
  Proof.
    induction 1; auto with arith.
  Qed.

  Inductive exists_between k : nat -> Prop :=
    | exists_S : forall l, exists_between k l -> exists_between k (S l)
    | exists_le : forall l, k <= l -> Q l -> exists_between k (S l).

  Hint Constructors exists_between: arith v62.

  Lemma exists_le_S : forall k l, exists_between k l -> S k <= l.
  Proof.
    induction 1; auto with arith.
  Qed.

  Lemma exists_lt : forall k l, exists_between k l -> k < l.
  Proof exists_le_S.
  Hint Immediate exists_le_S exists_lt: arith v62.

  Lemma exists_S_le : forall k l, exists_between k (S l) -> k <= l.
  Proof.
    intros; apply le_S_n; auto with arith.
  Qed.
  Hint Immediate exists_S_le: arith v62.

  Definition in_int p q r := p <= r /\ r < q.

  Lemma in_int_intro : forall p q r, p <= r -> r < q -> in_int p q r.
  Proof.
    red; auto with arith.
  Qed.
  Hint Resolve in_int_intro: arith v62.

  Lemma in_int_lt : forall p q r, in_int p q r -> p < q.
  Proof.
    induction 1; intros.
    apply le_lt_trans with r; auto with arith.
  Qed.

  Lemma in_int_p_Sq :
    forall p q r, in_int p (S q) r -> in_int p q r \/ r = q :>nat.
  Proof.
    induction 1; intros.
    elim (le_lt_or_eq r q); auto with arith.
  Qed.

  Lemma in_int_S : forall p q r, in_int p q r -> in_int p (S q) r.
  Proof.
    induction 1; auto with arith.
  Qed.
  Hint Resolve in_int_S: arith v62.

  Lemma in_int_Sp_q : forall p q r, in_int (S p) q r -> in_int p q r.
  Proof.
    induction 1; auto with arith.
  Qed.
  Hint Immediate in_int_Sp_q: arith v62.

  Lemma between_in_int :
    forall k l, between k l -> forall r, in_int k l r -> P r.
  Proof.
    induction 1; intros.
    absurd (k < k); auto with arith.
    apply in_int_lt with r; auto with arith.
    elim (in_int_p_Sq k l r); intros; auto with arith.
    rewrite H2; trivial with arith.
  Qed.

  Lemma in_int_between :
    forall k l, k <= l -> (forall r, in_int k l r -> P r) -> between k l.
  Proof.
    induction 1; auto with arith.
  Qed.

  Lemma exists_in_int :
    forall k l, exists_between k l ->  exists2 m : nat, in_int k l m & Q m.
  Proof.
    induction 1.
    case IHexists_between; intros p inp Qp; exists p; auto with arith.
    exists l; auto with arith.
  Qed.

  Lemma in_int_exists : forall k l r, in_int k l r -> Q r -> exists_between k l.
  Proof.
    destruct 1; intros.
    elim H0; auto with arith.
  Qed.

  Lemma between_or_exists :
    forall k l,
      k <= l ->
      (forall n:nat, in_int k l n -> P n \/ Q n) ->
      between k l \/ exists_between k l.
  Proof.
    induction 1; intros; auto with arith.
    elim IHle; intro; auto with arith.
    elim (H0 m); auto with arith.
  Qed.

  Lemma between_not_exists :
    forall k l,
      between k l ->
      (forall n:nat, in_int k l n -> P n -> ~ Q n) -> ~ exists_between k l.
  Proof.
    induction 1; red; intros.
    absurd (k < k); auto with arith.
    absurd (Q l); auto with arith.
    elim (exists_in_int k (S l)); auto with arith; intros l' inl' Ql'.
    replace l with l'; auto with arith.
    elim inl'; intros.
    elim (le_lt_or_eq l' l); auto with arith; intros.
    absurd (exists_between k l); auto with arith.
    apply in_int_exists with l'; auto with arith.
  Qed.

  Inductive P_nth (init:nat) : nat -> nat -> Prop :=
    | nth_O : P_nth init init 0
    | nth_S :
      forall k l (n:nat),
	P_nth init k n -> between (S k) l -> Q l -> P_nth init l (S n).

  Lemma nth_le : forall (init:nat) l (n:nat), P_nth init l n -> init <= l.
  Proof.
    induction 1; intros; auto with arith.
    apply le_trans with (S k); auto with arith.
  Qed.

  Definition eventually (n:nat) :=  exists2 k : nat, k <= n & Q k.

  Lemma event_O : eventually 0 -> Q 0.
  Proof.
    induction 1; intros.
    replace 0 with x; auto with arith.
  Qed.

End Between.

Hint Resolve nth_O bet_S bet_emp bet_eq between_Sk_l exists_S exists_le
  in_int_S in_int_intro: arith v62.
Hint Immediate in_int_Sp_q exists_le_S exists_S_le: arith v62.


==> anc/HoTT/coq-HoTT/theories/Arith/Bool_nat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Compare_dec.
Require Export Peano_dec.
Require Import Sumbool.

Local Open Scope nat_scope.

Implicit Types m n x y : nat.

(** The decidability of equality and order relations over
    type [nat] give some boolean functions with the adequate specification. *)

Definition notzerop n := sumbool_not _ _ (zerop n).
Definition lt_ge_dec : forall x y, {x < y} + {x >= y} :=
  fun n m => sumbool_not _ _ (le_lt_dec m n).

Definition nat_lt_ge_bool x y := bool_of_sumbool (lt_ge_dec x y).
Definition nat_ge_lt_bool x y :=
  bool_of_sumbool (sumbool_not _ _ (lt_ge_dec x y)).

Definition nat_le_gt_bool x y := bool_of_sumbool (le_gt_dec x y).
Definition nat_gt_le_bool x y :=
  bool_of_sumbool (sumbool_not _ _ (le_gt_dec x y)).

Definition nat_eq_bool x y := bool_of_sumbool (eq_nat_dec x y).
Definition nat_noteq_bool x y :=
  bool_of_sumbool (sumbool_not _ _ (eq_nat_dec x y)).

Definition zerop_bool x := bool_of_sumbool (zerop x).
Definition notzerop_bool x := bool_of_sumbool (notzerop x).


==> anc/HoTT/coq-HoTT/theories/Arith/Compare.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Equality is decidable on [nat] *)

Local Open Scope nat_scope.

Notation not_eq_sym := not_eq_sym (only parsing).

Implicit Types m n p q : nat.

Require Import Arith_base.
Require Import Peano_dec.
Require Import Compare_dec.

Definition le_or_le_S := le_le_S_dec.

Definition Pcompare := gt_eq_gt_dec.

Lemma le_dec : forall n m, {n <= m} + {m <= n}.
Proof le_ge_dec.

Definition lt_or_eq n m := {m > n} + {n = m}.

Lemma le_decide : forall n m, n <= m -> lt_or_eq n m.
Proof le_lt_eq_dec.

Lemma le_le_S_eq : forall n m, n <= m -> S n <= m \/ n = m.
Proof le_lt_or_eq.

(* By special request of G. Kahn - Used in Group Theory *)
Lemma discrete_nat :
  forall n m, n < m -> S n = m \/ (exists r : nat, m = S (S (n + r))).
Proof.
  intros m n H.
  lapply (lt_le_S m n); auto with arith.
  intro H'; lapply (le_lt_or_eq (S m) n); auto with arith.
  induction 1; auto with arith.
  right; exists (n - S (S m)); simpl.
  rewrite (plus_comm m (n - S (S m))).
  rewrite (plus_n_Sm (n - S (S m)) m).
  rewrite (plus_n_Sm (n - S (S m)) (S m)).
  rewrite (plus_comm (n - S (S m)) (S (S m))); auto with arith.
Qed.

Require Export Wf_nat.

Require Export Min Max.


==> anc/HoTT/coq-HoTT/theories/Arith/Compare_dec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Le.
Require Import Lt.
Require Import Gt.
Require Import Decidable.

Local Open Scope nat_scope.

Implicit Types m n x y : nat.

Definition zerop n : {n = 0} + {0 < n}.
Proof.
  destruct n; auto with arith.
Defined.

Definition lt_eq_lt_dec n m : {n < m} + {n = m} + {m < n}.
Proof.
  induction n in m |- *; destruct m; auto with arith.
  destruct (IHn m) as [H|H]; auto with arith.
  destruct H; auto with arith.
Defined.

Definition gt_eq_gt_dec n m : {m > n} + {n = m} + {n > m}.
Proof.
  intros; apply lt_eq_lt_dec; assumption.
Defined.

Definition le_lt_dec n m : {n <= m} + {m < n}.
Proof.
  induction n in m |- *.
  auto with arith.
  destruct m.
  auto with arith.
  elim (IHn m); auto with arith.
Defined.

Definition le_le_S_dec n m : {n <= m} + {S m <= n}.
Proof.
  intros; exact (le_lt_dec n m).
Defined.

Definition le_ge_dec n m : {n <= m} + {n >= m}.
Proof.
  intros; elim (le_lt_dec n m); auto with arith.
Defined.

Definition le_gt_dec n m : {n <= m} + {n > m}.
Proof.
  intros; exact (le_lt_dec n m).
Defined.

Definition le_lt_eq_dec n m : n <= m -> {n < m} + {n = m}.
Proof.
  intros; destruct (lt_eq_lt_dec n m); auto with arith.
  intros; absurd (m < n); auto with arith.
Defined.

Theorem le_dec : forall n m, {n <= m} + {~ n <= m}.
Proof.
  intros n m. destruct (le_gt_dec n m).
   auto with arith.
   right. apply gt_not_le. assumption.
Defined.

Theorem lt_dec : forall n m, {n < m} + {~ n < m}.
Proof.
  intros; apply le_dec.
Defined.

Theorem gt_dec : forall n m, {n > m} + {~ n > m}.
Proof.
  intros; apply lt_dec.
Defined.

Theorem ge_dec : forall n m, {n >= m} + {~ n >= m}.
Proof.
  intros; apply le_dec.
Defined.

(** Proofs of decidability *)

Theorem dec_le : forall n m, decidable (n <= m).
Proof.
  intros n m; destruct (le_dec n m); unfold decidable; auto.
Qed.

Theorem dec_lt : forall n m, decidable (n < m).
Proof.
  intros; apply dec_le.
Qed.

Theorem dec_gt : forall n m, decidable (n > m).
Proof.
  intros; apply dec_lt.
Qed.

Theorem dec_ge : forall n m, decidable (n >= m).
Proof.
  intros; apply dec_le.
Qed.

Theorem not_eq : forall n m, n <> m -> n < m \/ m < n.
Proof.
  intros x y H; elim (lt_eq_lt_dec x y);
    [ intros H1; elim H1;
      [ auto with arith | intros H2; absurd (x = y); assumption ]
      | auto with arith ].
Qed.


Theorem not_le : forall n m, ~ n <= m -> n > m.
Proof.
  intros x y H; elim (le_gt_dec x y);
    [ intros H1; absurd (x <= y); assumption | trivial with arith ].
Qed.

Theorem not_gt : forall n m, ~ n > m -> n <= m.
Proof.
  intros x y H; elim (le_gt_dec x y);
    [ trivial with arith | intros H1; absurd (x > y); assumption ].
Qed.

Theorem not_ge : forall n m, ~ n >= m -> n < m.
Proof.
  intros x y H; exact (not_le y x H).
Qed.

Theorem not_lt : forall n m, ~ n < m -> n >= m.
Proof.
  intros x y H; exact (not_gt y x H).
Qed.


(** A ternary comparison function in the spirit of [Z.compare]. *)

Fixpoint nat_compare n m :=
  match n, m with
   | O, O => Eq
   | O, S _ => Lt
   | S _, O => Gt
   | S n', S m' => nat_compare n' m'
  end.

Lemma nat_compare_S : forall n m, nat_compare (S n) (S m) = nat_compare n m.
Proof.
 reflexivity.
Qed.

Lemma nat_compare_eq_iff : forall n m, nat_compare n m = Eq <-> n = m.
Proof.
  induction n; destruct m; simpl; split; auto; try discriminate;
   destruct (IHn m); auto.
Qed.

Lemma nat_compare_eq : forall n m, nat_compare n m = Eq -> n = m.
Proof.
  intros; apply -> nat_compare_eq_iff; auto.
Qed.

Lemma nat_compare_lt : forall n m, n<m <-> nat_compare n m = Lt.
Proof.
  induction n; destruct m; simpl; split; auto with arith;
   try solve [inversion 1].
  destruct (IHn m); auto with arith.
  destruct (IHn m); auto with arith.
Qed.

Lemma nat_compare_gt : forall n m, n>m <-> nat_compare n m = Gt.
Proof.
  induction n; destruct m; simpl; split; auto with arith;
   try solve [inversion 1].
  destruct (IHn m); auto with arith.
  destruct (IHn m); auto with arith.
Qed.

Lemma nat_compare_le : forall n m, n<=m <-> nat_compare n m <> Gt.
Proof.
  split.
  intros LE; contradict LE.
   apply lt_not_le. apply <- nat_compare_gt; auto.
  intros NGT. apply not_lt. contradict NGT.
   apply -> nat_compare_gt; auto.
Qed.

Lemma nat_compare_ge : forall n m, n>=m <-> nat_compare n m <> Lt.
Proof.
  split.
  intros GE; contradict GE.
   apply lt_not_le. apply <- nat_compare_lt; auto.
  intros NLT. apply not_lt. contradict NLT.
   apply -> nat_compare_lt; auto.
Qed.

Lemma nat_compare_spec :
  forall x y, CompareSpec (x=y) (x<y) (y<x) (nat_compare x y).
Proof.
 intros. 
 destruct (nat_compare x y) eqn:?; constructor.
 apply nat_compare_eq; auto.
 apply <- nat_compare_lt; auto.
 apply <- nat_compare_gt; auto.
Qed.

(** Some projections of the above equivalences. *)

Lemma nat_compare_Lt_lt : forall n m, nat_compare n m = Lt -> n<m.
Proof.
  intros; apply <- nat_compare_lt; auto.
Qed.

Lemma nat_compare_Gt_gt : forall n m, nat_compare n m = Gt -> n>m.
Proof.
  intros; apply <- nat_compare_gt; auto.
Qed.

(** A previous definition of [nat_compare] in terms of [lt_eq_lt_dec].
    The new version avoids the creation of proof parts. *)

Definition nat_compare_alt (n m:nat) :=
  match lt_eq_lt_dec n m with
    | inleft (left _) => Lt
    | inleft (right _) => Eq
    | inright _ => Gt
  end.

Lemma nat_compare_equiv: forall n m,
 nat_compare n m = nat_compare_alt n m.
Proof.
  intros; unfold nat_compare_alt; destruct lt_eq_lt_dec as [[LT|EQ]|GT].
  apply -> nat_compare_lt; auto.
  apply <- nat_compare_eq_iff; auto.
  apply -> nat_compare_gt; auto.
Qed.


(** A boolean version of [le] over [nat]. *)

Fixpoint leb (m:nat) : nat -> bool :=
  match m with
    | O => fun _:nat => true
    | S m' =>
      fun n:nat => match n with
                     | O => false
                     | S n' => leb m' n'
                   end
  end.

Lemma leb_correct : forall m n, m <= n -> leb m n = true.
Proof.
  induction m as [| m IHm]. trivial.
  destruct n. intro H. elim (le_Sn_O _ H).
  intros. simpl. apply IHm. apply le_S_n. assumption.
Qed.

Lemma leb_complete : forall m n, leb m n = true -> m <= n.
Proof.
  induction m. trivial with arith.
  destruct n. intro H. discriminate H.
  auto with arith.
Qed.

Lemma leb_iff : forall m n, leb m n = true <-> m <= n.
Proof.
  split; auto using leb_correct, leb_complete.
Qed.

Lemma leb_correct_conv : forall m n, m < n -> leb n m = false.
Proof.
  intros.
  generalize (leb_complete n m).
  destruct (leb n m); auto.
  intros; elim (lt_not_le m n); auto.
Qed.

Lemma leb_complete_conv : forall m n, leb n m = false -> m < n.
Proof.
  intros m n EQ. apply not_le.
  intro LE. apply leb_correct in LE. rewrite LE in EQ; discriminate.
Qed.

Lemma leb_iff_conv : forall m n, leb n m = false <-> m < n.
Proof.
  split; auto using leb_complete_conv, leb_correct_conv.
Qed.

Lemma leb_compare : forall n m, leb n m = true <-> nat_compare n m <> Gt.
Proof.
 split; intros.
 apply -> nat_compare_le. auto using leb_complete.
 apply leb_correct. apply <- nat_compare_le; auto.
Qed.



==> anc/HoTT/coq-HoTT/theories/Arith/Div2.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Lt.
Require Import Plus.
Require Import Compare_dec.
Require Import Even.

Local Open Scope nat_scope.

Implicit Type n : nat.

(** Here we define [n/2] and prove some of its properties *)

Fixpoint div2 n : nat :=
  match n with
  | O => 0
  | S O => 0
  | S (S n') => S (div2 n')
  end.

(** Since [div2] is recursively defined on [0], [1] and [(S (S n))], it is
    useful to prove the corresponding induction principle *)

Lemma ind_0_1_SS :
  forall P:nat -> Prop,
    P 0 -> P 1 -> (forall n, P n -> P (S (S n))) -> forall n, P n.
Proof.
  intros P H0 H1 Hn.
  cut (forall n, P n /\ P (S n)).
  intros H'n n. elim (H'n n). auto with arith.

  induction n. auto with arith.
  intros. elim IHn; auto with arith.
Qed.

(** [0 <n  =>  n/2 < n] *)

Lemma lt_div2 : forall n, 0 < n -> div2 n < n.
Proof.
  intro n. pattern n. apply ind_0_1_SS.
  (* n = 0 *)
  inversion 1.
  (* n=1 *)
  simpl; trivial.
  (* n=S S n' *)
  intro n'; case (zerop n').
    intro n'_eq_0. rewrite n'_eq_0. auto with arith.
    auto with arith.
Qed.

Hint Resolve lt_div2: arith.

(** Properties related to the parity *)

Lemma even_div2 : forall n, even n -> div2 n = div2 (S n)
with odd_div2 : forall n, odd n -> S (div2 n) = div2 (S n).
Proof.
  destruct n; intro H.
    (* 0 *) trivial.
    (* S n *) inversion_clear H. apply odd_div2 in H0 as <-. trivial.
  destruct n; intro.
    (* 0 *) inversion H.
    (* S n *) inversion_clear H. apply even_div2 in H0 as <-. trivial.
Qed.

Lemma div2_even n : div2 n = div2 (S n) -> even n
with div2_odd n : S (div2 n) = div2 (S n) -> odd n.
Proof.
{ destruct n; intro H.
  - constructor.
  - constructor. apply div2_odd. rewrite H. trivial. }
{ destruct n; intro H.
  - discriminate.
  - constructor. apply div2_even. injection H as <-. trivial. }
Qed.

Hint Resolve even_div2 div2_even odd_div2 div2_odd: arith.

Lemma even_odd_div2 n :
 (even n <-> div2 n = div2 (S n)) /\
 (odd n <-> S (div2 n) = div2 (S n)).
Proof.
 split; split; auto using div2_odd, div2_even, odd_div2, even_div2.
Qed.



(** Properties related to the double ([2n]) *)

Definition double n := n + n.

Hint Unfold double: arith.

Lemma double_S : forall n, double (S n) = S (S (double n)).
Proof.
  intro. unfold double. simpl. auto with arith.
Qed.

Lemma double_plus : forall n (m:nat), double (n + m) = double n + double m.
Proof.
  intros m n. unfold double.
  do 2 rewrite plus_assoc_reverse. rewrite (plus_permute n).
  reflexivity.
Qed.

Hint Resolve double_S: arith.

Lemma even_odd_double :
  forall n,
    (even n <-> n = double (div2 n)) /\ (odd n <-> n = S (double (div2 n))).
Proof.
  intro n. pattern n. apply ind_0_1_SS.
  (* n = 0 *)
  split; split; auto with arith.
  intro H. inversion H.
  (* n = 1 *)
  split; split; auto with arith.
  intro H. inversion H. inversion H1.
  (* n = (S (S n')) *)
  intros. destruct H as ((IH1,IH2),(IH3,IH4)).
  split; split.
  intro H. inversion H. inversion H1.
  simpl. rewrite (double_S (div2 n0)). auto with arith.
  simpl. rewrite (double_S (div2 n0)). intro H. injection H. auto with arith.
  intro H. inversion H. inversion H1.
  simpl. rewrite (double_S (div2 n0)). auto with arith.
  simpl. rewrite (double_S (div2 n0)). intro H. injection H. auto with arith.
Qed.
(** Specializations *)

Lemma even_double : forall n, even n -> n = double (div2 n).
Proof fun n => proj1 (proj1 (even_odd_double n)).

Lemma double_even : forall n, n = double (div2 n) -> even n.
Proof fun n => proj2 (proj1 (even_odd_double n)).

Lemma odd_double : forall n, odd n -> n = S (double (div2 n)).
Proof fun n => proj1 (proj2 (even_odd_double n)).

Lemma double_odd : forall n, n = S (double (div2 n)) -> odd n.
Proof fun n => proj2 (proj2 (even_odd_double n)).

Hint Resolve even_double double_even odd_double double_odd: arith.

(** Application:
    - if [n] is even then there is a [p] such that [n = 2p]
    - if [n] is odd  then there is a [p] such that [n = 2p+1]

    (Immediate: it is [n/2]) *)

Lemma even_2n : forall n, even n -> {p : nat | n = double p}.
Proof.
  intros n H. exists (div2 n). auto with arith.
Defined.

Lemma odd_S2n : forall n, odd n -> {p : nat | n = S (double p)}.
Proof.
  intros n H. exists (div2 n). auto with arith.
Defined.

(** Doubling before dividing by two brings back to the initial number. *)

Lemma div2_double : forall n:nat, div2 (2*n) = n.
Proof.
  induction n.
  simpl; auto.
  simpl.
  replace (n+S(n+0)) with (S (2*n)).
  f_equal; auto.
  simpl; auto with arith.
Qed.

Lemma div2_double_plus_one : forall n:nat, div2 (S (2*n)) = n.
Proof.
  induction n.
  simpl; auto.
  simpl.
  replace (n+S(n+0)) with (S (2*n)).
  f_equal; auto.
  simpl; auto with arith.
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/EqNat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Equality on natural numbers *)

Local Open Scope nat_scope.

Implicit Types m n x y : nat.

(** * Propositional equality  *)

Fixpoint eq_nat n m : Prop :=
  match n, m with
    | O, O => True
    | O, S _ => False
    | S _, O => False
    | S n1, S m1 => eq_nat n1 m1
  end.

Theorem eq_nat_refl : forall n, eq_nat n n.
  induction n; simpl; auto.
Qed.
Hint Resolve eq_nat_refl: arith v62.

(** [eq] restricted to [nat] and [eq_nat] are equivalent *)

Lemma eq_eq_nat : forall n m, n = m -> eq_nat n m.
  induction 1; trivial with arith.
Qed.
Hint Immediate eq_eq_nat: arith v62.

Lemma eq_nat_eq : forall n m, eq_nat n m -> n = m.
  induction n; induction m; simpl; contradiction || auto with arith.
Qed.
Hint Immediate eq_nat_eq: arith v62.

Theorem eq_nat_is_eq : forall n m, eq_nat n m <-> n = m.
Proof.
  split; auto with arith.
Qed.

Theorem eq_nat_elim :
  forall n (P:nat -> Prop), P n -> forall m, eq_nat n m -> P m.
Proof.
  intros; replace m with n; auto with arith.
Qed.

Theorem eq_nat_decide : forall n m, {eq_nat n m} + {~ eq_nat n m}.
Proof.
  induction n.
  destruct m as [| n].
  auto with arith.
  intros; right; red; trivial with arith.
  destruct m as [| n0].
  right; red; auto with arith.
  intros.
  simpl.
  apply IHn.
Defined.


(** * Boolean equality on [nat] *)

Fixpoint beq_nat n m : bool :=
  match n, m with
    | O, O => true
    | O, S _ => false
    | S _, O => false
    | S n1, S m1 => beq_nat n1 m1
  end.

Lemma beq_nat_refl : forall n, true = beq_nat n n.
Proof.
  intro x; induction x; simpl; auto.
Qed.

Definition beq_nat_eq : forall x y, true = beq_nat x y -> x = y.
Proof.
  double induction x y; simpl.
    reflexivity.
    intros n H1 H2. discriminate H2.
    intros n H1 H2. discriminate H2.
    intros n H1 z H2 H3. case (H2 _ H3). reflexivity.
Defined.

Lemma beq_nat_true : forall x y, beq_nat x y = true -> x=y.
Proof.
 induction x; destruct y; simpl; auto; intros; discriminate.
Qed.

Lemma beq_nat_false : forall x y, beq_nat x y = false -> x<>y.
Proof.
 induction x; destruct y; simpl; auto; intros; discriminate.
Qed.

Lemma beq_nat_true_iff : forall x y, beq_nat x y = true <-> x=y.
Proof.
 split. apply beq_nat_true.
 intros; subst; symmetry; apply beq_nat_refl.
Qed.

Lemma beq_nat_false_iff : forall x y, beq_nat x y = false <-> x<>y.
Proof.
 intros x y.
 split. apply beq_nat_false.
 generalize (beq_nat_true_iff x y).
 destruct beq_nat; auto.
 intros IFF NEQ. elim NEQ. apply IFF; auto.
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Euclid.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Mult.
Require Import Compare_dec.
Require Import Wf_nat.

Local Open Scope nat_scope.

Implicit Types a b n q r : nat.

Inductive diveucl a b : Set :=
  divex : forall q r, b > r -> a = q * b + r -> diveucl a b.

Lemma eucl_dev : forall n, n > 0 -> forall m:nat, diveucl m n.
Proof.
  intros b H a; pattern a; apply gt_wf_rec; intros n H0.
  elim (le_gt_dec b n).
  intro lebn.
  elim (H0 (n - b)); auto with arith.
  intros q r g e.
  apply divex with (S q) r; simpl; auto with arith.
  elim plus_assoc.
  elim e; auto with arith.
  intros gtbn.
  apply divex with 0 n; simpl; auto with arith.
Defined.

Lemma quotient :
  forall n,
    n > 0 ->
    forall m:nat, {q : nat |  exists r : nat, m = q * n + r /\ n > r}.
Proof.
  intros b H a; pattern a; apply gt_wf_rec; intros n H0.
  elim (le_gt_dec b n).
  intro lebn.
  elim (H0 (n - b)); auto with arith.
  intros q Hq; exists (S q).
  elim Hq; intros r Hr.
  exists r; simpl; elim Hr; intros.
  elim plus_assoc.
  elim H1; auto with arith.
  intros gtbn.
  exists 0; exists n; simpl; auto with arith.
Defined.

Lemma modulo :
  forall n,
    n > 0 ->
    forall m:nat, {r : nat |  exists q : nat, m = q * n + r /\ n > r}.
Proof.
  intros b H a; pattern a; apply gt_wf_rec; intros n H0.
  elim (le_gt_dec b n).
  intro lebn.
  elim (H0 (n - b)); auto with arith.
  intros r Hr; exists r.
  elim Hr; intros q Hq.
  elim Hq; intros; exists (S q); simpl.
  elim plus_assoc.
  elim H1; auto with arith.
  intros gtbn.
  exists n; exists 0; simpl; auto with arith.
Defined.


==> anc/HoTT/coq-HoTT/theories/Arith/Even.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Here we define the predicates [even] and [odd] by mutual induction
    and we prove the decidability and the exclusion of those predicates.
    The main results about parity are proved in the module Div2. *)

Local Open Scope nat_scope.

Implicit Types m n : nat.


(** * Definition of [even] and [odd], and basic facts *)

Inductive even : nat -> Prop :=
  | even_O : even 0
  | even_S : forall n, odd n -> even (S n)
with odd : nat -> Prop :=
    odd_S : forall n, even n -> odd (S n).

Hint Constructors even: arith.
Hint Constructors odd: arith.

Lemma even_or_odd : forall n, even n \/ odd n.
Proof.
  induction n.
    auto with arith.
    elim IHn; auto with arith.
Qed.

Lemma even_odd_dec : forall n, {even n} + {odd n}.
Proof.
  induction n.
    auto with arith.
    elim IHn; auto with arith.
Defined.

Lemma not_even_and_odd : forall n, even n -> odd n -> False.
Proof.
  induction n.
    intros even_0 odd_0. inversion odd_0.
    intros even_Sn odd_Sn. inversion even_Sn. inversion odd_Sn. auto with arith.
Qed.


(** * Facts about [even] & [odd] wrt. [plus] *)

Lemma even_plus_split : forall n m,
  (even (n + m) -> even n /\ even m \/ odd n /\ odd m)
with odd_plus_split : forall n m,
  odd (n + m) -> odd n /\ even m \/ even n /\ odd m.
Proof.
intros. clear even_plus_split. destruct n; simpl in *.
 auto with arith.
 inversion_clear H;
   apply odd_plus_split in H0 as [(H0,?)|(H0,?)]; auto with arith.
intros. clear odd_plus_split. destruct n; simpl in *.
 auto with arith.
 inversion_clear H;
   apply even_plus_split in H0 as [(H0,?)|(H0,?)]; auto with arith.
Qed.

Lemma even_even_plus : forall n m, even n -> even m -> even (n + m)
with odd_plus_l : forall n m, odd n -> even m -> odd (n + m).
Proof.
intros n m [|] ?. trivial. apply even_S, odd_plus_l; trivial.
intros n m [] ?. apply odd_S, even_even_plus; trivial.
Qed.

Lemma odd_plus_r : forall n m, even n -> odd m -> odd (n + m)
with odd_even_plus : forall n m, odd n -> odd m -> even (n + m).
Proof.
intros n m [|] ?. trivial. apply odd_S, odd_even_plus; trivial.
intros n m [] ?. apply even_S, odd_plus_r; trivial.
Qed.

Lemma even_plus_aux : forall n m,
    (odd (n + m) <-> odd n /\ even m \/ even n /\ odd m) /\
    (even (n + m) <-> even n /\ even m \/ odd n /\ odd m).
Proof.
split; split; auto using odd_plus_split, even_plus_split.
intros [[]|[]]; auto using odd_plus_r, odd_plus_l.
intros [[]|[]]; auto using even_even_plus, odd_even_plus.
Qed.

Lemma even_plus_even_inv_r : forall n m, even (n + m) -> even n -> even m.
Proof.
  intros n m H; destruct (even_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd n); auto.
Qed.

Lemma even_plus_even_inv_l : forall n m, even (n + m) -> even m -> even n.
Proof.
  intros n m H; destruct (even_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd m); auto.
Qed.

Lemma even_plus_odd_inv_r : forall n m, even (n + m) -> odd n -> odd m.
Proof.
  intros n m H; destruct (even_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd n); auto.
Qed.

Lemma even_plus_odd_inv_l : forall n m, even (n + m) -> odd m -> odd n.
Proof.
  intros n m H; destruct (even_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd m); auto.
Qed.
Hint Resolve even_even_plus odd_even_plus: arith.

Lemma odd_plus_even_inv_l : forall n m, odd (n + m) -> odd m -> even n.
Proof.
  intros n m H; destruct (odd_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd m); auto.
Qed.

Lemma odd_plus_even_inv_r : forall n m, odd (n + m) -> odd n -> even m.
Proof.
  intros n m H; destruct (odd_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd n); auto.
Qed.

Lemma odd_plus_odd_inv_l : forall n m, odd (n + m) -> even m -> odd n.
Proof.
  intros n m H; destruct (odd_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd m); auto.
Qed.

Lemma odd_plus_odd_inv_r : forall n m, odd (n + m) -> even n -> odd m.
Proof.
  intros n m H; destruct (odd_plus_split n m) as [[]|[]]; auto.
  intro; destruct (not_even_and_odd n); auto.
Qed.
Hint Resolve odd_plus_l odd_plus_r: arith.


(** * Facts about [even] and [odd] wrt. [mult] *)

Lemma even_mult_aux :
  forall n m,
    (odd (n * m) <-> odd n /\ odd m) /\ (even (n * m) <-> even n \/ even m).
Proof.
  intros n; elim n; simpl; auto with arith.
  intros m; split; split; auto with arith.
  intros H'; inversion H'.
  intros H'; elim H'; auto.
  intros n0 H' m; split; split; auto with arith.
  intros H'0.
  elim (even_plus_aux m (n0 * m)); intros H'3 H'4; case H'3; intros H'1 H'2;
    case H'1; auto.
  intros H'5; elim H'5; intros H'6 H'7; auto with arith.
  split; auto with arith.
  case (H' m).
  intros H'8 H'9; case H'9.
  intros H'10; case H'10; auto with arith.
  intros H'11 H'12; case (not_even_and_odd m); auto with arith.
  intros H'5; elim H'5; intros H'6 H'7; case (not_even_and_odd (n0 * m)); auto.
  case (H' m).
  intros H'8 H'9; case H'9; auto.
  intros H'0; elim H'0; intros H'1 H'2; clear H'0.
  elim (even_plus_aux m (n0 * m)); auto.
  intros H'0 H'3.
  elim H'0.
  intros H'4 H'5; apply H'5; auto.
  left; split; auto with arith.
  case (H' m).
  intros H'6 H'7; elim H'7.
  intros H'8 H'9; apply H'9.
  left.
  inversion H'1; auto.
  intros H'0.
  elim (even_plus_aux m (n0 * m)); intros H'3 H'4; case H'4.
  intros H'1 H'2.
  elim H'1; auto.
  intros H; case H; auto.
  intros H'5; elim H'5; intros H'6 H'7; auto with arith.
  left.
  case (H' m).
  intros H'8; elim H'8.
  intros H'9; elim H'9; auto with arith.
  intros H'0; elim H'0; intros H'1.
  case (even_or_odd m); intros H'2.
  apply even_even_plus; auto.
  case (H' m).
  intros H H0; case H0; auto.
  apply odd_even_plus; auto.
  inversion H'1; case (H' m); auto.
  intros H1; case H1; auto.
  apply even_even_plus; auto.
  case (H' m).
  intros H H0; case H0; auto.
Qed.

Lemma even_mult_l : forall n m, even n -> even (n * m).
Proof.
  intros n m; case (even_mult_aux n m); auto.
  intros H H0; case H0; auto.
Qed.

Lemma even_mult_r : forall n m, even m -> even (n * m).
Proof.
  intros n m; case (even_mult_aux n m); auto.
  intros H H0; case H0; auto.
Qed.
Hint Resolve even_mult_l even_mult_r: arith.

Lemma even_mult_inv_r : forall n m, even (n * m) -> odd n -> even m.
Proof.
  intros n m H' H'0.
  case (even_mult_aux n m).
  intros H'1 H'2; elim H'2.
  intros H'3; elim H'3; auto.
  intros H; case (not_even_and_odd n); auto.
Qed.

Lemma even_mult_inv_l : forall n m, even (n * m) -> odd m -> even n.
Proof.
  intros n m H' H'0.
  case (even_mult_aux n m).
  intros H'1 H'2; elim H'2.
  intros H'3; elim H'3; auto.
  intros H; case (not_even_and_odd m); auto.
Qed.

Lemma odd_mult : forall n m, odd n -> odd m -> odd (n * m).
Proof.
  intros n m; case (even_mult_aux n m); intros H; case H; auto.
Qed.
Hint Resolve even_mult_l even_mult_r odd_mult: arith.

Lemma odd_mult_inv_l : forall n m, odd (n * m) -> odd n.
Proof.
  intros n m H'.
  case (even_mult_aux n m).
  intros H'1 H'2; elim H'1.
  intros H'3; elim H'3; auto.
Qed.

Lemma odd_mult_inv_r : forall n m, odd (n * m) -> odd m.
Proof.
  intros n m H'.
  case (even_mult_aux n m).
  intros H'1 H'2; elim H'1.
  intros H'3; elim H'3; auto.
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Factorial.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Plus.
Require Import Mult.
Require Import Lt.
Local Open Scope nat_scope.

(** Factorial *)

Fixpoint fact (n:nat) : nat :=
  match n with
    | O => 1
    | S n => S n * fact n
  end.

Arguments fact n%nat.

Lemma lt_O_fact : forall n:nat, 0 < fact n.
Proof.
  simple induction n; unfold lt; simpl; auto with arith.
Qed.

Lemma fact_neq_0 : forall n:nat, fact n <> 0.
Proof.
  intro.
  apply not_eq_sym.
  apply lt_O_neq.
  apply lt_O_fact.
Qed.

Lemma fact_le : forall n m:nat, n <= m -> fact n <= fact m.
Proof.
  induction 1.
  apply le_n.
  assert (1 * fact n <= S m * fact m).
  apply mult_le_compat.
  apply lt_le_S; apply lt_O_Sn.
  assumption.
  simpl (1 * fact n) in H0.
  rewrite <- plus_n_O in H0.
  assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Gt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Theorems about [gt] in [nat]. [gt] is defined in [Init/Peano.v] as:
<<
Definition gt (n m:nat) := m < n.
>>
*)

Require Import Le.
Require Import Lt.
Require Import Plus.
Local Open Scope nat_scope.

Implicit Types m n p : nat.

(** * Order and successor *)

Theorem gt_Sn_O : forall n, S n > 0.
Proof.
  auto with arith.
Qed.
Hint Resolve gt_Sn_O: arith v62.

Theorem gt_Sn_n : forall n, S n > n.
Proof.
  auto with arith.
Qed.
Hint Resolve gt_Sn_n: arith v62.

Theorem gt_n_S : forall n m, n > m -> S n > S m.
Proof.
  auto with arith.
Qed.
Hint Resolve gt_n_S: arith v62.

Lemma gt_S_n : forall n m, S m > S n -> m > n.
Proof.
  auto with arith.
Qed.
Hint Immediate gt_S_n: arith v62.

Theorem gt_S : forall n m, S n > m -> n > m \/ m = n.
Proof.
  intros n m H; unfold gt; apply le_lt_or_eq; auto with arith.
Qed.

Lemma gt_pred : forall n m, m > S n -> pred m > n.
Proof.
  auto with arith.
Qed.
Hint Immediate gt_pred: arith v62.

(** * Irreflexivity *)

Lemma gt_irrefl : forall n, ~ n > n.
Proof lt_irrefl.
Hint Resolve gt_irrefl: arith v62.

(** * Asymmetry *)

Lemma gt_asym : forall n m, n > m -> ~ m > n.
Proof fun n m => lt_asym m n.

Hint Resolve gt_asym: arith v62.

(** * Relating strict and large orders *)

Lemma le_not_gt : forall n m, n <= m -> ~ n > m.
Proof le_not_lt.
Hint Resolve le_not_gt: arith v62.

Lemma gt_not_le : forall n m, n > m -> ~ n <= m.
Proof.
auto with arith.
Qed.

Hint Resolve gt_not_le: arith v62.

Theorem le_S_gt : forall n m, S n <= m -> m > n.
Proof.
  auto with arith.
Qed.
Hint Immediate le_S_gt: arith v62.

Lemma gt_S_le : forall n m, S m > n -> n <= m.
Proof.
  intros n p; exact (lt_n_Sm_le n p).
Qed.
Hint Immediate gt_S_le: arith v62.

Lemma gt_le_S : forall n m, m > n -> S n <= m.
Proof.
  auto with arith.
Qed.
Hint Resolve gt_le_S: arith v62.

Lemma le_gt_S : forall n m, n <= m -> S m > n.
Proof.
  auto with arith.
Qed.
Hint Resolve le_gt_S: arith v62.

(** * Transitivity *)

Theorem le_gt_trans : forall n m p, m <= n -> m > p -> n > p.
Proof.
  red; intros; apply lt_le_trans with m; auto with arith.
Qed.

Theorem gt_le_trans : forall n m p, n > m -> p <= m -> n > p.
Proof.
  red; intros; apply le_lt_trans with m; auto with arith.
Qed.

Lemma gt_trans : forall n m p, n > m -> m > p -> n > p.
Proof.
  red; intros n m p H1 H2.
  apply lt_trans with m; auto with arith.
Qed.

Theorem gt_trans_S : forall n m p, S n > m -> m > p -> n > p.
Proof.
  red; intros; apply lt_le_trans with m; auto with arith.
Qed.

Hint Resolve gt_trans_S le_gt_trans gt_le_trans: arith v62.

(** * Comparison to 0 *)

Theorem gt_0_eq : forall n, n > 0 \/ 0 = n.
Proof.
  intro n; apply gt_S; auto with arith.
Qed.

(** * Simplification and compatibility *)

Lemma plus_gt_reg_l : forall n m p, p + n > p + m -> n > m.
Proof.
  red; intros n m p H; apply plus_lt_reg_l with p; auto with arith.
Qed.

Lemma plus_gt_compat_l : forall n m p, n > m -> p + n > p + m.
Proof.
  auto with arith.
Qed.
Hint Resolve plus_gt_compat_l: arith v62.

(* begin hide *)
Notation gt_O_eq := gt_0_eq (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Arith/Le.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Order on natural numbers. [le] is defined in [Init/Peano.v] as:
<<
Inductive le (n:nat) : nat -> Prop :=
  | le_n : n <= n
  | le_S : forall m:nat, n <= m -> n <= S m

where "n <= m" := (le n m) : nat_scope.
>>
 *)

Local Open Scope nat_scope.

Implicit Types m n p : nat.

(** * [le] is a pre-order *)

(** Reflexivity *)
Theorem le_refl : forall n, n <= n.
Proof.
  exact le_n.
Qed.

(** Transitivity *)
Theorem le_trans : forall n m p, n <= m -> m <= p -> n <= p.
Proof.
  induction 2; auto.
Qed.
Hint Resolve le_trans: arith v62.

(** * Properties of [le] w.r.t. successor, predecessor and 0 *)

(** Comparison to 0 *)

Theorem le_0_n : forall n, 0 <= n.
Proof.
  induction n; auto.
Qed.

Theorem le_Sn_0 : forall n, ~ S n <= 0.
Proof.
  red; intros n H.
  change (IsSucc 0); elim H; simpl; auto with arith.
Qed.

Hint Resolve le_0_n le_Sn_0: arith v62.

Theorem le_n_0_eq : forall n, n <= 0 -> 0 = n.
Proof.
  induction n. auto with arith.  idtac. auto with arith.
  intro; contradiction le_Sn_0 with n.
Qed.
Hint Immediate le_n_0_eq: arith v62.


(** [le] and successor *)

Theorem le_n_S : forall n m, n <= m -> S n <= S m.
Proof.
  induction 1; auto.
Qed.

Theorem le_n_Sn : forall n, n <= S n.
Proof.
  auto.
Qed.

Hint Resolve le_n_S le_n_Sn : arith v62.

Theorem le_Sn_le : forall n m, S n <= m -> n <= m.
Proof.
  intros n m H; apply le_trans with (S n); auto with arith.
Qed.
Hint Immediate le_Sn_le: arith v62.

Theorem le_S_n : forall n m, S n <= S m -> n <= m.
Proof.
  exact Peano.le_S_n.
Qed.
Hint Immediate le_S_n: arith v62.

Theorem le_Sn_n : forall n, ~ S n <= n.
Proof.
  induction n; auto with arith.
Qed.
Hint Resolve le_Sn_n: arith v62.

(** [le] and predecessor *)

Theorem le_pred_n : forall n, pred n <= n.
Proof.
  induction n; auto with arith.
Qed.
Hint Resolve le_pred_n: arith v62.

Theorem le_pred : forall n m, n <= m -> pred n <= pred m.
Proof.
  exact Peano.le_pred.
Qed.

(** * [le] is a order on [nat] *)
(** Antisymmetry *)

Theorem le_antisym : forall n m, n <= m -> m <= n -> n = m.
Proof.
  intros n m H; destruct H as [|m' H]; auto with arith.
  intros H1.
  absurd (S m' <= m'); auto with arith.
  apply le_trans with n; auto with arith.
Qed.
Hint Immediate le_antisym: arith v62.


(** * A different elimination principle for the order on natural numbers *)

Lemma le_elim_rel :
 forall P:nat -> nat -> Prop,
   (forall p, P 0 p) ->
   (forall p (q:nat), p <= q -> P p q -> P (S p) (S q)) ->
   forall n m, n <= m -> P n m.
Proof.
  induction n; auto with arith.
  intros m Le.
  elim Le; auto with arith.
Qed.

(* begin hide *)
Notation le_O_n := le_0_n (only parsing).
Notation le_Sn_O := le_Sn_0 (only parsing).
Notation le_n_O_eq := le_n_0_eq (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Arith/Lt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Theorems about [lt] in nat. [lt] is defined in library [Init/Peano.v] as:
<<
Definition lt (n m:nat) := S n <= m.
Infix "<" := lt : nat_scope.
>>
*)

Require Import Le.
Local Open Scope nat_scope.

Implicit Types m n p : nat.

(** * Irreflexivity *)

Theorem lt_irrefl : forall n, ~ n < n.
Proof le_Sn_n.
Hint Resolve lt_irrefl: arith v62.

(** * Relationship between [le] and [lt] *)

Theorem lt_le_S : forall n m, n < m -> S n <= m.
Proof.
  auto with arith.
Qed.
Hint Immediate lt_le_S: arith v62.

Theorem lt_n_Sm_le : forall n m, n < S m -> n <= m.
Proof.
  auto with arith.
Qed.
Hint Immediate lt_n_Sm_le: arith v62.

Theorem le_lt_n_Sm : forall n m, n <= m -> n < S m.
Proof.
  auto with arith.
Qed.
Hint Immediate le_lt_n_Sm: arith v62.

Theorem le_not_lt : forall n m, n <= m -> ~ m < n.
Proof.
  induction 1; auto with arith.
Qed.

Theorem lt_not_le : forall n m, n < m -> ~ m <= n.
Proof.
  red; intros n m Lt Le; exact (le_not_lt m n Le Lt).
Qed.
Hint Immediate le_not_lt lt_not_le: arith v62.

(** * Asymmetry *)

Theorem lt_asym : forall n m, n < m -> ~ m < n.
Proof.
  induction 1; auto with arith.
Qed.

(** * Order and successor *)

Theorem lt_n_Sn : forall n, n < S n.
Proof.
  auto with arith.
Qed.
Hint Resolve lt_n_Sn: arith v62.

Theorem lt_S : forall n m, n < m -> n < S m.
Proof.
  auto with arith.
Qed.
Hint Resolve lt_S: arith v62.

Theorem lt_n_S : forall n m, n < m -> S n < S m.
Proof.
  auto with arith.
Qed.
Hint Resolve lt_n_S: arith v62.

Theorem lt_S_n : forall n m, S n < S m -> n < m.
Proof.
  auto with arith.
Qed.
Hint Immediate lt_S_n: arith v62.

Theorem lt_0_Sn : forall n, 0 < S n.
Proof.
  auto with arith.
Qed.
Hint Resolve lt_0_Sn: arith v62.

Theorem lt_n_0 : forall n, ~ n < 0.
Proof le_Sn_0.
Hint Resolve lt_n_0: arith v62.

(** * Predecessor *)

Lemma S_pred : forall n m, m < n -> n = S (pred n).
Proof.
induction 1; auto with arith.
Qed.

Lemma lt_pred : forall n m, S n < m -> n < pred m.
Proof.
induction 1; simpl; auto with arith.
Qed.
Hint Immediate lt_pred: arith v62.

Lemma lt_pred_n_n : forall n, 0 < n -> pred n < n.
destruct 1; simpl; auto with arith.
Qed.
Hint Resolve lt_pred_n_n: arith v62.

(** * Transitivity properties *)

Theorem lt_trans : forall n m p, n < m -> m < p -> n < p.
Proof.
  induction 2; auto with arith.
Qed.

Theorem lt_le_trans : forall n m p, n < m -> m <= p -> n < p.
Proof.
  induction 2; auto with arith.
Qed.

Theorem le_lt_trans : forall n m p, n <= m -> m < p -> n < p.
Proof.
  induction 2; auto with arith.
Qed.

Hint Resolve lt_trans lt_le_trans le_lt_trans: arith v62.

(** * Large = strict or equal *)

Theorem le_lt_or_eq : forall n m, n <= m -> n < m \/ n = m.
Proof.
  induction 1; auto with arith.
Qed.

Theorem le_lt_or_eq_iff : forall n m, n <= m <-> n < m \/ n = m.
Proof.
  split.
  intros; apply le_lt_or_eq; auto.
  destruct 1; subst; auto with arith.
Qed.

Theorem lt_le_weak : forall n m, n < m -> n <= m.
Proof.
  auto with arith.
Qed.
Hint Immediate lt_le_weak: arith v62.

(** * Dichotomy *)

Theorem le_or_lt : forall n m, n <= m \/ m < n.
Proof.
  intros n m; pattern n, m; apply nat_double_ind; auto with arith.
  induction 1; auto with arith.
Qed.

Theorem nat_total_order : forall n m, n <> m -> n < m \/ m < n.
Proof.
  intros m n diff.
  elim (le_or_lt n m); [ intro H'0 | auto with arith ].
  elim (le_lt_or_eq n m); auto with arith.
  intro H'; elim diff; auto with arith.
Qed.

(** * Comparison to 0 *)

Theorem neq_0_lt : forall n, 0 <> n -> 0 < n.
Proof.
  induction n; auto with arith.
  intros; absurd (0 = 0); trivial with arith.
Qed.
Hint Immediate neq_0_lt: arith v62.

Theorem lt_0_neq : forall n, 0 < n -> 0 <> n.
Proof.
  induction 1; auto with arith.
Qed.
Hint Immediate lt_0_neq: arith v62.

(* begin hide *)
Notation lt_O_Sn := lt_0_Sn (only parsing).
Notation neq_O_lt := neq_0_lt (only parsing).
Notation lt_O_neq := lt_0_neq (only parsing).
Notation lt_n_O := lt_n_0 (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Arith/Max.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** THIS FILE IS DEPRECATED. Use [NPeano.Nat] instead. *)

Require Import NPeano.

Local Open Scope nat_scope.
Implicit Types m n p : nat.

Notation max := Peano.max (only parsing).

Definition max_0_l := Nat.max_0_l.
Definition max_0_r := Nat.max_0_r.
Definition succ_max_distr := Nat.succ_max_distr.
Definition plus_max_distr_l := Nat.add_max_distr_l.
Definition plus_max_distr_r := Nat.add_max_distr_r.
Definition max_case_strong := Nat.max_case_strong.
Definition max_spec := Nat.max_spec.
Definition max_dec := Nat.max_dec.
Definition max_case := Nat.max_case.
Definition max_idempotent := Nat.max_id.
Definition max_assoc := Nat.max_assoc.
Definition max_comm := Nat.max_comm.
Definition max_l := Nat.max_l.
Definition max_r := Nat.max_r.
Definition le_max_l := Nat.le_max_l.
Definition le_max_r := Nat.le_max_r.
Definition max_lub_l := Nat.max_lub_l.
Definition max_lub_r := Nat.max_lub_r.
Definition max_lub := Nat.max_lub.

(* begin hide *)
(* Compatibility *)
Notation max_case2 := max_case (only parsing).
Notation max_SS := Nat.succ_max_distr (only parsing).
(* end hide *)

Hint Resolve
 Nat.max_l Nat.max_r Nat.le_max_l Nat.le_max_r : arith v62.

Hint Resolve
 Nat.min_l Nat.min_r Nat.le_min_l Nat.le_min_r : arith v62.


==> anc/HoTT/coq-HoTT/theories/Arith/Min.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** THIS FILE IS DEPRECATED. Use [NPeano.Nat] instead. *)

Require Import NPeano.

Local Open Scope nat_scope.
Implicit Types m n p : nat.

Notation min := Peano.min (only parsing).

Definition min_0_l := Nat.min_0_l.
Definition min_0_r := Nat.min_0_r.
Definition succ_min_distr := Nat.succ_min_distr.
Definition plus_min_distr_l := Nat.add_min_distr_l.
Definition plus_min_distr_r := Nat.add_min_distr_r.
Definition min_case_strong := Nat.min_case_strong.
Definition min_spec := Nat.min_spec.
Definition min_dec := Nat.min_dec.
Definition min_case := Nat.min_case.
Definition min_idempotent := Nat.min_id.
Definition min_assoc := Nat.min_assoc.
Definition min_comm := Nat.min_comm.
Definition min_l := Nat.min_l.
Definition min_r := Nat.min_r.
Definition le_min_l := Nat.le_min_l.
Definition le_min_r := Nat.le_min_r.
Definition min_glb_l := Nat.min_glb_l.
Definition min_glb_r := Nat.min_glb_r.
Definition min_glb := Nat.min_glb.

(* begin hide *)
(* Compatibility *)
Notation min_case2 := min_case (only parsing).
Notation min_SS := Nat.succ_min_distr (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Arith/Minus.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** [minus] (difference between two natural numbers) is defined in [Init/Peano.v] as:
<<
Fixpoint minus (n m:nat) : nat :=
  match n, m with
  | O, _ => n
  | S k, O => S k
  | S k, S l => k - l
  end
where "n - m" := (minus n m) : nat_scope.
>>
*)

Require Import Lt.
Require Import Le.

Local Open Scope nat_scope.

Implicit Types m n p : nat.

(** * 0 is right neutral *)

Lemma minus_n_O : forall n, n = n - 0.
Proof.
  induction n; simpl; auto with arith.
Qed.
Hint Resolve minus_n_O: arith v62.

(** * Permutation with successor *)

Lemma minus_Sn_m : forall n m, m <= n -> S (n - m) = S n - m.
Proof.
  intros n m Le; pattern m, n; apply le_elim_rel; simpl;
    auto with arith.
Qed.
Hint Resolve minus_Sn_m: arith v62.

Theorem pred_of_minus : forall n, pred n = n - 1.
Proof.
  intro x; induction x; simpl; auto with arith.
Qed.

(** * Diagonal *)

Lemma minus_diag : forall n, n - n = 0.
Proof.
  induction n; simpl; auto with arith.
Qed.

Lemma minus_diag_reverse : forall n, 0 = n - n.
Proof.
  auto using minus_diag.
Qed.
Hint Resolve minus_diag_reverse: arith v62.

Notation minus_n_n := minus_diag_reverse.

(** * Simplification *)

Lemma minus_plus_simpl_l_reverse : forall n m p, n - m = p + n - (p + m).
Proof.
  induction p; simpl; auto with arith.
Qed.
Hint Resolve minus_plus_simpl_l_reverse: arith v62.

(** * Relation with plus *)

Lemma plus_minus : forall n m p, n = m + p -> p = n - m.
Proof.
  intros n m p; pattern m, n; apply nat_double_ind; simpl;
    intros.
  replace (n0 - 0) with n0; auto with arith.
  absurd (0 = S (n0 + p)); auto with arith.
  auto with arith.
Qed.
Hint Immediate plus_minus: arith v62.

Lemma minus_plus : forall n m, n + m - n = m.
  symmetry ; auto with arith.
Qed.
Hint Resolve minus_plus: arith v62.

Lemma le_plus_minus : forall n m, n <= m -> m = n + (m - n).
Proof.
  intros n m Le; pattern n, m; apply le_elim_rel; simpl;
    auto with arith.
Qed.
Hint Resolve le_plus_minus: arith v62.

Lemma le_plus_minus_r : forall n m, n <= m -> n + (m - n) = m.
Proof.
  symmetry ; auto with arith.
Qed.
Hint Resolve le_plus_minus_r: arith v62.

(** * Relation with order *)

Theorem minus_le_compat_r : forall n m p : nat, n <= m -> n - p <= m - p.
Proof.
  intros n m p; generalize n m; clear n m; induction p as [|p HI].
    intros n m; rewrite <- (minus_n_O n); rewrite <- (minus_n_O m); trivial.

    intros n m Hnm; apply le_elim_rel with (n:=n) (m:=m); auto with arith.
    intros q r H _. simpl. auto using HI.
Qed.

Theorem minus_le_compat_l : forall n m p : nat, n <= m -> p - m <= p - n.
Proof.
  intros n m p; generalize n m; clear n m; induction p as [|p HI].
    trivial.

    intros n m Hnm; apply le_elim_rel with (n:=n) (m:=m); trivial.
      intros q; destruct q; auto with arith.
        simpl.
        apply le_trans with (m := p - 0); [apply HI | rewrite <- minus_n_O];
          auto with arith.

      intros q r Hqr _. simpl. auto using HI.
Qed.

Corollary le_minus : forall n m, n - m <= n.
Proof.
  intros n m; rewrite minus_n_O; auto using minus_le_compat_l with arith.
Qed.

Lemma lt_minus : forall n m, m <= n -> 0 < m -> n - m < n.
Proof.
  intros n m Le; pattern m, n; apply le_elim_rel; simpl;
    auto using le_minus with arith.
    intros; absurd (0 < 0); auto with arith.
Qed.
Hint Resolve lt_minus: arith v62.

Lemma lt_O_minus_lt : forall n m, 0 < n - m -> m < n.
Proof.
  intros n m; pattern n, m; apply nat_double_ind; simpl;
    auto with arith.
  intros; absurd (0 < 0); trivial with arith.
Qed.
Hint Immediate lt_O_minus_lt: arith v62.

Theorem not_le_minus_0 : forall n m, ~ m <= n -> n - m = 0.
Proof.
  intros y x; pattern y, x; apply nat_double_ind;
    [ simpl; trivial with arith
      | intros n H; absurd (0 <= S n); [ assumption | apply le_O_n ]
      | simpl; intros n m H1 H2; apply H1; unfold not; intros H3;
	apply H2; apply le_n_S; assumption ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Mult.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Plus.
Require Export Minus.
Require Export Lt.
Require Export Le.

Local Open Scope nat_scope.

Implicit Types m n p : nat.

(** Theorems about multiplication in [nat]. [mult] is defined in module [Init/Peano.v]. *)

(** * [nat] is a semi-ring *)

(** ** Zero property *)

Lemma mult_0_r : forall n, n * 0 = 0.
Proof.
  intro; symmetry ; apply mult_n_O.
Qed.

Lemma mult_0_l : forall n, 0 * n = 0.
Proof.
  reflexivity.
Qed.

(** ** 1 is neutral *)

Lemma mult_1_l : forall n, 1 * n = n.
Proof.
  simpl; auto with arith.
Qed.
Hint Resolve mult_1_l: arith v62.

Lemma mult_1_r : forall n, n * 1 = n.
Proof.
  induction n; [ trivial |
    simpl; rewrite IHn; reflexivity].
Qed.
Hint Resolve mult_1_r: arith v62.

(** ** Commutativity *)

Lemma mult_comm : forall n m, n * m = m * n.
Proof.
intros; induction n; simpl; auto with arith.
rewrite <- mult_n_Sm.
rewrite IHn; apply plus_comm.
Qed.
Hint Resolve mult_comm: arith v62.

(** ** Distributivity *)

Lemma mult_plus_distr_r : forall n m p, (n + m) * p = n * p + m * p.
Proof.
  intros; induction n; simpl; auto with arith.
  rewrite <- plus_assoc, IHn; auto with arith.
Qed.
Hint Resolve mult_plus_distr_r: arith v62.

Lemma mult_plus_distr_l : forall n m p, n * (m + p) = n * m + n * p.
Proof.
  induction n. trivial.
  intros. simpl. rewrite IHn. symmetry. apply plus_permute_2_in_4.
Qed.

Lemma mult_minus_distr_r : forall n m p, (n - m) * p = n * p - m * p.
Proof.
  intros; induction n, m using nat_double_ind; simpl; auto with arith.
  rewrite <- minus_plus_simpl_l_reverse; auto with arith.
Qed.
Hint Resolve mult_minus_distr_r: arith v62.

Lemma mult_minus_distr_l : forall n m p, n * (m - p) = n * m - n * p.
Proof.
  intros n m p.
  rewrite mult_comm, mult_minus_distr_r, (mult_comm m n), (mult_comm p n); reflexivity.
Qed.
Hint Resolve mult_minus_distr_l: arith v62.

(** ** Associativity *)

Lemma mult_assoc_reverse : forall n m p, n * m * p = n * (m * p).
Proof.
  intros; induction n; simpl; auto with arith.
  rewrite mult_plus_distr_r.
  induction IHn; auto with arith.
Qed.
Hint Resolve mult_assoc_reverse: arith v62.

Lemma mult_assoc : forall n m p, n * (m * p) = n * m * p.
Proof.
  auto with arith.
Qed.
Hint Resolve mult_assoc: arith v62.

(** ** Inversion lemmas *)

Lemma mult_is_O : forall n m, n * m = 0 -> n = 0 \/ m = 0.
Proof.
  destruct n as [| n]; simpl; intros m H.
    left; trivial.
    right; apply plus_is_O in H; destruct H; trivial.
Qed.

Lemma mult_is_one : forall n m, n * m = 1 -> n = 1 /\ m = 1.
Proof.
  destruct n as [|n]; simpl; intros m H.
    edestruct O_S; eauto.
    destruct plus_is_one with (1:=H) as [[-> Hnm] | [-> Hnm]].
      simpl in H; rewrite mult_0_r in H; elim (O_S _ H).
      rewrite mult_1_r in Hnm; auto.
Qed.

(** ** Multiplication and successor *)

Lemma mult_succ_l : forall n m:nat, S n * m = n * m + m.
Proof.
  intros; simpl. rewrite plus_comm. reflexivity.
Qed.

Lemma mult_succ_r : forall n m:nat, n * S m = n * m + n.
Proof.
  induction n as [| p H]; intro m; simpl.
  reflexivity.
  rewrite H, <- plus_n_Sm; apply f_equal; rewrite plus_assoc; reflexivity.
Qed.

(** * Compatibility with orders *)

Lemma mult_O_le : forall n m, m = 0 \/ n <= m * n.
Proof.
  induction m; simpl; auto with arith.
Qed.
Hint Resolve mult_O_le: arith v62.

Lemma mult_le_compat_l : forall n m p, n <= m -> p * n <= p * m.
Proof.
  induction p as [| p IHp]; intros; simpl.
  apply le_n.
  auto using plus_le_compat.
Qed.
Hint Resolve mult_le_compat_l: arith.


Lemma mult_le_compat_r : forall n m p, n <= m -> n * p <= m * p.
Proof.
  intros m n p H; rewrite mult_comm, (mult_comm n); auto with arith.
Qed.

Lemma mult_le_compat :
  forall n m p (q:nat), n <= m -> p <= q -> n * p <= m * q.
Proof.
  intros m n p q Hmn Hpq; induction Hmn.
  induction Hpq.
  (* m*p<=m*p *)
  apply le_n.
  (* m*p<=m*m0 -> m*p<=m*(S m0) *)
  rewrite <- mult_n_Sm; apply le_trans with (m * m0).
  assumption.
  apply le_plus_l.
  (* m*p<=m0*q -> m*p<=(S m0)*q *)
  simpl; apply le_trans with (m0 * q).
  assumption.
  apply le_plus_r.
Qed.

Lemma mult_S_lt_compat_l : forall n m p, m < p -> S n * m < S n * p.
Proof.
  induction n; intros; simpl in *.
    rewrite <- 2 plus_n_O; assumption.
    auto using plus_lt_compat.
Qed.

Hint Resolve mult_S_lt_compat_l: arith.

Lemma mult_lt_compat_l : forall n m p, n < m -> 0 < p -> p * n < p * m.
Proof.
 intros m n p H Hp. destruct p. elim (lt_irrefl _ Hp).
 now apply mult_S_lt_compat_l.
Qed.

Lemma mult_lt_compat_r : forall n m p, n < m -> 0 < p -> n * p < m * p.
Proof.
  intros m n p H Hp. destruct p. elim (lt_irrefl _ Hp).
  rewrite (mult_comm m), (mult_comm n). now apply mult_S_lt_compat_l.
Qed.

Lemma mult_S_le_reg_l : forall n m p, S n * m <= S n * p -> m <= p.
Proof.
  intros m n p H; destruct (le_or_lt n p). trivial.
  assert (H1:S m * n < S m * n).
    apply le_lt_trans with (m := S m * p). assumption.
    apply mult_S_lt_compat_l. assumption.
  elim (lt_irrefl _ H1).
Qed.

(** * n|->2*n and n|->2n+1 have disjoint image *)

Theorem odd_even_lem : forall p q, 2 * p + 1 <> 2 * q.
Proof.
  induction p; destruct q.
    discriminate.
    simpl; rewrite plus_comm. discriminate.
    discriminate.
    intro H0; destruct (IHp q).
    replace (2 * q) with (2 * S q - 2).
      rewrite <- H0; simpl.
      repeat rewrite (fun x y => plus_comm x (S y)); simpl;  auto.
    simpl; rewrite (fun y => plus_comm q (S y)); destruct q; simpl; auto.
Qed.


(** * Tail-recursive mult *)

(** [tail_mult] is an alternative definition for [mult] which is
    tail-recursive, whereas [mult] is not. This can be useful
    when extracting programs. *)

Fixpoint mult_acc (s:nat) m n : nat :=
  match n with
    | O => s
    | S p => mult_acc (tail_plus m s) m p
  end.

Lemma mult_acc_aux : forall n m p, m + n * p = mult_acc m p n.
Proof.
  induction n as [| p IHp]; simpl; auto.
  intros s m; rewrite <- plus_tail_plus; rewrite <- IHp.
  rewrite <- plus_assoc_reverse; apply f_equal2; auto.
  rewrite plus_comm; auto.
Qed.

Definition tail_mult n m := mult_acc 0 m n.

Lemma mult_tail_mult : forall n m, n * m = tail_mult n m.
Proof.
  intros; unfold tail_mult; rewrite <- mult_acc_aux; auto.
Qed.

(** [TailSimpl] transforms any [tail_plus] and [tail_mult] into [plus]
    and [mult] and simplify *)

Ltac tail_simpl :=
  repeat rewrite <- plus_tail_plus; repeat rewrite <- mult_tail_mult;
    simpl.


==> anc/HoTT/coq-HoTT/theories/Arith/Peano_dec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Decidable.
Require Eqdep_dec.
Require Import Le Lt.
Local Open Scope nat_scope.

Implicit Types m n x y : nat.

Theorem O_or_S : forall n, {m : nat | S m = n} + {0 = n}.
Proof.
  induction n.
  auto.
  left; exists n; auto.
Defined.

Theorem eq_nat_dec : forall n m, {n = m} + {n <> m}.
Proof.
  induction n; destruct m; auto.
  elim (IHn m); auto.
Defined.

Hint Resolve O_or_S eq_nat_dec: arith.

Theorem dec_eq_nat : forall n m, decidable (n = m).
  intros x y; unfold decidable; elim (eq_nat_dec x y); auto with arith.
Defined.

Definition UIP_nat:= Eqdep_dec.UIP_dec eq_nat_dec.

Lemma le_unique: forall m n (h1 h2: m <= n), h1 = h2.
Proof.
fix 3.
refine (fun m _ h1 => match h1 as h' in _ <= k return forall hh: m <= k, h' = hh
  with le_n _ => _ |le_S _ i H => _ end).
refine (fun hh => match hh as h' in _ <= k return forall eq: m = k, 
  le_n m = match eq in _ = p return m <= p -> m <= m with |eq_refl => fun bli => bli end h' with
    |le_n _ => fun eq => _ |le_S _ j H' => fun eq => _ end eq_refl).
rewrite (UIP_nat _ _ eq eq_refl). reflexivity.
subst m. destruct (Lt.lt_irrefl j H').
refine (fun hh => match hh as h' in _ <= k return match k as k' return m <= k' -> Prop
  with |0 => fun _ => True |S i' => fun h'' => forall H':m <= i', le_S m i' H' = h'' end h'
    with |le_n _ => _ |le_S _ j H2 => fun H' => _ end H).
destruct m. exact I. intros; destruct (Lt.lt_irrefl m H').
f_equal. apply le_unique.
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Plus.v <==
 (************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of addition. [add] is defined in [Init/Peano.v] as:
<<
Fixpoint plus (n m:nat) : nat :=
  match n with
  | O => m
  | S p => S (p + m)
  end
where "n + m" := (plus n m) : nat_scope.
>>
 *)

Require Import Le.
Require Import Lt.

Local Open Scope nat_scope.

Implicit Types m n p q : nat.

(** * Zero is neutral 
Deprecated : Already in Init/Peano.v *)
Notation plus_0_l := plus_O_n (only parsing).
Definition plus_0_r n := eq_sym (plus_n_O n).

(** * Commutativity *)

Lemma plus_comm : forall n m, n + m = m + n.
Proof.
  intros n m; elim n; simpl; auto with arith.
  intros y H; elim (plus_n_Sm m y); auto with arith.
Qed.
Hint Immediate plus_comm: arith v62.

(** * Associativity *)

Definition plus_Snm_nSm : forall n m, S n + m = n + S m:=
 plus_n_Sm.

Lemma plus_assoc : forall n m p, n + (m + p) = n + m + p.
Proof.
  intros n m p; elim n; simpl; auto with arith.
Qed.
Hint Resolve plus_assoc: arith v62.

Lemma plus_permute : forall n m p, n + (m + p) = m + (n + p).
Proof.
  intros; rewrite (plus_assoc m n p); rewrite (plus_comm m n); auto with arith.
Qed.

Lemma plus_assoc_reverse : forall n m p, n + m + p = n + (m + p).
Proof.
  auto with arith.
Qed.
Hint Resolve plus_assoc_reverse: arith v62.

(** * Simplification *)

Lemma plus_reg_l : forall n m p, p + n = p + m -> n = m.
Proof.
  intros m p n; induction n; simpl; auto with arith.
Qed.

Lemma plus_le_reg_l : forall n m p, p + n <= p + m -> n <= m.
Proof.
  induction p; simpl; auto with arith.
Qed.

Lemma plus_lt_reg_l : forall n m p, p + n < p + m -> n < m.
Proof.
  induction p; simpl; auto with arith.
Qed.

(** * Compatibility with order *)

Lemma plus_le_compat_l : forall n m p, n <= m -> p + n <= p + m.
Proof.
  induction p; simpl; auto with arith.
Qed.
Hint Resolve plus_le_compat_l: arith v62.

Lemma plus_le_compat_r : forall n m p, n <= m -> n + p <= m + p.
Proof.
  induction 1; simpl; auto with arith.
Qed.
Hint Resolve plus_le_compat_r: arith v62.

Lemma le_plus_l : forall n m, n <= n + m.
Proof.
  induction n; simpl; auto with arith.
Qed.
Hint Resolve le_plus_l: arith v62.

Lemma le_plus_r : forall n m, m <= n + m.
Proof.
  intros n m; elim n; simpl; auto with arith.
Qed.
Hint Resolve le_plus_r: arith v62.

Theorem le_plus_trans : forall n m p, n <= m -> n <= m + p.
Proof.
  intros; apply le_trans with (m := m); auto with arith.
Qed.
Hint Resolve le_plus_trans: arith v62.

Theorem lt_plus_trans : forall n m p, n < m -> n < m + p.
Proof.
  intros; apply lt_le_trans with (m := m); auto with arith.
Qed.
Hint Immediate lt_plus_trans: arith v62.

Lemma plus_lt_compat_l : forall n m p, n < m -> p + n < p + m.
Proof.
  induction p; simpl; auto with arith.
Qed.
Hint Resolve plus_lt_compat_l: arith v62.

Lemma plus_lt_compat_r : forall n m p, n < m -> n + p < m + p.
Proof.
  intros n m p H; rewrite (plus_comm n p); rewrite (plus_comm m p).
  elim p; auto with arith.
Qed.
Hint Resolve plus_lt_compat_r: arith v62.

Lemma plus_le_compat : forall n m p q, n <= m -> p <= q -> n + p <= m + q.
Proof.
  intros n m p q H H0.
  elim H; simpl; auto with arith.
Qed.

Lemma plus_le_lt_compat : forall n m p q, n <= m -> p < q -> n + p < m + q.
Proof.
  unfold lt. intros. change (S n + p <= m + q). rewrite plus_Snm_nSm.
  apply plus_le_compat; assumption.
Qed.

Lemma plus_lt_le_compat : forall n m p q, n < m -> p <= q -> n + p < m + q.
Proof.
  unfold lt. intros. change (S n + p <= m + q). apply plus_le_compat; assumption.
Qed.

Lemma plus_lt_compat : forall n m p q, n < m -> p < q -> n + p < m + q.
Proof.
  intros. apply plus_lt_le_compat. assumption.
  apply lt_le_weak. assumption.
Qed.

(** * Inversion lemmas *)

Lemma plus_is_O : forall n m, n + m = 0 -> n = 0 /\ m = 0.
Proof.
  intro m; destruct m as [| n]; auto.
  intros. discriminate H.
Qed.

Definition plus_is_one :
  forall m n, m + n = 1 -> {m = 0 /\ n = 1} + {m = 1 /\ n = 0}.
Proof.
  intro m; destruct m as [| n]; auto.
  destruct n; auto.
  intros.
  simpl in H. discriminate H.
Defined.

(** * Derived properties *)

Lemma plus_permute_2_in_4 : forall n m p q, n + m + (p + q) = n + p + (m + q).
Proof.
  intros m n p q.
  rewrite <- (plus_assoc m n (p + q)). rewrite (plus_assoc n p q).
  rewrite (plus_comm n p). rewrite <- (plus_assoc p n q). apply plus_assoc.
Qed.

(** * Tail-recursive plus *)

(** [tail_plus] is an alternative definition for [plus] which is
    tail-recursive, whereas [plus] is not. This can be useful
    when extracting programs. *)

Fixpoint tail_plus n m : nat :=
  match n with
    | O => m
    | S n => tail_plus n (S m)
  end.

Lemma plus_tail_plus : forall n m, n + m = tail_plus n m.
induction n as [| n IHn]; simpl; auto.
intro m; rewrite <- IHn; simpl; auto.
Qed.

(** * Discrimination *)

Lemma succ_plus_discr : forall n m, n <> S (plus m n).
Proof.
  intros n m; induction n as [|n IHn].
  discriminate.
  intro H; apply IHn; apply eq_add_S; rewrite H; rewrite <- plus_n_Sm;
    reflexivity.
Qed.

Lemma n_SSn : forall n, n <> S (S n).
Proof.
  intro n; exact (succ_plus_discr n 1).
Qed.

Lemma n_SSSn : forall n, n <> S (S (S n)).
Proof.
  intro n; exact (succ_plus_discr n 2).
Qed.

Lemma n_SSSSn : forall n, n <> S (S (S (S n))).
Proof.
  intro n; exact (succ_plus_discr n 3).
Qed.


==> anc/HoTT/coq-HoTT/theories/Arith/Wf_nat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Well-founded relations and natural numbers *)

Require Import Lt.

Local Open Scope nat_scope.

Implicit Types m n p : nat.

Section Well_founded_Nat.

Variable A : Type.

Variable f : A -> nat.
Definition ltof (a b:A) := f a < f b.
Definition gtof (a b:A) := f b > f a.

Theorem well_founded_ltof : well_founded ltof.
Proof.
  red.
  cut (forall n (a:A), f a < n -> Acc ltof a).
  intros H a; apply (H (S (f a))); auto with arith.
  induction n.
  intros; absurd (f a < 0); auto with arith.
  intros a ltSma.
  apply Acc_intro.
  unfold ltof; intros b ltfafb.
  apply IHn.
  apply lt_le_trans with (f a); auto with arith.
Defined.

Theorem well_founded_gtof : well_founded gtof.
Proof.
  exact well_founded_ltof.
Defined.

(** It is possible to directly prove the induction principle going
   back to primitive recursion on natural numbers ([induction_ltof1])
   or to use the previous lemmas to extract a program with a fixpoint
   ([induction_ltof2])

the ML-like program for [induction_ltof1] is :
[[
let induction_ltof1 f F a =
  let rec indrec n k =
    match n with
    | O -> error
    | S m -> F k (indrec m)
  in indrec (f a + 1) a
]]

the ML-like program for [induction_ltof2] is :
[[
   let induction_ltof2 F a = indrec a
   where rec indrec a = F a indrec;;
]]
*)

Theorem induction_ltof1 :
  forall P:A -> Set,
    (forall x:A, (forall y:A, ltof y x -> P y) -> P x) -> forall a:A, P a.
Proof.
  intros P F; cut (forall n (a:A), f a < n -> P a).
  intros H a; apply (H (S (f a))); auto with arith.
  induction n.
  intros; absurd (f a < 0); auto with arith.
  intros a ltSma.
  apply F.
  unfold ltof; intros b ltfafb.
  apply IHn.
  apply lt_le_trans with (f a); auto with arith.
Defined.

Theorem induction_gtof1 :
  forall P:A -> Set,
    (forall x:A, (forall y:A, gtof y x -> P y) -> P x) -> forall a:A, P a.
Proof.
  exact induction_ltof1.
Defined.

Theorem induction_ltof2 :
  forall P:A -> Set,
    (forall x:A, (forall y:A, ltof y x -> P y) -> P x) -> forall a:A, P a.
Proof.
  exact (well_founded_induction well_founded_ltof).
Defined.

Theorem induction_gtof2 :
  forall P:A -> Set,
    (forall x:A, (forall y:A, gtof y x -> P y) -> P x) -> forall a:A, P a.
Proof.
  exact induction_ltof2.
Defined.

(** If a relation [R] is compatible with [lt] i.e. if [x R y => f(x) < f(y)]
    then [R] is well-founded. *)

Variable R : A -> A -> Prop.

Hypothesis H_compat : forall x y:A, R x y -> f x < f y.

Theorem well_founded_lt_compat : well_founded R.
Proof.
  red.
  cut (forall n (a:A), f a < n -> Acc R a).
  intros H a; apply (H (S (f a))); auto with arith.
  induction n.
  intros; absurd (f a < 0); auto with arith.
  intros a ltSma.
  apply Acc_intro.
  intros b ltfafb.
  apply IHn.
  apply lt_le_trans with (f a); auto with arith.
Defined.

End Well_founded_Nat.

Lemma lt_wf : well_founded lt.
Proof.
  exact (well_founded_ltof nat (fun m => m)).
Defined.

Lemma lt_wf_rec1 :
  forall n (P:nat -> Set), (forall n, (forall m, m < n -> P m) -> P n) -> P n.
Proof.
  exact (fun p P F => induction_ltof1 nat (fun m => m) P F p).
Defined.

Lemma lt_wf_rec :
  forall n (P:nat -> Set), (forall n, (forall m, m < n -> P m) -> P n) -> P n.
Proof.
  exact (fun p P F => induction_ltof2 nat (fun m => m) P F p).
Defined.

Lemma lt_wf_ind :
  forall n (P:nat -> Prop), (forall n, (forall m, m < n -> P m) -> P n) -> P n.
Proof.
  intro p; intros; elim (lt_wf p); auto with arith.
Qed.

Lemma gt_wf_rec :
  forall n (P:nat -> Set), (forall n, (forall m, n > m -> P m) -> P n) -> P n.
Proof.
  exact lt_wf_rec.
Defined.

Lemma gt_wf_ind :
  forall n (P:nat -> Prop), (forall n, (forall m, n > m -> P m) -> P n) -> P n.
Proof lt_wf_ind.

Lemma lt_wf_double_rec :
 forall P:nat -> nat -> Set,
   (forall n m,
     (forall p q, p < n -> P p q) ->
     (forall p, p < m -> P n p) -> P n m) -> forall n m, P n m.
Proof.
  intros P Hrec p; pattern p; apply lt_wf_rec.
  intros n H q; pattern q; apply lt_wf_rec; auto with arith.
Defined.

Lemma lt_wf_double_ind :
  forall P:nat -> nat -> Prop,
    (forall n m,
      (forall p (q:nat), p < n -> P p q) ->
      (forall p, p < m -> P n p) -> P n m) -> forall n m, P n m.
Proof.
  intros P Hrec p; pattern p; apply lt_wf_ind.
  intros n H q; pattern q; apply lt_wf_ind; auto with arith.
Qed.

Hint Resolve lt_wf: arith.
Hint Resolve well_founded_lt_compat: arith.

Section LT_WF_REL.
  Variable A : Set.
  Variable R : A -> A -> Prop.

  (* Relational form of inversion *)
  Variable F : A -> nat -> Prop.
  Definition inv_lt_rel x y := exists2 n, F x n & (forall m, F y m -> n < m).

  Hypothesis F_compat : forall x y:A, R x y -> inv_lt_rel x y.
  Remark acc_lt_rel : forall x:A, (exists n, F x n) -> Acc R x.
  Proof.
    intros x [n fxn]; generalize dependent x.
    pattern n; apply lt_wf_ind; intros.
    constructor; intros.
    destruct (F_compat y x) as (x0,H1,H2); trivial.
    apply (H x0); auto.
  Qed.

  Theorem well_founded_inv_lt_rel_compat : well_founded R.
  Proof.
    constructor; intros.
    case (F_compat y a); trivial; intros.
    apply acc_lt_rel; trivial.
    exists x; trivial.
  Qed.

End LT_WF_REL.

Lemma well_founded_inv_rel_inv_lt_rel :
  forall (A:Set) (F:A -> nat -> Prop), well_founded (inv_lt_rel A F).
  intros; apply (well_founded_inv_lt_rel_compat A (inv_lt_rel A F) F); trivial.
Qed.

(** A constructive proof that any non empty decidable subset of
    natural numbers has a least element *)

Set Implicit Arguments.

Require Import Le.
Require Import Compare_dec.
Require Import Decidable.

Definition has_unique_least_element (A:Type) (R:A->A->Prop) (P:A->Prop) :=
  exists! x, P x /\ forall x', P x' -> R x x'.

Lemma dec_inh_nat_subset_has_unique_least_element :
  forall P:nat->Prop, (forall n, P n \/ ~ P n) ->
    (exists n, P n) -> has_unique_least_element le P.
Proof.
  intros P Pdec (n0,HPn0).
  assert
    (forall n, (exists n', n'<n /\ P n' /\ forall n'', P n'' -> n'<=n'')
      \/(forall n', P n' -> n<=n')).
  induction n.
  right.
  intros n' Hn'.
  apply le_O_n.
  destruct IHn.
  left; destruct H as (n', (Hlt', HPn')).
  exists n'; split.
  apply lt_S; assumption.
  assumption.
  destruct (Pdec n).
  left; exists n; split.
  apply lt_n_Sn.
  split; assumption.
  right.
  intros n' Hltn'.
  destruct (le_lt_eq_dec n n') as [Hltn|Heqn].
  apply H; assumption.
  assumption.
  destruct H0.
  rewrite Heqn; assumption.
  destruct (H n0) as [(n,(Hltn,(Hmin,Huniqn)))|]; [exists n | exists n0];
    repeat split;
      assumption || intros n' (HPn',Hminn'); apply le_antisym; auto.
Qed.

Unset Implicit Arguments.

Notation iter_nat n A f x := (nat_rect (fun _ => A) x (fun _ => f) n) (only parsing).


==> anc/HoTT/coq-HoTT/theories/Arith/intro.tex <==
\section{Arith}\label{Arith}

The {\tt Arith} library deals with various arithmetical notions and 
their properties.

\subsection*{Standard {\tt Arith} library}

The following files are automatically loaded by {\tt Require Arith}.

\begin{itemize}

\item {\tt Le.v} states and proves properties of the large order {\tt le}.

\item {\tt Lt.v} states and proves properties of the strict order {\tt 
lt} (especially, the relationship with {\tt le}).

\item {\tt Plus.v} states and proves properties on the addition.

\item {\tt Gt.v} states and proves properties on the strict order {\tt gt}.

\item {\tt Minus.v} defines the difference on 
{\tt nat} and proves properties of it. On {\tt nat}, {\tt (minus n p)} is 
{\tt O} if {\tt n} $<$ {\tt p}.

\item {\tt Mult.v} states and proves properties on the multiplication.

\item {\tt Between.v} defines modalities on {\tt nat} and proves properties 
of them.

\end{itemize}

\subsection*{Additional {\tt Arith} library}

\begin{itemize}

\item {\tt Compare.v}, {\tt Compare\_dec.v} and {\tt Peano\_dec.v} state
and prove various decidability results on {\tt nat}.

\item {\tt Wf\_nat.v} states and proves various induction and recursion 
principles on {\tt nat}. Especially, recursion for objects measurable by 
a natural number and recursion on {\tt nat * nat} are provided.

\item {\tt Min.v} defines the minimum of two natural numbers and proves 
properties of it. 

\item {\tt Eqnat.v} defines a specific equality on {\tt nat} and shows 
the equivalence with Leibniz' equality.

\item {\tt Euclid.v} proves that the euclidean
division specification is realisable. Conversely, {\tt Div.v} exhibits
two different algorithms and semi-automatically reconstruct the proof of
their correctness. These files emphasize the extraction of program vs
reconstruction of proofs paradigm.

\end{itemize}


==> anc/HoTT/coq-HoTT/theories/Arith/vo.itarget <==
Arith_base.vo
Arith.vo
Between.vo
Bool_nat.vo
Compare_dec.vo
Compare.vo
Div2.vo
EqNat.vo
Euclid.vo
Even.vo
Factorial.vo
Gt.vo
Le.vo
Lt.vo
Max.vo
Minus.vo
Min.vo
Mult.vo
Peano_dec.vo
Plus.vo
Wf_nat.vo


==> anc/HoTT/coq-HoTT/theories/Bool/Bool.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The type [bool] is defined in the prelude as
    [Inductive bool : Set := true : bool | false : bool] *)

(** Most of the lemmas in this file are trivial after breaking all booleans *)

Ltac destr_bool :=
 intros; destruct_all bool; simpl in *; trivial; try discriminate.

(** Interpretation of booleans as propositions *)

Definition Is_true (b:bool) :=
  match b with
    | true => True
    | false => False
  end.

(*******************)
(** * Decidability *)
(*******************)

Lemma bool_dec : forall b1 b2 : bool, {b1 = b2} + {b1 <> b2}.
Proof.
  decide equality.
Defined.

(*********************)
(** * Discrimination *)
(*********************)

Lemma diff_true_false : true <> false.
Proof.
  discriminate.
Qed.
Hint Resolve diff_true_false : bool v62.

Lemma diff_false_true : false <> true.
Proof.
  discriminate.
Qed.
Hint Resolve diff_false_true : bool v62.
Hint Extern 1 (false <> true) => exact diff_false_true.

Lemma eq_true_false_abs : forall b:bool, b = true -> b = false -> False.
Proof.
  destr_bool.
Qed.

Lemma not_true_is_false : forall b:bool, b <> true -> b = false.
Proof.
  destr_bool; intuition.
Qed.

Lemma not_false_is_true : forall b:bool, b <> false -> b = true.
Proof.
  destr_bool; intuition.
Qed.

Lemma not_true_iff_false : forall b, b <> true <-> b = false.
Proof.
  destr_bool; intuition.
Qed.

Lemma not_false_iff_true : forall b, b <> false <-> b = true.
Proof.
  destr_bool; intuition.
Qed.

(**********************)
(** * Order on booleans *)
(**********************)

Definition leb (b1 b2:bool) :=
  match b1 with
    | true => b2 = true
    | false => True
  end.
Hint Unfold leb: bool v62.

Lemma leb_implb : forall b1 b2, leb b1 b2 <-> implb b1 b2 = true.
Proof.
  destr_bool; intuition.
Qed.

(* Infix "<=" := leb : bool_scope. *)

(*************)
(** * Equality *)
(*************)

Definition eqb (b1 b2:bool) : bool :=
  match b1, b2 with
    | true, true => true
    | true, false => false
    | false, true => false
    | false, false => true
  end.

Lemma eqb_subst :
  forall (P:bool -> Prop) (b1 b2:bool), eqb b1 b2 = true -> P b1 -> P b2.
Proof.
  destr_bool.
Qed.

Lemma eqb_reflx : forall b:bool, eqb b b = true.
Proof.
  destr_bool.
Qed.

Lemma eqb_prop : forall a b:bool, eqb a b = true -> a = b.
Proof.
  destr_bool.
Qed.

Lemma eqb_true_iff : forall a b:bool, eqb a b = true <-> a = b.
Proof.
  destr_bool; intuition.
Qed.

Lemma eqb_false_iff : forall a b:bool, eqb a b = false <-> a <> b.
Proof.
  destr_bool; intuition.
Qed.

(************************)
(** * A synonym of [if] on [bool] *)
(************************)

Definition ifb (b1 b2 b3:bool) : bool :=
  match b1 with
    | true => b2
    | false => b3
  end.

Open Scope bool_scope.

(****************************)
(** * De Morgan laws          *)
(****************************)

Lemma negb_orb : forall b1 b2:bool, negb (b1 || b2) = negb b1 && negb b2.
Proof.
  destr_bool.
Qed.

Lemma negb_andb : forall b1 b2:bool, negb (b1 && b2) = negb b1 || negb b2.
Proof.
  destr_bool.
Qed.

(********************************)
(** * Properties of [negb]    *)
(********************************)

Lemma negb_involutive : forall b:bool, negb (negb b) = b.
Proof.
  destr_bool.
Qed.

Lemma negb_involutive_reverse : forall b:bool, b = negb (negb b).
Proof.
  destr_bool.
Qed.

Notation negb_elim := negb_involutive (only parsing).
Notation negb_intro := negb_involutive_reverse (only parsing).

Lemma negb_sym : forall b b':bool, b' = negb b -> b = negb b'.
Proof.
  destr_bool.
Qed.

Lemma no_fixpoint_negb : forall b:bool, negb b <> b.
Proof.
  destr_bool.
Qed.

Lemma eqb_negb1 : forall b:bool, eqb (negb b) b = false.
Proof.
  destr_bool.
Qed.

Lemma eqb_negb2 : forall b:bool, eqb b (negb b) = false.
Proof.
  destr_bool.
Qed.

Lemma if_negb :
  forall (A:Type) (b:bool) (x y:A),
    (if negb b then x else y) = (if b then y else x).
Proof.
  destr_bool.
Qed.

Lemma negb_true_iff : forall b, negb b = true <-> b = false.
Proof.
  destr_bool; intuition.
Qed.

Lemma negb_false_iff : forall b, negb b = false <-> b = true.
Proof.
  destr_bool; intuition.
Qed.


(********************************)
(** * Properties of [orb]     *)
(********************************)

Lemma orb_true_iff :
  forall b1 b2, b1 || b2 = true <-> b1 = true \/ b2 = true.
Proof.
  destr_bool; intuition.
Qed.

Lemma orb_false_iff :
  forall b1 b2, b1 || b2 = false <-> b1 = false /\ b2 = false.
Proof.
  destr_bool; intuition.
Qed.

Lemma orb_true_elim :
  forall b1 b2:bool, b1 || b2 = true -> {b1 = true} + {b2 = true}.
Proof.
  destruct b1; simpl; auto.
Defined.

Lemma orb_prop : forall a b:bool, a || b = true -> a = true \/ b = true.
Proof.
 intros; apply orb_true_iff; trivial.
Qed.

Lemma orb_true_intro :
  forall b1 b2:bool, b1 = true \/ b2 = true -> b1 || b2 = true.
Proof.
 intros; apply orb_true_iff; trivial.
Qed.
Hint Resolve orb_true_intro: bool v62.

Lemma orb_false_intro :
  forall b1 b2:bool, b1 = false -> b2 = false -> b1 || b2 = false.
Proof.
 intros. subst. reflexivity.
Qed.
Hint Resolve orb_false_intro: bool v62.

Lemma orb_false_elim :
  forall b1 b2:bool, b1 || b2 = false -> b1 = false /\ b2 = false.
Proof.
  intros. apply orb_false_iff; trivial.
Qed.

Lemma orb_diag : forall b, b || b = b.
Proof.
 destr_bool.
Qed.

(** [true] is a zero for [orb] *)

Lemma orb_true_r : forall b:bool, b || true = true.
Proof.
  destr_bool.
Qed.
Hint Resolve orb_true_r: bool v62.

Lemma orb_true_l : forall b:bool, true || b = true.
Proof.
  reflexivity.
Qed.

Notation orb_b_true := orb_true_r (only parsing).
Notation orb_true_b := orb_true_l (only parsing).

(** [false] is neutral for [orb] *)

Lemma orb_false_r : forall b:bool, b || false = b.
Proof.
  destr_bool.
Qed.
Hint Resolve orb_false_r: bool v62.

Lemma orb_false_l : forall b:bool, false || b = b.
Proof.
  destr_bool.
Qed.
Hint Resolve orb_false_l: bool v62.

Notation orb_b_false := orb_false_r (only parsing).
Notation orb_false_b := orb_false_l (only parsing).

(** Complementation *)

Lemma orb_negb_r : forall b:bool, b || negb b = true.
Proof.
  destr_bool.
Qed.
Hint Resolve orb_negb_r: bool v62.

Notation orb_neg_b := orb_negb_r (only parsing).

(** Commutativity *)

Lemma orb_comm : forall b1 b2:bool, b1 || b2 = b2 || b1.
Proof.
  destr_bool.
Qed.

(** Associativity *)

Lemma orb_assoc : forall b1 b2 b3:bool, b1 || (b2 || b3) = b1 || b2 || b3.
Proof.
  destr_bool.
Qed.
Hint Resolve orb_comm orb_assoc: bool v62.

(*******************************)
(** * Properties of [andb]     *)
(*******************************)

Lemma andb_true_iff :
  forall b1 b2:bool, b1 && b2 = true <-> b1 = true /\ b2 = true.
Proof.
  destr_bool; intuition.
Qed.

Lemma andb_false_iff :
  forall b1 b2:bool, b1 && b2 = false <-> b1 = false \/ b2 = false.
Proof.
  destr_bool; intuition.
Qed.

Lemma andb_true_eq :
  forall a b:bool, true = a && b -> true = a /\ true = b.
Proof.
  destr_bool. auto.
Defined.

Lemma andb_false_intro1 : forall b1 b2:bool, b1 = false -> b1 && b2 = false.
Proof.
  intros. apply andb_false_iff. auto.
Qed.

Lemma andb_false_intro2 : forall b1 b2:bool, b2 = false -> b1 && b2 = false.
Proof.
  intros. apply andb_false_iff. auto.
Qed.

(** [false] is a zero for [andb] *)

Lemma andb_false_r : forall b:bool, b && false = false.
Proof.
  destr_bool.
Qed.

Lemma andb_false_l : forall b:bool, false && b = false.
Proof.
  reflexivity.
Qed.

Notation andb_b_false := andb_false_r (only parsing).
Notation andb_false_b := andb_false_l (only parsing).

Lemma andb_diag : forall b, b && b = b.
Proof.
 destr_bool.
Qed.

(** [true] is neutral for [andb] *)

Lemma andb_true_r : forall b:bool, b && true = b.
Proof.
  destr_bool.
Qed.

Lemma andb_true_l : forall b:bool, true && b = b.
Proof.
  reflexivity.
Qed.

Notation andb_b_true := andb_true_r (only parsing).
Notation andb_true_b := andb_true_l (only parsing).

Lemma andb_false_elim :
  forall b1 b2:bool, b1 && b2 = false -> {b1 = false} + {b2 = false}.
Proof.
  destruct b1; simpl; auto.
Defined.
Hint Resolve andb_false_elim: bool v62.

(** Complementation *)

Lemma andb_negb_r : forall b:bool, b && negb b = false.
Proof.
  destr_bool.
Qed.
Hint Resolve andb_negb_r: bool v62.

Notation andb_neg_b := andb_negb_r (only parsing).

(** Commutativity *)

Lemma andb_comm : forall b1 b2:bool, b1 && b2 = b2 && b1.
Proof.
  destr_bool.
Qed.

(** Associativity *)

Lemma andb_assoc : forall b1 b2 b3:bool, b1 && (b2 && b3) = b1 && b2 && b3.
Proof.
  destr_bool.
Qed.

Hint Resolve andb_comm andb_assoc: bool v62.

(*******************************************)
(** * Properties mixing [andb] and [orb] *)
(*******************************************)

(** Distributivity *)

Lemma andb_orb_distrib_r :
  forall b1 b2 b3:bool, b1 && (b2 || b3) = b1 && b2 || b1 && b3.
Proof.
  destr_bool.
Qed.

Lemma andb_orb_distrib_l :
 forall b1 b2 b3:bool, (b1 || b2) && b3 = b1 && b3 || b2 && b3.
Proof.
  destr_bool.
Qed.

Lemma orb_andb_distrib_r :
  forall b1 b2 b3:bool, b1 || b2 && b3 = (b1 || b2) && (b1 || b3).
Proof.
  destr_bool.
Qed.

Lemma orb_andb_distrib_l :
  forall b1 b2 b3:bool, b1 && b2 || b3 = (b1 || b3) && (b2 || b3).
Proof.
  destr_bool.
Qed.

(* Compatibility *)
Notation demorgan1 := andb_orb_distrib_r (only parsing).
Notation demorgan2 := andb_orb_distrib_l (only parsing).
Notation demorgan3 := orb_andb_distrib_r (only parsing).
Notation demorgan4 := orb_andb_distrib_l (only parsing).

(** Absorption *)

Lemma absoption_andb : forall b1 b2:bool, b1 && (b1 || b2) = b1.
Proof.
  destr_bool.
Qed.

Lemma absoption_orb : forall b1 b2:bool, b1 || b1 && b2 = b1.
Proof.
  destr_bool.
Qed.

(*********************************)
(** * Properties of [xorb]       *)
(*********************************)

(** [false] is neutral for [xorb] *)

Lemma xorb_false_r : forall b:bool, xorb b false = b.
Proof.
  destr_bool.
Qed.

Lemma xorb_false_l : forall b:bool, xorb false b = b.
Proof.
  destr_bool.
Qed.

Notation xorb_false := xorb_false_r (only parsing).
Notation false_xorb := xorb_false_l (only parsing).

(** [true] is "complementing" for [xorb] *)

Lemma xorb_true_r : forall b:bool, xorb b true = negb b.
Proof.
  reflexivity.
Qed.

Lemma xorb_true_l : forall b:bool, xorb true b = negb b.
Proof.
  reflexivity.
Qed.

Notation xorb_true := xorb_true_r (only parsing).
Notation true_xorb := xorb_true_l (only parsing).

(** Nilpotency (alternatively: identity is a inverse for [xorb]) *)

Lemma xorb_nilpotent : forall b:bool, xorb b b = false.
Proof.
  destr_bool.
Qed.

(** Commutativity *)

Lemma xorb_comm : forall b b':bool, xorb b b' = xorb b' b.
Proof.
  destr_bool.
Qed.

(** Associativity *)

Lemma xorb_assoc_reverse :
  forall b b' b'':bool, xorb (xorb b b') b'' = xorb b (xorb b' b'').
Proof.
  destr_bool.
Qed.

Notation xorb_assoc := xorb_assoc_reverse (only parsing). (* Compatibility *)

Lemma xorb_eq : forall b b':bool, xorb b b' = false -> b = b'.
Proof.
  destr_bool.
Qed.

Lemma xorb_move_l_r_1 :
  forall b b' b'':bool, xorb b b' = b'' -> b' = xorb b b''.
Proof.
  destr_bool.
Qed.

Lemma xorb_move_l_r_2 :
  forall b b' b'':bool, xorb b b' = b'' -> b = xorb b'' b'.
Proof.
  destr_bool.
Qed.

Lemma xorb_move_r_l_1 :
  forall b b' b'':bool, b = xorb b' b'' -> xorb b' b = b''.
Proof.
  destr_bool.
Qed.

Lemma xorb_move_r_l_2 :
  forall b b' b'':bool, b = xorb b' b'' -> xorb b b'' = b'.
Proof.
  destr_bool.
Qed.

Lemma negb_xorb_l : forall b b', negb (xorb b b') = xorb (negb b) b'.
Proof.
 destruct b,b'; trivial.
Qed.

Lemma negb_xorb_r : forall b b', negb (xorb b b') = xorb b (negb b').
Proof.
 destruct b,b'; trivial.
Qed.

Lemma xorb_negb_negb : forall b b', xorb (negb b) (negb b') = xorb b b'.
Proof.
 destruct b,b'; trivial.
Qed.

(** Lemmas about the [b = true] embedding of [bool] to [Prop] *)

Lemma eq_iff_eq_true : forall b1 b2, b1 = b2 <-> (b1 = true <-> b2 = true).
Proof.
  destr_bool; intuition.
Qed.

Lemma eq_true_iff_eq : forall b1 b2, (b1 = true <-> b2 = true) -> b1 = b2.
Proof.
  apply eq_iff_eq_true.
Qed.

Notation bool_1 := eq_true_iff_eq (only parsing). (* Compatibility *)

Lemma eq_true_negb_classical : forall b:bool, negb b <> true -> b = true.
Proof.
  destr_bool; intuition.
Qed.

Notation bool_3 := eq_true_negb_classical (only parsing). (* Compatibility *)

Lemma eq_true_not_negb : forall b:bool, b <> true -> negb b = true.
Proof.
  destr_bool; intuition.
Qed.

Notation bool_6 := eq_true_not_negb (only parsing). (* Compatibility *)

Hint Resolve eq_true_not_negb : bool.

(* An interesting lemma for auto but too strong to keep compatibility *)

Lemma absurd_eq_bool : forall b b':bool, False -> b = b'.
Proof.
  contradiction.
Qed.

(* A more specific one that preserves compatibility with old hint bool_3 *)

Lemma absurd_eq_true : forall b, False -> b = true.
Proof.
  contradiction.
Qed.
Hint Resolve absurd_eq_true.

(* A specific instance of eq_trans that preserves compatibility with
   old hint bool_2 *)

Lemma trans_eq_bool : forall x y z:bool, x = y -> y = z -> x = z.
Proof.
  apply eq_trans.
Qed.
Hint Resolve trans_eq_bool.

(*****************************************)
(** * Reflection of [bool] into [Prop] *)
(*****************************************)

(** [Is_true] and equality *)

Hint Unfold Is_true: bool.

Lemma Is_true_eq_true : forall x:bool, Is_true x -> x = true.
Proof.
  destr_bool; tauto.
Qed.

Lemma Is_true_eq_left : forall x:bool, x = true -> Is_true x.
Proof.
  intros; subst; auto with bool.
Qed.

Lemma Is_true_eq_right : forall x:bool, true = x -> Is_true x.
Proof.
  intros; subst; auto with bool.
Qed.

Notation Is_true_eq_true2 := Is_true_eq_right (only parsing).

Hint Immediate Is_true_eq_right Is_true_eq_left: bool.

Lemma eqb_refl : forall x:bool, Is_true (eqb x x).
Proof.
  destr_bool.
Qed.

Lemma eqb_eq : forall x y:bool, Is_true (eqb x y) -> x = y.
Proof.
  destr_bool; tauto.
Qed.

(** [Is_true] and connectives *)

Lemma orb_prop_elim :
  forall a b:bool, Is_true (a || b) -> Is_true a \/ Is_true b.
Proof.
  destr_bool; tauto.
Qed.

Notation orb_prop2 := orb_prop_elim (only parsing).

Lemma orb_prop_intro :
  forall a b:bool, Is_true a \/ Is_true b -> Is_true (a || b).
Proof.
  destr_bool; tauto.
Qed.

Lemma andb_prop_intro :
  forall b1 b2:bool, Is_true b1 /\ Is_true b2 -> Is_true (b1 && b2).
Proof.
  destr_bool; tauto.
Qed.
Hint Resolve andb_prop_intro: bool v62.

Notation andb_true_intro2 :=
  (fun b1 b2 H1 H2 => andb_prop_intro b1 b2 (conj H1 H2))
  (only parsing).

Lemma andb_prop_elim :
  forall a b:bool, Is_true (a && b) -> Is_true a /\ Is_true b.
Proof.
  destr_bool; auto.
Qed.
Hint Resolve andb_prop_elim: bool v62.

Notation andb_prop2 := andb_prop_elim (only parsing).

Lemma eq_bool_prop_intro :
  forall b1 b2, (Is_true b1 <-> Is_true b2) -> b1 = b2.
Proof.
  destr_bool; tauto.
Qed.

Lemma eq_bool_prop_elim : forall b1 b2, b1 = b2 -> (Is_true b1 <-> Is_true b2).
Proof.
  destr_bool; tauto.
Qed.

Lemma negb_prop_elim : forall b, Is_true (negb b) -> ~ Is_true b.
Proof.
  destr_bool; tauto.
Qed.

Lemma negb_prop_intro : forall b, ~ Is_true b -> Is_true (negb b).
Proof.
  destr_bool; tauto.
Qed.

Lemma negb_prop_classical : forall b, ~ Is_true (negb b) -> Is_true b.
Proof.
  destr_bool; tauto.
Qed.

Lemma negb_prop_involutive : forall b, Is_true b -> ~ Is_true (negb b).
Proof.
  destr_bool; tauto.
Qed.

(** Rewrite rules about andb, orb and if (used in romega) *)

Lemma andb_if : forall (A:Type)(a a':A)(b b' : bool),
  (if b && b' then a else a') =
  (if b then if b' then a else a' else a').
Proof.
  destr_bool.
Qed.

Lemma negb_if : forall (A:Type)(a a':A)(b:bool),
 (if negb b then a else a') =
 (if b then a' else a).
Proof.
  destr_bool.
Qed.

(*****************************************)
(** * Alternative versions of [andb] and [orb]
    with lazy behavior (for vm_compute)  *)
(*****************************************)

Notation "a &&& b" := (if a then b else false)
 (at level 40, left associativity) : lazy_bool_scope.
Notation "a ||| b" := (if a then true else b)
 (at level 50, left associativity) : lazy_bool_scope.

Local Open Scope lazy_bool_scope.

Lemma andb_lazy_alt : forall a b : bool, a && b = a &&& b.
Proof.
  reflexivity.
Qed.

Lemma orb_lazy_alt : forall a b : bool, a || b = a ||| b.
Proof.
  reflexivity.
Qed.

(*****************************************)
(** * Reflect: a specialized inductive type for
    relating propositions and booleans,
    as popularized by the Ssreflect library. *)
(*****************************************)

Inductive reflect (P : Prop) : bool -> Set :=
  | ReflectT : P -> reflect P true
  | ReflectF : ~ P -> reflect P false.
Hint Constructors reflect : bool.

(** Interest: a case on a reflect lemma or hyp performs clever
    unification, and leave the goal in a convenient shape
    (a bit like case_eq). *)

(** Relation with iff : *)

Lemma reflect_iff : forall P b, reflect P b -> (P<->b=true).
Proof.
 destruct 1; intuition; discriminate.
Qed.

Lemma iff_reflect : forall P b, (P<->b=true) -> reflect P b.
Proof.
 destr_bool; intuition.
Defined.

(** It would be nice to join [reflect_iff] and [iff_reflect]
    in a unique [iff] statement, but this isn't allowed since
    [iff] is in Prop. *)

(** Reflect implies decidability of the proposition *)

Lemma reflect_dec : forall P b, reflect P b -> {P}+{~P}.
Proof.
 destruct 1; auto.
Defined.

(** Reciprocally, from a decidability, we could state a
    [reflect] as soon as we have a [bool_of_sumbool]. *)


==> anc/HoTT/coq-HoTT/theories/Bool/BoolEq.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Cuihtlauac Alvarado - octobre 2000 *)

(** Properties of a boolean equality   *)


Require Export Bool.

Section Bool_eq_dec.

  Variable A : Set.

  Variable beq : A -> A -> bool.

  Variable beq_refl : forall x:A, true = beq x x.

  Variable beq_eq : forall x y:A, true = beq x y -> x = y.

  Definition beq_eq_true : forall x y:A, x = y -> true = beq x y.
  Proof.
    intros x y H.
    case H.
    apply beq_refl.
  Defined.

  Definition beq_eq_not_false : forall x y:A, x = y -> false <> beq x y.
  Proof.
    intros x y e.
    rewrite <- beq_eq_true; trivial; discriminate.
  Defined.

  Definition beq_false_not_eq : forall x y:A, false = beq x y -> x <> y.
  Proof.
    exact
     (fun (x y:A) (H:false = beq x y) (e:x = y) => beq_eq_not_false x y e H).
  Defined.

  Definition exists_beq_eq : forall x y:A, {b : bool | b = beq x y}.
  Proof.
    intros.
    exists (beq x y).
    constructor.
  Defined.

  Definition not_eq_false_beq : forall x y:A, x <> y -> false = beq x y.
  Proof.
    intros x y H.
    symmetry .
    apply not_true_is_false.
    intro.
    apply H.
    apply beq_eq.
    symmetry .
    assumption.
  Defined.

  Definition eq_dec : forall x y:A, {x = y} + {x <> y}.
  Proof.
    intros x y; case (exists_beq_eq x y).
    intros b; case b; intro H.
      left; apply beq_eq; assumption.
      right; apply beq_false_not_eq; assumption.
  Defined.

End Bool_eq_dec.


==> anc/HoTT/coq-HoTT/theories/Bool/Bvector.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Bit vectors. Contribution by Jean Duprat (ENS Lyon). *)

Require Export Bool Sumbool.
Require Vector.
Export Vector.VectorNotations.
Require Import Minus.

Local Open Scope nat_scope.

(**
We build bit vectors in the spirit of List.v.
The size of the vector is a parameter which is too important
to be accessible only via function "length".
The first idea is to build a record with both the list and the length.
Unfortunately, this a posteriori verification leads to
numerous lemmas for handling lengths.
The second idea is to use a dependent type in which the length
is a building parameter. This leads to structural induction that
are slightly more complex and in some cases we will use a proof-term
as definition, since the type inference mechanism for pattern-matching
is sometimes weaker that the one implemented for elimination tactiques.
*)

Section BOOLEAN_VECTORS.

(**
A bit vector is a vector over booleans.
Notice that the LEAST significant bit comes first (little-endian representation).
We extract the least significant bit (head) and the rest of the vector (tail).
We compute bitwise operation on vector: negation, and, or, xor.
We compute size-preserving shifts: to the left (towards most significant bits,
we hence use Vshiftout) and to the right (towards least significant bits,
we use Vshiftin) by inserting a 'carry' bit (logical shift) or by repeating
the most significant bit (arithmetical shift).
NOTA BENE: all shift operations expect predecessor of size as parameter
(they only work on non-empty vectors).
*)

Definition Bvector := Vector.t bool.

Definition Bnil := @Vector.nil bool.

Definition Bcons := @Vector.cons bool.

Definition Bvect_true := Vector.const true.

Definition Bvect_false := Vector.const false.

Definition Blow := @Vector.hd bool.

Definition Bhigh := @Vector.tl bool.

Definition Bsign := @Vector.last bool.

Definition Bneg n (v : Bvector n) := Vector.map negb v.

Definition BVand n (v : Bvector n) := Vector.map2 andb v.

Definition BVor n (v : Bvector n) := Vector.map2 orb v.

Definition BVxor n (v : Bvector n) := Vector.map2 xorb v.

Definition BshiftL (n:nat) (bv:Bvector (S n)) (carry:bool) :=
  Bcons carry n (Vector.shiftout bv).

Definition BshiftRl (n:nat) (bv:Bvector (S n)) (carry:bool) :=
  Bhigh (S n) (Vector.shiftin carry bv).

Definition BshiftRa (n:nat) (bv:Bvector (S n)) :=
  Bhigh (S n) (Vector.shiftrepeat bv).

Fixpoint BshiftL_iter (n:nat) (bv:Bvector (S n)) (p:nat) : Bvector (S n) :=
  match p with
    | O => bv
    | S p' => BshiftL n (BshiftL_iter n bv p') false
  end.

Fixpoint BshiftRl_iter (n:nat) (bv:Bvector (S n)) (p:nat) : Bvector (S n) :=
  match p with
    | O => bv
    | S p' => BshiftRl n (BshiftRl_iter n bv p') false
  end.

Fixpoint BshiftRa_iter (n:nat) (bv:Bvector (S n)) (p:nat) : Bvector (S n) :=
  match p with
    | O => bv
    | S p' => BshiftRa n (BshiftRa_iter n bv p')
  end.

End BOOLEAN_VECTORS.



==> anc/HoTT/coq-HoTT/theories/Bool/DecBool.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Set Implicit Arguments.

Definition ifdec (A B:Prop) (C:Type) (H:{A} + {B}) (x y:C) : C :=
  if H then x else y.


Theorem ifdec_left :
  forall (A B:Prop) (C:Set) (H:{A} + {B}),
    ~ B -> forall x y:C, ifdec H x y = x.
Proof.
  intros; case H; auto.
  intro; absurd B; trivial.
Qed.

Theorem ifdec_right :
  forall (A B:Prop) (C:Set) (H:{A} + {B}),
    ~ A -> forall x y:C, ifdec H x y = y.
Proof.
  intros; case H; auto.
  intro; absurd A; trivial.
Qed.

Unset Implicit Arguments.


==> anc/HoTT/coq-HoTT/theories/Bool/IfProp.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool.

Inductive IfProp (A B:Prop) : bool -> Prop :=
  | Iftrue : A -> IfProp A B true
  | Iffalse : B -> IfProp A B false.

Hint Resolve Iftrue Iffalse: bool v62.

Lemma Iftrue_inv : forall (A B:Prop) (b:bool), IfProp A B b -> b = true -> A.
destruct 1; intros; auto with bool.
case diff_true_false; auto with bool.
Qed.

Lemma Iffalse_inv :
 forall (A B:Prop) (b:bool), IfProp A B b -> b = false -> B.
destruct 1; intros; auto with bool.
case diff_true_false; trivial with bool.
Qed.

Lemma IfProp_true : forall A B:Prop, IfProp A B true -> A.
intros.
inversion H.
assumption.
Qed.

Lemma IfProp_false : forall A B:Prop, IfProp A B false -> B.
intros.
inversion H.
assumption.
Qed.

Lemma IfProp_or : forall (A B:Prop) (b:bool), IfProp A B b -> A \/ B.
destruct 1; auto with bool.
Qed.

Lemma IfProp_sum : forall (A B:Prop) (b:bool), IfProp A B b -> {A} + {B}.
destruct b; intro H.
left; inversion H; auto with bool.
right; inversion H; auto with bool.
Qed.


==> anc/HoTT/coq-HoTT/theories/Bool/Sumbool.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Here are collected some results about the type sumbool (see INIT/Specif.v)
   [sumbool A B], which is written [{A}+{B}], is the informative
   disjunction "A or B", where A and B are logical propositions.
   Its extraction is isomorphic to the type of booleans. *)

(** A boolean is either [true] or [false], and this is decidable *)

Definition sumbool_of_bool : forall b:bool, {b = true} + {b = false}.
  destruct b; auto.
Defined.

Hint Resolve sumbool_of_bool: bool.

Definition bool_eq_rec :
  forall (b:bool) (P:bool -> Set),
    (b = true -> P true) -> (b = false -> P false) -> P b.
  destruct b; auto.
Defined.

Definition bool_eq_ind :
  forall (b:bool) (P:bool -> Prop),
    (b = true -> P true) -> (b = false -> P false) -> P b.
  destruct b; auto.
Defined.


(** Logic connectives on type [sumbool] *)

Section connectives.

  Variables A B C D : Prop.

  Hypothesis H1 : {A} + {B}.
  Hypothesis H2 : {C} + {D}.

  Definition sumbool_and : {A /\ C} + {B \/ D}.
    case H1; case H2; auto.
  Defined.

  Definition sumbool_or : {A \/ C} + {B /\ D}.
    case H1; case H2; auto.
  Defined.

  Definition sumbool_not : {B} + {A}.
    case H1; auto.
  Defined.

End connectives.

Hint Resolve sumbool_and sumbool_or: core.
Hint Immediate sumbool_not : core.

(** Any decidability function in type [sumbool] can be turned into a function
    returning a boolean with the corresponding specification: *)

Definition bool_of_sumbool :
  forall A B:Prop, {A} + {B} -> {b : bool | if b then A else B}.
  intros A B H.
  elim H; intro; [exists true | exists false]; assumption.
Defined.
Arguments bool_of_sumbool : default implicits.


==> anc/HoTT/coq-HoTT/theories/Bool/Zerob.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Arith.
Require Import Bool.

Local Open Scope nat_scope.

Definition zerob (n:nat) : bool :=
  match n with
    | O => true
    | S _ => false
  end.

Lemma zerob_true_intro : forall n:nat, n = 0 -> zerob n = true.
Proof.
  destruct n; [ trivial with bool | inversion 1 ].
Qed.
Hint Resolve zerob_true_intro: bool.

Lemma zerob_true_elim : forall n:nat, zerob n = true -> n = 0.
Proof.
  destruct n; [ trivial with bool | inversion 1 ].
Qed.

Lemma zerob_false_intro : forall n:nat, n <> 0 -> zerob n = false.
Proof.
  destruct n; [ destruct 1; auto with bool | trivial with bool ].
Qed.
Hint Resolve zerob_false_intro: bool.

Lemma zerob_false_elim : forall n:nat, zerob n = false -> n <> 0.
Proof.
  destruct n; [ inversion 1 | auto with bool ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Bool/intro.tex <==
\section{Bool}\label{Bool}

The BOOL library includes the following files:

\begin{itemize}

\item {\tt Bool.v} defines standard operations on booleans and states
  and proves simple facts on them.
\item {\tt IfProp.v} defines a disjunction which contains its proof
  and states its properties.
\item {\tt Zerob.v} defines the test against 0 on natural numbers and
  states and proves properties of it.
\item {\tt Orb.v} states and proves facts on the boolean or.
\item {\tt DecBool.v} defines a conditional from a proof of
  decidability and states its properties.
\end{itemize}


==> anc/HoTT/coq-HoTT/theories/Bool/vo.itarget <==
BoolEq.vo
Bool.vo
Bvector.vo
DecBool.vo
IfProp.vo
Sumbool.vo
Zerob.vo


==> anc/HoTT/coq-HoTT/theories/Classes/DecidableClass.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * A typeclass to ease the handling of decidable properties. *)

(** A proposition is decidable whenever it is reflected by a boolean. *)

Class Decidable (P : Prop) := {
  Decidable_witness : bool;
  Decidable_spec : Decidable_witness = true <-> P
}.

(** Alternative ways of specifying the reflection property. *)

Lemma Decidable_sound : forall P (H : Decidable P),
  Decidable_witness = true -> P.
Proof.
intros P H Hp; apply -> Decidable_spec; assumption.
Qed.

Lemma Decidable_complete : forall P (H : Decidable P),
  P -> Decidable_witness = true.
Proof.
intros P H Hp; apply <- Decidable_spec; assumption.
Qed.

Lemma Decidable_sound_alt : forall P (H : Decidable P),
   ~ P -> Decidable_witness = false.
Proof.
intros P [wit spec] Hd; simpl; destruct wit; tauto.
Qed.

Lemma Decidable_complete_alt : forall P (H : Decidable P),
  Decidable_witness = false -> ~ P.
Proof.
intros P [wit spec] Hd Hc; simpl in *; intuition congruence.
Qed.

(** The generic function that should be used to program, together with some
  useful tactics. *)

Definition decide P {H : Decidable P} := @Decidable_witness P H.

Ltac _decide_ P H :=
  let b := fresh "b" in
  set (b := decide P) in *;
  assert (H : decide P = b) by reflexivity;
  clearbody b;
  destruct b; [apply Decidable_sound in H|apply Decidable_complete_alt in H].

Tactic Notation "decide" constr(P) "as" ident(H) :=
  _decide_ P H.

Tactic Notation "decide" constr(P) :=
  let H := fresh "H" in _decide_ P H.

(** Some usual instances. *)

Require Import Bool Arith ZArith.

Program Instance Decidable_eq_bool : forall (x y : bool), Decidable (eq x y) := {
  Decidable_witness := eqb x y
}.
Next Obligation.
split.
  now apply eqb_prop.
  now destruct 1; apply eqb_reflx.
Qed.

Program Instance Decidable_eq_nat : forall (x y : nat), Decidable (eq x y) := {
  Decidable_witness := beq_nat x y
}.
Next Obligation.
split.
  now intros H; symmetry in H; apply beq_nat_eq in H; auto.
  now destruct 1; symmetry; apply beq_nat_refl.
Qed.

Program Instance Decidable_le_nat : forall (x y : nat), Decidable (x <= y) := {
  Decidable_witness := leb x y
}.
Next Obligation.
apply leb_iff.
Qed.

Program Instance Decidable_eq_Z : forall (x y : Z), Decidable (eq x y) := {
  Decidable_witness := Zeq_bool x y
}.
Next Obligation.
split; apply Zeq_is_eq_bool.
Qed.


==> anc/HoTT/coq-HoTT/theories/Classes/EquivDec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Decidable equivalences.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

(** Export notations. *)

Require Export Coq.Classes.Equivalence.

(** The [DecidableSetoid] class asserts decidability of a [Setoid].
   It can be useful in proofs to reason more classically. *)

Require Import Coq.Logic.Decidable.
Require Import Coq.Bool.Bool.
Require Import Coq.Arith.Peano_dec.
Require Import Coq.Program.Program.

Generalizable Variables A B R.

Open Scope equiv_scope.

Class DecidableEquivalence `(equiv : Equivalence A) :=
  setoid_decidable : forall x y : A, decidable (x === y).

(** The [EqDec] class gives a decision procedure for a particular
   setoid equality. *)

Class EqDec A R {equiv : Equivalence R} :=
  equiv_dec : forall x y : A, { x === y } + { x =/= y }.

(** We define the [==] overloaded notation for deciding equality. It does not
   take precedence of [==] defined in the type scope, hence we can have both
   at the same time. *)

Notation " x == y " := (equiv_dec (x :>) (y :>)) (no associativity, at level 70) : equiv_scope.

Definition swap_sumbool {A B} (x : { A } + { B }) : { B } + { A } :=
  match x with
    | left H => @right _ _ H
    | right H => @left _ _ H
  end.

Local Open Scope program_scope.

(** Invert the branches. *)

Program Definition nequiv_dec `{EqDec A} (x y : A) : { x =/= y } + { x === y } := 
          swap_sumbool (x == y).


(** Overloaded notation for inequality. *)

Infix "<>" := nequiv_dec (no associativity, at level 70) : equiv_scope.

(** Define boolean versions, losing the logical information. *)

Definition equiv_decb `{EqDec A} (x y : A) : bool :=
  if x == y then true else false.

Definition nequiv_decb `{EqDec A} (x y : A) : bool :=
  negb (equiv_decb x y).

Infix "==b" := equiv_decb (no associativity, at level 70).
Infix "<>b" := nequiv_decb (no associativity, at level 70).

(** Decidable leibniz equality instances. *)

(** The equiv is burried inside the setoid, but we can recover it by specifying
   which setoid we're talking about. *)

Program Instance nat_eq_eqdec : EqDec nat eq := eq_nat_dec.

Program Instance bool_eqdec : EqDec bool eq := bool_dec.

Program Instance unit_eqdec : EqDec unit eq := fun x y => in_left.

  Next Obligation.
  Proof.
    destruct x ; destruct y.
    reflexivity.
  Qed.

Obligation Tactic := unfold complement, equiv ; program_simpl.

Program Instance prod_eqdec `(EqDec A eq, EqDec B eq) :
  ! EqDec (prod A B) eq :=
  { equiv_dec x y :=
    let '(x1, x2) := x in
    let '(y1, y2) := y in
    if x1 == y1 then
      if x2 == y2 then in_left
      else in_right
    else in_right }.

Program Instance sum_eqdec `(EqDec A eq, EqDec B eq) :
  EqDec (sum A B) eq := {
  equiv_dec x y :=
    match x, y with
      | inl a, inl b => if a == b then in_left else in_right
      | inr a, inr b => if a == b then in_left else in_right
      | inl _, inr _ | inr _, inl _ => in_right
    end }.

(** Objects of function spaces with countable domains like bool have decidable
  equality. Proving the reflection requires functional extensionality though. *)

Program Instance bool_function_eqdec `(EqDec A eq) : ! EqDec (bool -> A) eq :=
  { equiv_dec f g :=
    if f true == g true then
      if f false == g false then in_left
      else in_right
    else in_right }.

  Next Obligation.
  Proof.
    extensionality x.
    destruct x ; auto.
  Qed.

Require Import List.

Program Instance list_eqdec `(eqa : EqDec A eq) : ! EqDec (list A) eq :=
  { equiv_dec :=
    fix aux (x y : list A) :=
    match x, y with
      | nil, nil => in_left
      | cons hd tl, cons hd' tl' =>
        if hd == hd' then
          if aux tl tl' then in_left else in_right
          else in_right
      | _, _ => in_right
    end }.

  Next Obligation. destruct y ; unfold not in *; eauto. Defined.

  Solve Obligations with unfold equiv, complement in * ; 
    program_simpl ; intuition (discriminate || eauto).


==> anc/HoTT/coq-HoTT/theories/Classes/Equivalence.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Typeclass-based setoids. Definitions on [Equivalence].

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Coq.Program.Basics.
Require Import Coq.Program.Tactics.

Require Import Coq.Classes.Init.
Require Import Relation_Definitions.
Require Export Coq.Classes.RelationClasses.
Require Import Coq.Classes.Morphisms.

Set Implicit Arguments.
Unset Strict Implicit.

Generalizable Variables A R eqA B S eqB.
Local Obligation Tactic := simpl_relation.

Local Open Scope signature_scope.

Definition equiv `{Equivalence A R} : relation A := R.

(** Overloaded notations for setoid equivalence and inequivalence.
    Not to be confused with [eq] and [=]. *)

Notation " x === y " := (equiv x y) (at level 70, no associativity) : equiv_scope.

Notation " x =/= y " := (complement equiv x y) (at level 70, no associativity) : equiv_scope.

Local Open Scope equiv_scope.

(** Overloading for [PER]. *)

Definition pequiv `{PER A R} : relation A := R.

(** Overloaded notation for partial equivalence. *)

Infix "=~=" := pequiv (at level 70, no associativity) : equiv_scope.

(** Shortcuts to make proof search easier. *)

Program Instance equiv_reflexive `(sa : Equivalence A) : Reflexive equiv.

Program Instance equiv_symmetric `(sa : Equivalence A) : Symmetric equiv.

Program Instance equiv_transitive `(sa : Equivalence A) : Transitive equiv.

  Next Obligation.
  Proof.
    transitivity y ; auto.
  Qed.

(** Use the [substitute] command which substitutes an equivalence in every hypothesis. *)

Ltac setoid_subst H :=
  match type of H with
    ?x === ?y => substitute H ; clear H x
  end.

Ltac setoid_subst_nofail :=
  match goal with
    | [ H : ?x === ?y |- _ ] => setoid_subst H ; setoid_subst_nofail
    | _ => idtac
  end.

(** [subst*] will try its best at substituting every equality in the goal. *)

Tactic Notation "subst" "*" := subst_no_fail ; setoid_subst_nofail.

(** Simplify the goal w.r.t. equivalence. *)

Ltac equiv_simplify_one :=
  match goal with
    | [ H : ?x === ?x |- _ ] => clear H
    | [ H : ?x === ?y |- _ ] => setoid_subst H
    | [ |- ?x =/= ?y ] => let name:=fresh "Hneq" in intro name
    | [ |- ~ ?x === ?y ] => let name:=fresh "Hneq" in intro name
  end.

Ltac equiv_simplify := repeat equiv_simplify_one.

(** "reify" relations which are equivalences to applications of the overloaded [equiv] method
   for easy recognition in tactics. *)

Ltac equivify_tac :=
  match goal with
    | [ s : Equivalence ?A ?R, H : ?R ?x ?y |- _ ] => change R with (@equiv A R s) in H
    | [ s : Equivalence ?A ?R |- context C [ ?R ?x ?y ] ] => change (R x y) with (@equiv A R s x y)
  end.

Ltac equivify := repeat equivify_tac.

Section Respecting.

  (** Here we build an equivalence instance for functions which relates respectful ones only,
     we do not export it. *)

  Definition respecting `(eqa : Equivalence A (R : relation A), 
                          eqb : Equivalence B (R' : relation B)) : Type :=
    { morph : A -> B | respectful R R' morph morph }.

  Program Instance respecting_equiv `(eqa : Equivalence A R, eqb : Equivalence B R') :
    Equivalence (fun (f g : respecting eqa eqb) => 
                   forall (x y : A), R x y -> R' (proj1_sig f x) (proj1_sig g y)).

  Solve Obligations with unfold respecting in * ; simpl_relation ; program_simpl.

  Next Obligation.
  Proof.
    unfold respecting in *. program_simpl. transitivity (y y0); auto. apply H0. reflexivity.
  Qed.

End Respecting.

(** The default equivalence on function spaces, with higher-priority than [eq]. *)

Instance pointwise_reflexive {A} `(reflb : Reflexive B eqB) :
  Reflexive (pointwise_relation A eqB) | 9.
Proof. firstorder. Qed.
Instance pointwise_symmetric {A} `(symb : Symmetric B eqB) :
  Symmetric (pointwise_relation A eqB) | 9.
Proof. firstorder. Qed.
Instance pointwise_transitive {A} `(transb : Transitive B eqB) :
  Transitive (pointwise_relation A eqB) | 9.
Proof. firstorder. Qed.
Instance pointwise_equivalence {A} `(eqb : Equivalence B eqB) :
  Equivalence (pointwise_relation A eqB) | 9.
Proof. split; apply _. Qed.


==> anc/HoTT/coq-HoTT/theories/Classes/Init.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Initialization code for typeclasses, setting up the default tactic
   for instance search.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

(** Hints for the proof search: these combinators should be considered rigid. *)

Require Import Coq.Program.Basics.

Typeclasses Opaque id const flip compose arrow impl iff not all.

(** Apply using the same opacity information as typeclass proof search. *)

Ltac class_apply c := autoapply c using typeclass_instances.

(** The unconvertible typeclass, to test that two objects of the same type are
   actually different. *)

Class Unconvertible (A : Type) (a b : A) := unconvertible : unit.

Ltac unconvertible :=
  match goal with
    | |- @Unconvertible _ ?x ?y => unify x y with typeclass_instances ; fail 1 "Convertible"
    | |- _ => exact tt
  end.

Hint Extern 0 (@Unconvertible _ _ _) => unconvertible : typeclass_instances.


==> anc/HoTT/coq-HoTT/theories/Classes/Morphisms.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Typeclass-based morphism definition and standard, minimal instances

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Coq.Program.Basics.
Require Import Coq.Program.Tactics.
Require Import Coq.Relations.Relation_Definitions.
Require Export Coq.Classes.RelationClasses.

Generalizable Variables A eqA B C D R RA RB RC m f x y.
Local Obligation Tactic := simpl_relation.

(** * Morphisms.

   We now turn to the definition of [Proper] and declare standard instances.
   These will be used by the [setoid_rewrite] tactic later. *)

(** A morphism for a relation [R] is a proper element of the relation.
   The relation [R] will be instantiated by [respectful] and [A] by an arrow
   type for usual morphisms. *)
Section Proper.
  Let U := Type.
  Context {A B : U}.

  Class Proper (R : relation A) (m : A) : Prop :=
    proper_prf : R m m.

  (** Every element in the carrier of a reflexive relation is a morphism
   for this relation.  We use a proxy class for this case which is used
   internally to discharge reflexivity constraints.  The [Reflexive]
   instance will almost always be used, but it won't apply in general to
   any kind of [Proper (A -> B) _ _] goal, making proof-search much
   slower. A cleaner solution would be to be able to set different
   priorities in different hint bases and select a particular hint
   database for resolution of a type class constraint. *)

  Class ProperProxy (R : relation A) (m : A) : Prop :=
    proper_proxy : R m m.

  Lemma eq_proper_proxy (x : A) : ProperProxy (@eq A) x.
  Proof. firstorder. Qed.
  
  Lemma reflexive_proper_proxy `(Reflexive A R) (x : A) : ProperProxy R x.
  Proof. firstorder. Qed.

  Lemma proper_proper_proxy x `(Proper R x) : ProperProxy R x.
  Proof. firstorder. Qed.

  (** Respectful morphisms. *)
  
  (** The fully dependent version, not used yet. *)
  
  Definition respectful_hetero
  (A B : Type)
  (C : A -> Type) (D : B -> Type)
  (R : A -> B -> Prop)
  (R' : forall (x : A) (y : B), C x -> D y -> Prop) :
    (forall x : A, C x) -> (forall x : B, D x) -> Prop :=
    fun f g => forall x y, R x y -> R' x y (f x) (g y).

  (** The non-dependent version is an instance where we forget dependencies. *)
  
  Definition respectful (R : relation A) (R' : relation B) : relation (A -> B) :=
    Eval compute in @respectful_hetero A A (fun _ => B) (fun _ => B) R (fun _ _ => R').

End Proper.

(** We favor the use of Leibniz equality or a declared reflexive relation 
  when resolving [ProperProxy], otherwise, if the relation is given (not an evar),
  we fall back to [Proper]. *)
Hint Extern 1 (ProperProxy _ _) => 
  class_apply @eq_proper_proxy || class_apply @reflexive_proper_proxy : typeclass_instances.

Hint Extern 2 (ProperProxy ?R _) => 
  not_evar R; class_apply @proper_proper_proxy : typeclass_instances.

(** Notations reminiscent of the old syntax for declaring morphisms. *)
Delimit Scope signature_scope with signature.

Module ProperNotations.

  Notation " R ++> R' " := (@respectful _ _ (R%signature) (R'%signature))
    (right associativity, at level 55) : signature_scope.

  Notation " R ==> R' " := (@respectful _ _ (R%signature) (R'%signature))
    (right associativity, at level 55) : signature_scope.

  Notation " R --> R' " := (@respectful _ _ (flip (R%signature)) (R'%signature))
    (right associativity, at level 55) : signature_scope.

End ProperNotations.

Arguments Proper {A}%type R%signature m.
Arguments respectful {A B}%type (R R')%signature _ _.

Export ProperNotations.

Local Open Scope signature_scope.

(** [solve_proper] try to solve the goal [Proper (?==> ... ==>?) f]
    by repeated introductions and setoid rewrites. It should work
    fine when [f] is a combination of already known morphisms and
    quantifiers. *)

Ltac solve_respectful t :=
 match goal with
   | |- respectful _ _ _ _ =>
     let H := fresh "H" in
     intros ? ? H; solve_respectful ltac:(setoid_rewrite H; t)
   | _ => t; reflexivity
 end.

Ltac solve_proper := unfold Proper; solve_respectful ltac:(idtac).

(** [f_equiv] is a clone of [f_equal] that handles setoid equivalences.
    For example, if we know that [f] is a morphism for [E1==>E2==>E],
    then the goal [E (f x y) (f x' y')] will be transformed by [f_equiv]
    into the subgoals [E1 x x'] and [E2 y y'].
*)

Ltac f_equiv :=
 match goal with
  | |- ?R (?f ?x) (?f' _) =>
    let T := type of x in
    let Rx := fresh "R" in
    evar (Rx : relation T);
    let H := fresh in
    assert (H : (Rx==>R)%signature f f');
    unfold Rx in *; clear Rx; [ f_equiv | apply H; clear H; try reflexivity ]
  | |- ?R ?f ?f' =>
    solve [change (Proper R f); eauto with typeclass_instances | reflexivity ]
  | _ => idtac
 end.

Section Relations.
  Let U := Type.
  Context {A B : U} (P : A -> U).

  (** [forall_def] reifies the dependent product as a definition. *)
  
  Definition forall_def : Type := forall x : A, P x.
  
  (** Dependent pointwise lifting of a relation on the range. *)
  
  Definition forall_relation 
             (sig : forall a, relation (P a)) : relation (forall x, P x) :=
    fun f g => forall a, sig a (f a) (g a).

  (** Non-dependent pointwise lifting *)
  Definition pointwise_relation (R : relation B) : relation (A -> B) :=
    fun f g => forall a, R (f a) (g a).

  Lemma pointwise_pointwise (R : relation B) :
    relation_equivalence (pointwise_relation R) (@eq A ==> R).
  Proof. intros. split. simpl_relation. firstorder. Qed.
  
  (** Subrelations induce a morphism on the identity. *)
  
  Global Instance subrelation_id_proper `(subrelation A RA RA') : Proper (RA ==> RA') id.
  Proof. firstorder. Qed.

  (** The subrelation property goes through products as usual. *)
  
  Lemma subrelation_respectful `(subl : subrelation A RA' RA, subr : subrelation B RB RB') :
    subrelation (RA ==> RB) (RA' ==> RB').
  Proof. simpl_relation. Qed.

  (** And of course it is reflexive. *)
  
  Lemma subrelation_refl R : @subrelation A R R.
  Proof. simpl_relation. Qed.

  (** [Proper] is itself a covariant morphism for [subrelation].
   We use an unconvertible premise to avoid looping.
   *)
  
  Lemma subrelation_proper `(mor : Proper A R' m) 
        `(unc : Unconvertible (relation A) R R')
        `(sub : subrelation A R' R) : Proper R m.
  Proof.
    intros. apply sub. apply mor.
  Qed.

  Global Instance proper_subrelation_proper :
    Proper (subrelation ++> eq ==> impl) (@Proper A).
  Proof. reduce. subst. firstorder. Qed.

  Global Instance pointwise_subrelation `(sub : subrelation B R R') :
    subrelation (pointwise_relation R) (pointwise_relation R') | 4.
  Proof. reduce. unfold pointwise_relation in *. apply sub. apply H. Qed.
  
  (** For dependent function types. *)
  Lemma forall_subrelation (R S : forall x : A, relation (P x)) :
    (forall a, subrelation (R a) (S a)) -> subrelation (forall_relation R) (forall_relation S).
  Proof. reduce. apply H. apply H0. Qed.
End Relations.

Typeclasses Opaque respectful pointwise_relation forall_relation.
Arguments forall_relation {A P}%type sig%signature _ _.
Arguments pointwise_relation A%type {B}%type R%signature _ _.
  
Hint Unfold Reflexive : core.
Hint Unfold Symmetric : core.
Hint Unfold Transitive : core.

(** Resolution with subrelation: favor decomposing products over applying reflexivity
  for unconstrained goals. *)
Ltac subrelation_tac T U :=
  (is_ground T ; is_ground U ; class_apply @subrelation_refl) ||
    class_apply @subrelation_respectful || class_apply @subrelation_refl.

Hint Extern 3 (@subrelation _ ?T ?U) => subrelation_tac T U : typeclass_instances.

CoInductive apply_subrelation : Prop := do_subrelation.

Ltac proper_subrelation :=
  match goal with
    [ H : apply_subrelation |- _ ] => clear H ; class_apply @subrelation_proper
  end.

Hint Extern 5 (@Proper _ ?H _) => proper_subrelation : typeclass_instances.

(** Essential subrelation instances for [iff], [impl] and [pointwise_relation]. *)

Instance iff_impl_subrelation : subrelation iff impl | 2.
Proof. firstorder. Qed.

Instance iff_flip_impl_subrelation : subrelation iff (flip impl) | 2.
Proof. firstorder. Qed.

(** We use an extern hint to help unification. *)

Hint Extern 4 (subrelation (@forall_relation ?A ?B ?R) (@forall_relation _ _ ?S)) =>
  apply (@forall_subrelation A B R S) ; intro : typeclass_instances.

Section GenericInstances.
  (* Share universes *)
  Let U := Type.
  Context {A B C : U}.

  (** We can build a PER on the Coq function space if we have PERs on the domain and
   codomain. *)
  
  Program Instance respectful_per `(PER A R, PER B R') : PER (R ==> R').

  Next Obligation.
  Proof with auto.
    assert(R x0 x0).
    transitivity y0... symmetry...
    transitivity (y x0)...
  Qed.

  (** The complement of a relation conserves its proper elements. *)
  
  Program Definition complement_proper
          `(mR : Proper (A -> A -> Prop) (RA ==> RA ==> iff) R) :
    Proper (RA ==> RA ==> iff) (complement R) := _.
  
  Next Obligation.
  Proof.
    unfold complement.
    pose (mR x y H x0 y0 H0).
    intuition.
  Qed.
 
  (** The [flip] too, actually the [flip] instance is a bit more general. *)

  Program Definition flip_proper
          `(mor : Proper (A -> B -> C) (RA ==> RB ==> RC) f) :
    Proper (RB ==> RA ==> RC) (flip f) := _.
  
  Next Obligation.
  Proof.
    apply mor ; auto.
  Qed.


  (** Every Transitive relation gives rise to a binary morphism on [impl],
   contravariant in the first argument, covariant in the second. *)
  
  Global Program 
  Instance trans_contra_co_morphism
    `(Transitive A R) : Proper (R --> R ++> impl) R.
  
  Next Obligation.
  Proof with auto.
    transitivity x...
    transitivity x0...
  Qed.

  (** Proper declarations for partial applications. *)

  Global Program 
  Instance trans_contra_inv_impl_morphism
  `(Transitive A R) : Proper (R --> flip impl) (R x) | 3.

  Next Obligation.
  Proof with auto.
    transitivity y...
  Qed.

  Global Program 
  Instance trans_co_impl_morphism
    `(Transitive A R) : Proper (R ++> impl) (R x) | 3.

  Next Obligation.
  Proof with auto.
    transitivity x0...
  Qed.

  Global Program 
  Instance trans_sym_co_inv_impl_morphism
    `(PER A R) : Proper (R ++> flip impl) (R x) | 3.

  Next Obligation.
  Proof with auto.
    transitivity y... symmetry...
  Qed.

  Global Program Instance trans_sym_contra_impl_morphism
    `(PER A R) : Proper (R --> impl) (R x) | 3.

  Next Obligation.
  Proof with auto.
    transitivity x0... symmetry...
  Qed.

  Global Program Instance per_partial_app_morphism
  `(PER A R) : Proper (R ==> iff) (R x) | 2.

  Next Obligation.
  Proof with auto.
    split. intros ; transitivity x0...
    intros.
    transitivity y...
    symmetry...
  Qed.

  (** Every Transitive relation induces a morphism by "pushing" an [R x y] on the left of an [R x z] proof to get an [R y z] goal. *)

  Global Program 
  Instance trans_co_eq_inv_impl_morphism
  `(Transitive A R) : Proper (R ==> (@eq A) ==> flip impl) R | 2.

  Next Obligation.
  Proof with auto.
    transitivity y...
  Qed.

  (** Every Symmetric and Transitive relation gives rise to an equivariant morphism. *)

  Global Program 
  Instance PER_morphism `(PER A R) : Proper (R ==> R ==> iff) R | 1.

  Next Obligation.
  Proof with auto.
    split ; intros.
    transitivity x0... transitivity x... symmetry...

    transitivity y... transitivity y0... symmetry...
  Qed.

  Lemma symmetric_equiv_flip `(Symmetric A R) : relation_equivalence R (flip R).
  Proof. firstorder. Qed.

  Global Program Instance compose_proper RA RB RC :
    Proper ((RB ==> RC) ==> (RA ==> RB) ==> (RA ==> RC)) (@compose A B C).

  Next Obligation.
  Proof.
    simpl_relation.
    unfold compose. apply H. apply H0. apply H1.
  Qed.

  (** Coq functions are morphisms for Leibniz equality,
     applied only if really needed. *)

  Global Instance reflexive_eq_dom_reflexive `(Reflexive B R') :
    Reflexive (@Logic.eq A ==> R').
  Proof. simpl_relation. Qed.

  (** [respectful] is a morphism for relation equivalence. *)
  
  Global Instance respectful_morphism :
    Proper (relation_equivalence ++> relation_equivalence ++> relation_equivalence) 
           (@respectful A B).
  Proof.
    reduce.
    unfold respectful, relation_equivalence, predicate_equivalence in * ; simpl in *.
    split ; intros.
    
    rewrite <- H0.
    apply H1.
    rewrite H.
    assumption.
    
    rewrite H0.
    apply H1.
    rewrite <- H.
    assumption.
  Qed.

  (** [R] is Reflexive, hence we can build the needed proof. *)

  Lemma Reflexive_partial_app_morphism `(Proper (A -> B) (R ==> R') m, ProperProxy A R x) :
    Proper R' (m x).
  Proof. simpl_relation. Qed.
  
  Class Params (of : A) (arity : nat).
    
  Lemma flip_respectful (R : relation A) (R' : relation B) :
    relation_equivalence (flip (R ==> R')) (flip R ==> flip R').
  Proof.
    intros.
    unfold flip, respectful.
    split ; intros ; intuition.
  Qed.

  
  (** Treating flip: can't make them direct instances as we
   need at least a [flip] present in the goal. *)
  
  Lemma flip1 `(subrelation A R' R) : subrelation (flip (flip R')) R.
  Proof. firstorder. Qed.
  
  Lemma flip2 `(subrelation A R R') : subrelation R (flip (flip R')).
  Proof. firstorder. Qed.
  
  (** That's if and only if *)
  
  Lemma eq_subrelation `(Reflexive A R) : subrelation (@eq A) R.
  Proof. simpl_relation. Qed.

  (** Once we have normalized, we will apply this instance to simplify the problem. *)
  
  Definition proper_flip_proper `(mor : Proper A R m) : Proper (flip R) m := mor.
  
  (** Every reflexive relation gives rise to a morphism, 
  only for immediately solving goals without variables. *)
  
  Lemma reflexive_proper `{Reflexive A R} (x : A) : Proper R x.
  Proof. firstorder. Qed.
  
  Lemma proper_eq (x : A) : Proper (@eq A) x.
  Proof. intros. apply reflexive_proper. Qed.
  
End GenericInstances.

Class PartialApplication.

CoInductive normalization_done : Prop := did_normalization.

Ltac partial_application_tactic :=
  let rec do_partial_apps H m cont := 
    match m with
      | ?m' ?x => class_apply @Reflexive_partial_app_morphism ; 
        [(do_partial_apps H m' ltac:idtac)|clear H]
      | _ => cont
    end
  in
  let rec do_partial H ar m := 
    match ar with
      | 0%nat => do_partial_apps H m ltac:(fail 1)
      | S ?n' =>
        match m with
          ?m' ?x => do_partial H n' m'
        end
    end
  in
  let params m sk fk :=
    (let m' := fresh in head_of_constr m' m ;
     let n := fresh in evar (n:nat) ;
     let v := eval compute in n in clear n ;
      let H := fresh in
        assert(H:Params m' v) by typeclasses eauto ;
          let v' := eval compute in v in subst m';
            (sk H v' || fail 1))
    || fk
  in
  let on_morphism m cont :=
    params m ltac:(fun H n => do_partial H n m)
      ltac:(cont)
  in
  match goal with
    | [ _ : normalization_done |- _ ] => fail 1
    | [ _ : @Params _ _ _ |- _ ] => fail 1
    | [ |- @Proper ?T _ (?m ?x) ] =>
      match goal with
        | [ H : PartialApplication |- _ ] =>
          class_apply @Reflexive_partial_app_morphism; [|clear H]
        | _ => on_morphism (m x)
          ltac:(class_apply @Reflexive_partial_app_morphism)
      end
  end.

(** Bootstrap !!! *)

Instance proper_proper : Proper (relation_equivalence ==> eq ==> iff) (@Proper A).
Proof.
  simpl_relation.
  reduce in H.
  split ; red ; intros.
  setoid_rewrite <- H.
  apply H0.
  setoid_rewrite H.
  apply H0.
Qed.

Ltac proper_reflexive :=
  match goal with
    | [ _ : normalization_done |- _ ] => fail 1
    | _ => class_apply proper_eq || class_apply @reflexive_proper
  end.


Hint Extern 1 (subrelation (flip _) _) => class_apply @flip1 : typeclass_instances.
Hint Extern 1 (subrelation _ (flip _)) => class_apply @flip2 : typeclass_instances.

Hint Extern 1 (Proper _ (complement _)) => apply @complement_proper 
  : typeclass_instances.
Hint Extern 1 (Proper _ (flip _)) => apply @flip_proper 
  : typeclass_instances.
Hint Extern 2 (@Proper _ (flip _) _) => class_apply @proper_flip_proper 
  : typeclass_instances.
Hint Extern 4 (@Proper _ _ _) => partial_application_tactic 
  : typeclass_instances.
Hint Extern 7 (@Proper _ _ _) => proper_reflexive 
  : typeclass_instances.

(** Special-purpose class to do normalization of signatures w.r.t. flip. *)

Section Normalize.
  Context (A : Type).

  Class Normalizes (m : relation A) (m' : relation A) : Prop :=
    normalizes : relation_equivalence m m'.
  
  (** Current strategy: add [flip] everywhere and reduce using [subrelation]
   afterwards. *)

  Lemma proper_normalizes_proper `(Normalizes R0 R1, Proper A R1 m) : Proper R0 m.
  Proof.
    red in H, H0.
    setoid_rewrite H.
    assumption.
  Qed.

  Lemma flip_atom R : Normalizes R (flip (flip R)).
  Proof.
    firstorder.
  Qed.

End Normalize.

Lemma flip_arrow `(NA : Normalizes A R (flip R'''), NB : Normalizes B R' (flip R'')) :
  Normalizes (A -> B) (R ==> R') (flip (R''' ==> R'')%signature).
Proof. 
  unfold Normalizes in *. intros.
  rewrite NA, NB. firstorder. 
Qed.

Ltac normalizes :=
  match goal with
    | [ |- Normalizes _ (respectful _ _) _ ] => class_apply @flip_arrow
    | _ => class_apply @flip_atom
  end.

Ltac proper_normalization :=
  match goal with
    | [ _ : normalization_done |- _ ] => fail 1
    | [ _ : apply_subrelation |- @Proper _ ?R _ ] => 
      let H := fresh "H" in
      set(H:=did_normalization) ; class_apply @proper_normalizes_proper
  end.

Hint Extern 1 (Normalizes _ _ _) => normalizes : typeclass_instances.
Hint Extern 6 (@Proper _ _ _) => proper_normalization 
  : typeclass_instances.

(** When the relation on the domain is symmetric, we can
    flip the relation on the codomain. Same for binary functions. *)

Lemma proper_sym_flip :
 forall `(Symmetric A R1)`(Proper (A->B) (R1==>R2) f),
 Proper (R1==>flip R2) f.
Proof.
intros A R1 Sym B R2 f Hf.
intros x x' Hxx'. apply Hf, Sym, Hxx'.
Qed.

Lemma proper_sym_flip_2 :
 forall `(Symmetric A R1)`(Symmetric B R2)`(Proper (A->B->C) (R1==>R2==>R3) f),
 Proper (R1==>R2==>flip R3) f.
Proof.
intros A R1 Sym1 B R2 Sym2 C R3 f Hf.
intros x x' Hxx' y y' Hyy'. apply Hf; auto.
Qed.

(** When the relation on the domain is symmetric, a predicate is
  compatible with [iff] as soon as it is compatible with [impl].
  Same with a binary relation. *)

Lemma proper_sym_impl_iff : forall `(Symmetric A R)`(Proper _ (R==>impl) f),
 Proper (R==>iff) f.
Proof.
intros A R Sym f Hf x x' Hxx'. repeat red in Hf. split; eauto.
Qed.

Lemma proper_sym_impl_iff_2 :
 forall `(Symmetric A R)`(Symmetric B R')`(Proper _ (R==>R'==>impl) f),
 Proper (R==>R'==>iff) f.
Proof.
intros A R Sym B R' Sym' f Hf x x' Hxx' y y' Hyy'.
repeat red in Hf. split; eauto.
Qed.

(** A [PartialOrder] is compatible with its underlying equivalence. *)

Instance PartialOrder_proper `(PartialOrder A eqA R) :
  Proper (eqA==>eqA==>iff) R.
Proof.
intros.
apply proper_sym_impl_iff_2; auto with *.
intros x x' Hx y y' Hy Hr.
transitivity x.
generalize (partial_order_equivalence x x'); compute; intuition.
transitivity y; auto.
generalize (partial_order_equivalence y y'); compute; intuition.
Qed.

(** From a [PartialOrder] to the corresponding [StrictOrder]:
     [lt = le /\ ~eq].
    If the order is total, we could also say [gt = ~le]. *)

Lemma PartialOrder_StrictOrder `(PartialOrder A eqA R) :
  StrictOrder (relation_conjunction R (complement eqA)).
Proof.
split; compute.
intros x (_,Hx). apply Hx, Equivalence_Reflexive.
intros x y z (Hxy,Hxy') (Hyz,Hyz'). split.
apply PreOrder_Transitive with y; assumption.
intro Hxz.
apply Hxy'.
apply partial_order_antisym; auto.
rewrite Hxz; auto.
Qed.


(** From a [StrictOrder] to the corresponding [PartialOrder]:
     [le = lt \/ eq].
    If the order is total, we could also say [ge = ~lt]. *)

Lemma StrictOrder_PreOrder
 `(Equivalence A eqA, StrictOrder A R, Proper _ (eqA==>eqA==>iff) R) :
 PreOrder (relation_disjunction R eqA).
Proof.
split.
intros x. right. reflexivity.
intros x y z [Hxy|Hxy] [Hyz|Hyz].
left. transitivity y; auto.
left. rewrite <- Hyz; auto.
left. rewrite Hxy; auto.
right. transitivity y; auto.
Qed.

Hint Extern 4 (PreOrder (relation_disjunction _ _)) => 
  class_apply StrictOrder_PreOrder : typeclass_instances.

Lemma StrictOrder_PartialOrder
  `(Equivalence A eqA, StrictOrder A R, Proper _ (eqA==>eqA==>iff) R) :
  PartialOrder eqA (relation_disjunction R eqA).
Proof.
intros. intros x y. compute. intuition.
elim (StrictOrder_Irreflexive x).
transitivity y; auto.
Qed.

Hint Extern 4 (StrictOrder (relation_conjunction _ _)) => 
  class_apply PartialOrder_StrictOrder : typeclass_instances.

Hint Extern 4 (PartialOrder _ (relation_disjunction _ _)) => 
  class_apply StrictOrder_PartialOrder : typeclass_instances.


==> anc/HoTT/coq-HoTT/theories/Classes/Morphisms_Prop.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * [Proper] instances for propositional connectives.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Coq.Classes.Morphisms.
Require Import Coq.Program.Basics.
Require Import Coq.Program.Tactics.

Local Obligation Tactic := simpl_relation.

(** Standard instances for [not], [iff] and [impl]. *)

(** Logical negation. *)

Program Instance not_impl_morphism :
  Proper (impl --> impl) not | 1.

Program Instance not_iff_morphism :
  Proper (iff ++> iff) not.

(** Logical conjunction. *)

Program Instance and_impl_morphism :
  Proper (impl ==> impl ==> impl) and | 1.

Program Instance and_iff_morphism :
  Proper (iff ==> iff ==> iff) and.

(** Logical disjunction. *)

Program Instance or_impl_morphism :
  Proper (impl ==> impl ==> impl) or | 1.

Program Instance or_iff_morphism :
  Proper (iff ==> iff ==> iff) or.

(** Logical implication [impl] is a morphism for logical equivalence. *)

Program Instance iff_iff_iff_impl_morphism : Proper (iff ==> iff ==> iff) impl.

(** Morphisms for quantifiers *)

Program Instance ex_iff_morphism {A : Type} : Proper (pointwise_relation A iff ==> iff) (@ex A).

  Next Obligation.
  Proof.
    unfold pointwise_relation in H.
    split ; intros.
    destruct H0 as [x1 H1].
    exists x1. rewrite H in H1. assumption.

    destruct H0 as [x1 H1].
    exists x1. rewrite H. assumption.
  Qed.

Program Instance ex_impl_morphism {A : Type} :
  Proper (pointwise_relation A impl ==> impl) (@ex A) | 1.

  Next Obligation.
  Proof.
    unfold pointwise_relation in H.
    exists H0. apply H. assumption.
  Qed.

Program Instance ex_flip_impl_morphism {A : Type} :
  Proper (pointwise_relation A (flip impl) ==> flip impl) (@ex A) | 1.

  Next Obligation.
  Proof.
    unfold pointwise_relation in H.
    exists H0. apply H. assumption.
  Qed.

Program Instance all_iff_morphism {A : Type} :
  Proper (pointwise_relation A iff ==> iff) (@all A).

  Next Obligation.
  Proof.
    unfold pointwise_relation, all in *.
    intuition ; specialize (H x0) ; intuition.
  Qed.

Program Instance all_impl_morphism {A : Type} :
  Proper (pointwise_relation A impl ==> impl) (@all A) | 1.

Program Instance all_flip_impl_morphism {A : Type} :
  Proper (pointwise_relation A (flip impl) ==> flip impl) (@all A) | 1.

(** Equivalent points are simultaneously accessible or not *)

Instance Acc_pt_morphism {A:Type}(E R : A->A->Prop)
 `(Equivalence _ E) `(Proper _ (E==>E==>iff) R) :
 Proper (E==>iff) (Acc R).
Proof.
 apply proper_sym_impl_iff; auto with *.
 intros x y EQ WF. apply Acc_intro; intros z Hz.
 rewrite <- EQ in Hz. now apply Acc_inv with x.
Qed.

(** Equivalent relations have the same accessible points *)

Instance Acc_rel_morphism {A:Type} :
 Proper (@relation_equivalence A ==> Logic.eq ==> iff) (@Acc A).
Proof.
 apply proper_sym_impl_iff_2. red; now symmetry. red; now symmetry.
 intros R R' EQ a a' Ha WF. subst a'.
 induction WF as [x _ WF']. constructor.
 intros y Ryx. now apply WF', EQ.
Qed.

(** Equivalent relations are simultaneously well-founded or not *)

Instance well_founded_morphism {A : Type} :
 Proper (@relation_equivalence A ==> iff) (@well_founded A).
Proof.
 unfold well_founded. solve_proper.
Qed.


==> anc/HoTT/coq-HoTT/theories/Classes/Morphisms_Relations.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Morphism instances for relations.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Relation_Definitions.
Require Import Coq.Classes.Morphisms.
Require Import Coq.Program.Program.

Generalizable Variables A l.

(** Morphisms for relations *)

Instance relation_conjunction_morphism : Proper (relation_equivalence (A:=A) ==>
  relation_equivalence ==> relation_equivalence) relation_conjunction.
  Proof. firstorder. Qed.

Instance relation_disjunction_morphism : Proper (relation_equivalence (A:=A) ==>
  relation_equivalence ==> relation_equivalence) relation_disjunction.
  Proof. firstorder. Qed.

(* Predicate equivalence is exactly the same as the pointwise lifting of [iff]. *)

Lemma predicate_equivalence_pointwise (l : Tlist) :
  Proper (@predicate_equivalence l ==> pointwise_lifting iff l) id.
Proof. do 2 red. unfold predicate_equivalence. auto. Qed.

Lemma predicate_implication_pointwise (l : Tlist) :
  Proper (@predicate_implication l ==> pointwise_lifting impl l) id.
Proof. do 2 red. unfold predicate_implication. auto. Qed.

(** The instanciation at relation allows to rewrite applications of relations
    [R x y] to [R' x y]  when [R] and [R'] are in [relation_equivalence]. *)

Instance relation_equivalence_pointwise :
  Proper (relation_equivalence ==> pointwise_relation A (pointwise_relation A iff)) id.
Proof. intro. apply (predicate_equivalence_pointwise (Tcons A (Tcons A Tnil))). Qed.

Instance subrelation_pointwise :
  Proper (subrelation ==> pointwise_relation A (pointwise_relation A impl)) id.
Proof. intro. apply (predicate_implication_pointwise (Tcons A (Tcons A Tnil))). Qed.


Lemma flip_pointwise_relation A (R : relation A) :
  relation_equivalence (pointwise_relation A (flip R)) (flip (pointwise_relation A R)).
Proof. intros. split; firstorder. Qed.


==> anc/HoTT/coq-HoTT/theories/Classes/RelationClasses.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Typeclass-based relations, tactics and standard instances

   This is the basic theory needed to formalize morphisms and setoids.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Export Coq.Classes.Init.
Require Import Coq.Program.Basics.
Require Import Coq.Program.Tactics.
Require Import Coq.Relations.Relation_Definitions.

Generalizable Variables A B C D R S T U l eqA eqB eqC eqD.

(** We allow to unfold the [relation] definition while doing morphism search. *)

Section Defs.
  Context {A : Type}.

  (** We rebind relational properties in separate classes to be able to overload each proof. *)

  Class Reflexive (R : relation A) :=
    reflexivity : forall x : A, R x x.

  Definition complement (R : relation A) : relation A := fun x y => R x y -> False.

  (** Opaque for proof-search. *)
  Typeclasses Opaque complement.
  
  (** These are convertible. *)
  Lemma complement_inverse R : complement (flip R) = flip (complement R).
  Proof. reflexivity. Qed.

  Class Irreflexive (R : relation A) :=
    irreflexivity : Reflexive (complement R).

  Class Symmetric (R : relation A) :=
    symmetry : forall {x y}, R x y -> R y x.
  
  Class Asymmetric (R : relation A) :=
    asymmetry : forall {x y}, R x y -> R y x -> False.
  
  Class Transitive (R : relation A) :=
    transitivity : forall {x y z}, R x y -> R y z -> R x z.

  (** Various combinations of reflexivity, symmetry and transitivity. *)
  
  (** A [PreOrder] is both Reflexive and Transitive. *)
  
  Class PreOrder (R : relation A) : Prop := {
    PreOrder_Reflexive :> Reflexive R | 2 ;
    PreOrder_Transitive :> Transitive R | 2 }.

  (** A [StrictOrder] is both Irreflexive and Transitive. *)

  Class StrictOrder (R : relation A) : Prop := {
    StrictOrder_Irreflexive :> Irreflexive R ;
    StrictOrder_Transitive :> Transitive R }.

  (** By definition, a strict order is also asymmetric *)
  Global Instance StrictOrder_Asymmetric `(StrictOrder R) : Asymmetric R.
  Proof. firstorder. Qed.

  (** A partial equivalence relation is Symmetric and Transitive. *)
  
  Class PER (R : relation A) : Prop := {
    PER_Symmetric :> Symmetric R | 3 ;
    PER_Transitive :> Transitive R | 3 }.

  (** Equivalence relations. *)

  Class Equivalence (R : relation A) : Prop := {
    Equivalence_Reflexive :> Reflexive R ;
    Equivalence_Symmetric :> Symmetric R ;
    Equivalence_Transitive :> Transitive R }.

  (** An Equivalence is a PER plus reflexivity. *)
  
  Global Instance Equivalence_PER {R} `(Equivalence R) : PER R | 10 :=
    { PER_Symmetric := Equivalence_Symmetric ;
      PER_Transitive := Equivalence_Transitive }.

  (** We can now define antisymmetry w.r.t. an equivalence relation on the carrier. *)
  
  Class Antisymmetric eqA `{equ : Equivalence eqA} (R : relation A) :=
    antisymmetry : forall {x y}, R x y -> R y x -> eqA x y.

  Class subrelation (R R' : relation A) : Prop :=
    is_subrelation : forall {x y}, R x y -> R' x y.
  
  (** Any symmetric relation is equal to its inverse. *)
  
  Lemma subrelation_symmetric R `(Symmetric R) : subrelation (flip R) R.
  Proof. hnf. intros. red in H0. apply symmetry. assumption. Qed.

  Section flip.
  
    Lemma flip_Reflexive `{Reflexive R} : Reflexive (flip R).
    Proof. tauto. Qed.
    
    Program Definition flip_Irreflexive `(Irreflexive R) : Irreflexive (flip R) :=
      irreflexivity (R:=R).
    
    Program Definition flip_Symmetric `(Symmetric R) : Symmetric (flip R) :=
      fun x y H => symmetry (R:=R) H.
    
    Program Definition flip_Asymmetric `(Asymmetric R) : Asymmetric (flip R) :=
      fun x y H H' => asymmetry (R:=R) H H'.
    
    Program Definition flip_Transitive `(Transitive R) : Transitive (flip R) :=
      fun x y z H H' => transitivity (R:=R) H' H.

    Program Definition flip_Antisymmetric `(Antisymmetric eqA R) :
      Antisymmetric eqA (flip R).
    Proof. firstorder. Qed.

    (** Inversing the larger structures *)

    Lemma flip_PreOrder `(PreOrder R) : PreOrder (flip R).
    Proof. firstorder. Qed.

    Lemma flip_StrictOrder `(StrictOrder R) : StrictOrder (flip R).
    Proof. firstorder. Qed.

    Lemma flip_PER `(PER R) : PER (flip R).
    Proof. firstorder. Qed.

    Lemma flip_Equivalence `(Equivalence R) : Equivalence (flip R).
    Proof. firstorder. Qed.

  End flip.

  Section complement.

    Definition complement_Irreflexive `(Reflexive R)
      : Irreflexive (complement R).
    Proof. firstorder. Qed.

    Definition complement_Symmetric `(Symmetric R) : Symmetric (complement R).
    Proof. firstorder. Qed.
  End complement.


  (** Rewrite relation on a given support: declares a relation as a rewrite
   relation for use by the generalized rewriting tactic.
   It helps choosing if a rewrite should be handled
   by the generalized or the regular rewriting tactic using leibniz equality.
   Users can declare an [RewriteRelation A RA] anywhere to declare default
   relations. This is also done automatically by the [Declare Relation A RA]
   commands. *)

  Class RewriteRelation (RA : relation A).

  (** Any [Equivalence] declared in the context is automatically considered
   a rewrite relation. *)
    
  Global Instance equivalence_rewrite_relation `(Equivalence eqA) : RewriteRelation eqA.

  (** Leibniz equality. *)
  Section Leibniz.
    Global Instance eq_Reflexive : Reflexive (@eq A) := @eq_refl A.
    Global Instance eq_Symmetric : Symmetric (@eq A) := @eq_sym A.
    Global Instance eq_Transitive : Transitive (@eq A) := @eq_trans A.
    
    (** Leibinz equality [eq] is an equivalence relation.
        The instance has low priority as it is always applicable
        if only the type is constrained. *)
    
    Global Program Instance eq_equivalence : Equivalence (@eq A) | 10.
  End Leibniz.
  
End Defs.

(** Default rewrite relations handled by [setoid_rewrite]. *)
Instance: RewriteRelation impl.
Instance: RewriteRelation iff.

(** Hints to drive the typeclass resolution avoiding loops
 due to the use of full unification. *)
Hint Extern 1 (Reflexive (complement _)) => class_apply @irreflexivity : typeclass_instances.
Hint Extern 3 (Symmetric (complement _)) => class_apply complement_Symmetric : typeclass_instances.
Hint Extern 3 (Irreflexive (complement _)) => class_apply complement_Irreflexive : typeclass_instances.

Hint Extern 3 (Reflexive (flip _)) => apply flip_Reflexive : typeclass_instances.
Hint Extern 3 (Irreflexive (flip _)) => class_apply flip_Irreflexive : typeclass_instances.
Hint Extern 3 (Symmetric (flip _)) => class_apply flip_Symmetric : typeclass_instances.
Hint Extern 3 (Asymmetric (flip _)) => class_apply flip_Asymmetric : typeclass_instances.
Hint Extern 3 (Antisymmetric (flip _)) => class_apply flip_Antisymmetric : typeclass_instances.
Hint Extern 3 (Transitive (flip _)) => class_apply flip_Transitive : typeclass_instances.
Hint Extern 3 (StrictOrder (flip _)) => class_apply flip_StrictOrder : typeclass_instances.
Hint Extern 3 (PreOrder (flip _)) => class_apply flip_PreOrder : typeclass_instances.

Hint Extern 4 (subrelation (flip _) _) => 
  class_apply @subrelation_symmetric : typeclass_instances.

Hint Resolve irreflexivity : ord.

Unset Implicit Arguments.

(** A HintDb for relations. *)

Ltac solve_relation :=
  match goal with
  | [ |- ?R ?x ?x ] => reflexivity
  | [ H : ?R ?x ?y |- ?R ?y ?x ] => symmetry ; exact H
  end.

Hint Extern 4 => solve_relation : relations.

(** We can already dualize all these properties. *)

(** * Standard instances. *)

Ltac reduce_hyp H :=
  match type of H with
    | context [ _ <-> _ ] => fail 1
    | _ => red in H ; try reduce_hyp H
  end.

Ltac reduce_goal :=
  match goal with
    | [ |- _ <-> _ ] => fail 1
    | _ => red ; intros ; try reduce_goal
  end.

Tactic Notation "reduce" "in" hyp(Hid) := reduce_hyp Hid.

Ltac reduce := reduce_goal.

Tactic Notation "apply" "*" constr(t) :=
  first [ refine t | refine (t _) | refine (t _ _) | refine (t _ _ _) | refine (t _ _ _ _) |
    refine (t _ _ _ _ _) | refine (t _ _ _ _ _ _) | refine (t _ _ _ _ _ _ _) ].

Ltac simpl_relation :=
  unfold flip, impl, arrow ; try reduce ; program_simpl ;
    try ( solve [ dintuition ]).

Local Obligation Tactic := simpl_relation.

(** Logical implication. *)

Program Instance impl_Reflexive : Reflexive impl.
Program Instance impl_Transitive : Transitive impl.

(** Logical equivalence. *)

Instance iff_Reflexive : Reflexive iff := iff_refl.
Instance iff_Symmetric : Symmetric iff := iff_sym.
Instance iff_Transitive : Transitive iff := iff_trans.

(** Logical equivalence [iff] is an equivalence relation. *)

Program Instance iff_equivalence : Equivalence iff.

(** We now develop a generalization of results on relations for arbitrary predicates.
   The resulting theory can be applied to homogeneous binary relations but also to
   arbitrary n-ary predicates. *)

Local Open Scope list_scope.

(** A compact representation of non-dependent arities, with the codomain singled-out. *)

(* Note, we do not use [list Type] because it imposes unnecessary universe constraints *)
Inductive Tlist : Type := Tnil : Tlist | Tcons : Type -> Tlist -> Tlist.
Local Infix "::" := Tcons.

Fixpoint arrows (l : Tlist) (r : Type) : Type :=
  match l with
    | Tnil => r
    | A :: l' => A -> arrows l' r
  end.

(** We can define abbreviations for operation and relation types based on [arrows]. *)

Definition unary_operation A := arrows (A::Tnil) A.
Definition binary_operation A := arrows (A::A::Tnil) A.
Definition ternary_operation A := arrows (A::A::A::Tnil) A.

(** We define n-ary [predicate]s as functions into [Prop]. *)

Notation predicate l := (arrows l Prop).

(** Unary predicates, or sets. *)

Definition unary_predicate A := predicate (A::Tnil).

(** Homogeneous binary relations, equivalent to [relation A]. *)

Definition binary_relation A := predicate (A::A::Tnil).

(** We can close a predicate by universal or existential quantification. *)

Fixpoint predicate_all (l : Tlist) : predicate l -> Prop :=
  match l with
    | Tnil => fun f => f
    | A :: tl => fun f => forall x : A, predicate_all tl (f x)
  end.

Fixpoint predicate_exists (l : Tlist) : predicate l -> Prop :=
  match l with
    | Tnil => fun f => f
    | A :: tl => fun f => exists x : A, predicate_exists tl (f x)
  end.

(** Pointwise extension of a binary operation on [T] to a binary operation
   on functions whose codomain is [T].
   For an operator on [Prop] this lifts the operator to a binary operation. *)

Fixpoint pointwise_extension {T : Type} (op : binary_operation T)
  (l : Tlist) : binary_operation (arrows l T) :=
  match l with
    | Tnil => fun R R' => op R R'
    | A :: tl => fun R R' =>
      fun x => pointwise_extension op tl (R x) (R' x)
  end.

(** Pointwise lifting, equivalent to doing [pointwise_extension] and closing using [predicate_all]. *)

Fixpoint pointwise_lifting (op : binary_relation Prop)  (l : Tlist) : binary_relation (predicate l) :=
  match l with
    | Tnil => fun R R' => op R R'
    | A :: tl => fun R R' =>
      forall x, pointwise_lifting op tl (R x) (R' x)
  end.

(** The n-ary equivalence relation, defined by lifting the 0-ary [iff] relation. *)

Definition predicate_equivalence {l : Tlist} : binary_relation (predicate l) :=
  pointwise_lifting iff l.

(** The n-ary implication relation, defined by lifting the 0-ary [impl] relation. *)

Definition predicate_implication {l : Tlist} :=
  pointwise_lifting impl l.

(** Notations for pointwise equivalence and implication of predicates. *)

Infix "<∙>" := predicate_equivalence (at level 95, no associativity) : predicate_scope.
Infix "-∙>" := predicate_implication (at level 70, right associativity) : predicate_scope.

Local Open Scope predicate_scope.

(** The pointwise liftings of conjunction and disjunctions.
   Note that these are [binary_operation]s, building new relations out of old ones. *)

Definition predicate_intersection := pointwise_extension and.
Definition predicate_union := pointwise_extension or.

Infix "/∙\" := predicate_intersection (at level 80, right associativity) : predicate_scope.
Infix "\∙/" := predicate_union (at level 85, right associativity) : predicate_scope.

(** The always [True] and always [False] predicates. *)

Fixpoint true_predicate {l : Tlist} : predicate l :=
  match l with
    | Tnil => True
    | A :: tl => fun _ => @true_predicate tl
  end.

Fixpoint false_predicate {l : Tlist} : predicate l :=
  match l with
    | Tnil => False
    | A :: tl => fun _ => @false_predicate tl
  end.

Notation "∙⊤∙" := true_predicate : predicate_scope.
Notation "∙⊥∙" := false_predicate : predicate_scope.

(** Predicate equivalence is an equivalence, and predicate implication defines a preorder. *)

Program Instance predicate_equivalence_equivalence : 
  Equivalence (@predicate_equivalence l).

  Next Obligation.
    induction l ; firstorder.
  Qed.
  Next Obligation.
    induction l ; firstorder.
  Qed.
  Next Obligation.
    fold pointwise_lifting.
    induction l. firstorder.
    intros. simpl in *. pose (IHl (x x0) (y x0) (z x0)).
    firstorder.
  Qed.

Program Instance predicate_implication_preorder :
  PreOrder (@predicate_implication l).
  Next Obligation.
    induction l ; firstorder.
  Qed.
  Next Obligation.
    induction l. firstorder.
    unfold predicate_implication in *. simpl in *.
    intro. pose (IHl (x x0) (y x0) (z x0)). firstorder.
  Qed.

(** We define the various operations which define the algebra on binary relations,
   from the general ones. *)

Section Binary.
  Context {A : Type}.

  Definition relation_equivalence : relation (relation A) :=
    @predicate_equivalence (_::_::Tnil).

  Global Instance: RewriteRelation relation_equivalence.
  
  Definition relation_conjunction (R : relation A) (R' : relation A) : relation A :=
    @predicate_intersection (A::A::Tnil) R R'.

  Definition relation_disjunction (R : relation A) (R' : relation A) : relation A :=
    @predicate_union (A::A::Tnil) R R'.
  
  (** Relation equivalence is an equivalence, and subrelation defines a partial order. *)
  
  Set Automatic Introduction.
  
  Global Instance relation_equivalence_equivalence :
    Equivalence relation_equivalence.
  Proof. exact (@predicate_equivalence_equivalence (A::A::Tnil)). Qed.
  
  Global Instance relation_implication_preorder : PreOrder (@subrelation A).
  Proof. exact (@predicate_implication_preorder (A::A::Tnil)). Qed.

  (** *** Partial Order.
   A partial order is a preorder which is additionally antisymmetric.
   We give an equivalent definition, up-to an equivalence relation
   on the carrier. *)

  Class PartialOrder eqA `{equ : Equivalence A eqA} R `{preo : PreOrder A R} :=
    partial_order_equivalence : relation_equivalence eqA (relation_conjunction R (flip R)).
  
  (** The equivalence proof is sufficient for proving that [R] must be a
   morphism for equivalence (see Morphisms).  It is also sufficient to
   show that [R] is antisymmetric w.r.t. [eqA] *)

  Global Instance partial_order_antisym `(PartialOrder eqA R) : ! Antisymmetric A eqA R.
  Proof with auto.
    reduce_goal.
    pose proof partial_order_equivalence as poe. do 3 red in poe.
    apply <- poe. firstorder.
  Qed.


  Lemma PartialOrder_inverse `(PartialOrder eqA R) : PartialOrder eqA (flip R).
  Proof. firstorder. Qed.
End Binary.

Hint Extern 3 (PartialOrder (flip _)) => class_apply PartialOrder_inverse : typeclass_instances.

(** The partial order defined by subrelation and relation equivalence. *)

Program Instance subrelation_partial_order :
  ! PartialOrder (relation A) relation_equivalence subrelation.

Next Obligation.
Proof.
  unfold relation_equivalence in *. compute; firstorder.
Qed.

Typeclasses Opaque arrows predicate_implication predicate_equivalence
            relation_equivalence pointwise_lifting.


==> anc/HoTT/coq-HoTT/theories/Classes/RelationPairs.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Relations over pairs *)


Require Import SetoidList.
Require Import Relations Morphisms.
(* NB: This should be system-wide someday, but for that we need to
    fix the simpl tactic, since "simpl fst" would be refused for
    the moment.

Arguments fst {A B}.
Arguments snd {A B}.
Arguments pair {A B}.

/NB *)

Local Notation Fst := (@fst _ _).
Local Notation Snd := (@snd _ _).

Arguments relation_conjunction A%type (R R')%signature _ _.
Arguments relation_equivalence A%type (_ _)%signature.
Arguments subrelation A%type (R R')%signature.
Arguments Reflexive A%type R%signature.
Arguments Irreflexive A%type R%signature.
Arguments Symmetric A%type R%signature.
Arguments Transitive A%type R%signature.
Arguments PER A%type R%signature.
Arguments Equivalence A%type R%signature.
Arguments StrictOrder A%type R%signature.

Generalizable Variables A B RA RB Ri Ro f.

(** Any function from [A] to [B] allow to obtain a relation over [A]
    out of a relation over [B]. *)

Definition RelCompFun {A} {B : Type}(R:relation B)(f:A->B) : relation A :=
 fun a a' => R (f a) (f a').

Infix "@@" := RelCompFun (at level 30, right associativity) : signature_scope.

Notation "R @@1" := (R @@ Fst)%signature (at level 30) : signature_scope.
Notation "R @@2" := (R @@ Snd)%signature (at level 30) : signature_scope.

(** We declare measures to the system using the [Measure] class.
   Otherwise the instances would easily introduce loops,
   never instantiating the [f] function.  *)

Class Measure {A B} (f : A -> B).

(** Standard measures. *)

Instance fst_measure : @Measure (A * B) A Fst.
Instance snd_measure : @Measure (A * B) B Snd.

(** We define a product relation over [A*B]: each components should
    satisfy the corresponding initial relation. *)

Polymorphic Definition RelProd {A : Type} {B : Type} (RA:relation A)(RB:relation B) : relation (A*B) :=
 relation_conjunction (@RelCompFun (A * B) A RA fst) (RB @@2).

Infix "*" := RelProd : signature_scope.

Section RelCompFun_Instances.
  Context {A : Type} {B : Type} (R : relation B).

  Global Instance RelCompFun_Reflexive
    `(Measure A B f, Reflexive _ R) : Reflexive (R@@f).
  Proof. firstorder. Qed.

  Global Instance RelCompFun_Symmetric
    `(Measure A B f, Symmetric _ R) : Symmetric (R@@f).
  Proof. firstorder. Qed.

  Global Instance RelCompFun_Transitive
    `(Measure A B f, Transitive _ R) : Transitive (R@@f).
  Proof. firstorder. Qed.

  Global Instance RelCompFun_Irreflexive
    `(Measure A B f, Irreflexive _ R) : Irreflexive (R@@f).
  Proof. firstorder. Qed.

  Global Program Instance RelCompFun_Equivalence
    `(Measure A B f, Equivalence _ R) : Equivalence (R@@f).

  Global Program Instance RelCompFun_StrictOrder
    `(Measure A B f, StrictOrder _ R) : StrictOrder (R@@f).

End RelCompFun_Instances.

Section RelProd_Instances.

  Context {A : Type} {B : Type} (RA : relation A) (RB : relation B).

  Global Instance RelProd_Reflexive `(Reflexive _ RA, Reflexive _ RB) : Reflexive (RA*RB).
  Proof. firstorder. Qed.

  Global Instance RelProd_Symmetric `(Symmetric _ RA, Symmetric _ RB)
  : Symmetric (RA*RB).
  Proof. firstorder. Qed.

  Global Instance RelProd_Transitive 
           `(Transitive _ RA, Transitive _ RB) : Transitive (RA*RB).
  Proof. firstorder. Qed.

  Global Program Instance RelProd_Equivalence 
          `(Equivalence _ RA, Equivalence _ RB) : Equivalence (RA*RB).

  Lemma FstRel_ProdRel :
    relation_equivalence (RA @@1) (RA*(fun _ _ : B => True)).
  Proof. firstorder. Qed.
  
  Lemma SndRel_ProdRel :
    relation_equivalence (RB @@2) ((fun _ _ : A =>True) * RB).
  Proof. firstorder. Qed.
  
  Global Instance FstRel_sub :
    subrelation (RA*RB) (RA @@1).
  Proof. firstorder. Qed.

  Global Instance SndRel_sub :
    subrelation (RA*RB) (RB @@2).
  Proof. firstorder. Qed.
  
  Global Instance pair_compat :
    Proper (RA==>RB==> RA*RB) (@pair _ _).
  Proof. firstorder. Qed.
  
  Global Instance fst_compat :
    Proper (RA*RB ==> RA) Fst.
  Proof.
    intros (x,y) (x',y') (Hx,Hy); compute in *; auto.
  Qed.

  Global Instance snd_compat :
    Proper (RA*RB ==> RB) Snd.
  Proof.
    intros (x,y) (x',y') (Hx,Hy); compute in *; auto.
  Qed.

  Global Instance RelCompFun_compat (f:A->B)
           `(Proper _ (Ri==>Ri==>Ro) RB) :
    Proper (Ri@@f==>Ri@@f==>Ro) (RB@@f)%signature.
  Proof. unfold RelCompFun; firstorder. Qed.
End RelProd_Instances.

Hint Unfold RelProd RelCompFun.
Hint Extern 2 (RelProd _ _ _ _) => split.



==> anc/HoTT/coq-HoTT/theories/Classes/SetoidClass.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Typeclass-based setoids, tactics and standard instances.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Set Implicit Arguments.
Unset Strict Implicit.

Generalizable Variables A.

Require Import Coq.Program.Program.

Require Import Relation_Definitions.
Require Export Coq.Classes.RelationClasses.
Require Export Coq.Classes.Morphisms.

(** A setoid wraps an equivalence. *)

Class Setoid A := {
  equiv : relation A ;
  setoid_equiv :> Equivalence equiv }.

(* Too dangerous instance *)
(* Program Instance [ eqa : Equivalence A eqA ] =>  *)
(*   equivalence_setoid : Setoid A := *)
(*   equiv := eqA ; setoid_equiv := eqa. *)

(** Shortcuts to make proof search easier. *)

Definition setoid_refl `(sa : Setoid A) : Reflexive equiv.
Proof. typeclasses eauto. Qed.

Definition setoid_sym `(sa : Setoid A) : Symmetric equiv.
Proof. typeclasses eauto. Qed.

Definition setoid_trans `(sa : Setoid A) : Transitive equiv.
Proof. typeclasses eauto. Qed.

Existing Instance setoid_refl.
Existing Instance setoid_sym.
Existing Instance setoid_trans.

(** Standard setoids. *)

(* Program Instance eq_setoid : Setoid A := *)
(*   equiv := eq ; setoid_equiv := eq_equivalence. *)

Program Instance iff_setoid : Setoid Prop :=
  { equiv := iff ; setoid_equiv := iff_equivalence }.

(** Overloaded notations for setoid equivalence and inequivalence. Not to be confused with [eq] and [=]. *)

(** Subset objects should be first coerced to their underlying type, but that notation doesn't work in the standard case then. *)
(* Notation " x == y " := (equiv (x :>) (y :>)) (at level 70, no associativity) : type_scope. *)

Notation " x == y " := (equiv x y) (at level 70, no associativity) : type_scope.

Notation " x =/= y " := (complement equiv x y) (at level 70, no associativity) : type_scope.

(** Use the [clsubstitute] command which substitutes an equality in every hypothesis. *)

Ltac clsubst H :=
  lazymatch type of H with
    ?x == ?y => substitute H ; clear H x
  end.

Ltac clsubst_nofail :=
  match goal with
    | [ H : ?x == ?y |- _ ] => clsubst H ; clsubst_nofail
    | _ => idtac
  end.

(** [subst*] will try its best at substituting every equality in the goal. *)

Tactic Notation "clsubst" "*" := clsubst_nofail.

Lemma nequiv_equiv_trans : forall `{Setoid A} (x y z : A), x =/= y -> y == z -> x =/= z.
Proof with auto.
  intros; intro.
  assert(z == y) by (symmetry ; auto).
  assert(x == y) by (transitivity z ; eauto).
  contradiction.
Qed.

Lemma equiv_nequiv_trans : forall `{Setoid A} (x y z : A), x == y -> y =/= z -> x =/= z.
Proof.
  intros; intro.
  assert(y == x) by (symmetry ; auto).
  assert(y == z) by (transitivity x ; eauto).
  contradiction.
Qed.

Ltac setoid_simplify_one :=
  match goal with
    | [ H : (?x == ?x)%type |- _ ] => clear H
    | [ H : (?x == ?y)%type |- _ ] => clsubst H
    | [ |- (?x =/= ?y)%type ] => let name:=fresh "Hneq" in intro name
  end.

Ltac setoid_simplify := repeat setoid_simplify_one.

Ltac setoidify_tac :=
  match goal with
    | [ s : Setoid ?A, H : ?R ?x ?y |- _ ] => change R with (@equiv A R s) in H
    | [ s : Setoid ?A |- context C [ ?R ?x ?y ] ] => change (R x y) with (@equiv A R s x y)
  end.

Ltac setoidify := repeat setoidify_tac.

(** Every setoid relation gives rise to a morphism, in fact every partial setoid does. *)

Program Instance setoid_morphism `(sa : Setoid A) : Proper (equiv ++> equiv ++> iff) equiv :=
  proper_prf.

Program Instance setoid_partial_app_morphism `(sa : Setoid A) (x : A) : Proper (equiv ++> iff) (equiv x) :=
  proper_prf.

(** Partial setoids don't require reflexivity so we can build a partial setoid on the function space. *)

Class PartialSetoid (A : Type) :=
  { pequiv : relation A ; pequiv_prf :> PER pequiv }.

(** Overloaded notation for partial setoid equivalence. *)

Infix "=~=" := pequiv (at level 70, no associativity) : type_scope.

(** Reset the default Program tactic. *)

Obligation Tactic := program_simpl.


==> anc/HoTT/coq-HoTT/theories/Classes/SetoidDec.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Decidable setoid equality theory.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Set Implicit Arguments.
Unset Strict Implicit.

Generalizable Variables A B .

(** Export notations. *)

Require Export Coq.Classes.SetoidClass.

(** The [DecidableSetoid] class asserts decidability of a [Setoid].
   It can be useful in proofs to reason more classically. *)

Require Import Coq.Logic.Decidable.

Class DecidableSetoid `(S : Setoid A) :=
  setoid_decidable : forall x y : A, decidable (x == y).

(** The [EqDec] class gives a decision procedure for a particular setoid
   equality. *)

Class EqDec `(S : Setoid A) :=
  equiv_dec : forall x y : A, { x == y } + { x =/= y }.

(** We define the [==] overloaded notation for deciding equality. It does not
   take precedence of [==] defined in the type scope, hence we can have both
   at the same time. *)

Notation " x == y " := (equiv_dec (x :>) (y :>)) (no associativity, at level 70).

Definition swap_sumbool {A B} (x : { A } + { B }) : { B } + { A } :=
  match x with
    | left H => @right _ _ H
    | right H => @left _ _ H
  end.

Require Import Coq.Program.Program.

Local Open Scope program_scope.

(** Invert the branches. *)

Program Definition nequiv_dec `{EqDec A} (x y : A) : { x =/= y } + { x == y } := swap_sumbool (x == y).

(** Overloaded notation for inequality. *)

Infix "=/=" := nequiv_dec (no associativity, at level 70).

(** Define boolean versions, losing the logical information. *)

Definition equiv_decb `{EqDec A} (x y : A) : bool :=
  if x == y then true else false.

Definition nequiv_decb `{EqDec A} (x y : A) : bool :=
  negb (equiv_decb x y).

Infix "==b" := equiv_decb (no associativity, at level 70).
Infix "<>b" := nequiv_decb (no associativity, at level 70).

(** Decidable leibniz equality instances. *)

Require Import Coq.Arith.Arith.

(** The equiv is burried inside the setoid, but we can recover
  it by specifying which setoid we're talking about. *)

Program Instance eq_setoid A : Setoid A | 10 :=
  { equiv := eq ; setoid_equiv := eq_equivalence }.

Program Instance nat_eq_eqdec : EqDec (eq_setoid nat) :=
  eq_nat_dec.

Require Import Coq.Bool.Bool.

Program Instance bool_eqdec : EqDec (eq_setoid bool) :=
  bool_dec.

Program Instance unit_eqdec : EqDec (eq_setoid unit) :=
  fun x y => in_left.

  Next Obligation.
  Proof.
    destruct x ; destruct y.
    reflexivity.
  Qed.

Program Instance prod_eqdec `(! EqDec (eq_setoid A), ! EqDec (eq_setoid B))
 : EqDec (eq_setoid (prod A B)) :=
  fun x y =>
    let '(x1, x2) := x in
    let '(y1, y2) := y in
    if x1 == y1 then
      if x2 == y2 then in_left
      else in_right
    else in_right.

  Solve Obligations with unfold complement ; program_simpl.

(** Objects of function spaces with countable domains like bool
  have decidable equality. *)

Program Instance bool_function_eqdec `(! EqDec (eq_setoid A))
 : EqDec (eq_setoid (bool -> A)) :=
  fun f g =>
    if f true == g true then
      if f false == g false then in_left
      else in_right
    else in_right.

  Solve Obligations with try red ; unfold equiv, complement ; program_simpl.

  Next Obligation.
  Proof.
    extensionality x.
    destruct x ; auto.
  Qed.


==> anc/HoTT/coq-HoTT/theories/Classes/SetoidTactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Tactics for typeclass-based setoids.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Coq.Classes.Morphisms Coq.Classes.Morphisms_Prop.
Require Export Coq.Classes.RelationClasses Coq.Relations.Relation_Definitions.
Require Import Coq.Classes.Equivalence Coq.Program.Basics.

Generalizable Variables A R.

Export ProperNotations.

Set Implicit Arguments.
Unset Strict Implicit.

(** Default relation on a given support. Can be used by tactics
   to find a sensible default relation on any carrier. Users can
   declare an [Instance def : DefaultRelation A RA] anywhere to
   declare default relations. *)

Class DefaultRelation A (R : relation A).

(** To search for the default relation, just call [default_relation]. *)

Definition default_relation `{DefaultRelation A R} := R.

(** Every [Equivalence] gives a default relation, if no other is given
  (lowest priority). *)

Instance equivalence_default `(Equivalence A R) : DefaultRelation R | 4.

(** The setoid_replace tactics in Ltac, defined in terms of default relations
  and the setoid_rewrite tactic. *)

Ltac setoidreplace H t :=
  let Heq := fresh "Heq" in
    cut(H) ; unfold default_relation ; [ intro Heq ; setoid_rewrite Heq ; clear Heq | t ].

Ltac setoidreplacein H H' t :=
  let Heq := fresh "Heq" in
    cut(H) ; unfold default_relation ; [ intro Heq ; setoid_rewrite Heq in H' ; clear Heq | t ].

Ltac setoidreplaceinat H H' t occs :=
  let Heq := fresh "Heq" in
    cut(H) ; unfold default_relation ; [ intro Heq ; setoid_rewrite Heq in H' at occs ; clear Heq | t ].

Ltac setoidreplaceat H t occs :=
  let Heq := fresh "Heq" in
    cut(H) ; unfold default_relation ; [ intro Heq ; setoid_rewrite Heq at occs ; clear Heq | t ].

Tactic Notation "setoid_replace" constr(x) "with" constr(y) :=
  setoidreplace (default_relation x y) idtac.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "at" int_or_var_list(o) :=
  setoidreplaceat (default_relation x y) idtac o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "in" hyp(id) :=
  setoidreplacein (default_relation x y) id idtac.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "in" hyp(id)
  "at" int_or_var_list(o) :=
  setoidreplaceinat (default_relation x y) id idtac o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "by" tactic3(t) :=
  setoidreplace (default_relation x y) ltac:t.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "at" int_or_var_list(o)
  "by" tactic3(t) :=
  setoidreplaceat (default_relation x y) ltac:t o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "in" hyp(id)
  "by" tactic3(t) :=
  setoidreplacein (default_relation x y) id ltac:t.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "in" hyp(id)
  "at" int_or_var_list(o)
  "by" tactic3(t) :=
  setoidreplaceinat (default_relation x y) id ltac:t o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel) :=
  setoidreplace (rel x y) idtac.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "at" int_or_var_list(o) :=
  setoidreplaceat (rel x y) idtac o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "by" tactic3(t) :=
  setoidreplace (rel x y) ltac:t.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "at" int_or_var_list(o)
  "by" tactic3(t) :=
  setoidreplaceat (rel x y) ltac:t o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "in" hyp(id) :=
  setoidreplacein (rel x y) id idtac.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "in" hyp(id)
  "at" int_or_var_list(o) :=
  setoidreplaceinat (rel x y) id idtac o.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "in" hyp(id)
  "by" tactic3(t) :=
  setoidreplacein (rel x y) id ltac:t.

Tactic Notation "setoid_replace" constr(x) "with" constr(y)
  "using" "relation" constr(rel)
  "in" hyp(id)
  "at" int_or_var_list(o)
  "by" tactic3(t) :=
  setoidreplaceinat (rel x y) id ltac:t o.

(** The [add_morphism_tactic] tactic is run at each [Add Morphism]
   command before giving the hand back to the user to discharge the
   proof. It essentially amounts to unfold the right amount of
   [respectful] calls and substitute leibniz equalities. One can
   redefine it using [Ltac add_morphism_tactic ::= t]. *)

Require Import Coq.Program.Tactics.

Local Open Scope signature_scope.

Ltac red_subst_eq_morphism concl :=
  match concl with
    | @Logic.eq ?A ==> ?R' => red ; intros ; subst ; red_subst_eq_morphism R'
    | ?R ==> ?R' => red ; intros ; red_subst_eq_morphism R'
    | _ => idtac
  end.

Ltac destruct_proper :=
  match goal with
    | [ |- @Proper ?A ?R ?m ] => red
  end.

Ltac reverse_arrows x :=
  match x with
    | @Logic.eq ?A ==> ?R' => revert_last ; reverse_arrows R'
    | ?R ==> ?R' => do 3 revert_last ; reverse_arrows R'
    | _ => idtac
  end.

Ltac default_add_morphism_tactic :=
  unfold flip ; intros ;
  (try destruct_proper) ;
  match goal with
    | [ |- (?x ==> ?y) _ _ ] => red_subst_eq_morphism (x ==> y) ; reverse_arrows (x ==> y)
  end.

Ltac add_morphism_tactic := default_add_morphism_tactic.

Obligation Tactic := program_simpl.

(* Notation "'Morphism' s t " := (@Proper _ (s%signature) t) (at level 10, s at next level, t at next level). *)


==> anc/HoTT/coq-HoTT/theories/Classes/vo.itarget <==
DecidableClass.vo
Equivalence.vo
EquivDec.vo
Init.vo
Morphisms_Prop.vo
Morphisms_Relations.vo
Morphisms.vo
RelationClasses.vo
SetoidClass.vo
SetoidDec.vo
SetoidTactics.vo
RelationPairs.vo


==> anc/HoTT/coq-HoTT/theories/FSets/FMapAVL.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(* Finite map library.  *)

(** * FMapAVL *)

(** This module implements maps using AVL trees.
    It follows the implementation from Ocaml's standard library.

    See the comments at the beginning of FSetAVL for more details.
*)

Require Import FMapInterface FMapList ZArith Int.

Set Implicit Arguments.
Unset Strict Implicit.

(** Notations and helper lemma about pairs *)

Notation "s #1" := (fst s) (at level 9, format "s '#1'") : pair_scope.
Notation "s #2" := (snd s) (at level 9, format "s '#2'") : pair_scope.

(** * The Raw functor

   Functor of pure functions + separate proofs of invariant
   preservation *)

Module Raw (Import I:Int)(X: OrderedType).
Local Open Scope pair_scope.
Local Open Scope lazy_bool_scope.
Local Open Scope Int_scope.
Local Notation int := I.t.

Definition key := X.t.
Hint Transparent key.

(** * Trees *)

Section Elt.

Variable elt : Type.

(** * Trees

   The fifth field of [Node] is the height of the tree *)

Inductive tree :=
  | Leaf : tree
  | Node : tree -> key -> elt -> tree -> int -> tree.

Notation t := tree.

(** * Basic functions on trees: height and cardinal *)

Definition height (m : t) : int :=
  match m with
  | Leaf => 0
  | Node _ _ _ _ h => h
  end.

Fixpoint cardinal (m : t) : nat :=
  match m with
   | Leaf => 0%nat
   | Node l _ _ r _ => S (cardinal l + cardinal r)
  end.

(** * Empty Map *)

Definition empty := Leaf.

(** * Emptyness test *)

Definition is_empty m := match m with Leaf => true | _ => false end.

(** * Membership *)

(** The [mem] function is deciding membership. It exploits the [bst] property
    to achieve logarithmic complexity. *)

Fixpoint mem x m : bool :=
   match m with
     |  Leaf => false
     |  Node l y _ r _ => match X.compare x y with
             | LT _ => mem x l
             | EQ _ => true
             | GT _ => mem x r
         end
   end.

Fixpoint find x m : option elt :=
   match m with
     |  Leaf => None
     |  Node l y d r _ => match X.compare x y with
             | LT _ => find x l
             | EQ _ => Some d
             | GT _ => find x r
         end
   end.

(** * Helper functions *)

(** [create l x r] creates a node, assuming [l] and [r]
    to be balanced and [|height l - height r| <= 2]. *)

Definition create l x e r :=
   Node l x e r (max (height l) (height r) + 1).

(** [bal l x e r] acts as [create], but performs one step of
    rebalancing if necessary, i.e. assumes [|height l - height r| <= 3]. *)

Definition assert_false := create.

Fixpoint bal l x d r :=
  let hl := height l in
  let hr := height r in
  if gt_le_dec hl (hr+2) then
    match l with
     | Leaf => assert_false l x d r
     | Node ll lx ld lr _ =>
       if ge_lt_dec (height ll) (height lr) then
         create ll lx ld (create lr x d r)
       else
         match lr with
          | Leaf => assert_false l x d r
          | Node lrl lrx lrd lrr _ =>
              create (create ll lx ld lrl) lrx lrd (create lrr x d r)
         end
    end
  else
    if gt_le_dec hr (hl+2) then
      match r with
       | Leaf => assert_false l x d r
       | Node rl rx rd rr _ =>
         if ge_lt_dec (height rr) (height rl) then
            create (create l x d rl) rx rd rr
         else
           match rl with
            | Leaf => assert_false l x d r
            | Node rll rlx rld rlr _ =>
                create (create l x d rll) rlx rld (create rlr rx rd rr)
           end
      end
    else
      create l x d r.

(** * Insertion *)

Fixpoint add x d m :=
  match m with
   | Leaf => Node Leaf x d Leaf 1
   | Node l y d' r h =>
      match X.compare x y with
         | LT _ => bal (add x d l) y d' r
         | EQ _ => Node l y d r h
         | GT _ => bal l y d' (add x d r)
      end
  end.

(** * Extraction of minimum binding

  Morally, [remove_min] is to be applied to a non-empty tree
  [t = Node l x e r h]. Since we can't deal here with [assert false]
  for [t=Leaf], we pre-unpack [t] (and forget about [h]).
*)

Fixpoint remove_min l x d r : t*(key*elt) :=
  match l with
    | Leaf => (r,(x,d))
    | Node ll lx ld lr lh =>
       let (l',m) := remove_min ll lx ld lr in
       (bal l' x d r, m)
  end.

(** * Merging two trees

  [merge t1 t2] builds the union of [t1] and [t2] assuming all elements
  of [t1] to be smaller than all elements of [t2], and
  [|height t1 - height t2| <= 2].
*)

Fixpoint merge s1 s2 :=  match s1,s2 with
  | Leaf, _ => s2
  | _, Leaf => s1
  | _, Node l2 x2 d2 r2 h2 =>
    match remove_min l2 x2 d2 r2 with
      (s2',(x,d)) => bal s1 x d s2'
    end
end.

(** * Deletion *)

Fixpoint remove x m := match m with
  | Leaf => Leaf
  | Node l y d r h =>
      match X.compare x y with
         | LT _ => bal (remove x l) y d r
         | EQ _ => merge l r
         | GT _ => bal l y d (remove x r)
      end
   end.

(** * join

    Same as [bal] but does not assume anything regarding heights of [l]
    and [r].
*)

Fixpoint join l : key -> elt -> t -> t :=
  match l with
    | Leaf => add
    | Node ll lx ld lr lh => fun x d =>
       fix join_aux (r:t) : t := match r with
          | Leaf =>  add x d l
          | Node rl rx rd rr rh =>
               if gt_le_dec lh (rh+2) then bal ll lx ld (join lr x d r)
               else if gt_le_dec rh (lh+2) then bal (join_aux rl) rx rd rr
               else create l x d r
          end
  end.

(** * Splitting

    [split x m] returns a triple [(l, o, r)] where
    - [l] is the set of elements of [m] that are [< x]
    - [r] is the set of elements of [m] that are [> x]
    - [o] is the result of [find x m].
*)

Record triple := mktriple { t_left:t; t_opt:option elt; t_right:t }.
Notation "<< l , b , r >>" := (mktriple l b r) (at level 9).

Fixpoint split x m : triple := match m with
  | Leaf => << Leaf, None, Leaf >>
  | Node l y d r h =>
     match X.compare x y with
      | LT _ => let (ll,o,rl) := split x l in << ll, o, join rl y d r >>
      | EQ _ => << l, Some d, r >>
      | GT _ => let (rl,o,rr) := split x r in << join l y d rl, o, rr >>
     end
 end.

(** * Concatenation

   Same as [merge] but does not assume anything about heights.
*)

Definition concat m1 m2 :=
   match m1, m2 with
      | Leaf, _ => m2
      | _ , Leaf => m1
      | _, Node l2 x2 d2 r2 _ =>
            let (m2',xd) := remove_min l2 x2 d2 r2 in
            join m1 xd#1 xd#2 m2'
   end.

(** * Elements *)

(** [elements_tree_aux acc t] catenates the elements of [t] in infix
    order to the list [acc] *)

Fixpoint elements_aux (acc : list (key*elt)) m : list (key*elt) :=
  match m with
   | Leaf => acc
   | Node l x d r _ => elements_aux ((x,d) :: elements_aux acc r) l
  end.

(** then [elements] is an instanciation with an empty [acc] *)

Definition elements := elements_aux nil.

(** * Fold *)

Fixpoint fold (A : Type) (f : key -> elt -> A -> A) (m : t) : A -> A :=
 fun a => match m with
  | Leaf => a
  | Node l x d r _ => fold f r (f x d (fold f l a))
 end.

(** * Comparison *)

Variable cmp : elt->elt->bool.

(** ** Enumeration of the elements of a tree *)

Inductive enumeration :=
 | End : enumeration
 | More : key -> elt -> t -> enumeration -> enumeration.

(** [cons m e] adds the elements of tree [m] on the head of
    enumeration [e]. *)

Fixpoint cons m e : enumeration :=
 match m with
  | Leaf => e
  | Node l x d r h => cons l (More x d r e)
 end.

(** One step of comparison of elements *)

Definition equal_more x1 d1 (cont:enumeration->bool) e2 :=
 match e2 with
 | End => false
 | More x2 d2 r2 e2 =>
     match X.compare x1 x2 with
      | EQ _ => cmp d1 d2 &&& cont (cons r2 e2)
      | _ => false
     end
 end.

(** Comparison of left tree, middle element, then right tree *)

Fixpoint equal_cont m1 (cont:enumeration->bool) e2 :=
 match m1 with
  | Leaf => cont e2
  | Node l1 x1 d1 r1 _ =>
     equal_cont l1 (equal_more x1 d1 (equal_cont r1 cont)) e2
  end.

(** Initial continuation *)

Definition equal_end e2 := match e2 with End => true | _ => false end.

(** The complete comparison *)

Definition equal m1 m2 := equal_cont m1 equal_end (cons m2 End).

End Elt.
Notation t := tree.
Notation "<< l , b , r >>" := (mktriple l b r) (at level 9).
Notation "t #l" := (t_left t) (at level 9, format "t '#l'").
Notation "t #o" := (t_opt t) (at level 9, format "t '#o'").
Notation "t #r" := (t_right t) (at level 9, format "t '#r'").


(** * Map *)

Fixpoint map (elt elt' : Type)(f : elt -> elt')(m : t elt) : t elt' :=
  match m with
   | Leaf _   => Leaf _
   | Node l x d r h => Node (map f l) x (f d) (map f r) h
  end.

(* * Mapi *)

Fixpoint mapi (elt elt' : Type)(f : key -> elt -> elt')(m : t elt) : t elt' :=
  match m with
   | Leaf _ => Leaf _
   | Node l x d r h => Node (mapi f l) x (f x d) (mapi f r) h
  end.

(** * Map with removal *)

Fixpoint map_option (elt elt' : Type)(f : key -> elt -> option elt')(m : t elt)
  : t elt' :=
  match m with
   | Leaf _ => Leaf _
   | Node l x d r h =>
      match f x d with
       | Some d' => join (map_option f l) x d' (map_option f r)
       | None => concat (map_option f l) (map_option f r)
      end
  end.

(** * Optimized map2

  Suggestion by B. Gregoire: a [map2] function with specialized
  arguments allowing to bypass some tree traversal. Instead of one
  [f0] of type [key -> option elt -> option elt' -> option elt''],
  we ask here for:
  - [f] which is a specialisation of [f0] when first option isn't [None]
  - [mapl] treats a [tree elt] with [f0] when second option is [None]
  - [mapr] treats a [tree elt'] with [f0] when first option is [None]

  The idea is that [mapl] and [mapr] can be instantaneous (e.g.
  the identity or some constant function).
*)

Section Map2_opt.
Variable elt elt' elt'' : Type.
Variable f : key -> elt -> option elt' -> option elt''.
Variable mapl : t elt -> t elt''.
Variable mapr : t elt' -> t elt''.

Fixpoint map2_opt m1 m2 :=
 match m1, m2 with
  | Leaf _, _ => mapr m2
  | _, Leaf _ => mapl m1
  | Node l1 x1 d1 r1 h1, _ =>
     let (l2',o2,r2') := split x1 m2 in
     match f x1 d1 o2 with
      | Some e => join (map2_opt l1 l2') x1 e (map2_opt r1 r2')
      | None => concat (map2_opt l1 l2') (map2_opt r1 r2')
     end
 end.

End Map2_opt.

(** * Map2

    The [map2] function of the Map interface can be implemented
    via [map2_opt] and [map_option].
*)

Section Map2.
Variable elt elt' elt'' : Type.
Variable f : option elt -> option elt' -> option elt''.

Definition map2 : t elt -> t elt' -> t elt'' :=
 map2_opt
   (fun _ d o => f (Some d) o)
   (map_option (fun _ d => f (Some d) None))
   (map_option (fun _ d' => f None (Some d'))).

End Map2.



(** * Invariants *)

Section Invariants.
Variable elt : Type.

(** ** Occurrence in a tree *)

Inductive MapsTo (x : key)(e : elt) : t elt -> Prop :=
  | MapsRoot : forall l r h y,
      X.eq x y -> MapsTo x e (Node l y e r h)
  | MapsLeft : forall l r h y e',
      MapsTo x e l -> MapsTo x e (Node l y e' r h)
  | MapsRight : forall l r h y e',
      MapsTo x e r -> MapsTo x e (Node l y e' r h).

Inductive In (x : key) : t elt -> Prop :=
  | InRoot : forall l r h y e,
      X.eq x y -> In x (Node l y e r h)
  | InLeft : forall l r h y e',
      In x l -> In x (Node l y e' r h)
  | InRight : forall l r h y e',
      In x r -> In x (Node l y e' r h).

Definition In0 k m := exists e:elt, MapsTo k e m.

(** ** Binary search trees *)

(** [lt_tree x s]: all elements in [s] are smaller than [x]
   (resp. greater for [gt_tree]) *)

Definition lt_tree x m := forall y, In y m -> X.lt y x.
Definition gt_tree x m := forall y, In y m -> X.lt x y.

(** [bst t] : [t] is a binary search tree *)

Inductive bst : t elt -> Prop :=
  | BSLeaf : bst (Leaf _)
  | BSNode : forall x e l r h, bst l -> bst r ->
     lt_tree x l -> gt_tree x r -> bst (Node l x e r h).

End Invariants.


(** * Correctness proofs, isolated in a sub-module *)

Module Proofs.
 Module MX := OrderedTypeFacts X.
 Module PX := KeyOrderedType X.
 Module L := FMapList.Raw X.

Functional Scheme mem_ind := Induction for mem Sort Prop.
Functional Scheme find_ind := Induction for find Sort Prop.
Functional Scheme bal_ind := Induction for bal Sort Prop.
Functional Scheme add_ind := Induction for add Sort Prop.
Functional Scheme remove_min_ind := Induction for remove_min Sort Prop.
Functional Scheme merge_ind := Induction for merge Sort Prop.
Functional Scheme remove_ind := Induction for remove Sort Prop.
Functional Scheme concat_ind := Induction for concat Sort Prop.
Functional Scheme split_ind := Induction for split Sort Prop.
Functional Scheme map_option_ind := Induction for map_option Sort Prop.
Functional Scheme map2_opt_ind := Induction for map2_opt Sort Prop.

(** * Automation and dedicated tactics. *)

Hint Constructors tree MapsTo In bst.
Hint Unfold lt_tree gt_tree.

Tactic Notation "factornode" ident(l) ident(x) ident(d) ident(r) ident(h)
 "as" ident(s) :=
 set (s:=Node l x d r h) in *; clearbody s; clear l x d r h.

(** A tactic for cleaning hypothesis after use of functional induction. *)

Ltac clearf :=
 match goal with
  | H : (@Logic.eq (Compare _ _ _ _) _ _) |- _ => clear H; clearf
  | H : (@Logic.eq (sumbool _ _) _ _) |- _ => clear H; clearf
  | _ => idtac
 end.

(** A tactic to repeat [inversion_clear] on all hyps of the
    form [(f (Node ...))] *)

Ltac inv f :=
  match goal with
     | H:f (Leaf _) |- _ => inversion_clear H; inv f
     | H:f _ (Leaf _) |- _ => inversion_clear H; inv f
     | H:f _ _ (Leaf _) |- _ => inversion_clear H; inv f
     | H:f _ _ _ (Leaf _) |- _ => inversion_clear H; inv f
     | H:f (Node _ _ _ _ _) |- _ => inversion_clear H; inv f
     | H:f _ (Node _ _ _ _ _) |- _ => inversion_clear H; inv f
     | H:f _ _ (Node _ _ _ _ _) |- _ => inversion_clear H; inv f
     | H:f _ _ _ (Node _ _ _ _ _) |- _ => inversion_clear H; inv f
     | _ => idtac
  end.

Ltac inv_all f :=
  match goal with
   | H: f _ |- _ => inversion_clear H; inv f
   | H: f _ _ |- _ => inversion_clear H; inv f
   | H: f _ _ _ |- _ => inversion_clear H; inv f
   | H: f _ _ _ _ |- _ => inversion_clear H; inv f
   | _ => idtac
  end.

(** Helper tactic concerning order of elements. *)

Ltac order := match goal with
 | U: lt_tree _ ?s, V: In _ ?s |- _ => generalize (U _ V); clear U; order
 | U: gt_tree _ ?s, V: In _ ?s |- _ => generalize (U _ V); clear U; order
 | _ => MX.order
end.

Ltac intuition_in := repeat (intuition; inv In; inv MapsTo).

(* Function/Functional Scheme can't deal with internal fix.
   Let's do its job by hand: *)

Ltac join_tac :=
 intros l; induction l as [| ll _ lx ld lr Hlr lh];
   [ | intros x d r; induction r as [| rl Hrl rx rd rr _ rh]; unfold join;
     [ | destruct (gt_le_dec lh (rh+2)) as [GT|LE];
       [ match goal with |- context [ bal ?u ?v ?w ?z ] =>
           replace (bal u v w z)
           with (bal ll lx ld (join lr x d (Node rl rx rd rr rh))); [ | auto]
         end
       | destruct (gt_le_dec rh (lh+2)) as [GT'|LE'];
         [ match goal with |- context [ bal ?u ?v ?w ?z ] =>
             replace (bal u v w z)
             with (bal (join (Node ll lx ld lr lh) x d rl) rx rd rr); [ | auto]
           end
         | ] ] ] ]; intros.

Section Elt.
Variable elt:Type.
Implicit Types m r : t elt.

(** * Basic results about [MapsTo], [In], [lt_tree], [gt_tree], [height] *)

(** Facts about [MapsTo] and [In]. *)

Lemma MapsTo_In : forall k e m, MapsTo k e m -> In k m.
Proof.
 induction 1; auto.
Qed.
Hint Resolve MapsTo_In.

Lemma In_MapsTo : forall k m, In k m -> exists e, MapsTo k e m.
Proof.
 induction 1; try destruct IHIn as (e,He); exists e; auto.
Qed.

Lemma In_alt : forall k m, In0 k m <-> In k m.
Proof.
 split.
 intros (e,H); eauto.
 unfold In0; apply In_MapsTo; auto.
Qed.

Lemma MapsTo_1 :
 forall m x y e, X.eq x y -> MapsTo x e m -> MapsTo y e m.
Proof.
 induction m; simpl; intuition_in; eauto.
Qed.
Hint Immediate MapsTo_1.

Lemma In_1 :
 forall m x y, X.eq x y -> In x m -> In y m.
Proof.
 intros m x y; induction m; simpl; intuition_in; eauto.
Qed.

Lemma In_node_iff :
 forall l x e r h y,
  In y (Node l x e r h) <-> In y l \/ X.eq y x \/ In y r.
Proof.
 intuition_in.
Qed.

(** Results about [lt_tree] and [gt_tree] *)

Lemma lt_leaf : forall x, lt_tree x (Leaf elt).
Proof.
 unfold lt_tree; intros; intuition_in.
Qed.

Lemma gt_leaf : forall x, gt_tree x (Leaf elt).
Proof.
  unfold gt_tree; intros; intuition_in.
Qed.

Lemma lt_tree_node : forall x y l r e h,
 lt_tree x l -> lt_tree x r -> X.lt y x -> lt_tree x (Node l y e r h).
Proof.
 unfold lt_tree in *; intuition_in; order.
Qed.

Lemma gt_tree_node : forall x y l r e h,
 gt_tree x l -> gt_tree x r -> X.lt x y -> gt_tree x (Node l y e r h).
Proof.
 unfold gt_tree in *; intuition_in; order.
Qed.

Hint Resolve lt_leaf gt_leaf lt_tree_node gt_tree_node.

Lemma lt_left : forall x y l r e h,
 lt_tree x (Node l y e r h) -> lt_tree x l.
Proof.
 intuition_in.
Qed.

Lemma lt_right : forall x y l r e h,
 lt_tree x (Node l y e r h) -> lt_tree x r.
Proof.
 intuition_in.
Qed.

Lemma gt_left : forall x y l r e h,
 gt_tree x (Node l y e r h) -> gt_tree x l.
Proof.
 intuition_in.
Qed.

Lemma gt_right : forall x y l r e h,
 gt_tree x (Node l y e r h) -> gt_tree x r.
Proof.
 intuition_in.
Qed.

Hint Resolve lt_left lt_right gt_left gt_right.

Lemma lt_tree_not_in :
 forall x m, lt_tree x m -> ~ In x m.
Proof.
 intros; intro; generalize (H _ H0); order.
Qed.

Lemma lt_tree_trans :
 forall x y, X.lt x y -> forall m, lt_tree x m -> lt_tree y m.
Proof.
 eauto.
Qed.

Lemma gt_tree_not_in :
 forall x m, gt_tree x m -> ~ In x m.
Proof.
 intros; intro; generalize (H _ H0); order.
Qed.

Lemma gt_tree_trans :
 forall x y, X.lt y x -> forall m, gt_tree x m -> gt_tree y m.
Proof.
 eauto.
Qed.

Hint Resolve lt_tree_not_in lt_tree_trans gt_tree_not_in gt_tree_trans.

(** * Empty map *)

Definition Empty m := forall (a:key)(e:elt) , ~ MapsTo a e m.

Lemma empty_bst : bst (empty elt).
Proof.
 unfold empty; auto.
Qed.

Lemma empty_1 : Empty (empty elt).
Proof.
 unfold empty, Empty; intuition_in.
Qed.

(** * Emptyness test *)

Lemma is_empty_1 : forall m, Empty m -> is_empty m = true.
Proof.
 destruct m as [|r x e l h]; simpl; auto.
 intro H; elim (H x e); auto.
Qed.

Lemma is_empty_2 : forall m, is_empty m = true -> Empty m.
Proof.
 destruct m; simpl; intros; try discriminate; red; intuition_in.
Qed.

(** * Membership *)

Lemma mem_1 : forall m x, bst m -> In x m -> mem x m = true.
Proof.
 intros m x; functional induction (mem x m); auto; intros; clearf;
  inv bst; intuition_in; order.
Qed.

Lemma mem_2 : forall m x, mem x m = true -> In x m.
Proof.
 intros m x; functional induction (mem x m); auto; intros; discriminate.
Qed.

Lemma find_1 : forall m x e, bst m -> MapsTo x e m -> find x m = Some e.
Proof.
 intros m x; functional induction (find x m); auto; intros; clearf;
  inv bst; intuition_in; simpl; auto;
 try solve [order | absurd (X.lt x y); eauto | absurd (X.lt y x); eauto].
Qed.

Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
Proof.
 intros m x; functional induction (find x m); subst; intros; clearf;
  try discriminate.
 constructor 2; auto.
 inversion H; auto.
 constructor 3; auto.
Qed.

Lemma find_iff : forall m x e, bst m ->
 (find x m = Some e <-> MapsTo x e m).
Proof.
 split; auto using find_1, find_2.
Qed.

Lemma find_in : forall m x, find x m <> None -> In x m.
Proof.
 intros.
 case_eq (find x m); [intros|congruence].
 apply MapsTo_In with e; apply find_2; auto.
Qed.

Lemma in_find : forall m x, bst m -> In x m -> find x m <> None.
Proof.
 intros.
 destruct (In_MapsTo H0) as (d,Hd).
 rewrite (find_1 H Hd); discriminate.
Qed.

Lemma find_in_iff : forall m x, bst m ->
 (find x m <> None <-> In x m).
Proof.
 split; auto using find_in, in_find.
Qed.

Lemma not_find_iff : forall m x, bst m ->
 (find x m = None <-> ~In x m).
Proof.
 split; intros.
 red; intros.
 elim (in_find H H1 H0).
 case_eq (find x m); [ intros | auto ].
 elim H0; apply find_in; congruence.
Qed.

Lemma find_find : forall m m' x,
 find x m = find x m' <->
 (forall d, find x m = Some d <-> find x m' = Some d).
Proof.
 intros; destruct (find x m); destruct (find x m'); split; intros;
  try split; try congruence.
 rewrite H; auto.
 symmetry; rewrite <- H; auto.
 rewrite H; auto.
Qed.

Lemma find_mapsto_equiv : forall m m' x, bst m -> bst m' ->
 (find x m = find x m' <->
  (forall d, MapsTo x d m <-> MapsTo x d m')).
Proof.
 intros m m' x Hm Hm'.
 rewrite find_find.
 split; intros H d; specialize H with d.
 rewrite <- 2 find_iff; auto.
 rewrite 2 find_iff; auto.
Qed.

Lemma find_in_equiv : forall m m' x, bst m -> bst m' ->
 find x m = find x m' ->
 (In x m <-> In x m').
Proof.
 split; intros; apply find_in; [ rewrite <- H1 | rewrite H1 ];
  apply in_find; auto.
Qed.

(** * Helper functions *)

Lemma create_bst :
 forall l x e r, bst l -> bst r -> lt_tree x l -> gt_tree x r ->
 bst (create l x e r).
Proof.
 unfold create; auto.
Qed.
Hint Resolve create_bst.

Lemma create_in :
 forall l x e r y,
  In y (create l x e r) <-> X.eq y x \/ In y l \/ In y r.
Proof.
 unfold create; split; [ inversion_clear 1 | ]; intuition.
Qed.

Lemma bal_bst : forall l x e r, bst l -> bst r ->
 lt_tree x l -> gt_tree x r -> bst (bal l x e r).
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 inv bst; repeat apply create_bst; auto; unfold create; try constructor;
 (apply lt_tree_node || apply gt_tree_node); auto;
 (eapply lt_tree_trans || eapply gt_tree_trans); eauto. 
Qed.
Hint Resolve bal_bst.

Lemma bal_in : forall l x e r y,
 In y (bal l x e r) <-> X.eq y x \/ In y l \/ In y r.
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 rewrite !create_in; intuition_in.
Qed.

Lemma bal_mapsto : forall l x e r y e',
 MapsTo y e' (bal l x e r) <-> MapsTo y e' (create l x e r).
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 unfold assert_false, create; intuition_in.
Qed.

Lemma bal_find : forall l x e r y,
 bst l -> bst r -> lt_tree x l -> gt_tree x r ->
 find y (bal l x e r) = find y (create l x e r).
Proof.
 intros; rewrite find_mapsto_equiv; auto; intros; apply bal_mapsto.
Qed.

(** * Insertion *)

Lemma add_in : forall m x y e,
 In y (add x e m) <-> X.eq y x \/ In y m.
Proof.
 intros m x y e; functional induction (add x e m); auto; intros;
 try (rewrite bal_in, IHt); intuition_in.
 apply In_1 with x; auto.
Qed.

Lemma add_bst : forall m x e, bst m -> bst (add x e m).
Proof.
 intros m x e; functional induction (add x e m); intros;
  inv bst; try apply bal_bst; auto;
  intro z; rewrite add_in; intuition.
 apply MX.eq_lt with x; auto.
 apply MX.lt_eq with x; auto.
Qed.
Hint Resolve add_bst.

Lemma add_1 : forall m x y e, X.eq x y -> MapsTo y e (add x e m).
Proof.
 intros m x y e; functional induction (add x e m);
   intros; inv bst; try rewrite bal_mapsto; unfold create; eauto.
Qed.

Lemma add_2 : forall m x y e e', ~X.eq x y ->
 MapsTo y e m -> MapsTo y e (add x e' m).
Proof.
 intros m x y e e'; induction m; simpl; auto.
 destruct (X.compare x k);
 intros; inv bst; try rewrite bal_mapsto; unfold create; auto;
   inv MapsTo; auto; order.
Qed.

Lemma add_3 : forall m x y e e', ~X.eq x y ->
 MapsTo y e (add x e' m) -> MapsTo y e m.
Proof.
 intros m x y e e'; induction m; simpl; auto.
 intros; inv MapsTo; auto; order.
 destruct (X.compare x k); intro;
  try rewrite bal_mapsto; auto; unfold create; intros; inv MapsTo; auto;
  order.
Qed.

Lemma add_find : forall m x y e, bst m ->
 find y (add x e m) =
  match X.compare y x with EQ _ => Some e | _ => find y m end.
Proof.
 intros.
 assert (~X.eq x y -> find y (add x e m) = find y m).
  intros; rewrite find_mapsto_equiv; auto.
  split; eauto using add_2, add_3.
 destruct X.compare; try (apply H0; order).
 auto using find_1, add_1.
Qed.

(** * Extraction of minimum binding *)

Lemma remove_min_in : forall l x e r h y,
 In y (Node l x e r h) <->
  X.eq y (remove_min l x e r)#2#1 \/ In y (remove_min l x e r)#1.
Proof.
 intros l x e r; functional induction (remove_min l x e r); simpl in *; intros.
 intuition_in.
 rewrite e0 in *; simpl; intros.
 rewrite bal_in, In_node_iff, IHp; intuition.
Qed.

Lemma remove_min_mapsto : forall l x e r h y e',
  MapsTo y e' (Node l x e r h) <->
   ((X.eq y (remove_min l x e r)#2#1) /\ e' = (remove_min l x e r)#2#2)
    \/ MapsTo y e' (remove_min l x e r)#1.
Proof.
 intros l x e r; functional induction (remove_min l x e r); simpl in *; intros.
 intuition_in; subst; auto.
 rewrite e0 in *; simpl; intros.
 rewrite bal_mapsto; auto; unfold create.
 simpl in *;destruct (IHp _x y e').
 intuition.
 inversion_clear H1; intuition.
 inversion_clear H3; intuition.
Qed.

Lemma remove_min_bst : forall l x e r h,
 bst (Node l x e r h) -> bst (remove_min l x e r)#1.
Proof.
 intros l x e r; functional induction (remove_min l x e r); simpl in *; intros.
 inv bst; auto.
 inversion_clear H; inversion_clear H0.
 apply bal_bst; auto.
 rewrite e0 in *; simpl in *; apply (IHp _x); auto.
 intro; intros.
 generalize (remove_min_in ll lx ld lr _x y).
 rewrite e0; simpl in *.
 destruct 1.
 apply H2; intuition.
Qed.
Hint Resolve remove_min_bst.

Lemma remove_min_gt_tree : forall l x e r h,
 bst (Node l x e r h) ->
 gt_tree (remove_min l x e r)#2#1 (remove_min l x e r)#1.
Proof.
 intros l x e r; functional induction (remove_min l x e r); simpl in *; intros.
 inv bst; auto.
 inversion_clear H.
 intro; intro.
 rewrite e0 in *;simpl in *.
 generalize (IHp _x H0).
 generalize (remove_min_in ll lx ld lr _x m#1).
 rewrite e0; simpl; intros.
 rewrite (bal_in l' x d r y) in H.
 assert (In m#1 (Node ll lx ld lr _x)) by (rewrite H4; auto); clear H4.
 assert (X.lt m#1 x) by order.
 decompose [or] H; order.
Qed.
Hint Resolve remove_min_gt_tree.

Lemma remove_min_find : forall l x e r h y,
 bst (Node l x e r h) ->
 find y (Node l x e r h) =
   match X.compare y (remove_min l x e r)#2#1 with
    | LT _ => None
    | EQ _ => Some (remove_min l x e r)#2#2
    | GT _ => find y (remove_min l x e r)#1
   end.
Proof.
 intros.
 destruct X.compare.
 rewrite not_find_iff; auto.
 rewrite remove_min_in; red; destruct 1 as [H'|H']; [ order | ].
 generalize (remove_min_gt_tree H H'); order.
 apply find_1; auto.
 rewrite remove_min_mapsto; auto.
 rewrite find_mapsto_equiv; eauto; intros.
 rewrite remove_min_mapsto; intuition; order.
Qed.

(** * Merging two trees *)

Lemma merge_in : forall m1 m2 y, bst m1 -> bst m2 ->
 (In y (merge m1 m2) <-> In y m1 \/ In y m2).
Proof.
 intros m1 m2; functional induction (merge m1 m2);intros;
  try factornode _x _x0 _x1 _x2 _x3 as m1.
 intuition_in.
 intuition_in.
 rewrite bal_in, remove_min_in, e1; simpl; intuition.
Qed.

Lemma merge_mapsto : forall m1 m2 y e, bst m1 -> bst m2 ->
  (MapsTo y e (merge m1 m2) <-> MapsTo y e m1 \/ MapsTo y e m2).
Proof.
 intros m1 m2; functional induction (merge m1 m2); intros;
  try factornode _x _x0 _x1 _x2 _x3 as m1.
 intuition_in.
 intuition_in.
 rewrite bal_mapsto, remove_min_mapsto, e1; simpl; auto.
 unfold create.
 intuition; subst; auto.
 inversion_clear H1; intuition.
Qed.

Lemma merge_bst : forall m1 m2, bst m1 -> bst m2 ->
 (forall y1 y2 : key, In y1 m1 -> In y2 m2 -> X.lt y1 y2) ->
 bst (merge m1 m2).
Proof.
 intros m1 m2; functional induction (merge m1 m2); intros; auto;
 try factornode _x _x0 _x1 _x2 _x3 as m1.
 apply bal_bst; auto.
 generalize (remove_min_bst H0); rewrite e1; simpl in *; auto.
 intro; intro.
 apply H1; auto.
 generalize (remove_min_in l2 x2 d2 r2 _x4 x); rewrite e1; simpl; intuition.
 generalize (remove_min_gt_tree H0); rewrite e1; simpl; auto.
Qed.

(** * Deletion *)

Lemma remove_in : forall m x y, bst m ->
 (In y (remove x m) <-> ~ X.eq y x /\ In y m).
Proof.
 intros m x; functional induction (remove x m); simpl; intros.
 intuition_in.
 (* LT *)
 inv bst; clear e0.
 rewrite bal_in; auto.
 generalize (IHt y0 H0); intuition; [ order | order | intuition_in ].
 (* EQ *)
 inv bst; clear e0.
 rewrite merge_in; intuition; [ order | order | intuition_in ].
 elim H4; eauto.
 (* GT *)
 inv bst; clear e0.
 rewrite bal_in; auto.
 generalize (IHt y0 H1); intuition; [ order | order | intuition_in ].
Qed.

Lemma remove_bst : forall m x, bst m -> bst (remove x m).
Proof.
 intros m x; functional induction (remove x m); simpl; intros.
 auto.
 (* LT *)
 inv bst.
 apply bal_bst; auto.
 intro; intro.
 rewrite (remove_in x y0 H0) in H; auto.
 destruct H; eauto.
 (* EQ *)
 inv bst.
 apply merge_bst; eauto.
 (* GT *)
 inv bst.
 apply bal_bst; auto.
 intro; intro.
 rewrite (remove_in x y0 H1) in H; auto.
 destruct H; eauto.
Qed.

Lemma remove_1 : forall m x y, bst m -> X.eq x y -> ~ In y (remove x m).
Proof.
 intros; rewrite remove_in; intuition.
Qed.

Lemma remove_2 : forall m x y e, bst m -> ~X.eq x y ->
 MapsTo y e m -> MapsTo y e (remove x m).
Proof.
 intros m x y e; induction m; simpl; auto.
 destruct (X.compare x k);
   intros; inv bst; try rewrite bal_mapsto; unfold create; auto;
   try solve [inv MapsTo; auto].
 rewrite merge_mapsto; auto.
 inv MapsTo; auto; order.
Qed.

Lemma remove_3 : forall m x y e, bst m ->
 MapsTo y e (remove x m) -> MapsTo y e m.
Proof.
 intros m x y e; induction m; simpl; auto.
 destruct (X.compare x k); intros Bs; inv bst;
  try rewrite bal_mapsto; auto; unfold create.
  intros; inv MapsTo; auto.
  rewrite merge_mapsto; intuition.
  intros; inv MapsTo; auto.
Qed.

(** * join *)

Lemma join_in : forall l x d r y,
 In y (join l x d r) <-> X.eq y x \/ In y l \/ In y r.
Proof.
 join_tac.
 simpl.
 rewrite add_in; intuition_in.
 rewrite add_in; intuition_in.
 rewrite bal_in, Hlr; clear Hlr Hrl; intuition_in.
 rewrite bal_in, Hrl; clear Hlr Hrl; intuition_in.
 apply create_in.
Qed.

Lemma join_bst : forall l x d r, bst l -> bst r ->
 lt_tree x l -> gt_tree x r -> bst (join l x d r).
Proof.
 join_tac; auto; try (simpl; auto; fail); inv bst; apply bal_bst; auto;
 clear Hrl Hlr; intro; intros; rewrite join_in in *.
 intuition; [ apply MX.lt_eq with x | ]; eauto.
 intuition; [ apply MX.eq_lt with x | ]; eauto.
Qed.
Hint Resolve join_bst.

Lemma join_find : forall l x d r y,
 bst l -> bst r -> lt_tree x l -> gt_tree x r ->
 find y (join l x d r) = find y (create l x d r).
Proof.
 join_tac; auto; inv bst;
  simpl (join (Leaf elt));
  try (assert (X.lt lx x) by auto);
  try (assert (X.lt x rx) by auto);
  rewrite ?add_find, ?bal_find; auto.

 simpl; destruct X.compare; auto.
 rewrite not_find_iff; auto; intro; order.

 simpl; repeat (destruct X.compare; auto); try (order; fail).
 rewrite not_find_iff by auto; intro.
 assert (X.lt y x) by auto; order.

 simpl; rewrite Hlr; simpl; auto.
 repeat (destruct X.compare; auto); order.
 intros u Hu; rewrite join_in in Hu.
  destruct Hu as [Hu|[Hu|Hu]]; try generalize (H2 _ Hu); order.

 simpl; rewrite Hrl; simpl; auto.
 repeat (destruct X.compare; auto); order.
 intros u Hu; rewrite join_in in Hu.
  destruct Hu as [Hu|[Hu|Hu]]; order.
Qed.

(** * split *)

Lemma split_in_1 : forall m x, bst m -> forall y,
 (In y (split x m)#l <-> In y m /\ X.lt y x).
Proof.
 intros m x; functional induction (split x m); simpl; intros;
  inv bst; try clear e0.
 intuition_in.
 rewrite e1 in IHt; simpl in IHt; rewrite IHt; intuition_in; order.
 intuition_in; order.
 rewrite join_in.
 rewrite e1 in IHt; simpl in IHt; rewrite IHt; intuition_in; order.
Qed.

Lemma split_in_2 : forall m x, bst m -> forall y,
 (In y (split x m)#r <-> In y m /\ X.lt x y).
Proof.
 intros m x; functional induction (split x m); subst; simpl; intros;
  inv bst; try clear e0.
 intuition_in.
 rewrite join_in.
 rewrite e1 in IHt; simpl in IHt; rewrite IHt; intuition_in; order.
 intuition_in; order.
 rewrite e1 in IHt; simpl in IHt; rewrite IHt; intuition_in; order.
Qed.

Lemma split_in_3 : forall m x, bst m ->
 (split x m)#o = find x m.
Proof.
 intros m x; functional induction (split x m); subst; simpl; auto;
  intros; inv bst; try clear e0;
  destruct X.compare; try order; trivial; rewrite <- IHt, e1; auto.
Qed.

Lemma split_bst : forall m x, bst m ->
 bst (split x m)#l /\ bst (split x m)#r.
Proof.
 intros m x; functional induction (split x m); subst; simpl; intros;
  inv bst; try clear e0; try rewrite e1 in *; simpl in *; intuition;
  apply join_bst; auto.
 intros y0.
 generalize (split_in_2 x H0 y0); rewrite e1; simpl; intuition.
 intros y0.
 generalize (split_in_1 x H1 y0); rewrite e1; simpl; intuition.
Qed.

Lemma split_lt_tree : forall m x, bst m -> lt_tree x (split x m)#l.
Proof.
 intros m x B y Hy; rewrite split_in_1 in Hy; intuition.
Qed.

Lemma split_gt_tree : forall m x, bst m -> gt_tree x (split x m)#r.
Proof.
 intros m x B y Hy; rewrite split_in_2 in Hy; intuition.
Qed.

Lemma split_find : forall m x y, bst m ->
 find y m = match X.compare y x with
              | LT _ => find y (split x m)#l
              | EQ _ => (split x m)#o
              | GT _ => find y (split x m)#r
            end.
Proof.
 intros m x; functional induction (split x m); subst; simpl; intros;
  inv bst; try clear e0; try rewrite e1 in *; simpl in *;
  [ destruct X.compare; auto | .. ];
  try match goal with E:split ?x ?t = _, B:bst ?t |- _ =>
      generalize (split_in_1 x B)(split_in_2 x B)(split_bst x B);
       rewrite E; simpl; destruct 3 end.

 rewrite join_find, IHt; auto; clear IHt; simpl.
 repeat (destruct X.compare; auto); order.
 intro y1; rewrite H4; intuition.

 repeat (destruct X.compare; auto); order.

 rewrite join_find, IHt; auto; clear IHt; simpl.
 repeat (destruct X.compare; auto); order.
 intros y1; rewrite H; intuition.
Qed.

(** * Concatenation *)

Lemma concat_in : forall m1 m2 y,
 In y (concat m1 m2) <-> In y m1 \/ In y m2.
Proof.
 intros m1 m2; functional induction (concat m1 m2); intros;
  try factornode _x _x0 _x1 _x2 _x3 as m1.
 intuition_in.
 intuition_in.
 rewrite join_in, remove_min_in, e1; simpl; intuition.
Qed.

Lemma concat_bst : forall m1 m2, bst m1 -> bst m2 ->
 (forall y1 y2, In y1 m1 -> In y2 m2 -> X.lt y1 y2) ->
 bst (concat m1 m2).
Proof.
 intros m1 m2; functional induction (concat m1 m2); intros; auto;
 try factornode _x _x0 _x1 _x2 _x3 as m1.
 apply join_bst; auto.
 change (bst (m2',xd)#1). rewrite <-e1; eauto.
 intros y Hy.
 apply H1; auto.
 rewrite remove_min_in, e1; simpl; auto.
 change (gt_tree (m2',xd)#2#1 (m2',xd)#1). rewrite <-e1; eauto.
Qed.
Hint Resolve concat_bst.

Lemma concat_find : forall m1 m2 y, bst m1 -> bst m2 ->
 (forall y1 y2, In y1 m1 -> In y2 m2 -> X.lt y1 y2) ->
 find y (concat m1 m2) =
  match find y m2 with Some d => Some d | None => find y m1 end.
Proof.
 intros m1 m2; functional induction (concat m1 m2); intros; auto;
 try factornode _x _x0 _x1 _x2 _x3 as m1.
 simpl; destruct (find y m2); auto.

 generalize (remove_min_find y H0)(remove_min_in l2 x2 d2 r2 _x4)
  (remove_min_bst H0)(remove_min_gt_tree H0);
  rewrite e1; simpl fst; simpl snd; intros.

 inv bst.
 rewrite H2, join_find; auto; clear H2.
 simpl; destruct X.compare; simpl; auto.
 destruct (find y m2'); auto.
 symmetry; rewrite not_find_iff; auto; intro.
 apply (MX.lt_not_gt l); apply H1; auto; rewrite H3; auto.

 intros z Hz; apply H1; auto; rewrite H3; auto.
Qed.


(** * Elements *)

Notation eqk := (PX.eqk (elt:= elt)).
Notation eqke := (PX.eqke (elt:= elt)).
Notation ltk := (PX.ltk (elt:= elt)).

Lemma elements_aux_mapsto : forall (s:t elt) acc x e,
 InA eqke (x,e) (elements_aux acc s) <-> MapsTo x e s \/ InA eqke (x,e) acc.
Proof.
 induction s as [ | l Hl x e r Hr h ]; simpl; auto.
 intuition.
 inversion H0.
 intros.
 rewrite Hl.
 destruct (Hr acc x0 e0); clear Hl Hr.
 intuition; inversion_clear H3; intuition.
 destruct H0; simpl in *; subst; intuition.
Qed.

Lemma elements_mapsto : forall (s:t elt) x e, InA eqke (x,e) (elements s) <-> MapsTo x e s.
Proof.
 intros; generalize (elements_aux_mapsto s nil x e); intuition.
 inversion_clear H0.
Qed.

Lemma elements_in : forall (s:t elt) x, L.PX.In x (elements s) <-> In x s.
Proof.
 intros.
 unfold L.PX.In.
 rewrite <- In_alt; unfold In0.
 firstorder.
 exists x0.
 rewrite <- elements_mapsto; auto.
 exists x0.
 unfold L.PX.MapsTo; rewrite elements_mapsto; auto.
Qed.

Lemma elements_aux_sort : forall (s:t elt) acc, bst s -> sort ltk acc ->
 (forall x e y, InA eqke (x,e) acc -> In y s -> X.lt y x) ->
 sort ltk (elements_aux acc s).
Proof.
 induction s as [ | l Hl y e r Hr h]; simpl; intuition.
 inv bst.
 apply Hl; auto.
 constructor.
 apply Hr; eauto.
 apply InA_InfA with (eqA:=eqke); auto with *. intros (y',e') H6.
 destruct (elements_aux_mapsto r acc y' e'); intuition.
 red; simpl; eauto.
 red; simpl; eauto.
 intros.
 inversion_clear H.
 destruct H7; simpl in *.
 order.
 destruct (elements_aux_mapsto r acc x e0); intuition eauto. 
Qed.

Lemma elements_sort : forall s : t elt, bst s -> sort ltk (elements s).
Proof.
 intros; unfold elements; apply elements_aux_sort; auto.
 intros; inversion H0.
Qed.
Hint Resolve elements_sort.

Lemma elements_nodup : forall s : t elt, bst s -> NoDupA eqk (elements s).
Proof.
 intros; apply PX.Sort_NoDupA; auto.
Qed.

Lemma elements_aux_cardinal :
 forall (m:t elt) acc, (length acc + cardinal m)%nat = length (elements_aux acc m).
Proof.
 simple induction m; simpl; intuition.
 rewrite <- H; simpl.
 rewrite <- H0; omega.
Qed.

Lemma elements_cardinal : forall (m:t elt), cardinal m = length (elements m).
Proof.
 exact (fun m => elements_aux_cardinal m nil).
Qed.

Lemma elements_app :
 forall (s:t elt) acc, elements_aux acc s = elements s ++ acc.
Proof.
 induction s; simpl; intros; auto.
 rewrite IHs1, IHs2.
 unfold elements; simpl.
 rewrite 2 IHs1, IHs2, <- !app_nil_end, !app_ass; auto.
Qed.

Lemma elements_node :
 forall (t1 t2:t elt) x e z l,
 elements t1 ++ (x,e) :: elements t2 ++ l =
 elements (Node t1 x e t2 z) ++ l.
Proof.
 unfold elements; simpl; intros.
 rewrite !elements_app, <- !app_nil_end, !app_ass; auto.
Qed.

(** * Fold *)

Definition fold' (A : Type) (f : key -> elt -> A -> A)(s : t elt) :=
  L.fold f (elements s).

Lemma fold_equiv_aux :
 forall (A : Type) (s : t elt) (f : key -> elt -> A -> A) (a : A) acc,
 L.fold f (elements_aux acc s) a = L.fold f acc (fold f s a).
Proof.
 simple induction s.
 simpl; intuition.
 simpl; intros.
 rewrite H.
 simpl.
 apply H0.
Qed.

Lemma fold_equiv :
 forall (A : Type) (s : t elt) (f : key -> elt -> A -> A) (a : A),
 fold f s a = fold' f s a.
Proof.
 unfold fold', elements.
 simple induction s; simpl; auto; intros.
 rewrite fold_equiv_aux.
 rewrite H0.
 simpl; auto.
Qed.

Lemma fold_1 :
 forall (s:t elt)(Hs:bst s)(A : Type)(i:A)(f : key -> elt -> A -> A),
 fold f s i = fold_left (fun a p => f p#1 p#2 a) (elements s) i.
Proof.
 intros.
 rewrite fold_equiv.
 unfold fold'.
 rewrite L.fold_1.
 unfold L.elements; auto.
Qed.

(** * Comparison *)

(** [flatten_e e] returns the list of elements of the enumeration [e]
    i.e. the list of elements actually compared *)

Fixpoint flatten_e (e : enumeration elt) : list (key*elt) := match e with
  | End _ => nil
  | More x e t r => (x,e) :: elements t ++ flatten_e r
 end.

Lemma flatten_e_elements :
 forall (l:t elt) r x d z e,
 elements l ++ flatten_e (More x d r e) =
 elements (Node l x d r z) ++ flatten_e e.
Proof.
 intros; simpl; apply elements_node.
Qed.

Lemma cons_1 : forall (s:t elt) e,
  flatten_e (cons s e) = elements s ++ flatten_e e.
Proof.
  induction s; simpl; auto; intros.
  rewrite IHs1; apply flatten_e_elements; auto.
Qed.

(** Proof of correction for the comparison *)

Variable cmp : elt->elt->bool.

Definition IfEq b l1 l2 := L.equal cmp l1 l2 = b.

Lemma cons_IfEq : forall b x1 x2 d1 d2 l1 l2,
  X.eq x1 x2 -> cmp d1 d2 = true ->
  IfEq b l1 l2 ->
    IfEq b ((x1,d1)::l1) ((x2,d2)::l2).
Proof.
 unfold IfEq; destruct b; simpl; intros; destruct X.compare; simpl;
  try rewrite H0; auto; order.
Qed.

Lemma equal_end_IfEq : forall e2,
  IfEq (equal_end e2) nil (flatten_e e2).
Proof.
 destruct e2; red; auto.
Qed.

Lemma equal_more_IfEq :
 forall x1 d1 (cont:enumeration elt -> bool) x2 d2 r2 e2 l,
  IfEq (cont (cons r2 e2)) l (elements r2 ++ flatten_e e2) ->
    IfEq (equal_more cmp x1 d1 cont (More x2 d2 r2 e2)) ((x1,d1)::l)
       (flatten_e (More x2 d2 r2 e2)).
Proof.
 unfold IfEq; simpl; intros; destruct X.compare; simpl; auto.
 rewrite <-andb_lazy_alt; f_equal; auto.
Qed.

Lemma equal_cont_IfEq : forall m1 cont e2 l,
  (forall e, IfEq (cont e) l (flatten_e e)) ->
  IfEq (equal_cont cmp m1 cont e2) (elements m1 ++ l) (flatten_e e2).
Proof.
 induction m1 as [|l1 Hl1 x1 d1 r1 Hr1 h1]; simpl; intros; auto.
 rewrite <- elements_node; simpl.
 apply Hl1; auto.
 clear e2; intros [|x2 d2 r2 e2].
 simpl; red; auto.
 apply equal_more_IfEq.
 rewrite <- cons_1; auto.
Qed.

Lemma equal_IfEq : forall (m1 m2:t elt),
  IfEq (equal cmp m1 m2) (elements m1) (elements m2).
Proof.
 intros; unfold equal.
 rewrite (app_nil_end (elements m1)).
 replace (elements m2) with (flatten_e (cons m2 (End _)))
  by (rewrite cons_1; simpl; rewrite <-app_nil_end; auto).
 apply equal_cont_IfEq.
 intros.
 apply equal_end_IfEq; auto.
Qed.

Definition Equivb m m' :=
  (forall k, In k m <-> In k m') /\
  (forall k e e', MapsTo k e m -> MapsTo k e' m' -> cmp e e' = true).

Lemma Equivb_elements : forall s s',
 Equivb s s' <-> L.Equivb cmp (elements s) (elements s').
Proof.
unfold Equivb, L.Equivb; split; split; intros.
do 2 rewrite elements_in; firstorder.
destruct H.
apply (H2 k); rewrite <- elements_mapsto; auto.
do 2 rewrite <- elements_in; firstorder.
destruct H.
apply (H2 k); unfold L.PX.MapsTo; rewrite elements_mapsto; auto.
Qed.

Lemma equal_Equivb : forall (s s': t elt), bst s -> bst s' ->
  (equal cmp s s' = true <-> Equivb s s').
Proof.
 intros s s' B B'.
 rewrite Equivb_elements, <- equal_IfEq.
 split; [apply L.equal_2|apply L.equal_1]; auto.
Qed.

End Elt.

Section Map.
Variable elt elt' : Type.
Variable f : elt -> elt'.

Lemma map_1 : forall (m: t elt)(x:key)(e:elt),
    MapsTo x e m -> MapsTo x (f e) (map f m).
Proof.
induction m; simpl; inversion_clear 1; auto.
Qed.

Lemma map_2 : forall (m: t elt)(x:key),
    In x (map f m) -> In x m.
Proof.
induction m; simpl; inversion_clear 1; auto.
Qed.

Lemma map_bst : forall m, bst m -> bst (map f m).
Proof.
induction m; simpl; auto.
inversion_clear 1; constructor; auto;
 red; auto using map_2.
Qed.

End Map.
Section Mapi.
Variable elt elt' : Type.
Variable f : key -> elt -> elt'.

Lemma mapi_1 : forall (m: tree elt)(x:key)(e:elt),
    MapsTo x e m -> exists y, X.eq y x /\ MapsTo x (f y e) (mapi f m).
Proof.
induction m; simpl; inversion_clear 1; auto.
exists k; auto.
destruct (IHm1 _ _ H0).
exists x0; intuition.
destruct (IHm2 _ _ H0).
exists x0; intuition.
Qed.

Lemma mapi_2 : forall (m: t elt)(x:key),
    In x (mapi f m) -> In x m.
Proof.
induction m; simpl; inversion_clear 1; auto.
Qed.

Lemma mapi_bst : forall m, bst m -> bst (mapi f m).
Proof.
induction m; simpl; auto.
inversion_clear 1; constructor; auto;
 red; auto using mapi_2.
Qed.

End Mapi.

Section Map_option.
Variable elt elt' : Type.
Variable f : key -> elt -> option elt'.
Hypothesis f_compat : forall x x' d, X.eq x x' -> f x d = f x' d.

Lemma map_option_2 : forall (m:t elt)(x:key),
 In x (map_option f m) -> exists d, MapsTo x d m /\ f x d <> None.
Proof.
intros m; functional induction (map_option f m); simpl; auto; intros.
inversion H.
rewrite join_in in H; destruct H as [H|[H|H]].
exists d; split; auto; rewrite (f_compat d H), e0; discriminate.
destruct (IHt _ H) as (d0 & ? & ?); exists d0; auto.
destruct (IHt0 _ H) as (d0 & ? & ?); exists d0; auto.
rewrite concat_in in H; destruct H as [H|H].
destruct (IHt _ H) as (d0 & ? & ?); exists d0; auto.
destruct (IHt0 _ H) as (d0 & ? & ?); exists d0; auto.
Qed.

Lemma map_option_bst : forall m, bst m -> bst (map_option f m).
Proof.
intros m; functional induction (map_option f m); simpl; auto; intros;
 inv bst.
apply join_bst; auto; intros y H;
 destruct (map_option_2 H) as (d0 & ? & ?); eauto using MapsTo_In.
apply concat_bst; auto; intros y y' H H'.
destruct (map_option_2 H) as (d0 & ? & ?).
destruct (map_option_2 H') as (d0' & ? & ?).
eapply X.lt_trans with x; eauto using MapsTo_In.
Qed.
Hint Resolve map_option_bst.

Ltac nonify e :=
 replace e with (@None elt) by
  (symmetry; rewrite not_find_iff; auto; intro; order).

Lemma map_option_find : forall (m:t elt)(x:key),
 bst m ->
 find x (map_option f m) =
  match (find x m) with Some d => f x d | None => None end.
Proof.
intros m; functional induction (map_option f m); simpl; auto; intros;
 inv bst; rewrite join_find || rewrite concat_find; auto; simpl;
 try destruct X.compare; simpl; auto.
rewrite (f_compat d e); auto.
intros y H;
 destruct (map_option_2 H) as (? & ? & ?); eauto using MapsTo_In.
intros y H;
 destruct (map_option_2 H) as (? & ? & ?); eauto using MapsTo_In.

rewrite <- IHt, IHt0; auto; nonify (find x0 r); auto.
rewrite IHt, IHt0; auto; nonify (find x0 r); nonify (find x0 l); auto.
rewrite (f_compat d e); auto.
rewrite <- IHt0, IHt; auto; nonify (find x0 l); auto.
 destruct (find x0 (map_option f r)); auto.

intros y y' H H'.
destruct (map_option_2 H) as (? & ? & ?).
destruct (map_option_2 H') as (? & ? & ?).
eapply X.lt_trans with x; eauto using MapsTo_In.
Qed.

End Map_option.

Section Map2_opt.
Variable elt elt' elt'' : Type.
Variable f0 : key -> option elt -> option elt' -> option elt''.
Variable f : key -> elt -> option elt' -> option elt''.
Variable mapl : t elt -> t elt''.
Variable mapr : t elt' -> t elt''.
Hypothesis f0_f : forall x d o, f x d o = f0 x (Some d) o.
Hypothesis mapl_bst : forall m, bst m -> bst (mapl m).
Hypothesis mapr_bst : forall m', bst m' -> bst (mapr m').
Hypothesis mapl_f0 : forall x m, bst m ->
 find x (mapl m) =
  match find x m with Some d => f0 x (Some d) None | None => None end.
Hypothesis mapr_f0 : forall x m', bst m' ->
 find x (mapr m') =
  match find x m' with Some d' => f0 x None (Some d') | None => None end.
Hypothesis f0_compat : forall x x' o o', X.eq x x' -> f0 x o o' = f0 x' o o'.

Notation map2_opt := (map2_opt f mapl mapr).

Lemma map2_opt_2 : forall m m' y, bst m -> bst m' ->
  In y (map2_opt m m') -> In y m \/ In y m'.
Proof.
intros m m'; functional induction (map2_opt m m'); intros;
 auto; try factornode _x0 _x1 _x2 _x3 _x4 as m2;
 try (generalize (split_in_1 x1 H0 y)(split_in_2 x1 H0 y)
      (split_bst x1 H0); rewrite e1; simpl; destruct 3; inv bst).

right; apply find_in.
generalize (in_find (mapr_bst H0) H1); rewrite mapr_f0; auto.
destruct (find y m2); auto; intros; discriminate.

factornode l1 x1 d1 r1 _x as m1.
left; apply find_in.
generalize (in_find (mapl_bst H) H1); rewrite mapl_f0; auto.
destruct (find y m1); auto; intros; discriminate.

rewrite join_in in H1; destruct H1 as [H'|[H'|H']]; auto.
destruct (IHt1 y H6 H4 H'); intuition.
destruct (IHt0 y H7 H5 H'); intuition.

rewrite concat_in in H1; destruct H1 as [H'|H']; auto.
destruct (IHt1 y H6 H4 H'); intuition.
destruct (IHt0 y H7 H5 H'); intuition.
Qed.

Lemma map2_opt_bst : forall m m', bst m -> bst m' ->
 bst (map2_opt m m').
Proof.
intros m m'; functional induction (map2_opt m m'); intros;
 auto; try factornode _x0 _x1 _x2 _x3 _x4 as m2; inv bst;
 generalize (split_in_1 x1 H0)(split_in_2 x1 H0)(split_bst x1 H0);
  rewrite e1; simpl in *; destruct 3.

apply join_bst; auto.
intros y Hy; specialize H with y.
destruct (map2_opt_2 H1 H6 Hy); intuition.
intros y Hy; specialize H5 with y.
destruct (map2_opt_2 H2 H7 Hy); intuition.

apply concat_bst; auto.
intros y y' Hy Hy'; specialize H with y; specialize H5 with y'.
apply X.lt_trans with x1.
destruct (map2_opt_2 H1 H6 Hy); intuition.
destruct (map2_opt_2 H2 H7 Hy'); intuition.
Qed.
Hint Resolve map2_opt_bst.

Ltac map2_aux :=
 match goal with
  | H : In ?x _ \/ In ?x ?m,
    H' : find ?x ?m = find ?x ?m', B:bst ?m, B':bst ?m' |- _ =>
    destruct H; [ intuition_in; order |
                  rewrite <-(find_in_equiv B B' H'); auto ]
 end.

Ltac nonify t :=
 match t with (find ?y (map2_opt ?m ?m')) =>
 replace t with (@None elt'');
 [ | symmetry; rewrite not_find_iff; auto; intro;
     destruct (@map2_opt_2 m m' y); auto; order ]
 end.

Lemma map2_opt_1 : forall m m' y, bst m -> bst m' ->
 In y m \/ In y m' ->
 find y (map2_opt m m') = f0 y (find y m) (find y m').
Proof.
intros m m'; functional induction (map2_opt m m'); intros;
 auto; try factornode _x0 _x1 _x2 _x3 _x4 as m2;
 try (generalize (split_in_1 x1 H0)(split_in_2 x1 H0)
       (split_in_3 x1 H0)(split_bst x1 H0)(split_find x1 y H0)
       (split_lt_tree (x:=x1) H0)(split_gt_tree (x:=x1) H0);
       rewrite e1; simpl in *; destruct 4; intros; inv bst;
      subst o2; rewrite H7, ?join_find, ?concat_find; auto).

simpl; destruct H1; [ inversion_clear H1 | ].
rewrite mapr_f0; auto.
generalize (in_find H0 H1); destruct (find y m2); intuition.

factornode l1 x1 d1 r1 _x as m1.
destruct H1; [ | inversion_clear H1 ].
rewrite mapl_f0; auto.
generalize (in_find H H1); destruct (find y m1); intuition.

simpl; destruct X.compare; auto.
apply IHt1; auto; map2_aux.
rewrite (@f0_compat y x1), <- f0_f; auto.
apply IHt0; auto; map2_aux.
intros z Hz; destruct (@map2_opt_2 l1 l2' z); auto.
intros z Hz; destruct (@map2_opt_2 r1 r2' z); auto.

destruct X.compare.
nonify (find y (map2_opt r1 r2')).
apply IHt1; auto; map2_aux.
nonify (find y (map2_opt r1 r2')).
nonify (find y (map2_opt l1 l2')).
rewrite (@f0_compat y x1), <- f0_f; auto.
nonify (find y (map2_opt l1 l2')).
rewrite IHt0; auto; [ | map2_aux ].
destruct (f0 y (find y r1) (find y r2')); auto.
intros y1 y2 Hy1 Hy2; apply X.lt_trans with x1.
 destruct (@map2_opt_2 l1 l2' y1); auto.
 destruct (@map2_opt_2 r1 r2' y2); auto.
Qed.

End Map2_opt.

Section Map2.
Variable elt elt' elt'' : Type.
Variable f : option elt -> option elt' -> option elt''.

Lemma map2_bst : forall m m', bst m -> bst m' -> bst (map2 f m m').
Proof.
unfold map2; intros.
apply map2_opt_bst with (fun _ => f); auto using map_option_bst;
 intros; rewrite map_option_find; auto.
Qed.

Lemma map2_1 : forall m m' y, bst m -> bst m' ->
  In y m \/ In y m' -> find y (map2 f m m') = f (find y m) (find y m').
Proof.
unfold map2; intros.
rewrite (map2_opt_1 (f0:=fun _ => f));
 auto using map_option_bst; intros; rewrite map_option_find; auto.
Qed.

Lemma map2_2 : forall m m' y, bst m -> bst m' ->
  In y (map2 f m m') -> In y m \/ In y m'.
Proof.
unfold map2; intros.
eapply map2_opt_2 with (f0:=fun _ => f); try eassumption; trivial; intros.
 apply map_option_bst; auto.
 apply map_option_bst; auto.
 rewrite map_option_find; auto.
 rewrite map_option_find; auto.
Qed.

End Map2.
End Proofs.
End Raw.

(** * Encapsulation

   Now, in order to really provide a functor implementing [S], we
   need to encapsulate everything into a type of balanced binary search trees. *)

Module IntMake (I:Int)(X: OrderedType) <: S with Module E := X.

 Module E := X.
 Module Raw := Raw I X.
 Import Raw.Proofs.

 Record bst (elt:Type) :=
  Bst {this :> Raw.tree elt; is_bst : Raw.bst this}.

 Definition t := bst.
 Definition key := E.t.

 Section Elt.
 Variable elt elt' elt'': Type.

 Implicit Types m : t elt.
 Implicit Types x y : key.
 Implicit Types e : elt.

 Definition empty : t elt := Bst (empty_bst elt).
 Definition is_empty m : bool := Raw.is_empty m.(this).
 Definition add x e m : t elt := Bst (add_bst x e m.(is_bst)).
 Definition remove x m : t elt := Bst (remove_bst x m.(is_bst)).
 Definition mem x m : bool := Raw.mem x m.(this).
 Definition find x m : option elt := Raw.find x m.(this).
 Definition map f m : t elt' := Bst (map_bst f m.(is_bst)).
 Definition mapi (f:key->elt->elt') m : t elt' :=
  Bst (mapi_bst f m.(is_bst)).
 Definition map2 f m (m':t elt') : t elt'' :=
  Bst (map2_bst f m.(is_bst) m'.(is_bst)).
 Definition elements m : list (key*elt) := Raw.elements m.(this).
 Definition cardinal m := Raw.cardinal m.(this).
 Definition fold (A:Type) (f:key->elt->A->A) m i := Raw.fold (A:=A) f m.(this) i.
 Definition equal cmp m m' : bool := Raw.equal cmp m.(this) m'.(this).

 Definition MapsTo x e m : Prop := Raw.MapsTo x e m.(this).
 Definition In x m : Prop := Raw.In0 x m.(this).
 Definition Empty m : Prop := Empty m.(this).

 Definition eq_key : (key*elt) -> (key*elt) -> Prop := @PX.eqk elt.
 Definition eq_key_elt : (key*elt) -> (key*elt) -> Prop := @PX.eqke elt.
 Definition lt_key : (key*elt) -> (key*elt) -> Prop := @PX.ltk elt.

 Lemma MapsTo_1 : forall m x y e, E.eq x y -> MapsTo x e m -> MapsTo y e m.
 Proof. intros m; exact (@MapsTo_1 _ m.(this)). Qed.

 Lemma mem_1 : forall m x, In x m -> mem x m = true.
 Proof.
 unfold In, mem; intros m x; rewrite In_alt; simpl; apply mem_1; auto.
 apply m.(is_bst).
 Qed.

 Lemma mem_2 : forall m x, mem x m = true -> In x m.
 Proof.
 unfold In, mem; intros m x; rewrite In_alt; simpl; apply mem_2; auto.
 Qed.

 Lemma empty_1 : Empty empty.
 Proof. exact (@empty_1 elt). Qed.

 Lemma is_empty_1 : forall m, Empty m -> is_empty m = true.
 Proof. intros m; exact (@is_empty_1 _ m.(this)). Qed.
 Lemma is_empty_2 : forall m, is_empty m = true -> Empty m.
 Proof. intros m; exact (@is_empty_2 _ m.(this)). Qed.

 Lemma add_1 : forall m x y e, E.eq x y -> MapsTo y e (add x e m).
 Proof. intros m x y e; exact (@add_1 elt _ x y e). Qed.
 Lemma add_2 : forall m x y e e', ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
 Proof. intros m x y e e'; exact (@add_2 elt _ x y e e'). Qed.
 Lemma add_3 : forall m x y e e', ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
 Proof. intros m x y e e'; exact (@add_3 elt _ x y e e'). Qed.

 Lemma remove_1 : forall m x y, E.eq x y -> ~ In y (remove x m).
 Proof.
 unfold In, remove; intros m x y; rewrite In_alt; simpl; apply remove_1; auto.
 apply m.(is_bst).
 Qed.
 Lemma remove_2 : forall m x y e, ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
 Proof. intros m x y e; exact (@remove_2 elt _ x y e m.(is_bst)). Qed.
 Lemma remove_3 : forall m x y e, MapsTo y e (remove x m) -> MapsTo y e m.
 Proof. intros m x y e; exact (@remove_3 elt _ x y e m.(is_bst)). Qed.


 Lemma find_1 : forall m x e, MapsTo x e m -> find x m = Some e.
 Proof. intros m x e; exact (@find_1 elt _ x e m.(is_bst)). Qed.
 Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
 Proof. intros m; exact (@find_2 elt m.(this)). Qed.

 Lemma fold_1 : forall m (A : Type) (i : A) (f : key -> elt -> A -> A),
        fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
 Proof. intros m; exact (@fold_1 elt m.(this) m.(is_bst)). Qed.

 Lemma elements_1 : forall m x e,
   MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
 Proof.
 intros; unfold elements, MapsTo, eq_key_elt; rewrite elements_mapsto; auto.
 Qed.

 Lemma elements_2 : forall m x e,
   InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
 Proof.
 intros; unfold elements, MapsTo, eq_key_elt; rewrite <- elements_mapsto; auto.
 Qed.

 Lemma elements_3 : forall m, sort lt_key (elements m).
 Proof. intros m; exact (@elements_sort elt m.(this) m.(is_bst)). Qed.

 Lemma elements_3w : forall m, NoDupA eq_key (elements m).
 Proof. intros m; exact (@elements_nodup elt m.(this) m.(is_bst)). Qed.

 Lemma cardinal_1 : forall m, cardinal m = length (elements m).
 Proof. intro m; exact (@elements_cardinal elt m.(this)). Qed.

 Definition Equal m m' := forall y, find y m = find y m'.
 Definition Equiv (eq_elt:elt->elt->Prop) m m' :=
   (forall k, In k m <-> In k m') /\
   (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
 Definition Equivb cmp := Equiv (Cmp cmp).

 Lemma Equivb_Equivb : forall cmp m m',
  Equivb cmp m m' <-> Raw.Proofs.Equivb cmp m m'.
 Proof.
 intros; unfold Equivb, Equiv, Raw.Proofs.Equivb, In; intuition.
 generalize (H0 k); do 2 rewrite In_alt; intuition.
 generalize (H0 k); do 2 rewrite In_alt; intuition.
 generalize (H0 k); do 2 rewrite <- In_alt; intuition.
 generalize (H0 k); do 2 rewrite <- In_alt; intuition.
 Qed.

 Lemma equal_1 : forall m m' cmp,
   Equivb cmp m m' -> equal cmp m m' = true.
 Proof.
 unfold equal; intros (m,b) (m',b') cmp; rewrite Equivb_Equivb;
  intros; simpl in *; rewrite equal_Equivb; auto.
 Qed.

 Lemma equal_2 : forall m m' cmp,
   equal cmp m m' = true -> Equivb cmp m m'.
 Proof.
 unfold equal; intros (m,b) (m',b') cmp; rewrite Equivb_Equivb;
  intros; simpl in *; rewrite <-equal_Equivb; auto.
 Qed.

 End Elt.

 Lemma map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
        MapsTo x e m -> MapsTo x (f e) (map f m).
 Proof. intros elt elt' m x e f; exact (@map_1 elt elt' f m.(this) x e). Qed.

 Lemma map_2 : forall (elt elt':Type)(m:t elt)(x:key)(f:elt->elt'), In x (map f m) -> In x m.
 Proof.
 intros elt elt' m x f; do 2 unfold In in *; do 2 rewrite In_alt; simpl.
 apply map_2; auto.
 Qed.

 Lemma mapi_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)
        (f:key->elt->elt'), MapsTo x e m ->
        exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
 Proof. intros elt elt' m x e f; exact (@mapi_1 elt elt' f m.(this) x e). Qed.
 Lemma mapi_2 : forall (elt elt':Type)(m: t elt)(x:key)
        (f:key->elt->elt'), In x (mapi f m) -> In x m.
 Proof.
 intros elt elt' m x f; unfold In in *; do 2 rewrite In_alt; simpl; apply mapi_2; auto.
 Qed.

 Lemma map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
    (x:key)(f:option elt->option elt'->option elt''),
    In x m \/ In x m' ->
    find x (map2 f m m') = f (find x m) (find x m').
 Proof.
 unfold find, map2, In; intros elt elt' elt'' m m' x f.
 do 2 rewrite In_alt; intros; simpl; apply map2_1; auto.
 apply m.(is_bst).
 apply m'.(is_bst).
 Qed.

 Lemma map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
     (x:key)(f:option elt->option elt'->option elt''),
     In x (map2 f m m') -> In x m \/ In x m'.
 Proof.
 unfold In, map2; intros elt elt' elt'' m m' x f.
 do 3 rewrite In_alt; intros; simpl in *; eapply map2_2; eauto.
 apply m.(is_bst).
 apply m'.(is_bst).
 Qed.

End IntMake.


Module IntMake_ord (I:Int)(X: OrderedType)(D : OrderedType) <:
    Sord with Module Data := D
         with Module MapS.E := X.

  Module Data := D.
  Module Import MapS := IntMake(I)(X).
  Module LO := FMapList.Make_ord(X)(D).
  Module R := Raw.
  Module P := Raw.Proofs.

  Definition t := MapS.t D.t.

  Definition cmp e e' :=
   match D.compare e e' with EQ _ => true | _ => false end.

  (** One step of comparison of elements *)

  Definition compare_more x1 d1 (cont:R.enumeration D.t -> comparison) e2 :=
   match e2 with
    | R.End _ => Gt
    | R.More x2 d2 r2 e2 =>
       match X.compare x1 x2 with
        | EQ _ => match D.compare d1 d2 with
                   | EQ _ => cont (R.cons r2 e2)
                   | LT _ => Lt
                   | GT _ => Gt
                  end
        | LT _ => Lt
        | GT _ => Gt
       end
   end.

  (** Comparison of left tree, middle element, then right tree *)

  Fixpoint compare_cont s1 (cont:R.enumeration D.t -> comparison) e2 :=
   match s1 with
    | R.Leaf _ => cont e2
    | R.Node l1 x1 d1 r1 _ =>
       compare_cont l1 (compare_more x1 d1 (compare_cont r1 cont)) e2
   end.

  (** Initial continuation *)

  Definition compare_end (e2:R.enumeration D.t) :=
   match e2 with R.End _ => Eq | _ => Lt end.

  (** The complete comparison *)

  Definition compare_pure s1 s2 :=
   compare_cont s1 compare_end (R.cons s2 (Raw.End _)).

  (** Correctness of this comparison *)

  Definition Cmp c :=
   match c with
    | Eq => LO.eq_list
    | Lt => LO.lt_list
    | Gt => (fun l1 l2 => LO.lt_list l2 l1)
   end.

  Lemma cons_Cmp : forall c x1 x2 d1 d2 l1 l2,
   X.eq x1 x2 -> D.eq d1 d2 ->
   Cmp c l1 l2 -> Cmp c ((x1,d1)::l1) ((x2,d2)::l2).
  Proof.
   destruct c; simpl; intros; P.MX.elim_comp; auto.
  Qed.
  Hint Resolve cons_Cmp.

  Lemma compare_end_Cmp :
   forall e2, Cmp (compare_end e2) nil (P.flatten_e e2).
  Proof.
   destruct e2; simpl; auto.
  Qed.

  Lemma compare_more_Cmp : forall x1 d1 cont x2 d2 r2 e2 l,
    Cmp (cont (R.cons r2 e2)) l (R.elements r2 ++ P.flatten_e e2) ->
     Cmp (compare_more x1 d1 cont (R.More x2 d2 r2 e2)) ((x1,d1)::l)
       (P.flatten_e (R.More x2 d2 r2 e2)).
  Proof.
   simpl; intros; destruct X.compare; simpl;
    try destruct D.compare; simpl; auto; P.MX.elim_comp; auto.
  Qed.

  Lemma compare_cont_Cmp : forall s1 cont e2 l,
   (forall e, Cmp (cont e) l (P.flatten_e e)) ->
   Cmp (compare_cont s1 cont e2) (R.elements s1 ++ l) (P.flatten_e e2).
  Proof.
   induction s1 as [|l1 Hl1 x1 d1 r1 Hr1 h1]; simpl; intros; auto.
   rewrite <- P.elements_node; simpl.
   apply Hl1; auto. clear e2. intros [|x2 d2 r2 e2].
   simpl; auto.
   apply compare_more_Cmp.
   rewrite <- P.cons_1; auto.
  Qed.

  Lemma compare_Cmp : forall s1 s2,
   Cmp (compare_pure s1 s2) (R.elements s1) (R.elements s2).
  Proof.
   intros; unfold compare_pure.
   rewrite (app_nil_end (R.elements s1)).
   replace (R.elements s2) with (P.flatten_e (R.cons s2 (R.End _))) by
    (rewrite P.cons_1; simpl; rewrite <- app_nil_end; auto).
   auto using compare_cont_Cmp, compare_end_Cmp.
  Qed.

  (** The dependent-style [compare] *)

  Definition eq (m1 m2 : t) := LO.eq_list (elements m1) (elements m2).
  Definition lt (m1 m2 : t) := LO.lt_list (elements m1) (elements m2).

  Definition compare (s s':t) : Compare lt eq s s'.
  Proof.
   destruct s as (s,b), s' as (s',b').
   generalize (compare_Cmp s s').
   destruct compare_pure; intros; [apply EQ|apply LT|apply GT]; red; auto.
  Defined.

  (* Proofs about [eq] and [lt] *)

  Definition selements (m1 : t) :=
   LO.MapS.Build_slist (P.elements_sort m1.(is_bst)).

  Definition seq (m1 m2 : t) := LO.eq (selements m1) (selements m2).
  Definition slt (m1 m2 : t) := LO.lt (selements m1) (selements m2).

  Lemma eq_seq : forall m1 m2, eq m1 m2 <-> seq m1 m2.
  Proof.
   unfold eq, seq, selements, elements, LO.eq; intuition.
  Qed.

  Lemma lt_slt : forall m1 m2, lt m1 m2 <-> slt m1 m2.
  Proof.
   unfold lt, slt, selements, elements, LO.lt; intuition.
  Qed.

  Lemma eq_1 : forall (m m' : t), Equivb cmp m m' -> eq m m'.
  Proof.
  intros m m'.
  rewrite eq_seq; unfold seq.
  rewrite Equivb_Equivb.
  rewrite P.Equivb_elements.
  auto using LO.eq_1.
  Qed.

  Lemma eq_2 : forall m m', eq m m' -> Equivb cmp m m'.
  Proof.
  intros m m'.
  rewrite eq_seq; unfold seq.
  rewrite Equivb_Equivb.
  rewrite P.Equivb_elements.
  intros.
  generalize (LO.eq_2 H).
  auto.
  Qed.

  Lemma eq_refl : forall m : t, eq m m.
  Proof.
  intros; rewrite eq_seq; unfold seq; intros; apply LO.eq_refl.
  Qed.

  Lemma eq_sym : forall m1 m2 : t, eq m1 m2 -> eq m2 m1.
  Proof.
  intros m1 m2; rewrite 2 eq_seq; unfold seq; intros; apply LO.eq_sym; auto.
  Qed.

  Lemma eq_trans : forall m1 m2 m3 : t, eq m1 m2 -> eq m2 m3 -> eq m1 m3.
  Proof.
  intros m1 m2 M3; rewrite 3 eq_seq; unfold seq.
   intros; eapply LO.eq_trans; eauto.
  Qed.

  Lemma lt_trans : forall m1 m2 m3 : t, lt m1 m2 -> lt m2 m3 -> lt m1 m3.
  Proof.
  intros m1 m2 m3; rewrite 3 lt_slt; unfold slt;
   intros; eapply LO.lt_trans; eauto.
  Qed.

  Lemma lt_not_eq : forall m1 m2 : t, lt m1 m2 -> ~ eq m1 m2.
  Proof.
  intros m1 m2; rewrite lt_slt, eq_seq; unfold slt, seq;
   intros; apply LO.lt_not_eq; auto.
  Qed.

End IntMake_ord.

(* For concrete use inside Coq, we propose an instantiation of [Int] by [Z]. *)

Module Make (X: OrderedType) <: S with Module E := X
 :=IntMake(Z_as_Int)(X).

Module Make_ord (X: OrderedType)(D: OrderedType)
 <: Sord with Module Data := D
            with Module MapS.E := X
 :=IntMake_ord(Z_as_Int)(X)(D).



==> anc/HoTT/coq-HoTT/theories/FSets/FMapFacts.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite maps library *)

(** This functor derives additional facts from [FMapInterface.S]. These
  facts are mainly the specifications of [FMapInterface.S] written using
  different styles: equivalence and boolean equalities.
*)

Require Import Bool DecidableType DecidableTypeEx OrderedType Morphisms.
Require Export FMapInterface.
Set Implicit Arguments.
Unset Strict Implicit.

Hint Extern 1 (Equivalence _) => constructor; congruence.

(** * Facts about weak maps *)

Module WFacts_fun (E:DecidableType)(Import M:WSfun E).

Notation eq_dec := E.eq_dec.
Definition eqb x y := if eq_dec x y then true else false.

Lemma eq_bool_alt : forall b b', b=b' <-> (b=true <-> b'=true).
Proof.
 destruct b; destruct b'; intuition.
Qed.

Lemma eq_option_alt : forall (elt:Type)(o o':option elt),
 o=o' <-> (forall e, o=Some e <-> o'=Some e).
Proof.
split; intros.
subst; split; auto.
destruct o; destruct o'; try rewrite H; auto.
symmetry; rewrite <- H; auto.
Qed.

Lemma MapsTo_fun : forall (elt:Type) m x (e e':elt),
  MapsTo x e m -> MapsTo x e' m -> e=e'.
Proof.
intros.
generalize (find_1 H) (find_1 H0); clear H H0.
intros; rewrite H in H0; injection H0; auto.
Qed.

(** ** Specifications written using equivalences *)

Section IffSpec.
Variable elt elt' elt'': Type.
Implicit Type m: t elt.
Implicit Type x y z: key.
Implicit Type e: elt.

Lemma In_iff : forall m x y, E.eq x y -> (In x m <-> In y m).
Proof.
unfold In.
split; intros (e0,H0); exists e0.
apply (MapsTo_1 H H0); auto.
apply (MapsTo_1 (E.eq_sym H) H0); auto.
Qed.

Lemma MapsTo_iff : forall m x y e, E.eq x y -> (MapsTo x e m <-> MapsTo y e m).
Proof.
split; apply MapsTo_1; auto.
Qed.

Lemma mem_in_iff : forall m x, In x m <-> mem x m = true.
Proof.
split; [apply mem_1|apply mem_2].
Qed.

Lemma not_mem_in_iff : forall m x, ~In x m <-> mem x m = false.
Proof.
intros; rewrite mem_in_iff; destruct (mem x m); intuition.
Qed.

Lemma In_dec : forall m x, { In x m } + { ~ In x m }.
Proof.
 intros.
 generalize (mem_in_iff m x).
 destruct (mem x m); [left|right]; intuition.
Qed.

Lemma find_mapsto_iff : forall m x e, MapsTo x e m <-> find x m = Some e.
Proof.
split; [apply find_1|apply find_2].
Qed.

Lemma not_find_in_iff : forall m x, ~In x m <-> find x m = None.
Proof.
split; intros.
rewrite eq_option_alt. intro e. rewrite <- find_mapsto_iff.
split; try discriminate. intro H'; elim H; exists e; auto.
intros (e,He); rewrite find_mapsto_iff,H in He; discriminate.
Qed.

Lemma in_find_iff : forall m x, In x m <-> find x m <> None.
Proof.
intros; rewrite <- not_find_in_iff, mem_in_iff.
destruct mem; intuition.
Qed.

Lemma equal_iff : forall m m' cmp, Equivb cmp m m' <-> equal cmp m m' = true.
Proof.
split; [apply equal_1|apply equal_2].
Qed.

Lemma empty_mapsto_iff : forall x e, MapsTo x e (empty elt) <-> False.
Proof.
intuition; apply (empty_1 H).
Qed.

Lemma empty_in_iff : forall x, In x (empty elt) <-> False.
Proof.
unfold In.
split; [intros (e,H); rewrite empty_mapsto_iff in H|]; intuition.
Qed.

Lemma is_empty_iff : forall m, Empty m <-> is_empty m = true.
Proof.
split; [apply is_empty_1|apply is_empty_2].
Qed.

Lemma add_mapsto_iff : forall m x y e e',
  MapsTo y e' (add x e m) <->
     (E.eq x y /\ e=e') \/
     (~E.eq x y /\ MapsTo y e' m).
Proof.
intros.
intuition.
destruct (eq_dec x y); [left|right].
split; auto.
symmetry; apply (MapsTo_fun (e':=e) H); auto with map.
split; auto; apply add_3 with x e; auto.
subst; auto with map.
Qed.

Lemma add_in_iff : forall m x y e, In y (add x e m) <-> E.eq x y \/ In y m.
Proof.
unfold In; split.
intros (e',H).
destruct (eq_dec x y) as [E|E]; auto.
right; exists e'; auto.
apply (add_3 E H).
destruct (eq_dec x y) as [E|E]; auto.
intros.
exists e; apply add_1; auto.
intros [H|(e',H)].
destruct E; auto.
exists e'; apply add_2; auto.
Qed.

Lemma add_neq_mapsto_iff : forall m x y e e',
 ~ E.eq x y -> (MapsTo y e' (add x e m)  <-> MapsTo y e' m).
Proof.
split; [apply add_3|apply add_2]; auto.
Qed.

Lemma add_neq_in_iff : forall m x y e,
 ~ E.eq x y -> (In y (add x e m)  <-> In y m).
Proof.
split; intros (e',H0); exists e'.
apply (add_3 H H0).
apply add_2; auto.
Qed.

Lemma remove_mapsto_iff : forall m x y e,
  MapsTo y e (remove x m) <-> ~E.eq x y /\ MapsTo y e m.
Proof.
intros.
split; intros.
split.
assert (In y (remove x m)) by (exists e; auto).
intro H1; apply (remove_1 H1 H0).
apply remove_3 with x; auto.
apply remove_2; intuition.
Qed.

Lemma remove_in_iff : forall m x y, In y (remove x m) <-> ~E.eq x y /\ In y m.
Proof.
unfold In; split.
intros (e,H).
split.
assert (In y (remove x m)) by (exists e; auto).
intro H1; apply (remove_1 H1 H0).
exists e; apply remove_3 with x; auto.
intros (H,(e,H0)); exists e; apply remove_2; auto.
Qed.

Lemma remove_neq_mapsto_iff : forall m x y e,
 ~ E.eq x y -> (MapsTo y e (remove x m)  <-> MapsTo y e m).
Proof.
split; [apply remove_3|apply remove_2]; auto.
Qed.

Lemma remove_neq_in_iff : forall m x y,
 ~ E.eq x y -> (In y (remove x m)  <-> In y m).
Proof.
split; intros (e',H0); exists e'.
apply (remove_3 H0).
apply remove_2; auto.
Qed.

Lemma elements_mapsto_iff : forall m x e,
 MapsTo x e m <-> InA (@eq_key_elt _) (x,e) (elements m).
Proof.
split; [apply elements_1 | apply elements_2].
Qed.

Lemma elements_in_iff : forall m x,
 In x m <-> exists e, InA (@eq_key_elt _) (x,e) (elements m).
Proof.
unfold In; split; intros (e,H); exists e; [apply elements_1 | apply elements_2]; auto.
Qed.

Lemma map_mapsto_iff : forall m x b (f : elt -> elt'),
 MapsTo x b (map f m) <-> exists a, b = f a /\ MapsTo x a m.
Proof.
split.
case_eq (find x m); intros.
exists e.
split.
apply (MapsTo_fun (m:=map f m) (x:=x)); auto with map.
apply find_2; auto with map.
assert (In x (map f m)) by (exists b; auto).
destruct (map_2 H1) as (a,H2).
rewrite (find_1 H2) in H; discriminate.
intros (a,(H,H0)).
subst b; auto with map.
Qed.

Lemma map_in_iff : forall m x (f : elt -> elt'),
 In x (map f m) <-> In x m.
Proof.
split; intros; eauto with map.
destruct H as (a,H).
exists (f a); auto with map.
Qed.

Lemma mapi_in_iff : forall m x (f:key->elt->elt'),
 In x (mapi f m) <-> In x m.
Proof.
split; intros; eauto with map.
destruct H as (a,H).
destruct (mapi_1 f H) as (y,(H0,H1)).
exists (f y a); auto.
Qed.

(** Unfortunately, we don't have simple equivalences for [mapi]
  and [MapsTo]. The only correct one needs compatibility of [f]. *)

Lemma mapi_inv : forall m x b (f : key -> elt -> elt'),
 MapsTo x b (mapi f m) ->
 exists a y, E.eq y x /\ b = f y a /\ MapsTo x a m.
Proof.
intros; case_eq (find x m); intros.
exists e.
destruct (@mapi_1 _ _ m x e f) as (y,(H1,H2)).
apply find_2; auto with map.
exists y; repeat split; auto with map.
apply (MapsTo_fun (m:=mapi f m) (x:=x)); auto with map.
assert (In x (mapi f m)) by (exists b; auto).
destruct (mapi_2 H1) as (a,H2).
rewrite (find_1 H2) in H0; discriminate.
Qed.

Lemma mapi_1bis : forall m x e (f:key->elt->elt'),
 (forall x y e, E.eq x y -> f x e = f y e) ->
 MapsTo x e m -> MapsTo x (f x e) (mapi f m).
Proof.
intros.
destruct (mapi_1 f H0) as (y,(H1,H2)).
replace (f x e) with (f y e) by auto.
auto.
Qed.

Lemma mapi_mapsto_iff : forall m x b (f:key->elt->elt'),
 (forall x y e, E.eq x y -> f x e = f y e) ->
 (MapsTo x b (mapi f m) <-> exists a, b = f x a /\ MapsTo x a m).
Proof.
split.
intros.
destruct (mapi_inv H0) as (a,(y,(H1,(H2,H3)))).
exists a; split; auto.
subst b; auto.
intros (a,(H0,H1)).
subst b.
apply mapi_1bis; auto.
Qed.

(** Things are even worse for [map2] : we don't try to state any
 equivalence, see instead boolean results below. *)

End IffSpec.

(** Useful tactic for simplifying expressions like [In y (add x e (remove z m))] *)

Ltac map_iff :=
 repeat (progress (
  rewrite add_mapsto_iff || rewrite add_in_iff ||
  rewrite remove_mapsto_iff || rewrite remove_in_iff ||
  rewrite empty_mapsto_iff || rewrite empty_in_iff ||
  rewrite map_mapsto_iff || rewrite map_in_iff ||
  rewrite mapi_in_iff)).

(** ** Specifications written using boolean predicates *)

Section BoolSpec.

Lemma mem_find_b : forall (elt:Type)(m:t elt)(x:key), mem x m = if find x m then true else false.
Proof.
intros.
generalize (find_mapsto_iff m x)(mem_in_iff m x); unfold In.
destruct (find x m); destruct (mem x m); auto.
intros.
rewrite <- H0; exists e; rewrite H; auto.
intuition.
destruct H0 as (e,H0).
destruct (H e); intuition discriminate.
Qed.

Variable elt elt' elt'' : Type.
Implicit Types m : t elt.
Implicit Types x y z : key.
Implicit Types e : elt.

Lemma mem_b : forall m x y, E.eq x y -> mem x m = mem y m.
Proof.
intros.
generalize (mem_in_iff m x) (mem_in_iff m y)(In_iff m H).
destruct (mem x m); destruct (mem y m); intuition.
Qed.

Lemma find_o : forall m x y, E.eq x y -> find x m = find y m.
Proof.
intros. rewrite eq_option_alt. intro e. rewrite <- 2 find_mapsto_iff.
apply MapsTo_iff; auto.
Qed.

Lemma empty_o : forall x, find x (empty elt) = None.
Proof.
intros. rewrite eq_option_alt. intro e.
rewrite <- find_mapsto_iff, empty_mapsto_iff; now intuition.
Qed.

Lemma empty_a : forall x, mem x (empty elt) = false.
Proof.
intros.
case_eq (mem x (empty elt)); intros; auto.
generalize (mem_2 H).
rewrite empty_in_iff; intuition.
Qed.

Lemma add_eq_o : forall m x y e,
 E.eq x y -> find y (add x e m) = Some e.
Proof.
auto with map.
Qed.

Lemma add_neq_o : forall m x y e,
 ~ E.eq x y -> find y (add x e m) = find y m.
Proof.
intros. rewrite eq_option_alt. intro e'. rewrite <- 2 find_mapsto_iff.
apply add_neq_mapsto_iff; auto.
Qed.
Hint Resolve add_neq_o : map.

Lemma add_o : forall m x y e,
 find y (add x e m) = if eq_dec x y then Some e else find y m.
Proof.
intros; destruct (eq_dec x y); auto with map.
Qed.

Lemma add_eq_b : forall m x y e,
 E.eq x y -> mem y (add x e m) = true.
Proof.
intros; rewrite mem_find_b; rewrite add_eq_o; auto.
Qed.

Lemma add_neq_b : forall m x y e,
 ~E.eq x y -> mem y (add x e m) = mem y m.
Proof.
intros; do 2 rewrite mem_find_b; rewrite add_neq_o; auto.
Qed.

Lemma add_b : forall m x y e,
 mem y (add x e m) = eqb x y || mem y m.
Proof.
intros; do 2 rewrite mem_find_b; rewrite add_o; unfold eqb.
destruct (eq_dec x y); simpl; auto.
Qed.

Lemma remove_eq_o : forall m x y,
 E.eq x y -> find y (remove x m) = None.
Proof.
intros. rewrite eq_option_alt. intro e.
rewrite <- find_mapsto_iff, remove_mapsto_iff; now intuition.
Qed.
Hint Resolve remove_eq_o : map.

Lemma remove_neq_o : forall m x y,
 ~ E.eq x y -> find y (remove x m) = find y m.
Proof.
intros. rewrite eq_option_alt. intro e.
rewrite <- find_mapsto_iff, remove_neq_mapsto_iff; now intuition.
Qed.
Hint Resolve remove_neq_o : map.

Lemma remove_o : forall m x y,
 find y (remove x m) = if eq_dec x y then None else find y m.
Proof.
intros; destruct (eq_dec x y); auto with map.
Qed.

Lemma remove_eq_b : forall m x y,
 E.eq x y -> mem y (remove x m) = false.
Proof.
intros; rewrite mem_find_b; rewrite remove_eq_o; auto.
Qed.

Lemma remove_neq_b : forall m x y,
 ~ E.eq x y -> mem y (remove x m) = mem y m.
Proof.
intros; do 2 rewrite mem_find_b; rewrite remove_neq_o; auto.
Qed.

Lemma remove_b : forall m x y,
 mem y (remove x m) = negb (eqb x y) && mem y m.
Proof.
intros; do 2 rewrite mem_find_b; rewrite remove_o; unfold eqb.
destruct (eq_dec x y); auto.
Qed.

Definition option_map (A B:Type)(f:A->B)(o:option A) : option B :=
 match o with
  | Some a => Some (f a)
  | None => None
 end.

Lemma map_o : forall m x (f:elt->elt'),
 find x (map f m) = option_map f (find x m).
Proof.
intros.
generalize (find_mapsto_iff (map f m) x) (find_mapsto_iff m x)
  (fun b => map_mapsto_iff m x b f).
destruct (find x (map f m)); destruct (find x m); simpl; auto; intros.
rewrite <- H; rewrite H1; exists e0; rewrite H0; auto.
destruct (H e) as [_ H2].
rewrite H1 in H2.
destruct H2 as (a,(_,H2)); auto.
rewrite H0 in H2; discriminate.
rewrite <- H; rewrite H1; exists e; rewrite H0; auto.
Qed.

Lemma map_b : forall m x (f:elt->elt'),
 mem x (map f m) = mem x m.
Proof.
intros; do 2 rewrite mem_find_b; rewrite map_o.
destruct (find x m); simpl; auto.
Qed.

Lemma mapi_b : forall m x (f:key->elt->elt'),
 mem x (mapi f m) = mem x m.
Proof.
intros.
generalize (mem_in_iff (mapi f m) x) (mem_in_iff m x) (mapi_in_iff m x f).
destruct (mem x (mapi f m)); destruct (mem x m); simpl; auto; intros.
symmetry; rewrite <- H0; rewrite <- H1; rewrite H; auto.
rewrite <- H; rewrite H1; rewrite H0; auto.
Qed.

Lemma mapi_o : forall m x (f:key->elt->elt'),
 (forall x y e, E.eq x y -> f x e = f y e) ->
 find x (mapi f m) = option_map (f x) (find x m).
Proof.
intros.
generalize (find_mapsto_iff (mapi f m) x) (find_mapsto_iff m x)
  (fun b => mapi_mapsto_iff m x b H).
destruct (find x (mapi f m)); destruct (find x m); simpl; auto; intros.
rewrite <- H0; rewrite H2; exists e0; rewrite H1; auto.
destruct (H0 e) as [_ H3].
rewrite H2 in H3.
destruct H3 as (a,(_,H3)); auto.
rewrite H1 in H3; discriminate.
rewrite <- H0; rewrite H2; exists e; rewrite H1; auto.
Qed.

Lemma map2_1bis : forall (m: t elt)(m': t elt') x
 (f:option elt->option elt'->option elt''),
 f None None = None ->
 find x (map2 f m m') = f (find x m) (find x m').
Proof.
intros.
case_eq (find x m); intros.
rewrite <- H0.
apply map2_1; auto with map.
left; exists e; auto with map.
case_eq (find x m'); intros.
rewrite <- H0; rewrite <- H1.
apply map2_1; auto.
right; exists e; auto with map.
rewrite H.
case_eq (find x (map2 f m m')); intros; auto with map.
assert (In x (map2 f m m')) by (exists e; auto with map).
destruct (map2_2 H3) as [(e0,H4)|(e0,H4)].
rewrite (find_1 H4) in H0; discriminate.
rewrite (find_1 H4) in H1; discriminate.
Qed.

Lemma elements_o : forall m x,
 find x m = findA (eqb x) (elements m).
Proof.
intros. rewrite eq_option_alt. intro e.
rewrite <- find_mapsto_iff, elements_mapsto_iff.
unfold eqb.
rewrite <- findA_NoDupA; dintuition; try apply elements_3w; eauto.
Qed.

Lemma elements_b : forall m x,
 mem x m = existsb (fun p => eqb x (fst p)) (elements m).
Proof.
intros.
generalize (mem_in_iff m x)(elements_in_iff m x)
 (existsb_exists (fun p => eqb x (fst p)) (elements m)).
destruct (mem x m); destruct (existsb (fun p => eqb x (fst p)) (elements m)); auto; intros.
symmetry; rewrite H1.
destruct H0 as (H0,_).
destruct H0 as (e,He); [ intuition |].
rewrite InA_alt in He.
destruct He as ((y,e'),(Ha1,Ha2)).
compute in Ha1; destruct Ha1; subst e'.
exists (y,e); split; simpl; auto.
unfold eqb; destruct (eq_dec x y); intuition.
rewrite <- H; rewrite H0.
destruct H1 as (H1,_).
destruct H1 as ((y,e),(Ha1,Ha2)); [intuition|].
simpl in Ha2.
unfold eqb in *; destruct (eq_dec x y); auto; try discriminate.
exists e; rewrite InA_alt.
exists (y,e); intuition.
compute; auto.
Qed.

End BoolSpec.

Section Equalities.

Variable elt:Type.

 (** Another characterisation of [Equal] *)

Lemma Equal_mapsto_iff : forall m1 m2 : t elt,
 Equal m1 m2 <-> (forall k e, MapsTo k e m1 <-> MapsTo k e m2).
Proof.
intros m1 m2. split; [intros Heq k e|intros Hiff].
rewrite 2 find_mapsto_iff, Heq. split; auto.
intro k. rewrite eq_option_alt. intro e.
rewrite <- 2 find_mapsto_iff; auto.
Qed.

(** * Relations between [Equal], [Equiv] and [Equivb]. *)

(** First, [Equal] is [Equiv] with Leibniz on elements. *)

Lemma Equal_Equiv : forall (m m' : t elt),
  Equal m m' <-> Equiv Logic.eq m m'.
Proof.
intros. rewrite Equal_mapsto_iff. split; intros.
split.
split; intros (e,Hin); exists e; [rewrite <- H|rewrite H]; auto.
intros; apply MapsTo_fun with m k; auto; rewrite H; auto.
split; intros H'.
destruct H.
assert (Hin : In k m') by (rewrite <- H; exists e; auto).
destruct Hin as (e',He').
rewrite (H0 k e e'); auto.
destruct H.
assert (Hin : In k m) by (rewrite H; exists e; auto).
destruct Hin as (e',He').
rewrite <- (H0 k e' e); auto.
Qed.

(** [Equivb] and [Equiv] and equivalent when [eq_elt] and [cmp]
    are related. *)

Section Cmp.
Variable eq_elt : elt->elt->Prop.
Variable cmp : elt->elt->bool.

Definition compat_cmp :=
 forall e e', cmp e e' = true <-> eq_elt e e'.

Lemma Equiv_Equivb : compat_cmp ->
 forall m m', Equiv eq_elt m m' <-> Equivb cmp m m'.
Proof.
 unfold Equivb, Equiv, Cmp; intuition.
 red in H; rewrite H; eauto.
 red in H; rewrite <-H; eauto.
Qed.
End Cmp.

(** Composition of the two last results: relation between [Equal]
    and [Equivb]. *)

Lemma Equal_Equivb : forall cmp,
 (forall e e', cmp e e' = true <-> e = e') ->
 forall (m m':t elt), Equal m m' <-> Equivb cmp m m'.
Proof.
 intros; rewrite Equal_Equiv.
 apply Equiv_Equivb; auto.
Qed.

Lemma Equal_Equivb_eqdec :
 forall eq_elt_dec : (forall e e', { e = e' } + { e <> e' }),
 let cmp := fun e e' => if eq_elt_dec e e' then true else false in
 forall (m m':t elt), Equal m m' <-> Equivb cmp m m'.
Proof.
intros; apply Equal_Equivb.
unfold cmp; clear cmp; intros.
destruct eq_elt_dec; now intuition.
Qed.

End Equalities.

(** * [Equal] is a setoid equality. *)

Lemma Equal_refl : forall (elt:Type)(m : t elt), Equal m m.
Proof. red; reflexivity. Qed.

Lemma Equal_sym : forall (elt:Type)(m m' : t elt),
 Equal m m' -> Equal m' m.
Proof. unfold Equal; auto. Qed.

Lemma Equal_trans : forall (elt:Type)(m m' m'' : t elt),
 Equal m m' -> Equal m' m'' -> Equal m m''.
Proof. unfold Equal; congruence. Qed.

Definition Equal_ST : forall elt:Type, Equivalence (@Equal elt).
Proof.
constructor; red; [apply Equal_refl | apply Equal_sym | apply Equal_trans].
Qed.

Add Relation key E.eq
 reflexivity proved by E.eq_refl
 symmetry proved by E.eq_sym
 transitivity proved by E.eq_trans
 as KeySetoid.

Arguments Equal {elt} m m'.

Add Parametric Relation (elt : Type) : (t elt) Equal
 reflexivity proved by (@Equal_refl elt)
 symmetry proved by (@Equal_sym elt)
 transitivity proved by (@Equal_trans elt)
 as EqualSetoid.

Add Parametric Morphism elt : (@In elt)
 with signature E.eq ==> Equal ==> iff as In_m.
Proof.
unfold Equal; intros k k' Hk m m' Hm.
rewrite (In_iff m Hk), in_find_iff, in_find_iff, Hm; intuition.
Qed.

Add Parametric Morphism elt : (@MapsTo elt)
 with signature E.eq ==> eq ==> Equal ==> iff as MapsTo_m.
Proof.
unfold Equal; intros k k' Hk e m m' Hm.
rewrite (MapsTo_iff m e Hk), find_mapsto_iff, find_mapsto_iff, Hm;
 intuition.
Qed.

Add Parametric Morphism elt : (@Empty elt)
 with signature Equal ==> iff as Empty_m.
Proof.
unfold Empty; intros m m' Hm; intuition.
rewrite <-Hm in H0; eapply H, H0.
rewrite Hm in H0; eapply H, H0.
Qed.

Add Parametric Morphism elt : (@is_empty elt)
 with signature Equal ==> eq as is_empty_m.
Proof.
intros m m' Hm.
rewrite eq_bool_alt, <-is_empty_iff, <-is_empty_iff, Hm; intuition.
Qed.

Add Parametric Morphism elt : (@mem elt)
 with signature E.eq ==> Equal ==> eq as mem_m.
Proof.
intros k k' Hk m m' Hm.
rewrite eq_bool_alt, <- mem_in_iff, <-mem_in_iff, Hk, Hm; intuition.
Qed.

Add Parametric Morphism elt : (@find elt)
 with signature E.eq ==> Equal ==> eq as find_m.
Proof.
intros k k' Hk m m' Hm. rewrite eq_option_alt. intro e.
rewrite <- 2 find_mapsto_iff, Hk, Hm. split; auto.
Qed.

Add Parametric Morphism elt : (@add elt)
 with signature E.eq ==> eq ==> Equal ==> Equal as add_m.
Proof.
intros k k' Hk e m m' Hm y.
rewrite add_o, add_o; do 2 destruct eq_dec; auto.
elim n; rewrite <-Hk; auto.
elim n; rewrite Hk; auto.
Qed.

Add Parametric Morphism elt : (@remove elt)
 with signature E.eq ==> Equal ==> Equal as remove_m.
Proof.
intros k k' Hk m m' Hm y.
rewrite remove_o, remove_o; do 2 destruct eq_dec; auto.
elim n; rewrite <-Hk; auto.
elim n; rewrite Hk; auto.
Qed.

Add Parametric Morphism elt elt' : (@map elt elt')
 with signature eq ==> Equal ==> Equal as map_m.
Proof.
intros f m m' Hm y.
rewrite map_o, map_o, Hm; auto.
Qed.

(* Later: Add Morphism cardinal *)

(* old name: *)
Notation not_find_mapsto_iff := not_find_in_iff.

End WFacts_fun.

(** * Same facts for self-contained weak sets and for full maps *)

Module WFacts (M:WS) := WFacts_fun M.E M.
Module Facts := WFacts.

(** * Additional Properties for weak maps

    Results about [fold], [elements], induction principles...
*)

Module WProperties_fun (E:DecidableType)(M:WSfun E).
 Module Import F:=WFacts_fun E M.
 Import M.

 Section Elt.
  Variable elt:Type.

  Definition Add x (e:elt) m m' := forall y, find y m' = find y (add x e m).

  Notation eqke := (@eq_key_elt elt).
  Notation eqk := (@eq_key elt).

  Instance eqk_equiv : Equivalence eqk.
  Proof. unfold eq_key; split; eauto. Qed.
  
  Instance eqke_equiv : Equivalence eqke.
  Proof.
   unfold eq_key_elt; split; repeat red; firstorder.
   eauto with *.
   congruence.
  Qed.

  (** Complements about InA, NoDupA and findA *)

  Lemma InA_eqke_eqk : forall k1 k2 e1 e2 l,
    E.eq k1 k2 -> InA eqke (k1,e1) l -> InA eqk (k2,e2) l.
  Proof.
  intros k1 k2 e1 e2 l Hk. rewrite 2 InA_alt.
  intros ((k',e') & (Hk',He') & H); simpl in *.
  exists (k',e'); split; auto.
  red; simpl; eauto.
  Qed.

  Lemma NoDupA_eqk_eqke : forall l, NoDupA eqk l -> NoDupA eqke l.
  Proof.
  induction 1; auto.
  constructor; auto.
  destruct x as (k,e).
  eauto using InA_eqke_eqk.
  Qed.

  Lemma findA_rev : forall l k, NoDupA eqk l ->
    findA (eqb k) l = findA (eqb k) (rev l).
  Proof.
  intros.
  case_eq (findA (eqb k) l).
  intros. symmetry.
  unfold eqb.
  rewrite <- findA_NoDupA, InA_rev, findA_NoDupA
   by (eauto using NoDupA_rev with *); eauto.
  case_eq (findA (eqb k) (rev l)); auto.
  intros e.
  unfold eqb.
  rewrite <- findA_NoDupA, InA_rev, findA_NoDupA
   by (eauto using NoDupA_rev with *).
  intro Eq; rewrite Eq; auto.
  Qed.

  (** * Elements *)

  Lemma elements_Empty : forall m:t elt, Empty m <-> elements m = nil.
  Proof.
  intros.
  unfold Empty.
  split; intros.
  assert (forall a, ~ List.In a (elements m)).
   red; intros.
   apply (H (fst a) (snd a)).
   rewrite elements_mapsto_iff.
   rewrite InA_alt; exists a; auto.
   split; auto; split; auto.
  destruct (elements m); auto.
  elim (H0 p); simpl; auto.
  red; intros.
  rewrite elements_mapsto_iff in H0.
  rewrite InA_alt in H0; destruct H0.
  rewrite H in H0; destruct H0 as (_,H0); inversion H0.
  Qed.

  Lemma elements_empty : elements (@empty elt) = nil.
  Proof.
  rewrite <-elements_Empty; apply empty_1.
  Qed.

  (** * Conversions between maps and association lists. *)

  Definition uncurry {U V W : Type} (f : U -> V -> W) : U*V -> W :=
   fun p => f (fst p) (snd p).

  Definition of_list (l : list (key*elt)) :=
    List.fold_right (uncurry (@add _)) (empty _) l.

  Definition to_list := elements.

  Lemma of_list_1 : forall l k e,
    NoDupA eqk l ->
    (MapsTo k e (of_list l) <-> InA eqke (k,e) l).
  Proof.
  induction l as [|(k',e') l IH]; simpl; intros k e Hnodup.
  rewrite empty_mapsto_iff, InA_nil; intuition.
  unfold uncurry; simpl.
  inversion_clear Hnodup as [| ? ? Hnotin Hnodup'].
  specialize (IH k e Hnodup'); clear Hnodup'.
  rewrite add_mapsto_iff, InA_cons, <- IH.
  unfold eq_key_elt at 1; simpl.
  split; destruct 1 as [H|H]; try (intuition;fail).
  destruct (eq_dec k k'); [left|right]; split; auto.
  contradict Hnotin.
  apply InA_eqke_eqk with k e; intuition.
  Qed.

  Lemma of_list_1b : forall l k,
    NoDupA eqk l ->
    find k (of_list l) = findA (eqb k) l.
  Proof.
  induction l as [|(k',e') l IH]; simpl; intros k Hnodup.
  apply empty_o.
  unfold uncurry; simpl.
  inversion_clear Hnodup as [| ? ? Hnotin Hnodup'].
  specialize (IH k Hnodup'); clear Hnodup'.
  rewrite add_o, IH.
  unfold eqb; do 2 destruct eq_dec; auto; elim n; eauto.
  Qed.

  Lemma of_list_2 : forall l, NoDupA eqk l ->
    equivlistA eqke l (to_list (of_list l)).
  Proof.
  intros l Hnodup (k,e).
  rewrite <- elements_mapsto_iff, of_list_1; intuition.
  Qed.

  Lemma of_list_3 : forall s, Equal (of_list (to_list s)) s.
  Proof.
  intros s k.
  rewrite of_list_1b, elements_o; auto.
  apply elements_3w.
  Qed.

  (** * Fold *)

  (** Alternative specification via [fold_right] *)

  Lemma fold_spec_right m (A:Type)(i:A)(f : key -> elt -> A -> A) :
    fold f m i = List.fold_right (uncurry f) i (rev (elements m)).
  Proof.
   rewrite fold_1. symmetry. apply fold_left_rev_right.
  Qed.

  (** ** Induction principles about fold contributed by S. Lescuyer *)

  (** In the following lemma, the step hypothesis is deliberately restricted
      to the precise map m we are considering. *)

  Lemma fold_rec :
    forall (A:Type)(P : t elt -> A -> Type)(f : key -> elt -> A -> A),
     forall (i:A)(m:t elt),
      (forall m, Empty m -> P m i) ->
      (forall k e a m' m'', MapsTo k e m -> ~In k m' ->
         Add k e m' m'' -> P m' a -> P m'' (f k e a)) ->
      P m (fold f m i).
  Proof.
  intros A P f i m Hempty Hstep.
  rewrite fold_spec_right.
  set (F:=uncurry f).
  set (l:=rev (elements m)).
  assert (Hstep' : forall k e a m' m'', InA eqke (k,e) l -> ~In k m' ->
             Add k e m' m'' -> P m' a -> P m'' (F (k,e) a)).
   intros k e a m' m'' H ? ? ?; eapply Hstep; eauto.
   revert H; unfold l; rewrite InA_rev, elements_mapsto_iff; auto with *.
  assert (Hdup : NoDupA eqk l).
   unfold l. apply NoDupA_rev; try red; unfold eq_key ; eauto with *.
   apply elements_3w.
  assert (Hsame : forall k, find k m = findA (eqb k) l).
   intros k. unfold l. rewrite elements_o, findA_rev; auto.
   apply elements_3w.
  clearbody l. clearbody F. clear Hstep f. revert m Hsame. induction l.
  (* empty *)
  intros m Hsame; simpl.
  apply Hempty. intros k e.
  rewrite find_mapsto_iff, Hsame; simpl; discriminate.
  (* step *)
  intros m Hsame; destruct a as (k,e); simpl.
  apply Hstep' with (of_list l); auto.
   rewrite InA_cons; left; red; auto.
   inversion_clear Hdup. contradict H. destruct H as (e',He').
   apply InA_eqke_eqk with k e'; auto.
   rewrite <- of_list_1; auto.
   intro k'. rewrite Hsame, add_o, of_list_1b. simpl.
   unfold eqb. do 2 destruct eq_dec; auto; elim n; eauto.
   inversion_clear Hdup; auto.
  apply IHl.
   intros; eapply Hstep'; eauto.
   inversion_clear Hdup; auto.
   intros; apply of_list_1b. inversion_clear Hdup; auto.
  Qed.

  (** Same, with [empty] and [add] instead of [Empty] and [Add]. In this
      case, [P] must be compatible with equality of sets *)

  Theorem fold_rec_bis :
    forall (A:Type)(P : t elt -> A -> Type)(f : key -> elt -> A -> A),
     forall (i:A)(m:t elt),
     (forall m m' a, Equal m m' -> P m a -> P m' a) ->
     (P (empty _) i) ->
     (forall k e a m', MapsTo k e m -> ~In k m' ->
       P m' a -> P (add k e m') (f k e a)) ->
     P m (fold f m i).
  Proof.
  intros A P f i m Pmorphism Pempty Pstep.
  apply fold_rec; intros.
  apply Pmorphism with (empty _); auto. intro k. rewrite empty_o.
  case_eq (find k m0); auto; intros e'; rewrite <- find_mapsto_iff.
  intro H'; elim (H k e'); auto.
  apply Pmorphism with (add k e m'); try intro; auto.
  Qed.

  Lemma fold_rec_nodep :
    forall (A:Type)(P : A -> Type)(f : key -> elt -> A -> A)(i:A)(m:t elt),
     P i -> (forall k e a, MapsTo k e m -> P a -> P (f k e a)) ->
     P (fold f m i).
  Proof.
  intros; apply fold_rec_bis with (P:=fun _ => P); auto.
  Qed.

  (** [fold_rec_weak] is a weaker principle than [fold_rec_bis] :
      the step hypothesis must here be applicable anywhere.
      At the same time, it looks more like an induction principle,
      and hence can be easier to use. *)

  Lemma fold_rec_weak :
    forall (A:Type)(P : t elt -> A -> Type)(f : key -> elt -> A -> A)(i:A),
    (forall m m' a, Equal m m' -> P m a -> P m' a) ->
    P (empty _) i ->
    (forall k e a m, ~In k m -> P m a -> P (add k e m) (f k e a)) ->
    forall m, P m (fold f m i).
  Proof.
  intros; apply fold_rec_bis; auto.
  Qed.

  Lemma fold_rel :
    forall (A B:Type)(R : A -> B -> Type)
     (f : key -> elt -> A -> A)(g : key -> elt -> B -> B)(i : A)(j : B)
     (m : t elt),
     R i j ->
     (forall k e a b, MapsTo k e m -> R a b -> R (f k e a) (g k e b)) ->
     R (fold f m i) (fold g m j).
  Proof.
  intros A B R f g i j m Rempty Rstep.
  rewrite 2 fold_spec_right. set (l:=rev (elements m)).
  assert (Rstep' : forall k e a b, InA eqke (k,e) l ->
    R a b -> R (f k e a) (g k e b)) by
    (intros; apply Rstep; auto; rewrite elements_mapsto_iff, <- InA_rev; auto with *).
  clearbody l; clear Rstep m.
  induction l; simpl; auto.
  apply Rstep'; auto.
  destruct a; simpl; rewrite InA_cons; left; red; auto.
  Qed.

  (** From the induction principle on [fold], we can deduce some general
      induction principles on maps. *)

  Lemma map_induction :
   forall P : t elt -> Type,
   (forall m, Empty m -> P m) ->
   (forall m m', P m -> forall x e, ~In x m -> Add x e m m' -> P m') ->
   forall m, P m.
  Proof.
  intros. apply (@fold_rec _ (fun s _ => P s) (fun _ _ _ => tt) tt m); eauto.
  Qed.

  Lemma map_induction_bis :
   forall P : t elt -> Type,
   (forall m m', Equal m m' -> P m -> P m') ->
   P (empty _) ->
   (forall x e m, ~In x m -> P m -> P (add x e m)) ->
   forall m, P m.
  Proof.
  intros.
  apply (@fold_rec_bis _ (fun s _ => P s) (fun _ _ _ => tt) tt m); eauto.
  Qed.

  (** [fold] can be used to reconstruct the same initial set. *)

  Lemma fold_identity : forall m : t elt, Equal (fold (@add _) m (empty _)) m.
  Proof.
  intros.
  apply fold_rec with (P:=fun m acc => Equal acc m); auto with map.
  intros m' Heq k'.
  rewrite empty_o.
  case_eq (find k' m'); auto; intros e'; rewrite <- find_mapsto_iff.
  intro; elim (Heq k' e'); auto.
  intros k e a m' m'' _ _ Hadd Heq k'.
  red in Heq. rewrite Hadd, 2 add_o, Heq; auto.
  Qed.

  Section Fold_More.

  (** ** Additional properties of fold *)

  (** When a function [f] is compatible and allows transpositions, we can
      compute [fold f] in any order. *)

  Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)(f:key->elt->A->A).

  (** This is more convenient than a [compat_op eqke ...].
      In fact, every [compat_op], [compat_bool], etc, should
      become a [Proper] someday. *)
  Hypothesis Comp : Proper (E.eq==>eq==>eqA==>eqA) f.

  Lemma fold_init :
   forall m i i', eqA i i' -> eqA (fold f m i) (fold f m i').
  Proof.
  intros. apply fold_rel with (R:=eqA); auto.
  intros. apply Comp; auto.
  Qed.

  Lemma fold_Empty :
   forall m i, Empty m -> eqA (fold f m i) i.
  Proof.
  intros. apply fold_rec_nodep with (P:=fun a => eqA a i).
  reflexivity.
  intros. elim (H k e); auto.
  Qed.

  (** As noticed by P. Casteran, asking for the general [SetoidList.transpose]
      here is too restrictive. Think for instance of [f] being [M.add] :
      in general, [M.add k e (M.add k e' m)] is not equivalent to
      [M.add k e' (M.add k e m)]. Fortunately, we will never encounter this
      situation during a real [fold], since the keys received by this [fold]
      are unique. Hence we can ask the transposition property to hold only
      for non-equal keys.

      This idea could be push slightly further, by asking the transposition
      property to hold only for (non-equal) keys living in the map given to
      [fold]. Please contact us if you need such a version.

      FSets could also benefit from a restricted [transpose], but for this
      case the gain is unclear. *)

  Definition transpose_neqkey :=
    forall k k' e e' a, ~E.eq k k' ->
      eqA (f k e (f k' e' a)) (f k' e' (f k e a)).

  Hypothesis Tra : transpose_neqkey.

  Lemma fold_commutes : forall i m k e, ~In k m ->
   eqA (fold f m (f k e i)) (f k e (fold f m i)).
  Proof.
  intros i m k e Hnotin.
  apply fold_rel with (R:= fun a b => eqA a (f k e b)); auto.
  reflexivity.
  intros.
  transitivity (f k0 e0 (f k e b)).
  apply Comp; auto.
  apply Tra; auto.
  contradict Hnotin; rewrite <- Hnotin; exists e0; auto.
  Qed.

  Hint Resolve NoDupA_eqk_eqke NoDupA_rev elements_3w : map.

  Lemma fold_Equal : forall m1 m2 i, Equal m1 m2 ->
   eqA (fold f m1 i) (fold f m2 i).
  Proof.
  intros.
  rewrite 2 fold_spec_right.
  assert (NoDupA eqk (rev (elements m1))) by (auto with *).
  assert (NoDupA eqk (rev (elements m2))) by (auto with *).
  apply fold_right_equivlistA_restr with (R:=complement eqk)(eqA:=eqke);
   auto with *.
  intros (k1,e1) (k2,e2) (Hk,He) a1 a2 Ha; simpl in *; apply Comp; auto.
  unfold complement, eq_key, eq_key_elt; repeat red. intuition eauto.
  intros (k,e) (k',e'); unfold eq_key, uncurry; simpl; auto.
  rewrite <- NoDupA_altdef; auto.
  intros (k,e).
  rewrite 2 InA_rev, <- 2 elements_mapsto_iff, 2 find_mapsto_iff, H;
   auto with *.
  Qed.

  Lemma fold_Add : forall m1 m2 k e i, ~In k m1 -> Add k e m1 m2 ->
   eqA (fold f m2 i) (f k e (fold f m1 i)).
  Proof.
  intros.
  rewrite 2 fold_spec_right.
  set (f':=uncurry f).
  change (f k e (fold_right f' i (rev (elements m1))))
   with (f' (k,e) (fold_right f' i (rev (elements m1)))).
  assert (NoDupA eqk (rev (elements m1))) by (auto with *).
  assert (NoDupA eqk (rev (elements m2))) by (auto with *).
  apply fold_right_add_restr with
   (R:=complement eqk)(eqA:=eqke)(eqB:=eqA); auto with *.
  intros (k1,e1) (k2,e2) (Hk,He) a a' Ha; unfold f'; simpl in *. apply Comp; auto.
  unfold complement, eq_key_elt, eq_key; repeat red; intuition eauto.
  unfold f'; intros (k1,e1) (k2,e2); unfold eq_key, uncurry; simpl; auto.
  rewrite <- NoDupA_altdef; auto.
  rewrite InA_rev, <- elements_mapsto_iff by (auto with *). firstorder.
  intros (a,b).
  rewrite InA_cons, 2 InA_rev, <- 2 elements_mapsto_iff,
   2 find_mapsto_iff by (auto with *).
  unfold eq_key_elt; simpl.
  rewrite H0.
  rewrite add_o.
  destruct (eq_dec k a) as [EQ|NEQ]; split; auto.
  intros EQ'; inversion EQ'; auto.
  intuition; subst; auto.
  elim H. exists b; rewrite EQ; auto with map.
  intuition.
  elim NEQ; auto.
  Qed.

  Lemma fold_add : forall m k e i, ~In k m ->
   eqA (fold f (add k e m) i) (f k e (fold f m i)).
  Proof.
  intros. apply fold_Add; try red; auto.
  Qed.

  End Fold_More.

  (** * Cardinal *)

  Lemma cardinal_fold : forall m : t elt,
   cardinal m = fold (fun _ _ => S) m 0.
  Proof.
  intros; rewrite cardinal_1, fold_1.
  symmetry; apply fold_left_length; auto.
  Qed.

  Lemma cardinal_Empty : forall m : t elt,
   Empty m <-> cardinal m = 0.
  Proof.
  intros.
  rewrite cardinal_1, elements_Empty.
  destruct (elements m); intuition; discriminate.
  Qed.

  Lemma Equal_cardinal : forall m m' : t elt,
    Equal m m' -> cardinal m = cardinal m'.
  Proof.
  intros; do 2 rewrite cardinal_fold.
  apply fold_Equal with (eqA:=eq); compute; auto.
  Qed.

  Lemma cardinal_1 : forall m : t elt, Empty m -> cardinal m = 0.
  Proof.
  intros; rewrite <- cardinal_Empty; auto.
  Qed.

  Lemma cardinal_2 :
    forall m m' x e, ~ In x m -> Add x e m m' -> cardinal m' = S (cardinal m).
  Proof.
  intros; do 2 rewrite cardinal_fold.
  change S with ((fun _ _ => S) x e).
  apply fold_Add with (eqA:=eq); compute; auto.
  Qed.

  Lemma cardinal_inv_1 : forall m : t elt,
   cardinal m = 0 -> Empty m.
  Proof.
  intros; rewrite cardinal_Empty; auto.
  Qed.
  Hint Resolve cardinal_inv_1 : map.

  Lemma cardinal_inv_2 :
   forall m n, cardinal m = S n -> { p : key*elt | MapsTo (fst p) (snd p) m }.
  Proof.
  intros; rewrite M.cardinal_1 in *.
  generalize (elements_mapsto_iff m).
  destruct (elements m); try discriminate.
  exists p; auto.
  rewrite H0; destruct p; simpl; auto.
  constructor; red; auto.
  Qed.

  Lemma cardinal_inv_2b :
   forall m, cardinal m <> 0 -> { p : key*elt | MapsTo (fst p) (snd p) m }.
  Proof.
  intros.
  generalize (@cardinal_inv_2 m); destruct cardinal.
  elim H;auto.
  eauto.
  Qed.

  (** * Additional notions over maps *)

  Definition Disjoint (m m' : t elt) :=
   forall k, ~(In k m /\ In k m').

  Definition Partition (m m1 m2 : t elt) :=
    Disjoint m1 m2 /\
    (forall k e, MapsTo k e m <-> MapsTo k e m1 \/ MapsTo k e m2).

  (** * Emulation of some functions lacking in the interface *)

  Definition filter (f : key -> elt -> bool)(m : t elt) :=
   fold (fun k e m => if f k e then add k e m else m) m (empty _).

  Definition for_all (f : key -> elt -> bool)(m : t elt) :=
   fold (fun k e b => if f k e then b else false) m true.

  Definition exists_ (f : key -> elt -> bool)(m : t elt) :=
   fold (fun k e b => if f k e then true else b) m false.

  Definition partition (f : key -> elt -> bool)(m : t elt) :=
   (filter f m, filter (fun k e => negb (f k e)) m).

  (** [update] adds to [m1] all the bindings of [m2]. It can be seen as
     an [union] operator which gives priority to its 2nd argument
     in case of binding conflit. *)

  Definition update (m1 m2 : t elt) := fold (@add _) m2 m1.

  (** [restrict] keeps from [m1] only the bindings whose key is in [m2].
      It can be seen as an [inter] operator, with priority to its 1st argument
      in case of binding conflit. *)

  Definition restrict (m1 m2 : t elt) := filter (fun k _ => mem k m2) m1.

  (** [diff] erases from [m1] all bindings whose key is in [m2]. *)

  Definition diff (m1 m2 : t elt) := filter (fun k _ => negb (mem k m2)) m1.

  Section Specs.
  Variable f : key -> elt -> bool.
  Hypothesis Hf : Proper (E.eq==>eq==>eq) f.

  Lemma filter_iff : forall m k e,
   MapsTo k e (filter f m) <-> MapsTo k e m /\ f k e = true.
  Proof.
  unfold filter.
  set (f':=fun k e m => if f k e then add k e m else m).
  intro m. pattern m, (fold f' m (empty _)). apply fold_rec.

  intros m' Hm' k e. rewrite empty_mapsto_iff. intuition.
  elim (Hm' k e); auto.

  intros k e acc m1 m2 Hke Hn Hadd IH k' e'.
  change (Equal m2 (add k e m1)) in Hadd; rewrite Hadd.
  unfold f'; simpl.
  case_eq (f k e); intros Hfke; simpl;
   rewrite !add_mapsto_iff, IH; clear IH; intuition.
  rewrite <- Hfke; apply Hf; auto.
  destruct (eq_dec k k') as [Hk|Hk]; [left|right]; auto.
  elim Hn; exists e'; rewrite Hk; auto.
  assert (f k e = f k' e') by (apply Hf; auto). congruence.
  Qed.

  Lemma for_all_iff : forall m,
   for_all f m = true <-> (forall k e, MapsTo k e m -> f k e = true).
  Proof.
  unfold for_all.
  set (f':=fun k e b => if f k e then b else false).
  intro m. pattern m, (fold f' m true). apply fold_rec.

  intros m' Hm'. split; auto. intros _ k e Hke. elim (Hm' k e); auto.

  intros k e b m1 m2 _ Hn Hadd IH. clear m.
  change (Equal m2 (add k e m1)) in Hadd.
  unfold f'; simpl. case_eq (f k e); intros Hfke.
  (* f k e = true *)
  rewrite IH. clear IH. split; intros Hmapsto k' e' Hke'.
  rewrite Hadd, add_mapsto_iff in Hke'.
  destruct Hke' as [(?,?)|(?,?)]; auto.
  rewrite <- Hfke; apply Hf; auto.
  apply Hmapsto. rewrite Hadd, add_mapsto_iff; right; split; auto.
  contradict Hn; exists e'; rewrite Hn; auto.
  (* f k e = false *)
  split; try discriminate.
  intros Hmapsto. rewrite <- Hfke. apply Hmapsto.
  rewrite Hadd, add_mapsto_iff; auto.
  Qed.

  Lemma exists_iff : forall m,
   exists_ f m = true <->
   (exists p, MapsTo (fst p) (snd p) m /\ f (fst p) (snd p) = true).
  Proof.
  unfold exists_.
  set (f':=fun k e b => if f k e then true else b).
  intro m. pattern m, (fold f' m false). apply fold_rec.

  intros m' Hm'. split; try discriminate.
  intros ((k,e),(Hke,_)); simpl in *. elim (Hm' k e); auto.

  intros k e b m1 m2 _ Hn Hadd IH. clear m.
  change (Equal m2 (add k e m1)) in Hadd.
  unfold f'; simpl. case_eq (f k e); intros Hfke.
  (* f k e = true *)
  split; [intros _|auto].
  exists (k,e); simpl; split; auto.
  rewrite Hadd, add_mapsto_iff; auto.
  (* f k e = false *)
  rewrite IH. clear IH. split; intros ((k',e'),(Hke1,Hke2)); simpl in *.
  exists (k',e'); simpl; split; auto.
  rewrite Hadd, add_mapsto_iff; right; split; auto.
  contradict Hn. exists e'; rewrite Hn; auto.
  rewrite Hadd, add_mapsto_iff in Hke1. destruct Hke1 as [(?,?)|(?,?)].
  assert (f k' e' = f k e) by (apply Hf; auto). congruence.
  exists (k',e'); auto.
  Qed.

  End Specs.

  Lemma Disjoint_alt : forall m m',
   Disjoint m m' <->
   (forall k e e', MapsTo k e m -> MapsTo k e' m' -> False).
  Proof.
  unfold Disjoint; split.
  intros H k v v' H1 H2.
  apply H with k; split.
  exists v; trivial.
  exists v'; trivial.
  intros H k ((v,Hv),(v',Hv')).
  eapply H; eauto.
  Qed.

  Section Partition.
  Variable f : key -> elt -> bool.
  Hypothesis Hf : Proper (E.eq==>eq==>eq) f.

  Lemma partition_iff_1 : forall m m1 k e,
   m1 = fst (partition f m) ->
   (MapsTo k e m1 <-> MapsTo k e m /\ f k e = true).
  Proof.
  unfold partition; simpl; intros. subst m1.
  apply filter_iff; auto.
  Qed.

  Lemma partition_iff_2 : forall m m2 k e,
   m2 = snd (partition f m) ->
   (MapsTo k e m2 <-> MapsTo k e m /\ f k e = false).
  Proof.
  unfold partition; simpl; intros. subst m2.
  rewrite filter_iff.
  split; intros (H,H'); split; auto.
  destruct (f k e); simpl in *; auto.
  rewrite H'; auto.
  repeat red; intros. f_equal. apply Hf; auto.
  Qed.

  Lemma partition_Partition : forall m m1 m2,
   partition f m = (m1,m2) -> Partition m m1 m2.
  Proof.
  intros. split.
  rewrite Disjoint_alt. intros k e e'.
  rewrite (@partition_iff_1 m m1), (@partition_iff_2 m m2)
   by (rewrite H; auto).
  intros (U,V) (W,Z). rewrite <- (MapsTo_fun U W) in Z; congruence.
  intros k e.
  rewrite (@partition_iff_1 m m1), (@partition_iff_2 m m2)
   by (rewrite H; auto).
  destruct (f k e); intuition.
  Qed.

  End Partition.

  Lemma Partition_In : forall m m1 m2 k,
   Partition m m1 m2 -> In k m -> {In k m1}+{In k m2}.
  Proof.
  intros m m1 m2 k Hm Hk.
  destruct (In_dec m1 k) as [H|H]; [left|right]; auto.
  destruct Hm as (Hm,Hm').
  destruct Hk as (e,He); rewrite Hm' in He; destruct He.
  elim H; exists e; auto.
  exists e; auto.
  Defined.

  Lemma Disjoint_sym : forall m1 m2, Disjoint m1 m2 -> Disjoint m2 m1.
  Proof.
  intros m1 m2 H k (H1,H2). elim (H k); auto.
  Qed.

  Lemma Partition_sym : forall m m1 m2,
   Partition m m1 m2 -> Partition m m2 m1.
  Proof.
  intros m m1 m2 (H,H'); split.
  apply Disjoint_sym; auto.
  intros; rewrite H'; intuition.
  Qed.

  Lemma Partition_Empty : forall m m1 m2, Partition m m1 m2 ->
   (Empty m <-> (Empty m1 /\ Empty m2)).
  Proof.
  intros m m1 m2 (Hdisj,Heq). split.
  intro He.
  split; intros k e Hke; elim (He k e); rewrite Heq; auto.
  intros (He1,He2) k e Hke. rewrite Heq in Hke. destruct Hke.
  elim (He1 k e); auto.
  elim (He2 k e); auto.
  Qed.

  Lemma Partition_Add :
    forall m m' x e , ~In x m -> Add x e m m' ->
    forall m1 m2, Partition m' m1 m2 ->
     exists m3, (Add x e m3 m1 /\ Partition m m3 m2 \/
                 Add x e m3 m2 /\ Partition m m1 m3).
  Proof.
  unfold Partition. intros m m' x e Hn Hadd m1 m2 (Hdisj,Hor).
  assert (Heq : Equal m (remove x m')).
   change (Equal m' (add x e m)) in Hadd. rewrite Hadd.
   intro k. rewrite remove_o, add_o.
   destruct eq_dec as [He|Hne]; auto.
   rewrite <- He, <- not_find_in_iff; auto.
  assert (H : MapsTo x e m').
   change (Equal m' (add x e m)) in Hadd; rewrite Hadd.
   apply add_1; auto.
  rewrite Hor in H; destruct H.

  (* first case : x in m1 *)
  exists (remove x m1); left. split; [|split].
  (* add *)
  change (Equal m1 (add x e (remove x m1))).
  intro k.
  rewrite add_o, remove_o.
  destruct eq_dec as [He|Hne]; auto.
  rewrite <- He; apply find_1; auto.
  (* disjoint *)
  intros k (H1,H2). elim (Hdisj k). split; auto.
  rewrite remove_in_iff in H1; destruct H1; auto.
  (* mapsto *)
  intros k' e'.
  rewrite Heq, 2 remove_mapsto_iff, Hor.
  intuition.
  elim (Hdisj x); split; [exists e|exists e']; auto.
  apply MapsTo_1 with k'; auto.

  (* second case : x in m2 *)
  exists (remove x m2); right. split; [|split].
  (* add *)
  change (Equal m2 (add x e (remove x m2))).
  intro k.
  rewrite add_o, remove_o.
  destruct eq_dec as [He|Hne]; auto.
  rewrite <- He; apply find_1; auto.
  (* disjoint *)
  intros k (H1,H2). elim (Hdisj k). split; auto.
  rewrite remove_in_iff in H2; destruct H2; auto.
  (* mapsto *)
  intros k' e'.
  rewrite Heq, 2 remove_mapsto_iff, Hor.
  intuition.
  elim (Hdisj x); split; [exists e'|exists e]; auto.
  apply MapsTo_1 with k'; auto.
  Qed.

  Lemma Partition_fold :
   forall (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)(f:key->elt->A->A),
   Proper (E.eq==>eq==>eqA==>eqA) f ->
   transpose_neqkey eqA f ->
   forall m m1 m2 i,
   Partition m m1 m2 ->
   eqA (fold f m i) (fold f m1 (fold f m2 i)).
  Proof.
  intros A eqA st f Comp Tra.
  induction m as [m Hm|m m' IH k e Hn Hadd] using map_induction.

  intros m1 m2 i Hp. rewrite (fold_Empty (eqA:=eqA)); auto.
  rewrite (Partition_Empty Hp) in Hm. destruct Hm.
  rewrite 2 (fold_Empty (eqA:=eqA)); auto. reflexivity.

  intros m1 m2 i Hp.
  destruct (Partition_Add Hn Hadd Hp) as (m3,[(Hadd',Hp')|(Hadd',Hp')]).
  (* fst case: m3 is (k,e)::m1 *)
  assert (~In k m3).
   contradict Hn. destruct Hn as (e',He').
   destruct Hp' as (Hp1,Hp2). exists e'. rewrite Hp2; auto.
  transitivity (f k e (fold f m i)).
  apply fold_Add with (eqA:=eqA); auto.
  symmetry.
  transitivity (f k e (fold f m3 (fold f m2 i))).
  apply fold_Add with (eqA:=eqA); auto.
  apply Comp; auto.
  symmetry; apply IH; auto.
  (* snd case: m3 is (k,e)::m2 *)
  assert (~In k m3).
   contradict Hn. destruct Hn as (e',He').
   destruct Hp' as (Hp1,Hp2). exists e'. rewrite Hp2; auto.
  assert (~In k m1).
   contradict Hn. destruct Hn as (e',He').
   destruct Hp' as (Hp1,Hp2). exists e'. rewrite Hp2; auto.
  transitivity (f k e (fold f m i)).
  apply fold_Add with (eqA:=eqA); auto.
  transitivity (f k e (fold f m1 (fold f m3 i))).
  apply Comp; auto using IH.
  transitivity (fold f m1 (f k e (fold f m3 i))).
  symmetry.
  apply fold_commutes with (eqA:=eqA); auto.
  apply fold_init with (eqA:=eqA); auto.
  symmetry.
  apply fold_Add with (eqA:=eqA); auto.
  Qed.

  Lemma Partition_cardinal : forall m m1 m2, Partition m m1 m2 ->
   cardinal m = cardinal m1 + cardinal m2.
  Proof.
  intros.
  rewrite (cardinal_fold m), (cardinal_fold m1).
  set (f:=fun (_:key)(_:elt)=>S).
  setoid_replace (fold f m 0) with (fold f m1 (fold f m2 0)).
  rewrite <- cardinal_fold.
  apply fold_rel with (R:=fun u v => u = v + cardinal m2); simpl; auto.
  apply Partition_fold with (eqA:=eq); repeat red; auto.
  Qed.

  Lemma Partition_partition : forall m m1 m2, Partition m m1 m2 ->
    let f := fun k (_:elt) => mem k m1 in
   Equal m1 (fst (partition f m)) /\ Equal m2 (snd (partition f m)).
  Proof.
  intros m m1 m2 Hm f.
  assert (Hf : Proper (E.eq==>eq==>eq) f).
   intros k k' Hk e e' _; unfold f; rewrite Hk; auto.
  set (m1':= fst (partition f m)).
  set (m2':= snd (partition f m)).
  split; rewrite Equal_mapsto_iff; intros k e.
  rewrite (@partition_iff_1 f Hf m m1') by auto.
  unfold f.
  rewrite <- mem_in_iff.
  destruct Hm as (Hm,Hm').
  rewrite Hm'.
  intuition.
  exists e; auto.
  elim (Hm k); split; auto; exists e; auto.
  rewrite (@partition_iff_2 f Hf m m2') by auto.
  unfold f.
  rewrite <- not_mem_in_iff.
  destruct Hm as (Hm,Hm').
  rewrite Hm'.
  intuition.
  elim (Hm k); split; auto; exists e; auto.
  elim H1; exists e; auto.
  Qed.

  Lemma update_mapsto_iff : forall m m' k e,
   MapsTo k e (update m m') <->
    (MapsTo k e m' \/ (MapsTo k e m /\ ~In k m')).
  Proof.
  unfold update.
  intros m m'.
  pattern m', (fold (@add _) m' m). apply fold_rec.

  intros m0 Hm0 k e.
  assert (~In k m0) by (intros (e0,He0); apply (Hm0 k e0); auto).
  intuition.
  elim (Hm0 k e); auto.

  intros k e m0 m1 m2 _ Hn Hadd IH k' e'.
  change (Equal m2 (add k e m1)) in Hadd.
  rewrite Hadd, 2 add_mapsto_iff, IH, add_in_iff. clear IH. intuition.
  Qed.

  Lemma update_dec : forall m m' k e, MapsTo k e (update m m') ->
   { MapsTo k e m' } + { MapsTo k e m /\ ~In k m'}.
  Proof.
  intros m m' k e H. rewrite update_mapsto_iff in H.
  destruct (In_dec m' k) as [H'|H']; [left|right]; intuition.
  elim H'; exists e; auto.
  Defined.

  Lemma update_in_iff : forall m m' k,
   In k (update m m') <-> In k m \/ In k m'.
  Proof.
  intros m m' k. split.
  intros (e,H); rewrite update_mapsto_iff in H.
  destruct H; [right|left]; exists e; intuition.
  destruct (In_dec m' k) as [H|H].
  destruct H as (e,H). intros _; exists e.
  rewrite update_mapsto_iff; left; auto.
  destruct 1 as [H'|H']; [|elim H; auto].
  destruct H' as (e,H'). exists e.
  rewrite update_mapsto_iff; right; auto.
  Qed.

  Lemma diff_mapsto_iff : forall m m' k e,
   MapsTo k e (diff m m') <-> MapsTo k e m /\ ~In k m'.
  Proof.
  intros m m' k e.
  unfold diff.
  rewrite filter_iff.
  intuition.
  rewrite mem_1 in *; auto; discriminate.
  intros ? ? Hk _ _ _; rewrite Hk; auto.
  Qed.

  Lemma diff_in_iff : forall m m' k,
   In k (diff m m') <-> In k m /\ ~In k m'.
  Proof.
  intros m m' k. split.
  intros (e,H); rewrite diff_mapsto_iff in H.
  destruct H; split; auto. exists e; auto.
  intros ((e,H),H'); exists e; rewrite diff_mapsto_iff; auto.
  Qed.

  Lemma restrict_mapsto_iff : forall m m' k e,
   MapsTo k e (restrict m m') <-> MapsTo k e m /\ In k m'.
  Proof.
  intros m m' k e.
  unfold restrict.
  rewrite filter_iff.
  intuition.
  intros ? ? Hk _ _ _; rewrite Hk; auto.
  Qed.

  Lemma restrict_in_iff : forall m m' k,
   In k (restrict m m') <-> In k m /\ In k m'.
  Proof.
  intros m m' k. split.
  intros (e,H); rewrite restrict_mapsto_iff in H.
  destruct H; split; auto. exists e; auto.
  intros ((e,H),H'); exists e; rewrite restrict_mapsto_iff; auto.
  Qed.

  (** specialized versions analyzing only keys (resp. elements) *)

  Definition filter_dom (f : key -> bool) := filter (fun k _ => f k).
  Definition filter_range (f : elt -> bool) := filter (fun _ => f).
  Definition for_all_dom (f : key -> bool) := for_all (fun k _ => f k).
  Definition for_all_range (f : elt -> bool) := for_all (fun _ => f).
  Definition exists_dom (f : key -> bool) := exists_ (fun k _ => f k).
  Definition exists_range (f : elt -> bool) := exists_ (fun _ => f).
  Definition partition_dom (f : key -> bool) := partition (fun k _ => f k).
  Definition partition_range (f : elt -> bool) := partition (fun _ => f).

 End Elt.

 Add Parametric Morphism elt : (@cardinal elt)
   with signature Equal ==> eq as cardinal_m.
 Proof. intros; apply Equal_cardinal; auto. Qed.

 Add Parametric Morphism elt : (@Disjoint elt)
   with signature Equal ==> Equal ==> iff as Disjoint_m.
 Proof.
  intros m1 m1' Hm1 m2 m2' Hm2. unfold Disjoint. split; intros.
  rewrite <- Hm1, <- Hm2; auto.
  rewrite Hm1, Hm2; auto.
 Qed.

 Add Parametric Morphism elt : (@Partition elt)
   with signature Equal ==> Equal ==> Equal ==> iff as Partition_m.
 Proof.
  intros m1 m1' Hm1 m2 m2' Hm2 m3 m3' Hm3. unfold Partition.
  rewrite <- Hm2, <- Hm3.
  split; intros (H,H'); split; auto; intros.
  rewrite <- Hm1, <- Hm2, <- Hm3; auto.
  rewrite Hm1, Hm2, Hm3; auto.
 Qed.

 Add Parametric Morphism elt : (@update elt)
   with signature Equal ==> Equal ==> Equal as update_m.
 Proof.
  intros m1 m1' Hm1 m2 m2' Hm2.
  setoid_replace (update m1 m2) with (update m1' m2); unfold update.
  apply fold_Equal with (eqA:=Equal); auto.
  intros k k' Hk e e' He m m' Hm; rewrite Hk,He,Hm; red; auto.
  intros k k' e e' i Hneq x.
  rewrite !add_o; do 2 destruct eq_dec; auto. elim Hneq; eauto.
  apply fold_init with (eqA:=Equal); auto.
  intros k k' Hk e e' He m m' Hm; rewrite Hk,He,Hm; red; auto.
 Qed.

 Add Parametric Morphism elt : (@restrict elt)
   with signature Equal ==> Equal ==> Equal as restrict_m.
 Proof.
  intros m1 m1' Hm1 m2 m2' Hm2.
  setoid_replace (restrict m1 m2) with (restrict m1' m2);
   unfold restrict, filter.
  apply fold_rel with (R:=Equal); try red; auto.
   intros k e i i' H Hii' x.
   pattern (mem k m2); rewrite Hm2. (* UGLY, see with Matthieu *)
   destruct mem; rewrite Hii'; auto.
  apply fold_Equal with (eqA:=Equal); auto.
   intros k k' Hk e e' He m m' Hm; simpl in *.
   pattern (mem k m2); rewrite Hk. (* idem *)
   destruct mem; rewrite ?Hk,?He,Hm; red; auto.
   intros k k' e e' i Hneq x.
   case_eq (mem k m2); case_eq (mem k' m2); intros; auto.
   rewrite !add_o; do 2 destruct eq_dec; auto. elim Hneq; eauto.
 Qed.

 Add Parametric Morphism elt : (@diff elt)
   with signature Equal ==> Equal ==> Equal as diff_m.
 Proof.
  intros m1 m1' Hm1 m2 m2' Hm2.
  setoid_replace (diff m1 m2) with (diff m1' m2);
   unfold diff, filter.
  apply fold_rel with (R:=Equal); try red; auto.
   intros k e i i' H Hii' x.
   pattern (mem k m2); rewrite Hm2. (* idem *)
   destruct mem; simpl; rewrite Hii'; auto.
  apply fold_Equal with (eqA:=Equal); auto.
   intros k k' Hk e e' He m m' Hm; simpl in *.
   pattern (mem k m2); rewrite Hk. (* idem *)
   destruct mem; simpl; rewrite ?Hk,?He,Hm; red; auto.
   intros k k' e e' i Hneq x.
   case_eq (mem k m2); case_eq (mem k' m2); intros; simpl; auto.
   rewrite !add_o; do 2 destruct eq_dec; auto. elim Hneq; eauto.
 Qed.

End WProperties_fun.

(** * Same Properties for self-contained weak maps and for full maps *)

Module WProperties (M:WS) := WProperties_fun M.E M.
Module Properties := WProperties.

(** * Properties specific to maps with ordered keys *)

Module OrdProperties (M:S).
 Module Import ME := OrderedTypeFacts M.E.
 Module Import O:=KeyOrderedType M.E.
 Module Import P:=Properties M.
 Import F.
 Import M.

 Section Elt.
  Variable elt:Type.

  Notation eqke := (@eqke elt).
  Notation eqk := (@eqk elt).
  Notation ltk := (@ltk elt).
  Notation cardinal := (@cardinal elt).
  Notation Equal := (@Equal elt).
  Notation Add := (@Add elt).

  Definition Above x (m:t elt) := forall y, In y m -> E.lt y x.
  Definition Below x (m:t elt) := forall y, In y m -> E.lt x y.

  Section Elements.

  Lemma sort_equivlistA_eqlistA : forall l l' : list (key*elt),
   sort ltk l -> sort ltk l' -> equivlistA eqke l l' -> eqlistA eqke l l'.
  Proof.
  apply SortA_equivlistA_eqlistA; eauto with *.
  Qed.

  Ltac clean_eauto := unfold O.eqke, O.ltk; simpl; intuition; eauto.

  Definition gtb (p p':key*elt) :=
    match E.compare (fst p) (fst p') with GT _ => true | _ => false end.
  Definition leb p := fun p' => negb (gtb p p').

  Definition elements_lt p m := List.filter (gtb p) (elements m).
  Definition elements_ge p m := List.filter (leb p) (elements m).

  Lemma gtb_1 : forall p p', gtb p p' = true <-> ltk p' p.
  Proof.
   intros (x,e) (y,e'); unfold gtb, O.ltk; simpl.
   destruct (E.compare x y); intuition; try discriminate; ME.order.
  Qed.

  Lemma leb_1 : forall p p', leb p p' = true <-> ~ltk p' p.
  Proof.
   intros (x,e) (y,e'); unfold leb, gtb, O.ltk; simpl.
   destruct (E.compare x y); intuition; try discriminate; ME.order.
  Qed.

  Lemma gtb_compat : forall p, Proper (eqke==>eq) (gtb p).
  Proof.
   red; intros (x,e) (a,e') (b,e'') H; red in H; simpl in *; destruct H.
   generalize (gtb_1 (x,e) (a,e'))(gtb_1 (x,e) (b,e''));
    destruct (gtb (x,e) (a,e')); destruct (gtb (x,e) (b,e'')); auto.
   unfold O.ltk in *; simpl in *; intros.
   symmetry; rewrite H2.
   apply ME.eq_lt with a; auto.
   rewrite <- H1; auto.
   unfold O.ltk in *; simpl in *; intros.
   rewrite H1.
   apply ME.eq_lt with b; auto.
   rewrite <- H2; auto.
  Qed.

  Lemma leb_compat : forall p, Proper (eqke==>eq) (leb p).
  Proof.
   red; intros x a b H.
   unfold leb; f_equal; apply gtb_compat; auto.
  Qed.

  Hint Resolve gtb_compat leb_compat elements_3 : map.

  Lemma elements_split : forall p m,
    elements m = elements_lt p m ++ elements_ge p m.
  Proof.
  unfold elements_lt, elements_ge, leb; intros.
  apply filter_split with (eqA:=eqk) (ltA:=ltk); eauto with *.
  intros; destruct x; destruct y; destruct p.
  rewrite gtb_1 in H; unfold O.ltk in H; simpl in *.
  assert (~ltk (t1,e0) (k,e1)).
   unfold gtb, O.ltk in *; simpl in *.
   destruct (E.compare k t1); intuition; try discriminate; ME.order.
  unfold O.ltk in *; simpl in *; ME.order.
  Qed.

  Lemma elements_Add : forall m m' x e, ~In x m -> Add x e m m' ->
    eqlistA eqke (elements m')
                 (elements_lt (x,e) m ++ (x,e):: elements_ge (x,e) m).
  Proof.
  intros; unfold elements_lt, elements_ge.
  apply sort_equivlistA_eqlistA; auto with *.
  apply (@SortA_app _ eqke); auto with *.
  apply (@filter_sort _ eqke); auto with *; clean_eauto.
  constructor; auto with map.
  apply (@filter_sort _ eqke); auto with *; clean_eauto.
  rewrite (@InfA_alt _ eqke); auto with *; try (clean_eauto; fail).
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite leb_1 in H2.
  destruct y; unfold O.ltk in *; simpl in *.
  rewrite <- elements_mapsto_iff in H1.
  assert (~E.eq x t0).
   contradict H.
   exists e0; apply MapsTo_1 with t0; auto.
  ME.order.
  apply (@filter_sort _ eqke); auto with *; clean_eauto.
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite gtb_1 in H3.
  destruct y; destruct x0; unfold O.ltk in *; simpl in *.
  inversion_clear H2.
  red in H4; simpl in *; destruct H4.
  ME.order.
  rewrite filter_InA in H4; auto with *; destruct H4.
  rewrite leb_1 in H4.
  unfold O.ltk in *; simpl in *; ME.order.
  red; intros a; destruct a.
  rewrite InA_app_iff, InA_cons, 2 filter_InA,
    <-2 elements_mapsto_iff, leb_1, gtb_1,
    find_mapsto_iff, (H0 t0), <- find_mapsto_iff,
    add_mapsto_iff by (auto with *).
  unfold O.eqke, O.ltk; simpl.
  destruct (E.compare t0 x); intuition; try fold (~E.eq x t0); auto.
  - elim H; exists e0; apply MapsTo_1 with t0; auto.
  - fold (~E.lt t0 x); auto.
  Qed.

  Lemma elements_Add_Above : forall m m' x e,
   Above x m -> Add x e m m' ->
     eqlistA eqke (elements m') (elements m ++ (x,e)::nil).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with *.
  apply (@SortA_app _ eqke); auto with *.
  intros.
  inversion_clear H2.
  destruct x0; destruct y.
  rewrite <- elements_mapsto_iff in H1.
  unfold O.eqke, O.ltk in *; simpl in *; destruct H3.
  apply ME.lt_eq with x; auto.
  apply H; firstorder.
  inversion H3.
  red; intros a; destruct a.
  rewrite InA_app_iff, InA_cons, InA_nil, <- 2 elements_mapsto_iff,
   find_mapsto_iff, (H0 t0), <- find_mapsto_iff,
   add_mapsto_iff by (auto with *).
  unfold O.eqke; simpl. intuition.
  destruct (E.eq_dec x t0); auto.
  exfalso.
  assert (In t0 m).
   exists e0; auto.
  generalize (H t0 H1).
  ME.order.
  Qed.

  Lemma elements_Add_Below : forall m m' x e,
   Below x m -> Add x e m m' ->
     eqlistA eqke (elements m') ((x,e)::elements m).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with *.
  change (sort ltk (((x,e)::nil) ++ elements m)).
  apply (@SortA_app _ eqke); auto with *.
  intros.
  inversion_clear H1.
  destruct y; destruct x0.
  rewrite <- elements_mapsto_iff in H2.
  unfold O.eqke, O.ltk in *; simpl in *; destruct H3.
  apply ME.eq_lt with x; auto.
  apply H; firstorder.
  inversion H3.
  red; intros a; destruct a.
  rewrite InA_cons, <- 2 elements_mapsto_iff,
    find_mapsto_iff, (H0 t0), <- find_mapsto_iff,
    add_mapsto_iff by (auto with *).
  unfold O.eqke; simpl. intuition.
  destruct (E.eq_dec x t0); auto.
  exfalso.
  assert (In t0 m).
   exists e0; auto.
  generalize (H t0 H1).
  ME.order.
  Qed.

  Lemma elements_Equal_eqlistA : forall (m m': t elt),
   Equal m m' -> eqlistA eqke (elements m) (elements m').
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with *.
  red; intros.
  destruct x; do 2 rewrite <- elements_mapsto_iff.
  do 2 rewrite find_mapsto_iff; rewrite H; split; auto.
  Qed.

  End Elements.

  Section Min_Max_Elt.

  (** We emulate two [max_elt] and [min_elt] functions. *)

  Fixpoint max_elt_aux (l:list (key*elt)) := match l with
    | nil => None
    | (x,e)::nil => Some (x,e)
    | (x,e)::l => max_elt_aux l
    end.
  Definition max_elt m := max_elt_aux (elements m).

  Lemma max_elt_Above :
   forall m x e, max_elt m = Some (x,e) -> Above x (remove x m).
  Proof.
  red; intros.
  rewrite remove_in_iff in H0.
  destruct H0.
  rewrite elements_in_iff in H1.
  destruct H1.
  unfold max_elt in *.
  generalize (elements_3 m).
  revert x e H y x0 H0 H1.
  induction (elements m).
  simpl; intros; try discriminate.
  intros.
  destruct a; destruct l; simpl in *.
  injection H; clear H; intros; subst.
  inversion_clear H1.
  red in H; simpl in *; intuition.
  elim H0; eauto.
  inversion H.
  change (max_elt_aux (p::l) = Some (x,e)) in H.
  generalize (IHl x e H); clear IHl; intros IHl.
  inversion_clear H1; [ | inversion_clear H2; eauto ].
  red in H3; simpl in H3; destruct H3.
  destruct p as (p1,p2).
  destruct (E.eq_dec p1 x).
  apply ME.lt_eq with p1; auto.
   inversion_clear H2.
   inversion_clear H5.
   red in H2; simpl in H2; ME.order.
  apply E.lt_trans with p1; auto.
   inversion_clear H2.
   inversion_clear H5.
   red in H2; simpl in H2; ME.order.
  eapply IHl; eauto.
  econstructor; eauto.
  red; eauto.
  inversion H2; auto.
  Qed.

  Lemma max_elt_MapsTo :
   forall m x e, max_elt m = Some (x,e) -> MapsTo x e m.
  Proof.
  intros.
  unfold max_elt in *.
  rewrite elements_mapsto_iff.
  induction (elements m).
  simpl; try discriminate.
  destruct a; destruct l; simpl in *.
  injection H; intros; subst; constructor; red; auto.
  constructor 2; auto.
  Qed.

  Lemma max_elt_Empty :
   forall m, max_elt m = None -> Empty m.
  Proof.
  intros.
  unfold max_elt in *.
  rewrite elements_Empty.
  induction (elements m); auto.
  destruct a; destruct l; simpl in *; try discriminate.
  assert (H':=IHl H); discriminate.
  Qed.

  Definition min_elt m : option (key*elt) := match elements m with
   | nil => None
   | (x,e)::_ => Some (x,e)
  end.

  Lemma min_elt_Below :
   forall m x e, min_elt m = Some (x,e) -> Below x (remove x m).
  Proof.
  unfold min_elt, Below; intros.
  rewrite remove_in_iff in H0; destruct H0.
  rewrite elements_in_iff in H1.
  destruct H1.
  generalize (elements_3 m).
  destruct (elements m).
  try discriminate.
  destruct p; injection H; intros; subst.
  inversion_clear H1.
  red in H2; destruct H2; simpl in *; ME.order.
  inversion_clear H4.
  rewrite (@InfA_alt _ eqke) in H3; eauto with *.
  apply (H3 (y,x0)); auto.
  Qed.

  Lemma min_elt_MapsTo :
   forall m x e, min_elt m = Some (x,e) -> MapsTo x e m.
  Proof.
  intros.
  unfold min_elt in *.
  rewrite elements_mapsto_iff.
  destruct (elements m).
  simpl; try discriminate.
  destruct p; simpl in *.
  injection H; intros; subst; constructor; red; auto.
  Qed.

  Lemma min_elt_Empty :
   forall m, min_elt m = None -> Empty m.
  Proof.
  intros.
  unfold min_elt in *.
  rewrite elements_Empty.
  destruct (elements m); auto.
  destruct p; simpl in *; discriminate.
  Qed.

  End Min_Max_Elt.

  Section Induction_Principles.

  Lemma map_induction_max :
   forall P : t elt -> Type,
   (forall m, Empty m -> P m) ->
   (forall m m', P m -> forall x e, Above x m -> Add x e m m' -> P m') ->
   forall m, P m.
  Proof.
  intros; remember (cardinal m) as n; revert m Heqn; induction n; intros.
  apply X; apply cardinal_inv_1; auto.

  case_eq (max_elt m); intros.
  destruct p.
  assert (Add k e (remove k m) m).
   red; intros.
   rewrite add_o; rewrite remove_o; destruct (eq_dec k y); eauto.
   apply find_1; apply MapsTo_1 with k; auto.
   apply max_elt_MapsTo; auto.
  apply X0 with (remove k m) k e; auto with map.
  apply IHn.
  assert (S n = S (cardinal (remove k m))).
   rewrite Heqn.
   eapply cardinal_2; eauto with map.
  inversion H1; auto.
  eapply max_elt_Above; eauto.

  apply X; apply max_elt_Empty; auto.
  Qed.

  Lemma map_induction_min :
   forall P : t elt -> Type,
   (forall m, Empty m -> P m) ->
   (forall m m', P m -> forall x e, Below x m -> Add x e m m' -> P m') ->
   forall m, P m.
  Proof.
  intros; remember (cardinal m) as n; revert m Heqn; induction n; intros.
  apply X; apply cardinal_inv_1; auto.

  case_eq (min_elt m); intros.
  destruct p.
  assert (Add k e (remove k m) m).
   red; intros.
   rewrite add_o; rewrite remove_o; destruct (eq_dec k y); eauto.
   apply find_1; apply MapsTo_1 with k; auto.
   apply min_elt_MapsTo; auto.
  apply X0 with (remove k m) k e; auto.
  apply IHn.
  assert (S n = S (cardinal (remove k m))).
   rewrite Heqn.
   eapply cardinal_2; eauto with map.
  inversion H1; auto.
  eapply min_elt_Below; eauto.

  apply X; apply min_elt_Empty; auto.
  Qed.

  End Induction_Principles.

  Section Fold_properties.

  (** The following lemma has already been proved on Weak Maps,
      but with one additionnal hypothesis (some [transpose] fact). *)

  Lemma fold_Equal : forall m1 m2 (A:Type)(eqA:A->A->Prop)(st:Equivalence  eqA)
   (f:key->elt->A->A)(i:A),
   Proper (E.eq==>eq==>eqA==>eqA) f ->
   Equal m1 m2 ->
   eqA (fold f m1 i) (fold f m2 i).
  Proof.
  intros m1 m2 A eqA st f i Hf Heq.
  rewrite 2 fold_spec_right.
  apply fold_right_eqlistA with (eqA:=eqke) (eqB:=eqA); auto.
  intros (k,e) (k',e') (Hk,He) a a' Ha; simpl in *; apply Hf; auto.
  apply eqlistA_rev. apply elements_Equal_eqlistA. auto.
  Qed.

  Lemma fold_Add_Above : forall m1 m2 x e (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)
   (f:key->elt->A->A)(i:A) (P:Proper (E.eq==>eq==>eqA==>eqA) f),
   Above x m1 -> Add x e m1 m2 ->
   eqA (fold f m2 i) (f x e (fold f m1 i)).
  Proof.
  intros. rewrite 2 fold_spec_right. set (f':=uncurry f).
  transitivity (fold_right f' i (rev (elements m1 ++ (x,e)::nil))).
  apply fold_right_eqlistA with (eqA:=eqke) (eqB:=eqA); auto.
  intros (k1,e1) (k2,e2) (Hk,He) a1 a2 Ha; unfold f'; simpl in *. apply P; auto.
  apply eqlistA_rev.
  apply elements_Add_Above; auto.
  rewrite distr_rev; simpl.
  reflexivity.
  Qed.

  Lemma fold_Add_Below : forall m1 m2 x e (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)
   (f:key->elt->A->A)(i:A) (P:Proper (E.eq==>eq==>eqA==>eqA) f),
   Below x m1 -> Add x e m1 m2 ->
   eqA (fold f m2 i) (fold f m1 (f x e i)).
  Proof.
  intros. rewrite 2 fold_spec_right. set (f':=uncurry f).
  transitivity (fold_right f' i (rev (((x,e)::nil)++elements m1))).
  apply fold_right_eqlistA with (eqA:=eqke) (eqB:=eqA); auto.
  intros (k1,e1) (k2,e2) (Hk,He) a1 a2 Ha; unfold f'; simpl in *; apply P; auto.
  apply eqlistA_rev.
  simpl; apply elements_Add_Below; auto.
  rewrite distr_rev; simpl.
  rewrite fold_right_app.
  reflexivity.
  Qed.

  End Fold_properties.

 End Elt.

End OrdProperties.



==> anc/HoTT/coq-HoTT/theories/FSets/FMapFullAVL.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(* Finite map library.  *)

(** * FMapFullAVL

   This file contains some complements to [FMapAVL].

   - Functor [AvlProofs] proves that trees of [FMapAVL] are not only
   binary search trees, but moreover well-balanced ones. This is done
   by proving that all operations preserve the balancing.

   - We then pack the previous elements in a [IntMake] functor
   similar to the one of [FMapAVL], but richer.

   - In final [IntMake_ord] functor, the [compare] function is
   different from the one in [FMapAVL]: this non-structural
   version is closer to the original Ocaml code.

*)

Require Import Recdef FMapInterface FMapList ZArith Int FMapAVL ROmega.

Set Implicit Arguments.
Unset Strict Implicit.

Module AvlProofs (Import I:Int)(X: OrderedType).
Module Import Raw := Raw I X.
Module Import II:=MoreInt(I).
Import Raw.Proofs.
Local Open Scope pair_scope.
Local Open Scope Int_scope.

Ltac omega_max := i2z_refl; romega with Z.

Section Elt.
Variable elt : Type.
Implicit Types m r : t elt.

(** * AVL trees *)

(** [avl s] : [s] is a properly balanced AVL tree,
    i.e. for any node the heights of the two children
    differ by at most 2 *)

Inductive avl : t elt -> Prop :=
  | RBLeaf : avl (Leaf _)
  | RBNode : forall x e l r h,
      avl l ->
      avl r ->
      -(2) <= height l - height r <= 2 ->
      h = max (height l) (height r) + 1 ->
      avl (Node l x e r h).


(** * Automation and dedicated tactics about [avl]. *)

Hint Constructors avl.

Lemma height_non_negative : forall (s : t elt), avl s ->
 height s >= 0.
Proof.
 induction s; simpl; intros; auto with zarith.
 inv avl; intuition; omega_max.
Qed.

Ltac avl_nn_hyp H :=
     let nz := fresh "nz" in assert (nz := height_non_negative H).

Ltac avl_nn h :=
  let t := type of h in
  match type of t with
   | Prop => avl_nn_hyp h
   | _ => match goal with H : avl h |- _ => avl_nn_hyp H end
  end.

(* Repeat the previous tactic.
   Drawback: need to clear the [avl _] hyps ... Thank you Ltac *)

Ltac avl_nns :=
  match goal with
     | H:avl _ |- _ => avl_nn_hyp H; clear H; avl_nns
     | _ => idtac
  end.


(** * Basic results about [avl], [height] *)

Lemma avl_node : forall x e l r, avl l -> avl r ->
 -(2) <= height l - height r <= 2 ->
 avl (Node l x e r (max (height l) (height r) + 1)).
Proof.
  intros; auto.
Qed.
Hint Resolve avl_node.

(** Results about [height] *)

Lemma height_0 : forall l, avl l -> height l = 0 ->
 l = Leaf _.
Proof.
 destruct 1; intuition; simpl in *.
 avl_nns; simpl in *; exfalso; omega_max.
Qed.


(** * Empty map *)

Lemma empty_avl : avl (empty elt).
Proof.
 unfold empty; auto.
Qed.


(** * Helper functions *)

Lemma create_avl :
 forall l x e r, avl l -> avl r ->  -(2) <= height l - height r <= 2 ->
 avl (create l x e r).
Proof.
 unfold create; auto.
Qed.

Lemma create_height :
 forall l x e r, avl l -> avl r ->  -(2) <= height l - height r <= 2 ->
 height (create l x e r) = max (height l) (height r) + 1.
Proof.
 unfold create; intros; auto.
Qed.

Lemma bal_avl : forall l x e r, avl l -> avl r ->
 -(3) <= height l - height r <= 3 -> avl (bal l x e r).
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 inv avl; simpl in *;
 match goal with |- avl (assert_false _ _ _ _) => avl_nns
  | _ => repeat apply create_avl; simpl in *; auto
 end; omega_max.
Qed.

Lemma bal_height_1 : forall l x e r, avl l -> avl r ->
 -(3) <= height l - height r <= 3 ->
 0 <= height (bal l x e r) - max (height l) (height r) <= 1.
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 inv avl; avl_nns; simpl in *; omega_max.
Qed.

Lemma bal_height_2 :
 forall l x e r, avl l -> avl r -> -(2) <= height l - height r <= 2 ->
 height (bal l x e r) == max (height l) (height r) +1.
Proof.
 intros l x e r; functional induction (bal l x e r); intros; clearf;
 inv avl; avl_nns; simpl in *; omega_max.
Qed.

Ltac omega_bal := match goal with
  | H:avl ?l, H':avl ?r |- context [ bal ?l ?x ?e ?r ] =>
     generalize (bal_height_1 x e H H') (bal_height_2 x e H H');
     omega_max
  end.

(** * Insertion *)

Lemma add_avl_1 :  forall m x e, avl m ->
 avl (add x e m) /\ 0 <= height (add x e m) - height m <= 1.
Proof.
 intros m x e; functional induction (add x e m); intros; inv avl; simpl in *.
 intuition; try constructor; simpl; auto; try omega_max.
 (* LT *)
 destruct IHt; auto.
 split.
 apply bal_avl; auto; omega_max.
 omega_bal.
 (* EQ *)
 intuition; omega_max.
 (* GT *)
 destruct IHt; auto.
 split.
 apply bal_avl; auto; omega_max.
 omega_bal.
Qed.

Lemma add_avl : forall m x e, avl m -> avl (add x e m).
Proof.
 intros; generalize (add_avl_1 x e H); intuition.
Qed.
Hint Resolve add_avl.

(** * Extraction of minimum binding *)

Lemma remove_min_avl_1 : forall l x e r h, avl (Node l x e r h) ->
 avl (remove_min l x e r)#1 /\
 0 <= height (Node l x e r h) - height (remove_min l x e r)#1 <= 1.
Proof.
 intros l x e r; functional induction (remove_min l x e r); simpl in *; intros.
 inv avl; simpl in *; split; auto.
 avl_nns; omega_max.
 inversion_clear H.
 rewrite e0 in IHp;simpl in IHp;destruct (IHp _x); auto.
 split; simpl in *.
 apply bal_avl; auto; omega_max.
 omega_bal.
Qed.

Lemma remove_min_avl : forall l x e r h, avl (Node l x e r h) ->
    avl (remove_min l x e r)#1.
Proof.
 intros; generalize (remove_min_avl_1 H); intuition.
Qed.

(** * Merging two trees *)

Lemma merge_avl_1 : forall m1 m2, avl m1 -> avl m2 ->
 -(2) <= height m1 - height m2 <= 2 ->
 avl (merge m1 m2) /\
 0<= height (merge m1 m2) - max (height m1) (height m2) <=1.
Proof.
 intros m1 m2; functional induction (merge m1 m2); intros;
 try factornode _x _x0 _x1 _x2 _x3 as m1.
 simpl; split; auto; avl_nns; omega_max.
 simpl; split; auto; avl_nns; omega_max.
 generalize (remove_min_avl_1 H0).
 rewrite e1; destruct 1.
 split.
 apply bal_avl; auto.
 omega_max.
 omega_bal.
Qed.

Lemma merge_avl : forall m1 m2, avl m1 -> avl m2 ->
  -(2) <= height m1 - height m2 <= 2 -> avl (merge m1 m2).
Proof.
 intros; generalize (merge_avl_1 H H0 H1); intuition.
Qed.


(** * Deletion *)

Lemma remove_avl_1 : forall m x, avl m ->
 avl (remove x m) /\ 0 <= height m - height (remove x m) <= 1.
Proof.
 intros m x; functional induction (remove x m); intros.
 split; auto; omega_max.
 (* LT *)
 inv avl.
 destruct (IHt H0).
 split.
 apply bal_avl; auto.
 omega_max.
 omega_bal.
 (* EQ *)
 inv avl.
 generalize (merge_avl_1 H0 H1 H2).
 intuition omega_max.
 (* GT *)
 inv avl.
 destruct (IHt H1).
 split.
 apply bal_avl; auto.
 omega_max.
 omega_bal.
Qed.

Lemma remove_avl : forall m x, avl m -> avl (remove x m).
Proof.
 intros; generalize (remove_avl_1 x H); intuition.
Qed.
Hint Resolve remove_avl.


(** * Join *)

Lemma join_avl_1 : forall l x d r, avl l -> avl r ->
 avl (join l x d r) /\
 0<= height (join l x d r) - max (height l) (height r) <= 1.
Proof.
 join_tac.

 split; simpl; auto.
 destruct (add_avl_1 x d H0).
 avl_nns; omega_max.
 set (l:=Node ll lx ld lr lh) in *.
 split; auto.
 destruct (add_avl_1 x d H).
 simpl (height (Leaf elt)).
 avl_nns; omega_max.

 inversion_clear H.
 assert (height (Node rl rx rd rr rh) = rh); auto.
 set (r := Node rl rx rd rr rh) in *; clearbody r.
 destruct (Hlr x d r H2 H0); clear Hrl Hlr.
 set (j := join lr x d r) in *; clearbody j.
 simpl.
 assert (-(3) <= height ll - height j <= 3) by omega_max.
 split.
 apply bal_avl; auto.
 omega_bal.

 inversion_clear H0.
 assert (height (Node ll lx ld lr lh) = lh); auto.
 set (l := Node ll lx ld lr lh) in *; clearbody l.
 destruct (Hrl H H1); clear Hrl Hlr.
 set (j := join l x d rl) in *; clearbody j.
 simpl.
 assert (-(3) <= height j - height rr <= 3) by omega_max.
 split.
 apply bal_avl; auto.
 omega_bal.

 clear Hrl Hlr.
 assert (height (Node ll lx ld lr lh) = lh); auto.
 assert (height (Node rl rx rd rr rh) = rh); auto.
 set (l := Node ll lx ld lr lh) in *; clearbody l.
 set (r := Node rl rx rd rr rh) in *; clearbody r.
 assert (-(2) <= height l - height r <= 2) by omega_max.
 split.
 apply create_avl; auto.
 rewrite create_height; auto; omega_max.
Qed.

Lemma join_avl : forall l x d r, avl l -> avl r -> avl (join l x d r).
Proof.
 intros; destruct (join_avl_1 x d H H0); auto.
Qed.
Hint Resolve join_avl.

(** concat *)

Lemma concat_avl : forall m1 m2, avl m1 -> avl m2 -> avl (concat m1 m2).
Proof.
 intros m1 m2; functional induction (concat m1 m2); auto.
 intros; apply join_avl; auto.
 generalize (remove_min_avl H0); rewrite e1; simpl; auto.
Qed.
Hint Resolve concat_avl.

(** split *)

Lemma split_avl : forall m x, avl m ->
  avl (split x m)#l /\ avl (split x m)#r.
Proof.
 intros m x; functional induction (split x m); simpl; auto.
 rewrite e1 in IHt;simpl in IHt;inversion_clear 1; intuition.
 simpl; inversion_clear 1; auto.
 rewrite e1 in IHt;simpl in IHt;inversion_clear 1; intuition.
Qed.

End Elt.
Hint Constructors avl.

Section Map.
Variable elt elt' : Type.
Variable f : elt -> elt'.

Lemma map_height : forall m, height (map f m) = height m.
Proof.
destruct m; simpl; auto.
Qed.

Lemma map_avl : forall m, avl m -> avl (map f m).
Proof.
induction m; simpl; auto.
inversion_clear 1; constructor; auto; do 2 rewrite map_height; auto.
Qed.

End Map.

Section Mapi.
Variable elt elt' : Type.
Variable f : key -> elt -> elt'.

Lemma mapi_height : forall m, height (mapi f m) = height m.
Proof.
destruct m; simpl; auto.
Qed.

Lemma mapi_avl : forall m, avl m -> avl (mapi f m).
Proof.
induction m; simpl; auto.
inversion_clear 1; constructor; auto; do 2 rewrite mapi_height; auto.
Qed.

End Mapi.

Section Map_option.
Variable elt elt' : Type.
Variable f : key -> elt -> option elt'.

Lemma map_option_avl : forall m, avl m -> avl (map_option f m).
Proof.
induction m; simpl; auto; intros.
inv avl; destruct (f k e); auto using join_avl, concat_avl.
Qed.

End Map_option.

Section Map2_opt.
Variable elt elt' elt'' : Type.
Variable f : key -> elt -> option elt' -> option elt''.
Variable mapl : t elt -> t elt''.
Variable mapr : t elt' -> t elt''.
Hypothesis mapl_avl : forall m, avl m -> avl (mapl m).
Hypothesis mapr_avl : forall m', avl m' -> avl (mapr m').

Notation map2_opt := (map2_opt f mapl mapr).

Lemma map2_opt_avl : forall m1 m2, avl m1 -> avl m2 ->
 avl (map2_opt m1 m2).
Proof.
intros m1 m2; functional induction (map2_opt m1 m2); auto;
factornode _x0 _x1 _x2 _x3 _x4 as r2; intros;
destruct (split_avl x1 H0); rewrite e1 in *; simpl in *; inv avl;
auto using join_avl, concat_avl.
Qed.

End Map2_opt.

Section Map2.
Variable elt elt' elt'' : Type.
Variable f : option elt -> option elt' -> option elt''.

Lemma map2_avl : forall m1 m2, avl m1 -> avl m2 -> avl (map2 f m1 m2).
Proof.
unfold map2; auto using map2_opt_avl, map_option_avl.
Qed.

End Map2.
End AvlProofs.

(** * Encapsulation

   We can implement [S] with balanced binary search trees.
   When compared to [FMapAVL], we maintain here two invariants
   (bst and avl) instead of only bst, which is enough for fulfilling
   the FMap interface.
*)

Module IntMake (I:Int)(X: OrderedType) <: S with Module E := X.

 Module E := X.
 Module Import AvlProofs := AvlProofs I X.
 Import Raw.
 Import Raw.Proofs.

 Record bbst (elt:Type) :=
  Bbst {this :> tree elt; is_bst : bst this; is_avl: avl this}.

 Definition t := bbst.
 Definition key := E.t.

 Section Elt.
 Variable elt elt' elt'': Type.

 Implicit Types m : t elt.
 Implicit Types x y : key.
 Implicit Types e : elt.

 Definition empty : t elt := Bbst (empty_bst elt) (empty_avl elt).
 Definition is_empty m : bool := is_empty m.(this).
 Definition add x e m : t elt :=
  Bbst (add_bst x e m.(is_bst)) (add_avl x e m.(is_avl)).
 Definition remove x m : t elt :=
  Bbst (remove_bst x m.(is_bst)) (remove_avl x m.(is_avl)).
 Definition mem x m : bool := mem x m.(this).
 Definition find x m : option elt := find x m.(this).
 Definition map f m : t elt' :=
  Bbst (map_bst f m.(is_bst)) (map_avl f m.(is_avl)).
 Definition mapi (f:key->elt->elt') m : t elt' :=
  Bbst (mapi_bst f m.(is_bst)) (mapi_avl f m.(is_avl)).
 Definition map2 f m (m':t elt') : t elt'' :=
  Bbst (map2_bst f m.(is_bst) m'.(is_bst)) (map2_avl f m.(is_avl) m'.(is_avl)).
 Definition elements m : list (key*elt) := elements m.(this).
 Definition cardinal m := cardinal m.(this).
 Definition fold (A:Type) (f:key->elt->A->A) m i := fold (A:=A) f m.(this) i.
 Definition equal cmp m m' : bool := equal cmp m.(this) m'.(this).

 Definition MapsTo x e m : Prop := MapsTo x e m.(this).
 Definition In x m : Prop := In0 x m.(this).
 Definition Empty m : Prop := Empty m.(this).

 Definition eq_key : (key*elt) -> (key*elt) -> Prop := @PX.eqk elt.
 Definition eq_key_elt : (key*elt) -> (key*elt) -> Prop := @PX.eqke elt.
 Definition lt_key : (key*elt) -> (key*elt) -> Prop := @PX.ltk elt.

 Lemma MapsTo_1 : forall m x y e, E.eq x y -> MapsTo x e m -> MapsTo y e m.
 Proof. intros m; exact (@MapsTo_1 _ m.(this)). Qed.

 Lemma mem_1 : forall m x, In x m -> mem x m = true.
 Proof.
 unfold In, mem; intros m x; rewrite In_alt; simpl; apply mem_1; auto.
 apply m.(is_bst).
 Qed.

 Lemma mem_2 : forall m x, mem x m = true -> In x m.
 Proof.
 unfold In, mem; intros m x; rewrite In_alt; simpl; apply mem_2; auto.
 Qed.

 Lemma empty_1 : Empty empty.
 Proof. exact (@empty_1 elt). Qed.

 Lemma is_empty_1 : forall m, Empty m -> is_empty m = true.
 Proof. intros m; exact (@is_empty_1 _ m.(this)). Qed.
 Lemma is_empty_2 : forall m, is_empty m = true -> Empty m.
 Proof. intros m; exact (@is_empty_2 _ m.(this)). Qed.

 Lemma add_1 : forall m x y e, E.eq x y -> MapsTo y e (add x e m).
 Proof. intros m x y e; exact (@add_1 elt _ x y e). Qed.
 Lemma add_2 : forall m x y e e', ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
 Proof. intros m x y e e'; exact (@add_2 elt _ x y e e'). Qed.
 Lemma add_3 : forall m x y e e', ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
 Proof. intros m x y e e'; exact (@add_3 elt _ x y e e'). Qed.

 Lemma remove_1 : forall m x y, E.eq x y -> ~ In y (remove x m).
 Proof.
 unfold In, remove; intros m x y; rewrite In_alt; simpl; apply remove_1; auto.
 apply m.(is_bst).
 Qed.
 Lemma remove_2 : forall m x y e, ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
 Proof. intros m x y e; exact (@remove_2 elt _ x y e m.(is_bst)). Qed.
 Lemma remove_3 : forall m x y e, MapsTo y e (remove x m) -> MapsTo y e m.
 Proof. intros m x y e; exact (@remove_3 elt _ x y e m.(is_bst)). Qed.


 Lemma find_1 : forall m x e, MapsTo x e m -> find x m = Some e.
 Proof. intros m x e; exact (@find_1 elt _ x e m.(is_bst)). Qed.
 Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
 Proof. intros m; exact (@find_2 elt m.(this)). Qed.

 Lemma fold_1 : forall m (A : Type) (i : A) (f : key -> elt -> A -> A),
        fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
 Proof. intros m; exact (@fold_1 elt m.(this) m.(is_bst)). Qed.

 Lemma elements_1 : forall m x e,
   MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
 Proof.
 intros; unfold elements, MapsTo, eq_key_elt; rewrite elements_mapsto; auto.
 Qed.

 Lemma elements_2 : forall m x e,
   InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
 Proof.
 intros; unfold elements, MapsTo, eq_key_elt; rewrite <- elements_mapsto; auto.
 Qed.

 Lemma elements_3 : forall m, sort lt_key (elements m).
 Proof. intros m; exact (@elements_sort elt m.(this) m.(is_bst)). Qed.

 Lemma elements_3w : forall m, NoDupA eq_key (elements m).
 Proof. intros m; exact (@elements_nodup elt m.(this) m.(is_bst)). Qed.

 Lemma cardinal_1 : forall m, cardinal m = length (elements m).
 Proof. intro m; exact (@elements_cardinal elt m.(this)). Qed.

 Definition Equal m m' := forall y, find y m = find y m'.
 Definition Equiv (eq_elt:elt->elt->Prop) m m' :=
   (forall k, In k m <-> In k m') /\
   (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
 Definition Equivb cmp := Equiv (Cmp cmp).

 Lemma Equivb_Equivb : forall cmp m m',
  Equivb cmp m m' <-> Raw.Proofs.Equivb cmp m m'.
 Proof.
 intros; unfold Equivb, Equiv, Raw.Proofs.Equivb, In; intuition.
 generalize (H0 k); do 2 rewrite In_alt; intuition.
 generalize (H0 k); do 2 rewrite In_alt; intuition.
 generalize (H0 k); do 2 rewrite <- In_alt; intuition.
 generalize (H0 k); do 2 rewrite <- In_alt; intuition.
 Qed.

 Lemma equal_1 : forall m m' cmp,
   Equivb cmp m m' -> equal cmp m m' = true.
 Proof.
 unfold equal; intros (m,b,a) (m',b',a') cmp; rewrite Equivb_Equivb;
  intros; simpl in *; rewrite equal_Equivb; auto.
 Qed.

 Lemma equal_2 : forall m m' cmp,
   equal cmp m m' = true -> Equivb cmp m m'.
 Proof.
 unfold equal; intros (m,b,a) (m',b',a') cmp; rewrite Equivb_Equivb;
  intros; simpl in *; rewrite <-equal_Equivb; auto.
 Qed.

 End Elt.

 Lemma map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
        MapsTo x e m -> MapsTo x (f e) (map f m).
 Proof. intros elt elt' m x e f; exact (@map_1 elt elt' f m.(this) x e). Qed.

 Lemma map_2 : forall (elt elt':Type)(m:t elt)(x:key)(f:elt->elt'), In x (map f m) -> In x m.
 Proof.
 intros elt elt' m x f; do 2 unfold In in *; do 2 rewrite In_alt; simpl.
 apply map_2; auto.
 Qed.

 Lemma mapi_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)
        (f:key->elt->elt'), MapsTo x e m ->
        exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
 Proof. intros elt elt' m x e f; exact (@mapi_1 elt elt' f m.(this) x e). Qed.
 Lemma mapi_2 : forall (elt elt':Type)(m: t elt)(x:key)
        (f:key->elt->elt'), In x (mapi f m) -> In x m.
 Proof.
 intros elt elt' m x f; unfold In in *; do 2 rewrite In_alt; simpl; apply mapi_2; auto.
 Qed.

 Lemma map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
    (x:key)(f:option elt->option elt'->option elt''),
    In x m \/ In x m' ->
    find x (map2 f m m') = f (find x m) (find x m').
 Proof.
 unfold find, map2, In; intros elt elt' elt'' m m' x f.
 do 2 rewrite In_alt; intros; simpl; apply map2_1; auto.
 apply m.(is_bst).
 apply m'.(is_bst).
 Qed.

 Lemma map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
     (x:key)(f:option elt->option elt'->option elt''),
     In x (map2 f m m') -> In x m \/ In x m'.
 Proof.
 unfold In, map2; intros elt elt' elt'' m m' x f.
 do 3 rewrite In_alt; intros; simpl in *; eapply map2_2; eauto.
 apply m.(is_bst).
 apply m'.(is_bst).
 Qed.

End IntMake.


Module IntMake_ord (I:Int)(X: OrderedType)(D : OrderedType) <:
    Sord with Module Data := D
            with Module MapS.E := X.

  Module Data := D.
  Module Import MapS := IntMake(I)(X).
  Import AvlProofs.
  Import Raw.Proofs.
  Module Import MD := OrderedTypeFacts(D).
  Module LO := FMapList.Make_ord(X)(D).

  Definition t := MapS.t D.t.

  Definition cmp e e' :=
   match D.compare e e' with EQ _ => true | _ => false end.

  Definition elements (m:t) :=
    LO.MapS.Build_slist (Raw.Proofs.elements_sort m.(is_bst)).

  (** * As comparison function, we propose here a non-structural
    version faithful to the code of Ocaml's Map library, instead of
    the structural version of FMapAVL *)

  Fixpoint cardinal_e (e:Raw.enumeration D.t) :=
    match e with
     | Raw.End _ => 0%nat
     | Raw.More _ _ r e => S (Raw.cardinal r + cardinal_e e)
    end.

  Lemma cons_cardinal_e : forall m e,
   cardinal_e (Raw.cons m e) = (Raw.cardinal m + cardinal_e e)%nat.
  Proof.
   induction m; simpl; intros; auto.
   rewrite IHm1; simpl; rewrite <- plus_n_Sm; auto with arith.
  Qed.

  Definition cardinal_e_2 ee :=
   (cardinal_e (fst ee) + cardinal_e (snd ee))%nat.

  Function compare_aux (ee:Raw.enumeration D.t * Raw.enumeration D.t)
   { measure cardinal_e_2 ee } : comparison :=
  match ee with
  | (Raw.End _, Raw.End _) => Eq
  | (Raw.End _, Raw.More _ _ _ _) => Lt
  | (Raw.More _ _ _ _, Raw.End _) => Gt
  | (Raw.More x1 d1 r1 e1, Raw.More x2 d2 r2 e2) =>
      match X.compare x1 x2 with
      | EQ _ => match D.compare d1 d2 with
                | EQ _ => compare_aux (Raw.cons r1 e1, Raw.cons r2 e2)
                | LT _ => Lt
                | GT _ => Gt
                end
      | LT _ => Lt
      | GT _ => Gt
      end
  end.
  Proof.
  intros; unfold cardinal_e_2; simpl;
  abstract (do 2 rewrite cons_cardinal_e; romega with * ).
  Defined.

  Definition Cmp c :=
   match c with
    | Eq => LO.eq_list
    | Lt => LO.lt_list
    | Gt => (fun l1 l2 => LO.lt_list l2 l1)
   end.

  Lemma cons_Cmp : forall c x1 x2 d1 d2 l1 l2,
   X.eq x1 x2 -> D.eq d1 d2 ->
   Cmp c l1 l2 -> Cmp c ((x1,d1)::l1) ((x2,d2)::l2).
  Proof.
   destruct c; simpl; intros; MX.elim_comp; auto.
  Qed.
  Hint Resolve cons_Cmp.

  Lemma compare_aux_Cmp : forall e,
   Cmp (compare_aux e) (flatten_e (fst e)) (flatten_e (snd e)).
  Proof.
  intros e; functional induction (compare_aux e); simpl in *;
   auto; intros; try clear e0; try clear e3; try MX.elim_comp; auto.
  rewrite 2 cons_1 in IHc; auto.
  Qed.

  Lemma compare_Cmp : forall m1 m2,
    Cmp (compare_aux (Raw.cons m1 (Raw.End _), Raw.cons m2 (Raw.End _)))
     (Raw.elements m1) (Raw.elements m2).
  Proof.
  intros.
  assert (H1:=cons_1 m1 (Raw.End _)).
  assert (H2:=cons_1 m2 (Raw.End _)).
  simpl in *; rewrite <- app_nil_end in *; rewrite <-H1,<-H2.
  apply (@compare_aux_Cmp (Raw.cons m1 (Raw.End _),
                           Raw.cons m2 (Raw.End _))).
  Qed.

  Definition eq (m1 m2 : t) := LO.eq_list (Raw.elements m1) (Raw.elements m2).
  Definition lt (m1 m2 : t) := LO.lt_list (Raw.elements m1) (Raw.elements m2).

  Definition compare (s s':t) : Compare lt eq s s'.
  Proof.
   destruct s as (s,b,a), s' as (s',b',a').
   generalize (compare_Cmp s s').
   destruct compare_aux; intros; [apply EQ|apply LT|apply GT]; red; auto.
  Defined.


  (* Proofs about [eq] and [lt] *)

  Definition selements (m1 : t) :=
   LO.MapS.Build_slist (elements_sort m1.(is_bst)).

  Definition seq (m1 m2 : t) := LO.eq (selements m1) (selements m2).
  Definition slt (m1 m2 : t) := LO.lt (selements m1) (selements m2).

  Lemma eq_seq : forall m1 m2, eq m1 m2 <-> seq m1 m2.
  Proof.
   unfold eq, seq, selements, elements, LO.eq; intuition.
  Qed.

  Lemma lt_slt : forall m1 m2, lt m1 m2 <-> slt m1 m2.
  Proof.
   unfold lt, slt, selements, elements, LO.lt; intuition.
  Qed.

  Lemma eq_1 : forall (m m' : t), MapS.Equivb cmp m m' -> eq m m'.
  Proof.
  intros m m'.
  rewrite eq_seq; unfold seq.
  rewrite Equivb_Equivb.
  rewrite Equivb_elements.
  auto using LO.eq_1.
  Qed.

  Lemma eq_2 : forall m m', eq m m' -> MapS.Equivb cmp m m'.
  Proof.
  intros m m'.
  rewrite eq_seq; unfold seq.
  rewrite Equivb_Equivb.
  rewrite Equivb_elements.
  intros.
  generalize (LO.eq_2 H).
  auto.
  Qed.

  Lemma eq_refl : forall m : t, eq m m.
  Proof.
  intros; rewrite eq_seq; unfold seq; intros; apply LO.eq_refl.
  Qed.

  Lemma eq_sym : forall m1 m2 : t, eq m1 m2 -> eq m2 m1.
  Proof.
  intros m1 m2; rewrite 2 eq_seq; unfold seq; intros; apply LO.eq_sym; auto.
  Qed.

  Lemma eq_trans : forall m1 m2 m3 : t, eq m1 m2 -> eq m2 m3 -> eq m1 m3.
  Proof.
  intros m1 m2 M3; rewrite 3 eq_seq; unfold seq.
   intros; eapply LO.eq_trans; eauto.
  Qed.

  Lemma lt_trans : forall m1 m2 m3 : t, lt m1 m2 -> lt m2 m3 -> lt m1 m3.
  Proof.
  intros m1 m2 m3; rewrite 3 lt_slt; unfold slt;
   intros; eapply LO.lt_trans; eauto.
  Qed.

  Lemma lt_not_eq : forall m1 m2 : t, lt m1 m2 -> ~ eq m1 m2.
  Proof.
  intros m1 m2; rewrite lt_slt, eq_seq; unfold slt, seq;
   intros; apply LO.lt_not_eq; auto.
  Qed.

End IntMake_ord.

(* For concrete use inside Coq, we propose an instantiation of [Int] by [Z]. *)

Module Make (X: OrderedType) <: S with Module E := X
 :=IntMake(Z_as_Int)(X).

Module Make_ord (X: OrderedType)(D: OrderedType)
 <: Sord with Module Data := D
            with Module MapS.E := X
 :=IntMake_ord(Z_as_Int)(X)(D).



==> anc/HoTT/coq-HoTT/theories/FSets/FMapInterface.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite map library *)

(** This file proposes interfaces for finite maps *)

Require Export Bool DecidableType OrderedType.
Set Implicit Arguments.
Unset Strict Implicit.

(** When compared with Ocaml Map, this signature has been split in
    several parts :

   - The first parts [WSfun] and [WS] propose signatures for weak
     maps, which are maps with no ordering on the key type nor the
     data type.  [WSfun] and [WS] are almost identical, apart from the
     fact that [WSfun] is expressed in a functorial way whereas [WS]
     is self-contained. For obtaining an instance of such signatures,
     a decidable equality on keys in enough (see for example
     [FMapWeakList]). These signatures contain the usual operators
     (add, find, ...). The only function that asks for more is
     [equal], whose first argument should be a comparison on data.

   - Then comes [Sfun] and [S], that extend [WSfun] and [WS] to the
     case where the key type is ordered. The main novelty is that
     [elements] is required to produce sorted lists.

   - Finally, [Sord] extends [S] with a complete comparison function. For
     that, the data type should have a decidable total ordering as well.

   If unsure, what you're looking for is probably [S]: apart from [Sord],
   all other signatures are subsets of [S].

   Some additional differences with Ocaml:

    - no [iter] function, useless since Coq is purely functional
    - [option] types are used instead of [Not_found] exceptions
    - more functions are provided: [elements] and [cardinal] and [map2]

*)


Definition Cmp (elt:Type)(cmp:elt->elt->bool) e1 e2 := cmp e1 e2 = true.

(** ** Weak signature for maps

    No requirements for an ordering on keys nor elements, only decidability
    of equality on keys. First, a functorial signature: *)

Module Type WSfun (E : DecidableType).

  Definition key := E.t.
  Hint Transparent key.

  Parameter t : Type -> Type.
  (** the abstract type of maps *)

  Section Types.

    Variable elt:Type.

    Parameter empty : t elt.
    (** The empty map. *)

    Parameter is_empty : t elt -> bool.
    (** Test whether a map is empty or not. *)

    Parameter add : key -> elt -> t elt -> t elt.
    (** [add x y m] returns a map containing the same bindings as [m],
	plus a binding of [x] to [y]. If [x] was already bound in [m],
	its previous binding disappears. *)

    Parameter find : key -> t elt -> option elt.
    (** [find x m] returns the current binding of [x] in [m],
	or [None] if no such binding exists. *)

    Parameter remove : key -> t elt -> t elt.
    (** [remove x m] returns a map containing the same bindings as [m],
	except for [x] which is unbound in the returned map. *)

    Parameter mem : key -> t elt -> bool.
    (** [mem x m] returns [true] if [m] contains a binding for [x],
	and [false] otherwise. *)

    Variable elt' elt'' : Type.

    Parameter map : (elt -> elt') -> t elt -> t elt'.
    (** [map f m] returns a map with same domain as [m], where the associated
	value a of all bindings of [m] has been replaced by the result of the
	application of [f] to [a]. Since Coq is purely functional, the order
        in which the bindings are passed to [f] is irrelevant. *)

    Parameter mapi : (key -> elt -> elt') -> t elt -> t elt'.
    (** Same as [map], but the function receives as arguments both the
	key and the associated value for each binding of the map. *)

    Parameter map2 :
     (option elt -> option elt' -> option elt'') -> t elt -> t elt' ->  t elt''.
    (** [map2 f m m'] creates a new map whose bindings belong to the ones
        of either [m] or [m']. The presence and value for a key [k] is
        determined by [f e e'] where [e] and [e'] are the (optional) bindings
        of [k] in [m] and [m']. *)

    Parameter elements : t elt -> list (key*elt).
    (** [elements m] returns an assoc list corresponding to the bindings
        of [m], in any order. *)

    Parameter cardinal : t elt -> nat.
    (** [cardinal m] returns the number of bindings in [m]. *)

    Parameter fold : forall A: Type, (key -> elt -> A -> A) -> t elt -> A -> A.
    (** [fold f m a] computes [(f kN dN ... (f k1 d1 a)...)],
	where [k1] ... [kN] are the keys of all bindings in [m]
	(in any order), and [d1] ... [dN] are the associated data. *)

    Parameter equal : (elt -> elt -> bool) -> t elt -> t elt -> bool.
    (** [equal cmp m1 m2] tests whether the maps [m1] and [m2] are equal,
      that is, contain equal keys and associate them with equal data.
      [cmp] is the equality predicate used to compare the data associated
      with the keys. *)

    Section Spec.

      Variable m m' m'' : t elt.
      Variable x y z : key.
      Variable e e' : elt.

      Parameter MapsTo : key -> elt -> t elt -> Prop.

      Definition In (k:key)(m: t elt) : Prop := exists e:elt, MapsTo k e m.

      Definition Empty m := forall (a : key)(e:elt) , ~ MapsTo a e m.

      Definition eq_key (p p':key*elt) := E.eq (fst p) (fst p').

      Definition eq_key_elt (p p':key*elt) :=
          E.eq (fst p) (fst p') /\ (snd p) = (snd p').

    (** Specification of [MapsTo] *)
      Parameter MapsTo_1 : E.eq x y -> MapsTo x e m -> MapsTo y e m.

    (** Specification of [mem] *)
      Parameter mem_1 : In x m -> mem x m = true.
      Parameter mem_2 : mem x m = true -> In x m.

    (** Specification of [empty] *)
      Parameter empty_1 : Empty empty.

    (** Specification of [is_empty] *)
      Parameter is_empty_1 : Empty m -> is_empty m = true.
      Parameter is_empty_2 : is_empty m = true -> Empty m.

    (** Specification of [add] *)
      Parameter add_1 : E.eq x y -> MapsTo y e (add x e m).
      Parameter add_2 : ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
      Parameter add_3 : ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.

    (** Specification of [remove] *)
      Parameter remove_1 : E.eq x y -> ~ In y (remove x m).
      Parameter remove_2 : ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
      Parameter remove_3 : MapsTo y e (remove x m) -> MapsTo y e m.

    (** Specification of [find] *)
      Parameter find_1 : MapsTo x e m -> find x m = Some e.
      Parameter find_2 : find x m = Some e -> MapsTo x e m.

    (** Specification of [elements] *)
      Parameter elements_1 :
        MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
      Parameter elements_2 :
        InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
      (** When compared with ordered maps, here comes the only
         property that is really weaker: *)
      Parameter elements_3w : NoDupA eq_key (elements m).

    (** Specification of [cardinal] *)
      Parameter cardinal_1 : cardinal m = length (elements m).

    (** Specification of [fold] *)
      Parameter fold_1 :
	forall (A : Type) (i : A) (f : key -> elt -> A -> A),
        fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.

    (** Equality of maps *)

    (** Caveat: there are at least three distinct equality predicates on maps.
      - The simpliest (and maybe most natural) way is to consider keys up to
        their equivalence [E.eq], but elements up to Leibniz equality, in
        the spirit of [eq_key_elt] above. This leads to predicate [Equal].
      - Unfortunately, this [Equal] predicate can't be used to describe
        the [equal] function, since this function (for compatibility with
        ocaml) expects a boolean comparison [cmp] that may identify more
        elements than Leibniz. So logical specification of [equal] is done
        via another predicate [Equivb]
      - This predicate [Equivb] is quite ad-hoc with its boolean [cmp],
        it can be generalized in a [Equiv] expecting a more general
        (possibly non-decidable) equality predicate on elements *)

     Definition Equal m m' := forall y, find y m = find y m'.
     Definition Equiv (eq_elt:elt->elt->Prop) m m' :=
         (forall k, In k m <-> In k m') /\
         (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
     Definition Equivb (cmp: elt->elt->bool) := Equiv (Cmp cmp).

     (** Specification of [equal] *)

     Variable cmp : elt -> elt -> bool.

     Parameter equal_1 : Equivb cmp m m' -> equal cmp m m' = true.
     Parameter equal_2 : equal cmp m m' = true -> Equivb cmp m m'.

    End Spec.
   End Types.

    (** Specification of [map] *)
      Parameter map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
        MapsTo x e m -> MapsTo x (f e) (map f m).
      Parameter map_2 : forall (elt elt':Type)(m: t elt)(x:key)(f:elt->elt'),
        In x (map f m) -> In x m.

    (** Specification of [mapi] *)
      Parameter mapi_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)
        (f:key->elt->elt'), MapsTo x e m ->
        exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
      Parameter mapi_2 : forall (elt elt':Type)(m: t elt)(x:key)
        (f:key->elt->elt'), In x (mapi f m) -> In x m.

    (** Specification of [map2] *)
      Parameter map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
	In x m \/ In x m' ->
        find x (map2 f m m') = f (find x m) (find x m').

     Parameter map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
        In x (map2 f m m') -> In x m \/ In x m'.

  Hint Immediate MapsTo_1 mem_2 is_empty_2
    map_2 mapi_2 add_3 remove_3 find_2
    : map.
  Hint Resolve mem_1 is_empty_1 is_empty_2 add_1 add_2 remove_1
    remove_2 find_1 fold_1 map_1 mapi_1 mapi_2
    : map.

End WSfun.


(** ** Static signature for Weak Maps

    Similar to [WSfun] but expressed in a self-contained way. *)

Module Type WS.
  Declare Module E : DecidableType.
  Include WSfun E.
End WS.



(** ** Maps on ordered keys, functorial signature *)

Module Type Sfun (E : OrderedType).
  Include WSfun E.
  Section elt.
  Variable elt:Type.
   Definition lt_key (p p':key*elt) := E.lt (fst p) (fst p').
   (* Additional specification of [elements] *)
   Parameter elements_3 : forall m, sort lt_key (elements m).
   (** Remark: since [fold] is specified via [elements], this stronger
   specification of [elements] has an indirect impact on [fold],
   which can now be proved to receive elements in increasing order. *)
  End elt.
End Sfun.



(** ** Maps on ordered keys, self-contained signature *)

Module Type S.
  Declare Module E : OrderedType.
  Include Sfun E.
End S.



(** ** Maps with ordering both on keys and datas *)

Module Type Sord.

  Declare Module Data : OrderedType.
  Declare Module MapS : S.
  Import MapS.

  Definition t := MapS.t Data.t.

  Parameter eq : t -> t -> Prop.
  Parameter lt : t -> t -> Prop.

  Axiom eq_refl : forall m : t, eq m m.
  Axiom eq_sym : forall m1 m2 : t, eq m1 m2 -> eq m2 m1.
  Axiom eq_trans : forall m1 m2 m3 : t, eq m1 m2 -> eq m2 m3 -> eq m1 m3.
  Axiom lt_trans : forall m1 m2 m3 : t, lt m1 m2 -> lt m2 m3 -> lt m1 m3.
  Axiom lt_not_eq : forall m1 m2 : t, lt m1 m2 -> ~ eq m1 m2.

  Definition cmp e e' := match Data.compare e e' with EQ _ => true | _ => false end.

  Parameter eq_1 : forall m m', Equivb cmp m m' -> eq m m'.
  Parameter eq_2 : forall m m', eq m m' -> Equivb cmp m m'.

  Parameter compare : forall m1 m2, Compare lt eq m1 m2.
  (** Total ordering between maps. [Data.compare] is a total ordering
      used to compare data associated with equal keys in the two maps. *)

End Sord.


==> anc/HoTT/coq-HoTT/theories/FSets/FMapList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite map library *)

(** This file proposes an implementation of the non-dependant interface
 [FMapInterface.S] using lists of pairs ordered (increasing) with respect to
 left projection. *)

Require Import FMapInterface.

Set Implicit Arguments.
Unset Strict Implicit.

Module Raw (X:OrderedType).

Module Import MX := OrderedTypeFacts X.
Module Import PX := KeyOrderedType X.

Definition key := X.t.
Definition t (elt:Type) := list (X.t * elt).

Section Elt.
Variable elt : Type.

Notation eqk := (eqk (elt:=elt)).
Notation eqke := (eqke (elt:=elt)).
Notation ltk := (ltk (elt:=elt)).
Notation MapsTo := (MapsTo (elt:=elt)).
Notation In := (In (elt:=elt)).
Notation Sort := (sort ltk).
Notation Inf := (lelistA (ltk)).

(** * [empty] *)

Definition empty : t elt := nil.

Definition Empty m := forall (a : key)(e:elt) , ~ MapsTo a e m.

Lemma empty_1 : Empty empty.
Proof.
 unfold Empty,empty.
 intros a e.
 intro abs.
 inversion abs.
Qed.
Hint Resolve empty_1.

Lemma empty_sorted : Sort empty.
Proof.
 unfold empty; auto.
Qed.

(** * [is_empty] *)

Definition is_empty (l : t elt) : bool := if l then true else false.

Lemma is_empty_1 :forall m, Empty m -> is_empty m = true.
Proof.
 unfold Empty, PX.MapsTo.
 intros m.
 case m;auto.
 intros (k,e) l inlist.
 absurd (InA eqke (k, e) ((k, e) :: l));auto.
Qed.

Lemma is_empty_2 : forall m, is_empty m = true -> Empty m.
Proof.
 intros m.
 case m;auto.
 intros p l abs.
 inversion abs.
Qed.

(** * [mem] *)

Function mem (k : key) (s : t elt) {struct s} : bool :=
 match s with
  | nil => false
  | (k',_) :: l =>
     match X.compare k k' with
      | LT _ => false
      | EQ _ => true
      | GT _ => mem k l
     end
 end.

Lemma mem_1 : forall m (Hm:Sort m) x, In x m -> mem x m = true.
Proof.
 intros m Hm x; generalize Hm; clear Hm.
 functional induction (mem x m);intros sorted belong1;trivial.

 inversion belong1. inversion H.

 absurd (In x ((k', _x) :: l));try assumption.
 apply Sort_Inf_NotIn with _x;auto.

 apply IHb.
 elim (sort_inv sorted);auto.
 elim (In_inv belong1);auto.
 intro abs.
 absurd (X.eq x k');auto.
Qed.

Lemma mem_2 : forall m (Hm:Sort m) x, mem x m = true -> In x m.
Proof.
 intros m Hm x; generalize Hm; clear Hm; unfold PX.In,PX.MapsTo.
 functional induction (mem x m); intros sorted hyp;try ((inversion hyp);fail).
 exists _x; auto.
 induction IHb; auto.
 exists x0; auto.
 inversion_clear sorted; auto.
Qed.

(** * [find] *)

Function find (k:key) (s: t elt) {struct s} : option elt :=
 match s with
  | nil => None
  | (k',x)::s' =>
     match X.compare k k' with
      | LT _ => None
      | EQ _ => Some x
      | GT _ => find k s'
     end
 end.

Lemma find_2 :  forall m x e, find x m = Some e -> MapsTo x e m.
Proof.
 intros m x. unfold PX.MapsTo.
 functional induction (find x m);simpl;intros e' eqfind; inversion eqfind; auto.
Qed.

Lemma find_1 :  forall m (Hm:Sort m) x e, MapsTo x e m -> find x m = Some e.
Proof.
 intros m Hm x e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (find x m);simpl; subst; try clear H_eq_1.

 inversion 2.

 inversion_clear 2.
 clear e1;compute in H0; destruct H0;order.
 clear e1;generalize (Sort_In_cons_1 Hm (InA_eqke_eqk H0)); compute; order.

 clear e1;inversion_clear 2.
 compute in H0; destruct H0; intuition congruence.
 generalize (Sort_In_cons_1 Hm (InA_eqke_eqk H0)); compute; order.

 clear e1; do 2 inversion_clear 1; auto.
 compute in H2; destruct H2; order.
Qed.

(** * [add] *)

Function add (k : key) (x : elt) (s : t elt) {struct s} : t elt :=
 match s with
  | nil => (k,x) :: nil
  | (k',y) :: l =>
     match X.compare k k' with
      | LT _ => (k,x)::s
      | EQ _ => (k,x)::l
      | GT _ => (k',y) :: add k x l
     end
 end.

Lemma add_1 : forall m x y e, X.eq x y -> MapsTo y e (add x e m).
Proof.
 intros m x y e; generalize y; clear y.
 unfold PX.MapsTo.
 functional induction (add x e m);simpl;auto.
Qed.

Lemma add_2 : forall m x y e e',
  ~ X.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
Proof.
 intros m x  y e e'.
 generalize y e; clear y e; unfold PX.MapsTo.
 functional induction (add x e' m) ;simpl;auto;  clear e0.
 subst;auto.

 intros y' e'' eqky';  inversion_clear 1;  destruct H0; simpl in *.
 order.
 auto.
 auto.
 intros y' e'' eqky'; inversion_clear 1; intuition.
Qed.


Lemma add_3 : forall m x y e e',
  ~ X.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
Proof.
 intros m x y e e'. generalize y e; clear y e; unfold PX.MapsTo.
 functional induction (add x e' m);simpl; intros.
 apply (In_inv_3 H0); compute; auto.
 apply (In_inv_3 H0); compute; auto.
 constructor 2; apply (In_inv_3 H0); compute; auto.
 inversion_clear H0; auto.
Qed.


Lemma add_Inf : forall (m:t elt)(x x':key)(e e':elt),
  Inf (x',e') m -> ltk (x',e') (x,e) -> Inf (x',e') (add x e m).
Proof.
 induction m.
 simpl; intuition.
 intros.
 destruct a as (x'',e'').
 inversion_clear H.
 compute in H0,H1.
 simpl; case (X.compare x x''); intuition.
Qed.
Hint Resolve add_Inf.

Lemma add_sorted : forall m (Hm:Sort m) x e, Sort (add x e m).
Proof.
 induction m.
 simpl; intuition.
 intros.
 destruct a as (x',e').
 simpl; case (X.compare x x'); intuition; inversion_clear Hm; auto.
 constructor; auto.
 apply Inf_eq with (x',e'); auto.
Qed.

(** * [remove] *)

Function remove (k : key) (s : t elt) {struct s} : t elt :=
 match s with
  | nil => nil
  | (k',x) :: l =>
     match X.compare k k' with
      | LT _ => s
      | EQ _ => l
      | GT _ => (k',x) :: remove k l
     end
 end.

Lemma remove_1 : forall m (Hm:Sort m) x y, X.eq x y -> ~ In y (remove x m).
Proof.
 intros m Hm x y; generalize Hm; clear Hm.
 functional induction (remove x m);simpl;intros;subst.

 red; inversion 1; inversion H1.

 apply Sort_Inf_NotIn with x0; auto.
 clear e0;constructor; compute; order.

 clear e0;inversion_clear Hm.
 apply Sort_Inf_NotIn with x0; auto.
 apply Inf_eq with (k',x0);auto; compute; apply X.eq_trans with x; auto.

 clear e0;inversion_clear Hm.
 assert (notin:~ In y (remove x l)) by auto.
 intros (x1,abs).
 inversion_clear abs.
 compute in H2; destruct H2; order.
 apply notin; exists x1; auto.
Qed.


Lemma remove_2 : forall m (Hm:Sort m) x y e,
  ~ X.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
Proof.
 intros m Hm x y e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (remove x m);subst;auto;
   match goal with
     | [H: X.compare _ _ = _ |- _ ] => clear H
     | _ => idtac
   end.

 inversion_clear 3; auto.
 compute in H1; destruct H1; order.

 inversion_clear 1; inversion_clear 2; auto.
Qed.

Lemma remove_3 : forall m (Hm:Sort m) x y e,
  MapsTo y e (remove x m) -> MapsTo y e m.
Proof.
 intros m Hm x y e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (remove x m);subst;auto.
 inversion_clear 1; inversion_clear 1; auto.
Qed.

Lemma remove_Inf : forall (m:t elt)(Hm : Sort m)(x x':key)(e':elt),
  Inf (x',e') m -> Inf (x',e') (remove x m).
Proof.
 induction m.
 simpl; intuition.
 intros.
 destruct a as (x'',e'').
 inversion_clear H.
 compute in H0.
 simpl; case (X.compare x x''); intuition.
 inversion_clear Hm.
 apply Inf_lt with (x'',e''); auto.
Qed.
Hint Resolve remove_Inf.

Lemma remove_sorted : forall m (Hm:Sort m) x, Sort (remove x m).
Proof.
 induction m.
 simpl; intuition.
 intros.
 destruct a as (x',e').
 simpl; case (X.compare x x'); intuition; inversion_clear Hm; auto.
Qed.

(** * [elements] *)

Definition elements (m: t elt) := m.

Lemma elements_1 : forall m x e,
  MapsTo x e m -> InA eqke (x,e) (elements m).
Proof.
 auto.
Qed.

Lemma elements_2 : forall m x e,
  InA eqke (x,e) (elements m) -> MapsTo x e m.
Proof.
 auto.
Qed.

Lemma elements_3 : forall m (Hm:Sort m), sort ltk (elements m).
Proof.
 auto.
Qed.

Lemma elements_3w : forall m (Hm:Sort m), NoDupA eqk (elements m).
Proof.
 intros.
 apply Sort_NoDupA.
 apply elements_3; auto.
Qed.

(** * [fold] *)

Function fold (A:Type)(f:key->elt->A->A)(m:t elt) (acc:A) {struct m} :  A :=
  match m with
   | nil => acc
   | (k,e)::m' => fold f m' (f k e acc)
  end.

Lemma fold_1 : forall m (A:Type)(i:A)(f:key->elt->A->A),
  fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
Proof.
 intros; functional induction (fold f m i); auto.
Qed.

(** * [equal] *)

Function equal (cmp:elt->elt->bool)(m m' : t elt) {struct m} : bool :=
  match m, m' with
   | nil, nil => true
   | (x,e)::l, (x',e')::l' =>
      match X.compare x x' with
       | EQ _ => cmp e e' && equal cmp l l'
       | _    => false
      end
   | _, _ => false
  end.

Definition Equivb cmp m m' :=
  (forall k, In k m <-> In k m') /\
  (forall k e e', MapsTo k e m -> MapsTo k e' m' -> cmp e e' = true).

Lemma equal_1 : forall m (Hm:Sort m) m' (Hm': Sort m') cmp,
  Equivb cmp m m' -> equal cmp m m' = true.
Proof.
 intros m Hm m' Hm' cmp; generalize Hm Hm'; clear Hm Hm'.
 functional induction (equal cmp m m'); simpl; subst;auto; unfold Equivb;
 intuition; subst.
 match goal with H: X.compare _ _ = _ |- _ => clear H end.
 assert (cmp_e_e':cmp e e' = true).
  apply H1 with x; auto.
 rewrite cmp_e_e'; simpl.
 apply IHb; auto.
 inversion_clear Hm; auto.
 inversion_clear Hm'; auto.
 unfold Equivb; intuition.
 destruct (H0 k).
 assert (In k ((x,e) ::l)).
  destruct H as (e'', hyp); exists e''; auto.
 destruct (In_inv (H2 H4)); auto.
 inversion_clear Hm.
 elim (Sort_Inf_NotIn H6 H7).
 destruct H as (e'', hyp); exists e''; auto.
 apply MapsTo_eq with k; auto; order.
 destruct (H0 k).
 assert (In k ((x',e') ::l')).
  destruct H as (e'', hyp); exists e''; auto.
 destruct (In_inv (H3 H4)); auto.
 inversion_clear Hm'.
 elim (Sort_Inf_NotIn H6 H7).
 destruct H as (e'', hyp); exists e''; auto.
 apply MapsTo_eq with k; auto; order.
 apply H1 with k; destruct (X.eq_dec x k); auto.


 destruct (X.compare x x'); try contradiction; clear y.
 destruct (H0 x).
 assert (In x ((x',e')::l')).
  apply H; auto.
  exists e; auto.
 destruct (In_inv H3).
 order.
 inversion_clear Hm'.
 assert (Inf (x,e) l').
 apply Inf_lt with (x',e'); auto.
 elim (Sort_Inf_NotIn H5 H7 H4).

 destruct (H0 x').
 assert (In x' ((x,e)::l)).
  apply H2; auto.
  exists e'; auto.
 destruct (In_inv H3).
 order.
 inversion_clear Hm.
 assert (Inf (x',e') l).
  apply Inf_lt with (x,e); auto.
 elim (Sort_Inf_NotIn H5 H7 H4).

 destruct m;
 destruct m';try contradiction.

 clear H1;destruct p as (k,e).
 destruct (H0 k).
 destruct H1.
 exists e; auto.
 inversion H1.

 destruct p as (x,e).
 destruct (H0 x).
 destruct H.
 exists e; auto.
 inversion H.

 destruct p;destruct p0;contradiction.
Qed.


Lemma equal_2 : forall m (Hm:Sort m) m' (Hm:Sort m') cmp,
  equal cmp m m' = true -> Equivb cmp m m'.
Proof.
 intros m Hm m' Hm' cmp; generalize Hm Hm'; clear Hm Hm'.
 functional induction (equal cmp m m'); simpl; subst;auto; unfold Equivb;
  intuition; try discriminate; subst;
  try match goal with H: X.compare _ _ = _ |- _ => clear H end.

 inversion H0.

 inversion_clear Hm;inversion_clear Hm'.
 destruct (andb_prop _ _ H); clear H.
 destruct (IHb H1 H3 H6).
 destruct (In_inv H0).
 exists e'; constructor; split; trivial; apply X.eq_trans with x; auto.
 destruct (H k).
 destruct (H9 H8) as (e'',hyp).
 exists e''; auto.

 inversion_clear Hm;inversion_clear Hm'.
 destruct (andb_prop _ _ H); clear H.
 destruct (IHb H1 H3 H6).
 destruct (In_inv H0).
 exists e; constructor; split; trivial; apply X.eq_trans with x'; auto.
 destruct (H k).
 destruct (H10 H8) as (e'',hyp).
 exists e''; auto.

 inversion_clear Hm;inversion_clear Hm'.
 destruct (andb_prop _ _ H); clear H.
 destruct (IHb H2 H4 H7).
 inversion_clear H0.
 destruct H9; simpl in *; subst.
 inversion_clear H1.
 destruct H9; simpl in *; subst; auto.
 elim (Sort_Inf_NotIn H4 H5).
 exists e'0; apply MapsTo_eq with k; auto; order.
 inversion_clear H1.
 destruct H0; simpl in *; subst; auto.
 elim (Sort_Inf_NotIn H2 H3).
 exists e0; apply MapsTo_eq with k; auto; order.
 apply H8 with k; auto.
Qed.

(** This lemma isn't part of the spec of [Equivb], but is used in [FMapAVL] *)

Lemma equal_cons : forall cmp l1 l2 x y, Sort (x::l1) -> Sort (y::l2) ->
  eqk x y -> cmp (snd x) (snd y) = true ->
  (Equivb cmp l1 l2 <-> Equivb cmp (x :: l1) (y :: l2)).
Proof.
 intros.
 inversion H; subst.
 inversion H0; subst.
 destruct x; destruct y; compute in H1, H2.
 split; intros.
 apply equal_2; auto.
 simpl.
 elim_comp.
 rewrite H2; simpl.
 apply equal_1; auto.
 apply equal_2; auto.
 generalize (equal_1 H H0 H3).
 simpl.
 elim_comp.
 rewrite H2; simpl; auto.
Qed.

Variable elt':Type.

(** * [map] and [mapi] *)

Fixpoint map (f:elt -> elt') (m:t elt) : t elt' :=
  match m with
   | nil => nil
   | (k,e)::m' => (k,f e) :: map f m'
  end.

Fixpoint mapi (f: key -> elt -> elt') (m:t elt) : t elt' :=
  match m with
   | nil => nil
   | (k,e)::m' => (k,f k e) :: mapi f m'
  end.
 
End Elt.
Section Elt2.
(* A new section is necessary for previous definitions to work
   with different [elt], especially [MapsTo]... *)

Variable elt elt' : Type.

(** Specification of [map] *)

Lemma map_1 : forall (m:t elt)(x:key)(e:elt)(f:elt->elt'),
  MapsTo x e m -> MapsTo x (f e) (map f m).
Proof.
 intros m x e f.
 (* functional induction map elt elt' f m.  *) (* Marche pas ??? *)
 induction m.
 inversion 1. 

 destruct a as (x',e').
 simpl.
 inversion_clear 1.  
 constructor 1.
 unfold eqke in *; simpl in *; intuition congruence.
 unfold MapsTo in *; auto.
Qed.

Lemma map_2 : forall (m:t elt)(x:key)(f:elt->elt'),
  In x (map f m) -> In x m.
Proof.
 intros m x f.
 (* functional induction map elt elt' f m. *) (* Marche pas ??? *)
 induction m; simpl.
 intros (e,abs).
 inversion abs.

 destruct a as (x',e).
 intros hyp.
 inversion hyp. clear hyp.
 inversion H; subst; rename x0 into e'.
 exists e; constructor.
 unfold eqke in *; simpl in *; intuition.
 destruct IHm as (e'',hyp).
 exists e'; auto.
 exists e''.
 constructor 2; auto.
Qed.

Lemma map_lelistA : forall (m: t elt)(x:key)(e:elt)(e':elt')(f:elt->elt'),
  lelistA (@ltk elt) (x,e) m ->
  lelistA (@ltk elt') (x,e') (map f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x0,e0).
 inversion_clear H; auto.
Qed.

Hint Resolve map_lelistA.

Lemma map_sorted : forall (m: t elt)(Hm : sort (@ltk elt) m)(f:elt -> elt'),
  sort (@ltk elt') (map f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x',e').
 inversion_clear Hm.
 constructor; auto.
 exact (map_lelistA _ _ H0).
Qed.

(** Specification of [mapi] *)

Lemma mapi_1 : forall (m:t elt)(x:key)(e:elt)(f:key->elt->elt'),
  MapsTo x e m ->
  exists y, X.eq y x /\ MapsTo x (f y e) (mapi f m).
Proof.
 intros m x e f.
 (* functional induction mapi elt elt' f m. *) (* Marche pas ??? *)
 induction m.
 inversion 1.

 destruct a as (x',e').
 simpl.
 inversion_clear 1.
 exists x'.
 destruct H0; simpl in *.
 split; auto.
 constructor 1.
 unfold eqke in *; simpl in *; intuition congruence.
 destruct IHm as (y, hyp); auto.
 exists y; intuition.
Qed.


Lemma mapi_2 : forall (m:t elt)(x:key)(f:key->elt->elt'),
  In x (mapi f m) -> In x m.
Proof.
 intros m x f.
 (* functional induction mapi elt elt' f m. *) (* Marche pas ??? *)
 induction m; simpl.
 intros (e,abs).
 inversion abs.

 destruct a as (x',e).
 intros hyp.
 inversion hyp. clear hyp.
 inversion H; subst; rename x0 into e'.
 exists e; constructor.
 unfold eqke in *; simpl in *; intuition.
 destruct IHm as (e'',hyp).
 exists e'; auto.
 exists e''.
 constructor 2; auto.
Qed.

Lemma mapi_lelistA : forall (m: t elt)(x:key)(e:elt)(f:key->elt->elt'),
  lelistA (@ltk elt) (x,e) m ->
  lelistA (@ltk elt') (x,f x e) (mapi f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x',e').
 inversion_clear H; auto.
Qed.

Hint Resolve mapi_lelistA.

Lemma mapi_sorted : forall m (Hm : sort (@ltk elt) m)(f: key ->elt -> elt'),
  sort (@ltk elt') (mapi f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x',e').
 inversion_clear Hm; auto.
Qed.

End Elt2.
Section Elt3.

(** * [map2] *)

Variable elt elt' elt'' : Type.
Variable f : option elt -> option elt' -> option elt''.

Definition option_cons (A:Type)(k:key)(o:option A)(l:list (key*A)) :=
  match o with
   | Some e => (k,e)::l
   | None => l
  end.

Fixpoint map2_l (m : t elt) : t elt'' :=
  match m with
   | nil => nil
   | (k,e)::l => option_cons k (f (Some e) None) (map2_l l)
  end.

Fixpoint map2_r (m' : t elt') : t elt'' :=
  match m' with
   | nil => nil
   | (k,e')::l' => option_cons k (f None (Some e')) (map2_r l')
  end.

Fixpoint map2 (m : t elt) : t elt' -> t elt'' :=
  match m with
   | nil => map2_r
   | (k,e) :: l =>
      fix map2_aux (m' : t elt') : t elt'' :=
        match m' with
         | nil => map2_l m
         | (k',e') :: l' =>
            match X.compare k k' with
             | LT _ => option_cons k (f (Some e) None) (map2 l m')
             | EQ _ => option_cons k (f (Some e) (Some e')) (map2 l l')
             | GT _ => option_cons k' (f None (Some e')) (map2_aux l')
            end
        end
  end.

Notation oee' := (option elt * option elt')%type.

Fixpoint combine (m : t elt) : t elt' -> t oee' :=
  match m with
   | nil => map (fun e' => (None,Some e'))
   | (k,e) :: l =>
      fix combine_aux (m':t elt') : list (key * oee') :=
        match m' with
         | nil => map (fun e => (Some e,None)) m
         | (k',e') :: l' =>
            match X.compare k k' with
             | LT _ => (k,(Some e, None))::combine l m'
             | EQ _ => (k,(Some e, Some e'))::combine l l'
             | GT _ => (k',(None,Some e'))::combine_aux l'
            end
        end
  end.

Definition fold_right_pair (A B C:Type)(f: A->B->C->C)(l:list (A*B))(i:C) :=
  List.fold_right (fun p => f (fst p) (snd p)) i l.

Definition map2_alt m m' :=
  let m0 : t oee' := combine m m' in
  let m1 : t (option elt'') := map (fun p => f (fst p) (snd p)) m0 in
  fold_right_pair (option_cons (A:=elt'')) m1 nil.

Lemma map2_alt_equiv : forall m m', map2_alt m m' = map2 m m'.
Proof.
 unfold map2_alt.
 induction m.
 simpl; auto; intros.
 (* map2_r *)
 induction m'; try destruct a; simpl; auto.
 rewrite IHm'; auto.
 (* fin map2_r *)
 induction m'; destruct a.
 simpl; f_equal.
 (* map2_l *)
 clear IHm.
 induction m; try destruct a; simpl; auto.
 rewrite IHm; auto.
 (* fin map2_l *)
 destruct a0.
 simpl.
 destruct (X.compare t0 t1); simpl; f_equal.
 apply IHm.
 apply IHm.
 apply IHm'.
Qed.

Lemma combine_lelistA :
  forall m m' (x:key)(e:elt)(e':elt')(e'':oee'),
  lelistA (@ltk elt) (x,e) m ->
  lelistA (@ltk elt') (x,e') m' ->
  lelistA (@ltk oee') (x,e'') (combine m m').
Proof.
 induction m.
 intros.
 simpl.
 exact (map_lelistA _ _ H0).
 induction m'.
 intros.
 destruct a.
 replace (combine ((t0, e0) :: m) nil) with
             (map (fun e => (Some e,None (A:=elt'))) ((t0,e0)::m)); auto.
 exact (map_lelistA _ _ H).
 intros.
 simpl.
 destruct a as (k,e0); destruct a0 as (k',e0').
 destruct (X.compare k k').
 inversion_clear H; auto.
 inversion_clear H; auto.
 inversion_clear H0; auto.
Qed.
Hint Resolve combine_lelistA.

Lemma combine_sorted :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m'),
  sort (@ltk oee') (combine m m').
Proof.
 induction m.
 intros; clear Hm.
 simpl.
 apply map_sorted; auto.
 induction m'.
 intros; clear Hm'.
 destruct a.
 replace (combine ((t0, e) :: m) nil) with
             (map (fun e => (Some e,None (A:=elt'))) ((t0,e)::m)); auto.
 apply map_sorted; auto.
 intros.
 simpl.
 destruct a as (k,e); destruct a0 as (k',e').
 destruct (X.compare k k').
 inversion_clear Hm.
 constructor; auto.
 assert (lelistA (ltk (elt:=elt')) (k, e') ((k',e')::m')) by auto.
 exact (combine_lelistA _ H0 H1).
 inversion_clear Hm; inversion_clear Hm'.
 constructor; auto.
 assert (lelistA (ltk (elt:=elt')) (k, e') m') by (apply Inf_eq with (k',e'); auto).
 exact (combine_lelistA _ H0 H3).
 inversion_clear Hm; inversion_clear Hm'.
 constructor; auto.
 change (lelistA (ltk (elt:=oee')) (k', (None, Some e'))
                 (combine ((k,e)::m) m')).
 assert (lelistA (ltk (elt:=elt)) (k', e) ((k,e)::m)) by auto.
 exact (combine_lelistA _  H3 H2).
Qed.

Lemma map2_sorted :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m'),
  sort (@ltk elt'') (map2 m m').
Proof.
 intros.
 rewrite <- map2_alt_equiv.
 unfold map2_alt.
 assert (H0:=combine_sorted Hm Hm').
 set (l0:=combine m m') in *; clearbody l0.
 set (f':= fun p : oee' => f (fst p) (snd p)).
 assert (H1:=map_sorted (elt' := option elt'') H0 f').
 set (l1:=map f' l0) in *; clearbody l1.
 clear f' f H0 l0 Hm Hm' m m'.
 induction l1.
 simpl; auto.
 inversion_clear H1.
 destruct a; destruct o; auto.
 simpl.
 constructor; auto.
 clear IHl1.
 induction l1.
 simpl; auto.
 destruct a; destruct o; simpl; auto.
 inversion_clear H0; auto.
 inversion_clear H0.
 red in H1; simpl in H1.
 inversion_clear H.
 apply IHl1; auto.
 apply Inf_lt with (t1, None (A:=elt'')); auto.
Qed.

Definition at_least_one (o:option elt)(o':option elt') :=
  match o, o' with
   | None, None => None
   | _, _  => Some (o,o')
  end.

Lemma combine_1 :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m') (x:key),
  find x (combine m m') = at_least_one (find x m) (find x m').
Proof.
 induction m.
 intros.
 simpl.
 induction m'.
 intros; simpl; auto.
 simpl; destruct a.
 simpl; destruct (X.compare x t0); simpl; auto.
 inversion_clear Hm'; auto.
 induction m'.
 (* m' = nil *)
 intros; destruct a; simpl.
 destruct (X.compare x t0); simpl; auto.
 inversion_clear Hm; clear H0 l Hm' IHm t0.
 induction m; simpl; auto.
 inversion_clear H.
 destruct a.
 simpl; destruct (X.compare x t0); simpl; auto.
 (* m' <> nil *)
 intros.
 destruct a as (k,e); destruct a0 as (k',e'); simpl.
 inversion Hm; inversion Hm'; subst.
 destruct (X.compare k k'); simpl;
  destruct (X.compare x k);
   elim_comp || destruct (X.compare x k'); simpl; auto.
 rewrite IHm; auto; simpl; elim_comp; auto.
 rewrite IHm; auto; simpl; elim_comp; auto.
 rewrite IHm; auto; simpl; elim_comp; auto.
 change (find x (combine ((k, e) :: m) m') = at_least_one None (find x m')).
 rewrite IHm'; auto.
 simpl find; elim_comp; auto.
 change (find x (combine ((k, e) :: m) m') = Some (Some e, find x m')).
 rewrite IHm'; auto.
 simpl find; elim_comp; auto.
 change (find x (combine ((k, e) :: m) m') =
         at_least_one (find x m) (find x m')).
 rewrite IHm'; auto.
 simpl find; elim_comp; auto.
Qed.

Definition at_least_one_then_f (o:option elt)(o':option elt') :=
  match o, o' with
   | None, None => None
   | _, _  => f o o'
  end.

Lemma map2_0 :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m') (x:key),
  find x (map2 m m') = at_least_one_then_f (find x m) (find x m').
Proof.
 intros.
 rewrite <- map2_alt_equiv.
 unfold map2_alt.
 assert (H:=combine_1 Hm Hm' x).
 assert (H2:=combine_sorted Hm Hm').
 set (f':= fun p : oee' => f (fst p) (snd p)).
 set (m0 := combine m m') in *; clearbody m0.
 set (o:=find x m) in *; clearbody o.
 set (o':=find x m') in *; clearbody o'.
 clear Hm Hm' m m'.
 generalize H; clear H.
 match goal with |- ?m=?n -> ?p=?q =>
   assert ((m=n->p=q)/\(m=None -> p=None)); [|intuition] end.
 induction m0; simpl in *; intuition.
 destruct o; destruct o'; simpl in *; try discriminate; auto.
 destruct a as (k,(oo,oo')); simpl in *.
 inversion_clear H2.
 destruct (X.compare x k); simpl in *.
 (* x < k *)
 destruct (f' (oo,oo')); simpl.
 elim_comp.
 destruct o; destruct o'; simpl in *; try discriminate; auto.
 destruct (IHm0 H0) as (H2,_); apply H2; auto.
 rewrite <- H.
 case_eq (find x m0); intros; auto.
 assert (ltk (elt:=oee') (x,(oo,oo')) (k,(oo,oo'))).
  red; auto.
 destruct (Sort_Inf_NotIn H0 (Inf_lt H4 H1)).
 exists p; apply find_2; auto.
 (* x = k *)
 assert (at_least_one_then_f o o' = f oo oo').
  destruct o; destruct o'; simpl in *; inversion_clear H; auto.
 rewrite H2.
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 elim_comp; auto.
 destruct (IHm0 H0) as (_,H4); apply H4; auto.
 case_eq (find x m0); intros; auto.
 assert (eqk (elt:=oee') (k,(oo,oo')) (x,(oo,oo'))).
  red; auto.
 destruct (Sort_Inf_NotIn H0 (Inf_eq (eqk_sym H5) H1)).
 exists p; apply find_2; auto.
 (* k < x *)
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 elim_comp; auto.
 destruct (IHm0 H0) as (H3,_); apply H3; auto.
 destruct (IHm0 H0) as (H3,_); apply H3; auto.

 (* None -> None *)
 destruct a as (k,(oo,oo')).
 simpl.
 inversion_clear H2.
 destruct (X.compare x k).
 (* x < k *)
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 elim_comp; auto.
 destruct (IHm0 H0) as (_,H4); apply H4; auto.
 case_eq (find x m0); intros; auto.
 assert (ltk (elt:=oee') (x,(oo,oo')) (k,(oo,oo'))).
  red; auto.
 destruct (Sort_Inf_NotIn H0 (Inf_lt H3 H1)).
 exists p; apply find_2; auto.
 (* x = k *)
 discriminate.
 (* k < x *)
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 elim_comp; auto.
 destruct (IHm0 H0) as (_,H4); apply H4; auto.
 destruct (IHm0 H0) as (_,H4); apply H4; auto.
Qed.

(** Specification of [map2] *)

Lemma map2_1 :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m')(x:key),
  In x m \/ In x m' ->
  find x (map2 m m') = f (find x m) (find x m').
Proof.
 intros.
 rewrite map2_0; auto.
 destruct H as [(e,H)|(e,H)].
 rewrite (find_1 Hm H).
 destruct (find x m'); simpl; auto.
 rewrite (find_1 Hm' H).
 destruct (find x m); simpl; auto.
Qed.

Lemma map2_2 :
  forall m (Hm : sort (@ltk elt) m) m' (Hm' : sort (@ltk elt') m')(x:key),
  In x (map2 m m') -> In x m \/ In x m'.
Proof.
 intros.
 destruct H as (e,H).
 generalize (map2_0 Hm Hm' x).
 rewrite (find_1 (map2_sorted Hm Hm') H).
 generalize (@find_2 _ m x).
 generalize (@find_2 _ m' x).
 destruct (find x m);
   destruct (find x m'); simpl; intros.
 left; exists e0; auto.
 left; exists e0; auto.
 right; exists e0; auto.
 discriminate.
Qed.

End Elt3.
End Raw.

Module Make (X: OrderedType) <: S with Module E := X.
Module Raw := Raw X.
Module E := X.

Definition key := E.t.

Record slist (elt:Type) :=
  {this :> Raw.t elt; sorted : sort (@Raw.PX.ltk elt) this}.
Definition t (elt:Type) : Type := slist elt.

Section Elt.
 Variable elt elt' elt'':Type.

 Implicit Types m : t elt.
 Implicit Types x y : key.
 Implicit Types e : elt.

 Definition empty : t elt := Build_slist (Raw.empty_sorted elt).
 Definition is_empty m : bool := Raw.is_empty m.(this).
 Definition add x e m : t elt := Build_slist (Raw.add_sorted m.(sorted) x e).
 Definition find x m : option elt := Raw.find x m.(this).
 Definition remove x m : t elt := Build_slist (Raw.remove_sorted m.(sorted) x).
 Definition mem x m : bool := Raw.mem x m.(this).
 Definition map f m : t elt' := Build_slist (Raw.map_sorted m.(sorted) f).
 Definition mapi (f:key->elt->elt') m : t elt' := Build_slist (Raw.mapi_sorted m.(sorted) f).
 Definition map2 f m (m':t elt') : t elt'' :=
   Build_slist (Raw.map2_sorted f m.(sorted) m'.(sorted)).
 Definition elements m : list (key*elt) := @Raw.elements elt m.(this).
 Definition cardinal m := length m.(this).
 Definition fold (A:Type)(f:key->elt->A->A) m (i:A) : A := @Raw.fold elt A f m.(this) i.
 Definition equal cmp m m' : bool := @Raw.equal elt cmp m.(this) m'.(this).

 Definition MapsTo x e m : Prop := Raw.PX.MapsTo x e m.(this).
 Definition In x m : Prop := Raw.PX.In x m.(this).
 Definition Empty m : Prop := Raw.Empty m.(this).

 Definition Equal m m' := forall y, find y m = find y m'.
 Definition Equiv (eq_elt:elt->elt->Prop) m m' :=
         (forall k, In k m <-> In k m') /\
         (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
 Definition Equivb cmp m m' : Prop := @Raw.Equivb elt cmp m.(this) m'.(this).

 Definition eq_key : (key*elt) -> (key*elt) -> Prop := @Raw.PX.eqk elt.
 Definition eq_key_elt : (key*elt) -> (key*elt) -> Prop:= @Raw.PX.eqke elt.
 Definition lt_key : (key*elt) -> (key*elt) -> Prop := @Raw.PX.ltk elt.

 Lemma MapsTo_1 : forall m x y e, E.eq x y -> MapsTo x e m -> MapsTo y e m.
 Proof. intros m; exact (@Raw.PX.MapsTo_eq elt m.(this)). Qed.

 Lemma mem_1 : forall m x, In x m -> mem x m = true.
 Proof. intros m; exact (@Raw.mem_1 elt m.(this) m.(sorted)). Qed.
 Lemma mem_2 : forall m x, mem x m = true -> In x m.
 Proof. intros m; exact (@Raw.mem_2 elt m.(this) m.(sorted)). Qed.

 Lemma empty_1 : Empty empty.
 Proof. exact (@Raw.empty_1 elt). Qed.

 Lemma is_empty_1 : forall m, Empty m -> is_empty m = true.
 Proof. intros m; exact (@Raw.is_empty_1 elt m.(this)). Qed.
 Lemma is_empty_2 :  forall m, is_empty m = true -> Empty m.
 Proof. intros m; exact (@Raw.is_empty_2 elt m.(this)). Qed.

 Lemma add_1 : forall m x y e, E.eq x y -> MapsTo y e (add x e m).
 Proof. intros m; exact (@Raw.add_1 elt m.(this)). Qed.
 Lemma add_2 : forall m x y e e', ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
 Proof. intros m; exact (@Raw.add_2 elt m.(this)). Qed.
 Lemma add_3 : forall m x y e e', ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
 Proof. intros m; exact (@Raw.add_3 elt m.(this)). Qed.

 Lemma remove_1 : forall m x y, E.eq x y -> ~ In y (remove x m).
 Proof. intros m; exact (@Raw.remove_1 elt m.(this) m.(sorted)). Qed.
 Lemma remove_2 : forall m x y e, ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
 Proof. intros m; exact (@Raw.remove_2 elt m.(this) m.(sorted)). Qed.
 Lemma remove_3 : forall m x y e, MapsTo y e (remove x m) -> MapsTo y e m.
 Proof. intros m; exact (@Raw.remove_3 elt m.(this) m.(sorted)). Qed.

 Lemma find_1 : forall m x e, MapsTo x e m -> find x m = Some e.
 Proof. intros m; exact (@Raw.find_1 elt m.(this) m.(sorted)). Qed.
 Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
 Proof. intros m; exact (@Raw.find_2 elt m.(this)). Qed.

 Lemma elements_1 : forall m x e, MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
 Proof. intros m; exact (@Raw.elements_1 elt m.(this)). Qed.
 Lemma elements_2 : forall m x e, InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
 Proof. intros m; exact (@Raw.elements_2 elt m.(this)). Qed.
 Lemma elements_3 : forall m, sort lt_key (elements m).
 Proof. intros m; exact (@Raw.elements_3 elt m.(this) m.(sorted)). Qed.
 Lemma elements_3w : forall m, NoDupA eq_key (elements m).
 Proof. intros m; exact (@Raw.elements_3w elt m.(this) m.(sorted)). Qed.

 Lemma cardinal_1 : forall m, cardinal m = length (elements m).
 Proof. intros; reflexivity. Qed.

 Lemma fold_1 : forall m (A : Type) (i : A) (f : key -> elt -> A -> A),
        fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
 Proof. intros m; exact (@Raw.fold_1 elt m.(this)). Qed.

 Lemma equal_1 : forall m m' cmp, Equivb cmp m m' -> equal cmp m m' = true.
 Proof. intros m m'; exact (@Raw.equal_1 elt m.(this) m.(sorted) m'.(this) m'.(sorted)). Qed.
 Lemma equal_2 : forall m m' cmp, equal cmp m m' = true -> Equivb cmp m m'.
 Proof. intros m m'; exact (@Raw.equal_2 elt m.(this) m.(sorted) m'.(this) m'.(sorted)). Qed.

 End Elt.

 Lemma map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
        MapsTo x e m -> MapsTo x (f e) (map f m).
 Proof. intros elt elt' m; exact (@Raw.map_1 elt elt' m.(this)). Qed.
 Lemma map_2 : forall (elt elt':Type)(m: t elt)(x:key)(f:elt->elt'),
        In x (map f m) -> In x m.
 Proof. intros elt elt' m; exact (@Raw.map_2 elt elt' m.(this)). Qed.

 Lemma mapi_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)
        (f:key->elt->elt'), MapsTo x e m ->
        exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
 Proof. intros elt elt' m; exact (@Raw.mapi_1 elt elt' m.(this)). Qed.
 Lemma mapi_2 : forall (elt elt':Type)(m: t elt)(x:key)
        (f:key->elt->elt'), In x (mapi f m) -> In x m.
 Proof. intros elt elt' m; exact (@Raw.mapi_2 elt elt' m.(this)). Qed.

 Lemma map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
	In x m \/ In x m' ->
        find x (map2 f m m') = f (find x m) (find x m').
 Proof.
 intros elt elt' elt'' m m' x f;
 exact (@Raw.map2_1 elt elt' elt'' f m.(this) m.(sorted) m'.(this) m'.(sorted) x).
 Qed.
 Lemma map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
        In x (map2 f m m') -> In x m \/ In x m'.
 Proof.
 intros elt elt' elt'' m m' x f;
 exact (@Raw.map2_2 elt elt' elt'' f m.(this) m.(sorted) m'.(this) m'.(sorted) x).
 Qed.

End Make.

Module Make_ord (X: OrderedType)(D : OrderedType) <:
Sord with Module Data := D
        with Module MapS.E := X.

Module Data := D.
Module MapS := Make(X).
Import MapS.

Module MD := OrderedTypeFacts(D).
Import MD.

Definition t := MapS.t D.t.

Definition cmp e e' := match D.compare e e' with EQ _ => true | _ => false end.

Fixpoint eq_list (m m' : list (X.t * D.t)) : Prop :=
  match m, m' with
   | nil, nil => True
   | (x,e)::l, (x',e')::l' =>
      match X.compare x x' with
       | EQ _ => D.eq e e' /\ eq_list l l'
       | _       => False
      end
   | _, _ => False
  end.

Definition eq m m' := eq_list m.(this) m'.(this).

Fixpoint lt_list (m m' : list (X.t * D.t)) : Prop :=
  match m, m' with
   | nil, nil => False
   | nil, _  => True
   | _, nil  => False
   | (x,e)::l, (x',e')::l' =>
      match X.compare x x' with
       | LT _ => True
       | GT _ => False
       | EQ _ => D.lt e e' \/ (D.eq e e' /\ lt_list l l')
      end
  end.

Definition lt m m' := lt_list m.(this) m'.(this).

Lemma eq_equal : forall m m', eq m m' <-> equal cmp m m' = true.
Proof.
 intros (l,Hl); induction l.
 intros (l',Hl'); unfold eq; simpl.
 destruct l'; unfold equal; simpl; intuition.
 intros (l',Hl'); unfold eq.
 destruct l'.
 destruct a; unfold equal; simpl; intuition.
 destruct a as (x,e).
 destruct p as (x',e').
 unfold equal; simpl.
 destruct (X.compare x x'); simpl; intuition.
 unfold cmp at 1.
 MD.elim_comp; clear H; simpl.
 inversion_clear Hl.
 inversion_clear Hl'.
 destruct (IHl H (Build_slist H3)).
 unfold equal, eq in H5; simpl in H5; auto.
 destruct (andb_prop _ _ H); clear H.
 generalize H0; unfold cmp.
 MD.elim_comp; auto; intro; discriminate.
 destruct (andb_prop _ _ H); clear H.
 inversion_clear Hl.
 inversion_clear Hl'.
 destruct (IHl H (Build_slist H3)).
 unfold equal, eq in H6; simpl in H6; auto.
Qed.

Lemma eq_1 : forall m m', Equivb cmp m m' -> eq m m'.
Proof.
 intros.
 generalize (@equal_1 D.t m m' cmp).
 generalize (@eq_equal m m').
 intuition.
Qed.

Lemma eq_2 : forall m m', eq m m' -> Equivb cmp m m'.
Proof.
 intros.
 generalize (@equal_2 D.t m m' cmp).
 generalize (@eq_equal m m').
 intuition.
Qed.

Lemma eq_refl : forall m : t, eq m m.
Proof.
 intros (m,Hm); induction m; unfold eq; simpl; auto.
 destruct a.
 destruct (X.compare t0 t0); auto.
 apply (MapS.Raw.MX.lt_antirefl l); auto.
 split.
 apply D.eq_refl.
 inversion_clear Hm.
 apply (IHm H).
 apply (MapS.Raw.MX.lt_antirefl l); auto.
Qed.

Lemma  eq_sym : forall m1 m2 : t, eq m1 m2 -> eq m2 m1.
Proof.
 intros (m,Hm); induction m;
 intros (m', Hm'); destruct m'; unfold eq; simpl;
 try destruct a as (x,e); try destruct p as (x',e'); auto.
 destruct (X.compare x x'); MapS.Raw.MX.elim_comp; intuition.
 inversion_clear Hm; inversion_clear Hm'.
 apply (IHm H0 (Build_slist H4)); auto.
Qed.

Lemma eq_trans : forall m1 m2 m3 : t, eq m1 m2 -> eq m2 m3 -> eq m1 m3.
Proof.
 intros (m1,Hm1); induction m1;
 intros (m2, Hm2); destruct m2;
 intros (m3, Hm3); destruct m3; unfold eq; simpl;
 try destruct a as (x,e);
 try destruct p as (x',e');
 try destruct p0 as (x'',e''); try contradiction; auto.
 destruct (X.compare x x');
  destruct (X.compare x' x'');
   MapS.Raw.MX.elim_comp; intuition.
 apply D.eq_trans with e'; auto.
 inversion_clear Hm1; inversion_clear Hm2; inversion_clear Hm3.
 apply (IHm1 H1 (Build_slist H6) (Build_slist H8)); intuition.
Qed.

Lemma lt_trans : forall m1 m2 m3 : t, lt m1 m2 -> lt m2 m3 -> lt m1 m3.
Proof.
 intros (m1,Hm1); induction m1;
 intros (m2, Hm2); destruct m2;
 intros (m3, Hm3); destruct m3; unfold lt; simpl;
 try destruct a as (x,e);
 try destruct p as (x',e');
 try destruct p0 as (x'',e''); try contradiction; auto.
 destruct (X.compare x x');
  destruct (X.compare x' x'');
   MapS.Raw.MX.elim_comp; intuition.
 left; apply D.lt_trans with e'; auto.
 left; apply lt_eq with e'; auto.
 left; apply eq_lt with e'; auto.
 right.
 split.
 apply D.eq_trans with e'; auto.
 inversion_clear Hm1; inversion_clear Hm2; inversion_clear Hm3.
 apply (IHm1 H2 (Build_slist H6) (Build_slist H8)); intuition.
Qed.

Lemma lt_not_eq : forall m1 m2 : t, lt m1 m2 -> ~ eq m1 m2.
Proof.
 intros (m1,Hm1); induction m1;
 intros (m2, Hm2); destruct m2; unfold eq, lt; simpl;
 try destruct a as (x,e);
 try destruct p as (x',e'); try contradiction; auto.
 destruct (X.compare x x'); auto.
 intuition.
 exact (D.lt_not_eq H0 H1).
 inversion_clear Hm1; inversion_clear Hm2.
 apply (IHm1 H0 (Build_slist H5)); intuition.
Qed.

Ltac cmp_solve := unfold eq, lt; simpl; try Raw.MX.elim_comp; auto.

Definition compare : forall m1 m2, Compare lt eq m1 m2.
Proof.
 intros (m1,Hm1); induction m1;
 intros (m2, Hm2); destruct m2;
  [ apply EQ | apply LT | apply GT | ]; cmp_solve.
 destruct a as (x,e); destruct p as (x',e').
 destruct (X.compare x x');
  [ apply LT | | apply GT ]; cmp_solve.
 destruct (D.compare e e');
  [ apply LT | | apply GT ]; cmp_solve.
 assert (Hm11 : sort (Raw.PX.ltk (elt:=D.t)) m1).
  inversion_clear Hm1; auto.
 assert (Hm22 : sort (Raw.PX.ltk (elt:=D.t)) m2).
  inversion_clear Hm2; auto.
 destruct (IHm1 Hm11 (Build_slist Hm22));
  [ apply LT | apply EQ | apply GT ]; cmp_solve.
Qed.

End Make_ord.


==> anc/HoTT/coq-HoTT/theories/FSets/FMapPositive.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * FMapPositive : an implementation of FMapInterface for [positive] keys. *)

Require Import Bool ZArith OrderedType OrderedTypeEx FMapInterface.

Set Implicit Arguments.
Local Open Scope positive_scope.

Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.

(** This file is an adaptation to the [FMap] framework of a work by
  Xavier Leroy and Sandrine Blazy (used for building certified compilers).
  Keys are of type [positive], and maps are binary trees: the sequence
  of binary digits of a positive number corresponds to a path in such a tree.
  This is quite similar to the [IntMap] library, except that no path
  compression is implemented, and that the current file is simple enough to be
  self-contained. *)

(** First, some stuff about [positive] *)

Fixpoint append (i j : positive) : positive :=
    match i with
      | xH => j
      | xI ii => xI (append ii j)
      | xO ii => xO (append ii j)
    end.

Lemma append_assoc_0 :
  forall (i j : positive), append i (xO j) = append (append i (xO xH)) j.
Proof.
 induction i; intros; destruct j; simpl;
 try rewrite (IHi (xI j));
 try rewrite (IHi (xO j));
 try rewrite <- (IHi xH);
 auto.
Qed.

Lemma append_assoc_1 :
  forall (i j : positive), append i (xI j) = append (append i (xI xH)) j.
Proof.
 induction i; intros; destruct j; simpl;
 try rewrite (IHi (xI j));
 try rewrite (IHi (xO j));
 try rewrite <- (IHi xH);
 auto.
Qed.

Lemma append_neutral_r : forall (i : positive), append i xH = i.
Proof.
 induction i; simpl; congruence.
Qed.

Lemma append_neutral_l : forall (i : positive), append xH i = i.
Proof.
 simpl; auto.
Qed.


(** The module of maps over positive keys *)

Module PositiveMap <: S with Module E:=PositiveOrderedTypeBits.

  Module E:=PositiveOrderedTypeBits.
  Module ME:=KeyOrderedType E.

  Definition key := positive.

  Inductive tree (A : Type) :=
    | Leaf : tree A
    | Node : tree A -> option A -> tree A -> tree A.

  Scheme tree_ind := Induction for tree Sort Prop.

  Definition t := tree.

  Section A.
  Variable A:Type.

  Arguments Leaf [A].

  Definition empty : t A := Leaf.

  Fixpoint is_empty (m : t A) : bool :=
   match m with
    | Leaf => true
    | Node l None r => (is_empty l) && (is_empty r)
    | _ => false
   end.

  Fixpoint find (i : positive) (m : t A) : option A :=
    match m with
    | Leaf => None
    | Node l o r =>
        match i with
        | xH => o
        | xO ii => find ii l
        | xI ii => find ii r
        end
    end.

  Fixpoint mem (i : positive) (m : t A) : bool :=
    match m with
    | Leaf => false
    | Node l o r =>
        match i with
        | xH => match o with None => false | _ => true end
        | xO ii => mem ii l
        | xI ii => mem ii r
        end
    end.

  Fixpoint add (i : positive) (v : A) (m : t A) : t A :=
    match m with
    | Leaf =>
        match i with
        | xH => Node Leaf (Some v) Leaf
        | xO ii => Node (add ii v Leaf) None Leaf
        | xI ii => Node Leaf None (add ii v Leaf)
        end
    | Node l o r =>
        match i with
        | xH => Node l (Some v) r
        | xO ii => Node (add ii v l) o r
        | xI ii => Node l o (add ii v r)
        end
    end.

  Fixpoint remove (i : positive) (m : t A) : t A :=
    match i with
    | xH =>
        match m with
        | Leaf => Leaf
        | Node Leaf o Leaf => Leaf
        | Node l o r => Node l None r
        end
    | xO ii =>
        match m with
        | Leaf => Leaf
        | Node l None Leaf =>
            match remove ii l with
            | Leaf => Leaf
            | mm => Node mm None Leaf
            end
        | Node l o r => Node (remove ii l) o r
        end
    | xI ii =>
        match m with
        | Leaf => Leaf
        | Node Leaf None r =>
            match remove ii r with
            | Leaf => Leaf
            | mm => Node Leaf None mm
            end
        | Node l o r => Node l o (remove ii r)
        end
    end.

  (** [elements] *)

    Fixpoint xelements (m : t A) (i : positive) : list (positive * A) :=
      match m with
      | Leaf => nil
      | Node l None r =>
          (xelements l (append i (xO xH))) ++ (xelements r (append i (xI xH)))
      | Node l (Some x) r =>
          (xelements l (append i (xO xH)))
          ++ ((i, x) :: xelements r (append i (xI xH)))
      end.

  (* Note: function [xelements] above is inefficient.  We should apply
     deforestation to it, but that makes the proofs even harder. *)

  Definition elements (m : t A) := xelements m xH.

  (** [cardinal] *)

  Fixpoint cardinal (m : t A) : nat :=
    match m with
      | Leaf => 0%nat
      | Node l None r => (cardinal l + cardinal r)%nat
      | Node l (Some _) r => S (cardinal l + cardinal r)
    end.

  Section CompcertSpec.

  Theorem gempty:
    forall (i: positive), find i empty = None.
  Proof.
    destruct i; simpl; auto.
  Qed.

  Theorem gss:
    forall (i: positive) (x: A) (m: t A), find i (add i x m) = Some x.
  Proof.
    induction i; destruct m; simpl; auto.
  Qed.

  Lemma gleaf : forall (i : positive), find i (Leaf : t A) = None.
  Proof. exact gempty. Qed.

  Theorem gso:
    forall (i j: positive) (x: A) (m: t A),
    i <> j -> find i (add j x m) = find i m.
  Proof.
    induction i; intros; destruct j; destruct m; simpl;
       try rewrite <- (gleaf i); auto; try apply IHi; congruence.
  Qed.

  Lemma rleaf : forall (i : positive), remove i (Leaf : t A) = Leaf.
  Proof. destruct i; simpl; auto. Qed.

  Theorem grs:
    forall (i: positive) (m: t A), find i (remove i m) = None.
  Proof.
    induction i; destruct m.
     simpl; auto.
     destruct m1; destruct o; destruct m2 as [ | ll oo rr]; simpl; auto.
      rewrite (rleaf i); auto.
      cut (find i (remove i (Node ll oo rr)) = None).
        destruct (remove i (Node ll oo rr)); auto; apply IHi.
        apply IHi.
     simpl; auto.
     destruct m1 as [ | ll oo rr]; destruct o; destruct m2; simpl; auto.
      rewrite (rleaf i); auto.
      cut (find i (remove i (Node ll oo rr)) = None).
        destruct (remove i (Node ll oo rr)); auto; apply IHi.
        apply IHi.
     simpl; auto.
     destruct m1; destruct m2; simpl; auto.
  Qed.

  Theorem gro:
    forall (i j: positive) (m: t A),
    i <> j -> find i (remove j m) = find i m.
  Proof.
    induction i; intros; destruct j; destruct m;
        try rewrite (rleaf (xI j));
        try rewrite (rleaf (xO j));
        try rewrite (rleaf 1); auto;
        destruct m1; destruct o; destruct m2;
        simpl;
        try apply IHi; try congruence;
        try rewrite (rleaf j); auto;
        try rewrite (gleaf i); auto.
     cut (find i (remove j (Node m2_1 o m2_2)) = find i (Node m2_1 o m2_2));
        [ destruct (remove j (Node m2_1 o m2_2)); try rewrite (gleaf i); auto
        | apply IHi; congruence ].
     destruct (remove j (Node m1_1 o0 m1_2)); simpl; try rewrite (gleaf i);
        auto.
     destruct (remove j (Node m2_1 o m2_2)); simpl; try rewrite (gleaf i);
        auto.
     cut (find i (remove j (Node m1_1 o0 m1_2)) = find i (Node m1_1 o0 m1_2));
        [ destruct (remove j (Node m1_1 o0 m1_2)); try rewrite (gleaf i); auto
        | apply IHi; congruence ].
     destruct (remove j (Node m2_1 o m2_2)); simpl; try rewrite (gleaf i);
        auto.
     destruct (remove j (Node m1_1 o0 m1_2)); simpl; try rewrite (gleaf i);
        auto.
  Qed.

  Lemma xelements_correct:
      forall (m: t A) (i j : positive) (v: A),
      find i m = Some v -> List.In (append j i, v) (xelements m j).
    Proof.
      induction m; intros.
       rewrite (gleaf i) in H; congruence.
       destruct o; destruct i; simpl; simpl in H.
        rewrite append_assoc_1; apply in_or_app; right; apply in_cons;
          apply IHm2; auto.
        rewrite append_assoc_0; apply in_or_app; left; apply IHm1; auto.
        rewrite append_neutral_r; apply in_or_app; injection H;
          intro EQ; rewrite EQ; right; apply in_eq.
        rewrite append_assoc_1; apply in_or_app; right; apply IHm2; auto.
        rewrite append_assoc_0; apply in_or_app; left; apply IHm1; auto.
        congruence.
    Qed.

  Theorem elements_correct:
    forall (m: t A) (i: positive) (v: A),
    find i m = Some v -> List.In (i, v) (elements m).
  Proof.
    intros m i v H.
    exact (xelements_correct m i xH H).
  Qed.

  Fixpoint xfind (i j : positive) (m : t A) : option A :=
      match i, j with
      | _, xH => find i m
      | xO ii, xO jj => xfind ii jj m
      | xI ii, xI jj => xfind ii jj m
      | _, _ => None
      end.

   Lemma xfind_left :
      forall (j i : positive) (m1 m2 : t A) (o : option A) (v : A),
      xfind i (append j (xO xH)) m1 = Some v -> xfind i j (Node m1 o m2) = Some v.
    Proof.
      induction j; intros; destruct i; simpl; simpl in H; auto; try congruence.
      destruct i; simpl in *; auto.
    Qed.

    Lemma xelements_ii :
      forall (m: t A) (i j : positive) (v: A),
      List.In (xI i, v) (xelements m (xI j)) -> List.In (i, v) (xelements m j).
    Proof.
      induction m.
       simpl; auto.
       intros; destruct o; simpl; simpl in H; destruct (in_app_or _ _ _ H);
         apply in_or_app.
        left; apply IHm1; auto.
        right; destruct (in_inv H0).
         injection H1; intros Eq1 Eq2; rewrite Eq1; rewrite Eq2; apply in_eq.
         apply in_cons; apply IHm2; auto.
        left; apply IHm1; auto.
        right; apply IHm2; auto.
    Qed.

    Lemma xelements_io :
      forall (m: t A) (i j : positive) (v: A),
      ~List.In (xI i, v) (xelements m (xO j)).
    Proof.
      induction m.
       simpl; auto.
       intros; destruct o; simpl; intro H; destruct (in_app_or _ _ _ H).
        apply (IHm1 _ _ _ H0).
        destruct (in_inv H0).
         congruence.
         apply (IHm2 _ _ _ H1).
        apply (IHm1 _ _ _ H0).
        apply (IHm2 _ _ _ H0).
    Qed.

    Lemma xelements_oo :
      forall (m: t A) (i j : positive) (v: A),
      List.In (xO i, v) (xelements m (xO j)) -> List.In (i, v) (xelements m j).
    Proof.
      induction m.
       simpl; auto.
       intros; destruct o; simpl; simpl in H; destruct (in_app_or _ _ _ H);
         apply in_or_app.
        left; apply IHm1; auto.
        right; destruct (in_inv H0).
         injection H1; intros Eq1 Eq2; rewrite Eq1; rewrite Eq2; apply in_eq.
         apply in_cons; apply IHm2; auto.
        left; apply IHm1; auto.
        right; apply IHm2; auto.
    Qed.

    Lemma xelements_oi :
      forall (m: t A) (i j : positive) (v: A),
      ~List.In (xO i, v) (xelements m (xI j)).
    Proof.
      induction m.
       simpl; auto.
       intros; destruct o; simpl; intro H; destruct (in_app_or _ _ _ H).
        apply (IHm1 _ _ _ H0).
        destruct (in_inv H0).
         congruence.
         apply (IHm2 _ _ _ H1).
        apply (IHm1 _ _ _ H0).
        apply (IHm2 _ _ _ H0).
    Qed.

    Lemma xelements_ih :
      forall (m1 m2: t A) (o: option A) (i : positive) (v: A),
      List.In (xI i, v) (xelements (Node m1 o m2) xH) -> List.In (i, v) (xelements m2 xH).
    Proof.
      destruct o; simpl; intros; destruct (in_app_or _ _ _ H).
        absurd (List.In (xI i, v) (xelements m1 2)); auto; apply xelements_io; auto.
        destruct (in_inv H0).
         congruence.
         apply xelements_ii; auto.
        absurd (List.In (xI i, v) (xelements m1 2)); auto; apply xelements_io; auto.
        apply xelements_ii; auto.
    Qed.

    Lemma xelements_oh :
      forall (m1 m2: t A) (o: option A) (i : positive) (v: A),
      List.In (xO i, v) (xelements (Node m1 o m2) xH) -> List.In (i, v) (xelements m1 xH).
    Proof.
      destruct o; simpl; intros; destruct (in_app_or _ _ _ H).
        apply xelements_oo; auto.
        destruct (in_inv H0).
         congruence.
         absurd (List.In (xO i, v) (xelements m2 3)); auto; apply xelements_oi; auto.
        apply xelements_oo; auto.
        absurd (List.In (xO i, v) (xelements m2 3)); auto; apply xelements_oi; auto.
    Qed.

    Lemma xelements_hi :
      forall (m: t A) (i : positive) (v: A),
      ~List.In (xH, v) (xelements m (xI i)).
    Proof.
      induction m; intros.
       simpl; auto.
       destruct o; simpl; intro H; destruct (in_app_or _ _ _ H).
        generalize H0; apply IHm1; auto.
        destruct (in_inv H0).
         congruence.
         generalize H1; apply IHm2; auto.
        generalize H0; apply IHm1; auto.
        generalize H0; apply IHm2; auto.
    Qed.

    Lemma xelements_ho :
      forall (m: t A) (i : positive) (v: A),
      ~List.In (xH, v) (xelements m (xO i)).
    Proof.
      induction m; intros.
       simpl; auto.
       destruct o; simpl; intro H; destruct (in_app_or _ _ _ H).
        generalize H0; apply IHm1; auto.
        destruct (in_inv H0).
         congruence.
         generalize H1; apply IHm2; auto.
        generalize H0; apply IHm1; auto.
        generalize H0; apply IHm2; auto.
    Qed.

    Lemma find_xfind_h :
      forall (m: t A) (i: positive), find i m = xfind i xH m.
    Proof.
      destruct i; simpl; auto.
    Qed.

    Lemma xelements_complete:
      forall (i j : positive) (m: t A) (v: A),
      List.In (i, v) (xelements m j) -> xfind i j m = Some v.
    Proof.
      induction i; simpl; intros; destruct j; simpl.
       apply IHi; apply xelements_ii; auto.
       absurd (List.In (xI i, v) (xelements m (xO j))); auto; apply xelements_io.
       destruct m.
        simpl in H; tauto.
        rewrite find_xfind_h. apply IHi. apply (xelements_ih _ _ _ _ _ H).
       absurd (List.In (xO i, v) (xelements m (xI j))); auto; apply xelements_oi.
       apply IHi; apply xelements_oo; auto.
       destruct m.
        simpl in H; tauto.
        rewrite find_xfind_h. apply IHi. apply (xelements_oh _ _ _ _ _ H).
       absurd (List.In (xH, v) (xelements m (xI j))); auto; apply xelements_hi.
       absurd (List.In (xH, v) (xelements m (xO j))); auto; apply xelements_ho.
       destruct m.
        simpl in H; tauto.
        destruct o; simpl in H; destruct (in_app_or _ _ _ H).
         absurd (List.In (xH, v) (xelements m1 (xO xH))); auto; apply xelements_ho.
         destruct (in_inv H0).
          congruence.
          absurd (List.In (xH, v) (xelements m2 (xI xH))); auto; apply xelements_hi.
         absurd (List.In (xH, v) (xelements m1 (xO xH))); auto; apply xelements_ho.
         absurd (List.In (xH, v) (xelements m2 (xI xH))); auto; apply xelements_hi.
    Qed.

  Theorem elements_complete:
    forall (m: t A) (i: positive) (v: A),
    List.In (i, v) (elements m) -> find i m = Some v.
  Proof.
    intros m i v H.
    unfold elements in H.
    rewrite find_xfind_h.
    exact (xelements_complete i xH m v H).
  Qed.

  Lemma cardinal_1 :
   forall (m: t A), cardinal m = length (elements m).
  Proof.
   unfold elements.
   intros m; set (p:=1); clearbody p; revert m p.
   induction m; simpl; auto; intros.
   rewrite (IHm1 (append p 2)), (IHm2 (append p 3)); auto.
   destruct o; rewrite app_length; simpl; omega.
  Qed.

  End CompcertSpec.

  Definition MapsTo (i:positive)(v:A)(m:t A) := find i m = Some v.

  Definition In (i:positive)(m:t A) := exists e:A, MapsTo i e m.

  Definition Empty m := forall (a : positive)(e:A) , ~ MapsTo a e m.

  Definition eq_key (p p':positive*A) := E.eq (fst p) (fst p').

  Definition eq_key_elt (p p':positive*A) :=
          E.eq (fst p) (fst p') /\ (snd p) = (snd p').

  Definition lt_key (p p':positive*A) := E.lt (fst p) (fst p').

  Global Instance eqk_equiv : Equivalence eq_key := _.
  Global Instance eqke_equiv : Equivalence eq_key_elt := _.
  Global Instance ltk_strorder : StrictOrder lt_key := _.

  Lemma mem_find :
    forall m x, mem x m = match find x m with None => false | _ => true end.
  Proof.
  induction m; destruct x; simpl; auto.
  Qed.

  Lemma Empty_alt : forall m, Empty m <-> forall a, find a m = None.
  Proof.
  unfold Empty, MapsTo.
  intuition.
  generalize (H a).
  destruct (find a m); intuition.
  elim (H0 a0); auto.
  rewrite H in H0; discriminate.
  Qed.

  Lemma Empty_Node : forall l o r, Empty (Node l o r) <-> o=None /\ Empty l /\ Empty r.
  Proof.
  intros l o r.
  split.
  rewrite Empty_alt.
  split.
  destruct o; auto.
  generalize (H 1); simpl; auto.
  split; rewrite Empty_alt; intros.
  generalize (H (xO a)); auto.
  generalize (H (xI a)); auto.
  intros (H,(H0,H1)).
  subst.
  rewrite Empty_alt; intros.
  destruct a; auto.
  simpl; generalize H1; rewrite Empty_alt; auto.
  simpl; generalize H0; rewrite Empty_alt; auto.
  Qed.

  Section FMapSpec.

  Lemma mem_1 : forall m x, In x m -> mem x m = true.
  Proof.
  unfold In, MapsTo; intros m x; rewrite mem_find.
  destruct 1 as (e0,H0); rewrite H0; auto.
  Qed.

  Lemma mem_2 : forall m x, mem x m = true -> In x m.
  Proof.
  unfold In, MapsTo; intros m x; rewrite mem_find.
  destruct (find x m).
  exists a; auto.
  intros; discriminate.
  Qed.

  Variable  m m' m'' : t A.
  Variable x y z : key.
  Variable e e' : A.

  Lemma MapsTo_1 : E.eq x y -> MapsTo x e m -> MapsTo y e m.
  Proof. intros; rewrite <- H; auto. Qed.

  Lemma find_1 : MapsTo x e m -> find x m = Some e.
  Proof. unfold MapsTo; auto. Qed.

  Lemma find_2 : find x m = Some e -> MapsTo x e m.
  Proof. red; auto. Qed.

  Lemma empty_1 : Empty empty.
  Proof.
  rewrite Empty_alt; apply gempty.
  Qed.

  Lemma is_empty_1 : Empty m -> is_empty m = true.
  Proof.
  induction m; simpl; auto.
  rewrite Empty_Node.
  intros (H,(H0,H1)).
  subst; simpl.
  rewrite IHt0_1; simpl; auto.
  Qed.

  Lemma is_empty_2 : is_empty m = true -> Empty m.
  Proof.
  induction m; simpl; auto.
  rewrite Empty_alt.
  intros _; exact gempty.
  rewrite Empty_Node.
  destruct o.
  intros; discriminate.
  intro H; destruct (andb_prop _ _ H); intuition.
  Qed.

  Lemma add_1 : E.eq x y -> MapsTo y e (add x e m).
  Proof.
  unfold MapsTo.
  intro H; rewrite H; clear H.
  apply gss.
  Qed.

  Lemma add_2 : ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
  Proof.
  unfold MapsTo.
  intros; rewrite gso; auto.
  Qed.

  Lemma add_3 : ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
  Proof.
  unfold MapsTo.
  intro H; rewrite gso; auto.
  Qed.

  Lemma remove_1 : E.eq x y -> ~ In y (remove x m).
  Proof.
  intros; intro.
  generalize (mem_1 H0).
  rewrite mem_find.
  red in H.
  rewrite H.
  rewrite grs.
  intros; discriminate.
  Qed.

  Lemma remove_2 : ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
  Proof.
  unfold MapsTo.
  intro H; rewrite gro; auto.
  Qed.

  Lemma remove_3 : MapsTo y e (remove x m) -> MapsTo y e m.
  Proof.
  unfold MapsTo.
  destruct (E.eq_dec x y).
  subst.
  rewrite grs; intros; discriminate.
  rewrite gro; auto.
  Qed.

  Lemma elements_1 :
     MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
  Proof.
  unfold MapsTo.
  rewrite InA_alt.
  intro H.
  exists (x,e).
  split.
  red; simpl; unfold E.eq; auto.
  apply elements_correct; auto.
  Qed.

  Lemma elements_2 :
     InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
  Proof.
  unfold MapsTo.
  rewrite InA_alt.
  intros ((e0,a),(H,H0)).
  red in H; simpl in H; unfold E.eq in H; destruct H; subst.
  apply elements_complete; auto.
  Qed.

  Lemma xelements_bits_lt_1 : forall p p0 q m v,
     List.In (p0,v) (xelements m (append p (xO q))) -> E.bits_lt p0 p.
  Proof.
  intros.
  generalize (xelements_complete _ _ _ _ H); clear H; intros.
  revert p0 q m v H.
  induction p; destruct p0; simpl; intros; eauto; try discriminate.
  Qed.

  Lemma xelements_bits_lt_2 : forall p p0 q m v,
     List.In (p0,v) (xelements m (append p (xI q))) -> E.bits_lt p p0.
  Proof.
  intros.
  generalize (xelements_complete _ _ _ _ H); clear H; intros.
  revert p0 q m v H.
  induction p; destruct p0; simpl; intros; eauto; try discriminate.
  Qed.

  Lemma xelements_sort : forall p, sort lt_key (xelements m p).
  Proof.
  induction m.
  simpl; auto.
  destruct o; simpl; intros.
  (* Some *)
  apply (SortA_app (eqA:=eq_key_elt)); auto with *.
  constructor; auto.
  apply In_InfA; intros.
  destruct y0.
  red; red; simpl.
  eapply xelements_bits_lt_2; eauto.
  intros x0 y0.
  do 2 rewrite InA_alt.
  intros (y1,(Hy1,H)) (y2,(Hy2,H0)).
  destruct y1; destruct x0; compute in Hy1; destruct Hy1; subst.
  destruct y2; destruct y0; compute in Hy2; destruct Hy2; subst.
  red; red; simpl.
  destruct H0.
  injection H0; clear H0; intros _ H0; subst.
  eapply xelements_bits_lt_1; eauto.
  apply E.bits_lt_trans with p.
  eapply xelements_bits_lt_1; eauto.
  eapply xelements_bits_lt_2; eauto.
  (* None *)
  apply (SortA_app (eqA:=eq_key_elt)); auto with *.
  intros x0 y0.
  do 2 rewrite InA_alt.
  intros (y1,(Hy1,H)) (y2,(Hy2,H0)).
  destruct y1; destruct x0; compute in Hy1; destruct Hy1; subst.
  destruct y2; destruct y0; compute in Hy2; destruct Hy2; subst.
  red; red; simpl.
  apply E.bits_lt_trans with p.
  eapply xelements_bits_lt_1; eauto.
  eapply xelements_bits_lt_2; eauto.
  Qed.

  Lemma elements_3 : sort lt_key (elements m).
  Proof.
  unfold elements.
  apply xelements_sort; auto.
  Qed.

  Lemma elements_3w : NoDupA eq_key (elements m).
  Proof.
  change eq_key with (@ME.eqk A).
  apply ME.Sort_NoDupA; apply elements_3; auto.
  Qed.

  End FMapSpec.

  (** [map] and [mapi] *)

  Variable B : Type.

  Section Mapi.

    Variable f : positive -> A -> B.

    Fixpoint xmapi (m : t A) (i : positive) : t B :=
       match m with
        | Leaf => @Leaf B
        | Node l o r => Node (xmapi l (append i (xO xH)))
                             (option_map (f i) o)
                             (xmapi r (append i (xI xH)))
       end.

    Definition mapi m := xmapi m xH.

  End Mapi.

  Definition map (f : A -> B) m := mapi (fun _ => f) m.

  End A.

  Lemma xgmapi:
      forall (A B: Type) (f: positive -> A -> B) (i j : positive) (m: t A),
      find i (xmapi f m j) = option_map (f (append j i)) (find i m).
  Proof.
  induction i; intros; destruct m; simpl; auto.
  rewrite (append_assoc_1 j i); apply IHi.
  rewrite (append_assoc_0 j i); apply IHi.
  rewrite (append_neutral_r j); auto.
  Qed.

  Theorem gmapi:
    forall (A B: Type) (f: positive -> A -> B) (i: positive) (m: t A),
    find i (mapi f m) = option_map (f i) (find i m).
  Proof.
  intros.
  unfold mapi.
  replace (f i) with (f (append xH i)).
  apply xgmapi.
  rewrite append_neutral_l; auto.
  Qed.

  Lemma mapi_1 :
    forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:key->elt->elt'),
    MapsTo x e m ->
    exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
  Proof.
  intros.
  exists x.
  split; [red; auto|].
  apply find_2.
  generalize (find_1 H); clear H; intros.
  rewrite gmapi.
  rewrite H.
  simpl; auto.
  Qed.

  Lemma mapi_2 :
    forall (elt elt':Type)(m: t elt)(x:key)(f:key->elt->elt'),
    In x (mapi f m) -> In x m.
  Proof.
  intros.
  apply mem_2.
  rewrite mem_find.
  destruct H as (v,H).
  generalize (find_1 H); clear H; intros.
  rewrite gmapi in H.
  destruct (find x m); auto.
  simpl in *; discriminate.
  Qed.

  Lemma map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
    MapsTo x e m -> MapsTo x (f e) (map f m).
  Proof.
  intros; unfold map.
  destruct (mapi_1 (fun _ => f) H); intuition.
  Qed.

  Lemma map_2 : forall (elt elt':Type)(m: t elt)(x:key)(f:elt->elt'),
    In x (map f m) -> In x m.
  Proof.
  intros; unfold map in *; eapply mapi_2; eauto.
  Qed.

  Section map2.
  Variable A B C : Type.
  Variable f : option A -> option B -> option C.

  Arguments Leaf [A].

  Fixpoint xmap2_l (m : t A) : t C :=
      match m with
      | Leaf => Leaf
      | Node l o r => Node (xmap2_l l) (f o None) (xmap2_l r)
      end.

  Lemma xgmap2_l : forall (i : positive) (m : t A),
          f None None = None -> find i (xmap2_l m) = f (find i m) None.
    Proof.
      induction i; intros; destruct m; simpl; auto.
    Qed.

  Fixpoint xmap2_r (m : t B) : t C :=
      match m with
      | Leaf => Leaf
      | Node l o r => Node (xmap2_r l) (f None o) (xmap2_r r)
      end.

  Lemma xgmap2_r : forall (i : positive) (m : t B),
          f None None = None -> find i (xmap2_r m) = f None (find i m).
    Proof.
      induction i; intros; destruct m; simpl; auto.
    Qed.

  Fixpoint _map2 (m1 : t A)(m2 : t B) : t C :=
    match m1 with
    | Leaf => xmap2_r m2
    | Node l1 o1 r1 =>
        match m2 with
        | Leaf => xmap2_l m1
        | Node l2 o2 r2 => Node (_map2 l1 l2) (f o1 o2) (_map2 r1 r2)
        end
    end.

    Lemma gmap2: forall (i: positive)(m1:t A)(m2: t B),
      f None None = None ->
      find i (_map2 m1 m2) = f (find i m1) (find i m2).
    Proof.
      induction i; intros; destruct m1; destruct m2; simpl; auto;
      try apply xgmap2_r; try apply xgmap2_l; auto.
    Qed.

  End map2.

  Definition map2 (elt elt' elt'':Type)(f:option elt->option elt'->option elt'') :=
   _map2 (fun o1 o2 => match o1,o2 with None,None => None | _, _ => f o1 o2 end).

  Lemma map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
    (x:key)(f:option elt->option elt'->option elt''),
    In x m \/ In x m' ->
    find x (map2 f m m') = f (find x m) (find x m').
  Proof.
  intros.
  unfold map2.
  rewrite gmap2; auto.
  generalize (@mem_1 _ m x) (@mem_1 _ m' x).
  do 2 rewrite mem_find.
  destruct (find x m); simpl; auto.
  destruct (find x m'); simpl; auto.
  intros.
  destruct H; intuition; try discriminate.
  Qed.

  Lemma  map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
    (x:key)(f:option elt->option elt'->option elt''),
    In x (map2 f m m') -> In x m \/ In x m'.
  Proof.
  intros.
  generalize (mem_1 H); clear H; intros.
  rewrite mem_find in H.
  unfold map2 in H.
  rewrite gmap2 in H; auto.
  generalize (@mem_2 _ m x) (@mem_2 _ m' x).
  do 2 rewrite mem_find.
  destruct (find x m); simpl in *; auto.
  destruct (find x m'); simpl in *; auto.
  Qed.


  Section Fold.

    Variables A B : Type.
    Variable f : positive -> A -> B -> B.

    Fixpoint xfoldi (m : t A) (v : B) (i : positive) :=
      match m with
        | Leaf _ => v
        | Node l (Some x) r =>
          xfoldi r (f i x (xfoldi l v (append i 2))) (append i 3)
        | Node l None r =>
          xfoldi r (xfoldi l v (append i 2)) (append i 3)
      end.

    Lemma xfoldi_1 :
      forall m v i,
      xfoldi m v i = fold_left (fun a p => f (fst p) (snd p) a) (xelements m i) v.
    Proof.
      set (F := fun a p => f (fst p) (snd p) a).
      induction m; intros; simpl; auto.
      destruct o.
      rewrite fold_left_app; simpl.
      rewrite <- IHm1.
      rewrite <- IHm2.
      unfold F; simpl; reflexivity.
      rewrite fold_left_app; simpl.
      rewrite <- IHm1.
      rewrite <- IHm2.
      reflexivity.
    Qed.

    Definition fold m i := xfoldi m i 1.

  End Fold.

  Lemma fold_1 :
    forall (A:Type)(m:t A)(B:Type)(i : B) (f : key -> A -> B -> B),
    fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
  Proof.
    intros; unfold fold, elements.
    rewrite xfoldi_1; reflexivity.
  Qed.

  Fixpoint equal (A:Type)(cmp : A -> A -> bool)(m1 m2 : t A) : bool :=
    match m1, m2 with
      | Leaf _, _ => is_empty m2
      | _, Leaf _ => is_empty m1
      | Node l1 o1 r1, Node l2 o2 r2 =>
           (match o1, o2 with
             | None, None => true
             | Some v1, Some v2 => cmp v1 v2
             | _, _ => false
            end)
           && equal cmp l1 l2 && equal cmp r1 r2
     end.

  Definition Equal (A:Type)(m m':t A) :=
    forall y, find y m = find y m'.
  Definition Equiv (A:Type)(eq_elt:A->A->Prop) m m' :=
    (forall k, In k m <-> In k m') /\
    (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
  Definition Equivb (A:Type)(cmp: A->A->bool) := Equiv (Cmp cmp).

  Lemma equal_1 : forall (A:Type)(m m':t A)(cmp:A->A->bool),
    Equivb cmp m m' -> equal cmp m m' = true.
  Proof.
  induction m.
  (* m = Leaf *)
  destruct 1.
  simpl.
  apply is_empty_1.
  red; red; intros.
  assert (In a (Leaf A)).
  rewrite H.
  exists e; auto.
  destruct H2; red in H2.
  destruct a; simpl in *; discriminate.
  (* m = Node *)
  destruct m'.
  (* m' = Leaf *)
  destruct 1.
  simpl.
  destruct o.
  assert (In xH (Leaf A)).
  rewrite <- H.
  exists a; red; auto.
  destruct H1; red in H1; simpl in H1; discriminate.
  apply andb_true_intro; split; apply is_empty_1; red; red; intros.
  assert (In (xO a) (Leaf A)).
  rewrite <- H.
  exists e; auto.
  destruct H2; red in H2; simpl in H2; discriminate.
  assert (In (xI a) (Leaf A)).
  rewrite <- H.
  exists e; auto.
  destruct H2; red in H2; simpl in H2; discriminate.
  (* m' = Node *)
  destruct 1.
  assert (Equivb cmp m1 m'1).
    split.
    intros k; generalize (H (xO k)); unfold In, MapsTo; simpl; auto.
    intros k e e'; generalize (H0 (xO k) e e'); unfold In, MapsTo; simpl; auto.
  assert (Equivb cmp m2 m'2).
    split.
    intros k; generalize (H (xI k)); unfold In, MapsTo; simpl; auto.
    intros k e e'; generalize (H0 (xI k) e e'); unfold In, MapsTo; simpl; auto.
  simpl.
  destruct o; destruct o0; simpl.
  repeat (apply andb_true_intro; split); auto.
  apply (H0 xH); red; auto.
  generalize (H xH); unfold In, MapsTo; simpl; intuition.
  destruct H4; try discriminate; eauto.
  generalize (H xH); unfold In, MapsTo; simpl; intuition.
  destruct H5; try discriminate; eauto.
  apply andb_true_intro; split; auto.
  Qed.

  Lemma equal_2 : forall (A:Type)(m m':t A)(cmp:A->A->bool),
    equal cmp m m' = true -> Equivb cmp m m'.
  Proof.
  induction m.
  (* m = Leaf *)
  simpl.
  split; intros.
  split.
  destruct 1; red in H0; destruct k; discriminate.
  destruct 1; elim (is_empty_2 H H0).
  red in H0; destruct k; discriminate.
  (* m = Node *)
  destruct m'.
  (* m' = Leaf *)
  simpl.
  destruct o; intros; try discriminate.
  destruct (andb_prop _ _ H); clear H.
  split; intros.
  split; unfold In, MapsTo; destruct 1.
  destruct k; simpl in *; try discriminate.
  destruct (is_empty_2 H1 (find_2 _ _ H)).
  destruct (is_empty_2 H0 (find_2 _ _ H)).
  destruct k; simpl in *; discriminate.
  unfold In, MapsTo; destruct k; simpl in *; discriminate.
  (* m' = Node *)
  destruct o; destruct o0; simpl; intros; try discriminate.
  destruct (andb_prop _ _ H); clear H.
  destruct (andb_prop _ _ H0); clear H0.
  destruct (IHm1 _ _ H2); clear H2 IHm1.
  destruct (IHm2 _ _ H1); clear H1 IHm2.
  split; intros.
  destruct k; unfold In, MapsTo in *; simpl; auto.
  split; eauto.
  destruct k; unfold In, MapsTo in *; simpl in *.
  eapply H4; eauto.
  eapply H3; eauto.
  congruence.
  destruct (andb_prop _ _ H); clear H.
  destruct (IHm1 _ _ H0); clear H0 IHm1.
  destruct (IHm2 _ _ H1); clear H1 IHm2.
  split; intros.
  destruct k; unfold In, MapsTo in *; simpl; auto.
  split; eauto.
  destruct k; unfold In, MapsTo in *; simpl in *.
  eapply H3; eauto.
  eapply H2; eauto.
  try discriminate.
  Qed.

End PositiveMap.

(** Here come some additionnal facts about this implementation.
  Most are facts that cannot be derivable from the general interface. *)


Module PositiveMapAdditionalFacts.
  Import PositiveMap.

  (* Derivable from the Map interface *)
  Theorem gsspec:
    forall (A:Type)(i j: positive) (x: A) (m: t A),
    find i (add j x m) = if E.eq_dec i j then Some x else find i m.
  Proof.
    intros.
    destruct (E.eq_dec i j); [ rewrite e; apply gss | apply gso; auto ].
  Qed.

   (* Not derivable from the Map interface *)
  Theorem gsident:
    forall (A:Type)(i: positive) (m: t A) (v: A),
    find i m = Some v -> add i v m = m.
  Proof.
    induction i; intros; destruct m; simpl; simpl in H; try congruence.
     rewrite (IHi m2 v H); congruence.
     rewrite (IHi m1 v H); congruence.
  Qed.

  Lemma xmap2_lr :
      forall (A B : Type)(f g: option A -> option A -> option B)(m : t A),
      (forall (i j : option A), f i j = g j i) ->
      xmap2_l f m = xmap2_r g m.
    Proof.
      induction m; intros; simpl; auto.
      rewrite IHm1; auto.
      rewrite IHm2; auto.
      rewrite H; auto.
    Qed.

  Theorem map2_commut:
    forall (A B: Type) (f g: option A -> option A -> option B),
    (forall (i j: option A), f i j = g j i) ->
    forall (m1 m2: t A),
    _map2 f m1 m2 = _map2 g m2 m1.
  Proof.
    intros A B f g Eq1.
    assert (Eq2: forall (i j: option A), g i j = f j i).
      intros; auto.
    induction m1; intros; destruct m2; simpl;
      try rewrite Eq1;
      repeat rewrite (xmap2_lr f g);
      repeat rewrite (xmap2_lr g f);
      auto.
     rewrite IHm1_1.
     rewrite IHm1_2.
     auto.
  Qed.

End PositiveMapAdditionalFacts.



==> anc/HoTT/coq-HoTT/theories/FSets/FMapWeakList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite map library *)

(** This file proposes an implementation of the non-dependant interface
 [FMapInterface.WS] using lists of pairs, unordered but without redundancy. *)

Require Import FMapInterface.

Set Implicit Arguments.
Unset Strict Implicit.

Module Raw (X:DecidableType).

Module Import PX := KeyDecidableType X.

Definition key := X.t.
Definition t (elt:Type) := list (X.t * elt).

Section Elt.

Variable elt : Type.

Notation eqk := (eqk (elt:=elt)).
Notation eqke := (eqke (elt:=elt)).
Notation MapsTo := (MapsTo (elt:=elt)).
Notation In := (In (elt:=elt)).
Notation NoDupA := (NoDupA eqk).

(** * [empty] *)

Definition empty : t elt := nil.

Definition Empty m := forall (a : key)(e:elt), ~ MapsTo a e m.

Lemma empty_1 : Empty empty.
Proof.
 unfold Empty,empty.
 intros a e.
 intro abs.
 inversion abs.
Qed.

Hint Resolve empty_1.

Lemma empty_NoDup : NoDupA empty.
Proof.
 unfold empty; auto.
Qed.

(** * [is_empty] *)

Definition is_empty (l : t elt) : bool := if l then true else false.

Lemma is_empty_1 :forall m, Empty m -> is_empty m = true.
Proof.
 unfold Empty, PX.MapsTo.
 intros m.
 case m;auto.
 intros p l inlist.
 destruct p.
 absurd (InA eqke (t0, e) ((t0, e) :: l));auto.
Qed.

Lemma is_empty_2 : forall m, is_empty m = true -> Empty m.
Proof.
 intros m.
 case m;auto.
 intros p l abs.
 inversion abs.
Qed.

(** * [mem] *)

Function mem (k : key) (s : t elt) {struct s} : bool :=
  match s with
   | nil => false
   | (k',_) :: l => if X.eq_dec k k' then true else mem k l
  end.

Lemma mem_1 : forall m (Hm:NoDupA m) x, In x m -> mem x m = true.
Proof.
 intros m Hm x; generalize Hm; clear Hm.
 functional induction (mem x m);intros NoDup belong1;trivial.
 inversion belong1. inversion H.
 inversion_clear NoDup.
 inversion_clear belong1.
 inversion_clear H1.
 compute in H2; destruct H2.
 contradiction.
 apply IHb; auto.
 exists x0; auto.
Qed.

Lemma mem_2 : forall m (Hm:NoDupA m) x, mem x m = true -> In x m.
Proof.
 intros m Hm x; generalize Hm; clear Hm; unfold PX.In,PX.MapsTo.
 functional induction (mem x m); intros NoDup hyp; try discriminate.
 exists _x; auto.
 inversion_clear NoDup.
 destruct IHb; auto.
 exists x0; auto.
Qed.

(** * [find] *)

Function find (k:key) (s: t elt) {struct s} : option elt :=
  match s with
   | nil => None
   | (k',x)::s' => if X.eq_dec k k' then Some x else find k s'
  end.

Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
Proof.
 intros m x. unfold PX.MapsTo.
 functional induction (find x m);simpl;intros e' eqfind; inversion eqfind; auto.
Qed.

Lemma find_1 : forall m (Hm:NoDupA m) x e,
  MapsTo x e m -> find x m = Some e.
Proof.
 intros m Hm x e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (find x m);simpl; subst; try clear H_eq_1.

 inversion 2.

 do 2 inversion_clear 1.
 compute in H2; destruct H2; subst; trivial.
 elim H; apply InA_eqk with (x,e); auto.

 do 2 inversion_clear 1; auto.
 compute in H2; destruct H2; elim _x; auto.
Qed.

(* Not part of the exported specifications, used later for [combine]. *)

Lemma find_eq : forall m (Hm:NoDupA m) x x',
   X.eq x x' -> find x m = find x' m.
Proof.
 induction m; simpl; auto; destruct a; intros.
 inversion_clear Hm.
 rewrite (IHm H1 x x'); auto.
 destruct (X.eq_dec x t0); destruct (X.eq_dec x' t0); trivial.
 elim n; apply X.eq_trans with x; auto.
 elim n; apply X.eq_trans with x'; auto.
Qed.

(** * [add] *)

Function add (k : key) (x : elt) (s : t elt) {struct s} : t elt :=
  match s with
   | nil => (k,x) :: nil
   | (k',y) :: l => if X.eq_dec k k' then (k,x)::l else (k',y)::add k x l
  end.

Lemma add_1 : forall m x y e, X.eq x y -> MapsTo y e (add x e m).
Proof.
 intros m x y e; generalize y; clear y; unfold PX.MapsTo.
 functional induction (add x e m);simpl;auto.
Qed.

Lemma add_2 : forall m x y e e',
  ~ X.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
Proof.
 intros m x  y e e'; generalize y e; clear y e; unfold PX.MapsTo.
 functional induction (add x e' m);simpl;auto.
 intros y' e'' eqky';  inversion_clear 1.
 destruct H0; simpl in *.
 elim eqky'; apply X.eq_trans with k'; auto.
 auto.
 intros y' e'' eqky'; inversion_clear 1; intuition.
Qed.

Lemma add_3 : forall m x y e e',
  ~ X.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
Proof.
 intros m x y e e'. generalize y e; clear y e; unfold PX.MapsTo.
 functional induction (add x e' m);simpl;auto.
 intros; apply (In_inv_3 H0); auto.
 constructor 2; apply (In_inv_3 H0); auto.
 inversion_clear 2; auto.
Qed.

Lemma add_3' : forall m x y e e',
  ~ X.eq x y -> InA eqk (y,e) (add x e' m) -> InA eqk (y,e) m.
Proof.
 intros m x y e e'. generalize y e; clear y e.
 functional induction (add x e' m);simpl;auto.
 inversion_clear 2.
 compute in H1; elim H; auto.
 inversion H1.
 constructor 2; inversion_clear H0; auto.
 compute in H1; elim H; auto.
 inversion_clear 2; auto.
Qed.

Lemma add_NoDup : forall m (Hm:NoDupA m) x e, NoDupA (add x e m).
Proof.
 induction m.
 simpl; constructor; auto; red; inversion 1.
 intros.
 destruct a as (x',e').
 simpl; case (X.eq_dec x x'); inversion_clear Hm; auto.
 constructor; auto.
 contradict H.
 apply InA_eqk with (x,e); auto.
 constructor; auto.
 contradict H; apply add_3' with x e; auto.
Qed.

(* Not part of the exported specifications, used later for [combine]. *)

Lemma add_eq : forall m (Hm:NoDupA m) x a e,
   X.eq x a -> find x (add a e m) = Some e.
Proof.
 intros.
 apply find_1; auto.
 apply add_NoDup; auto.
 apply add_1; auto.
Qed.

Lemma add_not_eq : forall m (Hm:NoDupA m) x a e,
  ~X.eq x a -> find x (add a e m) = find x m.
Proof.
 intros.
 case_eq (find x m); intros.
 apply find_1; auto.
 apply add_NoDup; auto.
 apply add_2; auto.
 apply find_2; auto.
 case_eq (find x (add a e m)); intros; auto.
 rewrite <- H0; symmetry.
 apply find_1; auto.
 apply add_3 with a e; auto.
 apply find_2; auto.
Qed.


(** * [remove] *)

Function remove (k : key) (s : t elt) {struct s} : t elt :=
  match s with
   | nil => nil
   | (k',x) :: l => if X.eq_dec k k' then l else (k',x) :: remove k l
  end.

Lemma remove_1 : forall m (Hm:NoDupA m) x y, X.eq x y -> ~ In y (remove x m).
Proof.
 intros m Hm x y; generalize Hm; clear Hm.
 functional induction (remove x m);simpl;intros;auto.

 red; inversion 1; inversion H1.

 inversion_clear Hm.
 subst.
 contradict H0.
 destruct H0 as (e,H2); unfold PX.MapsTo in H2.
 apply InA_eqk with (y,e); auto.
 compute; apply X.eq_trans with x; auto.

 intro H2.
 destruct H2 as (e,H2); inversion_clear H2.
 compute in H0; destruct H0.
 elim _x; apply X.eq_trans with y; auto.
 inversion_clear Hm.
 elim (IHt0 H2 H).
 exists e; auto.
Qed.

Lemma remove_2 : forall m (Hm:NoDupA m) x y e,
  ~ X.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
Proof.
 intros m Hm x y e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (remove x m);auto.
 inversion_clear 3; auto.
 compute in H1; destruct H1.
 elim H; apply X.eq_trans with k'; auto.

 inversion_clear 1; inversion_clear 2; auto.
Qed.

Lemma remove_3 : forall m (Hm:NoDupA m) x y e,
  MapsTo y e (remove x m) -> MapsTo y e m.
Proof.
 intros m Hm x y e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (remove x m);auto.
 do 2 inversion_clear 1; auto.
Qed.

Lemma remove_3' : forall m (Hm:NoDupA m) x y e,
  InA eqk (y,e) (remove x m) -> InA eqk (y,e) m.
Proof.
 intros m Hm x y e; generalize Hm; clear Hm; unfold PX.MapsTo.
 functional induction (remove x m);auto.
 do 2 inversion_clear 1; auto.
Qed.

Lemma remove_NoDup : forall m (Hm:NoDupA m) x, NoDupA (remove x m).
Proof.
 induction m.
 simpl; intuition.
 intros.
 inversion_clear Hm.
 destruct a as (x',e').
 simpl; case (X.eq_dec x x'); auto.
 constructor; auto.
 contradict H; apply remove_3' with x; auto.
Qed.

(** * [elements] *)

Definition elements (m: t elt) := m.

Lemma elements_1 : forall m x e, MapsTo x e m -> InA eqke (x,e) (elements m).
Proof.
 auto.
Qed.

Lemma elements_2 : forall m x e, InA eqke (x,e) (elements m) -> MapsTo x e m.
Proof.
auto.
Qed.

Lemma elements_3w : forall m (Hm:NoDupA m), NoDupA (elements m).
Proof.
 auto.
Qed.

(** * [fold] *)

Function fold (A:Type)(f:key->elt->A->A)(m:t elt) (acc : A) {struct m} :  A :=
  match m with
   | nil => acc
   | (k,e)::m' => fold f m' (f k e acc)
  end.

Lemma fold_1 : forall m (A:Type)(i:A)(f:key->elt->A->A),
  fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
Proof.
 intros; functional induction (@fold A f m i); auto.
Qed.

(** * [equal] *)

Definition check (cmp : elt -> elt -> bool)(k:key)(e:elt)(m': t elt) :=
  match find k m' with
   | None => false
   | Some e' => cmp e e'
  end.

Definition submap (cmp : elt -> elt -> bool)(m m' : t elt) : bool :=
  fold (fun k e b => andb (check cmp k e m') b) m true.

Definition equal (cmp : elt -> elt -> bool)(m m' : t elt) : bool :=
  andb (submap cmp m m') (submap (fun e' e => cmp e e') m' m).

Definition Submap cmp m m' :=
  (forall k, In k m -> In k m') /\
  (forall k e e', MapsTo k e m -> MapsTo k e' m' -> cmp e e' = true).

Definition Equivb cmp m m' :=
  (forall k, In k m <-> In k m') /\
  (forall k e e', MapsTo k e m -> MapsTo k e' m' -> cmp e e' = true).

Lemma submap_1 : forall m (Hm:NoDupA m) m' (Hm': NoDupA m') cmp,
  Submap cmp m m' -> submap cmp m m' = true.
Proof.
 unfold Submap, submap.
 induction m.
 simpl; auto.
 destruct a; simpl; intros.
 destruct H.
 inversion_clear Hm.
 assert (H3 : In t0 m').
  apply H; exists e; auto.
 destruct H3 as (e', H3).
 unfold check at 2; rewrite (find_1 Hm' H3).
 rewrite (H0 t0); simpl; auto.
 eapply IHm; auto.
 split; intuition.
 apply H.
 destruct H5 as (e'',H5); exists e''; auto.
 apply H0 with k; auto.
Qed.

Lemma submap_2 : forall m (Hm:NoDupA m) m' (Hm': NoDupA m') cmp,
  submap cmp m m' = true -> Submap cmp m m'.
Proof.
 unfold Submap, submap.
 induction m.
 simpl; auto.
 intuition.
 destruct H0; inversion H0.
 inversion H0.

 destruct a; simpl; intros.
 inversion_clear Hm.
 rewrite andb_b_true in H.
 assert (check cmp t0 e m' = true).
  clear H1 H0 Hm' IHm.
  set (b:=check cmp t0 e m') in *.
  generalize H; clear H; generalize b; clear b.
  induction m; simpl; auto; intros.
  destruct a; simpl in *.
  destruct (andb_prop _ _ (IHm _ H)); auto.
 rewrite H2 in H.
 destruct (IHm H1 m' Hm' cmp H); auto.
 unfold check in H2.
 case_eq (find t0 m'); [intros e' H5 | intros H5];
  rewrite H5 in H2; try discriminate.
 split; intros.
 destruct H6 as (e0,H6); inversion_clear H6.
 compute in H7; destruct H7; subst.
 exists e'.
 apply PX.MapsTo_eq with t0; auto.
 apply find_2; auto.
 apply H3.
 exists e0; auto.
 inversion_clear H6.
 compute in H8; destruct H8; subst.
 rewrite (find_1 Hm' (PX.MapsTo_eq H6 H7)) in H5; congruence.
 apply H4 with k; auto.
Qed.

(** Specification of [equal] *)

Lemma equal_1 : forall m (Hm:NoDupA m) m' (Hm': NoDupA m') cmp,
  Equivb cmp m m' -> equal cmp m m' = true.
Proof.
 unfold Equivb, equal.
 intuition.
 apply andb_true_intro; split; apply submap_1; unfold Submap; firstorder.
Qed.

Lemma equal_2 : forall m (Hm:NoDupA m) m' (Hm':NoDupA m') cmp,
  equal cmp m m' = true -> Equivb cmp m m'.
Proof.
 unfold Equivb, equal.
 intros.
 destruct (andb_prop _ _ H); clear H.
 generalize (submap_2 Hm Hm' H0).
 generalize (submap_2 Hm' Hm H1).
 firstorder.
Qed.

Variable elt':Type.

(** * [map] and [mapi] *)

Fixpoint map (f:elt -> elt') (m:t elt) : t elt' :=
  match m with
   | nil => nil
   | (k,e)::m' => (k,f e) :: map f m'
  end.

Fixpoint mapi (f: key -> elt -> elt') (m:t elt) : t elt' :=
  match m with
   | nil => nil
   | (k,e)::m' => (k,f k e) :: mapi f m'
  end.

End Elt.
Section Elt2.
(* A new section is necessary for previous definitions to work
   with different [elt], especially [MapsTo]... *)

Variable elt elt' : Type.

(** Specification of [map] *)

Lemma map_1 : forall (m:t elt)(x:key)(e:elt)(f:elt->elt'),
  MapsTo x e m -> MapsTo x (f e) (map f m).
Proof.
 intros m x e f.
 (* functional induction map elt elt' f m.  *) (* Marche pas ??? *)
 induction m.
 inversion 1.

 destruct a as (x',e').
 simpl.
 inversion_clear 1.
 constructor 1.
 unfold eqke in *; simpl in *; intuition congruence.
 constructor 2.
 unfold MapsTo in *; auto.
Qed.

Lemma map_2 : forall (m:t elt)(x:key)(f:elt->elt'),
  In x (map f m) -> In x m.
Proof.
 intros m x f.
 (* functional induction map elt elt' f m. *) (* Marche pas ??? *)
 induction m; simpl.
 intros (e,abs).
 inversion abs.

 destruct a as (x',e).
 intros hyp.
 inversion hyp. clear hyp.
 inversion H; subst; rename x0 into e'.
 exists e; constructor.
 unfold eqke in *; simpl in *; intuition.
 destruct IHm as (e'',hyp).
 exists e'; auto.
 exists e''.
 constructor 2; auto.
Qed.

Lemma map_NoDup : forall m (Hm : NoDupA (@eqk elt) m)(f:elt->elt'),
  NoDupA (@eqk elt') (map f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x',e').
 inversion_clear Hm.
 constructor; auto.
 contradict H.
 (* il faut un map_1 avec eqk au lieu de eqke *)
 clear IHm H0.
 induction m; simpl in *; auto.
 inversion H.
 destruct a; inversion H; auto.
Qed.

(** Specification of [mapi] *)

Lemma mapi_1 : forall (m:t elt)(x:key)(e:elt)(f:key->elt->elt'),
  MapsTo x e m ->
  exists y, X.eq y x /\ MapsTo x (f y e) (mapi f m).
Proof.
 intros m x e f.
 (* functional induction mapi elt elt' f m. *) (* Marche pas ??? *)
 induction m.
 inversion 1.

 destruct a as (x',e').
 simpl.
 inversion_clear 1.
 exists x'.
 destruct H0; simpl in *.
 split; auto.
 constructor 1.
 unfold eqke in *; simpl in *; intuition congruence.
 destruct IHm as (y, hyp); auto.
 exists y; intuition.
Qed.

Lemma mapi_2 : forall (m:t elt)(x:key)(f:key->elt->elt'),
  In x (mapi f m) -> In x m.
Proof.
 intros m x f.
 (* functional induction mapi elt elt' f m. *) (* Marche pas ??? *)
 induction m; simpl.
 intros (e,abs).
 inversion abs.

 destruct a as (x',e).
 intros hyp.
 inversion hyp. clear hyp.
 inversion H; subst; rename x0 into e'.
 exists e; constructor.
 unfold eqke in *; simpl in *; intuition.
 destruct IHm as (e'',hyp).
 exists e'; auto.
 exists e''.
 constructor 2; auto.
Qed.

Lemma mapi_NoDup : forall m (Hm : NoDupA (@eqk elt) m)(f: key->elt->elt'),
  NoDupA (@eqk elt') (mapi f m).
Proof.
 induction m; simpl; auto.
 intros.
 destruct a as (x',e').
 inversion_clear Hm; auto.
 constructor; auto.
 contradict H.
 clear IHm H0.
 induction m; simpl in *; auto.
 inversion_clear H.
 destruct a; inversion_clear H; auto.
Qed.

End Elt2.
Section Elt3.

Variable elt elt' elt'' : Type.

Notation oee' := (option elt * option elt')%type.

Definition combine_l (m:t elt)(m':t elt') : t oee' :=
  mapi (fun k e => (Some e, find k m')) m.

Definition combine_r (m:t elt)(m':t elt') : t oee' :=
  mapi (fun k e' => (find k m, Some e')) m'.

Definition fold_right_pair (A B C:Type)(f:A->B->C->C)(l:list (A*B))(i:C) :=
  List.fold_right (fun p => f (fst p) (snd p)) i l.

Definition combine (m:t elt)(m':t elt') : t oee' :=
  let l := combine_l m m' in
  let r := combine_r m m' in
  fold_right_pair (add (elt:=oee')) l r.

Lemma fold_right_pair_NoDup :
  forall l r (Hl: NoDupA (eqk (elt:=oee')) l)
    (Hl: NoDupA (eqk (elt:=oee')) r),
    NoDupA (eqk (elt:=oee')) (fold_right_pair (add (elt:=oee')) l r).
Proof.
 induction l; simpl; auto.
 destruct a; simpl; auto.
 inversion_clear 1.
 intros; apply add_NoDup; auto.
Qed.
Hint Resolve fold_right_pair_NoDup.

Lemma combine_NoDup :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m'),
  NoDupA (@eqk oee') (combine m m').
Proof.
 unfold combine, combine_r, combine_l.
 intros.
 set (f1 := fun (k : key) (e : elt) => (Some e, find k m')).
 set (f2 := fun (k : key) (e' : elt') => (find k m, Some e')).
 generalize (mapi_NoDup Hm f1).
 generalize (mapi_NoDup Hm' f2).
 set (l := mapi f1 m); clearbody l.
 set (r := mapi f2 m'); clearbody r.
 auto.
Qed.

Definition at_least_left (o:option elt)(o':option elt') :=
  match o with
   | None => None
   | _  => Some (o,o')
  end.

Definition at_least_right (o:option elt)(o':option elt') :=
  match o' with
   | None => None
   | _  => Some (o,o')
  end.

Lemma combine_l_1 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  find x (combine_l m m') = at_least_left (find x m) (find x m').
Proof.
 unfold combine_l.
 intros.
 case_eq (find x m); intros.
 simpl.
 apply find_1.
 apply mapi_NoDup; auto.
 destruct (mapi_1 (fun k e => (Some e, find k m')) (find_2 H)) as (y,(H0,H1)).
 rewrite (find_eq Hm' (X.eq_sym H0)); auto.
 simpl.
 case_eq (find x (mapi (fun k e => (Some e, find k m')) m)); intros; auto.
 destruct (@mapi_2 _ _ m x (fun k e => (Some e, find k m'))).
 exists p; apply find_2; auto.
 rewrite (find_1 Hm H1) in H; discriminate.
Qed.

Lemma combine_r_1 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  find x (combine_r m m') = at_least_right (find x m) (find x m').
Proof.
 unfold combine_r.
 intros.
 case_eq (find x m'); intros.
 simpl.
 apply find_1.
 apply mapi_NoDup; auto.
 destruct (mapi_1 (fun k e => (find k m, Some e)) (find_2 H)) as (y,(H0,H1)).
 rewrite (find_eq Hm (X.eq_sym H0)); auto.
 simpl.
 case_eq (find x (mapi (fun k e' => (find k m, Some e')) m')); intros; auto.
 destruct (@mapi_2 _ _ m' x (fun k e' => (find k m, Some e'))).
 exists p; apply find_2; auto.
 rewrite (find_1 Hm' H1) in H; discriminate.
Qed.

Definition at_least_one (o:option elt)(o':option elt') :=
  match o, o' with
   | None, None => None
   | _, _  => Some (o,o')
  end.

Lemma combine_1 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  find x (combine m m') = at_least_one (find x m) (find x m').
Proof.
 unfold combine.
 intros.
 generalize (combine_r_1 Hm Hm' x).
 generalize (combine_l_1 Hm Hm' x).
 assert (NoDupA (eqk (elt:=oee')) (combine_l m m')).
  unfold combine_l; apply mapi_NoDup; auto.
 assert (NoDupA (eqk (elt:=oee')) (combine_r m m')).
  unfold combine_r; apply mapi_NoDup; auto.
 set (l := combine_l m m') in *; clearbody l.
 set (r := combine_r m m') in *; clearbody r.
 set (o := find x m); clearbody o.
 set (o' := find x m'); clearbody o'.
 clear Hm' Hm m m'.
 induction l.
 destruct o; destruct o'; simpl; intros; discriminate || auto.
 destruct a; simpl in *; intros.
 destruct (X.eq_dec x t0); simpl in *.
 unfold at_least_left in H1.
 destruct o; simpl in *; try discriminate.
 inversion H1; subst.
 apply add_eq; auto.
 inversion_clear H; auto.
 inversion_clear H.
 rewrite <- IHl; auto.
 apply add_not_eq; auto.
Qed.

Variable f : option elt -> option elt' -> option elt''.

Definition option_cons (A:Type)(k:key)(o:option A)(l:list (key*A)) :=
  match o with
   | Some e => (k,e)::l
   | None => l
  end.

Definition map2 m m' :=
  let m0 : t oee' := combine m m' in
  let m1 : t (option elt'') := map (fun p => f (fst p) (snd p)) m0 in
  fold_right_pair (option_cons (A:=elt'')) m1 nil.

Lemma map2_NoDup :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m'),
  NoDupA (@eqk elt'') (map2 m m').
Proof.
 intros.
 unfold map2.
 assert (H0:=combine_NoDup Hm Hm').
 set (l0:=combine m m') in *; clearbody l0.
 set (f':= fun p : oee' => f (fst p) (snd p)).
 assert (H1:=map_NoDup (elt' := option elt'') H0 f').
 set (l1:=map f' l0) in *; clearbody l1.
 clear f' f H0 l0 Hm Hm' m m'.
 induction l1.
 simpl; auto.
 inversion_clear H1.
 destruct a; destruct o; simpl; auto.
 constructor; auto.
 contradict H.
 clear IHl1.
 induction l1.
 inversion H.
 inversion_clear H0.
 destruct a; destruct o; simpl in *; auto.
 inversion_clear H; auto.
Qed.

Definition at_least_one_then_f (o:option elt)(o':option elt') :=
  match o, o' with
   | None, None => None
   | _, _  => f o o'
  end.

Lemma map2_0 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  find x (map2 m m') = at_least_one_then_f (find x m) (find x m').
Proof.
 intros.
 unfold map2.
 assert (H:=combine_1 Hm Hm' x).
 assert (H2:=combine_NoDup Hm Hm').
 set (f':= fun p : oee' => f (fst p) (snd p)).
 set (m0 := combine m m') in *; clearbody m0.
 set (o:=find x m) in *; clearbody o.
 set (o':=find x m') in *; clearbody o'.
 clear Hm Hm' m m'.
 generalize H; clear H.
 match goal with |- ?m=?n -> ?p=?q =>
   assert ((m=n->p=q)/\(m=None -> p=None)); [|intuition] end.
 induction m0; simpl in *; intuition.
 destruct o; destruct o'; simpl in *; try discriminate; auto.
 destruct a as (k,(oo,oo')); simpl in *.
 inversion_clear H2.
 destruct (X.eq_dec x k); simpl in *.
 (* x = k *)
 assert (at_least_one_then_f o o' = f oo oo').
  destruct o; destruct o'; simpl in *; inversion_clear H; auto.
 rewrite H2.
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 destruct (X.eq_dec x k); try contradict n; auto.
 destruct (IHm0 H1) as (_,H4); apply H4; auto.
 case_eq (find x m0); intros; auto.
 elim H0.
 apply InA_eqk with (x,p); auto.
 apply InA_eqke_eqk.
 exact (find_2 H3).
 (* k < x *)
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 destruct (X.eq_dec x k); [ contradict n; auto | auto].
 destruct (IHm0 H1) as (H3,_); apply H3; auto.
 destruct (IHm0 H1) as (H3,_); apply H3; auto.

 (* None -> None *)
 destruct a as (k,(oo,oo')).
 simpl.
 inversion_clear H2.
 destruct (X.eq_dec x k).
 (* x = k *)
 discriminate.
 (* k < x *)
 unfold f'; simpl.
 destruct (f oo oo'); simpl.
 destruct (X.eq_dec x k); [ contradict n; auto | auto].
 destruct (IHm0 H1) as (_,H4); apply H4; auto.
 destruct (IHm0 H1) as (_,H4); apply H4; auto.
Qed.

(** Specification of [map2] *)
Lemma map2_1 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  In x m \/ In x m' ->
  find x (map2 m m') = f (find x m) (find x m').
Proof.
 intros.
 rewrite map2_0; auto.
 destruct H as [(e,H)|(e,H)].
 rewrite (find_1 Hm H).
 destruct (find x m'); simpl; auto.
 rewrite (find_1 Hm' H).
 destruct (find x m); simpl; auto.
Qed.

Lemma map2_2 :
  forall m (Hm:NoDupA (@eqk elt) m) m' (Hm':NoDupA (@eqk elt') m')(x:key),
  In x (map2 m m') -> In x m \/ In x m'.
Proof.
 intros.
 destruct H as (e,H).
 generalize (map2_0 Hm Hm' x).
 rewrite (find_1 (map2_NoDup Hm Hm') H).
 generalize (@find_2 _ m x).
 generalize (@find_2 _ m' x).
 destruct (find x m);
   destruct (find x m'); simpl; intros.
 left; exists e0; auto.
 left; exists e0; auto.
 right; exists e0; auto.
 discriminate.
Qed.

End Elt3.
End Raw.


Module Make (X: DecidableType) <: WS with Module E:=X.
 Module Raw := Raw X.

 Module E := X.
 Definition key := E.t.

 Record slist (elt:Type) :=
  {this :> Raw.t elt; NoDup : NoDupA (@Raw.PX.eqk elt) this}.
 Definition t (elt:Type) := slist elt.

Section Elt.
 Variable elt elt' elt'':Type.

 Implicit Types m : t elt.
 Implicit Types x y : key.
 Implicit Types e : elt.

 Definition empty : t elt := Build_slist (Raw.empty_NoDup elt).
 Definition is_empty m : bool := Raw.is_empty m.(this).
 Definition add x e m : t elt := Build_slist (Raw.add_NoDup m.(NoDup) x e).
 Definition find x m : option elt := Raw.find x m.(this).
 Definition remove x m : t elt := Build_slist (Raw.remove_NoDup m.(NoDup) x).
 Definition mem x m : bool := Raw.mem x m.(this).
 Definition map f m : t elt' := Build_slist (Raw.map_NoDup m.(NoDup) f).
 Definition mapi (f:key->elt->elt') m : t elt' := Build_slist (Raw.mapi_NoDup m.(NoDup) f).
 Definition map2 f m (m':t elt') : t elt'' :=
   Build_slist (Raw.map2_NoDup f m.(NoDup) m'.(NoDup)).
 Definition elements m : list (key*elt) := @Raw.elements elt m.(this).
 Definition cardinal m := length m.(this).
 Definition fold (A:Type)(f:key->elt->A->A) m (i:A) : A := @Raw.fold elt A f m.(this) i.
 Definition equal cmp m m' : bool := @Raw.equal elt cmp m.(this) m'.(this).
 Definition MapsTo x e m : Prop := Raw.PX.MapsTo x e m.(this).
 Definition In x m : Prop := Raw.PX.In x m.(this).
 Definition Empty m : Prop := Raw.Empty m.(this).

 Definition Equal m m' := forall y, find y m = find y m'.
 Definition Equiv (eq_elt:elt->elt->Prop) m m' :=
         (forall k, In k m <-> In k m') /\
         (forall k e e', MapsTo k e m -> MapsTo k e' m' -> eq_elt e e').
 Definition Equivb cmp m m' : Prop := @Raw.Equivb elt cmp m.(this) m'.(this).

 Definition eq_key : (key*elt) -> (key*elt) -> Prop := @Raw.PX.eqk elt.
 Definition eq_key_elt : (key*elt) -> (key*elt) -> Prop:= @Raw.PX.eqke elt.

 Lemma MapsTo_1 : forall m x y e, E.eq x y -> MapsTo x e m -> MapsTo y e m.
 Proof. intros m; exact (@Raw.PX.MapsTo_eq elt m.(this)). Qed.

 Lemma mem_1 : forall m x, In x m -> mem x m = true.
 Proof. intros m; exact (@Raw.mem_1 elt m.(this) m.(NoDup)). Qed.
 Lemma mem_2 : forall m x, mem x m = true -> In x m.
 Proof. intros m; exact (@Raw.mem_2 elt m.(this) m.(NoDup)). Qed.

 Lemma empty_1 : Empty empty.
 Proof. exact (@Raw.empty_1 elt). Qed.

 Lemma is_empty_1 : forall m, Empty m -> is_empty m = true.
 Proof. intros m; exact (@Raw.is_empty_1 elt m.(this)). Qed.
 Lemma is_empty_2 :  forall m, is_empty m = true -> Empty m.
 Proof. intros m; exact (@Raw.is_empty_2 elt m.(this)). Qed.

 Lemma add_1 : forall m x y e, E.eq x y -> MapsTo y e (add x e m).
 Proof. intros m; exact (@Raw.add_1 elt m.(this)). Qed.
 Lemma add_2 : forall m x y e e', ~ E.eq x y -> MapsTo y e m -> MapsTo y e (add x e' m).
 Proof. intros m; exact (@Raw.add_2 elt m.(this)). Qed.
 Lemma add_3 : forall m x y e e', ~ E.eq x y -> MapsTo y e (add x e' m) -> MapsTo y e m.
 Proof. intros m; exact (@Raw.add_3 elt m.(this)). Qed.

 Lemma remove_1 : forall m x y, E.eq x y -> ~ In y (remove x m).
 Proof. intros m; exact (@Raw.remove_1 elt m.(this) m.(NoDup)). Qed.
 Lemma remove_2 : forall m x y e, ~ E.eq x y -> MapsTo y e m -> MapsTo y e (remove x m).
 Proof. intros m; exact (@Raw.remove_2 elt m.(this) m.(NoDup)). Qed.
 Lemma remove_3 : forall m x y e, MapsTo y e (remove x m) -> MapsTo y e m.
 Proof. intros m; exact (@Raw.remove_3 elt m.(this) m.(NoDup)). Qed.

 Lemma find_1 : forall m x e, MapsTo x e m -> find x m = Some e.
 Proof. intros m; exact (@Raw.find_1 elt m.(this) m.(NoDup)). Qed.
 Lemma find_2 : forall m x e, find x m = Some e -> MapsTo x e m.
 Proof. intros m; exact (@Raw.find_2 elt m.(this)). Qed.

 Lemma elements_1 : forall m x e, MapsTo x e m -> InA eq_key_elt (x,e) (elements m).
 Proof. intros m; exact (@Raw.elements_1 elt m.(this)). Qed.
 Lemma elements_2 : forall m x e, InA eq_key_elt (x,e) (elements m) -> MapsTo x e m.
 Proof. intros m; exact (@Raw.elements_2 elt m.(this)). Qed.
 Lemma elements_3w : forall m, NoDupA eq_key (elements m).
 Proof. intros m; exact (@Raw.elements_3w elt m.(this) m.(NoDup)). Qed.

 Lemma cardinal_1 : forall m, cardinal m = length (elements m).
 Proof. intros; reflexivity. Qed.

 Lemma fold_1 : forall m (A : Type) (i : A) (f : key -> elt -> A -> A),
        fold f m i = fold_left (fun a p => f (fst p) (snd p) a) (elements m) i.
 Proof. intros m; exact (@Raw.fold_1 elt m.(this)). Qed.

 Lemma equal_1 : forall m m' cmp, Equivb cmp m m' -> equal cmp m m' = true.
 Proof. intros m m'; exact (@Raw.equal_1 elt m.(this) m.(NoDup) m'.(this) m'.(NoDup)). Qed.
 Lemma equal_2 : forall m m' cmp, equal cmp m m' = true -> Equivb cmp m m'.
 Proof. intros m m'; exact (@Raw.equal_2 elt m.(this) m.(NoDup) m'.(this) m'.(NoDup)). Qed.

 End Elt.

 Lemma map_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)(f:elt->elt'),
        MapsTo x e m -> MapsTo x (f e) (map f m).
 Proof. intros elt elt' m; exact (@Raw.map_1 elt elt' m.(this)). Qed.
 Lemma map_2 : forall (elt elt':Type)(m: t elt)(x:key)(f:elt->elt'),
        In x (map f m) -> In x m.
 Proof. intros elt elt' m; exact (@Raw.map_2 elt elt' m.(this)). Qed.

 Lemma mapi_1 : forall (elt elt':Type)(m: t elt)(x:key)(e:elt)
        (f:key->elt->elt'), MapsTo x e m ->
        exists y, E.eq y x /\ MapsTo x (f y e) (mapi f m).
 Proof. intros elt elt' m; exact (@Raw.mapi_1 elt elt' m.(this)). Qed.
 Lemma mapi_2 : forall (elt elt':Type)(m: t elt)(x:key)
        (f:key->elt->elt'), In x (mapi f m) -> In x m.
 Proof. intros elt elt' m; exact (@Raw.mapi_2 elt elt' m.(this)). Qed.

 Lemma map2_1 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
	In x m \/ In x m' ->
        find x (map2 f m m') = f (find x m) (find x m').
 Proof.
 intros elt elt' elt'' m m' x f;
 exact (@Raw.map2_1 elt elt' elt'' f m.(this) m.(NoDup) m'.(this) m'.(NoDup) x).
 Qed.
 Lemma map2_2 : forall (elt elt' elt'':Type)(m: t elt)(m': t elt')
	(x:key)(f:option elt->option elt'->option elt''),
        In x (map2 f m m') -> In x m \/ In x m'.
 Proof.
 intros elt elt' elt'' m m' x f;
 exact (@Raw.map2_2 elt elt' elt'' f m.(this) m.(NoDup) m'.(this) m'.(NoDup) x).
 Qed.

End Make.



==> anc/HoTT/coq-HoTT/theories/FSets/FMaps.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)


Require Export OrderedType OrderedTypeEx OrderedTypeAlt.
Require Export DecidableType DecidableTypeEx.
Require Export FMapInterface.
Require Export FMapPositive.
Require Export FMapFacts.
Require Export FMapWeakList.
Require Export FMapList.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetAVL.v <==
(* -*- coding: utf-8 -*- *)
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * FSetAVL : Implementation of FSetInterface via AVL trees *)

(** This module implements finite sets using AVL trees.
    It follows the implementation from Ocaml's standard library,

    All operations given here expect and produce well-balanced trees
    (in the ocaml sense: heigths of subtrees shouldn't differ by more
    than 2), and hence has low complexities (e.g. add is logarithmic
    in the size of the set). But proving these balancing preservations
    is in fact not necessary for ensuring correct operational behavior
    and hence fulfilling the FSet interface. As a consequence,
    balancing results are not part of this file anymore, they can
    now be found in [FSetFullAVL].

    Four operations ([union], [subset], [compare] and [equal]) have
    been slightly adapted in order to have only structural recursive
    calls. The precise ocaml versions of these operations have also
    been formalized (thanks to Function+measure), see [ocaml_union],
    [ocaml_subset], [ocaml_compare] and [ocaml_equal] in
    [FSetFullAVL]. The structural variants compute faster in Coq,
    whereas the other variants produce nicer and/or (slightly) faster
    code after extraction.
*)

Require Import FSetInterface ZArith Int.

Set Implicit Arguments.
Unset Strict Implicit.

(** This is just a compatibility layer, the real implementation
    is now in [MSetAVL] *)

Require FSetCompat MSetAVL Orders OrdersAlt.

Module IntMake (I:Int)(X: OrderedType) <: S with Module E := X.
 Module X' := OrdersAlt.Update_OT X.
 Module MSet := MSetAVL.IntMake I X'.
 Include FSetCompat.Backport_Sets X MSet.
End IntMake.

(* For concrete use inside Coq, we propose an instantiation of [Int] by [Z]. *)

Module Make (X: OrderedType) <: S with Module E := X
 :=IntMake(Z_as_Int)(X).



==> anc/HoTT/coq-HoTT/theories/FSets/FSetBridge.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This module implements bridges (as functors) from dependent
    to/from non-dependent set signature. *)

Require Export FSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.
Set Firstorder Depth 2.

(** * From non-dependent signature [S] to dependent signature [Sdep]. *)

Module DepOfNodep (Import M: S) <: Sdep with Module E := M.E.

  Definition empty : {s : t | Empty s}.
  Proof.
    exists empty; auto with set.
  Qed.

  Definition is_empty : forall s : t, {Empty s} + {~ Empty s}.
  Proof.
    intros; generalize (is_empty_1 (s:=s)) (is_empty_2 (s:=s)).
    case (is_empty s); intuition.
  Qed.


  Definition mem : forall (x : elt) (s : t), {In x s} + {~ In x s}.
  Proof.
    intros; generalize (mem_1 (s:=s) (x:=x)) (mem_2 (s:=s) (x:=x)).
    case (mem x s); intuition.
  Qed.

  Definition Add (x : elt) (s s' : t) :=
    forall y : elt, In y s' <-> E.eq x y \/ In y s.

  Definition add : forall (x : elt) (s : t), {s' : t | Add x s s'}.
  Proof.
    intros; exists (add x s); auto.
    unfold Add; intuition.
    elim (E.eq_dec x y); auto.
    intros; right.
    eapply add_3; eauto.
  Qed.

  Definition singleton :
    forall x : elt, {s : t | forall y : elt, In y s <-> E.eq x y}.
  Proof.
    intros; exists (singleton x); intuition.
  Qed.

  Definition remove :
    forall (x : elt) (s : t),
    {s' : t | forall y : elt, In y s' <-> ~ E.eq x y /\ In y s}.
  Proof.
    intros; exists (remove x s); intuition.
    absurd (In x (remove x s)); auto with set.
    apply In_1 with y; auto.
    elim (E.eq_dec x y); intros; auto.
    absurd (In x (remove x s)); auto with set.
    apply In_1 with y; auto.
    eauto with set.
  Qed.

  Definition union :
    forall s s' : t, {s'' : t | forall x : elt, In x s'' <-> In x s \/ In x s'}.
  Proof.
    intros; exists (union s s'); intuition.
  Qed.

  Definition inter :
    forall s s' : t, {s'' : t | forall x : elt, In x s'' <-> In x s /\ In x s'}.
  Proof.
    intros; exists (inter s s'); intuition; eauto with set.
  Qed.

  Definition diff :
    forall s s' : t, {s'' : t | forall x : elt, In x s'' <-> In x s /\ ~ In x s'}.
  Proof.
    intros; exists (diff s s'); intuition; eauto with set.
    absurd (In x s'); eauto with set.
  Qed.

  Definition equal : forall s s' : t, {Equal s s'} + {~ Equal s s'}.
  Proof.
    intros.
    generalize (equal_1 (s:=s) (s':=s')) (equal_2 (s:=s) (s':=s')).
    case (equal s s'); intuition.
  Qed.

  Definition subset : forall s s' : t, {Subset s s'} + {~Subset s s'}.
  Proof.
    intros.
    generalize (subset_1 (s:=s) (s':=s')) (subset_2 (s:=s) (s':=s')).
    case (subset s s'); intuition.
  Qed.

  Definition elements :
    forall s : t,
    {l : list elt | sort E.lt l /\ (forall x : elt, In x s <-> InA E.eq x l)}.
   Proof.
     intros; exists (elements s); intuition.
   Defined.

  Definition fold :
    forall (A : Type) (f : elt -> A -> A) (s : t) (i : A),
    {r : A |   let (l,_) := elements s in
                  r = fold_left (fun a e => f e a) l i}.
  Proof.
  intros; exists (fold (A:=A) f s i); exact (fold_1 s i f).
  Qed.

  Definition cardinal :
      forall s : t,
      {r : nat | let (l,_) := elements s in r = length l }.
  Proof.
    intros; exists (cardinal s); exact (cardinal_1 s).
  Qed.

  Definition fdec (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x})
    (x : elt) := if Pdec x then true else false.

  Lemma compat_P_aux :
   forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x}),
   compat_P E.eq P -> compat_bool E.eq (fdec Pdec).
  Proof.
    unfold compat_P, compat_bool, Proper, respectful, fdec; intros.
    generalize (E.eq_sym H0); case (Pdec x); case (Pdec y); firstorder.
  Qed.

  Hint Resolve compat_P_aux.

  Definition filter :
    forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x}) (s : t),
    {s' : t | compat_P E.eq P -> forall x : elt, In x s' <-> In x s /\ P x}.
  Proof.
    intros.
    exists (filter (fdec Pdec) s).
    intro H; assert (compat_bool E.eq (fdec Pdec)); auto.
    intuition.
    eauto with set.
    generalize (filter_2 H0 H1).
    unfold fdec.
    case (Pdec x); intuition.
    inversion H2.
    apply filter_3; auto.
    unfold fdec; simpl.
    case (Pdec x); intuition.
  Qed.

  Definition for_all :
    forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x}) (s : t),
    {compat_P E.eq P -> For_all P s} + {compat_P E.eq P -> ~ For_all P s}.
  Proof.
    intros.
    generalize (for_all_1 (s:=s) (f:=fdec Pdec))
     (for_all_2 (s:=s) (f:=fdec Pdec)).
    case (for_all (fdec Pdec) s); unfold For_all; [ left | right ];
     intros.
    assert (compat_bool E.eq (fdec Pdec)); auto.
    generalize (H0 H3 Logic.eq_refl _ H2).
    unfold fdec.
    case (Pdec x); intuition.
    inversion H4.
    intuition.
    absurd (false = true); [ auto with bool | apply H; auto ].
    intro.
    unfold fdec.
    case (Pdec x); intuition.
  Qed.

  Definition exists_ :
    forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x}) (s : t),
    {compat_P E.eq P -> Exists P s} + {compat_P E.eq P -> ~ Exists P s}.
  Proof.
    intros.
    generalize (exists_1 (s:=s) (f:=fdec Pdec))
     (exists_2 (s:=s) (f:=fdec Pdec)).
    case (exists_ (fdec Pdec) s); unfold Exists; [ left | right ];
     intros.
    elim H0; auto; intros.
    exists x; intuition.
    generalize H4.
    unfold fdec.
    case (Pdec x); intuition.
    inversion H2.
    intuition.
    elim H2; intros.
    absurd (false = true); [ auto with bool | apply H; auto ].
    exists x; intuition.
    unfold fdec.
    case (Pdec x); intuition.
  Qed.

  Definition partition :
    forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x}) (s : t),
    {partition : t * t |
    let (s1, s2) := partition in
    compat_P E.eq P ->
    For_all P s1 /\
    For_all (fun x => ~ P x) s2 /\
    (forall x : elt, In x s <-> In x s1 \/ In x s2)}.
  Proof.
    intros.
    exists (partition (fdec Pdec) s).
    generalize (partition_1 s (f:=fdec Pdec)) (partition_2 s (f:=fdec Pdec)).
    case (partition (fdec Pdec) s).
    intros s1 s2; simpl.
    intros; assert (compat_bool E.eq (fdec Pdec)); auto.
    intros; assert (compat_bool E.eq (fun x => negb (fdec Pdec x))).
    generalize H2; unfold compat_bool, Proper, respectful; intuition;
     apply (f_equal negb); auto.
    intuition.
    generalize H4; unfold For_all, Equal; intuition.
    elim (H0 x); intros.
    assert (fdec Pdec x = true).
     eapply filter_2; eauto with set.
    generalize H8; unfold fdec; case (Pdec x); intuition.
    inversion H9.
    generalize H; unfold For_all, Equal; intuition.
    elim (H0 x); intros.
    cut ((fun x => negb (fdec Pdec x)) x = true).
    unfold fdec; case (Pdec x); intuition.
      change ((fun x => negb (fdec Pdec x)) x = true).
      apply (filter_2 (s:=s) (x:=x)); auto.
    set (b := fdec Pdec x) in *; generalize (Logic.eq_refl b);
     pattern b at -1; case b; unfold b;
     [ left | right ].
    elim (H4 x); intros _ B; apply B; auto with set.
    elim (H x); intros _ B; apply B; auto with set.
    apply filter_3; auto.
    rewrite H5; auto.
    eapply (filter_1 (s:=s) (x:=x) H2); elim (H4 x); intros B _; apply B;
     auto.
    eapply (filter_1 (s:=s) (x:=x) H3); elim (H x); intros B _; apply B; auto.
  Qed.

  Definition choose_aux: forall s : t,
    { x : elt | M.choose s = Some x } + { M.choose s = None }.
  Proof.
   intros.
   destruct (M.choose s); [left | right]; auto.
   exists e; auto.
  Qed.

  Definition choose : forall s : t, {x : elt | In x s} + {Empty s}.
  Proof.
   intros; destruct (choose_aux s) as [(x,Hx)|H].
   left; exists x; apply choose_1; auto.
   right; apply choose_2; auto.
  Defined.

  Lemma choose_ok1 :
   forall s x, M.choose s = Some x <-> exists H:In x s,
      choose s = inleft _ (exist (fun x => In x s) x H).
  Proof.
    intros s x.
    unfold choose; split; intros.
    destruct (choose_aux s) as [(y,Hy)|H']; try congruence.
    replace x with y in * by congruence.
    exists (choose_1 Hy); auto.
    destruct H.
    destruct (choose_aux s) as [(y,Hy)|H']; congruence.
  Qed.

  Lemma choose_ok2 :
   forall s, M.choose s = None <-> exists H:Empty s,
      choose s = inright _ H.
  Proof.
    intros s.
    unfold choose; split; intros.
    destruct (choose_aux s) as [(y,Hy)|H']; try congruence.
    exists (choose_2 H'); auto.
    destruct H.
    destruct (choose_aux s) as [(y,Hy)|H']; congruence.
  Qed.

  Lemma choose_equal : forall s s', Equal s s' ->
     match choose s, choose s' with
       | inleft (exist _ x _), inleft (exist _ x' _) => E.eq x x'
       | inright _, inright _  => True
       | _, _                        => False
     end.
  Proof.
   intros.
   generalize (@M.choose_1 s)(@M.choose_2 s)
              (@M.choose_1 s')(@M.choose_2 s')(@M.choose_3 s s')
              (choose_ok1 s)(choose_ok2 s)(choose_ok1 s')(choose_ok2 s').
   destruct (choose s) as [(x,Hx)|Hx]; destruct (choose s') as [(x',Hx')|Hx']; auto; intros.
   apply H4; auto.
   rewrite H5; exists Hx; auto.
   rewrite H7; exists Hx'; auto.
   apply Hx' with x; unfold Equal in H; rewrite <-H; auto.
   apply Hx with x'; unfold Equal in H; rewrite H; auto.
  Qed.

  Definition min_elt :
    forall s : t,
    {x : elt | In x s /\ For_all (fun y => ~ E.lt y x) s} + {Empty s}.
  Proof.
    intros;
     generalize (min_elt_1 (s:=s)) (min_elt_2 (s:=s)) (min_elt_3 (s:=s)).
    case (min_elt s); [ left | right ]; auto.
    exists e; unfold For_all; eauto.
  Qed.

  Definition max_elt :
    forall s : t,
    {x : elt | In x s /\ For_all (fun y => ~ E.lt x y) s} + {Empty s}.
  Proof.
    intros;
     generalize (max_elt_1 (s:=s)) (max_elt_2 (s:=s)) (max_elt_3 (s:=s)).
    case (max_elt s); [ left | right ]; auto.
    exists e; unfold For_all; eauto.
  Qed.

  Definition elt := elt.
  Definition t := t.

  Definition In := In.
  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) (s : t) :=
    forall x : elt, In x s -> P x.
  Definition Exists (P : elt -> Prop) (s : t) :=
    exists x : elt, In x s /\ P x.

  Definition eq_In := In_1.

  Definition eq := Equal.
  Definition lt := lt.
  Definition eq_refl := eq_refl.
  Definition eq_sym := eq_sym.
  Definition eq_trans := eq_trans.
  Definition lt_trans := lt_trans.
  Definition lt_not_eq := lt_not_eq.
  Definition compare := compare.

  Module E := E.

End DepOfNodep.


(** * From dependent signature [Sdep] to non-dependent signature [S]. *)

Module NodepOfDep (M: Sdep) <: S with Module E := M.E.
  Import M.

  Module ME := OrderedTypeFacts E.

  Definition empty : t := let (s, _) := empty in s.

  Lemma empty_1 : Empty empty.
  Proof.
    unfold empty; case M.empty; auto.
  Qed.

  Definition is_empty (s : t) : bool :=
    if is_empty s then true else false.

  Lemma is_empty_1 : forall s : t, Empty s -> is_empty s = true.
  Proof.
    intros; unfold is_empty; case (M.is_empty s); auto.
  Qed.

  Lemma is_empty_2 : forall s : t, is_empty s = true -> Empty s.
  Proof.
    intro s; unfold is_empty; case (M.is_empty s); auto.
    intros; discriminate H.
  Qed.

  Definition mem (x : elt) (s : t) : bool :=
    if mem x s then true else false.

  Lemma mem_1 : forall (s : t) (x : elt), In x s -> mem x s = true.
  Proof.
    intros; unfold mem; case (M.mem x s); auto.
  Qed.

  Lemma mem_2 : forall (s : t) (x : elt), mem x s = true -> In x s.
  Proof.
    intros s x; unfold mem; case (M.mem x s); auto.
    intros; discriminate H.
  Qed.

  Definition eq_dec := equal.

  Definition equal (s s' : t) : bool :=
    if equal s s' then true else false.

  Lemma equal_1 : forall s s' : t, Equal s s' -> equal s s' = true.
  Proof.
    intros; unfold equal; case M.equal; intuition.
  Qed.

  Lemma equal_2 : forall s s' : t, equal s s' = true -> Equal s s'.
  Proof.
    intros s s'; unfold equal; case (M.equal s s'); intuition;
     inversion H.
  Qed.

  Definition subset (s s' : t) : bool :=
    if subset s s' then true else false.

  Lemma subset_1 : forall s s' : t, Subset s s' -> subset s s' = true.
  Proof.
    intros; unfold subset; case M.subset; intuition.
  Qed.

  Lemma subset_2 : forall s s' : t, subset s s' = true -> Subset s s'.
  Proof.
    intros s s'; unfold subset; case (M.subset s s'); intuition;
     inversion H.
  Qed.

  Definition choose (s : t) : option elt :=
    match choose s with
    | inleft (exist _ x _) => Some x
    | inright _ => None
    end.

  Lemma choose_1 : forall (s : t) (x : elt), choose s = Some x -> In x s.
  Proof.
    intros s x; unfold choose; case (M.choose s).
    simple destruct s0; intros; injection H; intros; subst; auto.
    intros; discriminate H.
  Qed.

  Lemma choose_2 : forall s : t, choose s = None -> Empty s.
  Proof.
    intro s; unfold choose; case (M.choose s); auto.
    simple destruct s0; intros; discriminate H.
  Qed.

  Lemma choose_3 : forall s s' x x',
   choose s = Some x -> choose s' = Some x' -> Equal s s' -> E.eq x x'.
  Proof.
  unfold choose; intros.
  generalize (M.choose_equal H1); clear H1.
  destruct (M.choose s) as [(?,?)|?]; destruct (M.choose s') as [(?,?)|?];
   simpl; auto; congruence.
  Qed.

  Definition elements (s : t) : list elt := let (l, _) := elements s in l.

  Lemma elements_1 : forall (s : t) (x : elt), In x s -> InA E.eq x (elements s).
  Proof.
    intros; unfold elements; case (M.elements s); firstorder.
  Qed.

  Lemma elements_2 : forall (s : t) (x : elt), InA E.eq x (elements s) -> In x s.
  Proof.
    intros s x; unfold elements; case (M.elements s); firstorder.
  Qed.

  Lemma elements_3 : forall s : t, sort E.lt (elements s).
  Proof.
    intros; unfold elements; case (M.elements s); firstorder.
  Qed.
  Hint Resolve elements_3.

  Lemma elements_3w : forall s : t, NoDupA E.eq (elements s).
  Proof. auto. Qed.

  Definition min_elt (s : t) : option elt :=
    match min_elt s with
    | inleft (exist _ x _) => Some x
    | inright _ => None
    end.

  Lemma min_elt_1 : forall (s : t) (x : elt), min_elt s = Some x -> In x s.
  Proof.
    intros s x; unfold min_elt; case (M.min_elt s).
    simple destruct s0; intros; injection H; intros; subst; intuition.
    intros; discriminate H.
  Qed.

  Lemma min_elt_2 :
   forall (s : t) (x y : elt), min_elt s = Some x -> In y s -> ~ E.lt y x.
  Proof.
    intros s x y; unfold min_elt; case (M.min_elt s).
    unfold For_all; simple destruct s0; intros; injection H; intros;
     subst; firstorder.
    intros; discriminate H.
  Qed.

  Lemma min_elt_3 : forall s : t, min_elt s = None -> Empty s.
  Proof.
    intros s; unfold min_elt; case (M.min_elt s); auto.
    simple destruct s0; intros; discriminate H.
  Qed.

  Definition max_elt (s : t) : option elt :=
    match max_elt s with
    | inleft (exist _ x _) => Some x
    | inright _ => None
    end.

  Lemma max_elt_1 : forall (s : t) (x : elt), max_elt s = Some x -> In x s.
  Proof.
    intros s x; unfold max_elt; case (M.max_elt s).
    simple destruct s0; intros; injection H; intros; subst; intuition.
    intros; discriminate H.
  Qed.

  Lemma max_elt_2 :
   forall (s : t) (x y : elt), max_elt s = Some x -> In y s -> ~ E.lt x y.
  Proof.
    intros s x y; unfold max_elt; case (M.max_elt s).
    unfold For_all; simple destruct s0; intros; injection H; intros;
     subst; firstorder.
    intros; discriminate H.
  Qed.

  Lemma max_elt_3 : forall s : t, max_elt s = None -> Empty s.
  Proof.
    intros s; unfold max_elt; case (M.max_elt s); auto.
    simple destruct s0; intros; discriminate H.
  Qed.

  Definition add (x : elt) (s : t) : t := let (s', _) := add x s in s'.

  Lemma add_1 : forall (s : t) (x y : elt), E.eq x y -> In y (add x s).
  Proof.
    intros; unfold add; case (M.add x s); unfold Add;
     firstorder.
  Qed.

  Lemma add_2 : forall (s : t) (x y : elt), In y s -> In y (add x s).
  Proof.
    intros; unfold add; case (M.add x s); unfold Add;
     firstorder.
  Qed.

  Lemma add_3 :
   forall (s : t) (x y : elt), ~ E.eq x y -> In y (add x s) -> In y s.
  Proof.
    intros s x y; unfold add; case (M.add x s); unfold Add;
     firstorder.
  Qed.

  Definition remove (x : elt) (s : t) : t := let (s', _) := remove x s in s'.

  Lemma remove_1 : forall (s : t) (x y : elt), E.eq x y -> ~ In y (remove x s).
  Proof.
    intros; unfold remove; case (M.remove x s); firstorder.
  Qed.

  Lemma remove_2 :
   forall (s : t) (x y : elt), ~ E.eq x y -> In y s -> In y (remove x s).
  Proof.
    intros; unfold remove; case (M.remove x s); firstorder.
  Qed.

  Lemma remove_3 : forall (s : t) (x y : elt), In y (remove x s) -> In y s.
  Proof.
    intros s x y; unfold remove; case (M.remove x s); firstorder.
  Qed.

  Definition singleton (x : elt) : t := let (s, _) := singleton x in s.

  Lemma singleton_1 : forall x y : elt, In y (singleton x) -> E.eq x y.
  Proof.
    intros x y; unfold singleton; case (M.singleton x); firstorder.
  Qed.

  Lemma singleton_2 : forall x y : elt, E.eq x y -> In y (singleton x).
  Proof.
    intros x y; unfold singleton; case (M.singleton x); firstorder.
  Qed.

  Definition union (s s' : t) : t := let (s'', _) := union s s' in s''.

  Lemma union_1 :
   forall (s s' : t) (x : elt), In x (union s s') -> In x s \/ In x s'.
  Proof.
    intros s s' x; unfold union; case (M.union s s'); firstorder.
  Qed.

  Lemma union_2 : forall (s s' : t) (x : elt), In x s -> In x (union s s').
  Proof.
    intros s s' x; unfold union; case (M.union s s'); firstorder.
  Qed.

  Lemma union_3 : forall (s s' : t) (x : elt), In x s' -> In x (union s s').
  Proof.
    intros s s' x; unfold union; case (M.union s s'); firstorder.
  Qed.

  Definition inter (s s' : t) : t := let (s'', _) := inter s s' in s''.

  Lemma inter_1 : forall (s s' : t) (x : elt), In x (inter s s') -> In x s.
  Proof.
    intros s s' x; unfold inter; case (M.inter s s'); firstorder.
  Qed.

  Lemma inter_2 : forall (s s' : t) (x : elt), In x (inter s s') -> In x s'.
  Proof.
    intros s s' x; unfold inter; case (M.inter s s'); firstorder.
  Qed.

  Lemma inter_3 :
   forall (s s' : t) (x : elt), In x s -> In x s' -> In x (inter s s').
  Proof.
    intros s s' x; unfold inter; case (M.inter s s'); firstorder.
  Qed.

  Definition diff (s s' : t) : t := let (s'', _) := diff s s' in s''.

  Lemma diff_1 : forall (s s' : t) (x : elt), In x (diff s s') -> In x s.
  Proof.
    intros s s' x; unfold diff; case (M.diff s s'); firstorder.
  Qed.

  Lemma diff_2 : forall (s s' : t) (x : elt), In x (diff s s') -> ~ In x s'.
  Proof.
    intros s s' x; unfold diff; case (M.diff s s'); firstorder.
  Qed.

  Lemma diff_3 :
   forall (s s' : t) (x : elt), In x s -> ~ In x s' -> In x (diff s s').
  Proof.
    intros s s' x; unfold diff; case (M.diff s s'); firstorder.
  Qed.

  Definition cardinal (s : t) : nat := let (f, _) := cardinal s in f.

  Lemma cardinal_1 : forall s, cardinal s = length (elements s).
  Proof.
    intros; unfold cardinal; case (M.cardinal s); unfold elements in *;
    destruct (M.elements s); auto.
  Qed.

  Definition fold (B : Type) (f : elt -> B -> B) (i : t)
    (s : B) : B := let (fold, _) := fold f i s in fold.

  Lemma fold_1 :
   forall (s : t) (A : Type) (i : A) (f : elt -> A -> A),
   fold f s i = fold_left (fun a e => f e a) (elements s) i.
  Proof.
    intros; unfold fold; case (M.fold f s i); unfold elements in *;
    destruct (M.elements s); auto.
  Qed.

  Definition f_dec :
    forall (f : elt -> bool) (x : elt), {f x = true} + {f x <> true}.
  Proof.
    intros; case (f x); auto with bool.
  Defined.

  Lemma compat_P_aux :
   forall f : elt -> bool,
   compat_bool E.eq f -> compat_P E.eq (fun x => f x = true).
  Proof.
     unfold compat_bool, compat_P, Proper, respectful, impl; intros;
      rewrite <- H1; firstorder.
  Qed.

  Hint Resolve compat_P_aux.

  Definition filter (f : elt -> bool) (s : t) : t :=
    let (s', _) := filter (P:=fun x => f x = true) (f_dec f) s in s'.

  Lemma filter_1 :
   forall (s : t) (x : elt) (f : elt -> bool),
   compat_bool E.eq f -> In x (filter f s) -> In x s.
  Proof.
    intros s x f; unfold filter; case M.filter; intuition.
    generalize (i (compat_P_aux H)); firstorder.
  Qed.

  Lemma filter_2 :
   forall (s : t) (x : elt) (f : elt -> bool),
   compat_bool E.eq f -> In x (filter f s) -> f x = true.
  Proof.
    intros s x f; unfold filter; case M.filter; intuition.
    generalize (i (compat_P_aux H)); firstorder.
  Qed.

  Lemma filter_3 :
   forall (s : t) (x : elt) (f : elt -> bool),
   compat_bool E.eq f -> In x s -> f x = true -> In x (filter f s).
  Proof.
    intros s x f; unfold filter; case M.filter; intuition.
    generalize (i (compat_P_aux H)); firstorder.
  Qed.

  Definition for_all (f : elt -> bool) (s : t) : bool :=
    if for_all (P:=fun x => f x = true) (f_dec f) s
    then true
    else false.

  Lemma for_all_1 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f ->
   For_all (fun x => f x = true) s -> for_all f s = true.
  Proof.
    intros s f; unfold for_all; case M.for_all; intuition; elim n;
     auto.
  Qed.

  Lemma for_all_2 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f ->
   for_all f s = true -> For_all (fun x => f x = true) s.
  Proof.
    intros s f; unfold for_all; case M.for_all; intuition;
     inversion H0.
  Qed.

  Definition exists_ (f : elt -> bool) (s : t) : bool :=
    if exists_ (P:=fun x => f x = true) (f_dec f) s
    then true
    else false.

  Lemma exists_1 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f -> Exists (fun x => f x = true) s -> exists_ f s = true.
  Proof.
    intros s f; unfold exists_; case M.exists_; intuition; elim n;
     auto.
  Qed.

  Lemma exists_2 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f -> exists_ f s = true -> Exists (fun x => f x = true) s.
  Proof.
    intros s f; unfold exists_; case M.exists_; intuition;
     inversion H0.
  Qed.

  Definition partition (f : elt -> bool) (s : t) :
    t * t :=
    let (p, _) := partition (P:=fun x => f x = true) (f_dec f) s in p.

  Lemma partition_1 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f -> Equal (fst (partition f s)) (filter f s).
  Proof.
    intros s f; unfold partition; case M.partition.
    intro p; case p; clear p; intros s1 s2 H C.
    generalize (H (compat_P_aux C)); clear H; intro H.
    simpl; unfold Equal; intuition.
    apply filter_3; firstorder.
    elim (H2 a); intros.
    assert (In a s).
     eapply filter_1; eauto.
    elim H3; intros; auto.
    absurd (f a = true).
    exact (H a H6).
    eapply filter_2; eauto.
  Qed.

  Lemma partition_2 :
   forall (s : t) (f : elt -> bool),
   compat_bool E.eq f -> Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof.
    intros s f; unfold partition; case M.partition.
    intro p; case p; clear p; intros s1 s2 H C.
    generalize (H (compat_P_aux C)); clear H; intro H.
    assert (D : compat_bool E.eq (fun x => negb (f x))).
    generalize C; unfold compat_bool, Proper, respectful; intros; apply (f_equal negb);
     auto.
    simpl; unfold Equal; intuition.
    apply filter_3; firstorder.
    elim (H2 a); intros.
    assert (In a s).
     eapply filter_1; eauto.
    elim H3; intros; auto.
    absurd (f a = true).
    intro.
    generalize (filter_2 D H1).
    rewrite H7; intros H8; inversion H8.
    exact (H0 a H6).
  Qed.


  Definition elt := elt.
  Definition t := t.

  Definition In := In.
  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Add (x : elt) (s s' : t) :=
    forall y : elt, In y s' <-> E.eq y x \/ In y s.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) (s : t) :=
    forall x : elt, In x s -> P x.
  Definition Exists (P : elt -> Prop) (s : t) :=
    exists x : elt, In x s /\ P x.

  Definition In_1 := eq_In.

  Definition eq := Equal.
  Definition lt := lt.
  Definition eq_refl := eq_refl.
  Definition eq_sym := eq_sym.
  Definition eq_trans := eq_trans.
  Definition lt_trans := lt_trans.
  Definition lt_not_eq := lt_not_eq.
  Definition compare := compare.

  Module E := E.

End NodepOfDep.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetCompat.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Compatibility functors between FSetInterface and MSetInterface. *)

Require Import FSetInterface FSetFacts MSetInterface MSetFacts.
Set Implicit Arguments.
Unset Strict Implicit.

(** * From new Weak Sets to old ones *)

Module Backport_WSets
 (E:DecidableType.DecidableType)
 (M:MSetInterface.WSets with Definition E.t := E.t
                        with Definition E.eq := E.eq)
 <: FSetInterface.WSfun E.

 Definition elt := E.t.
 Definition t := M.t.

 Implicit Type s : t.
 Implicit Type x y : elt.
 Implicit Type f : elt -> bool.

 Definition In : elt -> t -> Prop := M.In.
 Definition Equal s s' := forall a : elt, In a s <-> In a s'.
 Definition Subset s s' := forall a : elt, In a s -> In a s'.
 Definition Empty s := forall a : elt, ~ In a s.
 Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
 Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.
 Definition empty : t := M.empty.
 Definition is_empty : t -> bool := M.is_empty.
 Definition mem : elt -> t -> bool := M.mem.
 Definition add : elt -> t -> t := M.add.
 Definition singleton : elt -> t := M.singleton.
 Definition remove : elt -> t -> t := M.remove.
 Definition union : t -> t -> t := M.union.
 Definition inter : t -> t -> t := M.inter.
 Definition diff : t -> t -> t := M.diff.
 Definition eq : t -> t -> Prop := M.eq.
 Definition eq_dec : forall s s', {eq s s'}+{~eq s s'}:= M.eq_dec.
 Definition equal : t -> t -> bool := M.equal.
 Definition subset : t -> t -> bool := M.subset.
 Definition fold : forall A : Type, (elt -> A -> A) -> t -> A -> A := M.fold.
 Definition for_all : (elt -> bool) -> t -> bool := M.for_all.
 Definition exists_ : (elt -> bool) -> t -> bool := M.exists_.
 Definition filter : (elt -> bool) -> t -> t := M.filter.
 Definition partition : (elt -> bool) -> t -> t * t:= M.partition.
 Definition cardinal : t -> nat := M.cardinal.
 Definition elements : t -> list elt := M.elements.
 Definition choose : t -> option elt := M.choose.

 Module MF := MSetFacts.WFacts M.

 Definition In_1 : forall s x y, E.eq x y -> In x s -> In y s
  := MF.In_1.
 Definition eq_refl : forall s, eq s s
  := @Equivalence_Reflexive _ _ M.eq_equiv.
 Definition eq_sym : forall s s', eq s s' -> eq s' s
  := @Equivalence_Symmetric _ _ M.eq_equiv.
 Definition eq_trans : forall s s' s'', eq s s' -> eq s' s'' -> eq s s''
  := @Equivalence_Transitive _ _ M.eq_equiv.
 Definition mem_1 : forall s x, In x s -> mem x s = true
  := MF.mem_1.
 Definition mem_2 : forall s x, mem x s = true -> In x s
  := MF.mem_2.
 Definition equal_1 : forall s s', Equal s s' -> equal s s' = true
  := MF.equal_1.
 Definition equal_2 : forall s s', equal s s' = true -> Equal s s'
  := MF.equal_2.
 Definition subset_1 : forall s s', Subset s s' -> subset s s' = true
  := MF.subset_1.
 Definition subset_2 : forall s s', subset s s' = true -> Subset s s'
  := MF.subset_2.
 Definition empty_1 : Empty empty := MF.empty_1.
 Definition is_empty_1 : forall s, Empty s -> is_empty s = true
  := MF.is_empty_1.
 Definition is_empty_2 : forall s, is_empty s = true -> Empty s
  := MF.is_empty_2.
 Definition add_1 : forall s x y, E.eq x y -> In y (add x s)
  := MF.add_1.
 Definition add_2 : forall s x y, In y s -> In y (add x s)
  := MF.add_2.
 Definition add_3 : forall s x y, ~ E.eq x y -> In y (add x s) -> In y s
  := MF.add_3.
 Definition remove_1 : forall s x y, E.eq x y -> ~ In y (remove x s)
  := MF.remove_1.
 Definition remove_2 : forall s x y, ~ E.eq x y -> In y s -> In y (remove x s)
  := MF.remove_2.
 Definition remove_3 : forall s x y, In y (remove x s) -> In y s
  := MF.remove_3.
 Definition union_1 : forall s s' x, In x (union s s') -> In x s \/ In x s'
  := MF.union_1.
 Definition union_2 : forall s s' x, In x s -> In x (union s s')
  := MF.union_2.
 Definition union_3 : forall s s' x, In x s' -> In x (union s s')
  := MF.union_3.
 Definition inter_1 : forall s s' x, In x (inter s s') -> In x s
  := MF.inter_1.
 Definition inter_2 : forall s s' x, In x (inter s s') -> In x s'
  := MF.inter_2.
 Definition inter_3 : forall s s' x, In x s -> In x s' -> In x (inter s s')
  := MF.inter_3.
 Definition diff_1 : forall s s' x, In x (diff s s') -> In x s
  := MF.diff_1.
 Definition diff_2 : forall s s' x, In x (diff s s') -> ~ In x s'
  := MF.diff_2.
 Definition diff_3 : forall s s' x, In x s -> ~ In x s' -> In x (diff s s')
  := MF.diff_3.
 Definition singleton_1 : forall x y, In y (singleton x) -> E.eq x y
  := MF.singleton_1.
 Definition singleton_2 : forall x y, E.eq x y -> In y (singleton x)
  := MF.singleton_2.
 Definition fold_1 : forall s (A : Type) (i : A) (f : elt -> A -> A),
   fold f s i = fold_left (fun a e => f e a) (elements s) i
  := MF.fold_1.
 Definition cardinal_1 : forall s, cardinal s = length (elements s)
  := MF.cardinal_1.
 Definition filter_1 : forall s x f, compat_bool E.eq f ->
  In x (filter f s) -> In x s
  := MF.filter_1.
 Definition filter_2 : forall s x f, compat_bool E.eq f ->
  In x (filter f s) -> f x = true
  := MF.filter_2.
 Definition filter_3 : forall s x f, compat_bool E.eq f ->
  In x s -> f x = true -> In x (filter f s)
  := MF.filter_3.
 Definition for_all_1 : forall s f, compat_bool E.eq f ->
  For_all (fun x => f x = true) s -> for_all f s = true
  := MF.for_all_1.
 Definition for_all_2 : forall s f, compat_bool E.eq f ->
  for_all f s = true -> For_all (fun x => f x = true) s
  := MF.for_all_2.
 Definition exists_1 : forall s f, compat_bool E.eq f ->
  Exists (fun x => f x = true) s -> exists_ f s = true
  := MF.exists_1.
 Definition exists_2 : forall s f, compat_bool E.eq f ->
  exists_ f s = true -> Exists (fun x => f x = true) s
  := MF.exists_2.
 Definition partition_1 : forall s f, compat_bool E.eq f ->
  Equal (fst (partition f s)) (filter f s)
  := MF.partition_1.
 Definition partition_2 : forall s f, compat_bool E.eq f ->
  Equal (snd (partition f s)) (filter (fun x => negb (f x)) s)
  := MF.partition_2.
 Definition choose_1 : forall s x, choose s = Some x -> In x s
  := MF.choose_1.
 Definition choose_2 : forall s, choose s = None -> Empty s
  := MF.choose_2.
 Definition elements_1 : forall s x, In x s -> InA E.eq x (elements s)
  := MF.elements_1.
 Definition elements_2 : forall s x, InA E.eq x (elements s) -> In x s
  := MF.elements_2.
 Definition elements_3w : forall s, NoDupA E.eq (elements s)
  := MF.elements_3w.

End Backport_WSets.


(** * From new Sets to new ones *)

Module Backport_Sets
 (E:OrderedType.OrderedType)
 (M:MSetInterface.Sets with Definition E.t := E.t
                       with Definition E.eq := E.eq
                       with Definition E.lt := E.lt)
 <: FSetInterface.S with Module E:=E.

  Include Backport_WSets E M.

  Implicit Type s : t.
  Implicit Type x y : elt.

  Definition lt : t -> t -> Prop := M.lt.
  Definition min_elt : t -> option elt := M.min_elt.
  Definition max_elt : t -> option elt := M.max_elt.
  Definition min_elt_1 : forall s x, min_elt s = Some x -> In x s
   := M.min_elt_spec1.
  Definition min_elt_2 : forall s x y,
   min_elt s = Some x -> In y s -> ~ E.lt y x
   := M.min_elt_spec2.
  Definition min_elt_3 : forall s, min_elt s = None -> Empty s
   := M.min_elt_spec3.
  Definition max_elt_1 : forall s x, max_elt s = Some x -> In x s
   := M.max_elt_spec1.
  Definition max_elt_2 : forall s x y,
   max_elt s = Some x -> In y s -> ~ E.lt x y
   := M.max_elt_spec2.
  Definition max_elt_3 : forall s, max_elt s = None -> Empty s
   := M.max_elt_spec3.
  Definition elements_3 : forall s, sort E.lt (elements s)
   := M.elements_spec2.
  Definition choose_3 : forall s s' x y,
   choose s = Some x -> choose s' = Some y -> Equal s s' -> E.eq x y
   := M.choose_spec3.
  Definition lt_trans : forall s s' s'', lt s s' -> lt s' s'' -> lt s s''
   := @StrictOrder_Transitive _ _ M.lt_strorder.
  Lemma lt_not_eq : forall s s',  lt s s' -> ~ eq s s'.
  Proof.
   unfold lt, eq. intros s s' Hlt Heq. rewrite Heq in Hlt.
   apply (StrictOrder_Irreflexive s'); auto.
  Qed.
  Definition compare : forall s s', Compare lt eq s s'.
  Proof.
   intros s s'; destruct (CompSpec2Type (M.compare_spec s s'));
    [ apply EQ | apply LT | apply GT ]; auto.
  Defined.

  Module E := E.

End Backport_Sets.


(** * From old Weak Sets to new ones. *)

Module Update_WSets
 (E:Equalities.DecidableType)
 (M:FSetInterface.WS with Definition E.t := E.t
                     with Definition E.eq := E.eq)
 <: MSetInterface.WSetsOn E.

 Definition elt := E.t.
 Definition t := M.t.

 Implicit Type s : t.
 Implicit Type x y : elt.
 Implicit Type f : elt -> bool.

 Definition In : elt -> t -> Prop := M.In.
 Definition Equal s s' := forall a : elt, In a s <-> In a s'.
 Definition Subset s s' := forall a : elt, In a s -> In a s'.
 Definition Empty s := forall a : elt, ~ In a s.
 Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
 Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.
 Definition empty : t := M.empty.
 Definition is_empty : t -> bool := M.is_empty.
 Definition mem : elt -> t -> bool := M.mem.
 Definition add : elt -> t -> t := M.add.
 Definition singleton : elt -> t := M.singleton.
 Definition remove : elt -> t -> t := M.remove.
 Definition union : t -> t -> t := M.union.
 Definition inter : t -> t -> t := M.inter.
 Definition diff : t -> t -> t := M.diff.
 Definition eq : t -> t -> Prop := M.eq.
 Definition eq_dec : forall s s', {eq s s'}+{~eq s s'}:= M.eq_dec.
 Definition equal : t -> t -> bool := M.equal.
 Definition subset : t -> t -> bool := M.subset.
 Definition fold : forall A : Type, (elt -> A -> A) -> t -> A -> A := M.fold.
 Definition for_all : (elt -> bool) -> t -> bool := M.for_all.
 Definition exists_ : (elt -> bool) -> t -> bool := M.exists_.
 Definition filter : (elt -> bool) -> t -> t := M.filter.
 Definition partition : (elt -> bool) -> t -> t * t:= M.partition.
 Definition cardinal : t -> nat := M.cardinal.
 Definition elements : t -> list elt := M.elements.
 Definition choose : t -> option elt := M.choose.

 Module MF := FSetFacts.WFacts M.

 Instance In_compat : Proper (E.eq==>Logic.eq==>iff) In.
 Proof. intros x x' Hx s s' Hs. subst. apply MF.In_eq_iff; auto. Qed.

 Instance eq_equiv : Equivalence eq := _.

 Section Spec.
  Variable s s': t.
  Variable x y : elt.

  Lemma mem_spec : mem x s = true <-> In x s.
  Proof. intros; symmetry; apply MF.mem_iff. Qed.

  Lemma equal_spec : equal s s' = true <-> Equal s s'.
  Proof. intros; symmetry; apply MF.equal_iff. Qed.

  Lemma subset_spec : subset s s' = true <-> Subset s s'.
  Proof. intros; symmetry; apply MF.subset_iff. Qed.

  Definition empty_spec : Empty empty := M.empty_1.

  Lemma is_empty_spec : is_empty s = true <-> Empty s.
  Proof. intros; symmetry; apply MF.is_empty_iff. Qed.

  Lemma add_spec : In y (add x s) <-> E.eq y x \/ In y s.
  Proof. intros. rewrite MF.add_iff. intuition. Qed.

  Lemma remove_spec : In y (remove x s) <-> In y s /\ ~E.eq y x.
  Proof. intros. rewrite MF.remove_iff. intuition. Qed.

  Lemma singleton_spec : In y (singleton x) <-> E.eq y x.
  Proof. intros; rewrite MF.singleton_iff. intuition. Qed.

  Definition union_spec : In x (union s s') <-> In x s \/ In x s'
   := @MF.union_iff s s' x.
  Definition inter_spec : In x (inter s s') <-> In x s /\ In x s'
   := @MF.inter_iff s s' x.
  Definition diff_spec : In x (diff s s') <-> In x s /\ ~In x s'
   := @MF.diff_iff s s' x.
  Definition fold_spec : forall (A : Type) (i : A) (f : elt -> A -> A),
   fold f s i = fold_left (flip f) (elements s) i
   := @M.fold_1 s.
  Definition cardinal_spec : cardinal s = length (elements s)
   := @M.cardinal_1 s.

  Lemma elements_spec1 : InA E.eq x (elements s) <-> In x s.
  Proof. intros; symmetry; apply MF.elements_iff. Qed.

  Definition elements_spec2w : NoDupA E.eq (elements s)
   := @M.elements_3w s.
  Definition choose_spec1 : choose s = Some x -> In x s
   := @M.choose_1 s x.
  Definition choose_spec2 : choose s = None -> Empty s
   := @M.choose_2 s.
  Definition filter_spec : forall f, Proper (E.eq==>Logic.eq) f ->
   (In x (filter f s) <-> In x s /\ f x = true)
   := @MF.filter_iff s x.
  Definition partition_spec1 : forall f, Proper (E.eq==>Logic.eq) f ->
   Equal (fst (partition f s)) (filter f s)
   := @M.partition_1 s.
  Definition partition_spec2 : forall f, Proper (E.eq==>Logic.eq) f ->
   Equal (snd (partition f s)) (filter (fun x => negb (f x)) s)
   := @M.partition_2 s.

  Lemma for_all_spec : forall f, Proper (E.eq==>Logic.eq) f ->
    (for_all f s = true <-> For_all (fun x => f x = true) s).
  Proof. intros; symmetry; apply MF.for_all_iff; auto. Qed.

  Lemma exists_spec : forall f, Proper (E.eq==>Logic.eq) f ->
    (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Proof. intros; symmetry; apply MF.exists_iff; auto. Qed.

  End Spec.

End Update_WSets.


(** * From old Sets to new ones. *)

Module Update_Sets
 (E:Orders.OrderedType)
 (M:FSetInterface.S with Definition E.t := E.t
                    with Definition E.eq := E.eq
                    with Definition E.lt := E.lt)
 <: MSetInterface.Sets with Module E:=E.

  Include Update_WSets E M.

  Implicit Type s : t.
  Implicit Type x y : elt.

  Definition lt : t -> t -> Prop := M.lt.
  Definition min_elt : t -> option elt := M.min_elt.
  Definition max_elt : t -> option elt := M.max_elt.
  Definition min_elt_spec1 : forall s x, min_elt s = Some x -> In x s
   := M.min_elt_1.
  Definition min_elt_spec2 : forall s x y,
   min_elt s = Some x -> In y s -> ~ E.lt y x
   := M.min_elt_2.
  Definition min_elt_spec3 : forall s, min_elt s = None -> Empty s
   := M.min_elt_3.
  Definition max_elt_spec1 : forall s x, max_elt s = Some x -> In x s
   := M.max_elt_1.
  Definition max_elt_spec2 : forall s x y,
   max_elt s = Some x -> In y s -> ~ E.lt x y
   := M.max_elt_2.
  Definition max_elt_spec3 : forall s, max_elt s = None -> Empty s
   := M.max_elt_3.
  Definition elements_spec2 : forall s, sort E.lt (elements s)
   := M.elements_3.
  Definition choose_spec3 : forall s s' x y,
   choose s = Some x -> choose s' = Some y -> Equal s s' -> E.eq x y
   := M.choose_3.

  Instance lt_strorder : StrictOrder lt.
  Proof.
   split.
   intros x Hx. apply (M.lt_not_eq Hx); auto with *.
   exact M.lt_trans.
  Qed.

  Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
  apply proper_sym_impl_iff_2; auto with *.
  intros s s' Hs u u' Hu H.
  assert (H0 : lt s' u).
   destruct (M.compare s' u) as [H'|H'|H']; auto.
   elim (M.lt_not_eq H). transitivity s'; auto with *.
   elim (M.lt_not_eq (M.lt_trans H H')); auto.
  destruct (M.compare s' u') as [H'|H'|H']; auto.
  elim (M.lt_not_eq H).
   transitivity u'; auto with *. transitivity s'; auto with *.
  elim (M.lt_not_eq (M.lt_trans H' H0)); auto with *.
  Qed.

  Definition compare s s' :=
   match M.compare s s' with
    | EQ _ => Eq
    | LT _ => Lt
    | GT _ => Gt
   end.

  Lemma compare_spec : forall s s', CompSpec eq lt s s' (compare s s').
  Proof. intros; unfold compare; destruct M.compare; auto. Qed.

  Module E := E.

End Update_Sets.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetDecide.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(**************************************************************)
(* FSetDecide.v                                               *)
(*                                                            *)
(* Author: Aaron Bohannon                                     *)
(**************************************************************)

(** This file implements a decision procedure for a certain
    class of propositions involving finite sets.  *)

Require Import Decidable DecidableTypeEx FSetFacts.

(** First, a version for Weak Sets in functorial presentation *)

Module WDecide_fun (E : DecidableType)(Import M : WSfun E).
 Module F := FSetFacts.WFacts_fun E M.

(** * Overview
    This functor defines the tactic [fsetdec], which will
    solve any valid goal of the form
<<
    forall s1 ... sn,
    forall x1 ... xm,
    P1 -> ... -> Pk -> P
>>
    where [P]'s are defined by the grammar:
<<

P ::=
| Q
| Empty F
| Subset F F'
| Equal F F'

Q ::=
| E.eq X X'
| In X F
| Q /\ Q'
| Q \/ Q'
| Q -> Q'
| Q <-> Q'
| ~ Q
| True
| False

F ::=
| S
| empty
| singleton X
| add X F
| remove X F
| union F F'
| inter F F'
| diff F F'

X ::= x1 | ... | xm
S ::= s1 | ... | sn

>>

The tactic will also work on some goals that vary slightly from
the above form:
- The variables and hypotheses may be mixed in any order and may
  have already been introduced into the context.  Moreover,
  there may be additional, unrelated hypotheses mixed in (these
  will be ignored).
- A conjunction of hypotheses will be handled as easily as
  separate hypotheses, i.e., [P1 /\ P2 -> P] can be solved iff
  [P1 -> P2 -> P] can be solved.
- [fsetdec] should solve any goal if the FSet-related hypotheses
  are contradictory.
- [fsetdec] will first perform any necessary zeta and beta
  reductions and will invoke [subst] to eliminate any Coq
  equalities between finite sets or their elements.
- If [E.eq] is convertible with Coq's equality, it will not
  matter which one is used in the hypotheses or conclusion.
- The tactic can solve goals where the finite sets or set
  elements are expressed by Coq terms that are more complicated
  than variables.  However, non-local definitions are not
  expanded, and Coq equalities between non-variable terms are
  not used.  For example, this goal will be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g (g x2)) ->
    In x1 s1 ->
    In (g (g x2)) (f s2)
>>
  This one will not be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g x2) ->
    In x1 s1 ->
    g x2 = g (g x2) ->
    In (g (g x2)) (f s2)
>>
*)

  (** * Facts and Tactics for Propositional Logic
      These lemmas and tactics are in a module so that they do
      not affect the namespace if you import the enclosing
      module [Decide]. *)
  Module FSetLogicalFacts.
    Require Export Decidable.
    Require Export Setoid.

    (** ** Lemmas and Tactics About Decidable Propositions *)

    (** ** Propositional Equivalences Involving Negation
        These are all written with the unfolded form of
        negation, since I am not sure if setoid rewriting will
        always perform conversion. *)

    (** ** Tactics for Negations *)

    Tactic Notation "fold" "any" "not" :=
      repeat (
        match goal with
        | H: context [?P -> False] |- _ =>
          fold (~ P) in H
        | |- context [?P -> False] =>
          fold (~ P)
        end).

    (** [push not using db] will pushes all negations to the
        leaves of propositions in the goal, using the lemmas in
        [db] to assist in checking the decidability of the
        propositions involved.  If [using db] is omitted, then
        [core] will be used.  Additional versions are provided
        to manipulate the hypotheses or the hypotheses and goal
        together.

        XXX: This tactic and the similar subsequent ones should
        have been defined using [autorewrite]. However, dealing
        with multiples rewrite sites and side-conditions is
        done more cleverly with the following explicit
        analysis of goals. *)

    Ltac or_not_l_iff P Q tac :=
      (rewrite (or_not_l_iff_1 P Q) by tac) ||
      (rewrite (or_not_l_iff_2 P Q) by tac).

    Ltac or_not_r_iff P Q tac :=
      (rewrite (or_not_r_iff_1 P Q) by tac) ||
      (rewrite (or_not_r_iff_2 P Q) by tac).

    Ltac or_not_l_iff_in P Q H tac :=
      (rewrite (or_not_l_iff_1 P Q) in H by tac) ||
      (rewrite (or_not_l_iff_2 P Q) in H by tac).

    Ltac or_not_r_iff_in P Q H tac :=
      (rewrite (or_not_r_iff_1 P Q) in H by tac) ||
      (rewrite (or_not_r_iff_2 P Q) in H by tac).

    Tactic Notation "push" "not" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff;
      repeat (
        match goal with
        | |- context [True -> False] => rewrite not_true_iff
        | |- context [False -> False] => rewrite not_false_iff
        | |- context [(?P -> False) -> False] => rewrite (not_not_iff P) by dec
        | |- context [(?P -> False) -> (?Q -> False)] =>
            rewrite (contrapositive P Q) by dec
        | |- context [(?P -> False) \/ ?Q] => or_not_l_iff P Q dec
        | |- context [?P \/ (?Q -> False)] => or_not_r_iff P Q dec
        | |- context [(?P -> False) -> ?Q] => rewrite (imp_not_l P Q) by dec
        | |- context [?P \/ ?Q -> False] => rewrite (not_or_iff P Q)
        | |- context [?P /\ ?Q -> False] => rewrite (not_and_iff P Q)
        | |- context [(?P -> ?Q) -> False] => rewrite (not_imp_iff P Q) by dec
        end);
      fold any not.

    Tactic Notation "push" "not" :=
      push not using core.

    Tactic Notation
      "push" "not" "in" "*" "|-" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff in * |-;
      repeat (
        match goal with
        | H: context [True -> False] |- _ => rewrite not_true_iff in H
        | H: context [False -> False] |- _ => rewrite not_false_iff in H
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H by dec
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H by dec
        | H: context [(?P -> False) \/ ?Q] |- _ => or_not_l_iff_in P Q H dec
        | H: context [?P \/ (?Q -> False)] |- _ => or_not_r_iff_in P Q H dec
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H by dec
        | H: context [?P \/ ?Q -> False] |- _ => rewrite (not_or_iff P Q) in H
        | H: context [?P /\ ?Q -> False] |- _ => rewrite (not_and_iff P Q) in H
        | H: context [(?P -> ?Q) -> False] |- _ =>
          rewrite (not_imp_iff P Q) in H by dec
        end);
      fold any not.

    Tactic Notation "push" "not" "in" "*" "|-"  :=
      push not in * |- using core.

    Tactic Notation "push" "not" "in" "*" "using" ident(db) :=
      push not using db; push not in * |- using db.
    Tactic Notation "push" "not" "in" "*" :=
      push not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_push : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ ((R -> P) \/ (Q -> R))) ->
      (~ (P /\ R)) ->
      (~ (P -> R)) ->
      True.
    Proof.
      intros. push not in *.
       (* note that ~(R->P) remains (since R isnt decidable) *)
      tauto.
    Qed.

    (** [pull not using db] will pull as many negations as
        possible toward the top of the propositions in the goal,
        using the lemmas in [db] to assist in checking the
        decidability of the propositions involved.  If [using
        db] is omitted, then [core] will be used.  Additional
        versions are provided to manipulate the hypotheses or
        the hypotheses and goal together. *)

    Tactic Notation "pull" "not" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff;
      repeat (
        match goal with
        | |- context [True -> False] => rewrite not_true_iff
        | |- context [False -> False] => rewrite not_false_iff
        | |- context [(?P -> False) -> False] => rewrite (not_not_iff P) by dec
        | |- context [(?P -> False) -> (?Q -> False)] =>
          rewrite (contrapositive P Q) by dec
        | |- context [(?P -> False) \/ ?Q] => or_not_l_iff P Q dec
        | |- context [?P \/ (?Q -> False)] => or_not_r_iff P Q dec
        | |- context [(?P -> False) -> ?Q] => rewrite (imp_not_l P Q) by dec
        | |- context [(?P -> False) /\ (?Q -> False)] =>
          rewrite <- (not_or_iff P Q)
        | |- context [?P -> ?Q -> False] => rewrite <- (not_and_iff P Q)
        | |- context [?P /\ (?Q -> False)] => rewrite <- (not_imp_iff P Q) by dec
        | |- context [(?Q -> False) /\ ?P] =>
          rewrite <- (not_imp_rev_iff P Q) by dec
        end);
      fold any not.

    Tactic Notation "pull" "not" :=
      pull not using core.

    Tactic Notation
      "pull" "not" "in" "*" "|-" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff in * |-;
      repeat (
        match goal with
        | H: context [True -> False] |- _ => rewrite not_true_iff in H
        | H: context [False -> False] |- _ => rewrite not_false_iff in H
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H by dec
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H by dec
        | H: context [(?P -> False) \/ ?Q] |- _ => or_not_l_iff_in P Q H dec
        | H: context [?P \/ (?Q -> False)] |- _ => or_not_r_iff_in P Q H dec
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H by dec
        | H: context [(?P -> False) /\ (?Q -> False)] |- _ =>
          rewrite <- (not_or_iff P Q) in H
        | H: context [?P -> ?Q -> False] |- _ =>
          rewrite <- (not_and_iff P Q) in H
        | H: context [?P /\ (?Q -> False)] |- _ =>
          rewrite <- (not_imp_iff P Q) in H by dec
        | H: context [(?Q -> False) /\ ?P] |- _ =>
          rewrite <- (not_imp_rev_iff P Q) in H by dec
        end);
      fold any not.

    Tactic Notation "pull" "not" "in" "*" "|-"  :=
      pull not in * |- using core.

    Tactic Notation "pull" "not" "in" "*" "using" ident(db) :=
      pull not using db; pull not in * |- using db.
    Tactic Notation "pull" "not" "in" "*" :=
      pull not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_pull : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ (R -> P) /\ ~ (Q -> R)) ->
      (~ P \/ ~ R) ->
      (P /\ ~ R) ->
      (~ R /\ P) ->
      True.
    Proof.
      intros. pull not in *. tauto.
    Qed.

  End FSetLogicalFacts.
  Import FSetLogicalFacts.

  (** * Auxiliary Tactics
      Again, these lemmas and tactics are in a module so that
      they do not affect the namespace if you import the
      enclosing module [Decide].  *)
  Module FSetDecideAuxiliary.

    (** ** Generic Tactics
        We begin by defining a few generic, useful tactics. *)

    (** remove logical hypothesis inter-dependencies (fix #2136). *)

    Ltac no_logical_interdep :=
      match goal with
        | H : ?P |- _ =>
          match type of P with
            | Prop =>
              match goal with H' : context [ H ] |- _ => clear dependent H' end
            | _ => fail
          end; no_logical_interdep
        | _ => idtac
      end.

    (** [if t then t1 else t2] executes [t] and, if it does not
        fail, then [t1] will be applied to all subgoals
        produced.  If [t] fails, then [t2] is executed. *)
    Tactic Notation
      "if" tactic(t)
      "then" tactic(t1)
      "else" tactic(t2) :=
      first [ t; first [ t1 | fail 2 ] | t2 ].

    Ltac abstract_term t :=
      if (is_var t) then fail "no need to abstract a variable"
      else (let x := fresh "x" in set (x := t) in *; try clearbody x).

    Ltac abstract_elements :=
      repeat
        (match goal with
           | |- context [ singleton ?t ] => abstract_term t
           | _ : context [ singleton ?t ] |- _ => abstract_term t
           | |- context [ add ?t _ ] => abstract_term t
           | _ : context [ add ?t _ ] |- _ => abstract_term t
           | |- context [ remove ?t _ ] => abstract_term t
           | _ : context [ remove ?t _ ] |- _ => abstract_term t
           | |- context [ In ?t _ ] => abstract_term t
           | _ : context [ In ?t _ ] |- _ => abstract_term t
         end).

    (** [prop P holds by t] succeeds (but does not modify the
        goal or context) if the proposition [P] can be proved by
        [t] in the current context.  Otherwise, the tactic
        fails. *)
    Tactic Notation "prop" constr(P) "holds" "by" tactic(t) :=
      let H := fresh in
      assert P as H by t;
      clear H.

    (** This tactic acts just like [assert ... by ...] but will
        fail if the context already contains the proposition. *)
    Tactic Notation "assert" "new" constr(e) "by" tactic(t) :=
      match goal with
      | H: e |- _ => fail 1
      | _ => assert e by t
      end.

    (** [subst++] is similar to [subst] except that
        - it never fails (as [subst] does on recursive
          equations),
        - it substitutes locally defined variable for their
          definitions,
        - it performs beta reductions everywhere, which may
          arise after substituting a locally defined function
          for its definition.
        *)
    Tactic Notation "subst" "++" :=
      repeat (
        match goal with
        | x : _ |- _ => subst x
        end);
      cbv zeta beta in *.

    (** [decompose records] calls [decompose record H] on every
        relevant hypothesis [H]. *)
    Tactic Notation "decompose" "records" :=
      repeat (
        match goal with
        | H: _ |- _ => progress (decompose record H); clear H
        end).

    (** ** Discarding Irrelevant Hypotheses
        We will want to clear the context of any
        non-FSet-related hypotheses in order to increase the
        speed of the tactic.  To do this, we will need to be
        able to decide which are relevant.  We do this by making
        a simple inductive definition classifying the
        propositions of interest. *)

    Inductive FSet_elt_Prop : Prop -> Prop :=
    | eq_Prop : forall (S : Type) (x y : S),
        FSet_elt_Prop (x = y)
    | eq_elt_prop : forall x y,
        FSet_elt_Prop (E.eq x y)
    | In_elt_prop : forall x s,
        FSet_elt_Prop (In x s)
    | True_elt_prop :
        FSet_elt_Prop True
    | False_elt_prop :
        FSet_elt_Prop False
    | conj_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P /\ Q)
    | disj_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P \/ Q)
    | impl_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P -> Q)
    | not_elt_prop : forall P,
        FSet_elt_Prop P ->
        FSet_elt_Prop (~ P).

    Inductive FSet_Prop : Prop -> Prop :=
    | elt_FSet_Prop : forall P,
        FSet_elt_Prop P ->
        FSet_Prop P
    | Empty_FSet_Prop : forall s,
        FSet_Prop (Empty s)
    | Subset_FSet_Prop : forall s1 s2,
        FSet_Prop (Subset s1 s2)
    | Equal_FSet_Prop : forall s1 s2,
        FSet_Prop (Equal s1 s2).

    (** Here is the tactic that will throw away hypotheses that
        are not useful (for the intended scope of the [fsetdec]
        tactic). *)
    Hint Constructors FSet_elt_Prop FSet_Prop : FSet_Prop.
    Ltac discard_nonFSet :=
      repeat (
        match goal with
        | H : context [ @Logic.eq ?T ?x ?y ] |- _ =>
          if (change T with E.t in H) then fail
          else if (change T with t in H) then fail
          else clear H
        | H : ?P |- _ =>
          if prop (FSet_Prop P) holds by
            (auto 100 with FSet_Prop)
          then fail
          else clear H
        end).

    (** ** Turning Set Operators into Propositional Connectives
        The lemmas from [FSetFacts] will be used to break down
        set operations into propositional formulas built over
        the predicates [In] and [E.eq] applied only to
        variables.  We are going to use them with [autorewrite].
        *)

    Hint Rewrite
      F.empty_iff F.singleton_iff F.add_iff F.remove_iff
      F.union_iff F.inter_iff F.diff_iff
    : set_simpl.

    Lemma eq_refl_iff (x : E.t) : E.eq x x <-> True.
    Proof.
     now split.
    Qed.

    Hint Rewrite eq_refl_iff : set_eq_simpl.

    (** ** Decidability of FSet Propositions *)

    (** [In] is decidable. *)
    Lemma dec_In : forall x s,
      decidable (In x s).
    Proof.
      red; intros; generalize (F.mem_iff s x); case (mem x s); intuition.
    Qed.

    (** [E.eq] is decidable. *)
    Lemma dec_eq : forall (x y : E.t),
      decidable (E.eq x y).
    Proof.
      red; intros x y; destruct (E.eq_dec x y); auto.
    Qed.

    (** The hint database [FSet_decidability] will be given to
        the [push_neg] tactic from the module [Negation]. *)
    Hint Resolve dec_In dec_eq : FSet_decidability.

    (** ** Normalizing Propositions About Equality
        We have to deal with the fact that [E.eq] may be
        convertible with Coq's equality.  Thus, we will find the
        following tactics useful to replace one form with the
        other everywhere. *)

    (** The next tactic, [Logic_eq_to_E_eq], mentions the term
        [E.t]; thus, we must ensure that [E.t] is used in favor
        of any other convertible but syntactically distinct
        term. *)
    Ltac change_to_E_t :=
      repeat (
        match goal with
        | H : ?T |- _ =>
          progress (change T with E.t in H);
          repeat (
            match goal with
            | J : _ |- _ => progress (change T with E.t in J)
            | |- _ => progress (change T with E.t)
            end )
        | H : forall x : ?T, _ |- _ =>
          progress (change T with E.t in H);
          repeat (
            match goal with
            | J : _ |- _ => progress (change T with E.t in J)
            | |- _ => progress (change T with E.t)
            end )
       end).

    (** These two tactics take us from Coq's built-in equality
        to [E.eq] (and vice versa) when possible. *)

    Ltac Logic_eq_to_E_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change (@Logic.eq E.t) with E.eq in H)
        | |- _ =>
          progress (change (@Logic.eq E.t) with E.eq)
        end).

    Ltac E_eq_to_Logic_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change E.eq with (@Logic.eq E.t) in H)
        | |- _ =>
          progress (change E.eq with (@Logic.eq E.t))
        end).

    (** This tactic works like the built-in tactic [subst], but
        at the level of set element equality (which may not be
        the convertible with Coq's equality). *)
    Ltac substFSet :=
      repeat (
        match goal with
        | H: E.eq ?x ?x |- _ => clear H
        | H: E.eq ?x ?y |- _ => rewrite H in *; clear H
        end);
      autorewrite with set_eq_simpl in *.

    (** ** Considering Decidability of Base Propositions
        This tactic adds assertions about the decidability of
        [E.eq] and [In] to the context.  This is necessary for
        the completeness of the [fsetdec] tactic.  However, in
        order to minimize the cost of proof search, we should be
        careful to not add more than we need.  Once negations
        have been pushed to the leaves of the propositions, we
        only need to worry about decidability for those base
        propositions that appear in a negated form. *)
    Ltac assert_decidability :=
      (** We actually don't want these rules to fire if the
          syntactic context in the patterns below is trivially
          empty, but we'll just do some clean-up at the
          afterward.  *)
      repeat (
        match goal with
        | H: context [~ E.eq ?x ?y] |- _ =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | H: context [~ In ?x ?s] |- _ =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        | |- context [~ E.eq ?x ?y] =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | |- context [~ In ?x ?s] =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        end);
      (** Now we eliminate the useless facts we added (because
          they would likely be very harmful to performance). *)
      repeat (
        match goal with
        | _: ~ ?P, H : ?P \/ ~ ?P |- _ => clear H
        end).

    (** ** Handling [Empty], [Subset], and [Equal]
        This tactic instantiates universally quantified
        hypotheses (which arise from the unfolding of [Empty],
        [Subset], and [Equal]) for each of the set element
        expressions that is involved in some membership or
        equality fact.  Then it throws away those hypotheses,
        which should no longer be needed. *)
    Ltac inst_FSet_hypotheses :=
      repeat (
        match goal with
        | H : forall a : E.t, _,
          _ : context [ In ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ In ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq _ ?x ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq _ ?x ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        end);
      repeat (
        match goal with
        | H : forall a : E.t, _ |- _ =>
          clear H
        end).

    (** ** The Core [fsetdec] Auxiliary Tactics *)

    (** Here is the crux of the proof search.  Recursion through
        [intuition]!  (This will terminate if I correctly
        understand the behavior of [intuition].) *)
    Ltac fsetdec_rec := progress substFSet; intuition fsetdec_rec.

    (** If we add [unfold Empty, Subset, Equal in *; intros;] to
        the beginning of this tactic, it will satisfy the same
        specification as the [fsetdec] tactic; however, it will
        be much slower than necessary without the pre-processing
        done by the wrapper tactic [fsetdec]. *)
    Ltac fsetdec_body :=
      autorewrite with set_eq_simpl in *;
      inst_FSet_hypotheses;
      autorewrite with set_simpl set_eq_simpl in *;
      push not in * using FSet_decidability;
      substFSet;
      assert_decidability;
      auto;
      (intuition fsetdec_rec) ||
      fail 1
        "because the goal is beyond the scope of this tactic".

  End FSetDecideAuxiliary.
  Import FSetDecideAuxiliary.

  (** * The [fsetdec] Tactic
      Here is the top-level tactic (the only one intended for
      clients of this library).  It's specification is given at
      the top of the file. *)
  Ltac fsetdec :=
    (** We first unfold any occurrences of [iff]. *)
    unfold iff in *;
    (** We fold occurrences of [not] because it is better for
        [intros] to leave us with a goal of [~ P] than a goal of
        [False]. *)
    fold any not; intros;
    (** We don't care about the value of elements : complex ones are
        abstracted as new variables (avoiding potential dependencies,
        see bug #2464) *)
    abstract_elements;
    (** We remove dependencies to logical hypothesis. This way,
        later "clear" will work nicely (see bug #2136) *)
    no_logical_interdep;
    (** Now we decompose conjunctions, which will allow the
        [discard_nonFSet] and [assert_decidability] tactics to
        do a much better job. *)
    decompose records;
    discard_nonFSet;
    (** We unfold these defined propositions on finite sets.  If
        our goal was one of them, then have one more item to
        introduce now. *)
    unfold Empty, Subset, Equal in *; intros;
    (** We now want to get rid of all uses of [=] in favor of
        [E.eq].  However, the best way to eliminate a [=] is in
        the context is with [subst], so we will try that first.
        In fact, we may as well convert uses of [E.eq] into [=]
        when possible before we do [subst] so that we can even
        more mileage out of it.  Then we will convert all
        remaining uses of [=] back to [E.eq] when possible.  We
        use [change_to_E_t] to ensure that we have a canonical
        name for set elements, so that [Logic_eq_to_E_eq] will
        work properly.  *)
    change_to_E_t; E_eq_to_Logic_eq; subst++; Logic_eq_to_E_eq;
    (** The next optimization is to swap a negated goal with a
        negated hypothesis when possible.  Any swap will improve
        performance by eliminating the total number of
        negations, but we will get the maximum benefit if we
        swap the goal with a hypotheses mentioning the same set
        element, so we try that first.  If we reach the fourth
        branch below, we attempt any swap.  However, to maintain
        completeness of this tactic, we can only perform such a
        swap with a decidable proposition; hence, we first test
        whether the hypothesis is an [FSet_elt_Prop], noting
        that any [FSet_elt_Prop] is decidable. *)
    pull not using FSet_decidability;
    unfold not in *;
    match goal with
    | H: (In ?x ?r) -> False |- (In ?x ?s) -> False =>
      contradict H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?x ?y) -> False =>
      contradict H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?y ?x) -> False =>
      contradict H; fsetdec_body
    | H: ?P -> False |- ?Q -> False =>
      if prop (FSet_elt_Prop P) holds by
        (auto 100 with FSet_Prop)
      then (contradict H; fsetdec_body)
      else fsetdec_body
    | |- _ =>
      fsetdec_body
    end.

  (** * Examples *)

  Module FSetDecideTestCases.

    Lemma test_eq_trans_1 : forall x y z s,
      E.eq x y ->
      ~ ~ E.eq z y ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_trans_2 : forall x y z r s,
      In x (singleton y) ->
      ~ In z r ->
      ~ ~ In z (add y r) ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_1 : forall w x y z s,
      E.eq x w ->
      ~ ~ E.eq x y ->
      ~ E.eq y z ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_2 : forall w x y z r1 r2 s,
      In x (singleton w) ->
      ~ In x r1 ->
      In x (add y r1) ->
      In y r2 ->
      In y (remove z r2) ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_In_singleton : forall x,
      In x (singleton x).
    Proof. fsetdec. Qed.

    Lemma test_add_In : forall x y s,
      In x (add y s) ->
      ~ E.eq x y ->
      In x s.
    Proof. fsetdec. Qed.

    Lemma test_Subset_add_remove : forall x s,
      s [<=] (add x (remove x s)).
    Proof. fsetdec. Qed.

    Lemma test_eq_disjunction : forall w x y z,
      In w (add x (add y (singleton z))) ->
      E.eq w x \/ E.eq w y \/ E.eq w z.
    Proof. fsetdec. Qed.

    Lemma test_not_In_disj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ (In x s1 \/ In x s4 \/ E.eq y x).
    Proof. fsetdec. Qed.

    Lemma test_not_In_conj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ In x s1 /\ ~ In x s4 /\ ~ E.eq y x.
    Proof. fsetdec. Qed.

    Lemma test_iff_conj : forall a x s s',
    (In a s' <-> E.eq x a \/ In a s) ->
    (In a s' <-> In a (add x s)).
    Proof. fsetdec. Qed.

    Lemma test_set_ops_1 : forall x q r s,
      (singleton x) [<=] s ->
      Empty (union q r) ->
      Empty (inter (diff s q) (diff s r)) ->
      ~ In x s.
    Proof. fsetdec. Qed.

    Lemma eq_chain_test : forall x1 x2 x3 x4 s1 s2 s3 s4,
      Empty s1 ->
      In x2 (add x1 s1) ->
      In x3 s2 ->
      ~ In x3 (remove x2 s2) ->
      ~ In x4 s3 ->
      In x4 (add x3 s3) ->
      In x1 s4 ->
      Subset (add x4 s4) s4.
    Proof. fsetdec. Qed.

    Lemma test_too_complex : forall x y z r s,
      E.eq x y ->
      (In x (singleton y) -> r [<=] s) ->
      In z r ->
      In z s.
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until s; intros Heq H Hr; lapply H; fsetdec.
    Qed.

    Lemma function_test_1 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g (g x2)) ->
      In x1 s1 ->
      In (g (g x2)) (f s2).
    Proof. fsetdec. Qed.

    Lemma function_test_2 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g x2) ->
      In x1 s1 ->
      g x2 = g (g x2) ->
      In (g (g x2)) (f s2).
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until 3. intros g_eq. rewrite <- g_eq. fsetdec.
    Qed.

    Lemma test_baydemir :
      forall (f : t -> t),
      forall (s : t),
      forall (x y : elt),
      In x (add y (f s)) ->
      ~ E.eq x y ->
      In x (f s).
    Proof.
      fsetdec.
    Qed.

  End FSetDecideTestCases.

End WDecide_fun.

Require Import FSetInterface.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Decide] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WDecide]. *)

Module WDecide (M:WS) := !WDecide_fun M.E M.
Module Decide := WDecide.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetEqProperties.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This module proves many properties of finite sets that
    are consequences of the axiomatization in [FsetInterface]
    Contrary to the functor in [FsetProperties] it uses
    sets operations instead of predicates over sets, i.e.
    [mem x s=true] instead of [In x s],
    [equal s s'=true] instead of [Equal s s'], etc. *)

Require Import FSetProperties Zerob Sumbool Omega DecidableTypeEx.

Module WEqProperties_fun (Import E:DecidableType)(M:WSfun E).
Module Import MP := WProperties_fun E M.
Import FM Dec.F.
Import M.

Definition Add := MP.Add.

Section BasicProperties.

(** Some old specifications written with boolean equalities. *)

Variable s s' s'': t.
Variable x y z : elt.

Lemma mem_eq:
  E.eq x y -> mem x s=mem y s.
Proof.
intro H; rewrite H; auto.
Qed.

Lemma equal_mem_1:
  (forall a, mem a s=mem a s') -> equal s s'=true.
Proof.
intros; apply equal_1; unfold Equal; intros.
do 2 rewrite mem_iff; rewrite H; tauto.
Qed.

Lemma equal_mem_2:
  equal s s'=true -> forall a, mem a s=mem a s'.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma subset_mem_1:
  (forall a, mem a s=true->mem a s'=true) -> subset s s'=true.
Proof.
intros; apply subset_1; unfold Subset; intros a.
do 2 rewrite mem_iff; auto.
Qed.

Lemma subset_mem_2:
  subset s s'=true -> forall a, mem a s=true -> mem a s'=true.
Proof.
intros H a; do 2 rewrite <- mem_iff; apply subset_2; auto.
Qed.

Lemma empty_mem: mem x empty=false.
Proof.
rewrite <- not_mem_iff; auto with set.
Qed.

Lemma is_empty_equal_empty: is_empty s = equal s empty.
Proof.
apply bool_1; split; intros.
auto with set.
rewrite <- is_empty_iff; auto with set.
Qed.

Lemma choose_mem_1: choose s=Some x -> mem x s=true.
Proof.
auto with set.
Qed.

Lemma choose_mem_2: choose s=None -> is_empty s=true.
Proof.
auto with set.
Qed.

Lemma add_mem_1: mem x (add x s)=true.
Proof.
auto with set.
Qed.

Lemma add_mem_2: ~E.eq x y -> mem y (add x s)=mem y s.
Proof.
apply add_neq_b.
Qed.

Lemma remove_mem_1: mem x (remove x s)=false.
Proof.
rewrite <- not_mem_iff; auto with set.
Qed.

Lemma remove_mem_2: ~E.eq x y -> mem y (remove x s)=mem y s.
Proof.
apply remove_neq_b.
Qed.

Lemma singleton_equal_add:
  equal (singleton x) (add x empty)=true.
Proof.
rewrite (singleton_equal_add x); auto with set.
Qed.

Lemma union_mem:
  mem x (union s s')=mem x s || mem x s'.
Proof.
apply union_b.
Qed.

Lemma inter_mem:
  mem x (inter s s')=mem x s && mem x s'.
Proof.
apply inter_b.
Qed.

Lemma diff_mem:
  mem x (diff s s')=mem x s && negb (mem x s').
Proof.
apply diff_b.
Qed.

(** properties of [mem] *)

Lemma mem_3 : ~In x s -> mem x s=false.
Proof.
intros; rewrite <- not_mem_iff; auto.
Qed.

Lemma mem_4 : mem x s=false -> ~In x s.
Proof.
intros; rewrite not_mem_iff; auto.
Qed.

(** Properties of [equal] *)

Lemma equal_refl: equal s s=true.
Proof.
auto with set.
Qed.

Lemma equal_sym: equal s s'=equal s' s.
Proof.
intros; apply bool_1; do 2 rewrite <- equal_iff; intuition.
Qed.

Lemma equal_trans:
 equal s s'=true -> equal s' s''=true -> equal s s''=true.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma equal_equal:
 equal s s'=true -> equal s s''=equal s' s''.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma equal_cardinal:
 equal s s'=true -> cardinal s=cardinal s'.
Proof.
auto with set.
Qed.

(* Properties of [subset] *)

Lemma subset_refl: subset s s=true.
Proof.
auto with set.
Qed.

Lemma subset_antisym:
 subset s s'=true -> subset s' s=true -> equal s s'=true.
Proof.
auto with set.
Qed.

Lemma subset_trans:
 subset s s'=true -> subset s' s''=true -> subset s s''=true.
Proof.
do 3 rewrite <- subset_iff; intros.
apply subset_trans with s'; auto.
Qed.

Lemma subset_equal:
 equal s s'=true -> subset s s'=true.
Proof.
auto with set.
Qed.

(** Properties of [choose] *)

Lemma choose_mem_3:
 is_empty s=false -> {x:elt|choose s=Some x /\ mem x s=true}.
Proof.
intros.
generalize (@choose_1 s) (@choose_2 s).
destruct (choose s);intros.
exists e;auto with set.
generalize (H1 Logic.eq_refl); clear H1.
intros; rewrite (is_empty_1 H1) in H; discriminate.
Qed.

Lemma choose_mem_4: choose empty=None.
Proof.
generalize (@choose_1 empty).
case (@choose empty);intros;auto.
elim (@empty_1 e); auto.
Qed.

(** Properties of [add] *)

Lemma add_mem_3:
 mem y s=true -> mem y (add x s)=true.
Proof.
auto with set.
Qed.

Lemma add_equal:
 mem x s=true -> equal (add x s) s=true.
Proof.
auto with set.
Qed.

(** Properties of [remove] *)

Lemma remove_mem_3:
 mem y (remove x s)=true -> mem y s=true.
Proof.
rewrite remove_b; intros H;destruct (andb_prop _ _ H); auto.
Qed.

Lemma remove_equal:
 mem x s=false -> equal (remove x s) s=true.
Proof.
intros; apply equal_1; apply remove_equal.
rewrite not_mem_iff; auto.
Qed.

Lemma add_remove:
 mem x s=true -> equal (add x (remove x s)) s=true.
Proof.
intros; apply equal_1; apply add_remove; auto with set.
Qed.

Lemma remove_add:
 mem x s=false -> equal (remove x (add x s)) s=true.
Proof.
intros; apply equal_1; apply remove_add; auto.
rewrite not_mem_iff; auto.
Qed.

(** Properties of [is_empty] *)

Lemma is_empty_cardinal: is_empty s = zerob (cardinal s).
Proof.
intros; apply bool_1; split; intros.
rewrite MP.cardinal_1; simpl; auto with set.
assert (cardinal s = 0) by (apply zerob_true_elim; auto).
auto with set.
Qed.

(** Properties of [singleton] *)

Lemma singleton_mem_1: mem x (singleton x)=true.
Proof.
auto with set.
Qed.

Lemma singleton_mem_2: ~E.eq x y -> mem y (singleton x)=false.
Proof.
intros; rewrite singleton_b.
unfold eqb; destruct (E.eq_dec x y); intuition.
Qed.

Lemma singleton_mem_3: mem y (singleton x)=true -> E.eq x y.
Proof.
intros; apply singleton_1; auto with set.
Qed.

(** Properties of [union] *)

Lemma union_sym:
 equal (union s s') (union s' s)=true.
Proof.
auto with set.
Qed.

Lemma union_subset_equal:
 subset s s'=true -> equal (union s s') s'=true.
Proof.
auto with set.
Qed.

Lemma union_equal_1:
 equal s s'=true-> equal (union s s'') (union s' s'')=true.
Proof.
auto with set.
Qed.

Lemma union_equal_2:
 equal s' s''=true-> equal (union s s') (union s s'')=true.
Proof.
auto with set.
Qed.

Lemma union_assoc:
 equal (union (union s s') s'') (union s (union s' s''))=true.
Proof.
auto with set.
Qed.

Lemma add_union_singleton:
 equal (add x s) (union (singleton x) s)=true.
Proof.
auto with set.
Qed.

Lemma union_add:
 equal (union (add x s) s') (add x (union s s'))=true.
Proof.
auto with set.
Qed.

(* caracterisation of [union] via [subset] *)

Lemma union_subset_1: subset s (union s s')=true.
Proof.
auto with set.
Qed.

Lemma union_subset_2: subset s' (union s s')=true.
Proof.
auto with set.
Qed.

Lemma union_subset_3:
 subset s s''=true -> subset s' s''=true ->
  subset (union s s') s''=true.
Proof.
intros; apply subset_1; apply union_subset_3; auto with set.
Qed.

(** Properties of [inter] *)

Lemma inter_sym: equal (inter s s') (inter s' s)=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_equal:
 subset s s'=true -> equal (inter s s') s=true.
Proof.
auto with set.
Qed.

Lemma inter_equal_1:
 equal s s'=true -> equal (inter s s'') (inter s' s'')=true.
Proof.
auto with set.
Qed.

Lemma inter_equal_2:
 equal s' s''=true -> equal (inter s s') (inter s s'')=true.
Proof.
auto with set.
Qed.

Lemma inter_assoc:
 equal (inter (inter s s') s'') (inter s (inter s' s''))=true.
Proof.
auto with set.
Qed.

Lemma union_inter_1:
 equal (inter (union s s') s'') (union (inter s s'') (inter s' s''))=true.
Proof.
auto with set.
Qed.

Lemma union_inter_2:
 equal (union (inter s s') s'') (inter (union s s'') (union s' s''))=true.
Proof.
auto with set.
Qed.

Lemma inter_add_1: mem x s'=true ->
 equal (inter (add x s) s') (add x (inter s s'))=true.
Proof.
auto with set.
Qed.

Lemma inter_add_2: mem x s'=false ->
 equal (inter (add x s) s') (inter s s')=true.
Proof.
intros; apply equal_1; apply inter_add_2.
rewrite not_mem_iff; auto.
Qed.

(* caracterisation of [union] via [subset] *)

Lemma inter_subset_1: subset (inter s s') s=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_2: subset (inter s s') s'=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_3:
 subset s'' s=true -> subset s'' s'=true ->
  subset s'' (inter s s')=true.
Proof.
intros; apply subset_1; apply inter_subset_3; auto with set.
Qed.

(** Properties of [diff] *)

Lemma diff_subset: subset (diff s s') s=true.
Proof.
auto with set.
Qed.

Lemma diff_subset_equal:
 subset s s'=true -> equal (diff s s') empty=true.
Proof.
auto with set.
Qed.

Lemma remove_inter_singleton:
 equal (remove x s) (diff s (singleton x))=true.
Proof.
auto with set.
Qed.

Lemma diff_inter_empty:
 equal (inter (diff s s') (inter s s')) empty=true.
Proof.
auto with set.
Qed.

Lemma diff_inter_all:
 equal (union (diff s s') (inter s s')) s=true.
Proof.
auto with set.
Qed.

End BasicProperties.

Hint Immediate empty_mem is_empty_equal_empty add_mem_1
   remove_mem_1 singleton_equal_add union_mem inter_mem
   diff_mem equal_sym add_remove remove_add : set.
Hint Resolve equal_mem_1 subset_mem_1 choose_mem_1
   choose_mem_2 add_mem_2 remove_mem_2 equal_refl equal_equal
   subset_refl subset_equal subset_antisym
   add_mem_3 add_equal remove_mem_3 remove_equal : set.


(** General recursion principle *)

Lemma set_rec:  forall (P:t->Type),
 (forall s s', equal s s'=true -> P s -> P s') ->
 (forall s x, mem x s=false -> P s -> P (add x s)) ->
 P empty -> forall s, P s.
Proof.
intros.
apply set_induction; auto; intros.
apply X with empty; auto with set.
apply X with (add x s0); auto with set.
apply equal_1; intro a; rewrite add_iff; rewrite (H0 a); tauto.
apply X0; auto with set; apply mem_3; auto.
Qed.

(** Properties of [fold] *)

Lemma exclusive_set : forall s s' x,
 ~(In x s/\In x s') <-> mem x s && mem x s'=false.
Proof.
intros; do 2 rewrite mem_iff.
destruct (mem x s); destruct (mem x s'); intuition.
Qed.

Section Fold.
Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
Variables (f:elt->A->A)(Comp:compat_op E.eq eqA f)(Ass:transpose eqA f).
Variables (i:A).
Variables (s s':t)(x:elt).

Lemma fold_empty: (fold f empty i) = i.
Proof.
apply fold_empty; auto.
Qed.

Lemma fold_equal:
 equal s s'=true -> eqA (fold f s i) (fold f s' i).
Proof.
intros; apply fold_equal with (eqA:=eqA); auto with set.
Qed.

Lemma fold_add:
 mem x s=false -> eqA (fold f (add x s) i) (f x (fold f s i)).
Proof.
intros; apply fold_add with (eqA:=eqA); auto.
rewrite not_mem_iff; auto.
Qed.

Lemma add_fold:
  mem x s=true -> eqA (fold f (add x s) i) (fold f s i).
Proof.
intros; apply add_fold with (eqA:=eqA); auto with set.
Qed.

Lemma remove_fold_1:
 mem x s=true -> eqA (f x (fold f (remove x s) i)) (fold f s i).
Proof.
intros; apply remove_fold_1 with (eqA:=eqA); auto with set.
Qed.

Lemma remove_fold_2:
 mem x s=false -> eqA (fold f (remove x s) i) (fold f s i).
Proof.
intros; apply remove_fold_2 with (eqA:=eqA); auto.
rewrite not_mem_iff; auto.
Qed.

Lemma fold_union:
 (forall x, mem x s && mem x s'=false) ->
 eqA (fold f (union s s') i) (fold f s (fold f s' i)).
Proof.
intros; apply fold_union with (eqA:=eqA); auto.
intros; rewrite exclusive_set; auto.
Qed.

End Fold.

(** Properties of [cardinal] *)

Lemma add_cardinal_1:
 forall s x, mem x s=true -> cardinal (add x s)=cardinal s.
Proof.
auto with set.
Qed.

Lemma add_cardinal_2:
 forall s x, mem x s=false -> cardinal (add x s)=S (cardinal s).
Proof.
intros; apply add_cardinal_2; auto.
rewrite not_mem_iff; auto.
Qed.

Lemma remove_cardinal_1:
 forall s x, mem x s=true -> S (cardinal (remove x s))=cardinal s.
Proof.
intros; apply remove_cardinal_1; auto with set.
Qed.

Lemma remove_cardinal_2:
 forall s x, mem x s=false -> cardinal (remove x s)=cardinal s.
Proof.
intros; apply Equal_cardinal; apply equal_2; auto with set.
Qed.

Lemma union_cardinal:
 forall s s', (forall x, mem x s && mem x s'=false) ->
 cardinal (union s s')=cardinal s+cardinal s'.
Proof.
intros; apply union_cardinal; auto; intros.
rewrite exclusive_set; auto.
Qed.

Lemma subset_cardinal:
 forall s s', subset s s'=true -> cardinal s<=cardinal s'.
Proof.
intros; apply subset_cardinal; auto with set.
Qed.

Section Bool.

(** Properties of [filter] *)

Variable f:elt->bool.
Variable Comp: Proper (E.eq==>Logic.eq) f.

Let Comp' : Proper (E.eq==>Logic.eq) (fun x =>negb (f x)).
Proof.
repeat red; intros; f_equal; auto.
Qed.

Lemma filter_mem: forall s x, mem x (filter f s)=mem x s && f x.
Proof.
intros; apply filter_b; auto.
Qed.

Lemma for_all_filter:
 forall s, for_all f s=is_empty (filter (fun x => negb (f x)) s).
Proof.
intros; apply bool_1; split; intros.
apply is_empty_1.
unfold Empty; intros.
rewrite filter_iff; auto.
red; destruct 1.
rewrite <- (@for_all_iff s f) in H; auto.
rewrite (H a H0) in H1; discriminate.
apply for_all_1; auto; red; intros.
revert H; rewrite <- is_empty_iff.
unfold Empty; intro H; generalize (H x); clear H.
rewrite filter_iff; auto.
destruct (f x); auto.
Qed.

Lemma exists_filter :
 forall s, exists_ f s=negb (is_empty (filter f s)).
Proof.
intros; apply bool_1; split; intros.
destruct (exists_2 Comp H) as (a,(Ha1,Ha2)).
apply bool_6.
red; intros; apply (@is_empty_2 _ H0 a); auto with set.
generalize (@choose_1 (filter f s)) (@choose_2 (filter f s)).
destruct (choose (filter f s)).
intros H0 _; apply exists_1; auto.
exists e; generalize (H0 e); rewrite filter_iff; auto.
intros _ H0.
rewrite (is_empty_1 (H0 Logic.eq_refl)) in H; auto; discriminate.
Qed.

Lemma partition_filter_1:
 forall s, equal (fst (partition f s)) (filter f s)=true.
Proof.
auto with set.
Qed.

Lemma partition_filter_2:
 forall s, equal (snd (partition f s)) (filter (fun x => negb (f x)) s)=true.
Proof.
auto with set.
Qed.

Lemma filter_add_1 : forall s x, f x = true ->
 filter f (add x s) [=] add x (filter f s).
Proof.
red; intros; set_iff; do 2 (rewrite filter_iff; auto); set_iff.
intuition.
rewrite <- H; apply Comp; auto.
Qed.

Lemma filter_add_2 : forall s x, f x = false ->
 filter f (add x s) [=] filter f s.
Proof.
red; intros; do 2 (rewrite filter_iff; auto); set_iff.
intuition.
assert (f x = f a) by (apply Comp; auto).
rewrite H in H1; rewrite H2 in H1; discriminate.
Qed.

Lemma add_filter_1 : forall s s' x,
 f x=true -> (Add x s s') -> (Add x (filter f s) (filter f s')).
Proof.
unfold Add, MP.Add; intros.
repeat rewrite filter_iff; auto.
rewrite H0; clear H0.
assert (E.eq x y -> f y = true) by
 (intro H0; rewrite <- (Comp _ _ H0); auto).
tauto.
Qed.

Lemma add_filter_2 : forall s s' x,
 f x=false -> (Add x s s') -> filter f s [=] filter f s'.
Proof.
unfold Add, MP.Add, Equal; intros.
repeat rewrite filter_iff; auto.
rewrite H0; clear H0.
assert (f a = true -> ~E.eq x a).
 intros H0 H1.
 rewrite (Comp _ _ H1) in H.
 rewrite H in H0; discriminate.
tauto.
Qed.

Lemma union_filter: forall f g, (compat_bool E.eq f) -> (compat_bool E.eq g) ->
  forall s, union (filter f s) (filter g s) [=] filter (fun x=>orb (f x) (g x)) s.
Proof.
clear Comp' Comp f.
intros.
assert (compat_bool E.eq (fun x => orb (f x) (g x))).
  unfold compat_bool, Proper, respectful; intros.
  rewrite (H x y H1);  rewrite (H0 x y H1); auto.
unfold Equal; intros; set_iff; repeat rewrite filter_iff; auto.
assert (f a || g a = true <-> f a = true \/ g a = true).
  split; auto with bool.
  intro H3; destruct (orb_prop _ _ H3); auto.
tauto.
Qed.

Lemma filter_union: forall s s', filter f (union s s') [=] union (filter f s) (filter f s').
Proof.
unfold Equal; intros; set_iff; repeat rewrite filter_iff; auto; set_iff; tauto.
Qed.

(** Properties of [for_all] *)

Lemma for_all_mem_1: forall s,
 (forall x, (mem x s)=true->(f x)=true) -> (for_all f s)=true.
Proof.
intros.
rewrite for_all_filter; auto.
rewrite is_empty_equal_empty.
apply equal_mem_1;intros.
rewrite filter_b; auto.
rewrite empty_mem.
generalize (H a); case (mem a s);intros;auto.
rewrite H0;auto.
Qed.

Lemma for_all_mem_2: forall s,
 (for_all f s)=true -> forall x,(mem x s)=true -> (f x)=true.
Proof.
intros.
rewrite for_all_filter in H; auto.
rewrite is_empty_equal_empty in H.
generalize (equal_mem_2 _ _ H x).
rewrite filter_b; auto.
rewrite empty_mem.
rewrite H0; simpl;intros.
rewrite <- negb_false_iff; auto.
Qed.

Lemma for_all_mem_3:
 forall s x,(mem x s)=true -> (f x)=false -> (for_all f s)=false.
Proof.
intros.
apply (bool_eq_ind (for_all f s));intros;auto.
rewrite for_all_filter in H1; auto.
rewrite is_empty_equal_empty in H1.
generalize (equal_mem_2 _ _ H1 x).
rewrite filter_b; auto.
rewrite empty_mem.
rewrite H.
rewrite H0.
simpl;auto.
Qed.

Lemma for_all_mem_4:
 forall s, for_all f s=false -> {x:elt | mem x s=true /\ f x=false}.
Proof.
intros.
rewrite for_all_filter in H; auto.
destruct (choose_mem_3 _ H) as (x,(H0,H1));intros.
exists x.
rewrite filter_b in H1; auto.
elim (andb_prop _ _ H1).
split;auto.
rewrite <- negb_true_iff; auto.
Qed.

(** Properties of [exists] *)

Lemma for_all_exists:
 forall s, exists_ f s = negb (for_all (fun x =>negb (f x)) s).
Proof.
intros.
rewrite for_all_b; auto.
rewrite exists_b; auto.
induction (elements s); simpl; auto.
destruct (f a); simpl; auto.
Qed.

End Bool.
Section Bool'.

Variable f:elt->bool.
Variable Comp: compat_bool E.eq f.

Let Comp' : compat_bool E.eq (fun x =>negb (f x)).
Proof.
unfold compat_bool, Proper, respectful in *; intros; f_equal; auto.
Qed.

Lemma exists_mem_1:
 forall s, (forall x, mem x s=true->f x=false) -> exists_ f s=false.
Proof.
intros.
rewrite for_all_exists; auto.
rewrite for_all_mem_1;auto with bool.
intros;generalize (H x H0);intros.
rewrite negb_true_iff; auto.
Qed.

Lemma exists_mem_2:
 forall s, exists_ f s=false -> forall x, mem x s=true -> f x=false.
Proof.
intros.
rewrite for_all_exists in H; auto.
rewrite negb_false_iff in H.
rewrite <- negb_true_iff.
apply for_all_mem_2 with (2:=H); auto.
Qed.

Lemma exists_mem_3:
 forall s x, mem x s=true -> f x=true -> exists_ f s=true.
Proof.
intros.
rewrite for_all_exists; auto.
rewrite negb_true_iff.
apply for_all_mem_3 with x;auto.
rewrite negb_false_iff; auto.
Qed.

Lemma exists_mem_4:
 forall s, exists_ f s=true -> {x:elt | (mem x s)=true /\ (f x)=true}.
Proof.
intros.
rewrite for_all_exists in H; auto.
rewrite negb_true_iff in H.
elim (for_all_mem_4 (fun x =>negb (f x)) Comp' s);intros;auto.
elim p;intros.
exists x;split;auto.
rewrite <-negb_false_iff; auto.
Qed.

End Bool'.

Section Sum.

(** Adding a valuation function on all elements of a set. *)

Definition sum (f:elt -> nat)(s:t) := fold (fun x => plus (f x)) s 0.
Notation compat_opL := (compat_op E.eq Logic.eq).
Notation transposeL := (transpose Logic.eq).

Lemma sum_plus :
  forall f g, Proper (E.eq==>Logic.eq) f -> Proper (E.eq==>Logic.eq) g ->
    forall s, sum (fun x =>f x+g x) s = sum f s + sum g s.
Proof.
unfold sum.
intros f g Hf Hg.
assert (fc : compat_opL (fun x:elt =>plus (f x))).  red; auto.
assert (ft : transposeL (fun x:elt =>plus (f x))). red; intros; omega.
assert (gc : compat_opL (fun x:elt => plus (g x))). red; auto.
assert (gt : transposeL (fun x:elt =>plus (g x))). red; intros; omega.
assert (fgc : compat_opL (fun x:elt =>plus ((f x)+(g x)))). repeat red; auto.
assert (fgt : transposeL (fun x:elt=>plus ((f x)+(g x)))). red; intros; omega.
assert (st : Equivalence (@Logic.eq nat)) by (split; congruence).
intros s;pattern s; apply set_rec.
intros.
rewrite <- (fold_equal _ _ st _ fc ft 0 _ _ H).
rewrite <- (fold_equal _ _ st _ gc gt 0 _ _ H).
rewrite <- (fold_equal _ _ st _ fgc fgt 0 _ _ H); auto.
intros; do 3 (rewrite (fold_add _ _ st);auto).
rewrite H0;simpl;omega.
do 3 rewrite fold_empty;auto.
Qed.

Lemma sum_filter : forall f, (compat_bool E.eq f) ->
  forall s, (sum (fun x => if f x then 1 else 0) s) = (cardinal (filter f s)).
Proof.
unfold sum; intros f Hf.
assert (st : Equivalence (@Logic.eq nat)) by (split; congruence).
assert (cc : compat_opL (fun x => plus (if f x then 1 else 0))).
 repeat red; intros.
 rewrite (Hf _ _ H); auto.
assert (ct : transposeL (fun x => plus (if f x then 1 else 0))).
 red; intros; omega.
intros s;pattern s; apply set_rec.
intros.
change elt with E.t.
rewrite <- (fold_equal _ _ st _ cc ct 0 _ _ H).
rewrite <- (MP.Equal_cardinal (filter_equal Hf (equal_2 H))); auto.
intros; rewrite (fold_add _ _ st _ cc ct); auto.
generalize (@add_filter_1 f Hf s0 (add x s0) x) (@add_filter_2 f Hf s0 (add x s0) x) .
assert (~ In x (filter f s0)).
 intro H1; rewrite (mem_1 (filter_1 Hf H1)) in H; discriminate H.
case (f x); simpl; intros.
rewrite (MP.cardinal_2 H1 (H2 Logic.eq_refl (MP.Add_add s0 x))); auto.
rewrite <- (MP.Equal_cardinal (H3 Logic.eq_refl (MP.Add_add s0 x))); auto.
intros; rewrite fold_empty;auto.
rewrite MP.cardinal_1; auto.
unfold Empty; intros.
rewrite filter_iff; auto; set_iff; tauto.
Qed.

Lemma fold_compat :
  forall (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)
  (f g:elt->A->A),
  (compat_op E.eq eqA f) -> (transpose eqA f) ->
  (compat_op E.eq eqA g) -> (transpose eqA g) ->
  forall (i:A)(s:t),(forall x:elt, (In x s) -> forall y, (eqA (f x y) (g x y))) ->
  (eqA (fold f s i) (fold g s i)).
Proof.
intros A eqA st f g fc ft gc gt i.
intro s; pattern s; apply set_rec; intros.
transitivity (fold f s0 i).
apply fold_equal with (eqA:=eqA); auto.
rewrite equal_sym; auto.
transitivity (fold g s0 i).
apply H0; intros; apply H1; auto with set.
elim  (equal_2 H x); auto with set; intros.
apply fold_equal with (eqA:=eqA); auto with set.
transitivity (f x (fold f s0 i)).
apply fold_add with (eqA:=eqA); auto with set.
transitivity (g x (fold f s0 i)); auto with set.
transitivity (g x (fold g s0 i)); auto with set.
apply gc; auto with *.
symmetry; apply fold_add with (eqA:=eqA); auto.
do 2 rewrite fold_empty; reflexivity.
Qed.

Lemma sum_compat :
  forall f g, Proper (E.eq==>Logic.eq) f -> Proper (E.eq==>Logic.eq) g ->
  forall s, (forall x, In x s -> f x=g x) -> sum f s=sum g s.
intros.
unfold sum; apply (fold_compat _ (@Logic.eq nat)); auto with *.
intros x x' Hx y y' Hy. rewrite Hx, Hy; auto.
intros x x' Hx y y' Hy. rewrite Hx, Hy; auto.
Qed.

End Sum.

End WEqProperties_fun.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [EqProperties] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WEqProperties]. *)

Module WEqProperties (M:WS) := WEqProperties_fun M.E M.
Module EqProperties := WEqProperties.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetFacts.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This functor derives additional facts from [FSetInterface.S]. These
  facts are mainly the specifications of [FSetInterface.S] written using
  different styles: equivalence and boolean equalities.
  Moreover, we prove that [E.Eq] and [Equal] are setoid equalities.
*)

Require Import DecidableTypeEx.
Require Export FSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.

(** First, a functor for Weak Sets in functorial version. *)

Module WFacts_fun (Import E : DecidableType)(Import M : WSfun E).

Notation eq_dec := E.eq_dec.
Definition eqb x y := if eq_dec x y then true else false.

(** * Specifications written using equivalences *)

Section IffSpec.
Variable s s' s'' : t.
Variable x y z : elt.

Lemma In_eq_iff : E.eq x y -> (In x s <-> In y s).
Proof.
split; apply In_1; auto.
Qed.

Lemma mem_iff : In x s <-> mem x s = true.
Proof.
split; [apply mem_1|apply mem_2].
Qed.

Lemma not_mem_iff : ~In x s <-> mem x s = false.
Proof.
rewrite mem_iff; destruct (mem x s); intuition.
Qed.

Lemma equal_iff : s[=]s' <-> equal s s' = true.
Proof.
split; [apply equal_1|apply equal_2].
Qed.

Lemma subset_iff : s[<=]s' <-> subset s s' = true.
Proof.
split; [apply subset_1|apply subset_2].
Qed.

Lemma empty_iff : In x empty <-> False.
Proof.
intuition; apply (empty_1 H).
Qed.

Lemma is_empty_iff : Empty s <-> is_empty s = true.
Proof.
split; [apply is_empty_1|apply is_empty_2].
Qed.

Lemma singleton_iff : In y (singleton x) <-> E.eq x y.
Proof.
split; [apply singleton_1|apply singleton_2].
Qed.

Lemma add_iff : In y (add x s) <-> E.eq x y \/ In y s.
Proof.
split; [ | destruct 1; [apply add_1|apply add_2]]; auto.
destruct (eq_dec x y) as [E|E]; auto.
intro H; right; exact (add_3 E H).
Qed.

Lemma add_neq_iff : ~ E.eq x y -> (In y (add x s)  <-> In y s).
Proof.
split; [apply add_3|apply add_2]; auto.
Qed.

Lemma remove_iff : In y (remove x s) <-> In y s /\ ~E.eq x y.
Proof.
split; [split; [apply remove_3 with x |] | destruct 1; apply remove_2]; auto.
intro.
apply (remove_1 H0 H).
Qed.

Lemma remove_neq_iff : ~ E.eq x y -> (In y (remove x s) <-> In y s).
Proof.
split; [apply remove_3|apply remove_2]; auto.
Qed.

Lemma union_iff : In x (union s s') <-> In x s \/ In x s'.
Proof.
split; [apply union_1 | destruct 1; [apply union_2|apply union_3]]; auto.
Qed.

Lemma inter_iff : In x (inter s s') <-> In x s /\ In x s'.
Proof.
split; [split; [apply inter_1 with s' | apply inter_2 with s] | destruct 1; apply inter_3]; auto.
Qed.

Lemma diff_iff : In x (diff s s') <-> In x s /\ ~ In x s'.
Proof.
split; [split; [apply diff_1 with s' | apply diff_2 with s] | destruct 1; apply diff_3]; auto.
Qed.

Variable f : elt->bool.

Lemma filter_iff :  compat_bool E.eq f -> (In x (filter f s) <-> In x s /\ f x = true).
Proof.
split; [split; [apply filter_1 with f | apply filter_2 with s] | destruct 1; apply filter_3]; auto.
Qed.

Lemma for_all_iff : compat_bool E.eq f ->
  (For_all (fun x => f x = true) s <-> for_all f s = true).
Proof.
split; [apply for_all_1 | apply for_all_2]; auto.
Qed.

Lemma exists_iff : compat_bool E.eq f ->
  (Exists (fun x => f x = true) s <-> exists_ f s = true).
Proof.
split; [apply exists_1 | apply exists_2]; auto.
Qed.

Lemma elements_iff : In x s <-> InA E.eq x (elements s).
Proof.
split; [apply elements_1 | apply elements_2].
Qed.

End IffSpec.

(** Useful tactic for simplifying expressions like [In y (add x (union s s'))] *)

Ltac set_iff :=
 repeat (progress (
  rewrite add_iff || rewrite remove_iff || rewrite singleton_iff
  || rewrite union_iff || rewrite inter_iff || rewrite diff_iff
  || rewrite empty_iff)).

(**  * Specifications written using boolean predicates *)

Section BoolSpec.
Variable s s' s'' : t.
Variable x y z : elt.

Lemma mem_b : E.eq x y -> mem x s = mem y s.
Proof.
intros.
generalize (mem_iff s x) (mem_iff s y)(In_eq_iff s H).
destruct (mem x s); destruct (mem y s); intuition.
Qed.

Lemma empty_b : mem y empty = false.
Proof.
generalize (empty_iff y)(mem_iff empty y).
destruct (mem y empty); intuition.
Qed.

Lemma add_b : mem y (add x s) = eqb x y || mem y s.
Proof.
generalize (mem_iff (add x s) y)(mem_iff s y)(add_iff s x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y s); destruct (mem y (add x s)); intuition.
Qed.

Lemma add_neq_b : ~ E.eq x y -> mem y (add x s) = mem y s.
Proof.
intros; generalize (mem_iff (add x s) y)(mem_iff s y)(add_neq_iff s H).
destruct (mem y s); destruct (mem y (add x s)); intuition.
Qed.

Lemma remove_b : mem y (remove x s) = mem y s && negb (eqb x y).
Proof.
generalize (mem_iff (remove x s) y)(mem_iff s y)(remove_iff s x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y s); destruct (mem y (remove x s)); simpl; intuition.
Qed.

Lemma remove_neq_b : ~ E.eq x y -> mem y (remove x s) = mem y s.
Proof.
intros; generalize (mem_iff (remove x s) y)(mem_iff s y)(remove_neq_iff s H).
destruct (mem y s); destruct (mem y (remove x s)); intuition.
Qed.

Lemma singleton_b : mem y (singleton x) = eqb x y.
Proof.
generalize (mem_iff (singleton x) y)(singleton_iff x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y (singleton x)); intuition.
Qed.

Lemma union_b : mem x (union s s') = mem x s || mem x s'.
Proof.
generalize (mem_iff (union s s') x)(mem_iff s x)(mem_iff s' x)(union_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (union s s')); intuition.
Qed.

Lemma inter_b : mem x (inter s s') = mem x s && mem x s'.
Proof.
generalize (mem_iff (inter s s') x)(mem_iff s x)(mem_iff s' x)(inter_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (inter s s')); intuition.
Qed.

Lemma diff_b : mem x (diff s s') = mem x s && negb (mem x s').
Proof.
generalize (mem_iff (diff s s') x)(mem_iff s x)(mem_iff s' x)(diff_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (diff s s')); simpl; intuition.
Qed.

Lemma elements_b : mem x s = existsb (eqb x) (elements s).
Proof.
generalize (mem_iff s x)(elements_iff s x)(existsb_exists (eqb x) (elements s)).
rewrite InA_alt.
destruct (mem x s); destruct (existsb (eqb x) (elements s)); auto; intros.
symmetry.
rewrite H1.
destruct H0 as (H0,_).
destruct H0 as (a,(Ha1,Ha2)); [ intuition |].
exists a; intuition.
unfold eqb; destruct (eq_dec x a); auto.
rewrite <- H.
rewrite H0.
destruct H1 as (H1,_).
destruct H1 as (a,(Ha1,Ha2)); [intuition|].
exists a; intuition.
unfold eqb in *; destruct (eq_dec x a); auto; discriminate.
Qed.

Variable f : elt->bool.

Lemma filter_b : compat_bool E.eq f -> mem x (filter f s) = mem x s && f x.
Proof.
intros.
generalize (mem_iff (filter f s) x)(mem_iff s x)(filter_iff s x H).
destruct (mem x s); destruct (mem x (filter f s)); destruct (f x); simpl; intuition.
Qed.

Lemma for_all_b : compat_bool E.eq f ->
  for_all f s = forallb f (elements s).
Proof.
intros.
generalize (forallb_forall f (elements s))(for_all_iff s H)(elements_iff s).
unfold For_all.
destruct (forallb f (elements s)); destruct (for_all f s); auto; intros.
rewrite <- H1; intros.
destruct H0 as (H0,_).
rewrite (H2 x0) in H3.
rewrite (InA_alt E.eq x0 (elements s)) in H3.
destruct H3 as (a,(Ha1,Ha2)).
rewrite (H _ _ Ha1).
apply H0; auto.
symmetry.
rewrite H0; intros.
destruct H1 as (_,H1).
apply H1; auto.
rewrite H2.
rewrite InA_alt; eauto.
Qed.

Lemma exists_b : compat_bool E.eq f ->
  exists_ f s = existsb f (elements s).
Proof.
intros.
generalize (existsb_exists f (elements s))(exists_iff s H)(elements_iff s).
unfold Exists.
destruct (existsb f (elements s)); destruct (exists_ f s); auto; intros.
rewrite <- H1; intros.
destruct H0 as (H0,_).
destruct H0 as (a,(Ha1,Ha2)); auto.
exists a; split; auto.
rewrite H2; rewrite InA_alt; eauto.
symmetry.
rewrite H0.
destruct H1 as (_,H1).
destruct H1 as (a,(Ha1,Ha2)); auto.
rewrite (H2 a) in Ha1.
rewrite (InA_alt E.eq a (elements s)) in Ha1.
destruct Ha1 as (b,(Hb1,Hb2)).
exists b; auto.
rewrite <- (H _ _ Hb1); auto.
Qed.

End BoolSpec.

(** * [E.eq] and [Equal] are setoid equalities *)

Instance E_ST : Equivalence E.eq.
Proof.
constructor ; red; [apply E.eq_refl|apply E.eq_sym|apply E.eq_trans].
Qed.

Instance Equal_ST : Equivalence Equal.
Proof.
constructor ; red; [apply eq_refl | apply eq_sym | apply eq_trans].
Qed.

Instance In_m : Proper (E.eq ==> Equal ==> iff) In.
Proof.
unfold Equal; intros x y H s s' H0.
rewrite (In_eq_iff s H); auto.
Qed.

Instance is_empty_m : Proper (Equal==> Logic.eq) is_empty.
Proof.
unfold Equal; intros s s' H.
generalize (is_empty_iff s)(is_empty_iff s').
destruct (is_empty s); destruct (is_empty s');
 unfold Empty; auto; intros.
symmetry.
rewrite <- H1; intros a Ha.
rewrite <- (H a) in Ha.
destruct H0 as (_,H0).
exact (H0 Logic.eq_refl _ Ha).
rewrite <- H0; intros a Ha.
rewrite (H a) in Ha.
destruct H1 as (_,H1).
exact (H1 Logic.eq_refl _ Ha).
Qed.

Instance Empty_m : Proper (Equal ==> iff) Empty.
Proof.
repeat red; intros; do 2 rewrite is_empty_iff; rewrite H; intuition.
Qed.

Instance mem_m : Proper (E.eq ==> Equal ==> Logic.eq) mem.
Proof.
unfold Equal; intros x y H s s' H0.
generalize (H0 x); clear H0; rewrite (In_eq_iff s' H).
generalize (mem_iff s x)(mem_iff s' y).
destruct (mem x s); destruct (mem y s'); intuition.
Qed.

Instance singleton_m : Proper (E.eq ==> Equal) singleton.
Proof.
unfold Equal; intros x y H a.
do 2 rewrite singleton_iff; split; intros.
apply E.eq_trans with x; auto.
apply E.eq_trans with y; auto.
Qed.

Instance add_m : Proper (E.eq==>Equal==>Equal) add.
Proof.
unfold Equal; intros x y H s s' H0 a.
do 2 rewrite add_iff; rewrite H; rewrite H0; intuition.
Qed.

Instance remove_m : Proper (E.eq==>Equal==>Equal) remove.
Proof.
unfold Equal; intros x y H s s' H0 a.
do 2 rewrite remove_iff; rewrite H; rewrite H0; intuition.
Qed.

Instance union_m : Proper (Equal==>Equal==>Equal) union.
Proof.
unfold Equal; intros s s' H s'' s''' H0 a.
do 2 rewrite union_iff; rewrite H; rewrite H0; intuition.
Qed.

Instance inter_m : Proper (Equal==>Equal==>Equal) inter.
Proof.
unfold Equal; intros s s' H s'' s''' H0 a.
do 2 rewrite inter_iff; rewrite H; rewrite H0; intuition.
Qed.

Instance diff_m : Proper (Equal==>Equal==>Equal) diff.
Proof.
unfold Equal; intros s s' H s'' s''' H0 a.
do 2 rewrite diff_iff; rewrite H; rewrite H0; intuition.
Qed.

Instance Subset_m : Proper (Equal==>Equal==>iff) Subset.
Proof.
unfold Equal, Subset; firstorder.
Qed.

Instance subset_m : Proper (Equal ==> Equal ==> Logic.eq) subset.
Proof.
intros s s' H s'' s''' H0.
generalize (subset_iff s s'') (subset_iff s' s''').
destruct (subset s s''); destruct (subset s' s'''); auto; intros.
rewrite H in H1; rewrite H0 in H1; intuition.
rewrite H in H1; rewrite H0 in H1; intuition.
Qed.

Instance equal_m : Proper (Equal ==> Equal ==> Logic.eq) equal.
Proof.
intros s s' H s'' s''' H0.
generalize (equal_iff s s'') (equal_iff s' s''').
destruct (equal s s''); destruct (equal s' s'''); auto; intros.
rewrite H in H1; rewrite H0 in H1; intuition.
rewrite H in H1; rewrite H0 in H1; intuition.
Qed.


(* [Subset] is a setoid order *)

Lemma Subset_refl : forall s, s[<=]s.
Proof. red; auto. Qed.

Lemma Subset_trans : forall s s' s'', s[<=]s'->s'[<=]s''->s[<=]s''.
Proof. unfold Subset; eauto. Qed.

Add Relation t Subset
 reflexivity proved by Subset_refl
 transitivity proved by Subset_trans
 as SubsetSetoid.

Instance In_s_m : Morphisms.Proper (E.eq ==> Subset ++> Basics.impl) In | 1.
Proof.
  simpl_relation. eauto with set.
Qed.

Add Morphism Empty with signature Subset --> Basics.impl as Empty_s_m.
Proof.
unfold Subset, Empty, Basics.impl; firstorder.
Qed.

Add Morphism add with signature E.eq ==> Subset ++> Subset as add_s_m.
Proof.
unfold Subset; intros x y H s s' H0 a.
do 2 rewrite add_iff; rewrite H; intuition.
Qed.

Add Morphism remove with signature E.eq ==> Subset ++> Subset as remove_s_m.
Proof.
unfold Subset; intros x y H s s' H0 a.
do 2 rewrite remove_iff; rewrite H; intuition.
Qed.

Add Morphism union with signature Subset ++> Subset ++> Subset as union_s_m.
Proof.
unfold Equal; intros s s' H s'' s''' H0 a.
do 2 rewrite union_iff; intuition.
Qed.

Add Morphism inter with signature Subset ++> Subset ++> Subset as inter_s_m.
Proof.
unfold Equal; intros s s' H s'' s''' H0 a.
do 2 rewrite inter_iff; intuition.
Qed.

Add Morphism diff with signature Subset ++> Subset --> Subset as diff_s_m.
Proof.
unfold Subset; intros s s' H s'' s''' H0 a.
do 2 rewrite diff_iff; intuition.
Qed.

(* [fold], [filter], [for_all], [exists_] and [partition] cannot be proved morphism
   without additional hypothesis on [f]. For instance: *)

Lemma filter_equal : forall f, compat_bool E.eq f ->
  forall s s', s[=]s' -> filter f s [=] filter f s'.
Proof.
unfold Equal; intros; repeat rewrite filter_iff; auto; rewrite H0; tauto.
Qed.

Lemma filter_ext : forall f f', compat_bool E.eq f -> (forall x, f x = f' x) ->
 forall s s', s[=]s' -> filter f s [=] filter f' s'.
Proof.
intros f f' Hf Hff' s s' Hss' x. do 2 (rewrite filter_iff; auto).
rewrite Hff', Hss'; intuition.
repeat red; intros; rewrite <- 2 Hff'; auto.
Qed.

Lemma filter_subset : forall f, compat_bool E.eq f ->
  forall s s', s[<=]s' -> filter f s [<=] filter f s'.
Proof.
unfold Subset; intros; rewrite filter_iff in *; intuition.
Qed.

(* For [elements], [min_elt], [max_elt] and [choose], we would need setoid
   structures on [list elt] and [option elt]. *)

(* Later:
Add Morphism cardinal ; cardinal_m.
*)

End WFacts_fun.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Facts] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WFacts]. *)

Module WFacts (M:WS) := WFacts_fun M.E M.
Module Facts := WFacts.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetInterface.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite set library *)

(** Set interfaces, inspired by the one of Ocaml. When compared with
    Ocaml, the main differences are:
    - the lack of [iter] function, useless since Coq is purely functional
    - the use of [option] types instead of [Not_found] exceptions
    - the use of [nat] instead of [int] for the [cardinal] function

    Several variants of the set interfaces are available:
    - [WSfun] : functorial signature for weak sets, non-dependent style
    - [WS]    : self-contained version of [WSfun]
    - [Sfun]  : functorial signature for ordered sets, non-dependent style
    - [S]     : self-contained version of [Sfun]
    - [Sdep]  : analog of [S] written using dependent style

    If unsure, [S] is probably what you're looking for: other signatures
    are subsets of it, apart from [Sdep] which is isomorphic to [S] (see
    [FSetBridge]).
*)

Require Export Bool OrderedType DecidableType.
Set Implicit Arguments.
Unset Strict Implicit.

(** * Non-dependent signatures

    The following signatures presents sets as purely informative
    programs together with axioms *)



(** ** Functorial signature for weak sets

    Weak sets are sets without ordering on base elements, only
    a decidable equality. *)

Module Type WSfun (E : DecidableType).

  Definition elt := E.t.

  Parameter t : Type. (** the abstract type of sets *)

  (** Logical predicates *)
  Parameter In : elt -> t -> Prop.
  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s  [=]  t" := (Equal s t) (at level 70, no associativity).
  Notation "s  [<=]  t" := (Subset s t) (at level 70, no associativity).

  Parameter empty : t.
  (** The empty set. *)

  Parameter is_empty : t -> bool.
  (** Test whether a set is empty or not. *)

  Parameter mem : elt -> t -> bool.
  (** [mem x s] tests whether [x] belongs to the set [s]. *)

  Parameter add : elt -> t -> t.
  (** [add x s] returns a set containing all elements of [s],
  plus [x]. If [x] was already in [s], [s] is returned unchanged. *)

  Parameter singleton : elt -> t.
  (** [singleton x] returns the one-element set containing only [x]. *)

  Parameter remove : elt -> t -> t.
  (** [remove x s] returns a set containing all elements of [s],
  except [x]. If [x] was not in [s], [s] is returned unchanged. *)

  Parameter union : t -> t -> t.
  (** Set union. *)

  Parameter inter : t -> t -> t.
  (** Set intersection. *)

  Parameter diff : t -> t -> t.
  (** Set difference. *)

  Definition eq : t -> t -> Prop := Equal.

  Parameter eq_dec : forall s s', { eq s s' } + { ~ eq s s' }.

  Parameter equal : t -> t -> bool.
  (** [equal s1 s2] tests whether the sets [s1] and [s2] are
  equal, that is, contain equal elements. *)

  Parameter subset : t -> t -> bool.
  (** [subset s1 s2] tests whether the set [s1] is a subset of
  the set [s2]. *)

  Parameter fold : forall A : Type, (elt -> A -> A) -> t -> A -> A.
  (** [fold f s a] computes [(f xN ... (f x2 (f x1 a))...)],
  where [x1 ... xN] are the elements of [s].
  The order in which elements of [s] are presented to [f] is
  unspecified. *)

  Parameter for_all : (elt -> bool) -> t -> bool.
  (** [for_all p s] checks if all elements of the set
  satisfy the predicate [p]. *)

  Parameter exists_ : (elt -> bool) -> t -> bool.
  (** [exists p s] checks if at least one element of
  the set satisfies the predicate [p]. *)

  Parameter filter : (elt -> bool) -> t -> t.
  (** [filter p s] returns the set of all elements in [s]
  that satisfy predicate [p]. *)

  Parameter partition : (elt -> bool) -> t -> t * t.
  (** [partition p s] returns a pair of sets [(s1, s2)], where
  [s1] is the set of all the elements of [s] that satisfy the
  predicate [p], and [s2] is the set of all the elements of
  [s] that do not satisfy [p]. *)

  Parameter cardinal : t -> nat.
  (** Return the number of elements of a set. *)

  Parameter elements : t -> list elt.
  (** Return the list of all elements of the given set, in any order. *)

  Parameter choose : t -> option elt.
  (** Return one element of the given set, or [None] if
  the set is empty. Which element is chosen is unspecified.
  Equal sets could return different elements. *)

  Section Spec.

  Variable s s' s'': t.
  Variable x y : elt.

  (** Specification of [In] *)
  Parameter In_1 : E.eq x y -> In x s -> In y s.

  (** Specification of [eq] *)
  Parameter eq_refl : eq s s.
  Parameter eq_sym : eq s s' -> eq s' s.
  Parameter eq_trans : eq s s' -> eq s' s'' -> eq s s''.

  (** Specification of [mem] *)
  Parameter mem_1 : In x s -> mem x s = true.
  Parameter mem_2 : mem x s = true -> In x s.

  (** Specification of [equal] *)
  Parameter equal_1 : Equal s s' -> equal s s' = true.
  Parameter equal_2 : equal s s' = true -> Equal s s'.

  (** Specification of [subset] *)
  Parameter subset_1 : Subset s s' -> subset s s' = true.
  Parameter subset_2 : subset s s' = true -> Subset s s'.

  (** Specification of [empty] *)
  Parameter empty_1 : Empty empty.

  (** Specification of [is_empty] *)
  Parameter is_empty_1 : Empty s -> is_empty s = true.
  Parameter is_empty_2 : is_empty s = true -> Empty s.

  (** Specification of [add] *)
  Parameter add_1 : E.eq x y -> In y (add x s).
  Parameter add_2 : In y s -> In y (add x s).
  Parameter add_3 : ~ E.eq x y -> In y (add x s) -> In y s.

  (** Specification of [remove] *)
  Parameter remove_1 : E.eq x y -> ~ In y (remove x s).
  Parameter remove_2 : ~ E.eq x y -> In y s -> In y (remove x s).
  Parameter remove_3 : In y (remove x s) -> In y s.

  (** Specification of [singleton] *)
  Parameter singleton_1 : In y (singleton x) -> E.eq x y.
  Parameter singleton_2 : E.eq x y -> In y (singleton x).

  (** Specification of [union] *)
  Parameter union_1 : In x (union s s') -> In x s \/ In x s'.
  Parameter union_2 : In x s -> In x (union s s').
  Parameter union_3 : In x s' -> In x (union s s').

  (** Specification of [inter] *)
  Parameter inter_1 : In x (inter s s') -> In x s.
  Parameter inter_2 : In x (inter s s') -> In x s'.
  Parameter inter_3 : In x s -> In x s' -> In x (inter s s').

  (** Specification of [diff] *)
  Parameter diff_1 : In x (diff s s') -> In x s.
  Parameter diff_2 : In x (diff s s') -> ~ In x s'.
  Parameter diff_3 : In x s -> ~ In x s' -> In x (diff s s').

  (** Specification of [fold] *)
  Parameter fold_1 : forall (A : Type) (i : A) (f : elt -> A -> A),
      fold f s i = fold_left (fun a e => f e a) (elements s) i.

  (** Specification of [cardinal] *)
  Parameter cardinal_1 : cardinal s = length (elements s).

  Section Filter.

  Variable f : elt -> bool.

  (** Specification of [filter] *)
  Parameter filter_1 : compat_bool E.eq f -> In x (filter f s) -> In x s.
  Parameter filter_2 : compat_bool E.eq f -> In x (filter f s) -> f x = true.
  Parameter filter_3 :
      compat_bool E.eq f -> In x s -> f x = true -> In x (filter f s).

  (** Specification of [for_all] *)
  Parameter for_all_1 :
      compat_bool E.eq f ->
      For_all (fun x => f x = true) s -> for_all f s = true.
  Parameter for_all_2 :
      compat_bool E.eq f ->
      for_all f s = true -> For_all (fun x => f x = true) s.

  (** Specification of [exists] *)
  Parameter exists_1 :
      compat_bool E.eq f ->
      Exists (fun x => f x = true) s -> exists_ f s = true.
  Parameter exists_2 :
      compat_bool E.eq f ->
      exists_ f s = true -> Exists (fun x => f x = true) s.

  (** Specification of [partition] *)
  Parameter partition_1 :
      compat_bool E.eq f -> Equal (fst (partition f s)) (filter f s).
  Parameter partition_2 :
      compat_bool E.eq f ->
      Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).

  End Filter.

  (** Specification of [elements] *)
  Parameter elements_1 : In x s -> InA E.eq x (elements s).
  Parameter elements_2 : InA E.eq x (elements s) -> In x s.
  (** When compared with ordered sets, here comes the only
      property that is really weaker: *)
  Parameter elements_3w : NoDupA E.eq (elements s).

  (** Specification of [choose] *)
  Parameter choose_1 : choose s = Some x -> In x s.
  Parameter choose_2 : choose s = None -> Empty s.

  End Spec.

  Hint Transparent elt.
  Hint Resolve mem_1 equal_1 subset_1 empty_1
    is_empty_1 choose_1 choose_2 add_1 add_2 remove_1
    remove_2 singleton_2 union_1 union_2 union_3
    inter_3 diff_3 fold_1 filter_3 for_all_1 exists_1
    partition_1 partition_2 elements_1 elements_3w
    : set.
  Hint Immediate In_1 mem_2 equal_2 subset_2 is_empty_2 add_3
    remove_3 singleton_1 inter_1 inter_2 diff_1 diff_2
    filter_1 filter_2 for_all_2 exists_2 elements_2
    : set.

End WSfun.



(** ** Static signature for weak sets

    Similar to the functorial signature [SW], except that the
    module [E] of base elements is incorporated in the signature. *)

Module Type WS.
  Declare Module E : DecidableType.
  Include WSfun E.
End WS.



(** ** Functorial signature for sets on ordered elements

    Based on [WSfun], plus ordering on sets and [min_elt] and [max_elt]
    and some stronger specifications for other functions. *)

Module Type Sfun (E : OrderedType).
  Include WSfun E.

  Parameter lt : t -> t -> Prop.
  Parameter compare : forall s s' : t, Compare lt eq s s'.
  (** Total ordering between sets. Can be used as the ordering function
  for doing sets of sets. *)

  Parameter min_elt : t -> option elt.
  (** Return the smallest element of the given set
  (with respect to the [E.compare] ordering),
  or [None] if the set is empty. *)

  Parameter max_elt : t -> option elt.
  (** Same as [min_elt], but returns the largest element of the
  given set. *)

  Section Spec.

  Variable s s' s'' : t.
  Variable x y : elt.

  (** Specification of [lt] *)
  Parameter lt_trans : lt s s' -> lt s' s'' -> lt s s''.
  Parameter lt_not_eq : lt s s' -> ~ eq s s'.

  (** Additional specification of [elements] *)
  Parameter elements_3 : sort E.lt (elements s).

  (** Remark: since [fold] is specified via [elements], this stronger
   specification of [elements] has an indirect impact on [fold],
   which can now be proved to receive elements in increasing order.
  *)

  (** Specification of [min_elt] *)
  Parameter min_elt_1 : min_elt s = Some x -> In x s.
  Parameter min_elt_2 : min_elt s = Some x -> In y s -> ~ E.lt y x.
  Parameter min_elt_3 : min_elt s = None -> Empty s.

  (** Specification of [max_elt] *)
  Parameter max_elt_1 : max_elt s = Some x -> In x s.
  Parameter max_elt_2 : max_elt s = Some x -> In y s -> ~ E.lt x y.
  Parameter max_elt_3 : max_elt s = None -> Empty s.

  (** Additional specification of [choose] *)
  Parameter choose_3 : choose s = Some x -> choose s' = Some y ->
    Equal s s' -> E.eq x y.

  End Spec.

  Hint Resolve elements_3 : set.
  Hint Immediate
    min_elt_1 min_elt_2 min_elt_3 max_elt_1 max_elt_2 max_elt_3 : set.

End Sfun.


(** ** Static signature for sets on ordered elements

    Similar to the functorial signature [Sfun], except that the
    module [E] of base elements is incorporated in the signature. *)

Module Type S.
  Declare Module E : OrderedType.
  Include Sfun E.
End S.


(** ** Some subtyping tests
<<
WSfun ---> WS
 |         |
 |         |
 V         V
Sfun  ---> S

Module S_WS (M : S) <: WS := M.
Module Sfun_WSfun (E:OrderedType)(M : Sfun E) <: WSfun E := M.
Module S_Sfun (M : S) <: Sfun M.E := M.
Module WS_WSfun (M : WS) <: WSfun M.E := M.
>>
*)

(** * Dependent signature

    Signature [Sdep] presents ordered sets using dependent types *)

Module Type Sdep.

  Declare Module E : OrderedType.
  Definition elt := E.t.

  Parameter t : Type.

  Parameter In : elt -> t -> Prop.
  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Add x s s' := forall y, In y s' <-> E.eq x y \/ In y s.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s [=] t" := (Equal s t) (at level 70, no associativity).

  Definition eq : t -> t -> Prop := Equal.
  Parameter lt : t -> t -> Prop.
  Parameter compare : forall s s' : t, Compare lt eq s s'.

  Parameter eq_refl : forall s : t, eq s s.
  Parameter eq_sym : forall s s' : t, eq s s' -> eq s' s.
  Parameter eq_trans : forall s s' s'' : t, eq s s' -> eq s' s'' -> eq s s''.
  Parameter lt_trans : forall s s' s'' : t, lt s s' -> lt s' s'' -> lt s s''.
  Parameter lt_not_eq : forall s s' : t, lt s s' -> ~ eq s s'.

  Parameter eq_In : forall (s : t) (x y : elt), E.eq x y -> In x s -> In y s.

  Parameter empty : {s : t | Empty s}.

  Parameter is_empty : forall s : t, {Empty s} + {~ Empty s}.

  Parameter mem : forall (x : elt) (s : t), {In x s} + {~ In x s}.

  Parameter add : forall (x : elt) (s : t), {s' : t | Add x s s'}.

  Parameter
    singleton : forall x : elt, {s : t | forall y : elt, In y s <-> E.eq x y}.

  Parameter
    remove :
      forall (x : elt) (s : t),
      {s' : t | forall y : elt, In y s' <-> ~ E.eq x y /\ In y s}.

  Parameter
    union :
      forall s s' : t,
      {s'' : t | forall x : elt, In x s'' <-> In x s \/ In x s'}.

  Parameter
    inter :
      forall s s' : t,
      {s'' : t | forall x : elt, In x s'' <-> In x s /\ In x s'}.

  Parameter
    diff :
      forall s s' : t,
      {s'' : t | forall x : elt, In x s'' <-> In x s /\ ~ In x s'}.

  Parameter equal : forall s s' : t, {s[=]s'} + {~ s[=]s'}.

  Parameter subset : forall s s' : t, {Subset s s'} + {~ Subset s s'}.

  Parameter
    filter :
      forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x})
        (s : t),
      {s' : t | compat_P E.eq P -> forall x : elt, In x s' <-> In x s /\ P x}.

  Parameter
    for_all :
      forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x})
        (s : t),
      {compat_P E.eq P -> For_all P s} + {compat_P E.eq P -> ~ For_all P s}.

  Parameter
    exists_ :
      forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x})
        (s : t),
      {compat_P E.eq P -> Exists P s} + {compat_P E.eq P -> ~ Exists P s}.

  Parameter
    partition :
      forall (P : elt -> Prop) (Pdec : forall x : elt, {P x} + {~ P x})
        (s : t),
      {partition : t * t |
      let (s1, s2) := partition in
      compat_P E.eq P ->
      For_all P s1 /\
      For_all (fun x => ~ P x) s2 /\
      (forall x : elt, In x s <-> In x s1 \/ In x s2)}.

  Parameter
    elements :
      forall s : t,
      {l : list elt |
      sort E.lt l /\ (forall x : elt, In x s <-> InA E.eq x l)}.

  Parameter
    fold :
      forall (A : Type) (f : elt -> A -> A) (s : t) (i : A),
      {r : A | let (l,_) := elements s in
                  r = fold_left (fun a e => f e a) l i}.

  Parameter
    cardinal :
      forall s : t,
      {r : nat | let (l,_) := elements s in r = length l }.

  Parameter
    min_elt :
      forall s : t,
      {x : elt | In x s /\ For_all (fun y => ~ E.lt y x) s} + {Empty s}.

  Parameter
    max_elt :
      forall s : t,
      {x : elt | In x s /\ For_all (fun y => ~ E.lt x y) s} + {Empty s}.

  Parameter choose : forall s : t, {x : elt | In x s} + {Empty s}.

  (** The [choose_3] specification of [S] cannot be packed
        in the dependent version of [choose], so we leave it separate. *)
  Parameter choose_equal : forall s s', Equal s s' ->
     match choose s, choose s' with
       | inleft (exist _ x _), inleft (exist _ x' _) => E.eq x x'
       | inright _, inright _  => True
       | _, _  => False
     end.

End Sdep.



==> anc/HoTT/coq-HoTT/theories/FSets/FSetList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This file proposes an implementation of the non-dependant
    interface [FSetInterface.S] using strictly ordered list. *)

Require Export FSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.

(** This is just a compatibility layer, the real implementation
    is now in [MSetList] *)

Require FSetCompat MSetList Orders OrdersAlt.

Module Make (X: OrderedType) <: S with Module E := X.
 Module X' := OrdersAlt.Update_OT X.
 Module MSet := MSetList.Make X'.
 Include FSetCompat.Backport_Sets X MSet.
End Make.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetPositive.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Efficient implementation of [FSetInterface.S] for positive keys,
    inspired from the [FMapPositive] module.

   This module was adapted by Alexandre Ren, Damien Pous, and Thomas
   Braibant (2010, LIG, CNRS, UMR 5217), from the [FMapPositive]
   module of Pierre Letouzey and Jean-Christophe Filliâtre, which in
   turn comes from the [FMap] framework of a work by Xavier Leroy and
   Sandrine Blazy (used for building certified compilers).
*)

Require Import Bool BinPos OrderedType OrderedTypeEx FSetInterface.

Set Implicit Arguments.

Local Open Scope lazy_bool_scope.
Local Open Scope positive_scope.

Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.
Local Unset Boolean Equality Schemes.


Module PositiveSet <: S with Module E:=PositiveOrderedTypeBits.

  Module E:=PositiveOrderedTypeBits.

  Definition elt := positive.

  Inductive tree :=
    | Leaf : tree
    | Node : tree -> bool -> tree -> tree.

  Scheme tree_ind := Induction for tree Sort Prop.

  Definition t := tree.

  Definition empty := Leaf.

  Fixpoint is_empty (m : t) : bool :=
   match m with
    | Leaf => true
    | Node l b r => negb b &&& is_empty l &&& is_empty r
   end.

  Fixpoint mem (i : positive) (m : t) : bool :=
    match m with
    | Leaf => false
    | Node l o r =>
        match i with
        | 1 => o
        | i~0 => mem i l
        | i~1 => mem i r
        end
    end.

  Fixpoint add (i : positive) (m : t) : t :=
    match m with
    | Leaf =>
        match i with
        | 1 => Node Leaf true Leaf
        | i~0 => Node (add i Leaf) false Leaf
        | i~1 => Node Leaf false (add i Leaf)
        end
    | Node l o r =>
        match i with
        | 1 => Node l true r
        | i~0 => Node (add i l) o r
        | i~1 => Node l o (add i r)
        end
    end.

  Definition singleton i := add i empty.

  (** helper function to avoid creating empty trees that are not leaves *)

  Definition node l (b: bool) r :=
    if b then Node l b r else
     match l,r with
       | Leaf,Leaf => Leaf
       | _,_ => Node l false r end.

  Fixpoint remove (i : positive) (m : t) : t :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match i with
          | 1 => node l false r
          | i~0 => node (remove i l) o r
          | i~1 => node l o (remove i r)
        end
    end.

  Fixpoint union (m m': t) :=
    match m with
      | Leaf => m'
      | Node l o r =>
        match m' with
          | Leaf => m
          | Node l' o' r' => Node (union l l') (o||o') (union r r')
        end
    end.

  Fixpoint inter (m m': t) :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match m' with
          | Leaf => Leaf
          | Node l' o' r' => node (inter l l') (o&&o') (inter r r')
        end
    end.

  Fixpoint diff (m m': t) :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match m' with
          | Leaf => m
          | Node l' o' r' => node (diff l l') (o&&negb o') (diff r r')
        end
    end.

  Fixpoint equal (m m': t): bool :=
    match m with
      | Leaf => is_empty m'
      | Node l o r =>
        match m' with
          | Leaf => is_empty m
          | Node l' o' r' => eqb o o' &&& equal l l' &&& equal r r'
        end
    end.

  Fixpoint subset (m m': t): bool :=
    match m with
      | Leaf => true
      | Node l o r =>
        match m' with
          | Leaf => is_empty m
          | Node l' o' r' => (negb o ||| o') &&& subset l l' &&& subset r r'
        end
    end.

  (** reverses [y] and concatenate it with [x] *)

  Fixpoint rev_append y x :=
    match y with
      | 1 => x
      | y~1 => rev_append y x~1
      | y~0 => rev_append y x~0
    end.
  Infix "@" := rev_append (at level 60).
  Definition rev x := x@1.

  Section Fold.

    Variable B : Type.
    Variable f : positive -> B -> B.

    (** the additional argument, [i], records the current path, in
       reverse order (this should be more efficient: we reverse this argument
       only at present nodes only, rather than at each node of the tree).
       we also use this convention in all functions below
     *)

    Fixpoint xfold (m : t) (v : B) (i : positive) :=
      match m with
        | Leaf => v
        | Node l true r =>
          xfold r (f (rev i) (xfold l v i~0)) i~1
        | Node l false r =>
          xfold r (xfold l v i~0) i~1
      end.
    Definition fold m i := xfold m i 1.

  End Fold.

  Section Quantifiers.

    Variable f : positive -> bool.

    Fixpoint xforall (m : t) (i : positive) :=
      match m with
        | Leaf => true
        | Node l o r =>
          (negb o ||| f (rev i)) &&& xforall r i~1 &&& xforall l i~0
      end.
    Definition for_all m := xforall m 1.

    Fixpoint xexists (m : t) (i : positive) :=
      match m with
        | Leaf => false
        | Node l o r => (o &&& f (rev i)) ||| xexists r i~1 ||| xexists l i~0
      end.
    Definition exists_ m := xexists m 1.

    Fixpoint xfilter (m : t) (i : positive) :=
      match m with
        | Leaf => Leaf
        | Node l o r => node (xfilter l i~0) (o &&& f (rev i)) (xfilter r i~1)
      end.
    Definition filter m := xfilter m 1.

    Fixpoint xpartition (m : t) (i : positive) :=
      match m with
        | Leaf => (Leaf,Leaf)
        | Node l o r =>
          let (lt,lf) := xpartition l i~0 in
          let (rt,rf) := xpartition r i~1 in
             if o then
               let fi := f (rev i) in
                 (node lt fi rt, node lf (negb fi) rf)
             else
                 (node lt false rt, node lf false rf)
      end.
    Definition partition m := xpartition m 1.

  End Quantifiers.

  (** uses [a] to accumulate values rather than doing a lot of concatenations *)

  Fixpoint xelements (m : t) (i : positive) (a: list positive) :=
    match m with
      | Leaf => a
      | Node l false r => xelements l i~0 (xelements r i~1 a)
      | Node l true r => xelements l i~0 (rev i :: xelements r i~1 a)
    end.

  Definition elements (m : t) := xelements m 1 nil.

  Fixpoint cardinal (m : t) : nat :=
    match m with
      | Leaf => O
      | Node l false r => (cardinal l + cardinal r)%nat
      | Node l true r => S (cardinal l + cardinal r)
    end.

  Definition omap (f: elt -> elt) x :=
    match x with
      | None => None
      | Some i => Some (f i)
    end.

  (** would it be more efficient to use a path like in the above functions ? *)

  Fixpoint choose (m: t) :=
    match m with
      | Leaf => None
      | Node l o r => if o then Some 1 else
        match choose l with
          | None => omap xI (choose r)
          | Some i => Some i~0
        end
    end.

  Fixpoint min_elt (m: t) :=
    match m with
      | Leaf => None
      | Node l o r =>
        match min_elt l with
          | None => if o then Some 1 else omap xI (min_elt r)
          | Some i => Some i~0
        end
    end.

  Fixpoint max_elt (m: t) :=
    match m with
      | Leaf => None
      | Node l o r =>
        match max_elt r with
          | None => if o then Some 1 else omap xO (max_elt l)
          | Some i => Some i~1
        end
    end.

  (** lexicographic product, defined using a notation to keep things lazy *)

  Notation lex u v := match u with Eq => v | Lt => Lt | Gt => Gt end.

  Definition compare_bool a b :=
    match a,b with
      | false, true => Lt
      | true, false => Gt
      | _,_ => Eq
    end.

  Fixpoint compare_fun (m m': t): comparison :=
    match m,m' with
      | Leaf,_ => if is_empty m' then Eq else Lt
      | _,Leaf => if is_empty m then Eq else Gt
      | Node l o r,Node l' o' r' =>
        lex (compare_bool o o') (lex (compare_fun l l') (compare_fun r r'))
    end.


  Definition In i t := mem i t = true.
  Definition Equal s s' := forall a : elt, In a  s <-> In a  s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s  [=]  t" := (Equal s t) (at level 70, no associativity).
  Notation "s  [<=]  t" := (Subset s t) (at level 70, no associativity).

  Definition eq := Equal.
  Definition lt m m' := compare_fun m m' = Lt.

  (** Specification of [In] *)

  Lemma In_1: forall s x y, E.eq x y -> In x s -> In y s.
  Proof. intros s x y ->. trivial. Qed.

  (** Specification of [eq] *)

  Lemma eq_refl: forall s, eq s s.
  Proof. unfold eq, Equal. reflexivity. Qed.

  Lemma eq_sym: forall s s', eq s s' -> eq s' s.
  Proof. unfold eq, Equal. intros. symmetry. trivial. Qed.

  Lemma eq_trans: forall s s' s'', eq s s' -> eq s' s'' -> eq s s''.
  Proof. unfold eq, Equal. intros ? ? ? H ? ?. rewrite H. trivial. Qed.

  (** Specification of [mem] *)

  Lemma mem_1: forall s x, In x s -> mem x s = true.
  Proof. unfold In. trivial. Qed.

  Lemma mem_2: forall s x, mem x s = true -> In x s.
  Proof. unfold In. trivial. Qed.

  (** Additional lemmas for mem  *)

  Lemma mem_Leaf: forall x, mem x Leaf = false.
  Proof. destruct x; trivial. Qed.

  (** Specification of [empty] *)

  Lemma empty_1 : Empty empty.
  Proof. unfold Empty, In. intro. rewrite mem_Leaf. discriminate. Qed.

  (** Specification of node  *)

  Lemma mem_node: forall x l o r, mem x (node l o r) = mem x (Node l o r).
  Proof.
    intros x l o r.
    case o; trivial.
    destruct l; trivial.
    destruct r; trivial.
    symmetry. destruct x.
      apply mem_Leaf.
      apply mem_Leaf.
      reflexivity.
  Qed.
  Local Opaque node.

  (** Specification of [is_empty] *)

  Lemma is_empty_spec: forall s, Empty s <-> is_empty s = true.
  Proof.
    unfold Empty, In.
    induction s as [|l IHl o r IHr]; simpl.
      setoid_rewrite mem_Leaf. firstorder.
      rewrite <- 2andb_lazy_alt, 2andb_true_iff, <- IHl, <- IHr. clear IHl IHr.
      destruct o; simpl; split.
        intro H. elim (H 1). reflexivity.
        intuition discriminate.
        intro H. split. split. reflexivity.
          intro a. apply (H a~0).
          intro a. apply (H a~1).
        intros H [a|a|]; apply H || intro; discriminate.
  Qed.

  Lemma is_empty_1: forall s, Empty s -> is_empty s = true.
  Proof. intro. rewrite is_empty_spec. trivial. Qed.

  Lemma is_empty_2: forall s, is_empty s = true -> Empty s.
  Proof. intro. rewrite is_empty_spec. trivial. Qed.

  (** Specification of [subset] *)

  Lemma subset_Leaf_s: forall s, Leaf [<=] s.
  Proof. intros s i Hi. elim (empty_1 Hi). Qed.

  Lemma subset_spec: forall s s', s [<=] s' <-> subset s s' = true.
  Proof.
    induction s as [|l IHl o r IHr]; intros [|l' o' r']; simpl.
      split; intros. reflexivity. apply subset_Leaf_s.

      split; intros. reflexivity. apply subset_Leaf_s.

      rewrite <- 2andb_lazy_alt, 2andb_true_iff, <- 2is_empty_spec.
      destruct o; simpl.
        split.
          intro H. elim (@empty_1 1). apply H. reflexivity.
          intuition discriminate.
        split; intro H.
          split. split. reflexivity.
          unfold Empty. intros a H1. apply (@empty_1 (a~0)). apply H. assumption.
          unfold Empty. intros a H1. apply (@empty_1 (a~1)). apply H. assumption.
          destruct H as [[_ Hl] Hr].
          intros [i|i|] Hi.
            elim (Hr i Hi).
            elim (Hl i Hi).
            discriminate.

      rewrite <- 2andb_lazy_alt, 2andb_true_iff, <- IHl, <- IHr. clear.
      destruct o; simpl.
       split; intro H.
         split. split.
          destruct o'; trivial.
          specialize (H 1). unfold In in H. simpl in H. apply H. reflexivity.
          intros i Hi. apply (H i~0). apply Hi.
          intros i Hi. apply (H i~1). apply Hi.
         destruct H as [[Ho' Hl] Hr]. rewrite Ho'.
          intros i Hi. destruct i.
            apply (Hr i). assumption.
            apply (Hl i). assumption.
            assumption.
       split; intros.
         split. split. reflexivity.
           intros i Hi. apply (H i~0). apply Hi.
           intros i Hi. apply (H i~1). apply Hi.
           intros i Hi. destruct i; destruct H as [[H Hl] Hr].
             apply (Hr i). assumption.
             apply (Hl i). assumption.
             discriminate Hi.
  Qed.


  Lemma subset_1: forall s s', Subset s s' -> subset s s' = true.
  Proof. intros s s'. apply -> subset_spec; trivial. Qed.

  Lemma subset_2: forall s s', subset s s' = true -> Subset s s'.
  Proof. intros s s'. apply <- subset_spec; trivial. Qed.

  (** Specification of [equal] (via subset) *)

  Lemma equal_subset: forall s s', equal s s' = subset s s' && subset s' s.
  Proof.
    induction s as [|l IHl o r IHr]; intros [|l' o' r']; simpl; trivial.
      destruct o. reflexivity. rewrite andb_comm. reflexivity.
      rewrite <- 6andb_lazy_alt. rewrite eq_iff_eq_true.
       rewrite 7andb_true_iff, eqb_true_iff.
      rewrite IHl, IHr, 2andb_true_iff. clear IHl IHr. intuition subst.
       destruct o'; reflexivity.
       destruct o'; reflexivity.
       destruct o; auto. destruct o'; trivial.
  Qed.

  Lemma equal_spec: forall s s', Equal s s' <-> equal s s' = true.
  Proof.
    intros. rewrite equal_subset. rewrite andb_true_iff.
    rewrite <- 2subset_spec. unfold Equal, Subset. firstorder.
  Qed.

  Lemma equal_1: forall s s', Equal s s' -> equal s s' = true.
  Proof. intros s s'. apply -> equal_spec; trivial. Qed.

  Lemma equal_2: forall s s', equal s s' = true -> Equal s s'.
  Proof. intros s s'. apply <- equal_spec; trivial. Qed.

  Lemma eq_dec : forall s s', { eq s s' } + { ~ eq s s' }.
  Proof.
    unfold eq.
    intros. case_eq (equal s s'); intro H.
     left. apply equal_2, H.
     right. abstract (intro H'; rewrite (equal_1 H') in H; discriminate).
  Defined.

  (** (Specified) definition of [compare] *)

  Lemma lex_Opp: forall u v u' v', u = CompOpp u' -> v = CompOpp v' ->
    lex u v = CompOpp (lex u' v').
  Proof. intros ? ? u' ? -> ->. case u'; reflexivity. Qed.

  Lemma compare_bool_inv: forall b b',
    compare_bool b b' = CompOpp (compare_bool b' b).
  Proof. intros [|] [|]; reflexivity. Qed.

  Lemma compare_inv: forall s s', compare_fun s s' = CompOpp (compare_fun s' s).
  Proof.
    induction s as [|l IHl o r IHr]; destruct s' as [|l' o' r']; trivial.
    unfold compare_fun. case is_empty; reflexivity.
    unfold compare_fun. case is_empty; reflexivity.
    simpl. rewrite compare_bool_inv.
     case compare_bool; simpl; trivial; apply lex_Opp; auto.
  Qed.

  Lemma lex_Eq: forall u v, lex u v = Eq <-> u=Eq /\ v=Eq.
  Proof. intros u v; destruct u; intuition discriminate. Qed.

  Lemma compare_bool_Eq: forall b1 b2,
    compare_bool b1 b2 = Eq <-> eqb b1 b2 = true.
  Proof. intros [|] [|]; intuition discriminate. Qed.

  Lemma compare_equal: forall s s', compare_fun s s' = Eq <-> equal s s' = true.
  Proof.
    induction s as [|l IHl o r IHr]; destruct s' as [|l' o' r'].
     simpl. tauto.
     unfold compare_fun, equal. case is_empty; intuition discriminate.
     unfold compare_fun, equal. case is_empty; intuition discriminate.
     simpl. rewrite <- 2andb_lazy_alt, 2andb_true_iff.
     rewrite <- IHl, <- IHr, <- compare_bool_Eq. clear IHl IHr.
     rewrite and_assoc. rewrite <- 2lex_Eq. reflexivity.
  Qed.


  Lemma compare_gt: forall s s', compare_fun s s' = Gt -> lt s' s.
  Proof.
    unfold lt. intros s s'. rewrite compare_inv.
     case compare_fun; trivial; intros; discriminate.
  Qed.

  Lemma compare_eq: forall s s', compare_fun s s' = Eq -> eq s s'.
  Proof.
    unfold eq. intros s s'. rewrite compare_equal, equal_spec. trivial.
  Qed.

  Lemma compare : forall s s' : t, Compare lt eq s s'.
  Proof.
    intros. case_eq (compare_fun s s'); intro H.
    apply EQ. apply compare_eq, H.
    apply LT. assumption.
    apply GT. apply compare_gt, H.
  Defined.

  Section lt_spec.

  Inductive ct: comparison -> comparison -> comparison -> Prop :=
  | ct_xxx: forall x, ct x  x  x
  | ct_xex: forall x, ct x  Eq x
  | ct_exx: forall x, ct Eq x  x
  | ct_glx: forall x, ct Gt Lt x
  | ct_lgx: forall x, ct Lt Gt x.

  Lemma ct_cxe: forall x, ct (CompOpp x) x Eq.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xce: forall x, ct x (CompOpp x) Eq.
  Proof. destruct x; constructor. Qed.

  Lemma ct_lxl: forall x, ct Lt x Lt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_gxg: forall x, ct Gt x Gt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xll: forall x, ct x Lt Lt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xgg: forall x, ct x Gt Gt.
  Proof. destruct x; constructor. Qed.

  Local Hint Constructors ct: ct.
  Local Hint Resolve ct_cxe ct_xce ct_lxl ct_xll ct_gxg ct_xgg: ct.
  Ltac ct := trivial with ct.

  Lemma ct_lex: forall u v w u' v' w',
    ct u v w -> ct u' v' w' -> ct (lex u u') (lex v v') (lex w w').
  Proof.
    intros u v w u' v' w' H H'.
    inversion_clear H; inversion_clear H'; ct; destruct w; ct; destruct w'; ct.
  Qed.

  Lemma ct_compare_bool:
    forall a b c, ct (compare_bool a b) (compare_bool b c) (compare_bool a c).
  Proof.
    intros [|] [|] [|]; constructor.
  Qed.

  Lemma compare_x_Leaf: forall s,
    compare_fun s Leaf = if is_empty s then Eq else Gt.
  Proof.
    intros. rewrite compare_inv. simpl. case (is_empty s); reflexivity.
  Qed.

  Lemma compare_empty_x: forall a, is_empty a = true ->
    forall b, compare_fun a b = if is_empty b then Eq else Lt.
  Proof.
    induction a as [|l IHl o r IHr]; trivial.
    destruct o. intro; discriminate.
    simpl is_empty. rewrite <- andb_lazy_alt, andb_true_iff.
    intros [Hl Hr].
    destruct b as [|l' [|] r']; simpl compare_fun; trivial.
     rewrite Hl, Hr. trivial.
     rewrite (IHl Hl), (IHr Hr). simpl.
     case (is_empty l'); case (is_empty r'); trivial.
  Qed.

  Lemma compare_x_empty: forall a, is_empty a = true ->
    forall b, compare_fun b a = if is_empty b then Eq else Gt.
  Proof.
    setoid_rewrite <- compare_x_Leaf.
    intros. rewrite 2(compare_inv b), (compare_empty_x _ H). reflexivity.
  Qed.

  Lemma ct_compare_fun:
    forall a b c, ct (compare_fun a b) (compare_fun b c) (compare_fun a c).
  Proof.
    induction a as [|l IHl o r IHr]; intros s' s''.
     destruct s' as [|l' o' r']; destruct s'' as [|l'' o'' r'']; ct.
      rewrite compare_inv. ct.
      unfold compare_fun at 1. case_eq (is_empty (Node l' o' r')); intro H'.
       rewrite (compare_empty_x _ H'). ct.
       unfold compare_fun at 2. case_eq (is_empty (Node l'' o'' r'')); intro H''.
        rewrite (compare_x_empty _ H''), H'. ct.
        ct.

     destruct s' as [|l' o' r']; destruct s'' as [|l'' o'' r''].
      ct.
      unfold compare_fun at 2. rewrite compare_x_Leaf.
      case_eq (is_empty (Node l o r)); intro H.
       rewrite (compare_empty_x _ H). ct.
       case_eq (is_empty (Node l'' o'' r'')); intro H''.
        rewrite (compare_x_empty _ H''), H. ct.
        ct.

      rewrite 2 compare_x_Leaf.
      case_eq (is_empty (Node l o r)); intro H.
       rewrite compare_inv, (compare_x_empty _ H). ct.
       case_eq (is_empty (Node l' o' r')); intro H'.
        rewrite (compare_x_empty _ H'), H. ct.
        ct.

      simpl compare_fun. apply ct_lex. apply ct_compare_bool.
       apply ct_lex; trivial.
  Qed.

  End lt_spec.

  Lemma lt_trans: forall s s' s'', lt s s' -> lt s' s'' -> lt s s''.
  Proof.
    unfold lt. intros a b c. assert (H := ct_compare_fun a b c).
    inversion_clear H; trivial; intros; discriminate.
  Qed.

  Lemma lt_not_eq: forall s s', lt s s' -> ~ eq s s'.
  Proof.
    unfold lt, eq. intros s s' H H'.
     rewrite equal_spec, <- compare_equal in H'. congruence.
  Qed.

  (** Specification of [add] *)

  Lemma add_spec: forall x y s, In y (add x s) <-> x=y \/ In y s.
  Proof.
    unfold In. induction x; intros [y|y|] [|l o r]; simpl mem;
    try (rewrite IHx; clear IHx); rewrite ?mem_Leaf; intuition congruence.
  Qed.

  Lemma add_1: forall s x y, x = y -> In y (add x s).
  Proof. intros. apply <- add_spec. left. assumption. Qed.

  Lemma add_2: forall s x y, In y s -> In y (add x s).
  Proof. intros. apply <- add_spec. right. assumption. Qed.

  Lemma add_3: forall s x y, x<>y -> In y (add x s) -> In y s.
  Proof.
    intros s x y H. rewrite add_spec. intros [->|?]; trivial. elim H; trivial.
  Qed.

  (** Specification of [remove] *)

  Lemma remove_spec: forall x y s, In y (remove x s) <-> x<>y /\ In y s.
  Proof.
    unfold In.
    induction x; intros [y|y|] [|l o r]; simpl remove; rewrite ?mem_node;
     simpl mem; try (rewrite IHx; clear IHx); rewrite ?mem_Leaf;
     intuition congruence.
  Qed.

  Lemma remove_1: forall s x y, x=y -> ~ In y (remove x s).
  Proof. intros. rewrite remove_spec. tauto. Qed.

  Lemma remove_2: forall s x y, x<>y -> In y s -> In y (remove x s).
  Proof. intros. rewrite remove_spec. split; assumption. Qed.

  Lemma remove_3: forall s x y, In y (remove x s) -> In y s.
  Proof. intros s x y. rewrite remove_spec. tauto. Qed.

  (** Specification of [singleton] *)

  Lemma singleton_1: forall x y, In y (singleton x) -> x=y.
  Proof.
    unfold singleton. intros x y. rewrite add_spec.
    unfold In. rewrite mem_Leaf. intuition discriminate.
  Qed.

  Lemma singleton_2: forall x y, x = y -> In y (singleton x).
  Proof.
    unfold singleton. intros. apply add_1. assumption.
  Qed.

  (** Specification of [union] *)

  Lemma union_spec: forall x s s', In x (union s s') <-> In x s \/ In x s'.
  Proof.
    unfold In.
    induction x; destruct s; destruct s'; simpl union; simpl mem;
      try (rewrite IHx; clear IHx); try intuition congruence.
      apply orb_true_iff.
  Qed.

  Lemma union_1: forall s s' x, In x (union s s') -> In x s \/ In x s'.
  Proof. intros. apply -> union_spec. assumption. Qed.

  Lemma union_2: forall s s' x, In x s -> In x (union s s').
  Proof. intros. apply <- union_spec. left. assumption. Qed.

  Lemma union_3: forall s s' x, In x s' -> In x (union s s').
  Proof. intros. apply <- union_spec. right. assumption. Qed.

  (** Specification of [inter] *)

  Lemma inter_spec: forall x s s', In x (inter s s') <-> In x s /\ In x s'.
  Proof.
    unfold In.
    induction x; destruct s; destruct s'; simpl inter; rewrite ?mem_node;
     simpl mem; try (rewrite IHx; clear IHx); try intuition congruence.
     apply andb_true_iff.
  Qed.

  Lemma inter_1: forall s s' x, In x (inter s s') -> In x s.
  Proof. intros s s' x. rewrite inter_spec. tauto. Qed.

  Lemma inter_2: forall s s' x, In x (inter s s') -> In x s'.
  Proof. intros s s' x. rewrite inter_spec. tauto. Qed.

  Lemma inter_3: forall s s' x, In x s -> In x s' -> In x (inter s s').
  Proof. intros. rewrite inter_spec. split; assumption. Qed.

  (** Specification of [diff] *)

  Lemma diff_spec: forall x s s', In x (diff s s') <-> In x s /\ ~ In x s'.
  Proof.
    unfold In.
    induction x; destruct s; destruct s' as [|l' o' r']; simpl diff;
     rewrite ?mem_node; simpl mem;
      try (rewrite IHx; clear IHx); try intuition congruence.
      rewrite andb_true_iff. destruct o'; intuition discriminate.
  Qed.

  Lemma diff_1: forall s s' x, In x (diff s s') -> In x s.
  Proof. intros s s' x. rewrite diff_spec. tauto. Qed.

  Lemma diff_2: forall s s' x, In x (diff s s') -> ~ In x s'.
  Proof. intros s s' x. rewrite diff_spec. tauto. Qed.

  Lemma diff_3: forall s s' x, In x s -> ~ In x s' -> In x (diff s s').
  Proof. intros. rewrite diff_spec. split; assumption. Qed.

  (** Specification of [fold] *)
  
  Lemma fold_1: forall s (A : Type) (i : A) (f : elt -> A -> A),
      fold f s i = fold_left (fun a e => f e a) (elements s) i.
  Proof.
    unfold fold, elements. intros s A i f. revert s i.
    set (f' := fun a e => f e a).
    assert (H: forall s i j acc,
      fold_left f' acc (xfold f s i j) =
      fold_left f' (xelements s j acc) i).

    induction s as [|l IHl o r IHr]; intros; trivial.
      destruct o; simpl xelements; simpl xfold.
        rewrite IHr, <- IHl. reflexivity.
        rewrite IHr. apply IHl.

    intros. exact (H s i 1 nil).
  Qed.

  (** Specification of [cardinal] *)

  Lemma cardinal_1: forall s, cardinal s = length (elements s).
  Proof.
    unfold elements.
    assert (H: forall s j acc,
                (cardinal s + length acc)%nat = length (xelements s j acc)).

    induction s as [|l IHl b r IHr]; intros j acc; simpl; trivial. destruct b.
      rewrite <- IHl. simpl. rewrite <- IHr.
       rewrite <- plus_n_Sm, Plus.plus_assoc. reflexivity.
      rewrite <- IHl, <- IHr. rewrite Plus.plus_assoc. reflexivity.

    intros. rewrite <- H. simpl. rewrite Plus.plus_comm. reflexivity.
  Qed.

  (** Specification of [filter] *)

  Lemma xfilter_spec: forall f s x i,
    In x (xfilter f s i) <-> In x s /\ f (i@x) = true.
  Proof.
    intro f. unfold In.
    induction s as [|l IHl o r IHr]; intros x i; simpl xfilter.
     rewrite mem_Leaf. intuition discriminate.
     rewrite mem_node. destruct x; simpl.
       rewrite IHr. reflexivity.
       rewrite IHl. reflexivity.
       rewrite <- andb_lazy_alt. apply andb_true_iff.
  Qed.

  Lemma filter_1 : forall s x f, compat_bool E.eq f ->
    In x (filter f s) -> In x s.
  Proof. unfold filter. intros s x f _. rewrite xfilter_spec. tauto. Qed.

  Lemma filter_2 : forall s x f, compat_bool E.eq f ->
    In x (filter f s) -> f x = true.
  Proof. unfold filter. intros s x f _. rewrite xfilter_spec. tauto. Qed.

  Lemma filter_3 : forall s x f, compat_bool E.eq f -> In x s ->
    f x = true -> In x (filter f s).
  Proof. unfold filter. intros s x f _. rewrite xfilter_spec. tauto. Qed.


  (** Specification of [for_all] *)

  Lemma xforall_spec: forall f s i,
    xforall f s i = true <-> For_all (fun x => f (i@x) = true) s.
  Proof.
    unfold For_all, In. intro f.
    induction s as [|l IHl o r IHr]; intros i; simpl.
     setoid_rewrite mem_Leaf. intuition discriminate.
     rewrite <- 2andb_lazy_alt, <- orb_lazy_alt, 2 andb_true_iff.
     rewrite IHl, IHr. clear IHl IHr.
      split.
       intros [[Hi Hr] Hl] x. destruct x; simpl; intro H.
        apply Hr, H.
        apply Hl, H.
        rewrite H in Hi. assumption.
       intro H; intuition.
        specialize (H 1). destruct o. apply H. reflexivity. reflexivity.
        apply H. assumption.
        apply H. assumption.
  Qed.

  Lemma for_all_1 : forall s f, compat_bool E.eq f ->
    For_all (fun x => f x = true) s -> for_all f s = true.
  Proof. intros s f _. unfold for_all. rewrite xforall_spec. trivial. Qed.

  Lemma for_all_2 : forall s f, compat_bool E.eq f ->
    for_all f s = true -> For_all (fun x => f x = true) s.
  Proof. intros s f _. unfold for_all. rewrite xforall_spec. trivial. Qed.


  (** Specification of [exists] *)

  Lemma xexists_spec: forall f s i,
    xexists f s i = true <-> Exists (fun x => f (i@x) = true) s.
  Proof.
    unfold Exists, In. intro f.
    induction s as [|l IHl o r IHr]; intros i; simpl.
     setoid_rewrite mem_Leaf. firstorder.
     rewrite <- 2orb_lazy_alt, 2orb_true_iff, <- andb_lazy_alt, andb_true_iff.
     rewrite IHl, IHr. clear IHl IHr.
      split.
       intros [[Hi|[x Hr]]|[x Hl]].
        exists 1. exact Hi.
        exists x~1. exact Hr.
        exists x~0. exact Hl.
       intros [[x|x|] H]; eauto.
  Qed.

  Lemma exists_1 : forall s f, compat_bool E.eq f ->
      Exists (fun x => f x = true) s -> exists_ f s = true.
  Proof. intros s f _. unfold exists_. rewrite xexists_spec. trivial. Qed.

  Lemma exists_2 : forall s f, compat_bool E.eq f ->
      exists_ f s = true -> Exists (fun x => f x = true) s.
  Proof. intros s f _. unfold exists_. rewrite xexists_spec. trivial. Qed.


  (** Specification of [partition] *)

  Lemma partition_filter : forall s f,
    partition f s = (filter f s, filter (fun x => negb (f x)) s).
  Proof.
    unfold partition, filter. intros s f. generalize 1 as j.
    induction s as [|l IHl o r IHr]; intro j.
      reflexivity.
      destruct o; simpl; rewrite IHl, IHr; reflexivity.
  Qed.

  Lemma partition_1 : forall s f, compat_bool E.eq f ->
      Equal (fst (partition f s)) (filter f s).
  Proof. intros. rewrite partition_filter. apply eq_refl. Qed.

  Lemma partition_2 : forall s f, compat_bool E.eq f ->
      Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof. intros. rewrite partition_filter. apply eq_refl. Qed.


  (** Specification of [elements] *)

  Notation InL := (InA E.eq).

  Lemma xelements_spec: forall s j acc y,
    InL y (xelements s j acc)
    <->
    InL y acc \/ exists x, y=(j@x) /\ mem x s = true.
  Proof.
    induction s as [|l IHl o r IHr]; simpl.
      intros. split; intro H.
        left. assumption.
        destruct H as [H|[x [Hx Hx']]]. assumption. elim (empty_1 Hx').

      intros j acc y. case o.
        rewrite IHl. rewrite InA_cons. rewrite IHr. clear IHl IHr. split.
          intros [[H|[H|[x [-> H]]]]|[x [-> H]]]; eauto.
            right. exists x~1. auto.
            right. exists x~0. auto.
          intros [H|[x [-> H]]].
            eauto.
            destruct x.
              left. right. right. exists x; auto.
              right. exists x; auto.
              left. left. reflexivity.

        rewrite IHl, IHr. clear IHl IHr. split.
          intros [[H|[x [-> H]]]|[x [-> H]]].
            eauto.
            right. exists x~1. auto.
            right. exists x~0. auto.
          intros [H|[x [-> H]]].
            eauto.
            destruct x.
              left. right.  exists x; auto.
              right. exists x; auto.
              discriminate.
  Qed.

  Lemma elements_1: forall s x, In x s -> InL x (elements s).
  Proof.
    unfold elements, In. intros.
    rewrite xelements_spec. right. exists x. auto.
  Qed.

  Lemma elements_2: forall s x, InL x (elements s) -> In x s.
  Proof.
    unfold elements, In. intros s x H.
    rewrite xelements_spec in H. destruct H as [H|[y [H H']]].
      inversion_clear H.
      rewrite H. assumption.
  Qed.

  Lemma lt_rev_append: forall j x y, E.lt x y -> E.lt (j@x) (j@y).
  Proof. induction j; intros; simpl; auto. Qed.

  Lemma elements_3: forall s, sort E.lt (elements s).
  Proof.
    unfold elements.
    assert (H: forall s j acc,
      sort E.lt acc ->
      (forall x y, In x s ->  InL y acc -> E.lt (j@x) y) ->
      sort E.lt (xelements s j acc)).

    induction s as [|l IHl o r IHr]; simpl; trivial.
    intros j acc Hacc Hsacc. destruct o.
      apply IHl. constructor.
       apply IHr. apply Hacc.
       intros x y Hx Hy. apply Hsacc; assumption.
       case_eq (xelements r j~1 acc). constructor.
       intros z q H. constructor.
       assert (H': InL z (xelements r j~1 acc)).
        rewrite H. constructor. reflexivity.
       clear H q. rewrite xelements_spec in H'. destruct H' as [Hy|[x [-> Hx]]].
         apply (Hsacc 1 z); trivial. reflexivity.
         simpl. apply lt_rev_append. exact I.
       intros x y Hx Hy. inversion_clear Hy.
         rewrite H. simpl. apply lt_rev_append. exact I.
         rewrite xelements_spec in H. destruct H as [Hy|[z [-> Hy]]].
           apply Hsacc; assumption.
           simpl. apply lt_rev_append. exact I.

      apply IHl. apply IHr. apply Hacc.
       intros x y Hx Hy. apply Hsacc; assumption.
       intros x y Hx Hy. rewrite xelements_spec in Hy.
        destruct Hy as [Hy|[z [-> Hy]]].
         apply Hsacc; assumption.
         simpl. apply lt_rev_append. exact I.

    intros. apply H. constructor.
      intros x y _ H'. inversion H'.
  Qed.

  Lemma elements_3w: forall s, NoDupA E.eq (elements s).
  Proof.
    intro. apply SortA_NoDupA with E.lt.
      constructor.
       intro. apply E.eq_refl.
       intro. apply E.eq_sym.
       intro. apply E.eq_trans.
      constructor.
       intros x H. apply E.lt_not_eq in H. apply H. reflexivity.
       intro. apply E.lt_trans.
     solve_proper.
      apply elements_3.
  Qed.


  (** Specification of [choose] *)

  Lemma choose_1: forall s x, choose s = Some x -> In x s.
  Proof.
    induction s as [| l IHl o r IHr]; simpl.
      intros. discriminate.
      destruct o.
        intros x H. injection H; intros; subst. reflexivity.
        revert IHl. case choose.
          intros p Hp x H. injection H; intros; subst; clear H. apply Hp.
           reflexivity.
          intros _ x. revert IHr. case choose.
            intros p Hp H. injection H; intros; subst; clear H. apply Hp.
            reflexivity.
            intros. discriminate.
  Qed.

  Lemma choose_2: forall s, choose s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_1.
      destruct o.
        discriminate.
        simpl in H. destruct (choose l).
          discriminate.
          destruct (choose r).
            discriminate.
            intros [a|a|].
              apply IHr. reflexivity.
              apply IHl. reflexivity.
              discriminate.
  Qed.

  Lemma choose_empty: forall s, is_empty s = true -> choose s = None.
  Proof.
    intros s Hs. case_eq (choose s); trivial.
    intros p Hp. apply choose_1 in Hp. apply is_empty_2 in Hs. elim (Hs _ Hp).
  Qed.

  Lemma choose_3': forall s s', Equal s s' -> choose s = choose s'.
  Proof.
    setoid_rewrite equal_spec.
    induction s as [|l IHl o r IHr].
      intros. symmetry. apply choose_empty. assumption.

      destruct s' as [|l' o' r'].
        generalize (Node l o r) as s. simpl. intros. apply choose_empty.
        rewrite <- equal_spec in H. apply eq_sym in H. rewrite equal_spec in H.
        assumption.

        simpl. rewrite <- 2andb_lazy_alt, 2andb_true_iff, eqb_true_iff.
        intros [[<- Hl] Hr]. rewrite (IHl _ Hl), (IHr _ Hr). reflexivity.
  Qed.

  Lemma choose_3: forall s s' x y,
    choose s = Some x -> choose s' = Some y -> Equal s s' -> E.eq x y.
  Proof. intros s s' x y Hx Hy H. apply choose_3' in H. congruence. Qed.


  (** Specification of [min_elt] *)

  Lemma min_elt_1: forall s x, min_elt s = Some x -> In x s.
  Proof.
   unfold In.
   induction s as [| l IHl o r IHr]; simpl.
     intros. discriminate.
     intros x. destruct (min_elt l); intros.
       injection H. intros <-. apply IHl. reflexivity.
       destruct o; simpl.
         injection H. intros <-. reflexivity.
         destruct (min_elt r); simpl in *.
           injection H. intros <-. apply IHr. reflexivity.
           discriminate.
  Qed.

  Lemma min_elt_3: forall s, min_elt s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_1.
      intros [a|a|].
        apply IHr. revert H. clear. simpl. destruct (min_elt r); trivial.
          case min_elt; intros; try discriminate. destruct o; discriminate.
        apply IHl. revert H. clear. simpl. destruct (min_elt l); trivial.
         intro; discriminate.
        revert H. clear. simpl. case min_elt; intros; try discriminate.
         destruct o; discriminate.
  Qed.

  Lemma min_elt_2: forall s x y, min_elt s = Some x -> In y s -> ~ E.lt y x.
  Proof.
    unfold In.
    induction s as [|l IHl o r IHr]; intros x y H H'.
      discriminate.
      simpl in H. case_eq (min_elt l).
        intros p Hp. rewrite Hp in H. injection H; intros <-.
        destruct y as [z|z|]; simpl; intro; trivial. apply (IHl p z); trivial.
        intro Hp; rewrite Hp in H. apply min_elt_3 in Hp.
        destruct o.
          injection H. intros <- Hl. clear H.
          destruct y as [z|z|]; simpl; trivial. elim (Hp _ H').

          destruct (min_elt r).
            injection H. intros <-. clear H.
            destruct y as [z|z|].
              apply (IHr p z); trivial.
              elim (Hp _ H').
              discriminate.
            discriminate.
  Qed.


  (** Specification of [max_elt] *)

  Lemma max_elt_1: forall s x, max_elt s = Some x -> In x s.
  Proof.
   unfold In.
   induction s as [| l IHl o r IHr]; simpl.
     intros. discriminate.
     intros x. destruct (max_elt r); intros.
       injection H. intros <-. apply IHr. reflexivity.
       destruct o; simpl.
         injection H. intros <-. reflexivity.
         destruct (max_elt l); simpl in *.
           injection H. intros <-. apply IHl. reflexivity.
           discriminate.
  Qed.

  Lemma max_elt_3: forall s, max_elt s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_1.
      intros [a|a|].
        apply IHr. revert H. clear. simpl. destruct (max_elt r); trivial.
         intro; discriminate.
        apply IHl. revert H. clear. simpl. destruct (max_elt l); trivial.
          case max_elt; intros; try discriminate. destruct o; discriminate.
        revert H. clear. simpl. case max_elt; intros; try discriminate.
         destruct o; discriminate.
  Qed.

  Lemma max_elt_2: forall s x y, max_elt s = Some x -> In y s -> ~ E.lt x y.
  Proof.
    unfold In.
    induction s as [|l IHl o r IHr]; intros x y H H'.
      discriminate.
      simpl in H. case_eq (max_elt r).
        intros p Hp. rewrite Hp in H. injection H; intros <-.
        destruct y as [z|z|]; simpl; intro; trivial. apply (IHr p z); trivial.
        intro Hp; rewrite Hp in H. apply max_elt_3 in Hp.
        destruct o.
          injection H. intros <- Hl. clear H.
          destruct y as [z|z|]; simpl; trivial. elim (Hp _ H').

          destruct (max_elt l).
            injection H. intros <-. clear H.
            destruct y as [z|z|].
              elim (Hp _ H').
              apply (IHl p z); trivial.
              discriminate.
            discriminate.
  Qed.

End PositiveSet.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetProperties.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This functor derives additional properties from [FSetInterface.S].
    Contrary to the functor in [FSetEqProperties] it uses
    predicates over sets instead of sets operations, i.e.
    [In x s] instead of [mem x s=true],
    [Equal s s'] instead of [equal s s'=true], etc. *)

Require Export FSetInterface.
Require Import DecidableTypeEx FSetFacts FSetDecide.
Set Implicit Arguments.
Unset Strict Implicit.

Hint Unfold transpose compat_op Proper respectful.
Hint Extern 1 (Equivalence _) => constructor; congruence.

(** First, a functor for Weak Sets in functorial version. *)

Module WProperties_fun (Import E : DecidableType)(M : WSfun E).
  Module Import Dec := WDecide_fun E M.
  Module Import FM := Dec.F (* FSetFacts.WFacts_fun E M *).
  Import M.

  Lemma In_dec : forall x s, {In x s} + {~ In x s}.
  Proof.
  intros; generalize (mem_iff s x); case (mem x s); intuition.
  Qed.

  Definition Add x s s' := forall y, In y s' <-> E.eq x y \/ In y s.

  Lemma Add_Equal : forall x s s', Add x s s' <-> s' [=] add x s.
  Proof.
  unfold Add.
  split; intros.
  red; intros.
  rewrite H; clear H.
  fsetdec.
  fsetdec.
  Qed.

  Ltac expAdd := repeat rewrite Add_Equal.

  Section BasicProperties.

  Variable s s' s'' s1 s2 s3 : t.
  Variable x x' : elt.

  Lemma equal_refl : s[=]s.
  Proof. fsetdec. Qed.

  Lemma equal_sym : s[=]s' -> s'[=]s.
  Proof. fsetdec. Qed.

  Lemma equal_trans : s1[=]s2 -> s2[=]s3 -> s1[=]s3.
  Proof. fsetdec. Qed.

  Lemma subset_refl : s[<=]s.
  Proof. fsetdec. Qed.

  Lemma subset_trans : s1[<=]s2 -> s2[<=]s3 -> s1[<=]s3.
  Proof. fsetdec. Qed.

  Lemma subset_antisym : s[<=]s' -> s'[<=]s -> s[=]s'.
  Proof. fsetdec. Qed.

  Lemma subset_equal : s[=]s' -> s[<=]s'.
  Proof. fsetdec. Qed.

  Lemma subset_empty : empty[<=]s.
  Proof. fsetdec. Qed.

  Lemma subset_remove_3 : s1[<=]s2 -> remove x s1 [<=] s2.
  Proof. fsetdec. Qed.

  Lemma subset_diff : s1[<=]s3 -> diff s1 s2 [<=] s3.
  Proof. fsetdec. Qed.

  Lemma subset_add_3 : In x s2 -> s1[<=]s2 -> add x s1 [<=] s2.
  Proof. fsetdec. Qed.

  Lemma subset_add_2 : s1[<=]s2 -> s1[<=] add x s2.
  Proof. fsetdec. Qed.

  Lemma in_subset : In x s1 -> s1[<=]s2 -> In x s2.
  Proof. fsetdec. Qed.

  Lemma double_inclusion : s1[=]s2 <-> s1[<=]s2 /\ s2[<=]s1.
  Proof. intuition fsetdec. Qed.

  Lemma empty_is_empty_1 : Empty s -> s[=]empty.
  Proof. fsetdec. Qed.

  Lemma empty_is_empty_2 : s[=]empty -> Empty s.
  Proof. fsetdec. Qed.

  Lemma add_equal : In x s -> add x s [=] s.
  Proof. fsetdec. Qed.

  Lemma add_add : add x (add x' s) [=] add x' (add x s).
  Proof. fsetdec. Qed.

  Lemma remove_equal : ~ In x s -> remove x s [=] s.
  Proof. fsetdec. Qed.

  Lemma Equal_remove : s[=]s' -> remove x s [=] remove x s'.
  Proof. fsetdec. Qed.

  Lemma add_remove : In x s -> add x (remove x s) [=] s.
  Proof. fsetdec. Qed.

  Lemma remove_add : ~In x s -> remove x (add x s) [=] s.
  Proof. fsetdec. Qed.

  Lemma singleton_equal_add : singleton x [=] add x empty.
  Proof. fsetdec. Qed.

  Lemma remove_singleton_empty :
   In x s -> remove x s [=] empty -> singleton x [=] s.
  Proof. fsetdec. Qed.

  Lemma union_sym : union s s' [=] union s' s.
  Proof. fsetdec. Qed.

  Lemma union_subset_equal : s[<=]s' -> union s s' [=] s'.
  Proof. fsetdec. Qed.

  Lemma union_equal_1 : s[=]s' -> union s s'' [=] union s' s''.
  Proof. fsetdec. Qed.

  Lemma union_equal_2 : s'[=]s'' -> union s s' [=] union s s''.
  Proof. fsetdec. Qed.

  Lemma union_assoc : union (union s s') s'' [=] union s (union s' s'').
  Proof. fsetdec. Qed.

  Lemma add_union_singleton : add x s [=] union (singleton x) s.
  Proof. fsetdec. Qed.

  Lemma union_add : union (add x s) s' [=] add x (union s s').
  Proof. fsetdec. Qed.

  Lemma union_remove_add_1 :
   union (remove x s) (add x s') [=] union (add x s) (remove x s').
  Proof. fsetdec. Qed.

  Lemma union_remove_add_2 : In x s ->
   union (remove x s) (add x s') [=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_1 : s [<=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_2 : s' [<=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_3 : s[<=]s'' -> s'[<=]s'' -> union s s' [<=] s''.
  Proof. fsetdec. Qed.

  Lemma union_subset_4 : s[<=]s' -> union s s'' [<=] union s' s''.
  Proof. fsetdec. Qed.

  Lemma union_subset_5 : s[<=]s' -> union s'' s [<=] union s'' s'.
  Proof. fsetdec. Qed.

  Lemma empty_union_1 : Empty s -> union s s' [=] s'.
  Proof. fsetdec. Qed.

  Lemma empty_union_2 : Empty s -> union s' s [=] s'.
  Proof. fsetdec. Qed.

  Lemma not_in_union : ~In x s -> ~In x s' -> ~In x (union s s').
  Proof. fsetdec. Qed.

  Lemma inter_sym : inter s s' [=] inter s' s.
  Proof. fsetdec. Qed.

  Lemma inter_subset_equal : s[<=]s' -> inter s s' [=] s.
  Proof. fsetdec. Qed.

  Lemma inter_equal_1 : s[=]s' -> inter s s'' [=] inter s' s''.
  Proof. fsetdec. Qed.

  Lemma inter_equal_2 : s'[=]s'' -> inter s s' [=] inter s s''.
  Proof. fsetdec. Qed.

  Lemma inter_assoc : inter (inter s s') s'' [=] inter s (inter s' s'').
  Proof. fsetdec. Qed.

  Lemma union_inter_1 : inter (union s s') s'' [=] union (inter s s'') (inter s' s'').
  Proof. fsetdec. Qed.

  Lemma union_inter_2 : union (inter s s') s'' [=] inter (union s s'') (union s' s'').
  Proof. fsetdec. Qed.

  Lemma inter_add_1 : In x s' -> inter (add x s) s' [=] add x (inter s s').
  Proof. fsetdec. Qed.

  Lemma inter_add_2 : ~ In x s' -> inter (add x s) s' [=] inter s s'.
  Proof. fsetdec. Qed.

  Lemma empty_inter_1 : Empty s -> Empty (inter s s').
  Proof. fsetdec. Qed.

  Lemma empty_inter_2 : Empty s' -> Empty (inter s s').
  Proof. fsetdec. Qed.

  Lemma inter_subset_1 : inter s s' [<=] s.
  Proof. fsetdec. Qed.

  Lemma inter_subset_2 : inter s s' [<=] s'.
  Proof. fsetdec. Qed.

  Lemma inter_subset_3 :
   s''[<=]s -> s''[<=]s' -> s''[<=] inter s s'.
  Proof. fsetdec. Qed.

  Lemma empty_diff_1 : Empty s -> Empty (diff s s').
  Proof. fsetdec. Qed.

  Lemma empty_diff_2 : Empty s -> diff s' s [=] s'.
  Proof. fsetdec. Qed.

  Lemma diff_subset : diff s s' [<=] s.
  Proof. fsetdec. Qed.

  Lemma diff_subset_equal : s[<=]s' -> diff s s' [=] empty.
  Proof. fsetdec. Qed.

  Lemma remove_diff_singleton :
   remove x s [=] diff s (singleton x).
  Proof. fsetdec. Qed.

  Lemma diff_inter_empty : inter (diff s s') (inter s s') [=] empty.
  Proof. fsetdec. Qed.

  Lemma diff_inter_all : union (diff s s') (inter s s') [=] s.
  Proof. fsetdec. Qed.

  Lemma Add_add : Add x s (add x s).
  Proof. expAdd; fsetdec. Qed.

  Lemma Add_remove : In x s -> Add x (remove x s) s.
  Proof. expAdd; fsetdec. Qed.

  Lemma union_Add : Add x s s' -> Add x (union s s'') (union s' s'').
  Proof. expAdd; fsetdec. Qed.

  Lemma inter_Add :
   In x s'' -> Add x s s' -> Add x (inter s s'') (inter s' s'').
  Proof. expAdd; fsetdec. Qed.

  Lemma union_Equal :
   In x s'' -> Add x s s' -> union s s'' [=] union s' s''.
  Proof. expAdd; fsetdec. Qed.

  Lemma inter_Add_2 :
   ~In x s'' -> Add x s s' -> inter s s'' [=] inter s' s''.
  Proof. expAdd; fsetdec. Qed.

  End BasicProperties.

  Hint Immediate equal_sym add_remove remove_add union_sym inter_sym: set.
  Hint Resolve equal_refl equal_trans subset_refl subset_equal subset_antisym
    subset_trans subset_empty subset_remove_3 subset_diff subset_add_3
    subset_add_2 in_subset empty_is_empty_1 empty_is_empty_2 add_equal
    remove_equal singleton_equal_add union_subset_equal union_equal_1
    union_equal_2 union_assoc add_union_singleton union_add union_subset_1
    union_subset_2 union_subset_3 inter_subset_equal inter_equal_1 inter_equal_2
    inter_assoc union_inter_1 union_inter_2 inter_add_1 inter_add_2
    empty_inter_1 empty_inter_2 empty_union_1 empty_union_2 empty_diff_1
    empty_diff_2 union_Add inter_Add union_Equal inter_Add_2 not_in_union
    inter_subset_1 inter_subset_2 inter_subset_3 diff_subset diff_subset_equal
    remove_diff_singleton diff_inter_empty diff_inter_all Add_add Add_remove
    Equal_remove add_add : set.

  (** * Properties of elements *)

  Lemma elements_Empty : forall s, Empty s <-> elements s = nil.
  Proof.
  intros.
  unfold Empty.
  split; intros.
  assert (forall a, ~ List.In a (elements s)).
   red; intros.
   apply (H a).
   rewrite elements_iff.
   rewrite InA_alt; exists a; auto.
  destruct (elements s); auto.
  elim (H0 e); simpl; auto.
  red; intros.
  rewrite elements_iff in H0.
  rewrite InA_alt in H0; destruct H0.
  rewrite H in H0; destruct H0 as (_,H0); inversion H0.
  Qed.

  Lemma elements_empty : elements empty = nil.
  Proof.
  rewrite <-elements_Empty; auto with set.
  Qed.

  (** * Conversions between lists and sets *)

  Definition of_list (l : list elt) := List.fold_right add empty l.

  Definition to_list := elements.

  Lemma of_list_1 : forall l x, In x (of_list l) <-> InA E.eq x l.
  Proof.
  induction l; simpl; intro x.
  rewrite empty_iff, InA_nil. intuition.
  rewrite add_iff, InA_cons, IHl. intuition.
  Qed.

  Lemma of_list_2 : forall l, equivlistA E.eq (to_list (of_list l)) l.
  Proof.
  unfold to_list; red; intros.
  rewrite <- elements_iff; apply of_list_1.
  Qed.

  Lemma of_list_3 : forall s, of_list (to_list s) [=] s.
  Proof.
  unfold to_list; red; intros.
  rewrite of_list_1; symmetry; apply elements_iff.
  Qed.

  (** * Fold *)

  Section Fold.

  (** Alternative specification via [fold_right] *)

  Lemma fold_spec_right (s:t)(A:Type)(i:A)(f : elt -> A -> A) :
    fold f s i = List.fold_right f i (rev (elements s)).
  Proof.
   rewrite fold_1. symmetry. apply fold_left_rev_right.
  Qed.

  Notation NoDup := (NoDupA E.eq).
  Notation InA := (InA E.eq).

  (** ** Induction principles for fold (contributed by S. Lescuyer) *)

  (** In the following lemma, the step hypothesis is deliberately restricted
      to the precise set s we are considering. *)

  Theorem fold_rec :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     (forall s', Empty s' -> P s' i) ->
     (forall x a s' s'', In x s -> ~In x s' -> Add x s' s'' ->
       P s' a -> P s'' (f x a)) ->
     P s (fold f s i).
  Proof.
  intros A P f i s Pempty Pstep.
  rewrite fold_spec_right. set (l:=rev (elements s)).
  assert (Pstep' : forall x a s' s'', InA x l -> ~In x s' -> Add x s' s'' ->
           P s' a -> P s'' (f x a)).
   intros; eapply Pstep; eauto.
   rewrite elements_iff, <- InA_rev; auto with *.
  assert (Hdup : NoDup l) by
    (unfold l; eauto using elements_3w, NoDupA_rev with *).
  assert (Hsame : forall x, In x s <-> InA x l) by
    (unfold l; intros; rewrite elements_iff, InA_rev; intuition).
  clear Pstep; clearbody l; revert s Hsame; induction l.
  (* empty *)
  intros s Hsame; simpl.
  apply Pempty. intro x. rewrite Hsame, InA_nil; intuition.
  (* step *)
  intros s Hsame; simpl.
  apply Pstep' with (of_list l); auto.
   inversion_clear Hdup; rewrite of_list_1; auto.
   red. intros. rewrite Hsame, of_list_1, InA_cons; intuition.
  apply IHl.
   intros; eapply Pstep'; eauto.
   inversion_clear Hdup; auto.
   exact (of_list_1 l).
  Qed.

  (** Same, with [empty] and [add] instead of [Empty] and [Add]. In this
      case, [P] must be compatible with equality of sets *)

  Theorem fold_rec_bis :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     (forall s s' a, s[=]s' -> P s a -> P s' a) ->
     (P empty i) ->
     (forall x a s', In x s -> ~In x s' -> P s' a -> P (add x s') (f x a)) ->
     P s (fold f s i).
  Proof.
  intros A P f i s Pmorphism Pempty Pstep.
  apply fold_rec; intros.
  apply Pmorphism with empty; auto with set.
  rewrite Add_Equal in H1; auto with set.
  apply Pmorphism with (add x s'); auto with set.
  Qed.

  Lemma fold_rec_nodep :
    forall (A:Type)(P : A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     P i -> (forall x a, In x s -> P a -> P (f x a)) ->
     P (fold f s i).
  Proof.
  intros; apply fold_rec_bis with (P:=fun _ => P); auto.
  Qed.

  (** [fold_rec_weak] is a weaker principle than [fold_rec_bis] :
      the step hypothesis must here be applicable to any [x].
      At the same time, it looks more like an induction principle,
      and hence can be easier to use. *)

  Lemma fold_rec_weak :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A),
    (forall s s' a, s[=]s' -> P s a -> P s' a) ->
    P empty i ->
    (forall x a s, ~In x s -> P s a -> P (add x s) (f x a)) ->
    forall s, P s (fold f s i).
  Proof.
  intros; apply fold_rec_bis; auto.
  Qed.

  Lemma fold_rel :
    forall (A B:Type)(R : A -> B -> Type)
     (f : elt -> A -> A)(g : elt -> B -> B)(i : A)(j : B)(s : t),
     R i j ->
     (forall x a b, In x s -> R a b -> R (f x a) (g x b)) ->
     R (fold f s i) (fold g s j).
  Proof.
  intros A B R f g i j s Rempty Rstep.
  rewrite 2 fold_spec_right. set (l:=rev (elements s)).
  assert (Rstep' : forall x a b, InA x l -> R a b -> R (f x a) (g x b)) by
    (intros; apply Rstep; auto; rewrite elements_iff, <- InA_rev; auto with *).
  clearbody l; clear Rstep s.
  induction l; simpl; auto.
  Qed.

  (** From the induction principle on [fold], we can deduce some general
      induction principles on sets. *)

  Lemma set_induction :
   forall P : t -> Type,
   (forall s, Empty s -> P s) ->
   (forall s s', P s -> forall x, ~In x s -> Add x s s' -> P s') ->
   forall s, P s.
  Proof.
  intros. apply (@fold_rec _ (fun s _ => P s) (fun _ _ => tt) tt s); eauto.
  Qed.

  Lemma set_induction_bis :
   forall P : t -> Type,
   (forall s s', s [=] s' -> P s -> P s') ->
   P empty ->
   (forall x s, ~In x s -> P s -> P (add x s)) ->
   forall s, P s.
  Proof.
  intros.
  apply (@fold_rec_bis _ (fun s _ => P s) (fun _ _ => tt) tt s); eauto.
  Qed.

  (** [fold] can be used to reconstruct the same initial set. *)

  Lemma fold_identity : forall s, fold add s empty [=] s.
  Proof.
  intros.
  apply fold_rec with (P:=fun s acc => acc[=]s); auto with set.
  intros. rewrite H2; rewrite Add_Equal in H1; auto with set.
  Qed.

  (** ** Alternative (weaker) specifications for [fold] *)

  (** When [FSets] was first designed, the order in which Ocaml's [Set.fold]
      takes the set elements was unspecified. This specification reflects
      this fact:
  *)

  Lemma fold_0 :
      forall s (A : Type) (i : A) (f : elt -> A -> A),
      exists l : list elt,
        NoDup l /\
        (forall x : elt, In x s <-> InA x l) /\
        fold f s i = fold_right f i l.
  Proof.
  intros; exists (rev (elements s)); split.
  apply NoDupA_rev; auto with *.
  split; intros.
  rewrite elements_iff; do 2 rewrite InA_alt.
  split; destruct 1; generalize (In_rev (elements s) x0); exists x0; intuition.
  apply fold_spec_right.
  Qed.

  (** An alternate (and previous) specification for [fold] was based on
      the recursive structure of a set. It is now lemmas [fold_1] and
      [fold_2]. *)

  Lemma fold_1 :
   forall s (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   Empty s -> eqA (fold f s i) i.
  Proof.
  unfold Empty; intros; destruct (fold_0 s i f) as (l,(H1, (H2, H3))).
  rewrite H3; clear H3.
  generalize H H2; clear H H2; case l; simpl; intros.
  reflexivity.
  elim (H e).
  elim (H2 e); intuition.
  Qed.

  Lemma fold_2 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   compat_op E.eq eqA f ->
   transpose eqA f ->
   ~ In x s -> Add x s s' -> eqA (fold f s' i) (f x (fold f s i)).
  Proof.
  intros; destruct (fold_0 s i f) as (l,(Hl, (Hl1, Hl2)));
    destruct (fold_0 s' i f) as (l',(Hl', (Hl'1, Hl'2))).
  rewrite Hl2; rewrite Hl'2; clear Hl2 Hl'2.
  apply fold_right_add with (eqA:=E.eq)(eqB:=eqA); auto with *.
  rewrite <- Hl1; auto.
  intros a; rewrite InA_cons; rewrite <- Hl1; rewrite <- Hl'1;
   rewrite (H2 a); intuition.
  Qed.

  (** In fact, [fold] on empty sets is more than equivalent to
      the initial element, it is Leibniz-equal to it. *)

  Lemma fold_1b :
   forall s (A : Type)(i : A) (f : elt -> A -> A),
   Empty s -> (fold f s i) = i.
  Proof.
  intros.
  rewrite M.fold_1.
  rewrite elements_Empty in H; rewrite H; simpl; auto.
  Qed.

  Section Fold_More.

  Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
  Variables (f:elt->A->A)(Comp:compat_op E.eq eqA f)(Ass:transpose eqA f).

  Lemma fold_commutes : forall i s x,
   eqA (fold f s (f x i)) (f x (fold f s i)).
  Proof.
  intros.
  apply fold_rel with (R:=fun u v => eqA u (f x v)); intros.
  reflexivity.
  transitivity (f x0 (f x b)); auto. apply Comp; auto with *.
  Qed.

  (** ** Fold is a morphism *)

  Lemma fold_init : forall i i' s, eqA i i' ->
   eqA (fold f s i) (fold f s i').
  Proof.
  intros. apply fold_rel with (R:=eqA); auto.
   intros; apply Comp; auto with *.
  Qed.

  Lemma fold_equal :
   forall i s s', s[=]s' -> eqA (fold f s i) (fold f s' i).
  Proof.
  intros i s; pattern s; apply set_induction; clear s; intros.
  transitivity i.
  apply fold_1; auto.
  symmetry; apply fold_1; auto.
  rewrite <- H0; auto.
  transitivity (f x (fold f s i)).
  apply fold_2 with (eqA := eqA); auto.
  symmetry; apply fold_2 with (eqA := eqA); auto.
  unfold Add in *; intros.
  rewrite <- H2; auto.
  Qed.

  (** ** Fold and other set operators *)

  Lemma fold_empty : forall i, fold f empty i = i.
  Proof.
  intros i; apply fold_1b; auto with set.
  Qed.

  Lemma fold_add : forall i s x, ~In x s ->
   eqA (fold f (add x s) i) (f x (fold f s i)).
  Proof.
  intros; apply fold_2 with (eqA := eqA); auto with set.
  Qed.

  Lemma add_fold : forall i s x, In x s ->
   eqA (fold f (add x s) i) (fold f s i).
  Proof.
  intros; apply fold_equal; auto with set.
  Qed.

  Lemma remove_fold_1: forall i s x, In x s ->
   eqA (f x (fold f (remove x s) i)) (fold f s i).
  Proof.
  intros.
  symmetry.
  apply fold_2 with (eqA:=eqA); auto with set.
  Qed.

  Lemma remove_fold_2: forall i s x, ~In x s ->
   eqA (fold f (remove x s) i) (fold f s i).
  Proof.
  intros.
  apply fold_equal; auto with set.
  Qed.

  Lemma fold_union_inter : forall i s s',
   eqA (fold f (union s s') (fold f (inter s s') i))
       (fold f s (fold f s' i)).
  Proof.
  intros; pattern s; apply set_induction; clear s; intros.
  transitivity (fold f s' (fold f (inter s s') i)).
  apply fold_equal; auto with set.
  transitivity (fold f s' i).
  apply fold_init; auto.
  apply fold_1; auto with set.
  symmetry; apply fold_1; auto.
  rename s'0 into s''.
  destruct (In_dec x s').
  (* In x s' *)
  transitivity (fold f (union s'' s') (f x (fold f (inter s s') i))); auto with set.
  apply fold_init; auto.
  apply fold_2 with (eqA:=eqA); auto with set.
  rewrite inter_iff; intuition.
  transitivity (f x (fold f s (fold f s' i))).
  transitivity (fold f (union s s') (f x (fold f (inter s s') i))).
  apply fold_equal; auto.
  apply equal_sym; apply union_Equal with x; auto with set.
  transitivity (f x (fold f (union s s') (fold f (inter s s') i))).
  apply fold_commutes; auto.
  apply Comp; auto.
  symmetry; apply fold_2 with (eqA:=eqA); auto.
  (* ~(In x s') *)
  transitivity (f x (fold f (union s s') (fold f (inter s'' s') i))).
  apply fold_2 with (eqA:=eqA); auto with set.
  transitivity (f x (fold f (union s s') (fold f (inter s s') i))).
  apply Comp;auto.
  apply fold_init;auto.
  apply fold_equal;auto.
  apply equal_sym; apply inter_Add_2 with x; auto with set.
  transitivity (f x (fold f s (fold f s' i))).
  apply Comp; auto.
  symmetry; apply fold_2 with (eqA:=eqA); auto.
  Qed.

  Lemma fold_diff_inter : forall i s s',
   eqA (fold f (diff s s') (fold f (inter s s') i)) (fold f s i).
  Proof.
  intros.
  transitivity (fold f (union (diff s s') (inter s s'))
               (fold f (inter (diff s s') (inter s s')) i)).
  symmetry; apply fold_union_inter; auto.
  transitivity (fold f s (fold f (inter (diff s s') (inter s s')) i)).
  apply fold_equal; auto with set.
  apply fold_init; auto.
  apply fold_1; auto with set.
  Qed.

  Lemma fold_union: forall i s s',
   (forall x, ~(In x s/\In x s')) ->
   eqA (fold f (union s s') i) (fold f s (fold f s' i)).
  Proof.
  intros.
  transitivity (fold f (union s s') (fold f (inter s s') i)).
  apply fold_init; auto.
  symmetry; apply fold_1; auto with set.
  unfold Empty; intro a; generalize (H a); set_iff; tauto.
  apply fold_union_inter; auto.
  Qed.

  End Fold_More.

  Lemma fold_plus :
   forall s p, fold (fun _ => S) s p = fold (fun _ => S) s 0 + p.
  Proof.
  intros. apply fold_rel with (R:=fun u v => u = v + p); simpl; auto.
  Qed.

  End Fold.

  (** * Cardinal *)

  (** ** Characterization of cardinal in terms of fold *)

  Lemma cardinal_fold : forall s, cardinal s = fold (fun _ => S) s 0.
  Proof.
  intros; rewrite cardinal_1; rewrite M.fold_1.
  symmetry; apply fold_left_length; auto.
  Qed.

  (** ** Old specifications for [cardinal]. *)

  Lemma cardinal_0 :
     forall s, exists l : list elt,
        NoDupA E.eq l /\
        (forall x : elt, In x s <-> InA E.eq x l) /\
        cardinal s = length l.
  Proof.
  intros; exists (elements s); intuition; apply cardinal_1.
  Qed.

  Lemma cardinal_1 : forall s, Empty s -> cardinal s = 0.
  Proof.
  intros; rewrite cardinal_fold; apply fold_1; auto.
  Qed.

  Lemma cardinal_2 :
    forall s s' x, ~ In x s -> Add x s s' -> cardinal s' = S (cardinal s).
  Proof.
  intros; do 2 rewrite cardinal_fold.
  change S with ((fun _ => S) x).
  apply fold_2; auto.
  Qed.

  (** ** Cardinal and (non-)emptiness *)

  Lemma cardinal_Empty : forall s, Empty s <-> cardinal s = 0.
  Proof.
  intros.
  rewrite elements_Empty, M.cardinal_1.
  destruct (elements s); intuition; discriminate.
  Qed.

  Lemma cardinal_inv_1 : forall s, cardinal s = 0 -> Empty s.
  Proof.
  intros; rewrite cardinal_Empty; auto.
  Qed.
  Hint Resolve cardinal_inv_1.

  Lemma cardinal_inv_2 :
   forall s n, cardinal s = S n -> { x : elt | In x s }.
  Proof.
  intros; rewrite M.cardinal_1 in H.
  generalize (elements_2 (s:=s)).
  destruct (elements s); try discriminate.
  exists e; auto.
  Qed.

  Lemma cardinal_inv_2b :
   forall s, cardinal s <> 0 -> { x : elt | In x s }.
  Proof.
  intro; generalize (@cardinal_inv_2 s); destruct cardinal;
   [intuition|eauto].
  Qed.

  (** ** Cardinal is a morphism *)

  Lemma Equal_cardinal : forall s s', s[=]s' -> cardinal s = cardinal s'.
  Proof.
  symmetry.
  remember (cardinal s) as n; symmetry in Heqn; revert s s' Heqn H.
  induction n; intros.
  apply cardinal_1; rewrite <- H; auto.
  destruct (cardinal_inv_2 Heqn) as (x,H2).
  revert Heqn.
  rewrite (cardinal_2 (s:=remove x s) (s':=s) (x:=x)); auto with set.
  rewrite (cardinal_2 (s:=remove x s') (s':=s') (x:=x)); eauto with set.
  Qed.

  Add Morphism cardinal : cardinal_m.
  Proof.
  exact Equal_cardinal.
  Qed.

  Hint Resolve Add_add Add_remove Equal_remove cardinal_inv_1 Equal_cardinal.

  (** ** Cardinal and set operators *)

  Lemma empty_cardinal : cardinal empty = 0.
  Proof.
  rewrite cardinal_fold; apply fold_1; auto with set.
  Qed.

  Hint Immediate empty_cardinal cardinal_1 : set.

  Lemma singleton_cardinal : forall x, cardinal (singleton x) = 1.
  Proof.
  intros.
  rewrite (singleton_equal_add x).
  replace 0 with (cardinal empty); auto with set.
  apply cardinal_2 with x; auto with set.
  Qed.

  Hint Resolve singleton_cardinal: set.

  Lemma diff_inter_cardinal :
   forall s s', cardinal (diff s s') + cardinal (inter s s') = cardinal s .
  Proof.
  intros; do 3 rewrite cardinal_fold.
  rewrite <- fold_plus.
  apply fold_diff_inter with (eqA:=@Logic.eq nat); auto.
  Qed.

  Lemma union_cardinal:
   forall s s', (forall x, ~(In x s/\In x s')) ->
   cardinal (union s s')=cardinal s+cardinal s'.
  Proof.
  intros; do 3 rewrite cardinal_fold.
  rewrite <- fold_plus.
  apply fold_union; auto.
  Qed.

  Lemma subset_cardinal :
   forall s s', s[<=]s' -> cardinal s <= cardinal s' .
  Proof.
  intros.
  rewrite <- (diff_inter_cardinal s' s).
  rewrite (inter_sym s' s).
  rewrite (inter_subset_equal H); auto with arith.
  Qed.

  Lemma subset_cardinal_lt :
   forall s s' x, s[<=]s' -> In x s' -> ~In x s -> cardinal s < cardinal s'.
  Proof.
  intros.
  rewrite <- (diff_inter_cardinal s' s).
  rewrite (inter_sym s' s).
  rewrite (inter_subset_equal H).
  generalize (@cardinal_inv_1 (diff s' s)).
  destruct (cardinal (diff s' s)).
  intro H2; destruct (H2 Logic.eq_refl x).
  set_iff; auto.
  intros _.
  change (0 + cardinal s < S n + cardinal s).
  apply Plus.plus_lt_le_compat; auto with arith.
  Qed.

  Theorem union_inter_cardinal :
   forall s s', cardinal (union s s') + cardinal (inter s s')  = cardinal s  + cardinal s' .
  Proof.
  intros.
  do 4 rewrite cardinal_fold.
  do 2 rewrite <- fold_plus.
  apply fold_union_inter with (eqA:=@Logic.eq nat); auto.
  Qed.

  Lemma union_cardinal_inter :
   forall s s', cardinal (union s s') = cardinal s + cardinal s' - cardinal (inter s s').
  Proof.
  intros.
  rewrite <- union_inter_cardinal.
  rewrite Plus.plus_comm.
  auto with arith.
  Qed.

  Lemma union_cardinal_le :
   forall s s', cardinal (union s s') <= cardinal s  + cardinal s'.
  Proof.
   intros; generalize (union_inter_cardinal s s').
   intros; rewrite <- H; auto with arith.
  Qed.

  Lemma add_cardinal_1 :
   forall s x, In x s -> cardinal (add x s) = cardinal s.
  Proof.
  auto with set.
  Qed.

  Lemma add_cardinal_2 :
   forall s x, ~In x s -> cardinal (add x s) = S (cardinal s).
  Proof.
  intros.
  do 2 rewrite cardinal_fold.
  change S with ((fun _ => S) x);
   apply fold_add with (eqA:=@Logic.eq nat); auto.
  Qed.

  Lemma remove_cardinal_1 :
   forall s x, In x s -> S (cardinal (remove x s)) = cardinal s.
  Proof.
  intros.
  do 2 rewrite cardinal_fold.
  change S with ((fun _ =>S) x).
  apply remove_fold_1 with (eqA:=@Logic.eq nat); auto.
  Qed.

  Lemma remove_cardinal_2 :
   forall s x, ~In x s -> cardinal (remove x s) = cardinal s.
  Proof.
  auto with set.
  Qed.

  Hint Resolve subset_cardinal union_cardinal add_cardinal_1 add_cardinal_2.

End WProperties_fun.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Properties] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WProperties]. *)

Module WProperties (M:WS) := WProperties_fun M.E M.
Module Properties := WProperties.


(** Now comes some properties specific to the element ordering,
    invalid for Weak Sets. *)

Module OrdProperties (M:S).
  Module ME:=OrderedTypeFacts(M.E).
  Module Import P := Properties M.
  Import FM.
  Import M.E.
  Import M.

  (** First, a specialized version of SortA_equivlistA_eqlistA: *)
  Lemma sort_equivlistA_eqlistA : forall l l' : list elt,
   sort E.lt l -> sort E.lt l' -> equivlistA E.eq l l' -> eqlistA E.eq l l'.
  Proof.
  apply SortA_equivlistA_eqlistA; eauto with *.
  Qed.

  Definition gtb x y := match E.compare x y with GT _ => true | _ => false end.
  Definition leb x := fun y => negb (gtb x y).

  Definition elements_lt x s := List.filter (gtb x) (elements s).
  Definition elements_ge x s := List.filter (leb x) (elements s).

  Lemma gtb_1 : forall x y, gtb x y = true <-> E.lt y x.
  Proof.
   intros; unfold gtb; destruct (E.compare x y); intuition; try discriminate; ME.order.
  Qed.

  Lemma leb_1 : forall x y, leb x y = true <-> ~E.lt y x.
  Proof.
   intros; unfold leb, gtb; destruct (E.compare x y); intuition; try discriminate; ME.order.
  Qed.

  Lemma gtb_compat : forall x, Proper (E.eq==>Logic.eq) (gtb x).
  Proof.
   red; intros x a b H.
   generalize (gtb_1 x a)(gtb_1 x b); destruct (gtb x a); destruct (gtb x b); auto.
   intros.
   symmetry; rewrite H1.
   apply ME.eq_lt with a; auto.
   rewrite <- H0; auto.
   intros.
   rewrite H0.
   apply ME.eq_lt with b; auto.
   rewrite <- H1; auto.
  Qed.

  Lemma leb_compat : forall x, Proper (E.eq==>Logic.eq) (leb x).
  Proof.
   red; intros x a b H; unfold leb.
   f_equal; apply gtb_compat; auto.
  Qed.
  Hint Resolve gtb_compat leb_compat.

  Lemma elements_split : forall x s,
   elements s = elements_lt x s ++ elements_ge x s.
  Proof.
  unfold elements_lt, elements_ge, leb; intros.
  eapply (@filter_split _ E.eq _ E.lt); auto with *.
  intros.
  rewrite gtb_1 in H.
  assert (~E.lt y x).
   unfold gtb in *; destruct (E.compare x y); intuition;
   try discriminate; ME.order.
  ME.order.
  Qed.

  Lemma elements_Add : forall s s' x, ~In x s -> Add x s s' ->
    eqlistA E.eq (elements s') (elements_lt x s ++ x :: elements_ge x s).
  Proof.
  intros; unfold elements_ge, elements_lt.
  apply sort_equivlistA_eqlistA; auto with set.
  apply (@SortA_app _ E.eq); auto with *.
  apply (@filter_sort _ E.eq); auto with *.
  constructor; auto.
  apply (@filter_sort _ E.eq); auto with *.
  rewrite ME.Inf_alt by (apply (@filter_sort _ E.eq); eauto with *).
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite leb_1 in H2.
  rewrite <- elements_iff in H1.
  assert (~E.eq x y).
   contradict H; rewrite H; auto.
  ME.order.
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite gtb_1 in H3.
  inversion_clear H2.
  ME.order.
  rewrite filter_InA in H4; auto with *; destruct H4.
  rewrite leb_1 in H4.
  ME.order.
  red; intros a.
  rewrite InA_app_iff, InA_cons, !filter_InA, <-elements_iff,
   leb_1, gtb_1, (H0 a) by auto with *.
  intuition.
  destruct (E.compare a x); intuition.
  fold (~E.lt a x); auto with *.
  Qed.

  Definition Above x s := forall y, In y s -> E.lt y x.
  Definition Below x s := forall y, In y s -> E.lt x y.

  Lemma elements_Add_Above : forall s s' x,
   Above x s -> Add x s s' ->
     eqlistA E.eq (elements s') (elements s ++ x::nil).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with *.
  apply (@SortA_app _ E.eq); auto with *.
  intros.
  inversion_clear H2.
  rewrite <- elements_iff in H1.
  apply ME.lt_eq with x; auto.
  inversion H3.
  red; intros a.
  rewrite InA_app_iff, InA_cons, InA_nil by auto with *.
  do 2 rewrite <- elements_iff; rewrite (H0 a); intuition.
  Qed.

  Lemma elements_Add_Below : forall s s' x,
   Below x s -> Add x s s' ->
     eqlistA E.eq (elements s') (x::elements s).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with *.
  change (sort E.lt ((x::nil) ++ elements s)).
  apply (@SortA_app _ E.eq); auto with *.
  intros.
  inversion_clear H1.
  rewrite <- elements_iff in H2.
  apply ME.eq_lt with x; auto.
  inversion H3.
  red; intros a.
  rewrite InA_cons.
  do 2 rewrite <- elements_iff; rewrite (H0 a); intuition.
  Qed.

  (** Two other induction principles on sets: we can be more restrictive
      on the element we add at each step.  *)

  Lemma set_induction_max :
   forall P : t -> Type,
   (forall s : t, Empty s -> P s) ->
   (forall s s', P s -> forall x, Above x s -> Add x s s' -> P s') ->
   forall s : t, P s.
  Proof.
  intros; remember (cardinal s) as n; revert s Heqn; induction n; intros; auto.
  case_eq (max_elt s); intros.
  apply X0 with (remove e s) e; auto with set.
  apply IHn.
  assert (S n = S (cardinal (remove e s))).
   rewrite Heqn; apply cardinal_2 with e; auto with set.
  inversion H0; auto.
  red; intros.
  rewrite remove_iff in H0; destruct H0.
  generalize (@max_elt_2 s e y H H0); ME.order.

  assert (H0:=max_elt_3 H).
  rewrite cardinal_Empty in H0; rewrite H0 in Heqn; inversion Heqn.
  Qed.

  Lemma set_induction_min :
   forall P : t -> Type,
   (forall s : t, Empty s -> P s) ->
   (forall s s', P s -> forall x, Below x s -> Add x s s' -> P s') ->
   forall s : t, P s.
  Proof.
  intros; remember (cardinal s) as n; revert s Heqn; induction n; intros; auto.
  case_eq (min_elt s); intros.
  apply X0 with (remove e s) e; auto with set.
  apply IHn.
  assert (S n = S (cardinal (remove e s))).
   rewrite Heqn; apply cardinal_2 with e; auto with set.
  inversion H0; auto.
  red; intros.
  rewrite remove_iff in H0; destruct H0.
  generalize (@min_elt_2 s e y H H0); ME.order.

  assert (H0:=min_elt_3 H).
  rewrite cardinal_Empty in H0; auto; rewrite H0 in Heqn; inversion Heqn.
  Qed.

  (** More properties of [fold] : behavior with respect to Above/Below *)

  Lemma fold_3 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   compat_op E.eq eqA f ->
   Above x s -> Add x s s' -> eqA (fold f s' i) (f x (fold f s i)).
  Proof.
  intros.
  rewrite 2 fold_spec_right.
  change (f x (fold_right f i (rev (elements s)))) with
    (fold_right f i (rev (x::nil)++rev (elements s))).
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto.
  rewrite <- distr_rev.
  apply eqlistA_rev.
  apply elements_Add_Above; auto.
  Qed.

  Lemma fold_4 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   compat_op E.eq eqA f ->
   Below x s -> Add x s s' -> eqA (fold f s' i) (fold f s (f x i)).
  Proof.
  intros.
  rewrite 2 M.fold_1.
  set (g:=fun (a : A) (e : elt) => f e a).
  change (eqA (fold_left g (elements s') i) (fold_left g (x::elements s) i)).
  unfold g.
  rewrite <- 2 fold_left_rev_right.
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto.
  apply eqlistA_rev.
  apply elements_Add_Below; auto.
  Qed.

  (** The following results have already been proved earlier,
    but we can now prove them with one hypothesis less:
    no need for [(transpose eqA f)]. *)

  Section FoldOpt.
  Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
  Variables (f:elt->A->A)(Comp:compat_op E.eq eqA f).

  Lemma fold_equal :
   forall i s s', s[=]s' -> eqA (fold f s i) (fold f s' i).
  Proof.
  intros. rewrite 2 fold_spec_right.
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto.
  apply eqlistA_rev.
  apply sort_equivlistA_eqlistA; auto with set.
  red; intro a; do 2 rewrite <- elements_iff; auto.
  Qed.

  Lemma add_fold : forall i s x, In x s ->
   eqA (fold f (add x s) i) (fold f s i).
  Proof.
  intros; apply fold_equal; auto with set.
  Qed.

  Lemma remove_fold_2: forall i s x, ~In x s ->
   eqA (fold f (remove x s) i) (fold f s i).
  Proof.
  intros.
  apply fold_equal; auto with set.
  Qed.

  End FoldOpt.

  (** An alternative version of [choose_3] *)

  Lemma choose_equal : forall s s', Equal s s' ->
    match choose s, choose s' with
      | Some x, Some x' => E.eq x x'
      | None, None => True
      | _, _ => False
     end.
  Proof.
  intros s s' H;
  generalize (@choose_1 s)(@choose_2 s)
             (@choose_1 s')(@choose_2 s')(@choose_3 s s');
  destruct (choose s); destruct (choose s'); simpl; intuition.
  apply H5 with e; rewrite <-H; auto.
  apply H5 with e; rewrite H; auto.
  Qed.

End OrdProperties.


==> anc/HoTT/coq-HoTT/theories/FSets/FSetToFiniteSet.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library : conversion to old [Finite_sets] *)

Require Import Ensembles Finite_sets.
Require Import FSetInterface FSetProperties OrderedTypeEx DecidableTypeEx.

(** * Going from [FSets] with usual Leibniz equality
    to the good old [Ensembles] and [Finite_sets] theory. *)

Module WS_to_Finite_set (U:UsualDecidableType)(M: WSfun U).
 Module MP:= WProperties_fun U M.
 Import M MP FM Ensembles Finite_sets.

 Definition mkEns : M.t -> Ensemble M.elt :=
   fun s x => M.In x s.

 Notation " !! " := mkEns.

 Lemma In_In : forall s x, M.In x s <-> In _ (!!s) x.
 Proof.
 unfold In; compute; auto with extcore.
 Qed.

 Lemma Subset_Included : forall s s',  s[<=]s'  <-> Included _ (!!s) (!!s').
 Proof.
 unfold Subset, Included, In, mkEns; intuition.
 Qed.

 Notation " a === b " := (Same_set M.elt a b) (at level 70, no associativity).

 Lemma Equal_Same_set : forall s s', s[=]s' <-> !!s === !!s'.
 Proof.
 intros.
 rewrite double_inclusion.
 unfold Subset, Included, Same_set, In, mkEns; intuition.
 Qed.

 Lemma empty_Empty_Set : !!M.empty === Empty_set _.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1.
 Qed.

 Lemma Empty_Empty_set : forall s, Empty s -> !!s === Empty_set _.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intros.
 destruct(H x H0).
 inversion H0.
 Qed.

 Lemma singleton_Singleton : forall x, !!(M.singleton x) === Singleton _ x .
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; try constructor; auto.
 Qed.

 Lemma union_Union : forall s s', !!(union s s') === Union _ (!!s) (!!s').
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; [ constructor 1 | constructor 2 | | ]; auto.
 Qed.

 Lemma inter_Intersection : forall s s', !!(inter s s') === Intersection _ (!!s) (!!s').
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; try constructor; auto.
 Qed.

 Lemma add_Add : forall x s, !!(add x s) === Add _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; auto with sets.
 inversion H0.
 constructor 2; constructor.
 constructor 1; auto.
 Qed.

 Lemma Add_Add : forall x s s', MP.Add x s s' -> !!s' === Add _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intros.
 red in H; rewrite H in H0.
 destruct H0.
 inversion H0.
 constructor 2; constructor.
 constructor 1; auto.
 red in H; rewrite H.
 inversion H0; auto.
 inversion H1; auto.
 Qed.

 Lemma remove_Subtract : forall x s, !!(remove x s) === Subtract _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; auto with sets.
 split; auto.
 contradict H1.
 inversion H1; auto.
 Qed.

 Lemma mkEns_Finite : forall s, Finite _ (!!s).
 Proof.
 intro s; pattern s; apply set_induction; clear s; intros.
 intros; replace (!!s) with (Empty_set elt); auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Empty_Empty_set; auto.
 replace (!!s') with (Add _ (!!s) x).
 constructor 2; auto.
 symmetry; apply Extensionality_Ensembles.
 apply Add_Add; auto.
 Qed.

 Lemma mkEns_cardinal : forall s, cardinal _ (!!s) (M.cardinal s).
 Proof.
 intro s; pattern s; apply set_induction; clear s; intros.
 intros; replace (!!s) with (Empty_set elt); auto with sets.
 rewrite cardinal_1; auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Empty_Empty_set; auto.
 replace (!!s') with (Add _ (!!s) x).
 rewrite (cardinal_2 H0 H1); auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Add_Add; auto.
 Qed.

 (** we can even build a function from Finite Ensemble to FSet
     ... at least in Prop. *)

 Lemma Ens_to_FSet : forall e : Ensemble M.elt, Finite _ e ->
   exists s:M.t, !!s === e.
 Proof.
 induction 1.
 exists M.empty.
 apply empty_Empty_Set.
 destruct IHFinite as (s,Hs).
 exists (M.add x s).
 apply Extensionality_Ensembles in Hs.
 rewrite <- Hs.
 apply add_Add.
 Qed.

End WS_to_Finite_set.


Module S_to_Finite_set (U:UsualOrderedType)(M: Sfun U) :=
  WS_to_Finite_set U M.




==> anc/HoTT/coq-HoTT/theories/FSets/FSetWeakList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This file proposes an implementation of the non-dependant
    interface [FSetInterface.WS] using lists without redundancy. *)

Require Import FSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.

(** This is just a compatibility layer, the real implementation
    is now in [MSetWeakList] *)

Require Equalities FSetCompat MSetWeakList.

Module Make (X: DecidableType) <: WS with Module E := X.
 Module E := X.
 Module X' := Equalities.Update_DT X.
 Module MSet := MSetWeakList.Make X'.
 Include FSetCompat.Backport_WSets X MSet.
End Make.


==> anc/HoTT/coq-HoTT/theories/FSets/FSets.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export OrderedType.
Require Export OrderedTypeEx.
Require Export OrderedTypeAlt.
Require Export DecidableType.
Require Export DecidableTypeEx.
Require Export FSetInterface.
Require Export FSetBridge.
Require Export FSetFacts.
Require Export FSetDecide.
Require Export FSetProperties.
Require Export FSetEqProperties.
Require Export FSetWeakList.
Require Export FSetList.
Require Export FSetPositive.
Require Export FSetAVL.

==> anc/HoTT/coq-HoTT/theories/FSets/vo.itarget <==
FMapAVL.vo
FMapFacts.vo
FMapFullAVL.vo
FMapInterface.vo
FMapList.vo
FMapPositive.vo
FMaps.vo
FMapWeakList.vo
FSetCompat.vo
FSetAVL.vo
FSetPositive.vo
FSetBridge.vo
FSetDecide.vo
FSetEqProperties.vo
FSetFacts.vo
FSetInterface.vo
FSetList.vo
FSetProperties.vo
FSets.vo
FSetToFiniteSet.vo
FSetWeakList.vo


==> anc/HoTT/coq-HoTT/theories/Init/Datatypes.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Set Implicit Arguments.

Require Import Notations.
Require Import Logic.
Declare ML Module "nat_syntax_plugin".

(********************************************************************)
(** * Datatypes with zero and one element *)

(** [Empty_set] is a datatype with no inhabitant *)

Inductive Empty_set : Set :=.

(** [unit] is a singleton datatype with sole inhabitant [tt] *)

Inductive unit : Set :=
    tt : unit.


(********************************************************************)
(** * The boolean datatype *)

(** [bool] is the datatype of the boolean values [true] and [false] *)

Inductive bool : Set :=
  | true : bool
  | false : bool.

Add Printing If bool.

Delimit Scope bool_scope with bool.

Bind Scope bool_scope with bool.

(** Basic boolean operators *)

Definition andb (b1 b2:bool) : bool := if b1 then b2 else false.

Definition orb (b1 b2:bool) : bool := if b1 then true else b2.

Definition implb (b1 b2:bool) : bool := if b1 then b2 else true.

Definition xorb (b1 b2:bool) : bool :=
  match b1, b2 with
    | true, true => false
    | true, false => true
    | false, true => true
    | false, false => false
  end.

Definition negb (b:bool) := if b then false else true.

Infix "||" := orb : bool_scope.
Infix "&&" := andb : bool_scope.

(** Basic properties of [andb] *)

Lemma andb_prop : forall a b:bool, andb a b = true -> a = true /\ b = true.
Proof.
  destruct a; destruct b; intros; split; try (reflexivity || discriminate).
Qed.
Hint Resolve andb_prop: bool.

Lemma andb_true_intro :
  forall b1 b2:bool, b1 = true /\ b2 = true -> andb b1 b2 = true.
Proof.
  destruct b1; destruct b2; simpl; intros [? ?]; assumption.
Qed.
Hint Resolve andb_true_intro: bool.

(** Interpretation of booleans as propositions *)

Inductive eq_true : bool -> Prop := is_eq_true : eq_true true.

Hint Constructors eq_true : eq_true.

(** Another way of interpreting booleans as propositions *)

Definition is_true b := b = true.

(** [is_true] can be activated as a coercion by
   (Local) Coercion is_true : bool >-> Prop.
*)

(** Additional rewriting lemmas about [eq_true] *)

Lemma eq_true_ind_r :
  forall (P : bool -> Prop) (b : bool), P b -> eq_true b -> P true.
Proof.
  intros P b H H0; destruct H0 in H; assumption.
Defined.

Lemma eq_true_rec_r :
  forall (P : bool -> Set) (b : bool), P b -> eq_true b -> P true.
Proof.
  intros P b H H0; destruct H0 in H; assumption.
Defined.

Lemma eq_true_rect_r :
  forall (P : bool -> Type) (b : bool), P b -> eq_true b -> P true.
Proof.
  intros P b H H0; destruct H0 in H; assumption.
Defined.

(** The [BoolSpec] inductive will be used to relate a [boolean] value
    and two propositions corresponding respectively to the [true]
    case and the [false] case.
    Interest: [BoolSpec] behave nicely with [case] and [destruct].
    See also [Bool.reflect] when [Q = ~P].
*)

Inductive BoolSpec (P Q : Prop) : bool -> Prop :=
  | BoolSpecT : P -> BoolSpec P Q true
  | BoolSpecF : Q -> BoolSpec P Q false.
Hint Constructors BoolSpec.


(********************************************************************)
(** * Peano natural numbers *)

(** [nat] is the datatype of natural numbers built from [O] and successor [S];
    note that the constructor name is the letter O.
    Numbers in [nat] can be denoted using a decimal notation;
    e.g. [3%nat] abbreviates [S (S (S O))] *)

Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.

Delimit Scope nat_scope with nat.
Bind Scope nat_scope with nat.
Arguments S _%nat.


(********************************************************************)
(** * Container datatypes *)

(** [option A] is the extension of [A] with an extra element [None] *)

Inductive option (A:Type) : Type :=
  | Some : A -> option A
  | None : option A.

Arguments None [A].

Definition option_map (A B:Type) (f:A->B) o :=
  match o with
    | Some a => Some (f a)
    | None => None
  end.

(** [sum A B], written [A + B], is the disjoint sum of [A] and [B] *)

Polymorphic Inductive sum (A B:Type) : Type :=
  | inl : A -> sum A B
  | inr : B -> sum A B.

Notation "x + y" := (sum x y) : type_scope.

Arguments inl {A B} _ , [A] B _.
Arguments inr {A B} _ , A [B] _.

(** [prod A B], written [A * B], is the product of [A] and [B];
    the pair [pair A B a b] of [a] and [b] is abbreviated [(a,b)] *)

Polymorphic Inductive prod (A B:Type) : Type :=
  pair : A -> B -> prod A B.

Add Printing Let prod.

Notation "x * y" := (prod x y) : type_scope.
Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) : core_scope.

Arguments pair {A B} _ _.

Set Universe Polymorphism.

Section projections.
  Context {A : Type} {B : Type}.

  Definition fst (p:A * B) := match p with
				| (x, y) => x
                              end.
  Definition snd (p:A * B) := match p with
				| (x, y) => y
                              end.
End projections.
Unset Universe Polymorphism.

Hint Resolve pair inl inr: core.

Lemma surjective_pairing :
  forall (A B:Type) (p:A * B), p = pair (fst p) (snd p).
Proof.
  destruct p; reflexivity.
Qed.

Lemma injective_projections :
  forall (A B:Type) (p1 p2:A * B),
    fst p1 = fst p2 -> snd p1 = snd p2 -> p1 = p2.
Proof.
  destruct p1; destruct p2; simpl; intros Hfst Hsnd.
  rewrite Hfst; rewrite Hsnd; reflexivity.
Qed.

Definition prod_uncurry (A B C:Type) (f:prod A B -> C)
  (x:A) (y:B) : C := f (pair x y).

Definition prod_curry (A B C:Type) (f:A -> B -> C)
  (p:prod A B) : C := match p with
                       | pair x y => f x y
                       end.

(** Polymorphic lists and some operations *)

Polymorphic Inductive list (A : Type) : Type :=
 | nil : list A
 | cons : A -> list A -> list A.

Arguments nil [A].
Infix "::" := cons (at level 60, right associativity) : list_scope.
Delimit Scope list_scope with list.
Bind Scope list_scope with list.

Local Open Scope list_scope.

Polymorphic Definition length (A : Type) : list A -> nat :=
  fix length l :=
  match l with
   | nil => O
   | _ :: l' => S (length l')
  end.

(** Concatenation of two lists *)

Polymorphic Definition app (A : Type) : list A -> list A -> list A :=
  fix app l m :=
  match l with
   | nil => m
   | a :: l1 => a :: app l1 m
  end.


Infix "++" := app (right associativity, at level 60) : list_scope.


(********************************************************************)
(** * The comparison datatype *)

Inductive comparison : Set :=
  | Eq : comparison
  | Lt : comparison
  | Gt : comparison.

Definition CompOpp (r:comparison) :=
  match r with
    | Eq => Eq
    | Lt => Gt
    | Gt => Lt
  end.

Lemma CompOpp_involutive : forall c, CompOpp (CompOpp c) = c.
Proof.
  destruct c; reflexivity.
Qed.

Lemma CompOpp_inj : forall c c', CompOpp c = CompOpp c' -> c = c'.
Proof.
  destruct c; destruct c'; auto; discriminate.
Qed.

Lemma CompOpp_iff : forall c c', CompOpp c = c' <-> c = CompOpp c'.
Proof.
  split; intros; apply CompOpp_inj; rewrite CompOpp_involutive; auto.
Qed.

(** The [CompareSpec] inductive relates a [comparison] value with three
   propositions, one for each possible case. Typically, it can be used to
   specify a comparison function via some equality and order predicates.
   Interest: [CompareSpec] behave nicely with [case] and [destruct]. *)

Inductive CompareSpec (Peq Plt Pgt : Prop) : comparison -> Prop :=
 | CompEq : Peq -> CompareSpec Peq Plt Pgt Eq
 | CompLt : Plt -> CompareSpec Peq Plt Pgt Lt
 | CompGt : Pgt -> CompareSpec Peq Plt Pgt Gt.
Hint Constructors CompareSpec.

(** For having clean interfaces after extraction, [CompareSpec] is declared
    in Prop. For some situations, it is nonetheless useful to have a
    version in Type. Interestingly, these two versions are equivalent. *)

Inductive CompareSpecT (Peq Plt Pgt : Prop) : comparison -> Type :=
 | CompEqT : Peq -> CompareSpecT Peq Plt Pgt Eq
 | CompLtT : Plt -> CompareSpecT Peq Plt Pgt Lt
 | CompGtT : Pgt -> CompareSpecT Peq Plt Pgt Gt.
Hint Constructors CompareSpecT.

Lemma CompareSpec2Type : forall Peq Plt Pgt c,
 CompareSpec Peq Plt Pgt c -> CompareSpecT Peq Plt Pgt c.
Proof.
 destruct c; intros H; constructor; inversion_clear H; auto.
Defined.

(** As an alternate formulation, one may also directly refer to predicates
 [eq] and [lt] for specifying a comparison, rather that fully-applied
 propositions. This [CompSpec] is now a particular case of [CompareSpec]. *)

Definition CompSpec {A} (eq lt : A->A->Prop)(x y:A) : comparison -> Prop :=
 CompareSpec (eq x y) (lt x y) (lt y x).

Definition CompSpecT {A} (eq lt : A->A->Prop)(x y:A) : comparison -> Type :=
 CompareSpecT (eq x y) (lt x y) (lt y x).
Hint Unfold CompSpec CompSpecT.

Lemma CompSpec2Type : forall A (eq lt:A->A->Prop) x y c,
 CompSpec eq lt x y c -> CompSpecT eq lt x y c.
Proof. intros. apply CompareSpec2Type; assumption. Defined.


(******************************************************************)
(** * Misc Other Datatypes *)

(** [identity A a] is the family of datatypes on [A] whose sole non-empty
    member is the singleton datatype [identity A a a] whose
    sole inhabitant is denoted [refl_identity A a] *)

Inductive identity (A:Type) (a:A) : A -> Type :=
  identity_refl : identity a a.
Hint Resolve identity_refl: core.

Arguments identity_ind [A] a P f y i.
Arguments identity_rec [A] a P f y i.
Arguments identity_rect [A] a P f y i.

(** Identity type *)

Polymorphic Definition ID := forall A:Type, A -> A.
Polymorphic Definition id : ID := fun A x => x.

Definition IDProp := forall A:Prop, A -> A.
Definition idProp : IDProp := fun A x => x.


(* begin hide *)

(* Compatibility *)

Notation prodT := prod (compat "8.2").
Notation pairT := pair (compat "8.2").
Notation prodT_rect := prod_rect (compat "8.2").
Notation prodT_rec := prod_rec (compat "8.2").
Notation prodT_ind := prod_ind (compat "8.2").
Notation fstT := fst (compat "8.2").
Notation sndT := snd (compat "8.2").
Notation prodT_uncurry := prod_uncurry (compat "8.2").
Notation prodT_curry := prod_curry (compat "8.2").

(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Init/Logic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Set Implicit Arguments.

Require Export Notations.

Notation "A -> B" := (forall (_ : A), B) : type_scope.

(** * Propositional connectives *)

(** [True] is the always true proposition *)

Inductive True : Prop :=
  I : True.

(** [False] is the always false proposition *)
Inductive False : Prop :=.

(** [not A], written [~A], is the negation of [A] *)
Definition not (A:Prop) := A -> False.

Notation "~ x" := (not x) : type_scope.

Hint Unfold not: core.

  (** [and A B], written [A /\ B], is the conjunction of [A] and [B]

      [conj p q] is a proof of [A /\ B] as soon as
      [p] is a proof of [A] and [q] a proof of [B]

      [proj1] and [proj2] are first and second projections of a conjunction *)

Inductive and (A B:Prop) : Prop :=
  conj : A -> B -> A /\ B

where "A /\ B" := (and A B) : type_scope.

Section Conjunction.

  Variables A B : Prop.

  Theorem proj1 : A /\ B -> A.
  Proof.
    destruct 1; trivial.
  Qed.

  Theorem proj2 : A /\ B -> B.
  Proof.
    destruct 1; trivial.
  Qed.

End Conjunction.

(** [or A B], written [A \/ B], is the disjunction of [A] and [B] *)

Inductive or (A B:Prop) : Prop :=
  | or_introl : A -> A \/ B
  | or_intror : B -> A \/ B

where "A \/ B" := (or A B) : type_scope.

Arguments or_introl [A B] _, [A] B _.
Arguments or_intror [A B] _, A [B] _.

(** [iff A B], written [A <-> B], expresses the equivalence of [A] and [B] *)

Definition iff (A B:Prop) := (A -> B) /\ (B -> A).

Notation "A <-> B" := (iff A B) : type_scope.

Section Equivalence.

Theorem iff_refl : forall A:Prop, A <-> A.
  Proof.
    split; auto.
  Qed.

Theorem iff_trans : forall A B C:Prop, (A <-> B) -> (B <-> C) -> (A <-> C).
  Proof.
    intros A B C [H1 H2] [H3 H4]; split; auto.
  Qed.

Theorem iff_sym : forall A B:Prop, (A <-> B) -> (B <-> A).
  Proof.
    intros A B [H1 H2]; split; auto.
  Qed.

End Equivalence.

Hint Unfold iff: extcore.

(** Backward direction of the equivalences above does not need assumptions *)

Theorem and_iff_compat_l : forall A B C : Prop,
  (B <-> C) -> (A /\ B <-> A /\ C).
Proof.
  intros ? ? ? [Hl Hr]; split; intros [? ?]; (split; [ assumption | ]);
  [apply Hl | apply Hr]; assumption.
Qed.

Theorem and_iff_compat_r : forall A B C : Prop,
  (B <-> C) -> (B /\ A <-> C /\ A).
Proof.
  intros ? ? ? [Hl Hr]; split; intros [? ?]; (split; [ | assumption ]);
  [apply Hl | apply Hr]; assumption.
Qed.

Theorem or_iff_compat_l : forall A B C : Prop,
  (B <-> C) -> (A \/ B <-> A \/ C).
Proof.
  intros ? ? ? [Hl Hr]; split; (intros [?|?]; [left; assumption| right]);
  [apply Hl | apply Hr]; assumption.
Qed.

Theorem or_iff_compat_r : forall A B C : Prop,
  (B <-> C) -> (B \/ A <-> C \/ A).
Proof.
  intros ? ? ? [Hl Hr]; split; (intros [?|?]; [left| right; assumption]);
  [apply Hl | apply Hr]; assumption.
Qed.

(** Some equivalences *)

Theorem neg_false : forall A : Prop, ~ A <-> (A <-> False).
Proof.
  intro A; unfold not; split.
  - intro H; split; [exact H | intro H1; elim H1].
  - intros [H _]; exact H.
Qed.

Theorem and_cancel_l : forall A B C : Prop,
  (B -> A) -> (C -> A) -> ((A /\ B <-> A /\ C) <-> (B <-> C)).
Proof.
  intros A B C Hl Hr.
  split; [ | apply and_iff_compat_l]; intros [HypL HypR]; split; intros.
  + apply HypL; split; [apply Hl | ]; assumption.
  + apply HypR; split; [apply Hr | ]; assumption.
Qed.

Theorem and_cancel_r : forall A B C : Prop,
  (B -> A) -> (C -> A) -> ((B /\ A <-> C /\ A) <-> (B <-> C)).
Proof.
  intros A B C Hl Hr.
  split; [ | apply and_iff_compat_r]; intros [HypL HypR]; split; intros.
  + apply HypL; split; [ | apply Hl ]; assumption.
  + apply HypR; split; [ | apply Hr ]; assumption.
Qed.

Theorem and_comm : forall A B : Prop, A /\ B <-> B /\ A.
Proof.
  intros; split; intros [? ?]; split; assumption.
Qed.

Theorem and_assoc : forall A B C : Prop, (A /\ B) /\ C <-> A /\ B /\ C.
Proof.
  intros; split; [ intros [[? ?] ?]| intros [? [? ?]]]; repeat split; assumption.
Qed.

Theorem or_cancel_l : forall A B C : Prop,
  (B -> ~ A) -> (C -> ~ A) -> ((A \/ B <-> A \/ C) <-> (B <-> C)).
Proof.
  intros ? ? ? Fl Fr; split; [ | apply or_iff_compat_l]; intros [Hl Hr]; split; intros.
  { destruct Hl; [ right | destruct Fl | ]; assumption. }
  { destruct Hr; [ right | destruct Fr | ]; assumption. }
Qed.

Theorem or_cancel_r : forall A B C : Prop,
  (B -> ~ A) -> (C -> ~ A) -> ((B \/ A <-> C \/ A) <-> (B <-> C)).
Proof.
  intros ? ? ? Fl Fr; split; [ | apply or_iff_compat_r]; intros [Hl Hr]; split; intros.
  { destruct Hl; [ left | | destruct Fl ]; assumption. }
  { destruct Hr; [ left | | destruct Fr ]; assumption. }
Qed.

Theorem or_comm : forall A B : Prop, (A \/ B) <-> (B \/ A).
Proof.
  intros; split; (intros [? | ?]; [ right | left ]; assumption).
Qed.

Theorem or_assoc : forall A B C : Prop, (A \/ B) \/ C <-> A \/ B \/ C.
Proof.
  intros; split; [ intros [[?|?]|?]| intros [?|[?|?]]].
  + left; assumption.
  + right; left; assumption.
  + right; right; assumption.
  + left; left; assumption.
  + left; right; assumption.
  + right; assumption.
Qed.
Lemma iff_and : forall A B : Prop, (A <-> B) -> (A -> B) /\ (B -> A).
Proof.
  intros A B []; split; trivial.
Qed.

Lemma iff_to_and : forall A B : Prop, (A <-> B) <-> (A -> B) /\ (B -> A).
Proof.
  intros; split; intros [Hl Hr]; (split; intros; [ apply Hl | apply Hr]); assumption.
Qed.

(** [(IF_then_else P Q R)], written [IF P then Q else R] denotes
    either [P] and [Q], or [~P] and [Q] *)

Definition IF_then_else (P Q R:Prop) := P /\ Q \/ ~ P /\ R.

Notation "'IF' c1 'then' c2 'else' c3" := (IF_then_else c1 c2 c3)
  (at level 200, right associativity) : type_scope.

(** * First-order quantifiers *)

(** [ex P], or simply [exists x, P x], or also [exists x:A, P x],
    expresses the existence of an [x] of some type [A] in [Set] which
    satisfies the predicate [P].  This is existential quantification.

    [ex2 P Q], or simply [exists2 x, P x & Q x], or also
    [exists2 x:A, P x & Q x], expresses the existence of an [x] of
    type [A] which satisfies both predicates [P] and [Q].

    Universal quantification is primitively written [forall x:A, Q]. By
    symmetry with existential quantification, the construction [all P]
    is provided too.
*)

(** Remark: [exists x, Q] denotes [ex (fun x => Q)] so that [exists x,
   P x] is in fact equivalent to [ex (fun x => P x)] which may be not
   convertible to [ex P] if [P] is not itself an abstraction *)

Inductive ex (A:Type) (P:A -> Prop) : Prop :=
  ex_intro : forall x:A, P x -> ex (A:=A) P.

Inductive ex2 (A:Type) (P Q:A -> Prop) : Prop :=
  ex_intro2 : forall x:A, P x -> Q x -> ex2 (A:=A) P Q.

Definition all (A:Type) (P:A -> Prop) := forall x:A, P x.

(* Rule order is important to give printing priority to fully typed exists *)

Notation "'exists' x .. y , p" := (ex (fun x => .. (ex (fun y => p)) ..))
  (at level 200, x binder, right associativity,
   format "'[' 'exists'  '/  ' x  ..  y ,  '/  ' p ']'")
  : type_scope.

Notation "'exists2' x , p & q" := (ex2 (fun x => p) (fun x => q))
  (at level 200, x ident, p at level 200, right associativity) : type_scope.
Notation "'exists2' x : t , p & q" := (ex2 (fun x:t => p) (fun x:t => q))
  (at level 200, x ident, t at level 200, p at level 200, right associativity,
    format "'[' 'exists2'  '/  ' x  :  t ,  '/  ' '[' p  &  '/' q ']' ']'")
  : type_scope.

(** Derived rules for universal quantification *)

Section universal_quantification.

  Variable A : Type.
  Variable P : A -> Prop.

  Theorem inst : forall x:A, all (fun x => P x) -> P x.
  Proof.
    unfold all; auto.
  Qed.

  Theorem gen : forall (B:Prop) (f:forall y:A, B -> P y), B -> all P.
  Proof.
    red; auto.
  Qed.

End universal_quantification.

(** * Equality *)

(** [eq x y], or simply [x=y] expresses the equality of [x] and
    [y]. Both [x] and [y] must belong to the same type [A].
    The definition is inductive and states the reflexivity of the equality.
    The others properties (symmetry, transitivity, replacement of
    equals by equals) are proved below. The type of [x] and [y] can be
    made explicit using the notation [x = y :> A]. This is Leibniz equality
    as it expresses that [x] and [y] are equal iff every property on
    [A] which is true of [x] is also true of [y] *)

Inductive eq (A:Type) (x:A) : A -> Prop :=
    eq_refl : x = x :>A

where "x = y :> A" := (@eq A x y) : type_scope.

Notation "x = y" := (x = y :>_) : type_scope.
Notation "x <> y  :> T" := (~ x = y :>T) : type_scope.
Notation "x <> y" := (x <> y :>_) : type_scope.

Arguments eq {A} x _.
Arguments eq_refl {A x} , [A] x.

Arguments eq_ind [A] x P _ y _.
Arguments eq_rec [A] x P _ y _.
Arguments eq_rect [A] x P _ y _.

Hint Resolve I conj or_introl or_intror : core. 
Hint Resolve eq_refl: core. 
Hint Resolve ex_intro ex_intro2: core.

Section Logic_lemmas.

  Theorem absurd : forall A C:Prop, A -> ~ A -> C.
  Proof.
    unfold not; intros A C h1 h2.
    destruct (h2 h1).
  Qed.

  Section equality.
    Variables A B : Type.
    Variable f : A -> B.
    Variables x y z : A.

    Theorem eq_sym : x = y -> y = x.
    Proof.
      destruct 1; trivial.
    Defined.

    Theorem eq_trans : x = y -> y = z -> x = z.
    Proof.
      destruct 2; trivial.
    Defined.

    Theorem f_equal : x = y -> f x = f y.
    Proof.
      destruct 1; trivial.
    Defined.

    Theorem not_eq_sym : x <> y -> y <> x.
    Proof.
      red; intros h1 h2; apply h1; destruct h2; trivial.
    Qed.

  End equality.

  Definition eq_ind_r :
    forall (A:Type) (x:A) (P:A -> Prop), P x -> forall y:A, y = x -> P y.
    intros A x P H y H0. elim eq_sym with (1 := H0); assumption.
  Defined.

  Definition eq_rec_r :
    forall (A:Type) (x:A) (P:A -> Set), P x -> forall y:A, y = x -> P y.
    intros A x P H y H0; elim eq_sym with (1 := H0); assumption.
  Defined.

  Definition eq_rect_r :
    forall (A:Type) (x:A) (P:A -> Type), P x -> forall y:A, y = x -> P y.
    intros A x P H y H0; elim eq_sym with (1 := H0); assumption.
  Defined.
End Logic_lemmas.

Module EqNotations.
  Notation "'rew' H 'in' H'" := (eq_rect _ _ H' _ H)
    (at level 10, H' at level 10).
  Notation "'rew' [ P ] H 'in' H'" := (eq_rect _ P H' _ H)
    (at level 10, H' at level 10).
  Notation "'rew' <- H 'in' H'" := (eq_rect_r _ H' H)
    (at level 10, H' at level 10).
  Notation "'rew' <- [ P ] H 'in' H'" := (eq_rect_r P H' H)
    (at level 10, H' at level 10).
  Notation "'rew' -> H 'in' H'" := (eq_rect _ _ H' _ H)
    (at level 10, H' at level 10, only parsing).
  Notation "'rew' -> [ P ] H 'in' H'" := (eq_rect _ P H' _ H)
    (at level 10, H' at level 10).
End EqNotations.

Import EqNotations.

Lemma rew_opp_r : forall A (P:A->Type) (x y:A) (H:x=y) (a:P y), rew H in rew <- H in a = a.
Proof.
intros.
destruct H.
reflexivity.
Defined.

Lemma rew_opp_l : forall A (P:A->Type) (x y:A) (H:x=y) (a:P x), rew <- H in rew H in a = a.
Proof.
intros.
destruct H.
reflexivity.
Defined.

Theorem f_equal2 :
  forall (A1 A2 B:Type) (f:A1 -> A2 -> B) (x1 y1:A1)
    (x2 y2:A2), x1 = y1 -> x2 = y2 -> f x1 x2 = f y1 y2.
Proof.
  destruct 1; destruct 1; reflexivity.
Qed.

Theorem f_equal3 :
  forall (A1 A2 A3 B:Type) (f:A1 -> A2 -> A3 -> B) (x1 y1:A1)
    (x2 y2:A2) (x3 y3:A3),
    x1 = y1 -> x2 = y2 -> x3 = y3 -> f x1 x2 x3 = f y1 y2 y3.
Proof.
  destruct 1; destruct 1; destruct 1; reflexivity.
Qed.

Theorem f_equal4 :
  forall (A1 A2 A3 A4 B:Type) (f:A1 -> A2 -> A3 -> A4 -> B)
    (x1 y1:A1) (x2 y2:A2) (x3 y3:A3) (x4 y4:A4),
    x1 = y1 -> x2 = y2 -> x3 = y3 -> x4 = y4 -> f x1 x2 x3 x4 = f y1 y2 y3 y4.
Proof.
  destruct 1; destruct 1; destruct 1; destruct 1; reflexivity.
Qed.

Theorem f_equal5 :
  forall (A1 A2 A3 A4 A5 B:Type) (f:A1 -> A2 -> A3 -> A4 -> A5 -> B)
    (x1 y1:A1) (x2 y2:A2) (x3 y3:A3) (x4 y4:A4) (x5 y5:A5),
    x1 = y1 ->
    x2 = y2 ->
    x3 = y3 -> x4 = y4 -> x5 = y5 -> f x1 x2 x3 x4 x5 = f y1 y2 y3 y4 y5.
Proof.
  destruct 1; destruct 1; destruct 1; destruct 1; destruct 1; reflexivity.
Qed.

(* Aliases *)

Notation sym_eq := eq_sym (compat "8.3").
Notation trans_eq := eq_trans (compat "8.3").
Notation sym_not_eq := not_eq_sym (compat "8.3").

Notation refl_equal := eq_refl (compat "8.3").
Notation sym_equal := eq_sym (compat "8.3").
Notation trans_equal := eq_trans (compat "8.3").
Notation sym_not_equal := not_eq_sym (compat "8.3").

Hint Immediate eq_sym not_eq_sym: core.

(** Basic definitions about relations and properties *)

Definition subrelation (A B : Type) (R R' : A->B->Prop) :=
  forall x y, R x y -> R' x y.

Definition unique (A : Type) (P : A->Prop) (x:A) :=
  P x /\ forall (x':A), P x' -> x=x'.

Definition uniqueness (A:Type) (P:A->Prop) := forall x y, P x -> P y -> x = y.

(** Unique existence *)

Notation "'exists' ! x .. y , p" :=
  (ex (unique (fun x => .. (ex (unique (fun y => p))) ..)))
  (at level 200, x binder, right associativity,
   format "'[' 'exists'  !  '/  ' x  ..  y ,  '/  ' p ']'")
  : type_scope.

Lemma unique_existence : forall (A:Type) (P:A->Prop),
  ((exists x, P x) /\ uniqueness P) <-> (exists! x, P x).
Proof.
  intros A P; split.
  - intros ((x,Hx),Huni); exists x; red; auto.
  - intros (x,(Hx,Huni)); split.
    + exists x; assumption.
    + intros x' x'' Hx' Hx''; transitivity x.
      symmetry; auto.
      auto.
Qed.

Lemma forall_exists_unique_domain_coincide :
  forall A (P:A->Prop), (exists! x, P x) ->
  forall Q:A->Prop, (forall x, P x -> Q x) <-> (exists x, P x /\ Q x).
Proof.
  intros A P (x & Hp & Huniq); split.
  - intro; exists x; auto.
  - intros (x0 & HPx0 & HQx0) x1 HPx1.
    replace x1 with x0 by (transitivity x; [symmetry|]; auto).
    assumption.
Qed.   

Lemma forall_exists_coincide_unique_domain :
  forall A (P:A->Prop),
  (forall Q:A->Prop, (forall x, P x -> Q x) <-> (exists x, P x /\ Q x))
  -> (exists! x, P x).
Proof.
  intros A P H.
  destruct H with (Q:=P) as ((x & Hx & _),_); [trivial|].
  exists x. split; [trivial|].
  destruct H with (Q:=fun x'=>x=x') as (_,Huniq).
  apply Huniq. exists x; auto.
Qed.       

(** * Being inhabited *)

(** The predicate [inhabited] can be used in different contexts. If [A] is
    thought as a type, [inhabited A] states that [A] is inhabited. If [A] is
    thought as a computationally relevant proposition, then
    [inhabited A] weakens [A] so as to hide its computational meaning.
    The so-weakened proof remains computationally relevant but only in
    a propositional context.
*)

Inductive inhabited (A:Type) : Prop := inhabits : A -> inhabited A.

Hint Resolve inhabits: core.

Lemma exists_inhabited : forall (A:Type) (P:A->Prop),
  (exists x, P x) -> inhabited A.
Proof.
  destruct 1; auto.
Qed.

(** Declaration of stepl and stepr for eq and iff *)

Lemma eq_stepl : forall (A : Type) (x y z : A), x = y -> x = z -> z = y.
Proof.
  intros A x y z H1 H2. rewrite <- H2; exact H1.
Qed.

Declare Left Step eq_stepl.
Declare Right Step eq_trans.

Lemma iff_stepl : forall A B C : Prop, (A <-> B) -> (A <-> C) -> (C <-> B).
Proof.
  intros ? ? ? [? ?] [? ?]; split; intros; auto.
Qed.

Declare Left Step iff_stepl.
Declare Right Step iff_trans.


==> anc/HoTT/coq-HoTT/theories/Init/Logic_Type.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module defines type constructors for types in [Type]
    ([Datatypes.v] and [Logic.v] defined them for types in [Set]) *)

Set Implicit Arguments.

Require Import Datatypes.
Require Export Logic.

(** Negation of a type in [Type] *)

Definition notT (A:Type) := A -> False.

(** Properties of [identity] *)

Section identity_is_a_congruence.

 Variables A B : Type.
 Variable f : A -> B.

 Variables x y z : A.

 Lemma identity_sym : identity x y -> identity y x.
 Proof.
  destruct 1; trivial.
 Defined.

 Lemma identity_trans : identity x y -> identity y z -> identity x z.
 Proof.
  destruct 2; trivial.
 Defined.

 Lemma identity_congr : identity x y -> identity (f x) (f y).
 Proof.
  destruct 1; trivial.
 Defined.

 Lemma not_identity_sym : notT (identity x y) -> notT (identity y x).
 Proof.
  red; intros H H'; apply H; destruct H'; trivial.
 Qed.

End identity_is_a_congruence.

Definition identity_ind_r :
  forall (A:Type) (a:A) (P:A -> Prop), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Definition identity_rec_r :
  forall (A:Type) (a:A) (P:A -> Set), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Definition identity_rect_r :
  forall (A:Type) (a:A) (P:A -> Type), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Hint Immediate identity_sym not_identity_sym: core v62.

Notation refl_id := identity_refl (compat "8.3").
Notation sym_id := identity_sym (compat "8.3").
Notation trans_id := identity_trans (compat "8.3").
Notation sym_not_id := not_identity_sym (compat "8.3").


==> anc/HoTT/coq-HoTT/theories/Init/Notations.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** These are the notations whose level and associativity are imposed by Coq *)

(** Notations for propositional connectives *)

Reserved Notation "x -> y" (at level 99, right associativity, y at level 200).
Reserved Notation "x <-> y" (at level 95, no associativity).
Reserved Notation "x /\ y" (at level 80, right associativity).
Reserved Notation "x \/ y" (at level 85, right associativity).
Reserved Notation "~ x" (at level 75, right associativity).

(** Notations for equality and inequalities *)

Reserved Notation "x = y  :>  T"
(at level 70, y at next level, no associativity).
Reserved Notation "x = y" (at level 70, no associativity).
Reserved Notation "x = y = z"
(at level 70, no associativity, y at next level).

Reserved Notation "x <> y  :>  T"
(at level 70, y at next level, no associativity).
Reserved Notation "x <> y" (at level 70, no associativity).

Reserved Notation "x <= y" (at level 70, no associativity).
Reserved Notation "x < y" (at level 70, no associativity).
Reserved Notation "x >= y" (at level 70, no associativity).
Reserved Notation "x > y" (at level 70, no associativity).

Reserved Notation "x <= y <= z" (at level 70, y at next level).
Reserved Notation "x <= y < z" (at level 70, y at next level).
Reserved Notation "x < y < z" (at level 70, y at next level).
Reserved Notation "x < y <= z" (at level 70, y at next level).

(** Arithmetical notations (also used for type constructors) *)

Reserved Notation "x + y" (at level 50, left associativity).
Reserved Notation "x - y" (at level 50, left associativity).
Reserved Notation "x * y" (at level 40, left associativity).
Reserved Notation "x / y" (at level 40, left associativity).
Reserved Notation "- x" (at level 35, right associativity).
Reserved Notation "/ x" (at level 35, right associativity).
Reserved Notation "x ^ y" (at level 30, right associativity).

(** Notations for booleans *)

Reserved Notation "x || y" (at level 50, left associativity).
Reserved Notation "x && y" (at level 40, left associativity).

(** Notations for pairs *)

Reserved Notation "( x , y , .. , z )" (at level 0).

(** Notation "{ x }" is reserved and has a special status as component
    of other notations such as "{ A } + { B }" and "A + { B }" (which
    are at the same level than "x + y");
    "{ x }" is at level 0 to factor with "{ x : A | P }" *)

Reserved Notation "{ x }" (at level 0, x at level 99).

(** Notations for sigma-types or subsets *)

Reserved Notation "{ x  |  P }" (at level 0, x at level 99).
Reserved Notation "{ x  |  P  & Q }" (at level 0, x at level 99).

Reserved Notation "{ x : A  |  P }" (at level 0, x at level 99).
Reserved Notation "{ x : A  |  P  & Q }" (at level 0, x at level 99).

Reserved Notation "{ x : A  & P }" (at level 0, x at level 99).
Reserved Notation "{ x : A  & P  & Q }" (at level 0, x at level 99).

Delimit Scope type_scope with type.
Delimit Scope core_scope with core.

Open Scope core_scope.
Open Scope type_scope.


==> anc/HoTT/coq-HoTT/theories/Init/Peano.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The type [nat] of Peano natural numbers (built from [O] and [S])
    is defined in [Datatypes.v] *)

(** This module defines the following operations on natural numbers :
    - predecessor [pred]
    - addition [plus]
    - multiplication [mult]
    - less or equal order [le]
    - less [lt]
    - greater or equal [ge]
    - greater [gt]

   It states various lemmas and theorems about natural numbers,
   including Peano's axioms of arithmetic (in Coq, these are provable).
   Case analysis on [nat] and induction on [nat * nat] are provided too
 *)

Require Import Notations.
Require Import Datatypes.
Require Import Logic.

Open Scope nat_scope.

Definition eq_S := f_equal S.
Definition f_equal_nat := f_equal (A:=nat).

Hint Resolve eq_S: v62.
Hint Resolve f_equal_nat: core.

(** The predecessor function *)

Definition pred (n:nat) : nat := match n with
                                 | O => n
                                 | S u => u
                                 end.
Definition f_equal_pred := f_equal pred.
Hint Resolve f_equal_pred: v62.

Theorem pred_Sn : forall n:nat, n = pred (S n).
Proof.
  simpl; reflexivity.
Qed.

(** Injectivity of successor *)

Definition eq_add_S n m (H: S n = S m): n = m := f_equal pred H.
Hint Immediate eq_add_S: core.

Theorem not_eq_S : forall n m:nat, n <> m -> S n <> S m.
Proof.
  red; auto.
Qed.
Hint Resolve not_eq_S: core.

Definition IsSucc (n:nat) : Prop :=
  match n with
  | O => False
  | S p => True
  end.

(** Zero is not the successor of a number *)

Theorem O_S : forall n:nat, 0 <> S n.
Proof.
  discriminate.
Qed.
Hint Resolve O_S: core.

Theorem n_Sn : forall n:nat, n <> S n.
Proof.
  induction n; auto.
Qed.
Hint Resolve n_Sn: core.

(** Addition *)

Fixpoint plus (n m:nat) : nat :=
  match n with
  | O => m
  | S p => S (p + m)
  end

where "n + m" := (plus n m) : nat_scope.

Definition f_equal2_plus := f_equal2 plus.
Hint Resolve f_equal2_plus: v62.
Definition f_equal2_nat := f_equal2 (A1:=nat) (A2:=nat). 
Hint Resolve f_equal2_nat: core.

Lemma plus_n_O : forall n:nat, n = n + 0.
Proof.
  induction n; simpl; auto.
Qed.
Hint Resolve plus_n_O: core.

Lemma plus_O_n : forall n:nat, 0 + n = n.
Proof.
  auto.
Qed.

Lemma plus_n_Sm : forall n m:nat, S (n + m) = n + S m.
Proof.
  intros n m; induction n; simpl; auto.
Qed.
Hint Resolve plus_n_Sm: core.

Lemma plus_Sn_m : forall n m:nat, S n + m = S (n + m).
Proof.
  auto.
Qed.

(** Standard associated names *)

Notation plus_0_r_reverse := plus_n_O (compat "8.2").
Notation plus_succ_r_reverse := plus_n_Sm (compat "8.2").

(** Multiplication *)

Fixpoint mult (n m:nat) : nat :=
  match n with
  | O => 0
  | S p => m + p * m
  end

where "n * m" := (mult n m) : nat_scope.
Definition f_equal2_mult := f_equal2 mult.
Hint Resolve f_equal2_mult: core.

Lemma mult_n_O : forall n:nat, 0 = n * 0.
Proof.
  induction n; simpl; auto.
Qed.
Hint Resolve mult_n_O: core.

Lemma mult_n_Sm : forall n m:nat, n * m + n = n * S m.
Proof.
  intros; induction n as [| p H]; simpl; auto.
  destruct H; rewrite <- plus_n_Sm; apply eq_S.
  pattern m at 1 3; elim m; simpl; auto.
Qed.
Hint Resolve mult_n_Sm: core.

(** Standard associated names *)

Notation mult_0_r_reverse := mult_n_O (compat "8.2").
Notation mult_succ_r_reverse := mult_n_Sm (compat "8.2").

(** Truncated subtraction: [m-n] is [0] if [n>=m] *)

Fixpoint minus (n m:nat) : nat :=
  match n, m with
  | O, _ => n
  | S k, O => n
  | S k, S l => k - l
  end

where "n - m" := (minus n m) : nat_scope.

(** Definition of the usual orders, the basic properties of [le] and [lt]
    can be found in files Le and Lt *)

Inductive le (n:nat) : nat -> Prop :=
  | le_n : n <= n
  | le_S : forall m:nat, n <= m -> n <= S m

where "n <= m" := (le n m) : nat_scope.

Hint Constructors le: core.
(*i equivalent to : "Hints Resolve le_n le_S : core." i*)

Definition lt (n m:nat) := S n <= m.
Hint Unfold lt: core.

Infix "<" := lt : nat_scope.

Definition ge (n m:nat) := m <= n.
Hint Unfold ge: core.

Infix ">=" := ge : nat_scope.

Definition gt (n m:nat) := m < n.
Hint Unfold gt: core.

Infix ">" := gt : nat_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : nat_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : nat_scope.
Notation "x < y < z" := (x < y /\ y < z) : nat_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : nat_scope.

Theorem le_pred : forall n m, n <= m -> pred n <= pred m.
Proof.
induction 1; auto. destruct m; simpl; auto.
Qed.

Theorem le_S_n : forall n m, S n <= S m -> n <= m.
Proof.
intros n m. exact (le_pred (S n) (S m)).
Qed.

(** Case analysis *)

Theorem nat_case :
 forall (n:nat) (P:nat -> Prop), P 0 -> (forall m:nat, P (S m)) -> P n.
Proof.
  induction n; auto.
Qed.

(** Principle of double induction *)

Theorem nat_double_ind :
 forall R:nat -> nat -> Prop,
   (forall n:nat, R 0 n) ->
   (forall n:nat, R (S n) 0) ->
   (forall n m:nat, R n m -> R (S n) (S m)) -> forall n m:nat, R n m.
Proof.
  induction n; auto.
  destruct m; auto.
Qed.

(** Maximum and minimum : definitions and specifications *)

Fixpoint max n m : nat :=
  match n, m with
    | O, _ => m
    | S n', O => n
    | S n', S m' => S (max n' m')
  end.

Fixpoint min n m : nat :=
  match n, m with
    | O, _ => 0
    | S n', O => 0
    | S n', S m' => S (min n' m')
  end.

Theorem max_l : forall n m : nat, m <= n -> max n m = n.
Proof.
induction n; destruct m; simpl; auto. inversion 1.
intros. apply f_equal. apply IHn. apply le_S_n. trivial.
Qed.

Theorem max_r : forall n m : nat, n <= m -> max n m = m.
Proof.
induction n; destruct m; simpl; auto. inversion 1.
intros. apply f_equal. apply IHn. apply le_S_n. trivial.
Qed.

Theorem min_l : forall n m : nat, n <= m -> min n m = n.
Proof.
induction n; destruct m; simpl; auto. inversion 1.
intros. apply f_equal. apply IHn. apply le_S_n. trivial.
Qed.

Theorem min_r : forall n m : nat, m <= n -> min n m = m.
Proof.
induction n; destruct m; simpl; auto. inversion 1.
intros. apply f_equal. apply IHn. apply le_S_n. trivial.
Qed.

Lemma nat_rect_succ_r {A} (f: A -> A) (x:A) n :
  nat_rect (fun _ => A) x (fun _ => f) (S n) = nat_rect (fun _ => A) (f x) (fun _ => f) n.
Proof.
  induction n; intros; simpl; rewrite <- ?IHn; trivial.
Qed.

Theorem nat_rect_plus :
  forall (n m:nat) {A} (f:A -> A) (x:A),
    nat_rect (fun _ => A) x (fun _ => f) (n + m) =
      nat_rect (fun _ => A) (nat_rect (fun _ => A) x (fun _ => f) m) (fun _ => f) n.
Proof.
  induction n; intros; simpl; rewrite ?IHn; trivial.
Qed.


==> anc/HoTT/coq-HoTT/theories/Init/Prelude.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Notations.
Require Export Logic.
Require Export Logic_Type.
Require Export Datatypes.
Require Export Specif.
Require Export Peano.
Require Export Coq.Init.Wf.
Require Export Coq.Init.Tactics.
(* Initially available plugins
   (+ nat_syntax_plugin loaded in Datatypes) *)
Declare ML Module "extraction_plugin".
Declare ML Module "decl_mode_plugin".
Declare ML Module "cc_plugin".
Declare ML Module "ground_plugin".
Declare ML Module "recdef_plugin".
Declare ML Module "xml_plugin".
(* Default substrings not considered by queries like SearchAbout *)
Add Search Blacklist "_admitted" "_subproof" "Private_".


==> anc/HoTT/coq-HoTT/theories/Init/Specif.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Basic specifications : sets that may contain logical information *)

Set Implicit Arguments.

Require Import Notations.
Require Import Datatypes.
Require Import Logic.

(** Subsets and Sigma-types *)

(** [(sig A P)], or more suggestively [{x:A | P x}], denotes the subset
    of elements of the type [A] which satisfy the predicate [P].
    Similarly [(sig2 A P Q)], or [{x:A | P x & Q x}], denotes the subset
    of elements of the type [A] which satisfy both [P] and [Q]. *)

Polymorphic Inductive sig (A:Type) (P:A -> Prop) : Type :=
    exist : forall x:A, P x -> sig P.

Polymorphic Inductive sig2 (A:Type) (P Q:A -> Prop) : Type :=
    exist2 : forall x:A, P x -> Q x -> sig2 P Q.

(** [(sigT A P)], or more suggestively [{x:A & (P x)}] is a Sigma-type.
    Similarly for [(sigT2 A P Q)], also written [{x:A & (P x) & (Q x)}]. *)

Polymorphic Inductive sigT (A:Type) (P:A -> Type) : Type :=
    existT : forall x:A, P x -> sigT P.

Polymorphic Inductive sigT2 (A:Type) (P Q:A -> Type) : Type :=
    existT2 : forall x:A, P x -> Q x -> sigT2 P Q.

(* Notations *)

Arguments sig (A P)%type.
Arguments sig2 (A P Q)%type.
Arguments sigT (A P)%type.
Arguments sigT2 (A P Q)%type.

Notation "{ x  |  P }" := (sig (fun x => P)) : type_scope.
Notation "{ x  |  P  & Q }" := (sig2 (fun x => P) (fun x => Q)) : type_scope.
Notation "{ x : A  |  P }" := (sig (fun x:A => P)) : type_scope.
Notation "{ x : A  |  P  & Q }" := (sig2 (fun x:A => P) (fun x:A => Q)) :
  type_scope.
Notation "{ x : A  & P }" := (sigT (fun x:A => P)) : type_scope.
Notation "{ x : A  & P  & Q }" := (sigT2 (fun x:A => P) (fun x:A => Q)) :
  type_scope.

Add Printing Let sig.
Add Printing Let sig2.
Add Printing Let sigT.
Add Printing Let sigT2.


(** Projections of [sig]

    An element [y] of a subset [{x:A | (P x)}] is the pair of an [a]
    of type [A] and of a proof [h] that [a] satisfies [P].  Then
    [(proj1_sig y)] is the witness [a] and [(proj2_sig y)] is the
    proof of [(P a)] *)

Set Universe Polymorphism.

Section Subset_projections.

  Variable A : Type.
  Variable P : A -> Prop.

  Definition proj1_sig (e:sig P) := match e with
                                    | exist _ a b => a
                                    end.

  Definition proj2_sig (e:sig P) :=
    match e return P (proj1_sig e) with
    | exist _ a b => b
    end.

End Subset_projections.


(** Projections of [sigT]

    An element [x] of a sigma-type [{y:A & P y}] is a dependent pair
    made of an [a] of type [A] and an [h] of type [P a].  Then,
    [(projT1 x)] is the first projection and [(projT2 x)] is the
    second projection, the type of which depends on the [projT1]. *)



Section Projections.

  Variable A : Type.
  Variable P : A -> Type.

  Definition projT1 (x:sigT P) : A := match x with
                                      | existT _ a _ => a
                                      end.

  Definition projT2 (x:sigT P) : P (projT1 x) :=
    match x return P (projT1 x) with
    | existT _ _ h => h
    end.

End Projections.

Unset Universe Polymorphism.

(** [sigT] of a predicate is equivalent to [sig] *)

Lemma sig_of_sigT : forall (A:Type) (P:A->Prop), sigT P -> sig P.
Proof. destruct 1 as (x,H); exists x; trivial. Defined.

Lemma sigT_of_sig : forall (A:Type) (P:A->Prop), sig P -> sigT P.
Proof. destruct 1 as (x,H); exists x; trivial. Defined.

Coercion sigT_of_sig : sig >-> sigT.
Coercion sig_of_sigT : sigT >-> sig.

(** [sumbool] is a boolean type equipped with the justification of
    their value *)

Inductive sumbool (A B:Prop) : Set :=
  | left : A -> {A} + {B}
  | right : B -> {A} + {B}
 where "{ A } + { B }" := (sumbool A B) : type_scope.

Add Printing If sumbool.

Arguments left {A B} _, [A] B _.
Arguments right {A B} _ , A [B] _.

(** [sumor] is an option type equipped with the justification of why
    it may not be a regular value *)

Inductive sumor (A:Type) (B:Prop) : Type :=
  | inleft : A -> A + {B}
  | inright : B -> A + {B}
 where "A + { B }" := (sumor A B) : type_scope.

Add Printing If sumor.

Arguments inleft {A B} _ , [A] B _.
Arguments inright {A B} _ , A [B] _.

(** Various forms of the axiom of choice for specifications *)

Section Choice_lemmas.

  Variables S S' : Set.
  Variable R : S -> S' -> Prop.
  Variable R' : S -> S' -> Set.
  Variables R1 R2 : S -> Prop.

  Lemma Choice :
   (forall x:S, {y:S' | R x y}) -> {f:S -> S' | forall z:S, R z (f z)}.
  Proof.
   intro H.
   exists (fun z => proj1_sig (H z)).
   intro z; destruct (H z); assumption.
  Defined.

  Lemma Choice2 :
   (forall x:S, {y:S' & R' x y}) -> {f:S -> S' & forall z:S, R' z (f z)}.
  Proof.
    intro H.
    exists (fun z => projT1 (H z)).
    intro z; destruct (H z); assumption.
  Defined.

  Lemma bool_choice :
   (forall x:S, {R1 x} + {R2 x}) ->
     {f:S -> bool | forall x:S, f x = true /\ R1 x \/ f x = false /\ R2 x}.
  Proof.
    intro H.
    exists (fun z:S => if H z then true else false).
    intro z; destruct (H z); auto.
  Defined.

End Choice_lemmas.

Section Dependent_choice_lemmas.

  Variables X : Set.
  Variable R : X -> X -> Prop.

  Lemma dependent_choice :
    (forall x:X, {y | R x y}) ->
    forall x0, {f : nat -> X | f O = x0 /\ forall n, R (f n) (f (S n))}.
  Proof.
    intros H x0. 
    set (f:=fix f n := match n with O => x0 | S n' => proj1_sig (H (f n')) end).
    exists f.
    split. reflexivity. 
    induction n; simpl; apply proj2_sig.
  Defined.

End Dependent_choice_lemmas.


 (** A result of type [(Exc A)] is either a normal value of type [A] or
     an [error] :

     [Inductive Exc [A:Type] : Type := value : A->(Exc A) | error : (Exc A)].

     It is implemented using the option type. *)

Definition Exc := option.
Definition value := Some.
Definition error := @None.

Arguments error [A].

Definition except := False_rec. (* for compatibility with previous versions *)

Arguments except [P] _.

Theorem absurd_set : forall (A:Prop) (C:Set), A -> ~ A -> C.
Proof.
  intros A C h1 h2.
  apply False_rec.
  apply (h2 h1).
Defined.

Hint Resolve left right inleft inright: core v62.
Hint Resolve exist exist2 existT existT2: core.

(* Compatibility *)

Notation sigS := sigT (compat "8.2").
Notation existS := existT (compat "8.2").
Notation sigS_rect := sigT_rect (compat "8.2").
Notation sigS_rec := sigT_rec (compat "8.2").
Notation sigS_ind := sigT_ind (compat "8.2").
Notation projS1 := projT1 (compat "8.2").
Notation projS2 := projT2 (compat "8.2").

Notation sigS2 := sigT2 (compat "8.2").
Notation existS2 := existT2 (compat "8.2").
Notation sigS2_rect := sigT2_rect (compat "8.2").
Notation sigS2_rec := sigT2_rec (compat "8.2").
Notation sigS2_ind := sigT2_ind (compat "8.2").


==> anc/HoTT/coq-HoTT/theories/Init/Tactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Notations.
Require Import Logic.
Require Import Specif.

(** * Useful tactics *)

(** Ex falso quodlibet : a tactic for proving False instead of the current goal.
    This is just a nicer name for tactics such as [elimtype False]
    and other [cut False]. *)

Ltac exfalso := elimtype False.

(** A tactic for proof by contradiction. With contradict H,
    -   H:~A |-  B    gives       |-  A
    -   H:~A |- ~B    gives  H: B |-  A
    -   H: A |-  B    gives       |- ~A
    -   H: A |- ~B    gives  H: B |- ~A
    -   H:False leads to a resolved subgoal.
   Moreover, negations may be in unfolded forms,
   and A or B may live in Type *)

Ltac contradict H :=
  let save tac H := let x:=fresh in intro x; tac H; rename x into H
  in
  let negpos H := case H; clear H
  in
  let negneg H := save negpos H
  in
  let pospos H :=
    let A := type of H in (exfalso; revert H; try fold (~A))
  in
  let posneg H := save pospos H
  in
  let neg H := match goal with
   | |- (~_) => negneg H
   | |- (_->False) => negneg H
   | |- _ => negpos H
  end in
  let pos H := match goal with
   | |- (~_) => posneg H
   | |- (_->False) => posneg H
   | |- _ => pospos H
  end in
  match type of H with
   | (~_) => neg H
   | (_->False) => neg H
   | _ => (elim H;fail) || pos H
  end.

(* Transforming a negative goal [ H:~A |- ~B ] into a positive one [ B |- A ]*)

Ltac swap H :=
  idtac "swap is OBSOLETE: use contradict instead.";
  intro; apply H; clear H.

(* To contradict an hypothesis without copying its type. *)

Ltac absurd_hyp H :=
  idtac "absurd_hyp is OBSOLETE: use contradict instead.";
  let T := type of H in
  absurd T.

(* A useful complement to contradict. Here H:A while G allows to conclude ~A *)

Ltac false_hyp H G :=
  let T := type of H in absurd T; [ apply G | assumption ].

(* A case with no loss of information. *)

Ltac case_eq x := generalize (eq_refl x); pattern x at -1; case x.

(* use either discriminate or injection on a hypothesis *)

Ltac destr_eq H := discriminate H || (try (injection H; clear H; intro H)).

(* Similar variants of destruct *)

Tactic Notation "destruct_with_eqn" constr(x) :=
  destruct x eqn:?.
Tactic Notation "destruct_with_eqn" ident(n) :=
  try intros until n; destruct n eqn:?.
Tactic Notation "destruct_with_eqn" ":" ident(H) constr(x) :=
  destruct x eqn:H.
Tactic Notation "destruct_with_eqn" ":" ident(H) ident(n) :=
  try intros until n; destruct n eqn:H.

(** Break every hypothesis of a certain type *)

Ltac destruct_all t :=
 match goal with
  | x : t |- _ => destruct x; destruct_all t
  | _ => idtac
 end.

(* Rewriting in all hypothesis several times everywhere *)

Tactic Notation "rewrite_all" constr(eq) := repeat rewrite eq in *.
Tactic Notation "rewrite_all" "<-" constr(eq) := repeat rewrite <- eq in *.

(** Tactics for applying equivalences.

The following code provides tactics "apply -> t", "apply <- t",
"apply -> t in H" and "apply <- t in H". Here t is a term whose type
consists of nested dependent and nondependent products with an
equivalence A <-> B as the conclusion. The tactics with "->" in their
names apply A -> B while those with "<-" in the name apply B -> A. *)

(* The idea of the tactics is to first provide a term in the context
whose type is the implication (in one of the directions), and then
apply it. The first idea is to produce a statement "forall ..., A ->
B" (call this type T) and then do "assert (H : T)" for a fresh H.
Thus, T can be proved from the original equivalence and then used to
perform the application. However, currently in Ltac it is difficult
to produce such T from the original formula.

Therefore, we first pose the original equivalence as H. If the type of
H is a dependent product, we create an existential variable and apply
H to this variable. If the type of H has the form C -> D, then we do a
cut on C. Once we eliminate all products, we split (i.e., destruct)
the conjunction into two parts and apply the relevant one. *)

Ltac find_equiv H :=
let T := type of H in
lazymatch T with
| ?A -> ?B =>
  let H1 := fresh in
  let H2 := fresh in
  cut A;
  [intro H1; pose proof (H H1) as H2; clear H H1;
   rename H2 into H; find_equiv H |
   clear H]
| forall x : ?t, _ =>
  let a := fresh "a" with
      H1 := fresh "H" in
    evar (a : t); pose proof (H a) as H1; unfold a in H1;
    clear a; clear H; rename H1 into H; find_equiv H
| ?A <-> ?B => idtac
| _ => fail "The given statement does not seem to end with an equivalence."
end.

Ltac bapply lemma todo :=
let H := fresh in
  pose proof lemma as H;
  find_equiv H; [todo H; clear H | .. ].

Tactic Notation "apply" "->" constr(lemma) :=
bapply lemma ltac:(fun H => destruct H as [H _]; apply H).

Tactic Notation "apply" "<-" constr(lemma) :=
bapply lemma ltac:(fun H => destruct H as [_ H]; apply H).

Tactic Notation "apply" "->" constr(lemma) "in" hyp(J) :=
bapply lemma ltac:(fun H => destruct H as [H _]; apply H in J).

Tactic Notation "apply" "<-" constr(lemma) "in" hyp(J) :=
bapply lemma ltac:(fun H => destruct H as [_ H]; apply H in J).

(** An experimental tactic simpler than auto that is useful for ending
    proofs "in one step" *)

Ltac easy :=
  let rec use_hyp H :=
    match type of H with
    | _ /\ _ => exact H || destruct_hyp H
    | _ => try solve [inversion H]
    end
  with do_intro := let H := fresh in intro H; use_hyp H
  with destruct_hyp H := case H; clear H; do_intro; do_intro in
  let rec use_hyps :=
    match goal with
    | H : _ /\ _ |- _  => exact H || (destruct_hyp H; use_hyps)
    | H : _ |- _ => solve [inversion H]
    | _ => idtac
    end in
  let rec do_atom :=
    solve [reflexivity | symmetry; trivial] ||
    contradiction ||
    (split; do_atom)
  with do_ccl := trivial with eq_true; repeat do_intro; do_atom in
  (use_hyps; do_ccl) || fail "Cannot solve this goal".

Tactic Notation "now" tactic(t) := t; easy.

(** Slightly more than [easy]*)

Ltac easy' := repeat split; simpl; easy || now destruct 1.

(** A tactic to document or check what is proved at some point of a script *)

Ltac now_show c := change c.

(** Support for rewriting decidability statements *)

Set Implicit Arguments.

Lemma decide_left : forall (C:Prop) (decide:{C}+{~C}),
  C -> forall P:{C}+{~C}->Prop, (forall H:C, P (left _ H)) -> P decide.
Proof.
intros; destruct decide. apply H0. contradiction.
Qed.

Lemma decide_right : forall (C:Prop) (decide:{C}+{~C}),
  ~C -> forall P:{C}+{~C}->Prop, (forall H:~C, P (right _ H)) -> P decide.
Proof.
intros; destruct decide. contradiction. apply H0.
Qed.

Tactic Notation "decide" constr(lemma) "with" constr(H) :=
  let try_to_merge_hyps H :=
     try (clear H; intro H) ||
     (let H' := fresh H "bis" in intro H'; try clear H') ||
     (let H' := fresh in intro H'; try clear H') in
  match type of H with
  | ~ ?C => apply (decide_right lemma H); try_to_merge_hyps H
  | ?C -> False => apply (decide_right lemma H); try_to_merge_hyps H
  | _ => apply (decide_left lemma H); try_to_merge_hyps H
  end.

(** Clear an hypothesis and its dependencies *)

Tactic Notation "clear" "dependent" hyp(h) :=
 let rec depclear h :=
  clear h ||
  match goal with
   | H : context [ h ] |- _ => depclear H; depclear h
  end ||
  fail "hypothesis to clear is used in the conclusion (maybe indirectly)"
 in depclear h.

(** Revert an hypothesis and its dependencies :
    this is actually generalize dependent... *)

Tactic Notation "revert" "dependent" hyp(h) :=
 generalize dependent h.


==> anc/HoTT/coq-HoTT/theories/Init/Wf.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * This module proves the validity of
    - well-founded recursion (also known as course of values)
    - well-founded induction
    from a well-founded ordering on a given set *)

Set Implicit Arguments.

Require Import Notations.
Require Import Logic.
Require Import Datatypes.

(** Well-founded induction principle on [Prop] *)

Section Well_founded.

 Variable A : Type.
 Variable R : A -> A -> Prop.

 (** The accessibility predicate is defined to be non-informative *)
 (** (Acc_rect is automatically defined because Acc is a singleton type) *)

 Inductive Acc (x: A) : Prop :=
     Acc_intro : (forall y:A, R y x -> Acc y) -> Acc x.

 Lemma Acc_inv : forall x:A, Acc x -> forall y:A, R y x -> Acc y.
  destruct 1; trivial.
 Defined.

 Global Implicit Arguments Acc_inv [x y] [x].

 (** A relation is well-founded if every element is accessible *)

 Definition well_founded := forall a:A, Acc a.

 (** Well-founded induction on [Set] and [Prop] *)

 Hypothesis Rwf : well_founded.

 Theorem well_founded_induction_type :
  forall P:A -> Type,
    (forall x:A, (forall y:A, R y x -> P y) -> P x) -> forall a:A, P a.
 Proof.
  intros; apply Acc_rect; auto.
 Defined.

 Theorem well_founded_induction :
  forall P:A -> Set,
    (forall x:A, (forall y:A, R y x -> P y) -> P x) -> forall a:A, P a.
 Proof.
  exact (fun P:A -> Set => well_founded_induction_type P).
 Defined.

 Theorem well_founded_ind :
  forall P:A -> Prop,
    (forall x:A, (forall y:A, R y x -> P y) -> P x) -> forall a:A, P a.
 Proof.
  exact (fun P:A -> Prop => well_founded_induction_type P).
 Defined.

(** Well-founded fixpoints *)

 Section FixPoint.

  Variable P : A -> Type.
  Variable F : forall x:A, (forall y:A, R y x -> P y) -> P x.

  Fixpoint Fix_F (x:A) (a:Acc x) : P x :=
    F (fun (y:A) (h:R y x) => Fix_F (Acc_inv a h)).

  Scheme Acc_inv_dep := Induction for Acc Sort Prop.

  Lemma Fix_F_eq :
   forall (x:A) (r:Acc x),
     F (fun (y:A) (p:R y x) => Fix_F (x:=y) (Acc_inv r p)) = Fix_F (x:=x) r.
  Proof.
   destruct r using Acc_inv_dep; auto.
  Qed.

  Definition Fix (x:A) := Fix_F (Rwf x).

  (** Proof that [well_founded_induction] satisfies the fixpoint equation.
      It requires an extra property of the functional *)

  Hypothesis
    F_ext :
      forall (x:A) (f g:forall y:A, R y x -> P y),
        (forall (y:A) (p:R y x), f y p = g y p) -> F f = F g.

  Lemma Fix_F_inv : forall (x:A) (r s:Acc x), Fix_F r = Fix_F s.
  Proof.
   intro x; induction (Rwf x); intros.
   rewrite <- (Fix_F_eq r); rewrite <- (Fix_F_eq s); intros.
   apply F_ext; auto.
  Qed.

  Lemma Fix_eq : forall x:A, Fix x = F (fun (y:A) (p:R y x) => Fix y).
  Proof.
   intro x; unfold Fix.
   rewrite <- Fix_F_eq.
   apply F_ext; intros.
   apply Fix_F_inv.
  Qed.

 End FixPoint.

End Well_founded.

(** Well-founded fixpoints over pairs *)

Section Well_founded_2.

  Variables A B : Type.
  Variable R : A * B -> A * B -> Prop.

  Variable P : A -> B -> Type.

  Section FixPoint_2.

  Variable
    F :
      forall (x:A) (x':B),
        (forall (y:A) (y':B), R (y, y') (x, x') -> P y y') -> P x x'.

  Fixpoint Fix_F_2 (x:A) (x':B) (a:Acc R (x, x')) : P x x' :=
    F
      (fun (y:A) (y':B) (h:R (y, y') (x, x')) =>
         Fix_F_2 (x:=y) (x':=y') (Acc_inv a (y,y') h)).

  End FixPoint_2.

  Hypothesis Rwf : well_founded R.

  Theorem well_founded_induction_type_2 :
   (forall (x:A) (x':B),
      (forall (y:A) (y':B), R (y, y') (x, x') -> P y y') -> P x x') ->
   forall (a:A) (b:B), P a b.
  Proof.
   intros; apply Fix_F_2; auto.
  Defined.

End Well_founded_2.

Notation Acc_iter   := Fix_F   (only parsing). (* compatibility *)
Notation Acc_iter_2 := Fix_F_2 (only parsing). (* compatibility *)


==> anc/HoTT/coq-HoTT/theories/Init/vo.itarget <==
Datatypes.vo
Logic_Type.vo
Logic.vo
Notations.vo
Peano.vo
Prelude.vo
Specif.vo
Tactics.vo
Wf.vo


==> anc/HoTT/coq-HoTT/theories/Lists/List.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Le Gt Minus Bool.
Require Setoid.

Set Implicit Arguments.
Set Universe Polymorphism.

(******************************************************************)
(** * Basics: definition of polymorphic lists and some operations *)
(******************************************************************)

(** The definition of [list] is now in [Init/Datatypes],
    as well as the definitions of [length] and [app] *)

Open Scope list_scope.

Section Lists.

  Variable A : Type.

  (** Head and tail *)

  Definition hd (default:A) (l:list A) :=
    match l with
      | nil => default
      | x :: _ => x
    end.

  Definition hd_error (l:list A) :=
    match l with
      | nil => error
      | x :: _ => value x
    end.

  Definition tl (l:list A) :=
    match l with
      | nil => nil
      | a :: m => m
    end.

  (** The [In] predicate *)
  Fixpoint In (a:A) (l:list A) : Prop :=
    match l with
      | nil => False
      | b :: m => b = a \/ In a m
    end.

End Lists.


(** Standard notations for lists. 
In a special module to avoid conflict. *)
Module ListNotations.
Notation " [ ] " := nil : list_scope.
Notation " [ x ] " := (cons x nil) : list_scope.
Notation " [ x ; .. ; y ] " := (cons x .. (cons y nil) ..) : list_scope.
End ListNotations.

Import ListNotations.

Section Facts.

  Variable A : Type.


  (** *** Genereric facts *)

  (** Discrimination *)
  Theorem nil_cons : forall (x:A) (l:list A), [] <> x :: l.
  Proof.
    intros; discriminate.
  Qed.


  (** Destruction *)

  Theorem destruct_list : forall l : list A, {x:A & {tl:list A | l = x::tl}}+{l = []}.
  Proof.
    induction l as [|a tail].
    right; reflexivity.
    left; exists a, tail; reflexivity.
  Qed.

  (** *** Head and tail *)

  Theorem hd_error_nil : hd_error (@nil A) = None.
  Proof.
    simpl; reflexivity.
  Qed.

  Theorem hd_error_cons : forall (l : list A) (x : A), hd_error (x::l) = Some x.
  Proof.
    intros; simpl; reflexivity.
  Qed.


  (************************)
  (** *** Facts about [In] *)
  (************************)


  (** Characterization of [In] *)

  Theorem in_eq : forall (a:A) (l:list A), In a (a :: l).
  Proof.
    simpl; auto.
  Qed.

  Theorem in_cons : forall (a b:A) (l:list A), In b l -> In b (a :: l).
  Proof.
    simpl; auto.
  Qed.

  Theorem in_nil : forall a:A, ~ In a [].
  Proof.
    unfold not; intros a H; inversion_clear H.
  Qed.

  Theorem in_split : forall x (l:list A), In x l -> exists l1 l2, l = l1++x::l2.
  Proof.
  induction l; simpl; destruct 1.
  subst a; auto.
  exists [], l; auto.
  destruct (IHl H) as (l1,(l2,H0)).
  exists (a::l1), l2; simpl. apply f_equal. auto.
  Qed.

  (** Inversion *)
  Lemma in_inv : forall (a b:A) (l:list A), In b (a :: l) -> a = b \/ In b l.
  Proof.
    intros a b l H; inversion_clear H; auto.
  Qed.

  (** Decidability of [In] *)
  Theorem in_dec :
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (a:A) (l:list A), {In a l} + {~ In a l}.
  Proof.
    intro H; induction l as [| a0 l IHl].
    right; apply in_nil.
    destruct (H a0 a); simpl; auto.
    destruct IHl; simpl; auto.
    right; unfold not; intros [Hc1| Hc2]; auto.
  Defined.


  (**************************)
  (** *** Facts about [app] *)
  (**************************)

  (** Discrimination *)
  Theorem app_cons_not_nil : forall (x y:list A) (a:A), [] <> x ++ a :: y.
  Proof.
    unfold not.
    destruct x as [| a l]; simpl; intros.
    discriminate H.
    discriminate H.
  Qed.


  (** Concat with [nil] *)
  Theorem app_nil_l : forall l:list A, [] ++ l = l.
  Proof.
    reflexivity.
  Qed.

  Theorem app_nil_r : forall l:list A, l ++ [] = l.
  Proof. 
    induction l; simpl; f_equal; auto.
  Qed.

  (* begin hide *)
  (* Deprecated *)
  Theorem app_nil_end : forall (l:list A), l = l ++ [].
  Proof. symmetry; apply app_nil_r. Qed.
  (* end hide *)

  (** [app] is associative *)
  Theorem app_assoc : forall l m n:list A, l ++ m ++ n = (l ++ m) ++ n.
  Proof.
    intros l m n; induction l; simpl; f_equal; auto.
  Qed.

  (* begin hide *)
  (* Deprecated *)
  Theorem app_assoc_reverse : forall l m n:list A, (l ++ m) ++ n = l ++ m ++ n.
  Proof.
     auto using app_assoc.
  Qed.
  Hint Resolve app_assoc_reverse.
  (* end hide *)

  (** [app] commutes with [cons] *)
  Theorem app_comm_cons : forall (x y:list A) (a:A), a :: (x ++ y) = (a :: x) ++ y.
  Proof.
    auto.
  Qed.

  (** Facts deduced from the result of a concatenation *)

  Theorem app_eq_nil : forall l l':list A, l ++ l' = [] -> l = [] /\ l' = [].
  Proof.
    destruct l as [| x l]; destruct l' as [| y l']; simpl; auto.
    intro; discriminate.
    intros H; discriminate H.
  Qed.

  Theorem app_eq_unit :
    forall (x y:list A) (a:A),
      x ++ y = [a] -> x = [] /\ y = [a] \/ x = [a] /\ y = [].
  Proof.
    destruct x as [| a l]; [ destruct y as [| a l] | destruct y as [| a0 l0] ];
      simpl.
    intros a H; discriminate H.
    left; split; auto.
    right; split; auto.
    generalize H.
    generalize (app_nil_r l); intros E.
    rewrite -> E; auto.
    intros.
    injection H.
    intro.
    cut ([] = l ++ a0 :: l0); auto.
    intro.
    generalize (app_cons_not_nil _ _ _ H1); intro.
    elim H2.
  Qed.

  Lemma app_inj_tail :
    forall (x y:list A) (a b:A), x ++ [a] = y ++ [b] -> x = y /\ a = b.
  Proof.
    induction x as [| x l IHl];
      [ destruct y as [| a l] | destruct y as [| a l0] ];
      simpl; auto.
    intros a b H.
    injection H.
    auto.
    intros a0 b H.
    injection H; intros.
    generalize (app_cons_not_nil _ _ _ H0); destruct 1.
    intros a b H.
    injection H; intros.
    cut ([] = l ++ [a]); auto.
    intro.
    generalize (app_cons_not_nil _ _ _ H2); destruct 1.
    intros a0 b H.
    injection H; intros.
    destruct (IHl l0 a0 b H0).
    split; auto.
    rewrite <- H1; rewrite <- H2; reflexivity.
  Qed.


  (** Compatibility with other operations *)

  Lemma app_length : forall l l' : list A, length (l++l') = length l + length l'.
  Proof.
    induction l; simpl; auto.
  Qed.

  Lemma in_app_or : forall (l m:list A) (a:A), In a (l ++ m) -> In a l \/ In a m.
  Proof.
    intros l m a.
    elim l; simpl; auto.
    intros a0 y H H0.
    now_show ((a0 = a \/ In a y) \/ In a m).
    elim H0; auto.
    intro H1.
    now_show ((a0 = a \/ In a y) \/ In a m).
    elim (H H1); auto.
  Qed.

  Lemma in_or_app : forall (l m:list A) (a:A), In a l \/ In a m -> In a (l ++ m).
  Proof.
    intros l m a.
    elim l; simpl; intro H.
    now_show (In a m).
    elim H; auto; intro H0.
    now_show (In a m).
    elim H0. (* subProof completed *)
    intros y H0 H1.
    now_show (H = a \/ In a (y ++ m)).
    elim H1; auto 4.
    intro H2.
    now_show (H = a \/ In a (y ++ m)).
    elim H2; auto.
  Qed.

  Lemma in_app_iff : forall l l' (a:A), In a (l++l') <-> In a l \/ In a l'.
  Proof.
    split; auto using in_app_or, in_or_app.
  Qed.

  Lemma app_inv_head:
   forall l l1 l2 : list A, l ++ l1 = l ++ l2 -> l1 = l2.
  Proof.
    induction l; simpl; auto; injection 1; auto.
  Qed.

  Lemma app_inv_tail:
    forall l l1 l2 : list A, l1 ++ l = l2 ++ l -> l1 = l2.
  Proof.
    intros l l1 l2; revert l1 l2 l.
    induction l1 as [ | x1 l1]; destruct l2 as [ | x2 l2];
     simpl; auto; intros l H.
    absurd (length (x2 :: l2 ++ l) <= length l).
    simpl; rewrite app_length; auto with arith.
    rewrite <- H; auto with arith.
    absurd (length (x1 :: l1 ++ l) <= length l).
    simpl; rewrite app_length; auto with arith.
    rewrite H; auto with arith.
    injection H; clear H; intros; f_equal; eauto.
  Qed.

End Facts.

Hint Resolve app_assoc app_assoc_reverse: datatypes v62.
Hint Resolve app_comm_cons app_cons_not_nil: datatypes v62.
Hint Immediate app_eq_nil: datatypes v62.
Hint Resolve app_eq_unit app_inj_tail: datatypes v62.
Hint Resolve in_eq in_cons in_inv in_nil in_app_or in_or_app: datatypes v62.



(*******************************************)
(** * Operations on the elements of a list *)
(*******************************************)

Section Elts.

  Variable A : Type.

  (*****************************)
  (** ** Nth element of a list *)
  (*****************************)

  Fixpoint nth (n:nat) (l:list A) (default:A) {struct l} : A :=
    match n, l with
      | O, x :: l' => x
      | O, other => default
      | S m, [] => default
      | S m, x :: t => nth m t default
    end.

  Fixpoint nth_ok (n:nat) (l:list A) (default:A) {struct l} : bool :=
    match n, l with
      | O, x :: l' => true
      | O, other => false
      | S m, [] => false
      | S m, x :: t => nth_ok m t default
    end.

  Lemma nth_in_or_default :
    forall (n:nat) (l:list A) (d:A), {In (nth n l d) l} + {nth n l d = d}.
  Proof.
    intros n l d; revert n; induction l.
    - right; destruct n; trivial.
    - intros [|n]; simpl.
      * left; auto.
      * destruct (IHl n); auto.
  Qed.

  Lemma nth_S_cons :
    forall (n:nat) (l:list A) (d a:A),
      In (nth n l d) l -> In (nth (S n) (a :: l) d) (a :: l).
  Proof.
    simpl; auto.
  Qed.

  Fixpoint nth_error (l:list A) (n:nat) {struct n} : Exc A :=
    match n, l with
      | O, x :: _ => value x
      | S n, _ :: l => nth_error l n
      | _, _ => error
    end.

  Definition nth_default (default:A) (l:list A) (n:nat) : A :=
    match nth_error l n with
      | Some x => x
      | None => default
    end.

  Lemma nth_default_eq :
    forall n l (d:A), nth_default d l n = nth n l d.
  Proof.
    unfold nth_default; induction n; intros [ | ] ?; simpl; auto.
  Qed.

  (** Results about [nth] *)

  Lemma nth_In :
    forall (n:nat) (l:list A) (d:A), n < length l -> In (nth n l d) l.
  Proof.
    unfold lt; induction n as [| n hn]; simpl.
    - destruct l; simpl; [ inversion 2 | auto ].
    - destruct l as [| a l hl]; simpl.
      * inversion 2.
      * intros d ie; right; apply hn; auto with arith.
  Qed.

  Lemma In_nth l x d : In x l ->
    exists n, n < length l /\ nth n l d = x.
  Proof.
    induction l as [|a l IH].
    - easy.
    - intros [H|H].
      * subst; exists 0; simpl; auto with arith.
      * destruct (IH H) as (n & Hn & Hn').
        exists (S n); simpl; auto with arith.
  Qed.

  Lemma nth_overflow : forall l n d, length l <= n -> nth n l d = d.
  Proof.
    induction l; destruct n; simpl; intros; auto.
    - inversion H.
    - apply IHl; auto with arith.
  Qed.

  Lemma nth_indep :
    forall l n d d', n < length l -> nth n l d = nth n l d'.
  Proof.
    induction l.
    - inversion 1.
    - intros [|n] d d'; simpl; auto with arith.
  Qed.

  Lemma app_nth1 :
    forall l l' d n, n < length l -> nth n (l++l') d = nth n l d.
  Proof.
    induction l.
    - inversion 1.
    - intros l' d [|n]; simpl; auto with arith.
  Qed.

  Lemma app_nth2 :
    forall l l' d n, n >= length l -> nth n (l++l') d = nth (n-length l) l' d.
  Proof.
    induction l; intros l' d [|n]; auto.
    - inversion 1.
    - intros; simpl; rewrite IHl; auto with arith.
  Qed.

  Lemma nth_split n l d : n < length l ->
    exists l1, exists l2, l = l1 ++ nth n l d :: l2 /\ length l1 = n.
  Proof.
    revert l.
    induction n as [|n IH]; intros [|a l] H; try easy.
    - exists nil; exists l; now simpl.
    - destruct (IH l) as (l1 & l2 & Hl & Hl1); auto with arith.
      exists (a::l1); exists l2; simpl; split; now f_equal.
  Qed.

  (** Results about [nth_error] *)

  Lemma nth_error_In l n x : nth_error l n = Some x -> In x l.
  Proof.
    revert n. induction l as [|a l IH]; intros [|n]; simpl; try easy.
    - injection 1; auto.
    - eauto.
  Qed.

  Lemma In_nth_error l x : In x l -> exists n, nth_error l n = Some x.
  Proof.
    induction l as [|a l IH].
    - easy.
    - intros [H|H].
      * subst; exists 0; simpl; auto with arith.
      * destruct (IH H) as (n,Hn).
        exists (S n); simpl; auto with arith.
  Qed.

  Lemma nth_error_None l n : nth_error l n = None <-> length l <= n.
  Proof.
    revert n. induction l; destruct n; simpl.
    - split; auto.
    - split; auto with arith.
    - split; now auto with arith.
    - rewrite IHl; split; auto with arith.
  Qed.

  Lemma nth_error_Some l n : nth_error l n <> None <-> n < length l.
  Proof.
   revert n. induction l; destruct n; simpl.
    - split; [now destruct 1 | inversion 1].
    - split; [now destruct 1 | inversion 1].
    - split; now auto with arith.
    - rewrite IHl; split; auto with arith.
  Qed.

  Lemma nth_error_split l n a : nth_error l n = Some a ->
    exists l1, exists l2, l = l1 ++ a :: l2 /\ length l1 = n.
  Proof.
    revert l.
    induction n as [|n IH]; intros [|x l] H; simpl in *; try easy.
    - exists nil; exists l. injection H; clear H; intros; now subst.
    - destruct (IH _ H) as (l1 & l2 & H1 & H2).
      exists (x::l1); exists l2; simpl; split; now f_equal.
  Qed.

  Lemma nth_error_app1 l l' n : n < length l ->
    nth_error (l++l') n = nth_error l n.
  Proof.
    revert l.
    induction n; intros [|a l] H; auto; try solve [inversion H].
    simpl in *. apply IHn. auto with arith.
  Qed.

  Lemma nth_error_app2 l l' n : length l <= n ->
    nth_error (l++l') n = nth_error l' (n-length l).
  Proof.
    revert l.
    induction n; intros [|a l] H; auto; try solve [inversion H].
    simpl in *. apply IHn. auto with arith.
  Qed.


  (*****************)
  (** ** Remove    *)
  (*****************)

  Hypothesis eq_dec : forall x y : A, {x = y}+{x <> y}.

  Fixpoint remove (x : A) (l : list A) : list A :=
    match l with
      | [] => []
      | y::tl => if (eq_dec x y) then remove x tl else y::(remove x tl)
    end.

  Theorem remove_In : forall (l : list A) (x : A), ~ In x (remove x l).
  Proof.
    induction l as [|x l]; auto.
    intro y; simpl; destruct (eq_dec y x) as [yeqx | yneqx].
    apply IHl.
    unfold not; intro HF; simpl in HF; destruct HF; auto.
    apply (IHl y); assumption.
  Qed.


(******************************)
(** ** Last element of a list *)
(******************************)

  (** [last l d] returns the last element of the list [l],
    or the default value [d] if [l] is empty. *)

  Fixpoint last (l:list A) (d:A) : A :=
  match l with
    | [] => d
    | [a] => a
    | a :: l => last l d
  end.

  (** [removelast l] remove the last element of [l] *)

  Fixpoint removelast (l:list A) : list A :=
    match l with
      | [] =>  []
      | [a] => []
      | a :: l => a :: removelast l
    end.

  Lemma app_removelast_last :
    forall l d, l <> [] -> l = removelast l ++ [last l d].
  Proof.
    induction l.
    destruct 1; auto.
    intros d _.
    destruct l; auto.
    pattern (a0::l) at 1; rewrite IHl with d; auto; discriminate.
  Qed.

  Lemma exists_last :
    forall l, l <> [] -> { l' : (list A) & { a : A | l = l' ++ [a]}}.
  Proof.
    induction l.
    destruct 1; auto.
    intros _.
    destruct l.
    exists [], a; auto.
    destruct IHl as [l' (a',H)]; try discriminate.
    rewrite H.
    exists (a::l'), a'; auto.
  Qed.

  Lemma removelast_app :
    forall l l', l' <> [] -> removelast (l++l') = l ++ removelast l'.
  Proof.
    induction l.
    simpl; auto.
    simpl; intros.
    assert (l++l' <> []).
    destruct l.
    simpl; auto.
    simpl; discriminate.
    specialize (IHl l' H).
    destruct (l++l'); [elim H0; auto|f_equal; auto].
  Qed.


  (****************************************)
  (** ** Counting occurences of a element *)
  (****************************************)

  Fixpoint count_occ (l : list A) (x : A) : nat :=
    match l with
      | [] => 0
      | y :: tl =>
	let n := count_occ tl x in
	  if eq_dec y x then S n else n
    end.

  (** Compatibility of count_occ with operations on list *)
  Theorem count_occ_In (l : list A) (x : A) : In x l <-> count_occ l x > 0.
  Proof.
    induction l as [|y l]; simpl.
    - split; [destruct 1 | apply gt_irrefl].
    - destruct eq_dec as [->|Hneq]; rewrite IHl; intuition.
  Qed.

  Theorem count_occ_inv_nil (l : list A) :
    (forall x:A, count_occ l x = 0) <-> l = [].
  Proof.
    split.
    - induction l as [|x l]; trivial.
      intros H. specialize (H x). simpl in H.
      destruct eq_dec as [_|NEQ]; [discriminate|now elim NEQ].
    - now intros ->.
  Qed.

  Lemma count_occ_nil : forall (x : A), count_occ [] x = 0.
  Proof.
    intro x; simpl; reflexivity.
  Qed.

  Lemma count_occ_cons_eq : forall (l : list A) (x y : A), x = y -> count_occ (x::l) y = S (count_occ l y).
  Proof.
    intros l x y H; simpl.
    destruct (eq_dec x y); [reflexivity | contradiction].
  Qed.

  Lemma count_occ_cons_neq : forall (l : list A) (x y : A), x <> y -> count_occ (x::l) y = count_occ l y.
  Proof.
    intros l x y H; simpl.
    destruct (eq_dec x y); [contradiction | reflexivity].
  Qed.

End Elts.

(*******************************)
(** * Manipulating whole lists *)
(*******************************)

Section ListOps.

  Variable A : Type.

  (*************************)
  (** ** Reverse           *)
  (*************************)

  Fixpoint rev (l:list A) : list A :=
    match l with
      | [] => []
      | x :: l' => rev l' ++ [x]
    end.

  Lemma rev_app_distr : forall x y:list A, rev (x ++ y) = rev y ++ rev x.
  Proof.
    induction x as [| a l IHl].
    destruct y as [| a l].
    simpl.
    auto.

    simpl.
    rewrite app_nil_r; auto.

    intro y.
    simpl.
    rewrite (IHl y).
    rewrite app_assoc; trivial.
  Qed.

  Remark rev_unit : forall (l:list A) (a:A), rev (l ++ [a]) = a :: rev l.
  Proof.
    intros.
    apply (rev_app_distr l [a]); simpl; auto.
  Qed.

  Lemma rev_involutive : forall l:list A, rev (rev l) = l.
  Proof.
    induction l as [| a l IHl].
    simpl; auto.

    simpl.
    rewrite (rev_unit (rev l) a).
    rewrite IHl; auto.
  Qed.


  (** Compatibility with other operations *)

  Lemma in_rev : forall l x, In x l <-> In x (rev l).
  Proof.
    induction l.
    simpl; intuition.
    intros.
    simpl.
    intuition.
    subst.
    apply in_or_app; right; simpl; auto.
    apply in_or_app; left; firstorder.
    destruct (in_app_or _ _ _ H); firstorder.
  Qed.

  Lemma rev_length : forall l, length (rev l) = length l.
  Proof.
    induction l;simpl; auto.
    rewrite app_length.
    rewrite IHl.
    simpl.
    elim (length l); simpl; auto.
  Qed.

  Lemma rev_nth : forall l d n,  n < length l ->
    nth n (rev l) d = nth (length l - S n) l d.
  Proof.
    induction l.
    intros; inversion H.
    intros.
    simpl in H.
    simpl (rev (a :: l)).
    simpl (length (a :: l) - S n).
    inversion H.
    rewrite <- minus_n_n; simpl.
    rewrite <- rev_length.
    rewrite app_nth2; auto.
    rewrite <- minus_n_n; auto.
    rewrite app_nth1; auto.
    rewrite (minus_plus_simpl_l_reverse (length l) n 1).
    replace (1 + length l) with (S (length l)); auto with arith.
    rewrite <- minus_Sn_m; auto with arith.
    apply IHl ; auto with arith.
    rewrite rev_length; auto.
  Qed.


  (**  An alternative tail-recursive definition for reverse *)

  Fixpoint rev_append (l l': list A) : list A :=
    match l with
      | [] => l'
      | a::l => rev_append l (a::l')
    end.

  Definition rev' l : list A := rev_append l [].

  Lemma rev_append_rev : forall l l', rev_append l l' = rev l ++ l'.
  Proof.
    induction l; simpl; auto; intros.
    rewrite <- app_assoc; firstorder.
  Qed.

  Lemma rev_alt : forall l, rev l = rev_append l [].
  Proof.
    intros; rewrite rev_append_rev.
    rewrite app_nil_r; trivial.
  Qed.


(*********************************************)
(** Reverse Induction Principle on Lists  *)
(*********************************************)

  Section Reverse_Induction.

    Lemma rev_list_ind :
      forall P:list A-> Prop,
	P [] ->
	(forall (a:A) (l:list A), P (rev l) -> P (rev (a :: l))) ->
	forall l:list A, P (rev l).
    Proof.
      induction l; auto.
    Qed.

    Theorem rev_ind :
      forall P:list A -> Prop,
	P [] ->
	(forall (x:A) (l:list A), P l -> P (l ++ [x])) -> forall l:list A, P l.
    Proof.
      intros.
      generalize (rev_involutive l).
      intros E; rewrite <- E.
      apply (rev_list_ind P).
      auto.

      simpl.
      intros.
      apply (H0 a (rev l0)).
      auto.
    Qed.

  End Reverse_Induction.

  (***********************************)
  (** ** Decidable equality on lists *)
  (***********************************)

  Hypothesis eq_dec : forall (x y : A), {x = y}+{x <> y}.

  Lemma list_eq_dec : forall l l':list A, {l = l'} + {l <> l'}.
  Proof. decide equality. Defined.

End ListOps.

(***************************************************)
(** * Applying functions to the elements of a list *)
(***************************************************)

(************)
(** ** Map  *)
(************)

Section Map.
  Variables (A : Type) (B : Type).
  Variable f : A -> B.

  Fixpoint map (l:list A) : list B :=
    match l with
      | nil => nil
      | cons a t => cons (f a) (map t)
    end.

  Lemma in_map :
    forall (l:list A) (x:A), In x l -> In (f x) (map l).
  Proof.
    induction l; firstorder (subst; auto).
  Qed.

  Lemma in_map_iff : forall l y, In y (map l) <-> exists x, f x = y /\ In x l.
  Proof.
    induction l; firstorder (subst; auto).
  Qed.

  Lemma map_length : forall l, length (map l) = length l.
  Proof.
    induction l; simpl; auto.
  Qed.

  Lemma map_nth : forall l d n,
    nth n (map l) (f d) = f (nth n l d).
  Proof.
    induction l; simpl map; destruct n; firstorder.
  Qed.

  Lemma map_nth_error : forall n l d,
    nth_error l n = Some d -> nth_error (map l) n = Some (f d).
  Proof.
    induction n; intros [ | ] ? Heq; simpl in *; inversion Heq; auto.
  Qed.

  Lemma map_app : forall l l',
    map (l++l') = (map l)++(map l').
  Proof.
    induction l; simpl; auto.
    intros; rewrite IHl; auto.
  Qed.

  Lemma map_rev : forall l, map (rev l) = rev (map l).
  Proof.
    induction l; simpl; auto.
    rewrite map_app.
    rewrite IHl; auto.
  Qed.

  Lemma map_eq_nil : forall l, map l = [] -> l = [].
  Proof.
    destruct l; simpl; reflexivity || discriminate.
  Qed.

  (** [flat_map] *)

  Definition flat_map (f:A -> list B) :=
    fix flat_map (l:list A) : list B :=
    match l with
      | nil => nil
      | cons x t => (f x)++(flat_map t)
    end.

  Lemma in_flat_map : forall (f:A->list B)(l:list A)(y:B),
    In y (flat_map f l) <-> exists x, In x l /\ In y (f x).
  Proof.
    induction l; simpl; split; intros.
    contradiction.
    destruct H as (x,(H,_)); contradiction.
    destruct (in_app_or _ _ _ H).
    exists a; auto.
    destruct (IHl y) as (H1,_); destruct (H1 H0) as (x,(H2,H3)).
    exists x; auto.
    apply in_or_app.
    destruct H as (x,(H0,H1)); destruct H0.
    subst; auto.
    right; destruct (IHl y) as (_,H2); apply H2.
    exists x; auto.
  Qed.

End Map.

Lemma map_id : forall (A :Type) (l : list A),
  map (fun x => x) l = l.
Proof.
  induction l; simpl; auto; rewrite IHl; auto.
Qed.

Lemma map_map : forall (A B C:Type)(f:A->B)(g:B->C) l,
  map g (map f l) = map (fun x => g (f x)) l.
Proof.
  induction l; simpl; auto.
  rewrite IHl; auto.
Qed.

Lemma map_ext :
  forall (A B : Type)(f g:A->B), (forall a, f a = g a) -> forall l, map f l = map g l.
Proof.
  induction l; simpl; auto.
  rewrite H; rewrite IHl; auto.
Qed.


(************************************)
(** Left-to-right iterator on lists *)
(************************************)

Section Fold_Left_Recursor.
  Variables (A : Type) (B : Type).
  Variable f : A -> B -> A.

  Fixpoint fold_left (l:list B) (a0:A) : A :=
    match l with
      | nil => a0
      | cons b t => fold_left t (f a0 b)
    end.

  Lemma fold_left_app : forall (l l':list B)(i:A),
    fold_left (l++l') i = fold_left l' (fold_left l i).
  Proof.
    induction l.
    simpl; auto.
    intros.
    simpl.
    auto.
  Qed.

End Fold_Left_Recursor.

Lemma fold_left_length :
  forall (A:Type)(l:list A), fold_left (fun x _ => S x) l 0 = length l.
Proof.
  intro A.
  cut (forall (l:list A) n, fold_left (fun x _ => S x) l n = n + length l).
  intros.
  exact (H l 0).
  induction l; simpl; auto.
  intros; rewrite IHl.
  simpl; auto with arith.
Qed.

(************************************)
(** Right-to-left iterator on lists *)
(************************************)

Section Fold_Right_Recursor.
  Variables (A : Type) (B : Type).
  Variable f : B -> A -> A.
  Variable a0 : A.

  Fixpoint fold_right (l:list B) : A :=
    match l with
      | nil => a0
      | cons b t => f b (fold_right t)
    end.

End Fold_Right_Recursor.

  Lemma fold_right_app : forall (A B:Type)(f:A->B->B) l l' i,
    fold_right f i (l++l') = fold_right f (fold_right f i l') l.
  Proof.
    induction l.
    simpl; auto.
    simpl; intros.
    f_equal; auto.
  Qed.

  Lemma fold_left_rev_right : forall (A B:Type)(f:A->B->B) l i,
    fold_right f i (rev l) = fold_left (fun x y => f y x) l i.
  Proof.
    induction l.
    simpl; auto.
    intros.
    simpl.
    rewrite fold_right_app; simpl; auto.
  Qed.

  Theorem fold_symmetric :
    forall (A:Type) (f:A -> A -> A),
      (forall x y z:A, f x (f y z) = f (f x y) z) ->
      (forall x y:A, f x y = f y x) ->
      forall (a0:A) (l:list A), fold_left f l a0 = fold_right f a0 l.
  Proof.
    destruct l as [| a l].
    reflexivity.
    simpl.
    rewrite <- H0.
    generalize a0 a.
    induction l as [| a3 l IHl]; simpl.
    trivial.
    intros.
    rewrite H.
    rewrite (H0 a2).
    rewrite <- (H a1).
    rewrite (H0 a1).
    rewrite IHl.
    reflexivity.
  Qed.



  (** [(list_power x y)] is [y^x], or the set of sequences of elts of [y]
      indexed by elts of [x], sorted in lexicographic order. *)

  Fixpoint list_power (A B:Type)(l:list A) (l':list B) :
    list (list (A * B)) :=
    match l with
      | nil => cons nil nil
      | cons x t =>
	flat_map (fun f:list (A * B) => map (fun y:B => cons (x, y) f) l')
        (list_power t l')
    end.


  (*************************************)
  (** ** Boolean operations over lists *)
  (*************************************)

  Section Bool.
    Variable A : Type.
    Variable f : A -> bool.

  (** find whether a boolean function can be satisfied by an
       elements of the list. *)

    Fixpoint existsb (l:list A) : bool :=
      match l with
	| nil => false
	| a::l => f a || existsb l
      end.

    Lemma existsb_exists :
      forall l, existsb l = true <-> exists x, In x l /\ f x = true.
    Proof.
      induction l; simpl; intuition.
      inversion H.
      firstorder.
      destruct (orb_prop _ _ H1); firstorder.
      firstorder.
      subst.
      rewrite H2; auto.
    Qed.

    Lemma existsb_nth : forall l n d, n < length l ->
      existsb l = false -> f (nth n l d) = false.
    Proof.
      induction l.
      inversion 1.
      simpl; intros.
      destruct (orb_false_elim _ _ H0); clear H0; auto.
      destruct n ; auto.
      rewrite IHl; auto with arith.
    Qed.

    Lemma existsb_app : forall l1 l2,
      existsb (l1++l2) = existsb l1 || existsb l2.
    Proof.
      induction l1; intros l2; simpl.
        solve[auto].
      case (f a); simpl; solve[auto].
    Qed.

  (** find whether a boolean function is satisfied by
    all the elements of a list. *)

    Fixpoint forallb (l:list A) : bool :=
      match l with
	| nil => true
	| a::l => f a && forallb l
      end.

    Lemma forallb_forall :
      forall l, forallb l = true <-> (forall x, In x l -> f x = true).
    Proof.
      induction l; simpl; intuition.
      destruct (andb_prop _ _ H1).
      congruence.
      destruct (andb_prop _ _ H1); auto.
      assert (forallb l = true).
      apply H0; intuition.
      rewrite H1; auto.
    Qed.

    Lemma forallb_app :
      forall l1 l2, forallb (l1++l2) = forallb l1 && forallb l2.
    Proof.
      induction l1; simpl.
        solve[auto].
      case (f a); simpl; solve[auto].
    Qed.
  (** [filter] *)

    Fixpoint filter (l:list A) : list A :=
      match l with
	| nil => nil
	| x :: l => if f x then x::(filter l) else filter l
      end.

    Lemma filter_In : forall x l, In x (filter l) <-> In x l /\ f x = true.
    Proof.
      induction l; simpl.
      intuition.
      intros.
      case_eq (f a); intros; simpl; intuition congruence.
    Qed.

  (** [find] *)

    Fixpoint find (l:list A) : option A :=
      match l with
	| nil => None
	| x :: tl => if f x then Some x else find tl
      end.

  (** [partition] *)

    Fixpoint partition (l:list A) : list A * list A :=
      match l with
	| nil => (nil, nil)
	| x :: tl => let (g,d) := partition tl in
	  if f x then (x::g,d) else (g,x::d)
      end.

  End Bool.




  (******************************************************)
  (** ** Operations on lists of pairs or lists of lists *)
  (******************************************************)

  Section ListPairs.
    Variables (A : Type) (B : Type).

  (** [split] derives two lists from a list of pairs *)

    Fixpoint split (l:list (A*B)) : list A * list B :=
      match l with
	| nil => (nil, nil)
	| (x,y) :: tl => let (g,d) := split tl in (x::g, y::d)
      end.

    Lemma in_split_l : forall (l:list (A*B))(p:A*B),
      In p l -> In (fst p) (fst (split l)).
    Proof.
      induction l; simpl; intros; auto.
      destruct p; destruct a; destruct (split l); simpl in *.
      destruct H.
      injection H; auto.
      right; apply (IHl (a0,b) H).
    Qed.

    Lemma in_split_r : forall (l:list (A*B))(p:A*B),
      In p l -> In (snd p) (snd (split l)).
    Proof.
      induction l; simpl; intros; auto.
      destruct p; destruct a; destruct (split l); simpl in *.
      destruct H.
      injection H; auto.
      right; apply (IHl (a0,b) H).
    Qed.

    Lemma split_nth : forall (l:list (A*B))(n:nat)(d:A*B),
      nth n l d = (nth n (fst (split l)) (fst d), nth n (snd (split l)) (snd d)).
    Proof.
      induction l.
      destruct n; destruct d; simpl; auto.
      destruct n; destruct d; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
      destruct a; destruct (split l); simpl in *; auto.
      apply IHl.
    Qed.

    Lemma split_length_l : forall (l:list (A*B)),
      length (fst (split l)) = length l.
    Proof.
      induction l; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
    Qed.

    Lemma split_length_r : forall (l:list (A*B)),
      length (snd (split l)) = length l.
    Proof.
      induction l; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
    Qed.

  (** [combine] is the opposite of [split].
      Lists given to [combine] are meant to be of same length.
      If not, [combine] stops on the shorter list *)

    Fixpoint combine (l : list A) (l' : list B) : list (A*B) :=
      match l,l' with
	| x::tl, y::tl' => (x,y)::(combine tl tl')
	| _, _ => nil
      end.

    Lemma split_combine : forall (l: list (A*B)),
      let (l1,l2) := split l in combine l1 l2 = l.
    Proof.
      induction l.
      simpl; auto.
      destruct a; simpl.
      destruct (split l); simpl in *.
      f_equal; auto.
    Qed.

    Lemma combine_split : forall (l:list A)(l':list B), length l = length l' ->
      split (combine l l') = (l,l').
    Proof.
      induction l; destruct l'; simpl; intros; auto; try discriminate.
      injection H; clear H; intros.
      rewrite IHl; auto.
    Qed.

    Lemma in_combine_l : forall (l:list A)(l':list B)(x:A)(y:B),
      In (x,y) (combine l l') -> In x l.
    Proof.
      induction l.
      simpl; auto.
      destruct l'; simpl; auto; intros.
      contradiction.
      destruct H.
      injection H; auto.
      right; apply IHl with l' y; auto.
    Qed.

    Lemma in_combine_r : forall (l:list A)(l':list B)(x:A)(y:B),
      In (x,y) (combine l l') -> In y l'.
    Proof.
      induction l.
      simpl; intros; contradiction.
      destruct l'; simpl; auto; intros.
      destruct H.
      injection H; auto.
      right; apply IHl with x; auto.
    Qed.

    Lemma combine_length : forall (l:list A)(l':list B),
      length (combine l l') = min (length l) (length l').
    Proof.
      induction l.
      simpl; auto.
      destruct l'; simpl; auto.
    Qed.

    Lemma combine_nth : forall (l:list A)(l':list B)(n:nat)(x:A)(y:B),
      length l = length l' ->
      nth n (combine l l') (x,y) = (nth n l x, nth n l' y).
    Proof.
      induction l; destruct l'; intros; try discriminate.
      destruct n; simpl; auto.
      destruct n; simpl in *; auto.
    Qed.

  (** [list_prod] has the same signature as [combine], but unlike
     [combine], it adds every possible pairs, not only those at the
     same position. *)

    Fixpoint list_prod (l:list A) (l':list B) :
      list (A * B) :=
      match l with
	| nil => nil
	| cons x t => (map (fun y:B => (x, y)) l')++(list_prod t l')
      end.

    Lemma in_prod_aux :
      forall (x:A) (y:B) (l:list B),
	In y l -> In (x, y) (map (fun y0:B => (x, y0)) l).
    Proof.
      induction l;
	[ simpl; auto
	  | simpl; destruct 1 as [H1| ];
	    [ left; rewrite H1; trivial | right; auto ] ].
    Qed.

    Lemma in_prod :
      forall (l:list A) (l':list B) (x:A) (y:B),
	In x l -> In y l' -> In (x, y) (list_prod l l').
    Proof.
      induction l;
	[ simpl; tauto
	  | simpl; intros; apply in_or_app; destruct H;
	    [ left; rewrite H; apply in_prod_aux; assumption | right; auto ] ].
    Qed.

    Lemma in_prod_iff :
      forall (l:list A)(l':list B)(x:A)(y:B),
	In (x,y) (list_prod l l') <-> In x l /\ In y l'.
    Proof.
      split; [ | intros; apply in_prod; intuition ].
      induction l; simpl; intros.
      intuition.
      destruct (in_app_or _ _ _ H); clear H.
      destruct (in_map_iff (fun y : B => (a, y)) l' (x,y)) as (H1,_).
      destruct (H1 H0) as (z,(H2,H3)); clear H0 H1.
      injection H2; clear H2; intros; subst; intuition.
      intuition.
    Qed.

    Lemma prod_length : forall (l:list A)(l':list B),
      length (list_prod l l') = (length l) * (length l').
    Proof.
      induction l; simpl; auto.
      intros.
      rewrite app_length.
      rewrite map_length.
      auto.
    Qed.

  End ListPairs.




(*****************************************)
(** * Miscellaneous operations on lists  *)
(*****************************************)



(******************************)
(** ** Length order of lists  *)
(******************************)

Section length_order.
  Variable A : Type.

  Definition lel (l m:list A) := length l <= length m.

  Variables a b : A.
  Variables l m n : list A.

  Lemma lel_refl : lel l l.
  Proof.
    unfold lel; auto with arith.
  Qed.

  Lemma lel_trans : lel l m -> lel m n -> lel l n.
  Proof.
    unfold lel; intros.
    now_show (length l <= length n).
    apply le_trans with (length m); auto with arith.
  Qed.

  Lemma lel_cons_cons : lel l m -> lel (a :: l) (b :: m).
  Proof.
    unfold lel; simpl; auto with arith.
  Qed.

  Lemma lel_cons : lel l m -> lel l (b :: m).
  Proof.
    unfold lel; simpl; auto with arith.
  Qed.

  Lemma lel_tail : lel (a :: l) (b :: m) -> lel l m.
  Proof.
    unfold lel; simpl; auto with arith.
  Qed.

  Lemma lel_nil : forall l':list A, lel l' nil -> nil = l'.
  Proof.
    intro l'; elim l'; auto with arith.
    intros a' y H H0.
    now_show (nil = a' :: y).
    absurd (S (length y) <= 0); auto with arith.
  Qed.
End length_order.

Hint Resolve lel_refl lel_cons_cons lel_cons lel_nil lel_nil nil_cons:
  datatypes v62.


(******************************)
(** ** Set inclusion on list  *)
(******************************)

Section SetIncl.

  Variable A : Type.

  Definition incl (l m:list A) := forall a:A, In a l -> In a m.
  Hint Unfold incl.

  Lemma incl_refl : forall l:list A, incl l l.
  Proof.
    auto.
  Qed.
  Hint Resolve incl_refl.

  Lemma incl_tl : forall (a:A) (l m:list A), incl l m -> incl l (a :: m).
  Proof.
    auto with datatypes.
  Qed.
  Hint Immediate incl_tl.

  Lemma incl_tran : forall l m n:list A, incl l m -> incl m n -> incl l n.
  Proof.
    auto.
  Qed.

  Lemma incl_appl : forall l m n:list A, incl l n -> incl l (n ++ m).
  Proof.
    auto with datatypes.
  Qed.
  Hint Immediate incl_appl.

  Lemma incl_appr : forall l m n:list A, incl l n -> incl l (m ++ n).
  Proof.
    auto with datatypes.
  Qed.
  Hint Immediate incl_appr.

  Lemma incl_cons :
    forall (a:A) (l m:list A), In a m -> incl l m -> incl (a :: l) m.
  Proof.
    unfold incl; simpl; intros a l m H H0 a0 H1.
    now_show (In a0 m).
    elim H1.
    now_show (a = a0 -> In a0 m).
    elim H1; auto; intro H2.
    now_show (a = a0 -> In a0 m).
    elim H2; auto. (* solves subgoal *)
    now_show (In a0 l -> In a0 m).
    auto.
  Qed.
  Hint Resolve incl_cons.

  Lemma incl_app : forall l m n:list A, incl l n -> incl m n -> incl (l ++ m) n.
  Proof.
    unfold incl; simpl; intros l m n H H0 a H1.
    now_show (In a n).
    elim (in_app_or _ _ _ H1); auto.
  Qed.
  Hint Resolve incl_app.

End SetIncl.

Hint Resolve incl_refl incl_tl incl_tran incl_appl incl_appr incl_cons
  incl_app: datatypes v62.


(**************************************)
(** * Cutting a list at some position *)
(**************************************)

Section Cutting.

  Variable A : Type.

  Fixpoint firstn (n:nat)(l:list A) : list A :=
    match n with
      | 0 => nil
      | S n => match l with
		 | nil => nil
		 | a::l => a::(firstn n l)
	       end
    end.

  Fixpoint skipn (n:nat)(l:list A) : list A :=
    match n with
      | 0 => l
      | S n => match l with
		 | nil => nil
		 | a::l => skipn n l
	       end
    end.

  Lemma firstn_skipn : forall n l, firstn n l ++ skipn n l = l.
  Proof.
    induction n.
    simpl; auto.
    destruct l; simpl; auto.
    f_equal; auto.
  Qed.

  Lemma firstn_length : forall n l, length (firstn n l) = min n (length l).
  Proof.
    induction n; destruct l; simpl; auto.
  Qed.

   Lemma removelast_firstn : forall n l, n < length l ->
     removelast (firstn (S n) l) = firstn n l.
   Proof.
     induction n; destruct l.
     simpl; auto.
     simpl; auto.
     simpl; auto.
     intros.
     simpl in H.
     change (firstn (S (S n)) (a::l)) with ((a::nil)++firstn (S n) l).
     change (firstn (S n) (a::l)) with (a::firstn n l).
     rewrite removelast_app.
     rewrite IHn; auto with arith.

     clear IHn; destruct l; simpl in *; try discriminate.
     inversion_clear H.
     inversion_clear H0.
   Qed.

   Lemma firstn_removelast : forall n l, n < length l ->
     firstn n (removelast l) = firstn n l.
   Proof.
     induction n; destruct l.
     simpl; auto.
     simpl; auto.
     simpl; auto.
     intros.
     simpl in H.
     change (removelast (a :: l)) with (removelast ((a::nil)++l)).
     rewrite removelast_app.
     simpl; f_equal; auto with arith.
     intro H0; rewrite H0 in H; inversion_clear H; inversion_clear H1.
   Qed.

End Cutting.


(********************************)
(** ** Lists without redundancy *)
(********************************)

Section ReDun.

  Variable A : Type.

  Inductive NoDup : list A -> Prop :=
    | NoDup_nil : NoDup nil
    | NoDup_cons : forall x l, ~ In x l -> NoDup l -> NoDup (x::l).

  Lemma NoDup_remove_1 : forall l l' a, NoDup (l++a::l') -> NoDup (l++l').
  Proof.
  induction l; simpl.
  inversion_clear 1; auto.
  inversion_clear 1.
  constructor.
  contradict H0.
  apply in_or_app; destruct (in_app_or _ _ _ H0); simpl; tauto.
  apply IHl with a0; auto.
  Qed.

  Lemma NoDup_remove_2 : forall l l' a, NoDup (l++a::l') -> ~In a (l++l').
  Proof.
  induction l; simpl.
  inversion_clear 1; auto.
  inversion_clear 1.
  contradict H0.
  destruct H0.
  subst a0.
  apply in_or_app; right; red; auto.
  destruct (IHl _ _ H1); auto.
  Qed.

  (** Alternative characterisations of being without duplicates,
      thanks to [nth_error] and [nth] *)

  Lemma NoDup_nth_error l :
    NoDup l <->
    (forall i j, i<length l -> nth_error l i = nth_error l j -> i = j).
  Proof.
    split.
    { intros H; induction H as [|a l Hal Hl IH]; intros i j Hi E.
      - inversion Hi.
      - destruct i, j; simpl in *; auto.
        * elim Hal. eapply nth_error_In; eauto.
        * elim Hal. eapply nth_error_In; eauto.
        * f_equal. apply IH; auto with arith. }
    { induction l as [|a l]; intros H; constructor.
      * intro Ha. apply In_nth_error in Ha. destruct Ha as (n,Hn).
        assert (n < length l) by (now rewrite <- nth_error_Some, Hn).
        specialize (H 0 (S n)). simpl in H. discriminate H; auto with arith.
      * apply IHl.
        intros i j Hi E. apply eq_add_S, H; simpl; auto with arith. }
  Qed.

  Lemma NoDup_nth l d :
    NoDup l <->
    (forall i j, i<length l -> j<length l ->
       nth i l d = nth j l d -> i = j).
  Proof.
    split.
    { intros H; induction H as [|a l Hal Hl IH]; intros i j Hi Hj E.
      - inversion Hi.
      - destruct i, j; simpl in *; auto.
        * elim Hal. subst a. apply nth_In; auto with arith.
        * elim Hal. subst a. apply nth_In; auto with arith.
        * f_equal. apply IH; auto with arith. }
    { induction l as [|a l]; intros H; constructor.
      * intro Ha. eapply In_nth in Ha. destruct Ha as (n & Hn & Hn').
        specialize (H 0 (S n)). simpl in H. discriminate H; eauto with arith.
      * apply IHl.
        intros i j Hi Hj E. apply eq_add_S, H; simpl; auto with arith. }
  Qed.

End ReDun.


(***********************************)
(** ** Sequence of natural numbers *)
(***********************************)

Section NatSeq.

  (** [seq] computes the sequence of [len] contiguous integers
      that starts at [start]. For instance, [seq 2 3] is [2::3::4::nil]. *)

  Fixpoint seq (start len:nat) : list nat :=
    match len with
      | 0 => nil
      | S len => start :: seq (S start) len
    end.

  Lemma seq_length : forall len start, length (seq start len) = len.
  Proof.
    induction len; simpl; auto.
  Qed.

  Lemma seq_nth : forall len start n d,
    n < len -> nth n (seq start len) d = start+n.
  Proof.
    induction len; intros.
    inversion H.
    simpl seq.
    destruct n; simpl.
    auto with arith.
    rewrite IHlen;simpl; auto with arith.
  Qed.

  Lemma seq_shift : forall len start,
    map S (seq start len) = seq (S start) len.
  Proof.
    induction len; simpl; auto.
    intros.
    rewrite IHlen.
    auto with arith.
  Qed.

  Lemma in_seq len start n :
    In n (seq start len) <-> start <= n < start+len.
  Proof.
   revert start. induction len; simpl; intros.
   - rewrite <- plus_n_O. split;[easy|].
     intros (H,H'). apply (Lt.lt_irrefl _ (Lt.le_lt_trans _ _ _ H H')).
   - rewrite IHlen, <- plus_n_Sm; simpl; split.
     * intros [H|H]; subst; intuition auto with arith.
     * intros (H,H'). destruct (Lt.le_lt_or_eq _ _ H); intuition.
  Qed.

  Lemma seq_NoDup len start : NoDup (seq start len).
  Proof.
   revert start; induction len; simpl; constructor; trivial.
   rewrite in_seq. intros (H,_). apply (Lt.lt_irrefl _ H).
  Qed.

End NatSeq.


(** * Existential and universal predicates over lists *)

Inductive Exists {A} (P:A->Prop) : list A -> Prop :=
 | Exists_cons_hd : forall x l, P x -> Exists P (x::l)
 | Exists_cons_tl : forall x l, Exists P l -> Exists P (x::l).
Hint Constructors Exists.

Lemma Exists_exists : forall A P (l:list A),
 Exists P l <-> (exists x, In x l /\ P x).
Proof.
split.
induction 1; firstorder.
induction l; firstorder; subst; auto.
Qed.

Lemma Exists_nil : forall A (P:A->Prop), Exists P nil <-> False.
Proof. split; inversion 1. Qed.

Lemma Exists_cons : forall A (P:A->Prop) x l,
 Exists P (x::l) <-> P x \/ Exists P l.
Proof. split; inversion 1; auto. Qed.


Inductive Forall {A} (P:A->Prop) : list A -> Prop :=
 | Forall_nil : Forall P nil
 | Forall_cons : forall x l, P x -> Forall P l -> Forall P (x::l).
Hint Constructors Forall.

Lemma Forall_forall : forall A P (l:list A),
 Forall P l <-> (forall x, In x l -> P x).
Proof.
split.
induction 1; firstorder; subst; auto.
induction l; firstorder.
Qed.

Lemma Forall_inv : forall A P (a:A) l, Forall P (a :: l) -> P a.
Proof.
intros; inversion H; trivial.
Defined.

Lemma Forall_rect : forall A (P:A->Prop) (Q : list A -> Type),
     Q [] -> (forall b l, P b -> Q (b :: l)) -> forall l, Forall P l -> Q l.
Proof.
intros A P Q H H'; induction l; intro; [|eapply H', Forall_inv]; eassumption.
Defined.

Lemma Forall_impl : forall A (P Q : A -> Prop), (forall a, P a -> Q a) ->
  forall l, Forall P l -> Forall Q l.
Proof.
  intros A P Q Himp l H.
  induction H; firstorder.
Qed.

(** [Forall2]: stating that elements of two lists are pairwise related. *)

Inductive Forall2 A B (R:A->B->Prop) : list A -> list B -> Prop :=
 | Forall2_nil : Forall2 R [] []
 | Forall2_cons : forall x y l l',
    R x y -> Forall2 R l l' -> Forall2 R (x::l) (y::l').
Hint Constructors Forall2.

Theorem Forall2_refl : forall A B (R:A->B->Prop), Forall2 R [] [].
Proof. exact Forall2_nil. Qed.

Theorem Forall2_app_inv_l : forall A B (R:A->B->Prop) l1 l2 l',
  Forall2 R (l1 ++ l2) l' ->
  exists l1' l2', Forall2 R l1 l1' /\ Forall2 R l2 l2' /\ l' = l1' ++ l2'.
Proof.
  induction l1; intros.
    exists [], l'; auto.
    simpl in H; inversion H; subst; clear H.
    apply IHl1 in H4 as (l1' & l2' & Hl1 & Hl2 & ->).
    exists (y::l1'), l2'; simpl; auto.
Qed.

Theorem Forall2_app_inv_r : forall A B (R:A->B->Prop) l1' l2' l,
  Forall2 R l (l1' ++ l2') ->
  exists l1 l2, Forall2 R l1 l1' /\ Forall2 R l2 l2' /\ l = l1 ++ l2.
Proof.
  induction l1'; intros.
    exists [], l; auto.
    simpl in H; inversion H; subst; clear H.
    apply IHl1' in H4 as (l1 & l2 & Hl1 & Hl2 & ->).
    exists (x::l1), l2; simpl; auto.
Qed.

Theorem Forall2_app : forall A B (R:A->B->Prop) l1 l2 l1' l2',
  Forall2 R l1 l1' -> Forall2 R l2 l2' -> Forall2 R (l1 ++ l2) (l1' ++ l2').
Proof.
  intros. induction l1 in l1', H, H0 |- *; inversion H; subst; simpl; auto.
Qed.

(** [ForallPairs] : specifies that a certain relation should
    always hold when inspecting all possible pairs of elements of a list. *)

Definition ForallPairs A (R : A -> A -> Prop) l :=
 forall a b, In a l -> In b l -> R a b.

(** [ForallOrdPairs] : we still check a relation over all pairs
     of elements of a list, but now the order of elements matters. *)

Inductive ForallOrdPairs A (R : A -> A -> Prop) : list A -> Prop :=
  | FOP_nil : ForallOrdPairs R nil
  | FOP_cons : forall a l,
     Forall (R a) l -> ForallOrdPairs R l -> ForallOrdPairs R (a::l).
Hint Constructors ForallOrdPairs.

Lemma ForallOrdPairs_In : forall A (R:A->A->Prop) l,
 ForallOrdPairs R l ->
 forall x y, In x l -> In y l -> x=y \/ R x y \/ R y x.
Proof.
 induction 1.
 inversion 1.
 simpl; destruct 1; destruct 1; repeat subst; auto.
 right; left. apply -> Forall_forall; eauto.
 right; right. apply -> Forall_forall; eauto.
Qed.


(** [ForallPairs] implies [ForallOrdPairs]. The reverse implication is true
    only when [R] is symmetric and reflexive. *)

Lemma ForallPairs_ForallOrdPairs : forall A (R:A->A->Prop) l,
 ForallPairs R l -> ForallOrdPairs R l.
Proof.
 induction l; auto. intros H.
 constructor.
 apply <- Forall_forall. intros; apply H; simpl; auto.
 apply IHl. red; intros; apply H; simpl; auto.
Qed.

Lemma ForallOrdPairs_ForallPairs : forall A (R:A->A->Prop),
 (forall x, R x x) ->
 (forall x y, R x y -> R y x) ->
 forall l, ForallOrdPairs R l -> ForallPairs R l.
Proof.
 intros A R Refl Sym l Hl x y Hx Hy.
 destruct (ForallOrdPairs_In Hl _ _ Hx Hy); subst; intuition.
Qed.

(** * Inversion of predicates over lists based on head symbol *)

Ltac is_list_constr c :=
 match c with
  | nil => idtac
  | (_::_) => idtac
  | _ => fail
 end.

Ltac invlist f :=
 match goal with
  | H:f ?l |- _ => is_list_constr l; inversion_clear H; invlist f
  | H:f _ ?l |- _ => is_list_constr l; inversion_clear H; invlist f
  | H:f _ _ ?l |- _ => is_list_constr l; inversion_clear H; invlist f
  | H:f _ _ _ ?l |- _ => is_list_constr l; inversion_clear H; invlist f
  | H:f _ _ _ _ ?l |- _ => is_list_constr l; inversion_clear H; invlist f
  | _ => idtac
 end.



(** * Exporting hints and tactics *)


Hint Rewrite
  rev_involutive (* rev (rev l) = l *)
  rev_unit (* rev (l ++ a :: nil) = a :: rev l *)
  map_nth (* nth n (map f l) (f d) = f (nth n l d) *)
  map_length (* length (map f l) = length l *)
  seq_length (* length (seq start len) = len *)
  app_length (* length (l ++ l') = length l + length l' *)
  rev_length (* length (rev l) = length l *)
  app_nil_r (* l ++ nil = l *)
  : list.

Ltac simpl_list := autorewrite with list.
Ltac ssimpl_list := autorewrite with list using simpl.

(* begin hide *)
(* Compatibility notations after the migration of [list] to [Datatypes] *)
Notation list := list (only parsing).
Notation list_rect := list_rect (only parsing).
Notation list_rec := list_rec (only parsing).
Notation list_ind := list_ind (only parsing).
Notation nil := nil (only parsing).
Notation cons := cons (only parsing).
Notation length := length (only parsing).
Notation app := app (only parsing).
(* Compatibility Names *)
Notation tail := tl (only parsing).
Notation head := hd_error (only parsing).
Notation head_nil := hd_error_nil (only parsing).
Notation head_cons := hd_error_cons (only parsing).
Notation ass_app := app_assoc (only parsing).
Notation app_ass := app_assoc_reverse (only parsing).
Notation In_split := in_split (only parsing).
Notation In_rev := in_rev (only parsing).
Notation In_dec := in_dec (only parsing).
Notation distr_rev := rev_app_distr (only parsing).
Notation rev_acc := rev_append (only parsing).
Notation rev_acc_rev := rev_append_rev (only parsing).
Notation AllS := Forall (only parsing). (* was formerly in TheoryList *)

Hint Resolve app_nil_end : datatypes v62.
(* end hide *)

Unset Universe Polymorphism.


==> anc/HoTT/coq-HoTT/theories/Lists/ListSet.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** A Library for finite sets, implemented as lists *)

(** List is loaded, but not exported.
    This allow to "hide" the definitions, functions and theorems of List
    and to see only the ones of ListSet *)

Require Import List.

Set Implicit Arguments.

Section first_definitions.

  Variable A : Type.
  Hypothesis Aeq_dec : forall x y:A, {x = y} + {x <> y}.

  Definition set := list A.

  Definition empty_set : set := nil.

  Fixpoint set_add (a:A) (x:set) : set :=
    match x with
    | nil => a :: nil
    | a1 :: x1 =>
        match Aeq_dec a a1 with
        | left _ => a1 :: x1
        | right _ => a1 :: set_add a x1
        end
    end.


  Fixpoint set_mem (a:A) (x:set) : bool :=
    match x with
    | nil => false
    | a1 :: x1 =>
        match Aeq_dec a a1 with
        | left _ => true
        | right _ => set_mem a x1
        end
    end.

  (** If [a] belongs to [x], removes [a] from [x]. If not, does nothing *)
  Fixpoint set_remove (a:A) (x:set) : set :=
    match x with
    | nil => empty_set
    | a1 :: x1 =>
        match Aeq_dec a a1 with
        | left _ => x1
        | right _ => a1 :: set_remove a x1
        end
    end.

  Fixpoint set_inter (x:set) : set -> set :=
    match x with
    | nil => fun y => nil
    | a1 :: x1 =>
        fun y =>
          if set_mem a1 y then a1 :: set_inter x1 y else set_inter x1 y
    end.

  Fixpoint set_union (x y:set) : set :=
    match y with
    | nil => x
    | a1 :: y1 => set_add a1 (set_union x y1)
    end.

  (** returns the set of all els of [x] that does not belong to [y] *)
  Fixpoint set_diff (x y:set) : set :=
    match x with
    | nil => nil
    | a1 :: x1 =>
        if set_mem a1 y then set_diff x1 y else set_add a1 (set_diff x1 y)
    end.


  Definition set_In : A -> set -> Prop := In (A:=A).

  Lemma set_In_dec : forall (a:A) (x:set), {set_In a x} + {~ set_In a x}.

  Proof.
    unfold set_In.
    (*** Realizer set_mem. Program_all. ***)
    simple induction x.
    auto.
    intros a0 x0 Ha0. case (Aeq_dec a a0); intro eq.
    rewrite eq; simpl; auto with datatypes.
    elim Ha0.
    auto with datatypes.
    right; simpl; unfold not; intros [Hc1| Hc2];
     auto with datatypes.
  Qed.

  Lemma set_mem_ind :
   forall (B:Type) (P:B -> Prop) (y z:B) (a:A) (x:set),
     (set_In a x -> P y) -> P z -> P (if set_mem a x then y else z).

  Proof.
    simple induction x; simpl; intros.
    assumption.
    elim (Aeq_dec a a0); auto with datatypes.
  Qed.

  Lemma set_mem_ind2 :
   forall (B:Type) (P:B -> Prop) (y z:B) (a:A) (x:set),
     (set_In a x -> P y) ->
     (~ set_In a x -> P z) -> P (if set_mem a x then y else z).

  Proof.
    simple induction x; simpl; intros.
    apply H0; red; trivial.
    case (Aeq_dec a a0); auto with datatypes.
    intro; apply H; intros; auto.
    apply H1; red; intro.
    case H3; auto.
  Qed.


  Lemma set_mem_correct1 :
   forall (a:A) (x:set), set_mem a x = true -> set_In a x.
  Proof.
    simple induction x; simpl.
    discriminate.
    intros a0 l; elim (Aeq_dec a a0); auto with datatypes.
  Qed.

  Lemma set_mem_correct2 :
   forall (a:A) (x:set), set_In a x -> set_mem a x = true.
  Proof.
    simple induction x; simpl.
    intro Ha; elim Ha.
    intros a0 l; elim (Aeq_dec a a0); auto with datatypes.
    intros H1 H2 [H3| H4].
    absurd (a0 = a); auto with datatypes.
    auto with datatypes.
  Qed.

  Lemma set_mem_complete1 :
   forall (a:A) (x:set), set_mem a x = false -> ~ set_In a x.
  Proof.
    simple induction x; simpl.
    tauto.
    intros a0 l; elim (Aeq_dec a a0).
    intros; discriminate H0.
    unfold not; intros; elim H1; auto with datatypes.
  Qed.

  Lemma set_mem_complete2 :
   forall (a:A) (x:set), ~ set_In a x -> set_mem a x = false.
  Proof.
    simple induction x; simpl.
    tauto.
    intros a0 l; elim (Aeq_dec a a0).
    intros; elim H0; auto with datatypes.
    tauto.
  Qed.

  Lemma set_add_intro1 :
   forall (a b:A) (x:set), set_In a x -> set_In a (set_add b x).

  Proof.
    unfold set_In; simple induction x; simpl.
    auto with datatypes.
    intros a0 l H [Ha0a| Hal].
    elim (Aeq_dec b a0); left; assumption.
    elim (Aeq_dec b a0); right; [ assumption | auto with datatypes ].
  Qed.

  Lemma set_add_intro2 :
   forall (a b:A) (x:set), a = b -> set_In a (set_add b x).

  Proof.
    unfold set_In; simple induction x; simpl.
    auto with datatypes.
    intros a0 l H Hab.
    elim (Aeq_dec b a0);
     [ rewrite Hab; intro Hba0; rewrite Hba0; simpl;
        auto with datatypes
     | auto with datatypes ].
  Qed.

  Hint Resolve set_add_intro1 set_add_intro2.

  Lemma set_add_intro :
   forall (a b:A) (x:set), a = b \/ set_In a x -> set_In a (set_add b x).

  Proof.
    intros a b x [H1| H2]; auto with datatypes.
  Qed.

  Lemma set_add_elim :
   forall (a b:A) (x:set), set_In a (set_add b x) -> a = b \/ set_In a x.

  Proof.
    unfold set_In.
    simple induction x.
    simpl; intros [H1| H2]; auto with datatypes.
    simpl; do 3 intro.
    elim (Aeq_dec b a0).
    simpl; tauto.
    simpl; intros; elim H0.
    trivial with datatypes.
    tauto.
    tauto.
  Qed.

  Lemma set_add_elim2 :
   forall (a b:A) (x:set), set_In a (set_add b x) -> a <> b -> set_In a x.
   intros a b x H; case (set_add_elim _ _ _ H); intros; trivial.
   case H1; trivial.
   Qed.

  Hint Resolve set_add_intro set_add_elim set_add_elim2.

  Lemma set_add_not_empty : forall (a:A) (x:set), set_add a x <> empty_set.
  Proof.
    simple induction x; simpl.
    discriminate.
    intros; elim (Aeq_dec a a0); intros; discriminate.
  Qed.


  Lemma set_union_intro1 :
   forall (a:A) (x y:set), set_In a x -> set_In a (set_union x y).
  Proof.
    simple induction y; simpl; auto with datatypes.
  Qed.

  Lemma set_union_intro2 :
   forall (a:A) (x y:set), set_In a y -> set_In a (set_union x y).
  Proof.
    simple induction y; simpl.
    tauto.
    intros; elim H0; auto with datatypes.
  Qed.

  Hint Resolve set_union_intro2 set_union_intro1.

  Lemma set_union_intro :
   forall (a:A) (x y:set),
     set_In a x \/ set_In a y -> set_In a (set_union x y).
  Proof.
    intros; elim H; auto with datatypes.
  Qed.

  Lemma set_union_elim :
   forall (a:A) (x y:set),
     set_In a (set_union x y) -> set_In a x \/ set_In a y.
  Proof.
    simple induction y; simpl.
    auto with datatypes.
    intros.
    generalize (set_add_elim _ _ _ H0).
    intros [H1| H1].
    auto with datatypes.
    tauto.
  Qed.

  Lemma set_union_emptyL :
   forall (a:A) (x:set), set_In a (set_union empty_set x) -> set_In a x.
    intros a x H; case (set_union_elim _ _ _ H); auto || contradiction.
  Qed.


  Lemma set_union_emptyR :
   forall (a:A) (x:set), set_In a (set_union x empty_set) -> set_In a x.
    intros a x H; case (set_union_elim _ _ _ H); auto || contradiction.
  Qed.


  Lemma set_inter_intro :
   forall (a:A) (x y:set),
     set_In a x -> set_In a y -> set_In a (set_inter x y).
  Proof.
    simple induction x.
    auto with datatypes.
    simpl; intros a0 l Hrec y [Ha0a| Hal] Hy.
    simpl; rewrite Ha0a.
    generalize (set_mem_correct1 a y).
    generalize (set_mem_complete1 a y).
    elim (set_mem a y); simpl; intros.
    auto with datatypes.
    absurd (set_In a y); auto with datatypes.
    elim (set_mem a0 y); [ right; auto with datatypes | auto with datatypes ].
  Qed.

  Lemma set_inter_elim1 :
   forall (a:A) (x y:set), set_In a (set_inter x y) -> set_In a x.
  Proof.
    simple induction x.
    auto with datatypes.
    simpl; intros a0 l Hrec y.
    generalize (set_mem_correct1 a0 y).
    elim (set_mem a0 y); simpl; intros.
    elim H0; eauto with datatypes.
    eauto with datatypes.
  Qed.

  Lemma set_inter_elim2 :
   forall (a:A) (x y:set), set_In a (set_inter x y) -> set_In a y.
  Proof.
    simple induction x.
    simpl; tauto.
    simpl; intros a0 l Hrec y.
    generalize (set_mem_correct1 a0 y).
    elim (set_mem a0 y); simpl; intros.
    elim H0;
     [ intro Hr; rewrite <- Hr; eauto with datatypes | eauto with datatypes ].
    eauto with datatypes.
  Qed.

  Hint Resolve set_inter_elim1 set_inter_elim2.

  Lemma set_inter_elim :
   forall (a:A) (x y:set),
     set_In a (set_inter x y) -> set_In a x /\ set_In a y.
  Proof.
    eauto with datatypes.
  Qed.

  Lemma set_diff_intro :
   forall (a:A) (x y:set),
     set_In a x -> ~ set_In a y -> set_In a (set_diff x y).
  Proof.
    simple induction x.
    simpl; tauto.
    simpl; intros a0 l Hrec y [Ha0a| Hal] Hay.
    rewrite Ha0a; generalize (set_mem_complete2 _ _ Hay).
    elim (set_mem a y);
     [ intro Habs; discriminate Habs | auto with datatypes ].
    elim (set_mem a0 y); auto with datatypes.
  Qed.

  Lemma set_diff_elim1 :
   forall (a:A) (x y:set), set_In a (set_diff x y) -> set_In a x.
  Proof.
    simple induction x.
    simpl; tauto.
    simpl; intros a0 l Hrec y; elim (set_mem a0 y).
    eauto with datatypes.
    intro; generalize (set_add_elim _ _ _ H).
    intros [H1| H2]; eauto with datatypes.
  Qed.

  Lemma set_diff_elim2 :
   forall (a:A) (x y:set), set_In a (set_diff x y) -> ~ set_In a y.
  intros a x y; elim x; simpl.
  intros; contradiction.
  intros a0 l Hrec.
  apply set_mem_ind2; auto.
  intros H1 H2; case (set_add_elim _ _ _ H2); intros; auto.
  rewrite H; trivial.
  Qed.

  Lemma set_diff_trivial : forall (a:A) (x:set), ~ set_In a (set_diff x x).
  red; intros a x H.
  apply (set_diff_elim2 _ _ _ H).
  apply (set_diff_elim1 _ _ _ H).
  Qed.

Hint Resolve set_diff_intro set_diff_trivial.


End first_definitions.

Section other_definitions.

  Definition set_prod : forall {A B:Type}, set A -> set B -> set (A * B) :=
    list_prod.

  (** [B^A], set of applications from [A] to [B] *)
  Definition set_power : forall {A B:Type}, set A -> set B -> set (set (A * B)) :=
    list_power.

  Definition set_fold_left {A B:Type} : (B -> A -> B) -> set A -> B -> B :=
    fold_left (A:=B) (B:=A).

  Definition set_fold_right {A B:Type} (f:A -> B -> B) (x:set A)
    (b:B) : B := fold_right f b x.

  Definition set_map {A B:Type} (Aeq_dec : forall x y:B, {x = y} + {x <> y})
    (f : A -> B) (x : set A) : set B :=
    set_fold_right (fun a => set_add Aeq_dec (f a)) x (empty_set B).

End other_definitions.

Unset Implicit Arguments.


==> anc/HoTT/coq-HoTT/theories/Lists/ListTactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinPos.
Require Import List.

Ltac list_fold_right fcons fnil l :=
  match l with
  | ?x :: ?tl => fcons x ltac:(list_fold_right fcons fnil tl)
  | nil => fnil
  end.

(* A variant of list_fold_right, to prevent the match of list_fold_right
   from catching errors raised by fcons. *)
Ltac lazy_list_fold_right fcons fnil l :=
  let f :=
    match l with
    | ?x :: ?tl =>
         fun _ =>
         fcons x ltac:(fun _ => lazy_list_fold_right fcons fnil tl)
    | nil => fun _ => fnil()
    end in
  f().

Ltac list_fold_left fcons fnil l :=
  match l with
  | ?x :: ?tl => list_fold_left fcons ltac:(fcons x fnil) tl
  | nil => fnil
  end.

Ltac list_iter f l :=
  match l with
  | ?x :: ?tl => f x; list_iter f tl
  | nil => idtac
  end.

Ltac list_iter_gen seq f l :=
  match l with
  | ?x :: ?tl =>
      let t1 _ := f x in
      let t2 _ := list_iter_gen seq f tl in
      seq t1 t2
  | nil => idtac
  end.

Ltac AddFvTail a l :=
 match l with
 | nil      => constr:(a::nil)
 | a :: _   => l
 | ?x :: ?l => let l' := AddFvTail a l in constr:(x::l')
 end.

Ltac Find_at a l :=
 let rec find n l :=
   match l with
   | nil     => fail 100 "anomaly: Find_at"
   | a :: _  => eval compute in n
   | _ :: ?l => find (Pos.succ n) l
   end
 in find 1%positive l.

Ltac check_is_list t :=
  match t with
  | _ :: ?l => check_is_list l
  | nil     => idtac
  | _       => fail 100 "anomaly: failed to build a canonical list"
  end.

Ltac check_fv l :=
  check_is_list l;
  match type of l with
  | list _ => idtac
  | _      => fail 100 "anomaly: built an ill-typed list"
  end.


==> anc/HoTT/coq-HoTT/theories/Lists/SetoidList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export List.
Require Export Sorted.
Require Export Setoid Basics Morphisms.
Set Implicit Arguments.
Unset Strict Implicit.
Set Universe Polymorphism.
(** * Logical relations over lists with respect to a setoid equality
      or ordering. *)

(** This can be seen as a complement of predicate [lelistA] and [sort]
    found in [Sorting]. *)

Section Type_with_equality.
Variable A : Type.
Variable eqA : A -> A -> Prop.

(** Being in a list modulo an equality relation over type [A]. *)

Inductive InA (x : A) : list A -> Prop :=
  | InA_cons_hd : forall y l, eqA x y -> InA x (y :: l)
  | InA_cons_tl : forall y l, InA x l -> InA x (y :: l).

Hint Constructors InA.

(** TODO: it would be nice to have a generic definition instead
    of the previous one. Having [InA = Exists eqA] raises too
    many compatibility issues. For now, we only state the equivalence: *)

Lemma InA_altdef : forall x l, InA x l <-> Exists (eqA x) l. 
Proof. split; induction 1; auto. Qed.

Lemma InA_cons : forall x y l, InA x (y::l) <-> eqA x y \/ InA x l.
Proof.
 intuition. invlist InA; auto.
Qed.

Lemma InA_nil : forall x, InA x nil <-> False.
Proof.
 intuition. invlist InA.
Qed.

(** An alternative definition of [InA]. *)

Lemma InA_alt : forall x l, InA x l <-> exists y, eqA x y /\ In y l.
Proof.
 intros; rewrite InA_altdef, Exists_exists; firstorder.
Qed.

(** A list without redundancy modulo the equality over [A]. *)

Inductive NoDupA : list A -> Prop :=
  | NoDupA_nil : NoDupA nil
  | NoDupA_cons : forall x l, ~ InA x l -> NoDupA l -> NoDupA (x::l).

Hint Constructors NoDupA.

(** An alternative definition of [NoDupA] based on [ForallOrdPairs] *)

Lemma NoDupA_altdef : forall l,
 NoDupA l <-> ForallOrdPairs (complement eqA) l.
Proof.
 split; induction 1; constructor; auto.
 rewrite Forall_forall. intros b Hb.
 intro Eq; elim H. rewrite InA_alt. exists b; auto.
 rewrite InA_alt; intros (a' & Haa' & Ha').
 rewrite Forall_forall in H. exact (H a' Ha' Haa').
Qed.


(** lists with same elements modulo [eqA] *)

Definition inclA l l' := forall x, InA x l -> InA x l'.
Definition equivlistA l l' := forall x, InA x l <-> InA x l'.

Lemma incl_nil l : inclA nil l.
Proof. intro. intros. inversion H. Qed.
Hint Resolve incl_nil : list.

(** lists with same elements modulo [eqA] at the same place *)

Inductive eqlistA : list A -> list A -> Prop :=
  | eqlistA_nil : eqlistA nil nil
  | eqlistA_cons : forall x x' l l',
      eqA x x' -> eqlistA l l' -> eqlistA (x::l) (x'::l').

Hint Constructors eqlistA.

(** We could also have written [eqlistA = Forall2 eqA]. *)

Lemma eqlistA_altdef : forall l l', eqlistA l l' <-> Forall2 eqA l l'.
Proof. split; induction 1; auto. Qed.

(** Results concerning lists modulo [eqA] *)

Hypothesis eqA_equiv : Equivalence eqA.
Definition eqarefl := (@Equivalence_Reflexive _ _ eqA_equiv).
Definition eqatrans := (@Equivalence_Transitive _ _ eqA_equiv).
Definition eqasym := (@Equivalence_Symmetric _ _ eqA_equiv).

Hint Resolve eqarefl eqatrans.
Hint Immediate eqasym.

Ltac inv := invlist InA; invlist sort; invlist lelistA; invlist NoDupA.

(** First, the two notions [equivlistA] and [eqlistA] are indeed equivlances *)

Global Instance equivlist_equiv : Equivalence equivlistA.
Proof.
 firstorder.
Qed.

Global Instance eqlistA_equiv : Equivalence eqlistA.
Proof.
 constructor; red.
 induction x; auto.
 induction 1; auto.
 intros x y z H; revert z; induction H; auto.
 inversion 1; subst; auto. invlist eqlistA; eauto with *.
Qed.

(** Moreover, [eqlistA] implies [equivlistA]. A reverse result
    will be proved later for sorted list without duplicates. *)

Global Instance eqlistA_equivlistA : subrelation eqlistA equivlistA.
Proof.
  intros x x' H. induction H.
  intuition.
  red; intros.
  rewrite 2 InA_cons.
  rewrite (IHeqlistA x0), H; intuition.
Qed.

(** InA is compatible with eqA (for its first arg) and with
    equivlistA (and hence eqlistA) for its second arg *)

Global Instance InA_compat : Proper (eqA==>equivlistA==>iff) InA.
Proof.
 intros x x' Hxx' l l' Hll'. rewrite (Hll' x).
 rewrite 2 InA_alt; firstorder.
Qed.

(** For compatibility, an immediate consequence of [InA_compat] *)

Lemma InA_eqA : forall l x y, eqA x y -> InA x l -> InA y l.
Proof.
 intros l x y H H'. rewrite <- H. auto.
Qed.
Hint Immediate InA_eqA.

Lemma In_InA : forall l x, In x l -> InA x l.
Proof.
 simple induction l; simpl; intuition.
 subst; auto.
Qed.
Hint Resolve In_InA.

Lemma InA_split : forall l x, InA x l ->
 exists l1 y l2, eqA x y /\ l = l1++y::l2.
Proof.
induction l; intros; inv.
exists (@nil A); exists a; exists l; auto.
destruct (IHl x H0) as (l1,(y,(l2,(H1,H2)))).
exists (a::l1); exists y; exists l2; auto.
split; simpl; f_equal; auto.
Qed.

Lemma InA_app : forall l1 l2 x,
 InA x (l1 ++ l2) -> InA x l1 \/ InA x l2.
Proof.
 induction l1; simpl in *; intuition.
 inv; auto.
 elim (IHl1 l2 x H0); auto.
Qed.

Lemma InA_app_iff : forall l1 l2 x,
 InA x (l1 ++ l2) <-> InA x l1 \/ InA x l2.
Proof.
 split.
 apply InA_app.
 destruct 1; generalize H; do 2 rewrite InA_alt.
 destruct 1 as (y,(H1,H2)); exists y; split; auto.
 apply in_or_app; auto.
 destruct 1 as (y,(H1,H2)); exists y; split; auto.
 apply in_or_app; auto.
Qed.

Lemma InA_rev : forall p m,
 InA p (rev m) <-> InA p m.
Proof.
 intros; do 2 rewrite InA_alt.
 split; intros (y,H); exists y; intuition.
 rewrite In_rev; auto.
 rewrite <- In_rev; auto.
Qed.

(** Some more facts about InA *)

Lemma InA_singleton x y : InA x (y::nil) <-> eqA x y.
Proof.
 rewrite InA_cons, InA_nil; tauto.
Qed.

Lemma InA_double_head x y l :
 InA x (y :: y :: l) <-> InA x (y :: l).
Proof.
 rewrite !InA_cons; tauto.
Qed.

Lemma InA_permute_heads x y z l :
 InA x (y :: z :: l) <-> InA x (z :: y :: l).
Proof.
 rewrite !InA_cons; tauto.
Qed.

Lemma InA_app_idem x l : InA x (l ++ l) <-> InA x l.
Proof.
 rewrite InA_app_iff; tauto.
Qed.

Section NoDupA.

Lemma NoDupA_app : forall l l', NoDupA l -> NoDupA l' ->
  (forall x, InA x l -> InA x l' -> False) ->
  NoDupA (l++l').
Proof.
induction l; simpl; auto; intros.
inv.
constructor.
rewrite InA_alt; intros (y,(H4,H5)).
destruct (in_app_or _ _ _ H5).
elim H2.
rewrite InA_alt.
exists y; auto.
apply (H1 a).
auto.
rewrite InA_alt.
exists y; auto.
apply IHl; auto.
intros.
apply (H1 x); auto.
Qed.

Lemma NoDupA_rev : forall l, NoDupA l -> NoDupA (rev l).
Proof.
induction l.
simpl; auto.
simpl; intros.
inv.
apply NoDupA_app; auto.
constructor; auto.
intro; inv.
intros x.
rewrite InA_alt.
intros (x1,(H2,H3)).
intro; inv.
destruct H0.
rewrite <- H4, H2.
apply In_InA.
rewrite In_rev; auto.
Qed.

Lemma NoDupA_split : forall l l' x, NoDupA (l++x::l') -> NoDupA (l++l').
Proof.
 induction l; simpl in *; intros; inv; auto.
 constructor; eauto.
 contradict H0.
 rewrite InA_app_iff in *.
 rewrite InA_cons.
 intuition.
Qed.

Lemma NoDupA_swap : forall l l' x, NoDupA (l++x::l') -> NoDupA (x::l++l').
Proof.
 induction l; simpl in *; intros; inv; auto.
 constructor; eauto.
 assert (H2:=IHl _ _ H1).
 inv.
 rewrite InA_cons.
 red; destruct 1.
 apply H0.
 rewrite InA_app_iff in *; rewrite InA_cons; auto.
 apply H; auto.
 constructor.
 contradict H0.
 rewrite InA_app_iff in *; rewrite InA_cons; intuition.
 eapply NoDupA_split; eauto.
Qed.

Lemma NoDupA_singleton x : NoDupA (x::nil).
Proof.
 repeat constructor. inversion 1.
Qed.

End NoDupA.

Section EquivlistA.

Global Instance equivlistA_cons_proper:
 Proper (eqA ==> equivlistA ==> equivlistA) (@cons A).
Proof.
 intros ? ? E1 ? ? E2 ?; now rewrite !InA_cons, E1, E2.
Qed.

Global Instance equivlistA_app_proper:
 Proper (equivlistA ==> equivlistA ==> equivlistA) (@app A).
Proof.
 intros ? ? E1 ? ? E2 ?. now rewrite !InA_app_iff, E1, E2.
Qed.

Lemma equivlistA_cons_nil x l : ~ equivlistA (x :: l) nil.
Proof.
 intros E. now eapply InA_nil, E, InA_cons_hd.
Qed.

Lemma equivlistA_nil_eq l : equivlistA l nil -> l = nil.
Proof.
 destruct l.
 - trivial.
 - intros H. now apply equivlistA_cons_nil in H.
Qed.

Lemma equivlistA_double_head x l : equivlistA (x :: x :: l) (x :: l).
Proof.
 intro. apply InA_double_head.
Qed.

Lemma equivlistA_permute_heads x y l :
 equivlistA (x :: y :: l) (y :: x :: l).
Proof.
 intro. apply InA_permute_heads.
Qed.

Lemma equivlistA_app_idem l : equivlistA (l ++ l) l.
Proof.
 intro. apply InA_app_idem.
Qed.

Lemma equivlistA_NoDupA_split l l1 l2 x y : eqA x y ->
 NoDupA (x::l) -> NoDupA (l1++y::l2) ->
 equivlistA (x::l) (l1++y::l2) -> equivlistA l (l1++l2).
Proof.
 intros; intro a.
 generalize (H2 a).
 rewrite !InA_app_iff, !InA_cons.
 inv.
 assert (SW:=NoDupA_swap H1). inv.
 rewrite InA_app_iff in H0.
 split; intros.
 assert (~eqA a x) by (contradict H3; rewrite <- H3; auto).
 assert (~eqA a y) by (rewrite <- H; auto).
 tauto.
 assert (OR : eqA a x \/ InA a l) by intuition. clear H6.
 destruct OR as [EQN|INA]; auto.
 elim H0.
 rewrite <-H,<-EQN; auto.
Qed.

End EquivlistA.

Section Fold.

Variable B:Type.
Variable eqB:B->B->Prop.
Variable st:Equivalence eqB.
Variable f:A->B->B.
Variable i:B.
Variable Comp:Proper (eqA==>eqB==>eqB) f.

Lemma fold_right_eqlistA :
   forall s s', eqlistA s s' ->
   eqB (fold_right f i s) (fold_right f i s').
Proof.
induction 1; simpl; auto with relations.
apply Comp; auto.
Qed.

(** Fold with restricted [transpose] hypothesis. *)

Section Fold_With_Restriction.
Variable R : A -> A -> Prop.
Hypothesis R_sym : Symmetric R.
Hypothesis R_compat : Proper (eqA==>eqA==>iff) R.


(*

(** [ForallOrdPairs R] is compatible with [equivlistA] over the
    lists without duplicates, as long as the relation [R]
    is symmetric and compatible with [eqA]. To prove this fact,
    we use an auxiliary notion: "forall distinct pairs, ...".
*)

Definition ForallNeqPairs :=
 ForallPairs (fun a b => ~eqA a b -> R a b).

(** [ForallOrdPairs] and [ForallNeqPairs] are related, but not completely
    equivalent. For proving one implication, we need to know that the
    list has no duplicated elements... *)

Lemma ForallNeqPairs_ForallOrdPairs : forall l, NoDupA l ->
 ForallNeqPairs l -> ForallOrdPairs R l.
Proof.
 induction l; auto.
 constructor. inv.
 rewrite Forall_forall; intros b Hb.
 apply H0; simpl; auto.
 contradict H1; rewrite H1; auto.
 apply IHl.
 inv; auto.
 intros b c Hb Hc Hneq.
 apply H0; simpl; auto.
Qed.

(** ... and for proving the other implication, we need to be able
   to reverse relation [R]. *)

Lemma ForallOrdPairs_ForallNeqPairs : forall l,
 ForallOrdPairs R l -> ForallNeqPairs l.
Proof.
 intros l Hl x y Hx Hy N.
 destruct (ForallOrdPairs_In Hl x y Hx Hy) as [H|[H|H]].
 subst; elim N; auto.
 assumption.
 apply R_sym; assumption.
Qed.

*)

(** Compatibility of [ForallOrdPairs] with respect to [inclA]. *)

Lemma ForallOrdPairs_inclA : forall l l',
 NoDupA l' -> inclA l' l -> ForallOrdPairs R l -> ForallOrdPairs R l'.
Proof.
induction l' as [|x l' IH].
constructor.
intros ND Incl FOP. apply FOP_cons; inv; unfold inclA in *; auto.
rewrite Forall_forall; intros y Hy.
assert (Ix : InA x (x::l')) by (rewrite InA_cons; auto).
 apply Incl in Ix. rewrite InA_alt in Ix. destruct Ix as (x' & Hxx' & Hx').
assert (Iy : InA y (x::l')) by (apply In_InA; simpl; auto).
 apply Incl in Iy. rewrite InA_alt in Iy. destruct Iy as (y' & Hyy' & Hy').
rewrite Hxx', Hyy'.
destruct (ForallOrdPairs_In FOP x' y' Hx' Hy') as [E|[?|?]]; auto.
absurd (InA x l'); auto. rewrite Hxx', E, <- Hyy'; auto.
Qed.


(** Two-argument functions that allow to reorder their arguments. *)
Definition transpose (f : A -> B -> B) :=
  forall (x y : A) (z : B), eqB (f x (f y z)) (f y (f x z)).

(** A version of transpose with restriction on where it should hold *)
Definition transpose_restr (R : A -> A -> Prop)(f : A -> B -> B) :=
  forall (x y : A) (z : B), R x y -> eqB (f x (f y z)) (f y (f x z)).

Variable TraR :transpose_restr R f.

Lemma fold_right_commutes_restr :
  forall s1 s2 x, ForallOrdPairs R (s1++x::s2) ->
  eqB (fold_right f i (s1++x::s2)) (f x (fold_right f i (s1++s2))).
Proof.
induction s1; simpl; auto; intros.
reflexivity.
transitivity (f a (f x (fold_right f i (s1++s2)))).
apply Comp; auto.
apply IHs1.
invlist ForallOrdPairs; auto.
apply TraR.
invlist ForallOrdPairs; auto.
rewrite Forall_forall in H0; apply H0.
apply in_or_app; simpl; auto.
Qed.

Lemma fold_right_equivlistA_restr :
  forall s s', NoDupA s -> NoDupA s' -> ForallOrdPairs R s ->
  equivlistA s s' -> eqB (fold_right f i s) (fold_right f i s').
Proof.
 simple induction s.
 destruct s'; simpl.
 intros; reflexivity.
 unfold equivlistA; intros.
 destruct (H2 a).
 assert (InA a nil) by auto; inv.
 intros x l Hrec s' N N' F E; simpl in *.
 assert (InA x s') by (rewrite <- (E x); auto).
 destruct (InA_split H) as (s1,(y,(s2,(H1,H2)))).
 subst s'.
 transitivity (f x (fold_right f i (s1++s2))).
 apply Comp; auto.
 apply Hrec; auto.
 inv; auto.
 eapply NoDupA_split; eauto.
 invlist ForallOrdPairs; auto.
 eapply equivlistA_NoDupA_split; eauto.
 transitivity (f y (fold_right f i (s1++s2))).
 apply Comp; auto. reflexivity.
 symmetry; apply fold_right_commutes_restr.
 apply ForallOrdPairs_inclA with (x::l); auto.
  red; intros; rewrite E; auto.
Qed.

Lemma fold_right_add_restr :
  forall s' s x, NoDupA s -> NoDupA s' -> ForallOrdPairs R s' -> ~ InA x s ->
  equivlistA s' (x::s) -> eqB (fold_right f i s') (f x (fold_right f i s)).
Proof.
 intros; apply (@fold_right_equivlistA_restr s' (x::s)); auto.
Qed.

End Fold_With_Restriction.

(** we now state similar results, but without restriction on transpose. *)

Variable Tra :transpose f.

Lemma fold_right_commutes : forall s1 s2 x,
  eqB (fold_right f i (s1++x::s2)) (f x (fold_right f i (s1++s2))).
Proof.
induction s1; simpl; auto; intros.
reflexivity.
transitivity (f a (f x (fold_right f i (s1++s2)))); auto.
apply Comp; auto.
Qed.

Lemma fold_right_equivlistA :
  forall s s', NoDupA s -> NoDupA s' ->
  equivlistA s s' -> eqB (fold_right f i s) (fold_right f i s').
Proof.
intros; apply fold_right_equivlistA_restr with (R:=fun _ _ => True);
 repeat red; auto.
apply ForallPairs_ForallOrdPairs; try red; auto.
Qed.

Lemma fold_right_add :
  forall s' s x, NoDupA s -> NoDupA s' -> ~ InA x s ->
  equivlistA s' (x::s) -> eqB (fold_right f i s') (f x (fold_right f i s)).
Proof.
 intros; apply (@fold_right_equivlistA s' (x::s)); auto.
Qed.

End Fold.

Section Remove.

Hypothesis eqA_dec : forall x y : A, {eqA x y}+{~(eqA x y)}.

Lemma InA_dec : forall x l, { InA x l } + { ~ InA x l }.
Proof.
induction l.
right; auto.
intro; inv.
destruct (eqA_dec x a).
left; auto.
destruct IHl.
left; auto.
right; intro; inv; contradiction.
Defined.

Fixpoint removeA (x : A) (l : list A) : list A :=
  match l with
    | nil => nil
    | y::tl => if (eqA_dec x y) then removeA x tl else y::(removeA x tl)
  end.

Lemma removeA_filter : forall x l,
  removeA x l = filter (fun y => if eqA_dec x y then false else true) l.
Proof.
induction l; simpl; auto.
destruct (eqA_dec x a); auto.
rewrite IHl; auto.
Qed.

Lemma removeA_InA : forall l x y, InA y (removeA x l) <-> InA y l /\ ~eqA x y.
Proof.
induction l; simpl; auto.
split.
intro; inv.
destruct 1; inv.
intros.
destruct (eqA_dec x a); simpl; auto.
rewrite IHl; split; destruct 1; split; auto.
inv; auto.
destruct H0; transitivity a; auto.
split.
intro; inv.
split; auto.
contradict n.
transitivity y; auto.
rewrite (IHl x y) in H0; destruct H0; auto.
destruct 1; inv; auto.
right; rewrite IHl; auto.
Qed.

Lemma removeA_NoDupA :
  forall s x, NoDupA s ->  NoDupA (removeA x s).
Proof.
simple induction s; simpl; intros.
auto.
inv.
destruct (eqA_dec x a); simpl; auto.
constructor; auto.
rewrite removeA_InA.
intuition.
Qed.

Lemma removeA_equivlistA : forall l l' x,
  ~InA x l -> equivlistA (x :: l) l' -> equivlistA l (removeA x l').
Proof.
unfold equivlistA; intros.
rewrite removeA_InA.
split; intros.
rewrite <- H0; split; auto.
contradict H.
apply InA_eqA with x0; auto.
rewrite <- (H0 x0) in H1.
destruct H1.
inv; auto.
elim H2; auto.
Qed.

End Remove.



(** Results concerning lists modulo [eqA] and [ltA] *)

Variable ltA : A -> A -> Prop.
Hypothesis ltA_strorder : StrictOrder ltA.
Hypothesis ltA_compat : Proper (eqA==>eqA==>iff) ltA.

Let sotrans := (@StrictOrder_Transitive _ _ ltA_strorder).

Hint Resolve sotrans.

Notation InfA:=(lelistA ltA).
Notation SortA:=(sort ltA).

Hint Constructors lelistA sort.

Lemma InfA_ltA :
 forall l x y, ltA x y -> InfA y l -> InfA x l.
Proof.
 destruct l; constructor. inv; eauto.
Qed.

Global Instance InfA_compat : Proper (eqA==>eqlistA==>iff) InfA.
Proof using eqA_equiv ltA_compat. (* and not ltA_strorder *)
 intros x x' Hxx' l l' Hll'.
 inversion_clear Hll'.
 intuition.
 split; intro; inv; constructor.
 rewrite <- Hxx', <- H; auto.
 rewrite Hxx', H; auto.
Qed.

(** For compatibility, can be deduced from [InfA_compat] *)
Lemma InfA_eqA l x y : eqA x y -> InfA y l -> InfA x l.
Proof using eqA_equiv ltA_compat.
 intros H; now rewrite H.
Qed.
Hint Immediate InfA_ltA InfA_eqA.

Lemma SortA_InfA_InA :
 forall l x a, SortA l -> InfA a l -> InA x l -> ltA a x.
Proof.
 simple induction l.
 intros. inv.
 intros. inv.
 setoid_replace x with a; auto.
 eauto.
Qed.

Lemma In_InfA :
 forall l x, (forall y, In y l -> ltA x y) -> InfA x l.
Proof.
 simple induction l; simpl; intros; constructor; auto.
Qed.

Lemma InA_InfA :
 forall l x, (forall y, InA y l -> ltA x y) -> InfA x l.
Proof.
 simple induction l; simpl; intros; constructor; auto.
Qed.

(* In fact, this may be used as an alternative definition for InfA: *)

Lemma InfA_alt :
 forall l x, SortA l -> (InfA x l <-> (forall y, InA y l -> ltA x y)).
Proof.
split.
intros; eapply SortA_InfA_InA; eauto.
apply InA_InfA.
Qed.

Lemma InfA_app : forall l1 l2 a, InfA a l1 -> InfA a l2 -> InfA a (l1++l2).
Proof.
 induction l1; simpl; auto.
 intros; inv; auto.
Qed.

Lemma SortA_app :
 forall l1 l2, SortA l1 -> SortA l2 ->
 (forall x y, InA x l1 -> InA y l2 -> ltA x y) ->
 SortA (l1 ++ l2).
Proof.
 induction l1; simpl in *; intuition.
 inv.
 constructor; auto.
 apply InfA_app; auto.
 destruct l2; auto.
Qed.

Lemma SortA_NoDupA : forall l, SortA l -> NoDupA l.
Proof.
 simple induction l; auto.
 intros x l' H H0.
 inv.
 constructor; auto.
 intro.
 apply (StrictOrder_Irreflexive x).
 eapply SortA_InfA_InA; eauto.
Qed.


(** Some results about [eqlistA] *)

Section EqlistA.

Lemma eqlistA_length : forall l l', eqlistA l l' -> length l = length l'.
Proof.
induction 1; auto; simpl; congruence.
Qed.

Global Instance app_eqlistA_compat :
 Proper (eqlistA==>eqlistA==>eqlistA) (@app A).
Proof.
 repeat red; induction 1; simpl; auto.
Qed.

(** For compatibility, can be deduced from app_eqlistA_compat **)
Lemma eqlistA_app : forall l1 l1' l2 l2',
   eqlistA l1 l1' -> eqlistA l2 l2' -> eqlistA (l1++l2) (l1'++l2').
Proof.
intros l1 l1' l2 l2' H H'; rewrite H, H'; reflexivity.
Qed.

Lemma eqlistA_rev_app : forall l1 l1',
   eqlistA l1 l1' -> forall l2 l2', eqlistA l2 l2' ->
   eqlistA ((rev l1)++l2) ((rev l1')++l2').
Proof.
induction 1; auto.
simpl; intros.
do 2 rewrite app_ass; simpl; auto.
Qed.

Global Instance rev_eqlistA_compat : Proper (eqlistA==>eqlistA) (@rev A).
Proof.
repeat red. intros.
rewrite (app_nil_end (rev x)), (app_nil_end (rev y)).
apply eqlistA_rev_app; auto.
Qed.

Lemma eqlistA_rev : forall l1 l1',
   eqlistA l1 l1' -> eqlistA (rev l1) (rev l1').
Proof.
apply rev_eqlistA_compat.
Qed.

Lemma SortA_equivlistA_eqlistA : forall l l',
   SortA l -> SortA l' -> equivlistA l l' -> eqlistA l l'.
Proof.
induction l; destruct l'; simpl; intros; auto.
destruct (H1 a); assert (InA a nil) by auto; inv.
destruct (H1 a); assert (InA a nil) by auto; inv.
inv.
assert (forall y, InA y l -> ltA a y).
intros; eapply SortA_InfA_InA with (l:=l); eauto.
assert (forall y, InA y l' -> ltA a0 y).
intros; eapply SortA_InfA_InA with (l:=l'); eauto.
clear H3 H4.
assert (eqA a a0).
 destruct (H1 a).
 destruct (H1 a0).
 assert (InA a (a0::l')) by auto. inv; auto.
 assert (InA a0 (a::l)) by auto. inv; auto.
 elim (StrictOrder_Irreflexive a); eauto.
constructor; auto.
apply IHl; auto.
split; intros.
destruct (H1 x).
assert (InA x (a0::l')) by auto. inv; auto.
rewrite H9,<-H3 in H4. elim (StrictOrder_Irreflexive a); eauto.
destruct (H1 x).
assert (InA x (a::l)) by auto. inv; auto.
rewrite H9,H3 in H4. elim (StrictOrder_Irreflexive a0); eauto.
Qed.

End EqlistA.

(** A few things about [filter] *)

Section Filter.

Lemma filter_sort : forall f l, SortA l -> SortA (List.filter f l).
Proof.
induction l; simpl; auto.
intros; inv; auto.
destruct (f a); auto.
constructor; auto.
apply In_InfA; auto.
intros.
rewrite filter_In in H; destruct H.
eapply SortA_InfA_InA; eauto.
Qed.

Arguments eq {A} x _.

Lemma filter_InA : forall f, Proper (eqA==>eq) f ->
 forall l x, InA x (List.filter f l) <-> InA x l /\ f x = true.
Proof.
clear sotrans ltA ltA_strorder ltA_compat.
intros; do 2 rewrite InA_alt; intuition.
destruct H0 as (y,(H0,H1)); rewrite filter_In in H1; exists y; intuition.
destruct H0 as (y,(H0,H1)); rewrite filter_In in H1; intuition.
  rewrite (H _ _ H0); auto.
destruct H1 as (y,(H0,H1)); exists y; rewrite filter_In; intuition.
  rewrite <- (H _ _ H0); auto.
Qed.

Lemma filter_split :
 forall f, (forall x y, f x = true -> f y = false -> ltA x y) ->
 forall l, SortA l -> l = filter f l ++ filter (fun x=>negb (f x)) l.
Proof.
induction l; simpl; intros; auto.
inv.
rewrite IHl at 1; auto.
case_eq (f a); simpl; intros; auto.
assert (forall e, In e l -> f e = false).
  intros.
  assert (H4:=SortA_InfA_InA H1 H2 (In_InA H3)).
  case_eq (f e); simpl; intros; auto.
  elim (StrictOrder_Irreflexive e).
  transitivity a; auto.
replace (List.filter f l) with (@nil A); auto.
generalize H3; clear; induction l; simpl; auto.
case_eq (f a); auto; intros.
rewrite H3 in H; auto; try discriminate.
Qed.

End Filter.
End Type_with_equality.

Hint Constructors InA eqlistA NoDupA sort lelistA.

Arguments equivlistA_cons_nil {A} eqA {eqA_equiv} x l _.
Arguments equivlistA_nil_eq {A} eqA {eqA_equiv} l _.

Section Find.

Variable A B : Type.
Variable eqA : A -> A -> Prop.
Hypothesis eqA_equiv : Equivalence eqA.
Hypothesis eqA_dec : forall x y : A, {eqA x y}+{~(eqA x y)}.

Fixpoint findA (f : A -> bool) (l:list (A*B)) : option B :=
 match l with
  | nil => None
  | (a,b)::l => if f a then Some b else findA f l
 end.

Lemma findA_NoDupA :
 forall l a b,
 NoDupA (fun p p' => eqA (fst p) (fst p')) l ->
 (InA (fun p p' => eqA (fst p) (fst p') /\ snd p = snd p') (a,b) l <->
  findA (fun a' => if eqA_dec a a' then true else false) l = Some b).
Proof.
set (eqk := fun p p' : A*B => eqA (fst p) (fst p')).
set (eqke := fun p p' : A*B => eqA (fst p) (fst p') /\ snd p = snd p').
induction l; intros; simpl.
split; intros; try discriminate.
invlist InA.
destruct a as (a',b'); rename a0 into a.
invlist NoDupA.
split; intros.
invlist InA.
compute in H2; destruct H2. subst b'.
destruct (eqA_dec a a'); intuition.
destruct (eqA_dec a a'); simpl.
contradict H0.
revert e H2; clear - eqA_equiv.
induction l.
intros; invlist InA.
intros; invlist InA; auto.
destruct a0.
compute in H; destruct H.
subst b.
left; auto.
compute.
transitivity a; auto. symmetry; auto.
rewrite <- IHl; auto.
destruct (eqA_dec a a'); simpl in *.
left; split; simpl; congruence.
right. rewrite IHl; auto.
Qed.

End Find.

(** Compatibility aliases. [Proper] is rather to be used directly now.*)

Definition compat_bool {A} (eqA:A->A->Prop)(f:A->bool) :=
 Proper (eqA==>Logic.eq) f.

Definition compat_nat {A} (eqA:A->A->Prop)(f:A->nat) :=
 Proper (eqA==>Logic.eq) f.

Definition compat_P {A} (eqA:A->A->Prop)(P:A->Prop) :=
 Proper (eqA==>impl) P.

Definition compat_op {A B} (eqA:A->A->Prop)(eqB:B->B->Prop)(f:A->B->B) :=
 Proper (eqA==>eqB==>eqB) f.


==> anc/HoTT/coq-HoTT/theories/Lists/SetoidPermutation.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import SetoidList.
Set Universe Polymorphism.

Set Implicit Arguments.
Unset Strict Implicit.

(** Permutations of list modulo a setoid equality. *)

(** Contribution by Robbert Krebbers (Nijmegen University). *)

Section Permutation.
Context {A : Type} (eqA : relation A) (e : Equivalence eqA).

Inductive PermutationA : list A -> list A -> Prop :=
  | permA_nil: PermutationA nil nil
  | permA_skip x₁ x₂ l₁ l₂ :
     eqA x₁ x₂ -> PermutationA l₁ l₂ -> PermutationA (x₁ :: l₁) (x₂ :: l₂)
  | permA_swap x y l : PermutationA (y :: x :: l) (x :: y :: l)
  | permA_trans l₁ l₂ l₃ :
     PermutationA l₁ l₂ -> PermutationA l₂ l₃ -> PermutationA l₁ l₃.
Local Hint Constructors PermutationA.

Global Instance: Equivalence PermutationA.
Proof.
 constructor.
 - intro l. induction l; intuition.
 - intros l₁ l₂. induction 1; eauto. apply permA_skip; intuition.
 - exact permA_trans.
Qed.

Global Instance PermutationA_cons :
  Proper (eqA ==> PermutationA ==> PermutationA) (@cons A).
Proof.
 repeat intro. now apply permA_skip.
Qed.

Lemma PermutationA_app_head l₁ l₂ l :
  PermutationA l₁ l₂ -> PermutationA (l ++ l₁) (l ++ l₂).
Proof.
 induction l; trivial; intros. apply permA_skip; intuition.
Qed.

Global Instance PermutationA_app :
  Proper (PermutationA ==> PermutationA ==> PermutationA) (@app A).
Proof.
 intros l₁ l₂ Pl k₁ k₂ Pk.
 induction Pl.
 - easy.
 - now apply permA_skip.
 - etransitivity.
   * rewrite <-!app_comm_cons. now apply permA_swap.
   * rewrite !app_comm_cons. now apply PermutationA_app_head.
 - do 2 (etransitivity; try eassumption).
   apply PermutationA_app_head. now symmetry.
Qed.

Lemma PermutationA_app_tail l₁ l₂ l :
  PermutationA l₁ l₂ -> PermutationA (l₁ ++ l) (l₂ ++ l).
Proof.
 intros E. now rewrite E.
Qed.

Lemma PermutationA_cons_append l x :
  PermutationA (x :: l) (l ++ x :: nil).
Proof.
 induction l.
 - easy.
 - simpl. rewrite <-IHl. intuition.
Qed.

Lemma PermutationA_app_comm l₁ l₂ :
  PermutationA (l₁ ++ l₂) (l₂ ++ l₁).
Proof.
 induction l₁.
 - now rewrite app_nil_r.
 - rewrite <-app_comm_cons, IHl₁, app_comm_cons.
   now rewrite PermutationA_cons_append, <-app_assoc.
Qed.

Lemma PermutationA_cons_app l l₁ l₂ x :
  PermutationA l (l₁ ++ l₂) -> PermutationA (x :: l) (l₁ ++ x :: l₂).
Proof.
 intros E. rewrite E.
 now rewrite app_comm_cons, (PermutationA_cons_append l₁ x), <- app_assoc.
Qed.

Lemma PermutationA_middle l₁ l₂ x :
  PermutationA (x :: l₁ ++ l₂) (l₁ ++ x :: l₂).
Proof.
 now apply PermutationA_cons_app.
Qed.

Lemma PermutationA_equivlistA l₁ l₂ :
  PermutationA l₁ l₂ -> equivlistA eqA l₁ l₂.
Proof.
 induction 1.
 - reflexivity.
 - now apply equivlistA_cons_proper.
 - now apply equivlistA_permute_heads.
 - etransitivity; eassumption.
Qed.

Lemma NoDupA_equivlistA_PermutationA l₁ l₂ :
  NoDupA eqA l₁ -> NoDupA eqA l₂ ->
   equivlistA eqA l₁ l₂ -> PermutationA l₁ l₂.
Proof.
  intros Pl₁. revert l₂. induction Pl₁ as [|x l₁ E1].
  - intros l₂ _ H₂. symmetry in H₂. now rewrite (equivlistA_nil_eq eqA).
  - intros l₂ Pl₂ E2.
    destruct (@InA_split _ eqA l₂ x) as [l₂h [y [l₂t [E3 ?]]]].
    { rewrite <-E2. intuition. }
    subst. transitivity (y :: l₁); [intuition |].
    apply PermutationA_cons_app, IHPl₁.
    now apply NoDupA_split with y.
    apply equivlistA_NoDupA_split with x y; intuition.
Qed.

End Permutation.


==> anc/HoTT/coq-HoTT/theories/Lists/StreamMemo.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Eqdep_dec.
Require Import Streams.

(** * Memoization *)

(** Successive outputs of a given function [f] are stored in
    a stream in order to avoid duplicated computations. *)

Section MemoFunction.

Variable A: Type.
Variable f: nat -> A.

CoFixpoint memo_make (n:nat) : Stream A := Cons (f n) (memo_make (S n)).

Definition memo_list := memo_make 0.

Fixpoint memo_get (n:nat) (l:Stream A) : A :=
  match n with
    | O => hd l
    | S n1 => memo_get n1 (tl l)
  end.

Theorem memo_get_correct: forall n, memo_get n memo_list = f n.
Proof.
assert (F1: forall n m, memo_get n (memo_make m) = f (n + m)).
{ induction n as [| n Hrec]; try (intros m; reflexivity).
  intros m; simpl; rewrite Hrec.
  rewrite plus_n_Sm; auto. }
intros n; transitivity (f (n + 0)); try exact (F1 n 0).
rewrite <- plus_n_O; auto.
Qed.

(** Building with possible sharing using a iterator [g] :
    We now suppose in addition that [f n] is in fact the [n]-th
    iterate of a function [g].
*)

Variable g: A -> A.

Hypothesis Hg_correct: forall n, f (S n) = g (f n).

CoFixpoint imemo_make (fn:A) : Stream A :=
  let fn1 := g fn in
  Cons fn1 (imemo_make fn1).

Definition imemo_list := let f0 := f 0 in
  Cons f0 (imemo_make f0).

Theorem imemo_get_correct: forall n, memo_get n imemo_list = f n.
Proof.
assert (F1: forall n m, memo_get n (imemo_make (f m)) = f (S (n + m))).
{ induction n as [| n Hrec]; try (intros m; exact (eq_sym (Hg_correct m))).
  simpl; intros m; rewrite <- Hg_correct, Hrec, <- plus_n_Sm; auto. }
destruct n as [| n]; try reflexivity.
unfold imemo_list; simpl; rewrite F1.
rewrite <- plus_n_O; auto.
Qed.

End MemoFunction.

(** For a dependent function, the previous solution is
    reused thanks to a temporarly hiding of the dependency
    in a "container" [memo_val]. *)

Section DependentMemoFunction.

Variable A: nat -> Type.
Variable f: forall n, A n.

Inductive memo_val: Type :=
  memo_mval: forall n, A n -> memo_val.

Fixpoint is_eq (n m : nat) : {n = m} + {True} :=
  match n, m return {n = m} + {True} with
  | 0, 0 =>left True (eq_refl 0)
  | 0, S m1 => right (0 = S m1) I
  | S n1, 0 => right (S n1 = 0) I
  | S n1, S m1 =>
     match is_eq n1 m1 with
     | left H => left True (f_equal S H)
     | right _ => right (S n1 = S m1) I
     end
  end.

Definition memo_get_val n (v: memo_val): A n :=
match v with
| memo_mval m x =>
    match is_eq n m with
    | left H =>
       match H in (eq _ y) return (A y -> A n) with
        | eq_refl => fun v1 : A n => v1
       end
    | right _ => fun _ : A m => f n
    end x
end.

Let mf n :=  memo_mval n (f n).

Definition dmemo_list := memo_list _ mf.

Definition dmemo_get n l := memo_get_val n (memo_get _ n l).

Theorem dmemo_get_correct: forall n, dmemo_get n dmemo_list = f n.
Proof.
intros n; unfold dmemo_get, dmemo_list.
rewrite (memo_get_correct memo_val mf n); simpl.
case (is_eq n n); simpl; auto; intros e.
assert (e = eq_refl n).
 apply eq_proofs_unicity.
 induction x as [| x Hx]; destruct y as [| y].
 left; auto.
 right; intros HH; discriminate HH.
 right; intros HH; discriminate HH.
 case (Hx y).
   intros HH; left; case HH; auto.
 intros HH; right; intros HH1; case HH.
 injection HH1; auto.
rewrite H; auto.
Qed.

(** Finally, a version with both dependency and iterator *)

Variable g: forall n, A n -> A (S n).

Hypothesis Hg_correct: forall n, f (S n) = g n (f n).

Let mg v :=  match v with
             memo_mval n1 v1 => memo_mval (S n1) (g n1 v1) end.

Definition dimemo_list := imemo_list _ mf mg.

Theorem dimemo_get_correct: forall n, dmemo_get n dimemo_list = f n.
Proof.
intros n; unfold dmemo_get, dimemo_list.
rewrite (imemo_get_correct memo_val mf mg); simpl.
case (is_eq n n); simpl; auto; intros e.
assert (e = eq_refl n).
 apply eq_proofs_unicity.
 induction x as [| x Hx]; destruct y as [| y].
 left; auto.
 right; intros HH; discriminate HH.
 right; intros HH; discriminate HH.
 case (Hx y).
   intros HH; left; case HH; auto.
 intros HH; right; intros HH1; case HH.
 injection HH1; auto.
rewrite H; auto.
intros n1; unfold mf; rewrite Hg_correct; auto.
Qed.

End DependentMemoFunction.

(** An example with the memo function on factorial *)

(*
Require Import ZArith.
Open Scope Z_scope.

Fixpoint tfact (n: nat) :=
  match n with
   | O => 1
   | S n1 => Z.of_nat n * tfact n1
  end.

Definition lfact_list :=
  dimemo_list _ tfact (fun n z => (Z.of_nat (S  n) * z)).

Definition lfact n := dmemo_get _ tfact n lfact_list.

Theorem lfact_correct n: lfact n = tfact n.
Proof.
intros n; unfold lfact, lfact_list.
rewrite dimemo_get_correct; auto.
Qed.

Fixpoint nop p :=
  match p with
   | xH => 0
   | xI p1 => nop p1
   | xO p1 => nop p1
  end.

Fixpoint test z :=
  match z with
   | Z0 => 0
   | Zpos p1 => nop p1
   | Zneg p1 => nop p1
  end.

Time Eval vm_compute in test (lfact 2000).
Time Eval vm_compute in test (lfact 2000).
Time Eval vm_compute in test (lfact 1500).
Time Eval vm_compute in (lfact 1500).
*)



==> anc/HoTT/coq-HoTT/theories/Lists/Streams.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Set Implicit Arguments.

(** Streams *)

Section Streams.

Variable A : Type.

CoInductive Stream : Type :=
    Cons : A -> Stream -> Stream.


Definition hd (x:Stream) := match x with
                            | Cons a _ => a
                            end.

Definition tl (x:Stream) := match x with
                            | Cons _ s => s
                            end.


Fixpoint Str_nth_tl (n:nat) (s:Stream) : Stream :=
  match n with
  | O => s
  | S m => Str_nth_tl m (tl s)
  end.

Definition Str_nth (n:nat) (s:Stream) : A := hd (Str_nth_tl n s).


Lemma unfold_Stream :
 forall x:Stream, x = match x with
                      | Cons a s => Cons a s
                      end.
Proof.
  intro x.
  case x.
  trivial.
Qed.

Lemma tl_nth_tl :
 forall (n:nat) (s:Stream), tl (Str_nth_tl n s) = Str_nth_tl n (tl s).
Proof.
  simple induction n; simpl; auto.
Qed.
Hint Resolve tl_nth_tl: datatypes v62.

Lemma Str_nth_tl_plus :
 forall (n m:nat) (s:Stream),
   Str_nth_tl n (Str_nth_tl m s) = Str_nth_tl (n + m) s.
simple induction n; simpl; intros; auto with datatypes.
rewrite <- H.
rewrite tl_nth_tl; trivial with datatypes.
Qed.

Lemma Str_nth_plus :
 forall (n m:nat) (s:Stream), Str_nth n (Str_nth_tl m s) = Str_nth (n + m) s.
intros; unfold Str_nth; rewrite Str_nth_tl_plus;
 trivial with datatypes.
Qed.

(** Extensional Equality between two streams  *)

CoInductive EqSt (s1 s2: Stream) : Prop :=
    eqst :
        hd s1 = hd s2 -> EqSt (tl s1) (tl s2) -> EqSt s1 s2.

(** A coinduction principle *)

Ltac coinduction proof :=
  cofix proof; intros; constructor;
   [ clear proof | try (apply proof; clear proof) ].


(** Extensional equality is an equivalence relation *)

Theorem EqSt_reflex : forall s:Stream, EqSt s s.
coinduction EqSt_reflex.
reflexivity.
Qed.

Theorem sym_EqSt : forall s1 s2:Stream, EqSt s1 s2 -> EqSt s2 s1.
coinduction Eq_sym.
case H; intros; symmetry ; assumption.
case H; intros; assumption.
Qed.


Theorem trans_EqSt :
 forall s1 s2 s3:Stream, EqSt s1 s2 -> EqSt s2 s3 -> EqSt s1 s3.
coinduction Eq_trans.
transitivity (hd s2).
case H; intros; assumption.
case H0; intros; assumption.
apply (Eq_trans (tl s1) (tl s2) (tl s3)).
case H; trivial with datatypes.
case H0; trivial with datatypes.
Qed.

(** The definition given is equivalent to require the elements at each
    position to be equal *)

Theorem eqst_ntheq :
 forall (n:nat) (s1 s2:Stream), EqSt s1 s2 -> Str_nth n s1 = Str_nth n s2.
unfold Str_nth; simple induction n.
intros s1 s2 H; case H; trivial with datatypes.
intros m hypind.
simpl.
intros s1 s2 H.
apply hypind.
case H; trivial with datatypes.
Qed.

Theorem ntheq_eqst :
 forall s1 s2:Stream,
   (forall n:nat, Str_nth n s1 = Str_nth n s2) -> EqSt s1 s2.
coinduction Equiv2.
apply (H 0).
intros n; apply (H (S n)).
Qed.

Section Stream_Properties.

Variable P : Stream -> Prop.

(*i
Inductive Exists : Stream -> Prop :=
  | Here    : forall x:Stream, P x -> Exists x
  | Further : forall x:Stream, ~ P x -> Exists (tl x) -> Exists x.
i*)

Inductive Exists ( x: Stream ) : Prop :=
  | Here : P x -> Exists x
  | Further : Exists (tl x) -> Exists x.

CoInductive ForAll (x: Stream) : Prop :=
    HereAndFurther : P x -> ForAll (tl x) -> ForAll x.

Lemma ForAll_Str_nth_tl : forall m x, ForAll x -> ForAll (Str_nth_tl m x).
Proof.
induction m.
 tauto.
intros x [_ H].
simpl.
apply IHm.
assumption.
Qed.

Section Co_Induction_ForAll.
Variable Inv : Stream -> Prop.
Hypothesis InvThenP : forall x:Stream, Inv x -> P x.
Hypothesis InvIsStable : forall x:Stream, Inv x -> Inv (tl x).

Theorem ForAll_coind : forall x:Stream, Inv x -> ForAll x.
coinduction ForAll_coind; auto.
Qed.
End Co_Induction_ForAll.

End Stream_Properties.

End Streams.

Section Map.
Variables A B : Type.
Variable f : A -> B.
CoFixpoint map (s:Stream A) : Stream B := Cons (f (hd s)) (map (tl s)).

Lemma Str_nth_tl_map : forall n s, Str_nth_tl n (map s)= map (Str_nth_tl n s).
Proof.
induction n.
reflexivity.
simpl.
intros s.
apply IHn.
Qed.

Lemma Str_nth_map : forall n s, Str_nth n (map s)= f (Str_nth n s).
Proof.
intros n s.
unfold Str_nth.
rewrite Str_nth_tl_map.
reflexivity.
Qed.

Lemma ForAll_map : forall (P:Stream B -> Prop) (S:Stream A), ForAll (fun s => P
(map s)) S <-> ForAll P (map S).
Proof.
intros P S.
split; generalize S; clear S; cofix; intros S; constructor;
destruct H as [H0 H]; firstorder.
Qed.

Lemma Exists_map : forall (P:Stream B -> Prop) (S:Stream A), Exists (fun s => P
(map s)) S -> Exists P (map S).
Proof.
intros P S H.
(induction H;[left|right]); firstorder.
Defined.

End Map.

Section Constant_Stream.
Variable A : Type.
Variable a : A.
CoFixpoint const  : Stream A := Cons a const.
End Constant_Stream.

Section Zip.

Variable A B C : Type.
Variable f: A -> B -> C.

CoFixpoint zipWith (a:Stream A) (b:Stream B) : Stream C :=
Cons (f (hd a) (hd b)) (zipWith (tl a) (tl b)).

Lemma Str_nth_tl_zipWith : forall n (a:Stream A) (b:Stream B),
 Str_nth_tl n (zipWith a b)= zipWith (Str_nth_tl n a) (Str_nth_tl n b).
Proof.
induction n.
reflexivity.
intros [x xs] [y ys].
unfold Str_nth in *.
simpl in *.
apply IHn.
Qed.

Lemma Str_nth_zipWith : forall n (a:Stream A) (b:Stream B), Str_nth n (zipWith a
 b)= f (Str_nth n a) (Str_nth n b).
Proof.
intros.
unfold Str_nth.
rewrite Str_nth_tl_zipWith.
reflexivity.
Qed.

End Zip.

Unset Implicit Arguments.


==> anc/HoTT/coq-HoTT/theories/Lists/intro.tex <==
\section{Lists}\label{Lists}

This library includes the following files:

\begin{itemize}

\item {\tt List.v} contains definitions of (polymorphic) lists, 
  functions on lists such as head, tail, map, append and prove some
  properties of these functions. Implicit arguments are used in this
  library, so you should read the Reference Manual about implicit
  arguments before using it.

\item {\tt ListSet.v} contains definitions and properties of finite
  sets, implemented as lists.

\item {\tt Streams.v} defines the type of infinite lists (streams). It is a
  co-inductive type. Basic facts are stated and proved. The streams are
  also polymorphic.

\end{itemize}


==> anc/HoTT/coq-HoTT/theories/Lists/vo.itarget <==
ListSet.vo
ListTactics.vo
List.vo
SetoidList.vo
SetoidPermutation.vo
StreamMemo.vo
Streams.vo


==> anc/HoTT/coq-HoTT/theories/Logic/Berardi.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file formalizes Berardi's paradox which says that in
   the calculus of constructions, excluded middle (EM) and axiom of
   choice (AC) imply proof irrelevance (PI).
   Here, the axiom of choice is not necessary because of the use
   of inductive types.
<<
@article{Barbanera-Berardi:JFP96,
   author    = {F. Barbanera and S. Berardi},
   title     = {Proof-irrelevance out of Excluded-middle and Choice
                in the Calculus of Constructions},
   journal   = {Journal of Functional Programming},
   year      = {1996},
   volume    = {6},
   number    = {3},
   pages     = {519-525}
}
>> *)

Set Implicit Arguments.

Section Berardis_paradox.

(** Excluded middle *)
Hypothesis EM : forall P:Prop, P \/ ~ P.

(** Conditional on any proposition. *)
Definition IFProp (P B:Prop) (e1 e2:P) :=
  match EM B with
  | or_introl _ => e1
  | or_intror _ => e2
  end.

(** Axiom of choice applied to disjunction.
    Provable in Coq because of dependent elimination. *)
Lemma AC_IF :
 forall (P B:Prop) (e1 e2:P) (Q:P -> Prop),
   (B -> Q e1) -> (~ B -> Q e2) -> Q (IFProp B e1 e2).
Proof.
intros P B e1 e2 Q p1 p2.
unfold IFProp.
case (EM B); assumption.
Qed.


(** We assume a type with two elements. They play the role of booleans.
    The main theorem under the current assumptions is that [T=F] *)
Variable Bool : Prop.
Variable T : Bool.
Variable F : Bool.

(** The powerset operator *)
Definition pow (P:Prop) := P -> Bool.


(** A piece of theory about retracts *)
Section Retracts.

Variables A B : Prop.

Record retract : Prop :=
  {i : A -> B; j : B -> A; inv : forall a:A, j (i a) = a}.

Record retract_cond : Prop :=
  {i2 : A -> B; j2 : B -> A; inv2 : retract -> forall a:A, j2 (i2 a) = a}.


(** The dependent elimination above implies the axiom of choice: *)
Lemma AC : forall r:retract_cond, retract -> forall a:A, j2 r (i2 r a) = a.
Proof.
intros r.
case r; simpl.
trivial.
Qed.

End Retracts.

(** This lemma is basically a commutation of implication and existential
    quantification:  (EX x | A -> P(x))  <=> (A -> EX x | P(x))
    which is provable in classical logic ( => is already provable in
    intuitionnistic logic). *)

Lemma L1 : forall A B:Prop, retract_cond (pow A) (pow B).
Proof.
intros A B.
destruct (EM (retract (pow A) (pow B))) as [(f0,g0,e) | hf].
  exists f0 g0; trivial.
  exists (fun (x:pow A) (y:B) => F) (fun (x:pow B) (y:A) => F); intros;
    destruct hf; auto.
Qed.


(** The paradoxical set *)
Definition U := forall P:Prop, pow P.

(** Bijection between [U] and [(pow U)] *)
Definition f (u:U) : pow U := u U.

Definition g (h:pow U) : U :=
  fun X => let lX := j2 (L1 X U) in let rU := i2 (L1 U U) in lX (rU h).

(** We deduce that the powerset of [U] is a retract of [U].
    This lemma is stated in Berardi's article, but is not used
    afterwards. *)
Lemma retract_pow_U_U : retract (pow U) U.
Proof.
exists g f.
intro a.
unfold f, g; simpl.
apply AC.
exists (fun x:pow U => x) (fun x:pow U => x).
trivial.
Qed.

(** Encoding of Russel's paradox *)

(** The boolean negation. *)
Definition Not_b (b:Bool) := IFProp (b = T) F T.

(** the set of elements not belonging to itself *)
Definition R : U := g (fun u:U => Not_b (u U u)).


Lemma not_has_fixpoint : R R = Not_b (R R).
Proof.
unfold R at 1.
unfold g.
rewrite AC with (r := L1 U U) (a := fun u:U => Not_b (u U u)).
trivial.
exists (fun x:pow U => x) (fun x:pow U => x); trivial.
Qed.


Theorem classical_proof_irrelevence : T = F.
Proof.
generalize not_has_fixpoint.
unfold Not_b.
apply AC_IF.
intros is_true is_false.
elim is_true; elim is_false; trivial.

intros not_true is_true.
elim not_true; trivial.
Qed.

End Berardis_paradox.


==> anc/HoTT/coq-HoTT/theories/Logic/ChoiceFacts.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Some facts and definitions concerning choice and description in
       intuitionistic logic.

We investigate the relations between the following choice and
description principles

- AC_rel  = relational form of the (non extensional) axiom of choice
            (a "set-theoretic" axiom of choice)
- AC_fun  = functional form of the (non extensional) axiom of choice
            (a "type-theoretic" axiom of choice)
- DC_fun  = functional form of the dependent axiom of choice
- ACw_fun = functional form of the countable axiom of choice
- AC!     = functional relation reification
            (known as axiom of unique choice in topos theory,
             sometimes called principle of definite description in
             the context of constructive type theory)

- GAC_rel = guarded relational form of the (non extensional) axiom of choice
- GAC_fun = guarded functional form of the (non extensional) axiom of choice
- GAC!    = guarded functional relation reification

- OAC_rel = "omniscient" relational form of the (non extensional) axiom of choice
- OAC_fun = "omniscient" functional form of the (non extensional) axiom of choice
            (called AC* in Bell [[Bell]])
- OAC!

- ID_iota    = intuitionistic definite description
- ID_epsilon = intuitionistic indefinite description

- D_iota     = (weakly classical) definite description principle
- D_epsilon  = (weakly classical) indefinite description principle

- PI      = proof irrelevance
- IGP     = independence of general premises
            (an unconstrained generalisation of the constructive principle of
             independence of premises)
- Drinker = drinker's paradox (small form)
            (called Ex in Bell [[Bell]])

We let also

- IPL_2   = 2nd-order impredicative minimal predicate logic (with ex. quant.)
- IPL^2   = 2nd-order functional minimal predicate logic (with ex. quant.)
- IPL_2^2 = 2nd-order impredicative, 2nd-order functional minimal pred. logic (with ex. quant.)

with no prerequisite on the non-emptyness of domains

Table of contents

1. Definitions

2. IPL_2^2 |- AC_rel + AC! = AC_fun

3.1. typed IPL_2 + Sigma-types + PI |- AC_rel = GAC_rel  and  IPL_2 |- AC_rel + IGP -> GAC_rel and IPL_2 |- GAC_rel = OAC_rel

3.2. IPL^2 |- AC_fun + IGP = GAC_fun = OAC_fun = AC_fun + Drinker

3.3. D_iota -> ID_iota  and  D_epsilon <-> ID_epsilon + Drinker

4. Derivability of choice for decidable relations with well-ordered codomain

5. Equivalence of choices on dependent or non dependent functional types

6. Non contradiction of constructive descriptions wrt functional choices

7. Definite description transports classical logic to the computational world

8. Choice -> Dependent choice -> Countable choice

References:

[[Bell]] John L. Bell, Choice principles in intuitionistic set theory,
unpublished.

[[Bell93]] John L. Bell, Hilbert's Epsilon Operator in Intuitionistic
Type Theories, Mathematical Logic Quarterly, volume 39, 1993.

[[Carlström05]] Jesper Carlström, Interpreting descriptions in
intentional type theory, Journal of Symbolic Logic 70(2):488-514, 2005.
*)

Set Implicit Arguments.
Local Unset Intuition Negation Unfolding.

(**********************************************************************)
(** * Definitions *)

(** Choice, reification and description schemes *)

(** We make them all polymorphic. most of them have existentials as conclusion
    so they require polymorphism otherwise their first application (e.g. to an
    existential in [Set]) will fix the level of [A].
*)
Set Universe Polymorphism.

Section ChoiceSchemes.

Variables A B :Type.

Variable P:A->Prop.

Variable R:A->B->Prop.

(** ** Constructive choice and description *)

(** AC_rel *)

Definition RelationalChoice_on :=
  forall R:A->B->Prop,
    (forall x : A, exists y : B, R x y) ->
    (exists R' : A->B->Prop, subrelation R' R /\ forall x, exists! y, R' x y).

(** AC_fun *)

Definition FunctionalChoice_on :=
  forall R:A->B->Prop,
    (forall x : A, exists y : B, R x y) ->
    (exists f : A->B, forall x : A, R x (f x)).

(** DC_fun *)

Definition FunctionalDependentChoice_on :=
  forall (R:A->A->Prop),
    (forall x, exists y, R x y) -> forall x0,
    (exists f : nat -> A, f 0 = x0 /\ forall n, R (f n) (f (S n))).

(** ACw_fun *)

Definition FunctionalCountableChoice_on :=
  forall (R:nat->A->Prop),
    (forall n, exists y, R n y) ->
    (exists f : nat -> A, forall n, R n (f n)).

(** AC! or Functional Relation Reification (known as Axiom of Unique Choice
    in topos theory; also called principle of definite description *)

Definition FunctionalRelReification_on :=
  forall R:A->B->Prop,
    (forall x : A, exists! y : B, R x y) ->
    (exists f : A->B, forall x : A, R x (f x)).

(** ID_epsilon (constructive version of indefinite description;
    combined with proof-irrelevance, it may be connected to
    Carlström's type theory with a constructive indefinite description
    operator) *)

Definition ConstructiveIndefiniteDescription_on :=
  forall P:A->Prop,
    (exists x, P x) -> { x:A | P x }.

(** ID_iota (constructive version of definite description; combined
    with proof-irrelevance, it may be connected to Carlström's and
    Stenlund's type theory with a constructive definite description
    operator) *)

Definition ConstructiveDefiniteDescription_on :=
  forall P:A->Prop,
    (exists! x, P x) -> { x:A | P x }.

(** ** Weakly classical choice and description *)

(** GAC_rel *)

Definition GuardedRelationalChoice_on :=
  forall P : A->Prop, forall R : A->B->Prop,
    (forall x : A, P x -> exists y : B, R x y) ->
    (exists R' : A->B->Prop,
      subrelation R' R /\ forall x, P x -> exists! y, R' x y).

(** GAC_fun *)

Definition GuardedFunctionalChoice_on :=
  forall P : A->Prop, forall R : A->B->Prop,
    inhabited B ->
    (forall x : A, P x -> exists y : B, R x y) ->
    (exists f : A->B, forall x, P x -> R x (f x)).

(** GFR_fun *)

Definition GuardedFunctionalRelReification_on :=
  forall P : A->Prop, forall R : A->B->Prop,
    inhabited B ->
    (forall x : A, P x -> exists! y : B, R x y) ->
    (exists f : A->B, forall x : A, P x -> R x (f x)).

(** OAC_rel *)

Definition OmniscientRelationalChoice_on :=
  forall R : A->B->Prop,
    exists R' : A->B->Prop,
      subrelation R' R /\ forall x : A, (exists y : B, R x y) -> exists! y, R' x y.

(** OAC_fun *)

Definition OmniscientFunctionalChoice_on :=
  forall R : A->B->Prop,
    inhabited B ->
    exists f : A->B, forall x : A, (exists y : B, R x y) -> R x (f x).

(** D_epsilon *)

Definition EpsilonStatement_on :=
  forall P:A->Prop,
    inhabited A -> { x:A | (exists x, P x) -> P x }.

(** D_iota *)

Definition IotaStatement_on :=
  forall P:A->Prop,
    inhabited A -> { x:A | (exists! x, P x) -> P x }.

End ChoiceSchemes.

Unset Universe Polymorphism.

(** Generalized schemes *)

Notation RelationalChoice :=
  (forall A B : Type, RelationalChoice_on A B).
Notation FunctionalChoice :=
  (forall A B : Type, FunctionalChoice_on A B).
Definition FunctionalDependentChoice :=
  (forall A : Type, FunctionalDependentChoice_on A).
Definition FunctionalCountableChoice :=
  (forall A : Type, FunctionalCountableChoice_on A).
Notation FunctionalChoiceOnInhabitedSet :=
  (forall A B : Type, inhabited B -> FunctionalChoice_on A B).
Notation FunctionalRelReification :=
  (forall A B : Type, FunctionalRelReification_on A B).

Notation GuardedRelationalChoice :=
  (forall A B : Type, GuardedRelationalChoice_on A B).
Notation GuardedFunctionalChoice :=
  (forall A B : Type, GuardedFunctionalChoice_on A B).
Notation GuardedFunctionalRelReification :=
  (forall A B : Type, GuardedFunctionalRelReification_on A B).

Notation OmniscientRelationalChoice :=
  (forall A B : Type, OmniscientRelationalChoice_on A B).
Notation OmniscientFunctionalChoice :=
  (forall A B : Type, OmniscientFunctionalChoice_on A B).

Notation ConstructiveDefiniteDescription :=
  (forall A : Type, ConstructiveDefiniteDescription_on A).
Notation ConstructiveIndefiniteDescription :=
  (forall A : Type, ConstructiveIndefiniteDescription_on A).

Notation IotaStatement :=
  (forall A : Type, IotaStatement_on A).
Notation EpsilonStatement :=
  (forall A : Type, EpsilonStatement_on A).

(** Subclassical schemes *)

Definition ProofIrrelevance :=
  forall (A:Prop) (a1 a2:A), a1 = a2.

Definition IndependenceOfGeneralPremises :=
  forall (A:Type) (P:A -> Prop) (Q:Prop),
    inhabited A ->
    (Q -> exists x, P x) -> exists x, Q -> P x.

Definition SmallDrinker'sParadox :=
  forall (A:Type) (P:A -> Prop), inhabited A ->
    exists x, (exists x, P x) -> P x.

(**********************************************************************)
(** * AC_rel + AC! = AC_fun

   We show that the functional formulation of the axiom of Choice
   (usual formulation in type theory) is equivalent to its relational
   formulation (only formulation of set theory) + functional relation
   reification (aka axiom of unique choice, or, principle of (parametric)
   definite descriptions) *)

(** This shows that the axiom of choice can be assumed (under its
   relational formulation) without known inconsistency with classical logic,
   though functional relation reification conflicts with classical logic *)

Lemma description_rel_choice_imp_funct_choice :
  forall A B : Type,
    FunctionalRelReification_on A B -> RelationalChoice_on A B -> FunctionalChoice_on A B.
Proof.
  intros A B Descr RelCh R H.
  destruct (RelCh R H) as (R',(HR'R,H0)).
  destruct (Descr R') as (f,Hf).
  firstorder.
  exists f; intro x.
  destruct (H0 x) as (y,(HR'xy,Huniq)).
  rewrite <- (Huniq (f x) (Hf x)).
  apply HR'R; assumption.
Qed.

Lemma funct_choice_imp_rel_choice :
  forall A B : Type, FunctionalChoice_on A B -> RelationalChoice_on A B.
Proof.
  intros A B FunCh R H.
  destruct (FunCh R H) as (f,H0).
  exists (fun x y => f x = y).
  split.
  intros x y Heq; rewrite <- Heq; trivial.
  intro x; exists (f x); split.
    reflexivity.
    trivial.
Qed.

Lemma funct_choice_imp_description :
  forall A B : Type, FunctionalChoice_on A B -> FunctionalRelReification_on A B.
Proof.
  intros A B FunCh R H.
  destruct (FunCh R) as [f H0].
  (* 1 *)
  intro x.
  destruct (H x) as (y,(HRxy,_)).
  exists y; exact HRxy.
  (* 2 *)
  exists f; exact H0.
Qed.

Corollary FunChoice_Equiv_RelChoice_and_ParamDefinDescr :
  forall A B : Type, FunctionalChoice_on A B <->
    RelationalChoice_on A B /\ FunctionalRelReification_on A B.
Proof.
  intros A B. split.
  intro H; split;
    [ exact (funct_choice_imp_rel_choice H)
      | exact (funct_choice_imp_description H) ].
  intros [H H0]; exact (description_rel_choice_imp_funct_choice H0 H).
Qed.

(**********************************************************************)
(** * Connection between the guarded, non guarded and omniscient choices *)

(** We show that the guarded formulations of the axiom of choice
   are equivalent to their "omniscient" variant and comes from the non guarded
   formulation in presence either of the independance of general premises
   or subset types (themselves derivable from subtypes thanks to proof-
   irrelevance) *)

(**********************************************************************)
(** ** AC_rel + PI -> GAC_rel and AC_rel + IGP -> GAC_rel and GAC_rel = OAC_rel *)

Lemma rel_choice_and_proof_irrel_imp_guarded_rel_choice :
  RelationalChoice -> ProofIrrelevance -> GuardedRelationalChoice.
Proof.
  intros rel_choice proof_irrel.
  red; intros A B P R H.
  destruct (rel_choice _ _ (fun (x:sigT P) (y:B) => R (projT1 x) y)) as (R',(HR'R,H0)).
  intros (x,HPx).
  destruct (H x HPx) as (y,HRxy).
  exists y; exact HRxy.
  set (R'' := fun (x:A) (y:B) => exists H : P x, R' (existT P x H) y).
  exists R''; split.
  intros x y (HPx,HR'xy).
    change x with (projT1 (existT P x HPx)); apply HR'R; exact HR'xy.
  intros x HPx.
  destruct (H0 (existT P x HPx)) as (y,(HR'xy,Huniq)).
  exists y; split. exists HPx; exact HR'xy.
  intros y' (H'Px,HR'xy').
    apply Huniq.
    rewrite proof_irrel with (a1 := HPx) (a2 := H'Px); exact HR'xy'.
Qed.

Lemma rel_choice_indep_of_general_premises_imp_guarded_rel_choice :
  forall A B : Type, inhabited B -> RelationalChoice_on A B ->
    IndependenceOfGeneralPremises -> GuardedRelationalChoice_on A B.
Proof.
  intros A B Inh AC_rel IndPrem P R H.
  destruct (AC_rel (fun x y => P x -> R x y)) as (R',(HR'R,H0)).
  intro x. apply IndPrem. exact Inh. intro Hx.
  apply H; assumption.
  exists (fun x y => P x /\ R' x y).
  firstorder.
Qed.

Lemma guarded_rel_choice_imp_rel_choice :
  forall A B : Type, GuardedRelationalChoice_on A B -> RelationalChoice_on A B.
Proof.
  intros A B GAC_rel R H.
  destruct (GAC_rel (fun _ => True) R) as (R',(HR'R,H0)).
  firstorder.
  exists R'; firstorder.
Qed.

Lemma subset_types_imp_guarded_rel_choice_iff_rel_choice :
  ProofIrrelevance -> (GuardedRelationalChoice <-> RelationalChoice).
Proof.
  intuition auto using
    guarded_rel_choice_imp_rel_choice,
    rel_choice_and_proof_irrel_imp_guarded_rel_choice.
Qed.

(** OAC_rel = GAC_rel *)

Corollary guarded_iff_omniscient_rel_choice :
  GuardedRelationalChoice <-> OmniscientRelationalChoice.
Proof.
  split.
  intros GAC_rel A B R.
  apply (GAC_rel A B (fun x => exists y, R x y) R); auto.
  intros OAC_rel A B P R H.
  destruct (OAC_rel A B R) as (f,Hf); exists f; firstorder.
Qed.

(**********************************************************************)
(** ** AC_fun + IGP = GAC_fun = OAC_fun = AC_fun + Drinker *)

(** AC_fun + IGP = GAC_fun *)

Lemma guarded_fun_choice_imp_indep_of_general_premises :
  GuardedFunctionalChoice -> IndependenceOfGeneralPremises.
Proof.
  intros GAC_fun A P Q Inh H.
  destruct (GAC_fun unit A (fun _ => Q) (fun _ => P) Inh) as (f,Hf).
  tauto.
  exists (f tt); auto.
Qed.


Lemma guarded_fun_choice_imp_fun_choice :
  GuardedFunctionalChoice -> FunctionalChoiceOnInhabitedSet.
Proof.
  intros GAC_fun A B Inh R H.
  destruct (GAC_fun A B (fun _ => True) R Inh) as (f,Hf).
  firstorder.
  exists f; auto.
Qed.

Lemma fun_choice_and_indep_general_prem_imp_guarded_fun_choice :
  FunctionalChoiceOnInhabitedSet -> IndependenceOfGeneralPremises
  -> GuardedFunctionalChoice.
Proof.
  intros AC_fun IndPrem A B P R Inh H.
  apply (AC_fun A B Inh (fun x y => P x -> R x y)).
  intro x; apply IndPrem; eauto.
Qed.

Corollary fun_choice_and_indep_general_prem_iff_guarded_fun_choice :
  FunctionalChoiceOnInhabitedSet /\ IndependenceOfGeneralPremises
  <-> GuardedFunctionalChoice.
Proof.
  intuition auto using
    guarded_fun_choice_imp_indep_of_general_premises,
    guarded_fun_choice_imp_fun_choice,
    fun_choice_and_indep_general_prem_imp_guarded_fun_choice.
Qed.

(** AC_fun + Drinker = OAC_fun *)

(** This was already observed by Bell [[Bell]] *)

Lemma omniscient_fun_choice_imp_small_drinker :
  OmniscientFunctionalChoice -> SmallDrinker'sParadox.
Proof.
  intros OAC_fun A P Inh.
  destruct (OAC_fun unit A (fun _ => P)) as (f,Hf).
  auto.
  exists (f tt); firstorder.
Qed.

Lemma omniscient_fun_choice_imp_fun_choice :
  OmniscientFunctionalChoice -> FunctionalChoiceOnInhabitedSet.
Proof.
  intros OAC_fun A B Inh R H.
  destruct (OAC_fun A B R Inh) as (f,Hf).
  exists f; firstorder.
Qed.

Lemma fun_choice_and_small_drinker_imp_omniscient_fun_choice :
  FunctionalChoiceOnInhabitedSet -> SmallDrinker'sParadox
  -> OmniscientFunctionalChoice.
Proof.
  intros AC_fun Drinker A B R Inh.
  destruct (AC_fun A B Inh (fun x y => (exists y, R x y) -> R x y)) as (f,Hf).
  intro x; apply (Drinker B (R x) Inh).
  exists f; assumption.
Qed.

Corollary fun_choice_and_small_drinker_iff_omniscient_fun_choice :
  FunctionalChoiceOnInhabitedSet /\ SmallDrinker'sParadox
  <-> OmniscientFunctionalChoice.
Proof.
  intuition auto using
    omniscient_fun_choice_imp_small_drinker,
    omniscient_fun_choice_imp_fun_choice,
    fun_choice_and_small_drinker_imp_omniscient_fun_choice.
Qed.

(** OAC_fun = GAC_fun *)

(** This is derivable from the intuitionistic equivalence between IGP and Drinker
but we give a direct proof *)

Theorem guarded_iff_omniscient_fun_choice :
  GuardedFunctionalChoice <-> OmniscientFunctionalChoice.
Proof.
  split.
  intros GAC_fun A B R Inh.
  apply (GAC_fun A B (fun x => exists y, R x y) R); auto.
  intros OAC_fun A B P R Inh H.
  destruct (OAC_fun A B R Inh) as (f,Hf).
  exists f; firstorder.
Qed.

(**********************************************************************)
(** ** D_iota -> ID_iota  and  D_epsilon <-> ID_epsilon + Drinker *)

(** D_iota -> ID_iota *)

Lemma iota_imp_constructive_definite_description :
  IotaStatement -> ConstructiveDefiniteDescription.
Proof.
  intros D_iota A P H.
  destruct D_iota with (P:=P) as (x,H1).
  destruct H; red in H; auto.
  exists x; apply H1; assumption.
Qed.

(** ID_epsilon + Drinker <-> D_epsilon *)

Lemma epsilon_imp_constructive_indefinite_description:
  EpsilonStatement -> ConstructiveIndefiniteDescription.
Proof.
  intros D_epsilon A P H.
  destruct D_epsilon with (P:=P) as (x,H1).
  destruct H; auto.
  exists x; apply H1; assumption.
Qed.

Lemma constructive_indefinite_description_and_small_drinker_imp_epsilon :
  SmallDrinker'sParadox -> ConstructiveIndefiniteDescription ->
  EpsilonStatement.
Proof.
  intros Drinkers D_epsilon A P Inh;
  apply D_epsilon; apply Drinkers; assumption.
Qed.

Lemma epsilon_imp_small_drinker :
  EpsilonStatement -> SmallDrinker'sParadox.
Proof.
  intros D_epsilon A P Inh; edestruct D_epsilon; eauto.
Qed.

Theorem constructive_indefinite_description_and_small_drinker_iff_epsilon :
  (SmallDrinker'sParadox * ConstructiveIndefiniteDescription ->
  EpsilonStatement) *
  (EpsilonStatement ->
   SmallDrinker'sParadox * ConstructiveIndefiniteDescription).
Proof.
  intuition auto using
    epsilon_imp_constructive_indefinite_description,
    constructive_indefinite_description_and_small_drinker_imp_epsilon,
    epsilon_imp_small_drinker.
Qed.

(**********************************************************************)
(** * Derivability of choice for decidable relations with well-ordered codomain *)

(** Countable codomains, such as [nat], can be equipped with a
    well-order, which implies the existence of a least element on
    inhabited decidable subsets. As a consequence, the relational form of
    the axiom of choice is derivable on [nat] for decidable relations.

    We show instead that functional relation reification and the
    functional form of the axiom of choice are equivalent on decidable
    relation with [nat] as codomain
*)

Require Import Wf_nat.
Require Import Decidable.

Definition FunctionalChoice_on_rel (A B:Type) (R:A->B->Prop) :=
  (forall x:A, exists y : B, R x y) ->
  exists f : A -> B, (forall x:A, R x (f x)).

Lemma classical_denumerable_description_imp_fun_choice :
  forall A:Type,
    FunctionalRelReification_on A nat ->
    forall R:A->nat->Prop,
      (forall x y, decidable (R x y)) -> FunctionalChoice_on_rel R.
Proof.
  intros A Descr.
  red; intros R Rdec H.
  set (R':= fun x y => R x y /\ forall y', R x y' -> y <= y').
  destruct (Descr R') as (f,Hf).
  intro x.
  apply (dec_inh_nat_subset_has_unique_least_element (R x)).
    apply Rdec.
    apply (H x).
    exists f.
    intros x.
    destruct (Hf x) as (Hfx,_).
    assumption.
Qed.

(**********************************************************************)
(** * Choice on dependent and non dependent function types are equivalent *)

(** ** Choice on dependent and non dependent function types are equivalent *)

Definition DependentFunctionalChoice_on (A:Type) (B:A -> Type) :=
  forall R:forall x:A, B x -> Prop,
    (forall x:A, exists y : B x, R x y) ->
    (exists f : (forall x:A, B x), forall x:A, R x (f x)).

Notation DependentFunctionalChoice :=
  (forall A (B:A->Type), DependentFunctionalChoice_on B).

(** The easy part *)

Theorem dep_non_dep_functional_choice :
  DependentFunctionalChoice -> FunctionalChoice.
Proof.
  intros AC_depfun A B R H.
  destruct (AC_depfun A (fun _ => B) R H) as (f,Hf).
  exists f; trivial.
Qed.

(** Deriving choice on product types requires some computation on
    singleton propositional types, so we need computational
    conjunction projections and dependent elimination of conjunction
    and equality *)

Scheme and_indd := Induction for and Sort Prop.
Scheme eq_indd := Induction for eq Sort Prop.

Definition proj1_inf (A B:Prop) (p : A/\B) :=
  let (a,b) := p in a.

Theorem non_dep_dep_functional_choice :
  FunctionalChoice -> DependentFunctionalChoice.
Proof.
  intros AC_fun A B R H.
  pose (B' := { x:A & B x }).
  pose (R' := fun (x:A) (y:B') => projT1 y = x /\ R (projT1 y) (projT2 y)).
  destruct (AC_fun A B' R') as (f,Hf).
  intros x. destruct (H x) as (y,Hy).
  exists (existT (fun x => B x) x y). split; trivial.
  exists (fun x => eq_rect _ _ (projT2 (f x)) _ (proj1_inf (Hf x))).
  intro x; destruct (Hf x) as (Heq,HR) using and_indd.
  destruct (f x); simpl in *.
  destruct Heq using eq_indd; trivial.
Qed.

(** ** Reification of dependent and non dependent functional relation  are equivalent *)

Definition DependentFunctionalRelReification_on (A:Type) (B:A -> Type) :=
  forall (R:forall x:A, B x -> Prop),
    (forall x:A, exists! y : B x, R x y) ->
    (exists f : (forall x:A, B x), forall x:A, R x (f x)).

Notation DependentFunctionalRelReification :=
  (forall A (B:A->Type), DependentFunctionalRelReification_on B).

(** The easy part *)

Theorem dep_non_dep_functional_rel_reification :
  DependentFunctionalRelReification -> FunctionalRelReification.
Proof.
  intros DepFunReify A B R H.
  destruct (DepFunReify A (fun _ => B) R H) as (f,Hf).
  exists f; trivial.
Qed.

(** Deriving choice on product types requires some computation on
    singleton propositional types, so we need computational
    conjunction projections and dependent elimination of conjunction
    and equality *)

Theorem non_dep_dep_functional_rel_reification :
  FunctionalRelReification -> DependentFunctionalRelReification.
Proof.
  intros AC_fun A B R H.
  pose (B' := { x:A & B x }).
  pose (R' := fun (x:A) (y:B') => projT1 y = x /\ R (projT1 y) (projT2 y)).
  destruct (AC_fun A B' R') as (f,Hf).
  intros x. destruct (H x) as (y,(Hy,Huni)).
  exists (existT (fun x => B x) x y). repeat split; trivial.
  intros (x',y') (Heqx',Hy').
  simpl in *.
  destruct Heqx'.
  rewrite (Huni y'); trivial.
  exists (fun x => eq_rect _ _ (projT2 (f x)) _ (proj1_inf (Hf x))).
  intro x; destruct (Hf x) as (Heq,HR) using and_indd.
  destruct (f x); simpl in *.
  destruct Heq using eq_indd; trivial.
Qed.

Corollary dep_iff_non_dep_functional_rel_reification :
  FunctionalRelReification <-> DependentFunctionalRelReification.
Proof.
  intuition auto using
    non_dep_dep_functional_rel_reification,
    dep_non_dep_functional_rel_reification.
Qed.

(**********************************************************************)
(** * Non contradiction of constructive descriptions wrt functional axioms of choice *)

(** ** Non contradiction of indefinite description *)

Lemma relative_non_contradiction_of_indefinite_descr :
  forall C:Prop, (ConstructiveIndefiniteDescription -> C)
  -> (FunctionalChoice -> C).
Proof.
  intros C H AC_fun.
  assert (AC_depfun := non_dep_dep_functional_choice AC_fun).
  pose (A0 := { A:Type & { P:A->Prop & exists x, P x }}).
  pose (B0 := fun x:A0 => projT1 x).
  pose (R0 := fun x:A0 => fun y:B0 x => projT1 (projT2 x) y).
  pose (H0 := fun x:A0 => projT2 (projT2 x)).
  destruct (AC_depfun A0 B0 R0 H0) as (f, Hf).
  apply H.
  intros A P H'.
  exists (f (existT _ A (existT _ P H'))).
  pose (Hf' := Hf (existT _ A (existT _ P H'))).
  assumption.
Qed.

Lemma constructive_indefinite_descr_fun_choice :
  ConstructiveIndefiniteDescription -> FunctionalChoice.
Proof.
  intros IndefDescr A B R H.
  exists (fun x => proj1_sig (IndefDescr B (R x) (H x))).
  intro x.
  apply (proj2_sig (IndefDescr B (R x) (H x))).
Qed.

(** ** Non contradiction of definite description *)

Lemma relative_non_contradiction_of_definite_descr :
  forall C:Prop, (ConstructiveDefiniteDescription -> C)
  -> (FunctionalRelReification -> C).
Proof.
  intros C H FunReify.
  assert (DepFunReify := non_dep_dep_functional_rel_reification FunReify).
  pose (A0 := { A:Type & { P:A->Prop & exists! x, P x }}).
  pose (B0 := fun x:A0 => projT1 x).
  pose (R0 := fun x:A0 => fun y:B0 x => projT1 (projT2 x) y).
  pose (H0 := fun x:A0 => projT2 (projT2 x)).
  destruct (DepFunReify A0 B0 R0 H0) as (f, Hf).
  apply H.
  intros A P H'.
  exists (f (existT _ A (existT _ P H'))).
  pose (Hf' := Hf (existT _ A (existT _ P H'))).
  assumption.
Qed.

Lemma constructive_definite_descr_fun_reification :
  ConstructiveDefiniteDescription -> FunctionalRelReification.
Proof.
  intros DefDescr A B R H.
  exists (fun x => proj1_sig (DefDescr B (R x) (H x))).
  intro x.
  apply (proj2_sig (DefDescr B (R x) (H x))).
Qed.

(** Remark, the following corollaries morally hold:

Definition In_propositional_context (A:Type) := forall C:Prop, (A -> C) -> C.

Corollary constructive_definite_descr_in_prop_context_iff_fun_reification :
   In_propositional_context ConstructiveIndefiniteDescription
   <-> FunctionalChoice.

Corollary constructive_definite_descr_in_prop_context_iff_fun_reification :
   In_propositional_context ConstructiveDefiniteDescription
   <-> FunctionalRelReification.

but expecting [FunctionalChoice] (resp. [FunctionalRelReification]) to
be applied on the same Type universes on both sides of the first
(resp. second) equivalence breaks the stratification of universes.
*)

(**********************************************************************)
(** * Excluded-middle + definite description => computational excluded-middle *)

(** The idea for the following proof comes from [[ChicliPottierSimpson02]] *)

(** Classical logic and axiom of unique choice (i.e. functional
    relation reification), as shown in [[ChicliPottierSimpson02]],
    implies the double-negation of excluded-middle in [Set] (which is
    incompatible with the impredicativity of [Set]).

    We adapt the proof to show that constructive definite description
    transports excluded-middle from [Prop] to [Set].

    [[ChicliPottierSimpson02]] Laurent Chicli, Loïc Pottier, Carlos
    Simpson, Mathematical Quotients and Quotient Types in Coq,
    Proceedings of TYPES 2002, Lecture Notes in Computer Science 2646,
    Springer Verlag.  *)

Require Import Setoid.

Theorem constructive_definite_descr_excluded_middle :
  (forall A : Type, ConstructiveDefiniteDescription_on A) ->
  (forall P:Prop, P \/ ~ P) -> (forall P:Prop, {P} + {~ P}).
Proof.
  intros Descr EM P.
  pose (select := fun b:bool => if b then P else ~P).
  assert { b:bool | select b } as ([|],HP).
  red in Descr.
  apply Descr.
  rewrite <- unique_existence; split.
  destruct (EM P).
  exists true; trivial.
  exists false; trivial.
  intros [|] [|] H1 H2; simpl in *; reflexivity || contradiction.
  left; trivial.
  right; trivial.
Qed.

Corollary fun_reification_descr_computational_excluded_middle_in_prop_context :
  FunctionalRelReification ->
  (forall P:Prop, P \/ ~ P) ->
  forall C:Prop, ((forall P:Prop, {P} + {~ P}) -> C) -> C.
Proof.
  intros FunReify EM C H. intuition auto using
    constructive_definite_descr_excluded_middle,
    (relative_non_contradiction_of_definite_descr (C:=C)).
Qed.

(**********************************************************************)
(** * Choice => Dependent choice => Countable choice *)
(* The implications below are standard *)

Require Import Arith.

Theorem functional_choice_imp_functional_dependent_choice :
   FunctionalChoice -> FunctionalDependentChoice.
Proof.
  intros FunChoice A R HRfun x0.
  apply FunChoice in HRfun as (g,Rg).
  set (f:=fix f n := match n with 0 => x0 | S n' => g (f n') end).
  exists f; firstorder.
Qed.

Theorem functional_dependent_choice_imp_functional_countable_choice :
   FunctionalDependentChoice -> FunctionalCountableChoice.
Proof.
  intros H A R H0.
  set (R' (p q:nat*A) := fst q = S (fst p) /\ R (fst p) (snd q)).
  destruct (H0 0) as (y0,Hy0).
  destruct H with (R:=R') (x0:=(0,y0)) as (f,(Hf0,HfS)).
    intro x; destruct (H0 (fst x)) as (y,Hy).
    exists (S (fst x),y).
    red. auto.
  assert (Heq:forall n, fst (f n) = n).
    induction n.
      rewrite Hf0; reflexivity.
      specialize HfS with n; destruct HfS as (->,_); congruence.
  exists (fun n => snd (f (S n))).
  intro n'. specialize HfS with n'.
  destruct HfS as (_,HR).
  rewrite Heq in HR.
  assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Logic/Classical.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created for Coq V5.10.14b, Oct 1995 *)

(** Classical Logic *)

Require Export Classical_Prop.
Require Export Classical_Pred_Type.



==> anc/HoTT/coq-HoTT/theories/Logic/ClassicalChoice.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides classical logic and functional choice; this
    especially provides both indefinite descriptions and choice functions
    but this is weaker than providing epsilon operator and classical logic
    as the indefinite descriptions provided by the axiom of choice can
    be used only in a propositional context (especially, they cannot
    be used to build choice functions outside the scope of a theorem
    proof) *)

(** This file extends ClassicalUniqueChoice.v with full choice.
    As ClassicalUniqueChoice.v, it implies the double-negation of
    excluded-middle in [Set] and leads to a classical world populated
    with non computable functions. Especially it conflicts with the
    impredicativity of [Set], knowing that [true<>false] in [Set].  *)

Require Export ClassicalUniqueChoice.
Require Export RelationalChoice.
Require Import ChoiceFacts.

Set Implicit Arguments.

Definition subset (U:Type) (P Q:U->Prop) : Prop := forall x, P x -> Q x.

Theorem singleton_choice :
  forall (A : Type) (P : A->Prop),
  (exists x : A, P x) -> exists P' : A->Prop, subset P' P /\ exists! x, P' x.
Proof.
intros A P H.
destruct (relational_choice unit A (fun _ => P) (fun _ => H)) as (R',(Hsub,HR')).
exists (R' tt); firstorder.
Qed.

Theorem choice :
 forall (A B : Type) (R : A->B->Prop),
   (forall x : A, exists y : B, R x y) ->
    exists f : A->B, (forall x : A, R x (f x)).
Proof.
intros A B.
apply description_rel_choice_imp_funct_choice.
exact (unique_choice A B).
exact (relational_choice A B).
Qed.


==> anc/HoTT/coq-HoTT/theories/Logic/ClassicalDescription.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides classical logic and definite description, which is
    equivalent to providing classical logic and Church's iota operator *)

(** Classical logic and definite descriptions implies excluded-middle
    in [Set] and leads to a classical world populated with non
    computable functions. It conflicts with the impredicativity of
    [Set] *)

Set Implicit Arguments.

Require Export Classical.   (* Axiomatize classical reasoning *)
Require Export Description. (* Axiomatize constructive form of Church's iota *)
Require Import ChoiceFacts.

Local Notation inhabited A := A (only parsing).

(** The idea for the following proof comes from [ChicliPottierSimpson02] *)

Theorem excluded_middle_informative : forall P:Prop, {P} + {~ P}.
Proof.
apply
  (constructive_definite_descr_excluded_middle
   constructive_definite_description classic).
Qed.

Theorem classical_definite_description :
  forall (A : Type) (P : A->Prop), inhabited A ->
  { x : A | (exists! x : A, P x) -> P x }.
Proof.
intros A P i.
destruct (excluded_middle_informative (exists! x, P x)) as [Hex|HnonP].
  apply constructive_definite_description with (P:= fun x => (exists! x : A, P x) -> P x).
  destruct Hex as (x,(Hx,Huni)).
  exists x; split.
    intros _; exact Hx.
    firstorder.
exists i; tauto.
Qed.

(** Church's iota operator *)

Definition iota (A : Type) (i:inhabited A) (P : A->Prop) : A
  := proj1_sig (classical_definite_description P i).

Definition iota_spec (A : Type) (i:inhabited A) (P : A->Prop) :
  (exists! x:A, P x) -> P (iota i P)
  := proj2_sig (classical_definite_description P i).

(** Axiom of unique "choice" (functional reification of functional relations) *)
Theorem dependent_unique_choice :
  forall (A:Type) (B:A -> Type) (R:forall x:A, B x -> Prop),
    (forall x:A, exists! y : B x, R x y) ->
    (exists f : (forall x:A, B x), forall x:A, R x (f x)).
Proof.
intros A B R H.
assert (Hexuni:forall x, exists! y, R x y).
  intro x. apply H.
exists (fun x => proj1_sig (constructive_definite_description (R x) (Hexuni x))).
intro x.
apply (proj2_sig (constructive_definite_description (R x) (Hexuni x))).
Qed.

Theorem unique_choice :
  forall (A B:Type) (R:A -> B -> Prop),
    (forall x:A,  exists! y : B, R x y) ->
    (exists f : A -> B, forall x:A, R x (f x)).
Proof.
intros A B.
apply dependent_unique_choice with (B:=fun _:A => B).
Qed.

(** Compatibility lemmas *)

Unset Implicit Arguments.

Definition dependent_description := dependent_unique_choice.
Definition description := unique_choice.


==> anc/HoTT/coq-HoTT/theories/Logic/ClassicalEpsilon.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides classical logic and indefinite description under
    the form of Hilbert's epsilon operator *)

(** Hilbert's epsilon operator and classical logic implies
    excluded-middle in [Set] and leads to a classical world populated
    with non computable functions. It conflicts with the
    impredicativity of [Set] *)

Require Export Classical.
Require Import ChoiceFacts.

Set Implicit Arguments.

Axiom constructive_indefinite_description :
  forall (A : Type) (P : A->Prop),
    (exists x, P x) -> { x : A | P x }.

Lemma constructive_definite_description :
  forall (A : Type) (P : A->Prop),
    (exists! x, P x) -> { x : A | P x }.
Proof.
  intros; apply constructive_indefinite_description; firstorder.
Qed.

Theorem excluded_middle_informative : forall P:Prop, {P} + {~ P}.
Proof.
  apply
    (constructive_definite_descr_excluded_middle
      constructive_definite_description classic).
Qed.

Theorem classical_indefinite_description :
  forall (A : Type) (P : A->Prop), inhabited A ->
    { x : A | (exists x, P x) -> P x }.
Proof.
  intros A P i.
  destruct (excluded_middle_informative (exists x, P x)) as [Hex|HnonP].
  apply constructive_indefinite_description
    with (P:= fun x => (exists x, P x) -> P x).
  destruct Hex as (x,Hx).
    exists x; intros _; exact Hx.
  assert {x : A | True} as (a,_).
    apply constructive_indefinite_description with (P := fun _ : A => True).
    destruct i as (a); firstorder.
  firstorder.
Defined.

(** Hilbert's epsilon operator *)

Definition epsilon (A : Type) (i:inhabited A) (P : A->Prop) : A
  := proj1_sig (classical_indefinite_description P i).

Definition epsilon_spec (A : Type) (i:inhabited A) (P : A->Prop) :
  (exists x, P x) -> P (epsilon i P)
  := proj2_sig (classical_indefinite_description P i).

(** Open question: is classical_indefinite_description constructively
    provable from [relational_choice] and
    [constructive_definite_description] (at least, using the fact that
    [functional_choice] is provable from [relational_choice] and
    [unique_choice], we know that the double negation of
    [classical_indefinite_description] is provable (see
    [relative_non_contradiction_of_indefinite_desc]). *)

(** A proof that if [P] is inhabited, [epsilon a P] does not depend on
    the actual proof that the domain of [P] is inhabited
    (proof idea kindly provided by Pierre Castéran) *)

Lemma epsilon_inh_irrelevance :
   forall (A:Type) (i j : inhabited A) (P:A->Prop),
   (exists x, P x) -> epsilon i P = epsilon j P.
Proof.
 intros.
 unfold epsilon, classical_indefinite_description.
 destruct (excluded_middle_informative (exists x : A, P x)) as [|[]]; trivial.
Qed.

Opaque epsilon.

(** *** Weaker lemmas (compatibility lemmas) *)

Theorem choice :
  forall (A B : Type) (R : A->B->Prop),
    (forall x : A, exists y : B, R x y) ->
    (exists f : A->B, forall x : A, R x (f x)).
Proof.
  intros A B R H.
  exists (fun x => proj1_sig (constructive_indefinite_description _ (H x))).
  intro x.
  apply (proj2_sig (constructive_indefinite_description _ (H x))).
Qed.



==> anc/HoTT/coq-HoTT/theories/Logic/ClassicalFacts.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Some facts and definitions about classical logic

Table of contents:

1. Propositional degeneracy = excluded-middle + propositional extensionality

2. Classical logic and proof-irrelevance

2.1. CC |- prop. ext. + A inhabited -> (A = A->A) -> A has fixpoint

2.2. CC |- prop. ext. + dep elim on bool -> proof-irrelevance

2.3. CIC |- prop. ext. -> proof-irrelevance

2.4. CC |- excluded-middle + dep elim on bool -> proof-irrelevance

2.5. CIC |- excluded-middle -> proof-irrelevance

3. Weak classical axioms

3.1. Weak excluded middle

3.2. Gödel-Dummett axiom and right distributivity of implication over
     disjunction

3 3. Independence of general premises and drinker's paradox

*)

(************************************************************************)
(** * Prop degeneracy = excluded-middle + prop extensionality      *)
(**
 i.e.        [(forall A, A=True \/ A=False)
                         <->
       (forall A, A\/~A) /\ (forall A B, (A<->B) -> A=B)]
*)

(** [prop_degeneracy] (also referred to as propositional completeness)
    asserts (up to consistency) that there are only two distinct formulas *)
Definition prop_degeneracy := forall A:Prop, A = True \/ A = False.

(** [prop_extensionality] asserts that equivalent formulas are equal *)
Definition prop_extensionality := forall A B:Prop, (A <-> B) -> A = B.

(** [excluded_middle] asserts that we can reason by case on the truth
    or falsity of any formula *)
Definition excluded_middle := forall A:Prop, A \/ ~ A.

(** We show [prop_degeneracy <-> (prop_extensionality /\ excluded_middle)] *)

Lemma prop_degen_ext : prop_degeneracy -> prop_extensionality.
Proof.
  intros H A B [Hab Hba].
  destruct (H A); destruct (H B).
    rewrite H1; exact H0.
    absurd B.
      rewrite H1; exact (fun H => H).
      apply Hab; rewrite H0; exact I.
    absurd A.
      rewrite H0; exact (fun H => H).
      apply Hba; rewrite H1; exact I.
    rewrite H1; exact H0.
Qed.

Lemma prop_degen_em : prop_degeneracy -> excluded_middle.
Proof.
  intros H A.
  destruct (H A).
    left; rewrite H0; exact I.
    right; rewrite H0; exact (fun x => x).
Qed.

Lemma prop_ext_em_degen :
  prop_extensionality -> excluded_middle -> prop_degeneracy.
Proof.
  intros Ext EM A.
  destruct (EM A).
    left; apply (Ext A True); split;
     [ exact (fun _ => I) | exact (fun _ => H) ].
    right; apply (Ext A False); split; [ exact H | apply False_ind ].
Qed.

(** A weakest form of propositional extensionality: extensionality for
    provable propositions only *)

Definition provable_prop_extensionality := forall A:Prop, A -> A = True.

Lemma provable_prop_ext :
  prop_extensionality -> provable_prop_extensionality.
Proof.
  intros Ext A Ha; apply Ext; split; trivial.
Qed.

(************************************************************************)
(** * Classical logic and proof-irrelevance *)

(************************************************************************)
(** ** CC |- prop ext + A inhabited -> (A = A->A) -> A has fixpoint *)

(** We successively show that:

   [prop_extensionality]
     implies equality of [A] and [A->A] for inhabited [A], which
     implies the existence of a (trivial) retract from [A->A] to [A]
        (just take the identity), which
     implies the existence of a fixpoint operator in [A]
        (e.g. take the Y combinator of lambda-calculus)

*)

Local Notation inhabited A := A (only parsing).

Lemma prop_ext_A_eq_A_imp_A :
  prop_extensionality -> forall A:Prop, inhabited A -> (A -> A) = A.
Proof.
  intros Ext A a.
  apply (Ext (A -> A) A); split; [ exact (fun _ => a) | exact (fun _ _ => a) ].
Qed.

Record retract (A B:Prop) : Prop :=
  {f1 : A -> B; f2 : B -> A; f1_o_f2 : forall x:B, f1 (f2 x) = x}.

Lemma prop_ext_retract_A_A_imp_A :
  prop_extensionality -> forall A:Prop, inhabited A -> retract A (A -> A).
Proof.
  intros Ext A a.
  rewrite (prop_ext_A_eq_A_imp_A Ext A a).
  exists (fun x:A => x) (fun x:A => x).
  reflexivity.
Qed.

Record has_fixpoint (A:Prop) : Prop :=
  {F : (A -> A) -> A; Fix : forall f:A -> A, F f = f (F f)}.

Lemma ext_prop_fixpoint :
  prop_extensionality -> forall A:Prop, inhabited A -> has_fixpoint A.
Proof.
  intros Ext A a.
  case (prop_ext_retract_A_A_imp_A Ext A a); intros g1 g2 g1_o_g2.
  exists (fun f => (fun x:A => f (g1 x x)) (g2 (fun x => f (g1 x x)))).
  intro f.
  pattern (g1 (g2 (fun x:A => f (g1 x x)))) at 1.
  rewrite (g1_o_g2 (fun x:A => f (g1 x x))).
  reflexivity.
Qed.

(** Remark: [prop_extensionality] can be replaced in lemma [ext_prop_fixpoint]
    by the weakest property [provable_prop_extensionality].
*)

(************************************************************************)
(** ** CC |- prop_ext /\ dep elim on bool -> proof-irrelevance  *)

(** [proof_irrelevance] asserts equality of all proofs of a given formula *)
Definition proof_irrelevance := forall (A:Prop) (a1 a2:A), a1 = a2.

(** Assume that we have booleans with the property that there is at most 2
    booleans (which is equivalent to dependent case analysis). Consider
    the fixpoint of the negation function: it is either true or false by
    dependent case analysis, but also the opposite by fixpoint. Hence
    proof-irrelevance.

    We then map equality of boolean proofs to proof irrelevance in all
    propositions.
*)

Section Proof_irrelevance_gen.

  Variable bool : Prop.
  Variable true : bool.
  Variable false : bool.
  Hypothesis bool_elim : forall C:Prop, C -> C -> bool -> C.
  Hypothesis
    bool_elim_redl : forall (C:Prop) (c1 c2:C), c1 = bool_elim C c1 c2 true.
  Hypothesis
    bool_elim_redr : forall (C:Prop) (c1 c2:C), c2 = bool_elim C c1 c2 false.
  Let bool_dep_induction :=
  forall P:bool -> Prop, P true -> P false -> forall b:bool, P b.

  Lemma aux : prop_extensionality -> bool_dep_induction -> true = false.
  Proof.
    intros Ext Ind.
    case (ext_prop_fixpoint Ext bool true); intros G Gfix.
    set (neg := fun b:bool => bool_elim bool false true b).
    generalize (eq_refl (G neg)).
    pattern (G neg) at 1.
    apply Ind with (b := G neg); intro Heq.
    rewrite (bool_elim_redl bool false true).
    change (true = neg true); rewrite Heq; apply Gfix.
    rewrite (bool_elim_redr bool false true).
    change (neg false = false); rewrite Heq; symmetry ;
      apply Gfix.
  Qed.

  Lemma ext_prop_dep_proof_irrel_gen :
    prop_extensionality -> bool_dep_induction -> proof_irrelevance.
  Proof.
    intros Ext Ind A a1 a2.
    set (f := fun b:bool => bool_elim A a1 a2 b).
    rewrite (bool_elim_redl A a1 a2).
    change (f true = a2).
    rewrite (bool_elim_redr A a1 a2).
    change (f true = f false).
    rewrite (aux Ext Ind).
    reflexivity.
  Qed.

End Proof_irrelevance_gen.

(** In the pure Calculus of Constructions, we can define the boolean
    proposition bool = (C:Prop)C->C->C but we cannot prove that it has at
    most 2 elements.
*)

Section Proof_irrelevance_Prop_Ext_CC.

  Definition BoolP := forall C:Prop, C -> C -> C.
  Definition TrueP : BoolP := fun C c1 c2 => c1.
  Definition FalseP : BoolP := fun C c1 c2 => c2.
  Definition BoolP_elim C c1 c2 (b:BoolP) := b C c1 c2.
  Definition BoolP_elim_redl (C:Prop) (c1 c2:C) :
    c1 = BoolP_elim C c1 c2 TrueP := eq_refl c1.
  Definition BoolP_elim_redr (C:Prop) (c1 c2:C) :
    c2 = BoolP_elim C c1 c2 FalseP := eq_refl c2.

  Definition BoolP_dep_induction :=
    forall P:BoolP -> Prop, P TrueP -> P FalseP -> forall b:BoolP, P b.

  Lemma ext_prop_dep_proof_irrel_cc :
    prop_extensionality -> BoolP_dep_induction -> proof_irrelevance.
  Proof.
    exact (ext_prop_dep_proof_irrel_gen BoolP TrueP FalseP BoolP_elim BoolP_elim_redl
      BoolP_elim_redr).
  Qed.

End Proof_irrelevance_Prop_Ext_CC.

(** Remark: [prop_extensionality] can be replaced in lemma
    [ext_prop_dep_proof_irrel_gen] by the weakest property
    [provable_prop_extensionality].
*)

(************************************************************************)
(** ** CIC |- prop. ext. -> proof-irrelevance                   *)

(** In the Calculus of Inductive Constructions, inductively defined booleans
    enjoy dependent case analysis, hence directly proof-irrelevance from
    propositional extensionality.
*)

Section Proof_irrelevance_CIC.

  Inductive boolP : Prop :=
    | trueP : boolP
    | falseP : boolP.
  Definition boolP_elim_redl (C:Prop) (c1 c2:C) :
    c1 = boolP_ind C c1 c2 trueP := eq_refl c1.
  Definition boolP_elim_redr (C:Prop) (c1 c2:C) :
    c2 = boolP_ind C c1 c2 falseP := eq_refl c2.
  Scheme boolP_indd := Induction for boolP Sort Prop.

  Lemma ext_prop_dep_proof_irrel_cic : prop_extensionality -> proof_irrelevance.
  Proof.
    exact (fun pe =>
      ext_prop_dep_proof_irrel_gen boolP trueP falseP boolP_ind boolP_elim_redl
      boolP_elim_redr pe boolP_indd).
  Qed.

End Proof_irrelevance_CIC.

(** Can we state proof irrelevance from propositional degeneracy
  (i.e. propositional extensionality + excluded middle) without
  dependent case analysis ?

  Berardi [[Berardi90]] built a model of CC interpreting inhabited
  types by the set of all untyped lambda-terms. This model satisfies
  propositional degeneracy without satisfying proof-irrelevance (nor
  dependent case analysis). This implies that the previous results
  cannot be refined.

  [[Berardi90]] Stefano Berardi, "Type dependence and constructive
  mathematics", Ph. D. thesis, Dipartimento Matematica, Università di
  Torino, 1990.
*)

(************************************************************************)
(** ** CC |- excluded-middle + dep elim on bool -> proof-irrelevance *)

(** This is a proof in the pure Calculus of Construction that
    classical logic in [Prop] + dependent elimination of disjunction entails
    proof-irrelevance.

    Reference:

    [[Coquand90]] T. Coquand, "Metamathematical Investigations of a
    Calculus of Constructions", Proceedings of Logic in Computer Science
    (LICS'90), 1990.

    Proof skeleton: classical logic + dependent elimination of
    disjunction + discrimination of proofs implies the existence of a
    retract from [Prop] into [bool], hence inconsistency by encoding any
    paradox of system U- (e.g. Hurkens' paradox).
*)

Require Import Hurkens.

Section Proof_irrelevance_EM_CC.

  Variable or : Prop -> Prop -> Prop.
  Variable or_introl : forall A B:Prop, A -> or A B.
  Variable or_intror : forall A B:Prop, B -> or A B.
  Hypothesis or_elim : forall A B C:Prop, (A -> C) -> (B -> C) -> or A B -> C.
  Hypothesis
    or_elim_redl :
    forall (A B C:Prop) (f:A -> C) (g:B -> C) (a:A),
      f a = or_elim A B C f g (or_introl A B a).
  Hypothesis
    or_elim_redr :
    forall (A B C:Prop) (f:A -> C) (g:B -> C) (b:B),
      g b = or_elim A B C f g (or_intror A B b).
  Hypothesis
    or_dep_elim :
    forall (A B:Prop) (P:or A B -> Prop),
      (forall a:A, P (or_introl A B a)) ->
      (forall b:B, P (or_intror A B b)) -> forall b:or A B, P b.

  Hypothesis em : forall A:Prop, or A (~ A).
  Variable B : Prop.
  Variables b1 b2 : B.

  (** [p2b] and [b2p] form a retract if [~b1=b2] *)

  Definition p2b A := or_elim A (~ A) B (fun _ => b1) (fun _ => b2) (em A).
  Definition b2p b := b1 = b.

  Lemma p2p1 : forall A:Prop, A -> b2p (p2b A).
  Proof.
    unfold p2b; intro A; apply or_dep_elim with (b := em A);
      unfold b2p; intros.
    apply (or_elim_redl A (~ A) B (fun _ => b1) (fun _ => b2)).
    destruct (b H).
  Qed.

  Lemma p2p2 : b1 <> b2 -> forall A:Prop, b2p (p2b A) -> A.
  Proof.
    intro not_eq_b1_b2.
    unfold p2b; intro A; apply or_dep_elim with (b := em A);
      unfold b2p; intros.
    assumption.
    destruct not_eq_b1_b2.
    rewrite <- (or_elim_redr A (~ A) B (fun _ => b1) (fun _ => b2)) in H.
    assumption.
  Qed.

  (** Using excluded-middle a second time, we get proof-irrelevance *)

  Theorem proof_irrelevance_cc : b1 = b2.
  Proof.
    refine (or_elim _ _ _ _ _ (em (b1 = b2))); intro H.
    trivial.
    apply (paradox B p2b b2p (p2p2 H) p2p1).
  Qed.

End Proof_irrelevance_EM_CC.

(** Remark: Hurkens' paradox still holds with a retract from the
    _negative_ fragment of [Prop] into [bool], hence weak classical
    logic, i.e. [forall A, ~A\/~~A], is enough for deriving
    proof-irrelevance.
*)

(************************************************************************)
(** ** CIC |- excluded-middle -> proof-irrelevance               *)

(**
    Since, dependent elimination is derivable in the Calculus of
    Inductive Constructions (CCI), we get proof-irrelevance from classical
    logic in the CCI.
*)

Section Proof_irrelevance_CCI.

  Hypothesis em : forall A:Prop, A \/ ~ A.

  Definition or_elim_redl (A B C:Prop) (f:A -> C) (g:B -> C)
    (a:A) : f a = or_ind f g (or_introl B a) := eq_refl (f a).
  Definition or_elim_redr (A B C:Prop) (f:A -> C) (g:B -> C)
    (b:B) : g b = or_ind f g (or_intror A b) := eq_refl (g b).
  Scheme or_indd := Induction for or Sort Prop.

  Theorem proof_irrelevance_cci : forall (B:Prop) (b1 b2:B), b1 = b2.
  Proof.
    exact (proof_irrelevance_cc or or_introl or_intror or_ind or_elim_redl
      or_elim_redr or_indd em).
  Qed.

End Proof_irrelevance_CCI.

(** Remark: in the Set-impredicative CCI, Hurkens' paradox still holds with
    [bool] in [Set] and since [~true=false] for [true] and [false]
    in [bool] from [Set], we get the inconsistency of
    [em : forall A:Prop, {A}+{~A}] in the Set-impredicative CCI.
*)

(** * Weak classical axioms *)

(** We show the following increasing in the strength of axioms:
 - weak excluded-middle
 - right distributivity of implication over disjunction and Gödel-Dummett axiom
 - independence of general premises and drinker's paradox
 - excluded-middle
*)

(** ** Weak excluded-middle *)

(** The weak classical logic based on [~~A \/ ~A] is referred to with
    name KC in {[ChagrovZakharyaschev97]]

   [[ChagrovZakharyaschev97]] Alexander Chagrov and Michael
   Zakharyaschev, "Modal Logic", Clarendon Press, 1997.
*)

Definition weak_excluded_middle :=
  forall A:Prop, ~~A \/ ~A.

(** The interest in the equivalent variant
    [weak_generalized_excluded_middle] is that it holds even in logic
    without a primitive [False] connective (like Gödel-Dummett axiom) *)

Definition weak_generalized_excluded_middle :=
  forall A B:Prop, ((A -> B) -> B) \/ (A -> B).

(** ** Gödel-Dummett axiom *)

(** [(A->B) \/ (B->A)] is studied in [[Dummett59]] and is based on [[Gödel33]].

    [[Dummett59]] Michael A. E. Dummett. "A Propositional Calculus
    with a Denumerable Matrix", In the Journal of Symbolic Logic, Vol
    24 No. 2(1959), pp 97-103.

    [[Gödel33]] Kurt Gödel. "Zum intuitionistischen Aussagenkalkül",
    Ergeb. Math. Koll. 4 (1933), pp. 34-38.
 *)

Definition GodelDummett := forall A B:Prop, (A -> B) \/ (B -> A).

Lemma excluded_middle_Godel_Dummett : excluded_middle -> GodelDummett.
Proof.
  intros EM A B. destruct (EM B) as [HB|HnotB].
  left; intros _; exact HB.
  right; intros HB; destruct (HnotB HB).
Qed.

(** [(A->B) \/ (B->A)] is equivalent to [(C -> A\/B) -> (C->A) \/ (C->B)]
    (proof from [[Dummett59]]) *)

Definition RightDistributivityImplicationOverDisjunction :=
  forall A B C:Prop, (C -> A\/B) -> (C->A) \/ (C->B).

Lemma Godel_Dummett_iff_right_distr_implication_over_disjunction :
  GodelDummett <-> RightDistributivityImplicationOverDisjunction.
Proof.
  split.
    intros GD A B C HCAB.
    destruct (GD B A) as [HBA|HAB]; [left|right]; intro HC;
      destruct (HCAB HC) as [HA|HB]; [ | apply HBA | apply HAB | ]; assumption.
    intros Distr A B.
    destruct (Distr A B (A\/B)) as [HABA|HABB].
      intro HAB; exact HAB.
      right; intro HB; apply HABA; right; assumption.
      left; intro HA; apply HABB; left; assumption.
Qed.

(** [(A->B) \/ (B->A)] is stronger than the weak excluded middle *)

Lemma Godel_Dummett_weak_excluded_middle :
  GodelDummett -> weak_excluded_middle.
Proof.
  intros GD A. destruct (GD (~A) A) as [HnotAA|HAnotA].
    left; intro HnotA; apply (HnotA (HnotAA HnotA)).
    right; intro HA; apply (HAnotA HA HA).
Qed.

(** ** Independence of general premises and drinker's paradox *)

(** Independence of general premises is the unconstrained, non
    constructive, version of the Independence of Premises as
    considered in [[Troelstra73]].

    It is a generalization to predicate logic of the right
    distributivity of implication over disjunction (hence of
    Gödel-Dummett axiom) whose own constructive form (obtained by a
    restricting the third formula to be negative) is called
    Kreisel-Putnam principle [[KreiselPutnam57]].

    [[KreiselPutnam57]], Georg Kreisel and Hilary Putnam. "Eine
    Unableitsbarkeitsbeweismethode für den intuitionistischen
    Aussagenkalkül". Archiv für Mathematische Logik und
    Graundlagenforschung, 3:74- 78, 1957.

    [[Troelstra73]], Anne Troelstra, editor. Metamathematical
    Investigation of Intuitionistic Arithmetic and Analysis, volume
    344 of Lecture Notes in Mathematics, Springer-Verlag, 1973.
*)

Definition IndependenceOfGeneralPremises :=
  forall (A:Type) (P:A -> Prop) (Q:Prop),
    inhabited A -> (Q -> exists x, P x) -> exists x, Q -> P x.

Lemma
  independence_general_premises_right_distr_implication_over_disjunction :
  IndependenceOfGeneralPremises -> RightDistributivityImplicationOverDisjunction.
Proof.
  intros IP A B C HCAB.
  destruct (IP bool (fun b => if b then A else B) C true) as ([|],H).
    intro HC; destruct (HCAB HC); [exists true|exists false]; assumption.
    left; assumption.
    right; assumption.
Qed.

Lemma independence_general_premises_Godel_Dummett :
  IndependenceOfGeneralPremises -> GodelDummett.
Proof.
  destruct Godel_Dummett_iff_right_distr_implication_over_disjunction.
  auto using independence_general_premises_right_distr_implication_over_disjunction.
Qed.

(** Independence of general premises is equivalent to the drinker's paradox *)

Definition DrinkerParadox :=
  forall (A:Type) (P:A -> Prop),
    inhabited A -> exists x, (exists x, P x) -> P x.

Lemma independence_general_premises_drinker :
  IndependenceOfGeneralPremises <-> DrinkerParadox.
Proof.
  split.
    intros IP A P InhA; apply (IP A P (exists x, P x) InhA); intro Hx; exact Hx.
    intros Drinker A P Q InhA H; destruct (Drinker A P InhA) as (x,Hx).
      exists x; intro HQ; apply (Hx (H HQ)).
Qed.

(** Independence of general premises is weaker than (generalized)
    excluded middle

Remark: generalized excluded middle is preferred here to avoid relying on
the "ex falso quodlibet" property (i.e. [False -> forall A, A])
*)

Definition generalized_excluded_middle :=
  forall A B:Prop, A \/ (A -> B).

Lemma excluded_middle_independence_general_premises :
  generalized_excluded_middle -> DrinkerParadox.
Proof.
  intros GEM A P x0.
  destruct (GEM (exists x, P x) (P x0)) as [(x,Hx)|Hnot].
    exists x; intro; exact Hx.
    exists x0; exact Hnot.
Qed.



==> anc/HoTT/coq-HoTT/theories/Logic/ClassicalUniqueChoice.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides classical logic and unique choice; this is
    weaker than providing iota operator and classical logic as the
    definite descriptions provided by the axiom of unique choice can
    be used only in a propositional context (especially, they cannot
    be used to build functions outside the scope of a theorem proof) *)

(** Classical logic and unique choice, as shown in
    [[ChicliPottierSimpson02]], implies the double-negation of
    excluded-middle in [Set], hence it implies a strongly classical
    world. Especially it conflicts with the impredicativity of [Set].

    [[ChicliPottierSimpson02]] Laurent Chicli, Loïc Pottier, Carlos
    Simpson, Mathematical Quotients and Quotient Types in Coq,
    Proceedings of TYPES 2002, Lecture Notes in Computer Science 2646,
    Springer Verlag.  *)

Require Export Classical.

Axiom
  dependent_unique_choice :
    forall (A:Type) (B:A -> Type) (R:forall x:A, B x -> Prop),
      (forall x : A, exists! y : B x, R x y) ->
      (exists f : (forall x:A, B x), forall x:A, R x (f x)).

(** Unique choice reifies functional relations into functions *)

Theorem unique_choice :
 forall (A B:Type) (R:A -> B -> Prop),
   (forall x:A,  exists! y : B, R x y) ->
   (exists f:A->B, forall x:A, R x (f x)).
Proof.
intros A B.
apply (dependent_unique_choice A (fun _ => B)).
Qed.

(** The following proof comes from [[ChicliPottierSimpson02]] *)

Require Import Setoid.

Theorem classic_set_in_prop_context :
  forall C:Prop, ((forall P:Prop, {P} + {~ P}) -> C) -> C.
Proof.
intros C HnotEM.
set (R := fun A b => A /\ true = b \/ ~ A /\ false = b).
assert (H :  exists f : Prop -> bool, (forall A:Prop, R A (f A))).
apply unique_choice.
intro A.
destruct (classic A) as [Ha| Hnota].
  exists true; split.
    left; split; [ assumption | reflexivity ].
    intros y [[_ Hy]| [Hna _]].
      assumption.
      contradiction.
  exists false; split.
    right; split; [ assumption | reflexivity ].
    intros y [[Ha _]| [_ Hy]].
      contradiction.
      assumption.
destruct H as [f Hf].
apply HnotEM.
intro P.
assert (HfP := Hf P).
(* Elimination from Hf to Set is not allowed but from f to Set yes ! *)
destruct (f P).
  left.
  destruct HfP as [[Ha _]| [_ Hfalse]].
    assumption.
    discriminate.
  right.
  destruct HfP as [[_ Hfalse]| [Hna _]].
    discriminate.
    assumption.
Qed.

Corollary not_not_classic_set :
  ((forall P:Prop, {P} + {~ P}) -> False) -> False.
Proof.
apply classic_set_in_prop_context.
Qed.

(* Compatibility *)
Notation classic_set := not_not_classic_set (only parsing).


==> anc/HoTT/coq-HoTT/theories/Logic/Classical_Pred_Set.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created for Coq V5.10.14b, Oct 1995, by duplication of
   Classical_Pred_Type.v *)

(** This file is obsolete, use Classical_Pred_Type.v via Classical.v
instead *)

(** Classical Predicate Logic on Set*)

Require Import Classical_Pred_Type.

Section Generic.
Variable U : Set.

(** de Morgan laws for quantifiers *)

Lemma not_all_ex_not :
 forall P:U -> Prop, ~ (forall n:U, P n) ->  exists n : U, ~ P n.
Proof (Classical_Pred_Type.not_all_ex_not U).

Lemma not_all_not_ex :
 forall P:U -> Prop, ~ (forall n:U, ~ P n) ->  exists n : U, P n.
Proof (Classical_Pred_Type.not_all_not_ex U).

Lemma not_ex_all_not :
 forall P:U -> Prop, ~ (exists n : U, P n) -> forall n:U, ~ P n.
Proof (Classical_Pred_Type.not_ex_all_not U).

Lemma not_ex_not_all :
 forall P:U -> Prop, ~ (exists n : U, ~ P n) -> forall n:U, P n.
Proof (Classical_Pred_Type.not_ex_not_all U).

Lemma ex_not_not_all :
 forall P:U -> Prop, (exists n : U, ~ P n) -> ~ (forall n:U, P n).
Proof (Classical_Pred_Type.ex_not_not_all U).

Lemma all_not_not_ex :
 forall P:U -> Prop, (forall n:U, ~ P n) -> ~ (exists n : U, P n).
Proof (Classical_Pred_Type.all_not_not_ex U).

End Generic.


==> anc/HoTT/coq-HoTT/theories/Logic/Classical_Pred_Type.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file is a renaming for V5.10.14b, Oct 1995, of file Classical.v
   introduced in Coq V5.8.3, June 1993 *)

(** Classical Predicate Logic on Type *)

Require Import Classical_Prop.

Section Generic.
Variable U : Type.

(** de Morgan laws for quantifiers *)

Lemma not_all_not_ex :
 forall P:U -> Prop, ~ (forall n:U, ~ P n) ->  exists n : U, P n.
Proof.
intros P notall.
apply NNPP.
intro abs.
apply notall.
intros n H.
apply abs; exists n; exact H.
Qed.

Lemma not_all_ex_not :
 forall P:U -> Prop, ~ (forall n:U, P n) ->  exists n : U, ~ P n.
Proof.
intros P notall.
apply not_all_not_ex with (P:=fun x => ~ P x).
intro all; apply notall.
intro n; apply NNPP.
apply all.
Qed.

Lemma not_ex_all_not :
 forall P:U -> Prop, ~ (exists n : U, P n) -> forall n:U, ~ P n.
Proof. (* Intuitionistic *)
unfold not; intros P notex n abs.
apply notex.
exists n; trivial.
Qed.

Lemma not_ex_not_all :
 forall P:U -> Prop, ~ (exists n : U, ~ P n) -> forall n:U, P n.
Proof.
intros P H n.
apply NNPP.
red; intro K; apply H; exists n; trivial.
Qed.

Lemma ex_not_not_all :
 forall P:U -> Prop, (exists n : U, ~ P n) -> ~ (forall n:U, P n).
Proof. (* Intuitionistic *)
unfold not; intros P exnot allP.
elim exnot; auto.
Qed.

Lemma all_not_not_ex :
 forall P:U -> Prop, (forall n:U, ~ P n) -> ~ (exists n : U, P n).
Proof. (* Intuitionistic *)
unfold not; intros P allnot exP; elim exP; intros n p.
apply allnot with n; auto.
Qed.

End Generic.


==> anc/HoTT/coq-HoTT/theories/Logic/Classical_Prop.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created for Coq V5.10.14b, Oct 1995 *)
(* Classical tactics for proving disjunctions by Julien Narboux, Jul 2005 *)
(* Inferred proof-irrelevance and eq_rect_eq added by Hugo Herbelin, Mar 2006 *)

(** Classical Propositional Logic *)

Require Import ClassicalFacts.

Hint Unfold not: core.

Axiom classic : forall P:Prop, P \/ ~ P.

Lemma NNPP : forall p:Prop, ~ ~ p -> p.
Proof.
unfold not; intros; elim (classic p); auto.
intro NP; elim (H NP).
Qed.

(** Peirce's law states [forall P Q:Prop, ((P -> Q) -> P) -> P].
    Thanks to [forall P, False -> P], it is equivalent to the
    following form *)

Lemma Peirce : forall P:Prop, ((P -> False) -> P) -> P.
Proof.
intros P H; destruct (classic P); auto.
Qed.

Lemma not_imply_elim : forall P Q:Prop, ~ (P -> Q) -> P.
Proof.
intros; apply NNPP; red.
intro; apply H; intro; absurd P; trivial.
Qed.

Lemma not_imply_elim2 : forall P Q:Prop, ~ (P -> Q) -> ~ Q.
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma imply_to_or : forall P Q:Prop, (P -> Q) -> ~ P \/ Q.
Proof.
intros; elim (classic P); auto.
Qed.

Lemma imply_to_and : forall P Q:Prop, ~ (P -> Q) -> P /\ ~ Q.
Proof.
intros; split.
apply not_imply_elim with Q; trivial.
apply not_imply_elim2 with P; trivial.
Qed.

Lemma or_to_imply : forall P Q:Prop, ~ P \/ Q -> P -> Q.
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma not_and_or : forall P Q:Prop, ~ (P /\ Q) -> ~ P \/ ~ Q.
Proof.
intros; elim (classic P); auto.
Qed.

Lemma or_not_and : forall P Q:Prop, ~ P \/ ~ Q -> ~ (P /\ Q).
Proof.
simple induction 1; red; simple induction 2; auto.
Qed.

Lemma not_or_and : forall P Q:Prop, ~ (P \/ Q) -> ~ P /\ ~ Q.
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma and_not_or : forall P Q:Prop, ~ P /\ ~ Q -> ~ (P \/ Q).
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma imply_and_or : forall P Q:Prop, (P -> Q) -> P \/ Q -> Q.
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma imply_and_or2 : forall P Q R:Prop, (P -> Q) -> P \/ R -> Q \/ R.
Proof. (* Intuitionistic *)
tauto.
Qed.

Lemma proof_irrelevance : forall (P:Prop) (p1 p2:P), p1 = p2.
Proof proof_irrelevance_cci classic.

(* classical_left  transforms |- A \/ B into ~B |- A *)
(* classical_right transforms |- A \/ B into ~A |- B *)

Ltac classical_right :=  match goal with
 | _:_ |-?X1 \/ _ => (elim (classic X1);intro;[left;trivial|right])
end.

Ltac classical_left := match goal with
| _:_ |- _ \/?X1 => (elim (classic X1);intro;[right;trivial|left])
end.

Require Export EqdepFacts.

Module Eq_rect_eq.

Lemma eq_rect_eq :
  forall (U:Type) (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.
Proof.
intros; rewrite proof_irrelevance with (p1:=h) (p2:=eq_refl p); reflexivity.
Qed.

End Eq_rect_eq.

Module EqdepTheory := EqdepTheory(Eq_rect_eq).
Export EqdepTheory.


==> anc/HoTT/coq-HoTT/theories/Logic/Classical_Type.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file is obsolete, use Classical.v instead *)

(** Classical Logic for Type *)

Require Export Classical_Prop.
Require Export Classical_Pred_Type.


==> anc/HoTT/coq-HoTT/theories/Logic/ConstructiveEpsilon.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i $Id: ConstructiveEpsilon.v 12112 2009-04-28 15:47:34Z herbelin $ i*)

(** This provides with a proof of the constructive form of definite
and indefinite descriptions for Sigma^0_1-formulas (hereafter called
"small" formulas), which infers the sigma-existence (i.e.,
[Type]-existence) of a witness to a decidable predicate over a
countable domain from the regular existence (i.e.,
[Prop]-existence). *)

(** Coq does not allow case analysis on sort [Prop] when the goal is in
not in [Prop]. Therefore, one cannot eliminate [exists n, P n] in order to
show [{n : nat | P n}]. However, one can perform a recursion on an
inductive predicate in sort [Prop] so that the returning type of the
recursion is in [Type]. This trick is described in Coq'Art book, Sect.
14.2.3 and 15.4. In particular, this trick is used in the proof of
[Fix_F] in the module Coq.Init.Wf. There, recursion is done on an
inductive predicate [Acc] and the resulting type is in [Type].

To find a witness of [P] constructively, we program the well-known
linear search algorithm that tries P on all natural numbers starting
from 0 and going up.  Such an algorithm needs a suitable termination
certificate.  We offer two ways for providing this termination
certificate: a direct one, based on an ad-hoc predicate called
[before_witness], and another one based on the predicate [Acc].
For the first one we provide explicit and short proof terms. *)

(** Based on ideas from Benjamin Werner and Jean-François Monin *)

(** Contributed by Yevgeniy Makarov and Jean-François Monin *)

(* -------------------------------------------------------------------- *)

(* Direct version *)

Section ConstructiveIndefiniteGroundDescription_Direct.

Variable P : nat -> Prop.

Hypothesis P_dec : forall n, {P n}+{~(P n)}.


(** The termination argument is [before_witness n], which says that
any number before any witness (not necessarily the [x] of [exists x :A, P x])
makes the search eventually stops. *)

Inductive before_witness : nat -> Prop :=
  | stop : forall n, P n -> before_witness n
  | next : forall n, before_witness (S n) -> before_witness n.

(* Computation of the initial termination certificate *)
Fixpoint O_witness (n : nat) : before_witness n -> before_witness 0 :=
  match n return (before_witness n -> before_witness 0) with
    | 0 => fun b => b
    | S n => fun b => O_witness n (next n b)
  end.

(* Inversion of [inv_before_witness n] in a way such that the result
is structurally smaller even in the [stop] case. *)
Definition inv_before_witness :
  forall n, before_witness n -> ~(P n) -> before_witness (S n) :=
  fun n b =>
    match b in before_witness n return ~ P n -> before_witness (S n) with
      | stop n p => fun not_p => match (not_p p) with end
      | next n b => fun _ => b
    end.

Fixpoint linear_search m (b : before_witness m) : {n : nat | P n} :=
  match P_dec m with
    | left yes => exist (fun n => P n) m yes
    | right no => linear_search (S m) (inv_before_witness m b no)
  end.

Definition constructive_indefinite_ground_description_nat :
  (exists n, P n) -> {n:nat | P n} :=
  fun e => linear_search O (let (n, p) := e in O_witness n (stop n p)).

End ConstructiveIndefiniteGroundDescription_Direct.

(************************************************************************)

(* Version using the predicate [Acc] *)

Require Import Arith.

Section ConstructiveIndefiniteGroundDescription_Acc.

Variable P : nat -> Prop.

Hypothesis P_decidable : forall n : nat, {P n} + {~ P n}.

(** The predicate [Acc] delineates elements that are accessible via a
given relation [R]. An element is accessible if there are no infinite
[R]-descending chains starting from it.

To use [Fix_F], we define a relation R and prove that if [exists n, P n]
then 0 is accessible with respect to R. Then, by induction on the
definition of [Acc R 0], we show [{n : nat | P n}].

The relation [R] describes the connection between the two successive
numbers we try. Namely, [y] is [R]-less then [x] if we try [y] after
[x], i.e., [y = S x] and [P x] is false. Then the absence of an
infinite [R]-descending chain from 0 is equivalent to the termination
of our searching algorithm. *)

Let R (x y : nat) : Prop := x = S y /\ ~ P y.

Local Notation acc x := (Acc R x).

Lemma P_implies_acc : forall x : nat, P x -> acc x.
Proof.
intros x H. constructor.
intros y [_ not_Px]. absurd (P x); assumption.
Qed.

Lemma P_eventually_implies_acc : forall (x : nat) (n : nat), P (n + x) -> acc x.
Proof.
intros x n; generalize x; clear x; induction n as [|n IH]; simpl.
apply P_implies_acc.
intros x H. constructor. intros y [fxy _].
apply IH. rewrite fxy.
replace (n + S x) with (S (n + x)); auto with arith.
Defined.

Corollary P_eventually_implies_acc_ex : (exists n : nat, P n) -> acc 0.
Proof.
intros H; elim H. intros x Px. apply P_eventually_implies_acc with (n := x).
replace (x + 0) with x; auto with arith.
Defined.

(** In the following statement, we use the trick with recursion on
[Acc]. This is also where decidability of [P] is used. *)

Theorem acc_implies_P_eventually : acc 0 -> {n : nat | P n}.
Proof.
intros Acc_0. pattern 0. apply Fix_F with (R := R); [| assumption].
clear Acc_0; intros x IH.
destruct (P_decidable x) as [Px | not_Px].
exists x; simpl; assumption.
set (y := S x).
assert (Ryx : R y x). unfold R; split; auto.
destruct (IH y Ryx) as [n Hn].
exists n; assumption.
Defined.

Theorem constructive_indefinite_ground_description_nat_Acc :
  (exists n : nat, P n) -> {n : nat | P n}.
Proof.
intros H; apply acc_implies_P_eventually.
apply P_eventually_implies_acc_ex; assumption.
Defined.

End ConstructiveIndefiniteGroundDescription_Acc.

(************************************************************************)

Section ConstructiveGroundEpsilon_nat.

Variable P : nat -> Prop.

Hypothesis P_decidable : forall x : nat, {P x} + {~ P x}.

Definition constructive_ground_epsilon_nat (E : exists n : nat, P n) : nat
  := proj1_sig (constructive_indefinite_ground_description_nat P P_decidable E).

Definition constructive_ground_epsilon_spec_nat (E : (exists n, P n)) : P (constructive_ground_epsilon_nat E)
  := proj2_sig (constructive_indefinite_ground_description_nat P P_decidable E).

End ConstructiveGroundEpsilon_nat.

(************************************************************************)

Section ConstructiveGroundEpsilon.

(** For the current purpose, we say that a set [A] is countable if
there are functions [f : A -> nat] and [g : nat -> A] such that [g] is
a left inverse of [f]. *)

Variable A : Type.
Variable f : A -> nat.
Variable g : nat -> A.

Hypothesis gof_eq_id : forall x : A, g (f x) = x.

Variable P : A -> Prop.

Hypothesis P_decidable : forall x : A, {P x} + {~ P x}.

Definition P' (x : nat) : Prop := P (g x).

Lemma P'_decidable : forall n : nat, {P' n} + {~ P' n}.
Proof.
intro n; unfold P'; destruct (P_decidable (g n)); auto.
Defined.

Lemma constructive_indefinite_ground_description : (exists x : A, P x) -> {x : A | P x}.
Proof.
intro H. assert (H1 : exists n : nat, P' n).
destruct H as [x Hx]. exists (f x); unfold P'. rewrite gof_eq_id; assumption.
apply (constructive_indefinite_ground_description_nat P' P'_decidable)  in H1.
destruct H1 as [n Hn]. exists (g n); unfold P' in Hn; assumption.
Defined.

Lemma constructive_definite_ground_description : (exists! x : A, P x) -> {x : A | P x}.
Proof.
  intros; apply constructive_indefinite_ground_description; firstorder.
Defined.

Definition constructive_ground_epsilon (E : exists x : A, P x) : A
  := proj1_sig (constructive_indefinite_ground_description E).

Definition constructive_ground_epsilon_spec (E : (exists x, P x)) : P (constructive_ground_epsilon E)
  := proj2_sig (constructive_indefinite_ground_description E).

End ConstructiveGroundEpsilon.

(* begin hide *)
(* Compatibility: the qualificative "ground" was absent from the initial
names of the results in this file but this had introduced confusion
with the similarly named statement in Description.v *)
Notation constructive_indefinite_description_nat :=
  constructive_indefinite_ground_description_nat (only parsing).
Notation constructive_epsilon_spec_nat :=
  constructive_ground_epsilon_spec_nat (only parsing).
Notation constructive_epsilon_nat :=
  constructive_ground_epsilon_nat (only parsing).
Notation constructive_indefinite_description :=
  constructive_indefinite_ground_description (only parsing).
Notation constructive_definite_description :=
  constructive_definite_ground_description (only parsing).
Notation constructive_epsilon_spec :=
  constructive_ground_epsilon_spec (only parsing).
Notation constructive_epsilon :=
  constructive_ground_epsilon (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Logic/Decidable.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** Properties of decidable propositions *)

Definition decidable (P:Prop) := P \/ ~ P.

Theorem dec_not_not : forall P:Prop, decidable P -> (~ P -> False) -> P.
Proof.
unfold decidable; tauto.
Qed.

Theorem dec_True : decidable True.
Proof.
unfold decidable; auto.
Qed.

Theorem dec_False : decidable False.
Proof.
unfold decidable, not; auto.
Qed.

Theorem dec_or :
 forall A B:Prop, decidable A -> decidable B -> decidable (A \/ B).
Proof.
unfold decidable; tauto.
Qed.

Theorem dec_and :
 forall A B:Prop, decidable A -> decidable B -> decidable (A /\ B).
Proof.
unfold decidable; tauto.
Qed.

Theorem dec_not : forall A:Prop, decidable A -> decidable (~ A).
Proof.
unfold decidable; tauto.
Qed.

Theorem dec_imp :
 forall A B:Prop, decidable A -> decidable B -> decidable (A -> B).
Proof.
unfold decidable; tauto.
Qed.

Theorem dec_iff :
 forall A B:Prop, decidable A -> decidable B -> decidable (A<->B).
Proof.
unfold decidable; tauto.
Qed.

Theorem not_not : forall P:Prop, decidable P -> ~ ~ P -> P.
Proof.
unfold decidable; tauto.
Qed.

Theorem not_or : forall A B:Prop, ~ (A \/ B) -> ~ A /\ ~ B.
Proof.
tauto.
Qed.

Theorem not_and : forall A B:Prop, decidable A -> ~ (A /\ B) -> ~ A \/ ~ B.
Proof.
unfold decidable; tauto.
Qed.

Theorem not_imp : forall A B:Prop, decidable A -> ~ (A -> B) -> A /\ ~ B.
Proof.
unfold decidable; tauto.
Qed.

Theorem imp_simp : forall A B:Prop, decidable A -> (A -> B) -> ~ A \/ B.
Proof.
unfold decidable; tauto.
Qed.

Theorem not_iff :
  forall A B:Prop, decidable A -> decidable B ->
    ~ (A <-> B) -> (A /\ ~ B) \/ (~ A /\ B).
Proof.
unfold decidable; tauto.
Qed.

(** Results formulated with iff, used in FSetDecide.
    Negation are expanded since it is unclear whether setoid rewrite
    will always perform conversion. *)

(** We begin with lemmas that, when read from left to right,
    can be understood as ways to eliminate uses of [not]. *)

Theorem not_true_iff : (True -> False) <-> False.
Proof.
tauto.
Qed.

Theorem not_false_iff : (False -> False) <-> True.
Proof.
tauto.
Qed.

Theorem not_not_iff : forall A:Prop, decidable A ->
  (((A -> False) -> False) <-> A).
Proof.
unfold decidable; tauto.
Qed.

Theorem contrapositive : forall A B:Prop, decidable A ->
  (((A -> False) -> (B -> False)) <-> (B -> A)).
Proof.
unfold decidable; tauto.
Qed.

Lemma or_not_l_iff_1 : forall A B: Prop, decidable A ->
  ((A -> False) \/ B <-> (A -> B)).
Proof.
unfold decidable. tauto.
Qed.

Lemma or_not_l_iff_2 : forall A B: Prop, decidable B ->
  ((A -> False) \/ B <-> (A -> B)).
Proof.
unfold decidable. tauto.
Qed.

Lemma or_not_r_iff_1 : forall A B: Prop, decidable A ->
  (A \/ (B -> False) <-> (B -> A)).
Proof.
unfold decidable. tauto.
Qed.

Lemma or_not_r_iff_2 : forall A B: Prop, decidable B ->
  (A \/ (B -> False) <-> (B -> A)).
Proof.
unfold decidable. tauto.
Qed.

Lemma imp_not_l : forall A B: Prop, decidable A ->
  (((A -> False) -> B) <-> (A \/ B)).
Proof.
unfold decidable. tauto.
Qed.


(** Moving Negations Around:
    We have four lemmas that, when read from left to right,
    describe how to push negations toward the leaves of a
    proposition and, when read from right to left, describe
    how to pull negations toward the top of a proposition. *)

Theorem not_or_iff : forall A B:Prop,
  (A \/ B -> False) <-> (A -> False) /\ (B -> False).
Proof.
tauto.
Qed.

Lemma not_and_iff : forall A B:Prop,
  (A /\ B -> False) <-> (A -> B -> False).
Proof.
tauto.
Qed.

Lemma not_imp_iff : forall A B:Prop, decidable A ->
  (((A -> B) -> False) <-> A /\ (B -> False)).
Proof.
unfold decidable. tauto.
Qed.

Lemma not_imp_rev_iff : forall A B : Prop, decidable A ->
  (((A -> B) -> False) <-> (B -> False) /\ A).
Proof.
unfold decidable. tauto.
Qed.

(* Functional relations on decidable co-domains are decidable *)

Theorem dec_functional_relation :
  forall (X Y : Type) (A:X->Y->Prop), (forall y y' : Y, decidable (y=y')) ->
  (forall x, exists! y, A x y) -> forall x y, decidable (A x y).
Proof.
intros X Y A Hdec H x y.
destruct (H x) as (y',(Hex,Huniq)).
destruct (Hdec y y') as [->|Hnot]; firstorder.
Qed.

(** With the following hint database, we can leverage [auto] to check
    decidability of propositions. *)

Hint Resolve dec_True dec_False dec_or dec_and dec_imp dec_not dec_iff
 : decidable_prop.

(** [solve_decidable using lib] will solve goals about the
    decidability of a proposition, assisted by an auxiliary
    database of lemmas.  The database is intended to contain
    lemmas stating the decidability of base propositions,
    (e.g., the decidability of equality on a particular
    inductive type). *)

Tactic Notation "solve_decidable" "using" ident(db) :=
  match goal with
   | |- decidable _ =>
     solve [ auto 100 with decidable_prop db ]
  end.

Tactic Notation "solve_decidable" :=
  solve_decidable using core.


==> anc/HoTT/coq-HoTT/theories/Logic/Description.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides a constructive form of definite description; it
    allows to build functions from the proof of their existence in any
    context; this is weaker than Church's iota operator *)

Require Import ChoiceFacts.

Set Implicit Arguments.

Axiom constructive_definite_description :
  forall (A : Type) (P : A->Prop),
    (exists! x, P x) -> { x : A | P x }.


==> anc/HoTT/coq-HoTT/theories/Logic/Diaconescu.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Diaconescu showed that the Axiom of Choice entails Excluded-Middle
   in topoi [Diaconescu75]. Lacas and Werner adapted the proof to show
   that the axiom of choice in equivalence classes entails
   Excluded-Middle in Type Theory [LacasWerner99].

   Three variants of Diaconescu's result in type theory are shown below.

   A. A proof that the relational form of the Axiom of Choice +
      Extensionality for Predicates entails Excluded-Middle (by Hugo
      Herbelin)

   B. A proof that the relational form of the Axiom of Choice + Proof
      Irrelevance entails Excluded-Middle for Equality Statements (by
      Benjamin Werner)

   C. A proof that extensional Hilbert epsilon's description operator
      entails excluded-middle (taken from Bell [Bell93])

   See also [Carlström] for a discussion of the connection between the
   Extensional Axiom of Choice and Excluded-Middle

   [Diaconescu75] Radu Diaconescu, Axiom of Choice and Complementation,
   in Proceedings of AMS, vol 51, pp 176-178, 1975.

   [LacasWerner99] Samuel Lacas, Benjamin Werner, Which Choices imply
   the excluded middle?, preprint, 1999.

   [Bell93] John L. Bell, Hilbert's epsilon operator and classical
   logic, Journal of Philosophical Logic, 22: 1-18, 1993

   [Carlström04] Jesper Carlström, EM + Ext_ + AC_int <-> AC_ext,
   Mathematical Logic Quaterly, vol 50(3), pp 236-240, 2004.
*)

(**********************************************************************)
(** * Pred. Ext. + Rel. Axiom of Choice -> Excluded-Middle       *)

Section PredExt_RelChoice_imp_EM.

(** The axiom of extensionality for predicates *)

Definition PredicateExtensionality :=
  forall P Q:bool -> Prop, (forall b:bool, P b <-> Q b) -> P = Q.

(** From predicate extensionality we get propositional extensionality
   hence proof-irrelevance *)

Require Import ClassicalFacts.

Variable pred_extensionality : PredicateExtensionality.

Lemma prop_ext : forall A B:Prop, (A <-> B) -> A = B.
Proof.
  intros A B H.
  change ((fun _ => A) true = (fun _ => B) true).
  rewrite
   pred_extensionality with (P := fun _:bool => A) (Q := fun _:bool => B).
    reflexivity.
    intros _; exact H.
Qed.

Lemma proof_irrel : forall (A:Prop) (a1 a2:A), a1 = a2.
Proof.
  apply (ext_prop_dep_proof_irrel_cic prop_ext).
Qed.

(** From proof-irrelevance and relational choice, we get guarded
   relational choice *)

Require Import ChoiceFacts.

Variable rel_choice : RelationalChoice.

Lemma guarded_rel_choice : GuardedRelationalChoice.
Proof.
 apply
  (rel_choice_and_proof_irrel_imp_guarded_rel_choice rel_choice proof_irrel).
Qed.

(** The form of choice we need: there is a functional relation which chooses
    an element in any non empty subset of bool *)

Require Import Bool.Bool.

Lemma AC_bool_subset_to_bool :
  exists R : (bool -> Prop) -> bool -> Prop,
   (forall P:bool -> Prop,
      (exists b : bool, P b) ->
       exists b : bool, P b /\ R P b /\ (forall b':bool, R P b' -> b = b')).
Proof.
  destruct (guarded_rel_choice _ _
   (fun Q:bool -> Prop =>  exists y : _, Q y)
   (fun (Q:bool -> Prop) (y:bool) => Q y)) as (R,(HRsub,HR)). 
    exact (fun _ H => H).
  exists R; intros P HP.
  destruct (HR P HP) as (y,(Hy,Huni)).
  exists y; firstorder.
Qed.

(** The proof of the excluded middle *)
(** Remark: P could have been in Set or Type *)

Theorem pred_ext_and_rel_choice_imp_EM : forall P:Prop, P \/ ~ P.
Proof.
intro P.

(** first we exhibit the choice functional relation R *)
destruct AC_bool_subset_to_bool as [R H].

set (class_of_true := fun b => b = true \/ P).
set (class_of_false := fun b => b = false \/ P).

(** the actual "decision": is (R class_of_true) = true or false? *)
destruct (H class_of_true) as [b0 [H0 [H0' H0'']]].
exists true; left; reflexivity.
destruct H0.

(** the actual "decision": is (R class_of_false) = true or false? *)
destruct (H class_of_false) as [b1 [H1 [H1' H1'']]].
exists false; left; reflexivity.
destruct H1.

(** case where P is false: (R class_of_true)=true /\ (R class_of_false)=false *)
right.
intro HP.
assert (Hequiv : forall b:bool, class_of_true b <-> class_of_false b).
intro b; split.
unfold class_of_false; right; assumption.
unfold class_of_true; right; assumption.
assert (Heq : class_of_true = class_of_false).
apply pred_extensionality with (1 := Hequiv).
apply diff_true_false.
rewrite <- H0.
rewrite <- H1.
rewrite <- H0''. reflexivity.
rewrite Heq.
assumption.

(** cases where P is true *)
left; assumption.
left; assumption.

Qed.

End PredExt_RelChoice_imp_EM.

(**********************************************************************)
(** * B. Proof-Irrel. + Rel. Axiom of Choice -> Excl.-Middle for Equality *)

(** This is an adaptation of Diaconescu's theorem, exploiting the
    form of extensionality provided by proof-irrelevance *)

Section ProofIrrel_RelChoice_imp_EqEM.

Variable rel_choice : RelationalChoice.

Variable proof_irrelevance : forall P:Prop , forall x y:P, x=y.

(** Let [a1] and [a2] be two elements in some type [A] *)

Variable A :Type.
Variables a1 a2 : A.

(** We build the subset [A'] of [A] made of [a1] and [a2] *)

Definition A' := @sigT A (fun x => x=a1 \/ x=a2).

Definition a1':A'.
exists a1 ; auto.
Defined.

Definition a2':A'.
exists a2 ; auto.
Defined.

(** By proof-irrelevance, projection is a retraction *)

Lemma projT1_injective : a1=a2 -> a1'=a2'.
Proof.
  intro Heq ; unfold a1', a2', A'.
  rewrite Heq.
  replace (or_introl (a2=a2) (eq_refl a2))
     with (or_intror (a2=a2) (eq_refl a2)).
  reflexivity.
  apply proof_irrelevance.
Qed.

(** But from the actual proofs of being in [A'], we can assert in the
    proof-irrelevant world the existence of relevant boolean witnesses *)

Lemma decide : forall x:A', exists y:bool ,
  (projT1 x = a1 /\ y = true ) \/ (projT1 x = a2 /\ y = false).
Proof.
  intros [a [Ha1|Ha2]]; [exists true | exists false]; auto.
Qed.

(** Thanks to the axiom of choice, the boolean witnesses move from the
    propositional world to the relevant world *)

Theorem proof_irrel_rel_choice_imp_eq_dec : a1=a2 \/ ~a1=a2.
Proof.
  destruct
    (rel_choice A' bool
       (fun x y =>  projT1 x = a1 /\ y = true \/ projT1 x = a2 /\ y = false))
    as (R,(HRsub,HR)).
    apply decide.
  destruct (HR a1') as (b1,(Ha1'b1,_Huni1)).
  destruct (HRsub a1' b1 Ha1'b1) as [(_, Hb1true)|(Ha1a2, _Hb1false)].
  destruct (HR a2') as (b2,(Ha2'b2,Huni2)).
  destruct (HRsub a2' b2 Ha2'b2) as [(Ha2a1, _Hb2true)|(_, Hb2false)].
    left; symmetry; assumption.
    right; intro H.
    subst b1; subst b2.
    rewrite (projT1_injective H) in Ha1'b1.
    assert (false = true) by auto using Huni2.
    discriminate.
  left; assumption.
Qed.

(** An alternative more concise proof can be done by directly using
    the guarded relational choice *)

Declare Implicit Tactic auto.

Lemma proof_irrel_rel_choice_imp_eq_dec' : a1=a2 \/ ~a1=a2.
Proof.
  assert (decide: forall x:A, x=a1 \/ x=a2 ->
                exists y:bool, x=a1 /\ y=true \/ x=a2 /\ y=false).
    intros a [Ha1|Ha2]; [exists true | exists false]; auto.
  assert (guarded_rel_choice :=
          rel_choice_and_proof_irrel_imp_guarded_rel_choice
	  rel_choice
	  proof_irrelevance).
  destruct
    (guarded_rel_choice A bool
      (fun x => x=a1 \/ x=a2)
      (fun x y => x=a1 /\ y=true \/ x=a2 /\ y=false))
      as (R,(HRsub,HR)).
      apply decide.
  destruct (HR a1) as (b1,(Ha1b1,_Huni1)). left; reflexivity.
  destruct (HRsub a1 b1 Ha1b1) as [(_, Hb1true)|(Ha1a2, _Hb1false)].
  destruct (HR a2) as (b2,(Ha2b2,Huni2)). right; reflexivity.
  destruct (HRsub a2 b2 Ha2b2) as [(Ha2a1, _Hb2true)|(_, Hb2false)].
    left; symmetry; assumption.
    right; intro H.
    subst b1; subst b2; subst a1.
    assert (false = true) by auto using Huni2, Ha1b1.
    discriminate.
  left; assumption.
Qed.

End ProofIrrel_RelChoice_imp_EqEM.

(**********************************************************************)
(** * Extensional Hilbert's epsilon description operator -> Excluded-Middle *)

(** Proof sketch from Bell [Bell93] (with thanks to P. Castéran) *)

Local Notation inhabited A := A (only parsing).

Section ExtensionalEpsilon_imp_EM.

Variable epsilon : forall A : Type, inhabited A -> (A -> Prop) -> A.

Hypothesis epsilon_spec :
  forall (A:Type) (i:inhabited A) (P:A->Prop),
  (exists x, P x) -> P (epsilon A i P).

Hypothesis epsilon_extensionality :
  forall (A:Type) (i:inhabited A) (P Q:A->Prop),
  (forall a, P a <-> Q a) -> epsilon A i P = epsilon A i Q.

Local Notation eps := (epsilon bool true) (only parsing).

Theorem extensional_epsilon_imp_EM : forall P:Prop, P \/ ~ P.
Proof.
  intro P.
  pose (B := fun y => y=false \/ P).
  pose (C := fun y => y=true  \/ P).
  assert (B (eps B)) as [Hfalse|HP]
    by (apply epsilon_spec; exists false; left; reflexivity).
  assert (C (eps C)) as [Htrue|HP]
    by (apply epsilon_spec; exists true; left; reflexivity).
    right; intro HP.
    assert (forall y, B y <-> C y) by (intro y; split; intro; right; assumption).
    rewrite epsilon_extensionality with (1:=H) in Hfalse.
    rewrite Htrue in Hfalse.
    discriminate.
  auto.
  auto.
Qed.

End ExtensionalEpsilon_imp_EM.


==> anc/HoTT/coq-HoTT/theories/Logic/Epsilon.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides indefinite description under the form of
    Hilbert's epsilon operator; it does not assume classical logic. *)

Require Import ChoiceFacts.

Set Implicit Arguments.

(** Hilbert's epsilon: operator and specification in one statement *)

Axiom epsilon_statement :
  forall (A : Type) (P : A->Prop), inhabited A ->
    { x : A | (exists x, P x) -> P x }.

Lemma constructive_indefinite_description :
  forall (A : Type) (P : A->Prop),
    (exists x, P x) -> { x : A | P x }.
Proof.
  apply epsilon_imp_constructive_indefinite_description.
  exact epsilon_statement.
Qed.

Lemma small_drinkers'_paradox :
  forall (A:Type) (P:A -> Prop), inhabited A ->
    exists x, (exists x, P x) -> P x.
Proof.
  apply epsilon_imp_small_drinker.
  exact epsilon_statement.
Qed.

Theorem iota_statement :
  forall (A : Type) (P : A->Prop), inhabited A ->
  { x : A | (exists! x : A, P x) -> P x }.
Proof.
  intros; destruct epsilon_statement with (P:=P); firstorder.
Qed.

Lemma constructive_definite_description :
  forall (A : Type) (P : A->Prop),
    (exists! x, P x) -> { x : A | P x }.
Proof.
  apply iota_imp_constructive_definite_description.
  exact iota_statement.
Qed.

(** Hilbert's epsilon operator and its specification *)

Definition epsilon (A : Type) (i:inhabited A) (P : A->Prop) : A
  := proj1_sig (epsilon_statement P i).

Definition epsilon_spec (A : Type) (i:inhabited A) (P : A->Prop) :
  (exists x, P x) -> P (epsilon i P)
  := proj2_sig (epsilon_statement P i).

(** Church's iota operator and its specification *)

Definition iota (A : Type) (i:inhabited A) (P : A->Prop) : A
  := proj1_sig (iota_statement P i).

Definition iota_spec (A : Type) (i:inhabited A) (P : A->Prop) :
  (exists! x:A, P x) -> P (iota i P)
  := proj2_sig (iota_statement P i).



==> anc/HoTT/coq-HoTT/theories/Logic/Eqdep.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File Eqdep.v created by Christine Paulin-Mohring in Coq V5.6, May 1992 *)
(* Abstraction with respect to the eq_rect_eq axiom and creation of
   EqdepFacts.v by Hugo Herbelin, Mar 2006 *)

(** This file axiomatizes the invariance by substitution of reflexive
    equality proofs [[Streicher93]] and exports its consequences, such
    as the injectivity of the projection of the dependent pair.

    [[Streicher93]] T. Streicher, Semantical Investigations into
    Intensional Type Theory, Habilitationsschrift, LMU München, 1993.
*)

Require Export EqdepFacts.

Module Eq_rect_eq.

Axiom eq_rect_eq :
  forall (U:Type) (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.

End Eq_rect_eq.

Module EqdepTheory := EqdepTheory(Eq_rect_eq).
Export EqdepTheory.

(** Exported hints *)

Hint Resolve eq_dep_eq: eqdep v62.
Hint Resolve inj_pair2 inj_pairT2: eqdep.


==> anc/HoTT/coq-HoTT/theories/Logic/EqdepFacts.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File Eqdep.v created by Christine Paulin-Mohring in Coq V5.6, May 1992 *)
(* Further documentation and variants of eq_rect_eq by Hugo Herbelin,
   Apr 2003 *)
(* Abstraction with respect to the eq_rect_eq axiom and renaming to
   EqdepFacts.v by Hugo Herbelin, Mar 2006 *)

(** This file defines dependent equality and shows its equivalence with
    equality on dependent pairs (inhabiting sigma-types). It derives
    the consequence of axiomatizing the invariance by substitution of
    reflexive equality proofs and shows the equivalence between the 4
    following statements

    - Invariance by Substitution of Reflexive Equality Proofs.
    - Injectivity of Dependent Equality
    - Uniqueness of Identity Proofs
    - Uniqueness of Reflexive Identity Proofs
    - Streicher's Axiom K

  These statements are independent of the calculus of constructions [2].

  References:

  [1] T. Streicher, Semantical Investigations into Intensional Type Theory,
      Habilitationsschrift, LMU München, 1993.
  [2] M. Hofmann, T. Streicher, The groupoid interpretation of type theory,
      Proceedings of the meeting Twenty-five years of constructive
      type theory, Venice, Oxford University Press, 1998

Table of contents:

1. Definition of dependent equality and equivalence with equality of
   dependent pairs and with dependent pair of equalities

2. Eq_rect_eq <-> Eq_dep_eq <-> UIP <-> UIP_refl <-> K

3. Definition of the functor that builds properties of dependent
   equalities assuming axiom eq_rect_eq

*)

(************************************************************************)
(** * Definition of dependent equality and equivalence with equality of dependent pairs *)

Import EqNotations.

Section Dependent_Equality.

  Variable U : Type.
  Variable P : U -> Type.

  (** Dependent equality *)

  Inductive eq_dep (p:U) (x:P p) : forall q:U, P q -> Prop :=
    eq_dep_intro : eq_dep p x p x.
  Hint Constructors eq_dep: core.

  Lemma eq_dep_refl : forall (p:U) (x:P p), eq_dep p x p x.
  Proof eq_dep_intro.

  Lemma eq_dep_sym :
    forall (p q:U) (x:P p) (y:P q), eq_dep p x q y -> eq_dep q y p x.
  Proof.
    destruct 1; auto.
  Qed.
  Hint Immediate eq_dep_sym: core.

  Lemma eq_dep_trans :
    forall (p q r:U) (x:P p) (y:P q) (z:P r),
      eq_dep p x q y -> eq_dep q y r z -> eq_dep p x r z.
  Proof.
    destruct 1; auto.
  Qed.

  Scheme eq_indd := Induction for eq Sort Prop.

  (** Equivalent definition of dependent equality as a dependent pair of
      equalities *)

  Inductive eq_dep1 (p:U) (x:P p) (q:U) (y:P q) : Prop :=
    eq_dep1_intro : forall h:q = p, x = rew h in y -> eq_dep1 p x q y.

  Lemma eq_dep1_dep :
    forall (p:U) (x:P p) (q:U) (y:P q), eq_dep1 p x q y -> eq_dep p x q y.
  Proof.
    destruct 1 as (eq_qp, H).
    destruct eq_qp using eq_indd.
    rewrite H.
    apply eq_dep_intro.
  Qed.

  Lemma eq_dep_dep1 :
    forall (p q:U) (x:P p) (y:P q), eq_dep p x q y -> eq_dep1 p x q y.
  Proof.
    destruct 1.
    apply eq_dep1_intro with (eq_refl p).
    simpl; trivial.
  Qed.

End Dependent_Equality.

Arguments eq_dep  [U P] p x q _.
Arguments eq_dep1 [U P] p x q y.

(** Dependent equality is equivalent to equality on dependent pairs *)

Lemma eq_sigT_eq_dep :
  forall (U:Type) (P:U -> Type) (p q:U) (x:P p) (y:P q),
    existT P p x = existT P q y -> eq_dep p x q y.
Proof.
  intros.
  dependent rewrite H. 
  apply eq_dep_intro.
Qed.

Notation eq_sigS_eq_dep := eq_sigT_eq_dep (compat "8.2"). (* Compatibility *)

Lemma eq_dep_eq_sigT :
  forall (U:Type) (P:U -> Type) (p q:U) (x:P p) (y:P q),
    eq_dep p x q y -> existT P p x = existT P q y.
Proof.
  destruct 1; reflexivity.
Qed.

Lemma eq_sigT_iff_eq_dep :
  forall (U:Type) (P:U -> Type) (p q:U) (x:P p) (y:P q),
    existT P p x = existT P q y <-> eq_dep p x q y.
Proof.
  split; auto using eq_sigT_eq_dep, eq_dep_eq_sigT.
Qed.

Notation equiv_eqex_eqdep := eq_sigT_iff_eq_dep (only parsing). (* Compat *)

Lemma eq_sig_eq_dep :
  forall (U:Prop) (P:U -> Prop) (p q:U) (x:P p) (y:P q),
    exist P p x = exist P q y -> eq_dep p x q y.
Proof.
  intros.
  dependent rewrite H.
  apply eq_dep_intro.
Qed.

Lemma eq_dep_eq_sig :
  forall (U:Prop) (P:U -> Prop) (p q:U) (x:P p) (y:P q),
    eq_dep p x q y -> exist P p x = exist P q y.
Proof.
  destruct 1; reflexivity.
Qed.

Lemma eq_sig_iff_eq_dep :
  forall (U:Prop) (P:U -> Prop) (p q:U) (x:P p) (y:P q),
    exist P p x = exist P q y <-> eq_dep p x q y.
Proof.
  split; auto using eq_sig_eq_dep, eq_dep_eq_sig.
Qed.

(** Dependent equality is equivalent tco a dependent pair of equalities *)

Set Implicit Arguments.

Lemma eq_sigT_sig_eq : forall X P (x1 x2:X) H1 H2, existT P x1 H1 = existT P x2 H2 <-> 
                                                   {H:x1=x2 | rew H in H1 = H2}.
Proof.
  intros; split; intro H.
  - change x2 with (projT1 (existT P x2 H2)).
    change H2 with (projT2 (existT P x2 H2)) at 5.
    destruct H. simpl.
    exists eq_refl.
    reflexivity.
  - destruct H as (->,<-).
    reflexivity.
Defined.

Lemma eq_sigT_fst :
  forall X P (x1 x2:X) H1 H2 (H:existT P x1 H1 = existT P x2 H2), x1 = x2.
Proof.
  intros.
  change x2 with (projT1 (existT P x2 H2)).
  destruct H.
  reflexivity.
Defined.

Lemma eq_sigT_snd :
  forall X P (x1 x2:X) H1 H2 (H:existT P x1 H1 = existT P x2 H2), rew (eq_sigT_fst H) in H1 = H2.
Proof.
  intros.
  unfold eq_sigT_fst. 
  change x2 with (projT1 (existT P x2 H2)).
  change H2 with (projT2 (existT P x2 H2)) at 3.
  destruct H.
  reflexivity.
Defined.

Lemma eq_sig_fst :
  forall X P (x1 x2:X) H1 H2 (H:exist P x1 H1 = exist P x2 H2), x1 = x2.
Proof.
  intros.
  change x2 with (proj1_sig (exist P x2 H2)).
  destruct H.
  reflexivity.
Defined.

Lemma eq_sig_snd :
  forall X P (x1 x2:X) H1 H2 (H:exist P x1 H1 = exist P x2 H2), rew (eq_sig_fst H) in H1 = H2.
Proof.
  intros.
  unfold eq_sig_fst, eq_ind.
  change x2 with (proj1_sig (exist P x2 H2)).
  change H2 with (proj2_sig (exist P x2 H2)) at 3.
  destruct H.
  reflexivity.
Defined.

Unset Implicit Arguments.

(** Exported hints *)

Hint Resolve eq_dep_intro: core.
Hint Immediate eq_dep_sym: core.

(************************************************************************)
(** * Eq_rect_eq <-> Eq_dep_eq <-> UIP <-> UIP_refl <-> K          *)

Section Equivalences.

  Variable U:Type.

  (** Invariance by Substitution of Reflexive Equality Proofs *)

  Definition Eq_rect_eq :=
    forall (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.

  (** Injectivity of Dependent Equality *)

  Definition Eq_dep_eq :=
    forall (P:U->Type) (p:U) (x y:P p), eq_dep p x p y -> x = y.

  (** Uniqueness of Identity Proofs (UIP) *)

  Definition UIP_ :=
    forall (x y:U) (p1 p2:x = y), p1 = p2.

  (** Uniqueness of Reflexive Identity Proofs *)

  Definition UIP_refl_ :=
    forall (x:U) (p:x = x), p = eq_refl x.

  (** Streicher's axiom K *)

  Definition Streicher_K_ :=
    forall (x:U) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.

  (** Injectivity of Dependent Equality is a consequence of *)
  (** Invariance by Substitution of Reflexive Equality Proof *)

  Lemma eq_rect_eq__eq_dep1_eq :
    Eq_rect_eq -> forall (P:U->Type) (p:U) (x y:P p), eq_dep1 p x p y -> x = y.
  Proof.
    intro eq_rect_eq.
    simple destruct 1; intro.
    rewrite <- eq_rect_eq; auto.
  Qed.

  Lemma eq_rect_eq__eq_dep_eq : Eq_rect_eq -> Eq_dep_eq.
  Proof.
    intros eq_rect_eq; red; intros.
    apply (eq_rect_eq__eq_dep1_eq eq_rect_eq); apply eq_dep_dep1; trivial.
  Qed.

  (** Uniqueness of Identity Proofs (UIP) is a consequence of *)
  (** Injectivity of Dependent Equality *)

  Lemma eq_dep_eq__UIP : Eq_dep_eq -> UIP_.
  Proof.
    intro eq_dep_eq; red.
    intros; apply eq_dep_eq with (P := fun y => x = y).
    elim p2 using eq_indd.
    elim p1 using eq_indd.
    apply eq_dep_intro.
  Qed.

  (** Uniqueness of Reflexive Identity Proofs is a direct instance of UIP *)

  Lemma UIP__UIP_refl : UIP_ -> UIP_refl_.
  Proof.
    intro UIP; red; intros; apply UIP.
  Qed.

  (** Streicher's axiom K is a direct consequence of Uniqueness of
      Reflexive Identity Proofs *)

  Lemma UIP_refl__Streicher_K : UIP_refl_ -> Streicher_K_.
  Proof.
    intro UIP_refl; red; intros; rewrite UIP_refl; assumption.
  Qed.

  (** We finally recover from K the Invariance by Substitution of
      Reflexive Equality Proofs *)

  Lemma Streicher_K__eq_rect_eq : Streicher_K_ -> Eq_rect_eq.
  Proof.
    intro Streicher_K; red; intros.
    apply Streicher_K with (p := h).
    reflexivity.
  Qed.

(** Remark: It is reasonable to think that [eq_rect_eq] is strictly
    stronger than [eq_rec_eq] (which is [eq_rect_eq] restricted on [Set]):

   [Definition Eq_rec_eq :=
      forall (P:U -> Set) (p:U) (x:P p) (h:p = p), x = eq_rec p P x p h.]

    Typically, [eq_rect_eq] allows to prove UIP and Streicher's K what
    does not seem possible with [eq_rec_eq]. In particular, the proof of [UIP]
    requires to use [eq_rect_eq] on [fun y -> x=y] which is in [Type] but not
    in [Set].
*)

End Equivalences.

(** UIP_refl is downward closed (a short proof of the key lemma of Voevodsky's
    proof of inclusion of h-level n into h-level n+1; see hlevelntosn
    in https://github.com/vladimirias/Foundations.git). *)

Theorem UIP_shift : forall U, UIP_refl_ U -> forall x:U, UIP_refl_ (x = x).
Proof.
  intros X UIP_refl x y.
  rewrite (UIP_refl x y).
  intros z.
  assert (UIP:forall y' y'' : x = x, y' = y'').
  { intros. apply eq_trans with (eq_refl x). apply UIP_refl. 
    symmetry. apply UIP_refl. }
  transitivity (eq_trans (eq_trans (UIP (eq_refl x) (eq_refl x)) z)
                         (eq_sym (UIP (eq_refl x) (eq_refl x)))).
  - destruct z. unfold e. destruct (UIP _ _). reflexivity.
  - change
      (match eq_refl x as y' in _ = x' return y' = y' -> Type with
       | eq_refl => fun z => z = (eq_refl (eq_refl x))
       end (eq_trans (eq_trans (UIP (eq_refl x) (eq_refl x)) z)
                     (eq_sym (UIP (eq_refl x) (eq_refl x))))).
    destruct z. unfold e. destruct (UIP _ _). reflexivity.
Qed.

Section Corollaries.

  Variable U:Type.

  (** UIP implies the injectivity of equality on dependent pairs in Type *)

 Definition Inj_dep_pair :=
   forall (P:U -> Type) (p:U) (x y:P p), existT P p x = existT P p y -> x = y.

 Lemma eq_dep_eq__inj_pair2 : Eq_dep_eq U -> Inj_dep_pair.
 Proof.
   intro eq_dep_eq; red; intros.
   apply eq_dep_eq.
   apply eq_sigT_eq_dep.
   assumption.
 Qed.

End Corollaries.

Notation Inj_dep_pairS := Inj_dep_pair.
Notation Inj_dep_pairT := Inj_dep_pair.
Notation eq_dep_eq__inj_pairT2 := eq_dep_eq__inj_pair2.


(************************************************************************)
(** * Definition of the functor that builds properties of dependent equalities assuming axiom eq_rect_eq *)

Module Type EqdepElimination.

  Axiom eq_rect_eq :
    forall (U:Type) (p:U) (Q:U -> Type) (x:Q p) (h:p = p),
      x = eq_rect p Q x p h.

End EqdepElimination.

Module EqdepTheory (M:EqdepElimination).

  Section Axioms.

    Variable U:Type.

(** Invariance by Substitution of Reflexive Equality Proofs *)

Lemma eq_rect_eq :
  forall (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.
Proof M.eq_rect_eq U.

Lemma eq_rec_eq :
  forall (p:U) (Q:U -> Set) (x:Q p) (h:p = p), x = eq_rec p Q x p h.
Proof (fun p Q => M.eq_rect_eq U p Q).

(** Injectivity of Dependent Equality *)

Lemma eq_dep_eq : forall (P:U->Type) (p:U) (x y:P p), eq_dep p x p y -> x = y.
Proof (eq_rect_eq__eq_dep_eq U eq_rect_eq).

(** Uniqueness of Identity Proofs (UIP) is a consequence of *)
(** Injectivity of Dependent Equality *)

Lemma UIP : forall (x y:U) (p1 p2:x = y), p1 = p2.
Proof (eq_dep_eq__UIP U eq_dep_eq).

(** Uniqueness of Reflexive Identity Proofs is a direct instance of UIP *)

Lemma UIP_refl : forall (x:U) (p:x = x), p = eq_refl x.
Proof (UIP__UIP_refl U UIP).

(** Streicher's axiom K is a direct consequence of Uniqueness of
    Reflexive Identity Proofs *)

Lemma Streicher_K :
  forall (x:U) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
Proof (UIP_refl__Streicher_K U UIP_refl).

End Axioms.

(** UIP implies the injectivity of equality on dependent pairs in Type *)

Lemma inj_pair2 :
 forall (U:Type) (P:U -> Type) (p:U) (x y:P p),
   existT P p x = existT P p y -> x = y.
Proof (fun U => eq_dep_eq__inj_pair2 U (eq_dep_eq U)).

Notation inj_pairT2 := inj_pair2.

End EqdepTheory.

Arguments eq_dep  U P p x q _ : clear implicits.
Arguments eq_dep1 U P p x q y : clear implicits.


==> anc/HoTT/coq-HoTT/theories/Logic/Eqdep_dec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Bruno Barras, Jan 1998 *)
(* Made a module instance for EqdepFacts by Hugo Herbelin, Mar 2006 *)

(** We prove that there is only one proof of [x=x], i.e [eq_refl x].
    This holds if the equality upon the set of [x] is decidable.
    A corollary of this theorem is the equality of the right projections
    of two equal dependent pairs.

    Author:   Thomas Kleymann |<tms@dcs.ed.ac.uk>| in Lego
              adapted to Coq by B. Barras

    Credit:   Proofs up to [K_dec] follow an outline by Michael Hedberg

Table of contents:

1. Streicher's K and injectivity of dependent pair hold on decidable types

1.1. Definition of the functor that builds properties of dependent equalities
     from a proof of decidability of equality for a set in Type

1.2. Definition of the functor that builds properties of dependent equalities
     from a proof of decidability of equality for a set in Set

*)

(************************************************************************)
(** * Streicher's K and injectivity of dependent pair hold on decidable types *)

Set Implicit Arguments.

Section EqdepDec.

  Variable A : Type.

  Let comp (x y y':A) (eq1:x = y) (eq2:x = y') : y = y' :=
    eq_ind _ (fun a => a = y') eq2 _ eq1.

  Remark trans_sym_eq : forall (x y:A) (u:x = y), comp u u = eq_refl y.
  Proof.
    intros.
    case u; trivial.
  Qed.

  Variable eq_dec : forall x y:A, x = y \/ x <> y.

  Variable x : A.

  Let nu (y:A) (u:x = y) : x = y :=
    match eq_dec x y with
      | or_introl eqxy => eqxy
      | or_intror neqxy => False_ind _ (neqxy u)
    end.

  Let nu_constant : forall (y:A) (u v:x = y), nu u = nu v.
    intros.
    unfold nu.
    case (eq_dec x y); intros.
    reflexivity.

    case n; trivial.
  Qed.


  Let nu_inv (y:A) (v:x = y) : x = y := comp (nu (eq_refl x)) v.


  Remark nu_left_inv : forall (y:A) (u:x = y), nu_inv (nu u) = u.
  Proof.
    intros.
    case u; unfold nu_inv.
    apply trans_sym_eq.
  Qed.


  Theorem eq_proofs_unicity : forall (y:A) (p1 p2:x = y), p1 = p2.
  Proof.
    intros.
    elim nu_left_inv with (u := p1).
    elim nu_left_inv with (u := p2).
    elim nu_constant with y p1 p2.
    reflexivity.
  Qed.

  Theorem K_dec :
    forall P:x = x -> Prop, P (eq_refl x) -> forall p:x = x, P p.
  Proof.
    intros.
    elim eq_proofs_unicity with x (eq_refl x) p.
    trivial.
  Qed.

  (** The corollary *)

  Let proj (P:A -> Prop) (exP:ex P) (def:P x) : P x :=
    match exP with
      | ex_intro _ x' prf =>
        match eq_dec x' x with
          | or_introl eqprf => eq_ind x' P prf x eqprf
          | _ => def
        end
    end.


  Theorem inj_right_pair :
    forall (P:A -> Prop) (y y':P x),
      ex_intro P x y = ex_intro P x y' -> y = y'.
  Proof.
    intros.
    cut (proj (ex_intro P x y) y = proj (ex_intro P x y') y).
    simpl.
    case (eq_dec x x).
    intro e.
    elim e using K_dec; trivial.

    intros.
    case n; trivial.

    case H.
    reflexivity.
  Qed.

End EqdepDec.

Require Import EqdepFacts.

(** We deduce axiom [K] for (decidable) types *)
Theorem K_dec_type :
  forall A:Type,
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (x:A) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
Proof.
  intros A eq_dec x P H p.
  elim p using K_dec; intros.
  case (eq_dec x0 y); [left|right]; assumption.
  trivial.
Qed.

Theorem K_dec_set :
  forall A:Set,
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (x:A) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
Proof fun A => K_dec_type (A:=A).

(** We deduce the [eq_rect_eq] axiom for (decidable) types *)
Theorem eq_rect_eq_dec :
  forall A:Type,
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (p:A) (Q:A -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.
Proof.
  intros A eq_dec.
  apply (Streicher_K__eq_rect_eq A (K_dec_type eq_dec)).
Qed.

(** We deduce the injectivity of dependent equality for decidable types *)
Theorem eq_dep_eq_dec :
  forall A:Type,
    (forall x y:A, {x = y} + {x <> y}) ->
     forall (P:A->Type) (p:A) (x y:P p), eq_dep A P p x p y -> x = y.
Proof (fun A eq_dec => eq_rect_eq__eq_dep_eq A (eq_rect_eq_dec eq_dec)).

Theorem UIP_dec :
  forall (A:Type),
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (x y:A) (p1 p2:x = y), p1 = p2.
Proof (fun A eq_dec => eq_dep_eq__UIP A (eq_dep_eq_dec eq_dec)).

Unset Implicit Arguments.

(************************************************************************)
(** ** Definition of the functor that builds properties of dependent equalities on decidable sets in Type *)

(** The signature of decidable sets in [Type] *)

Module Type DecidableType.

  Parameter U:Type.
  Axiom eq_dec : forall x y:U, {x = y} + {x <> y}.

End DecidableType.

(** The module [DecidableEqDep] collects equality properties for decidable
    set in [Type] *)

Module DecidableEqDep (M:DecidableType).

  Import M.

  (** Invariance by Substitution of Reflexive Equality Proofs *)

  Lemma eq_rect_eq :
    forall (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.
  Proof eq_rect_eq_dec eq_dec.

  (** Injectivity of Dependent Equality *)

  Theorem eq_dep_eq :
    forall (P:U->Type) (p:U) (x y:P p), eq_dep U P p x p y -> x = y.
  Proof (eq_rect_eq__eq_dep_eq U eq_rect_eq).

  (** Uniqueness of Identity Proofs (UIP) *)

  Lemma UIP : forall (x y:U) (p1 p2:x = y), p1 = p2.
  Proof (eq_dep_eq__UIP U eq_dep_eq).

  (** Uniqueness of Reflexive Identity Proofs *)

  Lemma UIP_refl : forall (x:U) (p:x = x), p = eq_refl x.
  Proof (UIP__UIP_refl U UIP).

  (** Streicher's axiom K *)

  Lemma Streicher_K :
    forall (x:U) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
  Proof (K_dec_type eq_dec).

  (** Injectivity of equality on dependent pairs in [Type] *)

  Lemma inj_pairT2 :
    forall (P:U -> Type) (p:U) (x y:P p),
      existT P p x = existT P p y -> x = y.
  Proof eq_dep_eq__inj_pairT2 U eq_dep_eq.

  (** Proof-irrelevance on subsets of decidable sets *)

  Lemma inj_pairP2 :
    forall (P:U -> Prop) (x:U) (p q:P x),
      ex_intro P x p = ex_intro P x q -> p = q.
  Proof.
    intros.
    apply inj_right_pair with (A:=U).
    intros x0 y0; case (eq_dec x0 y0); [left|right]; assumption.
    assumption.
  Qed.

End DecidableEqDep.

(************************************************************************)
(** ** Definition of the functor that builds properties of dependent equalities on decidable sets in Set *)

(** The signature of decidable sets in [Set] *)

Module Type DecidableSet.

  Parameter U:Type.
  Axiom eq_dec : forall x y:U, {x = y} + {x <> y}.

End DecidableSet.

(** The module [DecidableEqDepSet] collects equality properties for decidable
    set in [Set] *)

Module DecidableEqDepSet (M:DecidableSet).

  Import M.
  Module N:=DecidableEqDep(M).

  (** Invariance by Substitution of Reflexive Equality Proofs *)

  Lemma eq_rect_eq :
    forall (p:U) (Q:U -> Type) (x:Q p) (h:p = p), x = eq_rect p Q x p h.
  Proof eq_rect_eq_dec eq_dec.

  (** Injectivity of Dependent Equality *)

  Theorem eq_dep_eq :
    forall (P:U->Type) (p:U) (x y:P p), eq_dep U P p x p y -> x = y.
  Proof N.eq_dep_eq.

  (** Uniqueness of Identity Proofs (UIP) *)

  Lemma UIP : forall (x y:U) (p1 p2:x = y), p1 = p2.
  Proof N.UIP.

  (** Uniqueness of Reflexive Identity Proofs *)

  Lemma UIP_refl : forall (x:U) (p:x = x), p = eq_refl x.
  Proof N.UIP_refl.

  (** Streicher's axiom K *)

  Lemma Streicher_K :
    forall (x:U) (P:x = x -> Prop), P (eq_refl x) -> forall p:x = x, P p.
  Proof N.Streicher_K.

  (** Proof-irrelevance on subsets of decidable sets *)

  Lemma inj_pairP2 :
    forall (P:U -> Prop) (x:U) (p q:P x),
      ex_intro P x p = ex_intro P x q -> p = q.
  Proof N.inj_pairP2.

  (** Injectivity of equality on dependent pairs in [Type] *)

  Lemma inj_pair2 :
    forall (P:U -> Type) (p:U) (x y:P p),
      existT P p x = existT P p y -> x = y.
  Proof eq_dep_eq__inj_pair2 U N.eq_dep_eq.

  (** Injectivity of equality on dependent pairs with second component
      in [Type] *)

  Notation inj_pairT2 := inj_pair2.

End DecidableEqDepSet.

  (** From decidability to inj_pair2 **)
Lemma inj_pair2_eq_dec : forall A:Type, (forall x y:A, {x=y}+{x<>y}) ->
   ( forall (P:A -> Type) (p:A) (x y:P p), existT P p x = existT P p y -> x = y ).
Proof.
  intros A eq_dec.
  apply eq_dep_eq__inj_pair2.
  apply eq_rect_eq__eq_dep_eq.
  unfold Eq_rect_eq.
  apply eq_rect_eq_dec.
  apply eq_dec.
Qed.

  (** Examples of short direct proofs of unicity of reflexivity proofs
      on specific domains *)

Lemma UIP_refl_unit (x : tt = tt) : x = eq_refl tt.
Proof.
  change (match tt as b return tt = b -> Type with
          | tt => fun x => x = eq_refl tt
          end x).
  destruct x; reflexivity.
Defined.

Lemma UIP_refl_bool (b:bool) (x : b = b) : x = eq_refl.
Proof.
  destruct b.
  - change (match true as b return true=b -> Prop with
            | true => fun x => x = eq_refl
            | _ => fun _ => True
            end x).
    destruct x; reflexivity.
  - change (match false as b return false=b -> Prop with
            | false => fun x => x = eq_refl
            | _ => fun _ => True
            end x).
    destruct x; reflexivity.
Defined.

Lemma UIP_refl_nat (n:nat) (x : n = n) : x = eq_refl.
Proof.
  induction n.
  - change (match 0 as n return 0=n -> Prop with
            | 0 => fun x => x = eq_refl
            | _ => fun _ => True
            end x).
    destruct x; reflexivity.
  - specialize IHn with (f_equal pred x).
    change eq_refl with
           (match (@eq_refl _ n) in _ = n' return S n = S n' with
            | eq_refl => eq_refl
            end).
    rewrite <- IHn; clear IHn.
    change (match S n as n' return S n = n' -> Prop with
            | 0 => fun _ => True
            | S n' => fun x =>
                x = match f_equal pred x in _ = n' return S n = S n' with
                    | eq_refl => eq_refl
                    end
            end x).
  pattern (S n) at 2 3, x.
  destruct x; reflexivity.
Defined.


==> anc/HoTT/coq-HoTT/theories/Logic/ExtensionalityFacts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Some facts and definitions about extensionality

We investigate the relations between the following extensionality principles

- Functional extensionality
- Equality of projections from diagonal
- Unicity of inverse bijections
- Bijectivity of bijective composition

Table of contents

1. Definitions

2. Functional extensionality <-> Equality of projections from diagonal

3. Functional extensionality <-> Unicity of inverse bijections

4. Functional extensionality <-> Bijectivity of bijective composition

*)

Set Implicit Arguments.

(**********************************************************************)
(** * Definitions *)

(** Being an inverse *)

Definition is_inverse A B f g := (forall a:A, g (f a) = a) /\ (forall b:B, f (g b) = b).

(** The diagonal over A and the one-one correspondence with A *)

Record Delta A := { pi1:A; pi2:A; eq:pi1=pi2 }.

Definition delta {A} (a:A) := {|pi1 := a; pi2 := a; eq := eq_refl a |}.

Arguments pi1 {A} _.
Arguments pi2 {A} _.

Lemma diagonal_projs_same_behavior : forall A (x:Delta A), pi1 x = pi2 x.
Proof.
  destruct x as (a1,a2,Heq); assumption.
Qed.

Lemma diagonal_inverse1 : forall A, is_inverse (A:=A) delta pi1.
Proof.
  split; [trivial|]; destruct b as (a1,a2,[]); reflexivity.
Qed.

Lemma diagonal_inverse2 : forall A, is_inverse (A:=A) delta pi2.
Proof.
  split; [trivial|]; destruct b as (a1,a2,[]); reflexivity.
Qed.

(** Functional extensionality *)

Local Notation FunctionalExtensionality := 
  (forall A B (f g : A -> B), (forall x, f x = g x) -> f = g).

(** Equality of projections from diagonal *)

Local Notation EqDeltaProjs := (forall A, pi1 = pi2 :> (Delta A -> A)).

(** Unicity of bijection inverse *)

Local Notation UniqueInverse := (forall A B (f:A->B) g1 g2, is_inverse f g1 -> is_inverse f g2 -> g1 = g2).

(** Bijectivity of bijective composition *)

Definition action A B C (f:A->B) := (fun h:B->C => fun x => h (f x)).

Local Notation BijectivityBijectiveComp := (forall A B C (f:A->B) g,
  is_inverse f g -> is_inverse (A:=B->C) (action f) (action g)).

(**********************************************************************)
(** * Functional extensionality <-> Equality of projections from diagonal *)

Theorem FunctExt_iff_EqDeltaProjs : FunctionalExtensionality <-> EqDeltaProjs.
Proof.
  split.
  - intros FunExt *; apply FunExt, diagonal_projs_same_behavior. 
  - intros EqProjs **; change f with (fun x => pi1 {|pi1:=f x; pi2:=g x; eq:=H x|}).
    rewrite EqProjs; reflexivity.
Qed.

(**********************************************************************)
(** * Functional extensionality <-> Unicity of bijection inverse *)

Lemma FunctExt_UniqInverse : FunctionalExtensionality -> UniqueInverse.
Proof.
  intros FunExt * (Hg1f,Hfg1) (Hg2f,Hfg2).
  apply FunExt. intros; congruence.
Qed.

Lemma UniqInverse_EqDeltaProjs : UniqueInverse -> EqDeltaProjs.
Proof.
  intros UniqInv *.
  apply UniqInv with delta; [apply diagonal_inverse1 | apply diagonal_inverse2].
Qed.

Theorem FunctExt_iff_UniqInverse : FunctionalExtensionality <-> UniqueInverse.
Proof.
  split. 
  - apply FunctExt_UniqInverse.
  - intro; apply FunctExt_iff_EqDeltaProjs, UniqInverse_EqDeltaProjs; trivial.
Qed.

(**********************************************************************)
(** * Functional extensionality <-> Bijectivity of bijective composition *)

Lemma FunctExt_BijComp : FunctionalExtensionality -> BijectivityBijectiveComp.
Proof.
  intros FunExt * (Hgf,Hfg). split; unfold action.
  - intros h; apply FunExt; intro b; rewrite Hfg; reflexivity.
  - intros h; apply FunExt; intro a; rewrite Hgf; reflexivity.
Qed.

Lemma BijComp_FunctExt : BijectivityBijectiveComp -> FunctionalExtensionality.
Proof.
  intros BijComp.
  apply FunctExt_iff_UniqInverse. intros * H1 H2.
  destruct BijComp with (C:=A) (1:=H2) as (Hg2f,_).
  destruct BijComp with (C:=A) (1:=H1) as (_,Hfg1).
  rewrite <- (Hg2f g1).
  change g1 with (action g1 (fun x => x)).
  rewrite -> (Hfg1 (fun x => x)).
  reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Logic/FunctionalExtensionality.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module states the axiom of (dependent) functional extensionality and (dependent) eta-expansion.
   It introduces a tactic [extensionality] to apply the axiom of extensionality to an equality goal. *)

(** The converse of functional extensionality. *)

Lemma equal_f : forall {A B : Type} {f g : A -> B},
  f = g -> forall x, f x = g x.
Proof.
  intros.
  rewrite H.
  auto.
Qed.

(** Statements of functional extensionality for simple and dependent functions. *)

Axiom functional_extensionality_dep : forall {A} {B : A -> Type},
  forall (f g : forall x : A, B x),
  (forall x, f x = g x) -> f = g.

Lemma functional_extensionality {A B} (f g : A -> B) :
  (forall x, f x = g x) -> f = g.
Proof.
  intros ; eauto using @functional_extensionality_dep.
Qed.

(** Apply [functional_extensionality], introducing variable x. *)

Tactic Notation "extensionality" ident(x) :=
  match goal with
    [ |- ?X = ?Y ] =>
    (apply (@functional_extensionality _ _ X Y) ||
     apply (@functional_extensionality_dep _ _ X Y)) ; intro x
  end.

(** Eta expansion follows from extensionality. *)

Lemma eta_expansion_dep {A} {B : A -> Type} (f : forall x : A, B x) :
  f = fun x => f x.
Proof.
  intros.
  extensionality x.
  reflexivity.
Qed.

Lemma eta_expansion {A B} (f : A -> B) : f = fun x => f x.
Proof.
  apply (eta_expansion_dep f).
Qed.


==> anc/HoTT/coq-HoTT/theories/Logic/Hurkens.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                              Hurkens.v                               *)
(************************************************************************)

(** Exploiting Hurkens' paradox [[Hurkens95]] for system U- so as to
    derive contradictions from
    - the existence in the pure Calculus of Constructions of a retract
      from Prop into a small type of Prop
    - the existence in the Calculus of Constructions with universes
      of a retract from some Type universe into Prop

    The first proof is a simple and effective formulation by Herman
    Geuvers [[Geuvers01]] of a result by Thierry Coquand
    [[Coquand90]]. The result implies that Coq with classical logic
    stated in impredicative Set is inconsistent and that classical
    logic stated in Prop implies proof-irrelevance (see
    [ClassicalFacts.v])

    The second proof is an adaptation of the first proof by Hugo
    Herbelin to eventually prove the inconsistency of Prop=Type.

    References:

    - [[Coquand90]] T. Coquand, "Metamathematical Investigations of a
      Calculus of Constructions", Proceedings of Logic in Computer
      Science (LICS'90), 1990.

    - [[Hurkens95]] A. J. Hurkens, "A simplification of Girard's paradox",
      Proceedings of the 2nd international conference Typed Lambda-Calculi
      and Applications (TLCA'95), 1995.

    - [[Geuvers01]] H. Geuvers, "Inconsistency of Classical Logic in Type
      Theory", 2001, revised 2007
      (see http://www.cs.ru.nl/~herman/PUBS/newnote.ps.gz).
*)

(* Pleasing coqdoc! *)

(** * Inconsistency of the existence in the pure Calculus of Constructions of a retract from Prop into a small type of Prop *)

Module NoRetractFromSmallPropositionToProp.

Section Paradox.

(** Assumption of a retract from Prop to a small type in Prop, using
    equivalence as the equality on propositions *)

Variable bool : Prop.
Variable p2b : Prop -> bool.
Variable b2p : bool -> Prop.
Hypothesis p2p1 : forall A:Prop, b2p (p2b A) -> A.
Hypothesis p2p2 : forall A:Prop, A -> b2p (p2b A).
Variable B : Prop.

(** Proof *)

Definition V := forall A:Prop, ((A -> bool) -> A -> bool) -> A -> bool.
Definition U := V -> bool.
Definition sb (z:V) : V := fun A r a => r (z A r) a.
Definition le (i:U -> bool) (x:U) : bool :=
  x (fun A r a => i (fun v => sb v A r a)).
Definition induct (i:U -> bool) : Prop :=
  forall x:U, b2p (le i x) -> b2p (i x).
Definition WF : U := fun z => p2b (induct (z U le)).
Definition I (x:U) : Prop :=
  (forall i:U -> bool, b2p (le i x) -> b2p (i (fun v => sb v U le x))) -> B.

Lemma Omega : forall i:U -> bool, induct i -> b2p (i WF).
Proof.
intros i y.
apply y.
unfold le, WF, induct.
apply p2p2.
intros x H0.
apply y.
exact H0.
Qed.

Lemma lemma1 : induct (fun u => p2b (I u)).
Proof.
unfold induct.
intros x p.
apply (p2p2 (I x)).
intro q.
apply (p2p1 (I (fun v:V => sb v U le x)) (q (fun u => p2b (I u)) p)).
intro i.
apply q with (i := fun y => i (fun v:V => sb v U le y)).
Qed.

Lemma lemma2 : (forall i:U -> bool, induct i -> b2p (i WF)) -> B.
Proof.
intro x.
apply (p2p1 (I WF) (x (fun u => p2b (I u)) lemma1)).
intros i H0.
apply (x (fun y => i (fun v => sb v U le y))).
apply (p2p1 _ H0).
Qed.

Theorem paradox : B.
Proof.
exact (lemma2 Omega).
Qed.

End Paradox.

End NoRetractFromSmallPropositionToProp.

Export NoRetractFromSmallPropositionToProp.

(** * Inconsistency of the existence in the Calculus of Constructions with universes of a retract from some Type universe into Prop. *)

(** Note: Assuming the context [down:Type->Prop; up:Prop->Type; forth:
      forall (A:Type), A -> up (down A); back: forall (A:Type), up
      (down A) -> A; H: forall (A:Type) (P:A->Type) (a:A),
      P (back A (forth A a)) -> P a] is probably enough.  *)

Module NoRetractFromTypeToProp.

Definition Type2 := Type.
Definition Type1 := Type : Type2.

Section Paradox.

Notation "'rew1' <- H 'in' H'" := (@eq_rect_r Type1 _ (fun X : Type1 => X) H' _ H)
    (at level 10, H' at level 10).
Notation "'rew1' H 'in' H'" := (@eq_rect Type1 _ (fun X : Type1 => X) H' _ H)
    (at level 10, H' at level 10).

(** Assumption of a retract from Type into Prop *)

Variable down : Type1 -> Prop.
Variable up : Prop -> Type1.
Hypothesis up_down : forall (A:Type1), up (down A) = A :> Type1.

(** Proof *)

Definition V : Type1 := forall A:Prop, ((up A -> Prop) -> up A -> Prop) -> up A -> Prop.
Definition U : Type1 := V -> Prop.

Definition forth (a:U) : up (down U) := rew1 <- (up_down U) in a.
Definition back (x:up (down U)) : U := rew1 (up_down U) in x.

Definition sb (z:V) : V := fun A r a => r (z A r) a.
Definition le (i:U -> Prop) (x:U) : Prop := x (fun A r a => i (fun v => sb v A r a)).
Definition le' (i:up (down U) -> Prop) (x:up (down U)) : Prop := le (fun a:U => i (forth a)) (back x).
Definition induct (i:U -> Prop) : Type1 := forall x:U, up (le i x) -> up (i x).
Definition WF : U := fun z => down (induct (fun a => z (down U) le' (forth a))).
Definition I (x:U) : Prop :=
  (forall i:U -> Prop, up (le i x) -> up (i (fun v => sb v (down U) le' (forth x)))) -> False.

Lemma back_forth (a:U) : back (forth a) = a.
Proof.
apply rew_opp_r with (P:=fun X:Type1 => X).
Defined.

Lemma Omega : forall i:U -> Prop, induct i -> up (i WF).
Proof.
intros i y.
apply y.
unfold le, WF, induct.
rewrite up_down.
intros x H0.
apply y.
unfold sb, le', le.
rewrite back_forth.
exact H0.
Qed.

Lemma lemma1 : induct (fun u => down (I u)).
Proof.
unfold induct.
intros x p.
rewrite up_down.
intro q.
generalize (q (fun u => down (I u)) p).
rewrite up_down.
intro r.
apply r.
intros i j.
unfold le, sb, le', le in j |-.
rewrite back_forth in j.
specialize q with (i := fun y => i (fun v:V => sb v (down U) le' (forth y))).
apply q.
exact j.
Qed.

Lemma lemma2 : (forall i:U -> Prop, induct i -> up (i WF)) -> False.
Proof.
intro x.
generalize (x (fun u => down (I u)) lemma1).
rewrite up_down.
intro r. apply r.
intros i H0.
apply (x (fun y => i (fun v => sb v (down U) le' (forth y)))).
unfold le, WF in H0.
rewrite up_down in H0.
exact H0.
Qed.

Theorem paradox : False.
Proof.
exact (lemma2 Omega).
Qed.

End Paradox.

End NoRetractFromTypeToProp.

(** Application: Prop<>Type for some given Type *)

Import NoRetractFromTypeToProp.

Section Prop_neq_Type.

Notation "'rew2' <- H 'in' H'" := (@eq_rect_r Type2 _ (fun X : Type2 => X) H' _ H)
    (at level 10, H' at level 10).
Notation "'rew2' H 'in' H'" := (@eq_rect Type2 _ (fun X : Type2 => X) H' _ H)
    (at level 10, H' at level 10).

Variable Heq : Prop = Type1 :> Type2.

Definition down : Type1 -> Prop := fun A => rew2 <- Heq in A.
Definition up : Prop -> Type1 := fun A => rew2 Heq in A.

Lemma up_down : forall (A:Type1), up (down A) = A :> Type1.
Proof.
unfold up, down. rewrite Heq. reflexivity.
Defined.

Theorem Prop_neq_Type : False.
Proof.
apply paradox with down up.
apply up_down.
Qed.

End Prop_neq_Type.


==> anc/HoTT/coq-HoTT/theories/Logic/IndefiniteDescription.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file provides a constructive form of indefinite description that
    allows to build choice functions; this is weaker than Hilbert's
    epsilon operator (which implies weakly classical properties) but
    stronger than the axiom of choice (which cannot be used outside
    the context of a theorem proof). *)

Require Import ChoiceFacts.

Set Implicit Arguments.

Axiom constructive_indefinite_description :
  forall (A : Type) (P : A->Prop),
    (exists x, P x) -> { x : A | P x }.

Lemma constructive_definite_description :
  forall (A : Type) (P : A->Prop),
    (exists! x, P x) -> { x : A | P x }.
Proof.
  intros; apply constructive_indefinite_description; firstorder.
Qed.

Lemma functional_choice :
  forall (A B : Type) (R:A->B->Prop),
    (forall x : A, exists y : B, R x y) ->
    (exists f : A->B, forall x : A, R x (f x)).
Proof.
  apply constructive_indefinite_descr_fun_choice.
  exact constructive_indefinite_description.
Qed.


==> anc/HoTT/coq-HoTT/theories/Logic/JMeq.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** John Major's Equality as proposed by Conor McBride

  Reference:

  [McBride] Elimination with a Motive, Proceedings of TYPES 2000,
  LNCS 2277, pp 197-216, 2002.

*)

Set Implicit Arguments.

Unset Elimination Schemes.

Set Universe Polymorphism.

Inductive JMeq (A:Type) (x:A) : forall B:Type, B -> Prop :=
    JMeq_refl : JMeq x x.

Set Elimination Schemes.

Arguments JMeq_refl {A x} , [A] x.

Hint Resolve JMeq_refl.

Lemma JMeq_sym : forall (A B:Type) (x:A) (y:B), JMeq x y -> JMeq y x.
Proof.
destruct 1; trivial.
Qed.

Hint Immediate JMeq_sym.

Lemma JMeq_trans :
 forall (A B C:Type) (x:A) (y:B) (z:C), JMeq x y -> JMeq y z -> JMeq x z.
Proof.
destruct 2; trivial.
Qed.

Axiom JMeq_eq : forall (A:Type) (x y:A), JMeq x y -> x = y.

Lemma JMeq_ind : forall (A:Type) (x:A) (P:A -> Prop),
  P x -> forall y, JMeq x y -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := H'); trivial.
Qed.

Lemma JMeq_rec : forall (A:Type) (x:A) (P:A -> Set),
  P x -> forall y, JMeq x y -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := H'); trivial.
Qed.

Lemma JMeq_rect : forall (A:Type) (x:A) (P:A->Type),
  P x -> forall y, JMeq x y -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := H'); trivial.
Qed.

Lemma JMeq_ind_r : forall (A:Type) (x:A) (P:A -> Prop),
   P x -> forall y, JMeq y x -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := JMeq_sym H'); trivial.
Qed.

Lemma JMeq_rec_r : forall (A:Type) (x:A) (P:A -> Set),
   P x -> forall y, JMeq y x -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := JMeq_sym H'); trivial.
Qed.

Lemma JMeq_rect_r : forall (A:Type) (x:A) (P:A -> Type),
   P x -> forall y, JMeq y x -> P y.
Proof.
intros A x P H y H'; case JMeq_eq with (1 := JMeq_sym H'); trivial.
Qed.

Lemma JMeq_congr :
 forall (A:Type) (x:A) (B:Type) (f:A->B) (y:A), JMeq x y -> f x = f y.
Proof.
intros A x B f y H; case JMeq_eq with (1 := H); trivial.
Qed.

(** [JMeq] is equivalent to [eq_dep Type (fun X => X)] *)

Require Import Eqdep.

Lemma JMeq_eq_dep_id :
 forall (A B:Type) (x:A) (y:B), JMeq x y -> eq_dep Type (fun X => X) A x B y.
Proof.
destruct 1.
apply eq_dep_intro.
Qed.

Lemma eq_dep_id_JMeq :
 forall (A B:Type) (x:A) (y:B), eq_dep Type (fun X => X) A x B y -> JMeq x y.
Proof.
destruct 1.
apply JMeq_refl.
Qed.

(** [eq_dep U P p x q y] is strictly finer than [JMeq (P p) x (P q) y] *)

Lemma eq_dep_JMeq :
 forall U P p x q y, eq_dep U P p x q y -> JMeq x y.
Proof.
destruct 1.
apply JMeq_refl.
Qed.

Lemma eq_dep_strictly_stronger_JMeq :
 exists U P p q x y, JMeq x y /\ ~ eq_dep U P p x q y.
Proof.
exists bool. exists (fun _ => True). exists true. exists false.
exists I. exists I.
split.
trivial.
intro H.
assert (true=false) by (destruct H; reflexivity).
discriminate.
Qed.

(** However, when the dependencies are equal, [JMeq (P p) x (P q) y]
    is as strong as [eq_dep U P p x q y] (this uses [JMeq_eq]) *)

Lemma JMeq_eq_dep : 
  forall U (P:U->Prop) p q (x:P p) (y:P q), 
  p = q -> JMeq x y -> eq_dep U P p x q y.
Proof.
intros.
destruct H.
apply JMeq_eq in H0 as ->.
reflexivity.
Qed.


(* Compatibility *)
Notation sym_JMeq := JMeq_sym (only parsing).
Notation trans_JMeq := JMeq_trans (only parsing).


==> anc/HoTT/coq-HoTT/theories/Logic/ProofIrrelevance.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file axiomatizes proof-irrelevance and derives some consequences *)

Require Import ProofIrrelevanceFacts.

Axiom proof_irrelevance : forall (P:Prop) (p1 p2:P), p1 = p2.

Module PI. Definition proof_irrelevance := proof_irrelevance. End PI.

Module ProofIrrelevanceTheory := ProofIrrelevanceTheory(PI).
Export ProofIrrelevanceTheory.


==> anc/HoTT/coq-HoTT/theories/Logic/ProofIrrelevanceFacts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This defines the functor that build consequences of proof-irrelevance *)

Require Export EqdepFacts.

Module Type ProofIrrelevance.

  Axiom proof_irrelevance : forall (P:Prop) (p1 p2:P), p1 = p2.

End ProofIrrelevance.

Module ProofIrrelevanceTheory (M:ProofIrrelevance).

  (** Proof-irrelevance implies uniqueness of reflexivity proofs *)

  Module Eq_rect_eq.
    Lemma eq_rect_eq :
      forall (U:Type) (p:U) (Q:U -> Type) (x:Q p) (h:p = p),
        x = eq_rect p Q x p h.
    Proof.
      intros; rewrite M.proof_irrelevance with (p1:=h) (p2:=eq_refl p).
      reflexivity.
    Qed.
  End Eq_rect_eq.

  (** Export the theory of injective dependent elimination *)

  Module EqdepTheory := EqdepTheory(Eq_rect_eq).
  Export EqdepTheory.

  Scheme eq_indd := Induction for eq Sort Prop.

  (** We derive the irrelevance of the membership property for subsets *)

  Lemma subset_eq_compat :
    forall (U:Type) (P:U->Prop) (x y:U) (p:P x) (q:P y),
      x = y -> exist P x p = exist P y q.
  Proof.
    intros.
    rewrite M.proof_irrelevance with (p1:=q) (p2:=eq_rect x P p y H).
    elim H using eq_indd.
    reflexivity.
  Qed.

  Lemma subsetT_eq_compat :
    forall (U:Type) (P:U->Prop) (x y:U) (p:P x) (q:P y),
      x = y -> existT P x p = existT P y q.
  Proof.
    intros.
    rewrite M.proof_irrelevance with (p1:=q) (p2:=eq_rect x P p y H).
    elim H using eq_indd.
    reflexivity.
  Qed.

End ProofIrrelevanceTheory.


==> anc/HoTT/coq-HoTT/theories/Logic/RelationalChoice.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file axiomatizes the relational form of the axiom of choice *)

Axiom relational_choice :
  forall (A B : Type) (R : A->B->Prop),
   (forall x : A, exists y : B, R x y) ->
     exists R' : A->B->Prop,
       subrelation R' R /\ forall x : A, exists! y : B, R' x y.


==> anc/HoTT/coq-HoTT/theories/Logic/SetIsType.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * The Set universe seen as a synonym for Type *)

(** After loading this file, Set becomes just another name for Type.
    This allows to easily perform a Set-to-Type migration, or at least
    test whether a development relies or not on specific features of
    Set: simply insert some Require Export of this file at starting
    points of the development and try to recompile...  *)

Notation "'Set'" := Type (only parsing).


==> anc/HoTT/coq-HoTT/theories/Logic/intro.tex <==
\section{Logic}\label{Logic}

This library deals with classical logic and its properties.
The main file is {\tt Classical.v}.

This library also provides some facts on equalities for dependent
types. See the files {\tt Eqdep.v} and {\tt JMeq.v}.



==> anc/HoTT/coq-HoTT/theories/Logic/vo.itarget <==
Berardi.vo
ChoiceFacts.vo
ClassicalChoice.vo
ClassicalDescription.vo
ClassicalEpsilon.vo
ClassicalFacts.vo
Classical_Pred_Set.vo
Classical_Pred_Type.vo
Classical_Prop.vo
Classical_Type.vo
ClassicalUniqueChoice.vo
Classical.vo
ConstructiveEpsilon.vo
Decidable.vo
Description.vo
Diaconescu.vo
Epsilon.vo
Eqdep_dec.vo
EqdepFacts.vo
Eqdep.vo
FunctionalExtensionality.vo
Hurkens.vo
IndefiniteDescription.vo
JMeq.vo
ProofIrrelevanceFacts.vo
ProofIrrelevance.vo
RelationalChoice.vo
SetIsType.vo


==> anc/HoTT/coq-HoTT/theories/MSets/MSetAVL.v <==
(* -*- coding: utf-8 -*- *)
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * MSetAVL : Implementation of MSetInterface via AVL trees *)

(** This module implements finite sets using AVL trees.
    It follows the implementation from Ocaml's standard library,

    All operations given here expect and produce well-balanced trees
    (in the ocaml sense: heights of subtrees shouldn't differ by more
    than 2), and hence has low complexities (e.g. add is logarithmic
    in the size of the set). But proving these balancing preservations
    is in fact not necessary for ensuring correct operational behavior
    and hence fulfilling the MSet interface. As a consequence,
    balancing results are not part of this file anymore, they can
    now be found in [MSetFullAVL].

    Four operations ([union], [subset], [compare] and [equal]) have
    been slightly adapted in order to have only structural recursive
    calls. The precise ocaml versions of these operations have also
    been formalized (thanks to Function+measure), see [ocaml_union],
    [ocaml_subset], [ocaml_compare] and [ocaml_equal] in
    [MSetFullAVL]. The structural variants compute faster in Coq,
    whereas the other variants produce nicer and/or (slightly) faster
    code after extraction.
*)

Require Import MSetInterface MSetGenTree ZArith Int.

Set Implicit Arguments.
Unset Strict Implicit.
(* for nicer extraction, we create inductive principles
   only when needed *)
Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.

(** * Ops : the pure functions *)

Module Ops (Import I:Int)(X:OrderedType) <: MSetInterface.Ops X.
Local Open Scope Int_scope.
Local Notation int := I.t.

(** ** Generic trees instantiated with integer height *)

(** We reuse a generic definition of trees where the information
    parameter is a [Int.t]. Functions like mem or fold are also
    provided by this generic functor. *)

Include MSetGenTree.Ops X I.

Definition t := tree.

(** ** Height of trees *)

Definition height (s : t) : int :=
  match s with
  | Leaf => 0
  | Node h _ _ _ => h
  end.

(** ** Singleton set *)

Definition singleton x := Node 1 Leaf x Leaf.

(** ** Helper functions *)

(** [create l x r] creates a node, assuming [l] and [r]
    to be balanced and [|height l - height r| <= 2]. *)

Definition create l x r :=
   Node (max (height l) (height r) + 1) l x r.

(** [bal l x r] acts as [create], but performs one step of
    rebalancing if necessary, i.e. assumes [|height l - height r| <= 3]. *)

Definition assert_false := create.

Definition bal l x r :=
  let hl := height l in
  let hr := height r in
  if gt_le_dec hl (hr+2) then
    match l with
     | Leaf => assert_false l x r
     | Node _ ll lx lr =>
       if ge_lt_dec (height ll) (height lr) then
         create ll lx (create lr x r)
       else
         match lr with
          | Leaf => assert_false l x r
          | Node _ lrl lrx lrr =>
              create (create ll lx lrl) lrx (create lrr x r)
         end
    end
  else
    if gt_le_dec hr (hl+2) then
      match r with
       | Leaf => assert_false l x r
       | Node _ rl rx rr =>
         if ge_lt_dec (height rr) (height rl) then
            create (create l x rl) rx rr
         else
           match rl with
            | Leaf => assert_false l x r
            | Node _ rll rlx rlr =>
                create (create l x rll) rlx (create rlr rx rr)
           end
      end
    else
      create l x r.

(** ** Insertion *)

Fixpoint add x s := match s with
   | Leaf => Node 1 Leaf x Leaf
   | Node h l y r =>
      match X.compare x y with
         | Lt => bal (add x l) y r
         | Eq => Node h l y r
         | Gt => bal l y (add x r)
      end
  end.

(** ** Join

    Same as [bal] but does not assume anything regarding heights
    of [l] and [r].
*)

Fixpoint join l : elt -> t -> t :=
  match l with
    | Leaf => add
    | Node lh ll lx lr => fun x =>
       fix join_aux (r:t) : t := match r with
          | Leaf => add x l
          | Node rh rl rx rr =>
               if gt_le_dec lh (rh+2) then bal ll lx (join lr x r)
               else if gt_le_dec rh (lh+2) then bal (join_aux rl) rx rr
               else create l x r
          end
  end.

(** ** Extraction of minimum element

  Morally, [remove_min] is to be applied to a non-empty tree
  [t = Node h l x r]. Since we can't deal here with [assert false]
  for [t=Leaf], we pre-unpack [t] (and forget about [h]).
*)

Fixpoint remove_min l x r : t*elt :=
  match l with
    | Leaf => (r,x)
    | Node lh ll lx lr =>
       let (l',m) := remove_min ll lx lr in (bal l' x r, m)
  end.

(** ** Merging two trees

  [merge t1 t2] builds the union of [t1] and [t2] assuming all elements
  of [t1] to be smaller than all elements of [t2], and
  [|height t1 - height t2| <= 2].
*)

Definition merge s1 s2 :=  match s1,s2 with
  | Leaf, _ => s2
  | _, Leaf => s1
  | _, Node _ l2 x2 r2 =>
        let (s2',m) := remove_min l2 x2 r2 in bal s1 m s2'
end.

(** ** Deletion *)

Fixpoint remove x s := match s with
  | Leaf => Leaf
  | Node _ l y r =>
      match X.compare x y with
         | Lt => bal (remove x l) y r
         | Eq => merge l r
         | Gt => bal l y (remove x r)
      end
   end.

(** ** Concatenation

    Same as [merge] but does not assume anything about heights.
*)

Definition concat s1 s2 :=
   match s1, s2 with
      | Leaf, _ => s2
      | _, Leaf => s1
      | _, Node _ l2 x2 r2 =>
            let (s2',m) := remove_min l2 x2 r2 in
            join s1 m s2'
   end.

(** ** Splitting

    [split x s] returns a triple [(l, present, r)] where
    - [l] is the set of elements of [s] that are [< x]
    - [r] is the set of elements of [s] that are [> x]
    - [present] is [true] if and only if [s] contains  [x].
*)

Record triple := mktriple { t_left:t; t_in:bool; t_right:t }.
Notation "<< l , b , r >>" := (mktriple l b r) (at level 9).

Fixpoint split x s : triple := match s with
  | Leaf => << Leaf, false, Leaf >>
  | Node _ l y r =>
     match X.compare x y with
      | Lt => let (ll,b,rl) := split x l in << ll, b, join rl y r >>
      | Eq => << l, true, r >>
      | Gt => let (rl,b,rr) := split x r in << join l y rl, b, rr >>
     end
 end.

(** ** Intersection *)

Fixpoint inter s1 s2 := match s1, s2 with
    | Leaf, _ => Leaf
    | _, Leaf => Leaf
    | Node _ l1 x1 r1, _ =>
            let (l2',pres,r2') := split x1 s2 in
            if pres then join (inter l1 l2') x1 (inter r1 r2')
            else concat (inter l1 l2') (inter r1 r2')
    end.

(** ** Difference *)

Fixpoint diff s1 s2 := match s1, s2 with
 | Leaf, _ => Leaf
 | _, Leaf => s1
 | Node _ l1 x1 r1, _ =>
    let (l2',pres,r2') := split x1 s2 in
    if pres then concat (diff l1 l2') (diff r1 r2')
    else join (diff l1 l2') x1 (diff r1 r2')
end.

(** ** Union *)

(** In ocaml, heights of [s1] and [s2] are compared each time in order
   to recursively perform the split on the smaller set.
   Unfortunately, this leads to a non-structural algorithm. The
   following code is a simplification of the ocaml version: no
   comparison of heights. It might be slightly slower, but
   experimentally all the tests I've made in ocaml have shown this
   potential slowdown to be non-significant. Anyway, the exact code
   of ocaml has also been formalized thanks to Function+measure, see
   [ocaml_union] in [MSetFullAVL].
*)

Fixpoint union s1 s2 :=
 match s1, s2 with
  | Leaf, _ => s2
  | _, Leaf => s1
  | Node _ l1 x1 r1, _ =>
     let (l2',_,r2') := split x1 s2 in
     join (union l1 l2') x1 (union r1 r2')
 end.

(** ** Filter *)

Fixpoint filter (f:elt->bool) s := match s with
  | Leaf => Leaf
  | Node _ l x r =>
    let l' := filter f l in
    let r' := filter f r in
    if f x then join l' x r' else concat l' r'
 end.

(** ** Partition *)

Fixpoint partition (f:elt->bool)(s : t) : t*t :=
  match s with
   | Leaf => (Leaf, Leaf)
   | Node _ l x r =>
      let (l1,l2) := partition f l in
      let (r1,r2) := partition f r in
      if f x then (join l1 x r1, concat l2 r2)
      else (concat l1 r1, join l2 x r2)
  end.

End Ops.


(** * MakeRaw

   Functor of pure functions + a posteriori proofs of invariant
   preservation *)

Module MakeRaw (Import I:Int)(X:OrderedType) <: RawSets X.
Include Ops I X.

(** Generic definition of binary-search-trees and proofs of
    specifications for generic functions such as mem or fold. *)

Include MSetGenTree.Props X I.

(** Automation and dedicated tactics *)

Local Hint Immediate MX.eq_sym.
Local Hint Unfold In lt_tree gt_tree Ok.
Local Hint Constructors InT bst.
Local Hint Resolve MX.eq_refl MX.eq_trans MX.lt_trans ok.
Local Hint Resolve lt_leaf gt_leaf lt_tree_node gt_tree_node.
Local Hint Resolve lt_tree_not_in lt_tree_trans gt_tree_not_in gt_tree_trans.
Local Hint Resolve elements_spec2.

(* Sometimes functional induction will expose too much of
   a tree structure. The following tactic allows to factor back
   a Node whose internal parts occurs nowhere else. *)

(* TODO: why Ltac instead of Tactic Notation don't work ? why clear ? *)

Tactic Notation "factornode" ident(s) :=
 try clear s;
 match goal with
   | |- context [Node ?l ?x ?r ?h] =>
       set (s:=Node l x r h) in *; clearbody s; clear l x r h
   | _ : context [Node ?l ?x ?r ?h] |- _ =>
       set (s:=Node l x r h) in *; clearbody s; clear l x r h
 end.

(** Inductions principles for some of the set operators *)

Functional Scheme bal_ind := Induction for bal Sort Prop.
Functional Scheme remove_min_ind := Induction for remove_min Sort Prop.
Functional Scheme merge_ind := Induction for merge Sort Prop.
Functional Scheme concat_ind := Induction for concat Sort Prop.
Functional Scheme inter_ind := Induction for inter Sort Prop.
Functional Scheme diff_ind := Induction for diff Sort Prop.
Functional Scheme union_ind := Induction for union Sort Prop.

(** Notations and helper lemma about pairs and triples *)

Notation "s #1" := (fst s) (at level 9, format "s '#1'") : pair_scope.
Notation "s #2" := (snd s) (at level 9, format "s '#2'") : pair_scope.
Notation "t #l" := (t_left t) (at level 9, format "t '#l'") : pair_scope.
Notation "t #b" := (t_in t) (at level 9, format "t '#b'") : pair_scope.
Notation "t #r" := (t_right t) (at level 9, format "t '#r'") : pair_scope.

Local Open Scope pair_scope.

(** ** Singleton set *)

Lemma singleton_spec : forall x y, InT y (singleton x) <-> X.eq y x.
Proof.
 unfold singleton; intuition_in.
Qed.

Instance singleton_ok x : Ok (singleton x).
Proof.
 unfold singleton; auto.
Qed.

(** ** Helper functions *)

Lemma create_spec :
 forall l x r y,  InT y (create l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 unfold create; split; [ inversion_clear 1 | ]; intuition.
Qed.

Instance create_ok l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r) :
 Ok (create l x r).
Proof.
 unfold create; auto.
Qed.

Lemma bal_spec : forall l x r y,
 InT y (bal l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 intros l x r; functional induction bal l x r; intros; try clear e0;
 rewrite !create_spec; intuition_in.
Qed.

Instance bal_ok l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r) :
 Ok (bal l x r).
Proof.
 functional induction bal l x r; intros;
 inv; repeat apply create_ok; auto; unfold create;
 (apply lt_tree_node || apply gt_tree_node); auto;
 (eapply lt_tree_trans || eapply gt_tree_trans); eauto.
Qed.


(** ** Insertion *)

Lemma add_spec' : forall s x y,
 InT y (add x s) <-> X.eq y x \/ InT y s.
Proof.
 induct s x; try rewrite ?bal_spec, ?IHl, ?IHr; intuition_in.
 setoid_replace y with x'; eauto.
Qed.

Lemma add_spec : forall s x y `{Ok s},
 InT y (add x s) <-> X.eq y x \/ InT y s.
Proof. intros; apply add_spec'. Qed.

Instance add_ok s x `(Ok s) : Ok (add x s).
Proof.
 induct s x; auto; apply bal_ok; auto;
  intros y; rewrite add_spec'; intuition; order.
Qed.


Local Open Scope Int_scope.

(** ** Join *)

(** Function/Functional Scheme can't deal with internal fix.
    Let's do its job by hand: *)

Ltac join_tac :=
 intro l; induction l as [| lh ll _ lx lr Hlr];
   [ | intros x r; induction r as [| rh rl Hrl rx rr _]; unfold join;
     [ | destruct (gt_le_dec lh (rh+2)) as [GT|LE];
       [ match goal with |- context b [ bal ?a ?b ?c] =>
           replace (bal a b c)
           with (bal ll lx (join lr x (Node rh rl rx rr))); [ | auto]
         end
       | destruct (gt_le_dec rh (lh+2)) as [GT'|LE'];
         [ match goal with |- context b [ bal ?a ?b ?c] =>
             replace (bal a b c)
             with (bal (join (Node lh ll lx lr) x rl) rx rr); [ | auto]
           end
         | ] ] ] ]; intros.

Lemma join_spec : forall l x r y,
 InT y (join l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 join_tac.
 simpl.
 rewrite add_spec'; intuition_in.
 rewrite add_spec'; intuition_in.
 rewrite bal_spec, Hlr; clear Hlr Hrl; intuition_in.
 rewrite bal_spec, Hrl; clear Hlr Hrl; intuition_in.
 apply create_spec.
Qed.

Instance join_ok : forall l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r),
 Ok (join l x r).
Proof.
 join_tac; auto with *; inv; apply bal_ok; auto;
 clear Hrl Hlr; intro; intros; rewrite join_spec in *.
 intuition; [ setoid_replace y with x | ]; eauto.
 intuition; [ setoid_replace y with x | ]; eauto.
Qed.


(** ** Extraction of minimum element *)

Lemma remove_min_spec : forall l x r y h,
 InT y (Node h l x r) <->
  X.eq y (remove_min l x r)#2 \/ InT y (remove_min l x r)#1.
Proof.
 intros l x r; functional induction (remove_min l x r); simpl in *; intros.
 intuition_in.
 rewrite bal_spec, In_node_iff, IHp, e0; simpl; intuition.
Qed.

Instance remove_min_ok l x r : forall h `(Ok (Node h l x r)),
 Ok (remove_min l x r)#1.
Proof.
 functional induction (remove_min l x r); simpl; intros.
 inv; auto.
 assert (O : Ok (Node _x ll lx lr)) by (inv; auto).
 assert (L : lt_tree x (Node _x ll lx lr)) by (inv; auto).
 specialize IHp with (1:=O); rewrite e0 in IHp; auto; simpl in *.
 apply bal_ok; auto.
 inv; auto.
 intro y; specialize (L y).
 rewrite remove_min_spec, e0 in L; simpl in L; intuition.
 inv; auto.
Qed.

Lemma remove_min_gt_tree : forall l x r h `{Ok (Node h l x r)},
 gt_tree (remove_min l x r)#2 (remove_min l x r)#1.
Proof.
 intros l x r; functional induction (remove_min l x r); simpl; intros.
 inv; auto.
 assert (O : Ok (Node _x ll lx lr)) by (inv; auto).
 assert (L : lt_tree x (Node _x ll lx lr)) by (inv; auto).
 specialize IHp with (1:=O); rewrite e0 in IHp; simpl in IHp.
 intro y; rewrite bal_spec; intuition;
  specialize (L m); rewrite remove_min_spec, e0 in L; simpl in L;
   [setoid_replace y with x|inv]; eauto.
Qed.
Local Hint Resolve remove_min_gt_tree.


(** ** Merging two trees *)

Lemma merge_spec : forall s1 s2 y,
 InT y (merge s1 s2) <-> InT y s1 \/ InT y s2.
Proof.
 intros s1 s2; functional induction (merge s1 s2); intros;
  try factornode s1.
 intuition_in.
 intuition_in.
 rewrite bal_spec, remove_min_spec, e1; simpl; intuition.
Qed.

Instance merge_ok s1 s2 : forall `(Ok s1, Ok s2)
 `(forall y1 y2 : elt, InT y1 s1 -> InT y2 s2 -> X.lt y1 y2),
 Ok (merge s1 s2).
Proof.
 functional induction (merge s1 s2); intros; auto;
  try factornode s1.
 apply bal_ok; auto.
 change s2' with ((s2',m)#1); rewrite <-e1; eauto with *.
 intros y Hy.
 apply H1; auto.
 rewrite remove_min_spec, e1; simpl; auto.
 change (gt_tree (s2',m)#2 (s2',m)#1); rewrite <-e1; eauto.
Qed.



(** ** Deletion *)

Lemma remove_spec : forall s x y `{Ok s},
 (InT y (remove x s) <-> InT y s /\ ~ X.eq y x).
Proof.
 induct s x.
 intuition_in.
 rewrite merge_spec; intuition; [order|order|intuition_in].
 elim H2; eauto.
 rewrite bal_spec, IHl; clear IHl IHr; intuition; [order|order|intuition_in].
 rewrite bal_spec, IHr; clear IHl IHr; intuition; [order|order|intuition_in].
Qed.

Instance remove_ok s x `(Ok s) : Ok (remove x s).
Proof.
 induct s x.
 auto.
 (* EQ *)
 apply merge_ok; eauto.
 (* LT *)
 apply bal_ok; auto.
 intro z; rewrite remove_spec; auto; destruct 1; eauto.
 (* GT *)
 apply bal_ok; auto.
 intro z; rewrite remove_spec; auto; destruct 1; eauto.
Qed.


(** ** Concatenation *)

Lemma concat_spec : forall s1 s2 y,
 InT y (concat s1 s2) <-> InT y s1 \/ InT y s2.
Proof.
 intros s1 s2; functional induction (concat s1 s2); intros;
  try factornode s1.
 intuition_in.
 intuition_in.
 rewrite join_spec, remove_min_spec, e1; simpl; intuition.
Qed.

Instance concat_ok s1 s2 : forall `(Ok s1, Ok s2)
 `(forall y1 y2 : elt, InT y1 s1 -> InT y2 s2 -> X.lt y1 y2),
 Ok (concat s1 s2).
Proof.
 functional induction (concat s1 s2); intros; auto;
  try factornode s1.
 apply join_ok; auto.
 change (Ok (s2',m)#1); rewrite <-e1; eauto with *.
 intros y Hy.
 apply H1; auto.
 rewrite remove_min_spec, e1; simpl; auto.
 change (gt_tree (s2',m)#2 (s2',m)#1); rewrite <-e1; eauto.
Qed.



(** ** Splitting *)

Lemma split_spec1 : forall s x y `{Ok s},
 (InT y (split x s)#l <-> InT y s /\ X.lt y x).
Proof.
 induct s x.
 intuition_in.
 intuition_in; order.
 specialize (IHl x y).
 destruct (split x l); simpl in *. rewrite IHl; intuition_in; order.
 specialize (IHr x y).
 destruct (split x r); simpl in *. rewrite join_spec, IHr; intuition_in; order.
Qed.

Lemma split_spec2 : forall s x y `{Ok s},
 (InT y (split x s)#r <-> InT y s /\ X.lt x y).
Proof.
 induct s x.
 intuition_in.
 intuition_in; order.
 specialize (IHl x y).
 destruct (split x l); simpl in *. rewrite join_spec, IHl; intuition_in; order.
 specialize (IHr x y).
 destruct (split x r); simpl in *. rewrite IHr; intuition_in; order.
Qed.

Lemma split_spec3 : forall s x `{Ok s},
 ((split x s)#b = true <-> InT x s).
Proof.
 induct s x.
 intuition_in; try discriminate.
 intuition.
 specialize (IHl x).
 destruct (split x l); simpl in *. rewrite IHl; intuition_in; order.
 specialize (IHr x).
 destruct (split x r); simpl in *. rewrite IHr; intuition_in; order.
Qed.

Lemma split_ok : forall s x `{Ok s}, Ok (split x s)#l /\ Ok (split x s)#r.
Proof.
 induct s x; simpl; auto.
 specialize (IHl x).
 generalize (fun y => @split_spec2 l x y _).
 destruct (split x l); simpl in *; intuition. apply join_ok; auto.
 intros y; rewrite H; intuition.
 specialize (IHr x).
 generalize (fun y => @split_spec1 r x y _).
 destruct (split x r); simpl in *; intuition. apply join_ok; auto.
 intros y; rewrite H; intuition.
Qed.

Instance split_ok1 s x `(Ok s) : Ok (split x s)#l.
Proof. intros; destruct (@split_ok s x); auto. Qed.

Instance split_ok2 s x `(Ok s) : Ok (split x s)#r.
Proof. intros; destruct (@split_ok s x); auto. Qed.


(** ** Intersection *)

Ltac destruct_split := match goal with
 | H : split ?x ?s = << ?u, ?v, ?w >> |- _ =>
   assert ((split x s)#l = u) by (rewrite H; auto);
   assert ((split x s)#b = v) by (rewrite H; auto);
   assert ((split x s)#r = w) by (rewrite H; auto);
   clear H; subst u w
 end.

Lemma inter_spec_ok : forall s1 s2 `{Ok s1, Ok s2},
 Ok (inter s1 s2) /\ (forall y, InT y (inter s1 s2) <-> InT y s1 /\ InT y s2).
Proof.
 intros s1 s2; functional induction inter s1 s2; intros B1 B2;
 [intuition_in|intuition_in | | ]; factornode s2;
 destruct_split; inv;
 destruct IHt0 as (IHo1,IHi1), IHt1 as (IHo2,IHi2); auto with *;
 split; intros.
 - (* Ok join *)
   apply join_ok; auto with *; intro y; rewrite ?IHi1, ?IHi2; intuition.
 - (* InT join *)
   rewrite join_spec, IHi1, IHi2, split_spec1, split_spec2; intuition_in.
   setoid_replace y with x1; auto. rewrite <- split_spec3; auto.
 - (* Ok concat *)
   apply concat_ok; auto with *; intros y1 y2; rewrite IHi1, IHi2;
   intuition; order.
 - (* InT concat *)
   rewrite concat_spec, IHi1, IHi2, split_spec1, split_spec2; auto.
   intuition_in.
   absurd (InT x1 s2).
   rewrite <- split_spec3; auto; congruence.
   setoid_replace x1 with y; auto.
Qed.

Lemma inter_spec : forall s1 s2 y `{Ok s1, Ok s2},
 (InT y (inter s1 s2) <-> InT y s1 /\ InT y s2).
Proof. intros; destruct (@inter_spec_ok s1 s2); auto. Qed.

Instance inter_ok s1 s2 `(Ok s1, Ok s2) : Ok (inter s1 s2).
Proof. intros; destruct (@inter_spec_ok s1 s2); auto. Qed.


(** ** Difference *)

Lemma diff_spec_ok : forall s1 s2 `{Ok s1, Ok s2},
 Ok (diff s1 s2) /\ (forall y, InT y (diff s1 s2) <-> InT y s1 /\ ~InT y s2).
Proof.
 intros s1 s2; functional induction diff s1 s2; intros B1 B2;
 [intuition_in|intuition_in | | ]; factornode s2;
 destruct_split; inv;
 destruct IHt0 as (IHb1,IHi1), IHt1 as (IHb2,IHi2); auto with *;
 split; intros.
 - (* Ok concat *)
   apply concat_ok; auto; intros y1 y2; rewrite IHi1, IHi2; intuition; order.
 - (* InT concat *)
   rewrite concat_spec, IHi1, IHi2, split_spec1, split_spec2; intuition_in.
   absurd (InT x1 s2).
   + setoid_replace x1 with y; auto.
   + rewrite <- split_spec3; auto; congruence.
 - (* Ok join *)
   apply join_ok; auto; intro y; rewrite ?IHi1, ?IHi2; intuition.
 - (* InT join *)
   rewrite join_spec, IHi1, IHi2, split_spec1, split_spec2; auto with *.
   intuition_in.
   absurd (InT x1 s2); auto.
   * rewrite <- split_spec3; auto; congruence.
   * setoid_replace x1 with y; auto.
Qed.

Lemma diff_spec : forall s1 s2 y `{Ok s1, Ok s2},
 (InT y (diff s1 s2) <-> InT y s1 /\ ~InT y s2).
Proof. intros; destruct (@diff_spec_ok s1 s2); auto. Qed.

Instance diff_ok s1 s2 `(Ok s1, Ok s2) : Ok (diff s1 s2).
Proof. intros; destruct (@diff_spec_ok s1 s2); auto. Qed.


(** ** Union *)

Lemma union_spec : forall s1 s2 y `{Ok s1, Ok s2},
 (InT y (union s1 s2) <-> InT y s1 \/ InT y s2).
Proof.
 intros s1 s2; functional induction union s1 s2; intros y B1 B2.
 intuition_in.
 intuition_in.
 factornode s2; destruct_split; inv.
 rewrite join_spec, IHt0, IHt1, split_spec1, split_spec2; auto with *.
 destruct (X.compare_spec y x1); intuition_in.
Qed.

Instance union_ok s1 s2 : forall `(Ok s1, Ok s2), Ok (union s1 s2).
Proof.
 functional induction union s1 s2; intros B1 B2; auto.
 factornode s2; destruct_split; inv.
 apply join_ok; auto with *.
 intro y; rewrite union_spec, split_spec1; intuition_in.
 intro y; rewrite union_spec, split_spec2; intuition_in.
Qed.

(** * Filter *)

Lemma filter_spec : forall s x f,
 Proper (X.eq==>Logic.eq) f ->
 (InT x (filter f s) <-> InT x s /\ f x = true).
Proof.
 induction s as [ |h l Hl x0 r Hr]; intros x f Hf; simpl.
 - intuition_in.
 - case_eq (f x0); intros Hx0.
   * rewrite join_spec, Hl, Hr; intuition_in.
     now setoid_replace x with x0.
   * rewrite concat_spec, Hl, Hr; intuition_in.
     assert (f x = f x0) by auto. congruence.
Qed.

Lemma filter_weak_spec : forall s x f,
 InT x (filter f s) -> InT x s.
Proof.
 induction s as [ |h l Hl x0 r Hr]; intros x f; simpl.
 - trivial.
 - destruct (f x0).
   * rewrite join_spec; intuition_in; eauto.
   * rewrite concat_spec; intuition_in; eauto.
Qed.

Instance filter_ok s f `(H : Ok s) : Ok (filter f s).
Proof.
 induction H as [ | h x l r Hl Hfl Hr Hfr Hlt Hgt ].
 - constructor.
 - simpl.
   assert (lt_tree x (filter f l)) by (eauto using filter_weak_spec).
   assert (gt_tree x (filter f r)) by (eauto using filter_weak_spec).
   destruct (f x); eauto using concat_ok, join_ok.
Qed.


(** * Partition *)

Lemma partition_spec1' s f : (partition f s)#1 = filter f s.
Proof.
 induction s as [ | h l Hl x r Hr ]; simpl.
 - trivial.
 - rewrite <- Hl, <- Hr.
   now destruct (partition f l), (partition f r), (f x).
Qed.

Lemma partition_spec2' s f :
 (partition f s)#2 = filter (fun x => negb (f x)) s.
Proof.
 induction s as [ | h l Hl x r Hr ]; simpl.
 - trivial.
 - rewrite <- Hl, <- Hr.
   now destruct (partition f l), (partition f r), (f x).
Qed.

Lemma partition_spec1 s f :
 Proper (X.eq==>Logic.eq) f ->
 Equal (partition f s)#1 (filter f s).
Proof. now rewrite partition_spec1'. Qed.

Lemma partition_spec2 s f :
 Proper (X.eq==>Logic.eq) f ->
 Equal (partition f s)#2 (filter (fun x => negb (f x)) s).
Proof. now rewrite partition_spec2'. Qed.

Instance partition_ok1 s f `(Ok s) : Ok (partition f s)#1.
Proof. rewrite partition_spec1'; now apply filter_ok. Qed.

Instance partition_ok2 s f `(Ok s) : Ok (partition f s)#2.
Proof. rewrite partition_spec2'; now apply filter_ok. Qed.

End MakeRaw.



(** * Encapsulation

   Now, in order to really provide a functor implementing [S], we
   need to encapsulate everything into a type of binary search trees.
   They also happen to be well-balanced, but this has no influence
   on the correctness of operations, so we won't state this here,
   see [MSetFullAVL] if you need more than just the MSet interface.
*)

Module IntMake (I:Int)(X: OrderedType) <: S with Module E := X.
 Module Raw := MakeRaw I X.
 Include Raw2Sets X Raw.
End IntMake.

(* For concrete use inside Coq, we propose an instantiation of [Int] by [Z]. *)

Module Make (X: OrderedType) <: S with Module E := X
 :=IntMake(Z_as_Int)(X).


==> anc/HoTT/coq-HoTT/theories/MSets/MSetDecide.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(**************************************************************)
(* MSetDecide.v                                               *)
(*                                                            *)
(* Author: Aaron Bohannon                                     *)
(**************************************************************)

(** This file implements a decision procedure for a certain
    class of propositions involving finite sets.  *)

Require Import Decidable DecidableTypeEx MSetFacts.

(** First, a version for Weak Sets in functorial presentation *)

Module WDecideOn (E : DecidableType)(Import M : WSetsOn E).
 Module F := MSetFacts.WFactsOn E M.

(** * Overview
    This functor defines the tactic [fsetdec], which will
    solve any valid goal of the form
<<
    forall s1 ... sn,
    forall x1 ... xm,
    P1 -> ... -> Pk -> P
>>
    where [P]'s are defined by the grammar:
<<

P ::=
| Q
| Empty F
| Subset F F'
| Equal F F'

Q ::=
| E.eq X X'
| In X F
| Q /\ Q'
| Q \/ Q'
| Q -> Q'
| Q <-> Q'
| ~ Q
| True
| False

F ::=
| S
| empty
| singleton X
| add X F
| remove X F
| union F F'
| inter F F'
| diff F F'

X ::= x1 | ... | xm
S ::= s1 | ... | sn

>>

The tactic will also work on some goals that vary slightly from
the above form:
- The variables and hypotheses may be mixed in any order and may
  have already been introduced into the context.  Moreover,
  there may be additional, unrelated hypotheses mixed in (these
  will be ignored).
- A conjunction of hypotheses will be handled as easily as
  separate hypotheses, i.e., [P1 /\ P2 -> P] can be solved iff
  [P1 -> P2 -> P] can be solved.
- [fsetdec] should solve any goal if the MSet-related hypotheses
  are contradictory.
- [fsetdec] will first perform any necessary zeta and beta
  reductions and will invoke [subst] to eliminate any Coq
  equalities between finite sets or their elements.
- If [E.eq] is convertible with Coq's equality, it will not
  matter which one is used in the hypotheses or conclusion.
- The tactic can solve goals where the finite sets or set
  elements are expressed by Coq terms that are more complicated
  than variables.  However, non-local definitions are not
  expanded, and Coq equalities between non-variable terms are
  not used.  For example, this goal will be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g (g x2)) ->
    In x1 s1 ->
    In (g (g x2)) (f s2)
>>
  This one will not be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g x2) ->
    In x1 s1 ->
    g x2 = g (g x2) ->
    In (g (g x2)) (f s2)
>>
*)

  (** * Facts and Tactics for Propositional Logic
      These lemmas and tactics are in a module so that they do
      not affect the namespace if you import the enclosing
      module [Decide]. *)
  Module MSetLogicalFacts.
    Require Export Decidable.
    Require Export Setoid.

    (** ** Lemmas and Tactics About Decidable Propositions *)

    (** ** Propositional Equivalences Involving Negation
        These are all written with the unfolded form of
        negation, since I am not sure if setoid rewriting will
        always perform conversion. *)

    (** ** Tactics for Negations *)

    Tactic Notation "fold" "any" "not" :=
      repeat (
        match goal with
        | H: context [?P -> False] |- _ =>
          fold (~ P) in H
        | |- context [?P -> False] =>
          fold (~ P)
        end).

    (** [push not using db] will pushes all negations to the
        leaves of propositions in the goal, using the lemmas in
        [db] to assist in checking the decidability of the
        propositions involved.  If [using db] is omitted, then
        [core] will be used.  Additional versions are provided
        to manipulate the hypotheses or the hypotheses and goal
        together.

        XXX: This tactic and the similar subsequent ones should
        have been defined using [autorewrite]. However, dealing
        with multiples rewrite sites and side-conditions is
        done more cleverly with the following explicit
        analysis of goals. *)

    Ltac or_not_l_iff P Q tac :=
      (rewrite (or_not_l_iff_1 P Q) by tac) ||
      (rewrite (or_not_l_iff_2 P Q) by tac).

    Ltac or_not_r_iff P Q tac :=
      (rewrite (or_not_r_iff_1 P Q) by tac) ||
      (rewrite (or_not_r_iff_2 P Q) by tac).

    Ltac or_not_l_iff_in P Q H tac :=
      (rewrite (or_not_l_iff_1 P Q) in H by tac) ||
      (rewrite (or_not_l_iff_2 P Q) in H by tac).

    Ltac or_not_r_iff_in P Q H tac :=
      (rewrite (or_not_r_iff_1 P Q) in H by tac) ||
      (rewrite (or_not_r_iff_2 P Q) in H by tac).

    Tactic Notation "push" "not" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff;
      repeat (
        match goal with
        | |- context [True -> False] => rewrite not_true_iff
        | |- context [False -> False] => rewrite not_false_iff
        | |- context [(?P -> False) -> False] => rewrite (not_not_iff P) by dec
        | |- context [(?P -> False) -> (?Q -> False)] =>
            rewrite (contrapositive P Q) by dec
        | |- context [(?P -> False) \/ ?Q] => or_not_l_iff P Q dec
        | |- context [?P \/ (?Q -> False)] => or_not_r_iff P Q dec
        | |- context [(?P -> False) -> ?Q] => rewrite (imp_not_l P Q) by dec
        | |- context [?P \/ ?Q -> False] => rewrite (not_or_iff P Q)
        | |- context [?P /\ ?Q -> False] => rewrite (not_and_iff P Q)
        | |- context [(?P -> ?Q) -> False] => rewrite (not_imp_iff P Q) by dec
        end);
      fold any not.

    Tactic Notation "push" "not" :=
      push not using core.

    Tactic Notation
      "push" "not" "in" "*" "|-" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff in * |-;
      repeat (
        match goal with
        | H: context [True -> False] |- _ => rewrite not_true_iff in H
        | H: context [False -> False] |- _ => rewrite not_false_iff in H
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H by dec
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H by dec
        | H: context [(?P -> False) \/ ?Q] |- _ => or_not_l_iff_in P Q H dec
        | H: context [?P \/ (?Q -> False)] |- _ => or_not_r_iff_in P Q H dec
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H by dec
        | H: context [?P \/ ?Q -> False] |- _ => rewrite (not_or_iff P Q) in H
        | H: context [?P /\ ?Q -> False] |- _ => rewrite (not_and_iff P Q) in H
        | H: context [(?P -> ?Q) -> False] |- _ =>
          rewrite (not_imp_iff P Q) in H by dec
        end);
      fold any not.

    Tactic Notation "push" "not" "in" "*" "|-"  :=
      push not in * |- using core.

    Tactic Notation "push" "not" "in" "*" "using" ident(db) :=
      push not using db; push not in * |- using db.
    Tactic Notation "push" "not" "in" "*" :=
      push not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_push : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ ((R -> P) \/ (Q -> R))) ->
      (~ (P /\ R)) ->
      (~ (P -> R)) ->
      True.
    Proof.
      intros. push not in *.
       (* note that ~(R->P) remains (since R isnt decidable) *)
      tauto.
    Qed.

    (** [pull not using db] will pull as many negations as
        possible toward the top of the propositions in the goal,
        using the lemmas in [db] to assist in checking the
        decidability of the propositions involved.  If [using
        db] is omitted, then [core] will be used.  Additional
        versions are provided to manipulate the hypotheses or
        the hypotheses and goal together. *)

    Tactic Notation "pull" "not" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff;
      repeat (
        match goal with
        | |- context [True -> False] => rewrite not_true_iff
        | |- context [False -> False] => rewrite not_false_iff
        | |- context [(?P -> False) -> False] => rewrite (not_not_iff P) by dec
        | |- context [(?P -> False) -> (?Q -> False)] =>
          rewrite (contrapositive P Q) by dec
        | |- context [(?P -> False) \/ ?Q] => or_not_l_iff P Q dec
        | |- context [?P \/ (?Q -> False)] => or_not_r_iff P Q dec
        | |- context [(?P -> False) -> ?Q] => rewrite (imp_not_l P Q) by dec
        | |- context [(?P -> False) /\ (?Q -> False)] =>
          rewrite <- (not_or_iff P Q)
        | |- context [?P -> ?Q -> False] => rewrite <- (not_and_iff P Q)
        | |- context [?P /\ (?Q -> False)] => rewrite <- (not_imp_iff P Q) by dec
        | |- context [(?Q -> False) /\ ?P] =>
          rewrite <- (not_imp_rev_iff P Q) by dec
        end);
      fold any not.

    Tactic Notation "pull" "not" :=
      pull not using core.

    Tactic Notation
      "pull" "not" "in" "*" "|-" "using" ident(db) :=
      let dec := solve_decidable using db in
      unfold not, iff in * |-;
      repeat (
        match goal with
        | H: context [True -> False] |- _ => rewrite not_true_iff in H
        | H: context [False -> False] |- _ => rewrite not_false_iff in H
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H by dec
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H by dec
        | H: context [(?P -> False) \/ ?Q] |- _ => or_not_l_iff_in P Q H dec
        | H: context [?P \/ (?Q -> False)] |- _ => or_not_r_iff_in P Q H dec
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H by dec
        | H: context [(?P -> False) /\ (?Q -> False)] |- _ =>
          rewrite <- (not_or_iff P Q) in H
        | H: context [?P -> ?Q -> False] |- _ =>
          rewrite <- (not_and_iff P Q) in H
        | H: context [?P /\ (?Q -> False)] |- _ =>
          rewrite <- (not_imp_iff P Q) in H by dec
        | H: context [(?Q -> False) /\ ?P] |- _ =>
          rewrite <- (not_imp_rev_iff P Q) in H by dec
        end);
      fold any not.

    Tactic Notation "pull" "not" "in" "*" "|-"  :=
      pull not in * |- using core.

    Tactic Notation "pull" "not" "in" "*" "using" ident(db) :=
      pull not using db; pull not in * |- using db.
    Tactic Notation "pull" "not" "in" "*" :=
      pull not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_pull : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ (R -> P) /\ ~ (Q -> R)) ->
      (~ P \/ ~ R) ->
      (P /\ ~ R) ->
      (~ R /\ P) ->
      True.
    Proof.
      intros. pull not in *. tauto.
    Qed.

  End MSetLogicalFacts.
  Import MSetLogicalFacts.

  (** * Auxiliary Tactics
      Again, these lemmas and tactics are in a module so that
      they do not affect the namespace if you import the
      enclosing module [Decide].  *)
  Module MSetDecideAuxiliary.

    (** ** Generic Tactics
        We begin by defining a few generic, useful tactics. *)

    (** remove logical hypothesis inter-dependencies (fix #2136). *)

    Ltac no_logical_interdep :=
      match goal with
        | H : ?P |- _ =>
          match type of P with
            | Prop =>
              match goal with H' : context [ H ] |- _ => clear dependent H' end
            | _ => fail
          end; no_logical_interdep
        | _ => idtac
      end.

    (** [if t then t1 else t2] executes [t] and, if it does not
        fail, then [t1] will be applied to all subgoals
        produced.  If [t] fails, then [t2] is executed. *)
    Tactic Notation
      "if" tactic(t)
      "then" tactic(t1)
      "else" tactic(t2) :=
      first [ t; first [ t1 | fail 2 ] | t2 ].

    Ltac abstract_term t :=
      if (is_var t) then fail "no need to abstract a variable"
      else (let x := fresh "x" in set (x := t) in *; try clearbody x).

    Ltac abstract_elements :=
      repeat
        (match goal with
           | |- context [ singleton ?t ] => abstract_term t
           | _ : context [ singleton ?t ] |- _ => abstract_term t
           | |- context [ add ?t _ ] => abstract_term t
           | _ : context [ add ?t _ ] |- _ => abstract_term t
           | |- context [ remove ?t _ ] => abstract_term t
           | _ : context [ remove ?t _ ] |- _ => abstract_term t
           | |- context [ In ?t _ ] => abstract_term t
           | _ : context [ In ?t _ ] |- _ => abstract_term t
         end).

    (** [prop P holds by t] succeeds (but does not modify the
        goal or context) if the proposition [P] can be proved by
        [t] in the current context.  Otherwise, the tactic
        fails. *)
    Tactic Notation "prop" constr(P) "holds" "by" tactic(t) :=
      let H := fresh in
      assert P as H by t;
      clear H.

    (** This tactic acts just like [assert ... by ...] but will
        fail if the context already contains the proposition. *)
    Tactic Notation "assert" "new" constr(e) "by" tactic(t) :=
      match goal with
      | H: e |- _ => fail 1
      | _ => assert e by t
      end.

    (** [subst++] is similar to [subst] except that
        - it never fails (as [subst] does on recursive
          equations),
        - it substitutes locally defined variable for their
          definitions,
        - it performs beta reductions everywhere, which may
          arise after substituting a locally defined function
          for its definition.
        *)
    Tactic Notation "subst" "++" :=
      repeat (
        match goal with
        | x : _ |- _ => subst x
        end);
      cbv zeta beta in *.

    (** [decompose records] calls [decompose record H] on every
        relevant hypothesis [H]. *)
    Tactic Notation "decompose" "records" :=
      repeat (
        match goal with
        | H: _ |- _ => progress (decompose record H); clear H
        end).

    (** ** Discarding Irrelevant Hypotheses
        We will want to clear the context of any
        non-MSet-related hypotheses in order to increase the
        speed of the tactic.  To do this, we will need to be
        able to decide which are relevant.  We do this by making
        a simple inductive definition classifying the
        propositions of interest. *)

    Inductive MSet_elt_Prop : Prop -> Prop :=
    | eq_Prop : forall (S : Type) (x y : S),
        MSet_elt_Prop (x = y)
    | eq_elt_prop : forall x y,
        MSet_elt_Prop (E.eq x y)
    | In_elt_prop : forall x s,
        MSet_elt_Prop (In x s)
    | True_elt_prop :
        MSet_elt_Prop True
    | False_elt_prop :
        MSet_elt_Prop False
    | conj_elt_prop : forall P Q,
        MSet_elt_Prop P ->
        MSet_elt_Prop Q ->
        MSet_elt_Prop (P /\ Q)
    | disj_elt_prop : forall P Q,
        MSet_elt_Prop P ->
        MSet_elt_Prop Q ->
        MSet_elt_Prop (P \/ Q)
    | impl_elt_prop : forall P Q,
        MSet_elt_Prop P ->
        MSet_elt_Prop Q ->
        MSet_elt_Prop (P -> Q)
    | not_elt_prop : forall P,
        MSet_elt_Prop P ->
        MSet_elt_Prop (~ P).

    Inductive MSet_Prop : Prop -> Prop :=
    | elt_MSet_Prop : forall P,
        MSet_elt_Prop P ->
        MSet_Prop P
    | Empty_MSet_Prop : forall s,
        MSet_Prop (Empty s)
    | Subset_MSet_Prop : forall s1 s2,
        MSet_Prop (Subset s1 s2)
    | Equal_MSet_Prop : forall s1 s2,
        MSet_Prop (Equal s1 s2).

    (** Here is the tactic that will throw away hypotheses that
        are not useful (for the intended scope of the [fsetdec]
        tactic). *)
    Hint Constructors MSet_elt_Prop MSet_Prop : MSet_Prop.
    Ltac discard_nonMSet :=
      repeat (
        match goal with
        | H : context [ @Logic.eq ?T ?x ?y ] |- _ =>
          if (change T with E.t in H) then fail
          else if (change T with t in H) then fail
          else clear H
        | H : ?P |- _ =>
          if prop (MSet_Prop P) holds by
            (auto 100 with MSet_Prop)
          then fail
          else clear H
        end).

    (** ** Turning Set Operators into Propositional Connectives
        The lemmas from [MSetFacts] will be used to break down
        set operations into propositional formulas built over
        the predicates [In] and [E.eq] applied only to
        variables.  We are going to use them with [autorewrite].
        *)

    Hint Rewrite
      F.empty_iff F.singleton_iff F.add_iff F.remove_iff
      F.union_iff F.inter_iff F.diff_iff
    : set_simpl.

    Lemma eq_refl_iff (x : E.t) : E.eq x x <-> True.
    Proof.
     now split.
    Qed.

    Hint Rewrite eq_refl_iff : set_eq_simpl.

    (** ** Decidability of MSet Propositions *)

    (** [In] is decidable. *)
    Lemma dec_In : forall x s,
      decidable (In x s).
    Proof.
      red; intros; generalize (F.mem_iff s x); case (mem x s); intuition.
    Qed.

    (** [E.eq] is decidable. *)
    Lemma dec_eq : forall (x y : E.t),
      decidable (E.eq x y).
    Proof.
      red; intros x y; destruct (E.eq_dec x y); auto.
    Qed.

    (** The hint database [MSet_decidability] will be given to
        the [push_neg] tactic from the module [Negation]. *)
    Hint Resolve dec_In dec_eq : MSet_decidability.

    (** ** Normalizing Propositions About Equality
        We have to deal with the fact that [E.eq] may be
        convertible with Coq's equality.  Thus, we will find the
        following tactics useful to replace one form with the
        other everywhere. *)

    (** The next tactic, [Logic_eq_to_E_eq], mentions the term
        [E.t]; thus, we must ensure that [E.t] is used in favor
        of any other convertible but syntactically distinct
        term. *)
    Ltac change_to_E_t :=
      repeat (
        match goal with
        | H : ?T |- _ =>
          progress (change T with E.t in H);
          repeat (
            match goal with
            | J : _ |- _ => progress (change T with E.t in J)
            | |- _ => progress (change T with E.t)
            end )
        | H : forall x : ?T, _ |- _ =>
          progress (change T with E.t in H);
          repeat (
            match goal with
            | J : _ |- _ => progress (change T with E.t in J)
            | |- _ => progress (change T with E.t)
            end )
       end).

    (** These two tactics take us from Coq's built-in equality
        to [E.eq] (and vice versa) when possible. *)

    Ltac Logic_eq_to_E_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change (@Logic.eq E.t) with E.eq in H)
        | |- _ =>
          progress (change (@Logic.eq E.t) with E.eq)
        end).

    Ltac E_eq_to_Logic_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change E.eq with (@Logic.eq E.t) in H)
        | |- _ =>
          progress (change E.eq with (@Logic.eq E.t))
        end).

    (** This tactic works like the built-in tactic [subst], but
        at the level of set element equality (which may not be
        the convertible with Coq's equality). *)
    Ltac substMSet :=
      repeat (
        match goal with
        | H: E.eq ?x ?x |- _ => clear H
        | H: E.eq ?x ?y |- _ => rewrite H in *; clear H
        end);
      autorewrite with set_eq_simpl in *.

    (** ** Considering Decidability of Base Propositions
        This tactic adds assertions about the decidability of
        [E.eq] and [In] to the context.  This is necessary for
        the completeness of the [fsetdec] tactic.  However, in
        order to minimize the cost of proof search, we should be
        careful to not add more than we need.  Once negations
        have been pushed to the leaves of the propositions, we
        only need to worry about decidability for those base
        propositions that appear in a negated form. *)
    Ltac assert_decidability :=
      (** We actually don't want these rules to fire if the
          syntactic context in the patterns below is trivially
          empty, but we'll just do some clean-up at the
          afterward.  *)
      repeat (
        match goal with
        | H: context [~ E.eq ?x ?y] |- _ =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | H: context [~ In ?x ?s] |- _ =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        | |- context [~ E.eq ?x ?y] =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | |- context [~ In ?x ?s] =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        end);
      (** Now we eliminate the useless facts we added (because
          they would likely be very harmful to performance). *)
      repeat (
        match goal with
        | _: ~ ?P, H : ?P \/ ~ ?P |- _ => clear H
        end).

    (** ** Handling [Empty], [Subset], and [Equal]
        This tactic instantiates universally quantified
        hypotheses (which arise from the unfolding of [Empty],
        [Subset], and [Equal]) for each of the set element
        expressions that is involved in some membership or
        equality fact.  Then it throws away those hypotheses,
        which should no longer be needed. *)
    Ltac inst_MSet_hypotheses :=
      repeat (
        match goal with
        | H : forall a : E.t, _,
          _ : context [ In ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ In ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq _ ?x ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq _ ?x ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        end);
      repeat (
        match goal with
        | H : forall a : E.t, _ |- _ =>
          clear H
        end).

    (** ** The Core [fsetdec] Auxiliary Tactics *)

    (** Here is the crux of the proof search.  Recursion through
        [intuition]!  (This will terminate if I correctly
        understand the behavior of [intuition].) *)
    Ltac fsetdec_rec := progress substMSet; intuition fsetdec_rec.

    (** If we add [unfold Empty, Subset, Equal in *; intros;] to
        the beginning of this tactic, it will satisfy the same
        specification as the [fsetdec] tactic; however, it will
        be much slower than necessary without the pre-processing
        done by the wrapper tactic [fsetdec]. *)
    Ltac fsetdec_body :=
      autorewrite with set_eq_simpl in *;
      inst_MSet_hypotheses;
      autorewrite with set_simpl set_eq_simpl in *;
      push not in * using MSet_decidability;
      substMSet;
      assert_decidability;
      auto;
      (intuition fsetdec_rec) ||
      fail 1
        "because the goal is beyond the scope of this tactic".

  End MSetDecideAuxiliary.
  Import MSetDecideAuxiliary.

  (** * The [fsetdec] Tactic
      Here is the top-level tactic (the only one intended for
      clients of this library).  It's specification is given at
      the top of the file. *)
  Ltac fsetdec :=
    (** We first unfold any occurrences of [iff]. *)
    unfold iff in *;
    (** We fold occurrences of [not] because it is better for
        [intros] to leave us with a goal of [~ P] than a goal of
        [False]. *)
    fold any not; intros;
    (** We don't care about the value of elements : complex ones are
        abstracted as new variables (avoiding potential dependencies,
        see bug #2464) *)
    abstract_elements;
    (** We remove dependencies to logical hypothesis. This way,
        later "clear" will work nicely (see bug #2136) *)
    no_logical_interdep;
    (** Now we decompose conjunctions, which will allow the
        [discard_nonMSet] and [assert_decidability] tactics to
        do a much better job. *)
    decompose records;
    discard_nonMSet;
    (** We unfold these defined propositions on finite sets.  If
        our goal was one of them, then have one more item to
        introduce now. *)
    unfold Empty, Subset, Equal in *; intros;
    (** We now want to get rid of all uses of [=] in favor of
        [E.eq].  However, the best way to eliminate a [=] is in
        the context is with [subst], so we will try that first.
        In fact, we may as well convert uses of [E.eq] into [=]
        when possible before we do [subst] so that we can even
        more mileage out of it.  Then we will convert all
        remaining uses of [=] back to [E.eq] when possible.  We
        use [change_to_E_t] to ensure that we have a canonical
        name for set elements, so that [Logic_eq_to_E_eq] will
        work properly.  *)
    change_to_E_t; E_eq_to_Logic_eq; subst++; Logic_eq_to_E_eq;
    (** The next optimization is to swap a negated goal with a
        negated hypothesis when possible.  Any swap will improve
        performance by eliminating the total number of
        negations, but we will get the maximum benefit if we
        swap the goal with a hypotheses mentioning the same set
        element, so we try that first.  If we reach the fourth
        branch below, we attempt any swap.  However, to maintain
        completeness of this tactic, we can only perform such a
        swap with a decidable proposition; hence, we first test
        whether the hypothesis is an [MSet_elt_Prop], noting
        that any [MSet_elt_Prop] is decidable. *)
    pull not using MSet_decidability;
    unfold not in *;
    match goal with
    | H: (In ?x ?r) -> False |- (In ?x ?s) -> False =>
      contradict H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?x ?y) -> False =>
      contradict H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?y ?x) -> False =>
      contradict H; fsetdec_body
    | H: ?P -> False |- ?Q -> False =>
      if prop (MSet_elt_Prop P) holds by
        (auto 100 with MSet_Prop)
      then (contradict H; fsetdec_body)
      else fsetdec_body
    | |- _ =>
      fsetdec_body
    end.

  (** * Examples *)

  Module MSetDecideTestCases.

    Lemma test_eq_trans_1 : forall x y z s,
      E.eq x y ->
      ~ ~ E.eq z y ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_trans_2 : forall x y z r s,
      In x (singleton y) ->
      ~ In z r ->
      ~ ~ In z (add y r) ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_1 : forall w x y z s,
      E.eq x w ->
      ~ ~ E.eq x y ->
      ~ E.eq y z ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_2 : forall w x y z r1 r2 s,
      In x (singleton w) ->
      ~ In x r1 ->
      In x (add y r1) ->
      In y r2 ->
      In y (remove z r2) ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_In_singleton : forall x,
      In x (singleton x).
    Proof. fsetdec. Qed.

    Lemma test_add_In : forall x y s,
      In x (add y s) ->
      ~ E.eq x y ->
      In x s.
    Proof. fsetdec. Qed.

    Lemma test_Subset_add_remove : forall x s,
      s [<=] (add x (remove x s)).
    Proof. fsetdec. Qed.

    Lemma test_eq_disjunction : forall w x y z,
      In w (add x (add y (singleton z))) ->
      E.eq w x \/ E.eq w y \/ E.eq w z.
    Proof. fsetdec. Qed.

    Lemma test_not_In_disj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ (In x s1 \/ In x s4 \/ E.eq y x).
    Proof. fsetdec. Qed.

    Lemma test_not_In_conj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ In x s1 /\ ~ In x s4 /\ ~ E.eq y x.
    Proof. fsetdec. Qed.

    Lemma test_iff_conj : forall a x s s',
    (In a s' <-> E.eq x a \/ In a s) ->
    (In a s' <-> In a (add x s)).
    Proof. fsetdec. Qed.

    Lemma test_set_ops_1 : forall x q r s,
      (singleton x) [<=] s ->
      Empty (union q r) ->
      Empty (inter (diff s q) (diff s r)) ->
      ~ In x s.
    Proof. fsetdec. Qed.

    Lemma eq_chain_test : forall x1 x2 x3 x4 s1 s2 s3 s4,
      Empty s1 ->
      In x2 (add x1 s1) ->
      In x3 s2 ->
      ~ In x3 (remove x2 s2) ->
      ~ In x4 s3 ->
      In x4 (add x3 s3) ->
      In x1 s4 ->
      Subset (add x4 s4) s4.
    Proof. fsetdec. Qed.

    Lemma test_too_complex : forall x y z r s,
      E.eq x y ->
      (In x (singleton y) -> r [<=] s) ->
      In z r ->
      In z s.
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until s; intros Heq H Hr; lapply H; fsetdec.
    Qed.

    Lemma function_test_1 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g (g x2)) ->
      In x1 s1 ->
      In (g (g x2)) (f s2).
    Proof. fsetdec. Qed.

    Lemma function_test_2 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g x2) ->
      In x1 s1 ->
      g x2 = g (g x2) ->
      In (g (g x2)) (f s2).
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until 3. intros g_eq. rewrite <- g_eq. fsetdec.
    Qed.

    Lemma test_baydemir :
      forall (f : t -> t),
      forall (s : t),
      forall (x y : elt),
      In x (add y (f s)) ->
      ~ E.eq x y ->
      In x (f s).
    Proof.
      fsetdec.
    Qed.

  End MSetDecideTestCases.

End WDecideOn.

Require Import MSetInterface.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Decide] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WDecide]. *)

Module WDecide (M:WSets) := !WDecideOn M.E M.
Module Decide := WDecide.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetEqProperties.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This module proves many properties of finite sets that
    are consequences of the axiomatization in [FsetInterface]
    Contrary to the functor in [FsetProperties] it uses
    sets operations instead of predicates over sets, i.e.
    [mem x s=true] instead of [In x s],
    [equal s s'=true] instead of [Equal s s'], etc. *)

Require Import MSetProperties Zerob Sumbool Omega DecidableTypeEx.

Module WEqPropertiesOn (Import E:DecidableType)(M:WSetsOn E).
Module Import MP := WPropertiesOn E M.
Import FM Dec.F.
Import M.

Definition Add := MP.Add.

Section BasicProperties.

(** Some old specifications written with boolean equalities. *)

Variable s s' s'': t.
Variable x y z : elt.

Lemma mem_eq:
  E.eq x y -> mem x s=mem y s.
Proof.
intro H; rewrite H; auto.
Qed.

Lemma equal_mem_1:
  (forall a, mem a s=mem a s') -> equal s s'=true.
Proof.
intros; apply equal_1; unfold Equal; intros.
do 2 rewrite mem_iff; rewrite H; tauto.
Qed.

Lemma equal_mem_2:
  equal s s'=true -> forall a, mem a s=mem a s'.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma subset_mem_1:
  (forall a, mem a s=true->mem a s'=true) -> subset s s'=true.
Proof.
intros; apply subset_1; unfold Subset; intros a.
do 2 rewrite mem_iff; auto.
Qed.

Lemma subset_mem_2:
  subset s s'=true -> forall a, mem a s=true -> mem a s'=true.
Proof.
intros H a; do 2 rewrite <- mem_iff; apply subset_2; auto.
Qed.

Lemma empty_mem: mem x empty=false.
Proof.
rewrite <- not_mem_iff; auto with set.
Qed.

Lemma is_empty_equal_empty: is_empty s = equal s empty.
Proof.
apply bool_1; split; intros.
auto with set.
rewrite <- is_empty_iff; auto with set.
Qed.

Lemma choose_mem_1: choose s=Some x -> mem x s=true.
Proof.
auto with set.
Qed.

Lemma choose_mem_2: choose s=None -> is_empty s=true.
Proof.
auto with set.
Qed.

Lemma add_mem_1: mem x (add x s)=true.
Proof.
auto with set relations.
Qed.

Lemma add_mem_2: ~E.eq x y -> mem y (add x s)=mem y s.
Proof.
apply add_neq_b.
Qed.

Lemma remove_mem_1: mem x (remove x s)=false.
Proof.
rewrite <- not_mem_iff; auto with set relations.
Qed.

Lemma remove_mem_2: ~E.eq x y -> mem y (remove x s)=mem y s.
Proof.
apply remove_neq_b.
Qed.

Lemma singleton_equal_add:
  equal (singleton x) (add x empty)=true.
Proof.
rewrite (singleton_equal_add x); auto with set.
Qed.

Lemma union_mem:
  mem x (union s s')=mem x s || mem x s'.
Proof.
apply union_b.
Qed.

Lemma inter_mem:
  mem x (inter s s')=mem x s && mem x s'.
Proof.
apply inter_b.
Qed.

Lemma diff_mem:
  mem x (diff s s')=mem x s && negb (mem x s').
Proof.
apply diff_b.
Qed.

(** properties of [mem] *)

Lemma mem_3 : ~In x s -> mem x s=false.
Proof.
intros; rewrite <- not_mem_iff; auto.
Qed.

Lemma mem_4 : mem x s=false -> ~In x s.
Proof.
intros; rewrite not_mem_iff; auto.
Qed.

(** Properties of [equal] *)

Lemma equal_refl: equal s s=true.
Proof.
auto with set.
Qed.

Lemma equal_sym: equal s s'=equal s' s.
Proof.
intros; apply bool_1; do 2 rewrite <- equal_iff; intuition.
Qed.

Lemma equal_trans:
 equal s s'=true -> equal s' s''=true -> equal s s''=true.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma equal_equal:
 equal s s'=true -> equal s s''=equal s' s''.
Proof.
intros; rewrite (equal_2 H); auto.
Qed.

Lemma equal_cardinal:
 equal s s'=true -> cardinal s=cardinal s'.
Proof.
auto with set.
Qed.

(* Properties of [subset] *)

Lemma subset_refl: subset s s=true.
Proof.
auto with set.
Qed.

Lemma subset_antisym:
 subset s s'=true -> subset s' s=true -> equal s s'=true.
Proof.
auto with set.
Qed.

Lemma subset_trans:
 subset s s'=true -> subset s' s''=true -> subset s s''=true.
Proof.
do 3 rewrite <- subset_iff; intros.
apply subset_trans with s'; auto.
Qed.

Lemma subset_equal:
 equal s s'=true -> subset s s'=true.
Proof.
auto with set.
Qed.

(** Properties of [choose] *)

Lemma choose_mem_3:
 is_empty s=false -> {x:elt|choose s=Some x /\ mem x s=true}.
Proof.
intros.
generalize (@choose_1 s) (@choose_2 s).
destruct (choose s);intros.
exists e;auto with set.
generalize (H1 (eq_refl None)); clear H1.
intros; rewrite (is_empty_1 H1) in H; discriminate.
Qed.

Lemma choose_mem_4: choose empty=None.
Proof.
generalize (@choose_1 empty).
case (@choose empty);intros;auto.
elim (@empty_1 e); auto.
Qed.

(** Properties of [add] *)

Lemma add_mem_3:
 mem y s=true -> mem y (add x s)=true.
Proof.
auto with set.
Qed.

Lemma add_equal:
 mem x s=true -> equal (add x s) s=true.
Proof.
auto with set.
Qed.

(** Properties of [remove] *)

Lemma remove_mem_3:
 mem y (remove x s)=true -> mem y s=true.
Proof.
rewrite remove_b; intros H;destruct (andb_prop _ _ H); auto.
Qed.

Lemma remove_equal:
 mem x s=false -> equal (remove x s) s=true.
Proof.
intros; apply equal_1; apply remove_equal.
rewrite not_mem_iff; auto.
Qed.

Lemma add_remove:
 mem x s=true -> equal (add x (remove x s)) s=true.
Proof.
intros; apply equal_1; apply add_remove; auto with set.
Qed.

Lemma remove_add:
 mem x s=false -> equal (remove x (add x s)) s=true.
Proof.
intros; apply equal_1; apply remove_add; auto.
rewrite not_mem_iff; auto.
Qed.

(** Properties of [is_empty] *)

Lemma is_empty_cardinal: is_empty s = zerob (cardinal s).
Proof.
intros; apply bool_1; split; intros.
rewrite MP.cardinal_1; simpl; auto with set.
assert (cardinal s = 0) by (apply zerob_true_elim; auto).
auto with set.
Qed.

(** Properties of [singleton] *)

Lemma singleton_mem_1: mem x (singleton x)=true.
Proof.
auto with set relations.
Qed.

Lemma singleton_mem_2: ~E.eq x y -> mem y (singleton x)=false.
Proof.
intros; rewrite singleton_b.
unfold eqb; destruct (E.eq_dec x y); intuition.
Qed.

Lemma singleton_mem_3: mem y (singleton x)=true -> E.eq x y.
Proof.
intros; apply singleton_1; auto with set.
Qed.

(** Properties of [union] *)

Lemma union_sym:
 equal (union s s') (union s' s)=true.
Proof.
auto with set.
Qed.

Lemma union_subset_equal:
 subset s s'=true -> equal (union s s') s'=true.
Proof.
auto with set.
Qed.

Lemma union_equal_1:
 equal s s'=true-> equal (union s s'') (union s' s'')=true.
Proof.
auto with set.
Qed.

Lemma union_equal_2:
 equal s' s''=true-> equal (union s s') (union s s'')=true.
Proof.
auto with set.
Qed.

Lemma union_assoc:
 equal (union (union s s') s'') (union s (union s' s''))=true.
Proof.
auto with set.
Qed.

Lemma add_union_singleton:
 equal (add x s) (union (singleton x) s)=true.
Proof.
auto with set.
Qed.

Lemma union_add:
 equal (union (add x s) s') (add x (union s s'))=true.
Proof.
auto with set.
Qed.

(* caracterisation of [union] via [subset] *)

Lemma union_subset_1: subset s (union s s')=true.
Proof.
auto with set.
Qed.

Lemma union_subset_2: subset s' (union s s')=true.
Proof.
auto with set.
Qed.

Lemma union_subset_3:
 subset s s''=true -> subset s' s''=true ->
  subset (union s s') s''=true.
Proof.
intros; apply subset_1; apply union_subset_3; auto with set.
Qed.

(** Properties of [inter] *)

Lemma inter_sym: equal (inter s s') (inter s' s)=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_equal:
 subset s s'=true -> equal (inter s s') s=true.
Proof.
auto with set.
Qed.

Lemma inter_equal_1:
 equal s s'=true -> equal (inter s s'') (inter s' s'')=true.
Proof.
auto with set.
Qed.

Lemma inter_equal_2:
 equal s' s''=true -> equal (inter s s') (inter s s'')=true.
Proof.
auto with set.
Qed.

Lemma inter_assoc:
 equal (inter (inter s s') s'') (inter s (inter s' s''))=true.
Proof.
auto with set.
Qed.

Lemma union_inter_1:
 equal (inter (union s s') s'') (union (inter s s'') (inter s' s''))=true.
Proof.
auto with set.
Qed.

Lemma union_inter_2:
 equal (union (inter s s') s'') (inter (union s s'') (union s' s''))=true.
Proof.
auto with set.
Qed.

Lemma inter_add_1: mem x s'=true ->
 equal (inter (add x s) s') (add x (inter s s'))=true.
Proof.
auto with set.
Qed.

Lemma inter_add_2: mem x s'=false ->
 equal (inter (add x s) s') (inter s s')=true.
Proof.
intros; apply equal_1; apply inter_add_2.
rewrite not_mem_iff; auto.
Qed.

(* caracterisation of [union] via [subset] *)

Lemma inter_subset_1: subset (inter s s') s=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_2: subset (inter s s') s'=true.
Proof.
auto with set.
Qed.

Lemma inter_subset_3:
 subset s'' s=true -> subset s'' s'=true ->
  subset s'' (inter s s')=true.
Proof.
intros; apply subset_1; apply inter_subset_3; auto with set.
Qed.

(** Properties of [diff] *)

Lemma diff_subset: subset (diff s s') s=true.
Proof.
auto with set.
Qed.

Lemma diff_subset_equal:
 subset s s'=true -> equal (diff s s') empty=true.
Proof.
auto with set.
Qed.

Lemma remove_inter_singleton:
 equal (remove x s) (diff s (singleton x))=true.
Proof.
auto with set.
Qed.

Lemma diff_inter_empty:
 equal (inter (diff s s') (inter s s')) empty=true.
Proof.
auto with set.
Qed.

Lemma diff_inter_all:
 equal (union (diff s s') (inter s s')) s=true.
Proof.
auto with set.
Qed.

End BasicProperties.

Hint Immediate empty_mem is_empty_equal_empty add_mem_1
   remove_mem_1 singleton_equal_add union_mem inter_mem
   diff_mem equal_sym add_remove remove_add : set.
Hint Resolve equal_mem_1 subset_mem_1 choose_mem_1
   choose_mem_2 add_mem_2 remove_mem_2 equal_refl equal_equal
   subset_refl subset_equal subset_antisym
   add_mem_3 add_equal remove_mem_3 remove_equal : set.


(** General recursion principle *)

Lemma set_rec:  forall (P:t->Type),
 (forall s s', equal s s'=true -> P s -> P s') ->
 (forall s x, mem x s=false -> P s -> P (add x s)) ->
 P empty -> forall s, P s.
Proof.
intros.
apply set_induction; auto; intros.
apply X with empty; auto with set.
apply X with (add x s0); auto with set.
apply equal_1; intro a; rewrite add_iff; rewrite (H0 a); tauto.
apply X0; auto with set; apply mem_3; auto.
Qed.

(** Properties of [fold] *)

Lemma exclusive_set : forall s s' x,
 ~(In x s/\In x s') <-> mem x s && mem x s'=false.
Proof.
intros; do 2 rewrite mem_iff.
destruct (mem x s); destruct (mem x s'); intuition.
Qed.

Section Fold.
Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
Variables (f:elt->A->A)(Comp:Proper (E.eq==>eqA==>eqA) f)(Ass:transpose eqA f).
Variables (i:A).
Variables (s s':t)(x:elt).

Lemma fold_empty: (fold f empty i) = i.
Proof.
apply fold_empty; auto.
Qed.

Lemma fold_equal:
 equal s s'=true -> eqA (fold f s i) (fold f s' i).
Proof.
intros; apply fold_equal with (eqA:=eqA); auto with set.
Qed.

Lemma fold_add:
 mem x s=false -> eqA (fold f (add x s) i) (f x (fold f s i)).
Proof.
intros; apply fold_add with (eqA:=eqA); auto.
rewrite not_mem_iff; auto.
Qed.

Lemma add_fold:
  mem x s=true -> eqA (fold f (add x s) i) (fold f s i).
Proof.
intros; apply add_fold with (eqA:=eqA); auto with set.
Qed.

Lemma remove_fold_1:
 mem x s=true -> eqA (f x (fold f (remove x s) i)) (fold f s i).
Proof.
intros; apply remove_fold_1 with (eqA:=eqA); auto with set.
Qed.

Lemma remove_fold_2:
 mem x s=false -> eqA (fold f (remove x s) i) (fold f s i).
Proof.
intros; apply remove_fold_2 with (eqA:=eqA); auto.
rewrite not_mem_iff; auto.
Qed.

Lemma fold_union:
 (forall x, mem x s && mem x s'=false) ->
 eqA (fold f (union s s') i) (fold f s (fold f s' i)).
Proof.
intros; apply fold_union with (eqA:=eqA); auto.
intros; rewrite exclusive_set; auto.
Qed.

End Fold.

(** Properties of [cardinal] *)

Lemma add_cardinal_1:
 forall s x, mem x s=true -> cardinal (add x s)=cardinal s.
Proof.
auto with set.
Qed.

Lemma add_cardinal_2:
 forall s x, mem x s=false -> cardinal (add x s)=S (cardinal s).
Proof.
intros; apply add_cardinal_2; auto.
rewrite not_mem_iff; auto.
Qed.

Lemma remove_cardinal_1:
 forall s x, mem x s=true -> S (cardinal (remove x s))=cardinal s.
Proof.
intros; apply remove_cardinal_1; auto with set.
Qed.

Lemma remove_cardinal_2:
 forall s x, mem x s=false -> cardinal (remove x s)=cardinal s.
Proof.
intros; apply Equal_cardinal; apply equal_2; auto with set.
Qed.

Lemma union_cardinal:
 forall s s', (forall x, mem x s && mem x s'=false) ->
 cardinal (union s s')=cardinal s+cardinal s'.
Proof.
intros; apply union_cardinal; auto; intros.
rewrite exclusive_set; auto.
Qed.

Lemma subset_cardinal:
 forall s s', subset s s'=true -> cardinal s<=cardinal s'.
Proof.
intros; apply subset_cardinal; auto with set.
Qed.

Section Bool.

(** Properties of [filter] *)

Variable f:elt->bool.
Variable Comp: Proper (E.eq==>Logic.eq) f.

Let Comp' : Proper (E.eq==>Logic.eq) (fun x =>negb (f x)).
Proof.
repeat red; intros; f_equal; auto.
Qed.

Lemma filter_mem: forall s x, mem x (filter f s)=mem x s && f x.
Proof.
intros; apply filter_b; auto.
Qed.

Lemma for_all_filter:
 forall s, for_all f s=is_empty (filter (fun x => negb (f x)) s).
Proof.
intros; apply bool_1; split; intros.
apply is_empty_1.
unfold Empty; intros.
rewrite filter_iff; auto.
red; destruct 1.
rewrite <- (@for_all_iff s f) in H; auto.
rewrite (H a H0) in H1; discriminate.
apply for_all_1; auto; red; intros.
revert H; rewrite <- is_empty_iff.
unfold Empty; intro H; generalize (H x); clear H.
rewrite filter_iff; auto.
destruct (f x); auto.
Qed.

Lemma exists_filter :
 forall s, exists_ f s=negb (is_empty (filter f s)).
Proof.
intros; apply bool_1; split; intros.
destruct (exists_2 Comp H) as (a,(Ha1,Ha2)).
apply bool_6.
red; intros; apply (@is_empty_2 _ H0 a); auto with set.
generalize (@choose_1 (filter f s)) (@choose_2 (filter f s)).
destruct (choose (filter f s)).
intros H0 _; apply exists_1; auto.
exists e; generalize (H0 e); rewrite filter_iff; auto.
intros _ H0.
rewrite (is_empty_1 (H0 (eq_refl None))) in H; auto; discriminate.
Qed.

Lemma partition_filter_1:
 forall s, equal (fst (partition f s)) (filter f s)=true.
Proof.
auto with set.
Qed.

Lemma partition_filter_2:
 forall s, equal (snd (partition f s)) (filter (fun x => negb (f x)) s)=true.
Proof.
auto with set.
Qed.

Lemma filter_add_1 : forall s x, f x = true ->
 filter f (add x s) [=] add x (filter f s).
Proof.
red; intros; set_iff; do 2 (rewrite filter_iff; auto); set_iff.
intuition.
rewrite <- H; apply Comp; auto with relations.
Qed.

Lemma filter_add_2 : forall s x, f x = false ->
 filter f (add x s) [=] filter f s.
Proof.
red; intros; do 2 (rewrite filter_iff; auto); set_iff.
intuition.
assert (f x = f a) by (apply Comp; auto).
rewrite H in H1; rewrite H2 in H1; discriminate.
Qed.

Lemma add_filter_1 : forall s s' x,
 f x=true -> (Add x s s') -> (Add x (filter f s) (filter f s')).
Proof.
unfold Add, MP.Add; intros.
repeat rewrite filter_iff; auto.
rewrite H0; clear H0.
intuition.
setoid_replace y with x; auto with relations.
Qed.

Lemma add_filter_2 : forall s s' x,
 f x=false -> (Add x s s') -> filter f s [=] filter f s'.
Proof.
unfold Add, MP.Add, Equal; intros.
repeat rewrite filter_iff; auto.
rewrite H0; clear H0.
intuition.
setoid_replace x with a in H; auto. congruence.
Qed.

Lemma union_filter: forall f g,
  Proper (E.eq==>Logic.eq) f -> Proper (E.eq==>Logic.eq) g ->
  forall s, union (filter f s) (filter g s) [=] filter (fun x=>orb (f x) (g x)) s.
Proof.
clear Comp' Comp f.
intros.
assert (Proper (E.eq==>Logic.eq) (fun x => orb (f x) (g x))).
  repeat red; intros.
  rewrite (H x y H1);  rewrite (H0 x y H1); auto.
unfold Equal; intros; set_iff; repeat rewrite filter_iff; auto.
assert (f a || g a = true <-> f a = true \/ g a = true).
  split; auto with bool.
  intro H3; destruct (orb_prop _ _ H3); auto.
tauto.
Qed.

Lemma filter_union: forall s s', filter f (union s s') [=] union (filter f s) (filter f s').
Proof.
unfold Equal; intros; set_iff; repeat rewrite filter_iff; auto; set_iff; tauto.
Qed.

(** Properties of [for_all] *)

Lemma for_all_mem_1: forall s,
 (forall x, (mem x s)=true->(f x)=true) -> (for_all f s)=true.
Proof.
intros.
rewrite for_all_filter; auto.
rewrite is_empty_equal_empty.
apply equal_mem_1;intros.
rewrite filter_b; auto.
rewrite empty_mem.
generalize (H a); case (mem a s);intros;auto.
rewrite H0;auto.
Qed.

Lemma for_all_mem_2: forall s,
 (for_all f s)=true -> forall x,(mem x s)=true -> (f x)=true.
Proof.
intros.
rewrite for_all_filter in H; auto.
rewrite is_empty_equal_empty in H.
generalize (equal_mem_2 _ _ H x).
rewrite filter_b; auto.
rewrite empty_mem.
rewrite H0; simpl;intros.
rewrite <- negb_false_iff; auto.
Qed.

Lemma for_all_mem_3:
 forall s x,(mem x s)=true -> (f x)=false -> (for_all f s)=false.
Proof.
intros.
apply (bool_eq_ind (for_all f s));intros;auto.
rewrite for_all_filter in H1; auto.
rewrite is_empty_equal_empty in H1.
generalize (equal_mem_2 _ _ H1 x).
rewrite filter_b; auto.
rewrite empty_mem.
rewrite H.
rewrite H0.
simpl;auto.
Qed.

Lemma for_all_mem_4:
 forall s, for_all f s=false -> {x:elt | mem x s=true /\ f x=false}.
Proof.
intros.
rewrite for_all_filter in H; auto.
destruct (choose_mem_3 _ H) as (x,(H0,H1));intros.
exists x.
rewrite filter_b in H1; auto.
elim (andb_prop _ _ H1).
split;auto.
rewrite <- negb_true_iff; auto.
Qed.

(** Properties of [exists] *)

Lemma for_all_exists:
 forall s, exists_ f s = negb (for_all (fun x =>negb (f x)) s).
Proof.
intros.
rewrite for_all_b; auto.
rewrite exists_b; auto.
induction (elements s); simpl; auto.
destruct (f a); simpl; auto.
Qed.

End Bool.
Section Bool'.

Variable f:elt->bool.
Variable Comp: Proper (E.eq==>Logic.eq) f.

Let Comp' : Proper (E.eq==>Logic.eq) (fun x => negb (f x)).
Proof.
repeat red; intros; f_equal; auto.
Qed.

Lemma exists_mem_1:
 forall s, (forall x, mem x s=true->f x=false) -> exists_ f s=false.
Proof.
intros.
rewrite for_all_exists; auto.
rewrite for_all_mem_1;auto with bool.
intros;generalize (H x H0);intros.
rewrite negb_true_iff; auto.
Qed.

Lemma exists_mem_2:
 forall s, exists_ f s=false -> forall x, mem x s=true -> f x=false.
Proof.
intros.
rewrite for_all_exists in H; auto.
rewrite negb_false_iff in H.
rewrite <- negb_true_iff.
apply for_all_mem_2 with (2:=H); auto.
Qed.

Lemma exists_mem_3:
 forall s x, mem x s=true -> f x=true -> exists_ f s=true.
Proof.
intros.
rewrite for_all_exists; auto.
rewrite negb_true_iff.
apply for_all_mem_3 with x;auto.
rewrite negb_false_iff; auto.
Qed.

Lemma exists_mem_4:
 forall s, exists_ f s=true -> {x:elt | (mem x s)=true /\ (f x)=true}.
Proof.
intros.
rewrite for_all_exists in H; auto.
rewrite negb_true_iff in H.
elim (@for_all_mem_4 (fun x =>negb (f x)) Comp' s);intros;auto.
elim p;intros.
exists x;split;auto.
rewrite <-negb_false_iff; auto.
Qed.

End Bool'.

Section Sum.

(** Adding a valuation function on all elements of a set. *)

Definition sum (f:elt -> nat)(s:t) := fold (fun x => plus (f x)) s 0.
Notation compat_opL := (Proper (E.eq==>Logic.eq==>Logic.eq)).
Notation transposeL := (transpose Logic.eq).

Lemma sum_plus :
  forall f g,
  Proper (E.eq==>Logic.eq) f -> Proper (E.eq==>Logic.eq) g ->
    forall s, sum (fun x =>f x+g x) s = sum f s + sum g s.
Proof.
unfold sum.
intros f g Hf Hg.
assert (fc : compat_opL (fun x:elt =>plus (f x))) by
 (repeat red; intros; rewrite Hf; auto).
assert (ft : transposeL (fun x:elt =>plus (f x))) by (red; intros; omega).
assert (gc : compat_opL (fun x:elt => plus (g x))) by
 (repeat red; intros; rewrite Hg; auto).
assert (gt : transposeL (fun x:elt =>plus (g x))) by (red; intros; omega).
assert (fgc : compat_opL (fun x:elt =>plus ((f x)+(g x)))) by
  (repeat red; intros; rewrite Hf,Hg; auto).
assert (fgt : transposeL (fun x:elt=>plus ((f x)+(g x)))) by (red; intros; omega).
intros s;pattern s; apply set_rec.
intros.
rewrite <- (fold_equal _ _ _ _ fc ft 0 _ _ H).
rewrite <- (fold_equal _ _ _ _ gc gt 0 _ _ H).
rewrite <- (fold_equal _ _ _ _ fgc fgt 0 _ _ H); auto.
intros; do 3 (rewrite fold_add; auto with *).
do 3 rewrite fold_empty;auto.
Qed.

Lemma sum_filter : forall f : elt -> bool, Proper (E.eq==>Logic.eq) f ->
  forall s, (sum (fun x => if f x then 1 else 0) s) = (cardinal (filter f s)).
Proof.
unfold sum; intros f Hf.
assert (st : Equivalence (@Logic.eq nat)) by (split; congruence).
assert (cc : compat_opL (fun x => plus (if f x then 1 else 0))) by
 (repeat red; intros; rewrite Hf; auto).
assert (ct : transposeL (fun x => plus (if f x then 1 else 0))) by
 (red; intros; omega).
intros s;pattern s; apply set_rec.
intros.
change elt with E.t.
rewrite <- (fold_equal _ _ st _ cc ct 0 _ _ H).
apply equal_2 in H; rewrite <- H, <-H0; auto.
intros; rewrite (fold_add _ _ st _ cc ct); auto.
generalize (@add_filter_1 f Hf s0 (add x s0) x) (@add_filter_2 f Hf s0 (add x s0) x) .
assert (~ In x (filter f s0)).
 intro H1; rewrite (mem_1 (filter_1 Hf H1)) in H; discriminate H.
case (f x); simpl; intros.
rewrite (MP.cardinal_2 H1 (H2 (eq_refl true) (MP.Add_add s0 x))); auto.
rewrite <- (MP.Equal_cardinal (H3 (eq_refl false) (MP.Add_add s0 x))); auto.
intros; rewrite fold_empty;auto.
rewrite MP.cardinal_1; auto.
unfold Empty; intros.
rewrite filter_iff; auto; set_iff; tauto.
Qed.

Lemma fold_compat :
  forall (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA)
  (f g:elt->A->A),
  Proper (E.eq==>eqA==>eqA) f -> transpose eqA f ->
  Proper (E.eq==>eqA==>eqA) g -> transpose eqA g ->
  forall (i:A)(s:t),(forall x:elt, (In x s) -> forall y, (eqA (f x y) (g x y))) ->
  (eqA (fold f s i) (fold g s i)).
Proof.
intros A eqA st f g fc ft gc gt i.
intro s; pattern s; apply set_rec; intros.
transitivity (fold f s0 i).
apply fold_equal with (eqA:=eqA); auto.
rewrite equal_sym; auto.
transitivity (fold g s0 i).
apply H0; intros; apply H1; auto with set.
elim  (equal_2 H x); auto with set; intros.
apply fold_equal with (eqA:=eqA); auto with set.
transitivity (f x (fold f s0 i)).
apply fold_add with (eqA:=eqA); auto with set.
transitivity (g x (fold f s0 i)); auto with set relations.
transitivity (g x (fold g s0 i)); auto with set relations.
apply gc; auto with set relations.
symmetry; apply fold_add with (eqA:=eqA); auto.
do 2 rewrite fold_empty; reflexivity.
Qed.

Lemma sum_compat :
  forall f g, Proper (E.eq==>Logic.eq) f -> Proper (E.eq==>Logic.eq) g ->
  forall s, (forall x, In x s -> f x=g x) -> sum f s=sum g s.
intros.
unfold sum; apply (@fold_compat _ (@Logic.eq nat));
 repeat red; auto with *.
Qed.

End Sum.

End WEqPropertiesOn.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [EqProperties] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WEqProperties]. *)

Module WEqProperties (M:WSets) := WEqPropertiesOn M.E M.
Module EqProperties := WEqProperties.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetFacts.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This functor derives additional facts from [MSetInterface.S]. These
  facts are mainly the specifications of [MSetInterface.S] written using
  different styles: equivalence and boolean equalities.
  Moreover, we prove that [E.Eq] and [Equal] are setoid equalities.
*)

Require Import DecidableTypeEx.
Require Export MSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.

(** First, a functor for Weak Sets in functorial version. *)

Module WFactsOn (Import E : DecidableType)(Import M : WSetsOn E).

Notation eq_dec := E.eq_dec.
Definition eqb x y := if eq_dec x y then true else false.

(** * Specifications written using implications :
      this used to be the default interface. *)

Section ImplSpec.
Variable s s' : t.
Variable x y : elt.

Lemma In_1 : E.eq x y -> In x s -> In y s.
Proof. intros E; rewrite E; auto. Qed.

Lemma mem_1 : In x s -> mem x s = true.
Proof. intros; apply <- mem_spec; auto. Qed.
Lemma mem_2 : mem x s = true -> In x s.
Proof. intros; apply -> mem_spec; auto. Qed.

Lemma equal_1 : Equal s s' -> equal s s' = true.
Proof. intros; apply <- equal_spec; auto. Qed.
Lemma equal_2 : equal s s' = true -> Equal s s'.
Proof. intros; apply -> equal_spec; auto. Qed.

Lemma subset_1 : Subset s s' -> subset s s' = true.
Proof. intros; apply <- subset_spec; auto. Qed.
Lemma subset_2 : subset s s' = true -> Subset s s'.
Proof. intros; apply -> subset_spec; auto. Qed.

Lemma is_empty_1 : Empty s -> is_empty s = true.
Proof. intros; apply <- is_empty_spec; auto. Qed.
Lemma is_empty_2 : is_empty s = true -> Empty s.
Proof. intros; apply -> is_empty_spec; auto. Qed.

Lemma add_1 : E.eq x y -> In y (add x s).
Proof. intros; apply <- add_spec. auto with relations. Qed.
Lemma add_2 : In y s -> In y (add x s).
Proof. intros; apply <- add_spec; auto. Qed.
Lemma add_3 : ~ E.eq x y -> In y (add x s) -> In y s.
Proof. rewrite add_spec. intros H [H'|H']; auto. elim H; auto with relations. Qed.

Lemma remove_1 : E.eq x y -> ~ In y (remove x s).
Proof. intros; rewrite remove_spec; intuition. Qed.
Lemma remove_2 : ~ E.eq x y -> In y s -> In y (remove x s).
Proof. intros; apply <- remove_spec; auto with relations. Qed.
Lemma remove_3 : In y (remove x s) -> In y s.
Proof. rewrite remove_spec; intuition. Qed.

Lemma singleton_1 : In y (singleton x) -> E.eq x y.
Proof. rewrite singleton_spec; auto with relations. Qed.
Lemma singleton_2 : E.eq x y -> In y (singleton x).
Proof. rewrite singleton_spec; auto with relations. Qed.

Lemma union_1 : In x (union s s') -> In x s \/ In x s'.
Proof. rewrite union_spec; auto. Qed.
Lemma union_2 : In x s -> In x (union s s').
Proof. rewrite union_spec; auto. Qed.
Lemma union_3 : In x s' -> In x (union s s').
Proof. rewrite union_spec; auto. Qed.

Lemma inter_1 : In x (inter s s') -> In x s.
Proof. rewrite inter_spec; intuition. Qed.
Lemma inter_2 : In x (inter s s') -> In x s'.
Proof. rewrite inter_spec; intuition. Qed.
Lemma inter_3 : In x s -> In x s' -> In x (inter s s').
Proof. rewrite inter_spec; intuition. Qed.

Lemma diff_1 : In x (diff s s') -> In x s.
Proof. rewrite diff_spec; intuition. Qed.
Lemma diff_2 : In x (diff s s') -> ~ In x s'.
Proof. rewrite diff_spec; intuition. Qed.
Lemma diff_3 : In x s -> ~ In x s' -> In x (diff s s').
Proof. rewrite diff_spec; auto. Qed.

Variable f : elt -> bool.
Notation compatb := (Proper (E.eq==>Logic.eq)) (only parsing).

Lemma filter_1 : compatb f -> In x (filter f s) -> In x s.
Proof. intros P; rewrite filter_spec; intuition. Qed.
Lemma filter_2 : compatb f -> In x (filter f s) -> f x = true.
Proof. intros P; rewrite filter_spec; intuition. Qed.
Lemma filter_3 : compatb f -> In x s -> f x = true -> In x (filter f s).
Proof. intros P; rewrite filter_spec; intuition. Qed.

Lemma for_all_1 : compatb f ->
      For_all (fun x => f x = true) s -> for_all f s = true.
Proof. intros; apply <- for_all_spec; auto. Qed.
Lemma for_all_2 : compatb f ->
      for_all f s = true -> For_all (fun x => f x = true) s.
Proof. intros; apply -> for_all_spec; auto. Qed.

Lemma exists_1 : compatb f ->
      Exists (fun x => f x = true) s -> exists_ f s = true.
Proof. intros; apply <- exists_spec; auto. Qed.

Lemma exists_2 : compatb f ->
      exists_ f s = true -> Exists (fun x => f x = true) s.
Proof. intros; apply -> exists_spec; auto. Qed.

Lemma elements_1 : In x s -> InA E.eq x (elements s).
Proof. intros; apply <- elements_spec1; auto. Qed.
Lemma elements_2 : InA E.eq x (elements s) -> In x s.
Proof. intros; apply -> elements_spec1; auto. Qed.

End ImplSpec.

Notation empty_1 := empty_spec (only parsing).
Notation fold_1 := fold_spec (only parsing).
Notation cardinal_1 := cardinal_spec (only parsing).
Notation partition_1 := partition_spec1 (only parsing).
Notation partition_2 := partition_spec2 (only parsing).
Notation choose_1 := choose_spec1 (only parsing).
Notation choose_2 := choose_spec2 (only parsing).
Notation elements_3w := elements_spec2w (only parsing).

Hint Resolve mem_1 equal_1 subset_1 empty_1
    is_empty_1 choose_1 choose_2 add_1 add_2 remove_1
    remove_2 singleton_2 union_1 union_2 union_3
    inter_3 diff_3 fold_1 filter_3 for_all_1 exists_1
    partition_1 partition_2 elements_1 elements_3w
    : set.
Hint Immediate In_1 mem_2 equal_2 subset_2 is_empty_2 add_3
    remove_3 singleton_1 inter_1 inter_2 diff_1 diff_2
    filter_1 filter_2 for_all_2 exists_2 elements_2
    : set.


(** * Specifications written using equivalences :
      this is now provided by the default interface. *)

Section IffSpec.
Variable s s' s'' : t.
Variable x y z : elt.

Lemma In_eq_iff : E.eq x y -> (In x s <-> In y s).
Proof.
intros E; rewrite E; intuition.
Qed.

Lemma mem_iff : In x s <-> mem x s = true.
Proof. apply iff_sym, mem_spec. Qed.

Lemma not_mem_iff : ~In x s <-> mem x s = false.
Proof.
rewrite <-mem_spec; destruct (mem x s); intuition.
Qed.

Lemma equal_iff : s[=]s' <-> equal s s' = true.
Proof. apply iff_sym, equal_spec. Qed.

Lemma subset_iff : s[<=]s' <-> subset s s' = true.
Proof. apply iff_sym, subset_spec. Qed.

Lemma empty_iff : In x empty <-> False.
Proof. intuition; apply (empty_spec H). Qed.

Lemma is_empty_iff : Empty s <-> is_empty s = true.
Proof. apply iff_sym, is_empty_spec. Qed.

Lemma singleton_iff : In y (singleton x) <-> E.eq x y.
Proof. rewrite singleton_spec; intuition. Qed.

Lemma add_iff : In y (add x s) <-> E.eq x y \/ In y s.
Proof. rewrite add_spec; intuition. Qed.

Lemma add_neq_iff : ~ E.eq x y -> (In y (add x s)  <-> In y s).
Proof. rewrite add_spec; intuition. elim H; auto with relations. Qed.

Lemma remove_iff : In y (remove x s) <-> In y s /\ ~E.eq x y.
Proof. rewrite remove_spec; intuition. Qed.

Lemma remove_neq_iff : ~ E.eq x y -> (In y (remove x s) <-> In y s).
Proof. rewrite remove_spec; intuition. Qed.

Variable f : elt -> bool.

Lemma for_all_iff : Proper (E.eq==>Logic.eq) f ->
  (For_all (fun x => f x = true) s <-> for_all f s = true).
Proof. intros; apply iff_sym, for_all_spec; auto. Qed.

Lemma exists_iff : Proper (E.eq==>Logic.eq) f ->
  (Exists (fun x => f x = true) s <-> exists_ f s = true).
Proof. intros; apply iff_sym, exists_spec; auto. Qed.

Lemma elements_iff : In x s <-> InA E.eq x (elements s).
Proof. apply iff_sym, elements_spec1. Qed.

End IffSpec.

Notation union_iff := union_spec (only parsing).
Notation inter_iff := inter_spec (only parsing).
Notation diff_iff := diff_spec (only parsing).
Notation filter_iff := filter_spec (only parsing).

(** Useful tactic for simplifying expressions like [In y (add x (union s s'))] *)

Ltac set_iff :=
 repeat (progress (
  rewrite add_iff || rewrite remove_iff || rewrite singleton_iff
  || rewrite union_iff || rewrite inter_iff || rewrite diff_iff
  || rewrite empty_iff)).

(**  * Specifications written using boolean predicates *)

Section BoolSpec.
Variable s s' s'' : t.
Variable x y z : elt.

Lemma mem_b : E.eq x y -> mem x s = mem y s.
Proof.
intros.
generalize (mem_iff s x) (mem_iff s y)(In_eq_iff s H).
destruct (mem x s); destruct (mem y s); intuition.
Qed.

Lemma empty_b : mem y empty = false.
Proof.
generalize (empty_iff y)(mem_iff empty y).
destruct (mem y empty); intuition.
Qed.

Lemma add_b : mem y (add x s) = eqb x y || mem y s.
Proof.
generalize (mem_iff (add x s) y)(mem_iff s y)(add_iff s x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y s); destruct (mem y (add x s)); intuition.
Qed.

Lemma add_neq_b : ~ E.eq x y -> mem y (add x s) = mem y s.
Proof.
intros; generalize (mem_iff (add x s) y)(mem_iff s y)(add_neq_iff s H).
destruct (mem y s); destruct (mem y (add x s)); intuition.
Qed.

Lemma remove_b : mem y (remove x s) = mem y s && negb (eqb x y).
Proof.
generalize (mem_iff (remove x s) y)(mem_iff s y)(remove_iff s x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y s); destruct (mem y (remove x s)); simpl; intuition.
Qed.

Lemma remove_neq_b : ~ E.eq x y -> mem y (remove x s) = mem y s.
Proof.
intros; generalize (mem_iff (remove x s) y)(mem_iff s y)(remove_neq_iff s H).
destruct (mem y s); destruct (mem y (remove x s)); intuition.
Qed.

Lemma singleton_b : mem y (singleton x) = eqb x y.
Proof.
generalize (mem_iff (singleton x) y)(singleton_iff x y); unfold eqb.
destruct (eq_dec x y); destruct (mem y (singleton x)); intuition.
Qed.

Lemma union_b : mem x (union s s') = mem x s || mem x s'.
Proof.
generalize (mem_iff (union s s') x)(mem_iff s x)(mem_iff s' x)(union_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (union s s')); intuition.
Qed.

Lemma inter_b : mem x (inter s s') = mem x s && mem x s'.
Proof.
generalize (mem_iff (inter s s') x)(mem_iff s x)(mem_iff s' x)(inter_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (inter s s')); intuition.
Qed.

Lemma diff_b : mem x (diff s s') = mem x s && negb (mem x s').
Proof.
generalize (mem_iff (diff s s') x)(mem_iff s x)(mem_iff s' x)(diff_iff s s' x).
destruct (mem x s); destruct (mem x s'); destruct (mem x (diff s s')); simpl; intuition.
Qed.

Lemma elements_b : mem x s = existsb (eqb x) (elements s).
Proof.
generalize (mem_iff s x)(elements_iff s x)(existsb_exists (eqb x) (elements s)).
rewrite InA_alt.
destruct (mem x s); destruct (existsb (eqb x) (elements s)); auto; intros.
symmetry.
rewrite H1.
destruct H0 as (H0,_).
destruct H0 as (a,(Ha1,Ha2)); [ intuition |].
exists a; intuition.
unfold eqb; destruct (eq_dec x a); auto.
rewrite <- H.
rewrite H0.
destruct H1 as (H1,_).
destruct H1 as (a,(Ha1,Ha2)); [intuition|].
exists a; intuition.
unfold eqb in *; destruct (eq_dec x a); auto; discriminate.
Qed.

Variable f : elt->bool.

Lemma filter_b : Proper (E.eq==>Logic.eq) f -> mem x (filter f s) = mem x s && f x.
Proof.
intros.
generalize (mem_iff (filter f s) x)(mem_iff s x)(filter_iff s x H).
destruct (mem x s); destruct (mem x (filter f s)); destruct (f x); simpl; intuition.
Qed.

Lemma for_all_b : Proper (E.eq==>Logic.eq) f ->
  for_all f s = forallb f (elements s).
Proof.
intros.
generalize (forallb_forall f (elements s))(for_all_iff s H)(elements_iff s).
unfold For_all.
destruct (forallb f (elements s)); destruct (for_all f s); auto; intros.
rewrite <- H1; intros.
destruct H0 as (H0,_).
rewrite (H2 x0) in H3.
rewrite (InA_alt E.eq x0 (elements s)) in H3.
destruct H3 as (a,(Ha1,Ha2)).
rewrite (H _ _ Ha1).
apply H0; auto.
symmetry.
rewrite H0; intros.
destruct H1 as (_,H1).
apply H1; auto.
rewrite H2.
rewrite InA_alt. exists x0; split; auto with relations.
Qed.

Lemma exists_b : Proper (E.eq==>Logic.eq) f ->
  exists_ f s = existsb f (elements s).
Proof.
intros.
generalize (existsb_exists f (elements s))(exists_iff s H)(elements_iff s).
unfold Exists.
destruct (existsb f (elements s)); destruct (exists_ f s); auto; intros.
rewrite <- H1; intros.
destruct H0 as (H0,_).
destruct H0 as (a,(Ha1,Ha2)); auto.
exists a; split; auto.
rewrite H2; rewrite InA_alt; exists a; auto with relations.
symmetry.
rewrite H0.
destruct H1 as (_,H1).
destruct H1 as (a,(Ha1,Ha2)); auto.
rewrite (H2 a) in Ha1.
rewrite (InA_alt E.eq a (elements s)) in Ha1.
destruct Ha1 as (b,(Hb1,Hb2)).
exists b; auto.
rewrite <- (H _ _ Hb1); auto.
Qed.

End BoolSpec.

(** * Declarations of morphisms with respects to [E.eq] and [Equal] *)

Instance In_m : Proper (E.eq==>Equal==>iff) In.
Proof.
unfold Equal; intros x y H s s' H0.
rewrite (In_eq_iff s H); auto.
Qed.

Instance Empty_m : Proper (Equal==>iff) Empty.
Proof.
repeat red; unfold Empty; intros s s' E.
setoid_rewrite E; auto.
Qed.

Instance is_empty_m : Proper (Equal==>Logic.eq) is_empty.
Proof.
intros s s' H.
generalize (is_empty_iff s). rewrite H at 1. rewrite is_empty_iff.
destruct (is_empty s); destruct (is_empty s'); intuition.
Qed.

Instance mem_m : Proper (E.eq==>Equal==>Logic.eq) mem.
Proof.
intros x x' Hx s s' Hs.
generalize (mem_iff s x). rewrite Hs, Hx at 1; rewrite mem_iff.
destruct (mem x s), (mem x' s'); intuition.
Qed.

Instance singleton_m : Proper (E.eq==>Equal) singleton.
Proof.
intros x y H a. rewrite !singleton_iff, H; intuition.
Qed.

Instance add_m : Proper (E.eq==>Equal==>Equal) add.
Proof.
intros x x' Hx s s' Hs a. rewrite !add_iff, Hx, Hs; intuition.
Qed.

Instance remove_m : Proper (E.eq==>Equal==>Equal) remove.
Proof.
intros x x' Hx s s' Hs a. rewrite !remove_iff, Hx, Hs; intuition.
Qed.

Instance union_m : Proper (Equal==>Equal==>Equal) union.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !union_iff, Hs1, Hs2; intuition.
Qed.

Instance inter_m : Proper (Equal==>Equal==>Equal) inter.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !inter_iff, Hs1, Hs2; intuition.
Qed.

Instance diff_m : Proper (Equal==>Equal==>Equal) diff.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !diff_iff, Hs1, Hs2; intuition.
Qed.

Instance Subset_m : Proper (Equal==>Equal==>iff) Subset.
Proof.
unfold Equal, Subset; firstorder.
Qed.

Instance subset_m : Proper (Equal==>Equal==>Logic.eq) subset.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2.
generalize (subset_iff s1 s2). rewrite Hs1, Hs2 at 1. rewrite subset_iff.
destruct (subset s1 s2); destruct (subset s1' s2'); intuition.
Qed.

Instance equal_m : Proper (Equal==>Equal==>Logic.eq) equal.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2.
generalize (equal_iff s1 s2). rewrite Hs1,Hs2 at 1. rewrite equal_iff.
destruct (equal s1 s2); destruct (equal s1' s2'); intuition.
Qed.

Instance SubsetSetoid : PreOrder Subset. (* reflexive + transitive *)
Proof. firstorder. Qed.

Definition Subset_refl := @PreOrder_Reflexive _ _ SubsetSetoid.
Definition Subset_trans := @PreOrder_Transitive _ _ SubsetSetoid.

Instance In_s_m : Morphisms.Proper (E.eq ==> Subset ++> impl) In | 1.
Proof.
  simpl_relation. eauto with set.
Qed.

Instance Empty_s_m : Proper (Subset-->impl) Empty.
Proof. firstorder. Qed.

Instance add_s_m : Proper (E.eq==>Subset++>Subset) add.
Proof.
intros x x' Hx s s' Hs a. rewrite !add_iff, Hx; intuition.
Qed.

Instance remove_s_m : Proper (E.eq==>Subset++>Subset) remove.
Proof.
intros x x' Hx s s' Hs a. rewrite !remove_iff, Hx; intuition.
Qed.

Instance union_s_m : Proper (Subset++>Subset++>Subset) union.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !union_iff, Hs1, Hs2; intuition.
Qed.

Instance inter_s_m : Proper (Subset++>Subset++>Subset) inter.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !inter_iff, Hs1, Hs2; intuition.
Qed.

Instance diff_s_m : Proper (Subset++>Subset-->Subset) diff.
Proof.
intros s1 s1' Hs1 s2 s2' Hs2 a. rewrite !diff_iff, Hs1, Hs2; intuition.
Qed.


(* [fold], [filter], [for_all], [exists_] and [partition] requires
  some knowledge on [f] in order to be known as morphisms. *)

Generalizable Variables f.

Instance filter_equal : forall `(Proper _ (E.eq==>Logic.eq) f),
 Proper (Equal==>Equal) (filter f).
Proof.
intros f Hf s s' Hs a. rewrite !filter_iff, Hs by auto; intuition.
Qed.

Instance filter_subset : forall `(Proper _ (E.eq==>Logic.eq) f),
 Proper (Subset==>Subset) (filter f).
Proof.
intros f Hf s s' Hs a. rewrite !filter_iff, Hs by auto; intuition.
Qed.

Lemma filter_ext : forall f f', Proper (E.eq==>Logic.eq) f -> (forall x, f x = f' x) ->
 forall s s', s[=]s' -> filter f s [=] filter f' s'.
Proof.
intros f f' Hf Hff' s s' Hss' x. rewrite 2 filter_iff; auto.
rewrite Hff', Hss'; intuition.
red; red; intros; rewrite <- 2 Hff'; auto.
Qed.

(* For [elements], [min_elt], [max_elt] and [choose], we would need setoid
   structures on [list elt] and [option elt]. *)

(* Later:
Add Morphism cardinal ; cardinal_m.
*)

End WFactsOn.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Facts] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WFacts]. *)

Module WFacts (M:WSets) := WFactsOn M.E M.
Module Facts := WFacts.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetGenTree.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * MSetGenTree : sets via generic trees

    This module factorizes common parts in implementations
    of finite sets as AVL trees and as Red-Black trees. The nodes
    of the trees defined here include an generic information
    parameter, that will be the heigth in AVL trees and the color
    in Red-Black trees. Without more details here about these
    information parameters, trees here are not known to be
    well-balanced, but simply binary-search-trees.

    The operations we could define and prove correct here are the
    one that do not build non-empty trees, but only analyze them :

     - empty is_empty
     - mem
     - compare equal subset
     - fold cardinal elements
     - for_all exists_
     - min_elt max_elt choose
*)

Require Import Orders OrdersFacts MSetInterface NPeano.
Local Open Scope list_scope.
Local Open Scope lazy_bool_scope.

(* For nicer extraction, we create induction principles
   only when needed *)
Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.

Module Type InfoTyp.
 Parameter t : Set.
End InfoTyp.

(** * Ops : the pure functions *)

Module Type Ops (X:OrderedType)(Info:InfoTyp).

Definition elt := X.t.
Hint Transparent elt.

Inductive tree  : Type :=
| Leaf : tree
| Node : Info.t -> tree -> X.t -> tree -> tree.

(** ** The empty set and emptyness test *)

Definition empty := Leaf.

Definition is_empty t :=
 match t with
 | Leaf => true
 | _ => false
 end.

(** ** Membership test *)

(** The [mem] function is deciding membership. It exploits the
    binary search tree invariant to achieve logarithmic complexity. *)

Fixpoint mem x t :=
 match t with
 | Leaf => false
 | Node _ l k r =>
   match X.compare x k with
     | Lt => mem x l
     | Eq => true
     | Gt => mem x r
   end
 end.

(** ** Minimal, maximal, arbitrary elements *)

Fixpoint min_elt (t : tree) : option elt :=
 match t with
 | Leaf => None
 | Node _ Leaf x r => Some x
 | Node _ l x r => min_elt l
 end.

Fixpoint max_elt (t : tree) : option elt :=
  match t with
  | Leaf => None
  | Node _ l x Leaf => Some x
  | Node _ l x r => max_elt r
  end.

Definition choose := min_elt.

(** ** Iteration on elements *)

Fixpoint fold {A: Type} (f: elt -> A -> A) (t: tree) (base: A) : A :=
  match t with
  | Leaf => base
  | Node _ l x r => fold f r (f x (fold f l base))
 end.

Fixpoint elements_aux acc s :=
  match s with
   | Leaf => acc
   | Node _ l x r => elements_aux (x :: elements_aux acc r) l
  end.

Definition elements := elements_aux nil.

Fixpoint rev_elements_aux acc s :=
  match s with
   | Leaf => acc
   | Node _ l x r => rev_elements_aux (x :: rev_elements_aux acc l) r
  end.

Definition rev_elements := rev_elements_aux nil.

Fixpoint cardinal (s : tree) : nat :=
  match s with
   | Leaf => 0
   | Node _ l _ r => S (cardinal l + cardinal r)
  end.

Fixpoint maxdepth s :=
 match s with
 | Leaf => 0
 | Node _ l _ r => S (max (maxdepth l) (maxdepth r))
 end.

Fixpoint mindepth s :=
 match s with
 | Leaf => 0
 | Node _ l _ r => S (min (mindepth l) (mindepth r))
 end.

(** ** Testing universal or existential properties. *)

(** We do not use the standard boolean operators of Coq,
    but lazy ones. *)

Fixpoint for_all (f:elt->bool) s := match s with
  | Leaf => true
  | Node _ l x r => f x &&& for_all f l &&& for_all f r
end.

Fixpoint exists_ (f:elt->bool) s := match s with
  | Leaf => false
  | Node _ l x r => f x ||| exists_ f l ||| exists_ f r
end.

(** ** Comparison of trees *)

(** The algorithm here has been suggested by Xavier Leroy,
    and transformed into c.p.s. by Benjamin Grégoire.
    The original ocaml code (with non-structural recursive calls)
    has also been formalized (thanks to Function+measure), see
    [ocaml_compare] in [MSetFullAVL]. The following code with
    continuations computes dramatically faster in Coq, and
    should be almost as efficient after extraction.
*)

(** Enumeration of the elements of a tree. This corresponds
    to the "samefringe" notion in the litterature. *)

Inductive enumeration :=
 | End : enumeration
 | More : elt -> tree -> enumeration -> enumeration.


(** [cons t e] adds the elements of tree [t] on the head of
    enumeration [e]. *)

Fixpoint cons s e : enumeration :=
 match s with
  | Leaf => e
  | Node _ l x r => cons l (More x r e)
 end.

(** One step of comparison of elements *)

Definition compare_more x1 (cont:enumeration->comparison) e2 :=
 match e2 with
 | End => Gt
 | More x2 r2 e2 =>
     match X.compare x1 x2 with
      | Eq => cont (cons r2 e2)
      | Lt => Lt
      | Gt => Gt
     end
 end.

(** Comparison of left tree, middle element, then right tree *)

Fixpoint compare_cont s1 (cont:enumeration->comparison) e2 :=
 match s1 with
  | Leaf => cont e2
  | Node _ l1 x1 r1 =>
     compare_cont l1 (compare_more x1 (compare_cont r1 cont)) e2
  end.

(** Initial continuation *)

Definition compare_end e2 :=
 match e2 with End => Eq | _ => Lt end.

(** The complete comparison *)

Definition compare s1 s2 := compare_cont s1 compare_end (cons s2 End).

Definition equal s1 s2 :=
 match compare s1 s2 with Eq => true | _ => false end.

(** ** Subset test *)

(** In ocaml, recursive calls are made on "half-trees" such as
   (Node _ l1 x1 Leaf) and (Node _ Leaf x1 r1). Instead of these
   non-structural calls, we propose here two specialized functions
   for these situations. This version should be almost as efficient
   as the one of ocaml (closures as arguments may slow things a bit),
   it is simply less compact. The exact ocaml version has also been
   formalized (thanks to Function+measure), see [ocaml_subset] in
   [MSetFullAVL].
*)

Fixpoint subsetl (subset_l1 : tree -> bool) x1 s2 : bool :=
 match s2 with
  | Leaf => false
  | Node _ l2 x2 r2 =>
     match X.compare x1 x2 with
      | Eq => subset_l1 l2
      | Lt => subsetl subset_l1 x1 l2
      | Gt => mem x1 r2 &&& subset_l1 s2
     end
 end.

Fixpoint subsetr (subset_r1 : tree -> bool) x1 s2 : bool :=
 match s2 with
  | Leaf => false
  | Node _ l2 x2 r2 =>
     match X.compare x1 x2 with
      | Eq => subset_r1 r2
      | Lt => mem x1 l2 &&& subset_r1 s2
      | Gt => subsetr subset_r1 x1 r2
     end
 end.

Fixpoint subset s1 s2 : bool := match s1, s2 with
  | Leaf, _ => true
  | Node _ _ _ _, Leaf => false
  | Node _ l1 x1 r1, Node _ l2 x2 r2 =>
     match X.compare x1 x2 with
      | Eq => subset l1 l2 &&& subset r1 r2
      | Lt => subsetl (subset l1) x1 l2 &&& subset r1 s2
      | Gt => subsetr (subset r1) x1 r2 &&& subset l1 s2
     end
 end.

End Ops.

(** * Props : correctness proofs of these generic operations *)

Module Type Props (X:OrderedType)(Info:InfoTyp)(Import M:Ops X Info).

(** ** Occurrence in a tree *)

Inductive InT (x : elt) : tree -> Prop :=
  | IsRoot : forall c l r y, X.eq x y -> InT x (Node c l y r)
  | InLeft : forall c l r y, InT x l -> InT x (Node c l y r)
  | InRight : forall c l r y, InT x r -> InT x (Node c l y r).

Definition In := InT.

(** ** Some shortcuts *)

Definition Equal s s' := forall a : elt, InT a s <-> InT a s'.
Definition Subset s s' := forall a : elt, InT a s -> InT a s'.
Definition Empty s := forall a : elt, ~ InT a s.
Definition For_all (P : elt -> Prop) s := forall x, InT x s -> P x.
Definition Exists (P : elt -> Prop) s := exists x, InT x s /\ P x.

(** ** Binary search trees *)

(** [lt_tree x s]: all elements in [s] are smaller than [x]
   (resp. greater for [gt_tree]) *)

Definition lt_tree x s := forall y, InT y s -> X.lt y x.
Definition gt_tree x s := forall y, InT y s -> X.lt x y.

(** [bst t] : [t] is a binary search tree *)

Inductive bst : tree -> Prop :=
  | BSLeaf : bst Leaf
  | BSNode : forall c x l r, bst l -> bst r ->
     lt_tree x l -> gt_tree x r -> bst (Node c l x r).

(** [bst] is the (decidable) invariant our trees will have to satisfy. *)

Definition IsOk := bst.

Class Ok (s:tree) : Prop := ok : bst s.

Instance bst_Ok s (Hs : bst s) : Ok s := { ok := Hs }.

Fixpoint ltb_tree x s :=
 match s with
  | Leaf => true
  | Node _ l y r =>
     match X.compare x y with
      | Gt => ltb_tree x l && ltb_tree x r
      | _ => false
     end
 end.

Fixpoint gtb_tree x s :=
 match s with
  | Leaf => true
  | Node _ l y r =>
     match X.compare x y with
      | Lt => gtb_tree x l && gtb_tree x r
      | _ => false
     end
 end.

Fixpoint isok s :=
 match s with
  | Leaf => true
  | Node _  l x r => isok l && isok r && ltb_tree x l && gtb_tree x r
 end.


(** ** Known facts about ordered types *)

Module Import MX := OrderedTypeFacts X.

(** ** Automation and dedicated tactics *)

Scheme tree_ind := Induction for tree Sort Prop.
Scheme bst_ind := Induction for bst Sort Prop.

Local Hint Resolve MX.eq_refl MX.eq_trans MX.lt_trans ok.
Local Hint Immediate MX.eq_sym.
Local Hint Unfold In lt_tree gt_tree.
Local Hint Constructors InT bst.
Local Hint Unfold Ok.

(** Automatic treatment of [Ok] hypothesis *)

Ltac clear_inversion H := inversion H; clear H; subst.

Ltac inv_ok := match goal with
 | H:Ok (Node _ _ _ _) |- _ => clear_inversion H; inv_ok
 | H:Ok Leaf |- _ => clear H; inv_ok
 | H:bst ?x |- _ => change (Ok x) in H; inv_ok
 | _ => idtac
end.

(** A tactic to repeat [inversion_clear] on all hyps of the
    form [(f (Node _ _ _ _))] *)

Ltac is_tree_constr c :=
  match c with
   | Leaf => idtac
   | Node _ _ _ _ => idtac
   | _ => fail
  end.

Ltac invtree f :=
  match goal with
     | H:f ?s |- _ => is_tree_constr s; clear_inversion H; invtree f
     | H:f _ ?s |- _ => is_tree_constr s; clear_inversion H; invtree f
     | H:f _ _ ?s |- _ => is_tree_constr s; clear_inversion H; invtree f
     | _ => idtac
  end.

Ltac inv := inv_ok; invtree InT.

Ltac intuition_in := repeat (intuition; inv).

(** Helper tactic concerning order of elements. *)

Ltac order := match goal with
 | U: lt_tree _ ?s, V: InT _ ?s |- _ => generalize (U _ V); clear U; order
 | U: gt_tree _ ?s, V: InT _ ?s |- _ => generalize (U _ V); clear U; order
 | _ => MX.order
end.


(** [isok] is indeed a decision procedure for [Ok] *)

Lemma ltb_tree_iff : forall x s, lt_tree x s <-> ltb_tree x s = true.
Proof.
 induction s as [|c l IHl y r IHr]; simpl.
 unfold lt_tree; intuition_in.
 elim_compare x y.
 split; intros; try discriminate. assert (X.lt y x) by auto. order.
 split; intros; try discriminate. assert (X.lt y x) by auto. order.
 rewrite !andb_true_iff, <-IHl, <-IHr.
  unfold lt_tree; intuition_in; order.
Qed.

Lemma gtb_tree_iff : forall x s, gt_tree x s <-> gtb_tree x s = true.
Proof.
 induction s as [|c l IHl y r IHr]; simpl.
 unfold gt_tree; intuition_in.
 elim_compare x y.
 split; intros; try discriminate. assert (X.lt x y) by auto. order.
 rewrite !andb_true_iff, <-IHl, <-IHr.
  unfold gt_tree; intuition_in; order.
 split; intros; try discriminate. assert (X.lt x y) by auto. order.
Qed.

Lemma isok_iff : forall s, Ok s <-> isok s = true.
Proof.
 induction s as [|c l IHl y r IHr]; simpl.
 intuition_in.
 rewrite !andb_true_iff, <- IHl, <-IHr, <- ltb_tree_iff, <- gtb_tree_iff.
 intuition_in.
Qed.

Instance isok_Ok s : isok s = true -> Ok s | 10.
Proof. intros; apply <- isok_iff; auto. Qed.

(** ** Basic results about [In] *)

Lemma In_1 :
 forall s x y, X.eq x y -> InT x s -> InT y s.
Proof.
 induction s; simpl; intuition_in; eauto.
Qed.
Local Hint Immediate In_1.

Instance In_compat : Proper (X.eq==>eq==>iff) InT.
Proof.
apply proper_sym_impl_iff_2; auto with *.
repeat red; intros; subst. apply In_1 with x; auto.
Qed.

Lemma In_node_iff :
 forall c l x r y,
  InT y (Node c l x r) <-> InT y l \/ X.eq y x \/ InT y r.
Proof.
 intuition_in.
Qed.

Lemma In_leaf_iff : forall x, InT x Leaf <-> False.
Proof.
 intuition_in.
Qed.

(** Results about [lt_tree] and [gt_tree] *)

Lemma lt_leaf : forall x : elt, lt_tree x Leaf.
Proof.
 red; inversion 1.
Qed.

Lemma gt_leaf : forall x : elt, gt_tree x Leaf.
Proof.
 red; inversion 1.
Qed.

Lemma lt_tree_node :
 forall (x y : elt) (l r : tree) (i : Info.t),
 lt_tree x l -> lt_tree x r -> X.lt y x -> lt_tree x (Node i l y r).
Proof.
 unfold lt_tree; intuition_in; order.
Qed.

Lemma gt_tree_node :
 forall (x y : elt) (l r : tree) (i : Info.t),
 gt_tree x l -> gt_tree x r -> X.lt x y -> gt_tree x (Node i l y r).
Proof.
 unfold gt_tree; intuition_in; order.
Qed.

Local Hint Resolve lt_leaf gt_leaf lt_tree_node gt_tree_node.

Lemma lt_tree_not_in :
 forall (x : elt) (t : tree), lt_tree x t -> ~ InT x t.
Proof.
 intros; intro; order.
Qed.

Lemma lt_tree_trans :
 forall x y, X.lt x y -> forall t, lt_tree x t -> lt_tree y t.
Proof.
 eauto.
Qed.

Lemma gt_tree_not_in :
 forall (x : elt) (t : tree), gt_tree x t -> ~ InT x t.
Proof.
 intros; intro; order.
Qed.

Lemma gt_tree_trans :
 forall x y, X.lt y x -> forall t, gt_tree x t -> gt_tree y t.
Proof.
 eauto.
Qed.

Instance lt_tree_compat : Proper (X.eq ==> Logic.eq ==> iff) lt_tree.
Proof.
 apply proper_sym_impl_iff_2; auto.
 intros x x' Hx s s' Hs H y Hy. subst. setoid_rewrite <- Hx; auto.
Qed.

Instance gt_tree_compat : Proper (X.eq ==> Logic.eq ==> iff) gt_tree.
Proof.
 apply proper_sym_impl_iff_2; auto.
 intros x x' Hx s s' Hs H y Hy. subst. setoid_rewrite <- Hx; auto.
Qed.

Local Hint Resolve lt_tree_not_in lt_tree_trans gt_tree_not_in gt_tree_trans.

Ltac induct s x :=
 induction s as [|i l IHl x' r IHr]; simpl; intros;
 [|elim_compare x x'; intros; inv].

Ltac auto_tc := auto with typeclass_instances.

Ltac ok :=
 inv; change bst with Ok in *;
 match goal with
   | |- Ok (Node _ _ _ _) => constructor; auto_tc; ok
   | |- lt_tree _ (Node _ _ _ _) => apply lt_tree_node; ok
   | |- gt_tree _ (Node _ _ _ _) => apply gt_tree_node; ok
   | _ => eauto with typeclass_instances
 end.

(** ** Empty set *)

Lemma empty_spec : Empty empty.
Proof.
 intros x H. inversion H.
Qed.

Instance empty_ok : Ok empty.
Proof.
 auto.
Qed.

(** ** Emptyness test *)

Lemma is_empty_spec : forall s, is_empty s = true <-> Empty s.
Proof.
 destruct s as [|c r x l]; simpl; auto.
 - split; auto. intros _ x H. inv.
 - split; auto. try discriminate. intro H; elim (H x); auto.
Qed.

(** ** Membership *)

Lemma mem_spec : forall s x `{Ok s}, mem x s = true <-> InT x s.
Proof.
 split.
 - induct s x; now auto.
 - induct s x; intuition_in; order.
Qed.

(** ** Minimal and maximal elements *)

Functional Scheme min_elt_ind := Induction for min_elt Sort Prop.
Functional Scheme max_elt_ind := Induction for max_elt Sort Prop.

Lemma min_elt_spec1 s x : min_elt s = Some x -> InT x s.
Proof.
 functional induction (min_elt s); auto; inversion 1; auto.
Qed.

Lemma min_elt_spec2 s x y `{Ok s} :
 min_elt s = Some x -> InT y s -> ~ X.lt y x.
Proof.
 revert y.
 functional induction (min_elt s);
 try rename _x0 into r; try rename _x2 into l1, _x3 into x1, _x4 into r1.
 - discriminate.
 - intros y V W.
   inversion V; clear V; subst.
   inv; order.
 - intros; inv; auto.
   * assert (X.lt x x0) by (apply H8; apply min_elt_spec1; auto).
     order.
   * assert (X.lt x1 x0) by auto.
     assert (~X.lt x1 x) by auto.
     order.
Qed.

Lemma min_elt_spec3 s : min_elt s = None -> Empty s.
Proof.
 functional induction (min_elt s).
 red; red; inversion 2.
 inversion 1.
 intro H0.
 destruct (IHo H0 _x3); auto.
Qed.

Lemma max_elt_spec1 s x : max_elt s = Some x -> InT x s.
Proof.
 functional induction (max_elt s); auto; inversion 1; auto.
Qed.

Lemma max_elt_spec2 s x y `{Ok s} :
 max_elt s = Some x -> InT y s -> ~ X.lt x y.
Proof.
 revert y.
 functional induction (max_elt s);
 try rename _x0 into r; try rename _x2 into l1, _x3 into x1, _x4 into r1.
 - discriminate.
 - intros y V W.
   inversion V; clear V; subst.
   inv; order.
 - intros; inv; auto.
   * assert (X.lt x0 x) by (apply H9; apply max_elt_spec1; auto).
     order.
   * assert (X.lt x0 x1) by auto.
     assert (~X.lt x x1) by auto.
     order.
Qed.

Lemma max_elt_spec3 s : max_elt s = None -> Empty s.
Proof.
 functional induction (max_elt s).
 red; red; inversion 2.
 inversion 1.
 intro H0.
 destruct (IHo H0 _x3); auto.
Qed.

Lemma choose_spec1 : forall s x, choose s = Some x -> InT x s.
Proof.
 exact min_elt_spec1.
Qed.

Lemma choose_spec2 : forall s, choose s = None -> Empty s.
Proof.
 exact min_elt_spec3.
Qed.

Lemma choose_spec3 : forall s s' x x' `{Ok s, Ok s'},
  choose s = Some x -> choose s' = Some x' ->
  Equal s s' -> X.eq x x'.
Proof.
 unfold choose, Equal; intros s s' x x' Hb Hb' Hx Hx' H.
 assert (~X.lt x x').
  apply min_elt_spec2 with s'; auto.
  rewrite <-H; auto using min_elt_spec1.
 assert (~X.lt x' x).
  apply min_elt_spec2 with s; auto.
  rewrite H; auto using min_elt_spec1.
 elim_compare x x'; intuition.
Qed.

(** ** Elements *)

Lemma elements_spec1' : forall s acc x,
 InA X.eq x (elements_aux acc s) <-> InT x s \/ InA X.eq x acc.
Proof.
 induction s as [ | c l Hl x r Hr ]; simpl; auto.
 intuition.
 inversion H0.
 intros.
 rewrite Hl.
 destruct (Hr acc x0); clear Hl Hr.
 intuition; inversion_clear H3; intuition.
Qed.

Lemma elements_spec1 : forall s x, InA X.eq x (elements s) <-> InT x s.
Proof.
 intros; generalize (elements_spec1' s nil x); intuition.
 inversion_clear H0.
Qed.

Lemma elements_spec2' : forall s acc `{Ok s}, sort X.lt acc ->
 (forall x y : elt, InA X.eq x acc -> InT y s -> X.lt y x) ->
 sort X.lt (elements_aux acc s).
Proof.
 induction s as [ | c l Hl y r Hr]; simpl; intuition.
 inv.
 apply Hl; auto.
 constructor.
 apply Hr; auto.
 eapply InA_InfA; eauto with *.
 intros.
 destruct (elements_spec1' r acc y0); intuition.
 intros.
 inversion_clear H.
 order.
 destruct (elements_spec1' r acc x); intuition eauto.
Qed.

Lemma elements_spec2 : forall s `(Ok s), sort X.lt (elements s).
Proof.
 intros; unfold elements; apply elements_spec2'; auto.
 intros; inversion H0.
Qed.
Local Hint Resolve elements_spec2.

Lemma elements_spec2w : forall s `(Ok s), NoDupA X.eq (elements s).
Proof.
 intros. eapply SortA_NoDupA; eauto with *.
Qed.

Lemma elements_aux_cardinal :
 forall s acc, (length acc + cardinal s)%nat = length (elements_aux acc s).
Proof.
 simple induction s; simpl; intuition.
 rewrite <- H.
 simpl.
 rewrite <- H0. rewrite (Nat.add_comm (cardinal t0)).
 now rewrite <- Nat.add_succ_r, Nat.add_assoc.
Qed.

Lemma elements_cardinal : forall s : tree, cardinal s = length (elements s).
Proof.
 exact (fun s => elements_aux_cardinal s nil).
Qed.

Definition cardinal_spec (s:tree)(Hs:Ok s) := elements_cardinal s.

Lemma elements_app :
 forall s acc, elements_aux acc s = elements s ++ acc.
Proof.
 induction s; simpl; intros; auto.
 rewrite IHs1, IHs2.
 unfold elements; simpl.
 rewrite 2 IHs1, IHs2, !app_nil_r, !app_ass; auto.
Qed.

Lemma elements_node c l x r :
 elements (Node c l x r) = elements l ++ x :: elements r.
Proof.
 unfold elements; simpl.
 now rewrite !elements_app, !app_nil_r.
Qed.

Lemma rev_elements_app :
 forall s acc, rev_elements_aux acc s = rev_elements s ++ acc.
Proof.
 induction s; simpl; intros; auto.
 rewrite IHs1, IHs2.
 unfold rev_elements; simpl.
 rewrite IHs1, 2 IHs2, !app_nil_r, !app_ass; auto.
Qed.

Lemma rev_elements_node c l x r :
 rev_elements (Node c l x r) = rev_elements r ++ x :: rev_elements l.
Proof.
 unfold rev_elements; simpl.
 now rewrite !rev_elements_app, !app_nil_r.
Qed.

Lemma rev_elements_rev s : rev_elements s = rev (elements s).
Proof.
 induction s as [|c l IHl x r IHr]; trivial.
 rewrite elements_node, rev_elements_node, IHl, IHr, rev_app_distr.
 simpl. now rewrite !app_ass.
Qed.

(** The converse of [elements_spec2], used in MSetRBT *)

(* TODO: TO MIGRATE ELSEWHERE... *)

Lemma sorted_app_inv l1 l2 :
 sort X.lt (l1++l2) ->
 sort X.lt l1 /\ sort X.lt l2 /\
 forall x1 x2, InA X.eq x1 l1 -> InA X.eq x2 l2 -> X.lt x1 x2.
Proof.
 induction l1 as [|a1 l1 IHl1].
 - simpl; repeat split; auto.
   intros. now rewrite InA_nil in *.
 - simpl. inversion_clear 1 as [ | ? ? Hs Hhd ].
   destruct (IHl1 Hs) as (H1 & H2 & H3).
   repeat split.
   * constructor; auto.
     destruct l1; simpl in *; auto; inversion_clear Hhd; auto.
   * trivial.
   * intros x1 x2 Hx1 Hx2. rewrite InA_cons in Hx1. destruct Hx1.
     + rewrite H.
       apply SortA_InfA_InA with (eqA:=X.eq)(l:=l1++l2); auto_tc.
       rewrite InA_app_iff; auto_tc.
     + auto.
Qed.

Lemma elements_sort_ok s : sort X.lt (elements s) -> Ok s.
Proof.
 induction s as [|c l IHl x r IHr].
 - auto.
 - rewrite elements_node.
   intros H. destruct (sorted_app_inv _ _ H) as (H1 & H2 & H3).
   inversion_clear H2.
   constructor; ok.
   * intros y Hy. apply H3.
     + now rewrite elements_spec1.
     + rewrite InA_cons. now left.
   * intros y Hy.
     apply SortA_InfA_InA with (eqA:=X.eq)(l:=elements r); auto_tc.
     now rewrite elements_spec1.
Qed.

(** ** [for_all] and [exists] *)

Lemma for_all_spec s f : Proper (X.eq==>eq) f ->
 (for_all f s = true <-> For_all (fun x => f x = true) s).
Proof.
 intros Hf; unfold For_all.
 induction s as [|i l IHl x r IHr]; simpl; auto.
 - split; intros; inv; auto.
 - rewrite <- !andb_lazy_alt, !andb_true_iff, IHl, IHr. clear IHl IHr.
   intuition_in. eauto.
Qed.

Lemma exists_spec s f : Proper (X.eq==>eq) f ->
 (exists_ f s = true <-> Exists (fun x => f x = true) s).
Proof.
 intros Hf; unfold Exists.
 induction s as [|i l IHl x r IHr]; simpl; auto.
 - split.
   * discriminate.
   * intros (y,(H,_)); inv.
 - rewrite <- !orb_lazy_alt, !orb_true_iff, IHl, IHr. clear IHl IHr.
   split; [intros [[H|(y,(H,H'))]|(y,(H,H'))]|intros (y,(H,H'))].
   * exists x; auto.
   * exists y; auto.
   * exists y; auto.
   * inv; [left;left|left;right|right]; try (exists y); eauto.
Qed.

(** ** Fold *)

Lemma fold_spec' {A} (f : elt -> A -> A) (s : tree) (i : A) (acc : list elt) :
 fold_left (flip f) (elements_aux acc s) i = fold_left (flip f) acc (fold f s i).
Proof.
 revert i acc.
 induction s as [|c l IHl x r IHr]; simpl; intros; auto.
 rewrite IHl.
 simpl. unfold flip at 2.
 apply IHr.
Qed.

Lemma fold_spec (s:tree) {A} (i : A) (f : elt -> A -> A) :
 fold f s i = fold_left (flip f) (elements s) i.
Proof.
 revert i. unfold elements.
 induction s as [|c l IHl x r IHr]; simpl; intros; auto.
 rewrite fold_spec'.
 rewrite IHr.
 simpl; auto.
Qed.


(** ** Subset *)

Lemma subsetl_spec : forall subset_l1 l1 x1 c1 s2
 `{Ok (Node c1 l1 x1 Leaf), Ok s2},
 (forall s `{Ok s}, (subset_l1 s = true <-> Subset l1 s)) ->
 (subsetl subset_l1 x1 s2 = true <-> Subset (Node c1 l1 x1 Leaf) s2 ).
Proof.
 induction s2 as [|c2 l2 IHl2 x2 r2 IHr2]; simpl; intros.
 unfold Subset; intuition; try discriminate.
 assert (H': InT x1 Leaf) by auto; inversion H'.
 specialize (IHl2 H).
 specialize (IHr2 H).
 inv.
 elim_compare x1 x2.

 rewrite H1 by auto; clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 assert (X.eq a x2) by order; intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite IHl2 by auto; clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite <-andb_lazy_alt, andb_true_iff, H1 by auto; clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 constructor 3. setoid_replace a with x1; auto. rewrite <- mem_spec; auto.
 rewrite mem_spec; auto.
 assert (InT x1 (Node c2 l2 x2 r2)) by auto; intuition_in; order.
Qed.


Lemma subsetr_spec : forall subset_r1 r1 x1 c1 s2,
 bst (Node c1 Leaf x1 r1) -> bst s2 ->
 (forall s, bst s -> (subset_r1 s = true <-> Subset r1 s)) ->
 (subsetr subset_r1 x1 s2 = true <-> Subset (Node c1 Leaf x1 r1) s2).
Proof.
 induction s2 as [|c2 l2 IHl2 x2 r2 IHr2]; simpl; intros.
 unfold Subset; intuition; try discriminate.
 assert (H': InT x1 Leaf) by auto; inversion H'.
 specialize (IHl2 H).
 specialize (IHr2 H).
 inv.
 elim_compare x1 x2.

 rewrite H1 by auto; clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 assert (X.eq a x2) by order; intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite <-andb_lazy_alt, andb_true_iff, H1 by auto;  clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 constructor 2. setoid_replace a with x1; auto. rewrite <- mem_spec; auto.
 rewrite mem_spec; auto.
 assert (InT x1 (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite IHr2 by auto; clear H1 IHl2 IHr2.
 unfold Subset. intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
Qed.

Lemma subset_spec : forall s1 s2 `{Ok s1, Ok s2},
 (subset s1 s2 = true <-> Subset s1 s2).
Proof.
 induction s1 as [|c1 l1 IHl1 x1 r1 IHr1]; simpl; intros.
 unfold Subset; intuition_in.
 destruct s2 as [|c2 l2 x2 r2]; simpl; intros.
 unfold Subset; intuition_in; try discriminate.
 assert (H': InT x1 Leaf) by auto; inversion H'.
 inv.
 elim_compare x1 x2.

 rewrite <-andb_lazy_alt, andb_true_iff, IHl1, IHr1 by auto.
 clear IHl1 IHr1.
 unfold Subset; intuition_in.
 assert (X.eq a x2) by order; intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite <-andb_lazy_alt, andb_true_iff, IHr1 by auto.
 rewrite (@subsetl_spec (subset l1) l1 x1 c1) by auto.
 clear IHl1 IHr1.
 unfold Subset; intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.

 rewrite <-andb_lazy_alt, andb_true_iff, IHl1 by auto.
 rewrite (@subsetr_spec (subset r1) r1 x1 c1) by auto.
 clear IHl1 IHr1.
 unfold Subset; intuition_in.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
 assert (InT a (Node c2 l2 x2 r2)) by auto; intuition_in; order.
Qed.


(** ** Comparison *)

(** Relations [eq] and [lt] over trees *)

Module L := MSetInterface.MakeListOrdering X.

Definition eq := Equal.
Instance eq_equiv : Equivalence eq.
Proof. firstorder. Qed.

Lemma eq_Leq : forall s s', eq s s' <-> L.eq (elements s) (elements s').
Proof.
 unfold eq, Equal, L.eq; intros.
 setoid_rewrite elements_spec1; firstorder.
Qed.

Definition lt (s1 s2 : tree) : Prop :=
 exists s1' s2', Ok s1' /\ Ok s2' /\ eq s1 s1' /\ eq s2 s2'
   /\ L.lt (elements s1') (elements s2').

Instance lt_strorder : StrictOrder lt.
Proof.
 split.
 intros s (s1 & s2 & B1 & B2 & E1 & E2 & L).
 assert (eqlistA X.eq (elements s1) (elements s2)).
  apply SortA_equivlistA_eqlistA with (ltA:=X.lt); auto with *.
  rewrite <- eq_Leq. transitivity s; auto. symmetry; auto.
 rewrite H in L.
 apply (StrictOrder_Irreflexive (elements s2)); auto.
 intros s1 s2 s3 (s1' & s2' & B1 & B2 & E1 & E2 & L12)
                 (s2'' & s3' & B2' & B3 & E2' & E3 & L23).
 exists s1', s3'; do 4 (split; trivial).
 assert (eqlistA X.eq (elements s2') (elements s2'')).
  apply SortA_equivlistA_eqlistA with (ltA:=X.lt); auto with *.
  rewrite <- eq_Leq. transitivity s2; auto. symmetry; auto.
 transitivity (elements s2'); auto.
 rewrite H; auto.
Qed.

Instance lt_compat : Proper (eq==>eq==>iff) lt.
Proof.
 intros s1 s2 E12 s3 s4 E34. split.
 intros (s1' & s3' & B1 & B3 & E1 & E3 & LT).
 exists s1', s3'; do 2 (split; trivial).
  split. transitivity s1; auto. symmetry; auto.
  split; auto. transitivity s3; auto. symmetry; auto.
 intros (s1' & s3' & B1 & B3 & E1 & E3 & LT).
 exists s1', s3'; do 2 (split; trivial).
  split. transitivity s2; auto.
  split; auto. transitivity s4; auto.
Qed.


(** Proof of the comparison algorithm *)

(** [flatten_e e] returns the list of elements of [e] i.e. the list
    of elements actually compared *)

Fixpoint flatten_e (e : enumeration) : list elt := match e with
  | End => nil
  | More x t r => x :: elements t ++ flatten_e r
 end.

Lemma flatten_e_elements :
 forall l x r c e,
 elements l ++ flatten_e (More x r e) = elements (Node c l x r) ++ flatten_e e.
Proof.
 intros; simpl. now rewrite elements_node, app_ass.
Qed.

Lemma cons_1 : forall s e,
  flatten_e (cons s e) = elements s ++ flatten_e e.
Proof.
 induction s; simpl; auto; intros.
 rewrite IHs1; apply flatten_e_elements.
Qed.

(** Correctness of this comparison *)

Definition Cmp c x y := CompSpec L.eq L.lt x y c.

Local Hint Unfold Cmp flip.

Lemma compare_end_Cmp :
 forall e2, Cmp (compare_end e2) nil (flatten_e e2).
Proof.
 destruct e2; simpl; constructor; auto. reflexivity.
Qed.

Lemma compare_more_Cmp : forall x1 cont x2 r2 e2 l,
  Cmp (cont (cons r2 e2)) l (elements r2 ++ flatten_e e2) ->
   Cmp (compare_more x1 cont (More x2 r2 e2)) (x1::l)
      (flatten_e (More x2 r2 e2)).
Proof.
 simpl; intros; elim_compare x1 x2; simpl; red; auto.
Qed.

Lemma compare_cont_Cmp : forall s1 cont e2 l,
 (forall e, Cmp (cont e) l (flatten_e e)) ->
 Cmp (compare_cont s1 cont e2) (elements s1 ++ l) (flatten_e e2).
Proof.
 induction s1 as [|c1 l1 Hl1 x1 r1 Hr1]; simpl; intros; auto.
 rewrite elements_node, app_ass; simpl.
 apply Hl1; auto. clear e2. intros [|x2 r2 e2].
 simpl; auto.
 apply compare_more_Cmp.
 rewrite <- cons_1; auto.
Qed.

Lemma compare_Cmp : forall s1 s2,
 Cmp (compare s1 s2) (elements s1) (elements s2).
Proof.
 intros; unfold compare.
 rewrite (app_nil_end (elements s1)).
 replace (elements s2) with (flatten_e (cons s2 End)) by
  (rewrite cons_1; simpl; rewrite <- app_nil_end; auto).
 apply compare_cont_Cmp; auto.
 intros.
 apply compare_end_Cmp; auto.
Qed.

Lemma compare_spec : forall s1 s2 `{Ok s1, Ok s2},
 CompSpec eq lt s1 s2 (compare s1 s2).
Proof.
 intros.
 destruct (compare_Cmp s1 s2); constructor.
 rewrite eq_Leq; auto.
 intros; exists s1, s2; repeat split; auto.
 intros; exists s2, s1; repeat split; auto.
Qed.


(** ** Equality test *)

Lemma equal_spec : forall s1 s2 `{Ok s1, Ok s2},
 equal s1 s2 = true <-> eq s1 s2.
Proof.
unfold equal; intros s1 s2 B1 B2.
destruct (@compare_spec s1 s2 B1 B2) as [H|H|H];
 split; intros H'; auto; try discriminate.
rewrite H' in H. elim (StrictOrder_Irreflexive s2); auto.
rewrite H' in H. elim (StrictOrder_Irreflexive s2); auto.
Qed.

(** ** A few results about [mindepth] and [maxdepth] *)

Lemma mindepth_maxdepth s : mindepth s <= maxdepth s.
Proof.
 induction s; simpl; auto.
 rewrite <- Nat.succ_le_mono.
 transitivity (mindepth s1). apply Nat.le_min_l.
 transitivity (maxdepth s1). trivial. apply Nat.le_max_l.
Qed.

Lemma maxdepth_cardinal s : cardinal s < 2^(maxdepth s).
Proof.
 unfold Peano.lt.
 induction s as [|c l IHl x r IHr].
 - auto.
 - simpl. rewrite <- Nat.add_succ_r, <- Nat.add_succ_l, Nat.add_0_r.
   apply Nat.add_le_mono; etransitivity;
   try apply IHl; try apply IHr; apply Nat.pow_le_mono; auto.
   * apply Nat.le_max_l.
   * apply Nat.le_max_r.
Qed.

Lemma mindepth_cardinal s : 2^(mindepth s) <= S (cardinal s).
Proof.
 unfold Peano.lt.
 induction s as [|c l IHl x r IHr].
 - auto.
 - simpl. rewrite <- Nat.add_succ_r, <- Nat.add_succ_l, Nat.add_0_r.
   apply Nat.add_le_mono; etransitivity;
   try apply IHl; try apply IHr; apply Nat.pow_le_mono; auto.
   * apply Nat.le_min_l.
   * apply Nat.le_min_r.
Qed.

Lemma maxdepth_log_cardinal s : s <> Leaf ->
 log2 (cardinal s) < maxdepth s.
Proof.
 intros H.
 apply Nat.log2_lt_pow2. destruct s; simpl; intuition.
 apply maxdepth_cardinal.
Qed.

Lemma mindepth_log_cardinal s : mindepth s <= log2 (S (cardinal s)).
Proof.
 apply Nat.log2_le_pow2. auto with arith.
 apply mindepth_cardinal.
Qed.

End Props.

==> anc/HoTT/coq-HoTT/theories/MSets/MSetInterface.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite set library *)

(** Set interfaces, inspired by the one of Ocaml. When compared with
    Ocaml, the main differences are:
    - the lack of [iter] function, useless since Coq is purely functional
    - the use of [option] types instead of [Not_found] exceptions
    - the use of [nat] instead of [int] for the [cardinal] function

    Several variants of the set interfaces are available:
    - [WSetsOn] : functorial signature for weak sets
    - [WSets]   : self-contained version of [WSets]
    - [SetsOn]  : functorial signature for ordered sets
    - [Sets]    : self-contained version of [Sets]
    - [WRawSets] : a signature for weak sets that may be ill-formed
    - [RawSets]  : same for ordered sets

    If unsure, [S = Sets] is probably what you're looking for: most other
    signatures are subsets of it, while [Sets] can be obtained from
    [RawSets] via the use of a subset type (see (W)Raw2Sets below).
*)

Require Export Bool SetoidList RelationClasses Morphisms
 RelationPairs Equalities Orders OrdersFacts.
Set Implicit Arguments.
Unset Strict Implicit.

Module Type TypElt.
 Parameters t elt : Type.
End TypElt.

Module Type HasWOps (Import T:TypElt).

  Parameter empty : t.
  (** The empty set. *)

  Parameter is_empty : t -> bool.
  (** Test whether a set is empty or not. *)

  Parameter mem : elt -> t -> bool.
  (** [mem x s] tests whether [x] belongs to the set [s]. *)

  Parameter add : elt -> t -> t.
  (** [add x s] returns a set containing all elements of [s],
  plus [x]. If [x] was already in [s], [s] is returned unchanged. *)

  Parameter singleton : elt -> t.
  (** [singleton x] returns the one-element set containing only [x]. *)

  Parameter remove : elt -> t -> t.
  (** [remove x s] returns a set containing all elements of [s],
  except [x]. If [x] was not in [s], [s] is returned unchanged. *)

  Parameter union : t -> t -> t.
  (** Set union. *)

  Parameter inter : t -> t -> t.
  (** Set intersection. *)

  Parameter diff : t -> t -> t.
  (** Set difference. *)

  Parameter equal : t -> t -> bool.
  (** [equal s1 s2] tests whether the sets [s1] and [s2] are
  equal, that is, contain equal elements. *)

  Parameter subset : t -> t -> bool.
  (** [subset s1 s2] tests whether the set [s1] is a subset of
  the set [s2]. *)

  Parameter fold : forall A : Type, (elt -> A -> A) -> t -> A -> A.
  (** [fold f s a] computes [(f xN ... (f x2 (f x1 a))...)],
  where [x1 ... xN] are the elements of [s].
  The order in which elements of [s] are presented to [f] is
  unspecified. *)

  Parameter for_all : (elt -> bool) -> t -> bool.
  (** [for_all p s] checks if all elements of the set
  satisfy the predicate [p]. *)

  Parameter exists_ : (elt -> bool) -> t -> bool.
  (** [exists p s] checks if at least one element of
  the set satisfies the predicate [p]. *)

  Parameter filter : (elt -> bool) -> t -> t.
  (** [filter p s] returns the set of all elements in [s]
  that satisfy predicate [p]. *)

  Parameter partition : (elt -> bool) -> t -> t * t.
  (** [partition p s] returns a pair of sets [(s1, s2)], where
  [s1] is the set of all the elements of [s] that satisfy the
  predicate [p], and [s2] is the set of all the elements of
  [s] that do not satisfy [p]. *)

  Parameter cardinal : t -> nat.
  (** Return the number of elements of a set. *)

  Parameter elements : t -> list elt.
  (** Return the list of all elements of the given set, in any order. *)

  Parameter choose : t -> option elt.
  (** Return one element of the given set, or [None] if
  the set is empty. Which element is chosen is unspecified.
  Equal sets could return different elements. *)

End HasWOps.

Module Type WOps (E : DecidableType).
  Definition elt := E.t.
  Parameter t : Type. (** the abstract type of sets *)
  Include HasWOps.
End WOps.


(** ** Functorial signature for weak sets

    Weak sets are sets without ordering on base elements, only
    a decidable equality. *)

Module Type WSetsOn (E : DecidableType).
  (** First, we ask for all the functions *)
  Include WOps E.

  (** Logical predicates *)
  Parameter In : elt -> t -> Prop.
  Declare Instance In_compat : Proper (E.eq==>eq==>iff) In.

  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s  [=]  t" := (Equal s t) (at level 70, no associativity).
  Notation "s  [<=]  t" := (Subset s t) (at level 70, no associativity).

  Definition eq : t -> t -> Prop := Equal.
  Include IsEq. (** [eq] is obviously an equivalence, for subtyping only *)
  Include HasEqDec.

  (** Specifications of set operators *)

  Section Spec.
  Variable s s': t.
  Variable x y : elt.
  Variable f : elt -> bool.
  Notation compatb := (Proper (E.eq==>Logic.eq)) (only parsing).

  Parameter mem_spec : mem x s = true <-> In x s.
  Parameter equal_spec : equal s s' = true <-> s[=]s'.
  Parameter subset_spec : subset s s' = true <-> s[<=]s'.
  Parameter empty_spec : Empty empty.
  Parameter is_empty_spec : is_empty s = true <-> Empty s.
  Parameter add_spec : In y (add x s) <-> E.eq y x \/ In y s.
  Parameter remove_spec : In y (remove x s) <-> In y s /\ ~E.eq y x.
  Parameter singleton_spec : In y (singleton x) <-> E.eq y x.
  Parameter union_spec : In x (union s s') <-> In x s \/ In x s'.
  Parameter inter_spec : In x (inter s s') <-> In x s /\ In x s'.
  Parameter diff_spec : In x (diff s s') <-> In x s /\ ~In x s'.
  Parameter fold_spec : forall (A : Type) (i : A) (f : elt -> A -> A),
    fold f s i = fold_left (flip f) (elements s) i.
  Parameter cardinal_spec : cardinal s = length (elements s).
  Parameter filter_spec : compatb f ->
    (In x (filter f s) <-> In x s /\ f x = true).
  Parameter for_all_spec : compatb f ->
    (for_all f s = true <-> For_all (fun x => f x = true) s).
  Parameter exists_spec : compatb f ->
    (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Parameter partition_spec1 : compatb f ->
    fst (partition f s) [=] filter f s.
  Parameter partition_spec2 : compatb f ->
    snd (partition f s) [=] filter (fun x => negb (f x)) s.
  Parameter elements_spec1 : InA E.eq x (elements s) <-> In x s.
  (** When compared with ordered sets, here comes the only
      property that is really weaker: *)
  Parameter elements_spec2w : NoDupA E.eq (elements s).
  Parameter choose_spec1 : choose s = Some x -> In x s.
  Parameter choose_spec2 : choose s = None -> Empty s.

  End Spec.

End WSetsOn.

(** ** Static signature for weak sets

    Similar to the functorial signature [WSetsOn], except that the
    module [E] of base elements is incorporated in the signature. *)

Module Type WSets.
  Declare Module E : DecidableType.
  Include WSetsOn E.
End WSets.

(** ** Functorial signature for sets on ordered elements

    Based on [WSetsOn], plus ordering on sets and [min_elt] and [max_elt]
    and some stronger specifications for other functions. *)

Module Type HasOrdOps (Import T:TypElt).

  Parameter compare : t -> t -> comparison.
  (** Total ordering between sets. Can be used as the ordering function
  for doing sets of sets. *)

  Parameter min_elt : t -> option elt.
  (** Return the smallest element of the given set
  (with respect to the [E.compare] ordering),
  or [None] if the set is empty. *)

  Parameter max_elt : t -> option elt.
  (** Same as [min_elt], but returns the largest element of the
  given set. *)

End HasOrdOps.

Module Type Ops (E : OrderedType) := WOps E <+ HasOrdOps.


Module Type SetsOn (E : OrderedType).
  Include WSetsOn E <+ HasOrdOps <+ HasLt <+ IsStrOrder.

  Section Spec.
  Variable s s': t.
  Variable x y : elt.

  Parameter compare_spec : CompSpec eq lt s s' (compare s s').

  (** Additional specification of [elements] *)
  Parameter elements_spec2 : sort E.lt (elements s).

  (** Remark: since [fold] is specified via [elements], this stronger
   specification of [elements] has an indirect impact on [fold],
   which can now be proved to receive elements in increasing order.
  *)

  Parameter min_elt_spec1 : min_elt s = Some x -> In x s.
  Parameter min_elt_spec2 : min_elt s = Some x -> In y s -> ~ E.lt y x.
  Parameter min_elt_spec3 : min_elt s = None -> Empty s.

  Parameter max_elt_spec1 : max_elt s = Some x -> In x s.
  Parameter max_elt_spec2 : max_elt s = Some x -> In y s -> ~ E.lt x y.
  Parameter max_elt_spec3 : max_elt s = None -> Empty s.

  (** Additional specification of [choose] *)
  Parameter choose_spec3 : choose s = Some x -> choose s' = Some y ->
    Equal s s' -> E.eq x y.

  End Spec.

End SetsOn.


(** ** Static signature for sets on ordered elements

    Similar to the functorial signature [SetsOn], except that the
    module [E] of base elements is incorporated in the signature. *)

Module Type Sets.
  Declare Module E : OrderedType.
  Include SetsOn E.
End Sets.

Module Type S := Sets.


(** ** Some subtyping tests
<<
WSetsOn ---> WSets
 |           |
 |           |
 V           V
SetsOn  ---> Sets

Module S_WS (M : Sets) <: WSets := M.
Module Sfun_WSfun (E:OrderedType)(M : SetsOn E) <: WSetsOn E := M.
Module S_Sfun (M : Sets) <: SetsOn M.E := M.
Module WS_WSfun (M : WSets) <: WSetsOn M.E := M.
>>
*)



(** ** Signatures for set representations with ill-formed values.

   Motivation:

   For many implementation of finite sets (AVL trees, sorted
   lists, lists without duplicates), we use the same two-layer
   approach:

   - A first module deals with the datatype (eg. list or tree) without
   any restriction on the values we consider. In this module (named
   "Raw" in the past), some results are stated under the assumption
   that some invariant (e.g. sortedness) holds for the input sets. We
   also prove that this invariant is preserved by set operators.

   - A second module implements the exact Sets interface by
   using a subtype, for instance [{ l : list A | sorted l }].
   This module is a mere wrapper around the first Raw module.

   With the interfaces below, we give some respectability to
   the "Raw" modules. This allows the interested users to directly
   access them via the interfaces. Even better, we can build once
   and for all a functor doing the transition between Raw and usual Sets.

   Description:

   The type [t] of sets may contain ill-formed values on which our
   set operators may give wrong answers. In particular, [mem]
   may not see a element in a ill-formed set (think for instance of a
   unsorted list being given to an optimized [mem] that stops
   its search as soon as a strictly larger element is encountered).

   Unlike optimized operators, the [In] predicate is supposed to
   always be correct, even on ill-formed sets. Same for [Equal] and
   other logical predicates.

   A predicate parameter [Ok] is used to discriminate between
   well-formed and ill-formed values. Some lemmas hold only on sets
   validating [Ok]. This predicate [Ok] is required to be
   preserved by set operators. Moreover, a boolean function [isok]
   should exist for identifying (at least some of) the well-formed sets.

*)


Module Type WRawSets (E : DecidableType).
  (** First, we ask for all the functions *)
  Include WOps E.

  (** Is a set well-formed or ill-formed ? *)

  Parameter IsOk : t -> Prop.
  Class Ok (s:t) : Prop := ok : IsOk s.

  (** In order to be able to validate (at least some) particular sets as
      well-formed, we ask for a boolean function for (semi-)deciding
      predicate [Ok]. If [Ok] isn't decidable, [isok] may be the
      always-false function. *)
  Parameter isok : t -> bool.
  Declare Instance isok_Ok s `(isok s = true) : Ok s | 10.

  (** Logical predicates *)
  Parameter In : elt -> t -> Prop.
  Declare Instance In_compat : Proper (E.eq==>eq==>iff) In.

  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s  [=]  t" := (Equal s t) (at level 70, no associativity).
  Notation "s  [<=]  t" := (Subset s t) (at level 70, no associativity).

  Definition eq : t -> t -> Prop := Equal.
  Declare Instance eq_equiv : Equivalence eq.

  (** First, all operations are compatible with the well-formed predicate. *)

  Declare Instance empty_ok : Ok empty.
  Declare Instance add_ok s x `(Ok s) : Ok (add x s).
  Declare Instance remove_ok s x `(Ok s) : Ok (remove x s).
  Declare Instance singleton_ok x : Ok (singleton x).
  Declare Instance union_ok s s' `(Ok s, Ok s') : Ok (union s s').
  Declare Instance inter_ok s s' `(Ok s, Ok s') : Ok (inter s s').
  Declare Instance diff_ok s s' `(Ok s, Ok s') : Ok (diff s s').
  Declare Instance filter_ok s f `(Ok s) : Ok (filter f s).
  Declare Instance partition_ok1 s f `(Ok s) : Ok (fst (partition f s)).
  Declare Instance partition_ok2 s f `(Ok s) : Ok (snd (partition f s)).

  (** Now, the specifications, with constraints on the input sets. *)

  Section Spec.
  Variable s s': t.
  Variable x y : elt.
  Variable f : elt -> bool.
  Notation compatb := (Proper (E.eq==>Logic.eq)) (only parsing).

  Parameter mem_spec : forall `{Ok s}, mem x s = true <-> In x s.
  Parameter equal_spec : forall `{Ok s, Ok s'},
    equal s s' = true <-> s[=]s'.
  Parameter subset_spec : forall `{Ok s, Ok s'},
    subset s s' = true <-> s[<=]s'.
  Parameter empty_spec : Empty empty.
  Parameter is_empty_spec : is_empty s = true <-> Empty s.
  Parameter add_spec : forall `{Ok s},
    In y (add x s) <-> E.eq y x \/ In y s.
  Parameter remove_spec : forall `{Ok s},
    In y (remove x s) <-> In y s /\ ~E.eq y x.
  Parameter singleton_spec : In y (singleton x) <-> E.eq y x.
  Parameter union_spec : forall `{Ok s, Ok s'},
    In x (union s s') <-> In x s \/ In x s'.
  Parameter inter_spec : forall `{Ok s, Ok s'},
    In x (inter s s') <-> In x s /\ In x s'.
  Parameter diff_spec : forall `{Ok s, Ok s'},
    In x (diff s s') <-> In x s /\ ~In x s'.
  Parameter fold_spec : forall (A : Type) (i : A) (f : elt -> A -> A),
    fold f s i = fold_left (flip f) (elements s) i.
  Parameter cardinal_spec : forall `{Ok s},
    cardinal s = length (elements s).
  Parameter filter_spec : compatb f ->
    (In x (filter f s) <-> In x s /\ f x = true).
  Parameter for_all_spec : compatb f ->
    (for_all f s = true <-> For_all (fun x => f x = true) s).
  Parameter exists_spec : compatb f ->
    (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Parameter partition_spec1 : compatb f ->
    fst (partition f s) [=] filter f s.
  Parameter partition_spec2 : compatb f ->
    snd (partition f s) [=] filter (fun x => negb (f x)) s.
  Parameter elements_spec1 : InA E.eq x (elements s) <-> In x s.
  Parameter elements_spec2w : forall `{Ok s}, NoDupA E.eq (elements s).
  Parameter choose_spec1 : choose s = Some x -> In x s.
  Parameter choose_spec2 : choose s = None -> Empty s.

  End Spec.

End WRawSets.

(** From weak raw sets to weak usual sets *)

Module WRaw2SetsOn (E:DecidableType)(M:WRawSets E) <: WSetsOn E.

 (** We avoid creating induction principles for the Record *)
 Local Unset Elimination Schemes.
 Local Unset Case Analysis Schemes.

 Definition elt := E.t.

 Record t_ := Mkt {this :> M.t; is_ok : M.Ok this}.
 Definition t := t_.
 Arguments Mkt this {is_ok}.
 Hint Resolve is_ok : typeclass_instances.

 Definition In (x : elt)(s : t) := M.In x s.(this).
 Definition Equal (s s' : t) := forall a : elt, In a s <-> In a s'.
 Definition Subset (s s' : t) := forall a : elt, In a s -> In a s'.
 Definition Empty (s : t) := forall a : elt, ~ In a s.
 Definition For_all (P : elt -> Prop)(s : t) := forall x, In x s -> P x.
 Definition Exists (P : elt -> Prop)(s : t) := exists x, In x s /\ P x.

 Definition mem (x : elt)(s : t) := M.mem x s.
 Definition add (x : elt)(s : t) : t := Mkt (M.add x s).
 Definition remove (x : elt)(s : t) : t := Mkt (M.remove x s).
 Definition singleton (x : elt) : t := Mkt (M.singleton x).
 Definition union (s s' : t) : t := Mkt (M.union s s').
 Definition inter (s s' : t) : t := Mkt (M.inter s s').
 Definition diff (s s' : t) : t := Mkt (M.diff s s').
 Definition equal (s s' : t) := M.equal s s'.
 Definition subset (s s' : t) := M.subset s s'.
 Definition empty : t := Mkt M.empty.
 Definition is_empty (s : t) := M.is_empty s.
 Definition elements (s : t) : list elt := M.elements s.
 Definition choose (s : t) : option elt := M.choose s.
 Definition fold (A : Type)(f : elt -> A -> A)(s : t) : A -> A := M.fold f s.
 Definition cardinal (s : t) := M.cardinal s.
 Definition filter (f : elt -> bool)(s : t) : t := Mkt (M.filter f s).
 Definition for_all (f : elt -> bool)(s : t) := M.for_all f s.
 Definition exists_ (f : elt -> bool)(s : t) := M.exists_ f s.
 Definition partition (f : elt -> bool)(s : t) : t * t :=
   let p := M.partition f s in (Mkt (fst p), Mkt (snd p)).

 Instance In_compat : Proper (E.eq==>eq==>iff) In.
 Proof. repeat red. intros; apply M.In_compat; congruence. Qed.

 Definition eq : t -> t -> Prop := Equal.

 Instance eq_equiv : Equivalence eq.
 Proof. firstorder. Qed.

 Definition eq_dec : forall (s s':t), { eq s s' }+{ ~eq s s' }.
 Proof.
  intros (s,Hs) (s',Hs').
  change ({M.Equal s s'}+{~M.Equal s s'}).
  destruct (M.equal s s') eqn:H; [left|right];
   rewrite <- M.equal_spec; congruence.
 Defined.


 Section Spec.
  Variable s s' : t.
  Variable x y : elt.
  Variable f : elt -> bool.
  Notation compatb := (Proper (E.eq==>Logic.eq)) (only parsing).

  Lemma mem_spec : mem x s = true <-> In x s.
  Proof. exact (@M.mem_spec _ _ _). Qed.
  Lemma equal_spec : equal s s' = true <-> Equal s s'.
  Proof. exact (@M.equal_spec _ _ _ _). Qed.
  Lemma subset_spec : subset s s' = true <-> Subset s s'.
  Proof. exact (@M.subset_spec _ _ _ _). Qed.
  Lemma empty_spec : Empty empty.
  Proof. exact M.empty_spec. Qed.
  Lemma is_empty_spec : is_empty s = true <-> Empty s.
  Proof. exact (@M.is_empty_spec _). Qed.
  Lemma add_spec : In y (add x s) <-> E.eq y x \/ In y s.
  Proof. exact (@M.add_spec _ _ _ _). Qed.
  Lemma remove_spec : In y (remove x s) <-> In y s /\ ~E.eq y x.
  Proof. exact (@M.remove_spec _ _ _ _). Qed.
  Lemma singleton_spec : In y (singleton x) <-> E.eq y x.
  Proof. exact (@M.singleton_spec _ _). Qed.
  Lemma union_spec : In x (union s s') <-> In x s \/ In x s'.
  Proof. exact (@M.union_spec _ _ _ _ _). Qed.
  Lemma inter_spec : In x (inter s s') <-> In x s /\ In x s'.
  Proof. exact (@M.inter_spec _ _ _ _ _). Qed.
  Lemma diff_spec : In x (diff s s') <-> In x s /\ ~In x s'.
  Proof. exact (@M.diff_spec _ _ _ _ _). Qed.
  Lemma fold_spec : forall (A : Type) (i : A) (f : elt -> A -> A),
      fold f s i = fold_left (fun a e => f e a) (elements s) i.
  Proof. exact (@M.fold_spec _). Qed.
  Lemma cardinal_spec : cardinal s = length (elements s).
  Proof. exact (@M.cardinal_spec s _). Qed.
  Lemma filter_spec : compatb f ->
    (In x (filter f s) <-> In x s /\ f x = true).
  Proof. exact (@M.filter_spec _ _ _). Qed.
  Lemma for_all_spec : compatb f ->
    (for_all f s = true <-> For_all (fun x => f x = true) s).
  Proof. exact (@M.for_all_spec _ _). Qed.
  Lemma exists_spec : compatb f ->
    (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Proof. exact (@M.exists_spec _ _). Qed.
  Lemma partition_spec1 : compatb f -> Equal (fst (partition f s)) (filter f s).
  Proof. exact (@M.partition_spec1 _ _). Qed.
  Lemma partition_spec2 : compatb f ->
      Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof. exact (@M.partition_spec2 _ _). Qed.
  Lemma elements_spec1 : InA E.eq x (elements s) <-> In x s.
  Proof. exact (@M.elements_spec1 _ _). Qed.
  Lemma elements_spec2w : NoDupA E.eq (elements s).
  Proof. exact (@M.elements_spec2w _ _). Qed.
  Lemma choose_spec1 : choose s = Some x -> In x s.
  Proof. exact (@M.choose_spec1 _ _). Qed.
  Lemma choose_spec2 : choose s = None -> Empty s.
  Proof. exact (@M.choose_spec2 _). Qed.

 End Spec.

End WRaw2SetsOn.

Module WRaw2Sets (D:DecidableType)(M:WRawSets D) <: WSets with Module E := D.
  Module E := D.
  Include WRaw2SetsOn D M.
End WRaw2Sets.

(** Same approach for ordered sets *)

Module Type RawSets (E : OrderedType).
  Include WRawSets E <+ HasOrdOps <+ HasLt <+ IsStrOrder.

  Section Spec.
  Variable s s': t.
  Variable x y : elt.

  (** Specification of [compare] *)
  Parameter compare_spec : forall `{Ok s, Ok s'}, CompSpec eq lt s s' (compare s s').

  (** Additional specification of [elements] *)
  Parameter elements_spec2 : forall `{Ok s}, sort E.lt (elements s).

  (** Specification of [min_elt] *)
  Parameter min_elt_spec1 : min_elt s = Some x -> In x s.
  Parameter min_elt_spec2 : forall `{Ok s}, min_elt s = Some x -> In y s -> ~ E.lt y x.
  Parameter min_elt_spec3 : min_elt s = None -> Empty s.

  (** Specification of [max_elt] *)
  Parameter max_elt_spec1 : max_elt s = Some x -> In x s.
  Parameter max_elt_spec2 : forall `{Ok s}, max_elt s = Some x -> In y s -> ~ E.lt x y.
  Parameter max_elt_spec3 : max_elt s = None -> Empty s.

  (** Additional specification of [choose] *)
  Parameter choose_spec3 : forall `{Ok s, Ok s'},
    choose s = Some x -> choose s' = Some y -> Equal s s' -> E.eq x y.

  End Spec.

End RawSets.

(** From Raw to usual sets *)

Module Raw2SetsOn (O:OrderedType)(M:RawSets O) <: SetsOn O.
  Include WRaw2SetsOn O M.

  Definition compare (s s':t) := M.compare s s'.
  Definition min_elt (s:t) : option elt := M.min_elt s.
  Definition max_elt (s:t) : option elt := M.max_elt s.
  Definition lt (s s':t) := M.lt s s'.

  (** Specification of [lt] *)
  Instance lt_strorder : StrictOrder lt.
  Proof. constructor ; unfold lt; red.
    unfold complement. red. intros. apply (irreflexivity _ H).
    intros. transitivity y; auto.
  Qed.

  Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
  repeat red. unfold eq, lt.
  intros (s1,p1) (s2,p2) E (s1',p1') (s2',p2') E'; simpl.
  change (M.eq s1 s2) in E.
  change (M.eq s1' s2') in E'.
  rewrite E,E'; intuition.
  Qed.

  Section Spec.
  Variable s s' s'' : t.
  Variable x y : elt.

  Lemma compare_spec : CompSpec eq lt s s' (compare s s').
  Proof. unfold compare; destruct (@M.compare_spec s s' _ _); auto. Qed.

  (** Additional specification of [elements] *)
  Lemma elements_spec2 : sort O.lt (elements s).
  Proof. exact (@M.elements_spec2 _ _). Qed.

  (** Specification of [min_elt] *)
  Lemma min_elt_spec1 : min_elt s = Some x -> In x s.
  Proof. exact (@M.min_elt_spec1 _ _). Qed.
  Lemma min_elt_spec2 : min_elt s = Some x -> In y s -> ~ O.lt y x.
  Proof. exact (@M.min_elt_spec2 _ _ _ _). Qed.
  Lemma min_elt_spec3 : min_elt s = None -> Empty s.
  Proof. exact (@M.min_elt_spec3 _). Qed.

  (** Specification of [max_elt] *)
  Lemma max_elt_spec1 : max_elt s = Some x -> In x s.
  Proof. exact (@M.max_elt_spec1 _ _). Qed.
  Lemma max_elt_spec2 : max_elt s = Some x -> In y s -> ~ O.lt x y.
  Proof. exact (@M.max_elt_spec2 _ _ _ _). Qed.
  Lemma max_elt_spec3 : max_elt s = None -> Empty s.
  Proof. exact (@M.max_elt_spec3 _). Qed.

  (** Additional specification of [choose] *)
  Lemma choose_spec3 :
    choose s = Some x -> choose s' = Some y -> Equal s s' -> O.eq x y.
  Proof. exact (@M.choose_spec3 _ _ _ _ _ _). Qed.

  End Spec.

End Raw2SetsOn.

Module Raw2Sets (O:OrderedType)(M:RawSets O) <: Sets with Module E := O.
  Module E := O.
  Include Raw2SetsOn O M.
End Raw2Sets.


(** It is in fact possible to provide an ordering on sets with
    very little information on them (more or less only the [In]
    predicate). This generic build of ordering is in fact not
    used for the moment, we rather use a simplier version
    dedicated to sets-as-sorted-lists, see [MakeListOrdering].
*)

Module Type IN (O:OrderedType).
 Parameter Inline t : Type.
 Parameter Inline In : O.t -> t -> Prop.
 Declare Instance In_compat : Proper (O.eq==>eq==>iff) In.
 Definition Equal s s' := forall x, In x s <-> In x s'.
 Definition Empty s := forall x, ~In x s.
End IN.

Module MakeSetOrdering (O:OrderedType)(Import M:IN O).
 Module Import MO := OrderedTypeFacts O.

 Definition eq : t -> t -> Prop := Equal.

 Instance eq_equiv : Equivalence eq.
 Proof. firstorder. Qed.

 Instance : Proper (O.eq==>eq==>iff) In.
 Proof.
 intros x x' Ex s s' Es. rewrite Ex. apply Es.
 Qed.

 Definition Below x s := forall y, In y s -> O.lt y x.
 Definition Above x s := forall y, In y s -> O.lt x y.

 Definition EquivBefore x s s' :=
   forall y, O.lt y x -> (In y s <-> In y s').

 Definition EmptyBetween x y s :=
   forall z, In z s -> O.lt z y -> O.lt z x.

 Definition lt s s' := exists x, EquivBefore x s s' /\
   ((In x s' /\ Below x s) \/
    (In x s  /\ exists y, In y s' /\ O.lt x y /\ EmptyBetween x y s')).

 Instance : Proper (O.eq==>eq==>eq==>iff) EquivBefore.
 Proof.
  unfold EquivBefore. intros x x' E s1 s1' E1 s2 s2' E2.
  setoid_rewrite E; setoid_rewrite E1; setoid_rewrite E2; intuition.
 Qed.

 Instance : Proper (O.eq==>eq==>iff) Below.
 Proof.
  unfold Below. intros x x' Ex s s' Es.
  setoid_rewrite Ex; setoid_rewrite Es; intuition.
 Qed.

 Instance : Proper (O.eq==>eq==>iff) Above.
 Proof.
  unfold Above. intros x x' Ex s s' Es.
  setoid_rewrite Ex; setoid_rewrite Es; intuition.
 Qed.

 Instance : Proper (O.eq==>O.eq==>eq==>iff) EmptyBetween.
 Proof.
  unfold EmptyBetween. intros x x' Ex y y' Ey s s' Es.
  setoid_rewrite Ex; setoid_rewrite Ey; setoid_rewrite Es; intuition.
 Qed.

 Instance lt_compat : Proper (eq==>eq==>iff) lt.
 Proof.
  unfold lt. intros s1 s1' E1 s2 s2' E2.
  setoid_rewrite E1; setoid_rewrite E2; intuition.
 Qed.

 Instance lt_strorder : StrictOrder lt.
 Proof.
  split.
  (* irreflexive *)
  intros s (x & _ & [(IN,Em)|(IN & y & IN' & LT & Be)]).
  specialize (Em x IN); order.
  specialize (Be x IN LT); order.
  (* transitive *)
  intros s1 s2 s3 (x & EQ & [(IN,Pre)|(IN,Lex)])
                  (x' & EQ' & [(IN',Pre')|(IN',Lex')]).
  (* 1) Pre / Pre --> Pre *)
  assert (O.lt x x') by (specialize (Pre' x IN); auto).
  exists x; split.
  intros y Hy; rewrite <- (EQ' y); auto; order.
  left; split; auto.
  rewrite <- (EQ' x); auto.
  (* 2) Pre / Lex *)
  elim_compare x x'.
  (* 2a) x=x' --> Pre *)
  destruct Lex' as (y & INy & LT & Be).
  exists y; split.
  intros z Hz. split; intros INz.
   specialize (Pre z INz). rewrite <- (EQ' z), <- (EQ z); auto; order.
   specialize (Be z INz Hz). rewrite (EQ z), (EQ' z); auto; order.
  left; split; auto.
  intros z Hz. transitivity x; auto; order.
  (* 2b) x<x' --> Pre *)
  exists x; split.
  intros z Hz. rewrite <- (EQ' z) by order; auto.
  left; split; auto.
  rewrite <- (EQ' x); auto.
  (* 2c) x>x' --> Lex *)
  exists x'; split.
  intros z Hz. rewrite (EQ z) by order; auto.
  right; split; auto.
  rewrite (EQ x'); auto.
  (* 3) Lex / Pre --> Lex *)
  destruct Lex as (y & INy & LT & Be).
  specialize (Pre' y INy).
  exists x; split.
  intros z Hz. rewrite <- (EQ' z) by order; auto.
  right; split; auto.
  exists y; repeat split; auto.
  rewrite <- (EQ' y); auto.
  intros z Hz LTz; apply Be; auto. rewrite (EQ' z); auto; order.
  (* 4) Lex / Lex *)
  elim_compare x x'.
  (* 4a) x=x' --> impossible *)
  destruct Lex as (y & INy & LT & Be).
  setoid_replace x with x' in LT; auto.
  specialize (Be x' IN' LT); order.
  (* 4b) x<x' --> Lex *)
  exists x; split.
  intros z Hz. rewrite <- (EQ' z) by order; auto.
  right; split; auto.
  destruct Lex as (y & INy & LT & Be).
  elim_compare y x'.
   (* 4ba *)
   destruct Lex' as (y' & Iny' & LT' & Be').
   exists y'; repeat split; auto. order.
   intros z Hz LTz. specialize (Be' z Hz LTz).
    rewrite <- (EQ' z) in Hz by order.
    apply Be; auto. order.
   (* 4bb *)
   exists y; repeat split; auto.
   rewrite <- (EQ' y); auto.
   intros z Hz LTz. apply Be; auto. rewrite (EQ' z); auto; order.
   (* 4bc*)
   assert (O.lt x' x) by auto. order.
  (* 4c) x>x' --> Lex *)
  exists x'; split.
  intros z Hz. rewrite (EQ z) by order; auto.
  right; split; auto.
  rewrite (EQ x'); auto.
 Qed.

 Lemma lt_empty_r : forall s s', Empty s' -> ~ lt s s'.
 Proof.
  intros s s' Hs' (x & _ & [(IN,_)|(_ & y & IN & _)]).
  elim (Hs' x IN).
  elim (Hs' y IN).
 Qed.

 Definition Add x s s' := forall y, In y s' <-> O.eq x y \/ In y s.

 Lemma lt_empty_l : forall x s1 s2 s2',
  Empty s1 -> Above x s2 -> Add x s2 s2' -> lt s1 s2'.
 Proof.
  intros x s1 s2 s2' Em Ab Ad.
  exists x; split.
  intros y Hy; split; intros IN.
  elim (Em y IN).
  rewrite (Ad y) in IN; destruct IN as [EQ|IN]. order.
  specialize (Ab y IN). order.
  left; split.
  rewrite (Ad x). now left.
  intros y Hy. elim (Em y Hy).
 Qed.

 Lemma lt_add_lt : forall x1 x2 s1 s1' s2 s2',
   Above x1 s1 -> Above x2 s2 -> Add x1 s1 s1' -> Add x2 s2 s2' ->
   O.lt x1 x2 -> lt s1' s2'.
  Proof.
  intros x1 x2 s1 s1' s2 s2' Ab1 Ab2 Ad1 Ad2 LT.
  exists x1; split; [ | right; split]; auto.
  intros y Hy. rewrite (Ad1 y), (Ad2 y).
  split; intros [U|U]; try order.
  specialize (Ab1 y U). order.
  specialize (Ab2 y U). order.
  rewrite (Ad1 x1); auto with *.
  exists x2; repeat split; auto.
  rewrite (Ad2 x2); now left.
  intros y. rewrite (Ad2 y). intros [U|U]. order.
  specialize (Ab2 y U). order.
  Qed.

  Lemma lt_add_eq : forall x1 x2 s1 s1' s2 s2',
   Above x1 s1 -> Above x2 s2 -> Add x1 s1 s1' -> Add x2 s2 s2' ->
   O.eq x1 x2 -> lt s1 s2 -> lt s1' s2'.
  Proof.
  intros x1 x2 s1 s1' s2 s2' Ab1 Ab2 Ad1 Ad2 Hx (x & EQ & Disj).
  assert (O.lt x1 x).
   destruct Disj as [(IN,_)|(IN,_)]; auto. rewrite Hx; auto.
  exists x; split.
  intros z Hz. rewrite (Ad1 z), (Ad2 z).
  split; intros [U|U]; try (left; order); right.
  rewrite <- (EQ z); auto.
  rewrite (EQ z); auto.
  destruct Disj as [(IN,Em)|(IN & y & INy & LTy & Be)].
  left; split; auto.
  rewrite (Ad2 x); auto.
  intros z. rewrite (Ad1 z); intros [U|U]; try specialize (Ab1 z U); auto; order.
  right; split; auto.
  rewrite (Ad1 x); auto.
  exists y; repeat split; auto.
  rewrite (Ad2 y); auto.
  intros z. rewrite (Ad2 z). intros [U|U]; try specialize (Ab2 z U); auto; order.
  Qed.

End MakeSetOrdering.


Module MakeListOrdering (O:OrderedType).
 Module MO:=OrderedTypeFacts O.

 Local Notation t := (list O.t).
 Local Notation In := (InA O.eq).

 Definition eq s s' := forall x, In x s <-> In x s'.

 Instance eq_equiv : Equivalence eq := _.

 Inductive lt_list : t -> t -> Prop :=
    | lt_nil : forall x s, lt_list nil (x :: s)
    | lt_cons_lt : forall x y s s',
        O.lt x y -> lt_list (x :: s) (y :: s')
    | lt_cons_eq : forall x y s s',
        O.eq x y -> lt_list s s' -> lt_list (x :: s) (y :: s').
 Hint Constructors lt_list.

 Definition lt := lt_list.
 Hint Unfold lt.

 Instance lt_strorder : StrictOrder lt.
 Proof.
 split.
 (* irreflexive *)
 assert (forall s s', s=s' -> ~lt s s').
  red; induction 2.
  discriminate.
  inversion H; subst.
  apply (StrictOrder_Irreflexive y); auto.
  inversion H; subst; auto.
 intros s Hs; exact (H s s (eq_refl s) Hs).
 (* transitive *)
 intros s s' s'' H; generalize s''; clear s''; elim H.
 intros x l s'' H'; inversion_clear H'; auto.
 intros x x' l l' E s'' H'; inversion_clear H'; auto.
 constructor 2. transitivity x'; auto.
 constructor 2. rewrite <- H0; auto.
 intros.
 inversion_clear H3.
 constructor 2. rewrite H0; auto.
 constructor 3; auto. transitivity y; auto. unfold lt in *; auto.
 Qed.

 Instance lt_compat' :
  Proper (eqlistA O.eq==>eqlistA O.eq==>iff) lt.
 Proof.
 apply proper_sym_impl_iff_2; auto with *.
 intros s1 s1' E1 s2 s2' E2 H.
 revert s1' E1 s2' E2.
 induction H; intros; inversion_clear E1; inversion_clear E2.
 constructor 1.
 constructor 2. MO.order.
 constructor 3. MO.order. unfold lt in *; auto.
 Qed.

 Lemma eq_cons :
  forall l1 l2 x y,
  O.eq x y -> eq l1 l2 -> eq (x :: l1) (y :: l2).
 Proof.
  unfold eq; intros l1 l2 x y Exy E12 z.
  split; inversion_clear 1.
  left; MO.order. right; rewrite <- E12; auto.
  left; MO.order. right; rewrite E12; auto.
 Qed.
 Hint Resolve eq_cons.

 Lemma cons_CompSpec : forall c x1 x2 l1 l2, O.eq x1 x2 ->
  CompSpec eq lt l1 l2 c -> CompSpec eq lt (x1::l1) (x2::l2) c.
 Proof.
  destruct c; simpl; inversion_clear 2; auto with relations.
 Qed.
 Hint Resolve cons_CompSpec.

End MakeListOrdering.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This file proposes an implementation of the non-dependant
    interface [MSetInterface.S] using strictly ordered list. *)

Require Export MSetInterface OrdersFacts OrdersLists.
Set Implicit Arguments.
Unset Strict Implicit.

(** * Functions over lists

   First, we provide sets as lists which are not necessarily sorted.
   The specs are proved under the additional condition of being sorted.
   And the functions returning sets are proved to preserve this invariant. *)

Module Ops (X:OrderedType) <: WOps X.

  Definition elt := X.t.
  Definition t := list elt.

  Definition empty : t := nil.

  Definition is_empty (l : t) := if l then true else false.

  (** ** The set operations. *)

  Fixpoint mem x s :=
    match s with
    | nil => false
    | y :: l =>
        match X.compare x y with
        | Lt => false
        | Eq => true
        | Gt => mem x l
        end
    end.

  Fixpoint add x s :=
    match s with
    | nil => x :: nil
    | y :: l =>
        match X.compare x y with
        | Lt => x :: s
        | Eq => s
        | Gt => y :: add x l
        end
    end.

  Definition singleton (x : elt) := x :: nil.

  Fixpoint remove x s :=
    match s with
    | nil => nil
    | y :: l =>
        match X.compare x y with
        | Lt => s
        | Eq => l
        | Gt => y :: remove x l
        end
    end.

  Fixpoint union (s : t) : t -> t :=
    match s with
    | nil => fun s' => s'
    | x :: l =>
        (fix union_aux (s' : t) : t :=
           match s' with
           | nil => s
           | x' :: l' =>
               match X.compare x x' with
               | Lt => x :: union l s'
               | Eq => x :: union l l'
               | Gt => x' :: union_aux l'
               end
           end)
    end.

  Fixpoint inter (s : t) : t -> t :=
    match s with
    | nil => fun _ => nil
    | x :: l =>
        (fix inter_aux (s' : t) : t :=
           match s' with
           | nil => nil
           | x' :: l' =>
               match X.compare x x' with
               | Lt => inter l s'
               | Eq => x :: inter l l'
               | Gt => inter_aux l'
               end
           end)
    end.

  Fixpoint diff (s : t) : t -> t :=
    match s with
    | nil => fun _ => nil
    | x :: l =>
        (fix diff_aux (s' : t) : t :=
           match s' with
           | nil => s
           | x' :: l' =>
               match X.compare x x' with
               | Lt => x :: diff l s'
               | Eq => diff l l'
               | Gt => diff_aux l'
               end
           end)
    end.

  Fixpoint equal (s : t) : t -> bool :=
    fun s' : t =>
    match s, s' with
    | nil, nil => true
    | x :: l, x' :: l' =>
        match X.compare x x' with
        | Eq => equal l l'
        | _ => false
        end
    | _, _ => false
    end.

  Fixpoint subset s s' :=
    match s, s' with
    | nil, _ => true
    | x :: l, x' :: l' =>
        match X.compare x x' with
        | Lt => false
        | Eq => subset l l'
        | Gt => subset s l'
        end
    | _, _ => false
    end.

  Definition fold (B : Type) (f : elt -> B -> B) (s : t) (i : B) : B :=
    fold_left (flip f) s i.

  Fixpoint filter (f : elt -> bool) (s : t) : t :=
    match s with
    | nil => nil
    | x :: l => if f x then x :: filter f l else filter f l
    end.

  Fixpoint for_all (f : elt -> bool) (s : t) : bool :=
    match s with
    | nil => true
    | x :: l => if f x then for_all f l else false
    end.

  Fixpoint exists_ (f : elt -> bool) (s : t) : bool :=
    match s with
    | nil => false
    | x :: l => if f x then true else exists_ f l
    end.

  Fixpoint partition (f : elt -> bool) (s : t) : t * t :=
    match s with
    | nil => (nil, nil)
    | x :: l =>
        let (s1, s2) := partition f l in
        if f x then (x :: s1, s2) else (s1, x :: s2)
    end.

  Definition cardinal (s : t) : nat := length s.

  Definition elements (x : t) : list elt := x.

  Definition min_elt (s : t) : option elt :=
    match s with
    | nil => None
    | x :: _ => Some x
    end.

  Fixpoint max_elt (s : t) : option elt :=
    match s with
    | nil => None
    | x :: nil => Some x
    | _ :: l => max_elt l
    end.

  Definition choose := min_elt.

  Fixpoint compare s s' :=
   match s, s' with
    | nil, nil => Eq
    | nil, _ => Lt
    | _, nil => Gt
    | x::s, x'::s' =>
      match X.compare x x' with
       | Eq => compare s s'
       | Lt => Lt
       | Gt => Gt
      end
   end.

End Ops.

Module MakeRaw (X: OrderedType) <: RawSets X.
  Module Import MX := OrderedTypeFacts X.
  Module Import ML := OrderedTypeLists X.

  Include Ops X.

  (** ** Proofs of set operation specifications. *)

  Section ForNotations.

  Definition inf x l :=
   match l with
   | nil => true
   | y::_ => match X.compare x y with Lt => true | _ => false end
   end.

  Fixpoint isok l :=
   match l with
   | nil => true
   | x::l => inf x l && isok l
   end.

  Notation Sort l := (isok l = true).
  Notation Inf := (lelistA X.lt).
  Notation In := (InA X.eq).

  Existing Instance X.eq_equiv.
  Hint Extern 20 => solve [order].

  Definition IsOk s := Sort s.

  Class Ok (s:t) : Prop := ok : Sort s.

  Hint Resolve ok.
  Hint Unfold Ok.

  Instance Sort_Ok s `(Hs : Sort s) : Ok s := { ok := Hs }.

  Lemma inf_iff : forall x l, Inf x l <-> inf x l = true.
  Proof.
    intros x l; split; intro H.
    (* -> *)
    destruct H; simpl in *.
      reflexivity.
    rewrite <- compare_lt_iff in H; rewrite H; reflexivity.
    (* <- *)
    destruct l as [|y ys]; simpl in *.
      constructor; fail.
    revert H; case_eq (X.compare x y); try discriminate; [].
    intros Ha _.
    rewrite compare_lt_iff in Ha.
    constructor; assumption.
  Qed.

  Lemma isok_iff : forall l, sort X.lt l <-> Ok l.
  Proof.
    intro l; split; intro H.
    (* -> *)
    elim H.
      constructor; fail.
    intros y ys Ha Hb Hc.
    change (inf y ys && isok ys = true).
    rewrite inf_iff in Hc.
    rewrite andb_true_iff; tauto.
    (* <- *)
    induction l as [|x xs].
      constructor.
    change (inf x xs && isok xs = true) in H.
    rewrite andb_true_iff, <- inf_iff in H.
    destruct H; constructor; tauto.
  Qed.

  Hint Extern 1 (Ok _) => rewrite <- isok_iff.

  Ltac inv_ok := match goal with
   | H:sort X.lt (_ :: _) |- _ => inversion_clear H; inv_ok
   | H:sort X.lt nil |- _ => clear H; inv_ok
   | H:sort X.lt ?l |- _ => change (Ok l) in H; inv_ok
   | H:Ok _ |- _ => rewrite <- isok_iff in H; inv_ok
   | |- Ok _ => rewrite <- isok_iff
   | _ => idtac
  end.

  Ltac inv := invlist InA; inv_ok; invlist lelistA.
  Ltac constructors := repeat constructor.

  Ltac sort_inf_in := match goal with
   | H:Inf ?x ?l, H':In ?y ?l |- _ =>
     cut (X.lt x y); [ intro | apply Sort_Inf_In with l; auto]
   | _ => fail
  end.

  Global Instance isok_Ok s `(isok s = true) : Ok s | 10.
  Proof.
  intros. assumption.
  Qed.

  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) (s : t) := exists x, In x s /\ P x.

  Lemma mem_spec :
   forall (s : t) (x : elt) (Hs : Ok s), mem x s = true <-> In x s.
  Proof.
  induction s; intros x Hs; inv; simpl.
  intuition. discriminate. inv.
  elim_compare x a; rewrite InA_cons; intuition; try order.
  discriminate.
  sort_inf_in. order.
  rewrite <- IHs; auto.
  rewrite IHs; auto.
  Qed.

  Lemma add_inf :
   forall (s : t) (x a : elt), Inf a s -> X.lt a x -> Inf a (add x s).
  Proof.
  simple induction s; simpl.
  intuition.
  intros; elim_compare x a; inv; intuition.
  Qed.
  Hint Resolve add_inf.

  Global Instance add_ok s x : forall `(Ok s), Ok (add x s).
  Proof.
  repeat rewrite <- isok_iff; revert s x.
  simple induction s; simpl.
  intuition.
  intros; elim_compare x a; inv; auto.
  Qed.

  Lemma add_spec :
   forall (s : t) (x y : elt) (Hs : Ok s),
    In y (add x s) <-> X.eq y x \/ In y s.
  Proof.
  induction s; simpl; intros.
  intuition. inv; auto.
  elim_compare x a; inv; rewrite !InA_cons, ?IHs; intuition.
  Qed.

  Lemma remove_inf :
   forall (s : t) (x a : elt) (Hs : Ok s), Inf a s -> Inf a (remove x s).
  Proof.
  induction s; simpl.
  intuition.
  intros; elim_compare x a; inv; auto.
  apply Inf_lt with a; auto.
  Qed.
  Hint Resolve remove_inf.

  Global Instance remove_ok s x : forall `(Ok s), Ok (remove x s).
  Proof.
  repeat rewrite <- isok_iff; revert s x.
  induction s; simpl.
  intuition.
  intros; elim_compare x a; inv; auto.
  Qed.

  Lemma remove_spec :
   forall (s : t) (x y : elt) (Hs : Ok s),
    In y (remove x s) <-> In y s /\ ~X.eq y x.
  Proof.
  induction s; simpl; intros.
  intuition; inv; auto.
  elim_compare x a; inv; rewrite !InA_cons, ?IHs; intuition;
   try sort_inf_in; try order.
  Qed.

  Global Instance singleton_ok x : Ok (singleton x).
  Proof.
  unfold singleton; simpl; auto.
  Qed.

  Lemma singleton_spec : forall x y : elt, In y (singleton x) <-> X.eq y x.
  Proof.
  unfold singleton; simpl; split; intros; inv; auto.
  Qed.

  Ltac induction2 :=
    simple induction s;
     [ simpl; auto; try solve [ intros; inv ]
     | intros x l Hrec; simple induction s';
        [ simpl; auto; try solve [ intros; inv ]
        | intros x' l' Hrec'; simpl; elim_compare x x'; intros; inv; auto ]].

  Lemma union_inf :
   forall (s s' : t) (a : elt) (Hs : Ok s) (Hs' : Ok s'),
   Inf a s -> Inf a s' -> Inf a (union s s').
  Proof.
  induction2.
  Qed.
  Hint Resolve union_inf.

  Global Instance union_ok s s' : forall `(Ok s, Ok s'), Ok (union s s').
  Proof.
  repeat rewrite <- isok_iff; revert s s'.
  induction2; constructors; try apply @ok; auto. 
  apply Inf_eq with x'; auto; apply union_inf; auto; apply Inf_eq with x; auto; order.
  change (Inf x' (union (x :: l) l')); auto.
  Qed.

  Lemma union_spec :
   forall (s s' : t) (x : elt) (Hs : Ok s) (Hs' : Ok s'),
   In x (union s s') <-> In x s \/ In x s'.
  Proof.
  induction2; try rewrite ?InA_cons, ?Hrec, ?Hrec'; intuition; inv; auto.
  Qed.

  Lemma inter_inf :
   forall (s s' : t) (a : elt) (Hs : Ok s) (Hs' : Ok s'),
   Inf a s -> Inf a s' -> Inf a (inter s s').
  Proof.
  induction2.
  apply Inf_lt with x; auto.
  apply Hrec'; auto.
  apply Inf_lt with x'; auto.
  Qed.
  Hint Resolve inter_inf.

  Global Instance inter_ok s s' : forall `(Ok s, Ok s'), Ok (inter s s').
  Proof.
  repeat rewrite <- isok_iff; revert s s'.
  induction2.
  constructors; auto.
  apply Inf_eq with x'; auto; apply inter_inf; auto; apply Inf_eq with x; auto.
  Qed.

  Lemma inter_spec :
   forall (s s' : t) (x : elt) (Hs : Ok s) (Hs' : Ok s'),
   In x (inter s s') <-> In x s /\ In x s'.
  Proof.
  induction2; try rewrite ?InA_cons, ?Hrec, ?Hrec'; intuition; inv; auto;
   try sort_inf_in; try order.
  Qed.

  Lemma diff_inf :
   forall (s s' : t) (Hs : Ok s) (Hs' : Ok s') (a : elt),
   Inf a s -> Inf a s' -> Inf a (diff s s').
  Proof.
  intros s s'; repeat rewrite <- isok_iff; revert s s'.
  induction2.
  apply Hrec; trivial.
  apply Inf_lt with x; auto.
  apply Inf_lt with x'; auto.
  apply Hrec'; auto.
  apply Inf_lt with x'; auto.
  Qed.
  Hint Resolve diff_inf.

  Global Instance diff_ok s s' : forall `(Ok s, Ok s'), Ok (diff s s').
  Proof.
  repeat rewrite <- isok_iff; revert s s'.
  induction2.
  Qed.

  Lemma diff_spec :
   forall (s s' : t) (x : elt) (Hs : Ok s) (Hs' : Ok s'),
   In x (diff s s') <-> In x s /\ ~In x s'.
  Proof.
  induction2; try rewrite ?InA_cons, ?Hrec, ?Hrec'; intuition; inv; auto;
   try sort_inf_in; try order.
  right; intuition; inv; auto.
  Qed.

  Lemma equal_spec :
   forall (s s' : t) (Hs : Ok s) (Hs' : Ok s'),
   equal s s' = true <-> Equal s s'.
  Proof.
  induction s as [ | x s IH]; intros [ | x' s'] Hs Hs'; simpl.
  intuition reflexivity. 
  split; intros H. discriminate. assert (In x' nil) by (rewrite H; auto). inv.
  split; intros H. discriminate. assert (In x nil) by (rewrite <-H; auto). inv.
  inv.
  elim_compare x x' as C; try discriminate.
  (* x=x' *)
  rewrite IH; auto.
  split; intros E y; specialize (E y).
  rewrite !InA_cons, E, C; intuition.
  rewrite !InA_cons, C in E. intuition; try sort_inf_in; order.
  (* x<x' *)
  split; intros E. discriminate.
  assert (In x (x'::s')) by (rewrite <- E; auto).
  inv; try sort_inf_in; order.
  (* x>x' *)
  split; intros E. discriminate.
  assert (In x' (x::s)) by (rewrite E; auto).
  inv; try sort_inf_in; order.
  Qed.

  Lemma subset_spec :
   forall (s s' : t) (Hs : Ok s) (Hs' : Ok s'),
   subset s s' = true <-> Subset s s'.
  Proof.
  intros s s'; revert s.
  induction s' as [ | x' s' IH]; intros [ | x s] Hs Hs'; simpl; auto.
  split; try red; intros; auto.
  split; intros H. discriminate. assert (In x nil) by (apply H; auto). inv.
  split; try red; intros; auto. inv.
  inv. elim_compare x x' as C.
  (* x=x' *)
  rewrite IH; auto.
  split; intros S y; specialize (S y).
  rewrite !InA_cons, C. intuition.
  rewrite !InA_cons, C in S. intuition; try sort_inf_in; order.
  (* x<x' *)
  split; intros S. discriminate.
  assert (In x (x'::s')) by (apply S; auto).
  inv; try sort_inf_in; order.
  (* x>x' *)
  rewrite IH; auto.
  split; intros S y; specialize (S y).
  rewrite !InA_cons. intuition.
  rewrite !InA_cons in S. rewrite !InA_cons. intuition; try sort_inf_in; order.
  Qed.

  Global Instance empty_ok : Ok empty.
  Proof.
  constructors.
  Qed.

  Lemma empty_spec : Empty empty.
  Proof.
  unfold Empty, empty; intuition; inv.
  Qed.

  Lemma is_empty_spec : forall s : t, is_empty s = true <-> Empty s.
  Proof.
  intros [ | x s]; simpl.
  split; auto. intros _ x H. inv.
  split. discriminate. intros H. elim (H x); auto.
  Qed.

  Lemma elements_spec1 : forall (s : t) (x : elt), In x (elements s) <-> In x s.
  Proof.
  intuition.
  Qed.

  Lemma elements_spec2 : forall (s : t) (Hs : Ok s), sort X.lt (elements s).
  Proof.
  intro s; repeat rewrite <- isok_iff; auto.
  Qed.

  Lemma elements_spec2w : forall (s : t) (Hs : Ok s), NoDupA X.eq (elements s).
  Proof.
  intro s; repeat rewrite <- isok_iff; auto.
  Qed.

  Lemma min_elt_spec1 : forall (s : t) (x : elt), min_elt s = Some x -> In x s.
  Proof.
  destruct s; simpl; inversion 1; auto.
  Qed.

  Lemma min_elt_spec2 :
   forall (s : t) (x y : elt) (Hs : Ok s),
   min_elt s = Some x -> In y s -> ~ X.lt y x.
  Proof.
  induction s as [ | x s IH]; simpl; inversion 2; subst.
  intros; inv; try sort_inf_in; order.
  Qed.

  Lemma min_elt_spec3 : forall s : t, min_elt s = None -> Empty s.
  Proof.
  destruct s; simpl; red; intuition. inv. discriminate.
  Qed.

  Lemma max_elt_spec1 : forall (s : t) (x : elt), max_elt s = Some x -> In x s.
  Proof.
  induction s as [ | x s IH]. inversion 1.
  destruct s as [ | y s]. simpl. inversion 1; subst; auto.
  right; apply IH; auto.
  Qed.

  Lemma max_elt_spec2 :
   forall (s : t) (x y : elt) (Hs : Ok s),
   max_elt s = Some x -> In y s -> ~ X.lt x y.
  Proof.
  induction s as [ | a s IH]. inversion 2.
  destruct s as [ | b s]. inversion 2; subst. intros; inv; order.
  intros. inv; auto.
  assert (~X.lt x b) by (apply IH; auto).
  assert (X.lt a b) by auto.
  order.
  Qed.

  Lemma max_elt_spec3 : forall s : t, max_elt s = None -> Empty s.
  Proof.
  induction s as [ | a s IH]. red; intuition; inv.
  destruct s as [ | b s]. inversion 1.
  intros; elim IH with b; auto.
  Qed.

  Definition choose_spec1 :
    forall (s : t) (x : elt), choose s = Some x -> In x s := min_elt_spec1.

  Definition choose_spec2 :
    forall s : t, choose s = None -> Empty s := min_elt_spec3.

  Lemma choose_spec3: forall s s' x x', Ok s -> Ok s' ->
   choose s = Some x -> choose s' = Some x' -> Equal s s' -> X.eq x x'.
  Proof.
   unfold choose; intros s s' x x' Hs Hs' Hx Hx' H.
   assert (~X.lt x x').
    apply min_elt_spec2 with s'; auto.
    rewrite <-H; auto using min_elt_spec1.
   assert (~X.lt x' x).
    apply min_elt_spec2 with s; auto.
    rewrite H; auto using min_elt_spec1.
   order.
  Qed.

  Lemma fold_spec :
   forall (s : t) (A : Type) (i : A) (f : elt -> A -> A),
   fold f s i = fold_left (flip f) (elements s) i.
  Proof.
  reflexivity.
  Qed.

  Lemma cardinal_spec :
   forall (s : t) (Hs : Ok s),
   cardinal s = length (elements s).
  Proof.
  auto.
  Qed.

  Lemma filter_inf :
   forall (s : t) (x : elt) (f : elt -> bool) (Hs : Ok s),
   Inf x s -> Inf x (filter f s).
  Proof.
  simple induction s; simpl.
  intuition.
  intros x l Hrec a f Hs Ha; inv.
  case (f x); auto.
  apply Hrec; auto.
  apply Inf_lt with x; auto.
  Qed.

  Global Instance filter_ok s f : forall `(Ok s), Ok (filter f s).
  Proof.
  repeat rewrite <- isok_iff; revert s f.
  simple induction s; simpl.
  auto.
  intros x l Hrec f Hs; inv.
  case (f x); auto.
  constructors; auto.
  apply filter_inf; auto.
  Qed.

  Lemma filter_spec :
   forall (s : t) (x : elt) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (In x (filter f s) <-> In x s /\ f x = true).
  Proof.
  induction s; simpl; intros.
  split; intuition; inv.
  destruct (f a) eqn:F; rewrite !InA_cons, ?IHs; intuition.
  setoid_replace x with a; auto.
  setoid_replace a with x in F; auto; congruence.
  Qed.

  Lemma for_all_spec :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (for_all f s = true <-> For_all (fun x => f x = true) s).
  Proof.
  unfold For_all; induction s; simpl; intros.
  split; intros; auto. inv.
  destruct (f a) eqn:F.
  rewrite IHs; auto. firstorder. inv; auto.
  setoid_replace x with a; auto.
  split; intros H'. discriminate.
  rewrite H' in F; auto.
  Qed.

  Lemma exists_spec :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Proof.
  unfold Exists; induction s; simpl; intros.
  firstorder. discriminate. inv.
  destruct (f a) eqn:F.
  firstorder.
  rewrite IHs; auto.
  firstorder.
  inv.
  setoid_replace a with x in F; auto; congruence.
  exists x; auto.
  Qed.

  Lemma partition_inf1 :
   forall (s : t) (f : elt -> bool) (x : elt) (Hs : Ok s),
   Inf x s -> Inf x (fst (partition f s)).
  Proof.
  intros s f x; repeat rewrite <- isok_iff; revert s f x.
  simple induction s; simpl.
  intuition.
  intros x l Hrec f a Hs Ha; inv.
  generalize (Hrec f a H).
  case (f x); case (partition f l); simpl.
  auto.
  intros; apply H2; apply Inf_lt with x; auto.
  Qed.

  Lemma partition_inf2 :
   forall (s : t) (f : elt -> bool) (x : elt) (Hs : Ok s),
   Inf x s -> Inf x (snd (partition f s)).
  Proof.
  intros s f x; repeat rewrite <- isok_iff; revert s f x.
  simple induction s; simpl.
  intuition.
  intros x l Hrec f a Hs Ha; inv.
  generalize (Hrec f a H).
  case (f x); case (partition f l); simpl.
  intros; apply H2; apply Inf_lt with x; auto.
  auto.
  Qed.

  Global Instance partition_ok1 s f : forall `(Ok s), Ok (fst (partition f s)).
  Proof.
  repeat rewrite <- isok_iff; revert s f.
  simple induction s; simpl.
  auto.
  intros x l Hrec f Hs; inv.
  generalize (Hrec f H); generalize (@partition_inf1 l f x).
  case (f x); case (partition f l); simpl; auto.
  Qed.

  Global Instance partition_ok2 s f : forall `(Ok s), Ok (snd (partition f s)).
  Proof.
  repeat rewrite <- isok_iff; revert s f.
  simple induction s; simpl.
  auto.
  intros x l Hrec f Hs; inv.
  generalize (Hrec f H); generalize (@partition_inf2 l f x).
  case (f x); case (partition f l); simpl; auto.
  Qed.

  Lemma partition_spec1 :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f -> Equal (fst (partition f s)) (filter f s).
  Proof.
  simple induction s; simpl; auto; unfold Equal.
  split; auto.
  intros x l Hrec f Hf.
  generalize (Hrec f Hf); clear Hrec.
  destruct (partition f l) as [s1 s2]; simpl; intros.
  case (f x); simpl; auto.
  split; inversion_clear 1; auto.
  constructor 2; rewrite <- H; auto.
  constructor 2; rewrite H; auto.
  Qed.

  Lemma partition_spec2 :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof.
  simple induction s; simpl; auto; unfold Equal.
  split; auto.
  intros x l Hrec f Hf.
  generalize (Hrec f Hf); clear Hrec.
  destruct (partition f l) as [s1 s2]; simpl; intros.
  case (f x); simpl; auto.
  split; inversion_clear 1; auto.
  constructor 2; rewrite <- H; auto.
  constructor 2; rewrite H; auto.
  Qed.

  End ForNotations.

  Definition In := InA X.eq.
  Instance In_compat : Proper (X.eq==>eq==> iff) In.
  Proof. repeat red; intros; rewrite H, H0; auto. Qed.

  Module L := MakeListOrdering X.
  Definition eq := L.eq.
  Definition eq_equiv := L.eq_equiv.
  Definition lt l1 l2 :=
    exists l1' l2', Ok l1' /\ Ok l2' /\ eq l1 l1' /\ eq l2 l2' /\ L.lt l1' l2'.

  Instance lt_strorder : StrictOrder lt.
  Proof.
  split.
  intros s (s1 & s2 & B1 & B2 & E1 & E2 & L).
  repeat rewrite <- isok_iff in *.
  assert (eqlistA X.eq s1 s2).
   apply SortA_equivlistA_eqlistA with (ltA:=X.lt); auto using @ok with *.
   transitivity s; auto. symmetry; auto.
  rewrite H in L.
  apply (StrictOrder_Irreflexive s2); auto.
  intros s1 s2 s3 (s1' & s2' & B1 & B2 & E1 & E2 & L12)
                  (s2'' & s3' & B2' & B3 & E2' & E3 & L23).
  exists s1', s3'.
  repeat rewrite <- isok_iff in *.
  do 4 (split; trivial).
  assert (eqlistA X.eq s2' s2'').
   apply SortA_equivlistA_eqlistA with (ltA:=X.lt); auto using @ok with *.
   transitivity s2; auto. symmetry; auto.
  transitivity s2'; auto.
  rewrite H; auto.
  Qed.

  Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
  intros s1 s2 E12 s3 s4 E34. split.
  intros (s1' & s3' & B1 & B3 & E1 & E3 & LT).
  exists s1', s3'; do 2 (split; trivial).
   split. transitivity s1; auto. symmetry; auto.
   split; auto. transitivity s3; auto. symmetry; auto.
  intros (s1' & s3' & B1 & B3 & E1 & E3 & LT).
  exists s1', s3'; do 2 (split; trivial).
   split. transitivity s2; auto.
   split; auto. transitivity s4; auto.
  Qed.

  Lemma compare_spec_aux : forall s s', CompSpec eq L.lt s s' (compare s s').
  Proof.
  induction s as [|x s IH]; intros [|x' s']; simpl; intuition. 
  elim_compare x x'; auto.
  Qed.

  Lemma compare_spec : forall s s', Ok s -> Ok s' ->
   CompSpec eq lt s s' (compare s s').
  Proof.
  intros s s' Hs Hs'.
  destruct (compare_spec_aux s s'); constructor; auto.
  exists s, s'; repeat split; auto using @ok.
  exists s', s; repeat split; auto using @ok.
  Qed.

End MakeRaw.

(** * Encapsulation

   Now, in order to really provide a functor implementing [S], we
   need to encapsulate everything into a type of strictly ordered lists. *)

Module Make (X: OrderedType) <: S with Module E := X.
 Module Raw := MakeRaw X.
 Include Raw2Sets X Raw.
End Make.

(** For this specific implementation, eq coincides with Leibniz equality *)

Require Eqdep_dec.

Module Type OrderedTypeWithLeibniz.
  Include OrderedType.
  Parameter eq_leibniz : forall x y, eq x y -> x = y.
End OrderedTypeWithLeibniz.

Module Type SWithLeibniz.
  Declare Module E : OrderedTypeWithLeibniz.
  Include SetsOn E.
  Parameter eq_leibniz : forall x y, eq x y -> x = y.
End SWithLeibniz.

Module MakeWithLeibniz (X: OrderedTypeWithLeibniz) <: SWithLeibniz with Module E := X.
  Module E := X.
  Module Raw := MakeRaw X.
  Include Raw2SetsOn X Raw.

  Lemma eq_leibniz_list : forall xs ys, eqlistA X.eq xs ys -> xs = ys.
  Proof.
    induction xs as [|x xs]; intros [|y ys] H; inversion H; [ | ].
    reflexivity.
    f_equal.
    apply X.eq_leibniz; congruence.
    apply IHxs; subst; assumption.
  Qed.

  Lemma eq_leibniz : forall s s', eq s s' -> s = s'.
  Proof.
    intros [xs Hxs] [ys Hys] Heq.
    change (equivlistA X.eq xs ys) in Heq.
    assert (H : eqlistA X.eq xs ys).
      rewrite <- Raw.isok_iff in Hxs, Hys.
      apply SortA_equivlistA_eqlistA with X.lt; auto with *.
    apply eq_leibniz_list in H.
    subst ys.
    f_equal.
    apply Eqdep_dec.eq_proofs_unicity.
    intros x y; destruct (bool_dec x y); tauto.
  Qed.

End MakeWithLeibniz.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetPositive.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** Efficient implementation of [MSetInterface.S] for positive keys,
    inspired from the [FMapPositive] module.

   This module was adapted by Alexandre Ren, Damien Pous, and Thomas
   Braibant (2010, LIG, CNRS, UMR 5217), from the [FMapPositive]
   module of Pierre Letouzey and Jean-Christophe Filliâtre, which in
   turn comes from the [FMap] framework of a work by Xavier Leroy and
   Sandrine Blazy (used for building certified compilers).
*)

Require Import Bool BinPos Orders MSetInterface.

Set Implicit Arguments.

Local Open Scope lazy_bool_scope.
Local Open Scope positive_scope.

Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.
Local Unset Boolean Equality Schemes.


(** Even if [positive] can be seen as an ordered type with respect to the
  usual order (see above), we can also use a lexicographic order over bits
  (lower bits are considered first). This is more natural when using
  [positive] as indexes for sets or maps (see FSetPositive and FMapPositive. *)

Module PositiveOrderedTypeBits <: UsualOrderedType.
  Definition t:=positive.
  Include HasUsualEq <+ UsualIsEq.
  Definition eqb := Pos.eqb.
  Definition eqb_eq := Pos.eqb_eq.
  Include HasEqBool2Dec.

  Fixpoint bits_lt (p q:positive) : Prop :=
   match p, q with
   | xH, xI _ => True
   | xH, _ => False
   | xO p, xO q => bits_lt p q
   | xO _, _ => True
   | xI p, xI q => bits_lt p q
   | xI _, _ => False
   end.

  Definition lt:=bits_lt.

  Lemma bits_lt_antirefl : forall x : positive, ~ bits_lt x x.
  Proof.
   induction x; simpl; auto.
  Qed.

  Lemma bits_lt_trans :
    forall x y z : positive, bits_lt x y -> bits_lt y z -> bits_lt x z.
  Proof.
   induction x; destruct y,z; simpl; eauto; intuition.
  Qed.

  Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
   intros x x' Hx y y' Hy. rewrite Hx, Hy; intuition.
  Qed.

  Instance lt_strorder : StrictOrder lt.
  Proof.
   split; [ exact bits_lt_antirefl | exact bits_lt_trans ].
  Qed.

  Fixpoint compare x y :=
    match x, y with
      | x~1, y~1 => compare x y
      | x~1, _ => Gt
      | x~0, y~0 => compare x y
      | x~0, _ => Lt
      | 1, y~1 => Lt
      | 1, 1 => Eq
      | 1, y~0 => Gt
    end.

  Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
  Proof.
   unfold eq, lt.
   induction x; destruct y; try constructor; simpl; auto.
    destruct (IHx y); subst; auto.
    destruct (IHx y); subst; auto.
  Qed.

End PositiveOrderedTypeBits.

Module PositiveSet <: S with Module E:=PositiveOrderedTypeBits.

  Module E:=PositiveOrderedTypeBits.

  Definition elt := positive.

  Inductive tree :=
    | Leaf : tree
    | Node : tree -> bool -> tree -> tree.

  Scheme tree_ind := Induction for tree Sort Prop.

  Definition t := tree.

  Definition empty := Leaf.

  Fixpoint is_empty (m : t) : bool :=
   match m with
    | Leaf => true
    | Node l b r => negb b &&& is_empty l &&& is_empty r
   end.

  Fixpoint mem (i : positive) (m : t) : bool :=
    match m with
    | Leaf => false
    | Node l o r =>
        match i with
        | 1 => o
        | i~0 => mem i l
        | i~1 => mem i r
        end
    end.

  Fixpoint add (i : positive) (m : t) : t :=
    match m with
    | Leaf =>
        match i with
        | 1 => Node Leaf true Leaf
        | i~0 => Node (add i Leaf) false Leaf
        | i~1 => Node Leaf false (add i Leaf)
        end
    | Node l o r =>
        match i with
        | 1 => Node l true r
        | i~0 => Node (add i l) o r
        | i~1 => Node l o (add i r)
        end
    end.

  Definition singleton i := add i empty.

  (** helper function to avoid creating empty trees that are not leaves *)

  Definition node l (b: bool) r :=
    if b then Node l b r else
     match l,r with
       | Leaf,Leaf => Leaf
       | _,_ => Node l false r end.

  Fixpoint remove (i : positive) (m : t) : t :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match i with
          | 1 => node l false r
          | i~0 => node (remove i l) o r
          | i~1 => node l o (remove i r)
        end
    end.

  Fixpoint union (m m': t) :=
    match m with
      | Leaf => m'
      | Node l o r =>
        match m' with
          | Leaf => m
          | Node l' o' r' => Node (union l l') (o||o') (union r r')
        end
    end.

  Fixpoint inter (m m': t) :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match m' with
          | Leaf => Leaf
          | Node l' o' r' => node (inter l l') (o&&o') (inter r r')
        end
    end.

  Fixpoint diff (m m': t) :=
    match m with
      | Leaf => Leaf
      | Node l o r =>
        match m' with
          | Leaf => m
          | Node l' o' r' => node (diff l l') (o&&negb o') (diff r r')
        end
    end.

  Fixpoint equal (m m': t): bool :=
    match m with
      | Leaf => is_empty m'
      | Node l o r =>
        match m' with
          | Leaf => is_empty m
          | Node l' o' r' => eqb o o' &&& equal l l' &&& equal r r'
        end
    end.

  Fixpoint subset (m m': t): bool :=
    match m with
      | Leaf => true
      | Node l o r =>
        match m' with
          | Leaf => is_empty m
          | Node l' o' r' => (negb o ||| o') &&& subset l l' &&& subset r r'
        end
    end.

  (** reverses [y] and concatenate it with [x] *)

  Fixpoint rev_append y x :=
    match y with
      | 1 => x
      | y~1 => rev_append y x~1
      | y~0 => rev_append y x~0
    end.
  Infix "@" := rev_append (at level 60).
  Definition rev x := x@1.

  Section Fold.

    Variables B : Type.
    Variable f : positive -> B -> B.

    (** the additional argument, [i], records the current path, in
       reverse order (this should be more efficient: we reverse this argument
       only at present nodes only, rather than at each node of the tree).
       we also use this convention in all functions below
     *)

    Fixpoint xfold (m : t) (v : B) (i : positive) :=
      match m with
        | Leaf => v
        | Node l true r =>
          xfold r (f (rev i) (xfold l v i~0)) i~1
        | Node l false r =>
          xfold r (xfold l v i~0) i~1
      end.
    Definition fold m i := xfold m i 1.

  End Fold.

  Section Quantifiers.

    Variable f : positive -> bool.

    Fixpoint xforall (m : t) (i : positive) :=
      match m with
        | Leaf => true
        | Node l o r =>
          (negb o ||| f (rev i)) &&& xforall r i~1 &&& xforall l i~0
      end.
    Definition for_all m := xforall m 1.

    Fixpoint xexists (m : t) (i : positive) :=
      match m with
        | Leaf => false
        | Node l o r => (o &&& f (rev i)) ||| xexists r i~1 ||| xexists l i~0
      end.
    Definition exists_ m := xexists m 1.

    Fixpoint xfilter (m : t) (i : positive) :=
      match m with
        | Leaf => Leaf
        | Node l o r => node (xfilter l i~0) (o &&& f (rev i)) (xfilter r i~1)
      end.
    Definition filter m := xfilter m 1.

    Fixpoint xpartition (m : t) (i : positive) :=
      match m with
        | Leaf => (Leaf,Leaf)
        | Node l o r =>
          let (lt,lf) := xpartition l i~0 in
          let (rt,rf) := xpartition r i~1 in
             if o then
               let fi := f (rev i) in
                 (node lt fi rt, node lf (negb fi) rf)
             else
                 (node lt false rt, node lf false rf)
      end.
    Definition partition m := xpartition m 1.

  End Quantifiers.

  (** uses [a] to accumulate values rather than doing a lot of concatenations *)

  Fixpoint xelements (m : t) (i : positive) (a: list positive) :=
    match m with
      | Leaf => a
      | Node l false r => xelements l i~0 (xelements r i~1 a)
      | Node l true r => xelements l i~0 (rev i :: xelements r i~1 a)
    end.

  Definition elements (m : t) := xelements m 1 nil.

  Fixpoint cardinal (m : t) : nat :=
    match m with
      | Leaf => O
      | Node l false r => (cardinal l + cardinal r)%nat
      | Node l true r => S (cardinal l + cardinal r)
    end.

  Definition omap (f: elt -> elt) x :=
    match x with
      | None => None
      | Some i => Some (f i)
    end.

  (** would it be more efficient to use a path like in the above functions ? *)

  Fixpoint choose (m: t) :=
    match m with
      | Leaf => None
      | Node l o r => if o then Some 1 else
        match choose l with
          | None => omap xI (choose r)
          | Some i => Some i~0
        end
    end.

  Fixpoint min_elt (m: t) :=
    match m with
      | Leaf => None
      | Node l o r =>
        match min_elt l with
          | None => if o then Some 1 else omap xI (min_elt r)
          | Some i => Some i~0
        end
    end.

  Fixpoint max_elt (m: t) :=
    match m with
      | Leaf => None
      | Node l o r =>
        match max_elt r with
          | None => if o then Some 1 else omap xO (max_elt l)
          | Some i => Some i~1
        end
    end.

  (** lexicographic product, defined using a notation to keep things lazy *)

  Notation lex u v := match u with Eq => v | Lt => Lt | Gt => Gt end.

  Definition compare_bool a b :=
    match a,b with
      | false, true => Lt
      | true, false => Gt
      | _,_ => Eq
    end.

  Fixpoint compare (m m': t): comparison :=
    match m,m' with
      | Leaf,_ => if is_empty m' then Eq else Lt
      | _,Leaf => if is_empty m then Eq else Gt
      | Node l o r,Node l' o' r' =>
        lex (compare_bool o o') (lex (compare l l') (compare r r'))
    end.


  Definition In i t := mem i t = true.
  Definition Equal s s' := forall a : elt, In a  s <-> In a  s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Notation "s  [=]  t" := (Equal s t) (at level 70, no associativity).
  Notation "s  [<=]  t" := (Subset s t) (at level 70, no associativity).

  Definition eq := Equal.
  Definition lt m m' := compare m m' = Lt.

  (** Specification of [In] *)

  Instance In_compat : Proper (E.eq==>Logic.eq==>iff) In.
  Proof.
   intros s s' Hs x x' Hx. rewrite Hs, Hx; intuition.
  Qed.

  (** Specification of [eq] *)

  Local Instance eq_equiv : Equivalence eq.
  Proof. firstorder. Qed.

  (** Specification of [mem] *)

  Lemma mem_spec: forall s x, mem x s = true <-> In x s.
  Proof. unfold In. intuition. Qed.

  (** Additional lemmas for mem  *)

  Lemma mem_Leaf: forall x, mem x Leaf = false.
  Proof. destruct x; trivial. Qed.

  (** Specification of [empty] *)

  Lemma empty_spec : Empty empty.
  Proof. unfold Empty, In. intro. rewrite mem_Leaf. discriminate. Qed.

  (** Specification of node  *)

  Lemma mem_node: forall x l o r, mem x (node l o r) = mem x (Node l o r).
  Proof.
    intros x l o r.
    case o; trivial.
    destruct l; trivial.
    destruct r; trivial.
    symmetry. destruct x.
      apply mem_Leaf.
      apply mem_Leaf.
      reflexivity.
  Qed.
  Local Opaque node.

  (** Specification of [is_empty] *)

  Lemma is_empty_spec: forall s, is_empty s = true <-> Empty s.
  Proof.
    unfold Empty, In.
    induction s as [|l IHl o r IHr]; simpl.
      setoid_rewrite mem_Leaf. firstorder.
      rewrite <- 2andb_lazy_alt, 2andb_true_iff, IHl, IHr. clear IHl IHr.
      destruct o; simpl; split.
        intuition discriminate.
        intro H. elim (H 1). reflexivity.
        intros H [a|a|]; apply H || intro; discriminate.
        intro H. split. split. reflexivity.
          intro a. apply (H a~0).
          intro a. apply (H a~1).
  Qed.

  (** Specification of [subset] *)

  Lemma subset_Leaf_s: forall s, Leaf [<=] s.
  Proof. intros s i Hi. apply empty_spec in Hi. elim Hi. Qed.

  Lemma subset_spec: forall s s', subset s s' = true <-> s [<=] s'.
  Proof.
    induction s as [|l IHl o r IHr]; intros [|l' o' r']; simpl.
      split; intros. apply subset_Leaf_s. reflexivity.

      split; intros. apply subset_Leaf_s. reflexivity.

      rewrite <- 2andb_lazy_alt, 2andb_true_iff, 2is_empty_spec.
      destruct o; simpl.
        split.
          intuition discriminate.
          intro H. elim (@empty_spec 1). apply H. reflexivity.
        split; intro H.
          destruct H as [[_ Hl] Hr].
          intros [i|i|] Hi.
            elim (Hr i Hi).
            elim (Hl i Hi).
            discriminate.
          split. split. reflexivity.
          unfold Empty. intros a H1. apply (@empty_spec (a~0)), H. assumption.
          unfold Empty. intros a H1. apply (@empty_spec (a~1)), H. assumption.

      rewrite <- 2andb_lazy_alt, 2andb_true_iff, IHl, IHr. clear.
      destruct o; simpl.
       split; intro H.
         destruct H as [[Ho' Hl] Hr]. rewrite Ho'.
          intros i Hi. destruct i.
            apply (Hr i). assumption.
            apply (Hl i). assumption.
            assumption.
         split. split.
          destruct o'; trivial.
          specialize (H 1). unfold In in H. simpl in H. apply H. reflexivity.
          intros i Hi. apply (H i~0). apply Hi.
          intros i Hi. apply (H i~1). apply Hi.
       split; intros.
         intros i Hi. destruct i; destruct H as [[H Hl] Hr].
           apply (Hr i). assumption.
           apply (Hl i). assumption.
            discriminate Hi.
         split. split. reflexivity.
           intros i Hi. apply (H i~0). apply Hi.
           intros i Hi. apply (H i~1). apply Hi.
  Qed.

  (** Specification of [equal] (via subset) *)

  Lemma equal_subset: forall s s', equal s s' = subset s s' && subset s' s.
  Proof.
    induction s as [|l IHl o r IHr]; intros [|l' o' r']; simpl; trivial.
      destruct o. reflexivity. rewrite andb_comm. reflexivity.
      rewrite <- 6andb_lazy_alt. rewrite eq_iff_eq_true.
       rewrite 7andb_true_iff, eqb_true_iff.
      rewrite IHl, IHr, 2andb_true_iff. clear IHl IHr. intuition subst.
       destruct o'; reflexivity.
       destruct o'; reflexivity.
       destruct o; auto. destruct o'; trivial.
  Qed.

  Lemma equal_spec: forall s s', equal s s' = true <-> Equal s s'.
  Proof.
    intros. rewrite equal_subset. rewrite andb_true_iff.
    rewrite 2subset_spec. unfold Equal, Subset. firstorder.
  Qed.

  Lemma eq_dec : forall s s', { eq s s' } + { ~ eq s s' }.
  Proof.
    unfold eq.
    intros. case_eq (equal s s'); intro H.
     left. apply equal_spec, H.
     right. rewrite <- equal_spec. congruence.
  Defined.

  (** (Specified) definition of [compare] *)

  Lemma lex_Opp: forall u v u' v', u = CompOpp u' -> v = CompOpp v' ->
    lex u v = CompOpp (lex u' v').
  Proof. intros ? ? u' ? -> ->. case u'; reflexivity. Qed.

  Lemma compare_bool_inv: forall b b',
    compare_bool b b' = CompOpp (compare_bool b' b).
  Proof. intros [|] [|]; reflexivity. Qed.

  Lemma compare_inv: forall s s', compare s s' = CompOpp (compare s' s).
  Proof.
    induction s as [|l IHl o r IHr]; destruct s' as [|l' o' r']; trivial.
    unfold compare. case is_empty; reflexivity.
    unfold compare. case is_empty; reflexivity.
    simpl. rewrite compare_bool_inv.
     case compare_bool; simpl; trivial; apply lex_Opp; auto.
  Qed.

  Lemma lex_Eq: forall u v, lex u v = Eq <-> u=Eq /\ v=Eq.
  Proof. intros u v; destruct u; intuition discriminate. Qed.

  Lemma compare_bool_Eq: forall b1 b2,
    compare_bool b1 b2 = Eq <-> eqb b1 b2 = true.
  Proof. intros [|] [|]; intuition discriminate. Qed.

  Lemma compare_equal: forall s s', compare s s' = Eq <-> equal s s' = true.
  Proof.
    induction s as [|l IHl o r IHr]; destruct s' as [|l' o' r'].
     simpl. tauto.
     unfold compare, equal. case is_empty; intuition discriminate.
     unfold compare, equal. case is_empty; intuition discriminate.
     simpl. rewrite <- 2andb_lazy_alt, 2andb_true_iff.
     rewrite <- IHl, <- IHr, <- compare_bool_Eq. clear IHl IHr.
     rewrite and_assoc. rewrite <- 2lex_Eq. reflexivity.
  Qed.


  Lemma compare_gt: forall s s', compare s s' = Gt -> lt s' s.
  Proof.
    unfold lt. intros s s'. rewrite compare_inv.
     case compare; trivial; intros; discriminate.
  Qed.

  Lemma compare_eq: forall s s', compare s s' = Eq -> eq s s'.
  Proof.
    unfold eq. intros s s'. rewrite compare_equal, equal_spec. trivial.
  Qed.

  Lemma compare_spec : forall s s' : t, CompSpec eq lt s s' (compare s s').
  Proof.
    intros. case_eq (compare s s'); intro H; constructor.
    apply compare_eq, H.
    assumption.
    apply compare_gt, H.
  Qed.

  Section lt_spec.

  Inductive ct: comparison -> comparison -> comparison -> Prop :=
  | ct_xxx: forall x, ct x  x  x
  | ct_xex: forall x, ct x  Eq x
  | ct_exx: forall x, ct Eq x  x
  | ct_glx: forall x, ct Gt Lt x
  | ct_lgx: forall x, ct Lt Gt x.

  Lemma ct_cxe: forall x, ct (CompOpp x) x Eq.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xce: forall x, ct x (CompOpp x) Eq.
  Proof. destruct x; constructor. Qed.

  Lemma ct_lxl: forall x, ct Lt x Lt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_gxg: forall x, ct Gt x Gt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xll: forall x, ct x Lt Lt.
  Proof. destruct x; constructor. Qed.

  Lemma ct_xgg: forall x, ct x Gt Gt.
  Proof. destruct x; constructor. Qed.

  Local Hint Constructors ct: ct.
  Local Hint Resolve ct_cxe ct_xce ct_lxl ct_xll ct_gxg ct_xgg: ct.
  Ltac ct := trivial with ct.

  Lemma ct_lex: forall u v w u' v' w',
    ct u v w -> ct u' v' w' -> ct (lex u u') (lex v v') (lex w w').
  Proof.
    intros u v w u' v' w' H H'.
    inversion_clear H; inversion_clear H'; ct; destruct w; ct; destruct w'; ct.
  Qed.

  Lemma ct_compare_bool:
    forall a b c, ct (compare_bool a b) (compare_bool b c) (compare_bool a c).
  Proof.
    intros [|] [|] [|]; constructor.
  Qed.

  Lemma compare_x_Leaf: forall s,
    compare s Leaf = if is_empty s then Eq else Gt.
  Proof.
    intros. rewrite compare_inv. simpl. case (is_empty s); reflexivity.
  Qed.

  Lemma compare_empty_x: forall a, is_empty a = true ->
    forall b, compare a b = if is_empty b then Eq else Lt.
  Proof.
    induction a as [|l IHl o r IHr]; trivial.
    destruct o. intro; discriminate.
    simpl is_empty. rewrite <- andb_lazy_alt, andb_true_iff.
    intros [Hl Hr].
    destruct b as [|l' [|] r']; simpl compare; trivial.
     rewrite Hl, Hr. trivial.
     rewrite (IHl Hl), (IHr Hr). simpl.
     case (is_empty l'); case (is_empty r'); trivial.
  Qed.

  Lemma compare_x_empty: forall a, is_empty a = true ->
    forall b, compare b a = if is_empty b then Eq else Gt.
  Proof.
    setoid_rewrite <- compare_x_Leaf.
    intros. rewrite 2(compare_inv b), (compare_empty_x _ H). reflexivity.
  Qed.

  Lemma ct_compare:
    forall a b c, ct (compare a b) (compare b c) (compare a c).
  Proof.
    induction a as [|l IHl o r IHr]; intros s' s''.
     destruct s' as [|l' o' r']; destruct s'' as [|l'' o'' r'']; ct.
      rewrite compare_inv. ct.
      unfold compare at 1. case_eq (is_empty (Node l' o' r')); intro H'.
       rewrite (compare_empty_x _ H'). ct.
       unfold compare at 2. case_eq (is_empty (Node l'' o'' r'')); intro H''.
        rewrite (compare_x_empty _ H''), H'. ct.
        ct.

     destruct s' as [|l' o' r']; destruct s'' as [|l'' o'' r''].
      ct.
      unfold compare at 2. rewrite compare_x_Leaf.
      case_eq (is_empty (Node l o r)); intro H.
       rewrite (compare_empty_x _ H). ct.
       case_eq (is_empty (Node l'' o'' r'')); intro H''.
        rewrite (compare_x_empty _ H''), H. ct.
        ct.

      rewrite 2 compare_x_Leaf.
      case_eq (is_empty (Node l o r)); intro H.
       rewrite compare_inv, (compare_x_empty _ H). ct.
       case_eq (is_empty (Node l' o' r')); intro H'.
        rewrite (compare_x_empty _ H'), H. ct.
        ct.

      simpl compare. apply ct_lex. apply ct_compare_bool.
       apply ct_lex; trivial.
  Qed.

  End lt_spec.

  Instance lt_strorder : StrictOrder lt.
  Proof.
   unfold lt. split.
   intros x H.
   assert (compare x x = Eq).
    apply compare_equal, equal_spec. reflexivity.
   congruence.
   intros a b c. assert (H := ct_compare a b c).
    inversion_clear H; trivial; intros; discriminate.
  Qed.

  Local Instance compare_compat_1 : Proper (eq==>Logic.eq==>Logic.eq) compare.
  Proof.
   intros x x' Hx y y' Hy. subst y'.
   unfold eq in *. rewrite <- equal_spec, <- compare_equal in *.
   assert (C:=ct_compare x x' y). rewrite Hx in C. inversion C; auto.
  Qed.

  Instance compare_compat : Proper (eq==>eq==>Logic.eq) compare.
  Proof.
   intros x x' Hx y y' Hy. rewrite Hx.
   rewrite compare_inv, Hy, <- compare_inv. reflexivity.
  Qed.

  Local Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
   intros x x' Hx y y' Hy. unfold lt. rewrite Hx, Hy. intuition.
  Qed.

  (** Specification of [add] *)

  Lemma add_spec: forall s x y, In y (add x s) <-> y=x \/ In y s.
  Proof.
    unfold In. intros s x y; revert x y s.
    induction x; intros [y|y|] [|l o r]; simpl mem;
    try (rewrite IHx; clear IHx); rewrite ?mem_Leaf; intuition congruence.
  Qed.

  (** Specification of [remove] *)

  Lemma remove_spec: forall s x y, In y (remove x s) <-> In y s /\ y<>x.
  Proof.
    unfold In. intros s x y; revert x y s.
    induction x; intros [y|y|] [|l o r]; simpl remove; rewrite ?mem_node;
     simpl mem; try (rewrite IHx; clear IHx); rewrite ?mem_Leaf;
     intuition congruence.
  Qed.

  (** Specification of [singleton] *)

  Lemma singleton_spec : forall x y, In y (singleton x) <-> y=x.
  Proof.
    unfold singleton. intros x y. rewrite add_spec. intuition.
    unfold In in *. rewrite mem_Leaf in *. discriminate.
  Qed.

  (** Specification of [union] *)

  Lemma union_spec: forall s s' x, In x (union s s') <-> In x s \/ In x s'.
  Proof.
    unfold In. intros s s' x; revert x s s'.
    induction x; destruct s; destruct s'; simpl union; simpl mem;
      try (rewrite IHx; clear IHx); try intuition congruence.
      apply orb_true_iff.
  Qed.

  (** Specification of [inter] *)

  Lemma inter_spec: forall s s' x, In x (inter s s') <-> In x s /\ In x s'.
  Proof.
    unfold In. intros s s' x; revert x s s'.
    induction x; destruct s; destruct s'; simpl inter; rewrite ?mem_node;
     simpl mem; try (rewrite IHx; clear IHx); try intuition congruence.
     apply andb_true_iff.
  Qed.

  (** Specification of [diff] *)

  Lemma diff_spec: forall s s' x, In x (diff s s') <-> In x s /\ ~ In x s'.
  Proof.
    unfold In. intros s s' x; revert x s s'.
    induction x; destruct s; destruct s' as [|l' o' r']; simpl diff;
     rewrite ?mem_node; simpl mem;
      try (rewrite IHx; clear IHx); try intuition congruence.
      rewrite andb_true_iff. destruct o'; intuition discriminate.
  Qed.

  (** Specification of [fold] *)

  Lemma fold_spec: forall s (A : Type) (i : A) (f : elt -> A -> A),
      fold f s i = fold_left (fun a e => f e a) (elements s) i.
  Proof.
    unfold fold, elements. intros s A i f. revert s i.
    set (f' := fun a e => f e a).
    assert (H: forall s i j acc,
      fold_left f' acc (xfold f s i j) =
      fold_left f' (xelements s j acc) i).

    induction s as [|l IHl o r IHr]; intros; trivial.
      destruct o; simpl xelements; simpl xfold.
        rewrite IHr, <- IHl. reflexivity.
        rewrite IHr. apply IHl.

    intros. exact (H s i 1 nil).
  Qed.

  (** Specification of [cardinal] *)

  Lemma cardinal_spec: forall s, cardinal s = length (elements s).
  Proof.
    unfold elements.
    assert (H: forall s j acc,
                (cardinal s + length acc)%nat = length (xelements s j acc)).

    induction s as [|l IHl b r IHr]; intros j acc; simpl; trivial. destruct b.
      rewrite <- IHl. simpl. rewrite <- IHr.
       rewrite <- plus_n_Sm, Plus.plus_assoc. reflexivity.
      rewrite <- IHl, <- IHr. rewrite Plus.plus_assoc. reflexivity.

    intros. rewrite <- H. simpl. rewrite Plus.plus_comm. reflexivity.
  Qed.

  (** Specification of [filter] *)

  Lemma xfilter_spec: forall f s x i,
    In x (xfilter f s i) <-> In x s /\ f (i@x) = true.
  Proof.
    intro f. unfold In.
    induction s as [|l IHl o r IHr]; intros x i; simpl xfilter.
     rewrite mem_Leaf. intuition discriminate.
     rewrite mem_node. destruct x; simpl.
       rewrite IHr. reflexivity.
       rewrite IHl. reflexivity.
       rewrite <- andb_lazy_alt. apply andb_true_iff.
  Qed.

  Lemma filter_spec: forall s x f, compat_bool E.eq f ->
    (In x (filter f s) <-> In x s /\ f x = true).
  Proof. intros. apply xfilter_spec. Qed.

  (** Specification of [for_all] *)

  Lemma xforall_spec: forall f s i,
    xforall f s i = true <-> For_all (fun x => f (i@x) = true) s.
  Proof.
    unfold For_all, In. intro f.
    induction s as [|l IHl o r IHr]; intros i; simpl.
     setoid_rewrite mem_Leaf. intuition discriminate.
     rewrite <- 2andb_lazy_alt, <- orb_lazy_alt, 2 andb_true_iff.
     rewrite IHl, IHr. clear IHl IHr.
      split.
       intros [[Hi Hr] Hl] x. destruct x; simpl; intro H.
        apply Hr, H.
        apply Hl, H.
        rewrite H in Hi. assumption.
       intro H; intuition.
        specialize (H 1). destruct o. apply H. reflexivity. reflexivity.
        apply H. assumption.
        apply H. assumption.
  Qed.

  Lemma for_all_spec: forall s f, compat_bool E.eq f ->
    (for_all f s = true <-> For_all (fun x => f x = true) s).
  Proof. intros. apply xforall_spec. Qed.

  (** Specification of [exists] *)

  Lemma xexists_spec: forall f s i,
    xexists f s i = true <-> Exists (fun x => f (i@x) = true) s.
  Proof.
    unfold Exists, In. intro f.
    induction s as [|l IHl o r IHr]; intros i; simpl.
     setoid_rewrite mem_Leaf. firstorder.
     rewrite <- 2orb_lazy_alt, 2orb_true_iff, <- andb_lazy_alt, andb_true_iff.
     rewrite IHl, IHr. clear IHl IHr.
      split.
       intros [[Hi|[x Hr]]|[x Hl]].
        exists 1. exact Hi.
        exists x~1. exact Hr.
        exists x~0. exact Hl.
       intros [[x|x|] H]; eauto.
  Qed.

  Lemma exists_spec : forall s f, compat_bool E.eq f ->
    (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Proof. intros. apply xexists_spec. Qed.


  (** Specification of [partition] *)

  Lemma partition_filter : forall s f,
    partition f s = (filter f s, filter (fun x => negb (f x)) s).
  Proof.
    unfold partition, filter. intros s f. generalize 1 as j.
    induction s as [|l IHl o r IHr]; intro j.
      reflexivity.
      destruct o; simpl; rewrite IHl, IHr; reflexivity.
  Qed.

  Lemma partition_spec1 : forall s f, compat_bool E.eq f ->
      Equal (fst (partition f s)) (filter f s).
  Proof. intros. rewrite partition_filter. reflexivity. Qed.

  Lemma partition_spec2 : forall s f, compat_bool E.eq f ->
      Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof. intros. rewrite partition_filter. reflexivity. Qed.


  (** Specification of [elements] *)

  Notation InL := (InA E.eq).

  Lemma xelements_spec: forall s j acc y,
    InL y (xelements s j acc)
    <->
    InL y acc \/ exists x, y=(j@x) /\ mem x s = true.
  Proof.
    induction s as [|l IHl o r IHr]; simpl.
      intros. split; intro H.
        left. assumption.
        destruct H as [H|[x [Hx Hx']]]. assumption. elim (empty_spec Hx').

      intros j acc y. case o.
        rewrite IHl. rewrite InA_cons. rewrite IHr. clear IHl IHr. split.
          intros [[H|[H|[x [-> H]]]]|[x [-> H]]]; eauto.
            right. exists x~1. auto.
            right. exists x~0. auto.
          intros [H|[x [-> H]]].
            eauto.
            destruct x.
              left. right. right. exists x; auto.
              right. exists x; auto.
              left. left. reflexivity.

        rewrite IHl, IHr. clear IHl IHr. split.
          intros [[H|[x [-> H]]]|[x [-> H]]].
            eauto.
            right. exists x~1. auto.
            right. exists x~0. auto.
          intros [H|[x [-> H]]].
            eauto.
            destruct x.
              left. right.  exists x; auto.
              right. exists x; auto.
              discriminate.
  Qed.

  Lemma elements_spec1: forall s x, InL x (elements s) <-> In x s.
  Proof.
   unfold elements. intros. rewrite xelements_spec.
   split; [ intros [A|(y & B & C)] | intros IN ].
   inversion A. simpl in *. congruence.
   right. exists x. auto.
  Qed.

  Lemma lt_rev_append: forall j x y, E.lt x y -> E.lt (j@x) (j@y).
  Proof. induction j; intros; simpl; auto. Qed.

  Lemma elements_spec2: forall s, sort E.lt (elements s).
  Proof.
    unfold elements.
    assert (H: forall s j acc,
      sort E.lt acc ->
      (forall x y, In x s ->  InL y acc -> E.lt (j@x) y) ->
      sort E.lt (xelements s j acc)).

    induction s as [|l IHl o r IHr]; simpl; trivial.
    intros j acc Hacc Hsacc. destruct o.
      apply IHl. constructor.
       apply IHr. apply Hacc.
       intros x y Hx Hy. apply Hsacc; assumption.
       case_eq (xelements r j~1 acc). constructor.
       intros z q H. constructor.
       assert (H': InL z (xelements r j~1 acc)).
        rewrite H. constructor. reflexivity.
       clear H q. rewrite xelements_spec in H'. destruct H' as [Hy|[x [-> Hx]]].
         apply (Hsacc 1 z); trivial. reflexivity.
         simpl. apply lt_rev_append. exact I.
       intros x y Hx Hy. inversion_clear Hy.
         rewrite H. simpl. apply lt_rev_append. exact I.
         rewrite xelements_spec in H. destruct H as [Hy|[z [-> Hy]]].
           apply Hsacc; assumption.
           simpl. apply lt_rev_append. exact I.

      apply IHl. apply IHr. apply Hacc.
       intros x y Hx Hy. apply Hsacc; assumption.
       intros x y Hx Hy. rewrite xelements_spec in Hy.
        destruct Hy as [Hy|[z [-> Hy]]].
         apply Hsacc; assumption.
         simpl. apply lt_rev_append. exact I.

    intros. apply H. constructor.
      intros x y _ H'. inversion H'.
  Qed.

  Lemma elements_spec2w: forall s, NoDupA E.eq (elements s).
  Proof.
    intro. apply SortA_NoDupA with E.lt; auto with *.
    apply E.eq_equiv.
    apply elements_spec2.
  Qed.


  (** Specification of [choose] *)

  Lemma choose_spec1: forall s x, choose s = Some x -> In x s.
  Proof.
    induction s as [| l IHl o r IHr]; simpl.
      intros. discriminate.
      destruct o.
        intros x H. injection H; intros; subst. reflexivity.
        revert IHl. case choose.
          intros p Hp x H. injection H; intros; subst; clear H. apply Hp.
           reflexivity.
          intros _ x. revert IHr. case choose.
            intros p Hp H. injection H; intros; subst; clear H. apply Hp.
            reflexivity.
            intros. discriminate.
  Qed.

  Lemma choose_spec2: forall s, choose s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_spec.
      destruct o.
        discriminate.
        simpl in H. destruct (choose l).
          discriminate.
          destruct (choose r).
            discriminate.
            intros [a|a|].
              apply IHr. reflexivity.
              apply IHl. reflexivity.
              discriminate.
  Qed.

  Lemma choose_empty: forall s, is_empty s = true -> choose s = None.
  Proof.
    intros s Hs. case_eq (choose s); trivial.
    intros p Hp. apply choose_spec1 in Hp. apply is_empty_spec in Hs.
     elim (Hs _ Hp).
  Qed.

  Lemma choose_spec3': forall s s', Equal s s' -> choose s = choose s'.
  Proof.
    setoid_rewrite <- equal_spec.
    induction s as [|l IHl o r IHr].
      intros. symmetry. apply choose_empty. assumption.

      destruct s' as [|l' o' r'].
        generalize (Node l o r) as s. simpl. intros. apply choose_empty.
        rewrite equal_spec in H. symmetry in H. rewrite <- equal_spec in H.
        assumption.

        simpl. rewrite <- 2andb_lazy_alt, 2andb_true_iff, eqb_true_iff.
        intros [[<- Hl] Hr]. rewrite (IHl _ Hl), (IHr _ Hr). reflexivity.
  Qed.

  Lemma choose_spec3: forall s s' x y,
    choose s = Some x -> choose s' = Some y -> Equal s s' -> E.eq x y.
  Proof. intros s s' x y Hx Hy H. apply choose_spec3' in H. congruence. Qed.


  (** Specification of [min_elt] *)

  Lemma min_elt_spec1: forall s x, min_elt s = Some x -> In x s.
  Proof.
   unfold In.
   induction s as [| l IHl o r IHr]; simpl.
     intros. discriminate.
     intros x. destruct (min_elt l); intros.
       injection H. intros <-. apply IHl. reflexivity.
       destruct o; simpl.
         injection H. intros <-. reflexivity.
         destruct (min_elt r); simpl in *.
           injection H. intros <-. apply IHr. reflexivity.
           discriminate.
  Qed.

  Lemma min_elt_spec3: forall s, min_elt s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_spec.
      intros [a|a|].
        apply IHr. revert H. clear. simpl. destruct (min_elt r); trivial.
          case min_elt; intros; try discriminate. destruct o; discriminate.
        apply IHl. revert H. clear. simpl. destruct (min_elt l); trivial.
         intro; discriminate.
        revert H. clear. simpl. case min_elt; intros; try discriminate.
         destruct o; discriminate.
  Qed.

  Lemma min_elt_spec2: forall s x y, min_elt s = Some x -> In y s -> ~ E.lt y x.
  Proof.
    unfold In.
    induction s as [|l IHl o r IHr]; intros x y H H'.
      discriminate.
      simpl in H. case_eq (min_elt l).
        intros p Hp. rewrite Hp in H. injection H; intros <-.
        destruct y as [z|z|]; simpl; intro; trivial. apply (IHl p z); trivial.
        intro Hp; rewrite Hp in H. apply min_elt_spec3 in Hp.
        destruct o.
          injection H. intros <- Hl. clear H.
          destruct y as [z|z|]; simpl; trivial. elim (Hp _ H').

          destruct (min_elt r).
            injection H. intros <-. clear H.
            destruct y as [z|z|].
              apply (IHr p z); trivial.
              elim (Hp _ H').
              discriminate.
            discriminate.
  Qed.


  (** Specification of [max_elt] *)

  Lemma max_elt_spec1: forall s x, max_elt s = Some x -> In x s.
  Proof.
   unfold In.
   induction s as [| l IHl o r IHr]; simpl.
     intros. discriminate.
     intros x. destruct (max_elt r); intros.
       injection H. intros <-. apply IHr. reflexivity.
       destruct o; simpl.
         injection H. intros <-. reflexivity.
         destruct (max_elt l); simpl in *.
           injection H. intros <-. apply IHl. reflexivity.
           discriminate.
  Qed.

  Lemma max_elt_spec3: forall s, max_elt s = None -> Empty s.
  Proof.
    unfold Empty, In. intros s H.
    induction s as [|l IHl o r IHr].
      intro. apply empty_spec.
      intros [a|a|].
        apply IHr. revert H. clear. simpl. destruct (max_elt r); trivial.
         intro; discriminate.
        apply IHl. revert H. clear. simpl. destruct (max_elt l); trivial.
          case max_elt; intros; try discriminate. destruct o; discriminate.
        revert H. clear. simpl. case max_elt; intros; try discriminate.
         destruct o; discriminate.
  Qed.

  Lemma max_elt_spec2: forall s x y, max_elt s = Some x -> In y s -> ~ E.lt x y.
  Proof.
    unfold In.
    induction s as [|l IHl o r IHr]; intros x y H H'.
      discriminate.
      simpl in H. case_eq (max_elt r).
        intros p Hp. rewrite Hp in H. injection H; intros <-.
        destruct y as [z|z|]; simpl; intro; trivial. apply (IHr p z); trivial.
        intro Hp; rewrite Hp in H. apply max_elt_spec3 in Hp.
        destruct o.
          injection H. intros <- Hl. clear H.
          destruct y as [z|z|]; simpl; trivial. elim (Hp _ H').

          destruct (max_elt l).
            injection H. intros <-. clear H.
            destruct y as [z|z|].
              elim (Hp _ H').
              apply (IHl p z); trivial.
              discriminate.
            discriminate.
  Qed.

End PositiveSet.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetProperties.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This functor derives additional properties from [MSetInterface.S].
    Contrary to the functor in [MSetEqProperties] it uses
    predicates over sets instead of sets operations, i.e.
    [In x s] instead of [mem x s=true],
    [Equal s s'] instead of [equal s s'=true], etc. *)

Require Export MSetInterface.
Require Import DecidableTypeEx OrdersLists MSetFacts MSetDecide.
Set Implicit Arguments.
Unset Strict Implicit.

Hint Unfold transpose.

(** First, a functor for Weak Sets in functorial version. *)

Module WPropertiesOn (Import E : DecidableType)(M : WSetsOn E).
  Module Import Dec := WDecideOn E M.
  Module Import FM := Dec.F (* MSetFacts.WFactsOn E M *).
  Import M.

  Lemma In_dec : forall x s, {In x s} + {~ In x s}.
  Proof.
  intros; generalize (mem_iff s x); case (mem x s); intuition.
  Qed.

  Definition Add x s s' := forall y, In y s' <-> E.eq x y \/ In y s.

  Lemma Add_Equal : forall x s s', Add x s s' <-> s' [=] add x s.
  Proof.
  unfold Add.
  split; intros.
  red; intros.
  rewrite H; clear H.
  fsetdec.
  fsetdec.
  Qed.

  Ltac expAdd := repeat rewrite Add_Equal.

  Section BasicProperties.

  Variable s s' s'' s1 s2 s3 : t.
  Variable x x' : elt.

  Lemma equal_refl : s[=]s.
  Proof. fsetdec. Qed.

  Lemma equal_sym : s[=]s' -> s'[=]s.
  Proof. fsetdec. Qed.

  Lemma equal_trans : s1[=]s2 -> s2[=]s3 -> s1[=]s3.
  Proof. fsetdec. Qed.

  Lemma subset_refl : s[<=]s.
  Proof. fsetdec. Qed.

  Lemma subset_trans : s1[<=]s2 -> s2[<=]s3 -> s1[<=]s3.
  Proof. fsetdec. Qed.

  Lemma subset_antisym : s[<=]s' -> s'[<=]s -> s[=]s'.
  Proof. fsetdec. Qed.

  Lemma subset_equal : s[=]s' -> s[<=]s'.
  Proof. fsetdec. Qed.

  Lemma subset_empty : empty[<=]s.
  Proof. fsetdec. Qed.

  Lemma subset_remove_3 : s1[<=]s2 -> remove x s1 [<=] s2.
  Proof. fsetdec. Qed.

  Lemma subset_diff : s1[<=]s3 -> diff s1 s2 [<=] s3.
  Proof. fsetdec. Qed.

  Lemma subset_add_3 : In x s2 -> s1[<=]s2 -> add x s1 [<=] s2.
  Proof. fsetdec. Qed.

  Lemma subset_add_2 : s1[<=]s2 -> s1[<=] add x s2.
  Proof. fsetdec. Qed.

  Lemma in_subset : In x s1 -> s1[<=]s2 -> In x s2.
  Proof. fsetdec. Qed.

  Lemma double_inclusion : s1[=]s2 <-> s1[<=]s2 /\ s2[<=]s1.
  Proof. intuition fsetdec. Qed.

  Lemma empty_is_empty_1 : Empty s -> s[=]empty.
  Proof. fsetdec. Qed.

  Lemma empty_is_empty_2 : s[=]empty -> Empty s.
  Proof. fsetdec. Qed.

  Lemma add_equal : In x s -> add x s [=] s.
  Proof. fsetdec. Qed.

  Lemma add_add : add x (add x' s) [=] add x' (add x s).
  Proof. fsetdec. Qed.

  Lemma remove_equal : ~ In x s -> remove x s [=] s.
  Proof. fsetdec. Qed.

  Lemma Equal_remove : s[=]s' -> remove x s [=] remove x s'.
  Proof. fsetdec. Qed.

  Lemma add_remove : In x s -> add x (remove x s) [=] s.
  Proof. fsetdec. Qed.

  Lemma remove_add : ~In x s -> remove x (add x s) [=] s.
  Proof. fsetdec. Qed.

  Lemma singleton_equal_add : singleton x [=] add x empty.
  Proof. fsetdec. Qed.

  Lemma remove_singleton_empty :
   In x s -> remove x s [=] empty -> singleton x [=] s.
  Proof. fsetdec. Qed.

  Lemma union_sym : union s s' [=] union s' s.
  Proof. fsetdec. Qed.

  Lemma union_subset_equal : s[<=]s' -> union s s' [=] s'.
  Proof. fsetdec. Qed.

  Lemma union_equal_1 : s[=]s' -> union s s'' [=] union s' s''.
  Proof. fsetdec. Qed.

  Lemma union_equal_2 : s'[=]s'' -> union s s' [=] union s s''.
  Proof. fsetdec. Qed.

  Lemma union_assoc : union (union s s') s'' [=] union s (union s' s'').
  Proof. fsetdec. Qed.

  Lemma add_union_singleton : add x s [=] union (singleton x) s.
  Proof. fsetdec. Qed.

  Lemma union_add : union (add x s) s' [=] add x (union s s').
  Proof. fsetdec. Qed.

  Lemma union_remove_add_1 :
   union (remove x s) (add x s') [=] union (add x s) (remove x s').
  Proof. fsetdec. Qed.

  Lemma union_remove_add_2 : In x s ->
   union (remove x s) (add x s') [=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_1 : s [<=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_2 : s' [<=] union s s'.
  Proof. fsetdec. Qed.

  Lemma union_subset_3 : s[<=]s'' -> s'[<=]s'' -> union s s' [<=] s''.
  Proof. fsetdec. Qed.

  Lemma union_subset_4 : s[<=]s' -> union s s'' [<=] union s' s''.
  Proof. fsetdec. Qed.

  Lemma union_subset_5 : s[<=]s' -> union s'' s [<=] union s'' s'.
  Proof. fsetdec. Qed.

  Lemma empty_union_1 : Empty s -> union s s' [=] s'.
  Proof. fsetdec. Qed.

  Lemma empty_union_2 : Empty s -> union s' s [=] s'.
  Proof. fsetdec. Qed.

  Lemma not_in_union : ~In x s -> ~In x s' -> ~In x (union s s').
  Proof. fsetdec. Qed.

  Lemma inter_sym : inter s s' [=] inter s' s.
  Proof. fsetdec. Qed.

  Lemma inter_subset_equal : s[<=]s' -> inter s s' [=] s.
  Proof. fsetdec. Qed.

  Lemma inter_equal_1 : s[=]s' -> inter s s'' [=] inter s' s''.
  Proof. fsetdec. Qed.

  Lemma inter_equal_2 : s'[=]s'' -> inter s s' [=] inter s s''.
  Proof. fsetdec. Qed.

  Lemma inter_assoc : inter (inter s s') s'' [=] inter s (inter s' s'').
  Proof. fsetdec. Qed.

  Lemma union_inter_1 : inter (union s s') s'' [=] union (inter s s'') (inter s' s'').
  Proof. fsetdec. Qed.

  Lemma union_inter_2 : union (inter s s') s'' [=] inter (union s s'') (union s' s'').
  Proof. fsetdec. Qed.

  Lemma inter_add_1 : In x s' -> inter (add x s) s' [=] add x (inter s s').
  Proof. fsetdec. Qed.

  Lemma inter_add_2 : ~ In x s' -> inter (add x s) s' [=] inter s s'.
  Proof. fsetdec. Qed.

  Lemma empty_inter_1 : Empty s -> Empty (inter s s').
  Proof. fsetdec. Qed.

  Lemma empty_inter_2 : Empty s' -> Empty (inter s s').
  Proof. fsetdec. Qed.

  Lemma inter_subset_1 : inter s s' [<=] s.
  Proof. fsetdec. Qed.

  Lemma inter_subset_2 : inter s s' [<=] s'.
  Proof. fsetdec. Qed.

  Lemma inter_subset_3 :
   s''[<=]s -> s''[<=]s' -> s''[<=] inter s s'.
  Proof. fsetdec. Qed.

  Lemma empty_diff_1 : Empty s -> Empty (diff s s').
  Proof. fsetdec. Qed.

  Lemma empty_diff_2 : Empty s -> diff s' s [=] s'.
  Proof. fsetdec. Qed.

  Lemma diff_subset : diff s s' [<=] s.
  Proof. fsetdec. Qed.

  Lemma diff_subset_equal : s[<=]s' -> diff s s' [=] empty.
  Proof. fsetdec. Qed.

  Lemma remove_diff_singleton :
   remove x s [=] diff s (singleton x).
  Proof. fsetdec. Qed.

  Lemma diff_inter_empty : inter (diff s s') (inter s s') [=] empty.
  Proof. fsetdec. Qed.

  Lemma diff_inter_all : union (diff s s') (inter s s') [=] s.
  Proof. fsetdec. Qed.

  Lemma Add_add : Add x s (add x s).
  Proof. expAdd; fsetdec. Qed.

  Lemma Add_remove : In x s -> Add x (remove x s) s.
  Proof. expAdd; fsetdec. Qed.

  Lemma union_Add : Add x s s' -> Add x (union s s'') (union s' s'').
  Proof. expAdd; fsetdec. Qed.

  Lemma inter_Add :
   In x s'' -> Add x s s' -> Add x (inter s s'') (inter s' s'').
  Proof. expAdd; fsetdec. Qed.

  Lemma union_Equal :
   In x s'' -> Add x s s' -> union s s'' [=] union s' s''.
  Proof. expAdd; fsetdec. Qed.

  Lemma inter_Add_2 :
   ~In x s'' -> Add x s s' -> inter s s'' [=] inter s' s''.
  Proof. expAdd; fsetdec. Qed.

  End BasicProperties.

  Hint Immediate equal_sym add_remove remove_add union_sym inter_sym: set.
  Hint Resolve equal_refl equal_trans subset_refl subset_equal subset_antisym
    subset_trans subset_empty subset_remove_3 subset_diff subset_add_3
    subset_add_2 in_subset empty_is_empty_1 empty_is_empty_2 add_equal
    remove_equal singleton_equal_add union_subset_equal union_equal_1
    union_equal_2 union_assoc add_union_singleton union_add union_subset_1
    union_subset_2 union_subset_3 inter_subset_equal inter_equal_1 inter_equal_2
    inter_assoc union_inter_1 union_inter_2 inter_add_1 inter_add_2
    empty_inter_1 empty_inter_2 empty_union_1 empty_union_2 empty_diff_1
    empty_diff_2 union_Add inter_Add union_Equal inter_Add_2 not_in_union
    inter_subset_1 inter_subset_2 inter_subset_3 diff_subset diff_subset_equal
    remove_diff_singleton diff_inter_empty diff_inter_all Add_add Add_remove
    Equal_remove add_add : set.

  (** * Properties of elements *)

  Lemma elements_Empty : forall s, Empty s <-> elements s = nil.
  Proof.
  intros.
  unfold Empty.
  split; intros.
  assert (forall a, ~ List.In a (elements s)).
   red; intros.
   apply (H a).
   rewrite elements_iff.
   rewrite InA_alt; exists a; auto with relations.
  destruct (elements s); auto.
  elim (H0 e); simpl; auto.
  red; intros.
  rewrite elements_iff in H0.
  rewrite InA_alt in H0; destruct H0.
  rewrite H in H0; destruct H0 as (_,H0); inversion H0.
  Qed.

  Lemma elements_empty : elements empty = nil.
  Proof.
  rewrite <-elements_Empty; auto with set.
  Qed.

  (** * Conversions between lists and sets *)

  Definition of_list (l : list elt) := List.fold_right add empty l.

  Definition to_list := elements.

  Lemma of_list_1 : forall l x, In x (of_list l) <-> InA E.eq x l.
  Proof.
  induction l; simpl; intro x.
  rewrite empty_iff, InA_nil. intuition.
  rewrite add_iff, InA_cons, IHl. intuition.
  Qed.

  Lemma of_list_2 : forall l, equivlistA E.eq (to_list (of_list l)) l.
  Proof.
  unfold to_list; red; intros.
  rewrite <- elements_iff; apply of_list_1.
  Qed.

  Lemma of_list_3 : forall s, of_list (to_list s) [=] s.
  Proof.
  unfold to_list; red; intros.
  rewrite of_list_1; symmetry; apply elements_iff.
  Qed.

  (** * Fold *)

  Section Fold.

  Notation NoDup := (NoDupA E.eq).
  Notation InA := (InA E.eq).

  (** Alternative specification via [fold_right] *)

  Lemma fold_spec_right (s:t)(A:Type)(i:A)(f : elt -> A -> A) :
    fold f s i = List.fold_right f i (rev (elements s)).
  Proof.
   rewrite fold_spec. symmetry. apply fold_left_rev_right.
  Qed.

  (** ** Induction principles for fold (contributed by S. Lescuyer) *)

  (** In the following lemma, the step hypothesis is deliberately restricted
      to the precise set s we are considering. *)

  Theorem fold_rec :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     (forall s', Empty s' -> P s' i) ->
     (forall x a s' s'', In x s -> ~In x s' -> Add x s' s'' ->
       P s' a -> P s'' (f x a)) ->
     P s (fold f s i).
  Proof.
  intros A P f i s Pempty Pstep.
  rewrite fold_spec_right. set (l:=rev (elements s)).
  assert (Pstep' : forall x a s' s'', InA x l -> ~In x s' -> Add x s' s'' ->
           P s' a -> P s'' (f x a)).
   intros; eapply Pstep; eauto.
   rewrite elements_iff, <- InA_rev; auto with *.
  assert (Hdup : NoDup l) by
    (unfold l; eauto using elements_3w, NoDupA_rev with *).
  assert (Hsame : forall x, In x s <-> InA x l) by
    (unfold l; intros; rewrite elements_iff, InA_rev; intuition).
  clear Pstep; clearbody l; revert s Hsame; induction l.
  (* empty *)
  intros s Hsame; simpl.
  apply Pempty. intro x. rewrite Hsame, InA_nil; intuition.
  (* step *)
  intros s Hsame; simpl.
  apply Pstep' with (of_list l); auto with relations.
   inversion_clear Hdup; rewrite of_list_1; auto.
   red. intros. rewrite Hsame, of_list_1, InA_cons; intuition.
  apply IHl.
   intros; eapply Pstep'; eauto.
   inversion_clear Hdup; auto.
   exact (of_list_1 l).
  Qed.

  (** Same, with [empty] and [add] instead of [Empty] and [Add]. In this
      case, [P] must be compatible with equality of sets *)

  Theorem fold_rec_bis :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     (forall s s' a, s[=]s' -> P s a -> P s' a) ->
     (P empty i) ->
     (forall x a s', In x s -> ~In x s' -> P s' a -> P (add x s') (f x a)) ->
     P s (fold f s i).
  Proof.
  intros A P f i s Pmorphism Pempty Pstep.
  apply fold_rec; intros.
  apply Pmorphism with empty; auto with set.
  rewrite Add_Equal in H1; auto with set.
  apply Pmorphism with (add x s'); auto with set.
  Qed.

  Lemma fold_rec_nodep :
    forall (A:Type)(P : A -> Type)(f : elt -> A -> A)(i:A)(s:t),
     P i -> (forall x a, In x s -> P a -> P (f x a)) ->
     P (fold f s i).
  Proof.
  intros; apply fold_rec_bis with (P:=fun _ => P); auto.
  Qed.

  (** [fold_rec_weak] is a weaker principle than [fold_rec_bis] :
      the step hypothesis must here be applicable to any [x].
      At the same time, it looks more like an induction principle,
      and hence can be easier to use. *)

  Lemma fold_rec_weak :
    forall (A:Type)(P : t -> A -> Type)(f : elt -> A -> A)(i:A),
    (forall s s' a, s[=]s' -> P s a -> P s' a) ->
    P empty i ->
    (forall x a s, ~In x s -> P s a -> P (add x s) (f x a)) ->
    forall s, P s (fold f s i).
  Proof.
  intros; apply fold_rec_bis; auto.
  Qed.

  Lemma fold_rel :
    forall (A B:Type)(R : A -> B -> Type)
     (f : elt -> A -> A)(g : elt -> B -> B)(i : A)(j : B)(s : t),
     R i j ->
     (forall x a b, In x s -> R a b -> R (f x a) (g x b)) ->
     R (fold f s i) (fold g s j).
  Proof.
  intros A B R f g i j s Rempty Rstep.
  rewrite 2 fold_spec_right. set (l:=rev (elements s)).
  assert (Rstep' : forall x a b, InA x l -> R a b -> R (f x a) (g x b)) by
    (intros; apply Rstep; auto; rewrite elements_iff, <- InA_rev; auto with *).
  clearbody l; clear Rstep s.
  induction l; simpl; auto with relations.
  Qed.

  (** From the induction principle on [fold], we can deduce some general
      induction principles on sets. *)

  Lemma set_induction :
   forall P : t -> Type,
   (forall s, Empty s -> P s) ->
   (forall s s', P s -> forall x, ~In x s -> Add x s s' -> P s') ->
   forall s, P s.
  Proof.
  intros. apply (@fold_rec _ (fun s _ => P s) (fun _ _ => tt) tt s); eauto.
  Qed.

  Lemma set_induction_bis :
   forall P : t -> Type,
   (forall s s', s [=] s' -> P s -> P s') ->
   P empty ->
   (forall x s, ~In x s -> P s -> P (add x s)) ->
   forall s, P s.
  Proof.
  intros.
  apply (@fold_rec_bis _ (fun s _ => P s) (fun _ _ => tt) tt s); eauto.
  Qed.

  (** [fold] can be used to reconstruct the same initial set. *)

  Lemma fold_identity : forall s, fold add s empty [=] s.
  Proof.
  intros.
  apply fold_rec with (P:=fun s acc => acc[=]s); auto with set.
  intros. rewrite H2; rewrite Add_Equal in H1; auto with set.
  Qed.

  (** ** Alternative (weaker) specifications for [fold] *)

  (** When [MSets] was first designed, the order in which Ocaml's [Set.fold]
      takes the set elements was unspecified. This specification reflects
      this fact:
  *)

  Lemma fold_0 :
      forall s (A : Type) (i : A) (f : elt -> A -> A),
      exists l : list elt,
        NoDup l /\
        (forall x : elt, In x s <-> InA x l) /\
        fold f s i = fold_right f i l.
  Proof.
  intros; exists (rev (elements s)); split.
  apply NoDupA_rev; auto with *.
  split; intros.
  rewrite elements_iff; do 2 rewrite InA_alt.
  split; destruct 1; generalize (In_rev (elements s) x0); exists x0; intuition.
  apply fold_spec_right.
  Qed.

  (** An alternate (and previous) specification for [fold] was based on
      the recursive structure of a set. It is now lemmas [fold_1] and
      [fold_2]. *)

  Lemma fold_1 :
   forall s (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   Empty s -> eqA (fold f s i) i.
  Proof.
  unfold Empty; intros; destruct (fold_0 s i f) as (l,(H1, (H2, H3))).
  rewrite H3; clear H3.
  generalize H H2; clear H H2; case l; simpl; intros.
  reflexivity.
  elim (H e).
  elim (H2 e); intuition.
  Qed.

  Lemma fold_2 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   Proper (E.eq==>eqA==>eqA) f ->
   transpose eqA f ->
   ~ In x s -> Add x s s' -> eqA (fold f s' i) (f x (fold f s i)).
  Proof.
  intros; destruct (fold_0 s i f) as (l,(Hl, (Hl1, Hl2)));
    destruct (fold_0 s' i f) as (l',(Hl', (Hl'1, Hl'2))).
  rewrite Hl2; rewrite Hl'2; clear Hl2 Hl'2.
  apply fold_right_add with (eqA:=E.eq)(eqB:=eqA); auto.
  eauto with *.
  rewrite <- Hl1; auto.
  intros a; rewrite InA_cons; rewrite <- Hl1; rewrite <- Hl'1;
   rewrite (H2 a); intuition.
  Qed.

  (** In fact, [fold] on empty sets is more than equivalent to
      the initial element, it is Leibniz-equal to it. *)

  Lemma fold_1b :
   forall s (A : Type)(i : A) (f : elt -> A -> A),
   Empty s -> (fold f s i) = i.
  Proof.
  intros.
  rewrite FM.fold_1.
  rewrite elements_Empty in H; rewrite H; simpl; auto.
  Qed.

  Section Fold_More.

  Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
  Variables (f:elt->A->A)(Comp:Proper (E.eq==>eqA==>eqA) f)(Ass:transpose eqA f).

  Lemma fold_commutes : forall i s x,
   eqA (fold f s (f x i)) (f x (fold f s i)).
  Proof.
  intros.
  apply fold_rel with (R:=fun u v => eqA u (f x v)); intros.
  reflexivity.
  transitivity (f x0 (f x b)); auto.
  apply Comp; auto with relations.
  Qed.

  (** ** Fold is a morphism *)

  Lemma fold_init : forall i i' s, eqA i i' ->
   eqA (fold f s i) (fold f s i').
  Proof.
  intros. apply fold_rel with (R:=eqA); auto.
  intros; apply Comp; auto with relations.
  Qed.

  Lemma fold_equal :
   forall i s s', s[=]s' -> eqA (fold f s i) (fold f s' i).
  Proof.
  intros i s; pattern s; apply set_induction; clear s; intros.
  transitivity i.
  apply fold_1; auto.
  symmetry; apply fold_1; auto.
  rewrite <- H0; auto.
  transitivity (f x (fold f s i)).
  apply fold_2 with (eqA := eqA); auto.
  symmetry; apply fold_2 with (eqA := eqA); auto.
  unfold Add in *; intros.
  rewrite <- H2; auto.
  Qed.

  (** ** Fold and other set operators *)

  Lemma fold_empty : forall i, fold f empty i = i.
  Proof.
  intros i; apply fold_1b; auto with set.
  Qed.

  Lemma fold_add : forall i s x, ~In x s ->
   eqA (fold f (add x s) i) (f x (fold f s i)).
  Proof.
  intros; apply fold_2 with (eqA := eqA); auto with set.
  Qed.

  Lemma add_fold : forall i s x, In x s ->
   eqA (fold f (add x s) i) (fold f s i).
  Proof.
  intros; apply fold_equal; auto with set.
  Qed.

  Lemma remove_fold_1: forall i s x, In x s ->
   eqA (f x (fold f (remove x s) i)) (fold f s i).
  Proof.
  intros.
  symmetry.
  apply fold_2 with (eqA:=eqA); auto with set relations.
  Qed.

  Lemma remove_fold_2: forall i s x, ~In x s ->
   eqA (fold f (remove x s) i) (fold f s i).
  Proof.
  intros.
  apply fold_equal; auto with set.
  Qed.

  Lemma fold_union_inter : forall i s s',
   eqA (fold f (union s s') (fold f (inter s s') i))
       (fold f s (fold f s' i)).
  Proof.
  intros; pattern s; apply set_induction; clear s; intros.
  transitivity (fold f s' (fold f (inter s s') i)).
  apply fold_equal; auto with set.
  transitivity (fold f s' i).
  apply fold_init; auto.
  apply fold_1; auto with set.
  symmetry; apply fold_1; auto.
  rename s'0 into s''.
  destruct (In_dec x s').
  (* In x s' *)
  transitivity (fold f (union s'' s') (f x (fold f (inter s s') i))); auto with set.
  apply fold_init; auto.
  apply fold_2 with (eqA:=eqA); auto with set.
  rewrite inter_iff; intuition.
  transitivity (f x (fold f s (fold f s' i))).
  transitivity (fold f (union s s') (f x (fold f (inter s s') i))).
  apply fold_equal; auto.
  apply equal_sym; apply union_Equal with x; auto with set.
  transitivity (f x (fold f (union s s') (fold f (inter s s') i))).
  apply fold_commutes; auto.
  apply Comp; auto with relations.
  symmetry; apply fold_2 with (eqA:=eqA); auto.
  (* ~(In x s') *)
  transitivity (f x (fold f (union s s') (fold f (inter s'' s') i))).
  apply fold_2 with (eqA:=eqA); auto with set.
  transitivity (f x (fold f (union s s') (fold f (inter s s') i))).
  apply Comp;auto with relations.
  apply fold_init;auto.
  apply fold_equal;auto.
  apply equal_sym; apply inter_Add_2 with x; auto with set.
  transitivity (f x (fold f s (fold f s' i))).
  apply Comp; auto with relations.
  symmetry; apply fold_2 with (eqA:=eqA); auto.
  Qed.

  Lemma fold_diff_inter : forall i s s',
   eqA (fold f (diff s s') (fold f (inter s s') i)) (fold f s i).
  Proof.
  intros.
  transitivity (fold f (union (diff s s') (inter s s'))
               (fold f (inter (diff s s') (inter s s')) i)).
  symmetry; apply fold_union_inter; auto.
  transitivity (fold f s (fold f (inter (diff s s') (inter s s')) i)).
  apply fold_equal; auto with set.
  apply fold_init; auto.
  apply fold_1; auto with set.
  Qed.

  Lemma fold_union: forall i s s',
   (forall x, ~(In x s/\In x s')) ->
   eqA (fold f (union s s') i) (fold f s (fold f s' i)).
  Proof.
  intros.
  transitivity (fold f (union s s') (fold f (inter s s') i)).
  apply fold_init; auto.
  symmetry; apply fold_1; auto with set.
  unfold Empty; intro a; generalize (H a); set_iff; tauto.
  apply fold_union_inter; auto.
  Qed.

  End Fold_More.

  Lemma fold_plus :
   forall s p, fold (fun _ => S) s p = fold (fun _ => S) s 0 + p.
  Proof.
  intros. apply fold_rel with (R:=fun u v => u = v + p); simpl; auto.
  Qed.

  End Fold.

  (** * Cardinal *)

  (** ** Characterization of cardinal in terms of fold *)

  Lemma cardinal_fold : forall s, cardinal s = fold (fun _ => S) s 0.
  Proof.
  intros; rewrite cardinal_1; rewrite FM.fold_1.
  symmetry; apply fold_left_length; auto.
  Qed.

  (** ** Old specifications for [cardinal]. *)

  Lemma cardinal_0 :
     forall s, exists l : list elt,
        NoDupA E.eq l /\
        (forall x : elt, In x s <-> InA E.eq x l) /\
        cardinal s = length l.
  Proof.
  intros; exists (elements s); intuition; apply cardinal_1.
  Qed.

  Lemma cardinal_1 : forall s, Empty s -> cardinal s = 0.
  Proof.
  intros; rewrite cardinal_fold; apply fold_1; auto with *.
  Qed.

  Lemma cardinal_2 :
    forall s s' x, ~ In x s -> Add x s s' -> cardinal s' = S (cardinal s).
  Proof.
  intros; do 2 rewrite cardinal_fold.
  change S with ((fun _ => S) x).
  apply fold_2; auto.
  split; congruence.
  congruence.
  Qed.

  (** ** Cardinal and (non-)emptiness *)

  Lemma cardinal_Empty : forall s, Empty s <-> cardinal s = 0.
  Proof.
  intros.
  rewrite elements_Empty, FM.cardinal_1.
  destruct (elements s); intuition; discriminate.
  Qed.

  Lemma cardinal_inv_1 : forall s, cardinal s = 0 -> Empty s.
  Proof.
  intros; rewrite cardinal_Empty; auto.
  Qed.
  Hint Resolve cardinal_inv_1.

  Lemma cardinal_inv_2 :
   forall s n, cardinal s = S n -> { x : elt | In x s }.
  Proof.
  intros; rewrite FM.cardinal_1 in H.
  generalize (elements_2 (s:=s)).
  destruct (elements s); try discriminate.
  exists e; auto with relations.
  Qed.

  Lemma cardinal_inv_2b :
   forall s, cardinal s <> 0 -> { x : elt | In x s }.
  Proof.
  intro; generalize (@cardinal_inv_2 s); destruct cardinal;
   [intuition|eauto].
  Qed.

  (** ** Cardinal is a morphism *)

  Lemma Equal_cardinal : forall s s', s[=]s' -> cardinal s = cardinal s'.
  Proof.
  symmetry.
  remember (cardinal s) as n; symmetry in Heqn; revert s s' Heqn H.
  induction n; intros.
  apply cardinal_1; rewrite <- H; auto.
  destruct (cardinal_inv_2 Heqn) as (x,H2).
  revert Heqn.
  rewrite (cardinal_2 (s:=remove x s) (s':=s) (x:=x));
   auto with set relations.
  rewrite (cardinal_2 (s:=remove x s') (s':=s') (x:=x));
   eauto with set relations.
  Qed.

  Instance cardinal_m : Proper (Equal==>Logic.eq) cardinal.
  Proof.
  exact Equal_cardinal.
  Qed.

  Hint Resolve Add_add Add_remove Equal_remove cardinal_inv_1 Equal_cardinal.

  (** ** Cardinal and set operators *)

  Lemma empty_cardinal : cardinal empty = 0.
  Proof.
  rewrite cardinal_fold; apply fold_1; auto with *.
  Qed.

  Hint Immediate empty_cardinal cardinal_1 : set.

  Lemma singleton_cardinal : forall x, cardinal (singleton x) = 1.
  Proof.
  intros.
  rewrite (singleton_equal_add x).
  replace 0 with (cardinal empty); auto with set.
  apply cardinal_2 with x; auto with set.
  Qed.

  Hint Resolve singleton_cardinal: set.

  Lemma diff_inter_cardinal :
   forall s s', cardinal (diff s s') + cardinal (inter s s') = cardinal s .
  Proof.
  intros; do 3 rewrite cardinal_fold.
  rewrite <- fold_plus.
  apply fold_diff_inter with (eqA:=@Logic.eq nat); auto with *.
  congruence.
  Qed.

  Lemma union_cardinal:
   forall s s', (forall x, ~(In x s/\In x s')) ->
   cardinal (union s s')=cardinal s+cardinal s'.
  Proof.
  intros; do 3 rewrite cardinal_fold.
  rewrite <- fold_plus.
  apply fold_union; auto.
  split; congruence.
  congruence.
  Qed.

  Lemma subset_cardinal :
   forall s s', s[<=]s' -> cardinal s <= cardinal s' .
  Proof.
  intros.
  rewrite <- (diff_inter_cardinal s' s).
  rewrite (inter_sym s' s).
  rewrite (inter_subset_equal H); auto with arith.
  Qed.

  Lemma subset_cardinal_lt :
   forall s s' x, s[<=]s' -> In x s' -> ~In x s -> cardinal s < cardinal s'.
  Proof.
  intros.
  rewrite <- (diff_inter_cardinal s' s).
  rewrite (inter_sym s' s).
  rewrite (inter_subset_equal H).
  generalize (@cardinal_inv_1 (diff s' s)).
  destruct (cardinal (diff s' s)).
  intro H2; destruct (H2 (eq_refl _) x).
  set_iff; auto.
  intros _.
  change (0 + cardinal s < S n + cardinal s).
  apply Plus.plus_lt_le_compat; auto with arith.
  Qed.

  Theorem union_inter_cardinal :
   forall s s', cardinal (union s s') + cardinal (inter s s')  = cardinal s  + cardinal s' .
  Proof.
  intros.
  do 4 rewrite cardinal_fold.
  do 2 rewrite <- fold_plus.
  apply fold_union_inter with (eqA:=@Logic.eq nat); auto with *.
  congruence.
  Qed.

  Lemma union_cardinal_inter :
   forall s s', cardinal (union s s') = cardinal s + cardinal s' - cardinal (inter s s').
  Proof.
  intros.
  rewrite <- union_inter_cardinal.
  rewrite Plus.plus_comm.
  auto with arith.
  Qed.

  Lemma union_cardinal_le :
   forall s s', cardinal (union s s') <= cardinal s  + cardinal s'.
  Proof.
   intros; generalize (union_inter_cardinal s s').
   intros; rewrite <- H; auto with arith.
  Qed.

  Lemma add_cardinal_1 :
   forall s x, In x s -> cardinal (add x s) = cardinal s.
  Proof.
  auto with set.
  Qed.

  Lemma add_cardinal_2 :
   forall s x, ~In x s -> cardinal (add x s) = S (cardinal s).
  Proof.
  intros.
  do 2 rewrite cardinal_fold.
  change S with ((fun _ => S) x);
   apply fold_add with (eqA:=@Logic.eq nat); auto with *.
  congruence.
  Qed.

  Lemma remove_cardinal_1 :
   forall s x, In x s -> S (cardinal (remove x s)) = cardinal s.
  Proof.
  intros.
  do 2 rewrite cardinal_fold.
  change S with ((fun _ =>S) x).
  apply remove_fold_1 with (eqA:=@Logic.eq nat); auto with *.
  congruence.
  Qed.

  Lemma remove_cardinal_2 :
   forall s x, ~In x s -> cardinal (remove x s) = cardinal s.
  Proof.
  auto with set.
  Qed.

  Hint Resolve subset_cardinal union_cardinal add_cardinal_1 add_cardinal_2.

End WPropertiesOn.

(** Now comes variants for self-contained weak sets and for full sets.
    For these variants, only one argument is necessary. Thanks to
    the subtyping [WS<=S], the [Properties] functor which is meant to be
    used on modules [(M:S)] can simply be an alias of [WProperties]. *)

Module WProperties (M:WSets) := WPropertiesOn M.E M.
Module Properties := WProperties.


(** Now comes some properties specific to the element ordering,
    invalid for Weak Sets. *)

Module OrdProperties (M:Sets).
  Module Import ME:=OrderedTypeFacts(M.E).
  Module Import ML:=OrderedTypeLists(M.E).
  Module Import P := Properties M.
  Import FM.
  Import M.E.
  Import M.

  Hint Resolve elements_spec2.
  Hint Immediate
    min_elt_spec1 min_elt_spec2 min_elt_spec3
    max_elt_spec1 max_elt_spec2 max_elt_spec3 : set.

  (** First, a specialized version of SortA_equivlistA_eqlistA: *)
  Lemma sort_equivlistA_eqlistA : forall l l' : list elt,
   sort E.lt l -> sort E.lt l' -> equivlistA E.eq l l' -> eqlistA E.eq l l'.
  Proof.
  apply SortA_equivlistA_eqlistA; eauto with *.
  Qed.

  Definition gtb x y := match E.compare x y with Gt => true | _ => false end.
  Definition leb x := fun y => negb (gtb x y).

  Definition elements_lt x s := List.filter (gtb x) (elements s).
  Definition elements_ge x s := List.filter (leb x) (elements s).

  Lemma gtb_1 : forall x y, gtb x y = true <-> E.lt y x.
  Proof.
   intros; rewrite <- compare_gt_iff. unfold gtb.
   destruct E.compare; intuition; try discriminate.
  Qed.

  Lemma leb_1 : forall x y, leb x y = true <-> ~E.lt y x.
  Proof.
   intros; rewrite <- compare_gt_iff. unfold leb, gtb.
   destruct E.compare; intuition; try discriminate.
  Qed.

  Instance gtb_compat x : Proper (E.eq==>Logic.eq) (gtb x).
  Proof.
   intros a b H. unfold gtb. rewrite H; auto.
  Qed.

  Instance leb_compat x : Proper (E.eq==>Logic.eq) (leb x).
  Proof.
   intros a b H; unfold leb. rewrite H; auto.
  Qed.
  Hint Resolve gtb_compat leb_compat.

  Lemma elements_split : forall x s,
   elements s = elements_lt x s ++ elements_ge x s.
  Proof.
  unfold elements_lt, elements_ge, leb; intros.
  eapply (@filter_split _ E.eq); eauto with *.
  intros.
  rewrite gtb_1 in H.
  assert (~E.lt y x).
   unfold gtb in *; elim_compare x y; intuition;
   try discriminate; order.
  order.
  Qed.

  Lemma elements_Add : forall s s' x, ~In x s -> Add x s s' ->
    eqlistA E.eq (elements s') (elements_lt x s ++ x :: elements_ge x s).
  Proof.
  intros; unfold elements_ge, elements_lt.
  apply sort_equivlistA_eqlistA; auto with set.
  apply (@SortA_app _ E.eq); auto with *.
  apply (@filter_sort _ E.eq); auto with *; eauto with *.
  constructor; auto.
  apply (@filter_sort _ E.eq); auto with *; eauto with *.
  rewrite Inf_alt by (apply (@filter_sort _ E.eq); eauto with *).
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite leb_1 in H2.
  rewrite <- elements_iff in H1.
  assert (~E.eq x y).
   contradict H; rewrite H; auto.
  order.
  intros.
  rewrite filter_InA in H1; auto with *; destruct H1.
  rewrite gtb_1 in H3.
  inversion_clear H2.
  order.
  rewrite filter_InA in H4; auto with *; destruct H4.
  rewrite leb_1 in H4.
  order.
  red; intros a.
  rewrite InA_app_iff, InA_cons, !filter_InA, <-!elements_iff,
   leb_1, gtb_1, (H0 a) by (auto with *).
  intuition.
  elim_compare a x; intuition.
  right; right; split; auto.
  order.
  Qed.

  Definition Above x s := forall y, In y s -> E.lt y x.
  Definition Below x s := forall y, In y s -> E.lt x y.

  Lemma elements_Add_Above : forall s s' x,
   Above x s -> Add x s s' ->
     eqlistA E.eq (elements s') (elements s ++ x::nil).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with set.
  apply (@SortA_app _ E.eq); auto with *.
  intros.
  invlist InA.
  rewrite <- elements_iff in H1.
  setoid_replace y with x; auto.
  red; intros a.
  rewrite InA_app_iff, InA_cons, InA_nil, <-!elements_iff, (H0 a)
   by (auto with *).
  intuition.
  Qed.

  Lemma elements_Add_Below : forall s s' x,
   Below x s -> Add x s s' ->
     eqlistA E.eq (elements s') (x::elements s).
  Proof.
  intros.
  apply sort_equivlistA_eqlistA; auto with set.
  change (sort E.lt ((x::nil) ++ elements s)).
  apply (@SortA_app _ E.eq); auto with *.
  intros.
  invlist InA.
  rewrite <- elements_iff in H2.
  setoid_replace x0 with x; auto.
  red; intros a.
  rewrite InA_cons, <- !elements_iff, (H0 a); intuition.
  Qed.

  (** Two other induction principles on sets: we can be more restrictive
      on the element we add at each step.  *)

  Lemma set_induction_max :
   forall P : t -> Type,
   (forall s : t, Empty s -> P s) ->
   (forall s s', P s -> forall x, Above x s -> Add x s s' -> P s') ->
   forall s : t, P s.
  Proof.
  intros; remember (cardinal s) as n; revert s Heqn; induction n; intros; auto.
  case_eq (max_elt s); intros.
  apply X0 with (remove e s) e; auto with set.
  apply IHn.
  assert (S n = S (cardinal (remove e s))).
   rewrite Heqn; apply cardinal_2 with e; auto with set relations.
  inversion H0; auto.
  red; intros.
  rewrite remove_iff in H0; destruct H0.
  generalize (@max_elt_spec2 s e y H H0); order.

  assert (H0:=max_elt_spec3 H).
  rewrite cardinal_Empty in H0; rewrite H0 in Heqn; inversion Heqn.
  Qed.

  Lemma set_induction_min :
   forall P : t -> Type,
   (forall s : t, Empty s -> P s) ->
   (forall s s', P s -> forall x, Below x s -> Add x s s' -> P s') ->
   forall s : t, P s.
  Proof.
  intros; remember (cardinal s) as n; revert s Heqn; induction n; intros; auto.
  case_eq (min_elt s); intros.
  apply X0 with (remove e s) e; auto with set.
  apply IHn.
  assert (S n = S (cardinal (remove e s))).
   rewrite Heqn; apply cardinal_2 with e; auto with set relations.
  inversion H0; auto.
  red; intros.
  rewrite remove_iff in H0; destruct H0.
  generalize (@min_elt_spec2 s e y H H0); order.

  assert (H0:=min_elt_spec3 H).
  rewrite cardinal_Empty in H0; auto; rewrite H0 in Heqn; inversion Heqn.
  Qed.

  (** More properties of [fold] : behavior with respect to Above/Below *)

  Lemma fold_3 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   Proper (E.eq==>eqA==>eqA) f ->
   Above x s -> Add x s s' -> eqA (fold f s' i) (f x (fold f s i)).
  Proof.
  intros.
  rewrite 2 fold_spec_right.
  change (f x (fold_right f i (rev (elements s)))) with
    (fold_right f i (rev (x::nil)++rev (elements s))).
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto with *.
  rewrite <- distr_rev.
  apply eqlistA_rev.
  apply elements_Add_Above; auto.
  Qed.

  Lemma fold_4 :
   forall s s' x (A : Type) (eqA : A -> A -> Prop)
     (st : Equivalence eqA) (i : A) (f : elt -> A -> A),
   Proper (E.eq==>eqA==>eqA) f ->
   Below x s -> Add x s s' -> eqA (fold f s' i) (fold f s (f x i)).
  Proof.
  intros.
  rewrite !fold_spec.
  change (eqA (fold_left (flip f) (elements s') i)
              (fold_left (flip f) (x::elements s) i)).
  unfold flip; rewrite <-!fold_left_rev_right.
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto.
  apply eqlistA_rev.
  apply elements_Add_Below; auto.
  Qed.

  (** The following results have already been proved earlier,
    but we can now prove them with one hypothesis less:
    no need for [(transpose eqA f)]. *)

  Section FoldOpt.
  Variables (A:Type)(eqA:A->A->Prop)(st:Equivalence eqA).
  Variables (f:elt->A->A)(Comp:Proper (E.eq==>eqA==>eqA) f).

  Lemma fold_equal :
   forall i s s', s[=]s' -> eqA (fold f s i) (fold f s' i).
  Proof.
  intros.
  rewrite 2 fold_spec_right.
  apply (@fold_right_eqlistA E.t E.eq A eqA st); auto.
  apply eqlistA_rev.
  apply sort_equivlistA_eqlistA; auto with set.
  red; intro a; do 2 rewrite <- elements_iff; auto.
  Qed.

  Lemma add_fold : forall i s x, In x s ->
   eqA (fold f (add x s) i) (fold f s i).
  Proof.
  intros; apply fold_equal; auto with set.
  Qed.

  Lemma remove_fold_2: forall i s x, ~In x s ->
   eqA (fold f (remove x s) i) (fold f s i).
  Proof.
  intros.
  apply fold_equal; auto with set.
  Qed.

  End FoldOpt.

  (** An alternative version of [choose_3] *)

  Lemma choose_equal : forall s s', Equal s s' ->
    match choose s, choose s' with
      | Some x, Some x' => E.eq x x'
      | None, None => True
      | _, _ => False
     end.
  Proof.
  intros s s' H;
  generalize (@choose_spec1 s)(@choose_spec2 s)
             (@choose_spec1 s')(@choose_spec2 s')(@choose_spec3 s s');
  destruct (choose s); destruct (choose s'); simpl; intuition.
  apply H5 with e; rewrite <-H; auto.
  apply H5 with e; rewrite H; auto.
  Qed.

End OrdProperties.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetRBT.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * MSetRBT : Implementation of MSetInterface via Red-Black trees *)

(** Initial author: Andrew W. Appel, 2011.
    Extra modifications by: Pierre Letouzey

The design decisions behind this implementation are described here:

 - Efficient Verified Red-Black Trees, by Andrew W. Appel, September 2011.
   http://www.cs.princeton.edu/~appel/papers/redblack.pdf

Additional suggested reading:

 - Red-Black Trees in a Functional Setting by Chris Okasaki.
   Journal of Functional Programming, 9(4):471-477, July 1999.
   http://www.eecs.usma.edu/webs/people/okasaki/jfp99redblack.pdf

 - Red-black trees with types, by Stefan Kahrs.
   Journal of Functional Programming, 11(4), 425-432, 2001.

 - Functors for Proofs and Programs, by J.-C. Filliatre and P. Letouzey.
   ESOP'04: European Symposium on Programming, pp. 370-384, 2004.
   http://www.lri.fr/~filliatr/ftp/publis/fpp.ps.gz
*)

Require MSetGenTree.
Require Import Bool List BinPos Pnat Setoid SetoidList NPeano.
Local Open Scope list_scope.

(* For nicer extraction, we create induction principles
   only when needed *)
Local Unset Elimination Schemes.
Local Unset Case Analysis Schemes.

(** An extra function not (yet?) in MSetInterface.S *)

Module Type MSetRemoveMin (Import M:MSetInterface.S).

 Parameter remove_min : t -> option (elt * t).

 Axiom remove_min_spec1 : forall s k s',
  remove_min s = Some (k,s') ->
   min_elt s = Some k /\ remove k s [=] s'.

 Axiom remove_min_spec2 : forall s, remove_min s = None -> Empty s.

End MSetRemoveMin.

(** The type of color annotation. *)

Inductive color := Red | Black.

Module Color.
 Definition t := color.
End Color.

(** * Ops : the pure functions *)

Module Ops (X:Orders.OrderedType) <: MSetInterface.Ops X.

(** ** Generic trees instantiated with color *)

(** We reuse a generic definition of trees where the information
    parameter is a color. Functions like mem or fold are also
    provided by this generic functor. *)

Include MSetGenTree.Ops X Color.

Definition t := tree.
Local Notation Rd := (Node Red).
Local Notation Bk := (Node Black).

(** ** Basic tree *)

Definition singleton (k: elt) : tree := Bk Leaf k Leaf.

(** ** Changing root color *)

Definition makeBlack t :=
 match t with
 | Leaf => Leaf
 | Node _ a x b => Bk a x b
 end.

Definition makeRed t :=
 match t with
 | Leaf => Leaf
 | Node _ a x b => Rd a x b
 end.

(** ** Balancing *)

(** We adapt when one side is not a true red-black tree.
    Both sides have the same black depth. *)

Definition lbal l k r :=
 match l with
 | Rd (Rd a x b) y c => Rd (Bk a x b) y (Bk c k r)
 | Rd a x (Rd b y c) => Rd (Bk a x b) y (Bk c k r)
 | _ => Bk l k r
 end.

Definition rbal l k r :=
 match r with
 | Rd (Rd b y c) z d => Rd (Bk l k b) y (Bk c z d)
 | Rd b y (Rd c z d) => Rd (Bk l k b) y (Bk c z d)
 | _ => Bk l k r
 end.

(** A variant of [rbal], with reverse pattern order.
    Is it really useful ? Should we always use it ? *)

Definition rbal' l k r :=
 match r with
 | Rd b y (Rd c z d) => Rd (Bk l k b) y (Bk c z d)
 | Rd (Rd b y c) z d => Rd (Bk l k b) y (Bk c z d)
 | _ => Bk l k r
 end.

(** Balancing with different black depth.
    One side is almost a red-black tree, while the other is
    a true red-black tree, but with black depth + 1.
    Used in deletion. *)

Definition lbalS l k r :=
 match l with
 | Rd a x b => Rd (Bk a x b) k r
 | _ =>
   match r with
   | Bk a y b => rbal' l k (Rd a y b)
   | Rd (Bk a y b) z c => Rd (Bk l k a) y (rbal' b z (makeRed c))
   | _ => Rd l k r (* impossible *)
   end
 end.

Definition rbalS l k r :=
 match r with
 | Rd b y c => Rd l k (Bk b y c)
 | _ =>
   match l with
   | Bk a x b => lbal (Rd a x b) k r
   | Rd a x (Bk b y c) => Rd (lbal (makeRed a) x b) y (Bk c k r)
   | _ => Rd l k r (* impossible *)
   end
 end.

(** ** Insertion *)

Fixpoint ins x s :=
 match s with
 | Leaf => Rd Leaf x Leaf
 | Node c l y r =>
   match X.compare x y with
   | Eq => s
   | Lt =>
     match c with
     | Red => Rd (ins x l) y r
     | Black => lbal (ins x l) y r
     end
   | Gt =>
     match c with
     | Red => Rd l y (ins x r)
     | Black => rbal l y (ins x r)
     end
   end
 end.

Definition add x s := makeBlack (ins x s).

(** ** Deletion *)

Fixpoint append (l:tree) : tree -> tree :=
 match l with
 | Leaf => fun r => r
 | Node lc ll lx lr =>
   fix append_l (r:tree) : tree :=
   match r with
   | Leaf => l
   | Node rc rl rx rr =>
     match lc, rc with
     | Red, Red =>
       let lrl := append lr rl in
       match lrl with
       | Rd lr' x rl' => Rd (Rd ll lx lr') x (Rd rl' rx rr)
       | _ => Rd ll lx (Rd lrl rx rr)
       end
     | Black, Black =>
       let lrl := append lr rl in
       match lrl with
       | Rd lr' x rl' => Rd (Bk ll lx lr') x (Bk rl' rx rr)
       | _ => lbalS ll lx (Bk lrl rx rr)
       end
     | Black, Red => Rd (append_l rl) rx rr
     | Red, Black => Rd ll lx (append lr r)
     end
   end
 end.

Fixpoint del x t :=
 match t with
 | Leaf => Leaf
 | Node _ a y b =>
   match X.compare x y with
   | Eq => append a b
   | Lt =>
     match a with
     | Bk _ _ _ => lbalS (del x a) y b
     | _ => Rd (del x a) y b
     end
   | Gt =>
     match b with
     | Bk _ _ _ => rbalS a y (del x b)
     | _ => Rd a y (del x b)
     end
   end
 end.

Definition remove x t := makeBlack (del x t).

(** ** Removing minimal element *)

Fixpoint delmin l x r : (elt * tree) :=
 match l with
 | Leaf => (x,r)
 | Node lc ll lx lr =>
   let (k,l') := delmin ll lx lr in
   match lc with
   | Black => (k, lbalS l' x r)
   | Red => (k, Rd l' x r)
   end
 end.

Definition remove_min t : option (elt * tree) :=
 match t with
 | Leaf => None
 | Node _ l x r =>
   let (k,t) := delmin l x r in
   Some (k, makeBlack t)
 end.

(** ** Tree-ification

    We rebuild a tree of size [if pred then n-1 else n] as soon
    as the list [l] has enough elements *)

Definition bogus : tree * list elt := (Leaf, nil).

Notation treeify_t := (list elt -> tree * list elt).

Definition treeify_zero : treeify_t :=
 fun acc => (Leaf,acc).

Definition treeify_one : treeify_t :=
 fun acc => match acc with
 | x::acc => (Rd Leaf x Leaf, acc)
 | _ => bogus
 end.

Definition treeify_cont (f g : treeify_t) : treeify_t :=
 fun acc =>
 match f acc with
 | (l, x::acc) =>
   match g acc with
   | (r, acc) => (Bk l x r, acc)
   end
 | _ => bogus
 end.

Fixpoint treeify_aux (pred:bool)(n: positive) : treeify_t :=
 match n with
 | xH => if pred then treeify_zero else treeify_one
 | xO n => treeify_cont (treeify_aux pred n) (treeify_aux true n)
 | xI n => treeify_cont (treeify_aux false n) (treeify_aux pred n)
 end.

Fixpoint plength_aux (l:list elt)(p:positive) := match l with
 | nil => p
 | _::l => plength_aux l (Pos.succ p)
end.

Definition plength l := plength_aux l 1.

Definition treeify (l:list elt) :=
 fst (treeify_aux true (plength l) l).

(** ** Filtering *)

Fixpoint filter_aux (f: elt -> bool) s acc :=
 match s with
 | Leaf => acc
 | Node _ l k r =>
   let acc := filter_aux f r acc in
   if f k then filter_aux f l (k::acc)
   else filter_aux f l acc
 end.

Definition filter (f: elt -> bool) (s: t) : t :=
 treeify (filter_aux f s nil).

Fixpoint partition_aux (f: elt -> bool) s acc1 acc2 :=
 match s with
 | Leaf => (acc1,acc2)
 | Node _ sl k sr =>
   let (acc1, acc2) := partition_aux f sr acc1 acc2 in
   if f k then partition_aux f sl (k::acc1) acc2
   else partition_aux f sl acc1 (k::acc2)
 end.

Definition partition (f: elt -> bool) (s:t) : t*t :=
  let (ok,ko) := partition_aux f s nil nil in
  (treeify ok, treeify ko).

(** ** Union, intersection, difference *)

(** union of the elements of [l1] and [l2] into a third [acc] list. *)

Fixpoint union_list l1 : list elt -> list elt -> list elt :=
 match l1 with
 | nil => @rev_append _
 | x::l1' =>
    fix union_l1 l2 acc :=
    match l2 with
    | nil => rev_append l1 acc
    | y::l2' =>
       match X.compare x y with
       | Eq => union_list l1' l2' (x::acc)
       | Lt => union_l1 l2' (y::acc)
       | Gt => union_list l1' l2 (x::acc)
       end
    end
 end.

Definition linear_union s1 s2 :=
  treeify (union_list (rev_elements s1) (rev_elements s2) nil).

Fixpoint inter_list l1 : list elt -> list elt -> list elt :=
 match l1 with
 | nil => fun _ acc => acc
 | x::l1' =>
    fix inter_l1 l2 acc :=
    match l2 with
    | nil => acc
    | y::l2' =>
       match X.compare x y with
       | Eq => inter_list l1' l2' (x::acc)
       | Lt => inter_l1 l2' acc
       | Gt => inter_list l1' l2 acc
       end
    end
 end.

Definition linear_inter s1 s2 :=
  treeify (inter_list (rev_elements s1) (rev_elements s2) nil).

Fixpoint diff_list l1 : list elt -> list elt -> list elt :=
 match l1 with
 | nil => fun _ acc => acc
 | x::l1' =>
    fix diff_l1 l2 acc :=
    match l2 with
    | nil => rev_append l1 acc
    | y::l2' =>
       match X.compare x y with
       | Eq => diff_list l1' l2' acc
       | Lt => diff_l1 l2' acc
       | Gt => diff_list l1' l2 (x::acc)
       end
    end
 end.

Definition linear_diff s1 s2 :=
  treeify (diff_list (rev_elements s1) (rev_elements s2) nil).

(** [compare_height] returns:
  - [Lt] if [height s2] is at least twice [height s1];
  - [Gt] if [height s1] is at least twice [height s2];
  - [Eq] if heights are approximately equal.
  Warning: this is not an equivalence relation! but who cares.... *)

Definition skip_red t :=
 match t with
 | Rd t' _ _ => t'
 | _ => t
 end.

Definition skip_black t :=
 match skip_red t with
 | Bk t' _ _ => t'
 | t' => t'
 end.

Fixpoint compare_height (s1x s1 s2 s2x: tree) : comparison :=
 match skip_red s1x, skip_red s1, skip_red s2, skip_red s2x with
 | Node _ s1x' _ _, Node _ s1' _ _, Node _ s2' _ _, Node _ s2x' _ _ =>
   compare_height (skip_black s2x') s1' s2' (skip_black s2x')
 | _, Leaf, _, Node _ _ _ _ => Lt
 | Node _ _ _ _, _, Leaf, _ => Gt
 | Node _ s1x' _ _, Node _ s1' _ _, Node _ s2' _ _, Leaf =>
   compare_height (skip_black s1x') s1' s2' Leaf
 | Leaf, Node _ s1' _ _, Node _ s2' _ _, Node _ s2x' _ _ =>
   compare_height Leaf s1'  s2'  (skip_black s2x')
 | _, _, _, _ => Eq
 end.

(** When one tree is quite smaller than the other, we simply
    adds repeatively all its elements in the big one.
    For trees of comparable height, we rather use [linear_union]. *)

Definition union (t1 t2: t) : t :=
 match compare_height t1 t1 t2 t2 with
 | Lt => fold add t1 t2
 | Gt => fold add t2 t1
 | Eq => linear_union t1 t2
 end.

Definition diff (t1 t2: t) : t :=
 match compare_height t1 t1 t2 t2 with
 | Lt => filter (fun k => negb (mem k t2)) t1
 | Gt => fold remove t2 t1
 | Eq => linear_diff t1 t2
 end.

Definition inter (t1 t2: t) : t :=
 match compare_height t1 t1 t2 t2 with
 | Lt => filter (fun k => mem k t2) t1
 | Gt => filter (fun k => mem k t1) t2
 | Eq => linear_inter t1 t2
 end.

End Ops.

(** * MakeRaw : the pure functions and their specifications *)

Module Type MakeRaw (X:Orders.OrderedType) <: MSetInterface.RawSets X.
Include Ops X.

(** Generic definition of binary-search-trees and proofs of
    specifications for generic functions such as mem or fold. *)

Include MSetGenTree.Props X Color.

Local Notation Rd := (Node Red).
Local Notation Bk := (Node Black).

Local Hint Immediate MX.eq_sym.
Local Hint Unfold In lt_tree gt_tree Ok.
Local Hint Constructors InT bst.
Local Hint Resolve MX.eq_refl MX.eq_trans MX.lt_trans ok.
Local Hint Resolve lt_leaf gt_leaf lt_tree_node gt_tree_node.
Local Hint Resolve lt_tree_not_in lt_tree_trans gt_tree_not_in gt_tree_trans.
Local Hint Resolve elements_spec2.

(** ** Singleton set *)

Lemma singleton_spec x y : InT y (singleton x) <-> X.eq y x.
Proof.
 unfold singleton; intuition_in.
Qed.

Instance singleton_ok x : Ok (singleton x).
Proof.
 unfold singleton; auto.
Qed.

(** ** makeBlack, MakeRed *)

Lemma makeBlack_spec s x : InT x (makeBlack s) <-> InT x s.
Proof.
 destruct s; simpl; intuition_in.
Qed.

Lemma makeRed_spec s x : InT x (makeRed s) <-> InT x s.
Proof.
 destruct s; simpl; intuition_in.
Qed.

Instance makeBlack_ok s `{Ok s} : Ok (makeBlack s).
Proof.
 destruct s; simpl; ok.
Qed.

Instance makeRed_ok s `{Ok s} : Ok (makeRed s).
Proof.
 destruct s; simpl; ok.
Qed.

(** ** Generic handling for red-matching and red-red-matching *)

Definition isblack t :=
 match t with Bk _ _ _ => True | _ => False end.

Definition notblack t :=
 match t with Bk _ _ _ => False | _ => True end.

Definition notred t :=
 match t with Rd _ _ _ => False | _ => True end.

Definition rcase {A} f g t : A :=
 match t with
 | Rd a x b => f a x b
 | _ => g t
 end.

Inductive rspec {A} f g : tree -> A -> Prop :=
 | rred a x b : rspec f g (Rd a x b) (f a x b)
 | relse t : notred t -> rspec f g t (g t).

Fact rmatch {A} f g t : rspec (A:=A) f g t (rcase f g t).
Proof.
destruct t as [|[|] l x r]; simpl; now constructor.
Qed.

Definition rrcase {A} f g t : A :=
 match t with
 | Rd (Rd a x b) y c => f a x b y c
 | Rd a x (Rd b y c) => f a x b y c
 | _ => g t
 end.

Notation notredred := (rrcase (fun _ _ _ _ _ => False) (fun _ => True)).

Inductive rrspec {A} f g : tree -> A -> Prop :=
 | rrleft a x b y c : rrspec f g (Rd (Rd a x b) y c) (f a x b y c)
 | rrright a x b y c : rrspec f g (Rd a x (Rd b y c)) (f a x b y c)
 | rrelse t : notredred t -> rrspec f g t (g t).

Fact rrmatch {A} f g t : rrspec (A:=A) f g t (rrcase f g t).
Proof.
destruct t as [|[|] l x r]; simpl; try now constructor.
destruct l as [|[|] ll lx lr], r as [|[|] rl rx rr]; now constructor.
Qed.

Definition rrcase' {A} f g t : A :=
 match t with
 | Rd a x (Rd b y c) => f a x b y c
 | Rd (Rd a x b) y c => f a x b y c
 | _ => g t
 end.

Fact rrmatch' {A} f g t : rrspec (A:=A) f g t (rrcase' f g t).
Proof.
destruct t as [|[|] l x r]; simpl; try now constructor.
destruct l as [|[|] ll lx lr], r as [|[|] rl rx rr]; now constructor.
Qed.

(** Balancing operations are instances of generic match *)

Fact lbal_match l k r :
 rrspec
   (fun a x b y c => Rd (Bk a x b) y (Bk c k r))
   (fun l => Bk l k r)
   l
   (lbal l k r).
Proof.
 exact (rrmatch _ _ _).
Qed.

Fact rbal_match l k r :
 rrspec
   (fun a x b y c => Rd (Bk l k a) x (Bk b y c))
   (fun r => Bk l k r)
   r
   (rbal l k r).
Proof.
 exact (rrmatch _ _ _).
Qed.

Fact rbal'_match l k r :
 rrspec
   (fun a x b y c => Rd (Bk l k a) x (Bk b y c))
   (fun r => Bk l k r)
   r
   (rbal' l k r).
Proof.
 exact (rrmatch' _ _ _).
Qed.

Fact lbalS_match l x r :
 rspec
  (fun a y b => Rd (Bk a y b) x r)
  (fun l =>
    match r with
    | Bk a y b => rbal' l x (Rd a y b)
    | Rd (Bk a y b) z c => Rd (Bk l x a) y (rbal' b z (makeRed c))
    | _ => Rd l x r
    end)
  l
  (lbalS l x r).
Proof.
 exact (rmatch _ _ _).
Qed.

Fact rbalS_match l x r :
 rspec
  (fun a y b => Rd l x (Bk a y b))
  (fun r =>
    match l with
    | Bk a y b => lbal (Rd a y b) x r
    | Rd a y (Bk b z c) => Rd (lbal (makeRed a) y b) z (Bk c x r)
    | _ => Rd l x r
    end)
  r
  (rbalS l x r).
Proof.
 exact (rmatch _ _ _).
Qed.

(** ** Balancing for insertion *)

Lemma lbal_spec l x r y :
   InT y (lbal l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 case lbal_match; intuition_in.
Qed.

Instance lbal_ok l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r) :
 Ok (lbal l x r).
Proof.
 destruct (lbal_match l x r); ok.
Qed.

Lemma rbal_spec l x r y :
   InT y (rbal l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 case rbal_match; intuition_in.
Qed.

Instance rbal_ok l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r) :
 Ok (rbal l x r).
Proof.
 destruct (rbal_match l x r); ok.
Qed.

Lemma rbal'_spec l x r y :
   InT y (rbal' l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 case rbal'_match; intuition_in.
Qed.

Instance rbal'_ok l x r `(Ok l, Ok r, lt_tree x l, gt_tree x r) :
 Ok (rbal' l x r).
Proof.
 destruct (rbal'_match l x r); ok.
Qed.

Hint Rewrite In_node_iff In_leaf_iff
 makeRed_spec makeBlack_spec lbal_spec rbal_spec rbal'_spec : rb.

Ltac descolor := destruct_all Color.t.
Ltac destree t := destruct t as [|[|] ? ? ?].
Ltac autorew := autorewrite with rb.
Tactic Notation "autorew" "in" ident(H) := autorewrite with rb in H.

(** ** Insertion *)

Lemma ins_spec : forall s x y,
 InT y (ins x s) <-> X.eq y x \/ InT y s.
Proof.
 induct s x.
 - intuition_in.
 - intuition_in. setoid_replace y with x; eauto.
 - descolor; autorew; rewrite IHl; intuition_in.
 - descolor; autorew; rewrite IHr; intuition_in.
Qed.
Hint Rewrite ins_spec : rb.

Instance ins_ok s x `{Ok s} : Ok (ins x s).
Proof.
 induct s x; auto; descolor;
 (apply lbal_ok || apply rbal_ok || ok); auto;
 intros y; autorew; intuition; order.
Qed.

Lemma add_spec' s x y :
 InT y (add x s) <-> X.eq y x \/ InT y s.
Proof.
 unfold add. now autorew.
Qed.

Hint Rewrite add_spec' : rb.

Lemma add_spec s x y `{Ok s} :
 InT y (add x s) <-> X.eq y x \/ InT y s.
Proof.
 apply add_spec'.
Qed.

Instance add_ok s x `{Ok s} : Ok (add x s).
Proof.
 unfold add; auto_tc.
Qed.

(** ** Balancing for deletion *)

Lemma lbalS_spec l x r y :
  InT y (lbalS l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 case lbalS_match.
 - intros; autorew; intuition_in.
 - clear l. intros l _.
   destruct r as [|[|] rl rx rr].
   * autorew. intuition_in.
   * destree rl; autorew; intuition_in.
   * autorew. intuition_in.
Qed.

Instance lbalS_ok l x r :
 forall `(Ok l, Ok r, lt_tree x l, gt_tree x r), Ok (lbalS l x r).
Proof.
 case lbalS_match; intros.
 - ok.
 - destruct r as [|[|] rl rx rr].
   * ok.
   * destruct rl as [|[|] rll rlx rlr]; intros; ok.
     + apply rbal'_ok; ok.
       intros w; autorew; auto.
     + intros w; autorew.
       destruct 1 as [Hw|[Hw|Hw]]; try rewrite Hw; eauto.
   * ok. autorew. apply rbal'_ok; ok.
Qed.

Lemma rbalS_spec l x r y :
  InT y (rbalS l x r) <-> X.eq y x \/ InT y l \/ InT y r.
Proof.
 case rbalS_match.
 - intros; autorew; intuition_in.
 - intros t _.
   destruct l as [|[|] ll lx lr].
   * autorew. intuition_in.
   * destruct lr as [|[|] lrl lrx lrr]; autorew; intuition_in.
   * autorew. intuition_in.
Qed.

Instance rbalS_ok l x r :
 forall `(Ok l, Ok r, lt_tree x l, gt_tree x r), Ok (rbalS l x r).
Proof.
 case rbalS_match; intros.
 - ok.
 - destruct l as [|[|] ll lx lr].
   * ok.
   * destruct lr as [|[|] lrl lrx lrr]; intros; ok.
     + apply lbal_ok; ok.
       intros w; autorew; auto.
     + intros w; autorew.
       destruct 1 as [Hw|[Hw|Hw]]; try rewrite Hw; eauto.
   * ok. apply lbal_ok; ok.
Qed.

Hint Rewrite lbalS_spec rbalS_spec : rb.

(** ** Append for deletion *)

Ltac append_tac l r :=
 induction l as [| lc ll _ lx lr IHlr];
 [intro r; simpl
 |induction r as [| rc rl IHrl rx rr _];
   [simpl
   |destruct lc, rc;
     [specialize (IHlr rl); clear IHrl
     |simpl;
      assert (Hr:notred (Bk rl rx rr)) by (simpl; trivial);
      set (r:=Bk rl rx rr) in *; clearbody r; clear IHrl rl rx rr;
      specialize (IHlr r)
     |change (append _ _) with (Rd (append (Bk ll lx lr) rl) rx rr);
      assert (Hl:notred (Bk ll lx lr)) by (simpl; trivial);
      set (l:=Bk ll lx lr) in *; clearbody l; clear IHlr ll lx lr
     |specialize (IHlr rl); clear IHrl]]].

Fact append_rr_match ll lx lr rl rx rr :
 rspec
  (fun a x b => Rd (Rd ll lx a) x (Rd b rx rr))
  (fun t => Rd ll lx (Rd t rx rr))
  (append lr rl)
  (append (Rd ll lx lr) (Rd rl rx rr)).
Proof.
 exact (rmatch _ _ _).
Qed.

Fact append_bb_match ll lx lr rl rx rr :
 rspec
  (fun a x b => Rd (Bk ll lx a) x (Bk b rx rr))
  (fun t => lbalS ll lx (Bk t rx rr))
  (append lr rl)
  (append (Bk ll lx lr) (Bk rl rx rr)).
Proof.
 exact (rmatch _ _ _).
Qed.

Lemma append_spec l r x :
 InT x (append l r) <-> InT x l \/ InT x r.
Proof.
 revert r.
 append_tac l r; autorew; try tauto.
 - (* Red / Red *)
   revert IHlr; case append_rr_match;
    [intros a y b | intros t Ht]; autorew; tauto.
 - (* Black / Black *)
   revert IHlr; case append_bb_match;
    [intros a y b | intros t Ht]; autorew; tauto.
Qed.

Hint Rewrite append_spec : rb.

Lemma append_ok : forall x l r `{Ok l, Ok r},
 lt_tree x l -> gt_tree x r -> Ok (append l r).
Proof.
 append_tac l r.
 - (* Leaf / _ *)
   trivial.
 - (* _ / Leaf *)
   trivial.
 - (* Red / Red *)
   intros; inv.
   assert (IH : Ok (append lr rl)) by (apply IHlr; eauto). clear IHlr.
   assert (X.lt lx rx) by (transitivity x; eauto).
   assert (G : gt_tree lx (append lr rl)).
    { intros w. autorew. destruct 1; [|transitivity x]; eauto. }
   assert (L : lt_tree rx (append lr rl)).
    { intros w. autorew. destruct 1; [transitivity x|]; eauto. }
   revert IH G L; case append_rr_match; intros; ok.
 - (* Red / Black *)
   intros; ok.
   intros w; autorew; destruct 1; eauto.
 - (* Black / Red *)
   intros; ok.
   intros w; autorew; destruct 1; eauto.
 - (* Black / Black *)
   intros; inv.
   assert (IH : Ok (append lr rl)) by (apply IHlr; eauto). clear IHlr.
   assert (X.lt lx rx) by (transitivity x; eauto).
   assert (G : gt_tree lx (append lr rl)).
    { intros w. autorew. destruct 1; [|transitivity x]; eauto. }
   assert (L : lt_tree rx (append lr rl)).
    { intros w. autorew. destruct 1; [transitivity x|]; eauto. }
   revert IH G L; case append_bb_match; intros; ok.
    apply lbalS_ok; ok.
Qed.

(** ** Deletion *)

Lemma del_spec : forall s x y `{Ok s},
 InT y (del x s) <-> InT y s /\ ~X.eq y x.
Proof.
induct s x.
- intuition_in.
- autorew; intuition_in.
  assert (X.lt y x') by eauto. order.
  assert (X.lt x' y) by eauto. order.
  order.
- destruct l as [|[|] ll lx lr]; autorew;
  rewrite ?IHl by trivial; intuition_in; order.
- destruct r as [|[|] rl rx rr]; autorew;
  rewrite ?IHr by trivial; intuition_in; order.
Qed.

Hint Rewrite del_spec : rb.

Instance del_ok s x `{Ok s} : Ok (del x s).
Proof.
induct s x.
- trivial.
- eapply append_ok; eauto.
- assert (lt_tree x' (del x l)).
  { intro w. autorew; trivial. destruct 1. eauto. }
  destruct l as [|[|] ll lx lr]; auto_tc.
- assert (gt_tree x' (del x r)).
  { intro w. autorew; trivial. destruct 1. eauto. }
  destruct r as [|[|] rl rx rr]; auto_tc.
Qed.

Lemma remove_spec s x y `{Ok s} :
 InT y (remove x s) <-> InT y s /\ ~X.eq y x.
Proof.
unfold remove. now autorew.
Qed.

Hint Rewrite remove_spec : rb.

Instance remove_ok s x `{Ok s} : Ok (remove x s).
Proof.
unfold remove; auto_tc.
Qed.

(** ** Removing the minimal element *)

Lemma delmin_spec l y r c x s' `{O : Ok (Node c l y r)} :
 delmin l y r = (x,s') ->
  min_elt (Node c l y r) = Some x /\ del x (Node c l y r) = s'.
Proof.
 revert y r c x s' O.
 induction l as [|lc ll IH ly lr _].
 - simpl. intros y r _ x s' _. injection 1; intros; subst.
   now rewrite MX.compare_refl.
 - intros y r c x s' O.
   simpl delmin.
   specialize (IH ly lr). destruct delmin as (x0,s0).
   destruct (IH lc x0 s0); clear IH; [ok|trivial|].
   remember (Node lc ll ly lr) as l.
   simpl min_elt in *.
   intros E.
   replace x0 with x in * by (destruct lc; now injection E).
   split.
   * subst l; intuition.
   * assert (X.lt x y).
     { inversion_clear O.
       assert (InT x l) by now apply min_elt_spec1. auto. }
     simpl. case X.compare_spec; try order.
     destruct lc; injection E; clear E; intros; subst l s0; auto.
Qed.

Lemma remove_min_spec1 s x s' `{Ok s}:
 remove_min s = Some (x,s') ->
  min_elt s = Some x /\ remove x s = s'.
Proof.
 unfold remove_min.
 destruct s as [|c l y r]; try easy.
 generalize (delmin_spec l y r c).
 destruct delmin as (x0,s0). intros D.
 destruct (D x0 s0) as (->,<-); auto.
 fold (remove x0 (Node c l y r)).
 inversion_clear 1; auto.
Qed.

Lemma remove_min_spec2 s : remove_min s = None -> Empty s.
Proof.
 unfold remove_min.
 destruct s as [|c l y r].
 - easy.
 - now destruct delmin.
Qed.

Lemma remove_min_ok (s:t) `{Ok s}:
 match remove_min s with
 | Some (_,s') => Ok s'
 | None => True
 end.
Proof.
 generalize (remove_min_spec1 s).
 destruct remove_min as [(x0,s0)|]; auto.
 intros R. destruct (R x0 s0); auto. subst s0. auto_tc.
Qed.

(** ** Treeify *)

Notation ifpred p n := (if p then pred n else n%nat).

Definition treeify_invariant size (f:treeify_t) :=
 forall acc,
 size <= length acc ->
 let (t,acc') := f acc in
 cardinal t = size /\ acc = elements t ++ acc'.

Lemma treeify_zero_spec : treeify_invariant 0 treeify_zero.
Proof.
 intro. simpl. auto.
Qed.

Lemma treeify_one_spec : treeify_invariant 1 treeify_one.
Proof.
 intros [|x acc]; simpl; auto; inversion 1.
Qed.

Lemma treeify_cont_spec f g size1 size2 size :
 treeify_invariant size1 f ->
 treeify_invariant size2 g ->
 size = S (size1 + size2) ->
 treeify_invariant size (treeify_cont f g).
Proof.
 intros Hf Hg EQ acc LE. unfold treeify_cont.
 specialize (Hf acc).
 destruct (f acc) as (t1,acc1).
 destruct Hf as (Hf1,Hf2).
  { transitivity size; trivial. subst. auto with arith. }
 destruct acc1 as [|x acc1].
  { exfalso. revert LE. apply Nat.lt_nge. subst.
    rewrite <- app_nil_end, <- elements_cardinal; auto with arith. }
 specialize (Hg acc1).
 destruct (g acc1) as (t2,acc2).
 destruct Hg as (Hg1,Hg2).
  { revert LE. subst.
    rewrite app_length, <- elements_cardinal. simpl.
    rewrite Nat.add_succ_r, <- Nat.succ_le_mono.
    apply Nat.add_le_mono_l. }
 simpl. rewrite elements_node, app_ass. now subst.
Qed.

Lemma treeify_aux_spec n (p:bool) :
 treeify_invariant (ifpred p (Pos.to_nat n)) (treeify_aux p n).
Proof.
 revert p.
 induction n as [n|n|]; intros p; simpl treeify_aux.
 - eapply treeify_cont_spec; [ apply (IHn false) | apply (IHn p) | ].
   rewrite Pos2Nat.inj_xI.
   assert (H := Pos2Nat.is_pos n). apply Nat.neq_0_lt_0 in H.
   destruct p; simpl; intros; rewrite Nat.add_0_r; trivial.
   now rewrite <- Nat.add_succ_r, Nat.succ_pred; trivial.
 - eapply treeify_cont_spec; [ apply (IHn p) | apply (IHn true) | ].
   rewrite Pos2Nat.inj_xO.
   assert (H := Pos2Nat.is_pos n). apply Nat.neq_0_lt_0 in H.
   rewrite <- Nat.add_succ_r, Nat.succ_pred by trivial.
   destruct p; simpl; intros; rewrite Nat.add_0_r; trivial.
   symmetry. now apply Nat.add_pred_l.
 - destruct p; [ apply treeify_zero_spec | apply treeify_one_spec ].
Qed.

Lemma plength_aux_spec l p :
  Pos.to_nat (plength_aux l p) = length l + Pos.to_nat p.
Proof.
 revert p. induction l; simpl; trivial.
 intros. now rewrite IHl, Pos2Nat.inj_succ, Nat.add_succ_r.
Qed.

Lemma plength_spec l : Pos.to_nat (plength l) = S (length l).
Proof.
 unfold plength. rewrite plength_aux_spec. apply Nat.add_1_r.
Qed.

Lemma treeify_elements l : elements (treeify l) = l.
Proof.
 assert (H := treeify_aux_spec (plength l) true l).
 unfold treeify. destruct treeify_aux as (t,acc); simpl in *.
 destruct H as (H,H'). { now rewrite plength_spec. }
 subst l. rewrite plength_spec, app_length, <- elements_cardinal in *.
 destruct acc.
 * now rewrite app_nil_r.
 * exfalso. revert H. simpl.
   rewrite Nat.add_succ_r, Nat.add_comm.
   apply Nat.succ_add_discr.
Qed.

Lemma treeify_spec x l : InT x (treeify l) <-> InA X.eq x l.
Proof.
 intros. now rewrite <- elements_spec1, treeify_elements.
Qed.

Lemma treeify_ok l : sort X.lt l -> Ok (treeify l).
Proof.
 intros. apply elements_sort_ok. rewrite treeify_elements; auto.
Qed.


(** ** Filter *)

Lemma filter_app A f (l l':list A) :
 List.filter f (l ++ l') = List.filter f l ++ List.filter f l'.
Proof.
 induction l as [|x l IH]; simpl; trivial.
 destruct (f x); simpl; now rewrite IH.
Qed.

Lemma filter_aux_elements s f acc :
 filter_aux f s acc = List.filter f (elements s) ++ acc.
Proof.
 revert acc.
 induction s as [|c l IHl x r IHr]; simpl; trivial.
 intros acc.
 rewrite elements_node, filter_app. simpl.
 destruct (f x); now rewrite IHl, IHr, app_ass.
Qed.

Lemma filter_elements s f :
 elements (filter f s) = List.filter f (elements s).
Proof.
 unfold filter.
 now rewrite treeify_elements, filter_aux_elements, app_nil_r.
Qed.

Lemma filter_spec s x f :
 Proper (X.eq==>Logic.eq) f ->
 (InT x (filter f s) <-> InT x s /\ f x = true).
Proof.
 intros Hf.
 rewrite <- elements_spec1, filter_elements, filter_InA, elements_spec1;
  now auto_tc.
Qed.

Instance filter_ok s f `(Ok s) : Ok (filter f s).
Proof.
 apply elements_sort_ok.
 rewrite filter_elements.
 apply filter_sort with X.eq; auto_tc.
Qed.

(** ** Partition *)

Lemma partition_aux_spec s f acc1 acc2 :
 partition_aux f s acc1 acc2 =
  (filter_aux f s acc1, filter_aux (fun x => negb (f x)) s acc2).
Proof.
 revert acc1 acc2.
 induction s as [ | c l Hl x r Hr ]; simpl.
 - trivial.
 - intros acc1 acc2.
   destruct (f x); simpl; now rewrite Hr, Hl.
Qed.

Lemma partition_spec s f :
 partition f s = (filter f s, filter (fun x => negb (f x)) s).
Proof.
 unfold partition, filter. now rewrite partition_aux_spec.
Qed.

Lemma partition_spec1 s f :
 Proper (X.eq==>Logic.eq) f ->
 Equal (fst (partition f s)) (filter f s).
Proof. now rewrite partition_spec. Qed.

Lemma partition_spec2 s f :
 Proper (X.eq==>Logic.eq) f ->
 Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
Proof. now rewrite partition_spec. Qed.

Instance partition_ok1 s f `(Ok s) : Ok (fst (partition f s)).
Proof. rewrite partition_spec; now apply filter_ok. Qed.

Instance partition_ok2 s f `(Ok s) : Ok (snd (partition f s)).
Proof. rewrite partition_spec; now apply filter_ok. Qed.


(** ** An invariant for binary list functions with accumulator. *)

Ltac inA :=
 rewrite ?InA_app_iff, ?InA_cons, ?InA_nil, ?InA_rev in *; auto_tc.

Record INV l1 l2 acc : Prop := {
 l1_sorted : sort X.lt (rev l1);
 l2_sorted : sort X.lt (rev l2);
 acc_sorted : sort X.lt acc;
 l1_lt_acc x y : InA X.eq x l1 -> InA X.eq y acc -> X.lt x y;
 l2_lt_acc x y : InA X.eq x l2 -> InA X.eq y acc -> X.lt x y}.
Local Hint Resolve l1_sorted l2_sorted acc_sorted.

Lemma INV_init s1 s2 `(Ok s1, Ok s2) :
 INV (rev_elements s1) (rev_elements s2) nil.
Proof.
 rewrite !rev_elements_rev.
 split; rewrite ?rev_involutive; auto; intros; now inA.
Qed.

Lemma INV_sym l1 l2 acc : INV l1 l2 acc -> INV l2 l1 acc.
Proof.
 destruct 1; now split.
Qed.

Lemma INV_drop x1 l1 l2 acc :
  INV (x1 :: l1) l2 acc -> INV l1 l2 acc.
Proof.
 intros (l1s,l2s,accs,l1a,l2a). simpl in *.
 destruct (sorted_app_inv _ _ l1s) as (U & V & W); auto.
 split; auto.
Qed.

Lemma INV_eq x1 x2 l1 l2 acc :
  INV (x1 :: l1) (x2 :: l2) acc -> X.eq x1 x2 ->
  INV l1 l2 (x1 :: acc).
Proof.
 intros (U,V,W,X,Y) EQ. simpl in *.
 destruct (sorted_app_inv _ _ U) as (U1 & U2 & U3); auto.
 destruct (sorted_app_inv _ _ V) as (V1 & V2 & V3); auto.
 split; auto.
 - constructor; auto. apply InA_InfA with X.eq; auto_tc.
 - intros x y; inA; intros Hx [Hy|Hy].
   + apply U3; inA.
   + apply X; inA.
 - intros x y; inA; intros Hx [Hy|Hy].
   + rewrite Hy, EQ; apply V3; inA.
   + apply Y; inA.
Qed.

Lemma INV_lt x1 x2 l1 l2 acc :
  INV (x1 :: l1) (x2 :: l2) acc -> X.lt x1 x2 ->
  INV (x1 :: l1) l2 (x2 :: acc).
Proof.
 intros (U,V,W,X,Y) EQ. simpl in *.
 destruct (sorted_app_inv _ _ U) as (U1 & U2 & U3); auto.
 destruct (sorted_app_inv _ _ V) as (V1 & V2 & V3); auto.
 split; auto.
 - constructor; auto. apply InA_InfA with X.eq; auto_tc.
 - intros x y; inA; intros Hx [Hy|Hy].
   + rewrite Hy; clear Hy. destruct Hx; [order|].
     transitivity x1; auto. apply U3; inA.
   + apply X; inA.
 - intros x y; inA; intros Hx [Hy|Hy].
   + rewrite Hy. apply V3; inA.
   + apply Y; inA.
Qed.

Lemma INV_rev l1 l2 acc :
 INV l1 l2 acc -> Sorted X.lt (rev_append l1 acc).
Proof.
 intros. rewrite rev_append_rev.
 apply SortA_app with X.eq; eauto with *.
 intros x y. inA. eapply l1_lt_acc; eauto.
Qed.

(** ** union *)

Lemma union_list_ok l1 l2 acc :
 INV l1 l2 acc -> sort X.lt (union_list l1 l2 acc).
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1];
  [intro l2|induction l2 as [|x2 l2 IH2]];
   intros acc inv.
 - eapply INV_rev, INV_sym; eauto.
 - eapply INV_rev; eauto.
 - simpl. case X.compare_spec; intro C.
   * apply IH1. eapply INV_eq; eauto.
   * apply (IH2 (x2::acc)). eapply INV_lt; eauto.
   * apply IH1. eapply INV_sym, INV_lt; eauto. now apply INV_sym.
Qed.

Instance linear_union_ok s1 s2 `(Ok s1, Ok s2) :
 Ok (linear_union s1 s2).
Proof.
 unfold linear_union. now apply treeify_ok, union_list_ok, INV_init.
Qed.

Instance fold_add_ok s1 s2 `(Ok s1, Ok s2) :
 Ok (fold add s1 s2).
Proof.
 rewrite fold_spec, <- fold_left_rev_right.
 unfold elt in *.
 induction (rev (elements s1)); simpl; unfold flip in *; auto_tc.
Qed.

Instance union_ok s1 s2 `(Ok s1, Ok s2) : Ok (union s1 s2).
Proof.
 unfold union. destruct compare_height; auto_tc.
Qed.

Lemma union_list_spec x l1 l2 acc :
 InA X.eq x (union_list l1 l2 acc) <->
  InA X.eq x l1 \/ InA X.eq x l2 \/ InA X.eq x acc.
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1].
 - intros l2 acc; simpl. rewrite rev_append_rev. inA. tauto.
 - induction l2 as [|x2 l2 IH2]; intros acc; simpl.
   * rewrite rev_append_rev. inA. tauto.
   * case X.compare_spec; intro C.
     + rewrite IH1, !InA_cons, C; tauto.
     + rewrite (IH2 (x2::acc)), !InA_cons. tauto.
     + rewrite IH1, !InA_cons; tauto.
Qed.

Lemma linear_union_spec s1 s2 x :
 InT x (linear_union s1 s2) <-> InT x s1 \/ InT x s2.
Proof.
 unfold linear_union.
 rewrite treeify_spec, union_list_spec, !rev_elements_rev.
 rewrite !InA_rev, InA_nil, !elements_spec1 by auto_tc.
 tauto.
Qed.

Lemma fold_add_spec s1 s2 x :
 InT x (fold add s1 s2) <-> InT x s1 \/ InT x s2.
Proof.
 rewrite fold_spec, <- fold_left_rev_right.
 rewrite <- (elements_spec1 s1), <- InA_rev by auto_tc.
 unfold elt in *.
 induction (rev (elements s1)); simpl.
 - rewrite InA_nil. tauto.
 - unfold flip. rewrite add_spec', IHl, InA_cons. tauto.
Qed.

Lemma union_spec' s1 s2 x :
 InT x (union s1 s2) <-> InT x s1 \/ InT x s2.
Proof.
 unfold union. destruct compare_height.
 - apply linear_union_spec.
 - apply fold_add_spec.
 - rewrite fold_add_spec. tauto.
Qed.

Lemma union_spec : forall s1 s2 y `{Ok s1, Ok s2},
 (InT y (union s1 s2) <-> InT y s1 \/ InT y s2).
Proof.
 intros; apply union_spec'.
Qed.

(** ** inter *)

Lemma inter_list_ok l1 l2 acc :
 INV l1 l2 acc -> sort X.lt (inter_list l1 l2 acc).
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1]; [|induction l2 as [|x2 l2 IH2]]; simpl.
 - eauto.
 - eauto.
 - intros acc inv.
   case X.compare_spec; intro C.
   * apply IH1. eapply INV_eq; eauto.
   * apply (IH2 acc). eapply INV_sym, INV_drop, INV_sym; eauto.
   * apply IH1. eapply INV_drop; eauto.
Qed.

Instance linear_inter_ok s1 s2 `(Ok s1, Ok s2) :
 Ok (linear_inter s1 s2).
Proof.
 unfold linear_inter. now apply treeify_ok, inter_list_ok, INV_init.
Qed.

Instance inter_ok s1 s2 `(Ok s1, Ok s2) : Ok (inter s1 s2).
Proof.
 unfold inter. destruct compare_height; auto_tc.
Qed.

Lemma inter_list_spec x l1 l2 acc :
 sort X.lt (rev l1) ->
 sort X.lt (rev l2) ->
 (InA X.eq x (inter_list l1 l2 acc) <->
   (InA X.eq x l1 /\ InA X.eq x l2) \/ InA X.eq x acc).
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1].
 - intros l2 acc; simpl. inA. tauto.
 - induction l2 as [|x2 l2 IH2]; intros acc.
   * simpl. inA. tauto.
   * simpl. intros U V.
     destruct (sorted_app_inv _ _ U) as (U1 & U2 & U3); auto.
     destruct (sorted_app_inv _ _ V) as (V1 & V2 & V3); auto.
     case X.compare_spec; intro C.
     + rewrite IH1, !InA_cons, C; tauto.
     + rewrite (IH2 acc); auto. inA. intuition; try order.
       assert (X.lt x x1) by (apply U3; inA). order.
     + rewrite IH1; auto. inA. intuition; try order.
       assert (X.lt x x2) by (apply V3; inA). order.
Qed.

Lemma linear_inter_spec s1 s2 x `(Ok s1, Ok s2) :
 InT x (linear_inter s1 s2) <-> InT x s1 /\ InT x s2.
Proof.
 unfold linear_inter.
 rewrite !rev_elements_rev, treeify_spec, inter_list_spec
  by (rewrite rev_involutive; auto_tc).
 rewrite !InA_rev, InA_nil, !elements_spec1 by auto_tc. tauto.
Qed.

Local Instance mem_proper s `(Ok s) :
 Proper (X.eq ==> Logic.eq) (fun k => mem k s).
Proof.
 intros x y EQ. apply Bool.eq_iff_eq_true; rewrite !mem_spec; auto.
 now rewrite EQ.
Qed.

Lemma inter_spec s1 s2 y `{Ok s1, Ok s2} :
 InT y (inter s1 s2) <-> InT y s1 /\ InT y s2.
Proof.
 unfold inter. destruct compare_height.
 - now apply linear_inter_spec.
 - rewrite filter_spec, mem_spec by auto_tc; tauto.
 - rewrite filter_spec, mem_spec by auto_tc; tauto.
Qed.

(** ** difference *)

Lemma diff_list_ok l1 l2 acc :
 INV l1 l2 acc -> sort X.lt (diff_list l1 l2 acc).
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1];
  [intro l2|induction l2 as [|x2 l2 IH2]];
    intros acc inv.
 - eauto.
 - unfold diff_list. eapply INV_rev; eauto.
 - simpl. case X.compare_spec; intro C.
   * apply IH1. eapply INV_drop, INV_sym, INV_drop, INV_sym; eauto.
   * apply (IH2 acc). eapply INV_sym, INV_drop, INV_sym; eauto.
   * apply IH1. eapply INV_sym, INV_lt; eauto. now apply INV_sym.
Qed.

Instance diff_inter_ok s1 s2 `(Ok s1, Ok s2) :
 Ok (linear_diff s1 s2).
Proof.
 unfold linear_inter. now apply treeify_ok, diff_list_ok, INV_init.
Qed.

Instance fold_remove_ok s1 s2 `(Ok s2) :
 Ok (fold remove s1 s2).
Proof.
 rewrite fold_spec, <- fold_left_rev_right.
 unfold elt in *.
 induction (rev (elements s1)); simpl; unfold flip in *; auto_tc.
Qed.

Instance diff_ok s1 s2 `(Ok s1, Ok s2) : Ok (diff s1 s2).
Proof.
 unfold diff. destruct compare_height; auto_tc.
Qed.

Lemma diff_list_spec x l1 l2 acc :
 sort X.lt (rev l1) ->
 sort X.lt (rev l2) ->
 (InA X.eq x (diff_list l1 l2 acc) <->
   (InA X.eq x l1 /\ ~InA X.eq x l2) \/ InA X.eq x acc).
Proof.
 revert l2 acc.
 induction l1 as [|x1 l1 IH1].
 - intros l2 acc; simpl. inA. tauto.
 - induction l2 as [|x2 l2 IH2]; intros acc.
   * intros; simpl. rewrite rev_append_rev. inA. tauto.
   * simpl. intros U V.
     destruct (sorted_app_inv _ _ U) as (U1 & U2 & U3); auto.
     destruct (sorted_app_inv _ _ V) as (V1 & V2 & V3); auto.
     case X.compare_spec; intro C.
     + rewrite IH1; auto. f_equiv. inA. intuition; try order.
       assert (X.lt x x1) by (apply U3; inA). order.
     + rewrite (IH2 acc); auto. f_equiv. inA. intuition; try order.
       assert (X.lt x x1) by (apply U3; inA). order.
     + rewrite IH1; auto. inA. intuition; try order.
       left; split; auto. destruct 1. order.
       assert (X.lt x x2) by (apply V3; inA). order.
Qed.

Lemma linear_diff_spec s1 s2 x `(Ok s1, Ok s2) :
 InT x (linear_diff s1 s2) <-> InT x s1 /\ ~InT x s2.
Proof.
 unfold linear_diff.
 rewrite !rev_elements_rev, treeify_spec, diff_list_spec
  by (rewrite rev_involutive; auto_tc).
 rewrite !InA_rev, InA_nil, !elements_spec1 by auto_tc. tauto.
Qed.

Lemma fold_remove_spec s1 s2 x `(Ok s2) :
  InT x (fold remove s1 s2) <-> InT x s2 /\ ~InT x s1.
Proof.
 rewrite fold_spec, <- fold_left_rev_right.
 rewrite <- (elements_spec1 s1), <- InA_rev by auto_tc.
 unfold elt in *.
 induction (rev (elements s1)); simpl; intros.
 - rewrite InA_nil. intuition.
 - unfold flip in *. rewrite remove_spec, IHl, InA_cons. tauto.
   clear IHl. induction l; simpl; auto_tc.
Qed.

Lemma diff_spec s1 s2 y `{Ok s1, Ok s2} :
 InT y (diff s1 s2) <-> InT y s1 /\ ~InT y s2.
Proof.
 unfold diff. destruct compare_height.
 - now apply linear_diff_spec.
 - rewrite filter_spec, Bool.negb_true_iff,
     <- Bool.not_true_iff_false, mem_spec;
    intuition.
    intros x1 x2 EQ. f_equal. now apply mem_proper.
 - now apply fold_remove_spec.
Qed.

End MakeRaw.

(** * Balancing properties

    We now prove that all operations preserve a red-black invariant,
    and that trees have hence a logarithmic depth.
*)

Module BalanceProps(X:Orders.OrderedType)(Import M : MakeRaw X).

Local Notation Rd := (Node Red).
Local Notation Bk := (Node Black).
Import M.MX.

(** ** Red-Black invariants *)

(** In a red-black tree :
    - a red node has no red children
    - the black depth at each node is the same along all paths.
    The black depth is here an argument of the predicate. *)

Inductive rbt : nat -> tree -> Prop :=
 | RB_Leaf : rbt 0 Leaf
 | RB_Rd n l k r :
   notred l -> notred r -> rbt n l -> rbt n r -> rbt n (Rd l k r)
 | RB_Bk n l k r : rbt n l -> rbt n r -> rbt (S n) (Bk l k r).

(** A red-red tree is almost a red-black tree, except that it has
    a _red_ root node which _may_ have red children. Note that a
    red-red tree is hence non-empty, and all its strict subtrees
    are red-black. *)

Inductive rrt (n:nat) : tree -> Prop :=
 | RR_Rd l k r : rbt n l -> rbt n r -> rrt n (Rd l k r).

(** An almost-red-black tree is almost a red-black tree, except that
    it's permitted to have two red nodes in a row at the very root (only).
    We implement this notion by saying that a quasi-red-black tree
    is either a red-black tree or a red-red tree. *)

Inductive arbt (n:nat)(t:tree) : Prop :=
 | ARB_RB : rbt n t -> arbt n t
 | ARB_RR : rrt n t -> arbt n t.

(** The main exported invariant : being a red-black tree for some
    black depth. *)

Class Rbt (t:tree) :=  RBT : exists d, rbt d t.

(** ** Basic tactics and results about red-black *)

Scheme rbt_ind := Induction for rbt Sort Prop.
Local Hint Constructors rbt rrt arbt.
Local Hint Extern 0 (notred _) => (exact I).
Ltac invrb := intros; invtree rrt; invtree rbt; try contradiction.
Ltac desarb := match goal with H:arbt _ _ |- _ => destruct H end.
Ltac nonzero n := destruct n as [|n]; [try split; invrb|].

Lemma rr_nrr_rb n t :
 rrt n t -> notredred t -> rbt n t.
Proof.
 destruct 1 as [l x r Hl Hr].
 destruct l, r; descolor; invrb; auto.
Qed.

Local Hint Resolve rr_nrr_rb.

Lemma arb_nrr_rb n t :
 arbt n t -> notredred t -> rbt n t.
Proof.
 destruct 1; auto.
Qed.

Lemma arb_nr_rb n t :
 arbt n t -> notred t -> rbt n t.
Proof.
 destruct 1; destruct t; descolor; invrb; auto.
Qed.

Local Hint Resolve arb_nrr_rb arb_nr_rb.

(** ** A Red-Black tree has indeed a logarithmic depth *)

Definition redcarac s := rcase (fun _ _ _ => 1) (fun _ => 0) s.

Lemma rb_maxdepth s n : rbt n s -> maxdepth s <= 2*n + redcarac s.
Proof.
 induction 1.
 - simpl; auto.
 - replace (redcarac l) with 0 in * by now destree l.
   replace (redcarac r) with 0 in * by now destree r.
   simpl maxdepth. simpl redcarac.
   rewrite Nat.add_succ_r, <- Nat.succ_le_mono.
   now apply Nat.max_lub.
 - simpl. rewrite <- Nat.succ_le_mono.
   apply Nat.max_lub; eapply Nat.le_trans; eauto;
   [destree l | destree r]; simpl;
   rewrite !Nat.add_0_r, ?Nat.add_1_r; auto with arith.
Qed.

Lemma rb_mindepth s n : rbt n s -> n + redcarac s <= mindepth s.
Proof.
 induction 1; simpl.
 - trivial.
 - rewrite Nat.add_succ_r.
   apply -> Nat.succ_le_mono.
   replace (redcarac l) with 0 in * by now destree l.
   replace (redcarac r) with 0 in * by now destree r.
   now apply Nat.min_glb.
 - apply -> Nat.succ_le_mono. rewrite Nat.add_0_r.
   apply Nat.min_glb; eauto with arith.
Qed.

Lemma maxdepth_upperbound s : Rbt s ->
 maxdepth s <= 2 * log2 (S (cardinal s)).
Proof.
 intros (n,H).
 eapply Nat.le_trans; [eapply rb_maxdepth; eauto|].
 transitivity (2*(n+redcarac s)).
 - rewrite Nat.mul_add_distr_l. apply Nat.add_le_mono_l.
   rewrite <- Nat.mul_1_l at 1. apply Nat.mul_le_mono_r.
   auto with arith.
 - apply Nat.mul_le_mono_l.
   transitivity (mindepth s).
   + now apply rb_mindepth.
   + apply mindepth_log_cardinal.
Qed.

Lemma maxdepth_lowerbound s : s<>Leaf ->
 log2 (cardinal s) < maxdepth s.
Proof.
 apply maxdepth_log_cardinal.
Qed.


(** ** Singleton *)

Lemma singleton_rb x : Rbt (singleton x).
Proof.
 unfold singleton. exists 1; auto.
Qed.

(** ** [makeBlack] and [makeRed] *)

Lemma makeBlack_rb n t : arbt n t -> Rbt (makeBlack t).
Proof.
 destruct t as [|[|] l x r].
 - exists 0; auto.
 - destruct 1; invrb; exists (S n); simpl; auto.
 - exists n; auto.
Qed.

Lemma makeRed_rr t n :
 rbt (S n) t -> notred t -> rrt n (makeRed t).
Proof.
 destruct t as [|[|] l x r]; invrb; simpl; auto.
Qed.

(** ** Balancing *)

Lemma lbal_rb n l k r :
 arbt n l -> rbt n r -> rbt (S n) (lbal l k r).
Proof.
case lbal_match; intros; desarb; invrb; auto.
Qed.

Lemma rbal_rb n l k r :
 rbt n l -> arbt n r -> rbt (S n) (rbal l k r).
Proof.
case rbal_match; intros; desarb; invrb; auto.
Qed.

Lemma rbal'_rb n l k r :
 rbt n l -> arbt n r -> rbt (S n) (rbal' l k r).
Proof.
case rbal'_match; intros; desarb; invrb; auto.
Qed.

Lemma lbalS_rb n l x r :
 arbt n l -> rbt (S n) r -> notred r -> rbt (S n) (lbalS l x r).
Proof.
 intros Hl Hr Hr'.
 destruct r as [|[|] rl rx rr]; invrb. clear Hr'.
 revert Hl.
 case lbalS_match.
 - destruct 1; invrb; auto.
 - intros. apply rbal'_rb; auto.
Qed.

Lemma lbalS_arb n l x r :
 arbt n l -> rbt (S n) r -> arbt (S n) (lbalS l x r).
Proof.
 case lbalS_match.
 - destruct 1; invrb; auto.
 - clear l. intros l Hl Hl' Hr.
   destruct r as [|[|] rl rx rr]; invrb.
   * destruct rl as [|[|] rll rlx rlr]; invrb.
     right; auto using rbal'_rb, makeRed_rr.
   * left; apply rbal'_rb; auto.
Qed.

Lemma rbalS_rb n l x r :
 rbt (S n) l -> notred l -> arbt n r -> rbt (S n) (rbalS l x r).
Proof.
 intros Hl Hl' Hr.
 destruct l as [|[|] ll lx lr]; invrb. clear Hl'.
 revert Hr.
 case rbalS_match.
 - destruct 1; invrb; auto.
 - intros. apply lbal_rb; auto.
Qed.

Lemma rbalS_arb n l x r :
 rbt (S n) l -> arbt n r -> arbt (S n) (rbalS l x r).
Proof.
 case rbalS_match.
 - destruct 2; invrb; auto.
 - clear r. intros r Hr Hr' Hl.
   destruct l as [|[|] ll lx lr]; invrb.
   * destruct lr as [|[|] lrl lrx lrr]; invrb.
     right; auto using lbal_rb, makeRed_rr.
   * left; apply lbal_rb; auto.
Qed.


(** ** Insertion *)

(** The next lemmas combine simultaneous results about rbt and arbt.
    A first solution here: statement with [if ... then ... else] *)

Definition ifred s (A B:Prop) := rcase (fun _ _ _ => A) (fun _ => B) s.

Lemma ifred_notred s A B : notred s -> (ifred s A B <-> B).
Proof.
 destruct s; descolor; simpl; intuition.
Qed.

Lemma ifred_or s A B : ifred s A B -> A\/B.
Proof.
 destruct s; descolor; simpl; intuition.
Qed.

Lemma ins_rr_rb x s n : rbt n s ->
 ifred s (rrt n (ins x s)) (rbt n (ins x s)).
Proof.
induction 1 as [ | n l k r | n l k r Hl IHl Hr IHr ].
- simpl; auto.
- simpl. rewrite ifred_notred in * by trivial.
  elim_compare x k; auto.
- rewrite ifred_notred by trivial.
  unfold ins; fold ins. (* simpl is too much here ... *)
  elim_compare x k.
  * auto.
  * apply lbal_rb; trivial. apply ifred_or in IHl; intuition.
  * apply rbal_rb; trivial. apply ifred_or in IHr; intuition.
Qed.

Lemma ins_arb x s n : rbt n s -> arbt n (ins x s).
Proof.
 intros H. apply (ins_rr_rb x), ifred_or in H. intuition.
Qed.

Instance add_rb x s : Rbt s -> Rbt (add x s).
Proof.
 intros (n,H). unfold add. now apply (makeBlack_rb n), ins_arb.
Qed.

(** ** Deletion *)

(** A second approach here: statement with ... /\ ... *)

Lemma append_arb_rb n l r : rbt n l -> rbt n r ->
 (arbt n (append l r)) /\
 (notred l -> notred r -> rbt n (append l r)).
Proof.
revert r n.
append_tac l r.
- split; auto.
- split; auto.
- (* Red / Red *)
  intros n. invrb.
  case (IHlr n); auto; clear IHlr.
  case append_rr_match.
  + intros a x b _ H; split; invrb.
    assert (rbt n (Rd a x b)) by auto. invrb. auto.
  + split; invrb; auto.
- (* Red / Black *)
  split; invrb. destruct (IHlr n) as (_,IH); auto.
- (* Black / Red *)
  split; invrb. destruct (IHrl n) as (_,IH); auto.
- (* Black / Black *)
  nonzero n.
  invrb.
  destruct (IHlr n) as (IH,_); auto; clear IHlr.
  revert IH.
  case append_bb_match.
  + intros a x b IH; split; destruct IH; invrb; auto.
  + split; [left | invrb]; auto using lbalS_rb.
Qed.

(** A third approach : Lemma ... with ... *)

Lemma del_arb s x n : rbt (S n) s -> isblack s -> arbt n (del x s)
with del_rb s x n : rbt n s -> notblack s -> rbt n (del x s).
Proof.
{ revert n.
  induct s x; try destruct c; try contradiction; invrb.
  - apply append_arb_rb; assumption.
  - assert (IHl' := del_rb l x). clear IHr del_arb del_rb.
    destruct l as [|[|] ll lx lr]; auto.
    nonzero n. apply lbalS_arb; auto.
  - assert (IHr' := del_rb r x). clear IHl del_arb del_rb.
    destruct r as [|[|] rl rx rr]; auto.
    nonzero n. apply rbalS_arb; auto. }
{ revert n.
  induct s x; try assumption; try destruct c; try contradiction; invrb.
  - apply append_arb_rb; assumption.
  - assert (IHl' := del_arb l x). clear IHr del_arb del_rb.
    destruct l as [|[|] ll lx lr]; auto.
    nonzero n. destruct n as [|n]; [invrb|]; apply lbalS_rb; auto.
  - assert (IHr' := del_arb r x). clear IHl del_arb del_rb.
    destruct r as [|[|] rl rx rr]; auto.
    nonzero n. apply rbalS_rb; auto. }
Qed.

Instance remove_rb s x : Rbt s -> Rbt (remove x s).
Proof.
 intros (n,H). unfold remove.
 destruct s as [|[|] l y r].
 - apply (makeBlack_rb n). auto.
 - apply (makeBlack_rb n). left. apply del_rb; simpl; auto.
 - nonzero n. apply (makeBlack_rb n). apply del_arb; simpl; auto.
Qed.

(** ** Treeify *)

Definition treeify_rb_invariant size depth (f:treeify_t) :=
 forall acc,
 size <= length acc ->
  rbt depth (fst (f acc)) /\
  size + length (snd (f acc)) = length acc.

Lemma treeify_zero_rb : treeify_rb_invariant 0 0 treeify_zero.
Proof.
 intros acc _; simpl; auto.
Qed.

Lemma treeify_one_rb : treeify_rb_invariant 1 0 treeify_one.
Proof.
 intros [|x acc]; simpl; auto; inversion 1.
Qed.

Lemma treeify_cont_rb f g size1 size2 size d :
 treeify_rb_invariant size1 d f ->
 treeify_rb_invariant size2 d g ->
 size = S (size1 + size2) ->
 treeify_rb_invariant size (S d) (treeify_cont f g).
Proof.
 intros Hf Hg H acc Hacc.
 unfold treeify_cont.
 specialize (Hf acc).
 destruct (f acc) as (l, acc1). simpl in *.
 destruct Hf as (Hf1, Hf2). { subst. eauto with arith. }
 destruct acc1 as [|x acc2]; simpl in *.
 - exfalso. revert Hacc. apply Nat.lt_nge. rewrite H, <- Hf2.
   auto with arith.
 - specialize (Hg acc2).
   destruct (g acc2) as (r, acc3). simpl in *.
   destruct Hg as (Hg1, Hg2).
   { revert Hacc.
     rewrite H, <- Hf2, Nat.add_succ_r, <- Nat.succ_le_mono.
     apply Nat.add_le_mono_l. }
   split; auto.
   now rewrite H, <- Hf2, <- Hg2, Nat.add_succ_r, Nat.add_assoc.
Qed.

Lemma treeify_aux_rb n :
 exists d, forall (b:bool),
  treeify_rb_invariant (ifpred b (Pos.to_nat n)) d (treeify_aux b n).
Proof.
 induction n as [n (d,IHn)|n (d,IHn)| ].
 - exists (S d). intros b.
   eapply treeify_cont_rb; [ apply (IHn false) | apply (IHn b) | ].
   rewrite Pos2Nat.inj_xI.
   assert (H := Pos2Nat.is_pos n). apply Nat.neq_0_lt_0 in H.
   destruct b; simpl; intros; rewrite Nat.add_0_r; trivial.
   now rewrite <- Nat.add_succ_r, Nat.succ_pred; trivial.
 - exists (S d). intros b.
   eapply treeify_cont_rb; [ apply (IHn b) | apply (IHn true) | ].
   rewrite Pos2Nat.inj_xO.
   assert (H := Pos2Nat.is_pos n). apply Nat.neq_0_lt_0 in H.
   rewrite <- Nat.add_succ_r, Nat.succ_pred by trivial.
   destruct b; simpl; intros; rewrite Nat.add_0_r; trivial.
   symmetry. now apply Nat.add_pred_l.
 - exists 0; destruct b;
    [ apply treeify_zero_rb | apply treeify_one_rb ].
Qed.

(** The black depth of [treeify l] is actually a log2, but
    we don't need to mention that. *)

Instance treeify_rb l : Rbt (treeify l).
Proof.
 unfold treeify.
 destruct (treeify_aux_rb (plength l)) as (d,H).
 exists d.
 apply H.
 now rewrite plength_spec.
Qed.

(** ** Filtering *)

Instance filter_rb f s : Rbt (filter f s).
Proof.
 unfold filter; auto_tc.
Qed.

Instance partition_rb1 f s : Rbt (fst (partition f s)).
Proof.
 unfold partition. destruct partition_aux. simpl. auto_tc.
Qed.

Instance partition_rb2 f s : Rbt (snd (partition f s)).
Proof.
 unfold partition. destruct partition_aux. simpl. auto_tc.
Qed.

(** ** Union, intersection, difference *)

Instance fold_add_rb s1 s2 : Rbt s2 -> Rbt (fold add s1 s2).
Proof.
 intros. rewrite fold_spec, <- fold_left_rev_right. unfold elt in *.
 induction (rev (elements s1)); simpl; unfold flip in *; auto_tc.
Qed.

Instance fold_remove_rb s1 s2 : Rbt s2 -> Rbt (fold remove s1 s2).
Proof.
 intros. rewrite fold_spec, <- fold_left_rev_right. unfold elt in *.
 induction (rev (elements s1)); simpl; unfold flip in *; auto_tc.
Qed.

Lemma union_rb s1 s2 : Rbt s1 -> Rbt s2 -> Rbt (union s1 s2).
Proof.
 intros. unfold union, linear_union. destruct compare_height; auto_tc.
Qed.

Lemma inter_rb s1 s2 : Rbt s1 -> Rbt s2 -> Rbt (inter s1 s2).
Proof.
 intros. unfold inter, linear_inter. destruct compare_height; auto_tc.
Qed.

Lemma diff_rb s1 s2 : Rbt s1 -> Rbt s2 -> Rbt (diff s1 s2).
Proof.
 intros. unfold diff, linear_diff. destruct compare_height; auto_tc.
Qed.

End BalanceProps.

(** * Final Encapsulation

   Now, in order to really provide a functor implementing [S], we
   need to encapsulate everything into a type of binary search trees.
   They also happen to be well-balanced, but this has no influence
   on the correctness of operations, so we won't state this here,
   see [BalanceProps] if you need more than just the MSet interface.
*)

Module Type MSetInterface_S_Ext := MSetInterface.S <+ MSetRemoveMin.

Module Make (X: Orders.OrderedType) <:
 MSetInterface_S_Ext with Module E := X.
 Module Raw. Include MakeRaw X. End Raw.
 Include MSetInterface.Raw2Sets X Raw.

 Definition opt_ok (x:option (elt * Raw.t)) :=
  match x with Some (_,s) => Raw.Ok s | None => True end.

 Definition mk_opt_t (x: option (elt * Raw.t))(P: opt_ok x) :
   option (elt * t) :=
 match x as o return opt_ok o -> option (elt * t) with
 | Some (k,s') => fun P : Raw.Ok s' => Some (k, Mkt s')
 | None => fun _ => None
 end P.

 Definition remove_min s : option (elt * t) :=
  mk_opt_t (Raw.remove_min (this s)) (Raw.remove_min_ok s).

 Lemma remove_min_spec1 s x s' :
  remove_min s = Some (x,s') ->
   min_elt s = Some x /\ Equal (remove x s) s'.
 Proof.
 destruct s as (s,Hs).
 unfold remove_min, mk_opt_t, min_elt, remove, Equal, In; simpl.
 generalize (fun x s' => @Raw.remove_min_spec1 s x s' Hs).
 set (P := Raw.remove_min_ok s). clearbody P.
 destruct (Raw.remove_min s) as [(x0,s0)|]; try easy.
 intros H U. injection U. clear U; intros; subst. simpl.
 destruct (H x s0); auto. subst; intuition.
 Qed.

 Lemma remove_min_spec2 s : remove_min s = None -> Empty s.
 Proof.
 destruct s as (s,Hs).
 unfold remove_min, mk_opt_t, Empty, In; simpl.
 generalize (Raw.remove_min_spec2 s).
 set (P := Raw.remove_min_ok s). clearbody P.
 destruct (Raw.remove_min s) as [(x0,s0)|]; now intuition.
 Qed.

End Make.


==> anc/HoTT/coq-HoTT/theories/MSets/MSetToFiniteSet.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library : conversion to old [Finite_sets] *)

Require Import Ensembles Finite_sets.
Require Import MSetInterface MSetProperties OrdersEx.

(** * Going from [MSets] with usual Leibniz equality
    to the good old [Ensembles] and [Finite_sets] theory. *)

Module WS_to_Finite_set (U:UsualDecidableType)(M: WSetsOn U).
 Module MP:= WPropertiesOn U M.
 Import M MP FM Ensembles Finite_sets.

 Definition mkEns : M.t -> Ensemble M.elt :=
   fun s x => M.In x s.

 Notation " !! " := mkEns.

 Lemma In_In : forall s x, M.In x s <-> In _ (!!s) x.
 Proof.
 unfold In; compute; auto with extcore.
 Qed.

 Lemma Subset_Included : forall s s',  s[<=]s'  <-> Included _ (!!s) (!!s').
 Proof.
 unfold Subset, Included, In, mkEns; intuition.
 Qed.

 Notation " a === b " := (Same_set M.elt a b) (at level 70, no associativity).

 Lemma Equal_Same_set : forall s s', s[=]s' <-> !!s === !!s'.
 Proof.
 intros.
 rewrite double_inclusion.
 unfold Subset, Included, Same_set, In, mkEns; intuition.
 Qed.

 Lemma empty_Empty_Set : !!M.empty === Empty_set _.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1.
 Qed.

 Lemma Empty_Empty_set : forall s, Empty s -> !!s === Empty_set _.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intros.
 destruct(H x H0).
 inversion H0.
 Qed.

 Lemma singleton_Singleton : forall x, !!(M.singleton x) === Singleton _ x .
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; try constructor; auto.
 Qed.

 Lemma union_Union : forall s s', !!(union s s') === Union _ (!!s) (!!s').
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; [ constructor 1 | constructor 2 | | ]; auto.
 Qed.

 Lemma inter_Intersection : forall s s', !!(inter s s') === Intersection _ (!!s) (!!s').
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; try constructor; auto.
 Qed.

 Lemma add_Add : forall x s, !!(add x s) === Add _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; auto with sets.
 inversion H0.
 constructor 2; constructor.
 constructor 1; auto.
 Qed.

 Lemma Add_Add : forall x s s', MP.Add x s s' -> !!s' === Add _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intros.
 red in H; rewrite H in H0.
 destruct H0.
 inversion H0.
 constructor 2; constructor.
 constructor 1; auto.
 red in H; rewrite H.
 inversion H0; auto.
 inversion H1; auto.
 Qed.

 Lemma remove_Subtract : forall x s, !!(remove x s) === Subtract _ (!!s) x.
 Proof.
 unfold Same_set, Included, mkEns, In.
 split; intro; set_iff; inversion 1; auto with sets.
 split; auto.
 contradict H1.
 inversion H1; auto.
 Qed.

 Lemma mkEns_Finite : forall s, Finite _ (!!s).
 Proof.
 intro s; pattern s; apply set_induction; clear s; intros.
 intros; replace (!!s) with (Empty_set elt); auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Empty_Empty_set; auto.
 replace (!!s') with (Add _ (!!s) x).
 constructor 2; auto.
 symmetry; apply Extensionality_Ensembles.
 apply Add_Add; auto.
 Qed.

 Lemma mkEns_cardinal : forall s, cardinal _ (!!s) (M.cardinal s).
 Proof.
 intro s; pattern s; apply set_induction; clear s; intros.
 intros; replace (!!s) with (Empty_set elt); auto with sets.
 rewrite MP.cardinal_1; auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Empty_Empty_set; auto.
 replace (!!s') with (Add _ (!!s) x).
 rewrite (cardinal_2 H0 H1); auto with sets.
 symmetry; apply Extensionality_Ensembles.
 apply Add_Add; auto.
 Qed.

 (** we can even build a function from Finite Ensemble to MSet
     ... at least in Prop. *)

 Lemma Ens_to_MSet : forall e : Ensemble M.elt, Finite _ e ->
   exists s:M.t, !!s === e.
 Proof.
 induction 1.
 exists M.empty.
 apply empty_Empty_Set.
 destruct IHFinite as (s,Hs).
 exists (M.add x s).
 apply Extensionality_Ensembles in Hs.
 rewrite <- Hs.
 apply add_Add.
 Qed.

End WS_to_Finite_set.


Module S_to_Finite_set (U:UsualOrderedType)(M: SetsOn U) :=
  WS_to_Finite_set U M.




==> anc/HoTT/coq-HoTT/theories/MSets/MSetWeakList.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * Finite sets library *)

(** This file proposes an implementation of the non-dependant
    interface [MSetWeakInterface.S] using lists without redundancy. *)

Require Import MSetInterface.
Set Implicit Arguments.
Unset Strict Implicit.

(** * Functions over lists

   First, we provide sets as lists which are (morally) without redundancy.
   The specs are proved under the additional condition of no redundancy.
   And the functions returning sets are proved to preserve this invariant. *)


(** ** The set operations. *)

Module Ops (X: DecidableType) <: WOps X.

  Definition elt := X.t.
  Definition t := list elt.

  Definition empty : t := nil.

  Definition is_empty (l : t) : bool := if l then true else false.

  Fixpoint mem (x : elt) (s : t) : bool :=
    match s with
    | nil => false
    | y :: l =>
           if X.eq_dec x y then true else mem x l
    end.

  Fixpoint add (x : elt) (s : t) : t :=
    match s with
    | nil => x :: nil
    | y :: l =>
        if X.eq_dec x y then s else y :: add x l
    end.

  Definition singleton (x : elt) : t := x :: nil.

  Fixpoint remove (x : elt) (s : t) : t :=
    match s with
    | nil => nil
    | y :: l =>
        if X.eq_dec x y then l else y :: remove x l
    end.

  Definition fold (B : Type) (f : elt -> B -> B) (s : t) (i : B) : B :=
    fold_left (flip f) s i.

  Definition union (s : t) : t -> t := fold add s.

  Definition diff (s s' : t) : t := fold remove s' s.

  Definition inter (s s': t) : t :=
    fold (fun x s => if mem x s' then add x s else s) s nil.

  Definition subset (s s' : t) : bool := is_empty (diff s s').

  Definition equal (s s' : t) : bool := andb (subset s s') (subset s' s).

  Fixpoint filter (f : elt -> bool) (s : t) : t :=
    match s with
    | nil => nil
    | x :: l => if f x then x :: filter f l else filter f l
    end.

  Fixpoint for_all (f : elt -> bool) (s : t) : bool :=
    match s with
    | nil => true
    | x :: l => if f x then for_all f l else false
    end.

  Fixpoint exists_ (f : elt -> bool) (s : t) : bool :=
    match s with
    | nil => false
    | x :: l => if f x then true else exists_ f l
    end.

  Fixpoint partition (f : elt -> bool) (s : t) : t * t :=
    match s with
    | nil => (nil, nil)
    | x :: l =>
        let (s1, s2) := partition f l in
        if f x then (x :: s1, s2) else (s1, x :: s2)
    end.

  Definition cardinal (s : t) : nat := length s.

  Definition elements (s : t) : list elt := s.

  Definition choose (s : t) : option elt :=
     match s with
      | nil => None
      | x::_ => Some x
     end.

End Ops.

(** ** Proofs of set operation specifications. *)

Module MakeRaw (X:DecidableType) <: WRawSets X.
  Include Ops X.

  Section ForNotations.
  Notation NoDup := (NoDupA X.eq).
  Notation In := (InA X.eq).

  (* TODO: modify proofs in order to avoid these hints *)
  Let eqr:= (@Equivalence_Reflexive _ _ X.eq_equiv).
  Let eqsym:= (@Equivalence_Symmetric _ _ X.eq_equiv).
  Let eqtrans:= (@Equivalence_Transitive _ _ X.eq_equiv).
  Hint Resolve eqr eqtrans.
  Hint Immediate eqsym.

  Definition IsOk := NoDup.

  Class Ok (s:t) : Prop := ok : NoDup s.

  Hint Unfold Ok.
  Hint Resolve ok.

  Instance NoDup_Ok s (nd : NoDup s) : Ok s := { ok := nd }.

  Ltac inv_ok := match goal with
   | H:Ok (_ :: _) |- _ => inversion_clear H; inv_ok
   | H:Ok nil |- _ => clear H; inv_ok
   | H:NoDup ?l |- _ => change (Ok l) in H; inv_ok
   | _ => idtac
  end.

  Ltac inv := invlist InA; inv_ok.
  Ltac constructors := repeat constructor.

  Fixpoint isok l := match l with
   | nil => true
   | a::l => negb (mem a l) && isok l
  end.

  Definition Equal s s' := forall a : elt, In a s <-> In a s'.
  Definition Subset s s' := forall a : elt, In a s -> In a s'.
  Definition Empty s := forall a : elt, ~ In a s.
  Definition For_all (P : elt -> Prop) s := forall x, In x s -> P x.
  Definition Exists (P : elt -> Prop) s := exists x, In x s /\ P x.

  Lemma In_compat : Proper (X.eq==>eq==>iff) In.
  Proof.
  repeat red; intros. subst. rewrite H; auto.
  Qed.

  Lemma mem_spec : forall s x `{Ok s},
   mem x s = true <-> In x s.
  Proof.
  induction s; intros.
  split; intros; inv. discriminate.
  simpl; destruct (X.eq_dec x a); split; intros; inv; auto.
  right; rewrite <- IHs; auto.
  rewrite IHs; auto.
  Qed.

  Lemma isok_iff : forall l, Ok l <-> isok l = true.
  Proof.
  induction l.
  intuition.
  simpl.
  rewrite andb_true_iff.
  rewrite negb_true_iff.
  rewrite <- IHl.
  split; intros H. inv.
  split; auto.
  apply not_true_is_false. rewrite mem_spec; auto.
  destruct H; constructors; auto.
  rewrite <- mem_spec; auto; congruence.
  Qed.

  Global Instance isok_Ok l : isok l = true -> Ok l | 10.
  Proof.
  intros. apply <- isok_iff; auto.
  Qed.

  Lemma add_spec :
   forall (s : t) (x y : elt) {Hs : Ok s},
     In y (add x s) <-> X.eq y x \/ In y s.
  Proof.
  induction s; simpl; intros.
  intuition; inv; auto.
  destruct X.eq_dec; inv; rewrite InA_cons, ?IHs; intuition.
  left; eauto.
  inv; auto.
  Qed.

  Global Instance add_ok s x `(Ok s) : Ok (add x s).
  Proof.
  induction s.
  simpl; intuition.
  intros; inv. simpl.
  destruct X.eq_dec; auto.
  constructors; auto.
  intro; inv; auto.
  rewrite add_spec in *; intuition.
  Qed.

  Lemma remove_spec :
   forall (s : t) (x y : elt) {Hs : Ok s},
     In y (remove x s) <-> In y s /\ ~X.eq y x.
  Proof.
  induction s; simpl; intros.
  intuition; inv; auto.
  destruct X.eq_dec; inv; rewrite !InA_cons, ?IHs; intuition.
  elim H. setoid_replace a with y; eauto.
  elim H3. setoid_replace x with y; eauto.
  elim n. eauto.
  Qed.

  Global Instance remove_ok s x `(Ok s) : Ok (remove x s).
  Proof.
  induction s; simpl; intros.
  auto.
  destruct X.eq_dec; inv; auto.
  constructors; auto.
  rewrite remove_spec; intuition.
  Qed.

  Lemma singleton_ok : forall x : elt, Ok (singleton x).
  Proof.
  unfold singleton; simpl; constructors; auto. intro; inv.
  Qed.

  Lemma singleton_spec : forall x y : elt, In y (singleton x) <-> X.eq y x.
  Proof.
  unfold singleton; simpl; split; intros. inv; auto. left; auto.
  Qed.

  Lemma empty_ok : Ok empty.
  Proof.
  unfold empty; constructors.
  Qed.

  Lemma empty_spec : Empty empty.
  Proof.
  unfold Empty, empty; red; intros; inv.
  Qed.

  Lemma is_empty_spec : forall s : t, is_empty s = true <-> Empty s.
  Proof.
  unfold Empty; destruct s; simpl; split; intros; auto.
  intro; inv.
  discriminate.
  elim (H e); auto.
  Qed.

  Lemma elements_spec1 : forall (s : t) (x : elt), In x (elements s) <-> In x s.
  Proof.
  unfold elements; intuition.
  Qed.

  Lemma elements_spec2w : forall (s : t) {Hs : Ok s}, NoDup (elements s).
  Proof.
  unfold elements; auto.
  Qed.

  Lemma fold_spec :
   forall (s : t) (A : Type) (i : A) (f : elt -> A -> A),
   fold f s i = fold_left (flip f) (elements s) i.
  Proof.
  reflexivity.
  Qed.

  Global Instance union_ok : forall s s' `(Ok s, Ok s'), Ok (union s s').
  Proof.
  induction s; simpl; auto; intros; inv; unfold flip; auto with *.
  Qed.

  Lemma union_spec :
   forall (s s' : t) (x : elt) {Hs : Ok s} {Hs' : Ok s'},
   In x (union s s') <-> In x s \/ In x s'.
  Proof.
  induction s; simpl in *; unfold flip; intros; auto; inv.
  intuition; inv.
  rewrite IHs, add_spec, InA_cons; intuition.
  Qed.

  Global Instance inter_ok s s' `(Ok s, Ok s') : Ok (inter s s').
  Proof.
  unfold inter, fold, flip.
  set (acc := nil (A:=elt)).
  assert (Hacc : Ok acc) by constructors.
  clearbody acc; revert acc Hacc.
  induction s; simpl; auto; intros. inv.
  apply IHs; auto.
  destruct (mem a s'); auto with *.
  Qed.

  Lemma inter_spec  :
   forall (s s' : t) (x : elt) {Hs : Ok s} {Hs' : Ok s'},
   In x (inter s s') <-> In x s /\ In x s'.
  Proof.
  unfold inter, fold, flip; intros.
  set (acc := nil (A:=elt)) in *.
  assert (Hacc : Ok acc) by constructors.
  assert (IFF : (In x s /\ In x s') <-> (In x s /\ In x s') \/ In x acc).
   intuition; unfold acc in *; inv.
  rewrite IFF; clear IFF. clearbody acc.
  revert acc Hacc x s' Hs Hs'.
  induction s; simpl; intros.
  intuition; inv.
  inv.
  case_eq (mem a s'); intros Hm.
  rewrite IHs, add_spec, InA_cons; intuition.
  rewrite mem_spec in Hm; auto.
  left; split; auto. rewrite H1; auto.
  rewrite IHs, InA_cons; intuition.
  rewrite H2, <- mem_spec in H3; auto. congruence.
  Qed.

  Global Instance diff_ok : forall s s' `(Ok s, Ok s'), Ok (diff s s').
  Proof.
  unfold diff; intros s s'; revert s.
  induction s'; simpl; unfold flip; auto; intros. inv; auto with *.
  Qed.

  Lemma diff_spec  :
   forall (s s' : t) (x : elt) {Hs : Ok s} {Hs' : Ok s'},
   In x (diff s s') <-> In x s /\ ~In x s'.
  Proof.
  unfold diff; intros s s'; revert s.
  induction s'; simpl; unfold flip.
  intuition; inv.
  intros. inv.
  rewrite IHs', remove_spec, InA_cons; intuition.
  Qed.

  Lemma subset_spec :
   forall (s s' : t) {Hs : Ok s} {Hs' : Ok s'},
   subset s s' = true <-> Subset s s'.
  Proof.
  unfold subset, Subset; intros.
  rewrite is_empty_spec.
  unfold Empty; intros.
  intuition.
  specialize (H a). rewrite diff_spec in H; intuition.
  rewrite <- (mem_spec a) in H |- *. destruct (mem a s'); intuition.
  rewrite diff_spec in H0; intuition.
  Qed.

  Lemma equal_spec :
   forall (s s' : t) {Hs : Ok s} {Hs' : Ok s'},
   equal s s' = true <-> Equal s s'.
  Proof.
  unfold Equal, equal; intros.
  rewrite andb_true_iff, !subset_spec.
  unfold Subset; intuition. rewrite <- H; auto. rewrite H; auto.
  Qed.

  Definition choose_spec1 :
    forall (s : t) (x : elt), choose s = Some x -> In x s.
  Proof.
  destruct s; simpl; intros; inversion H; auto.
  Qed.

  Definition choose_spec2 : forall s : t, choose s = None -> Empty s.
  Proof.
  destruct s; simpl; intros.
  intros x H0; inversion H0.
  inversion H.
  Qed.

  Lemma cardinal_spec :
   forall (s : t) {Hs : Ok s}, cardinal s = length (elements s).
  Proof.
  auto.
  Qed.

  Lemma filter_spec' : forall s x f,
   In x (filter f s) -> In x s.
  Proof.
  induction s; simpl.
  intuition; inv.
  intros; destruct (f a); inv; intuition; right; eauto.
  Qed.

  Lemma filter_spec :
   forall (s : t) (x : elt) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (In x (filter f s) <-> In x s /\ f x = true).
  Proof.
  induction s; simpl.
  intuition; inv.
  intros.
  destruct (f a) eqn:E; rewrite ?InA_cons, IHs; intuition.
  setoid_replace x with a; auto.
  setoid_replace a with x in E; auto. congruence.
  Qed.

  Global Instance filter_ok s f `(Ok s) : Ok (filter f s).
  Proof.
  induction s; simpl.
  auto.
  intros; inv.
  case (f a); auto.
  constructors; auto.
  contradict H0.
  eapply filter_spec'; eauto.
  Qed.

  Lemma for_all_spec :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (for_all f s = true <-> For_all (fun x => f x = true) s).
  Proof.
  unfold For_all; induction s; simpl.
  intuition. inv.
  intros; inv.
  destruct (f a) eqn:F.
  rewrite IHs; intuition. inv; auto.
  setoid_replace x with a; auto.
  split; intros H'; try discriminate.
  intros.
  rewrite <- F, <- (H' a); auto.
  Qed.

  Lemma exists_spec :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   (exists_ f s = true <-> Exists (fun x => f x = true) s).
  Proof.
  unfold Exists; induction s; simpl.
  split; [discriminate| intros (x & Hx & _); inv].
  intros.
  destruct (f a) eqn:F.
  split; auto.
  exists a; auto.
  rewrite IHs; firstorder.
  inv.
  setoid_replace a with x in F; auto; congruence.
  exists x; auto.
  Qed.

  Lemma partition_spec1 :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   Equal (fst (partition f s)) (filter f s).
  Proof.
  simple induction s; simpl; auto; unfold Equal.
  firstorder.
  intros x l Hrec f Hf.
  generalize (Hrec f Hf); clear Hrec.
  case (partition f l); intros s1 s2; simpl; intros.
  case (f x); simpl; firstorder; inversion H0; intros; firstorder.
  Qed.

  Lemma partition_spec2 :
   forall (s : t) (f : elt -> bool),
   Proper (X.eq==>eq) f ->
   Equal (snd (partition f s)) (filter (fun x => negb (f x)) s).
  Proof.
  simple induction s; simpl; auto; unfold Equal.
  firstorder.
  intros x l Hrec f Hf.
  generalize (Hrec f Hf); clear Hrec.
  case (partition f l); intros s1 s2; simpl; intros.
  case (f x); simpl; firstorder; inversion H0; intros; firstorder.
  Qed.

  Lemma partition_ok1' :
   forall (s : t) {Hs : Ok s} (f : elt -> bool)(x:elt),
    In x (fst (partition f s)) -> In x s.
  Proof.
  induction s; simpl; auto; intros. inv.
  generalize (IHs H1 f x).
  destruct (f a); destruct (partition f s); simpl in *; auto.
  inversion_clear H; auto.
  Qed.

  Lemma partition_ok2' :
   forall (s : t) {Hs : Ok s} (f : elt -> bool)(x:elt),
    In x (snd (partition f s)) -> In x s.
  Proof.
  induction s; simpl; auto; intros. inv.
  generalize (IHs H1 f x).
  destruct (f a); destruct (partition f s); simpl in *; auto.
  inversion_clear H; auto.
  Qed.

  Global Instance partition_ok1 : forall s f `(Ok s), Ok (fst (partition f s)).
  Proof.
  simple induction s; simpl.
  auto.
  intros x l Hrec f Hs; inv.
  generalize (@partition_ok1' _ _ f x).
  generalize (Hrec f H0).
  case (f x); case (partition f l); simpl; constructors; auto.
  Qed.

  Global Instance partition_ok2 : forall s f `(Ok s), Ok (snd (partition f s)).
  Proof.
  simple induction s; simpl.
  auto.
  intros x l Hrec f Hs; inv.
  generalize (@partition_ok2' _ _ f x).
  generalize (Hrec f H0).
  case (f x); case (partition f l); simpl; constructors; auto.
  Qed.

  End ForNotations.

  Definition In := InA X.eq.
  Definition eq := Equal.
  Instance eq_equiv : Equivalence eq := _.

End MakeRaw.

(** * Encapsulation

   Now, in order to really provide a functor implementing [S], we
   need to encapsulate everything into a type of lists without redundancy. *)

Module Make (X: DecidableType) <: WSets with Module E := X.
 Module Raw := MakeRaw X.
 Include WRaw2Sets X Raw.
End Make.



==> anc/HoTT/coq-HoTT/theories/MSets/MSets.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export Orders.
Require Export OrdersEx.
Require Export OrdersAlt.
Require Export Equalities.
Require Export MSetInterface.
Require Export MSetFacts.
Require Export MSetDecide.
Require Export MSetProperties.
Require Export MSetEqProperties.
Require Export MSetWeakList.
Require Export MSetList.
Require Export MSetPositive.
Require Export MSetAVL.

==> anc/HoTT/coq-HoTT/theories/MSets/vo.itarget <==
MSetGenTree.vo
MSetAVL.vo
MSetRBT.vo
MSetDecide.vo
MSetEqProperties.vo
MSetFacts.vo
MSetInterface.vo
MSetList.vo
MSetProperties.vo
MSets.vo
MSetToFiniteSet.vo
MSetWeakList.vo
MSetPositive.vo

==> anc/HoTT/coq-HoTT/theories/NArith/BinNat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export BinNums.
Require Import BinPos RelationClasses Morphisms Setoid
 Equalities OrdersFacts GenericMinMax Bool NAxioms NProperties.
Require BinNatDef.

(**********************************************************************)
(** * Binary natural numbers, operations and properties *)
(**********************************************************************)

(** The type [N] and its constructors [N0] and [Npos] are now
    defined in [BinNums.v] *)

(** Every definitions and properties about binary natural numbers
    are placed in a module [N] for qualification purpose. *)

Local Open Scope N_scope.

(** Every definitions and early properties about positive numbers
    are placed in a module [N] for qualification purpose. *)

Module N
 <: NAxiomsSig
 <: UsualOrderedTypeFull
 <: UsualDecidableTypeFull
 <: TotalOrder.

(** Definitions of operations, now in a separate file *)

Include BinNatDef.N.

(** When including property functors, only inline t eq zero one two *)

Set Inline Level 30.

(** Logical predicates *)

Definition eq := @Logic.eq N.
Definition eq_equiv := @eq_equivalence N.

Definition lt x y := (x ?= y) = Lt.
Definition gt x y := (x ?= y) = Gt.
Definition le x y := (x ?= y) <> Gt.
Definition ge x y := (x ?= y) <> Lt.

Infix "<=" := le : N_scope.
Infix "<" := lt : N_scope.
Infix ">=" := ge : N_scope.
Infix ">" := gt : N_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : N_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : N_scope.
Notation "x < y < z" := (x < y /\ y < z) : N_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : N_scope.

Definition divide p q := exists r, q = r*p.
Notation "( p | q )" := (divide p q) (at level 0) : N_scope.

Definition Even n := exists m, n = 2*m.
Definition Odd n := exists m, n = 2*m+1.

(** Decidability of equality. *)

Definition eq_dec : forall n m : N, { n = m } + { n <> m }.
Proof.
 decide equality.
 apply Pos.eq_dec.
Defined.

(** Discrimination principle *)

Definition discr n : { p:positive | n = pos p } + { n = 0 }.
Proof.
 destruct n; auto.
 left; exists p; auto.
Defined.

(** Convenient induction principles *)

Definition binary_rect (P:N -> Type) (f0 : P 0)
  (f2 : forall n, P n -> P (double n))
  (fS2 : forall n, P n -> P (succ_double n)) (n : N) : P n :=
 let P' p := P (pos p) in
 let f2' p := f2 (pos p) in
 let fS2' p := fS2 (pos p) in
 match n with
 | 0 => f0
 | pos p => positive_rect P' fS2' f2' (fS2 0 f0) p
 end.

Definition binary_rec (P:N -> Set) := binary_rect P.
Definition binary_ind (P:N -> Prop) := binary_rect P.

(** Peano induction on binary natural numbers *)

Definition peano_rect
  (P : N -> Type) (f0 : P 0)
    (f : forall n : N, P n -> P (succ n)) (n : N) : P n :=
let P' p := P (pos p) in
let f' p := f (pos p) in
match n with
| 0 => f0
| pos p => Pos.peano_rect P' (f 0 f0) f' p
end.

Theorem peano_rect_base P a f : peano_rect P a f 0 = a.
Proof.
reflexivity.
Qed.

Theorem peano_rect_succ P a f n :
 peano_rect P a f (succ n) = f n (peano_rect P a f n).
Proof.
destruct n; simpl.
trivial.
now rewrite Pos.peano_rect_succ.
Qed.

Definition peano_ind (P : N -> Prop) := peano_rect P.

Definition peano_rec (P : N -> Set) := peano_rect P.

Theorem peano_rec_base P a f : peano_rec P a f 0 = a.
Proof.
apply peano_rect_base.
Qed.

Theorem peano_rec_succ P a f n :
 peano_rec P a f (succ n) = f n (peano_rec P a f n).
Proof.
apply peano_rect_succ.
Qed.

(** Properties of mixed successor and predecessor. *)

Lemma pos_pred_spec p : Pos.pred_N p = pred (pos p).
Proof.
 now destruct p.
Qed.

Lemma succ_pos_spec n : pos (succ_pos n) = succ n.
Proof.
 now destruct n.
Qed.

Lemma pos_pred_succ n : Pos.pred_N (succ_pos n) = n.
Proof.
 destruct n. trivial. apply Pos.pred_N_succ.
Qed.

Lemma succ_pos_pred p : succ (Pos.pred_N p) = pos p.
Proof.
 destruct p; simpl; trivial. f_equal. apply Pos.succ_pred_double.
Qed.

(** Properties of successor and predecessor *)

Theorem pred_succ n : pred (succ n) = n.
Proof.
destruct n; trivial. simpl. apply Pos.pred_N_succ.
Qed.

Theorem pred_sub n : pred n = sub n 1.
Proof.
 now destruct n as [|[p|p|]].
Qed.

Theorem succ_0_discr n : succ n <> 0.
Proof.
now destruct n.
Qed.

(** Specification of addition *)

Theorem add_0_l n : 0 + n = n.
Proof.
reflexivity.
Qed.

Theorem add_succ_l n m : succ n + m = succ (n + m).
Proof.
destruct n, m; unfold succ, add; now rewrite ?Pos.add_1_l, ?Pos.add_succ_l.
Qed.

(** Specification of subtraction. *)

Theorem sub_0_r n : n - 0 = n.
Proof.
now destruct n.
Qed.

Theorem sub_succ_r n m : n - succ m = pred (n - m).
Proof.
destruct n as [|p], m as [|q]; trivial.
now destruct p.
simpl. rewrite Pos.sub_mask_succ_r, Pos.sub_mask_carry_spec.
now destruct (Pos.sub_mask p q) as [|[r|r|]|].
Qed.

(** Specification of multiplication *)

Theorem mul_0_l n : 0 * n = 0.
Proof.
reflexivity.
Qed.

Theorem mul_succ_l n m : (succ n) * m = n * m + m.
Proof.
destruct n, m; simpl; trivial. f_equal. rewrite Pos.add_comm.
apply Pos.mul_succ_l.
Qed.

(** Specification of boolean comparisons. *)

Lemma eqb_eq n m : eqb n m = true <-> n=m.
Proof.
destruct n as [|n], m as [|m]; simpl; try easy'.
rewrite Pos.eqb_eq. split; intro H. now subst. now destr_eq H.
Qed.

Lemma ltb_lt n m : (n <? m) = true <-> n < m.
Proof.
  unfold ltb, lt. destruct compare; easy'.
Qed.

Lemma leb_le n m : (n <=? m) = true <-> n <= m.
Proof.
  unfold leb, le. destruct compare; easy'.
Qed.

(** Basic properties of comparison *)

Theorem compare_eq_iff n m : (n ?= m) = Eq <-> n = m.
Proof.
destruct n, m; simpl; rewrite ?Pos.compare_eq_iff; split; congruence.
Qed.

Theorem compare_lt_iff n m : (n ?= m) = Lt <-> n < m.
Proof.
reflexivity.
Qed.

Theorem compare_le_iff n m : (n ?= m) <> Gt <-> n <= m.
Proof.
reflexivity.
Qed.

Theorem compare_antisym n m : (m ?= n) = CompOpp (n ?= m).
Proof.
destruct n, m; simpl; trivial. apply Pos.compare_antisym.
Qed.

(** Some more advanced properties of comparison and orders,
    including [compare_spec] and [lt_irrefl] and [lt_eq_cases]. *)

Include BoolOrderFacts.

(** We regroup here some results used for proving the correctness
    of more advanced functions. These results will also be provided
    by the generic functor of properties about natural numbers
    instantiated at the end of the file. *)

Module Import Private_BootStrap.

Theorem add_0_r n : n + 0 = n.
Proof.
now destruct n.
Qed.

Theorem add_comm n m : n + m = m + n.
Proof.
destruct n, m; simpl; try reflexivity. simpl. f_equal. apply Pos.add_comm.
Qed.

Theorem add_assoc n m p : n + (m + p) = n + m + p.
Proof.
destruct n; try reflexivity.
destruct m; try reflexivity.
destruct p; try reflexivity.
simpl. f_equal. apply Pos.add_assoc.
Qed.

Lemma sub_add n m : n <= m -> m - n + n = m.
Proof.
 destruct n as [|p], m as [|q]; simpl; try easy'. intros H.
 case Pos.sub_mask_spec; intros; simpl; subst; trivial.
 now rewrite Pos.add_comm.
 apply Pos.le_nlt in H. elim H. apply Pos.lt_add_r.
Qed.

Theorem mul_comm n m : n * m = m * n.
Proof.
destruct n, m; simpl; trivial. f_equal. apply Pos.mul_comm.
Qed.

Lemma le_0_l n : 0<=n.
Proof.
now destruct n.
Qed.

Lemma leb_spec n m : BoolSpec (n<=m) (m<n) (n <=? m).
Proof.
 unfold le, lt, leb. rewrite (compare_antisym n m).
 case compare; now constructor.
Qed.

Lemma add_lt_cancel_l n m p : p+n < p+m -> n<m.
Proof.
 intro H. destruct p. simpl; auto.
 destruct n; destruct m.
 elim (Pos.lt_irrefl _ H).
 red; auto.
 rewrite add_0_r in H. simpl in H.
 red in H. simpl in H.
 elim (Pos.lt_not_add_l _ _ H).
 now apply (Pos.add_lt_mono_l p).
Qed.

End Private_BootStrap.

(** Specification of lt and le. *)

Lemma lt_succ_r n m : n < succ m <-> n<=m.
Proof.
destruct n as [|p], m as [|q]; simpl; try easy'.
split. now destruct p. now destruct 1.
apply Pos.lt_succ_r.
Qed.

(** Properties of [double] and [succ_double] *)

Lemma double_spec n : double n = 2 * n.
Proof.
 reflexivity.
Qed.

Lemma succ_double_spec n : succ_double n = 2 * n + 1.
Proof.
 now destruct n.
Qed.

Lemma double_add n m : double (n+m) = double n + double m.
Proof.
 now destruct n, m.
Qed.

Lemma succ_double_add n m : succ_double (n+m) = double n + succ_double m.
Proof.
 now destruct n, m.
Qed.

Lemma double_mul n m : double (n*m) = double n * m.
Proof.
 now destruct n, m.
Qed.

Lemma succ_double_mul n m :
 succ_double n * m = double n * m + m.
Proof.
 destruct n; simpl; destruct m; trivial.
 now rewrite Pos.add_comm.
Qed.

Lemma div2_double n : div2 (double n) = n.
Proof.
now destruct n.
Qed.

Lemma div2_succ_double n : div2 (succ_double n) = n.
Proof.
now destruct n.
Qed.

Lemma double_inj n m : double n = double m -> n = m.
Proof.
intro H. rewrite <- (div2_double n), H. apply div2_double.
Qed.

Lemma succ_double_inj n m : succ_double n = succ_double m -> n = m.
Proof.
intro H. rewrite <- (div2_succ_double n), H. apply div2_succ_double.
Qed.

Lemma succ_double_lt n m : n<m -> succ_double n < double m.
Proof.
 destruct n as [|n], m as [|m]; intros H; try easy.
 unfold lt in *; simpl in *. now rewrite Pos.compare_xI_xO, H.
Qed.


(** Specification of minimum and maximum *)

Theorem min_l n m : n <= m -> min n m = n.
Proof.
unfold min, le. case compare; trivial. now destruct 1.
Qed.

Theorem min_r n m : m <= n -> min n m = m.
Proof.
unfold min, le. rewrite compare_antisym.
case compare_spec; trivial. now destruct 2.
Qed.

Theorem max_l n m : m <= n -> max n m = n.
Proof.
unfold max, le. rewrite compare_antisym.
case compare_spec; auto. now destruct 2.
Qed.

Theorem max_r n m : n <= m -> max n m = m.
Proof.
unfold max, le. case compare; trivial. now destruct 1.
Qed.

(** 0 is the least natural number *)

Theorem compare_0_r n : (n ?= 0) <> Lt.
Proof.
now destruct n.
Qed.

(** Specifications of power *)

Lemma pow_0_r n : n ^ 0 = 1.
Proof. reflexivity. Qed.

Lemma pow_succ_r n p : 0<=p -> n^(succ p) = n * n^p.
Proof.
 intros _.
 destruct n, p; simpl; trivial; f_equal. apply Pos.pow_succ_r.
Qed.

Lemma pow_neg_r n p : p<0 -> n^p = 0.
Proof.
 now destruct p.
Qed.

(** Specification of square *)

Lemma square_spec n : square n = n * n.
Proof.
 destruct n; trivial. simpl. f_equal. apply Pos.square_spec.
Qed.

(** Specification of Base-2 logarithm *)

Lemma size_log2 n : n<>0 -> size n = succ (log2 n).
Proof.
 destruct n as [|[n|n| ]]; trivial. now destruct 1.
Qed.

Lemma size_gt n : n < 2^(size n).
Proof.
 destruct n. reflexivity. simpl. apply Pos.size_gt.
Qed.

Lemma size_le n : 2^(size n) <= succ_double n.
Proof.
 destruct n. discriminate. simpl.
 change (2^Pos.size p <= Pos.succ (p~0))%positive.
 apply Pos.lt_le_incl, Pos.lt_succ_r, Pos.size_le.
Qed.

Lemma log2_spec n : 0 < n ->
 2^(log2 n) <= n < 2^(succ (log2 n)).
Proof.
 destruct n as [|[p|p|]]; discriminate || intros _; simpl; split.
 apply (size_le (pos p)).
 apply Pos.size_gt.
 apply Pos.size_le.
 apply Pos.size_gt.
 discriminate.
 reflexivity.
Qed.

Lemma log2_nonpos n : n<=0 -> log2 n = 0.
Proof.
 destruct n; intros Hn. reflexivity. now destruct Hn.
Qed.

(** Specification of parity functions *)

Lemma even_spec n : even n = true <-> Even n.
Proof.
 destruct n.
 split. now exists 0.
 trivial.
 destruct p; simpl; split; try easy.
 intros (m,H). now destruct m.
 now exists (pos p).
 intros (m,H). now destruct m.
Qed.

Lemma odd_spec n : odd n = true <-> Odd n.
Proof.
 destruct n.
 split. discriminate.
 intros (m,H). now destruct m.
 destruct p; simpl; split; try easy.
 now exists (pos p).
 intros (m,H). now destruct m.
 now exists 0.
Qed.

(** Specification of the euclidean division *)

Theorem pos_div_eucl_spec (a:positive)(b:N) :
  let (q,r) := pos_div_eucl a b in pos a = q * b + r.
Proof.
  induction a; cbv beta iota delta [pos_div_eucl]; fold pos_div_eucl; cbv zeta.
  (* a~1 *)
  destruct pos_div_eucl as (q,r).
  change (pos a~1) with (succ_double (pos a)).
  rewrite IHa, succ_double_add, double_mul.
  case leb_spec; intros H; trivial.
  rewrite succ_double_mul, <- add_assoc. f_equal.
  now rewrite (add_comm b), sub_add.
  (* a~0 *)
  destruct pos_div_eucl as (q,r).
  change (pos a~0) with (double (pos a)).
  rewrite IHa, double_add, double_mul.
  case leb_spec; intros H; trivial.
  rewrite succ_double_mul, <- add_assoc. f_equal.
  now rewrite (add_comm b), sub_add.
  (* 1 *)
  now destruct b as [|[ | | ]].
Qed.

Theorem div_eucl_spec a b :
 let (q,r) := div_eucl a b in a = b * q + r.
Proof.
  destruct a as [|a], b as [|b]; unfold div_eucl; trivial.
  generalize (pos_div_eucl_spec a (pos b)).
  destruct pos_div_eucl. now rewrite mul_comm.
Qed.

Theorem div_mod' a b : a = b * (a/b) + (a mod b).
Proof.
  generalize (div_eucl_spec a b).
  unfold div, modulo. now destruct div_eucl.
Qed.

Definition div_mod a b : b<>0 -> a = b * (a/b) + (a mod b).
Proof.
 intros _. apply div_mod'.
Qed.

Theorem pos_div_eucl_remainder (a:positive) (b:N) :
  b<>0 -> snd (pos_div_eucl a b) < b.
Proof.
  intros Hb.
  induction a; cbv beta iota delta [pos_div_eucl]; fold pos_div_eucl; cbv zeta.
  (* a~1 *)
  destruct pos_div_eucl as (q,r); simpl in *.
  case leb_spec; intros H; simpl; trivial.
  apply add_lt_cancel_l with b. rewrite add_comm, sub_add by trivial.
  destruct b as [|b]; [now destruct Hb| simpl; rewrite Pos.add_diag ].
  apply (succ_double_lt _ _ IHa).
  (* a~0 *)
  destruct pos_div_eucl as (q,r); simpl in *.
  case leb_spec; intros H; simpl; trivial.
  apply add_lt_cancel_l with b. rewrite add_comm, sub_add by trivial.
  destruct b as [|b]; [now destruct Hb| simpl; rewrite Pos.add_diag ].
  now destruct r.
  (* 1 *)
  destruct b as [|[ | | ]]; easy || (now destruct Hb).
Qed.

Theorem mod_lt a b : b<>0 -> a mod b < b.
Proof.
  destruct b as [ |b]. now destruct 1.
  destruct a as [ |a]. reflexivity.
  unfold modulo. simpl. apply pos_div_eucl_remainder.
Qed.

Theorem mod_bound_pos a b : 0<=a -> 0<b -> 0 <= a mod b < b.
Proof.
 intros _ H. split. apply le_0_l. apply mod_lt. now destruct b.
Qed.

(** Specification of square root *)

Lemma sqrtrem_sqrt n : fst (sqrtrem n) = sqrt n.
Proof.
 destruct n. reflexivity.
 unfold sqrtrem, sqrt, Pos.sqrt.
 destruct (Pos.sqrtrem p) as (s,r). now destruct r.
Qed.

Lemma sqrtrem_spec n :
 let (s,r) := sqrtrem n in n = s*s + r /\ r <= 2*s.
Proof.
 destruct n. now split.
 generalize (Pos.sqrtrem_spec p). simpl.
 destruct 1; simpl; subst; now split.
Qed.

Lemma sqrt_spec n : 0<=n ->
 let s := sqrt n in s*s <= n < (succ s)*(succ s).
Proof.
 intros _. destruct n. now split. apply (Pos.sqrt_spec p).
Qed.

Lemma sqrt_neg n : n<0 -> sqrt n = 0.
Proof.
 now destruct n.
Qed.

(** Specification of gcd *)

(** The first component of ggcd is gcd *)

Lemma ggcd_gcd a b : fst (ggcd a b) = gcd a b.
Proof.
 destruct a as [|p], b as [|q]; simpl; auto.
 assert (H := Pos.ggcd_gcd p q).
 destruct Pos.ggcd as (g,(aa,bb)); simpl; now f_equal.
Qed.

(** The other components of ggcd are indeed the correct factors. *)

Lemma ggcd_correct_divisors a b :
  let '(g,(aa,bb)) := ggcd a b in
  a=g*aa /\ b=g*bb.
Proof.
 destruct a as [|p], b as [|q]; simpl; auto.
 now rewrite Pos.mul_1_r.
 now rewrite Pos.mul_1_r.
 generalize (Pos.ggcd_correct_divisors p q).
 destruct Pos.ggcd as (g,(aa,bb)); simpl.
 destruct 1; split; now f_equal.
Qed.

(** We can use this fact to prove a part of the gcd correctness *)

Lemma gcd_divide_l a b : (gcd a b | a).
Proof.
 rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (H,_). exists aa.
  now rewrite mul_comm.
Qed.

Lemma gcd_divide_r a b : (gcd a b | b).
Proof.
 rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (_,H). exists bb.
  now rewrite mul_comm.
Qed.

(** We now prove directly that gcd is the greatest amongst common divisors *)

Lemma gcd_greatest a b c : (c|a) -> (c|b) -> (c|gcd a b).
Proof.
 destruct a as [ |p], b as [ |q]; simpl; trivial.
 destruct c as [ |r]. intros (s,H). destruct s; discriminate.
 intros ([ |s],Hs) ([ |t],Ht); try discriminate; simpl in *.
 destruct (Pos.gcd_greatest p q r) as (u,H).
 exists s. now inversion Hs.
 exists t. now inversion Ht.
 exists (pos u). simpl; now f_equal.
Qed.

Lemma gcd_nonneg a b : 0 <= gcd a b.
Proof. apply le_0_l. Qed.

(** Specification of bitwise functions *)

(** Correctness proofs for [testbit]. *)

Lemma testbit_even_0 a : testbit (2*a) 0 = false.
Proof.
 now destruct a.
Qed.

Lemma testbit_odd_0 a : testbit (2*a+1) 0 = true.
Proof.
 now destruct a.
Qed.

Lemma testbit_succ_r_div2 a n : 0<=n ->
 testbit a (succ n) = testbit (div2 a) n.
Proof.
 intros _. destruct a as [|[a|a| ]], n as [|n]; simpl; trivial;
  f_equal; apply Pos.pred_N_succ.
Qed.

Lemma testbit_odd_succ a n : 0<=n ->
 testbit (2*a+1) (succ n) = testbit a n.
Proof.
 intros H. rewrite testbit_succ_r_div2 by trivial. f_equal. now destruct a.
Qed.

Lemma testbit_even_succ a n : 0<=n ->
 testbit (2*a) (succ n) = testbit a n.
Proof.
 intros H. rewrite testbit_succ_r_div2 by trivial. f_equal. now destruct a.
Qed.

Lemma testbit_neg_r a n : n<0 -> testbit a n = false.
Proof.
 now destruct n.
Qed.

(** Correctness proofs for shifts *)

Lemma shiftr_succ_r a n :
 shiftr a (succ n) = div2 (shiftr a n).
Proof.
 destruct n; simpl; trivial. apply Pos.iter_succ.
Qed.

Lemma shiftl_succ_r a n :
 shiftl a (succ n) = double (shiftl a n).
Proof.
 destruct n, a; simpl; trivial. f_equal. apply Pos.iter_succ.
Qed.

Lemma shiftr_spec a n m : 0<=m ->
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 intros _. revert a m.
 induction n using peano_ind; intros a m. now rewrite add_0_r.
 rewrite add_comm, add_succ_l, add_comm, <- add_succ_l.
 now rewrite <- IHn, testbit_succ_r_div2, shiftr_succ_r by apply le_0_l.
Qed.

Lemma shiftl_spec_high a n m : 0<=m -> n<=m ->
 testbit (shiftl a n) m = testbit a (m-n).
Proof.
 intros _ H.
 rewrite <- (sub_add n m H) at 1.
 set (m' := m-n). clearbody m'. clear H m. revert a m'.
 induction n using peano_ind; intros a m.
 rewrite add_0_r; now destruct a.
 rewrite shiftl_succ_r.
 rewrite add_comm, add_succ_l, add_comm.
 now rewrite testbit_succ_r_div2, div2_double by apply le_0_l.
Qed.

Lemma shiftl_spec_low a n m : m<n ->
 testbit (shiftl a n) m = false.
Proof.
 revert a m.
 induction n using peano_ind; intros a m H.
 elim (le_0_l m). now rewrite compare_antisym, H.
 rewrite shiftl_succ_r.
 destruct m. now destruct (shiftl a n).
 rewrite <- (succ_pos_pred p), testbit_succ_r_div2, div2_double by apply le_0_l.
 apply IHn.
 apply add_lt_cancel_l with 1. rewrite 2 (add_succ_l 0). simpl.
 now rewrite succ_pos_pred.
Qed.

Definition div2_spec a : div2 a = shiftr a 1.
Proof.
 reflexivity.
Qed.

(** Semantics of bitwise operations *)

Lemma pos_lxor_spec p p' n :
 testbit (Pos.lxor p p') n = xorb (Pos.testbit p n) (Pos.testbit p' n).
Proof.
 revert p' n.
 induction p as [p IH|p IH|]; intros [p'|p'|] [|n]; trivial; simpl;
 (specialize (IH p'); destruct Pos.lxor; trivial; now rewrite <-IH) ||
 (now destruct Pos.testbit).
Qed.

Lemma lxor_spec a a' n :
 testbit (lxor a a') n = xorb (testbit a n) (testbit a' n).
Proof.
 destruct a, a'; simpl; trivial.
 now destruct Pos.testbit.
 now destruct Pos.testbit.
 apply pos_lxor_spec.
Qed.

Lemma pos_lor_spec p p' n :
 Pos.testbit (Pos.lor p p') n = (Pos.testbit p n) || (Pos.testbit p' n).
Proof.
 revert p' n.
 induction p as [p IH|p IH|]; intros [p'|p'|] [|n]; trivial; simpl;
  apply IH || now rewrite orb_false_r.
Qed.

Lemma lor_spec a a' n :
 testbit (lor a a') n = (testbit a n) || (testbit a' n).
Proof.
 destruct a, a'; simpl; trivial.
 now rewrite orb_false_r.
 apply pos_lor_spec.
Qed.

Lemma pos_land_spec p p' n :
 testbit (Pos.land p p') n = (Pos.testbit p n) && (Pos.testbit p' n).
Proof.
 revert p' n.
 induction p as [p IH|p IH|]; intros [p'|p'|] [|n]; trivial; simpl;
 (specialize (IH p'); destruct Pos.land; trivial; now rewrite <-IH) ||
 (now rewrite andb_false_r).
Qed.

Lemma land_spec a a' n :
 testbit (land a a') n = (testbit a n) && (testbit a' n).
Proof.
 destruct a, a'; simpl; trivial.
 now rewrite andb_false_r.
 apply pos_land_spec.
Qed.

Lemma pos_ldiff_spec p p' n :
 testbit (Pos.ldiff p p') n = (Pos.testbit p n) && negb (Pos.testbit p' n).
Proof.
 revert p' n.
 induction p as [p IH|p IH|]; intros [p'|p'|] [|n]; trivial; simpl;
 (specialize (IH p'); destruct Pos.ldiff; trivial; now rewrite <-IH) ||
 (now rewrite andb_true_r).
Qed.

Lemma ldiff_spec a a' n :
 testbit (ldiff a a') n = (testbit a n) && negb (testbit a' n).
Proof.
 destruct a, a'; simpl; trivial.
 now rewrite andb_true_r.
 apply pos_ldiff_spec.
Qed.

(** Specification of constants *)

Lemma one_succ : 1 = succ 0.
Proof. reflexivity. Qed.

Lemma two_succ : 2 = succ 1.
Proof. reflexivity. Qed.

Definition pred_0 : pred 0 = 0.
Proof. reflexivity. Qed.

(** Proofs of morphisms, obvious since eq is Leibniz *)

Local Obligation Tactic := simpl_relation.
Program Definition succ_wd : Proper (eq==>eq) succ := _.
Program Definition pred_wd : Proper (eq==>eq) pred := _.
Program Definition add_wd : Proper (eq==>eq==>eq) add := _.
Program Definition sub_wd : Proper (eq==>eq==>eq) sub := _.
Program Definition mul_wd : Proper (eq==>eq==>eq) mul := _.
Program Definition lt_wd : Proper (eq==>eq==>iff) lt := _.
Program Definition div_wd : Proper (eq==>eq==>eq) div := _.
Program Definition mod_wd : Proper (eq==>eq==>eq) modulo := _.
Program Definition pow_wd : Proper (eq==>eq==>eq) pow := _.
Program Definition testbit_wd : Proper (eq==>eq==>Logic.eq) testbit := _.

(** Generic induction / recursion *)

Theorem bi_induction :
  forall A : N -> Prop, Proper (Logic.eq==>iff) A ->
    A 0 -> (forall n, A n <-> A (succ n)) -> forall n : N, A n.
Proof.
intros A A_wd A0 AS. apply peano_rect. assumption. intros; now apply -> AS.
Qed.

Definition recursion {A} : A -> (N -> A -> A) -> N -> A :=
  peano_rect (fun _ => A).

Instance recursion_wd {A} (Aeq : relation A) :
 Proper (Aeq==>(Logic.eq==>Aeq==>Aeq)==>Logic.eq==>Aeq) recursion.
Proof.
intros a a' Ea f f' Ef x x' Ex. subst x'.
induction x using peano_ind.
trivial.
unfold recursion in *. rewrite 2 peano_rect_succ. now apply Ef.
Qed.

Theorem recursion_0 {A} (a:A) (f:N->A->A) : recursion a f 0 = a.
Proof. reflexivity. Qed.

Theorem recursion_succ {A} (Aeq : relation A) (a : A) (f : N -> A -> A):
 Aeq a a -> Proper (Logic.eq==>Aeq==>Aeq) f ->
  forall n : N, Aeq (recursion a f (succ n)) (f n (recursion a f n)).
Proof.
unfold recursion; intros a_wd f_wd n. induction n using peano_ind.
rewrite peano_rect_succ. now apply f_wd.
rewrite !peano_rect_succ in *. now apply f_wd.
Qed.

(** Instantiation of generic properties of natural numbers *)

(** The Bind Scope prevents N to stay associated with abstract_scope.
    (TODO FIX) *)

Include NProp. Bind Scope N_scope with N.
Include UsualMinMaxLogicalProperties <+ UsualMinMaxDecProperties.

(** In generic statements, the predicates [lt] and [le] have been
  favored, whereas [gt] and [ge] don't even exist in the abstract
  layers. The use of [gt] and [ge] is hence not recommended. We provide
  here the bare minimal results to related them with [lt] and [le]. *)

Lemma gt_lt_iff n m : n > m <-> m < n.
Proof.
 unfold lt, gt. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma gt_lt n m : n > m -> m < n.
Proof.
 apply gt_lt_iff.
Qed.

Lemma lt_gt n m : n < m -> m > n.
Proof.
 apply gt_lt_iff.
Qed.

Lemma ge_le_iff n m : n >= m <-> m <= n.
Proof.
 unfold le, ge. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma ge_le n m : n >= m -> m <= n.
Proof.
 apply ge_le_iff.
Qed.

Lemma le_ge n m : n <= m -> m >= n.
Proof.
 apply ge_le_iff.
Qed.

(** Auxiliary results about right shift on positive numbers,
    used in BinInt *)

Lemma pos_pred_shiftl_low : forall p n m, m<n ->
 testbit (Pos.pred_N (Pos.shiftl p n)) m = true.
Proof.
 induction n using peano_ind.
 now destruct m.
 intros m H. unfold Pos.shiftl.
 destruct n as [|n]; simpl in *.
 destruct m. now destruct p. elim (Pos.nlt_1_r _ H).
 rewrite Pos.iter_succ. simpl.
 set (u:=Pos.iter n xO p) in *; clearbody u.
 destruct m as [|m]. now destruct u.
 rewrite <- (IHn (Pos.pred_N m)).
 rewrite <- (testbit_odd_succ _ (Pos.pred_N m)).
 rewrite succ_pos_pred. now destruct u.
 apply le_0_l.
 apply succ_lt_mono. now rewrite succ_pos_pred.
Qed.

Lemma pos_pred_shiftl_high : forall p n m, n<=m ->
 testbit (Pos.pred_N (Pos.shiftl p n)) m =
 testbit (shiftl (Pos.pred_N p) n) m.
Proof.
 induction n using peano_ind; intros m H.
 unfold shiftl. simpl. now destruct (Pos.pred_N p).
 rewrite shiftl_succ_r.
 destruct n as [|n].
 destruct m as [|m]. now destruct H. now destruct p.
 destruct m as [|m]. now destruct H.
 rewrite <- (succ_pos_pred m).
 rewrite double_spec, testbit_even_succ by apply le_0_l.
 rewrite <- IHn.
 rewrite testbit_succ_r_div2 by apply le_0_l.
 f_equal. simpl. rewrite Pos.iter_succ.
 now destruct (Pos.iter n xO p).
 apply succ_le_mono. now rewrite succ_pos_pred.
Qed.

Lemma pred_div2_up p : Pos.pred_N (Pos.div2_up p) = div2 (Pos.pred_N p).
Proof.
 destruct p as [p|p| ]; trivial.
 simpl. apply Pos.pred_N_succ.
 destruct p; simpl; trivial.
Qed.

End N.

(** Exportation of notations *)

Infix "+" := N.add : N_scope.
Infix "-" := N.sub : N_scope.
Infix "*" := N.mul : N_scope.
Infix "^" := N.pow : N_scope.

Infix "?=" := N.compare (at level 70, no associativity) : N_scope.

Infix "<=" := N.le : N_scope.
Infix "<" := N.lt : N_scope.
Infix ">=" := N.ge : N_scope.
Infix ">" := N.gt : N_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : N_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : N_scope.
Notation "x < y < z" := (x < y /\ y < z) : N_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : N_scope.

Infix "=?" := N.eqb (at level 70, no associativity) : N_scope.
Infix "<=?" := N.leb (at level 70, no associativity) : N_scope.
Infix "<?" := N.ltb (at level 70, no associativity) : N_scope.

Infix "/" := N.div : N_scope.
Infix "mod" := N.modulo (at level 40, no associativity) : N_scope.

Notation "( p | q )" := (N.divide p q) (at level 0) : N_scope.

(** Compatibility notations *)

(*Notation N := N (compat "8.3").*) (*hidden by module N above *)
Notation N_rect := N_rect (only parsing).
Notation N_rec := N_rec (only parsing).
Notation N_ind := N_ind (only parsing).
Notation N0 := N0 (only parsing).
Notation Npos := N.pos (only parsing).

Notation Ndiscr := N.discr (compat "8.3").
Notation Ndouble_plus_one := N.succ_double (compat "8.3").
Notation Ndouble := N.double (compat "8.3").
Notation Nsucc := N.succ (compat "8.3").
Notation Npred := N.pred (compat "8.3").
Notation Nsucc_pos := N.succ_pos (compat "8.3").
Notation Ppred_N := Pos.pred_N (compat "8.3").
Notation Nplus := N.add (compat "8.3").
Notation Nminus := N.sub (compat "8.3").
Notation Nmult := N.mul (compat "8.3").
Notation Neqb := N.eqb (compat "8.3").
Notation Ncompare := N.compare (compat "8.3").
Notation Nlt := N.lt (compat "8.3").
Notation Ngt := N.gt (compat "8.3").
Notation Nle := N.le (compat "8.3").
Notation Nge := N.ge (compat "8.3").
Notation Nmin := N.min (compat "8.3").
Notation Nmax := N.max (compat "8.3").
Notation Ndiv2 := N.div2 (compat "8.3").
Notation Neven := N.even (compat "8.3").
Notation Nodd := N.odd (compat "8.3").
Notation Npow := N.pow (compat "8.3").
Notation Nlog2 := N.log2 (compat "8.3").

Notation nat_of_N := N.to_nat (compat "8.3").
Notation N_of_nat := N.of_nat (compat "8.3").
Notation N_eq_dec := N.eq_dec (compat "8.3").
Notation Nrect := N.peano_rect (compat "8.3").
Notation Nrect_base := N.peano_rect_base (compat "8.3").
Notation Nrect_step := N.peano_rect_succ (compat "8.3").
Notation Nind := N.peano_ind (compat "8.3").
Notation Nrec := N.peano_rec (compat "8.3").
Notation Nrec_base := N.peano_rec_base (compat "8.3").
Notation Nrec_succ := N.peano_rec_succ (compat "8.3").

Notation Npred_succ := N.pred_succ (compat "8.3").
Notation Npred_minus := N.pred_sub (compat "8.3").
Notation Nsucc_pred := N.succ_pred (compat "8.3").
Notation Ppred_N_spec := N.pos_pred_spec (compat "8.3").
Notation Nsucc_pos_spec := N.succ_pos_spec (compat "8.3").
Notation Ppred_Nsucc := N.pos_pred_succ (compat "8.3").
Notation Nplus_0_l := N.add_0_l (compat "8.3").
Notation Nplus_0_r := N.add_0_r (compat "8.3").
Notation Nplus_comm := N.add_comm (compat "8.3").
Notation Nplus_assoc := N.add_assoc (compat "8.3").
Notation Nplus_succ := N.add_succ_l (compat "8.3").
Notation Nsucc_0 := N.succ_0_discr (compat "8.3").
Notation Nsucc_inj := N.succ_inj (compat "8.3").
Notation Nminus_N0_Nle := N.sub_0_le (compat "8.3").
Notation Nminus_0_r := N.sub_0_r (compat "8.3").
Notation Nminus_succ_r:= N.sub_succ_r (compat "8.3").
Notation Nmult_0_l := N.mul_0_l (compat "8.3").
Notation Nmult_1_l := N.mul_1_l (compat "8.3").
Notation Nmult_1_r := N.mul_1_r (compat "8.3").
Notation Nmult_comm := N.mul_comm (compat "8.3").
Notation Nmult_assoc := N.mul_assoc (compat "8.3").
Notation Nmult_plus_distr_r := N.mul_add_distr_r (compat "8.3").
Notation Neqb_eq := N.eqb_eq (compat "8.3").
Notation Nle_0 := N.le_0_l (compat "8.3").
Notation Ncompare_refl := N.compare_refl (compat "8.3").
Notation Ncompare_Eq_eq := N.compare_eq (compat "8.3").
Notation Ncompare_eq_correct := N.compare_eq_iff (compat "8.3").
Notation Nlt_irrefl := N.lt_irrefl (compat "8.3").
Notation Nlt_trans := N.lt_trans (compat "8.3").
Notation Nle_lteq := N.lt_eq_cases (compat "8.3").
Notation Nlt_succ_r := N.lt_succ_r (compat "8.3").
Notation Nle_trans := N.le_trans (compat "8.3").
Notation Nle_succ_l := N.le_succ_l (compat "8.3").
Notation Ncompare_spec := N.compare_spec (compat "8.3").
Notation Ncompare_0 := N.compare_0_r (compat "8.3").
Notation Ndouble_div2 := N.div2_double (compat "8.3").
Notation Ndouble_plus_one_div2 := N.div2_succ_double (compat "8.3").
Notation Ndouble_inj := N.double_inj (compat "8.3").
Notation Ndouble_plus_one_inj := N.succ_double_inj (compat "8.3").
Notation Npow_0_r := N.pow_0_r (compat "8.3").
Notation Npow_succ_r := N.pow_succ_r (compat "8.3").
Notation Nlog2_spec := N.log2_spec (compat "8.3").
Notation Nlog2_nonpos := N.log2_nonpos (compat "8.3").
Notation Neven_spec := N.even_spec (compat "8.3").
Notation Nodd_spec := N.odd_spec (compat "8.3").
Notation Nlt_not_eq := N.lt_neq (compat "8.3").
Notation Ngt_Nlt := N.gt_lt (compat "8.3").

(** More complex compatibility facts, expressed as lemmas
    (to preserve scopes for instance) *)

Lemma Nplus_reg_l n m p : n + m = n + p -> m = p.
Proof (proj1 (N.add_cancel_l m p n)).
Lemma Nmult_Sn_m n m : N.succ n * m = m + n * m.
Proof (eq_trans (N.mul_succ_l n m) (N.add_comm _ _)).
Lemma Nmult_plus_distr_l n m p : p * (n + m) = p * n + p * m.
Proof (N.mul_add_distr_l p n m).
Lemma Nmult_reg_r n m p : p <> 0 -> n * p = m * p -> n = m.
Proof (fun H => proj1 (N.mul_cancel_r n m p H)).
Lemma Ncompare_antisym n m : CompOpp (n ?= m) = (m ?= n).
Proof (eq_sym (N.compare_antisym n m)).

Definition N_ind_double a P f0 f2 fS2 := N.binary_ind P f0 f2 fS2 a.
Definition N_rec_double a P f0 f2 fS2 := N.binary_rec P f0 f2 fS2 a.

(** Not kept : Ncompare_n_Sm Nplus_lt_cancel_l *)


==> anc/HoTT/coq-HoTT/theories/NArith/BinNatDef.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export BinNums.
Require Import BinPos.

Local Open Scope N_scope.

(**********************************************************************)
(** * Binary natural numbers, definitions of operations *)
(**********************************************************************)

Module N.

Definition t := N.

(** ** Nicer name [N.pos] for contructor [Npos] *)

Notation pos := Npos.

(** ** Constants *)

Definition zero := 0.
Definition one := 1.
Definition two := 2.

(** ** Operation [x -> 2*x+1] *)

Definition succ_double x :=
  match x with
  | 0 => 1
  | pos p => pos p~1
  end.

(** ** Operation [x -> 2*x] *)

Definition double n :=
  match n with
  | 0 => 0
  | pos p => pos p~0
  end.

(** ** Successor *)

Definition succ n :=
  match n with
  | 0 => 1
  | pos p => pos (Pos.succ p)
  end.

(** ** Predecessor *)

Definition pred n :=
  match n with
  | 0 => 0
  | pos p => Pos.pred_N p
  end.

(** ** The successor of a [N] can be seen as a [positive] *)

Definition succ_pos (n : N) : positive :=
 match n with
   | 0 => 1%positive
   | pos p => Pos.succ p
 end.

(** ** Addition *)

Definition add n m :=
  match n, m with
  | 0, _ => m
  | _, 0 => n
  | pos p, pos q => pos (p + q)
  end.

Infix "+" := add : N_scope.

(** Subtraction *)

Definition sub n m :=
match n, m with
| 0, _ => 0
| n, 0 => n
| pos n', pos m' =>
  match Pos.sub_mask n' m' with
  | IsPos p => pos p
  | _ => 0
  end
end.

Infix "-" := sub : N_scope.

(** Multiplication *)

Definition mul n m :=
  match n, m with
  | 0, _ => 0
  | _, 0 => 0
  | pos p, pos q => pos (p * q)
  end.

Infix "*" := mul : N_scope.

(** Order *)

Definition compare n m :=
  match n, m with
  | 0, 0 => Eq
  | 0, pos m' => Lt
  | pos n', 0 => Gt
  | pos n', pos m' => (n' ?= m')%positive
  end.

Infix "?=" := compare (at level 70, no associativity) : N_scope.

(** Boolean equality and comparison *)

Fixpoint eqb n m :=
  match n, m with
    | 0, 0 => true
    | pos p, pos q => Pos.eqb p q
    | _, _ => false
  end.

Definition leb x y :=
 match x ?= y with Gt => false | _ => true end.

Definition ltb x y :=
 match x ?= y with Lt => true | _ => false end.

Infix "=?" := eqb (at level 70, no associativity) : N_scope.
Infix "<=?" := leb (at level 70, no associativity) : N_scope.
Infix "<?" := ltb (at level 70, no associativity) : N_scope.

(** Min and max *)

Definition min n n' := match n ?= n' with
 | Lt | Eq => n
 | Gt => n'
 end.

Definition max n n' := match n ?= n' with
 | Lt | Eq => n'
 | Gt => n
 end.

(** Dividing by 2 *)

Definition div2 n :=
  match n with
  | 0 => 0
  | 1 => 0
  | pos (p~0) => pos p
  | pos (p~1) => pos p
  end.

(** Parity *)

Definition even n :=
  match n with
    | 0 => true
    | pos (xO _) => true
    | _ => false
  end.

Definition odd n := negb (even n).

(** Power *)

Definition pow n p :=
  match p, n with
    | 0, _ => 1
    | _, 0 => 0
    | pos p, pos q => pos (q^p)
  end.

Infix "^" := pow : N_scope.

(** Square *)

Definition square n :=
  match n with
    | 0 => 0
    | pos p => pos (Pos.square p)
  end.

(** Base-2 logarithm *)

Definition log2 n :=
 match n with
   | 0 => 0
   | 1 => 0
   | pos (p~0) => pos (Pos.size p)
   | pos (p~1) => pos (Pos.size p)
 end.

(** How many digits in a number ?
    Number 0 is said to have no digits at all.
*)

Definition size n :=
 match n with
  | 0 => 0
  | pos p => pos (Pos.size p)
 end.

Definition size_nat n :=
 match n with
  | 0 => O
  | pos p => Pos.size_nat p
 end.

(** Euclidean division *)

Fixpoint pos_div_eucl (a:positive)(b:N) : N * N :=
  match a with
    | xH =>
       match b with 1 => (1,0) | _ => (0,1) end
    | xO a' =>
       let (q, r) := pos_div_eucl a' b in
       let r' := double r in
       if b <=? r' then (succ_double q, r' - b)
        else (double q, r')
    | xI a' =>
       let (q, r) := pos_div_eucl a' b in
       let r' := succ_double r in
       if b <=? r' then (succ_double q, r' - b)
        else  (double q, r')
  end.

Definition div_eucl (a b:N) : N * N :=
  match a, b with
   | 0,  _ => (0, 0)
   | _, 0  => (0, a)
   | pos na, _ => pos_div_eucl na b
  end.

Definition div a b := fst (div_eucl a b).
Definition modulo a b := snd (div_eucl a b).

Infix "/" := div : N_scope.
Infix "mod" := modulo (at level 40, no associativity) : N_scope.

(** Greatest common divisor *)

Definition gcd a b :=
 match a, b with
  | 0, _ => b
  | _, 0 => a
  | pos p, pos q => pos (Pos.gcd p q)
 end.

(** Generalized Gcd, also computing rests of [a] and [b] after
    division by gcd. *)

Definition ggcd a b :=
 match a, b with
  | 0, _ => (b,(0,1))
  | _, 0 => (a,(1,0))
  | pos p, pos q =>
     let '(g,(aa,bb)) := Pos.ggcd p q in
     (pos g, (pos aa, pos bb))
 end.

(** Square root *)

Definition sqrtrem n :=
 match n with
  | 0 => (0, 0)
  | pos p =>
    match Pos.sqrtrem p with
     | (s, IsPos r) => (pos s, pos r)
     | (s, _) => (pos s, 0)
    end
 end.

Definition sqrt n :=
 match n with
  | 0 => 0
  | pos p => pos (Pos.sqrt p)
 end.

(** Operation over bits of a [N] number. *)

(** Logical [or] *)

Definition lor n m :=
 match n, m with
   | 0, _ => m
   | _, 0 => n
   | pos p, pos q => pos (Pos.lor p q)
 end.

(** Logical [and] *)

Definition land n m :=
 match n, m with
  | 0, _ => 0
  | _, 0 => 0
  | pos p, pos q => Pos.land p q
 end.

(** Logical [diff] *)

Fixpoint ldiff n m :=
 match n, m with
  | 0, _ => 0
  | _, 0 => n
  | pos p, pos q => Pos.ldiff p q
 end.

(** [xor] *)

Definition lxor n m :=
  match n, m with
    | 0, _ => m
    | _, 0 => n
    | pos p, pos q => Pos.lxor p q
  end.

(** Shifts *)

Definition shiftl_nat (a:N)(n:nat) := nat_rect _ a (fun _ => double) n.
Definition shiftr_nat (a:N)(n:nat) := nat_rect _ a (fun _ => div2) n.

Definition shiftl a n :=
  match a with
    | 0 => 0
    | pos a => pos (Pos.shiftl a n)
  end.

Definition shiftr a n :=
  match n with
    | 0 => a
    | pos p => Pos.iter p div2 a
  end.

(** Checking whether a particular bit is set or not *)

Definition testbit_nat (a:N) :=
  match a with
    | 0 => fun _ => false
    | pos p => Pos.testbit_nat p
  end.

(** Same, but with index in N *)

Definition testbit a n :=
  match a with
    | 0 => false
    | pos p => Pos.testbit p n
  end.

(** Translation from [N] to [nat] and back. *)

Definition to_nat (a:N) :=
  match a with
    | 0 => O
    | pos p => Pos.to_nat p
  end.

Definition of_nat (n:nat) :=
  match n with
    | O => 0
    | S n' => pos (Pos.of_succ_nat n')
  end.

(** Iteration of a function *)

Definition iter (n:N) {A} (f:A->A) (x:A) : A :=
  match n with
    | 0 => x
    | pos p => Pos.iter p f x
  end.

End N.

==> anc/HoTT/coq-HoTT/theories/NArith/NArith.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Library for binary natural numbers *)

Require Export BinNums.
Require Export BinPos.
Require Export BinNat.
Require Export Nnat.
Require Export Ndiv_def.
Require Export Nsqrt_def.
Require Export Ngcd_def.
Require Export Ndigits.
Require Export NArithRing.

(** [N] contains an [order] tactic for natural numbers *)

(** Note that [N.order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x=y]. *)

Local Open Scope N_scope.

Section TestOrder.
 Let test : forall x y, x<=y -> y<=x -> x=y.
 Proof.
 N.order.
 Qed.
End TestOrder.


==> anc/HoTT/coq-HoTT/theories/NArith/Ndec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool.
Require Import Sumbool.
Require Import Arith.
Require Import BinPos.
Require Import BinNat.
Require Import Pnat.
Require Import Nnat.
Require Import Ndigits.

Local Open Scope N_scope.

(** Obsolete results about boolean comparisons over [N],
    kept for compatibility with IntMap and SMC. *)

Notation Peqb := Pos.eqb (compat "8.3").
Notation Neqb := N.eqb (compat "8.3").
Notation Peqb_correct := Pos.eqb_refl (compat "8.3").
Notation Neqb_correct := N.eqb_refl (compat "8.3").
Notation Neqb_comm := N.eqb_sym (compat "8.3").

Lemma Peqb_complete p p' : Pos.eqb p p' = true -> p = p'.
Proof. now apply Pos.eqb_eq. Qed.

Lemma Peqb_Pcompare p p' : Pos.eqb p p' = true -> Pos.compare p p' = Eq.
Proof. now rewrite Pos.compare_eq_iff, <- Pos.eqb_eq. Qed.

Lemma Pcompare_Peqb p p' : Pos.compare p p' = Eq -> Pos.eqb p p' = true.
Proof. now rewrite Pos.eqb_eq, <- Pos.compare_eq_iff. Qed.

Lemma Neqb_Ncompare n n' : N.eqb n n' = true -> N.compare n n' = Eq.
Proof. now rewrite N.compare_eq_iff, <- N.eqb_eq. Qed.

Lemma Ncompare_Neqb n n' : N.compare n n' = Eq -> N.eqb n n' = true.
Proof. now rewrite N.eqb_eq, <- N.compare_eq_iff. Qed.

Lemma Neqb_complete n n' : N.eqb n n' = true -> n = n'.
Proof. now apply N.eqb_eq. Qed.

Lemma Nxor_eq_true n n' : N.lxor n n' = 0 -> N.eqb n n' = true.
Proof.
  intro H. apply N.lxor_eq in H. subst. apply N.eqb_refl.
Qed.

Ltac eqb2eq := rewrite <- ?not_true_iff_false in *; rewrite ?N.eqb_eq in *.

Lemma Nxor_eq_false n n' p :
  N.lxor n n' = N.pos p -> N.eqb n n' = false.
Proof.
  intros. eqb2eq. intro. subst. now rewrite N.lxor_nilpotent in *.
Qed.

Lemma Nodd_not_double a :
  Nodd a -> forall a0, N.eqb (N.double a0) a = false.
Proof.
  intros. eqb2eq. intros <-.
  unfold Nodd in *. now rewrite Ndouble_bit0 in *.
Qed.

Lemma Nnot_div2_not_double a a0 :
  N.eqb (N.div2 a) a0 = false -> N.eqb a (N.double a0) = false.
Proof.
  intros H. eqb2eq. contradict H. subst. apply N.div2_double.
Qed.

Lemma Neven_not_double_plus_one a :
  Neven a -> forall a0, N.eqb (N.succ_double a0) a = false.
Proof.
  intros. eqb2eq. intros <-.
  unfold Neven in *. now rewrite Ndouble_plus_one_bit0 in *.
Qed.

Lemma Nnot_div2_not_double_plus_one a a0 :
  N.eqb (N.div2 a) a0 = false -> N.eqb (N.succ_double a0) a = false.
Proof.
  intros H. eqb2eq. contradict H. subst. apply N.div2_succ_double.
Qed.

Lemma Nbit0_neq a a' :
  N.odd a = false -> N.odd a' = true -> N.eqb a a' = false.
Proof.
  intros. eqb2eq. now intros <-.
Qed.

Lemma Ndiv2_eq a a' :
  N.eqb a a' = true -> N.eqb (N.div2 a) (N.div2 a') = true.
Proof.
  intros. eqb2eq. now subst.
Qed.

Lemma Ndiv2_neq a a' :
  N.eqb (N.div2 a) (N.div2 a') = false -> N.eqb a a' = false.
Proof.
  intros H. eqb2eq. contradict H. now subst.
Qed.

Lemma Ndiv2_bit_eq a a' :
  N.odd a = N.odd a' -> N.div2 a = N.div2 a' -> a = a'.
Proof.
  intros H H'; now rewrite (N.div2_odd a), (N.div2_odd a'), H, H'.
Qed.

Lemma Ndiv2_bit_neq a a' :
  N.eqb a a' = false ->
   N.odd a = N.odd a' -> N.eqb (N.div2 a) (N.div2 a') = false.
Proof.
  intros H H'. eqb2eq. contradict H. now apply Ndiv2_bit_eq.
Qed.

Lemma Nneq_elim a a' :
   N.eqb a a' = false ->
   N.odd a = negb (N.odd a') \/
   N.eqb (N.div2 a) (N.div2 a') = false.
Proof.
  intros. cut (N.odd a = N.odd a' \/ N.odd a = negb (N.odd a')).
  intros. elim H0. intro. right. apply Ndiv2_bit_neq. assumption.
  assumption.
  intro. left. assumption.
  case (N.odd a), (N.odd a'); auto.
Qed.

Lemma Ndouble_or_double_plus_un a :
   {a0 : N | a = N.double a0} + {a1 : N | a = N.succ_double a1}.
Proof.
  elim (sumbool_of_bool (N.odd a)); intros H; [right|left];
    exists (N.div2 a); symmetry;
    apply Ndiv2_double_plus_one || apply Ndiv2_double; auto.
Qed.

(** An inefficient boolean order on [N]. Please use [N.leb] instead now. *)

Definition Nleb (a b:N) := leb (N.to_nat a) (N.to_nat b).

Lemma Nleb_alt a b : Nleb a b = N.leb a b.
Proof.
 unfold Nleb.
 now rewrite eq_iff_eq_true, N.leb_le, leb_compare, <- N2Nat.inj_compare.
Qed.

Lemma Nleb_Nle a b : Nleb a b = true <-> a <= b.
Proof. now rewrite Nleb_alt, N.leb_le. Qed.

Lemma Nleb_refl a : Nleb a a = true.
Proof. rewrite Nleb_Nle; apply N.le_refl. Qed.

Lemma Nleb_antisym a b : Nleb a b = true -> Nleb b a = true -> a = b.
Proof. rewrite !Nleb_Nle. apply N.le_antisymm. Qed.

Lemma Nleb_trans a b c : Nleb a b = true -> Nleb b c = true -> Nleb a c = true.
Proof. rewrite !Nleb_Nle. apply N.le_trans. Qed.

Lemma Nleb_ltb_trans a b c :
  Nleb a b = true -> Nleb c b = false -> Nleb c a = false.
Proof.
  unfold Nleb. intros. apply leb_correct_conv.
  apply le_lt_trans with (m := N.to_nat b).
  apply leb_complete. assumption.
  apply leb_complete_conv. assumption.
Qed.

Lemma Nltb_leb_trans a b c :
  Nleb b a = false -> Nleb b c = true -> Nleb c a = false.
Proof.
  unfold Nleb. intros. apply leb_correct_conv.
  apply lt_le_trans with (m := N.to_nat b).
  apply leb_complete_conv. assumption.
  apply leb_complete. assumption.
Qed.

Lemma Nltb_trans a b c :
  Nleb b a = false -> Nleb c b = false -> Nleb c a = false.
Proof.
  unfold Nleb. intros. apply leb_correct_conv.
  apply lt_trans with (m := N.to_nat b).
  apply leb_complete_conv. assumption.
  apply leb_complete_conv. assumption.
Qed.

Lemma Nltb_leb_weak a b : Nleb b a = false -> Nleb a b = true.
Proof.
  unfold Nleb. intros. apply leb_correct. apply lt_le_weak.
  apply leb_complete_conv. assumption.
Qed.

Lemma Nleb_double_mono a b :
  Nleb a b = true -> Nleb (N.double a) (N.double b) = true.
Proof.
  unfold Nleb. intros. rewrite !N2Nat.inj_double. apply leb_correct.
  apply mult_le_compat_l. now apply leb_complete.
Qed.

Lemma Nleb_double_plus_one_mono a b :
  Nleb a b = true ->
   Nleb (N.succ_double a) (N.succ_double b) = true.
Proof.
  unfold Nleb. intros. rewrite !N2Nat.inj_succ_double. apply leb_correct.
  apply le_n_S, mult_le_compat_l. now apply leb_complete.
Qed.

Lemma Nleb_double_mono_conv a b :
  Nleb (N.double a) (N.double b) = true -> Nleb a b = true.
Proof.
  unfold Nleb. rewrite !N2Nat.inj_double. intro. apply leb_correct.
  apply (mult_S_le_reg_l 1). now apply leb_complete.
Qed.

Lemma Nleb_double_plus_one_mono_conv a b :
  Nleb (N.succ_double a) (N.succ_double b) = true ->
   Nleb a b = true.
Proof.
  unfold Nleb. rewrite !N2Nat.inj_succ_double. intro. apply leb_correct.
  apply (mult_S_le_reg_l 1). apply le_S_n. now apply leb_complete.
Qed.

Lemma Nltb_double_mono a b :
   Nleb a b = false -> Nleb (N.double a) (N.double b) = false.
Proof.
  intros. elim (sumbool_of_bool (Nleb (N.double a) (N.double b))). intro H0.
  rewrite (Nleb_double_mono_conv _ _ H0) in H. discriminate H.
  trivial.
Qed.

Lemma Nltb_double_plus_one_mono a b :
  Nleb a b = false ->
   Nleb (N.succ_double a) (N.succ_double b) = false.
Proof.
  intros. elim (sumbool_of_bool (Nleb (N.succ_double a) (N.succ_double b))).
  intro H0.
  rewrite (Nleb_double_plus_one_mono_conv _ _ H0) in H. discriminate H.
  trivial.
Qed.

Lemma Nltb_double_mono_conv a b :
  Nleb (N.double a) (N.double b) = false -> Nleb a b = false.
Proof.
  intros. elim (sumbool_of_bool (Nleb a b)). intro H0.
  rewrite (Nleb_double_mono _ _ H0) in H. discriminate H.
  trivial.
Qed.

Lemma Nltb_double_plus_one_mono_conv a b :
  Nleb (N.succ_double a) (N.succ_double b) = false ->
   Nleb a b = false.
Proof.
  intros. elim (sumbool_of_bool (Nleb a b)). intro H0.
  rewrite (Nleb_double_plus_one_mono _ _ H0) in H. discriminate H.
  trivial.
Qed.

(* Nleb and N.compare *)

(* NB: No need to prove that Nleb a b = true <-> N.compare a b <> Gt,
   this statement is in fact Nleb_Nle! *)

Lemma Nltb_Ncompare a b : Nleb a b = false <-> N.compare a b = Gt.
Proof.
  now rewrite N.compare_nle_iff, <- Nleb_Nle, not_true_iff_false.
Qed.

Lemma Ncompare_Gt_Nltb a b : N.compare a b = Gt -> Nleb a b = false.
Proof. apply <- Nltb_Ncompare; auto. Qed.

Lemma Ncompare_Lt_Nltb a b : N.compare a b = Lt -> Nleb b a = false.
Proof.
 intros H. rewrite Nltb_Ncompare, N.compare_antisym, H; auto.
Qed.

(* Old results about [N.min] *)

Notation Nmin_choice := N.min_dec (compat "8.3").

Lemma Nmin_le_1 a b : Nleb (N.min a b) a = true.
Proof. rewrite Nleb_Nle. apply N.le_min_l. Qed.

Lemma Nmin_le_2 a b : Nleb (N.min a b) b = true.
Proof. rewrite Nleb_Nle. apply N.le_min_r. Qed.

Lemma Nmin_le_3 a b c : Nleb a (N.min b c) = true -> Nleb a b = true.
Proof. rewrite !Nleb_Nle. apply N.min_glb_l. Qed.

Lemma Nmin_le_4 a b c : Nleb a (N.min b c) = true -> Nleb a c = true.
Proof. rewrite !Nleb_Nle. apply N.min_glb_r. Qed.

Lemma Nmin_le_5 a b c :
   Nleb a b = true -> Nleb a c = true -> Nleb a (N.min b c) = true.
Proof. rewrite !Nleb_Nle. apply N.min_glb. Qed.

Lemma Nmin_lt_3 a b c : Nleb (N.min b c) a = false -> Nleb b a = false.
Proof.
  rewrite <- !not_true_iff_false, !Nleb_Nle.
  rewrite N.min_le_iff; auto.
Qed.

Lemma Nmin_lt_4 a b c : Nleb (N.min b c) a = false -> Nleb c a = false.
Proof.
  rewrite <- !not_true_iff_false, !Nleb_Nle.
  rewrite N.min_le_iff; auto.
Qed.


==> anc/HoTT/coq-HoTT/theories/NArith/Ndigits.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool.Bool Morphisms Setoid Bvector BinPos BinNat Wf_nat
 Pnat Nnat Compare_dec Lt Minus.

Local Open Scope N_scope.

(** This file is mostly obsolete, see directly [BinNat] now. *)

(** Compatibility names for some bitwise operations *)

Notation Pxor := Pos.lxor (compat "8.3").
Notation Nxor := N.lxor (compat "8.3").
Notation Pbit := Pos.testbit_nat (compat "8.3").
Notation Nbit := N.testbit_nat (compat "8.3").

Notation Nxor_eq := N.lxor_eq (compat "8.3").
Notation Nxor_comm := N.lxor_comm (compat "8.3").
Notation Nxor_assoc := N.lxor_assoc (compat "8.3").
Notation Nxor_neutral_left := N.lxor_0_l (compat "8.3").
Notation Nxor_neutral_right := N.lxor_0_r (compat "8.3").
Notation Nxor_nilpotent := N.lxor_nilpotent (compat "8.3").

(** Equivalence of bit-testing functions,
    either with index in [N] or in [nat]. *)

Lemma Ptestbit_Pbit :
 forall p n, Pos.testbit p (N.of_nat n) = Pos.testbit_nat p n.
Proof.
 induction p as [p IH|p IH| ]; intros [|n]; simpl; trivial;
  rewrite <- IH; f_equal; rewrite (pred_Sn n) at 2; now rewrite Nat2N.inj_pred.
Qed.

Lemma Ntestbit_Nbit : forall a n, N.testbit a (N.of_nat n) = N.testbit_nat a n.
Proof.
 destruct a. trivial. apply Ptestbit_Pbit.
Qed.

Lemma Pbit_Ptestbit :
 forall p n, Pos.testbit_nat p (N.to_nat n) = Pos.testbit p n.
Proof.
 intros; now rewrite <- Ptestbit_Pbit, N2Nat.id.
Qed.

Lemma Nbit_Ntestbit :
 forall a n, N.testbit_nat a (N.to_nat n) = N.testbit a n.
Proof.
 destruct a. trivial. apply Pbit_Ptestbit.
Qed.

(** Equivalence of shifts, index in [N] or [nat] *)

Lemma Nshiftr_nat_S : forall a n,
 N.shiftr_nat a (S n) = N.div2 (N.shiftr_nat a n).
Proof.
 reflexivity.
Qed.

Lemma Nshiftl_nat_S : forall a n,
 N.shiftl_nat a (S n) = N.double (N.shiftl_nat a n).
Proof.
 reflexivity.
Qed.

Lemma Nshiftr_nat_equiv :
 forall a n, N.shiftr_nat a (N.to_nat n) = N.shiftr a n.
Proof.
 intros a [|n]; simpl. unfold N.shiftr_nat.
 trivial.
 symmetry. apply Pos2Nat.inj_iter.
Qed.

Lemma Nshiftr_equiv_nat :
 forall a n, N.shiftr a (N.of_nat n) = N.shiftr_nat a n.
Proof.
 intros. now rewrite <- Nshiftr_nat_equiv, Nat2N.id.
Qed.

Lemma Nshiftl_nat_equiv :
 forall a n, N.shiftl_nat a (N.to_nat n) = N.shiftl a n.
Proof.
 intros [|a] [|n]; simpl; unfold N.shiftl_nat; trivial.
 induction (Pos.to_nat n) as [|? H]; simpl; now try rewrite H.
 rewrite <- Pos2Nat.inj_iter. symmetry. now apply Pos.iter_swap_gen.
Qed.

Lemma Nshiftl_equiv_nat :
 forall a n, N.shiftl a (N.of_nat n) = N.shiftl_nat a n.
Proof.
 intros. now rewrite <- Nshiftl_nat_equiv, Nat2N.id.
Qed.

(** Correctness proofs for shifts, nat version *)

Lemma Nshiftr_nat_spec : forall a n m,
  N.testbit_nat (N.shiftr_nat a n) m = N.testbit_nat a (m+n).
Proof.
 induction n; intros m.
 now rewrite <- plus_n_O.
 simpl. rewrite <- plus_n_Sm, <- plus_Sn_m, <- IHn.
 destruct (N.shiftr_nat a n) as [|[p|p|]]; simpl; trivial.
Qed.

Lemma Nshiftl_nat_spec_high : forall a n m, (n<=m)%nat ->
  N.testbit_nat (N.shiftl_nat a n) m = N.testbit_nat a (m-n).
Proof.
 induction n; intros m H.
 now rewrite <- minus_n_O.
 destruct m. inversion H. apply le_S_n in H.
 simpl. rewrite <- IHn; trivial.
 destruct (N.shiftl_nat a n) as [|[p|p|]]; simpl; trivial.
Qed.

Lemma Nshiftl_nat_spec_low : forall a n m, (m<n)%nat ->
 N.testbit_nat (N.shiftl_nat a n) m = false.
Proof.
 induction n; intros m H. inversion H.
 rewrite Nshiftl_nat_S.
 destruct m.
 destruct (N.shiftl_nat a n); trivial.
 specialize (IHn m (lt_S_n _ _ H)).
 destruct (N.shiftl_nat a n); trivial.
Qed.

(** A left shift for positive numbers (used in BigN) *)

Lemma Pshiftl_nat_0 : forall p, Pos.shiftl_nat p 0 = p.
Proof. reflexivity. Qed.

Lemma Pshiftl_nat_S :
 forall p n, Pos.shiftl_nat p (S n) = xO (Pos.shiftl_nat p n).
Proof. reflexivity. Qed.

Lemma Pshiftl_nat_N :
 forall p n, Npos (Pos.shiftl_nat p n) = N.shiftl_nat (Npos p) n.
Proof.
 unfold Pos.shiftl_nat, N.shiftl_nat.
 induction n; simpl; auto. now rewrite <- IHn.
Qed.

Lemma Pshiftl_nat_plus : forall n m p,
  Pos.shiftl_nat p (m + n) = Pos.shiftl_nat (Pos.shiftl_nat p n) m.
Proof.
 induction m; simpl; intros. reflexivity.
 now f_equal.
Qed.

(** Semantics of bitwise operations with respect to [N.testbit_nat] *)

Lemma Pxor_semantics p p' n :
 N.testbit_nat (Pos.lxor p p') n = xorb (Pos.testbit_nat p n) (Pos.testbit_nat p' n).
Proof.
 rewrite <- Ntestbit_Nbit, <- !Ptestbit_Pbit. apply N.pos_lxor_spec.
Qed.

Lemma Nxor_semantics a a' n :
 N.testbit_nat (N.lxor a a') n = xorb (N.testbit_nat a n) (N.testbit_nat a' n).
Proof.
 rewrite <- !Ntestbit_Nbit. apply N.lxor_spec.
Qed.

Lemma Por_semantics p p' n :
 Pos.testbit_nat (Pos.lor p p') n = (Pos.testbit_nat p n) || (Pos.testbit_nat p' n).
Proof.
 rewrite <- !Ptestbit_Pbit. apply N.pos_lor_spec.
Qed.

Lemma Nor_semantics a a' n :
 N.testbit_nat (N.lor a a') n = (N.testbit_nat a n) || (N.testbit_nat a' n).
Proof.
 rewrite <- !Ntestbit_Nbit. apply N.lor_spec.
Qed.

Lemma Pand_semantics p p' n :
 N.testbit_nat (Pos.land p p') n = (Pos.testbit_nat p n) && (Pos.testbit_nat p' n).
Proof.
 rewrite <- Ntestbit_Nbit, <- !Ptestbit_Pbit. apply N.pos_land_spec.
Qed.

Lemma Nand_semantics a a' n :
 N.testbit_nat (N.land a a') n = (N.testbit_nat a n) && (N.testbit_nat a' n).
Proof.
 rewrite <- !Ntestbit_Nbit. apply N.land_spec.
Qed.

Lemma Pdiff_semantics p p' n :
 N.testbit_nat (Pos.ldiff p p') n = (Pos.testbit_nat p n) && negb (Pos.testbit_nat p' n).
Proof.
 rewrite <- Ntestbit_Nbit, <- !Ptestbit_Pbit. apply N.pos_ldiff_spec.
Qed.

Lemma Ndiff_semantics a a' n :
 N.testbit_nat (N.ldiff a a') n = (N.testbit_nat a n) && negb (N.testbit_nat a' n).
Proof.
 rewrite <- !Ntestbit_Nbit. apply N.ldiff_spec.
Qed.

(** Equality over functional streams of bits *)

Definition eqf (f g:nat -> bool) := forall n:nat, f n = g n.

Program Instance eqf_equiv : Equivalence eqf.

Local Infix "==" := eqf (at level 70, no associativity).

(** If two numbers produce the same stream of bits, they are equal. *)

Local Notation Step H := (fun n => H (S n)).

Lemma Pbit_faithful_0 : forall p, ~(Pos.testbit_nat p == (fun _ => false)).
Proof.
 induction p as [p IHp|p IHp| ]; intros H; try discriminate (H O).
  apply (IHp (Step H)).
Qed.

Lemma Pbit_faithful : forall p p', Pos.testbit_nat p == Pos.testbit_nat p' -> p = p'.
Proof.
 induction p as [p IHp|p IHp| ]; intros [p'|p'|] H; trivial;
  try discriminate (H O).
 f_equal. apply (IHp _ (Step H)).
 destruct (Pbit_faithful_0 _ (Step H)).
 f_equal. apply (IHp _ (Step H)).
 symmetry in H. destruct (Pbit_faithful_0 _ (Step H)).
Qed.

Lemma Nbit_faithful : forall n n', N.testbit_nat n == N.testbit_nat n' -> n = n'.
Proof.
 intros [|p] [|p'] H; trivial.
 symmetry in H. destruct (Pbit_faithful_0 _ H).
 destruct (Pbit_faithful_0 _ H).
 f_equal. apply Pbit_faithful, H.
Qed.

Lemma Nbit_faithful_iff : forall n n', N.testbit_nat n == N.testbit_nat n' <-> n = n'.
Proof.
 split. apply Nbit_faithful. intros; now subst.
Qed.

Local Close Scope N_scope.

(** Checking whether a number is odd, i.e.
   if its lower bit is set. *)

Notation Nbit0 := N.odd (compat "8.3").

Definition Nodd (n:N) := N.odd n = true.
Definition Neven (n:N) := N.odd n = false.

Lemma Nbit0_correct : forall n:N, N.testbit_nat n 0 = N.odd n.
Proof.
  destruct n; trivial.
  destruct p; trivial.
Qed.

Lemma Ndouble_bit0 : forall n:N, N.odd (N.double n) = false.
Proof.
  destruct n; trivial.
Qed.

Lemma Ndouble_plus_one_bit0 :
 forall n:N, N.odd (N.succ_double n) = true.
Proof.
  destruct n; trivial.
Qed.

Lemma Ndiv2_double :
 forall n:N, Neven n -> N.double (N.div2 n) = n.
Proof.
  destruct n. trivial. destruct p. intro H. discriminate H.
  intros. reflexivity.
  intro H. discriminate H.
Qed.

Lemma Ndiv2_double_plus_one :
 forall n:N, Nodd n -> N.succ_double (N.div2 n) = n.
Proof.
  destruct n. intro. discriminate H.
  destruct p. intros. reflexivity.
  intro H. discriminate H.
  intro. reflexivity.
Qed.

Lemma Ndiv2_correct :
 forall (a:N) (n:nat), N.testbit_nat (N.div2 a) n = N.testbit_nat a (S n).
Proof.
  destruct a; trivial.
  destruct p; trivial.
Qed.

Lemma Nxor_bit0 :
 forall a a':N, N.odd (N.lxor a a') = xorb (N.odd a) (N.odd a').
Proof.
  intros. rewrite <- Nbit0_correct, (Nxor_semantics a a' O).
  rewrite Nbit0_correct, Nbit0_correct. reflexivity.
Qed.

Lemma Nxor_div2 :
 forall a a':N, N.div2 (N.lxor a a') = N.lxor (N.div2 a) (N.div2 a').
Proof.
  intros. apply Nbit_faithful. unfold eqf. intro.
  rewrite (Nxor_semantics (N.div2 a) (N.div2 a') n), Ndiv2_correct, (Nxor_semantics a a' (S n)).
  rewrite 2! Ndiv2_correct.
  reflexivity.
Qed.

Lemma Nneg_bit0 :
 forall a a':N,
   N.odd (N.lxor a a') = true -> N.odd a = negb (N.odd a').
Proof.
  intros.
  rewrite <- true_xorb, <- H, Nxor_bit0, xorb_assoc, 
    xorb_nilpotent, xorb_false.
  reflexivity.
Qed.

Lemma Nneg_bit0_1 :
 forall a a':N, N.lxor a a' = Npos 1 -> N.odd a = negb (N.odd a').
Proof.
  intros. apply Nneg_bit0. rewrite H. reflexivity.
Qed.

Lemma Nneg_bit0_2 :
 forall (a a':N) (p:positive),
   N.lxor a a' = Npos (xI p) -> N.odd a = negb (N.odd a').
Proof.
  intros. apply Nneg_bit0. rewrite H. reflexivity.
Qed.

Lemma Nsame_bit0 :
 forall (a a':N) (p:positive),
   N.lxor a a' = Npos (xO p) -> N.odd a = N.odd a'.
Proof.
  intros. rewrite <- (xorb_false (N.odd a)).
  assert (H0: N.odd (Npos (xO p)) = false) by reflexivity.
  rewrite <- H0, <- H, Nxor_bit0, <- xorb_assoc, xorb_nilpotent, false_xorb.
    reflexivity.
Qed.

(** a lexicographic order on bits, starting from the lowest bit *)

Fixpoint Nless_aux (a a':N) (p:positive) : bool :=
  match p with
  | xO p' => Nless_aux (N.div2 a) (N.div2 a') p'
  | _ => andb (negb (N.odd a)) (N.odd a')
  end.

Definition Nless (a a':N) :=
  match N.lxor a a' with
  | N0 => false
  | Npos p => Nless_aux a a' p
  end.

Lemma Nbit0_less :
 forall a a',
   N.odd a = false -> N.odd a' = true -> Nless a a' = true.
Proof.
  intros. destruct (N.discr (N.lxor a a')) as [(p,H2)|H1]. unfold Nless.
  rewrite H2. destruct p. simpl. rewrite H, H0. reflexivity.
  assert (H1: N.odd (N.lxor a a') = false) by (rewrite H2; reflexivity).
  rewrite (Nxor_bit0 a a'), H, H0 in H1. discriminate H1.
  simpl. rewrite H, H0. reflexivity.
  assert (H2: N.odd (N.lxor a a') = false) by (rewrite H1; reflexivity).
  rewrite (Nxor_bit0 a a'), H, H0 in H2. discriminate H2.
Qed.

Lemma Nbit0_gt :
 forall a a',
   N.odd a = true -> N.odd a' = false -> Nless a a' = false.
Proof.
  intros. destruct (N.discr (N.lxor a a')) as [(p,H2)|H1]. unfold Nless.
  rewrite H2. destruct p. simpl. rewrite H, H0. reflexivity.
  assert (H1: N.odd (N.lxor a a') = false) by (rewrite H2; reflexivity).
  rewrite (Nxor_bit0 a a'), H, H0 in H1. discriminate H1.
  simpl. rewrite H, H0. reflexivity.
  assert (H2: N.odd (N.lxor a a') = false) by (rewrite H1; reflexivity).
  rewrite (Nxor_bit0 a a'), H, H0 in H2. discriminate H2.
Qed.

Lemma Nless_not_refl : forall a, Nless a a = false.
Proof.
  intro. unfold Nless. rewrite (N.lxor_nilpotent a). reflexivity.
Qed.

Lemma Nless_def_1 :
 forall a a', Nless (N.double a) (N.double a') = Nless a a'.
Proof.
  destruct a; destruct a'. reflexivity.
  trivial.
  unfold Nless. simpl. destruct p; trivial.
  unfold Nless. simpl. destruct (Pos.lxor p p0). reflexivity.
  trivial.
Qed.

Lemma Nless_def_2 :
 forall a a',
   Nless (N.succ_double a) (N.succ_double a') = Nless a a'.
Proof.
  destruct a; destruct a'. reflexivity.
  trivial.
  unfold Nless. simpl. destruct p; trivial.
  unfold Nless. simpl. destruct (Pos.lxor p p0). reflexivity.
  trivial.
Qed.

Lemma Nless_def_3 :
 forall a a', Nless (N.double a) (N.succ_double a') = true.
Proof.
  intros. apply Nbit0_less. apply Ndouble_bit0.
  apply Ndouble_plus_one_bit0.
Qed.

Lemma Nless_def_4 :
 forall a a', Nless (N.succ_double a) (N.double a') = false.
Proof.
  intros. apply Nbit0_gt. apply Ndouble_plus_one_bit0.
  apply Ndouble_bit0.
Qed.

Lemma Nless_z : forall a, Nless a N0 = false.
Proof.
  induction a. reflexivity.
  unfold Nless. rewrite (N.lxor_0_r (Npos p)). induction p; trivial.
Qed.

Lemma N0_less_1 :
 forall a, Nless N0 a = true -> {p : positive | a = Npos p}.
Proof.
  destruct a. discriminate.
  intros. exists p. reflexivity.
Qed.

Lemma N0_less_2 : forall a, Nless N0 a = false -> a = N0.
Proof.
  induction a as [|p]; intro H. trivial.
  exfalso. induction p as [|p IHp|]; discriminate || simpl; auto using IHp.
Qed.

Lemma Nless_trans :
 forall a a' a'',
   Nless a a' = true -> Nless a' a'' = true -> Nless a a'' = true.
Proof.
  induction a as [|a IHa|a IHa] using N.binary_ind; intros a' a'' H H0.
    case_eq (Nless N0 a'') ; intros Heqn. trivial.
     rewrite (N0_less_2 a'' Heqn), (Nless_z a') in H0. discriminate H0.
    induction a' as [|a' _|a' _] using N.binary_ind.
      rewrite (Nless_z (N.double a)) in H. discriminate H.
      rewrite (Nless_def_1 a a') in H.
       induction a'' using N.binary_ind.
         rewrite (Nless_z (N.double a')) in H0. discriminate H0.
         rewrite (Nless_def_1 a' a'') in H0. rewrite (Nless_def_1 a a'').
          exact (IHa _ _ H H0).
         apply Nless_def_3.
      induction a'' as [|a'' _|a'' _] using N.binary_ind.
        rewrite (Nless_z (N.succ_double a')) in H0. discriminate H0.
        rewrite (Nless_def_4 a' a'') in H0. discriminate H0.
        apply Nless_def_3.
    induction a' as [|a' _|a' _] using N.binary_ind.
      rewrite (Nless_z (N.succ_double a)) in H. discriminate H.
      rewrite (Nless_def_4 a a') in H. discriminate H.
      induction a'' using N.binary_ind.
        rewrite (Nless_z (N.succ_double a')) in H0. discriminate H0.
        rewrite (Nless_def_4 a' a'') in H0. discriminate H0.
        rewrite (Nless_def_2 a' a'') in H0. rewrite (Nless_def_2 a a') in H.
          rewrite (Nless_def_2 a a''). exact (IHa _ _ H H0).
Qed.

Lemma Nless_total :
 forall a a', {Nless a a' = true} + {Nless a' a = true} + {a = a'}.
Proof.
  induction a using N.binary_rect; intro a'.
    case_eq (Nless N0 a') ; intros Heqb. left. left. auto.
     right. rewrite (N0_less_2 a' Heqb). reflexivity.
    induction a' as [|a' _|a' _] using N.binary_rect.
      case_eq (Nless N0 (N.double a)) ; intros Heqb. left. right. auto.
       right. exact (N0_less_2 _  Heqb).
      rewrite 2!Nless_def_1. destruct (IHa a') as [ | ->].
        left. assumption.
        right. reflexivity.
    left. left. apply Nless_def_3.
    induction a' as [|a' _|a' _] using N.binary_rect.
      left. right. destruct a; reflexivity.
      left. right. apply Nless_def_3.
      rewrite 2!Nless_def_2. destruct (IHa a') as [ | ->].
        left. assumption.
        right. reflexivity.
Qed.

(** Number of digits in a number *)

Notation Nsize := N.size_nat (compat "8.3").

(** conversions between N and bit vectors. *)

Fixpoint P2Bv (p:positive) : Bvector (Pos.size_nat p) :=
 match p return Bvector (Pos.size_nat p) with
   | xH => Bvect_true 1%nat
   | xO p => Bcons false (Pos.size_nat p) (P2Bv p)
   | xI p => Bcons true (Pos.size_nat p) (P2Bv p)
 end.

Definition N2Bv (n:N) : Bvector (N.size_nat n) :=
  match n as n0 return Bvector (N.size_nat n0) with
    | N0 => Bnil
    | Npos p => P2Bv p
  end.

Fixpoint Bv2N (n:nat)(bv:Bvector n) : N :=
  match bv with
    | Vector.nil _ => N0
    | Vector.cons _ false n bv => N.double (Bv2N n bv)
    | Vector.cons _ true n bv => N.succ_double (Bv2N n bv)
  end.

Lemma Bv2N_N2Bv : forall n, Bv2N _ (N2Bv n) = n.
Proof.
destruct n.
simpl; auto.
induction p; simpl in *; auto; rewrite IHp; simpl; auto.
Qed.

(** The opposite composition is not so simple: if the considered
  bit vector has some zeros on its right, they will disappear during
  the return [Bv2N] translation: *)

Lemma Bv2N_Nsize : forall n (bv:Bvector n), N.size_nat (Bv2N n bv) <= n.
Proof.
induction bv; intros.
auto.
simpl.
destruct h;
 destruct (Bv2N n bv);
 simpl ; auto with arith.
Qed.

(** In the previous lemma, we can only replace the inequality by
  an equality whenever the highest bit is non-null. *)

Lemma Bv2N_Nsize_1 : forall n (bv:Bvector (S n)),
  Bsign _ bv = true <->
  N.size_nat (Bv2N _ bv) = (S n).
Proof.
apply Vector.rectS ; intros ; simpl.
destruct a ; compute ; split ; intros x ; now inversion x.
 destruct a, (Bv2N (S n) v) ;
  simpl ;intuition ; try discriminate.
Qed.

(** To state nonetheless a second result about composition of
 conversions, we define a conversion on a given number of bits : *)

Fixpoint N2Bv_gen (n:nat)(a:N) : Bvector n :=
 match n return Bvector n with
   | 0 => Bnil
   | S n => match a with
       | N0 => Bvect_false (S n)
       | Npos xH => Bcons true _ (Bvect_false n)
       | Npos (xO p) => Bcons false _ (N2Bv_gen n (Npos p))
       | Npos (xI p) => Bcons true _ (N2Bv_gen n (Npos p))
      end
  end.

(** The first [N2Bv] is then a special case of [N2Bv_gen] *)

Lemma N2Bv_N2Bv_gen : forall (a:N), N2Bv a = N2Bv_gen (N.size_nat a) a.
Proof.
destruct a; simpl.
auto.
induction p; simpl; intros; auto; congruence.
Qed.

(** In fact, if [k] is large enough, [N2Bv_gen k a] contains all digits of
   [a] plus some zeros. *)

Lemma N2Bv_N2Bv_gen_above : forall (a:N)(k:nat),
 N2Bv_gen (N.size_nat a + k) a = Vector.append (N2Bv a) (Bvect_false k).
Proof.
destruct a; simpl.
destruct k; simpl; auto.
induction p; simpl; intros;unfold Bcons; f_equal; auto.
Qed.

(** Here comes now the second composition result. *)

Lemma N2Bv_Bv2N : forall n (bv:Bvector n),
   N2Bv_gen n (Bv2N n bv) = bv.
Proof.
induction bv; intros.
auto.
simpl.
generalize IHbv; clear IHbv.
unfold Bcons.
destruct (Bv2N _ bv);
 destruct h; intro H; rewrite <- H; simpl; trivial;
  induction n; simpl; auto.
Qed.

(** accessing some precise bits. *)

Lemma Nbit0_Blow : forall n, forall (bv:Bvector (S n)),
  N.odd (Bv2N _ bv) = Blow _ bv.
Proof.
apply Vector.caseS.
intros.
unfold Blow.
simpl.
destruct (Bv2N n t); simpl;
 destruct h; auto.
Qed.

Notation Bnth := (@Vector.nth_order bool).

Lemma Bnth_Nbit : forall n (bv:Bvector n) p (H:p<n),
  Bnth bv H = N.testbit_nat (Bv2N _ bv) p.
Proof.
induction bv; intros.
inversion H.
destruct p ; simpl.
  destruct (Bv2N n bv); destruct h; simpl in *; auto.
  specialize IHbv with p (lt_S_n _ _ H).
    simpl in * ; destruct (Bv2N n bv); destruct h; simpl in *; auto.
Qed.

Lemma Nbit_Nsize : forall n p, N.size_nat n <= p -> N.testbit_nat n p = false.
Proof.
destruct n as [|n].
simpl; auto.
induction n; simpl in *; intros; destruct p; auto with arith.
inversion H.
inversion H.
Qed.

Lemma Nbit_Bth: forall n p (H:p < N.size_nat n),
  N.testbit_nat n p = Bnth (N2Bv n) H.
Proof.
destruct n as [|n].
inversion H.
induction n ; destruct p ; unfold Vector.nth_order in *; simpl in * ; auto.
intros H ; destruct (lt_n_O _ (lt_S_n _ _ H)).
Qed.

(** Binary bitwise operations are the same in the two worlds. *)

Lemma Nxor_BVxor : forall n (bv bv' : Bvector n),
  Bv2N _ (BVxor _ bv bv') = N.lxor (Bv2N _ bv) (Bv2N _ bv').
Proof.
apply Vector.rect2 ; intros.
now simpl.
simpl.
destruct a, b, (Bv2N n v1), (Bv2N n v2); simpl in *; rewrite H ; now simpl.
Qed.

Lemma Nand_BVand : forall n (bv bv' : Bvector n),
  Bv2N _ (BVand _ bv bv') = N.land (Bv2N _ bv) (Bv2N _ bv').
Proof.
refine (@Vector.rect2 _ _ _ _ _); simpl; intros; auto.
rewrite H.
destruct a, b, (Bv2N n v1), (Bv2N n v2);
 simpl; auto.
Qed.


==> anc/HoTT/coq-HoTT/theories/NArith/Ndist.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Require Import Arith.
Require Import Min.
Require Import BinPos.
Require Import BinNat.
Require Import Ndigits.

(** An ultrametric distance over [N] numbers *)

Inductive natinf : Set :=
  | infty : natinf
  | ni : nat -> natinf.

Fixpoint Pplength (p:positive) : nat :=
  match p with
  | xH => 0
  | xI _ => 0
  | xO p' => S (Pplength p')
  end.

Definition Nplength (a:N) :=
  match a with
  | N0 => infty
  | Npos p => ni (Pplength p)
  end.

Lemma Nplength_infty : forall a:N, Nplength a = infty -> a = N0.
Proof.
  simple induction a; trivial.
  unfold Nplength; intros; discriminate H.
Qed.

Lemma Nplength_zeros :
 forall (a:N) (n:nat),
   Nplength a = ni n -> forall k:nat, k < n -> N.testbit_nat a k = false.
Proof.
  simple induction a; trivial.
  simple induction p. simple induction n. intros. inversion H1.
  simple induction k. simpl in H1. discriminate H1.
  intros. simpl in H1. discriminate H1.
  simple induction k. trivial.
  generalize H0. case n. intros. inversion H3.
  intros. simpl. unfold N.testbit_nat in H. apply (H n0). simpl in H1. inversion H1. reflexivity.
  exact (lt_S_n n1 n0 H3).
  simpl. intros n H. inversion H. intros. inversion H0.
Qed.

Lemma Nplength_one :
 forall (a:N) (n:nat), Nplength a = ni n -> N.testbit_nat a n = true.
Proof.
  simple induction a. intros. inversion H.
  simple induction p. intros. simpl in H0. inversion H0. reflexivity.
  intros. simpl in H0. inversion H0. simpl. unfold N.testbit_nat in H. apply H. reflexivity.
  intros. simpl in H. inversion H. reflexivity.
Qed.

Lemma Nplength_first_one :
 forall (a:N) (n:nat),
   (forall k:nat, k < n -> N.testbit_nat a k = false) ->
   N.testbit_nat a n = true -> Nplength a = ni n.
Proof.
  simple induction a. intros. simpl in H0. discriminate H0.
  simple induction p. intros. generalize H0. case n. intros. reflexivity.
  intros. absurd (N.testbit_nat (Npos (xI p0)) 0 = false). trivial with bool.
  auto with bool arith.
  intros. generalize H0 H1. case n. intros. simpl in H3. discriminate H3.
  intros. simpl. unfold Nplength in H.
  cut (ni (Pplength p0) = ni n0). intro. inversion H4. reflexivity.
  apply H. intros. change (N.testbit_nat (Npos (xO p0)) (S k) = false). apply H2. apply lt_n_S. exact H4.
  exact H3.
  intro. case n. trivial.
  intros. simpl in H0. discriminate H0.
Qed.

Definition ni_min (d d':natinf) :=
  match d with
  | infty => d'
  | ni n => match d' with
            | infty => d
            | ni n' => ni (min n n')
            end
  end.

Lemma ni_min_idemp : forall d:natinf, ni_min d d = d.
Proof.
  simple induction d; trivial.
  unfold ni_min.
  simple induction n; trivial.
  intros.
  simpl.
  inversion H.
  rewrite H1.
  rewrite H1.
  reflexivity.
Qed.

Lemma ni_min_comm : forall d d':natinf, ni_min d d' = ni_min d' d.
Proof.
  simple induction d. simple induction d'; trivial.
  simple induction d'; trivial. elim n. simple induction n0; trivial.
  intros. elim n1; trivial. intros. unfold ni_min in H. cut (min n0 n2 = min n2 n0).
  intro. unfold ni_min. simpl. rewrite H1. reflexivity.
  cut (ni (min n0 n2) = ni (min n2 n0)). intros.
  inversion H1; trivial.
  exact (H n2).
Qed.

Lemma ni_min_assoc :
 forall d d' d'':natinf, ni_min (ni_min d d') d'' = ni_min d (ni_min d' d'').
Proof.
  simple induction d; trivial. simple induction d'; trivial.
  simple induction d''; trivial.
  unfold ni_min. intro. cut (min (min n n0) n1 = min n (min n0 n1)).
  intro. rewrite H. reflexivity.
  generalize n0 n1. elim n; trivial.
  simple induction n3; trivial. simple induction n5; trivial.
  intros. simpl. auto.
Qed.

Lemma ni_min_O_l : forall d:natinf, ni_min (ni 0) d = ni 0.
Proof.
  simple induction d; trivial.
Qed.

Lemma ni_min_O_r : forall d:natinf, ni_min d (ni 0) = ni 0.
Proof.
  intros. rewrite ni_min_comm. apply ni_min_O_l.
Qed.

Lemma ni_min_inf_l : forall d:natinf, ni_min infty d = d.
Proof.
  trivial.
Qed.

Lemma ni_min_inf_r : forall d:natinf, ni_min d infty = d.
Proof.
  simple induction d; trivial.
Qed.

Definition ni_le (d d':natinf) := ni_min d d' = d.

Lemma ni_le_refl : forall d:natinf, ni_le d d.
Proof.
  exact ni_min_idemp.
Qed.

Lemma ni_le_antisym : forall d d':natinf, ni_le d d' -> ni_le d' d -> d = d'.
Proof.
  unfold ni_le. intros d d'. rewrite ni_min_comm. intro H. rewrite H. trivial.
Qed.

Lemma ni_le_trans :
 forall d d' d'':natinf, ni_le d d' -> ni_le d' d'' -> ni_le d d''.
Proof.
  unfold ni_le. intros. rewrite <- H. rewrite ni_min_assoc. rewrite H0. reflexivity.
Qed.

Lemma ni_le_min_1 : forall d d':natinf, ni_le (ni_min d d') d.
Proof.
  unfold ni_le. intros. rewrite (ni_min_comm d d'). rewrite ni_min_assoc.
  rewrite ni_min_idemp. reflexivity.
Qed.

Lemma ni_le_min_2 : forall d d':natinf, ni_le (ni_min d d') d'.
Proof.
  unfold ni_le. intros. rewrite ni_min_assoc. rewrite ni_min_idemp. reflexivity.
Qed.

Lemma ni_min_case : forall d d':natinf, ni_min d d' = d \/ ni_min d d' = d'.
Proof.
  simple induction d. intro. right. exact (ni_min_inf_l d').
  simple induction d'. left. exact (ni_min_inf_r (ni n)).
  unfold ni_min. cut (forall n0:nat, min n n0 = n \/ min n n0 = n0).
  intros. case (H n0). intro. left. rewrite H0. reflexivity.
  intro. right. rewrite H0. reflexivity.
  elim n. intro. left. reflexivity.
  simple induction n1. right. reflexivity.
  intros. case (H n2). intro. left. simpl. rewrite H1. reflexivity.
  intro. right. simpl. rewrite H1. reflexivity.
Qed.

Lemma ni_le_total : forall d d':natinf, ni_le d d' \/ ni_le d' d.
Proof.
  unfold ni_le. intros. rewrite (ni_min_comm d' d). apply ni_min_case.
Qed.

Lemma ni_le_min_induc :
 forall d d' dm:natinf,
   ni_le dm d ->
   ni_le dm d' ->
   (forall d'':natinf, ni_le d'' d -> ni_le d'' d' -> ni_le d'' dm) ->
   ni_min d d' = dm.
Proof.
  intros. case (ni_min_case d d'). intro. rewrite H2.
  apply ni_le_antisym. apply H1. apply ni_le_refl.
  exact H2.
  exact H.
  intro. rewrite H2. apply ni_le_antisym. apply H1. unfold ni_le. rewrite ni_min_comm. exact H2.
  apply ni_le_refl.
  exact H0.
Qed.

Lemma le_ni_le : forall m n:nat, m <= n -> ni_le (ni m) (ni n).
Proof.
  cut (forall m n:nat, m <= n -> min m n = m).
  intros. unfold ni_le, ni_min. rewrite (H m n H0). reflexivity.
  simple induction m. trivial.
  simple induction n0. intro. inversion H0.
  intros. simpl. rewrite (H n1 (le_S_n n n1 H1)). reflexivity.
Qed.

Lemma ni_le_le : forall m n:nat, ni_le (ni m) (ni n) -> m <= n.
Proof.
  unfold ni_le. unfold ni_min. intros. inversion H. apply le_min_r.
Qed.

Lemma Nplength_lb :
 forall (a:N) (n:nat),
   (forall k:nat, k < n -> N.testbit_nat a k = false) -> ni_le (ni n) (Nplength a).
Proof.
  simple induction a. intros. exact (ni_min_inf_r (ni n)).
  intros. unfold Nplength. apply le_ni_le. case (le_or_lt n (Pplength p)). trivial.
  intro. absurd (N.testbit_nat (Npos p) (Pplength p) = false).
  rewrite
   (Nplength_one (Npos p) (Pplength p)
      (eq_refl (Nplength (Npos p)))).
  discriminate.
  apply H. exact H0.
Qed.

Lemma Nplength_ub :
 forall (a:N) (n:nat), N.testbit_nat a n = true -> ni_le (Nplength a) (ni n).
Proof.
  simple induction a. intros. discriminate H.
  intros. unfold Nplength. apply le_ni_le. case (le_or_lt (Pplength p) n). trivial.
  intro. absurd (N.testbit_nat (Npos p) n = true).
  rewrite
   (Nplength_zeros (Npos p) (Pplength p)
      (eq_refl (Nplength (Npos p))) n H0).
  discriminate.
  exact H.
Qed.


(** We define an ultrametric distance between [N] numbers:
    $d(a,a')=1/2^pd(a,a')$,
    where $pd(a,a')$ is the number of identical bits at the beginning
    of $a$ and $a'$ (infinity if $a=a'$).
    Instead of working with $d$, we work with $pd$, namely
    [Npdist]: *)

Definition Npdist (a a':N) := Nplength (N.lxor a a').

(** d is a distance, so $d(a,a')=0$ iff $a=a'$; this means that
    $pd(a,a')=infty$ iff $a=a'$: *)

Lemma Npdist_eq_1 : forall a:N, Npdist a a = infty.
Proof.
  intros. unfold Npdist. rewrite N.lxor_nilpotent. reflexivity.
Qed.

Lemma Npdist_eq_2 : forall a a':N, Npdist a a' = infty -> a = a'.
Proof.
  intros. apply N.lxor_eq. apply Nplength_infty. exact H.
Qed.

(** $d$ is a distance, so $d(a,a')=d(a',a)$: *)

Lemma Npdist_comm : forall a a':N, Npdist a a' = Npdist a' a.
Proof.
  unfold Npdist. intros. rewrite N.lxor_comm. reflexivity.
Qed.

(** $d$ is an ultrametric distance, that is, not only $d(a,a')\leq
    d(a,a'')+d(a'',a')$,
  but in fact $d(a,a')\leq max(d(a,a''),d(a'',a'))$.
  This means that $min(pd(a,a''),pd(a'',a'))<=pd(a,a')$ (lemma [Npdist_ultra] below).
  This follows from the fact that $a ~Ra~|a| = 1/2^{\texttt{Nplength}}(a))$
  is an ultrametric norm, i.e. that $|a-a'| \leq max (|a-a''|, |a''-a'|)$,
  or equivalently that $|a+b|<=max(|a|,|b|)$, i.e. that
  min $(\texttt{Nplength}(a), \texttt{Nplength}(b)) \leq
  \texttt{Nplength} (a~\texttt{xor}~ b)$
  (lemma [Nplength_ultra]).
*)

Lemma Nplength_ultra_1 :
 forall a a':N,
   ni_le (Nplength a) (Nplength a') ->
   ni_le (Nplength a) (Nplength (N.lxor a a')).
Proof.
  simple induction a. intros. unfold ni_le in H. unfold Nplength at 1 3 in H.
  rewrite (ni_min_inf_l (Nplength a')) in H.
  rewrite (Nplength_infty a' H). simpl. apply ni_le_refl.
  intros. unfold Nplength at 1. apply Nplength_lb. intros.
  cut (forall a'':N, N.lxor (Npos p) a' = a'' -> N.testbit_nat a'' k = false).
  intros. apply H1. reflexivity.
  intro a''. case a''. intro. reflexivity.
  intros. rewrite <- H1. rewrite (Nxor_semantics (Npos p) a' k).
  rewrite
   (Nplength_zeros (Npos p) (Pplength p)
      (eq_refl (Nplength (Npos p))) k H0).
  generalize H. case a'. trivial.
  intros. cut (N.testbit_nat (Npos p1) k = false). intros. rewrite H3. reflexivity.
  apply Nplength_zeros with (n := Pplength p1). reflexivity.
  apply (lt_le_trans k (Pplength p) (Pplength p1)). exact H0.
  apply ni_le_le. exact H2.
Qed.

Lemma Nplength_ultra :
 forall a a':N,
   ni_le (ni_min (Nplength a) (Nplength a')) (Nplength (N.lxor a a')).
Proof.
  intros. case (ni_le_total (Nplength a) (Nplength a')). intro.
  cut (ni_min (Nplength a) (Nplength a') = Nplength a).
  intro. rewrite H0. apply Nplength_ultra_1. exact H.
  exact H.
  intro. cut (ni_min (Nplength a) (Nplength a') = Nplength a').
  intro. rewrite H0. rewrite N.lxor_comm. apply Nplength_ultra_1. exact H.
  rewrite ni_min_comm. exact H.
Qed.

Lemma Npdist_ultra :
 forall a a' a'':N,
   ni_le (ni_min (Npdist a a'') (Npdist a'' a')) (Npdist a a').
Proof.
  intros. unfold Npdist. cut (N.lxor (N.lxor a a'') (N.lxor a'' a') = N.lxor a a').
  intro. rewrite <- H. apply Nplength_ultra.
  rewrite N.lxor_assoc. rewrite <- (N.lxor_assoc a'' a'' a'). rewrite N.lxor_nilpotent.
  rewrite N.lxor_0_l. reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/NArith/Ndiv_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinNat.
Local Open Scope N_scope.

(** Obsolete file, see [BinNat] now,
    only compatibility notations remain here. *)

Definition Pdiv_eucl a b := N.pos_div_eucl a (Npos b).

Definition Pdiv_eucl_correct a b :
  let (q,r) := Pdiv_eucl a b in Npos a = q * Npos b + r
 := N.pos_div_eucl_spec a (Npos b).

Lemma Pdiv_eucl_remainder a b :
  snd (Pdiv_eucl a b) < Npos b.
Proof. now apply (N.pos_div_eucl_remainder a (Npos b)). Qed.

Notation Ndiv_eucl := N.div_eucl (compat "8.3").
Notation Ndiv := N.div (compat "8.3").
Notation Nmod := N.modulo (compat "8.3").

Notation Ndiv_eucl_correct := N.div_eucl_spec (compat "8.3").
Notation Ndiv_mod_eq := N.div_mod' (compat "8.3").
Notation Nmod_lt := N.mod_lt (compat "8.3").


==> anc/HoTT/coq-HoTT/theories/NArith/Ngcd_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinPos BinNat.
Local Open Scope N_scope.

(** Obsolete file, see [BinNat] now,
    only compatibility notations remain here. *)

Notation Ndivide := N.divide (only parsing).
Notation Ngcd := N.gcd (only parsing).
Notation Nggcd := N.ggcd (only parsing).
Notation Nggcd_gcd := N.ggcd_gcd (only parsing).
Notation Nggcd_correct_divisors := N.ggcd_correct_divisors (only parsing).
Notation Ngcd_divide_l := N.gcd_divide_l (only parsing).
Notation Ngcd_divide_r := N.gcd_divide_r (only parsing).
Notation Ngcd_greatest := N.gcd_greatest (only parsing).


==> anc/HoTT/coq-HoTT/theories/NArith/Nnat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Arith_base Compare_dec Sumbool Div2 Min Max.
Require Import BinPos BinNat Pnat.

(** * Conversions from [N] to [nat] *)

Module N2Nat.

(** [N.to_nat] is a bijection between [N] and [nat],
    with [Pos.of_nat] as reciprocal.
    See [Nat2N.id] below for the dual equation. *)

Lemma id a : N.of_nat (N.to_nat a) = a.
Proof.
 destruct a as [| p]; simpl; trivial.
 destruct (Pos2Nat.is_succ p) as (n,H). rewrite H. simpl. f_equal.
 apply Pos2Nat.inj. rewrite H. apply SuccNat2Pos.id_succ.
Qed.

(** [N.to_nat] is hence injective *)

Lemma inj a a' : N.to_nat a = N.to_nat a' -> a = a'.
Proof.
 intro H. rewrite <- (id a), <- (id a'). now f_equal.
Qed.

Lemma inj_iff a a' : N.to_nat a = N.to_nat a' <-> a = a'.
Proof.
 split. apply inj. intros; now subst.
Qed.

(** Interaction of this translation and usual operations. *)

Lemma inj_double a : N.to_nat (N.double a) = 2*(N.to_nat a).
Proof.
 destruct a; simpl N.to_nat; trivial. apply Pos2Nat.inj_xO.
Qed.

Lemma inj_succ_double a : N.to_nat (N.succ_double a) = S (2*(N.to_nat a)).
Proof.
 destruct a; simpl N.to_nat; trivial. apply Pos2Nat.inj_xI.
Qed.

Lemma inj_succ a : N.to_nat (N.succ a) = S (N.to_nat a).
Proof.
 destruct a; simpl; trivial. apply Pos2Nat.inj_succ.
Qed.

Lemma inj_add a a' :
  N.to_nat (a + a') = N.to_nat a + N.to_nat a'.
Proof.
 destruct a, a'; simpl; trivial. apply Pos2Nat.inj_add.
Qed.

Lemma inj_mul a a' :
  N.to_nat (a * a') = N.to_nat a * N.to_nat a'.
Proof.
 destruct a, a'; simpl; trivial. apply Pos2Nat.inj_mul.
Qed.

Lemma inj_sub a a' :
  N.to_nat (a - a') = N.to_nat a - N.to_nat a'.
Proof.
 destruct a as [|a], a' as [|a']; simpl; auto with arith.
 destruct (Pos.compare_spec a a').
 subst. now rewrite Pos.sub_mask_diag, <- minus_n_n.
 rewrite Pos.sub_mask_neg; trivial. apply Pos2Nat.inj_lt in H.
 simpl; symmetry; apply not_le_minus_0; auto with arith.
 destruct (Pos.sub_mask_pos' _ _ H) as (q & -> & Hq).
 simpl. apply plus_minus. now rewrite <- Hq, Pos2Nat.inj_add.
Qed.

Lemma inj_pred a : N.to_nat (N.pred a) = pred (N.to_nat a).
Proof.
 intros. rewrite pred_of_minus, N.pred_sub. apply inj_sub.
Qed.

Lemma inj_div2 a : N.to_nat (N.div2 a) = div2 (N.to_nat a).
Proof.
 destruct a as [|[p|p| ]]; trivial.
 simpl N.to_nat. now rewrite Pos2Nat.inj_xI, div2_double_plus_one.
 simpl N.to_nat. now rewrite Pos2Nat.inj_xO, div2_double.
Qed.

Lemma inj_compare a a' :
 (a ?= a')%N = nat_compare (N.to_nat a) (N.to_nat a').
Proof.
 destruct a, a'; simpl; trivial.
 now destruct (Pos2Nat.is_succ p) as (n,->).
 now destruct (Pos2Nat.is_succ p) as (n,->).
 apply Pos2Nat.inj_compare.
Qed.

Lemma inj_max a a' :
  N.to_nat (N.max a a') = max (N.to_nat a) (N.to_nat a').
Proof.
 unfold N.max. rewrite inj_compare; symmetry.
 case nat_compare_spec; intros H; try rewrite H; auto with arith.
Qed.

Lemma inj_min a a' :
  N.to_nat (N.min a a') = min (N.to_nat a) (N.to_nat a').
Proof.
  unfold N.min; rewrite inj_compare. symmetry.
  case nat_compare_spec; intros H; try rewrite H; auto with arith.
Qed.

Lemma inj_iter a {A} (f:A->A) (x:A) :
  N.iter a f x = nat_rect (fun _ => A) x (fun _ => f) (N.to_nat a).
Proof.
 destruct a as [|a]. trivial. apply Pos2Nat.inj_iter.
Qed.

End N2Nat.

Hint Rewrite N2Nat.inj_double N2Nat.inj_succ_double
 N2Nat.inj_succ N2Nat.inj_add N2Nat.inj_mul N2Nat.inj_sub
 N2Nat.inj_pred N2Nat.inj_div2 N2Nat.inj_max N2Nat.inj_min
 N2Nat.id
 : Nnat.


(** * Conversions from [nat] to [N] *)

Module Nat2N.

(** [N.of_nat] is an bijection between [nat] and [N],
    with [Pos.to_nat] as reciprocal.
    See [N2Nat.id] above for the dual equation. *)

Lemma id n : N.to_nat (N.of_nat n) = n.
Proof.
 induction n; simpl; trivial. apply SuccNat2Pos.id_succ.
Qed.

Hint Rewrite id : Nnat.
Ltac nat2N := apply N2Nat.inj; now autorewrite with Nnat.

(** [N.of_nat] is hence injective *)

Lemma inj n n' : N.of_nat n = N.of_nat n' -> n = n'.
Proof.
 intros H. rewrite <- (id n), <- (id n'). now f_equal.
Qed.

Lemma inj_iff n n' : N.of_nat n = N.of_nat n' <-> n = n'.
Proof.
 split. apply inj. intros; now subst.
Qed.

(** Interaction of this translation and usual operations. *)

Lemma inj_double n : N.of_nat (2*n) = N.double (N.of_nat n).
Proof. nat2N. Qed.

Lemma inj_succ_double n : N.of_nat (S (2*n)) = N.succ_double (N.of_nat n).
Proof. nat2N. Qed.

Lemma inj_succ n : N.of_nat (S n) = N.succ (N.of_nat n).
Proof. nat2N. Qed.

Lemma inj_pred n : N.of_nat (pred n) = N.pred (N.of_nat n).
Proof. nat2N. Qed.

Lemma inj_add n n' : N.of_nat (n+n') = (N.of_nat n + N.of_nat n')%N.
Proof. nat2N. Qed.

Lemma inj_sub n n' : N.of_nat (n-n') = (N.of_nat n - N.of_nat n')%N.
Proof. nat2N. Qed.

Lemma inj_mul n n' : N.of_nat (n*n') = (N.of_nat n * N.of_nat n')%N.
Proof. nat2N. Qed.

Lemma inj_div2 n : N.of_nat (div2 n) = N.div2 (N.of_nat n).
Proof. nat2N. Qed.

Lemma inj_compare n n' :
  nat_compare n n' = (N.of_nat n ?= N.of_nat n')%N.
Proof. now rewrite N2Nat.inj_compare, !id. Qed.

Lemma inj_min n n' :
  N.of_nat (min n n') = N.min (N.of_nat n) (N.of_nat n').
Proof. nat2N. Qed.

Lemma inj_max n n' :
  N.of_nat (max n n') = N.max (N.of_nat n) (N.of_nat n').
Proof. nat2N. Qed.

Lemma inj_iter n {A} (f:A->A) (x:A) :
  nat_rect (fun _ => A) x (fun _ => f) n = N.iter (N.of_nat n) f x.
Proof. now rewrite N2Nat.inj_iter, !id. Qed.

End Nat2N.

Hint Rewrite Nat2N.id : Nnat.

(** Compatibility notations *)

Notation nat_of_N_inj := N2Nat.inj (compat "8.3").
Notation N_of_nat_of_N := N2Nat.id (compat "8.3").
Notation nat_of_Ndouble := N2Nat.inj_double (compat "8.3").
Notation nat_of_Ndouble_plus_one := N2Nat.inj_succ_double (compat "8.3").
Notation nat_of_Nsucc := N2Nat.inj_succ (compat "8.3").
Notation nat_of_Nplus := N2Nat.inj_add (compat "8.3").
Notation nat_of_Nmult := N2Nat.inj_mul (compat "8.3").
Notation nat_of_Nminus := N2Nat.inj_sub (compat "8.3").
Notation nat_of_Npred := N2Nat.inj_pred (compat "8.3").
Notation nat_of_Ndiv2 := N2Nat.inj_div2 (compat "8.3").
Notation nat_of_Ncompare := N2Nat.inj_compare (compat "8.3").
Notation nat_of_Nmax := N2Nat.inj_max (compat "8.3").
Notation nat_of_Nmin := N2Nat.inj_min (compat "8.3").

Notation nat_of_N_of_nat := Nat2N.id (compat "8.3").
Notation N_of_nat_inj := Nat2N.inj (compat "8.3").
Notation N_of_double := Nat2N.inj_double (compat "8.3").
Notation N_of_double_plus_one := Nat2N.inj_succ_double (compat "8.3").
Notation N_of_S := Nat2N.inj_succ (compat "8.3").
Notation N_of_pred := Nat2N.inj_pred (compat "8.3").
Notation N_of_plus := Nat2N.inj_add (compat "8.3").
Notation N_of_minus := Nat2N.inj_sub (compat "8.3").
Notation N_of_mult := Nat2N.inj_mul (compat "8.3").
Notation N_of_div2 := Nat2N.inj_div2 (compat "8.3").
Notation N_of_nat_compare := Nat2N.inj_compare (compat "8.3").
Notation N_of_min := Nat2N.inj_min (compat "8.3").
Notation N_of_max := Nat2N.inj_max (compat "8.3").


==> anc/HoTT/coq-HoTT/theories/NArith/Nsqrt_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinNat.

(** Obsolete file, see [BinNat] now,
    only compatibility notations remain here. *)

Notation Nsqrtrem := N.sqrtrem (compat "8.3").
Notation Nsqrt := N.sqrt (compat "8.3").
Notation Nsqrtrem_spec := N.sqrtrem_spec (compat "8.3").
Notation Nsqrt_spec := (fun n => N.sqrt_spec n (N.le_0_l n)) (compat "8.3").
Notation Nsqrtrem_sqrt := N.sqrtrem_sqrt (compat "8.3").


==> anc/HoTT/coq-HoTT/theories/NArith/intro.tex <==
\section{Binary natural numbers : NArith}\label{NArith}

Here are defined various arithmetical notions and their properties,
similar to those of {\tt Arith}.



==> anc/HoTT/coq-HoTT/theories/NArith/vo.itarget <==
BinNatDef.vo
BinNat.vo
NArith.vo
Ndec.vo
Ndigits.vo
Ndist.vo
Nnat.vo
Ndiv_def.vo
Nsqrt_def.vo
Ngcd_def.vo

==> anc/HoTT/coq-HoTT/theories/Numbers/BigNumPrelude.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

(** * BigNumPrelude *)

(** Auxillary functions & theorems used for arbitrary precision efficient
    numbers. *)


Require Import ArithRing.
Require Export ZArith.
Require Export Znumtheory.
Require Export Zpow_facts.

Declare ML Module "numbers_syntax_plugin".

(* *** Nota Bene ***
   All results that were general enough has been moved in ZArith.
   Only remain here specialized lemmas and compatibility elements.
   (P.L. 5/11/2007).
*)


Local Open Scope Z_scope.

(* For compatibility of scripts, weaker version of some lemmas of Z.div *)

Lemma Zlt0_not_eq : forall n, 0<n -> n<>0.
Proof.
 auto with zarith.
Qed.

Definition Zdiv_mult_cancel_r a b c H := Zdiv.Zdiv_mult_cancel_r a b c (Zlt0_not_eq _ H).
Definition Zdiv_mult_cancel_l a b c H := Zdiv.Zdiv_mult_cancel_r a b c (Zlt0_not_eq _ H).
Definition Z_div_plus_l a b c H := Zdiv.Z_div_plus_full_l a b c (Zlt0_not_eq _ H).

(* Automation *)

Hint  Extern 2 (Z.le _ _) =>
 (match goal with
   |- Zpos _ <= Zpos _ => exact (eq_refl _)
|   H: _ <=  ?p |- _ <= ?p => apply Z.le_trans with (2 := H)
|   H: _ <  ?p |- _ <= ?p => apply Z.lt_le_incl; apply Z.le_lt_trans with (2 := H)
  end).

Hint  Extern 2 (Z.lt _ _) =>
 (match goal with
   |- Zpos _ < Zpos _ => exact (eq_refl _)
|      H: _ <=  ?p |- _ <= ?p => apply Z.lt_le_trans with (2 := H)
|   H: _ <  ?p |- _ <= ?p => apply Z.le_lt_trans with (2 := H)
  end).


Hint Resolve Z.lt_gt Z.le_ge Z_div_pos: zarith.

(**************************************
   Properties of order and product
 **************************************)

 Theorem beta_lex: forall a b c d beta,
       a * beta + b <= c * beta + d ->
       0 <= b < beta -> 0 <= d < beta ->
       a <= c.
 Proof.
  intros a b c d beta H1 (H3, H4) (H5, H6).
  assert (a - c < 1); auto with zarith.
  apply Z.mul_lt_mono_pos_r with beta; auto with zarith.
  apply Z.le_lt_trans with (d  - b); auto with zarith.
  rewrite Z.mul_sub_distr_r; auto with zarith.
 Qed.

 Theorem beta_lex_inv: forall a b c d beta,
      a < c -> 0 <= b < beta ->
      0 <= d < beta ->
      a * beta + b < c * beta  + d.
 Proof.
  intros a b c d beta H1 (H3, H4) (H5, H6).
  case (Z.le_gt_cases (c * beta + d) (a * beta + b)); auto with zarith.
  intros H7. contradict H1. apply Z.le_ngt. apply beta_lex with (1 := H7); auto.
 Qed.

 Lemma beta_mult : forall h l beta,
   0 <= h < beta -> 0 <= l < beta -> 0 <= h*beta+l < beta^2.
 Proof.
  intros h l beta H1 H2;split. auto with zarith.
  rewrite <- (Z.add_0_r (beta^2)); rewrite Z.pow_2_r;
   apply beta_lex_inv;auto with zarith.
 Qed.

 Lemma Zmult_lt_b :
   forall b x y, 0 <= x < b -> 0 <= y < b -> 0 <= x * y <= b^2 - 2*b + 1.
 Proof.
  intros b x y (Hx1,Hx2) (Hy1,Hy2);split;auto with zarith.
  apply Z.le_trans with ((b-1)*(b-1)).
  apply Z.mul_le_mono_nonneg;auto with zarith.
  apply Z.eq_le_incl; ring.
 Qed.

 Lemma sum_mul_carry : forall xh xl yh yl wc cc beta,
   1 < beta ->
   0 <= wc < beta ->
   0 <= xh < beta ->
   0 <= xl < beta ->
   0 <= yh < beta ->
   0 <= yl < beta ->
   0 <= cc < beta^2 ->
   wc*beta^2 + cc = xh*yl + xl*yh ->
   0 <= wc <= 1.
 Proof.
  intros xh xl yh yl wc cc beta U H1 H2 H3 H4 H5 H6 H7.
  assert (H8 := Zmult_lt_b beta xh yl H2 H5).
  assert (H9 := Zmult_lt_b beta xl yh H3 H4).
  split;auto with zarith.
  apply beta_lex with (cc) (beta^2 - 2) (beta^2); auto with zarith.
 Qed.

 Theorem mult_add_ineq: forall x y cross beta,
   0 <= x < beta ->
   0 <= y < beta ->
   0 <= cross < beta ->
   0 <= x * y + cross < beta^2.
 Proof.
  intros x y cross beta HH HH1 HH2.
  split; auto with zarith.
  apply Z.le_lt_trans with  ((beta-1)*(beta-1)+(beta-1)); auto with zarith.
  apply Z.add_le_mono; auto with zarith.
  apply Z.mul_le_mono_nonneg; auto with zarith.
  rewrite ?Z.mul_sub_distr_l, ?Z.mul_sub_distr_r, Z.pow_2_r; auto with zarith.
 Qed.

 Theorem mult_add_ineq2: forall x y c cross beta,
   0 <= x < beta ->
   0 <= y < beta ->
   0 <= c*beta + cross <= 2*beta - 2 ->
   0 <= x * y + (c*beta + cross) < beta^2.
 Proof.
  intros x y c cross beta HH HH1 HH2.
  split; auto with zarith.
  apply Z.le_lt_trans with ((beta-1)*(beta-1)+(2*beta-2));auto with zarith.
  apply Z.add_le_mono; auto with zarith.
  apply Z.mul_le_mono_nonneg; auto with zarith.
  rewrite ?Z.mul_sub_distr_l, ?Z.mul_sub_distr_r, Z.pow_2_r; auto with zarith.
 Qed.

Theorem mult_add_ineq3: forall x y c cross beta,
   0 <= x < beta ->
   0 <= y < beta ->
   0 <= cross <= beta - 2 ->
   0 <= c <= 1 ->
   0 <= x * y + (c*beta + cross) < beta^2.
 Proof.
  intros x y c cross beta HH HH1 HH2 HH3.
  apply mult_add_ineq2;auto with zarith.
  split;auto with zarith.
  apply Z.le_trans with (1*beta+cross);auto with zarith.
 Qed.

Hint Rewrite Z.mul_1_r Z.mul_0_r Z.mul_1_l Z.mul_0_l Z.add_0_l Z.add_0_r Z.sub_0_r: rm10.


(**************************************
 Properties of Z.div and Z.modulo
**************************************)

Theorem Zmod_le_first: forall a b, 0 <= a -> 0 < b -> 0 <= a mod b <= a.
 Proof.
  intros a b H H1;case (Z_mod_lt a b);auto with zarith;intros H2 H3;split;auto.
  case (Z.le_gt_cases b a); intros H4; auto with zarith.
  rewrite Zmod_small; auto with zarith.
 Qed.


 Theorem Zmod_distr: forall a b r t, 0 <= a <= b -> 0 <= r -> 0 <= t < 2 ^a ->
  (2 ^a * r + t) mod (2 ^ b) = (2 ^a * r) mod (2 ^ b) + t.
 Proof.
  intros a b r t (H1, H2) H3 (H4, H5).
  assert (t < 2 ^ b).
  apply Z.lt_le_trans with (1:= H5); auto with zarith.
  apply Zpower_le_monotone; auto with zarith.
  rewrite Zplus_mod; auto with zarith.
  rewrite Zmod_small with (a := t); auto with zarith.
  apply Zmod_small; auto with zarith.
  split; auto with zarith.
  assert (0 <= 2 ^a * r); auto with zarith.
  apply Z.add_nonneg_nonneg; auto with zarith.
  match goal with |- context [?X mod ?Y] => case (Z_mod_lt X Y) end;
   auto with zarith.
  pattern (2 ^ b) at 2; replace (2 ^ b) with ((2 ^ b - 2 ^a) + 2 ^ a);
    try ring.
  apply Z.add_le_lt_mono; auto with zarith.
  replace b with ((b - a) + a); try ring.
  rewrite Zpower_exp; auto with zarith.
  pattern (2 ^a) at 4; rewrite <- (Z.mul_1_l (2 ^a));
   try rewrite <- Z.mul_sub_distr_r.
  rewrite (Z.mul_comm (2 ^(b - a))); rewrite  Zmult_mod_distr_l;
   auto with zarith.
  rewrite (Z.mul_comm (2 ^a)); apply Z.mul_le_mono_nonneg_r; auto with zarith.
  match goal with |- context [?X mod ?Y] => case (Z_mod_lt X Y) end;
   auto with zarith.
 Qed.

 Theorem Zmod_shift_r:
   forall a b r t, 0 <= a <= b -> 0 <= r -> 0 <= t < 2 ^a ->
     (r * 2 ^a + t) mod (2 ^ b) = (r * 2 ^a) mod (2 ^ b) + t.
 Proof.
  intros a b r t (H1, H2) H3 (H4, H5).
  assert (t < 2 ^ b).
  apply Z.lt_le_trans with (1:= H5); auto with zarith.
  apply Zpower_le_monotone; auto with zarith.
  rewrite Zplus_mod; auto with zarith.
  rewrite Zmod_small with (a := t); auto with zarith.
  apply Zmod_small; auto with zarith.
  split; auto with zarith.
  assert (0 <= 2 ^a * r); auto with zarith.
  apply Z.add_nonneg_nonneg; auto with zarith.
  match goal with |- context [?X mod ?Y] => case (Z_mod_lt X Y) end;
   auto with zarith.
  pattern (2 ^ b) at 2;replace (2 ^ b) with ((2 ^ b - 2 ^a) + 2 ^ a); try ring.
  apply Z.add_le_lt_mono; auto with zarith.
  replace b with ((b - a) + a); try ring.
  rewrite Zpower_exp; auto with zarith.
  pattern (2 ^a) at 4; rewrite <- (Z.mul_1_l (2 ^a));
   try rewrite <- Z.mul_sub_distr_r.
  repeat rewrite (fun x => Z.mul_comm x (2 ^ a)); rewrite Zmult_mod_distr_l;
   auto with zarith.
  apply Z.mul_le_mono_nonneg_l; auto with zarith.
  match goal with |- context [?X mod ?Y] => case (Z_mod_lt X Y) end;
   auto with zarith.
 Qed.

  Theorem Zdiv_shift_r:
    forall a b r t, 0 <= a <= b -> 0 <= r -> 0 <= t < 2 ^a ->
      (r * 2 ^a + t) /  (2 ^ b) = (r * 2 ^a) / (2 ^ b).
  Proof.
   intros a b r t (H1, H2) H3 (H4, H5).
   assert (Eq: t < 2 ^ b); auto with zarith.
   apply Z.lt_le_trans with (1 := H5); auto with zarith.
   apply Zpower_le_monotone; auto with zarith.
   pattern (r * 2 ^ a) at 1; rewrite Z_div_mod_eq with (b := 2 ^ b);
    auto with zarith.
   rewrite <- Z.add_assoc.
   rewrite <- Zmod_shift_r; auto with zarith.
   rewrite (Z.mul_comm (2 ^ b)); rewrite Z_div_plus_full_l; auto with zarith.
   rewrite (fun x y => @Zdiv_small (x mod y)); auto with zarith.
   match goal with |- context [?X mod ?Y] => case (Z_mod_lt X Y) end;
    auto with zarith.
  Qed.


 Lemma shift_unshift_mod : forall n p a,
     0 <= a < 2^n ->
     0 <= p <= n ->
     a * 2^p = a / 2^(n - p) * 2^n + (a*2^p) mod 2^n.
 Proof.
  intros n p a H1 H2.
  pattern (a*2^p) at 1;replace (a*2^p) with
     (a*2^p/2^n * 2^n + a*2^p mod 2^n).
  2:symmetry;rewrite (Z.mul_comm (a*2^p/2^n));apply Z_div_mod_eq.
  replace (a * 2 ^ p / 2 ^ n) with (a / 2 ^ (n - p));trivial.
  replace (2^n) with (2^(n-p)*2^p).
  symmetry;apply Zdiv_mult_cancel_r.
  destruct H1;trivial.
  cut (0 < 2^p); auto with zarith.
  rewrite <- Zpower_exp.
  replace (n-p+p) with n;trivial. ring.
  omega. omega.
  apply Z.lt_gt. apply Z.pow_pos_nonneg;auto with zarith.
 Qed.


 Lemma shift_unshift_mod_2 : forall n p a, 0 <= p <= n ->
   ((a * 2 ^ (n - p)) mod (2^n) / 2 ^ (n - p)) mod (2^n) =
   a mod 2 ^ p.
 Proof.
 intros.
 rewrite Zmod_small.
 rewrite Zmod_eq by (auto with zarith).
 unfold Z.sub at 1.
 rewrite Z_div_plus_l by (auto with zarith).
 assert (2^n = 2^(n-p)*2^p).
  rewrite <- Zpower_exp by (auto with zarith).
  replace (n-p+p) with n; auto with zarith.
 rewrite H0.
 rewrite <- Zdiv_Zdiv, Z_div_mult by (auto with zarith).
 rewrite (Z.mul_comm (2^(n-p))), Z.mul_assoc.
 rewrite <- Z.mul_opp_l.
 rewrite Z_div_mult by (auto with zarith).
 symmetry; apply Zmod_eq; auto with zarith.

 remember (a * 2 ^ (n - p)) as b.
 destruct (Z_mod_lt b (2^n)); auto with zarith.
 split.
 apply Z_div_pos; auto with zarith.
 apply Zdiv_lt_upper_bound; auto with zarith.
 apply Z.lt_le_trans with (2^n); auto with zarith.
 rewrite <- (Z.mul_1_r (2^n)) at 1.
 apply Z.mul_le_mono_nonneg; auto with zarith.
 cut (0 < 2 ^ (n-p)); auto with zarith.
 Qed.

 Lemma div_le_0 : forall p x, 0 <= x -> 0 <= x / 2 ^ p.
 Proof.
  intros p x Hle;destruct (Z_le_gt_dec 0 p).
  apply  Zdiv_le_lower_bound;auto with zarith.
  replace (2^p) with 0.
  destruct x;compute;intro;discriminate.
  destruct p;trivial;discriminate.
 Qed.

 Lemma div_lt : forall p x y, 0 <= x < y -> x / 2^p < y.
 Proof.
  intros p x y H;destruct (Z_le_gt_dec 0 p).
  apply Zdiv_lt_upper_bound;auto with zarith.
  apply Z.lt_le_trans with y;auto with zarith.
  rewrite <- (Z.mul_1_r y);apply Z.mul_le_mono_nonneg;auto with zarith.
  assert (0 < 2^p);auto with zarith.
  replace (2^p) with 0.
  destruct x;change (0<y);auto with zarith.
  destruct p;trivial;discriminate.
 Qed.

 Theorem Zgcd_div_pos a b:
   0 < b -> 0 < Z.gcd a b -> 0 < b / Z.gcd a b.
 Proof.
 intros Hb Hg.
 assert (H : 0 <= b / Z.gcd a b) by (apply Z.div_pos; auto with zarith).
 Z.le_elim H; trivial.
 rewrite (Zdivide_Zdiv_eq (Z.gcd a b) b), <- H, Z.mul_0_r in Hb;
  auto using Z.gcd_divide_r with zarith.
 Qed.

 Theorem Zdiv_neg a b:
   a < 0 -> 0 < b -> a / b < 0.
 Proof.
 intros Ha Hb.
 assert (b > 0) by omega.
 generalize (Z_mult_div_ge a _ H); intros.
 assert (b * (a / b) < 0)%Z.
  apply Z.le_lt_trans with a; auto with zarith.
 destruct b; try (compute in Hb; discriminate).
 destruct (a/Zpos p)%Z.
 compute in H1; discriminate.
 compute in H1; discriminate.
 compute; auto.
 Qed.

 Lemma Zdiv_gcd_zero : forall a b, b / Z.gcd a b = 0 -> b <> 0 ->
  Z.gcd a b = 0.
 Proof.
 intros.
 generalize (Zgcd_is_gcd a b); destruct 1.
 destruct H2 as (k,Hk).
 generalize H; rewrite Hk at 1.
 destruct (Z.eq_dec (Z.gcd a b) 0) as [H'|H']; auto.
 rewrite Z_div_mult_full; auto.
 intros; subst k; simpl in *; subst b; elim H0; auto.
 Qed.

 Lemma Zgcd_mult_rel_prime : forall a b c,
  Z.gcd a c = 1 -> Z.gcd b c = 1 -> Z.gcd (a*b) c = 1.
 Proof.
 intros.
 rewrite Zgcd_1_rel_prime in *.
 apply rel_prime_sym; apply rel_prime_mult; apply rel_prime_sym; auto.
 Qed.

 Lemma Zcompare_gt : forall (A:Type)(a a':A)(p q:Z),
  match (p?=q)%Z with Gt => a | _ => a' end =
  if Z_le_gt_dec p q then a' else a.
 Proof.
 intros.
 destruct Z_le_gt_dec as [H|H].
 red in H.
 destruct (p?=q)%Z; auto; elim H; auto.
 rewrite H; auto.
 Qed.

Theorem Zbounded_induction :
  (forall Q : Z -> Prop, forall b : Z,
    Q 0 ->
    (forall n, 0 <= n -> n < b - 1 -> Q n -> Q (n + 1)) ->
      forall n, 0 <= n -> n < b -> Q n)%Z.
Proof.
intros Q b Q0 QS.
set (Q' := fun n => (n < b /\ Q n) \/ (b <= n)).
assert (H : forall n, 0 <= n -> Q' n).
apply natlike_rec2; unfold Q'.
destruct (Z.le_gt_cases b 0) as [H | H]. now right. left; now split.
intros n H IH. destruct IH as [[IH1 IH2] | IH].
destruct (Z.le_gt_cases (b - 1) n) as [H1 | H1].
right; auto with zarith.
left. split; [auto with zarith | now apply (QS n)].
right; auto with zarith.
unfold Q' in *; intros n H1 H2. destruct (H n H1) as [[H3 H4] | H3].
assumption. now apply Z.le_ngt in H3.
Qed.

Lemma Zsquare_le x : x <= x*x.
Proof.
destruct (Z.lt_ge_cases 0 x).
- rewrite <- Z.mul_1_l at 1.
  rewrite <- Z.mul_le_mono_pos_r; auto with zarith.
- pose proof (Z.square_nonneg x); auto with zarith.
Qed.


==> anc/HoTT/coq-HoTT/theories/Numbers/BinNums.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Binary Numerical Datatypes *)

Set Implicit Arguments.
(* For compatibility, we will not use generic equality functions *)
Local Unset Boolean Equality Schemes.

Declare ML Module "z_syntax_plugin".

(** [positive] is a datatype representing the strictly positive integers
   in a binary way. Starting from 1 (represented by [xH]), one can
   add a new least significant digit via [xO] (digit 0) or [xI] (digit 1).
   Numbers in [positive] can also be denoted using a decimal notation;
   e.g. [6%positive] abbreviates [xO (xI xH)] *)

Inductive positive : Set :=
  | xI : positive -> positive
  | xO : positive -> positive
  | xH : positive.

Delimit Scope positive_scope with positive.
Bind Scope positive_scope with positive.
Arguments xO _%positive.
Arguments xI _%positive.

(** [N] is a datatype representing natural numbers in a binary way,
    by extending the [positive] datatype with a zero.
    Numbers in [N] can also be denoted using a decimal notation;
    e.g. [6%N] abbreviates [Npos (xO (xI xH))] *)

Inductive N : Set :=
  | N0 : N
  | Npos : positive -> N.

Delimit Scope N_scope with N.
Bind Scope N_scope with N.
Arguments Npos _%positive.

(** [Z] is a datatype representing the integers in a binary way.
    An integer is either zero or a strictly positive number
    (coded as a [positive]) or a strictly negative number
    (whose opposite is stored as a [positive] value).
    Numbers in [Z] can also be denoted using a decimal notation;
    e.g. [(-6)%Z] abbreviates [Zneg (xO (xI xH))] *)

Inductive Z : Set :=
  | Z0 : Z
  | Zpos : positive -> Z
  | Zneg : positive -> Z.

Delimit Scope Z_scope with Z.
Bind Scope Z_scope with Z.
Arguments Zpos _%positive.
Arguments Zneg _%positive.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/Abstract/CyclicAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

(** * Signature and specification of a bounded integer structure *)

(** This file specifies how to represent [Z/nZ] when [n=2^d],
    [d] being the number of digits of these bounded integers. *)

Set Implicit Arguments.

Require Import ZArith.
Require Import Znumtheory.
Require Import BigNumPrelude.
Require Import DoubleType.

Local Open Scope Z_scope.

(** First, a description via an operator record and a spec record. *)

Module ZnZ.

 Class Ops (t:Type) := MkOps {

    (* Conversion functions with Z *)
    digits : positive;
    zdigits: t;
    to_Z   : t -> Z;
    of_pos : positive -> N * t; (* Euclidean division by [2^digits] *)
    head0  : t -> t; (* number of digits 0 in front of the number *)
    tail0  : t -> t; (* number of digits 0 at the bottom of the number *)

    (* Basic numbers *)
    zero : t;
    one  : t;
    minus_one : t;  (* [2^digits-1], which is equivalent to [-1] *)

    (* Comparison *)
    compare     : t -> t -> comparison;
    eq0         : t -> bool;

    (* Basic arithmetic operations *)
    opp_c       : t -> carry t;
    opp         : t -> t;
    opp_carry   : t -> t; (* the carry is known to be -1 *)

    succ_c      : t -> carry t;
    add_c       : t -> t -> carry t;
    add_carry_c : t -> t -> carry t;
    succ        : t -> t;
    add         : t -> t -> t;
    add_carry   : t -> t -> t;

    pred_c      : t -> carry t;
    sub_c       : t -> t -> carry t;
    sub_carry_c : t -> t -> carry t;
    pred        : t -> t;
    sub         : t -> t -> t;
    sub_carry   : t -> t -> t;

    mul_c       : t -> t -> zn2z t;
    mul         : t -> t -> t;
    square_c    : t -> zn2z t;

    (* Special divisions operations *)
    div21       : t -> t -> t -> t*t;
    div_gt      : t -> t -> t * t; (* specialized version of [div] *)
    div         : t -> t -> t * t;

    modulo_gt   : t -> t -> t; (* specialized version of [mod] *)
    modulo      : t -> t -> t;

    gcd_gt      : t -> t -> t; (* specialized version of [gcd] *)
    gcd         : t -> t -> t;
    (* [add_mul_div p i j] is a combination of the [(digits-p)]
       low bits of [i] above the [p] high bits of [j]:
       [add_mul_div p i j = i*2^p+j/2^(digits-p)] *)
    add_mul_div : t -> t -> t -> t;
    (* [pos_mod p i] is [i mod 2^p] *)
    pos_mod     : t -> t -> t;

    is_even     : t -> bool;
    (* square root *)
    sqrt2       : t -> t -> t * carry t;
    sqrt        : t -> t;
    (* bitwise operations *)
    lor         : t -> t -> t;
    land        : t -> t -> t;
    lxor        : t -> t -> t }.

 Section Specs.
 Context {t : Type}{ops : Ops t}.

 Notation "[| x |]" := (to_Z x)  (at level 0, x at level 99).

 Let wB := base digits.

 Notation "[+| c |]" :=
   (interp_carry 1 wB to_Z c)  (at level 0, x at level 99).

 Notation "[-| c |]" :=
   (interp_carry (-1) wB to_Z c)  (at level 0, x at level 99).

 Notation "[|| x ||]" :=
   (zn2z_to_Z wB to_Z x)  (at level 0, x at level 99).

 Class Specs := MkSpecs {

    (* Conversion functions with Z *)
    spec_to_Z   : forall x, 0 <= [| x |] < wB;
    spec_of_pos : forall p,
           Zpos p = (Z.of_N (fst (of_pos p)))*wB + [|(snd (of_pos p))|];
    spec_zdigits : [| zdigits |] = Zpos digits;
    spec_more_than_1_digit: 1 < Zpos digits;

    (* Basic numbers *)
    spec_0   : [|zero|] = 0;
    spec_1   : [|one|] = 1;
    spec_m1 : [|minus_one|] = wB - 1;

    (* Comparison *)
    spec_compare : forall x y, compare x y = ([|x|] ?= [|y|]);
    (* NB: the spec of [eq0] is deliberately partial,
       see DoubleCyclic where [eq0 x = true <-> x = W0] *)
    spec_eq0 : forall x, eq0 x = true -> [|x|] = 0;
    (* Basic arithmetic operations *)
    spec_opp_c : forall x, [-|opp_c x|] = -[|x|];
    spec_opp : forall x, [|opp x|] = (-[|x|]) mod wB;
    spec_opp_carry : forall x, [|opp_carry x|] = wB - [|x|] - 1;

    spec_succ_c : forall x, [+|succ_c x|] = [|x|] + 1;
    spec_add_c  : forall x y, [+|add_c x y|] = [|x|] + [|y|];
    spec_add_carry_c : forall x y, [+|add_carry_c x y|] = [|x|] + [|y|] + 1;
    spec_succ : forall x, [|succ x|] = ([|x|] + 1) mod wB;
    spec_add : forall x y, [|add x y|] = ([|x|] + [|y|]) mod wB;
    spec_add_carry :
	 forall x y, [|add_carry x y|] = ([|x|] + [|y|] + 1) mod wB;

    spec_pred_c : forall x, [-|pred_c x|] = [|x|] - 1;
    spec_sub_c : forall x y, [-|sub_c x y|] = [|x|] - [|y|];
    spec_sub_carry_c : forall x y, [-|sub_carry_c x y|] = [|x|] - [|y|] - 1;
    spec_pred : forall x, [|pred x|] = ([|x|] - 1) mod wB;
    spec_sub : forall x y, [|sub x y|] = ([|x|] - [|y|]) mod wB;
    spec_sub_carry :
	 forall x y, [|sub_carry x y|] = ([|x|] - [|y|] - 1) mod wB;

    spec_mul_c : forall x y, [|| mul_c x y ||] = [|x|] * [|y|];
    spec_mul : forall x y, [|mul x y|] = ([|x|] * [|y|]) mod wB;
    spec_square_c : forall x, [|| square_c x||] = [|x|] * [|x|];

    (* Special divisions operations *)
    spec_div21 : forall a1 a2 b,
      wB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := div21 a1 a2 b in
      [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|];
    spec_div_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      let (q,r) := div_gt a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|];
    spec_div : forall a b, 0 < [|b|] ->
      let (q,r) := div a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|];

    spec_modulo_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      [|modulo_gt a b|] = [|a|] mod [|b|];
    spec_modulo :  forall a b, 0 < [|b|] ->
      [|modulo a b|] = [|a|] mod [|b|];

    spec_gcd_gt : forall a b, [|a|] > [|b|] ->
      Zis_gcd [|a|] [|b|] [|gcd_gt a b|];
    spec_gcd : forall a b, Zis_gcd [|a|] [|b|] [|gcd a b|];


    (* shift operations *)
    spec_head00:  forall x, [|x|] = 0 -> [|head0 x|] = Zpos digits;
    spec_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ ([|head0 x|]) * [|x|] < wB;
    spec_tail00:  forall x, [|x|] = 0 -> [|tail0 x|] = Zpos digits;
    spec_tail0  : forall x, 0 < [|x|] ->
         exists y, 0 <= y /\ [|x|] = (2 * y + 1) * (2 ^ [|tail0 x|]) ;
    spec_add_mul_div : forall x y p,
       [|p|] <= Zpos digits ->
       [| add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos digits) - [|p|]))) mod wB;
    spec_pos_mod : forall w p,
       [|pos_mod p w|] = [|w|] mod (2 ^ [|p|]);
    (* sqrt *)
    spec_is_even : forall x,
      if is_even x then [|x|] mod 2 = 0 else [|x|] mod 2 = 1;
    spec_sqrt2 : forall x y,
       wB/ 4 <= [|x|] ->
       let (s,r) := sqrt2 x y in
          [||WW x y||] = [|s|] ^ 2 + [+|r|] /\
          [+|r|] <= 2 * [|s|];
    spec_sqrt : forall x,
       [|sqrt x|] ^ 2 <= [|x|] < ([|sqrt x|] + 1) ^ 2;
    spec_lor : forall x y, [|lor x y|] = Z.lor [|x|] [|y|];
    spec_land : forall x y, [|land x y|] = Z.land [|x|] [|y|];
    spec_lxor : forall x y, [|lxor x y|] = Z.lxor [|x|] [|y|]
  }.

 End Specs.

 Arguments Specs {t} ops.

 (** Generic construction of double words *)

 Section WW.

 Context {t : Type}{ops : Ops t}{specs : Specs ops}.

 Let wB := base digits.

 Definition WO' (eq0:t->bool) zero h :=
  if eq0 h then W0 else WW h zero.

 Definition WO := Eval lazy beta delta [WO'] in
   let eq0 := ZnZ.eq0 in
   let zero := ZnZ.zero in
   WO' eq0 zero.

 Definition OW' (eq0:t->bool) zero l :=
  if eq0 l then W0 else WW zero l.

 Definition OW := Eval lazy beta delta [OW'] in
   let eq0 := ZnZ.eq0 in
   let zero := ZnZ.zero in
   OW' eq0 zero.

 Definition WW'  (eq0:t->bool) zero h l :=
  if eq0 h then OW' eq0 zero l else WW h l.

 Definition WW := Eval lazy beta delta [WW' OW'] in
   let eq0 := ZnZ.eq0 in
   let zero := ZnZ.zero in
   WW' eq0 zero.

 Lemma spec_WO : forall h,
   zn2z_to_Z wB to_Z (WO h) = (to_Z h)*wB.
 Proof.
 unfold zn2z_to_Z, WO; simpl; intros.
 case_eq (eq0 h); intros.
 rewrite (spec_eq0 _ H); auto.
 rewrite spec_0; auto with zarith.
 Qed.

 Lemma spec_OW : forall l,
   zn2z_to_Z wB to_Z (OW l) = to_Z l.
 Proof.
 unfold zn2z_to_Z, OW; simpl; intros.
 case_eq (eq0 l); intros.
 rewrite (spec_eq0 _ H); auto.
 rewrite spec_0; auto with zarith.
 Qed.

 Lemma spec_WW : forall h l,
  zn2z_to_Z wB to_Z (WW h l) = (to_Z h)*wB + to_Z l.
 Proof.
 unfold WW; simpl; intros.
 case_eq (eq0 h); intros.
 rewrite (spec_eq0 _ H); auto.
 fold (OW l).
 rewrite spec_OW; auto.
 simpl; auto.
 Qed.

 End WW.

 (** Injecting [Z] numbers into a cyclic structure *)

 Section Of_Z.

 Context {t : Type}{ops : Ops t}{specs : Specs ops}.

 Notation "[| x |]" := (to_Z x)  (at level 0, x at level 99).

 Theorem of_pos_correct:
   forall p, Zpos p < base digits -> [|(snd (of_pos p))|] = Zpos p.
 Proof.
 intros p Hp.
 generalize (spec_of_pos p).
 case (of_pos p); intros n w1; simpl.
 case n; simpl Npos; auto with zarith.
 intros p1 Hp1; contradict Hp; apply Z.le_ngt.
 replace (base digits) with (1 * base digits + 0) by ring.
 rewrite Hp1.
 apply Z.add_le_mono.
 apply Z.mul_le_mono_nonneg; auto with zarith.
 case p1; simpl; intros; red; simpl; intros; discriminate.
 unfold base; auto with zarith.
 case (spec_to_Z w1); auto with zarith.
 Qed.

 Definition of_Z z :=
 match z with
 | Zpos p => snd (of_pos p)
 | _ => zero
 end.

 Theorem of_Z_correct:
   forall p, 0 <= p < base digits -> [|of_Z p|] = p.
 Proof.
 intros p; case p; simpl; try rewrite spec_0; auto.
 intros; rewrite of_pos_correct; auto with zarith.
 intros p1 (H1, _); contradict H1; apply Z.lt_nge; red; simpl; auto.
 Qed.

 End Of_Z.

End ZnZ.

(** A modular specification grouping the earlier records. *)

Module Type CyclicType.
 Parameter t : Type.
 Declare Instance ops : ZnZ.Ops t.
 Declare Instance specs : ZnZ.Specs ops.
End CyclicType.


(** A Cyclic structure can be seen as a ring *)

Module CyclicRing (Import Cyclic : CyclicType).

Local Notation "[| x |]" := (ZnZ.to_Z x) (at level 0, x at level 99).

Definition eq (n m : t) := [| n |] = [| m |].

Local Infix "=="  := eq (at level 70).
Local Notation "0" := ZnZ.zero.
Local Notation "1" := ZnZ.one.
Local Infix "+" := ZnZ.add.
Local Infix "-" := ZnZ.sub.
Local Notation "- x" := (ZnZ.opp x).
Local Infix "*" := ZnZ.mul.
Local Notation wB := (base ZnZ.digits).

Hint Rewrite ZnZ.spec_0 ZnZ.spec_1 ZnZ.spec_add ZnZ.spec_mul
 ZnZ.spec_opp ZnZ.spec_sub
 : cyclic.

Ltac zify := unfold eq in *; autorewrite with cyclic.

Lemma add_0_l : forall x, 0 + x == x.
Proof.
intros. zify. rewrite Z.add_0_l.
apply Zmod_small. apply ZnZ.spec_to_Z.
Qed.

Lemma add_comm : forall x y, x + y == y + x.
Proof.
intros. zify. now rewrite Z.add_comm.
Qed.

Lemma add_assoc : forall x y z, x + (y + z) == x + y + z.
Proof.
intros. zify. now rewrite Zplus_mod_idemp_r, Zplus_mod_idemp_l, Z.add_assoc.
Qed.

Lemma mul_1_l : forall x, 1 * x == x.
Proof.
intros. zify. rewrite Z.mul_1_l.
apply Zmod_small. apply ZnZ.spec_to_Z.
Qed.

Lemma mul_comm : forall x y, x * y == y * x.
Proof.
intros. zify. now rewrite Z.mul_comm.
Qed.

Lemma mul_assoc : forall x y z, x * (y * z) == x * y * z.
Proof.
intros. zify. now rewrite Zmult_mod_idemp_r, Zmult_mod_idemp_l, Z.mul_assoc.
Qed.

Lemma mul_add_distr_r : forall x y z, (x+y)*z == x*z + y*z.
Proof.
intros. zify. now rewrite <- Zplus_mod, Zmult_mod_idemp_l, Z.mul_add_distr_r.
Qed.

Lemma add_opp_r : forall x y, x + - y == x-y.
Proof.
intros. zify. rewrite <- Zminus_mod_idemp_r. unfold Z.sub.
destruct (Z.eq_dec ([|y|] mod wB) 0) as [EQ|NEQ].
rewrite Z_mod_zero_opp_full, EQ, 2 Z.add_0_r; auto.
rewrite Z_mod_nz_opp_full by auto.
rewrite <- Zplus_mod_idemp_r, <- Zminus_mod_idemp_l.
rewrite Z_mod_same_full. simpl. now rewrite Zplus_mod_idemp_r.
Qed.

Lemma add_opp_diag_r : forall x, x + - x == 0.
Proof.
intros. red. rewrite add_opp_r. zify. now rewrite Z.sub_diag, Zmod_0_l.
Qed.

Lemma CyclicRing : ring_theory 0 1 ZnZ.add ZnZ.mul ZnZ.sub ZnZ.opp eq.
Proof.
constructor.
exact add_0_l. exact add_comm. exact add_assoc.
exact mul_1_l. exact mul_comm. exact mul_assoc.
exact mul_add_distr_r.
symmetry. apply add_opp_r.
exact add_opp_diag_r.
Qed.

Definition eqb x y :=
 match ZnZ.compare x y with Eq => true | _ => false end.

Lemma eqb_eq : forall x y, eqb x y = true <-> x == y.
Proof.
 intros. unfold eqb, eq.
 rewrite ZnZ.spec_compare.
 case Z.compare_spec; intuition; try discriminate.
Qed.

Lemma eqb_correct : forall x y, eqb x y = true -> x==y.
Proof. now apply eqb_eq. Qed.

End CyclicRing.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/Abstract/NZCyclic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NZAxioms.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import CyclicAxioms.

(** * From [CyclicType] to [NZAxiomsSig] *)

(** A [Z/nZ] representation given by a module type [CyclicType]
    implements [NZAxiomsSig], e.g. the common properties between
    N and Z with no ordering. Notice that the [n] in [Z/nZ] is
    a power of 2.
*)

Module NZCyclicAxiomsMod (Import Cyclic : CyclicType) <: NZAxiomsSig.

Local Open Scope Z_scope.

Local Notation wB := (base ZnZ.digits).

Local Notation "[| x |]" := (ZnZ.to_Z x) (at level 0, x at level 99).

Definition eq (n m : t) := [| n |] = [| m |].
Definition zero := ZnZ.zero.
Definition one := ZnZ.one.
Definition two := ZnZ.succ ZnZ.one.
Definition succ := ZnZ.succ.
Definition pred := ZnZ.pred.
Definition add := ZnZ.add.
Definition sub := ZnZ.sub.
Definition mul := ZnZ.mul.

Local Infix "=="  := eq (at level 70).
Local Notation "0" := zero.
Local Notation S := succ.
Local Notation P := pred.
Local Infix "+" := add.
Local Infix "-" := sub.
Local Infix "*" := mul.

Hint Rewrite ZnZ.spec_0 ZnZ.spec_1 ZnZ.spec_succ ZnZ.spec_pred
 ZnZ.spec_add ZnZ.spec_mul ZnZ.spec_sub : cyclic.
Ltac zify :=
 unfold eq, zero, one, two, succ, pred, add, sub, mul in *;
 autorewrite with cyclic.
Ltac zcongruence := repeat red; intros; zify; congruence.

Instance eq_equiv : Equivalence eq.
Proof.
unfold eq. firstorder.
Qed.

Local Obligation Tactic := zcongruence.

Program Instance succ_wd : Proper (eq ==> eq) succ.
Program Instance pred_wd : Proper (eq ==> eq) pred.
Program Instance add_wd : Proper (eq ==> eq ==> eq) add.
Program Instance sub_wd : Proper (eq ==> eq ==> eq) sub.
Program Instance mul_wd : Proper (eq ==> eq ==> eq) mul.

Theorem gt_wB_1 : 1 < wB.
Proof.
unfold base. apply Zpower_gt_1; unfold Z.lt; auto with zarith.
Qed.

Theorem gt_wB_0 : 0 < wB.
Proof.
pose proof gt_wB_1; auto with zarith.
Qed.

Lemma one_mod_wB : 1 mod wB = 1.
Proof.
rewrite Zmod_small. reflexivity. split. auto with zarith. apply gt_wB_1.
Qed.

Lemma succ_mod_wB : forall n : Z, (n + 1) mod wB = ((n mod wB) + 1) mod wB.
Proof.
intro n. rewrite <- one_mod_wB at 2. now rewrite <- Zplus_mod.
Qed.

Lemma pred_mod_wB : forall n : Z, (n - 1) mod wB = ((n mod wB) - 1) mod wB.
Proof.
intro n. rewrite <- one_mod_wB at 2. now rewrite Zminus_mod.
Qed.

Lemma NZ_to_Z_mod : forall n, [| n |] mod wB = [| n |].
Proof.
intro n; rewrite Zmod_small. reflexivity. apply ZnZ.spec_to_Z.
Qed.

Theorem pred_succ : forall n, P (S n) == n.
Proof.
intro n. zify.
rewrite <- pred_mod_wB.
replace ([| n |] + 1 - 1)%Z with [| n |] by ring. apply NZ_to_Z_mod.
Qed.

Theorem one_succ : one == succ zero.
Proof.
zify; simpl. now rewrite one_mod_wB.
Qed.

Theorem two_succ : two == succ one.
Proof.
reflexivity.
Qed.

Section Induction.

Variable A : t -> Prop.
Hypothesis A_wd : Proper (eq ==> iff) A.
Hypothesis A0 : A 0.
Hypothesis AS : forall n, A n <-> A (S n).
 (* Below, we use only -> direction *)

Let B (n : Z) := A (ZnZ.of_Z n).

Lemma B0 : B 0.
Proof.
unfold B.
setoid_replace (ZnZ.of_Z 0) with zero. assumption.
red; zify. apply ZnZ.of_Z_correct. auto using gt_wB_0 with zarith.
Qed.

Lemma BS : forall n : Z, 0 <= n -> n < wB - 1 -> B n -> B (n + 1).
Proof.
intros n H1 H2 H3.
unfold B in *. apply AS in H3.
setoid_replace (ZnZ.of_Z (n + 1)) with (S (ZnZ.of_Z n)). assumption.
zify.
rewrite 2 ZnZ.of_Z_correct; auto with zarith.
symmetry; apply Zmod_small; auto with zarith.
Qed.

Lemma B_holds : forall n : Z, 0 <= n < wB -> B n.
Proof.
intros n [H1 H2].
apply Zbounded_induction with wB.
apply B0. apply BS. assumption. assumption.
Qed.

Theorem bi_induction : forall n, A n.
Proof.
intro n. setoid_replace n with (ZnZ.of_Z (ZnZ.to_Z n)).
apply B_holds. apply ZnZ.spec_to_Z.
red. symmetry. apply ZnZ.of_Z_correct.
apply ZnZ.spec_to_Z.
Qed.

End Induction.

Theorem add_0_l : forall n, 0 + n == n.
Proof.
intro n. zify.
rewrite Z.add_0_l. apply Zmod_small. apply ZnZ.spec_to_Z.
Qed.

Theorem add_succ_l : forall n m, (S n) + m == S (n + m).
Proof.
intros n m. zify.
rewrite succ_mod_wB. repeat rewrite Zplus_mod_idemp_l; try apply gt_wB_0.
rewrite <- (Z.add_assoc ([| n |] mod wB) 1 [| m |]). rewrite Zplus_mod_idemp_l.
rewrite (Z.add_comm 1 [| m |]); now rewrite Z.add_assoc.
Qed.

Theorem sub_0_r : forall n, n - 0 == n.
Proof.
intro n. zify. rewrite Z.sub_0_r. apply NZ_to_Z_mod.
Qed.

Theorem sub_succ_r : forall n m, n - (S m) == P (n - m).
Proof.
intros n m. zify. rewrite Zminus_mod_idemp_r, Zminus_mod_idemp_l.
now replace ([|n|] - ([|m|] + 1))%Z with ([|n|] - [|m|] - 1)%Z
     by ring.
Qed.

Theorem mul_0_l : forall n, 0 * n == 0.
Proof.
intro n. now zify.
Qed.

Theorem mul_succ_l : forall n m, (S n) * m == n * m + m.
Proof.
intros n m. zify. rewrite Zplus_mod_idemp_l, Zmult_mod_idemp_l.
now rewrite Z.mul_add_distr_r, Z.mul_1_l.
Qed.

Definition t := t.

End NZCyclicAxiomsMod.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleAdd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Section DoubleAdd.
 Variable w : Type.
 Variable w_0 : w.
 Variable w_1 : w.
 Variable w_WW : w -> w -> zn2z w.
 Variable w_W0 : w -> zn2z w.
 Variable ww_1 : zn2z w.
 Variable w_succ_c : w -> carry w.
 Variable w_add_c : w -> w -> carry w.
 Variable w_add_carry_c : w -> w -> carry w.
 Variable w_succ : w -> w.
 Variable w_add : w -> w -> w.
 Variable w_add_carry : w -> w -> w.

 Definition ww_succ_c x :=
  match x with
  | W0 => C0 ww_1
  | WW xh xl =>
    match w_succ_c xl with
    | C0 l => C0 (WW xh l)
    | C1 l =>
      match w_succ_c xh with
      | C0 h => C0 (WW h w_0)
      | C1 h => C1 W0
      end
    end
  end.

 Definition ww_succ x :=
  match x with
  | W0 => ww_1
  | WW xh xl =>
    match w_succ_c xl with
    | C0 l => WW xh l
    | C1 l => w_W0 (w_succ xh)
    end
  end.

 Definition ww_add_c x y :=
  match x, y with
  | W0, _ => C0 y
  | _, W0 => C0 x
  | WW xh xl, WW yh yl =>
    match w_add_c xl yl with
    | C0 l =>
      match w_add_c xh yh with
      | C0 h => C0 (WW h l)
      | C1 h => C1 (w_WW h l)
      end
    | C1 l =>
      match w_add_carry_c xh yh with
      | C0 h => C0 (WW h l)
      | C1 h => C1 (w_WW h l)
      end
    end
  end.

 Variable R : Type.
 Variable f0 f1 : zn2z w -> R.

 Definition ww_add_c_cont x y :=
  match x, y with
  | W0, _ => f0 y
  | _, W0 => f0 x
  | WW xh xl, WW yh yl =>
    match w_add_c xl yl with
    | C0 l =>
      match w_add_c xh yh with
      | C0 h => f0 (WW h l)
      | C1 h => f1 (w_WW h l)
      end
    | C1 l =>
      match w_add_carry_c xh yh with
      | C0 h => f0 (WW h l)
      | C1 h => f1 (w_WW h l)
      end
    end
  end.

 (* ww_add et ww_add_carry conserve la forme normale s'il n'y a pas
    de debordement *)
 Definition ww_add x y :=
  match x, y with
  | W0, _ => y
  | _, W0 => x
  | WW xh xl, WW yh yl =>
    match w_add_c xl yl with
    | C0 l => WW (w_add xh yh) l
    | C1 l => WW (w_add_carry xh yh) l
    end
  end.

 Definition ww_add_carry_c x y :=
  match x, y with
  | W0, W0 => C0 ww_1
  | W0, WW yh yl => ww_succ_c (WW yh yl)
  | WW xh xl, W0 => ww_succ_c (WW xh xl)
  | WW xh xl, WW yh yl =>
    match w_add_carry_c xl yl with
    | C0 l =>
      match w_add_c xh yh with
      | C0 h => C0 (WW h l)
      | C1 h => C1 (WW h l)
      end
    | C1 l =>
      match w_add_carry_c xh yh with
      | C0 h => C0 (WW h l)
      | C1 h => C1 (w_WW h l)
      end
    end
  end.

 Definition ww_add_carry x y :=
  match x, y with
  | W0, W0 => ww_1
  | W0, WW yh yl => ww_succ (WW yh yl)
  | WW xh xl, W0 => ww_succ (WW xh xl)
  | WW xh xl, WW yh yl =>
    match w_add_carry_c xl yl with
    | C0 l => WW (w_add xh yh) l
    | C1 l => WW (w_add_carry xh yh) l
    end
  end.

 (*Section DoubleProof.*)
  Variable w_digits : positive.
  Variable w_to_Z : w -> Z.


  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[+| c |]" :=
   (interp_carry 1 wB w_to_Z c) (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[+[ c ]]" :=
   (interp_carry 1 wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_1   : [|w_1|] = 1.
  Variable spec_ww_1   : [[ww_1]] = 1.
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_W0 : forall h, [[w_W0 h]] = [|h|] * wB.
  Variable spec_w_succ_c : forall x, [+|w_succ_c x|] = [|x|] + 1.
  Variable spec_w_add_c  : forall x y, [+|w_add_c x y|] = [|x|] + [|y|].
  Variable spec_w_add_carry_c :
         forall x y, [+|w_add_carry_c x y|] = [|x|] + [|y|] + 1.
  Variable spec_w_succ : forall x, [|w_succ x|] = ([|x|] + 1) mod wB.
  Variable spec_w_add : forall x y, [|w_add x y|] = ([|x|] + [|y|]) mod wB.
  Variable spec_w_add_carry :
	 forall x y, [|w_add_carry x y|] = ([|x|] + [|y|] + 1) mod wB.

  Lemma spec_ww_succ_c : forall x, [+[ww_succ_c x]] = [[x]] + 1.
  Proof.
   destruct x as [ |xh xl];simpl. apply spec_ww_1.
   generalize (spec_w_succ_c xl);destruct (w_succ_c xl) as [l|l];
    intro H;unfold interp_carry in H. simpl;rewrite H;ring.
   rewrite <- Z.add_assoc;rewrite <- H;rewrite Z.mul_1_l.
   assert ([|l|] = 0). generalize (spec_to_Z xl)(spec_to_Z l);omega.
   rewrite H0;generalize (spec_w_succ_c xh);destruct (w_succ_c xh) as [h|h];
    intro H1;unfold interp_carry in H1.
   simpl;rewrite H1;rewrite spec_w_0;ring.
   unfold interp_carry;simpl ww_to_Z;rewrite wwB_wBwB.
   assert ([|xh|] = wB - 1). generalize (spec_to_Z xh)(spec_to_Z h);omega.
   rewrite H2;ring.
  Qed.

  Lemma spec_ww_add_c  : forall x y, [+[ww_add_c x y]] = [[x]] + [[y]].
  Proof.
   destruct x as [ |xh xl];simpl;trivial.
   destruct y as [ |yh yl];simpl. rewrite Z.add_0_r;trivial.
   replace ([|xh|] * wB + [|xl|] + ([|yh|] * wB + [|yl|]))
   with (([|xh|]+[|yh|])*wB + ([|xl|]+[|yl|])). 2:ring.
   generalize (spec_w_add_c xl yl);destruct (w_add_c xl yl) as [l|l];
    intros H;unfold interp_carry in H;rewrite <- H.
   generalize (spec_w_add_c xh yh);destruct (w_add_c xh yh) as [h|h];
    intros H1;unfold interp_carry in *;rewrite <- H1. trivial.
   repeat rewrite Z.mul_1_l;rewrite spec_w_WW;rewrite wwB_wBwB; ring.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   generalize (spec_w_add_carry_c xh yh);destruct (w_add_carry_c xh yh)
    as [h|h]; intros H1;unfold interp_carry in *;rewrite <- H1.
   simpl;ring.
   repeat rewrite Z.mul_1_l;rewrite wwB_wBwB;rewrite spec_w_WW;ring.
  Qed.

  Section Cont.
   Variable P : zn2z w -> zn2z w -> R -> Prop.
   Variable x y : zn2z w.
   Variable spec_f0 : forall r, [[r]] = [[x]] + [[y]] -> P x y (f0 r).
   Variable spec_f1 : forall r, wwB + [[r]] = [[x]] + [[y]] -> P x y (f1 r).

   Lemma spec_ww_add_c_cont  : P x y (ww_add_c_cont x y).
   Proof.
    destruct x as [ |xh xl];simpl;trivial.
    apply spec_f0;trivial.
    destruct y as [ |yh yl];simpl.
    apply spec_f0;simpl;rewrite Z.add_0_r;trivial.
    generalize (spec_w_add_c xl yl);destruct (w_add_c xl yl) as [l|l];
     intros H;unfold interp_carry in H.
    generalize (spec_w_add_c xh yh);destruct (w_add_c xh yh) as [h|h];
     intros H1;unfold interp_carry in *.
    apply spec_f0. simpl;rewrite H;rewrite H1;ring.
    apply spec_f1. simpl;rewrite spec_w_WW;rewrite H.
    rewrite Z.add_assoc;rewrite wwB_wBwB. rewrite Z.pow_2_r; rewrite <- Z.mul_add_distr_r.
    rewrite Z.mul_1_l in H1;rewrite H1;ring.
    generalize (spec_w_add_carry_c xh yh);destruct (w_add_carry_c xh yh)
     as [h|h]; intros H1;unfold interp_carry in *.
    apply spec_f0;simpl;rewrite H1. rewrite Z.mul_add_distr_r.
    rewrite <- Z.add_assoc;rewrite H;ring.
    apply spec_f1.  simpl;rewrite spec_w_WW;rewrite wwB_wBwB.
    rewrite Z.add_assoc; rewrite Z.pow_2_r; rewrite <- Z.mul_add_distr_r.
    rewrite Z.mul_1_l in H1;rewrite H1. rewrite Z.mul_add_distr_r.
    rewrite <- Z.add_assoc;rewrite H;ring.
   Qed.

  End Cont.

  Lemma spec_ww_add_carry_c :
         forall x y, [+[ww_add_carry_c x y]] = [[x]] + [[y]] + 1.
  Proof.
   destruct x as [ |xh xl];intro y;simpl.
   exact (spec_ww_succ_c y).
   destruct y as [ |yh yl];simpl.
   rewrite Z.add_0_r;exact (spec_ww_succ_c (WW xh xl)).
   replace ([|xh|] * wB + [|xl|] + ([|yh|] * wB + [|yl|]) + 1)
   with (([|xh|]+[|yh|])*wB + ([|xl|]+[|yl|]+1)). 2:ring.
   generalize (spec_w_add_carry_c xl yl);destruct (w_add_carry_c xl yl)
    as [l|l];intros H;unfold interp_carry in H;rewrite <- H.
   generalize (spec_w_add_c xh yh);destruct (w_add_c xh yh) as [h|h];
    intros H1;unfold interp_carry in H1;rewrite <- H1. trivial.
   unfold interp_carry;repeat rewrite Z.mul_1_l;simpl;rewrite wwB_wBwB;ring.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   generalize (spec_w_add_carry_c xh yh);destruct (w_add_carry_c xh yh)
    as [h|h];intros H1;unfold interp_carry in H1;rewrite <- H1. trivial.
   unfold interp_carry;rewrite spec_w_WW;
   repeat rewrite Z.mul_1_l;simpl;rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_succ : forall x, [[ww_succ x]] = ([[x]] + 1) mod wwB.
  Proof.
   destruct x as [ |xh xl];simpl.
   rewrite spec_ww_1;rewrite Zmod_small;trivial.
   split;[intro;discriminate|apply wwB_pos].
   rewrite <- Z.add_assoc;generalize (spec_w_succ_c xl);
   destruct (w_succ_c xl) as[l|l];intro H;unfold interp_carry in H;rewrite <-H.
   rewrite Zmod_small;trivial.
   rewrite wwB_wBwB;apply beta_mult;apply spec_to_Z.
   assert ([|l|] = 0). clear spec_ww_1 spec_w_1 spec_w_0.
    assert (H1:= spec_to_Z l); assert (H2:= spec_to_Z xl); omega.
   rewrite H0;rewrite Z.add_0_r;rewrite <- Z.mul_add_distr_r;rewrite wwB_wBwB.
   rewrite Z.pow_2_r; rewrite Zmult_mod_distr_r;try apply lt_0_wB.
   rewrite spec_w_W0;rewrite spec_w_succ;trivial.
  Qed.

  Lemma spec_ww_add : forall x y, [[ww_add x y]] = ([[x]] + [[y]]) mod wwB.
  Proof.
   destruct x as [ |xh xl];intros y;simpl.
   rewrite Zmod_small;trivial. apply spec_ww_to_Z;trivial.
   destruct y as [ |yh yl].
   change [[W0]] with 0;rewrite Z.add_0_r.
   rewrite Zmod_small;trivial.
    exact (spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW xh xl)).
   simpl. replace ([|xh|] * wB + [|xl|] + ([|yh|] * wB + [|yl|]))
   with (([|xh|]+[|yh|])*wB + ([|xl|]+[|yl|])). 2:ring.
   generalize (spec_w_add_c xl yl);destruct (w_add_c xl yl) as [l|l];
   unfold interp_carry;intros H;simpl;rewrite <- H.
   rewrite (mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_w_add;trivial.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   rewrite(mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_w_add_carry;trivial.
  Qed.

  Lemma spec_ww_add_carry :
	 forall x y, [[ww_add_carry x y]] = ([[x]] + [[y]] + 1) mod wwB.
  Proof.
   destruct x as [ |xh xl];intros y;simpl.
   exact (spec_ww_succ y).
   destruct y as [ |yh yl].
   change [[W0]] with 0;rewrite Z.add_0_r. exact (spec_ww_succ (WW xh xl)).
   simpl;replace ([|xh|] * wB + [|xl|] + ([|yh|] * wB + [|yl|]) + 1)
   with (([|xh|]+[|yh|])*wB + ([|xl|]+[|yl|]+1)). 2:ring.
   generalize (spec_w_add_carry_c xl yl);destruct (w_add_carry_c xl yl)
   as [l|l];unfold interp_carry;intros H;rewrite <- H;simpl ww_to_Z.
   rewrite(mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_w_add;trivial.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   rewrite(mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_w_add_carry;trivial.
  Qed.

(* End DoubleProof. *)
End DoubleAdd.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleBase.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith Ndigits.
Require Import BigNumPrelude.
Require Import DoubleType.

Local Open Scope Z_scope.

Local Infix "<<" := Pos.shiftl_nat (at level 30).

Section DoubleBase.
 Variable w : Type.
 Variable w_0   : w.
 Variable w_1   : w.
 Variable w_Bm1 : w.
 Variable w_WW  : w -> w -> zn2z w.
 Variable w_0W  : w -> zn2z w.
 Variable w_digits : positive.
 Variable w_zdigits: w.
 Variable w_add: w -> w -> zn2z w.
 Variable w_to_Z   : w -> Z.
 Variable w_compare : w -> w -> comparison.

 Definition ww_digits := xO w_digits.

 Definition ww_zdigits := w_add w_zdigits w_zdigits.

 Definition ww_to_Z := zn2z_to_Z (base w_digits) w_to_Z.

 Definition ww_1 := WW w_0 w_1.

 Definition ww_Bm1 := WW w_Bm1 w_Bm1.

 Definition ww_WW xh xl : zn2z (zn2z w) :=
  match xh, xl with
  | W0, W0 => W0
  | _, _ => WW xh xl
  end.

 Definition ww_W0 h : zn2z (zn2z w) :=
  match h with
  | W0 => W0
  | _ => WW h W0
  end.

 Definition ww_0W l : zn2z (zn2z w) :=
  match l with
  | W0 => W0
  | _ => WW W0 l
  end.

 Definition double_WW (n:nat) :=
  match n return word w n -> word w n -> word w (S n) with
  | O => w_WW
  | S n =>
    fun (h l : zn2z (word w n)) =>
     match h, l with
     | W0, W0 => W0
     | _, _ => WW h l
     end
  end.

 Definition double_wB n := base (w_digits << n).

 Fixpoint double_to_Z (n:nat) : word w n -> Z :=
  match n return word w n -> Z with
  | O => w_to_Z
  | S n => zn2z_to_Z (double_wB n) (double_to_Z n)
  end.

 Fixpoint extend_aux (n:nat) (x:zn2z w) {struct n}: word w (S n) :=
  match n return word w (S n) with
  | O => x
  | S n1 => WW W0 (extend_aux n1 x)
  end.

 Definition extend (n:nat) (x:w) : word w (S n) :=
  let r := w_0W x in
  match r with
  | W0 => W0
  | _ => extend_aux n r
  end.

 Definition double_0 n : word w n :=
   match n return word w n with
   | O => w_0
   | S _ => W0
   end.

 Definition double_split (n:nat) (x:zn2z (word w n)) :=
  match x with
  | W0 =>
    match n return word w n * word w n with
    | O => (w_0,w_0)
    | S _ => (W0, W0)
    end
  | WW h l => (h,l)
  end.

 Definition ww_compare x y :=
  match x, y with
  | W0, W0 => Eq
  | W0, WW yh yl =>
    match w_compare w_0 yh with
    | Eq => w_compare w_0 yl
    | _ => Lt
    end
  | WW xh xl, W0 =>
    match w_compare xh w_0 with
    | Eq => w_compare xl w_0
    | _ => Gt
    end
  | WW xh xl, WW yh yl =>
    match w_compare xh yh with
    | Eq => w_compare xl yl
    | Lt => Lt
    | Gt => Gt
    end
  end.


 (* Return the low part of the composed word*)
 Fixpoint get_low (n : nat) {struct n}:
  word w n -> w :=
  match n return (word w n -> w) with
  | 0%nat => fun x => x
  | S n1 =>
      fun x =>
      match x with
      | W0 => w_0
      | WW _ x1 => get_low n1 x1
      end
  end.


 Section DoubleProof.
  Notation wB  := (base w_digits).
  Notation wwB := (base ww_digits).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[[ x ]]" := (ww_to_Z x)  (at level 0, x at level 99).
  Notation "[+[ c ]]" :=
   (interp_carry 1 wwB ww_to_Z c) (at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB ww_to_Z c) (at level 0, x at level 99).
  Notation "[! n | x !]" := (double_to_Z n x) (at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_1   : [|w_1|] = 1.
  Variable spec_w_Bm1 : [|w_Bm1|] = wB - 1.
  Variable spec_w_WW  : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_0W  : forall l, [[w_0W l]] = [|l|].
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_w_compare : forall x y,
     w_compare x y = Z.compare [|x|] [|y|].

  Lemma wwB_wBwB : wwB = wB^2.
  Proof.
   unfold base, ww_digits;rewrite Z.pow_2_r; rewrite (Pos2Z.inj_xO w_digits).
   replace (2 * Zpos w_digits) with (Zpos w_digits + Zpos w_digits).
   apply Zpower_exp; unfold Z.ge;simpl;intros;discriminate.
   ring.
  Qed.

  Lemma spec_ww_1    : [[ww_1]] = 1.
  Proof. simpl;rewrite spec_w_0;rewrite spec_w_1;ring. Qed.

  Lemma spec_ww_Bm1  : [[ww_Bm1]] = wwB - 1.
  Proof. simpl;rewrite spec_w_Bm1;rewrite wwB_wBwB;ring. Qed.

  Lemma lt_0_wB : 0 < wB.
  Proof.
   unfold base;apply Z.pow_pos_nonneg. unfold Z.lt;reflexivity.
   unfold Z.le;intros H;discriminate H.
  Qed.

  Lemma lt_0_wwB : 0 < wwB.
  Proof. rewrite wwB_wBwB; rewrite Z.pow_2_r; apply Z.mul_pos_pos;apply lt_0_wB. Qed.

  Lemma wB_pos: 1 < wB.
  Proof.
   unfold base;apply Z.lt_le_trans with (2^1).  unfold Z.lt;reflexivity.
   apply Zpower_le_monotone.  unfold Z.lt;reflexivity.
   split;unfold Z.le;intros H. discriminate H.
   clear spec_w_0W w_0W spec_w_Bm1 spec_to_Z spec_w_WW w_WW.
   destruct w_digits; discriminate H.
  Qed.

  Lemma wwB_pos: 1 < wwB.
  Proof.
   assert (H:= wB_pos);rewrite wwB_wBwB;rewrite <-(Z.mul_1_r 1).
   rewrite Z.pow_2_r.
   apply Zmult_lt_compat2;(split;[unfold Z.lt;reflexivity|trivial]).
   apply Z.lt_le_incl;trivial.
  Qed.

  Theorem wB_div_2:  2 * (wB / 2) = wB.
  Proof.
   clear spec_w_0 w_0 spec_w_1 w_1 spec_w_Bm1 w_Bm1 spec_w_WW spec_w_0W
    spec_to_Z;unfold base.
   assert (2 ^ Zpos w_digits = 2 * (2 ^ (Zpos w_digits - 1))).
   pattern 2 at 2; rewrite <- Z.pow_1_r.
   rewrite <- Zpower_exp; auto with zarith.
   f_equal; auto with zarith.
   case w_digits; compute; intros; discriminate.
   rewrite H; f_equal; auto with zarith.
   rewrite Z.mul_comm; apply Z_div_mult; auto with zarith.
  Qed.

  Theorem wwB_div_2 : wwB / 2 = wB / 2 * wB.
  Proof.
   clear spec_w_0 w_0 spec_w_1 w_1 spec_w_Bm1 w_Bm1 spec_w_WW spec_w_0W
    spec_to_Z.
   rewrite wwB_wBwB; rewrite Z.pow_2_r.
   pattern wB at 1; rewrite <- wB_div_2; auto.
   rewrite <- Z.mul_assoc.
   repeat (rewrite (Z.mul_comm 2); rewrite Z_div_mult); auto with zarith.
  Qed.

  Lemma mod_wwB : forall z x,
   (z*wB + [|x|]) mod wwB = (z mod wB)*wB + [|x|].
  Proof.
   intros z x.
   rewrite Zplus_mod.
   pattern wwB at 1;rewrite wwB_wBwB; rewrite Z.pow_2_r.
   rewrite Zmult_mod_distr_r;try apply lt_0_wB.
   rewrite (Zmod_small [|x|]).
   apply Zmod_small;rewrite wwB_wBwB;apply beta_mult;try apply spec_to_Z.
   apply Z_mod_lt;apply Z.lt_gt;apply lt_0_wB.
   destruct (spec_to_Z x);split;trivial.
   change [|x|] with (0*wB+[|x|]). rewrite wwB_wBwB.
   rewrite Z.pow_2_r;rewrite <- (Z.add_0_r (wB*wB));apply beta_lex_inv.
   apply lt_0_wB. apply spec_to_Z. split;[apply Z.le_refl | apply lt_0_wB].
 Qed.

  Lemma wB_div : forall x y, ([|x|] * wB + [|y|]) / wB = [|x|].
  Proof.
   clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
   intros x y;unfold base;rewrite Zdiv_shift_r;auto with zarith.
   rewrite Z_div_mult;auto with zarith.
   destruct (spec_to_Z x);trivial.
  Qed.

  Lemma wB_div_plus : forall x y p,
   0 <= p ->
   ([|x|]*wB + [|y|]) / 2^(Zpos w_digits + p) = [|x|] / 2^p.
  Proof.
   clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
   intros x y p Hp;rewrite Zpower_exp;auto with zarith.
   rewrite <- Zdiv_Zdiv;auto with zarith.
   rewrite wB_div;trivial.
  Qed.

  Lemma lt_wB_wwB : wB < wwB.
  Proof.
   clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
   unfold base;apply Zpower_lt_monotone;auto with zarith.
   assert (0 < Zpos w_digits). compute;reflexivity.
   unfold ww_digits;rewrite Pos2Z.inj_xO;auto with zarith.
  Qed.

  Lemma w_to_Z_wwB : forall x, x < wB -> x < wwB.
  Proof.
   intros x H;apply Z.lt_trans with wB;trivial;apply lt_wB_wwB.
  Qed.

  Lemma spec_ww_to_Z : forall x, 0 <= [[x]] < wwB.
  Proof.
   clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
   destruct x as [ |h l];simpl.
   split;[apply Z.le_refl|apply lt_0_wwB].
   assert (H:=spec_to_Z h);assert (L:=spec_to_Z l);split.
   apply Z.add_nonneg_nonneg;auto with zarith.
   rewrite <- (Z.add_0_r wwB);rewrite wwB_wBwB; rewrite Z.pow_2_r;
    apply beta_lex_inv;auto with zarith.
  Qed.

  Lemma double_wB_wwB : forall n, double_wB n * double_wB n = double_wB (S n).
  Proof.
   intros n;unfold double_wB;simpl.
   unfold base. rewrite (Pos2Z.inj_xO (_ << _)).
   replace  (2 * Zpos (w_digits << n)) with
     (Zpos (w_digits << n) + Zpos (w_digits << n)) by ring.
   symmetry; apply Zpower_exp;intro;discriminate.
  Qed.

  Lemma double_wB_pos:
   forall n, 0 <= double_wB n.
 Proof.
 intros n; unfold double_wB, base; auto with zarith.
 Qed.

  Lemma double_wB_more_digits:
  forall n, wB <= double_wB n.
  Proof.
  clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
  intros n; elim n; clear n; auto.
    unfold double_wB, "<<"; auto with zarith.
  intros n H1; rewrite <- double_wB_wwB.
  apply Z.le_trans with (wB * 1).
    rewrite Z.mul_1_r; apply Z.le_refl.
  unfold base; auto with zarith.
  apply Z.mul_le_mono_nonneg; auto with zarith.
  apply Z.le_trans with wB; auto with zarith.
  unfold base.
  rewrite <- (Z.pow_0_r 2).
  apply Z.pow_le_mono_r; auto with zarith.
  Qed.

  Lemma spec_double_to_Z :
   forall n (x:word w n), 0 <= [!n | x!] < double_wB n.
  Proof.
  clear spec_w_0 spec_w_1 spec_w_Bm1 w_0 w_1 w_Bm1.
  induction n;intros. exact (spec_to_Z x).
  unfold double_to_Z;fold double_to_Z.
  destruct x;unfold zn2z_to_Z.
  unfold double_wB,base;split;auto with zarith.
  assert (U0:= IHn w0);assert (U1:= IHn w1).
  split;auto with zarith.
  apply Z.lt_le_trans with ((double_wB n - 1) * double_wB n + double_wB n).
  assert (double_to_Z n w0*double_wB n <= (double_wB n - 1)*double_wB n).
  apply Z.mul_le_mono_nonneg_r;auto with zarith.
  auto with zarith.
  rewrite <- double_wB_wwB.
  replace ((double_wB n - 1) * double_wB n + double_wB n) with (double_wB n * double_wB n);
   [auto with zarith | ring].
  Qed.

  Lemma spec_get_low:
  forall n x,
     [!n | x!] < wB ->  [|get_low n x|] = [!n | x!].
  Proof.
  clear spec_w_1 spec_w_Bm1.
  intros n; elim n; auto; clear n.
  intros n Hrec x; case x; clear x; auto.
  intros xx yy; simpl.
  destruct (spec_double_to_Z n xx) as [F1 _]. Z.le_elim F1.
  - (* 0 < [!n | xx!] *)
    intros; exfalso.
    assert (F3 := double_wB_more_digits n).
    destruct (spec_double_to_Z n yy) as [F4 _].
    assert (F5: 1 * wB <=  [!n | xx!] * double_wB n);
     auto with zarith.
    apply Z.mul_le_mono_nonneg; auto with zarith.
    unfold base; auto with zarith.
  - (* 0 = [!n | xx!] *)
    rewrite <- F1; rewrite Z.mul_0_l, Z.add_0_l.
    intros; apply Hrec; auto.
  Qed.

  Lemma spec_double_WW : forall n (h l : word w n),
    [!S n|double_WW n h l!] = [!n|h!] * double_wB n + [!n|l!].
  Proof.
   induction n;simpl;intros;trivial.
   destruct h;auto.
   destruct l;auto.
  Qed.

  Lemma spec_extend_aux : forall n x, [!S n|extend_aux n x!] = [[x]].
  Proof. induction n;simpl;trivial. Qed.

  Lemma spec_extend : forall n x, [!S n|extend n x!] = [|x|].
  Proof.
   intros n x;assert (H:= spec_w_0W x);unfold extend.
   destruct (w_0W x);simpl;trivial.
   rewrite <- H;exact (spec_extend_aux n (WW w0 w1)).
  Qed.

  Lemma spec_double_0 : forall n, [!n|double_0 n!] = 0.
  Proof. destruct n;trivial. Qed.

  Lemma spec_double_split : forall n x,
   let (h,l) := double_split n x in
   [!S n|x!] = [!n|h!] * double_wB n + [!n|l!].
  Proof.
   destruct x;simpl;auto.
   destruct n;simpl;trivial.
   rewrite spec_w_0;trivial.
  Qed.

  Lemma wB_lex_inv: forall a b c d,
      a < c ->
      a * wB + [|b|] < c  * wB + [|d|].
  Proof.
   intros a b c d H1; apply beta_lex_inv with (1 := H1); auto.
  Qed.

  Ltac comp2ord := match goal with
   | |- Lt = (?x ?= ?y) => symmetry; change (x < y)
   | |- Gt = (?x ?= ?y) => symmetry; change (x > y); apply Z.lt_gt
  end.

  Lemma spec_ww_compare : forall x y,
    ww_compare x y = Z.compare [[x]] [[y]].
  Proof.
   destruct x as [ |xh xl];destruct y as [ |yh yl];simpl;trivial.
   (* 1st case *)
   rewrite 2 spec_w_compare, spec_w_0.
   destruct (Z.compare_spec 0 [|yh|]) as [H|H|H].
   rewrite <- H;simpl. reflexivity.
   symmetry. change (0 < [|yh|]*wB+[|yl|]).
   change 0 with (0*wB+0). rewrite <- spec_w_0 at 2.
   apply wB_lex_inv;trivial.
   absurd (0 <= [|yh|]). apply Z.lt_nge; trivial.
   destruct (spec_to_Z yh);trivial.
   (* 2nd case *)
   rewrite 2 spec_w_compare, spec_w_0.
   destruct (Z.compare_spec [|xh|] 0) as [H|H|H].
   rewrite H;simpl;reflexivity.
   absurd (0 <= [|xh|]). apply Z.lt_nge; trivial.
   destruct (spec_to_Z xh);trivial.
   comp2ord.
   change 0 with (0*wB+0). rewrite <- spec_w_0 at 2.
   apply wB_lex_inv;trivial.
   (* 3rd case *)
   rewrite 2 spec_w_compare.
   destruct (Z.compare_spec [|xh|] [|yh|]) as [H|H|H].
   rewrite H.
   symmetry. apply Z.add_compare_mono_l.
   comp2ord. apply wB_lex_inv;trivial.
   comp2ord. apply wB_lex_inv;trivial.
  Qed.


 End DoubleProof.

End DoubleBase.



==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleCyclic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.
Require Import DoubleAdd.
Require Import DoubleSub.
Require Import DoubleMul.
Require Import DoubleSqrt.
Require Import DoubleLift.
Require Import DoubleDivn1.
Require Import DoubleDiv.
Require Import CyclicAxioms.

Local Open Scope Z_scope.


Section Z_2nZ.

 Context {t : Type}{ops : ZnZ.Ops t}.

 Let w_digits      := ZnZ.digits.
 Let w_zdigits      := ZnZ.zdigits.

 Let w_to_Z        := ZnZ.to_Z.
 Let w_of_pos      := ZnZ.of_pos.
 Let w_head0       := ZnZ.head0.
 Let w_tail0       := ZnZ.tail0.

 Let w_0            := ZnZ.zero.
 Let w_1            := ZnZ.one.
 Let w_Bm1          := ZnZ.minus_one.

 Let w_compare     := ZnZ.compare.
 Let w_eq0         := ZnZ.eq0.

 Let w_opp_c       := ZnZ.opp_c.
 Let w_opp         := ZnZ.opp.
 Let w_opp_carry   := ZnZ.opp_carry.

 Let w_succ_c      := ZnZ.succ_c.
 Let w_add_c       := ZnZ.add_c.
 Let w_add_carry_c := ZnZ.add_carry_c.
 Let w_succ        := ZnZ.succ.
 Let w_add         := ZnZ.add.
 Let w_add_carry   := ZnZ.add_carry.

 Let w_pred_c      := ZnZ.pred_c.
 Let w_sub_c       := ZnZ.sub_c.
 Let w_sub_carry_c := ZnZ.sub_carry_c.
 Let w_pred        := ZnZ.pred.
 Let w_sub         := ZnZ.sub.
 Let w_sub_carry   := ZnZ.sub_carry.


 Let w_mul_c       := ZnZ.mul_c.
 Let w_mul         := ZnZ.mul.
 Let w_square_c    := ZnZ.square_c.

 Let w_div21       := ZnZ.div21.
 Let w_div_gt      := ZnZ.div_gt.
 Let w_div         := ZnZ.div.

 Let w_mod_gt      := ZnZ.modulo_gt.
 Let w_mod         := ZnZ.modulo.

 Let w_gcd_gt      := ZnZ.gcd_gt.
 Let w_gcd         := ZnZ.gcd.

 Let w_add_mul_div := ZnZ.add_mul_div.

 Let w_pos_mod := ZnZ.pos_mod.

 Let w_is_even     := ZnZ.is_even.
 Let w_sqrt2       := ZnZ.sqrt2.
 Let w_sqrt        := ZnZ.sqrt.

 Let _zn2z := zn2z t.

 Let wB := base w_digits.

 Let w_Bm2 := w_pred w_Bm1.

 Let ww_1 := ww_1 w_0 w_1.
 Let ww_Bm1 := ww_Bm1 w_Bm1.

 Let w_add2 a b := match w_add_c a b with C0 p => WW w_0 p | C1 p => WW w_1 p end.

 Let _ww_digits := xO w_digits.

 Let _ww_zdigits := w_add2 w_zdigits w_zdigits.

 Let to_Z := zn2z_to_Z wB w_to_Z.

 Let w_W0 := ZnZ.WO.
 Let w_0W := ZnZ.OW.
 Let w_WW := ZnZ.WW.

 Let ww_of_pos p :=
  match w_of_pos p with
  | (N0, l) => (N0, WW w_0 l)
  | (Npos ph,l) =>
    let (n,h) := w_of_pos ph in (n, w_WW h l)
  end.

 Let head0 :=
  Eval lazy beta delta [ww_head0] in
  ww_head0 w_0 w_0W w_compare w_head0 w_add2 w_zdigits _ww_zdigits.

 Let tail0 :=
  Eval lazy beta delta [ww_tail0] in
  ww_tail0 w_0 w_0W w_compare w_tail0 w_add2 w_zdigits _ww_zdigits.

 Let ww_WW := Eval lazy beta delta [ww_WW] in (@ww_WW t).
 Let ww_0W := Eval lazy beta delta [ww_0W] in (@ww_0W t).
 Let ww_W0 := Eval lazy beta delta [ww_W0] in (@ww_W0 t).

 (* ** Comparison ** *)
 Let compare :=
  Eval lazy beta delta[ww_compare] in ww_compare w_0 w_compare.

 Let eq0 (x:zn2z t) :=
  match x with
  | W0 => true
  | _ => false
  end.

 (* ** Opposites ** *)
 Let opp_c :=
  Eval lazy beta delta [ww_opp_c] in ww_opp_c w_0 w_opp_c w_opp_carry.

 Let opp :=
  Eval lazy beta delta [ww_opp] in ww_opp w_0 w_opp_c w_opp_carry w_opp.

 Let opp_carry :=
  Eval lazy beta delta [ww_opp_carry] in ww_opp_carry w_WW ww_Bm1 w_opp_carry.

 (* ** Additions ** *)

 Let succ_c :=
  Eval lazy beta delta [ww_succ_c] in ww_succ_c w_0 ww_1 w_succ_c.

 Let add_c :=
  Eval lazy beta delta [ww_add_c] in ww_add_c w_WW w_add_c w_add_carry_c.

 Let add_carry_c :=
  Eval lazy beta iota delta [ww_add_carry_c ww_succ_c] in
  ww_add_carry_c w_0 w_WW ww_1 w_succ_c w_add_c w_add_carry_c.

 Let succ :=
  Eval lazy beta delta [ww_succ] in ww_succ w_W0 ww_1 w_succ_c w_succ.

 Let add :=
  Eval lazy beta delta [ww_add] in ww_add w_add_c w_add w_add_carry.

 Let add_carry :=
  Eval lazy beta iota delta [ww_add_carry ww_succ] in
  ww_add_carry w_W0 ww_1 w_succ_c w_add_carry_c w_succ w_add w_add_carry.

 (* ** Subtractions ** *)

 Let pred_c :=
  Eval lazy beta delta [ww_pred_c] in ww_pred_c w_Bm1 w_WW ww_Bm1 w_pred_c.

 Let sub_c :=
  Eval lazy beta iota delta [ww_sub_c ww_opp_c] in
  ww_sub_c w_0 w_WW w_opp_c w_opp_carry w_sub_c w_sub_carry_c.

 Let sub_carry_c :=
  Eval lazy beta iota delta [ww_sub_carry_c ww_pred_c ww_opp_carry] in
  ww_sub_carry_c w_Bm1 w_WW ww_Bm1 w_opp_carry w_pred_c w_sub_c w_sub_carry_c.

 Let pred :=
  Eval lazy beta delta [ww_pred] in ww_pred w_Bm1 w_WW ww_Bm1 w_pred_c w_pred.

 Let sub :=
  Eval lazy beta iota delta [ww_sub ww_opp] in
  ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c w_opp w_sub w_sub_carry.

 Let sub_carry :=
  Eval lazy beta iota delta [ww_sub_carry ww_pred ww_opp_carry] in
  ww_sub_carry w_Bm1 w_WW ww_Bm1 w_opp_carry w_pred_c w_sub_carry_c w_pred
  w_sub w_sub_carry.


 (* ** Multiplication ** *)

 Let mul_c :=
  Eval lazy beta iota delta [ww_mul_c double_mul_c] in
  ww_mul_c w_0 w_1 w_WW w_W0 w_mul_c add_c add add_carry.

 Let karatsuba_c :=
  Eval lazy beta iota delta [ww_karatsuba_c double_mul_c kara_prod] in
  ww_karatsuba_c w_0 w_1 w_WW w_W0 w_compare w_add w_sub w_mul_c
    add_c add add_carry sub_c sub.

 Let mul :=
  Eval lazy beta delta [ww_mul] in
  ww_mul w_W0 w_add w_mul_c w_mul add.

 Let square_c :=
  Eval lazy beta delta [ww_square_c] in
  ww_square_c w_0 w_1 w_WW w_W0 w_mul_c w_square_c add_c add add_carry.

 (* Division operation *)

 Let div32 :=
   Eval lazy beta iota delta [w_div32] in
   w_div32 w_0 w_Bm1 w_Bm2 w_WW w_compare w_add_c w_add_carry_c
   w_add w_add_carry w_pred w_sub w_mul_c w_div21 sub_c.

 Let div21 :=
  Eval lazy beta iota delta [ww_div21] in
   ww_div21 w_0 w_0W div32 ww_1 compare sub.

 Let low (p: zn2z t) := match p with WW _ p1 => p1 | _ => w_0 end.

 Let add_mul_div :=
  Eval lazy beta delta [ww_add_mul_div] in
  ww_add_mul_div w_0 w_WW w_W0 w_0W compare w_add_mul_div sub w_zdigits low.

 Let div_gt :=
  Eval lazy beta delta [ww_div_gt] in
  ww_div_gt w_0 w_WW w_0W w_compare w_eq0 w_opp_c w_opp
  w_opp_carry w_sub_c w_sub w_sub_carry
  w_div_gt w_add_mul_div w_head0 w_div21 div32 _ww_zdigits ww_1 add_mul_div w_zdigits.

 Let div :=
  Eval lazy beta delta [ww_div] in ww_div ww_1 compare div_gt.

 Let mod_gt :=
  Eval lazy beta delta [ww_mod_gt] in
  ww_mod_gt w_0 w_WW w_0W w_compare w_eq0 w_opp_c w_opp w_opp_carry w_sub_c w_sub w_sub_carry
  w_mod_gt w_add_mul_div w_head0 w_div21 div32 _ww_zdigits add_mul_div w_zdigits.

 Let mod_ :=
  Eval lazy beta delta [ww_mod] in ww_mod compare mod_gt.

 Let pos_mod :=
  Eval lazy beta delta [ww_pos_mod] in
    ww_pos_mod w_0 w_zdigits w_WW w_pos_mod compare w_0W low sub _ww_zdigits.

 Let is_even :=
  Eval lazy beta delta [ww_is_even] in ww_is_even w_is_even.

 Let sqrt2 :=
  Eval lazy beta delta [ww_sqrt2] in
    ww_sqrt2 w_is_even w_compare w_0 w_1 w_Bm1 w_0W w_sub w_square_c
    w_div21 w_add_mul_div w_zdigits w_add_c w_sqrt2 w_pred pred_c
    pred add_c add sub_c add_mul_div.

 Let sqrt :=
  Eval lazy beta delta [ww_sqrt] in
    ww_sqrt w_is_even w_0 w_sub w_add_mul_div w_zdigits
     _ww_zdigits w_sqrt2 pred add_mul_div head0 compare low.

 Let gcd_gt_fix :=
  Eval cbv beta delta [ww_gcd_gt_aux ww_gcd_gt_body] in
  ww_gcd_gt_aux w_0 w_WW w_0W w_compare w_opp_c w_opp w_opp_carry
      w_sub_c w_sub w_sub_carry w_gcd_gt
      w_add_mul_div w_head0 w_div21 div32 _ww_zdigits add_mul_div
      w_zdigits.

 Let gcd_cont :=
  Eval lazy beta delta [gcd_cont] in gcd_cont ww_1 w_1 w_compare.

 Let gcd_gt :=
  Eval lazy beta delta [ww_gcd_gt] in
  ww_gcd_gt w_0 w_eq0 w_gcd_gt _ww_digits gcd_gt_fix gcd_cont.

 Let gcd :=
  Eval lazy beta delta [ww_gcd] in
  ww_gcd compare w_0 w_eq0 w_gcd_gt _ww_digits gcd_gt_fix gcd_cont.

 Definition lor (x y : zn2z t) :=
  match x, y with
  | W0, _ => y
  | _, W0 => x
  | WW hx lx, WW hy ly => WW (ZnZ.lor hx hy) (ZnZ.lor lx ly)
  end.

 Definition land (x y : zn2z t) :=
  match x, y with
  | W0, _ => W0
  | _, W0 => W0
  | WW hx lx, WW hy ly => WW (ZnZ.land hx hy) (ZnZ.land lx ly)
  end.

 Definition lxor (x y : zn2z t) :=
  match x, y with
  | W0, _ => y
  | _, W0 => x
  | WW hx lx, WW hy ly => WW (ZnZ.lxor hx hy) (ZnZ.lxor lx ly)
  end.

 (* ** Record of operators on 2 words *)

 Global Instance mk_zn2z_ops : ZnZ.Ops (zn2z t) | 1 :=
  ZnZ.MkOps _ww_digits _ww_zdigits
    to_Z ww_of_pos head0 tail0
    W0 ww_1 ww_Bm1
    compare eq0
    opp_c opp opp_carry
    succ_c add_c add_carry_c
    succ add add_carry
    pred_c sub_c sub_carry_c
    pred sub sub_carry
    mul_c mul square_c
    div21 div_gt div
    mod_gt mod_
    gcd_gt gcd
    add_mul_div
    pos_mod
    is_even
    sqrt2
    sqrt
    lor
    land
    lxor.

 Global Instance mk_zn2z_ops_karatsuba : ZnZ.Ops (zn2z t) | 2 :=
   ZnZ.MkOps _ww_digits _ww_zdigits
    to_Z ww_of_pos head0 tail0
    W0 ww_1 ww_Bm1
    compare eq0
    opp_c opp opp_carry
    succ_c add_c add_carry_c
    succ add add_carry
    pred_c sub_c sub_carry_c
    pred sub sub_carry
    karatsuba_c mul square_c
    div21 div_gt div
    mod_gt mod_
    gcd_gt gcd
    add_mul_div
    pos_mod
    is_even
    sqrt2
    sqrt
    lor
    land
    lxor.

 (* Proof *)
 Context {specs : ZnZ.Specs ops}.
 
 Create HintDb ZnZ.

 Hint Resolve
    ZnZ.spec_to_Z
    ZnZ.spec_of_pos
    ZnZ.spec_0
    ZnZ.spec_1
    ZnZ.spec_m1
    ZnZ.spec_compare
    ZnZ.spec_eq0
    ZnZ.spec_opp_c
    ZnZ.spec_opp
    ZnZ.spec_opp_carry
    ZnZ.spec_succ_c
    ZnZ.spec_add_c
    ZnZ.spec_add_carry_c
    ZnZ.spec_succ
    ZnZ.spec_add
    ZnZ.spec_add_carry
    ZnZ.spec_pred_c
    ZnZ.spec_sub_c
    ZnZ.spec_sub_carry_c
    ZnZ.spec_pred
    ZnZ.spec_sub
    ZnZ.spec_sub_carry
    ZnZ.spec_mul_c
    ZnZ.spec_mul
    ZnZ.spec_square_c
    ZnZ.spec_div21
    ZnZ.spec_div_gt
    ZnZ.spec_div
    ZnZ.spec_modulo_gt
    ZnZ.spec_modulo
    ZnZ.spec_gcd_gt
    ZnZ.spec_gcd
    ZnZ.spec_head0
    ZnZ.spec_tail0
    ZnZ.spec_add_mul_div
    ZnZ.spec_pos_mod
    ZnZ.spec_is_even
    ZnZ.spec_sqrt2
    ZnZ.spec_sqrt
    ZnZ.spec_WO
    ZnZ.spec_OW
    ZnZ.spec_WW : ZnZ.
 
 Ltac wwauto := unfold ww_to_Z; eauto with ZnZ.

 Let wwB := base _ww_digits.

 Notation "[| x |]" := (to_Z x)  (at level 0, x at level 99).

 Notation "[+| c |]" :=
   (interp_carry 1 wwB to_Z c)  (at level 0, x at level 99).

 Notation "[-| c |]" :=
   (interp_carry (-1) wwB to_Z c)  (at level 0, x at level 99).

 Notation "[[ x ]]" := (zn2z_to_Z wwB to_Z x)  (at level 0, x at level 99).

 Let spec_ww_to_Z   : forall x, 0 <= [| x |] < wwB.
 Proof. refine (spec_ww_to_Z w_digits w_to_Z _); wwauto. Qed.

 Let spec_ww_of_pos : forall p,
     Zpos p = (Z.of_N (fst (ww_of_pos p)))*wwB + [|(snd (ww_of_pos p))|].
 Proof.
  unfold ww_of_pos;intros.
  rewrite (ZnZ.spec_of_pos p). unfold w_of_pos.
  case (ZnZ.of_pos p); intros. simpl.
  destruct n; simpl ZnZ.to_Z.
  simpl;unfold w_to_Z,w_0; rewrite ZnZ.spec_0;trivial.
  unfold Z.of_N.
  rewrite (ZnZ.spec_of_pos p0).
  case (ZnZ.of_pos p0); intros. simpl.
  unfold fst, snd,Z.of_N, to_Z, wB, w_digits, w_to_Z, w_WW.
  rewrite ZnZ.spec_WW.
  replace wwB with (wB*wB).
  unfold wB,w_to_Z,w_digits;destruct n;ring.
  symmetry. rewrite <- Z.pow_2_r; exact (wwB_wBwB w_digits).
 Qed.

 Let spec_ww_0 : [|W0|] = 0.
 Proof. reflexivity. Qed.

 Let spec_ww_1 : [|ww_1|] = 1.
 Proof. refine (spec_ww_1 w_0 w_1 w_digits w_to_Z _ _);wwauto. Qed.

 Let spec_ww_Bm1 : [|ww_Bm1|] = wwB - 1.
 Proof. refine (spec_ww_Bm1 w_Bm1 w_digits w_to_Z _);wwauto. Qed.

 Let spec_ww_compare :
  forall x y, compare x y = Z.compare [|x|] [|y|].
 Proof.
  refine (spec_ww_compare w_0 w_digits w_to_Z w_compare _ _ _);wwauto.
 Qed.

 Let spec_ww_eq0 : forall x, eq0 x = true -> [|x|] = 0.
 Proof. destruct x;simpl;intros;trivial;discriminate. Qed.

 Let spec_ww_opp_c : forall x, [-|opp_c x|] = -[|x|].
 Proof.
  refine(spec_ww_opp_c w_0 w_0 W0 w_opp_c w_opp_carry w_digits w_to_Z _ _ _ _);
   wwauto.
 Qed.

 Let spec_ww_opp : forall x, [|opp x|] = (-[|x|]) mod wwB.
 Proof.
  refine(spec_ww_opp w_0 w_0 W0 w_opp_c w_opp_carry w_opp
   w_digits w_to_Z _ _ _ _ _);
  wwauto.
 Qed.

 Let spec_ww_opp_carry : forall x, [|opp_carry x|] = wwB - [|x|] - 1.
 Proof.
  refine (spec_ww_opp_carry w_WW ww_Bm1 w_opp_carry w_digits w_to_Z _ _ _);
  wwauto.
 Qed.

 Let spec_ww_succ_c : forall x, [+|succ_c x|] = [|x|] + 1.
 Proof.
  refine (spec_ww_succ_c w_0 w_0 ww_1 w_succ_c w_digits w_to_Z _ _ _ _);wwauto.
 Qed.

 Let spec_ww_add_c  : forall x y, [+|add_c x y|] = [|x|] + [|y|].
 Proof.
  refine (spec_ww_add_c w_WW w_add_c w_add_carry_c w_digits w_to_Z _ _ _);wwauto.
 Qed.

 Let spec_ww_add_carry_c : forall x y, [+|add_carry_c x y|] = [|x|]+[|y|]+1.
 Proof.
  refine (spec_ww_add_carry_c w_0 w_0 w_WW ww_1 w_succ_c w_add_c w_add_carry_c
   w_digits w_to_Z _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_succ : forall x, [|succ x|] = ([|x|] + 1) mod wwB.
 Proof.
  refine (spec_ww_succ w_W0 ww_1 w_succ_c w_succ w_digits w_to_Z _ _ _ _ _);
  wwauto.
 Qed.

 Let spec_ww_add : forall x y, [|add x y|] = ([|x|] + [|y|]) mod wwB.
 Proof.
  refine (spec_ww_add w_add_c w_add w_add_carry w_digits w_to_Z _ _ _ _);wwauto.
 Qed.

 Let spec_ww_add_carry : forall x y, [|add_carry x y|]=([|x|]+[|y|]+1)mod wwB.
 Proof.
  refine (spec_ww_add_carry w_W0 ww_1 w_succ_c w_add_carry_c w_succ
  w_add w_add_carry w_digits w_to_Z _ _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_pred_c : forall x, [-|pred_c x|] = [|x|] - 1.
 Proof.
  refine (spec_ww_pred_c w_0 w_Bm1 w_WW ww_Bm1 w_pred_c w_digits w_to_Z
   _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_sub_c : forall x y, [-|sub_c x y|] = [|x|] - [|y|].
 Proof.
  refine (spec_ww_sub_c w_0 w_0 w_WW W0 w_opp_c w_opp_carry w_sub_c
   w_sub_carry_c w_digits w_to_Z _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_sub_carry_c : forall x y, [-|sub_carry_c x y|] = [|x|]-[|y|]-1.
 Proof.
  refine (spec_ww_sub_carry_c w_0 w_Bm1 w_WW ww_Bm1 w_opp_carry w_pred_c
   w_sub_c w_sub_carry_c w_digits w_to_Z _ _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_pred : forall x, [|pred x|] = ([|x|] - 1) mod wwB.
 Proof.
  refine (spec_ww_pred w_0 w_Bm1 w_WW ww_Bm1 w_pred_c w_pred w_digits w_to_Z
   _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_sub : forall x y, [|sub x y|] = ([|x|] - [|y|]) mod wwB.
 Proof.
  refine (spec_ww_sub w_0 w_0 w_WW W0 w_opp_c w_opp_carry w_sub_c w_opp
   w_sub w_sub_carry w_digits w_to_Z _ _ _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_sub_carry : forall x y, [|sub_carry x y|]=([|x|]-[|y|]-1) mod wwB.
 Proof.
  refine (spec_ww_sub_carry w_0 w_Bm1 w_WW ww_Bm1 w_opp_carry w_pred_c
   w_sub_carry_c w_pred w_sub w_sub_carry w_digits w_to_Z _ _ _ _ _ _ _ _ _ _);
  wwauto.
 Qed.

 Let spec_ww_mul_c : forall x y, [[mul_c x y ]] = [|x|] * [|y|].
 Proof.
  refine (spec_ww_mul_c w_0 w_1 w_WW w_W0 w_mul_c add_c add add_carry w_digits
   w_to_Z _ _ _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_ww_karatsuba_c : forall x y, [[karatsuba_c x y ]] = [|x|] * [|y|].
 Proof.
 refine (spec_ww_karatsuba_c _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _
          _ _ _ _ _ _ _ _ _ _ _ _); wwauto.
  unfold w_digits; apply ZnZ.spec_more_than_1_digit; auto.
 Qed.

 Let spec_ww_mul : forall x y, [|mul x y|] = ([|x|] * [|y|]) mod wwB.
 Proof.
  refine (spec_ww_mul w_W0 w_add w_mul_c w_mul add w_digits w_to_Z _ _ _ _ _);
  wwauto.
 Qed.

 Let spec_ww_square_c : forall x, [[square_c x]] = [|x|] * [|x|].
 Proof.
  refine (spec_ww_square_c w_0 w_1 w_WW w_W0 w_mul_c w_square_c add_c add
   add_carry w_digits w_to_Z _ _ _ _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_w_div32 : forall a1 a2 a3 b1 b2,
       wB / 2 <= (w_to_Z b1) ->
       [|WW a1 a2|] < [|WW b1 b2|] ->
       let (q, r) := div32 a1 a2 a3 b1 b2 in
       (w_to_Z a1) * wwB + (w_to_Z a2) * wB + (w_to_Z a3) =
       (w_to_Z q) * ((w_to_Z b1)*wB + (w_to_Z b2)) + [|r|] /\
       0 <= [|r|] < (w_to_Z b1)*wB + w_to_Z b2.
 Proof.
  refine (spec_w_div32 w_0 w_Bm1 w_Bm2 w_WW w_compare w_add_c w_add_carry_c
   w_add w_add_carry w_pred w_sub w_mul_c w_div21 sub_c w_digits w_to_Z
   _ _ _ _ _ _ _ _ _ _ _ _ _ _ _);wwauto.
  unfold w_Bm2, w_to_Z, w_pred, w_Bm1.
  rewrite ZnZ.spec_pred, ZnZ.spec_m1.
  unfold w_digits;rewrite Zmod_small. ring.
  assert (H:= wB_pos(ZnZ.digits)). omega.
  exact ZnZ.spec_div21.
 Qed.

 Let spec_ww_div21 : forall a1 a2 b,
      wwB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := div21 a1 a2 b in
      [|a1|] *wwB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
  refine (spec_ww_div21 w_0 w_0W div32 ww_1 compare sub w_digits w_to_Z
   _ _ _ _ _ _ _);wwauto.
 Qed.

 Let spec_add2: forall x y,
  [|w_add2 x y|] = w_to_Z x + w_to_Z y.
  unfold w_add2.
  intros xh xl; generalize (ZnZ.spec_add_c xh xl).
  unfold w_add_c; case ZnZ.add_c; unfold interp_carry; simpl ww_to_Z.
    intros w0 Hw0; simpl; unfold w_to_Z; rewrite Hw0.
  unfold w_0; rewrite ZnZ.spec_0; simpl; auto with zarith.
  intros w0; rewrite Z.mul_1_l; simpl.
  unfold w_to_Z, w_1; rewrite ZnZ.spec_1; auto with zarith.
  rewrite Z.mul_1_l; auto.
 Qed.

 Let spec_low: forall x,
  w_to_Z (low x) = [|x|] mod wB. 
  intros x; case x; simpl low.
    unfold ww_to_Z, w_to_Z, w_0; rewrite ZnZ.spec_0; simpl; wwauto.
  intros xh xl; simpl.
  rewrite Z.add_comm; rewrite Z_mod_plus; auto with zarith.
  rewrite Zmod_small; auto with zarith.
  unfold wB, base; eauto with ZnZ zarith.
  unfold wB, base; eauto with ZnZ zarith.
 Qed.

 Let spec_ww_digits:
  [|_ww_zdigits|] = Zpos (xO w_digits).
 Proof.
 unfold w_to_Z, _ww_zdigits.
 rewrite spec_add2.
 unfold w_to_Z, w_zdigits, w_digits.
 rewrite ZnZ.spec_zdigits; auto.
 rewrite Pos2Z.inj_xO; auto with zarith.
 Qed.


 Let spec_ww_head00  : forall x,  [|x|] = 0 -> [|head0 x|] = Zpos _ww_digits.
 Proof.
 refine (spec_ww_head00 w_0 w_0W
                w_compare w_head0 w_add2 w_zdigits _ww_zdigits
                w_to_Z _ _ _ (eq_refl _ww_digits) _ _ _ _); wwauto.
 exact ZnZ.spec_head00.
 exact ZnZ.spec_zdigits.
 Qed.

 Let spec_ww_head0  : forall x,  0 < [|x|] ->
	 wwB/ 2 <= 2 ^ [|head0 x|] * [|x|] < wwB.
 Proof.
  refine (spec_ww_head0 w_0 w_0W w_compare w_head0
           w_add2 w_zdigits _ww_zdigits
   w_to_Z _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_zdigits.
 Qed.

 Let spec_ww_tail00  : forall x,  [|x|] = 0 -> [|tail0 x|] = Zpos _ww_digits.
 Proof.
 refine (spec_ww_tail00 w_0 w_0W
                w_compare w_tail0 w_add2 w_zdigits _ww_zdigits
                w_to_Z _ _ _ (eq_refl _ww_digits) _ _ _ _); wwauto.
 exact ZnZ.spec_tail00.
 exact ZnZ.spec_zdigits.
 Qed.


 Let spec_ww_tail0  : forall x,  0 < [|x|] ->
  exists y, 0 <= y /\ [|x|] = (2 * y + 1) * 2 ^ [|tail0 x|].
 Proof.
  refine (spec_ww_tail0 (w_digits := w_digits) w_0 w_0W w_compare w_tail0
           w_add2 w_zdigits _ww_zdigits w_to_Z _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_zdigits.
 Qed.

 Lemma spec_ww_add_mul_div : forall x y p,
       [|p|] <= Zpos _ww_digits ->
       [| add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos _ww_digits) - [|p|]))) mod wwB.
 Proof.
 refine (@spec_ww_add_mul_div t w_0 w_WW w_W0 w_0W compare w_add_mul_div
              sub w_digits w_zdigits low w_to_Z
           _ _ _ _ _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_zdigits.
 Qed.

 Let spec_ww_div_gt : forall a b,
      [|a|] > [|b|] -> 0 < [|b|] ->
      let (q,r) := div_gt a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\ 0 <= [|r|] < [|b|].
 Proof.
refine
(@spec_ww_div_gt t w_digits w_0 w_WW w_0W w_compare w_eq0
   w_opp_c w_opp w_opp_carry w_sub_c w_sub w_sub_carry w_div_gt
   w_add_mul_div w_head0 w_div21 div32 _ww_zdigits ww_1 add_mul_div w_zdigits w_to_Z
 _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _
).
  exact ZnZ.spec_0.
  exact ZnZ.spec_to_Z.
  wwauto.
  wwauto.
  exact ZnZ.spec_compare.
  exact ZnZ.spec_eq0.
  exact ZnZ.spec_opp_c.
  exact ZnZ.spec_opp.
  exact ZnZ.spec_opp_carry.
  exact ZnZ.spec_sub_c.
  exact ZnZ.spec_sub.
  exact ZnZ.spec_sub_carry.
  exact ZnZ.spec_div_gt.
  exact ZnZ.spec_add_mul_div.
  exact ZnZ.spec_head0.
  exact ZnZ.spec_div21.
  exact spec_w_div32.
  exact ZnZ.spec_zdigits.
  exact spec_ww_digits.
  exact spec_ww_1.
  exact spec_ww_add_mul_div.
 Qed.

 Let spec_ww_div : forall a b, 0 < [|b|] ->
      let (q,r) := div a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
  refine (spec_ww_div w_digits ww_1 compare div_gt w_to_Z _ _ _ _);wwauto.
 Qed.

 Let spec_ww_mod_gt : forall a b,
      [|a|] > [|b|] -> 0 < [|b|] ->
      [|mod_gt a b|] = [|a|] mod [|b|].
 Proof.
  refine (@spec_ww_mod_gt t w_digits w_0 w_WW w_0W w_compare w_eq0
   w_opp_c w_opp w_opp_carry w_sub_c w_sub w_sub_carry w_div_gt w_mod_gt
   w_add_mul_div w_head0 w_div21 div32 _ww_zdigits ww_1 add_mul_div
   w_zdigits w_to_Z
   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_div_gt.
  exact ZnZ.spec_div21.
  exact ZnZ.spec_zdigits.
  exact spec_ww_add_mul_div.
 Qed.

 Let spec_ww_mod :  forall a b, 0 < [|b|] -> [|mod_ a b|] = [|a|] mod [|b|].
 Proof.
  refine (spec_ww_mod w_digits W0 compare mod_gt w_to_Z _ _ _);wwauto.
 Qed.

 Let spec_ww_gcd_gt : forall a b, [|a|] > [|b|] ->
      Zis_gcd [|a|] [|b|] [|gcd_gt a b|].
 Proof.
  refine (@spec_ww_gcd_gt t w_digits W0 w_to_Z _
    w_0 w_0 w_eq0 w_gcd_gt _ww_digits
  _ gcd_gt_fix _ _ _ _ gcd_cont _);wwauto.
  refine (@spec_ww_gcd_gt_aux t w_digits w_0 w_WW w_0W w_compare w_opp_c w_opp
   w_opp_carry w_sub_c w_sub w_sub_carry w_gcd_gt w_add_mul_div w_head0
   w_div21 div32 _ww_zdigits ww_1 add_mul_div w_zdigits w_to_Z
   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _);wwauto.
  exact ZnZ.spec_div21.
  exact ZnZ.spec_zdigits.
  exact spec_ww_add_mul_div.
  refine (@spec_gcd_cont t w_digits ww_1 w_to_Z _ _ w_0 w_1 w_compare
   _ _);wwauto.
 Qed.

 Let spec_ww_gcd : forall a b, Zis_gcd [|a|] [|b|] [|gcd a b|].
 Proof.
  refine (@spec_ww_gcd t w_digits W0 compare w_to_Z _ _ w_0 w_0 w_eq0 w_gcd_gt
  _ww_digits _ gcd_gt_fix _ _ _ _ gcd_cont _);wwauto.
  refine (@spec_ww_gcd_gt_aux t w_digits w_0 w_WW w_0W w_compare w_opp_c w_opp
   w_opp_carry w_sub_c w_sub w_sub_carry w_gcd_gt w_add_mul_div w_head0
   w_div21 div32 _ww_zdigits ww_1 add_mul_div w_zdigits w_to_Z
   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _   _ _ _ _ _);wwauto.
  exact ZnZ.spec_div21.
  exact ZnZ.spec_zdigits.
  exact spec_ww_add_mul_div.
  refine (@spec_gcd_cont t w_digits ww_1 w_to_Z _ _ w_0 w_1 w_compare
   _ _);wwauto.
 Qed.

 Let spec_ww_is_even : forall x,
      match is_even x with
         true => [|x|] mod 2 = 0
      | false => [|x|] mod 2 = 1
      end.
 Proof.
 refine (@spec_ww_is_even t w_is_even w_digits _ _ ).
 exact ZnZ.spec_is_even.
 Qed.

 Let spec_ww_sqrt2 : forall x y,
       wwB/ 4 <= [|x|] ->
       let (s,r) := sqrt2 x y in
          [[WW x y]] = [|s|] ^ 2 + [+|r|] /\
          [+|r|] <= 2 * [|s|].
 Proof.
 intros x y H.
 refine (@spec_ww_sqrt2 t w_is_even w_compare w_0 w_1 w_Bm1
               w_0W w_sub w_square_c w_div21 w_add_mul_div w_digits w_zdigits
               _ww_zdigits
               w_add_c w_sqrt2 w_pred pred_c pred add_c add sub_c add_mul_div
                _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _); wwauto.
 exact ZnZ.spec_zdigits.
 exact ZnZ.spec_more_than_1_digit.
 exact ZnZ.spec_is_even.
 exact ZnZ.spec_div21.
 exact spec_ww_add_mul_div.
 exact ZnZ.spec_sqrt2.
 Qed.

 Let spec_ww_sqrt : forall x,
       [|sqrt x|] ^ 2 <= [|x|] < ([|sqrt x|] + 1) ^ 2.
 Proof.
 refine (@spec_ww_sqrt t w_is_even w_0 w_1 w_Bm1
           w_sub w_add_mul_div w_digits w_zdigits _ww_zdigits
               w_sqrt2 pred add_mul_div head0 compare
            _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _); wwauto.
 exact ZnZ.spec_zdigits.
 exact ZnZ.spec_more_than_1_digit.
 exact ZnZ.spec_is_even.
 exact spec_ww_add_mul_div.
 exact ZnZ.spec_sqrt2.
 Qed.

 Let wB_pos : 0 < wB.
 Proof.
 unfold wB, base; apply Z.pow_pos_nonneg; auto with zarith.
 Qed.
 
 Hint Transparent ww_to_Z.

 Let ww_testbit_high n x y : Z.pos w_digits <= n ->
  Z.testbit [|WW x y|] n =
  Z.testbit (ZnZ.to_Z x) (n - Z.pos w_digits).
 Proof.
  intros Hn.
  assert (E : ZnZ.to_Z x = [|WW x y|] / wB).
  { simpl.
    rewrite Z.div_add_l; eauto with ZnZ zarith.
    now rewrite Z.div_small, Z.add_0_r; wwauto. }
  rewrite E.
  unfold wB, base. rewrite Z.div_pow2_bits.
  - f_equal; auto with zarith.
  - easy.
  - auto with zarith.
 Qed.

 Let ww_testbit_low n x y : 0 <= n < Z.pos w_digits ->
  Z.testbit [|WW x y|] n = Z.testbit (ZnZ.to_Z y) n.
 Proof.
  intros (Hn,Hn').
  assert (E : ZnZ.to_Z y = [|WW x y|] mod wB).
  { simpl; symmetry.
    rewrite Z.add_comm, Z.mod_add; auto with zarith.
    apply Z.mod_small; eauto with ZnZ zarith. }
  rewrite E.
  unfold wB, base. symmetry. apply Z.mod_pow2_bits_low; auto.
 Qed.

 Let spec_lor x y : [|lor x y|] = Z.lor [|x|] [|y|].
 Proof.
  destruct x as [ |hx lx]. trivial.
  destruct y as [ |hy ly]. now rewrite Z.lor_comm.
  change ([|WW (ZnZ.lor hx hy) (ZnZ.lor lx ly)|] =
          Z.lor [|WW hx lx|] [|WW hy ly|]).
  apply Z.bits_inj'; intros n Hn.
  rewrite Z.lor_spec.
  destruct (Z.le_gt_cases (Z.pos w_digits) n) as [LE|GT].
  - now rewrite !ww_testbit_high, ZnZ.spec_lor, Z.lor_spec.
  - rewrite !ww_testbit_low; auto.
    now rewrite ZnZ.spec_lor, Z.lor_spec.
 Qed.

 Let spec_land x y : [|land x y|] = Z.land [|x|] [|y|].
 Proof.
  destruct x as [ |hx lx]. trivial.
  destruct y as [ |hy ly]. now rewrite Z.land_comm.
  change ([|WW (ZnZ.land hx hy) (ZnZ.land lx ly)|] =
          Z.land [|WW hx lx|] [|WW hy ly|]).
  apply Z.bits_inj'; intros n Hn.
  rewrite Z.land_spec.
  destruct (Z.le_gt_cases (Z.pos w_digits) n) as [LE|GT].
  - now rewrite !ww_testbit_high, ZnZ.spec_land, Z.land_spec.
  - rewrite !ww_testbit_low; auto.
    now rewrite ZnZ.spec_land, Z.land_spec.
 Qed.

 Let spec_lxor x y : [|lxor x y|] = Z.lxor [|x|] [|y|].
 Proof.
  destruct x as [ |hx lx]. trivial.
  destruct y as [ |hy ly]. now rewrite Z.lxor_comm.
  change ([|WW (ZnZ.lxor hx hy) (ZnZ.lxor lx ly)|] =
          Z.lxor [|WW hx lx|] [|WW hy ly|]).
  apply Z.bits_inj'; intros n Hn.
  rewrite Z.lxor_spec.
  destruct (Z.le_gt_cases (Z.pos w_digits) n) as [LE|GT].
  - now rewrite !ww_testbit_high, ZnZ.spec_lxor, Z.lxor_spec.
  - rewrite !ww_testbit_low; auto.
    now rewrite ZnZ.spec_lxor, Z.lxor_spec.
 Qed.

 Global Instance mk_zn2z_specs : ZnZ.Specs mk_zn2z_ops.
 Proof.
  apply ZnZ.MkSpecs; auto.
  exact spec_ww_add_mul_div.

  refine (@spec_ww_pos_mod t w_0 w_digits w_zdigits w_WW
           w_pos_mod compare w_0W low sub _ww_zdigits w_to_Z
       _ _ _ _ _ _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_zdigits.
  unfold w_to_Z, w_zdigits.
  rewrite ZnZ.spec_zdigits.
  rewrite <- Pos2Z.inj_xO; exact spec_ww_digits.
 Qed.

 Global Instance mk_zn2z_specs_karatsuba : ZnZ.Specs mk_zn2z_ops_karatsuba.
 Proof.
  apply ZnZ.MkSpecs; auto.
  exact spec_ww_add_mul_div.
  refine (@spec_ww_pos_mod t w_0 w_digits w_zdigits w_WW
           w_pos_mod compare w_0W low sub _ww_zdigits w_to_Z
       _ _ _ _ _ _ _ _ _ _ _ _);wwauto.
  exact ZnZ.spec_zdigits.
  unfold w_to_Z, w_zdigits.
  rewrite ZnZ.spec_zdigits.
  rewrite <- Pos2Z.inj_xO; exact spec_ww_digits.
 Qed.

End Z_2nZ.

Section MulAdd.

  Context {t : Type}{ops : ZnZ.Ops t}{specs : ZnZ.Specs ops}.

  Definition mul_add:= w_mul_add ZnZ.zero ZnZ.succ ZnZ.add_c ZnZ.mul_c.

  Notation "[| x |]" := (ZnZ.to_Z x)  (at level 0, x at level 99).

  Notation "[|| x ||]" :=
   (zn2z_to_Z (base ZnZ.digits) ZnZ.to_Z x)  (at level 0, x at level 99).

  Lemma spec_mul_add: forall x y z,
     let (zh, zl) := mul_add x y z in
  [||WW zh zl||] = [|x|] * [|y|] + [|z|].
  Proof.
  intros x y z.
   refine (spec_w_mul_add _ _ _ _ _ _ _ _ _ _ _ _ x y z); auto.
  exact ZnZ.spec_0.
  exact ZnZ.spec_to_Z.
  exact ZnZ.spec_succ.
  exact ZnZ.spec_add_c.
  exact ZnZ.spec_mul_c.
  Qed.

End MulAdd.


(** Modular versions of DoubleCyclic *)

Module DoubleCyclic (C:CyclicType) <: CyclicType.
 Definition t := zn2z C.t.
 Instance ops : ZnZ.Ops t := mk_zn2z_ops.
 Instance specs : ZnZ.Specs ops := mk_zn2z_specs.
End DoubleCyclic.

Module DoubleCyclicKaratsuba (C:CyclicType) <: CyclicType.
 Definition t := zn2z C.t.
 Definition ops : ZnZ.Ops t := mk_zn2z_ops_karatsuba.
 Definition specs : ZnZ.Specs ops := mk_zn2z_specs_karatsuba.
End DoubleCyclicKaratsuba.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleDiv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*         Benjamin Gregoire, Laurent Thery, INRIA, 2007                *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.
Require Import DoubleDivn1.
Require Import DoubleAdd.
Require Import DoubleSub.

Local Open Scope Z_scope.

Ltac zarith := auto with zarith.


Section POS_MOD.

 Variable w:Type.
 Variable w_0 : w.
 Variable w_digits : positive.
 Variable w_zdigits : w.
 Variable w_WW : w -> w -> zn2z w.
 Variable w_pos_mod : w -> w -> w.
 Variable w_compare : w -> w -> comparison.
 Variable ww_compare : zn2z w -> zn2z w -> comparison.
 Variable w_0W : w ->  zn2z w.
 Variable low: zn2z w -> w.
 Variable ww_sub: zn2z w -> zn2z w -> zn2z w.
 Variable ww_zdigits : zn2z w.


 Definition ww_pos_mod p x :=
  let zdigits := w_0W w_zdigits in
  match x with
  | W0 => W0
  | WW xh xl =>
    match ww_compare p zdigits with
    | Eq => w_WW w_0 xl
    | Lt => w_WW w_0 (w_pos_mod (low p) xl)
    | Gt =>
      match ww_compare p ww_zdigits with
      | Lt =>
        let n := low (ww_sub p zdigits) in
        w_WW (w_pos_mod n xh) xl
      | _ => x
      end
    end
  end.


  Variable w_to_Z : w -> Z.

  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).


  Variable spec_w_0   : [|w_0|] = 0.

  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.

  Variable spec_to_w_Z  : forall x, 0 <= [[x]] < wwB.

  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].

  Variable spec_pos_mod : forall w p,
       [|w_pos_mod p w|] = [|w|] mod (2 ^ [|p|]).

  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_ww_compare : forall x y,
    ww_compare x y = Z.compare [[x]] [[y]].
 Variable spec_ww_sub: forall x y,
   [[ww_sub x y]] = ([[x]] - [[y]]) mod wwB.

 Variable spec_zdigits : [| w_zdigits |] = Zpos w_digits.
 Variable spec_low: forall x, [| low x|] = [[x]] mod wB.
 Variable spec_ww_zdigits : [[ww_zdigits]] = 2 * [|w_zdigits|].
 Variable spec_ww_digits : ww_digits w_digits = xO w_digits.


  Hint Rewrite spec_w_0 spec_w_WW : w_rewrite.

 Lemma spec_ww_pos_mod : forall w p,
       [[ww_pos_mod p w]] = [[w]] mod (2 ^ [[p]]).
 assert (HHHHH:= lt_0_wB w_digits).
 assert (F0: forall x y, x - y + y = x); auto with zarith.
 intros w1 p; case (spec_to_w_Z p); intros HH1 HH2.
 unfold ww_pos_mod; case w1.
 simpl; rewrite Zmod_small; split; auto with zarith.
 intros xh xl; rewrite spec_ww_compare.
    case Z.compare_spec;
    rewrite spec_w_0W; rewrite spec_zdigits; fold wB;
    intros H1.
   rewrite H1; simpl ww_to_Z.
   autorewrite with w_rewrite rm10.
   rewrite Zplus_mod; auto with zarith.
   rewrite Z_mod_mult; auto with zarith.
   autorewrite with rm10.
   rewrite Zmod_mod; auto with zarith.
   rewrite Zmod_small; auto with zarith.
   autorewrite with w_rewrite rm10.
   simpl ww_to_Z.
   rewrite spec_pos_mod.
   assert (HH0: [|low p|] = [[p]]).
     rewrite spec_low.
     apply Zmod_small; auto with zarith.
     case (spec_to_w_Z p); intros HHH1 HHH2; split; auto with zarith.
     apply Z.lt_le_trans with (1 := H1).
     unfold base; apply Zpower2_le_lin; auto with zarith.
   rewrite HH0.
   rewrite Zplus_mod; auto with zarith.
   unfold base.
   rewrite <- (F0 (Zpos w_digits) [[p]]).
   rewrite Zpower_exp; auto with zarith.
   rewrite Z.mul_assoc.
   rewrite Z_mod_mult; auto with zarith.
   autorewrite with w_rewrite rm10.
   rewrite Zmod_mod; auto with zarith.
  rewrite spec_ww_compare.
    case Z.compare_spec; rewrite spec_ww_zdigits;
                     rewrite spec_zdigits; intros H2.
  replace (2^[[p]]) with wwB.
    rewrite Zmod_small; auto with zarith.
  unfold base; rewrite H2.
  rewrite spec_ww_digits; auto.
  assert (HH0: [|low (ww_sub p (w_0W w_zdigits))|] =
         [[p]] - Zpos w_digits).
    rewrite spec_low.
    rewrite spec_ww_sub.
    rewrite spec_w_0W; rewrite spec_zdigits.
    rewrite <- Zmod_div_mod; auto with zarith.
    rewrite Zmod_small; auto with zarith.
    split; auto with zarith.
    apply Z.lt_le_trans with (Zpos w_digits); auto with zarith.
    unfold base; apply Zpower2_le_lin; auto with zarith.
    exists wB; unfold base; rewrite <- Zpower_exp; auto with zarith.
    rewrite spec_ww_digits;
      apply f_equal with (f := Z.pow 2); rewrite Pos2Z.inj_xO; auto with zarith.
   simpl ww_to_Z; autorewrite with w_rewrite.
   rewrite spec_pos_mod; rewrite HH0.
   pattern [|xh|] at 2;
     rewrite Z_div_mod_eq with (b := 2 ^ ([[p]] - Zpos w_digits));
     auto with zarith.
   rewrite (fun x => (Z.mul_comm (2 ^ x))); rewrite Z.mul_add_distr_r.
   unfold base; rewrite <- Z.mul_assoc; rewrite <- Zpower_exp;
    auto with zarith.
   rewrite F0; auto with zarith.
   rewrite <- Z.add_assoc; rewrite Zplus_mod; auto with zarith.
   rewrite Z_mod_mult; auto with zarith.
   autorewrite with rm10.
   rewrite Zmod_mod; auto with zarith.
   symmetry; apply Zmod_small; auto with zarith.
   case (spec_to_Z xh); intros U1 U2.
   case (spec_to_Z xl); intros U3 U4.
   split; auto with zarith.
   apply Z.add_nonneg_nonneg; auto with zarith.
   apply Z.mul_nonneg_nonneg; auto with zarith.
   match goal with |- 0 <= ?X mod ?Y =>
    case (Z_mod_lt X Y); auto with zarith
   end.
   match goal with |- ?X mod ?Y * ?U + ?Z < ?T =>
    apply Z.le_lt_trans with ((Y - 1) * U + Z );
     [case (Z_mod_lt X Y); auto with zarith | idtac]
   end.
   match goal with |- ?X * ?U + ?Y < ?Z =>
    apply Z.le_lt_trans with (X * U + (U - 1))
   end.
   apply Z.add_le_mono_l; auto with zarith.
   case (spec_to_Z xl); unfold base; auto with zarith.
   rewrite Z.mul_sub_distr_r; rewrite <- Zpower_exp; auto with zarith.
   rewrite F0; auto with zarith.
  rewrite Zmod_small; auto with zarith.
  case (spec_to_w_Z (WW xh xl)); intros U1 U2.
  split; auto with zarith.
  apply Z.lt_le_trans with (1:= U2).
  unfold base; rewrite spec_ww_digits.
  apply Zpower_le_monotone; auto with zarith.
  split; auto with zarith.
  rewrite Pos2Z.inj_xO; auto with zarith.
 Qed.

End POS_MOD.

Section DoubleDiv32.

 Variable w             : Type.
 Variable w_0           : w.
 Variable w_Bm1         : w.
 Variable w_Bm2         : w.
 Variable w_WW          : w -> w -> zn2z w.
 Variable w_compare     : w -> w -> comparison.
 Variable w_add_c       : w -> w -> carry w.
 Variable w_add_carry_c : w -> w -> carry w.
 Variable w_add         : w -> w -> w.
 Variable w_add_carry   : w -> w -> w.
 Variable w_pred        : w -> w.
 Variable w_sub         : w -> w -> w.
 Variable w_mul_c       : w -> w -> zn2z w.
 Variable w_div21       : w -> w -> w -> w*w.
 Variable ww_sub_c      : zn2z w -> zn2z w -> carry (zn2z w).

 Definition w_div32 a1 a2 a3 b1 b2 :=
  Eval lazy beta iota delta [ww_add_c_cont ww_add] in
  match w_compare a1 b1 with
  | Lt =>
    let (q,r) := w_div21 a1 a2 b1 in
    match ww_sub_c (w_WW r a3) (w_mul_c q b2) with
    | C0 r1 => (q,r1)
    | C1 r1 =>
      let q := w_pred q in
      ww_add_c_cont w_WW w_add_c w_add_carry_c
      (fun r2=>(w_pred q, ww_add w_add_c w_add w_add_carry r2 (WW b1 b2)))
      (fun r2 => (q,r2))
      r1 (WW b1 b2)
    end
  | Eq =>
    ww_add_c_cont w_WW w_add_c w_add_carry_c
    (fun r => (w_Bm2, ww_add w_add_c w_add w_add_carry r (WW b1 b2)))
    (fun r => (w_Bm1,r))
    (WW (w_sub a2 b2) a3) (WW b1 b2)
  | Gt => (w_0, W0) (* cas absurde *)
  end.

 (* Proof *)

  Variable w_digits      : positive.
  Variable w_to_Z : w -> Z.

  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[+| c |]" :=
   (interp_carry 1 wB w_to_Z c) (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).


  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_Bm1   : [|w_Bm1|] = wB - 1.
  Variable spec_w_Bm2   : [|w_Bm2|] = wB - 2.

  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.

  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_compare :
     forall x y, w_compare x y = Z.compare [|x|] [|y|].
  Variable spec_w_add_c  : forall x y, [+|w_add_c x y|] = [|x|] + [|y|].
  Variable spec_w_add_carry_c :
         forall x y, [+|w_add_carry_c x y|] = [|x|] + [|y|] + 1.

  Variable spec_w_add : forall x y, [|w_add x y|] = ([|x|] + [|y|]) mod wB.
  Variable spec_w_add_carry :
	 forall x y, [|w_add_carry x y|] = ([|x|] + [|y|] + 1) mod wB.

  Variable spec_pred : forall x, [|w_pred x|] = ([|x|] - 1) mod wB.
  Variable spec_sub : forall x y, [|w_sub x y|] = ([|x|] - [|y|]) mod wB.

  Variable spec_mul_c : forall x y, [[ w_mul_c x y ]] = [|x|] * [|y|].
  Variable spec_div21 : forall a1 a2 b,
      wB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := w_div21 a1 a2 b in
      [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].

  Variable spec_ww_sub_c : forall x y, [-[ww_sub_c x y]] = [[x]] - [[y]].

  Ltac Spec_w_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_to_Z x).
  Ltac Spec_ww_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_ww_to_Z w_digits w_to_Z spec_to_Z x).

  Theorem wB_div2: forall x, wB/2  <= x -> wB <= 2 * x.
   intros x H; rewrite <- wB_div_2; apply Z.mul_le_mono_nonneg_l; auto with zarith.
  Qed.

  Lemma Zmult_lt_0_reg_r_2 : forall n m : Z, 0 <= n -> 0 < m * n -> 0 < m.
  Proof.
   intros n m H1 H2;apply Z.mul_pos_cancel_r with n;trivial.
   Z.le_elim H1; trivial.
   subst;rewrite Z.mul_0_r in H2;discriminate H2.
  Qed.

  Theorem spec_w_div32 : forall a1 a2 a3 b1 b2,
     wB/2 <= [|b1|] ->
     [[WW a1 a2]] < [[WW b1 b2]] ->
     let (q,r) := w_div32 a1 a2 a3 b1 b2 in
     [|a1|] * wwB + [|a2|] * wB  + [|a3|] =
        [|q|] *  ([|b1|] * wB + [|b2|])  + [[r]] /\
     0 <= [[r]] < [|b1|] * wB + [|b2|].
  Proof.
   intros a1 a2 a3 b1 b2 Hle Hlt.
   assert (U:= lt_0_wB w_digits); assert (U1:= lt_0_wwB w_digits).
   Spec_w_to_Z a1;Spec_w_to_Z a2;Spec_w_to_Z a3;Spec_w_to_Z b1;Spec_w_to_Z b2.
   rewrite wwB_wBwB; rewrite Z.pow_2_r; rewrite Z.mul_assoc;rewrite <- Z.mul_add_distr_r.
   change (w_div32 a1 a2 a3 b1 b2) with
    match w_compare a1 b1 with
    | Lt =>
     let (q,r) := w_div21 a1 a2 b1 in
     match ww_sub_c (w_WW r a3) (w_mul_c q b2) with
     | C0 r1 => (q,r1)
     | C1 r1 =>
      let q := w_pred q in
      ww_add_c_cont w_WW w_add_c w_add_carry_c
      (fun r2=>(w_pred q, ww_add w_add_c w_add w_add_carry r2 (WW b1 b2)))
      (fun r2 => (q,r2))
      r1 (WW b1 b2)
     end
    | Eq =>
     ww_add_c_cont w_WW w_add_c w_add_carry_c
     (fun r => (w_Bm2, ww_add w_add_c w_add w_add_carry r (WW b1 b2)))
     (fun r => (w_Bm1,r))
     (WW (w_sub a2 b2) a3) (WW b1 b2)
    | Gt => (w_0, W0) (* cas absurde *)
    end.
   rewrite spec_compare. case Z.compare_spec; intro Hcmp.
   simpl in Hlt.
   rewrite Hcmp in Hlt;assert ([|a2|] < [|b2|]). omega.
   assert ([[WW (w_sub a2 b2) a3]] = ([|a2|]-[|b2|])*wB + [|a3|] + wwB).
    simpl;rewrite spec_sub.
    assert ([|a2|] - [|b2|] = wB*(-1) + ([|a2|] - [|b2|] + wB)). ring.
    assert (0 <= [|a2|] - [|b2|] + wB < wB). omega.
    rewrite <-(Zmod_unique ([|a2|]-[|b2|]) wB (-1) ([|a2|]-[|b2|]+wB) H1 H0).
    rewrite wwB_wBwB;ring.
   assert (U2 := wB_pos w_digits).
   eapply spec_ww_add_c_cont with (P :=
     fun (x y:zn2z w) (res:w*zn2z w) =>
     let (q, r) := res in
     ([|a1|] * wB + [|a2|]) * wB + [|a3|] =
     [|q|] * ([|b1|] * wB + [|b2|]) + [[r]] /\
     0 <= [[r]] < [|b1|] * wB + [|b2|]);eauto.
   rewrite H0;intros r.
   repeat
    (rewrite spec_ww_add;eauto || rewrite spec_w_Bm1 || rewrite spec_w_Bm2);
   simpl ww_to_Z;try rewrite Z.mul_1_l;intros H1.
   assert (0<= ([[r]] + ([|b1|] * wB + [|b2|])) - wwB < [|b1|] * wB + [|b2|]).
   Spec_ww_to_Z r;split;zarith.
   rewrite H1.
   assert (H12:= wB_div2 Hle). assert (wwB <= 2 * [|b1|] * wB).
   rewrite wwB_wBwB; rewrite Z.pow_2_r; zarith.
   assert (-wwB < ([|a2|] - [|b2|]) * wB + [|a3|] < 0).
   split. apply Z.lt_le_trans with (([|a2|] - [|b2|]) * wB);zarith.
   rewrite wwB_wBwB;replace (-(wB^2)) with (-wB*wB);[zarith | ring].
   apply Z.mul_lt_mono_pos_r;zarith.
   apply Z.le_lt_trans with (([|a2|] - [|b2|]) * wB + (wB -1));zarith.
   replace ( ([|a2|] - [|b2|]) * wB + (wB - 1)) with
     (([|a2|] - [|b2|] + 1) * wB + - 1);[zarith | ring].
   assert (([|a2|] - [|b2|] + 1) * wB <= 0);zarith.
   replace 0 with (0*wB);zarith.
   replace (([|a2|] - [|b2|]) * wB + [|a3|] + wwB + ([|b1|] * wB + [|b2|]) +
              ([|b1|] * wB + [|b2|]) - wwB) with
         (([|a2|] - [|b2|]) * wB + [|a3|] + 2*[|b1|] * wB + 2*[|b2|]);
   [zarith | ring].
   rewrite <- (Zmod_unique ([[r]] + ([|b1|] * wB + [|b2|])) wwB
             1 ([[r]] + ([|b1|] * wB + [|b2|]) - wwB));zarith;try (ring;fail).
   split. rewrite H1;rewrite Hcmp;ring. trivial.
   Spec_ww_to_Z (WW b1 b2). simpl in HH4;zarith.
   rewrite H0;intros r;repeat
    (rewrite spec_w_Bm1 || rewrite spec_w_Bm2);
   simpl ww_to_Z;try rewrite Z.mul_1_l;intros H1.
   assert ([[r]]=([|a2|]-[|b2|])*wB+[|a3|]+([|b1|]*wB+[|b2|])). zarith.
   split. rewrite H2;rewrite Hcmp;ring.
   split. Spec_ww_to_Z r;zarith.
   rewrite H2.
   assert (([|a2|] - [|b2|]) * wB + [|a3|] < 0);zarith.
   apply Z.le_lt_trans with (([|a2|] - [|b2|]) * wB + (wB -1));zarith.
   replace ( ([|a2|] - [|b2|]) * wB + (wB - 1)) with
     (([|a2|] - [|b2|] + 1) * wB + - 1);[zarith|ring].
   assert (([|a2|] - [|b2|] + 1) * wB <= 0);zarith.
   replace 0 with (0*wB);zarith.
   (* Cas Lt *)
   assert (Hdiv21 := spec_div21 a2 Hle Hcmp);
    destruct (w_div21 a1 a2 b1) as (q, r);destruct Hdiv21.
   rewrite H.
   assert (Hq := spec_to_Z q).
   generalize
    (spec_ww_sub_c (w_WW r a3) (w_mul_c q b2));
    destruct (ww_sub_c (w_WW r a3) (w_mul_c q b2))
    as [r1|r1];repeat (rewrite spec_w_WW || rewrite spec_mul_c);
    unfold interp_carry;intros H1.
    rewrite H1.
   split. ring. split.
   rewrite <- H1;destruct (spec_ww_to_Z w_digits w_to_Z spec_to_Z r1);trivial.
   apply Z.le_lt_trans with ([|r|] * wB + [|a3|]).
   assert ( 0 <= [|q|] * [|b2|]);zarith.
   apply beta_lex_inv;zarith.
   assert ([[r1]] = [|r|] * wB + [|a3|] - [|q|] * [|b2|] + wwB).
   rewrite <- H1;ring.
   Spec_ww_to_Z r1; assert (0 <= [|r|]*wB). zarith.
   assert (0 < [|q|] * [|b2|]). zarith.
   assert (0 < [|q|]).
    apply Zmult_lt_0_reg_r_2 with [|b2|];zarith.
   eapply spec_ww_add_c_cont with (P :=
     fun (x y:zn2z w) (res:w*zn2z w) =>
     let (q0, r0) := res in
      ([|q|] * [|b1|] + [|r|]) * wB + [|a3|] =
      [|q0|] * ([|b1|] * wB + [|b2|]) + [[r0]] /\
      0 <= [[r0]] < [|b1|] * wB + [|b2|]);eauto.
   intros r2;repeat (rewrite spec_pred || rewrite spec_ww_add;eauto);
   simpl ww_to_Z;intros H7.
   assert (0 < [|q|] - 1).
   assert (H6 : 1 <= [|q|]) by zarith.
   Z.le_elim H6;zarith.
   rewrite <- H6 in H2;rewrite H2 in H7.
   assert (0 < [|b1|]*wB). apply Z.mul_pos_pos;zarith.
   Spec_ww_to_Z r2. zarith.
   rewrite (Zmod_small ([|q|] -1));zarith.
   rewrite (Zmod_small ([|q|] -1 -1));zarith.
   assert ([[r2]] + ([|b1|] * wB + [|b2|]) =
       wwB * 1 +
       ([|r|] * wB + [|a3|] - [|q|] * [|b2|] + 2 * ([|b1|] * wB + [|b2|]))).
   rewrite H7;rewrite H2;ring.
   assert
    ([|r|]*wB + [|a3|] - [|q|]*[|b2|] + 2 * ([|b1|]*wB + [|b2|])
        < [|b1|]*wB + [|b2|]).
   Spec_ww_to_Z r2;omega.
   Spec_ww_to_Z (WW b1 b2). simpl in HH5.
   assert
    (0 <= [|r|]*wB + [|a3|] - [|q|]*[|b2|] + 2 * ([|b1|]*wB + [|b2|])
       < wwB). split;try omega.
   replace (2*([|b1|]*wB+[|b2|])) with ((2*[|b1|])*wB+2*[|b2|]). 2:ring.
   assert (H12:= wB_div2 Hle). assert (wwB <= 2 * [|b1|] * wB).
   rewrite wwB_wBwB; rewrite Z.pow_2_r; zarith. omega.
   rewrite <- (Zmod_unique
            ([[r2]] + ([|b1|] * wB + [|b2|]))
            wwB
            1
            ([|r|] * wB + [|a3|] - [|q|] * [|b2|] + 2*([|b1|] * wB + [|b2|]))
            H10 H8).
   split. ring. zarith.
   intros r2;repeat (rewrite spec_pred);simpl ww_to_Z;intros H7.
   rewrite (Zmod_small ([|q|] -1));zarith.
   split.
   replace [[r2]] with  ([[r1]] + ([|b1|] * wB + [|b2|]) -wwB).
   rewrite H2; ring. rewrite <- H7; ring.
   Spec_ww_to_Z r2;Spec_ww_to_Z r1. omega.
   simpl in Hlt.
   assert ([|a1|] * wB + [|a2|] <= [|b1|] * wB + [|b2|]). zarith.
   assert (H1 := beta_lex _ _ _ _ _ H HH0 HH3). rewrite spec_w_0;simpl;zarith.
  Qed.


End DoubleDiv32.

Section DoubleDiv21.
 Variable w : Type.
 Variable w_0 : w.

 Variable w_0W : w -> zn2z w.
 Variable w_div32 : w -> w -> w -> w -> w -> w * zn2z w.

 Variable ww_1 : zn2z w.
 Variable ww_compare : zn2z w -> zn2z w -> comparison.
 Variable ww_sub : zn2z w -> zn2z w -> zn2z w.


 Definition ww_div21 a1 a2 b :=
  match a1 with
  | W0 =>
    match ww_compare a2 b with
    | Gt => (ww_1, ww_sub a2 b)
    | Eq => (ww_1, W0)
    | Lt => (W0, a2)
    end
  | WW a1h a1l =>
    match a2 with
    | W0 =>
      match b with
      | W0 => (W0,W0) (* cas absurde *)
      | WW b1 b2 =>
        let (q1, r)  := w_div32 a1h a1l w_0 b1 b2 in
        match r with
        | W0 => (WW q1 w_0, W0)
        | WW r1 r2 =>
	  let (q2, s)  := w_div32 r1 r2 w_0 b1 b2 in
          (WW q1 q2, s)
        end
      end
    | WW a2h a2l =>
      match b with
      | W0 => (W0,W0) (* cas absurde *)
      | WW b1 b2 =>
        let (q1, r)  := w_div32 a1h a1l a2h b1 b2 in
        match r with
        | W0 => (WW q1 w_0, w_0W a2l)
        | WW r1 r2 =>
	  let (q2, s)  := w_div32 r1 r2 a2l b1 b2 in
          (WW q1 q2, s)
        end
      end
    end
  end.

 (* Proof *)

  Variable w_digits : positive.
  Variable w_to_Z : w -> Z.
  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_w_div32 : forall a1 a2 a3 b1 b2,
     wB/2 <= [|b1|] ->
     [[WW a1 a2]] < [[WW b1 b2]] ->
     let (q,r) := w_div32 a1 a2 a3 b1 b2 in
     [|a1|] * wwB + [|a2|] * wB  + [|a3|] =
        [|q|] *  ([|b1|] * wB + [|b2|])  + [[r]] /\
     0 <= [[r]] < [|b1|] * wB + [|b2|].
  Variable spec_ww_1 : [[ww_1]] = 1.
  Variable spec_ww_compare :  forall x y,
    ww_compare x y = Z.compare [[x]] [[y]].
  Variable spec_ww_sub : forall x y, [[ww_sub x y]] = ([[x]] - [[y]]) mod wwB.

  Theorem wwB_div: wwB  = 2 * (wwB / 2).
  Proof.
   rewrite wwB_div_2; rewrite  Z.mul_assoc; rewrite  wB_div_2; auto.
   rewrite <- Z.pow_2_r; apply wwB_wBwB.
  Qed.

  Ltac Spec_w_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_to_Z x).
  Ltac Spec_ww_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_ww_to_Z w_digits w_to_Z spec_to_Z x).

  Theorem   spec_ww_div21 : forall a1 a2 b,
     wwB/2 <= [[b]] ->
     [[a1]] < [[b]] ->
     let (q,r) := ww_div21 a1 a2 b in
     [[a1]] *wwB+[[a2]] = [[q]] *  [[b]] + [[r]] /\ 0 <= [[r]] < [[b]].
  Proof.
   assert (U:= lt_0_wB w_digits).
   assert (U1:= lt_0_wwB w_digits).
   intros a1 a2 b H Hlt; unfold ww_div21.
   Spec_ww_to_Z b; assert (Eq: 0 < [[b]]).    Spec_ww_to_Z a1;omega.
   generalize Hlt H ;clear Hlt H;case a1.
   intros H1 H2;simpl in H1;Spec_ww_to_Z a2.
   rewrite spec_ww_compare. case Z.compare_spec;
   simpl;try rewrite spec_ww_1;autorewrite with rm10; intros;zarith.
   rewrite spec_ww_sub;simpl. rewrite Zmod_small;zarith.
   split. ring.
   assert (wwB <= 2*[[b]]);zarith.
   rewrite wwB_div;zarith.
   intros a1h a1l.  Spec_w_to_Z a1h;Spec_w_to_Z a1l. Spec_ww_to_Z a2.
   destruct a2 as [ |a3 a4];
    (destruct b as [ |b1 b2];[unfold Z.le in Eq;discriminate Eq|idtac]);
   try (Spec_w_to_Z a3; Spec_w_to_Z a4); Spec_w_to_Z b1; Spec_w_to_Z b2;
   intros Hlt H;  match goal with |-context [w_div32 ?X ?Y ?Z ?T ?U] =>
     generalize (@spec_w_div32 X Y Z T U); case (w_div32 X Y Z T U);
     intros q1 r H0
   end; (assert (Eq1: wB / 2 <= [|b1|]);[
    apply (@beta_lex (wB / 2) 0 [|b1|] [|b2|] wB); auto with zarith;
    autorewrite with rm10;repeat rewrite (Z.mul_comm wB);
    rewrite <- wwB_div_2; trivial
   | generalize (H0 Eq1 Hlt);clear H0;destruct r as [ |r1 r2];simpl;
     try rewrite spec_w_0; try rewrite spec_w_0W;repeat rewrite Z.add_0_r;
     intros (H1,H2) ]).
   split;[rewrite wwB_wBwB; rewrite Z.pow_2_r | trivial].
   rewrite Z.mul_assoc;rewrite Z.mul_add_distr_r;rewrite <- Z.mul_assoc;
   rewrite <- Z.pow_2_r; rewrite <- wwB_wBwB;rewrite H1;ring.
   destruct H2 as (H2,H3);match goal with |-context [w_div32 ?X ?Y ?Z ?T ?U] =>
     generalize (@spec_w_div32 X Y Z T U); case (w_div32 X Y Z T U);
     intros q r H0;generalize (H0 Eq1 H3);clear H0;intros (H4,H5) end.
   split;[rewrite wwB_wBwB | trivial].
   rewrite Z.pow_2_r.
   rewrite Z.mul_assoc;rewrite Z.mul_add_distr_r;rewrite <- Z.mul_assoc;
   rewrite <- Z.pow_2_r.
   rewrite <- wwB_wBwB;rewrite H1.
   rewrite spec_w_0 in H4;rewrite Z.add_0_r in H4.
   repeat rewrite Z.mul_add_distr_r. rewrite <- (Z.mul_assoc [|r1|]).
   rewrite <- Z.pow_2_r; rewrite <- wwB_wBwB;rewrite H4;simpl;ring.
   split;[rewrite wwB_wBwB | split;zarith].
   replace (([|a1h|] * wB + [|a1l|]) * wB^2 + ([|a3|] * wB + [|a4|]))
   with (([|a1h|] * wwB + [|a1l|] * wB + [|a3|])*wB+ [|a4|]).
   rewrite H1;ring. rewrite wwB_wBwB;ring.
   change [|a4|] with (0*wB+[|a4|]);apply beta_lex_inv;zarith.
   assert (1 <= wB/2);zarith.
    assert (H_:= wB_pos w_digits);apply Zdiv_le_lower_bound;zarith.
   destruct H2 as (H2,H3);match goal with |-context [w_div32 ?X ?Y ?Z ?T ?U] =>
     generalize (@spec_w_div32 X Y Z T U); case (w_div32 X Y Z T U);
     intros q r H0;generalize (H0 Eq1 H3);clear H0;intros (H4,H5) end.
   split;trivial.
   replace (([|a1h|] * wB + [|a1l|]) * wwB + ([|a3|] * wB + [|a4|])) with
   (([|a1h|] * wwB + [|a1l|] * wB + [|a3|])*wB + [|a4|]);
   [rewrite H1 | rewrite wwB_wBwB;ring].
   replace (([|q1|]*([|b1|]*wB+[|b2|])+([|r1|]*wB+[|r2|]))*wB+[|a4|]) with
   (([|q1|]*([|b1|]*wB+[|b2|]))*wB+([|r1|]*wwB+[|r2|]*wB+[|a4|]));
   [rewrite H4;simpl|rewrite wwB_wBwB];ring.
  Qed.

End DoubleDiv21.

Section DoubleDivGt.
 Variable w : Type.
 Variable w_digits : positive.
 Variable w_0 : w.

 Variable w_WW : w -> w -> zn2z w.
 Variable w_0W : w -> zn2z w.
 Variable w_compare : w -> w -> comparison.
 Variable w_eq0 : w -> bool.
 Variable w_opp_c : w -> carry w.
 Variable w_opp w_opp_carry : w -> w.
 Variable w_sub_c : w -> w -> carry w.
 Variable w_sub w_sub_carry : w -> w -> w.

 Variable w_div_gt : w -> w -> w*w.
 Variable w_mod_gt : w -> w -> w.
 Variable w_gcd_gt : w -> w -> w.
 Variable w_add_mul_div : w -> w -> w -> w.
 Variable w_head0 : w -> w.
 Variable w_div21 : w -> w -> w -> w * w.
 Variable w_div32 : w -> w -> w -> w -> w -> w * zn2z w.


 Variable _ww_zdigits : zn2z w.
 Variable ww_1 : zn2z w.
 Variable ww_add_mul_div : zn2z w -> zn2z w -> zn2z w -> zn2z w.

 Variable w_zdigits : w.

 Definition ww_div_gt_aux ah al bh bl :=
  Eval lazy beta iota delta [ww_sub ww_opp] in
    let p := w_head0 bh in
    match w_compare p w_0 with
    | Gt =>
      let b1 := w_add_mul_div p bh bl in
      let b2 := w_add_mul_div p bl w_0 in
      let a1 := w_add_mul_div p w_0 ah in
      let a2 := w_add_mul_div p ah al in
      let a3 := w_add_mul_div p al w_0 in
      let (q,r) := w_div32 a1 a2 a3 b1 b2 in
      (WW w_0 q, ww_add_mul_div
        (ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
            w_opp w_sub w_sub_carry _ww_zdigits (w_0W p)) W0 r)
    | _ => (ww_1, ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
            w_opp w_sub w_sub_carry (WW ah al) (WW bh bl))
    end.

 Definition ww_div_gt a b :=
  Eval lazy beta iota delta [ww_div_gt_aux double_divn1
  double_divn1_p double_divn1_p_aux double_divn1_0 double_divn1_0_aux
  double_split double_0 double_WW] in
  match a, b with
  | W0, _ => (W0,W0)
  | _, W0 => (W0,W0)
  | WW ah al, WW bh bl =>
    if w_eq0 ah then
     let (q,r) := w_div_gt al bl in
     (WW w_0 q, w_0W r)
    else
     match w_compare w_0 bh with
     | Eq =>
       let(q,r):=
        double_divn1 w_zdigits w_0 w_WW w_head0 w_add_mul_div w_div21
                  w_compare w_sub 1 a bl in
       (q, w_0W r)
     | Lt => ww_div_gt_aux ah al bh bl
     | Gt => (W0,W0) (* cas absurde *)
     end
  end.

 Definition ww_mod_gt_aux ah al bh bl :=
  Eval lazy beta iota delta [ww_sub ww_opp] in
    let p := w_head0 bh in
    match w_compare p w_0 with
    | Gt =>
      let b1 := w_add_mul_div p bh bl in
      let b2 := w_add_mul_div p bl w_0 in
      let a1 := w_add_mul_div p w_0 ah in
      let a2 := w_add_mul_div p ah al in
      let a3 := w_add_mul_div p al w_0 in
      let (q,r) := w_div32 a1 a2 a3 b1 b2 in
      ww_add_mul_div (ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
         w_opp w_sub w_sub_carry _ww_zdigits (w_0W p)) W0 r
    | _ =>
      ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
         w_opp w_sub w_sub_carry (WW ah al) (WW bh bl)
    end.

 Definition ww_mod_gt a b :=
  Eval lazy beta iota delta [ww_mod_gt_aux double_modn1
  double_modn1_p double_modn1_p_aux double_modn1_0 double_modn1_0_aux
  double_split double_0 double_WW snd] in
  match a, b with
  | W0, _ => W0
  | _, W0 => W0
  | WW ah al, WW bh bl =>
    if w_eq0 ah then w_0W (w_mod_gt al bl)
    else
     match w_compare w_0 bh with
     | Eq =>
       w_0W (double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
             w_compare w_sub 1 a bl)
     | Lt => ww_mod_gt_aux ah al bh bl
     | Gt => W0 (* cas absurde *)
     end
  end.

  Definition ww_gcd_gt_body (cont: w->w->w->w->zn2z w) (ah al bh bl: w) :=
   Eval lazy beta iota delta [ww_mod_gt_aux double_modn1
   double_modn1_p double_modn1_p_aux double_modn1_0 double_modn1_0_aux
   double_split double_0 double_WW snd] in
    match w_compare w_0 bh with
    | Eq =>
      match w_compare w_0 bl with
      | Eq => WW ah al (* normalement n'arrive pas si forme normale *)
      | Lt =>
	let m := double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
                   w_compare w_sub 1 (WW ah al) bl in
        WW w_0 (w_gcd_gt bl m)
      | Gt => W0 (* absurde *)
      end
    | Lt =>
      let m := ww_mod_gt_aux ah al bh bl in
      match m with
      | W0 => WW bh bl
      | WW mh ml =>
        match w_compare w_0 mh with
        | Eq =>
          match w_compare w_0 ml with
          | Eq => WW bh bl
          | _  =>
            let r := double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
                      w_compare w_sub 1 (WW bh bl) ml in
            WW w_0 (w_gcd_gt ml r)
          end
        | Lt =>
          let r := ww_mod_gt_aux bh bl mh ml in
          match r with
          | W0 => m
          | WW rh rl => cont mh ml rh rl
          end
        | Gt => W0 (* absurde *)
        end
      end
    | Gt => W0 (* absurde *)
    end.

  Fixpoint ww_gcd_gt_aux
     (p:positive) (cont: w -> w -> w -> w -> zn2z w) (ah al bh bl : w)
        {struct p} : zn2z w :=
    ww_gcd_gt_body
       (fun mh ml rh rl => match p with
        | xH => cont mh ml rh rl
        | xO p => ww_gcd_gt_aux p (ww_gcd_gt_aux p cont) mh ml rh rl
        | xI p => ww_gcd_gt_aux p (ww_gcd_gt_aux p cont) mh ml rh rl
        end) ah al bh bl.


  (* Proof *)

  Variable w_to_Z : w -> Z.
  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_to_w_Z  : forall x, 0 <= [[x]] < wwB.

  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_compare :
     forall x y, w_compare x y = Z.compare [|x|] [|y|].
  Variable spec_eq0 : forall x, w_eq0 x = true -> [|x|] = 0.

  Variable spec_opp_c : forall x, [-|w_opp_c x|] = -[|x|].
  Variable spec_opp : forall x, [|w_opp x|] = (-[|x|]) mod wB.
  Variable spec_opp_carry : forall x, [|w_opp_carry x|] = wB - [|x|] - 1.

  Variable spec_sub_c : forall x y, [-|w_sub_c x y|] = [|x|] - [|y|].
  Variable spec_sub : forall x y, [|w_sub x y|] = ([|x|] - [|y|]) mod wB.
  Variable spec_sub_carry :
	 forall x y, [|w_sub_carry x y|] = ([|x|] - [|y|] - 1) mod wB.

  Variable spec_div_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      let (q,r) := w_div_gt a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
  Variable spec_mod_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      [|w_mod_gt a b|] = [|a|] mod [|b|].
  Variable spec_gcd_gt : forall a b, [|a|] > [|b|] ->
      Zis_gcd [|a|] [|b|] [|w_gcd_gt a b|].

  Variable spec_add_mul_div : forall x y p,
       [|p|] <= Zpos w_digits ->
       [| w_add_mul_div p x y |] =
         ([|x|] * (2 ^ ([|p|])) +
          [|y|] / (2 ^ ((Zpos w_digits) - [|p|]))) mod wB.
  Variable spec_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ [|w_head0 x|] * [|x|] < wB.

  Variable spec_div21 : forall a1 a2 b,
      wB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := w_div21 a1 a2 b in
      [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].

  Variable spec_w_div32 : forall a1 a2 a3 b1 b2,
     wB/2 <= [|b1|] ->
     [[WW a1 a2]] < [[WW b1 b2]] ->
     let (q,r) := w_div32 a1 a2 a3 b1 b2 in
     [|a1|] * wwB + [|a2|] * wB  + [|a3|] =
        [|q|] *  ([|b1|] * wB + [|b2|])  + [[r]] /\
     0 <= [[r]] < [|b1|] * wB + [|b2|].

  Variable spec_w_zdigits: [|w_zdigits|] = Zpos w_digits.

  Variable spec_ww_digits_ : [[_ww_zdigits]] = Zpos (xO w_digits).
  Variable spec_ww_1 : [[ww_1]] = 1.
  Variable spec_ww_add_mul_div : forall x y p,
       [[p]] <= Zpos (xO w_digits) ->
       [[ ww_add_mul_div p x y ]] =
         ([[x]] * (2^[[p]]) +
          [[y]] / (2^(Zpos (xO w_digits) - [[p]]))) mod wwB.

  Ltac Spec_w_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_to_Z x).

  Ltac Spec_ww_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_ww_to_Z w_digits w_to_Z spec_to_Z x).

  Lemma to_Z_div_minus_p : forall x p,
   0 < [|p|] < Zpos w_digits  ->
   0 <= [|x|] / 2 ^ (Zpos w_digits - [|p|]) < 2 ^ [|p|].
  Proof.
   intros x p H;Spec_w_to_Z x.
   split. apply Zdiv_le_lower_bound;zarith.
   apply Zdiv_lt_upper_bound;zarith.
   rewrite <- Zpower_exp;zarith.
   ring_simplify ([|p|] + (Zpos w_digits - [|p|])); unfold base in HH;zarith.
  Qed.
  Hint Resolve to_Z_div_minus_p : zarith.

  Lemma spec_ww_div_gt_aux : forall ah al bh bl,
      [[WW ah al]] > [[WW bh bl]] ->
      0 < [|bh|] ->
      let (q,r) := ww_div_gt_aux ah al bh bl in
      [[WW ah al]] = [[q]] * [[WW bh bl]] + [[r]] /\
      0 <= [[r]] < [[WW bh bl]].
  Proof.
   intros ah al bh bl Hgt Hpos;unfold ww_div_gt_aux.
   change
   (let (q, r) := let p := w_head0 bh in
    match w_compare p w_0 with
    | Gt =>
      let b1 := w_add_mul_div p bh bl in
      let b2 := w_add_mul_div p bl w_0 in
      let a1 := w_add_mul_div p w_0 ah in
      let a2 := w_add_mul_div p ah al in
      let a3 := w_add_mul_div p al w_0 in
      let (q,r) := w_div32 a1 a2 a3 b1 b2 in
      (WW w_0 q, ww_add_mul_div
        (ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
            w_opp w_sub w_sub_carry _ww_zdigits (w_0W p)) W0 r)
    | _ => (ww_1, ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c
            w_opp w_sub w_sub_carry (WW ah al) (WW bh bl))
    end in [[WW ah al]]=[[q]]*[[WW bh bl]]+[[r]] /\ 0 <=[[r]]< [[WW bh bl]]).
   assert (Hh := spec_head0 Hpos).
   lazy zeta.
   rewrite spec_compare; case Z.compare_spec;
    rewrite spec_w_0; intros HH.
   generalize Hh; rewrite HH; simpl Z.pow;
        rewrite Z.mul_1_l; intros (HH1, HH2); clear HH.
   assert (wwB <= 2*[[WW bh bl]]).
    apply Z.le_trans with (2*[|bh|]*wB).
    rewrite wwB_wBwB; rewrite Z.pow_2_r; apply Z.mul_le_mono_nonneg_r; zarith.
    rewrite <- wB_div_2; apply Z.mul_le_mono_nonneg_l; zarith.
    simpl ww_to_Z;rewrite Z.mul_add_distr_l;rewrite Z.mul_assoc.
    Spec_w_to_Z bl;zarith.
   Spec_ww_to_Z (WW ah al).
   rewrite spec_ww_sub;eauto.
   simpl;rewrite spec_ww_1;rewrite Z.mul_1_l;simpl.
   simpl ww_to_Z in Hgt, H, HH;rewrite Zmod_small;split;zarith.
   case (spec_to_Z (w_head0 bh)); auto with zarith.
   assert ([|w_head0 bh|] < Zpos w_digits).
    destruct (Z_lt_ge_dec [|w_head0 bh|]  (Zpos w_digits));trivial.
    exfalso.
    assert (2 ^ [|w_head0 bh|] * [|bh|] >= wB);auto with zarith.
    apply Z.le_ge; replace wB with (wB * 1);try ring.
    Spec_w_to_Z bh;apply Z.mul_le_mono_nonneg;zarith.
    unfold base;apply Zpower_le_monotone;zarith.
   assert (HHHH : 0 < [|w_head0 bh|] < Zpos w_digits); auto with zarith.
   assert (Hb:= Z.lt_le_incl _ _ H).
   generalize (spec_add_mul_div w_0 ah Hb)
    (spec_add_mul_div ah al Hb)
    (spec_add_mul_div al w_0 Hb)
    (spec_add_mul_div bh bl Hb)
    (spec_add_mul_div bl w_0  Hb);
   rewrite spec_w_0; repeat rewrite Z.mul_0_l;repeat rewrite Z.add_0_l;
   rewrite Zdiv_0_l;repeat rewrite Z.add_0_r.
   Spec_w_to_Z ah;Spec_w_to_Z bh.
   unfold base;repeat rewrite Zmod_shift_r;zarith.
   assert (H3:=to_Z_div_minus_p ah HHHH);assert(H4:=to_Z_div_minus_p al HHHH);
   assert (H5:=to_Z_div_minus_p bl HHHH).
   rewrite Z.mul_comm in Hh.
   assert (2^[|w_head0 bh|] < wB). unfold base;apply Zpower_lt_monotone;zarith.
   unfold base in H0;rewrite Zmod_small;zarith.
   fold wB; rewrite (Zmod_small ([|bh|] * 2 ^ [|w_head0 bh|]));zarith.
   intros U1 U2 U3 V1 V2.
   generalize (@spec_w_div32 (w_add_mul_div (w_head0 bh) w_0 ah)
               (w_add_mul_div (w_head0 bh) ah al)
               (w_add_mul_div (w_head0 bh) al w_0)
               (w_add_mul_div (w_head0 bh) bh bl)
               (w_add_mul_div (w_head0 bh) bl w_0)).
   destruct (w_div32 (w_add_mul_div (w_head0 bh) w_0 ah)
              (w_add_mul_div (w_head0 bh) ah al)
              (w_add_mul_div (w_head0 bh) al w_0)
              (w_add_mul_div (w_head0 bh) bh bl)
              (w_add_mul_div (w_head0 bh) bl w_0)) as (q,r).
   rewrite V1;rewrite V2. rewrite Z.mul_add_distr_r.
   rewrite <- (Z.add_assoc ([|bh|] * 2 ^ [|w_head0 bh|] * wB)).
   unfold base;rewrite <- shift_unshift_mod;zarith. fold wB.
   replace ([|bh|] * 2 ^ [|w_head0 bh|] * wB + [|bl|] * 2 ^ [|w_head0 bh|]) with
    ([[WW bh bl]] * 2^[|w_head0 bh|]). 2:simpl;ring.
   fold wwB. rewrite wwB_wBwB. rewrite Z.pow_2_r. rewrite U1;rewrite U2;rewrite U3.
   rewrite Z.mul_assoc. rewrite Z.mul_add_distr_r.
   rewrite (Z.add_assoc ([|ah|] / 2^(Zpos(w_digits) - [|w_head0 bh|])*wB * wB)).
   rewrite <- Z.mul_add_distr_r.  rewrite <- Z.add_assoc.
   unfold base;repeat rewrite <- shift_unshift_mod;zarith. fold wB.
   replace ([|ah|] * 2 ^ [|w_head0 bh|] * wB + [|al|] * 2 ^ [|w_head0 bh|]) with
    ([[WW ah al]] * 2^[|w_head0 bh|]). 2:simpl;ring.
   intros Hd;destruct Hd;zarith.
   simpl. apply beta_lex_inv;zarith. rewrite U1;rewrite V1.
   assert ([|ah|] / 2 ^ (Zpos (w_digits) - [|w_head0 bh|]) < wB/2);zarith.
   apply Zdiv_lt_upper_bound;zarith.
   unfold base.
   replace (2^Zpos (w_digits)) with (2^(Zpos (w_digits) - 1)*2).
   rewrite Z_div_mult;zarith.  rewrite <- Zpower_exp;zarith.
   apply Z.lt_le_trans with wB;zarith.
   unfold base;apply Zpower_le_monotone;zarith.
   pattern 2 at 2;replace 2 with (2^1);trivial.
   rewrite <- Zpower_exp;zarith. ring_simplify (Zpos (w_digits) - 1 + 1);trivial.
   change [[WW w_0 q]] with ([|w_0|]*wB+[|q|]);rewrite spec_w_0;rewrite
   Z.mul_0_l;rewrite Z.add_0_l.
   replace [[ww_add_mul_div (ww_sub w_0 w_WW w_opp_c w_opp_carry w_sub_c w_opp w_sub w_sub_carry
       _ww_zdigits (w_0W (w_head0 bh))) W0 r]] with ([[r]]/2^[|w_head0 bh|]).
   assert (0 < 2^[|w_head0 bh|]). apply Z.pow_pos_nonneg;zarith.
   split.
   rewrite <- (Z_div_mult [[WW ah al]] (2^[|w_head0 bh|]));zarith.
   rewrite H1;rewrite Z.mul_assoc;apply Z_div_plus_l;trivial.
   split;[apply Zdiv_le_lower_bound| apply Zdiv_lt_upper_bound];zarith.
   rewrite spec_ww_add_mul_div.
   rewrite spec_ww_sub; auto with zarith.
   rewrite spec_ww_digits_.
   change (Zpos (xO (w_digits))) with (2*Zpos (w_digits));zarith.
   simpl ww_to_Z;rewrite Z.mul_0_l;rewrite Z.add_0_l.
   rewrite spec_w_0W.
   rewrite (fun x y => Zmod_small (x-y)); auto with zarith.
   ring_simplify (2 * Zpos w_digits - (2 * Zpos w_digits - [|w_head0 bh|])).
   rewrite Zmod_small;zarith.
   split;[apply Zdiv_le_lower_bound| apply Zdiv_lt_upper_bound];zarith.
   Spec_ww_to_Z r.
   apply Z.lt_le_trans with wwB;zarith.
   rewrite <- (Z.mul_1_r wwB);apply Z.mul_le_mono_nonneg;zarith.
   split; auto with zarith.
   apply Z.le_lt_trans with (2 * Zpos w_digits); auto with zarith.
   unfold base, ww_digits; rewrite (Pos2Z.inj_xO w_digits).
   apply Zpower2_lt_lin; auto with zarith.
   rewrite spec_ww_sub; auto with zarith.
   rewrite spec_ww_digits_; rewrite spec_w_0W.
   rewrite Zmod_small;zarith.
   rewrite Pos2Z.inj_xO; split; auto with zarith.
   apply Z.le_lt_trans with (2 * Zpos w_digits); auto with zarith.
   unfold base, ww_digits; rewrite (Pos2Z.inj_xO w_digits).
   apply Zpower2_lt_lin; auto with zarith.
   Qed.

  Lemma spec_ww_div_gt : forall a b, [[a]] > [[b]] -> 0 < [[b]] ->
      let (q,r) := ww_div_gt a b in
      [[a]] = [[q]] * [[b]] + [[r]] /\
      0 <= [[r]] < [[b]].
  Proof.
   intros a b Hgt Hpos;unfold ww_div_gt.
   change (let (q,r) :=   match a, b with
  | W0, _ => (W0,W0)
  | _, W0 => (W0,W0)
  | WW ah al, WW bh bl =>
    if w_eq0 ah then
     let (q,r) := w_div_gt al bl in
     (WW w_0 q, w_0W r)
    else
     match w_compare w_0 bh with
     | Eq =>
       let(q,r):=
        double_divn1 w_zdigits w_0 w_WW w_head0 w_add_mul_div w_div21
                  w_compare w_sub 1 a bl in
       (q, w_0W r)
     | Lt => ww_div_gt_aux ah al bh bl
     | Gt => (W0,W0) (* cas absurde *)
     end
  end in [[a]] = [[q]] * [[b]] + [[r]] /\ 0 <= [[r]] < [[b]]).
   destruct a as [ |ah al]. simpl in Hgt;omega.
   destruct b as [ |bh bl]. simpl in Hpos;omega.
   Spec_w_to_Z ah; Spec_w_to_Z al; Spec_w_to_Z bh; Spec_w_to_Z bl.
   assert (H:=@spec_eq0 ah);destruct (w_eq0 ah).
   simpl ww_to_Z;rewrite H;trivial. simpl in Hgt;rewrite H in Hgt;trivial.
   assert ([|bh|] <= 0).
   apply beta_lex with (d:=[|al|])(b:=[|bl|]) (beta := wB);zarith.
   assert ([|bh|] = 0);zarith. rewrite H1 in Hgt;rewrite H1;simpl in Hgt.
   simpl. simpl in Hpos;rewrite H1 in Hpos;simpl in Hpos.
   assert (H2:=spec_div_gt Hgt Hpos);destruct (w_div_gt al bl).
   repeat rewrite spec_w_0W;simpl;rewrite spec_w_0;simpl;trivial.
   clear H.
   rewrite spec_compare; case Z.compare_spec; intros Hcmp.
   rewrite spec_w_0 in Hcmp. change [[WW bh bl]] with ([|bh|]*wB+[|bl|]).
   rewrite <- Hcmp;rewrite Z.mul_0_l;rewrite Z.add_0_l.
   simpl in Hpos;rewrite <- Hcmp in Hpos;simpl in Hpos.
   assert (H2:= @spec_double_divn1 w w_digits w_zdigits w_0 w_WW w_head0 w_add_mul_div
    w_div21 w_compare w_sub w_to_Z spec_to_Z spec_w_zdigits spec_w_0 spec_w_WW spec_head0
    spec_add_mul_div spec_div21 spec_compare spec_sub 1 (WW ah al) bl Hpos).
   destruct (double_divn1 w_zdigits w_0 w_WW w_head0 w_add_mul_div w_div21
              w_compare w_sub 1
             (WW ah al) bl).
   rewrite spec_w_0W;unfold ww_to_Z;trivial.
   apply spec_ww_div_gt_aux;trivial. rewrite spec_w_0 in Hcmp;trivial.
   rewrite spec_w_0 in Hcmp;exfalso;omega.
  Qed.

  Lemma spec_ww_mod_gt_aux_eq : forall ah al bh bl,
   ww_mod_gt_aux ah al bh bl = snd (ww_div_gt_aux ah al bh bl).
  Proof.
   intros ah al bh bl. unfold ww_mod_gt_aux, ww_div_gt_aux.
   case w_compare; auto.
   case w_div32; auto.
  Qed.

  Lemma spec_ww_mod_gt_aux : forall ah al bh bl,
   [[WW ah al]] > [[WW bh bl]] ->
    0 < [|bh|] ->
    [[ww_mod_gt_aux ah al bh bl]] = [[WW ah al]] mod [[WW bh bl]].
  Proof.
   intros. rewrite spec_ww_mod_gt_aux_eq;trivial.
   assert (H3 := spec_ww_div_gt_aux ah al bl H H0).
   destruct (ww_div_gt_aux ah al bh bl) as (q,r);simpl. simpl in H,H3.
   destruct H3;apply Zmod_unique with [[q]];zarith.
   rewrite H1;ring.
  Qed.

  Lemma spec_w_mod_gt_eq : forall a b, [|a|] > [|b|] -> 0 <[|b|] ->
    [|w_mod_gt a b|] = [|snd (w_div_gt a b)|].
  Proof.
   intros a b Hgt Hpos.
   rewrite spec_mod_gt;trivial.
   assert (H:=spec_div_gt Hgt Hpos).
   destruct (w_div_gt a b) as (q,r);simpl.
   rewrite Z.mul_comm in H;destruct H.
   symmetry;apply Zmod_unique with [|q|];trivial.
  Qed.

  Lemma spec_ww_mod_gt_eq : forall a b, [[a]] > [[b]] -> 0 < [[b]] ->
      [[ww_mod_gt a b]] = [[snd (ww_div_gt a b)]].
  Proof.
   intros a b Hgt Hpos.
   change (ww_mod_gt a b) with
   (match a, b with
  | W0, _ => W0
  | _, W0 => W0
  | WW ah al, WW bh bl =>
    if w_eq0 ah then w_0W (w_mod_gt al bl)
    else
     match w_compare w_0 bh with
     | Eq =>
       w_0W (double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
             w_compare w_sub 1 a bl)
     | Lt => ww_mod_gt_aux ah al bh bl
     | Gt => W0 (* cas absurde *)
     end end).
   change (ww_div_gt a b) with
   (match a, b with
  | W0, _ => (W0,W0)
  | _, W0 => (W0,W0)
  | WW ah al, WW bh bl =>
    if w_eq0 ah then
     let (q,r) := w_div_gt al bl in
     (WW w_0 q, w_0W r)
    else
     match w_compare w_0 bh with
     | Eq =>
       let(q,r):=
        double_divn1 w_zdigits w_0 w_WW w_head0 w_add_mul_div w_div21
                  w_compare w_sub 1 a bl in
       (q, w_0W r)
     | Lt => ww_div_gt_aux ah al bh bl
     | Gt => (W0,W0) (* cas absurde *)
     end
  end).
   destruct a as [ |ah al];trivial.
   destruct b as [ |bh bl];trivial.
   Spec_w_to_Z ah; Spec_w_to_Z al; Spec_w_to_Z bh; Spec_w_to_Z bl.
   assert (H:=@spec_eq0 ah);destruct (w_eq0 ah).
   simpl in Hgt;rewrite H in Hgt;trivial.
   assert ([|bh|] <= 0).
   apply beta_lex with (d:=[|al|])(b:=[|bl|]) (beta := wB);zarith.
   assert ([|bh|] = 0);zarith. rewrite H1 in Hgt;simpl in Hgt.
   simpl in Hpos;rewrite H1 in Hpos;simpl in Hpos.
   rewrite spec_w_0W;rewrite spec_w_mod_gt_eq;trivial.
   destruct (w_div_gt al bl);simpl;rewrite spec_w_0W;trivial.
   clear H.
   rewrite spec_compare; case Z.compare_spec; intros H2.
   rewrite (@spec_double_modn1_aux w w_zdigits w_0 w_WW w_head0 w_add_mul_div
            w_div21 w_compare w_sub w_to_Z spec_w_0 spec_compare 1 (WW ah al) bl).
   destruct (double_divn1 w_zdigits w_0 w_WW w_head0 w_add_mul_div w_div21 w_compare w_sub 1
             (WW ah al) bl);simpl;trivial.
   rewrite spec_ww_mod_gt_aux_eq;trivial;symmetry;trivial.
   trivial.
  Qed.

  Lemma spec_ww_mod_gt : forall a b, [[a]] > [[b]] -> 0 < [[b]] ->
      [[ww_mod_gt a b]] = [[a]] mod [[b]].
  Proof.
   intros a b Hgt Hpos.
   assert (H:= spec_ww_div_gt a b Hgt Hpos).
   rewrite (spec_ww_mod_gt_eq a b Hgt Hpos).
   destruct (ww_div_gt a b)as(q,r);destruct H.
   apply Zmod_unique with[[q]];simpl;trivial.
   rewrite Z.mul_comm;trivial.
  Qed.

  Lemma Zis_gcd_mod : forall a b d,
   0 < b -> Zis_gcd b (a mod b) d -> Zis_gcd a b d.
  Proof.
   intros a b d H H1; apply Zis_gcd_for_euclid with (a/b).
   pattern a at 1;rewrite (Z_div_mod_eq a b).
   ring_simplify (b * (a / b) + a mod b - a / b * b);trivial. zarith.
  Qed.

  Lemma spec_ww_gcd_gt_aux_body :
   forall ah al bh bl n cont,
    [[WW bh bl]] <= 2^n ->
    [[WW ah al]] > [[WW bh bl]] ->
    (forall xh xl yh yl,
     [[WW xh xl]] > [[WW yh yl]] -> [[WW yh yl]] <= 2^(n-1) ->
     Zis_gcd [[WW xh xl]] [[WW yh yl]] [[cont xh xl yh yl]]) ->
    Zis_gcd [[WW ah al]] [[WW bh bl]] [[ww_gcd_gt_body cont ah al bh bl]].
  Proof.
   intros ah al bh bl n cont Hlog Hgt Hcont.
   change (ww_gcd_gt_body cont ah al bh bl) with (match w_compare w_0 bh with
    | Eq =>
      match w_compare w_0 bl with
      | Eq => WW ah al (* normalement n'arrive pas si forme normale *)
      | Lt =>
	let m := double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
                   w_compare w_sub 1 (WW ah al) bl in
        WW w_0 (w_gcd_gt bl m)
      | Gt => W0 (* absurde *)
      end
    | Lt =>
      let m := ww_mod_gt_aux ah al bh bl in
      match m with
      | W0 => WW bh bl
      | WW mh ml =>
        match w_compare w_0 mh with
        | Eq =>
          match w_compare w_0 ml with
          | Eq => WW bh bl
          | _  =>
            let r := double_modn1 w_zdigits w_0 w_head0 w_add_mul_div w_div21
                      w_compare w_sub 1 (WW bh bl) ml in
            WW w_0 (w_gcd_gt ml r)
          end
        | Lt =>
          let r := ww_mod_gt_aux bh bl mh ml in
          match r with
          | W0 => m
          | WW rh rl => cont mh ml rh rl
          end
        | Gt => W0 (* absurde *)
        end
      end
    | Gt => W0 (* absurde *)
    end).
   rewrite spec_compare, spec_w_0.
   case Z.compare_spec; intros Hbh.
   simpl ww_to_Z in *. rewrite <- Hbh.
   rewrite Z.mul_0_l;rewrite Z.add_0_l.
   rewrite spec_compare, spec_w_0.
   case Z.compare_spec; intros Hbl.
   rewrite <- Hbl;apply Zis_gcd_0.
   simpl;rewrite spec_w_0;rewrite Z.mul_0_l;rewrite Z.add_0_l.
   apply Zis_gcd_mod;zarith.
   change ([|ah|] * wB + [|al|]) with (double_to_Z w_digits w_to_Z 1 (WW ah al)).
   rewrite <- (@spec_double_modn1 w w_digits w_zdigits w_0 w_WW w_head0 w_add_mul_div
    w_div21 w_compare w_sub w_to_Z spec_to_Z spec_w_zdigits spec_w_0 spec_w_WW spec_head0 spec_add_mul_div
    spec_div21 spec_compare spec_sub 1 (WW ah al) bl Hbl).
   apply spec_gcd_gt.
   rewrite  (@spec_double_modn1 w w_digits w_zdigits w_0 w_WW); trivial.
   apply Z.lt_gt;match goal with | |- ?x mod ?y < ?y =>
    destruct (Z_mod_lt x y);zarith end.
   Spec_w_to_Z bl;exfalso;omega.
   assert (H:= spec_ww_mod_gt_aux _ _ _ Hgt Hbh).
   assert (H2 : 0 < [[WW bh bl]]).
   simpl;Spec_w_to_Z bl. apply Z.lt_le_trans with ([|bh|]*wB);zarith.
   apply Z.mul_pos_pos;zarith.
   apply Zis_gcd_mod;trivial. rewrite <- H.
   simpl in *;destruct (ww_mod_gt_aux ah al bh bl) as [ |mh ml].
   simpl;apply Zis_gcd_0;zarith.
   rewrite spec_compare, spec_w_0; case Z.compare_spec; intros Hmh.
   simpl;rewrite <- Hmh;simpl.
   rewrite spec_compare, spec_w_0; case Z.compare_spec; intros Hml.
   rewrite <- Hml;simpl;apply Zis_gcd_0.
   simpl; rewrite spec_w_0; simpl.
   apply Zis_gcd_mod;zarith.
   change ([|bh|] * wB + [|bl|]) with (double_to_Z w_digits w_to_Z 1 (WW bh bl)).
   rewrite <- (@spec_double_modn1 w w_digits w_zdigits w_0 w_WW w_head0 w_add_mul_div
   w_div21 w_compare w_sub w_to_Z spec_to_Z spec_w_zdigits spec_w_0 spec_w_WW spec_head0 spec_add_mul_div
   spec_div21 spec_compare spec_sub 1 (WW bh bl) ml Hml).
   apply spec_gcd_gt.
   rewrite  (@spec_double_modn1 w w_digits w_zdigits w_0 w_WW); trivial.
   apply Z.lt_gt;match goal with | |- ?x mod ?y < ?y =>
   destruct (Z_mod_lt x y);zarith end.
   Spec_w_to_Z ml;exfalso;omega.
   assert ([[WW bh bl]] > [[WW mh ml]]).
   rewrite H;simpl; apply Z.lt_gt;match goal with | |- ?x mod ?y < ?y =>
   destruct (Z_mod_lt x y);zarith end.
   assert (H1:= spec_ww_mod_gt_aux _ _ _ H0 Hmh).
   assert (H3 : 0 < [[WW mh ml]]).
   simpl;Spec_w_to_Z ml. apply Z.lt_le_trans with ([|mh|]*wB);zarith.
   apply Z.mul_pos_pos;zarith.
   apply Zis_gcd_mod;zarith. simpl in *;rewrite <- H1.
   destruct (ww_mod_gt_aux bh bl mh ml) as [ |rh rl]. simpl; apply Zis_gcd_0.
   simpl;apply Hcont. simpl in H1;rewrite H1.
   apply Z.lt_gt;match goal with | |- ?x mod ?y < ?y =>
   destruct (Z_mod_lt x y);zarith end.
   apply Z.le_trans with (2^n/2).
   apply Zdiv_le_lower_bound;zarith.
   apply Z.le_trans with ([|bh|] * wB + [|bl|]);zarith.
   assert (H3' := Z_div_mod_eq [[WW bh bl]] [[WW mh ml]] (Z.lt_gt _ _ H3)).
   assert (H4 : 0 <= [[WW bh bl]]/[[WW mh ml]]).
   apply Z.ge_le;apply Z_div_ge0;zarith. simpl in *;rewrite H1.
   pattern ([|bh|] * wB + [|bl|]) at 2;rewrite H3'.
   Z.le_elim H4.
   assert (H6' : [[WW bh bl]] mod [[WW mh ml]] =
                  [[WW bh bl]] - [[WW mh ml]] * ([[WW bh bl]]/[[WW mh ml]])).
   simpl;pattern ([|bh|] * wB + [|bl|]) at 2;rewrite H3';ring. simpl in H6'.
   assert ([[WW mh ml]] <= [[WW mh ml]] * ([[WW bh bl]]/[[WW mh ml]])).
   simpl;pattern ([|mh|]*wB+[|ml|]) at 1;rewrite <- Z.mul_1_r;zarith.
   simpl in *;assert (H8 := Z_mod_lt [[WW bh bl]] [[WW mh ml]]);simpl in H8;
    zarith.
   assert (H8 := Z_mod_lt [[WW bh bl]] [[WW mh ml]]);simpl in *;zarith.
   rewrite <- H4 in H3';rewrite Z.mul_0_r in H3';simpl in H3';zarith.
   pattern n at 1;replace n with (n-1+1);try ring.
   rewrite Zpower_exp;zarith. change (2^1) with 2.
   rewrite Z_div_mult;zarith.
   assert (2^1 <= 2^n). change (2^1) with 2;zarith.
   assert (H7 := @Zpower_le_monotone_inv 2 1 n);zarith.
   Spec_w_to_Z mh;exfalso;zarith.
   Spec_w_to_Z bh;exfalso;zarith.
  Qed.

  Lemma spec_ww_gcd_gt_aux :
   forall p cont n,
   (forall xh xl yh yl,
     [[WW xh xl]] > [[WW yh yl]] ->
     [[WW yh yl]] <= 2^n ->
      Zis_gcd [[WW xh xl]] [[WW yh yl]] [[cont xh xl yh yl]]) ->
   forall ah al bh bl , [[WW ah al]] > [[WW bh bl]] ->
     [[WW bh bl]] <= 2^(Zpos p + n) ->
     Zis_gcd [[WW ah al]] [[WW bh bl]]
        [[ww_gcd_gt_aux p cont ah al bh bl]].
  Proof.
   induction p;intros cont n Hcont ah al bh bl Hgt Hs;simpl ww_gcd_gt_aux.
   assert (0 < Zpos p). unfold Z.lt;reflexivity.
   apply spec_ww_gcd_gt_aux_body with (n := Zpos (xI p) + n);
   trivial;rewrite Pos2Z.inj_xI.
   intros. apply IHp with (n := Zpos p + n);zarith.
   intros. apply IHp with (n := n );zarith.
   apply Z.le_trans with (2 ^ (2* Zpos p + 1+ n -1));zarith.
   apply Z.pow_le_mono_r;zarith.
   assert (0 < Zpos p). unfold Z.lt;reflexivity.
   apply spec_ww_gcd_gt_aux_body with (n := Zpos (xO p) + n );trivial.
   rewrite (Pos2Z.inj_xO p).
   intros. apply IHp with (n := Zpos p + n - 1);zarith.
   intros. apply IHp with (n := n -1 );zarith.
   intros;apply Hcont;zarith.
   apply Z.le_trans with (2^(n-1));zarith.
   apply Z.pow_le_mono_r;zarith.
   apply Z.le_trans with (2 ^ (Zpos p + n -1));zarith.
   apply Z.pow_le_mono_r;zarith.
   apply Z.le_trans with (2 ^ (2*Zpos p + n -1));zarith.
   apply Z.pow_le_mono_r;zarith.
   apply spec_ww_gcd_gt_aux_body with (n := n+1);trivial.
   rewrite Z.add_comm;trivial.
   ring_simplify (n + 1 - 1);trivial.
  Qed.

End DoubleDivGt.

Section DoubleDiv.

 Variable w : Type.
 Variable w_digits : positive.
 Variable ww_1 : zn2z w.
 Variable ww_compare : zn2z w -> zn2z w -> comparison.

 Variable ww_div_gt : zn2z w -> zn2z w -> zn2z w * zn2z w.
 Variable ww_mod_gt : zn2z w -> zn2z w -> zn2z w.

 Definition ww_div a b :=
  match ww_compare a b with
  | Gt => ww_div_gt a b
  | Eq => (ww_1, W0)
  | Lt => (W0, a)
  end.

 Definition ww_mod a b :=
  match ww_compare a b with
  | Gt => ww_mod_gt a b
  | Eq => W0
  | Lt => a
  end.

  Variable w_to_Z : w -> Z.
  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_ww_1 : [[ww_1]] = 1.
  Variable spec_ww_compare :  forall x y,
    ww_compare x y = Z.compare [[x]] [[y]].
  Variable spec_ww_div_gt : forall a b, [[a]] > [[b]] -> 0 < [[b]] ->
      let (q,r) := ww_div_gt a b in
      [[a]] = [[q]] * [[b]] + [[r]] /\
      0 <= [[r]] < [[b]].
  Variable spec_ww_mod_gt : forall a b, [[a]] > [[b]] -> 0 < [[b]] ->
      [[ww_mod_gt a b]] = [[a]] mod [[b]].

  Ltac Spec_w_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_to_Z x).

  Ltac Spec_ww_to_Z x :=
   let H:= fresh "HH" in
   assert (H:= spec_ww_to_Z w_digits w_to_Z spec_to_Z x).

  Lemma spec_ww_div : forall a b, 0 < [[b]] ->
      let (q,r) := ww_div a b in
      [[a]] = [[q]] * [[b]] + [[r]] /\
      0 <= [[r]] < [[b]].
  Proof.
   intros a b Hpos;unfold ww_div.
   rewrite spec_ww_compare; case Z.compare_spec; intros.
   simpl;rewrite spec_ww_1;split;zarith.
   simpl;split;[ring|Spec_ww_to_Z a;zarith].
   apply spec_ww_div_gt;auto with zarith.
  Qed.

  Lemma  spec_ww_mod :  forall a b, 0 < [[b]] ->
      [[ww_mod a b]] = [[a]] mod [[b]].
  Proof.
   intros a b Hpos;unfold ww_mod.
   rewrite spec_ww_compare; case Z.compare_spec; intros.
   simpl;apply Zmod_unique with 1;try rewrite H;zarith.
   Spec_ww_to_Z a;symmetry;apply Zmod_small;zarith.
   apply spec_ww_mod_gt;auto with zarith.
  Qed.


 Variable w_0 : w.
 Variable w_1 : w.
 Variable w_compare : w -> w -> comparison.
 Variable w_eq0 : w -> bool.
 Variable w_gcd_gt : w -> w -> w.
 Variable _ww_digits : positive.
 Variable spec_ww_digits_ : _ww_digits = xO w_digits.
 Variable ww_gcd_gt_fix :
   positive -> (w -> w -> w -> w -> zn2z w) ->
             w -> w -> w -> w -> zn2z w.

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_1   : [|w_1|] = 1.
  Variable spec_compare :
    forall x y, w_compare x y = Z.compare [|x|] [|y|].
  Variable spec_eq0 : forall x, w_eq0 x = true -> [|x|] = 0.
  Variable spec_gcd_gt : forall a b, [|a|] > [|b|] ->
      Zis_gcd [|a|] [|b|] [|w_gcd_gt a b|].
  Variable spec_gcd_gt_fix :
   forall p cont n,
   (forall xh xl yh yl,
     [[WW xh xl]] > [[WW yh yl]] ->
     [[WW yh yl]] <= 2^n ->
      Zis_gcd [[WW xh xl]] [[WW yh yl]] [[cont xh xl yh yl]]) ->
   forall ah al bh bl , [[WW ah al]] > [[WW bh bl]] ->
     [[WW bh bl]] <= 2^(Zpos p + n) ->
     Zis_gcd [[WW ah al]] [[WW bh bl]]
        [[ww_gcd_gt_fix p cont ah al bh bl]].

 Definition gcd_cont (xh xl yh yl:w) :=
  match w_compare w_1 yl with
  | Eq => ww_1
  | _ => WW xh xl
  end.

  Lemma spec_gcd_cont : forall xh xl yh yl,
     [[WW xh xl]] > [[WW yh yl]] ->
     [[WW yh yl]] <= 1 ->
      Zis_gcd [[WW xh xl]] [[WW yh yl]] [[gcd_cont xh xl yh yl]].
  Proof.
   intros xh xl yh yl Hgt' Hle. simpl in Hle.
   assert ([|yh|] = 0).
    change 1 with (0*wB+1) in Hle.
    assert (0 <= 1 < wB). split;zarith. apply wB_pos.
    assert (H1:= beta_lex _ _ _ _ _ Hle (spec_to_Z yl) H).
    Spec_w_to_Z yh;zarith.
   unfold gcd_cont; rewrite spec_compare, spec_w_1.
   case Z.compare_spec; intros Hcmpy.
   simpl;rewrite H;simpl;
   rewrite spec_ww_1;rewrite <- Hcmpy;apply Zis_gcd_mod;zarith.
   rewrite <- (Zmod_unique ([|xh|]*wB+[|xl|]) 1 ([|xh|]*wB+[|xl|]) 0);zarith.
   rewrite H in Hle; exfalso;zarith.
   assert (H0 : [|yl|] = 0) by (Spec_w_to_Z yl;zarith).
   simpl. rewrite H0, H;simpl;apply Zis_gcd_0;trivial.
  Qed.


  Variable cont : w -> w -> w -> w -> zn2z w.
  Variable spec_cont : forall xh xl yh yl,
     [[WW xh xl]] > [[WW yh yl]] ->
     [[WW yh yl]] <= 1 ->
      Zis_gcd [[WW xh xl]] [[WW yh yl]] [[cont xh xl yh yl]].

  Definition ww_gcd_gt a b :=
   match a, b with
   | W0, _ => b
   | _, W0 => a
   | WW ah al, WW bh bl =>
     if w_eq0 ah then (WW w_0 (w_gcd_gt al bl))
     else ww_gcd_gt_fix _ww_digits cont ah al bh bl
   end.

  Definition ww_gcd a b :=
   Eval lazy beta delta [ww_gcd_gt] in
   match ww_compare a b with
   | Gt => ww_gcd_gt a b
   | Eq => a
   | Lt => ww_gcd_gt b a
   end.

  Lemma spec_ww_gcd_gt : forall a b, [[a]] > [[b]] ->
      Zis_gcd [[a]] [[b]] [[ww_gcd_gt a b]].
  Proof.
   intros a b Hgt;unfold ww_gcd_gt.
   destruct a as [ |ah al]. simpl;apply Zis_gcd_sym;apply Zis_gcd_0.
   destruct b as [ |bh bl]. simpl;apply Zis_gcd_0.
   simpl in Hgt. generalize (@spec_eq0 ah);destruct (w_eq0 ah);intros.
   simpl;rewrite H in Hgt;trivial;rewrite H;trivial;rewrite spec_w_0;simpl.
   assert ([|bh|] <= 0).
   apply beta_lex with (d:=[|al|])(b:=[|bl|]) (beta := wB);zarith.
   Spec_w_to_Z bh;assert ([|bh|] = 0);zarith. rewrite H1 in Hgt;simpl in Hgt.
   rewrite H1;simpl;auto. clear H.
   apply spec_gcd_gt_fix with (n:= 0);trivial.
   rewrite Z.add_0_r;rewrite spec_ww_digits_.
   change (2 ^ Zpos (xO w_digits)) with wwB. Spec_ww_to_Z (WW bh bl);zarith.
  Qed.

  Lemma spec_ww_gcd : forall a b, Zis_gcd [[a]] [[b]] [[ww_gcd a b]].
  Proof.
   intros a b.
   change (ww_gcd a b) with
    (match ww_compare a b with
     | Gt => ww_gcd_gt a b
     | Eq => a
     | Lt => ww_gcd_gt b a
     end).
   rewrite spec_ww_compare; case Z.compare_spec; intros Hcmp.
   Spec_ww_to_Z b;rewrite Hcmp.
   apply Zis_gcd_for_euclid with 1;zarith.
   ring_simplify ([[b]] - 1 * [[b]]). apply Zis_gcd_0;zarith.
   apply Zis_gcd_sym;apply spec_ww_gcd_gt;zarith.
   apply spec_ww_gcd_gt;zarith.
  Qed.

End DoubleDiv.



==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleDivn1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith Ndigits.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Local Infix "<<" := Pos.shiftl_nat (at level 30).

Section GENDIVN1.

 Variable w             : Type.
 Variable w_digits      : positive.
 Variable w_zdigits     : w.
 Variable w_0           : w.
 Variable w_WW          : w -> w -> zn2z w.
 Variable w_head0       : w -> w.
 Variable w_add_mul_div : w -> w -> w -> w.
 Variable w_div21       : w -> w -> w -> w * w.
 Variable w_compare     : w -> w -> comparison.
 Variable w_sub         : w -> w -> w.



 (* ** For proofs ** *)
 Variable w_to_Z        : w -> Z.

 Notation wB := (base w_digits).

 Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
 Notation "[! n | x !]" := (double_to_Z w_digits w_to_Z n x)
                                      (at level 0, x at level 99).
 Notation "[[ x ]]" := (zn2z_to_Z wB w_to_Z x)  (at level 0, x at level 99).

 Variable spec_to_Z   : forall x, 0 <= [| x |] < wB.
 Variable spec_w_zdigits: [|w_zdigits|] = Zpos w_digits.
 Variable spec_0   : [|w_0|] = 0.
 Variable spec_WW  : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
 Variable spec_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ [|w_head0 x|] * [|x|] < wB.
 Variable spec_add_mul_div : forall x y p,
        [|p|] <= Zpos w_digits ->
       [| w_add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos w_digits) - [|p|]))) mod wB.
 Variable spec_div21 : forall a1 a2 b,
     wB/2 <= [|b|] ->
     [|a1|] < [|b|] ->
     let (q,r) := w_div21 a1 a2 b in
     [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
     0 <= [|r|] < [|b|].
 Variable spec_compare :
   forall x y, w_compare x y = Z.compare [|x|] [|y|].
 Variable spec_sub: forall x y,
   [|w_sub x y|] = ([|x|] - [|y|]) mod wB.



 Section DIVAUX.
  Variable b2p : w.
  Variable b2p_le : wB/2 <= [|b2p|].

  Definition double_divn1_0_aux n (divn1: w -> word w n -> word w n * w) r h :=
   let (hh,hl) := double_split w_0 n h in
   let (qh,rh) := divn1 r hh in
   let (ql,rl) := divn1 rh hl in
   (double_WW w_WW n qh ql, rl).

  Fixpoint double_divn1_0 (n:nat) : w -> word w n -> word w n * w :=
   match n return w -> word w n -> word w n * w with
   | O => fun r x => w_div21 r x b2p
   | S n => double_divn1_0_aux n (double_divn1_0 n)
   end.

  Lemma spec_split : forall (n : nat) (x : zn2z (word w n)),
       let (h, l) := double_split w_0 n x in
       [!S n | x!] = [!n | h!] * double_wB w_digits n + [!n | l!].
  Proof (spec_double_split w_0 w_digits w_to_Z spec_0).

  Lemma spec_double_divn1_0 : forall n r a,
    [|r|] < [|b2p|] ->
    let (q,r') := double_divn1_0 n r a in
    [|r|] * double_wB w_digits n + [!n|a!] = [!n|q!] * [|b2p|] + [|r'|] /\
    0 <= [|r'|] < [|b2p|].
  Proof.
   induction n;intros.
   exact (spec_div21 a b2p_le H).
   simpl (double_divn1_0 (S n) r a); unfold double_divn1_0_aux.
   assert (H1 := spec_split n a);destruct (double_split w_0 n a) as (hh,hl).
   rewrite H1.
   assert (H2 := IHn r hh H);destruct (double_divn1_0 n r hh) as (qh,rh).
   destruct H2.
   assert ([|rh|] < [|b2p|]). omega.
   assert (H4 := IHn rh hl H3);destruct (double_divn1_0 n rh hl) as (ql,rl).
   destruct H4;split;trivial.
   rewrite spec_double_WW;trivial.
   rewrite <- double_wB_wwB.
   rewrite Z.mul_assoc;rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   rewrite H0;rewrite Z.mul_add_distr_r;rewrite <- Z.add_assoc.
   rewrite H4;ring.
  Qed.

  Definition double_modn1_0_aux n (modn1:w -> word w n -> w) r h :=
   let (hh,hl) := double_split w_0 n h in modn1 (modn1 r hh) hl.

  Fixpoint double_modn1_0 (n:nat) : w -> word w n -> w :=
   match n return w -> word w n -> w with
   | O => fun r x => snd (w_div21 r x b2p)
   | S n => double_modn1_0_aux n (double_modn1_0 n)
   end.

  Lemma spec_double_modn1_0 : forall n r x,
     double_modn1_0 n r x = snd (double_divn1_0 n r x).
  Proof.
   induction n;simpl;intros;trivial.
   unfold double_modn1_0_aux, double_divn1_0_aux.
   destruct (double_split w_0 n x) as (hh,hl).
   rewrite (IHn r hh).
   destruct (double_divn1_0 n r hh) as (qh,rh);simpl.
   rewrite IHn. destruct (double_divn1_0 n rh hl);trivial.
  Qed.

  Variable p : w.
  Variable p_bounded : [|p|] <= Zpos w_digits.

  Lemma spec_add_mul_divp : forall x y,
    [| w_add_mul_div p x y |] =
       ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos w_digits) - [|p|]))) mod wB.
  Proof.
   intros;apply spec_add_mul_div;auto.
  Qed.

  Definition double_divn1_p_aux n
   (divn1 : w -> word w n -> word w n -> word w n * w) r h l :=
   let (hh,hl) := double_split w_0 n h in
   let (lh,ll) := double_split w_0 n l in
   let (qh,rh) := divn1 r hh hl in
   let (ql,rl) := divn1 rh hl lh in
   (double_WW w_WW n qh ql, rl).

  Fixpoint double_divn1_p (n:nat) : w -> word w n -> word w n -> word w n * w :=
   match n return w -> word w n -> word w n ->  word w n * w with
   | O => fun r h l => w_div21 r (w_add_mul_div p h l) b2p
   | S n => double_divn1_p_aux n (double_divn1_p n)
   end.

  Lemma p_lt_double_digits : forall n, [|p|] <= Zpos (w_digits << n).
  Proof.
   induction n;simpl. trivial.
   case (spec_to_Z p); rewrite Pos2Z.inj_xO;auto with zarith.
  Qed.

  Lemma spec_double_divn1_p : forall n r h l,
    [|r|] < [|b2p|] ->
    let (q,r') := double_divn1_p n r h l in
    [|r|] * double_wB w_digits n +
      ([!n|h!]*2^[|p|] +
        [!n|l!] / (2^(Zpos(w_digits << n) - [|p|])))
        mod double_wB w_digits n = [!n|q!] * [|b2p|] + [|r'|] /\
    0 <= [|r'|] < [|b2p|].
  Proof.
   case (spec_to_Z p); intros HH0 HH1.
   induction n;intros.
   simpl (double_divn1_p 0 r h l).
   unfold double_to_Z, double_wB, "<<".
   rewrite <- spec_add_mul_divp.
   exact (spec_div21 (w_add_mul_div p h l) b2p_le H).
   simpl (double_divn1_p (S n) r h l).
   unfold double_divn1_p_aux.
   assert (H1 := spec_split n h);destruct (double_split w_0 n h) as (hh,hl).
   rewrite H1. rewrite <- double_wB_wwB.
   assert (H2 := spec_split n l);destruct (double_split w_0 n l) as (lh,ll).
   rewrite H2.
   replace ([|r|] * (double_wB w_digits n * double_wB w_digits n) +
    (([!n|hh!] * double_wB w_digits n + [!n|hl!]) * 2 ^ [|p|] +
    ([!n|lh!] * double_wB w_digits n + [!n|ll!]) /
     2^(Zpos (w_digits << (S n)) - [|p|])) mod
      (double_wB w_digits n * double_wB w_digits n)) with
    (([|r|] * double_wB w_digits n + ([!n|hh!] * 2^[|p|] +
      [!n|hl!] / 2^(Zpos (w_digits << n) - [|p|])) mod
                      double_wB w_digits n) * double_wB w_digits n +
     ([!n|hl!] * 2^[|p|] +
      [!n|lh!] / 2^(Zpos (w_digits << n) - [|p|])) mod
              double_wB w_digits n).
   generalize (IHn r hh hl H);destruct (double_divn1_p n r hh hl) as (qh,rh);
   intros (H3,H4);rewrite H3.
   assert ([|rh|] < [|b2p|]). omega.
   replace (([!n|qh!] * [|b2p|] + [|rh|]) * double_wB w_digits n +
     ([!n|hl!] * 2 ^ [|p|] +
      [!n|lh!] / 2 ^ (Zpos (w_digits << n) - [|p|])) mod
      double_wB w_digits n)  with
    ([!n|qh!] * [|b2p|] *double_wB w_digits n + ([|rh|]*double_wB w_digits n +
      ([!n|hl!] * 2 ^ [|p|] +
       [!n|lh!] / 2 ^ (Zpos (w_digits << n) - [|p|])) mod
      double_wB w_digits n)). 2:ring.
   generalize (IHn rh hl lh H0);destruct (double_divn1_p n rh hl lh) as (ql,rl);
   intros (H5,H6);rewrite H5.
   split;[rewrite spec_double_WW;trivial;ring|trivial].
   assert (Uhh := spec_double_to_Z w_digits w_to_Z spec_to_Z n hh);
    unfold double_wB,base in Uhh.
   assert (Uhl := spec_double_to_Z w_digits w_to_Z spec_to_Z n hl);
    unfold double_wB,base in Uhl.
   assert (Ulh := spec_double_to_Z w_digits w_to_Z spec_to_Z n lh);
    unfold double_wB,base in Ulh.
   assert (Ull := spec_double_to_Z w_digits w_to_Z spec_to_Z n ll);
    unfold double_wB,base in Ull.
   unfold double_wB,base.
   assert (UU:=p_lt_double_digits n).
   rewrite Zdiv_shift_r;auto with zarith.
   2:change (Zpos (w_digits << (S n)))
     with (2*Zpos (w_digits << n));auto with zarith.
   replace (2 ^ (Zpos (w_digits << (S n)) - [|p|])) with
    (2^(Zpos (w_digits << n) - [|p|])*2^Zpos (w_digits << n)).
   rewrite Zdiv_mult_cancel_r;auto with zarith.
   rewrite Z.mul_add_distr_r with (p:=  2^[|p|]).
   pattern  ([!n|hl!] * 2^[|p|]) at 2;
   rewrite (shift_unshift_mod (Zpos(w_digits << n))([|p|])([!n|hl!]));
    auto with zarith.
   rewrite Z.add_assoc.
   replace
    ([!n|hh!] * 2^Zpos (w_digits << n)* 2^[|p|] +
      ([!n|hl!] / 2^(Zpos (w_digits << n)-[|p|])*
       2^Zpos(w_digits << n)))
   with
    (([!n|hh!] *2^[|p|] + double_to_Z w_digits w_to_Z n hl /
       2^(Zpos (w_digits << n)-[|p|]))
      * 2^Zpos(w_digits << n));try (ring;fail).
   rewrite <- Z.add_assoc.
   rewrite <- (Zmod_shift_r ([|p|]));auto with zarith.
   replace
     (2 ^ Zpos (w_digits << n) * 2 ^ Zpos (w_digits << n)) with
     (2 ^ (Zpos (w_digits << n) + Zpos (w_digits << n))).
   rewrite (Zmod_shift_r (Zpos (w_digits << n)));auto with zarith.
   replace (2 ^ (Zpos (w_digits << n) + Zpos (w_digits << n)))
   with (2^Zpos(w_digits << n) *2^Zpos(w_digits << n)).
   rewrite (Z.mul_comm (([!n|hh!] * 2 ^ [|p|] +
      [!n|hl!] / 2 ^ (Zpos (w_digits << n) - [|p|])))).
   rewrite  Zmult_mod_distr_l;auto with zarith.
   ring.
   rewrite Zpower_exp;auto with zarith.
   assert (0 < Zpos (w_digits << n)). unfold Z.lt;reflexivity.
   auto with zarith.
   apply Z_mod_lt;auto with zarith.
   rewrite Zpower_exp;auto with zarith.
   split;auto with zarith.
   apply Zdiv_lt_upper_bound;auto with zarith.
   rewrite <- Zpower_exp;auto with zarith.
   replace ([|p|] + (Zpos (w_digits << n) - [|p|])) with
     (Zpos(w_digits << n));auto with zarith.
   rewrite <- Zpower_exp;auto with zarith.
   replace (Zpos (w_digits << (S n)) - [|p|]) with
       (Zpos (w_digits << n) - [|p|] +
         Zpos (w_digits << n));trivial.
   change (Zpos (w_digits << (S n))) with
    (2*Zpos (w_digits << n)). ring.
  Qed.

  Definition double_modn1_p_aux n (modn1 : w -> word w n -> word w n -> w) r h l:=
   let (hh,hl) := double_split w_0 n h in
   let (lh,ll) := double_split w_0 n l in
   modn1 (modn1 r hh hl) hl lh.

  Fixpoint double_modn1_p (n:nat) : w -> word w n -> word w n -> w :=
   match n return w -> word w n -> word w n -> w with
   | O => fun r h l => snd (w_div21 r (w_add_mul_div p h l) b2p)
   | S n => double_modn1_p_aux n (double_modn1_p n)
   end.

  Lemma spec_double_modn1_p : forall n r h l ,
    double_modn1_p n r h l = snd (double_divn1_p n r h l).
  Proof.
   induction n;simpl;intros;trivial.
   unfold double_modn1_p_aux, double_divn1_p_aux.
   destruct(double_split w_0 n h)as(hh,hl);destruct(double_split w_0 n l) as (lh,ll).
   rewrite (IHn r hh hl);destruct (double_divn1_p n r hh hl) as (qh,rh).
   rewrite IHn;simpl;destruct (double_divn1_p n rh hl lh);trivial.
  Qed.

 End DIVAUX.

 Fixpoint high (n:nat) : word w n -> w :=
  match n return word w n -> w with
  | O => fun a => a
  | S n =>
    fun (a:zn2z (word w n)) =>
     match a with
     | W0 => w_0
     | WW h l => high n h
     end
  end.

 Lemma spec_double_digits:forall n, Zpos w_digits <= Zpos (w_digits << n).
 Proof.
  induction n;simpl;auto with zarith.
  change (Zpos (xO (w_digits << n))) with
    (2*Zpos (w_digits << n)).
  assert (0 < Zpos w_digits) by reflexivity.
  auto with zarith.
 Qed.

 Lemma spec_high : forall n (x:word w n),
   [|high n x|] = [!n|x!] / 2^(Zpos (w_digits << n) - Zpos w_digits).
 Proof.
  induction n;intros.
  unfold high,double_to_Z. rewrite Pshiftl_nat_0.
  replace (Zpos w_digits - Zpos w_digits) with 0;try ring.
  simpl. rewrite <- (Zdiv_unique [|x|] 1 [|x|] 0);auto with zarith.
  assert (U2 := spec_double_digits n).
  assert (U3 : 0 < Zpos w_digits). exact (eq_refl Lt).
  destruct x;unfold high;fold high.
  unfold double_to_Z,zn2z_to_Z;rewrite spec_0.
  rewrite Zdiv_0_l;trivial.
  assert (U0 := spec_double_to_Z w_digits w_to_Z spec_to_Z n w0);
   assert (U1 := spec_double_to_Z w_digits w_to_Z spec_to_Z n w1).
  simpl [!S n|WW w0 w1!].
  unfold double_wB,base;rewrite Zdiv_shift_r;auto with zarith.
  replace (2 ^ (Zpos (w_digits << (S n)) - Zpos w_digits)) with
   (2^(Zpos (w_digits << n) - Zpos w_digits) *
        2^Zpos (w_digits << n)).
  rewrite Zdiv_mult_cancel_r;auto with zarith.
  rewrite <- Zpower_exp;auto with zarith.
  replace (Zpos (w_digits << n) - Zpos w_digits +
    Zpos (w_digits << n)) with
   (Zpos (w_digits << (S n)) - Zpos w_digits);trivial.
  change (Zpos (w_digits << (S n))) with
     (2*Zpos (w_digits << n));ring.
  change (Zpos (w_digits << (S n))) with
  (2*Zpos (w_digits << n)); auto with zarith.
 Qed.

 Definition double_divn1 (n:nat) (a:word w n) (b:w) :=
  let p := w_head0 b in
  match w_compare p w_0 with
  | Gt =>
    let b2p := w_add_mul_div p b w_0 in
    let ha := high n a in
    let k := w_sub w_zdigits p in
    let lsr_n := w_add_mul_div k w_0 in
    let r0 := w_add_mul_div p w_0 ha in
    let (q,r) := double_divn1_p b2p p n r0 a (double_0 w_0 n) in
    (q, lsr_n r)
  | _ => double_divn1_0 b n w_0 a
  end.

 Lemma spec_double_divn1 : forall n a b,
    0 < [|b|] ->
    let (q,r) := double_divn1 n a b in
    [!n|a!] = [!n|q!] * [|b|] + [|r|] /\
    0 <= [|r|] < [|b|].
  Proof.
   intros n a b H. unfold double_divn1.
   case (spec_head0 H); intros H0 H1.
   case (spec_to_Z (w_head0 b)); intros HH1 HH2.
   rewrite spec_compare; case Z.compare_spec;
     rewrite spec_0; intros H2; auto with zarith.
   assert (Hv1: wB/2 <= [|b|]).
     generalize H0; rewrite H2; rewrite Z.pow_0_r;
       rewrite Z.mul_1_l; auto.
   assert (Hv2: [|w_0|] < [|b|]).
     rewrite spec_0; auto.
   generalize (spec_double_divn1_0 Hv1 n a Hv2).
   rewrite spec_0;rewrite Z.mul_0_l; rewrite Z.add_0_l; auto.
   contradict H2; auto with zarith.
   assert (HHHH : 0 < [|w_head0 b|]); auto with zarith.
   assert ([|w_head0 b|] < Zpos w_digits).
    case (Z.le_gt_cases (Zpos w_digits) [|w_head0 b|]); auto; intros HH.
    assert (2 ^ [|w_head0 b|] < wB).
     apply Z.le_lt_trans with (2 ^ [|w_head0 b|] * [|b|]);auto with zarith.
     replace (2 ^ [|w_head0 b|]) with (2^[|w_head0 b|] * 1);try (ring;fail).
     apply Z.mul_le_mono_nonneg;auto with zarith.
     assert (wB <= 2^[|w_head0 b|]).
     unfold base;apply Zpower_le_monotone;auto with zarith. omega.
   assert ([|w_add_mul_div (w_head0 b) b w_0|] =
               2 ^ [|w_head0 b|] * [|b|]).
    rewrite (spec_add_mul_div b w_0); auto with zarith.
    rewrite spec_0;rewrite Zdiv_0_l; try omega.
    rewrite Z.add_0_r; rewrite Z.mul_comm.
    rewrite Zmod_small; auto with zarith.
   assert (H5 := spec_to_Z (high n a)).
   assert
    ([|w_add_mul_div (w_head0 b) w_0 (high n a)|]
          <[|w_add_mul_div (w_head0 b) b w_0|]).
    rewrite H4.
    rewrite spec_add_mul_div;auto with zarith.
    rewrite spec_0;rewrite Z.mul_0_l;rewrite Z.add_0_l.
    assert (([|high n a|]/2^(Zpos w_digits - [|w_head0 b|])) < wB).
     apply Zdiv_lt_upper_bound;auto with zarith.
     apply Z.lt_le_trans with wB;auto with zarith.
     pattern wB at 1;replace wB with (wB*1);try ring.
     apply Z.mul_le_mono_nonneg;auto with zarith.
     assert (H6 := Z.pow_pos_nonneg 2 (Zpos w_digits - [|w_head0 b|]));
       auto with zarith.
    rewrite Zmod_small;auto with zarith.
    apply Zdiv_lt_upper_bound;auto with zarith.
    apply Z.lt_le_trans with wB;auto with zarith.
    apply Z.le_trans with (2 ^ [|w_head0 b|] * [|b|] * 2).
    rewrite <- wB_div_2; try omega.
    apply Z.mul_le_mono_nonneg;auto with zarith.
    pattern 2 at 1;rewrite <- Z.pow_1_r.
    apply Zpower_le_monotone;split;auto with zarith.
   rewrite <- H4 in H0.
   assert (Hb3: [|w_head0 b|] <= Zpos w_digits); auto with zarith.
   assert (H7:= spec_double_divn1_p H0 Hb3 n a (double_0 w_0 n) H6).
   destruct (double_divn1_p (w_add_mul_div (w_head0 b) b w_0) (w_head0 b) n
             (w_add_mul_div (w_head0 b) w_0 (high n a)) a
             (double_0 w_0 n)) as (q,r).
   assert (U:= spec_double_digits n).
   rewrite spec_double_0 in H7;trivial;rewrite Zdiv_0_l in H7.
   rewrite Z.add_0_r in H7.
   rewrite spec_add_mul_div in H7;auto with zarith.
   rewrite spec_0 in H7;rewrite Z.mul_0_l in H7;rewrite Z.add_0_l in H7.
   assert (([|high n a|] / 2 ^ (Zpos w_digits - [|w_head0 b|])) mod wB
     = [!n|a!] / 2^(Zpos (w_digits << n) - [|w_head0 b|])).
   rewrite Zmod_small;auto with zarith.
   rewrite spec_high. rewrite Zdiv_Zdiv;auto with zarith.
   rewrite <- Zpower_exp;auto with zarith.
   replace (Zpos (w_digits << n) - Zpos w_digits +
                       (Zpos w_digits - [|w_head0 b|]))
    with (Zpos (w_digits << n) - [|w_head0 b|]);trivial;ring.
   assert (H8 := Z.pow_pos_nonneg 2  (Zpos w_digits - [|w_head0 b|]));auto with zarith.
   split;auto with zarith.
   apply Z.le_lt_trans with ([|high n a|]);auto with zarith.
   apply Zdiv_le_upper_bound;auto with zarith.
   pattern ([|high n a|]) at 1;rewrite <- Z.mul_1_r.
   apply Z.mul_le_mono_nonneg;auto with zarith.
   rewrite H8 in H7;unfold double_wB,base in H7.
   rewrite <- shift_unshift_mod in H7;auto with zarith.
   rewrite H4 in H7.
   assert ([|w_add_mul_div (w_sub w_zdigits (w_head0 b)) w_0 r|]
               = [|r|]/2^[|w_head0 b|]).
   rewrite spec_add_mul_div.
   rewrite spec_0;rewrite Z.mul_0_l;rewrite Z.add_0_l.
   replace (Zpos w_digits - [|w_sub w_zdigits (w_head0 b)|])
      with ([|w_head0 b|]).
   rewrite Zmod_small;auto with zarith.
   assert (H9 := spec_to_Z r).
   split;auto with zarith.
   apply Z.le_lt_trans with ([|r|]);auto with zarith.
   apply Zdiv_le_upper_bound;auto with zarith.
   pattern ([|r|]) at 1;rewrite <- Z.mul_1_r.
   apply Z.mul_le_mono_nonneg;auto with zarith.
   assert (H10 := Z.pow_pos_nonneg 2  ([|w_head0 b|]));auto with zarith.
   rewrite spec_sub.
   rewrite Zmod_small; auto with zarith.
   split; auto with zarith.
   case (spec_to_Z w_zdigits); auto with zarith.
   rewrite spec_sub.
   rewrite Zmod_small; auto with zarith.
   split; auto with zarith.
   case (spec_to_Z w_zdigits); auto with zarith.
  case H7; intros H71 H72.
   split.
   rewrite <- (Z_div_mult [!n|a!] (2^[|w_head0 b|]));auto with zarith.
   rewrite H71;rewrite H9.
   replace ([!n|q!] * (2 ^ [|w_head0 b|] * [|b|]))
      with ([!n|q!] *[|b|] * 2^[|w_head0 b|]);
     try (ring;fail).
   rewrite Z_div_plus_l;auto with zarith.
   assert (H10 := spec_to_Z
       (w_add_mul_div (w_sub w_zdigits (w_head0 b)) w_0 r));split;
    auto with zarith.
   rewrite H9.
   apply Zdiv_lt_upper_bound;auto with zarith.
   rewrite Z.mul_comm;auto with zarith.
   exact (spec_double_to_Z w_digits w_to_Z spec_to_Z n a).
 Qed.


 Definition double_modn1 (n:nat) (a:word w n) (b:w) :=
  let p := w_head0 b in
  match w_compare p w_0 with
  | Gt =>
    let b2p := w_add_mul_div p b w_0 in
    let ha := high n a in
    let k := w_sub w_zdigits p in
    let lsr_n := w_add_mul_div k w_0 in
    let r0 := w_add_mul_div p w_0 ha in
    let r := double_modn1_p b2p p n r0 a (double_0 w_0 n) in
    lsr_n r
  | _ => double_modn1_0 b n w_0 a
  end.

 Lemma spec_double_modn1_aux : forall n a b,
    double_modn1 n a b = snd (double_divn1 n a b).
 Proof.
  intros n a b;unfold double_divn1,double_modn1.
  rewrite spec_compare; case Z.compare_spec;
     rewrite spec_0; intros H2; auto with zarith.
  apply spec_double_modn1_0.
  apply spec_double_modn1_0.
  rewrite spec_double_modn1_p.
  destruct (double_divn1_p (w_add_mul_div (w_head0 b) b w_0) (w_head0 b) n
            (w_add_mul_div (w_head0 b) w_0 (high n a)) a (double_0 w_0 n));simpl;trivial.
 Qed.

 Lemma spec_double_modn1 : forall n a b, 0 < [|b|] ->
  [|double_modn1 n a b|] = [!n|a!] mod [|b|].
 Proof.
  intros n a b H;assert (H1 := spec_double_divn1 n a H).
  assert (H2 := spec_double_modn1_aux n a b).
  rewrite H2;destruct (double_divn1 n a b) as (q,r).
  simpl;apply Zmod_unique with (double_to_Z w_digits w_to_Z n q);auto with zarith.
  destruct H1 as (h1,h2);rewrite h1;ring.
 Qed.

End GENDIVN1.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleLift.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Section DoubleLift.
 Variable w : Type.
 Variable w_0 : w.
 Variable w_WW : w -> w -> zn2z w.
 Variable w_W0 : w ->  zn2z w.
 Variable w_0W : w ->  zn2z w.
 Variable w_compare : w -> w -> comparison.
 Variable ww_compare : zn2z w -> zn2z w -> comparison.
 Variable w_head0 : w -> w.
 Variable w_tail0 : w -> w.
 Variable w_add: w -> w -> zn2z w.
 Variable w_add_mul_div : w -> w -> w -> w.
 Variable ww_sub: zn2z w -> zn2z w -> zn2z w.
 Variable w_digits : positive.
 Variable ww_Digits : positive.
 Variable w_zdigits : w.
 Variable ww_zdigits : zn2z w.
 Variable low: zn2z w -> w.

 Definition ww_head0 x :=
  match x with
  | W0 => ww_zdigits
  | WW xh xl =>
    match w_compare w_0 xh with
    | Eq => w_add w_zdigits (w_head0 xl)
    | _ => w_0W (w_head0 xh)
    end
  end.


 Definition ww_tail0 x :=
  match x with
  | W0 => ww_zdigits
  | WW xh xl =>
    match w_compare w_0 xl with
    | Eq => w_add w_zdigits (w_tail0 xh)
    | _ => w_0W (w_tail0 xl)
    end
  end.


  (* 0 < p < ww_digits *)
 Definition ww_add_mul_div p x y :=
  let zdigits := w_0W w_zdigits in
  match x, y with
  | W0, W0 => W0
  | W0, WW yh yl =>
    match ww_compare p zdigits with
    | Eq => w_0W yh
    | Lt => w_0W (w_add_mul_div (low p) w_0 yh)
    | Gt =>
      let n := low (ww_sub p zdigits) in
      w_WW (w_add_mul_div n w_0 yh) (w_add_mul_div n yh yl)
    end
  | WW xh xl, W0 =>
    match ww_compare p zdigits with
    | Eq => w_W0 xl
    | Lt => w_WW (w_add_mul_div (low p) xh xl) (w_add_mul_div (low p) xl w_0)
    | Gt =>
      let n := low (ww_sub p zdigits) in
      w_W0 (w_add_mul_div n xl w_0)
    end
  | WW xh xl, WW yh yl =>
    match ww_compare p zdigits with
    | Eq => w_WW xl yh
    | Lt => w_WW (w_add_mul_div (low p) xh xl) (w_add_mul_div (low p) xl yh)
    | Gt =>
      let n := low (ww_sub p zdigits) in
      w_WW (w_add_mul_div n xl yh) (w_add_mul_div n yh yl)
    end
  end.

 Section DoubleProof.
  Variable w_to_Z : w -> Z.

  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_to_w_Z  : forall x, 0 <= [[x]] < wwB.
  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_W0 : forall h, [[w_W0 h]] = [|h|] * wB.
  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_compare : forall x y,
   w_compare x y = Z.compare [|x|] [|y|].
  Variable spec_ww_compare : forall x y,
   ww_compare x y = Z.compare [[x]] [[y]].
  Variable spec_ww_digits : ww_Digits = xO w_digits.
  Variable spec_w_head00  : forall x, [|x|] = 0 -> [|w_head0 x|] = Zpos w_digits.
  Variable spec_w_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ ([|w_head0 x|]) * [|x|] < wB.
  Variable spec_w_tail00  : forall x, [|x|] = 0 -> [|w_tail0 x|] = Zpos w_digits.
  Variable spec_w_tail0 : forall x, 0 < [|x|] ->
         exists y, 0 <= y /\ [|x|] = (2* y + 1) * (2 ^ [|w_tail0 x|]).
  Variable spec_w_add_mul_div : forall x y p,
       [|p|] <= Zpos w_digits ->
       [| w_add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos w_digits) - [|p|]))) mod wB.
 Variable spec_w_add: forall x y,
   [[w_add x y]] = [|x|] + [|y|].
 Variable spec_ww_sub: forall x y,
   [[ww_sub x y]] = ([[x]] - [[y]]) mod wwB.

 Variable spec_zdigits : [| w_zdigits |] = Zpos w_digits.
 Variable spec_low: forall x, [| low x|] = [[x]] mod wB.

 Variable spec_ww_zdigits : [[ww_zdigits]] = Zpos ww_Digits.

  Hint Resolve div_le_0 div_lt w_to_Z_wwB: lift.
  Ltac zarith := auto with zarith lift.

  Lemma spec_ww_head00  : forall x, [[x]] = 0 -> [[ww_head0 x]] = Zpos ww_Digits.
  Proof.
  intros x; case x; unfold ww_head0.
    intros HH; rewrite spec_ww_zdigits; auto.
  intros xh xl; simpl; intros Hx.
  case (spec_to_Z xh); intros Hx1 Hx2.
  case (spec_to_Z xl); intros Hy1 Hy2.
  assert (F1: [|xh|] = 0).
  { Z.le_elim Hy1; auto.
    - absurd (0 < [|xh|] * wB + [|xl|]); auto with zarith.
      apply Z.lt_le_trans with (1 := Hy1); auto with zarith.
      pattern [|xl|] at 1; rewrite <- (Z.add_0_l [|xl|]).
      apply Z.add_le_mono_r; auto with zarith.
    - Z.le_elim Hx1; auto.
      absurd (0 < [|xh|] * wB + [|xl|]); auto with zarith.
      rewrite <- Hy1; rewrite Z.add_0_r; auto with zarith.
      apply Z.mul_pos_pos; auto with zarith. }
  rewrite spec_compare. case Z.compare_spec.
    intros H; simpl.
    rewrite spec_w_add; rewrite spec_w_head00.
    rewrite spec_zdigits; rewrite spec_ww_digits.
    rewrite Pos2Z.inj_xO; auto with zarith.
  rewrite F1 in Hx; auto with zarith.
  rewrite spec_w_0; auto with zarith.
  rewrite spec_w_0; auto with zarith.
  Qed.

  Lemma spec_ww_head0  : forall x,  0 < [[x]] ->
	 wwB/ 2 <= 2 ^ [[ww_head0 x]] * [[x]] < wwB.
  Proof.
   clear spec_ww_zdigits.
   rewrite wwB_div_2;rewrite Z.mul_comm;rewrite wwB_wBwB.
   assert (U:= lt_0_wB w_digits); destruct x as [ |xh xl];simpl ww_to_Z;intros H.
   unfold Z.lt in H;discriminate H.
   rewrite spec_compare, spec_w_0. case Z.compare_spec; intros H0.
   rewrite <- H0 in *. simpl Z.add. simpl in H.
   case (spec_to_Z w_zdigits);
     case (spec_to_Z (w_head0 xl)); intros HH1 HH2 HH3 HH4.
   rewrite spec_w_add.
   rewrite spec_zdigits; rewrite Zpower_exp; auto with zarith.
   case (spec_w_head0 H); intros H1 H2.
   rewrite Z.pow_2_r; fold wB; rewrite <- Z.mul_assoc; split.
     apply Z.mul_le_mono_nonneg_l; auto with zarith.
   apply Z.mul_lt_mono_pos_l; auto with zarith.
   assert (H1 := spec_w_head0 H0).
   rewrite spec_w_0W.
   split.
   rewrite Z.mul_add_distr_l;rewrite Z.mul_assoc.
   apply Z.le_trans with (2 ^ [|w_head0 xh|] * [|xh|] * wB).
   rewrite Z.mul_comm; zarith.
   assert (0 <= 2 ^ [|w_head0 xh|] * [|xl|]);zarith.
   assert (H2:=spec_to_Z xl);apply Z.mul_nonneg_nonneg;zarith.
   case (spec_to_Z (w_head0 xh)); intros H2 _.
   generalize ([|w_head0 xh|]) H1 H2;clear H1 H2;
     intros p H1 H2.
   assert (Eq1 : 2^p < wB).
     rewrite <- (Z.mul_1_r (2^p));apply Z.le_lt_trans with (2^p*[|xh|]);zarith.
   assert (Eq2: p < Zpos w_digits).
    destruct (Z.le_gt_cases (Zpos w_digits) p);trivial;contradict  Eq1.
   apply Z.le_ngt;unfold base;apply Zpower_le_monotone;zarith.
   assert (Zpos w_digits = p + (Zpos w_digits - p)). ring.
   rewrite Z.pow_2_r.
   unfold base at 2;rewrite H3;rewrite Zpower_exp;zarith.
   rewrite <- Z.mul_assoc; apply Z.mul_lt_mono_pos_l; zarith.
   rewrite <- (Z.add_0_r (2^(Zpos w_digits - p)*wB));apply beta_lex_inv;zarith.
   apply Z.mul_lt_mono_pos_r with (2 ^ p); zarith.
   rewrite <- Zpower_exp;zarith.
   rewrite Z.mul_comm;ring_simplify (Zpos w_digits - p + p);fold wB;zarith.
   assert (H1 := spec_to_Z xh);zarith.
  Qed.

  Lemma spec_ww_tail00  : forall x, [[x]] = 0 -> [[ww_tail0 x]] = Zpos ww_Digits.
  Proof.
  intros x; case x; unfold ww_tail0.
    intros HH; rewrite spec_ww_zdigits; auto.
  intros xh xl; simpl; intros Hx.
  case (spec_to_Z xh); intros Hx1 Hx2.
  case (spec_to_Z xl); intros Hy1 Hy2.
  assert (F1: [|xh|] = 0).
  { Z.le_elim Hy1; auto.
    - absurd (0 < [|xh|] * wB + [|xl|]); auto with zarith.
      apply Z.lt_le_trans with (1 := Hy1); auto with zarith.
      pattern [|xl|] at 1; rewrite <- (Z.add_0_l [|xl|]).
      apply Z.add_le_mono_r; auto with zarith.
    - Z.le_elim Hx1; auto.
      absurd (0 < [|xh|] * wB + [|xl|]); auto with zarith.
      rewrite <- Hy1; rewrite Z.add_0_r; auto with zarith.
      apply Z.mul_pos_pos; auto with zarith. }
  assert (F2: [|xl|] = 0).
    rewrite F1 in Hx; auto with zarith.
  rewrite spec_compare; case Z.compare_spec.
    intros H; simpl.
    rewrite spec_w_add; rewrite spec_w_tail00; auto.
    rewrite spec_zdigits; rewrite spec_ww_digits.
    rewrite Pos2Z.inj_xO; auto with zarith.
  rewrite spec_w_0; auto with zarith.
  rewrite spec_w_0; auto with zarith.
  Qed.

  Lemma spec_ww_tail0  : forall x,  0 < [[x]] ->
	 exists y, 0 <= y /\ [[x]] = (2 * y + 1) * 2 ^ [[ww_tail0 x]].
  Proof.
   clear spec_ww_zdigits.
   destruct x as [ |xh xl];simpl ww_to_Z;intros H.
   unfold Z.lt in H;discriminate H.
   rewrite spec_compare, spec_w_0. case Z.compare_spec; intros H0.
   rewrite <- H0; rewrite Z.add_0_r.
   case (spec_to_Z (w_tail0 xh)); intros HH1 HH2.
   generalize H; rewrite <- H0; rewrite Z.add_0_r; clear H; intros H.
   case (@spec_w_tail0 xh).
     apply Z.mul_lt_mono_pos_r with wB; auto with zarith.
     unfold base; auto with zarith.
   intros z (Hz1, Hz2); exists z; split; auto.
   rewrite spec_w_add; rewrite (fun x => Z.add_comm [|x|]).
   rewrite spec_zdigits; rewrite Zpower_exp; auto with zarith.
   rewrite Z.mul_assoc; rewrite <- Hz2; auto.

   case (spec_to_Z (w_tail0 xh)); intros HH1 HH2.
   case (spec_w_tail0 H0); intros z (Hz1, Hz2).
   assert (Hp: [|w_tail0 xl|] < Zpos w_digits).
     case (Z.le_gt_cases (Zpos w_digits) [|w_tail0 xl|]); auto; intros H1.
     absurd (2 ^  (Zpos w_digits) <= 2 ^ [|w_tail0 xl|]).
       apply Z.lt_nge.
       case (spec_to_Z xl); intros HH3 HH4.
       apply Z.le_lt_trans with (2 := HH4).
       apply Z.le_trans with (1 * 2 ^ [|w_tail0 xl|]); auto with zarith.
       rewrite Hz2.
       apply Z.mul_le_mono_nonneg_r; auto with zarith.
     apply Zpower_le_monotone; auto with zarith.
   exists ([|xh|] * (2 ^ ((Zpos w_digits - [|w_tail0 xl|]) - 1)) + z); split.
     apply Z.add_nonneg_nonneg; auto.
     apply Z.mul_nonneg_nonneg; auto with zarith.
     case (spec_to_Z xh); auto.
   rewrite spec_w_0W.
   rewrite (Z.mul_add_distr_l 2); rewrite <- Z.add_assoc.
   rewrite Z.mul_add_distr_r; rewrite <- Hz2.
   apply f_equal2 with (f := Z.add); auto.
   rewrite (Z.mul_comm 2).
   repeat rewrite <- Z.mul_assoc.
   apply f_equal2 with (f := Z.mul); auto.
   case (spec_to_Z (w_tail0 xl)); intros HH3 HH4.
   pattern 2 at 2; rewrite <- Z.pow_1_r.
   lazy beta; repeat rewrite <- Zpower_exp; auto with zarith.
   unfold base; apply f_equal with (f := Z.pow 2); auto with zarith.

   contradict H0; case (spec_to_Z xl); auto with zarith.
  Qed.

  Hint Rewrite Zdiv_0_l Z.mul_0_l Z.add_0_l Z.mul_0_r Z.add_0_r
    spec_w_W0 spec_w_0W spec_w_WW spec_w_0
    (wB_div w_digits w_to_Z spec_to_Z)
    (wB_div_plus w_digits w_to_Z spec_to_Z) : w_rewrite.
  Ltac w_rewrite := autorewrite with w_rewrite;trivial.

  Lemma spec_ww_add_mul_div_aux : forall xh xl yh yl p,
   let zdigits := w_0W w_zdigits in
    [[p]] <= Zpos (xO w_digits) ->
      [[match ww_compare p zdigits with
        | Eq => w_WW xl yh
        | Lt => w_WW (w_add_mul_div (low p) xh xl)
                     (w_add_mul_div (low p) xl yh)
        | Gt =>
              let n := low (ww_sub p zdigits) in
            w_WW (w_add_mul_div n xl yh) (w_add_mul_div n yh yl)
        end]] =
      ([[WW xh xl]] * (2^[[p]]) +
       [[WW yh yl]] / (2^(Zpos (xO w_digits) - [[p]]))) mod wwB.
  Proof.
   clear spec_ww_zdigits.
   intros xh xl yh yl p zdigits;assert (HwwB := wwB_pos w_digits).
   case (spec_to_w_Z p); intros Hv1 Hv2.
   replace (Zpos (xO w_digits)) with (Zpos w_digits + Zpos w_digits).
   2 : rewrite Pos2Z.inj_xO;ring.
   replace (Zpos w_digits + Zpos w_digits - [[p]]) with
     (Zpos w_digits + (Zpos w_digits - [[p]])). 2:ring.
   intros Hp; assert (Hxh := spec_to_Z xh);assert (Hxl:=spec_to_Z xl);
   assert (Hx := spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW xh xl));
   simpl in Hx;assert (Hyh := spec_to_Z yh);assert (Hyl:=spec_to_Z yl);
   assert (Hy:=spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW yh yl));simpl in Hy.
   rewrite spec_ww_compare; case Z.compare_spec; intros H1.
   rewrite H1; unfold zdigits; rewrite spec_w_0W.
   rewrite spec_zdigits; rewrite Z.sub_diag; rewrite Z.add_0_r.
   simpl ww_to_Z; w_rewrite;zarith.
   fold wB.
   rewrite Z.mul_add_distr_r;rewrite <- Z.mul_assoc;rewrite <- Z.add_assoc.
   rewrite <- Z.pow_2_r.
   rewrite <- wwB_wBwB;apply Zmod_unique with [|xh|].
   exact (spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW xl yh)). ring.
   simpl ww_to_Z; w_rewrite;zarith.
   assert (HH0: [|low p|] = [[p]]).
     rewrite spec_low.
     apply Zmod_small.
     case (spec_to_w_Z p); intros HH1 HH2; split; auto.
     generalize H1; unfold zdigits; rewrite spec_w_0W;
      rewrite spec_zdigits; intros tmp.
     apply Z.lt_le_trans with (1 := tmp).
     unfold base.
     apply Zpower2_le_lin; auto with zarith.
   2: generalize H1; unfold zdigits; rewrite spec_w_0W;
      rewrite spec_zdigits; auto with zarith.
   generalize H1; unfold zdigits; rewrite spec_w_0W;
      rewrite spec_zdigits; auto; clear H1; intros H1.
   assert (HH: [|low p|] <= Zpos w_digits).
     rewrite HH0; auto with zarith.
   repeat rewrite spec_w_add_mul_div with (1 := HH).
   rewrite HH0.
   rewrite Z.mul_add_distr_r.
   pattern ([|xl|] * 2 ^ [[p]]) at 2;
   rewrite shift_unshift_mod with (n:= Zpos w_digits);fold wB;zarith.
   replace ([|xh|] * wB * 2^[[p]]) with ([|xh|] * 2^[[p]] * wB). 2:ring.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r. rewrite <- Z.add_assoc.
   unfold base at 5;rewrite <- Zmod_shift_r;zarith.
   unfold base;rewrite Zmod_shift_r with (b:= Zpos (ww_digits w_digits));
   fold wB;fold wwB;zarith.
   rewrite wwB_wBwB;rewrite Z.pow_2_r; rewrite  Zmult_mod_distr_r;zarith.
   unfold ww_digits;rewrite Pos2Z.inj_xO;zarith. apply Z_mod_lt;zarith.
   split;zarith. apply Zdiv_lt_upper_bound;zarith.
   rewrite <- Zpower_exp;zarith.
   ring_simplify ([[p]] + (Zpos w_digits - [[p]]));fold wB;zarith.
   assert (Hv: [[p]] > Zpos w_digits).
     generalize H1; clear H1.
     unfold zdigits; rewrite spec_w_0W; rewrite spec_zdigits; auto with zarith.
   clear H1.
   assert (HH0: [|low (ww_sub p zdigits)|] = [[p]] - Zpos w_digits).
     rewrite spec_low.
     rewrite spec_ww_sub.
     unfold zdigits; rewrite spec_w_0W; rewrite spec_zdigits.
     rewrite <- Zmod_div_mod; auto with zarith.
     rewrite Zmod_small; auto with zarith.
     split; auto with zarith.
     apply Z.le_lt_trans with (Zpos w_digits); auto with zarith.
     unfold base; apply Zpower2_lt_lin; auto with zarith.
     exists wB; unfold base.
     unfold ww_digits; rewrite (Pos2Z.inj_xO w_digits).
     rewrite <- Zpower_exp; auto with zarith.
     apply f_equal with (f := fun x => 2 ^ x); auto with zarith.
   assert (HH: [|low (ww_sub p zdigits)|] <= Zpos w_digits).
     rewrite HH0; auto with zarith.
   replace (Zpos w_digits + (Zpos w_digits - [[p]])) with
       (Zpos w_digits - ([[p]] - Zpos w_digits)); zarith.
   lazy zeta; simpl ww_to_Z; w_rewrite;zarith.
   repeat rewrite spec_w_add_mul_div;zarith.
   rewrite HH0.
   pattern wB at 5;replace wB with
    (2^(([[p]] - Zpos w_digits)
         + (Zpos w_digits - ([[p]] - Zpos w_digits)))).
   rewrite Zpower_exp;zarith. rewrite Z.mul_assoc.
   rewrite Z_div_plus_l;zarith.
   rewrite shift_unshift_mod with (a:= [|yh|]) (p:= [[p]] - Zpos w_digits)
    (n := Zpos w_digits);zarith. fold wB.
   set (u := [[p]] - Zpos w_digits).
   replace [[p]] with (u + Zpos w_digits);zarith.
   rewrite Zpower_exp;zarith. rewrite Z.mul_assoc. fold wB.
   repeat rewrite Z.add_assoc. rewrite <- Z.mul_add_distr_r.
   repeat rewrite <- Z.add_assoc.
   unfold base;rewrite Zmod_shift_r with (b:= Zpos (ww_digits w_digits));
   fold wB;fold wwB;zarith.
   unfold base;rewrite Zmod_shift_r with (a:= Zpos w_digits)
   (b:= Zpos w_digits);fold wB;fold wwB;zarith.
   rewrite wwB_wBwB; rewrite Z.pow_2_r; rewrite  Zmult_mod_distr_r;zarith.
   rewrite Z.mul_add_distr_r.
   replace ([|xh|] * wB * 2 ^ u) with
     ([|xh|]*2^u*wB). 2:ring.
   repeat rewrite <- Z.add_assoc.
   rewrite (Z.add_comm ([|xh|] * 2 ^ u * wB)).
   rewrite Z_mod_plus;zarith. rewrite Z_mod_mult;zarith.
   unfold base;rewrite <- Zmod_shift_r;zarith. fold base;apply Z_mod_lt;zarith.
   unfold u; split;zarith.
   split;zarith. unfold u; apply Zdiv_lt_upper_bound;zarith.
   rewrite <- Zpower_exp;zarith.
   fold u.
   ring_simplify (u + (Zpos w_digits - u)); fold
   wB;zarith. unfold ww_digits;rewrite Pos2Z.inj_xO;zarith.
   unfold base;rewrite <- Zmod_shift_r;zarith. fold base;apply Z_mod_lt;zarith.
   unfold u; split;zarith.
   unfold u; split;zarith.
   apply Zdiv_lt_upper_bound;zarith.
   rewrite <- Zpower_exp;zarith.
   fold u.
   ring_simplify (u + (Zpos w_digits - u)); fold wB; auto with zarith.
   unfold u;zarith.
   unfold u;zarith.
   set (u := [[p]] - Zpos w_digits).
   ring_simplify (u + (Zpos w_digits - u)); fold wB; auto with zarith.
  Qed.

  Lemma spec_ww_add_mul_div : forall x y p,
       [[p]] <= Zpos (xO w_digits) ->
       [[ ww_add_mul_div p x y ]] =
         ([[x]] * (2^[[p]]) +
          [[y]] / (2^(Zpos (xO w_digits) - [[p]]))) mod wwB.
  Proof.
   clear spec_ww_zdigits.
   intros x y p H.
   destruct x as [ |xh xl];
   [assert (H1 := @spec_ww_add_mul_div_aux w_0 w_0)
   |assert (H1 := @spec_ww_add_mul_div_aux xh xl)];
   (destruct y as [ |yh yl];
    [generalize (H1 w_0 w_0 p H) | generalize (H1 yh yl p H)];
    clear H1;w_rewrite);simpl ww_add_mul_div.
   replace [[WW w_0 w_0]] with 0;[w_rewrite|simpl;w_rewrite;trivial].
   intros Heq;rewrite <- Heq;clear Heq; auto.
   rewrite spec_ww_compare. case Z.compare_spec; intros H1; w_rewrite.
   rewrite (spec_w_add_mul_div w_0 w_0);w_rewrite;zarith.
   generalize H1; w_rewrite; rewrite spec_zdigits; clear H1; intros H1.
   assert (HH0: [|low p|] = [[p]]).
     rewrite spec_low.
     apply Zmod_small.
     case (spec_to_w_Z p); intros HH1 HH2; split; auto.
     apply Z.lt_le_trans with (1 := H1).
     unfold base; apply Zpower2_le_lin; auto with zarith.
   rewrite HH0; auto with zarith.
   replace [[WW w_0 w_0]] with 0;[w_rewrite|simpl;w_rewrite;trivial].
   intros Heq;rewrite <- Heq;clear Heq.
   generalize (spec_ww_compare p (w_0W w_zdigits));
     case ww_compare; intros H1; w_rewrite.
   rewrite (spec_w_add_mul_div w_0 w_0);w_rewrite;zarith.
   rewrite Pos2Z.inj_xO in H;zarith.
   assert (HH: [|low (ww_sub p (w_0W w_zdigits)) |] = [[p]] - Zpos w_digits).
     symmetry in H1; change ([[p]] > [[w_0W w_zdigits]]) in H1.
     revert H1.
     rewrite spec_low.
     rewrite spec_ww_sub; w_rewrite; intros H1.
     rewrite <- Zmod_div_mod; auto with zarith.
     rewrite Zmod_small; auto with zarith.
     split; auto with zarith.
     apply Z.le_lt_trans with (Zpos w_digits); auto with zarith.
     unfold base; apply Zpower2_lt_lin; auto with zarith.
     unfold base; auto with zarith.
     unfold base; auto with zarith.
     exists wB; unfold base.
     unfold ww_digits; rewrite (Pos2Z.inj_xO w_digits).
     rewrite <- Zpower_exp; auto with zarith.
     apply f_equal with (f := fun x => 2 ^ x); auto with zarith.
  case (spec_to_Z xh); auto with zarith.
  Qed.

 End DoubleProof.

End DoubleLift.



==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleMul.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Section DoubleMul.
 Variable w : Type.
 Variable w_0 : w.
 Variable w_1 : w.
 Variable w_WW : w -> w -> zn2z w.
 Variable w_W0 : w -> zn2z w.
 Variable w_0W : w -> zn2z w.
 Variable w_compare : w -> w -> comparison.
 Variable w_succ : w -> w.
 Variable w_add_c : w -> w -> carry w.
 Variable w_add : w -> w -> w.
 Variable w_sub: w -> w -> w.
 Variable w_mul_c : w -> w -> zn2z w.
 Variable w_mul : w -> w -> w.
 Variable w_square_c : w -> zn2z w.
 Variable ww_add_c : zn2z w -> zn2z w -> carry (zn2z w).
 Variable ww_add   : zn2z w -> zn2z w -> zn2z w.
 Variable ww_add_carry : zn2z w -> zn2z w -> zn2z w.
 Variable ww_sub_c : zn2z w -> zn2z w -> carry (zn2z w).
 Variable ww_sub   : zn2z w -> zn2z w -> zn2z w.

 (* ** Multiplication ** *)

 (*   (xh*B+xl) (yh*B + yl)
   xh*yh         = hh  = |hhh|hhl|B2
   xh*yl +xl*yh  = cc  =     |cch|ccl|B
   xl*yl         = ll  =         |llh|lll
  *)

 Definition double_mul_c (cross:w->w->w->w->zn2z w -> zn2z w -> w*zn2z w) x y :=
  match x, y with
  | W0, _ => W0
  | _, W0 => W0
  | WW xh xl, WW yh yl =>
    let hh := w_mul_c xh yh in
    let ll := w_mul_c xl yl in
    let (wc,cc) := cross xh xl yh yl hh ll in
    match cc with
    | W0 => WW (ww_add hh (w_W0 wc)) ll
    | WW cch ccl =>
      match ww_add_c (w_W0 ccl) ll with
      | C0 l => WW (ww_add hh (w_WW wc cch)) l
      | C1 l => WW (ww_add_carry hh (w_WW wc cch)) l
      end
    end
  end.

 Definition ww_mul_c :=
  double_mul_c
    (fun xh xl yh yl hh ll=>
      match ww_add_c (w_mul_c xh yl) (w_mul_c xl yh) with
      | C0 cc => (w_0, cc)
      | C1 cc => (w_1, cc)
      end).

 Definition w_2 := w_add w_1 w_1.

 Definition kara_prod xh xl yh yl hh ll :=
    match ww_add_c hh ll with
      C0 m =>
         match w_compare xl xh with
           Eq => (w_0, m)
         | Lt =>
           match w_compare yl yh with
             Eq => (w_0, m)
           | Lt => (w_0, ww_sub m (w_mul_c (w_sub xh xl) (w_sub yh yl)))
           | Gt => match ww_add_c m (w_mul_c (w_sub xh xl) (w_sub yl yh)) with
                      C1 m1 => (w_1, m1) | C0 m1 => (w_0, m1)
                   end
           end
         | Gt =>
           match w_compare yl yh with
             Eq => (w_0, m)
           | Lt => match ww_add_c m (w_mul_c (w_sub xl xh)  (w_sub yh yl)) with
                      C1 m1 => (w_1, m1) | C0 m1 => (w_0, m1)
                   end
           | Gt => (w_0, ww_sub m (w_mul_c (w_sub xl xh)  (w_sub yl yh)))
           end
         end
    | C1 m =>
         match w_compare xl xh with
           Eq => (w_1, m)
         | Lt =>
           match w_compare yl yh with
             Eq => (w_1, m)
           | Lt => match ww_sub_c m (w_mul_c (w_sub xh xl) (w_sub yh yl)) with
                    C0 m1 => (w_1, m1) | C1 m1 => (w_0, m1)
                   end
           | Gt => match ww_add_c m (w_mul_c (w_sub xh xl) (w_sub yl yh)) with
                      C1 m1 => (w_2, m1) | C0 m1 => (w_1, m1)
                   end
           end
         | Gt =>
           match w_compare yl yh with
             Eq => (w_1, m)
           | Lt => match ww_add_c m (w_mul_c (w_sub xl xh) (w_sub yh yl)) with
                      C1 m1 => (w_2, m1) | C0 m1 => (w_1, m1)
                   end
           | Gt => match ww_sub_c m (w_mul_c (w_sub xl xh) (w_sub yl yh)) with
                     C1 m1 => (w_0, m1) | C0 m1 => (w_1, m1)
                   end
           end
         end
    end.

 Definition ww_karatsuba_c :=  double_mul_c kara_prod.

 Definition ww_mul x y :=
  match x, y with
  | W0, _ => W0
  | _, W0 => W0
  | WW xh xl, WW yh yl =>
    let ccl := w_add (w_mul xh yl) (w_mul xl yh) in
    ww_add (w_W0 ccl) (w_mul_c xl yl)
  end.

 Definition ww_square_c x  :=
  match x with
  | W0 => W0
  | WW xh xl =>
    let hh := w_square_c xh in
    let ll := w_square_c xl in
    let xhxl := w_mul_c xh xl in
    let (wc,cc) :=
      match ww_add_c xhxl xhxl with
      | C0 cc => (w_0, cc)
      | C1 cc => (w_1, cc)
      end in
    match cc with
    | W0 => WW (ww_add hh (w_W0 wc)) ll
    | WW cch ccl =>
      match ww_add_c (w_W0 ccl) ll with
      | C0 l => WW (ww_add hh (w_WW wc cch)) l
      | C1 l => WW (ww_add_carry hh (w_WW wc cch)) l
      end
    end
  end.

 Section DoubleMulAddn1.
  Variable w_mul_add : w -> w -> w -> w * w.

  Fixpoint double_mul_add_n1 (n:nat) : word w n -> w -> w -> w * word w n :=
   match n return word w n -> w -> w -> w * word w n with
   | O => w_mul_add
   | S n1 =>
     let mul_add := double_mul_add_n1 n1 in
     fun x y r =>
     match x with
     | W0 => (w_0,extend w_0W n1 r)
     | WW xh xl =>
       let (rl,l) := mul_add xl y r in
       let (rh,h) := mul_add xh y rl in
       (rh, double_WW w_WW n1 h l)
     end
   end.

 End DoubleMulAddn1.

 Section DoubleMulAddmn1.
  Variable wn: Type.
  Variable extend_n : w -> wn.
  Variable wn_0W : wn -> zn2z wn.
  Variable wn_WW : wn -> wn -> zn2z wn.
  Variable w_mul_add_n1 : wn -> w -> w -> w*wn.
  Fixpoint double_mul_add_mn1 (m:nat) :
	word wn m -> w -> w -> w*word wn m :=
   match m return word wn m -> w -> w -> w*word wn m with
   | O => w_mul_add_n1
   | S m1 =>
     let mul_add := double_mul_add_mn1 m1 in
     fun x y r =>
     match x with
     | W0 => (w_0,extend wn_0W m1 (extend_n r))
     | WW xh xl =>
       let (rl,l) := mul_add xl y r in
       let (rh,h) := mul_add xh y rl in
       (rh, double_WW wn_WW m1 h l)
     end
   end.

 End DoubleMulAddmn1.

 Definition w_mul_add x y r :=
  match w_mul_c x y with
  | W0 => (w_0, r)
  | WW h l =>
    match w_add_c l r with
    | C0 lr => (h,lr)
    | C1 lr => (w_succ h, lr)
    end
  end.


 (*Section DoubleProof. *)
  Variable w_digits : positive.
  Variable w_to_Z : w -> Z.

  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[+| c |]" :=
   (interp_carry 1 wB w_to_Z c) (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[+[ c ]]" :=
   (interp_carry 1 wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).

  Notation "[|| x ||]" :=
    (zn2z_to_Z wwB (ww_to_Z w_digits w_to_Z) x)  (at level 0, x at level 99).

  Notation "[! n | x !]" := (double_to_Z w_digits w_to_Z n x)
    (at level 0, x at level 99).

  Variable spec_more_than_1_digit: 1 < Zpos w_digits.
  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_1   : [|w_1|] = 1.

  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.

  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_W0 : forall h, [[w_W0 h]] = [|h|] * wB.
  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_w_compare :
     forall x y, w_compare x y = Z.compare [|x|] [|y|].
  Variable spec_w_succ : forall x, [|w_succ x|] = ([|x|] + 1) mod wB.
  Variable spec_w_add_c  : forall x y, [+|w_add_c x y|] = [|x|] + [|y|].
  Variable spec_w_add : forall x y, [|w_add x y|] = ([|x|] + [|y|]) mod wB.
  Variable spec_w_sub : forall x y, [|w_sub x y|] = ([|x|] - [|y|]) mod wB.

  Variable spec_w_mul_c : forall x y, [[ w_mul_c x y ]] = [|x|] * [|y|].
  Variable spec_w_mul : forall x y, [|w_mul x y|] = ([|x|] * [|y|]) mod wB.
  Variable spec_w_square_c : forall x, [[ w_square_c x]] = [|x|] * [|x|].

  Variable spec_ww_add_c  : forall x y, [+[ww_add_c x y]] = [[x]] + [[y]].
  Variable spec_ww_add : forall x y, [[ww_add x y]] = ([[x]] + [[y]]) mod wwB.
  Variable spec_ww_add_carry :
	 forall x y, [[ww_add_carry x y]] = ([[x]] + [[y]] + 1) mod wwB.
  Variable spec_ww_sub : forall x y, [[ww_sub x y]] = ([[x]] - [[y]]) mod wwB.
  Variable spec_ww_sub_c : forall x y, [-[ww_sub_c x y]] = [[x]] - [[y]].


  Lemma spec_ww_to_Z : forall x, 0 <= [[x]] < wwB.
  Proof. intros x;apply spec_ww_to_Z;auto. Qed.

  Lemma spec_ww_to_Z_wBwB : forall x, 0 <= [[x]] < wB^2.
  Proof. rewrite <- wwB_wBwB;apply spec_ww_to_Z. Qed.

  Hint Resolve spec_ww_to_Z spec_ww_to_Z_wBwB : mult.
  Ltac zarith := auto with zarith mult.

  Lemma wBwB_lex: forall a b c d,
      a * wB^2 + [[b]] <= c * wB^2 + [[d]] ->
      a <= c.
  Proof.
   intros a b c d H; apply beta_lex with [[b]] [[d]] (wB^2);zarith.
  Qed.

  Lemma wBwB_lex_inv: forall a b c d,
      a < c ->
      a * wB^2 + [[b]] < c * wB^2 + [[d]].
  Proof.
   intros a b c d H; apply beta_lex_inv; zarith.
  Qed.

  Lemma sum_mul_carry : forall xh xl yh yl wc cc,
   [|wc|]*wB^2 + [[cc]] = [|xh|] * [|yl|] + [|xl|] * [|yh|] ->
   0 <= [|wc|] <= 1.
  Proof.
   intros.
   apply (sum_mul_carry [|xh|] [|xl|] [|yh|] [|yl|] [|wc|][[cc]] wB);zarith.
   apply wB_pos.
  Qed.

  Theorem mult_add_ineq: forall xH yH crossH,
               0 <= [|xH|] * [|yH|] + [|crossH|] < wwB.
  Proof.
   intros;rewrite wwB_wBwB;apply mult_add_ineq;zarith.
  Qed.

  Hint Resolve mult_add_ineq : mult.

  Lemma spec_mul_aux : forall xh xl yh yl wc (cc:zn2z w) hh ll,
   [[hh]] = [|xh|] * [|yh|] ->
   [[ll]] = [|xl|] * [|yl|] ->
   [|wc|]*wB^2 + [[cc]] = [|xh|] * [|yl|] + [|xl|] * [|yh|] ->
    [||match cc with
      | W0 => WW (ww_add hh (w_W0 wc)) ll
      | WW cch ccl =>
          match ww_add_c (w_W0 ccl) ll with
          | C0 l => WW (ww_add hh (w_WW wc cch)) l
          | C1 l => WW (ww_add_carry hh (w_WW wc cch)) l
          end
      end||] = ([|xh|] * wB + [|xl|]) * ([|yh|] * wB + [|yl|]).
  Proof.
   intros;assert (U1 := wB_pos w_digits).
   replace (([|xh|] * wB + [|xl|]) * ([|yh|] * wB + [|yl|])) with
   ([|xh|]*[|yh|]*wB^2 + ([|xh|]*[|yl|] + [|xl|]*[|yh|])*wB + [|xl|]*[|yl|]).
   2:ring. rewrite <- H1;rewrite <- H;rewrite <- H0.
   assert (H2 := sum_mul_carry _ _ _ _ _ _ H1).
   destruct cc as [ | cch ccl]; simpl zn2z_to_Z; simpl ww_to_Z.
   rewrite spec_ww_add;rewrite spec_w_W0;rewrite Zmod_small;
    rewrite wwB_wBwB. ring.
   rewrite <- (Z.add_0_r ([|wc|]*wB));rewrite H;apply mult_add_ineq3;zarith.
   simpl ww_to_Z in H1. assert (U:=spec_to_Z cch).
   assert ([|wc|]*wB + [|cch|] <= 2*wB - 3).
    destruct (Z_le_gt_dec ([|wc|]*wB + [|cch|]) (2*wB - 3));trivial.
    assert ([|xh|] * [|yl|] + [|xl|] * [|yh|] <= (2*wB - 4)*wB + 2).
     ring_simplify ((2*wB - 4)*wB + 2).
     assert (H4 := Zmult_lt_b _ _ _ (spec_to_Z xh) (spec_to_Z yl)).
     assert (H5 := Zmult_lt_b _ _ _ (spec_to_Z xl) (spec_to_Z yh)).
     omega.
   generalize H3;clear H3;rewrite <- H1.
   rewrite Z.add_assoc; rewrite Z.pow_2_r; rewrite Z.mul_assoc;
     rewrite <- Z.mul_add_distr_r.
    assert (((2 * wB - 4) + 2)*wB <= ([|wc|] * wB + [|cch|])*wB).
     apply Z.mul_le_mono_nonneg;zarith.
    rewrite Z.mul_add_distr_r in H3.
    intros. assert (U2 := spec_to_Z ccl);omega.
   generalize (spec_ww_add_c (w_W0 ccl) ll);destruct (ww_add_c (w_W0 ccl) ll)
   as [l|l];unfold interp_carry;rewrite spec_w_W0;try rewrite Z.mul_1_l;
   simpl zn2z_to_Z;
   try rewrite spec_ww_add;try rewrite spec_ww_add_carry;rewrite spec_w_WW;
   rewrite Zmod_small;rewrite wwB_wBwB;intros.
   rewrite H4;ring. rewrite H;apply mult_add_ineq2;zarith.
   rewrite Z.add_assoc;rewrite Z.mul_add_distr_r.
   rewrite Z.mul_1_l;rewrite <- Z.add_assoc;rewrite H4;ring.
   repeat rewrite <- Z.add_assoc;rewrite H;apply mult_add_ineq2;zarith.
  Qed.

  Lemma spec_double_mul_c : forall cross:w->w->w->w->zn2z w -> zn2z w -> w*zn2z w,
     (forall xh xl yh yl hh ll,
        [[hh]] = [|xh|]*[|yh|] ->
        [[ll]] = [|xl|]*[|yl|] ->
        let (wc,cc) :=  cross xh xl yh yl hh ll in
        [|wc|]*wwB + [[cc]] = [|xh|]*[|yl|] + [|xl|]*[|yh|]) ->
     forall x y, [||double_mul_c cross x y||] = [[x]] * [[y]].
  Proof.
   intros cross Hcross x y;destruct x as [ |xh xl];simpl;trivial.
   destruct y as [ |yh yl];simpl. rewrite Z.mul_0_r;trivial.
   assert (H1:= spec_w_mul_c xh yh);assert (H2:= spec_w_mul_c xl yl).
   generalize (Hcross _ _ _ _ _ _ H1 H2).
   destruct (cross xh xl yh yl (w_mul_c xh yh) (w_mul_c xl yl)) as (wc,cc).
   intros;apply spec_mul_aux;trivial.
   rewrite <- wwB_wBwB;trivial.
  Qed.

  Lemma spec_ww_mul_c : forall x y, [||ww_mul_c x y||] = [[x]] * [[y]].
  Proof.
   intros x y;unfold ww_mul_c;apply spec_double_mul_c.
   intros xh xl yh yl hh ll H1 H2.
   generalize (spec_ww_add_c (w_mul_c xh yl) (w_mul_c xl yh));
   destruct (ww_add_c (w_mul_c xh yl) (w_mul_c xl yh)) as [c|c];
   unfold interp_carry;repeat rewrite spec_w_mul_c;intros H;
   (rewrite spec_w_0 || rewrite spec_w_1);rewrite H;ring.
  Qed.

  Lemma spec_w_2: [|w_2|] = 2.
  unfold w_2; rewrite spec_w_add; rewrite spec_w_1; simpl.
  apply Zmod_small; split; auto with zarith.
  rewrite <- (Z.pow_1_r 2); unfold base; apply Zpower_lt_monotone; auto with zarith.
  Qed.

  Lemma kara_prod_aux : forall xh xl yh yl,
   xh*yh + xl*yl - (xh-xl)*(yh-yl) = xh*yl + xl*yh.
  Proof. intros;ring. Qed.

  Lemma spec_kara_prod : forall xh xl yh yl hh ll,
   [[hh]] = [|xh|]*[|yh|] ->
   [[ll]] = [|xl|]*[|yl|] ->
   let (wc,cc) := kara_prod xh xl yh yl hh ll in
   [|wc|]*wwB + [[cc]] = [|xh|]*[|yl|] + [|xl|]*[|yh|].
  Proof.
   intros xh xl yh yl hh ll H H0; rewrite <- kara_prod_aux;
     rewrite <- H; rewrite <- H0; unfold kara_prod.
   assert (Hxh := (spec_to_Z xh)); assert (Hxl := (spec_to_Z xl));
     assert (Hyh := (spec_to_Z yh)); assert (Hyl := (spec_to_Z yl)).
   generalize (spec_ww_add_c hh ll); case (ww_add_c hh ll);
     intros z Hz; rewrite <- Hz; unfold interp_carry; assert (Hz1 := (spec_ww_to_Z z)).
   rewrite spec_w_compare; case Z.compare_spec; intros Hxlh;
    try rewrite Hxlh; try rewrite spec_w_0; try (ring; fail).
   rewrite spec_w_compare; case Z.compare_spec; intros Hylh.
   rewrite Hylh; rewrite spec_w_0; try (ring; fail).
   rewrite spec_w_0; try (ring; fail).
   repeat (rewrite spec_ww_sub || rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   split; auto with zarith.
   simpl in Hz; rewrite Hz; rewrite H; rewrite H0.
   rewrite kara_prod_aux; apply Z.add_nonneg_nonneg; apply Z.mul_nonneg_nonneg; auto with zarith.
   apply Z.le_lt_trans with ([[z]]-0); auto with zarith.
   unfold Z.sub; apply Z.add_le_mono_l; apply Z.le_0_sub; simpl; rewrite Z.opp_involutive.
   apply Z.mul_nonneg_nonneg; auto with zarith.
   match goal with |- context[ww_add_c ?x ?y] =>
     generalize (spec_ww_add_c x y); case (ww_add_c x y); try rewrite spec_w_0;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_1; unfold interp_carry in Hz2; rewrite Hz2;
     repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_compare; case Z.compare_spec; intros Hylh.
   rewrite Hylh; rewrite spec_w_0; try (ring; fail).
   match goal with |- context[ww_add_c ?x ?y] =>
     generalize (spec_ww_add_c x y); case (ww_add_c x y); try rewrite spec_w_0;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_1; unfold interp_carry in Hz2; rewrite Hz2;
     repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_0; try (ring; fail).
   repeat (rewrite spec_ww_sub || rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   split.
   match goal with |- context[(?x - ?y) * (?z - ?t)] =>
     replace ((x - y) * (z - t)) with ((y - x) * (t - z)); [idtac | ring]
   end.
   simpl in Hz; rewrite Hz; rewrite H; rewrite H0.
   rewrite kara_prod_aux; apply Z.add_nonneg_nonneg; apply Z.mul_nonneg_nonneg; auto with zarith.
   apply Z.le_lt_trans with ([[z]]-0); auto with zarith.
   unfold Z.sub; apply Z.add_le_mono_l; apply Z.le_0_sub; simpl; rewrite Z.opp_involutive.
   apply Z.mul_nonneg_nonneg; auto with zarith.
   (** there is a carry in hh + ll **)
   rewrite Z.mul_1_l.
   rewrite spec_w_compare; case Z.compare_spec; intros Hxlh;
    try rewrite Hxlh; try rewrite spec_w_1; try (ring; fail).
   rewrite spec_w_compare; case Z.compare_spec; intros Hylh;
     try rewrite Hylh; try rewrite spec_w_1; try (ring; fail).
   match goal with |- context[ww_sub_c ?x ?y] =>
     generalize (spec_ww_sub_c x y); case (ww_sub_c x y); try rewrite spec_w_1;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_0; rewrite Z.mul_0_l; rewrite Z.add_0_l.
   generalize Hz2; clear Hz2; unfold interp_carry.
   repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   match goal with |- context[ww_add_c ?x ?y] =>
     generalize (spec_ww_add_c x y); case (ww_add_c x y); try rewrite spec_w_1;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_2; unfold interp_carry in Hz2.
   transitivity (wwB + (1 * wwB + [[z1]])).
   ring.
   rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_compare; case Z.compare_spec; intros Hylh;
     try rewrite Hylh; try rewrite spec_w_1; try (ring; fail).
   match goal with |- context[ww_add_c ?x ?y] =>
     generalize (spec_ww_add_c x y); case (ww_add_c x y); try rewrite spec_w_1;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_2; unfold interp_carry in Hz2.
   transitivity (wwB + (1 * wwB + [[z1]])).
   ring.
   rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   match goal with |- context[ww_sub_c ?x ?y] =>
     generalize (spec_ww_sub_c x y); case (ww_sub_c x y); try rewrite spec_w_1;
     intros z1 Hz2
   end.
   simpl in Hz2; rewrite Hz2; repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
   rewrite spec_w_0; rewrite Z.mul_0_l; rewrite Z.add_0_l.
   match goal with |- context[(?x - ?y) * (?z - ?t)] =>
     replace ((x - y) * (z - t)) with ((y - x) * (t - z)); [idtac | ring]
   end.
   generalize Hz2; clear Hz2; unfold interp_carry.
   repeat (rewrite spec_w_sub || rewrite spec_w_mul_c).
   repeat rewrite Zmod_small; auto with zarith; try (ring; fail).
  Qed.

  Lemma sub_carry : forall xh xl yh yl z,
    0 <= z ->
    [|xh|]*[|yl|] + [|xl|]*[|yh|] = wwB + z ->
    z < wwB.
  Proof.
   intros xh xl yh yl z Hle Heq.
   destruct (Z_le_gt_dec wwB z);auto with zarith.
   generalize (Zmult_lt_b _ _ _ (spec_to_Z xh) (spec_to_Z yl)).
   generalize (Zmult_lt_b _ _ _ (spec_to_Z xl) (spec_to_Z yh)).
   rewrite <- wwB_wBwB;intros H1 H2.
   assert (H3 := wB_pos w_digits).
   assert (2*wB <= wwB).
    rewrite wwB_wBwB; rewrite Z.pow_2_r; apply Z.mul_le_mono_nonneg;zarith.
   omega.
  Qed.

  Ltac Spec_ww_to_Z x :=
   let H:= fresh "H" in
   assert (H:= spec_ww_to_Z x).

  Ltac Zmult_lt_b x y :=
   let H := fresh "H" in
   assert (H := Zmult_lt_b _ _ _ (spec_to_Z x) (spec_to_Z y)).

  Lemma spec_ww_karatsuba_c : forall x y, [||ww_karatsuba_c x y||]=[[x]]*[[y]].
  Proof.
   intros x y; unfold ww_karatsuba_c;apply spec_double_mul_c.
   intros; apply spec_kara_prod; auto.
  Qed.

  Lemma spec_ww_mul : forall x y, [[ww_mul x y]] = [[x]]*[[y]] mod wwB.
  Proof.
   assert (U:= lt_0_wB w_digits).
   assert (U1:= lt_0_wwB w_digits).
   intros x y; case x; auto; intros xh xl.
   case y; auto.
   simpl; rewrite Z.mul_0_r; rewrite Zmod_small; auto with zarith.
   intros yh yl;simpl.
   repeat (rewrite spec_ww_add || rewrite spec_w_W0 || rewrite spec_w_mul_c
    || rewrite spec_w_add || rewrite spec_w_mul).
   rewrite <- Zplus_mod; auto with zarith.
   repeat (rewrite Z.mul_add_distr_r || rewrite Z.mul_add_distr_l).
   rewrite <- Zmult_mod_distr_r; auto with zarith.
   rewrite <- Z.pow_2_r; rewrite <- wwB_wBwB; auto with zarith.
   rewrite Zplus_mod; auto with zarith.
   rewrite Zmod_mod; auto with zarith.
   rewrite <- Zplus_mod; auto with zarith.
   match goal with |- ?X mod _ = _ =>
     rewrite <- Z_mod_plus with (a := X) (b := [|xh|] * [|yh|])
   end; auto with zarith.
   f_equal; auto; rewrite wwB_wBwB; ring.
  Qed.

  Lemma spec_ww_square_c : forall x, [||ww_square_c x||] = [[x]]*[[x]].
  Proof.
   destruct x as [ |xh xl];simpl;trivial.
   case_eq match ww_add_c (w_mul_c xh xl) (w_mul_c xh xl) with
          | C0 cc => (w_0, cc)
          | C1 cc => (w_1, cc)
          end;intros wc cc Heq.
   apply (spec_mul_aux xh xl xh xl wc cc);trivial.
   generalize Heq (spec_ww_add_c (w_mul_c xh xl) (w_mul_c xh xl));clear Heq.
   rewrite spec_w_mul_c;destruct (ww_add_c (w_mul_c xh xl) (w_mul_c xh xl));
   unfold interp_carry;try rewrite Z.mul_1_l;intros Heq Heq';inversion Heq;
   rewrite (Z.mul_comm [|xl|]);subst.
   rewrite spec_w_0;rewrite Z.mul_0_l;rewrite Z.add_0_l;trivial.
   rewrite spec_w_1;rewrite Z.mul_1_l;rewrite <- wwB_wBwB;trivial.
  Qed.

  Section DoubleMulAddn1Proof.

   Variable w_mul_add : w -> w -> w -> w * w.
   Variable spec_w_mul_add : forall x y r,
    let (h,l):= w_mul_add x y r in
    [|h|]*wB+[|l|] = [|x|]*[|y|] + [|r|].

   Lemma spec_double_mul_add_n1 : forall n x y r,
     let (h,l) := double_mul_add_n1 w_mul_add n x y r in
     [|h|]*double_wB w_digits n + [!n|l!] = [!n|x!]*[|y|]+[|r|].
   Proof.
    induction n;intros x y r;trivial.
    exact (spec_w_mul_add x y r).
    unfold double_mul_add_n1;destruct x as[ |xh xl];
     fold(double_mul_add_n1 w_mul_add).
    rewrite spec_w_0;rewrite spec_extend;simpl;trivial.
    assert(H:=IHn xl y r);destruct (double_mul_add_n1 w_mul_add n xl y r)as(rl,l).
   assert(U:=IHn xh y rl);destruct(double_mul_add_n1 w_mul_add n xh y rl)as(rh,h).
    rewrite <- double_wB_wwB. rewrite spec_double_WW;simpl;trivial.
    rewrite Z.mul_add_distr_r;rewrite <- Z.add_assoc;rewrite <- H.
    rewrite Z.mul_assoc;rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
    rewrite U;ring.
   Qed.

  End DoubleMulAddn1Proof.

  Lemma spec_w_mul_add : forall x y r,
    let (h,l):= w_mul_add x y r in
    [|h|]*wB+[|l|] = [|x|]*[|y|] + [|r|].
  Proof.
   intros x y r;unfold w_mul_add;assert (H:=spec_w_mul_c x y);
   destruct (w_mul_c x y) as [ |h l];simpl;rewrite <- H.
   rewrite spec_w_0;trivial.
   assert (U:=spec_w_add_c l r);destruct (w_add_c l r) as [lr|lr];unfold
   interp_carry in U;try rewrite Z.mul_1_l in H;simpl.
   rewrite U;ring. rewrite spec_w_succ. rewrite Zmod_small.
   rewrite <- Z.add_assoc;rewrite <- U;ring.
   simpl in H;assert (H1:= Zmult_lt_b _ _ _ (spec_to_Z x) (spec_to_Z y)).
   rewrite <- H in H1.
   assert (H2:=spec_to_Z h);split;zarith.
   case H1;clear H1;intro H1;clear H1.
   replace (wB ^ 2 - 2 * wB) with ((wB - 2)*wB). 2:ring.
   intros H0;assert (U1:= wB_pos w_digits).
   assert (H1 := beta_lex _ _ _ _ _ H0 (spec_to_Z l));zarith.
  Qed.

(* End DoubleProof. *)

End DoubleMul.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleSqrt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Section DoubleSqrt.
 Variable w              : Type.
 Variable w_is_even      : w -> bool.
 Variable w_compare      : w -> w -> comparison.
 Variable w_0            : w.
 Variable w_1            : w.
 Variable w_Bm1          : w.
 Variable w_WW           : w -> w -> zn2z w.
 Variable w_W0           : w -> zn2z w.
 Variable w_0W           : w -> zn2z w.
 Variable w_sub          : w -> w -> w.
 Variable w_sub_c        : w -> w -> carry w.
 Variable w_square_c     : w -> zn2z w.
 Variable w_div21        : w -> w -> w -> w * w.
 Variable w_add_mul_div  : w -> w -> w -> w.
 Variable w_digits       : positive.
 Variable w_zdigits      : w.
 Variable ww_zdigits     : zn2z w.
 Variable w_add_c        : w -> w -> carry w.
 Variable w_sqrt2        : w -> w -> w * carry w.
 Variable w_pred         : w -> w.
 Variable ww_pred_c      : zn2z w -> carry (zn2z w).
 Variable ww_pred        : zn2z w -> zn2z w.
 Variable ww_add_c       : zn2z w -> zn2z w -> carry (zn2z w).
 Variable ww_add         : zn2z w -> zn2z w -> zn2z w.
 Variable ww_sub_c       : zn2z w -> zn2z w -> carry (zn2z w).
 Variable ww_add_mul_div : zn2z w -> zn2z w -> zn2z w -> zn2z w.
 Variable ww_head0       : zn2z w -> zn2z w.
 Variable ww_compare     : zn2z w -> zn2z w -> comparison.
 Variable low            : zn2z w -> w.

 Let wwBm1 := ww_Bm1 w_Bm1.

 Definition ww_is_even x :=
   match x with
   | W0 => true
   | WW xh xl => w_is_even xl
   end.

 Let w_div21c x y z :=
   match w_compare x z with
   | Eq =>
      match w_compare y z with
        Eq => (C1 w_1, w_0)
      | Gt => (C1 w_1, w_sub y z)
      | Lt => (C1 w_0, y)
      end
   | Gt =>
      let x1 := w_sub x z in
      let (q, r) := w_div21 x1 y z in
        (C1 q, r)
   | Lt =>
      let (q, r) := w_div21 x y z in
        (C0 q, r)
   end.

 Let w_div2s x y s :=
  match x with
   C1 x1 =>
     let x2 := w_sub x1 s in
     let (q, r) := w_div21c x2 y s in
     match q with
       C0 q1 =>
         if w_is_even q1 then
          (C0 (w_add_mul_div (w_pred w_zdigits) w_1 q1), C0 r)
         else
          (C0 (w_add_mul_div (w_pred w_zdigits) w_1 q1), w_add_c r s)
     | C1 q1 =>
         if w_is_even q1 then
          (C1 (w_add_mul_div (w_pred w_zdigits) w_0 q1), C0 r)
         else
          (C1 (w_add_mul_div (w_pred w_zdigits) w_0 q1), w_add_c r s)
     end
  | C0 x1 =>
     let (q, r) := w_div21c x1 y s in
     match q with
       C0 q1 =>
         if w_is_even q1 then
          (C0 (w_add_mul_div (w_pred w_zdigits) w_0 q1), C0 r)
         else
          (C0 (w_add_mul_div (w_pred w_zdigits) w_0 q1), w_add_c r s)
     | C1 q1 =>
         if w_is_even q1 then
          (C0 (w_add_mul_div (w_pred w_zdigits) w_1 q1), C0 r)
         else
          (C0 (w_add_mul_div (w_pred w_zdigits) w_1 q1), w_add_c r s)
     end
  end.

 Definition split x :=
 match x with
  | W0 => (w_0,w_0)
  | WW h l => (h,l)
  end.

 Definition ww_sqrt2 x y :=
   let (x1, x2) := split x in
   let (y1, y2) := split y in
   let ( q, r)  := w_sqrt2 x1 x2 in
   let (q1, r1) := w_div2s r y1 q in
   match q1 with
     C0 q1 =>
      let q2 := w_square_c q1 in
      let a  := WW q q1 in
        match r1 with
          C1 r2 =>
           match ww_sub_c (WW r2 y2) q2 with
             C0 r3 => (a, C1 r3)
           | C1 r3 => (a, C0 r3)
           end
        | C0 r2 =>
           match ww_sub_c (WW r2 y2) q2 with
             C0 r3 => (a, C0 r3)
           | C1 r3 =>
              let a2 := ww_add_mul_div (w_0W w_1) a W0 in
              match ww_pred_c a2 with
                C0 a3 =>
                  (ww_pred a, ww_add_c a3 r3)
              | C1 a3 =>
                  (ww_pred a, C0 (ww_add a3 r3))
              end
            end
         end
   | C1 q1 =>
         let a1 := WW q w_Bm1 in
         let a2 := ww_add_mul_div (w_0W w_1) a1 wwBm1 in
            (a1, ww_add_c a2 y)
   end.

 Definition ww_is_zero x :=
  match ww_compare W0 x with
   Eq => true
  | _ => false
  end.

 Definition ww_head1 x :=
   let p := ww_head0 x in
   if (ww_is_even p) then p else ww_pred p.

 Definition ww_sqrt x :=
   if (ww_is_zero x) then W0
   else
    let p := ww_head1 x in
    match ww_compare p W0 with
    | Gt =>
        match ww_add_mul_div p x W0 with
         W0 => W0
       | WW x1 x2 =>
          let (r, _) := w_sqrt2 x1 x2 in
            WW w_0 (w_add_mul_div
                     (w_sub w_zdigits
                     (low (ww_add_mul_div (ww_pred ww_zdigits)
                              W0 p))) w_0 r)
        end
     | _ =>
        match x with
          W0 => W0
        | WW x1 x2 => WW w_0 (fst (w_sqrt2 x1 x2))
        end
    end.


  Variable w_to_Z : w -> Z.

  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[+| c |]" :=
   (interp_carry 1 wB w_to_Z c) (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[+[ c ]]" :=
   (interp_carry 1 wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).

  Notation "[|| x ||]" :=
    (zn2z_to_Z wwB (ww_to_Z w_digits w_to_Z) x)  (at level 0, x at level 99).

  Notation "[! n | x !]" := (double_to_Z w_digits w_to_Z n x)
    (at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_1   : [|w_1|] = 1.
  Variable spec_w_Bm1 : [|w_Bm1|] = wB - 1.
  Variable spec_w_zdigits : [|w_zdigits|] = Zpos w_digits.
  Variable spec_more_than_1_digit: 1 < Zpos w_digits.

  Variable spec_ww_zdigits : [[ww_zdigits]] = Zpos (xO w_digits).
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_to_w_Z  : forall x, 0 <= [[x]] < wwB.

  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].
  Variable spec_w_W0 : forall h, [[w_W0 h]] = [|h|] * wB.
  Variable spec_w_0W : forall l, [[w_0W l]] = [|l|].
  Variable spec_w_is_even : forall x,
      if w_is_even x then [|x|] mod 2 = 0 else [|x|] mod 2 = 1.
  Variable spec_w_compare : forall x y,
       w_compare x y = Z.compare [|x|] [|y|].
 Variable spec_w_sub : forall x y, [|w_sub x y|] = ([|x|] - [|y|]) mod wB.
 Variable spec_w_square_c : forall x, [[ w_square_c x]] = [|x|] * [|x|].
 Variable spec_w_div21 : forall a1 a2 b,
     wB/2 <= [|b|] ->
     [|a1|] < [|b|] ->
     let (q,r) := w_div21 a1 a2 b in
     [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
     0 <= [|r|] < [|b|].
 Variable spec_w_add_mul_div : forall x y p,
        [|p|] <= Zpos w_digits ->
       [| w_add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (Z.pow 2 ((Zpos w_digits) - [|p|]))) mod wB.
 Variable spec_ww_add_mul_div : forall x y p,
       [[p]] <= Zpos (xO w_digits) ->
       [[ ww_add_mul_div p x y ]] =
         ([[x]] * (2^ [[p]]) +
          [[y]] / (2^ (Zpos (xO w_digits) - [[p]]))) mod wwB.
 Variable spec_w_add_c  : forall x y, [+|w_add_c x y|] = [|x|] + [|y|].
 Variable spec_ww_add : forall x y, [[ww_add x y]] = ([[x]] + [[y]]) mod wwB.
 Variable spec_w_sqrt2 : forall x y,
       wB/ 4 <= [|x|] ->
       let (s,r) := w_sqrt2 x y in
          [[WW x y]] = [|s|] ^ 2 + [+|r|] /\
          [+|r|] <= 2 * [|s|].
 Variable spec_ww_sub_c : forall x y, [-[ww_sub_c x y]] = [[x]] - [[y]].
 Variable spec_ww_pred_c : forall x, [-[ww_pred_c x]] = [[x]] - 1.
 Variable spec_pred : forall x, [|w_pred x|] = ([|x|] - 1) mod wB.
 Variable spec_ww_pred : forall x, [[ww_pred x]] = ([[x]] - 1) mod wwB.
 Variable spec_ww_add_c  : forall x y, [+[ww_add_c x y]] = [[x]] + [[y]].
 Variable spec_ww_compare : forall x y,
    ww_compare x y = Z.compare [[x]] [[y]].
 Variable spec_ww_head0  : forall x,  0 < [[x]] ->
	 wwB/ 2 <= 2 ^ [[ww_head0 x]] * [[x]] < wwB.
 Variable spec_low: forall x, [|low x|] = [[x]] mod wB.

 Let spec_ww_Bm1 : [[wwBm1]] = wwB - 1.
 Proof. refine (spec_ww_Bm1 w_Bm1 w_digits w_to_Z _);auto. Qed.

 Hint Rewrite spec_w_0 spec_w_1 spec_w_WW spec_w_sub
   spec_w_add_mul_div spec_ww_Bm1 spec_w_add_c : w_rewrite.

 Lemma spec_ww_is_even : forall x,
      if ww_is_even x then [[x]] mod 2 = 0 else [[x]] mod 2 = 1.
clear spec_more_than_1_digit.
intros x; case x; simpl ww_is_even.
 simpl.
 rewrite Zmod_small; auto with zarith.
 intros w1 w2; simpl.
 unfold base.
 rewrite Zplus_mod; auto with zarith.
 rewrite (fun x y => (Zdivide_mod (x * y))); auto with zarith.
 rewrite Z.add_0_l; rewrite Zmod_mod; auto with zarith.
 apply spec_w_is_even; auto with zarith.
 apply Z.divide_mul_r; apply Zpower_divide; auto with zarith.
 Qed.


 Theorem  spec_w_div21c : forall a1 a2 b,
     wB/2 <= [|b|] ->
     let (q,r) := w_div21c a1 a2 b in
     [|a1|] * wB + [|a2|] = [+|q|] *  [|b|] + [|r|] /\ 0 <= [|r|] < [|b|].
 intros a1 a2 b Hb; unfold w_div21c.
 assert (H: 0 < [|b|]); auto with zarith.
 assert (U := wB_pos w_digits).
 apply Z.lt_le_trans with (2 := Hb); auto with zarith.
 apply Z.lt_le_trans with 1; auto with zarith.
 apply Zdiv_le_lower_bound; auto with zarith.
 rewrite !spec_w_compare. repeat case Z.compare_spec.
 intros H1 H2; split.
 unfold interp_carry; autorewrite with w_rewrite rm10; auto with zarith.
 rewrite H1; rewrite H2; ring.
 autorewrite with w_rewrite; auto with zarith.
 intros H1 H2; split.
 unfold interp_carry; autorewrite with w_rewrite rm10; auto with zarith.
 rewrite H2; ring.
 destruct (spec_to_Z a2);auto with zarith.
 intros H1 H2; split.
 unfold interp_carry; autorewrite with w_rewrite rm10; auto with zarith.
 rewrite H2; rewrite Zmod_small; auto with zarith.
 ring.
 destruct (spec_to_Z a2);auto with zarith.
 rewrite spec_w_sub; auto with zarith.
 destruct (spec_to_Z a2) as [H3 H4];auto with zarith.
 rewrite Zmod_small; auto with zarith.
 split; auto with zarith.
 assert ([|a2|] < 2 * [|b|]); auto with zarith.
 apply Z.lt_le_trans with (2 * (wB / 2)); auto with zarith.
 rewrite wB_div_2; auto.
 intros H1.
 match goal with |- context[w_div21 ?y ?z ?t] =>
   generalize (@spec_w_div21 y z t Hb H1);
   case (w_div21 y z t); simpl; autorewrite with w_rewrite;
   auto
 end.
 intros H1.
 assert (H2: [|w_sub a1 b|] < [|b|]).
 rewrite spec_w_sub; auto with zarith.
 rewrite Zmod_small; auto with zarith.
 assert ([|a1|] < 2 * [|b|]); auto with zarith.
 apply Z.lt_le_trans with (2 * (wB / 2)); auto with zarith.
 rewrite wB_div_2; auto.
 destruct (spec_to_Z a1);auto with zarith.
 destruct (spec_to_Z a1);auto with zarith.
 match goal with |- context[w_div21 ?y ?z ?t] =>
   generalize (@spec_w_div21 y z t Hb H2);
   case (w_div21 y z t); autorewrite with w_rewrite;
   auto
 end.
 intros w0 w1; replace [+|C1 w0|] with (wB + [|w0|]).
 rewrite Zmod_small; auto with zarith.
 intros (H3, H4); split; auto.
 rewrite Z.mul_add_distr_r.
 rewrite <- Z.add_assoc; rewrite <- H3; ring.
 split; auto with zarith.
 assert ([|a1|] < 2 * [|b|]); auto with zarith.
 apply Z.lt_le_trans with (2 * (wB / 2)); auto with zarith.
 rewrite wB_div_2; auto.
 destruct (spec_to_Z a1);auto with zarith.
 destruct (spec_to_Z a1);auto with zarith.
 simpl; case wB; auto.
 Qed.

 Theorem C0_id: forall p, [+|C0 p|] = [|p|].
 intros p; simpl; auto.
 Qed.

 Theorem add_mult_div_2: forall w,
    [|w_add_mul_div (w_pred w_zdigits) w_0 w|] = [|w|] / 2.
 intros w1.
 assert (Hp: [|w_pred w_zdigits|] = Zpos w_digits - 1).
   rewrite spec_pred; rewrite spec_w_zdigits.
   rewrite Zmod_small; auto with zarith.
   split; auto with zarith.
   apply Z.lt_le_trans with (Zpos w_digits); auto with zarith.
   unfold base; apply Zpower2_le_lin; auto with zarith.
 rewrite spec_w_add_mul_div; auto with zarith.
 autorewrite with w_rewrite rm10.
 match goal with |- context[?X - ?Y] =>
  replace (X - Y) with 1
 end.
 rewrite Z.pow_1_r; rewrite Zmod_small; auto with zarith.
 destruct (spec_to_Z w1) as [H1 H2];auto with zarith.
 split; auto with zarith.
 apply Zdiv_lt_upper_bound; auto with zarith.
 rewrite Hp; ring.
 Qed.

 Theorem add_mult_div_2_plus_1: forall w,
    [|w_add_mul_div (w_pred w_zdigits) w_1 w|] =
      [|w|] / 2 + 2 ^ Zpos (w_digits - 1).
 intros w1.
 assert (Hp: [|w_pred w_zdigits|] = Zpos w_digits - 1).
   rewrite spec_pred; rewrite spec_w_zdigits.
   rewrite Zmod_small; auto with zarith.
   split; auto with zarith.
   apply Z.lt_le_trans with (Zpos w_digits); auto with zarith.
   unfold base; apply Zpower2_le_lin; auto with zarith.
 autorewrite with w_rewrite rm10; auto with zarith.
 match goal with |- context[?X - ?Y] =>
  replace (X - Y) with 1
 end; rewrite Hp; try ring.
 rewrite Pos2Z.inj_sub_max; auto with zarith.
 rewrite Z.max_r; auto with zarith.
 rewrite Z.pow_1_r; rewrite Zmod_small; auto with zarith.
 destruct (spec_to_Z w1) as [H1 H2];auto with zarith.
 split; auto with zarith.
 unfold base.
 match goal with |- _ < _ ^ ?X =>
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite <- (tmp X); clear tmp
 end.
 rewrite Zpower_exp; try rewrite Z.pow_1_r; auto with zarith.
 assert (tmp: forall p, 1 + (p -1) - 1 = p - 1); auto with zarith;
  rewrite tmp; clear tmp; auto with zarith.
 match goal with |- ?X + ?Y < _ =>
 assert (Y < X); auto with zarith
 end.
 apply Zdiv_lt_upper_bound; auto with zarith.
 pattern 2 at 2; rewrite <- Z.pow_1_r; rewrite <- Zpower_exp;
  auto with zarith.
 assert (tmp: forall p, (p - 1) + 1 = p); auto with zarith;
  rewrite tmp; clear tmp; auto with zarith.
 Qed.

 Theorem add_mult_mult_2: forall w,
    [|w_add_mul_div w_1 w w_0|] = 2 * [|w|] mod wB.
 intros w1.
 autorewrite with w_rewrite rm10; auto with zarith.
 rewrite Z.pow_1_r; auto with zarith.
 rewrite Z.mul_comm; auto.
 Qed.

 Theorem ww_add_mult_mult_2: forall w,
    [[ww_add_mul_div (w_0W w_1) w W0]] = 2 * [[w]] mod wwB.
 intros w1.
 rewrite spec_ww_add_mul_div; auto with zarith.
 autorewrite with w_rewrite rm10.
 rewrite spec_w_0W; rewrite spec_w_1.
 rewrite Z.pow_1_r; auto with zarith.
 rewrite Z.mul_comm; auto.
 rewrite spec_w_0W; rewrite spec_w_1; auto with zarith.
 red; simpl; intros; discriminate.
 Qed.

 Theorem ww_add_mult_mult_2_plus_1: forall w,
    [[ww_add_mul_div (w_0W w_1) w wwBm1]] =
      (2 * [[w]] + 1) mod wwB.
 intros w1.
 rewrite spec_ww_add_mul_div; auto with zarith.
 rewrite spec_w_0W; rewrite spec_w_1; auto with zarith.
 rewrite Z.pow_1_r; auto with zarith.
 f_equal; auto.
 rewrite Z.mul_comm; f_equal; auto.
 autorewrite with w_rewrite rm10.
 unfold ww_digits, base.
 symmetry; apply Zdiv_unique with (r := 2 ^ (Zpos (ww_digits w_digits) - 1) -1);
  auto with zarith.
 unfold ww_digits; split; auto with zarith.
 match goal with  |- 0 <= ?X - 1 =>
   assert (0 < X); auto with zarith
 end.
 apply Z.pow_pos_nonneg; auto with zarith.
 match goal with  |- 0 <= ?X - 1 =>
   assert (0 < X); auto with zarith; red; reflexivity
 end.
 unfold ww_digits; autorewrite with rm10.
 assert (tmp: forall p q r, p + (q - r) = p + q - r); auto with zarith;
  rewrite tmp; clear tmp.
 assert (tmp: forall p, p + p = 2 * p); auto with zarith;
  rewrite tmp; clear tmp.
 f_equal; auto.
 pattern 2 at 2; rewrite <- Z.pow_1_r; rewrite <- Zpower_exp;
  auto with zarith.
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite tmp; clear tmp; auto.
 match goal with  |- ?X - 1 >= 0 =>
   assert (0 < X); auto with zarith; red; reflexivity
 end.
 rewrite spec_w_0W; rewrite spec_w_1; auto with zarith.
 red; simpl; intros; discriminate.
 Qed.

 Theorem Zplus_mod_one: forall a1 b1, 0 < b1 -> (a1 + b1) mod b1 = a1 mod b1.
 intros a1 b1 H; rewrite Zplus_mod; auto with zarith.
 rewrite Z_mod_same; try rewrite Z.add_0_r; auto with zarith.
 apply Zmod_mod; auto.
 Qed.

 Lemma C1_plus_wB: forall x, [+|C1 x|] = wB + [|x|].
 unfold interp_carry; auto with zarith.
 Qed.

 Theorem  spec_w_div2s : forall a1 a2 b,
     wB/2 <= [|b|] -> [+|a1|] <= 2 * [|b|] ->
     let (q,r) := w_div2s a1 a2 b in
     [+|a1|] * wB + [|a2|] = [+|q|] *  (2 * [|b|]) + [+|r|] /\ 0 <= [+|r|] < 2 * [|b|].
 intros a1 a2 b H.
 assert (HH: 0 < [|b|]); auto with zarith.
 assert (U := wB_pos w_digits).
 apply Z.lt_le_trans with (2 := H); auto with zarith.
 apply Z.lt_le_trans with 1; auto with zarith.
 apply Zdiv_le_lower_bound; auto with zarith.
 unfold w_div2s; case a1; intros w0 H0.
 match goal with |- context[w_div21c ?y ?z ?t] =>
   generalize (@spec_w_div21c y z t H);
   case (w_div21c y z t); autorewrite with w_rewrite;
   auto
 end.
 intros c w1; case c.
 simpl interp_carry; intros w2 (Hw1, Hw2).
 match goal with |- context[w_is_even ?y] =>
   generalize (spec_w_is_even y);
   case (w_is_even y)
 end.
 repeat rewrite C0_id.
 rewrite add_mult_div_2.
 intros H1; split; auto with zarith.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; ring.
 repeat rewrite C0_id.
 rewrite add_mult_div_2.
 rewrite spec_w_add_c; auto with zarith.
 intros H1; split; auto with zarith.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; ring.
 intros w2; rewrite C1_plus_wB.
 intros (Hw1, Hw2).
 match goal with |- context[w_is_even ?y] =>
   generalize (spec_w_is_even y);
   case (w_is_even y)
 end.
 repeat rewrite C0_id.
 intros H1; split; auto with zarith.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1.
 repeat rewrite C0_id.
 rewrite add_mult_div_2_plus_1; unfold base.
 match goal with |- context[_ ^ ?X] =>
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite <- (tmp X); clear tmp; rewrite Zpower_exp;
  try rewrite Z.pow_1_r; auto with zarith
 end.
 rewrite Pos2Z.inj_sub_max; auto with zarith.
 rewrite Z.max_r; auto with zarith.
 ring.
 repeat rewrite C0_id.
 rewrite spec_w_add_c; auto with zarith.
 intros H1; split; auto with zarith.
 rewrite add_mult_div_2_plus_1.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1.
 unfold base.
 match goal with |- context[_ ^ ?X] =>
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite <- (tmp X); clear tmp; rewrite Zpower_exp;
  try rewrite Z.pow_1_r; auto with zarith
 end.
 rewrite Pos2Z.inj_sub_max; auto with zarith.
 rewrite Z.max_r; auto with zarith.
 ring.
 repeat rewrite C1_plus_wB in H0.
 rewrite C1_plus_wB.
 match goal with |- context[w_div21c ?y ?z ?t] =>
   generalize (@spec_w_div21c y z t H);
   case (w_div21c y z t); autorewrite with w_rewrite;
   auto
 end.
 intros c w1; case c.
 intros w2 (Hw1, Hw2); rewrite C0_id in Hw1.
 rewrite <- Zplus_mod_one in Hw1; auto with zarith.
 rewrite Zmod_small in Hw1; auto with zarith.
 match goal with |- context[w_is_even ?y] =>
   generalize (spec_w_is_even y);
   case (w_is_even y)
 end.
 repeat rewrite C0_id.
 intros H1; split; auto with zarith.
 rewrite add_mult_div_2_plus_1.
 replace (wB + [|w0|]) with ([|b|] + ([|w0|] - [|b|] + wB));
  auto with zarith.
 rewrite Z.mul_add_distr_r; rewrite <- Z.add_assoc.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; unfold base.
 match goal with |- context[_ ^ ?X] =>
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite <- (tmp X); clear tmp; rewrite Zpower_exp;
  try rewrite Z.pow_1_r; auto with zarith
 end.
 rewrite Pos2Z.inj_sub_max; auto with zarith.
 rewrite Z.max_r; auto with zarith.
 ring.
 repeat rewrite C0_id.
 rewrite add_mult_div_2_plus_1.
 rewrite spec_w_add_c; auto with zarith.
 intros H1; split; auto with zarith.
 replace (wB + [|w0|]) with ([|b|] + ([|w0|] - [|b|] + wB));
  auto with zarith.
 rewrite Z.mul_add_distr_r; rewrite <- Z.add_assoc.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; unfold base.
 match goal with |- context[_ ^ ?X] =>
 assert (tmp: forall p, 1 + (p - 1) = p); auto with zarith;
  rewrite <- (tmp X); clear tmp; rewrite Zpower_exp;
  try rewrite Z.pow_1_r; auto with zarith
 end.
 rewrite Pos2Z.inj_sub_max; auto with zarith.
 rewrite Z.max_r; auto with zarith.
 ring.
 split; auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 destruct (spec_to_Z w0);auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 intros w2; rewrite C1_plus_wB.
 rewrite <- Zplus_mod_one; auto with zarith.
 rewrite Zmod_small; auto with zarith.
 intros (Hw1, Hw2).
 match goal with |- context[w_is_even ?y] =>
   generalize (spec_w_is_even y);
   case (w_is_even y)
 end.
 repeat (rewrite C0_id || rewrite C1_plus_wB).
 intros H1; split; auto with zarith.
 rewrite add_mult_div_2.
 replace (wB + [|w0|]) with ([|b|] + ([|w0|] - [|b|] + wB));
  auto with zarith.
 rewrite Z.mul_add_distr_r; rewrite <- Z.add_assoc.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; ring.
 repeat (rewrite C0_id || rewrite C1_plus_wB).
 rewrite spec_w_add_c; auto with zarith.
 intros H1; split; auto with zarith.
 rewrite add_mult_div_2.
 replace (wB + [|w0|]) with ([|b|] + ([|w0|] - [|b|] + wB));
  auto with zarith.
 rewrite Z.mul_add_distr_r; rewrite <- Z.add_assoc.
 rewrite Hw1.
 pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] 2);
  auto with zarith.
 rewrite H1; ring.
 split; auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 destruct (spec_to_Z w0);auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 destruct (spec_to_Z b);auto with zarith.
 Qed.

 Theorem wB_div_4:  4 * (wB / 4) = wB.
 Proof.
  unfold base.
  assert (2 ^ Zpos w_digits =
              4 * (2 ^ (Zpos w_digits - 2))).
  change 4 with (2 ^ 2).
  rewrite <- Zpower_exp; auto with zarith.
  f_equal; auto with zarith.
  rewrite H.
  rewrite (fun x => (Z.mul_comm 4 (2 ^x))).
  rewrite Z_div_mult; auto with zarith.
 Qed.

 Theorem Zsquare_mult: forall p, p ^ 2 = p * p.
 intros p; change 2 with (1 + 1); rewrite Zpower_exp;
  try rewrite Z.pow_1_r; auto with zarith.
 Qed.

 Theorem Zsquare_pos: forall p, 0 <= p ^ 2.
 intros p; case (Z.le_gt_cases 0 p); intros H1.
 rewrite Zsquare_mult; apply Z.mul_nonneg_nonneg; auto with zarith.
 rewrite Zsquare_mult; replace (p * p) with ((- p) * (- p)); try ring.
 apply Z.mul_nonneg_nonneg; auto with zarith.
 Qed.

 Lemma spec_split: forall x,
  [|fst (split x)|] * wB + [|snd (split x)|] = [[x]].
 intros x; case x; simpl; autorewrite with w_rewrite;
  auto with zarith.
 Qed.

 Theorem mult_wwB: forall x y, [|x|] * [|y|] < wwB.
 Proof.
  intros x y; rewrite wwB_wBwB; rewrite Z.pow_2_r.
  generalize (spec_to_Z x); intros U.
  generalize (spec_to_Z y); intros U1.
  apply Z.le_lt_trans with ((wB -1 ) * (wB - 1)); auto with zarith.
  apply Z.mul_le_mono_nonneg; auto with zarith.
  rewrite ?Z.mul_sub_distr_l, ?Z.mul_sub_distr_r; auto with zarith.
 Qed.
 Hint Resolve mult_wwB.

 Lemma spec_ww_sqrt2 : forall x y,
       wwB/ 4 <= [[x]] ->
       let (s,r) := ww_sqrt2 x y in
          [||WW x y||] = [[s]] ^ 2 + [+[r]] /\
          [+[r]] <= 2 * [[s]].
 intros x y H; unfold ww_sqrt2.
 repeat match goal with |- context[split ?x] =>
   generalize (spec_split x); case (split x)
 end; simpl @fst; simpl @snd.
 intros w0 w1 Hw0 w2 w3 Hw1.
 assert (U: wB/4 <= [|w2|]).
 case (Z.le_gt_cases (wB / 4) [|w2|]); auto; intros H1.
 contradict H; apply Z.lt_nge.
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 pattern wB at 1; rewrite <- wB_div_4; rewrite <- Z.mul_assoc;
   rewrite Z.mul_comm.
 rewrite Z_div_mult; auto with zarith.
 rewrite <- Hw1.
 match goal with |- _  < ?X =>
  pattern X; rewrite <- Z.add_0_r; apply beta_lex_inv;
  auto with zarith
 end.
 destruct (spec_to_Z w3);auto with zarith.
 generalize (@spec_w_sqrt2 w2 w3 U); case (w_sqrt2 w2 w3).
 intros w4 c (H1, H2).
 assert (U1: wB/2 <= [|w4|]).
 case (Z.le_gt_cases (wB/2) [|w4|]); auto with zarith.
 intros U1.
 assert (U2 : [|w4|] <= wB/2 -1); auto with zarith.
 assert (U3 : [|w4|] ^ 2 <= wB/4 * wB - wB + 1); auto with zarith.
 match goal with |- ?X ^ 2 <= ?Y =>
  rewrite Zsquare_mult;
  replace Y with ((wB/2 - 1) * (wB/2 -1))
 end.
 apply Z.mul_le_mono_nonneg; auto with zarith.
 destruct (spec_to_Z w4);auto with zarith.
 destruct (spec_to_Z w4);auto with zarith.
 pattern wB at 4 5; rewrite <- wB_div_2.
 rewrite Z.mul_assoc.
 replace ((wB / 4) * 2) with (wB / 2).
 ring.
 pattern wB at 1; rewrite <- wB_div_4.
 change 4 with (2 * 2).
 rewrite <- Z.mul_assoc; rewrite (Z.mul_comm 2).
 rewrite Z_div_mult; try ring; auto with zarith.
 assert (U4 : [+|c|]  <= wB -2); auto with zarith.
 apply Z.le_trans with (1 := H2).
 match goal with |- ?X <= ?Y =>
  replace Y with (2 * (wB/ 2 - 1)); auto with zarith
 end.
 pattern wB at 2; rewrite <- wB_div_2; auto with zarith.
 match type of H1 with ?X = _ =>
  assert (U5: X < wB / 4 * wB)
 end.
 rewrite H1; auto with zarith.
 contradict U; apply Z.lt_nge.
 apply Z.mul_lt_mono_pos_r with wB; auto with zarith.
 destruct (spec_to_Z w4);auto with zarith.
 apply Z.le_lt_trans with (2 := U5).
 unfold ww_to_Z, zn2z_to_Z.
 destruct (spec_to_Z w3);auto with zarith.
 generalize (@spec_w_div2s c w0 w4 U1 H2).
 case (w_div2s c w0 w4).
 intros c0; case c0; intros w5;
   repeat (rewrite C0_id || rewrite C1_plus_wB).
 intros c1; case c1; intros w6;
   repeat (rewrite C0_id || rewrite C1_plus_wB).
 intros (H3, H4).
 match goal with |- context [ww_sub_c ?y ?z] =>
  generalize (spec_ww_sub_c y z); case (ww_sub_c y z)
 end.
 intros z; change [-[C0 z]] with ([[z]]).
 change [+[C0 z]] with ([[z]]).
 intros H5; rewrite spec_w_square_c in H5;
  auto.
 split.
 unfold zn2z_to_Z; rewrite <- Hw1.
 unfold ww_to_Z, zn2z_to_Z in H1. rewrite H1.
 rewrite <- Hw0.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H3.
 rewrite H5.
 unfold ww_to_Z, zn2z_to_Z.
 repeat rewrite Zsquare_mult; ring.
 rewrite H5.
 unfold ww_to_Z, zn2z_to_Z.
 match goal with |- ?X - ?Y * ?Y <= _ =>
  assert (V := Zsquare_pos Y);
  rewrite Zsquare_mult in V;
  apply Z.le_trans with X; auto with zarith;
  clear V
 end.
 match goal with |- ?X * wB + ?Y <= 2 * (?Z * wB + ?T) =>
  apply Z.le_trans with ((2 * Z - 1) * wB + wB); auto with zarith
 end.
 destruct (spec_to_Z w1);auto with zarith.
 match goal with |- ?X <= _ =>
  replace X with (2 * [|w4|] * wB); auto with zarith
 end.
 rewrite Z.mul_add_distr_l; rewrite Z.mul_assoc.
 destruct (spec_to_Z w5); auto with zarith.
 ring.
 intros z; replace [-[C1 z]] with (- wwB + [[z]]).
 2: simpl; case wwB; auto with zarith.
 intros H5; rewrite spec_w_square_c in H5;
  auto.
 match goal with |- context [ww_pred_c ?y] =>
  generalize (spec_ww_pred_c y); case (ww_pred_c y)
 end.
 intros z1; change [-[C0 z1]] with ([[z1]]).
 rewrite ww_add_mult_mult_2.
 rewrite spec_ww_add_c.
 rewrite spec_ww_pred.
 rewrite <- Zmod_unique with (q := 1) (r := -wwB + 2 * [[WW w4 w5]]);
  auto with zarith.
 intros Hz1; rewrite Zmod_small; auto with zarith.
 match type of H5 with -?X + ?Y = ?Z =>
  assert (V: Y = Z + X);
  try (rewrite <- H5; ring)
 end.
 split.
 unfold zn2z_to_Z; rewrite <- Hw1.
 unfold ww_to_Z, zn2z_to_Z in H1; rewrite H1.
 rewrite <- Hw0.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H3.
 rewrite V.
 rewrite Hz1.
 unfold ww_to_Z; simpl zn2z_to_Z.
 repeat rewrite Zsquare_mult; ring.
 rewrite Hz1.
 destruct (spec_ww_to_Z w_digits w_to_Z spec_to_Z z);auto with zarith.
 assert (V1 := spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW w4 w5)).
 assert (0 <  [[WW w4 w5]]); auto with zarith.
 apply Z.lt_le_trans with (wB/ 2 * wB + 0); auto with zarith.
 autorewrite with rm10; apply Z.mul_pos_pos; auto with zarith.
 apply Z.mul_lt_mono_pos_r with 2; auto with zarith.
 autorewrite with rm10.
 rewrite Z.mul_comm; rewrite wB_div_2; auto with zarith.
 case (spec_to_Z w5);auto with zarith.
 case (spec_to_Z w5);auto with zarith.
 simpl.
 assert (V2 := spec_to_Z w5);auto with zarith.
 assert (V1 := spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW w4 w5)); auto with zarith.
 split; auto with zarith.
 assert (wwB <= 2 * [[WW w4 w5]]); auto with zarith.
 apply Z.le_trans with (2 * ([|w4|] * wB)).
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 rewrite Z.mul_assoc; apply Z.mul_le_mono_nonneg_r; auto with zarith.
 assert (V2 := spec_to_Z w5);auto with zarith.
 rewrite <- wB_div_2; auto with zarith.
 simpl ww_to_Z; assert (V2 := spec_to_Z w5);auto with zarith.
 assert (V1 := spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW w4 w5)); auto with zarith.
 intros z1; change [-[C1 z1]] with (-wwB + [[z1]]).
 match goal with |- context[([+[C0 ?z]])] =>
   change [+[C0 z]] with ([[z]])
 end.
 rewrite spec_ww_add; auto with zarith.
 rewrite spec_ww_pred; auto with zarith.
 rewrite ww_add_mult_mult_2.
 rename V1 into VV1.
 assert (VV2: 0 <  [[WW w4 w5]]); auto with zarith.
 apply Z.lt_le_trans with (wB/ 2 * wB + 0); auto with zarith.
 autorewrite with rm10; apply Z.mul_pos_pos; auto with zarith.
 apply Z.mul_lt_mono_pos_r with 2; auto with zarith.
 autorewrite with rm10.
 rewrite Z.mul_comm; rewrite wB_div_2; auto with zarith.
 assert (VV3 := spec_to_Z w5);auto with zarith.
 assert (VV3 := spec_to_Z w5);auto with zarith.
 simpl.
 assert (VV3 := spec_to_Z w5);auto with zarith.
 assert (VV3: wwB <= 2 * [[WW w4 w5]]); auto with zarith.
 apply Z.le_trans with (2 * ([|w4|] * wB)).
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 rewrite Z.mul_assoc; apply Z.mul_le_mono_nonneg_r; auto with zarith.
 case (spec_to_Z w5);auto with zarith.
 rewrite <- wB_div_2; auto with zarith.
 simpl ww_to_Z; assert (V4 := spec_to_Z w5);auto with zarith.
 rewrite <- Zmod_unique with (q := 1) (r := -wwB + 2 * [[WW w4 w5]]);
  auto with zarith.
 intros Hz1; rewrite Zmod_small; auto with zarith.
 match type of H5 with -?X + ?Y = ?Z =>
  assert (V: Y = Z + X);
  try (rewrite <- H5; ring)
 end.
 match type of Hz1 with -?X + ?Y = -?X + ?Z - 1 =>
  assert (V1: Y = Z - 1);
  [replace (Z - 1) with (X + (-X + Z -1));
    [rewrite <- Hz1 | idtac]; ring
    | idtac]
 end.
 rewrite <- Zmod_unique with (q := 1) (r := -wwB + [[z1]] + [[z]]);
  auto with zarith.
 unfold zn2z_to_Z; rewrite <- Hw1.
 unfold ww_to_Z, zn2z_to_Z in H1; rewrite H1.
 rewrite <- Hw0.
 split.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H3.
 rewrite V.
 rewrite Hz1.
 unfold ww_to_Z; simpl zn2z_to_Z.
 repeat rewrite Zsquare_mult; ring.
 assert (V2 := spec_ww_to_Z w_digits w_to_Z spec_to_Z z);auto with zarith.
 assert (V2 := spec_ww_to_Z w_digits w_to_Z spec_to_Z z);auto with zarith.
 assert (V3 := spec_ww_to_Z w_digits w_to_Z spec_to_Z z1);auto with zarith.
 split; auto with zarith.
 rewrite (Z.add_comm (-wwB)); rewrite <- Z.add_assoc.
 rewrite H5.
 match goal with |- 0 <= ?X + (?Y - ?Z)  =>
  apply Z.le_trans with (X - Z); auto with zarith
 end.
 2: generalize (spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW w6 w1)); unfold ww_to_Z; auto with zarith.
 rewrite V1.
 match goal with |- 0 <= ?X - 1 - ?Y =>
   assert (Y < X); auto with zarith
 end.
 apply Z.lt_le_trans with wwB; auto with zarith.
 intros (H3, H4).
 match goal with |- context [ww_sub_c ?y ?z] =>
  generalize (spec_ww_sub_c y z); case (ww_sub_c y z)
 end.
 intros z; change [-[C0 z]] with ([[z]]).
 match goal with |- context[([+[C1 ?z]])] =>
   replace [+[C1 z]] with (wwB + [[z]])
 end.
 2: simpl; case wwB; auto.
 intros H5; rewrite spec_w_square_c in H5;
  auto.
 split.
 change ([||WW x y||]) with ([[x]] * wwB + [[y]]).
 rewrite <- Hw1.
 unfold ww_to_Z, zn2z_to_Z in H1; rewrite H1.
 rewrite <- Hw0.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H3.
 rewrite H5.
 unfold ww_to_Z; simpl zn2z_to_Z.
 rewrite wwB_wBwB.
 repeat rewrite Zsquare_mult; ring.
 simpl ww_to_Z.
 rewrite H5.
 simpl ww_to_Z.
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 match goal with |- ?X * ?Y + (?Z * ?Y + ?T - ?U) <= _ =>
  apply Z.le_trans with (X * Y + (Z * Y + T - 0));
  auto with zarith
 end.
 assert (V := Zsquare_pos [|w5|]);
 rewrite Zsquare_mult in V; auto with zarith.
 autorewrite with rm10.
 match goal with |- _ <= 2 * (?U * ?V + ?W) =>
  apply Z.le_trans with (2 * U * V + 0);
  auto with zarith
 end.
 match goal with |- ?X * ?Y + (?Z * ?Y + ?T) <= _ =>
  replace (X * Y + (Z * Y + T)) with ((X + Z) * Y + T);
  try ring
 end.
 apply Z.lt_le_incl; apply beta_lex_inv; auto with zarith.
 destruct (spec_to_Z w1);auto with zarith.
 destruct (spec_to_Z w5);auto with zarith.
 rewrite Z.mul_add_distr_l; auto with zarith.
 rewrite Z.mul_assoc; auto with zarith.
 intros z; replace [-[C1 z]] with (- wwB + [[z]]).
 2: simpl; case wwB; auto with zarith.
 intros H5; rewrite spec_w_square_c in H5;
  auto.
 match goal with |- context[([+[C0 ?z]])] =>
   change [+[C0 z]] with ([[z]])
 end.
 match type of H5 with -?X + ?Y = ?Z =>
  assert (V: Y = Z + X);
  try (rewrite <- H5; ring)
 end.
 change ([||WW x y||]) with ([[x]] * wwB + [[y]]).
 simpl ww_to_Z.
 rewrite <- Hw1.
 simpl ww_to_Z in H1; rewrite H1.
 rewrite <- Hw0.
 split.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H3.
 rewrite V.
 simpl ww_to_Z.
 rewrite wwB_wBwB.
 repeat rewrite Zsquare_mult; ring.
 rewrite V.
 simpl ww_to_Z.
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 match goal with |- (?Z * ?Y + ?T - ?U) + ?X * ?Y <= _ =>
  apply Z.le_trans with ((Z * Y + T - 0) + X * Y);
  auto with zarith
 end.
 assert (V1 := Zsquare_pos [|w5|]);
 rewrite Zsquare_mult in V1; auto with zarith.
 autorewrite with rm10.
 match goal with |- _ <= 2 * (?U * ?V + ?W) =>
  apply Z.le_trans with (2 * U * V + 0);
  auto with zarith
 end.
 match goal with |- (?Z * ?Y + ?T) + ?X * ?Y  <= _ =>
  replace ((Z * Y + T) + X * Y) with ((X + Z) * Y + T);
  try ring
 end.
 apply Z.lt_le_incl; apply beta_lex_inv; auto with zarith.
 destruct (spec_to_Z w1);auto with zarith.
 destruct (spec_to_Z w5);auto with zarith.
 rewrite Z.mul_add_distr_l; auto with zarith.
 rewrite Z.mul_assoc; auto with zarith.
 Z.le_elim H2.
 intros c1 (H3, H4).
 match type of H3 with ?X = ?Y => absurd (X < Y) end.
 apply Z.le_ngt; rewrite <- H3; auto with zarith.
 rewrite Z.mul_add_distr_r.
 apply Z.lt_le_trans with ((2 * [|w4|]) * wB + 0);
  auto with zarith.
 apply beta_lex_inv; auto with zarith.
 destruct (spec_to_Z w0);auto with zarith.
 assert (V1 := spec_to_Z w5);auto with zarith.
 rewrite (Z.mul_comm wB); auto with zarith.
 assert (0 <= [|w5|] * (2 * [|w4|])); auto with zarith.
 intros c1 (H3, H4); rewrite H2 in H3.
 match type of H3 with ?X + ?Y = (?Z + ?T) * ?U + ?V =>
  assert (VV: (Y = (T * U) + V));
  [replace Y with ((X + Y) - X);
    [rewrite H3; ring | ring] | idtac]
 end.
 assert (V1 := spec_to_Z w0);auto with zarith.
 assert (V2 := spec_to_Z w5);auto with zarith.
 case V2; intros V3 _.
 Z.le_elim V3; auto with zarith.
 match type of VV with ?X = ?Y => absurd (X < Y) end.
 apply Z.le_ngt; rewrite <- VV; auto with zarith.
 apply Z.lt_le_trans with wB; auto with zarith.
 match goal with |- _ <= ?X + _ =>
  apply Z.le_trans with X; auto with zarith
 end.
 match goal with |- _ <= _ * ?X =>
  apply Z.le_trans with (1 * X); auto with zarith
 end.
 autorewrite with rm10.
 rewrite <- wB_div_2; apply Z.mul_le_mono_nonneg_l; auto with zarith.
 rewrite <- V3 in VV; generalize VV; autorewrite with rm10;
 clear VV; intros VV.
 rewrite spec_ww_add_c; auto with zarith.
 rewrite ww_add_mult_mult_2_plus_1.
 match goal with |- context[?X mod wwB] =>
   rewrite <- Zmod_unique with (q := 1) (r := -wwB + X)
 end; auto with zarith.
 simpl ww_to_Z.
 rewrite spec_w_Bm1; auto with zarith.
 split.
 change ([||WW x y||]) with ([[x]] * wwB + [[y]]).
 rewrite <- Hw1.
 simpl ww_to_Z in H1; rewrite H1.
 rewrite <- Hw0.
 match goal with |- (?X ^2 + ?Y) * wwB + (?Z * wB + ?T) = ?U =>
  transitivity ((X * wB) ^ 2 + (Y * wB + Z) * wB + T)
 end.
 repeat rewrite Zsquare_mult.
 rewrite wwB_wBwB; ring.
 rewrite H2.
 rewrite wwB_wBwB.
 repeat rewrite Zsquare_mult; ring.
 assert (V4 := spec_ww_to_Z w_digits w_to_Z spec_to_Z y);auto with zarith.
 assert (V4 := spec_ww_to_Z w_digits w_to_Z spec_to_Z y);auto with zarith.
 simpl ww_to_Z; unfold ww_to_Z.
 rewrite spec_w_Bm1; auto with zarith.
 split.
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 match goal with |- _ <= -?X + (2 * (?Z * ?T + ?U) + ?V) =>
  assert (X <= 2 * Z * T); auto with zarith
 end.
 apply Z.mul_le_mono_nonneg_r; auto with zarith.
 rewrite <- wB_div_2; apply Z.mul_le_mono_nonneg_l; auto with zarith.
 rewrite Z.mul_add_distr_l; auto with zarith.
 rewrite Z.mul_assoc; auto with zarith.
 match goal with |- _ + ?X  < _ =>
  replace X with ((2 * (([|w4|]) + 1) * wB) - 1); try ring
 end.
 assert (2 * ([|w4|] + 1) * wB <= 2 * wwB); auto with zarith.
 rewrite <- Z.mul_assoc; apply Z.mul_le_mono_nonneg_l; auto with zarith.
 rewrite wwB_wBwB; rewrite Z.pow_2_r.
 apply Z.mul_le_mono_nonneg_r; auto with zarith.
 case (spec_to_Z w4);auto with zarith.
Qed.

 Lemma spec_ww_is_zero: forall x,
   if ww_is_zero x then [[x]] = 0 else 0 < [[x]].
  intro x; unfold ww_is_zero.
  rewrite spec_ww_compare. case Z.compare_spec;
   auto with zarith.
  simpl ww_to_Z.
  assert (V4 := spec_ww_to_Z w_digits w_to_Z spec_to_Z x);auto with zarith.
  Qed.

  Lemma wwB_4_2: 2 * (wwB / 4) = wwB/ 2.
  pattern wwB at 1; rewrite wwB_wBwB; rewrite Z.pow_2_r.
  rewrite <- wB_div_2.
  match goal with |- context[(2 * ?X) * (2 * ?Z)] =>
    replace ((2 * X) * (2 * Z)) with ((X * Z) * 4); try ring
  end.
  rewrite Z_div_mult; auto with zarith.
  rewrite Z.mul_assoc; rewrite wB_div_2.
  rewrite wwB_div_2; ring.
  Qed.


  Lemma spec_ww_head1
       : forall x : zn2z w,
         (ww_is_even (ww_head1 x) = true) /\
         (0 < [[x]] -> wwB / 4 <= 2 ^ [[ww_head1 x]] * [[x]] < wwB).
  assert (U := wB_pos w_digits).
  intros x; unfold ww_head1.
  generalize (spec_ww_is_even (ww_head0 x)); case_eq (ww_is_even (ww_head0 x)).
    intros HH H1; rewrite HH; split; auto.
  intros H2.
  generalize (spec_ww_head0 x H2); case (ww_head0 x);  autorewrite with rm10.
  intros (H3, H4); split; auto with zarith.
  apply Z.le_trans with (2 := H3).
  apply Zdiv_le_compat_l; auto with zarith.
  intros xh xl (H3, H4); split; auto with zarith.
  apply Z.le_trans with (2 := H3).
  apply Zdiv_le_compat_l; auto with zarith.
  intros H1.
  case (spec_to_w_Z (ww_head0 x)); intros Hv1 Hv2.
  assert (Hp0: 0 < [[ww_head0 x]]).
    generalize (spec_ww_is_even (ww_head0 x)); rewrite H1.
    generalize Hv1; case [[ww_head0 x]].
    rewrite Zmod_small; auto with zarith.
    intros; assert (0 < Zpos p); auto with zarith.
    red; simpl; auto.
    intros p H2; case H2; auto.
  assert (Hp: [[ww_pred (ww_head0 x)]] = [[ww_head0 x]] - 1).
    rewrite spec_ww_pred.
    rewrite Zmod_small; auto with zarith.
  intros H2; split.
    generalize (spec_ww_is_even (ww_pred (ww_head0 x)));
      case ww_is_even; auto.
    rewrite Hp.
    rewrite Zminus_mod; auto with zarith.
    rewrite H2; repeat rewrite Zmod_small; auto with zarith.
  intros H3; rewrite Hp.
  case (spec_ww_head0 x); auto; intros Hv3 Hv4.
  assert (Hu: forall u, 0 < u -> 2 *  2 ^ (u - 1) = 2 ^u).
    intros u Hu.
    pattern 2 at 1; rewrite <- Z.pow_1_r.
    rewrite <- Zpower_exp; auto with zarith.
    ring_simplify (1 + (u - 1)); auto with zarith.
  split; auto with zarith.
  apply Z.mul_le_mono_pos_r with 2; auto with zarith.
  repeat rewrite (fun x => Z.mul_comm x 2).
  rewrite wwB_4_2.
  rewrite Z.mul_assoc; rewrite Hu; auto with zarith.
  apply Z.le_lt_trans with (2 * 2 ^ ([[ww_head0 x]] - 1) * [[x]]); auto with zarith;
    rewrite Hu; auto with zarith.
  apply Z.mul_le_mono_nonneg_r; auto with zarith.
  apply Zpower_le_monotone; auto with zarith.
  Qed.

  Theorem wwB_4_wB_4: wwB / 4 = wB / 4 * wB.
  Proof.
  symmetry; apply Zdiv_unique with 0; auto with zarith.
  rewrite Z.mul_assoc; rewrite wB_div_4; auto with zarith.
  rewrite wwB_wBwB; ring.
  Qed.

  Lemma spec_ww_sqrt : forall x,
       [[ww_sqrt x]] ^ 2 <= [[x]] < ([[ww_sqrt x]] + 1) ^ 2.
  assert (U := wB_pos w_digits).
  intro x; unfold ww_sqrt.
  generalize (spec_ww_is_zero x); case (ww_is_zero x).
  simpl ww_to_Z; simpl Z.pow; unfold Z.pow_pos; simpl;
    auto with zarith.
  intros H1.
  rewrite spec_ww_compare. case Z.compare_spec;
    simpl ww_to_Z; autorewrite with rm10.
  generalize H1; case x.
  intros HH; contradict HH; simpl ww_to_Z; auto with zarith.
  intros w0 w1; simpl ww_to_Z; autorewrite with w_rewrite rm10.
  intros H2; case (spec_ww_head1 (WW w0 w1)); intros H3 H4 H5.
  generalize (H4 H2); clear H4; rewrite H5; clear H5; autorewrite with rm10.
  intros (H4, H5).
  assert (V: wB/4 <= [|w0|]).
  apply beta_lex with 0 [|w1|] wB; auto with zarith; autorewrite with rm10.
  rewrite <- wwB_4_wB_4; auto.
  generalize (@spec_w_sqrt2 w0 w1 V);auto with zarith.
  case (w_sqrt2 w0 w1); intros w2 c.
  simpl ww_to_Z; simpl @fst.
  case c; unfold interp_carry; autorewrite with rm10.
  intros w3 (H6, H7); rewrite H6.
  assert (V1 := spec_to_Z w3);auto with zarith.
  split; auto with zarith.
  apply Z.le_lt_trans with ([|w2|] ^2  + 2 * [|w2|]); auto with zarith.
  match goal with |- ?X < ?Z =>
    replace Z with (X + 1); auto with zarith
  end.
  repeat rewrite Zsquare_mult; ring.
  intros w3 (H6, H7); rewrite H6.
  assert (V1 := spec_to_Z w3);auto with zarith.
  split; auto with zarith.
  apply Z.le_lt_trans with ([|w2|] ^2  + 2 * [|w2|]); auto with zarith.
  match goal with |- ?X < ?Z =>
    replace Z with (X + 1); auto with zarith
  end.
  repeat rewrite Zsquare_mult; ring.
  intros HH; case (spec_to_w_Z (ww_head1 x)); auto with zarith.
  intros Hv1.
  case (spec_ww_head1 x); intros Hp1 Hp2.
  generalize (Hp2 H1); clear Hp2; intros Hp2.
  assert (Hv2: [[ww_head1 x]] <= Zpos (xO w_digits)).
    case (Z.le_gt_cases (Zpos (xO w_digits)) [[ww_head1 x]]); auto with zarith; intros HH1.
    case Hp2; intros _ HH2; contradict HH2.
    apply Z.le_ngt; unfold base.
    apply Z.le_trans with (2 ^ [[ww_head1 x]]).
      apply Zpower_le_monotone; auto with zarith.
    pattern (2 ^ [[ww_head1 x]]) at 1;
      rewrite <- (Z.mul_1_r (2 ^ [[ww_head1 x]])).
    apply Z.mul_le_mono_nonneg_l; auto with zarith.
  generalize (spec_ww_add_mul_div x W0 (ww_head1 x) Hv2);
     case ww_add_mul_div.
  simpl ww_to_Z; autorewrite with w_rewrite rm10.
  rewrite Zmod_small; auto with zarith.
  intros H2. symmetry in H2. rewrite Z.mul_eq_0 in H2. destruct H2 as [H2|H2].
  rewrite H2; unfold Z.pow, Z.pow_pos; simpl; auto with zarith.
  match type of H2 with ?X = ?Y =>
   absurd (Y < X); try (rewrite H2; auto with zarith; fail)
  end.
  apply Z.pow_pos_nonneg; auto with zarith.
  split; auto with zarith.
  case Hp2; intros _ tmp; apply Z.le_lt_trans with (2 := tmp);
   clear tmp.
  rewrite Z.mul_comm; apply Z.mul_le_mono_nonneg_r; auto with zarith.
  assert (Hv0: [[ww_head1 x]] = 2 * ([[ww_head1 x]]/2)).
    pattern [[ww_head1 x]] at 1; rewrite (Z_div_mod_eq [[ww_head1 x]] 2);
      auto with zarith.
    generalize (spec_ww_is_even (ww_head1 x)); rewrite Hp1;
      intros tmp; rewrite tmp; rewrite Z.add_0_r; auto.
  intros w0 w1; autorewrite with w_rewrite rm10.
  rewrite Zmod_small; auto with zarith.
  2: rewrite Z.mul_comm; auto with zarith.
  intros H2.
  assert (V: wB/4 <= [|w0|]).
  apply beta_lex with 0 [|w1|] wB; auto with zarith; autorewrite with rm10.
  simpl ww_to_Z in H2; rewrite H2.
  rewrite <- wwB_4_wB_4; auto with zarith.
  rewrite Z.mul_comm; auto with zarith.
  assert (V1 := spec_to_Z w1);auto with zarith.
  generalize (@spec_w_sqrt2 w0 w1 V);auto with zarith.
  case (w_sqrt2 w0 w1); intros w2 c.
  case (spec_to_Z w2); intros HH1 HH2.
  simpl ww_to_Z; simpl @fst.
  assert (Hv3: [[ww_pred ww_zdigits]]
                 = Zpos (xO w_digits) - 1).
    rewrite spec_ww_pred; rewrite spec_ww_zdigits.
    rewrite Zmod_small; auto with zarith.
    split; auto with zarith.
    apply Z.lt_le_trans with (Zpos (xO w_digits)); auto with zarith.
    unfold base; apply Zpower2_le_lin; auto with zarith.
  assert (Hv4: [[ww_head1 x]]/2 < wB).
    apply Z.le_lt_trans with (Zpos w_digits).
    apply Z.mul_le_mono_pos_r with 2; auto with zarith.
    repeat rewrite (fun x => Z.mul_comm x 2).
    rewrite <- Hv0;  rewrite <- Pos2Z.inj_xO; auto.
    unfold base; apply Zpower2_lt_lin; auto with zarith.
  assert (Hv5: [[(ww_add_mul_div (ww_pred ww_zdigits) W0 (ww_head1 x))]]
                 = [[ww_head1 x]]/2).
    rewrite spec_ww_add_mul_div.
    simpl ww_to_Z; autorewrite with rm10.
    rewrite Hv3.
    ring_simplify (Zpos (xO w_digits) - (Zpos (xO w_digits) - 1)).
    rewrite Z.pow_1_r.
    rewrite Zmod_small; auto with zarith.
    split; auto with zarith.
    apply Z.lt_le_trans with (1 := Hv4); auto with zarith.
    unfold base; apply Zpower_le_monotone; auto with zarith.
    split; unfold ww_digits; try rewrite Pos2Z.inj_xO; auto with zarith.
    rewrite Hv3; auto with zarith.
  assert (Hv6: [|low(ww_add_mul_div (ww_pred ww_zdigits) W0 (ww_head1 x))|]
                 = [[ww_head1 x]]/2).
    rewrite spec_low.
    rewrite Hv5; rewrite Zmod_small; auto with zarith.
  rewrite spec_w_add_mul_div; auto with zarith.
  rewrite spec_w_sub; auto with zarith.
  rewrite spec_w_0.
  simpl ww_to_Z; autorewrite with rm10.
  rewrite Hv6; rewrite spec_w_zdigits.
  rewrite (fun x y => Zmod_small (x - y)).
  ring_simplify (Zpos w_digits - (Zpos w_digits - [[ww_head1 x]] / 2)).
  rewrite Zmod_small.
  simpl ww_to_Z in H2; rewrite H2; auto with zarith.
  intros (H4, H5); split.
  apply Z.mul_le_mono_pos_r with (2 ^ [[ww_head1 x]]); auto with zarith.
  rewrite H4.
  apply Z.le_trans with ([|w2|] ^ 2); auto with zarith.
  rewrite Z.mul_comm.
  pattern [[ww_head1 x]] at 1;
    rewrite Hv0; auto with zarith.
  rewrite (Z.mul_comm 2); rewrite Z.pow_mul_r;
    auto with zarith.
  assert (tmp: forall p q, p ^ 2 * q ^ 2 = (p * q) ^2);
   try (intros; repeat rewrite Zsquare_mult; ring);
   rewrite tmp; clear tmp.
  apply Zpower_le_monotone3; auto with zarith.
  split; auto with zarith.
  pattern [|w2|] at 2;
     rewrite (Z_div_mod_eq [|w2|] (2 ^ ([[ww_head1 x]] / 2)));
     auto with zarith.
  match goal with |- ?X <= ?X + ?Y =>
    assert (0 <= Y); auto with zarith
  end.
  case (Z_mod_lt [|w2|] (2 ^ ([[ww_head1 x]] / 2))); auto with zarith.
  case c; unfold interp_carry; autorewrite with rm10;
    intros w3; assert (V3 := spec_to_Z w3);auto with zarith.
  apply Z.mul_lt_mono_pos_r with (2 ^ [[ww_head1 x]]); auto with zarith.
  rewrite H4.
  apply Z.le_lt_trans with ([|w2|] ^ 2 + 2 * [|w2|]); auto with zarith.
  apply Z.lt_le_trans with (([|w2|] + 1) ^ 2); auto with zarith.
  match goal with |- ?X < ?Y =>
    replace Y with (X + 1); auto with zarith
  end.
  repeat rewrite (Zsquare_mult); ring.
  rewrite Z.mul_comm.
  pattern [[ww_head1 x]] at 1; rewrite Hv0.
  rewrite (Z.mul_comm 2); rewrite Z.pow_mul_r;
   auto with zarith.
  assert (tmp: forall p q, p ^ 2 * q ^ 2 = (p * q) ^2);
   try (intros; repeat rewrite Zsquare_mult; ring);
   rewrite tmp; clear tmp.
  apply Zpower_le_monotone3; auto with zarith.
  split; auto with zarith.
  pattern [|w2|] at 1; rewrite (Z_div_mod_eq [|w2|] (2 ^ ([[ww_head1 x]]/2)));
    auto with zarith.
  rewrite <- Z.add_assoc; rewrite Z.mul_add_distr_l.
  autorewrite with rm10; apply Z.add_le_mono_l; auto with zarith.
  case (Z_mod_lt [|w2|] (2 ^ ([[ww_head1 x]]/2))); auto with zarith.
  split; auto with zarith.
  apply Z.le_lt_trans with ([|w2|]); auto with zarith.
  apply Zdiv_le_upper_bound; auto with zarith.
  pattern [|w2|] at 1; replace [|w2|] with ([|w2|] * 2 ^0);
    auto with zarith.
  apply Z.mul_le_mono_nonneg_l; auto with zarith.
  apply Zpower_le_monotone; auto with zarith.
  rewrite Z.pow_0_r; autorewrite with rm10; auto.
  split; auto with zarith.
  rewrite Hv0 in Hv2; rewrite (Pos2Z.inj_xO w_digits) in Hv2; auto with zarith.
  apply Z.le_lt_trans with (Zpos w_digits); auto with zarith.
  unfold base; apply Zpower2_lt_lin; auto with zarith.
  rewrite spec_w_sub; auto with zarith.
  rewrite Hv6; rewrite spec_w_zdigits; auto with zarith.
  assert (Hv7: 0 < [[ww_head1 x]]/2); auto with zarith.
  rewrite Zmod_small; auto with zarith.
  split; auto with zarith.
  assert ([[ww_head1 x]]/2 <= Zpos w_digits); auto with zarith.
  apply Z.mul_le_mono_pos_r with 2; auto with zarith.
  repeat rewrite (fun x => Z.mul_comm x 2).
  rewrite <- Hv0; rewrite <- Pos2Z.inj_xO; auto with zarith.
  apply Z.le_lt_trans with (Zpos w_digits); auto with zarith.
  unfold base; apply Zpower2_lt_lin; auto with zarith.
  Qed.

End DoubleSqrt.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleSub.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import DoubleBase.

Local Open Scope Z_scope.

Section DoubleSub.
 Variable w : Type.
 Variable w_0 : w.
 Variable w_Bm1 : w.
 Variable w_WW : w -> w -> zn2z w.
 Variable ww_Bm1 : zn2z w.
 Variable w_opp_c : w -> carry w.
 Variable w_opp_carry : w -> w.
 Variable w_pred_c : w -> carry w.
 Variable w_sub_c : w -> w -> carry w.
 Variable w_sub_carry_c : w -> w -> carry w.
 Variable w_opp : w -> w.
 Variable w_pred : w -> w.
 Variable w_sub : w -> w -> w.
 Variable w_sub_carry : w -> w -> w.

 (* ** Opposites ** *)
 Definition ww_opp_c x :=
  match x with
  | W0 => C0 W0
  | WW xh xl =>
    match w_opp_c xl with
    | C0 _ =>
      match w_opp_c xh with
      | C0 h => C0 W0
      | C1 h => C1 (WW h w_0)
      end
    | C1 l => C1 (WW (w_opp_carry xh) l)
    end
  end.

 Definition ww_opp x :=
  match x with
  | W0 => W0
  | WW xh xl =>
    match w_opp_c xl with
    | C0 _ => WW (w_opp xh) w_0
    | C1 l => WW (w_opp_carry xh) l
    end
  end.

 Definition ww_opp_carry x :=
  match x with
  | W0 => ww_Bm1
  | WW xh xl => w_WW (w_opp_carry xh) (w_opp_carry xl)
  end.

 Definition ww_pred_c x :=
  match x with
  | W0 => C1 ww_Bm1
  | WW xh xl =>
    match w_pred_c xl with
    | C0 l => C0 (w_WW xh l)
    | C1 _ =>
      match w_pred_c xh with
      | C0 h => C0 (WW h w_Bm1)
      | C1 _ => C1 ww_Bm1
      end
    end
  end.

 Definition ww_pred x :=
  match x with
  | W0 => ww_Bm1
  | WW xh xl =>
    match w_pred_c xl with
    | C0 l => w_WW xh l
    | C1 l => WW (w_pred xh) w_Bm1
    end
  end.

 Definition ww_sub_c x y :=
  match y, x with
  | W0, _ => C0 x
  | WW yh yl, W0 => ww_opp_c (WW yh yl)
  | WW yh yl, WW xh xl =>
    match w_sub_c xl yl with
    | C0 l =>
      match w_sub_c xh yh with
      | C0 h => C0 (w_WW h l)
      | C1 h => C1 (WW h l)
      end
    | C1 l =>
      match w_sub_carry_c xh yh with
      | C0 h => C0 (WW h l)
      | C1 h => C1 (WW h l)
      end
    end
  end.

 Definition ww_sub x y :=
  match y, x with
  | W0, _ => x
  | WW yh yl, W0 => ww_opp (WW yh yl)
  | WW yh yl, WW xh xl =>
    match w_sub_c xl yl with
    | C0 l => w_WW (w_sub xh yh) l
    | C1 l => WW (w_sub_carry xh yh) l
    end
  end.

 Definition ww_sub_carry_c x y :=
  match y, x with
  | W0, W0 => C1 ww_Bm1
  | W0, WW xh xl => ww_pred_c (WW xh xl)
  | WW yh yl, W0 => C1 (ww_opp_carry (WW yh yl))
  | WW yh yl, WW xh xl =>
    match w_sub_carry_c xl yl with
    | C0 l =>
      match w_sub_c xh yh with
      | C0 h => C0 (w_WW h l)
      | C1 h => C1 (WW h l)
      end
    | C1 l =>
      match w_sub_carry_c xh yh with
      | C0 h => C0 (w_WW h l)
      | C1 h => C1 (w_WW h l)
      end
    end
  end.

 Definition ww_sub_carry x y :=
  match y, x with
  | W0, W0 => ww_Bm1
  | W0, WW xh xl => ww_pred (WW xh xl)
  | WW yh yl, W0 => ww_opp_carry (WW yh yl)
  | WW yh yl, WW xh xl =>
    match w_sub_carry_c xl yl with
    | C0 l => w_WW (w_sub xh yh) l
    | C1 l => w_WW (w_sub_carry xh yh) l
    end
  end.

 (*Section DoubleProof.*)
  Variable w_digits : positive.
  Variable w_to_Z : w -> Z.


  Notation wB  := (base w_digits).
  Notation wwB := (base (ww_digits w_digits)).
  Notation "[| x |]" := (w_to_Z x)  (at level 0, x at level 99).
  Notation "[+| c |]" :=
   (interp_carry 1 wB w_to_Z c) (at level 0, x at level 99).
  Notation "[-| c |]" :=
   (interp_carry (-1) wB w_to_Z c) (at level 0, x at level 99).

  Notation "[[ x ]]" := (ww_to_Z w_digits w_to_Z x)(at level 0, x at level 99).
  Notation "[+[ c ]]" :=
   (interp_carry 1 wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).
  Notation "[-[ c ]]" :=
   (interp_carry (-1) wwB (ww_to_Z w_digits w_to_Z) c)
   (at level 0, x at level 99).

  Variable spec_w_0   : [|w_0|] = 0.
  Variable spec_w_Bm1   : [|w_Bm1|] = wB - 1.
  Variable spec_ww_Bm1   : [[ww_Bm1]] = wwB - 1.
  Variable spec_to_Z  : forall x, 0 <= [|x|] < wB.
  Variable spec_w_WW : forall h l, [[w_WW h l]] = [|h|] * wB + [|l|].

  Variable spec_opp_c : forall x, [-|w_opp_c x|] = -[|x|].
  Variable spec_opp : forall x, [|w_opp x|] = (-[|x|]) mod wB.
  Variable spec_opp_carry : forall x, [|w_opp_carry x|] = wB - [|x|] - 1.

  Variable spec_pred_c : forall x, [-|w_pred_c x|] = [|x|] - 1.
  Variable spec_sub_c : forall x y, [-|w_sub_c x y|] = [|x|] - [|y|].
  Variable spec_sub_carry_c :
   forall x y, [-|w_sub_carry_c x y|] = [|x|] - [|y|] - 1.

  Variable spec_pred : forall x, [|w_pred x|] = ([|x|] - 1) mod wB.
  Variable spec_sub : forall x y, [|w_sub x y|] = ([|x|] - [|y|]) mod wB.
  Variable spec_sub_carry :
	 forall x y, [|w_sub_carry x y|] = ([|x|] - [|y|] - 1) mod wB.


  Lemma spec_ww_opp_c : forall x, [-[ww_opp_c x]] = -[[x]].
  Proof.
   destruct x as [ |xh xl];simpl. reflexivity.
   rewrite Z.opp_add_distr;generalize (spec_opp_c xl);destruct (w_opp_c xl)
   as [l|l];intros H;unfold interp_carry in H;rewrite <- H;
   rewrite <- Z.mul_opp_l.
   assert ([|l|] = 0).
    assert (H1:= spec_to_Z l);assert (H2 := spec_to_Z xl);omega.
   rewrite H0;generalize (spec_opp_c xh);destruct (w_opp_c xh)
   as [h|h];intros H1;unfold interp_carry in *;rewrite <- H1.
   assert ([|h|] = 0).
    assert (H3:= spec_to_Z h);assert (H2 := spec_to_Z xh);omega.
   rewrite H2;reflexivity.
   simpl ww_to_Z;rewrite wwB_wBwB;rewrite spec_w_0;ring.
   unfold interp_carry;simpl ww_to_Z;rewrite wwB_wBwB;rewrite spec_opp_carry;
   ring.
  Qed.

  Lemma spec_ww_opp : forall x, [[ww_opp x]] = (-[[x]]) mod wwB.
  Proof.
   destruct x as [ |xh xl];simpl. reflexivity.
   rewrite Z.opp_add_distr, <- Z.mul_opp_l.
   generalize (spec_opp_c xl);destruct (w_opp_c xl)
   as [l|l];intros H;unfold interp_carry in H;rewrite <- H;simpl ww_to_Z.
   rewrite spec_w_0;rewrite Z.add_0_r;rewrite wwB_wBwB.
   assert ([|l|] = 0).
    assert (H1:= spec_to_Z l);assert (H2 := spec_to_Z xl);omega.
   rewrite H0;rewrite Z.add_0_r; rewrite Z.pow_2_r;
    rewrite Zmult_mod_distr_r;try apply lt_0_wB.
   rewrite spec_opp;trivial.
   apply Zmod_unique with (q:= -1).
   exact (spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW (w_opp_carry xh) l)).
   rewrite spec_opp_carry;rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_opp_carry : forall x, [[ww_opp_carry x]] = wwB - [[x]] - 1.
  Proof.
   destruct x as [ |xh xl];simpl. rewrite spec_ww_Bm1;ring.
   rewrite spec_w_WW;simpl;repeat rewrite spec_opp_carry;rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_pred_c : forall x, [-[ww_pred_c x]] = [[x]] - 1.
  Proof.
   destruct x as [ |xh xl];unfold ww_pred_c.
   unfold interp_carry;rewrite spec_ww_Bm1;simpl ww_to_Z;ring.
   simpl ww_to_Z;replace (([|xh|]*wB+[|xl|])-1) with ([|xh|]*wB+([|xl|]-1)).
   2:ring. generalize (spec_pred_c xl);destruct (w_pred_c xl) as [l|l];
   intros H;unfold interp_carry in H;rewrite <- H. simpl;apply spec_w_WW.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   assert ([|l|] = wB - 1).
     assert (H1:= spec_to_Z l);assert (H2 := spec_to_Z xl);omega.
   rewrite H0;change ([|xh|] + -1) with ([|xh|] - 1).
   generalize (spec_pred_c xh);destruct (w_pred_c xh) as [h|h];
   intros H1;unfold interp_carry in H1;rewrite <- H1.
   simpl;rewrite spec_w_Bm1;ring.
   assert ([|h|] = wB - 1).
     assert (H3:= spec_to_Z h);assert (H2 := spec_to_Z xh);omega.
   rewrite H2;unfold interp_carry;rewrite spec_ww_Bm1;rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_sub_c : forall x y, [-[ww_sub_c x y]] = [[x]] - [[y]].
  Proof.
   destruct y as [ |yh yl];simpl. ring.
   destruct x as [ |xh xl];simpl. exact (spec_ww_opp_c (WW yh yl)).
   replace ([|xh|] * wB + [|xl|] - ([|yh|] * wB + [|yl|]))
   with (([|xh|]-[|yh|])*wB + ([|xl|]-[|yl|])). 2:ring.
   generalize (spec_sub_c xl yl);destruct (w_sub_c xl yl) as [l|l];intros H;
   unfold interp_carry in H;rewrite <- H.
   generalize (spec_sub_c xh yh);destruct (w_sub_c xh yh) as [h|h];intros H1;
   unfold interp_carry in H1;rewrite <- H1;unfold interp_carry;
   try rewrite spec_w_WW;simpl ww_to_Z;try rewrite wwB_wBwB;ring.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   change ([|xh|] - [|yh|] + -1) with ([|xh|] - [|yh|] - 1).
   generalize (spec_sub_carry_c xh yh);destruct (w_sub_carry_c xh yh) as [h|h];
   intros H1;unfold interp_carry in *;rewrite <- H1;simpl ww_to_Z;
   try rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_sub_carry_c :
     forall x y, [-[ww_sub_carry_c x y]] = [[x]] - [[y]] - 1.
  Proof.
   destruct y as [ |yh yl];simpl.
   unfold Z.sub;simpl;rewrite Z.add_0_r;exact (spec_ww_pred_c x).
   destruct x as [ |xh xl].
   unfold interp_carry;rewrite spec_w_WW;simpl ww_to_Z;rewrite wwB_wBwB;
   repeat rewrite spec_opp_carry;ring.
   simpl ww_to_Z.
   replace ([|xh|] * wB + [|xl|] - ([|yh|] * wB + [|yl|]) - 1)
   with (([|xh|]-[|yh|])*wB + ([|xl|]-[|yl|]-1)). 2:ring.
   generalize (spec_sub_carry_c xl yl);destruct (w_sub_carry_c xl yl)
   as [l|l];intros H;unfold interp_carry in H;rewrite <- H.
   generalize (spec_sub_c xh yh);destruct (w_sub_c xh yh) as [h|h];intros H1;
   unfold interp_carry in H1;rewrite <- H1;unfold interp_carry;
   try rewrite spec_w_WW;simpl ww_to_Z;try rewrite wwB_wBwB;ring.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   change ([|xh|] - [|yh|] + -1) with ([|xh|] - [|yh|] - 1).
   generalize (spec_sub_carry_c xh yh);destruct (w_sub_carry_c xh yh) as [h|h];
   intros H1;unfold interp_carry in *;rewrite <- H1;try rewrite spec_w_WW;
   simpl ww_to_Z; try rewrite wwB_wBwB;ring.
  Qed.

  Lemma spec_ww_pred : forall x, [[ww_pred x]] = ([[x]] - 1) mod wwB.
  Proof.
   destruct x as [ |xh xl];simpl.
   apply Zmod_unique with (-1). apply spec_ww_to_Z;trivial.
   rewrite spec_ww_Bm1;ring.
   replace ([|xh|]*wB + [|xl|] - 1) with ([|xh|]*wB + ([|xl|] - 1)). 2:ring.
   generalize (spec_pred_c xl);destruct (w_pred_c xl) as [l|l];intro H;
   unfold interp_carry in H;rewrite <- H;simpl ww_to_Z.
   rewrite Zmod_small. apply spec_w_WW.
   exact (spec_ww_to_Z w_digits w_to_Z spec_to_Z (WW xh l)).
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   change ([|xh|] + -1) with ([|xh|] - 1).
   assert ([|l|] = wB - 1).
    assert (H1:= spec_to_Z l);assert (H2:= spec_to_Z xl);omega.
   rewrite (mod_wwB w_digits w_to_Z);trivial.
   rewrite spec_pred;rewrite spec_w_Bm1;rewrite <- H0;trivial.
  Qed.

  Lemma spec_ww_sub : forall x y, [[ww_sub x y]] = ([[x]] - [[y]]) mod wwB.
  Proof.
   destruct y as [ |yh yl];simpl.
   ring_simplify ([[x]] - 0);rewrite Zmod_small;trivial. apply spec_ww_to_Z;trivial.
   destruct x as [ |xh xl];simpl. exact (spec_ww_opp (WW yh yl)).
   replace ([|xh|] * wB + [|xl|] - ([|yh|] * wB + [|yl|]))
   with (([|xh|] - [|yh|]) * wB + ([|xl|] - [|yl|])). 2:ring.
   generalize (spec_sub_c xl yl);destruct (w_sub_c xl yl)as[l|l];intros H;
   unfold interp_carry in H;rewrite <- H.
   rewrite spec_w_WW;rewrite (mod_wwB w_digits w_to_Z spec_to_Z).
   rewrite spec_sub;trivial.
   simpl ww_to_Z;rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   rewrite (mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_sub_carry;trivial.
  Qed.

  Lemma spec_ww_sub_carry :
	 forall x y, [[ww_sub_carry x y]] = ([[x]] - [[y]] - 1) mod wwB.
  Proof.
   destruct y as [ |yh yl];simpl.
   ring_simplify ([[x]] - 0);exact (spec_ww_pred x).
   destruct x as [ |xh xl];simpl.
   apply Zmod_unique with (-1).
   apply spec_ww_to_Z;trivial.
   fold (ww_opp_carry (WW yh yl)).
   rewrite (spec_ww_opp_carry (WW yh yl));simpl ww_to_Z;ring.
   replace ([|xh|] * wB + [|xl|] - ([|yh|] * wB + [|yl|]) - 1)
   with (([|xh|] - [|yh|]) * wB + ([|xl|] - [|yl|] - 1)). 2:ring.
   generalize (spec_sub_carry_c xl yl);destruct (w_sub_carry_c xl yl)as[l|l];
   intros H;unfold interp_carry in H;rewrite <- H;rewrite spec_w_WW.
   rewrite (mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_sub;trivial.
   rewrite Z.add_assoc;rewrite <- Z.mul_add_distr_r.
   rewrite (mod_wwB w_digits w_to_Z spec_to_Z);rewrite spec_sub_carry;trivial.
  Qed.

(* End DoubleProof. *)

End DoubleSub.







==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/DoubleCyclic/DoubleType.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Set Implicit Arguments.

Require Import ZArith.
Local Open Scope Z_scope.

Definition base digits := Z.pow 2 (Zpos digits).

Section Carry.

 Variable A : Type.

 Inductive carry :=
  | C0 : A -> carry
  | C1 : A -> carry.

 Definition interp_carry (sign:Z)(B:Z)(interp:A -> Z) c :=
  match c with
  | C0 x => interp x
  | C1 x => sign*B + interp x
  end.

End Carry.

Section Zn2Z.

 Variable znz : Type.

 (** From a type [znz] representing a cyclic structure Z/nZ,
     we produce a representation of Z/2nZ by pairs of elements of [znz]
     (plus a special case for zero). High half of the new number comes
     first.
 *)

 Inductive zn2z :=
  | W0 : zn2z
  | WW : znz -> znz -> zn2z.

 Definition zn2z_to_Z (wB:Z) (w_to_Z:znz->Z) (x:zn2z) :=
  match x with
  | W0 => 0
  | WW xh xl => w_to_Z xh * wB + w_to_Z xl
  end.

End Zn2Z.

Arguments W0 [znz].

(** From a cyclic representation [w], we iterate the [zn2z] construct
    [n] times, gaining the type of binary trees of depth at most [n],
    whose leafs are either W0 (if depth < n) or elements of w
    (if depth = n).
*)

Fixpoint word (w:Type) (n:nat) : Type :=
 match n with
 | O => w
 | S n => zn2z (word w n)
 end.



==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/Int31/Cyclic31.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Int31 numbers defines indeed a cyclic structure : Z/(2^31)Z *)

(**
Author: Arnaud Spiwack (+ Pierre Letouzey)
*)

Require Import List.
Require Import Min.
Require Export Int31.
Require Import Znumtheory.
Require Import Zgcd_alt.
Require Import Zpow_facts.
Require Import BigNumPrelude.
Require Import CyclicAxioms.
Require Import ROmega.

Local Open Scope nat_scope.
Local Open Scope int31_scope.

Section Basics.

 (** * Basic results about [iszero], [shiftl], [shiftr] *)

 Lemma iszero_eq0 : forall x, iszero x = true -> x=0.
 Proof.
 destruct x; simpl; intros.
 repeat
   match goal with H:(if ?d then _ else _) = true |- _ =>
     destruct d; try discriminate
   end.
 reflexivity.
 Qed.

 Lemma iszero_not_eq0 : forall x, iszero x = false -> x<>0.
 Proof.
 intros x H Eq; rewrite Eq in H; simpl in *; discriminate.
 Qed.

 Lemma sneakl_shiftr : forall x,
  x = sneakl (firstr x) (shiftr x).
 Proof.
 destruct x; simpl; auto.
 Qed.

 Lemma sneakr_shiftl : forall x,
  x = sneakr (firstl x) (shiftl x).
 Proof.
 destruct x; simpl; auto.
 Qed.

 Lemma twice_zero : forall x,
  twice x = 0 <-> twice_plus_one x = 1.
 Proof.
 destruct x; simpl in *; split;
 intro H; injection H; intros; subst; auto.
 Qed.

 Lemma twice_or_twice_plus_one : forall x,
  x = twice (shiftr x) \/ x = twice_plus_one (shiftr x).
 Proof.
 intros; case_eq (firstr x); intros.
 destruct x; simpl in *; rewrite H; auto.
 destruct x; simpl in *; rewrite H; auto.
 Qed.



 (** * Iterated shift to the right *)

 Definition nshiftr n x := iter_nat n _ shiftr x.

 Lemma nshiftr_S :
  forall n x, nshiftr (S n) x = shiftr (nshiftr n x).
 Proof.
 reflexivity.
 Qed.

 Lemma nshiftr_S_tail :
  forall n x, nshiftr (S n) x = nshiftr n (shiftr x).
 Proof.
 intros n; elim n; simpl; auto.
 intros; now f_equal.
 Qed.

 Lemma nshiftr_n_0 : forall n, nshiftr n 0 = 0.
 Proof.
 induction n; simpl; auto.
 rewrite IHn; auto.
 Qed.

 Lemma nshiftr_size : forall x, nshiftr size x = 0.
 Proof.
 destruct x; simpl; auto.
 Qed.

 Lemma nshiftr_above_size : forall k x, size<=k ->
  nshiftr k x = 0.
 Proof.
 intros.
 replace k with ((k-size)+size)%nat by omega.
 induction (k-size)%nat; auto.
  rewrite nshiftr_size; auto.
  simpl; rewrite IHn; auto.
 Qed.

 (** * Iterated shift to the left *)

 Definition nshiftl n x := iter_nat n _ shiftl x.

 Lemma nshiftl_S :
  forall n x, nshiftl (S n) x = shiftl (nshiftl n x).
 Proof.
 reflexivity.
 Qed.

 Lemma nshiftl_S_tail :
  forall n x, nshiftl (S n) x = nshiftl n (shiftl x).
 Proof.
 intros n; elim n; simpl; intros; now f_equal.
 Qed.

 Lemma nshiftl_n_0 : forall n, nshiftl n 0 = 0.
 Proof.
 induction n; simpl; auto.
 rewrite IHn; auto.
 Qed.

 Lemma nshiftl_size : forall x, nshiftl size x = 0.
 Proof.
 destruct x; simpl; auto.
 Qed.

 Lemma nshiftl_above_size : forall k x, size<=k ->
  nshiftl k x = 0.
 Proof.
 intros.
 replace k with ((k-size)+size)%nat by omega.
 induction (k-size)%nat; auto.
  rewrite nshiftl_size; auto.
  simpl; rewrite IHn; auto.
 Qed.

 Lemma firstr_firstl :
  forall x, firstr x = firstl (nshiftl (pred size) x).
 Proof.
 destruct x; simpl; auto.
 Qed.

 Lemma firstl_firstr :
  forall x, firstl x = firstr (nshiftr (pred size) x).
 Proof.
 destruct x; simpl; auto.
 Qed.

 (** More advanced results about [nshiftr] *)

 Lemma nshiftr_predsize_0_firstl : forall x,
  nshiftr (pred size) x = 0 -> firstl x = D0.
 Proof.
 destruct x; compute; intros H; injection H; intros; subst; auto.
 Qed.

 Lemma nshiftr_0_propagates : forall n p x, n <= p ->
  nshiftr n x = 0 -> nshiftr p x = 0.
 Proof.
 intros.
 replace p with ((p-n)+n)%nat by omega.
 induction (p-n)%nat.
 simpl; auto.
 simpl; rewrite IHn0; auto.
 Qed.

 Lemma nshiftr_0_firstl : forall n x, n < size ->
  nshiftr n x = 0 -> firstl x = D0.
 Proof.
 intros.
 apply nshiftr_predsize_0_firstl.
 apply nshiftr_0_propagates with n; auto; omega.
 Qed.

 (** * Some induction principles over [int31] *)

 (** Not used for the moment. Are they really useful ? *)

 Lemma int31_ind_sneakl : forall P : int31->Prop,
  P 0 ->
  (forall x d, P x -> P (sneakl d x)) ->
  forall x, P x.
 Proof.
 intros.
 assert (forall n, n<=size -> P (nshiftr (size - n) x)).
 induction n; intros.
 rewrite nshiftr_size; auto.
 rewrite sneakl_shiftr.
 apply H0.
 change (P (nshiftr (S (size - S n)) x)).
 replace (S (size - S n))%nat with (size - n)%nat by omega.
 apply IHn; omega.
 change x with (nshiftr (size-size) x); auto.
 Qed.

 Lemma int31_ind_twice : forall P : int31->Prop,
  P 0 ->
  (forall x, P x -> P (twice x)) ->
  (forall x, P x -> P (twice_plus_one x)) ->
  forall x, P x.
 Proof.
 induction x using int31_ind_sneakl; auto.
 destruct d; auto.
 Qed.


 (** * Some generic results about [recr] *)

 Section Recr.

 (** [recr] satisfies the fixpoint equation used for its definition. *)

 Variable (A:Type)(case0:A)(caserec:digits->int31->A->A).

 Lemma recr_aux_eqn : forall n x, iszero x = false ->
   recr_aux (S n) A case0 caserec x =
   caserec (firstr x) (shiftr x) (recr_aux n A case0 caserec (shiftr x)).
 Proof.
 intros; simpl; rewrite H; auto.
 Qed.

 Lemma recr_aux_converges :
  forall n p x, n <= size -> n <= p ->
  recr_aux n A case0 caserec (nshiftr (size - n) x) =
  recr_aux p A case0 caserec (nshiftr (size - n) x).
 Proof.
 induction n.
 simpl minus; intros.
 rewrite nshiftr_size; destruct p; simpl; auto.
 intros.
 destruct p.
 inversion H0.
 unfold recr_aux; fold recr_aux.
 destruct (iszero (nshiftr (size - S n) x)); auto.
 f_equal.
 change (shiftr (nshiftr (size - S n) x)) with (nshiftr (S (size - S n)) x).
 replace (S (size - S n))%nat with (size - n)%nat by omega.
 apply IHn; auto with arith.
 Qed.

 Lemma recr_eqn : forall x, iszero x = false ->
  recr A case0 caserec x =
  caserec (firstr x) (shiftr x) (recr A case0 caserec (shiftr x)).
 Proof.
 intros.
 unfold recr.
 change x with (nshiftr (size - size) x).
 rewrite (recr_aux_converges size (S size)); auto with arith.
 rewrite recr_aux_eqn; auto.
 Qed.

 (** [recr] is usually equivalent to a variant [recrbis]
     written without [iszero] check. *)

 Fixpoint recrbis_aux (n:nat)(A:Type)(case0:A)(caserec:digits->int31->A->A)
 (i:int31) : A :=
  match n with
  | O => case0
  | S next =>
      let si := shiftr i in
      caserec (firstr i) si (recrbis_aux next A case0 caserec si)
  end.

 Definition recrbis := recrbis_aux size.

 Hypothesis case0_caserec : caserec D0 0 case0 = case0.

 Lemma recrbis_aux_equiv : forall n x,
   recrbis_aux n A case0 caserec x = recr_aux n A case0 caserec x.
 Proof.
 induction n; simpl; auto; intros.
 case_eq (iszero x); intros; [ | f_equal; auto ].
 rewrite (iszero_eq0 _ H); simpl; auto.
 replace (recrbis_aux n A case0 caserec 0) with case0; auto.
 clear H IHn; induction n; simpl; congruence.
 Qed.

 Lemma recrbis_equiv : forall x,
   recrbis A case0 caserec x = recr A case0 caserec x.
 Proof.
 intros; apply recrbis_aux_equiv; auto.
 Qed.

 End Recr.

 (** * Incrementation *)

 Section Incr.

 (** Variant of [incr] via [recrbis] *)

 Let Incr (b : digits) (si rec : int31) :=
  match b with
   | D0 => sneakl D1 si
   | D1 => sneakl D0 rec
  end.

 Definition incrbis_aux n x := recrbis_aux n _ In Incr x.

 Lemma incrbis_aux_equiv : forall x, incrbis_aux size x = incr x.
 Proof.
 unfold incr, recr, incrbis_aux; fold Incr; intros.
 apply recrbis_aux_equiv; auto.
 Qed.

 (** Recursive equations satisfied by [incr] *)

 Lemma incr_eqn1 :
  forall x, firstr x = D0 -> incr x = twice_plus_one (shiftr x).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H0); simpl; auto.
 unfold incr; rewrite recr_eqn; fold incr; auto.
 rewrite H; auto.
 Qed.

 Lemma incr_eqn2 :
  forall x, firstr x = D1 -> incr x = twice (incr (shiftr x)).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H0) in H; simpl in H; discriminate.
 unfold incr; rewrite recr_eqn; fold incr; auto.
 rewrite H; auto.
 Qed.

 Lemma incr_twice : forall x, incr (twice x) = twice_plus_one x.
 Proof.
 intros.
 rewrite incr_eqn1; destruct x; simpl; auto.
 Qed.

 Lemma incr_twice_plus_one_firstl :
  forall x, firstl x = D0 -> incr (twice_plus_one x) = twice (incr x).
 Proof.
 intros.
 rewrite incr_eqn2; [ | destruct x; simpl; auto ].
 f_equal; f_equal.
 destruct x; simpl in *; rewrite H; auto.
 Qed.

 (** The previous result is actually true even without the
     constraint on [firstl], but this is harder to prove
     (see later). *)

 End Incr.

 (** * Conversion to [Z] : the [phi] function *)

 Section Phi.

 (** Variant of [phi] via [recrbis] *)

 Let Phi := fun b (_:int31) =>
       match b with D0 => Z.double | D1 => Z.succ_double end.

 Definition phibis_aux n x := recrbis_aux n _ Z0 Phi x.

 Lemma phibis_aux_equiv : forall x, phibis_aux size x = phi x.
 Proof.
 unfold phi, recr, phibis_aux; fold Phi; intros.
 apply recrbis_aux_equiv; auto.
 Qed.

 (** Recursive equations satisfied by [phi] *)

 Lemma phi_eqn1 : forall x, firstr x = D0 ->
  phi x = Z.double (phi (shiftr x)).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H0); simpl; auto.
 intros; unfold phi; rewrite recr_eqn; fold phi; auto.
 rewrite H; auto.
 Qed.

 Lemma phi_eqn2 : forall x, firstr x = D1 ->
  phi x = Z.succ_double (phi (shiftr x)).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H0) in H; simpl in H; discriminate.
 intros; unfold phi; rewrite recr_eqn; fold phi; auto.
 rewrite H; auto.
 Qed.

 Lemma phi_twice_firstl : forall x, firstl x = D0 ->
  phi (twice x) = Z.double (phi x).
 Proof.
 intros.
 rewrite phi_eqn1; auto; [ | destruct x; auto ].
 f_equal; f_equal.
 destruct x; simpl in *; rewrite H; auto.
 Qed.

 Lemma phi_twice_plus_one_firstl : forall x, firstl x = D0 ->
  phi (twice_plus_one x) = Z.succ_double (phi x).
 Proof.
 intros.
 rewrite phi_eqn2; auto; [ | destruct x; auto ].
 f_equal; f_equal.
 destruct x; simpl in *; rewrite H; auto.
 Qed.

 End Phi.

 (** [phi x] is positive and lower than [2^31] *)

 Lemma phibis_aux_pos : forall n x, (0 <= phibis_aux n x)%Z.
 Proof.
 induction n.
 simpl; unfold phibis_aux; simpl; auto with zarith.
 intros.
 unfold phibis_aux, recrbis_aux; fold recrbis_aux;
  fold (phibis_aux n (shiftr x)).
 destruct (firstr x).
 specialize IHn with (shiftr x); rewrite Z.double_spec; omega.
 specialize IHn with (shiftr x); rewrite Z.succ_double_spec; omega.
 Qed.

 Lemma phibis_aux_bounded :
  forall n x, n <= size ->
  (phibis_aux n (nshiftr (size-n) x) < 2 ^ (Z.of_nat n))%Z.
 Proof.
 induction n.
 simpl minus; unfold phibis_aux; simpl; auto with zarith.
 intros.
 unfold phibis_aux, recrbis_aux; fold recrbis_aux;
  fold (phibis_aux n (shiftr (nshiftr (size - S n) x))).
 assert (shiftr (nshiftr (size - S n) x) =  nshiftr (size-n) x).
  replace (size - n)%nat with (S (size - (S n))) by omega.
  simpl; auto.
 rewrite H0.
 assert (H1 : n <= size) by omega.
 specialize (IHn x H1).
 set (y:=phibis_aux n (nshiftr (size - n) x)) in *.
 rewrite Nat2Z.inj_succ, Z.pow_succ_r; auto with zarith.
 case_eq (firstr (nshiftr (size - S n) x)); intros.
 rewrite Z.double_spec; auto with zarith.
 rewrite Z.succ_double_spec; auto with zarith.
 Qed.

 Lemma phi_bounded  : forall x, (0 <= phi x < 2 ^ (Z.of_nat size))%Z.
 Proof.
 intros.
 rewrite <- phibis_aux_equiv.
 split.
 apply phibis_aux_pos.
 change x with (nshiftr (size-size) x).
 apply phibis_aux_bounded; auto.
 Qed.

 Lemma phibis_aux_lowerbound :
  forall n x, firstr (nshiftr n x) = D1 ->
  (2 ^ Z.of_nat n <= phibis_aux (S n) x)%Z.
 Proof.
 induction n.
 intros.
 unfold nshiftr in H; simpl in *.
 unfold phibis_aux, recrbis_aux.
 rewrite H, Z.succ_double_spec; omega.

 intros.
 remember (S n) as m.
 unfold phibis_aux, recrbis_aux; fold recrbis_aux;
  fold (phibis_aux m (shiftr x)).
 subst m.
 rewrite Nat2Z.inj_succ, Z.pow_succ_r; auto with zarith.
 assert (2^(Z.of_nat n) <= phibis_aux (S n) (shiftr x))%Z.
  apply IHn.
  rewrite <- nshiftr_S_tail; auto.
 destruct (firstr x).
 change (Z.double (phibis_aux (S n) (shiftr x))) with
        (2*(phibis_aux (S n) (shiftr x)))%Z.
 omega.
 rewrite Z.succ_double_spec; omega.
 Qed.

 Lemma phi_lowerbound :
  forall x, firstl x = D1 -> (2^(Z.of_nat (pred size)) <= phi x)%Z.
 Proof.
 intros.
 generalize (phibis_aux_lowerbound (pred size) x).
 rewrite <- firstl_firstr.
 change (S (pred size)) with size; auto.
 rewrite phibis_aux_equiv; auto.
 Qed.

 (** * Equivalence modulo [2^n] *)

 Section EqShiftL.

 (** After killing [n] bits at the left, are the numbers equal ?*)

 Definition EqShiftL n x y :=
  nshiftl n x = nshiftl n y.

 Lemma EqShiftL_zero : forall x y, EqShiftL O x y <-> x = y.
 Proof.
 unfold EqShiftL; intros; unfold nshiftl; simpl; split; auto.
 Qed.

 Lemma EqShiftL_size : forall k x y, size<=k -> EqShiftL k x y.
 Proof.
 red; intros; rewrite 2 nshiftl_above_size; auto.
 Qed.

 Lemma EqShiftL_le : forall k k' x y, k <= k' ->
   EqShiftL k x y -> EqShiftL k' x y.
 Proof.
 unfold EqShiftL; intros.
 replace k' with ((k'-k)+k)%nat by omega.
 remember (k'-k)%nat as n.
 clear Heqn H k'.
 induction n; simpl; auto.
 f_equal; auto.
 Qed.

 Lemma EqShiftL_firstr : forall k x y, k < size ->
  EqShiftL k x y -> firstr x = firstr y.
 Proof.
 intros.
 rewrite 2 firstr_firstl.
 f_equal.
 apply EqShiftL_le with k; auto.
 unfold size.
 auto with arith.
 Qed.

 Lemma EqShiftL_twice : forall k x y,
  EqShiftL k (twice x) (twice y) <-> EqShiftL (S k) x y.
 Proof.
 intros; unfold EqShiftL.
 rewrite 2 nshiftl_S_tail; split; auto.
 Qed.

 (** * From int31 to list of digits. *)

 (** Lower (=rightmost) bits comes first. *)

 Definition i2l := recrbis _ nil (fun d _ rec => d::rec).

 Lemma i2l_length : forall x, length (i2l x) = size.
 Proof.
 intros; reflexivity.
 Qed.

 Fixpoint lshiftl l x :=
   match l with
     | nil => x
     | d::l => sneakl d (lshiftl l x)
   end.

 Definition l2i l := lshiftl l On.

 Lemma l2i_i2l : forall x, l2i (i2l x) = x.
 Proof.
 destruct x; compute; auto.
 Qed.

 Lemma i2l_sneakr : forall x d,
   i2l (sneakr d x) = tail (i2l x) ++ d::nil.
 Proof.
 destruct x; compute; auto.
 Qed.

 Lemma i2l_sneakl : forall x d,
   i2l (sneakl d x) = d :: removelast (i2l x).
 Proof.
 destruct x; compute; auto.
 Qed.

 Lemma i2l_l2i : forall l, length l = size ->
  i2l (l2i l) = l.
 Proof.
 repeat (destruct l as [ |? l]; [intros; discriminate | ]).
 destruct l; [ | intros; discriminate].
 intros _; compute; auto.
 Qed.

 Fixpoint cstlist (A:Type)(a:A) n :=
  match n with
   | O => nil
   | S n => a::cstlist _ a n
  end.

 Lemma i2l_nshiftl : forall n x, n<=size ->
  i2l (nshiftl n x) = cstlist _ D0 n ++ firstn (size-n) (i2l x).
 Proof.
 induction n.
 intros.
 assert (firstn (size-0) (i2l x) = i2l x).
  rewrite <- minus_n_O, <- (i2l_length x).
  induction (i2l x); simpl; f_equal; auto.
 rewrite H0; clear H0.
 reflexivity.

 intros.
 rewrite nshiftl_S.
 unfold shiftl; rewrite i2l_sneakl.
 simpl cstlist.
 rewrite <- app_comm_cons; f_equal.
 rewrite IHn; [ | omega].
 rewrite removelast_app.
 f_equal.
 replace (size-n)%nat with (S (size - S n))%nat by omega.
 rewrite removelast_firstn; auto.
 rewrite i2l_length; omega.
 generalize (firstn_length (size-n) (i2l x)).
 rewrite i2l_length.
 intros H0 H1; rewrite H1 in H0.
 rewrite min_l in H0 by omega.
 simpl length in H0.
 omega.
 Qed.

 (** [i2l] can be used to define a relation equivalent to [EqShiftL] *)

 Lemma EqShiftL_i2l : forall k x y,
   EqShiftL k x y  <-> firstn (size-k) (i2l x) = firstn (size-k) (i2l y).
 Proof.
 intros.
 destruct (le_lt_dec size k).
 split; intros.
 replace (size-k)%nat with O by omega.
 unfold firstn; auto.
 apply EqShiftL_size; auto.

 unfold EqShiftL.
 assert (k <= size) by omega.
 split; intros.
 assert (i2l (nshiftl k x) = i2l (nshiftl k y)) by (f_equal; auto).
 rewrite 2 i2l_nshiftl in H1; auto.
 eapply app_inv_head; eauto.
 assert (i2l (nshiftl k x) = i2l (nshiftl k y)).
  rewrite 2 i2l_nshiftl; auto.
  f_equal; auto.
 rewrite <- (l2i_i2l (nshiftl k x)), <- (l2i_i2l (nshiftl k y)).
 f_equal; auto.
 Qed.

 (** This equivalence allows to prove easily the following delicate
     result *)

 Lemma EqShiftL_twice_plus_one : forall k x y,
  EqShiftL k (twice_plus_one x) (twice_plus_one y) <-> EqShiftL (S k) x y.
 Proof.
 intros.
 destruct (le_lt_dec size k).
 split; intros; apply EqShiftL_size; auto.

 rewrite 2 EqShiftL_i2l.
 unfold twice_plus_one.
 rewrite 2 i2l_sneakl.
 replace (size-k)%nat with (S (size - S k))%nat by omega.
 remember (size - S k)%nat as n.
 remember (i2l x) as lx.
 remember (i2l y) as ly.
 simpl.
 rewrite 2 firstn_removelast.
 split; intros.
 injection H; auto.
 f_equal; auto.
 subst ly n; rewrite i2l_length; omega.
 subst lx n; rewrite i2l_length; omega.
 Qed.

 Lemma EqShiftL_shiftr : forall k x y, EqShiftL k x y ->
  EqShiftL (S k) (shiftr x) (shiftr y).
 Proof.
 intros.
 destruct (le_lt_dec size (S k)).
 apply EqShiftL_size; auto.
 case_eq (firstr x); intros.
 rewrite <- EqShiftL_twice.
 unfold twice; rewrite <- H0.
 rewrite <- sneakl_shiftr.
 rewrite (EqShiftL_firstr k x y); auto.
 rewrite <- sneakl_shiftr; auto.
 omega.
 rewrite <- EqShiftL_twice_plus_one.
 unfold twice_plus_one; rewrite <- H0.
 rewrite <- sneakl_shiftr.
 rewrite (EqShiftL_firstr k x y); auto.
 rewrite <- sneakl_shiftr; auto.
 omega.
 Qed.

 Lemma EqShiftL_incrbis : forall n k x y, n<=size ->
  (n+k=S size)%nat ->
  EqShiftL k x y ->
  EqShiftL k (incrbis_aux n x) (incrbis_aux n y).
 Proof.
 induction n; simpl; intros.
 red; auto.
 destruct (eq_nat_dec k size).
  subst k; apply EqShiftL_size; auto.
 unfold incrbis_aux; simpl;
  fold (incrbis_aux n (shiftr x)); fold (incrbis_aux n (shiftr y)).

 rewrite (EqShiftL_firstr k x y); auto; try omega.
 case_eq (firstr y); intros.
 rewrite EqShiftL_twice_plus_one.
 apply EqShiftL_shiftr; auto.

 rewrite EqShiftL_twice.
 apply IHn; try omega.
 apply EqShiftL_shiftr; auto.
 Qed.

 Lemma EqShiftL_incr : forall x y,
  EqShiftL 1 x y -> EqShiftL 1 (incr x) (incr y).
 Proof.
 intros.
 rewrite <- 2 incrbis_aux_equiv.
 apply EqShiftL_incrbis; auto.
 Qed.

 End EqShiftL.

 (** * More equations about [incr] *)

 Lemma incr_twice_plus_one :
  forall x, incr (twice_plus_one x) = twice (incr x).
 Proof.
 intros.
 rewrite incr_eqn2; [ | destruct x; simpl; auto].
 apply EqShiftL_incr.
 red; destruct x; simpl; auto.
 Qed.

 Lemma incr_firstr : forall x, firstr (incr x) <> firstr x.
 Proof.
 intros.
 case_eq (firstr x); intros.
 rewrite incr_eqn1; auto.
 destruct (shiftr x); simpl; discriminate.
 rewrite incr_eqn2; auto.
 destruct (incr (shiftr x)); simpl; discriminate.
 Qed.

 Lemma incr_inv : forall x y,
  incr x = twice_plus_one y -> x = twice y.
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H0) in *; simpl in *.
 change (incr 0) with 1 in H.
 symmetry; rewrite twice_zero; auto.
 case_eq (firstr x); intros.
 rewrite incr_eqn1 in H; auto.
 clear H0; destruct x; destruct y; simpl in *.
 injection H; intros; subst; auto.
 elim (incr_firstr x).
 rewrite H1, H; destruct y; simpl; auto.
 Qed.

 (** * Conversion from [Z] : the [phi_inv] function *)

 (** First, recursive equations *)

 Lemma phi_inv_double_plus_one : forall z,
   phi_inv (Z.succ_double z) = twice_plus_one (phi_inv z).
 Proof.
 destruct z; simpl; auto.
 induction p; simpl.
 rewrite 2 incr_twice; auto.
 rewrite incr_twice, incr_twice_plus_one.
 f_equal.
 apply incr_inv; auto.
 auto.
 Qed.

 Lemma phi_inv_double : forall z,
   phi_inv (Z.double z) = twice (phi_inv z).
 Proof.
 destruct z; simpl; auto.
 rewrite incr_twice_plus_one; auto.
 Qed.

 Lemma phi_inv_incr : forall z,
  phi_inv (Z.succ z) = incr (phi_inv z).
 Proof.
 destruct z.
 simpl; auto.
 simpl; auto.
 induction p; simpl; auto.
 rewrite <- Pos.add_1_r, IHp, incr_twice_plus_one; auto.
 rewrite incr_twice; auto.
 simpl; auto.
 destruct p; simpl; auto.
 rewrite incr_twice; auto.
 f_equal.
 rewrite incr_twice_plus_one; auto.
 induction p; simpl; auto.
 rewrite incr_twice; auto.
 f_equal.
 rewrite incr_twice_plus_one; auto.
 Qed.

 (** [phi_inv o inv], the always-exact and easy-to-prove trip :
     from int31 to Z and then back to int31. *)

 Lemma phi_inv_phi_aux :
  forall n x, n <= size ->
   phi_inv (phibis_aux n (nshiftr (size-n) x)) =
   nshiftr (size-n) x.
 Proof.
 induction n.
 intros; simpl minus.
 rewrite nshiftr_size; auto.
 intros.
 unfold phibis_aux, recrbis_aux; fold recrbis_aux;
  fold (phibis_aux n (shiftr (nshiftr (size-S n) x))).
 assert (shiftr (nshiftr (size - S n) x) = nshiftr (size-n) x).
  replace (size - n)%nat with (S (size - (S n))); auto; omega.
 rewrite H0.
 case_eq (firstr (nshiftr (size - S n) x)); intros.

 rewrite phi_inv_double.
 rewrite IHn by omega.
 rewrite <- H0.
 remember (nshiftr (size - S n) x) as y.
 destruct y; simpl in H1; rewrite H1; auto.

 rewrite phi_inv_double_plus_one.
 rewrite IHn by omega.
 rewrite <- H0.
 remember (nshiftr (size - S n) x) as y.
 destruct y; simpl in H1; rewrite H1; auto.
 Qed.

 Lemma phi_inv_phi : forall x, phi_inv (phi x) = x.
 Proof.
 intros.
 rewrite <- phibis_aux_equiv.
 replace x with (nshiftr (size - size) x) by auto.
 apply phi_inv_phi_aux; auto.
 Qed.

 (** The other composition [phi o phi_inv] is harder to prove correct.
     In particular, an overflow can happen, so a modulo is needed.
     For the moment, we proceed via several steps, the first one
     being a detour to [positive_to_in31]. *)

 (** * [positive_to_int31] *)

 (** A variant of [p2i] with [twice] and [twice_plus_one] instead of
     [2*i] and [2*i+1] *)

 Fixpoint p2ibis n p : (N*int31)%type :=
  match n with
    | O => (Npos p, On)
    | S n => match p with
               | xO p => let (r,i) := p2ibis n p in (r, twice i)
               | xI p => let (r,i) := p2ibis n p in (r, twice_plus_one i)
               | xH => (N0, In)
             end
  end.

 Lemma p2ibis_bounded : forall n p,
  nshiftr n (snd (p2ibis n p)) = 0.
 Proof.
 induction n.
 simpl; intros; auto.
 simpl p2ibis; intros.
 destruct p; simpl snd.

 specialize IHn with p.
 destruct (p2ibis n p). simpl @snd in *.
 rewrite nshiftr_S_tail.
 destruct (le_lt_dec size n).
 rewrite nshiftr_above_size; auto.
 assert (H:=nshiftr_0_firstl _ _ l IHn).
 replace (shiftr (twice_plus_one i)) with i; auto.
 destruct i; simpl in *. rewrite H; auto.

 specialize IHn with p.
 destruct (p2ibis n p); simpl @snd in *.
 rewrite nshiftr_S_tail.
 destruct (le_lt_dec size n).
 rewrite nshiftr_above_size; auto.
 assert (H:=nshiftr_0_firstl _ _ l IHn).
 replace (shiftr (twice i)) with i; auto.
 destruct i; simpl in *; rewrite H; auto.

 rewrite nshiftr_S_tail; auto.
 replace (shiftr In) with 0; auto.
 apply nshiftr_n_0.
 Qed.

 Local Open Scope Z_scope.

 Lemma p2ibis_spec : forall n p, (n<=size)%nat ->
    Zpos p = (Z.of_N (fst (p2ibis n p)))*2^(Z.of_nat n) +
             phi (snd (p2ibis n p)).
 Proof.
 induction n; intros.
 simpl; rewrite Pos.mul_1_r; auto.
 replace (2^(Z.of_nat (S n)))%Z with (2*2^(Z.of_nat n))%Z by
  (rewrite <- Z.pow_succ_r, <- Zpos_P_of_succ_nat;
   auto with zarith).
 rewrite (Z.mul_comm 2).
 assert (n<=size)%nat by omega.
 destruct p; simpl; [ | | auto];
  specialize (IHn p H0);
  generalize (p2ibis_bounded n p);
  destruct (p2ibis n p) as (r,i); simpl in *; intros.

 change (Zpos p~1) with (2*Zpos p + 1)%Z.
 rewrite phi_twice_plus_one_firstl, Z.succ_double_spec.
 rewrite IHn; ring.
 apply (nshiftr_0_firstl n); auto; try omega.

 change (Zpos p~0) with (2*Zpos p)%Z.
 rewrite phi_twice_firstl.
 change (Z.double (phi i)) with (2*(phi i))%Z.
 rewrite IHn; ring.
 apply (nshiftr_0_firstl n); auto; try omega.
 Qed.

 (** We now prove that this [p2ibis] is related to [phi_inv_positive] *)

 Lemma phi_inv_positive_p2ibis : forall n p, (n<=size)%nat ->
  EqShiftL (size-n) (phi_inv_positive p) (snd (p2ibis n p)).
 Proof.
 induction n.
 intros.
 apply EqShiftL_size; auto.
 intros.
 simpl p2ibis; destruct p; [ | | red; auto];
  specialize IHn with p;
  destruct (p2ibis n p); simpl @snd in *; simpl phi_inv_positive;
  rewrite ?EqShiftL_twice_plus_one, ?EqShiftL_twice;
  replace (S (size - S n))%nat with (size - n)%nat by omega;
  apply IHn; omega.
 Qed.

 (** This gives the expected result about [phi o phi_inv], at least
     for the positive case. *)

 Lemma phi_phi_inv_positive : forall p,
  phi (phi_inv_positive p) = (Zpos p) mod (2^(Z.of_nat size)).
 Proof.
 intros.
 replace (phi_inv_positive p) with (snd (p2ibis size p)).
 rewrite (p2ibis_spec size p) by auto.
 rewrite Z.add_comm, Z_mod_plus.
 symmetry; apply Zmod_small.
 apply phi_bounded.
 auto with zarith.
 symmetry.
 rewrite <- EqShiftL_zero.
 apply (phi_inv_positive_p2ibis size p); auto.
 Qed.

 (** Moreover, [p2ibis] is also related with [p2i] and hence with
    [positive_to_int31]. *)

 Lemma double_twice_firstl : forall x, firstl x = D0 ->
  (Twon*x = twice x)%int31.
 Proof.
 intros.
 unfold mul31.
 rewrite <- Z.double_spec, <- phi_twice_firstl, phi_inv_phi; auto.
 Qed.

 Lemma double_twice_plus_one_firstl : forall x, firstl x = D0 ->
  (Twon*x+In = twice_plus_one x)%int31.
 Proof.
 intros.
 rewrite double_twice_firstl; auto.
 unfold add31.
 rewrite phi_twice_firstl, <- Z.succ_double_spec,
   <- phi_twice_plus_one_firstl, phi_inv_phi; auto.
 Qed.

 Lemma p2i_p2ibis : forall n p, (n<=size)%nat ->
  p2i n p = p2ibis n p.
 Proof.
 induction n; simpl; auto; intros.
 destruct p; auto; specialize IHn with p;
  generalize (p2ibis_bounded n p);
  rewrite IHn; try omega; destruct (p2ibis n p); simpl; intros;
  f_equal; auto.
 apply double_twice_plus_one_firstl.
 apply (nshiftr_0_firstl n); auto; omega.
 apply double_twice_firstl.
 apply (nshiftr_0_firstl n); auto; omega.
 Qed.

 Lemma positive_to_int31_phi_inv_positive : forall p,
   snd (positive_to_int31 p) = phi_inv_positive p.
 Proof.
 intros; unfold positive_to_int31.
 rewrite p2i_p2ibis; auto.
 symmetry.
 rewrite <- EqShiftL_zero.
 apply (phi_inv_positive_p2ibis size); auto.
 Qed.

 Lemma positive_to_int31_spec : forall p,
    Zpos p = (Z.of_N (fst (positive_to_int31 p)))*2^(Z.of_nat size) +
               phi (snd (positive_to_int31 p)).
 Proof.
 unfold positive_to_int31.
 intros; rewrite p2i_p2ibis; auto.
 apply p2ibis_spec; auto.
 Qed.

 (** Thanks to the result about [phi o phi_inv_positive], we can
     now establish easily the most general results about
     [phi o twice] and so one. *)

 Lemma phi_twice : forall x,
   phi (twice x) = (Z.double (phi x)) mod 2^(Z.of_nat size).
 Proof.
 intros.
 pattern x at 1; rewrite <- (phi_inv_phi x).
 rewrite <- phi_inv_double.
 assert (0 <= Z.double (phi x)).
  rewrite Z.double_spec; generalize (phi_bounded x); omega.
 destruct (Z.double (phi x)).
 simpl; auto.
 apply phi_phi_inv_positive.
 compute in H; elim H; auto.
 Qed.

 Lemma phi_twice_plus_one : forall x,
   phi (twice_plus_one x) = (Z.succ_double (phi x)) mod 2^(Z.of_nat size).
 Proof.
 intros.
 pattern x at 1; rewrite <- (phi_inv_phi x).
 rewrite <- phi_inv_double_plus_one.
 assert (0 <= Z.succ_double (phi x)).
  rewrite Z.succ_double_spec; generalize (phi_bounded x); omega.
 destruct (Z.succ_double (phi x)).
 simpl; auto.
 apply phi_phi_inv_positive.
 compute in H; elim H; auto.
 Qed.

 Lemma phi_incr : forall x,
   phi (incr x) = (Z.succ (phi x)) mod 2^(Z.of_nat size).
 Proof.
 intros.
 pattern x at 1; rewrite <- (phi_inv_phi x).
 rewrite <- phi_inv_incr.
 assert (0 <= Z.succ (phi x)).
  change (Z.succ (phi x)) with ((phi x)+1)%Z;
   generalize (phi_bounded x); omega.
 destruct (Z.succ (phi x)).
 simpl; auto.
 apply phi_phi_inv_positive.
 compute in H; elim H; auto.
 Qed.

 (** With the previous results, we can deal with [phi o phi_inv] even
    in the negative case *)

 Lemma phi_phi_inv_negative :
  forall p, phi (incr (complement_negative p)) = (Zneg p) mod 2^(Z.of_nat size).
 Proof.
 induction p.

 simpl complement_negative.
 rewrite phi_incr in IHp.
 rewrite incr_twice, phi_twice_plus_one.
 remember (phi (complement_negative p)) as q.
 rewrite Z.succ_double_spec.
 replace (2*q+1) with (2*(Z.succ q)-1) by omega.
 rewrite <- Zminus_mod_idemp_l, <- Zmult_mod_idemp_r, IHp.
 rewrite Zmult_mod_idemp_r, Zminus_mod_idemp_l; auto with zarith.

 simpl complement_negative.
 rewrite incr_twice_plus_one, phi_twice.
 remember (phi (incr (complement_negative p))) as q.
 rewrite Z.double_spec, IHp, Zmult_mod_idemp_r; auto with zarith.

 simpl; auto.
 Qed.

 Lemma phi_phi_inv :
  forall z, phi (phi_inv z) = z mod 2 ^ (Z.of_nat size).
 Proof.
 destruct z.
 simpl; auto.
 apply phi_phi_inv_positive.
 apply phi_phi_inv_negative.
 Qed.

End Basics.

Instance int31_ops : ZnZ.Ops int31 :=
{
 digits      := 31%positive; (* number of digits *)
 zdigits     := 31; (* number of digits *)
 to_Z        := phi; (* conversion to Z *)
 of_pos      := positive_to_int31; (* positive -> N*int31 :  p => N,i
                                      where p = N*2^31+phi i *)
 head0       := head031;  (* number of head 0 *)
 tail0       := tail031;  (* number of tail 0 *)
 zero        := 0;
 one         := 1;
 minus_one   := Tn; (* 2^31 - 1 *)
 compare     := compare31;
 eq0         := fun i => match i ?= 0 with Eq => true | _ => false end;
 opp_c       := fun i => 0 -c i;
 opp         := opp31;
 opp_carry   := fun i => 0-i-1;
 succ_c      := fun i => i +c 1;
 add_c       := add31c;
 add_carry_c := add31carryc;
 succ        := fun i => i + 1;
 add         := add31;
 add_carry   := fun i j => i + j + 1;
 pred_c      := fun i => i -c 1;
 sub_c       := sub31c;
 sub_carry_c := sub31carryc;
 pred        := fun i => i - 1;
 sub         := sub31;
 sub_carry   := fun i j => i - j - 1;
 mul_c       := mul31c;
 mul         := mul31;
 square_c    := fun x => x *c x;
 div21       := div3121;
 div_gt      := div31; (* this is supposed to be the special case of
                         division a/b where a > b *)
 div         := div31;
 modulo_gt   := fun i j => let (_,r) := i/j in r;
 modulo      := fun i j => let (_,r) := i/j in r;
 gcd_gt      := gcd31;
 gcd         := gcd31;
 add_mul_div := addmuldiv31;
 pos_mod     := (* modulo 2^p *)
  fun p i =>
  match p ?= 31 with
    | Lt => addmuldiv31 p 0 (addmuldiv31 (31-p) i 0)
    | _ => i
  end;
 is_even      :=
  fun i => let (_,r) := i/2 in
  match r ?= 0 with Eq => true | _ => false end;
 sqrt2       := sqrt312;
 sqrt        := sqrt31;
 lor         := lor31;
 land        := land31;
 lxor        := lxor31
}.

Section Int31_Specs.

 Local Open Scope Z_scope.

 Notation "[| x |]" := (phi x)  (at level 0, x at level 99).

 Local Notation wB := (2 ^ (Z.of_nat size)).

 Lemma wB_pos : wB > 0.
 Proof.
  auto with zarith.
 Qed.

 Notation "[+| c |]" :=
   (interp_carry 1 wB phi c)  (at level 0, x at level 99).

 Notation "[-| c |]" :=
   (interp_carry (-1) wB phi c)  (at level 0, x at level 99).

 Notation "[|| x ||]" :=
   (zn2z_to_Z wB phi x)  (at level 0, x at level 99).

 Lemma spec_zdigits : [| 31 |] = 31.
 Proof.
  reflexivity.
 Qed.

 Lemma spec_more_than_1_digit: 1 < 31.
 Proof.
  auto with zarith.
 Qed.

 Lemma spec_0   : [| 0 |] = 0.
 Proof.
  reflexivity.
 Qed.

 Lemma spec_1   : [| 1 |] = 1.
 Proof.
  reflexivity.
 Qed.

 Lemma spec_m1 : [| Tn |] = wB - 1.
 Proof.
  reflexivity.
 Qed.

 Lemma spec_compare : forall x y,
   (x ?= y)%int31 = ([|x|] ?= [|y|]).
 Proof. reflexivity. Qed.

 (** Addition *)

 Lemma spec_add_c  : forall x y, [+|add31c x y|] = [|x|] + [|y|].
 Proof.
 intros; unfold add31c, add31, interp_carry; rewrite phi_phi_inv.
 generalize (phi_bounded x)(phi_bounded y); intros.
 set (X:=[|x|]) in *; set (Y:=[|y|]) in *; clearbody X Y.

 assert ((X+Y) mod wB ?= X+Y <> Eq -> [+|C1 (phi_inv (X+Y))|] = X+Y).
  unfold interp_carry; rewrite phi_phi_inv, Z.compare_eq_iff; intros.
  destruct (Z_lt_le_dec (X+Y) wB).
  contradict H1; auto using Zmod_small with zarith.
  rewrite <- (Z_mod_plus_full (X+Y) (-1) wB).
  rewrite Zmod_small; romega.

 generalize (Z.compare_eq ((X+Y) mod wB) (X+Y)); intros Heq.
 destruct Z.compare; intros;
  [ rewrite phi_phi_inv; auto | now apply H1 | now apply H1].
 Qed.

 Lemma spec_succ_c : forall x, [+|add31c x 1|] = [|x|] + 1.
 Proof.
 intros; apply spec_add_c.
 Qed.

 Lemma spec_add_carry_c : forall x y, [+|add31carryc x y|] = [|x|] + [|y|] + 1.
 Proof.
 intros.
 unfold add31carryc, interp_carry; rewrite phi_phi_inv.
 generalize (phi_bounded x)(phi_bounded y); intros.
 set (X:=[|x|]) in *; set (Y:=[|y|]) in *; clearbody X Y.

 assert ((X+Y+1) mod wB ?= X+Y+1 <> Eq -> [+|C1 (phi_inv (X+Y+1))|] = X+Y+1).
  unfold interp_carry; rewrite phi_phi_inv, Z.compare_eq_iff; intros.
  destruct (Z_lt_le_dec (X+Y+1) wB).
  contradict H1; auto using Zmod_small with zarith.
  rewrite <- (Z_mod_plus_full (X+Y+1) (-1) wB).
  rewrite Zmod_small; romega.

 generalize (Z.compare_eq ((X+Y+1) mod wB) (X+Y+1)); intros Heq.
 destruct Z.compare; intros;
  [ rewrite phi_phi_inv; auto | now apply H1 | now apply H1].
 Qed.

 Lemma spec_add : forall x y, [|x+y|] = ([|x|] + [|y|]) mod wB.
 Proof.
 intros; apply phi_phi_inv.
 Qed.

 Lemma spec_add_carry :
	 forall x y, [|x+y+1|] = ([|x|] + [|y|] + 1) mod wB.
 Proof.
 unfold add31; intros.
 repeat rewrite phi_phi_inv.
 apply Zplus_mod_idemp_l.
 Qed.

 Lemma spec_succ : forall x, [|x+1|] = ([|x|] + 1) mod wB.
 Proof.
 intros; rewrite <- spec_1; apply spec_add.
 Qed.

 (** Substraction *)

 Lemma spec_sub_c : forall x y, [-|sub31c x y|] = [|x|] - [|y|].
 Proof.
 unfold sub31c, sub31, interp_carry; intros.
 rewrite phi_phi_inv.
 generalize (phi_bounded x)(phi_bounded y); intros.
 set (X:=[|x|]) in *; set (Y:=[|y|]) in *; clearbody X Y.

 assert ((X-Y) mod wB ?= X-Y <> Eq -> [-|C1 (phi_inv (X-Y))|] = X-Y).
  unfold interp_carry; rewrite phi_phi_inv, Z.compare_eq_iff; intros.
  destruct (Z_lt_le_dec (X-Y) 0).
  rewrite <- (Z_mod_plus_full (X-Y) 1 wB).
  rewrite Zmod_small; romega.
  contradict H1; apply Zmod_small; romega.

 generalize (Z.compare_eq ((X-Y) mod wB) (X-Y)); intros Heq.
 destruct Z.compare; intros;
  [ rewrite phi_phi_inv; auto | now apply H1 | now apply H1].
 Qed.

 Lemma spec_sub_carry_c : forall x y, [-|sub31carryc x y|] = [|x|] - [|y|] - 1.
 Proof.
 unfold sub31carryc, sub31, interp_carry; intros.
 rewrite phi_phi_inv.
 generalize (phi_bounded x)(phi_bounded y); intros.
 set (X:=[|x|]) in *; set (Y:=[|y|]) in *; clearbody X Y.

 assert ((X-Y-1) mod wB ?= X-Y-1 <> Eq -> [-|C1 (phi_inv (X-Y-1))|] = X-Y-1).
  unfold interp_carry; rewrite phi_phi_inv, Z.compare_eq_iff; intros.
  destruct (Z_lt_le_dec (X-Y-1) 0).
  rewrite <- (Z_mod_plus_full (X-Y-1) 1 wB).
  rewrite Zmod_small; romega.
  contradict H1; apply Zmod_small; romega.

 generalize (Z.compare_eq ((X-Y-1) mod wB) (X-Y-1)); intros Heq.
 destruct Z.compare; intros;
  [ rewrite phi_phi_inv; auto | now apply H1 | now apply H1].
 Qed.

 Lemma spec_sub : forall x y, [|x-y|] = ([|x|] - [|y|]) mod wB.
 Proof.
 intros; apply phi_phi_inv.
 Qed.

 Lemma spec_sub_carry :
   forall x y, [|x-y-1|] = ([|x|] - [|y|] - 1) mod wB.
 Proof.
 unfold sub31; intros.
 repeat rewrite phi_phi_inv.
 apply Zminus_mod_idemp_l.
 Qed.

 Lemma spec_opp_c : forall x, [-|sub31c 0 x|] = -[|x|].
 Proof.
 intros; apply spec_sub_c.
 Qed.

 Lemma spec_opp : forall x, [|0 - x|] = (-[|x|]) mod wB.
 Proof.
 intros; apply phi_phi_inv.
 Qed.

 Lemma spec_opp_carry : forall x, [|0 - x - 1|] = wB - [|x|] - 1.
 Proof.
 unfold sub31; intros.
 repeat rewrite phi_phi_inv.
 change [|1|] with 1; change [|0|] with 0.
 rewrite <- (Z_mod_plus_full (0-[|x|]) 1 wB).
 rewrite Zminus_mod_idemp_l.
 rewrite Zmod_small; generalize (phi_bounded x); romega.
 Qed.

 Lemma spec_pred_c : forall x, [-|sub31c x 1|] = [|x|] - 1.
 Proof.
 intros; apply spec_sub_c.
 Qed.

 Lemma spec_pred : forall x, [|x-1|] = ([|x|] - 1) mod wB.
 Proof.
 intros; apply spec_sub.
 Qed.

 (** Multiplication *)

 Lemma phi2_phi_inv2 : forall x, [||phi_inv2 x||] = x mod (wB^2).
 Proof.
 assert (forall z, (z / wB) mod wB * wB + z mod wB = z mod wB ^ 2).
  intros.
  assert ((z/wB) mod wB = z/wB - (z/wB/wB)*wB).
   rewrite (Z_div_mod_eq (z/wB) wB wB_pos) at 2; ring.
  assert (z mod wB = z - (z/wB)*wB).
   rewrite (Z_div_mod_eq z wB wB_pos) at 2; ring.
  rewrite H.
  rewrite H0 at 1.
  ring_simplify.
  rewrite Zdiv_Zdiv; auto with zarith.
  rewrite (Z_div_mod_eq z (wB*wB)) at 2; auto with zarith.
  change (wB*wB) with (wB^2); ring.

 unfold phi_inv2.
 destruct x; unfold zn2z_to_Z; rewrite ?phi_phi_inv;
  change base with wB; auto.
 Qed.

 Lemma spec_mul_c : forall x y, [|| mul31c x y ||] = [|x|] * [|y|].
 Proof.
 unfold mul31c; intros.
 rewrite phi2_phi_inv2.
 apply Zmod_small.
 generalize (phi_bounded x)(phi_bounded y); intros.
 change (wB^2) with (wB * wB).
 auto using Z.mul_lt_mono_nonneg with zarith.
 Qed.

 Lemma spec_mul : forall x y, [|x*y|] = ([|x|] * [|y|]) mod wB.
 Proof.
 intros; apply phi_phi_inv.
 Qed.

 Lemma spec_square_c : forall x, [|| mul31c x x ||] = [|x|] * [|x|].
 Proof.
 intros; apply spec_mul_c.
 Qed.

 (** Division *)

 Lemma spec_div21 : forall a1 a2 b,
      wB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := div3121 a1 a2 b in
      [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
 unfold div3121; intros.
 generalize (phi_bounded a1)(phi_bounded a2)(phi_bounded b); intros.
 assert ([|b|]>0) by (auto with zarith).
 generalize (Z_div_mod (phi2 a1 a2) [|b|] H4) (Z_div_pos (phi2 a1 a2) [|b|] H4).
 unfold Z.div; destruct (Z.div_eucl (phi2 a1 a2) [|b|]); simpl.
 rewrite ?phi_phi_inv.
 destruct 1; intros.
 unfold phi2 in *.
 change base with wB; change base with wB in H5.
 change (Z.pow_pos 2 31) with wB; change (Z.pow_pos 2 31) with wB in H.
 rewrite H5, Z.mul_comm.
 replace (z0 mod wB) with z0 by (symmetry; apply Zmod_small; omega).
 replace (z mod wB) with z; auto with zarith.
  symmetry; apply Zmod_small.
  split.
  apply H7; change base with wB; auto with zarith.
  apply Z.mul_lt_mono_pos_r with [|b|]; [omega| ].
  rewrite Z.mul_comm.
  apply Z.le_lt_trans with ([|b|]*z+z0); [omega| ].
  rewrite <- H5.
  apply Z.le_lt_trans with ([|a1|]*wB+(wB-1)); [omega | ].
  replace ([|a1|]*wB+(wB-1)) with (wB*([|a1|]+1)-1) by ring.
  assert (wB*([|a1|]+1) <= wB*[|b|]); try omega.
  apply Z.mul_le_mono_nonneg; omega.
 Qed.

 Lemma spec_div : forall a b, 0 < [|b|] ->
      let (q,r) := div31 a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
 unfold div31; intros.
 assert ([|b|]>0) by (auto with zarith).
 generalize (Z_div_mod [|a|] [|b|] H0) (Z_div_pos [|a|] [|b|] H0).
 unfold Z.div; destruct (Z.div_eucl [|a|] [|b|]); simpl.
 rewrite ?phi_phi_inv.
 destruct 1; intros.
 rewrite H1, Z.mul_comm.
 generalize (phi_bounded a)(phi_bounded b); intros.
 replace (z0 mod wB) with z0 by (symmetry; apply Zmod_small; omega).
 replace (z mod wB) with z; auto with zarith.
  symmetry; apply Zmod_small.
  split; auto with zarith.
  apply Z.le_lt_trans with [|a|]; auto with zarith.
  rewrite H1.
  apply Z.le_trans with ([|b|]*z); try omega.
  rewrite <- (Z.mul_1_l z) at 1.
  apply Z.mul_le_mono_nonneg; auto with zarith.
 Qed.

 Lemma spec_mod :  forall a b, 0 < [|b|] ->
      [|let (_,r) := (a/b)%int31 in r|] = [|a|] mod [|b|].
 Proof.
 unfold div31; intros.
 assert ([|b|]>0) by (auto with zarith).
 unfold Z.modulo.
 generalize (Z_div_mod [|a|] [|b|] H0).
 destruct (Z.div_eucl [|a|] [|b|]); simpl.
 rewrite ?phi_phi_inv.
 destruct 1; intros.
 generalize (phi_bounded b); intros.
 apply Zmod_small; omega.
 Qed.

 Lemma phi_gcd : forall i j,
  [|gcd31 i j|] = Zgcdn (2*size) [|j|] [|i|].
 Proof.
  unfold gcd31.
  induction (2*size)%nat; intros.
  reflexivity.
  simpl.
  unfold compare31.
  change [|On|] with 0.
  generalize (phi_bounded j)(phi_bounded i); intros.
  case_eq [|j|]; intros.
  simpl; intros.
  generalize (Zabs_spec [|i|]); omega.
  simpl.
  rewrite IHn, H1; f_equal.
  rewrite spec_mod, H1; auto.
  rewrite H1; compute; auto.
  rewrite H1 in H; destruct H as [H _]; compute in H; elim H; auto.
 Qed.

 Lemma spec_gcd : forall a b, Zis_gcd [|a|] [|b|] [|gcd31 a b|].
 Proof.
 intros.
 rewrite phi_gcd.
 apply Zis_gcd_sym.
 apply Zgcdn_is_gcd.
 unfold Zgcd_bound.
 generalize (phi_bounded b).
 destruct [|b|].
 unfold size; auto with zarith.
 intros (_,H).
 cut (Pos.size_nat p <= size)%nat; [ omega | rewrite <- Zpower2_Psize; auto].
 intros (H,_); compute in H; elim H; auto.
 Qed.

 Lemma iter_int31_iter_nat : forall A f i a,
  iter_int31 i A f a = iter_nat (Z.abs_nat [|i|]) A f a.
 Proof.
 intros.
 unfold iter_int31.
 rewrite <- recrbis_equiv; auto; unfold recrbis.
 rewrite <- phibis_aux_equiv.

 revert i a; induction size.
 simpl; auto.
 simpl; intros.
 case_eq (firstr i); intros H; rewrite 2 IHn;
  unfold phibis_aux; simpl; rewrite H; fold (phibis_aux n (shiftr i));
  generalize (phibis_aux_pos n (shiftr i)); intros;
  set (z := phibis_aux n (shiftr i)) in *; clearbody z;
  rewrite <- nat_rect_plus.

 f_equal.
 rewrite Z.double_spec, <- Z.add_diag.
 symmetry; apply Zabs2Nat.inj_add; auto with zarith.

 change (iter_nat (S (Z.abs_nat z) + (Z.abs_nat z))%nat A f a =
    iter_nat (Z.abs_nat (Z.succ_double z)) A f a); f_equal.
 rewrite Z.succ_double_spec, <- Z.add_diag.
 rewrite Zabs2Nat.inj_add; auto with zarith.
 rewrite Zabs2Nat.inj_add; auto with zarith.
 change (Z.abs_nat 1) with 1%nat; omega.
 Qed.

 Fixpoint addmuldiv31_alt n i j :=
  match n with
    | O => i
    | S n => addmuldiv31_alt n (sneakl (firstl j) i) (shiftl j)
  end.

 Lemma addmuldiv31_equiv : forall p x y,
  addmuldiv31 p x y = addmuldiv31_alt (Z.abs_nat [|p|]) x y.
 Proof.
 intros.
 unfold addmuldiv31.
 rewrite iter_int31_iter_nat.
 set (n:=Z.abs_nat [|p|]); clearbody n; clear p.
 revert x y; induction n.
 simpl; auto.
 intros.
 simpl addmuldiv31_alt.
 replace (S n) with (n+1)%nat by (rewrite plus_comm; auto).
 rewrite nat_rect_plus; simpl; auto.
 Qed.

 Lemma spec_add_mul_div : forall x y p, [|p|] <= Zpos 31 ->
   [| addmuldiv31 p x y |] =
   ([|x|] * (2 ^ [|p|]) + [|y|] / (2 ^ ((Zpos 31) - [|p|]))) mod wB.
 Proof.
 intros.
 rewrite addmuldiv31_equiv.
 assert ([|p|] = Z.of_nat (Z.abs_nat [|p|])).
  rewrite Zabs2Nat.id_abs; symmetry; apply Z.abs_eq.
  destruct (phi_bounded p); auto.
 rewrite H0; rewrite H0 in H; clear H0; rewrite Zabs2Nat.id.
 set (n := Z.abs_nat [|p|]) in *; clearbody n.
 assert (n <= 31)%nat.
  rewrite Nat2Z.inj_le; auto with zarith.
 clear p H; revert x y.

 induction n.
 simpl; intros.
 change (Z.pow_pos 2 31) with (2^31).
 rewrite Z.mul_1_r.
 replace ([|y|] / 2^31) with 0.
 rewrite Z.add_0_r.
 symmetry; apply Zmod_small; apply phi_bounded.
 symmetry; apply Zdiv_small; apply phi_bounded.

 simpl addmuldiv31_alt; intros.
 rewrite IHn; [ | omega ].
 case_eq (firstl y); intros.

 rewrite phi_twice, Z.double_spec.
 rewrite phi_twice_firstl; auto.
 change (Z.double [|y|]) with (2*[|y|]).
 rewrite Nat2Z.inj_succ, Z.pow_succ_r; auto with zarith.
 rewrite Zplus_mod; rewrite Zmult_mod_idemp_l; rewrite <- Zplus_mod.
 f_equal.
 f_equal.
 ring.
 replace (31-Z.of_nat n) with (Z.succ(31-Z.succ(Z.of_nat n))) by ring.
 rewrite Z.pow_succ_r, <- Zdiv_Zdiv; auto with zarith.
 rewrite Z.mul_comm, Z_div_mult; auto with zarith.

 rewrite phi_twice_plus_one, Z.succ_double_spec.
 rewrite phi_twice; auto.
 change (Z.double [|y|]) with (2*[|y|]).
 rewrite Nat2Z.inj_succ, Z.pow_succ_r; auto with zarith.
 rewrite Zplus_mod; rewrite Zmult_mod_idemp_l; rewrite <- Zplus_mod.
 rewrite Z.mul_add_distr_r, Z.mul_1_l, <- Z.add_assoc.
 f_equal.
 f_equal.
 ring.
 assert ((2*[|y|]) mod wB = 2*[|y|] - wB).
  clear - H. symmetry. apply Zmod_unique with 1; [ | ring ].
  generalize (phi_lowerbound  _ H) (phi_bounded y).
  set (wB' := 2^Z.of_nat (pred size)).
  replace wB with (2*wB'); [ omega | ].
  unfold wB'. rewrite <- Z.pow_succ_r, <- Nat2Z.inj_succ by (auto with zarith).
  f_equal.
 rewrite H1.
 replace wB with (2^(Z.of_nat n)*2^(31-Z.of_nat n)) by
  (rewrite <- Zpower_exp; auto with zarith; f_equal; unfold size; ring).
 unfold Z.sub; rewrite <- Z.mul_opp_l.
 rewrite Z_div_plus; auto with zarith.
 ring_simplify.
 replace (31+-Z.of_nat n) with (Z.succ(31-Z.succ(Z.of_nat n))) by ring.
 rewrite Z.pow_succ_r, <- Zdiv_Zdiv; auto with zarith.
 rewrite Z.mul_comm, Z_div_mult; auto with zarith.
 Qed.

 Lemma spec_pos_mod : forall w p,
       [|ZnZ.pos_mod p w|] = [|w|] mod (2 ^ [|p|]).
 Proof.
 unfold ZnZ.pos_mod, int31_ops, compare31.
 change [|31|] with 31%Z.
 assert (forall w p, 31<=p -> [|w|] = [|w|] mod 2^p).
  intros.
  generalize (phi_bounded w).
  symmetry; apply Zmod_small.
  split; auto with zarith.
  apply Z.lt_le_trans with wB; auto with zarith.
  apply Zpower_le_monotone; auto with zarith.
 intros.
 case_eq ([|p|] ?= 31); intros;
  [ apply H; rewrite (Z.compare_eq _ _ H0); auto with zarith | |
    apply H; change ([|p|]>31)%Z in H0; auto with zarith ].
 change ([|p|]<31) in H0.
 rewrite spec_add_mul_div by auto with zarith.
 change [|0|] with 0%Z; rewrite Z.mul_0_l, Z.add_0_l.
 generalize (phi_bounded p)(phi_bounded w); intros.
 assert (31-[|p|]<wB).
  apply Z.le_lt_trans with 31%Z; auto with zarith.
  compute; auto.
 assert ([|31-p|]=31-[|p|]).
  unfold sub31; rewrite phi_phi_inv.
  change [|31|] with 31%Z.
  apply Zmod_small; auto with zarith.
 rewrite spec_add_mul_div by (rewrite H4; auto with zarith).
 change [|0|] with 0%Z; rewrite Zdiv_0_l, Z.add_0_r.
 rewrite H4.
 apply shift_unshift_mod_2; auto with zarith.
 Qed.


 (** Shift operations *)

 Lemma spec_head00:  forall x, [|x|] = 0 -> [|head031 x|] = Zpos 31.
 Proof.
  intros.
  generalize (phi_inv_phi x).
  rewrite H; simpl.
  intros H'; rewrite <- H'.
  simpl; auto.
 Qed.

 Fixpoint head031_alt n x :=
  match n with
    | O => 0%nat
    | S n => match firstl x with
               | D0 => S (head031_alt n (shiftl x))
               | D1 => 0%nat
             end
  end.

 Lemma head031_equiv :
   forall x, [|head031 x|] = Z.of_nat (head031_alt size x).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H).
 simpl; auto.

 unfold head031, recl.
 change On with (phi_inv (Z.of_nat (31-size))).
 replace (head031_alt size x) with
   (head031_alt size x + (31 - size))%nat by auto.
 assert (size <= 31)%nat by auto with arith.

 revert x H; induction size; intros.
 simpl; auto.
 unfold recl_aux; fold recl_aux.
 unfold head031_alt; fold head031_alt.
 rewrite H.
 assert ([|phi_inv (Z.of_nat (31-S n))|] = Z.of_nat (31 - S n)).
  rewrite phi_phi_inv.
  apply Zmod_small.
  split.
  change 0 with (Z.of_nat O); apply inj_le; omega.
  apply Z.le_lt_trans with (Z.of_nat 31).
  apply inj_le; omega.
  compute; auto.
 case_eq (firstl x); intros; auto.
 rewrite plus_Sn_m, plus_n_Sm.
 replace (S (31 - S n)) with (31 - n)%nat by omega.
 rewrite <- IHn; [ | omega | ].
 f_equal; f_equal.
 unfold add31.
 rewrite H1.
 f_equal.
 change [|In|] with 1.
 replace (31-n)%nat with (S (31 - S n))%nat by omega.
 rewrite Nat2Z.inj_succ; ring.

 clear - H H2.
 rewrite (sneakr_shiftl x) in H.
 rewrite H2 in H.
 case_eq (iszero (shiftl x)); intros; auto.
 rewrite (iszero_eq0 _ H0) in H; discriminate.
 Qed.

 Lemma phi_nz : forall x, 0 < [|x|] <-> x <> 0%int31.
 Proof.
 split; intros.
 red; intro; subst x; discriminate.
 assert ([|x|]<>0%Z).
 contradict H.
 rewrite <- (phi_inv_phi x); rewrite H; auto.
 generalize (phi_bounded x); auto with zarith.
 Qed.

 Lemma spec_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ ([|head031 x|]) * [|x|] < wB.
 Proof.
 intros.
 rewrite head031_equiv.
 assert (nshiftl size x = 0%int31).
  apply nshiftl_size.
 revert x H H0.
 unfold size at 2 5.
 induction size.
 simpl Z.of_nat.
 intros.
 compute in H0; rewrite H0 in H; discriminate.

 intros.
 simpl head031_alt.
 case_eq (firstl x); intros.
 rewrite (Nat2Z.inj_succ (head031_alt n (shiftl x))), Z.pow_succ_r; auto with zarith.
 rewrite <- Z.mul_assoc, Z.mul_comm, <- Z.mul_assoc, <-(Z.mul_comm 2).
 rewrite <- Z.double_spec, <- (phi_twice_firstl _ H1).
 apply IHn.

 rewrite phi_nz; rewrite phi_nz in H; contradict H.
 change twice with shiftl in H.
 rewrite (sneakr_shiftl x), H1, H; auto.

 rewrite <- nshiftl_S_tail; auto.

 change (2^(Z.of_nat 0)) with 1; rewrite Z.mul_1_l.
 generalize (phi_bounded x); unfold size; split; auto with zarith.
 change (2^(Z.of_nat 31)/2) with (2^(Z.of_nat (pred size))).
 apply phi_lowerbound; auto.
 Qed.

 Lemma spec_tail00:  forall x, [|x|] = 0 -> [|tail031 x|] = Zpos 31.
 Proof.
  intros.
  generalize (phi_inv_phi x).
  rewrite H; simpl.
  intros H'; rewrite <- H'.
  simpl; auto.
 Qed.

 Fixpoint tail031_alt n x :=
  match n with
    | O => 0%nat
    | S n => match firstr x with
               | D0 => S (tail031_alt n (shiftr x))
               | D1 => 0%nat
             end
  end.

 Lemma tail031_equiv :
   forall x, [|tail031 x|] = Z.of_nat (tail031_alt size x).
 Proof.
 intros.
 case_eq (iszero x); intros.
 rewrite (iszero_eq0 _ H).
 simpl; auto.

 unfold tail031, recr.
 change On with (phi_inv (Z.of_nat (31-size))).
 replace (tail031_alt size x) with
   (tail031_alt size x + (31 - size))%nat by auto.
 assert (size <= 31)%nat by auto with arith.

 revert x H; induction size; intros.
 simpl; auto.
 unfold recr_aux; fold recr_aux.
 unfold tail031_alt; fold tail031_alt.
 rewrite H.
 assert ([|phi_inv (Z.of_nat (31-S n))|] = Z.of_nat (31 - S n)).
  rewrite phi_phi_inv.
  apply Zmod_small.
  split.
  change 0 with (Z.of_nat O); apply inj_le; omega.
  apply Z.le_lt_trans with (Z.of_nat 31).
  apply inj_le; omega.
  compute; auto.
 case_eq (firstr x); intros; auto.
 rewrite plus_Sn_m, plus_n_Sm.
 replace (S (31 - S n)) with (31 - n)%nat by omega.
 rewrite <- IHn; [ | omega | ].
 f_equal; f_equal.
 unfold add31.
 rewrite H1.
 f_equal.
 change [|In|] with 1.
 replace (31-n)%nat with (S (31 - S n))%nat by omega.
 rewrite Nat2Z.inj_succ; ring.

 clear - H H2.
 rewrite (sneakl_shiftr x) in H.
 rewrite H2 in H.
 case_eq (iszero (shiftr x)); intros; auto.
 rewrite (iszero_eq0 _ H0) in H; discriminate.
 Qed.

 Lemma spec_tail0  : forall x, 0 < [|x|] ->
         exists y, 0 <= y /\ [|x|] = (2 * y + 1) * (2 ^ [|tail031 x|]).
 Proof.
 intros.
 rewrite tail031_equiv.
 assert (nshiftr size x = 0%int31).
  apply nshiftr_size.
 revert x H H0.
 induction size.
 simpl Z.of_nat.
 intros.
 compute in H0; rewrite H0 in H; discriminate.

 intros.
 simpl tail031_alt.
 case_eq (firstr x); intros.
 rewrite (Nat2Z.inj_succ (tail031_alt n (shiftr x))), Z.pow_succ_r; auto with zarith.
 destruct (IHn (shiftr x)) as (y & Hy1 & Hy2).

 rewrite phi_nz; rewrite phi_nz in H; contradict H.
 rewrite (sneakl_shiftr x), H1, H; auto.

 rewrite <- nshiftr_S_tail; auto.

 exists y; split; auto.
 rewrite phi_eqn1; auto.
 rewrite Z.double_spec, Hy2; ring.

 exists [|shiftr x|].
 split.
 generalize (phi_bounded (shiftr x)); auto with zarith.
 rewrite phi_eqn2; auto.
 rewrite Z.succ_double_spec; simpl; ring.
 Qed.

 (* Sqrt *)

 (* Direct transcription of an old proof
     of a fortran program in boyer-moore *)

 Lemma quotient_by_2 a: a - 1 <= (a/2) + (a/2).
 Proof.
 case (Z_mod_lt a 2); auto with zarith.
 intros H1; rewrite Zmod_eq_full; auto with zarith.
 Qed.

 Lemma sqrt_main_trick j k: 0 <= j -> 0 <= k ->
   (j * k) + j <= ((j + k)/2 + 1)  ^ 2.
 Proof.
 intros Hj; generalize Hj k; pattern j; apply natlike_ind;
   auto; clear k j Hj.
 intros _ k Hk; repeat rewrite Z.add_0_l.
 apply  Z.mul_nonneg_nonneg; generalize (Z_div_pos k 2); auto with zarith.
 intros j Hj Hrec _ k Hk; pattern k; apply natlike_ind; auto; clear k Hk.
 rewrite Z.mul_0_r, Z.add_0_r, Z.add_0_l.
 generalize (sqr_pos (Z.succ j / 2)) (quotient_by_2 (Z.succ j));
   unfold Z.succ.
 rewrite Z.pow_2_r, Z.mul_add_distr_r; repeat rewrite Z.mul_add_distr_l.
 auto with zarith.
 intros k Hk _.
 replace ((Z.succ j + Z.succ k) / 2) with ((j + k)/2 + 1).
 generalize (Hrec Hj k Hk) (quotient_by_2 (j + k)).
 unfold Z.succ; repeat rewrite Z.pow_2_r;
   repeat rewrite Z.mul_add_distr_r; repeat rewrite Z.mul_add_distr_l.
 repeat rewrite Z.mul_1_l; repeat rewrite Z.mul_1_r.
 auto with zarith.
 rewrite Z.add_comm, <- Z_div_plus_full_l; auto with zarith.
 apply f_equal2 with (f := Z.div); auto with zarith.
 Qed.

 Lemma sqrt_main i j: 0 <= i -> 0 < j -> i < ((j + (i/j))/2 + 1) ^ 2.
 Proof.
 intros Hi Hj.
 assert (Hij: 0 <= i/j) by (apply Z_div_pos; auto with zarith).
 apply Z.lt_le_trans with (2 := sqrt_main_trick _ _ (Z.lt_le_incl _ _ Hj) Hij).
 pattern i at 1; rewrite (Z_div_mod_eq i j); case (Z_mod_lt i j); auto with zarith.
 Qed.

 Lemma sqrt_init i: 1 < i -> i < (i/2 + 1) ^ 2.
 Proof.
 intros Hi.
 assert (H1: 0 <= i - 2) by auto with zarith.
 assert (H2: 1 <= (i / 2) ^ 2); auto with zarith.
   replace i with (1* 2 + (i - 2)); auto with zarith.
   rewrite Z.pow_2_r, Z_div_plus_full_l; auto with zarith.
   generalize (sqr_pos ((i - 2)/ 2)) (Z_div_pos (i - 2) 2).
   rewrite Z.mul_add_distr_r; repeat rewrite Z.mul_add_distr_l.
   auto with zarith.
 generalize (quotient_by_2 i).
 rewrite Z.pow_2_r in H2 |- *;
   repeat (rewrite Z.mul_add_distr_r ||
           rewrite Z.mul_add_distr_l ||
           rewrite Z.mul_1_l || rewrite Z.mul_1_r).
   auto with zarith.
 Qed.

 Lemma sqrt_test_true i j: 0 <= i -> 0 < j -> i/j >= j -> j ^ 2 <= i.
 Proof.
 intros Hi Hj Hd; rewrite Z.pow_2_r.
 apply Z.le_trans with (j * (i/j)); auto with zarith.
 apply Z_mult_div_ge; auto with zarith.
 Qed.

 Lemma sqrt_test_false i j: 0 <= i -> 0 < j -> i/j < j ->  (j + (i/j))/2 < j.
 Proof.
 intros Hi Hj H; case (Z.le_gt_cases j ((j + (i/j))/2)); auto.
 intros H1; contradict H; apply Z.le_ngt.
 assert (2 * j <= j + (i/j)); auto with zarith.
 apply Z.le_trans with (2 * ((j + (i/j))/2)); auto with zarith.
 apply Z_mult_div_ge; auto with zarith.
 Qed.

 Lemma sqrt31_step_def rec i j:
   sqrt31_step rec i j =
   match (fst (i/j) ?= j)%int31 with
     Lt => rec i (fst ((j + fst(i/j))/2))%int31
   | _ =>  j
   end.
 Proof.
 unfold sqrt31_step; case div31; intros.
 simpl; case compare31; auto.
 Qed.

 Lemma div31_phi i j: 0 < [|j|] -> [|fst (i/j)%int31|] = [|i|]/[|j|].
 intros Hj; generalize (spec_div i j Hj).
 case div31; intros q r; simpl @fst.
 intros (H1,H2); apply Zdiv_unique with [|r|]; auto with zarith.
 rewrite H1; ring.
 Qed.

 Lemma sqrt31_step_correct rec i j:
  0 < [|i|] -> 0 < [|j|] -> [|i|] < ([|j|] + 1) ^ 2 ->
   2 * [|j|] < wB ->
  (forall j1 : int31,
    0 < [|j1|] < [|j|] -> [|i|] < ([|j1|] + 1) ^ 2 ->
    [|rec i j1|] ^ 2 <= [|i|] < ([|rec i j1|] + 1) ^ 2) ->
  [|sqrt31_step rec i j|] ^ 2 <= [|i|] < ([|sqrt31_step rec i j|] + 1) ^ 2.
 Proof.
 assert (Hp2: 0 < [|2|]) by exact (eq_refl Lt).
 intros Hi Hj Hij H31 Hrec; rewrite sqrt31_step_def.
 rewrite spec_compare, div31_phi; auto.
   case Z.compare_spec; auto; intros Hc;
   try (split; auto; apply sqrt_test_true; auto with zarith; fail).
 apply Hrec; repeat rewrite div31_phi; auto with zarith.
 replace [|(j + fst (i / j)%int31)|] with ([|j|] + [|i|] / [|j|]).
 split.
 apply Z.le_succ_l in Hj. change (1 <= [|j|]) in Hj.
 Z.le_elim Hj.
 replace ([|j|] + [|i|]/[|j|]) with
        (1 * 2 + (([|j|] - 2) + [|i|] / [|j|])); try ring.
 rewrite Z_div_plus_full_l; auto with zarith.
 assert (0 <= [|i|]/ [|j|]) by (apply Z_div_pos; auto with zarith).
 assert (0 <= ([|j|] - 2 + [|i|] / [|j|]) / [|2|]) ; auto with zarith.
 rewrite <- Hj, Zdiv_1_r.
 replace (1 + [|i|])%Z with (1 * 2 + ([|i|] - 1))%Z; try ring.
 rewrite Z_div_plus_full_l; auto with zarith.
 assert (0 <= ([|i|] - 1) /2)%Z by (apply Z_div_pos; auto with zarith).
 change ([|2|]) with 2%Z; auto with zarith.
 apply sqrt_test_false; auto with zarith.
 rewrite spec_add, div31_phi; auto.
 symmetry; apply Zmod_small.
 split; auto with zarith.
 replace [|j + fst (i / j)%int31|] with ([|j|] + [|i|] / [|j|]).
 apply sqrt_main; auto with zarith.
 rewrite spec_add, div31_phi; auto.
 symmetry; apply Zmod_small.
 split; auto with zarith.
 Qed.

 Lemma iter31_sqrt_correct n rec i j: 0 < [|i|] -> 0 < [|j|] ->
  [|i|] < ([|j|] + 1) ^ 2 -> 2 * [|j|] < 2 ^ (Z.of_nat size) ->
  (forall j1, 0 < [|j1|] -> 2^(Z.of_nat n) + [|j1|] <= [|j|] ->
      [|i|] < ([|j1|] + 1) ^ 2 -> 2 * [|j1|] < 2 ^ (Z.of_nat size) ->
       [|rec i j1|] ^ 2 <= [|i|] < ([|rec i j1|] + 1) ^ 2) ->
  [|iter31_sqrt n rec i j|] ^ 2 <= [|i|] < ([|iter31_sqrt n rec i j|] + 1) ^ 2.
 Proof.
 revert rec i j; elim n; unfold iter31_sqrt; fold iter31_sqrt; clear n.
 intros rec i j Hi Hj Hij H31 Hrec; apply sqrt31_step_correct; auto with zarith.
 intros; apply Hrec; auto with zarith.
 rewrite Z.pow_0_r; auto with zarith.
 intros n Hrec rec i j Hi Hj Hij H31 HHrec.
 apply sqrt31_step_correct; auto.
 intros j1 Hj1  Hjp1; apply Hrec; auto with zarith.
 intros j2 Hj2 H2j2 Hjp2 Hj31; apply Hrec; auto with zarith.
 intros j3 Hj3 Hpj3.
 apply HHrec; auto.
 rewrite Nat2Z.inj_succ, Z.pow_succ_r.
 apply Z.le_trans with (2 ^Z.of_nat n + [|j2|]); auto with zarith.
 apply Nat2Z.is_nonneg.
 Qed.

 Lemma spec_sqrt : forall x,
       [|sqrt31 x|] ^ 2 <= [|x|] < ([|sqrt31 x|] + 1) ^ 2.
 Proof.
 intros i; unfold sqrt31.
 rewrite spec_compare. case Z.compare_spec; change [|1|] with 1;
   intros Hi; auto with zarith.
 repeat rewrite Z.pow_2_r; auto with zarith.
 apply iter31_sqrt_correct; auto with zarith.
  rewrite div31_phi; change ([|2|]) with 2;  auto with zarith.
  replace ([|i|]) with (1 * 2 + ([|i|] - 2))%Z; try ring.
  assert (0 <= ([|i|] - 2)/2)%Z by (apply Z_div_pos; auto with zarith).
  rewrite Z_div_plus_full_l; auto with zarith.
  rewrite div31_phi; change ([|2|]) with 2; auto with zarith.
  apply sqrt_init; auto.
 rewrite div31_phi; change ([|2|]) with 2; auto with zarith.
 apply Z.le_lt_trans with ([|i|]).
 apply Z_mult_div_ge; auto with zarith.
 case (phi_bounded i); auto.
 intros j2 H1 H2; contradict H2; apply Z.lt_nge.
 rewrite div31_phi; change ([|2|]) with 2; auto with zarith.
 apply Z.le_lt_trans with ([|i|]); auto with zarith.
 assert (0 <= [|i|]/2)%Z by (apply Z_div_pos; auto with zarith).
 apply Z.le_trans with (2 * ([|i|]/2)); auto with zarith.
 apply Z_mult_div_ge; auto with zarith.
 case (phi_bounded i); unfold size; auto with zarith.
 change [|0|] with 0; auto with zarith.
 case (phi_bounded i); repeat rewrite Z.pow_2_r; auto with zarith.
 Qed.

 Lemma sqrt312_step_def rec ih il j:
   sqrt312_step rec ih il j =
   match (ih ?= j)%int31 with
      Eq => j
    | Gt => j
    | _ =>
       match (fst (div3121 ih il j) ?= j)%int31 with
         Lt => let m := match j +c fst (div3121 ih il j) with
                       C0 m1 => fst (m1/2)%int31
                     | C1 m1 => (fst (m1/2) + v30)%int31
                     end in rec ih il m
       | _ =>  j
       end
   end.
 Proof.
 unfold sqrt312_step; case div3121; intros.
 simpl; case compare31; auto.
 Qed.

 Lemma sqrt312_lower_bound ih il j:
   phi2 ih  il  < ([|j|] + 1) ^ 2 -> [|ih|] <= [|j|].
 Proof.
 intros H1.
 case (phi_bounded j); intros Hbj _.
 case (phi_bounded il); intros Hbil _.
 case (phi_bounded ih); intros Hbih Hbih1.
 assert (([|ih|] < [|j|] + 1)%Z); auto with zarith.
 apply Z.square_lt_simpl_nonneg; auto with zarith.
 repeat rewrite <-Z.pow_2_r; apply Z.le_lt_trans with (2 := H1).
 apply Z.le_trans with ([|ih|] * base)%Z; unfold phi2, base;
  try rewrite Z.pow_2_r; auto with zarith.
 Qed.

 Lemma div312_phi ih il j: (2^30 <= [|j|] -> [|ih|] < [|j|] ->
  [|fst (div3121 ih il j)|] = phi2 ih il/[|j|])%Z.
 Proof.
 intros Hj Hj1.
 generalize (spec_div21 ih il j Hj Hj1).
 case div3121; intros q r (Hq, Hr).
 apply Zdiv_unique with (phi r); auto with zarith.
 simpl @fst; apply eq_trans with (1 := Hq); ring.
 Qed.

 Lemma sqrt312_step_correct rec ih il j:
  2 ^ 29 <= [|ih|] -> 0 < [|j|] -> phi2 ih il < ([|j|] + 1) ^ 2 ->
  (forall j1, 0 < [|j1|] < [|j|] ->  phi2 ih il < ([|j1|] + 1) ^ 2 ->
     [|rec ih il j1|] ^ 2 <= phi2 ih il < ([|rec ih il j1|] + 1) ^ 2) ->
  [|sqrt312_step rec ih il  j|] ^ 2 <= phi2 ih il
      < ([|sqrt312_step rec ih il j|] + 1) ^  2.
 Proof.
 assert (Hp2: (0 < [|2|])%Z) by exact (eq_refl Lt).
 intros Hih Hj Hij Hrec; rewrite sqrt312_step_def.
 assert (H1: ([|ih|] <= [|j|])%Z) by (apply sqrt312_lower_bound with il; auto).
 case (phi_bounded ih); intros Hih1 _.
 case (phi_bounded il); intros Hil1 _.
 case (phi_bounded j); intros _ Hj1.
 assert (Hp3: (0 < phi2 ih il)).
 unfold phi2; apply Z.lt_le_trans with ([|ih|] * base)%Z; auto with zarith.
 apply Z.mul_pos_pos; auto with zarith.
 apply Z.lt_le_trans with (2:= Hih); auto with zarith.
 rewrite spec_compare. case Z.compare_spec; intros Hc1.
 split; auto.
 apply sqrt_test_true; auto.
 unfold phi2, base; auto with zarith.
 unfold phi2; rewrite Hc1.
 assert (0 <= [|il|]/[|j|]) by (apply Z_div_pos; auto with zarith).
 rewrite Z.mul_comm, Z_div_plus_full_l; unfold base; auto with zarith.
 unfold Z.pow, Z.pow_pos in Hj1; simpl in Hj1; auto with zarith.
 case (Z.le_gt_cases (2 ^ 30) [|j|]); intros Hjj.
 rewrite spec_compare; case Z.compare_spec;
  rewrite div312_phi; auto; intros Hc;
  try (split; auto; apply sqrt_test_true; auto with zarith; fail).
 apply Hrec.
 assert (Hf1: 0 <= phi2 ih il/ [|j|]) by (apply Z_div_pos; auto with zarith).
 apply Z.le_succ_l in Hj. change (1 <= [|j|]) in Hj.
 Z.le_elim Hj.
 2: contradict Hc; apply Z.le_ngt; rewrite <- Hj, Zdiv_1_r; auto with zarith.
 assert (Hf3: 0 < ([|j|] + phi2 ih il / [|j|]) / 2).
 replace ([|j|] + phi2 ih il/ [|j|])%Z with
        (1 * 2 + (([|j|] - 2) + phi2 ih il / [|j|])); try ring.
 rewrite Z_div_plus_full_l; auto with zarith.
 assert (0 <= ([|j|] - 2 + phi2 ih il / [|j|]) / 2) ; auto with zarith.
 assert (Hf4: ([|j|] + phi2 ih il / [|j|]) / 2 < [|j|]).
 apply sqrt_test_false; auto with zarith.
 generalize (spec_add_c j (fst (div3121 ih il j))).
 unfold interp_carry;  case add31c; intros r;
  rewrite div312_phi; auto with zarith.
 rewrite div31_phi; change [|2|] with 2%Z; auto with zarith.
 intros HH; rewrite HH; clear HH; auto with zarith.
 rewrite spec_add, div31_phi; change [|2|] with 2%Z; auto.
 rewrite Z.mul_1_l; intros HH.
 rewrite Z.add_comm, <- Z_div_plus_full_l; auto with zarith.
 change (phi v30 * 2) with (2 ^ Z.of_nat size).
 rewrite HH, Zmod_small; auto with zarith.
 replace (phi
    match j +c fst (div3121 ih il j) with
    | C0 m1 => fst (m1 / 2)%int31
    | C1 m1 => fst (m1 / 2)%int31 + v30
    end) with ((([|j|] + (phi2 ih il)/([|j|]))/2)).
 apply sqrt_main; auto with zarith.
 generalize (spec_add_c j (fst (div3121 ih il j))).
 unfold interp_carry;  case add31c; intros r;
  rewrite div312_phi; auto with zarith.
 rewrite div31_phi; auto with zarith.
 intros HH; rewrite HH; auto with zarith.
 intros HH; rewrite <- HH.
 change (1 * 2 ^ Z.of_nat size) with (phi (v30) * 2).
 rewrite Z_div_plus_full_l; auto with zarith.
 rewrite Z.add_comm.
 rewrite spec_add, Zmod_small.
 rewrite div31_phi; auto.
 split; auto with zarith.
 case (phi_bounded (fst (r/2)%int31));
   case (phi_bounded v30); auto with zarith.
 rewrite div31_phi; change (phi 2) with 2%Z; auto.
 change (2 ^Z.of_nat size) with (base/2 + phi v30).
 assert (phi r / 2 < base/2); auto with zarith.
 apply Z.mul_lt_mono_pos_r with 2; auto with zarith.
 change (base/2 * 2) with base.
 apply Z.le_lt_trans with (phi r).
 rewrite Z.mul_comm; apply Z_mult_div_ge; auto with zarith.
 case (phi_bounded r); auto with zarith.
 contradict Hij; apply Z.le_ngt.
 assert ((1 + [|j|]) <= 2 ^ 30); auto with zarith.
 apply Z.le_trans with ((2 ^ 30) * (2 ^ 30)); auto with zarith.
 assert (0 <= 1 + [|j|]); auto with zarith.
 apply Z.mul_le_mono_nonneg; auto with zarith.
 change ((2 ^ 30) * (2 ^ 30)) with ((2 ^ 29) * base).
 apply Z.le_trans with ([|ih|] * base); auto with zarith.
 unfold phi2, base; auto with zarith.
 split; auto.
 apply sqrt_test_true; auto.
 unfold phi2, base; auto with zarith.
 apply Z.le_ge; apply Z.le_trans with (([|j|] * base)/[|j|]).
 rewrite Z.mul_comm, Z_div_mult; auto with zarith.
 apply Z.ge_le; apply Z_div_ge; auto with zarith.
 Qed.

 Lemma iter312_sqrt_correct n rec ih il j:
  2^29 <= [|ih|] ->  0 < [|j|] -> phi2 ih il < ([|j|] + 1) ^ 2 ->
  (forall j1, 0 < [|j1|] -> 2^(Z.of_nat n) + [|j1|] <= [|j|] ->
      phi2 ih il < ([|j1|] + 1) ^ 2 ->
       [|rec ih il j1|] ^ 2 <= phi2 ih il < ([|rec ih il j1|] + 1) ^ 2)  ->
  [|iter312_sqrt n rec ih il j|] ^ 2 <= phi2 ih il
      < ([|iter312_sqrt n rec ih il j|] + 1) ^ 2.
 Proof.
 revert rec ih il j; elim n; unfold iter312_sqrt; fold iter312_sqrt; clear n.
 intros rec ih il j Hi Hj Hij Hrec; apply sqrt312_step_correct; auto with zarith.
 intros; apply Hrec; auto with zarith.
 rewrite Z.pow_0_r; auto with zarith.
 intros n Hrec rec ih il j Hi Hj Hij HHrec.
 apply sqrt312_step_correct; auto.
 intros j1 Hj1  Hjp1; apply Hrec; auto with zarith.
 intros j2 Hj2 H2j2 Hjp2; apply Hrec; auto with zarith.
 intros j3 Hj3 Hpj3.
 apply HHrec; auto.
 rewrite Nat2Z.inj_succ, Z.pow_succ_r.
 apply Z.le_trans with (2 ^Z.of_nat n + [|j2|])%Z; auto with zarith.
 apply Nat2Z.is_nonneg.
 Qed.

 (* Avoid expanding [iter312_sqrt] before variables in the context. *)
 Strategy 1 [iter312_sqrt].

 Lemma spec_sqrt2 : forall x y,
       wB/ 4 <= [|x|] ->
       let (s,r) := sqrt312 x y in
          [||WW x y||] = [|s|] ^ 2 + [+|r|] /\
          [+|r|] <= 2 * [|s|].
 Proof.
 intros ih il Hih; unfold sqrt312.
 change [||WW ih il||] with (phi2 ih il).
 assert (Hbin: forall s, s * s + 2* s + 1 = (s + 1) ^ 2) by
  (intros s; ring).
 assert (Hb: 0 <= base) by (red; intros HH; discriminate).
 assert (Hi2: phi2 ih il < (phi Tn + 1) ^ 2).
 { change ((phi Tn + 1) ^ 2) with (2^62).
   apply Z.le_lt_trans with ((2^31 -1) * base + (2^31 - 1)); auto with zarith.
   2: simpl; unfold Z.pow_pos; simpl; auto with zarith.
   case (phi_bounded ih); case (phi_bounded il); intros H1 H2 H3 H4.
   unfold base, Z.pow, Z.pow_pos in H2,H4; simpl in H2,H4.
   unfold phi2,Z.pow, Z.pow_pos. simpl Pos.iter; auto with zarith. }
 case (iter312_sqrt_correct 31 (fun _ _ j => j) ih il Tn); auto with zarith.
 change [|Tn|] with 2147483647; auto with zarith.
 intros j1 _ HH; contradict HH.
 apply Z.lt_nge.
 change [|Tn|] with 2147483647; auto with zarith.
 change (2 ^ Z.of_nat 31) with 2147483648; auto with zarith.
 case (phi_bounded j1); auto with zarith.
 set (s := iter312_sqrt 31 (fun _ _ j : int31 => j) ih il Tn).
 intros Hs1 Hs2.
 generalize (spec_mul_c s s); case mul31c.
 simpl zn2z_to_Z; intros HH.
 assert ([|s|] = 0).
 { symmetry in HH. rewrite Z.mul_eq_0 in HH. destruct HH; auto. }
 contradict Hs2; apply Z.le_ngt; rewrite H.
 change ((0 + 1) ^ 2) with 1.
 apply Z.le_trans with (2 ^ Z.of_nat size / 4 * base).
 simpl; auto with zarith.
 apply Z.le_trans with ([|ih|] * base); auto with zarith.
 unfold phi2; case (phi_bounded il); auto with zarith.
 intros ih1 il1.
 change [||WW ih1 il1||] with (phi2 ih1 il1).
 intros Hihl1.
 generalize (spec_sub_c il il1).
 case sub31c; intros il2 Hil2.
 simpl interp_carry in Hil2.
 rewrite spec_compare; case Z.compare_spec.
 unfold interp_carry.
 intros H1; split.
 rewrite Z.pow_2_r, <- Hihl1.
 unfold phi2; ring[Hil2 H1].
 replace [|il2|] with (phi2 ih il - phi2 ih1 il1).
 rewrite Hihl1.
 rewrite <-Hbin in Hs2; auto with zarith.
 unfold phi2; rewrite H1, Hil2; ring.
 unfold interp_carry.
 intros H1; contradict Hs1.
 apply Z.lt_nge; rewrite Z.pow_2_r, <-Hihl1.
 unfold phi2.
 case (phi_bounded il); intros _ H2.
 apply Z.lt_le_trans with (([|ih|] + 1) * base + 0).
 rewrite Z.mul_add_distr_r, Z.add_0_r; auto with zarith.
 case (phi_bounded il1); intros H3 _.
 apply Z.add_le_mono; auto with zarith.
 unfold interp_carry; change (1 * 2 ^ Z.of_nat size) with base.
 rewrite Z.pow_2_r, <- Hihl1, Hil2.
 intros H1.
 rewrite <- Z.le_succ_l, <- Z.add_1_r in H1.
 Z.le_elim H1.
 contradict Hs2; apply Z.le_ngt.
 replace (([|s|] + 1) ^ 2) with (phi2 ih1 il1 + 2 * [|s|] + 1).
 unfold phi2.
 case (phi_bounded il); intros Hpil _.
 assert (Hl1l: [|il1|] <= [|il|]).
 { case (phi_bounded il2); rewrite Hil2; auto with zarith. }
 assert ([|ih1|] * base + 2 * [|s|] + 1 <= [|ih|] * base); auto with zarith.
 case (phi_bounded s);  change (2 ^ Z.of_nat size) with base; intros _ Hps.
 case (phi_bounded ih1); intros Hpih1 _; auto with zarith.
 apply Z.le_trans with (([|ih1|] + 2) * base); auto with zarith.
 rewrite Z.mul_add_distr_r.
 assert (2 * [|s|] + 1 <= 2 * base); auto with zarith.
 rewrite Hihl1, Hbin; auto.
 split.
 unfold phi2; rewrite <- H1; ring.
 replace (base + ([|il|] - [|il1|])) with (phi2 ih il - ([|s|] * [|s|])).
 rewrite <-Hbin in Hs2; auto with zarith.
 rewrite <- Hihl1; unfold phi2; rewrite <- H1; ring.
 unfold interp_carry in Hil2 |- *.
 unfold interp_carry; change (1 * 2 ^ Z.of_nat size) with base.
 assert (Hsih: [|ih - 1|] = [|ih|] - 1).
 { rewrite spec_sub, Zmod_small; auto; change [|1|] with 1.
   case (phi_bounded ih); intros H1 H2.
   generalize Hih; change (2 ^ Z.of_nat size / 4) with 536870912.
   split; auto with zarith. }
 rewrite spec_compare; case Z.compare_spec.
 rewrite Hsih.
 intros H1; split.
 rewrite Z.pow_2_r, <- Hihl1.
 unfold phi2; rewrite <-H1.
 transitivity ([|ih|] * base + [|il1|] + ([|il|] - [|il1|])).
 ring.
 rewrite <-Hil2.
 change (2 ^ Z.of_nat size) with base; ring.
 replace [|il2|] with (phi2 ih il - phi2 ih1 il1).
 rewrite Hihl1.
 rewrite <-Hbin in Hs2; auto with zarith.
 unfold phi2.
 rewrite <-H1.
 ring_simplify.
 transitivity (base + ([|il|] - [|il1|])).
 ring.
 rewrite <-Hil2.
 change (2 ^ Z.of_nat size) with base; ring.
 rewrite Hsih; intros H1.
 assert (He: [|ih|] = [|ih1|]).
 { apply Z.le_antisymm; auto with zarith.
   case (Z.le_gt_cases [|ih1|] [|ih|]); auto; intros H2.
   contradict Hs1; apply Z.lt_nge; rewrite Z.pow_2_r, <-Hihl1.
   unfold phi2.
   case (phi_bounded il); change (2 ^ Z.of_nat size) with base;
    intros _ Hpil1.
   apply Z.lt_le_trans with (([|ih|] + 1) * base).
   rewrite Z.mul_add_distr_r, Z.mul_1_l; auto with zarith.
   case (phi_bounded il1); intros Hpil2 _.
   apply Z.le_trans with (([|ih1|]) * base); auto with zarith. }
 rewrite Z.pow_2_r, <-Hihl1; unfold phi2; rewrite <-He.
 contradict Hs1; apply Z.lt_nge; rewrite Z.pow_2_r, <-Hihl1.
 unfold phi2; rewrite He.
 assert (phi il - phi il1 < 0); auto with zarith.
 rewrite <-Hil2.
 case (phi_bounded il2); auto with zarith.
 intros H1.
 rewrite Z.pow_2_r, <-Hihl1.
 assert (H2 : [|ih1|]+2 <= [|ih|]); auto with zarith.
 Z.le_elim H2.
 contradict Hs2; apply Z.le_ngt.
 replace (([|s|] + 1) ^ 2) with (phi2 ih1 il1 + 2 * [|s|] + 1).
 unfold phi2.
 assert ([|ih1|] * base + 2 * phi s + 1 <= [|ih|] * base + ([|il|] - [|il1|]));
  auto with zarith.
 rewrite <-Hil2.
 change (-1 * 2 ^ Z.of_nat size) with (-base).
 case (phi_bounded il2); intros Hpil2 _.
 apply Z.le_trans with ([|ih|] * base + - base); auto with zarith.
 case (phi_bounded s);  change (2 ^ Z.of_nat size) with base; intros _ Hps.
 assert (2 * [|s|] + 1 <= 2 * base); auto with zarith.
 apply Z.le_trans with ([|ih1|] * base + 2 * base); auto with zarith.
 assert (Hi: ([|ih1|] + 3) * base <= [|ih|] * base); auto with zarith.
 rewrite Z.mul_add_distr_r in Hi; auto with zarith.
 rewrite Hihl1, Hbin; auto.
 unfold phi2; rewrite <-H2.
 split.
 replace [|il|] with (([|il|] - [|il1|]) + [|il1|]); try ring.
 rewrite <-Hil2.
 change (-1 * 2 ^ Z.of_nat size) with (-base); ring.
 replace (base + [|il2|]) with (phi2 ih il - phi2 ih1 il1).
 rewrite Hihl1.
 rewrite <-Hbin in Hs2; auto with zarith.
 unfold phi2; rewrite <-H2.
 replace [|il|] with (([|il|] - [|il1|]) + [|il1|]); try ring.
 rewrite <-Hil2.
 change (-1 * 2 ^ Z.of_nat size) with (-base); ring.
Qed.

 (** [iszero] *)

 Lemma spec_eq0 : forall x, ZnZ.eq0 x = true -> [|x|] = 0.
 Proof.
 clear; unfold ZnZ.eq0; simpl.
 unfold compare31; simpl; intros.
 change [|0|] with 0 in H.
 apply Z.compare_eq.
 now destruct ([|x|] ?= 0).
 Qed.

 (* Even *)

 Lemma spec_is_even : forall x,
      if ZnZ.is_even x then [|x|] mod 2 = 0 else [|x|] mod 2 = 1.
 Proof.
 unfold ZnZ.is_even; simpl; intros.
 generalize (spec_div x 2).
 destruct (x/2)%int31 as (q,r); intros.
 unfold compare31.
 change [|2|] with 2 in H.
 change [|0|] with 0.
 destruct H; auto with zarith.
 replace ([|x|] mod 2) with [|r|].
 destruct H; auto with zarith.
 case Z.compare_spec; auto with zarith.
 apply Zmod_unique with [|q|]; auto with zarith.
 Qed.

 (* Bitwise *)

 Lemma log2_phi_bounded x : Z.log2 [|x|] < Z.of_nat size.
 Proof.
  destruct (phi_bounded x) as (H,H').
  Z.le_elim H.
  - now apply Z.log2_lt_pow2.
  - now rewrite <- H.
 Qed.

 Lemma spec_lor x y : [| ZnZ.lor x y |] = Z.lor [|x|] [|y|].
 Proof.
 unfold ZnZ.lor; simpl. unfold lor31.
 rewrite phi_phi_inv.
 apply Z.mod_small; split; trivial.
 - apply Z.lor_nonneg; split; apply phi_bounded.
 - apply Z.log2_lt_cancel. rewrite Z.log2_pow2 by easy.
   rewrite Z.log2_lor; try apply phi_bounded.
   apply Z.max_lub_lt; apply log2_phi_bounded.
 Qed.

 Lemma spec_land x y : [| ZnZ.land x y |] = Z.land [|x|] [|y|].
 Proof.
 unfold ZnZ.land; simpl. unfold land31.
 rewrite phi_phi_inv.
 apply Z.mod_small; split; trivial.
 - apply Z.land_nonneg; left; apply phi_bounded.
 - apply Z.log2_lt_cancel. rewrite Z.log2_pow2 by easy.
   eapply Z.le_lt_trans.
   apply Z.log2_land; try apply phi_bounded.
   apply Z.min_lt_iff; left; apply log2_phi_bounded.
 Qed.

 Lemma spec_lxor x y : [| ZnZ.lxor x y |] = Z.lxor [|x|] [|y|].
 Proof.
 unfold ZnZ.lxor; simpl. unfold lxor31.
 rewrite phi_phi_inv.
 apply Z.mod_small; split; trivial.
 - apply Z.lxor_nonneg; split; intros; apply phi_bounded.
 - apply Z.log2_lt_cancel. rewrite Z.log2_pow2 by easy.
   eapply Z.le_lt_trans.
   apply Z.log2_lxor; try apply phi_bounded.
   apply Z.max_lub_lt; apply log2_phi_bounded.
 Qed.

 Global Instance int31_specs : ZnZ.Specs int31_ops := {
    spec_to_Z   := phi_bounded;
    spec_of_pos := positive_to_int31_spec;
    spec_zdigits := spec_zdigits;
    spec_more_than_1_digit := spec_more_than_1_digit;
    spec_0   := spec_0;
    spec_1   := spec_1;
    spec_m1  := spec_m1;
    spec_compare := spec_compare;
    spec_eq0 := spec_eq0;
    spec_opp_c := spec_opp_c;
    spec_opp := spec_opp;
    spec_opp_carry := spec_opp_carry;
    spec_succ_c := spec_succ_c;
    spec_add_c := spec_add_c;
    spec_add_carry_c := spec_add_carry_c;
    spec_succ := spec_succ;
    spec_add := spec_add;
    spec_add_carry := spec_add_carry;
    spec_pred_c := spec_pred_c;
    spec_sub_c := spec_sub_c;
    spec_sub_carry_c := spec_sub_carry_c;
    spec_pred := spec_pred;
    spec_sub := spec_sub;
    spec_sub_carry := spec_sub_carry;
    spec_mul_c := spec_mul_c;
    spec_mul := spec_mul;
    spec_square_c := spec_square_c;
    spec_div21 := spec_div21;
    spec_div_gt := fun a b _ => spec_div a b;
    spec_div := spec_div;
    spec_modulo_gt := fun a b _ => spec_mod a b;
    spec_modulo := spec_mod;
    spec_gcd_gt := fun a b _ => spec_gcd a b;
    spec_gcd := spec_gcd;
    spec_head00 := spec_head00;
    spec_head0 := spec_head0;
    spec_tail00 := spec_tail00;
    spec_tail0 := spec_tail0;
    spec_add_mul_div := spec_add_mul_div;
    spec_pos_mod := spec_pos_mod;
    spec_is_even := spec_is_even;
    spec_sqrt2 := spec_sqrt2;
    spec_sqrt := spec_sqrt;
    spec_lor := spec_lor;
    spec_land := spec_land;
    spec_lxor := spec_lxor }.

End Int31_Specs.


Module Int31Cyclic <: CyclicType.
  Definition t := int31.
  Definition ops := int31_ops.
  Definition specs := int31_specs.
End Int31Cyclic.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/Int31/Int31.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Import NaryFunctions.
Require Import Wf_nat.
Require Export ZArith.
Require Export DoubleType.

(** * 31-bit integers *)

(** This file contains basic definitions of a 31-bit integer
  arithmetic. In fact it is more general than that. The only reason
  for this use of 31 is the underlying mecanism for hardware-efficient
  computations by A. Spiwack. Apart from this, a switch to, say,
  63-bit integers is now just a matter of replacing every occurences
  of 31 by 63. This is actually made possible by the use of
  dependently-typed n-ary constructions for the inductive type
  [int31], its constructor [I31] and any pattern matching on it.
  If you modify this file, please preserve this genericity.  *)

Definition size := 31%nat.

(** Digits *)

Inductive digits : Type := D0 | D1.

(** The type of 31-bit integers *)

(** The type [int31] has a unique constructor [I31] that expects
   31 arguments of type [digits]. *)

Definition digits31 t := Eval compute in nfun digits size t.

Inductive int31 : Type := I31 : digits31 int31.

(* spiwack: Registration of the type of integers, so that the matchs in
   the functions below perform dynamic decompilation (otherwise some segfault
   occur when they are applied to one non-closed term and one closed term). *)
Register digits as int31 bits in "coq_int31" by True.
Register int31 as int31 type in "coq_int31" by True.

Delimit Scope int31_scope with int31.
Bind Scope int31_scope with int31.
Local Open Scope int31_scope.

(** * Constants *)

(** Zero is [I31 D0 ... D0] *)
Definition On : int31 := Eval compute in napply_cst _ _ D0 size I31.

(** One is [I31 D0 ... D0 D1] *)
Definition In : int31 := Eval compute in (napply_cst _ _ D0 (size-1) I31) D1.

(** The biggest integer is [I31 D1 ... D1], corresponding to [(2^size)-1] *)
Definition Tn : int31 := Eval compute in napply_cst _ _ D1 size I31.

(** Two is [I31 D0 ... D0 D1 D0] *)
Definition Twon : int31 := Eval compute in (napply_cst _ _ D0 (size-2) I31) D1 D0.

(** * Bits manipulation *)


(** [sneakr b x] shifts [x] to the right by one bit.
   Rightmost digit is lost while leftmost digit becomes [b].
   Pseudo-code is
    [ match x with (I31 d0 ... dN) => I31 b d0 ... d(N-1) end ]
*)

Definition sneakr : digits -> int31 -> int31 := Eval compute in
 fun b => int31_rect _ (napply_except_last _ _ (size-1) (I31 b)).

(** [sneakl b x] shifts [x] to the left by one bit.
   Leftmost digit is lost while rightmost digit becomes [b].
   Pseudo-code is
    [ match x with (I31 d0 ... dN) => I31 d1 ... dN b end ]
*)

Definition sneakl : digits -> int31 -> int31 := Eval compute in
 fun b => int31_rect _ (fun _ => napply_then_last _ _ b (size-1) I31).


(** [shiftl], [shiftr], [twice] and [twice_plus_one] are direct
    consequences of [sneakl] and [sneakr]. *)

Definition shiftl := sneakl D0.
Definition shiftr := sneakr D0.
Definition twice := sneakl D0.
Definition twice_plus_one := sneakl D1.

(** [firstl x] returns the leftmost digit of number [x].
    Pseudo-code is [ match x with (I31 d0 ... dN) => d0 end ] *)

Definition firstl : int31 -> digits := Eval compute in
 int31_rect _ (fun d => napply_discard _ _ d (size-1)).

(** [firstr x] returns the rightmost digit of number [x].
    Pseudo-code is [ match x with (I31 d0 ... dN) => dN end ] *)

Definition firstr : int31 -> digits := Eval compute in
 int31_rect _ (napply_discard _ _ (fun d=>d) (size-1)).

(** [iszero x] is true iff [x = I31 D0 ... D0]. Pseudo-code is
    [ match x with (I31 D0 ... D0) => true | _ => false end ] *)

Definition iszero : int31 -> bool := Eval compute in
 let f d b := match d with D0 => b | D1 => false end
 in int31_rect _ (nfold_bis _ _ f true size).

(* NB: DO NOT transform the above match in a nicer (if then else).
   It seems to work, but later "unfold iszero" takes forever. *)


(** [base] is [2^31], obtained via iterations of [Z.double].
   It can also be seen as the smallest b > 0 s.t. phi_inv b = 0
   (see below) *)

Definition base := Eval compute in
 iter_nat size Z Z.double 1%Z.

(** * Recursors *)

Fixpoint recl_aux (n:nat)(A:Type)(case0:A)(caserec:digits->int31->A->A)
 (i:int31) : A :=
  match n with
  | O => case0
  | S next =>
          if iszero i then
             case0
          else
             let si := shiftl i in
             caserec (firstl i) si (recl_aux next A case0 caserec si)
  end.

Fixpoint recr_aux (n:nat)(A:Type)(case0:A)(caserec:digits->int31->A->A)
 (i:int31) : A :=
  match n with
  | O => case0
  | S next =>
          if iszero i then
             case0
          else
             let si := shiftr i in
             caserec (firstr i) si (recr_aux next A case0 caserec si)
  end.

Definition recl := recl_aux size.
Definition recr := recr_aux size.

(** * Conversions *)

(** From int31 to Z, we simply iterates [Z.double] or [Z.succ_double]. *)

Definition phi : int31 -> Z :=
 recr Z (0%Z)
  (fun b _ => match b with D0 => Z.double | D1 => Z.succ_double end).

(** From positive to int31. An abstract definition could be :
      [ phi_inv (2n) = 2*(phi_inv n) /\
        phi_inv 2n+1 = 2*(phi_inv n) + 1 ] *)

Fixpoint phi_inv_positive p :=
  match p with
    | xI q => twice_plus_one (phi_inv_positive q)
    | xO q => twice (phi_inv_positive q)
    | xH => In
  end.

(** The negative part : 2-complement  *)

Fixpoint complement_negative p :=
  match p with
    | xI q => twice (complement_negative q)
    | xO q => twice_plus_one (complement_negative q)
    | xH => twice Tn
  end.

(** A simple incrementation function *)

Definition incr : int31 -> int31 :=
 recr int31 In
   (fun b si rec => match b with
     | D0 => sneakl D1 si
     | D1 => sneakl D0 rec end).

(** We can now define the conversion from Z to int31. *)

Definition phi_inv : Z -> int31 := fun n =>
 match n with
 | Z0 => On
 | Zpos p => phi_inv_positive p
 | Zneg p => incr (complement_negative p)
 end.

(** [phi_inv2] is similar to [phi_inv] but returns a double word
    [zn2z int31] *)

Definition phi_inv2 n :=
  match n with
  | Z0 => W0
  | _ => WW (phi_inv (n/base)%Z) (phi_inv n)
  end.

(** [phi2] is similar to [phi] but takes a double word (two args) *)

Definition phi2 nh nl :=
  ((phi nh)*base+(phi nl))%Z.

(** * Addition *)

(** Addition modulo [2^31] *)

Definition add31 (n m : int31) := phi_inv ((phi n)+(phi m)).
Notation "n + m" := (add31 n m) : int31_scope.

(** Addition with carry (the result is thus exact) *)

(* spiwack : when executed in non-compiled*)
(* mode, (phi n)+(phi m) is computed twice*)
(* it may be considered to optimize it *)

Definition add31c (n m : int31) :=
  let npm := n+m in
  match (phi npm ?= (phi n)+(phi m))%Z with
  | Eq => C0 npm
  | _ => C1 npm
  end.
Notation "n '+c' m" := (add31c n m) (at level 50, no associativity) : int31_scope.

(**  Addition plus one with carry (the result is thus exact) *)

Definition add31carryc (n m : int31) :=
  let npmpone_exact := ((phi n)+(phi m)+1)%Z in
  let npmpone := phi_inv npmpone_exact in
  match (phi npmpone ?= npmpone_exact)%Z with
  | Eq => C0 npmpone
  | _ => C1 npmpone
  end.

(** * Substraction *)

(** Subtraction modulo [2^31] *)

Definition sub31 (n m : int31) := phi_inv ((phi n)-(phi m)).
Notation "n - m" := (sub31 n m) : int31_scope.

(** Subtraction with carry (thus exact) *)

Definition sub31c (n m : int31) :=
  let nmm := n-m in
  match (phi nmm ?= (phi n)-(phi m))%Z with
  | Eq => C0 nmm
  | _ => C1 nmm
  end.
Notation "n '-c' m" := (sub31c n m) (at level 50, no associativity) : int31_scope.

(** subtraction minus one with carry (thus exact) *)

Definition sub31carryc (n m : int31) :=
  let nmmmone_exact := ((phi n)-(phi m)-1)%Z in
  let nmmmone := phi_inv nmmmone_exact in
  match (phi nmmmone ?= nmmmone_exact)%Z with
  | Eq => C0 nmmmone
  | _ => C1 nmmmone
  end.

(** Opposite *)

Definition opp31 x := On - x.
Notation "- x" := (opp31 x) : int31_scope.

(** Multiplication *)

(** multiplication modulo [2^31] *)

Definition mul31 (n m : int31) := phi_inv ((phi n)*(phi m)).
Notation "n * m" := (mul31 n m) : int31_scope.

(** multiplication with double word result (thus exact) *)

Definition mul31c (n m : int31) := phi_inv2 ((phi n)*(phi m)).
Notation "n '*c' m" := (mul31c n m) (at level 40, no associativity) : int31_scope.


(** * Division *)

(** Division of a double size word modulo [2^31] *)

Definition div3121 (nh nl m : int31) :=
  let (q,r) := Z.div_eucl (phi2 nh nl) (phi m) in
  (phi_inv q, phi_inv r).

(** Division modulo [2^31] *)

Definition div31 (n m : int31) :=
  let (q,r) := Z.div_eucl (phi n) (phi m) in
  (phi_inv q, phi_inv r).
Notation "n / m" := (div31 n m) : int31_scope.


(** * Unsigned comparison *)

Definition compare31 (n m : int31) := ((phi n)?=(phi m))%Z.
Notation "n ?= m" := (compare31 n m) (at level 70, no associativity) : int31_scope.

Definition eqb31 (n m : int31) :=
 match n ?= m with Eq => true | _ => false end.


(** Computing the [i]-th iterate of a function:
    [iter_int31 i A f = f^i] *)

Definition iter_int31 i A f :=
  recr (A->A) (fun x => x)
   (fun b si rec => match b with
      | D0 => fun x => rec (rec x)
      | D1 => fun x => f (rec (rec x))
    end)
    i.

(** Combining the [(31-p)] low bits of [i] above the [p] high bits of [j]:
    [addmuldiv31 p i j = i*2^p+j/2^(31-p)]  (modulo [2^31]) *)

Definition addmuldiv31 p i j :=
 let (res, _ ) :=
 iter_int31 p (int31*int31)
  (fun ij => let (i,j) := ij in (sneakl (firstl j) i, shiftl j))
  (i,j)
 in
 res.

(** Bitwise operations *)

Definition lor31 n m := phi_inv (Z.lor (phi n) (phi m)).
Definition land31 n m := phi_inv (Z.land (phi n) (phi m)).
Definition lxor31 n m := phi_inv (Z.lxor (phi n) (phi m)).

Register add31 as int31 plus in "coq_int31" by True.
Register add31c as int31 plusc in "coq_int31" by True.
Register add31carryc as int31 pluscarryc in "coq_int31" by True.
Register sub31 as int31 minus in "coq_int31" by True.
Register sub31c as int31 minusc in "coq_int31" by True.
Register sub31carryc as int31 minuscarryc in "coq_int31" by True.
Register mul31 as int31 times in "coq_int31" by True.
Register mul31c as int31 timesc in "coq_int31" by True.
Register div3121 as int31 div21 in "coq_int31" by True.
Register div31 as int31 div in "coq_int31" by True.
Register compare31 as int31 compare in "coq_int31" by True.
Register addmuldiv31 as int31 addmuldiv in "coq_int31" by True.
Register lor31 as int31 lor in "coq_int31" by True.
Register land31 as int31 land in "coq_int31" by True.
Register lxor31 as int31 lxor in "coq_int31" by True.

Definition lnot31 n := lxor31 Tn n.
Definition ldiff31 n m := land31 n (lnot31 m).

Fixpoint euler (guard:nat) (i j:int31) {struct guard} :=
  match guard with
    | O => In
    | S p => match j ?= On with
               | Eq => i
               | _ => euler p j (let (_, r ) := i/j in r)
             end
  end.

Definition gcd31 (i j:int31) := euler (2*size)%nat i j.

(** Square root functions using newton iteration
    we use a very naive upper-bound on the iteration
    2^31 instead of the usual 31.
**)



Definition sqrt31_step (rec: int31 -> int31 -> int31) (i j: int31)  :=
Eval lazy delta [Twon] in
  let (quo,_) := i/j in
  match quo ?= j with
    Lt => rec i (fst ((j + quo)/Twon))
  | _ =>  j
  end.

Fixpoint iter31_sqrt (n: nat) (rec: int31 -> int31 -> int31)
          (i j: int31) {struct n} : int31 :=
  sqrt31_step
   (match n with
      O =>  rec
   | S n => (iter31_sqrt n (iter31_sqrt n rec))
   end) i j.

Definition sqrt31 i :=
Eval lazy delta [On In Twon] in
  match compare31 In i with
    Gt => On
  | Eq => In
  | Lt => iter31_sqrt 31 (fun i j => j) i (fst (i/Twon))
  end.

Definition v30 := Eval compute in (addmuldiv31 (phi_inv (Z.of_nat size - 1)) In On).

Definition sqrt312_step (rec: int31 -> int31 -> int31 -> int31)
   (ih il j: int31)  :=
Eval lazy delta [Twon v30] in
  match ih ?= j with Eq => j | Gt => j | _ =>
  let (quo,_) := div3121 ih il j in
  match quo ?= j with
    Lt => let m := match j +c quo with
                    C0 m1 => fst (m1/Twon)
                  | C1 m1 => fst (m1/Twon) + v30
                  end in rec ih il m
  | _ =>  j
  end end.

Fixpoint iter312_sqrt (n: nat)
          (rec: int31  -> int31 -> int31 -> int31)
          (ih il j: int31) {struct n} : int31 :=
  sqrt312_step
   (match n with
      O =>  rec
   | S n => (iter312_sqrt n (iter312_sqrt n rec))
   end) ih il j.

Definition sqrt312 ih il :=
Eval lazy delta [On In] in
  let s := iter312_sqrt 31 (fun ih il j => j) ih il Tn in
           match s *c s with
            W0 => (On, C0 On) (* impossible *)
          | WW ih1 il1 =>
             match il -c il1 with
                C0 il2 =>
                  match ih ?= ih1 with
                    Gt => (s, C1 il2)
                  | _  => (s, C0 il2)
                  end
              | C1 il2 =>
                  match (ih - In) ?= ih1 with (* we could parametrize ih - 1 *)
                    Gt => (s, C1 il2)
                  | _  => (s, C0 il2)
                  end
              end
          end.


Fixpoint p2i n p : (N*int31)%type :=
  match n with
    | O => (Npos p, On)
    | S n => match p with
               | xO p => let (r,i) := p2i n p in (r, Twon*i)
               | xI p => let (r,i) := p2i n p in (r, Twon*i+In)
               | xH => (N0, In)
             end
  end.

Definition positive_to_int31 (p:positive) := p2i size p.

(** Constant 31 converted into type int31.
    It is used as default answer for numbers of zeros
    in [head0] and [tail0] *)

Definition T31 : int31 := Eval compute in phi_inv (Z.of_nat size).

Definition head031 (i:int31) :=
  recl _ (fun _ => T31)
   (fun b si rec n => match b with
     | D0 => rec (add31 n In)
     | D1 => n
    end)
   i On.

Definition tail031 (i:int31) :=
  recr _ (fun _ => T31)
   (fun b si rec n => match b with
     | D0 => rec (add31 n In)
     | D1 => n
    end)
   i On.

Register head031 as int31 head0 in "coq_int31" by True.
Register tail031 as int31 tail0 in "coq_int31" by True.


==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/Int31/Ring31.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Int31 numbers defines Z/(2^31)Z, and can hence be equipped
      with a ring structure and a ring tactic *)

Require Import Int31 Cyclic31 CyclicAxioms.

Local Open Scope int31_scope.

(** Detection of constants *)

Local Open Scope list_scope.

Ltac isInt31cst_lst l :=
 match l with
 | nil => constr:true
 | ?t::?l => match t with
               | D1 => isInt31cst_lst l
               | D0 => isInt31cst_lst l
               | _ => constr:false
             end
 | _ => constr:false
 end.

Ltac isInt31cst t :=
 match t with
 | I31 ?i0 ?i1 ?i2 ?i3 ?i4 ?i5 ?i6 ?i7 ?i8 ?i9 ?i10
       ?i11 ?i12 ?i13 ?i14 ?i15 ?i16 ?i17 ?i18 ?i19 ?i20
       ?i21 ?i22 ?i23 ?i24 ?i25 ?i26 ?i27 ?i28 ?i29 ?i30 =>
    let l :=
      constr:(i0::i1::i2::i3::i4::i5::i6::i7::i8::i9::i10
      ::i11::i12::i13::i14::i15::i16::i17::i18::i19::i20
      ::i21::i22::i23::i24::i25::i26::i27::i28::i29::i30::nil)
    in isInt31cst_lst l
 | Int31.On => constr:true
 | Int31.In => constr:true
 | Int31.Tn => constr:true
 | Int31.Twon => constr:true
 | _ => constr:false
 end.

Ltac Int31cst t :=
 match isInt31cst t with
 | true => constr:t
 | false => constr:NotConstant
 end.

(** The generic ring structure inferred from the Cyclic structure *)

Module Int31ring := CyclicRing Int31Cyclic.

(** Unlike in the generic [CyclicRing], we can use Leibniz here. *)

Lemma Int31_canonic : forall x y, phi x = phi y -> x = y.
Proof.
 intros x y EQ.
 now rewrite <- (phi_inv_phi x), <- (phi_inv_phi y), EQ.
Qed.

Lemma ring_theory_switch_eq :
 forall A (R R':A->A->Prop) zero one add mul sub opp,
  (forall x y : A, R x y -> R' x y) ->
  ring_theory zero one add mul sub opp R ->
  ring_theory zero one add mul sub opp R'.
Proof.
intros A R R' zero one add mul sub opp Impl Ring.
constructor; intros; apply Impl; apply Ring.
Qed.

Lemma Int31Ring : ring_theory 0 1 add31 mul31 sub31 opp31 Logic.eq.
Proof.
exact (ring_theory_switch_eq _ _ _ _ _ _ _ _ _ Int31_canonic Int31ring.CyclicRing).
Qed.

Lemma eqb31_eq : forall x y, eqb31 x y = true <-> x=y.
Proof.
unfold eqb31. intros x y.
rewrite Cyclic31.spec_compare. case Z.compare_spec.
intuition. apply Int31_canonic; auto.
intuition; subst; auto with zarith; try discriminate.
intuition; subst; auto with zarith; try discriminate.
Qed.

Lemma eqb31_correct : forall x y, eqb31 x y = true -> x=y.
Proof. now apply eqb31_eq. Qed.

Add Ring Int31Ring : Int31Ring
 (decidable eqb31_correct,
  constants [Int31cst]).

Section TestRing.
Let test : forall x y, 1 + x*y + x*x + 1 = 1*1 + 1 + y*x + 1*x*x.
intros. ring.
Qed.
End TestRing.



==> anc/HoTT/coq-HoTT/theories/Numbers/Cyclic/ZModulo/ZModulo.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Type [Z] viewed modulo a particular constant corresponds to [Z/nZ]
      as defined abstractly in CyclicAxioms. *)

(** Even if the construction provided here is not reused for building
  the efficient arbitrary precision numbers, it provides a simple
  implementation of CyclicAxioms, hence ensuring its coherence. *)

Set Implicit Arguments.

Require Import Bool.
Require Import ZArith.
Require Import Znumtheory.
Require Import BigNumPrelude.
Require Import DoubleType.
Require Import CyclicAxioms.

Local Open Scope Z_scope.

Section ZModulo.

 Variable digits : positive.
 Hypothesis digits_ne_1 : digits <> 1%positive.

 Definition wB := base digits.

 Definition t := Z.
 Definition zdigits := Zpos digits.
 Definition to_Z x := x mod wB.

 Notation "[| x |]" := (to_Z x)  (at level 0, x at level 99).

 Notation "[+| c |]" :=
   (interp_carry 1 wB to_Z c)  (at level 0, x at level 99).

 Notation "[-| c |]" :=
   (interp_carry (-1) wB to_Z c)  (at level 0, x at level 99).

 Notation "[|| x ||]" :=
   (zn2z_to_Z wB to_Z x)  (at level 0, x at level 99).

 Lemma spec_more_than_1_digit: 1 < Zpos digits.
 Proof.
  generalize digits_ne_1; destruct digits; auto.
  destruct 1; auto.
 Qed.
 Let digits_gt_1 := spec_more_than_1_digit.

 Lemma wB_pos : wB > 0.
 Proof.
  unfold wB, base; auto with zarith.
 Qed.
 Hint Resolve wB_pos.

 Lemma spec_to_Z_1 : forall x, 0 <= [|x|].
 Proof.
  unfold to_Z; intros; destruct (Z_mod_lt x wB wB_pos); auto.
 Qed.

 Lemma spec_to_Z_2 : forall x, [|x|] < wB.
 Proof.
  unfold to_Z; intros; destruct (Z_mod_lt x wB wB_pos); auto.
 Qed.
 Hint Resolve spec_to_Z_1 spec_to_Z_2.

 Lemma spec_to_Z : forall x, 0 <= [|x|] < wB.
 Proof.
  auto.
 Qed.

 Definition of_pos x :=
   let (q,r) := Z.pos_div_eucl x wB in (N_of_Z q, r).

 Lemma spec_of_pos : forall p,
   Zpos p = (Z.of_N (fst (of_pos p)))*wB + [|(snd (of_pos p))|].
 Proof.
  intros; unfold of_pos; simpl.
  generalize (Z_div_mod_POS wB wB_pos p).
  destruct (Z.pos_div_eucl p wB); simpl; destruct 1.
  unfold to_Z; rewrite Zmod_small; auto.
  assert (0 <= z).
   replace z with (Zpos p / wB) by
    (symmetry; apply Zdiv_unique with z0; auto).
   apply Z_div_pos; auto with zarith.
  replace (Z.of_N (N_of_Z z)) with z by
    (destruct z; simpl; auto; elim H1; auto).
  rewrite Z.mul_comm; auto.
 Qed.

 Lemma spec_zdigits : [|zdigits|] = Zpos digits.
 Proof.
  unfold to_Z, zdigits.
  apply Zmod_small.
  unfold wB, base.
  split; auto with zarith.
  apply Zpower2_lt_lin; auto with zarith.
 Qed.

 Definition zero := 0.
 Definition one := 1.
 Definition minus_one := wB - 1.

 Lemma spec_0 : [|zero|] = 0.
 Proof.
  unfold to_Z, zero.
  apply Zmod_small; generalize wB_pos; auto with zarith.
 Qed.

 Lemma spec_1 : [|one|] = 1.
 Proof.
  unfold to_Z, one.
  apply Zmod_small; split; auto with zarith.
  unfold wB, base.
  apply Z.lt_trans with (Zpos digits); auto.
  apply Zpower2_lt_lin; auto with zarith.
 Qed.

 Lemma spec_Bm1 : [|minus_one|] = wB - 1.
 Proof.
  unfold to_Z, minus_one.
  apply Zmod_small; split; auto with zarith.
  unfold wB, base.
  cut (1 <= 2 ^ Zpos digits); auto with zarith.
  apply Z.le_trans with (Zpos digits); auto with zarith.
  apply Zpower2_le_lin; auto with zarith.
 Qed.

 Definition compare x y := Z.compare [|x|] [|y|].

 Lemma spec_compare : forall x y,
   compare x y = Z.compare [|x|] [|y|].
 Proof. reflexivity. Qed.

 Definition eq0 x :=
   match [|x|] with Z0 => true | _ => false end.

 Lemma spec_eq0 : forall x, eq0 x = true -> [|x|] = 0.
 Proof.
  unfold eq0; intros; now destruct [|x|].
 Qed.

 Definition opp_c x :=
   if eq0 x then C0 0 else C1 (- x).
 Definition opp x := - x.
 Definition opp_carry x := - x - 1.

 Lemma spec_opp_c : forall x, [-|opp_c x|] = -[|x|].
 Proof.
 intros; unfold opp_c, to_Z; auto.
 case_eq (eq0 x); intros; unfold interp_carry.
 fold [|x|]; rewrite (spec_eq0 x H); auto.
 assert (x mod wB <> 0).
  unfold eq0, to_Z in H.
  intro H0; rewrite H0 in H; discriminate.
 rewrite Z_mod_nz_opp_full; auto with zarith.
 Qed.

 Lemma spec_opp : forall x, [|opp x|] = (-[|x|]) mod wB.
 Proof.
 intros; unfold opp, to_Z; auto.
 change ((- x) mod wB = (0 - (x mod wB)) mod wB).
 rewrite Zminus_mod_idemp_r; simpl; auto.
 Qed.

 Lemma spec_opp_carry : forall x, [|opp_carry x|] = wB - [|x|] - 1.
 Proof.
 intros; unfold opp_carry, to_Z; auto.
 replace (- x - 1) with (- 1 - x) by omega.
 rewrite <- Zminus_mod_idemp_r.
 replace ( -1 - x mod wB) with (0 + ( -1 - x mod wB)) by omega.
 rewrite <- (Z_mod_same_full wB).
 rewrite Zplus_mod_idemp_l.
 replace (wB + (-1 - x mod wB)) with (wB - x mod wB -1) by omega.
 apply Zmod_small.
 generalize (Z_mod_lt x wB wB_pos); omega.
 Qed.

 Definition succ_c x :=
  let y := Z.succ x in
  if eq0 y then C1 0 else C0 y.

 Definition add_c x y :=
  let z := [|x|] + [|y|] in
  if Z_lt_le_dec z wB then C0 z else C1 (z-wB).

 Definition add_carry_c x y :=
  let z := [|x|]+[|y|]+1 in
  if Z_lt_le_dec z wB then C0 z else C1 (z-wB).

 Definition succ := Z.succ.
 Definition add := Z.add.
 Definition add_carry x y := x + y + 1.

 Lemma Zmod_equal :
  forall x y z, z>0 -> (x-y) mod z = 0 -> x mod z = y mod z.
 Proof.
 intros.
 generalize (Z_div_mod_eq (x-y) z H); rewrite H0, Z.add_0_r.
 remember ((x-y)/z) as k.
 rewrite Z.sub_move_r, Z.add_comm, Z.mul_comm. intros ->.
 now apply Z_mod_plus.
 Qed.

 Lemma spec_succ_c : forall x, [+|succ_c x|] = [|x|] + 1.
 Proof.
 intros; unfold succ_c, to_Z, Z.succ.
 case_eq (eq0 (x+1)); intros; unfold interp_carry.

 rewrite Z.mul_1_l.
 replace (wB + 0 mod wB) with wB by auto with zarith.
 symmetry. rewrite Z.add_move_r.
 assert ((x+1) mod wB = 0) by (apply spec_eq0; auto).
 replace (wB-1) with ((wB-1) mod wB) by
  (apply Zmod_small; generalize wB_pos; omega).
 rewrite <- Zminus_mod_idemp_l; rewrite Z_mod_same; simpl; auto.
 apply Zmod_equal; auto.

 assert ((x+1) mod wB <> 0).
  unfold eq0, to_Z in *; now destruct ((x+1) mod wB).
 assert (x mod wB + 1 <> wB).
  contradict H0.
  rewrite Z.add_move_r in H0; simpl in H0.
  rewrite <- Zplus_mod_idemp_l; rewrite H0.
  replace (wB-1+1) with wB; auto with zarith; apply Z_mod_same; auto.
 rewrite <- Zplus_mod_idemp_l.
 apply Zmod_small.
 generalize (Z_mod_lt x wB wB_pos); omega.
 Qed.

 Lemma spec_add_c : forall x y, [+|add_c x y|] = [|x|] + [|y|].
 Proof.
 intros; unfold add_c, to_Z, interp_carry.
 destruct Z_lt_le_dec.
 apply Zmod_small;
  generalize (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 rewrite Z.mul_1_l, Z.add_comm, Z.add_move_r.
 apply Zmod_small;
  generalize (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 Qed.

 Lemma spec_add_carry_c : forall x y, [+|add_carry_c x y|] = [|x|] + [|y|] + 1.
 Proof.
 intros; unfold add_carry_c, to_Z, interp_carry.
 destruct Z_lt_le_dec.
 apply Zmod_small;
  generalize (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 rewrite Z.mul_1_l, Z.add_comm, Z.add_move_r.
 apply Zmod_small;
  generalize (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 Qed.

 Lemma spec_succ : forall x, [|succ x|] = ([|x|] + 1) mod wB.
 Proof.
 intros; unfold succ, to_Z, Z.succ.
 symmetry; apply Zplus_mod_idemp_l.
 Qed.

 Lemma spec_add : forall x y, [|add x y|] = ([|x|] + [|y|]) mod wB.
 Proof.
 intros; unfold add, to_Z; apply Zplus_mod.
 Qed.

 Lemma spec_add_carry :
	 forall x y, [|add_carry x y|] = ([|x|] + [|y|] + 1) mod wB.
 Proof.
 intros; unfold add_carry, to_Z.
 rewrite <- Zplus_mod_idemp_l.
 rewrite (Zplus_mod x y).
 rewrite Zplus_mod_idemp_l; auto.
 Qed.

 Definition pred_c x :=
  if eq0 x then C1 (wB-1) else C0 (x-1).

 Definition sub_c x y :=
  let z := [|x|]-[|y|] in
  if Z_lt_le_dec z 0 then C1 (wB+z) else C0 z.

 Definition sub_carry_c x y :=
  let z := [|x|]-[|y|]-1 in
  if Z_lt_le_dec z 0 then C1 (wB+z) else C0 z.

 Definition pred := Z.pred.
 Definition sub := Z.sub.
 Definition sub_carry x y := x - y - 1.

 Lemma spec_pred_c : forall x, [-|pred_c x|] = [|x|] - 1.
 Proof.
 intros; unfold pred_c, to_Z, interp_carry.
 case_eq (eq0 x); intros.
 fold [|x|]; rewrite spec_eq0; auto.
 replace ((wB-1) mod wB) with (wB-1); auto with zarith.
 symmetry; apply Zmod_small; generalize wB_pos; omega.

 assert (x mod wB <> 0).
  unfold eq0, to_Z in *; now destruct (x mod wB).
 rewrite <- Zminus_mod_idemp_l.
 apply Zmod_small.
 generalize (Z_mod_lt x wB wB_pos); omega.
 Qed.

 Lemma spec_sub_c : forall x y, [-|sub_c x y|] = [|x|] - [|y|].
 Proof.
 intros; unfold sub_c, to_Z, interp_carry.
 destruct Z_lt_le_dec.
 replace ((wB + (x mod wB - y mod wB)) mod wB) with
   (wB + (x mod wB - y mod wB)).
 omega.
 symmetry; apply Zmod_small.
 generalize wB_pos (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.

 apply Zmod_small.
 generalize wB_pos (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 Qed.

 Lemma spec_sub_carry_c : forall x y, [-|sub_carry_c x y|] = [|x|] - [|y|] - 1.
 Proof.
 intros; unfold sub_carry_c, to_Z, interp_carry.
 destruct Z_lt_le_dec.
 replace ((wB + (x mod wB - y mod wB - 1)) mod wB) with
   (wB + (x mod wB - y mod wB -1)).
 omega.
 symmetry; apply Zmod_small.
 generalize wB_pos (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.

 apply Zmod_small.
 generalize wB_pos (Z_mod_lt x wB wB_pos) (Z_mod_lt y wB wB_pos); omega.
 Qed.

 Lemma spec_pred : forall x, [|pred x|] = ([|x|] - 1) mod wB.
 Proof.
 intros; unfold pred, to_Z, Z.pred.
 rewrite <- Zplus_mod_idemp_l; auto.
 Qed.

 Lemma spec_sub : forall x y, [|sub x y|] = ([|x|] - [|y|]) mod wB.
 Proof.
 intros; unfold sub, to_Z; apply Zminus_mod.
 Qed.

 Lemma spec_sub_carry :
  forall x y, [|sub_carry x y|] = ([|x|] - [|y|] - 1) mod wB.
 Proof.
 intros; unfold sub_carry, to_Z.
 rewrite <- Zminus_mod_idemp_l.
 rewrite (Zminus_mod x y).
 rewrite Zminus_mod_idemp_l.
 auto.
 Qed.

 Definition mul_c x y :=
  let (h,l) := Z.div_eucl ([|x|]*[|y|]) wB in
  if eq0 h then if eq0 l then W0 else WW h l else WW h l.

 Definition mul := Z.mul.

 Definition square_c x := mul_c x x.

 Lemma spec_mul_c : forall x y, [|| mul_c x y ||] = [|x|] * [|y|].
 Proof.
 intros; unfold mul_c, zn2z_to_Z.
 assert (Z.div_eucl ([|x|]*[|y|]) wB = (([|x|]*[|y|])/wB,([|x|]*[|y|]) mod wB)).
  unfold Z.modulo, Z.div; destruct Z.div_eucl; auto.
 generalize (Z_div_mod ([|x|]*[|y|]) wB wB_pos); destruct Z.div_eucl as (h,l).
 destruct 1; injection H; clear H; intros.
 rewrite H0.
 assert ([|l|] = l).
  apply Zmod_small; auto.
 assert ([|h|] = h).
  apply Zmod_small.
  subst h.
  split.
  apply Z_div_pos; auto with zarith.
  apply Zdiv_lt_upper_bound; auto with zarith.
  apply Z.mul_lt_mono_nonneg; auto with zarith.
 clear H H0 H1 H2.
 case_eq (eq0 h); simpl; intros.
 case_eq (eq0 l); simpl; intros.
 rewrite <- H3, <- H4, (spec_eq0 h), (spec_eq0 l); auto with zarith.
 rewrite H3, H4; auto with zarith.
 rewrite H3, H4; auto with zarith.
 Qed.

 Lemma spec_mul : forall x y, [|mul x y|] = ([|x|] * [|y|]) mod wB.
 Proof.
 intros; unfold mul, to_Z; apply Zmult_mod.
 Qed.

 Lemma spec_square_c : forall x, [|| square_c x||] = [|x|] * [|x|].
 Proof.
 intros x; exact (spec_mul_c x x).
 Qed.

 Definition div x y := Z.div_eucl [|x|] [|y|].

 Lemma spec_div : forall a b, 0 < [|b|] ->
      let (q,r) := div a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
 intros; unfold div.
 assert ([|b|]>0) by auto with zarith.
 assert (Z.div_eucl [|a|] [|b|] = ([|a|]/[|b|], [|a|] mod [|b|])).
  unfold Z.modulo, Z.div; destruct Z.div_eucl; auto.
 generalize (Z_div_mod [|a|] [|b|] H0).
 destruct Z.div_eucl as (q,r); destruct 1; intros.
 injection H1; clear H1; intros.
 assert ([|r|]=r).
  apply Zmod_small; generalize (Z_mod_lt b wB wB_pos); fold [|b|];
   auto with zarith.
 assert ([|q|]=q).
  apply Zmod_small.
  subst q.
  split.
  apply Z_div_pos; auto with zarith.
  apply Zdiv_lt_upper_bound; auto with zarith.
  apply Z.lt_le_trans with (wB*1).
  rewrite Z.mul_1_r; auto with zarith.
  apply Z.mul_le_mono_nonneg; generalize wB_pos; auto with zarith.
 rewrite H5, H6; rewrite Z.mul_comm; auto with zarith.
 Qed.

 Definition div_gt := div.

 Lemma spec_div_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      let (q,r) := div_gt a b in
      [|a|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
 intros.
 apply spec_div; auto.
 Qed.

 Definition modulo x y := [|x|] mod [|y|].
 Definition modulo_gt x y := [|x|] mod [|y|].

 Lemma spec_modulo :  forall a b, 0 < [|b|] ->
      [|modulo a b|] = [|a|] mod [|b|].
 Proof.
 intros; unfold modulo.
 apply Zmod_small.
 assert ([|b|]>0) by auto with zarith.
 generalize (Z_mod_lt [|a|] [|b|] H0) (Z_mod_lt b wB wB_pos).
 fold [|b|]; omega.
 Qed.

 Lemma spec_modulo_gt : forall a b, [|a|] > [|b|] -> 0 < [|b|] ->
      [|modulo_gt a b|] = [|a|] mod [|b|].
 Proof.
 intros; apply spec_modulo; auto.
 Qed.

 Definition gcd x y := Z.gcd [|x|] [|y|].
 Definition gcd_gt x y := Z.gcd [|x|] [|y|].

 Lemma Zgcd_bound : forall a b, 0<=a -> 0<=b -> Z.gcd a b <= Z.max a b.
 Proof.
 intros.
 generalize (Zgcd_is_gcd a b); inversion_clear 1.
 destruct H2 as (q,H2); destruct H3 as (q',H3); clear H4.
 assert (H4:=Z.gcd_nonneg a b).
 destruct (Z.eq_dec (Z.gcd a b) 0).
 rewrite e; generalize (Zmax_spec a b); omega.
 assert (0 <= q).
  apply Z.mul_le_mono_pos_r with (Z.gcd a b); auto with zarith.
 destruct (Z.eq_dec q 0).

 subst q; simpl in *; subst a; simpl; auto.
 generalize (Zmax_spec 0 b) (Zabs_spec b); omega.

 apply Z.le_trans with a.
 rewrite H2 at 2.
 rewrite <- (Z.mul_1_l (Z.gcd a b)) at 1.
 apply Z.mul_le_mono_nonneg; auto with zarith.
 generalize (Zmax_spec a b); omega.
 Qed.

 Lemma spec_gcd : forall a b, Zis_gcd [|a|] [|b|] [|gcd a b|].
 Proof.
 intros; unfold gcd.
 generalize (Z_mod_lt a wB wB_pos)(Z_mod_lt b wB wB_pos); intros.
 fold [|a|] in *; fold [|b|] in *.
 replace ([|Z.gcd [|a|] [|b|]|]) with (Z.gcd [|a|] [|b|]).
 apply Zgcd_is_gcd.
 symmetry; apply Zmod_small.
 split.
 apply Z.gcd_nonneg.
 apply Z.le_lt_trans with (Z.max [|a|] [|b|]).
 apply Zgcd_bound; auto with zarith.
 generalize (Zmax_spec [|a|] [|b|]); omega.
 Qed.

 Lemma spec_gcd_gt : forall a b, [|a|] > [|b|] ->
      Zis_gcd [|a|] [|b|] [|gcd_gt a b|].
 Proof.
  intros. apply spec_gcd; auto.
 Qed.

 Definition div21 a1 a2 b :=
  Z.div_eucl ([|a1|]*wB+[|a2|]) [|b|].

 Lemma spec_div21 : forall a1 a2 b,
      wB/2 <= [|b|] ->
      [|a1|] < [|b|] ->
      let (q,r) := div21 a1 a2 b in
      [|a1|] *wB+ [|a2|] = [|q|] * [|b|] + [|r|] /\
      0 <= [|r|] < [|b|].
 Proof.
 intros; unfold div21.
 generalize (Z_mod_lt a1 wB wB_pos); fold [|a1|]; intros.
 generalize (Z_mod_lt a2 wB wB_pos); fold [|a2|]; intros.
 assert ([|b|]>0) by auto with zarith.
 remember ([|a1|]*wB+[|a2|]) as a.
 assert (Z.div_eucl a [|b|] = (a/[|b|], a mod [|b|])).
  unfold Z.modulo, Z.div; destruct Z.div_eucl; auto.
 generalize (Z_div_mod a [|b|] H3).
 destruct Z.div_eucl as (q,r); destruct 1; intros.
 injection H4; clear H4; intros.
 assert ([|r|]=r).
  apply Zmod_small; generalize (Z_mod_lt b wB wB_pos); fold [|b|];
   auto with zarith.
 assert ([|q|]=q).
  apply Zmod_small.
  subst q.
  split.
  apply Z_div_pos; auto with zarith.
  subst a; auto with zarith.
  apply Zdiv_lt_upper_bound; auto with zarith.
  subst a.
  replace (wB*[|b|]) with (([|b|]-1)*wB + wB) by ring.
  apply Z.lt_le_trans with ([|a1|]*wB+wB); auto with zarith.
 rewrite H8, H9; rewrite Z.mul_comm; auto with zarith.
 Qed.

 Definition add_mul_div p x y :=
   ([|x|] * (2 ^ [|p|]) + [|y|] / (2 ^ ((Zpos digits) - [|p|]))).
 Lemma spec_add_mul_div : forall x y p,
       [|p|] <= Zpos digits ->
       [| add_mul_div p x y |] =
         ([|x|] * (2 ^ [|p|]) +
          [|y|] / (2 ^ ((Zpos digits) - [|p|]))) mod wB.
 Proof.
 intros; unfold add_mul_div; auto.
 Qed.

 Definition pos_mod p w := [|w|] mod (2 ^ [|p|]).
 Lemma spec_pos_mod : forall w p,
       [|pos_mod p w|] = [|w|] mod (2 ^ [|p|]).
 Proof.
 intros; unfold pos_mod.
 apply Zmod_small.
 generalize (Z_mod_lt [|w|] (2 ^ [|p|])); intros.
 split.
 destruct H; auto with zarith.
 apply Z.le_lt_trans with [|w|]; auto with zarith.
 apply Zmod_le; auto with zarith.
 Qed.

 Definition is_even x :=
   if Z.eq_dec ([|x|] mod 2) 0 then true else false.

 Lemma spec_is_even : forall x,
      if is_even x then [|x|] mod 2 = 0 else [|x|] mod 2 = 1.
 Proof.
 intros; unfold is_even; destruct Z.eq_dec; auto.
 generalize (Z_mod_lt [|x|] 2); omega.
 Qed.

 Definition sqrt x := Z.sqrt [|x|].
 Lemma spec_sqrt : forall x,
       [|sqrt x|] ^ 2 <= [|x|] < ([|sqrt x|] + 1) ^ 2.
 Proof.
 intros.
 unfold sqrt.
 repeat rewrite Z.pow_2_r.
 replace [|Z.sqrt [|x|]|] with (Z.sqrt [|x|]).
 apply Z.sqrt_spec; auto with zarith.
 symmetry; apply Zmod_small.
 split. apply Z.sqrt_nonneg; auto.
 apply Z.le_lt_trans with [|x|]; auto.
 apply Z.sqrt_le_lin; auto.
 Qed.

 Definition sqrt2 x y :=
  let z := [|x|]*wB+[|y|] in
  match z with
   | Z0 => (0, C0 0)
   | Zpos p =>
      let (s,r) := Z.sqrtrem (Zpos p) in
      (s, if Z_lt_le_dec r wB then C0 r else C1 (r-wB))
   | Zneg _ => (0, C0 0)
  end.

 Lemma spec_sqrt2 : forall x y,
       wB/ 4 <= [|x|] ->
       let (s,r) := sqrt2 x y in
          [||WW x y||] = [|s|] ^ 2 + [+|r|] /\
          [+|r|] <= 2 * [|s|].
 Proof.
 intros; unfold sqrt2.
 simpl zn2z_to_Z.
 remember ([|x|]*wB+[|y|]) as z.
 destruct z.
 auto with zarith.
 generalize (Z.sqrtrem_spec (Zpos p)).
 destruct Z.sqrtrem as (s,r); intros [U V]; auto with zarith.
 assert (s < wB).
  destruct (Z_lt_le_dec s wB); auto.
  assert (wB * wB <= Zpos p).
   rewrite U.
   apply Z.le_trans with (s*s); try omega.
   apply Z.mul_le_mono_nonneg; generalize wB_pos; auto with zarith.
  assert (Zpos p < wB*wB).
   rewrite Heqz.
   replace (wB*wB) with ((wB-1)*wB+wB) by ring.
   apply Z.add_le_lt_mono; auto with zarith.
   apply Z.mul_le_mono_nonneg; auto with zarith.
   generalize (spec_to_Z x); auto with zarith.
   generalize wB_pos; auto with zarith.
  omega.
 replace [|s|] with s by (symmetry; apply Zmod_small; auto with zarith).
 destruct Z_lt_le_dec; unfold interp_carry.
 replace [|r|] with r by (symmetry; apply Zmod_small; auto with zarith).
 rewrite Z.pow_2_r; auto with zarith.
 replace [|r-wB|] with (r-wB) by (symmetry; apply Zmod_small; auto with zarith).
 rewrite Z.pow_2_r; omega.

 assert (0<=Zneg p).
  rewrite Heqz; generalize wB_pos; auto with zarith.
 compute in H0; elim H0; auto.
 Qed.

 Lemma two_p_power2 : forall x, x>=0 -> two_p x = 2 ^ x.
 Proof.
 intros.
 unfold two_p.
 destruct x; simpl; auto.
 apply two_power_pos_correct.
 Qed.

 Definition head0 x := match [|x|] with
   | Z0 => zdigits
   | Zpos p => zdigits - log_inf p - 1
   | _ => 0
  end.

 Lemma spec_head00:  forall x, [|x|] = 0 -> [|head0 x|] = Zpos digits.
 Proof.
  unfold head0; intros.
  rewrite H; simpl.
  apply spec_zdigits.
 Qed.

 Lemma log_inf_bounded : forall x p, Zpos x < 2^p -> log_inf x < p.
 Proof.
 induction x; simpl; intros.

 assert (0 < p) by (destruct p; compute; auto with zarith; discriminate).
 cut (log_inf x < p - 1); [omega| ].
 apply IHx.
 change (Zpos x~1) with (2*(Zpos x)+1) in H.
 replace p with (Z.succ (p-1)) in H; auto with zarith.
 rewrite Z.pow_succ_r in H; auto with zarith.

 assert (0 < p) by (destruct p; compute; auto with zarith; discriminate).
 cut (log_inf x < p - 1); [omega| ].
 apply IHx.
 change (Zpos x~0) with (2*(Zpos x)) in H.
 replace p with (Z.succ (p-1)) in H; auto with zarith.
 rewrite Z.pow_succ_r in H; auto with zarith.

 simpl; intros; destruct p; compute; auto with zarith.
 Qed.


 Lemma spec_head0  : forall x,  0 < [|x|] ->
	 wB/ 2 <= 2 ^ ([|head0 x|]) * [|x|] < wB.
 Proof.
 intros; unfold head0.
 generalize (spec_to_Z x).
 destruct [|x|]; try discriminate.
 intros.
 destruct (log_inf_correct p).
 rewrite 2 two_p_power2 in H2; auto with zarith.
 assert (0 <= zdigits - log_inf p - 1 < wB).
  split.
  cut (log_inf p < zdigits); try omega.
  unfold zdigits.
  unfold wB, base in *.
  apply log_inf_bounded; auto with zarith.
  apply Z.lt_trans with zdigits.
  omega.
  unfold zdigits, wB, base; apply Zpower2_lt_lin; auto with zarith.

 unfold to_Z; rewrite (Zmod_small _ _ H3).
 destruct H2.
 split.
 apply Z.le_trans with (2^(zdigits - log_inf p - 1)*(2^log_inf p)).
 apply Zdiv_le_upper_bound; auto with zarith.
 rewrite <- Zpower_exp; auto with zarith.
 rewrite Z.mul_comm; rewrite <- Z.pow_succ_r; auto with zarith.
 replace (Z.succ (zdigits - log_inf p -1 +log_inf p)) with zdigits
   by ring.
 unfold wB, base, zdigits; auto with zarith.
 apply Z.mul_le_mono_nonneg; auto with zarith.

 apply Z.lt_le_trans
   with (2^(zdigits - log_inf p - 1)*(2^(Z.succ (log_inf p)))).
 apply Z.mul_lt_mono_pos_l; auto with zarith.
 rewrite <- Zpower_exp; auto with zarith.
 replace (zdigits - log_inf p -1 +Z.succ (log_inf p)) with zdigits
   by ring.
 unfold wB, base, zdigits; auto with zarith.
 Qed.

 Fixpoint Ptail p := match p with
  | xO p => (Ptail p)+1
  | _ => 0
 end.

 Lemma Ptail_pos : forall p, 0 <= Ptail p.
 Proof.
 induction p; simpl; auto with zarith.
 Qed.
 Hint Resolve Ptail_pos.

 Lemma Ptail_bounded : forall p d, Zpos p < 2^(Zpos d) -> Ptail p < Zpos d.
 Proof.
 induction p; try (compute; auto; fail).
 intros; simpl.
 assert (d <> xH).
  intro; subst.
  compute in H; destruct p; discriminate.
 assert (Z.succ (Zpos (Pos.pred d)) = Zpos d).
  simpl; f_equal.
  rewrite Pos.add_1_r.
  destruct (Pos.succ_pred_or d); auto.
  rewrite H1 in H0; elim H0; auto.
 assert (Ptail p < Zpos (Pos.pred d)).
  apply IHp.
  apply Z.mul_lt_mono_pos_r with 2; auto with zarith.
  rewrite (Z.mul_comm (Zpos p)).
  change (2 * Zpos p) with (Zpos p~0).
  rewrite Z.mul_comm.
  rewrite <- Z.pow_succ_r; auto with zarith.
  rewrite H1; auto.
 rewrite <- H1; omega.
 Qed.

 Definition tail0 x :=
  match [|x|] with
   | Z0 => zdigits
   | Zpos p => Ptail p
   | Zneg _ => 0
  end.

 Lemma spec_tail00:  forall x, [|x|] = 0 -> [|tail0 x|] = Zpos digits.
 Proof.
  unfold tail0; intros.
  rewrite H; simpl.
  apply spec_zdigits.
 Qed.

 Lemma spec_tail0  : forall x, 0 < [|x|] ->
         exists y, 0 <= y /\ [|x|] = (2 * y + 1) * (2 ^ [|tail0 x|]).
 Proof.
 intros; unfold tail0.
 generalize (spec_to_Z x).
 destruct [|x|]; try discriminate; intros.
 assert ([|Ptail p|] = Ptail p).
  apply Zmod_small.
  split; auto.
  unfold wB, base in *.
  apply Z.lt_trans with (Zpos digits).
  apply Ptail_bounded; auto with zarith.
  apply Zpower2_lt_lin; auto with zarith.
 rewrite H1.

 clear; induction p.
 exists (Zpos p); simpl; rewrite Pos.mul_1_r; auto with zarith.
 destruct IHp as (y & Yp & Ye).
 exists y.
 split; auto.
 change (Zpos p~0) with (2*Zpos p).
 rewrite Ye.
 change (Ptail p~0) with (Z.succ (Ptail p)).
 rewrite Z.pow_succ_r; auto; ring.

 exists 0; simpl; auto with zarith.
 Qed.

 Definition lor := Z.lor.
 Definition land := Z.land.
 Definition lxor := Z.lxor.

 Lemma spec_lor x y : [|lor x y|] = Z.lor [|x|] [|y|].
 Proof.
 unfold lor, to_Z.
 apply Z.bits_inj'; intros n Hn. rewrite Z.lor_spec.
 unfold wB, base.
 destruct (Z.le_gt_cases (Z.pos digits) n).
 - rewrite !Z.mod_pow2_bits_high; auto with zarith.
 - rewrite !Z.mod_pow2_bits_low, Z.lor_spec; auto with zarith.
 Qed.

 Lemma spec_land x y : [|land x y|] = Z.land [|x|] [|y|].
 Proof.
 unfold land, to_Z.
 apply Z.bits_inj'; intros n Hn. rewrite Z.land_spec.
 unfold wB, base.
 destruct (Z.le_gt_cases (Z.pos digits) n).
 - rewrite !Z.mod_pow2_bits_high; auto with zarith.
 - rewrite !Z.mod_pow2_bits_low, Z.land_spec; auto with zarith.
 Qed.

 Lemma spec_lxor x y : [|lxor x y|] = Z.lxor [|x|] [|y|].
 Proof.
 unfold lxor, to_Z.
 apply Z.bits_inj'; intros n Hn. rewrite Z.lxor_spec.
 unfold wB, base.
 destruct (Z.le_gt_cases (Z.pos digits) n).
 - rewrite !Z.mod_pow2_bits_high; auto with zarith.
 - rewrite !Z.mod_pow2_bits_low, Z.lxor_spec; auto with zarith.
 Qed.

 (** Let's now group everything in two records *)

 Instance zmod_ops : ZnZ.Ops Z := ZnZ.MkOps
    (digits : positive)
    (zdigits: t)
    (to_Z   : t -> Z)
    (of_pos : positive -> N * t)
    (head0  : t -> t)
    (tail0  : t -> t)

    (zero   : t)
    (one    : t)
    (minus_one : t)

    (compare     : t -> t -> comparison)
    (eq0         : t -> bool)

    (opp_c       : t -> carry t)
    (opp         : t -> t)
    (opp_carry   : t -> t)

    (succ_c      : t -> carry t)
    (add_c       : t -> t -> carry t)
    (add_carry_c : t -> t -> carry t)
    (succ        : t -> t)
    (add         : t -> t -> t)
    (add_carry   : t -> t -> t)

    (pred_c      : t -> carry t)
    (sub_c       : t -> t -> carry t)
    (sub_carry_c : t -> t -> carry t)
    (pred        : t -> t)
    (sub         : t -> t -> t)
    (sub_carry   : t -> t -> t)

    (mul_c       : t -> t -> zn2z t)
    (mul         : t -> t -> t)
    (square_c    : t -> zn2z t)

    (div21       : t -> t -> t -> t*t)
    (div_gt      : t -> t -> t * t)
    (div         : t -> t -> t * t)

    (modulo_gt      : t -> t -> t)
    (modulo         : t -> t -> t)

    (gcd_gt      : t -> t -> t)
    (gcd         : t -> t -> t)
    (add_mul_div : t -> t -> t -> t)
    (pos_mod     : t -> t -> t)

    (is_even     : t -> bool)
    (sqrt2       : t -> t -> t * carry t)
    (sqrt        : t -> t)
    (lor         : t -> t -> t)
    (land         : t -> t -> t)
    (lxor         : t -> t -> t).

 Instance zmod_specs : ZnZ.Specs zmod_ops := ZnZ.MkSpecs
    spec_to_Z
    spec_of_pos
    spec_zdigits
    spec_more_than_1_digit

    spec_0
    spec_1
    spec_Bm1

    spec_compare
    spec_eq0

    spec_opp_c
    spec_opp
    spec_opp_carry

    spec_succ_c
    spec_add_c
    spec_add_carry_c
    spec_succ
    spec_add
    spec_add_carry

    spec_pred_c
    spec_sub_c
    spec_sub_carry_c
    spec_pred
    spec_sub
    spec_sub_carry

    spec_mul_c
    spec_mul
    spec_square_c

    spec_div21
    spec_div_gt
    spec_div

    spec_modulo_gt
    spec_modulo

    spec_gcd_gt
    spec_gcd

    spec_head00
    spec_head0
    spec_tail00
    spec_tail0

    spec_add_mul_div
    spec_pos_mod

    spec_is_even
    spec_sqrt2
    spec_sqrt
    spec_lor
    spec_land
    spec_lxor.

End ZModulo.

(** A modular version of the previous construction. *)

Module Type PositiveNotOne.
 Parameter p : positive.
 Axiom not_one : p <> 1%positive.
End PositiveNotOne.

Module ZModuloCyclicType (P:PositiveNotOne) <: CyclicType.
 Definition t := Z.
 Instance ops : ZnZ.Ops t := zmod_ops P.p.
 Instance specs : ZnZ.Specs ops := zmod_specs P.not_one.
End ZModuloCyclicType.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZAdd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export ZBase.

Module ZAddProp (Import Z : ZAxiomsMiniSig').
Include ZBaseProp Z.

(** Theorems that are either not valid on N or have different proofs
    on N and Z *)

Hint Rewrite opp_0 : nz.

Theorem add_pred_l : forall n m, P n + m == P (n + m).
Proof.
intros n m.
rewrite <- (succ_pred n) at 2.
now rewrite add_succ_l, pred_succ.
Qed.

Theorem add_pred_r : forall n m, n + P m == P (n + m).
Proof.
intros n m; rewrite 2 (add_comm n); apply add_pred_l.
Qed.

Theorem add_opp_r : forall n m, n + (- m) == n - m.
Proof.
nzinduct m.
now nzsimpl.
intro m. rewrite opp_succ, sub_succ_r, add_pred_r. now rewrite pred_inj_wd.
Qed.

Theorem sub_0_l : forall n, 0 - n == - n.
Proof.
intro n; rewrite <- add_opp_r; now rewrite add_0_l.
Qed.

Theorem sub_succ_l : forall n m, S n - m == S (n - m).
Proof.
intros n m; rewrite <- 2 add_opp_r; now rewrite add_succ_l.
Qed.

Theorem sub_pred_l : forall n m, P n - m == P (n - m).
Proof.
intros n m. rewrite <- (succ_pred n) at 2.
rewrite sub_succ_l; now rewrite pred_succ.
Qed.

Theorem sub_pred_r : forall n m, n - (P m) == S (n - m).
Proof.
intros n m. rewrite <- (succ_pred m) at 2.
rewrite sub_succ_r; now rewrite succ_pred.
Qed.

Theorem opp_pred : forall n, - (P n) == S (- n).
Proof.
intro n. rewrite <- (succ_pred n) at 2.
rewrite opp_succ. now rewrite succ_pred.
Qed.

Theorem sub_diag : forall n, n - n == 0.
Proof.
nzinduct n.
now nzsimpl.
intro n. rewrite sub_succ_r, sub_succ_l; now rewrite pred_succ.
Qed.

Theorem add_opp_diag_l : forall n, - n + n == 0.
Proof.
intro n; now rewrite add_comm, add_opp_r, sub_diag.
Qed.

Theorem add_opp_diag_r : forall n, n + (- n) == 0.
Proof.
intro n; rewrite add_comm; apply add_opp_diag_l.
Qed.

Theorem add_opp_l : forall n m, - m + n == n - m.
Proof.
intros n m; rewrite <- add_opp_r; now rewrite add_comm.
Qed.

Theorem add_sub_assoc : forall n m p, n + (m - p) == (n + m) - p.
Proof.
intros n m p; rewrite <- 2 add_opp_r; now rewrite add_assoc.
Qed.

Theorem opp_involutive : forall n, - (- n) == n.
Proof.
nzinduct n.
now nzsimpl.
intro n. rewrite opp_succ, opp_pred. now rewrite succ_inj_wd.
Qed.

Theorem opp_add_distr : forall n m, - (n + m) == - n + (- m).
Proof.
intros n m; nzinduct n.
now nzsimpl.
intro n. rewrite add_succ_l; do 2 rewrite opp_succ; rewrite add_pred_l.
now rewrite pred_inj_wd.
Qed.

Theorem opp_sub_distr : forall n m, - (n - m) == - n + m.
Proof.
intros n m; rewrite <- add_opp_r, opp_add_distr.
now rewrite opp_involutive.
Qed.

Theorem opp_inj : forall n m, - n == - m -> n == m.
Proof.
intros n m H. apply opp_wd in H. now rewrite 2 opp_involutive in H.
Qed.

Theorem opp_inj_wd : forall n m, - n == - m <-> n == m.
Proof.
intros n m; split; [apply opp_inj | intros; now f_equiv].
Qed.

Theorem eq_opp_l : forall n m, - n == m <-> n == - m.
Proof.
intros n m. now rewrite <- (opp_inj_wd (- n) m), opp_involutive.
Qed.

Theorem eq_opp_r : forall n m, n == - m <-> - n == m.
Proof.
symmetry; apply eq_opp_l.
Qed.

Theorem sub_add_distr : forall n m p, n - (m + p) == (n - m) - p.
Proof.
intros n m p; rewrite <- add_opp_r, opp_add_distr, add_assoc.
now rewrite 2 add_opp_r.
Qed.

Theorem sub_sub_distr : forall n m p, n - (m - p) == (n - m) + p.
Proof.
intros n m p; rewrite <- add_opp_r, opp_sub_distr, add_assoc.
now rewrite add_opp_r.
Qed.

Theorem sub_opp_l : forall n m, - n - m == - m - n.
Proof.
intros n m. rewrite <- 2 add_opp_r. now rewrite add_comm.
Qed.

Theorem sub_opp_r : forall n m, n - (- m) == n + m.
Proof.
intros n m; rewrite <- add_opp_r; now rewrite opp_involutive.
Qed.

Theorem add_sub_swap : forall n m p, n + m - p == n - p + m.
Proof.
intros n m p. rewrite <- add_sub_assoc, <- (add_opp_r n p), <- add_assoc.
now rewrite add_opp_l.
Qed.

Theorem sub_cancel_l : forall n m p, n - m == n - p <-> m == p.
Proof.
intros n m p. rewrite <- (add_cancel_l (n - m) (n - p) (- n)).
rewrite 2 add_sub_assoc. rewrite add_opp_diag_l; rewrite 2 sub_0_l.
apply opp_inj_wd.
Qed.

Theorem sub_cancel_r : forall n m p, n - p == m - p <-> n == m.
Proof.
intros n m p.
stepl (n - p + p == m - p + p) by apply add_cancel_r.
now do 2 rewrite <- sub_sub_distr, sub_diag, sub_0_r.
Qed.

(** The next several theorems are devoted to moving terms from one
    side of an equation to the other. The name contains the operation
    in the original equation ([add] or [sub]) and the indication
    whether the left or right term is moved. *)

Theorem add_move_l : forall n m p, n + m == p <-> m == p - n.
Proof.
intros n m p.
stepl (n + m - n == p - n) by apply sub_cancel_r.
now rewrite add_comm, <- add_sub_assoc, sub_diag, add_0_r.
Qed.

Theorem add_move_r : forall n m p, n + m == p <-> n == p - m.
Proof.
intros n m p; rewrite add_comm; now apply add_move_l.
Qed.

(** The two theorems above do not allow rewriting subformulas of the
    form [n - m == p] to [n == p + m] since subtraction is in the
    right-hand side of the equation. Hence the following two
    theorems. *)

Theorem sub_move_l : forall n m p, n - m == p <-> - m == p - n.
Proof.
intros n m p; rewrite <- (add_opp_r n m); apply add_move_l.
Qed.

Theorem sub_move_r : forall n m p, n - m == p <-> n == p + m.
Proof.
intros n m p; rewrite <- (add_opp_r n m). now rewrite add_move_r, sub_opp_r.
Qed.

Theorem add_move_0_l : forall n m, n + m == 0 <-> m == - n.
Proof.
intros n m; now rewrite add_move_l, sub_0_l.
Qed.

Theorem add_move_0_r : forall n m, n + m == 0 <-> n == - m.
Proof.
intros n m; now rewrite add_move_r, sub_0_l.
Qed.

Theorem sub_move_0_l : forall n m, n - m == 0 <-> - m == - n.
Proof.
intros n m. now rewrite sub_move_l, sub_0_l.
Qed.

Theorem sub_move_0_r : forall n m, n - m == 0 <-> n == m.
Proof.
intros n m. now rewrite sub_move_r, add_0_l.
Qed.

(** The following section is devoted to cancellation of like
    terms. The name includes the first operator and the position of
    the term being canceled. *)

Theorem add_simpl_l : forall n m, n + m - n == m.
Proof.
intros; now rewrite add_sub_swap, sub_diag, add_0_l.
Qed.

Theorem add_simpl_r : forall n m, n + m - m == n.
Proof.
intros; now rewrite <- add_sub_assoc, sub_diag, add_0_r.
Qed.

Theorem sub_simpl_l : forall n m, - n - m + n == - m.
Proof.
intros; now rewrite <- add_sub_swap, add_opp_diag_l, sub_0_l.
Qed.

Theorem sub_simpl_r : forall n m, n - m + m == n.
Proof.
intros; now rewrite <- sub_sub_distr, sub_diag, sub_0_r.
Qed.

Theorem sub_add : forall n m, m - n + n == m.
Proof.
 intros. now rewrite <- add_sub_swap, add_simpl_r.
Qed.

(** Now we have two sums or differences; the name includes the two
    operators and the position of the terms being canceled *)

Theorem add_add_simpl_l_l : forall n m p, (n + m) - (n + p) == m - p.
Proof.
intros n m p. now rewrite (add_comm n m), <- add_sub_assoc,
sub_add_distr, sub_diag, sub_0_l, add_opp_r.
Qed.

Theorem add_add_simpl_l_r : forall n m p, (n + m) - (p + n) == m - p.
Proof.
intros n m p. rewrite (add_comm p n); apply add_add_simpl_l_l.
Qed.

Theorem add_add_simpl_r_l : forall n m p, (n + m) - (m + p) == n - p.
Proof.
intros n m p. rewrite (add_comm n m); apply add_add_simpl_l_l.
Qed.

Theorem add_add_simpl_r_r : forall n m p, (n + m) - (p + m) == n - p.
Proof.
intros n m p. rewrite (add_comm p m); apply add_add_simpl_r_l.
Qed.

Theorem sub_add_simpl_r_l : forall n m p, (n - m) + (m + p) == n + p.
Proof.
intros n m p. now rewrite <- sub_sub_distr, sub_add_distr, sub_diag,
sub_0_l, sub_opp_r.
Qed.

Theorem sub_add_simpl_r_r : forall n m p, (n - m) + (p + m) == n + p.
Proof.
intros n m p. rewrite (add_comm p m); apply sub_add_simpl_r_l.
Qed.

(** Of course, there are many other variants *)

End ZAddProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZAddOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export ZLt.

Module ZAddOrderProp (Import Z : ZAxiomsMiniSig').
Include ZOrderProp Z.

(** Theorems that are either not valid on N or have different proofs
    on N and Z *)

Theorem add_neg_neg : forall n m, n < 0 -> m < 0 -> n + m < 0.
Proof.
intros. rewrite <- (add_0_l 0). now apply add_lt_mono.
Qed.

Theorem add_neg_nonpos : forall n m, n < 0 -> m <= 0 -> n + m < 0.
Proof.
intros. rewrite <- (add_0_l 0). now apply add_lt_le_mono.
Qed.

Theorem add_nonpos_neg : forall n m, n <= 0 -> m < 0 -> n + m < 0.
Proof.
intros. rewrite <- (add_0_l 0). now apply add_le_lt_mono.
Qed.

Theorem add_nonpos_nonpos : forall n m, n <= 0 -> m <= 0 -> n + m <= 0.
Proof.
intros. rewrite <- (add_0_l 0). now apply add_le_mono.
Qed.

(** Sub and order *)

Theorem lt_0_sub : forall n m, 0 < m - n <-> n < m.
Proof.
intros n m. now rewrite (add_lt_mono_r _ _ n), add_0_l, sub_simpl_r.
Qed.

Notation sub_pos := lt_0_sub (only parsing).

Theorem le_0_sub : forall n m, 0 <= m - n <-> n <= m.
Proof.
intros n m. now rewrite (add_le_mono_r _ _ n), add_0_l, sub_simpl_r.
Qed.

Notation sub_nonneg := le_0_sub (only parsing).

Theorem lt_sub_0 : forall n m, n - m < 0 <-> n < m.
Proof.
intros n m. now rewrite (add_lt_mono_r _ _ m), add_0_l, sub_simpl_r.
Qed.

Notation sub_neg := lt_sub_0 (only parsing).

Theorem le_sub_0 : forall n m, n - m <= 0 <-> n <= m.
Proof.
intros n m. now rewrite (add_le_mono_r _ _ m), add_0_l, sub_simpl_r.
Qed.

Notation sub_nonpos := le_sub_0 (only parsing).

Theorem opp_lt_mono : forall n m, n < m <-> - m < - n.
Proof.
intros n m. now rewrite <- lt_0_sub, <- add_opp_l, <- sub_opp_r, lt_0_sub.
Qed.

Theorem opp_le_mono : forall n m, n <= m <-> - m <= - n.
Proof.
intros n m. now rewrite <- le_0_sub, <- add_opp_l, <- sub_opp_r, le_0_sub.
Qed.

Theorem opp_pos_neg : forall n, 0 < - n <-> n < 0.
Proof.
intro n; now rewrite (opp_lt_mono n 0), opp_0.
Qed.

Theorem opp_neg_pos : forall n, - n < 0 <-> 0 < n.
Proof.
intro n. now rewrite (opp_lt_mono 0 n), opp_0.
Qed.

Theorem opp_nonneg_nonpos : forall n, 0 <= - n <-> n <= 0.
Proof.
intro n; now rewrite (opp_le_mono n 0), opp_0.
Qed.

Theorem opp_nonpos_nonneg : forall n, - n <= 0 <-> 0 <= n.
Proof.
intro n. now rewrite (opp_le_mono 0 n), opp_0.
Qed.

Theorem lt_m1_0 : -1 < 0.
Proof.
apply opp_neg_pos, lt_0_1.
Qed.

Theorem sub_lt_mono_l : forall n m p, n < m <-> p - m < p - n.
Proof.
intros. now rewrite <- 2 add_opp_r, <- add_lt_mono_l, opp_lt_mono.
Qed.

Theorem sub_lt_mono_r : forall n m p, n < m <-> n - p < m - p.
Proof.
intros. now rewrite <- 2 add_opp_r, add_lt_mono_r.
Qed.

Theorem sub_lt_mono : forall n m p q, n < m -> q < p -> n - p < m - q.
Proof.
intros n m p q H1 H2.
apply lt_trans with (m - p);
[now apply sub_lt_mono_r | now apply sub_lt_mono_l].
Qed.

Theorem sub_le_mono_l : forall n m p, n <= m <-> p - m <= p - n.
Proof.
intros. now rewrite <- 2 add_opp_r, <- add_le_mono_l, opp_le_mono.
Qed.

Theorem sub_le_mono_r : forall n m p, n <= m <-> n - p <= m - p.
Proof.
intros. now rewrite <- 2 add_opp_r, add_le_mono_r.
Qed.

Theorem sub_le_mono : forall n m p q, n <= m -> q <= p -> n - p <= m - q.
Proof.
intros n m p q H1 H2.
apply le_trans with (m - p);
[now apply sub_le_mono_r | now apply sub_le_mono_l].
Qed.

Theorem sub_lt_le_mono : forall n m p q, n < m -> q <= p -> n - p < m - q.
Proof.
intros n m p q H1 H2.
apply lt_le_trans with (m - p);
[now apply sub_lt_mono_r | now apply sub_le_mono_l].
Qed.

Theorem sub_le_lt_mono : forall n m p q, n <= m -> q < p -> n - p < m - q.
Proof.
intros n m p q H1 H2.
apply le_lt_trans with (m - p);
[now apply sub_le_mono_r | now apply sub_lt_mono_l].
Qed.

Theorem le_lt_sub_lt : forall n m p q, n <= m -> p - n < q - m -> p < q.
Proof.
intros n m p q H1 H2. apply (le_lt_add_lt (- m) (- n));
[now apply -> opp_le_mono | now rewrite 2 add_opp_r].
Qed.

Theorem lt_le_sub_lt : forall n m p q, n < m -> p - n <= q - m -> p < q.
Proof.
intros n m p q H1 H2. apply (lt_le_add_lt (- m) (- n));
[now apply -> opp_lt_mono | now rewrite 2 add_opp_r].
Qed.

Theorem le_le_sub_lt : forall n m p q, n <= m -> p - n <= q - m -> p <= q.
Proof.
intros n m p q H1 H2. apply (le_le_add_le (- m) (- n));
[now apply -> opp_le_mono | now rewrite 2 add_opp_r].
Qed.

Theorem lt_add_lt_sub_r : forall n m p, n + p < m <-> n < m - p.
Proof.
intros n m p. now rewrite (sub_lt_mono_r _ _ p), add_simpl_r.
Qed.

Theorem le_add_le_sub_r : forall n m p, n + p <= m <-> n <= m - p.
Proof.
intros n m p. now rewrite (sub_le_mono_r _ _ p), add_simpl_r.
Qed.

Theorem lt_add_lt_sub_l : forall n m p, n + p < m <-> p < m - n.
Proof.
intros n m p. rewrite add_comm; apply lt_add_lt_sub_r.
Qed.

Theorem le_add_le_sub_l : forall n m p, n + p <= m <-> p <= m - n.
Proof.
intros n m p. rewrite add_comm; apply le_add_le_sub_r.
Qed.

Theorem lt_sub_lt_add_r : forall n m p, n - p < m <-> n < m + p.
Proof.
intros n m p. now rewrite (add_lt_mono_r _ _ p), sub_simpl_r.
Qed.

Theorem le_sub_le_add_r : forall n m p, n - p <= m <-> n <= m + p.
Proof.
intros n m p. now rewrite (add_le_mono_r _ _ p), sub_simpl_r.
Qed.

Theorem lt_sub_lt_add_l : forall n m p, n - m < p <-> n < m + p.
Proof.
intros n m p. rewrite add_comm; apply lt_sub_lt_add_r.
Qed.

Theorem le_sub_le_add_l : forall n m p, n - m <= p <-> n <= m + p.
Proof.
intros n m p. rewrite add_comm; apply le_sub_le_add_r.
Qed.

Theorem lt_sub_lt_add : forall n m p q, n - m < p - q <-> n + q < m + p.
Proof.
intros n m p q. now rewrite lt_sub_lt_add_l, add_sub_assoc, <- lt_add_lt_sub_r.
Qed.

Theorem le_sub_le_add : forall n m p q, n - m <= p - q <-> n + q <= m + p.
Proof.
intros n m p q. now rewrite le_sub_le_add_l, add_sub_assoc, <- le_add_le_sub_r.
Qed.

Theorem lt_sub_pos : forall n m, 0 < m <-> n - m < n.
Proof.
intros n m. now rewrite (sub_lt_mono_l _ _ n), sub_0_r.
Qed.

Theorem le_sub_nonneg : forall n m, 0 <= m <-> n - m <= n.
Proof.
intros n m. now rewrite (sub_le_mono_l _ _ n), sub_0_r.
Qed.

Theorem sub_lt_cases : forall n m p q, n - m < p - q -> n < m \/ q < p.
Proof.
intros. now apply add_lt_cases, lt_sub_lt_add.
Qed.

Theorem sub_le_cases : forall n m p q, n - m <= p - q -> n <= m \/ q <= p.
Proof.
intros. now apply add_le_cases, le_sub_le_add.
Qed.

Theorem sub_neg_cases : forall n m, n - m < 0 -> n < 0 \/ 0 < m.
Proof.
intros.
rewrite <- (opp_neg_pos m). apply add_neg_cases. now rewrite add_opp_r.
Qed.

Theorem sub_pos_cases : forall n m, 0 < n - m -> 0 < n \/ m < 0.
Proof.
intros.
rewrite <- (opp_pos_neg m). apply add_pos_cases. now rewrite add_opp_r.
Qed.

Theorem sub_nonpos_cases : forall n m, n - m <= 0 -> n <= 0 \/ 0 <= m.
Proof.
intros.
rewrite <- (opp_nonpos_nonneg m). apply add_nonpos_cases. now rewrite add_opp_r.
Qed.

Theorem sub_nonneg_cases : forall n m, 0 <= n - m -> 0 <= n \/ m <= 0.
Proof.
intros.
rewrite <- (opp_nonneg_nonpos m). apply add_nonneg_cases. now rewrite add_opp_r.
Qed.

Section PosNeg.

Variable P : Z.t -> Prop.
Hypothesis P_wd : Proper (eq ==> iff) P.

Theorem zero_pos_neg :
  P 0 -> (forall n, 0 < n -> P n /\ P (- n)) -> forall n, P n.
Proof.
intros H1 H2 n. destruct (lt_trichotomy n 0) as [H3 | [H3 | H3]].
apply opp_pos_neg, H2 in H3. destruct H3 as [_ H3].
now rewrite opp_involutive in H3.
now rewrite H3.
apply H2 in H3; now destruct H3.
Qed.

End PosNeg.

Ltac zero_pos_neg n := induction_maker n ltac:(apply zero_pos_neg).

End ZAddOrderProp.




==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NZAxioms.
Require Import Bool NZParity NZPow NZSqrt NZLog NZGcd NZDiv NZBits.

(** We obtain integers by postulating that successor of predecessor
    is identity. *)

Module Type ZAxiom (Import Z : NZAxiomsSig').
 Axiom succ_pred : forall n, S (P n) == n.
End ZAxiom.

(** For historical reasons, ZAxiomsMiniSig isn't just NZ + ZAxiom,
    we also add an [opp] function, that can be seen as a shortcut
    for [sub 0]. *)

Module Type Opp (Import T:Typ).
 Parameter Inline opp : t -> t.
End Opp.

Module Type OppNotation (T:Typ)(Import O : Opp T).
 Notation "- x" := (opp x) (at level 35, right associativity).
End OppNotation.

Module Type Opp' (T:Typ) := Opp T <+ OppNotation T.

Module Type IsOpp (Import Z : NZAxiomsSig')(Import O : Opp' Z).
 Declare Instance opp_wd : Proper (eq==>eq) opp.
 Axiom opp_0 : - 0 == 0.
 Axiom opp_succ : forall n, - (S n) == P (- n).
End IsOpp.

Module Type OppCstNotation (Import A : NZAxiomsSig)(Import B : Opp A).
 Notation "- 1" := (opp one).
 Notation "- 2" := (opp two).
End OppCstNotation.

Module Type ZAxiomsMiniSig := NZOrdAxiomsSig <+ ZAxiom <+ Opp <+ IsOpp.
Module Type ZAxiomsMiniSig' := NZOrdAxiomsSig' <+ ZAxiom <+ Opp' <+ IsOpp
 <+ OppCstNotation.


(** Other functions and their specifications *)

(** Absolute value *)

Module Type HasAbs(Import Z : ZAxiomsMiniSig').
 Parameter Inline abs : t -> t.
 Axiom abs_eq : forall n, 0<=n -> abs n == n.
 Axiom abs_neq : forall n, n<=0 -> abs n == -n.
End HasAbs.

(** A sign function *)

Module Type HasSgn (Import Z : ZAxiomsMiniSig').
 Parameter Inline sgn : t -> t.
 Axiom sgn_null : forall n, n==0 -> sgn n == 0.
 Axiom sgn_pos : forall n, 0<n -> sgn n == 1.
 Axiom sgn_neg : forall n, n<0 -> sgn n == -1.
End HasSgn.

(** Divisions *)

(** First, the usual Coq convention of Truncated-Toward-Bottom
    (a.k.a Floor). We simply extend the NZ signature. *)

Module Type ZDivSpecific (Import A:ZAxiomsMiniSig')(Import B : DivMod' A).
 Axiom mod_pos_bound : forall a b, 0 < b -> 0 <= a mod b < b.
 Axiom mod_neg_bound : forall a b, b < 0 -> b < a mod b <= 0.
End ZDivSpecific.

Module Type ZDiv (Z:ZAxiomsMiniSig) := NZDiv.NZDiv Z <+ ZDivSpecific Z.
Module Type ZDiv' (Z:ZAxiomsMiniSig) := NZDiv.NZDiv' Z <+ ZDivSpecific Z.

(** Then, the Truncated-Toward-Zero convention.
    For not colliding with Floor operations, we use different names
*)

Module Type QuotRem (Import A : Typ).
 Parameters Inline quot rem : t -> t -> t.
End QuotRem.

Module Type QuotRemNotation (A : Typ)(Import B : QuotRem A).
 Infix "÷" := quot (at level 40, left associativity).
 Infix "rem" := rem (at level 40, no associativity).
End QuotRemNotation.

Module Type QuotRem' (A : Typ) := QuotRem A <+ QuotRemNotation A.

Module Type QuotRemSpec (Import A : ZAxiomsMiniSig')(Import B : QuotRem' A).
 Declare Instance quot_wd : Proper (eq==>eq==>eq) quot.
 Declare Instance rem_wd : Proper (eq==>eq==>eq) B.rem.
 Axiom quot_rem : forall a b, b ~= 0 -> a == b*(a÷b) + (a rem b).
 Axiom rem_bound_pos : forall a b, 0<=a -> 0<b -> 0 <= a rem b < b.
 Axiom rem_opp_l : forall a b, b ~= 0 -> (-a) rem b == - (a rem b).
 Axiom rem_opp_r : forall a b, b ~= 0 -> a rem (-b) == a rem b.
End QuotRemSpec.

Module Type ZQuot (Z:ZAxiomsMiniSig) := QuotRem Z <+ QuotRemSpec Z.
Module Type ZQuot' (Z:ZAxiomsMiniSig) := QuotRem' Z <+ QuotRemSpec Z.

(** For all other functions, the NZ axiomatizations are enough. *)

(** Let's group everything *)

Module Type ZAxiomsSig := ZAxiomsMiniSig <+ OrderFunctions
   <+ HasAbs <+ HasSgn <+ NZParity.NZParity
   <+ NZPow.NZPow <+ NZSqrt.NZSqrt <+ NZLog.NZLog2 <+ NZGcd.NZGcd
   <+ ZDiv <+ ZQuot <+ NZBits.NZBits <+ NZSquare.

Module Type ZAxiomsSig' := ZAxiomsMiniSig' <+ OrderFunctions'
   <+ HasAbs <+ HasSgn <+ NZParity.NZParity
   <+ NZPow.NZPow' <+ NZSqrt.NZSqrt' <+ NZLog.NZLog2 <+ NZGcd.NZGcd'
   <+ ZDiv' <+ ZQuot' <+ NZBits.NZBits' <+ NZSquare.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZBase.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export Decidable.
Require Export ZAxioms.
Require Import NZProperties.

Module ZBaseProp (Import Z : ZAxiomsMiniSig').
Include NZProp Z.

(* Theorems that are true for integers but not for natural numbers *)

Theorem pred_inj : forall n m, P n == P m -> n == m.
Proof.
intros n m H. apply succ_wd in H. now rewrite 2 succ_pred in H.
Qed.

Theorem pred_inj_wd : forall n1 n2, P n1 == P n2 <-> n1 == n2.
Proof.
intros n1 n2; split; [apply pred_inj | intros; now f_equiv].
Qed.

Lemma succ_m1 : S (-1) == 0.
Proof.
 now rewrite one_succ, opp_succ, opp_0, succ_pred.
Qed.

End ZBaseProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZBits.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import
 Bool ZAxioms ZMulOrder ZPow ZDivFloor ZSgnAbs ZParity NZLog.

(** Derived properties of bitwise operations *)

Module Type ZBitsProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZParityProp A B)
 (Import D : ZSgnAbsProp A B)
 (Import E : ZPowProp A B C D)
 (Import F : ZDivProp A B D)
 (Import G : NZLog2Prop A A A B E).

Include BoolEqualityFacts A.

Ltac order_nz := try apply pow_nonzero; order'.
Ltac order_pos' := try apply abs_nonneg; order_pos.
Hint Rewrite div_0_l mod_0_l div_1_r mod_1_r : nz.

(** Some properties of power and division *)

Lemma pow_sub_r : forall a b c, a~=0 -> 0<=c<=b -> a^(b-c) == a^b / a^c.
Proof.
 intros a b c Ha (H,H'). rewrite <- (sub_simpl_r b c) at 2.
 rewrite pow_add_r; trivial.
 rewrite div_mul. reflexivity.
 now apply pow_nonzero.
 now apply le_0_sub.
Qed.

Lemma pow_div_l : forall a b c, b~=0 -> 0<=c -> a mod b == 0 ->
 (a/b)^c == a^c / b^c.
Proof.
 intros a b c Hb Hc H. rewrite (div_mod a b Hb) at 2.
 rewrite H, add_0_r, pow_mul_l, mul_comm, div_mul. reflexivity.
 now apply pow_nonzero.
Qed.

(** An injection from bits [true] and [false] to numbers 1 and 0.
    We declare it as a (local) coercion for shorter statements. *)

Definition b2z (b:bool) := if b then 1 else 0.
Local Coercion b2z : bool >-> t.

Instance b2z_wd : Proper (Logic.eq ==> eq) b2z := _.

Lemma exists_div2 a : exists a' (b:bool), a == 2*a' + b.
Proof.
 elim (Even_or_Odd a); [intros (a',H)| intros (a',H)].
 exists a'. exists false. now nzsimpl.
 exists a'. exists true. now simpl.
Qed.

(** We can compact [testbit_odd_0] [testbit_even_0]
    [testbit_even_succ] [testbit_odd_succ] in only two lemmas. *)

Lemma testbit_0_r a (b:bool) : testbit (2*a+b) 0 = b.
Proof.
 destruct b; simpl; rewrite ?add_0_r.
 apply testbit_odd_0.
 apply testbit_even_0.
Qed.

Lemma testbit_succ_r a (b:bool) n : 0<=n ->
 testbit (2*a+b) (succ n) = testbit a n.
Proof.
 destruct b; simpl; rewrite ?add_0_r.
 now apply testbit_odd_succ.
 now apply testbit_even_succ.
Qed.

(** Alternative caracterisations of [testbit] *)

(** This concise equation could have been taken as specification
   for testbit in the interface, but it would have been hard to
   implement with little initial knowledge about div and mod *)

Lemma testbit_spec' a n : 0<=n -> a.[n] == (a / 2^n) mod 2.
Proof.
 intro Hn. revert a. apply le_ind with (4:=Hn). 
   solve_proper.
 intros a. nzsimpl.
 destruct (exists_div2 a) as (a' & b & H). rewrite H at 1.
 rewrite testbit_0_r. apply mod_unique with a'; trivial.
 left. destruct b; split; simpl; order'.
 clear n Hn. intros n Hn IH a.
 destruct (exists_div2 a) as (a' & b & H). rewrite H at 1.
 rewrite testbit_succ_r, IH by trivial. f_equiv.
 rewrite pow_succ_r, <- div_div by order_pos. f_equiv.
 apply div_unique with b; trivial.
 left. destruct b; split; simpl; order'.
Qed.

(** This caracterisation that uses only basic operations and
   power was initially taken as specification for testbit.
   We describe [a] as having a low part and a high part, with
   the corresponding bit in the middle. This caracterisation
   is moderatly complex to implement, but also moderately
   usable... *)

Lemma testbit_spec a n : 0<=n ->
  exists l h, 0<=l<2^n /\ a == l + (a.[n] + 2*h)*2^n.
Proof.
 intro Hn. exists (a mod 2^n). exists (a / 2^n / 2). split.
 apply mod_pos_bound; order_pos.
 rewrite add_comm, mul_comm, (add_comm a.[n]).
 rewrite (div_mod a (2^n)) at 1 by order_nz. do 2 f_equiv.
 rewrite testbit_spec' by trivial. apply div_mod. order'.
Qed.

Lemma testbit_true : forall a n, 0<=n ->
 (a.[n] = true <-> (a / 2^n) mod 2 == 1).
Proof.
 intros a n Hn.
 rewrite <- testbit_spec' by trivial.
 destruct a.[n]; split; simpl; now try order'.
Qed.

Lemma testbit_false : forall a n, 0<=n ->
 (a.[n] = false <-> (a / 2^n) mod 2 == 0).
Proof.
 intros a n Hn.
 rewrite <- testbit_spec' by trivial.
 destruct a.[n]; split; simpl; now try order'.
Qed.

Lemma testbit_eqb : forall a n, 0<=n ->
 a.[n] = eqb ((a / 2^n) mod 2) 1.
Proof.
 intros a n Hn.
 apply eq_true_iff_eq. now rewrite testbit_true, eqb_eq.
Qed.

(** Results about the injection [b2z] *)

Lemma b2z_inj : forall (a0 b0:bool), a0 == b0 -> a0 = b0.
Proof.
 intros [|] [|]; simpl; trivial; order'.
Qed.

Lemma add_b2z_double_div2 : forall (a0:bool) a, (a0+2*a)/2 == a.
Proof.
 intros a0 a. rewrite mul_comm, div_add by order'.
 now rewrite div_small, add_0_l by (destruct a0; split; simpl; order').
Qed.

Lemma add_b2z_double_bit0 : forall (a0:bool) a, (a0+2*a).[0] = a0.
Proof.
 intros a0 a. apply b2z_inj.
 rewrite testbit_spec' by order.
 nzsimpl. rewrite mul_comm, mod_add by order'.
 now rewrite mod_small by (destruct a0; split; simpl; order').
Qed.

Lemma b2z_div2 : forall (a0:bool), a0/2 == 0.
Proof.
 intros a0. rewrite <- (add_b2z_double_div2 a0 0). now nzsimpl.
Qed.

Lemma b2z_bit0 : forall (a0:bool), a0.[0] = a0.
Proof.
 intros a0. rewrite <- (add_b2z_double_bit0 a0 0) at 2. now nzsimpl.
Qed.

(** The specification of testbit by low and high parts is complete *)

Lemma testbit_unique : forall a n (a0:bool) l h,
 0<=l<2^n -> a == l + (a0 + 2*h)*2^n -> a.[n] = a0.
Proof.
 intros a n a0 l h Hl EQ.
 assert (0<=n).
  destruct (le_gt_cases 0 n) as [Hn|Hn]; trivial.
  rewrite pow_neg_r in Hl by trivial. destruct Hl; order.
 apply b2z_inj. rewrite testbit_spec' by trivial.
 symmetry. apply mod_unique with h.
 left; destruct a0; simpl; split; order'.
 symmetry. apply div_unique with l.
 now left.
 now rewrite add_comm, (add_comm _ a0), mul_comm.
Qed.

(** All bits of number 0 are 0 *)

Lemma bits_0 : forall n, 0.[n] = false.
Proof.
 intros n.
 destruct (le_gt_cases 0 n).
 apply testbit_false; trivial. nzsimpl; order_nz.
 now apply testbit_neg_r.
Qed.

(** For negative numbers, we are actually doing two's complement *)

Lemma bits_opp : forall a n, 0<=n -> (-a).[n] = negb (P a).[n].
Proof.
 intros a n Hn.
 destruct (testbit_spec (-a) n Hn) as (l & h & Hl & EQ).
 fold (b2z (-a).[n]) in EQ.
 apply negb_sym.
 apply testbit_unique with (2^n-l-1) (-h-1).
 split.
 apply lt_succ_r. rewrite sub_1_r, succ_pred. now apply lt_0_sub.
 apply le_succ_l. rewrite sub_1_r, succ_pred. apply le_sub_le_add_r.
 rewrite <- (add_0_r (2^n)) at 1. now apply add_le_mono_l.
 rewrite <- add_sub_swap, sub_1_r. f_equiv.
 apply opp_inj. rewrite opp_add_distr, opp_sub_distr.
 rewrite (add_comm _ l), <- add_assoc.
 rewrite EQ at 1. apply add_cancel_l.
 rewrite <- opp_add_distr.
 rewrite <- (mul_1_l (2^n)) at 2. rewrite <- mul_add_distr_r.
 rewrite <- mul_opp_l.
 f_equiv.
 rewrite !opp_add_distr.
 rewrite <- mul_opp_r.
 rewrite opp_sub_distr, opp_involutive.
 rewrite (add_comm h).
 rewrite mul_add_distr_l.
 rewrite !add_assoc.
 apply add_cancel_r.
 rewrite mul_1_r.
 rewrite add_comm, add_assoc, !add_opp_r, sub_1_r, two_succ, pred_succ.
 destruct (-a).[n]; simpl. now rewrite sub_0_r. now nzsimpl'.
Qed.

(** All bits of number (-1) are 1 *)

Lemma bits_m1 : forall n, 0<=n -> (-1).[n] = true.
Proof.
 intros. now rewrite bits_opp, one_succ, pred_succ, bits_0.
Qed.

(** Various ways to refer to the lowest bit of a number *)

Lemma bit0_odd : forall a, a.[0] = odd a.
Proof.
 intros. symmetry.
 destruct (exists_div2 a) as (a' & b & EQ).
 rewrite EQ, testbit_0_r, add_comm, odd_add_mul_2.
 destruct b; simpl; apply odd_1 || apply odd_0.
Qed.

Lemma bit0_eqb : forall a, a.[0] = eqb (a mod 2) 1.
Proof.
 intros a. rewrite testbit_eqb by order. now nzsimpl.
Qed.

Lemma bit0_mod : forall a, a.[0] == a mod 2.
Proof.
 intros a. rewrite testbit_spec' by order. now nzsimpl.
Qed.

(** Hence testing a bit is equivalent to shifting and testing parity *)

Lemma testbit_odd : forall a n, a.[n] = odd (a>>n).
Proof.
 intros. now rewrite <- bit0_odd, shiftr_spec, add_0_l.
Qed.

(** [log2] gives the highest nonzero bit of positive numbers *)

Lemma bit_log2 : forall a, 0<a -> a.[log2 a] = true.
Proof.
 intros a Ha.
 assert (Ha' := log2_nonneg a).
 destruct (log2_spec_alt a Ha) as (r & EQ & Hr).
 rewrite EQ at 1.
 rewrite testbit_true, add_comm by trivial.
 rewrite <- (mul_1_l (2^log2 a)) at 1.
 rewrite div_add by order_nz.
 rewrite div_small; trivial.
 rewrite add_0_l. apply mod_small. split; order'.
Qed.

Lemma bits_above_log2 : forall a n, 0<=a -> log2 a < n ->
 a.[n] = false.
Proof.
 intros a n Ha H.
 assert (Hn : 0<=n).
  transitivity (log2 a). apply log2_nonneg. order'.
 rewrite testbit_false by trivial.
 rewrite div_small. nzsimpl; order'.
 split. order. apply log2_lt_cancel. now rewrite log2_pow2.
Qed.

(** Hence the number of bits of [a] is [1+log2 a]
    (see [Pos.size_nat] and [Pos.size]).
*)

(** For negative numbers, things are the other ways around:
    log2 gives the highest zero bit (for numbers below -1).
*)

Lemma bit_log2_neg : forall a, a < -1 -> a.[log2 (P (-a))] = false.
Proof.
 intros a Ha.
 rewrite <- (opp_involutive a) at 1.
 rewrite bits_opp.
 apply negb_false_iff.
 apply bit_log2.
 apply opp_lt_mono in Ha. rewrite opp_involutive in Ha.
 apply lt_succ_lt_pred. now rewrite <- one_succ.
 apply log2_nonneg.
Qed.

Lemma bits_above_log2_neg : forall a n, a < 0 -> log2 (P (-a)) < n ->
 a.[n] = true.
Proof.
 intros a n Ha H.
 assert (Hn : 0<=n).
  transitivity (log2 (P (-a))). apply log2_nonneg. order'.
 rewrite <- (opp_involutive a), bits_opp, negb_true_iff by trivial.
 apply bits_above_log2; trivial.
 now rewrite <- opp_succ, opp_nonneg_nonpos, le_succ_l.
Qed.

(** Accesing a high enough bit of a number gives its sign *)

Lemma bits_iff_nonneg : forall a n, log2 (abs a) < n ->
 (0<=a <-> a.[n] = false).
Proof.
 intros a n Hn. split; intros H.
 rewrite abs_eq in Hn; trivial. now apply bits_above_log2.
 destruct (le_gt_cases 0 a); trivial.
 rewrite abs_neq in Hn by order.
 rewrite bits_above_log2_neg in H; try easy.
 apply le_lt_trans with (log2 (-a)); trivial.
 apply log2_le_mono. apply le_pred_l.
Qed.

Lemma bits_iff_nonneg' : forall a,
 0<=a <-> a.[S (log2 (abs a))] = false.
Proof.
 intros. apply bits_iff_nonneg. apply lt_succ_diag_r.
Qed.

Lemma bits_iff_nonneg_ex : forall a,
 0<=a <-> (exists k, forall m, k<m -> a.[m] = false).
Proof.
 intros a. split.
 intros Ha. exists (log2 a). intros m Hm. now apply bits_above_log2.
 intros (k,Hk). destruct (le_gt_cases k (log2 (abs a))).
 now apply bits_iff_nonneg', Hk, lt_succ_r.
 apply (bits_iff_nonneg a (S k)).
 now apply lt_succ_r, lt_le_incl.
 apply Hk. apply lt_succ_diag_r.
Qed.

Lemma bits_iff_neg : forall a n, log2 (abs a) < n ->
 (a<0 <-> a.[n] = true).
Proof.
 intros a n Hn.
 now rewrite lt_nge, <- not_false_iff_true, (bits_iff_nonneg a n).
Qed.

Lemma bits_iff_neg' : forall a, a<0 <-> a.[S (log2 (abs a))] = true.
Proof.
 intros. apply bits_iff_neg. apply lt_succ_diag_r.
Qed.

Lemma bits_iff_neg_ex : forall a,
 a<0 <-> (exists k, forall m, k<m -> a.[m] = true).
Proof.
 intros a. split.
 intros Ha. exists (log2 (P (-a))). intros m Hm. now apply bits_above_log2_neg.
 intros (k,Hk). destruct (le_gt_cases k (log2 (abs a))).
 now apply bits_iff_neg', Hk, lt_succ_r.
 apply (bits_iff_neg a (S k)).
 now apply lt_succ_r, lt_le_incl.
 apply Hk. apply lt_succ_diag_r.
Qed.

(** Testing bits after division or multiplication by a power of two *)

Lemma div2_bits : forall a n, 0<=n -> (a/2).[n] = a.[S n].
Proof.
 intros a n Hn.
 apply eq_true_iff_eq. rewrite 2 testbit_true by order_pos.
 rewrite pow_succ_r by trivial.
 now rewrite div_div by order_pos.
Qed.

Lemma div_pow2_bits : forall a n m, 0<=n -> 0<=m -> (a/2^n).[m] = a.[m+n].
Proof.
 intros a n m Hn. revert a m. apply le_ind with (4:=Hn).
 solve_proper.
 intros a m Hm. now nzsimpl.
 clear n Hn. intros n Hn IH a m Hm. nzsimpl; trivial.
 rewrite <- div_div by order_pos.
 now rewrite IH, div2_bits by order_pos.
Qed.

Lemma double_bits_succ : forall a n, (2*a).[S n] = a.[n].
Proof.
 intros a n.
 destruct (le_gt_cases 0 n) as [Hn|Hn].
 now rewrite <- div2_bits, mul_comm, div_mul by order'.
 rewrite (testbit_neg_r a n Hn).
 apply le_succ_l in Hn. le_elim Hn.
 now rewrite testbit_neg_r.
 now rewrite Hn, bit0_odd, odd_mul, odd_2.
Qed.

Lemma double_bits : forall a n, (2*a).[n] = a.[P n].
Proof.
 intros a n. rewrite <- (succ_pred n) at 1. apply double_bits_succ.
Qed.

Lemma mul_pow2_bits_add : forall a n m, 0<=n -> (a*2^n).[n+m] = a.[m].
Proof.
 intros a n m Hn. revert a m. apply le_ind with (4:=Hn).
 solve_proper.
 intros a m. now nzsimpl.
 clear n Hn. intros n Hn IH a m. nzsimpl; trivial.
 rewrite mul_assoc, (mul_comm _ 2), <- mul_assoc.
 now rewrite double_bits_succ.
Qed.

Lemma mul_pow2_bits : forall a n m, 0<=n -> (a*2^n).[m] = a.[m-n].
Proof.
 intros.
 rewrite <- (add_simpl_r m n) at 1. rewrite add_sub_swap, add_comm.
 now apply mul_pow2_bits_add.
Qed.

Lemma mul_pow2_bits_low : forall a n m, m<n -> (a*2^n).[m] = false.
Proof.
 intros.
 destruct (le_gt_cases 0 n).
 rewrite mul_pow2_bits by trivial.
 apply testbit_neg_r. now apply lt_sub_0.
 now rewrite pow_neg_r, mul_0_r, bits_0.
Qed.

(** Selecting the low part of a number can be done by a modulo *)

Lemma mod_pow2_bits_high : forall a n m, 0<=n<=m ->
 (a mod 2^n).[m] = false.
Proof.
 intros a n m (Hn,H).
 destruct (mod_pos_bound a (2^n)) as [LE LT]. order_pos.
 le_elim LE.
 apply bits_above_log2; try order.
 apply lt_le_trans with n; trivial.
 apply log2_lt_pow2; trivial.
 now rewrite <- LE, bits_0.
Qed.

Lemma mod_pow2_bits_low : forall a n m, m<n ->
 (a mod 2^n).[m] = a.[m].
Proof.
 intros a n m H.
 destruct (le_gt_cases 0 m) as [Hm|Hm]; [|now rewrite !testbit_neg_r].
 rewrite testbit_eqb; trivial.
 rewrite <- (mod_add _ (2^(P (n-m))*(a/2^n))) by order'.
 rewrite <- div_add by order_nz.
 rewrite (mul_comm _ 2), mul_assoc, <- pow_succ_r, succ_pred.
 rewrite mul_comm, mul_assoc, <- pow_add_r, (add_comm m), sub_add; trivial.
 rewrite add_comm, <- div_mod by order_nz.
 symmetry. apply testbit_eqb; trivial.
 apply le_0_sub; order.
 now apply lt_le_pred, lt_0_sub.
Qed.

(** We now prove that having the same bits implies equality.
    For that we use a notion of equality over functional
    streams of bits. *)

Definition eqf (f g:t -> bool) := forall n:t, f n = g n.

Instance eqf_equiv : Equivalence eqf.
Proof.
 split; congruence.
Qed.

Local Infix "===" := eqf (at level 70, no associativity).

Instance testbit_eqf : Proper (eq==>eqf) testbit.
Proof.
 intros a a' Ha n. now rewrite Ha.
Qed.

(** Only zero corresponds to the always-false stream. *)

Lemma bits_inj_0 :
 forall a, (forall n, a.[n] = false) -> a == 0.
Proof.
 intros a H. destruct (lt_trichotomy a 0) as [Ha|[Ha|Ha]]; trivial.
 apply (bits_above_log2_neg a (S (log2 (P (-a))))) in Ha.
 now rewrite H in Ha.
 apply lt_succ_diag_r.
 apply bit_log2 in Ha. now rewrite H in Ha.
Qed.

(** If two numbers produce the same stream of bits, they are equal. *)

Lemma bits_inj : forall a b, testbit a === testbit b -> a == b.
Proof.
 assert (AUX : forall n, 0<=n -> forall a b,
                0<=a<2^n -> testbit a === testbit b -> a == b).
  intros n Hn. apply le_ind with (4:=Hn).
  solve_proper.
  intros a b Ha H. rewrite pow_0_r, one_succ, lt_succ_r in Ha.
  assert (Ha' : a == 0) by (destruct Ha; order).
  rewrite Ha' in *.
  symmetry. apply bits_inj_0.
   intros m. now rewrite <- H, bits_0.
  clear n Hn. intros n Hn IH a b (Ha,Ha') H.
  rewrite (div_mod a 2), (div_mod b 2) by order'.
  f_equiv; [ | now rewrite <- 2 bit0_mod, H].
  f_equiv.
  apply IH.
  split. apply div_pos; order'.
  apply div_lt_upper_bound. order'. now rewrite <- pow_succ_r.
   intros m.
   destruct (le_gt_cases 0 m).
   rewrite 2 div2_bits by trivial. apply H.
   now rewrite 2 testbit_neg_r.
 intros a b H.
 destruct (le_gt_cases 0 a) as [Ha|Ha].
 apply (AUX a); trivial. split; trivial.
 apply pow_gt_lin_r; order'.
 apply succ_inj, opp_inj.
 assert (0 <= - S a).
  apply opp_le_mono. now rewrite opp_involutive, opp_0, le_succ_l.
 apply (AUX (-(S a))); trivial. split; trivial.
 apply pow_gt_lin_r; order'.
  intros m. destruct (le_gt_cases 0 m).
  now rewrite 2 bits_opp, 2 pred_succ, H.
  now rewrite 2 testbit_neg_r.
Qed.

Lemma bits_inj_iff : forall a b, testbit a === testbit b <-> a == b.
Proof.
 split. apply bits_inj. intros EQ; now rewrite EQ.
Qed.

(** In fact, checking the bits at positive indexes is enough. *)

Lemma bits_inj' : forall a b,
 (forall n, 0<=n -> a.[n] = b.[n]) -> a == b.
Proof.
 intros a b H. apply bits_inj.
 intros n. destruct (le_gt_cases 0 n).
 now apply H.
 now rewrite 2 testbit_neg_r.
Qed.

Lemma bits_inj_iff' : forall a b, (forall n, 0<=n -> a.[n] = b.[n]) <-> a == b.
Proof.
 split. apply bits_inj'. intros EQ n Hn; now rewrite EQ.
Qed.

Ltac bitwise := apply bits_inj'; intros ?m ?Hm; autorewrite with bitwise.

Hint Rewrite lxor_spec lor_spec land_spec ldiff_spec bits_0 : bitwise.

(** The streams of bits that correspond to a numbers are
  exactly the ones which are stationary after some point. *)

Lemma are_bits : forall (f:t->bool), Proper (eq==>Logic.eq) f ->
 ((exists n, forall m, 0<=m -> f m = n.[m]) <->
  (exists k, forall m, k<=m -> f m = f k)).
Proof.
 intros f Hf. split.
 intros (a,H).
  destruct (le_gt_cases 0 a).
  exists (S (log2 a)). intros m Hm. apply le_succ_l in Hm.
  rewrite 2 H, 2 bits_above_log2; trivial using lt_succ_diag_r.
  order_pos. apply le_trans with (log2 a); order_pos.
  exists (S (log2 (P (-a)))). intros m Hm. apply le_succ_l in Hm.
  rewrite 2 H, 2 bits_above_log2_neg; trivial using lt_succ_diag_r.
  order_pos. apply le_trans with (log2 (P (-a))); order_pos.
 intros (k,Hk).
  destruct (lt_ge_cases k 0) as [LT|LE].
  case_eq (f 0); intros H0.
  exists (-1). intros m Hm. rewrite bits_m1, Hk by order.
  symmetry; rewrite <- H0. apply Hk; order.
  exists 0. intros m Hm. rewrite bits_0, Hk by order.
  symmetry; rewrite <- H0. apply Hk; order.
  revert f Hf Hk. apply le_ind with (4:=LE).
  (* compat : solve_proper fails here *)
  apply proper_sym_impl_iff. exact eq_sym.
  clear k LE. intros k k' Hk IH f Hf H. apply IH; trivial.
  now setoid_rewrite Hk.
  (* /compat *)
  intros f Hf H0. destruct (f 0).
  exists (-1). intros m Hm. now rewrite bits_m1, H0.
  exists 0. intros m Hm. now rewrite bits_0, H0.
  clear k LE. intros k LE IH f Hf Hk.
  destruct (IH (fun m => f (S m))) as (n, Hn).
  solve_proper.
  intros m Hm. apply Hk. now rewrite <- succ_le_mono.
  exists (f 0 + 2*n). intros m Hm.
  le_elim Hm.
  rewrite <- (succ_pred m), Hn, <- div2_bits.
  rewrite mul_comm, div_add, b2z_div2, add_0_l; trivial. order'.
  now rewrite <- lt_succ_r, succ_pred.
  now rewrite <- lt_succ_r, succ_pred.
  rewrite <- Hm.
  symmetry. apply add_b2z_double_bit0.
Qed.

(** * Properties of shifts *)

(** First, a unified specification for [shiftl] : the [shiftl_spec]
   below (combined with [testbit_neg_r]) is equivalent to
   [shiftl_spec_low] and [shiftl_spec_high]. *)

Lemma shiftl_spec : forall a n m, 0<=m -> (a << n).[m] = a.[m-n].
Proof.
 intros.
 destruct (le_gt_cases n m).
 now apply shiftl_spec_high.
 rewrite shiftl_spec_low, testbit_neg_r; trivial. now apply lt_sub_0.
Qed.

(** A shiftl by a negative number is a shiftr, and vice-versa *)

Lemma shiftr_opp_r : forall a n, a >> (-n) == a << n.
Proof.
 intros. bitwise. now rewrite shiftr_spec, shiftl_spec, add_opp_r.
Qed.

Lemma shiftl_opp_r : forall a n, a << (-n) == a >> n.
Proof.
 intros. bitwise. now rewrite shiftr_spec, shiftl_spec, sub_opp_r.
Qed.

(** Shifts correspond to multiplication or division by a power of two *)

Lemma shiftr_div_pow2 : forall a n, 0<=n -> a >> n == a / 2^n.
Proof.
 intros. bitwise. now rewrite shiftr_spec, div_pow2_bits.
Qed.

Lemma shiftr_mul_pow2 : forall a n, n<=0 -> a >> n == a * 2^(-n).
Proof.
 intros. bitwise. rewrite shiftr_spec, mul_pow2_bits; trivial.
 now rewrite sub_opp_r.
 now apply opp_nonneg_nonpos.
Qed.

Lemma shiftl_mul_pow2 : forall a n, 0<=n -> a << n == a * 2^n.
Proof.
 intros. bitwise. now rewrite shiftl_spec, mul_pow2_bits.
Qed.

Lemma shiftl_div_pow2 : forall a n, n<=0 -> a << n == a / 2^(-n).
Proof.
 intros. bitwise. rewrite shiftl_spec, div_pow2_bits; trivial.
 now rewrite add_opp_r.
 now apply opp_nonneg_nonpos.
Qed.

(** Shifts are morphisms *)

Instance shiftr_wd : Proper (eq==>eq==>eq) shiftr.
Proof.
 intros a a' Ha n n' Hn.
 destruct (le_ge_cases n 0) as [H|H]; assert (H':=H); rewrite Hn in H'.
 now rewrite 2 shiftr_mul_pow2, Ha, Hn.
 now rewrite 2 shiftr_div_pow2, Ha, Hn.
Qed.

Instance shiftl_wd : Proper (eq==>eq==>eq) shiftl.
Proof.
 intros a a' Ha n n' Hn. now rewrite <- 2 shiftr_opp_r, Ha, Hn.
Qed.

(** We could also have specified shiftl with an addition on the left. *)

Lemma shiftl_spec_alt : forall a n m, 0<=n -> (a << n).[m+n] = a.[m].
Proof.
 intros. now rewrite shiftl_mul_pow2, mul_pow2_bits, add_simpl_r.
Qed.

(** Chaining several shifts. The only case for which
    there isn't any simple expression is a true shiftr
    followed by a true shiftl.
*)

Lemma shiftl_shiftl : forall a n m, 0<=n ->
 (a << n) << m == a << (n+m).
Proof.
 intros a n p Hn. bitwise.
 rewrite 2 (shiftl_spec _ _ m) by trivial.
 rewrite add_comm, sub_add_distr.
 destruct (le_gt_cases 0 (m-p)) as [H|H].
 now rewrite shiftl_spec.
 rewrite 2 testbit_neg_r; trivial.
 apply lt_sub_0. now apply lt_le_trans with 0.
Qed.

Lemma shiftr_shiftl_l : forall a n m, 0<=n ->
 (a << n) >> m == a << (n-m).
Proof.
 intros. now rewrite <- shiftl_opp_r, shiftl_shiftl, add_opp_r.
Qed.

Lemma shiftr_shiftl_r : forall a n m, 0<=n ->
 (a << n) >> m == a >> (m-n).
Proof.
 intros. now rewrite <- 2 shiftl_opp_r, shiftl_shiftl, opp_sub_distr, add_comm.
Qed.

Lemma shiftr_shiftr : forall a n m, 0<=m ->
 (a >> n) >> m == a >> (n+m).
Proof.
 intros a n p Hn. bitwise.
 rewrite 3 shiftr_spec; trivial.
 now rewrite (add_comm n p), add_assoc.
 now apply add_nonneg_nonneg.
Qed.

(** shifts and constants *)

Lemma shiftl_1_l : forall n, 1 << n == 2^n.
Proof.
 intros n. destruct (le_gt_cases 0 n).
 now rewrite shiftl_mul_pow2, mul_1_l.
 rewrite shiftl_div_pow2, div_1_l, pow_neg_r; try order.
 apply pow_gt_1. order'. now apply opp_pos_neg.
Qed.

Lemma shiftl_0_r : forall a, a << 0 == a.
Proof.
 intros. rewrite shiftl_mul_pow2 by order. now nzsimpl.
Qed.

Lemma shiftr_0_r : forall a, a >> 0 == a.
Proof.
 intros. now rewrite <- shiftl_opp_r, opp_0, shiftl_0_r.
Qed.

Lemma shiftl_0_l : forall n, 0 << n == 0.
Proof.
 intros.
 destruct (le_ge_cases 0 n).
 rewrite shiftl_mul_pow2 by trivial. now nzsimpl.
 rewrite shiftl_div_pow2 by trivial.
 rewrite <- opp_nonneg_nonpos in H. nzsimpl; order_nz.
Qed.

Lemma shiftr_0_l : forall n, 0 >> n == 0.
Proof.
 intros. now rewrite <- shiftl_opp_r, shiftl_0_l.
Qed.

Lemma shiftl_eq_0_iff : forall a n, 0<=n -> (a << n == 0 <-> a == 0).
Proof.
 intros a n Hn.
 rewrite shiftl_mul_pow2 by trivial. rewrite eq_mul_0. split.
 intros [H | H]; trivial. contradict H; order_nz.
 intros H. now left.
Qed.

Lemma shiftr_eq_0_iff : forall a n,
 a >> n == 0 <-> a==0 \/ (0<a /\ log2 a < n).
Proof.
 intros a n.
 destruct (le_gt_cases 0 n) as [Hn|Hn].
 rewrite shiftr_div_pow2, div_small_iff by order_nz.
 destruct (lt_trichotomy a 0) as [LT|[EQ|LT]].
 split.
 intros [(H,_)|(H,H')]. order. generalize (pow_nonneg 2 n le_0_2); order.
 intros [H|(H,H')]; order.
 rewrite EQ. split. now left. intros _; left. split; order_pos.
 split. intros [(H,H')|(H,H')]; right. split; trivial.
  apply log2_lt_pow2; trivial.
  generalize (pow_nonneg 2 n le_0_2); order.
 intros [H|(H,H')]. order. left.
 split. order. now apply log2_lt_pow2.
 rewrite shiftr_mul_pow2 by order. rewrite eq_mul_0.
 split; intros [H|H].
 now left.
 elim (pow_nonzero 2 (-n)); try apply opp_nonneg_nonpos; order'.
 now left.
 destruct H. generalize (log2_nonneg a); order.
Qed.

Lemma shiftr_eq_0 : forall a n, 0<=a -> log2 a < n -> a >> n == 0.
Proof.
 intros a n Ha H. apply shiftr_eq_0_iff.
 le_elim Ha. right. now split. now left.
Qed.

(** Properties of [div2]. *)

Lemma div2_div : forall a, div2 a == a/2.
Proof.
 intros. rewrite div2_spec, shiftr_div_pow2. now nzsimpl. order'.
Qed.

Instance div2_wd : Proper (eq==>eq) div2.
Proof.
 intros a a' Ha. now rewrite 2 div2_div, Ha.
Qed.

Lemma div2_odd : forall a, a == 2*(div2 a) + odd a.
Proof.
 intros a. rewrite div2_div, <- bit0_odd, bit0_mod.
 apply div_mod. order'.
Qed.

(** Properties of [lxor] and others, directly deduced
    from properties of [xorb] and others. *)

Instance lxor_wd : Proper (eq ==> eq ==> eq) lxor.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance land_wd : Proper (eq ==> eq ==> eq) land.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance lor_wd : Proper (eq ==> eq ==> eq) lor.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance ldiff_wd : Proper (eq ==> eq ==> eq) ldiff.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Lemma lxor_eq : forall a a', lxor a a' == 0 -> a == a'.
Proof.
 intros a a' H. bitwise. apply xorb_eq.
 now rewrite <- lxor_spec, H, bits_0.
Qed.

Lemma lxor_nilpotent : forall a, lxor a a == 0.
Proof.
 intros. bitwise. apply xorb_nilpotent.
Qed.

Lemma lxor_eq_0_iff : forall a a', lxor a a' == 0 <-> a == a'.
Proof.
 split. apply lxor_eq. intros EQ; rewrite EQ; apply lxor_nilpotent.
Qed.

Lemma lxor_0_l : forall a, lxor 0 a == a.
Proof.
 intros. bitwise. apply xorb_false_l.
Qed.

Lemma lxor_0_r : forall a, lxor a 0 == a.
Proof.
 intros. bitwise. apply xorb_false_r.
Qed.

Lemma lxor_comm : forall a b, lxor a b == lxor b a.
Proof.
 intros. bitwise. apply xorb_comm.
Qed.

Lemma lxor_assoc :
 forall a b c, lxor (lxor a b) c == lxor a (lxor b c).
Proof.
 intros. bitwise. apply xorb_assoc.
Qed.

Lemma lor_0_l : forall a, lor 0 a == a.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma lor_0_r : forall a, lor a 0 == a.
Proof.
 intros. bitwise. apply orb_false_r.
Qed.

Lemma lor_comm : forall a b, lor a b == lor b a.
Proof.
 intros. bitwise. apply orb_comm.
Qed.

Lemma lor_assoc :
 forall a b c, lor a (lor b c) == lor (lor a b) c.
Proof.
 intros. bitwise. apply orb_assoc.
Qed.

Lemma lor_diag : forall a, lor a a == a.
Proof.
 intros. bitwise. apply orb_diag.
Qed.

Lemma lor_eq_0_l : forall a b, lor a b == 0 -> a == 0.
Proof.
 intros a b H. bitwise.
 apply (orb_false_iff a.[m] b.[m]).
 now rewrite <- lor_spec, H, bits_0.
Qed.

Lemma lor_eq_0_iff : forall a b, lor a b == 0 <-> a == 0 /\ b == 0.
Proof.
 intros a b. split.
 split. now apply lor_eq_0_l in H.
 rewrite lor_comm in H. now apply lor_eq_0_l in H.
 intros (EQ,EQ'). now rewrite EQ, lor_0_l.
Qed.

Lemma land_0_l : forall a, land 0 a == 0.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma land_0_r : forall a, land a 0 == 0.
Proof.
 intros. bitwise. apply andb_false_r.
Qed.

Lemma land_comm : forall a b, land a b == land b a.
Proof.
 intros. bitwise. apply andb_comm.
Qed.

Lemma land_assoc :
 forall a b c, land a (land b c) == land (land a b) c.
Proof.
 intros. bitwise. apply andb_assoc.
Qed.

Lemma land_diag : forall a, land a a == a.
Proof.
 intros. bitwise. apply andb_diag.
Qed.

Lemma ldiff_0_l : forall a, ldiff 0 a == 0.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma ldiff_0_r : forall a, ldiff a 0 == a.
Proof.
 intros. bitwise. now rewrite andb_true_r.
Qed.

Lemma ldiff_diag : forall a, ldiff a a == 0.
Proof.
 intros. bitwise. apply andb_negb_r.
Qed.

Lemma lor_land_distr_l : forall a b c,
 lor (land a b) c == land (lor a c) (lor b c).
Proof.
 intros. bitwise. apply orb_andb_distrib_l.
Qed.

Lemma lor_land_distr_r : forall a b c,
 lor a (land b c) == land (lor a b) (lor a c).
Proof.
 intros. bitwise. apply orb_andb_distrib_r.
Qed.

Lemma land_lor_distr_l : forall a b c,
 land (lor a b) c == lor (land a c) (land b c).
Proof.
 intros. bitwise. apply andb_orb_distrib_l.
Qed.

Lemma land_lor_distr_r : forall a b c,
 land a (lor b c) == lor (land a b) (land a c).
Proof.
 intros. bitwise. apply andb_orb_distrib_r.
Qed.

Lemma ldiff_ldiff_l : forall a b c,
 ldiff (ldiff a b) c == ldiff a (lor b c).
Proof.
 intros. bitwise. now rewrite negb_orb, andb_assoc.
Qed.

Lemma lor_ldiff_and : forall a b,
 lor (ldiff a b) (land a b) == a.
Proof.
 intros. bitwise.
 now rewrite <- andb_orb_distrib_r, orb_comm, orb_negb_r, andb_true_r.
Qed.

Lemma land_ldiff : forall a b,
 land (ldiff a b) b == 0.
Proof.
 intros. bitwise.
 now rewrite <-andb_assoc, (andb_comm (negb _)), andb_negb_r, andb_false_r.
Qed.

(** Properties of [setbit] and [clearbit] *)

Definition setbit a n := lor a (1 << n).
Definition clearbit a n := ldiff a (1 << n).

Lemma setbit_spec' : forall a n, setbit a n == lor a (2^n).
Proof.
 intros. unfold setbit. now rewrite shiftl_1_l.
Qed.

Lemma clearbit_spec' : forall a n, clearbit a n == ldiff a (2^n).
Proof.
 intros. unfold clearbit. now rewrite shiftl_1_l.
Qed.

Instance setbit_wd : Proper (eq==>eq==>eq) setbit.
Proof. unfold setbit. solve_proper. Qed.

Instance clearbit_wd : Proper (eq==>eq==>eq) clearbit.
Proof. unfold clearbit. solve_proper. Qed.

Lemma pow2_bits_true : forall n, 0<=n -> (2^n).[n] = true.
Proof.
 intros. rewrite <- (mul_1_l (2^n)).
 now rewrite mul_pow2_bits, sub_diag, bit0_odd, odd_1.
Qed.

Lemma pow2_bits_false : forall n m, n~=m -> (2^n).[m] = false.
Proof.
 intros.
 destruct (le_gt_cases 0 n); [|now rewrite pow_neg_r, bits_0].
 destruct (le_gt_cases n m).
 rewrite <- (mul_1_l (2^n)), mul_pow2_bits; trivial.
 rewrite <- (succ_pred (m-n)), <- div2_bits.
 now rewrite div_small, bits_0 by (split; order').
 rewrite <- lt_succ_r, succ_pred, lt_0_sub. order.
 rewrite <- (mul_1_l (2^n)), mul_pow2_bits_low; trivial.
Qed.

Lemma pow2_bits_eqb : forall n m, 0<=n -> (2^n).[m] = eqb n m.
Proof.
 intros n m Hn. apply eq_true_iff_eq. rewrite eqb_eq. split.
 destruct (eq_decidable n m) as [H|H]. trivial.
 now rewrite (pow2_bits_false _ _ H).
 intros EQ. rewrite EQ. apply pow2_bits_true; order.
Qed.

Lemma setbit_eqb : forall a n m, 0<=n ->
 (setbit a n).[m] = eqb n m || a.[m].
Proof.
 intros. now rewrite setbit_spec', lor_spec, pow2_bits_eqb, orb_comm.
Qed.

Lemma setbit_iff : forall a n m, 0<=n ->
 ((setbit a n).[m] = true <-> n==m \/ a.[m] = true).
Proof.
 intros. now rewrite setbit_eqb, orb_true_iff, eqb_eq.
Qed.

Lemma setbit_eq : forall a n, 0<=n -> (setbit a n).[n] = true.
Proof.
 intros. apply setbit_iff; trivial. now left.
Qed.

Lemma setbit_neq : forall a n m, 0<=n -> n~=m ->
 (setbit a n).[m] = a.[m].
Proof.
 intros a n m Hn H. rewrite setbit_eqb; trivial.
 rewrite <- eqb_eq in H. apply not_true_is_false in H. now rewrite H.
Qed.

Lemma clearbit_eqb : forall a n m,
 (clearbit a n).[m] = a.[m] && negb (eqb n m).
Proof.
 intros.
 destruct (le_gt_cases 0 m); [| now rewrite 2 testbit_neg_r].
 rewrite clearbit_spec', ldiff_spec. f_equal. f_equal.
 destruct (le_gt_cases 0 n) as [Hn|Hn].
 now apply pow2_bits_eqb.
 symmetry. rewrite pow_neg_r, bits_0, <- not_true_iff_false, eqb_eq; order.
Qed.

Lemma clearbit_iff : forall a n m,
 (clearbit a n).[m] = true <-> a.[m] = true /\ n~=m.
Proof.
 intros. rewrite clearbit_eqb, andb_true_iff, <- eqb_eq.
 now rewrite negb_true_iff, not_true_iff_false.
Qed.

Lemma clearbit_eq : forall a n, (clearbit a n).[n] = false.
Proof.
 intros. rewrite clearbit_eqb, (proj2 (eqb_eq _ _) (eq_refl n)).
 apply andb_false_r.
Qed.

Lemma clearbit_neq : forall a n m, n~=m ->
 (clearbit a n).[m] = a.[m].
Proof.
 intros a n m H. rewrite clearbit_eqb.
 rewrite <- eqb_eq in H. apply not_true_is_false in H. rewrite H.
 apply andb_true_r.
Qed.

(** Shifts of bitwise operations *)

Lemma shiftl_lxor : forall a b n,
 (lxor a b) << n == lxor (a << n) (b << n).
Proof.
 intros. bitwise. now rewrite !shiftl_spec, lxor_spec.
Qed.

Lemma shiftr_lxor : forall a b n,
 (lxor a b) >> n == lxor (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec, lxor_spec.
Qed.

Lemma shiftl_land : forall a b n,
 (land a b) << n == land (a << n) (b << n).
Proof.
 intros. bitwise. now rewrite !shiftl_spec, land_spec.
Qed.

Lemma shiftr_land : forall a b n,
 (land a b) >> n == land (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec, land_spec.
Qed.

Lemma shiftl_lor : forall a b n,
 (lor a b) << n == lor (a << n) (b << n).
Proof.
 intros. bitwise. now rewrite !shiftl_spec, lor_spec.
Qed.

Lemma shiftr_lor : forall a b n,
 (lor a b) >> n == lor (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec, lor_spec.
Qed.

Lemma shiftl_ldiff : forall a b n,
 (ldiff a b) << n == ldiff (a << n) (b << n).
Proof.
 intros. bitwise. now rewrite !shiftl_spec, ldiff_spec.
Qed.

Lemma shiftr_ldiff : forall a b n,
 (ldiff a b) >> n == ldiff (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec, ldiff_spec.
Qed.

(** For integers, we do have a binary complement function *)

Definition lnot a := P (-a).

Instance lnot_wd : Proper (eq==>eq) lnot.
Proof. unfold lnot. solve_proper. Qed.

Lemma lnot_spec : forall a n, 0<=n -> (lnot a).[n] = negb a.[n].
Proof.
 intros. unfold lnot. rewrite <- (opp_involutive a) at 2.
 rewrite bits_opp, negb_involutive; trivial.
Qed.

Lemma lnot_involutive : forall a, lnot (lnot a) == a.
Proof.
 intros a. bitwise. now rewrite 2 lnot_spec, negb_involutive.
Qed.

Lemma lnot_0 : lnot 0 == -1.
Proof.
 unfold lnot. now rewrite opp_0, <- sub_1_r, sub_0_l.
Qed.

Lemma lnot_m1 : lnot (-1) == 0.
Proof.
 unfold lnot. now rewrite opp_involutive, one_succ, pred_succ.
Qed.

(** Complement and other operations *)

Lemma lor_m1_r : forall a, lor a (-1) == -1.
Proof.
 intros. bitwise. now rewrite bits_m1, orb_true_r.
Qed.

Lemma lor_m1_l : forall a, lor (-1) a == -1.
Proof.
 intros. now rewrite lor_comm, lor_m1_r.
Qed.

Lemma land_m1_r : forall a, land a (-1) == a.
Proof.
 intros. bitwise. now rewrite bits_m1, andb_true_r.
Qed.

Lemma land_m1_l : forall a, land (-1) a == a.
Proof.
 intros. now rewrite land_comm, land_m1_r.
Qed.

Lemma ldiff_m1_r : forall a, ldiff a (-1) == 0.
Proof.
 intros. bitwise. now rewrite bits_m1, andb_false_r.
Qed.

Lemma ldiff_m1_l : forall a, ldiff (-1) a == lnot a.
Proof.
 intros. bitwise. now rewrite lnot_spec, bits_m1.
Qed.

Lemma lor_lnot_diag : forall a, lor a (lnot a) == -1.
Proof.
 intros a. bitwise. rewrite lnot_spec, bits_m1; trivial.
 now destruct a.[m].
Qed.

Lemma add_lnot_diag : forall a, a + lnot a == -1.
Proof.
 intros a. unfold lnot.
 now rewrite add_pred_r, add_opp_r, sub_diag, one_succ, opp_succ, opp_0.
Qed.

Lemma ldiff_land : forall a b, ldiff a b == land a (lnot b).
Proof.
 intros. bitwise. now rewrite lnot_spec.
Qed.

Lemma land_lnot_diag : forall a, land a (lnot a) == 0.
Proof.
 intros. now rewrite <- ldiff_land, ldiff_diag.
Qed.

Lemma lnot_lor : forall a b, lnot (lor a b) == land (lnot a) (lnot b).
Proof.
 intros a b. bitwise. now rewrite !lnot_spec, lor_spec, negb_orb.
Qed.

Lemma lnot_land : forall a b, lnot (land a b) == lor (lnot a) (lnot b).
Proof.
 intros a b. bitwise. now rewrite !lnot_spec, land_spec, negb_andb.
Qed.

Lemma lnot_ldiff : forall a b, lnot (ldiff a b) == lor (lnot a) b.
Proof.
 intros a b. bitwise.
 now rewrite !lnot_spec, ldiff_spec, negb_andb, negb_involutive.
Qed.

Lemma lxor_lnot_lnot : forall a b, lxor (lnot a) (lnot b) == lxor a b.
Proof.
 intros a b. bitwise. now rewrite !lnot_spec, xorb_negb_negb.
Qed.

Lemma lnot_lxor_l : forall a b, lnot (lxor a b) == lxor (lnot a) b.
Proof.
 intros a b. bitwise. now rewrite !lnot_spec, !lxor_spec, negb_xorb_l.
Qed.

Lemma lnot_lxor_r : forall a b, lnot (lxor a b) == lxor a (lnot b).
Proof.
 intros a b. bitwise. now rewrite !lnot_spec, !lxor_spec, negb_xorb_r.
Qed.

Lemma lxor_m1_r : forall a, lxor a (-1) == lnot a.
Proof.
 intros. now rewrite <- (lxor_0_r (lnot a)), <- lnot_m1, lxor_lnot_lnot.
Qed.

Lemma lxor_m1_l : forall a, lxor (-1) a == lnot a.
Proof.
 intros. now rewrite lxor_comm, lxor_m1_r.
Qed.

Lemma lxor_lor : forall a b, land a b == 0 ->
 lxor a b == lor a b.
Proof.
 intros a b H. bitwise.
 assert (a.[m] && b.[m] = false)
   by now rewrite <- land_spec, H, bits_0.
 now destruct a.[m], b.[m].
Qed.

Lemma lnot_shiftr : forall a n, 0<=n -> lnot (a >> n) == (lnot a) >> n.
Proof.
 intros a n Hn. bitwise.
 now rewrite lnot_spec, 2 shiftr_spec, lnot_spec by order_pos.
Qed.

(** [(ones n)] is [2^n-1], the number with [n] digits 1 *)

Definition ones n := P (1<<n).

Instance ones_wd : Proper (eq==>eq) ones.
Proof. unfold ones. solve_proper. Qed.

Lemma ones_equiv : forall n, ones n == P (2^n).
Proof.
 intros. unfold ones.
 destruct (le_gt_cases 0 n).
 now rewrite shiftl_mul_pow2, mul_1_l.
 f_equiv. rewrite pow_neg_r; trivial.
 rewrite <- shiftr_opp_r. apply shiftr_eq_0_iff. right; split.
 order'. rewrite log2_1. now apply opp_pos_neg.
Qed.

Lemma ones_add : forall n m, 0<=n -> 0<=m ->
 ones (m+n) == 2^m * ones n + ones m.
Proof.
 intros n m Hn Hm. rewrite !ones_equiv.
 rewrite <- !sub_1_r, mul_sub_distr_l, mul_1_r, <- pow_add_r by trivial.
 rewrite add_sub_assoc, sub_add. reflexivity.
Qed.

Lemma ones_div_pow2 : forall n m, 0<=m<=n -> ones n / 2^m == ones (n-m).
Proof.
 intros n m (Hm,H). symmetry. apply div_unique with (ones m).
 left. rewrite ones_equiv. split.
 rewrite <- lt_succ_r, succ_pred. order_pos.
 now rewrite <- le_succ_l, succ_pred.
 rewrite <- (sub_add m n) at 1. rewrite (add_comm _ m).
 apply ones_add; trivial. now apply le_0_sub.
Qed.

Lemma ones_mod_pow2 : forall n m, 0<=m<=n -> (ones n) mod (2^m) == ones m.
Proof.
 intros n m (Hm,H). symmetry. apply mod_unique with (ones (n-m)).
 left. rewrite ones_equiv. split.
 rewrite <- lt_succ_r, succ_pred. order_pos.
 now rewrite <- le_succ_l, succ_pred.
 rewrite <- (sub_add m n) at 1. rewrite (add_comm _ m).
 apply ones_add; trivial. now apply le_0_sub.
Qed.

Lemma ones_spec_low : forall n m, 0<=m<n -> (ones n).[m] = true.
Proof.
 intros n m (Hm,H). apply testbit_true; trivial.
 rewrite ones_div_pow2 by (split; order).
 rewrite <- (pow_1_r 2). rewrite ones_mod_pow2.
 rewrite ones_equiv. now nzsimpl'.
 split. order'. apply le_add_le_sub_r. nzsimpl. now apply le_succ_l.
Qed.

Lemma ones_spec_high : forall n m, 0<=n<=m -> (ones n).[m] = false.
Proof.
 intros n m (Hn,H). le_elim Hn.
 apply bits_above_log2; rewrite ones_equiv.
 rewrite <-lt_succ_r, succ_pred; order_pos.
 rewrite log2_pred_pow2; trivial. now rewrite <-le_succ_l, succ_pred.
 rewrite ones_equiv. now rewrite <- Hn, pow_0_r, one_succ, pred_succ, bits_0.
Qed.

Lemma ones_spec_iff : forall n m, 0<=n ->
 ((ones n).[m] = true <-> 0<=m<n).
Proof.
 intros n m Hn. split. intros H.
 destruct (lt_ge_cases m 0) as [Hm|Hm].
  now rewrite testbit_neg_r in H.
  split; trivial. apply lt_nge. intro H'. rewrite ones_spec_high in H.
  discriminate. now split.
 apply ones_spec_low.
Qed.

Lemma lor_ones_low : forall a n, 0<=a -> log2 a < n ->
 lor a (ones n) == ones n.
Proof.
 intros a n Ha H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, bits_above_log2; try split; trivial.
 now apply lt_le_trans with n.
 apply le_trans with (log2 a); order_pos.
 rewrite ones_spec_low, orb_true_r; try split; trivial.
Qed.

Lemma land_ones : forall a n, 0<=n -> land a (ones n) == a mod 2^n.
Proof.
 intros a n Hn. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, mod_pow2_bits_high, andb_false_r;
  try split; trivial.
 rewrite ones_spec_low, mod_pow2_bits_low, andb_true_r;
  try split; trivial.
Qed.

Lemma land_ones_low : forall a n, 0<=a -> log2 a < n ->
 land a (ones n) == a.
Proof.
 intros a n Ha H.
 assert (Hn : 0<=n) by (generalize (log2_nonneg a); order).
 rewrite land_ones; trivial. apply mod_small.
 split; trivial.
 apply log2_lt_cancel. now rewrite log2_pow2.
Qed.

Lemma ldiff_ones_r : forall a n, 0<=n ->
 ldiff a (ones n) == (a >> n) << n.
Proof.
 intros a n Hn. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, shiftl_spec_high, shiftr_spec; trivial.
 rewrite sub_add; trivial. apply andb_true_r.
 now apply le_0_sub.
 now split.
 rewrite ones_spec_low, shiftl_spec_low, andb_false_r;
  try split; trivial.
Qed.

Lemma ldiff_ones_r_low : forall a n, 0<=a -> log2 a < n ->
 ldiff a (ones n) == 0.
Proof.
 intros a n Ha H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, bits_above_log2; trivial.
 now apply lt_le_trans with n.
 split; trivial. now apply le_trans with (log2 a); order_pos.
 rewrite ones_spec_low, andb_false_r; try split; trivial.
Qed.

Lemma ldiff_ones_l_low : forall a n, 0<=a -> log2 a < n ->
 ldiff (ones n) a == lxor a (ones n).
Proof.
 intros a n Ha H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, bits_above_log2; trivial.
 now apply lt_le_trans with n.
 split; trivial. now apply le_trans with (log2 a); order_pos.
 rewrite ones_spec_low, xorb_true_r; try split; trivial.
Qed.

(** Bitwise operations and sign *)

Lemma shiftl_nonneg : forall a n, 0 <= (a << n) <-> 0 <= a.
Proof.
 intros a n.
 destruct (le_ge_cases 0 n) as [Hn|Hn].
 (* 0<=n *)
 rewrite 2 bits_iff_nonneg_ex. split; intros (k,Hk).
 exists (k-n). intros m Hm.
 destruct (le_gt_cases 0 m); [|now rewrite testbit_neg_r].
 rewrite <- (add_simpl_r m n), <- (shiftl_spec a n) by order_pos.
 apply Hk. now apply lt_sub_lt_add_r.
 exists (k+n). intros m Hm.
 destruct (le_gt_cases 0 m); [|now rewrite testbit_neg_r].
 rewrite shiftl_spec by trivial. apply Hk. now apply lt_add_lt_sub_r.
 (* n<=0*)
 rewrite <- shiftr_opp_r, 2 bits_iff_nonneg_ex. split; intros (k,Hk).
 destruct (le_gt_cases 0 k).
 exists (k-n). intros m Hm. apply lt_sub_lt_add_r in Hm.
 rewrite <- (add_simpl_r m n), <- add_opp_r, <- (shiftr_spec a (-n)).
 now apply Hk. order.
 assert (EQ : a >> (-n) == 0).
  apply bits_inj'. intros m Hm. rewrite bits_0. apply Hk; order.
 apply shiftr_eq_0_iff in EQ.
 rewrite <- bits_iff_nonneg_ex. destruct EQ as [EQ|[LT _]]; order.
 exists (k+n). intros m Hm.
 destruct (le_gt_cases 0 m); [|now rewrite testbit_neg_r].
 rewrite shiftr_spec by trivial. apply Hk.
 rewrite add_opp_r. now apply lt_add_lt_sub_r.
Qed.

Lemma shiftl_neg : forall a n, (a << n) < 0 <-> a < 0.
Proof.
 intros a n. now rewrite 2 lt_nge, shiftl_nonneg.
Qed.

Lemma shiftr_nonneg : forall a n, 0 <= (a >> n) <-> 0 <= a.
Proof.
 intros. rewrite <- shiftl_opp_r. apply shiftl_nonneg.
Qed.

Lemma shiftr_neg : forall a n, (a >> n) < 0 <-> a < 0.
Proof.
 intros a n. now rewrite 2 lt_nge, shiftr_nonneg.
Qed.

Lemma div2_nonneg : forall a, 0 <= div2 a <-> 0 <= a.
Proof.
 intros. rewrite div2_spec. apply shiftr_nonneg.
Qed.

Lemma div2_neg : forall a, div2 a < 0 <-> a < 0.
Proof.
 intros a. now rewrite 2 lt_nge, div2_nonneg.
Qed.

Lemma lor_nonneg : forall a b, 0 <= lor a b <-> 0<=a /\ 0<=b.
Proof.
 intros a b.
 rewrite 3 bits_iff_nonneg_ex. split. intros (k,Hk).
 split; exists k; intros m Hm; apply (orb_false_elim a.[m] b.[m]);
  rewrite <- lor_spec; now apply Hk.
 intros ((k,Hk),(k',Hk')).
 destruct (le_ge_cases k k'); [ exists k' | exists k ];
  intros m Hm; rewrite lor_spec, Hk, Hk'; trivial; order.
Qed.

Lemma lor_neg : forall a b, lor a b < 0 <-> a < 0 \/ b < 0.
Proof.
 intros a b. rewrite 3 lt_nge, lor_nonneg. split.
  apply not_and. apply le_decidable.
  now intros [H|H] (H',H'').
Qed.

Lemma lnot_nonneg : forall a, 0 <= lnot a <-> a < 0.
Proof.
 intros a; unfold lnot.
 now rewrite <- opp_succ, opp_nonneg_nonpos, le_succ_l.
Qed.

Lemma lnot_neg : forall a, lnot a < 0 <-> 0 <= a.
Proof.
 intros a. now rewrite le_ngt, lt_nge, lnot_nonneg.
Qed.

Lemma land_nonneg : forall a b, 0 <= land a b <-> 0<=a \/ 0<=b.
Proof.
 intros a b.
 now rewrite <- (lnot_involutive (land a b)), lnot_land, lnot_nonneg,
  lor_neg, !lnot_neg.
Qed.

Lemma land_neg : forall a b, land a b < 0 <-> a < 0 /\ b < 0.
Proof.
 intros a b.
 now rewrite <- (lnot_involutive (land a b)), lnot_land, lnot_neg,
  lor_nonneg, !lnot_nonneg.
Qed.

Lemma ldiff_nonneg : forall a b, 0 <= ldiff a b <-> 0<=a \/ b<0.
Proof.
 intros. now rewrite ldiff_land, land_nonneg, lnot_nonneg.
Qed.

Lemma ldiff_neg : forall a b, ldiff a b < 0 <-> a<0 /\ 0<=b.
Proof.
 intros. now rewrite ldiff_land, land_neg, lnot_neg.
Qed.

Lemma lxor_nonneg : forall a b, 0 <= lxor a b <-> (0<=a <-> 0<=b).
Proof.
 assert (H : forall a b, 0<=a -> 0<=b -> 0<=lxor a b).
  intros a b. rewrite 3 bits_iff_nonneg_ex. intros (k,Hk) (k', Hk').
  destruct (le_ge_cases k k'); [ exists k' | exists k];
   intros m Hm; rewrite lxor_spec, Hk, Hk'; trivial; order.
 assert (H' : forall a b, 0<=a -> b<0 -> lxor a b<0).
  intros a b. rewrite bits_iff_nonneg_ex, 2 bits_iff_neg_ex.
  intros (k,Hk) (k', Hk').
  destruct (le_ge_cases k k'); [ exists k' | exists k];
   intros m Hm; rewrite lxor_spec, Hk, Hk'; trivial; order.
 intros a b.
 split.
 intros Hab. split.
 intros Ha. destruct (le_gt_cases 0 b) as [Hb|Hb]; trivial.
  generalize (H' _ _ Ha Hb). order.
 intros Hb. destruct (le_gt_cases 0 a) as [Ha|Ha]; trivial.
  generalize (H' _ _ Hb Ha). rewrite lxor_comm. order.
 intros E.
 destruct (le_gt_cases 0 a) as [Ha|Ha]. apply H; trivial. apply E; trivial.
 destruct (le_gt_cases 0 b) as [Hb|Hb]. apply H; trivial. apply E; trivial.
 rewrite <- lxor_lnot_lnot. apply H; now apply lnot_nonneg.
Qed.

(** Bitwise operations and log2 *)

Lemma log2_bits_unique : forall a n,
 a.[n] = true ->
 (forall m, n<m -> a.[m] = false) ->
 log2 a == n.
Proof.
 intros a n H H'.
 destruct (lt_trichotomy a 0) as [Ha|[Ha|Ha]].
 (* a < 0 *)
 destruct (proj1 (bits_iff_neg_ex a) Ha) as (k,Hk).
 destruct (le_gt_cases n k).
 specialize (Hk (S k) (lt_succ_diag_r _)).
 rewrite H' in Hk. discriminate. apply lt_succ_r; order.
 specialize (H' (S n) (lt_succ_diag_r _)).
 rewrite Hk in H'. discriminate. apply lt_succ_r; order.
 (* a = 0 *)
 now rewrite Ha, bits_0 in H.
 (* 0 < a *)
 apply le_antisymm; apply le_ngt; intros LT.
 specialize (H' _ LT). now rewrite bit_log2 in H'.
 now rewrite bits_above_log2 in H by order.
Qed.

Lemma log2_shiftr : forall a n, 0<a -> log2 (a >> n) == max 0 (log2 a - n).
Proof.
 intros a n Ha.
 destruct (le_gt_cases 0 (log2 a - n));
   [rewrite max_r | rewrite max_l]; try order.
 apply log2_bits_unique.
 now rewrite shiftr_spec, sub_add, bit_log2.
 intros m Hm.
 destruct (le_gt_cases 0 m); [|now rewrite testbit_neg_r].
 rewrite shiftr_spec; trivial. apply bits_above_log2; try order.
 now apply lt_sub_lt_add_r.
 rewrite lt_sub_lt_add_r, add_0_l in H.
 apply log2_nonpos. apply le_lteq; right.
 apply shiftr_eq_0_iff. right. now split.
Qed.

Lemma log2_shiftl : forall a n, 0<a -> 0<=n -> log2 (a << n) == log2 a + n.
Proof.
 intros a n Ha Hn.
 rewrite shiftl_mul_pow2, add_comm by trivial.
 now apply log2_mul_pow2.
Qed.

Lemma log2_shiftl' : forall a n, 0<a -> log2 (a << n) == max 0 (log2 a + n).
Proof.
 intros a n Ha.
 rewrite <- shiftr_opp_r, log2_shiftr by trivial.
 destruct (le_gt_cases 0 (log2 a + n));
   [rewrite 2 max_r | rewrite 2 max_l]; rewrite ?sub_opp_r; try order.
Qed.

Lemma log2_lor : forall a b, 0<=a -> 0<=b ->
 log2 (lor a b) == max (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, 0<=a -> a<=b -> log2 (lor a b) == log2 b).
  intros a b Ha H.
  le_elim Ha; [|now rewrite <- Ha, lor_0_l].
  apply log2_bits_unique.
  now rewrite lor_spec, bit_log2, orb_true_r by order.
  intros m Hm. assert (H' := log2_le_mono _ _ H).
  now rewrite lor_spec, 2 bits_above_log2 by order.
 (* main *)
 intros a b Ha Hb. destruct (le_ge_cases a b) as [H|H].
 rewrite max_r by now apply log2_le_mono.
 now apply AUX.
 rewrite max_l by now apply log2_le_mono.
 rewrite lor_comm. now apply AUX.
Qed.

Lemma log2_land : forall a b, 0<=a -> 0<=b ->
 log2 (land a b) <= min (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, 0<=a -> a<=b -> log2 (land a b) <= log2 a).
  intros a b Ha Hb.
  apply le_ngt. intros LT.
  assert (H : 0 <= land a b) by (apply land_nonneg; now left).
  le_elim H.
  generalize (bit_log2 (land a b) H).
  now rewrite land_spec, bits_above_log2.
  rewrite <- H in LT. apply log2_lt_cancel in LT; order.
 (* main *)
 intros a b Ha Hb.
 destruct (le_ge_cases a b) as [H|H].
 rewrite min_l by now apply log2_le_mono. now apply AUX.
 rewrite min_r by now apply log2_le_mono. rewrite land_comm. now apply AUX.
Qed.

Lemma log2_lxor : forall a b, 0<=a -> 0<=b ->
 log2 (lxor a b) <= max (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, 0<=a -> a<=b -> log2 (lxor a b) <= log2 b).
  intros a b Ha Hb.
  apply le_ngt. intros LT.
  assert (H : 0 <= lxor a b) by (apply lxor_nonneg; split; order).
  le_elim H.
  generalize (bit_log2 (lxor a b) H).
  rewrite lxor_spec, 2 bits_above_log2; try order. discriminate.
  apply le_lt_trans with (log2 b); trivial. now apply log2_le_mono.
  rewrite <- H in LT. apply log2_lt_cancel in LT; order.
 (* main *)
 intros a b Ha Hb.
 destruct (le_ge_cases a b) as [H|H].
 rewrite max_r by now apply log2_le_mono. now apply AUX.
 rewrite max_l by now apply log2_le_mono. rewrite lxor_comm. now apply AUX.
Qed.

(** Bitwise operations and arithmetical operations *)

Local Notation xor3 a b c := (xorb (xorb a b) c).
Local Notation lxor3 a b c := (lxor (lxor a b) c).
Local Notation nextcarry a b c := ((a&&b) || (c && (a||b))).
Local Notation lnextcarry a b c := (lor (land a b) (land c (lor a b))).

Lemma add_bit0 : forall a b, (a+b).[0] = xorb a.[0] b.[0].
Proof.
 intros. now rewrite !bit0_odd, odd_add.
Qed.

Lemma add3_bit0 : forall a b c,
 (a+b+c).[0] = xor3 a.[0] b.[0] c.[0].
Proof.
 intros. now rewrite !add_bit0.
Qed.

Lemma add3_bits_div2 : forall (a0 b0 c0 : bool),
 (a0 + b0 + c0)/2 == nextcarry a0 b0 c0.
Proof.
 assert (H : 1+1 == 2) by now nzsimpl'.
 intros [|] [|] [|]; simpl; rewrite ?add_0_l, ?add_0_r, ?H;
  (apply div_same; order') || (apply div_small; split; order') || idtac.
 symmetry. apply div_unique with 1. left; split; order'. now nzsimpl'.
Qed.

Lemma add_carry_div2 : forall a b (c0:bool),
 (a + b + c0)/2 == a/2 + b/2 + nextcarry a.[0] b.[0] c0.
Proof.
 intros.
 rewrite <- add3_bits_div2.
 rewrite (add_comm ((a/2)+_)).
 rewrite <- div_add by order'.
 f_equiv.
 rewrite <- !div2_div, mul_comm, mul_add_distr_l.
 rewrite (div2_odd a), <- bit0_odd at 1.
 rewrite (div2_odd b), <- bit0_odd at 1.
 rewrite add_shuffle1.
 rewrite <-(add_assoc _ _ c0). apply add_comm.
Qed.

(** The main result concerning addition: we express the bits of the sum
  in term of bits of [a] and [b] and of some carry stream which is also
  recursively determined by another equation.
*)

Lemma add_carry_bits_aux : forall n, 0<=n ->
 forall a b (c0:bool), -(2^n) <= a < 2^n -> -(2^n) <= b < 2^n ->
  exists c,
   a+b+c0 == lxor3 a b c /\ c/2 == lnextcarry a b c /\ c.[0] = c0.
Proof.
 intros n Hn. apply le_ind with (4:=Hn).
 solve_proper.
 (* base *)
 intros a b c0. rewrite !pow_0_r, !one_succ, !lt_succ_r, <- !one_succ.
 intros (Ha1,Ha2) (Hb1,Hb2).
 le_elim Ha1; rewrite <- ?le_succ_l, ?succ_m1 in Ha1;
  le_elim Hb1; rewrite <- ?le_succ_l, ?succ_m1 in Hb1.
 (* base, a = 0, b = 0 *)
 exists c0.
 rewrite (le_antisymm _ _ Ha2 Ha1), (le_antisymm _ _ Hb2 Hb1).
 rewrite !add_0_l, !lxor_0_l, !lor_0_r, !land_0_r, !lor_0_r.
 rewrite b2z_div2, b2z_bit0; now repeat split.
 (* base, a = 0, b = -1 *)
 exists (-c0). rewrite <- Hb1, (le_antisymm _ _ Ha2 Ha1). repeat split.
 rewrite add_0_l, lxor_0_l, lxor_m1_l.
 unfold lnot. now rewrite opp_involutive, add_comm, add_opp_r, sub_1_r.
 rewrite land_0_l, !lor_0_l, land_m1_r.
 symmetry. apply div_unique with c0. left; destruct c0; simpl; split; order'.
  now rewrite two_succ, mul_succ_l, mul_1_l, add_opp_r, sub_add.
 rewrite bit0_odd, odd_opp; destruct c0; simpl; apply odd_1 || apply odd_0.
 (* base, a = -1, b = 0 *)
 exists (-c0). rewrite <- Ha1, (le_antisymm _ _ Hb2 Hb1). repeat split.
 rewrite add_0_r, lxor_0_r, lxor_m1_l.
 unfold lnot. now rewrite opp_involutive, add_comm, add_opp_r, sub_1_r.
 rewrite land_0_r, lor_0_r, lor_0_l, land_m1_r.
 symmetry. apply div_unique with c0. left; destruct c0; simpl; split; order'.
  now rewrite two_succ, mul_succ_l, mul_1_l, add_opp_r, sub_add.
 rewrite bit0_odd, odd_opp; destruct c0; simpl; apply odd_1 || apply odd_0.
 (* base, a = -1, b = -1 *)
 exists (c0 + 2*(-1)). rewrite <- Ha1, <- Hb1. repeat split.
 rewrite lxor_m1_l, lnot_m1, lxor_0_l.
 now rewrite two_succ, mul_succ_l, mul_1_l, add_comm, add_assoc.
 rewrite land_m1_l, lor_m1_l.
 apply add_b2z_double_div2.
 apply add_b2z_double_bit0.
 (* step *)
 clear n Hn. intros n Hn IH a b c0 Ha Hb.
 set (c1:=nextcarry a.[0] b.[0] c0).
 destruct (IH (a/2) (b/2) c1) as (c & IH1 & IH2 & Hc); clear IH.
 split.
 apply div_le_lower_bound. order'. now rewrite mul_opp_r, <- pow_succ_r.
 apply div_lt_upper_bound. order'. now rewrite <- pow_succ_r.
 split.
 apply div_le_lower_bound. order'. now rewrite mul_opp_r, <- pow_succ_r.
 apply div_lt_upper_bound. order'. now rewrite <- pow_succ_r.
 exists (c0 + 2*c). repeat split.
 (* step, add *)
 bitwise.
 le_elim Hm.
 rewrite <- (succ_pred m), lt_succ_r in Hm.
 rewrite <- (succ_pred m), <- !div2_bits, <- 2 lxor_spec by trivial.
 f_equiv.
 rewrite add_b2z_double_div2, <- IH1. apply add_carry_div2.
 rewrite <- Hm.
 now rewrite add_b2z_double_bit0, add3_bit0, b2z_bit0.
 (* step, carry *)
 rewrite add_b2z_double_div2.
 bitwise.
 le_elim Hm.
 rewrite <- (succ_pred m), lt_succ_r in Hm.
 rewrite <- (succ_pred m), <- !div2_bits, IH2 by trivial.
 autorewrite with bitwise. now rewrite add_b2z_double_div2.
 rewrite <- Hm.
 now rewrite add_b2z_double_bit0.
 (* step, carry0 *)
 apply add_b2z_double_bit0.
Qed.

Lemma add_carry_bits : forall a b (c0:bool), exists c,
 a+b+c0 == lxor3 a b c /\ c/2 == lnextcarry a b c /\ c.[0] = c0.
Proof.
 intros a b c0.
 set (n := max (abs a) (abs b)).
 apply (add_carry_bits_aux n).
 (* positivity *)
 unfold n.
 destruct (le_ge_cases (abs a) (abs b));
  [rewrite max_r|rewrite max_l]; order_pos'.
 (* bound for a *)
 assert (Ha : abs a < 2^n).
  apply lt_le_trans with (2^(abs a)). apply pow_gt_lin_r; order_pos'.
  apply pow_le_mono_r. order'. unfold n.
  destruct (le_ge_cases (abs a) (abs b));
   [rewrite max_r|rewrite max_l]; try order.
 apply abs_lt in Ha. destruct Ha; split; order.
 (* bound for b *)
 assert (Hb : abs b < 2^n).
  apply lt_le_trans with (2^(abs b)). apply pow_gt_lin_r; order_pos'.
  apply pow_le_mono_r. order'. unfold n.
  destruct (le_ge_cases (abs a) (abs b));
   [rewrite max_r|rewrite max_l]; try order.
 apply abs_lt in Hb. destruct Hb; split; order.
Qed.

(** Particular case : the second bit of an addition *)

Lemma add_bit1 : forall a b,
 (a+b).[1] = xor3 a.[1] b.[1] (a.[0] && b.[0]).
Proof.
 intros a b.
 destruct (add_carry_bits a b false) as (c & EQ1 & EQ2 & Hc).
 simpl in EQ1; rewrite add_0_r in EQ1. rewrite EQ1.
 autorewrite with bitwise. f_equal.
 rewrite one_succ, <- div2_bits, EQ2 by order.
 autorewrite with bitwise.
 rewrite Hc. simpl. apply orb_false_r.
Qed.

(** In an addition, there will be no carries iff there is
  no common bits in the numbers to add *)

Lemma nocarry_equiv : forall a b c,
 c/2 == lnextcarry a b c -> c.[0] = false ->
 (c == 0 <-> land a b == 0).
Proof.
 intros a b c H H'.
 split. intros EQ; rewrite EQ in *.
 rewrite div_0_l in H by order'.
 symmetry in H. now apply lor_eq_0_l in H.
 intros EQ. rewrite EQ, lor_0_l in H.
 apply bits_inj'. intros n Hn. rewrite bits_0.
 apply le_ind with (4:=Hn).
 solve_proper.
 trivial.
 clear n Hn. intros n Hn IH.
 rewrite <- div2_bits, H; trivial.
 autorewrite with bitwise.
 now rewrite IH.
Qed.

(** When there is no common bits, the addition is just a xor *)

Lemma add_nocarry_lxor : forall a b, land a b == 0 ->
 a+b == lxor a b.
Proof.
 intros a b H.
 destruct (add_carry_bits a b false) as (c & EQ1 & EQ2 & Hc).
 simpl in EQ1; rewrite add_0_r in EQ1. rewrite EQ1.
 apply (nocarry_equiv a b c) in H; trivial.
 rewrite H. now rewrite lxor_0_r.
Qed.

(** A null [ldiff] implies being smaller *)

Lemma ldiff_le : forall a b, 0<=b -> ldiff a b == 0 -> 0 <= a <= b.
Proof.
 assert (AUX : forall n, 0<=n ->
          forall a b, 0 <= a < 2^n -> 0<=b -> ldiff a b == 0 -> a <= b).
 intros n Hn. apply le_ind with (4:=Hn); clear n Hn.
 solve_proper.
 intros a b Ha Hb _. rewrite pow_0_r, one_succ, lt_succ_r in Ha.
 setoid_replace a with 0 by (destruct Ha; order'); trivial.
 intros n Hn IH a b (Ha,Ha') Hb H.
 assert (NEQ : 2 ~= 0) by order'.
 rewrite (div_mod a 2 NEQ), (div_mod b 2 NEQ).
 apply add_le_mono.
 apply mul_le_mono_pos_l; try order'.
 apply IH.
 split. apply div_pos; order'.
 apply div_lt_upper_bound; try order'. now rewrite <- pow_succ_r.
 apply div_pos; order'.
 rewrite <- (pow_1_r 2), <- 2 shiftr_div_pow2 by order'.
 rewrite <- shiftr_ldiff, H, shiftr_div_pow2, pow_1_r, div_0_l; order'.
 rewrite <- 2 bit0_mod.
 apply bits_inj_iff in H. specialize (H 0).
 rewrite ldiff_spec, bits_0 in H.
 destruct a.[0], b.[0]; try discriminate; simpl; order'.
 (* main *)
 intros a b Hb Hd.
 assert (Ha : 0<=a).
  apply le_ngt; intros Ha'. apply (lt_irrefl 0). rewrite <- Hd at 1.
  apply ldiff_neg. now split.
 split; trivial. apply (AUX a); try split; trivial. apply pow_gt_lin_r; order'.
Qed.

(** Subtraction can be a ldiff when the opposite ldiff is null. *)

Lemma sub_nocarry_ldiff : forall a b, ldiff b a == 0 ->
 a-b == ldiff a b.
Proof.
 intros a b H.
 apply add_cancel_r with b.
 rewrite sub_add.
 symmetry.
 rewrite add_nocarry_lxor; trivial.
 bitwise.
 apply bits_inj_iff in H. specialize (H m).
 rewrite ldiff_spec, bits_0 in H.
 now destruct a.[m], b.[m].
 apply land_ldiff.
Qed.

(** Adding numbers with no common bits cannot lead to a much bigger number *)

Lemma add_nocarry_lt_pow2 : forall a b n, land a b == 0 ->
 a < 2^n -> b < 2^n -> a+b < 2^n.
Proof.
 intros a b n H Ha Hb.
 destruct (le_gt_cases a 0) as [Ha'|Ha'].
 apply le_lt_trans with (0+b). now apply add_le_mono_r. now nzsimpl.
 destruct (le_gt_cases b 0) as [Hb'|Hb'].
 apply le_lt_trans with (a+0). now apply add_le_mono_l. now nzsimpl.
 rewrite add_nocarry_lxor by order.
 destruct (lt_ge_cases 0 (lxor a b)); [|apply le_lt_trans with 0; order_pos].
 apply log2_lt_pow2; trivial.
 apply log2_lt_pow2 in Ha; trivial.
 apply log2_lt_pow2 in Hb; trivial.
 apply le_lt_trans with (max (log2 a) (log2 b)).
 apply log2_lxor; order.
 destruct (le_ge_cases (log2 a) (log2 b));
  [rewrite max_r|rewrite max_l]; order.
Qed.

Lemma add_nocarry_mod_lt_pow2 : forall a b n, 0<=n -> land a b == 0 ->
 a mod 2^n + b mod 2^n < 2^n.
Proof.
 intros a b n Hn H.
 apply add_nocarry_lt_pow2.
 bitwise.
 destruct (le_gt_cases n m).
 rewrite mod_pow2_bits_high; now split.
 now rewrite !mod_pow2_bits_low, <- land_spec, H, bits_0.
 apply mod_pos_bound; order_pos.
 apply mod_pos_bound; order_pos.
Qed.

End ZBitsProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZDivEucl.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZAxioms ZMulOrder ZSgnAbs NZDiv.

(** * Euclidean Division for integers, Euclid convention

    We use here the "usual" formulation of the Euclid Theorem
    [forall a b, b<>0 -> exists b q, a = b*q+r /\ 0 < r < |b| ]

    The outcome of the modulo function is hence always positive.
    This corresponds to convention "E" in the following paper:

    R. Boute, "The Euclidean definition of the functions div and mod",
    ACM Transactions on Programming Languages and Systems,
    Vol. 14, No.2, pp. 127-144, April 1992.

    See files [ZDivTrunc] and [ZDivFloor] for others conventions.

    We simply extend NZDiv with a bound for modulo that holds
    regardless of the sign of a and b. This new specification
    subsume mod_bound_pos, which nonetheless stays there for
    subtyping. Note also that ZAxiomSig now already contain
    a div and a modulo (that follow the Floor convention).
    We just ignore them here.
*)

Module Type EuclidSpec (Import A : ZAxiomsSig')(Import B : DivMod' A).
 Axiom mod_always_pos : forall a b, b ~= 0 -> 0 <= a mod b < abs b.
End EuclidSpec.

Module Type ZEuclid (Z:ZAxiomsSig) := NZDiv.NZDiv Z <+ EuclidSpec Z.
Module Type ZEuclid' (Z:ZAxiomsSig) := NZDiv.NZDiv' Z <+ EuclidSpec Z.

Module ZEuclidProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZSgnAbsProp A B)
 (Import D : ZEuclid' A).

 Module Import Private_NZDiv := Nop <+ NZDivProp A D B.

(** Another formulation of the main equation *)

Lemma mod_eq :
 forall a b, b~=0 -> a mod b == a - b*(a/b).
Proof.
intros.
rewrite <- add_move_l.
symmetry. now apply div_mod.
Qed.

Ltac pos_or_neg a :=
 let LT := fresh "LT" in
 let LE := fresh "LE" in
 destruct (le_gt_cases 0 a) as [LE|LT]; [|rewrite <- opp_pos_neg in LT].

(** Uniqueness theorems *)

Theorem div_mod_unique : forall b q1 q2 r1 r2 : t,
  0<=r1<abs b -> 0<=r2<abs b ->
  b*q1+r1 == b*q2+r2 -> q1 == q2 /\ r1 == r2.
Proof.
intros b q1 q2 r1 r2 Hr1 Hr2 EQ.
pos_or_neg b.
rewrite abs_eq in * by trivial.
apply div_mod_unique with b; trivial.
rewrite abs_neq' in * by auto using lt_le_incl.
rewrite eq_sym_iff. apply div_mod_unique with (-b); trivial.
rewrite 2 mul_opp_l.
rewrite add_move_l, sub_opp_r.
rewrite <-add_assoc.
symmetry. rewrite add_move_l, sub_opp_r.
now rewrite (add_comm r2), (add_comm r1).
Qed.

Theorem div_unique:
 forall a b q r, 0<=r<abs b -> a == b*q + r -> q == a/b.
Proof.
intros a b q r Hr EQ.
assert (Hb : b~=0).
 pos_or_neg b.
 rewrite abs_eq in Hr; intuition; order.
 rewrite <- opp_0, eq_opp_r. rewrite abs_neq' in Hr; intuition; order.
destruct (div_mod_unique b q (a/b) r (a mod b)); trivial.
now apply mod_always_pos.
now rewrite <- div_mod.
Qed.

Theorem mod_unique:
 forall a b q r, 0<=r<abs b -> a == b*q + r -> r == a mod b.
Proof.
intros a b q r Hr EQ.
assert (Hb : b~=0).
 pos_or_neg b.
 rewrite abs_eq in Hr; intuition; order.
 rewrite <- opp_0, eq_opp_r. rewrite abs_neq' in Hr; intuition; order.
destruct (div_mod_unique b q (a/b) r (a mod b)); trivial.
now apply mod_always_pos.
now rewrite <- div_mod.
Qed.

(** Sign rules *)

Lemma div_opp_r : forall a b, b~=0 -> a/(-b) == -(a/b).
Proof.
intros. symmetry.
apply div_unique with (a mod b).
rewrite abs_opp; now apply mod_always_pos.
rewrite mul_opp_opp; now apply div_mod.
Qed.

Lemma mod_opp_r : forall a b, b~=0 -> a mod (-b) == a mod b.
Proof.
intros. symmetry.
apply mod_unique with (-(a/b)).
rewrite abs_opp; now apply mod_always_pos.
rewrite mul_opp_opp; now apply div_mod.
Qed.

Lemma div_opp_l_z : forall a b, b~=0 -> a mod b == 0 ->
 (-a)/b == -(a/b).
Proof.
intros a b Hb Hab. symmetry.
apply div_unique with (-(a mod b)).
rewrite Hab, opp_0. split; [order|].
pos_or_neg b; [rewrite abs_eq | rewrite abs_neq']; order.
now rewrite mul_opp_r, <-opp_add_distr, <-div_mod.
Qed.

Lemma div_opp_l_nz : forall a b, b~=0 -> a mod b ~= 0 ->
 (-a)/b == -(a/b)-sgn b.
Proof.
intros a b Hb Hab. symmetry.
apply div_unique with (abs b -(a mod b)).
rewrite lt_sub_lt_add_l.
rewrite <- le_add_le_sub_l. nzsimpl.
rewrite <- (add_0_l (abs b)) at 2.
rewrite <- add_lt_mono_r.
destruct (mod_always_pos a b); intuition order.
rewrite <- 2 add_opp_r, mul_add_distr_l, 2 mul_opp_r.
rewrite sgn_abs.
rewrite add_shuffle2, add_opp_diag_l; nzsimpl.
rewrite <-opp_add_distr, <-div_mod; order.
Qed.

Lemma mod_opp_l_z : forall a b, b~=0 -> a mod b == 0 ->
 (-a) mod b == 0.
Proof.
intros a b Hb Hab. symmetry.
apply mod_unique with (-(a/b)).
split; [order|now rewrite abs_pos].
now rewrite <-opp_0, <-Hab, mul_opp_r, <-opp_add_distr, <-div_mod.
Qed.

Lemma mod_opp_l_nz : forall a b, b~=0 -> a mod b ~= 0 ->
 (-a) mod b == abs b - (a mod b).
Proof.
intros a b Hb Hab. symmetry.
apply mod_unique with (-(a/b)-sgn b).
rewrite lt_sub_lt_add_l.
rewrite <- le_add_le_sub_l. nzsimpl.
rewrite <- (add_0_l (abs b)) at 2.
rewrite <- add_lt_mono_r.
destruct (mod_always_pos a b); intuition order.
rewrite <- 2 add_opp_r, mul_add_distr_l, 2 mul_opp_r.
rewrite sgn_abs.
rewrite add_shuffle2, add_opp_diag_l; nzsimpl.
rewrite <-opp_add_distr, <-div_mod; order.
Qed.

Lemma div_opp_opp_z : forall a b, b~=0 -> a mod b == 0 ->
 (-a)/(-b) == a/b.
Proof.
intros. now rewrite div_opp_r, div_opp_l_z, opp_involutive.
Qed.

Lemma div_opp_opp_nz : forall a b, b~=0 -> a mod b ~= 0 ->
 (-a)/(-b) == a/b + sgn(b).
Proof.
intros. rewrite div_opp_r, div_opp_l_nz by trivial.
now rewrite opp_sub_distr, opp_involutive.
Qed.

Lemma mod_opp_opp_z : forall a b, b~=0 -> a mod b == 0 ->
 (-a) mod (-b) == 0.
Proof.
intros. now rewrite mod_opp_r, mod_opp_l_z.
Qed.

Lemma mod_opp_opp_nz : forall a b, b~=0 -> a mod b ~= 0 ->
 (-a) mod (-b) == abs b - a mod b.
Proof.
intros. now rewrite mod_opp_r, mod_opp_l_nz.
Qed.

(** A division by itself returns 1 *)

Lemma div_same : forall a, a~=0 -> a/a == 1.
Proof.
intros. symmetry. apply div_unique with 0.
split; [order|now rewrite abs_pos].
now nzsimpl.
Qed.

Lemma mod_same : forall a, a~=0 -> a mod a == 0.
Proof.
intros.
rewrite mod_eq, div_same by trivial. nzsimpl. apply sub_diag.
Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem div_small: forall a b, 0<=a<b -> a/b == 0.
Proof. exact div_small. Qed.

(** Same situation, in term of modulo: *)

Theorem mod_small: forall a b, 0<=a<b -> a mod b == a.
Proof. exact mod_small. Qed.

(** * Basic values of divisions and modulo. *)

Lemma div_0_l: forall a, a~=0 -> 0/a == 0.
Proof.
intros. pos_or_neg a. apply div_0_l; order.
apply opp_inj. rewrite <- div_opp_r, opp_0 by trivial. now apply div_0_l.
Qed.

Lemma mod_0_l: forall a, a~=0 -> 0 mod a == 0.
Proof.
intros; rewrite mod_eq, div_0_l; now nzsimpl.
Qed.

Lemma div_1_r: forall a, a/1 == a.
Proof.
intros. symmetry. apply div_unique with 0.
assert (H:=lt_0_1); rewrite abs_pos; intuition; order.
now nzsimpl.
Qed.

Lemma mod_1_r: forall a, a mod 1 == 0.
Proof.
intros. rewrite mod_eq, div_1_r; nzsimpl; auto using sub_diag.
apply neq_sym, lt_neq; apply lt_0_1.
Qed.

Lemma div_1_l: forall a, 1<a -> 1/a == 0.
Proof. exact div_1_l. Qed.

Lemma mod_1_l: forall a, 1<a -> 1 mod a == 1.
Proof. exact mod_1_l. Qed.

Lemma div_mul : forall a b, b~=0 -> (a*b)/b == a.
Proof.
intros. symmetry. apply div_unique with 0.
split; [order|now rewrite abs_pos].
nzsimpl; apply mul_comm.
Qed.

Lemma mod_mul : forall a b, b~=0 -> (a*b) mod b == 0.
Proof.
intros. rewrite mod_eq, div_mul by trivial. rewrite mul_comm; apply sub_diag.
Qed.

Theorem div_unique_exact a b q: b~=0 -> a == b*q -> q == a/b.
Proof.
 intros Hb H. rewrite H, mul_comm. symmetry. now apply div_mul.
Qed.

(** * Order results about mod and div *)

(** A modulo cannot grow beyond its starting point. *)

Theorem mod_le: forall a b, 0<=a -> b~=0 -> a mod b <= a.
Proof.
intros. pos_or_neg b. apply mod_le; order.
rewrite <- mod_opp_r by trivial. apply mod_le; order.
Qed.

Theorem div_pos : forall a b, 0<=a -> 0<b -> 0<= a/b.
Proof. exact div_pos. Qed.

Lemma div_str_pos : forall a b, 0<b<=a -> 0 < a/b.
Proof. exact div_str_pos. Qed.

Lemma div_small_iff : forall a b, b~=0 -> (a/b==0 <-> 0<=a<abs b).
Proof.
intros a b Hb.
split.
intros EQ.
rewrite (div_mod a b Hb), EQ; nzsimpl.
now apply mod_always_pos.
intros. pos_or_neg b.
apply div_small.
now rewrite <- (abs_eq b).
apply opp_inj; rewrite opp_0, <- div_opp_r by trivial.
apply div_small.
rewrite <- (abs_neq' b) by order. trivial.
Qed.

Lemma mod_small_iff : forall a b, b~=0 -> (a mod b == a <-> 0<=a<abs b).
Proof.
intros.
rewrite <- div_small_iff, mod_eq by trivial.
rewrite sub_move_r, <- (add_0_r a) at 1. rewrite add_cancel_l.
rewrite eq_sym_iff, eq_mul_0. tauto.
Qed.

(** As soon as the divisor is strictly greater than 1,
    the division is strictly decreasing. *)

Lemma div_lt : forall a b, 0<a -> 1<b -> a/b < a.
Proof. exact div_lt. Qed.

(** [le] is compatible with a positive division. *)

Lemma div_le_mono : forall a b c, 0<c -> a<=b -> a/c <= b/c.
Proof.
intros a b c Hc Hab.
rewrite lt_eq_cases in Hab. destruct Hab as [LT|EQ];
 [|rewrite EQ; order].
rewrite <- lt_succ_r.
rewrite (mul_lt_mono_pos_l c) by order.
nzsimpl.
rewrite (add_lt_mono_r _ _ (a mod c)).
rewrite <- div_mod by order.
apply lt_le_trans with b; trivial.
rewrite (div_mod b c) at 1 by order.
rewrite <- add_assoc, <- add_le_mono_l.
apply le_trans with (c+0).
nzsimpl; destruct (mod_always_pos b c); try order.
rewrite abs_eq in *; order.
rewrite <- add_le_mono_l. destruct (mod_always_pos a c); order.
Qed.

(** In this convention, [div] performs Rounding-Toward-Bottom
    when divisor is positive, and Rounding-Toward-Top otherwise.

    Since we cannot speak of rational values here, we express this
    fact by multiplying back by [b], and this leads to a nice
    unique statement.
*)

Lemma mul_div_le : forall a b, b~=0 -> b*(a/b) <= a.
Proof.
intros.
rewrite (div_mod a b) at 2; trivial.
rewrite <- (add_0_r (b*(a/b))) at 1.
rewrite <- add_le_mono_l.
now destruct (mod_always_pos a b).
Qed.

(** Giving a reversed bound is slightly more complex *)

Lemma mul_succ_div_gt: forall a b, 0<b -> a < b*(S (a/b)).
Proof.
intros.
nzsimpl.
rewrite (div_mod a b) at 1; try order.
rewrite <- add_lt_mono_l.
destruct (mod_always_pos a b). order.
rewrite abs_eq in *; order.
Qed.

Lemma mul_pred_div_gt: forall a b, b<0 -> a < b*(P (a/b)).
Proof.
intros a b Hb.
rewrite mul_pred_r, <- add_opp_r.
rewrite (div_mod a b) at 1; try order.
rewrite <- add_lt_mono_l.
destruct (mod_always_pos a b). order.
rewrite <- opp_pos_neg in Hb. rewrite abs_neq' in *; order.
Qed.

(** NB: The three previous properties could be used as
    specifications for [div]. *)

(** Inequality [mul_div_le] is exact iff the modulo is zero. *)

Lemma div_exact : forall a b, b~=0 -> (a == b*(a/b) <-> a mod b == 0).
Proof.
intros.
rewrite (div_mod a b) at 1; try order.
rewrite <- (add_0_r (b*(a/b))) at 2.
apply add_cancel_l.
Qed.

(** Some additionnal inequalities about div. *)

Theorem div_lt_upper_bound:
  forall a b q, 0<b -> a < b*q -> a/b < q.
Proof.
intros.
rewrite (mul_lt_mono_pos_l b) by trivial.
apply le_lt_trans with a; trivial.
apply mul_div_le; order.
Qed.

Theorem div_le_upper_bound:
  forall a b q, 0<b -> a <= b*q -> a/b <= q.
Proof.
intros.
rewrite <- (div_mul q b) by order.
apply div_le_mono; trivial. now rewrite mul_comm.
Qed.

Theorem div_le_lower_bound:
  forall a b q, 0<b -> b*q <= a -> q <= a/b.
Proof.
intros.
rewrite <- (div_mul q b) by order.
apply div_le_mono; trivial. now rewrite mul_comm.
Qed.

(** A division respects opposite monotonicity for the divisor *)

Lemma div_le_compat_l: forall p q r, 0<=p -> 0<q<=r -> p/r <= p/q.
Proof. exact div_le_compat_l. Qed.

(** * Relations between usual operations and mod and div *)

Lemma mod_add : forall a b c, c~=0 ->
 (a + b * c) mod c == a mod c.
Proof.
intros.
symmetry.
apply mod_unique with (a/c+b); trivial.
now apply mod_always_pos.
rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
now rewrite mul_comm.
Qed.

Lemma div_add : forall a b c, c~=0 ->
 (a + b * c) / c == a / c + b.
Proof.
intros.
apply (mul_cancel_l _ _ c); try order.
apply (add_cancel_r _ _ ((a+b*c) mod c)).
rewrite <- div_mod, mod_add by order.
rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
now rewrite mul_comm.
Qed.

Lemma div_add_l: forall a b c, b~=0 ->
 (a * b + c) / b == a + c / b.
Proof.
 intros a b c. rewrite (add_comm _ c), (add_comm a).
 now apply div_add.
Qed.

(** Cancellations. *)

(** With the current convention, the following isn't always true
    when [c<0]: [-3*-1 / -2*-1 = 3/2 = 1] while [-3/-2 = 2] *)

Lemma div_mul_cancel_r : forall a b c, b~=0 -> 0<c ->
 (a*c)/(b*c) == a/b.
Proof.
intros.
symmetry.
apply div_unique with ((a mod b)*c).
(* ineqs *)
rewrite abs_mul, (abs_eq c) by order.
rewrite <-(mul_0_l c), <-mul_lt_mono_pos_r, <-mul_le_mono_pos_r by trivial.
now apply mod_always_pos.
(* equation *)
rewrite (div_mod a b) at 1 by order.
rewrite mul_add_distr_r.
rewrite add_cancel_r.
rewrite <- 2 mul_assoc. now rewrite (mul_comm c).
Qed.

Lemma div_mul_cancel_l : forall a b c, b~=0 -> 0<c ->
 (c*a)/(c*b) == a/b.
Proof.
intros. rewrite !(mul_comm c); now apply div_mul_cancel_r.
Qed.

Lemma mul_mod_distr_l: forall a b c, b~=0 -> 0<c ->
  (c*a) mod (c*b) == c * (a mod b).
Proof.
intros.
rewrite <- (add_cancel_l _ _ ((c*b)* ((c*a)/(c*b)))).
rewrite <- div_mod.
rewrite div_mul_cancel_l by trivial.
rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
apply div_mod; order.
rewrite <- neq_mul_0; intuition; order.
Qed.

Lemma mul_mod_distr_r: forall a b c, b~=0 -> 0<c ->
  (a*c) mod (b*c) == (a mod b) * c.
Proof.
 intros. rewrite !(mul_comm _ c); now rewrite mul_mod_distr_l.
Qed.


(** Operations modulo. *)

Theorem mod_mod: forall a n, n~=0 ->
 (a mod n) mod n == a mod n.
Proof.
intros. rewrite mod_small_iff by trivial.
now apply mod_always_pos.
Qed.

Lemma mul_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)*b) mod n == (a*b) mod n.
Proof.
 intros a b n Hn. symmetry.
 rewrite (div_mod a n) at 1 by order.
 rewrite add_comm, (mul_comm n), (mul_comm _ b).
 rewrite mul_add_distr_l, mul_assoc.
 rewrite mod_add by trivial.
 now rewrite mul_comm.
Qed.

Lemma mul_mod_idemp_r : forall a b n, n~=0 ->
 (a*(b mod n)) mod n == (a*b) mod n.
Proof.
 intros. rewrite !(mul_comm a). now apply mul_mod_idemp_l.
Qed.

Theorem mul_mod: forall a b n, n~=0 ->
 (a * b) mod n == ((a mod n) * (b mod n)) mod n.
Proof.
 intros. now rewrite mul_mod_idemp_l, mul_mod_idemp_r.
Qed.

Lemma add_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)+b) mod n == (a+b) mod n.
Proof.
 intros a b n Hn. symmetry.
 rewrite (div_mod a n) at 1 by order.
 rewrite <- add_assoc, add_comm, mul_comm.
 now rewrite mod_add.
Qed.

Lemma add_mod_idemp_r : forall a b n, n~=0 ->
 (a+(b mod n)) mod n == (a+b) mod n.
Proof.
 intros. rewrite !(add_comm a). now apply add_mod_idemp_l.
Qed.

Theorem add_mod: forall a b n, n~=0 ->
 (a+b) mod n == (a mod n + b mod n) mod n.
Proof.
 intros. now rewrite add_mod_idemp_l, add_mod_idemp_r.
Qed.

(** With the current convention, the following result isn't always
    true with a negative intermediate divisor. For instance
    [ 3/(-2)/(-2) = 1 <> 0 = 3 / (-2*-2) ] and
    [ 3/(-2)/2 = -1 <> 0 = 3 / (-2*2) ]. *)

Lemma div_div : forall a b c, 0<b -> c~=0 ->
 (a/b)/c == a/(b*c).
Proof.
 intros a b c Hb Hc.
 apply div_unique with (b*((a/b) mod c) + a mod b).
 (* begin 0<= ... <abs(b*c) *)
 rewrite abs_mul.
 destruct (mod_always_pos (a/b) c), (mod_always_pos a b); try order.
 split.
 apply add_nonneg_nonneg; trivial.
 apply mul_nonneg_nonneg; order.
 apply lt_le_trans with (b*((a/b) mod c) + abs b).
 now rewrite <- add_lt_mono_l.
 rewrite (abs_eq b) by order.
 now rewrite <- mul_succ_r, <- mul_le_mono_pos_l, le_succ_l.
 (* end 0<= ... < abs(b*c) *)
 rewrite (div_mod a b) at 1 by order.
 rewrite add_assoc, add_cancel_r.
 rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
 apply div_mod; order.
Qed.

(** Similarly, the following result doesn't always hold when [b<0].
    For instance [3 mod (-2*-2)) = 3] while
    [3 mod (-2) + (-2)*((3/-2) mod -2) = -1]. *)

Lemma mod_mul_r : forall a b c, 0<b -> c~=0 ->
 a mod (b*c) == a mod b + b*((a/b) mod c).
Proof.
 intros a b c Hb Hc.
 apply add_cancel_l with (b*c*(a/(b*c))).
 rewrite <- div_mod by (apply neq_mul_0; split; order).
 rewrite <- div_div by trivial.
 rewrite add_assoc, add_shuffle0, <- mul_assoc, <- mul_add_distr_l.
 rewrite <- div_mod by order.
 apply div_mod; order.
Qed.

(** A last inequality: *)

Theorem div_mul_le:
 forall a b c, 0<=a -> 0<b -> 0<=c -> c*(a/b) <= (c*a)/b.
Proof. exact div_mul_le. Qed.

(** mod is related to divisibility *)

Lemma mod_divides : forall a b, b~=0 ->
 (a mod b == 0 <-> (b|a)).
Proof.
intros a b Hb. split.
intros Hab. exists (a/b). rewrite mul_comm.
 rewrite (div_mod a b Hb) at 1. rewrite Hab; now nzsimpl.
intros (c,Hc). rewrite Hc. now apply mod_mul.
Qed.

End ZEuclidProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZDivFloor.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZAxioms ZMulOrder ZSgnAbs NZDiv.

(** * Euclidean Division for integers (Floor convention)

    We use here the convention known as Floor, or Round-Toward-Bottom,
    where [a/b] is the closest integer below the exact fraction.
    It can be summarized by:

    [a = bq+r /\ 0 <= |r| < |b| /\ Sign(r) = Sign(b)]

    This is the convention followed historically by [Z.div] in Coq, and
    corresponds to convention "F" in the following paper:

    R. Boute, "The Euclidean definition of the functions div and mod",
    ACM Transactions on Programming Languages and Systems,
    Vol. 14, No.2, pp. 127-144, April 1992.

    See files [ZDivTrunc] and [ZDivEucl] for others conventions.
*)

Module Type ZDivProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZSgnAbsProp A B).

(** We benefit from what already exists for NZ *)
Module Import Private_NZDiv := Nop <+ NZDivProp A A B.

(** Another formulation of the main equation *)

Lemma mod_eq :
 forall a b, b~=0 -> a mod b == a - b*(a/b).
Proof.
intros.
rewrite <- add_move_l.
symmetry. now apply div_mod.
Qed.

(** We have a general bound for absolute values *)

Lemma mod_bound_abs :
 forall a b, b~=0 -> abs (a mod b) < abs b.
Proof.
intros.
destruct (abs_spec b) as [(LE,EQ)|(LE,EQ)]; rewrite EQ.
destruct (mod_pos_bound a b). order. now rewrite abs_eq.
destruct (mod_neg_bound a b). order. rewrite abs_neq; trivial.
now rewrite <- opp_lt_mono.
Qed.

(** Uniqueness theorems *)

Theorem div_mod_unique : forall b q1 q2 r1 r2 : t,
  (0<=r1<b \/ b<r1<=0) -> (0<=r2<b \/ b<r2<=0) ->
  b*q1+r1 == b*q2+r2 -> q1 == q2 /\ r1 == r2.
Proof.
intros b q1 q2 r1 r2 Hr1 Hr2 EQ.
destruct Hr1; destruct Hr2; try (intuition; order).
apply div_mod_unique with b; trivial.
rewrite <- (opp_inj_wd r1 r2).
apply div_mod_unique with (-b); trivial.
rewrite <- opp_lt_mono, opp_nonneg_nonpos; tauto.
rewrite <- opp_lt_mono, opp_nonneg_nonpos; tauto.
now rewrite 2 mul_opp_l, <- 2 opp_add_distr, opp_inj_wd.
Qed.

Theorem div_unique:
 forall a b q r, (0<=r<b \/ b<r<=0) -> a == b*q + r -> q == a/b.
Proof.
intros a b q r Hr EQ.
assert (Hb : b~=0) by (destruct Hr; intuition; order).
destruct (div_mod_unique b q (a/b) r (a mod b)); trivial.
destruct Hr; [left; apply mod_pos_bound|right; apply mod_neg_bound];
 intuition order.
now rewrite <- div_mod.
Qed.

Theorem div_unique_pos:
 forall a b q r, 0<=r<b -> a == b*q + r -> q == a/b.
Proof. intros; apply div_unique with r; auto. Qed.

Theorem div_unique_neg:
 forall a b q r, b<r<=0 -> a == b*q + r -> q == a/b.
Proof. intros; apply div_unique with r; auto. Qed.

Theorem mod_unique:
 forall a b q r, (0<=r<b \/ b<r<=0) -> a == b*q + r -> r == a mod b.
Proof.
intros a b q r Hr EQ.
assert (Hb : b~=0) by (destruct Hr; intuition; order).
destruct (div_mod_unique b q (a/b) r (a mod b)); trivial.
destruct Hr; [left; apply mod_pos_bound|right; apply mod_neg_bound];
 intuition order.
now rewrite <- div_mod.
Qed.

Theorem mod_unique_pos:
 forall a b q r, 0<=r<b -> a == b*q + r -> r == a mod b.
Proof. intros; apply mod_unique with q; auto. Qed.

Theorem mod_unique_neg:
 forall a b q r, b<r<=0 -> a == b*q + r -> r == a mod b.
Proof. intros; apply mod_unique with q; auto. Qed.

(** Sign rules *)

Ltac pos_or_neg a :=
 let LT := fresh "LT" in
 let LE := fresh "LE" in
 destruct (le_gt_cases 0 a) as [LE|LT]; [|rewrite <- opp_pos_neg in LT].

Fact mod_bound_or : forall a b, b~=0 -> 0<=a mod b<b \/ b<a mod b<=0.
Proof.
intros.
destruct (lt_ge_cases 0 b); [left|right].
 apply mod_pos_bound; trivial. apply mod_neg_bound; order.
Qed.

Fact opp_mod_bound_or : forall a b, b~=0 ->
 0 <= -(a mod b) < -b \/ -b < -(a mod b) <= 0.
Proof.
intros.
destruct (lt_ge_cases 0 b); [right|left].
rewrite <- opp_lt_mono, opp_nonpos_nonneg.
 destruct (mod_pos_bound a b); intuition; order.
rewrite <- opp_lt_mono, opp_nonneg_nonpos.
 destruct (mod_neg_bound a b); intuition; order.
Qed.

Lemma div_opp_opp : forall a b, b~=0 -> -a/-b == a/b.
Proof.
intros. symmetry. apply div_unique with (- (a mod b)).
now apply opp_mod_bound_or.
rewrite mul_opp_l, <- opp_add_distr, <- div_mod; order.
Qed.

Lemma mod_opp_opp : forall a b, b~=0 -> (-a) mod (-b) == - (a mod b).
Proof.
intros. symmetry. apply mod_unique with (a/b).
now apply opp_mod_bound_or.
rewrite mul_opp_l, <- opp_add_distr, <- div_mod; order.
Qed.

(** With the current conventions, the other sign rules are rather complex. *)

Lemma div_opp_l_z :
 forall a b, b~=0 -> a mod b == 0 -> (-a)/b == -(a/b).
Proof.
intros a b Hb H. symmetry. apply div_unique with 0.
destruct (lt_ge_cases 0 b); [left|right]; intuition; order.
rewrite <- opp_0, <- H.
rewrite mul_opp_r, <- opp_add_distr, <- div_mod; order.
Qed.

Lemma div_opp_l_nz :
 forall a b, b~=0 -> a mod b ~= 0 -> (-a)/b == -(a/b)-1.
Proof.
intros a b Hb H. symmetry. apply div_unique with (b - a mod b).
destruct (lt_ge_cases 0 b); [left|right].
rewrite le_0_sub. rewrite <- (sub_0_r b) at 5. rewrite <- sub_lt_mono_l.
destruct (mod_pos_bound a b); intuition; order.
rewrite le_sub_0. rewrite <- (sub_0_r b) at 1. rewrite <- sub_lt_mono_l.
destruct (mod_neg_bound a b); intuition; order.
rewrite <- (add_opp_r b), mul_sub_distr_l, mul_1_r, sub_add_simpl_r_l.
rewrite mul_opp_r, <-opp_add_distr, <-div_mod; order.
Qed.

Lemma mod_opp_l_z :
 forall a b, b~=0 -> a mod b == 0 -> (-a) mod b == 0.
Proof.
intros a b Hb H. symmetry. apply mod_unique with (-(a/b)).
destruct (lt_ge_cases 0 b); [left|right]; intuition; order.
rewrite <- opp_0, <- H.
rewrite mul_opp_r, <- opp_add_distr, <- div_mod; order.
Qed.

Lemma mod_opp_l_nz :
 forall a b, b~=0 -> a mod b ~= 0 -> (-a) mod b == b - a mod b.
Proof.
intros a b Hb H. symmetry. apply mod_unique with (-(a/b)-1).
destruct (lt_ge_cases 0 b); [left|right].
rewrite le_0_sub. rewrite <- (sub_0_r b) at 5. rewrite <- sub_lt_mono_l.
destruct (mod_pos_bound a b); intuition; order.
rewrite le_sub_0. rewrite <- (sub_0_r b) at 1. rewrite <- sub_lt_mono_l.
destruct (mod_neg_bound a b); intuition; order.
rewrite <- (add_opp_r b), mul_sub_distr_l, mul_1_r, sub_add_simpl_r_l.
rewrite mul_opp_r, <-opp_add_distr, <-div_mod; order.
Qed.

Lemma div_opp_r_z :
 forall a b, b~=0 -> a mod b == 0 -> a/(-b) == -(a/b).
Proof.
intros. rewrite <- (opp_involutive a) at 1.
rewrite div_opp_opp; auto using div_opp_l_z.
Qed.

Lemma div_opp_r_nz :
 forall a b, b~=0 -> a mod b ~= 0 -> a/(-b) == -(a/b)-1.
Proof.
intros. rewrite <- (opp_involutive a) at 1.
rewrite div_opp_opp; auto using div_opp_l_nz.
Qed.

Lemma mod_opp_r_z :
 forall a b, b~=0 -> a mod b == 0 -> a mod (-b) == 0.
Proof.
intros. rewrite <- (opp_involutive a) at 1.
now rewrite mod_opp_opp, mod_opp_l_z, opp_0.
Qed.

Lemma mod_opp_r_nz :
 forall a b, b~=0 -> a mod b ~= 0 -> a mod (-b) == (a mod b) - b.
Proof.
intros. rewrite <- (opp_involutive a) at 1.
rewrite mod_opp_opp, mod_opp_l_nz by trivial.
now rewrite opp_sub_distr, add_comm, add_opp_r.
Qed.

(** The sign of [a mod b] is the one of [b] (when it isn't null) *)

Lemma mod_sign_nz : forall a b, b~=0 -> a mod b ~= 0 ->
 sgn (a mod b) == sgn b.
Proof.
intros a b Hb H. destruct (lt_ge_cases 0 b) as [Hb'|Hb'].
destruct (mod_pos_bound a b Hb'). rewrite 2 sgn_pos; order.
destruct (mod_neg_bound a b). order. rewrite 2 sgn_neg; order.
Qed.

Lemma mod_sign : forall a b, b~=0 -> sgn (a mod b) ~= -sgn b.
Proof.
intros a b Hb H.
destruct (eq_decidable (a mod b) 0) as [EQ|NEQ].
apply Hb, sgn_null_iff, opp_inj. now rewrite <- H, opp_0, EQ, sgn_0.
apply Hb, sgn_null_iff. apply eq_mul_0_l with 2; try order'. nzsimpl'.
apply add_move_0_l. rewrite <- H. symmetry. now apply mod_sign_nz.
Qed.

Lemma mod_sign_mul : forall a b, b~=0 -> 0 <= (a mod b) * b.
Proof.
intros. destruct (lt_ge_cases 0 b).
apply mul_nonneg_nonneg; destruct (mod_pos_bound a b); order.
apply mul_nonpos_nonpos; destruct (mod_neg_bound a b); order.
Qed.

(** A division by itself returns 1 *)

Lemma div_same : forall a, a~=0 -> a/a == 1.
Proof.
intros. pos_or_neg a. apply div_same; order.
rewrite <- div_opp_opp by trivial. now apply div_same.
Qed.

Lemma mod_same : forall a, a~=0 -> a mod a == 0.
Proof.
intros. rewrite mod_eq, div_same by trivial. nzsimpl. apply sub_diag.
Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem div_small: forall a b, 0<=a<b -> a/b == 0.
Proof. exact div_small. Qed.

(** Same situation, in term of modulo: *)

Theorem mod_small: forall a b, 0<=a<b -> a mod b == a.
Proof. exact mod_small. Qed.

(** * Basic values of divisions and modulo. *)

Lemma div_0_l: forall a, a~=0 -> 0/a == 0.
Proof.
intros. pos_or_neg a. apply div_0_l; order.
rewrite <- div_opp_opp, opp_0 by trivial. now apply div_0_l.
Qed.

Lemma mod_0_l: forall a, a~=0 -> 0 mod a == 0.
Proof.
intros; rewrite mod_eq, div_0_l; now nzsimpl.
Qed.

Lemma div_1_r: forall a, a/1 == a.
Proof.
intros. symmetry. apply div_unique with 0. left. split; order || apply lt_0_1.
now nzsimpl.
Qed.

Lemma mod_1_r: forall a, a mod 1 == 0.
Proof.
intros. rewrite mod_eq, div_1_r; nzsimpl; auto using sub_diag.
intro EQ; symmetry in EQ; revert EQ; apply lt_neq; apply lt_0_1.
Qed.

Lemma div_1_l: forall a, 1<a -> 1/a == 0.
Proof. exact div_1_l. Qed.

Lemma mod_1_l: forall a, 1<a -> 1 mod a == 1.
Proof. exact mod_1_l. Qed.

Lemma div_mul : forall a b, b~=0 -> (a*b)/b == a.
Proof.
intros. symmetry. apply div_unique with 0.
destruct (lt_ge_cases 0 b); [left|right]; split; order.
nzsimpl; apply mul_comm.
Qed.

Lemma mod_mul : forall a b, b~=0 -> (a*b) mod b == 0.
Proof.
intros. rewrite mod_eq, div_mul by trivial. rewrite mul_comm; apply sub_diag.
Qed.

Theorem div_unique_exact a b q: b~=0 -> a == b*q -> q == a/b.
Proof.
 intros Hb H. rewrite H, mul_comm. symmetry. now apply div_mul.
Qed.

(** * Order results about mod and div *)

(** A modulo cannot grow beyond its starting point. *)

Theorem mod_le: forall a b, 0<=a -> 0<b -> a mod b <= a.
Proof. exact mod_le. Qed.

Theorem div_pos : forall a b, 0<=a -> 0<b -> 0<= a/b.
Proof. exact div_pos. Qed.

Lemma div_str_pos : forall a b, 0<b<=a -> 0 < a/b.
Proof. exact div_str_pos. Qed.

Lemma div_small_iff : forall a b, b~=0 -> (a/b==0 <-> 0<=a<b \/ b<a<=0).
Proof.
intros a b Hb.
split.
intros EQ.
rewrite (div_mod a b Hb), EQ; nzsimpl.
now apply mod_bound_or.
destruct 1. now apply div_small.
rewrite <- div_opp_opp by trivial. apply div_small; trivial.
rewrite <- opp_lt_mono, opp_nonneg_nonpos; tauto.
Qed.

Lemma mod_small_iff : forall a b, b~=0 -> (a mod b == a <-> 0<=a<b \/ b<a<=0).
Proof.
intros.
rewrite <- div_small_iff, mod_eq by trivial.
rewrite sub_move_r, <- (add_0_r a) at 1. rewrite add_cancel_l.
rewrite eq_sym_iff, eq_mul_0. tauto.
Qed.

(** As soon as the divisor is strictly greater than 1,
    the division is strictly decreasing. *)

Lemma div_lt : forall a b, 0<a -> 1<b -> a/b < a.
Proof. exact div_lt. Qed.

(** [le] is compatible with a positive division. *)

Lemma div_le_mono : forall a b c, 0<c -> a<=b -> a/c <= b/c.
Proof.
intros a b c Hc Hab.
rewrite lt_eq_cases in Hab. destruct Hab as [LT|EQ];
 [|rewrite EQ; order].
rewrite <- lt_succ_r.
rewrite (mul_lt_mono_pos_l c) by order.
nzsimpl.
rewrite (add_lt_mono_r _ _ (a mod c)).
rewrite <- div_mod by order.
apply lt_le_trans with b; trivial.
rewrite (div_mod b c) at 1 by order.
rewrite <- add_assoc, <- add_le_mono_l.
apply le_trans with (c+0).
nzsimpl; destruct (mod_pos_bound b c); order.
rewrite <- add_le_mono_l. destruct (mod_pos_bound a c); order.
Qed.

(** In this convention, [div] performs Rounding-Toward-Bottom.

    Since we cannot speak of rational values here, we express this
    fact by multiplying back by [b], and this leads to separates
    statements according to the sign of [b].

    First, [a/b] is below the exact fraction ...
*)

Lemma mul_div_le : forall a b, 0<b -> b*(a/b) <= a.
Proof.
intros.
rewrite (div_mod a b) at 2; try order.
rewrite <- (add_0_r (b*(a/b))) at 1.
rewrite <- add_le_mono_l.
now destruct (mod_pos_bound a b).
Qed.

Lemma mul_div_ge : forall a b, b<0 -> a <= b*(a/b).
Proof.
intros. rewrite <- div_opp_opp, opp_le_mono, <-mul_opp_l by order.
apply mul_div_le. now rewrite opp_pos_neg.
Qed.

(** ... and moreover it is the larger such integer, since [S(a/b)]
    is strictly above the exact fraction.
*)

Lemma mul_succ_div_gt: forall a b, 0<b -> a < b*(S (a/b)).
Proof.
intros.
nzsimpl.
rewrite (div_mod a b) at 1; try order.
rewrite <- add_lt_mono_l.
destruct (mod_pos_bound a b); order.
Qed.

Lemma mul_succ_div_lt: forall a b, b<0 -> b*(S (a/b)) < a.
Proof.
intros. rewrite <- div_opp_opp, opp_lt_mono, <-mul_opp_l by order.
apply mul_succ_div_gt. now rewrite opp_pos_neg.
Qed.

(** NB: The four previous properties could be used as
    specifications for [div]. *)

(** Inequality [mul_div_le] is exact iff the modulo is zero. *)

Lemma div_exact : forall a b, b~=0 -> (a == b*(a/b) <-> a mod b == 0).
Proof.
intros.
rewrite (div_mod a b) at 1; try order.
rewrite <- (add_0_r (b*(a/b))) at 2.
apply add_cancel_l.
Qed.

(** Some additionnal inequalities about div. *)

Theorem div_lt_upper_bound:
  forall a b q, 0<b -> a < b*q -> a/b < q.
Proof.
intros.
rewrite (mul_lt_mono_pos_l b) by trivial.
apply le_lt_trans with a; trivial.
now apply mul_div_le.
Qed.

Theorem div_le_upper_bound:
  forall a b q, 0<b -> a <= b*q -> a/b <= q.
Proof.
intros.
rewrite <- (div_mul q b) by order.
apply div_le_mono; trivial. now rewrite mul_comm.
Qed.

Theorem div_le_lower_bound:
  forall a b q, 0<b -> b*q <= a -> q <= a/b.
Proof.
intros.
rewrite <- (div_mul q b) by order.
apply div_le_mono; trivial. now rewrite mul_comm.
Qed.

(** A division respects opposite monotonicity for the divisor *)

Lemma div_le_compat_l: forall p q r, 0<=p -> 0<q<=r -> p/r <= p/q.
Proof. exact div_le_compat_l. Qed.

(** * Relations between usual operations and mod and div *)

Lemma mod_add : forall a b c, c~=0 ->
 (a + b * c) mod c == a mod c.
Proof.
intros.
symmetry.
apply mod_unique with (a/c+b); trivial.
now apply mod_bound_or.
rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
now rewrite mul_comm.
Qed.

Lemma div_add : forall a b c, c~=0 ->
 (a + b * c) / c == a / c + b.
Proof.
intros.
apply (mul_cancel_l _ _ c); try order.
apply (add_cancel_r _ _ ((a+b*c) mod c)).
rewrite <- div_mod, mod_add by order.
rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
now rewrite mul_comm.
Qed.

Lemma div_add_l: forall a b c, b~=0 ->
 (a * b + c) / b == a + c / b.
Proof.
 intros a b c. rewrite (add_comm _ c), (add_comm a).
 now apply div_add.
Qed.

(** Cancellations. *)

Lemma div_mul_cancel_r : forall a b c, b~=0 -> c~=0 ->
 (a*c)/(b*c) == a/b.
Proof.
intros.
symmetry.
apply div_unique with ((a mod b)*c).
(* ineqs *)
destruct (lt_ge_cases 0 c).
rewrite <-(mul_0_l c), <-2mul_lt_mono_pos_r, <-2mul_le_mono_pos_r by trivial.
now apply mod_bound_or.
rewrite <-(mul_0_l c), <-2mul_lt_mono_neg_r, <-2mul_le_mono_neg_r by order.
destruct (mod_bound_or a b); tauto.
(* equation *)
rewrite (div_mod a b) at 1 by order.
rewrite mul_add_distr_r.
rewrite add_cancel_r.
rewrite <- 2 mul_assoc. now rewrite (mul_comm c).
Qed.

Lemma div_mul_cancel_l : forall a b c, b~=0 -> c~=0 ->
 (c*a)/(c*b) == a/b.
Proof.
intros. rewrite !(mul_comm c); now apply div_mul_cancel_r.
Qed.

Lemma mul_mod_distr_l: forall a b c, b~=0 -> c~=0 ->
  (c*a) mod (c*b) == c * (a mod b).
Proof.
intros.
rewrite <- (add_cancel_l _ _ ((c*b)* ((c*a)/(c*b)))).
rewrite <- div_mod.
rewrite div_mul_cancel_l by trivial.
rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
apply div_mod; order.
rewrite <- neq_mul_0; auto.
Qed.

Lemma mul_mod_distr_r: forall a b c, b~=0 -> c~=0 ->
  (a*c) mod (b*c) == (a mod b) * c.
Proof.
 intros. rewrite !(mul_comm _ c); now rewrite mul_mod_distr_l.
Qed.


(** Operations modulo. *)

Theorem mod_mod: forall a n, n~=0 ->
 (a mod n) mod n == a mod n.
Proof.
intros. rewrite mod_small_iff by trivial.
now apply mod_bound_or.
Qed.

Lemma mul_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)*b) mod n == (a*b) mod n.
Proof.
 intros a b n Hn. symmetry.
 rewrite (div_mod a n) at 1 by order.
 rewrite add_comm, (mul_comm n), (mul_comm _ b).
 rewrite mul_add_distr_l, mul_assoc.
 intros. rewrite mod_add by trivial.
 now rewrite mul_comm.
Qed.

Lemma mul_mod_idemp_r : forall a b n, n~=0 ->
 (a*(b mod n)) mod n == (a*b) mod n.
Proof.
 intros. rewrite !(mul_comm a). now apply mul_mod_idemp_l.
Qed.

Theorem mul_mod: forall a b n, n~=0 ->
 (a * b) mod n == ((a mod n) * (b mod n)) mod n.
Proof.
 intros. now rewrite mul_mod_idemp_l, mul_mod_idemp_r.
Qed.

Lemma add_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)+b) mod n == (a+b) mod n.
Proof.
 intros a b n Hn. symmetry.
 rewrite (div_mod a n) at 1 by order.
 rewrite <- add_assoc, add_comm, mul_comm.
 intros. now rewrite mod_add.
Qed.

Lemma add_mod_idemp_r : forall a b n, n~=0 ->
 (a+(b mod n)) mod n == (a+b) mod n.
Proof.
 intros. rewrite !(add_comm a). now apply add_mod_idemp_l.
Qed.

Theorem add_mod: forall a b n, n~=0 ->
 (a+b) mod n == (a mod n + b mod n) mod n.
Proof.
 intros. now rewrite add_mod_idemp_l, add_mod_idemp_r.
Qed.

(** With the current convention, the following result isn't always
    true with a negative last divisor. For instance
    [ 3/(-2)/(-2) = 1 <> 0 = 3 / (-2*-2) ], or
    [ 5/2/(-2) = -1 <> -2 = 5 / (2*-2) ]. *)

Lemma div_div : forall a b c, b~=0 -> 0<c ->
 (a/b)/c == a/(b*c).
Proof.
 intros a b c Hb Hc.
 apply div_unique with (b*((a/b) mod c) + a mod b).
 (* begin 0<= ... <b*c \/ ... *)
 apply neg_pos_cases in Hb. destruct Hb as [Hb|Hb].
 right.
 destruct (mod_pos_bound (a/b) c), (mod_neg_bound a b); trivial.
 split.
 apply le_lt_trans with (b*((a/b) mod c) + b).
 now rewrite <- mul_succ_r, <- mul_le_mono_neg_l, le_succ_l.
 now rewrite <- add_lt_mono_l.
 apply add_nonpos_nonpos; trivial.
 apply mul_nonpos_nonneg; order.
 left.
 destruct (mod_pos_bound (a/b) c), (mod_pos_bound a b); trivial.
 split.
 apply add_nonneg_nonneg; trivial.
 apply mul_nonneg_nonneg; order.
 apply lt_le_trans with (b*((a/b) mod c) + b).
 now rewrite <- add_lt_mono_l.
 now rewrite <- mul_succ_r, <- mul_le_mono_pos_l, le_succ_l.
 (* end 0<= ... < b*c \/ ... *)
 rewrite (div_mod a b) at 1 by order.
 rewrite add_assoc, add_cancel_r.
 rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
 apply div_mod; order.
Qed.

(** Similarly, the following result doesn't always hold when [c<0].
    For instance [3 mod (-2*-2)) = 3] while
    [3 mod (-2) + (-2)*((3/-2) mod -2) = -1].
*)

Lemma rem_mul_r : forall a b c, b~=0 -> 0<c ->
 a mod (b*c) == a mod b + b*((a/b) mod c).
Proof.
 intros a b c Hb Hc.
 apply add_cancel_l with (b*c*(a/(b*c))).
 rewrite <- div_mod by (apply neq_mul_0; split; order).
 rewrite <- div_div by trivial.
 rewrite add_assoc, add_shuffle0, <- mul_assoc, <- mul_add_distr_l.
 rewrite <- div_mod by order.
 apply div_mod; order.
Qed.

(** A last inequality: *)

Theorem div_mul_le:
 forall a b c, 0<=a -> 0<b -> 0<=c -> c*(a/b) <= (c*a)/b.
Proof. exact div_mul_le. Qed.

End ZDivProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZDivTrunc.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZAxioms ZMulOrder ZSgnAbs NZDiv.

(** * Euclidean Division for integers (Trunc convention)

    We use here the convention known as Trunc, or Round-Toward-Zero,
    where [a/b] is the integer with the largest absolute value to
    be between zero and the exact fraction. It can be summarized by:

    [a = bq+r /\ 0 <= |r| < |b| /\ Sign(r) = Sign(a)]

    This is the convention of Ocaml and many other systems (C, ASM, ...).
    This convention is named "T" in the following paper:

    R. Boute, "The Euclidean definition of the functions div and mod",
    ACM Transactions on Programming Languages and Systems,
    Vol. 14, No.2, pp. 127-144, April 1992.

    See files [ZDivFloor] and [ZDivEucl] for others conventions.
*)

Module Type ZQuotProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZSgnAbsProp A B).

(** We benefit from what already exists for NZ *)

 Module Import Private_Div.
 Module Quot2Div <: NZDiv A.
  Definition div := quot.
  Definition modulo := A.rem.
  Definition div_wd := quot_wd.
  Definition mod_wd := rem_wd.
  Definition div_mod := quot_rem.
  Definition mod_bound_pos := rem_bound_pos.
 End Quot2Div.
 Module NZQuot := Nop <+ NZDivProp A Quot2Div B.
 End Private_Div.

Ltac pos_or_neg a :=
 let LT := fresh "LT" in
 let LE := fresh "LE" in
 destruct (le_gt_cases 0 a) as [LE|LT]; [|rewrite <- opp_pos_neg in LT].

(** Another formulation of the main equation *)

Lemma rem_eq :
 forall a b, b~=0 -> a rem b == a - b*(a÷b).
Proof.
intros.
rewrite <- add_move_l.
symmetry. now apply quot_rem.
Qed.

(** A few sign rules (simple ones) *)

Lemma rem_opp_opp : forall a b, b ~= 0 -> (-a) rem (-b) == - (a rem b).
Proof. intros. now rewrite rem_opp_r, rem_opp_l. Qed.

Lemma quot_opp_l : forall a b, b ~= 0 -> (-a)÷b == -(a÷b).
Proof.
intros.
rewrite <- (mul_cancel_l _ _ b) by trivial.
rewrite <- (add_cancel_r _ _ ((-a) rem b)).
now rewrite <- quot_rem, rem_opp_l, mul_opp_r, <- opp_add_distr, <- quot_rem.
Qed.

Lemma quot_opp_r : forall a b, b ~= 0 -> a÷(-b) == -(a÷b).
Proof.
intros.
assert (-b ~= 0) by (now rewrite eq_opp_l, opp_0).
rewrite <- (mul_cancel_l _ _ (-b)) by trivial.
rewrite <- (add_cancel_r _ _ (a rem (-b))).
now rewrite <- quot_rem, rem_opp_r, mul_opp_opp, <- quot_rem.
Qed.

Lemma quot_opp_opp : forall a b, b ~= 0 -> (-a)÷(-b) == a÷b.
Proof. intros. now rewrite quot_opp_r, quot_opp_l, opp_involutive. Qed.

(** Uniqueness theorems *)

Theorem quot_rem_unique : forall b q1 q2 r1 r2 : t,
  (0<=r1<b \/ b<r1<=0) -> (0<=r2<b \/ b<r2<=0) ->
  b*q1+r1 == b*q2+r2 -> q1 == q2 /\ r1 == r2.
Proof.
intros b q1 q2 r1 r2 Hr1 Hr2 EQ.
destruct Hr1; destruct Hr2; try (intuition; order).
apply NZQuot.div_mod_unique with b; trivial.
rewrite <- (opp_inj_wd r1 r2).
apply NZQuot.div_mod_unique with (-b); trivial.
rewrite <- opp_lt_mono, opp_nonneg_nonpos; tauto.
rewrite <- opp_lt_mono, opp_nonneg_nonpos; tauto.
now rewrite 2 mul_opp_l, <- 2 opp_add_distr, opp_inj_wd.
Qed.

Theorem quot_unique:
 forall a b q r, 0<=a -> 0<=r<b -> a == b*q + r -> q == a÷b.
Proof. intros; now apply NZQuot.div_unique with r. Qed.

Theorem rem_unique:
 forall a b q r, 0<=a -> 0<=r<b -> a == b*q + r -> r == a rem b.
Proof. intros; now apply NZQuot.mod_unique with q. Qed.

(** A division by itself returns 1 *)

Lemma quot_same : forall a, a~=0 -> a÷a == 1.
Proof.
intros. pos_or_neg a. apply NZQuot.div_same; order.
rewrite <- quot_opp_opp by trivial. now apply NZQuot.div_same.
Qed.

Lemma rem_same : forall a, a~=0 -> a rem a == 0.
Proof.
intros. rewrite rem_eq, quot_same by trivial. nzsimpl. apply sub_diag.
Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem quot_small: forall a b, 0<=a<b -> a÷b == 0.
Proof. exact NZQuot.div_small. Qed.

(** Same situation, in term of remulo: *)

Theorem rem_small: forall a b, 0<=a<b -> a rem b == a.
Proof. exact NZQuot.mod_small. Qed.

(** * Basic values of divisions and modulo. *)

Lemma quot_0_l: forall a, a~=0 -> 0÷a == 0.
Proof.
intros. pos_or_neg a. apply NZQuot.div_0_l; order.
rewrite <- quot_opp_opp, opp_0 by trivial. now apply NZQuot.div_0_l.
Qed.

Lemma rem_0_l: forall a, a~=0 -> 0 rem a == 0.
Proof.
intros; rewrite rem_eq, quot_0_l; now nzsimpl.
Qed.

Lemma quot_1_r: forall a, a÷1 == a.
Proof.
intros. pos_or_neg a. now apply NZQuot.div_1_r.
apply opp_inj. rewrite <- quot_opp_l. apply NZQuot.div_1_r; order.
intro EQ; symmetry in EQ; revert EQ; apply lt_neq, lt_0_1.
Qed.

Lemma rem_1_r: forall a, a rem 1 == 0.
Proof.
intros. rewrite rem_eq, quot_1_r; nzsimpl; auto using sub_diag.
intro EQ; symmetry in EQ; revert EQ; apply lt_neq; apply lt_0_1.
Qed.

Lemma quot_1_l: forall a, 1<a -> 1÷a == 0.
Proof. exact NZQuot.div_1_l. Qed.

Lemma rem_1_l: forall a, 1<a -> 1 rem a == 1.
Proof. exact NZQuot.mod_1_l. Qed.

Lemma quot_mul : forall a b, b~=0 -> (a*b)÷b == a.
Proof.
intros. pos_or_neg a; pos_or_neg b. apply NZQuot.div_mul; order.
rewrite <- quot_opp_opp, <- mul_opp_r by order. apply NZQuot.div_mul; order.
rewrite <- opp_inj_wd, <- quot_opp_l, <- mul_opp_l by order.
apply NZQuot.div_mul; order.
rewrite <- opp_inj_wd, <- quot_opp_r, <- mul_opp_opp by order.
apply NZQuot.div_mul; order.
Qed.

Lemma rem_mul : forall a b, b~=0 -> (a*b) rem b == 0.
Proof.
intros. rewrite rem_eq, quot_mul by trivial. rewrite mul_comm; apply sub_diag.
Qed.

Theorem quot_unique_exact a b q: b~=0 -> a == b*q -> q == a÷b.
Proof.
 intros Hb H. rewrite H, mul_comm. symmetry. now apply quot_mul.
Qed.

(** The sign of [a rem b] is the one of [a] (when it's not null) *)

Lemma rem_nonneg : forall a b, b~=0 -> 0 <= a -> 0 <= a rem b.
Proof.
 intros. pos_or_neg b. destruct (rem_bound_pos a b); order.
 rewrite <- rem_opp_r; trivial.
 destruct (rem_bound_pos a (-b)); trivial.
Qed.

Lemma rem_nonpos : forall a b, b~=0 -> a <= 0 -> a rem b <= 0.
Proof.
 intros a b Hb Ha.
 apply opp_nonneg_nonpos. apply opp_nonneg_nonpos in Ha.
 rewrite <- rem_opp_l by trivial. now apply rem_nonneg.
Qed.

Lemma rem_sign_mul : forall a b, b~=0 -> 0 <= (a rem b) * a.
Proof.
intros a b Hb. destruct (le_ge_cases 0 a).
 apply mul_nonneg_nonneg; trivial. now apply rem_nonneg.
 apply mul_nonpos_nonpos; trivial. now apply rem_nonpos.
Qed.

Lemma rem_sign_nz : forall a b, b~=0 -> a rem b ~= 0 ->
 sgn (a rem b) == sgn a.
Proof.
intros a b Hb H. destruct (lt_trichotomy 0 a) as [LT|[EQ|LT]].
rewrite 2 sgn_pos; try easy.
 generalize (rem_nonneg a b Hb (lt_le_incl _ _ LT)). order.
now rewrite <- EQ, rem_0_l, sgn_0.
rewrite 2 sgn_neg; try easy.
 generalize (rem_nonpos a b Hb (lt_le_incl _ _ LT)). order.
Qed.

Lemma rem_sign : forall a b, a~=0 -> b~=0 -> sgn (a rem b) ~= -sgn a.
Proof.
intros a b Ha Hb H.
destruct (eq_decidable (a rem b) 0) as [EQ|NEQ].
apply Ha, sgn_null_iff, opp_inj. now rewrite <- H, opp_0, EQ, sgn_0.
apply Ha, sgn_null_iff. apply eq_mul_0_l with 2; try order'. nzsimpl'.
apply add_move_0_l. rewrite <- H. symmetry. now apply rem_sign_nz.
Qed.

(** Operations and absolute value *)

Lemma rem_abs_l : forall a b, b ~= 0 -> (abs a) rem b == abs (a rem b).
Proof.
intros a b Hb. destruct (le_ge_cases 0 a) as [LE|LE].
rewrite 2 abs_eq; try easy. now apply rem_nonneg.
rewrite 2 abs_neq, rem_opp_l; try easy. now apply rem_nonpos.
Qed.

Lemma rem_abs_r : forall a b, b ~= 0 -> a rem (abs b) == a rem b.
Proof.
intros a b Hb. destruct (le_ge_cases 0 b).
now rewrite abs_eq. now rewrite abs_neq, ?rem_opp_r.
Qed.

Lemma rem_abs : forall a b,  b ~= 0 -> (abs a) rem (abs b) == abs (a rem b).
Proof.
intros. now rewrite rem_abs_r, rem_abs_l.
Qed.

Lemma quot_abs_l : forall a b, b ~= 0 -> (abs a)÷b == (sgn a)*(a÷b).
Proof.
intros a b Hb. destruct (lt_trichotomy 0 a) as [LT|[EQ|LT]].
rewrite abs_eq, sgn_pos by order. now nzsimpl.
rewrite <- EQ, abs_0, quot_0_l; trivial. now nzsimpl.
rewrite abs_neq, quot_opp_l, sgn_neg by order.
 rewrite mul_opp_l. now nzsimpl.
Qed.

Lemma quot_abs_r : forall a b, b ~= 0 -> a÷(abs b) == (sgn b)*(a÷b).
Proof.
intros a b Hb. destruct (lt_trichotomy 0 b) as [LT|[EQ|LT]].
rewrite abs_eq, sgn_pos by order. now nzsimpl.
order.
rewrite abs_neq, quot_opp_r, sgn_neg by order.
 rewrite mul_opp_l. now nzsimpl.
Qed.

Lemma quot_abs : forall a b, b ~= 0 -> (abs a)÷(abs b) == abs (a÷b).
Proof.
intros a b Hb.
pos_or_neg a; [rewrite (abs_eq a)|rewrite (abs_neq a)];
 try apply opp_nonneg_nonpos; try order.
pos_or_neg b; [rewrite (abs_eq b)|rewrite (abs_neq b)];
 try apply opp_nonneg_nonpos; try order.
rewrite abs_eq; try easy. apply NZQuot.div_pos; order.
rewrite <- abs_opp, <- quot_opp_r, abs_eq; try easy.
 apply NZQuot.div_pos; order.
pos_or_neg b; [rewrite (abs_eq b)|rewrite (abs_neq b)];
 try apply opp_nonneg_nonpos; try order.
rewrite <- (abs_opp (_÷_)), <- quot_opp_l, abs_eq; try easy.
 apply NZQuot.div_pos; order.
rewrite <- (quot_opp_opp a b), abs_eq; try easy.
 apply NZQuot.div_pos; order.
Qed.

(** We have a general bound for absolute values *)

Lemma rem_bound_abs :
 forall a b, b~=0 -> abs (a rem b) < abs b.
Proof.
intros. rewrite <- rem_abs; trivial.
apply rem_bound_pos. apply abs_nonneg. now apply abs_pos.
Qed.

(** * Order results about rem and quot *)

(** A modulo cannot grow beyond its starting point. *)

Theorem rem_le: forall a b, 0<=a -> 0<b -> a rem b <= a.
Proof. exact NZQuot.mod_le. Qed.

Theorem quot_pos : forall a b, 0<=a -> 0<b -> 0<= a÷b.
Proof. exact NZQuot.div_pos. Qed.

Lemma quot_str_pos : forall a b, 0<b<=a -> 0 < a÷b.
Proof. exact NZQuot.div_str_pos. Qed.

Lemma quot_small_iff : forall a b, b~=0 -> (a÷b==0 <-> abs a < abs b).
Proof.
intros. pos_or_neg a; pos_or_neg b.
rewrite NZQuot.div_small_iff; try order. rewrite 2 abs_eq; intuition; order.
rewrite <- opp_inj_wd, opp_0, <- quot_opp_r, NZQuot.div_small_iff by order.
 rewrite (abs_eq a), (abs_neq' b); intuition; order.
rewrite <- opp_inj_wd, opp_0, <- quot_opp_l, NZQuot.div_small_iff by order.
 rewrite (abs_neq' a), (abs_eq b); intuition; order.
rewrite <- quot_opp_opp, NZQuot.div_small_iff by order.
 rewrite (abs_neq' a), (abs_neq' b); intuition; order.
Qed.

Lemma rem_small_iff : forall a b, b~=0 -> (a rem b == a <-> abs a < abs b).
Proof.
intros. rewrite rem_eq, <- quot_small_iff by order.
rewrite sub_move_r, <- (add_0_r a) at 1. rewrite add_cancel_l.
rewrite eq_sym_iff, eq_mul_0. tauto.
Qed.

(** As soon as the divisor is strictly greater than 1,
    the division is strictly decreasing. *)

Lemma quot_lt : forall a b, 0<a -> 1<b -> a÷b < a.
Proof. exact NZQuot.div_lt. Qed.

(** [le] is compatible with a positive division. *)

Lemma quot_le_mono : forall a b c, 0<c -> a<=b -> a÷c <= b÷c.
Proof.
intros. pos_or_neg a. apply NZQuot.div_le_mono; auto.
pos_or_neg b. apply le_trans with 0.
 rewrite <- opp_nonneg_nonpos, <- quot_opp_l by order.
 apply quot_pos; order.
 apply quot_pos; order.
rewrite opp_le_mono in *. rewrite <- 2 quot_opp_l by order.
 apply NZQuot.div_le_mono; intuition; order.
Qed.

(** With this choice of division,
    rounding of quot is always done toward zero: *)

Lemma mul_quot_le : forall a b, 0<=a -> b~=0 -> 0 <= b*(a÷b) <= a.
Proof.
intros. pos_or_neg b.
split.
apply mul_nonneg_nonneg; [|apply quot_pos]; order.
apply NZQuot.mul_div_le; order.
rewrite <- mul_opp_opp, <- quot_opp_r by order.
split.
apply mul_nonneg_nonneg; [|apply quot_pos]; order.
apply NZQuot.mul_div_le; order.
Qed.

Lemma mul_quot_ge : forall a b, a<=0 -> b~=0 -> a <= b*(a÷b) <= 0.
Proof.
intros.
rewrite <- opp_nonneg_nonpos, opp_le_mono, <-mul_opp_r, <-quot_opp_l by order.
rewrite <- opp_nonneg_nonpos in *.
destruct (mul_quot_le (-a) b); tauto.
Qed.

(** For positive numbers, considering [S (a÷b)] leads to an upper bound for [a] *)

Lemma mul_succ_quot_gt: forall a b, 0<=a -> 0<b -> a < b*(S (a÷b)).
Proof. exact NZQuot.mul_succ_div_gt. Qed.

(** Similar results with negative numbers *)

Lemma mul_pred_quot_lt: forall a b, a<=0 -> 0<b -> b*(P (a÷b)) < a.
Proof.
intros.
rewrite opp_lt_mono, <- mul_opp_r, opp_pred, <- quot_opp_l by order.
rewrite <- opp_nonneg_nonpos in *.
now apply mul_succ_quot_gt.
Qed.

Lemma mul_pred_quot_gt: forall a b, 0<=a -> b<0 -> a < b*(P (a÷b)).
Proof.
intros.
rewrite <- mul_opp_opp, opp_pred, <- quot_opp_r by order.
rewrite <- opp_pos_neg in *.
now apply mul_succ_quot_gt.
Qed.

Lemma mul_succ_quot_lt: forall a b, a<=0 -> b<0 -> b*(S (a÷b)) < a.
Proof.
intros.
rewrite opp_lt_mono, <- mul_opp_l, <- quot_opp_opp by order.
rewrite <- opp_nonneg_nonpos, <- opp_pos_neg in *.
now apply mul_succ_quot_gt.
Qed.

(** Inequality [mul_quot_le] is exact iff the modulo is zero. *)

Lemma quot_exact : forall a b, b~=0 -> (a == b*(a÷b) <-> a rem b == 0).
Proof.
intros. rewrite rem_eq by order. rewrite sub_move_r; nzsimpl; tauto.
Qed.

(** Some additionnal inequalities about quot. *)

Theorem quot_lt_upper_bound:
  forall a b q, 0<=a -> 0<b -> a < b*q -> a÷b < q.
Proof. exact NZQuot.div_lt_upper_bound. Qed.

Theorem quot_le_upper_bound:
  forall a b q, 0<b -> a <= b*q -> a÷b <= q.
Proof.
intros.
rewrite <- (quot_mul q b) by order.
apply quot_le_mono; trivial. now rewrite mul_comm.
Qed.

Theorem quot_le_lower_bound:
  forall a b q, 0<b -> b*q <= a -> q <= a÷b.
Proof.
intros.
rewrite <- (quot_mul q b) by order.
apply quot_le_mono; trivial. now rewrite mul_comm.
Qed.

(** A division respects opposite monotonicity for the divisor *)

Lemma quot_le_compat_l: forall p q r, 0<=p -> 0<q<=r -> p÷r <= p÷q.
Proof. exact NZQuot.div_le_compat_l. Qed.

(** * Relations between usual operations and rem and quot *)

(** Unlike with other division conventions, some results here aren't
    always valid, and need to be restricted. For instance
    [(a+b*c) rem c <> a rem c] for [a=9,b=-5,c=2] *)

Lemma rem_add : forall a b c, c~=0 -> 0 <= (a+b*c)*a ->
 (a + b * c) rem c == a rem c.
Proof.
assert (forall a b c, c~=0 -> 0<=a -> 0<=a+b*c -> (a+b*c) rem c == a rem c).
 intros. pos_or_neg c. apply NZQuot.mod_add; order.
 rewrite <- (rem_opp_r a), <- (rem_opp_r (a+b*c)) by order.
 rewrite <- mul_opp_opp in *.
 apply NZQuot.mod_add; order.
intros a b c Hc Habc.
destruct (le_0_mul _ _ Habc) as [(Habc',Ha)|(Habc',Ha)]. auto.
apply opp_inj. revert Ha Habc'.
rewrite <- 2 opp_nonneg_nonpos.
rewrite <- 2 rem_opp_l, opp_add_distr, <- mul_opp_l by order. auto.
Qed.

Lemma quot_add : forall a b c, c~=0 -> 0 <= (a+b*c)*a ->
 (a + b * c) ÷ c == a ÷ c + b.
Proof.
intros.
rewrite <- (mul_cancel_l _ _ c) by trivial.
rewrite <- (add_cancel_r _ _ ((a+b*c) rem c)).
rewrite <- quot_rem, rem_add by trivial.
now rewrite mul_add_distr_l, add_shuffle0, <-quot_rem, mul_comm.
Qed.

Lemma quot_add_l: forall a b c, b~=0 -> 0 <= (a*b+c)*c ->
 (a * b + c) ÷ b == a + c ÷ b.
Proof.
 intros a b c. rewrite add_comm, (add_comm a). now apply quot_add.
Qed.

(** Cancellations. *)

Lemma quot_mul_cancel_r : forall a b c, b~=0 -> c~=0 ->
 (a*c)÷(b*c) == a÷b.
Proof.
assert (Aux1 : forall a b c, 0<=a -> 0<b -> c~=0 -> (a*c)÷(b*c) == a÷b).
 intros. pos_or_neg c. apply NZQuot.div_mul_cancel_r; order.
 rewrite <- quot_opp_opp, <- 2 mul_opp_r. apply NZQuot.div_mul_cancel_r; order.
 rewrite <- neq_mul_0; intuition order.
assert (Aux2 : forall a b c, 0<=a -> b~=0 -> c~=0 -> (a*c)÷(b*c) == a÷b).
 intros. pos_or_neg b. apply Aux1; order.
 apply opp_inj. rewrite <- 2 quot_opp_r, <- mul_opp_l; try order. apply Aux1; order.
 rewrite <- neq_mul_0; intuition order.
intros. pos_or_neg a. apply Aux2; order.
apply opp_inj. rewrite <- 2 quot_opp_l, <- mul_opp_l; try order. apply Aux2; order.
rewrite <- neq_mul_0; intuition order.
Qed.

Lemma quot_mul_cancel_l : forall a b c, b~=0 -> c~=0 ->
 (c*a)÷(c*b) == a÷b.
Proof.
intros. rewrite !(mul_comm c); now apply quot_mul_cancel_r.
Qed.

Lemma mul_rem_distr_r: forall a b c, b~=0 -> c~=0 ->
  (a*c) rem (b*c) == (a rem b) * c.
Proof.
intros.
assert (b*c ~= 0) by (rewrite <- neq_mul_0; tauto).
rewrite ! rem_eq by trivial.
rewrite quot_mul_cancel_r by order.
now rewrite mul_sub_distr_r, <- !mul_assoc, (mul_comm (a÷b) c).
Qed.

Lemma mul_rem_distr_l: forall a b c, b~=0 -> c~=0 ->
  (c*a) rem (c*b) == c * (a rem b).
Proof.
intros; rewrite !(mul_comm c); now apply mul_rem_distr_r.
Qed.

(** Operations modulo. *)

Theorem rem_rem: forall a n, n~=0 ->
 (a rem n) rem n == a rem n.
Proof.
intros. pos_or_neg a; pos_or_neg n. apply NZQuot.mod_mod; order.
rewrite <- ! (rem_opp_r _ n) by trivial. apply NZQuot.mod_mod; order.
apply opp_inj. rewrite <- !rem_opp_l by order. apply NZQuot.mod_mod; order.
apply opp_inj. rewrite <- !rem_opp_opp by order. apply NZQuot.mod_mod; order.
Qed.

Lemma mul_rem_idemp_l : forall a b n, n~=0 ->
 ((a rem n)*b) rem n == (a*b) rem n.
Proof.
assert (Aux1 : forall a b n, 0<=a -> 0<=b -> n~=0 ->
         ((a rem n)*b) rem n == (a*b) rem n).
 intros. pos_or_neg n. apply NZQuot.mul_mod_idemp_l; order.
 rewrite <- ! (rem_opp_r _ n) by order. apply NZQuot.mul_mod_idemp_l; order.
assert (Aux2 : forall a b n, 0<=a -> n~=0 ->
         ((a rem n)*b) rem n == (a*b) rem n).
 intros. pos_or_neg b. now apply Aux1.
 apply opp_inj. rewrite <-2 rem_opp_l, <-2 mul_opp_r by order.
  apply Aux1; order.
intros a b n Hn. pos_or_neg a. now apply Aux2.
apply opp_inj. rewrite <-2 rem_opp_l, <-2 mul_opp_l, <-rem_opp_l by order.
apply Aux2; order.
Qed.

Lemma mul_rem_idemp_r : forall a b n, n~=0 ->
 (a*(b rem n)) rem n == (a*b) rem n.
Proof.
intros. rewrite !(mul_comm a). now apply mul_rem_idemp_l.
Qed.

Theorem mul_rem: forall a b n, n~=0 ->
 (a * b) rem n == ((a rem n) * (b rem n)) rem n.
Proof.
intros. now rewrite mul_rem_idemp_l, mul_rem_idemp_r.
Qed.

(** addition and modulo

  Generally speaking, unlike with other conventions, we don't have
       [(a+b) rem n = (a rem n + b rem n) rem n]
  for any a and b.
  For instance, take (8 + (-10)) rem 3 = -2 whereas
  (8 rem 3 + (-10 rem 3)) rem 3 = 1.
*)

Lemma add_rem_idemp_l : forall a b n, n~=0 -> 0 <= a*b ->
 ((a rem n)+b) rem n == (a+b) rem n.
Proof.
assert (Aux : forall a b n, 0<=a -> 0<=b -> n~=0 ->
          ((a rem n)+b) rem n == (a+b) rem n).
 intros. pos_or_neg n. apply NZQuot.add_mod_idemp_l; order.
 rewrite <- ! (rem_opp_r _ n) by order. apply NZQuot.add_mod_idemp_l; order.
intros a b n Hn Hab. destruct (le_0_mul _ _ Hab) as [(Ha,Hb)|(Ha,Hb)].
now apply Aux.
apply opp_inj. rewrite <-2 rem_opp_l, 2 opp_add_distr, <-rem_opp_l by order.
rewrite <- opp_nonneg_nonpos in *.
now apply Aux.
Qed.

Lemma add_rem_idemp_r : forall a b n, n~=0 -> 0 <= a*b ->
 (a+(b rem n)) rem n == (a+b) rem n.
Proof.
intros. rewrite !(add_comm a). apply add_rem_idemp_l; trivial.
now rewrite mul_comm.
Qed.

Theorem add_rem: forall a b n, n~=0 -> 0 <= a*b ->
 (a+b) rem n == (a rem n + b rem n) rem n.
Proof.
intros a b n Hn Hab. rewrite add_rem_idemp_l, add_rem_idemp_r; trivial.
reflexivity.
destruct (le_0_mul _ _ Hab) as [(Ha,Hb)|(Ha,Hb)];
 destruct (le_0_mul _ _ (rem_sign_mul b n Hn)) as [(Hb',Hm)|(Hb',Hm)];
 auto using mul_nonneg_nonneg, mul_nonpos_nonpos.
 setoid_replace b with 0 by order. rewrite rem_0_l by order. nzsimpl; order.
 setoid_replace b with 0 by order. rewrite rem_0_l by order. nzsimpl; order.
Qed.

(** Conversely, the following results need less restrictions here. *)

Lemma quot_quot : forall a b c, b~=0 -> c~=0 ->
 (a÷b)÷c == a÷(b*c).
Proof.
assert (Aux1 : forall a b c, 0<=a -> 0<b -> c~=0 -> (a÷b)÷c == a÷(b*c)).
 intros. pos_or_neg c. apply NZQuot.div_div; order.
 apply opp_inj. rewrite <- 2 quot_opp_r, <- mul_opp_r; trivial.
 apply NZQuot.div_div; order.
 rewrite <- neq_mul_0; intuition order.
assert (Aux2 : forall a b c, 0<=a -> b~=0 -> c~=0 -> (a÷b)÷c == a÷(b*c)).
 intros. pos_or_neg b. apply Aux1; order.
 apply opp_inj. rewrite <- quot_opp_l, <- 2 quot_opp_r, <- mul_opp_l; trivial.
 apply Aux1; trivial.
 rewrite <- neq_mul_0; intuition order.
intros. pos_or_neg a. apply Aux2; order.
apply opp_inj. rewrite <- 3 quot_opp_l; try order. apply Aux2; order.
rewrite <- neq_mul_0. tauto.
Qed.

Lemma mod_mul_r : forall a b c, b~=0 -> c~=0 ->
 a rem (b*c) == a rem b + b*((a÷b) rem c).
Proof.
 intros a b c Hb Hc.
 apply add_cancel_l with (b*c*(a÷(b*c))).
 rewrite <- quot_rem by (apply neq_mul_0; split; order).
 rewrite <- quot_quot by trivial.
 rewrite add_assoc, add_shuffle0, <- mul_assoc, <- mul_add_distr_l.
 rewrite <- quot_rem by order.
 apply quot_rem; order.
Qed.

(** A last inequality: *)

Theorem quot_mul_le:
 forall a b c, 0<=a -> 0<b -> 0<=c -> c*(a÷b) <= (c*a)÷b.
Proof. exact NZQuot.div_mul_le. Qed.

End ZQuotProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZGcd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of the greatest common divisor *)

Require Import ZAxioms ZMulOrder ZSgnAbs NZGcd.

Module Type ZGcdProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZSgnAbsProp A B).

 Include NZGcdProp A A B.

(** Results concerning divisibility*)

Lemma divide_opp_l : forall n m, (-n | m) <-> (n | m).
Proof.
 intros n m. split; intros (p,Hp); exists (-p); rewrite Hp.
  now rewrite mul_opp_l, mul_opp_r.
  now rewrite mul_opp_opp.
Qed.

Lemma divide_opp_r : forall n m, (n | -m) <-> (n | m).
Proof.
 intros n m. split; intros (p,Hp); exists (-p).
  now rewrite mul_opp_l, <- Hp, opp_involutive.
  now rewrite Hp, mul_opp_l.
Qed.

Lemma divide_abs_l : forall n m, (abs n | m) <-> (n | m).
Proof.
 intros n m. destruct (abs_eq_or_opp n) as [H|H]; rewrite H.
 easy. apply divide_opp_l.
Qed.

Lemma divide_abs_r : forall n m, (n | abs m) <-> (n | m).
Proof.
 intros n m. destruct (abs_eq_or_opp m) as [H|H]; rewrite H.
 easy. apply divide_opp_r.
Qed.

Lemma divide_1_r_abs : forall n, (n | 1) -> abs n == 1.
Proof.
 intros n Hn. apply divide_1_r_nonneg. apply abs_nonneg.
 now apply divide_abs_l.
Qed.

Lemma divide_1_r : forall n, (n | 1) -> n==1 \/ n==-1.
Proof.
 intros n (m,H). rewrite mul_comm in H. now apply eq_mul_1 with m.
Qed.

Lemma divide_antisym_abs : forall n m,
 (n | m) -> (m | n) -> abs n == abs m.
Proof.
 intros. apply divide_antisym_nonneg; try apply abs_nonneg.
 now apply divide_abs_l, divide_abs_r.
 now apply divide_abs_l, divide_abs_r.
Qed.

Lemma divide_antisym : forall n m,
 (n | m) -> (m | n) -> n == m \/ n == -m.
Proof.
 intros. now apply abs_eq_cases, divide_antisym_abs.
Qed.

Lemma divide_sub_r : forall n m p, (n | m) -> (n | p) -> (n | m - p).
Proof.
 intros n m p H H'. rewrite <- add_opp_r.
 apply divide_add_r; trivial. now apply divide_opp_r.
Qed.

Lemma divide_add_cancel_r : forall n m p, (n | m) -> (n | m + p) -> (n | p).
Proof.
 intros n m p H H'. rewrite <- (add_simpl_l m p). now apply divide_sub_r.
Qed.

(** Properties of gcd *)

Lemma gcd_opp_l : forall n m, gcd (-n) m == gcd n m.
Proof.
 intros. apply gcd_unique_alt; try apply gcd_nonneg.
 intros. rewrite divide_opp_r. apply gcd_divide_iff.
Qed.

Lemma gcd_opp_r : forall n m, gcd n (-m) == gcd n m.
Proof.
 intros. now rewrite gcd_comm, gcd_opp_l, gcd_comm.
Qed.

Lemma gcd_abs_l : forall n m, gcd (abs n) m == gcd n m.
Proof.
 intros. destruct (abs_eq_or_opp n) as [H|H]; rewrite H.
 easy. apply gcd_opp_l.
Qed.

Lemma gcd_abs_r : forall n m, gcd n (abs m) == gcd n m.
Proof.
 intros. now rewrite gcd_comm, gcd_abs_l, gcd_comm.
Qed.

Lemma gcd_0_l : forall n, gcd 0 n == abs n.
Proof.
 intros. rewrite <- gcd_abs_r. apply gcd_0_l_nonneg, abs_nonneg.
Qed.

Lemma gcd_0_r : forall n, gcd n 0 == abs n.
Proof.
 intros. now rewrite gcd_comm, gcd_0_l.
Qed.

Lemma gcd_diag : forall n, gcd n n == abs n.
Proof.
 intros. rewrite <- gcd_abs_l, <- gcd_abs_r.
 apply gcd_diag_nonneg, abs_nonneg.
Qed.

Lemma gcd_add_mult_diag_r : forall n m p, gcd n (m+p*n) == gcd n m.
Proof.
 intros. apply gcd_unique_alt; try apply gcd_nonneg.
 intros. rewrite gcd_divide_iff. split; intros (U,V); split; trivial.
 apply divide_add_r; trivial. now apply divide_mul_r.
 apply divide_add_cancel_r with (p*n); trivial.
 now apply divide_mul_r. now rewrite add_comm.
Qed.

Lemma gcd_add_diag_r : forall n m, gcd n (m+n) == gcd n m.
Proof.
 intros n m. rewrite <- (mul_1_l n) at 2. apply gcd_add_mult_diag_r.
Qed.

Lemma gcd_sub_diag_r : forall n m, gcd n (m-n) == gcd n m.
Proof.
 intros n m. rewrite <- (mul_1_l n) at 2.
 rewrite <- add_opp_r, <- mul_opp_l. apply gcd_add_mult_diag_r.
Qed.

Definition Bezout n m p := exists a b, a*n + b*m == p.

Instance Bezout_wd : Proper (eq==>eq==>eq==>iff) Bezout.
Proof.
 unfold Bezout. intros x x' Hx y y' Hy z z' Hz.
 setoid_rewrite Hx. setoid_rewrite Hy. now setoid_rewrite Hz.
Qed.

Lemma bezout_1_gcd : forall n m, Bezout n m 1 -> gcd n m == 1.
Proof.
 intros n m (q & r & H).
 apply gcd_unique; trivial using divide_1_l, le_0_1.
 intros p Hn Hm.
 rewrite <- H. apply divide_add_r; now apply divide_mul_r.
Qed.

Lemma gcd_bezout : forall n m p, gcd n m == p -> Bezout n m p.
Proof.
 (* First, a version restricted to natural numbers *)
 assert (aux : forall n, 0<=n -> forall m, 0<=m -> Bezout n m (gcd n m)).
  intros n Hn; pattern n.
  apply strong_right_induction with (z:=0); trivial.
  unfold Bezout. solve_proper.
  clear n Hn. intros n Hn IHn.
  apply le_lteq in Hn; destruct Hn as [Hn|Hn].
  intros m Hm; pattern m.
  apply strong_right_induction with (z:=0); trivial.
  unfold Bezout. solve_proper.
  clear m Hm. intros m Hm IHm.
  destruct (lt_trichotomy n m) as [LT|[EQ|LT]].
  (* n < m *)
  destruct (IHm (m-n)) as (a & b & EQ).
  apply sub_nonneg; order.
  now apply lt_sub_pos.
  exists (a-b). exists b.
  rewrite gcd_sub_diag_r in EQ. rewrite <- EQ.
  rewrite mul_sub_distr_r, mul_sub_distr_l.
  now rewrite add_sub_assoc, add_sub_swap.
  (* n = m *)
  rewrite EQ. rewrite gcd_diag_nonneg; trivial.
  exists 1. exists 0. now nzsimpl.
  (* m < n *)
  destruct (IHn m Hm LT n) as (a & b & EQ). order.
  exists b. exists a. now rewrite gcd_comm, <- EQ, add_comm.
  (* n = 0 *)
  intros m Hm. rewrite <- Hn, gcd_0_l_nonneg; trivial.
  exists 0. exists 1. now nzsimpl.
 (* Then we relax the positivity condition on n *)
 assert (aux' : forall n m, 0<=m -> Bezout n m (gcd n m)).
  intros n m Hm.
  destruct (le_ge_cases 0 n). now apply aux.
  assert (Hn' : 0 <= -n) by now apply opp_nonneg_nonpos.
  destruct (aux (-n) Hn' m Hm) as (a & b & EQ).
  exists (-a). exists b. now rewrite <- gcd_opp_l, <- EQ, mul_opp_r, mul_opp_l.
 (* And finally we do the same for m *)
 intros n m p Hp. rewrite <- Hp; clear Hp.
 destruct (le_ge_cases 0 m). now apply aux'.
 assert (Hm' : 0 <= -m) by now apply opp_nonneg_nonpos.
 destruct (aux' n (-m) Hm') as (a & b & EQ).
 exists a. exists (-b). now rewrite <- gcd_opp_r, <- EQ, mul_opp_r, mul_opp_l.
Qed.

Lemma gcd_mul_mono_l :
  forall n m p, gcd (p * n) (p * m) == abs p * gcd n m.
Proof.
 intros n m p.
 apply gcd_unique.
 apply mul_nonneg_nonneg; trivial using gcd_nonneg, abs_nonneg.
 destruct (gcd_divide_l n m) as (q,Hq).
 rewrite Hq at 2. rewrite mul_assoc. apply mul_divide_mono_r.
 rewrite <- (abs_sgn p) at 2. rewrite <- mul_assoc. apply divide_factor_l.
 destruct (gcd_divide_r n m) as (q,Hq).
 rewrite Hq at 2. rewrite mul_assoc. apply mul_divide_mono_r.
 rewrite <- (abs_sgn p) at 2. rewrite <- mul_assoc. apply divide_factor_l.
 intros q H H'.
 destruct (gcd_bezout n m (gcd n m) (eq_refl _)) as (a & b & EQ).
 rewrite <- EQ, <- sgn_abs, mul_add_distr_l. apply divide_add_r.
 rewrite mul_shuffle2. now apply divide_mul_l.
 rewrite mul_shuffle2. now apply divide_mul_l.
Qed.

Lemma gcd_mul_mono_l_nonneg :
 forall n m p, 0<=p -> gcd (p*n) (p*m) == p * gcd n m.
Proof.
 intros. rewrite <- (abs_eq p) at 3; trivial. apply gcd_mul_mono_l.
Qed.

Lemma gcd_mul_mono_r :
 forall n m p, gcd (n * p) (m * p) == gcd n m * abs p.
Proof.
 intros n m p. now rewrite !(mul_comm _ p), gcd_mul_mono_l, mul_comm.
Qed.

Lemma gcd_mul_mono_r_nonneg :
 forall n m p, 0<=p -> gcd (n*p) (m*p) == gcd n m * p.
Proof.
 intros. rewrite <- (abs_eq p) at 3; trivial. apply gcd_mul_mono_r.
Qed.

Lemma gauss : forall n m p, (n | m * p) -> gcd n m == 1 -> (n | p).
Proof.
 intros n m p H G.
 destruct (gcd_bezout n m 1 G) as (a & b & EQ).
 rewrite <- (mul_1_l p), <- EQ, mul_add_distr_r.
 apply divide_add_r. rewrite mul_shuffle0. apply divide_factor_r.
 rewrite <- mul_assoc. now apply divide_mul_r.
Qed.

Lemma divide_mul_split : forall n m p, n ~= 0 -> (n | m * p) ->
 exists q r, n == q*r /\ (q | m) /\ (r | p).
Proof.
 intros n m p Hn H.
 assert (G := gcd_nonneg n m).
 apply le_lteq in G; destruct G as [G|G].
 destruct (gcd_divide_l n m) as (q,Hq).
 exists (gcd n m). exists q.
 split. now rewrite mul_comm.
 split. apply gcd_divide_r.
 destruct (gcd_divide_r n m) as (r,Hr).
 rewrite Hr in H. rewrite Hq in H at 1.
 rewrite mul_shuffle0 in H. apply mul_divide_cancel_r in H; [|order].
 apply gauss with r; trivial.
 apply mul_cancel_r with (gcd n m); [order|].
 rewrite mul_1_l.
 rewrite <- gcd_mul_mono_r_nonneg, <- Hq, <- Hr; order.
 symmetry in G. apply gcd_eq_0 in G. destruct G as (Hn',_); order.
Qed.

(** TODO : more about rel_prime (i.e. gcd == 1), about prime ... *)

End ZGcdProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZLcm.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZAxioms ZMulOrder ZSgnAbs ZGcd ZDivTrunc ZDivFloor.

(** * Least Common Multiple *)

(** Unlike other functions around, we will define lcm below instead of
  axiomatizing it. Indeed, there is no "prior art" about lcm in the
  standard library to be compliant with, and the generic definition
  of lcm via gcd is quite reasonable.

  By the way, we also state here some combined properties of div/mod
  and quot/rem and gcd.
*)

Module Type ZLcmProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZSgnAbsProp A B)
 (Import D : ZDivProp A B C)
 (Import E : ZQuotProp A B C)
 (Import F : ZGcdProp A B C).

(** The two notions of division are equal on non-negative numbers *)

Lemma quot_div_nonneg : forall a b, 0<=a -> 0<b -> a÷b == a/b.
Proof.
 intros. apply div_unique_pos with (a rem b).
 now apply rem_bound_pos.
 apply quot_rem. order.
Qed.

Lemma rem_mod_nonneg : forall a b, 0<=a -> 0<b -> a rem b == a mod b.
Proof.
 intros. apply mod_unique_pos with (a÷b).
 now apply rem_bound_pos.
 apply quot_rem. order.
Qed.

(** We can use the sign rule to have an relation between divisions. *)

Lemma quot_div : forall a b, b~=0 ->
 a÷b == (sgn a)*(sgn b)*(abs a / abs b).
Proof.
 assert (AUX : forall a b, 0<b -> a÷b == (sgn a)*(sgn b)*(abs a / abs b)).
  intros a b Hb. rewrite (sgn_pos b), (abs_eq b), mul_1_r by order.
  destruct (lt_trichotomy 0 a) as [Ha|[Ha|Ha]].
  rewrite sgn_pos, abs_eq, mul_1_l, quot_div_nonneg; order.
  rewrite <- Ha, abs_0, sgn_0, quot_0_l, div_0_l, mul_0_l; order.
  rewrite sgn_neg, abs_neq, mul_opp_l, mul_1_l, eq_opp_r, <-quot_opp_l
    by order.
   apply quot_div_nonneg; trivial. apply opp_nonneg_nonpos; order.
 (* main *)
 intros a b Hb.
 apply neg_pos_cases in Hb. destruct Hb as [Hb|Hb]; [|now apply AUX].
 rewrite <- (opp_involutive b) at 1. rewrite quot_opp_r.
 rewrite AUX, abs_opp, sgn_opp, mul_opp_r, mul_opp_l, opp_involutive.
 reflexivity.
 now apply opp_pos_neg.
 rewrite eq_opp_l, opp_0; order.
Qed.

Lemma rem_mod : forall a b, b~=0 ->
 a rem b == (sgn a) * ((abs a) mod (abs b)).
Proof.
 intros a b Hb.
 rewrite <- rem_abs_r by trivial.
 assert (Hb' := proj2 (abs_pos b) Hb).
 destruct (lt_trichotomy 0 a) as [Ha|[Ha|Ha]].
 rewrite (abs_eq a), sgn_pos, mul_1_l, rem_mod_nonneg; order.
 rewrite <- Ha, abs_0, sgn_0, mod_0_l, rem_0_l, mul_0_l; order.
 rewrite sgn_neg, (abs_neq a), mul_opp_l, mul_1_l, eq_opp_r, <-rem_opp_l
    by order.
  apply rem_mod_nonneg; trivial. apply opp_nonneg_nonpos; order.
Qed.

(** Modulo and remainder are null at the same place,
    and this correspond to the divisibility relation. *)

Lemma mod_divide : forall a b, b~=0 -> (a mod b == 0 <-> (b|a)).
Proof.
 intros a b Hb. split.
 intros Hab. exists (a/b). rewrite mul_comm.
 rewrite (div_mod a b Hb) at 1. rewrite Hab; now nzsimpl.
 intros (c,Hc). rewrite Hc. now apply mod_mul.
Qed.

Lemma rem_divide : forall a b, b~=0 -> (a rem b == 0 <-> (b|a)).
Proof.
 intros a b Hb. split.
 intros Hab. exists (a÷b). rewrite mul_comm.
 rewrite (quot_rem a b Hb) at 1. rewrite Hab; now nzsimpl.
 intros (c,Hc). rewrite Hc. now apply rem_mul.
Qed.

Lemma rem_mod_eq_0 : forall a b, b~=0 -> (a rem b == 0 <-> a mod b == 0).
Proof.
 intros a b Hb. now rewrite mod_divide, rem_divide.
Qed.

(** When division is exact, div and quot agree *)

Lemma quot_div_exact : forall a b, b~=0 -> (b|a) -> a÷b == a/b.
Proof.
 intros a b Hb H.
 apply mul_cancel_l with b; trivial.
 assert (H':=H).
 apply rem_divide, quot_exact in H; trivial.
 apply mod_divide, div_exact in H'; trivial.
 now rewrite <-H,<-H'.
Qed.

Lemma divide_div_mul_exact : forall a b c, b~=0 -> (b|a) ->
 (c*a)/b == c*(a/b).
Proof.
 intros a b c Hb H.
 apply mul_cancel_l with b; trivial.
 rewrite mul_assoc, mul_shuffle0.
 assert (H':=H). apply mod_divide, div_exact in H'; trivial.
 rewrite <- H', (mul_comm a c).
 symmetry. apply div_exact; trivial.
 apply mod_divide; trivial.
 now apply divide_mul_r.
Qed.

Lemma divide_quot_mul_exact : forall a b c, b~=0 -> (b|a) ->
 (c*a)÷b == c*(a÷b).
Proof.
 intros a b c Hb H.
 rewrite 2 quot_div_exact; trivial.
 apply divide_div_mul_exact; trivial.
 now apply divide_mul_r.
Qed.

(** Gcd of divided elements, for exact divisions *)

Lemma gcd_div_factor : forall a b c, 0<c -> (c|a) -> (c|b) ->
 gcd (a/c) (b/c) == (gcd a b)/c.
Proof.
 intros a b c Hc Ha Hb.
 apply mul_cancel_l with c; try order.
 assert (H:=gcd_greatest _ _ _ Ha Hb).
 apply mod_divide, div_exact in H; try order.
 rewrite <- H.
 rewrite <- gcd_mul_mono_l_nonneg; try order.
 f_equiv; symmetry; apply div_exact; try order;
  apply mod_divide; trivial; try order.
Qed.

Lemma gcd_quot_factor : forall a b c, 0<c -> (c|a) -> (c|b) ->
 gcd (a÷c) (b÷c) == (gcd a b)÷c.
Proof.
 intros a b c Hc Ha Hb. rewrite !quot_div_exact; trivial; try order.
 now apply gcd_div_factor. now apply gcd_greatest.
Qed.

Lemma gcd_div_gcd : forall a b g, g~=0 -> g == gcd a b ->
 gcd (a/g) (b/g) == 1.
Proof.
 intros a b g NZ EQ. rewrite gcd_div_factor.
 now rewrite <- EQ, div_same.
 generalize (gcd_nonneg a b); order.
 rewrite EQ; apply gcd_divide_l.
 rewrite EQ; apply gcd_divide_r.
Qed.

Lemma gcd_quot_gcd : forall a b g, g~=0 -> g == gcd a b ->
 gcd (a÷g) (b÷g) == 1.
Proof.
 intros a b g NZ EQ. rewrite !quot_div_exact; trivial.
 now apply gcd_div_gcd.
 rewrite EQ; apply gcd_divide_r.
 rewrite EQ; apply gcd_divide_l.
Qed.

(** The following equality is crucial for Euclid algorithm *)

Lemma gcd_mod : forall a b, b~=0 -> gcd (a mod b) b == gcd b a.
Proof.
 intros a b Hb. rewrite mod_eq; trivial.
 rewrite <- add_opp_r, mul_comm, <- mul_opp_l.
 rewrite (gcd_comm _ b).
 apply gcd_add_mult_diag_r.
Qed.

Lemma gcd_rem : forall a b, b~=0 -> gcd (a rem b) b == gcd b a.
Proof.
 intros a b Hb. rewrite rem_eq; trivial.
 rewrite <- add_opp_r, mul_comm, <- mul_opp_l.
 rewrite (gcd_comm _ b).
 apply gcd_add_mult_diag_r.
Qed.

(** We now define lcm thanks to gcd:

    lcm a b = a * (b / gcd a b)
            = (a / gcd a b) * b
            = (a*b) / gcd a b

   We had an abs in order to have an always-nonnegative lcm,
   in the spirit of gcd. Nota: [lcm 0 0] should be 0, which
   isn't garantee with the third equation above.
*)

Definition lcm a b := abs (a*(b/gcd a b)).

Instance lcm_wd : Proper (eq==>eq==>eq) lcm.
Proof. unfold lcm. solve_proper. Qed.

Lemma lcm_equiv1 : forall a b, gcd a b ~= 0 ->
  a * (b / gcd a b) == (a*b)/gcd a b.
Proof.
 intros a b H. rewrite divide_div_mul_exact; try easy. apply gcd_divide_r.
Qed.

Lemma lcm_equiv2 : forall a b, gcd a b ~= 0 ->
  (a / gcd a b) * b == (a*b)/gcd a b.
Proof.
 intros a b H. rewrite 2 (mul_comm _ b).
 rewrite divide_div_mul_exact; try easy. apply gcd_divide_l.
Qed.

Lemma gcd_div_swap : forall a b,
 (a / gcd a b) * b == a * (b / gcd a b).
Proof.
 intros a b. destruct (eq_decidable (gcd a b) 0) as [EQ|NEQ].
 apply gcd_eq_0 in EQ. destruct EQ as (EQ,EQ'). rewrite EQ, EQ'. now nzsimpl.
 now rewrite lcm_equiv1, <-lcm_equiv2.
Qed.

Lemma divide_lcm_l : forall a b, (a | lcm a b).
Proof.
 unfold lcm. intros a b. apply divide_abs_r, divide_factor_l.
Qed.

Lemma divide_lcm_r : forall a b, (b | lcm a b).
Proof.
 unfold lcm. intros a b. apply divide_abs_r. rewrite <- gcd_div_swap.
 apply divide_factor_r.
Qed.

Lemma divide_div : forall a b c, a~=0 -> (a|b) -> (b|c) -> (b/a|c/a).
Proof.
 intros a b c Ha Hb (c',Hc). exists c'.
 now rewrite <- divide_div_mul_exact, <- Hc.
Qed.

Lemma lcm_least : forall a b c,
 (a | c) -> (b | c) -> (lcm a b | c).
Proof.
 intros a b c Ha Hb. unfold lcm. apply divide_abs_l.
 destruct (eq_decidable (gcd a b) 0) as [EQ|NEQ].
 apply gcd_eq_0 in EQ. destruct EQ as (EQ,EQ'). rewrite EQ in *. now nzsimpl.
 assert (Ga := gcd_divide_l a b).
 assert (Gb := gcd_divide_r a b).
 set (g:=gcd a b) in *.
 assert (Ha' := divide_div g a c NEQ Ga Ha).
 assert (Hb' := divide_div g b c NEQ Gb Hb).
 destruct Ha' as (a',Ha'). rewrite Ha', mul_comm in Hb'.
 apply gauss in Hb'; [|apply gcd_div_gcd; unfold g; trivial using gcd_comm].
 destruct Hb' as (b',Hb').
 exists b'.
 rewrite mul_shuffle3, <- Hb'.
 rewrite (proj2 (div_exact c g NEQ)).
 rewrite Ha', mul_shuffle3, (mul_comm a a'). f_equiv.
 symmetry. apply div_exact; trivial.
 apply mod_divide; trivial.
 apply mod_divide; trivial. transitivity a; trivial.
Qed.

Lemma lcm_nonneg : forall a b, 0 <= lcm a b.
Proof.
 intros a b. unfold lcm. apply abs_nonneg.
Qed.

Lemma lcm_comm : forall a b, lcm a b == lcm b a.
Proof.
 intros a b. unfold lcm. rewrite (gcd_comm b), (mul_comm b).
 now rewrite <- gcd_div_swap.
Qed.

Lemma lcm_divide_iff : forall n m p,
  (lcm n m | p) <-> (n | p) /\ (m | p).
Proof.
 intros. split. split.
 transitivity (lcm n m); trivial using divide_lcm_l.
 transitivity (lcm n m); trivial using divide_lcm_r.
 intros (H,H'). now apply lcm_least.
Qed.

Lemma lcm_unique : forall n m p,
 0<=p -> (n|p) -> (m|p) ->
 (forall q, (n|q) -> (m|q) -> (p|q)) ->
 lcm n m == p.
Proof.
 intros n m p Hp Hn Hm H.
 apply divide_antisym_nonneg; trivial. apply lcm_nonneg.
 now apply lcm_least.
 apply H. apply divide_lcm_l. apply divide_lcm_r.
Qed.

Lemma lcm_unique_alt : forall n m p, 0<=p ->
 (forall q, (p|q) <-> (n|q) /\ (m|q)) ->
 lcm n m == p.
Proof.
 intros n m p Hp H.
 apply lcm_unique; trivial.
 apply H, divide_refl.
 apply H, divide_refl.
 intros. apply H. now split.
Qed.

Lemma lcm_assoc : forall n m p, lcm n (lcm m p) == lcm (lcm n m) p.
Proof.
 intros. apply lcm_unique_alt; try apply lcm_nonneg.
 intros. now rewrite !lcm_divide_iff, and_assoc.
Qed.

Lemma lcm_0_l : forall n, lcm 0 n == 0.
Proof.
 intros. apply lcm_unique; trivial. order.
 apply divide_refl.
 apply divide_0_r.
Qed.

Lemma lcm_0_r : forall n, lcm n 0 == 0.
Proof.
 intros. now rewrite lcm_comm, lcm_0_l.
Qed.

Lemma lcm_1_l_nonneg : forall n, 0<=n -> lcm 1 n == n.
Proof.
 intros. apply lcm_unique; trivial using divide_1_l, le_0_1, divide_refl.
Qed.

Lemma lcm_1_r_nonneg : forall n, 0<=n -> lcm n 1 == n.
Proof.
 intros. now rewrite lcm_comm, lcm_1_l_nonneg.
Qed.

Lemma lcm_diag_nonneg : forall n, 0<=n -> lcm n n == n.
Proof.
 intros. apply lcm_unique; trivial using divide_refl.
Qed.

Lemma lcm_eq_0 : forall n m, lcm n m == 0 <-> n == 0 \/ m == 0.
Proof.
 intros. split.
 intros EQ.
 apply eq_mul_0.
 apply divide_0_l. rewrite <- EQ. apply lcm_least.
  apply divide_factor_l. apply divide_factor_r.
 destruct 1 as [EQ|EQ]; rewrite EQ. apply lcm_0_l. apply lcm_0_r.
Qed.

Lemma divide_lcm_eq_r : forall n m, 0<=m -> (n|m) -> lcm n m == m.
Proof.
 intros n m Hm H. apply lcm_unique_alt; trivial.
 intros q. split. split; trivial. now transitivity m.
 now destruct 1.
Qed.

Lemma divide_lcm_iff : forall n m, 0<=m -> ((n|m) <-> lcm n m == m).
Proof.
 intros n m Hn. split. now apply divide_lcm_eq_r.
 intros EQ. rewrite <- EQ. apply divide_lcm_l.
Qed.

Lemma lcm_opp_l : forall n m, lcm (-n) m == lcm n m.
Proof.
 intros. apply lcm_unique_alt; try apply lcm_nonneg.
 intros. rewrite divide_opp_l. apply lcm_divide_iff.
Qed.

Lemma lcm_opp_r : forall n m, lcm n (-m) == lcm n m.
Proof.
 intros. now rewrite lcm_comm, lcm_opp_l, lcm_comm.
Qed.

Lemma lcm_abs_l : forall n m, lcm (abs n) m == lcm n m.
Proof.
 intros. destruct (abs_eq_or_opp n) as [H|H]; rewrite H.
 easy. apply lcm_opp_l.
Qed.

Lemma lcm_abs_r : forall n m, lcm n (abs m) == lcm n m.
Proof.
 intros. now rewrite lcm_comm, lcm_abs_l, lcm_comm.
Qed.

Lemma lcm_1_l : forall n, lcm 1 n == abs n.
Proof.
 intros. rewrite <- lcm_abs_r. apply lcm_1_l_nonneg, abs_nonneg.
Qed.

Lemma lcm_1_r : forall n, lcm n 1 == abs n.
Proof.
 intros. now rewrite lcm_comm, lcm_1_l.
Qed.

Lemma lcm_diag : forall n, lcm n n == abs n.
Proof.
 intros. rewrite <- lcm_abs_l, <- lcm_abs_r.
 apply lcm_diag_nonneg, abs_nonneg.
Qed.

Lemma lcm_mul_mono_l :
  forall n m p, lcm (p * n) (p * m) == abs p * lcm n m.
Proof.
 intros n m p.
 destruct (eq_decidable p 0) as [Hp|Hp].
  rewrite Hp. nzsimpl. rewrite lcm_0_l, abs_0. now nzsimpl.
 destruct (eq_decidable (gcd n m) 0) as [Hg|Hg].
  apply gcd_eq_0 in Hg. destruct Hg as (Hn,Hm); rewrite Hn, Hm.
  nzsimpl. rewrite lcm_0_l. now nzsimpl.
 unfold lcm.
 rewrite gcd_mul_mono_l.
 rewrite !abs_mul, mul_assoc. f_equiv.
 rewrite <- (abs_sgn p) at 1. rewrite <- mul_assoc.
 rewrite div_mul_cancel_l; trivial.
 rewrite divide_div_mul_exact; trivial. rewrite abs_mul.
 rewrite <- (sgn_abs (sgn p)), sgn_sgn.
 destruct (sgn_spec p) as [(_,EQ)|[(EQ,_)|(_,EQ)]].
  rewrite EQ. now nzsimpl. order.
  rewrite EQ. rewrite mul_opp_l, mul_opp_r, opp_involutive. now nzsimpl.
 apply gcd_divide_r.
 contradict Hp. now apply abs_0_iff.
Qed.

Lemma lcm_mul_mono_l_nonneg :
 forall n m p, 0<=p -> lcm (p*n) (p*m) == p * lcm n m.
Proof.
 intros. rewrite <- (abs_eq p) at 3; trivial. apply lcm_mul_mono_l.
Qed.

Lemma lcm_mul_mono_r :
 forall n m p, lcm (n * p) (m * p) == lcm n m * abs p.
Proof.
 intros n m p. now rewrite !(mul_comm _ p), lcm_mul_mono_l, mul_comm.
Qed.

Lemma lcm_mul_mono_r_nonneg :
 forall n m p, 0<=p -> lcm (n*p) (m*p) == lcm n m * p.
Proof.
 intros. rewrite <- (abs_eq p) at 3; trivial. apply lcm_mul_mono_r.
Qed.

Lemma gcd_1_lcm_mul : forall n m, n~=0 -> m~=0 ->
 (gcd n m == 1 <-> lcm n m == abs (n*m)).
Proof.
 intros n m Hn Hm. split; intros H.
 unfold lcm. rewrite H. now rewrite div_1_r.
 unfold lcm in *.
 rewrite !abs_mul in H. apply mul_cancel_l in H; [|now rewrite abs_0_iff].
 assert (H' := gcd_divide_r n m).
 assert (Hg : gcd n m ~= 0) by (red; rewrite gcd_eq_0; destruct 1; order).
 apply mod_divide in H'; trivial. apply div_exact in H'; trivial.
 assert (m / gcd n m ~=0) by (contradict Hm; rewrite H', Hm; now nzsimpl).
 rewrite <- (mul_1_l (abs (_/_))) in H.
 rewrite H' in H at 3. rewrite abs_mul in H.
 apply mul_cancel_r in H; [|now rewrite abs_0_iff].
 rewrite abs_eq in H. order. apply gcd_nonneg.
Qed.

End ZLcmProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZLt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export ZMul.

Module ZOrderProp (Import Z : ZAxiomsMiniSig').
Include ZMulProp Z.

(** Instances of earlier theorems for m == 0 *)

Theorem neg_pos_cases : forall n, n ~= 0 <-> n < 0 \/ n > 0.
Proof.
intro; apply lt_gt_cases.
Qed.

Theorem nonpos_pos_cases : forall n, n <= 0 \/ n > 0.
Proof.
intro; apply le_gt_cases.
Qed.

Theorem neg_nonneg_cases : forall n, n < 0 \/ n >= 0.
Proof.
intro; apply lt_ge_cases.
Qed.

Theorem nonpos_nonneg_cases : forall n, n <= 0 \/ n >= 0.
Proof.
intro; apply le_ge_cases.
Qed.

Ltac zinduct n := induction_maker n ltac:(apply order_induction_0).

(** Theorems that are either not valid on N or have different proofs
    on N and Z *)

Theorem lt_pred_l : forall n, P n < n.
Proof.
intro n; rewrite <- (succ_pred n) at 2; apply lt_succ_diag_r.
Qed.

Theorem le_pred_l : forall n, P n <= n.
Proof.
intro; apply lt_le_incl; apply lt_pred_l.
Qed.

Theorem lt_le_pred : forall n m, n < m <-> n <= P m.
Proof.
intros n m; rewrite <- (succ_pred m); rewrite pred_succ. apply lt_succ_r.
Qed.

Theorem nle_pred_r : forall n, ~ n <= P n.
Proof.
intro; rewrite <- lt_le_pred; apply lt_irrefl.
Qed.

Theorem lt_pred_le : forall n m, P n < m <-> n <= m.
Proof.
intros n m; rewrite <- (succ_pred n) at 2.
symmetry; apply le_succ_l.
Qed.

Theorem lt_lt_pred : forall n m, n < m -> P n < m.
Proof.
intros; apply lt_pred_le; now apply lt_le_incl.
Qed.

Theorem le_le_pred : forall n m, n <= m -> P n <= m.
Proof.
intros; apply lt_le_incl; now apply lt_pred_le.
Qed.

Theorem lt_pred_lt : forall n m, n < P m -> n < m.
Proof.
intros n m H; apply lt_trans with (P m); [assumption | apply lt_pred_l].
Qed.

Theorem le_pred_lt : forall n m, n <= P m -> n <= m.
Proof.
intros; apply lt_le_incl; now apply lt_le_pred.
Qed.

Theorem pred_lt_mono : forall n m, n < m <-> P n < P m.
Proof.
intros; rewrite lt_le_pred; symmetry; apply lt_pred_le.
Qed.

Theorem pred_le_mono : forall n m, n <= m <-> P n <= P m.
Proof.
intros; rewrite <- lt_pred_le; now rewrite lt_le_pred.
Qed.

Theorem lt_succ_lt_pred : forall n m, S n < m <-> n < P m.
Proof.
intros n m; now rewrite (pred_lt_mono (S n) m), pred_succ.
Qed.

Theorem le_succ_le_pred : forall n m, S n <= m <-> n <= P m.
Proof.
intros n m; now rewrite (pred_le_mono (S n) m), pred_succ.
Qed.

Theorem lt_pred_lt_succ : forall n m, P n < m <-> n < S m.
Proof.
intros; rewrite lt_pred_le; symmetry; apply lt_succ_r.
Qed.

Theorem le_pred_lt_succ : forall n m, P n <= m <-> n <= S m.
Proof.
intros n m; now rewrite (pred_le_mono n (S m)), pred_succ.
Qed.

Theorem neq_pred_l : forall n, P n ~= n.
Proof.
intro; apply lt_neq; apply lt_pred_l.
Qed.

Theorem lt_m1_r : forall n m, n < m -> m < 0 -> n < -1.
Proof.
intros n m H1 H2. apply lt_le_pred in H2.
setoid_replace (P 0) with (-1) in H2. now apply lt_le_trans with m.
apply eq_opp_r. now rewrite one_succ, opp_pred, opp_0.
Qed.

End ZOrderProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZMaxMin.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZAxioms ZMulOrder GenericMinMax.

(** * Properties of minimum and maximum specific to integer numbers *)

Module Type ZMaxMinProp (Import Z : ZAxiomsMiniSig').
Include ZMulOrderProp Z.

(** The following results are concrete instances of [max_monotone]
    and similar lemmas. *)

(** Succ *)

Lemma succ_max_distr : forall n m, S (max n m) == max (S n) (S m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?succ_le_mono.
Qed.

Lemma succ_min_distr : forall n m, S (min n m) == min (S n) (S m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?succ_le_mono.
Qed.

(** Pred *)

Lemma pred_max_distr : forall n m, P (max n m) == max (P n) (P m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?pred_le_mono.
Qed.

Lemma pred_min_distr : forall n m, P (min n m) == min (P n) (P m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?pred_le_mono.
Qed.

(** Add *)

Lemma add_max_distr_l : forall n m p, max (p + n) (p + m) == p + max n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?add_le_mono_l.
Qed.

Lemma add_max_distr_r : forall n m p, max (n + p) (m + p) == max n m + p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?add_le_mono_r.
Qed.

Lemma add_min_distr_l : forall n m p, min (p + n) (p + m) == p + min n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?add_le_mono_l.
Qed.

Lemma add_min_distr_r : forall n m p, min (n + p) (m + p) == min n m + p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?add_le_mono_r.
Qed.

(** Opp *)

Lemma opp_max_distr : forall n m, -(max n m) == min (-n) (-m).
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite max_r by trivial. symmetry. apply min_r. now rewrite <- opp_le_mono.
 rewrite max_l by trivial. symmetry. apply min_l. now rewrite <- opp_le_mono.
Qed.

Lemma opp_min_distr : forall n m, -(min n m) == max (-n) (-m).
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite min_l by trivial. symmetry. apply max_l. now rewrite <- opp_le_mono.
 rewrite min_r by trivial. symmetry. apply max_r. now rewrite <- opp_le_mono.
Qed.

(** Sub *)

Lemma sub_max_distr_l : forall n m p, max (p - n) (p - m) == p - min n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite min_l by trivial. apply max_l. now rewrite <- sub_le_mono_l.
 rewrite min_r by trivial. apply max_r. now rewrite <- sub_le_mono_l.
Qed.

Lemma sub_max_distr_r : forall n m p, max (n - p) (m - p) == max n m - p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply sub_le_mono_r.
Qed.

Lemma sub_min_distr_l : forall n m p, min (p - n) (p - m) == p - max n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite max_r by trivial. apply min_r. now rewrite <- sub_le_mono_l.
 rewrite max_l by trivial. apply min_l. now rewrite <- sub_le_mono_l.
Qed.

Lemma sub_min_distr_r : forall n m p, min (n - p) (m - p) == min n m - p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply sub_le_mono_r.
Qed.

(** Mul *)

Lemma mul_max_distr_nonneg_l : forall n m p, 0 <= p ->
 max (p * n) (p * m) == p * max n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply mul_le_mono_nonneg_l.
Qed.

Lemma mul_max_distr_nonneg_r : forall n m p, 0 <= p ->
 max (n * p) (m * p) == max n m * p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply mul_le_mono_nonneg_r.
Qed.

Lemma mul_min_distr_nonneg_l : forall n m p, 0 <= p ->
 min (p * n) (p * m) == p * min n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply mul_le_mono_nonneg_l.
Qed.

Lemma mul_min_distr_nonneg_r : forall n m p, 0 <= p ->
 min (n * p) (m * p) == min n m * p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply mul_le_mono_nonneg_r.
Qed.

Lemma mul_max_distr_nonpos_l : forall n m p, p <= 0 ->
 max (p * n) (p * m) == p * min n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite min_l by trivial. rewrite max_l. reflexivity. now apply mul_le_mono_nonpos_l.
 rewrite min_r by trivial. rewrite max_r. reflexivity. now apply mul_le_mono_nonpos_l.
Qed.

Lemma mul_max_distr_nonpos_r : forall n m p, p <= 0 ->
 max (n * p) (m * p) == min n m * p.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite min_l by trivial. rewrite max_l. reflexivity. now apply mul_le_mono_nonpos_r.
 rewrite min_r by trivial. rewrite max_r. reflexivity. now apply mul_le_mono_nonpos_r.
Qed.

Lemma mul_min_distr_nonpos_l : forall n m p, p <= 0 ->
 min (p * n) (p * m) == p * max n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite max_r by trivial. rewrite min_r. reflexivity. now apply mul_le_mono_nonpos_l.
 rewrite max_l by trivial. rewrite min_l. reflexivity. now apply mul_le_mono_nonpos_l.
Qed.

Lemma mul_min_distr_nonpos_r : forall n m p, p <= 0 ->
 min (n * p) (m * p) == max n m * p.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite max_r by trivial. rewrite min_r. reflexivity. now apply mul_le_mono_nonpos_r.
 rewrite max_l by trivial. rewrite min_l. reflexivity. now apply mul_le_mono_nonpos_r.
Qed.

End ZMaxMinProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZMul.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export ZAdd.

Module ZMulProp (Import Z : ZAxiomsMiniSig').
Include ZAddProp Z.

(** A note on naming: right (correspondingly, left) distributivity
    happens when the sum is multiplied by a number on the right
    (left), not when the sum itself is the right (left) factor in the
    product (see planetmath.org and mathworld.wolfram.com). In the old
    library BinInt, distributivity over subtraction was named
    correctly, but distributivity over addition was named
    incorrectly. The names in Isabelle/HOL library are also
    incorrect. *)

(** Theorems that are either not valid on N or have different proofs
    on N and Z *)

Theorem mul_pred_r : forall n m, n * (P m) == n * m - n.
Proof.
intros n m.
rewrite <- (succ_pred m) at 2.
now rewrite mul_succ_r, <- add_sub_assoc, sub_diag, add_0_r.
Qed.

Theorem mul_pred_l : forall n m, (P n) * m == n * m - m.
Proof.
intros n m; rewrite (mul_comm (P n) m), (mul_comm n m). apply mul_pred_r.
Qed.

Theorem mul_opp_l : forall n m, (- n) * m == - (n * m).
Proof.
intros n m. apply add_move_0_r.
now rewrite <- mul_add_distr_r, add_opp_diag_l, mul_0_l.
Qed.

Theorem mul_opp_r : forall n m, n * (- m) == - (n * m).
Proof.
intros n m; rewrite (mul_comm n (- m)), (mul_comm n m); apply mul_opp_l.
Qed.

Theorem mul_opp_opp : forall n m, (- n) * (- m) == n * m.
Proof.
intros n m; now rewrite mul_opp_l, mul_opp_r, opp_involutive.
Qed.

Theorem mul_opp_comm : forall n m, (- n) * m == n * (- m).
Proof.
intros n m. now rewrite mul_opp_l, <- mul_opp_r.
Qed.

Theorem mul_sub_distr_l : forall n m p, n * (m - p) == n * m - n * p.
Proof.
intros n m p. do 2 rewrite <- add_opp_r. rewrite mul_add_distr_l.
now rewrite mul_opp_r.
Qed.

Theorem mul_sub_distr_r : forall n m p, (n - m) * p == n * p - m * p.
Proof.
intros n m p; rewrite (mul_comm (n - m) p), (mul_comm n p), (mul_comm m p);
now apply mul_sub_distr_l.
Qed.

End ZMulProp.




==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZMulOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export ZAddOrder.

Module Type ZMulOrderProp (Import Z : ZAxiomsMiniSig').
Include ZAddOrderProp Z.

Theorem mul_lt_mono_nonpos :
  forall n m p q, m <= 0 -> n < m -> q <= 0 -> p < q ->  m * q < n * p.
Proof.
intros n m p q H1 H2 H3 H4.
apply le_lt_trans with (m * p).
apply mul_le_mono_nonpos_l; [assumption | now apply lt_le_incl].
apply -> mul_lt_mono_neg_r; [assumption | now apply lt_le_trans with q].
Qed.

Theorem mul_le_mono_nonpos :
  forall n m p q, m <= 0 -> n <= m -> q <= 0 -> p <= q ->  m * q <= n * p.
Proof.
intros n m p q H1 H2 H3 H4.
apply le_trans with (m * p).
now apply mul_le_mono_nonpos_l.
apply mul_le_mono_nonpos_r; [now apply le_trans with q | assumption].
Qed.

Theorem mul_nonpos_nonpos : forall n m, n <= 0 -> m <= 0 -> 0 <= n * m.
Proof.
intros n m H1 H2.
rewrite <- (mul_0_l m). now apply mul_le_mono_nonpos_r.
Qed.

Theorem mul_nonneg_nonpos : forall n m, 0 <= n -> m <= 0 -> n * m <= 0.
Proof.
intros n m H1 H2.
rewrite <- (mul_0_l m). now apply mul_le_mono_nonpos_r.
Qed.

Theorem mul_nonpos_nonneg : forall n m, n <= 0 -> 0 <= m -> n * m <= 0.
Proof.
intros; rewrite mul_comm; now apply mul_nonneg_nonpos.
Qed.

Notation mul_pos := lt_0_mul (only parsing).

Theorem lt_mul_0 :
  forall n m, n * m < 0 <-> n < 0 /\ m > 0 \/ n > 0 /\ m < 0.
Proof.
intros n m; split; [intro H | intros [[H1 H2] | [H1 H2]]].
destruct (lt_trichotomy n 0) as [H1 | [H1 | H1]];
[| rewrite H1 in H; rewrite mul_0_l in H; false_hyp H lt_irrefl |];
(destruct (lt_trichotomy m 0) as [H2 | [H2 | H2]];
[| rewrite H2 in H; rewrite mul_0_r in H; false_hyp H lt_irrefl |]);
try (left; now split); try (right; now split).
assert (H3 : n * m > 0) by now apply mul_neg_neg.
exfalso; now apply (lt_asymm (n * m) 0).
assert (H3 : n * m > 0) by now apply mul_pos_pos.
exfalso; now apply (lt_asymm (n * m) 0).
now apply mul_neg_pos. now apply mul_pos_neg.
Qed.

Notation mul_neg := lt_mul_0 (only parsing).

Theorem le_0_mul :
  forall n m, 0 <= n * m -> 0 <= n /\ 0 <= m \/ n <= 0 /\ m <= 0.
Proof.
assert (R : forall n, 0 == n <-> n == 0) by (intros; split; apply eq_sym).
intros n m. repeat rewrite lt_eq_cases. repeat rewrite R.
rewrite lt_0_mul, eq_mul_0.
pose proof (lt_trichotomy n 0); pose proof (lt_trichotomy m 0). tauto.
Qed.

Notation mul_nonneg := le_0_mul (only parsing).

Theorem le_mul_0 :
  forall n m, n * m <= 0 -> 0 <= n /\ m <= 0 \/ n <= 0 /\ 0 <= m.
Proof.
assert (R : forall n, 0 == n <-> n == 0) by (intros; split; apply eq_sym).
intros n m. repeat rewrite lt_eq_cases. repeat rewrite R.
rewrite lt_mul_0, eq_mul_0.
pose proof (lt_trichotomy n 0); pose proof (lt_trichotomy m 0). tauto.
Qed.

Notation mul_nonpos := le_mul_0 (only parsing).

Notation le_0_square := square_nonneg (only parsing).

Theorem nlt_square_0 : forall n, ~ n * n < 0.
Proof.
intros n H. apply lt_nge in H. apply H. apply square_nonneg.
Qed.

Theorem square_lt_mono_nonpos : forall n m, n <= 0 -> m < n -> n * n < m * m.
Proof.
intros n m H1 H2. now apply mul_lt_mono_nonpos.
Qed.

Theorem square_le_mono_nonpos : forall n m, n <= 0 -> m <= n -> n * n <= m * m.
Proof.
intros n m H1 H2. now apply mul_le_mono_nonpos.
Qed.

Theorem square_lt_simpl_nonpos : forall n m, m <= 0 -> n * n < m * m -> m < n.
Proof.
intros n m H1 H2. destruct (le_gt_cases n 0); [|order].
destruct (lt_ge_cases m n) as [LE|GT]; trivial.
apply square_le_mono_nonpos in GT; order.
Qed.

Theorem square_le_simpl_nonpos : forall n m, m <= 0 -> n * n <= m * m -> m <= n.
Proof.
intros n m H1 H2. destruct (le_gt_cases n 0); [|order].
destruct (le_gt_cases m n) as [LE|GT]; trivial.
apply square_lt_mono_nonpos in GT; order.
Qed.

Theorem lt_1_mul_neg : forall n m, n < -1 -> m < 0 -> 1 < n * m.
Proof.
intros n m H1 H2. apply (mul_lt_mono_neg_r m) in H1.
apply opp_pos_neg in H2. rewrite mul_opp_l, mul_1_l in H1.
now apply lt_1_l with (- m).
assumption.
Qed.

Theorem lt_mul_m1_neg : forall n m, 1 < n -> m < 0 -> n * m < -1.
Proof.
intros n m H1 H2. apply (mul_lt_mono_neg_r m) in H1.
rewrite mul_1_l in H1. now apply lt_m1_r with m.
assumption.
Qed.

Theorem lt_mul_m1_pos : forall n m, n < -1 -> 0 < m -> n * m < -1.
Proof.
intros n m H1 H2. apply (mul_lt_mono_pos_r m) in H1.
rewrite mul_opp_l, mul_1_l in H1.
apply opp_neg_pos in H2. now apply lt_m1_r with (- m).
assumption.
Qed.

Theorem lt_1_mul_l : forall n m, 1 < n ->
 n * m < -1 \/ n * m == 0 \/ 1 < n * m.
Proof.
intros n m H; destruct (lt_trichotomy m 0) as [H1 | [H1 | H1]].
left. now apply lt_mul_m1_neg.
right; left; now rewrite H1, mul_0_r.
right; right; now apply lt_1_mul_pos.
Qed.

Theorem lt_m1_mul_r : forall n m, n < -1 ->
 n * m < -1 \/ n * m == 0 \/ 1 < n * m.
Proof.
intros n m H; destruct (lt_trichotomy m 0) as [H1 | [H1 | H1]].
right; right. now apply lt_1_mul_neg.
right; left; now rewrite H1, mul_0_r.
left. now apply lt_mul_m1_pos.
Qed.

Theorem eq_mul_1 : forall n m, n * m == 1 -> n == 1 \/ n == -1.
Proof.
assert (F := lt_m1_0).
zero_pos_neg n.
(* n = 0 *)
intros m. nzsimpl. now left.
(* 0 < n, proving P n /\ P (-n) *)
intros n Hn. rewrite <- le_succ_l, <- one_succ in Hn.
le_elim Hn; split; intros m H.
destruct (lt_1_mul_l n m) as [|[|]]; order'.
rewrite mul_opp_l, eq_opp_l in H. destruct (lt_1_mul_l n m) as [|[|]]; order'.
now left.
intros; right. now f_equiv.
Qed.

Theorem lt_mul_diag_l : forall n m, n < 0 -> (1 < m <-> n * m < n).
Proof.
intros n m H. stepr (n * m < n * 1) by now rewrite mul_1_r.
now apply mul_lt_mono_neg_l.
Qed.

Theorem lt_mul_diag_r : forall n m, 0 < n -> (1 < m <-> n < n * m).
Proof.
intros n m H. stepr (n * 1 < n * m) by now rewrite mul_1_r.
now apply mul_lt_mono_pos_l.
Qed.

Theorem le_mul_diag_l : forall n m, n < 0 -> (1 <= m <-> n * m <= n).
Proof.
intros n m H. stepr (n * m <= n * 1) by now rewrite mul_1_r.
now apply mul_le_mono_neg_l.
Qed.

Theorem le_mul_diag_r : forall n m, 0 < n -> (1 <= m <-> n <= n * m).
Proof.
intros n m H. stepr (n * 1 <= n * m) by now rewrite mul_1_r.
now apply mul_le_mono_pos_l.
Qed.

Theorem lt_mul_r : forall n m p, 0 < n -> 1 < p -> n < m -> n < m * p.
Proof.
intros. stepl (n * 1) by now rewrite mul_1_r.
apply mul_lt_mono_nonneg.
now apply lt_le_incl. assumption. apply le_0_1. assumption.
Qed.

(** Alternative name : *)

Definition mul_eq_1 := eq_mul_1.

End ZMulOrderProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZParity.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool ZMulOrder NZParity.

(** Some more properties of [even] and [odd]. *)

Module Type ZParityProp (Import Z : ZAxiomsSig')
                        (Import ZP : ZMulOrderProp Z).

Include NZParityProp Z Z ZP.

Lemma odd_pred : forall n, odd (P n) = even n.
Proof.
 intros. rewrite <- (succ_pred n) at 2. symmetry. apply even_succ.
Qed.

Lemma even_pred : forall n, even (P n) = odd n.
Proof.
 intros. rewrite <- (succ_pred n) at 2. symmetry. apply odd_succ.
Qed.

Lemma even_opp : forall n, even (-n) = even n.
Proof.
 assert (H : forall n, Even n -> Even (-n)).
  intros n (m,H). exists (-m). rewrite mul_opp_r. now f_equiv.
 intros. rewrite eq_iff_eq_true, !even_spec.
 split. rewrite <- (opp_involutive n) at 2. apply H.
 apply H.
Qed.

Lemma odd_opp : forall n, odd (-n) = odd n.
Proof.
 intros. rewrite <- !negb_even. now rewrite even_opp.
Qed.

Lemma even_sub : forall n m, even (n-m) = Bool.eqb (even n) (even m).
Proof.
 intros. now rewrite <- add_opp_r, even_add, even_opp.
Qed.

Lemma odd_sub : forall n m, odd (n-m) = xorb (odd n) (odd m).
Proof.
 intros. now rewrite <- add_opp_r, odd_add, odd_opp.
Qed.

End ZParityProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZPow.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of the power function *)

Require Import Bool ZAxioms ZMulOrder ZParity ZSgnAbs NZPow.

Module Type ZPowProp
 (Import A : ZAxiomsSig')
 (Import B : ZMulOrderProp A)
 (Import C : ZParityProp A B)
 (Import D : ZSgnAbsProp A B).

 Include NZPowProp A A B.

(** A particular case of [pow_add_r], with no precondition *)

Lemma pow_twice_r a b : a^(2*b) == a^b * a^b.
Proof.
 rewrite two_succ. nzsimpl.
 destruct (le_gt_cases 0 b).
 - now rewrite pow_add_r.
 - rewrite !pow_neg_r. now nzsimpl. trivial.
   now apply add_neg_neg.
Qed.

(** Parity of power *)

Lemma even_pow : forall a b, 0<b -> even (a^b) = even a.
Proof.
 intros a b Hb. apply lt_ind with (4:=Hb). solve_proper.
 now nzsimpl.
 clear b Hb. intros b Hb IH. nzsimpl; [|order].
 rewrite even_mul, IH. now destruct (even a).
Qed.

Lemma odd_pow : forall a b, 0<b -> odd (a^b) = odd a.
Proof.
 intros. now rewrite <- !negb_even, even_pow.
Qed.

(** Properties of power of negative numbers *)

Lemma pow_opp_even : forall a b, Even b -> (-a)^b == a^b.
Proof.
 intros a b (c,H). rewrite H.
 destruct (le_gt_cases 0 c).
 rewrite 2 pow_mul_r by order'.
 rewrite 2 pow_2_r.
 now rewrite mul_opp_opp.
 assert (2*c < 0) by (apply mul_pos_neg; order').
 now rewrite !pow_neg_r.
Qed.

Lemma pow_opp_odd : forall a b, Odd b -> (-a)^b == -(a^b).
Proof.
 intros a b (c,H). rewrite H.
 destruct (le_gt_cases 0 c) as [LE|GT].
 assert (0 <= 2*c) by (apply mul_nonneg_nonneg; order').
 rewrite add_1_r, !pow_succ_r; trivial.
 rewrite pow_opp_even by (now exists c).
 apply mul_opp_l.
 apply double_above in GT. rewrite mul_0_r in GT.
 rewrite !pow_neg_r by trivial. now rewrite opp_0.
Qed.

Lemma pow_even_abs : forall a b, Even b -> a^b == (abs a)^b.
Proof.
 intros. destruct (abs_eq_or_opp a) as [EQ|EQ]; rewrite EQ.
 reflexivity.
 symmetry. now apply pow_opp_even.
Qed.

Lemma pow_even_nonneg : forall a b, Even b -> 0 <= a^b.
Proof.
 intros. rewrite pow_even_abs by trivial.
 apply pow_nonneg, abs_nonneg.
Qed.

Lemma pow_odd_abs_sgn : forall a b, Odd b -> a^b == sgn a * (abs a)^b.
Proof.
 intros a b H.
 destruct (sgn_spec a) as [(LT,EQ)|[(EQ',EQ)|(LT,EQ)]]; rewrite EQ.
 nzsimpl.
 rewrite abs_eq; order.
 rewrite <- EQ'. nzsimpl.
 destruct (le_gt_cases 0 b).
 apply pow_0_l.
 assert (b~=0) by (contradict H; now rewrite H, <-odd_spec, odd_0).
 order.
 now rewrite pow_neg_r.
 rewrite abs_neq by order.
 rewrite pow_opp_odd; trivial.
 now rewrite mul_opp_opp, mul_1_l.
Qed.

Lemma pow_odd_sgn : forall a b, 0<=b -> Odd b -> sgn (a^b) == sgn a.
Proof.
 intros a b Hb H.
 destruct (sgn_spec a) as [(LT,EQ)|[(EQ',EQ)|(LT,EQ)]]; rewrite EQ.
 apply sgn_pos. apply pow_pos_nonneg; trivial.
 rewrite <- EQ'. rewrite pow_0_l. apply sgn_0.
 assert (b~=0) by (contradict H; now rewrite H, <-odd_spec, odd_0).
 order.
 apply sgn_neg.
 rewrite <- (opp_involutive a). rewrite pow_opp_odd by trivial.
 apply opp_neg_pos.
 apply pow_pos_nonneg; trivial.
 now apply opp_pos_neg.
Qed.

Lemma abs_pow : forall a b, abs (a^b) == (abs a)^b.
Proof.
 intros a b.
 destruct (Even_or_Odd b).
 rewrite pow_even_abs by trivial.
 apply abs_eq, pow_nonneg, abs_nonneg.
 rewrite pow_odd_abs_sgn by trivial.
 rewrite abs_mul.
 destruct (lt_trichotomy 0 a) as [Ha|[Ha|Ha]].
 rewrite (sgn_pos a), (abs_eq 1), mul_1_l by order'.
 apply abs_eq, pow_nonneg, abs_nonneg.
 rewrite <- Ha, sgn_0, abs_0, mul_0_l.
 symmetry. apply pow_0_l'. intro Hb. rewrite Hb in H.
 apply (Even_Odd_False 0); trivial. exists 0; now nzsimpl.
 rewrite (sgn_neg a), abs_opp, (abs_eq 1), mul_1_l by order'.
 apply abs_eq, pow_nonneg, abs_nonneg.
Qed.

End ZPowProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZProperties.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export ZAxioms ZMaxMin ZSgnAbs ZParity ZPow ZDivTrunc ZDivFloor
 ZGcd ZLcm NZLog NZSqrt ZBits.

(** This functor summarizes all known facts about Z. *)

Module Type ZProp (Z:ZAxiomsSig) :=
 ZMaxMinProp Z <+ ZSgnAbsProp Z <+ ZParityProp Z <+ ZPowProp Z
 <+ NZSqrtProp Z Z <+ NZSqrtUpProp Z Z
 <+ NZLog2Prop Z Z Z <+ NZLog2UpProp Z Z Z
 <+ ZDivProp Z <+ ZQuotProp Z <+ ZGcdProp Z <+ ZLcmProp Z
 <+ ZBitsProp Z.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Abstract/ZSgnAbs.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of [abs] and [sgn] *)

Require Import ZMulOrder.

(** Since we already have [max], we could have defined [abs]. *)

Module GenericAbs (Import Z : ZAxiomsMiniSig')
                  (Import ZP : ZMulOrderProp Z) <: HasAbs Z.
 Definition abs n := max n (-n).
 Lemma abs_eq : forall n, 0<=n -> abs n == n.
 Proof.
  intros. unfold abs. apply max_l.
  apply le_trans with 0; auto.
  rewrite opp_nonpos_nonneg; auto.
 Qed.
 Lemma abs_neq : forall n, n<=0 -> abs n == -n.
 Proof.
  intros. unfold abs. apply max_r.
  apply le_trans with 0; auto.
  rewrite opp_nonneg_nonpos; auto.
 Qed.
End GenericAbs.

(** We can deduce a [sgn] function from a [compare] function *)

Module Type ZDecAxiomsSig := ZAxiomsMiniSig <+ HasCompare.
Module Type ZDecAxiomsSig' := ZAxiomsMiniSig' <+ HasCompare.

Module Type GenericSgn (Import Z : ZDecAxiomsSig')
                       (Import ZP : ZMulOrderProp Z) <: HasSgn Z.
 Definition sgn n :=
  match compare 0 n with Eq => 0 | Lt => 1 | Gt => -1 end.
 Lemma sgn_null : forall n, n==0 -> sgn n == 0.
 Proof. unfold sgn; intros. destruct (compare_spec 0 n); order. Qed.
 Lemma sgn_pos : forall n, 0<n -> sgn n == 1.
 Proof. unfold sgn; intros. destruct (compare_spec 0 n); order. Qed.
 Lemma sgn_neg : forall n, n<0 -> sgn n == -1.
 Proof. unfold sgn; intros. destruct (compare_spec 0 n); order. Qed.
End GenericSgn.


(** Derived properties of [abs] and [sgn] *)

Module Type ZSgnAbsProp (Import Z : ZAxiomsSig')
                        (Import ZP : ZMulOrderProp Z).

Ltac destruct_max n :=
 destruct (le_ge_cases 0 n);
  [rewrite (abs_eq n) by auto | rewrite (abs_neq n) by auto].

Instance abs_wd : Proper (eq==>eq) abs.
Proof.
 intros x y EQ. destruct_max x.
 rewrite abs_eq; trivial. now rewrite <- EQ.
 rewrite abs_neq; try order. now rewrite opp_inj_wd.
Qed.

Lemma abs_max : forall n, abs n == max n (-n).
Proof.
 intros n. destruct_max n.
 rewrite max_l; auto with relations.
 apply le_trans with 0; auto.
 rewrite opp_nonpos_nonneg; auto.
 rewrite max_r; auto with relations.
 apply le_trans with 0; auto.
 rewrite opp_nonneg_nonpos; auto.
Qed.

Lemma abs_neq' : forall n, 0<=-n -> abs n == -n.
Proof.
 intros. apply abs_neq. now rewrite <- opp_nonneg_nonpos.
Qed.

Lemma abs_nonneg : forall n, 0 <= abs n.
Proof.
 intros n. destruct_max n; auto.
 now rewrite opp_nonneg_nonpos.
Qed.

Lemma abs_eq_iff : forall n, abs n == n <-> 0<=n.
Proof.
 split; try apply abs_eq. intros EQ.
 rewrite <- EQ. apply abs_nonneg.
Qed.

Lemma abs_neq_iff : forall n, abs n == -n <-> n<=0.
Proof.
 split; try apply abs_neq. intros EQ.
 rewrite <- opp_nonneg_nonpos, <- EQ. apply abs_nonneg.
Qed.

Lemma abs_opp : forall n, abs (-n) == abs n.
Proof.
 intros. destruct_max n.
 rewrite (abs_neq (-n)), opp_involutive. reflexivity.
 now rewrite opp_nonpos_nonneg.
 rewrite (abs_eq (-n)). reflexivity.
 now rewrite opp_nonneg_nonpos.
Qed.

Lemma abs_0 : abs 0 == 0.
Proof.
 apply abs_eq. apply le_refl.
Qed.

Lemma abs_0_iff : forall n, abs n == 0 <-> n==0.
Proof.
 split. destruct_max n; auto.
 now rewrite eq_opp_l, opp_0.
 intros EQ; rewrite EQ. rewrite abs_eq; auto using eq_refl, le_refl.
Qed.

Lemma abs_pos : forall n, 0 < abs n <-> n~=0.
Proof.
 intros. rewrite <- abs_0_iff. split; [intros LT| intros NEQ].
 intro EQ. rewrite EQ in LT. now elim (lt_irrefl 0).
 assert (LE : 0 <= abs n) by apply abs_nonneg.
 rewrite lt_eq_cases in LE; destruct LE; auto.
 elim NEQ; auto with relations.
Qed.

Lemma abs_eq_or_opp : forall n, abs n == n \/ abs n == -n.
Proof.
 intros. destruct_max n; auto with relations.
Qed.

Lemma abs_or_opp_abs : forall n, n == abs n \/ n == - abs n.
Proof.
 intros. destruct_max n; rewrite ? opp_involutive; auto with relations.
Qed.

Lemma abs_involutive : forall n, abs (abs n) == abs n.
Proof.
 intros. apply abs_eq. apply abs_nonneg.
Qed.

Lemma abs_spec : forall n,
  (0 <= n /\ abs n == n) \/ (n < 0 /\ abs n == -n).
Proof.
 intros. destruct (le_gt_cases 0 n).
 left; split; auto. now apply abs_eq.
 right; split; auto. apply abs_neq. now apply lt_le_incl.
Qed.

Lemma abs_case_strong :
  forall (P:t->Prop) n, Proper (eq==>iff) P ->
    (0<=n -> P n) -> (n<=0 -> P (-n)) -> P (abs n).
Proof.
 intros. destruct_max n; auto.
Qed.

Lemma abs_case : forall (P:t->Prop) n, Proper (eq==>iff) P ->
 P n -> P (-n) -> P (abs n).
Proof. intros. now apply abs_case_strong. Qed.

Lemma abs_eq_cases : forall n m, abs n == abs m -> n == m \/ n == - m.
Proof.
 intros n m EQ. destruct (abs_or_opp_abs n) as [EQn|EQn].
 rewrite EQn, EQ. apply abs_eq_or_opp.
 rewrite EQn, EQ, opp_inj_wd, eq_opp_l, or_comm. apply abs_eq_or_opp.
Qed.

Lemma abs_lt : forall a b, abs a < b <-> -b < a < b.
Proof.
 intros a b.
 destruct (abs_spec a) as [[LE EQ]|[LT EQ]]; rewrite EQ; clear EQ.
 split; try split; try destruct 1; try order.
 apply lt_le_trans with 0; trivial. apply opp_neg_pos; order.
 rewrite opp_lt_mono, opp_involutive.
 split; try split; try destruct 1; try order.
 apply lt_le_trans with 0; trivial. apply opp_nonpos_nonneg; order.
Qed.

Lemma abs_le : forall a b, abs a <= b <-> -b <= a <= b.
Proof.
 intros a b.
 destruct (abs_spec a) as [[LE EQ]|[LT EQ]]; rewrite EQ; clear EQ.
 split; try split; try destruct 1; try order.
 apply le_trans with 0; trivial. apply opp_nonpos_nonneg; order.
 rewrite opp_le_mono, opp_involutive.
 split; try split; try destruct 1; try order.
 apply le_trans with 0. order. apply opp_nonpos_nonneg; order.
Qed.

(** Triangular inequality *)

Lemma abs_triangle : forall n m, abs (n + m) <= abs n + abs m.
Proof.
 intros. destruct_max n; destruct_max m.
 rewrite abs_eq. apply le_refl. now apply add_nonneg_nonneg.
 destruct_max (n+m); try rewrite opp_add_distr;
  apply add_le_mono_l || apply add_le_mono_r.
 apply le_trans with 0; auto. now rewrite opp_nonneg_nonpos.
 apply le_trans with 0; auto. now rewrite opp_nonpos_nonneg.
 destruct_max (n+m); try rewrite opp_add_distr;
  apply add_le_mono_l || apply add_le_mono_r.
 apply le_trans with 0; auto. now rewrite opp_nonneg_nonpos.
 apply le_trans with 0; auto. now rewrite opp_nonpos_nonneg.
 rewrite abs_neq, opp_add_distr. apply le_refl.
 now apply add_nonpos_nonpos.
Qed.

Lemma abs_sub_triangle : forall n m, abs n - abs m <= abs (n-m).
Proof.
 intros.
 rewrite le_sub_le_add_l, add_comm.
 rewrite <- (sub_simpl_r n m) at 1.
 apply abs_triangle.
Qed.

(** Absolute value and multiplication *)

Lemma abs_mul : forall n m, abs (n * m) == abs n * abs m.
Proof.
 assert (H : forall n m, 0<=n -> abs (n*m) == n * abs m).
  intros. destruct_max m.
  rewrite abs_eq. apply eq_refl. now apply mul_nonneg_nonneg.
  rewrite abs_neq, mul_opp_r. reflexivity. now apply mul_nonneg_nonpos .
 intros. destruct_max n. now apply H.
 rewrite <- mul_opp_opp, H, abs_opp. reflexivity.
 now apply opp_nonneg_nonpos.
Qed.

Lemma abs_square : forall n, abs n * abs n == n * n.
Proof.
 intros. rewrite <- abs_mul. apply abs_eq. apply le_0_square.
Qed.

(** Some results about the sign function. *)

Ltac destruct_sgn n :=
 let LT := fresh "LT" in
 let EQ := fresh "EQ" in
 let GT := fresh "GT" in
 destruct (lt_trichotomy 0 n) as [LT|[EQ|GT]];
 [rewrite (sgn_pos n) by auto|
  rewrite (sgn_null n) by auto with relations|
  rewrite (sgn_neg n) by auto].

Instance sgn_wd : Proper (eq==>eq) sgn.
Proof.
 intros x y Hxy. destruct_sgn x.
 rewrite sgn_pos; auto with relations. rewrite <- Hxy; auto.
 rewrite sgn_null; auto with relations. rewrite <- Hxy; auto with relations.
 rewrite sgn_neg; auto with relations. rewrite <- Hxy; auto.
Qed.

Lemma sgn_spec : forall n,
  0 < n /\ sgn n == 1 \/
  0 == n /\ sgn n == 0 \/
  0 > n /\ sgn n == -1.
Proof.
 intros n.
 destruct_sgn n; [left|right;left|right;right]; auto with relations.
Qed.

Lemma sgn_0 : sgn 0 == 0.
Proof.
 now apply sgn_null.
Qed.

Lemma sgn_pos_iff : forall n, sgn n == 1 <-> 0<n.
Proof.
 split; try apply sgn_pos. destruct_sgn n; auto.
 intros. elim (lt_neq 0 1); auto. apply lt_0_1.
 intros. elim (lt_neq (-1) 1); auto.
 apply lt_trans with 0. rewrite opp_neg_pos. apply lt_0_1. apply lt_0_1.
Qed.

Lemma sgn_null_iff : forall n, sgn n == 0 <-> n==0.
Proof.
 split; try apply sgn_null. destruct_sgn n; auto with relations.
 intros. elim (lt_neq 0 1); auto with relations. apply lt_0_1.
 intros. elim (lt_neq (-1) 0); auto.
 rewrite opp_neg_pos. apply lt_0_1.
Qed.

Lemma sgn_neg_iff : forall n, sgn n == -1 <-> n<0.
Proof.
 split; try apply sgn_neg. destruct_sgn n; auto with relations.
 intros. elim (lt_neq (-1) 1); auto with relations.
 apply lt_trans with 0. rewrite opp_neg_pos. apply lt_0_1. apply lt_0_1.
 intros. elim (lt_neq (-1) 0); auto with relations.
 rewrite opp_neg_pos. apply lt_0_1.
Qed.

Lemma sgn_opp : forall n, sgn (-n) == - sgn n.
Proof.
 intros. destruct_sgn n.
 apply sgn_neg. now rewrite opp_neg_pos.
 setoid_replace n with 0 by auto with relations.
  rewrite opp_0. apply sgn_0.
 rewrite opp_involutive. apply sgn_pos. now rewrite opp_pos_neg.
Qed.

Lemma sgn_nonneg : forall n, 0 <= sgn n <-> 0 <= n.
Proof.
 split.
 destruct_sgn n; intros.
 now apply lt_le_incl.
 order.
 elim (lt_irrefl 0). apply lt_le_trans with 1; auto using lt_0_1.
  now rewrite <- opp_nonneg_nonpos.
 rewrite lt_eq_cases; destruct 1.
 rewrite sgn_pos by auto. apply lt_le_incl, lt_0_1.
 rewrite sgn_null by auto with relations. apply le_refl.
Qed.

Lemma sgn_nonpos : forall n, sgn n <= 0 <-> n <= 0.
Proof.
 intros. rewrite <- 2 opp_nonneg_nonpos, <- sgn_opp. apply sgn_nonneg.
Qed.

Lemma sgn_mul : forall n m, sgn (n*m) == sgn n * sgn m.
Proof.
 intros. destruct_sgn n; nzsimpl.
 destruct_sgn m.
  apply sgn_pos. now apply mul_pos_pos.
  apply sgn_null. rewrite eq_mul_0; auto with relations.
  apply sgn_neg. now apply mul_pos_neg.
 apply sgn_null. rewrite eq_mul_0; auto with relations.
 destruct_sgn m; try rewrite mul_opp_opp; nzsimpl.
  apply sgn_neg. now apply mul_neg_pos.
  apply sgn_null. rewrite eq_mul_0; auto with relations.
  apply sgn_pos. now apply mul_neg_neg.
Qed.

Lemma sgn_abs : forall n, n * sgn n == abs n.
Proof.
 intros. symmetry.
 destruct_sgn n; try rewrite mul_opp_r; nzsimpl.
 apply abs_eq. now apply lt_le_incl.
 rewrite abs_0_iff; auto with relations.
 apply abs_neq. now apply lt_le_incl.
Qed.

Lemma abs_sgn : forall n, abs n * sgn n == n.
Proof.
 intros.
 destruct_sgn n; try rewrite mul_opp_r; nzsimpl; auto.
 apply abs_eq. now apply lt_le_incl.
 rewrite eq_opp_l. apply abs_neq. now apply lt_le_incl.
Qed.

Lemma sgn_sgn : forall x, sgn (sgn x) == sgn x.
Proof.
 intros.
 destruct (sgn_spec x) as [(LT,EQ)|[(EQ',EQ)|(LT,EQ)]]; rewrite EQ.
 apply sgn_pos, lt_0_1.
 now apply sgn_null.
 apply sgn_neg. rewrite opp_neg_pos. apply lt_0_1.
Qed.

End ZSgnAbsProp.




==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/BigZ/BigZ.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Export BigN.
Require Import ZProperties ZDivFloor ZSig ZSigZAxioms ZMake.

(** * [BigZ] : arbitrary large efficient integers.

    The following [BigZ] module regroups both the operations and
    all the abstract properties:

    - [ZMake.Make BigN] provides the operations and basic specs w.r.t. ZArith
    - [ZTypeIsZAxioms] shows (mainly) that these operations implement
      the interface [ZAxioms]
    - [ZProp] adds all generic properties derived from [ZAxioms]
    - [MinMax*Properties] provides properties of [min] and [max]

*)

Delimit Scope bigZ_scope with bigZ.

Module BigZ <: ZType <: OrderedTypeFull <: TotalOrder.
 Include ZMake.Make BigN [scope abstract_scope to bigZ_scope].
 Bind Scope bigZ_scope with t t_.
 Include ZTypeIsZAxioms
 <+ ZProp [no inline]
 <+ HasEqBool2Dec [no inline]
 <+ MinMaxLogicalProperties [no inline]
 <+ MinMaxDecProperties [no inline].
End BigZ.

(** For precision concerning the above scope handling, see comment in BigN *)

(** Notations about [BigZ] *)

Local Open Scope bigZ_scope.

Notation bigZ := BigZ.t.
Bind Scope bigZ_scope with bigZ BigZ.t BigZ.t_.
Arguments BigZ.Pos _%bigN.
Arguments BigZ.Neg _%bigN.
Local Notation "0" := BigZ.zero : bigZ_scope.
Local Notation "1" := BigZ.one : bigZ_scope.
Local Notation "2" := BigZ.two : bigZ_scope.
Infix "+" := BigZ.add : bigZ_scope.
Infix "-" := BigZ.sub : bigZ_scope.
Notation "- x" := (BigZ.opp x) : bigZ_scope.
Infix "*" := BigZ.mul : bigZ_scope.
Infix "/" := BigZ.div : bigZ_scope.
Infix "^" := BigZ.pow : bigZ_scope.
Infix "?=" := BigZ.compare : bigZ_scope.
Infix "=?" := BigZ.eqb (at level 70, no associativity) : bigZ_scope.
Infix "<=?" := BigZ.leb (at level 70, no associativity) : bigZ_scope.
Infix "<?" := BigZ.ltb (at level 70, no associativity) : bigZ_scope.
Infix "==" := BigZ.eq (at level 70, no associativity) : bigZ_scope.
Notation "x != y" := (~x==y) (at level 70, no associativity) : bigZ_scope.
Infix "<" := BigZ.lt : bigZ_scope.
Infix "<=" := BigZ.le : bigZ_scope.
Notation "x > y" := (y < x) (only parsing) : bigZ_scope.
Notation "x >= y" := (y <= x) (only parsing) : bigZ_scope.
Notation "x < y < z" := (x<y /\ y<z) : bigZ_scope.
Notation "x < y <= z" := (x<y /\ y<=z) : bigZ_scope.
Notation "x <= y < z" := (x<=y /\ y<z) : bigZ_scope.
Notation "x <= y <= z" := (x<=y /\ y<=z) : bigZ_scope.
Notation "[ i ]" := (BigZ.to_Z i) : bigZ_scope.
Infix "mod" := BigZ.modulo (at level 40, no associativity) : bigZ_scope.
Infix "÷" := BigZ.quot (at level 40, left associativity) : bigZ_scope.

(** Some additional results about [BigZ] *)

Theorem spec_to_Z: forall n : bigZ,
  BigN.to_Z (BigZ.to_N n) = ((Z.sgn [n]) * [n])%Z.
Proof.
intros n; case n; simpl; intros p;
  generalize (BigN.spec_pos p); case (BigN.to_Z p); auto.
intros p1 H1; case H1; auto.
intros p1 H1; case H1; auto.
Qed.

Theorem spec_to_N n:
 ([n] = Z.sgn [n] * (BigN.to_Z (BigZ.to_N n)))%Z.
Proof.
case n; simpl; intros p;
  generalize (BigN.spec_pos p); case (BigN.to_Z p); auto.
intros p1 H1; case H1; auto.
intros p1 H1; case H1; auto.
Qed.

Theorem spec_to_Z_pos: forall n, (0 <= [n])%Z ->
  BigN.to_Z (BigZ.to_N n) = [n].
Proof.
intros n; case n; simpl; intros p;
  generalize (BigN.spec_pos p); case (BigN.to_Z p); auto.
intros p1 _ H1; case H1; auto.
intros p1 H1; case H1; auto.
Qed.

(** [BigZ] is a ring *)

Lemma BigZring :
 ring_theory 0 1 BigZ.add BigZ.mul BigZ.sub BigZ.opp BigZ.eq.
Proof.
constructor.
exact BigZ.add_0_l. exact BigZ.add_comm. exact BigZ.add_assoc.
exact BigZ.mul_1_l. exact BigZ.mul_comm. exact BigZ.mul_assoc.
exact BigZ.mul_add_distr_r.
symmetry. apply BigZ.add_opp_r.
exact BigZ.add_opp_diag_r.
Qed.

Lemma BigZeqb_correct : forall x y, (x =? y) = true -> x==y.
Proof. now apply BigZ.eqb_eq. Qed.

Definition BigZ_of_N n := BigZ.of_Z (Z.of_N n).

Lemma BigZpower : power_theory 1 BigZ.mul BigZ.eq BigZ_of_N BigZ.pow.
Proof.
constructor.
intros. unfold BigZ.eq, BigZ_of_N. rewrite BigZ.spec_pow, BigZ.spec_of_Z.
rewrite Zpower_theory.(rpow_pow_N).
destruct n; simpl. reflexivity.
induction p; simpl; intros; BigZ.zify; rewrite ?IHp; auto.
Qed.

Lemma BigZdiv : div_theory BigZ.eq BigZ.add BigZ.mul (@id _)
 (fun a b => if b =? 0 then (0,a) else BigZ.div_eucl a b).
Proof.
constructor. unfold id. intros a b.
BigZ.zify.
case Z.eqb_spec.
BigZ.zify. auto with zarith.
intros NEQ.
generalize (BigZ.spec_div_eucl a b).
generalize (Z_div_mod_full [a] [b] NEQ).
destruct BigZ.div_eucl as (q,r), Z.div_eucl as (q',r').
intros (EQ,_). injection 1. intros EQr EQq.
BigZ.zify. rewrite EQr, EQq; auto.
Qed.

(** Detection of constants *)

Ltac isBigZcst t :=
 match t with
 | BigZ.Pos ?t => isBigNcst t
 | BigZ.Neg ?t => isBigNcst t
 | BigZ.zero => constr:true
 | BigZ.one => constr:true
 | BigZ.two => constr:true
 | BigZ.minus_one => constr:true
 | _ => constr:false
 end.

Ltac BigZcst t :=
 match isBigZcst t with
 | true => constr:t
 | false => constr:NotConstant
 end.

Ltac BigZ_to_N t :=
 match t with
 | BigZ.Pos ?t => BigN_to_N t
 | BigZ.zero => constr:0%N
 | BigZ.one => constr:1%N
 | BigZ.two => constr:2%N
 | _ => constr:NotConstant
 end.

(** Registration for the "ring" tactic *)

Add Ring BigZr : BigZring
 (decidable BigZeqb_correct,
  constants [BigZcst],
  power_tac BigZpower [BigZ_to_N],
  div BigZdiv).

Section TestRing.
Let test : forall x y, 1 + x*y + x^2 + 1 == 1*1 + 1 + (y + 1*x)*x.
Proof.
intros. ring_simplify. reflexivity.
Qed.
Let test' : forall x y, 1 + x*y + x^2 - 1*1 - y*x + 1*(-x)*x == 0.
Proof.
intros. ring_simplify. reflexivity.
Qed.
End TestRing.

(** [BigZ] also benefits from an "order" tactic *)

Ltac bigZ_order := BigZ.order.

Section TestOrder.
Let test : forall x y : bigZ, x<=y -> y<=x -> x==y.
Proof. bigZ_order. Qed.
End TestOrder.

(** We can use at least a bit of (r)omega by translating to [Z]. *)

Section TestOmega.
Let test : forall x y : bigZ, x<=y -> y<=x -> x==y.
Proof. intros x y. BigZ.zify. omega. Qed.
End TestOmega.

(** Todo: micromega *)


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/BigZ/ZMake.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Import ZArith.
Require Import BigNumPrelude.
Require Import NSig.
Require Import ZSig.

Open Scope Z_scope.

(** * ZMake

  A generic transformation from a structure of natural numbers
  [NSig.NType] to a structure of integers [ZSig.ZType].
*)

Module Make (NN:NType) <: ZType.

 Inductive t_ :=
  | Pos : NN.t -> t_
  | Neg : NN.t -> t_.

 Definition t := t_.

 Bind Scope abstract_scope with t t_.

 Definition zero := Pos NN.zero.
 Definition one  := Pos NN.one.
 Definition two := Pos NN.two.
 Definition minus_one := Neg NN.one.

 Definition of_Z x :=
  match x with
  | Zpos x => Pos (NN.of_N (Npos x))
  | Z0 => zero
  | Zneg x => Neg (NN.of_N (Npos x))
  end.

 Definition to_Z x :=
  match x with
  | Pos nx => NN.to_Z nx
  | Neg nx => Z.opp (NN.to_Z nx)
  end.

 Theorem spec_of_Z: forall x, to_Z (of_Z x) = x.
 Proof.
 intros x; case x; unfold to_Z, of_Z, zero.
   exact NN.spec_0.
   intros; rewrite NN.spec_of_N; auto.
   intros; rewrite NN.spec_of_N; auto.
 Qed.

 Definition eq x y := (to_Z x = to_Z y).

 Theorem spec_0: to_Z zero = 0.
 exact NN.spec_0.
 Qed.

 Theorem spec_1: to_Z one = 1.
 exact NN.spec_1.
 Qed.

 Theorem spec_2: to_Z two = 2.
 exact NN.spec_2.
 Qed.

 Theorem spec_m1: to_Z minus_one = -1.
 simpl; rewrite NN.spec_1; auto.
 Qed.

 Definition compare x y :=
  match x, y with
  | Pos nx, Pos ny => NN.compare nx ny
  | Pos nx, Neg ny =>
    match NN.compare nx NN.zero with
    | Gt => Gt
    | _ => NN.compare ny NN.zero
    end
  | Neg nx, Pos ny =>
    match NN.compare NN.zero nx with
    | Lt => Lt
    | _ => NN.compare NN.zero ny
    end
  | Neg nx, Neg ny => NN.compare ny nx
  end.

 Theorem spec_compare :
  forall x y, compare x y = Z.compare (to_Z x) (to_Z y).
 Proof.
 unfold compare, to_Z.
 destruct x as [x|x], y as [y|y];
 rewrite ?NN.spec_compare, ?NN.spec_0, ?Z.compare_opp; auto;
 assert (Hx:=NN.spec_pos x); assert (Hy:=NN.spec_pos y);
 set (X:=NN.to_Z x) in *; set (Y:=NN.to_Z y) in *; clearbody X Y.
 - destruct (Z.compare_spec X 0) as [EQ|LT|GT].
   + rewrite <- Z.opp_0 in EQ. now rewrite EQ, Z.compare_opp.
   + exfalso. omega.
   + symmetry. change (X > -Y). omega.
 - destruct (Z.compare_spec 0 X) as [EQ|LT|GT].
   + rewrite <- EQ, Z.opp_0; auto.
   + symmetry. change (-X < Y). omega.
   + exfalso. omega.
 Qed.

 Definition eqb x y :=
  match compare x y with
  | Eq => true
  | _ => false
  end.

 Theorem spec_eqb x y : eqb x y = Z.eqb (to_Z x) (to_Z y).
 Proof.
 apply Bool.eq_iff_eq_true.
 unfold eqb. rewrite Z.eqb_eq, <- Z.compare_eq_iff, spec_compare.
 split; [now destruct Z.compare | now intros ->].
 Qed.

 Definition lt n m := to_Z n < to_Z m.
 Definition le n m := to_Z n <= to_Z m.


 Definition ltb (x y : t) : bool :=
  match compare x y with
  | Lt => true
  | _  => false
  end.

 Theorem spec_ltb x y : ltb x y = Z.ltb (to_Z x) (to_Z y).
 Proof.
 apply Bool.eq_iff_eq_true.
 rewrite Z.ltb_lt. unfold Z.lt, ltb. rewrite spec_compare.
 split; [now destruct Z.compare | now intros ->].
 Qed.

 Definition leb (x y : t) : bool :=
  match compare x y with
  | Gt => false
  | _  => true
  end.

 Theorem spec_leb x y : leb x y = Z.leb (to_Z x) (to_Z y).
 Proof.
 apply Bool.eq_iff_eq_true.
 rewrite Z.leb_le. unfold Z.le, leb. rewrite spec_compare.
 destruct Z.compare; split; try easy. now destruct 1.
 Qed.

 Definition min n m := match compare n m with Gt => m | _ => n end.
 Definition max n m := match compare n m with Lt => m | _ => n end.

 Theorem spec_min : forall n m, to_Z (min n m) = Z.min (to_Z n) (to_Z m).
 Proof.
 unfold min, Z.min. intros. rewrite spec_compare. destruct Z.compare; auto.
 Qed.

 Theorem spec_max : forall n m, to_Z (max n m) = Z.max (to_Z n) (to_Z m).
 Proof.
 unfold max, Z.max. intros. rewrite spec_compare. destruct Z.compare; auto.
 Qed.

 Definition to_N x :=
  match x with
  | Pos nx => nx
  | Neg nx => nx
  end.

 Definition abs x := Pos (to_N x).

 Theorem spec_abs: forall x, to_Z (abs x) = Z.abs (to_Z x).
 Proof.
 intros x; case x; clear x; intros x; assert (F:=NN.spec_pos x).
    simpl; rewrite Z.abs_eq; auto.
 simpl; rewrite Z.abs_neq; simpl; auto with zarith.
 Qed.

 Definition opp x :=
  match x with
  | Pos nx => Neg nx
  | Neg nx => Pos nx
  end.

 Theorem spec_opp: forall x, to_Z (opp x) = - to_Z x.
 Proof.
 intros x; case x; simpl; auto with zarith.
 Qed.

 Definition succ x :=
  match x with
  | Pos n => Pos (NN.succ n)
  | Neg n =>
    match NN.compare NN.zero n with
    | Lt => Neg (NN.pred n)
    | _ => one
    end
  end.

 Theorem spec_succ: forall n, to_Z (succ n) = to_Z n + 1.
 Proof.
 intros x; case x; clear x; intros x.
   exact (NN.spec_succ x).
 simpl. rewrite NN.spec_compare. case Z.compare_spec; rewrite ?NN.spec_0; simpl.
  intros HH; rewrite <- HH; rewrite NN.spec_1; ring.
  intros HH; rewrite NN.spec_pred, Z.max_r; auto with zarith.
 generalize (NN.spec_pos x); auto with zarith.
 Qed.

 Definition add x y :=
  match x, y with
  | Pos nx, Pos ny => Pos (NN.add nx ny)
  | Pos nx, Neg ny =>
    match NN.compare nx ny with
    | Gt => Pos (NN.sub nx ny)
    | Eq => zero
    | Lt => Neg (NN.sub ny nx)
    end
  | Neg nx, Pos ny =>
    match NN.compare nx ny with
    | Gt => Neg (NN.sub nx ny)
    | Eq => zero
    | Lt => Pos (NN.sub ny nx)
    end
  | Neg nx, Neg ny => Neg (NN.add nx ny)
  end.

 Theorem spec_add: forall x y, to_Z (add x y) = to_Z x +  to_Z y.
 Proof.
 unfold add, to_Z; intros [x | x] [y | y];
   try (rewrite NN.spec_add; auto with zarith);
 rewrite NN.spec_compare; case Z.compare_spec;
  unfold zero; rewrite ?NN.spec_0, ?NN.spec_sub; omega with *.
 Qed.

 Definition pred x :=
  match x with
  | Pos nx =>
    match NN.compare NN.zero nx with
    | Lt => Pos (NN.pred nx)
    | _ => minus_one
    end
  | Neg nx => Neg (NN.succ nx)
  end.

 Theorem spec_pred: forall x, to_Z (pred x) = to_Z x - 1.
 Proof.
 unfold pred, to_Z, minus_one; intros [x | x];
   try (rewrite NN.spec_succ; ring).
 rewrite NN.spec_compare; case Z.compare_spec;
  rewrite ?NN.spec_0, ?NN.spec_1, ?NN.spec_pred;
  generalize (NN.spec_pos x); omega with *.
 Qed.

 Definition sub x y :=
  match x, y with
  | Pos nx, Pos ny =>
    match NN.compare nx ny with
    | Gt => Pos (NN.sub nx ny)
    | Eq => zero
    | Lt => Neg (NN.sub ny nx)
    end
  | Pos nx, Neg ny => Pos (NN.add nx ny)
  | Neg nx, Pos ny => Neg (NN.add nx ny)
  | Neg nx, Neg ny =>
    match NN.compare nx ny with
    | Gt => Neg (NN.sub nx ny)
    | Eq => zero
    | Lt => Pos (NN.sub ny nx)
    end
  end.

 Theorem spec_sub: forall x y, to_Z (sub x y) = to_Z x - to_Z y.
 Proof.
 unfold sub, to_Z; intros [x | x] [y | y];
  try (rewrite NN.spec_add; auto with zarith);
 rewrite NN.spec_compare; case Z.compare_spec;
  unfold zero; rewrite ?NN.spec_0, ?NN.spec_sub; omega with *.
 Qed.

 Definition mul x y :=
  match x, y with
  | Pos nx, Pos ny => Pos (NN.mul nx ny)
  | Pos nx, Neg ny => Neg (NN.mul nx ny)
  | Neg nx, Pos ny => Neg (NN.mul nx ny)
  | Neg nx, Neg ny => Pos (NN.mul nx ny)
  end.

 Theorem spec_mul: forall x y, to_Z (mul x y) = to_Z x * to_Z y.
 Proof.
 unfold mul, to_Z; intros [x | x] [y | y]; rewrite NN.spec_mul; ring.
 Qed.

 Definition square x :=
  match x with
  | Pos nx => Pos (NN.square nx)
  | Neg nx => Pos (NN.square nx)
  end.

 Theorem spec_square: forall x, to_Z (square x) = to_Z x *  to_Z x.
 Proof.
 unfold square, to_Z; intros [x | x]; rewrite NN.spec_square; ring.
 Qed.

 Definition pow_pos x p :=
  match x with
  | Pos nx => Pos (NN.pow_pos nx p)
  | Neg nx =>
    match p with
    | xH => x
    | xO _ => Pos (NN.pow_pos nx p)
    | xI _ => Neg (NN.pow_pos nx p)
    end
  end.

 Theorem spec_pow_pos: forall x n, to_Z (pow_pos x n) = to_Z x ^ Zpos n.
 Proof.
 assert (F0: forall x, (-x)^2 = x^2).
   intros x; rewrite Z.pow_2_r; ring.
 unfold pow_pos, to_Z; intros [x | x] [p | p |];
   try rewrite NN.spec_pow_pos; try ring.
 assert (F: 0 <= 2 * Zpos p).
  assert (0 <= Zpos p); auto with zarith.
 rewrite Pos2Z.inj_xI; repeat rewrite Zpower_exp; auto with zarith.
 repeat rewrite Z.pow_mul_r; auto with zarith.
 rewrite F0; ring.
 assert (F: 0 <= 2 * Zpos p).
  assert (0 <= Zpos p); auto with zarith.
 rewrite Pos2Z.inj_xO; repeat rewrite Zpower_exp; auto with zarith.
 repeat rewrite Z.pow_mul_r; auto with zarith.
 rewrite F0; ring.
 Qed.

 Definition pow_N x n :=
  match n with
  | N0 => one
  | Npos p => pow_pos x p
  end.

 Theorem spec_pow_N: forall x n, to_Z (pow_N x n) = to_Z x ^ Z.of_N n.
 Proof.
 destruct n; simpl. apply NN.spec_1.
 apply spec_pow_pos.
 Qed.

 Definition pow x y :=
  match to_Z y with
  | Z0 => one
  | Zpos p => pow_pos x p
  | Zneg p => zero
  end.

 Theorem spec_pow: forall x y, to_Z (pow x y) = to_Z x ^ to_Z y.
 Proof.
 intros. unfold pow. destruct (to_Z y); simpl.
 apply NN.spec_1.
 apply spec_pow_pos.
 apply NN.spec_0.
 Qed.

 Definition log2 x :=
  match x with
  | Pos nx => Pos (NN.log2 nx)
  | Neg nx => zero
  end.

 Theorem spec_log2: forall x, to_Z (log2 x) = Z.log2 (to_Z x).
 Proof.
  intros. destruct x as [p|p]; simpl. apply NN.spec_log2.
  rewrite NN.spec_0.
  destruct (Z_le_lt_eq_dec _ _ (NN.spec_pos p)) as [LT|EQ].
  rewrite Z.log2_nonpos; auto with zarith.
  now rewrite <- EQ.
 Qed.

 Definition sqrt x :=
  match x with
  | Pos nx => Pos (NN.sqrt nx)
  | Neg nx => Neg NN.zero
  end.

 Theorem spec_sqrt: forall x, to_Z (sqrt x) = Z.sqrt (to_Z x).
 Proof.
  destruct x as [p|p]; simpl.
  apply NN.spec_sqrt.
  rewrite NN.spec_0.
  destruct (Z_le_lt_eq_dec _ _ (NN.spec_pos p)) as [LT|EQ].
  rewrite Z.sqrt_neg; auto with zarith.
  now rewrite <- EQ.
 Qed.

 Definition div_eucl x y :=
  match x, y with
  | Pos nx, Pos ny =>
    let (q, r) := NN.div_eucl nx ny in
    (Pos q, Pos r)
  | Pos nx, Neg ny =>
    let (q, r) := NN.div_eucl nx ny in
    if NN.eqb NN.zero r
    then (Neg q, zero)
    else (Neg (NN.succ q), Neg (NN.sub ny r))
  | Neg nx, Pos ny =>
    let (q, r) := NN.div_eucl nx ny in
    if NN.eqb NN.zero r
    then (Neg q, zero)
    else (Neg (NN.succ q), Pos (NN.sub ny r))
  | Neg nx, Neg ny =>
    let (q, r) := NN.div_eucl nx ny in
    (Pos q, Neg r)
  end.

 Ltac break_nonneg x px EQx :=
  let H := fresh "H" in
  assert (H:=NN.spec_pos x);
  destruct (NN.to_Z x) as [|px|px] eqn:EQx;
   [clear H|clear H|elim H; reflexivity].

 Theorem spec_div_eucl: forall x y,
   let (q,r) := div_eucl x y in
   (to_Z q, to_Z r) = Z.div_eucl (to_Z x) (to_Z y).
 Proof.
 unfold div_eucl, to_Z. intros [x | x] [y | y].
 (* Pos Pos *)
 generalize (NN.spec_div_eucl x y); destruct (NN.div_eucl x y); auto.
 (* Pos Neg *)
 generalize (NN.spec_div_eucl x y); destruct (NN.div_eucl x y) as (q,r).
 break_nonneg x px EQx; break_nonneg y py EQy;
 try (injection 1; intros Hr Hq; rewrite NN.spec_eqb, NN.spec_0, Hr;
      simpl; rewrite Hq, NN.spec_0; auto).
 change (- Zpos py) with (Zneg py).
 assert (GT : Zpos py > 0) by (compute; auto).
 generalize (Z_div_mod (Zpos px) (Zpos py) GT).
 unfold Z.div_eucl. destruct (Z.pos_div_eucl px (Zpos py)) as (q',r').
 intros (EQ,MOD). injection 1. intros Hr' Hq'.
 rewrite NN.spec_eqb, NN.spec_0, Hr'.
 break_nonneg r pr EQr.
 subst; simpl. rewrite NN.spec_0; auto.
 subst. lazy iota beta delta [Z.eqb].
 rewrite NN.spec_sub, NN.spec_succ, EQy, EQr. f_equal. omega with *.
 (* Neg Pos *)
 generalize (NN.spec_div_eucl x y); destruct (NN.div_eucl x y) as (q,r).
 break_nonneg x px EQx; break_nonneg y py EQy;
 try (injection 1; intros Hr Hq; rewrite NN.spec_eqb, NN.spec_0, Hr;
      simpl; rewrite Hq, NN.spec_0; auto).
 change (- Zpos px) with (Zneg px).
 assert (GT : Zpos py > 0) by (compute; auto).
 generalize (Z_div_mod (Zpos px) (Zpos py) GT).
 unfold Z.div_eucl. destruct (Z.pos_div_eucl px (Zpos py)) as (q',r').
 intros (EQ,MOD). injection 1. intros Hr' Hq'.
 rewrite NN.spec_eqb, NN.spec_0, Hr'.
 break_nonneg r pr EQr.
 subst; simpl. rewrite NN.spec_0; auto.
 subst. lazy iota beta delta [Z.eqb].
 rewrite NN.spec_sub, NN.spec_succ, EQy, EQr. f_equal. omega with *.
 (* Neg Neg *)
 generalize (NN.spec_div_eucl x y); destruct (NN.div_eucl x y) as (q,r).
 break_nonneg x px EQx; break_nonneg y py EQy;
 try (injection 1; intros Hr Hq; rewrite Hr, Hq; auto).
 simpl. intros <-; auto.
 Qed.

 Definition div x y := fst (div_eucl x y).

 Definition spec_div: forall x y,
     to_Z (div x y) = to_Z x / to_Z y.
 Proof.
 intros x y; generalize (spec_div_eucl x y); unfold div, Z.div.
 case div_eucl; case Z.div_eucl; simpl; auto.
 intros q r q11 r1 H; injection H; auto.
 Qed.

 Definition modulo x y := snd (div_eucl x y).

 Theorem spec_modulo:
   forall x y, to_Z (modulo x y) = to_Z x mod to_Z y.
 Proof.
 intros x y; generalize (spec_div_eucl x y); unfold modulo, Z.modulo.
 case div_eucl; case Z.div_eucl; simpl; auto.
 intros q r q11 r1 H; injection H; auto.
 Qed.

 Definition quot x y :=
  match x, y with
  | Pos nx, Pos ny => Pos (NN.div nx ny)
  | Pos nx, Neg ny => Neg (NN.div nx ny)
  | Neg nx, Pos ny => Neg (NN.div nx ny)
  | Neg nx, Neg ny => Pos (NN.div nx ny)
  end.

 Definition rem x y :=
  if eqb y zero then x
  else
    match x, y with
      | Pos nx, Pos ny => Pos (NN.modulo nx ny)
      | Pos nx, Neg ny => Pos (NN.modulo nx ny)
      | Neg nx, Pos ny => Neg (NN.modulo nx ny)
      | Neg nx, Neg ny => Neg (NN.modulo nx ny)
    end.

 Lemma spec_quot : forall x y, to_Z (quot x y) = (to_Z x) ÷ (to_Z y).
 Proof.
  intros [x|x] [y|y]; simpl; symmetry; rewrite NN.spec_div;
  (* Nota: we rely here on [forall a b, a ÷ 0 = b / 0] *)
  destruct (Z.eq_dec (NN.to_Z y) 0) as [EQ|NEQ];
    try (rewrite EQ; now destruct (NN.to_Z x));
  rewrite ?Z.quot_opp_r, ?Z.quot_opp_l, ?Z.opp_involutive, ?Z.opp_inj_wd;
  trivial; apply Z.quot_div_nonneg;
   generalize (NN.spec_pos x) (NN.spec_pos y); Z.order.
 Qed.

 Lemma spec_rem : forall x y,
   to_Z (rem x y) = Z.rem (to_Z x) (to_Z y).
 Proof.
  intros x y. unfold rem. rewrite spec_eqb, spec_0.
  case Z.eqb_spec; intros Hy.
  (* Nota: we rely here on [Z.rem a 0 = a] *)
  rewrite Hy. now destruct (to_Z x).
  destruct x as [x|x], y as [y|y]; simpl in *; symmetry;
   rewrite ?Z.eq_opp_l, ?Z.opp_0 in Hy;
   rewrite NN.spec_modulo, ?Z.rem_opp_r, ?Z.rem_opp_l, ?Z.opp_involutive,
    ?Z.opp_inj_wd;
   trivial; apply Z.rem_mod_nonneg;
    generalize (NN.spec_pos x) (NN.spec_pos y); Z.order.
 Qed.

 Definition gcd x y :=
  match x, y with
  | Pos nx, Pos ny => Pos (NN.gcd nx ny)
  | Pos nx, Neg ny => Pos (NN.gcd nx ny)
  | Neg nx, Pos ny => Pos (NN.gcd nx ny)
  | Neg nx, Neg ny => Pos (NN.gcd nx ny)
  end.

 Theorem spec_gcd: forall a b, to_Z (gcd a b) = Z.gcd (to_Z a) (to_Z b).
 Proof.
 unfold gcd, Z.gcd, to_Z; intros [x | x] [y | y]; rewrite NN.spec_gcd; unfold Z.gcd;
  auto; case NN.to_Z; simpl; auto with zarith;
  try rewrite Z.abs_opp; auto;
  case NN.to_Z; simpl; auto with zarith.
 Qed.

 Definition sgn x :=
  match compare zero x with
   | Lt => one
   | Eq => zero
   | Gt => minus_one
  end.

 Lemma spec_sgn : forall x, to_Z (sgn x) = Z.sgn (to_Z x).
 Proof.
 intros. unfold sgn. rewrite spec_compare. case Z.compare_spec.
 rewrite spec_0. intros <-; auto.
 rewrite spec_0, spec_1. symmetry. rewrite Z.sgn_pos_iff; auto.
 rewrite spec_0, spec_m1. symmetry. rewrite Z.sgn_neg_iff; auto with zarith.
 Qed.

 Definition even z :=
  match z with
   | Pos n => NN.even n
   | Neg n => NN.even n
  end.

 Definition odd z :=
  match z with
   | Pos n => NN.odd n
   | Neg n => NN.odd n
  end.

 Lemma spec_even : forall z, even z = Z.even (to_Z z).
 Proof.
  intros [n|n]; simpl; rewrite NN.spec_even; trivial.
  destruct (NN.to_Z n) as [|p|p]; now try destruct p.
 Qed.

 Lemma spec_odd : forall z, odd z = Z.odd (to_Z z).
 Proof.
  intros [n|n]; simpl; rewrite NN.spec_odd; trivial.
  destruct (NN.to_Z n) as [|p|p]; now try destruct p.
 Qed.

 Definition norm_pos z :=
   match z with
     | Pos _ => z
     | Neg n => if NN.eqb n NN.zero then Pos n else z
   end.

 Definition testbit a n :=
   match norm_pos n, norm_pos a with
     | Pos p, Pos a => NN.testbit a p
     | Pos p, Neg a => negb (NN.testbit (NN.pred a) p)
     | Neg p, _ => false
   end.

 Definition shiftl a n :=
   match norm_pos a, n with
     | Pos a, Pos n => Pos (NN.shiftl a n)
     | Pos a, Neg n => Pos (NN.shiftr a n)
     | Neg a, Pos n => Neg (NN.shiftl a n)
     | Neg a, Neg n => Neg (NN.succ (NN.shiftr (NN.pred a) n))
   end.

 Definition shiftr a n := shiftl a (opp n).

 Definition lor a b :=
   match norm_pos a, norm_pos b with
     | Pos a, Pos b => Pos (NN.lor a b)
     | Neg a, Pos b => Neg (NN.succ (NN.ldiff (NN.pred a) b))
     | Pos a, Neg b => Neg (NN.succ (NN.ldiff (NN.pred b) a))
     | Neg a, Neg b => Neg (NN.succ (NN.land (NN.pred a) (NN.pred b)))
   end.

 Definition land a b :=
   match norm_pos a, norm_pos b with
     | Pos a, Pos b => Pos (NN.land a b)
     | Neg a, Pos b => Pos (NN.ldiff b (NN.pred a))
     | Pos a, Neg b => Pos (NN.ldiff a (NN.pred b))
     | Neg a, Neg b => Neg (NN.succ (NN.lor (NN.pred a) (NN.pred b)))
   end.

 Definition ldiff a b :=
   match norm_pos a, norm_pos b with
     | Pos a, Pos b => Pos (NN.ldiff a b)
     | Neg a, Pos b => Neg (NN.succ (NN.lor (NN.pred a) b))
     | Pos a, Neg b => Pos (NN.land a (NN.pred b))
     | Neg a, Neg b => Pos (NN.ldiff (NN.pred b) (NN.pred a))
   end.

 Definition lxor a b :=
   match norm_pos a, norm_pos b with
     | Pos a, Pos b => Pos (NN.lxor a b)
     | Neg a, Pos b => Neg (NN.succ (NN.lxor (NN.pred a) b))
     | Pos a, Neg b => Neg (NN.succ (NN.lxor a (NN.pred b)))
     | Neg a, Neg b => Pos (NN.lxor (NN.pred a) (NN.pred b))
   end.

 Definition div2 x := shiftr x one.

 Lemma Zlnot_alt1 : forall x, -(x+1) = Z.lnot x.
 Proof.
  unfold Z.lnot, Z.pred; auto with zarith.
 Qed.

 Lemma Zlnot_alt2 : forall x, Z.lnot (x-1) = -x.
 Proof.
  unfold Z.lnot, Z.pred; auto with zarith.
 Qed.

 Lemma Zlnot_alt3 : forall x, Z.lnot (-x) = x-1.
 Proof.
  unfold Z.lnot, Z.pred; auto with zarith.
 Qed.

 Lemma spec_norm_pos : forall x, to_Z (norm_pos x) = to_Z x.
 Proof.
  intros [x|x]; simpl; trivial.
  rewrite NN.spec_eqb, NN.spec_0.
  case Z.eqb_spec; simpl; auto with zarith.
 Qed.

 Lemma spec_norm_pos_pos : forall x y, norm_pos x = Neg y ->
  0 < NN.to_Z y.
 Proof.
  intros [x|x] y; simpl; try easy.
  rewrite NN.spec_eqb, NN.spec_0.
  case Z.eqb_spec; simpl; try easy.
  inversion 2. subst. generalize (NN.spec_pos y); auto with zarith.
 Qed.

 Ltac destr_norm_pos x :=
  rewrite <- (spec_norm_pos x);
  let H := fresh in
  let x' := fresh x in
  assert (H := spec_norm_pos_pos x);
  destruct (norm_pos x) as [x'|x'];
   specialize (H x' (eq_refl _)) || clear H.

 Lemma spec_testbit: forall x p, testbit x p = Z.testbit (to_Z x) (to_Z p).
 Proof.
  intros x p. unfold testbit.
  destr_norm_pos p; simpl. destr_norm_pos x; simpl.
  apply NN.spec_testbit.
  rewrite NN.spec_testbit, NN.spec_pred, Z.max_r by auto with zarith.
  symmetry. apply Z.bits_opp. apply NN.spec_pos.
  symmetry. apply Z.testbit_neg_r; auto with zarith.
 Qed.

 Lemma spec_shiftl: forall x p, to_Z (shiftl x p) = Z.shiftl (to_Z x) (to_Z p).
 Proof.
  intros x p. unfold shiftl.
  destr_norm_pos x; destruct p as [p|p]; simpl;
   assert (Hp := NN.spec_pos p).
  apply NN.spec_shiftl.
  rewrite Z.shiftl_opp_r. apply NN.spec_shiftr.
  rewrite !NN.spec_shiftl.
  rewrite !Z.shiftl_mul_pow2 by apply NN.spec_pos.
  symmetry. apply Z.mul_opp_l.
  rewrite Z.shiftl_opp_r, NN.spec_succ, NN.spec_shiftr, NN.spec_pred, Z.max_r
   by auto with zarith.
  now rewrite Zlnot_alt1, Z.lnot_shiftr, Zlnot_alt2.
 Qed.

 Lemma spec_shiftr: forall x p, to_Z (shiftr x p) = Z.shiftr (to_Z x) (to_Z p).
 Proof.
  intros. unfold shiftr. rewrite spec_shiftl, spec_opp.
  apply Z.shiftl_opp_r.
 Qed.

 Lemma spec_land: forall x y, to_Z (land x y) = Z.land (to_Z x) (to_Z y).
 Proof.
  intros x y. unfold land.
  destr_norm_pos x; destr_norm_pos y; simpl;
   rewrite ?NN.spec_succ, ?NN.spec_land, ?NN.spec_ldiff, ?NN.spec_lor,
    ?NN.spec_pred, ?Z.max_r, ?Zlnot_alt1; auto with zarith.
  now rewrite Z.ldiff_land, Zlnot_alt2.
  now rewrite Z.ldiff_land, Z.land_comm, Zlnot_alt2.
  now rewrite Z.lnot_lor, !Zlnot_alt2.
 Qed.

 Lemma spec_lor: forall x y, to_Z (lor x y) = Z.lor (to_Z x) (to_Z y).
 Proof.
  intros x y. unfold lor.
  destr_norm_pos x; destr_norm_pos y; simpl;
   rewrite ?NN.spec_succ, ?NN.spec_land, ?NN.spec_ldiff, ?NN.spec_lor,
    ?NN.spec_pred, ?Z.max_r, ?Zlnot_alt1; auto with zarith.
  now rewrite Z.lnot_ldiff, Z.lor_comm, Zlnot_alt2.
  now rewrite Z.lnot_ldiff, Zlnot_alt2.
  now rewrite Z.lnot_land, !Zlnot_alt2.
 Qed.

 Lemma spec_ldiff: forall x y, to_Z (ldiff x y) = Z.ldiff (to_Z x) (to_Z y).
 Proof.
  intros x y. unfold ldiff.
  destr_norm_pos x; destr_norm_pos y; simpl;
   rewrite ?NN.spec_succ, ?NN.spec_land, ?NN.spec_ldiff, ?NN.spec_lor,
    ?NN.spec_pred, ?Z.max_r, ?Zlnot_alt1; auto with zarith.
  now rewrite Z.ldiff_land, Zlnot_alt3.
  now rewrite Z.lnot_lor, Z.ldiff_land, <- Zlnot_alt2.
  now rewrite 2 Z.ldiff_land, Zlnot_alt2, Z.land_comm, Zlnot_alt3.
 Qed.

 Lemma spec_lxor: forall x y, to_Z (lxor x y) = Z.lxor (to_Z x) (to_Z y).
 Proof.
  intros x y. unfold lxor.
  destr_norm_pos x; destr_norm_pos y; simpl;
   rewrite ?NN.spec_succ, ?NN.spec_lxor, ?NN.spec_pred, ?Z.max_r, ?Zlnot_alt1;
   auto with zarith.
  now rewrite !Z.lnot_lxor_r, Zlnot_alt2.
  now rewrite !Z.lnot_lxor_l, Zlnot_alt2.
  now rewrite <- Z.lxor_lnot_lnot, !Zlnot_alt2.
 Qed.

 Lemma spec_div2: forall x, to_Z (div2 x) = Z.div2 (to_Z x).
 Proof.
  intros x. unfold div2. now rewrite spec_shiftr, Z.div2_spec, spec_1.
 Qed.

End Make.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/Binary/ZBinary.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)


Require Import ZAxioms ZProperties BinInt.

Local Open Scope Z_scope.

(** BinInt.Z is already implementing [ZAxiomsMiniSig] *)

Module Z
 <: ZAxiomsSig <: UsualOrderedTypeFull <: TotalOrder
 <: UsualDecidableTypeFull
 := BinInt.Z.

(** * An [order] tactic for integers *)

Ltac z_order := Z.order.

(** Note that [z_order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x=y]. *)

Section TestOrder.
 Let test : forall x y, x<=y -> y<=x -> x=y.
 Proof.
 z_order.
 Qed.
End TestOrder.

(** Z forms a ring *)

(*Lemma Zring : ring_theory 0 1 NZadd NZmul NZsub Z.opp NZeq.
Proof.
constructor.
exact Zadd_0_l.
exact Zadd_comm.
exact Zadd_assoc.
exact Zmul_1_l.
exact Zmul_comm.
exact Zmul_assoc.
exact Zmul_add_distr_r.
intros; now rewrite Zadd_opp_minus.
exact Zadd_opp_r.
Qed.

Add Ring ZR : Zring.*)


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/NatPairs/ZNatPairs.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NSub ZAxioms.
Require Export Ring.

Notation "s #1" := (fst s) (at level 9, format "s '#1'") : pair_scope.
Notation "s #2" := (snd s) (at level 9, format "s '#2'") : pair_scope.
Local Open Scope pair_scope.

Module ZPairsAxiomsMod (Import N : NAxiomsMiniSig) <: ZAxiomsMiniSig.
 Module Import NProp.
   Include NSubProp N.
 End NProp.

Delimit Scope NScope with N.
Bind Scope NScope with N.t.
Infix "=="  := N.eq (at level 70) : NScope.
Notation "x ~= y" := (~ N.eq x y) (at level 70) : NScope.
Notation "0" := N.zero : NScope.
Notation "1" := N.one : NScope.
Notation "2" := N.two : NScope.
Infix "+" := N.add : NScope.
Infix "-" := N.sub : NScope.
Infix "*" := N.mul : NScope.
Infix "<" := N.lt : NScope.
Infix "<=" := N.le : NScope.
Local Open Scope NScope.

(** The definitions of functions ([add], [mul], etc.) will be unfolded
    by the properties functor. Since we don't want [add_comm] to refer
    to unfolded definitions of equality: [fun p1 p2 => (fst p1 +
    snd p2) = (fst p2 + snd p1)], we will provide an extra layer of
    definitions. *)

Module Z.

Definition t := (N.t * N.t)%type.
Definition zero : t := (0, 0).
Definition one : t := (1,0).
Definition two : t := (2,0).
Definition eq (p q : t) := (p#1 + q#2 == q#1 + p#2).
Definition succ (n : t) : t := (N.succ n#1, n#2).
Definition pred (n : t) : t := (n#1, N.succ n#2).
Definition opp (n : t) : t := (n#2, n#1).
Definition add (n m : t) : t := (n#1 + m#1, n#2 + m#2).
Definition sub (n m : t) : t := (n#1 + m#2, n#2 + m#1).
Definition mul (n m : t) : t :=
  (n#1 * m#1 + n#2 * m#2, n#1 * m#2 + n#2 * m#1).
Definition lt (n m : t) := n#1 + m#2 < m#1 + n#2.
Definition le (n m : t) := n#1 + m#2 <= m#1 + n#2.
Definition min (n m : t) : t := (min (n#1 + m#2) (m#1 + n#2), n#2 + m#2).
Definition max (n m : t) : t := (max (n#1 + m#2) (m#1 + n#2), n#2 + m#2).

(** NB : We do not have [Z.pred (Z.succ n) = n] but only [Z.pred (Z.succ n) == n].
    It could be possible to consider as canonical only pairs where
    one of the elements is 0, and make all operations convert
    canonical values into other canonical values. In that case, we
    could get rid of setoids and arrive at integers as signed natural
    numbers. *)

(** NB : Unfortunately, the elements of the pair keep increasing during
    many operations, even during subtraction. *)

End Z.

Delimit Scope ZScope with Z.
Bind Scope ZScope with Z.t.
Infix "=="  := Z.eq (at level 70) : ZScope.
Notation "x ~= y" := (~ Z.eq x y) (at level 70) : ZScope.
Notation "0" := Z.zero : ZScope.
Notation "1" := Z.one : ZScope.
Notation "2" := Z.two : ZScope.
Infix "+" := Z.add : ZScope.
Infix "-" := Z.sub : ZScope.
Infix "*" := Z.mul : ZScope.
Notation "- x" := (Z.opp x) : ZScope.
Infix "<" := Z.lt : ZScope.
Infix "<=" := Z.le : ZScope.
Local Open Scope ZScope.

Lemma sub_add_opp : forall n m, Z.sub n m = Z.add n (Z.opp m).
Proof. reflexivity. Qed.

Instance eq_equiv : Equivalence Z.eq.
Proof.
split.
unfold Reflexive, Z.eq. reflexivity.
unfold Symmetric, Z.eq; now symmetry.
unfold Transitive, Z.eq. intros (n1,n2) (m1,m2) (p1,p2) H1 H2; simpl in *.
apply (add_cancel_r _ _ (m1+m2)%N).
rewrite add_shuffle2, H1, add_shuffle1, H2.
now rewrite add_shuffle1, (add_comm m1).
Qed.

Instance pair_wd : Proper (N.eq==>N.eq==>Z.eq) (@pair N.t N.t).
Proof.
intros n1 n2 H1 m1 m2 H2; unfold Z.eq; simpl; now rewrite H1, H2.
Qed.

Instance succ_wd : Proper (Z.eq ==> Z.eq) Z.succ.
Proof.
unfold Z.succ, Z.eq; intros n m H; simpl.
do 2 rewrite add_succ_l; now rewrite H.
Qed.

Instance pred_wd : Proper (Z.eq ==> Z.eq) Z.pred.
Proof.
unfold Z.pred, Z.eq; intros n m H; simpl.
do 2 rewrite add_succ_r; now rewrite H.
Qed.

Instance add_wd : Proper (Z.eq ==> Z.eq ==> Z.eq) Z.add.
Proof.
unfold Z.eq, Z.add; intros n1 m1 H1 n2 m2 H2; simpl.
now rewrite add_shuffle1, H1, H2, add_shuffle1.
Qed.

Instance opp_wd : Proper (Z.eq ==> Z.eq) Z.opp.
Proof.
unfold Z.eq, Z.opp; intros (n1,n2) (m1,m2) H; simpl in *.
now rewrite (add_comm n2), (add_comm m2).
Qed.

Instance sub_wd : Proper (Z.eq ==> Z.eq ==> Z.eq) Z.sub.
Proof.
intros n1 m1 H1 n2 m2 H2. rewrite 2 sub_add_opp. now do 2 f_equiv.
Qed.

Lemma mul_comm : forall n m, n*m == m*n.
Proof.
intros (n1,n2) (m1,m2); compute.
rewrite (add_comm (m1*n2)%N).
do 2 f_equiv; apply mul_comm.
Qed.

Instance mul_wd : Proper (Z.eq ==> Z.eq ==> Z.eq) Z.mul.
Proof.
assert (forall n, Proper (Z.eq ==> Z.eq) (Z.mul n)).
 unfold Z.mul, Z.eq. intros (n1,n2) (p1,p2) (q1,q2) H; simpl in *.
 rewrite add_shuffle1, (add_comm (n1*p1)%N).
 symmetry. rewrite add_shuffle1.
 rewrite <- ! mul_add_distr_l.
 rewrite (add_comm p2), (add_comm q2), H.
 reflexivity.
intros n n' Hn m m' Hm.
rewrite Hm, (mul_comm n), (mul_comm n'), Hn.
reflexivity.
Qed.

Section Induction.
Variable A : Z.t -> Prop.
Hypothesis A_wd : Proper (Z.eq==>iff) A.

Theorem bi_induction :
  A 0 -> (forall n, A n <-> A (Z.succ n)) -> forall n, A n.
Proof.
Open Scope NScope.
intros A0 AS n; unfold Z.zero, Z.succ, Z.eq in *.
destruct n as [n m].
cut (forall p, A (p, 0)); [intro H1 |].
cut (forall p, A (0, p)); [intro H2 |].
destruct (add_dichotomy n m) as [[p H] | [p H]].
rewrite (A_wd (n, m) (0, p)) by (rewrite add_0_l; now rewrite add_comm).
apply H2.
rewrite (A_wd (n, m) (p, 0)) by now rewrite add_0_r. apply H1.
induct p. assumption. intros p IH.
apply (A_wd (0, p) (1, N.succ p)) in IH; [| now rewrite add_0_l, add_1_l].
rewrite one_succ in IH. now apply AS.
induct p. assumption. intros p IH.
replace 0 with (snd (p, 0)); [| reflexivity].
replace (N.succ p) with (N.succ (fst (p, 0))); [| reflexivity]. now apply -> AS.
Close Scope NScope.
Qed.

End Induction.

(* Time to prove theorems in the language of Z *)

Theorem pred_succ : forall n, Z.pred (Z.succ n) == n.
Proof.
unfold Z.pred, Z.succ, Z.eq; intro n; simpl; now nzsimpl.
Qed.

Theorem succ_pred : forall n, Z.succ (Z.pred n) == n.
Proof.
intro n; unfold Z.succ, Z.pred, Z.eq; simpl; now nzsimpl.
Qed.

Theorem one_succ : 1 == Z.succ 0.
Proof.
unfold Z.eq; simpl. now nzsimpl'.
Qed.

Theorem two_succ : 2 == Z.succ 1.
Proof.
unfold Z.eq; simpl. now nzsimpl'.
Qed.

Theorem opp_0 : - 0 == 0.
Proof.
unfold Z.opp, Z.eq; simpl. now nzsimpl.
Qed.

Theorem opp_succ : forall n, - (Z.succ n) == Z.pred (- n).
Proof.
reflexivity.
Qed.

Theorem add_0_l : forall n, 0 + n == n.
Proof.
intro n; unfold Z.add, Z.eq; simpl. now nzsimpl.
Qed.

Theorem add_succ_l : forall n m, (Z.succ n) + m == Z.succ (n + m).
Proof.
intros n m; unfold Z.add, Z.eq; simpl. now nzsimpl.
Qed.

Theorem sub_0_r : forall n, n - 0 == n.
Proof.
intro n; unfold Z.sub, Z.eq; simpl. now nzsimpl.
Qed.

Theorem sub_succ_r : forall n m, n - (Z.succ m) == Z.pred (n - m).
Proof.
intros n m; unfold Z.sub, Z.eq; simpl. symmetry; now rewrite add_succ_r.
Qed.

Theorem mul_0_l : forall n, 0 * n == 0.
Proof.
intros (n1,n2); unfold Z.mul, Z.eq; simpl; now nzsimpl.
Qed.

Theorem mul_succ_l : forall n m, (Z.succ n) * m == n * m + m.
Proof.
intros (n1,n2) (m1,m2); unfold Z.mul, Z.succ, Z.eq; simpl; nzsimpl.
rewrite <- (add_assoc _ m1), (add_comm m1), (add_assoc _ _ m1).
now rewrite <- (add_assoc _ m2), (add_comm m2), (add_assoc _ (n2*m1)%N m2).
Qed.

(** Order *)

Lemma lt_eq_cases : forall n m, n<=m <-> n<m \/ n==m.
Proof.
intros; apply N.lt_eq_cases.
Qed.

Theorem lt_irrefl : forall n, ~ (n < n).
Proof.
intros; apply N.lt_irrefl.
Qed.

Theorem lt_succ_r : forall n m, n < (Z.succ m) <-> n <= m.
Proof.
intros n m; unfold Z.lt, Z.le, Z.eq; simpl; nzsimpl. apply lt_succ_r.
Qed.

Theorem min_l : forall n m, n <= m -> Z.min n m == n.
Proof.
unfold Z.min, Z.le, Z.eq; simpl; intros (n1,n2) (m1,m2) H; simpl in *.
rewrite min_l by assumption.
now rewrite <- add_assoc, (add_comm m2).
Qed.

Theorem min_r : forall n m, m <= n -> Z.min n m == m.
Proof.
unfold Z.min, Z.le, Z.eq; simpl; intros (n1,n2) (m1,m2) H; simpl in *.
rewrite min_r by assumption.
now rewrite add_assoc.
Qed.

Theorem max_l : forall n m, m <= n -> Z.max n m == n.
Proof.
unfold Z.max, Z.le, Z.eq; simpl; intros (n1,n2) (m1,m2) H; simpl in *.
rewrite max_l by assumption.
now rewrite <- add_assoc, (add_comm m2).
Qed.

Theorem max_r : forall n m, n <= m -> Z.max n m == m.
Proof.
unfold Z.max, Z.le, Z.eq; simpl; intros n m H.
rewrite max_r by assumption.
now rewrite add_assoc.
Qed.

Theorem lt_nge : forall n m, n < m <-> ~(m<=n).
Proof.
intros. apply lt_nge.
Qed.

Instance lt_wd : Proper (Z.eq ==> Z.eq ==> iff) Z.lt.
Proof.
assert (forall n, Proper (Z.eq==>iff) (Z.lt n)).
 intros (n1,n2). apply proper_sym_impl_iff; auto with *.
 unfold Z.lt, Z.eq; intros (r1,r2) (s1,s2) Eq H; simpl in *.
 apply le_lt_add_lt with (r1+r2)%N (r1+r2)%N; [apply le_refl; auto with *|].
 rewrite add_shuffle2, (add_comm s2), Eq.
 rewrite (add_comm s1 n2), (add_shuffle1 n2), (add_comm n2 r1).
 now rewrite <- add_lt_mono_r.
intros n n' Hn m m' Hm.
rewrite Hm. rewrite 2 lt_nge, 2 lt_eq_cases, Hn; auto with *.
Qed.

Definition t := Z.t.
Definition eq := Z.eq.
Definition zero := Z.zero.
Definition one := Z.one.
Definition two := Z.two.
Definition succ := Z.succ.
Definition pred := Z.pred.
Definition add := Z.add.
Definition sub := Z.sub.
Definition mul := Z.mul.
Definition opp := Z.opp.
Definition lt := Z.lt.
Definition le := Z.le.
Definition min := Z.min.
Definition max := Z.max.

End ZPairsAxiomsMod.

(* For example, let's build integers out of pairs of Peano natural numbers
and get their properties *)

(* The following lines increase the compilation time at least twice *)
(*
Require Import NPeano.

Module Export ZPairsPeanoAxiomsMod := ZPairsAxiomsMod NPeanoAxiomsMod.
Module Export ZPairsPropMod := ZPropFunct ZPairsPeanoAxiomsMod.

Eval compute in (3, 5) * (4, 6).
*)



==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/SpecViaZ/ZSig.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Import BinInt.

Open Scope Z_scope.

(** * ZSig *)

(** Interface of a rich structure about integers.
    Specifications are written via translation to Z.
*)

Module Type ZType.

 Parameter t : Type.

 Parameter to_Z : t -> Z.
 Local Notation "[ x ]" := (to_Z x).

 Definition eq x y := [x] = [y].
 Definition lt x y := [x] < [y].
 Definition le x y := [x] <= [y].

 Parameter of_Z : Z -> t.
 Parameter spec_of_Z: forall x, to_Z (of_Z x) = x.

 Parameter compare : t -> t -> comparison.
 Parameter eqb : t -> t -> bool.
 Parameter ltb : t -> t -> bool.
 Parameter leb : t -> t -> bool.
 Parameter min : t -> t -> t.
 Parameter max : t -> t -> t.
 Parameter zero : t.
 Parameter one : t.
 Parameter two : t.
 Parameter minus_one : t.
 Parameter succ : t -> t.
 Parameter add  : t -> t -> t.
 Parameter pred : t -> t.
 Parameter sub : t -> t -> t.
 Parameter opp : t -> t.
 Parameter mul : t -> t -> t.
 Parameter square : t -> t.
 Parameter pow_pos : t -> positive -> t.
 Parameter pow_N : t -> N -> t.
 Parameter pow : t -> t -> t.
 Parameter sqrt : t -> t.
 Parameter log2 : t -> t.
 Parameter div_eucl : t -> t -> t * t.
 Parameter div : t -> t -> t.
 Parameter modulo : t -> t -> t.
 Parameter quot : t -> t -> t.
 Parameter rem : t -> t -> t.
 Parameter gcd : t -> t -> t.
 Parameter sgn : t -> t.
 Parameter abs : t -> t.
 Parameter even : t -> bool.
 Parameter odd : t -> bool.
 Parameter testbit : t -> t -> bool.
 Parameter shiftr : t -> t -> t.
 Parameter shiftl : t -> t -> t.
 Parameter land : t -> t -> t.
 Parameter lor : t -> t -> t.
 Parameter ldiff : t -> t -> t.
 Parameter lxor : t -> t -> t.
 Parameter div2 : t -> t.

 Parameter spec_compare: forall x y, compare x y = ([x] ?= [y]).
 Parameter spec_eqb : forall x y, eqb x y = ([x] =? [y]).
 Parameter spec_ltb : forall x y, ltb x y = ([x] <? [y]).
 Parameter spec_leb : forall x y, leb x y = ([x] <=? [y]).
 Parameter spec_min : forall x y, [min x y] = Z.min [x] [y].
 Parameter spec_max : forall x y, [max x y] = Z.max [x] [y].
 Parameter spec_0: [zero] = 0.
 Parameter spec_1: [one] = 1.
 Parameter spec_2: [two] = 2.
 Parameter spec_m1: [minus_one] = -1.
 Parameter spec_succ: forall n, [succ n] = [n] + 1.
 Parameter spec_add: forall x y, [add x y] = [x] + [y].
 Parameter spec_pred: forall x, [pred x] = [x] - 1.
 Parameter spec_sub: forall x y, [sub x y] = [x] - [y].
 Parameter spec_opp: forall x, [opp x] = - [x].
 Parameter spec_mul: forall x y, [mul x y] = [x] * [y].
 Parameter spec_square: forall x, [square x] = [x] *  [x].
 Parameter spec_pow_pos: forall x n, [pow_pos x n] = [x] ^ Zpos n.
 Parameter spec_pow_N: forall x n, [pow_N x n] = [x] ^ Z.of_N n.
 Parameter spec_pow: forall x n, [pow x n] = [x] ^ [n].
 Parameter spec_sqrt: forall x, [sqrt x] = Z.sqrt [x].
 Parameter spec_log2: forall x, [log2 x] = Z.log2 [x].
 Parameter spec_div_eucl: forall x y,
   let (q,r) := div_eucl x y in ([q], [r]) = Z.div_eucl [x] [y].
 Parameter spec_div: forall x y, [div x y] = [x] / [y].
 Parameter spec_modulo: forall x y, [modulo x y] = [x] mod [y].
 Parameter spec_quot: forall x y, [quot x y] = [x] ÷ [y].
 Parameter spec_rem: forall x y, [rem x y] = Z.rem [x] [y].
 Parameter spec_gcd: forall a b, [gcd a b] = Z.gcd [a] [b].
 Parameter spec_sgn : forall x, [sgn x] = Z.sgn [x].
 Parameter spec_abs : forall x, [abs x] = Z.abs [x].
 Parameter spec_even : forall x, even x = Z.even [x].
 Parameter spec_odd : forall x, odd x = Z.odd [x].
 Parameter spec_testbit: forall x p, testbit x p = Z.testbit [x] [p].
 Parameter spec_shiftr: forall x p, [shiftr x p] = Z.shiftr [x] [p].
 Parameter spec_shiftl: forall x p, [shiftl x p] = Z.shiftl [x] [p].
 Parameter spec_land: forall x y, [land x y] = Z.land [x] [y].
 Parameter spec_lor: forall x y, [lor x y] = Z.lor [x] [y].
 Parameter spec_ldiff: forall x y, [ldiff x y] = Z.ldiff [x] [y].
 Parameter spec_lxor: forall x y, [lxor x y] = Z.lxor [x] [y].
 Parameter spec_div2: forall x, [div2 x] = Z.div2 [x].

End ZType.

Module Type ZType_Notation (Import Z:ZType).
 Notation "[ x ]" := (to_Z x).
 Infix "=="  := eq (at level 70).
 Notation "0" := zero.
 Notation "1" := one.
 Notation "2" := two.
 Infix "+" := add.
 Infix "-" := sub.
 Infix "*" := mul.
 Infix "^" := pow.
 Notation "- x" := (opp x).
 Infix "<=" := le.
 Infix "<" := lt.
End ZType_Notation.

Module Type ZType' := ZType <+ ZType_Notation.


==> anc/HoTT/coq-HoTT/theories/Numbers/Integer/SpecViaZ/ZSigZAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool ZArith OrdersFacts Nnat ZAxioms ZSig.

(** * The interface [ZSig.ZType] implies the interface [ZAxiomsSig] *)

Module ZTypeIsZAxioms (Import ZZ : ZType').

Hint Rewrite
 spec_0 spec_1 spec_2 spec_add spec_sub spec_pred spec_succ
 spec_mul spec_opp spec_of_Z spec_div spec_modulo spec_square spec_sqrt
 spec_compare spec_eqb spec_ltb spec_leb spec_max spec_min
 spec_abs spec_sgn spec_pow spec_log2 spec_even spec_odd spec_gcd
 spec_quot spec_rem spec_testbit spec_shiftl spec_shiftr
 spec_land spec_lor spec_ldiff spec_lxor spec_div2
 : zsimpl.

Ltac zsimpl := autorewrite with zsimpl.
Ltac zcongruence := repeat red; intros; zsimpl; congruence.
Ltac zify := unfold eq, lt, le in *; zsimpl.

Instance eq_equiv : Equivalence eq.
Proof. unfold eq. firstorder. Qed.

Local Obligation Tactic := zcongruence.

Program Instance succ_wd : Proper (eq ==> eq) succ.
Program Instance pred_wd : Proper (eq ==> eq) pred.
Program Instance add_wd : Proper (eq ==> eq ==> eq) add.
Program Instance sub_wd : Proper (eq ==> eq ==> eq) sub.
Program Instance mul_wd : Proper (eq ==> eq ==> eq) mul.

Theorem pred_succ : forall n, pred (succ n) == n.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem one_succ : 1 == succ 0.
Proof.
now zify.
Qed.

Theorem two_succ : 2 == succ 1.
Proof.
now zify.
Qed.

Section Induction.

Variable A : ZZ.t -> Prop.
Hypothesis A_wd : Proper (eq==>iff) A.
Hypothesis A0 : A 0.
Hypothesis AS : forall n, A n <-> A (succ n).

Let B (z : Z) := A (of_Z z).

Lemma B0 : B 0.
Proof.
unfold B; simpl.
rewrite <- (A_wd 0); auto.
zify. auto.
Qed.

Lemma BS : forall z : Z, B z -> B (z + 1).
Proof.
intros z H.
unfold B in *. apply -> AS in H.
setoid_replace (of_Z (z + 1)) with (succ (of_Z z)); auto.
zify. auto.
Qed.

Lemma BP : forall z : Z, B z -> B (z - 1).
Proof.
intros z H.
unfold B in *. rewrite AS.
setoid_replace (succ (of_Z (z - 1))) with (of_Z z); auto.
zify. auto with zarith.
Qed.

Lemma B_holds : forall z : Z, B z.
Proof.
intros; destruct (Z_lt_le_dec 0 z).
apply natlike_ind; auto with zarith.
apply B0.
intros; apply BS; auto.
replace z with (-(-z))%Z in * by (auto with zarith).
remember (-z)%Z as z'.
pattern z'; apply natlike_ind.
apply B0.
intros; rewrite Z.opp_succ; unfold Z.pred; apply BP; auto.
subst z'; auto with zarith.
Qed.

Theorem bi_induction : forall n, A n.
Proof.
intro n. setoid_replace n with (of_Z (to_Z n)).
apply B_holds.
zify. auto.
Qed.

End Induction.

Theorem add_0_l : forall n, 0 + n == n.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem add_succ_l : forall n m, (succ n) + m == succ (n + m).
Proof.
intros. zify. auto with zarith.
Qed.

Theorem sub_0_r : forall n, n - 0 == n.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem sub_succ_r : forall n m, n - (succ m) == pred (n - m).
Proof.
intros. zify. auto with zarith.
Qed.

Theorem mul_0_l : forall n, 0 * n == 0.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem mul_succ_l : forall n m, (succ n) * m == n * m + m.
Proof.
intros. zify. ring.
Qed.

(** Order *)

Lemma eqb_eq x y : eqb x y = true <-> x == y.
Proof.
 zify. apply Z.eqb_eq.
Qed.

Lemma leb_le x y : leb x y = true <-> x <= y.
Proof.
 zify. apply Z.leb_le.
Qed.

Lemma ltb_lt x y : ltb x y = true <-> x < y.
Proof.
 zify. apply Z.ltb_lt.
Qed.

Lemma compare_eq_iff n m : compare n m = Eq <-> n == m.
Proof.
 intros. zify. apply Z.compare_eq_iff.
Qed.

Lemma compare_lt_iff n m : compare n m = Lt <-> n < m.
Proof.
 intros. zify. reflexivity.
Qed.

Lemma compare_le_iff n m : compare n m <> Gt <-> n <= m.
Proof.
 intros. zify. reflexivity.
Qed.

Lemma compare_antisym n m : compare m n = CompOpp (compare n m).
Proof.
 intros. zify. apply Z.compare_antisym.
Qed.

Include BoolOrderFacts ZZ ZZ ZZ [no inline].

Instance compare_wd : Proper (eq ==> eq ==> Logic.eq) compare.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance eqb_wd : Proper (eq ==> eq ==> Logic.eq) eqb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance ltb_wd : Proper (eq ==> eq ==> Logic.eq) ltb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance leb_wd : Proper (eq ==> eq ==> Logic.eq) leb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance lt_wd : Proper (eq ==> eq ==> iff) lt.
Proof.
intros x x' Hx y y' Hy; unfold lt; rewrite Hx, Hy; intuition.
Qed.

Theorem lt_succ_r : forall n m, n < (succ m) <-> n <= m.
Proof.
intros. zify. omega.
Qed.

Theorem min_l : forall n m, n <= m -> min n m == n.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem min_r : forall n m, m <= n -> min n m == m.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem max_l : forall n m, m <= n -> max n m == n.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem max_r : forall n m, n <= m -> max n m == m.
Proof.
intros n m. zify. omega with *.
Qed.

(** Part specific to integers, not natural numbers *)

Theorem succ_pred : forall n, succ (pred n) == n.
Proof.
intros. zify. auto with zarith.
Qed.

(** Opp *)

Program Instance opp_wd : Proper (eq ==> eq) opp.

Theorem opp_0 : - 0 == 0.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem opp_succ : forall n, - (succ n) == pred (- n).
Proof.
intros. zify. auto with zarith.
Qed.

(** Abs / Sgn *)

Theorem abs_eq : forall n, 0 <= n -> abs n == n.
Proof.
intros n. zify. omega with *.
Qed.

Theorem abs_neq : forall n, n <= 0 -> abs n == -n.
Proof.
intros n. zify. omega with *.
Qed.

Theorem sgn_null : forall n, n==0 -> sgn n == 0.
Proof.
intros n. zify. omega with *.
Qed.

Theorem sgn_pos : forall n, 0<n -> sgn n == 1.
Proof.
intros n. zify. omega with *.
Qed.

Theorem sgn_neg : forall n, n<0 -> sgn n == opp 1.
Proof.
intros n. zify. omega with *.
Qed.

(** Power *)

Program Instance pow_wd : Proper (eq==>eq==>eq) pow.

Lemma pow_0_r : forall a, a^0 == 1.
Proof.
 intros. now zify.
Qed.

Lemma pow_succ_r : forall a b, 0<=b -> a^(succ b) == a * a^b.
Proof.
 intros a b. zify. intros. now rewrite Z.add_1_r, Z.pow_succ_r.
Qed.

Lemma pow_neg_r : forall a b, b<0 -> a^b == 0.
Proof.
 intros a b. zify. intros Hb.
 destruct [b]; reflexivity || discriminate.
Qed.

Lemma pow_pow_N : forall a b, 0<=b -> a^b == pow_N a (Z.to_N (to_Z b)).
Proof.
 intros a b. zify. intros Hb. now rewrite spec_pow_N, Z2N.id.
Qed.

Lemma pow_pos_N : forall a p, pow_pos a p == pow_N a (Npos p).
Proof.
 intros a b. red. now rewrite spec_pow_N, spec_pow_pos.
Qed.

(** Square *)

Lemma square_spec n : square n == n * n.
Proof.
 now zify.
Qed.

(** Sqrt *)

Lemma sqrt_spec : forall n, 0<=n ->
 (sqrt n)*(sqrt n) <= n /\ n < (succ (sqrt n))*(succ (sqrt n)).
Proof.
 intros n. zify. apply Z.sqrt_spec.
Qed.

Lemma sqrt_neg : forall n, n<0 -> sqrt n == 0.
Proof.
 intros n. zify. apply Z.sqrt_neg.
Qed.

(** Log2 *)

Lemma log2_spec : forall n, 0<n ->
 2^(log2 n) <= n /\ n < 2^(succ (log2 n)).
Proof.
 intros n. zify. apply Z.log2_spec.
Qed.

Lemma log2_nonpos : forall n, n<=0 -> log2 n == 0.
Proof.
 intros n. zify. apply Z.log2_nonpos.
Qed.

(** Even / Odd *)

Definition Even n := exists m, n == 2*m.
Definition Odd n := exists m, n == 2*m+1.

Lemma even_spec n : even n = true <-> Even n.
Proof.
 unfold Even. zify. rewrite Z.even_spec.
 split; intros (m,Hm).
 - exists (of_Z m). now zify.
 - exists [m]. revert Hm. now zify.
Qed.

Lemma odd_spec n : odd n = true <-> Odd n.
Proof.
 unfold Odd. zify. rewrite Z.odd_spec.
 split; intros (m,Hm).
 - exists (of_Z m). now zify.
 - exists [m]. revert Hm. now zify.
Qed.

(** Div / Mod *)

Program Instance div_wd : Proper (eq==>eq==>eq) div.
Program Instance mod_wd : Proper (eq==>eq==>eq) modulo.

Theorem div_mod : forall a b, ~b==0 -> a == b*(div a b) + (modulo a b).
Proof.
intros a b. zify. intros. apply Z.div_mod; auto.
Qed.

Theorem mod_pos_bound :
 forall a b, 0 < b -> 0 <= modulo a b /\ modulo a b < b.
Proof.
intros a b. zify. intros. apply Z_mod_lt; auto with zarith.
Qed.

Theorem mod_neg_bound :
 forall a b, b < 0 -> b < modulo a b /\ modulo a b <= 0.
Proof.
intros a b. zify. intros. apply Z_mod_neg; auto with zarith.
Qed.

Definition mod_bound_pos :
 forall a b, 0<=a -> 0<b -> 0 <= modulo a b /\ modulo a b < b :=
 fun a b _ H => mod_pos_bound a b H.

(** Quot / Rem *)

Program Instance quot_wd : Proper (eq==>eq==>eq) quot.
Program Instance rem_wd : Proper (eq==>eq==>eq) rem.

Theorem quot_rem : forall a b, ~b==0 -> a == b*(quot a b) + rem a b.
Proof.
intros a b. zify. apply Z.quot_rem.
Qed.

Theorem rem_bound_pos :
 forall a b, 0<=a -> 0<b -> 0 <= rem a b /\ rem a b < b.
Proof.
intros a b. zify. apply Z.rem_bound_pos.
Qed.

Theorem rem_opp_l : forall a b, ~b==0 -> rem (-a) b == -(rem a b).
Proof.
intros a b. zify. apply Z.rem_opp_l.
Qed.

Theorem rem_opp_r : forall a b, ~b==0 -> rem a (-b) == rem a b.
Proof.
intros a b. zify. apply Z.rem_opp_r.
Qed.

(** Gcd *)

Definition divide n m := exists p, m == p*n.
Local Notation "( x | y )" := (divide x y) (at level 0).

Lemma spec_divide : forall n m, (n|m) <-> Z.divide [n] [m].
Proof.
 intros n m. split.
 - intros (p,H). exists [p]. revert H; now zify.
 - intros (z,H). exists (of_Z z). now zify.
Qed.

Lemma gcd_divide_l : forall n m, (gcd n m | n).
Proof.
 intros n m. apply spec_divide. zify. apply Z.gcd_divide_l.
Qed.

Lemma gcd_divide_r : forall n m, (gcd n m | m).
Proof.
 intros n m. apply spec_divide. zify. apply Z.gcd_divide_r.
Qed.

Lemma gcd_greatest : forall n m p, (p|n) -> (p|m) -> (p|gcd n m).
Proof.
 intros n m p. rewrite !spec_divide. zify. apply Z.gcd_greatest.
Qed.

Lemma gcd_nonneg : forall n m, 0 <= gcd n m.
Proof.
 intros. zify. apply Z.gcd_nonneg.
Qed.

(** Bitwise operations *)

Program Instance testbit_wd : Proper (eq==>eq==>Logic.eq) testbit.

Lemma testbit_odd_0 : forall a, testbit (2*a+1) 0 = true.
Proof.
 intros. zify. apply Z.testbit_odd_0.
Qed.

Lemma testbit_even_0 : forall a, testbit (2*a) 0 = false.
Proof.
 intros. zify. apply Z.testbit_even_0.
Qed.

Lemma testbit_odd_succ : forall a n, 0<=n ->
 testbit (2*a+1) (succ n) = testbit a n.
Proof.
 intros a n. zify. apply Z.testbit_odd_succ.
Qed.

Lemma testbit_even_succ : forall a n, 0<=n ->
 testbit (2*a) (succ n) = testbit a n.
Proof.
 intros a n. zify. apply Z.testbit_even_succ.
Qed.

Lemma testbit_neg_r : forall a n, n<0 -> testbit a n = false.
Proof.
 intros a n. zify. apply Z.testbit_neg_r.
Qed.

Lemma shiftr_spec : forall a n m, 0<=m ->
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 intros a n m. zify. apply Z.shiftr_spec.
Qed.

Lemma shiftl_spec_high : forall a n m, 0<=m -> n<=m ->
 testbit (shiftl a n) m = testbit a (m-n).
Proof.
 intros a n m. zify. intros Hn H.
 now apply Z.shiftl_spec_high.
Qed.

Lemma shiftl_spec_low : forall a n m, m<n ->
 testbit (shiftl a n) m = false.
Proof.
 intros a n m. zify. intros H. now apply Z.shiftl_spec_low.
Qed.

Lemma land_spec : forall a b n,
 testbit (land a b) n = testbit a n && testbit b n.
Proof.
 intros a n m. zify. now apply Z.land_spec.
Qed.

Lemma lor_spec : forall a b n,
 testbit (lor a b) n = testbit a n || testbit b n.
Proof.
 intros a n m. zify. now apply Z.lor_spec.
Qed.

Lemma ldiff_spec : forall a b n,
 testbit (ldiff a b) n = testbit a n && negb (testbit b n).
Proof.
 intros a n m. zify. now apply Z.ldiff_spec.
Qed.

Lemma lxor_spec : forall a b n,
 testbit (lxor a b) n = xorb (testbit a n) (testbit b n).
Proof.
 intros a n m. zify. now apply Z.lxor_spec.
Qed.

Lemma div2_spec : forall a, div2 a == shiftr a 1.
Proof.
 intros a. zify. now apply Z.div2_spec.
Qed.

End ZTypeIsZAxioms.

Module ZType_ZAxioms (ZZ : ZType)
 <: ZAxiomsSig <: OrderFunctions ZZ <: HasMinMax ZZ
 := ZZ <+ ZTypeIsZAxioms.


==> anc/HoTT/coq-HoTT/theories/Numbers/NaryFunctions.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*          Pierre Letouzey, Jerome Vouillon, PPS, Paris 7, 2008        *)
(************************************************************************)

Local Open Scope type_scope.

Require Import List.

(** * Generic dependently-typed operators about [n]-ary functions *)

(** The type of [n]-ary function: [nfun A n B] is
    [A -> ... -> A -> B] with [n] occurences of [A] in this type. *)

Fixpoint nfun A n B :=
 match n with
  | O => B
  | S n => A -> (nfun A n B)
 end.

Notation " A ^^ n --> B " := (nfun A n B)
 (at level 50, n at next level) : type_scope.

(** [napply_cst _ _ a n f] iterates [n] times the application of a
    particular constant [a] to the [n]-ary function [f]. *)

Fixpoint napply_cst (A B:Type)(a:A) n : (A^^n-->B) -> B :=
 match n return (A^^n-->B) -> B with
  | O => fun x => x
  | S n => fun x => napply_cst _ _ a n (x a)
 end.


(** A generic transformation from an n-ary function to another one.*)

Fixpoint nfun_to_nfun (A B C:Type)(f:B -> C) n :
 (A^^n-->B) -> (A^^n-->C) :=
 match n return (A^^n-->B) -> (A^^n-->C) with
  | O => f
  | S n => fun g a => nfun_to_nfun _ _ _ f n (g a)
 end.

(** [napply_except_last _ _ n f] expects [n] arguments of type [A],
    applies [n-1] of them to [f] and discard the last one. *)

Definition napply_except_last (A B:Type) :=
 nfun_to_nfun A B (A->B) (fun b a => b).

(** [napply_then_last _ _ a n f] expects [n] arguments of type [A],
    applies them to [f] and then apply [a] to the result. *)

Definition napply_then_last (A B:Type)(a:A) :=
 nfun_to_nfun A (A->B) B (fun fab => fab a).

(** [napply_discard _ b n] expects [n] arguments, discards then,
    and returns [b]. *)

Fixpoint napply_discard (A B:Type)(b:B) n : A^^n-->B :=
 match n return A^^n-->B with
  | O => b
  | S n => fun _ => napply_discard _ _ b n
 end.

(** A fold function *)

Fixpoint nfold A B (f:A->B->B)(b:B) n : (A^^n-->B) :=
 match n return (A^^n-->B) with
  | O => b
  | S n => fun a => (nfold _ _ f (f a b) n)
 end.


(** [n]-ary products : [nprod A n] is [A*...*A*unit],
  with [n] occurrences of [A] in this type. *)

Fixpoint nprod A n : Type := match n with
 | O => unit
 | S n => (A * nprod A n)%type
end.

Notation "A ^ n" := (nprod A n) : type_scope.

(** [n]-ary curryfication / uncurryfication *)

Fixpoint ncurry (A B:Type) n : (A^n -> B) -> (A^^n-->B) :=
  match n return (A^n -> B) -> (A^^n-->B) with
  | O => fun x => x tt
  | S n => fun f a => ncurry _ _ n (fun p => f (a,p))
  end.

Fixpoint nuncurry (A B:Type) n : (A^^n-->B) -> (A^n -> B) :=
 match n return (A^^n-->B) -> (A^n -> B) with
  | O => fun x _ => x
  | S n => fun f p => let (x,p) := p in nuncurry _ _ n (f x) p
 end.

(** Earlier functions can also be defined via [ncurry/nuncurry].
    For instance : *)

Definition nfun_to_nfun_bis A B C (f:B->C) n :
 (A^^n-->B) -> (A^^n-->C) :=
 fun anb => ncurry _ _ n (fun an => f ((nuncurry _ _ n anb) an)).

(** We can also us it to obtain another [fold] function,
    equivalent to the previous one, but with a nicer expansion
    (see for instance Int31.iszero). *)

Fixpoint nfold_bis A B (f:A->B->B)(b:B) n : (A^^n-->B) :=
 match n return (A^^n-->B) with
  | O => b
  | S n => fun a =>
      nfun_to_nfun_bis _ _ _ (f a) n (nfold_bis _ _ f b n)
 end.

(** From [nprod] to [list] *)

Fixpoint nprod_to_list (A:Type) n : A^n -> list A :=
 match n with
  | O => fun _ => nil
  | S n => fun p => let (x,p) := p in x::(nprod_to_list _ n p)
 end.

(** From [list] to [nprod] *)

Fixpoint nprod_of_list (A:Type)(l:list A) : A^(length l) :=
 match l return A^(length l) with
  | nil => tt
  | x::l => (x, nprod_of_list _ l)
 end.

(** This gives an additional way to write the fold *)

Definition nfold_list (A B:Type)(f:A->B->B)(b:B) n : (A^^n-->B) :=
  ncurry _ _ n (fun p => fold_right f b (nprod_to_list _ _ p)).



==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZAdd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms NZBase.

Module Type NZAddProp (Import NZ : NZAxiomsSig')(Import NZBase : NZBaseProp NZ).

Hint Rewrite
 pred_succ add_0_l add_succ_l mul_0_l mul_succ_l sub_0_r sub_succ_r : nz.
Hint Rewrite one_succ two_succ : nz'.
Ltac nzsimpl := autorewrite with nz.
Ltac nzsimpl' := autorewrite with nz nz'.

Theorem add_0_r : forall n, n + 0 == n.
Proof.
nzinduct n. now nzsimpl.
intro. nzsimpl. now rewrite succ_inj_wd.
Qed.

Theorem add_succ_r : forall n m, n + S m == S (n + m).
Proof.
intros n m; nzinduct n. now nzsimpl.
intro. nzsimpl. now rewrite succ_inj_wd.
Qed.

Theorem add_succ_comm : forall n m, S n + m == n + S m.
Proof.
intros n m. now rewrite add_succ_r, add_succ_l.
Qed.

Hint Rewrite add_0_r add_succ_r : nz.

Theorem add_comm : forall n m, n + m == m + n.
Proof.
intros n m; nzinduct n. now nzsimpl.
intro. nzsimpl. now rewrite succ_inj_wd.
Qed.

Theorem add_1_l : forall n, 1 + n == S n.
Proof.
intro n; now nzsimpl'.
Qed.

Theorem add_1_r : forall n, n + 1 == S n.
Proof.
intro n; now nzsimpl'.
Qed.

Hint Rewrite add_1_l add_1_r : nz.

Theorem add_assoc : forall n m p, n + (m + p) == (n + m) + p.
Proof.
intros n m p; nzinduct n. now nzsimpl.
intro. nzsimpl. now rewrite succ_inj_wd.
Qed.

Theorem add_cancel_l : forall n m p, p + n == p + m <-> n == m.
Proof.
intros n m p; nzinduct p. now nzsimpl.
intro p. nzsimpl. now rewrite succ_inj_wd.
Qed.

Theorem add_cancel_r : forall n m p, n + p == m + p <-> n == m.
Proof.
intros n m p. rewrite (add_comm n p), (add_comm m p). apply add_cancel_l.
Qed.

Theorem add_shuffle0 : forall n m p, n+m+p == n+p+m.
Proof.
intros n m p. rewrite <- 2 add_assoc, add_cancel_l. apply add_comm.
Qed.

Theorem add_shuffle1 : forall n m p q, (n + m) + (p + q) == (n + p) + (m + q).
Proof.
intros n m p q. rewrite 2 add_assoc, add_cancel_r. apply add_shuffle0.
Qed.

Theorem add_shuffle2 : forall n m p q, (n + m) + (p + q) == (n + q) + (m + p).
Proof.
intros n m p q. rewrite (add_comm p). apply add_shuffle1.
Qed.

Theorem add_shuffle3 : forall n m p, n + (m + p) == m + (n + p).
Proof.
intros n m p. now rewrite add_comm, <- add_assoc, (add_comm p).
Qed.

Theorem sub_1_r : forall n, n - 1 == P n.
Proof.
intro n; now nzsimpl'.
Qed.

Hint Rewrite sub_1_r : nz.

End NZAddProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZAddOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms NZBase NZMul NZOrder.

Module Type NZAddOrderProp (Import NZ : NZOrdAxiomsSig').
Include NZBaseProp NZ <+ NZMulProp NZ <+ NZOrderProp NZ.

Theorem add_lt_mono_l : forall n m p, n < m <-> p + n < p + m.
Proof.
intros n m p; nzinduct p. now nzsimpl.
intro p. nzsimpl. now rewrite <- succ_lt_mono.
Qed.

Theorem add_lt_mono_r : forall n m p, n < m <-> n + p < m + p.
Proof.
intros n m p. rewrite (add_comm n p), (add_comm m p); apply add_lt_mono_l.
Qed.

Theorem add_lt_mono : forall n m p q, n < m -> p < q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply lt_trans with (m + p);
[now apply add_lt_mono_r | now apply add_lt_mono_l].
Qed.

Theorem add_le_mono_l : forall n m p, n <= m <-> p + n <= p + m.
Proof.
intros n m p; nzinduct p. now nzsimpl.
intro p. nzsimpl. now rewrite <- succ_le_mono.
Qed.

Theorem add_le_mono_r : forall n m p, n <= m <-> n + p <= m + p.
Proof.
intros n m p. rewrite (add_comm n p), (add_comm m p); apply add_le_mono_l.
Qed.

Theorem add_le_mono : forall n m p q, n <= m -> p <= q -> n + p <= m + q.
Proof.
intros n m p q H1 H2.
apply le_trans with (m + p);
[now apply add_le_mono_r | now apply add_le_mono_l].
Qed.

Theorem add_lt_le_mono : forall n m p q, n < m -> p <= q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply lt_le_trans with (m + p);
[now apply add_lt_mono_r | now apply add_le_mono_l].
Qed.

Theorem add_le_lt_mono : forall n m p q, n <= m -> p < q -> n + p < m + q.
Proof.
intros n m p q H1 H2.
apply le_lt_trans with (m + p);
[now apply add_le_mono_r | now apply add_lt_mono_l].
Qed.

Theorem add_pos_pos : forall n m, 0 < n -> 0 < m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (add_0_l 0). now apply add_lt_mono.
Qed.

Theorem add_pos_nonneg : forall n m, 0 < n -> 0 <= m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (add_0_l 0). now apply add_lt_le_mono.
Qed.

Theorem add_nonneg_pos : forall n m, 0 <= n -> 0 < m -> 0 < n + m.
Proof.
intros n m H1 H2. rewrite <- (add_0_l 0). now apply add_le_lt_mono.
Qed.

Theorem add_nonneg_nonneg : forall n m, 0 <= n -> 0 <= m -> 0 <= n + m.
Proof.
intros n m H1 H2. rewrite <- (add_0_l 0). now apply add_le_mono.
Qed.

Theorem lt_add_pos_l : forall n m, 0 < n -> m < n + m.
Proof.
intros n m. rewrite (add_lt_mono_r 0 n m). now nzsimpl.
Qed.

Theorem lt_add_pos_r : forall n m, 0 < n -> m < m + n.
Proof.
intros; rewrite add_comm; now apply lt_add_pos_l.
Qed.

Theorem le_lt_add_lt : forall n m p q, n <= m -> p + m < q + n -> p < q.
Proof.
intros n m p q H1 H2. destruct (le_gt_cases q p); [| assumption].
contradict H2. rewrite nlt_ge. now apply add_le_mono.
Qed.

Theorem lt_le_add_lt : forall n m p q, n < m -> p + m <= q + n -> p < q.
Proof.
intros n m p q H1 H2. destruct (le_gt_cases q p); [| assumption].
contradict H2. rewrite nle_gt. now apply add_le_lt_mono.
Qed.

Theorem le_le_add_le : forall n m p q, n <= m -> p + m <= q + n -> p <= q.
Proof.
intros n m p q H1 H2. destruct (le_gt_cases p q); [assumption |].
contradict H2. rewrite nle_gt. now apply add_lt_le_mono.
Qed.

Theorem add_lt_cases : forall n m p q, n + m < p + q -> n < p \/ m < q.
Proof.
intros n m p q H;
destruct (le_gt_cases p n) as [H1 | H1]; [| now left].
destruct (le_gt_cases q m) as [H2 | H2]; [| now right].
contradict H; rewrite nlt_ge. now apply add_le_mono.
Qed.

Theorem add_le_cases : forall n m p q, n + m <= p + q -> n <= p \/ m <= q.
Proof.
intros n m p q H.
destruct (le_gt_cases n p) as [H1 | H1]. now left.
destruct (le_gt_cases m q) as [H2 | H2]. now right.
contradict H; rewrite nle_gt. now apply add_lt_mono.
Qed.

Theorem add_neg_cases : forall n m, n + m < 0 -> n < 0 \/ m < 0.
Proof.
intros n m H; apply add_lt_cases; now nzsimpl.
Qed.

Theorem add_pos_cases : forall n m, 0 < n + m -> 0 < n \/ 0 < m.
Proof.
intros n m H; apply add_lt_cases; now nzsimpl.
Qed.

Theorem add_nonpos_cases : forall n m, n + m <= 0 -> n <= 0 \/ m <= 0.
Proof.
intros n m H; apply add_le_cases; now nzsimpl.
Qed.

Theorem add_nonneg_cases : forall n m, 0 <= n + m -> 0 <= n \/ 0 <= m.
Proof.
intros n m H; apply add_le_cases; now nzsimpl.
Qed.

(** Substraction *)

(** We can prove the existence of a subtraction of any number by
    a smaller one *)

Lemma le_exists_sub : forall n m, n<=m -> exists p, m == p+n /\ 0<=p.
Proof.
 intros n m H. apply le_ind with (4:=H). solve_proper.
 exists 0; nzsimpl; split; order.
 clear m H. intros m H (p & EQ & LE). exists (S p).
  split. nzsimpl. now f_equiv. now apply le_le_succ_r.
Qed.

(** For the moment, it doesn't seem possible to relate
    this existing subtraction with [sub].
*)

End NZAddOrderProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Initial Author : Evgeny Makarov, INRIA, 2007 *)

Require Export Equalities Orders NumPrelude GenericMinMax.

(** Axiomatization of a domain with zero, successor, predecessor,
    and a bi-directional induction principle. We require [P (S n) = n]
    but not the other way around, since this domain is meant
    to be either N or Z. In fact it can be a few other things,
    for instance [Z/nZ] (See file [NZDomain] for a study of that).
*)

Module Type ZeroSuccPred (Import T:Typ).
 Parameter Inline(20) zero : t.
 Parameters Inline succ pred : t -> t.
End ZeroSuccPred.

Module Type ZeroSuccPredNotation (T:Typ)(Import NZ:ZeroSuccPred T).
 Notation "0" := zero.
 Notation S := succ.
 Notation P := pred.
End ZeroSuccPredNotation.

Module Type ZeroSuccPred' (T:Typ) :=
 ZeroSuccPred T <+ ZeroSuccPredNotation T.

Module Type IsNZDomain (Import E:Eq')(Import NZ:ZeroSuccPred' E).
 Declare Instance succ_wd : Proper (eq ==> eq) S.
 Declare Instance pred_wd : Proper (eq ==> eq) P.
 Axiom pred_succ : forall n, P (S n) == n.
 Axiom bi_induction :
  forall A : t -> Prop, Proper (eq==>iff) A ->
    A 0 -> (forall n, A n <-> A (S n)) -> forall n, A n.
End IsNZDomain.

(** Axiomatization of some more constants

    Simply denoting "1" for (S 0) and so on works ok when implementing
    by nat, but leaves some (N.succ N0) when implementing by N.
*)

Module Type OneTwo (Import T:Typ).
 Parameter Inline(20) one two : t.
End OneTwo.

Module Type OneTwoNotation (T:Typ)(Import NZ:OneTwo T).
 Notation "1" := one.
 Notation "2" := two.
End OneTwoNotation.

Module Type OneTwo' (T:Typ) := OneTwo T <+ OneTwoNotation T.

Module Type IsOneTwo (E:Eq')(Z:ZeroSuccPred' E)(O:OneTwo' E).
 Import E Z O.
 Axiom one_succ : 1 == S 0.
 Axiom two_succ : 2 == S 1.
End IsOneTwo.

Module Type NZDomainSig :=
 EqualityType <+ ZeroSuccPred <+ IsNZDomain <+ OneTwo <+ IsOneTwo.
Module Type NZDomainSig' :=
 EqualityType' <+ ZeroSuccPred' <+ IsNZDomain <+ OneTwo' <+ IsOneTwo.

(** Axiomatization of basic operations : [+] [-] [*] *)

Module Type AddSubMul (Import T:Typ).
 Parameters Inline add sub mul : t -> t -> t.
End AddSubMul.

Module Type AddSubMulNotation (T:Typ)(Import NZ:AddSubMul T).
 Notation "x + y" := (add x y).
 Notation "x - y" := (sub x y).
 Notation "x * y" := (mul x y).
End AddSubMulNotation.

Module Type AddSubMul' (T:Typ) := AddSubMul T <+ AddSubMulNotation T.

Module Type IsAddSubMul (Import E:NZDomainSig')(Import NZ:AddSubMul' E).
 Declare Instance add_wd : Proper (eq ==> eq ==> eq) add.
 Declare Instance sub_wd : Proper (eq ==> eq ==> eq) sub.
 Declare Instance mul_wd : Proper (eq ==> eq ==> eq) mul.
 Axiom add_0_l : forall n, 0 + n == n.
 Axiom add_succ_l : forall n m, (S n) + m == S (n + m).
 Axiom sub_0_r : forall n, n - 0 == n.
 Axiom sub_succ_r : forall n m, n - (S m) == P (n - m).
 Axiom mul_0_l : forall n, 0 * n == 0.
 Axiom mul_succ_l : forall n m, S n * m == n * m + m.
End IsAddSubMul.

Module Type NZBasicFunsSig := NZDomainSig <+ AddSubMul <+ IsAddSubMul.
Module Type NZBasicFunsSig' := NZDomainSig' <+ AddSubMul' <+IsAddSubMul.

(** Old name for the same interface: *)

Module Type NZAxiomsSig := NZBasicFunsSig.
Module Type NZAxiomsSig' := NZBasicFunsSig'.

(** Axiomatization of order *)

Module Type NZOrd := NZDomainSig <+ HasLt <+ HasLe.
Module Type NZOrd' := NZDomainSig' <+ HasLt <+ HasLe <+
                      LtNotation <+ LeNotation <+ LtLeNotation.

Module Type IsNZOrd (Import NZ : NZOrd').
 Declare Instance lt_wd : Proper (eq ==> eq ==> iff) lt.
 Axiom lt_eq_cases : forall n m, n <= m <-> n < m \/ n == m.
 Axiom lt_irrefl : forall n, ~ (n < n).
 Axiom lt_succ_r : forall n m, n < S m <-> n <= m.
End IsNZOrd.

(** NB: the compatibility of [le] can be proved later from [lt_wd]
    and [lt_eq_cases] *)

Module Type NZOrdSig := NZOrd <+ IsNZOrd.
Module Type NZOrdSig' := NZOrd' <+ IsNZOrd.

(** Everything together : *)

Module Type NZOrdAxiomsSig <: NZBasicFunsSig <: NZOrdSig
 := NZOrdSig <+ AddSubMul <+ IsAddSubMul <+ HasMinMax.
Module Type NZOrdAxiomsSig' <: NZOrdAxiomsSig
 := NZOrdSig' <+ AddSubMul' <+ IsAddSubMul <+ HasMinMax.


(** Same, plus a comparison function. *)

Module Type NZDecOrdSig := NZOrdSig <+ HasCompare.
Module Type NZDecOrdSig' := NZOrdSig' <+ HasCompare.

Module Type NZDecOrdAxiomsSig := NZOrdAxiomsSig <+ HasCompare.
Module Type NZDecOrdAxiomsSig' := NZOrdAxiomsSig' <+ HasCompare.

(** A square function *)

Module Type NZSquare (Import NZ : NZBasicFunsSig').
 Parameter Inline square : t -> t.
 Axiom square_spec : forall n, square n == n * n.
End NZSquare.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZBase.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms.

Module Type NZBaseProp (Import NZ : NZDomainSig').

(** An artificial scope meant to be substituted later *)

Delimit Scope abstract_scope with abstract.
Bind Scope abstract_scope with t.

Include BackportEq NZ NZ. (** eq_refl, eq_sym, eq_trans *)

Lemma eq_sym_iff : forall x y, x==y <-> y==x.
Proof.
intros; split; symmetry; auto.
Qed.

(* TODO: how register ~= (which is just a notation) as a Symmetric relation,
    hence allowing "symmetry" tac ? *)

Theorem neq_sym : forall n m, n ~= m -> m ~= n.
Proof.
intros n m H1 H2; symmetry in H2; false_hyp H2 H1.
Qed.

Theorem eq_stepl : forall x y z, x == y -> x == z -> z == y.
Proof.
intros x y z H1 H2; now rewrite <- H1.
Qed.

Declare Left Step eq_stepl.
(* The right step lemma is just the transitivity of eq *)
Declare Right Step (@Equivalence_Transitive _ _ eq_equiv).

Theorem succ_inj : forall n1 n2, S n1 == S n2 -> n1 == n2.
Proof.
intros n1 n2 H.
apply pred_wd in H. now do 2 rewrite pred_succ in H.
Qed.

(* The following theorem is useful as an equivalence for proving
bidirectional induction steps *)
Theorem succ_inj_wd : forall n1 n2, S n1 == S n2 <-> n1 == n2.
Proof.
intros; split.
apply succ_inj.
intros. now f_equiv.
Qed.

Theorem succ_inj_wd_neg : forall n m, S n ~= S m <-> n ~= m.
Proof.
intros; now rewrite succ_inj_wd.
Qed.

(* We cannot prove that the predecessor is injective, nor that it is
left-inverse to the successor at this point *)

Section CentralInduction.

Variable A : t -> Prop.
Hypothesis A_wd : Proper (eq==>iff) A.

Theorem central_induction :
  forall z, A z ->
    (forall n, A n <-> A (S n)) ->
      forall n, A n.
Proof.
intros z Base Step; revert Base; pattern z; apply bi_induction.
solve_proper.
intro; now apply bi_induction.
intro; pose proof (Step n); tauto.
Qed.

End CentralInduction.

Tactic Notation "nzinduct" ident(n) :=
  induction_maker n ltac:(apply bi_induction).

Tactic Notation "nzinduct" ident(n) constr(u) :=
  induction_maker n ltac:(apply central_induction with (z := u)).

End NZBaseProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZBits.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool NZAxioms NZMulOrder NZParity NZPow NZDiv NZLog.

(** Axiomatization of some bitwise operations *)

Module Type Bits (Import A : Typ).
 Parameter Inline testbit : t -> t -> bool.
 Parameters Inline shiftl shiftr land lor ldiff lxor : t -> t -> t.
 Parameter Inline div2 : t -> t.
End Bits.

Module Type BitsNotation (Import A : Typ)(Import B : Bits A).
 Notation "a .[ n ]" := (testbit a n) (at level 5, format "a .[ n ]").
 Infix ">>" := shiftr (at level 30, no associativity).
 Infix "<<" := shiftl (at level 30, no associativity).
End BitsNotation.

Module Type Bits' (A:Typ) := Bits A <+ BitsNotation A.

Module Type NZBitsSpec
 (Import A : NZOrdAxiomsSig')(Import B : Bits' A).

 Declare Instance testbit_wd : Proper (eq==>eq==>Logic.eq) testbit.
 Axiom testbit_odd_0 : forall a, (2*a+1).[0] = true.
 Axiom testbit_even_0 : forall a, (2*a).[0] = false.
 Axiom testbit_odd_succ : forall a n, 0<=n -> (2*a+1).[S n] = a.[n].
 Axiom testbit_even_succ : forall a n, 0<=n -> (2*a).[S n] = a.[n].
 Axiom testbit_neg_r : forall a n, n<0 -> a.[n] = false.

 Axiom shiftr_spec : forall a n m, 0<=m -> (a >> n).[m] = a.[m+n].
 Axiom shiftl_spec_high : forall a n m, 0<=m -> n<=m -> (a << n).[m] = a.[m-n].
 Axiom shiftl_spec_low : forall a n m, m<n -> (a << n).[m] = false.

 Axiom land_spec : forall a b n, (land a b).[n] = a.[n] && b.[n].
 Axiom lor_spec : forall a b n, (lor a b).[n] = a.[n] || b.[n].
 Axiom ldiff_spec : forall a b n, (ldiff a b).[n] = a.[n] && negb b.[n].
 Axiom lxor_spec : forall a b n, (lxor a b).[n] = xorb a.[n] b.[n].
 Axiom div2_spec : forall a, div2 a == a >> 1.

End NZBitsSpec.

Module Type NZBits (A:NZOrdAxiomsSig) := Bits A <+ NZBitsSpec A.
Module Type NZBits' (A:NZOrdAxiomsSig) := Bits' A <+ NZBitsSpec A.

(** In the functor of properties will also be defined:
   - [setbit : t -> t -> t ] defined as [lor a (1<<n)].
   - [clearbit : t -> t -> t ] defined as [ldiff a (1<<n)].
   - [ones : t -> t], the number with [n] initial true bits,
     corresponding to [2^n - 1].
   - a logical complement [lnot]. For integer numbers it will
     be a [t->t], doing a swap of all bits, while on natural
     numbers, it will be a bounded complement [t->t->t], swapping
     only the first [n] bits.
*)

(** For the moment, no shared properties about NZ here,
  since properties and proofs for N and Z are quite different *)


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZDiv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Euclidean Division *)

Require Import NZAxioms NZMulOrder.

(** The first signatures will be common to all divisions over NZ, N and Z *)

Module Type DivMod (Import A : Typ).
 Parameters Inline div modulo : t -> t -> t.
End DivMod.

Module Type DivModNotation (A : Typ)(Import B : DivMod A).
 Infix "/" := div.
 Infix "mod" := modulo (at level 40, no associativity).
End DivModNotation.

Module Type DivMod' (A : Typ) := DivMod A <+ DivModNotation A.

Module Type NZDivSpec (Import A : NZOrdAxiomsSig')(Import B : DivMod' A).
 Declare Instance div_wd : Proper (eq==>eq==>eq) div.
 Declare Instance mod_wd : Proper (eq==>eq==>eq) modulo.
 Axiom div_mod : forall a b, b ~= 0 -> a == b*(a/b) + (a mod b).
 Axiom mod_bound_pos : forall a b, 0<=a -> 0<b -> 0 <= a mod b < b.
End NZDivSpec.

(** The different divisions will only differ in the conditions
    they impose on [modulo]. For NZ, we have only described the
    behavior on positive numbers.
*)

Module Type NZDiv (A : NZOrdAxiomsSig) := DivMod A <+ NZDivSpec A.
Module Type NZDiv' (A : NZOrdAxiomsSig) := NZDiv A <+ DivModNotation A.

Module Type NZDivProp
 (Import A : NZOrdAxiomsSig')
 (Import B : NZDiv' A)
 (Import C : NZMulOrderProp A).

(** Uniqueness theorems *)

Theorem div_mod_unique :
 forall b q1 q2 r1 r2, 0<=r1<b -> 0<=r2<b ->
  b*q1+r1 == b*q2+r2 -> q1 == q2 /\ r1 == r2.
Proof.
intros b.
assert (U : forall q1 q2 r1 r2,
            b*q1+r1 == b*q2+r2 -> 0<=r1<b -> 0<=r2 -> q1<q2 -> False).
 intros q1 q2 r1 r2 EQ LT Hr1 Hr2.
 contradict EQ.
 apply lt_neq.
 apply lt_le_trans with (b*q1+b).
 rewrite <- add_lt_mono_l. tauto.
 apply le_trans with (b*q2).
 rewrite mul_comm, <- mul_succ_l, mul_comm.
 apply mul_le_mono_nonneg_l; intuition; try order.
 rewrite le_succ_l; auto.
 rewrite <- (add_0_r (b*q2)) at 1.
 rewrite <- add_le_mono_l. tauto.

intros q1 q2 r1 r2 Hr1 Hr2 EQ; destruct (lt_trichotomy q1 q2) as [LT|[EQ'|GT]].
elim (U q1 q2 r1 r2); intuition.
split; auto. rewrite EQ' in EQ. rewrite add_cancel_l in EQ; auto.
elim (U q2 q1 r2 r1); intuition.
Qed.

Theorem div_unique:
 forall a b q r, 0<=a -> 0<=r<b ->
   a == b*q + r -> q == a/b.
Proof.
intros a b q r Ha (Hb,Hr) EQ.
destruct (div_mod_unique b q (a/b) r (a mod b)); auto.
apply mod_bound_pos; order.
rewrite <- div_mod; order.
Qed.

Theorem mod_unique:
 forall a b q r, 0<=a -> 0<=r<b ->
  a == b*q + r -> r == a mod b.
Proof.
intros a b q r Ha (Hb,Hr) EQ.
destruct (div_mod_unique b q (a/b) r (a mod b)); auto.
apply mod_bound_pos; order.
rewrite <- div_mod; order.
Qed.

Theorem div_unique_exact a b q:
 0<=a -> 0<b -> a == b*q -> q == a/b.
Proof.
 intros Ha Hb H. apply div_unique with 0; nzsimpl; now try split.
Qed.

(** A division by itself returns 1 *)

Lemma div_same : forall a, 0<a -> a/a == 1.
Proof.
intros. symmetry. apply div_unique_exact; nzsimpl; order.
Qed.

Lemma mod_same : forall a, 0<a -> a mod a == 0.
Proof.
intros. symmetry.
apply mod_unique with 1; intuition; try order.
now nzsimpl.
Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem div_small: forall a b, 0<=a<b -> a/b == 0.
Proof.
intros. symmetry.
apply div_unique with a; intuition; try order.
now nzsimpl.
Qed.

(** Same situation, in term of modulo: *)

Theorem mod_small: forall a b, 0<=a<b -> a mod b == a.
Proof.
intros. symmetry.
apply mod_unique with 0; intuition; try order.
now nzsimpl.
Qed.

(** * Basic values of divisions and modulo. *)

Lemma div_0_l: forall a, 0<a -> 0/a == 0.
Proof.
intros; apply div_small; split; order.
Qed.

Lemma mod_0_l: forall a, 0<a -> 0 mod a == 0.
Proof.
intros; apply mod_small; split; order.
Qed.

Lemma div_1_r: forall a, 0<=a -> a/1 == a.
Proof.
intros. symmetry. apply div_unique_exact; nzsimpl; order'.
Qed.

Lemma mod_1_r: forall a, 0<=a -> a mod 1 == 0.
Proof.
intros. symmetry.
apply mod_unique with a; try split; try order; try apply lt_0_1.
now nzsimpl.
Qed.

Lemma div_1_l: forall a, 1<a -> 1/a == 0.
Proof.
intros; apply div_small; split; auto. apply le_0_1.
Qed.

Lemma mod_1_l: forall a, 1<a -> 1 mod a == 1.
Proof.
intros; apply mod_small; split; auto. apply le_0_1.
Qed.

Lemma div_mul : forall a b, 0<=a -> 0<b -> (a*b)/b == a.
Proof.
intros; symmetry. apply div_unique_exact; trivial.
apply mul_nonneg_nonneg; order.
apply mul_comm.
Qed.

Lemma mod_mul : forall a b, 0<=a -> 0<b -> (a*b) mod b == 0.
Proof.
intros; symmetry.
apply mod_unique with a; try split; try order.
apply mul_nonneg_nonneg; order.
nzsimpl; apply mul_comm.
Qed.


(** * Order results about mod and div *)

(** A modulo cannot grow beyond its starting point. *)

Theorem mod_le: forall a b, 0<=a -> 0<b -> a mod b <= a.
Proof.
intros. destruct (le_gt_cases b a).
apply le_trans with b; auto.
apply lt_le_incl. destruct (mod_bound_pos a b); auto.
rewrite lt_eq_cases; right.
apply mod_small; auto.
Qed.


(* Division of positive numbers is positive. *)

Lemma div_pos: forall a b, 0<=a -> 0<b -> 0 <= a/b.
Proof.
intros.
rewrite (mul_le_mono_pos_l _ _ b); auto; nzsimpl.
rewrite (add_le_mono_r _ _ (a mod b)).
rewrite <- div_mod by order.
nzsimpl.
apply mod_le; auto.
Qed.

Lemma div_str_pos : forall a b, 0<b<=a -> 0 < a/b.
Proof.
intros a b (Hb,Hab).
assert (LE : 0 <= a/b) by (apply div_pos; order).
assert (MOD : a mod b < b) by (destruct (mod_bound_pos a b); order).
rewrite lt_eq_cases in LE; destruct LE as [LT|EQ]; auto.
exfalso; revert Hab.
rewrite (div_mod a b), <-EQ; nzsimpl; order.
Qed.

Lemma div_small_iff : forall a b, 0<=a -> 0<b -> (a/b==0 <-> a<b).
Proof.
intros a b Ha Hb; split; intros Hab.
destruct (lt_ge_cases a b); auto.
symmetry in Hab. contradict Hab. apply lt_neq, div_str_pos; auto.
apply div_small; auto.
Qed.

Lemma mod_small_iff : forall a b, 0<=a -> 0<b -> (a mod b == a <-> a<b).
Proof.
intros a b Ha Hb. split; intros H; auto using mod_small.
rewrite <- div_small_iff; auto.
rewrite <- (mul_cancel_l _ _ b) by order.
rewrite <- (add_cancel_r _ _ (a mod b)).
rewrite <- div_mod, H by order. now nzsimpl.
Qed.

Lemma div_str_pos_iff : forall a b, 0<=a -> 0<b -> (0<a/b <-> b<=a).
Proof.
intros a b Ha Hb; split; intros Hab.
destruct (lt_ge_cases a b) as [LT|LE]; auto.
rewrite <- div_small_iff in LT; order.
apply div_str_pos; auto.
Qed.


(** As soon as the divisor is strictly greater than 1,
    the division is strictly decreasing. *)

Lemma div_lt : forall a b, 0<a -> 1<b -> a/b < a.
Proof.
intros.
assert (0 < b) by (apply lt_trans with 1; auto using lt_0_1).
destruct (lt_ge_cases a b).
rewrite div_small; try split; order.
rewrite (div_mod a b) at 2 by order.
apply lt_le_trans with (b*(a/b)).
rewrite <- (mul_1_l (a/b)) at 1.
rewrite <- mul_lt_mono_pos_r; auto.
apply div_str_pos; auto.
rewrite <- (add_0_r (b*(a/b))) at 1.
rewrite <- add_le_mono_l. destruct (mod_bound_pos a b); order.
Qed.

(** [le] is compatible with a positive division. *)

Lemma div_le_mono : forall a b c, 0<c -> 0<=a<=b -> a/c <= b/c.
Proof.
intros a b c Hc (Ha,Hab).
rewrite lt_eq_cases in Hab. destruct Hab as [LT|EQ];
 [|rewrite EQ; order].
rewrite <- lt_succ_r.
rewrite (mul_lt_mono_pos_l c) by order.
nzsimpl.
rewrite (add_lt_mono_r _ _ (a mod c)).
rewrite <- div_mod by order.
apply lt_le_trans with b; auto.
rewrite (div_mod b c) at 1 by order.
rewrite <- add_assoc, <- add_le_mono_l.
apply le_trans with (c+0).
nzsimpl; destruct (mod_bound_pos b c); order.
rewrite <- add_le_mono_l. destruct (mod_bound_pos a c); order.
Qed.

(** The following two properties could be used as specification of div *)

Lemma mul_div_le : forall a b, 0<=a -> 0<b -> b*(a/b) <= a.
Proof.
intros.
rewrite (add_le_mono_r _ _ (a mod b)), <- div_mod by order.
rewrite <- (add_0_r a) at 1.
rewrite <- add_le_mono_l. destruct (mod_bound_pos a b); order.
Qed.

Lemma mul_succ_div_gt : forall a b, 0<=a -> 0<b -> a < b*(S (a/b)).
Proof.
intros.
rewrite (div_mod a b) at 1 by order.
rewrite (mul_succ_r).
rewrite <- add_lt_mono_l.
destruct (mod_bound_pos a b); auto.
Qed.


(** The previous inequality is exact iff the modulo is zero. *)

Lemma div_exact : forall a b, 0<=a -> 0<b -> (a == b*(a/b) <-> a mod b == 0).
Proof.
intros. rewrite (div_mod a b) at 1 by order.
rewrite <- (add_0_r (b*(a/b))) at 2.
apply add_cancel_l.
Qed.

(** Some additionnal inequalities about div. *)

Theorem div_lt_upper_bound:
  forall a b q, 0<=a -> 0<b -> a < b*q -> a/b < q.
Proof.
intros.
rewrite (mul_lt_mono_pos_l b) by order.
apply le_lt_trans with a; auto.
apply mul_div_le; auto.
Qed.

Theorem div_le_upper_bound:
  forall a b q, 0<=a -> 0<b -> a <= b*q -> a/b <= q.
Proof.
intros.
rewrite (mul_le_mono_pos_l _ _ b) by order.
apply le_trans with a; auto.
apply mul_div_le; auto.
Qed.

Theorem div_le_lower_bound:
  forall a b q, 0<=a -> 0<b -> b*q <= a -> q <= a/b.
Proof.
intros a b q Ha Hb H.
destruct (lt_ge_cases 0 q).
rewrite <- (div_mul q b); try order.
apply div_le_mono; auto.
rewrite mul_comm; split; auto.
apply lt_le_incl, mul_pos_pos; auto.
apply le_trans with 0; auto; apply div_pos; auto.
Qed.

(** A division respects opposite monotonicity for the divisor *)

Lemma div_le_compat_l: forall p q r, 0<=p -> 0<q<=r ->
    p/r <= p/q.
Proof.
 intros p q r Hp (Hq,Hqr).
 apply div_le_lower_bound; auto.
 rewrite (div_mod p r) at 2 by order.
 apply le_trans with (r*(p/r)).
 apply mul_le_mono_nonneg_r; try order.
 apply div_pos; order.
 rewrite <- (add_0_r (r*(p/r))) at 1.
 rewrite <- add_le_mono_l. destruct (mod_bound_pos p r); order.
Qed.


(** * Relations between usual operations and mod and div *)

Lemma mod_add : forall a b c, 0<=a -> 0<=a+b*c -> 0<c ->
 (a + b * c) mod c == a mod c.
Proof.
 intros.
 symmetry.
 apply mod_unique with (a/c+b); auto.
 apply mod_bound_pos; auto.
 rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
 now rewrite mul_comm.
Qed.

Lemma div_add : forall a b c, 0<=a -> 0<=a+b*c -> 0<c ->
 (a + b * c) / c == a / c + b.
Proof.
 intros.
 apply (mul_cancel_l _ _ c); try order.
 apply (add_cancel_r _ _ ((a+b*c) mod c)).
 rewrite <- div_mod, mod_add by order.
 rewrite mul_add_distr_l, add_shuffle0, <- div_mod by order.
 now rewrite mul_comm.
Qed.

Lemma div_add_l: forall a b c, 0<=c -> 0<=a*b+c -> 0<b ->
 (a * b + c) / b == a + c / b.
Proof.
 intros a b c. rewrite (add_comm _ c), (add_comm a).
 intros. apply div_add; auto.
Qed.

(** Cancellations. *)

Lemma div_mul_cancel_r : forall a b c, 0<=a -> 0<b -> 0<c ->
 (a*c)/(b*c) == a/b.
Proof.
 intros.
 symmetry.
 apply div_unique with ((a mod b)*c).
 apply mul_nonneg_nonneg; order.
 split.
 apply mul_nonneg_nonneg; destruct (mod_bound_pos a b); order.
 rewrite <- mul_lt_mono_pos_r; auto. destruct (mod_bound_pos a b); auto.
 rewrite (div_mod a b) at 1 by order.
 rewrite mul_add_distr_r.
 rewrite add_cancel_r.
 rewrite <- 2 mul_assoc. now rewrite (mul_comm c).
Qed.

Lemma div_mul_cancel_l : forall a b c, 0<=a -> 0<b -> 0<c ->
 (c*a)/(c*b) == a/b.
Proof.
 intros. rewrite !(mul_comm c); apply div_mul_cancel_r; auto.
Qed.

Lemma mul_mod_distr_l: forall a b c, 0<=a -> 0<b -> 0<c ->
  (c*a) mod (c*b) == c * (a mod b).
Proof.
 intros.
 rewrite <- (add_cancel_l _ _ ((c*b)* ((c*a)/(c*b)))).
 rewrite <- div_mod.
 rewrite div_mul_cancel_l; auto.
 rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
 apply div_mod; order.
 rewrite <- neq_mul_0; intuition; order.
Qed.

Lemma mul_mod_distr_r: forall a b c, 0<=a -> 0<b -> 0<c ->
  (a*c) mod (b*c) == (a mod b) * c.
Proof.
 intros. rewrite !(mul_comm _ c); now rewrite mul_mod_distr_l.
Qed.

(** Operations modulo. *)

Theorem mod_mod: forall a n, 0<=a -> 0<n ->
 (a mod n) mod n == a mod n.
Proof.
 intros. destruct (mod_bound_pos a n); auto. now rewrite mod_small_iff.
Qed.

Lemma mul_mod_idemp_l : forall a b n, 0<=a -> 0<=b -> 0<n ->
 ((a mod n)*b) mod n == (a*b) mod n.
Proof.
 intros a b n Ha Hb Hn. symmetry.
 generalize (mul_nonneg_nonneg _ _ Ha Hb).
 rewrite (div_mod a n) at 1 2 by order.
 rewrite add_comm, (mul_comm n), (mul_comm _ b).
 rewrite mul_add_distr_l, mul_assoc.
 intros. rewrite mod_add; auto.
 now rewrite mul_comm.
 apply mul_nonneg_nonneg; destruct (mod_bound_pos a n); auto.
Qed.

Lemma mul_mod_idemp_r : forall a b n, 0<=a -> 0<=b -> 0<n ->
 (a*(b mod n)) mod n == (a*b) mod n.
Proof.
 intros. rewrite !(mul_comm a). apply mul_mod_idemp_l; auto.
Qed.

Theorem mul_mod: forall a b n, 0<=a -> 0<=b -> 0<n ->
 (a * b) mod n == ((a mod n) * (b mod n)) mod n.
Proof.
 intros. rewrite mul_mod_idemp_l, mul_mod_idemp_r; trivial. reflexivity.
 now destruct (mod_bound_pos b n).
Qed.

Lemma add_mod_idemp_l : forall a b n, 0<=a -> 0<=b -> 0<n ->
 ((a mod n)+b) mod n == (a+b) mod n.
Proof.
 intros a b n Ha Hb Hn. symmetry.
 generalize (add_nonneg_nonneg _ _ Ha Hb).
 rewrite (div_mod a n) at 1 2 by order.
 rewrite <- add_assoc, add_comm, mul_comm.
 intros. rewrite mod_add; trivial. reflexivity.
 apply add_nonneg_nonneg; auto. destruct (mod_bound_pos a n); auto.
Qed.

Lemma add_mod_idemp_r : forall a b n, 0<=a -> 0<=b -> 0<n ->
 (a+(b mod n)) mod n == (a+b) mod n.
Proof.
 intros. rewrite !(add_comm a). apply add_mod_idemp_l; auto.
Qed.

Theorem add_mod: forall a b n, 0<=a -> 0<=b -> 0<n ->
 (a+b) mod n == (a mod n + b mod n) mod n.
Proof.
 intros. rewrite add_mod_idemp_l, add_mod_idemp_r; trivial. reflexivity.
 now destruct (mod_bound_pos b n).
Qed.

Lemma div_div : forall a b c, 0<=a -> 0<b -> 0<c ->
 (a/b)/c == a/(b*c).
Proof.
 intros a b c Ha Hb Hc.
 apply div_unique with (b*((a/b) mod c) + a mod b); trivial.
 (* begin 0<= ... <b*c *)
 destruct (mod_bound_pos (a/b) c), (mod_bound_pos a b); auto using div_pos.
 split.
 apply add_nonneg_nonneg; auto.
 apply mul_nonneg_nonneg; order.
 apply lt_le_trans with (b*((a/b) mod c) + b).
 rewrite <- add_lt_mono_l; auto.
 rewrite <- mul_succ_r, <- mul_le_mono_pos_l, le_succ_l; auto.
 (* end 0<= ... < b*c *)
 rewrite (div_mod a b) at 1 by order.
 rewrite add_assoc, add_cancel_r.
 rewrite <- mul_assoc, <- mul_add_distr_l, mul_cancel_l by order.
 apply div_mod; order.
Qed.

Lemma mod_mul_r : forall a b c, 0<=a -> 0<b -> 0<c ->
 a mod (b*c) == a mod b + b*((a/b) mod c).
Proof.
 intros a b c Ha Hb Hc.
 apply add_cancel_l with (b*c*(a/(b*c))).
 rewrite <- div_mod by (apply neq_mul_0; split; order).
 rewrite <- div_div by trivial.
 rewrite add_assoc, add_shuffle0, <- mul_assoc, <- mul_add_distr_l.
 rewrite <- div_mod by order.
 apply div_mod; order.
Qed.

(** A last inequality: *)

Theorem div_mul_le:
 forall a b c, 0<=a -> 0<b -> 0<=c -> c*(a/b) <= (c*a)/b.
Proof.
 intros.
 apply div_le_lower_bound; auto.
 apply mul_nonneg_nonneg; auto.
 rewrite mul_assoc, (mul_comm b c), <- mul_assoc.
 apply mul_le_mono_nonneg_l; auto.
 apply mul_div_le; auto.
Qed.

(** mod is related to divisibility *)

Lemma mod_divides : forall a b, 0<=a -> 0<b ->
 (a mod b == 0 <-> exists c, a == b*c).
Proof.
 split.
 intros. exists (a/b). rewrite div_exact; auto.
 intros (c,Hc). rewrite Hc, mul_comm. apply mod_mul; auto.
 rewrite (mul_le_mono_pos_l _ _ b); auto. nzsimpl. order.
Qed.

End NZDivProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZDomain.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export NumPrelude NZAxioms.
Require Import NZBase NZOrder NZAddOrder Plus Minus.

(** In this file, we investigate the shape of domains satisfying
    the [NZDomainSig] interface. In particular, we define a
    translation from Peano numbers [nat] into NZ.
*)

Local Notation "f ^ n" := (fun x => nat_rect _ x (fun _ => f) n).

Instance nat_rect_wd n {A} (R:relation A) :
 Proper (R==>(R==>R)==>R) (fun x f => nat_rect (fun _ => _) x (fun _ => f) n).
Proof.
intros x y eq_xy f g eq_fg; induction n; [assumption | now apply eq_fg].
Qed.

Module NZDomainProp (Import NZ:NZDomainSig').
Include NZBaseProp NZ.

(** * Relationship between points thanks to [succ] and [pred]. *)

(** For any two points, one is an iterated successor of the other. *)

Lemma itersucc_or_itersucc n m : exists k, n == (S^k) m \/ m == (S^k) n.
Proof.
revert n.
apply central_induction with (z:=m).
 { intros x y eq_xy; apply ex_iff_morphism.
  intros n; apply or_iff_morphism.
 + split; intros; etransitivity; try eassumption; now symmetry.
 + split; intros; (etransitivity; [eassumption|]); [|symmetry];
    (eapply nat_rect_wd; [eassumption|apply succ_wd]).
 }
exists 0%nat. now left.
intros n. split; intros [k [L|R]].
exists (Datatypes.S k). left. now apply succ_wd.
destruct k as [|k].
simpl in R. exists 1%nat. left. now apply succ_wd.
rewrite nat_rect_succ_r in R. exists k. now right.
destruct k as [|k]; simpl in L.
exists 1%nat. now right.
apply succ_inj in L. exists k. now left.
exists (Datatypes.S k). right. now rewrite nat_rect_succ_r.
Qed.

(** Generalized version of [pred_succ] when iterating *)

Lemma succ_swap_pred : forall k n m, n == (S^k) m -> m == (P^k) n.
Proof.
induction k.
simpl; auto with *.
simpl; intros. apply pred_wd in H. rewrite pred_succ in H. apply IHk in H; auto.
rewrite <- nat_rect_succ_r in H; auto.
Qed.

(** From a given point, all others are iterated successors
    or iterated predecessors. *)

Lemma itersucc_or_iterpred : forall n m, exists k, n == (S^k) m \/ n == (P^k) m.
Proof.
intros n m. destruct (itersucc_or_itersucc n m) as (k,[H|H]).
exists k; left; auto.
exists k; right. apply succ_swap_pred; auto.
Qed.

(** In particular, all points are either iterated successors of [0]
    or iterated predecessors of [0] (or both). *)

Lemma itersucc0_or_iterpred0 :
 forall n, exists p:nat, n == (S^p) 0 \/ n == (P^p) 0.
Proof.
 intros n. exact (itersucc_or_iterpred n 0).
Qed.

(** * Study of initial point w.r.t. [succ] (if any). *)

Definition initial n := forall m, n ~= S m.

Lemma initial_alt : forall n, initial n <-> S (P n) ~= n.
Proof.
split. intros Bn EQ. symmetry in EQ. destruct (Bn _ EQ).
intros NEQ m EQ. apply NEQ. rewrite EQ, pred_succ; auto with *.
Qed.

Lemma initial_alt2 : forall n, initial n <-> ~exists m, n == S m.
Proof. firstorder. Qed.

(** First case: let's assume such an initial point exists
    (i.e. [S] isn't surjective)... *)

Section InitialExists.
Hypothesis init : t.
Hypothesis Initial : initial init.

(** ... then we have unicity of this initial point. *)

Lemma initial_unique : forall m, initial m -> m == init.
Proof.
intros m Im. destruct (itersucc_or_itersucc init m) as (p,[H|H]).
destruct p. now simpl in *. destruct (Initial _ H).
destruct p. now simpl in *. destruct (Im _ H).
Qed.

(** ... then all other points are descendant of it. *)

Lemma initial_ancestor : forall m, exists p, m == (S^p) init.
Proof.
intros m. destruct (itersucc_or_itersucc init m) as (p,[H|H]).
destruct p; simpl in *; auto. exists O; auto with *. destruct (Initial _ H).
exists p; auto.
Qed.

(** NB : We would like to have [pred n == n] for the initial element,
    but nothing forces that. For instance we can have -3 as initial point,
    and P(-3) = 2. A bit odd indeed, but legal according to [NZDomainSig].
    We can hence have [n == (P^k) m] without [exists k', m == (S^k') n].
*)

(** We need decidability of [eq] (or classical reasoning) for this: *)

Section SuccPred.
Hypothesis eq_decidable : forall n m, n==m \/ n~=m.
Lemma succ_pred_approx : forall n, ~initial n -> S (P n) == n.
Proof.
intros n NB. rewrite initial_alt in NB.
destruct (eq_decidable (S (P n)) n); auto.
elim NB; auto.
Qed.
End SuccPred.
End InitialExists.

(** Second case : let's suppose now [S] surjective, i.e. no initial point. *)

Section InitialDontExists.

Hypothesis succ_onto : forall n, exists m, n == S m.

Lemma succ_onto_gives_succ_pred : forall n, S (P n) == n.
Proof.
intros n. destruct (succ_onto n) as (m,H). rewrite H, pred_succ; auto with *.
Qed.

Lemma succ_onto_pred_injective : forall n m, P n == P m -> n == m.
Proof.
intros n m. intros H; apply succ_wd in H.
rewrite !succ_onto_gives_succ_pred in H; auto.
Qed.

End InitialDontExists.


(** To summarize:

  S is always injective, P is always surjective  (thanks to [pred_succ]).

  I) If S is not surjective, we have an initial point, which is unique.
     This bottom is below zero: we have N shifted (or not) to the left.
     P cannot be injective: P init = P (S (P init)).
     (P init) can be arbitrary.

  II) If S is surjective, we have [forall n, S (P n) = n], S and P are
     bijective and reciprocal.

     IIa) if [exists k<>O, 0 == S^k 0], then we have a cyclic structure Z/nZ
     IIb) otherwise, we have Z
*)


(** * An alternative induction principle using [S] and [P]. *)

(** It is weaker than [bi_induction]. For instance it cannot prove that
    we can go from one point by many [S] _or_ many [P], but only by many
    [S] mixed with many [P]. Think of a model with two copies of N:

    0,  1=S 0,   2=S 1, ...
    0', 1'=S 0', 2'=S 1', ...

    and P 0 = 0' and P 0' = 0.
*)

Lemma bi_induction_pred :
  forall A : t -> Prop, Proper (eq==>iff) A ->
    A 0 -> (forall n, A n -> A (S n)) -> (forall n, A n -> A (P n)) ->
    forall n, A n.
Proof.
intros. apply bi_induction; auto.
clear n. intros n; split; auto.
intros G; apply H2 in G. rewrite pred_succ in G; auto.
Qed.

Lemma central_induction_pred :
  forall A : t -> Prop, Proper (eq==>iff) A -> forall n0,
    A n0 -> (forall n, A n -> A (S n)) -> (forall n, A n -> A (P n)) ->
    forall n, A n.
Proof.
intros.
assert (A 0).
destruct (itersucc_or_iterpred 0 n0) as (k,[Hk|Hk]); rewrite Hk; clear Hk.
 clear H2. induction k; simpl in *; auto.
 clear H1. induction k; simpl in *; auto.
apply bi_induction_pred; auto.
Qed.

End NZDomainProp.

(** We now focus on the translation from [nat] into [NZ].
    First, relationship with [0], [succ], [pred].
*)

Module NZOfNat (Import NZ:NZDomainSig').

Definition ofnat (n : nat) : t := (S^n) 0.
Notation "[ n ]" := (ofnat n) (at level 7) : ofnat.
Local Open Scope ofnat.

Lemma ofnat_zero : [O] == 0.
Proof.
reflexivity.
Qed.

Lemma ofnat_succ : forall n, [Datatypes.S n] == succ [n].
Proof.
 now unfold ofnat.
Qed.

Lemma ofnat_pred : forall n, n<>O -> [Peano.pred n] == P [n].
Proof.
 unfold ofnat. destruct n. destruct 1; auto.
 intros _. simpl. symmetry. apply pred_succ.
Qed.

(** Since [P 0] can be anything in NZ (either [-1], [0], or even other
    numbers, we cannot state previous lemma for [n=O]. *)

End NZOfNat.


(** If we require in addition a strict order on NZ, we can prove that
    [ofnat] is injective, and hence that NZ is infinite
    (i.e. we ban Z/nZ models) *)

Module NZOfNatOrd (Import NZ:NZOrdSig').
Include NZOfNat NZ.
Include NZBaseProp NZ <+ NZOrderProp NZ.
Local Open Scope ofnat.

Theorem ofnat_S_gt_0 :
  forall n : nat, 0 < [Datatypes.S n].
Proof.
unfold ofnat.
intros n; induction n as [| n IH]; simpl in *.
apply lt_succ_diag_r.
apply lt_trans with (S 0). apply lt_succ_diag_r. now rewrite <- succ_lt_mono.
Qed.

Theorem ofnat_S_neq_0 :
  forall n : nat, 0 ~= [Datatypes.S n].
Proof.
intros. apply lt_neq, ofnat_S_gt_0.
Qed.

Lemma ofnat_injective : forall n m, [n]==[m] -> n = m.
Proof.
induction n as [|n IH]; destruct m; auto.
intros H; elim (ofnat_S_neq_0 _ H).
intros H; symmetry in H; elim (ofnat_S_neq_0 _ H).
intros. f_equal. apply IH. now rewrite <- succ_inj_wd.
Qed.

Lemma ofnat_eq : forall n m, [n]==[m] <-> n = m.
Proof.
split. apply ofnat_injective. intros; now subst.
Qed.

(* In addition, we can prove that [ofnat] preserves order. *)

Lemma ofnat_lt : forall n m : nat, [n]<[m] <-> (n<m)%nat.
Proof.
induction n as [|n IH]; destruct m; repeat rewrite ofnat_zero; split.
intro H; elim (lt_irrefl _ H).
inversion 1.
auto with arith.
intros; apply ofnat_S_gt_0.
intro H; elim (lt_asymm _ _ H); apply ofnat_S_gt_0.
inversion 1.
rewrite !ofnat_succ, <- succ_lt_mono, IH; auto with arith.
rewrite !ofnat_succ, <- succ_lt_mono, IH; auto with arith.
Qed.

Lemma ofnat_le : forall n m : nat, [n]<=[m] <-> (n<=m)%nat.
Proof.
intros. rewrite lt_eq_cases, ofnat_lt, ofnat_eq.
split.
destruct 1; subst; auto with arith.
apply Lt.le_lt_or_eq.
Qed.

End NZOfNatOrd.


(** For basic operations, we can prove correspondance with
    their counterpart in [nat]. *)

Module NZOfNatOps (Import NZ:NZAxiomsSig').
Include NZOfNat NZ.
Local Open Scope ofnat.

Lemma ofnat_add_l : forall n m, [n]+m == (S^n) m.
Proof.
 induction n; intros.
 apply add_0_l.
 rewrite ofnat_succ, add_succ_l. simpl. now f_equiv.
Qed.

Lemma ofnat_add : forall n m, [n+m] == [n]+[m].
Proof.
 intros. rewrite ofnat_add_l.
 induction n; simpl. reflexivity.
 now f_equiv.
Qed.

Lemma ofnat_mul : forall n m, [n*m] == [n]*[m].
Proof.
 induction n; simpl; intros.
 symmetry. apply mul_0_l.
 rewrite plus_comm.
 rewrite ofnat_add, mul_succ_l.
 now f_equiv.
Qed.

Lemma ofnat_sub_r : forall n m, n-[m] == (P^m) n.
Proof.
 induction m; simpl; intros.
 apply sub_0_r.
 rewrite sub_succ_r. now f_equiv.
Qed.

Lemma ofnat_sub : forall n m, m<=n -> [n-m] == [n]-[m].
Proof.
 intros n m H. rewrite ofnat_sub_r.
 revert n H. induction m. intros.
 rewrite <- minus_n_O. now simpl.
 intros.
 destruct n.
 inversion H.
 rewrite nat_rect_succ_r.
 simpl.
 etransitivity. apply IHm. auto with arith.
    eapply nat_rect_wd; [symmetry;apply pred_succ|apply pred_wd].
Qed.

End NZOfNatOps.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZGcd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Greatest Common Divisor *)

Require Import NZAxioms NZMulOrder.

(** Interface of a gcd function, then its specification on naturals *)

Module Type Gcd (Import A : Typ).
 Parameter Inline gcd : t -> t -> t.
End Gcd.

Module Type NZGcdSpec (A : NZOrdAxiomsSig')(B : Gcd A).
 Import A B.
 Definition divide n m := exists p, m == p*n.
 Local Notation "( n | m )" := (divide n m) (at level 0).
 Axiom gcd_divide_l : forall n m, (gcd n m | n).
 Axiom gcd_divide_r : forall n m, (gcd n m | m).
 Axiom gcd_greatest : forall n m p, (p | n) -> (p | m) -> (p | gcd n m).
 Axiom gcd_nonneg : forall n m, 0 <= gcd n m.
End NZGcdSpec.

Module Type DivideNotation (A:NZOrdAxiomsSig')(B:Gcd A)(C:NZGcdSpec A B).
 Import A B C.
 Notation "( n | m )" := (divide n m) (at level 0).
End DivideNotation.

Module Type NZGcd (A : NZOrdAxiomsSig) := Gcd A <+ NZGcdSpec A.
Module Type NZGcd' (A : NZOrdAxiomsSig) :=
 Gcd A <+ NZGcdSpec A <+ DivideNotation A.

(** Derived properties of gcd *)

Module NZGcdProp
 (Import A : NZOrdAxiomsSig')
 (Import B : NZGcd' A)
 (Import C : NZMulOrderProp A).

(** Results concerning divisibility*)

Instance divide_wd : Proper (eq==>eq==>iff) divide.
Proof.
 unfold divide. intros x x' Hx y y' Hy.
 setoid_rewrite Hx. setoid_rewrite Hy. easy.
Qed.

Lemma divide_1_l : forall n, (1 | n).
Proof.
 intros n. exists n. now nzsimpl.
Qed.

Lemma divide_0_r : forall n, (n | 0).
Proof.
 intros n. exists 0. now nzsimpl.
Qed.

Hint Rewrite divide_1_l divide_0_r : nz.

Lemma divide_0_l : forall n, (0 | n) -> n==0.
Proof.
 intros n (m,Hm). revert Hm. now nzsimpl.
Qed.

Lemma eq_mul_1_nonneg : forall n m,
 0<=n -> n*m == 1 -> n==1 /\ m==1.
Proof.
 intros n m Hn H.
 le_elim Hn.
 destruct (lt_ge_cases m 0) as [Hm|Hm].
 generalize (mul_pos_neg n m Hn Hm). order'.
 le_elim Hm.
 apply le_succ_l in Hn. rewrite <- one_succ in Hn.
 le_elim Hn.
 generalize (lt_1_mul_pos n m Hn Hm). order.
 rewrite <- Hn, mul_1_l in H. now split.
 rewrite <- Hm, mul_0_r in H. order'.
 rewrite <- Hn, mul_0_l in H. order'.
Qed.

Lemma eq_mul_1_nonneg' : forall n m,
 0<=m -> n*m == 1 -> n==1 /\ m==1.
Proof.
 intros n m Hm H. rewrite mul_comm in H.
 now apply and_comm, eq_mul_1_nonneg.
Qed.

Lemma divide_1_r_nonneg : forall n, 0<=n -> (n | 1) -> n==1.
Proof.
 intros n Hn (m,Hm). symmetry in Hm.
 now apply (eq_mul_1_nonneg' m n).
Qed.

Lemma divide_refl : forall n, (n | n).
Proof.
 intros n. exists 1. now nzsimpl.
Qed.

Lemma divide_trans : forall n m p, (n | m) -> (m | p) -> (n | p).
Proof.
 intros n m p (q,Hq) (r,Hr). exists (r*q).
 now rewrite Hr, Hq, mul_assoc.
Qed.

Instance divide_reflexive : Reflexive divide := divide_refl.
Instance divide_transitive : Transitive divide := divide_trans.

(** Due to sign, no general antisymmetry result *)

Lemma divide_antisym_nonneg : forall n m,
 0<=n -> 0<=m -> (n | m) -> (m | n) -> n == m.
Proof.
 intros n m Hn Hm (q,Hq) (r,Hr).
 le_elim Hn.
 destruct (lt_ge_cases q 0) as [Hq'|Hq'].
 generalize (mul_neg_pos q n Hq' Hn). order.
 rewrite Hq, mul_assoc in Hr. symmetry in Hr.
 apply mul_id_l in Hr; [|order].
 destruct (eq_mul_1_nonneg' r q) as [_ H]; trivial.
 now rewrite H, mul_1_l in Hq.
 rewrite <- Hn, mul_0_r in Hq. now rewrite <- Hn.
Qed.

Lemma mul_divide_mono_l : forall n m p, (n | m) -> (p * n | p * m).
Proof.
 intros n m p (q,Hq). exists q. now rewrite mul_shuffle3, Hq.
Qed.

Lemma mul_divide_mono_r : forall n m p, (n | m) -> (n * p | m * p).
Proof.
 intros n m p (q,Hq). exists q. now rewrite mul_assoc, Hq.
Qed.

Lemma mul_divide_cancel_l : forall n m p, p ~= 0 ->
 ((p * n | p * m) <-> (n | m)).
Proof.
 intros n m p Hp. split.
 intros (q,Hq). exists q. now rewrite mul_shuffle3, mul_cancel_l in Hq.
 apply mul_divide_mono_l.
Qed.

Lemma mul_divide_cancel_r : forall n m p, p ~= 0 ->
 ((n * p | m * p) <-> (n | m)).
Proof.
 intros. rewrite 2 (mul_comm _ p). now apply mul_divide_cancel_l.
Qed.

Lemma divide_add_r : forall n m p, (n | m) -> (n | p) -> (n | m + p).
Proof.
 intros n m p (q,Hq) (r,Hr). exists (q+r).
 now rewrite mul_add_distr_r, Hq, Hr.
Qed.

Lemma divide_mul_l : forall n m p, (n | m) -> (n | m * p).
Proof.
 intros n m p (q,Hq). exists (q*p). now rewrite mul_shuffle0, Hq.
Qed.

Lemma divide_mul_r : forall n m p, (n | p) -> (n | m * p).
Proof.
 intros n m p. rewrite mul_comm. apply divide_mul_l.
Qed.

Lemma divide_factor_l : forall n m, (n | n * m).
Proof.
 intros. apply divide_mul_l, divide_refl.
Qed.

Lemma divide_factor_r : forall n m, (n | m * n).
Proof.
 intros. apply divide_mul_r, divide_refl.
Qed.

Lemma divide_pos_le : forall n m, 0 < m -> (n | m) -> n <= m.
Proof.
 intros n m Hm (q,Hq).
 destruct (le_gt_cases n 0) as [Hn|Hn]. order.
 rewrite Hq.
 destruct (lt_ge_cases q 0) as [Hq'|Hq'].
 generalize (mul_neg_pos q n Hq' Hn). order.
 le_elim Hq'.
 rewrite <- (mul_1_l n) at 1. apply mul_le_mono_pos_r; trivial.
 now rewrite one_succ, le_succ_l.
 rewrite <- Hq', mul_0_l in Hq. order.
Qed.

(** Basic properties of gcd *)

Lemma gcd_unique : forall n m p,
 0<=p -> (p|n) -> (p|m) ->
 (forall q, (q|n) -> (q|m) -> (q|p)) ->
 gcd n m == p.
Proof.
 intros n m p Hp Hn Hm H.
 apply divide_antisym_nonneg; trivial. apply gcd_nonneg.
 apply H. apply gcd_divide_l. apply gcd_divide_r.
 now apply gcd_greatest.
Qed.

Instance gcd_wd : Proper (eq==>eq==>eq) gcd.
Proof.
 intros x x' Hx y y' Hy.
 apply gcd_unique.
 apply gcd_nonneg.
 rewrite Hx. apply gcd_divide_l.
 rewrite Hy. apply gcd_divide_r.
 intro. rewrite Hx, Hy. apply gcd_greatest.
Qed.

Lemma gcd_divide_iff : forall n m p,
  (p | gcd n m) <-> (p | n) /\ (p | m).
Proof.
 intros. split. split.
 transitivity (gcd n m); trivial using gcd_divide_l.
 transitivity (gcd n m); trivial using gcd_divide_r.
 intros (H,H'). now apply gcd_greatest.
Qed.

Lemma gcd_unique_alt : forall n m p, 0<=p ->
 (forall q, (q|p) <-> (q|n) /\ (q|m)) ->
 gcd n m == p.
Proof.
 intros n m p Hp H.
 apply gcd_unique; trivial.
 apply H. apply divide_refl.
 apply H. apply divide_refl.
 intros. apply H. now split.
Qed.

Lemma gcd_comm : forall n m, gcd n m == gcd m n.
Proof.
 intros. apply gcd_unique_alt; try apply gcd_nonneg.
 intros. rewrite and_comm. apply gcd_divide_iff.
Qed.

Lemma gcd_assoc : forall n m p, gcd n (gcd m p) == gcd (gcd n m) p.
Proof.
 intros. apply gcd_unique_alt; try apply gcd_nonneg.
 intros. now rewrite !gcd_divide_iff, and_assoc.
Qed.

Lemma gcd_0_l_nonneg : forall n, 0<=n -> gcd 0 n == n.
Proof.
 intros. apply gcd_unique; trivial.
 apply divide_0_r.
 apply divide_refl.
Qed.

Lemma gcd_0_r_nonneg : forall n, 0<=n -> gcd n 0 == n.
Proof.
 intros. now rewrite gcd_comm, gcd_0_l_nonneg.
Qed.

Lemma gcd_1_l : forall n, gcd 1 n == 1.
Proof.
 intros. apply gcd_unique; trivial using divide_1_l, le_0_1.
Qed.

Lemma gcd_1_r : forall n, gcd n 1 == 1.
Proof.
 intros. now rewrite gcd_comm, gcd_1_l.
Qed.

Lemma gcd_diag_nonneg : forall n, 0<=n -> gcd n n == n.
Proof.
 intros. apply gcd_unique; trivial using divide_refl.
Qed.

Lemma gcd_eq_0_l : forall n m, gcd n m == 0 -> n == 0.
Proof.
 intros.
 generalize (gcd_divide_l n m). rewrite H. apply divide_0_l.
Qed.

Lemma gcd_eq_0_r : forall n m, gcd n m == 0 -> m == 0.
Proof.
 intros. apply gcd_eq_0_l with n. now rewrite gcd_comm.
Qed.

Lemma gcd_eq_0 : forall n m, gcd n m == 0 <-> n == 0 /\ m == 0.
Proof.
 intros. split. split.
 now apply gcd_eq_0_l with m.
 now apply gcd_eq_0_r with n.
 intros (EQ,EQ'). rewrite EQ, EQ'. now apply gcd_0_r_nonneg.
Qed.

Lemma gcd_mul_diag_l : forall n m, 0<=n -> gcd n (n*m) == n.
Proof.
 intros n m Hn. apply gcd_unique_alt; trivial.
 intros q. split. split; trivial. now apply divide_mul_l.
 now destruct 1.
Qed.

Lemma divide_gcd_iff : forall n m, 0<=n -> ((n|m) <-> gcd n m == n).
Proof.
 intros n m Hn. split. intros (q,Hq). rewrite Hq.
 rewrite mul_comm. now apply gcd_mul_diag_l.
 intros EQ. rewrite <- EQ. apply gcd_divide_r.
Qed.

End NZGcdProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZLog.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Base-2 Logarithm *)

Require Import NZAxioms NZMulOrder NZPow.

(** Interface of a log2 function, then its specification on naturals *)

Module Type Log2 (Import A : Typ).
 Parameter Inline log2 : t -> t.
End Log2.

Module Type NZLog2Spec (A : NZOrdAxiomsSig')(B : Pow' A)(C : Log2 A).
 Import A B C.
 Axiom log2_spec : forall a, 0<a -> 2^(log2 a) <= a < 2^(S (log2 a)).
 Axiom log2_nonpos : forall a, a<=0 -> log2 a == 0.
End NZLog2Spec.

Module Type NZLog2 (A : NZOrdAxiomsSig)(B : Pow A) := Log2 A <+ NZLog2Spec A B.

(** Derived properties of logarithm *)

Module Type NZLog2Prop
 (Import A : NZOrdAxiomsSig')
 (Import B : NZPow' A)
 (Import C : NZLog2 A B)
 (Import D : NZMulOrderProp A)
 (Import E : NZPowProp A B D).

(** log2 is always non-negative *)

Lemma log2_nonneg : forall a, 0 <= log2 a.
Proof.
 intros a. destruct (le_gt_cases a 0) as [Ha|Ha].
 now rewrite log2_nonpos.
 destruct (log2_spec a Ha) as (_,LT).
 apply lt_succ_r, (pow_gt_1 2). order'.
 rewrite <- le_succ_l, <- one_succ in Ha. order.
Qed.

(** A tactic for proving positivity and non-negativity *)

Ltac order_pos :=
((apply add_pos_pos || apply add_nonneg_nonneg ||
  apply mul_pos_pos || apply mul_nonneg_nonneg ||
  apply pow_nonneg || apply pow_pos_nonneg ||
  apply log2_nonneg || apply (le_le_succ_r 0));
 order_pos) (* in case of success of an apply, we recurse *)
|| order'.  (* otherwise *)

(** The spec of log2 indeed determines it *)

Lemma log2_unique : forall a b, 0<=b -> 2^b<=a<2^(S b) -> log2 a == b.
Proof.
 intros a b Hb (LEb,LTb).
 assert (Ha : 0 < a).
  apply lt_le_trans with (2^b); trivial.
  apply pow_pos_nonneg; order'.
 assert (Hc := log2_nonneg a).
 destruct (log2_spec a Ha) as (LEc,LTc).
 assert (log2 a <= b).
  apply lt_succ_r, (pow_lt_mono_r_iff 2); try order'.
  now apply le_le_succ_r.
 assert (b <= log2 a).
  apply lt_succ_r, (pow_lt_mono_r_iff 2); try order'.
  now apply le_le_succ_r.
 order.
Qed.

(** Hence log2 is a morphism. *)

Instance log2_wd : Proper (eq==>eq) log2.
Proof.
 intros x x' Hx.
 destruct (le_gt_cases x 0).
 rewrite 2 log2_nonpos; trivial. reflexivity. now rewrite <- Hx.
 apply log2_unique. apply log2_nonneg.
 rewrite Hx in *. now apply log2_spec.
Qed.

(** An alternate specification *)

Lemma log2_spec_alt : forall a, 0<a -> exists r,
 a == 2^(log2 a) + r /\ 0 <= r < 2^(log2 a).
Proof.
 intros a Ha.
 destruct (log2_spec _ Ha) as (LE,LT).
 destruct (le_exists_sub _ _ LE) as (r & Hr & Hr').
 exists r.
 split. now rewrite add_comm.
 split. trivial.
 apply (add_lt_mono_r _ _ (2^log2 a)).
 rewrite <- Hr. generalize LT.
 rewrite pow_succ_r by order_pos.
 rewrite two_succ at 1. now nzsimpl.
Qed.

Lemma log2_unique' : forall a b c, 0<=b -> 0<=c<2^b ->
 a == 2^b + c -> log2 a == b.
Proof.
 intros a b c Hb (Hc,H) EQ.
 apply log2_unique. trivial.
 rewrite EQ.
 split.
 rewrite <- add_0_r at 1. now apply add_le_mono_l.
 rewrite pow_succ_r by order.
 rewrite two_succ at 2. nzsimpl. now apply add_lt_mono_l.
Qed.

(** log2 is exact on powers of 2 *)

Lemma log2_pow2 : forall a, 0<=a -> log2 (2^a) == a.
Proof.
 intros a Ha.
 apply log2_unique' with 0; trivial.
 split; order_pos. now nzsimpl.
Qed.

(** log2 and predecessors of powers of 2 *)

Lemma log2_pred_pow2 : forall a, 0<a -> log2 (P (2^a)) == P a.
Proof.
 intros a Ha.
 assert (Ha' : S (P a) == a) by (now rewrite lt_succ_pred with 0).
 apply log2_unique.
 apply lt_succ_r; order.
 rewrite <-le_succ_l, <-lt_succ_r, Ha'.
 rewrite lt_succ_pred with 0.
 split; try easy. apply pow_lt_mono_r_iff; try order'.
  rewrite succ_lt_mono, Ha'. apply lt_succ_diag_r.
 apply pow_pos_nonneg; order'.
Qed.

(** log2 and basic constants *)

Lemma log2_1 : log2 1 == 0.
Proof.
 rewrite <- (pow_0_r 2). now apply log2_pow2.
Qed.

Lemma log2_2 : log2 2 == 1.
Proof.
 rewrite <- (pow_1_r 2). apply log2_pow2; order'.
Qed.

(** log2 n is strictly positive for 1<n *)

Lemma log2_pos : forall a, 1<a -> 0 < log2 a.
Proof.
 intros a Ha.
 assert (Ha' : 0 < a) by order'.
 assert (H := log2_nonneg a). le_elim H; trivial.
 generalize (log2_spec a Ha'). rewrite <- H in *. nzsimpl; try order.
 intros (_,H'). rewrite two_succ in H'. apply lt_succ_r in H'; order.
Qed.

(** Said otherwise, log2 is null only below 1 *)

Lemma log2_null : forall a, log2 a == 0 <-> a <= 1.
Proof.
 intros a. split; intros H.
 destruct (le_gt_cases a 1) as [Ha|Ha]; trivial.
 generalize (log2_pos a Ha); order.
 le_elim H.
 apply log2_nonpos. apply lt_succ_r. now rewrite <- one_succ.
 rewrite H. apply log2_1.
Qed.

(** log2 is a monotone function (but not a strict one) *)

Lemma log2_le_mono : forall a b, a<=b -> log2 a <= log2 b.
Proof.
 intros a b H.
 destruct (le_gt_cases a 0) as [Ha|Ha].
 rewrite log2_nonpos; order_pos.
 assert (Hb : 0 < b) by order.
 destruct (log2_spec a Ha) as (LEa,_).
 destruct (log2_spec b Hb) as (_,LTb).
 apply lt_succ_r, (pow_lt_mono_r_iff 2); order_pos.
Qed.

(** No reverse result for <=, consider for instance log2 3 <= log2 2 *)

Lemma log2_lt_cancel : forall a b, log2 a < log2 b -> a < b.
Proof.
 intros a b H.
 destruct (le_gt_cases b 0) as [Hb|Hb].
  rewrite (log2_nonpos b) in H; trivial.
  generalize (log2_nonneg a); order.
 destruct (le_gt_cases a 0) as [Ha|Ha]. order.
 destruct (log2_spec a Ha) as (_,LTa).
 destruct (log2_spec b Hb) as (LEb,_).
 apply le_succ_l in H.
 apply (pow_le_mono_r_iff 2) in H; order_pos.
Qed.

(** When left side is a power of 2, we have an equivalence for <= *)

Lemma log2_le_pow2 : forall a b, 0<a -> (2^b<=a <-> b <= log2 a).
Proof.
 intros a b Ha.
 split; intros H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 generalize (log2_nonneg a); order.
 rewrite <- (log2_pow2 b); trivial. now apply log2_le_mono.
 transitivity (2^(log2 a)).
 apply pow_le_mono_r; order'.
 now destruct (log2_spec a Ha).
Qed.

(** When right side is a square, we have an equivalence for < *)

Lemma log2_lt_pow2 : forall a b, 0<a -> (a<2^b <-> log2 a < b).
Proof.
 intros a b Ha.
 split; intros H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite pow_neg_r in H; order.
 apply (pow_lt_mono_r_iff 2); try order_pos.
 apply le_lt_trans with a; trivial.
 now destruct (log2_spec a Ha).
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 generalize (log2_nonneg a); order.
 apply log2_lt_cancel; try order.
 now rewrite log2_pow2.
Qed.

(** Comparing log2 and identity *)

Lemma log2_lt_lin : forall a, 0<a -> log2 a < a.
Proof.
 intros a Ha.
 apply (pow_lt_mono_r_iff 2); try order_pos.
 apply le_lt_trans with a.
 now destruct (log2_spec a Ha).
 apply pow_gt_lin_r; order'.
Qed.

Lemma log2_le_lin : forall a, 0<=a -> log2 a <= a.
Proof.
 intros a Ha.
 le_elim Ha.
 now apply lt_le_incl, log2_lt_lin.
 rewrite <- Ha, log2_nonpos; order.
Qed.

(** Log2 and multiplication. *)

(** Due to rounding error, we don't have the usual
    [log2 (a*b) = log2 a + log2 b] but we may be off by 1 at most *)

Lemma log2_mul_below : forall a b, 0<a -> 0<b ->
 log2 a + log2 b <= log2 (a*b).
Proof.
 intros a b Ha Hb.
 apply log2_le_pow2; try order_pos.
 rewrite pow_add_r by order_pos.
 apply mul_le_mono_nonneg; try apply log2_spec; order_pos.
Qed.

Lemma log2_mul_above : forall a b, 0<=a -> 0<=b ->
 log2 (a*b) <= log2 a + log2 b + 1.
Proof.
 intros a b Ha Hb.
 le_elim Ha.
 le_elim Hb.
 apply lt_succ_r.
 rewrite add_1_r, <- add_succ_r, <- add_succ_l.
 apply log2_lt_pow2; try order_pos.
 rewrite pow_add_r by order_pos.
 apply mul_lt_mono_nonneg; try order; now apply log2_spec.
 rewrite <- Hb. nzsimpl. rewrite log2_nonpos; order_pos.
 rewrite <- Ha. nzsimpl. rewrite log2_nonpos; order_pos.
Qed.

(** And we can't find better approximations in general.
    - The lower bound is exact for powers of 2.
    - Concerning the upper bound, for any c>1, take a=b=2^c-1,
      then log2 (a*b) = c+c -1 while (log2 a) = (log2 b) = c-1
*)

(** At least, we get back the usual equation when we multiply by 2 (or 2^k) *)

Lemma log2_mul_pow2 : forall a b, 0<a -> 0<=b -> log2 (a*2^b) == b + log2 a.
Proof.
 intros a b Ha Hb.
 apply log2_unique; try order_pos. split.
 rewrite pow_add_r, mul_comm; try order_pos.
 apply mul_le_mono_nonneg_r. order_pos. now apply log2_spec.
 rewrite <-add_succ_r, pow_add_r, mul_comm; try order_pos.
 apply mul_lt_mono_pos_l. order_pos. now apply log2_spec.
Qed.

Lemma log2_double : forall a, 0<a -> log2 (2*a) == S (log2 a).
Proof.
 intros a Ha. generalize (log2_mul_pow2 a 1 Ha le_0_1). now nzsimpl'.
Qed.

(** Two numbers with same log2 cannot be far away. *)

Lemma log2_same : forall a b, 0<a -> 0<b -> log2 a == log2 b -> a < 2*b.
Proof.
 intros a b Ha Hb H.
 apply log2_lt_cancel. rewrite log2_double, H by trivial.
 apply lt_succ_diag_r.
Qed.

(** Log2 and successor :
    - the log2 function climbs by at most 1 at a time
    - otherwise it stays at the same value
    - the +1 steps occur for powers of two
*)

Lemma log2_succ_le : forall a, log2 (S a) <= S (log2 a).
Proof.
 intros a.
 destruct (lt_trichotomy 0 a) as [LT|[EQ|LT]].
 apply (pow_le_mono_r_iff 2); try order_pos.
 transitivity (S a).
 apply log2_spec.
 apply lt_succ_r; order.
 now apply le_succ_l, log2_spec.
 rewrite <- EQ, <- one_succ, log2_1; order_pos.
 rewrite 2 log2_nonpos. order_pos. order'. now rewrite le_succ_l.
Qed.

Lemma log2_succ_or : forall a,
 log2 (S a) == S (log2 a) \/ log2 (S a) == log2 a.
Proof.
 intros.
 destruct (le_gt_cases (log2 (S a)) (log2 a)) as [H|H].
 right. generalize (log2_le_mono _ _ (le_succ_diag_r a)); order.
 left. apply le_succ_l in H. generalize (log2_succ_le a); order.
Qed.

Lemma log2_eq_succ_is_pow2 : forall a,
 log2 (S a) == S (log2 a) -> exists b, S a == 2^b.
Proof.
 intros a H.
 destruct (le_gt_cases a 0) as [Ha|Ha].
 rewrite 2 (proj2 (log2_null _)) in H. generalize (lt_succ_diag_r 0); order.
 order'. apply le_succ_l. order'.
 assert (Ha' : 0 < S a) by (apply lt_succ_r; order).
 exists (log2 (S a)).
 generalize (proj1 (log2_spec (S a) Ha')) (proj2 (log2_spec a Ha)).
 rewrite <- le_succ_l, <- H. order.
Qed.

Lemma log2_eq_succ_iff_pow2 : forall a, 0<a ->
 (log2 (S a) == S (log2 a) <-> exists b, S a == 2^b).
Proof.
 intros a Ha.
 split. apply log2_eq_succ_is_pow2.
 intros (b,Hb).
 assert (Hb' : 0 < b).
  apply (pow_gt_1 2); try order'; now rewrite <- Hb, one_succ, <- succ_lt_mono.
 rewrite Hb, log2_pow2; try order'.
 setoid_replace a with (P (2^b)). rewrite log2_pred_pow2; trivial.
 symmetry; now apply lt_succ_pred with 0.
 apply succ_inj. rewrite Hb. symmetry. apply lt_succ_pred with 0.
  rewrite <- Hb, lt_succ_r; order.
Qed.

Lemma log2_succ_double : forall a, 0<a -> log2 (2*a+1) == S (log2 a).
Proof.
 intros a Ha.
 rewrite add_1_r.
 destruct (log2_succ_or (2*a)) as [H|H]; [exfalso|now rewrite H, log2_double].
 apply log2_eq_succ_is_pow2 in H. destruct H as (b,H).
 destruct (lt_trichotomy b 0) as [LT|[EQ|LT]].
 rewrite pow_neg_r in H; trivial.
 apply (mul_pos_pos 2), succ_lt_mono in Ha; try order'.
 rewrite <- one_succ in Ha. order'.
 rewrite EQ, pow_0_r in H.
 apply (mul_pos_pos 2), succ_lt_mono in Ha; try order'.
 rewrite <- one_succ in Ha. order'.
 assert (EQ:=lt_succ_pred 0 b LT).
 rewrite <- EQ, pow_succ_r in H; [|now rewrite <- lt_succ_r, EQ].
 destruct (lt_ge_cases a (2^(P b))) as [LT'|LE'].
 generalize (mul_2_mono_l _ _ LT'). rewrite add_1_l. order.
 rewrite (mul_le_mono_pos_l _ _ 2) in LE'; try order'.
 rewrite <- H in LE'. apply le_succ_l in LE'. order.
Qed.

(** Log2 and addition *)

Lemma log2_add_le : forall a b, a~=1 -> b~=1 -> log2 (a+b) <= log2 a + log2 b.
Proof.
 intros a b Ha Hb.
 destruct (lt_trichotomy a 1) as [Ha'|[Ha'|Ha']]; [|order|].
 rewrite one_succ, lt_succ_r in Ha'.
 rewrite (log2_nonpos a); trivial. nzsimpl. apply log2_le_mono.
 rewrite <- (add_0_l b) at 2. now apply add_le_mono.
 destruct (lt_trichotomy b 1) as [Hb'|[Hb'|Hb']]; [|order|].
 rewrite one_succ, lt_succ_r in Hb'.
 rewrite (log2_nonpos b); trivial. nzsimpl. apply log2_le_mono.
 rewrite <- (add_0_r a) at 2. now apply add_le_mono.
 clear Ha Hb.
 apply lt_succ_r.
 apply log2_lt_pow2; try order_pos.
 rewrite pow_succ_r by order_pos.
 rewrite two_succ, one_succ at 1. nzsimpl.
 apply add_lt_mono.
 apply lt_le_trans with (2^(S (log2 a))). apply log2_spec; order'.
 apply pow_le_mono_r. order'. rewrite <- add_1_r. apply add_le_mono_l.
  rewrite one_succ; now apply le_succ_l, log2_pos.
 apply lt_le_trans with (2^(S (log2 b))). apply log2_spec; order'.
 apply pow_le_mono_r. order'. rewrite <- add_1_l. apply add_le_mono_r.
  rewrite one_succ; now apply le_succ_l, log2_pos.
Qed.

(** The sum of two log2 is less than twice the log2 of the sum.
    The large inequality is obvious thanks to monotonicity.
    The strict one requires some more work. This is almost
    a convexity inequality for points [2a], [2b] and their middle [a+b] :
    ideally, we would have [2*log(a+b) >= log(2a)+log(2b) = 2+log a+log b].
    Here, we cannot do better: consider for instance a=2 b=4, then 1+2<2*2
*)

Lemma add_log2_lt : forall a b, 0<a -> 0<b ->
 log2 a + log2 b < 2 * log2 (a+b).
Proof.
 intros a b Ha Hb. nzsimpl'.
 assert (H : log2 a <= log2 (a+b)).
  apply log2_le_mono. rewrite <- (add_0_r a) at 1. apply add_le_mono; order.
 assert (H' : log2 b <= log2 (a+b)).
  apply log2_le_mono. rewrite <- (add_0_l b) at 1. apply add_le_mono; order.
 le_elim H.
 apply lt_le_trans with (log2 (a+b) + log2 b).
  now apply add_lt_mono_r. now apply add_le_mono_l.
 rewrite <- H at 1. apply add_lt_mono_l.
 le_elim H'; trivial.
 symmetry in H. apply log2_same in H; try order_pos.
 symmetry in H'. apply log2_same in H'; try order_pos.
 revert H H'. nzsimpl'. rewrite <- add_lt_mono_l, <- add_lt_mono_r; order.
Qed.

End NZLog2Prop.

Module NZLog2UpProp
 (Import A : NZDecOrdAxiomsSig')
 (Import B : NZPow' A)
 (Import C : NZLog2 A B)
 (Import D : NZMulOrderProp A)
 (Import E : NZPowProp A B D)
 (Import F : NZLog2Prop A B C D E).

(** * [log2_up] : a binary logarithm that rounds up instead of down *)

(** For once, we define instead of axiomatizing, thanks to log2 *)

Definition log2_up a :=
 match compare 1 a with
  | Lt => S (log2 (P a))
  | _ => 0
 end.

Lemma log2_up_eqn0 : forall a, a<=1 -> log2_up a == 0.
Proof.
 intros a Ha. unfold log2_up. case compare_spec; try order.
Qed.

Lemma log2_up_eqn : forall a, 1<a -> log2_up a == S (log2 (P a)).
Proof.
 intros a Ha. unfold log2_up. case compare_spec; try order.
Qed.

Lemma log2_up_spec : forall a, 1<a ->
 2^(P (log2_up a)) < a <= 2^(log2_up a).
Proof.
 intros a Ha.
 rewrite log2_up_eqn; trivial.
 rewrite pred_succ.
 rewrite <- (lt_succ_pred 1 a Ha) at 2 3.
 rewrite lt_succ_r, le_succ_l.
 apply log2_spec.
 apply succ_lt_mono. now rewrite (lt_succ_pred 1 a Ha), <- one_succ.
Qed.

Lemma log2_up_nonpos : forall a, a<=0 -> log2_up a == 0.
Proof.
 intros. apply log2_up_eqn0. order'.
Qed.

Instance log2_up_wd : Proper (eq==>eq) log2_up.
Proof.
 assert (Proper (eq==>eq==>Logic.eq) compare).
  repeat red; intros; do 2 case compare_spec; trivial; order.
 intros a a' Ha. unfold log2_up. rewrite Ha at 1.
 case compare; now rewrite ?Ha.
Qed.

(** [log2_up] is always non-negative *)

Lemma log2_up_nonneg : forall a, 0 <= log2_up a.
Proof.
 intros a. unfold log2_up. case compare_spec; try order.
 intros. apply le_le_succ_r, log2_nonneg.
Qed.

(** The spec of [log2_up] indeed determines it *)

Lemma log2_up_unique : forall a b, 0<b -> 2^(P b)<a<=2^b -> log2_up a == b.
Proof.
 intros a b Hb (LEb,LTb).
 assert (Ha : 1 < a).
  apply le_lt_trans with (2^(P b)); trivial.
  rewrite one_succ. apply le_succ_l.
  apply pow_pos_nonneg. order'. apply lt_succ_r.
  now rewrite (lt_succ_pred 0 b Hb).
 assert (Hc := log2_up_nonneg a).
 destruct (log2_up_spec a Ha) as (LTc,LEc).
 assert (b <= log2_up a).
  apply lt_succ_r. rewrite <- (lt_succ_pred 0 b Hb).
  rewrite <- succ_lt_mono.
  apply (pow_lt_mono_r_iff 2); try order'.
 assert (Hc' : 0 < log2_up a) by order.
 assert (log2_up a <= b).
  apply lt_succ_r. rewrite <- (lt_succ_pred 0 _ Hc').
  rewrite <- succ_lt_mono.
  apply (pow_lt_mono_r_iff 2); try order'.
 order.
Qed.

(** [log2_up] is exact on powers of 2 *)

Lemma log2_up_pow2 : forall a, 0<=a -> log2_up (2^a) == a.
Proof.
 intros a Ha.
 le_elim Ha.
 apply log2_up_unique; trivial.
 split; try order.
 apply pow_lt_mono_r; try order'.
 rewrite <- (lt_succ_pred 0 a Ha) at 2.
 now apply lt_succ_r.
 now rewrite <- Ha, pow_0_r, log2_up_eqn0.
Qed.

(** [log2_up] and successors of powers of 2 *)

Lemma log2_up_succ_pow2 : forall a, 0<=a -> log2_up (S (2^a)) == S a.
Proof.
 intros a Ha.
 rewrite log2_up_eqn, pred_succ, log2_pow2; try easy.
 rewrite one_succ, <- succ_lt_mono. apply pow_pos_nonneg; order'.
Qed.

(** Basic constants *)

Lemma log2_up_1 : log2_up 1 == 0.
Proof.
 now apply log2_up_eqn0.
Qed.

Lemma log2_up_2 : log2_up 2 == 1.
Proof.
 rewrite <- (pow_1_r 2). apply log2_up_pow2; order'.
Qed.

(** Links between log2 and [log2_up] *)

Lemma le_log2_log2_up : forall a, log2 a <= log2_up a.
Proof.
 intros a. unfold log2_up. case compare_spec; intros H.
 rewrite <- H, log2_1. order.
 rewrite <- (lt_succ_pred 1 a H) at 1. apply log2_succ_le.
 rewrite log2_nonpos. order. now rewrite <-lt_succ_r, <-one_succ.
Qed.

Lemma le_log2_up_succ_log2 : forall a, log2_up a <= S (log2 a).
Proof.
 intros a. unfold log2_up. case compare_spec; intros H; try order_pos.
 rewrite <- succ_le_mono. apply log2_le_mono.
 rewrite <- (lt_succ_pred 1 a H) at 2. apply le_succ_diag_r.
Qed.

Lemma log2_log2_up_spec : forall a, 0<a ->
 2^log2 a <= a <= 2^log2_up a.
Proof.
 intros a H. split.
 now apply log2_spec.
 rewrite <-le_succ_l, <-one_succ in H. le_elim H.
 now apply log2_up_spec.
 now rewrite <-H, log2_up_1, pow_0_r.
Qed.

Lemma log2_log2_up_exact :
 forall a, 0<a -> (log2 a == log2_up a <-> exists b, a == 2^b).
Proof.
 intros a Ha.
 split. intros. exists (log2 a).
  generalize (log2_log2_up_spec a Ha). rewrite <-H.
  destruct 1; order.
 intros (b,Hb). rewrite Hb.
 destruct (le_gt_cases 0 b).
 now rewrite log2_pow2, log2_up_pow2.
 rewrite pow_neg_r; trivial. now rewrite log2_nonpos, log2_up_nonpos.
Qed.

(** [log2_up] n is strictly positive for 1<n *)

Lemma log2_up_pos : forall a, 1<a -> 0 < log2_up a.
Proof.
 intros. rewrite log2_up_eqn; trivial. apply lt_succ_r; order_pos.
Qed.

(** Said otherwise, [log2_up] is null only below 1 *)

Lemma log2_up_null : forall a, log2_up a == 0 <-> a <= 1.
Proof.
 intros a. split; intros H.
 destruct (le_gt_cases a 1) as [Ha|Ha]; trivial.
 generalize (log2_up_pos a Ha); order.
 now apply log2_up_eqn0.
Qed.

(** [log2_up] is a monotone function (but not a strict one) *)

Lemma log2_up_le_mono : forall a b, a<=b -> log2_up a <= log2_up b.
Proof.
 intros a b H.
 destruct (le_gt_cases a 1) as [Ha|Ha].
 rewrite log2_up_eqn0; trivial. apply log2_up_nonneg.
 rewrite 2 log2_up_eqn; try order.
 rewrite <- succ_le_mono. apply log2_le_mono, succ_le_mono.
 rewrite 2 lt_succ_pred with 1; order.
Qed.

(** No reverse result for <=, consider for instance log2_up 4 <= log2_up 3 *)

Lemma log2_up_lt_cancel : forall a b, log2_up a < log2_up b -> a < b.
Proof.
 intros a b H.
 destruct (le_gt_cases b 1) as [Hb|Hb].
  rewrite (log2_up_eqn0 b) in H; trivial.
  generalize (log2_up_nonneg a); order.
 destruct (le_gt_cases a 1) as [Ha|Ha]. order.
 rewrite 2 log2_up_eqn in H; try order.
 rewrite <- succ_lt_mono in H. apply log2_lt_cancel, succ_lt_mono in H.
 rewrite 2 lt_succ_pred with 1 in H; order.
Qed.

(** When left side is a power of 2, we have an equivalence for < *)

Lemma log2_up_lt_pow2 : forall a b, 0<a -> (2^b<a <-> b < log2_up a).
Proof.
 intros a b Ha.
 split; intros H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 generalize (log2_up_nonneg a); order.
 apply (pow_lt_mono_r_iff 2). order'. apply log2_up_nonneg.
 apply lt_le_trans with a; trivial.
 apply (log2_up_spec a).
 apply le_lt_trans with (2^b); trivial.
 rewrite one_succ, le_succ_l. apply pow_pos_nonneg; order'.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 now rewrite pow_neg_r.
 rewrite <- (log2_up_pow2 b) in H; trivial. now apply log2_up_lt_cancel.
Qed.

(** When right side is a square, we have an equivalence for <= *)

Lemma log2_up_le_pow2 : forall a b, 0<a -> (a<=2^b <-> log2_up a <= b).
Proof.
 intros a b Ha.
 split; intros H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite pow_neg_r in H; order.
 rewrite <- (log2_up_pow2 b); trivial. now apply log2_up_le_mono.
 transitivity (2^(log2_up a)).
 now apply log2_log2_up_spec.
 apply pow_le_mono_r; order'.
Qed.

(** Comparing [log2_up] and identity *)

Lemma log2_up_lt_lin : forall a, 0<a -> log2_up a < a.
Proof.
 intros a Ha.
 assert (H : S (P a) == a) by (now apply lt_succ_pred with 0).
 rewrite <- H at 2. apply lt_succ_r. apply log2_up_le_pow2; trivial.
 rewrite <- H at 1. apply le_succ_l.
 apply pow_gt_lin_r. order'. apply lt_succ_r; order.
Qed.

Lemma log2_up_le_lin : forall a, 0<=a -> log2_up a <= a.
Proof.
 intros a Ha.
 le_elim Ha.
 now apply lt_le_incl, log2_up_lt_lin.
 rewrite <- Ha, log2_up_nonpos; order.
Qed.

(** [log2_up] and multiplication. *)

(** Due to rounding error, we don't have the usual
    [log2_up (a*b) = log2_up a + log2_up b] but we may be off by 1 at most *)

Lemma log2_up_mul_above : forall a b, 0<=a -> 0<=b ->
  log2_up (a*b) <= log2_up a + log2_up b.
Proof.
 intros a b Ha Hb.
 assert (Ha':=log2_up_nonneg a).
 assert (Hb':=log2_up_nonneg b).
 le_elim Ha.
 le_elim Hb.
 apply log2_up_le_pow2; try order_pos.
 rewrite pow_add_r; trivial.
 apply mul_le_mono_nonneg; try apply log2_log2_up_spec; order'.
 rewrite <- Hb. nzsimpl. rewrite log2_up_nonpos; order_pos.
 rewrite <- Ha. nzsimpl. rewrite log2_up_nonpos; order_pos.
Qed.

Lemma log2_up_mul_below : forall a b, 0<a -> 0<b ->
 log2_up a + log2_up b <= S (log2_up (a*b)).
Proof.
 intros a b Ha Hb.
 rewrite <-le_succ_l, <-one_succ in Ha. le_elim Ha.
 rewrite <-le_succ_l, <-one_succ in Hb. le_elim Hb.
 assert (Ha' : 0 < log2_up a) by (apply log2_up_pos; trivial).
 assert (Hb' : 0 < log2_up b) by (apply log2_up_pos; trivial).
 rewrite <- (lt_succ_pred 0 (log2_up a)); trivial.
 rewrite <- (lt_succ_pred 0 (log2_up b)); trivial.
 nzsimpl. rewrite <- succ_le_mono, le_succ_l.
 apply (pow_lt_mono_r_iff 2). order'. apply log2_up_nonneg.
 rewrite pow_add_r; try (apply lt_succ_r; rewrite (lt_succ_pred 0); trivial).
 apply lt_le_trans with (a*b).
 apply mul_lt_mono_nonneg; try order_pos; try now apply log2_up_spec.
 apply log2_up_spec.
 setoid_replace 1 with (1*1) by now nzsimpl.
 apply mul_lt_mono_nonneg; order'.
 rewrite <- Hb, log2_up_1; nzsimpl. apply le_succ_diag_r.
 rewrite <- Ha, log2_up_1; nzsimpl. apply le_succ_diag_r.
Qed.

(** And we can't find better approximations in general.
    - The upper bound is exact for powers of 2.
    - Concerning the lower bound, for any c>1, take a=b=2^c+1,
      then [log2_up (a*b) = c+c +1] while [(log2_up a) = (log2_up b) = c+1]
*)

(** At least, we get back the usual equation when we multiply by 2 (or 2^k) *)

Lemma log2_up_mul_pow2 : forall a b, 0<a -> 0<=b ->
 log2_up (a*2^b) == b + log2_up a.
Proof.
 intros a b Ha Hb.
 rewrite <- le_succ_l, <- one_succ in Ha; le_elim Ha.
 apply log2_up_unique. apply add_nonneg_pos; trivial. now apply log2_up_pos.
 split.
 assert (EQ := lt_succ_pred 0 _ (log2_up_pos _ Ha)).
 rewrite <- EQ. nzsimpl. rewrite pow_add_r, mul_comm; trivial.
 apply mul_lt_mono_pos_r. order_pos. now apply log2_up_spec.
 rewrite <- lt_succ_r, EQ. now apply log2_up_pos.
 rewrite pow_add_r, mul_comm; trivial.
 apply mul_le_mono_nonneg_l. order_pos. now apply log2_up_spec.
 apply log2_up_nonneg.
 now rewrite <- Ha, mul_1_l, log2_up_1, add_0_r, log2_up_pow2.
Qed.

Lemma log2_up_double : forall a, 0<a -> log2_up (2*a) == S (log2_up a).
Proof.
 intros a Ha. generalize (log2_up_mul_pow2 a 1 Ha le_0_1). now nzsimpl'.
Qed.

(** Two numbers with same [log2_up] cannot be far away. *)

Lemma log2_up_same : forall a b, 0<a -> 0<b -> log2_up a == log2_up b -> a < 2*b.
Proof.
 intros a b Ha Hb H.
 apply log2_up_lt_cancel. rewrite log2_up_double, H by trivial.
 apply lt_succ_diag_r.
Qed.

(** [log2_up] and successor :
    - the [log2_up] function climbs by at most 1 at a time
    - otherwise it stays at the same value
    - the +1 steps occur after powers of two
*)

Lemma log2_up_succ_le : forall a, log2_up (S a) <= S (log2_up a).
Proof.
 intros a.
 destruct (lt_trichotomy 1 a) as [LT|[EQ|LT]].
 rewrite 2 log2_up_eqn; trivial.
 rewrite pred_succ, <- succ_le_mono. rewrite <-(lt_succ_pred 1 a LT) at 1.
 apply log2_succ_le.
 apply lt_succ_r; order.
 rewrite <- EQ, <- two_succ, log2_up_1, log2_up_2. now nzsimpl'.
 rewrite 2 log2_up_eqn0. order_pos. order'. now rewrite le_succ_l.
Qed.

Lemma log2_up_succ_or : forall a,
 log2_up (S a) == S (log2_up a) \/ log2_up (S a) == log2_up a.
Proof.
 intros.
 destruct (le_gt_cases (log2_up (S a)) (log2_up a)).
 right. generalize (log2_up_le_mono _ _ (le_succ_diag_r a)); order.
 left. apply le_succ_l in H. generalize (log2_up_succ_le a); order.
Qed.

Lemma log2_up_eq_succ_is_pow2 : forall a,
 log2_up (S a) == S (log2_up a) -> exists b, a == 2^b.
Proof.
 intros a H.
 destruct (le_gt_cases a 0) as [Ha|Ha].
 rewrite 2 (proj2 (log2_up_null _)) in H. generalize (lt_succ_diag_r 0); order.
 order'. apply le_succ_l. order'.
 assert (Ha' : 1 < S a) by (now rewrite one_succ, <- succ_lt_mono).
 exists (log2_up a).
 generalize (proj1 (log2_up_spec (S a) Ha')) (proj2 (log2_log2_up_spec a Ha)).
 rewrite H, pred_succ, lt_succ_r. order.
Qed.

Lemma log2_up_eq_succ_iff_pow2 : forall a, 0<a ->
 (log2_up (S a) == S (log2_up a) <-> exists b, a == 2^b).
Proof.
 intros a Ha.
 split. apply log2_up_eq_succ_is_pow2.
 intros (b,Hb).
 destruct (lt_ge_cases b 0) as [Hb'|Hb'].
  rewrite pow_neg_r in Hb; order.
 rewrite Hb, log2_up_pow2; try order'.
 now rewrite log2_up_succ_pow2.
Qed.

Lemma log2_up_succ_double : forall a, 0<a ->
 log2_up (2*a+1) == 2 + log2 a.
Proof.
 intros a Ha.
 rewrite log2_up_eqn. rewrite add_1_r, pred_succ, log2_double; now nzsimpl'.
 apply le_lt_trans with (0+1). now nzsimpl'.
 apply add_lt_mono_r. order_pos.
Qed.

(** [log2_up] and addition *)

Lemma log2_up_add_le : forall a b, a~=1 -> b~=1 ->
 log2_up (a+b) <= log2_up a + log2_up b.
Proof.
 intros a b Ha Hb.
 destruct (lt_trichotomy a 1) as [Ha'|[Ha'|Ha']]; [|order|].
 rewrite (log2_up_eqn0 a) by order. nzsimpl. apply log2_up_le_mono.
 rewrite one_succ, lt_succ_r in Ha'.
 rewrite <- (add_0_l b) at 2. now apply add_le_mono.
 destruct (lt_trichotomy b 1) as [Hb'|[Hb'|Hb']]; [|order|].
 rewrite (log2_up_eqn0 b) by order. nzsimpl. apply log2_up_le_mono.
 rewrite one_succ, lt_succ_r in Hb'.
 rewrite <- (add_0_r a) at 2. now apply add_le_mono.
 clear Ha Hb.
 transitivity (log2_up (a*b)).
 now apply log2_up_le_mono, add_le_mul.
 apply log2_up_mul_above; order'.
Qed.

(** The sum of two [log2_up] is less than twice the [log2_up] of the sum.
    The large inequality is obvious thanks to monotonicity.
    The strict one requires some more work. This is almost
    a convexity inequality for points [2a], [2b] and their middle [a+b] :
    ideally, we would have [2*log(a+b) >= log(2a)+log(2b) = 2+log a+log b].
    Here, we cannot do better: consider for instance a=3 b=5, then 2+3<2*3
*)

Lemma add_log2_up_lt : forall a b, 0<a -> 0<b ->
 log2_up a + log2_up b < 2 * log2_up (a+b).
Proof.
 intros a b Ha Hb. nzsimpl'.
 assert (H : log2_up a <= log2_up (a+b)).
  apply log2_up_le_mono. rewrite <- (add_0_r a) at 1. apply add_le_mono; order.
 assert (H' : log2_up b <= log2_up (a+b)).
  apply log2_up_le_mono. rewrite <- (add_0_l b) at 1. apply add_le_mono; order.
 le_elim H.
 apply lt_le_trans with (log2_up (a+b) + log2_up b).
  now apply add_lt_mono_r. now apply add_le_mono_l.
 rewrite <- H at 1. apply add_lt_mono_l.
 le_elim H'. trivial.
 symmetry in H. apply log2_up_same in H; try order_pos.
 symmetry in H'. apply log2_up_same in H'; try order_pos.
 revert H H'. nzsimpl'. rewrite <- add_lt_mono_l, <- add_lt_mono_r; order.
Qed.

End NZLog2UpProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZMul.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms NZBase NZAdd.

Module Type NZMulProp (Import NZ : NZAxiomsSig')(Import NZBase : NZBaseProp NZ).
Include NZAddProp NZ NZBase.

Theorem mul_0_r : forall n, n * 0 == 0.
Proof.
nzinduct n; intros; now nzsimpl.
Qed.

Theorem mul_succ_r : forall n m, n * (S m) == n * m + n.
Proof.
intros n m; nzinduct n. now nzsimpl.
intro n. nzsimpl. rewrite succ_inj_wd, <- add_assoc, (add_comm m n), add_assoc.
now rewrite add_cancel_r.
Qed.

Hint Rewrite mul_0_r mul_succ_r : nz.

Theorem mul_comm : forall n m, n * m == m * n.
Proof.
intros n m; nzinduct n. now nzsimpl.
intro. nzsimpl. now rewrite add_cancel_r.
Qed.

Theorem mul_add_distr_r : forall n m p, (n + m) * p == n * p + m * p.
Proof.
intros n m p; nzinduct n. now nzsimpl.
intro n. nzsimpl. rewrite <- add_assoc, (add_comm p (m*p)), add_assoc.
now rewrite add_cancel_r.
Qed.

Theorem mul_add_distr_l : forall n m p, n * (m + p) == n * m + n * p.
Proof.
intros n m p.
rewrite (mul_comm n (m + p)), (mul_comm n m), (mul_comm n p).
apply mul_add_distr_r.
Qed.

Theorem mul_assoc : forall n m p, n * (m * p) == (n * m) * p.
Proof.
intros n m p; nzinduct n. now nzsimpl.
intro n. nzsimpl. rewrite mul_add_distr_r.
now rewrite add_cancel_r.
Qed.

Theorem mul_1_l : forall n, 1 * n == n.
Proof.
intro n. now nzsimpl'.
Qed.

Theorem mul_1_r : forall n, n * 1 == n.
Proof.
intro n. now nzsimpl'.
Qed.

Hint Rewrite mul_1_l mul_1_r : nz.

Theorem mul_shuffle0 : forall n m p, n*m*p == n*p*m.
Proof.
intros n m p. now rewrite <- 2 mul_assoc, (mul_comm m).
Qed.

Theorem mul_shuffle1 : forall n m p q, (n * m) * (p * q) == (n * p) * (m * q).
Proof.
intros n m p q. now rewrite 2 mul_assoc, (mul_shuffle0 n).
Qed.

Theorem mul_shuffle2 : forall n m p q, (n * m) * (p * q) == (n * q) * (m * p).
Proof.
intros n m p q. rewrite (mul_comm p). apply mul_shuffle1.
Qed.

Theorem mul_shuffle3 : forall n m p, n * (m * p) == m * (n * p).
Proof.
intros n m p. now rewrite mul_assoc, (mul_comm n), mul_assoc.
Qed.

End NZMulProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZMulOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms.
Require Import NZAddOrder.

Module Type NZMulOrderProp (Import NZ : NZOrdAxiomsSig').
Include NZAddOrderProp NZ.

Theorem mul_lt_pred :
  forall p q n m, S p == q -> (p * n < p * m <-> q * n + m < q * m + n).
Proof.
intros p q n m H. rewrite <- H. nzsimpl.
rewrite <- ! add_assoc, (add_comm n m).
now rewrite <- add_lt_mono_r.
Qed.

Theorem mul_lt_mono_pos_l : forall p n m, 0 < p -> (n < m <-> p * n < p * m).
Proof.
intros p n m Hp. revert n m. apply lt_ind with (4:=Hp). solve_proper.
intros. now nzsimpl.
clear p Hp. intros p Hp IH n m. nzsimpl.
assert (LR : forall n m, n < m -> p * n + n < p * m + m)
 by (intros n1 m1 H; apply add_lt_mono; trivial; now rewrite <- IH).
split; intros H.
now apply LR.
destruct (lt_trichotomy n m) as [LT|[EQ|GT]]; trivial.
rewrite EQ in H. order.
apply LR in GT. order.
Qed.

Theorem mul_lt_mono_pos_r : forall p n m, 0 < p -> (n < m <-> n * p < m * p).
Proof.
intros p n m.
rewrite (mul_comm n p), (mul_comm m p). now apply mul_lt_mono_pos_l.
Qed.

Theorem mul_lt_mono_neg_l : forall p n m, p < 0 -> (n < m <-> p * m < p * n).
Proof.
nzord_induct p.
order.
intros p Hp _ n m Hp'. apply lt_succ_l in Hp'. order.
intros p Hp IH n m _. apply le_succ_l in Hp.
le_elim Hp.
assert (LR : forall n m, n < m -> p * m < p * n).
 intros n1 m1 H. apply (le_lt_add_lt n1 m1).
 now apply lt_le_incl. rewrite <- 2 mul_succ_l. now rewrite <- IH.
split; intros H.
now apply LR.
destruct (lt_trichotomy n m) as [LT|[EQ|GT]]; trivial.
rewrite EQ in H. order.
apply LR in GT. order.
rewrite (mul_lt_pred p (S p)), Hp; now nzsimpl.
Qed.

Theorem mul_lt_mono_neg_r : forall p n m, p < 0 -> (n < m <-> m * p < n * p).
Proof.
intros p n m.
rewrite (mul_comm n p), (mul_comm m p). now apply mul_lt_mono_neg_l.
Qed.

Theorem mul_le_mono_nonneg_l : forall n m p, 0 <= p -> n <= m -> p * n <= p * m.
Proof.
intros n m p H1 H2. le_elim H1.
le_elim H2. apply lt_le_incl. now apply mul_lt_mono_pos_l.
apply eq_le_incl; now rewrite H2.
apply eq_le_incl; rewrite <- H1; now do 2 rewrite mul_0_l.
Qed.

Theorem mul_le_mono_nonpos_l : forall n m p, p <= 0 -> n <= m -> p * m <= p * n.
Proof.
intros n m p H1 H2. le_elim H1.
le_elim H2. apply lt_le_incl. now apply mul_lt_mono_neg_l.
apply eq_le_incl; now rewrite H2.
apply eq_le_incl; rewrite H1; now do 2 rewrite mul_0_l.
Qed.

Theorem mul_le_mono_nonneg_r : forall n m p, 0 <= p -> n <= m -> n * p <= m * p.
Proof.
intros n m p H1 H2;
rewrite (mul_comm n p), (mul_comm m p); now apply mul_le_mono_nonneg_l.
Qed.

Theorem mul_le_mono_nonpos_r : forall n m p, p <= 0 -> n <= m -> m * p <= n * p.
Proof.
intros n m p H1 H2;
rewrite (mul_comm n p), (mul_comm m p); now apply mul_le_mono_nonpos_l.
Qed.

Theorem mul_cancel_l : forall n m p, p ~= 0 -> (p * n == p * m <-> n == m).
Proof.
intros n m p Hp; split; intro H; [|now f_equiv].
apply lt_gt_cases in Hp; destruct Hp as [Hp|Hp];
 destruct (lt_trichotomy n m) as [LT|[EQ|GT]]; trivial.
apply (mul_lt_mono_neg_l p) in LT; order.
apply (mul_lt_mono_neg_l p) in GT; order.
apply (mul_lt_mono_pos_l p) in LT; order.
apply (mul_lt_mono_pos_l p) in GT; order.
Qed.

Theorem mul_cancel_r : forall n m p, p ~= 0 -> (n * p == m * p <-> n == m).
Proof.
intros n m p. rewrite (mul_comm n p), (mul_comm m p); apply mul_cancel_l.
Qed.

Theorem mul_id_l : forall n m, m ~= 0 -> (n * m == m <-> n == 1).
Proof.
intros n m H.
stepl (n * m == 1 * m) by now rewrite mul_1_l. now apply mul_cancel_r.
Qed.

Theorem mul_id_r : forall n m, n ~= 0 -> (n * m == n <-> m == 1).
Proof.
intros n m; rewrite mul_comm; apply mul_id_l.
Qed.

Theorem mul_le_mono_pos_l : forall n m p, 0 < p -> (n <= m <-> p * n <= p * m).
Proof.
intros n m p H; do 2 rewrite lt_eq_cases.
rewrite (mul_lt_mono_pos_l p n m) by assumption.
now rewrite -> (mul_cancel_l n m p) by
(intro H1; rewrite H1 in H; false_hyp H lt_irrefl).
Qed.

Theorem mul_le_mono_pos_r : forall n m p, 0 < p -> (n <= m <-> n * p <= m * p).
Proof.
intros n m p. rewrite (mul_comm n p), (mul_comm m p); apply mul_le_mono_pos_l.
Qed.

Theorem mul_le_mono_neg_l : forall n m p, p < 0 -> (n <= m <-> p * m <= p * n).
Proof.
intros n m p H; do 2 rewrite lt_eq_cases.
rewrite (mul_lt_mono_neg_l p n m); [| assumption].
rewrite -> (mul_cancel_l m n p)
 by (intro H1; rewrite H1 in H; false_hyp H lt_irrefl).
now setoid_replace (n == m) with (m == n) by (split; now intro).
Qed.

Theorem mul_le_mono_neg_r : forall n m p, p < 0 -> (n <= m <-> m * p <= n * p).
Proof.
intros n m p. rewrite (mul_comm n p), (mul_comm m p); apply mul_le_mono_neg_l.
Qed.

Theorem mul_lt_mono_nonneg :
  forall n m p q, 0 <= n -> n < m -> 0 <= p -> p < q -> n * p < m * q.
Proof.
intros n m p q H1 H2 H3 H4.
apply le_lt_trans with (m * p).
apply mul_le_mono_nonneg_r; [assumption | now apply lt_le_incl].
apply -> mul_lt_mono_pos_l; [assumption | now apply le_lt_trans with n].
Qed.

(* There are still many variants of the theorem above. One can assume 0 < n
or 0 < p or n <= m or p <= q. *)

Theorem mul_le_mono_nonneg :
  forall n m p q, 0 <= n -> n <= m -> 0 <= p -> p <= q -> n * p <= m * q.
Proof.
intros n m p q H1 H2 H3 H4.
le_elim H2; le_elim H4.
apply lt_le_incl; now apply mul_lt_mono_nonneg.
rewrite <- H4; apply mul_le_mono_nonneg_r; [assumption | now apply lt_le_incl].
rewrite <- H2; apply mul_le_mono_nonneg_l; [assumption | now apply lt_le_incl].
rewrite H2; rewrite H4; now apply eq_le_incl.
Qed.

Theorem mul_pos_pos : forall n m, 0 < n -> 0 < m -> 0 < n * m.
Proof.
intros n m H1 H2. rewrite <- (mul_0_l m). now apply mul_lt_mono_pos_r.
Qed.

Theorem mul_neg_neg : forall n m, n < 0 -> m < 0 -> 0 < n * m.
Proof.
intros n m H1 H2. rewrite <- (mul_0_l m). now apply mul_lt_mono_neg_r.
Qed.

Theorem mul_pos_neg : forall n m, 0 < n -> m < 0 -> n * m < 0.
Proof.
intros n m H1 H2. rewrite <- (mul_0_l m). now apply mul_lt_mono_neg_r.
Qed.

Theorem mul_neg_pos : forall n m, n < 0 -> 0 < m -> n * m < 0.
Proof.
intros; rewrite mul_comm; now apply mul_pos_neg.
Qed.

Theorem mul_nonneg_nonneg : forall n m, 0 <= n -> 0 <= m -> 0 <= n*m.
Proof.
intros. rewrite <- (mul_0_l m). apply mul_le_mono_nonneg; order.
Qed.

Theorem mul_pos_cancel_l : forall n m, 0 < n -> (0 < n*m <-> 0 < m).
Proof.
intros n m Hn. rewrite <- (mul_0_r n) at 1.
 symmetry. now apply mul_lt_mono_pos_l.
Qed.

Theorem mul_pos_cancel_r : forall n m, 0 < m -> (0 < n*m <-> 0 < n).
Proof.
intros n m Hn. rewrite <- (mul_0_l m) at 1.
 symmetry. now apply mul_lt_mono_pos_r.
Qed.

Theorem mul_nonneg_cancel_l : forall n m, 0 < n -> (0 <= n*m <-> 0 <= m).
Proof.
intros n m Hn. rewrite <- (mul_0_r n) at 1.
 symmetry. now apply mul_le_mono_pos_l.
Qed.

Theorem mul_nonneg_cancel_r : forall n m, 0 < m -> (0 <= n*m <-> 0 <= n).
Proof.
intros n m Hn. rewrite <- (mul_0_l m) at 1.
 symmetry. now apply mul_le_mono_pos_r.
Qed.

Theorem lt_1_mul_pos : forall n m, 1 < n -> 0 < m -> 1 < n * m.
Proof.
intros n m H1 H2. apply (mul_lt_mono_pos_r m) in H1.
rewrite mul_1_l in H1. now apply lt_1_l with m.
assumption.
Qed.

Theorem eq_mul_0 : forall n m, n * m == 0 <-> n == 0 \/ m == 0.
Proof.
intros n m; split.
intro H; destruct (lt_trichotomy n 0) as [H1 | [H1 | H1]];
destruct (lt_trichotomy m 0) as [H2 | [H2 | H2]];
try (now right); try (now left).
exfalso; now apply (lt_neq 0 (n * m)); [apply mul_neg_neg |].
exfalso; now apply (lt_neq (n * m) 0); [apply mul_neg_pos |].
exfalso; now apply (lt_neq (n * m) 0); [apply mul_pos_neg |].
exfalso; now apply (lt_neq 0 (n * m)); [apply mul_pos_pos |].
intros [H | H]. now rewrite H, mul_0_l. now rewrite H, mul_0_r.
Qed.

Theorem neq_mul_0 : forall n m, n ~= 0 /\ m ~= 0 <-> n * m ~= 0.
Proof.
intros n m; split; intro H.
intro H1; apply eq_mul_0 in H1. tauto.
split; intro H1; rewrite H1 in H;
(rewrite mul_0_l in H || rewrite mul_0_r in H); now apply H.
Qed.

Theorem eq_square_0 : forall n, n * n == 0 <-> n == 0.
Proof.
intro n; rewrite eq_mul_0; tauto.
Qed.

Theorem eq_mul_0_l : forall n m, n * m == 0 -> m ~= 0 -> n == 0.
Proof.
intros n m H1 H2. apply eq_mul_0 in H1. destruct H1 as [H1 | H1].
assumption. false_hyp H1 H2.
Qed.

Theorem eq_mul_0_r : forall n m, n * m == 0 -> n ~= 0 -> m == 0.
Proof.
intros n m H1 H2; apply eq_mul_0 in H1. destruct H1 as [H1 | H1].
false_hyp H1 H2. assumption.
Qed.

(** Some alternative names: *)

Definition mul_eq_0 := eq_mul_0.
Definition mul_eq_0_l := eq_mul_0_l.
Definition mul_eq_0_r := eq_mul_0_r.

Theorem lt_0_mul n m : 0 < n * m <-> (0 < n /\ 0 < m) \/ (m < 0 /\ n < 0).
Proof.
split; [intro H | intros [[H1 H2] | [H1 H2]]].
destruct (lt_trichotomy n 0) as [H1 | [H1 | H1]];
[| rewrite H1 in H; rewrite mul_0_l in H; false_hyp H lt_irrefl |];
(destruct (lt_trichotomy m 0) as [H2 | [H2 | H2]];
[| rewrite H2 in H; rewrite mul_0_r in H; false_hyp H lt_irrefl |]);
try (left; now split); try (right; now split).
assert (H3 : n * m < 0) by now apply mul_neg_pos.
exfalso; now apply (lt_asymm (n * m) 0).
assert (H3 : n * m < 0) by now apply mul_pos_neg.
exfalso; now apply (lt_asymm (n * m) 0).
now apply mul_pos_pos. now apply mul_neg_neg.
Qed.

Theorem square_lt_mono_nonneg : forall n m, 0 <= n -> n < m -> n * n < m * m.
Proof.
intros n m H1 H2. now apply mul_lt_mono_nonneg.
Qed.

Theorem square_le_mono_nonneg : forall n m, 0 <= n -> n <= m -> n * n <= m * m.
Proof.
intros n m H1 H2. now apply mul_le_mono_nonneg.
Qed.

(* The converse theorems require nonnegativity (or nonpositivity) of the
other variable *)

Theorem square_lt_simpl_nonneg : forall n m, 0 <= m -> n * n < m * m -> n < m.
Proof.
intros n m H1 H2. destruct (lt_ge_cases n 0).
now apply lt_le_trans with 0.
destruct (lt_ge_cases n m) as [LT|LE]; trivial.
apply square_le_mono_nonneg in LE; order.
Qed.

Theorem square_le_simpl_nonneg : forall n m, 0 <= m -> n * n <= m * m -> n <= m.
Proof.
intros n m H1 H2. destruct (lt_ge_cases n 0).
apply lt_le_incl; now apply lt_le_trans with 0.
destruct (le_gt_cases n m) as [LE|LT]; trivial.
apply square_lt_mono_nonneg in LT; order.
Qed.

Theorem mul_2_mono_l : forall n m, n < m -> 1 + 2 * n < 2 * m.
Proof.
intros n m. rewrite <- le_succ_l, (mul_le_mono_pos_l (S n) m two).
rewrite two_succ. nzsimpl. now rewrite le_succ_l.
order'.
Qed.

Lemma add_le_mul : forall a b, 1<a -> 1<b -> a+b <= a*b.
Proof.
 assert (AUX : forall a b, 0<a -> 0<b -> (S a)+(S b) <= (S a)*(S b)).
  intros a b Ha Hb.
  nzsimpl. rewrite <- succ_le_mono. apply le_succ_l.
  rewrite <- add_assoc, <- (add_0_l (a+b)), (add_comm b).
  apply add_lt_mono_r.
  now apply mul_pos_pos.
 intros a b Ha Hb.
 assert (Ha' := lt_succ_pred 1 a Ha).
 assert (Hb' := lt_succ_pred 1 b Hb).
 rewrite <- Ha', <- Hb'. apply AUX; rewrite succ_lt_mono, <- one_succ; order.
Qed.

(** A few results about squares *)

Lemma square_nonneg : forall a, 0 <= a * a.
Proof.
 intros. rewrite <- (mul_0_r a). destruct (le_gt_cases a 0).
 now apply mul_le_mono_nonpos_l.
 apply mul_le_mono_nonneg_l; order.
Qed.

Lemma crossmul_le_addsquare : forall a b, 0<=a -> 0<=b -> b*a+a*b <= a*a+b*b.
Proof.
 assert (AUX : forall a b, 0<=a<=b -> b*a+a*b <= a*a+b*b).
  intros a b (Ha,H).
  destruct (le_exists_sub _ _ H) as (d & EQ & Hd).
  rewrite EQ.
  rewrite 2 mul_add_distr_r.
  rewrite !add_assoc. apply add_le_mono_r.
  rewrite add_comm. apply add_le_mono_l.
  apply mul_le_mono_nonneg_l; trivial. order.
 intros a b Ha Hb.
 destruct (le_gt_cases a b).
 apply AUX; split; order.
 rewrite (add_comm (b*a)), (add_comm (a*a)).
 apply AUX; split; order.
Qed.

Lemma add_square_le : forall a b, 0<=a -> 0<=b ->
 a*a + b*b <= (a+b)*(a+b).
Proof.
 intros a b Ha Hb.
 rewrite mul_add_distr_r, !mul_add_distr_l.
 rewrite add_assoc.
 apply add_le_mono_r.
 rewrite <- add_assoc.
 rewrite <- (add_0_r (a*a)) at 1.
 apply add_le_mono_l.
 apply add_nonneg_nonneg; now apply mul_nonneg_nonneg.
Qed.

Lemma square_add_le : forall a b, 0<=a -> 0<=b ->
 (a+b)*(a+b) <= 2*(a*a + b*b).
Proof.
 intros a b Ha Hb.
 rewrite !mul_add_distr_l, !mul_add_distr_r. nzsimpl'.
 rewrite <- !add_assoc. apply add_le_mono_l.
 rewrite !add_assoc. apply add_le_mono_r.
 apply crossmul_le_addsquare; order.
Qed.

Lemma quadmul_le_squareadd : forall a b, 0<=a -> 0<=b ->
 2*2*a*b <= (a+b)*(a+b).
Proof.
 intros.
 nzsimpl'.
 rewrite !mul_add_distr_l, !mul_add_distr_r.
 rewrite (add_comm _ (b*b)), add_assoc.
 apply add_le_mono_r.
 rewrite (add_shuffle0 (a*a)), (mul_comm b a).
 apply add_le_mono_r.
 rewrite (mul_comm a b) at 1.
 now apply crossmul_le_addsquare.
Qed.

End NZMulOrderProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NZAxioms NZBase Decidable OrdersTac.

Module Type NZOrderProp
 (Import NZ : NZOrdSig')(Import NZBase : NZBaseProp NZ).

Instance le_wd : Proper (eq==>eq==>iff) le.
Proof.
intros n n' Hn m m' Hm. now rewrite <- !lt_succ_r, Hn, Hm.
Qed.

Ltac le_elim H := rewrite lt_eq_cases in H; destruct H as [H | H].

Theorem lt_le_incl : forall n m, n < m -> n <= m.
Proof.
intros. apply lt_eq_cases. now left.
Qed.

Theorem le_refl : forall n, n <= n.
Proof.
intro. apply lt_eq_cases. now right.
Qed.

Theorem lt_succ_diag_r : forall n, n < S n.
Proof.
intro n. rewrite lt_succ_r. apply le_refl.
Qed.

Theorem le_succ_diag_r : forall n, n <= S n.
Proof.
intro; apply lt_le_incl; apply lt_succ_diag_r.
Qed.

Theorem neq_succ_diag_l : forall n, S n ~= n.
Proof.
intros n H. apply (lt_irrefl n). rewrite <- H at 2. apply lt_succ_diag_r.
Qed.

Theorem neq_succ_diag_r : forall n, n ~= S n.
Proof.
intro n; apply neq_sym, neq_succ_diag_l.
Qed.

Theorem nlt_succ_diag_l : forall n, ~ S n < n.
Proof.
intros n H. apply (lt_irrefl (S n)). rewrite lt_succ_r. now apply lt_le_incl.
Qed.

Theorem nle_succ_diag_l : forall n, ~ S n <= n.
Proof.
intros n H; le_elim H.
false_hyp H nlt_succ_diag_l. false_hyp H neq_succ_diag_l.
Qed.

Theorem le_succ_l : forall n m, S n <= m <-> n < m.
Proof.
intro n; nzinduct m n.
split; intro H. false_hyp H nle_succ_diag_l. false_hyp H lt_irrefl.
intro m.
rewrite (lt_eq_cases (S n) (S m)), !lt_succ_r, (lt_eq_cases n m), succ_inj_wd.
rewrite or_cancel_r.
reflexivity.
intros LE EQ; rewrite EQ in LE; false_hyp LE nle_succ_diag_l.
intros LT EQ; rewrite EQ in LT; false_hyp LT lt_irrefl.
Qed.

(** Trichotomy *)

Theorem le_gt_cases : forall n m, n <= m \/ n > m.
Proof.
intros n m; nzinduct n m.
left; apply le_refl.
intro n. rewrite lt_succ_r, le_succ_l, !lt_eq_cases. intuition.
Qed.

Theorem lt_trichotomy : forall n m,  n < m \/ n == m \/ m < n.
Proof.
intros n m. generalize (le_gt_cases n m); rewrite lt_eq_cases; tauto.
Qed.

Notation lt_eq_gt_cases := lt_trichotomy (only parsing).

(** Asymmetry and transitivity. *)

Theorem lt_asymm : forall n m, n < m -> ~ m < n.
Proof.
intros n m; nzinduct n m.
intros H; false_hyp H lt_irrefl.
intro n; split; intros H H1 H2.
apply lt_succ_r in H2. le_elim H2.
apply H; auto. apply le_succ_l. now apply lt_le_incl.
rewrite H2 in H1. false_hyp H1 nlt_succ_diag_l.
apply le_succ_l in H1. le_elim H1.
apply H; auto. rewrite lt_succ_r. now apply lt_le_incl.
rewrite <- H1 in H2. false_hyp H2 nlt_succ_diag_l.
Qed.

Notation lt_ngt := lt_asymm (only parsing).

Theorem lt_trans : forall n m p, n < m -> m < p -> n < p.
Proof.
intros n m p; nzinduct p m.
intros _ H; false_hyp H lt_irrefl.
intro p. rewrite 2 lt_succ_r.
split; intros H H1 H2.
apply lt_le_incl; le_elim H2; [now apply H | now rewrite H2 in H1].
assert (n <= p) as H3 by (auto using lt_le_incl).
le_elim H3. assumption. rewrite <- H3 in H2.
elim (lt_asymm n m); auto.
Qed.

Theorem le_trans : forall n m p, n <= m -> m <= p -> n <= p.
Proof.
intros n m p. rewrite 3 lt_eq_cases.
intros [LT|EQ] [LT'|EQ']; try rewrite EQ; try rewrite <- EQ';
 generalize (lt_trans n m p); auto with relations.
Qed.

(** Some type classes about order *)

Instance lt_strorder : StrictOrder lt.
Proof. split. exact lt_irrefl. exact lt_trans. Qed.

Instance le_preorder : PreOrder le.
Proof. split. exact le_refl. exact le_trans. Qed.

Instance le_partialorder : PartialOrder _ le.
Proof.
intros x y. compute. split.
intro EQ; now rewrite EQ.
rewrite 2 lt_eq_cases. intuition. elim (lt_irrefl x). now transitivity y.
Qed.

(** We know enough now to benefit from the generic [order] tactic. *)

Definition lt_compat := lt_wd.
Definition lt_total := lt_trichotomy.
Definition le_lteq := lt_eq_cases.

Module Private_OrderTac.
Module IsTotal.
 Definition eq_equiv := eq_equiv.
 Definition lt_strorder := lt_strorder.
 Definition lt_compat := lt_compat.
 Definition lt_total := lt_total.
 Definition le_lteq := le_lteq.
End IsTotal.
Module Tac := !MakeOrderTac NZ IsTotal.
End Private_OrderTac.
Ltac order := Private_OrderTac.Tac.order.

(** Some direct consequences of [order]. *)

Theorem lt_neq : forall n m, n < m -> n ~= m.
Proof. order. Qed.

Theorem le_neq : forall n m, n < m <-> n <= m /\ n ~= m.
Proof. intuition order. Qed.

Theorem eq_le_incl : forall n m, n == m -> n <= m.
Proof. order. Qed.

Lemma lt_stepl : forall x y z, x < y -> x == z -> z < y.
Proof. order. Qed.

Lemma lt_stepr : forall x y z, x < y -> y == z -> x < z.
Proof. order. Qed.

Lemma le_stepl : forall x y z, x <= y -> x == z -> z <= y.
Proof. order. Qed.

Lemma le_stepr : forall x y z, x <= y -> y == z -> x <= z.
Proof. order. Qed.

Declare Left  Step lt_stepl.
Declare Right Step lt_stepr.
Declare Left  Step le_stepl.
Declare Right Step le_stepr.

Theorem le_lt_trans : forall n m p, n <= m -> m < p -> n < p.
Proof. order. Qed.

Theorem lt_le_trans : forall n m p, n < m -> m <= p -> n < p.
Proof. order. Qed.

Theorem le_antisymm : forall n m, n <= m -> m <= n -> n == m.
Proof. order. Qed.

(** More properties of [<] and [<=] with respect to [S] and [0]. *)

Theorem le_succ_r : forall n m, n <= S m <-> n <= m \/ n == S m.
Proof.
intros n m; rewrite lt_eq_cases. now rewrite lt_succ_r.
Qed.

Theorem lt_succ_l : forall n m, S n < m -> n < m.
Proof.
intros n m H; apply le_succ_l; order.
Qed.

Theorem le_le_succ_r : forall n m, n <= m -> n <= S m.
Proof.
intros n m LE. apply lt_succ_r in LE. order.
Qed.

Theorem lt_lt_succ_r : forall n m, n < m -> n < S m.
Proof.
intros. rewrite lt_succ_r. order.
Qed.

Theorem succ_lt_mono : forall n m, n < m <-> S n < S m.
Proof.
intros n m. rewrite <- le_succ_l. symmetry. apply lt_succ_r.
Qed.

Theorem succ_le_mono : forall n m, n <= m <-> S n <= S m.
Proof.
intros n m. now rewrite 2 lt_eq_cases, <- succ_lt_mono, succ_inj_wd.
Qed.

Theorem lt_0_1 : 0 < 1.
Proof.
rewrite one_succ. apply lt_succ_diag_r.
Qed.

Theorem le_0_1 : 0 <= 1.
Proof.
apply lt_le_incl, lt_0_1.
Qed.

Theorem lt_1_2 : 1 < 2.
Proof.
rewrite two_succ. apply lt_succ_diag_r.
Qed.

Theorem lt_0_2 : 0 < 2.
Proof.
transitivity 1. apply lt_0_1. apply lt_1_2.
Qed.

Theorem le_0_2 : 0 <= 2.
Proof.
apply lt_le_incl, lt_0_2.
Qed.

(** The order tactic enriched with some knowledge of 0,1,2 *)

Ltac order' := generalize lt_0_1 lt_1_2; order.

Theorem lt_1_l : forall n m, 0 < n -> n < m -> 1 < m.
Proof.
intros n m H1 H2. rewrite <- le_succ_l, <- one_succ in H1. order.
Qed.

(** More Trichotomy, decidability and double negation elimination. *)

(** The following theorem is cleary redundant, but helps not to
remember whether one has to say le_gt_cases or lt_ge_cases *)

Theorem lt_ge_cases : forall n m, n < m \/ n >= m.
Proof.
intros n m; destruct (le_gt_cases m n); intuition order.
Qed.

Theorem le_ge_cases : forall n m, n <= m \/ n >= m.
Proof.
intros n m; destruct (le_gt_cases n m); intuition order.
Qed.

Theorem lt_gt_cases : forall n m, n ~= m <-> n < m \/ n > m.
Proof.
intros n m; destruct (lt_trichotomy n m); intuition order.
Qed.

(** Decidability of equality, even though true in each finite ring, does not
have a uniform proof. Otherwise, the proof for two fixed numbers would
reduce to a normal form that will say if the numbers are equal or not,
which cannot be true in all finite rings. Therefore, we prove decidability
in the presence of order. *)

Theorem eq_decidable : forall n m, decidable (n == m).
Proof.
intros n m; destruct (lt_trichotomy n m) as [ | [ | ]];
 (right; order) || (left; order).
Qed.

(** DNE stands for double-negation elimination *)

Theorem eq_dne : forall n m, ~ ~ n == m <-> n == m.
Proof.
intros n m; split; intro H.
destruct (eq_decidable n m) as [H1 | H1].
assumption. false_hyp H1 H.
intro H1; now apply H1.
Qed.

Theorem le_ngt : forall n m, n <= m <-> ~ n > m.
Proof. intuition order. Qed.

(** Redundant but useful *)

Theorem nlt_ge : forall n m, ~ n < m <-> n >= m.
Proof. intuition order. Qed.

Theorem lt_decidable : forall n m, decidable (n < m).
Proof.
intros n m; destruct (le_gt_cases m n); [right|left]; order.
Qed.

Theorem lt_dne : forall n m, ~ ~ n < m <-> n < m.
Proof.
intros n m; split; intro H.
destruct (lt_decidable n m) as [H1 | H1]; [assumption | false_hyp H1 H].
intro H1; false_hyp H H1.
Qed.

Theorem nle_gt : forall n m, ~ n <= m <-> n > m.
Proof. intuition order. Qed.

(** Redundant but useful *)

Theorem lt_nge : forall n m, n < m <-> ~ n >= m.
Proof. intuition order. Qed.

Theorem le_decidable : forall n m, decidable (n <= m).
Proof.
intros n m; destruct (le_gt_cases n m); [left|right]; order.
Qed.

Theorem le_dne : forall n m, ~ ~ n <= m <-> n <= m.
Proof.
intros n m; split; intro H.
destruct (le_decidable n m) as [H1 | H1]; [assumption | false_hyp H1 H].
intro H1; false_hyp H H1.
Qed.

Theorem nlt_succ_r : forall n m, ~ m < S n <-> n < m.
Proof.
intros n m; rewrite lt_succ_r. intuition order.
Qed.

(** The difference between integers and natural numbers is that for
every integer there is a predecessor, which is not true for natural
numbers. However, for both classes, every number that is bigger than
some other number has a predecessor. The proof of this fact by regular
induction does not go through, so we need to use strong
(course-of-value) induction. *)

Lemma lt_exists_pred_strong :
  forall z n m, z < m -> m <= n -> exists k, m == S k /\ z <= k.
Proof.
intro z; nzinduct n z.
order.
intro n; split; intros IH m H1 H2.
apply le_succ_r in H2. destruct H2 as [H2 | H2].
now apply IH. exists n. now split; [| rewrite <- lt_succ_r; rewrite <- H2].
apply IH. assumption. now apply le_le_succ_r.
Qed.

Theorem lt_exists_pred :
  forall z n, z < n -> exists k, n == S k /\ z <= k.
Proof.
intros z n H; apply lt_exists_pred_strong with (z := z) (n := n).
assumption. apply le_refl.
Qed.

Lemma lt_succ_pred : forall z n, z < n -> S (P n) == n.
Proof.
 intros z n H.
 destruct (lt_exists_pred _ _ H) as (n' & EQ & LE).
 rewrite EQ. now rewrite pred_succ.
Qed.

(** Stronger variant of induction with assumptions n >= 0 (n < 0)
in the induction step *)

Section Induction.

Variable A : t -> Prop.
Hypothesis A_wd : Proper (eq==>iff) A.

Section Center.

Variable z : t. (* A z is the basis of induction *)

Section RightInduction.

Let A' (n : t) := forall m, z <= m -> m < n -> A m.
Let right_step :=   forall n, z <= n -> A n -> A (S n).
Let right_step' :=  forall n, z <= n -> A' n -> A n.
Let right_step'' := forall n, A' n <-> A' (S n).

Lemma rs_rs' :  A z -> right_step -> right_step'.
Proof.
intros Az RS n H1 H2.
le_elim H1. apply lt_exists_pred in H1. destruct H1 as [k [H3 H4]].
rewrite H3. apply RS; trivial. apply H2; trivial.
rewrite H3; apply lt_succ_diag_r.
rewrite <- H1; apply Az.
Qed.

Lemma rs'_rs'' : right_step' -> right_step''.
Proof.
intros RS' n; split; intros H1 m H2 H3.
apply lt_succ_r in H3; le_elim H3;
[now apply H1 | rewrite H3 in *; now apply RS'].
apply H1; [assumption | now apply lt_lt_succ_r].
Qed.

Lemma rbase : A' z.
Proof.
intros m H1 H2. apply le_ngt in H1. false_hyp H2 H1.
Qed.

Lemma A'A_right : (forall n, A' n) -> forall n, z <= n -> A n.
Proof.
intros H1 n H2. apply H1 with (n := S n); [assumption | apply lt_succ_diag_r].
Qed.

Theorem strong_right_induction: right_step' -> forall n, z <= n -> A n.
Proof.
intro RS'; apply A'A_right; unfold A'; nzinduct n z;
[apply rbase | apply rs'_rs''; apply RS'].
Qed.

Theorem right_induction : A z -> right_step -> forall n, z <= n -> A n.
Proof.
intros Az RS; apply strong_right_induction; now apply rs_rs'.
Qed.

Theorem right_induction' :
  (forall n, n <= z -> A n) -> right_step -> forall n, A n.
Proof.
intros L R n.
destruct (lt_trichotomy n z) as [H | [H | H]].
apply L; now apply lt_le_incl.
apply L; now apply eq_le_incl.
apply right_induction. apply L; now apply eq_le_incl. assumption.
now apply lt_le_incl.
Qed.

Theorem strong_right_induction' :
  (forall n, n <= z -> A n) -> right_step' -> forall n, A n.
Proof.
intros L R n.
destruct (lt_trichotomy n z) as [H | [H | H]].
apply L; now apply lt_le_incl.
apply L; now apply eq_le_incl.
apply strong_right_induction. assumption. now apply lt_le_incl.
Qed.

End RightInduction.

Section LeftInduction.

Let A' (n : t) := forall m, m <= z -> n <= m -> A m.
Let left_step :=   forall n, n < z -> A (S n) -> A n.
Let left_step' :=  forall n, n <= z -> A' (S n) -> A n.
Let left_step'' := forall n, A' n <-> A' (S n).

Lemma ls_ls' :  A z -> left_step -> left_step'.
Proof.
intros Az LS n H1 H2. le_elim H1.
apply LS; trivial. apply H2; [now apply le_succ_l | now apply eq_le_incl].
rewrite H1; apply Az.
Qed.

Lemma ls'_ls'' : left_step' -> left_step''.
Proof.
intros LS' n; split; intros H1 m H2 H3.
apply le_succ_l in H3. apply lt_le_incl in H3. now apply H1.
le_elim H3.
apply le_succ_l in H3. now apply H1.
rewrite <- H3 in *; now apply LS'.
Qed.

Lemma lbase : A' (S z).
Proof.
intros m H1 H2. apply le_succ_l in H2.
apply le_ngt in H1. false_hyp H2 H1.
Qed.

Lemma A'A_left : (forall n, A' n) -> forall n, n <= z -> A n.
Proof.
intros H1 n H2. apply (H1 n); [assumption | now apply eq_le_incl].
Qed.

Theorem strong_left_induction: left_step' -> forall n, n <= z -> A n.
Proof.
intro LS'; apply A'A_left; unfold A'; nzinduct n (S z);
[apply lbase | apply ls'_ls''; apply LS'].
Qed.

Theorem left_induction : A z -> left_step -> forall n, n <= z -> A n.
Proof.
intros Az LS; apply strong_left_induction; now apply ls_ls'.
Qed.

Theorem left_induction' :
  (forall n, z <= n -> A n) -> left_step -> forall n, A n.
Proof.
intros R L n.
destruct (lt_trichotomy n z) as [H | [H | H]].
apply left_induction. apply R. now apply eq_le_incl. assumption.
now apply lt_le_incl.
rewrite H; apply R; now apply eq_le_incl.
apply R; now apply lt_le_incl.
Qed.

Theorem strong_left_induction' :
  (forall n, z <= n -> A n) -> left_step' -> forall n, A n.
Proof.
intros R L n.
destruct (lt_trichotomy n z) as [H | [H | H]].
apply strong_left_induction; auto. now apply lt_le_incl.
rewrite H; apply R; now apply eq_le_incl.
apply R; now apply lt_le_incl.
Qed.

End LeftInduction.

Theorem order_induction :
  A z ->
  (forall n, z <= n -> A n -> A (S n)) ->
  (forall n, n < z  -> A (S n) -> A n) ->
    forall n, A n.
Proof.
intros Az RS LS n.
destruct (lt_trichotomy n z) as [H | [H | H]].
now apply left_induction; [| | apply lt_le_incl].
now rewrite H.
now apply right_induction; [| | apply lt_le_incl].
Qed.

Theorem order_induction' :
  A z ->
  (forall n, z <= n -> A n -> A (S n)) ->
  (forall n, n <= z -> A n -> A (P n)) ->
    forall n, A n.
Proof.
intros Az AS AP n; apply order_induction; try assumption.
intros m H1 H2. apply AP in H2; [|now apply le_succ_l].
now rewrite pred_succ in H2.
Qed.

End Center.

Theorem order_induction_0 :
  A 0 ->
  (forall n, 0 <= n -> A n -> A (S n)) ->
  (forall n, n < 0  -> A (S n) -> A n) ->
    forall n, A n.
Proof (order_induction 0).

Theorem order_induction'_0 :
  A 0 ->
  (forall n, 0 <= n -> A n -> A (S n)) ->
  (forall n, n <= 0 -> A n -> A (P n)) ->
    forall n, A n.
Proof (order_induction' 0).

(** Elimintation principle for < *)

Theorem lt_ind : forall (n : t),
  A (S n) ->
  (forall m, n < m -> A m -> A (S m)) ->
   forall m, n < m -> A m.
Proof.
intros n H1 H2 m H3.
apply right_induction with (S n); [assumption | | now apply le_succ_l].
intros; apply H2; try assumption. now apply le_succ_l.
Qed.

(** Elimination principle for <= *)

Theorem le_ind : forall (n : t),
  A n ->
  (forall m, n <= m -> A m -> A (S m)) ->
   forall m, n <= m -> A m.
Proof.
intros n H1 H2 m H3.
now apply right_induction with n.
Qed.

End Induction.

Tactic Notation "nzord_induct" ident(n) :=
  induction_maker n ltac:(apply order_induction_0).

Tactic Notation "nzord_induct" ident(n) constr(z) :=
  induction_maker n ltac:(apply order_induction with z).

Section WF.

Variable z : t.

Let Rlt (n m : t) := z <= n < m.
Let Rgt (n m : t) := m < n <= z.

Instance Rlt_wd : Proper (eq ==> eq ==> iff) Rlt.
Proof.
intros x1 x2 H1 x3 x4 H2; unfold Rlt. rewrite H1; now rewrite H2.
Qed.

Instance Rgt_wd : Proper (eq ==> eq ==> iff) Rgt.
Proof.
intros x1 x2 H1 x3 x4 H2; unfold Rgt; rewrite H1; now rewrite H2.
Qed.

Theorem lt_wf : well_founded Rlt.
Proof.
unfold well_founded.
apply strong_right_induction' with (z := z).
auto with typeclass_instances.
intros n H; constructor; intros y [H1 H2].
apply nle_gt in H2. elim H2. now apply le_trans with z.
intros n H1 H2; constructor; intros m [H3 H4]. now apply H2.
Qed.

Theorem gt_wf : well_founded Rgt.
Proof.
unfold well_founded.
apply strong_left_induction' with (z := z).
auto with typeclass_instances.
intros n H; constructor; intros y [H1 H2].
apply nle_gt in H2. elim H2. now apply le_lt_trans with n.
intros n H1 H2; constructor; intros m [H3 H4].
apply H2. assumption. now apply le_succ_l.
Qed.

End WF.

End NZOrderProp.

(** If we have moreover a [compare] function, we can build
    an [OrderedType] structure. *)

(* Temporary workaround for bug #2949: remove this problematic + unused functor
Module NZOrderedType (NZ : NZDecOrdSig')
 <: DecidableTypeFull <: OrderedTypeFull
 := NZ <+ NZBaseProp <+ NZOrderProp <+ Compare2EqBool <+ HasEqBool2Dec.
*)


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZParity.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool NZAxioms NZMulOrder.

(** Parity functions *)

Module Type NZParity (Import A : NZAxiomsSig').
 Parameter Inline even odd : t -> bool.
 Definition Even n := exists m, n == 2*m.
 Definition Odd n := exists m, n == 2*m+1.
 Axiom even_spec : forall n, even n = true <-> Even n.
 Axiom odd_spec : forall n, odd n = true <-> Odd n.
End NZParity.

Module Type NZParityProp
 (Import A : NZOrdAxiomsSig')
 (Import B : NZParity A)
 (Import C : NZMulOrderProp A).

(** Morphisms *)

Instance Even_wd : Proper (eq==>iff) Even.
Proof. unfold Even. solve_proper. Qed.

Instance Odd_wd : Proper (eq==>iff) Odd.
Proof. unfold Odd. solve_proper. Qed.

Instance even_wd : Proper (eq==>Logic.eq) even.
Proof.
 intros x x' EQ. rewrite eq_iff_eq_true, 2 even_spec. now f_equiv.
Qed.

Instance odd_wd : Proper (eq==>Logic.eq) odd.
Proof.
 intros x x' EQ. rewrite eq_iff_eq_true, 2 odd_spec. now f_equiv.
Qed.

(** Evenness and oddity are dual notions *)

Lemma Even_or_Odd : forall x, Even x \/ Odd x.
Proof.
 nzinduct x.
 left. exists 0. now nzsimpl.
 intros x.
 split; intros [(y,H)|(y,H)].
 right. exists y. rewrite H. now nzsimpl.
 left. exists (S y). rewrite H. now nzsimpl'.
 right.
 assert (LT : exists z, z<y).
  destruct (lt_ge_cases 0 y) as [LT|GT]; [now exists 0 | exists x].
  rewrite <- le_succ_l, H. nzsimpl'.
  rewrite <- (add_0_r y) at 3. now apply add_le_mono_l.
 destruct LT as (z,LT).
 destruct (lt_exists_pred z y LT) as (y' & Hy' & _).
 exists y'. rewrite <- succ_inj_wd, H, Hy'. now nzsimpl'.
 left. exists y. rewrite <- succ_inj_wd. rewrite H. now nzsimpl.
Qed.

Lemma double_below : forall n m, n<=m -> 2*n < 2*m+1.
Proof.
 intros. nzsimpl'. apply lt_succ_r. now apply add_le_mono.
Qed.

Lemma double_above : forall n m, n<m -> 2*n+1 < 2*m.
Proof.
 intros. nzsimpl'.
 rewrite <- le_succ_l, <- add_succ_l, <- add_succ_r.
 apply add_le_mono; now apply le_succ_l.
Qed.

Lemma Even_Odd_False : forall x, Even x -> Odd x -> False.
Proof.
intros x (y,E) (z,O). rewrite O in E; clear O.
destruct (le_gt_cases y z) as [LE|GT].
generalize (double_below _ _ LE); order.
generalize (double_above _ _ GT); order.
Qed.

Lemma orb_even_odd : forall n, orb (even n) (odd n) = true.
Proof.
 intros.
 destruct (Even_or_Odd n) as [H|H].
 rewrite <- even_spec in H. now rewrite H.
 rewrite <- odd_spec in H. now rewrite H, orb_true_r.
Qed.

Lemma negb_odd : forall n, negb (odd n) = even n.
Proof.
 intros.
 generalize (Even_or_Odd n) (Even_Odd_False n).
 rewrite <- even_spec, <- odd_spec.
 destruct (odd n), (even n) ; simpl; intuition.
Qed.

Lemma negb_even : forall n, negb (even n) = odd n.
Proof.
 intros. rewrite <- negb_odd. apply negb_involutive.
Qed.

(** Constants *)

Lemma even_0 : even 0 = true.
Proof.
 rewrite even_spec. exists 0. now nzsimpl.
Qed.

Lemma odd_0 : odd 0 = false.
Proof.
 now rewrite <- negb_even, even_0.
Qed.

Lemma odd_1 : odd 1 = true.
Proof.
 rewrite odd_spec. exists 0. now nzsimpl'.
Qed.

Lemma even_1 : even 1 = false.
Proof.
 now rewrite <- negb_odd, odd_1.
Qed.

Lemma even_2 : even 2 = true.
Proof.
 rewrite even_spec. exists 1. now nzsimpl'.
Qed.

Lemma odd_2 : odd 2 = false.
Proof.
 now rewrite <- negb_even, even_2.
Qed.

(** Parity and successor *)

Lemma Odd_succ : forall n, Odd (S n) <-> Even n.
Proof.
 split; intros (m,H).
 exists m. apply succ_inj. now rewrite add_1_r in H.
 exists m. rewrite add_1_r. now f_equiv.
Qed.

Lemma odd_succ : forall n, odd (S n) = even n.
Proof.
 intros. apply eq_iff_eq_true. rewrite even_spec, odd_spec.
 apply Odd_succ.
Qed.

Lemma even_succ : forall n, even (S n) = odd n.
Proof.
 intros. now rewrite <- negb_odd, odd_succ, negb_even.
Qed.

Lemma Even_succ : forall n, Even (S n) <-> Odd n.
Proof.
 intros. now rewrite <- even_spec, even_succ, odd_spec.
Qed.

(** Parity and successor of successor *)

Lemma Even_succ_succ : forall n, Even (S (S n)) <-> Even n.
Proof.
 intros. now rewrite Even_succ, Odd_succ.
Qed.

Lemma Odd_succ_succ : forall n, Odd (S (S n)) <-> Odd n.
Proof.
 intros. now rewrite Odd_succ, Even_succ.
Qed.

Lemma even_succ_succ : forall n, even (S (S n)) = even n.
Proof.
 intros. now rewrite even_succ, odd_succ.
Qed.

Lemma odd_succ_succ : forall n, odd (S (S n)) = odd n.
Proof.
 intros. now rewrite odd_succ, even_succ.
Qed.

(** Parity and addition *)

Lemma even_add : forall n m, even (n+m) = Bool.eqb (even n) (even m).
Proof.
 intros.
 case_eq (even n); case_eq (even m);
  rewrite <- ?negb_true_iff, ?negb_even, ?odd_spec, ?even_spec;
  intros (m',Hm) (n',Hn).
 exists (n'+m'). now rewrite mul_add_distr_l, Hn, Hm.
 exists (n'+m'). now rewrite mul_add_distr_l, Hn, Hm, add_assoc.
 exists (n'+m'). now rewrite mul_add_distr_l, Hn, Hm, add_shuffle0.
 exists (n'+m'+1). rewrite Hm,Hn. nzsimpl'. now rewrite add_shuffle1.
Qed.

Lemma odd_add : forall n m, odd (n+m) = xorb (odd n) (odd m).
Proof.
 intros. rewrite <- !negb_even. rewrite even_add.
 now destruct (even n), (even m).
Qed.

(** Parity and multiplication *)

Lemma even_mul : forall n m, even (mul n m) = even n || even m.
Proof.
 intros.
 case_eq (even n); simpl; rewrite ?even_spec.
 intros (n',Hn). exists (n'*m). now rewrite Hn, mul_assoc.
 case_eq (even m); simpl; rewrite ?even_spec.
 intros (m',Hm). exists (n*m'). now rewrite Hm, !mul_assoc, (mul_comm 2).
 (* odd / odd *)
 rewrite <- !negb_true_iff, !negb_even, !odd_spec.
 intros (m',Hm) (n',Hn). exists (n'*2*m' +n'+m').
 rewrite Hn,Hm, !mul_add_distr_l, !mul_add_distr_r, !mul_1_l, !mul_1_r.
 now rewrite add_shuffle1, add_assoc, !mul_assoc.
Qed.

Lemma odd_mul : forall n m, odd (mul n m) = odd n && odd m.
Proof.
 intros. rewrite <- !negb_even. rewrite even_mul.
 now destruct (even n), (even m).
Qed.

(** A particular case : adding by an even number *)

Lemma even_add_even : forall n m, Even m -> even (n+m) = even n.
Proof.
 intros n m Hm. apply even_spec in Hm.
 rewrite even_add, Hm. now destruct (even n).
Qed.

Lemma odd_add_even : forall n m, Even m -> odd (n+m) = odd n.
Proof.
 intros n m Hm. apply even_spec in Hm.
 rewrite odd_add, <- (negb_even m), Hm. now destruct (odd n).
Qed.

Lemma even_add_mul_even : forall n m p, Even m -> even (n+m*p) = even n.
Proof.
 intros n m p Hm. apply even_spec in Hm.
 apply even_add_even. apply even_spec. now rewrite even_mul, Hm.
Qed.

Lemma odd_add_mul_even : forall n m p, Even m -> odd (n+m*p) = odd n.
Proof.
 intros n m p Hm. apply even_spec in Hm.
 apply odd_add_even. apply even_spec. now rewrite even_mul, Hm.
Qed.

Lemma even_add_mul_2 : forall n m, even (n+2*m) = even n.
Proof.
 intros. apply even_add_mul_even. apply even_spec, even_2.
Qed.

Lemma odd_add_mul_2 : forall n m, odd (n+2*m) = odd n.
Proof.
 intros. apply odd_add_mul_even. apply even_spec, even_2.
Qed.

End NZParityProp.

==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZPow.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Power Function *)

Require Import NZAxioms NZMulOrder.

(** Interface of a power function, then its specification on naturals *)

Module Type Pow (Import A : Typ).
 Parameters Inline pow : t -> t -> t.
End Pow.

Module Type PowNotation (A : Typ)(Import B : Pow A).
 Infix "^" := pow.
End PowNotation.

Module Type Pow' (A : Typ) := Pow A <+ PowNotation A.

Module Type NZPowSpec (Import A : NZOrdAxiomsSig')(Import B : Pow' A).
 Declare Instance pow_wd : Proper (eq==>eq==>eq) pow.
 Axiom pow_0_r : forall a, a^0 == 1.
 Axiom pow_succ_r : forall a b, 0<=b -> a^(succ b) == a * a^b.
 Axiom pow_neg_r : forall a b, b<0 -> a^b == 0.
End NZPowSpec.

(** The above [pow_neg_r] specification is useless (and trivially
   provable) for N. Having it here allows to already derive
   some slightly more general statements. *)

Module Type NZPow (A : NZOrdAxiomsSig) := Pow A <+ NZPowSpec A.
Module Type NZPow' (A : NZOrdAxiomsSig) := Pow' A <+ NZPowSpec A.

(** Derived properties of power *)

Module Type NZPowProp
 (Import A : NZOrdAxiomsSig')
 (Import B : NZPow' A)
 (Import C : NZMulOrderProp A).

Hint Rewrite pow_0_r pow_succ_r : nz.

(** Power and basic constants *)

Lemma pow_0_l : forall a, 0<a -> 0^a == 0.
Proof.
 intros a Ha.
 destruct (lt_exists_pred _ _ Ha) as (a' & EQ & Ha').
 rewrite EQ. now nzsimpl.
Qed.

Lemma pow_0_l' : forall a, a~=0 -> 0^a == 0.
Proof.
 intros a Ha.
 destruct (lt_trichotomy a 0) as [LT|[EQ|GT]]; try order.
 now rewrite pow_neg_r.
 now apply pow_0_l.
Qed.

Lemma pow_1_r : forall a, a^1 == a.
Proof.
 intros. now nzsimpl'.
Qed.

Lemma pow_1_l : forall a, 0<=a -> 1^a == 1.
Proof.
 apply le_ind; intros. solve_proper.
 now nzsimpl.
 now nzsimpl.
Qed.

Hint Rewrite pow_1_r pow_1_l : nz.

Lemma pow_2_r : forall a, a^2 == a*a.
Proof.
 intros. rewrite two_succ. nzsimpl; order'.
Qed.

Hint Rewrite pow_2_r : nz.

(** Power and nullity *)

Lemma pow_eq_0 : forall a b, 0<=b -> a^b == 0 -> a == 0.
Proof.
 intros a b Hb. apply le_ind with (4:=Hb).
 solve_proper.
 rewrite pow_0_r. order'.
 clear b Hb. intros b Hb IH.
 rewrite pow_succ_r by trivial.
 intros H. apply eq_mul_0 in H. destruct H; trivial.
 now apply IH.
Qed.

Lemma pow_nonzero : forall a b, a~=0 -> 0<=b -> a^b ~= 0.
Proof.
 intros a b Ha Hb. contradict Ha. now apply pow_eq_0 with b.
Qed.

Lemma pow_eq_0_iff : forall a b, a^b == 0 <-> b<0 \/ (0<b /\ a==0).
Proof.
 intros a b. split.
 intros H.
 destruct (lt_trichotomy b 0) as [Hb|[Hb|Hb]].
 now left.
 rewrite Hb, pow_0_r in H; order'.
 right. split; trivial. apply pow_eq_0 with b; order.
 intros [Hb|[Hb Ha]]. now rewrite pow_neg_r.
 rewrite Ha. apply pow_0_l'. order.
Qed.

(** Power and addition, multiplication *)

Lemma pow_add_r : forall a b c, 0<=b -> 0<=c ->
  a^(b+c) == a^b * a^c.
Proof.
 intros a b c Hb. apply le_ind with (4:=Hb). solve_proper.
 now nzsimpl.
 clear b Hb. intros b Hb IH Hc.
 nzsimpl; trivial.
 rewrite IH; trivial. apply mul_assoc.
 now apply add_nonneg_nonneg.
Qed.

Lemma pow_mul_l : forall a b c,
  (a*b)^c == a^c * b^c.
Proof.
 intros a b c.
 destruct (lt_ge_cases c 0) as [Hc|Hc].
 rewrite !(pow_neg_r _ _ Hc). now nzsimpl.
 apply le_ind with (4:=Hc). solve_proper.
 now nzsimpl.
 clear c Hc. intros c Hc IH.
 nzsimpl; trivial.
 rewrite IH; trivial. apply mul_shuffle1.
Qed.

Lemma pow_mul_r : forall a b c, 0<=b -> 0<=c ->
  a^(b*c) == (a^b)^c.
Proof.
 intros a b c Hb. apply le_ind with (4:=Hb). solve_proper.
 intros. now nzsimpl.
 clear b Hb. intros b Hb IH Hc.
 nzsimpl; trivial.
 rewrite pow_add_r, IH, pow_mul_l; trivial. apply mul_comm.
 now apply mul_nonneg_nonneg.
Qed.

(** Positivity *)

Lemma pow_nonneg : forall a b, 0<=a -> 0<=a^b.
Proof.
 intros a b Ha.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 now rewrite !(pow_neg_r _ _ Hb).
 apply le_ind with (4:=Hb). solve_proper.
 nzsimpl; order'.
 clear b Hb. intros b Hb IH.
 nzsimpl; trivial. now apply mul_nonneg_nonneg.
Qed.

Lemma pow_pos_nonneg : forall a b, 0<a -> 0<=b -> 0<a^b.
Proof.
 intros a b Ha Hb. apply le_ind with (4:=Hb). solve_proper.
 nzsimpl; order'.
 clear b Hb. intros b Hb IH.
 nzsimpl; trivial. now apply mul_pos_pos.
Qed.

(** Monotonicity *)

Lemma pow_lt_mono_l : forall a b c, 0<c -> 0<=a<b -> a^c < b^c.
Proof.
 intros a b c Hc. apply lt_ind with (4:=Hc). solve_proper.
 intros (Ha,H). nzsimpl; trivial; order.
 clear c Hc. intros c Hc IH (Ha,H).
 nzsimpl; try order.
 apply mul_lt_mono_nonneg; trivial.
 apply pow_nonneg; try order.
 apply IH. now split.
Qed.

Lemma pow_le_mono_l : forall a b c, 0<=a<=b -> a^c <= b^c.
Proof.
 intros a b c (Ha,H).
 destruct (lt_trichotomy c 0) as [Hc|[Hc|Hc]].
 rewrite !(pow_neg_r _ _ Hc); now nzsimpl.
 rewrite Hc; now nzsimpl.
 apply lt_eq_cases in H. destruct H as [H|H]; [|now rewrite <- H].
 apply lt_le_incl, pow_lt_mono_l; now try split.
Qed.

Lemma pow_gt_1 : forall a b, 1<a -> (0<b <-> 1<a^b).
Proof.
 intros a b Ha. split; intros Hb.
 rewrite <- (pow_1_l b) by order.
 apply pow_lt_mono_l; try split; order'.
 destruct (lt_trichotomy b 0) as [H|[H|H]]; trivial.
 rewrite pow_neg_r in Hb; order'.
 rewrite H, pow_0_r in Hb. order.
Qed.

Lemma pow_lt_mono_r : forall a b c, 1<a -> 0<=c -> b<c -> a^b < a^c.
Proof.
 intros a b c Ha Hc H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite pow_neg_r by trivial. apply pow_pos_nonneg; order'.
 assert (H' : b<=c) by order.
 destruct (le_exists_sub _ _ H') as (d & EQ & Hd).
 rewrite EQ, pow_add_r; trivial. rewrite <- (mul_1_l (a^b)) at 1.
 apply mul_lt_mono_pos_r.
 apply pow_pos_nonneg; order'.
 apply pow_gt_1; trivial.
 apply lt_eq_cases in Hd; destruct Hd as [LT|EQ']; trivial.
  rewrite <- EQ' in *. rewrite add_0_l in EQ. order.
Qed.

(** NB: since 0^0 > 0^1, the following result isn't valid with a=0 *)

Lemma pow_le_mono_r : forall a b c, 0<a -> b<=c -> a^b <= a^c.
Proof.
 intros a b c Ha H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite (pow_neg_r _ _ Hb). apply pow_nonneg; order.
 apply le_succ_l in Ha; rewrite <- one_succ in Ha.
 apply lt_eq_cases in Ha; destruct Ha as [Ha|Ha]; [|rewrite <- Ha].
 apply lt_eq_cases in H; destruct H as [H|H]; [|now rewrite <- H].
 apply lt_le_incl, pow_lt_mono_r; order.
 nzsimpl; order.
Qed.

Lemma pow_le_mono : forall a b c d, 0<a<=c -> b<=d ->
 a^b <= c^d.
Proof.
 intros. transitivity (a^d).
 apply pow_le_mono_r; intuition order.
 apply pow_le_mono_l; intuition order.
Qed.

Lemma pow_lt_mono : forall a b c d, 0<a<c -> 0<b<d ->
 a^b < c^d.
Proof.
 intros a b c d (Ha,Hac) (Hb,Hbd).
 apply le_succ_l in Ha; rewrite <- one_succ in Ha.
 apply lt_eq_cases in Ha; destruct Ha as [Ha|Ha]; [|rewrite <- Ha].
 transitivity (a^d).
 apply pow_lt_mono_r; intuition order.
 apply pow_lt_mono_l; try split; order'.
 nzsimpl; try order. apply pow_gt_1; order.
Qed.

(** Injectivity *)

Lemma pow_inj_l : forall a b c, 0<=a -> 0<=b -> 0<c ->
 a^c == b^c -> a == b.
Proof.
 intros a b c Ha Hb Hc EQ.
 destruct (lt_trichotomy a b) as [LT|[EQ'|GT]]; trivial.
 assert (a^c < b^c) by (apply pow_lt_mono_l; try split; trivial).
 order.
 assert (b^c < a^c) by (apply pow_lt_mono_l; try split; trivial).
 order.
Qed.

Lemma pow_inj_r : forall a b c, 1<a -> 0<=b -> 0<=c ->
 a^b == a^c -> b == c.
Proof.
 intros a b c Ha Hb Hc EQ.
 destruct (lt_trichotomy b c) as [LT|[EQ'|GT]]; trivial.
 assert (a^b < a^c) by (apply pow_lt_mono_r; try split; trivial).
 order.
 assert (a^c < a^b) by (apply pow_lt_mono_r; try split; trivial).
 order.
Qed.

(** Monotonicity results, both ways *)

Lemma pow_lt_mono_l_iff : forall a b c, 0<=a -> 0<=b -> 0<c ->
  (a<b <-> a^c < b^c).
Proof.
 intros a b c Ha Hb Hc.
 split; intro LT.
 apply pow_lt_mono_l; try split; trivial.
 destruct (le_gt_cases b a) as [LE|GT]; trivial.
 assert (b^c <= a^c) by (apply pow_le_mono_l; try split; order).
 order.
Qed.

Lemma pow_le_mono_l_iff : forall a b c, 0<=a -> 0<=b -> 0<c ->
  (a<=b <-> a^c <= b^c).
Proof.
 intros a b c Ha Hb Hc.
 split; intro LE.
 apply pow_le_mono_l; try split; trivial.
 destruct (le_gt_cases a b) as [LE'|GT]; trivial.
 assert (b^c < a^c) by (apply pow_lt_mono_l; try split; trivial).
 order.
Qed.

Lemma pow_lt_mono_r_iff : forall a b c, 1<a -> 0<=c ->
  (b<c <-> a^b < a^c).
Proof.
 intros a b c Ha Hc.
 split; intro LT.
 now apply pow_lt_mono_r.
 destruct (le_gt_cases c b) as [LE|GT]; trivial.
 assert (a^c <= a^b) by (apply pow_le_mono_r; order').
 order.
Qed.

Lemma pow_le_mono_r_iff : forall a b c, 1<a -> 0<=c ->
  (b<=c <-> a^b <= a^c).
Proof.
 intros a b c Ha Hc.
 split; intro LE.
 apply pow_le_mono_r; order'.
 destruct (le_gt_cases b c) as [LE'|GT]; trivial.
 assert (a^c < a^b) by (apply pow_lt_mono_r; order').
 order.
Qed.

(** For any a>1, the a^x function is above the identity function *)

Lemma pow_gt_lin_r : forall a b, 1<a -> 0<=b -> b < a^b.
Proof.
 intros a b Ha Hb. apply le_ind with (4:=Hb). solve_proper.
 nzsimpl. order'.
 clear b Hb. intros b Hb IH. nzsimpl; trivial.
 rewrite <- !le_succ_l in *. rewrite <- two_succ in Ha.
 transitivity (2*(S b)).
  nzsimpl'. rewrite <- 2 succ_le_mono.
  rewrite <- (add_0_l b) at 1. apply add_le_mono; order.
 apply mul_le_mono_nonneg; trivial.
 order'.
 now apply lt_le_incl, lt_succ_r.
Qed.

(** Someday, we should say something about the full Newton formula.
    In the meantime, we can at least provide some inequalities about
    (a+b)^c.
*)

Lemma pow_add_lower : forall a b c, 0<=a -> 0<=b -> 0<c ->
  a^c + b^c <= (a+b)^c.
Proof.
 intros a b c Ha Hb Hc. apply lt_ind with (4:=Hc). solve_proper.
 nzsimpl; order.
 clear c Hc. intros c Hc IH.
 assert (0<=c) by order'.
 nzsimpl; trivial.
 transitivity ((a+b)*(a^c + b^c)).
 rewrite mul_add_distr_r, !mul_add_distr_l.
 apply add_le_mono.
 rewrite <- add_0_r at 1. apply add_le_mono_l.
  apply mul_nonneg_nonneg; trivial.
  apply pow_nonneg; trivial.
 rewrite <- add_0_l at 1. apply add_le_mono_r.
  apply mul_nonneg_nonneg; trivial.
  apply pow_nonneg; trivial.
 apply mul_le_mono_nonneg_l; trivial.
 now apply add_nonneg_nonneg.
Qed.

(** This upper bound can also be seen as a convexity proof for x^c :
    image of (a+b)/2 is below the middle of the images of a and b
*)

Lemma pow_add_upper : forall a b c, 0<=a -> 0<=b -> 0<c ->
  (a+b)^c <= 2^(pred c) * (a^c + b^c).
Proof.
 assert (aux : forall a b c, 0<=a<=b -> 0<c ->
         (a + b) * (a ^ c + b ^ c) <= 2 * (a * a ^ c + b * b ^ c)).
 (* begin *)
  intros a b c (Ha,H) Hc.
  rewrite !mul_add_distr_l, !mul_add_distr_r. nzsimpl'.
  rewrite <- !add_assoc. apply add_le_mono_l.
  rewrite !add_assoc. apply add_le_mono_r.
  destruct (le_exists_sub _ _ H) as (d & EQ & Hd).
  rewrite EQ.
  rewrite 2 mul_add_distr_r.
  rewrite !add_assoc. apply add_le_mono_r.
  rewrite add_comm. apply add_le_mono_l.
  apply mul_le_mono_nonneg_l; trivial.
  apply pow_le_mono_l; try split; order.
 (* end *)
 intros a b c Ha Hb Hc. apply lt_ind with (4:=Hc). solve_proper.
 nzsimpl; order.
 clear c Hc. intros c Hc IH.
 assert (0<=c) by order.
 nzsimpl; trivial.
 transitivity ((a+b)*(2^(pred c) * (a^c + b^c))).
 apply mul_le_mono_nonneg_l; trivial.
 now apply add_nonneg_nonneg.
 rewrite mul_assoc. rewrite (mul_comm (a+b)).
 assert (EQ : S (P c) == c) by (apply lt_succ_pred with 0; order').
 assert (LE : 0 <= P c) by (now rewrite succ_le_mono, EQ, le_succ_l).
 assert (EQ' : 2^c == 2^(P c) * 2) by (rewrite <- EQ at 1; nzsimpl'; order).
 rewrite EQ', <- !mul_assoc.
 apply mul_le_mono_nonneg_l.
 apply pow_nonneg; order'.
 destruct (le_gt_cases a b).
 apply aux; try split; order'.
 rewrite (add_comm a), (add_comm (a^c)), (add_comm (a*a^c)).
 apply aux; try split; order'.
Qed.

End NZPowProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZProperties.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NZAxioms NZMulOrder.

(** This functor summarizes all known facts about NZ.
    For the moment it is only an alias to [NZMulOrderProp], which
    subsumes all others.
*)

Module Type NZProp := NZMulOrderProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/NatInt/NZSqrt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Square Root Function *)

Require Import NZAxioms NZMulOrder.

(** Interface of a sqrt function, then its specification on naturals *)

Module Type Sqrt (Import A : Typ).
 Parameter Inline sqrt : t -> t.
End Sqrt.

Module Type SqrtNotation (A : Typ)(Import B : Sqrt A).
 Notation "√ x" := (sqrt x) (at level 6).
End SqrtNotation.

Module Type Sqrt' (A : Typ) := Sqrt A <+ SqrtNotation A.

Module Type NZSqrtSpec (Import A : NZOrdAxiomsSig')(Import B : Sqrt' A).
 Axiom sqrt_spec : forall a, 0<=a -> √a * √a <= a < S (√a) * S (√a).
 Axiom sqrt_neg : forall a, a<0 -> √a == 0.
End NZSqrtSpec.

Module Type NZSqrt (A : NZOrdAxiomsSig) := Sqrt A <+ NZSqrtSpec A.
Module Type NZSqrt' (A : NZOrdAxiomsSig) := Sqrt' A <+ NZSqrtSpec A.

(** Derived properties of power *)

Module Type NZSqrtProp
 (Import A : NZOrdAxiomsSig')
 (Import B : NZSqrt' A)
 (Import C : NZMulOrderProp A).

Local Notation "a ²" := (a*a) (at level 5, no associativity, format "a ²").

(** First, sqrt is non-negative *)

Lemma sqrt_spec_nonneg : forall b,
 b² < (S b)² -> 0 <= b.
Proof.
 intros b LT.
 destruct (le_gt_cases 0 b) as [Hb|Hb]; trivial. exfalso.
 assert ((S b)² < b²).
  rewrite mul_succ_l, <- (add_0_r b²).
  apply add_lt_le_mono.
  apply mul_lt_mono_neg_l; trivial. apply lt_succ_diag_r.
  now apply le_succ_l.
 order.
Qed.

Lemma sqrt_nonneg : forall a, 0<=√a.
Proof.
 intros. destruct (lt_ge_cases a 0) as [Ha|Ha].
 now rewrite (sqrt_neg _ Ha).
 apply sqrt_spec_nonneg. destruct (sqrt_spec a Ha). order.
Qed.

(** The spec of sqrt indeed determines it *)

Lemma sqrt_unique : forall a b, b² <= a < (S b)² -> √a == b.
Proof.
 intros a b (LEb,LTb).
 assert (Ha : 0<=a) by (transitivity b²; trivial using square_nonneg).
 assert (Hb : 0<=b) by (apply sqrt_spec_nonneg; order).
 assert (Ha': 0<=√a) by now apply sqrt_nonneg.
 destruct (sqrt_spec a Ha) as (LEa,LTa).
 assert (b <= √a).
  apply lt_succ_r, square_lt_simpl_nonneg; [|order].
  now apply lt_le_incl, lt_succ_r.
 assert (√a <= b).
  apply lt_succ_r, square_lt_simpl_nonneg; [|order].
  now apply lt_le_incl, lt_succ_r.
 order.
Qed.

(** Hence sqrt is a morphism *)

Instance sqrt_wd : Proper (eq==>eq) sqrt.
Proof.
 intros x x' Hx.
 destruct (lt_ge_cases x 0) as [H|H].
 rewrite 2 sqrt_neg; trivial. reflexivity.
 now rewrite <- Hx.
 apply sqrt_unique. rewrite Hx in *. now apply sqrt_spec.
Qed.

(** An alternate specification *)

Lemma sqrt_spec_alt : forall a, 0<=a -> exists r,
 a == (√a)² + r /\ 0 <= r <= 2*√a.
Proof.
 intros a Ha.
 destruct (sqrt_spec _ Ha) as (LE,LT).
 destruct (le_exists_sub _ _ LE) as (r & Hr & Hr').
 exists r.
 split. now rewrite add_comm.
 split. trivial.
 apply (add_le_mono_r _ _ (√a)²).
 rewrite <- Hr, add_comm.
 generalize LT. nzsimpl'. now rewrite lt_succ_r, add_assoc.
Qed.

Lemma sqrt_unique' : forall a b c, 0<=c<=2*b ->
 a == b² + c -> √a == b.
Proof.
 intros a b c (Hc,H) EQ.
 apply sqrt_unique.
 rewrite EQ.
 split.
 rewrite <- add_0_r at 1. now apply add_le_mono_l.
 nzsimpl. apply lt_succ_r.
 rewrite <- add_assoc. apply add_le_mono_l.
 generalize H; now nzsimpl'.
Qed.

(** Sqrt is exact on squares *)

Lemma sqrt_square : forall a, 0<=a -> √(a²) == a.
Proof.
 intros a Ha.
 apply sqrt_unique' with 0.
 split. order. apply mul_nonneg_nonneg; order'. now nzsimpl.
Qed.

(** Sqrt and predecessors of squares *)

Lemma sqrt_pred_square : forall a, 0<a -> √(P a²) == P a.
Proof.
 intros a Ha.
 apply sqrt_unique.
 assert (EQ := lt_succ_pred 0 a Ha).
 rewrite EQ. split.
 apply lt_succ_r.
 rewrite (lt_succ_pred 0).
 assert (0 <= P a) by (now rewrite <- lt_succ_r, EQ).
 assert (P a < a) by (now rewrite <- le_succ_l, EQ).
 apply mul_lt_mono_nonneg; trivial.
 now apply mul_pos_pos.
 apply le_succ_l.
 rewrite (lt_succ_pred 0). reflexivity. now apply mul_pos_pos.
Qed.

(** Sqrt is a monotone function (but not a strict one) *)

Lemma sqrt_le_mono : forall a b, a <= b -> √a <= √b.
Proof.
 intros a b Hab.
 destruct (lt_ge_cases a 0) as [Ha|Ha].
 rewrite (sqrt_neg _ Ha). apply sqrt_nonneg.
 assert (Hb : 0 <= b) by order.
 destruct (sqrt_spec a Ha) as (LE,_).
 destruct (sqrt_spec b Hb) as (_,LT).
 apply lt_succ_r.
 apply square_lt_simpl_nonneg; try order.
 now apply lt_le_incl, lt_succ_r, sqrt_nonneg.
Qed.

(** No reverse result for <=, consider for instance √2 <= √1 *)

Lemma sqrt_lt_cancel : forall a b, √a < √b -> a < b.
Proof.
 intros a b H.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite (sqrt_neg b Hb) in H; generalize (sqrt_nonneg a); order.
 destruct (lt_ge_cases a 0) as [Ha|Ha]; [order|].
 destruct (sqrt_spec a Ha) as (_,LT).
 destruct (sqrt_spec b Hb) as (LE,_).
 apply le_succ_l in H.
 assert ((S (√a))² <= (√b)²).
  apply mul_le_mono_nonneg; trivial.
  now apply lt_le_incl, lt_succ_r, sqrt_nonneg.
  now apply lt_le_incl, lt_succ_r, sqrt_nonneg.
 order.
Qed.

(** When left side is a square, we have an equivalence for <= *)

Lemma sqrt_le_square : forall a b, 0<=a -> 0<=b -> (b²<=a <-> b <= √a).
Proof.
 intros a b Ha Hb. split; intros H.
 rewrite <- (sqrt_square b); trivial.
 now apply sqrt_le_mono.
 destruct (sqrt_spec a Ha) as (LE,LT).
 transitivity (√a)²; trivial.
 now apply mul_le_mono_nonneg.
Qed.

(** When right side is a square, we have an equivalence for < *)

Lemma sqrt_lt_square : forall a b, 0<=a -> 0<=b -> (a<b² <-> √a < b).
Proof.
 intros a b Ha Hb. split; intros H.
 destruct (sqrt_spec a Ha) as (LE,_).
 apply square_lt_simpl_nonneg; try order.
 rewrite <- (sqrt_square b Hb) in H.
 now apply sqrt_lt_cancel.
Qed.

(** Sqrt and basic constants *)

Lemma sqrt_0 : √0 == 0.
Proof.
 rewrite <- (mul_0_l 0) at 1. now apply sqrt_square.
Qed.

Lemma sqrt_1 : √1 == 1.
Proof.
 rewrite <- (mul_1_l 1) at 1. apply sqrt_square. order'.
Qed.

Lemma sqrt_2 : √2 == 1.
Proof.
 apply sqrt_unique' with 1. nzsimpl; split; order'. now nzsimpl'.
Qed.

Lemma sqrt_pos : forall a, 0 < √a <-> 0 < a.
Proof.
 intros a. split; intros Ha. apply sqrt_lt_cancel. now rewrite sqrt_0.
 rewrite <- le_succ_l, <- one_succ, <- sqrt_1. apply sqrt_le_mono.
 now rewrite one_succ, le_succ_l.
Qed.

Lemma sqrt_lt_lin : forall a, 1<a -> √a<a.
Proof.
 intros a Ha. rewrite <- sqrt_lt_square; try order'.
 rewrite <- (mul_1_r a) at 1.
 rewrite <- mul_lt_mono_pos_l; order'.
Qed.

Lemma sqrt_le_lin : forall a, 0<=a -> √a<=a.
Proof.
 intros a Ha.
 destruct (le_gt_cases a 0) as [H|H].
 setoid_replace a with 0 by order. now rewrite sqrt_0.
 destruct (le_gt_cases a 1) as [H'|H'].
 rewrite <- le_succ_l, <- one_succ in H.
 setoid_replace a with 1 by order. now rewrite sqrt_1.
 now apply lt_le_incl, sqrt_lt_lin.
Qed.

(** Sqrt and multiplication. *)

(** Due to rounding error, we don't have the usual √(a*b) = √a*√b
    but only lower and upper bounds. *)

Lemma sqrt_mul_below : forall a b, √a * √b <= √(a*b).
Proof.
 intros a b.
 destruct (lt_ge_cases a 0) as [Ha|Ha].
 rewrite (sqrt_neg a Ha). nzsimpl. apply sqrt_nonneg.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
 rewrite (sqrt_neg b Hb). nzsimpl. apply sqrt_nonneg.
 assert (Ha':=sqrt_nonneg a).
 assert (Hb':=sqrt_nonneg b).
 apply sqrt_le_square; try now apply mul_nonneg_nonneg.
 rewrite mul_shuffle1.
 apply mul_le_mono_nonneg; try now apply mul_nonneg_nonneg.
  now apply sqrt_spec.
  now apply sqrt_spec.
Qed.

Lemma sqrt_mul_above : forall a b, 0<=a -> 0<=b -> √(a*b) < S (√a) * S (√b).
Proof.
 intros a b Ha Hb.
 apply sqrt_lt_square.
 now apply mul_nonneg_nonneg.
 apply mul_nonneg_nonneg.
 now apply lt_le_incl, lt_succ_r, sqrt_nonneg.
 now apply lt_le_incl, lt_succ_r, sqrt_nonneg.
 rewrite mul_shuffle1.
 apply mul_lt_mono_nonneg; trivial; now apply sqrt_spec.
Qed.

(** And we can't find better approximations in general.
    - The lower bound is exact for squares
    - Concerning the upper bound, for any c>0, take a=b=c²-1,
      then √(a*b) = c² -1 while S √a = S √b = c
*)

(** Sqrt and successor :
    - the sqrt function climbs by at most 1 at a time
    - otherwise it stays at the same value
    - the +1 steps occur for squares
*)

Lemma sqrt_succ_le : forall a, 0<=a -> √(S a) <= S (√a).
Proof.
 intros a Ha.
 apply lt_succ_r.
 apply sqrt_lt_square.
 now apply le_le_succ_r.
 apply le_le_succ_r, le_le_succ_r, sqrt_nonneg.
 rewrite <- (add_1_l (S (√a))).
 apply lt_le_trans with (1²+(S (√a))²).
 rewrite mul_1_l, add_1_l, <- succ_lt_mono.
 now apply sqrt_spec.
 apply add_square_le. order'. apply le_le_succ_r, sqrt_nonneg.
Qed.

Lemma sqrt_succ_or : forall a, 0<=a -> √(S a) == S (√a) \/ √(S a) == √a.
Proof.
 intros a Ha.
 destruct (le_gt_cases (√(S a)) (√a)) as [H|H].
 right. generalize (sqrt_le_mono _ _ (le_succ_diag_r a)); order.
 left. apply le_succ_l in H. generalize (sqrt_succ_le a Ha); order.
Qed.

Lemma sqrt_eq_succ_iff_square : forall a, 0<=a ->
 (√(S a) == S (√a) <-> exists b, 0<b /\ S a == b²).
Proof.
 intros a Ha. split.
 intros EQ. exists (S (√a)).
 split. apply lt_succ_r, sqrt_nonneg.
 generalize (proj2 (sqrt_spec a Ha)). rewrite <- le_succ_l.
 assert (Ha' : 0 <= S a) by now apply le_le_succ_r.
 generalize (proj1 (sqrt_spec (S a) Ha')). rewrite EQ; order.
 intros (b & Hb & H).
 rewrite H. rewrite sqrt_square; try order.
 symmetry.
 rewrite <- (lt_succ_pred 0 b Hb). f_equiv.
 rewrite <- (lt_succ_pred 0 b²) in H. apply succ_inj in H.
 now rewrite H, sqrt_pred_square.
 now apply mul_pos_pos.
Qed.

(** Sqrt and addition *)

Lemma sqrt_add_le : forall a b, √(a+b) <= √a + √b.
Proof.
 assert (AUX : forall a b, a<0 -> √(a+b) <= √a + √b).
  intros a b Ha. rewrite (sqrt_neg a Ha). nzsimpl.
  apply sqrt_le_mono.
  rewrite <- (add_0_l b) at 2.
  apply add_le_mono_r; order.
 intros a b.
 destruct (lt_ge_cases a 0) as [Ha|Ha]. now apply AUX.
 destruct (lt_ge_cases b 0) as [Hb|Hb].
  rewrite (add_comm a), (add_comm (√a)); now apply AUX.
 assert (Ha':=sqrt_nonneg a).
 assert (Hb':=sqrt_nonneg b).
 rewrite <- lt_succ_r.
 apply sqrt_lt_square.
  now apply add_nonneg_nonneg.
  now apply lt_le_incl, lt_succ_r, add_nonneg_nonneg.
 destruct (sqrt_spec a Ha) as (_,LTa).
 destruct (sqrt_spec b Hb) as (_,LTb).
 revert LTa LTb. nzsimpl. rewrite 3 lt_succ_r.
 intros LTa LTb.
 assert (H:=add_le_mono _ _ _ _ LTa LTb).
 etransitivity; [eexact H|]. clear LTa LTb H.
 rewrite <- (add_assoc _ (√a) (√a)).
 rewrite <- (add_assoc _ (√b) (√b)).
 rewrite add_shuffle1.
 rewrite <- (add_assoc _ (√a + √b)).
 rewrite (add_shuffle1 (√a) (√b)).
 apply add_le_mono_r.
 now apply add_square_le.
Qed.

(** convexity inequality for sqrt: sqrt of middle is above middle
    of square roots. *)

Lemma add_sqrt_le : forall a b, 0<=a -> 0<=b -> √a + √b <= √(2*(a+b)).
Proof.
 intros a b Ha Hb.
 assert (Ha':=sqrt_nonneg a).
 assert (Hb':=sqrt_nonneg b).
 apply sqrt_le_square.
  apply mul_nonneg_nonneg. order'. now apply add_nonneg_nonneg.
  now apply add_nonneg_nonneg.
 transitivity (2*((√a)² + (√b)²)).
 now apply square_add_le.
 apply mul_le_mono_nonneg_l. order'.
 apply add_le_mono; now apply sqrt_spec.
Qed.

End NZSqrtProp.

Module Type NZSqrtUpProp
 (Import A : NZDecOrdAxiomsSig')
 (Import B : NZSqrt' A)
 (Import C : NZMulOrderProp A)
 (Import D : NZSqrtProp A B C).

(** * [sqrt_up] : a square root that rounds up instead of down *)

Local Notation "a ²" := (a*a) (at level 5, no associativity, format "a ²").

(** For once, we define instead of axiomatizing, thanks to sqrt *)

Definition sqrt_up a :=
 match compare 0 a with
  | Lt => S √(P a)
  | _ => 0
 end.

Local Notation "√° a" := (sqrt_up a) (at level 6, no associativity).

Lemma sqrt_up_eqn0 : forall a, a<=0 -> √°a == 0.
Proof.
 intros a Ha. unfold sqrt_up. case compare_spec; try order.
Qed.

Lemma sqrt_up_eqn : forall a, 0<a -> √°a == S √(P a).
Proof.
 intros a Ha. unfold sqrt_up. case compare_spec; try order.
Qed.

Lemma sqrt_up_spec : forall a, 0<a -> (P √°a)² < a <= (√°a)².
Proof.
 intros a Ha.
 rewrite sqrt_up_eqn, pred_succ; trivial.
 assert (Ha' := lt_succ_pred 0 a Ha).
 rewrite <- Ha' at 3 4.
 rewrite le_succ_l, lt_succ_r.
 apply sqrt_spec.
 now rewrite <- lt_succ_r, Ha'.
Qed.

(** First, [sqrt_up] is non-negative *)

Lemma sqrt_up_nonneg : forall a, 0<=√°a.
Proof.
 intros. destruct (le_gt_cases a 0) as [Ha|Ha].
 now rewrite sqrt_up_eqn0.
 rewrite sqrt_up_eqn; trivial. apply le_le_succ_r, sqrt_nonneg.
Qed.

(** [sqrt_up] is a morphism *)

Instance sqrt_up_wd : Proper (eq==>eq) sqrt_up.
Proof.
 assert (Proper (eq==>eq==>Logic.eq) compare).
  intros x x' Hx y y' Hy. do 2 case compare_spec; trivial; order.
 intros x x' Hx. unfold sqrt_up. rewrite Hx. case compare; now rewrite ?Hx.
Qed.

(** The spec of [sqrt_up] indeed determines it *)

Lemma sqrt_up_unique : forall a b, 0<b -> (P b)² < a <= b² -> √°a == b.
Proof.
 intros a b Hb (LEb,LTb).
 assert (Ha : 0<a)
  by (apply le_lt_trans with (P b)²; trivial using square_nonneg).
 rewrite sqrt_up_eqn; trivial.
 assert (Hb' := lt_succ_pred 0 b Hb).
 rewrite <- Hb'. f_equiv. apply sqrt_unique.
 rewrite <- le_succ_l, <- lt_succ_r, Hb'.
 rewrite (lt_succ_pred 0 a Ha). now split.
Qed.

(** [sqrt_up] is exact on squares *)

Lemma sqrt_up_square : forall a, 0<=a -> √°(a²) == a.
Proof.
 intros a Ha.
 le_elim Ha.
 rewrite sqrt_up_eqn by (now apply mul_pos_pos).
 rewrite sqrt_pred_square; trivial. apply (lt_succ_pred 0); trivial.
 rewrite sqrt_up_eqn0; trivial. rewrite <- Ha. now nzsimpl.
Qed.

(** [sqrt_up] and successors of squares *)

Lemma sqrt_up_succ_square : forall a, 0<=a -> √°(S a²) == S a.
Proof.
 intros a Ha.
 rewrite sqrt_up_eqn by (now apply lt_succ_r, mul_nonneg_nonneg).
 now rewrite pred_succ, sqrt_square.
Qed.

(** Basic constants *)

Lemma sqrt_up_0 : √°0 == 0.
Proof.
 rewrite <- (mul_0_l 0) at 1. now apply sqrt_up_square.
Qed.

Lemma sqrt_up_1 : √°1 == 1.
Proof.
 rewrite <- (mul_1_l 1) at 1. apply sqrt_up_square. order'.
Qed.

Lemma sqrt_up_2 : √°2 == 2.
Proof.
 rewrite sqrt_up_eqn by order'.
 now rewrite two_succ, pred_succ, sqrt_1.
Qed.

(**  Links between sqrt and [sqrt_up] *)

Lemma le_sqrt_sqrt_up : forall a, √a <= √°a.
Proof.
 intros a. unfold sqrt_up. case compare_spec; intros H.
 rewrite <- H, sqrt_0. order.
 rewrite <- (lt_succ_pred 0 a H) at 1. apply sqrt_succ_le.
 apply lt_succ_r. now rewrite (lt_succ_pred 0 a H).
 now rewrite sqrt_neg.
Qed.

Lemma le_sqrt_up_succ_sqrt : forall a, √°a <= S (√a).
Proof.
 intros a. unfold sqrt_up.
 case compare_spec; intros H; try apply le_le_succ_r, sqrt_nonneg.
 rewrite <- succ_le_mono. apply sqrt_le_mono.
 rewrite <- (lt_succ_pred 0 a H) at 2. apply le_succ_diag_r.
Qed.

Lemma sqrt_sqrt_up_spec : forall a, 0<=a -> (√a)² <= a <= (√°a)².
Proof.
 intros a H. split.
 now apply sqrt_spec.
 le_elim H.
 now apply sqrt_up_spec.
 now rewrite <-H, sqrt_up_0, mul_0_l.
Qed.

Lemma sqrt_sqrt_up_exact :
 forall a, 0<=a -> (√a == √°a <-> exists b, 0<=b /\ a == b²).
Proof.
 intros a Ha.
 split. intros. exists √a.
  split. apply sqrt_nonneg.
  generalize (sqrt_sqrt_up_spec a Ha). rewrite <-H. destruct 1; order.
 intros (b & Hb & Hb'). rewrite Hb'.
 now rewrite sqrt_square, sqrt_up_square.
Qed.

(** [sqrt_up] is a monotone function (but not a strict one) *)

Lemma sqrt_up_le_mono : forall a b, a <= b -> √°a <= √°b.
Proof.
 intros a b H.
 destruct (le_gt_cases a 0) as [Ha|Ha].
 rewrite (sqrt_up_eqn0 _ Ha). apply sqrt_up_nonneg.
 rewrite 2 sqrt_up_eqn by order. rewrite <- succ_le_mono.
 apply sqrt_le_mono, succ_le_mono. rewrite 2 (lt_succ_pred 0); order.
Qed.

(** No reverse result for <=, consider for instance √°3 <= √°2 *)

Lemma sqrt_up_lt_cancel : forall a b, √°a < √°b -> a < b.
Proof.
 intros a b H.
 destruct (le_gt_cases b 0) as [Hb|Hb].
 rewrite (sqrt_up_eqn0 _ Hb) in H; generalize (sqrt_up_nonneg a); order.
 destruct (le_gt_cases a 0) as [Ha|Ha]; [order|].
 rewrite <- (lt_succ_pred 0 a Ha), <- (lt_succ_pred 0 b Hb), <- succ_lt_mono.
 apply sqrt_lt_cancel, succ_lt_mono. now rewrite <- 2 sqrt_up_eqn.
Qed.

(** When left side is a square, we have an equivalence for < *)

Lemma sqrt_up_lt_square : forall a b, 0<=a -> 0<=b -> (b² < a <-> b < √°a).
Proof.
 intros a b Ha Hb. split; intros H.
 destruct (sqrt_up_spec a) as (LE,LT).
 apply le_lt_trans with b²; trivial using square_nonneg.
 apply square_lt_simpl_nonneg; try order. apply sqrt_up_nonneg.
 apply sqrt_up_lt_cancel. now rewrite sqrt_up_square.
Qed.

(** When right side is a square, we have an equivalence for <= *)

Lemma sqrt_up_le_square : forall a b, 0<=a -> 0<=b -> (a <= b² <-> √°a <= b).
Proof.
 intros a b Ha Hb. split; intros H.
 rewrite <- (sqrt_up_square b Hb).
 now apply sqrt_up_le_mono.
 apply square_le_mono_nonneg in H; [|now apply sqrt_up_nonneg].
 transitivity (√°a)²; trivial. now apply sqrt_sqrt_up_spec.
Qed.

Lemma sqrt_up_pos : forall a, 0 < √°a <-> 0 < a.
Proof.
 intros a. split; intros Ha. apply sqrt_up_lt_cancel. now rewrite sqrt_up_0.
 rewrite <- le_succ_l, <- one_succ, <- sqrt_up_1. apply sqrt_up_le_mono.
 now rewrite one_succ, le_succ_l.
Qed.

Lemma sqrt_up_lt_lin : forall a, 2<a -> √°a < a.
Proof.
 intros a Ha.
 rewrite sqrt_up_eqn by order'.
 assert (Ha' := lt_succ_pred 2 a Ha).
 rewrite <- Ha' at 2. rewrite <- succ_lt_mono.
 apply sqrt_lt_lin. rewrite succ_lt_mono. now rewrite Ha', <- two_succ.
Qed.

Lemma sqrt_up_le_lin : forall a, 0<=a -> √°a<=a.
Proof.
 intros a Ha.
 le_elim Ha.
 rewrite sqrt_up_eqn; trivial. apply le_succ_l.
 apply le_lt_trans with (P a). apply sqrt_le_lin.
 now rewrite <- lt_succ_r, (lt_succ_pred 0).
 rewrite <- (lt_succ_pred 0 a) at 2; trivial. apply lt_succ_diag_r.
 now rewrite <- Ha, sqrt_up_0.
Qed.

(** [sqrt_up] and multiplication. *)

(** Due to rounding error, we don't have the usual [√(a*b) = √a*√b]
    but only lower and upper bounds. *)

Lemma sqrt_up_mul_above : forall a b, 0<=a -> 0<=b -> √°(a*b) <= √°a * √°b.
Proof.
 intros a b Ha Hb.
 apply sqrt_up_le_square.
 now apply mul_nonneg_nonneg.
 apply mul_nonneg_nonneg; apply sqrt_up_nonneg.
 rewrite mul_shuffle1.
 apply mul_le_mono_nonneg; trivial; now apply sqrt_sqrt_up_spec.
Qed.

Lemma sqrt_up_mul_below : forall a b, 0<a -> 0<b -> (P √°a)*(P √°b) < √°(a*b).
Proof.
 intros a b Ha Hb.
 apply sqrt_up_lt_square.
 apply mul_nonneg_nonneg; order.
 apply mul_nonneg_nonneg; apply lt_succ_r.
 rewrite (lt_succ_pred 0); now rewrite sqrt_up_pos.
 rewrite (lt_succ_pred 0); now rewrite sqrt_up_pos.
 rewrite mul_shuffle1.
 apply mul_lt_mono_nonneg; trivial using square_nonneg;
  now apply sqrt_up_spec.
Qed.

(** And we can't find better approximations in general.
    - The upper bound is exact for squares
    - Concerning the lower bound, for any c>0, take [a=b=c²+1],
      then [√°(a*b) = c²+1] while [P √°a = P √°b = c]
*)

(** [sqrt_up] and successor :
    - the [sqrt_up] function climbs by at most 1 at a time
    - otherwise it stays at the same value
    - the +1 steps occur after squares
*)

Lemma sqrt_up_succ_le : forall a, 0<=a -> √°(S a) <= S (√°a).
Proof.
 intros a Ha.
 apply sqrt_up_le_square.
 now apply le_le_succ_r.
 apply le_le_succ_r, sqrt_up_nonneg.
 rewrite <- (add_1_l (√°a)).
 apply le_trans with (1²+(√°a)²).
 rewrite mul_1_l, add_1_l, <- succ_le_mono.
 now apply sqrt_sqrt_up_spec.
 apply add_square_le. order'. apply sqrt_up_nonneg.
Qed.

Lemma sqrt_up_succ_or : forall a, 0<=a -> √°(S a) == S (√°a) \/ √°(S a) == √°a.
Proof.
 intros a Ha.
 destruct (le_gt_cases (√°(S a)) (√°a)) as [H|H].
 right. generalize (sqrt_up_le_mono _ _ (le_succ_diag_r a)); order.
 left. apply le_succ_l in H. generalize (sqrt_up_succ_le a Ha); order.
Qed.

Lemma sqrt_up_eq_succ_iff_square : forall a, 0<=a ->
 (√°(S a) == S (√°a) <-> exists b, 0<=b /\ a == b²).
Proof.
 intros a Ha. split.
 intros EQ.
 le_elim Ha.
 exists (√°a). split. apply sqrt_up_nonneg.
 generalize (proj2 (sqrt_up_spec a Ha)).
 assert (Ha' : 0 < S a) by (apply lt_succ_r; order').
 generalize (proj1 (sqrt_up_spec (S a) Ha')).
 rewrite EQ, pred_succ, lt_succ_r. order.
 exists 0. nzsimpl. now split.
 intros (b & Hb & H).
 now rewrite H, sqrt_up_succ_square, sqrt_up_square.
Qed.

(** [sqrt_up] and addition *)

Lemma sqrt_up_add_le : forall a b, √°(a+b) <= √°a + √°b.
Proof.
 assert (AUX : forall a b, a<=0 -> √°(a+b) <= √°a + √°b).
  intros a b Ha. rewrite (sqrt_up_eqn0 a Ha). nzsimpl.
  apply sqrt_up_le_mono.
  rewrite <- (add_0_l b) at 2.
  apply add_le_mono_r; order.
 intros a b.
 destruct (le_gt_cases a 0) as [Ha|Ha]. now apply AUX.
 destruct (le_gt_cases b 0) as [Hb|Hb].
  rewrite (add_comm a), (add_comm (√°a)); now apply AUX.
 rewrite 2 sqrt_up_eqn; trivial.
 nzsimpl. rewrite <- succ_le_mono.
 transitivity (√(P a) + √b).
 rewrite <- (lt_succ_pred 0 a Ha) at 1. nzsimpl. apply sqrt_add_le.
 apply add_le_mono_l.
 apply le_sqrt_sqrt_up.
 now apply add_pos_pos.
Qed.

(** Convexity-like inequality for [sqrt_up]: [sqrt_up] of middle is above middle
    of square roots. We cannot say more, for instance take a=b=2, then
    2+2 <= S 3 *)

Lemma add_sqrt_up_le : forall a b, 0<=a -> 0<=b -> √°a + √°b <= S √°(2*(a+b)).
Proof.
 intros a b Ha Hb.
 le_elim Ha.
 le_elim Hb.
 rewrite 3 sqrt_up_eqn; trivial.
 nzsimpl. rewrite <- 2 succ_le_mono.
 etransitivity; [eapply add_sqrt_le|].
 apply lt_succ_r. now rewrite (lt_succ_pred 0 a Ha).
 apply lt_succ_r. now rewrite (lt_succ_pred 0 b Hb).
 apply sqrt_le_mono.
 apply lt_succ_r. rewrite (lt_succ_pred 0).
 apply mul_lt_mono_pos_l. order'.
 apply add_lt_mono.
 apply le_succ_l. now rewrite (lt_succ_pred 0).
 apply le_succ_l. now rewrite (lt_succ_pred 0).
 apply mul_pos_pos. order'. now apply add_pos_pos.
 apply mul_pos_pos. order'. now apply add_pos_pos.
 rewrite <- Hb, sqrt_up_0. nzsimpl. apply le_le_succ_r, sqrt_up_le_mono.
 rewrite <- (mul_1_l a) at 1. apply mul_le_mono_nonneg_r; order'.
 rewrite <- Ha, sqrt_up_0. nzsimpl. apply le_le_succ_r, sqrt_up_le_mono.
 rewrite <- (mul_1_l b) at 1. apply mul_le_mono_nonneg_r; order'.
Qed.

End NZSqrtUpProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NAdd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NBase.

Module NAddProp (Import N : NAxiomsMiniSig').
Include NBaseProp N.

(** For theorems about [add] that are both valid for [N] and [Z], see [NZAdd] *)
(** Now comes theorems valid for natural numbers but not for Z *)

Theorem eq_add_0 : forall n m, n + m == 0 <-> n == 0 /\ m == 0.
Proof.
intros n m; induct n.
nzsimpl; intuition.
intros n IH. nzsimpl.
setoid_replace (S (n + m) == 0) with False by
 (apply neg_false; apply neq_succ_0).
setoid_replace (S n == 0) with False by
 (apply neg_false; apply neq_succ_0). tauto.
Qed.

Theorem eq_add_succ :
  forall n m, (exists p, n + m == S p) <->
              (exists n', n == S n') \/ (exists m', m == S m').
Proof.
intros n m; cases n.
split; intro H.
destruct H as [p H]. rewrite add_0_l in H; right; now exists p.
destruct H as [[n' H] | [m' H]].
symmetry in H; false_hyp H neq_succ_0.
exists m'; now rewrite add_0_l.
intro n; split; intro H.
left; now exists n.
exists (n + m); now rewrite add_succ_l.
Qed.

Theorem eq_add_1 : forall n m,
  n + m == 1 -> n == 1 /\ m == 0 \/ n == 0 /\ m == 1.
Proof.
intros n m. rewrite one_succ. intro H.
assert (H1 : exists p, n + m == S p) by now exists 0.
apply eq_add_succ in H1. destruct H1 as [[n' H1] | [m' H1]].
left. rewrite H1 in H; rewrite add_succ_l in H; apply succ_inj in H.
apply eq_add_0 in H. destruct H as [H2 H3]; rewrite H2 in H1; now split.
right. rewrite H1 in H; rewrite add_succ_r in H; apply succ_inj in H.
apply eq_add_0 in H. destruct H as [H2 H3]; rewrite H3 in H1; now split.
Qed.

Theorem succ_add_discr : forall n m, m ~= S (n + m).
Proof.
intro n; induct m.
apply neq_sym. apply neq_succ_0.
intros m IH H. apply succ_inj in H. rewrite add_succ_r in H.
unfold not in IH; now apply IH.
Qed.

Theorem add_pred_l : forall n m, n ~= 0 -> P n + m == P (n + m).
Proof.
intros n m; cases n.
intro H; now elim H.
intros n IH; rewrite add_succ_l; now do 2 rewrite pred_succ.
Qed.

Theorem add_pred_r : forall n m, m ~= 0 -> n + P m == P (n + m).
Proof.
intros n m H; rewrite (add_comm n (P m));
rewrite (add_comm n m); now apply add_pred_l.
Qed.

End NAddProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NAddOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NOrder.

Module NAddOrderProp (Import N : NAxiomsMiniSig').
Include NOrderProp N.

(** Theorems true for natural numbers, not for integers *)

Theorem le_add_r : forall n m, n <= n + m.
Proof.
intro n; induct m.
rewrite add_0_r; now apply eq_le_incl.
intros m IH. rewrite add_succ_r; now apply le_le_succ_r.
Qed.

Theorem lt_lt_add_r : forall n m p, n < m -> n < m + p.
Proof.
intros n m p H; rewrite <- (add_0_r n).
apply add_lt_le_mono; [assumption | apply le_0_l].
Qed.

Theorem lt_lt_add_l : forall n m p, n < m -> n < p + m.
Proof.
intros n m p; rewrite add_comm; apply lt_lt_add_r.
Qed.

Theorem add_pos_l : forall n m, 0 < n -> 0 < n + m.
Proof.
intros; apply add_pos_nonneg. assumption. apply le_0_l.
Qed.

Theorem add_pos_r : forall n m, 0 < m -> 0 < n + m.
Proof.
intros; apply add_nonneg_pos. apply le_0_l. assumption.
Qed.

End NAddOrderProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export Bool NZAxioms NZParity NZPow NZSqrt NZLog NZDiv NZGcd NZBits.

(** From [NZ], we obtain natural numbers just by stating that [pred 0] == 0 *)

Module Type NAxiom (Import NZ : NZDomainSig').
 Axiom pred_0 : P 0 == 0.
End NAxiom.

Module Type NAxiomsMiniSig := NZOrdAxiomsSig <+ NAxiom.
Module Type NAxiomsMiniSig' := NZOrdAxiomsSig' <+ NAxiom.

(** Let's now add some more functions and their specification *)

(** Division Function : we reuse NZDiv.DivMod and NZDiv.NZDivCommon,
    and add to that a N-specific constraint. *)

Module Type NDivSpecific (Import N : NAxiomsMiniSig')(Import DM : DivMod' N).
 Axiom mod_upper_bound : forall a b, b ~= 0 -> a mod b < b.
End NDivSpecific.

(** For all other functions, the NZ axiomatizations are enough. *)

(** We now group everything together. *)

Module Type NAxiomsSig := NAxiomsMiniSig <+ OrderFunctions
  <+ NZParity.NZParity <+ NZPow.NZPow <+ NZSqrt.NZSqrt <+ NZLog.NZLog2
  <+ NZGcd.NZGcd <+ NZDiv.NZDiv <+ NZBits.NZBits <+ NZSquare.

Module Type NAxiomsSig' := NAxiomsMiniSig' <+ OrderFunctions'
  <+ NZParity.NZParity <+ NZPow.NZPow' <+ NZSqrt.NZSqrt' <+ NZLog.NZLog2
  <+ NZGcd.NZGcd' <+ NZDiv.NZDiv' <+ NZBits.NZBits' <+ NZSquare.


(** It could also be interesting to have a constructive recursor function. *)

Module Type NAxiomsRec (Import NZ : NZDomainSig').

Parameter Inline recursion : forall {A : Type}, A -> (t -> A -> A) -> t -> A.

Declare Instance recursion_wd {A : Type} (Aeq : relation A) :
 Proper (Aeq ==> (eq==>Aeq==>Aeq) ==> eq ==> Aeq) recursion.

Axiom recursion_0 :
  forall {A} (a : A) (f : t -> A -> A), recursion a f 0 = a.

Axiom recursion_succ :
  forall {A} (Aeq : relation A) (a : A) (f : t -> A -> A),
    Aeq a a -> Proper (eq==>Aeq==>Aeq) f ->
      forall n, Aeq (recursion a f (S n)) (f n (recursion a f n)).

End NAxiomsRec.

Module Type NAxiomsRecSig := NAxiomsMiniSig <+ NAxiomsRec.
Module Type NAxiomsRecSig' := NAxiomsMiniSig' <+ NAxiomsRec.

Module Type NAxiomsFullSig := NAxiomsSig <+ NAxiomsRec.
Module Type NAxiomsFullSig' := NAxiomsSig' <+ NAxiomsRec.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NBase.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export Decidable.
Require Export NAxioms.
Require Import NZProperties.

Module NBaseProp (Import N : NAxiomsMiniSig').
(** First, we import all known facts about both natural numbers and integers. *)
Include NZProp N.

(** From [pred_0] and order facts, we can prove that 0 isn't a successor. *)

Theorem neq_succ_0 : forall n, S n ~= 0.
Proof.
 intros n EQ.
 assert (EQ' := pred_succ n).
 rewrite EQ, pred_0 in EQ'.
 rewrite <- EQ' in EQ.
 now apply (neq_succ_diag_l 0).
Qed.

Theorem neq_0_succ : forall n, 0 ~= S n.
Proof.
intro n; apply neq_sym; apply neq_succ_0.
Qed.

(** Next, we show that all numbers are nonnegative and recover regular
    induction from the bidirectional induction on NZ *)

Theorem le_0_l : forall n, 0 <= n.
Proof.
nzinduct n.
now apply eq_le_incl.
intro n; split.
apply le_le_succ_r.
intro H; apply le_succ_r in H; destruct H as [H | H].
assumption.
symmetry in H; false_hyp H neq_succ_0.
Qed.

Theorem induction :
  forall A : N.t -> Prop, Proper (N.eq==>iff) A ->
    A 0 -> (forall n, A n -> A (S n)) -> forall n, A n.
Proof.
intros A A_wd A0 AS n; apply right_induction with 0; try assumption.
intros; auto; apply le_0_l. apply le_0_l.
Qed.

(** The theorems [bi_induction], [central_induction] and the tactic [nzinduct]
refer to bidirectional induction, which is not useful on natural
numbers. Therefore, we define a new induction tactic for natural numbers.
We do not have to call "Declare Left Step" and "Declare Right Step"
commands again, since the data for stepl and stepr tactics is inherited
from NZ. *)

Ltac induct n := induction_maker n ltac:(apply induction).

Theorem case_analysis :
  forall A : N.t -> Prop, Proper (N.eq==>iff) A ->
    A 0 -> (forall n, A (S n)) -> forall n, A n.
Proof.
intros; apply induction; auto.
Qed.

Ltac cases n := induction_maker n ltac:(apply case_analysis).

Theorem neq_0 : ~ forall n, n == 0.
Proof.
intro H; apply (neq_succ_0 0). apply H.
Qed.

Theorem neq_0_r : forall n, n ~= 0 <-> exists m, n == S m.
Proof.
cases n. split; intro H;
[now elim H | destruct H as [m H]; symmetry in H; false_hyp H neq_succ_0].
intro n; split; intro H; [now exists n | apply neq_succ_0].
Qed.

Theorem zero_or_succ : forall n, n == 0 \/ exists m, n == S m.
Proof.
cases n.
now left.
intro n; right; now exists n.
Qed.

Theorem eq_pred_0 : forall n, P n == 0 <-> n == 0 \/ n == 1.
Proof.
cases n.
rewrite pred_0. now split; [left|].
intro n. rewrite pred_succ.
split. intros H; right. now rewrite H, one_succ.
intros [H|H]. elim (neq_succ_0 _ H).
apply succ_inj_wd. now rewrite <- one_succ.
Qed.

Theorem succ_pred : forall n, n ~= 0 -> S (P n) == n.
Proof.
cases n.
intro H; exfalso; now apply H.
intros; now rewrite pred_succ.
Qed.

Theorem pred_inj : forall n m, n ~= 0 -> m ~= 0 -> P n == P m -> n == m.
Proof.
intros n m; cases n.
intros H; exfalso; now apply H.
intros n _; cases m.
intros H; exfalso; now apply H.
intros m H2 H3. do 2 rewrite pred_succ in H3. now rewrite H3.
Qed.

(** The following induction principle is useful for reasoning about, e.g.,
Fibonacci numbers *)

Section PairInduction.

Variable A : N.t -> Prop.
Hypothesis A_wd : Proper (N.eq==>iff) A.

Theorem pair_induction :
  A 0 -> A 1 ->
    (forall n, A n -> A (S n) -> A (S (S n))) -> forall n, A n.
Proof.
rewrite one_succ.
intros until 3.
assert (D : forall n, A n /\ A (S n)); [ |intro n; exact (proj1 (D n))].
induct n; [ | intros n [IH1 IH2]]; auto.
Qed.

End PairInduction.

(** The following is useful for reasoning about, e.g., Ackermann function *)

Section TwoDimensionalInduction.

Variable R : N.t -> N.t -> Prop.
Hypothesis R_wd : Proper (N.eq==>N.eq==>iff) R.

Theorem two_dim_induction :
   R 0 0 ->
   (forall n m, R n m -> R n (S m)) ->
   (forall n, (forall m, R n m) -> R (S n) 0) -> forall n m, R n m.
Proof.
intros H1 H2 H3. induct n.
induct m.
exact H1. exact (H2 0).
intros n IH. induct m.
now apply H3. exact (H2 (S n)).
Qed.

End TwoDimensionalInduction.


Section DoubleInduction.

Variable R : N.t -> N.t -> Prop.
Hypothesis R_wd : Proper (N.eq==>N.eq==>iff) R.

Theorem double_induction :
   (forall m, R 0 m) ->
   (forall n, R (S n) 0) ->
   (forall n m, R n m -> R (S n) (S m)) -> forall n m, R n m.
Proof.
intros H1 H2 H3; induct n; auto.
intros n H; cases m; auto.
Qed.

End DoubleInduction.

Ltac double_induct n m :=
  try intros until n;
  try intros until m;
  pattern n, m; apply double_induction; clear n m;
  [solve_proper | | | ].

End NBaseProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NBits.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool NAxioms NSub NPow NDiv NParity NLog.

(** Derived properties of bitwise operations *)

Module Type NBitsProp
 (Import A : NAxiomsSig')
 (Import B : NSubProp A)
 (Import C : NParityProp A B)
 (Import D : NPowProp A B C)
 (Import E : NDivProp A B)
 (Import F : NLog2Prop A B C D).

Include BoolEqualityFacts A.

Ltac order_nz := try apply pow_nonzero; order'.
Hint Rewrite div_0_l mod_0_l div_1_r mod_1_r : nz.

(** Some properties of power and division *)

Lemma pow_sub_r : forall a b c, a~=0 -> c<=b -> a^(b-c) == a^b / a^c.
Proof.
 intros a b c Ha H.
 apply div_unique with 0.
 generalize (pow_nonzero a c Ha) (le_0_l (a^c)); order'.
 nzsimpl. now rewrite <- pow_add_r, add_comm, sub_add.
Qed.

Lemma pow_div_l : forall a b c, b~=0 -> a mod b == 0 ->
 (a/b)^c == a^c / b^c.
Proof.
 intros a b c Hb H.
 apply div_unique with 0.
 generalize (pow_nonzero b c Hb) (le_0_l (b^c)); order'.
 nzsimpl. rewrite <- pow_mul_l. f_equiv. now apply div_exact.
Qed.

(** An injection from bits [true] and [false] to numbers 1 and 0.
    We declare it as a (local) coercion for shorter statements. *)

Definition b2n (b:bool) := if b then 1 else 0.
Local Coercion b2n : bool >-> t.

Instance b2n_proper : Proper (Logic.eq ==> eq) b2n.
Proof. solve_proper. Qed.

Lemma exists_div2 a : exists a' (b:bool), a == 2*a' + b.
Proof.
 elim (Even_or_Odd a); [intros (a',H)| intros (a',H)].
 exists a'. exists false. now nzsimpl.
 exists a'. exists true. now simpl.
Qed.

(** We can compact [testbit_odd_0] [testbit_even_0]
    [testbit_even_succ] [testbit_odd_succ] in only two lemmas. *)

Lemma testbit_0_r a (b:bool) : testbit (2*a+b) 0 = b.
Proof.
 destruct b; simpl; rewrite ?add_0_r.
 apply testbit_odd_0.
 apply testbit_even_0.
Qed.

Lemma testbit_succ_r a (b:bool) n :
 testbit (2*a+b) (succ n) = testbit a n.
Proof.
 destruct b; simpl; rewrite ?add_0_r.
 apply testbit_odd_succ, le_0_l.
 apply testbit_even_succ, le_0_l.
Qed.

(** Alternative caracterisations of [testbit] *)

(** This concise equation could have been taken as specification
   for testbit in the interface, but it would have been hard to
   implement with little initial knowledge about div and mod *)

Lemma testbit_spec' a n : a.[n] == (a / 2^n) mod 2.
Proof.
 revert a. induct n.
 intros a. nzsimpl.
 destruct (exists_div2 a) as (a' & b & H). rewrite H at 1.
 rewrite testbit_0_r. apply mod_unique with a'; trivial.
 destruct b; order'.
 intros n IH a.
 destruct (exists_div2 a) as (a' & b & H). rewrite H at 1.
 rewrite testbit_succ_r, IH. f_equiv.
 rewrite pow_succ_r', <- div_div by order_nz. f_equiv.
 apply div_unique with b; trivial.
 destruct b; order'.
Qed.

(** This caracterisation that uses only basic operations and
   power was initially taken as specification for testbit.
   We describe [a] as having a low part and a high part, with
   the corresponding bit in the middle. This caracterisation
   is moderatly complex to implement, but also moderately
   usable... *)

Lemma testbit_spec a n :
  exists l h, 0<=l<2^n /\ a == l + (a.[n] + 2*h)*2^n.
Proof.
 exists (a mod 2^n). exists (a / 2^n / 2). split.
 split; [apply le_0_l | apply mod_upper_bound; order_nz].
 rewrite add_comm, mul_comm, (add_comm a.[n]).
 rewrite (div_mod a (2^n)) at 1 by order_nz. do 2 f_equiv.
 rewrite testbit_spec'. apply div_mod. order'.
Qed.

Lemma testbit_true : forall a n,
 a.[n] = true <-> (a / 2^n) mod 2 == 1.
Proof.
 intros a n.
 rewrite <- testbit_spec'; destruct a.[n]; split; simpl; now try order'.
Qed.

Lemma testbit_false : forall a n,
 a.[n] = false <-> (a / 2^n) mod 2 == 0.
Proof.
 intros a n.
 rewrite <- testbit_spec'; destruct a.[n]; split; simpl; now try order'.
Qed.

Lemma testbit_eqb : forall a n,
 a.[n] = eqb ((a / 2^n) mod 2) 1.
Proof.
 intros a n.
 apply eq_true_iff_eq. now rewrite testbit_true, eqb_eq.
Qed.

(** Results about the injection [b2n] *)

Lemma b2n_inj : forall (a0 b0:bool), a0 == b0 -> a0 = b0.
Proof.
 intros [|] [|]; simpl; trivial; order'.
Qed.

Lemma add_b2n_double_div2 : forall (a0:bool) a, (a0+2*a)/2 == a.
Proof.
 intros a0 a. rewrite mul_comm, div_add by order'.
 now rewrite div_small, add_0_l by (destruct a0; order').
Qed.

Lemma add_b2n_double_bit0 : forall (a0:bool) a, (a0+2*a).[0] = a0.
Proof.
 intros a0 a. apply b2n_inj.
 rewrite testbit_spec'. nzsimpl. rewrite mul_comm, mod_add by order'.
 now rewrite mod_small by (destruct a0; order').
Qed.

Lemma b2n_div2 : forall (a0:bool), a0/2 == 0.
Proof.
 intros a0. rewrite <- (add_b2n_double_div2 a0 0). now nzsimpl.
Qed.

Lemma b2n_bit0 : forall (a0:bool), a0.[0] = a0.
Proof.
 intros a0. rewrite <- (add_b2n_double_bit0 a0 0) at 2. now nzsimpl.
Qed.

(** The specification of testbit by low and high parts is complete *)

Lemma testbit_unique : forall a n (a0:bool) l h,
 l<2^n -> a == l + (a0 + 2*h)*2^n -> a.[n] = a0.
Proof.
 intros a n a0 l h Hl EQ.
 apply b2n_inj. rewrite testbit_spec' by trivial.
 symmetry. apply mod_unique with h. destruct a0; simpl; order'.
 symmetry. apply div_unique with l; trivial.
 now rewrite add_comm, (add_comm _ a0), mul_comm.
Qed.

(** All bits of number 0 are 0 *)

Lemma bits_0 : forall n, 0.[n] = false.
Proof.
 intros n. apply testbit_false. nzsimpl; order_nz.
Qed.

(** Various ways to refer to the lowest bit of a number *)

Lemma bit0_odd : forall a, a.[0] = odd a.
Proof.
 intros. symmetry.
 destruct (exists_div2 a) as (a' & b & EQ).
 rewrite EQ, testbit_0_r, add_comm, odd_add_mul_2.
 destruct b; simpl; apply odd_1 || apply odd_0.
Qed.

Lemma bit0_eqb : forall a, a.[0] = eqb (a mod 2) 1.
Proof.
 intros a. rewrite testbit_eqb. now nzsimpl.
Qed.

Lemma bit0_mod : forall a, a.[0] == a mod 2.
Proof.
 intros a. rewrite testbit_spec'. now nzsimpl.
Qed.

(** Hence testing a bit is equivalent to shifting and testing parity *)

Lemma testbit_odd : forall a n, a.[n] = odd (a>>n).
Proof.
 intros. now rewrite <- bit0_odd, shiftr_spec, add_0_l.
Qed.

(** [log2] gives the highest nonzero bit *)

Lemma bit_log2 : forall a, a~=0 -> a.[log2 a] = true.
Proof.
 intros a Ha.
 assert (Ha' : 0 < a) by (generalize (le_0_l a); order).
 destruct (log2_spec_alt a Ha') as (r & EQ & (_,Hr)).
 rewrite EQ at 1.
 rewrite testbit_true, add_comm.
 rewrite <- (mul_1_l (2^log2 a)) at 1.
 rewrite div_add by order_nz.
 rewrite div_small by trivial.
 rewrite add_0_l. apply mod_small. order'.
Qed.

Lemma bits_above_log2 : forall a n, log2 a < n ->
 a.[n] = false.
Proof.
 intros a n H.
 rewrite testbit_false.
 rewrite div_small. nzsimpl; order'.
 apply log2_lt_cancel. rewrite log2_pow2; trivial using le_0_l.
Qed.

(** Hence the number of bits of [a] is [1+log2 a]
    (see [Pos.size_nat] and [Pos.size]).
*)

(** Testing bits after division or multiplication by a power of two *)

Lemma div2_bits : forall a n, (a/2).[n] = a.[S n].
Proof.
 intros. apply eq_true_iff_eq.
 rewrite 2 testbit_true.
 rewrite pow_succ_r by apply le_0_l.
 now rewrite div_div by order_nz.
Qed.

Lemma div_pow2_bits : forall a n m, (a/2^n).[m] = a.[m+n].
Proof.
 intros a n. revert a. induct n.
 intros a m. now nzsimpl.
 intros n IH a m. nzsimpl; try apply le_0_l.
 rewrite <- div_div by order_nz.
 now rewrite IH, div2_bits.
Qed.

Lemma double_bits_succ : forall a n, (2*a).[S n] = a.[n].
Proof.
 intros. rewrite <- div2_bits. now rewrite mul_comm, div_mul by order'.
Qed.

Lemma mul_pow2_bits_add : forall a n m, (a*2^n).[m+n] = a.[m].
Proof.
 intros. rewrite <- div_pow2_bits. now rewrite div_mul by order_nz.
Qed.

Lemma mul_pow2_bits_high : forall a n m, n<=m -> (a*2^n).[m] = a.[m-n].
Proof.
 intros.
 rewrite <- (sub_add n m) at 1 by order'.
 now rewrite mul_pow2_bits_add.
Qed.

Lemma mul_pow2_bits_low : forall a n m, m<n -> (a*2^n).[m] = false.
Proof.
 intros. apply testbit_false.
 rewrite <- (sub_add m n) by order'. rewrite pow_add_r, mul_assoc.
 rewrite div_mul by order_nz.
 rewrite <- (succ_pred (n-m)). rewrite pow_succ_r.
 now rewrite (mul_comm 2), mul_assoc, mod_mul by order'.
 apply lt_le_pred.
 apply sub_gt in H. generalize (le_0_l (n-m)); order.
 now apply sub_gt.
Qed.

(** Selecting the low part of a number can be done by a modulo *)

Lemma mod_pow2_bits_high : forall a n m, n<=m ->
 (a mod 2^n).[m] = false.
Proof.
 intros a n m H.
 destruct (eq_0_gt_0_cases (a mod 2^n)) as [EQ|LT].
 now rewrite EQ, bits_0.
 apply bits_above_log2.
 apply lt_le_trans with n; trivial.
 apply log2_lt_pow2; trivial.
 apply mod_upper_bound; order_nz.
Qed.

Lemma mod_pow2_bits_low : forall a n m, m<n ->
 (a mod 2^n).[m] = a.[m].
Proof.
 intros a n m H.
 rewrite testbit_eqb.
 rewrite <- (mod_add _ (2^(P (n-m))*(a/2^n))) by order'.
 rewrite <- div_add by order_nz.
 rewrite (mul_comm _ 2), mul_assoc, <- pow_succ_r', succ_pred
   by now apply sub_gt.
 rewrite mul_comm, mul_assoc, <- pow_add_r, (add_comm m), sub_add
   by order.
 rewrite add_comm, <- div_mod by order_nz.
 symmetry. apply testbit_eqb.
Qed.

(** We now prove that having the same bits implies equality.
    For that we use a notion of equality over functional
    streams of bits. *)

Definition eqf (f g:t -> bool) := forall n:t, f n = g n.

Instance eqf_equiv : Equivalence eqf.
Proof.
 split; congruence.
Qed.

Local Infix "===" := eqf (at level 70, no associativity).

Instance testbit_eqf : Proper (eq==>eqf) testbit.
Proof.
 intros a a' Ha n. now rewrite Ha.
Qed.

(** Only zero corresponds to the always-false stream. *)

Lemma bits_inj_0 :
 forall a, (forall n, a.[n] = false) -> a == 0.
Proof.
 intros a H. destruct (eq_decidable a 0) as [EQ|NEQ]; trivial.
 apply bit_log2 in NEQ. now rewrite H in NEQ.
Qed.

(** If two numbers produce the same stream of bits, they are equal. *)

Lemma bits_inj : forall a b, testbit a === testbit b -> a == b.
Proof.
 intros a. pattern a.
 apply strong_right_induction with 0;[solve_proper|clear a|apply le_0_l].
 intros a _ IH b H.
 destruct (eq_0_gt_0_cases a) as [EQ|LT].
 rewrite EQ in H |- *. symmetry. apply bits_inj_0.
 intros n. now rewrite <- H, bits_0.
 rewrite (div_mod a 2), (div_mod b 2) by order'.
 f_equiv; [ | now rewrite <- 2 bit0_mod, H].
 f_equiv.
 apply IH; trivial using le_0_l.
 apply div_lt; order'.
 intro n. rewrite 2 div2_bits. apply H.
Qed.

Lemma bits_inj_iff : forall a b, testbit a === testbit b <-> a == b.
Proof.
 split. apply bits_inj. intros EQ; now rewrite EQ.
Qed.

Hint Rewrite lxor_spec lor_spec land_spec ldiff_spec bits_0 : bitwise.

Ltac bitwise := apply bits_inj; intros ?m; autorewrite with bitwise.

(** The streams of bits that correspond to a natural numbers are
  exactly the ones that are always 0 after some point *)

Lemma are_bits : forall (f:t->bool), Proper (eq==>Logic.eq) f ->
 ((exists n, f === testbit n) <->
  (exists k, forall m, k<=m -> f m = false)).
Proof.
 intros f Hf. split.
 intros (a,H).
  exists (S (log2 a)). intros m Hm. apply le_succ_l in Hm.
  rewrite H, bits_above_log2; trivial using lt_succ_diag_r.
 intros (k,Hk).
  revert f Hf Hk. induct k.
  intros f Hf H0.
  exists 0. intros m. rewrite bits_0, H0; trivial. apply le_0_l.
  intros k IH f Hf Hk.
  destruct (IH (fun m => f (S m))) as (n, Hn).
  solve_proper.
  intros m Hm. apply Hk. now rewrite <- succ_le_mono.
  exists (f 0 + 2*n). intros m.
  destruct (zero_or_succ m) as [Hm|(m', Hm)]; rewrite Hm.
  symmetry. apply add_b2n_double_bit0.
  rewrite Hn, <- div2_bits.
  rewrite mul_comm, div_add, b2n_div2, add_0_l; trivial. order'.
Qed.

(** Properties of shifts *)

Lemma shiftr_spec' : forall a n m, (a >> n).[m] = a.[m+n].
Proof.
 intros. apply shiftr_spec. apply le_0_l.
Qed.

Lemma shiftl_spec_high' : forall a n m, n<=m -> (a << n).[m] = a.[m-n].
Proof.
 intros. apply shiftl_spec_high; trivial. apply le_0_l.
Qed.

Lemma shiftr_div_pow2 : forall a n, a >> n == a / 2^n.
Proof.
 intros. bitwise. rewrite shiftr_spec'.
 symmetry. apply div_pow2_bits.
Qed.

Lemma shiftl_mul_pow2 : forall a n, a << n == a * 2^n.
Proof.
 intros. bitwise.
 destruct (le_gt_cases n m) as [H|H].
 now rewrite shiftl_spec_high', mul_pow2_bits_high.
 now rewrite shiftl_spec_low, mul_pow2_bits_low.
Qed.

Lemma shiftl_spec_alt : forall a n m, (a << n).[m+n] = a.[m].
Proof.
 intros. now rewrite shiftl_mul_pow2, mul_pow2_bits_add.
Qed.

Instance shiftr_wd : Proper (eq==>eq==>eq) shiftr.
Proof.
 intros a a' Ha b b' Hb. now rewrite 2 shiftr_div_pow2, Ha, Hb.
Qed.

Instance shiftl_wd : Proper (eq==>eq==>eq) shiftl.
Proof.
 intros a a' Ha b b' Hb. now rewrite 2 shiftl_mul_pow2, Ha, Hb.
Qed.

Lemma shiftl_shiftl : forall a n m,
 (a << n) << m == a << (n+m).
Proof.
 intros. now rewrite !shiftl_mul_pow2, pow_add_r, mul_assoc.
Qed.

Lemma shiftr_shiftr : forall a n m,
 (a >> n) >> m == a >> (n+m).
Proof.
 intros.
 now rewrite !shiftr_div_pow2, pow_add_r, div_div by order_nz.
Qed.

Lemma shiftr_shiftl_l : forall a n m, m<=n ->
 (a << n) >> m == a << (n-m).
Proof.
 intros.
 rewrite shiftr_div_pow2, !shiftl_mul_pow2.
 rewrite <- (sub_add m n) at 1 by trivial.
 now rewrite pow_add_r, mul_assoc, div_mul by order_nz.
Qed.

Lemma shiftr_shiftl_r : forall a n m, n<=m ->
 (a << n) >> m == a >> (m-n).
Proof.
 intros.
 rewrite !shiftr_div_pow2, shiftl_mul_pow2.
 rewrite <- (sub_add n m) at 1 by trivial.
 rewrite pow_add_r, (mul_comm (2^(m-n))).
 now rewrite <- div_div, div_mul by order_nz.
Qed.

(** shifts and constants *)

Lemma shiftl_1_l : forall n, 1 << n == 2^n.
Proof.
 intros. now rewrite shiftl_mul_pow2, mul_1_l.
Qed.

Lemma shiftl_0_r : forall a, a << 0 == a.
Proof.
 intros. rewrite shiftl_mul_pow2. now nzsimpl.
Qed.

Lemma shiftr_0_r : forall a, a >> 0 == a.
Proof.
 intros. rewrite shiftr_div_pow2. now nzsimpl.
Qed.

Lemma shiftl_0_l : forall n, 0 << n == 0.
Proof.
 intros. rewrite shiftl_mul_pow2. now nzsimpl.
Qed.

Lemma shiftr_0_l : forall n, 0 >> n == 0.
Proof.
 intros. rewrite shiftr_div_pow2. nzsimpl; order_nz.
Qed.

Lemma shiftl_eq_0_iff : forall a n, a << n == 0 <-> a == 0.
Proof.
 intros a n. rewrite shiftl_mul_pow2. rewrite eq_mul_0. split.
 intros [H | H]; trivial. contradict H; order_nz.
 intros H. now left.
Qed.

Lemma shiftr_eq_0_iff : forall a n,
 a >> n == 0 <-> a==0 \/ (0<a /\ log2 a < n).
Proof.
 intros a n.
 rewrite shiftr_div_pow2, div_small_iff by order_nz.
 destruct (eq_0_gt_0_cases a) as [EQ|LT].
 rewrite EQ. split. now left. intros _.
  assert (H : 2~=0) by order'.
  generalize (pow_nonzero 2 n H) (le_0_l (2^n)); order.
 rewrite log2_lt_pow2; trivial.
 split. right; split; trivial. intros [H|[_ H]]; now order.
Qed.

Lemma shiftr_eq_0 : forall a n, log2 a < n -> a >> n == 0.
Proof.
 intros a n H. rewrite shiftr_eq_0_iff.
 destruct (eq_0_gt_0_cases a) as [EQ|LT]. now left. right; now split.
Qed.

(** Properties of [div2]. *)

Lemma div2_div : forall a, div2 a == a/2.
Proof.
 intros. rewrite div2_spec, shiftr_div_pow2. now nzsimpl.
Qed.

Instance div2_wd : Proper (eq==>eq) div2.
Proof.
 intros a a' Ha. now rewrite 2 div2_div, Ha.
Qed.

Lemma div2_odd : forall a, a == 2*(div2 a) + odd a.
Proof.
 intros a. rewrite div2_div, <- bit0_odd, bit0_mod.
 apply div_mod. order'.
Qed.

(** Properties of [lxor] and others, directly deduced
    from properties of [xorb] and others. *)

Instance lxor_wd : Proper (eq ==> eq ==> eq) lxor.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance land_wd : Proper (eq ==> eq ==> eq) land.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance lor_wd : Proper (eq ==> eq ==> eq) lor.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Instance ldiff_wd : Proper (eq ==> eq ==> eq) ldiff.
Proof.
 intros a a' Ha b b' Hb. bitwise. now rewrite Ha, Hb.
Qed.

Lemma lxor_eq : forall a a', lxor a a' == 0 -> a == a'.
Proof.
 intros a a' H. bitwise. apply xorb_eq.
 now rewrite <- lxor_spec, H, bits_0.
Qed.

Lemma lxor_nilpotent : forall a, lxor a a == 0.
Proof.
 intros. bitwise. apply xorb_nilpotent.
Qed.

Lemma lxor_eq_0_iff : forall a a', lxor a a' == 0 <-> a == a'.
Proof.
 split. apply lxor_eq. intros EQ; rewrite EQ; apply lxor_nilpotent.
Qed.

Lemma lxor_0_l : forall a, lxor 0 a == a.
Proof.
 intros. bitwise. apply xorb_false_l.
Qed.

Lemma lxor_0_r : forall a, lxor a 0 == a.
Proof.
 intros. bitwise. apply xorb_false_r.
Qed.

Lemma lxor_comm : forall a b, lxor a b == lxor b a.
Proof.
 intros. bitwise. apply xorb_comm.
Qed.

Lemma lxor_assoc :
 forall a b c, lxor (lxor a b) c == lxor a (lxor b c).
Proof.
 intros. bitwise. apply xorb_assoc.
Qed.

Lemma lor_0_l : forall a, lor 0 a == a.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma lor_0_r : forall a, lor a 0 == a.
Proof.
 intros. bitwise. apply orb_false_r.
Qed.

Lemma lor_comm : forall a b, lor a b == lor b a.
Proof.
 intros. bitwise. apply orb_comm.
Qed.

Lemma lor_assoc :
 forall a b c, lor a (lor b c) == lor (lor a b) c.
Proof.
 intros. bitwise. apply orb_assoc.
Qed.

Lemma lor_diag : forall a, lor a a == a.
Proof.
 intros. bitwise. apply orb_diag.
Qed.

Lemma lor_eq_0_l : forall a b, lor a b == 0 -> a == 0.
Proof.
 intros a b H. bitwise.
 apply (orb_false_iff a.[m] b.[m]).
 now rewrite <- lor_spec, H, bits_0.
Qed.

Lemma lor_eq_0_iff : forall a b, lor a b == 0 <-> a == 0 /\ b == 0.
Proof.
 intros a b. split.
 split. now apply lor_eq_0_l in H.
 rewrite lor_comm in H. now apply lor_eq_0_l in H.
 intros (EQ,EQ'). now rewrite EQ, lor_0_l.
Qed.

Lemma land_0_l : forall a, land 0 a == 0.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma land_0_r : forall a, land a 0 == 0.
Proof.
 intros. bitwise. apply andb_false_r.
Qed.

Lemma land_comm : forall a b, land a b == land b a.
Proof.
 intros. bitwise. apply andb_comm.
Qed.

Lemma land_assoc :
 forall a b c, land a (land b c) == land (land a b) c.
Proof.
 intros. bitwise. apply andb_assoc.
Qed.

Lemma land_diag : forall a, land a a == a.
Proof.
 intros. bitwise. apply andb_diag.
Qed.

Lemma ldiff_0_l : forall a, ldiff 0 a == 0.
Proof.
 intros. bitwise. trivial.
Qed.

Lemma ldiff_0_r : forall a, ldiff a 0 == a.
Proof.
 intros. bitwise. now rewrite andb_true_r.
Qed.

Lemma ldiff_diag : forall a, ldiff a a == 0.
Proof.
 intros. bitwise. apply andb_negb_r.
Qed.

Lemma lor_land_distr_l : forall a b c,
 lor (land a b) c == land (lor a c) (lor b c).
Proof.
 intros. bitwise. apply orb_andb_distrib_l.
Qed.

Lemma lor_land_distr_r : forall a b c,
 lor a (land b c) == land (lor a b) (lor a c).
Proof.
 intros. bitwise. apply orb_andb_distrib_r.
Qed.

Lemma land_lor_distr_l : forall a b c,
 land (lor a b) c == lor (land a c) (land b c).
Proof.
 intros. bitwise. apply andb_orb_distrib_l.
Qed.

Lemma land_lor_distr_r : forall a b c,
 land a (lor b c) == lor (land a b) (land a c).
Proof.
 intros. bitwise. apply andb_orb_distrib_r.
Qed.

Lemma ldiff_ldiff_l : forall a b c,
 ldiff (ldiff a b) c == ldiff a (lor b c).
Proof.
 intros. bitwise. now rewrite negb_orb, andb_assoc.
Qed.

Lemma lor_ldiff_and : forall a b,
 lor (ldiff a b) (land a b) == a.
Proof.
 intros. bitwise.
 now rewrite <- andb_orb_distrib_r, orb_comm, orb_negb_r, andb_true_r.
Qed.

Lemma land_ldiff : forall a b,
 land (ldiff a b) b == 0.
Proof.
 intros. bitwise.
 now rewrite <-andb_assoc, (andb_comm (negb _)), andb_negb_r, andb_false_r.
Qed.

(** Properties of [setbit] and [clearbit] *)

Definition setbit a n := lor a (1<<n).
Definition clearbit a n := ldiff a (1<<n).

Lemma setbit_spec' : forall a n, setbit a n == lor a (2^n).
Proof.
 intros. unfold setbit. now rewrite shiftl_1_l.
Qed.

Lemma clearbit_spec' : forall a n, clearbit a n == ldiff a (2^n).
Proof.
 intros. unfold clearbit. now rewrite shiftl_1_l.
Qed.

Instance setbit_wd : Proper (eq==>eq==>eq) setbit.
Proof. unfold setbit. solve_proper. Qed.

Instance clearbit_wd : Proper (eq==>eq==>eq) clearbit.
Proof. unfold clearbit. solve_proper. Qed.

Lemma pow2_bits_true : forall n, (2^n).[n] = true.
Proof.
 intros. rewrite <- (mul_1_l (2^n)). rewrite <- (add_0_l n) at 2.
 now rewrite mul_pow2_bits_add, bit0_odd, odd_1.
Qed.

Lemma pow2_bits_false : forall n m, n~=m -> (2^n).[m] = false.
Proof.
 intros.
 rewrite <- (mul_1_l (2^n)).
 destruct (le_gt_cases n m).
 rewrite mul_pow2_bits_high; trivial.
 rewrite <- (succ_pred (m-n)) by (apply sub_gt; order).
 now rewrite <- div2_bits, div_small, bits_0 by order'.
 rewrite mul_pow2_bits_low; trivial.
Qed.

Lemma pow2_bits_eqb : forall n m, (2^n).[m] = eqb n m.
Proof.
 intros. apply eq_true_iff_eq. rewrite eqb_eq. split.
 destruct (eq_decidable n m) as [H|H]. trivial.
 now rewrite (pow2_bits_false _ _ H).
 intros EQ. rewrite EQ. apply pow2_bits_true.
Qed.

Lemma setbit_eqb : forall a n m,
 (setbit a n).[m] = eqb n m || a.[m].
Proof.
 intros. now rewrite setbit_spec', lor_spec, pow2_bits_eqb, orb_comm.
Qed.

Lemma setbit_iff : forall a n m,
 (setbit a n).[m] = true <-> n==m \/ a.[m] = true.
Proof.
 intros. now rewrite setbit_eqb, orb_true_iff, eqb_eq.
Qed.

Lemma setbit_eq : forall a n, (setbit a n).[n] = true.
Proof.
 intros. apply setbit_iff. now left.
Qed.

Lemma setbit_neq : forall a n m, n~=m ->
 (setbit a n).[m] = a.[m].
Proof.
 intros a n m H. rewrite setbit_eqb.
 rewrite <- eqb_eq in H. apply not_true_is_false in H. now rewrite H.
Qed.

Lemma clearbit_eqb : forall a n m,
 (clearbit a n).[m] = a.[m] && negb (eqb n m).
Proof.
 intros. now rewrite clearbit_spec', ldiff_spec, pow2_bits_eqb.
Qed.

Lemma clearbit_iff : forall a n m,
 (clearbit a n).[m] = true <-> a.[m] = true /\ n~=m.
Proof.
 intros. rewrite clearbit_eqb, andb_true_iff, <- eqb_eq.
 now rewrite negb_true_iff, not_true_iff_false.
Qed.

Lemma clearbit_eq : forall a n, (clearbit a n).[n] = false.
Proof.
 intros. rewrite clearbit_eqb, (proj2 (eqb_eq _ _) (eq_refl n)).
 apply andb_false_r.
Qed.

Lemma clearbit_neq : forall a n m, n~=m ->
 (clearbit a n).[m] = a.[m].
Proof.
 intros a n m H. rewrite clearbit_eqb.
 rewrite <- eqb_eq in H. apply not_true_is_false in H. rewrite H.
 apply andb_true_r.
Qed.

(** Shifts of bitwise operations *)

Lemma shiftl_lxor : forall a b n,
 (lxor a b) << n == lxor (a << n) (b << n).
Proof.
 intros. bitwise.
 destruct (le_gt_cases n m).
 now rewrite !shiftl_spec_high', lxor_spec.
 now rewrite !shiftl_spec_low.
Qed.

Lemma shiftr_lxor : forall a b n,
 (lxor a b) >> n == lxor (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec', lxor_spec.
Qed.

Lemma shiftl_land : forall a b n,
 (land a b) << n == land (a << n) (b << n).
Proof.
 intros. bitwise.
 destruct (le_gt_cases n m).
 now rewrite !shiftl_spec_high', land_spec.
 now rewrite !shiftl_spec_low.
Qed.

Lemma shiftr_land : forall a b n,
 (land a b) >> n == land (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec', land_spec.
Qed.

Lemma shiftl_lor : forall a b n,
 (lor a b) << n == lor (a << n) (b << n).
Proof.
 intros. bitwise.
 destruct (le_gt_cases n m).
 now rewrite !shiftl_spec_high', lor_spec.
 now rewrite !shiftl_spec_low.
Qed.

Lemma shiftr_lor : forall a b n,
 (lor a b) >> n == lor (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec', lor_spec.
Qed.

Lemma shiftl_ldiff : forall a b n,
 (ldiff a b) << n == ldiff (a << n) (b << n).
Proof.
 intros. bitwise.
 destruct (le_gt_cases n m).
 now rewrite !shiftl_spec_high', ldiff_spec.
 now rewrite !shiftl_spec_low.
Qed.

Lemma shiftr_ldiff : forall a b n,
 (ldiff a b) >> n == ldiff (a >> n) (b >> n).
Proof.
 intros. bitwise. now rewrite !shiftr_spec', ldiff_spec.
Qed.

(** We cannot have a function complementing all bits of a number,
    otherwise it would have an infinity of bit 1. Nonetheless,
    we can design a bounded complement *)

Definition ones n := P (1 << n).

Definition lnot a n := lxor a (ones n).

Instance ones_wd : Proper (eq==>eq) ones.
Proof. unfold ones. solve_proper. Qed.

Instance lnot_wd : Proper (eq==>eq==>eq) lnot.
Proof. unfold lnot. solve_proper. Qed.

Lemma ones_equiv : forall n, ones n == P (2^n).
Proof.
 intros; unfold ones; now rewrite shiftl_1_l.
Qed.

Lemma ones_add : forall n m, ones (m+n) == 2^m * ones n + ones m.
Proof.
 intros n m. rewrite !ones_equiv.
 rewrite <- !sub_1_r, mul_sub_distr_l, mul_1_r, <- pow_add_r.
 rewrite add_sub_assoc, sub_add. reflexivity.
 apply pow_le_mono_r. order'.
 rewrite <- (add_0_r m) at 1. apply add_le_mono_l, le_0_l.
 rewrite <- (pow_0_r 2). apply pow_le_mono_r. order'. apply le_0_l.
Qed.

Lemma ones_div_pow2 : forall n m, m<=n -> ones n / 2^m == ones (n-m).
Proof.
 intros n m H. symmetry. apply div_unique with (ones m).
 rewrite ones_equiv.
 apply le_succ_l. rewrite succ_pred; order_nz.
 rewrite <- (sub_add m n H) at 1. rewrite (add_comm _ m).
 apply ones_add.
Qed.

Lemma ones_mod_pow2 : forall n m, m<=n -> (ones n) mod (2^m) == ones m.
Proof.
 intros n m H. symmetry. apply mod_unique with (ones (n-m)).
 rewrite ones_equiv.
 apply le_succ_l. rewrite succ_pred; order_nz.
 rewrite <- (sub_add m n H) at 1. rewrite (add_comm _ m).
 apply ones_add.
Qed.

Lemma ones_spec_low : forall n m, m<n -> (ones n).[m] = true.
Proof.
 intros. apply testbit_true. rewrite ones_div_pow2 by order.
 rewrite <- (pow_1_r 2). rewrite ones_mod_pow2.
 rewrite ones_equiv. now nzsimpl'.
 apply le_add_le_sub_r. nzsimpl. now apply le_succ_l.
Qed.

Lemma ones_spec_high : forall n m, n<=m -> (ones n).[m] = false.
Proof.
 intros.
 destruct (eq_0_gt_0_cases n) as [EQ|LT]; rewrite ones_equiv.
 now rewrite EQ, pow_0_r, one_succ, pred_succ, bits_0.
 apply bits_above_log2.
 rewrite log2_pred_pow2; trivial. rewrite <-le_succ_l, succ_pred; order.
Qed.

Lemma ones_spec_iff : forall n m, (ones n).[m] = true <-> m<n.
Proof.
 intros. split. intros H.
 apply lt_nge. intro H'. apply ones_spec_high in H'.
 rewrite H in H'; discriminate.
 apply ones_spec_low.
Qed.

Lemma lnot_spec_low : forall a n m, m<n ->
 (lnot a n).[m] = negb a.[m].
Proof.
 intros. unfold lnot. now rewrite lxor_spec, ones_spec_low.
Qed.

Lemma lnot_spec_high : forall a n m, n<=m ->
 (lnot a n).[m] = a.[m].
Proof.
 intros. unfold lnot. now rewrite lxor_spec, ones_spec_high, xorb_false_r.
Qed.

Lemma lnot_involutive : forall a n, lnot (lnot a n) n == a.
Proof.
 intros a n. bitwise.
 destruct (le_gt_cases n m).
 now rewrite 2 lnot_spec_high.
 now rewrite 2 lnot_spec_low, negb_involutive.
Qed.

Lemma lnot_0_l : forall n, lnot 0 n == ones n.
Proof.
 intros. unfold lnot. apply lxor_0_l.
Qed.

Lemma lnot_ones : forall n, lnot (ones n) n == 0.
Proof.
 intros. unfold lnot. apply lxor_nilpotent.
Qed.

(** Bounded complement and other operations *)

Lemma lor_ones_low : forall a n, log2 a < n ->
 lor a (ones n) == ones n.
Proof.
 intros a n H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now rewrite ones_spec_low, orb_true_r.
Qed.

Lemma land_ones : forall a n, land a (ones n) == a mod 2^n.
Proof.
 intros a n. bitwise. destruct (le_gt_cases n m).
 now rewrite ones_spec_high, mod_pow2_bits_high, andb_false_r.
 now rewrite ones_spec_low, mod_pow2_bits_low, andb_true_r.
Qed.

Lemma land_ones_low : forall a n, log2 a < n ->
 land a (ones n) == a.
Proof.
 intros; rewrite land_ones. apply mod_small.
 apply log2_lt_cancel. rewrite log2_pow2; trivial using le_0_l.
Qed.

Lemma ldiff_ones_r : forall a n,
 ldiff a (ones n) == (a >> n) << n.
Proof.
 intros a n. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, shiftl_spec_high', shiftr_spec'; trivial.
 rewrite sub_add; trivial. apply andb_true_r.
 now rewrite ones_spec_low, shiftl_spec_low, andb_false_r.
Qed.

Lemma ldiff_ones_r_low : forall a n, log2 a < n ->
 ldiff a (ones n) == 0.
Proof.
 intros a n H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now rewrite ones_spec_low, andb_false_r.
Qed.

Lemma ldiff_ones_l_low : forall a n, log2 a < n ->
 ldiff (ones n) a == lnot a n.
Proof.
 intros a n H. bitwise. destruct (le_gt_cases n m).
 rewrite ones_spec_high, lnot_spec_high, bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now rewrite ones_spec_low, lnot_spec_low.
Qed.

Lemma lor_lnot_diag : forall a n,
 lor a (lnot a n) == lor a (ones n).
Proof.
 intros a n. bitwise.
 destruct (le_gt_cases n m).
 rewrite lnot_spec_high, ones_spec_high; trivial. now destruct a.[m].
 rewrite lnot_spec_low, ones_spec_low; trivial. now destruct a.[m].
Qed.

Lemma lor_lnot_diag_low : forall a n, log2 a < n ->
 lor a (lnot a n) == ones n.
Proof.
 intros a n H. now rewrite lor_lnot_diag, lor_ones_low.
Qed.

Lemma land_lnot_diag : forall a n,
 land a (lnot a n) == ldiff a (ones n).
Proof.
 intros a n. bitwise.
 destruct (le_gt_cases n m).
 rewrite lnot_spec_high, ones_spec_high; trivial. now destruct a.[m].
 rewrite lnot_spec_low, ones_spec_low; trivial. now destruct a.[m].
Qed.

Lemma land_lnot_diag_low : forall a n, log2 a < n ->
 land a (lnot a n) == 0.
Proof.
 intros. now rewrite land_lnot_diag, ldiff_ones_r_low.
Qed.

Lemma lnot_lor_low : forall a b n, log2 a < n -> log2 b < n ->
 lnot (lor a b) n == land (lnot a n) (lnot b n).
Proof.
 intros a b n Ha Hb. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high, lor_spec, !bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now apply lt_le_trans with n.
 now rewrite !lnot_spec_low, lor_spec, negb_orb.
Qed.

Lemma lnot_land_low : forall a b n, log2 a < n -> log2 b < n ->
 lnot (land a b) n == lor (lnot a n) (lnot b n).
Proof.
 intros a b n Ha Hb. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high, land_spec, !bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now apply lt_le_trans with n.
 now rewrite !lnot_spec_low, land_spec, negb_andb.
Qed.

Lemma ldiff_land_low : forall a b n, log2 a < n ->
 ldiff a b == land a (lnot b n).
Proof.
 intros a b n Ha. bitwise. destruct (le_gt_cases n m).
 rewrite (bits_above_log2 a m). trivial.
 now apply lt_le_trans with n.
 rewrite !lnot_spec_low; trivial.
Qed.

Lemma lnot_ldiff_low : forall a b n, log2 a < n -> log2 b < n ->
 lnot (ldiff a b) n == lor (lnot a n) b.
Proof.
 intros a b n Ha Hb. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high, ldiff_spec, !bits_above_log2; trivial.
 now apply lt_le_trans with n.
 now apply lt_le_trans with n.
 now rewrite !lnot_spec_low, ldiff_spec, negb_andb, negb_involutive.
Qed.

Lemma lxor_lnot_lnot : forall a b n,
 lxor (lnot a n) (lnot b n) == lxor a b.
Proof.
 intros a b n. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high; trivial.
 rewrite !lnot_spec_low, xorb_negb_negb; trivial.
Qed.

Lemma lnot_lxor_l : forall a b n,
 lnot (lxor a b) n == lxor (lnot a n) b.
Proof.
 intros a b n. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high, lxor_spec; trivial.
 rewrite !lnot_spec_low, lxor_spec, negb_xorb_l; trivial.
Qed.

Lemma lnot_lxor_r : forall a b n,
 lnot (lxor a b) n == lxor a (lnot b n).
Proof.
 intros a b n. bitwise. destruct (le_gt_cases n m).
 rewrite !lnot_spec_high, lxor_spec; trivial.
 rewrite !lnot_spec_low, lxor_spec, negb_xorb_r; trivial.
Qed.

Lemma lxor_lor : forall a b, land a b == 0 ->
 lxor a b == lor a b.
Proof.
 intros a b H. bitwise.
 assert (a.[m] && b.[m] = false)
   by now rewrite <- land_spec, H, bits_0.
 now destruct a.[m], b.[m].
Qed.

(** Bitwise operations and log2 *)

Lemma log2_bits_unique : forall a n,
 a.[n] = true ->
 (forall m, n<m -> a.[m] = false) ->
 log2 a == n.
Proof.
 intros a n H H'.
 destruct (eq_0_gt_0_cases a) as [Ha|Ha].
 now rewrite Ha, bits_0 in H.
 apply le_antisymm; apply le_ngt; intros LT.
 specialize (H' _ LT). now rewrite bit_log2 in H' by order.
 now rewrite bits_above_log2 in H by order.
Qed.

Lemma log2_shiftr : forall a n, log2 (a >> n) == log2 a - n.
Proof.
 intros a n.
 destruct (eq_0_gt_0_cases a) as [Ha|Ha].
 now rewrite Ha, shiftr_0_l, log2_nonpos, sub_0_l by order.
 destruct (lt_ge_cases (log2 a) n).
 rewrite shiftr_eq_0, log2_nonpos by order.
 symmetry. rewrite sub_0_le; order.
 apply log2_bits_unique.
 now rewrite shiftr_spec', sub_add, bit_log2 by order.
 intros m Hm.
 rewrite shiftr_spec'; trivial. apply bits_above_log2; try order.
 now apply lt_sub_lt_add_r.
Qed.

Lemma log2_shiftl : forall a n, a~=0 -> log2 (a << n) == log2 a + n.
Proof.
 intros a n Ha.
 rewrite shiftl_mul_pow2, add_comm by trivial.
 apply log2_mul_pow2. generalize (le_0_l a); order. apply le_0_l.
Qed.

Lemma log2_lor : forall a b,
 log2 (lor a b) == max (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, a<=b -> log2 (lor a b) == log2 b).
  intros a b H.
  destruct (eq_0_gt_0_cases a) as [Ha|Ha]. now rewrite Ha, lor_0_l.
  apply log2_bits_unique.
  now rewrite lor_spec, bit_log2, orb_true_r by order.
  intros m Hm. assert (H' := log2_le_mono _ _ H).
  now rewrite lor_spec, 2 bits_above_log2 by order.
 (* main *)
 intros a b. destruct (le_ge_cases a b) as [H|H].
 rewrite max_r by now apply log2_le_mono.
 now apply AUX.
 rewrite max_l by now apply log2_le_mono.
 rewrite lor_comm. now apply AUX.
Qed.

Lemma log2_land : forall a b,
 log2 (land a b) <= min (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, a<=b -> log2 (land a b) <= log2 a).
  intros a b H.
  apply le_ngt. intros H'.
  destruct (eq_decidable (land a b) 0) as [EQ|NEQ].
  rewrite EQ in H'. apply log2_lt_cancel in H'. generalize (le_0_l a); order.
  generalize (bit_log2 (land a b) NEQ).
  now rewrite land_spec, bits_above_log2.
 (* main *)
 intros a b.
 destruct (le_ge_cases a b) as [H|H].
 rewrite min_l by now apply log2_le_mono. now apply AUX.
 rewrite min_r by now apply log2_le_mono. rewrite land_comm. now apply AUX.
Qed.

Lemma log2_lxor : forall a b,
 log2 (lxor a b) <= max (log2 a) (log2 b).
Proof.
 assert (AUX : forall a b, a<=b -> log2 (lxor a b) <= log2 b).
  intros a b H.
  apply le_ngt. intros H'.
  destruct (eq_decidable (lxor a b) 0) as [EQ|NEQ].
  rewrite EQ in H'. apply log2_lt_cancel in H'. generalize (le_0_l a); order.
  generalize (bit_log2 (lxor a b) NEQ).
  rewrite lxor_spec, 2 bits_above_log2; try order. discriminate.
  apply le_lt_trans with (log2 b); trivial. now apply log2_le_mono.
 (* main *)
 intros a b.
 destruct (le_ge_cases a b) as [H|H].
 rewrite max_r by now apply log2_le_mono. now apply AUX.
 rewrite max_l by now apply log2_le_mono. rewrite lxor_comm. now apply AUX.
Qed.

(** Bitwise operations and arithmetical operations *)

Local Notation xor3 a b c := (xorb (xorb a b) c).
Local Notation lxor3 a b c := (lxor (lxor a b) c).

Local Notation nextcarry a b c := ((a&&b) || (c && (a||b))).
Local Notation lnextcarry a b c := (lor (land a b) (land c (lor a b))).

Lemma add_bit0 : forall a b, (a+b).[0] = xorb a.[0] b.[0].
Proof.
 intros. now rewrite !bit0_odd, odd_add.
Qed.

Lemma add3_bit0 : forall a b c,
 (a+b+c).[0] = xor3 a.[0] b.[0] c.[0].
Proof.
 intros. now rewrite !add_bit0.
Qed.

Lemma add3_bits_div2 : forall (a0 b0 c0 : bool),
 (a0 + b0 + c0)/2 == nextcarry a0 b0 c0.
Proof.
 assert (H : 1+1 == 2) by now nzsimpl'.
 intros [|] [|] [|]; simpl; rewrite ?add_0_l, ?add_0_r, ?H;
  (apply div_same; order') || (apply div_small; order') || idtac.
 symmetry. apply div_unique with 1. order'. now nzsimpl'.
Qed.

Lemma add_carry_div2 : forall a b (c0:bool),
 (a + b + c0)/2 == a/2 + b/2 + nextcarry a.[0] b.[0] c0.
Proof.
 intros.
 rewrite <- add3_bits_div2.
 rewrite (add_comm ((a/2)+_)).
 rewrite <- div_add by order'.
 f_equiv.
 rewrite <- !div2_div, mul_comm, mul_add_distr_l.
 rewrite (div2_odd a), <- bit0_odd at 1. fold (b2n a.[0]).
 rewrite (div2_odd b), <- bit0_odd at 1. fold (b2n b.[0]).
 rewrite add_shuffle1.
 rewrite <-(add_assoc _ _ c0). apply add_comm.
Qed.

(** The main result concerning addition: we express the bits of the sum
  in term of bits of [a] and [b] and of some carry stream which is also
  recursively determined by another equation.
*)

Lemma add_carry_bits : forall a b (c0:bool), exists c,
 a+b+c0 == lxor3 a b c /\ c/2 == lnextcarry a b c /\ c.[0] = c0.
Proof.
 intros a b c0.
 (* induction over some n such that [a<2^n] and [b<2^n] *)
 set (n:=max a b).
 assert (Ha : a<2^n).
  apply lt_le_trans with (2^a). apply pow_gt_lin_r, lt_1_2.
  apply pow_le_mono_r. order'. unfold n.
  destruct (le_ge_cases a b); [rewrite max_r|rewrite max_l]; order'.
 assert (Hb : b<2^n).
  apply lt_le_trans with (2^b). apply pow_gt_lin_r, lt_1_2.
  apply pow_le_mono_r. order'. unfold n.
  destruct (le_ge_cases a b); [rewrite max_r|rewrite max_l]; order'.
 clearbody n.
 revert a b c0 Ha Hb. induct n.
 (*base*)
 intros a b c0. rewrite !pow_0_r, !one_succ, !lt_succ_r. intros Ha Hb.
 exists c0.
 setoid_replace a with 0 by (generalize (le_0_l a); order').
 setoid_replace b with 0 by (generalize (le_0_l b); order').
 rewrite !add_0_l, !lxor_0_l, !lor_0_r, !land_0_r, !lor_0_r.
 rewrite b2n_div2, b2n_bit0; now repeat split.
 (*step*)
 intros n IH a b c0 Ha Hb.
 set (c1:=nextcarry a.[0] b.[0] c0).
 destruct (IH (a/2) (b/2) c1) as (c & IH1 & IH2 & Hc); clear IH.
 apply div_lt_upper_bound; trivial. order'. now rewrite <- pow_succ_r'.
 apply div_lt_upper_bound; trivial. order'. now rewrite <- pow_succ_r'.
 exists (c0 + 2*c). repeat split.
 (* - add *)
 bitwise.
 destruct (zero_or_succ m) as [EQ|[m' EQ]]; rewrite EQ; clear EQ.
 now rewrite add_b2n_double_bit0, add3_bit0, b2n_bit0.
 rewrite <- !div2_bits, <- 2 lxor_spec.
 f_equiv.
 rewrite add_b2n_double_div2, <- IH1. apply add_carry_div2.
 (* - carry *)
 rewrite add_b2n_double_div2.
 bitwise.
 destruct (zero_or_succ m) as [EQ|[m' EQ]]; rewrite EQ; clear EQ.
 now rewrite add_b2n_double_bit0.
 rewrite <- !div2_bits, IH2. autorewrite with bitwise.
 now rewrite add_b2n_double_div2.
 (* - carry0 *)
 apply add_b2n_double_bit0.
Qed.

(** Particular case : the second bit of an addition *)

Lemma add_bit1 : forall a b,
 (a+b).[1] = xor3 a.[1] b.[1] (a.[0] && b.[0]).
Proof.
 intros a b.
 destruct (add_carry_bits a b false) as (c & EQ1 & EQ2 & Hc).
 simpl in EQ1; rewrite add_0_r in EQ1. rewrite EQ1.
 autorewrite with bitwise. f_equal.
 rewrite one_succ, <- div2_bits, EQ2.
 autorewrite with bitwise.
 rewrite Hc. simpl. apply orb_false_r.
Qed.

(** In an addition, there will be no carries iff there is
  no common bits in the numbers to add *)

Lemma nocarry_equiv : forall a b c,
 c/2 == lnextcarry a b c -> c.[0] = false ->
 (c == 0 <-> land a b == 0).
Proof.
 intros a b c H H'.
 split. intros EQ; rewrite EQ in *.
 rewrite div_0_l in H by order'.
 symmetry in H. now apply lor_eq_0_l in H.
 intros EQ. rewrite EQ, lor_0_l in H.
 apply bits_inj_0.
 induct n. trivial.
 intros n IH.
 rewrite <- div2_bits, H.
 autorewrite with bitwise.
 now rewrite IH.
Qed.

(** When there is no common bits, the addition is just a xor *)

Lemma add_nocarry_lxor : forall a b, land a b == 0 ->
 a+b == lxor a b.
Proof.
 intros a b H.
 destruct (add_carry_bits a b false) as (c & EQ1 & EQ2 & Hc).
 simpl in EQ1; rewrite add_0_r in EQ1. rewrite EQ1.
 apply (nocarry_equiv a b c) in H; trivial.
 rewrite H. now rewrite lxor_0_r.
Qed.

(** A null [ldiff] implies being smaller *)

Lemma ldiff_le : forall a b, ldiff a b == 0 -> a <= b.
Proof.
 cut (forall n a b, a < 2^n -> ldiff a b == 0 -> a <= b).
 intros H a b. apply (H a), pow_gt_lin_r; order'.
 induct n.
 intros a b Ha _. rewrite pow_0_r, one_succ, lt_succ_r in Ha.
 assert (Ha' : a == 0) by (generalize (le_0_l a); order').
 rewrite Ha'. apply le_0_l.
 intros n IH a b Ha H.
 assert (NEQ : 2 ~= 0) by order'.
 rewrite (div_mod a 2 NEQ), (div_mod b 2 NEQ).
 apply add_le_mono.
 apply mul_le_mono_l.
 apply IH.
 apply div_lt_upper_bound; trivial. now rewrite <- pow_succ_r'.
 rewrite <- (pow_1_r 2), <- 2 shiftr_div_pow2.
 now rewrite <- shiftr_ldiff, H, shiftr_div_pow2, pow_1_r, div_0_l.
 rewrite <- 2 bit0_mod.
 apply bits_inj_iff in H. specialize (H 0).
 rewrite ldiff_spec, bits_0 in H.
 destruct a.[0], b.[0]; try discriminate; simpl; order'.
Qed.

(** Subtraction can be a ldiff when the opposite ldiff is null. *)

Lemma sub_nocarry_ldiff : forall a b, ldiff b a == 0 ->
 a-b == ldiff a b.
Proof.
 intros a b H.
 apply add_cancel_r with b.
 rewrite sub_add.
 symmetry.
 rewrite add_nocarry_lxor.
 bitwise.
 apply bits_inj_iff in H. specialize (H m).
 rewrite ldiff_spec, bits_0 in H.
 now destruct a.[m], b.[m].
 apply land_ldiff.
 now apply ldiff_le.
Qed.

(** We can express lnot in term of subtraction *)

Lemma add_lnot_diag_low : forall a n, log2 a < n ->
 a + lnot a n == ones n.
Proof.
 intros a n H.
 assert (H' := land_lnot_diag_low a n H).
 rewrite add_nocarry_lxor, lxor_lor by trivial.
 now apply lor_lnot_diag_low.
Qed.

Lemma lnot_sub_low : forall a n, log2 a < n ->
 lnot a n == ones n - a.
Proof.
 intros a n H.
 now rewrite <- (add_lnot_diag_low a n H), add_comm, add_sub.
Qed.

(** Adding numbers with no common bits cannot lead to a much bigger number *)

Lemma add_nocarry_lt_pow2 : forall a b n, land a b == 0 ->
 a < 2^n -> b < 2^n -> a+b < 2^n.
Proof.
 intros a b n H Ha Hb.
 rewrite add_nocarry_lxor by trivial.
 apply div_small_iff. order_nz.
 rewrite <- shiftr_div_pow2, shiftr_lxor, !shiftr_div_pow2.
 rewrite 2 div_small by trivial.
 apply lxor_0_l.
Qed.

Lemma add_nocarry_mod_lt_pow2 : forall a b n, land a b == 0 ->
 a mod 2^n + b mod 2^n < 2^n.
Proof.
 intros a b n H.
 apply add_nocarry_lt_pow2.
 bitwise.
 destruct (le_gt_cases n m).
 now rewrite mod_pow2_bits_high.
 now rewrite !mod_pow2_bits_low, <- land_spec, H, bits_0.
 apply mod_upper_bound; order_nz.
 apply mod_upper_bound; order_nz.
Qed.

End NBitsProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NDefOps.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import Bool. (* To get the orb and negb function *)
Require Import RelationPairs.
Require Export NStrongRec.

(** In this module, we derive generic implementations of usual operators
   just via the use of a [recursion] function. *)

Module NdefOpsProp (Import N : NAxiomsRecSig').
Include NStrongRecProp N.

(** Nullity Test *)

Definition if_zero (A : Type) (a b : A) (n : N.t) : A :=
  recursion a (fun _ _ => b) n.

Arguments if_zero [A] a b n.

Instance if_zero_wd (A : Type) :
 Proper (Logic.eq ==> Logic.eq ==> N.eq ==> Logic.eq) (@if_zero A).
Proof.
unfold if_zero. (* TODO : solve_proper : SLOW + BUG *)
f_equiv'.
Qed.

Theorem if_zero_0 : forall (A : Type) (a b : A), if_zero a b 0 = a.
Proof.
unfold if_zero; intros; now rewrite recursion_0.
Qed.

Theorem if_zero_succ :
 forall (A : Type) (a b : A) (n : N.t), if_zero a b (S n) = b.
Proof.
intros; unfold if_zero.
now rewrite recursion_succ.
Qed.

(*****************************************************)
(**                   Addition                       *)

Definition def_add (x y : N.t) := recursion y (fun _ => S) x.

Local Infix "+++" := def_add (at level 50, left associativity).

Instance def_add_wd : Proper (N.eq ==> N.eq ==> N.eq) def_add.
Proof.
unfold def_add. f_equiv'.
Qed.

Theorem def_add_0_l : forall y, 0 +++ y == y.
Proof.
intro y. unfold def_add. now rewrite recursion_0.
Qed.

Theorem def_add_succ_l : forall x y, S x +++ y == S (x +++ y).
Proof.
intros x y; unfold def_add.
rewrite recursion_succ; f_equiv'.
Qed.

Theorem def_add_add : forall n m, n +++ m == n + m.
Proof.
intros n m; induct n.
now rewrite def_add_0_l, add_0_l.
intros n H. now rewrite def_add_succ_l, add_succ_l, H.
Qed.

(*****************************************************)
(**                  Multiplication                  *)

Definition def_mul (x y : N.t) := recursion 0 (fun _ p => p +++ x) y.

Local Infix "**" := def_mul (at level 40, left associativity).

Instance def_mul_wd : Proper (N.eq ==> N.eq ==> N.eq) def_mul.
Proof.
unfold def_mul. (* TODO : solve_proper SLOW + BUG *)
f_equiv'.
Qed.

Theorem def_mul_0_r : forall x, x ** 0 == 0.
Proof.
intro. unfold def_mul. now rewrite recursion_0.
Qed.

Theorem def_mul_succ_r : forall x y, x ** S y == x ** y +++ x.
Proof.
intros x y; unfold def_mul.
rewrite recursion_succ; auto with *.
f_equiv'.
Qed.

Theorem def_mul_mul : forall n m, n ** m == n * m.
Proof.
intros n m; induct m.
now rewrite def_mul_0_r, mul_0_r.
intros m IH; now rewrite def_mul_succ_r, mul_succ_r, def_add_add, IH.
Qed.

(*****************************************************)
(**                     Order                        *)

Definition ltb (m : N.t) : N.t -> bool :=
recursion
  (if_zero false true)
  (fun _ f n => recursion false (fun n' _ => f n') n)
  m.

Local Infix "<<" := ltb (at level 70, no associativity).

Instance ltb_wd : Proper (N.eq ==> N.eq ==> Logic.eq) ltb.
Proof.
unfold ltb. f_equiv'.
Qed.

Theorem ltb_base : forall n, 0 << n = if_zero false true n.
Proof.
intro n; unfold ltb; now rewrite recursion_0.
Qed.

Theorem ltb_step :
  forall m n, S m << n = recursion false (fun n' _ => m << n') n.
Proof.
intros m n; unfold ltb at 1.
f_equiv.
rewrite recursion_succ; f_equiv'.
Qed.

(* Above, we rewrite applications of function. Is it possible to rewrite
functions themselves, i.e., rewrite (recursion lt_base lt_step (S n)) to
lt_step n (recursion lt_base lt_step n)? *)

Theorem ltb_0 : forall n, n << 0 = false.
Proof.
cases n.
rewrite ltb_base; now rewrite if_zero_0.
intro n; rewrite ltb_step. now rewrite recursion_0.
Qed.

Theorem ltb_0_succ : forall n, 0 << S n = true.
Proof.
intro n; rewrite ltb_base; now rewrite if_zero_succ.
Qed.

Theorem succ_ltb_mono : forall n m, (S n << S m) = (n << m).
Proof.
intros n m.
rewrite ltb_step. rewrite recursion_succ; f_equiv'.
Qed.

Theorem ltb_lt : forall n m, n << m = true <-> n < m.
Proof.
double_induct n m.
cases m.
rewrite ltb_0. split; intro H; [discriminate H | false_hyp H nlt_0_r].
intro n. rewrite ltb_0_succ. split; intro; [apply lt_0_succ | reflexivity].
intro n. rewrite ltb_0. split; intro H; [discriminate | false_hyp H nlt_0_r].
intros n m. rewrite succ_ltb_mono. now rewrite <- succ_lt_mono.
Qed.

Theorem ltb_ge : forall n m, n << m = false <-> n >= m.
Proof.
intros. rewrite <- not_true_iff_false, ltb_lt. apply nlt_ge.
Qed.

(*****************************************************)
(**                     Even                         *)

Definition even (x : N.t) := recursion true (fun _ p => negb p) x.

Instance even_wd : Proper (N.eq==>Logic.eq) even.
Proof.
unfold even. f_equiv'.
Qed.

Theorem even_0 : even 0 = true.
Proof.
unfold even.
now rewrite recursion_0.
Qed.

Theorem even_succ : forall x, even (S x) = negb (even x).
Proof.
unfold even.
intro x; rewrite recursion_succ; f_equiv'.
Qed.

(*****************************************************)
(**                Division by 2                     *)

Definition half_aux (x : N.t) : N.t * N.t :=
  recursion (0, 0) (fun _ p => let (x1, x2) := p in (S x2, x1)) x.

Definition half (x : N.t) := snd (half_aux x).

Instance half_aux_wd : Proper (N.eq ==> N.eq*N.eq) half_aux.
Proof.
intros x x' Hx. unfold half_aux.
f_equiv; trivial.
intros y y' Hy (u,v) (u',v') (Hu,Hv). compute in *.
rewrite Hu, Hv; auto with *.
Qed.

Instance half_wd : Proper (N.eq==>N.eq) half.
Proof.
unfold half. f_equiv'.
Qed.

Lemma half_aux_0 : half_aux 0 = (0,0).
Proof.
unfold half_aux. rewrite recursion_0; auto.
Qed.

Lemma half_aux_succ : forall x,
 half_aux (S x) = (S (snd (half_aux x)), fst (half_aux x)).
Proof.
intros.
remember (half_aux x) as h.
destruct h as (f,s); simpl in *.
unfold half_aux in *.
rewrite recursion_succ, <- Heqh; simpl; f_equiv'.
Qed.

Theorem half_aux_spec : forall n,
 n == fst (half_aux n) + snd (half_aux n).
Proof.
apply induction.
intros x x' Hx. setoid_rewrite Hx; auto with *.
rewrite half_aux_0; simpl; rewrite add_0_l; auto with *.
intros.
rewrite half_aux_succ. simpl.
rewrite add_succ_l, add_comm; auto.
now f_equiv.
Qed.

Theorem half_aux_spec2 : forall n,
 fst (half_aux n) == snd (half_aux n) \/
 fst (half_aux n) == S (snd (half_aux n)).
Proof.
apply induction.
intros x x' Hx. setoid_rewrite Hx; auto with *.
rewrite half_aux_0; simpl. auto with *.
intros.
rewrite half_aux_succ; simpl.
destruct H; auto with *.
right; now f_equiv.
Qed.

Theorem half_0 : half 0 == 0.
Proof.
unfold half. rewrite half_aux_0; simpl; auto with *.
Qed.

Theorem half_1 : half 1 == 0.
Proof.
unfold half. rewrite one_succ, half_aux_succ, half_aux_0; simpl; auto with *.
Qed.

Theorem half_double : forall n,
 n == 2 * half n \/ n == 1 + 2 * half n.
Proof.
intros. unfold half.
nzsimpl'.
destruct (half_aux_spec2 n) as [H|H]; [left|right].
rewrite <- H at 1. apply half_aux_spec.
rewrite <- add_succ_l. rewrite <- H at 1. apply half_aux_spec.
Qed.

Theorem half_upper_bound : forall n, 2 * half n <= n.
Proof.
intros.
destruct (half_double n) as [E|E]; rewrite E at 2.
apply le_refl.
nzsimpl.
apply le_le_succ_r, le_refl.
Qed.

Theorem half_lower_bound : forall n, n <= 1 + 2 * half n.
Proof.
intros.
destruct (half_double n) as [E|E]; rewrite E at 1.
nzsimpl.
apply le_le_succ_r, le_refl.
apply le_refl.
Qed.

Theorem half_nz : forall n, 1 < n -> 0 < half n.
Proof.
intros n LT.
assert (LE : 0 <= half n) by apply le_0_l.
le_elim LE; auto.
destruct (half_double n) as [E|E];
 rewrite <- LE, mul_0_r, ?add_0_r in E; rewrite E in LT.
order'.
order.
Qed.

Theorem half_decrease : forall n, 0 < n -> half n < n.
Proof.
intros n LT.
destruct (half_double n) as [E|E]; rewrite E at 2; nzsimpl'.
rewrite <- add_0_l at 1.
rewrite <- add_lt_mono_r.
assert (LE : 0 <= half n) by apply le_0_l.
le_elim LE; auto.
rewrite <- LE, mul_0_r in E. rewrite E in LT. destruct (nlt_0_r _ LT).
rewrite <- add_succ_l.
rewrite <- add_0_l at 1.
rewrite <- add_lt_mono_r.
apply lt_0_succ.
Qed.


(*****************************************************)
(**            Power                                 *)

Definition pow (n m : N.t) := recursion 1 (fun _ r => n*r) m.

Local Infix "^^" := pow (at level 30, right associativity).

Instance pow_wd : Proper (N.eq==>N.eq==>N.eq) pow.
Proof.
unfold pow. f_equiv'.
Qed.

Lemma pow_0 : forall n, n^^0 == 1.
Proof.
intros. unfold pow. rewrite recursion_0. auto with *.
Qed.

Lemma pow_succ : forall n m, n^^(S m) == n*(n^^m).
Proof.
intros. unfold pow. rewrite recursion_succ; f_equiv'.
Qed.


(*****************************************************)
(**            Logarithm for the base 2              *)

Definition log (x : N.t) : N.t :=
strong_rec 0
           (fun g x =>
              if x << 2 then 0
              else S (g (half x)))
           x.

Instance log_prewd :
 Proper ((N.eq==>N.eq)==>N.eq==>N.eq)
   (fun g x => if x<<2 then 0 else S (g (half x))).
Proof.
intros g g' Hg n n' Hn.
rewrite Hn.
destruct (n' << 2); auto with *.
f_equiv. apply Hg. now f_equiv.
Qed.

Instance log_wd : Proper (N.eq==>N.eq) log.
Proof.
intros x x' Exx'. unfold log.
apply strong_rec_wd; f_equiv'.
Qed.

Lemma log_good_step : forall n h1 h2,
 (forall m, m < n -> h1 m == h2 m) ->
  (if n << 2 then 0 else S (h1 (half n))) ==
  (if n << 2 then 0 else S (h2 (half n))).
Proof.
intros n h1 h2 E.
destruct (n<<2) eqn:H.
auto with *.
f_equiv. apply E, half_decrease.
rewrite two_succ, <- not_true_iff_false, ltb_lt, nlt_ge, le_succ_l in H.
order'.
Qed.
Hint Resolve log_good_step.

Theorem log_init : forall n, n < 2 -> log n == 0.
Proof.
intros n Hn. unfold log. rewrite strong_rec_fixpoint; auto with *.
replace (n << 2) with true; auto with *.
symmetry. now rewrite ltb_lt.
Qed.

Theorem log_step : forall n, 2 <= n -> log n == S (log (half n)).
Proof.
intros n Hn. unfold log. rewrite strong_rec_fixpoint; auto with *.
replace (n << 2) with false; auto with *.
symmetry. rewrite <- not_true_iff_false, ltb_lt, nlt_ge; auto.
Qed.

Theorem pow2_log : forall n, 0 < n -> half n < 2^^(log n) <= n.
Proof.
intro n; generalize (le_refl n). set (k:=n) at -2. clearbody k.
revert k. pattern n. apply induction; clear n.
intros n n' Hn; setoid_rewrite Hn; auto with *.
intros k Hk1 Hk2.
 le_elim Hk1. destruct (nlt_0_r _ Hk1).
 rewrite Hk1 in Hk2. destruct (nlt_0_r _ Hk2).

intros n IH k Hk1 Hk2.
destruct (lt_ge_cases k 2) as [LT|LE].
(* base *)
rewrite log_init, pow_0 by auto.
rewrite <- le_succ_l, <- one_succ in Hk2.
le_elim Hk2.
rewrite two_succ, <- nle_gt, le_succ_l in LT. destruct LT; auto.
rewrite <- Hk2.
rewrite half_1; auto using lt_0_1, le_refl.
(* step *)
rewrite log_step, pow_succ by auto.
rewrite two_succ, le_succ_l in LE.
destruct (IH (half k)) as (IH1,IH2).
 rewrite <- lt_succ_r. apply lt_le_trans with k; auto.
  now apply half_decrease.
 apply half_nz; auto.
set (K:=2^^log (half k)) in *; clearbody K.
split.
rewrite <- le_succ_l in IH1.
apply mul_le_mono_l with (p:=2) in IH1.
eapply lt_le_trans; eauto.
nzsimpl'.
rewrite lt_succ_r.
eapply le_trans; [ eapply half_lower_bound | ].
nzsimpl'; apply le_refl.
eapply le_trans; [ | eapply half_upper_bound ].
apply mul_le_mono_l; auto.
Qed.

End NdefOpsProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NDiv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import NAxioms NSub NZDiv.

(** Properties of Euclidean Division *)

Module Type NDivProp (Import N : NAxiomsSig')(Import NP : NSubProp N).

(** We benefit from what already exists for NZ *)
Module Import Private_NZDiv := Nop <+ NZDivProp N N NP.

Ltac auto' := try rewrite <- neq_0_lt_0; auto using le_0_l.

(** Let's now state again theorems, but without useless hypothesis. *)

Lemma mod_upper_bound : forall a b, b ~= 0 -> a mod b < b.
Proof. intros. apply mod_bound_pos; auto'. Qed.

(** Another formulation of the main equation *)

Lemma mod_eq :
 forall a b, b~=0 -> a mod b == a - b*(a/b).
Proof.
intros.
symmetry. apply add_sub_eq_l. symmetry.
now apply div_mod.
Qed.

(** Uniqueness theorems *)

Theorem div_mod_unique :
 forall b q1 q2 r1 r2, r1<b -> r2<b ->
  b*q1+r1 == b*q2+r2 -> q1 == q2 /\ r1 == r2.
Proof. intros. apply div_mod_unique with b; auto'. Qed.

Theorem div_unique:
 forall a b q r, r<b -> a == b*q + r -> q == a/b.
Proof. intros; apply div_unique with r; auto'. Qed.

Theorem mod_unique:
 forall a b q r, r<b -> a == b*q + r -> r == a mod b.
Proof. intros. apply mod_unique with q; auto'. Qed.

Theorem div_unique_exact: forall a b q, b~=0 -> a == b*q -> q == a/b.
Proof. intros. apply div_unique_exact; auto'. Qed.

(** A division by itself returns 1 *)

Lemma div_same : forall a, a~=0 -> a/a == 1.
Proof. intros. apply div_same; auto'. Qed.

Lemma mod_same : forall a, a~=0 -> a mod a == 0.
Proof. intros. apply mod_same; auto'. Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem div_small: forall a b, a<b -> a/b == 0.
Proof. intros. apply div_small; auto'. Qed.

(** Same situation, in term of modulo: *)

Theorem mod_small: forall a b, a<b -> a mod b == a.
Proof. intros. apply mod_small; auto'. Qed.

(** * Basic values of divisions and modulo. *)

Lemma div_0_l: forall a, a~=0 -> 0/a == 0.
Proof. intros. apply div_0_l; auto'. Qed.

Lemma mod_0_l: forall a, a~=0 -> 0 mod a == 0.
Proof. intros. apply mod_0_l; auto'. Qed.

Lemma div_1_r: forall a, a/1 == a.
Proof. intros. apply div_1_r; auto'. Qed.

Lemma mod_1_r: forall a, a mod 1 == 0.
Proof. intros. apply mod_1_r; auto'. Qed.

Lemma div_1_l: forall a, 1<a -> 1/a == 0.
Proof. exact div_1_l. Qed.

Lemma mod_1_l: forall a, 1<a -> 1 mod a == 1.
Proof. exact mod_1_l. Qed.

Lemma div_mul : forall a b, b~=0 -> (a*b)/b == a.
Proof. intros. apply div_mul; auto'. Qed.

Lemma mod_mul : forall a b, b~=0 -> (a*b) mod b == 0.
Proof. intros. apply mod_mul; auto'. Qed.


(** * Order results about mod and div *)

(** A modulo cannot grow beyond its starting point. *)

Theorem mod_le: forall a b, b~=0 -> a mod b <= a.
Proof. intros. apply mod_le; auto'. Qed.

Lemma div_str_pos : forall a b, 0<b<=a -> 0 < a/b.
Proof. exact div_str_pos. Qed.

Lemma div_small_iff : forall a b, b~=0 -> (a/b==0 <-> a<b).
Proof. intros. apply div_small_iff; auto'. Qed.

Lemma mod_small_iff : forall a b, b~=0 -> (a mod b == a <-> a<b).
Proof. intros. apply mod_small_iff; auto'. Qed.

Lemma div_str_pos_iff : forall a b, b~=0 -> (0<a/b <-> b<=a).
Proof. intros. apply div_str_pos_iff; auto'. Qed.


(** As soon as the divisor is strictly greater than 1,
    the division is strictly decreasing. *)

Lemma div_lt : forall a b, 0<a -> 1<b -> a/b < a.
Proof. exact div_lt. Qed.

(** [le] is compatible with a positive division. *)

Lemma div_le_mono : forall a b c, c~=0 -> a<=b -> a/c <= b/c.
Proof. intros. apply div_le_mono; auto'. Qed.

Lemma mul_div_le : forall a b, b~=0 -> b*(a/b) <= a.
Proof. intros. apply mul_div_le; auto'. Qed.

Lemma mul_succ_div_gt: forall a b, b~=0 -> a < b*(S (a/b)).
Proof. intros; apply mul_succ_div_gt; auto'. Qed.

(** The previous inequality is exact iff the modulo is zero. *)

Lemma div_exact : forall a b, b~=0 -> (a == b*(a/b) <-> a mod b == 0).
Proof. intros. apply div_exact; auto'. Qed.

(** Some additionnal inequalities about div. *)

Theorem div_lt_upper_bound:
  forall a b q, b~=0 -> a < b*q -> a/b < q.
Proof. intros. apply div_lt_upper_bound; auto'. Qed.

Theorem div_le_upper_bound:
  forall a b q, b~=0 -> a <= b*q -> a/b <= q.
Proof. intros; apply div_le_upper_bound; auto'. Qed.

Theorem div_le_lower_bound:
  forall a b q, b~=0 -> b*q <= a -> q <= a/b.
Proof. intros; apply div_le_lower_bound; auto'. Qed.

(** A division respects opposite monotonicity for the divisor *)

Lemma div_le_compat_l: forall p q r, 0<q<=r -> p/r <= p/q.
Proof. intros. apply div_le_compat_l. auto'. auto. Qed.

(** * Relations between usual operations and mod and div *)

Lemma mod_add : forall a b c, c~=0 ->
 (a + b * c) mod c == a mod c.
Proof. intros. apply mod_add; auto'. Qed.

Lemma div_add : forall a b c, c~=0 ->
 (a + b * c) / c == a / c + b.
Proof. intros. apply div_add; auto'. Qed.

Lemma div_add_l: forall a b c, b~=0 ->
 (a * b + c) / b == a + c / b.
Proof. intros. apply div_add_l; auto'. Qed.

(** Cancellations. *)

Lemma div_mul_cancel_r : forall a b c, b~=0 -> c~=0 ->
 (a*c)/(b*c) == a/b.
Proof. intros. apply div_mul_cancel_r; auto'. Qed.

Lemma div_mul_cancel_l : forall a b c, b~=0 -> c~=0 ->
 (c*a)/(c*b) == a/b.
Proof. intros. apply div_mul_cancel_l; auto'. Qed.

Lemma mul_mod_distr_r: forall a b c, b~=0 -> c~=0 ->
  (a*c) mod (b*c) == (a mod b) * c.
Proof. intros. apply mul_mod_distr_r; auto'. Qed.

Lemma mul_mod_distr_l: forall a b c, b~=0 -> c~=0 ->
  (c*a) mod (c*b) == c * (a mod b).
Proof. intros. apply mul_mod_distr_l; auto'. Qed.

(** Operations modulo. *)

Theorem mod_mod: forall a n, n~=0 ->
 (a mod n) mod n == a mod n.
Proof. intros. apply mod_mod; auto'. Qed.

Lemma mul_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)*b) mod n == (a*b) mod n.
Proof. intros. apply mul_mod_idemp_l; auto'. Qed.

Lemma mul_mod_idemp_r : forall a b n, n~=0 ->
 (a*(b mod n)) mod n == (a*b) mod n.
Proof. intros. apply mul_mod_idemp_r; auto'. Qed.

Theorem mul_mod: forall a b n, n~=0 ->
 (a * b) mod n == ((a mod n) * (b mod n)) mod n.
Proof. intros. apply mul_mod; auto'. Qed.

Lemma add_mod_idemp_l : forall a b n, n~=0 ->
 ((a mod n)+b) mod n == (a+b) mod n.
Proof. intros. apply add_mod_idemp_l; auto'. Qed.

Lemma add_mod_idemp_r : forall a b n, n~=0 ->
 (a+(b mod n)) mod n == (a+b) mod n.
Proof. intros. apply add_mod_idemp_r; auto'. Qed.

Theorem add_mod: forall a b n, n~=0 ->
 (a+b) mod n == (a mod n + b mod n) mod n.
Proof. intros. apply add_mod; auto'. Qed.

Lemma div_div : forall a b c, b~=0 -> c~=0 ->
 (a/b)/c == a/(b*c).
Proof. intros. apply div_div; auto'. Qed.

Lemma mod_mul_r : forall a b c, b~=0 -> c~=0 ->
 a mod (b*c) == a mod b + b*((a/b) mod c).
Proof. intros. apply mod_mul_r; auto'. Qed.

(** A last inequality: *)

Theorem div_mul_le:
 forall a b c, b~=0 -> c*(a/b) <= (c*a)/b.
Proof. intros. apply div_mul_le; auto'. Qed.

(** mod is related to divisibility *)

Lemma mod_divides : forall a b, b~=0 ->
 (a mod b == 0 <-> exists c, a == b*c).
Proof. intros. apply mod_divides; auto'. Qed.

End NDivProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NGcd.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of the greatest common divisor *)

Require Import NAxioms NSub NZGcd.

Module Type NGcdProp
 (Import A : NAxiomsSig')
 (Import B : NSubProp A).

 Include NZGcdProp A A B.

(** Results concerning divisibility*)

Definition divide_1_r n : (n | 1) -> n == 1
 := divide_1_r_nonneg n (le_0_l n).

Definition divide_antisym n m : (n | m) -> (m | n) -> n == m
 := divide_antisym_nonneg n m (le_0_l n) (le_0_l m).

Lemma divide_add_cancel_r : forall n m p, (n | m) -> (n | m + p) -> (n | p).
Proof.
 intros n m p (q,Hq) (r,Hr).
 exists (r-q). rewrite mul_sub_distr_r, <- Hq, <- Hr.
 now rewrite add_comm, add_sub.
Qed.

Lemma divide_sub_r : forall n m p, (n | m) -> (n | p) -> (n | m - p).
Proof.
 intros n m p H H'.
 destruct (le_ge_cases m p) as [LE|LE].
 apply sub_0_le in LE. rewrite LE. apply divide_0_r.
 apply divide_add_cancel_r with p; trivial.
 now rewrite add_comm, sub_add.
Qed.

(** Properties of gcd *)

Definition gcd_0_l n : gcd 0 n == n := gcd_0_l_nonneg n (le_0_l n).
Definition gcd_0_r n : gcd n 0 == n := gcd_0_r_nonneg n (le_0_l n).
Definition gcd_diag n : gcd n n == n := gcd_diag_nonneg n (le_0_l n).
Definition gcd_unique' n m p := gcd_unique n m p (le_0_l p).
Definition gcd_unique_alt' n m p := gcd_unique_alt n m p (le_0_l p).
Definition divide_gcd_iff' n m := divide_gcd_iff n m (le_0_l n).

Lemma gcd_add_mult_diag_r : forall n m p, gcd n (m+p*n) == gcd n m.
Proof.
 intros. apply gcd_unique_alt'.
 intros. rewrite gcd_divide_iff. split; intros (U,V); split; trivial.
 apply divide_add_r; trivial. now apply divide_mul_r.
 apply divide_add_cancel_r with (p*n); trivial.
 now apply divide_mul_r. now rewrite add_comm.
Qed.

Lemma gcd_add_diag_r : forall n m, gcd n (m+n) == gcd n m.
Proof.
 intros n m. rewrite <- (mul_1_l n) at 2. apply gcd_add_mult_diag_r.
Qed.

Lemma gcd_sub_diag_r : forall n m, n<=m -> gcd n (m-n) == gcd n m.
Proof.
 intros n m H. symmetry.
 rewrite <- (sub_add n m H) at 1. apply gcd_add_diag_r.
Qed.

(** On natural numbers, we should use a particular form
  for the Bezout identity, since we don't have full subtraction. *)

Definition Bezout n m p := exists a b, a*n == p + b*m.

Instance Bezout_wd : Proper (eq==>eq==>eq==>iff) Bezout.
Proof.
 unfold Bezout. intros x x' Hx y y' Hy z z' Hz.
 setoid_rewrite Hx. setoid_rewrite Hy. now setoid_rewrite Hz.
Qed.

Lemma bezout_1_gcd : forall n m, Bezout n m 1 -> gcd n m == 1.
Proof.
 intros n m (q & r & H).
 apply gcd_unique; trivial using divide_1_l, le_0_1.
 intros p Hn Hm.
 apply divide_add_cancel_r with (r*m).
 now apply divide_mul_r.
 rewrite add_comm, <- H. now apply divide_mul_r.
Qed.

(** For strictly positive numbers, we have Bezout in the two directions. *)

Lemma gcd_bezout_pos_pos : forall n, 0<n -> forall m, 0<m ->
 Bezout n m (gcd n m) /\ Bezout m n (gcd n m).
Proof.
 intros n Hn. rewrite <- le_succ_l, <- one_succ in Hn.
 pattern n. apply strong_right_induction with (z:=1); trivial.
 unfold Bezout. solve_proper.
 clear n Hn. intros n Hn IHn.
 intros m Hm. rewrite <- le_succ_l, <- one_succ in Hm.
 pattern m. apply strong_right_induction with (z:=1); trivial.
 unfold Bezout. solve_proper.
 clear m Hm. intros m Hm IHm.
 destruct (lt_trichotomy n m) as [LT|[EQ|LT]].
 (* n < m *)
 destruct (IHm (m-n)) as ((a & b & EQ), (a' & b' & EQ')).
 rewrite one_succ, le_succ_l.
 apply lt_add_lt_sub_l; now nzsimpl.
 apply sub_lt; order'.
 split.
 exists (a+b). exists b.
 rewrite mul_add_distr_r, EQ, mul_sub_distr_l, <- add_assoc.
 rewrite gcd_sub_diag_r by order.
 rewrite sub_add. reflexivity. apply mul_le_mono_l; order.
 exists a'. exists (a'+b').
 rewrite gcd_sub_diag_r in EQ' by order.
 rewrite (add_comm a'), mul_add_distr_r, add_assoc, <- EQ'.
 rewrite mul_sub_distr_l, sub_add. reflexivity. apply mul_le_mono_l; order.
 (* n = m *)
 rewrite EQ. rewrite gcd_diag.
 split.
 exists 1. exists 0. now nzsimpl.
 exists 1. exists 0. now nzsimpl.
 (* m < n *)
 rewrite gcd_comm, and_comm.
 apply IHn; trivial.
 now rewrite <- le_succ_l, <- one_succ.
Qed.

Lemma gcd_bezout_pos : forall n m, 0<n -> Bezout n m (gcd n m).
Proof.
 intros n m Hn.
 destruct (eq_0_gt_0_cases m) as [EQ|LT].
 rewrite EQ, gcd_0_r. exists 1. exists 0. now nzsimpl.
 now apply gcd_bezout_pos_pos.
Qed.

(** For arbitrary natural numbers, we could only say that at least
  one of the Bezout identities holds. *)

Lemma gcd_bezout : forall n m,
 Bezout n m (gcd n m) \/ Bezout m n (gcd n m).
Proof.
 intros n m.
 destruct (eq_0_gt_0_cases n) as [EQ|LT].
 right. rewrite EQ, gcd_0_l. exists 1. exists 0. now nzsimpl.
 left. now apply gcd_bezout_pos.
Qed.

Lemma gcd_mul_mono_l :
  forall n m p, gcd (p * n) (p * m) == p * gcd n m.
Proof.
 intros n m p.
 apply gcd_unique'.
 apply mul_divide_mono_l, gcd_divide_l.
 apply mul_divide_mono_l, gcd_divide_r.
 intros q H H'.
 destruct (eq_0_gt_0_cases n) as [EQ|LT].
 rewrite EQ in *. now rewrite gcd_0_l.
 destruct (gcd_bezout_pos n m) as (a & b & EQ); trivial.
 apply divide_add_cancel_r with (p*m*b).
 now apply divide_mul_l.
 rewrite <- mul_assoc, <- mul_add_distr_l, add_comm, (mul_comm m), <- EQ.
 rewrite (mul_comm a), mul_assoc.
 now apply divide_mul_l.
Qed.

Lemma gcd_mul_mono_r :
 forall n m p, gcd (n*p) (m*p) == gcd n m * p.
Proof.
 intros. rewrite !(mul_comm _ p). apply gcd_mul_mono_l.
Qed.

Lemma gauss : forall n m p, (n | m * p) -> gcd n m == 1 -> (n | p).
Proof.
 intros n m p H G.
 destruct (eq_0_gt_0_cases n) as [EQ|LT].
 rewrite EQ in *. rewrite gcd_0_l in G. now rewrite <- (mul_1_l p), <- G.
 destruct (gcd_bezout_pos n m) as (a & b & EQ); trivial.
 rewrite G in EQ.
 apply divide_add_cancel_r with (m*p*b).
 now apply divide_mul_l.
 rewrite (mul_comm _ b), mul_assoc. rewrite <- (mul_1_l p) at 2.
 rewrite <- mul_add_distr_r, add_comm, <- EQ.
 now apply divide_mul_l, divide_factor_r.
Qed.

Lemma divide_mul_split : forall n m p, n ~= 0 -> (n | m * p) ->
 exists q r, n == q*r /\ (q | m) /\ (r | p).
Proof.
 intros n m p Hn H.
 assert (G := gcd_nonneg n m). le_elim G.
 destruct (gcd_divide_l n m) as (q,Hq).
 exists (gcd n m). exists q.
 split. now rewrite mul_comm.
 split. apply gcd_divide_r.
 destruct (gcd_divide_r n m) as (r,Hr).
 rewrite Hr in H. rewrite Hq in H at 1.
 rewrite mul_shuffle0 in H. apply mul_divide_cancel_r in H; [|order].
 apply gauss with r; trivial.
 apply mul_cancel_r with (gcd n m); [order|].
 rewrite mul_1_l.
 rewrite <- gcd_mul_mono_r, <- Hq, <- Hr; order.
 symmetry in G. apply gcd_eq_0 in G. destruct G as (Hn',_); order.
Qed.

(** TODO : relation between gcd and division and modulo *)

(** TODO : more about rel_prime (i.e. gcd == 1), about prime ... *)

End NGcdProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NIso.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import NBase.

Module Homomorphism (N1 N2 : NAxiomsRecSig).

Local Notation "n == m" := (N2.eq n m) (at level 70, no associativity).

Definition homomorphism (f : N1.t -> N2.t) : Prop :=
  f N1.zero == N2.zero /\ forall n, f (N1.succ n) == N2.succ (f n).

Definition natural_isomorphism : N1.t -> N2.t :=
  N1.recursion N2.zero (fun (n : N1.t) (p : N2.t) => N2.succ p).

Instance natural_isomorphism_wd : Proper (N1.eq ==> N2.eq) natural_isomorphism.
Proof.
unfold natural_isomorphism.
repeat red; intros. f_equiv; trivial.
repeat red; intros. now f_equiv.
Qed.

Theorem natural_isomorphism_0 : natural_isomorphism N1.zero == N2.zero.
Proof.
unfold natural_isomorphism; now rewrite N1.recursion_0.
Qed.

Theorem natural_isomorphism_succ :
  forall n : N1.t, natural_isomorphism (N1.succ n) == N2.succ (natural_isomorphism n).
Proof.
unfold natural_isomorphism.
intro n. rewrite N1.recursion_succ; auto with *.
repeat red; intros. now f_equiv.
Qed.

Theorem hom_nat_iso : homomorphism natural_isomorphism.
Proof.
unfold homomorphism, natural_isomorphism; split;
[exact natural_isomorphism_0 | exact natural_isomorphism_succ].
Qed.

End Homomorphism.

Module Inverse (N1 N2 : NAxiomsRecSig).

Module Import NBasePropMod1 := NBaseProp N1.
(* This makes the tactic induct available. Since it is taken from
(NBasePropFunct NAxiomsMod1), it refers to induction on N1. *)

Module Hom12 := Homomorphism N1 N2.
Module Hom21 := Homomorphism N2 N1.

Local Notation h12 := Hom12.natural_isomorphism.
Local Notation h21 := Hom21.natural_isomorphism.
Local Notation "n == m" := (N1.eq n m) (at level 70, no associativity).

Lemma inverse_nat_iso : forall n : N1.t, h21 (h12 n) == n.
Proof.
induct n.
now rewrite Hom12.natural_isomorphism_0, Hom21.natural_isomorphism_0.
intros n IH.
now rewrite Hom12.natural_isomorphism_succ, Hom21.natural_isomorphism_succ, IH.
Qed.

End Inverse.

Module Isomorphism (N1 N2 : NAxiomsRecSig).

Module Hom12 := Homomorphism N1 N2.
Module Hom21 := Homomorphism N2 N1.
Module Inverse12 := Inverse N1 N2.
Module Inverse21 := Inverse N2 N1.

Local Notation h12 := Hom12.natural_isomorphism.
Local Notation h21 := Hom21.natural_isomorphism.

Definition isomorphism (f1 : N1.t -> N2.t) (f2 : N2.t -> N1.t) : Prop :=
  Hom12.homomorphism f1 /\ Hom21.homomorphism f2 /\
  forall n, N1.eq (f2 (f1 n)) n /\
  forall n, N2.eq (f1 (f2 n)) n.

Theorem iso_nat_iso : isomorphism h12 h21.
Proof.
unfold isomorphism.
split. apply Hom12.hom_nat_iso.
split. apply Hom21.hom_nat_iso.
split. apply Inverse12.inverse_nat_iso.
apply Inverse21.inverse_nat_iso.
Qed.

End Isomorphism.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NLcm.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import NAxioms NSub NDiv NGcd.

(** * Least Common Multiple *)

(** Unlike other functions around, we will define lcm below instead of
  axiomatizing it. Indeed, there is no "prior art" about lcm in the
  standard library to be compliant with, and the generic definition
  of lcm via gcd is quite reasonable.

  By the way, we also state here some combined properties of div/mod
  and gcd.
*)

Module Type NLcmProp
 (Import A : NAxiomsSig')
 (Import B : NSubProp A)
 (Import C : NDivProp A B)
 (Import D : NGcdProp A B).

(** Divibility and modulo *)

Lemma mod_divide : forall a b, b~=0 -> (a mod b == 0 <-> (b|a)).
Proof.
 intros a b Hb. split.
 intros Hab. exists (a/b). rewrite mul_comm.
  rewrite (div_mod a b Hb) at 1. rewrite Hab; now nzsimpl.
 intros (c,Hc). rewrite Hc. now apply mod_mul.
Qed.

Lemma divide_div_mul_exact : forall a b c, b~=0 -> (b|a) ->
 (c*a)/b == c*(a/b).
Proof.
 intros a b c Hb H.
 apply mul_cancel_l with b; trivial.
 rewrite mul_assoc, mul_shuffle0.
 assert (H':=H). apply mod_divide, div_exact in H'; trivial.
 rewrite <- H', (mul_comm a c).
 symmetry. apply div_exact; trivial.
 apply mod_divide; trivial.
 now apply divide_mul_r.
Qed.

(** Gcd of divided elements, for exact divisions *)

Lemma gcd_div_factor : forall a b c, c~=0 -> (c|a) -> (c|b) ->
 gcd (a/c) (b/c) == (gcd a b)/c.
Proof.
 intros a b c Hc Ha Hb.
 apply mul_cancel_l with c; try order.
 assert (H:=gcd_greatest _ _ _ Ha Hb).
 apply mod_divide, div_exact in H; try order.
 rewrite <- H.
 rewrite <- gcd_mul_mono_l; try order.
 f_equiv; symmetry; apply div_exact; try order;
  apply mod_divide; trivial; try order.
Qed.

Lemma gcd_div_gcd : forall a b g, g~=0 -> g == gcd a b ->
 gcd (a/g) (b/g) == 1.
Proof.
 intros a b g NZ EQ. rewrite gcd_div_factor.
 now rewrite <- EQ, div_same.
 generalize (gcd_nonneg a b); order.
 rewrite EQ; apply gcd_divide_l.
 rewrite EQ; apply gcd_divide_r.
Qed.

(** The following equality is crucial for Euclid algorithm *)

Lemma gcd_mod : forall a b, b~=0 -> gcd (a mod b) b == gcd b a.
Proof.
 intros a b Hb. rewrite (gcd_comm _ b).
 rewrite <- (gcd_add_mult_diag_r b (a mod b) (a/b)).
 now rewrite add_comm, mul_comm, <- div_mod.
Qed.

(** We now define lcm thanks to gcd:

    lcm a b = a * (b / gcd a b)
            = (a / gcd a b) * b
            = (a*b) / gcd a b

   Nota: [lcm 0 0] should be 0, which isn't garantee with the third
   equation above.
*)

Definition lcm a b := a*(b/gcd a b).

Instance lcm_wd : Proper (eq==>eq==>eq) lcm.
Proof. unfold lcm. solve_proper. Qed.

Lemma lcm_equiv1 : forall a b, gcd a b ~= 0 ->
  a * (b / gcd a b) == (a*b)/gcd a b.
Proof.
 intros a b H. rewrite divide_div_mul_exact; try easy. apply gcd_divide_r.
Qed.

Lemma lcm_equiv2 : forall a b, gcd a b ~= 0 ->
  (a / gcd a b) * b == (a*b)/gcd a b.
Proof.
 intros a b H. rewrite 2 (mul_comm _ b).
 rewrite divide_div_mul_exact; try easy. apply gcd_divide_l.
Qed.

Lemma gcd_div_swap : forall a b,
 (a / gcd a b) * b == a * (b / gcd a b).
Proof.
 intros a b. destruct (eq_decidable (gcd a b) 0) as [EQ|NEQ].
 apply gcd_eq_0 in EQ. destruct EQ as (EQ,EQ'). rewrite EQ, EQ'. now nzsimpl.
 now rewrite lcm_equiv1, <-lcm_equiv2.
Qed.

Lemma divide_lcm_l : forall a b, (a | lcm a b).
Proof.
 unfold lcm. intros a b. apply divide_factor_l.
Qed.

Lemma divide_lcm_r : forall a b, (b | lcm a b).
Proof.
 unfold lcm. intros a b. rewrite <- gcd_div_swap.
 apply divide_factor_r.
Qed.

Lemma divide_div : forall a b c, a~=0 -> (a|b) -> (b|c) -> (b/a|c/a).
Proof.
 intros a b c Ha Hb (c',Hc). exists c'.
 now rewrite <- divide_div_mul_exact, Hc.
Qed.

Lemma lcm_least : forall a b c,
 (a | c) -> (b | c) -> (lcm a b | c).
Proof.
 intros a b c Ha Hb. unfold lcm.
 destruct (eq_decidable (gcd a b) 0) as [EQ|NEQ].
 apply gcd_eq_0 in EQ. destruct EQ as (EQ,EQ'). rewrite EQ in *. now nzsimpl.
 assert (Ga := gcd_divide_l a b).
 assert (Gb := gcd_divide_r a b).
 set (g:=gcd a b) in *.
 assert (Ha' := divide_div g a c NEQ Ga Ha).
 assert (Hb' := divide_div g b c NEQ Gb Hb).
 destruct Ha' as (a',Ha'). rewrite Ha', mul_comm in Hb'.
 apply gauss in Hb'; [|apply gcd_div_gcd; unfold g; trivial using gcd_comm].
 destruct Hb' as (b',Hb').
 exists b'.
 rewrite mul_shuffle3, <- Hb'.
 rewrite (proj2 (div_exact c g NEQ)).
 rewrite Ha', mul_shuffle3, (mul_comm a a'). f_equiv.
 symmetry. apply div_exact; trivial.
 apply mod_divide; trivial.
 apply mod_divide; trivial. transitivity a; trivial.
Qed.

Lemma lcm_comm : forall a b, lcm a b == lcm b a.
Proof.
 intros a b. unfold lcm. rewrite (gcd_comm b), (mul_comm b).
 now rewrite <- gcd_div_swap.
Qed.

Lemma lcm_divide_iff : forall n m p,
  (lcm n m | p) <-> (n | p) /\ (m | p).
Proof.
 intros. split. split.
 transitivity (lcm n m); trivial using divide_lcm_l.
 transitivity (lcm n m); trivial using divide_lcm_r.
 intros (H,H'). now apply lcm_least.
Qed.

Lemma lcm_unique : forall n m p,
 0<=p -> (n|p) -> (m|p) ->
 (forall q, (n|q) -> (m|q) -> (p|q)) ->
 lcm n m == p.
Proof.
 intros n m p Hp Hn Hm H.
 apply divide_antisym; trivial.
 now apply lcm_least.
 apply H. apply divide_lcm_l. apply divide_lcm_r.
Qed.

Lemma lcm_unique_alt : forall n m p, 0<=p ->
 (forall q, (p|q) <-> (n|q) /\ (m|q)) ->
 lcm n m == p.
Proof.
 intros n m p Hp H.
 apply lcm_unique; trivial.
 apply H, divide_refl.
 apply H, divide_refl.
 intros. apply H. now split.
Qed.

Lemma lcm_assoc : forall n m p, lcm n (lcm m p) == lcm (lcm n m) p.
Proof.
 intros. apply lcm_unique_alt. apply le_0_l.
 intros. now rewrite !lcm_divide_iff, and_assoc.
Qed.

Lemma lcm_0_l : forall n, lcm 0 n == 0.
Proof.
 intros. apply lcm_unique; trivial. order.
 apply divide_refl.
 apply divide_0_r.
Qed.

Lemma lcm_0_r : forall n, lcm n 0 == 0.
Proof.
 intros. now rewrite lcm_comm, lcm_0_l.
Qed.

Lemma lcm_1_l : forall n, lcm 1 n == n.
Proof.
 intros. apply lcm_unique; trivial using divide_1_l, le_0_l, divide_refl.
Qed.

Lemma lcm_1_r : forall n, lcm n 1 == n.
Proof.
 intros. now rewrite lcm_comm, lcm_1_l.
Qed.

Lemma lcm_diag : forall n, lcm n n == n.
Proof.
 intros. apply lcm_unique; trivial using divide_refl, le_0_l.
Qed.

Lemma lcm_eq_0 : forall n m, lcm n m == 0 <-> n == 0 \/ m == 0.
Proof.
 intros. split.
 intros EQ.
 apply eq_mul_0.
 apply divide_0_l. rewrite <- EQ. apply lcm_least.
  apply divide_factor_l. apply divide_factor_r.
 destruct 1 as [EQ|EQ]; rewrite EQ. apply lcm_0_l. apply lcm_0_r.
Qed.

Lemma divide_lcm_eq_r : forall n m, (n|m) -> lcm n m == m.
Proof.
 intros n m H. apply lcm_unique_alt; trivial using le_0_l.
 intros q. split. split; trivial. now transitivity m.
 now destruct 1.
Qed.

Lemma divide_lcm_iff : forall n m, (n|m) <-> lcm n m == m.
Proof.
 intros n m. split. now apply divide_lcm_eq_r.
 intros EQ. rewrite <- EQ. apply divide_lcm_l.
Qed.

Lemma lcm_mul_mono_l :
  forall n m p, lcm (p * n) (p * m) == p * lcm n m.
Proof.
 intros n m p.
 destruct (eq_decidable p 0) as [Hp|Hp].
  rewrite Hp. nzsimpl. rewrite lcm_0_l. now nzsimpl.
 destruct (eq_decidable (gcd n m) 0) as [Hg|Hg].
  apply gcd_eq_0 in Hg. destruct Hg as (Hn,Hm); rewrite Hn, Hm.
  nzsimpl. rewrite lcm_0_l. now nzsimpl.
 unfold lcm.
 rewrite gcd_mul_mono_l.
 rewrite mul_assoc. f_equiv.
 now rewrite div_mul_cancel_l.
Qed.

Lemma lcm_mul_mono_r :
 forall n m p, lcm (n * p) (m * p) == lcm n m * p.
Proof.
 intros n m p. now rewrite !(mul_comm _ p), lcm_mul_mono_l, mul_comm.
Qed.

Lemma gcd_1_lcm_mul : forall n m, n~=0 -> m~=0 ->
 (gcd n m == 1 <-> lcm n m == n*m).
Proof.
 intros n m Hn Hm. split; intros H.
 unfold lcm. rewrite H. now rewrite div_1_r.
 unfold lcm in *.
 apply mul_cancel_l in H; trivial.
 assert (Hg : gcd n m ~= 0) by (red; rewrite gcd_eq_0; destruct 1; order).
 assert (H' := gcd_divide_r n m).
 apply mod_divide in H'; trivial. apply div_exact in H'; trivial.
 rewrite H in H'.
 rewrite <- (mul_1_l m) in H' at 1.
 now apply mul_cancel_r in H'.
Qed.

End NLcmProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NLog.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Base-2 Logarithm Properties *)

Require Import NAxioms NSub NPow NParity NZLog.

Module Type NLog2Prop
 (A : NAxiomsSig)
 (B : NSubProp A)
 (C : NParityProp A B)
 (D : NPowProp A B C).

 (** For the moment we simply reuse NZ properties *)

 Include NZLog2Prop A A A B D.Private_NZPow.
 Include NZLog2UpProp A A A B D.Private_NZPow.
End NLog2Prop.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NMaxMin.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import NAxioms NSub GenericMinMax.

(** * Properties of minimum and maximum specific to natural numbers *)

Module Type NMaxMinProp (Import N : NAxiomsMiniSig').
Include NSubProp N.

(** Zero *)

Lemma max_0_l : forall n, max 0 n == n.
Proof.
 intros. apply max_r. apply le_0_l.
Qed.

Lemma max_0_r : forall n, max n 0 == n.
Proof.
 intros. apply max_l. apply le_0_l.
Qed.

Lemma min_0_l : forall n, min 0 n == 0.
Proof.
 intros. apply min_l. apply le_0_l.
Qed.

Lemma min_0_r : forall n, min n 0 == 0.
Proof.
 intros. apply min_r. apply le_0_l.
Qed.

(** The following results are concrete instances of [max_monotone]
    and similar lemmas. *)

(** Succ *)

Lemma succ_max_distr : forall n m, S (max n m) == max (S n) (S m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?succ_le_mono.
Qed.

Lemma succ_min_distr : forall n m, S (min n m) == min (S n) (S m).
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?succ_le_mono.
Qed.

(** Add *)

Lemma add_max_distr_l : forall n m p, max (p + n) (p + m) == p + max n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?add_le_mono_l.
Qed.

Lemma add_max_distr_r : forall n m p, max (n + p) (m + p) == max n m + p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; now rewrite <- ?add_le_mono_r.
Qed.

Lemma add_min_distr_l : forall n m p, min (p + n) (p + m) == p + min n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?add_le_mono_l.
Qed.

Lemma add_min_distr_r : forall n m p, min (n + p) (m + p) == min n m + p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; now rewrite <- ?add_le_mono_r.
Qed.

(** Mul *)

Lemma mul_max_distr_l : forall n m p, max (p * n) (p * m) == p * max n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply mul_le_mono_l.
Qed.

Lemma mul_max_distr_r : forall n m p, max (n * p) (m * p) == max n m * p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply mul_le_mono_r.
Qed.

Lemma mul_min_distr_l : forall n m p, min (p * n) (p * m) == p * min n m.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply mul_le_mono_l.
Qed.

Lemma mul_min_distr_r : forall n m p, min (n * p) (m * p) == min n m * p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply mul_le_mono_r.
Qed.

(** Sub *)

Lemma sub_max_distr_l : forall n m p, max (p - n) (p - m) == p - min n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite min_l by trivial. apply max_l. now apply sub_le_mono_l.
 rewrite min_r by trivial. apply max_r. now apply sub_le_mono_l.
Qed.

Lemma sub_max_distr_r : forall n m p, max (n - p) (m - p) == max n m - p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 max_r | rewrite 2 max_l]; try order; now apply sub_le_mono_r.
Qed.

Lemma sub_min_distr_l : forall n m p, min (p - n) (p - m) == p - max n m.
Proof.
 intros. destruct (le_ge_cases n m).
 rewrite max_r by trivial. apply min_r. now apply sub_le_mono_l.
 rewrite max_l by trivial. apply min_l. now apply sub_le_mono_l.
Qed.

Lemma sub_min_distr_r : forall n m p, min (n - p) (m - p) == min n m - p.
Proof.
 intros. destruct (le_ge_cases n m);
  [rewrite 2 min_l | rewrite 2 min_r]; try order; now apply sub_le_mono_r.
Qed.

End NMaxMinProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NMulOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NAddOrder.

Module NMulOrderProp (Import N : NAxiomsMiniSig').
Include NAddOrderProp N.

(** Theorems that are either not valid on Z or have different proofs
    on N and Z *)

Theorem square_lt_mono : forall n m, n < m <-> n * n < m * m.
Proof.
intros n m; split; intro;
[apply square_lt_mono_nonneg | apply square_lt_simpl_nonneg];
try assumption; apply le_0_l.
Qed.

Theorem square_le_mono : forall n m, n <= m <-> n * n <= m * m.
Proof.
intros n m; split; intro;
[apply square_le_mono_nonneg | apply square_le_simpl_nonneg];
try assumption; apply le_0_l.
Qed.

Theorem mul_le_mono_l : forall n m p, n <= m -> p * n <= p * m.
Proof.
intros; apply mul_le_mono_nonneg_l. apply le_0_l. assumption.
Qed.

Theorem mul_le_mono_r : forall n m p, n <= m -> n * p <= m * p.
Proof.
intros; apply mul_le_mono_nonneg_r. apply le_0_l. assumption.
Qed.

Theorem mul_lt_mono : forall n m p q, n < m -> p < q -> n * p < m * q.
Proof.
intros; apply mul_lt_mono_nonneg; try assumption; apply le_0_l.
Qed.

Theorem mul_le_mono : forall n m p q, n <= m -> p <= q -> n * p <= m * q.
Proof.
intros; apply mul_le_mono_nonneg; try assumption; apply le_0_l.
Qed.

Theorem lt_0_mul' : forall n m, n * m > 0 <-> n > 0 /\ m > 0.
Proof.
intros n m; split; [intro H | intros [H1 H2]].
apply lt_0_mul in H. destruct H as [[H1 H2] | [H1 H2]]. now split.
 false_hyp H1 nlt_0_r.
now apply mul_pos_pos.
Qed.

Notation mul_pos := lt_0_mul' (only parsing).

Theorem eq_mul_1 : forall n m, n * m == 1 <-> n == 1 /\ m == 1.
Proof.
intros n m.
split; [| intros [H1 H2]; now rewrite H1, H2, mul_1_l].
intro H; destruct (lt_trichotomy n 1) as [H1 | [H1 | H1]].
apply lt_1_r in H1. rewrite H1, mul_0_l in H. order'.
rewrite H1, mul_1_l in H; now split.
destruct (eq_0_gt_0_cases m) as [H2 | H2].
rewrite H2, mul_0_r in H. order'.
apply (mul_lt_mono_pos_r m) in H1; [| assumption]. rewrite mul_1_l in H1.
assert (H3 : 1 < n * m) by now apply (lt_1_l m).
rewrite H in H3; false_hyp H3 lt_irrefl.
Qed.

(** Alternative name : *)

Definition mul_eq_1 := eq_mul_1.

End NMulOrderProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NOrder.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NAdd.

Module NOrderProp (Import N : NAxiomsMiniSig').
Include NAddProp N.

(* Theorems that are true for natural numbers but not for integers *)

Theorem lt_wf_0 : well_founded lt.
Proof.
setoid_replace lt with (fun n m => 0 <= n < m).
apply lt_wf.
intros x y; split.
intro H; split; [apply le_0_l | assumption]. now intros [_ H].
Defined.

(* "le_0_l : forall n : N, 0 <= n" was proved in NBase.v *)

Theorem nlt_0_r : forall n, ~ n < 0.
Proof.
intro n; apply le_ngt. apply le_0_l.
Qed.

Theorem nle_succ_0 : forall n, ~ (S n <= 0).
Proof.
intros n H; apply le_succ_l in H; false_hyp H nlt_0_r.
Qed.

Theorem le_0_r : forall n, n <= 0 <-> n == 0.
Proof.
intros n; split; intro H.
le_elim H; [false_hyp H nlt_0_r | assumption].
now apply eq_le_incl.
Qed.

Theorem lt_0_succ : forall n, 0 < S n.
Proof.
induct n; [apply lt_succ_diag_r | intros n H; now apply lt_lt_succ_r].
Qed.

Theorem neq_0_lt_0 : forall n, n ~= 0 <-> 0 < n.
Proof.
cases n.
split; intro H; [now elim H | intro; now apply lt_irrefl with 0].
intro n; split; intro H; [apply lt_0_succ | apply neq_succ_0].
Qed.

Theorem eq_0_gt_0_cases : forall n, n == 0 \/ 0 < n.
Proof.
cases n.
now left.
intro; right; apply lt_0_succ.
Qed.

Theorem zero_one : forall n, n == 0 \/ n == 1 \/ 1 < n.
Proof.
setoid_rewrite one_succ.
induct n. now left.
cases n. intros; right; now left.
intros n IH. destruct IH as [H | [H | H]].
false_hyp H neq_succ_0.
right; right. rewrite H. apply lt_succ_diag_r.
right; right. now apply lt_lt_succ_r.
Qed.

Theorem lt_1_r : forall n, n < 1 <-> n == 0.
Proof.
setoid_rewrite one_succ.
cases n.
split; intro; [reflexivity | apply lt_succ_diag_r].
intros n. rewrite <- succ_lt_mono.
split; intro H; [false_hyp H nlt_0_r | false_hyp H neq_succ_0].
Qed.

Theorem le_1_r : forall n, n <= 1 <-> n == 0 \/ n == 1.
Proof.
setoid_rewrite one_succ.
cases n.
split; intro; [now left | apply le_succ_diag_r].
intro n. rewrite <- succ_le_mono, le_0_r, succ_inj_wd.
split; [intro; now right | intros [H | H]; [false_hyp H neq_succ_0 | assumption]].
Qed.

Theorem lt_lt_0 : forall n m, n < m -> 0 < m.
Proof.
intros n m; induct n.
trivial.
intros n IH H. apply IH; now apply lt_succ_l.
Qed.

Theorem lt_1_l' : forall n m p, n < m -> m < p -> 1 < p.
Proof.
intros. apply lt_1_l with m; auto.
apply le_lt_trans with n; auto. now apply le_0_l.
Qed.

(** Elimination principlies for < and <= for relations *)

Section RelElim.

Variable R : relation N.t.
Hypothesis R_wd : Proper (N.eq==>N.eq==>iff) R.

Theorem le_ind_rel :
   (forall m, R 0 m) ->
   (forall n m, n <= m -> R n m -> R (S n) (S m)) ->
     forall n m, n <= m -> R n m.
Proof.
intros Base Step; induct n.
intros; apply Base.
intros n IH m H. elim H using le_ind.
solve_proper.
apply Step; [| apply IH]; now apply eq_le_incl.
intros k H1 H2. apply le_succ_l in H1. apply lt_le_incl in H1. auto.
Qed.

Theorem lt_ind_rel :
   (forall m, R 0 (S m)) ->
   (forall n m, n < m -> R n m -> R (S n) (S m)) ->
   forall n m, n < m -> R n m.
Proof.
intros Base Step; induct n.
intros m H. apply lt_exists_pred in H; destruct H as [m' [H _]].
rewrite H; apply Base.
intros n IH m H. elim H using lt_ind.
solve_proper.
apply Step; [| apply IH]; now apply lt_succ_diag_r.
intros k H1 H2. apply lt_succ_l in H1. auto.
Qed.

End RelElim.

(** Predecessor and order *)

Theorem succ_pred_pos : forall n, 0 < n -> S (P n) == n.
Proof.
intros n H; apply succ_pred; intro H1; rewrite H1 in H.
false_hyp H lt_irrefl.
Qed.

Theorem le_pred_l : forall n, P n <= n.
Proof.
cases n.
rewrite pred_0; now apply eq_le_incl.
intros; rewrite pred_succ;  apply le_succ_diag_r.
Qed.

Theorem lt_pred_l : forall n, n ~= 0 -> P n < n.
Proof.
cases n.
intro H; exfalso; now apply H.
intros; rewrite pred_succ;  apply lt_succ_diag_r.
Qed.

Theorem le_le_pred : forall n m, n <= m -> P n <= m.
Proof.
intros n m H; apply le_trans with n. apply le_pred_l. assumption.
Qed.

Theorem lt_lt_pred : forall n m, n < m -> P n < m.
Proof.
intros n m H; apply le_lt_trans with n. apply le_pred_l. assumption.
Qed.

Theorem lt_le_pred : forall n m, n < m -> n <= P m.
 (* Converse is false for n == m == 0 *)
Proof.
intro n; cases m.
intro H; false_hyp H nlt_0_r.
intros m IH. rewrite pred_succ; now apply lt_succ_r.
Qed.

Theorem lt_pred_le : forall n m, P n < m -> n <= m.
 (* Converse is false for n == m == 0 *)
Proof.
intros n m; cases n.
rewrite pred_0; intro H; now apply lt_le_incl.
intros n IH. rewrite pred_succ in IH. now apply le_succ_l.
Qed.

Theorem lt_pred_lt : forall n m, n < P m -> n < m.
Proof.
intros n m H; apply lt_le_trans with (P m); [assumption | apply le_pred_l].
Qed.

Theorem le_pred_le : forall n m, n <= P m -> n <= m.
Proof.
intros n m H; apply le_trans with (P m); [assumption | apply le_pred_l].
Qed.

Theorem pred_le_mono : forall n m, n <= m -> P n <= P m.
 (* Converse is false for n == 1, m == 0 *)
Proof.
intros n m H; elim H using le_ind_rel.
solve_proper.
intro; rewrite pred_0; apply le_0_l.
intros p q H1 _; now do 2 rewrite pred_succ.
Qed.

Theorem pred_lt_mono : forall n m, n ~= 0 -> (n < m <-> P n < P m).
Proof.
intros n m H1; split; intro H2.
assert (m ~= 0). apply neq_0_lt_0. now apply lt_lt_0 with n.
now rewrite <- (succ_pred n) in H2; rewrite <- (succ_pred m) in H2 ;
[apply succ_lt_mono | | |].
assert (m ~= 0). apply neq_0_lt_0. apply lt_lt_0 with (P n).
apply lt_le_trans with (P m). assumption. apply le_pred_l.
apply succ_lt_mono in H2. now do 2 rewrite succ_pred in H2.
Qed.

Theorem lt_succ_lt_pred : forall n m, S n < m <-> n < P m.
Proof.
intros n m. rewrite pred_lt_mono by apply neq_succ_0. now rewrite pred_succ.
Qed.

Theorem le_succ_le_pred : forall n m, S n <= m -> n <= P m.
 (* Converse is false for n == m == 0 *)
Proof.
intros n m H. apply lt_le_pred. now apply le_succ_l.
Qed.

Theorem lt_pred_lt_succ : forall n m, P n < m -> n < S m.
 (* Converse is false for n == m == 0 *)
Proof.
intros n m H. apply lt_succ_r. now apply lt_pred_le.
Qed.

Theorem le_pred_le_succ : forall n m, P n <= m <-> n <= S m.
Proof.
intros n m; cases n.
rewrite pred_0. split; intro H; apply le_0_l.
intro n. rewrite pred_succ. apply succ_le_mono.
Qed.

End NOrderProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NParity.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Bool NSub NZParity.

(** Some additionnal properties of [even], [odd]. *)

Module Type NParityProp (Import N : NAxiomsSig')(Import NP : NSubProp N).

Include NZParityProp N N NP.

Lemma odd_pred : forall n, n~=0 -> odd (P n) = even n.
Proof.
 intros. rewrite <- (succ_pred n) at 2 by trivial.
 symmetry. apply even_succ.
Qed.

Lemma even_pred : forall n, n~=0 -> even (P n) = odd n.
Proof.
 intros. rewrite <- (succ_pred n) at 2 by trivial.
 symmetry. apply odd_succ.
Qed.

Lemma even_sub : forall n m, m<=n -> even (n-m) = Bool.eqb (even n) (even m).
Proof.
 intros.
 case_eq (even n); case_eq (even m);
  rewrite <- ?negb_true_iff, ?negb_even, ?odd_spec, ?even_spec;
  intros (m',Hm) (n',Hn).
 exists (n'-m'). now rewrite mul_sub_distr_l, Hn, Hm.
 exists (n'-m'-1).
  rewrite !mul_sub_distr_l, Hn, Hm, sub_add_distr, mul_1_r.
  rewrite two_succ at 5. rewrite <- (add_1_l 1). rewrite sub_add_distr.
  symmetry. apply sub_add.
  apply le_add_le_sub_l.
  rewrite add_1_l, <- two_succ, <- (mul_1_r 2) at 1.
  rewrite <- mul_sub_distr_l. rewrite <- mul_le_mono_pos_l by order'.
  rewrite one_succ, le_succ_l. rewrite <- lt_add_lt_sub_l, add_0_r.
  destruct (le_gt_cases n' m') as [LE|GT]; trivial.
  generalize (double_below _ _ LE). order.
 exists (n'-m'). rewrite mul_sub_distr_l, Hn, Hm.
  apply add_sub_swap.
  apply mul_le_mono_pos_l; try order'.
  destruct (le_gt_cases m' n') as [LE|GT]; trivial.
  generalize (double_above _ _ GT). order.
 exists (n'-m'). rewrite Hm,Hn, mul_sub_distr_l.
  rewrite sub_add_distr. rewrite add_sub_swap. apply add_sub.
  apply succ_le_mono.
  rewrite add_1_r in Hm,Hn. order.
Qed.

Lemma odd_sub : forall n m, m<=n -> odd (n-m) = xorb (odd n) (odd m).
Proof.
 intros. rewrite <- !negb_even. rewrite even_sub by trivial.
 now destruct (even n), (even m).
Qed.

End NParityProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NPow.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of the power function *)

Require Import Bool NAxioms NSub NParity NZPow.

(** Derived properties of power, specialized on natural numbers *)

Module Type NPowProp
 (Import A : NAxiomsSig')
 (Import B : NSubProp A)
 (Import C : NParityProp A B).

 Module Import Private_NZPow := Nop <+ NZPowProp A A B.

Ltac auto' := trivial; try rewrite <- neq_0_lt_0; auto using le_0_l.
Ltac wrap l := intros; apply l; auto'.

Lemma pow_succ_r' : forall a b, a^(S b) == a * a^b.
Proof. wrap pow_succ_r. Qed.

(** Power and basic constants *)

Lemma pow_0_l : forall a, a~=0 -> 0^a == 0.
Proof. wrap pow_0_l. Qed.

Definition pow_1_r : forall a, a^1 == a
 := pow_1_r.

Lemma pow_1_l : forall a, 1^a == 1.
Proof. wrap pow_1_l. Qed.

Definition pow_2_r : forall a, a^2 == a*a
 := pow_2_r.

(** Power and addition, multiplication *)

Lemma pow_add_r : forall a b c, a^(b+c) == a^b * a^c.
Proof. wrap pow_add_r. Qed.

Lemma pow_mul_l : forall a b c, (a*b)^c == a^c * b^c.
Proof. wrap pow_mul_l. Qed.

Lemma pow_mul_r : forall a b c, a^(b*c) == (a^b)^c.
Proof. wrap pow_mul_r. Qed.

(** Power and nullity *)

Lemma pow_eq_0 : forall a b, b~=0 -> a^b == 0 -> a == 0.
Proof. intros. apply (pow_eq_0 a b); trivial. auto'. Qed.

Lemma pow_nonzero : forall a b, a~=0 -> a^b ~= 0.
Proof. wrap pow_nonzero. Qed.

Lemma pow_eq_0_iff : forall a b, a^b == 0 <-> b~=0 /\ a==0.
Proof.
 intros a b. split.
 rewrite pow_eq_0_iff. intros [H |[H H']].
  generalize (le_0_l b); order. split; order.
 intros (Hb,Ha). rewrite Ha. now apply pow_0_l'.
Qed.

(** Monotonicity *)

Lemma pow_lt_mono_l : forall a b c, c~=0 -> a<b -> a^c < b^c.
Proof. wrap pow_lt_mono_l. Qed.

Lemma pow_le_mono_l : forall a b c, a<=b -> a^c <= b^c.
Proof. wrap pow_le_mono_l. Qed.

Lemma pow_gt_1 : forall a b, 1<a -> b~=0 -> 1<a^b.
Proof. wrap pow_gt_1. Qed.

Lemma pow_lt_mono_r : forall a b c, 1<a -> b<c -> a^b < a^c.
Proof. wrap pow_lt_mono_r. Qed.

(** NB: since 0^0 > 0^1, the following result isn't valid with a=0 *)

Lemma pow_le_mono_r : forall a b c, a~=0 -> b<=c -> a^b <= a^c.
Proof. wrap pow_le_mono_r. Qed.

Lemma pow_le_mono : forall a b c d, a~=0 -> a<=c -> b<=d ->
 a^b <= c^d.
Proof. wrap pow_le_mono. Qed.

Definition pow_lt_mono : forall a b c d, 0<a<c -> 0<b<d ->
 a^b < c^d
 := pow_lt_mono.

(** Injectivity *)

Lemma pow_inj_l : forall a b c, c~=0 -> a^c == b^c -> a == b.
Proof. intros; eapply pow_inj_l; eauto; auto'. Qed.

Lemma pow_inj_r : forall a b c, 1<a -> a^b == a^c -> b == c.
Proof. intros; eapply pow_inj_r; eauto; auto'. Qed.

(** Monotonicity results, both ways *)

Lemma pow_lt_mono_l_iff : forall a b c, c~=0 ->
  (a<b <-> a^c < b^c).
Proof. wrap pow_lt_mono_l_iff. Qed.

Lemma pow_le_mono_l_iff : forall a b c, c~=0 ->
  (a<=b <-> a^c <= b^c).
Proof. wrap pow_le_mono_l_iff. Qed.

Lemma pow_lt_mono_r_iff : forall a b c, 1<a ->
  (b<c <-> a^b < a^c).
Proof. wrap pow_lt_mono_r_iff. Qed.

Lemma pow_le_mono_r_iff : forall a b c, 1<a ->
  (b<=c <-> a^b <= a^c).
Proof. wrap pow_le_mono_r_iff. Qed.

(** For any a>1, the a^x function is above the identity function *)

Lemma pow_gt_lin_r : forall a b, 1<a -> b < a^b.
Proof. wrap pow_gt_lin_r. Qed.

(** Someday, we should say something about the full Newton formula.
    In the meantime, we can at least provide some inequalities about
    (a+b)^c.
*)

Lemma pow_add_lower : forall a b c, c~=0 ->
  a^c + b^c <= (a+b)^c.
Proof. wrap pow_add_lower. Qed.

(** This upper bound can also be seen as a convexity proof for x^c :
    image of (a+b)/2 is below the middle of the images of a and b
*)

Lemma pow_add_upper : forall a b c, c~=0 ->
  (a+b)^c <= 2^(pred c) * (a^c + b^c).
Proof. wrap pow_add_upper. Qed.

(** Power and parity *)

Lemma even_pow : forall a b, b~=0 -> even (a^b) = even a.
Proof.
 intros a b Hb. rewrite neq_0_lt_0 in Hb.
 apply lt_ind with (4:=Hb). solve_proper.
 now nzsimpl.
 clear b Hb. intros b Hb IH.
 rewrite pow_succ_r', even_mul, IH. now destruct (even a).
Qed.

Lemma odd_pow : forall a b, b~=0 -> odd (a^b) = odd a.
Proof.
 intros. now rewrite <- !negb_even, even_pow.
Qed.

End NPowProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NProperties.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export NAxioms.
Require Import NMaxMin NParity NPow NSqrt NLog NDiv NGcd NLcm NBits.

(** This functor summarizes all known facts about N. *)

Module Type NProp (N:NAxiomsSig) :=
 NMaxMinProp N <+ NParityProp N <+ NPowProp N <+ NSqrtProp N
  <+ NLog2Prop N <+ NDivProp N <+ NGcdProp N <+ NLcmProp N
  <+ NBitsProp N.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NSqrt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Properties of Square Root Function *)

Require Import NAxioms NSub NZSqrt.

Module NSqrtProp (Import A : NAxiomsSig')(Import B : NSubProp A).

 Module Import Private_NZSqrt := Nop <+ NZSqrtProp A A B.

 Ltac auto' := trivial; try rewrite <- neq_0_lt_0; auto using le_0_l.
 Ltac wrap l := intros; apply l; auto'.

 (** We redefine NZSqrt's results, without the non-negative hyps *)

Lemma sqrt_spec' : forall a, √a*√a <= a < S (√a) * S (√a).
Proof. wrap sqrt_spec. Qed.

Definition sqrt_unique : forall a b, b*b<=a<(S b)*(S b) -> √a == b
 := sqrt_unique.

Lemma sqrt_square : forall a, √(a*a) == a.
Proof. wrap sqrt_square. Qed.

Definition sqrt_le_mono : forall a b, a<=b -> √a <= √b
 := sqrt_le_mono.

Definition sqrt_lt_cancel : forall a b, √a < √b -> a < b
 := sqrt_lt_cancel.

Lemma sqrt_le_square : forall a b, b*b<=a <-> b <= √a.
Proof. wrap sqrt_le_square. Qed.

Lemma sqrt_lt_square : forall a b, a<b*b <-> √a < b.
Proof. wrap sqrt_lt_square. Qed.

Definition sqrt_0 := sqrt_0.
Definition sqrt_1 := sqrt_1.
Definition sqrt_2 := sqrt_2.

Definition sqrt_lt_lin : forall a, 1<a -> √a<a
 := sqrt_lt_lin.

Lemma sqrt_le_lin : forall a, √a<=a.
Proof. wrap sqrt_le_lin. Qed.

Definition sqrt_mul_below : forall a b, √a * √b <= √(a*b)
 := sqrt_mul_below.

Lemma sqrt_mul_above : forall a b, √(a*b) < S (√a) * S (√b).
Proof. wrap sqrt_mul_above. Qed.

Lemma sqrt_succ_le : forall a, √(S a) <= S (√a).
Proof. wrap sqrt_succ_le. Qed.

Lemma sqrt_succ_or : forall a, √(S a) == S (√a) \/ √(S a) == √a.
Proof. wrap sqrt_succ_or. Qed.

Definition sqrt_add_le : forall a b, √(a+b) <= √a + √b
 := sqrt_add_le.

Lemma add_sqrt_le : forall a b, √a + √b <= √(2*(a+b)).
Proof. wrap add_sqrt_le. Qed.

(** For the moment, we include stuff about [sqrt_up] with patching them. *)

Include NZSqrtUpProp A A B Private_NZSqrt.

End NSqrtProp.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NStrongRec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

(** This file defined the strong (course-of-value, well-founded) recursion
and proves its properties *)

Require Export NSub.

Ltac f_equiv' := repeat (repeat f_equiv; try intros ? ? ?; auto).

Module NStrongRecProp (Import N : NAxiomsRecSig').
Include NSubProp N.

Section StrongRecursion.

Variable A : Type.
Variable Aeq : relation A.
Variable Aeq_equiv : Equivalence Aeq.

(** [strong_rec] allows to define a recursive function [phi] given by
    an equation [phi(n) = F(phi)(n)] where recursive calls to [phi]
    in [F] are made on strictly lower numbers than [n].

    For [strong_rec a F n]:
    - Parameter [a:A] is a default value used internally, it has no
      effect on the final result.
    - Parameter [F:(N->A)->N->A] is the step function:
      [F f n] should return [phi(n)] when [f] is a function
      that coincide with [phi] for numbers strictly less than [n].
*)

Definition strong_rec (a : A) (f : (N.t -> A) -> N.t -> A) (n : N.t) : A :=
 recursion (fun _ => a) (fun _ => f) (S n) n.

(** For convenience, we use in proofs an intermediate definition
    between [recursion] and [strong_rec]. *)

Definition strong_rec0 (a : A) (f : (N.t -> A) -> N.t -> A) : N.t -> N.t -> A :=
 recursion (fun _ => a) (fun _ => f).

Lemma strong_rec_alt : forall a f n,
 strong_rec a f n = strong_rec0 a f (S n) n.
Proof.
reflexivity.
Qed.

Instance strong_rec0_wd :
 Proper (Aeq ==> ((N.eq ==> Aeq) ==> N.eq ==> Aeq) ==> N.eq ==> N.eq ==> Aeq)
  strong_rec0.
Proof.
unfold strong_rec0; f_equiv'.
Qed.

Instance strong_rec_wd :
 Proper (Aeq ==> ((N.eq ==> Aeq) ==> N.eq ==> Aeq) ==> N.eq ==> Aeq) strong_rec.
Proof.
intros a a' Eaa' f f' Eff' n n' Enn'.
rewrite !strong_rec_alt; f_equiv'.
Qed.

Section FixPoint.

Variable f : (N.t -> A) -> N.t -> A.
Variable f_wd : Proper ((N.eq==>Aeq)==>N.eq==>Aeq) f.

Lemma strong_rec0_0 : forall a m,
 (strong_rec0 a f 0 m) = a.
Proof.
intros. unfold strong_rec0. rewrite recursion_0; auto.
Qed.

Lemma strong_rec0_succ : forall a n m,
 Aeq (strong_rec0 a f (S n) m) (f (strong_rec0 a f n) m).
Proof.
intros. unfold strong_rec0.
f_equiv.
rewrite recursion_succ; f_equiv'.
Qed.

Lemma strong_rec_0 : forall a,
 Aeq (strong_rec a f 0) (f (fun _ => a) 0).
Proof.
intros. rewrite strong_rec_alt, strong_rec0_succ; f_equiv'.
rewrite strong_rec0_0. reflexivity.
Qed.

(* We need an assumption saying that for every n, the step function (f h n)
calls h only on the segment [0 ... n - 1]. This means that if h1 and h2
coincide on values < n, then (f h1 n) coincides with (f h2 n) *)

Hypothesis step_good :
  forall (n : N.t) (h1 h2 : N.t -> A),
    (forall m : N.t, m < n -> Aeq (h1 m) (h2 m)) -> Aeq (f h1 n) (f h2 n).

Lemma strong_rec0_more_steps : forall a k n m, m < n ->
 Aeq (strong_rec0 a f n m) (strong_rec0 a f (n+k) m).
Proof.
 intros a k n. pattern n.
 apply induction; clear n.

 intros n n' Hn; setoid_rewrite Hn; auto with *.

 intros m Hm. destruct (nlt_0_r _ Hm).

 intros n IH m Hm.
 rewrite lt_succ_r in Hm.
 rewrite add_succ_l.
 rewrite 2 strong_rec0_succ.
 apply step_good.
 intros m' Hm'.
 apply IH.
 apply lt_le_trans with m; auto.
Qed.

Lemma strong_rec0_fixpoint : forall (a : A) (n : N.t),
 Aeq (strong_rec0 a f (S n) n) (f (fun n => strong_rec0 a f (S n) n) n).
Proof.
intros.
rewrite strong_rec0_succ.
apply step_good.
intros m Hm.
symmetry.
setoid_replace n with (S m + (n - S m)).
apply strong_rec0_more_steps.
apply lt_succ_diag_r.
rewrite add_comm.
symmetry.
apply sub_add.
rewrite le_succ_l; auto.
Qed.

Theorem strong_rec_fixpoint : forall (a : A) (n : N.t),
 Aeq (strong_rec a f n) (f (strong_rec a f) n).
Proof.
intros.
transitivity (f (fun n => strong_rec0 a f (S n) n) n).
rewrite strong_rec_alt.
apply strong_rec0_fixpoint.
f_equiv.
intros x x' Hx; rewrite strong_rec_alt, Hx; auto with *.
Qed.

(** NB: without the [step_good] hypothesis, we have proved that
    [strong_rec a f 0] is [f (fun _ => a) 0]. Now we can prove
    that the first argument of [f] is arbitrary in this case...
*)

Theorem strong_rec_0_any : forall (a : A)(any : N.t->A),
 Aeq (strong_rec a f 0) (f any 0).
Proof.
intros.
rewrite strong_rec_fixpoint.
apply step_good.
intros m Hm. destruct (nlt_0_r _ Hm).
Qed.

(** ... and that first argument of [strong_rec] is always arbitrary. *)

Lemma strong_rec_any_fst_arg : forall a a' n,
 Aeq (strong_rec a f n) (strong_rec a' f n).
Proof.
intros a a' n.
generalize (le_refl n).
set (k:=n) at -2. clearbody k. revert k. pattern n.
apply induction; clear n.
(* compat *)
intros n n' Hn. setoid_rewrite Hn; auto with *.
(* 0 *)
intros k Hk. rewrite le_0_r in Hk.
rewrite Hk, strong_rec_0. symmetry. apply strong_rec_0_any.
(* S *)
intros n IH k Hk.
rewrite 2 strong_rec_fixpoint.
apply step_good.
intros m Hm.
apply IH.
rewrite succ_le_mono.
apply le_trans with k; auto.
rewrite le_succ_l; auto.
Qed.

End FixPoint.
End StrongRecursion.

Arguments strong_rec [A] a f n.

End NStrongRecProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Abstract/NSub.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export NMulOrder.

Module Type NSubProp (Import N : NAxiomsMiniSig').
Include NMulOrderProp N.

Theorem sub_0_l : forall n, 0 - n == 0.
Proof.
induct n.
apply sub_0_r.
intros n IH; rewrite sub_succ_r; rewrite IH. now apply pred_0.
Qed.

Theorem sub_succ : forall n m, S n - S m == n - m.
Proof.
intro n; induct m.
rewrite sub_succ_r. do 2 rewrite sub_0_r. now rewrite pred_succ.
intros m IH. rewrite sub_succ_r. rewrite IH. now rewrite sub_succ_r.
Qed.

Theorem sub_diag : forall n, n - n == 0.
Proof.
induct n. apply sub_0_r. intros n IH; rewrite sub_succ; now rewrite IH.
Qed.

Theorem sub_gt : forall n m, n > m -> n - m ~= 0.
Proof.
intros n m H; elim H using lt_ind_rel; clear n m H.
solve_proper.
intro; rewrite sub_0_r; apply neq_succ_0.
intros; now rewrite sub_succ.
Qed.

Theorem add_sub_assoc : forall n m p, p <= m -> n + (m - p) == (n + m) - p.
Proof.
intros n m p; induct p.
intro; now do 2 rewrite sub_0_r.
intros p IH H. do 2 rewrite sub_succ_r.
rewrite <- IH by (apply lt_le_incl; now apply le_succ_l).
rewrite add_pred_r by (apply sub_gt; now apply le_succ_l).
reflexivity.
Qed.

Theorem sub_succ_l : forall n m, n <= m -> S m - n == S (m - n).
Proof.
intros n m H. rewrite <- (add_1_l m). rewrite <- (add_1_l (m - n)).
symmetry; now apply add_sub_assoc.
Qed.

Theorem add_sub : forall n m, (n + m) - m == n.
Proof.
intros n m. rewrite <- add_sub_assoc by (apply le_refl).
rewrite sub_diag; now rewrite add_0_r.
Qed.

Theorem sub_add : forall n m, n <= m -> (m - n) + n == m.
Proof.
intros n m H. rewrite add_comm. rewrite add_sub_assoc by assumption.
rewrite add_comm. apply add_sub.
Qed.

Theorem add_sub_eq_l : forall n m p, m + p == n -> n - m == p.
Proof.
intros n m p H. symmetry.
assert (H1 : m + p - m == n - m) by now rewrite H.
rewrite add_comm in H1. now rewrite add_sub in H1.
Qed.

Theorem add_sub_eq_r : forall n m p, m + p == n -> n - p == m.
Proof.
intros n m p H; rewrite add_comm in H; now apply add_sub_eq_l.
Qed.

(* This could be proved by adding m to both sides. Then the proof would
use add_sub_assoc and sub_0_le, which is proven below. *)

Theorem add_sub_eq_nz : forall n m p, p ~= 0 -> n - m == p -> m + p == n.
Proof.
intros n m p H; double_induct n m.
intros m H1; rewrite sub_0_l in H1. symmetry in H1; false_hyp H1 H.
intro n; rewrite sub_0_r; now rewrite add_0_l.
intros n m IH H1. rewrite sub_succ in H1. apply IH in H1.
rewrite add_succ_l; now rewrite H1.
Qed.

Theorem sub_add_distr : forall n m p, n - (m + p) == (n - m) - p.
Proof.
intros n m; induct p.
rewrite add_0_r; now rewrite sub_0_r.
intros p IH. rewrite add_succ_r; do 2 rewrite sub_succ_r. now rewrite IH.
Qed.

Theorem add_sub_swap : forall n m p, p <= n -> n + m - p == n - p + m.
Proof.
intros n m p H.
rewrite (add_comm n m).
rewrite <- add_sub_assoc by assumption.
now rewrite (add_comm m (n - p)).
Qed.

(** Sub and order *)

Theorem le_sub_l : forall n m, n - m <= n.
Proof.
intro n; induct m.
rewrite sub_0_r; now apply eq_le_incl.
intros m IH. rewrite sub_succ_r.
apply le_trans with (n - m); [apply le_pred_l | assumption].
Qed.

Theorem sub_0_le : forall n m, n - m == 0 <-> n <= m.
Proof.
double_induct n m.
intro m; split; intro; [apply le_0_l | apply sub_0_l].
intro m; rewrite sub_0_r; split; intro H;
[false_hyp H neq_succ_0 | false_hyp H nle_succ_0].
intros n m H. rewrite <- succ_le_mono. now rewrite sub_succ.
Qed.

Theorem sub_add_le : forall n m, n <= n - m + m.
Proof.
intros.
destruct (le_ge_cases n m) as [LE|GE].
rewrite <- sub_0_le in LE. rewrite LE; nzsimpl.
now rewrite <- sub_0_le.
rewrite sub_add by assumption. apply le_refl.
Qed.

Theorem le_sub_le_add_r : forall n m p,
 n - p <= m <-> n <= m + p.
Proof.
intros n m p.
split; intros LE.
rewrite (add_le_mono_r _ _ p) in LE.
apply le_trans with (n-p+p); auto using sub_add_le.
destruct (le_ge_cases n p) as [LE'|GE].
rewrite <- sub_0_le in LE'. rewrite LE'. apply le_0_l.
rewrite (add_le_mono_r _ _ p). now rewrite sub_add.
Qed.

Theorem le_sub_le_add_l : forall n m p, n - m <= p <-> n <= m + p.
Proof.
intros n m p. rewrite add_comm; apply le_sub_le_add_r.
Qed.

Theorem lt_sub_lt_add_r : forall n m p,
 n - p < m -> n < m + p.
Proof.
intros n m p LT.
rewrite (add_lt_mono_r _ _ p) in LT.
apply le_lt_trans with (n-p+p); auto using sub_add_le.
Qed.

(** Unfortunately, we do not have [n < m + p -> n - p < m].
    For instance [1<0+2] but not [1-2<0]. *)

Theorem lt_sub_lt_add_l : forall n m p, n - m < p -> n < m + p.
Proof.
intros n m p. rewrite add_comm; apply lt_sub_lt_add_r.
Qed.

Theorem le_add_le_sub_r : forall n m p, n + p <= m -> n <= m - p.
Proof.
intros n m p LE.
apply (add_le_mono_r _ _ p).
rewrite sub_add. assumption.
apply le_trans with (n+p); trivial.
rewrite <- (add_0_l p) at 1. rewrite <- add_le_mono_r. apply le_0_l.
Qed.

(** Unfortunately, we do not have [n <= m - p -> n + p <= m].
    For instance [0<=1-2] but not [2+0<=1]. *)

Theorem le_add_le_sub_l : forall n m p, n + p <= m -> p <= m - n.
Proof.
intros n m p. rewrite add_comm; apply le_add_le_sub_r.
Qed.

Theorem lt_add_lt_sub_r : forall n m p, n + p < m <-> n < m - p.
Proof.
intros n m p.
destruct (le_ge_cases p m) as [LE|GE].
rewrite <- (sub_add p m) at 1 by assumption.
now rewrite <- add_lt_mono_r.
assert (GE' := GE). rewrite <- sub_0_le in GE'; rewrite GE'.
split; intros LT.
elim (lt_irrefl m). apply le_lt_trans with (n+p); trivial.
 rewrite <- (add_0_l m). apply add_le_mono. apply le_0_l. assumption.
now elim (nlt_0_r n).
Qed.

Theorem lt_add_lt_sub_l : forall n m p, n + p < m <-> p < m - n.
Proof.
intros n m p. rewrite add_comm; apply lt_add_lt_sub_r.
Qed.

Theorem sub_lt : forall n m, m <= n -> 0 < m -> n - m < n.
Proof.
intros n m LE LT.
assert (LE' := le_sub_l n m). rewrite lt_eq_cases in LE'.
destruct LE' as [LT'|EQ]. assumption.
apply add_sub_eq_nz in EQ; [|order].
rewrite (add_lt_mono_r _ _ n), add_0_l in LT. order.
Qed.

Lemma sub_le_mono_r : forall n m p, n <= m -> n-p <= m-p.
Proof.
 intros. rewrite le_sub_le_add_r. transitivity m. assumption. apply sub_add_le.
Qed.

Lemma sub_le_mono_l : forall n m p, n <= m -> p-m <= p-n.
Proof.
 intros. rewrite le_sub_le_add_r.
 transitivity (p-n+n); [ apply sub_add_le | now apply add_le_mono_l].
Qed.

(** Sub and mul *)

Theorem mul_pred_r : forall n m, n * (P m) == n * m - n.
Proof.
intros n m; cases m.
now rewrite pred_0, mul_0_r, sub_0_l.
intro m; rewrite pred_succ, mul_succ_r, <- add_sub_assoc.
now rewrite sub_diag, add_0_r.
now apply eq_le_incl.
Qed.

Theorem mul_sub_distr_r : forall n m p, (n - m) * p == n * p - m * p.
Proof.
intros n m p; induct n.
now rewrite sub_0_l, mul_0_l, sub_0_l.
intros n IH. destruct (le_gt_cases m n) as [H | H].
rewrite sub_succ_l by assumption. do 2 rewrite mul_succ_l.
rewrite (add_comm ((n - m) * p) p), (add_comm (n * p) p).
rewrite <- (add_sub_assoc p (n * p) (m * p)) by now apply mul_le_mono_r.
now apply add_cancel_l.
assert (H1 : S n <= m); [now apply le_succ_l |].
setoid_replace (S n - m) with 0 by now apply sub_0_le.
setoid_replace ((S n * p) - m * p) with 0 by (apply sub_0_le; now apply mul_le_mono_r).
apply mul_0_l.
Qed.

Theorem mul_sub_distr_l : forall n m p, p * (n - m) == p * n - p * m.
Proof.
intros n m p; rewrite (mul_comm p (n - m)), (mul_comm p n), (mul_comm p m).
apply mul_sub_distr_r.
Qed.

(** Alternative definitions of [<=] and [<] based on [+] *)

Definition le_alt n m := exists p, p + n == m.
Definition lt_alt n m := exists p, S p + n == m.

Lemma le_equiv : forall n m, le_alt n m <-> n <= m.
Proof.
split.
intros (p,H). rewrite <- H, add_comm. apply le_add_r.
intro H. exists (m-n). now apply sub_add.
Qed.

Lemma lt_equiv : forall n m, lt_alt n m <-> n < m.
Proof.
split.
intros (p,H). rewrite <- H, add_succ_l, lt_succ_r, add_comm. apply le_add_r.
intro H. exists (m-S n). rewrite add_succ_l, <- add_succ_r.
apply sub_add. now rewrite le_succ_l.
Qed.

Instance le_alt_wd : Proper (eq==>eq==>iff) le_alt.
Proof.
 intros x x' Hx y y' Hy; unfold le_alt.
 setoid_rewrite Hx. setoid_rewrite Hy. auto with *.
Qed.

Instance lt_alt_wd : Proper (eq==>eq==>iff) lt_alt.
Proof.
 intros x x' Hx y y' Hy; unfold lt_alt.
 setoid_rewrite Hx. setoid_rewrite Hy. auto with *.
Qed.

(** With these alternative definition, the dichotomy:

[forall n m, n <= m \/ m <= n]

becomes:

[forall n m, (exists p, p + n == m) \/ (exists p, p + m == n)]

We will need this in the proof of induction principle for integers
constructed as pairs of natural numbers. This formula can be proved
from know properties of [<=]. However, it can also be done directly. *)

Theorem le_alt_dichotomy : forall n m, le_alt n m \/ le_alt m n.
Proof.
intros n m; induct n.
left; exists m; apply add_0_r.
intros n IH.
destruct IH as [[p H] | [p H]].
destruct (zero_or_succ p) as [H1 | [p' H1]]; rewrite H1 in H.
rewrite add_0_l in H. right; exists (S 0); rewrite H, add_succ_l;
 now rewrite add_0_l.
left; exists p'; rewrite add_succ_r; now rewrite add_succ_l in H.
right; exists (S p). rewrite add_succ_l; now rewrite H.
Qed.

Theorem add_dichotomy :
  forall n m, (exists p, p + n == m) \/ (exists p, p + m == n).
Proof. exact le_alt_dichotomy. Qed.

End NSubProp.



==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/BigN/BigN.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Efficient arbitrary large natural numbers in base 2^31 *)

(** Initial Author: Arnaud Spiwack *)

Require Export Int31.
Require Import CyclicAxioms Cyclic31 Ring31 NSig NSigNAxioms NMake
  NProperties GenericMinMax.

(** The following [BigN] module regroups both the operations and
    all the abstract properties:

    - [NMake.Make Int31Cyclic] provides the operations and basic specs
       w.r.t. ZArith
    - [NTypeIsNAxioms] shows (mainly) that these operations implement
      the interface [NAxioms]
    - [NProp] adds all generic properties derived from [NAxioms]
    - [MinMax*Properties] provides properties of [min] and [max].

*)

Delimit Scope bigN_scope with bigN.

Module BigN <: NType <: OrderedTypeFull <: TotalOrder.
 Include NMake.Make Int31Cyclic [scope abstract_scope to bigN_scope].
 Bind Scope bigN_scope with t t'.
 Include NTypeIsNAxioms
  <+ NProp [no inline]
  <+ HasEqBool2Dec [no inline]
  <+ MinMaxLogicalProperties [no inline]
  <+ MinMaxDecProperties [no inline].
End BigN.

(** Nota concerning scopes : for the first Include, we cannot bind
    the scope bigN_scope to a type that doesn't exists yet.
    We hence need to explicitely declare the scope substitution.
    For the next Include, the abstract type t (in scope abstract_scope)
    gets substituted to concrete BigN.t (in scope bigN_scope),
    and the corresponding argument scope are fixed automatically.
*)

(** Notations about [BigN] *)

Local Open Scope bigN_scope.

Notation bigN := BigN.t.
Bind Scope bigN_scope with bigN BigN.t BigN.t'.
Arguments BigN.N0 _%int31.
Local Notation "0" := BigN.zero : bigN_scope. (* temporary notation *)
Local Notation "1" := BigN.one : bigN_scope. (* temporary notation *)
Local Notation "2" := BigN.two : bigN_scope. (* temporary notation *)
Infix "+" := BigN.add : bigN_scope.
Infix "-" := BigN.sub : bigN_scope.
Infix "*" := BigN.mul : bigN_scope.
Infix "/" := BigN.div : bigN_scope.
Infix "^" := BigN.pow : bigN_scope.
Infix "?=" := BigN.compare : bigN_scope.
Infix "=?" := BigN.eqb (at level 70, no associativity) : bigN_scope.
Infix "<=?" := BigN.leb (at level 70, no associativity) : bigN_scope.
Infix "<?" := BigN.ltb (at level 70, no associativity) : bigN_scope.
Infix "==" := BigN.eq (at level 70, no associativity) : bigN_scope.
Notation "x != y" := (~x==y) (at level 70, no associativity) : bigN_scope.
Infix "<" := BigN.lt : bigN_scope.
Infix "<=" := BigN.le : bigN_scope.
Notation "x > y" := (y < x) (only parsing) : bigN_scope.
Notation "x >= y" := (y <= x) (only parsing) : bigN_scope.
Notation "x < y < z" := (x<y /\ y<z) : bigN_scope.
Notation "x < y <= z" := (x<y /\ y<=z) : bigN_scope.
Notation "x <= y < z" := (x<=y /\ y<z) : bigN_scope.
Notation "x <= y <= z" := (x<=y /\ y<=z) : bigN_scope.
Notation "[ i ]" := (BigN.to_Z i) : bigN_scope.
Infix "mod" := BigN.modulo (at level 40, no associativity) : bigN_scope.

(** Example of reasoning about [BigN] *)

Theorem succ_pred: forall q : bigN,
  0 < q -> BigN.succ (BigN.pred q) == q.
Proof.
intros; apply BigN.succ_pred.
intro H'; rewrite H' in H; discriminate.
Qed.

(** [BigN] is a semi-ring *)

Lemma BigNring : semi_ring_theory 0 1 BigN.add BigN.mul BigN.eq.
Proof.
constructor.
exact BigN.add_0_l. exact BigN.add_comm. exact BigN.add_assoc.
exact BigN.mul_1_l. exact BigN.mul_0_l. exact BigN.mul_comm.
exact BigN.mul_assoc. exact BigN.mul_add_distr_r.
Qed.

Lemma BigNeqb_correct : forall x y, (x =? y) = true -> x==y.
Proof. now apply BigN.eqb_eq. Qed.

Lemma BigNpower : power_theory 1 BigN.mul BigN.eq BigN.of_N BigN.pow.
Proof.
constructor.
intros. red. rewrite BigN.spec_pow, BigN.spec_of_N.
rewrite Zpower_theory.(rpow_pow_N).
destruct n; simpl. reflexivity.
induction p; simpl; intros; BigN.zify; rewrite ?IHp; auto.
Qed.

Lemma BigNdiv : div_theory BigN.eq BigN.add BigN.mul (@id _)
 (fun a b => if b =? 0 then (0,a) else BigN.div_eucl a b).
Proof.
constructor. unfold id. intros a b.
BigN.zify.
case Z.eqb_spec.
BigN.zify. auto with zarith.
intros NEQ.
generalize (BigN.spec_div_eucl a b).
generalize (Z_div_mod_full [a] [b] NEQ).
destruct BigN.div_eucl as (q,r), Z.div_eucl as (q',r').
intros (EQ,_). injection 1. intros EQr EQq.
BigN.zify. rewrite EQr, EQq; auto.
Qed.


(** Detection of constants *)

Ltac isStaticWordCst t :=
 match t with
 | W0 => constr:true
 | WW ?t1 ?t2 =>
   match isStaticWordCst t1 with
   | false => constr:false
   | true => isStaticWordCst t2
   end
 | _ => isInt31cst t
 end.

Ltac isBigNcst t :=
 match t with
 | BigN.N0 ?t => isStaticWordCst t
 | BigN.N1 ?t => isStaticWordCst t
 | BigN.N2 ?t => isStaticWordCst t
 | BigN.N3 ?t => isStaticWordCst t
 | BigN.N4 ?t => isStaticWordCst t
 | BigN.N5 ?t => isStaticWordCst t
 | BigN.N6 ?t => isStaticWordCst t
 | BigN.Nn ?n ?t => match isnatcst n with
   | true => isStaticWordCst t
   | false => constr:false
   end
 | BigN.zero => constr:true
 | BigN.one => constr:true
 | BigN.two => constr:true
 | _ => constr:false
 end.

Ltac BigNcst t :=
 match isBigNcst t with
 | true => constr:t
 | false => constr:NotConstant
 end.

Ltac BigN_to_N t :=
 match isBigNcst t with
 | true => eval vm_compute in (BigN.to_N t)
 | false => constr:NotConstant
 end.

Ltac Ncst t :=
 match isNcst t with
 | true => constr:t
 | false => constr:NotConstant
 end.

(** Registration for the "ring" tactic *)

Add Ring BigNr : BigNring
 (decidable BigNeqb_correct,
  constants [BigNcst],
  power_tac BigNpower [BigN_to_N],
  div BigNdiv).

Section TestRing.
Let test : forall x y, 1 + x*y^1 + x^2 + 1 == 1*1 + 1 + y*x + 1*x*x.
intros. ring_simplify. reflexivity.
Qed.
End TestRing.

(** We benefit also from an "order" tactic *)

Ltac bigN_order := BigN.order.

Section TestOrder.
Let test : forall x y : bigN, x<=y -> y<=x -> x==y.
Proof. bigN_order. Qed.
End TestOrder.

(** We can use at least a bit of (r)omega by translating to [Z]. *)

Section TestOmega.
Let test : forall x y : bigN, x<=y -> y<=x -> x==y.
Proof. intros x y. BigN.zify. omega. Qed.
End TestOmega.

(** Todo: micromega *)


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/BigN/NMake.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

(** * NMake *)

(** From a cyclic Z/nZ representation to arbitrary precision natural numbers.*)

(** NB: This file contain the part which is independent from the underlying
    representation. The representation-dependent (and macro-generated) part
    is now in [NMake_gen]. *)

Require Import Bool BigNumPrelude ZArith Nnat Ndigits CyclicAxioms DoubleType
  Nbasic Wf_nat StreamMemo NSig NMake_gen.

Module Make (W0:CyclicType) <: NType.

 (** Let's include the macro-generated part. Even if we can't functorize
     things (due to Eval red_t below), the rest of the module only uses
     elements mentionned in interface [NAbstract]. *)

 Include NMake_gen.Make W0.

 Open Scope Z_scope.

 Local Notation "[ x ]" := (to_Z x).

 Definition eq (x y : t) := [x] = [y].

 Declare Reduction red_t :=
  lazy beta iota delta
   [iter_t reduce same_level mk_t mk_t_S succ_t dom_t dom_op].

 Ltac red_t :=
  match goal with |- ?u => let v := (eval red_t in u) in change v end.

 (** * Generic results *)

 Tactic Notation "destr_t" constr(x) "as" simple_intropattern(pat) :=
  destruct (destr_t x) as pat; cbv zeta;
  rewrite ?iter_mk_t, ?spec_mk_t, ?spec_reduce.

 Lemma spec_same_level : forall A (P:Z->Z->A->Prop)
  (f : forall n, dom_t n -> dom_t n -> A),
  (forall n x y, P (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y)) ->
  forall x y, P [x] [y] (same_level f x y).
 Proof.
 intros. apply spec_same_level_dep with (P:=fun _ => P); auto.
 Qed.

 Theorem spec_pos: forall x, 0 <= [x].
 Proof.
 intros x. destr_t x as (n,x). now case (ZnZ.spec_to_Z x).
 Qed.

 Lemma digits_dom_op_incr : forall n m, (n<=m)%nat ->
  (ZnZ.digits (dom_op n) <= ZnZ.digits (dom_op m))%positive.
 Proof.
 intros.
 change (Zpos (ZnZ.digits (dom_op n)) <= Zpos (ZnZ.digits (dom_op m))).
 rewrite !digits_dom_op, !Pshiftl_nat_Zpower.
 apply Z.mul_le_mono_nonneg_l; auto with zarith.
 apply Z.pow_le_mono_r; auto with zarith.
 Qed.

 Definition to_N (x : t) := Z.to_N (to_Z x).

 (** * Zero, One *)

 Definition zero := mk_t O ZnZ.zero.
 Definition one := mk_t O ZnZ.one.

 Theorem spec_0: [zero] = 0.
 Proof.
 unfold zero. rewrite spec_mk_t. exact ZnZ.spec_0.
 Qed.

 Theorem spec_1: [one] = 1.
 Proof.
 unfold one. rewrite spec_mk_t. exact ZnZ.spec_1.
 Qed.

 (** * Successor *)

 (** NB: it is crucial here and for the rest of this file to preserve
     the let-in's. They allow to pre-compute once and for all the
     field access to Z/nZ initial structures (when n=0..6). *)

 Local Notation succn := (fun n =>
  let op := dom_op n in
  let succ_c := ZnZ.succ_c in
  let one := ZnZ.one in
  fun x => match succ_c x with
   | C0 r => mk_t n r
   | C1 r => mk_t_S n (WW one r)
  end).

 Definition succ : t -> t := Eval red_t in iter_t succn.

 Lemma succ_fold : succ = iter_t succn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_succ: forall n, [succ n] = [n] + 1.
 Proof.
  intros x. rewrite succ_fold. destr_t x as (n,x).
  generalize (ZnZ.spec_succ_c x); case ZnZ.succ_c.
  intros. rewrite spec_mk_t. assumption.
  intros. unfold interp_carry in *.
  rewrite spec_mk_t_S. simpl. rewrite ZnZ.spec_1. assumption.
 Qed.

 (** Two *)

 (** Not really pretty, but since W0 might be Z/2Z, we're not sure
     there's a proper 2 there. *)

 Definition two := succ one.

 Lemma spec_2 : [two] = 2.
 Proof.
  unfold two. now rewrite spec_succ, spec_1.
 Qed.

 (** * Addition *)

 Local Notation addn := (fun n =>
  let op := dom_op n in
  let add_c := ZnZ.add_c in
  let one := ZnZ.one in
  fun x y =>match add_c x y with
  | C0 r => mk_t n r
  | C1 r => mk_t_S n (WW one r)
  end).

 Definition add : t -> t -> t := Eval red_t in same_level addn.

 Lemma add_fold : add = same_level addn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_add: forall x y, [add x y] = [x] + [y].
 Proof.
  intros x y. rewrite add_fold. apply spec_same_level; clear x y.
  intros n x y. simpl.
  generalize (ZnZ.spec_add_c x y); case ZnZ.add_c; intros z H.
  rewrite spec_mk_t. assumption.
  rewrite spec_mk_t_S. unfold interp_carry in H.
  simpl. rewrite ZnZ.spec_1. assumption.
 Qed.

 (** * Predecessor *)

 Local Notation predn := (fun n =>
  let pred_c := ZnZ.pred_c in
  fun x => match pred_c x with
   | C0 r => reduce n r
   | C1 _ => zero
  end).

 Definition pred : t -> t := Eval red_t in iter_t predn.

 Lemma pred_fold : pred = iter_t predn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_pred_pos : forall x, 0 < [x] -> [pred x] = [x] - 1.
 Proof.
  intros x. rewrite pred_fold. destr_t x as (n,x). intros H.
  generalize (ZnZ.spec_pred_c x); case ZnZ.pred_c; intros y H'.
  rewrite spec_reduce. assumption.
  exfalso. unfold interp_carry in *.
  generalize (ZnZ.spec_to_Z x) (ZnZ.spec_to_Z y); auto with zarith.
 Qed.

 Theorem spec_pred0 : forall x, [x] = 0 -> [pred x] = 0.
 Proof.
  intros x. rewrite pred_fold. destr_t x as (n,x). intros H.
  generalize (ZnZ.spec_pred_c x); case ZnZ.pred_c; intros y H'.
  rewrite spec_reduce.
  unfold interp_carry in H'.
  generalize (ZnZ.spec_to_Z y); auto with zarith.
  exact spec_0.
 Qed.

 Lemma spec_pred x : [pred x] = Z.max 0 ([x]-1).
 Proof.
 rewrite Z.max_comm.
 destruct (Z.max_spec ([x]-1) 0) as [(H,->)|(H,->)].
 - apply spec_pred0; generalize (spec_pos x); auto with zarith.
 - apply spec_pred_pos; auto with zarith.
 Qed.

 (** * Subtraction *)

 Local Notation subn := (fun n =>
  let sub_c := ZnZ.sub_c in
  fun x y => match sub_c x y with
  | C0 r => reduce n r
  | C1 r => zero
  end).

 Definition sub : t -> t -> t := Eval red_t in same_level subn.

 Lemma sub_fold : sub = same_level subn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_sub_pos : forall x y, [y] <= [x] -> [sub x y] = [x] - [y].
 Proof.
  intros x y. rewrite sub_fold. apply spec_same_level. clear x y.
  intros n x y. simpl.
  generalize (ZnZ.spec_sub_c x y); case ZnZ.sub_c; intros z H LE.
  rewrite spec_reduce. assumption.
  unfold interp_carry in H.
  exfalso.
  generalize (ZnZ.spec_to_Z z); auto with zarith.
 Qed.

 Theorem spec_sub0 : forall x y, [x] < [y] -> [sub x y] = 0.
 Proof.
  intros x y. rewrite sub_fold. apply spec_same_level. clear x y.
  intros n x y. simpl.
  generalize (ZnZ.spec_sub_c x y); case ZnZ.sub_c; intros z H LE.
  rewrite spec_reduce.
  unfold interp_carry in H.
  generalize (ZnZ.spec_to_Z z); auto with zarith.
  exact spec_0.
 Qed.

 Lemma spec_sub : forall x y, [sub x y] = Z.max 0 ([x]-[y]).
 Proof.
 intros. destruct (Z.le_gt_cases [y] [x]).
 rewrite Z.max_r; auto with zarith. apply spec_sub_pos; auto.
 rewrite Z.max_l; auto with zarith. apply spec_sub0; auto.
 Qed.

 (** * Comparison *)

 Definition comparen_m n :
  forall m, word (dom_t n) (S m) -> dom_t n -> comparison :=
  let op := dom_op n in
  let zero := @ZnZ.zero _ op in
  let compare := @ZnZ.compare _ op in
  let compare0 := compare zero in
  fun m => compare_mn_1 (dom_t n) (dom_t n) zero compare compare0 compare (S m).

 Let spec_comparen_m:
  forall n m (x : word (dom_t n) (S m)) (y : dom_t n),
   comparen_m n m x y = Z.compare (eval n (S m) x) (ZnZ.to_Z y).
 Proof.
  intros n m x y.
  unfold comparen_m, eval.
  rewrite nmake_double.
  apply spec_compare_mn_1.
  exact ZnZ.spec_0.
  intros. apply ZnZ.spec_compare.
  exact ZnZ.spec_to_Z.
  exact ZnZ.spec_compare.
  exact ZnZ.spec_compare.
  exact ZnZ.spec_to_Z.
 Qed.

 Definition comparenm n m wx wy :=
    let mn := Max.max n m in
    let d := diff n m in
    let op := make_op mn in
    ZnZ.compare
       (castm (diff_r n m) (extend_tr wx (snd d)))
       (castm (diff_l n m) (extend_tr wy (fst d))).

 Local Notation compare_folded :=
   (iter_sym _
      (fun n => @ZnZ.compare _ (dom_op n))
      comparen_m
      comparenm
      CompOpp).

 Definition compare : t -> t -> comparison :=
  Eval lazy beta iota delta [iter_sym dom_op dom_t comparen_m] in
  compare_folded.

 Lemma compare_fold : compare = compare_folded.
 Proof.
 lazy beta iota delta [iter_sym dom_op dom_t comparen_m]. reflexivity.
 Qed.

 Theorem spec_compare : forall x y,
   compare x y = Z.compare [x] [y].
 Proof.
  intros x y. rewrite compare_fold. apply spec_iter_sym; clear x y.
  intros. apply ZnZ.spec_compare.
  intros. cbv beta zeta. apply spec_comparen_m.
  intros n m x y; unfold comparenm.
  rewrite (spec_cast_l n m x), (spec_cast_r n m y).
  unfold to_Z; apply ZnZ.spec_compare.
  intros. subst. now rewrite <- Z.compare_antisym.
 Qed.

 Definition eqb (x y : t) : bool :=
  match compare x y with
  | Eq => true
  | _  => false
  end.

 Theorem spec_eqb x y : eqb x y = Z.eqb [x] [y].
 Proof.
 apply eq_iff_eq_true.
 unfold eqb. rewrite Z.eqb_eq, <- Z.compare_eq_iff, spec_compare.
 split; [now destruct Z.compare | now intros ->].
 Qed.

 Definition lt (n m : t) := [n] < [m].
 Definition le (n m : t) := [n] <= [m].

 Definition ltb (x y : t) : bool :=
  match compare x y with
  | Lt => true
  | _  => false
  end.

 Theorem spec_ltb x y : ltb x y = Z.ltb [x] [y].
 Proof.
 apply eq_iff_eq_true.
 rewrite Z.ltb_lt. unfold Z.lt, ltb. rewrite spec_compare.
 split; [now destruct Z.compare | now intros ->].
 Qed.

 Definition leb (x y : t) : bool :=
  match compare x y with
  | Gt => false
  | _  => true
  end.

 Theorem spec_leb x y : leb x y = Z.leb [x] [y].
 Proof.
 apply eq_iff_eq_true.
 rewrite Z.leb_le. unfold Z.le, leb. rewrite spec_compare.
 destruct Z.compare; split; try easy. now destruct 1.
 Qed.

 Definition min (n m : t) : t := match compare n m with Gt => m | _ => n end.
 Definition max (n m : t) : t := match compare n m with Lt => m | _ => n end.

 Theorem spec_max : forall n m, [max n m] = Z.max [n] [m].
 Proof.
 intros. unfold max, Z.max. rewrite spec_compare; destruct Z.compare; reflexivity.
 Qed.

 Theorem spec_min : forall n m, [min n m] = Z.min [n] [m].
 Proof.
 intros. unfold min, Z.min. rewrite spec_compare; destruct Z.compare; reflexivity.
 Qed.

 (** * Multiplication *)

 Definition wn_mul n : forall m, word (dom_t n) (S m) -> dom_t n -> t :=
  let op := dom_op n in
  let zero := @ZnZ.zero _ op in
  let succ := @ZnZ.succ _ op in
  let add_c := @ZnZ.add_c _ op in
  let mul_c := @ZnZ.mul_c _ op in
  let ww := @ZnZ.WW _ op in
  let ow := @ZnZ.OW _ op in
  let eq0 := @ZnZ.eq0 _ op in
  let mul_add := @DoubleMul.w_mul_add _ zero succ add_c mul_c in
  let mul_add_n1 := @DoubleMul.double_mul_add_n1 _ zero ww ow mul_add in
  fun m x y =>
   let (w,r) := mul_add_n1 (S m) x y zero in
   if eq0 w then mk_t_w' n m r
   else mk_t_w' n (S m) (WW (extend n m w) r).

 Definition mulnm n m x y :=
    let mn := Max.max n m in
    let d := diff n m in
    let op := make_op mn in
     reduce_n (S mn) (ZnZ.mul_c
       (castm (diff_r n m) (extend_tr x (snd d)))
       (castm (diff_l n m) (extend_tr y (fst d)))).

 Local Notation mul_folded :=
  (iter_sym _
    (fun n => let mul_c := ZnZ.mul_c in
      fun x y => reduce (S n) (succ_t _ (mul_c x y)))
    wn_mul
    mulnm
    (fun x => x)).

 Definition mul : t -> t -> t :=
  Eval lazy beta iota delta
   [iter_sym dom_op dom_t reduce succ_t extend zeron
    wn_mul DoubleMul.w_mul_add mk_t_w'] in
  mul_folded.

 Lemma mul_fold : mul = mul_folded.
 Proof.
  lazy beta iota delta
   [iter_sym dom_op dom_t reduce succ_t extend zeron
    wn_mul  DoubleMul.w_mul_add mk_t_w']. reflexivity.
 Qed.

 Lemma spec_muln:
   forall n (x: word _ (S n)) y,
     [Nn (S n) (ZnZ.mul_c (Ops:=make_op n) x y)] = [Nn n x] * [Nn n y].
 Proof.
    intros n x y; unfold to_Z.
    rewrite <- ZnZ.spec_mul_c.
    rewrite make_op_S.
    case ZnZ.mul_c; auto.
 Qed.

 Lemma spec_mul_add_n1: forall n m x y z,
  let (q,r) := DoubleMul.double_mul_add_n1 ZnZ.zero ZnZ.WW ZnZ.OW
          (DoubleMul.w_mul_add ZnZ.zero ZnZ.succ ZnZ.add_c ZnZ.mul_c)
          (S m) x y z in
  ZnZ.to_Z q * (base (ZnZ.digits (nmake_op _ (dom_op n) (S m))))
   + eval n (S m) r =
  eval n (S m) x * ZnZ.to_Z y + ZnZ.to_Z z.
 Proof.
 intros n m x y z.
 rewrite digits_nmake.
 unfold eval. rewrite nmake_double.
 apply DoubleMul.spec_double_mul_add_n1.
 apply ZnZ.spec_0.
 exact ZnZ.spec_WW.
 exact ZnZ.spec_OW.
 apply DoubleCyclic.spec_mul_add.
 Qed.

 Lemma spec_wn_mul : forall n m x y,
   [wn_mul n m x y] = (eval n (S m) x) * ZnZ.to_Z y.
 Proof.
  intros; unfold wn_mul.
  generalize (spec_mul_add_n1 n m x y ZnZ.zero).
  case DoubleMul.double_mul_add_n1; intros q r Hqr.
  rewrite ZnZ.spec_0, Z.add_0_r in Hqr. rewrite <- Hqr.
  generalize (ZnZ.spec_eq0 q); case ZnZ.eq0; intros HH.
  rewrite HH; auto. simpl. apply spec_mk_t_w'.
  clear.
  rewrite spec_mk_t_w'.
  set (m' := S m) in *.
  unfold eval.
  rewrite nmake_WW. f_equal. f_equal.
  rewrite <- spec_mk_t.
  symmetry. apply spec_extend.
 Qed.

 Theorem spec_mul : forall x y, [mul x y] = [x] * [y].
 Proof.
  intros x y. rewrite mul_fold. apply spec_iter_sym; clear x y.
   intros n x y. cbv zeta beta.
    rewrite spec_reduce, spec_succ_t, <- ZnZ.spec_mul_c; auto.
   apply spec_wn_mul.
   intros n m x y; unfold mulnm. rewrite spec_reduce_n.
    rewrite (spec_cast_l n m x), (spec_cast_r n m y).
    apply spec_muln.
   intros. rewrite Z.mul_comm; auto.
 Qed.

 (** * Division by a smaller number *)

 Definition wn_divn1 n :=
  let op := dom_op n in
  let zd := ZnZ.zdigits op in
  let zero := @ZnZ.zero _ op in
  let ww := @ZnZ.WW _ op in
  let head0 := @ZnZ.head0 _ op in
  let add_mul_div := @ZnZ.add_mul_div _ op in
  let div21 := @ZnZ.div21 _ op in
  let compare := @ZnZ.compare _ op in
  let sub := @ZnZ.sub _ op in
  let ddivn1 :=
    DoubleDivn1.double_divn1 zd zero ww head0 add_mul_div div21 compare sub in
  fun m x y => let (u,v) := ddivn1 (S m) x y in (mk_t_w' n m u, mk_t n v).

 Definition div_gtnm n m wx wy :=
    let mn := Max.max n m in
    let d := diff n m in
    let op := make_op mn in
    let (q, r):= ZnZ.div_gt
         (castm (diff_r n m) (extend_tr wx (snd d)))
         (castm (diff_l n m) (extend_tr wy (fst d))) in
    (reduce_n mn q, reduce_n mn r).

 Local Notation div_gt_folded :=
   (iter _
     (fun n => let div_gt := ZnZ.div_gt in
       fun x y => let (u,v) := div_gt x y in (reduce n u, reduce n v))
     (fun n =>
       let div_gt := ZnZ.div_gt in
       fun m x y =>
         let y' := DoubleBase.get_low (zeron n) (S m) y in
         let (u,v) := div_gt x y' in (reduce n u, reduce n v))
      wn_divn1
      div_gtnm).

 Definition div_gt :=
  Eval lazy beta iota delta
   [iter dom_op dom_t reduce zeron wn_divn1 mk_t_w' mk_t] in
  div_gt_folded.

 Lemma div_gt_fold : div_gt = div_gt_folded.
 Proof.
  lazy beta iota delta [iter dom_op dom_t reduce zeron wn_divn1 mk_t_w' mk_t].
  reflexivity.
 Qed.

 Lemma spec_get_endn: forall n m x y,
  eval n m x  <= [mk_t n y] ->
   [mk_t n (DoubleBase.get_low (zeron n) m x)] = eval n m x.
 Proof.
  intros n m x y H.
  unfold eval. rewrite nmake_double.
  rewrite spec_mk_t in *.
  apply DoubleBase.spec_get_low.
  apply spec_zeron.
  exact ZnZ.spec_to_Z.
  apply Z.le_lt_trans with (ZnZ.to_Z y); auto.
    rewrite <- nmake_double; auto.
  case (ZnZ.spec_to_Z y); auto.
 Qed.

 Definition spec_divn1 n :=
   DoubleDivn1.spec_double_divn1
    (ZnZ.zdigits (dom_op n)) (ZnZ.zero:dom_t n)
    ZnZ.WW ZnZ.head0
    ZnZ.add_mul_div ZnZ.div21
    ZnZ.compare ZnZ.sub ZnZ.to_Z
    ZnZ.spec_to_Z
    ZnZ.spec_zdigits
    ZnZ.spec_0 ZnZ.spec_WW ZnZ.spec_head0
    ZnZ.spec_add_mul_div ZnZ.spec_div21
    ZnZ.spec_compare ZnZ.spec_sub.

 Lemma spec_div_gt_aux : forall x y, [x] > [y] -> 0 < [y] ->
   let (q,r) := div_gt x y in
   [x] = [q] * [y] + [r] /\ 0 <= [r] < [y].
 Proof.
  intros x y. rewrite div_gt_fold. apply spec_iter; clear x y.
   intros n x y H1 H2. simpl.
    generalize (ZnZ.spec_div_gt x y H1 H2); case ZnZ.div_gt.
    intros u v. rewrite 2 spec_reduce. auto.
   intros n m x y H1 H2. cbv zeta beta.
    generalize (ZnZ.spec_div_gt x
                (DoubleBase.get_low (zeron n) (S m) y)).
    case ZnZ.div_gt.
    intros u v H3; repeat rewrite spec_reduce.
    generalize (spec_get_endn n (S m) y x). rewrite !spec_mk_t. intros H4.
    rewrite H4 in H3; auto with zarith.
   intros n m x y H1 H2.
    generalize (spec_divn1 n (S m) x y H2).
    unfold wn_divn1; case DoubleDivn1.double_divn1.
    intros u v H3.
    rewrite spec_mk_t_w', spec_mk_t.
    rewrite <- !nmake_double in H3; auto.
   intros n m x y H1 H2; unfold div_gtnm.
    generalize (ZnZ.spec_div_gt
                   (castm (diff_r n m)
                     (extend_tr x (snd (diff n m))))
                   (castm (diff_l n m)
                     (extend_tr y (fst (diff n m))))).
    case ZnZ.div_gt.
    intros xx yy HH.
    repeat rewrite spec_reduce_n.
    rewrite (spec_cast_l n m x), (spec_cast_r n m y).
    unfold to_Z; apply HH.
    rewrite (spec_cast_l n m x) in H1; auto.
    rewrite (spec_cast_r n m y) in H1; auto.
    rewrite (spec_cast_r n m y) in H2; auto.
 Qed.

 Theorem spec_div_gt: forall x y, [x] > [y] -> 0 < [y] ->
  let (q,r) := div_gt x y in
  [q] = [x] / [y] /\ [r] = [x] mod [y].
 Proof.
  intros x y H1 H2; generalize (spec_div_gt_aux x y H1 H2); case div_gt.
  intros q r (H3, H4); split.
  apply (Zdiv_unique [x] [y] [q] [r]); auto.
  rewrite Z.mul_comm; auto.
  apply (Zmod_unique [x] [y] [q] [r]); auto.
  rewrite Z.mul_comm; auto.
 Qed.

 (** * General Division *)

 Definition div_eucl (x y : t) : t * t :=
  if eqb y zero then (zero,zero) else
  match compare x y with
  | Eq => (one, zero)
  | Lt => (zero, x)
  | Gt => div_gt x y
  end.

 Theorem spec_div_eucl: forall x y,
      let (q,r) := div_eucl x y in
      ([q], [r]) = Z.div_eucl [x] [y].
 Proof.
 intros x y. unfold div_eucl.
 rewrite spec_eqb, spec_compare, spec_0.
 case Z.eqb_spec.
 intros ->. rewrite spec_0. destruct [x]; auto.
 intros H'.
 assert (H : 0 < [y]) by (generalize (spec_pos y); auto with zarith).
 clear H'.
 case Z.compare_spec; intros Cmp;
   rewrite ?spec_0, ?spec_1; intros; auto with zarith.
 rewrite Cmp; generalize (Z_div_same [y] (Z.lt_gt _ _ H))
                         (Z_mod_same [y] (Z.lt_gt _ _ H));
  unfold Z.div, Z.modulo; case Z.div_eucl; intros; subst; auto.
 assert (LeLt: 0 <= [x] < [y]) by (generalize (spec_pos x); auto).
 generalize (Zdiv_small _ _ LeLt) (Zmod_small _ _ LeLt);
  unfold Z.div, Z.modulo; case Z.div_eucl; intros; subst; auto.
 generalize (spec_div_gt _ _ (Z.lt_gt _ _ Cmp) H); auto.
 unfold Z.div, Z.modulo; case Z.div_eucl; case div_gt.
 intros a b c d (H1, H2); subst; auto.
 Qed.

 Definition div (x y : t) : t := fst (div_eucl x y).

 Theorem spec_div:
   forall x y, [div x y] = [x] / [y].
 Proof.
 intros x y; unfold div; generalize (spec_div_eucl x y);
   case div_eucl; simpl fst.
 intros xx yy; unfold Z.div; case Z.div_eucl; intros qq rr H;
  injection H; auto.
 Qed.

 (** * Modulo by a smaller number *)

 Definition wn_modn1 n :=
  let op := dom_op n in
  let zd := ZnZ.zdigits op in
  let zero := @ZnZ.zero _ op in
  let head0 := @ZnZ.head0 _ op in
  let add_mul_div := @ZnZ.add_mul_div _ op in
  let div21 := @ZnZ.div21 _ op in
  let compare := @ZnZ.compare _ op in
  let sub := @ZnZ.sub _ op in
  let dmodn1 :=
    DoubleDivn1.double_modn1 zd zero head0 add_mul_div div21 compare sub in
  fun m x y => reduce n (dmodn1 (S m) x y).

 Definition mod_gtnm n m wx wy :=
    let mn := Max.max n m in
    let d := diff n m in
    let op := make_op mn in
    reduce_n mn (ZnZ.modulo_gt
         (castm (diff_r n m) (extend_tr wx (snd d)))
         (castm (diff_l n m) (extend_tr wy (fst d)))).

 Local Notation mod_gt_folded :=
   (iter _
      (fun n => let modulo_gt := ZnZ.modulo_gt in
        fun x y => reduce n (modulo_gt x y))
      (fun n => let modulo_gt := ZnZ.modulo_gt in
        fun m x y =>
          reduce n (modulo_gt x (DoubleBase.get_low (zeron n) (S m) y)))
      wn_modn1
      mod_gtnm).

 Definition mod_gt :=
  Eval lazy beta iota delta [iter dom_op dom_t reduce wn_modn1 zeron] in
  mod_gt_folded.

 Lemma mod_gt_fold : mod_gt = mod_gt_folded.
 Proof.
  lazy beta iota delta [iter dom_op dom_t reduce wn_modn1 zeron].
  reflexivity.
 Qed.

 Definition spec_modn1 n :=
   DoubleDivn1.spec_double_modn1
    (ZnZ.zdigits (dom_op n)) (ZnZ.zero:dom_t n)
    ZnZ.WW ZnZ.head0
    ZnZ.add_mul_div ZnZ.div21
    ZnZ.compare ZnZ.sub ZnZ.to_Z
    ZnZ.spec_to_Z
    ZnZ.spec_zdigits
    ZnZ.spec_0 ZnZ.spec_WW ZnZ.spec_head0
    ZnZ.spec_add_mul_div ZnZ.spec_div21
    ZnZ.spec_compare ZnZ.spec_sub.

 Theorem spec_mod_gt:
   forall x y, [x] > [y] -> 0 < [y] -> [mod_gt x y] = [x] mod [y].
 Proof.
 intros x y. rewrite mod_gt_fold. apply spec_iter; clear x y.
 intros n x y H1 H2. simpl. rewrite spec_reduce.
   exact (ZnZ.spec_modulo_gt x y H1 H2).
 intros n m x y H1 H2. cbv zeta beta. rewrite spec_reduce.
  rewrite <- spec_mk_t in H1.
  rewrite <- (spec_get_endn n (S m) y x); auto with zarith.
  rewrite spec_mk_t.
  apply ZnZ.spec_modulo_gt; auto.
  rewrite <- (spec_get_endn n (S m) y x), !spec_mk_t in H1; auto with zarith.
  rewrite <- (spec_get_endn n (S m) y x), !spec_mk_t in H2; auto with zarith.
 intros n m x y H1 H2. unfold wn_modn1. rewrite spec_reduce.
  unfold eval; rewrite nmake_double.
  apply (spec_modn1 n); auto.
 intros n m x y H1 H2; unfold mod_gtnm.
  repeat rewrite spec_reduce_n.
  rewrite (spec_cast_l n m x), (spec_cast_r n m y).
  unfold to_Z; apply ZnZ.spec_modulo_gt.
  rewrite (spec_cast_l n m x) in H1; auto.
  rewrite (spec_cast_r n m y) in H1; auto.
  rewrite (spec_cast_r n m y) in H2; auto.
 Qed.

 (** * General Modulo *)

 Definition modulo (x y : t) : t :=
  if eqb y zero then zero else
  match compare x y with
  | Eq => zero
  | Lt => x
  | Gt => mod_gt x y
  end.

 Theorem spec_modulo:
   forall x y, [modulo x y] = [x] mod [y].
 Proof.
 intros x y. unfold modulo.
 rewrite spec_eqb, spec_compare, spec_0.
 case Z.eqb_spec.
 intros ->; rewrite spec_0. destruct [x]; auto.
 intro H'.
 assert (H : 0 < [y]) by (generalize (spec_pos y); auto with zarith).
 clear H'.
 case Z.compare_spec;
   rewrite ?spec_0, ?spec_1; intros; try split; auto with zarith.
 rewrite H0; symmetry; apply Z_mod_same; auto with zarith.
 symmetry; apply Zmod_small; auto with zarith.
 generalize (spec_pos x); auto with zarith.
 apply spec_mod_gt; auto with zarith.
 Qed.

 (** * Square *)

 Local Notation squaren := (fun n =>
   let square_c := ZnZ.square_c in
   fun x => reduce (S n) (succ_t _ (square_c x))).

 Definition square : t -> t := Eval red_t in iter_t squaren.

 Lemma square_fold : square = iter_t squaren.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_square: forall x, [square x] = [x] * [x].
 Proof.
  intros x. rewrite square_fold. destr_t x as (n,x).
  rewrite spec_succ_t. exact (ZnZ.spec_square_c x).
 Qed.

 (** * Square Root *)

 Local Notation sqrtn := (fun n =>
   let sqrt := ZnZ.sqrt in
   fun x => reduce n (sqrt x)).

 Definition sqrt : t -> t := Eval red_t in iter_t sqrtn.

 Lemma sqrt_fold : sqrt = iter_t sqrtn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_sqrt_aux: forall x, [sqrt x] ^ 2 <= [x] < ([sqrt x] + 1) ^ 2.
 Proof.
  intros x. rewrite sqrt_fold. destr_t x as (n,x). exact (ZnZ.spec_sqrt x).
 Qed.

 Theorem spec_sqrt: forall x, [sqrt x] = Z.sqrt [x].
 Proof.
  intros x.
  symmetry. apply Z.sqrt_unique.
  rewrite <- ! Z.pow_2_r. apply spec_sqrt_aux.
 Qed.

 (** * Power *)

 Fixpoint pow_pos (x:t)(p:positive) : t :=
  match p with
  | xH => x
  | xO p => square (pow_pos x p)
  | xI p => mul (square (pow_pos x p)) x
  end.

 Theorem spec_pow_pos: forall x n, [pow_pos x n] = [x] ^ Zpos n.
 Proof.
 intros x n; generalize x; elim n; clear n x; simpl pow_pos.
 intros; rewrite spec_mul; rewrite spec_square; rewrite H.
 rewrite Pos2Z.inj_xI; rewrite Zpower_exp; auto with zarith.
 rewrite (Z.mul_comm 2); rewrite Z.pow_mul_r; auto with zarith.
 rewrite Z.pow_2_r; rewrite Z.pow_1_r; auto.
 intros; rewrite spec_square; rewrite H.
 rewrite Pos2Z.inj_xO; auto with zarith.
 rewrite (Z.mul_comm 2); rewrite Z.pow_mul_r; auto with zarith.
 rewrite Z.pow_2_r; auto.
 intros; rewrite Z.pow_1_r; auto.
 Qed.

 Definition pow_N (x:t)(n:N) : t := match n with
  | BinNat.N0 => one
  | BinNat.Npos p => pow_pos x p
 end.

 Theorem spec_pow_N: forall x n, [pow_N x n] = [x] ^ Z.of_N n.
 Proof.
 destruct n; simpl. apply spec_1.
 apply spec_pow_pos.
 Qed.

 Definition pow (x y:t) : t := pow_N x (to_N y).

 Theorem spec_pow : forall x y, [pow x y] = [x] ^ [y].
 Proof.
 intros. unfold pow, to_N.
 now rewrite spec_pow_N, Z2N.id by apply spec_pos.
 Qed.


 (** * digits

     Number of digits in the representation of a numbers
     (including head zero's).
     NB: This function isn't a morphism for setoid [eq].
 *)

 Local Notation digitsn := (fun n =>
   let digits := ZnZ.digits (dom_op n) in
   fun _ => digits).

 Definition digits : t -> positive := Eval red_t in iter_t digitsn.

 Lemma digits_fold : digits = iter_t digitsn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_digits: forall x, 0 <= [x] < 2 ^ Zpos (digits x).
 Proof.
 intros x. rewrite digits_fold. destr_t x as (n,x). exact (ZnZ.spec_to_Z x).
 Qed.

 Lemma digits_level : forall x, digits x = ZnZ.digits (dom_op (level x)).
 Proof.
 intros x. rewrite digits_fold. unfold level. destr_t x as (n,x). reflexivity.
 Qed.

 (** * Gcd *)

 Definition gcd_gt_body a b cont :=
  match compare b zero with
  | Gt =>
    let r := mod_gt a b in
    match compare r zero with
    | Gt => cont r (mod_gt b r)
    | _ => b
    end
  | _ => a
  end.

 Theorem Zspec_gcd_gt_body: forall a b cont p,
    [a] > [b] -> [a] < 2 ^ p ->
      (forall a1 b1, [a1] < 2 ^ (p - 1) -> [a1] > [b1] ->
         Zis_gcd  [a1] [b1] [cont a1 b1]) ->
      Zis_gcd [a] [b] [gcd_gt_body a b cont].
 Proof.
 intros a b cont p H2 H3 H4; unfold gcd_gt_body.
 rewrite ! spec_compare, spec_0. case Z.compare_spec.
  intros ->; apply Zis_gcd_0.
 intros HH; absurd (0 <= [b]); auto with zarith.
 case (spec_digits b); auto with zarith.
 intros H5; case Z.compare_spec.
 intros H6; rewrite <- (Z.mul_1_r [b]).
 rewrite (Z_div_mod_eq [a] [b]); auto with zarith.
 rewrite <- spec_mod_gt; auto with zarith.
 rewrite H6; rewrite Z.add_0_r.
 apply Zis_gcd_mult; apply Zis_gcd_1.
 intros; apply False_ind.
 case (spec_digits (mod_gt a b)); auto with zarith.
 intros H6; apply DoubleDiv.Zis_gcd_mod; auto with zarith.
 apply DoubleDiv.Zis_gcd_mod; auto with zarith.
 rewrite <- spec_mod_gt; auto with zarith.
 assert (F2: [b] > [mod_gt a b]).
   case (Z_mod_lt [a] [b]); auto with zarith.
   repeat rewrite <- spec_mod_gt; auto with zarith.
 assert (F3: [mod_gt a b] > [mod_gt b  (mod_gt a b)]).
   case (Z_mod_lt [b] [mod_gt a b]); auto with zarith.
   rewrite <- spec_mod_gt; auto with zarith.
 repeat rewrite <- spec_mod_gt; auto with zarith.
 apply H4; auto with zarith.
 apply Z.mul_lt_mono_pos_r with 2; auto with zarith.
 apply Z.le_lt_trans with ([b] + [mod_gt a b]); auto with zarith.
 apply Z.le_lt_trans with (([a]/[b]) * [b] + [mod_gt a b]); auto with zarith.
 - apply Z.add_le_mono_r.
   rewrite <- (Z.mul_1_l [b]) at 1.
   apply Z.mul_le_mono_nonneg_r; auto with zarith.
   change 1 with (Z.succ 0). apply Z.le_succ_l.
   apply Z.div_str_pos; auto with zarith.
 - rewrite Z.mul_comm; rewrite spec_mod_gt; auto with zarith.
   rewrite <- Z_div_mod_eq; auto with zarith.
   rewrite Z.mul_comm, <- Z.pow_succ_r, Z.sub_1_r, Z.succ_pred; auto.
   apply Z.le_0_sub. change 1 with (Z.succ 0). apply Z.le_succ_l.
   destruct p; simpl in H3; auto with zarith.
 Qed.

 Fixpoint gcd_gt_aux (p:positive) (cont:t->t->t) (a b:t) : t :=
  gcd_gt_body a b
    (fun a b =>
       match p with
       | xH => cont a b
       | xO p => gcd_gt_aux p (gcd_gt_aux p cont) a b
       | xI p => gcd_gt_aux p (gcd_gt_aux p cont) a b
       end).

 Theorem Zspec_gcd_gt_aux: forall p n a b cont,
    [a] > [b] -> [a] < 2 ^ (Zpos p + n) ->
      (forall a1 b1, [a1] < 2 ^ n -> [a1] > [b1] ->
            Zis_gcd [a1] [b1] [cont a1 b1]) ->
          Zis_gcd [a] [b] [gcd_gt_aux p cont a b].
 intros p; elim p; clear p.
 intros p Hrec n a b cont H2 H3 H4.
   unfold gcd_gt_aux; apply Zspec_gcd_gt_body with (Zpos (xI p) + n); auto.
   intros a1 b1 H6 H7.
     apply Hrec with (Zpos p + n); auto.
       replace (Zpos p + (Zpos p + n)) with
         (Zpos (xI p) + n  - 1); auto.
       rewrite Pos2Z.inj_xI; ring.
   intros a2 b2 H9 H10.
     apply Hrec with n; auto.
 intros p Hrec n a b cont H2 H3 H4.
   unfold gcd_gt_aux; apply Zspec_gcd_gt_body with (Zpos (xO p) + n); auto.
   intros a1 b1 H6 H7.
     apply Hrec with (Zpos p + n - 1); auto.
       replace (Zpos p + (Zpos p + n - 1)) with
         (Zpos (xO p) + n  - 1); auto.
       rewrite Pos2Z.inj_xO; ring.
   intros a2 b2 H9 H10.
     apply Hrec with (n - 1); auto.
       replace (Zpos p + (n - 1)) with
         (Zpos p + n  - 1); auto with zarith.
   intros a3 b3 H12 H13; apply H4; auto with zarith.
    apply Z.lt_le_trans with (1 := H12).
    apply Z.pow_le_mono_r; auto with zarith.
 intros n a b cont H H2 H3.
  simpl gcd_gt_aux.
  apply Zspec_gcd_gt_body with (n + 1); auto with zarith.
  rewrite Z.add_comm; auto.
  intros a1 b1 H5 H6; apply H3; auto.
  replace n with (n + 1 - 1); auto; try ring.
 Qed.

 Definition gcd_cont a b :=
  match compare one b with
  | Eq => one
  | _ => a
  end.

 Definition gcd_gt a b := gcd_gt_aux (digits a) gcd_cont a b.

 Theorem spec_gcd_gt: forall a b,
   [a] > [b] -> [gcd_gt a b] = Z.gcd [a] [b].
 Proof.
 intros a b H2.
 case (spec_digits (gcd_gt a b)); intros H3 H4.
 case (spec_digits a); intros H5 H6.
 symmetry; apply Zis_gcd_gcd; auto with zarith.
 unfold gcd_gt; apply Zspec_gcd_gt_aux with 0; auto with zarith.
 intros a1 a2; rewrite Z.pow_0_r.
 case (spec_digits a2); intros H7 H8;
   intros; apply False_ind; auto with zarith.
 Qed.

 Definition gcd (a b : t) : t :=
  match compare a b with
  | Eq => a
  | Lt => gcd_gt b a
  | Gt => gcd_gt a b
  end.

 Theorem spec_gcd: forall a b, [gcd a b] = Z.gcd [a] [b].
 Proof.
 intros a b.
 case (spec_digits a); intros H1 H2.
 case (spec_digits b); intros H3 H4.
 unfold gcd. rewrite spec_compare. case Z.compare_spec.
 intros HH; rewrite HH; symmetry; apply Zis_gcd_gcd; auto.
   apply Zis_gcd_refl.
 intros; transitivity (Z.gcd [b] [a]).
   apply spec_gcd_gt; auto with zarith.
 apply Zis_gcd_gcd; auto with zarith.
 apply Z.gcd_nonneg.
 apply Zis_gcd_sym; apply Zgcd_is_gcd.
 intros; apply spec_gcd_gt; auto with zarith.
 Qed.

 (** * Parity test *)

 Definition even : t -> bool := Eval red_t in
   iter_t (fun n x => ZnZ.is_even x).

 Definition odd x := negb (even x).

 Lemma even_fold : even = iter_t (fun n x => ZnZ.is_even x).
 Proof. red_t; reflexivity. Qed.

 Theorem spec_even_aux: forall x,
   if even x then [x] mod 2 = 0 else [x] mod 2 = 1.
 Proof.
 intros x. rewrite even_fold. destr_t x as (n,x).
 exact (ZnZ.spec_is_even x).
 Qed.

 Theorem spec_even: forall x, even x = Z.even [x].
 Proof.
 intros x. assert (H := spec_even_aux x). symmetry.
 rewrite (Z.div_mod [x] 2); auto with zarith.
 destruct (even x); rewrite H, ?Z.add_0_r.
 rewrite Zeven_bool_iff. apply Zeven_2p.
 apply not_true_is_false. rewrite Zeven_bool_iff.
 apply Zodd_not_Zeven. apply Zodd_2p_plus_1.
 Qed.

 Theorem spec_odd: forall x, odd x = Z.odd [x].
 Proof.
 intros x. unfold odd.
 assert (H := spec_even_aux x). symmetry.
 rewrite (Z.div_mod [x] 2); auto with zarith.
 destruct (even x); rewrite H, ?Z.add_0_r; simpl negb.
 apply not_true_is_false. rewrite Zodd_bool_iff.
 apply Zeven_not_Zodd. apply Zeven_2p.
 apply Zodd_bool_iff. apply Zodd_2p_plus_1.
 Qed.

 (** * Conversion *)

 Definition pheight p :=
   Peano.pred (Pos.to_nat (get_height (ZnZ.digits (dom_op 0)) (plength p))).

 Theorem pheight_correct: forall p,
    Zpos p < 2 ^ (Zpos (ZnZ.digits (dom_op 0)) * 2 ^ (Z.of_nat (pheight p))).
 Proof.
 intros p; unfold pheight.
 rewrite Nat2Z.inj_pred by apply Pos2Nat.is_pos.
 rewrite positive_nat_Z.
 rewrite <- Z.sub_1_r.
 assert (F2:= (get_height_correct (ZnZ.digits (dom_op 0)) (plength p))).
 apply Z.lt_le_trans with (Zpos (Pos.succ p)).
   rewrite Pos2Z.inj_succ; auto with zarith.
  apply Z.le_trans with (1 := plength_pred_correct (Pos.succ p)).
 rewrite Pos.pred_succ.
 apply Z.pow_le_mono_r; auto with zarith.
 Qed.

 Definition of_pos (x:positive) : t  :=
  let n := pheight x in
  reduce n (snd (ZnZ.of_pos x)).

 Theorem spec_of_pos: forall x,
   [of_pos x] = Zpos x.
 Proof.
 intros x; unfold of_pos.
 rewrite spec_reduce.
 simpl.
 apply ZnZ.of_pos_correct.
 unfold base.
 apply Z.lt_le_trans with (1 := pheight_correct x).
 apply Z.pow_le_mono_r; auto with zarith.
 rewrite (digits_dom_op (_ _)), Pshiftl_nat_Zpower. auto with zarith.
 Qed.

 Definition of_N (x:N) : t :=
  match x with
  | BinNat.N0 => zero
  | Npos p => of_pos p
  end.

 Theorem spec_of_N: forall x,
   [of_N x] = Z.of_N x.
 Proof.
 intros x; case x.
  simpl of_N. exact spec_0.
 intros p; exact (spec_of_pos p).
 Qed.

 (** * [head0] and [tail0]

     Number of zero at the beginning and at the end of
     the representation of the number.
     NB: these functions are not morphism for setoid [eq].
 *)

 Local Notation head0n := (fun n =>
   let head0 := ZnZ.head0 in
   fun x => reduce n (head0 x)).

 Definition head0 : t -> t := Eval red_t in iter_t head0n.

 Lemma head0_fold : head0 = iter_t head0n.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_head00: forall x, [x] = 0 -> [head0 x] = Zpos (digits x).
 Proof.
 intros x. rewrite head0_fold, digits_fold. destr_t x as (n,x).
 exact (ZnZ.spec_head00 x).
 Qed.

 Lemma pow2_pos_minus_1 : forall z, 0<z -> 2^(z-1) = 2^z / 2.
 Proof.
  intros. apply Zdiv_unique with 0; auto with zarith.
  change 2 with (2^1) at 2.
  rewrite <- Zpower_exp; auto with zarith.
  rewrite Z.add_0_r. f_equal. auto with zarith.
 Qed.

 Theorem spec_head0: forall x, 0 < [x] ->
   2 ^ (Zpos (digits x) - 1) <= 2 ^ [head0 x] * [x] < 2 ^ Zpos (digits x).
 Proof.
 intros x. rewrite pow2_pos_minus_1 by (red; auto).
 rewrite head0_fold, digits_fold. destr_t x as (n,x). exact (ZnZ.spec_head0 x).
 Qed.

 Local Notation tail0n := (fun n =>
  let tail0 := ZnZ.tail0 in
  fun x => reduce n (tail0 x)).

 Definition tail0 : t -> t := Eval red_t in iter_t tail0n.

 Lemma tail0_fold : tail0 = iter_t tail0n.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_tail00: forall x, [x] = 0 -> [tail0 x] = Zpos (digits x).
 Proof.
 intros x. rewrite tail0_fold, digits_fold. destr_t x as (n,x).
 exact (ZnZ.spec_tail00 x).
 Qed.

 Theorem spec_tail0: forall x,
   0 < [x] -> exists y, 0 <= y /\ [x] = (2 * y + 1) * 2 ^ [tail0 x].
 Proof.
 intros x. rewrite tail0_fold. destr_t x as (n,x). exact (ZnZ.spec_tail0 x).
 Qed.

 (** * [Ndigits]

     Same as [digits] but encoded using large integers
     NB: this function is not a morphism for setoid [eq].
 *)

 Local Notation Ndigitsn := (fun n =>
  let d := reduce n (ZnZ.zdigits (dom_op n)) in
  fun _ => d).

 Definition Ndigits : t -> t := Eval red_t in iter_t Ndigitsn.

 Lemma Ndigits_fold : Ndigits = iter_t Ndigitsn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_Ndigits: forall x, [Ndigits x] = Zpos (digits x).
 Proof.
 intros x. rewrite Ndigits_fold, digits_fold. destr_t x as (n,x).
 apply ZnZ.spec_zdigits.
 Qed.

 (** * Binary logarithm *)

 Local Notation log2n := (fun n =>
  let op := dom_op n in
  let zdigits := ZnZ.zdigits op in
  let head0 := ZnZ.head0 in
  let sub_carry := ZnZ.sub_carry in
  fun x => reduce n (sub_carry zdigits (head0 x))).

 Definition log2 : t -> t := Eval red_t in
   let log2 := iter_t log2n in
   fun x => if eqb x zero then zero else log2 x.

 Lemma log2_fold :
   log2 = fun x => if eqb x zero then zero else iter_t log2n x.
 Proof. red_t; reflexivity. Qed.

 Lemma spec_log2_0 : forall x, [x] = 0 -> [log2 x] = 0.
 Proof.
 intros x H. rewrite log2_fold.
 rewrite spec_eqb, H. rewrite spec_0. simpl. exact spec_0.
 Qed.

 Lemma head0_zdigits : forall n (x : dom_t n),
  0 < ZnZ.to_Z x ->
  ZnZ.to_Z (ZnZ.head0 x) < ZnZ.to_Z (ZnZ.zdigits (dom_op n)).
 Proof.
 intros n x H.
 destruct (ZnZ.spec_head0 x H) as (_,H0).
 intros.
 assert (H1 := ZnZ.spec_to_Z (ZnZ.head0 x)).
 assert (H2 := ZnZ.spec_to_Z (ZnZ.zdigits (dom_op n))).
 unfold base in *.
 rewrite ZnZ.spec_zdigits in H2 |- *.
 set (h := ZnZ.to_Z (ZnZ.head0 x)) in *; clearbody h.
 set (d := ZnZ.digits (dom_op n)) in *; clearbody d.
 destruct (Z_lt_le_dec h (Zpos d)); auto. exfalso.
 assert (1 * 2^Zpos d <= ZnZ.to_Z x * 2^h).
  apply Z.mul_le_mono_nonneg; auto with zarith.
  apply Z.pow_le_mono_r; auto with zarith.
 rewrite Z.mul_comm in H0. auto with zarith.
 Qed.

 Lemma spec_log2_pos : forall x, [x]<>0 ->
   2^[log2 x] <= [x] < 2^([log2 x]+1).
 Proof.
 intros x H. rewrite log2_fold.
 rewrite spec_eqb. rewrite spec_0.
 case Z.eqb_spec.
 auto with zarith.
 clear H.
 destr_t x as (n,x). intros H.
 rewrite ZnZ.spec_sub_carry.
 assert (H0 := ZnZ.spec_to_Z x).
 assert (H1 := ZnZ.spec_to_Z (ZnZ.head0 x)).
 assert (H2 := ZnZ.spec_to_Z (ZnZ.zdigits (dom_op n))).
 assert (H3 := head0_zdigits n x).
 rewrite Zmod_small by auto with zarith.
 rewrite Z.sub_simpl_r.
 rewrite (Z.mul_lt_mono_pos_l (2^(ZnZ.to_Z (ZnZ.head0 x))));
  auto with zarith.
 rewrite (Z.mul_le_mono_pos_l _ _ (2^(ZnZ.to_Z (ZnZ.head0 x))));
  auto with zarith.
 rewrite <- 2 Zpower_exp; auto with zarith.
 rewrite !Z.add_sub_assoc, !Z.add_simpl_l.
 rewrite ZnZ.spec_zdigits.
 rewrite pow2_pos_minus_1 by (red; auto).
 apply ZnZ.spec_head0; auto with zarith.
 Qed.

 Lemma spec_log2 : forall x, [log2 x] = Z.log2 [x].
 Proof.
  intros. destruct (Z_lt_ge_dec 0 [x]).
  symmetry. apply Z.log2_unique. apply spec_pos.
  apply spec_log2_pos. intro EQ; rewrite EQ in *; auto with zarith.
  rewrite spec_log2_0. rewrite Z.log2_nonpos; auto with zarith.
  generalize (spec_pos x); auto with zarith.
 Qed.

 Lemma log2_digits_head0 : forall x, 0 < [x] ->
   [log2 x] = Zpos (digits x) - [head0 x] - 1.
 Proof.
 intros. rewrite log2_fold.
 rewrite spec_eqb. rewrite spec_0.
 case Z.eqb_spec.
 auto with zarith.
 intros _. revert H. rewrite digits_fold, head0_fold. destr_t x as (n,x).
 rewrite ZnZ.spec_sub_carry.
 intros.
 generalize (head0_zdigits n x H).
 generalize (ZnZ.spec_to_Z (ZnZ.head0 x)).
 generalize (ZnZ.spec_to_Z (ZnZ.zdigits (dom_op n))).
 rewrite ZnZ.spec_zdigits. intros. apply Zmod_small.
 auto with zarith.
 Qed.

 (** * Right shift *)

 Local Notation shiftrn := (fun n =>
   let op := dom_op n in
   let zdigits := ZnZ.zdigits op in
   let sub_c := ZnZ.sub_c in
   let add_mul_div := ZnZ.add_mul_div in
   let zzero := ZnZ.zero in
   fun x p => match sub_c zdigits p with
   | C0 d => reduce n (add_mul_div d zzero x)
   | C1 _ => zero
   end).

 Definition shiftr : t -> t -> t := Eval red_t in
   same_level shiftrn.

 Lemma shiftr_fold : shiftr = same_level shiftrn.
 Proof. red_t; reflexivity. Qed.

 Lemma div_pow2_bound :forall x y z,
   0 <= x -> 0 <= y -> x < z -> 0 <= x / 2 ^ y < z.
 Proof.
   intros x y z HH HH1 HH2.
   split; auto with zarith.
   apply Z.le_lt_trans with (2 := HH2); auto with zarith.
   apply Zdiv_le_upper_bound; auto with zarith.
   pattern x at 1; replace x with (x * 2 ^ 0); auto with zarith.
   apply Z.mul_le_mono_nonneg_l; auto.
   apply Z.pow_le_mono_r; auto with zarith.
   rewrite Z.pow_0_r; ring.
 Qed.

 Theorem spec_shiftr_pow2 : forall x n,
  [shiftr x n] = [x] / 2 ^ [n].
 Proof.
  intros x y. rewrite shiftr_fold. apply spec_same_level. clear x y.
  intros n x p. simpl.
  assert (Hx := ZnZ.spec_to_Z x).
  assert (Hy := ZnZ.spec_to_Z p).
  generalize (ZnZ.spec_sub_c (ZnZ.zdigits (dom_op n)) p).
  case ZnZ.sub_c; intros d H; unfold interp_carry in *; simpl.
  (** Subtraction without underflow : [ p <= digits ] *)
  rewrite spec_reduce.
  rewrite ZnZ.spec_zdigits in H.
  rewrite ZnZ.spec_add_mul_div by auto with zarith.
  rewrite ZnZ.spec_0, Z.mul_0_l, Z.add_0_l.
  rewrite Zmod_small.
  f_equal. f_equal. auto with zarith.
  split. auto with zarith.
  apply div_pow2_bound; auto with zarith.
  (** Subtraction with underflow : [ digits < p ] *)
  rewrite ZnZ.spec_0. symmetry.
  apply Zdiv_small.
  split; auto with zarith.
  apply Z.lt_le_trans with (base (ZnZ.digits (dom_op n))); auto with zarith.
  unfold base. apply Z.pow_le_mono_r; auto with zarith.
  rewrite ZnZ.spec_zdigits in H.
  generalize (ZnZ.spec_to_Z d); auto with zarith.
 Qed.

 Lemma spec_shiftr: forall x p, [shiftr x p] = Z.shiftr [x] [p].
 Proof.
  intros.
  now rewrite spec_shiftr_pow2, Z.shiftr_div_pow2 by apply spec_pos.
 Qed.

 (** * Left shift *)

 (** First an unsafe version, working correctly only if
     the representation is large enough *)

 Local Notation unsafe_shiftln := (fun n =>
   let op := dom_op n in
   let add_mul_div := ZnZ.add_mul_div in
   let zero := ZnZ.zero in
   fun x p => reduce n (add_mul_div p x zero)).

 Definition unsafe_shiftl : t -> t -> t := Eval red_t in
   same_level unsafe_shiftln.

 Lemma unsafe_shiftl_fold : unsafe_shiftl = same_level unsafe_shiftln.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_unsafe_shiftl_aux : forall x p K,
  0 <= K ->
  [x] < 2^K ->
  [p] + K <= Zpos (digits x) ->
  [unsafe_shiftl x p] = [x] * 2 ^ [p].
 Proof.
 intros x p.
 rewrite unsafe_shiftl_fold. rewrite digits_level.
 apply spec_same_level_dep.
 intros n m z z' r LE H K HK H1 H2. apply (H K); auto.
  transitivity (Zpos (ZnZ.digits (dom_op n))); auto.
  apply digits_dom_op_incr; auto.
 clear x p.
 intros n x p K HK Hx Hp. simpl. rewrite spec_reduce.
 destruct (ZnZ.spec_to_Z x).
 destruct (ZnZ.spec_to_Z p).
 rewrite ZnZ.spec_add_mul_div by (omega with *).
 rewrite ZnZ.spec_0, Zdiv_0_l, Z.add_0_r.
 apply Zmod_small. unfold base.
 split; auto with zarith.
 rewrite Z.mul_comm.
 apply Z.lt_le_trans with (2^(ZnZ.to_Z p + K)).
 rewrite Zpower_exp; auto with zarith.
 apply Z.mul_lt_mono_pos_l; auto with zarith.
 apply Z.pow_le_mono_r; auto with zarith.
 Qed.

 Theorem spec_unsafe_shiftl: forall x p,
  [p] <= [head0 x] -> [unsafe_shiftl x p] = [x] * 2 ^ [p].
 Proof.
 intros.
 destruct (Z.eq_dec [x] 0) as [EQ|NEQ].
 (* [x] = 0 *)
 apply spec_unsafe_shiftl_aux with 0; auto with zarith.
 now rewrite EQ.
 rewrite spec_head00 in *; auto with zarith.
 (* [x] <> 0 *)
 apply spec_unsafe_shiftl_aux with ([log2 x] + 1); auto with zarith.
 generalize (spec_pos (log2 x)); auto with zarith.
 destruct (spec_log2_pos x); auto with zarith.
 rewrite log2_digits_head0; auto with zarith.
 generalize (spec_pos x); auto with zarith.
 Qed.

 (** Then we define a function doubling the size of the representation
     but without changing the value of the number. *)

 Local Notation double_size_n := (fun n =>
  let zero := ZnZ.zero in
  fun x => mk_t_S n (WW zero x)).

 Definition double_size : t -> t := Eval red_t in
   iter_t double_size_n.

 Lemma double_size_fold : double_size = iter_t double_size_n.
 Proof. red_t; reflexivity. Qed.

 Lemma double_size_level : forall x, level (double_size x) = S (level x).
 Proof.
 intros x. rewrite double_size_fold; unfold level at 2. destr_t x as (n,x).
 apply mk_t_S_level.
 Qed.

 Theorem spec_double_size_digits:
   forall x, Zpos (digits (double_size x)) = 2 * (Zpos (digits x)).
 Proof.
 intros x. rewrite ! digits_level, double_size_level.
 rewrite 2 digits_dom_op, 2 Pshiftl_nat_Zpower,
         Nat2Z.inj_succ, Z.pow_succ_r; auto with zarith.
 ring.
 Qed.

 Theorem spec_double_size: forall x, [double_size x] = [x].
 Proof.
 intros x. rewrite double_size_fold. destr_t x as (n,x).
 rewrite spec_mk_t_S. simpl. rewrite ZnZ.spec_0. auto with zarith.
 Qed.

 Theorem spec_double_size_head0:
   forall x, 2 * [head0 x] <= [head0 (double_size x)].
 Proof.
 intros x.
 assert (F1:= spec_pos (head0 x)).
 assert (F2: 0 < Zpos (digits x)).
   red; auto.
 assert (HH := spec_pos x). Z.le_elim HH.
 generalize HH; rewrite <- (spec_double_size x); intros HH1.
 case (spec_head0 x HH); intros _ HH2.
 case (spec_head0 _ HH1).
 rewrite (spec_double_size x); rewrite (spec_double_size_digits x).
 intros HH3 _.
 case (Z.le_gt_cases ([head0 (double_size x)]) (2 * [head0 x])); auto; intros HH4.
 absurd (2 ^ (2 * [head0 x] )* [x] < 2 ^ [head0 (double_size x)] * [x]); auto.
 apply Z.le_ngt.
 apply Z.mul_le_mono_nonneg_r; auto with zarith.
 apply Z.pow_le_mono_r; auto; auto with zarith.
 assert (HH5: 2 ^[head0 x] <= 2 ^(Zpos (digits x) - 1)).
 { apply Z.le_succ_l in HH. change (1 <= [x]) in HH.
   Z.le_elim HH.
   - apply Z.mul_le_mono_pos_r with (2 ^ 1); auto with zarith.
     rewrite <- (fun x y z => Z.pow_add_r x (y - z)); auto with zarith.
     rewrite Z.sub_add.
     apply Z.le_trans with (2 := Z.lt_le_incl _ _ HH2).
     apply Z.mul_le_mono_nonneg_l; auto with zarith.
     rewrite Z.pow_1_r; auto with zarith.
   - apply Z.pow_le_mono_r; auto with zarith.
     case (Z.le_gt_cases (Zpos (digits x)) [head0 x]); auto with zarith; intros HH6.
     absurd (2 ^ Zpos (digits x) <= 2 ^ [head0 x] * [x]); auto with zarith.
     rewrite <- HH; rewrite Z.mul_1_r.
     apply Z.pow_le_mono_r; auto with zarith. }
 rewrite (Z.mul_comm 2).
 rewrite Z.pow_mul_r; auto with zarith.
 rewrite Z.pow_2_r.
 apply Z.lt_le_trans with (2 := HH3).
 rewrite <- Z.mul_assoc.
 replace (2 * Zpos (digits x) - 1) with
   ((Zpos (digits x) - 1) + (Zpos (digits x))).
 rewrite Zpower_exp; auto with zarith.
 apply Zmult_lt_compat2; auto with zarith.
 split; auto with zarith.
 apply Z.mul_pos_pos; auto with zarith.
 rewrite Pos2Z.inj_xO; ring.
 apply Z.lt_le_incl; auto.
 repeat rewrite spec_head00; auto.
 rewrite spec_double_size_digits.
 rewrite Pos2Z.inj_xO; auto with zarith.
 rewrite spec_double_size; auto.
 Qed.

 Theorem spec_double_size_head0_pos:
   forall x, 0 < [head0 (double_size x)].
 Proof.
 intros x.
 assert (F := Pos2Z.is_pos (digits x)).
 assert (F0 := spec_pos (head0 (double_size x))).
 Z.le_elim F0; auto.
 assert (F1 := spec_pos (head0 x)).
 Z.le_elim F1.
  apply Z.lt_le_trans with (2 := (spec_double_size_head0 x)); auto with zarith.
 assert (F3 := spec_pos x).
 Z.le_elim F3.
 generalize F3; rewrite <- (spec_double_size x); intros F4.
 absurd (2 ^ (Zpos (xO (digits x)) - 1) < 2 ^ (Zpos (digits x))).
 { apply Z.le_ngt.
   apply Z.pow_le_mono_r; auto with zarith.
   rewrite Pos2Z.inj_xO; auto with zarith. }
 case (spec_head0 x F3).
 rewrite <- F1; rewrite Z.pow_0_r; rewrite Z.mul_1_l; intros _ HH.
 apply Z.le_lt_trans with (2 := HH).
 case (spec_head0 _ F4).
 rewrite (spec_double_size x); rewrite (spec_double_size_digits x).
 rewrite <- F0; rewrite Z.pow_0_r; rewrite Z.mul_1_l; auto.
 generalize F1; rewrite (spec_head00 _ (eq_sym F3)); auto with zarith.
 Qed.

 (** Finally we iterate [double_size] enough before [unsafe_shiftl]
     in order to get a fully correct [shiftl]. *)

 Definition shiftl_aux_body cont x n :=
   match compare n (head0 x) with
      Gt => cont (double_size x) n
   |  _ => unsafe_shiftl x n
   end.

 Theorem spec_shiftl_aux_body: forall n x p cont,
       2^ Zpos p  <=  [head0 x]  ->
      (forall x, 2 ^ (Zpos p + 1) <= [head0 x]->
         [cont x n] = [x] * 2 ^ [n]) ->
      [shiftl_aux_body cont x n] = [x] * 2 ^ [n].
 Proof.
 intros n x p cont H1 H2; unfold shiftl_aux_body.
 rewrite spec_compare; case Z.compare_spec; intros H.
  apply spec_unsafe_shiftl; auto with zarith.
  apply spec_unsafe_shiftl; auto with zarith.
 rewrite H2.
 rewrite spec_double_size; auto.
 rewrite Z.add_comm; rewrite Zpower_exp; auto with zarith.
 apply Z.le_trans with (2 := spec_double_size_head0 x).
 rewrite Z.pow_1_r; apply Z.mul_le_mono_nonneg_l; auto with zarith.
 Qed.

 Fixpoint shiftl_aux p cont x n :=
   shiftl_aux_body
       (fun x n => match p with
        | xH => cont x n
        | xO p => shiftl_aux p (shiftl_aux p cont) x n
        | xI p => shiftl_aux p (shiftl_aux p cont) x n
        end) x n.

 Theorem spec_shiftl_aux: forall p q x n cont,
    2 ^ (Zpos q) <= [head0 x] ->
      (forall x, 2 ^ (Zpos p + Zpos q) <= [head0 x] ->
         [cont x n] = [x] * 2 ^ [n]) ->
      [shiftl_aux p cont x n] = [x] * 2 ^ [n].
 Proof.
 intros p; elim p; unfold shiftl_aux; fold shiftl_aux; clear p.
 intros p Hrec q x n cont H1 H2.
 apply spec_shiftl_aux_body with (q); auto.
 intros x1 H3; apply Hrec with (q + 1)%positive; auto.
 intros x2 H4; apply Hrec with (p + q + 1)%positive; auto.
 rewrite <- Pos.add_assoc.
 rewrite Pos2Z.inj_add; auto.
 intros x3 H5; apply H2.
 rewrite Pos2Z.inj_xI.
 replace (2 * Zpos p + 1 + Zpos q) with (Zpos p + Zpos (p + q + 1));
   auto.
 rewrite !Pos2Z.inj_add; ring.
 intros p Hrec q n x cont H1 H2.
 apply spec_shiftl_aux_body with (q); auto.
 intros x1 H3; apply Hrec with (q); auto.
 apply Z.le_trans with (2 := H3); auto with zarith.
 apply Z.pow_le_mono_r; auto with zarith.
 intros x2 H4; apply Hrec with (p + q)%positive; auto.
 intros x3 H5; apply H2.
 rewrite (Pos2Z.inj_xO p).
 replace (2 * Zpos p + Zpos q) with (Zpos p + Zpos (p + q));
   auto.
 rewrite Pos2Z.inj_add; ring.
 intros q n x cont H1 H2.
 apply spec_shiftl_aux_body with (q); auto.
 rewrite Z.add_comm; auto.
 Qed.

 Definition shiftl x n :=
  shiftl_aux_body
   (shiftl_aux_body
    (shiftl_aux (digits n) unsafe_shiftl)) x n.

 Theorem spec_shiftl_pow2 : forall x n,
   [shiftl x n] = [x] * 2 ^ [n].
 Proof.
 intros x n; unfold shiftl, shiftl_aux_body.
 rewrite spec_compare; case Z.compare_spec; intros H.
  apply spec_unsafe_shiftl; auto with zarith.
  apply spec_unsafe_shiftl; auto with zarith.
 rewrite <- (spec_double_size x).
 rewrite spec_compare; case Z.compare_spec; intros H1.
  apply spec_unsafe_shiftl; auto with zarith.
  apply spec_unsafe_shiftl; auto with zarith.
 rewrite <- (spec_double_size (double_size x)).
 apply spec_shiftl_aux with 1%positive.
 apply Z.le_trans with (2 := spec_double_size_head0 (double_size x)).
 replace (2 ^ 1) with (2 * 1).
 apply Z.mul_le_mono_nonneg_l; auto with zarith.
 generalize (spec_double_size_head0_pos x); auto with zarith.
 rewrite Z.pow_1_r; ring.
 intros x1 H2; apply spec_unsafe_shiftl.
 apply Z.le_trans with (2 := H2).
 apply Z.le_trans with (2 ^ Zpos (digits n)); auto with zarith.
 case (spec_digits n); auto with zarith.
 apply Z.pow_le_mono_r; auto with zarith.
 Qed.

 Lemma spec_shiftl: forall x p, [shiftl x p] = Z.shiftl [x] [p].
 Proof.
  intros.
  now rewrite spec_shiftl_pow2, Z.shiftl_mul_pow2 by apply spec_pos.
 Qed.

 (** Other bitwise operations *)

 Definition testbit x n := odd (shiftr x n).

 Lemma spec_testbit: forall x p, testbit x p = Z.testbit [x] [p].
 Proof.
  intros. unfold testbit. symmetry.
  rewrite spec_odd, spec_shiftr. apply Z.testbit_odd.
 Qed.

 Definition div2 x := shiftr x one.

 Lemma spec_div2: forall x, [div2 x] = Z.div2 [x].
 Proof.
  intros. unfold div2. symmetry.
  rewrite spec_shiftr, spec_1. apply Z.div2_spec.
 Qed.

 Local Notation lorn := (fun n =>
  let op := dom_op n in
  let lor := ZnZ.lor in
  fun x y => reduce n (lor x y)).

 Definition lor : t -> t -> t := Eval red_t in same_level lorn.

 Lemma lor_fold : lor = same_level lorn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_lor x y : [lor x y] = Z.lor [x] [y].
 Proof.
  rewrite lor_fold. apply spec_same_level; clear x y.
  intros n x y. simpl. rewrite spec_reduce. apply ZnZ.spec_lor.
 Qed.

 Local Notation landn := (fun n =>
  let op := dom_op n in
  let land := ZnZ.land in
  fun x y => reduce n (land x y)).

 Definition land : t -> t -> t := Eval red_t in same_level landn.

 Lemma land_fold : land = same_level landn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_land x y : [land x y] = Z.land [x] [y].
 Proof.
  rewrite land_fold. apply spec_same_level; clear x y.
  intros n x y. simpl. rewrite spec_reduce. apply ZnZ.spec_land.
 Qed.

 Local Notation lxorn := (fun n =>
  let op := dom_op n in
  let lxor := ZnZ.lxor in
  fun x y => reduce n (lxor x y)).

 Definition lxor : t -> t -> t := Eval red_t in same_level lxorn.

 Lemma lxor_fold : lxor = same_level lxorn.
 Proof. red_t; reflexivity. Qed.

 Theorem spec_lxor x y : [lxor x y] = Z.lxor [x] [y].
 Proof.
  rewrite lxor_fold. apply spec_same_level; clear x y.
  intros n x y. simpl. rewrite spec_reduce. apply ZnZ.spec_lxor.
 Qed.

 Local Notation ldiffn := (fun n =>
  let op := dom_op n in
  let lxor := ZnZ.lxor in
  let land := ZnZ.land in
  let m1 := ZnZ.minus_one in
  fun x y => reduce n (land x (lxor y m1))).

 Definition ldiff : t -> t -> t := Eval red_t in same_level ldiffn.

 Lemma ldiff_fold : ldiff = same_level ldiffn.
 Proof. red_t; reflexivity. Qed.

 Lemma ldiff_alt x y p :
  0 <= x < 2^p -> 0 <= y < 2^p ->
  Z.ldiff x y = Z.land x (Z.lxor y (2^p - 1)).
 Proof.
  intros (Hx,Hx') (Hy,Hy').
  destruct p as [|p|p].
  - simpl in *; replace x with 0; replace y with 0; auto with zarith.
  - rewrite <- Z.shiftl_1_l. change (_ - 1) with (Z.ones (Z.pos p)).
    rewrite <- Z.ldiff_ones_l_low; trivial.
    rewrite !Z.ldiff_land, Z.land_assoc. f_equal.
    rewrite Z.land_ones; try easy.
    symmetry. apply Z.mod_small; now split.
    Z.le_elim Hy.
    + now apply Z.log2_lt_pow2.
    + now subst.
  - simpl in *; omega.
 Qed.

 Theorem spec_ldiff x y : [ldiff x y] = Z.ldiff [x] [y].
 Proof.
  rewrite ldiff_fold. apply spec_same_level; clear x y.
  intros n x y. simpl. rewrite spec_reduce.
  rewrite ZnZ.spec_land, ZnZ.spec_lxor, ZnZ.spec_m1.
  symmetry. apply ldiff_alt; apply ZnZ.spec_to_Z.
 Qed.

End Make.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/BigN/NMake_gen.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

(*S NMake_gen.ml : this file generates NMake_gen.v *)


(*s The parameter that control the generation: *)

let size = 6 (* how many times should we repeat the Z/nZ --> Z/2nZ
                process before relying on a generic construct *)

(*s Some utilities *)

let rec iter_str n s = if n = 0 then "" else (iter_str (n-1) s) ^ s

let rec iter_str_gen n f = if n < 0 then "" else (iter_str_gen (n-1) f) ^ (f n)

let rec iter_name i j base sep =
  if i >= j then base^(string_of_int i)
  else (iter_name i (j-1) base sep)^sep^" "^base^(string_of_int j)

let pr s = Printf.printf (s^^"\n")

(*s The actual printing *)

let _ =

pr
"(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2010     *)
(*   \\VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

(** * NMake_gen *)

(** From a cyclic Z/nZ representation to arbitrary precision natural numbers.*)

(** Remark: File automatically generated by NMake_gen.ml, DO NOT EDIT ! *)

Require Import BigNumPrelude ZArith Ndigits CyclicAxioms
 DoubleType DoubleMul DoubleDivn1 DoubleCyclic Nbasic
 Wf_nat StreamMemo.

Module Make (W0:CyclicType) <: NAbstract.

 (** * The word types *)
";

pr " Local Notation w0 := W0.t.";
for i = 1 to size do
  pr " Definition w%i := zn2z w%i." i (i-1)
done;
pr "";

pr " (** * The operation type classes for the word types *)
";

pr " Local Notation w0_op := W0.ops.";
for i = 1 to min 3 size do
  pr " Instance w%i_op : ZnZ.Ops w%i := mk_zn2z_ops w%i_op." i i (i-1)
done;
for i = 4 to size do
  pr " Instance w%i_op : ZnZ.Ops w%i := mk_zn2z_ops_karatsuba w%i_op." i i (i-1)
done;
for i = size+1 to size+3 do
  pr " Instance w%i_op : ZnZ.Ops (word w%i %i) := mk_zn2z_ops_karatsuba w%i_op." i size (i-size) (i-1)
done;
pr "";

  pr " Section Make_op.";
  pr "  Variable mk : forall w', ZnZ.Ops w' -> ZnZ.Ops (zn2z w').";
  pr "";
  pr "  Fixpoint make_op_aux (n:nat) : ZnZ.Ops (word w%i (S n)):=" size;
  pr "   match n return ZnZ.Ops (word w%i (S n)) with" size;
  pr "   | O => w%i_op" (size+1);
  pr "   | S n1 =>";
  pr "     match n1 return ZnZ.Ops (word w%i (S (S n1))) with" size;
  pr "     | O => w%i_op" (size+2);
  pr "     | S n2 =>";
  pr "       match n2 return ZnZ.Ops (word w%i (S (S (S n2)))) with" size;
  pr "       | O => w%i_op" (size+3);
  pr "       | S n3 => mk _ (mk _ (mk _ (make_op_aux n3)))";
  pr "       end";
  pr "     end";
  pr "   end.";
  pr "";
  pr " End Make_op.";
  pr "";
  pr " Definition omake_op := make_op_aux mk_zn2z_ops_karatsuba.";
  pr "";
  pr "";
  pr " Definition make_op_list := dmemo_list _ omake_op.";
  pr "";
  pr " Instance make_op n : ZnZ.Ops (word w%i (S n))" size;
  pr "  := dmemo_get _ omake_op n make_op_list.";
  pr "";

pr " Ltac unfold_ops := unfold omake_op, make_op_aux, w%i_op, w%i_op." (size+3) (size+2);

pr
"
 Lemma make_op_omake: forall n, make_op n = omake_op n.
 Proof.
 intros n; unfold make_op, make_op_list.
 refine (dmemo_get_correct _ _ _).
 Qed.

 Theorem make_op_S: forall n,
   make_op (S n) = mk_zn2z_ops_karatsuba (make_op n).
 Proof.
 intros n. do 2 rewrite make_op_omake.
 revert n. fix IHn 1.
 do 3 (destruct n; [unfold_ops; reflexivity|]).
 simpl mk_zn2z_ops_karatsuba. simpl word in *.
 rewrite <- (IHn n). auto.
 Qed.

 (** * The main type [t], isomorphic with [exists n, word w0 n] *)
";

  pr " Inductive t' :=";
  for i = 0 to size do
    pr "  | N%i : w%i -> t'" i i
  done;
  pr "  | Nn : forall n, word w%i (S n) -> t'." size;
  pr "";
  pr " Definition t := t'.";
  pr "";
  pr " Bind Scope abstract_scope with t t'.";
  pr "";

  pr " (** * A generic toolbox for building and deconstructing [t] *)";
  pr "";

  pr " Local Notation SizePlus n := %sn%s."
    (iter_str size "(S ") (iter_str size ")");
  pr " Local Notation Size := (SizePlus O).";
  pr "";

  pr " Tactic Notation \"do_size\" tactic(t) := do %i t." (size+1);
  pr "";

  pr " Definition dom_t n := match n with";
  for i = 0 to size do
    pr "  | %i => w%i" i i;
  done;
  pr "  | %sn => word w%i n" (if size=0 then "" else "SizePlus ") size;
  pr " end.";
  pr "";

pr
" Instance dom_op n : ZnZ.Ops (dom_t n) | 10.
 Proof.
  do_size (destruct n; [simpl;auto with *|]).
  unfold dom_t. auto with *.
 Defined.
";

  pr " Definition iter_t {A:Type}(f : forall n, dom_t n -> A) : t -> A :=";
  for i = 0 to size do
   pr "  let f%i := f %i in" i i;
  done;
  pr "  let fn n := f (SizePlus (S n)) in";
  pr "  fun x => match x with";
  for i = 0 to size do
    pr "   | N%i wx => f%i wx" i i;
  done;
  pr "   | Nn n wx => fn n wx";
  pr "  end.";
  pr "";

  pr " Definition mk_t (n:nat) : dom_t n -> t :=";
  pr "  match n as n' return dom_t n' -> t with";
  for i = 0 to size do
    pr "   | %i => N%i" i i;
  done;
  pr "   | %s(S n) => Nn n" (if size=0 then "" else "SizePlus ");
  pr "  end.";
  pr "";

pr
" Definition level := iter_t (fun n _ => n).

 Inductive View_t : t -> Prop :=
  Mk_t : forall n (x : dom_t n), View_t (mk_t n x).

 Lemma destr_t : forall x, View_t x.
 Proof.
 intros x. generalize (Mk_t (level x)). destruct x; simpl; auto.
 Defined.

 Lemma iter_mk_t : forall A (f:forall n, dom_t n -> A),
 forall n x, iter_t f (mk_t n x) = f n x.
 Proof.
 do_size (destruct n; try reflexivity).
 Qed.

 (** * Projection to ZArith *)

 Definition to_Z : t -> Z :=
  Eval lazy beta iota delta [iter_t dom_t dom_op] in
  iter_t (fun _ x => ZnZ.to_Z x).

 Notation \"[ x ]\" := (to_Z x).

 Theorem spec_mk_t : forall n (x:dom_t n), [mk_t n x] = ZnZ.to_Z x.
 Proof.
 intros. change to_Z with (iter_t (fun _ x => ZnZ.to_Z x)).
 rewrite iter_mk_t; auto.
 Qed.

 (** * Regular make op, without memoization or karatsuba

     This will normally never be used for actual computations,
     but only for specification purpose when using
     [word (dom_t n) m] intermediate values. *)

 Fixpoint nmake_op (ww:Type) (ww_op: ZnZ.Ops ww) (n: nat) :
       ZnZ.Ops (word ww n) :=
  match n return ZnZ.Ops (word ww n) with
   O => ww_op
  | S n1 => mk_zn2z_ops (nmake_op ww ww_op n1)
  end.

 Definition eval n m := ZnZ.to_Z (Ops:=nmake_op _ (dom_op n) m).

 Theorem nmake_op_S: forall ww (w_op: ZnZ.Ops ww) x,
   nmake_op _ w_op (S x) = mk_zn2z_ops (nmake_op _ w_op x).
 Proof.
 auto.
 Qed.

 Theorem digits_nmake_S :forall n ww (w_op: ZnZ.Ops ww),
    ZnZ.digits (nmake_op _ w_op (S n)) =
    xO (ZnZ.digits (nmake_op _ w_op n)).
 Proof.
 auto.
 Qed.

 Theorem digits_nmake : forall n ww (w_op: ZnZ.Ops ww),
    ZnZ.digits (nmake_op _ w_op n) = Pos.shiftl_nat (ZnZ.digits w_op) n.
 Proof.
 induction n. auto.
 intros ww ww_op. rewrite Pshiftl_nat_S, <- IHn; auto.
 Qed.

 Theorem nmake_double: forall n ww (w_op: ZnZ.Ops ww),
    ZnZ.to_Z (Ops:=nmake_op _ w_op n) =
    @DoubleBase.double_to_Z _ (ZnZ.digits w_op) (ZnZ.to_Z (Ops:=w_op)) n.
 Proof.
 intros n; elim n; auto; clear n.
 intros n Hrec ww ww_op; simpl DoubleBase.double_to_Z; unfold zn2z_to_Z.
 rewrite <- Hrec; auto.
 unfold DoubleBase.double_wB; rewrite <- digits_nmake; auto.
 Qed.

 Theorem nmake_WW: forall ww ww_op n xh xl,
  (ZnZ.to_Z (Ops:=nmake_op ww ww_op (S n)) (WW xh xl) =
   ZnZ.to_Z (Ops:=nmake_op ww ww_op n) xh *
    base (ZnZ.digits (nmake_op ww ww_op n)) +
   ZnZ.to_Z (Ops:=nmake_op ww ww_op n) xl)%%Z.
 Proof.
 auto.
 Qed.

 (** * The specification proofs for the word operators *)
";

  if size <> 0 then
  pr " Typeclasses Opaque %s." (iter_name 1 size "w" "");
  pr "";

  pr " Instance w0_spec: ZnZ.Specs w0_op := W0.specs.";
  for i = 1 to min 3 size do
    pr " Instance w%i_spec: ZnZ.Specs w%i_op := mk_zn2z_specs w%i_spec." i i (i-1)
  done;
  for i = 4 to size do
    pr " Instance w%i_spec: ZnZ.Specs w%i_op := mk_zn2z_specs_karatsuba w%i_spec." i i (i-1)
  done;
  pr " Instance w%i_spec: ZnZ.Specs w%i_op := mk_zn2z_specs_karatsuba w%i_spec." (size+1) (size+1) size;


pr "
 Instance wn_spec (n:nat) : ZnZ.Specs (make_op n).
 Proof.
  induction n.
  rewrite make_op_omake; simpl; auto with *.
  rewrite make_op_S. exact (mk_zn2z_specs_karatsuba IHn).
 Qed.

 Instance dom_spec n : ZnZ.Specs (dom_op n) | 10.
 Proof.
  do_size (destruct n; auto with *). apply wn_spec.
 Qed.

 Let make_op_WW : forall n x y,
   (ZnZ.to_Z (Ops:=make_op (S n)) (WW x y) =
    ZnZ.to_Z (Ops:=make_op n) x * base (ZnZ.digits (make_op n))
     + ZnZ.to_Z (Ops:=make_op n) y)%%Z.
 Proof.
 intros n x y; rewrite make_op_S; auto.
 Qed.

 (** * Zero *)

 Definition zero0 : w0 := ZnZ.zero.

 Definition zeron n : dom_t n :=
  match n with
   | O => zero0
   | SizePlus (S n) => W0
   | _ => W0
  end.

 Lemma spec_zeron : forall n, ZnZ.to_Z (zeron n) = 0%%Z.
 Proof.
  do_size (destruct n; [exact ZnZ.spec_0|]).
  destruct n; auto. simpl. rewrite make_op_S. exact ZnZ.spec_0.
 Qed.

 (** * Digits *)

 Lemma digits_make_op_0 : forall n,
  ZnZ.digits (make_op n) = Pos.shiftl_nat (ZnZ.digits (dom_op Size)) (S n).
 Proof.
 induction n.
 auto.
 replace (ZnZ.digits (make_op (S n))) with (xO (ZnZ.digits (make_op n))).
  rewrite IHn; auto.
 rewrite make_op_S; auto.
 Qed.

 Lemma digits_make_op : forall n,
  ZnZ.digits (make_op n) = Pos.shiftl_nat (ZnZ.digits w0_op) (SizePlus (S n)).
 Proof.
 intros. rewrite digits_make_op_0.
 replace (SizePlus (S n)) with (S n + Size) by (rewrite <- plus_comm; auto).
 rewrite Pshiftl_nat_plus. auto.
 Qed.

 Lemma digits_dom_op : forall n,
  ZnZ.digits (dom_op n) = Pos.shiftl_nat (ZnZ.digits w0_op) n.
 Proof.
 do_size (destruct n; try reflexivity).
 exact (digits_make_op n).
 Qed.

 Lemma digits_dom_op_nmake : forall n m,
  ZnZ.digits (dom_op (m+n)) = ZnZ.digits (nmake_op _ (dom_op n) m).
 Proof.
 intros. rewrite digits_nmake, 2 digits_dom_op. apply Pshiftl_nat_plus.
 Qed.

 (** * Conversion between [zn2z (dom_t n)] and [dom_t (S n)].

     These two types are provably equal, but not convertible,
     hence we need some work. We now avoid using generic casts
     (i.e. rewrite via proof of equalities in types), since
     proving things with them is a mess.
 *)

 Definition succ_t n : zn2z (dom_t n) -> dom_t (S n) :=
  match n with
   | SizePlus (S _) => fun x => x
   | _ => fun x => x
  end.

 Lemma spec_succ_t : forall n x,
  ZnZ.to_Z (succ_t n x) =
  zn2z_to_Z (base (ZnZ.digits (dom_op n))) ZnZ.to_Z x.
 Proof.
 do_size (destruct n ; [reflexivity|]).
 intros. simpl. rewrite make_op_S. simpl. auto.
 Qed.

 Definition pred_t n : dom_t (S n) -> zn2z (dom_t n) :=
  match n with
   | SizePlus (S _) => fun x => x
   | _ => fun x => x
  end.

 Lemma succ_pred_t : forall n x, succ_t n (pred_t n x) = x.
 Proof.
 do_size (destruct n ; [reflexivity|]). reflexivity.
 Qed.

 (** We can hence project from [zn2z (dom_t n)] to [t] : *)

 Definition mk_t_S n (x : zn2z (dom_t n)) : t :=
  mk_t (S n) (succ_t n x).

 Lemma spec_mk_t_S : forall n x,
  [mk_t_S n x] = zn2z_to_Z (base (ZnZ.digits (dom_op n))) ZnZ.to_Z x.
 Proof.
 intros. unfold mk_t_S. rewrite spec_mk_t. apply spec_succ_t.
 Qed.

 Lemma mk_t_S_level : forall n x, level (mk_t_S n x) = S n.
 Proof.
 intros. unfold mk_t_S, level. rewrite iter_mk_t; auto.
 Qed.

 (** * Conversion from [word (dom_t n) m] to [dom_t (m+n)].

     Things are more complex here. We start with a naive version
     that breaks zn2z-trees and reconstruct them. Doing this is
     quite unfortunate, but I don't know how to fully avoid that.
     (cast someday ?). Then we build an optimized version where
     all basic cases (n<=6 or m<=7) are nicely handled.
 *)

 Definition zn2z_map {A} {B} (f:A->B) (x:zn2z A) : zn2z B :=
  match x with
   | W0 => W0
   | WW h l => WW (f h) (f l)
  end.

 Lemma zn2z_map_id : forall A f (x:zn2z A), (forall u, f u = u) ->
   zn2z_map f x = x.
 Proof.
  destruct x; auto; intros.
  simpl; f_equal; auto.
 Qed.

 (** The naive version *)

 Fixpoint plus_t n m : word (dom_t n) m -> dom_t (m+n) :=
  match m as m' return word (dom_t n) m' -> dom_t (m'+n) with
   | O => fun x => x
   | S m => fun x => succ_t _ (zn2z_map (plus_t n m) x)
  end.

 Theorem spec_plus_t : forall n m (x:word (dom_t n) m),
  ZnZ.to_Z (plus_t n m x) = eval n m x.
 Proof.
 unfold eval.
 induction m.
 simpl; auto.
 intros.
 simpl plus_t; simpl plus. rewrite spec_succ_t.
 destruct x.
 simpl; auto.
 fold word in w, w0.
 simpl. rewrite 2 IHm. f_equal. f_equal. f_equal.
 apply digits_dom_op_nmake.
 Qed.

 Definition mk_t_w n m (x:word (dom_t n) m) : t :=
   mk_t (m+n) (plus_t n m x).

 Theorem spec_mk_t_w : forall n m (x:word (dom_t n) m),
  [mk_t_w n m x] = eval n m x.
 Proof.
 intros. unfold mk_t_w. rewrite spec_mk_t. apply spec_plus_t.
 Qed.

 (** The optimized version.

     NB: the last particular case for m could depend on n,
     but it's simplier to just expand everywhere up to m=7
     (cf [mk_t_w'] later).
 *)

 Definition plus_t' n : forall m, word (dom_t n) m -> dom_t (m+n) :=
   match n return (forall m, word (dom_t n) m -> dom_t (m+n)) with
     | SizePlus (S n') as n => plus_t n
     | _ as n =>
         fun m => match m return (word (dom_t n) m -> dom_t (m+n)) with
                    | SizePlus (S (S m')) as m => plus_t n m
                    | _ => fun x => x
                  end
   end.

 Lemma plus_t_equiv : forall n m x,
  plus_t' n m x = plus_t n m x.
 Proof.
  (do_size try destruct n); try reflexivity;
   (do_size try destruct m); try destruct m; try reflexivity;
     simpl; symmetry; repeat (intros; apply zn2z_map_id; trivial).
 Qed.

 Lemma spec_plus_t' : forall n m x,
  ZnZ.to_Z (plus_t' n m x) = eval n m x.
 Proof.
 intros; rewrite plus_t_equiv. apply spec_plus_t.
 Qed.

 (** Particular cases [Nk x] = eval i j x with specific k,i,j
     can be solved by the following tactic *)

 Ltac solve_eval :=
  intros; rewrite <- spec_plus_t'; unfold to_Z; simpl dom_op; reflexivity.

 (** The last particular case that remains useful *)

 Lemma spec_eval_size : forall n x, [Nn n x] = eval Size (S n) x.
 Proof.
 induction n.
 solve_eval.
 destruct x as [ | xh xl ].
  simpl. unfold eval. rewrite make_op_S. rewrite nmake_op_S. auto.
 simpl word in xh, xl |- *.
 unfold to_Z in *. rewrite make_op_WW.
 unfold eval in *. rewrite nmake_WW.
 f_equal; auto.
 f_equal; auto.
 f_equal.
 rewrite <- digits_dom_op_nmake. rewrite plus_comm; auto.
 Qed.

 (** An optimized [mk_t_w].

     We could say mk_t_w' := mk_t _ (plus_t' n m x)
     (TODO: WHY NOT, BTW ??).
     Instead we directly define functions for all intersting [n],
     reverting to naive [mk_t_w] at places that should normally
     never be used (see [mul] and [div_gt]).
 *)
";

for i = 0 to size-1 do
let pattern = (iter_str (size+1-i) "(S ") ^ "_" ^ (iter_str (size+1-i) ")") in
pr
" Definition mk_t_%iw m := Eval cbv beta zeta iota delta [ mk_t plus ] in
  match m return word w%i (S m) -> t with
    | %s as p => mk_t_w %i (S p)
    | p => mk_t (%i+p)
  end.
" i i pattern i (i+1)
done;

pr
" Definition mk_t_w' n : forall m, word (dom_t n) (S m) -> t :=
  match n return (forall m, word (dom_t n) (S m) -> t) with";
for i = 0 to size-1 do pr "    | %i => mk_t_%iw" i i done;
pr
"    | Size => Nn
    | _ as n' => fun m => mk_t_w n' (S m)
  end.
";

pr
" Ltac solve_spec_mk_t_w' :=
  rewrite <- spec_plus_t';
  match goal with _ : word (dom_t ?n) ?m |- _ => apply (spec_mk_t (n+m)) end.

 Theorem spec_mk_t_w' :
  forall n m x, [mk_t_w' n m x] = eval n (S m) x.
 Proof.
 intros.
 repeat (apply spec_mk_t_w || (destruct n;
  [repeat (apply spec_mk_t_w || (destruct m; [solve_spec_mk_t_w'|]))|])).
 apply spec_eval_size.
 Qed.

 (** * Extend : injecting [dom_t n] into [word (dom_t n) (S m)] *)

 Definition extend n m (x:dom_t n) : word (dom_t n) (S m) :=
  DoubleBase.extend_aux m (WW (zeron n) x).

 Lemma spec_extend : forall n m x,
  [mk_t n x] = eval n (S m) (extend n m x).
 Proof.
 intros. unfold eval, extend.
 rewrite spec_mk_t.
 assert (H : forall (x:dom_t n),
              (ZnZ.to_Z (zeron n) * base (ZnZ.digits (dom_op n)) + ZnZ.to_Z x =
              ZnZ.to_Z x)%%Z).
  clear; intros; rewrite spec_zeron; auto.
 rewrite <- (@DoubleBase.spec_extend _
              (WW (zeron n)) (ZnZ.digits (dom_op n)) ZnZ.to_Z H m x).
 simpl. rewrite digits_nmake, <- nmake_double. auto.
 Qed.

 (** A particular case of extend, used in [same_level]:
     [extend_size] is [extend Size] *)

 Definition extend_size := DoubleBase.extend (WW (W0:dom_t Size)).

 Lemma spec_extend_size : forall n x, [mk_t Size x] = [Nn n (extend_size n x)].
 Proof.
 intros. rewrite spec_eval_size. apply (spec_extend Size n).
 Qed.

 (** Misc results about extensions *)

 Let spec_extend_WW : forall n x,
  [Nn (S n) (WW W0 x)] = [Nn n x].
 Proof.
 intros n x.
 set (N:=SizePlus (S n)).
 change ([Nn (S n) (extend N 0 x)]=[mk_t N x]).
 rewrite (spec_extend N 0).
 solve_eval.
 Qed.

 Let spec_extend_tr: forall m n w,
 [Nn (m + n) (extend_tr w m)] = [Nn n w].
 Proof.
 induction m; auto.
 intros n x; simpl extend_tr.
 simpl plus; rewrite spec_extend_WW; auto.
 Qed.

 Let spec_cast_l: forall n m x1,
 [Nn n x1] =
 [Nn (Max.max n m) (castm (diff_r n m) (extend_tr x1 (snd (diff n m))))].
 Proof.
 intros n m x1; case (diff_r n m); simpl castm.
 rewrite spec_extend_tr; auto.
 Qed.

 Let spec_cast_r: forall n m x1,
 [Nn m x1] =
 [Nn (Max.max n m) (castm (diff_l n m) (extend_tr x1 (fst (diff n m))))].
 Proof.
 intros n m x1; case (diff_l n m); simpl castm.
 rewrite spec_extend_tr; auto.
 Qed.

 Ltac unfold_lets :=
  match goal with
   | h : _ |- _ => unfold h; clear h; unfold_lets
   | _ => idtac
  end.

 (** * [same_level]

     Generic binary operator construction, by extending the smaller
     argument to the level of the other.
 *)

 Section SameLevel.

  Variable res: Type.
  Variable P : Z -> Z -> res -> Prop.
  Variable f : forall n, dom_t n -> dom_t n -> res.
  Variable Pf : forall n x y, P (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y).
";

for i = 0 to size do
pr "  Let f%i : w%i -> w%i -> res := f %i." i i i i
done;
pr
"  Let fn n := f (SizePlus (S n)).

  Let Pf' :
   forall n x y u v, u = [mk_t n x] -> v = [mk_t n y] -> P u v (f n x y).
  Proof.
  intros. subst. rewrite 2 spec_mk_t. apply Pf.
  Qed.
";

let ext i j s =
  if j <= i then s else Printf.sprintf "(extend %i %i %s)" i (j-i-1) s
in

pr "  Notation same_level_folded := (fun x y => match x, y with";
for i = 0 to size do
  for j = 0 to size do
    pr "  | N%i wx, N%i wy => f%i %s %s" i j (max i j) (ext i j "wx") (ext j i "wy")
  done;
  pr "  | N%i wx, Nn m wy => fn m (extend_size m %s) wy" i (ext i size "wx")
done;
for i = 0 to size do
  pr "  | Nn n wx, N%i wy => fn n wx (extend_size n %s)" i (ext i size "wy")
done;
pr
"  | Nn n wx, Nn m wy =>
    let mn := Max.max n m in
    let d := diff n m in
     fn mn
       (castm (diff_r n m) (extend_tr wx (snd d)))
       (castm (diff_l n m) (extend_tr wy (fst d)))
  end).
";

pr
"  Definition same_level := Eval lazy beta iota delta
   [ DoubleBase.extend DoubleBase.extend_aux extend zeron ]
  in same_level_folded.

  Lemma spec_same_level_0: forall x y, P [x] [y] (same_level x y).
  Proof.
  change same_level with same_level_folded. unfold_lets.
  destruct x, y; apply Pf'; simpl mk_t; rewrite <- ?spec_extend_size;
  match goal with
   | |- context [ extend ?n ?m _ ] => apply (spec_extend n m)
   | |- context [ castm _ _ ] => apply spec_cast_l || apply spec_cast_r
   | _ => reflexivity
  end.
  Qed.

 End SameLevel.

 Arguments same_level [res] f x y.

 Theorem spec_same_level_dep :
  forall res
   (P : nat -> Z -> Z -> res -> Prop)
   (Pantimon : forall n m z z' r, n <= m -> P m z z' r -> P n z z' r)
   (f : forall n, dom_t n -> dom_t n -> res)
   (Pf: forall n x y, P n (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y)),
   forall x y, P (level x) [x] [y] (same_level f x y).
 Proof.
 intros res P Pantimon f Pf.
 set (f' := fun n x y => (n, f n x y)).
 set (P' := fun z z' r => P (fst r) z z' (snd r)).
 assert (FST : forall x y, level x <= fst (same_level f' x y))
  by (destruct x, y; simpl; omega with * ).
 assert (SND : forall x y, same_level f x y = snd (same_level f' x y))
  by (destruct x, y; reflexivity).
 intros. eapply Pantimon; [eapply FST|].
 rewrite SND. eapply (@spec_same_level_0 _ P' f'); eauto.
 Qed.

 (** * [iter]

     Generic binary operator construction, by splitting the larger
     argument in blocks and applying the smaller argument to them.
 *)

 Section Iter.

  Variable res: Type.
  Variable P: Z -> Z -> res -> Prop.

  Variable f : forall n, dom_t n -> dom_t n -> res.
  Variable Pf : forall n x y, P (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y).

  Variable fd : forall n m, dom_t n -> word (dom_t n) (S m) -> res.
  Variable fg : forall n m, word (dom_t n) (S m) -> dom_t n -> res.
  Variable Pfd : forall n m x y, P (ZnZ.to_Z x) (eval n (S m) y) (fd n m x y).
  Variable Pfg : forall n m x y, P (eval n (S m) x) (ZnZ.to_Z y) (fg n m x y).

  Variable fnm: forall n m, word (dom_t Size) (S n) -> word (dom_t Size) (S m) -> res.
  Variable Pfnm: forall n m x y, P [Nn n x] [Nn m y] (fnm n m x y).

  Let Pf' :
   forall n x y u v, u = [mk_t n x] -> v = [mk_t n y] -> P u v (f n x y).
  Proof.
  intros. subst. rewrite 2 spec_mk_t. apply Pf.
  Qed.

  Let Pfd' : forall n m x y u v, u = [mk_t n x] -> v = eval n (S m) y ->
   P u v (fd n m x y).
  Proof.
  intros. subst. rewrite spec_mk_t. apply Pfd.
  Qed.

  Let Pfg' : forall n m x y u v, u = eval n (S m) x -> v = [mk_t n y] ->
   P u v (fg n m x y).
  Proof.
  intros. subst. rewrite spec_mk_t. apply Pfg.
  Qed.
";

for i = 0 to size do
pr "  Let f%i := f %i." i i
done;

for i = 0 to size do
pr "  Let f%in := fd %i." i i;
pr "  Let fn%i := fg %i." i i;
done;

pr "  Notation iter_folded := (fun x y => match x, y with";
for i = 0 to size do
  for j = 0 to size do
    pr "  | N%i wx, N%i wy => f%s wx wy" i j
      (if i = j then string_of_int i
       else if i < j then string_of_int i ^ "n " ^ string_of_int (j-i-1)
       else "n" ^ string_of_int j ^ " " ^ string_of_int (i-j-1))
  done;
  pr "  | N%i wx, Nn m wy => f%in m %s wy" i size (ext i size "wx")
done;
for i = 0 to size do
  pr "  | Nn n wx, N%i wy => fn%i n wx %s" i size (ext i size "wy")
done;
pr
"  | Nn n wx, Nn m wy => fnm n m wx wy
  end).
";

pr
"  Definition iter := Eval lazy beta iota delta
   [extend DoubleBase.extend DoubleBase.extend_aux zeron]
   in iter_folded.

  Lemma spec_iter: forall x y, P [x] [y] (iter x y).
  Proof.
  change iter with iter_folded; unfold_lets.
  destruct x; destruct y; apply Pf' || apply Pfd' || apply Pfg' || apply Pfnm;
  simpl mk_t;
  match goal with
   | |- ?x = ?x => reflexivity
   | |- [Nn _ _] = _ => apply spec_eval_size
   | |- context [extend ?n ?m _] => apply (spec_extend n m)
   | _ => idtac
  end;
  unfold to_Z; rewrite <- spec_plus_t'; simpl dom_op; reflexivity.
  Qed.

  End Iter.
";

pr
"  Definition switch
  (P:nat->Type)%s
  (fn:forall n, P n) n :=
  match n return P n with"
  (iter_str_gen size (fun i -> Printf.sprintf "(f%i:P %i)" i i));
for i = 0 to size do pr "   | %i => f%i" i i done;
pr
"   | n => fn n
  end.
";

pr
"  Lemma spec_switch : forall P (f:forall n, P n) n,
   switch P %sf n = f n.
  Proof.
  repeat (destruct n; try reflexivity).
  Qed.
" (iter_str_gen size (fun i -> Printf.sprintf "(f %i) " i));

pr
"  (** * [iter_sym]

    A variant of [iter] for symmetric functions, or pseudo-symmetric
    functions (when f y x can be deduced from f x y).
  *)

  Section IterSym.

  Variable res: Type.
  Variable P: Z -> Z -> res -> Prop.

  Variable f : forall n, dom_t n -> dom_t n -> res.
  Variable Pf : forall n x y, P (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y).

  Variable fg : forall n m, word (dom_t n) (S m) -> dom_t n -> res.
  Variable Pfg : forall n m x y, P (eval n (S m) x) (ZnZ.to_Z y) (fg n m x y).

  Variable fnm: forall n m, word (dom_t Size) (S n) -> word (dom_t Size) (S m) -> res.
  Variable Pfnm: forall n m x y, P [Nn n x] [Nn m y] (fnm n m x y).

  Variable opp: res -> res.
  Variable Popp : forall u v r, P u v r -> P v u (opp r).
";

for i = 0 to size do
pr "  Let f%i := f %i." i i
done;

for i = 0 to size do
pr "  Let fn%i := fg %i." i i;
done;

pr "  Let f' := switch _ %s f." (iter_name 0 size "f" "");
pr "  Let fg' := switch _ %s fg." (iter_name 0 size "fn" "");

pr
"  Local Notation iter_sym_folded :=
   (iter res f' (fun n m x y => opp (fg' n m y x)) fg' fnm).

  Definition iter_sym :=
   Eval lazy beta zeta iota delta [iter f' fg' switch] in iter_sym_folded.

  Lemma spec_iter_sym: forall x y, P [x] [y] (iter_sym x y).
  Proof.
  intros. change iter_sym with iter_sym_folded. apply spec_iter; clear x y.
  unfold_lets.
  intros. rewrite spec_switch. auto.
  intros. apply Popp. unfold_lets. rewrite spec_switch; auto.
  intros. unfold_lets. rewrite spec_switch; auto.
  auto.
  Qed.

  End IterSym.

 (** * Reduction

     [reduce] can be used instead of [mk_t], it will choose the
     lowest possible level. NB: We only search and remove leftmost
     W0's via ZnZ.eq0, any non-W0 block ends the process, even
     if its value is 0.
 *)

 (** First, a direct version ... *)

 Fixpoint red_t n : dom_t n -> t :=
  match n return dom_t n -> t with
   | O => N0
   | S n => fun x =>
     let x' := pred_t n x in
     reduce_n1 _ _ (N0 zero0) ZnZ.eq0 (red_t n) (mk_t_S n) x'
  end.

 Lemma spec_red_t : forall n x, [red_t n x] = [mk_t n x].
 Proof.
 induction n.
 reflexivity.
 intros.
 simpl red_t. unfold reduce_n1.
 rewrite <- (succ_pred_t n x) at 2.
 remember (pred_t n x) as x'.
 rewrite spec_mk_t, spec_succ_t.
 destruct x' as [ | xh xl]. simpl. apply ZnZ.spec_0.
 generalize (ZnZ.spec_eq0 xh); case ZnZ.eq0; intros H.
 rewrite IHn, spec_mk_t. simpl. rewrite H; auto.
 apply spec_mk_t_S.
 Qed.

 (** ... then a specialized one *)
";

for i = 0 to size do
pr " Definition eq0%i := @ZnZ.eq0 _ w%i_op." i i;
done;

pr "
 Definition reduce_0 := N0.";
for i = 1 to size do
  pr " Definition reduce_%i :=" i;
  pr "  Eval lazy beta iota delta [reduce_n1] in";
  pr "   reduce_n1 _ _ (N0 zero0) eq0%i reduce_%i N%i." (i-1) (i-1) i
done;

  pr " Definition reduce_%i :=" (size+1);
  pr "  Eval lazy beta iota delta [reduce_n1] in";
  pr "   reduce_n1 _ _ (N0 zero0) eq0%i reduce_%i (Nn 0)." size size;

  pr " Definition reduce_n n :=";
  pr "  Eval lazy beta iota delta [reduce_n] in";
  pr "   reduce_n _ _ (N0 zero0) reduce_%i Nn n." (size + 1);
  pr "";

pr " Definition reduce n : dom_t n -> t :=";
pr "  match n with";
for i = 0 to size do
pr "   | %i => reduce_%i" i i;
done;
pr "   | %s(S n) => reduce_n n" (if size=0 then "" else "SizePlus ");
pr "  end.";
pr "";

pr " Ltac unfold_red := unfold reduce, %s." (iter_name 1 size "reduce_" ",");

pr "
 Ltac solve_red :=
 let H := fresh in let G := fresh in
 match goal with
  | |- ?P (S ?n) => assert (H:P n) by solve_red
  | _ => idtac
 end;
 intros n G x; destruct (le_lt_eq_dec _ _ G) as [LT|EQ];
 solve [
  apply (H _ (lt_n_Sm_le _ _ LT)) |
  inversion LT |
  subst; change (reduce 0 x = red_t 0 x); reflexivity |
  specialize (H (pred n)); subst; destruct x;
   [|unfold_red; rewrite H; auto]; reflexivity
 ].

 Lemma reduce_equiv : forall n x, n <= Size -> reduce n x = red_t n x.
 Proof.
 set (P N := forall n, n <= N -> forall x, reduce n x = red_t n x).
 intros n x H. revert n H x. change (P Size). solve_red.
 Qed.

 Lemma spec_reduce_n : forall n x, [reduce_n n x] = [Nn n x].
 Proof.
 assert (H : forall x, reduce_%i x = red_t (SizePlus 1) x).
  destruct x; [|unfold reduce_%i; rewrite (reduce_equiv Size)]; auto.
 induction n.
   intros. rewrite H. apply spec_red_t.
 destruct x as [|xh xl].
 simpl. rewrite make_op_S. exact ZnZ.spec_0.
 fold word in *.
 destruct xh; auto.
 simpl reduce_n.
 rewrite IHn.
 rewrite spec_extend_WW; auto.
 Qed.
" (size+1) (size+1);

pr
" Lemma spec_reduce : forall n x, [reduce n x] = ZnZ.to_Z x.
 Proof.
 do_size (destruct n;
       [intros; rewrite reduce_equiv;[apply spec_red_t|auto with arith]|]).
 apply spec_reduce_n.
 Qed.

End Make.
";


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/BigN/Nbasic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Import ZArith Ndigits.
Require Import BigNumPrelude.
Require Import Max.
Require Import DoubleType.
Require Import DoubleBase.
Require Import CyclicAxioms.
Require Import DoubleCyclic.

Arguments mk_zn2z_ops [t] ops.
Arguments mk_zn2z_ops_karatsuba [t] ops.
Arguments mk_zn2z_specs [t ops] specs.
Arguments mk_zn2z_specs_karatsuba [t ops] specs.
Arguments ZnZ.digits [t] Ops.
Arguments ZnZ.zdigits [t] Ops.

Lemma Pshiftl_nat_Zpower : forall n p,
  Zpos (Pos.shiftl_nat p n) = Zpos p * 2 ^ Z.of_nat n.
Proof.
 intros.
 rewrite Z.mul_comm.
 induction n. simpl; auto.
 transitivity (2 * (2 ^ Z.of_nat n * Zpos p)).
 rewrite <- IHn. auto.
 rewrite Z.mul_assoc.
 rewrite Nat2Z.inj_succ.
 rewrite <- Z.pow_succ_r; auto with zarith.
Qed.

(* To compute the necessary height *)

Fixpoint plength (p: positive) : positive :=
  match p with
    xH => xH
  | xO p1 => Pos.succ (plength p1)
  | xI p1 => Pos.succ (plength p1)
  end.

Theorem plength_correct: forall p, (Zpos p < 2 ^ Zpos (plength p))%Z.
assert (F: (forall p, 2 ^ (Zpos (Pos.succ p)) = 2 * 2 ^ Zpos p)%Z).
intros p; replace (Zpos (Pos.succ p)) with (1 + Zpos p)%Z.
rewrite Zpower_exp; auto with zarith.
rewrite Pos2Z.inj_succ; unfold Z.succ; auto with zarith.
intros p; elim p; simpl plength; auto.
intros p1 Hp1; rewrite F; repeat rewrite Pos2Z.inj_xI.
assert (tmp: (forall p, 2 * p = p + p)%Z);
  try repeat rewrite tmp; auto with zarith.
intros p1 Hp1; rewrite F; rewrite (Pos2Z.inj_xO p1).
assert (tmp: (forall p, 2 * p = p + p)%Z);
  try repeat rewrite tmp; auto with zarith.
rewrite Z.pow_1_r; auto with zarith.
Qed.

Theorem plength_pred_correct: forall p, (Zpos p <= 2 ^ Zpos (plength (Pos.pred p)))%Z.
intros p; case (Pos.succ_pred_or p); intros H1.
subst; simpl plength.
rewrite Z.pow_1_r; auto with zarith.
pattern p at 1; rewrite <- H1.
rewrite Pos2Z.inj_succ; unfold Z.succ; auto with zarith.
generalize (plength_correct (Pos.pred p)); auto with zarith.
Qed.

Definition Pdiv p q :=
  match Z.div (Zpos p) (Zpos q) with
    Zpos q1 => match (Zpos p) - (Zpos q) * (Zpos q1) with
                 Z0 => q1
               | _ => (Pos.succ q1)
               end
  |  _ => xH
  end.

Theorem Pdiv_le: forall p q,
  Zpos p <= Zpos q * Zpos (Pdiv p q).
intros p q.
unfold Pdiv.
assert (H1: Zpos q > 0); auto with zarith.
assert (H1b: Zpos p >= 0); auto with zarith.
generalize (Z_div_ge0 (Zpos p) (Zpos q) H1 H1b).
generalize (Z_div_mod_eq (Zpos p) (Zpos q) H1); case Z.div.
  intros HH _; rewrite HH; rewrite Z.mul_0_r; rewrite Z.mul_1_r; simpl.
case (Z_mod_lt (Zpos p) (Zpos q) H1); auto with zarith.
intros q1 H2.
replace (Zpos p - Zpos q * Zpos q1) with (Zpos p mod Zpos q).
  2: pattern (Zpos p) at 2; rewrite H2; auto with zarith.
generalize H2 (Z_mod_lt (Zpos p) (Zpos q) H1); clear H2;
  case Z.modulo.
  intros HH _; rewrite HH; auto with zarith.
  intros r1 HH (_,HH1); rewrite HH; rewrite Pos2Z.inj_succ.
  unfold Z.succ; rewrite Z.mul_add_distr_l; auto with zarith.
  intros r1 _ (HH,_); case HH; auto.
intros q1 HH; rewrite HH.
unfold Z.ge; simpl Z.compare; intros HH1; case HH1; auto.
Qed.

Definition is_one p := match p with xH => true | _ => false end.

Theorem is_one_one: forall p, is_one p = true -> p = xH.
intros p; case p; auto; intros p1 H1; discriminate H1.
Qed.

Definition get_height digits p :=
  let r := Pdiv p digits in
   if is_one r then xH else Pos.succ (plength (Pos.pred r)).

Theorem get_height_correct:
  forall digits N,
   Zpos N <= Zpos digits * (2 ^ (Zpos (get_height digits N) -1)).
intros digits N.
unfold get_height.
assert (H1 := Pdiv_le N digits).
case_eq (is_one (Pdiv N digits)); intros H2.
rewrite (is_one_one _ H2) in H1.
rewrite Z.mul_1_r in H1.
change (2^(1-1))%Z with 1; rewrite Z.mul_1_r; auto.
clear H2.
apply Z.le_trans with (1 := H1).
apply Z.mul_le_mono_nonneg_l; auto with zarith.
rewrite Pos2Z.inj_succ; unfold Z.succ.
rewrite Z.add_comm; rewrite Z.add_simpl_l.
apply plength_pred_correct.
Qed.

Definition zn2z_word_comm : forall w n, zn2z (word w n) = word (zn2z w) n.
 fix zn2z_word_comm 2.
 intros w n; case n.
  reflexivity.
  intros n0;simpl.
  case (zn2z_word_comm w n0).
  reflexivity.
Defined.

Fixpoint extend (n:nat) {struct n} : forall w:Type, zn2z w -> word w (S n) :=
 match n return forall w:Type, zn2z w -> word w (S n) with
 | O => fun w x => x
 | S m =>
   let aux := extend m in
   fun w x => WW W0 (aux w x)
 end.

Section ExtendMax.

Open Scope nat_scope.

Fixpoint plusnS (n m: nat) {struct n} : (n + S m = S (n + m))%nat :=
  match n return  (n + S m = S (n + m))%nat with
  | 0 => eq_refl (S m)
  | S n1 =>
      let v := S (S n1 + m) in
      eq_ind_r (fun n => S n = v) (eq_refl v) (plusnS n1 m)
  end.

Fixpoint plusn0 n : n + 0 = n :=
  match n return (n + 0 = n) with
  | 0 => eq_refl 0
  | S n1 =>
      let v := S n1 in
      eq_ind_r (fun n : nat => S n = v) (eq_refl v) (plusn0 n1)
  end.

 Fixpoint diff (m n: nat) {struct m}: nat * nat :=
   match m, n with
     O, n => (O, n)
   | m, O => (m, O)
   | S m1, S n1 => diff m1 n1
   end.

Fixpoint diff_l (m n : nat) {struct m} : fst (diff m n) + n = max m n :=
  match m return fst (diff m n) + n = max m n with
  | 0 =>
      match n return (n = max 0 n) with
      | 0 => eq_refl _
      | S n0 => eq_refl _
      end
  | S m1 =>
      match n return (fst (diff (S m1) n) + n = max (S m1) n)
      with
      | 0 => plusn0 _
      | S n1 =>
          let v := fst (diff m1 n1) + n1 in
          let v1 := fst (diff m1 n1) + S n1 in
          eq_ind v (fun n => v1 = S n)
            (eq_ind v1 (fun n => v1 = n) (eq_refl v1) (S v) (plusnS _ _))
            _ (diff_l _ _)
      end
  end.

Fixpoint diff_r (m n: nat) {struct m}: snd (diff m n) + m = max m n :=
  match m return (snd (diff m n) + m = max m n) with
  | 0 =>
      match n return (snd (diff 0 n) + 0 = max 0 n) with
      | 0 => eq_refl _
      | S _ => plusn0 _
      end
  | S m =>
      match n return (snd (diff (S m) n) + S m = max (S m) n) with
      | 0 => eq_refl (snd (diff (S m) 0) + S m)
      | S n1 =>
          let v := S (max m n1) in
          eq_ind_r (fun n => n = v)
            (eq_ind_r (fun n => S n = v)
               (eq_refl v) (diff_r _ _)) (plusnS _ _)
      end
  end.

 Variable w: Type.

 Definition castm (m n: nat) (H: m = n) (x: word w (S m)):
     (word w (S n)) :=
 match H in (_ = y) return (word w (S y)) with
 | eq_refl => x
 end.

Variable m: nat.
Variable v: (word w (S m)).

Fixpoint extend_tr (n : nat) {struct n}: (word w (S (n + m))) :=
  match n  return (word w (S (n + m))) with
  | O => v
  | S n1 => WW W0 (extend_tr n1)
  end.

End ExtendMax.

Arguments extend_tr [w m] v n.
Arguments castm     [w m n] H x.



Section Reduce.

 Variable w : Type.
 Variable nT : Type.
 Variable N0 : nT.
 Variable eq0 : w -> bool.
 Variable reduce_n : w -> nT.
 Variable zn2z_to_Nt : zn2z w -> nT.

 Definition reduce_n1 (x:zn2z w) :=
  match x with
  | W0 => N0
  | WW xh xl =>
    if eq0 xh then reduce_n xl
    else zn2z_to_Nt x
  end.

End Reduce.

Section ReduceRec.

 Variable w : Type.
 Variable nT : Type.
 Variable N0 : nT.
 Variable reduce_1n : zn2z w -> nT.
 Variable c : forall n, word w (S n) -> nT.

 Fixpoint reduce_n (n:nat) : word w (S n) -> nT :=
  match n return word w (S n) -> nT with
  | O => reduce_1n
  | S m => fun x =>
    match x with
    | W0 => N0
    | WW xh xl =>
      match xh with
      | W0 => @reduce_n m xl
      | _ => @c (S m) x
      end
    end
  end.

End ReduceRec.

Section CompareRec.

 Variable wm w : Type.
 Variable w_0 : w.
 Variable compare : w -> w -> comparison.
 Variable compare0_m : wm -> comparison.
 Variable compare_m : wm -> w -> comparison.

 Fixpoint compare0_mn (n:nat) : word wm n -> comparison :=
  match n return word wm n -> comparison with
  | O => compare0_m
  | S m => fun x =>
    match x with
    | W0 => Eq
    | WW xh xl =>
      match compare0_mn m xh with
      | Eq => compare0_mn m xl
      | r  => Lt
      end
    end
  end.

 Variable wm_base: positive.
 Variable wm_to_Z: wm -> Z.
 Variable w_to_Z: w -> Z.
 Variable w_to_Z_0: w_to_Z w_0 = 0.
 Variable spec_compare0_m: forall x,
   compare0_m x = (w_to_Z w_0 ?= wm_to_Z x).
 Variable wm_to_Z_pos: forall x, 0 <= wm_to_Z x < base wm_base.

 Let double_to_Z := double_to_Z wm_base wm_to_Z.
 Let double_wB := double_wB wm_base.

 Lemma base_xO: forall n, base (xO n) = (base n)^2.
 Proof.
 intros n1; unfold base.
 rewrite (Pos2Z.inj_xO n1); rewrite Z.mul_comm; rewrite Z.pow_mul_r; auto with zarith.
 Qed.

 Let double_to_Z_pos: forall n x, 0 <= double_to_Z n x < double_wB n :=
   (spec_double_to_Z wm_base wm_to_Z wm_to_Z_pos).


 Lemma spec_compare0_mn: forall n x,
   compare0_mn n x = (0 ?= double_to_Z n x).
 Proof.
  intros n; elim n; clear n; auto.
  intros x; rewrite spec_compare0_m; rewrite w_to_Z_0; auto.
  intros n Hrec x; case x; unfold compare0_mn; fold compare0_mn; auto.
  fold word in *.
  intros xh xl.
  rewrite 2 Hrec.
  simpl double_to_Z.
  set (wB := DoubleBase.double_wB wm_base n).
  case Z.compare_spec; intros Cmp.
  rewrite <- Cmp. reflexivity.
  symmetry. apply Z.gt_lt, Z.lt_gt. (* ;-) *)
  assert (0 < wB).
   unfold wB, DoubleBase.double_wB, base; auto with zarith.
  change 0 with (0 + 0); apply Z.add_lt_le_mono; auto with zarith.
  apply Z.mul_pos_pos; auto with zarith.
  case (double_to_Z_pos n xl); auto with zarith.
  case (double_to_Z_pos n xh); intros; exfalso; omega.
  Qed.

 Fixpoint compare_mn_1 (n:nat) : word wm n -> w -> comparison :=
  match n return word wm n -> w -> comparison with
  | O => compare_m
  | S m => fun x y =>
    match x with
    | W0 => compare w_0 y
    | WW xh xl =>
      match compare0_mn m xh with
      | Eq => compare_mn_1 m xl y
      | r  => Gt
      end
    end
  end.

 Variable spec_compare: forall x y,
   compare x y = Z.compare (w_to_Z x) (w_to_Z y).
 Variable spec_compare_m: forall x y,
   compare_m x y = Z.compare (wm_to_Z x) (w_to_Z y).
 Variable wm_base_lt: forall x,
   0 <= w_to_Z x < base (wm_base).

 Let double_wB_lt: forall n x,
   0 <= w_to_Z x < (double_wB n).
 Proof.
 intros n x; elim n; simpl; auto; clear n.
 intros n (H0, H); split; auto.
 apply Z.lt_le_trans with (1:= H).
 unfold double_wB, DoubleBase.double_wB; simpl.
 rewrite base_xO.
 set (u := base (Pos.shiftl_nat wm_base n)).
 assert (0 < u).
  unfold u, base; auto with zarith.
 replace (u^2) with (u * u); simpl; auto with zarith.
 apply Z.le_trans with (1 * u); auto with zarith.
 unfold Z.pow_pos; simpl; ring.
 Qed.


 Lemma spec_compare_mn_1: forall n x y,
   compare_mn_1 n x y = Z.compare (double_to_Z n x) (w_to_Z y).
 Proof.
 intros n; elim n; simpl; auto; clear n.
 intros n Hrec x; case x; clear x; auto.
 intros y; rewrite spec_compare; rewrite w_to_Z_0. reflexivity.
 intros xh xl y; simpl;
 rewrite spec_compare0_mn, Hrec. case Z.compare_spec.
 intros H1b.
 rewrite <- H1b; rewrite Z.mul_0_l; rewrite Z.add_0_l; auto.
 symmetry. apply Z.lt_gt.
 case (double_wB_lt n y); intros _ H0.
 apply Z.lt_le_trans with (1:= H0).
 fold double_wB.
 case (double_to_Z_pos n xl); intros H1 H2.
 apply Z.le_trans with (double_to_Z n xh * double_wB n); auto with zarith.
 apply Z.le_trans with (1 * double_wB n); auto with zarith.
 case (double_to_Z_pos n xh); intros; exfalso; omega.
 Qed.

End CompareRec.


Section AddS.

 Variable w wm : Type.
 Variable incr : wm -> carry wm.
 Variable addr : w -> wm -> carry wm.
 Variable injr : w -> zn2z wm.

 Variable w_0 u: w.
 Fixpoint injs  (n:nat): word w (S n) :=
  match n return (word w (S n)) with
    O => WW w_0 u
  | S n1 => (WW W0 (injs n1))
  end.

 Definition adds x y :=
   match y with
    W0 => C0 (injr x)
  | WW hy ly => match addr x ly with
                  C0 z => C0 (WW hy z)
                | C1 z => match incr hy with
                            C0 z1 => C0 (WW z1 z)
                          | C1 z1 => C1 (WW z1 z)
                          end
                 end
   end.

End AddS.

 Fixpoint length_pos x :=
  match x with xH => O | xO x1 => S (length_pos x1) | xI x1 => S (length_pos x1) end.

 Theorem length_pos_lt: forall x y,
   (length_pos x < length_pos y)%nat -> Zpos x < Zpos y.
 Proof.
 intros x; elim x; clear x; [intros x1 Hrec | intros x1 Hrec | idtac];
   intros y; case y; clear y; intros y1 H || intros H; simpl length_pos;
   try (rewrite (Pos2Z.inj_xI x1) || rewrite (Pos2Z.inj_xO x1));
   try (rewrite (Pos2Z.inj_xI y1) || rewrite (Pos2Z.inj_xO y1));
   try (inversion H; fail);
   try (assert (Zpos x1 < Zpos y1); [apply Hrec; apply lt_S_n | idtac]; auto with zarith);
   assert (0 < Zpos y1); auto with zarith; red; auto.
 Qed.

 Theorem cancel_app: forall A B (f g: A -> B) x, f = g -> f x = g x.
 Proof.
 intros A B f g x H; rewrite H; auto.
 Qed.


 Section SimplOp.

 Variable w: Type.

 Theorem digits_zop: forall t (ops : ZnZ.Ops t),
  ZnZ.digits (mk_zn2z_ops ops) = xO (ZnZ.digits ops).
 Proof.
 intros ww x; auto.
 Qed.

 Theorem digits_kzop: forall t (ops : ZnZ.Ops t),
  ZnZ.digits (mk_zn2z_ops_karatsuba ops) = xO (ZnZ.digits ops).
 Proof.
 intros ww x; auto.
 Qed.

 Theorem make_zop: forall t (ops : ZnZ.Ops t),
  @ZnZ.to_Z _ (mk_zn2z_ops ops) =
    fun z => match z with
             | W0 => 0
             | WW xh xl => ZnZ.to_Z xh * base (ZnZ.digits ops)
                                + ZnZ.to_Z xl
             end.
 Proof.
 intros ww x; auto.
 Qed.

 Theorem make_kzop: forall t (ops: ZnZ.Ops t),
  @ZnZ.to_Z _ (mk_zn2z_ops_karatsuba ops) =
    fun z => match z with
             | W0 => 0
             | WW xh xl => ZnZ.to_Z xh * base (ZnZ.digits ops)
                                + ZnZ.to_Z xl
             end.
 Proof.
 intros ww x; auto.
 Qed.

 End SimplOp.

(** Abstract vision of a datatype of arbitrary-large numbers.
    Concrete operations can be derived from these generic
    fonctions, in particular from [iter_t] and [same_level].
*)

Module Type NAbstract.

(** The domains: a sequence of [Z/nZ] structures *)

Parameter dom_t : nat -> Type.
Declare Instance dom_op n : ZnZ.Ops (dom_t n).
Declare Instance dom_spec n : ZnZ.Specs (dom_op n).

Axiom digits_dom_op : forall n,
  ZnZ.digits (dom_op n) = Pos.shiftl_nat (ZnZ.digits (dom_op 0)) n.

(** The type [t] of arbitrary-large numbers, with abstract constructor [mk_t]
    and destructor [destr_t] and iterator [iter_t] *)

Parameter t : Type.

Parameter mk_t : forall (n:nat), dom_t n -> t.

Inductive View_t : t -> Prop :=
 Mk_t : forall n (x : dom_t n), View_t (mk_t n x).

Axiom destr_t : forall x, View_t x. (* i.e. every x is a (mk_t n xw) *)

Parameter iter_t : forall {A:Type}(f : forall n, dom_t n -> A), t -> A.

Axiom iter_mk_t : forall A (f:forall n, dom_t n -> A),
 forall n x, iter_t f (mk_t n x) = f n x.

(** Conversion to [ZArith] *)

Parameter to_Z : t -> Z.
Local Notation "[ x ]" := (to_Z x).

Axiom spec_mk_t : forall n x, [mk_t n x] = ZnZ.to_Z x.

(** [reduce] is like [mk_t], but try to minimise the level of the number *)

Parameter reduce : forall (n:nat), dom_t n -> t.
Axiom spec_reduce : forall n x, [reduce n x] = ZnZ.to_Z x.

(** Number of level in the tree representation of a number.
    NB: This function isn't a morphism for setoid [eq]. *)

Definition level := iter_t (fun n _ => n).

(** [same_level] and its rich specification, indexed by [level] *)

Parameter same_level : forall {A:Type}
 (f : forall n, dom_t n -> dom_t n -> A), t -> t -> A.

Axiom spec_same_level_dep :
  forall res
   (P : nat -> Z -> Z -> res -> Prop)
   (Pantimon : forall n m z z' r, (n <= m)%nat -> P m z z' r -> P n z z' r)
   (f : forall n, dom_t n -> dom_t n -> res)
   (Pf: forall n x y, P n (ZnZ.to_Z x) (ZnZ.to_Z y) (f n x y)),
   forall x y, P (level x) [x] [y] (same_level f x y).

(** [mk_t_S] : building a number of the next level *)

Parameter mk_t_S : forall (n:nat), zn2z (dom_t n) -> t.

Axiom spec_mk_t_S : forall n (x:zn2z (dom_t n)),
  [mk_t_S n x] = zn2z_to_Z (base (ZnZ.digits (dom_op n))) ZnZ.to_Z x.

Axiom mk_t_S_level : forall n x, level (mk_t_S n x) = S n.

End NAbstract.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Binary/NBinary.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import BinPos.
Require Export BinNat.
Require Import NAxioms NProperties.

Local Open Scope N_scope.

(** * [BinNat.N] already implements [NAxiomSig] *)

Module N <: NAxiomsSig := N.

(*
Require Import NDefOps.
Module Import NBinaryDefOpsMod := NdefOpsPropFunct NBinaryAxiomsMod.

(* Some fun comparing the efficiency of the generic log defined
by strong (course-of-value) recursion and the log defined by recursion
on notation *)

Time Eval vm_compute in (log 500000). (* 11 sec *)

Fixpoint binposlog (p : positive) : N :=
match p with
| xH => 0
| xO p' => N.succ (binposlog p')
| xI p' => N.succ (binposlog p')
end.

Definition binlog (n : N) : N :=
match n with
| 0 => 0
| Npos p => binposlog p
end.

Time Eval vm_compute in (binlog 500000). (* 0 sec *)
Time Eval vm_compute in (binlog 1000000000000000000000000000000). (* 0 sec *)

*)


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/Peano/NPeano.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Import
 Bool Peano Peano_dec Compare_dec Plus Mult Minus Le Lt EqNat Div2 Wf_nat
 NAxioms NProperties.

(** Functions not already defined *)

Fixpoint leb n m :=
  match n, m with
    | O, _ => true
    | _, O => false
    | S n', S m' => leb n' m'
  end.

Definition ltb n m := leb (S n) m.

Infix "<=?" := leb (at level 70) : nat_scope.
Infix "<?" := ltb (at level 70) : nat_scope.

Lemma leb_le n m : (n <=? m) = true <-> n <= m.
Proof.
 revert m.
 induction n. split; auto with arith.
 destruct m; simpl. now split.
 rewrite IHn. split; auto with arith.
Qed.

Lemma ltb_lt n m : (n <? m) = true <-> n < m.
Proof.
 unfold ltb, lt. apply leb_le.
Qed.

Fixpoint pow n m :=
  match m with
    | O => 1
    | S m => n * (pow n m)
  end.

Infix "^" := pow : nat_scope.

Lemma pow_0_r : forall a, a^0 = 1.
Proof. reflexivity. Qed.

Lemma pow_succ_r : forall a b, 0<=b -> a^(S b) = a * a^b.
Proof. reflexivity. Qed.

Definition square n := n * n.

Lemma square_spec n : square n = n * n.
Proof. reflexivity. Qed.

Definition Even n := exists m, n = 2*m.
Definition Odd n := exists m, n = 2*m+1.

Fixpoint even n :=
  match n with
    | O => true
    | 1 => false
    | S (S n') => even n'
  end.

Definition odd n := negb (even n).

Lemma even_spec : forall n, even n = true <-> Even n.
Proof.
 fix 1.
  destruct n as [|[|n]]; simpl; try rewrite even_spec; split.
  now exists 0.
  trivial.
  discriminate.
  intros (m,H). destruct m. discriminate.
   simpl in H. rewrite <- plus_n_Sm in H. discriminate.
  intros (m,H). exists (S m). rewrite H. simpl. now rewrite plus_n_Sm.
  intros (m,H). destruct m. discriminate. exists m.
   simpl in H. rewrite <- plus_n_Sm in H. inversion H. reflexivity.
Qed.

Lemma odd_spec : forall n, odd n = true <-> Odd n.
Proof.
 unfold odd.
 fix 1.
  destruct n as [|[|n]]; simpl; try rewrite odd_spec; split.
  discriminate.
  intros (m,H). rewrite <- plus_n_Sm in H; discriminate.
  now exists 0.
  trivial.
  intros (m,H). exists (S m). rewrite H. simpl. now rewrite <- (plus_n_Sm m).
  intros (m,H). destruct m. discriminate. exists m.
   simpl in H. rewrite <- plus_n_Sm in H. inversion H. simpl.
   now rewrite <- !plus_n_Sm, <- !plus_n_O.
Qed.

Lemma Even_equiv : forall n, Even n <-> Even.even n.
Proof.
 split. intros (p,->). apply Even.even_mult_l. do 3 constructor.
 intros H. destruct (even_2n n H) as (p,->).
 exists p. unfold double. simpl. now rewrite <- plus_n_O.
Qed.

Lemma Odd_equiv : forall n, Odd n <-> Even.odd n.
Proof.
 split. intros (p,->). rewrite <- plus_n_Sm, <- plus_n_O.
 apply Even.odd_S. apply Even.even_mult_l. do 3 constructor.
 intros H. destruct (odd_S2n n H) as (p,->).
 exists p. unfold double. simpl. now rewrite <- plus_n_Sm, <- !plus_n_O.
Qed.

(* A linear, tail-recursive, division for nat.

   In [divmod], [y] is the predecessor of the actual divisor,
   and [u] is [y] minus the real remainder
*)

Fixpoint divmod x y q u :=
  match x with
    | 0 => (q,u)
    | S x' => match u with
                | 0 => divmod x' y (S q) y
                | S u' => divmod x' y q u'
              end
  end.

Definition div x y :=
  match y with
    | 0 => y
    | S y' => fst (divmod x y' 0 y')
  end.

Definition modulo x y :=
  match y with
    | 0 => y
    | S y' => y' - snd (divmod x y' 0 y')
  end.

Infix "/" := div : nat_scope.
Infix "mod" := modulo (at level 40, no associativity) : nat_scope.

Lemma divmod_spec : forall x y q u, u <= y ->
 let (q',u') := divmod x y q u in
 x + (S y)*q + (y-u) = (S y)*q' + (y-u') /\ u' <= y.
Proof.
 induction x. simpl. intuition.
 intros y q u H. destruct u; simpl divmod.
 generalize (IHx y (S q) y (le_n y)). destruct divmod as (q',u').
 intros (EQ,LE); split; trivial.
 rewrite <- EQ, <- minus_n_O, minus_diag, <- plus_n_O.
 now rewrite !plus_Sn_m, plus_n_Sm, <- plus_assoc, mult_n_Sm.
 generalize (IHx y q u (le_Sn_le _ _ H)). destruct divmod as (q',u').
 intros (EQ,LE); split; trivial.
 rewrite <- EQ.
 rewrite !plus_Sn_m, plus_n_Sm. f_equal. now apply minus_Sn_m.
Qed.

Lemma div_mod : forall x y, y<>0 -> x = y*(x/y) + x mod y.
Proof.
 intros x y Hy.
 destruct y; [ now elim Hy | clear Hy ].
 unfold div, modulo.
 generalize (divmod_spec x y 0 y (le_n y)).
 destruct divmod as (q,u).
 intros (U,V).
 simpl in *.
 now rewrite <- mult_n_O, minus_diag, <- !plus_n_O in U.
Qed.

Lemma mod_bound_pos : forall x y, 0<=x -> 0<y -> 0 <= x mod y < y.
Proof.
 intros x y Hx Hy. split. auto with arith.
 destruct y; [ now elim Hy | clear Hy ].
 unfold modulo.
 apply le_n_S, le_minus.
Qed.

(** Square root *)

(** The following square root function is linear (and tail-recursive).
  With Peano representation, we can't do better. For faster algorithm,
  see Psqrt/Zsqrt/Nsqrt...

  We search the square root of n = k + p^2 + (q - r)
  with q = 2p and 0<=r<=q. We start with p=q=r=0, hence
  looking for the square root of n = k. Then we progressively
  decrease k and r. When k = S k' and r=0, it means we can use (S p)
  as new sqrt candidate, since (S k')+p^2+2p = k'+(S p)^2.
  When k reaches 0, we have found the biggest p^2 square contained
  in n, hence the square root of n is p.
*)

Fixpoint sqrt_iter k p q r :=
  match k with
    | O => p
    | S k' => match r with
                | O => sqrt_iter k' (S p) (S (S q)) (S (S q))
                | S r' => sqrt_iter k' p q r'
              end
  end.

Definition sqrt n := sqrt_iter n 0 0 0.

Lemma sqrt_iter_spec : forall k p q r,
 q = p+p -> r<=q ->
 let s := sqrt_iter k p q r in
 s*s <= k + p*p + (q - r) < (S s)*(S s).
Proof.
 induction k.
 (* k = 0 *)
 simpl; intros p q r Hq Hr.
 split.
 apply le_plus_l.
 apply le_lt_n_Sm.
 rewrite <- mult_n_Sm.
 rewrite plus_assoc, (plus_comm p), <- plus_assoc.
 apply plus_le_compat; trivial.
 rewrite <- Hq. apply le_minus.
 (* k = S k' *)
 destruct r.
 (* r = 0 *)
 intros Hq _.
 replace (S k + p*p + (q-0)) with (k + (S p)*(S p) + (S (S q) - S (S q))).
 apply IHk.
 simpl. rewrite <- plus_n_Sm. congruence.
 auto with arith.
 rewrite minus_diag, <- minus_n_O, <- plus_n_O. simpl.
 rewrite <- plus_n_Sm; f_equal. rewrite <- plus_assoc; f_equal.
 rewrite <- mult_n_Sm, (plus_comm p), <- plus_assoc. congruence.
 (* r = S r' *)
 intros Hq Hr.
 replace (S k + p*p + (q-S r)) with (k + p*p + (q - r)).
 apply IHk; auto with arith.
 simpl. rewrite plus_n_Sm. f_equal. rewrite minus_Sn_m; auto.
Qed.

Lemma sqrt_spec : forall n,
 (sqrt n)*(sqrt n) <= n < S (sqrt n) * S (sqrt n).
Proof.
 intros.
 set (s:=sqrt n).
 replace n with (n + 0*0 + (0-0)).
 apply sqrt_iter_spec; auto.
 simpl. now rewrite <- 2 plus_n_O.
Qed.

(** A linear tail-recursive base-2 logarithm

  In [log2_iter], we maintain the logarithm [p] of the counter [q],
  while [r] is the distance between [q] and the next power of 2,
  more precisely [q + S r = 2^(S p)] and [r<2^p]. At each
  recursive call, [q] goes up while [r] goes down. When [r]
  is 0, we know that [q] has almost reached a power of 2,
  and we increase [p] at the next call, while resetting [r]
  to [q].

  Graphically (numbers are [q], stars are [r]) :

<<
                    10
                  9
                8
              7   *
            6       *
          5           ...
        4
      3   *
    2       *
  1   *       *
0   *   *       *
>>

  We stop when [k], the global downward counter reaches 0.
  At that moment, [q] is the number we're considering (since
  [k+q] is invariant), and [p] its logarithm.
*)

Fixpoint log2_iter k p q r :=
  match k with
    | O => p
    | S k' => match r with
                | O => log2_iter k' (S p) (S q) q
                | S r' => log2_iter k' p (S q) r'
              end
  end.

Definition log2 n := log2_iter (pred n) 0 1 0.

Lemma log2_iter_spec : forall k p q r,
 2^(S p) = q + S r -> r < 2^p ->
 let s := log2_iter k p q r in
 2^s <= k + q < 2^(S s).
Proof.
 induction k.
 (* k = 0 *)
 intros p q r EQ LT. simpl log2_iter. cbv zeta.
 split.
 rewrite plus_O_n.
 apply plus_le_reg_l with (2^p).
 simpl pow in EQ. rewrite <- plus_n_O in EQ. rewrite EQ.
 rewrite plus_comm. apply plus_le_compat_r. now apply lt_le_S.
 rewrite EQ, plus_comm. apply plus_lt_compat_l. apply lt_0_Sn.
 (* k = S k' *)
 intros p q r EQ LT. destruct r.
 (* r = 0 *)
 rewrite <- plus_n_Sm, <- plus_n_O in EQ.
 rewrite plus_Sn_m, plus_n_Sm. apply IHk.
 rewrite <- EQ. remember (S p) as p'; simpl. now rewrite <- plus_n_O.
 unfold lt. now rewrite EQ.
 (* r = S r' *)
 rewrite plus_Sn_m, plus_n_Sm. apply IHk.
 now rewrite plus_Sn_m, plus_n_Sm.
 unfold lt.
 now apply lt_le_weak.
Qed.

Lemma log2_spec : forall n, 0<n ->
 2^(log2 n) <= n < 2^(S (log2 n)).
Proof.
 intros.
 set (s:=log2 n).
 replace n with (pred n + 1).
 apply log2_iter_spec; auto.
 rewrite <- plus_n_Sm, <- plus_n_O.
 symmetry. now apply S_pred with 0.
Qed.

Lemma log2_nonpos : forall n, n<=0 -> log2 n = 0.
Proof.
 inversion 1; now subst.
Qed.

(** * Gcd *)

(** We use Euclid algorithm, which is normally not structural,
    but Coq is now clever enough to accept this (behind modulo
    there is a subtraction, which now preserves being a subterm)
*)

Fixpoint gcd a b :=
  match a with
   | O => b
   | S a' => gcd (b mod (S a')) (S a')
  end.

Definition divide x y := exists z, y=z*x.
Notation "( x | y )" := (divide x y) (at level 0) : nat_scope.

Lemma gcd_divide : forall a b, (gcd a b | a) /\ (gcd a b | b).
Proof.
 fix 1.
 intros [|a] b; simpl.
 split.
  now exists 0.
  exists 1. simpl. now rewrite <- plus_n_O.
 fold (b mod (S a)).
 destruct (gcd_divide (b mod (S a)) (S a)) as (H,H').
 set (a':=S a) in *.
 split; auto.
 rewrite (div_mod b a') at 2 by discriminate.
 destruct H as (u,Hu), H' as (v,Hv).
 rewrite mult_comm.
 exists ((b/a')*v + u).
 rewrite mult_plus_distr_r.
 now rewrite <- mult_assoc, <- Hv, <- Hu.
Qed.

Lemma gcd_divide_l : forall a b, (gcd a b | a).
Proof.
 intros. apply gcd_divide.
Qed.

Lemma gcd_divide_r : forall a b, (gcd a b | b).
Proof.
 intros. apply gcd_divide.
Qed.

Lemma gcd_greatest : forall a b c, (c|a) -> (c|b) -> (c|gcd a b).
Proof.
 fix 1.
 intros [|a] b; simpl; auto.
 fold (b mod (S a)).
 intros c H H'. apply gcd_greatest; auto.
 set (a':=S a) in *.
 rewrite (div_mod b a') in H' by discriminate.
 destruct H as (u,Hu), H' as (v,Hv).
 exists (v - (b/a')*u).
 rewrite mult_comm in Hv.
 now rewrite mult_minus_distr_r, <- Hv, <-mult_assoc, <-Hu, minus_plus.
Qed.

(** * Bitwise operations *)

(** We provide here some bitwise operations for unary numbers.
  Some might be really naive, they are just there for fullfiling
  the same interface as other for natural representations. As
  soon as binary representations such as NArith are available,
  it is clearly better to convert to/from them and use their ops.
*)

Fixpoint testbit a n :=
 match n with
   | O => odd a
   | S n => testbit (div2 a) n
 end.

Definition shiftl a n := iter_nat n _ double a.
Definition shiftr a n := iter_nat n _ div2 a.

Fixpoint bitwise (op:bool->bool->bool) n a b :=
 match n with
  | O => O
  | S n' =>
    (if op (odd a) (odd b) then 1 else 0) +
    2*(bitwise op n' (div2 a) (div2 b))
 end.

Definition land a b := bitwise andb a a b.
Definition lor a b := bitwise orb (max a b) a b.
Definition ldiff a b := bitwise (fun b b' => b && negb b') a a b.
Definition lxor a b := bitwise xorb (max a b) a b.

Lemma double_twice : forall n, double n = 2*n.
Proof.
 simpl; intros. now rewrite <- plus_n_O.
Qed.

Lemma testbit_0_l : forall n, testbit 0 n = false.
Proof.
 now induction n.
Qed.

Lemma testbit_odd_0 a : testbit (2*a+1) 0 = true.
Proof.
 unfold testbit. rewrite odd_spec. now exists a.
Qed.

Lemma testbit_even_0 a : testbit (2*a) 0 = false.
Proof.
 unfold testbit, odd. rewrite (proj2 (even_spec _)); trivial.
 now exists a.
Qed.

Lemma testbit_odd_succ a n : testbit (2*a+1) (S n) = testbit a n.
Proof.
 unfold testbit; fold testbit.
 rewrite <- plus_n_Sm, <- plus_n_O. f_equal.
 apply div2_double_plus_one.
Qed.

Lemma testbit_even_succ a n : testbit (2*a) (S n) = testbit a n.
Proof.
 unfold testbit; fold testbit. f_equal. apply div2_double.
Qed.

Lemma shiftr_spec : forall a n m,
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 induction n; intros m. trivial.
 now rewrite <- plus_n_O.
 now rewrite <- plus_n_Sm, <- plus_Sn_m, <- IHn.
Qed.

Lemma shiftl_spec_high : forall a n m, n<=m ->
 testbit (shiftl a n) m = testbit a (m-n).
Proof.
 induction n; intros m H. trivial.
 now rewrite <- minus_n_O.
 destruct m. inversion H.
 simpl. apply le_S_n in H.
 change (shiftl a (S n)) with (double (shiftl a n)).
 rewrite double_twice, div2_double. now apply IHn.
Qed.

Lemma shiftl_spec_low : forall a n m, m<n ->
 testbit (shiftl a n) m = false.
Proof.
 induction n; intros m H. inversion H.
 change (shiftl a (S n)) with (double (shiftl a n)).
 destruct m; simpl.
 unfold odd. apply negb_false_iff.
 apply even_spec. exists (shiftl a n). apply double_twice.
 rewrite double_twice, div2_double. apply IHn.
 now apply lt_S_n.
Qed.

Lemma div2_bitwise : forall op n a b,
 div2 (bitwise op (S n) a b) = bitwise op n (div2 a) (div2 b).
Proof.
 intros. unfold bitwise; fold bitwise.
 destruct (op (odd a) (odd b)).
 now rewrite div2_double_plus_one.
 now rewrite plus_O_n, div2_double.
Qed.

Lemma odd_bitwise : forall op n a b,
 odd (bitwise op (S n) a b) = op (odd a) (odd b).
Proof.
 intros. unfold bitwise; fold bitwise.
 destruct (op (odd a) (odd b)).
 apply odd_spec. rewrite plus_comm. eexists; eauto.
 unfold odd. apply negb_false_iff. apply even_spec.
 rewrite plus_O_n; eexists; eauto.
Qed.

Lemma div2_decr : forall a n, a <= S n -> div2 a <= n.
Proof.
 destruct a; intros. apply le_0_n.
 apply le_trans with a.
 apply lt_n_Sm_le, lt_div2, lt_0_Sn. now apply le_S_n.
Qed.

Lemma testbit_bitwise_1 : forall op, (forall b, op false b = false) ->
 forall n m a b, a<=n ->
 testbit (bitwise op n a b) m = op (testbit a m) (testbit b m).
Proof.
 intros op Hop.
 induction n; intros m a b Ha.
 simpl. inversion Ha; subst. now rewrite testbit_0_l.
 destruct m.
 apply odd_bitwise.
 unfold testbit; fold testbit. rewrite div2_bitwise.
 apply IHn; now apply div2_decr.
Qed.

Lemma testbit_bitwise_2 : forall op, op false false = false ->
 forall n m a b, a<=n -> b<=n ->
 testbit (bitwise op n a b) m = op (testbit a m) (testbit b m).
Proof.
 intros op Hop.
 induction n; intros m a b Ha Hb.
 simpl. inversion Ha; inversion Hb; subst. now rewrite testbit_0_l.
 destruct m.
 apply odd_bitwise.
 unfold testbit; fold testbit. rewrite div2_bitwise.
 apply IHn; now apply div2_decr.
Qed.

Lemma land_spec : forall a b n,
 testbit (land a b) n = testbit a n && testbit b n.
Proof.
 intros. unfold land. apply testbit_bitwise_1; trivial.
Qed.

Lemma ldiff_spec : forall a b n,
 testbit (ldiff a b) n = testbit a n && negb (testbit b n).
Proof.
 intros. unfold ldiff. apply testbit_bitwise_1; trivial.
Qed.

Lemma lor_spec : forall a b n,
 testbit (lor a b) n = testbit a n || testbit b n.
Proof.
 intros. unfold lor. apply testbit_bitwise_2. trivial.
 destruct (le_ge_dec a b). now rewrite max_r. now rewrite max_l.
 destruct (le_ge_dec a b). now rewrite max_r. now rewrite max_l.
Qed.

Lemma lxor_spec : forall a b n,
 testbit (lxor a b) n = xorb (testbit a n) (testbit b n).
Proof.
 intros. unfold lxor. apply testbit_bitwise_2. trivial.
 destruct (le_ge_dec a b). now rewrite max_r. now rewrite max_l.
 destruct (le_ge_dec a b). now rewrite max_r. now rewrite max_l.
Qed.

(** * Implementation of [NAxiomsSig] by [nat] *)

Module Nat
 <: NAxiomsSig <: UsualDecidableTypeFull <: OrderedTypeFull <: TotalOrder.

(** Bi-directional induction. *)

Theorem bi_induction :
  forall A : nat -> Prop, Proper (eq==>iff) A ->
    A 0 -> (forall n : nat, A n <-> A (S n)) -> forall n : nat, A n.
Proof.
intros A A_wd A0 AS. apply nat_ind. assumption. intros; now apply -> AS.
Qed.

(** Basic operations. *)

Definition eq_equiv : Equivalence (@eq nat) := eq_equivalence.
Local Obligation Tactic := simpl_relation.
Program Instance succ_wd : Proper (eq==>eq) S.
Program Instance pred_wd : Proper (eq==>eq) pred.
Program Instance add_wd : Proper (eq==>eq==>eq) plus.
Program Instance sub_wd : Proper (eq==>eq==>eq) minus.
Program Instance mul_wd : Proper (eq==>eq==>eq) mult.

Theorem pred_succ : forall n : nat, pred (S n) = n.
Proof.
reflexivity.
Qed.

Theorem one_succ : 1 = S 0.
Proof.
reflexivity.
Qed.

Theorem two_succ : 2 = S 1.
Proof.
reflexivity.
Qed.

Theorem add_0_l : forall n : nat, 0 + n = n.
Proof.
reflexivity.
Qed.

Theorem add_succ_l : forall n m : nat, (S n) + m = S (n + m).
Proof.
reflexivity.
Qed.

Theorem sub_0_r : forall n : nat, n - 0 = n.
Proof.
intro n; now destruct n.
Qed.

Theorem sub_succ_r : forall n m : nat, n - (S m) = pred (n - m).
Proof.
induction n; destruct m; simpl; auto. apply sub_0_r.
Qed.

Theorem mul_0_l : forall n : nat, 0 * n = 0.
Proof.
reflexivity.
Qed.

Theorem mul_succ_l : forall n m : nat, S n * m = n * m + m.
Proof.
assert (add_S_r : forall n m, n+S m = S(n+m)) by (induction n; auto).
assert (add_comm : forall n m, n+m = m+n).
 induction n; simpl; auto. intros; rewrite add_S_r; auto.
intros n m; now rewrite add_comm.
Qed.

(** Order on natural numbers *)

Program Instance lt_wd : Proper (eq==>eq==>iff) lt.

Theorem lt_succ_r : forall n m : nat, n < S m <-> n <= m.
Proof.
unfold lt; split. apply le_S_n. induction 1; auto.
Qed.


Theorem lt_eq_cases : forall n m : nat, n <= m <-> n < m \/ n = m.
Proof.
split.
inversion 1; auto. rewrite lt_succ_r; auto.
destruct 1; [|subst; auto]. rewrite <- lt_succ_r; auto.
Qed.

Theorem lt_irrefl : forall n : nat, ~ (n < n).
Proof.
induction n. intro H; inversion H. rewrite lt_succ_r; auto.
Qed.

(** Facts specific to natural numbers, not integers. *)

Theorem pred_0 : pred 0 = 0.
Proof.
reflexivity.
Qed.

(** Recursion fonction *)

Definition recursion {A} : A -> (nat -> A -> A) -> nat -> A :=
  nat_rect (fun _ => A).

Instance recursion_wd {A} (Aeq : relation A) :
 Proper (Aeq ==> (eq==>Aeq==>Aeq) ==> eq ==> Aeq) recursion.
Proof.
intros a a' Ha f f' Hf n n' Hn. subst n'.
induction n; simpl; auto. apply Hf; auto.
Qed.

Theorem recursion_0 :
  forall {A} (a : A) (f : nat -> A -> A), recursion a f 0 = a.
Proof.
reflexivity.
Qed.

Theorem recursion_succ :
  forall {A} (Aeq : relation A) (a : A) (f : nat -> A -> A),
    Aeq a a -> Proper (eq==>Aeq==>Aeq) f ->
      forall n : nat, Aeq (recursion a f (S n)) (f n (recursion a f n)).
Proof.
unfold Proper, respectful in *; induction n; simpl; auto.
Qed.

(** The instantiation of operations.
    Placing them at the very end avoids having indirections in above lemmas. *)

Definition t := nat.
Definition eq := @eq nat.
Definition eqb := beq_nat.
Definition compare := nat_compare.
Definition zero := 0.
Definition one := 1.
Definition two := 2.
Definition succ := S.
Definition pred := pred.
Definition add := plus.
Definition sub := minus.
Definition mul := mult.
Definition lt := lt.
Definition le := le.
Definition ltb := ltb.
Definition leb := leb.

Definition min := min.
Definition max := max.
Definition max_l := max_l.
Definition max_r := max_r.
Definition min_l := min_l.
Definition min_r := min_r.

Definition eqb_eq := beq_nat_true_iff.
Definition compare_spec := nat_compare_spec.
Definition eq_dec := eq_nat_dec.
Definition leb_le := leb_le.
Definition ltb_lt := ltb_lt.

Definition Even := Even.
Definition Odd := Odd.
Definition even := even.
Definition odd := odd.
Definition even_spec := even_spec.
Definition odd_spec := odd_spec.

Program Instance pow_wd : Proper (eq==>eq==>eq) pow.
Definition pow_0_r := pow_0_r.
Definition pow_succ_r := pow_succ_r.
Lemma pow_neg_r : forall a b, b<0 -> a^b = 0. inversion 1. Qed.
Definition pow := pow.

Definition square := square.
Definition square_spec := square_spec.

Definition log2_spec := log2_spec.
Definition log2_nonpos := log2_nonpos.
Definition log2 := log2.

Definition sqrt_spec a (Ha:0<=a) := sqrt_spec a.
Lemma sqrt_neg : forall a, a<0 -> sqrt a = 0. inversion 1. Qed.
Definition sqrt := sqrt.

Definition div := div.
Definition modulo := modulo.
Program Instance div_wd : Proper (eq==>eq==>eq) div.
Program Instance mod_wd : Proper (eq==>eq==>eq) modulo.
Definition div_mod := div_mod.
Definition mod_bound_pos := mod_bound_pos.

Definition divide := divide.
Definition gcd := gcd.
Definition gcd_divide_l := gcd_divide_l.
Definition gcd_divide_r := gcd_divide_r.
Definition gcd_greatest := gcd_greatest.
Lemma gcd_nonneg : forall a b, 0<=gcd a b.
Proof. intros. apply le_O_n. Qed.

Definition testbit := testbit.
Definition shiftl := shiftl.
Definition shiftr := shiftr.
Definition lxor := lxor.
Definition land := land.
Definition lor := lor.
Definition ldiff := ldiff.
Definition div2 := div2.

Program Instance testbit_wd : Proper (eq==>eq==>Logic.eq) testbit.
Definition testbit_odd_0 := testbit_odd_0.
Definition testbit_even_0 := testbit_even_0.
Definition testbit_odd_succ a n (_:0<=n) := testbit_odd_succ a n.
Definition testbit_even_succ a n (_:0<=n) := testbit_even_succ a n.
Lemma testbit_neg_r a n (H:n<0) : testbit a n = false.
Proof. inversion H. Qed.
Definition shiftl_spec_low := shiftl_spec_low.
Definition shiftl_spec_high a n m (_:0<=m) := shiftl_spec_high a n m.
Definition shiftr_spec a n m (_:0<=m) := shiftr_spec a n m.
Definition lxor_spec := lxor_spec.
Definition land_spec := land_spec.
Definition lor_spec := lor_spec.
Definition ldiff_spec := ldiff_spec.
Definition div2_spec a : div2 a = shiftr a 1 := eq_refl _.

(** Generic Properties *)

Include NProp
 <+ UsualMinMaxLogicalProperties <+ UsualMinMaxDecProperties.

End Nat.

(** [Nat] contains an [order] tactic for natural numbers *)

(** Note that [Nat.order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x=y]. *)

Section TestOrder.
 Let test : forall x y, x<=y -> y<=x -> x=y.
 Proof.
 Nat.order.
 Qed.
End TestOrder.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/SpecViaZ/NSig.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*            Benjamin Gregoire, Laurent Thery, INRIA, 2007             *)
(************************************************************************)

Require Import BinInt.

Open Scope Z_scope.

(** * NSig *)

(** Interface of a rich structure about natural numbers.
    Specifications are written via translation to Z.
*)

Module Type NType.

 Parameter t : Type.

 Parameter to_Z : t -> Z.
 Local Notation "[ x ]" := (to_Z x).
 Parameter spec_pos: forall x, 0 <= [x].

 Parameter of_N : N -> t.
 Parameter spec_of_N: forall x, to_Z (of_N x) = Z.of_N x.
 Definition to_N n := Z.to_N (to_Z n).

 Definition eq n m := [n] = [m].
 Definition lt n m := [n] < [m].
 Definition le n m := [n] <= [m].

 Parameter compare : t -> t -> comparison.
 Parameter eqb : t -> t -> bool.
 Parameter ltb : t -> t -> bool.
 Parameter leb : t -> t -> bool.
 Parameter max : t -> t -> t.
 Parameter min : t -> t -> t.
 Parameter zero : t.
 Parameter one : t.
 Parameter two : t.
 Parameter succ : t -> t.
 Parameter pred : t -> t.
 Parameter add  : t -> t -> t.
 Parameter sub : t -> t -> t.
 Parameter mul : t -> t -> t.
 Parameter square : t -> t.
 Parameter pow_pos : t -> positive -> t.
 Parameter pow_N : t -> N -> t.
 Parameter pow : t -> t -> t.
 Parameter sqrt : t -> t.
 Parameter log2 : t -> t.
 Parameter div_eucl : t -> t -> t * t.
 Parameter div : t -> t -> t.
 Parameter modulo : t -> t -> t.
 Parameter gcd : t -> t -> t.
 Parameter even : t -> bool.
 Parameter odd : t -> bool.
 Parameter testbit : t -> t -> bool.
 Parameter shiftr : t -> t -> t.
 Parameter shiftl : t -> t -> t.
 Parameter land : t -> t -> t.
 Parameter lor : t -> t -> t.
 Parameter ldiff : t -> t -> t.
 Parameter lxor : t -> t -> t.
 Parameter div2 : t -> t.

 Parameter spec_compare: forall x y, compare x y = ([x] ?= [y]).
 Parameter spec_eqb : forall x y, eqb x y = ([x] =? [y]).
 Parameter spec_ltb : forall x y, ltb x y = ([x] <? [y]).
 Parameter spec_leb : forall x y, leb x y = ([x] <=? [y]).
 Parameter spec_max : forall x y, [max x y] = Z.max [x] [y].
 Parameter spec_min : forall x y, [min x y] = Z.min [x] [y].
 Parameter spec_0: [zero] = 0.
 Parameter spec_1: [one] = 1.
 Parameter spec_2: [two] = 2.
 Parameter spec_succ: forall n, [succ n] = [n] + 1.
 Parameter spec_add: forall x y, [add x y] = [x] + [y].
 Parameter spec_pred: forall x, [pred x] = Z.max 0 ([x] - 1).
 Parameter spec_sub: forall x y, [sub x y] = Z.max 0 ([x] - [y]).
 Parameter spec_mul: forall x y, [mul x y] = [x] * [y].
 Parameter spec_square: forall x, [square x] = [x] * [x].
 Parameter spec_pow_pos: forall x n, [pow_pos x n] = [x] ^ Zpos n.
 Parameter spec_pow_N: forall x n, [pow_N x n] = [x] ^ Z.of_N n.
 Parameter spec_pow: forall x n, [pow x n] = [x] ^ [n].
 Parameter spec_sqrt: forall x, [sqrt x] = Z.sqrt [x].
 Parameter spec_log2: forall x, [log2 x] = Z.log2 [x].
 Parameter spec_div_eucl: forall x y,
  let (q,r) := div_eucl x y in ([q], [r]) = Z.div_eucl [x] [y].
 Parameter spec_div: forall x y, [div x y] = [x] / [y].
 Parameter spec_modulo: forall x y, [modulo x y] = [x] mod [y].
 Parameter spec_gcd: forall a b, [gcd a b] = Z.gcd [a] [b].
 Parameter spec_even: forall x, even x = Z.even [x].
 Parameter spec_odd: forall x, odd x = Z.odd [x].
 Parameter spec_testbit: forall x p, testbit x p = Z.testbit [x] [p].
 Parameter spec_shiftr: forall x p, [shiftr x p] = Z.shiftr [x] [p].
 Parameter spec_shiftl: forall x p, [shiftl x p] = Z.shiftl [x] [p].
 Parameter spec_land: forall x y, [land x y] = Z.land [x] [y].
 Parameter spec_lor: forall x y, [lor x y] = Z.lor [x] [y].
 Parameter spec_ldiff: forall x y, [ldiff x y] = Z.ldiff [x] [y].
 Parameter spec_lxor: forall x y, [lxor x y] = Z.lxor [x] [y].
 Parameter spec_div2: forall x, [div2 x] = Z.div2 [x].

End NType.

Module Type NType_Notation (Import N:NType).
 Notation "[ x ]" := (to_Z x).
 Infix "==" := eq (at level 70).
 Notation "0" := zero.
 Notation "1" := one.
 Notation "2" := two.
 Infix "+" := add.
 Infix "-" := sub.
 Infix "*" := mul.
 Infix "^" := pow.
 Infix "<=" := le.
 Infix "<" := lt.
End NType_Notation.

Module Type NType' := NType <+ NType_Notation.


==> anc/HoTT/coq-HoTT/theories/Numbers/Natural/SpecViaZ/NSigNAxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith OrdersFacts Nnat NAxioms NSig.

(** * The interface [NSig.NType] implies the interface [NAxiomsSig] *)

Module NTypeIsNAxioms (Import NN : NType').

Hint Rewrite
 spec_0 spec_1 spec_2 spec_succ spec_add spec_mul spec_pred spec_sub
 spec_div spec_modulo spec_gcd spec_compare spec_eqb spec_ltb spec_leb
 spec_square spec_sqrt spec_log2 spec_max spec_min spec_pow_pos spec_pow_N
 spec_pow spec_even spec_odd spec_testbit spec_shiftl spec_shiftr
 spec_land spec_lor spec_ldiff spec_lxor spec_div2 spec_of_N
 : nsimpl.
Ltac nsimpl := autorewrite with nsimpl.
Ltac ncongruence := unfold eq, to_N; repeat red; intros; nsimpl; congruence.
Ltac zify := unfold eq, lt, le, to_N in *; nsimpl.
Ltac omega_pos n := generalize (spec_pos n); omega with *.

Local Obligation Tactic := ncongruence.

Instance eq_equiv : Equivalence eq.
Proof. unfold eq. firstorder. Qed.

Program Instance succ_wd : Proper (eq==>eq) succ.
Program Instance pred_wd : Proper (eq==>eq) pred.
Program Instance add_wd : Proper (eq==>eq==>eq) add.
Program Instance sub_wd : Proper (eq==>eq==>eq) sub.
Program Instance mul_wd : Proper (eq==>eq==>eq) mul.

Theorem pred_succ : forall n, pred (succ n) == n.
Proof.
intros. zify. omega_pos n.
Qed.

Theorem one_succ : 1 == succ 0.
Proof.
now zify.
Qed.

Theorem two_succ : 2 == succ 1.
Proof.
now zify.
Qed.

Definition N_of_Z z := of_N (Z.to_N z).

Lemma spec_N_of_Z z : (0<=z)%Z -> [N_of_Z z] = z.
Proof.
 unfold N_of_Z. zify. apply Z2N.id.
Qed.

Section Induction.

Variable A : NN.t -> Prop.
Hypothesis A_wd : Proper (eq==>iff) A.
Hypothesis A0 : A 0.
Hypothesis AS : forall n, A n <-> A (succ n).

Let B (z : Z) := A (N_of_Z z).

Lemma B0 : B 0.
Proof.
unfold B, N_of_Z; simpl.
rewrite <- (A_wd 0); auto.
red; rewrite spec_0, spec_of_N; auto.
Qed.

Lemma BS : forall z : Z, (0 <= z)%Z -> B z -> B (z + 1).
Proof.
intros z H1 H2.
unfold B in *. apply -> AS in H2.
setoid_replace (N_of_Z (z + 1)) with (succ (N_of_Z z)); auto.
unfold eq. rewrite spec_succ, 2 spec_N_of_Z; auto with zarith.
Qed.

Lemma B_holds : forall z : Z, (0 <= z)%Z -> B z.
Proof.
exact (natlike_ind B B0 BS).
Qed.

Theorem bi_induction : forall n, A n.
Proof.
intro n. setoid_replace n with (N_of_Z (to_Z n)).
apply B_holds. apply spec_pos.
red. now rewrite spec_N_of_Z by apply spec_pos.
Qed.

End Induction.

Theorem add_0_l : forall n, 0 + n == n.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem add_succ_l : forall n m, (succ n) + m == succ (n + m).
Proof.
intros. zify. auto with zarith.
Qed.

Theorem sub_0_r : forall n, n - 0 == n.
Proof.
intros. zify. omega_pos n.
Qed.

Theorem sub_succ_r : forall n m, n - (succ m) == pred (n - m).
Proof.
intros. zify. omega with *.
Qed.

Theorem mul_0_l : forall n, 0 * n == 0.
Proof.
intros. zify. auto with zarith.
Qed.

Theorem mul_succ_l : forall n m, (succ n) * m == n * m + m.
Proof.
intros. zify. ring.
Qed.

(** Order *)

Lemma eqb_eq x y : eqb x y = true <-> x == y.
Proof.
 zify. apply Z.eqb_eq.
Qed.

Lemma leb_le x y : leb x y = true <-> x <= y.
Proof.
 zify. apply Z.leb_le.
Qed.

Lemma ltb_lt x y : ltb x y = true <-> x < y.
Proof.
 zify. apply Z.ltb_lt.
Qed.

Lemma compare_eq_iff n m : compare n m = Eq <-> n == m.
Proof.
 intros. zify. apply Z.compare_eq_iff.
Qed.

Lemma compare_lt_iff n m : compare n m = Lt <-> n < m.
Proof.
 intros. zify. reflexivity.
Qed.

Lemma compare_le_iff n m : compare n m <> Gt <-> n <= m.
Proof.
 intros. zify. reflexivity.
Qed.

Lemma compare_antisym n m : compare m n = CompOpp (compare n m).
Proof.
 intros. zify. apply Z.compare_antisym.
Qed.

Include BoolOrderFacts NN NN NN [no inline].

Instance compare_wd : Proper (eq ==> eq ==> Logic.eq) compare.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance eqb_wd : Proper (eq ==> eq ==> Logic.eq) eqb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance ltb_wd : Proper (eq ==> eq ==> Logic.eq) ltb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance leb_wd : Proper (eq ==> eq ==> Logic.eq) leb.
Proof.
intros x x' Hx y y' Hy. zify. now rewrite Hx, Hy.
Qed.

Instance lt_wd : Proper (eq ==> eq ==> iff) lt.
Proof.
intros x x' Hx y y' Hy; unfold lt; rewrite Hx, Hy; intuition.
Qed.

Theorem lt_succ_r : forall n m, n < succ m <-> n <= m.
Proof.
intros. zify. omega.
Qed.

Theorem min_l : forall n m, n <= m -> min n m == n.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem min_r : forall n m, m <= n -> min n m == m.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem max_l : forall n m, m <= n -> max n m == n.
Proof.
intros n m. zify. omega with *.
Qed.

Theorem max_r : forall n m, n <= m -> max n m == m.
Proof.
intros n m. zify. omega with *.
Qed.

(** Properties specific to natural numbers, not integers. *)

Theorem pred_0 : pred 0 == 0.
Proof.
zify. auto.
Qed.

(** Power *)

Program Instance pow_wd : Proper (eq==>eq==>eq) pow.

Lemma pow_0_r : forall a, a^0 == 1.
Proof.
 intros. now zify.
Qed.

Lemma pow_succ_r : forall a b, 0<=b -> a^(succ b) == a * a^b.
Proof.
 intros a b. zify. intros. now Z.nzsimpl.
Qed.

Lemma pow_neg_r : forall a b, b<0 -> a^b == 0.
Proof.
 intros a b. zify. intro Hb. exfalso. omega_pos b.
Qed.

Lemma pow_pow_N : forall a b, a^b == pow_N a (to_N b).
Proof.
 intros. zify. f_equal.
 now rewrite Z2N.id by apply spec_pos.
Qed.

Lemma pow_N_pow : forall a b, pow_N a b == a^(of_N b).
Proof.
 intros. now zify.
Qed.

Lemma pow_pos_N : forall a p, pow_pos a p == pow_N a (Npos p).
Proof.
 intros. now zify.
Qed.

(** Square *)

Lemma square_spec n : square n == n * n.
Proof.
 now zify.
Qed.

(** Sqrt *)

Lemma sqrt_spec : forall n, 0<=n ->
 (sqrt n)*(sqrt n) <= n /\ n < (succ (sqrt n))*(succ (sqrt n)).
Proof.
 intros n. zify. apply Z.sqrt_spec.
Qed.

Lemma sqrt_neg : forall n, n<0 -> sqrt n == 0.
Proof.
 intros n. zify. intro H. exfalso. omega_pos n.
Qed.

(** Log2 *)

Lemma log2_spec : forall n, 0<n ->
 2^(log2 n) <= n /\ n < 2^(succ (log2 n)).
Proof.
 intros n. zify. change (Z.log2 [n]+1)%Z with (Z.succ (Z.log2 [n])).
 apply Z.log2_spec.
Qed.

Lemma log2_nonpos : forall n, n<=0 -> log2 n == 0.
Proof.
 intros n. zify. apply Z.log2_nonpos.
Qed.

(** Even / Odd *)

Definition Even n := exists m, n == 2*m.
Definition Odd n := exists m, n == 2*m+1.

Lemma even_spec n : even n = true <-> Even n.
Proof.
 unfold Even. zify. rewrite Z.even_spec.
 split; intros (m,Hm).
 - exists (N_of_Z m). zify. rewrite spec_N_of_Z; trivial. omega_pos n.
 - exists [m]. revert Hm; now zify.
Qed.

Lemma odd_spec n : odd n = true <-> Odd n.
Proof.
 unfold Odd. zify. rewrite Z.odd_spec.
 split; intros (m,Hm).
 - exists (N_of_Z m). zify. rewrite spec_N_of_Z; trivial. omega_pos n.
 - exists [m]. revert Hm; now zify.
Qed.

(** Div / Mod *)

Program Instance div_wd : Proper (eq==>eq==>eq) div.
Program Instance mod_wd : Proper (eq==>eq==>eq) modulo.

Theorem div_mod : forall a b, ~b==0 -> a == b*(div a b) + (modulo a b).
Proof.
intros a b. zify. intros. apply Z.div_mod; auto.
Qed.

Theorem mod_bound_pos : forall a b, 0<=a -> 0<b ->
 0 <= modulo a b /\ modulo a b < b.
Proof.
intros a b. zify. apply Z.mod_bound_pos.
Qed.

(** Gcd *)

Definition divide n m := exists p, m == p*n.
Local Notation "( x | y )" := (divide x y) (at level 0).

Lemma spec_divide : forall n m, (n|m) <-> Z.divide [n] [m].
Proof.
 intros n m. split.
 - intros (p,H). exists [p]. revert H; now zify.
 - intros (z,H). exists (of_N (Z.abs_N z)). zify.
   rewrite N2Z.inj_abs_N.
   rewrite <- (Z.abs_eq [m]), <- (Z.abs_eq [n]) by apply spec_pos.
   now rewrite H, Z.abs_mul.
Qed.

Lemma gcd_divide_l : forall n m, (gcd n m | n).
Proof.
 intros n m. apply spec_divide. zify. apply Z.gcd_divide_l.
Qed.

Lemma gcd_divide_r : forall n m, (gcd n m | m).
Proof.
 intros n m. apply spec_divide. zify. apply Z.gcd_divide_r.
Qed.

Lemma gcd_greatest : forall n m p, (p|n) -> (p|m) -> (p|gcd n m).
Proof.
 intros n m p. rewrite !spec_divide. zify. apply Z.gcd_greatest.
Qed.

Lemma gcd_nonneg : forall n m, 0 <= gcd n m.
Proof.
 intros. zify. apply Z.gcd_nonneg.
Qed.

(** Bitwise operations *)

Program Instance testbit_wd : Proper (eq==>eq==>Logic.eq) testbit.

Lemma testbit_odd_0 : forall a, testbit (2*a+1) 0 = true.
Proof.
 intros. zify. apply Z.testbit_odd_0.
Qed.

Lemma testbit_even_0 : forall a, testbit (2*a) 0 = false.
Proof.
 intros. zify. apply Z.testbit_even_0.
Qed.

Lemma testbit_odd_succ : forall a n, 0<=n ->
 testbit (2*a+1) (succ n) = testbit a n.
Proof.
 intros a n. zify. apply Z.testbit_odd_succ.
Qed.

Lemma testbit_even_succ : forall a n, 0<=n ->
 testbit (2*a) (succ n) = testbit a n.
Proof.
 intros a n. zify. apply Z.testbit_even_succ.
Qed.

Lemma testbit_neg_r : forall a n, n<0 -> testbit a n = false.
Proof.
 intros a n. zify. apply Z.testbit_neg_r.
Qed.

Lemma shiftr_spec : forall a n m, 0<=m ->
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 intros a n m. zify. apply Z.shiftr_spec.
Qed.

Lemma shiftl_spec_high : forall a n m, 0<=m -> n<=m ->
 testbit (shiftl a n) m = testbit a (m-n).
Proof.
 intros a n m. zify. intros Hn H. rewrite Z.max_r by auto with zarith.
 now apply Z.shiftl_spec_high.
Qed.

Lemma shiftl_spec_low : forall a n m, m<n ->
 testbit (shiftl a n) m = false.
Proof.
 intros a n m. zify. intros H. now apply Z.shiftl_spec_low.
Qed.

Lemma land_spec : forall a b n,
 testbit (land a b) n = testbit a n && testbit b n.
Proof.
 intros a n m. zify. now apply Z.land_spec.
Qed.

Lemma lor_spec : forall a b n,
 testbit (lor a b) n = testbit a n || testbit b n.
Proof.
 intros a n m. zify. now apply Z.lor_spec.
Qed.

Lemma ldiff_spec : forall a b n,
 testbit (ldiff a b) n = testbit a n && negb (testbit b n).
Proof.
 intros a n m. zify. now apply Z.ldiff_spec.
Qed.

Lemma lxor_spec : forall a b n,
 testbit (lxor a b) n = xorb (testbit a n) (testbit b n).
Proof.
 intros a n m. zify. now apply Z.lxor_spec.
Qed.

Lemma div2_spec : forall a, div2 a == shiftr a 1.
Proof.
 intros a. zify. now apply Z.div2_spec.
Qed.

(** Recursion *)

Definition recursion (A : Type) (a : A) (f : NN.t -> A -> A) (n : NN.t) :=
  N.peano_rect (fun _ => A) a (fun n a => f (NN.of_N n) a) (NN.to_N n).
Arguments recursion [A] a f n.

Instance recursion_wd (A : Type) (Aeq : relation A) :
 Proper (Aeq ==> (eq==>Aeq==>Aeq) ==> eq ==> Aeq) (@recursion A).
Proof.
unfold eq.
intros a a' Eaa' f f' Eff' x x' Exx'.
unfold recursion.
unfold NN.to_N.
rewrite <- Exx'; clear x' Exx'.
induction (Z.to_N [x]) using N.peano_ind.
simpl; auto.
rewrite 2 N.peano_rect_succ. now apply Eff'.
Qed.

Theorem recursion_0 :
  forall (A : Type) (a : A) (f : NN.t -> A -> A), recursion a f 0 = a.
Proof.
intros A a f; unfold recursion, NN.to_N; rewrite NN.spec_0; simpl; auto.
Qed.

Theorem recursion_succ :
  forall (A : Type) (Aeq : relation A) (a : A) (f : NN.t -> A -> A),
    Aeq a a -> Proper (eq==>Aeq==>Aeq) f ->
      forall n, Aeq (recursion a f (succ n)) (f n (recursion a f n)).
Proof.
unfold eq, recursion; intros A Aeq a f EAaa f_wd n.
replace (to_N (succ n)) with (N.succ (to_N n)) by
 (zify; now rewrite <- Z2N.inj_succ by apply spec_pos).
rewrite N.peano_rect_succ.
apply f_wd; auto.
zify. now rewrite Z2N.id by apply spec_pos.
fold (recursion a f n). apply recursion_wd; auto. red; auto.
Qed.

End NTypeIsNAxioms.

Module NType_NAxioms (NN : NType)
 <: NAxiomsSig <: OrderFunctions NN <: HasMinMax NN
 := NN <+ NTypeIsNAxioms.


==> anc/HoTT/coq-HoTT/theories/Numbers/NumPrelude.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(*                      Evgeny Makarov, INRIA, 2007                     *)
(************************************************************************)

Require Export Setoid Morphisms Morphisms_Prop.

Set Implicit Arguments.

(* The following tactic uses solve_proper to solve the goals
relating to well-definedness that are produced by applying induction.
We declare it to take the tactic that applies the induction theorem
and not the induction theorem itself because the tactic may, for
example, supply additional arguments, as does NZinduct_center in
NZBase.v *)

Ltac induction_maker n t :=
  try intros until n; pattern n; t; clear n; [solve_proper | ..].



==> anc/HoTT/coq-HoTT/theories/Numbers/Rational/BigQ/BigQ.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * BigQ: an efficient implementation of rational numbers *)

(** Initial authors: Benjamin Gregoire, Laurent Thery, INRIA, 2007 *)

Require Export BigZ.
Require Import Field Qfield QSig QMake Orders GenericMinMax.

(** We choose for BigQ an implemention with
    multiple representation of 0: 0, 1/0, 2/0 etc.
    See [QMake.v] *)

(** First, we provide translations functions between [BigN] and [BigZ] *)

Module BigN_BigZ <: NType_ZType BigN.BigN BigZ.
 Definition Z_of_N := BigZ.Pos.
 Lemma spec_Z_of_N : forall n, BigZ.to_Z (Z_of_N n) = BigN.to_Z n.
 Proof.
 reflexivity.
 Qed.
 Definition Zabs_N := BigZ.to_N.
 Lemma spec_Zabs_N : forall z, BigN.to_Z (Zabs_N z) = Z.abs (BigZ.to_Z z).
 Proof.
 unfold Zabs_N; intros.
 rewrite BigZ.spec_to_Z, Z.mul_comm; apply Z.sgn_abs.
 Qed.
End BigN_BigZ.

(** This allows to build [BigQ] out of [BigN] and [BigQ] via [QMake] *)

Delimit Scope bigQ_scope with bigQ.

Module BigQ <: QType <: OrderedTypeFull <: TotalOrder.
 Include QMake.Make BigN BigZ BigN_BigZ [scope abstract_scope to bigQ_scope].
 Bind Scope bigQ_scope with t t_.
 Include !QProperties <+ HasEqBool2Dec
  <+ !MinMaxLogicalProperties <+ !MinMaxDecProperties.
 Ltac order := Private_Tac.order.
End BigQ.

(** Notations about [BigQ] *)

Local Open Scope bigQ_scope.

Notation bigQ := BigQ.t.
Bind Scope bigQ_scope with bigQ BigQ.t BigQ.t_.
(** As in QArith, we use [#] to denote fractions *)
Notation "p # q" := (BigQ.Qq p q) (at level 55, no associativity) : bigQ_scope.
Local Notation "0" := BigQ.zero : bigQ_scope.
Local Notation "1" := BigQ.one : bigQ_scope.
Infix "+" := BigQ.add : bigQ_scope.
Infix "-" := BigQ.sub : bigQ_scope.
Notation "- x" := (BigQ.opp x) : bigQ_scope.
Infix "*" := BigQ.mul : bigQ_scope.
Infix "/" := BigQ.div : bigQ_scope.
Infix "^" := BigQ.power : bigQ_scope.
Infix "?=" := BigQ.compare : bigQ_scope.
Infix "==" := BigQ.eq : bigQ_scope.
Notation "x != y" := (~x==y) (at level 70, no associativity) : bigQ_scope.
Infix "<" := BigQ.lt : bigQ_scope.
Infix "<=" := BigQ.le : bigQ_scope.
Notation "x > y" := (BigQ.lt y x) (only parsing) : bigQ_scope.
Notation "x >= y" := (BigQ.le y x) (only parsing) : bigQ_scope.
Notation "x < y < z" := (x<y /\ y<z) : bigQ_scope.
Notation "x < y <= z" := (x<y /\ y<=z) : bigQ_scope.
Notation "x <= y < z" := (x<=y /\ y<z) : bigQ_scope.
Notation "x <= y <= z" := (x<=y /\ y<=z) : bigQ_scope.
Notation "[ q ]" := (BigQ.to_Q q) : bigQ_scope.

(** [BigQ] is a field *)

Lemma BigQfieldth :
 field_theory 0 1 BigQ.add BigQ.mul BigQ.sub BigQ.opp
  BigQ.div BigQ.inv BigQ.eq.
Proof.
constructor.
constructor.
exact BigQ.add_0_l. exact BigQ.add_comm. exact BigQ.add_assoc.
exact BigQ.mul_1_l. exact BigQ.mul_comm. exact BigQ.mul_assoc.
exact BigQ.mul_add_distr_r. exact BigQ.sub_add_opp.
exact BigQ.add_opp_diag_r. exact BigQ.neq_1_0.
exact BigQ.div_mul_inv. exact BigQ.mul_inv_diag_l.
Qed.

Lemma BigQpowerth :
 power_theory 1 BigQ.mul BigQ.eq Z.of_N BigQ.power.
Proof.
constructor. intros. BigQ.qify.
replace ([r] ^ Z.of_N n)%Q with (pow_N 1 Qmult [r] n)%Q by (now destruct n).
destruct n. reflexivity.
induction p; simpl; auto; rewrite ?BigQ.spec_mul, ?IHp; reflexivity.
Qed.

Ltac isBigQcst t :=
 match t with
 | BigQ.Qz ?t => isBigZcst t
 | BigQ.Qq ?n ?d => match isBigZcst n with
             | true => isBigNcst d
             | false => constr:false
             end
 | BigQ.zero => constr:true
 | BigQ.one => constr:true
 | BigQ.minus_one => constr:true
 | _ => constr:false
 end.

Ltac BigQcst t :=
 match isBigQcst t with
 | true => constr:t
 | false => constr:NotConstant
 end.

Add Field BigQfield : BigQfieldth
 (decidable BigQ.eqb_correct,
  completeness BigQ.eqb_complete,
  constants [BigQcst],
  power_tac BigQpowerth [Qpow_tac]).

Section TestField.

Let ex1 : forall x y z, (x+y)*z ==  (x*z)+(y*z).
  intros.
  ring.
Qed.

Let ex8 : forall x, x ^ 2 == x*x.
  intro.
  ring.
Qed.

Let ex10 : forall x y, y!=0 -> (x/y)*y == x.
intros.
field.
auto.
Qed.

End TestField.

(** [BigQ] can also benefit from an "order" tactic *)

Ltac bigQ_order := BigQ.order.

Section TestOrder.
Let test : forall x y : bigQ, x<=y -> y<=x -> x==y.
Proof. bigQ_order. Qed.
End TestOrder.

(** We can also reason by switching to QArith thanks to tactic
    BigQ.qify. *)

Section TestQify.
Let test : forall x : bigQ, 0+x == 1*x.
Proof. intro x. BigQ.qify. ring. Qed.
End TestQify.


==> anc/HoTT/coq-HoTT/theories/Numbers/Rational/BigQ/QMake.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * QMake : a generic efficient implementation of rational numbers *)

(** Initial authors : Benjamin Gregoire, Laurent Thery, INRIA, 2007 *)

Require Import BigNumPrelude ROmega.
Require Import QArith Qcanon Qpower Qminmax.
Require Import NSig ZSig QSig.

(** We will build rationals out of an implementation of integers [ZType]
    for numerators and an implementation of natural numbers [NType] for
    denominators. But first we will need some glue between [NType] and
    [ZType]. *)

Module Type NType_ZType (NN:NType)(ZZ:ZType).
 Parameter Z_of_N : NN.t -> ZZ.t.
 Parameter spec_Z_of_N : forall n, ZZ.to_Z (Z_of_N n) = NN.to_Z n.
 Parameter Zabs_N : ZZ.t -> NN.t.
 Parameter spec_Zabs_N : forall z, NN.to_Z (Zabs_N z) = Z.abs (ZZ.to_Z z).
End NType_ZType.

Module Make (NN:NType)(ZZ:ZType)(Import NZ:NType_ZType NN ZZ) <: QType.

 (** The notation of a rational number is either an integer x,
     interpreted as itself or a pair (x,y) of an integer x and a natural
     number y interpreted as x/y. The pairs (x,0) and (0,y) are all
     interpreted as 0. *)

 Inductive t_ :=
  | Qz : ZZ.t -> t_
  | Qq : ZZ.t -> NN.t -> t_.

 Definition t := t_.

 Bind Scope abstract_scope with t t_.

 (** Specification with respect to [QArith] *)

 Local Open Scope Q_scope.

 Definition of_Z x: t := Qz (ZZ.of_Z x).

 Definition of_Q (q:Q) : t :=
  let (x,y) := q in
  match y with
    | 1%positive => Qz (ZZ.of_Z x)
    | _ => Qq (ZZ.of_Z x) (NN.of_N (Npos y))
  end.

 Definition to_Q (q: t) :=
 match q with
   | Qz x => ZZ.to_Z x # 1
   | Qq x y => if NN.eqb y NN.zero then 0
               else ZZ.to_Z x # Z.to_pos (NN.to_Z y)
 end.

 Notation "[ x ]" := (to_Q x).

 Lemma N_to_Z_pos :
  forall x, (NN.to_Z x <> NN.to_Z NN.zero)%Z -> (0 < NN.to_Z x)%Z.
 Proof.
 intros x; rewrite NN.spec_0; generalize (NN.spec_pos x). romega.
 Qed.

 Ltac destr_zcompare := case Z.compare_spec; intros ?H.

 Ltac destr_eqb :=
  match goal with
   | |- context [ZZ.eqb ?x ?y] =>
     rewrite (ZZ.spec_eqb x y);
     case (Z.eqb_spec (ZZ.to_Z x) (ZZ.to_Z y));
     destr_eqb
   | |- context [NN.eqb ?x ?y] =>
     rewrite (NN.spec_eqb x y);
     case (Z.eqb_spec (NN.to_Z x) (NN.to_Z y));
     [ | let H:=fresh "H" in
         try (intro H;generalize (N_to_Z_pos _ H); clear H)];
     destr_eqb
   | _ => idtac
  end.

 Hint Rewrite
  Z.add_0_r Z.add_0_l Z.mul_0_r Z.mul_0_l Z.mul_1_r Z.mul_1_l
  ZZ.spec_0 NN.spec_0 ZZ.spec_1 NN.spec_1 ZZ.spec_m1 ZZ.spec_opp
  ZZ.spec_compare NN.spec_compare
  ZZ.spec_add NN.spec_add ZZ.spec_mul NN.spec_mul ZZ.spec_div NN.spec_div
  ZZ.spec_gcd NN.spec_gcd Z.gcd_abs_l Z.gcd_1_r
  spec_Z_of_N spec_Zabs_N
 : nz.

 Ltac nzsimpl := autorewrite with nz in *.

 Ltac qsimpl := try red; unfold to_Q; simpl; intros;
  destr_eqb; simpl; nzsimpl; intros;
  rewrite ?Z2Pos.id by auto;
  auto.

 Theorem strong_spec_of_Q: forall q: Q, [of_Q q] = q.
 Proof.
 intros(x,y); destruct y; simpl; rewrite ?ZZ.spec_of_Z; auto;
  destr_eqb; now rewrite ?NN.spec_0, ?NN.spec_of_N.
 Qed.

 Theorem spec_of_Q: forall q: Q, [of_Q q] == q.
 Proof.
 intros; rewrite strong_spec_of_Q; red; auto.
 Qed.

 Definition eq x y := [x] == [y].

 Definition zero: t := Qz ZZ.zero.
 Definition one: t := Qz ZZ.one.
 Definition minus_one: t := Qz ZZ.minus_one.

 Lemma spec_0: [zero] == 0.
 Proof.
 simpl. nzsimpl. reflexivity.
 Qed.

 Lemma spec_1: [one] == 1.
 Proof.
 simpl. nzsimpl. reflexivity.
 Qed.

 Lemma spec_m1: [minus_one] == -(1).
 Proof.
 simpl. nzsimpl. reflexivity.
 Qed.

 Definition compare (x y: t) :=
  match x, y with
  | Qz zx, Qz zy => ZZ.compare zx zy
  | Qz zx, Qq ny dy =>
    if NN.eqb dy NN.zero then ZZ.compare zx ZZ.zero
    else ZZ.compare (ZZ.mul zx (Z_of_N dy)) ny
  | Qq nx dx, Qz zy =>
    if NN.eqb dx NN.zero then ZZ.compare ZZ.zero zy
    else ZZ.compare nx (ZZ.mul zy (Z_of_N dx))
  | Qq nx dx, Qq ny dy =>
    match NN.eqb dx NN.zero, NN.eqb dy NN.zero with
    | true, true => Eq
    | true, false => ZZ.compare ZZ.zero ny
    | false, true => ZZ.compare nx ZZ.zero
    | false, false => ZZ.compare (ZZ.mul nx (Z_of_N dy))
                                (ZZ.mul ny (Z_of_N dx))
    end
  end.

 Theorem spec_compare: forall q1 q2, (compare q1 q2) = ([q1] ?= [q2]).
 Proof.
 intros [z1 | x1 y1] [z2 | x2 y2];
   unfold Qcompare, compare; qsimpl.
 Qed.

 Definition lt n m := [n] < [m].
 Definition le n m := [n] <= [m].

 Definition min n m := match compare n m with Gt => m | _ => n end.
 Definition max n m := match compare n m with Lt => m | _ => n end.

 Lemma spec_min : forall n m, [min n m] == Qmin [n] [m].
 Proof.
 unfold min, Qmin, GenericMinMax.gmin. intros.
 rewrite spec_compare; destruct Qcompare; auto with qarith.
 Qed.

 Lemma spec_max : forall n m, [max n m] == Qmax [n] [m].
 Proof.
 unfold max, Qmax, GenericMinMax.gmax. intros.
 rewrite spec_compare; destruct Qcompare; auto with qarith.
 Qed.

 Definition eq_bool n m :=
  match compare n m with Eq => true | _ => false end.

 Theorem spec_eq_bool: forall x y, eq_bool x y = Qeq_bool [x] [y].
 Proof.
 intros. unfold eq_bool. rewrite spec_compare. reflexivity.
 Qed.

 (** [check_int] : is a reduced fraction [n/d] in fact a integer ? *)

 Definition check_int n d :=
  match NN.compare NN.one d with
  | Lt => Qq n d
  | Eq => Qz n
  | Gt => zero  (* n/0 encodes 0 *)
  end.

 Theorem strong_spec_check_int : forall n d, [check_int n d] = [Qq n d].
 Proof.
 intros; unfold check_int.
 nzsimpl.
 destr_zcompare.
 simpl. rewrite <- H; qsimpl. congruence.
 reflexivity.
 qsimpl. exfalso; romega.
 Qed.

 (** Normalisation function *)

 Definition norm n d : t :=
  let gcd := NN.gcd (Zabs_N n) d in
  match NN.compare NN.one gcd with
  | Lt => check_int (ZZ.div n (Z_of_N gcd)) (NN.div d gcd)
  | Eq => check_int n d
  | Gt => zero (* gcd = 0 => both numbers are 0 *)
  end.

 Theorem spec_norm: forall n q, [norm n q] == [Qq n q].
 Proof.
 intros p q; unfold norm.
 assert (Hp := NN.spec_pos (Zabs_N p)).
 assert (Hq := NN.spec_pos q).
 nzsimpl.
 destr_zcompare.
 (* Eq *)
 rewrite strong_spec_check_int; reflexivity.
 (* Lt *)
 rewrite strong_spec_check_int.
 qsimpl.
 generalize (Zgcd_div_pos (ZZ.to_Z p) (NN.to_Z q)). romega.
 replace (NN.to_Z q) with 0%Z in * by assumption.
 rewrite Zdiv_0_l in *; auto with zarith.
 apply Zgcd_div_swap0; romega.
 (* Gt *)
 qsimpl.
 assert (H' : Z.gcd (ZZ.to_Z p) (NN.to_Z q) = 0%Z).
  generalize (Z.gcd_nonneg (ZZ.to_Z p) (NN.to_Z q)); romega.
 symmetry; apply (Z.gcd_eq_0_l _ _ H'); auto.
 Qed.

 Theorem strong_spec_norm : forall p q, [norm p q] = Qred [Qq p q].
 Proof.
 intros.
 replace (Qred [Qq p q]) with (Qred [norm p q]) by
  (apply Qred_complete; apply spec_norm).
 symmetry; apply Qred_identity.
 unfold norm.
 assert (Hp := NN.spec_pos (Zabs_N p)).
 assert (Hq := NN.spec_pos q).
 nzsimpl.
 destr_zcompare; rewrite ?strong_spec_check_int.
 (* Eq *)
 qsimpl.
 (* Lt *)
 qsimpl.
 rewrite Zgcd_1_rel_prime.
 destruct (Z_lt_le_dec 0 (NN.to_Z q)).
 apply Zis_gcd_rel_prime; auto with zarith.
 apply Zgcd_is_gcd.
 replace (NN.to_Z q) with 0%Z in * by romega.
 rewrite Zdiv_0_l in *; romega.
 (* Gt *)
 simpl; auto with zarith.
 Qed.

 (** Reduction function : producing irreducible fractions *)

 Definition red (x : t) : t :=
  match x with
   | Qz z => x
   | Qq n d => norm n d
  end.

 Class Reduced x := is_reduced : [red x] = [x].

 Theorem spec_red : forall x, [red x] == [x].
 Proof.
 intros [ z | n d ].
 auto with qarith.
 unfold red.
 apply spec_norm.
 Qed.

 Theorem strong_spec_red : forall x, [red x] = Qred [x].
 Proof.
 intros [ z | n d ].
 unfold red.
 symmetry; apply Qred_identity; simpl; auto with zarith.
 unfold red; apply strong_spec_norm.
 Qed.

 Definition add (x y: t): t :=
  match x with
  | Qz zx =>
    match y with
    | Qz zy => Qz (ZZ.add zx zy)
    | Qq ny dy =>
      if NN.eqb dy NN.zero then x
      else Qq (ZZ.add (ZZ.mul zx (Z_of_N dy)) ny) dy
    end
  | Qq nx dx =>
    if NN.eqb dx NN.zero then y
    else match y with
    | Qz zy => Qq (ZZ.add nx (ZZ.mul zy (Z_of_N dx))) dx
    | Qq ny dy =>
      if NN.eqb dy NN.zero then x
      else
       let n := ZZ.add (ZZ.mul nx (Z_of_N dy)) (ZZ.mul ny (Z_of_N dx)) in
       let d := NN.mul dx dy in
       Qq n d
    end
  end.

 Theorem spec_add : forall x y, [add x y] == [x] + [y].
 Proof.
 intros [x | nx dx] [y | ny dy]; unfold Qplus; qsimpl;
  auto with zarith.
 rewrite Pos.mul_1_r, Z2Pos.id; auto.
 rewrite Pos.mul_1_r, Z2Pos.id; auto.
 rewrite Z.mul_eq_0 in *; intuition.
 rewrite Pos2Z.inj_mul, 2 Z2Pos.id; auto.
 Qed.

 Definition add_norm (x y: t): t :=
  match x with
  | Qz zx =>
    match y with
    | Qz zy => Qz (ZZ.add zx zy)
    | Qq ny dy =>
      if NN.eqb dy NN.zero then x
      else norm (ZZ.add (ZZ.mul zx (Z_of_N dy)) ny) dy
    end
  | Qq nx dx =>
    if NN.eqb dx NN.zero then y
    else match y with
    | Qz zy => norm (ZZ.add nx (ZZ.mul zy (Z_of_N dx))) dx
    | Qq ny dy =>
      if NN.eqb dy NN.zero then x
      else
       let n := ZZ.add (ZZ.mul nx (Z_of_N dy)) (ZZ.mul ny (Z_of_N dx)) in
       let d := NN.mul dx dy in
       norm n d
    end
  end.

 Theorem spec_add_norm : forall x y, [add_norm x y] == [x] + [y].
 Proof.
 intros x y; rewrite <- spec_add.
 destruct x; destruct y; unfold add_norm, add;
 destr_eqb; auto using Qeq_refl, spec_norm.
 Qed.

 Instance strong_spec_add_norm x y
   `(Reduced x, Reduced y) : Reduced (add_norm x y).
 Proof.
 unfold Reduced; intros.
 rewrite strong_spec_red.
 rewrite <- (Qred_complete [add x y]);
  [ | rewrite spec_add, spec_add_norm; apply Qeq_refl ].
 rewrite <- strong_spec_red.
 destruct x as [zx|nx dx]; destruct y as [zy|ny dy];
  simpl; destr_eqb; nzsimpl; simpl; auto.
 Qed.

 Definition opp (x: t): t :=
  match x with
  | Qz zx => Qz (ZZ.opp zx)
  | Qq nx dx => Qq (ZZ.opp nx) dx
  end.

 Theorem strong_spec_opp: forall q, [opp q] = -[q].
 Proof.
 intros [z | x y]; simpl.
 rewrite ZZ.spec_opp; auto.
 match goal with  |- context[NN.eqb ?X ?Y] =>
  generalize (NN.spec_eqb X Y); case NN.eqb
 end; auto; rewrite NN.spec_0.
 rewrite ZZ.spec_opp; auto.
 Qed.

 Theorem spec_opp : forall q, [opp q] == -[q].
 Proof.
 intros; rewrite strong_spec_opp; red; auto.
 Qed.

 Instance strong_spec_opp_norm q `(Reduced q) : Reduced (opp q).
 Proof.
 unfold Reduced; intros.
 rewrite strong_spec_opp, <- H, !strong_spec_red, <- Qred_opp.
 apply Qred_complete; apply spec_opp.
 Qed.

 Definition sub x y := add x (opp y).

 Theorem spec_sub : forall x y, [sub x y] == [x] - [y].
 Proof.
 intros x y; unfold sub; rewrite spec_add; auto.
 rewrite spec_opp; ring.
 Qed.

 Definition sub_norm x y := add_norm x (opp y).

 Theorem spec_sub_norm : forall x y, [sub_norm x y] == [x] - [y].
 Proof.
 intros x y; unfold sub_norm; rewrite spec_add_norm; auto.
 rewrite spec_opp; ring.
 Qed.

 Instance strong_spec_sub_norm x y
  `(Reduced x, Reduced y) : Reduced (sub_norm x y).
 Proof.
 intros.
 unfold sub_norm.
 apply strong_spec_add_norm; auto.
 apply strong_spec_opp_norm; auto.
 Qed.

 Definition mul (x y: t): t :=
  match x, y with
  | Qz zx, Qz zy => Qz (ZZ.mul zx zy)
  | Qz zx, Qq ny dy => Qq (ZZ.mul zx ny) dy
  | Qq nx dx, Qz zy => Qq (ZZ.mul nx zy) dx
  | Qq nx dx, Qq ny dy => Qq (ZZ.mul nx ny) (NN.mul dx dy)
  end.

 Ltac nsubst :=
  match goal with E : NN.to_Z _ = _ |- _ => rewrite E in * end.

 Theorem spec_mul : forall x y, [mul x y] == [x] * [y].
 Proof.
 intros [x | nx dx] [y | ny dy]; unfold Qmult; simpl; qsimpl.
 rewrite Pos.mul_1_r, Z2Pos.id; auto.
 rewrite Z.mul_eq_0 in *; intuition.
 nsubst; auto with zarith.
 nsubst; auto with zarith.
 nsubst; nzsimpl; auto with zarith.
 rewrite Pos2Z.inj_mul, 2 Z2Pos.id; auto.
 Qed.

 Definition norm_denum n d :=
  if NN.eqb d NN.one then Qz n else Qq n d.

 Lemma spec_norm_denum : forall n d,
  [norm_denum n d] == [Qq n d].
 Proof.
 unfold norm_denum; intros; simpl; qsimpl.
 congruence.
 nsubst; auto with zarith.
 Qed.

 Definition irred n d :=
   let gcd := NN.gcd (Zabs_N n) d in
   match NN.compare gcd NN.one with
     | Gt => (ZZ.div n (Z_of_N gcd), NN.div d gcd)
     | _ => (n, d)
   end.

 Lemma spec_irred : forall n d, exists g,
  let (n',d') := irred n d in
  (ZZ.to_Z n' * g = ZZ.to_Z n)%Z /\ (NN.to_Z d' * g = NN.to_Z d)%Z.
 Proof.
 intros.
 unfold irred; nzsimpl; simpl.
 destr_zcompare.
 exists 1%Z; nzsimpl; auto.
 exists 0%Z; nzsimpl.
 assert (Z.gcd (ZZ.to_Z n) (NN.to_Z d) = 0%Z).
  generalize (Z.gcd_nonneg (ZZ.to_Z n) (NN.to_Z d)); romega.
 clear H.
 split.
 symmetry; apply (Z.gcd_eq_0_l _ _ H0).
 symmetry; apply (Z.gcd_eq_0_r _ _ H0).
 exists (Z.gcd (ZZ.to_Z n) (NN.to_Z d)).
 simpl.
 split.
 nzsimpl.
 destruct (Zgcd_is_gcd (ZZ.to_Z n) (NN.to_Z d)).
 rewrite Z.mul_comm; symmetry; apply Zdivide_Zdiv_eq; auto with zarith.
 nzsimpl.
 destruct (Zgcd_is_gcd (ZZ.to_Z n) (NN.to_Z d)).
 rewrite Z.mul_comm; symmetry; apply Zdivide_Zdiv_eq; auto with zarith.
 Qed.

 Lemma spec_irred_zero : forall n d,
   (NN.to_Z d = 0)%Z <-> (NN.to_Z (snd (irred n d)) = 0)%Z.
 Proof.
 intros.
 unfold irred.
 split.
 nzsimpl; intros.
 destr_zcompare; auto.
 simpl.
 nzsimpl.
 rewrite H, Zdiv_0_l; auto.
 nzsimpl; destr_zcompare; simpl; auto.
 nzsimpl.
 intros.
 generalize (NN.spec_pos d); intros.
 destruct (NN.to_Z d); auto.
 assert (0 < 0)%Z.
  rewrite <- H0 at 2.
  apply Zgcd_div_pos; auto with zarith.
  compute; auto.
 discriminate.
 compute in H1; elim H1; auto.
 Qed.

 Lemma strong_spec_irred : forall n d,
  (NN.to_Z d <> 0%Z) ->
  let (n',d') := irred n d in Z.gcd (ZZ.to_Z n') (NN.to_Z d') = 1%Z.
 Proof.
 unfold irred; intros.
 nzsimpl.
 destr_zcompare; simpl; auto.
 elim H.
 apply (Z.gcd_eq_0_r (ZZ.to_Z n)).
 generalize (Z.gcd_nonneg (ZZ.to_Z n) (NN.to_Z d)); romega.

 nzsimpl.
 rewrite Zgcd_1_rel_prime.
 apply Zis_gcd_rel_prime.
 generalize (NN.spec_pos d); romega.
 generalize (Z.gcd_nonneg (ZZ.to_Z n) (NN.to_Z d)); romega.
 apply Zgcd_is_gcd; auto.
 Qed.

 Definition mul_norm_Qz_Qq z n d :=
   if ZZ.eqb z ZZ.zero then zero
   else
    let gcd := NN.gcd (Zabs_N z) d in
    match NN.compare gcd NN.one with
      | Gt =>
        let z := ZZ.div z (Z_of_N gcd) in
        let d := NN.div d gcd in
        norm_denum (ZZ.mul z n) d
      | _  => Qq (ZZ.mul z n) d
    end.

 Definition mul_norm (x y: t): t :=
 match x, y with
 | Qz zx, Qz zy => Qz (ZZ.mul zx zy)
 | Qz zx, Qq ny dy => mul_norm_Qz_Qq zx ny dy
 | Qq nx dx, Qz zy => mul_norm_Qz_Qq zy nx dx
 | Qq nx dx, Qq ny dy =>
    let (nx, dy) := irred nx dy in
    let (ny, dx) := irred ny dx in
    norm_denum (ZZ.mul ny nx) (NN.mul dx dy)
 end.

 Lemma spec_mul_norm_Qz_Qq : forall z n d,
   [mul_norm_Qz_Qq z n d] == [Qq (ZZ.mul z n) d].
 Proof.
 intros z n d; unfold mul_norm_Qz_Qq; nzsimpl; rewrite Zcompare_gt.
 destr_eqb; nzsimpl; intros Hz.
 qsimpl; rewrite Hz; auto.
 destruct Z_le_gt_dec as [LE|GT].
 qsimpl.
 rewrite spec_norm_denum.
 qsimpl.
 rewrite Zdiv_gcd_zero in GT; auto with zarith.
 nsubst. rewrite Zdiv_0_l in *; discriminate.
 rewrite <- Z.mul_assoc, (Z.mul_comm (ZZ.to_Z n)), Z.mul_assoc.
 rewrite Zgcd_div_swap0; try romega.
 ring.
 Qed.

 Instance strong_spec_mul_norm_Qz_Qq z n d :
   forall `(Reduced (Qq n d)), Reduced (mul_norm_Qz_Qq z n d).
 Proof.
 unfold Reduced.
 rewrite 2 strong_spec_red, 2 Qred_iff.
 simpl; nzsimpl.
 destr_eqb; intros Hd H; simpl in *; nzsimpl.

 unfold mul_norm_Qz_Qq; nzsimpl; rewrite Zcompare_gt.
 destr_eqb; intros Hz; simpl; nzsimpl; simpl; auto.
 destruct Z_le_gt_dec.
 simpl; nzsimpl.
 destr_eqb; simpl; nzsimpl; auto with zarith.
 unfold norm_denum. destr_eqb; simpl; nzsimpl.
 rewrite Hd, Zdiv_0_l; discriminate.
 intros _.
 destr_eqb; simpl; nzsimpl; auto.
 nzsimpl; rewrite Hd, Zdiv_0_l; auto with zarith.

 rewrite Z2Pos.id in H; auto.
 unfold mul_norm_Qz_Qq; nzsimpl; rewrite Zcompare_gt.
 destr_eqb; intros Hz; simpl; nzsimpl; simpl; auto.
 destruct Z_le_gt_dec as [H'|H'].
 simpl; nzsimpl.
 destr_eqb; simpl; nzsimpl; auto.
 intros.
 rewrite Z2Pos.id; auto.
 apply Zgcd_mult_rel_prime; auto.
  generalize (Z.gcd_eq_0_l (ZZ.to_Z z) (NN.to_Z d))
    (Z.gcd_nonneg (ZZ.to_Z z) (NN.to_Z d)); romega.
 destr_eqb; simpl; nzsimpl; auto.
 unfold norm_denum.
 destr_eqb; nzsimpl; simpl; destr_eqb; simpl; auto.
 intros; nzsimpl.
 rewrite Z2Pos.id; auto.
 apply Zgcd_mult_rel_prime.
 rewrite Zgcd_1_rel_prime.
 apply Zis_gcd_rel_prime.
 generalize (NN.spec_pos d); romega.
 generalize (Z.gcd_nonneg (ZZ.to_Z z) (NN.to_Z d)); romega.
 apply Zgcd_is_gcd.
 destruct (Zgcd_is_gcd (ZZ.to_Z z) (NN.to_Z d)) as [ (z0,Hz0) (d0,Hd0) Hzd].
 replace (NN.to_Z d / Z.gcd (ZZ.to_Z z) (NN.to_Z d))%Z with d0.
 rewrite Zgcd_1_rel_prime in *.
 apply bezout_rel_prime.
 destruct (rel_prime_bezout _ _ H) as [u v Huv].
 apply Bezout_intro with u (v*(Z.gcd (ZZ.to_Z z) (NN.to_Z d)))%Z.
 rewrite <- Huv; rewrite Hd0 at 2; ring.
 rewrite Hd0 at 1.
 symmetry; apply Z_div_mult_full; auto with zarith.
 Qed.

 Theorem spec_mul_norm : forall x y, [mul_norm x y] == [x] * [y].
 Proof.
 intros x y; rewrite <- spec_mul; auto.
 unfold mul_norm, mul; destruct x; destruct y.
 apply Qeq_refl.
 apply spec_mul_norm_Qz_Qq.
 rewrite spec_mul_norm_Qz_Qq; qsimpl; ring.

 rename t0 into nx, t3 into dy, t2 into ny, t1 into dx.
 destruct (spec_irred nx dy) as (g & Hg).
 destruct (spec_irred ny dx) as (g' & Hg').
 assert (Hz := spec_irred_zero nx dy).
 assert (Hz':= spec_irred_zero ny dx).
 destruct irred as (n1,d1); destruct irred as (n2,d2).
 simpl @snd in *; destruct Hg as [Hg1 Hg2]; destruct Hg' as [Hg1' Hg2'].
 rewrite spec_norm_denum.
 qsimpl.

 match goal with E : (_ * _ = 0)%Z |- _ =>
  rewrite Z.mul_eq_0 in E; destruct E as [Eq|Eq] end.
 rewrite Eq in *; simpl in *.
 rewrite <- Hg2' in *; auto with zarith.
 rewrite Eq in *; simpl in *.
 rewrite <- Hg2 in *; auto with zarith.

 match goal with E : (_ * _ = 0)%Z |- _ =>
  rewrite Z.mul_eq_0 in E; destruct E as [Eq|Eq] end.
 rewrite Hz' in Eq; rewrite Eq in *; auto with zarith.
 rewrite Hz in Eq; rewrite Eq in *; auto with zarith.

 rewrite <- Hg1, <- Hg2, <- Hg1', <- Hg2'; ring.
 Qed.

 Instance strong_spec_mul_norm x y :
  forall `(Reduced x, Reduced y), Reduced (mul_norm x y).
 Proof.
 unfold Reduced; intros.
 rewrite strong_spec_red, Qred_iff.
 destruct x as [zx|nx dx]; destruct y as [zy|ny dy].
 simpl in *; auto with zarith.
 simpl.
 rewrite <- Qred_iff, <- strong_spec_red, strong_spec_mul_norm_Qz_Qq; auto.
 simpl.
 rewrite <- Qred_iff, <- strong_spec_red, strong_spec_mul_norm_Qz_Qq; auto.
 simpl.
 destruct (spec_irred nx dy) as [g Hg].
 destruct (spec_irred ny dx) as [g' Hg'].
 assert (Hz := spec_irred_zero nx dy).
 assert (Hz':= spec_irred_zero ny dx).
 assert (Hgc := strong_spec_irred nx dy).
 assert (Hgc' := strong_spec_irred ny dx).
 destruct irred as (n1,d1); destruct irred as (n2,d2).
 simpl @snd in *; destruct Hg as [Hg1 Hg2]; destruct Hg' as [Hg1' Hg2'].

 unfold norm_denum; qsimpl.

 assert (NEQ : NN.to_Z dy <> 0%Z) by
  (rewrite Hz; intros EQ; rewrite EQ in *; romega).
 specialize (Hgc NEQ).

 assert (NEQ' : NN.to_Z dx <> 0%Z) by
  (rewrite Hz'; intro EQ; rewrite EQ in *; romega).
 specialize (Hgc' NEQ').

 revert H H0.
 rewrite 2 strong_spec_red, 2 Qred_iff; simpl.
 destr_eqb; simpl; nzsimpl; try romega; intros.
 rewrite Z2Pos.id in *; auto.

 apply Zgcd_mult_rel_prime; rewrite Z.gcd_comm;
  apply Zgcd_mult_rel_prime; rewrite Z.gcd_comm; auto.

 rewrite Zgcd_1_rel_prime in *.
 apply bezout_rel_prime.
 destruct (rel_prime_bezout (ZZ.to_Z ny) (NN.to_Z dy)) as [u v Huv]; trivial.
 apply Bezout_intro with (u*g')%Z (v*g)%Z.
 rewrite <- Huv, <- Hg1', <- Hg2. ring.

 rewrite Zgcd_1_rel_prime in *.
 apply bezout_rel_prime.
 destruct (rel_prime_bezout (ZZ.to_Z nx) (NN.to_Z dx)) as [u v Huv]; trivial.
 apply Bezout_intro with (u*g)%Z (v*g')%Z.
 rewrite <- Huv, <- Hg2', <- Hg1. ring.
 Qed.

 Definition inv (x: t): t :=
 match x with
 | Qz z =>
   match ZZ.compare ZZ.zero z with
     | Eq => zero
     | Lt => Qq ZZ.one (Zabs_N z)
     | Gt => Qq ZZ.minus_one (Zabs_N z)
   end
 | Qq n d =>
   match ZZ.compare ZZ.zero n with
     | Eq => zero
     | Lt => Qq (Z_of_N d) (Zabs_N n)
     | Gt => Qq (ZZ.opp (Z_of_N d)) (Zabs_N n)
   end
 end.

 Theorem spec_inv : forall x, [inv x] == /[x].
 Proof.
 destruct x as [ z | n d ].
 (* Qz z *)
 simpl.
 rewrite ZZ.spec_compare; destr_zcompare.
 (* 0 = z *)
 rewrite <- H.
 simpl; nzsimpl; compute; auto.
 (* 0 < z *)
 simpl.
 destr_eqb; nzsimpl; [ intros; rewrite Z.abs_eq in *; romega | intros _ ].
 set (z':=ZZ.to_Z z) in *; clearbody z'.
 red; simpl.
 rewrite Z.abs_eq by romega.
 rewrite Z2Pos.id by auto.
 unfold Qinv; simpl; destruct z'; simpl; auto; discriminate.
 (* 0 > z *)
 simpl.
 destr_eqb; nzsimpl; [ intros; rewrite Z.abs_neq in *; romega | intros _ ].
 set (z':=ZZ.to_Z z) in *; clearbody z'.
 red; simpl.
 rewrite Z.abs_neq by romega.
 rewrite Z2Pos.id by romega.
 unfold Qinv; simpl; destruct z'; simpl; auto; discriminate.
 (* Qq n d *)
 simpl.
 rewrite ZZ.spec_compare; destr_zcompare.
 (* 0 = n *)
 rewrite <- H.
 simpl; nzsimpl.
 destr_eqb; intros; compute; auto.
 (* 0 < n *)
 simpl.
 destr_eqb; nzsimpl; intros.
 intros; rewrite Z.abs_eq in *; romega.
 intros; rewrite Z.abs_eq in *; romega.
 nsubst; compute; auto.
 set (n':=ZZ.to_Z n) in *; clearbody n'.
 rewrite Z.abs_eq by romega.
 red; simpl.
 rewrite Z2Pos.id by auto.
 unfold Qinv; simpl; destruct n'; simpl; auto; try discriminate.
 rewrite Pos2Z.inj_mul, Z2Pos.id; auto.
 (* 0 > n *)
 simpl.
 destr_eqb; nzsimpl; intros.
 intros; rewrite Z.abs_neq in *; romega.
 intros; rewrite Z.abs_neq in *; romega.
 nsubst; compute; auto.
 set (n':=ZZ.to_Z n) in *; clearbody n'.
 red; simpl; nzsimpl.
 rewrite Z.abs_neq by romega.
 rewrite Z2Pos.id by romega.
 unfold Qinv; simpl; destruct n'; simpl; auto; try discriminate.
 assert (T : forall x, Zneg x = Z.opp (Zpos x)) by auto.
 rewrite T, Pos2Z.inj_mul, Z2Pos.id; auto; ring.
 Qed.

 Definition inv_norm (x: t): t :=
   match x with
     | Qz z =>
       match ZZ.compare ZZ.zero z with
         | Eq => zero
         | Lt => Qq ZZ.one (Zabs_N z)
         | Gt => Qq ZZ.minus_one (Zabs_N z)
       end
     | Qq n d =>
       if NN.eqb d NN.zero then zero else
       match ZZ.compare ZZ.zero n with
         | Eq => zero
         | Lt =>
           match ZZ.compare n ZZ.one with
             | Gt => Qq (Z_of_N d) (Zabs_N n)
             | _ => Qz (Z_of_N d)
           end
         | Gt =>
           match ZZ.compare n ZZ.minus_one with
             | Lt => Qq (ZZ.opp (Z_of_N d)) (Zabs_N n)
             | _ => Qz (ZZ.opp (Z_of_N d))
           end
       end
   end.

 Theorem spec_inv_norm : forall x, [inv_norm x] == /[x].
 Proof.
 intros.
 rewrite <- spec_inv.
 destruct x as [ z | n d ].
 (* Qz z *)
 simpl.
 rewrite ZZ.spec_compare; destr_zcompare; auto with qarith.
 (* Qq n d *)
 simpl; nzsimpl; destr_eqb.
 destr_zcompare; simpl; auto with qarith.
 destr_eqb; nzsimpl; auto with qarith.
 intros _ Hd; rewrite Hd; auto with qarith.
 destr_eqb; nzsimpl; auto with qarith.
 intros _ Hd; rewrite Hd; auto with qarith.
 (* 0 < n *)
 destr_zcompare; auto with qarith.
 destr_zcompare; nzsimpl; simpl; auto with qarith; intros.
 destr_eqb; nzsimpl; [ intros; rewrite Z.abs_eq in *; romega | intros _ ].
 rewrite H0; auto with qarith.
 romega.
 (* 0 > n *)
 destr_zcompare; nzsimpl; simpl; auto with qarith.
 destr_eqb; nzsimpl; [ intros; rewrite Z.abs_neq in *; romega | intros _ ].
 rewrite H0; auto with qarith.
 romega.
 Qed.

 Instance strong_spec_inv_norm x : Reduced x -> Reduced (inv_norm x).
 Proof.
 unfold Reduced.
 intros.
 destruct x as [ z | n d ].
 (* Qz *)
 simpl; nzsimpl.
 rewrite strong_spec_red, Qred_iff.
 destr_zcompare; simpl; nzsimpl; auto.
 destr_eqb; nzsimpl; simpl; auto.
 destr_eqb; nzsimpl; simpl; auto.
 (* Qq n d *)
 rewrite strong_spec_red, Qred_iff in H; revert H.
 simpl; nzsimpl.
 destr_eqb; nzsimpl; auto with qarith.
 destr_zcompare; simpl; nzsimpl; auto; intros.
 (* 0 < n *)
 destr_zcompare; simpl; nzsimpl; auto.
 destr_eqb; nzsimpl; simpl; auto.
 rewrite Z.abs_eq; romega.
 intros _.
 rewrite strong_spec_norm; simpl; nzsimpl.
 destr_eqb; nzsimpl.
 rewrite Z.abs_eq; romega.
 intros _.
 rewrite Qred_iff.
 simpl.
 rewrite Z.abs_eq; auto with zarith.
 rewrite Z2Pos.id in *; auto.
 rewrite Z.gcd_comm; auto.
 (* 0 > n *)
 destr_eqb; nzsimpl; simpl; auto; intros.
 destr_zcompare; simpl; nzsimpl; auto.
 destr_eqb; nzsimpl.
 rewrite Z.abs_neq; romega.
 intros _.
 rewrite strong_spec_norm; simpl; nzsimpl.
 destr_eqb; nzsimpl.
 rewrite Z.abs_neq; romega.
 intros _.
 rewrite Qred_iff.
 simpl.
 rewrite Z2Pos.id in *; auto.
 intros.
 rewrite Z.gcd_comm, Z.gcd_abs_l, Z.gcd_comm.
 apply Zis_gcd_gcd; auto with zarith.
 apply Zis_gcd_minus.
 rewrite Z.opp_involutive, <- H1; apply Zgcd_is_gcd.
 rewrite Z.abs_neq; romega.
 Qed.

 Definition div x y := mul x (inv y).

 Theorem spec_div x y: [div x y] == [x] / [y].
 Proof.
 unfold div; rewrite spec_mul; auto.
 unfold Qdiv; apply Qmult_comp.
 apply Qeq_refl.
 apply spec_inv; auto.
 Qed.

 Definition div_norm x y := mul_norm x (inv_norm y).

 Theorem spec_div_norm x y: [div_norm x y] == [x] / [y].
 Proof.
 unfold div_norm; rewrite spec_mul_norm; auto.
 unfold Qdiv; apply Qmult_comp.
 apply Qeq_refl.
 apply spec_inv_norm; auto.
 Qed.

 Instance strong_spec_div_norm x y
   `(Reduced x, Reduced y) : Reduced (div_norm x y).
 Proof.
 intros; unfold div_norm.
 apply strong_spec_mul_norm; auto.
 apply strong_spec_inv_norm; auto.
 Qed.

 Definition square (x: t): t :=
  match x with
  | Qz zx => Qz (ZZ.square zx)
  | Qq nx dx => Qq (ZZ.square nx) (NN.square dx)
  end.

 Theorem spec_square : forall x, [square x] == [x] ^ 2.
 Proof.
 destruct x as [ z | n d ].
 simpl; rewrite ZZ.spec_square; red; auto.
 simpl.
 destr_eqb; nzsimpl; intros.
 apply Qeq_refl.
 rewrite NN.spec_square in *; nzsimpl.
 rewrite Z.mul_eq_0 in *; romega.
 rewrite NN.spec_square in *; nzsimpl; nsubst; romega.
 rewrite ZZ.spec_square, NN.spec_square.
 red; simpl.
 rewrite Pos2Z.inj_mul; rewrite !Z2Pos.id; auto.
 apply Z.mul_pos_pos; auto.
 Qed.

 Definition power_pos (x : t) p : t :=
  match x with
  | Qz zx => Qz (ZZ.pow_pos zx p)
  | Qq nx dx => Qq (ZZ.pow_pos nx p) (NN.pow_pos dx p)
  end.

 Theorem spec_power_pos : forall x p, [power_pos x p] == [x] ^ Zpos p.
 Proof.
 intros [ z | n d ] p; unfold power_pos.
 (* Qz *)
 simpl.
 rewrite ZZ.spec_pow_pos, Qpower_decomp.
 red; simpl; f_equal.
 now rewrite Pos2Z.inj_pow, Z.pow_1_l.
 (* Qq *)
 simpl.
 rewrite ZZ.spec_pow_pos.
 destr_eqb; nzsimpl; intros.
 - apply Qeq_sym; apply Qpower_positive_0.
 - rewrite NN.spec_pow_pos in *.
   assert (0 < NN.to_Z d ^ ' p)%Z by
    (apply Z.pow_pos_nonneg; auto with zarith).
   romega.
 - exfalso.
   rewrite NN.spec_pow_pos in *. nsubst.
   rewrite Z.pow_0_l' in *; [romega|discriminate].
 - rewrite Qpower_decomp.
   red; simpl; do 3 f_equal.
   apply Pos2Z.inj. rewrite Pos2Z.inj_pow.
   rewrite 2 Z2Pos.id by (generalize (NN.spec_pos d); romega).
   now rewrite NN.spec_pow_pos.
 Qed.

 Instance strong_spec_power_pos x p `(Reduced x) : Reduced (power_pos x p).
 Proof.
 destruct x as [z | n d]; simpl; intros.
 red; simpl; auto.
 red; simpl; intros.
 rewrite strong_spec_norm; simpl.
 destr_eqb; nzsimpl; intros.
 simpl; auto.
 rewrite Qred_iff.
 revert H.
 unfold Reduced; rewrite strong_spec_red, Qred_iff; simpl.
 destr_eqb; nzsimpl; simpl; intros.
 exfalso.
 rewrite NN.spec_pow_pos in *. nsubst.
 rewrite Z.pow_0_l' in *; [romega|discriminate].
 rewrite Z2Pos.id in *; auto.
 rewrite NN.spec_pow_pos, ZZ.spec_pow_pos; auto.
 rewrite Zgcd_1_rel_prime in *.
 apply rel_prime_Zpower; auto with zarith.
 Qed.

 Definition power (x : t) (z : Z) : t :=
   match z with
     | Z0 => one
     | Zpos p => power_pos x p
     | Zneg p => inv (power_pos x p)
   end.

 Theorem spec_power : forall x z, [power x z] == [x]^z.
 Proof.
 destruct z.
 simpl; nzsimpl; red; auto.
 apply spec_power_pos.
 simpl.
 rewrite spec_inv, spec_power_pos; apply Qeq_refl.
 Qed.

 Definition power_norm (x : t) (z : Z) : t :=
   match z with
     | Z0 => one
     | Zpos p => power_pos x p
     | Zneg p => inv_norm (power_pos x p)
   end.

 Theorem spec_power_norm : forall x z, [power_norm x z] == [x]^z.
 Proof.
 destruct z.
 simpl; nzsimpl; red; auto.
 apply spec_power_pos.
 simpl.
 rewrite spec_inv_norm, spec_power_pos; apply Qeq_refl.
 Qed.

 Instance strong_spec_power_norm x z :
   Reduced x -> Reduced (power_norm x z).
 Proof.
 destruct z; simpl.
 intros _; unfold Reduced; rewrite strong_spec_red.
 unfold one.
 simpl to_Q; nzsimpl; auto.
 intros; apply strong_spec_power_pos; auto.
 intros; apply strong_spec_inv_norm; apply strong_spec_power_pos; auto.
 Qed.


 (** Interaction with [Qcanon.Qc] *)

 Open Scope Qc_scope.

 Definition of_Qc q := of_Q (this q).

 Definition to_Qc q := !! [q].

 Notation "[[ x ]]" := (to_Qc x).

 Theorem strong_spec_of_Qc : forall q, [of_Qc q] = q.
 Proof.
 intros (q,Hq); intros.
 unfold of_Qc; rewrite strong_spec_of_Q; auto.
 Qed.

 Instance strong_spec_of_Qc_bis q : Reduced (of_Qc q).
 Proof.
 intros; red; rewrite strong_spec_red, strong_spec_of_Qc.
 destruct q; simpl; auto.
 Qed.

 Theorem spec_of_Qc: forall q, [[of_Qc q]] = q.
 Proof.
 intros; apply Qc_decomp; simpl; intros.
 rewrite strong_spec_of_Qc; auto.
 Qed.

 Theorem spec_oppc: forall q, [[opp q]] = -[[q]].
 Proof.
 intros q; unfold Qcopp, to_Qc, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 rewrite spec_opp, <- Qred_opp, Qred_correct.
 apply Qeq_refl.
 Qed.

 Theorem spec_oppc_bis : forall q : Qc, [opp (of_Qc q)] = - q.
 Proof.
 intros.
 rewrite <- strong_spec_opp_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (-q)%Q).
 rewrite spec_opp, strong_spec_of_Qc; auto with qarith.
 Qed.

 Theorem spec_comparec: forall q1 q2,
  compare q1 q2 = ([[q1]] ?= [[q2]]).
 Proof.
 unfold Qccompare, to_Qc.
 intros q1 q2; rewrite spec_compare; simpl; auto.
 apply Qcompare_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_addc x y:
  [[add x y]] = [[x]] + [[y]].
 Proof.
 unfold to_Qc.
 transitivity (!! ([x] + [y])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_add; auto.
 unfold Qcplus, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qplus_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_add_normc x y:
  [[add_norm x y]] = [[x]] + [[y]].
 Proof.
 unfold to_Qc.
 transitivity (!! ([x] + [y])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_add_norm; auto.
 unfold Qcplus, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qplus_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_add_normc_bis : forall x y : Qc,
   [add_norm (of_Qc x) (of_Qc y)] = x+y.
 Proof.
 intros.
 rewrite <- strong_spec_add_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (x+y)%Q).
 rewrite spec_add_norm, ! strong_spec_of_Qc; auto with qarith.
 Qed.

 Theorem spec_subc x y:  [[sub x y]] = [[x]] - [[y]].
 Proof.
 unfold sub; rewrite spec_addc; auto.
 rewrite spec_oppc; ring.
 Qed.

 Theorem spec_sub_normc x y:
   [[sub_norm x y]] = [[x]] - [[y]].
 Proof.
 unfold sub_norm; rewrite spec_add_normc; auto.
 rewrite spec_oppc; ring.
 Qed.

 Theorem spec_sub_normc_bis : forall x y : Qc,
   [sub_norm (of_Qc x) (of_Qc y)] = x-y.
 Proof.
 intros.
 rewrite <- strong_spec_sub_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (x+(-y)%Qc)%Q).
 rewrite spec_sub_norm, ! strong_spec_of_Qc.
 unfold Qcopp, Q2Qc, this. rewrite Qred_correct ; auto with qarith.
 Qed.

 Theorem spec_mulc x y:
  [[mul x y]] = [[x]] * [[y]].
 Proof.
 unfold to_Qc.
 transitivity (!! ([x] * [y])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_mul; auto.
 unfold Qcmult, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qmult_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_mul_normc x y:
   [[mul_norm x y]] = [[x]] * [[y]].
 Proof.
 unfold to_Qc.
 transitivity (!! ([x] * [y])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_mul_norm; auto.
 unfold Qcmult, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qmult_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_mul_normc_bis : forall x y : Qc,
   [mul_norm (of_Qc x) (of_Qc y)] = x*y.
 Proof.
 intros.
 rewrite <- strong_spec_mul_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (x*y)%Q).
 rewrite spec_mul_norm, ! strong_spec_of_Qc; auto with qarith.
 Qed.

 Theorem spec_invc x:
   [[inv x]] =  /[[x]].
 Proof.
 unfold to_Qc.
 transitivity (!! (/[x])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_inv; auto.
 unfold Qcinv, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qinv_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_inv_normc x:
   [[inv_norm x]] =  /[[x]].
 Proof.
 unfold to_Qc.
 transitivity (!! (/[x])).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_inv_norm; auto.
 unfold Qcinv, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qinv_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_inv_normc_bis : forall x : Qc,
   [inv_norm (of_Qc x)] = /x.
 Proof.
 intros.
 rewrite <- strong_spec_inv_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (/x)%Q).
 rewrite spec_inv_norm, ! strong_spec_of_Qc; auto with qarith.
 Qed.

 Theorem spec_divc x y: [[div x y]] = [[x]] / [[y]].
 Proof.
 unfold div; rewrite spec_mulc; auto.
 unfold Qcdiv; apply f_equal2 with (f := Qcmult); auto.
 apply spec_invc; auto.
 Qed.

 Theorem spec_div_normc x y: [[div_norm x y]] = [[x]] / [[y]].
 Proof.
 unfold div_norm; rewrite spec_mul_normc; auto.
 unfold Qcdiv; apply f_equal2 with (f := Qcmult); auto.
 apply spec_inv_normc; auto.
 Qed.

 Theorem spec_div_normc_bis : forall x y : Qc,
   [div_norm (of_Qc x) (of_Qc y)] = x/y.
 Proof.
 intros.
 rewrite <- strong_spec_div_norm by apply strong_spec_of_Qc_bis.
 rewrite strong_spec_red.
 symmetry; apply (Qred_complete (x*(/y)%Qc)%Q).
 rewrite spec_div_norm, ! strong_spec_of_Qc.
 unfold Qcinv, Q2Qc, this; rewrite Qred_correct; auto with qarith.
 Qed.

 Theorem spec_squarec x: [[square x]] = [[x]]^2.
 Proof.
 unfold to_Qc.
 transitivity (!! ([x]^2)).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_square; auto.
 simpl Qcpower.
 replace (!! [x] * 1) with (!![x]); try ring.
 simpl.
 unfold Qcmult, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 apply Qmult_comp; apply Qeq_sym; apply Qred_correct.
 Qed.

 Theorem spec_power_posc x p:
   [[power_pos x p]] = [[x]] ^ Pos.to_nat p.
 Proof.
 unfold to_Qc.
 transitivity (!! ([x]^Zpos p)).
 unfold Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete; apply spec_power_pos; auto.
 induction p using Pos.peano_ind.
 simpl; ring.
 rewrite Pos2Nat.inj_succ; simpl Qcpower.
 rewrite <- IHp; clear IHp.
 unfold Qcmult, Q2Qc.
 apply Qc_decomp; intros _ _; unfold this.
 apply Qred_complete.
 setoid_replace ([x] ^ ' Pos.succ p)%Q with ([x] * [x] ^ ' p)%Q.
 apply Qmult_comp; apply Qeq_sym; apply Qred_correct.
 simpl.
 rewrite <- Pos.add_1_l.
 rewrite Qpower_plus_positive; simpl; apply Qeq_refl.
 Qed.

End Make.



==> anc/HoTT/coq-HoTT/theories/Numbers/Rational/SpecViaQ/QSig.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import QArith Qpower Qminmax Orders RelationPairs GenericMinMax.

Open Scope Q_scope.

(** * QSig *)

(** Interface of a rich structure about rational numbers.
    Specifications are written via translation to Q.
*)

Module Type QType.

 Parameter t : Type.

 Parameter to_Q : t -> Q.
 Local Notation "[ x ]" := (to_Q x).

 Definition eq x y := [x] == [y].
 Definition lt x y := [x] < [y].
 Definition le x y := [x] <= [y].

 Parameter of_Q : Q -> t.
 Parameter spec_of_Q: forall x, to_Q (of_Q x) == x.

 Parameter red : t -> t.
 Parameter compare : t -> t -> comparison.
 Parameter eq_bool : t -> t -> bool.
 Parameter max : t -> t -> t.
 Parameter min : t -> t -> t.
 Parameter zero : t.
 Parameter one : t.
 Parameter minus_one : t.
 Parameter add : t -> t -> t.
 Parameter sub : t -> t -> t.
 Parameter opp : t -> t.
 Parameter mul : t -> t -> t.
 Parameter square : t -> t.
 Parameter inv : t -> t.
 Parameter div : t -> t -> t.
 Parameter power : t -> Z -> t.

 Parameter spec_red : forall x, [red x] == [x].
 Parameter strong_spec_red : forall x, [red x] = Qred [x].
 Parameter spec_compare : forall x y, compare x y = ([x] ?= [y]).
 Parameter spec_eq_bool : forall x y, eq_bool x y = Qeq_bool [x] [y].
 Parameter spec_max : forall x y, [max x y] == Qmax [x] [y].
 Parameter spec_min : forall x y, [min x y] == Qmin [x] [y].
 Parameter spec_0: [zero] == 0.
 Parameter spec_1: [one] == 1.
 Parameter spec_m1: [minus_one] == -(1).
 Parameter spec_add: forall x y, [add x y] == [x] + [y].
 Parameter spec_sub: forall x y, [sub x y] == [x] - [y].
 Parameter spec_opp: forall x, [opp x] == - [x].
 Parameter spec_mul: forall x y, [mul x y] == [x] * [y].
 Parameter spec_square: forall x, [square x] == [x] ^ 2.
 Parameter spec_inv : forall x, [inv x] == / [x].
 Parameter spec_div: forall x y, [div x y] == [x] / [y].
 Parameter spec_power: forall x z, [power x z] == [x] ^ z.

End QType.

(** NB: several of the above functions come with [..._norm] variants
     that expect reduced arguments and return reduced results. *)

(** TODO : also speak of specifications via Qcanon ... *)

Module Type QType_Notation (Import Q : QType).
 Notation "[ x ]" := (to_Q x).
 Infix "=="  := eq (at level 70).
 Notation "x != y" := (~x==y) (at level 70).
 Infix "<=" := le.
 Infix "<" := lt.
 Notation "0" := zero.
 Notation "1" := one.
 Infix "+" := add.
 Infix "-" := sub.
 Infix "*" := mul.
 Notation "- x" := (opp x).
 Infix "/" := div.
 Notation "/ x" := (inv x).
 Infix "^" := power.
End QType_Notation.

Module Type QType' := QType <+ QType_Notation.


Module QProperties (Import Q : QType').

(** Conversion to Q *)

Hint Rewrite
 spec_red spec_compare spec_eq_bool spec_min spec_max
 spec_add spec_sub spec_opp spec_mul spec_square spec_inv spec_div
 spec_power : qsimpl.
Ltac qify := unfold eq, lt, le in *; autorewrite with qsimpl;
 try rewrite spec_0 in *; try rewrite spec_1 in *; try rewrite spec_m1 in *.

(** NB: do not add [spec_0] in the autorewrite database. Otherwise,
    after instanciation in BigQ, this lemma become convertible to 0=0,
    and autorewrite loops. Idem for [spec_1] and [spec_m1] *)

(** Morphisms *)

Ltac solve_wd1 := intros x x' Hx; qify; now rewrite Hx.
Ltac solve_wd2 := intros x x' Hx y y' Hy; qify; now rewrite Hx, Hy.

Local Obligation Tactic := solve_wd2 || solve_wd1.

Instance : Measure to_Q.
Instance eq_equiv : Equivalence eq := {}.

Program Instance lt_wd : Proper (eq==>eq==>iff) lt.
Program Instance le_wd : Proper (eq==>eq==>iff) le.
Program Instance red_wd : Proper (eq==>eq) red.
Program Instance compare_wd : Proper (eq==>eq==>Logic.eq) compare.
Program Instance eq_bool_wd : Proper (eq==>eq==>Logic.eq) eq_bool.
Program Instance min_wd : Proper (eq==>eq==>eq) min.
Program Instance max_wd : Proper (eq==>eq==>eq) max.
Program Instance add_wd : Proper (eq==>eq==>eq) add.
Program Instance sub_wd : Proper (eq==>eq==>eq) sub.
Program Instance opp_wd : Proper (eq==>eq) opp.
Program Instance mul_wd : Proper (eq==>eq==>eq) mul.
Program Instance square_wd : Proper (eq==>eq) square.
Program Instance inv_wd : Proper (eq==>eq) inv.
Program Instance div_wd : Proper (eq==>eq==>eq) div.
Program Instance power_wd : Proper (eq==>Logic.eq==>eq) power.

(** Let's implement [HasCompare] *)

Lemma compare_spec : forall x y, CompareSpec (x==y) (x<y) (y<x) (compare x y).
Proof. intros. qify. destruct (Qcompare_spec [x] [y]); auto. Qed.

(** Let's implement [TotalOrder] *)

Definition lt_compat := lt_wd.
Instance lt_strorder : StrictOrder lt := {}.

Lemma le_lteq : forall x y, x<=y <-> x<y \/ x==y.
Proof. intros. qify. apply Qle_lteq. Qed.

Lemma lt_total : forall x y, x<y \/ x==y \/ y<x.
Proof. intros. destruct (compare_spec x y); auto. Qed.

(** Let's implement [HasEqBool] *)

Definition eqb := eq_bool.

Lemma eqb_eq : forall x y, eq_bool x y = true <-> x == y.
Proof. intros. qify. apply Qeq_bool_iff. Qed.

Lemma eqb_correct : forall x y, eq_bool x y = true -> x == y.
Proof. now apply eqb_eq. Qed.

Lemma eqb_complete : forall x y, x == y -> eq_bool x y = true.
Proof. now apply eqb_eq. Qed.

(** Let's implement [HasMinMax] *)

Lemma max_l : forall x y, y<=x -> max x y == x.
Proof. intros x y. qify. apply Qminmax.Q.max_l. Qed.

Lemma max_r : forall x y, x<=y -> max x y == y.
Proof. intros x y. qify. apply Qminmax.Q.max_r. Qed.

Lemma min_l : forall x y, x<=y -> min x y == x.
Proof. intros x y. qify. apply Qminmax.Q.min_l. Qed.

Lemma min_r : forall x y, y<=x -> min x y == y.
Proof. intros x y. qify. apply Qminmax.Q.min_r. Qed.

(** Q is a ring *)

Lemma add_0_l : forall x, 0+x == x.
Proof. intros. qify. apply Qplus_0_l. Qed.

Lemma add_comm : forall x y, x+y == y+x.
Proof. intros. qify. apply Qplus_comm. Qed.

Lemma add_assoc : forall x y z, x+(y+z) == x+y+z.
Proof. intros. qify. apply Qplus_assoc. Qed.

Lemma mul_1_l : forall x, 1*x == x.
Proof. intros. qify. apply Qmult_1_l. Qed.

Lemma mul_comm : forall x y, x*y == y*x.
Proof. intros. qify. apply Qmult_comm. Qed.

Lemma mul_assoc : forall x y z, x*(y*z) == x*y*z.
Proof. intros. qify. apply Qmult_assoc. Qed.

Lemma mul_add_distr_r : forall x y z, (x+y)*z == x*z + y*z.
Proof. intros. qify. apply Qmult_plus_distr_l. Qed.

Lemma sub_add_opp : forall x y, x-y == x+(-y).
Proof. intros. qify. now unfold Qminus. Qed.

Lemma add_opp_diag_r : forall x, x+(-x) == 0.
Proof. intros. qify. apply Qplus_opp_r. Qed.

(** Q is a field *)

Lemma neq_1_0 : 1!=0.
Proof. intros. qify. apply Q_apart_0_1. Qed.

Lemma div_mul_inv : forall x y, x/y == x*(/y).
Proof. intros. qify. now unfold Qdiv. Qed.

Lemma mul_inv_diag_l : forall x, x!=0 -> /x * x == 1.
Proof. intros x. qify. rewrite Qmult_comm. apply Qmult_inv_r. Qed.

End QProperties.

Module QTypeExt (Q : QType)
 <: QType <: TotalOrder <: HasCompare Q <: HasMinMax Q <: HasEqBool Q
 := Q <+ QProperties.


==> anc/HoTT/coq-HoTT/theories/Numbers/vo.itarget <==
BinNums.vo
BigNumPrelude.vo
Cyclic/Abstract/CyclicAxioms.vo
Cyclic/Abstract/NZCyclic.vo
Cyclic/DoubleCyclic/DoubleAdd.vo
Cyclic/DoubleCyclic/DoubleBase.vo
Cyclic/DoubleCyclic/DoubleCyclic.vo
Cyclic/DoubleCyclic/DoubleDivn1.vo
Cyclic/DoubleCyclic/DoubleDiv.vo
Cyclic/DoubleCyclic/DoubleLift.vo
Cyclic/DoubleCyclic/DoubleMul.vo
Cyclic/DoubleCyclic/DoubleSqrt.vo
Cyclic/DoubleCyclic/DoubleSub.vo
Cyclic/DoubleCyclic/DoubleType.vo
Cyclic/Int31/Int31.vo
Cyclic/Int31/Cyclic31.vo
Cyclic/Int31/Ring31.vo
Cyclic/ZModulo/ZModulo.vo
Integer/Abstract/ZAddOrder.vo
Integer/Abstract/ZAdd.vo
Integer/Abstract/ZAxioms.vo
Integer/Abstract/ZBase.vo
Integer/Abstract/ZLt.vo
Integer/Abstract/ZMulOrder.vo
Integer/Abstract/ZMul.vo
Integer/Abstract/ZSgnAbs.vo
Integer/Abstract/ZDivFloor.vo
Integer/Abstract/ZDivTrunc.vo
Integer/Abstract/ZDivEucl.vo
Integer/Abstract/ZMaxMin.vo
Integer/Abstract/ZParity.vo
Integer/Abstract/ZPow.vo
Integer/Abstract/ZGcd.vo
Integer/Abstract/ZLcm.vo
Integer/Abstract/ZBits.vo
Integer/Abstract/ZProperties.vo
Integer/BigZ/BigZ.vo
Integer/BigZ/ZMake.vo
Integer/Binary/ZBinary.vo
Integer/NatPairs/ZNatPairs.vo
Integer/SpecViaZ/ZSig.vo
Integer/SpecViaZ/ZSigZAxioms.vo
NaryFunctions.vo
NatInt/NZAddOrder.vo
NatInt/NZAdd.vo
NatInt/NZAxioms.vo
NatInt/NZBase.vo
NatInt/NZMulOrder.vo
NatInt/NZMul.vo
NatInt/NZOrder.vo
NatInt/NZProperties.vo
NatInt/NZDomain.vo
NatInt/NZParity.vo
NatInt/NZDiv.vo
NatInt/NZPow.vo
NatInt/NZSqrt.vo
NatInt/NZLog.vo
NatInt/NZGcd.vo
NatInt/NZBits.vo
Natural/Abstract/NAddOrder.vo
Natural/Abstract/NAdd.vo
Natural/Abstract/NAxioms.vo
Natural/Abstract/NBase.vo
Natural/Abstract/NDefOps.vo
Natural/Abstract/NIso.vo
Natural/Abstract/NMulOrder.vo
Natural/Abstract/NOrder.vo
Natural/Abstract/NStrongRec.vo
Natural/Abstract/NSub.vo
Natural/Abstract/NProperties.vo
Natural/Abstract/NDiv.vo
Natural/Abstract/NMaxMin.vo
Natural/Abstract/NParity.vo
Natural/Abstract/NPow.vo
Natural/Abstract/NSqrt.vo
Natural/Abstract/NLog.vo
Natural/Abstract/NGcd.vo
Natural/Abstract/NLcm.vo
Natural/Abstract/NBits.vo
Natural/BigN/BigN.vo
Natural/BigN/Nbasic.vo
Natural/BigN/NMake_gen.vo
Natural/BigN/NMake.vo
Natural/Binary/NBinary.vo
Natural/Peano/NPeano.vo
Natural/SpecViaZ/NSigNAxioms.vo
Natural/SpecViaZ/NSig.vo
NumPrelude.vo
Rational/BigQ/BigQ.vo
Rational/BigQ/QMake.vo
Rational/SpecViaQ/QSig.vo


==> anc/HoTT/coq-HoTT/theories/PArith/BinPos.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export BinNums.
Require Import Eqdep_dec EqdepFacts RelationClasses Morphisms Setoid
 Equalities Orders OrdersFacts GenericMinMax Le Plus.

Require Export BinPosDef.

(**********************************************************************)
(** * Binary positive numbers, operations and properties *)
(**********************************************************************)

(** Initial development by Pierre Crégut, CNET, Lannion, France *)

(** The type [positive] and its constructors [xI] and [xO] and [xH]
    are now defined in [BinNums.v] *)

Local Open Scope positive_scope.
Local Unset Boolean Equality Schemes.
Local Unset Case Analysis Schemes.

(** Every definitions and early properties about positive numbers
    are placed in a module [Pos] for qualification purpose. *)

Module Pos
 <: UsualOrderedTypeFull
 <: UsualDecidableTypeFull
 <: TotalOrder.

(** * Definitions of operations, now in a separate file *)

Include BinPosDef.Pos.

(** In functor applications that follow, we only inline t and eq *)

Set Inline Level 30.

(** * Logical Predicates *)

Definition eq := @Logic.eq positive.
Definition eq_equiv := @eq_equivalence positive.
Include BackportEq.

Definition lt x y := (x ?= y) = Lt.
Definition gt x y := (x ?= y) = Gt.
Definition le x y := (x ?= y) <> Gt.
Definition ge x y := (x ?= y) <> Lt.

Infix "<=" := le : positive_scope.
Infix "<" := lt : positive_scope.
Infix ">=" := ge : positive_scope.
Infix ">" := gt : positive_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : positive_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : positive_scope.
Notation "x < y < z" := (x < y /\ y < z) : positive_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : positive_scope.

(**********************************************************************)
(** * Properties of operations over positive numbers *)

(** ** Decidability of equality on binary positive numbers *)

Lemma eq_dec : forall x y:positive, {x = y} + {x <> y}.
Proof.
  decide equality.
Defined.

(**********************************************************************)
(** * Properties of successor on binary positive numbers *)

(** ** Specification of [xI] in term of [succ] and [xO] *)

Lemma xI_succ_xO p : p~1 = succ p~0.
Proof.
  reflexivity.
Qed.

Lemma succ_discr p : p <> succ p.
Proof.
  now destruct p.
Qed.

(** ** Successor and double *)

Lemma pred_double_spec p : pred_double p = pred (p~0).
Proof.
  reflexivity.
Qed.

Lemma succ_pred_double p : succ (pred_double p) = p~0.
Proof.
  induction p; simpl; now f_equal.
Qed.

Lemma pred_double_succ p : pred_double (succ p) = p~1.
Proof.
  induction p; simpl; now f_equal.
Qed.

Lemma double_succ p : (succ p)~0 = succ (succ p~0).
Proof.
  now destruct p.
Qed.

Lemma pred_double_xO_discr p : pred_double p <> p~0.
Proof.
  now destruct p.
Qed.

(** ** Successor and predecessor *)

Lemma succ_not_1 p : succ p <> 1.
Proof.
  now destruct p.
Qed.

Lemma pred_succ p : pred (succ p) = p.
Proof.
  destruct p; simpl; trivial. apply pred_double_succ.
Qed.

Lemma succ_pred_or p : p = 1 \/ succ (pred p) = p.
Proof.
  destruct p; simpl; auto.
  right; apply succ_pred_double.
Qed.

Lemma succ_pred p : p <> 1 -> succ (pred p) = p.
Proof.
  destruct p; intros H; simpl; trivial.
  apply succ_pred_double.
  now destruct H.
Qed.

(** ** Injectivity of successor *)

Lemma succ_inj p q : succ p = succ q -> p = q.
Proof.
  revert q.
  induction p; intros [q|q| ] H; simpl in H; destr_eq H; f_equal; auto.
  elim (succ_not_1 p); auto.
  elim (succ_not_1 q); auto.
Qed.

(** ** Predecessor to [N] *)

Lemma pred_N_succ p : pred_N (succ p) = Npos p.
Proof.
 destruct p; simpl; trivial. f_equal. apply pred_double_succ.
Qed.


(**********************************************************************)
(** * Properties of addition on binary positive numbers *)

(** ** Specification of [succ] in term of [add] *)

Lemma add_1_r p : p + 1 = succ p.
Proof.
  now destruct p.
Qed.

Lemma add_1_l p : 1 + p = succ p.
Proof.
  now destruct p.
Qed.

(** ** Specification of [add_carry] *)

Theorem add_carry_spec p q : add_carry p q = succ (p + q).
Proof.
  revert q. induction p; destruct q; simpl; now f_equal.
Qed.

(** ** Commutativity *)

Theorem add_comm p q : p + q = q + p.
Proof.
  revert q. induction p; destruct q; simpl; f_equal; trivial.
  rewrite 2 add_carry_spec; now f_equal.
Qed.

(** ** Permutation of [add] and [succ] *)

Theorem add_succ_r p q : p + succ q = succ (p + q).
Proof.
  revert q.
  induction p; destruct q; simpl; f_equal;
   auto using add_1_r; rewrite add_carry_spec; auto.
Qed.

Theorem add_succ_l p q : succ p + q = succ (p + q).
Proof.
  rewrite add_comm, (add_comm p). apply add_succ_r.
Qed.

(** ** No neutral elements for addition *)

Lemma add_no_neutral p q : q + p <> p.
Proof.
  revert q.
  induction p as [p IHp|p IHp| ]; intros [q|q| ] H;
   destr_eq H; apply (IHp q H).
Qed.

(** ** Simplification *)

Lemma add_carry_add p q r s :
  add_carry p r = add_carry q s -> p + r = q + s.
Proof.
  intros H; apply succ_inj; now rewrite <- 2 add_carry_spec.
Qed.

Lemma add_reg_r p q r : p + r = q + r -> p = q.
Proof.
  revert p q. induction r.
  intros [p|p| ] [q|q| ] H; simpl; destr_eq H; f_equal;
   auto using add_carry_add; contradict H;
   rewrite add_carry_spec, <- add_succ_r; auto using add_no_neutral.
  intros [p|p| ] [q|q| ] H; simpl; destr_eq H; f_equal; auto;
    contradict H; auto using add_no_neutral.
  intros p q H. apply succ_inj. now rewrite <- 2 add_1_r.
Qed.

Lemma add_reg_l p q r : p + q = p + r -> q = r.
Proof.
  rewrite 2 (add_comm p). now apply add_reg_r.
Qed.

Lemma add_cancel_r p q r : p + r = q + r <-> p = q.
Proof.
 split. apply add_reg_r. congruence.
Qed.

Lemma add_cancel_l p q r : r + p = r + q <-> p = q.
Proof.
 split. apply add_reg_l. congruence.
Qed.

Lemma add_carry_reg_r p q r :
  add_carry p r = add_carry q r -> p = q.
Proof.
 intros H. apply add_reg_r with (r:=r); now apply add_carry_add.
Qed.

Lemma add_carry_reg_l p q r :
  add_carry p q = add_carry p r -> q = r.
Proof.
  intros H; apply add_reg_r with (r:=p);
  rewrite (add_comm r), (add_comm q); now apply add_carry_add.
Qed.

(** ** Addition is associative *)

Theorem add_assoc p q r : p + (q + r) = p + q + r.
Proof.
  revert q r. induction p.
  intros [q|q| ] [r|r| ]; simpl; f_equal; trivial;
    rewrite ?add_carry_spec, ?add_succ_r, ?add_succ_l, ?add_1_r;
    f_equal; trivial.
  intros [q|q| ] [r|r| ]; simpl; f_equal; trivial;
    rewrite ?add_carry_spec, ?add_succ_r, ?add_succ_l, ?add_1_r;
    f_equal; trivial.
  intros q r; rewrite 2 add_1_l, add_succ_l; auto.
Qed.

(** ** Commutation of addition and double *)

Lemma add_xO p q : (p + q)~0 = p~0 + q~0.
Proof.
  now destruct p, q.
Qed.

Lemma add_xI_pred_double p q :
  (p + q)~0 = p~1 + pred_double q.
Proof.
  change (p~1) with (p~0 + 1).
  now rewrite <- add_assoc, add_1_l, succ_pred_double.
Qed.

Lemma add_xO_pred_double p q :
  pred_double (p + q) = p~0 + pred_double q.
Proof.
  revert q. induction p as [p IHp| p IHp| ]; destruct q; simpl;
   rewrite ?add_carry_spec, ?pred_double_succ, ?add_xI_pred_double;
   try reflexivity.
  rewrite IHp; auto.
  rewrite <- succ_pred_double, <- add_1_l. reflexivity.
Qed.

(** ** Miscellaneous *)

Lemma add_diag p : p + p = p~0.
Proof.
  induction p as [p IHp| p IHp| ]; simpl;
  now rewrite ?add_carry_spec, ?IHp.
Qed.

(**********************************************************************)
(** * Peano induction and recursion on binary positive positive numbers *)

(** The Peano-like recursor function for [positive] (due to Daniel Schepler) *)

Fixpoint peano_rect (P:positive->Type) (a:P 1)
  (f: forall p:positive, P p -> P (succ p)) (p:positive) : P p :=
let f2 := peano_rect (fun p:positive => P (p~0)) (f _ a)
  (fun (p:positive) (x:P (p~0)) => f _ (f _ x))
in
match p with
  | q~1 => f _ (f2 q)
  | q~0 => f2 q
  | 1 => a
end.

Theorem peano_rect_succ (P:positive->Type) (a:P 1)
  (f:forall p, P p -> P (succ p)) (p:positive) :
  peano_rect P a f (succ p) = f _ (peano_rect P a f p).
Proof.
 revert P a f. induction p; trivial.
 intros. simpl. now rewrite IHp.
Qed.

Theorem peano_rect_base (P:positive->Type) (a:P 1)
  (f:forall p, P p -> P (succ p)) :
  peano_rect P a f 1 = a.
Proof.
  trivial.
Qed.

Definition peano_rec (P:positive->Set) := peano_rect P.

(** Peano induction *)

Definition peano_ind (P:positive->Prop) := peano_rect P.

(** Peano case analysis *)

Theorem peano_case :
  forall P:positive -> Prop,
    P 1 -> (forall n:positive, P (succ n)) -> forall p:positive, P p.
Proof.
  intros; apply peano_ind; auto.
Qed.

(** Earlier, the Peano-like recursor was built and proved in a way due to
    Conor McBride, see "The view from the left" *)

Inductive PeanoView : positive -> Type :=
| PeanoOne : PeanoView 1
| PeanoSucc : forall p, PeanoView p -> PeanoView (succ p).

Fixpoint peanoView_xO p (q:PeanoView p) : PeanoView (p~0) :=
  match q in PeanoView x return PeanoView (x~0) with
    | PeanoOne => PeanoSucc _ PeanoOne
    | PeanoSucc _ q => PeanoSucc _ (PeanoSucc _ (peanoView_xO _ q))
  end.

Fixpoint peanoView_xI p (q:PeanoView p) : PeanoView (p~1) :=
  match q in PeanoView x return PeanoView (x~1) with
    | PeanoOne => PeanoSucc _ (PeanoSucc _ PeanoOne)
    | PeanoSucc _ q => PeanoSucc _ (PeanoSucc _ (peanoView_xI _ q))
  end.

Fixpoint peanoView p : PeanoView p :=
  match p return PeanoView p with
    | 1 => PeanoOne
    | p~0 => peanoView_xO p (peanoView p)
    | p~1 => peanoView_xI p (peanoView p)
  end.

Definition PeanoView_iter (P:positive->Type)
  (a:P 1) (f:forall p, P p -> P (succ p)) :=
  (fix iter p (q:PeanoView p) : P p :=
    match q in PeanoView p return P p with
      | PeanoOne => a
      | PeanoSucc _ q => f _ (iter _ q)
    end).

Theorem eq_dep_eq_positive :
  forall (P:positive->Type) (p:positive) (x y:P p),
    eq_dep positive P p x p y -> x = y.
Proof.
  apply eq_dep_eq_dec.
  decide equality.
Qed.

Theorem PeanoViewUnique : forall p (q q':PeanoView p), q = q'.
Proof.
  intros.
  induction q as [ | p q IHq ].
  apply eq_dep_eq_positive.
  cut (1=1). pattern 1 at 1 2 5, q'. destruct q'. trivial.
  destruct p; intros; discriminate.
  trivial.
  apply eq_dep_eq_positive.
  cut (succ p=succ p). pattern (succ p) at 1 2 5, q'. destruct q'.
  intro. destruct p; discriminate.
  intro. apply succ_inj in H.
  generalize q'. rewrite H. intro.
  rewrite (IHq q'0).
  trivial.
  trivial.
Qed.

Lemma peano_equiv (P:positive->Type) (a:P 1) (f:forall p, P p -> P (succ p)) p :
   PeanoView_iter P a f p (peanoView p) = peano_rect P a f p.
Proof.
  revert P a f. induction p using peano_rect.
  trivial.
  intros; simpl. rewrite peano_rect_succ.
  rewrite (PeanoViewUnique _ (peanoView (succ p)) (PeanoSucc _ (peanoView p))).
  simpl; now f_equal.
Qed.

(**********************************************************************)
(** * Properties of multiplication on binary positive numbers *)

(** ** One is neutral for multiplication *)

Lemma mul_1_l p : 1 * p = p.
Proof.
  reflexivity.
Qed.

Lemma mul_1_r p : p * 1 = p.
Proof.
  induction p; simpl; now f_equal.
Qed.

(** ** Right reduction properties for multiplication *)

Lemma mul_xO_r p q : p * q~0 = (p * q)~0.
Proof.
  induction p; simpl; f_equal; f_equal; trivial.
Qed.

Lemma mul_xI_r p q : p * q~1 = p + (p * q)~0.
Proof.
  induction p as [p IHp|p IHp| ]; simpl; f_equal; trivial.
  now rewrite IHp, 2 add_assoc, (add_comm p).
Qed.

(** ** Commutativity of multiplication *)

Theorem mul_comm p q : p * q = q * p.
Proof.
  induction q as [q IHq|q IHq| ]; simpl; rewrite <- ? IHq;
  auto using mul_xI_r, mul_xO_r, mul_1_r.
Qed.

(** ** Distributivity of multiplication over addition *)

Theorem mul_add_distr_l p q r :
  p * (q + r) = p * q + p * r.
Proof.
  induction p as [p IHp|p IHp| ]; simpl.
  rewrite IHp. set (m:=(p*q)~0). set (n:=(p*r)~0).
  change ((p*q+p*r)~0) with (m+n).
  rewrite 2 add_assoc; f_equal.
  rewrite <- 2 add_assoc; f_equal.
  apply add_comm.
  f_equal; auto.
  reflexivity.
Qed.

Theorem mul_add_distr_r p q r :
  (p + q) * r = p * r + q * r.
Proof.
  rewrite 3 (mul_comm _ r); apply mul_add_distr_l.
Qed.

(** ** Associativity of multiplication *)

Theorem mul_assoc p q r : p * (q * r) = p * q * r.
Proof.
  induction p as [p IHp| p IHp | ]; simpl; rewrite ?IHp; trivial.
  now rewrite mul_add_distr_r.
Qed.

(** ** Successor and multiplication *)

Lemma mul_succ_l p q : (succ p) * q = q + p * q.
Proof.
  induction p as [p IHp | p IHp | ]; simpl; trivial.
  now rewrite IHp, add_assoc, add_diag, <-add_xO.
  symmetry; apply add_diag.
Qed.

Lemma mul_succ_r p q : p * (succ q) = p + p * q.
Proof.
  rewrite mul_comm, mul_succ_l. f_equal. apply mul_comm.
Qed.

(** ** Parity properties of multiplication *)

Lemma mul_xI_mul_xO_discr p q r : p~1 * r <> q~0 * r.
Proof.
  induction r; try discriminate.
  rewrite 2 mul_xO_r; intro H; destr_eq H; auto.
Qed.

Lemma mul_xO_discr p q : p~0 * q <> q.
Proof.
  induction q; try discriminate.
  rewrite mul_xO_r; injection; assumption.
Qed.

(** ** Simplification properties of multiplication *)

Theorem mul_reg_r p q r : p * r = q * r -> p = q.
Proof.
  revert q r.
  induction p as [p IHp| p IHp| ]; intros [q|q| ] r H;
    reflexivity || apply f_equal || exfalso.
  apply IHp with (r~0). simpl in *.
    rewrite 2 mul_xO_r. apply add_reg_l with (1:=H).
  contradict H. apply mul_xI_mul_xO_discr.
  contradict H. simpl. rewrite add_comm. apply add_no_neutral.
  symmetry in H. contradict H. apply mul_xI_mul_xO_discr.
  apply IHp with (r~0). simpl. now rewrite 2 mul_xO_r.
  contradict H. apply mul_xO_discr.
  symmetry in H. contradict H. simpl. rewrite add_comm.
   apply add_no_neutral.
  symmetry in H. contradict H. apply mul_xO_discr.
Qed.

Theorem mul_reg_l p q r : r * p = r * q -> p = q.
Proof.
  rewrite 2 (mul_comm r). apply mul_reg_r.
Qed.

Lemma mul_cancel_r p q r : p * r = q * r <-> p = q.
Proof.
 split. apply mul_reg_r. congruence.
Qed.

Lemma mul_cancel_l p q r : r * p = r * q <-> p = q.
Proof.
 split. apply mul_reg_l. congruence.
Qed.

(** ** Inversion of multiplication *)

Lemma mul_eq_1_l p q : p * q = 1 -> p = 1.
Proof.
  now destruct p, q.
Qed.

Lemma mul_eq_1_r p q : p * q = 1 -> q = 1.
Proof.
  now destruct p, q.
Qed.

Notation mul_eq_1 := mul_eq_1_l.

(** ** Square *)

Lemma square_xO p : p~0 * p~0 = (p*p)~0~0.
Proof.
 simpl. now rewrite mul_comm.
Qed.

Lemma square_xI p : p~1 * p~1 = (p*p+p)~0~1.
Proof.
 simpl. rewrite mul_comm. simpl. f_equal.
 rewrite add_assoc, add_diag. simpl. now rewrite add_comm.
Qed.

(** ** Properties of [iter] *)

Lemma iter_swap_gen : forall A B (f:A->B)(g:A->A)(h:B->B),
 (forall a, f (g a) = h (f a)) -> forall p a,
 f (iter p g a) = iter p h (f a).
Proof.
 induction p; simpl; intros; now rewrite ?H, ?IHp.
Qed.

Theorem iter_swap :
  forall p (A:Type) (f:A -> A) (x:A),
    iter p f (f x) = f (iter p f x).
Proof.
 intros. symmetry. now apply iter_swap_gen.
Qed.

Theorem iter_succ :
  forall p (A:Type) (f:A -> A) (x:A),
    iter (succ p) f x = f (iter p f x).
Proof.
 induction p as [p IHp|p IHp|]; intros; simpl; trivial.
 now rewrite !IHp, iter_swap.
Qed.

Theorem iter_add :
  forall p q (A:Type) (f:A -> A) (x:A),
    iter (p+q) f x = iter p f (iter q f x).
Proof.
 induction p using peano_ind; intros.
 now rewrite add_1_l, iter_succ.
 now rewrite add_succ_l, !iter_succ, IHp.
Qed.

Theorem iter_invariant :
  forall (p:positive) (A:Type) (f:A -> A) (Inv:A -> Prop),
    (forall x:A, Inv x -> Inv (f x)) ->
    forall x:A, Inv x -> Inv (iter p f x).
Proof.
 induction p as [p IHp|p IHp|]; simpl; trivial.
 intros A f Inv H x H0. apply H, IHp, IHp; trivial.
 intros A f Inv H x H0. apply IHp, IHp; trivial.
Qed.

(** ** Properties of power *)

Lemma pow_1_r p : p^1 = p.
Proof.
 unfold pow. simpl. now rewrite mul_comm.
Qed.

Lemma pow_succ_r p q : p^(succ q) = p * p^q.
Proof.
 unfold pow. now rewrite iter_succ.
Qed.

(** ** Properties of square *)

Lemma square_spec p : square p = p * p.
Proof.
 induction p.
 - rewrite square_xI. simpl. now rewrite IHp.
 - rewrite square_xO. simpl. now rewrite IHp.
 - trivial.
Qed.

(** ** Properties of [sub_mask] *)

Lemma sub_mask_succ_r p q :
  sub_mask p (succ q) = sub_mask_carry p q.
Proof.
 revert q. induction p; destruct q; simpl; f_equal; trivial; now destruct p.
Qed.

Theorem sub_mask_carry_spec p q :
  sub_mask_carry p q = pred_mask (sub_mask p q).
Proof.
  revert q. induction p as [p IHp|p IHp| ]; destruct q; simpl;
   try reflexivity; try rewrite IHp;
   destruct (sub_mask p q) as [|[r|r| ]|] || destruct p; auto.
Qed.

Inductive SubMaskSpec (p q : positive) : mask -> Prop :=
 | SubIsNul : p = q -> SubMaskSpec p q IsNul
 | SubIsPos : forall r, q + r = p -> SubMaskSpec p q (IsPos r)
 | SubIsNeg : forall r, p + r = q -> SubMaskSpec p q IsNeg.

Theorem sub_mask_spec p q : SubMaskSpec p q (sub_mask p q).
Proof.
 revert q. induction p; destruct q; simpl; try constructor; trivial.
 (* p~1 q~1 *)
 destruct (IHp q); subst; try now constructor.
  now apply SubIsNeg with r~0.
 (* p~1 q~0 *)
 destruct (IHp q); subst; try now constructor.
  apply SubIsNeg with (pred_double r). symmetry. apply add_xI_pred_double.
 (* p~0 q~1 *)
 rewrite sub_mask_carry_spec.
 destruct (IHp q); subst; try constructor.
  now apply SubIsNeg with 1.
  destruct r; simpl; try constructor; simpl.
   now rewrite add_carry_spec, <- add_succ_r.
   now rewrite add_carry_spec, <- add_succ_r, succ_pred_double.
   now rewrite add_1_r.
  now apply SubIsNeg with r~1.
 (* p~0 q~0 *)
 destruct (IHp q); subst; try now constructor.
  now apply SubIsNeg with r~0.
 (* p~0 1 *)
 now rewrite add_1_l, succ_pred_double.
 (* 1 q~1 *)
 now apply SubIsNeg with q~0.
 (* 1 q~0 *)
 apply SubIsNeg with (pred_double q). now rewrite add_1_l, succ_pred_double.
Qed.

Theorem sub_mask_nul_iff p q : sub_mask p q = IsNul <-> p = q.
Proof.
 split.
 now case sub_mask_spec.
 intros <-. induction p; simpl; now rewrite ?IHp.
Qed.

Theorem sub_mask_diag p : sub_mask p p = IsNul.
Proof.
  now apply sub_mask_nul_iff.
Qed.

Lemma sub_mask_add p q r : sub_mask p q = IsPos r -> q + r = p.
Proof.
 case sub_mask_spec; congruence.
Qed.

Lemma sub_mask_add_diag_l p q : sub_mask (p+q) p = IsPos q.
Proof.
 case sub_mask_spec.
 intros H. rewrite add_comm in H. elim (add_no_neutral _ _ H).
 intros r H. apply add_cancel_l in H. now f_equal.
 intros r H. rewrite <- add_assoc, add_comm in H. elim (add_no_neutral _ _ H).
Qed.

Lemma sub_mask_pos_iff p q r : sub_mask p q = IsPos r <-> q + r = p.
Proof.
 split. apply sub_mask_add. intros <-; apply sub_mask_add_diag_l.
Qed.

Lemma sub_mask_add_diag_r p q : sub_mask p (p+q) = IsNeg.
Proof.
 case sub_mask_spec; trivial.
 intros H. symmetry in H; rewrite add_comm in H. elim (add_no_neutral _ _ H).
 intros r H. rewrite <- add_assoc, add_comm in H. elim (add_no_neutral _ _ H).
Qed.

Lemma sub_mask_neg_iff p q : sub_mask p q = IsNeg <-> exists r, p + r = q.
Proof.
 split.
 case sub_mask_spec; try discriminate. intros r Hr _; now exists r.
 intros (r,<-). apply sub_mask_add_diag_r.
Qed.

(*********************************************************************)
(** * Properties of boolean comparisons *)

Theorem eqb_eq p q : (p =? q) = true <-> p=q.
Proof.
 revert q. induction p; destruct q; simpl; rewrite ?IHp; split; congruence.
Qed.

Theorem ltb_lt p q : (p <? q) = true <-> p < q.
Proof.
  unfold ltb, lt. destruct compare; easy'.
Qed.

Theorem leb_le p q : (p <=? q) = true <-> p <= q.
Proof.
  unfold leb, le. destruct compare; easy'.
Qed.

(** More about [eqb] *)

Include BoolEqualityFacts.

(**********************************************************************)
(** * Properties of comparison on binary positive numbers *)

(** First, we express [compare_cont] in term of [compare] *)

Definition switch_Eq c c' :=
 match c' with
  | Eq => c
  | Lt => Lt
  | Gt => Gt
 end.

Lemma compare_cont_spec p q c :
  compare_cont p q c = switch_Eq c (p ?= q).
Proof.
  unfold compare.
  revert q c.
  induction p; destruct q; simpl; trivial.
  intros c.
  rewrite 2 IHp. now destruct (compare_cont p q Eq).
  intros c.
  rewrite 2 IHp. now destruct (compare_cont p q Eq).
Qed.

(** From this general result, we now describe particular cases
    of [compare_cont p q c = c'] :
    - When [c=Eq], this is directly [compare]
    - When [c<>Eq], we'll show first that [c'<>Eq]
    - That leaves only 4 lemmas for [c] and [c'] being [Lt] or [Gt]
*)

Theorem compare_cont_Eq p q c :
 compare_cont p q c = Eq -> c = Eq.
Proof.
  rewrite compare_cont_spec. now destruct (p ?= q).
Qed.

Lemma compare_cont_Lt_Gt p q :
  compare_cont p q Lt = Gt <-> p > q.
Proof.
  rewrite compare_cont_spec. unfold gt. destruct (p ?= q); now split.
Qed.

Lemma compare_cont_Lt_Lt p q :
  compare_cont p q Lt = Lt <-> p <= q.
Proof.
  rewrite compare_cont_spec. unfold le. destruct (p ?= q); easy'.
Qed.

Lemma compare_cont_Gt_Lt p q :
  compare_cont p q Gt = Lt <-> p < q.
Proof.
  rewrite compare_cont_spec. unfold lt. destruct (p ?= q); now split.
Qed.

Lemma compare_cont_Gt_Gt p q :
  compare_cont p q Gt = Gt <-> p >= q.
Proof.
  rewrite compare_cont_spec. unfold ge. destruct (p ?= q); easy'.
Qed.

(** We can express recursive equations for [compare] *)

Lemma compare_xO_xO p q : (p~0 ?= q~0) = (p ?= q).
Proof. reflexivity. Qed.

Lemma compare_xI_xI p q : (p~1 ?= q~1) = (p ?= q).
Proof. reflexivity. Qed.

Lemma compare_xI_xO p q :
 (p~1 ?= q~0) = switch_Eq Gt (p ?= q).
Proof. exact (compare_cont_spec p q Gt). Qed.

Lemma compare_xO_xI p q :
 (p~0 ?= q~1) = switch_Eq Lt (p ?= q).
Proof. exact (compare_cont_spec p q Lt). Qed.

Hint Rewrite compare_xO_xO compare_xI_xI compare_xI_xO compare_xO_xI : compare.

Ltac simpl_compare := autorewrite with compare.
Ltac simpl_compare_in H := autorewrite with compare in H.

(** Relation between [compare] and [sub_mask] *)

Definition mask2cmp (p:mask) : comparison :=
 match p with
  | IsNul => Eq
  | IsPos _ => Gt
  | IsNeg => Lt
 end.

Lemma compare_sub_mask p q : (p ?= q) = mask2cmp (sub_mask p q).
Proof.
  revert q.
  induction p as [p IHp| p IHp| ]; intros [q|q| ]; simpl; trivial;
  specialize (IHp q); rewrite ?sub_mask_carry_spec;
  destruct (sub_mask p q) as [|r|]; simpl in *;
  try clear r; try destruct r; simpl; trivial;
  simpl_compare; now rewrite IHp.
Qed.

(** Alternative characterisation of strict order in term of addition *)

Lemma lt_iff_add p q : p < q <-> exists r, p + r = q.
Proof.
 unfold "<". rewrite <- sub_mask_neg_iff, compare_sub_mask.
 destruct sub_mask; now split.
Qed.

Lemma gt_iff_add p q : p > q <-> exists r, q + r = p.
Proof.
 unfold ">". rewrite compare_sub_mask.
 split.
 case_eq (sub_mask p q); try discriminate; intros r Hr _.
  exists r. now apply sub_mask_pos_iff.
 intros (r,Hr). apply sub_mask_pos_iff in Hr. now rewrite Hr.
Qed.

(** Basic facts about [compare_cont] *)

Theorem compare_cont_refl p c :
  compare_cont p p c = c.
Proof.
  now induction p.
Qed.

Lemma compare_cont_antisym p q c :
  CompOpp (compare_cont p q c) = compare_cont q p (CompOpp c).
Proof.
  revert q c.
  induction p as [p IHp|p IHp| ]; intros [q|q| ] c; simpl;
   trivial; apply IHp.
Qed.

(** Basic facts about [compare] *)

Lemma compare_eq_iff p q : (p ?= q) = Eq <-> p = q.
Proof.
 rewrite compare_sub_mask, <- sub_mask_nul_iff.
 destruct sub_mask; now split.
Qed.

Lemma compare_antisym p q : (q ?= p) = CompOpp (p ?= q).
Proof.
  unfold compare. now rewrite compare_cont_antisym.
Qed.

Lemma compare_lt_iff p q : (p ?= q) = Lt <-> p < q.
Proof. reflexivity. Qed.

Lemma compare_le_iff p q : (p ?= q) <> Gt <-> p <= q.
Proof. reflexivity. Qed.

(** More properties about [compare] and boolean comparisons,
  including [compare_spec] and [lt_irrefl] and [lt_eq_cases]. *)

Include BoolOrderFacts.

Definition le_lteq := lt_eq_cases.

(** ** Facts about [gt] and [ge] *)

(** The predicates [lt] and [le] are now favored in the statements
  of theorems, the use of [gt] and [ge] is hence not recommended.
  We provide here the bare minimal results to related them with
  [lt] and [le]. *)

Lemma gt_lt_iff p q : p > q <-> q < p.
Proof.
 unfold lt, gt. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma gt_lt p q : p > q -> q < p.
Proof.
 apply gt_lt_iff.
Qed.

Lemma lt_gt p q : p < q -> q > p.
Proof.
 apply gt_lt_iff.
Qed.

Lemma ge_le_iff p q : p >= q <-> q <= p.
Proof.
 unfold le, ge. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma ge_le p q : p >= q -> q <= p.
Proof.
 apply ge_le_iff.
Qed.

Lemma le_ge p q : p <= q -> q >= p.
Proof.
 apply ge_le_iff.
Qed.

(** ** Comparison and the successor *)

Lemma compare_succ_r p q :
  switch_Eq Gt (p ?= succ q) = switch_Eq Lt (p ?= q).
Proof.
  revert q.
  induction p as [p IH|p IH| ]; intros [q|q| ]; simpl;
   simpl_compare; rewrite ?IH; trivial;
   (now destruct compare) || (now destruct p).
Qed.

Lemma compare_succ_l p q :
  switch_Eq Lt (succ p ?= q) = switch_Eq Gt (p ?= q).
Proof.
  rewrite 2 (compare_antisym q). generalize (compare_succ_r q p).
  now do 2 destruct compare.
Qed.

Theorem lt_succ_r p q : p < succ q <-> p <= q.
Proof.
  unfold lt, le. generalize (compare_succ_r p q).
  do 2 destruct compare; try discriminate; now split.
Qed.

Lemma lt_succ_diag_r p : p < succ p.
Proof.
 rewrite lt_iff_add. exists 1. apply add_1_r.
Qed.

Lemma compare_succ_succ p q : (succ p ?= succ q) = (p ?= q).
Proof.
 revert q.
 induction p; destruct q; simpl; simpl_compare; trivial;
  apply compare_succ_l || apply compare_succ_r ||
  (now destruct p) || (now destruct q).
Qed.

(** ** 1 is the least positive number *)

Lemma le_1_l p : 1 <= p.
Proof.
  now destruct p.
Qed.

Lemma nlt_1_r p : ~ p < 1.
Proof.
  now destruct p.
Qed.

Lemma lt_1_succ p : 1 < succ p.
Proof.
  apply lt_succ_r, le_1_l.
Qed.

(** ** Properties of the order *)

Lemma le_nlt p q : p <= q <-> ~ q < p.
Proof.
  now rewrite <- ge_le_iff.
Qed.

Lemma lt_nle p q : p < q <-> ~ q <= p.
Proof.
 intros. unfold lt, le. rewrite compare_antisym.
 destruct compare; split; auto; easy'.
Qed.

Lemma lt_le_incl p q : p<q -> p<=q.
Proof.
  intros. apply le_lteq. now left.
Qed.

Lemma lt_lt_succ n m : n < m -> n < succ m.
Proof.
  intros. now apply lt_succ_r, lt_le_incl.
Qed.

Lemma succ_lt_mono n m : n < m <-> succ n < succ m.
Proof.
  unfold lt. now rewrite compare_succ_succ.
Qed.

Lemma succ_le_mono n m : n <= m <-> succ n <= succ m.
Proof.
  unfold le. now rewrite compare_succ_succ.
Qed.

Lemma lt_trans n m p : n < m -> m < p -> n < p.
Proof.
 rewrite 3 lt_iff_add. intros (r,Hr) (s,Hs).
 exists (r+s). now rewrite add_assoc, Hr, Hs.
Qed.

Theorem lt_ind : forall (A : positive -> Prop) (n : positive),
  A (succ n) ->
    (forall m : positive, n < m -> A m -> A (succ m)) ->
      forall m : positive, n < m -> A m.
Proof.
  intros A n AB AS m. induction m using peano_ind; intros H.
  elim (nlt_1_r _ H).
  apply lt_succ_r, le_lteq in H. destruct H as [H|H]; subst; auto.
Qed.

Instance lt_strorder : StrictOrder lt.
Proof. split. exact lt_irrefl. exact lt_trans. Qed.

Instance lt_compat : Proper (Logic.eq==>Logic.eq==>iff) lt.
Proof. repeat red. intros. subst; auto. Qed.

Lemma lt_total p q : p < q \/ p = q \/ q < p.
Proof.
 case (compare_spec p q); intuition.
Qed.

Lemma le_refl p : p <= p.
Proof.
 intros. unfold le. now rewrite compare_refl.
Qed.

Lemma le_lt_trans n m p : n <= m -> m < p -> n < p.
Proof.
 intros H H'. apply le_lteq in H. destruct H.
 now apply lt_trans with m. now subst.
Qed.

Lemma lt_le_trans n m p : n < m -> m <= p -> n < p.
Proof.
 intros H H'. apply le_lteq in H'. destruct H'.
 now apply lt_trans with m. now subst.
Qed.

Lemma le_trans n m p : n <= m -> m <= p -> n <= p.
Proof.
 intros H H'.
 apply le_lteq in H. destruct H.
 apply le_lteq; left. now apply lt_le_trans with m.
 now subst.
Qed.

Lemma le_succ_l n m : succ n <= m <-> n < m.
Proof.
 rewrite <- lt_succ_r. symmetry. apply succ_lt_mono.
Qed.

Lemma le_antisym p q : p <= q -> q <= p -> p = q.
Proof.
 rewrite le_lteq; destruct 1; auto.
 rewrite le_lteq; destruct 1; auto.
 elim (lt_irrefl p). now transitivity q.
Qed.

Instance le_preorder : PreOrder le.
Proof. split. exact le_refl. exact le_trans. Qed.

Instance le_partorder : PartialOrder Logic.eq le.
Proof.
 intros x y. change (x=y <-> x <= y <= x).
 split. intros; now subst.
 destruct 1; now apply le_antisym.
Qed.

(** ** Comparison and addition *)

Lemma add_compare_mono_l p q r : (p+q ?= p+r) = (q ?= r).
Proof.
 revert p q r. induction p using peano_ind; intros q r.
 rewrite 2 add_1_l. apply compare_succ_succ.
 now rewrite 2 add_succ_l, compare_succ_succ.
Qed.

Lemma add_compare_mono_r p q r : (q+p ?= r+p) = (q ?= r).
Proof.
 rewrite 2 (add_comm _ p). apply add_compare_mono_l.
Qed.

(** ** Order and addition *)

Lemma lt_add_diag_r p q : p < p + q.
Proof.
 rewrite lt_iff_add. now exists q.
Qed.

Lemma add_lt_mono_l p q r : q<r <-> p+q < p+r.
Proof.
 unfold lt. rewrite add_compare_mono_l. apply iff_refl.
Qed.

Lemma add_lt_mono_r p q r : q<r <-> q+p < r+p.
Proof.
 unfold lt. rewrite add_compare_mono_r. apply iff_refl.
Qed.

Lemma add_lt_mono p q r s : p<q -> r<s -> p+r<q+s.
Proof.
 intros. apply lt_trans with (p+s).
 now apply add_lt_mono_l.
 now apply add_lt_mono_r.
Qed.

Lemma add_le_mono_l p q r : q<=r <-> p+q<=p+r.
Proof.
 unfold le. rewrite add_compare_mono_l. apply iff_refl.
Qed.

Lemma add_le_mono_r p q r : q<=r <-> q+p<=r+p.
Proof.
 unfold le. rewrite add_compare_mono_r. apply iff_refl.
Qed.

Lemma add_le_mono p q r s : p<=q -> r<=s -> p+r <= q+s.
Proof.
 intros. apply le_trans with (p+s).
 now apply add_le_mono_l.
 now apply add_le_mono_r.
Qed.

(** ** Comparison and multiplication *)

Lemma mul_compare_mono_l p q r : (p*q ?= p*r) = (q ?= r).
Proof.
 revert q r. induction p; simpl; trivial.
 intros q r. specialize (IHp q r).
 destruct (compare_spec q r).
 subst. apply compare_refl.
 now apply add_lt_mono.
 now apply lt_gt, add_lt_mono, gt_lt.
Qed.

Lemma mul_compare_mono_r p q r : (q*p ?= r*p) = (q ?= r).
Proof.
 rewrite 2 (mul_comm _ p). apply mul_compare_mono_l.
Qed.

(** ** Order and multiplication *)

Lemma mul_lt_mono_l p q r : q<r <-> p*q < p*r.
Proof.
 unfold lt. rewrite mul_compare_mono_l. apply iff_refl.
Qed.

Lemma mul_lt_mono_r p q r : q<r <-> q*p < r*p.
Proof.
 unfold lt. rewrite mul_compare_mono_r. apply iff_refl.
Qed.

Lemma mul_lt_mono p q r s : p<q -> r<s -> p*r < q*s.
Proof.
 intros. apply lt_trans with (p*s).
 now apply mul_lt_mono_l.
 now apply mul_lt_mono_r.
Qed.

Lemma mul_le_mono_l p q r : q<=r <-> p*q<=p*r.
Proof.
 unfold le. rewrite mul_compare_mono_l. apply iff_refl.
Qed.

Lemma mul_le_mono_r p q r : q<=r <-> q*p<=r*p.
Proof.
 unfold le. rewrite mul_compare_mono_r. apply iff_refl.
Qed.

Lemma mul_le_mono p q r s : p<=q -> r<=s -> p*r <= q*s.
Proof.
 intros. apply le_trans with (p*s).
 now apply mul_le_mono_l.
 now apply mul_le_mono_r.
Qed.

Lemma lt_add_r p q : p < p+q.
Proof.
 induction q using peano_ind.
 rewrite add_1_r. apply lt_succ_diag_r.
 apply lt_trans with (p+q); auto.
 apply add_lt_mono_l, lt_succ_diag_r.
Qed.

Lemma lt_not_add_l p q : ~ p+q < p.
Proof.
 intro H. elim (lt_irrefl p).
 apply lt_trans with (p+q); auto using lt_add_r.
Qed.

Lemma pow_gt_1 n p : 1<n -> 1<n^p.
Proof.
 intros H. induction p using peano_ind.
 now rewrite pow_1_r.
 rewrite pow_succ_r.
 apply lt_trans with (n*1).
 now rewrite mul_1_r.
 now apply mul_lt_mono_l.
Qed.

(**********************************************************************)
(** * Properties of subtraction on binary positive numbers *)

Lemma sub_1_r p : sub p 1 = pred p.
Proof.
  now destruct p.
Qed.

Lemma pred_sub p : pred p = sub p 1.
Proof.
  symmetry. apply sub_1_r.
Qed.

Theorem sub_succ_r p q : p - (succ q) = pred (p - q).
Proof.
  unfold sub; rewrite sub_mask_succ_r, sub_mask_carry_spec.
  destruct (sub_mask p q) as [|[r|r| ]|]; auto.
Qed.

(** ** Properties of subtraction without underflow *)

Lemma sub_mask_pos' p q :
  q < p -> exists r, sub_mask p q = IsPos r /\ q + r = p.
Proof.
 rewrite lt_iff_add. intros (r,Hr). exists r. split; trivial.
 now apply sub_mask_pos_iff.
Qed.

Lemma sub_mask_pos p q :
  q < p -> exists r, sub_mask p q = IsPos r.
Proof.
 intros H. destruct (sub_mask_pos' p q H) as (r & Hr & _). now exists r.
Qed.

Theorem sub_add p q : q < p -> (p-q)+q = p.
Proof.
  intros H. destruct (sub_mask_pos p q H) as (r,U).
  unfold sub. rewrite U. rewrite add_comm. now apply sub_mask_add.
Qed.

Lemma add_sub p q : (p+q)-q = p.
Proof.
 intros. apply add_reg_r with q.
 rewrite sub_add; trivial.
 rewrite add_comm. apply lt_add_r.
Qed.

Lemma mul_sub_distr_l p q r : r<q -> p*(q-r) = p*q-p*r.
Proof.
 intros H.
 apply add_reg_r with (p*r).
 rewrite <- mul_add_distr_l.
 rewrite sub_add; trivial.
 symmetry. apply sub_add; trivial.
 now apply mul_lt_mono_l.
Qed.

Lemma mul_sub_distr_r p q r : q<p -> (p-q)*r = p*r-q*r.
Proof.
 intros H. rewrite 3 (mul_comm _ r). now apply mul_sub_distr_l.
Qed.

Lemma sub_lt_mono_l p q r: q<p -> p<r -> r-p < r-q.
Proof.
 intros Hqp Hpr.
 apply (add_lt_mono_r p).
 rewrite sub_add by trivial.
 apply le_lt_trans with ((r-q)+q).
 rewrite sub_add by (now apply lt_trans with p).
 apply le_refl.
 now apply add_lt_mono_l.
Qed.

Lemma sub_compare_mono_l p q r :
 q<p -> r<p -> (p-q ?= p-r) = (r ?= q).
Proof.
 intros Hqp Hrp.
 case (compare_spec r q); intros H. subst. apply compare_refl.
 apply sub_lt_mono_l; trivial.
 apply lt_gt, sub_lt_mono_l; trivial.
Qed.

Lemma sub_compare_mono_r p q r :
 p<q -> p<r -> (q-p ?= r-p) = (q ?= r).
Proof.
 intros. rewrite <- (add_compare_mono_r p), 2 sub_add; trivial.
Qed.

Lemma sub_lt_mono_r p q r : q<p -> r<q -> q-r < p-r.
Proof.
 intros. unfold lt. rewrite sub_compare_mono_r; trivial.
 now apply lt_trans with q.
Qed.

Lemma sub_decr n m : m<n -> n-m < n.
Proof.
 intros.
 apply add_lt_mono_r with m.
 rewrite sub_add; trivial.
 apply lt_add_r.
Qed.

Lemma add_sub_assoc p q r : r<q -> p+(q-r) = p+q-r.
Proof.
 intros.
 apply add_reg_r with r.
 rewrite <- add_assoc, !sub_add; trivial.
 rewrite add_comm. apply lt_trans with q; trivial using lt_add_r.
Qed.

Lemma sub_add_distr p q r : q+r < p -> p-(q+r) = p-q-r.
Proof.
 intros.
 assert (q < p)
  by (apply lt_trans with (q+r); trivial using lt_add_r).
 rewrite (add_comm q r) in *.
 apply add_reg_r with (r+q).
 rewrite sub_add by trivial.
 rewrite add_assoc, !sub_add; trivial.
 apply (add_lt_mono_r q). rewrite sub_add; trivial.
Qed.

Lemma sub_sub_distr p q r : r<q -> q-r < p -> p-(q-r) = p+r-q.
Proof.
 intros.
 apply add_reg_r with ((q-r)+r).
 rewrite add_assoc, !sub_add; trivial.
 rewrite <- (sub_add q r); trivial.
 now apply add_lt_mono_r.
Qed.

(** Recursive equations for [sub] *)

Lemma sub_xO_xO n m : m<n -> n~0 - m~0 = (n-m)~0.
Proof.
 intros H. unfold sub. simpl.
 now destruct (sub_mask_pos n m H) as (p, ->).
Qed.

Lemma sub_xI_xI n m : m<n -> n~1 - m~1 = (n-m)~0.
Proof.
 intros H. unfold sub. simpl.
 now destruct (sub_mask_pos n m H) as (p, ->).
Qed.

Lemma sub_xI_xO n m : m<n -> n~1 - m~0 = (n-m)~1.
Proof.
 intros H. unfold sub. simpl.
 now destruct (sub_mask_pos n m) as (p, ->).
Qed.

Lemma sub_xO_xI n m : n~0 - m~1 = pred_double (n-m).
Proof.
 unfold sub. simpl. rewrite sub_mask_carry_spec.
 now destruct (sub_mask n m) as [|[r|r|]|].
Qed.

(** Properties of subtraction with underflow *)

Lemma sub_mask_neg_iff' p q : sub_mask p q = IsNeg <-> p < q.
Proof.
  rewrite lt_iff_add. apply sub_mask_neg_iff.
Qed.

Lemma sub_mask_neg p q : p<q -> sub_mask p q = IsNeg.
Proof.
  apply sub_mask_neg_iff'.
Qed.

Lemma sub_le p q : p<=q -> p-q = 1.
Proof.
  unfold le, sub. rewrite compare_sub_mask.
  destruct sub_mask; easy'.
Qed.

Lemma sub_lt p q : p<q -> p-q = 1.
Proof.
  intros. now apply sub_le, lt_le_incl.
Qed.

Lemma sub_diag p : p-p = 1.
Proof.
  unfold sub. now rewrite sub_mask_diag.
Qed.

(** ** Results concerning [size] and [size_nat] *)

Lemma size_nat_monotone p q : p<q -> (size_nat p <= size_nat q)%nat.
Proof.
  assert (le0 : forall n, (0<=n)%nat) by (induction n; auto).
  assert (leS : forall n m, (n<=m -> S n <= S m)%nat) by (induction 1; auto).
  revert q.
  induction p; destruct q; simpl; intros; auto; easy || apply leS;
   red in H; simpl_compare_in H.
  apply IHp. red. now destruct (p?=q).
  destruct (compare_spec p q); subst; now auto.
Qed.

Lemma size_gt p : p < 2^(size p).
Proof.
 induction p; simpl; try rewrite pow_succ_r; try easy.
 apply le_succ_l in IHp. now apply le_succ_l.
Qed.

Lemma size_le p : 2^(size p) <= p~0.
Proof.
 induction p; simpl; try rewrite pow_succ_r; try easy.
 apply mul_le_mono_l.
 apply le_lteq; left. rewrite xI_succ_xO. apply lt_succ_r, IHp.
Qed.

(** ** Properties of [min] and [max] *)

(** First, the specification *)

Lemma max_l : forall x y, y<=x -> max x y = x.
Proof.
 intros x y H. unfold max. case compare_spec; auto.
 intros H'. apply le_nlt in H. now elim H.
Qed.

Lemma max_r : forall x y, x<=y -> max x y = y.
Proof.
 unfold le, max. intros x y. destruct compare; easy'.
Qed.

Lemma min_l : forall x y, x<=y -> min x y = x.
Proof.
 unfold le, min. intros x y. destruct compare; easy'.
Qed.

Lemma min_r : forall x y, y<=x -> min x y = y.
Proof.
 intros x y H. unfold min. case compare_spec; auto.
 intros H'. apply le_nlt in H. now elim H'.
Qed.

(** We hence obtain all the generic properties of [min] and [max]. *)

Include UsualMinMaxLogicalProperties <+ UsualMinMaxDecProperties.

Ltac order := Private_Tac.order.

(** Minimum, maximum and constant one *)

Lemma max_1_l n : max 1 n = n.
Proof.
 unfold max. case compare_spec; auto.
 intros H. apply lt_nle in H. elim H. apply le_1_l.
Qed.

Lemma max_1_r n : max n 1 = n.
Proof. rewrite max_comm. apply max_1_l. Qed.

Lemma min_1_l n : min 1 n = 1.
Proof.
 unfold min. case compare_spec; auto.
 intros H. apply lt_nle in H. elim H. apply le_1_l.
Qed.

Lemma min_1_r n : min n 1 = 1.
Proof. rewrite min_comm. apply min_1_l. Qed.

(** Minimum, maximum and operations (consequences of monotonicity) *)

Lemma succ_max_distr n m : succ (max n m) = max (succ n) (succ m).
Proof.
 symmetry. apply max_monotone.
 intros x x'. apply succ_le_mono.
Qed.

Lemma succ_min_distr n m : succ (min n m) = min (succ n) (succ m).
Proof.
 symmetry. apply min_monotone.
 intros x x'. apply succ_le_mono.
Qed.

Lemma add_max_distr_l n m p : max (p + n) (p + m) = p + max n m.
Proof.
 apply max_monotone. intros x x'. apply add_le_mono_l.
Qed.

Lemma add_max_distr_r n m p : max (n + p) (m + p) = max n m + p.
Proof.
 rewrite 3 (add_comm _ p). apply add_max_distr_l.
Qed.

Lemma add_min_distr_l n m p : min (p + n) (p + m) = p + min n m.
Proof.
 apply min_monotone. intros x x'. apply add_le_mono_l.
Qed.

Lemma add_min_distr_r n m p : min (n + p) (m + p) = min n m + p.
Proof.
 rewrite 3 (add_comm _ p). apply add_min_distr_l.
Qed.

Lemma mul_max_distr_l n m p : max (p * n) (p * m) = p * max n m.
Proof.
 apply max_monotone. intros x x'. apply mul_le_mono_l.
Qed.

Lemma mul_max_distr_r n m p : max (n * p) (m * p) = max n m * p.
Proof.
 rewrite 3 (mul_comm _ p). apply mul_max_distr_l.
Qed.

Lemma mul_min_distr_l n m p : min (p * n) (p * m) = p * min n m.
Proof.
 apply min_monotone. intros x x'. apply mul_le_mono_l.
Qed.

Lemma mul_min_distr_r n m p : min (n * p) (m * p) = min n m * p.
Proof.
 rewrite 3 (mul_comm _ p). apply mul_min_distr_l.
Qed.


(** ** Results concerning [iter_op] *)

Lemma iter_op_succ : forall A (op:A->A->A),
 (forall x y z, op x (op y z) = op (op x y) z) ->
 forall p a,
 iter_op op (succ p) a = op a (iter_op op p a).
Proof.
 induction p; simpl; intros; trivial.
 rewrite H. apply IHp.
Qed.

(** ** Results about [of_nat] and [of_succ_nat] *)

Lemma of_nat_succ (n:nat) : of_succ_nat n = of_nat (S n).
Proof.
 induction n. trivial. simpl. f_equal. now rewrite IHn.
Qed.

Lemma pred_of_succ_nat (n:nat) : pred (of_succ_nat n) = of_nat n.
Proof.
 destruct n. trivial. simpl pred. rewrite pred_succ. apply of_nat_succ.
Qed.

Lemma succ_of_nat (n:nat) : n<>O -> succ (of_nat n) = of_succ_nat n.
Proof.
 rewrite of_nat_succ. destruct n; trivial. now destruct 1.
Qed.

(** ** Correctness proofs for the square root function *)

Inductive SqrtSpec : positive*mask -> positive -> Prop :=
 | SqrtExact s x : x=s*s -> SqrtSpec (s,IsNul) x
 | SqrtApprox s r x : x=s*s+r -> r <= s~0 -> SqrtSpec (s,IsPos r) x.

Lemma sqrtrem_step_spec f g p x :
 (f=xO \/ f=xI) -> (g=xO \/ g=xI) ->
 SqrtSpec p x -> SqrtSpec (sqrtrem_step f g p) (g (f x)).
Proof.
intros Hf Hg [ s _ -> | s r _ -> Hr ].
(* exact *)
unfold sqrtrem_step.
destruct Hf,Hg; subst; simpl; constructor; now rewrite ?square_xO.
(* approx *)
assert (Hfg : forall p q, g (f (p+q)) = p~0~0 + g (f q))
 by (intros; destruct Hf, Hg; now subst).
unfold sqrtrem_step, leb.
case compare_spec; [intros EQ | intros LT | intros GT].
(* - EQ *)
rewrite <- EQ, sub_mask_diag. constructor.
destruct Hg; subst g; destr_eq EQ.
destruct Hf; subst f; destr_eq EQ.
subst. now rewrite square_xI.
(* - LT *)
destruct (sub_mask_pos' _ _ LT) as (y & -> & H). constructor.
rewrite Hfg, <- H. now rewrite square_xI, add_assoc. clear Hfg.
rewrite <- lt_succ_r in Hr. change (r < s~1) in Hr.
rewrite <- lt_succ_r, (add_lt_mono_l (s~0~1)), H. simpl.
rewrite add_carry_spec, add_diag. simpl.
destruct Hf,Hg; subst; red; simpl_compare; now rewrite Hr.
(* - GT *)
constructor. now rewrite Hfg, square_xO. apply lt_succ_r, GT.
Qed.

Lemma sqrtrem_spec p : SqrtSpec (sqrtrem p) p.
Proof.
revert p. fix 1.
 destruct p; try destruct p; try (constructor; easy);
  apply sqrtrem_step_spec; auto.
Qed.

Lemma sqrt_spec p :
 let s := sqrt p in s*s <= p < (succ s)*(succ s).
Proof.
 simpl.
 assert (H:=sqrtrem_spec p).
 unfold sqrt in *. destruct sqrtrem as (s,rm); simpl.
 inversion_clear H; subst.
 (* exact *)
 split. reflexivity. apply mul_lt_mono; apply lt_succ_diag_r.
 (* approx *)
 split.
 apply lt_le_incl, lt_add_r.
 rewrite <- add_1_l, mul_add_distr_r, !mul_add_distr_l, !mul_1_r, !mul_1_l.
 rewrite add_assoc, (add_comm _ r). apply add_lt_mono_r.
 now rewrite <- add_assoc, add_diag, add_1_l, lt_succ_r.
Qed.

(** ** Correctness proofs for the gcd function *)

Lemma divide_add_cancel_l p q r : (p | r) -> (p | q + r) -> (p | q).
Proof.
 intros (s,Hs) (t,Ht).
 exists (t-s).
 rewrite mul_sub_distr_r.
 rewrite <- Hs, <- Ht.
 symmetry. apply add_sub.
 apply mul_lt_mono_r with p.
 rewrite <- Hs, <- Ht, add_comm.
 apply lt_add_r.
Qed.

Lemma divide_xO_xI p q r : (p | q~0) -> (p | r~1) -> (p | q).
Proof.
 intros (s,Hs) (t,Ht).
 destruct p.
 destruct s; try easy. simpl in Hs. destr_eq Hs. now exists s.
 rewrite mul_xO_r in Ht; discriminate.
 exists q; now rewrite mul_1_r.
Qed.

Lemma divide_xO_xO p q : (p~0|q~0) <-> (p|q).
Proof.
 split; intros (r,H); simpl in *.
 rewrite mul_xO_r in H. destr_eq H. now exists r.
 exists r; simpl. rewrite mul_xO_r. f_equal; auto.
Qed.

Lemma divide_mul_l p q r : (p|q) -> (p|q*r).
Proof.
 intros (s,H). exists (s*r).
 rewrite <- mul_assoc, (mul_comm r p), mul_assoc. now f_equal.
Qed.

Lemma divide_mul_r p q r : (p|r) -> (p|q*r).
Proof.
 rewrite mul_comm. apply divide_mul_l.
Qed.

(** The first component of ggcd is gcd *)

Lemma ggcdn_gcdn : forall n a b,
  fst (ggcdn n a b) = gcdn n a b.
Proof.
 induction n.
 simpl; auto.
 destruct a, b; simpl; auto; try case compare_spec; simpl; trivial;
  rewrite <- IHn; destruct ggcdn as (g,(u,v)); simpl; auto.
Qed.

Lemma ggcd_gcd : forall a b, fst (ggcd a b) = gcd a b.
Proof.
 unfold ggcd, gcd. intros. apply ggcdn_gcdn.
Qed.

(** The other components of ggcd are indeed the correct factors. *)

Ltac destr_pggcdn IHn :=
 match goal with |- context [ ggcdn _ ?x ?y ] =>
  generalize (IHn x y); destruct ggcdn as (g,(u,v)); simpl
 end.

Lemma ggcdn_correct_divisors : forall n a b,
  let '(g,(aa,bb)) := ggcdn n a b in
  a = g*aa /\ b = g*bb.
Proof.
 induction n.
 simpl; auto.
 destruct a, b; simpl; auto; try case compare_spec; try destr_pggcdn IHn.
 (* Eq *)
 intros ->. now rewrite mul_comm.
 (* Lt *)
 intros (H',H) LT; split; auto.
 rewrite mul_add_distr_l, mul_xO_r, <- H, <- H'.
 simpl. f_equal. symmetry.
 rewrite add_comm. now apply sub_add.
 (* Gt *)
 intros (H',H) LT; split; auto.
 rewrite mul_add_distr_l, mul_xO_r, <- H, <- H'.
 simpl. f_equal. symmetry.
 rewrite add_comm. now apply sub_add.
 (* Then... *)
 intros (H,H'); split; auto. rewrite mul_xO_r, H'; auto.
 intros (H,H'); split; auto. rewrite mul_xO_r, H; auto.
 intros (H,H'); split; subst; auto.
Qed.

Lemma ggcd_correct_divisors : forall a b,
  let '(g,(aa,bb)) := ggcd a b in
  a=g*aa /\ b=g*bb.
Proof.
 unfold ggcd. intros. apply ggcdn_correct_divisors.
Qed.

(** We can use this fact to prove a part of the gcd correctness *)

Lemma gcd_divide_l : forall a b, (gcd a b | a).
Proof.
 intros a b. rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (H,_). exists aa.
  now rewrite mul_comm.
Qed.

Lemma gcd_divide_r : forall a b, (gcd a b | b).
Proof.
 intros a b. rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (_,H). exists bb.
  now rewrite mul_comm.
Qed.

(** We now prove directly that gcd is the greatest amongst common divisors *)

Lemma gcdn_greatest : forall n a b, (size_nat a + size_nat b <= n)%nat ->
 forall p, (p|a) -> (p|b) -> (p|gcdn n a b).
Proof.
 induction n.
 destruct a, b; simpl; inversion 1.
 destruct a, b; simpl; try case compare_spec; simpl; auto.
 (* Lt *)
 intros LT LE p Hp1 Hp2. apply IHn; clear IHn; trivial.
 apply le_S_n in LE. eapply Le.le_trans; [|eapply LE].
 rewrite plus_comm, <- plus_n_Sm, <- plus_Sn_m.
 apply plus_le_compat; trivial.
 apply size_nat_monotone, sub_decr, LT.
 apply divide_xO_xI with a; trivial.
 apply (divide_add_cancel_l p _ a~1); trivial.
 now rewrite <- sub_xI_xI, sub_add.
 (* Gt *)
 intros LT LE p Hp1 Hp2. apply IHn; clear IHn; trivial.
 apply le_S_n in LE. eapply Le.le_trans; [|eapply LE].
 apply plus_le_compat; trivial.
 apply size_nat_monotone, sub_decr, LT.
 apply divide_xO_xI with b; trivial.
 apply (divide_add_cancel_l p _ b~1); trivial.
 now rewrite <- sub_xI_xI, sub_add.
 (* a~1 b~0 *)
 intros LE p Hp1 Hp2. apply IHn; clear IHn; trivial.
 apply le_S_n in LE. simpl. now rewrite plus_n_Sm.
 apply divide_xO_xI with a; trivial.
 (* a~0 b~1 *)
 intros LE p Hp1 Hp2. apply IHn; clear IHn; trivial.
 simpl. now apply le_S_n.
 apply divide_xO_xI with b; trivial.
 (* a~0 b~0 *)
 intros LE p Hp1 Hp2.
 destruct p.
 change (gcdn n a b)~0 with (2*(gcdn n a b)).
 apply divide_mul_r.
 apply IHn; clear IHn.
 apply le_S_n in LE. apply le_Sn_le. now rewrite plus_n_Sm.
 apply divide_xO_xI with p; trivial. now exists 1.
 apply divide_xO_xI with p; trivial. now exists 1.
 apply divide_xO_xO.
 apply IHn; clear IHn.
 apply le_S_n in LE. apply le_Sn_le. now rewrite plus_n_Sm.
 now apply divide_xO_xO.
 now apply divide_xO_xO.
 exists (gcdn n a b)~0. now rewrite mul_1_r.
Qed.

Lemma gcd_greatest : forall a b p, (p|a) -> (p|b) -> (p|gcd a b).
Proof.
 intros. apply gcdn_greatest; auto.
Qed.

(** As a consequence, the rests after division by gcd are relatively prime *)

Lemma ggcd_greatest : forall a b,
 let (aa,bb) := snd (ggcd a b) in
 forall p, (p|aa) -> (p|bb) -> p=1.
Proof.
 intros. generalize (gcd_greatest a b) (ggcd_correct_divisors a b).
 rewrite <- ggcd_gcd. destruct ggcd as (g,(aa,bb)); simpl.
 intros H (EQa,EQb) p Hp1 Hp2; subst.
 assert (H' : (g*p | g)).
  apply H.
  destruct Hp1 as (r,Hr). exists r.
   now rewrite mul_assoc, (mul_comm r g), <- mul_assoc, <- Hr.
  destruct Hp2 as (r,Hr). exists r.
   now rewrite mul_assoc, (mul_comm r g), <- mul_assoc, <- Hr.
 destruct H' as (q,H').
 rewrite (mul_comm g p), mul_assoc in H'.
 apply mul_eq_1 with q; rewrite mul_comm.
 now apply mul_reg_r with g.
Qed.

End Pos.

(** Exportation of notations *)

Infix "+" := Pos.add : positive_scope.
Infix "-" := Pos.sub : positive_scope.
Infix "*" := Pos.mul : positive_scope.
Infix "^" := Pos.pow : positive_scope.
Infix "?=" := Pos.compare (at level 70, no associativity) : positive_scope.
Infix "=?" := Pos.eqb (at level 70, no associativity) : positive_scope.
Infix "<=?" := Pos.leb (at level 70, no associativity) : positive_scope.
Infix "<?" := Pos.ltb (at level 70, no associativity) : positive_scope.
Infix "<=" := Pos.le : positive_scope.
Infix "<" := Pos.lt : positive_scope.
Infix ">=" := Pos.ge : positive_scope.
Infix ">" := Pos.gt : positive_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : positive_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : positive_scope.
Notation "x < y < z" := (x < y /\ y < z) : positive_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : positive_scope.

Notation "( p | q )" := (Pos.divide p q) (at level 0) : positive_scope.

(** Compatibility notations *)

Notation positive := positive (only parsing).
Notation positive_rect := positive_rect (only parsing).
Notation positive_rec := positive_rec (only parsing).
Notation positive_ind := positive_ind (only parsing).
Notation xI := xI (only parsing).
Notation xO := xO (only parsing).
Notation xH := xH (only parsing).

Notation IsNul := Pos.IsNul (only parsing).
Notation IsPos := Pos.IsPos (only parsing).
Notation IsNeg := Pos.IsNeg (only parsing).

Notation Psucc := Pos.succ (compat "8.3").
Notation Pplus := Pos.add (compat "8.3").
Notation Pplus_carry := Pos.add_carry (compat "8.3").
Notation Ppred := Pos.pred (compat "8.3").
Notation Piter_op := Pos.iter_op (compat "8.3").
Notation Piter_op_succ := Pos.iter_op_succ (compat "8.3").
Notation Pmult_nat := (Pos.iter_op plus) (compat "8.3").
Notation nat_of_P := Pos.to_nat (compat "8.3").
Notation P_of_succ_nat := Pos.of_succ_nat (compat "8.3").
Notation Pdouble_minus_one := Pos.pred_double (compat "8.3").
Notation positive_mask := Pos.mask (compat "8.3").
Notation positive_mask_rect := Pos.mask_rect (compat "8.3").
Notation positive_mask_ind := Pos.mask_ind (compat "8.3").
Notation positive_mask_rec := Pos.mask_rec (compat "8.3").
Notation Pdouble_plus_one_mask := Pos.succ_double_mask (compat "8.3").
Notation Pdouble_mask := Pos.double_mask (compat "8.3").
Notation Pdouble_minus_two := Pos.double_pred_mask (compat "8.3").
Notation Pminus_mask := Pos.sub_mask (compat "8.3").
Notation Pminus_mask_carry := Pos.sub_mask_carry (compat "8.3").
Notation Pminus := Pos.sub (compat "8.3").
Notation Pmult := Pos.mul (compat "8.3").
Notation iter_pos := @Pos.iter (compat "8.3").
Notation Ppow := Pos.pow (compat "8.3").
Notation Pdiv2 := Pos.div2 (compat "8.3").
Notation Pdiv2_up := Pos.div2_up (compat "8.3").
Notation Psize := Pos.size_nat (compat "8.3").
Notation Psize_pos := Pos.size (compat "8.3").
Notation Pcompare := Pos.compare_cont (compat "8.3").
Notation Plt := Pos.lt (compat "8.3").
Notation Pgt := Pos.gt (compat "8.3").
Notation Ple := Pos.le (compat "8.3").
Notation Pge := Pos.ge (compat "8.3").
Notation Pmin := Pos.min (compat "8.3").
Notation Pmax := Pos.max (compat "8.3").
Notation Peqb := Pos.eqb (compat "8.3").
Notation positive_eq_dec := Pos.eq_dec (compat "8.3").
Notation xI_succ_xO := Pos.xI_succ_xO (compat "8.3").
Notation Psucc_discr := Pos.succ_discr (compat "8.3").
Notation Psucc_o_double_minus_one_eq_xO :=
 Pos.succ_pred_double (compat "8.3").
Notation Pdouble_minus_one_o_succ_eq_xI :=
 Pos.pred_double_succ (compat "8.3").
Notation xO_succ_permute := Pos.double_succ (compat "8.3").
Notation double_moins_un_xO_discr :=
 Pos.pred_double_xO_discr (compat "8.3").
Notation Psucc_not_one := Pos.succ_not_1 (compat "8.3").
Notation Ppred_succ := Pos.pred_succ (compat "8.3").
Notation Psucc_pred := Pos.succ_pred_or (compat "8.3").
Notation Psucc_inj := Pos.succ_inj (compat "8.3").
Notation Pplus_carry_spec := Pos.add_carry_spec (compat "8.3").
Notation Pplus_comm := Pos.add_comm (compat "8.3").
Notation Pplus_succ_permute_r := Pos.add_succ_r (compat "8.3").
Notation Pplus_succ_permute_l := Pos.add_succ_l (compat "8.3").
Notation Pplus_no_neutral := Pos.add_no_neutral (compat "8.3").
Notation Pplus_carry_plus := Pos.add_carry_add (compat "8.3").
Notation Pplus_reg_r := Pos.add_reg_r (compat "8.3").
Notation Pplus_reg_l := Pos.add_reg_l (compat "8.3").
Notation Pplus_carry_reg_r := Pos.add_carry_reg_r (compat "8.3").
Notation Pplus_carry_reg_l := Pos.add_carry_reg_l (compat "8.3").
Notation Pplus_assoc := Pos.add_assoc (compat "8.3").
Notation Pplus_xO := Pos.add_xO (compat "8.3").
Notation Pplus_xI_double_minus_one := Pos.add_xI_pred_double (compat "8.3").
Notation Pplus_xO_double_minus_one := Pos.add_xO_pred_double (compat "8.3").
Notation Pplus_diag := Pos.add_diag (compat "8.3").
Notation PeanoView := Pos.PeanoView (compat "8.3").
Notation PeanoOne := Pos.PeanoOne (compat "8.3").
Notation PeanoSucc := Pos.PeanoSucc (compat "8.3").
Notation PeanoView_rect := Pos.PeanoView_rect (compat "8.3").
Notation PeanoView_ind := Pos.PeanoView_ind (compat "8.3").
Notation PeanoView_rec := Pos.PeanoView_rec (compat "8.3").
Notation peanoView_xO := Pos.peanoView_xO (compat "8.3").
Notation peanoView_xI := Pos.peanoView_xI (compat "8.3").
Notation peanoView := Pos.peanoView (compat "8.3").
Notation PeanoView_iter := Pos.PeanoView_iter (compat "8.3").
Notation eq_dep_eq_positive := Pos.eq_dep_eq_positive (compat "8.3").
Notation PeanoViewUnique := Pos.PeanoViewUnique (compat "8.3").
Notation Prect := Pos.peano_rect (compat "8.3").
Notation Prect_succ := Pos.peano_rect_succ (compat "8.3").
Notation Prect_base := Pos.peano_rect_base (compat "8.3").
Notation Prec := Pos.peano_rec (compat "8.3").
Notation Pind := Pos.peano_ind (compat "8.3").
Notation Pcase := Pos.peano_case (compat "8.3").
Notation Pmult_1_r := Pos.mul_1_r (compat "8.3").
Notation Pmult_Sn_m := Pos.mul_succ_l (compat "8.3").
Notation Pmult_xO_permute_r := Pos.mul_xO_r (compat "8.3").
Notation Pmult_xI_permute_r := Pos.mul_xI_r (compat "8.3").
Notation Pmult_comm := Pos.mul_comm (compat "8.3").
Notation Pmult_plus_distr_l := Pos.mul_add_distr_l (compat "8.3").
Notation Pmult_plus_distr_r := Pos.mul_add_distr_r (compat "8.3").
Notation Pmult_assoc := Pos.mul_assoc (compat "8.3").
Notation Pmult_xI_mult_xO_discr := Pos.mul_xI_mul_xO_discr (compat "8.3").
Notation Pmult_xO_discr := Pos.mul_xO_discr (compat "8.3").
Notation Pmult_reg_r := Pos.mul_reg_r (compat "8.3").
Notation Pmult_reg_l := Pos.mul_reg_l (compat "8.3").
Notation Pmult_1_inversion_l := Pos.mul_eq_1_l (compat "8.3").
Notation Psquare_xO := Pos.square_xO (compat "8.3").
Notation Psquare_xI := Pos.square_xI (compat "8.3").
Notation iter_pos_swap_gen := Pos.iter_swap_gen (compat "8.3").
Notation iter_pos_swap := Pos.iter_swap (compat "8.3").
Notation iter_pos_succ := Pos.iter_succ (compat "8.3").
Notation iter_pos_plus := Pos.iter_add (compat "8.3").
Notation iter_pos_invariant := Pos.iter_invariant (compat "8.3").
Notation Ppow_1_r := Pos.pow_1_r (compat "8.3").
Notation Ppow_succ_r := Pos.pow_succ_r (compat "8.3").
Notation Peqb_refl := Pos.eqb_refl (compat "8.3").
Notation Peqb_eq := Pos.eqb_eq (compat "8.3").
Notation Pcompare_refl_id := Pos.compare_cont_refl (compat "8.3").
Notation Pcompare_eq_iff := Pos.compare_eq_iff (compat "8.3").
Notation Pcompare_Gt_Lt := Pos.compare_cont_Gt_Lt (compat "8.3").
Notation Pcompare_eq_Lt := Pos.compare_lt_iff (compat "8.3").
Notation Pcompare_Lt_Gt := Pos.compare_cont_Lt_Gt (compat "8.3").

Notation Pcompare_antisym := Pos.compare_cont_antisym (compat "8.3").
Notation ZC1 := Pos.gt_lt (compat "8.3").
Notation ZC2 := Pos.lt_gt (compat "8.3").
Notation Pcompare_spec := Pos.compare_spec (compat "8.3").
Notation Pcompare_p_Sp := Pos.lt_succ_diag_r (compat "8.3").
Notation Pcompare_succ_succ := Pos.compare_succ_succ (compat "8.3").
Notation Pcompare_1 := Pos.nlt_1_r (compat "8.3").
Notation Plt_1 := Pos.nlt_1_r (compat "8.3").
Notation Plt_1_succ := Pos.lt_1_succ (compat "8.3").
Notation Plt_lt_succ := Pos.lt_lt_succ (compat "8.3").
Notation Plt_irrefl := Pos.lt_irrefl (compat "8.3").
Notation Plt_trans := Pos.lt_trans (compat "8.3").
Notation Plt_ind := Pos.lt_ind (compat "8.3").
Notation Ple_lteq := Pos.le_lteq (compat "8.3").
Notation Ple_refl := Pos.le_refl (compat "8.3").
Notation Ple_lt_trans := Pos.le_lt_trans (compat "8.3").
Notation Plt_le_trans := Pos.lt_le_trans (compat "8.3").
Notation Ple_trans := Pos.le_trans (compat "8.3").
Notation Plt_succ_r := Pos.lt_succ_r (compat "8.3").
Notation Ple_succ_l := Pos.le_succ_l (compat "8.3").
Notation Pplus_compare_mono_l := Pos.add_compare_mono_l (compat "8.3").
Notation Pplus_compare_mono_r := Pos.add_compare_mono_r (compat "8.3").
Notation Pplus_lt_mono_l := Pos.add_lt_mono_l (compat "8.3").
Notation Pplus_lt_mono_r := Pos.add_lt_mono_r (compat "8.3").
Notation Pplus_lt_mono := Pos.add_lt_mono (compat "8.3").
Notation Pplus_le_mono_l := Pos.add_le_mono_l (compat "8.3").
Notation Pplus_le_mono_r := Pos.add_le_mono_r (compat "8.3").
Notation Pplus_le_mono := Pos.add_le_mono (compat "8.3").
Notation Pmult_compare_mono_l := Pos.mul_compare_mono_l (compat "8.3").
Notation Pmult_compare_mono_r := Pos.mul_compare_mono_r (compat "8.3").
Notation Pmult_lt_mono_l := Pos.mul_lt_mono_l (compat "8.3").
Notation Pmult_lt_mono_r := Pos.mul_lt_mono_r (compat "8.3").
Notation Pmult_lt_mono := Pos.mul_lt_mono (compat "8.3").
Notation Pmult_le_mono_l := Pos.mul_le_mono_l (compat "8.3").
Notation Pmult_le_mono_r := Pos.mul_le_mono_r (compat "8.3").
Notation Pmult_le_mono := Pos.mul_le_mono (compat "8.3").
Notation Plt_plus_r := Pos.lt_add_r (compat "8.3").
Notation Plt_not_plus_l := Pos.lt_not_add_l (compat "8.3").
Notation Ppow_gt_1 := Pos.pow_gt_1 (compat "8.3").
Notation Ppred_mask := Pos.pred_mask (compat "8.3").
Notation Pminus_mask_succ_r := Pos.sub_mask_succ_r (compat "8.3").
Notation Pminus_mask_carry_spec := Pos.sub_mask_carry_spec (compat "8.3").
Notation Pminus_succ_r := Pos.sub_succ_r (compat "8.3").
Notation Pminus_mask_diag := Pos.sub_mask_diag (compat "8.3").

Notation Pplus_minus_eq := Pos.add_sub (compat "8.3").
Notation Pmult_minus_distr_l := Pos.mul_sub_distr_l (compat "8.3").
Notation Pminus_lt_mono_l := Pos.sub_lt_mono_l (compat "8.3").
Notation Pminus_compare_mono_l := Pos.sub_compare_mono_l (compat "8.3").
Notation Pminus_compare_mono_r := Pos.sub_compare_mono_r (compat "8.3").
Notation Pminus_lt_mono_r := Pos.sub_lt_mono_r (compat "8.3").
Notation Pminus_decr := Pos.sub_decr (compat "8.3").
Notation Pminus_xI_xI := Pos.sub_xI_xI (compat "8.3").
Notation Pplus_minus_assoc := Pos.add_sub_assoc (compat "8.3").
Notation Pminus_plus_distr := Pos.sub_add_distr (compat "8.3").
Notation Pminus_minus_distr := Pos.sub_sub_distr (compat "8.3").
Notation Pminus_mask_Lt := Pos.sub_mask_neg (compat "8.3").
Notation Pminus_Lt := Pos.sub_lt (compat "8.3").
Notation Pminus_Eq := Pos.sub_diag (compat "8.3").
Notation Psize_monotone := Pos.size_nat_monotone (compat "8.3").
Notation Psize_pos_gt := Pos.size_gt (compat "8.3").
Notation Psize_pos_le := Pos.size_le (compat "8.3").

(** More complex compatibility facts, expressed as lemmas
    (to preserve scopes for instance) *)

Lemma Peqb_true_eq x y : Pos.eqb x y = true -> x=y.
Proof. apply Pos.eqb_eq. Qed.
Lemma Pcompare_eq_Gt p q : (p ?= q) = Gt <-> p > q.
Proof. reflexivity. Qed.
Lemma Pplus_one_succ_r p : Pos.succ p = p + 1.
Proof (eq_sym (Pos.add_1_r p)).
Lemma Pplus_one_succ_l p : Pos.succ p = 1 + p.
Proof (eq_sym (Pos.add_1_l p)).
Lemma Pcompare_refl p : Pos.compare_cont p p Eq = Eq.
Proof (Pos.compare_cont_refl p Eq).
Lemma Pcompare_Eq_eq : forall p q, Pos.compare_cont p q Eq = Eq -> p = q.
Proof Pos.compare_eq.
Lemma ZC4 p q : Pos.compare_cont p q Eq = CompOpp (Pos.compare_cont q p Eq).
Proof (Pos.compare_antisym q p).
Lemma Ppred_minus p : Pos.pred p = p - 1.
Proof (eq_sym (Pos.sub_1_r p)).

Lemma Pminus_mask_Gt p q :
  p > q ->
  exists h : positive,
   Pos.sub_mask p q = IsPos h /\
   q + h = p /\ (h = 1 \/ Pos.sub_mask_carry p q = IsPos (Pos.pred h)).
Proof.
 intros H. apply Pos.gt_lt in H.
 destruct (Pos.sub_mask_pos p q H) as (r & U).
 exists r. repeat split; trivial.
 now apply Pos.sub_mask_pos_iff.
 destruct (Pos.eq_dec r 1) as [EQ|NE]; [now left|right].
 rewrite Pos.sub_mask_carry_spec, U. destruct r; trivial. now elim NE.
Qed.

Lemma Pplus_minus : forall p q, p > q -> q+(p-q) = p.
Proof.
 intros. rewrite Pos.add_comm. now apply Pos.sub_add, Pos.gt_lt.
Qed.

(** Discontinued results of little interest and little/zero use
    in user contributions:

    Pplus_carry_no_neutral
    Pplus_carry_pred_eq_plus
    Pcompare_not_Eq
    Pcompare_Lt_Lt
    Pcompare_Lt_eq_Lt
    Pcompare_Gt_Gt
    Pcompare_Gt_eq_Gt
    Psucc_lt_compat
    Psucc_le_compat
    ZC3
    Pcompare_p_Sq
    Pminus_mask_carry_diag
    Pminus_mask_IsNeg
    ZL10
    ZL11
    double_eq_zero_inversion
    double_plus_one_zero_discr
    double_plus_one_eq_one_inversion
    double_eq_one_discr

    Infix "/" := Pdiv2 : positive_scope.
*)

(** Old stuff, to remove someday *)

Lemma Dcompare : forall r:comparison, r = Eq \/ r = Lt \/ r = Gt.
Proof.
  destruct r; auto.
Qed.

(** Incompatibilities :

 - [(_ ?= _)%positive] expects no arg now, and designates [Pos.compare]
   which is convertible but syntactically distinct to
   [Pos.compare_cont .. .. Eq].

 - [Pmult_nat] cannot be unfolded (unfold [Pos.iter_op] instead).

*)


==> anc/HoTT/coq-HoTT/theories/PArith/BinPosDef.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(**********************************************************************)
(** * Binary positive numbers, operations *)
(**********************************************************************)

(** Initial development by Pierre Crégut, CNET, Lannion, France *)

(** The type [positive] and its constructors [xI] and [xO] and [xH]
    are now defined in [BinNums.v] *)

Require Export BinNums.

(** Postfix notation for positive numbers, allowing to mimic
    the position of bits in a big-endian representation.
    For instance, we can write [1~1~0] instead of [(xO (xI xH))]
    for the number 6 (which is 110 in binary notation).
*)

Notation "p ~ 1" := (xI p)
 (at level 7, left associativity, format "p '~' '1'") : positive_scope.
Notation "p ~ 0" := (xO p)
 (at level 7, left associativity, format "p '~' '0'") : positive_scope.

Local Open Scope positive_scope.
Local Unset Boolean Equality Schemes.
Local Unset Case Analysis Schemes.

Module Pos.

Definition t := positive.

(** * Operations over positive numbers *)

(** ** Successor *)

Fixpoint succ x :=
  match x with
    | p~1 => (succ p)~0
    | p~0 => p~1
    | 1 => 1~0
  end.

(** ** Addition *)

Fixpoint add x y :=
  match x, y with
    | p~1, q~1 => (add_carry p q)~0
    | p~1, q~0 => (add p q)~1
    | p~1, 1 => (succ p)~0
    | p~0, q~1 => (add p q)~1
    | p~0, q~0 => (add p q)~0
    | p~0, 1 => p~1
    | 1, q~1 => (succ q)~0
    | 1, q~0 => q~1
    | 1, 1 => 1~0
  end

with add_carry x y :=
  match x, y with
    | p~1, q~1 => (add_carry p q)~1
    | p~1, q~0 => (add_carry p q)~0
    | p~1, 1 => (succ p)~1
    | p~0, q~1 => (add_carry p q)~0
    | p~0, q~0 => (add p q)~1
    | p~0, 1 => (succ p)~0
    | 1, q~1 => (succ q)~1
    | 1, q~0 => (succ q)~0
    | 1, 1 => 1~1
  end.

Infix "+" := add : positive_scope.

(** ** Operation [x -> 2*x-1] *)

Fixpoint pred_double x :=
  match x with
    | p~1 => p~0~1
    | p~0 => (pred_double p)~1
    | 1 => 1
  end.

(** ** Predecessor *)

Definition pred x :=
  match x with
    | p~1 => p~0
    | p~0 => pred_double p
    | 1 => 1
  end.

(** ** The predecessor of a positive number can be seen as a [N] *)

Definition pred_N x :=
  match x with
    | p~1 => Npos (p~0)
    | p~0 => Npos (pred_double p)
    | 1 => N0
  end.

(** ** An auxiliary type for subtraction *)

Inductive mask : Set :=
| IsNul : mask
| IsPos : positive -> mask
| IsNeg : mask.

(** ** Operation [x -> 2*x+1] *)

Definition succ_double_mask (x:mask) : mask :=
  match x with
    | IsNul => IsPos 1
    | IsNeg => IsNeg
    | IsPos p => IsPos p~1
  end.

(** ** Operation [x -> 2*x] *)

Definition double_mask (x:mask) : mask :=
  match x with
    | IsNul => IsNul
    | IsNeg => IsNeg
    | IsPos p => IsPos p~0
  end.

(** ** Operation [x -> 2*x-2] *)

Definition double_pred_mask x : mask :=
  match x with
    | p~1 => IsPos p~0~0
    | p~0 => IsPos (pred_double p)~0
    | 1 => IsNul
  end.

(** ** Predecessor with mask *)

Definition pred_mask (p : mask) : mask :=
  match p with
    | IsPos 1 => IsNul
    | IsPos q => IsPos (pred q)
    | IsNul => IsNeg
    | IsNeg => IsNeg
  end.

(** ** Subtraction, result as a mask *)

Fixpoint sub_mask (x y:positive) {struct y} : mask :=
  match x, y with
    | p~1, q~1 => double_mask (sub_mask p q)
    | p~1, q~0 => succ_double_mask (sub_mask p q)
    | p~1, 1 => IsPos p~0
    | p~0, q~1 => succ_double_mask (sub_mask_carry p q)
    | p~0, q~0 => double_mask (sub_mask p q)
    | p~0, 1 => IsPos (pred_double p)
    | 1, 1 => IsNul
    | 1, _ => IsNeg
  end

with sub_mask_carry (x y:positive) {struct y} : mask :=
  match x, y with
    | p~1, q~1 => succ_double_mask (sub_mask_carry p q)
    | p~1, q~0 => double_mask (sub_mask p q)
    | p~1, 1 => IsPos (pred_double p)
    | p~0, q~1 => double_mask (sub_mask_carry p q)
    | p~0, q~0 => succ_double_mask (sub_mask_carry p q)
    | p~0, 1 => double_pred_mask p
    | 1, _ => IsNeg
  end.

(** ** Subtraction, result as a positive, returning 1 if [x<=y] *)

Definition sub x y :=
  match sub_mask x y with
    | IsPos z => z
    | _ => 1
  end.

Infix "-" := sub : positive_scope.

(** ** Multiplication *)

Fixpoint mul x y :=
  match x with
    | p~1 => y + (mul p y)~0
    | p~0 => (mul p y)~0
    | 1 => y
  end.

Infix "*" := mul : positive_scope.

(** ** Iteration over a positive number *)

Fixpoint iter (n:positive) {A} (f:A -> A) (x:A) : A :=
  match n with
    | xH => f x
    | xO n' => iter n' f (iter n' f x)
    | xI n' => f (iter n' f (iter n' f x))
  end.

(** ** Power *)

Definition pow (x y:positive) := iter y (mul x) 1.

Infix "^" := pow : positive_scope.

(** ** Square *)

Fixpoint square p :=
  match p with
    | p~1 => (square p + p)~0~1
    | p~0 => (square p)~0~0
    | 1 => 1
  end.

(** ** Division by 2 rounded below but for 1 *)

Definition div2 p :=
  match p with
    | 1 => 1
    | p~0 => p
    | p~1 => p
  end.

(** Division by 2 rounded up *)

Definition div2_up p :=
 match p with
   | 1 => 1
   | p~0 => p
   | p~1 => succ p
 end.

(** ** Number of digits in a positive number *)

Fixpoint size_nat p : nat :=
  match p with
    | 1 => S O
    | p~1 => S (size_nat p)
    | p~0 => S (size_nat p)
  end.

(** Same, with positive output *)

Fixpoint size p :=
  match p with
    | 1 => 1
    | p~1 => succ (size p)
    | p~0 => succ (size p)
  end.

(** ** Comparison on binary positive numbers *)

Fixpoint compare_cont (x y:positive) (r:comparison) {struct y} : comparison :=
  match x, y with
    | p~1, q~1 => compare_cont p q r
    | p~1, q~0 => compare_cont p q Gt
    | p~1, 1 => Gt
    | p~0, q~1 => compare_cont p q Lt
    | p~0, q~0 => compare_cont p q r
    | p~0, 1 => Gt
    | 1, q~1 => Lt
    | 1, q~0 => Lt
    | 1, 1 => r
  end.

Definition compare x y := compare_cont x y Eq.

Infix "?=" := compare (at level 70, no associativity) : positive_scope.

Definition min p p' :=
 match p ?= p' with
 | Lt | Eq => p
 | Gt => p'
 end.

Definition max p p' :=
 match p ?= p' with
 | Lt | Eq => p'
 | Gt => p
 end.

(** ** Boolean equality and comparisons *)

Fixpoint eqb p q {struct q} :=
  match p, q with
    | p~1, q~1 => eqb p q
    | p~0, q~0 => eqb p q
    | 1, 1 => true
    | _, _ => false
  end.

Definition leb x y :=
 match x ?= y with Gt => false | _ => true end.

Definition ltb x y :=
 match x ?= y with Lt => true | _ => false end.

Infix "=?" := eqb (at level 70, no associativity) : positive_scope.
Infix "<=?" := leb (at level 70, no associativity) : positive_scope.
Infix "<?" := ltb (at level 70, no associativity) : positive_scope.

(** ** A Square Root function for positive numbers *)

(** We procede by blocks of two digits : if p is written qbb'
    then sqrt(p) will be sqrt(q)~0 or sqrt(q)~1.
    For deciding easily in which case we are, we store the remainder
    (as a mask, since it can be null).
    Instead of copy-pasting the following code four times, we
    factorize as an auxiliary function, with f and g being either
    xO or xI depending of the initial digits.
    NB: (sub_mask (g (f 1)) 4) is a hack, morally it's g (f 0).
*)

Definition sqrtrem_step (f g:positive->positive) p :=
 match p with
  | (s, IsPos r) =>
    let s' := s~0~1 in
    let r' := g (f r) in
    if s' <=? r' then (s~1, sub_mask r' s')
    else (s~0, IsPos r')
  | (s,_)  => (s~0, sub_mask (g (f 1)) 4)
 end.

Fixpoint sqrtrem p : positive * mask :=
 match p with
  | 1 => (1,IsNul)
  | 2 => (1,IsPos 1)
  | 3 => (1,IsPos 2)
  | p~0~0 => sqrtrem_step xO xO (sqrtrem p)
  | p~0~1 => sqrtrem_step xO xI (sqrtrem p)
  | p~1~0 => sqrtrem_step xI xO (sqrtrem p)
  | p~1~1 => sqrtrem_step xI xI (sqrtrem p)
 end.

Definition sqrt p := fst (sqrtrem p).


(** ** Greatest Common Divisor *)

Definition divide p q := exists r, q = r*p.
Notation "( p | q )" := (divide p q) (at level 0) : positive_scope.

(** Instead of the Euclid algorithm, we use here the Stein binary
   algorithm, which is faster for this representation. This algorithm
   is almost structural, but in the last cases we do some recursive
   calls on subtraction, hence the need for a counter.
*)

Fixpoint gcdn (n : nat) (a b : positive) : positive :=
  match n with
    | O => 1
    | S n =>
      match a,b with
	| 1, _ => 1
	| _, 1 => 1
	| a~0, b~0 => (gcdn n a b)~0
	| _  , b~0 => gcdn n a b
	| a~0, _   => gcdn n a b
	| a'~1, b'~1 =>
          match a' ?= b' with
	    | Eq => a
	    | Lt => gcdn n (b'-a') a
	    | Gt => gcdn n (a'-b') b
          end
      end
  end.

(** We'll show later that we need at most (log2(a.b)) loops *)

Definition gcd (a b : positive) := gcdn (size_nat a + size_nat b)%nat a b.

(** Generalized Gcd, also computing the division of a and b by the gcd *)
Set Printing Universes.
Fixpoint ggcdn (n : nat) (a b : positive) : (positive*(positive*positive)) :=
  match n with
    | O => (1,(a,b))
    | S n =>
      match a,b with
	| 1, _ => (1,(1,b))
	| _, 1 => (1,(a,1))
	| a~0, b~0 =>
           let (g,p) := ggcdn n a b in
           (g~0,p)
	| _, b~0 =>
           let '(g,(aa,bb)) := ggcdn n a b in
           (g,(aa, bb~0))
	| a~0, _ =>
           let '(g,(aa,bb)) := ggcdn n a b in
           (g,(aa~0, bb))
	| a'~1, b'~1 =>
           match a' ?= b' with
	     | Eq => (a,(1,1))
	     | Lt =>
	        let '(g,(ba,aa)) := ggcdn n (b'-a') a in
	        (g,(aa, aa + ba~0))
	     | Gt =>
		let '(g,(ab,bb)) := ggcdn n (a'-b') b in
		(g,(bb + ab~0, bb))
	   end
      end
  end.

Definition ggcd (a b: positive) := ggcdn (size_nat a + size_nat b)%nat a b.

(** Local copies of the not-yet-available [N.double] and [N.succ_double] *)

Definition Nsucc_double x :=
  match x with
  | N0 => Npos 1
  | Npos p => Npos p~1
  end.

Definition Ndouble n :=
  match n with
  | N0 => N0
  | Npos p => Npos p~0
  end.

(** Operation over bits. *)

(** Logical [or] *)

Fixpoint lor (p q : positive) : positive :=
  match p, q with
    | 1, q~0 => q~1
    | 1, _ => q
    | p~0, 1 => p~1
    | _, 1 => p
    | p~0, q~0 => (lor p q)~0
    | p~0, q~1 => (lor p q)~1
    | p~1, q~0 => (lor p q)~1
    | p~1, q~1 => (lor p q)~1
  end.

(** Logical [and] *)

Fixpoint land (p q : positive) : N :=
  match p, q with
    | 1, q~0 => N0
    | 1, _ => Npos 1
    | p~0, 1 => N0
    | _, 1 => Npos 1
    | p~0, q~0 => Ndouble (land p q)
    | p~0, q~1 => Ndouble (land p q)
    | p~1, q~0 => Ndouble (land p q)
    | p~1, q~1 => Nsucc_double (land p q)
  end.

(** Logical [diff] *)

Fixpoint ldiff (p q:positive) : N :=
  match p, q with
    | 1, q~0 => Npos 1
    | 1, _ => N0
    | _~0, 1 => Npos p
    | p~1, 1 => Npos (p~0)
    | p~0, q~0 => Ndouble (ldiff p q)
    | p~0, q~1 => Ndouble (ldiff p q)
    | p~1, q~1 => Ndouble (ldiff p q)
    | p~1, q~0 => Nsucc_double (ldiff p q)
  end.

(** [xor] *)

Fixpoint lxor (p q:positive) : N :=
  match p, q with
    | 1, 1 => N0
    | 1, q~0 => Npos (q~1)
    | 1, q~1 => Npos (q~0)
    | p~0, 1 => Npos (p~1)
    | p~0, q~0 => Ndouble (lxor p q)
    | p~0, q~1 => Nsucc_double (lxor p q)
    | p~1, 1 => Npos (p~0)
    | p~1, q~0 => Nsucc_double (lxor p q)
    | p~1, q~1 => Ndouble (lxor p q)
  end.

(** Shifts. NB: right shift of 1 stays at 1. *)

Definition shiftl_nat (p:positive)(n:nat) := nat_rect _ p (fun _ => xO) n.
Definition shiftr_nat (p:positive)(n:nat) := nat_rect _ p (fun _ => div2) n.

Definition shiftl (p:positive)(n:N) :=
  match n with
    | N0 => p
    | Npos n => iter n xO p
  end.

Definition shiftr (p:positive)(n:N) :=
  match n with
    | N0 => p
    | Npos n => iter n div2 p
  end.

(** Checking whether a particular bit is set or not *)

Fixpoint testbit_nat (p:positive) : nat -> bool :=
  match p with
    | 1 => fun n => match n with
                      | O => true
                      | S _ => false
                    end
    | p~0 => fun n => match n with
                        | O => false
                        | S n' => testbit_nat p n'
                      end
    | p~1 => fun n => match n with
                        | O => true
                        | S n' => testbit_nat p n'
                      end
  end.

(** Same, but with index in N *)

Fixpoint testbit (p:positive)(n:N) :=
  match p, n with
    | p~0, N0 => false
    | _, N0 => true
    | 1, _ => false
    | p~0, Npos n => testbit p (pred_N n)
    | p~1, Npos n => testbit p (pred_N n)
  end.

(** ** From binary positive numbers to Peano natural numbers *)

Definition iter_op {A}(op:A->A->A) :=
  fix iter (p:positive)(a:A) : A :=
  match p with
    | 1 => a
    | p~0 => iter p (op a a)
    | p~1 => op a (iter p (op a a))
  end.

Definition to_nat (x:positive) : nat := iter_op plus x (S O).

(** ** From Peano natural numbers to binary positive numbers *)

(** A version preserving positive numbers, and sending 0 to 1. *)

Fixpoint of_nat (n:nat) : positive :=
 match n with
   | O => 1
   | S O => 1
   | S x => succ (of_nat x)
 end.

(* Another version that converts [n] into [n+1] *)

Fixpoint of_succ_nat (n:nat) : positive :=
  match n with
    | O => 1
    | S x => succ (of_succ_nat x)
  end.

End Pos.

==> anc/HoTT/coq-HoTT/theories/PArith/PArith.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Library for positive natural numbers *)

Require Export BinNums BinPos Pnat POrderedType.


==> anc/HoTT/coq-HoTT/theories/PArith/POrderedType.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinPos Equalities Orders OrdersTac.

Local Open Scope positive_scope.

(** * DecidableType structure for [positive] numbers *)

Module Positive_as_DT <: UsualDecidableTypeFull := Pos.

(** Note that the last module fulfills by subtyping many other
    interfaces, such as [DecidableType] or [EqualityType]. *)


(** * OrderedType structure for [positive] numbers *)

Module Positive_as_OT <: OrderedTypeFull := Pos.

(** Note that [Positive_as_OT] can also be seen as a [UsualOrderedType]
   and a [OrderedType] (and also as a [DecidableType]). *)



(** * An [order] tactic for positive numbers *)

Module PositiveOrder := OTF_to_OrderTac Positive_as_OT.
Ltac p_order := PositiveOrder.order.

(** Note that [p_order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x=y]. *)


==> anc/HoTT/coq-HoTT/theories/PArith/Pnat.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinPos Le Lt Gt Plus Mult Minus Compare_dec.

(** Properties of the injection from binary positive numbers
    to Peano natural numbers *)

(** Original development by Pierre Crégut, CNET, Lannion, France *)

Local Open Scope positive_scope.
Local Open Scope nat_scope.

Module Pos2Nat.
 Import Pos.

(** [Pos.to_nat] is a morphism for successor, addition, multiplication *)

Lemma inj_succ p : to_nat (succ p) = S (to_nat p).
Proof.
 unfold to_nat. rewrite iter_op_succ. trivial.
 apply plus_assoc.
Qed.

Theorem inj_add p q : to_nat (p + q) = to_nat p + to_nat q.
Proof.
 revert q. induction p using peano_ind; intros q.
 now rewrite add_1_l, inj_succ.
 now rewrite add_succ_l, !inj_succ, IHp.
Qed.

Theorem inj_mul p q : to_nat (p * q) = to_nat p * to_nat q.
Proof.
 revert q. induction p using peano_ind; simpl; intros; trivial.
 now rewrite mul_succ_l, inj_add, IHp, inj_succ.
Qed.

(** Mapping of xH, xO and xI through [Pos.to_nat] *)

Lemma inj_1 : to_nat 1 = 1.
Proof.
 reflexivity.
Qed.

Lemma inj_xO p : to_nat (xO p) = 2 * to_nat p.
Proof.
 exact (inj_mul 2 p).
Qed.

Lemma inj_xI p : to_nat (xI p) = S (2 * to_nat p).
Proof.
 now rewrite xI_succ_xO, inj_succ, inj_xO.
Qed.

(** [Pos.to_nat] maps to the strictly positive subset of [nat] *)

Lemma is_succ : forall p, exists n, to_nat p = S n.
Proof.
 induction p using peano_ind.
 now exists 0.
 destruct IHp as (n,Hn). exists (S n). now rewrite inj_succ, Hn.
Qed.

(** [Pos.to_nat] is strictly positive *)

Lemma is_pos p : 0 < to_nat p.
Proof.
 destruct (is_succ p) as (n,->). auto with arith.
Qed.

(** [Pos.to_nat] is a bijection between [positive] and
    non-zero [nat], with [Pos.of_nat] as reciprocal.
    See [Nat2Pos.id] below for the dual equation. *)

Theorem id p : of_nat (to_nat p) = p.
Proof.
 induction p using peano_ind. trivial.
 rewrite inj_succ. rewrite <- IHp at 2.
 now destruct (is_succ p) as (n,->).
Qed.

(** [Pos.to_nat] is hence injective *)

Lemma inj p q : to_nat p = to_nat q -> p = q.
Proof.
 intros H. now rewrite <- (id p), <- (id q), H.
Qed.

Lemma inj_iff p q : to_nat p = to_nat q <-> p = q.
Proof.
 split. apply inj. intros; now subst.
Qed.

(** [Pos.to_nat] is a morphism for comparison *)

Lemma inj_compare p q : (p ?= q) = nat_compare (to_nat p) (to_nat q).
Proof.
 revert q. induction p as [ |p IH] using peano_ind; intros q.
 destruct (succ_pred_or q) as [Hq|Hq]; [now subst|].
 rewrite <- Hq, lt_1_succ, inj_succ, inj_1, nat_compare_S.
 symmetry. apply nat_compare_lt, is_pos.
 destruct (succ_pred_or q) as [Hq|Hq]; [subst|].
 rewrite compare_antisym, lt_1_succ, inj_succ. simpl.
 symmetry. apply nat_compare_gt, is_pos.
 now rewrite <- Hq, 2 inj_succ, compare_succ_succ, IH.
Qed.

(** [Pos.to_nat] is a morphism for [lt], [le], etc *)

Lemma inj_lt p q : (p < q)%positive <-> to_nat p < to_nat q.
Proof.
 unfold lt. now rewrite inj_compare, nat_compare_lt.
Qed.

Lemma inj_le p q : (p <= q)%positive <-> to_nat p <= to_nat q.
Proof.
 unfold le. now rewrite inj_compare, nat_compare_le.
Qed.

Lemma inj_gt p q : (p > q)%positive <-> to_nat p > to_nat q.
Proof.
 unfold gt. now rewrite inj_compare, nat_compare_gt.
Qed.

Lemma inj_ge p q : (p >= q)%positive <-> to_nat p >= to_nat q.
Proof.
 unfold ge. now rewrite inj_compare, nat_compare_ge.
Qed.

(** [Pos.to_nat] is a morphism for subtraction *)

Theorem inj_sub p q : (q < p)%positive ->
 to_nat (p - q) = to_nat p - to_nat q.
Proof.
 intro H; apply plus_reg_l with (to_nat q); rewrite le_plus_minus_r.
 now rewrite <- inj_add, add_comm, sub_add.
 now apply lt_le_weak, inj_lt.
Qed.

Theorem inj_sub_max p q :
 to_nat (p - q) = Peano.max 1 (to_nat p - to_nat q).
Proof.
 destruct (ltb_spec q p).
 rewrite <- inj_sub by trivial.
 now destruct (is_succ (p - q)) as (m,->).
 rewrite sub_le by trivial.
 replace (to_nat p - to_nat q) with 0; trivial.
 apply le_n_0_eq.
 rewrite <- (minus_diag (to_nat p)).
 now apply minus_le_compat_l, inj_le.
Qed.

Theorem inj_pred p : (1 < p)%positive ->
 to_nat (pred p) = Peano.pred (to_nat p).
Proof.
 intros H. now rewrite <- Pos.sub_1_r, inj_sub, pred_of_minus.
Qed.

Theorem inj_pred_max p :
 to_nat (pred p) = Peano.max 1 (Peano.pred (to_nat p)).
Proof.
 rewrite <- Pos.sub_1_r, pred_of_minus. apply inj_sub_max.
Qed.

(** [Pos.to_nat] and other operations *)

Lemma inj_min p q :
 to_nat (min p q) = Peano.min (to_nat p) (to_nat q).
Proof.
 unfold min. rewrite inj_compare.
 case nat_compare_spec; intros H; symmetry.
 apply Peano.min_l. now rewrite H.
 now apply Peano.min_l, lt_le_weak.
 now apply Peano.min_r, lt_le_weak.
Qed.

Lemma inj_max p q :
 to_nat (max p q) = Peano.max (to_nat p) (to_nat q).
Proof.
 unfold max. rewrite inj_compare.
 case nat_compare_spec; intros H; symmetry.
 apply Peano.max_r. now rewrite H.
 now apply Peano.max_r, lt_le_weak.
 now apply Peano.max_l, lt_le_weak.
Qed.

Theorem inj_iter :
  forall p {A} (f:A->A) (x:A),
    Pos.iter p f x = nat_rect (fun _ => A) x (fun _ => f) (to_nat p).
Proof.
 induction p using peano_ind. trivial.
 intros. rewrite inj_succ, iter_succ. simpl. now f_equal.
Qed.

End Pos2Nat.

Module Nat2Pos.

(** [Pos.of_nat] is a bijection between non-zero [nat] and
    [positive], with [Pos.to_nat] as reciprocal.
    See [Pos2Nat.id] above for the dual equation. *)

Theorem id (n:nat) : n<>0 -> Pos.to_nat (Pos.of_nat n) = n.
Proof.
 induction n as [|n H]; trivial. now destruct 1.
 intros _. simpl. destruct n. trivial.
 rewrite Pos2Nat.inj_succ. f_equal. now apply H.
Qed.

Theorem id_max (n:nat) : Pos.to_nat (Pos.of_nat n) = max 1 n.
Proof.
 destruct n. trivial. now rewrite id.
Qed.

(** [Pos.of_nat] is hence injective for non-zero numbers *)

Lemma inj (n m : nat) : n<>0 -> m<>0 -> Pos.of_nat n = Pos.of_nat m -> n = m.
Proof.
 intros Hn Hm H. now rewrite <- (id n), <- (id m), H.
Qed.

Lemma inj_iff (n m : nat) : n<>0 -> m<>0 ->
 (Pos.of_nat n = Pos.of_nat m <-> n = m).
Proof.
 split. now apply inj. intros; now subst.
Qed.

(** Usual operations are morphisms with respect to [Pos.of_nat]
    for non-zero numbers. *)

Lemma inj_succ (n:nat) : n<>0 -> Pos.of_nat (S n) = Pos.succ (Pos.of_nat n).
Proof.
intro H. apply Pos2Nat.inj. now rewrite Pos2Nat.inj_succ, !id.
Qed.

Lemma inj_pred (n:nat) : Pos.of_nat (pred n) = Pos.pred (Pos.of_nat n).
Proof.
 destruct n as [|[|n]]; trivial. simpl. now rewrite Pos.pred_succ.
Qed.

Lemma inj_add (n m : nat) : n<>0 -> m<>0 ->
 Pos.of_nat (n+m) = (Pos.of_nat n + Pos.of_nat m)%positive.
Proof.
intros Hn Hm. apply Pos2Nat.inj.
rewrite Pos2Nat.inj_add, !id; trivial.
intros H. destruct n. now destruct Hn. now simpl in H.
Qed.

Lemma inj_mul (n m : nat) : n<>0 -> m<>0 ->
 Pos.of_nat (n*m) = (Pos.of_nat n * Pos.of_nat m)%positive.
Proof.
intros Hn Hm. apply Pos2Nat.inj.
rewrite Pos2Nat.inj_mul, !id; trivial.
intros H. apply mult_is_O in H. destruct H. now elim Hn. now elim Hm.
Qed.

Lemma inj_compare (n m : nat) : n<>0 -> m<>0 ->
 nat_compare n m = (Pos.of_nat n ?= Pos.of_nat m).
Proof.
intros Hn Hm. rewrite Pos2Nat.inj_compare, !id; trivial.
Qed.

Lemma inj_sub (n m : nat) : m<>0 ->
 Pos.of_nat (n-m) = (Pos.of_nat n - Pos.of_nat m)%positive.
Proof.
 intros Hm.
 apply Pos2Nat.inj.
 rewrite Pos2Nat.inj_sub_max.
 rewrite (id m) by trivial. rewrite !id_max.
 destruct n, m; trivial.
Qed.

Lemma inj_min (n m : nat) :
 Pos.of_nat (min n m) = Pos.min (Pos.of_nat n) (Pos.of_nat m).
Proof.
 destruct n as [|n]. simpl. symmetry. apply Pos.min_l, Pos.le_1_l.
 destruct m as [|m]. simpl. symmetry. apply Pos.min_r, Pos.le_1_l.
 unfold Pos.min. rewrite <- inj_compare by easy.
 case nat_compare_spec; intros H; f_equal; apply min_l || apply min_r.
 rewrite H; auto. now apply lt_le_weak. now apply lt_le_weak.
Qed.

Lemma inj_max (n m : nat) :
 Pos.of_nat (max n m) = Pos.max (Pos.of_nat n) (Pos.of_nat m).
Proof.
 destruct n as [|n]. simpl. symmetry. apply Pos.max_r, Pos.le_1_l.
 destruct m as [|m]. simpl. symmetry. apply Pos.max_l, Pos.le_1_l.
 unfold Pos.max. rewrite <- inj_compare by easy.
 case nat_compare_spec; intros H; f_equal; apply max_l || apply max_r.
 rewrite H; auto. now apply lt_le_weak. now apply lt_le_weak.
Qed.

End Nat2Pos.

(**********************************************************************)
(** Properties of the shifted injection from Peano natural numbers
    to binary positive numbers *)

Module Pos2SuccNat.

(** Composition of [Pos.to_nat] and [Pos.of_succ_nat] is successor
    on [positive] *)

Theorem id_succ p : Pos.of_succ_nat (Pos.to_nat p) = Pos.succ p.
Proof.
rewrite Pos.of_nat_succ, <- Pos2Nat.inj_succ. apply Pos2Nat.id.
Qed.

(** Composition of [Pos.to_nat], [Pos.of_succ_nat] and [Pos.pred]
    is identity on [positive] *)

Theorem pred_id p : Pos.pred (Pos.of_succ_nat (Pos.to_nat p)) = p.
Proof.
now rewrite id_succ, Pos.pred_succ.
Qed.

End Pos2SuccNat.

Module SuccNat2Pos.

(** Composition of [Pos.of_succ_nat] and [Pos.to_nat] is successor on [nat] *)

Theorem id_succ (n:nat) : Pos.to_nat (Pos.of_succ_nat n) = S n.
Proof.
rewrite Pos.of_nat_succ. now apply Nat2Pos.id.
Qed.

Theorem pred_id (n:nat) : pred (Pos.to_nat (Pos.of_succ_nat n)) = n.
Proof.
now rewrite id_succ.
Qed.

(** [Pos.of_succ_nat] is hence injective *)

Lemma inj (n m : nat) : Pos.of_succ_nat n = Pos.of_succ_nat m -> n = m.
Proof.
 intro H. apply (f_equal Pos.to_nat) in H. rewrite !id_succ in H.
 now injection H.
Qed.

Lemma inj_iff (n m : nat) : Pos.of_succ_nat n = Pos.of_succ_nat m <-> n = m.
Proof.
 split. apply inj. intros; now subst.
Qed.

(** Another formulation *)

Theorem inv n p : Pos.to_nat p = S n -> Pos.of_succ_nat n = p.
Proof.
 intros H. apply Pos2Nat.inj. now rewrite id_succ.
Qed.

(** Successor and comparison are morphisms with respect to
    [Pos.of_succ_nat] *)

Lemma inj_succ n : Pos.of_succ_nat (S n) = Pos.succ (Pos.of_succ_nat n).
Proof.
apply Pos2Nat.inj. now rewrite Pos2Nat.inj_succ, !id_succ.
Qed.

Lemma inj_compare n m :
 nat_compare n m = (Pos.of_succ_nat n ?= Pos.of_succ_nat m).
Proof.
rewrite Pos2Nat.inj_compare, !id_succ; trivial.
Qed.

(** Other operations, for instance [Pos.add] and [plus] aren't
    directly related this way (we would need to compensate for
    the successor hidden in [Pos.of_succ_nat] *)

End SuccNat2Pos.

(** For compatibility, old names and old-style lemmas *)

Notation Psucc_S := Pos2Nat.inj_succ (compat "8.3").
Notation Pplus_plus := Pos2Nat.inj_add (compat "8.3").
Notation Pmult_mult := Pos2Nat.inj_mul (compat "8.3").
Notation Pcompare_nat_compare := Pos2Nat.inj_compare (compat "8.3").
Notation nat_of_P_xH := Pos2Nat.inj_1 (compat "8.3").
Notation nat_of_P_xO := Pos2Nat.inj_xO (compat "8.3").
Notation nat_of_P_xI := Pos2Nat.inj_xI (compat "8.3").
Notation nat_of_P_is_S := Pos2Nat.is_succ (compat "8.3").
Notation nat_of_P_pos := Pos2Nat.is_pos (compat "8.3").
Notation nat_of_P_inj_iff := Pos2Nat.inj_iff (compat "8.3").
Notation nat_of_P_inj := Pos2Nat.inj (compat "8.3").
Notation Plt_lt := Pos2Nat.inj_lt (compat "8.3").
Notation Pgt_gt := Pos2Nat.inj_gt (compat "8.3").
Notation Ple_le := Pos2Nat.inj_le (compat "8.3").
Notation Pge_ge := Pos2Nat.inj_ge (compat "8.3").
Notation Pminus_minus := Pos2Nat.inj_sub (compat "8.3").
Notation iter_nat_of_P := @Pos2Nat.inj_iter (compat "8.3").

Notation nat_of_P_of_succ_nat := SuccNat2Pos.id_succ (compat "8.3").
Notation P_of_succ_nat_of_P := Pos2SuccNat.id_succ (compat "8.3").

Notation nat_of_P_succ_morphism := Pos2Nat.inj_succ (compat "8.3").
Notation nat_of_P_plus_morphism := Pos2Nat.inj_add (compat "8.3").
Notation nat_of_P_mult_morphism := Pos2Nat.inj_mul (compat "8.3").
Notation nat_of_P_compare_morphism := Pos2Nat.inj_compare (compat "8.3").
Notation lt_O_nat_of_P := Pos2Nat.is_pos (compat "8.3").
Notation ZL4 := Pos2Nat.is_succ (compat "8.3").
Notation nat_of_P_o_P_of_succ_nat_eq_succ := SuccNat2Pos.id_succ (compat "8.3").
Notation P_of_succ_nat_o_nat_of_P_eq_succ := Pos2SuccNat.id_succ (compat "8.3").
Notation pred_o_P_of_succ_nat_o_nat_of_P_eq_id := Pos2SuccNat.pred_id (compat "8.3").

Lemma nat_of_P_minus_morphism p q :
 Pos.compare_cont p q Eq = Gt ->
  Pos.to_nat (p - q) = Pos.to_nat p - Pos.to_nat q.
Proof (fun H => Pos2Nat.inj_sub p q (Pos.gt_lt _ _ H)).

Lemma nat_of_P_lt_Lt_compare_morphism p q :
 Pos.compare_cont p q Eq = Lt -> Pos.to_nat p < Pos.to_nat q.
Proof (proj1 (Pos2Nat.inj_lt p q)).

Lemma nat_of_P_gt_Gt_compare_morphism p q :
 Pos.compare_cont p q Eq = Gt -> Pos.to_nat p > Pos.to_nat q.
Proof (proj1 (Pos2Nat.inj_gt p q)).

Lemma nat_of_P_lt_Lt_compare_complement_morphism p q :
 Pos.to_nat p < Pos.to_nat q -> Pos.compare_cont p q Eq = Lt.
Proof (proj2 (Pos2Nat.inj_lt p q)).

Definition nat_of_P_gt_Gt_compare_complement_morphism p q :
 Pos.to_nat p > Pos.to_nat q -> Pos.compare_cont p q Eq = Gt.
Proof (proj2 (Pos2Nat.inj_gt p q)).

(** Old intermediate results about [Pmult_nat] *)

Section ObsoletePmultNat.

Lemma Pmult_nat_mult : forall p n,
 Pmult_nat p n = Pos.to_nat p * n.
Proof.
 induction p; intros n; unfold Pos.to_nat; simpl.
 f_equal. rewrite 2 IHp. rewrite <- mult_assoc.
  f_equal. simpl. now rewrite <- plus_n_O.
 rewrite 2 IHp. rewrite <- mult_assoc.
  f_equal. simpl. now rewrite <- plus_n_O.
 simpl. now rewrite <- plus_n_O.
Qed.

Lemma Pmult_nat_succ_morphism :
 forall p n, Pmult_nat (Pos.succ p) n = n + Pmult_nat p n.
Proof.
 intros. now rewrite !Pmult_nat_mult, Pos2Nat.inj_succ.
Qed.

Theorem Pmult_nat_l_plus_morphism :
 forall p q n, Pmult_nat (p + q) n = Pmult_nat p n + Pmult_nat q n.
Proof.
 intros. rewrite !Pmult_nat_mult, Pos2Nat.inj_add. apply mult_plus_distr_r.
Qed.

Theorem Pmult_nat_plus_carry_morphism :
 forall p q n, Pmult_nat (Pos.add_carry p q) n = n + Pmult_nat (p + q) n.
Proof.
 intros. now rewrite Pos.add_carry_spec, Pmult_nat_succ_morphism.
Qed.

Lemma Pmult_nat_r_plus_morphism :
 forall p n, Pmult_nat p (n + n) = Pmult_nat p n + Pmult_nat p n.
Proof.
 intros. rewrite !Pmult_nat_mult. apply mult_plus_distr_l.
Qed.

Lemma ZL6 : forall p, Pmult_nat p 2 = Pos.to_nat p + Pos.to_nat p.
Proof.
 intros. rewrite Pmult_nat_mult, mult_comm. simpl. now rewrite <- plus_n_O.
Qed.

Lemma le_Pmult_nat : forall p n, n <= Pmult_nat p n.
Proof.
 intros. rewrite Pmult_nat_mult.
 apply le_trans with (1*n). now rewrite mult_1_l.
 apply mult_le_compat_r. apply Pos2Nat.is_pos.
Qed.

End ObsoletePmultNat.


==> anc/HoTT/coq-HoTT/theories/PArith/intro.tex <==
\section{Binary positive integers : PArith}\label{PArith}

Here are defined various arithmetical notions and their properties,
similar to those of {\tt Arith}.


==> anc/HoTT/coq-HoTT/theories/PArith/vo.itarget <==
BinPosDef.vo
BinPos.vo
Pnat.vo
POrderedType.vo
PArith.vo

==> anc/HoTT/coq-HoTT/theories/Program/Basics.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** Standard functions and combinators.

   Proofs about them require functional extensionality and can be found
   in [Combinators].

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

(** The polymorphic identity function is defined in [Datatypes]. *)

Arguments id {A} x.

(** Function composition. *)

Definition compose {A B C} (g : B -> C) (f : A -> B) :=
  fun x : A => g (f x).

Hint Unfold compose.

Notation " g ∘ f " := (compose g f)
  (at level 40, left associativity) : program_scope.

Local Open Scope program_scope.

(** The non-dependent function space between [A] and [B]. *)

Definition arrow (A B : Type) := A -> B.

(** Logical implication. *)

Definition impl (A B : Prop) : Prop := A -> B.

(** The constant function [const a] always returns [a]. *)

Definition const {A B} (a : A) := fun _ : B => a.

(** The [flip] combinator reverses the first two arguments of a function. *)

Definition flip {A B C} (f : A -> B -> C) x y := f y x.

(** Application as a combinator. *)

Definition apply {A B} (f : A -> B) (x : A) := f x.

(** Curryfication of [prod] is defined in [Logic.Datatypes]. *)

Arguments prod_curry   {A B C} f p.
Arguments prod_uncurry {A B C} f x y.


==> anc/HoTT/coq-HoTT/theories/Program/Combinators.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** * Proofs about standard combinators, exports functional extensionality.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

Require Import Coq.Program.Basics.
Require Export FunctionalExtensionality.

Open Scope program_scope.

(** Composition has [id] for neutral element and is associative. *)

Lemma compose_id_left : forall A B (f : A -> B), id ∘ f = f.
Proof.
  intros.
  unfold id, compose.
  symmetry. apply eta_expansion.
Qed.

Lemma compose_id_right : forall A B (f : A -> B), f ∘ id = f.
Proof.
  intros.
  unfold id, compose.
  symmetry ; apply eta_expansion.
Qed.

Lemma compose_assoc : forall A B C D (f : A -> B) (g : B -> C) (h : C -> D),
  h ∘ g ∘ f = h ∘ (g ∘ f).
Proof.
  intros.
  reflexivity.
Qed.

Hint Rewrite @compose_id_left @compose_id_right : core.
Hint Rewrite <- @compose_assoc : core.

(** [flip] is involutive. *)

Lemma flip_flip : forall A B C, @flip A B C ∘ flip = id.
Proof.
  unfold flip, compose.
  intros.
  extensionality x ; extensionality y ; extensionality z.
  reflexivity.
Qed.

(** [prod_curry] and [prod_uncurry] are each others inverses. *)

Lemma prod_uncurry_curry : forall A B C, @prod_uncurry A B C ∘ prod_curry = id.
Proof.
  simpl ; intros.
  unfold prod_uncurry, prod_curry, compose.
  extensionality x ; extensionality y ; extensionality z.
  reflexivity.
Qed.

Lemma prod_curry_uncurry : forall A B C, @prod_curry A B C ∘ prod_uncurry = id.
Proof.
  simpl ; intros.
  unfold prod_uncurry, prod_curry, compose.
  extensionality x ; extensionality p.
  destruct p ; simpl ; reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Program/Equality.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Tactics related to (dependent) equality and proof irrelevance. *)

Require Export ProofIrrelevance.
Require Export JMeq.

Require Import Coq.Program.Tactics.

Ltac is_ground_goal := 
  match goal with
    |- ?T => is_ground T
  end.

(** Try to find a contradiction. *)

Hint Extern 10 => is_ground_goal ; progress exfalso : exfalso.

(** We will use the [block] definition to separate the goal from the 
   equalities generated by the tactic. *)

Definition block {A : Type} (a : A) := a.

Ltac block_goal := match goal with [ |- ?T ] => change (block T) end.
Ltac unblock_goal := unfold block in *.

(** Notation for heterogenous equality. *)

Notation " x ~= y " := (@JMeq _ x _ y) (at level 70, no associativity).

(** Do something on an heterogeneous equality appearing in the context. *)

Ltac on_JMeq tac :=
  match goal with
    | [ H : @JMeq ?x ?X ?y ?Y |- _ ] => tac H
  end.

(** Try to apply [JMeq_eq] to get back a regular equality when the two types are equal. *)

Ltac simpl_one_JMeq :=
  on_JMeq ltac:(fun H => apply JMeq_eq in H).

(** Repeat it for every possible hypothesis. *)

Ltac simpl_JMeq := repeat simpl_one_JMeq.

(** Just simplify an h.eq. without clearing it. *)

Ltac simpl_one_dep_JMeq :=
  on_JMeq
  ltac:(fun H => let H' := fresh "H" in
    assert (H' := JMeq_eq H)).

Require Import Eqdep.

(** Simplify dependent equality using sigmas to equality of the second projections if possible.
   Uses UIP. *)

Ltac simpl_existT :=
  match goal with
    [ H : existT _ ?x _ = existT _ ?x _ |- _ ] =>
    let Hi := fresh H in assert(Hi:=inj_pairT2 _ _ _ _ _ H) ; clear H
  end.

Ltac simpl_existTs := repeat simpl_existT.

(** Tries to eliminate a call to [eq_rect] (the substitution principle) by any means available. *)

Ltac elim_eq_rect :=
  match goal with
    | [ |- ?t ] =>
      match t with
        | context [ @eq_rect _ _ _ _ _ ?p ] =>
          let P := fresh "P" in
            set (P := p); simpl in P ;
	      ((case P ; clear P) || (clearbody P; rewrite (UIP_refl _ _ P); clear P))
        | context [ @eq_rect _ _ _ _ _ ?p _ ] =>
          let P := fresh "P" in
            set (P := p); simpl in P ;
	      ((case P ; clear P) || (clearbody P; rewrite (UIP_refl _ _ P); clear P))
      end
  end.

(** Rewrite using uniqueness of indentity proofs [H = eq_refl]. *)

Ltac simpl_uip :=
  match goal with
    [ H : ?X = ?X |- _ ] => rewrite (UIP_refl _ _ H) in *; clear H
  end.

(** Simplify equalities appearing in the context and goal. *)

Ltac simpl_eq := simpl ; unfold eq_rec_r, eq_rec ; repeat (elim_eq_rect ; simpl) ; repeat (simpl_uip ; simpl).

(** Try to abstract a proof of equality, if no proof of the same equality is present in the context. *)

Ltac abstract_eq_hyp H' p :=
  let ty := type of p in
  let tyred := eval simpl in ty in
    match tyred with
      ?X = ?Y =>
      match goal with
        | [ H : X = Y |- _ ] => fail 1
        | _ => set (H':=p) ; try (change p with H') ; clearbody H' ; simpl in H'
      end
    end.

(** Apply the tactic tac to proofs of equality appearing as coercion arguments.
   Just redefine this tactic (using [Ltac on_coerce_proof tac ::=]) to handle custom coercion operators.
   *)

Ltac on_coerce_proof tac T :=
  match T with
    | context [ eq_rect _ _ _ _ ?p ] => tac p
  end.

Ltac on_coerce_proof_gl tac :=
  match goal with
    [ |- ?T ] => on_coerce_proof tac T
  end.

(** Abstract proofs of equalities of coercions. *)

Ltac abstract_eq_proof := on_coerce_proof_gl ltac:(fun p => let H := fresh "eqH" in abstract_eq_hyp H p).

Ltac abstract_eq_proofs := repeat abstract_eq_proof.

(** Factorize proofs, by using proof irrelevance so that two proofs of the same equality
   in the goal become convertible. *)

Ltac pi_eq_proof_hyp p :=
  let ty := type of p in
  let tyred := eval simpl in ty in
  match tyred with
    ?X = ?Y =>
    match goal with
      | [ H : X = Y |- _ ] =>
        match p with
          | H => fail 2
          | _ => rewrite (proof_irrelevance (X = Y) p H)
        end
      | _ => fail " No hypothesis with same type "
    end
  end.

(** Factorize proofs of equality appearing as coercion arguments. *)

Ltac pi_eq_proof := on_coerce_proof_gl pi_eq_proof_hyp.

Ltac pi_eq_proofs := repeat pi_eq_proof.

(** The two preceding tactics in sequence. *)

Ltac clear_eq_proofs :=
  abstract_eq_proofs ; pi_eq_proofs.

Hint Rewrite <- eq_rect_eq : refl_id.

(** The [refl_id] database should be populated with lemmas of the form
   [coerce_* t eq_refl = t]. *)

Lemma JMeq_eq_refl {A} (x : A) : JMeq_eq (@JMeq_refl _ x) = eq_refl.
Proof. apply proof_irrelevance. Qed.

Lemma UIP_refl_refl A (x : A) :
  Eqdep.EqdepTheory.UIP_refl A x eq_refl = eq_refl.
Proof. apply UIP_refl. Qed.

Lemma inj_pairT2_refl A (x : A) (P : A -> Type) (p : P x) :
  Eqdep.EqdepTheory.inj_pairT2 A P x p p eq_refl = eq_refl.
Proof. apply UIP_refl. Qed.

Hint Rewrite @JMeq_eq_refl @UIP_refl_refl @inj_pairT2_refl : refl_id.

Ltac rewrite_refl_id := autorewrite with refl_id.

(** Clear the context and goal of equality proofs. *)

Ltac clear_eq_ctx :=
  rewrite_refl_id ; clear_eq_proofs.

(** Reapeated elimination of [eq_rect] applications.
   Abstracting equalities makes it run much faster than an naive implementation. *)

Ltac simpl_eqs :=
  repeat (elim_eq_rect ; simpl ; clear_eq_ctx).

(** Clear unused reflexivity proofs. *)

Ltac clear_refl_eq :=
  match goal with [ H : ?X = ?X |- _ ] => clear H end.
Ltac clear_refl_eqs := repeat clear_refl_eq.

(** Clear unused equality proofs. *)

Ltac clear_eq :=
  match goal with [ H : _ = _ |- _ ] => clear H end.
Ltac clear_eqs := repeat clear_eq.

(** Combine all the tactics to simplify goals containing coercions. *)

Ltac simplify_eqs :=
  simpl ; simpl_eqs ; clear_eq_ctx ; clear_refl_eqs ;
    try subst ; simpl ; repeat simpl_uip ; rewrite_refl_id.

(** A tactic that tries to remove trivial equality guards in induction hypotheses coming
   from [dependent induction]/[generalize_eqs] invocations. *)

Ltac simplify_IH_hyps := repeat
  match goal with
    | [ hyp : context [ block _ ] |- _ ] => 
      specialize_eqs hyp
  end.

(** We split substitution tactics in the two directions depending on which 
   names we want to keep corresponding to the generalization performed by the
   [generalize_eqs] tactic. *)

Ltac subst_left_no_fail :=
  repeat (match goal with
            [ H : ?X = ?Y |- _ ] => subst X
          end).

Ltac subst_right_no_fail :=
  repeat (match goal with
            [ H : ?X = ?Y |- _ ] => subst Y
          end).

Ltac inject_left H :=
  progress (inversion H ; subst_left_no_fail ; clear_dups) ; clear H.

Ltac inject_right H :=
  progress (inversion H ; subst_right_no_fail ; clear_dups) ; clear H.

Ltac autoinjections_left := repeat autoinjection ltac:inject_left.
Ltac autoinjections_right := repeat autoinjection ltac:inject_right.

Ltac simpl_depind := subst_no_fail ; autoinjections ; try discriminates ; 
  simpl_JMeq ; simpl_existTs ; simplify_IH_hyps.

Ltac simpl_depind_l := subst_left_no_fail ; autoinjections_left ; try discriminates ; 
  simpl_JMeq ; simpl_existTs ; simplify_IH_hyps.

Ltac simpl_depind_r := subst_right_no_fail ; autoinjections_right ; try discriminates ; 
  simpl_JMeq ; simpl_existTs ; simplify_IH_hyps.

Ltac blocked t := block_goal ; t ; unblock_goal.

(** The [DependentEliminationPackage] provides the default dependent elimination principle to
   be used by the [equations] resolver. It is especially useful to register the dependent elimination
   principles for things in [Prop] which are not automatically generated. *)

Class DependentEliminationPackage (A : Type) :=
  { elim_type : Type ; elim : elim_type }.

(** A higher-order tactic to apply a registered eliminator. *)

Ltac elim_tac tac p :=
  let ty := type of p in
  let eliminator := eval simpl in (elim (A:=ty)) in
    tac p eliminator.

(** Specialization to do case analysis or induction.
   Note: the [equations] tactic tries [case] before [elim_case]: there is no need to register
   generated induction principles. *)

Ltac elim_case p := elim_tac ltac:(fun p el => destruct p using el) p.
Ltac elim_ind p := elim_tac ltac:(fun p el => induction p using el) p.

(** Lemmas used by the simplifier, mainly rephrasings of [eq_rect], [eq_ind]. *)

Lemma solution_left A (B : A -> Type) (t : A) :
  B t -> (forall x, x = t -> B x).
Proof. intros; subst; assumption. Defined.

Lemma solution_right A (B : A -> Type) (t : A) :
  B t -> (forall x, t = x -> B x).
Proof. intros; subst; assumption. Defined.

Lemma deletion A B (t : A) : B -> (t = t -> B).
Proof. intros; assumption. Defined.

Lemma simplification_heq A B (x y : A) :
  (x = y -> B) -> (JMeq x y -> B).
Proof. intros H J; apply H; apply (JMeq_eq J). Defined.

Definition conditional_eq {A} (x y : A) := eq x y.

Lemma simplification_existT2 A (P : A -> Type) B (p : A) (x y : P p) :
  (x = y -> B) -> (conditional_eq (existT P p x) (existT P p y) -> B).
Proof. intros H E. apply H. apply inj_pair2. assumption. Defined.

Lemma simplification_existT1 A (P : A -> Type) B (p q : A) (x : P p) (y : P q) :
  (p = q -> conditional_eq (existT P p x) (existT P q y) -> B) -> (existT P p x = existT P q y -> B).
Proof. injection 2. auto. Defined.

Lemma simplification_K A (x : A) (B : x = x -> Type) :
  B eq_refl -> (forall p : x = x, B p).
Proof. intros. rewrite (UIP_refl A). assumption. Defined.

(** This hint database and the following tactic can be used with [autounfold] to 
   unfold everything to [eq_rect]s. *)

Hint Unfold solution_left solution_right deletion simplification_heq
  simplification_existT1 simplification_existT2 simplification_K
  eq_rect_r eq_rec eq_ind : dep_elim.

(** Using these we can make a simplifier that will perform the unification
   steps needed to put the goal in normalised form (provided there are only
   constructor forms). Compare with the lemma 16 of the paper.
   We don't have a [noCycle] procedure yet. *)

Ltac simplify_one_dep_elim_term c :=
  match c with
    | @JMeq _ _ _ _ -> _ => refine (simplification_heq _ _ _ _ _)
    | ?t = ?t -> _ => intros _ || refine (simplification_K _ t _ _)
    | eq (existT _ _ _) (existT _ _ _) -> _ =>
        refine (simplification_existT1 _ _ _ _ _ _ _ _)
    | conditional_eq (existT _ _ _) (existT _ _ _) -> _ =>
        refine (simplification_existT2 _ _ _ _ _ _ _) ||
               (unfold conditional_eq; intro)
    | ?x = ?y -> _ => (* variables case *)
      (unfold x) || (unfold y) ||
      (let hyp := fresh in intros hyp ;
        move hyp before x ; revert_until hyp ; generalize dependent x ;
          refine (solution_left _ _ _ _)(*  ; intros until 0 *)) ||
      (let hyp := fresh in intros hyp ;
        move hyp before y ; revert_until hyp ; generalize dependent y ;
          refine (solution_right _ _ _ _)(*  ; intros until 0 *))
    | ?f ?x = ?g ?y -> _ => let H := fresh in progress (intros H ; injection H ; clear H)
    | ?t = ?u -> _ => let hyp := fresh in
      intros hyp ; exfalso ; discriminate
    | ?x = ?y -> _ => let hyp := fresh in
      intros hyp ; (try (clear hyp ; (* If non dependent, don't clear it! *) fail 1)) ;
        case hyp ; clear hyp
    | block ?T => fail 1 (* Do not put any part of the rhs in the hyps *)
    | forall x, _ => intro x || (let H := fresh x in rename x into H ; intro x) (* Try to keep original names *)
    | _ => intro
  end.

Ltac simplify_one_dep_elim :=
  match goal with
    | [ |- ?gl ] => simplify_one_dep_elim_term gl
  end.

(** Repeat until no progress is possible. By construction, it should leave the goal with
   no remaining equalities generated by the [generalize_eqs] tactic. *)

Ltac simplify_dep_elim := repeat simplify_one_dep_elim.

(** Do dependent elimination of the last hypothesis, but not simplifying yet
   (used internally). *)

Ltac destruct_last :=
  on_last_hyp ltac:(fun id => simpl in id ; generalize_eqs id ; destruct id).

Ltac introduce p := first [
  match p with _ => (* Already there, generalize dependent hyps *)
    generalize dependent p ; intros p
  end
  | intros until p | intros until 1 | intros ].

Ltac do_case p := introduce p ; (destruct p || elim_case p || (case p ; clear p)).
Ltac do_ind p := introduce p ; (induction p || elim_ind p).

(** The following tactics allow to do induction on an already instantiated inductive predicate
   by first generalizing it and adding the proper equalities to the context, in a maner similar to
   the BasicElim tactic of "Elimination with a motive" by Conor McBride. *)

(** The [do_depelim] higher-order tactic takes an elimination tactic as argument and an hypothesis 
   and starts a dependent elimination using this tactic. *)

Ltac is_introduced H :=
  match goal with
    | [ H' : _ |- _ ] => match H' with H => idtac end
  end.

Tactic Notation "intro_block" hyp(H) :=
  (is_introduced H ; block_goal ; revert_until H ; block_goal) ||
    (let H' := fresh H in intros until H' ; block_goal) || (intros ; block_goal).

Tactic Notation "intro_block_id" ident(H) :=
  (is_introduced H ; block_goal ; revert_until H; block_goal) ||
    (let H' := fresh H in intros until H' ; block_goal) || (intros ; block_goal).

Ltac unblock_dep_elim :=
  match goal with
    | |- block ?T => 
      match T with context [ block _ ] => 
        change T ; intros ; unblock_goal
      end
    | _ => unblock_goal
  end.

Ltac simpl_dep_elim := simplify_dep_elim ; simplify_IH_hyps ; unblock_dep_elim.

Ltac do_intros H :=
  (try intros until H) ; (intro_block_id H || intro_block H).

Ltac do_depelim_nosimpl tac H := do_intros H ; generalize_eqs H ; tac H.

Ltac do_depelim tac H := do_depelim_nosimpl tac H ; simpl_dep_elim.

Ltac do_depind tac H := 
  (try intros until H) ; intro_block H ;
  generalize_eqs_vars H ; tac H ; simpl_dep_elim.

(** To dependent elimination on some hyp. *)

Ltac depelim id := do_depelim ltac:(fun hyp => do_case hyp) id.

(** Used internally. *)

Ltac depelim_nosimpl id := do_depelim_nosimpl ltac:(fun hyp => do_case hyp) id.

(** To dependent induction on some hyp. *)

Ltac depind id := do_depind ltac:(fun hyp => do_ind hyp) id.

(** A variant where generalized variables should be given by the user. *)

Ltac do_depelim' rev tac H :=
  (try intros until H) ; block_goal ; rev H ;
  (try revert_until H ; block_goal) ; generalize_eqs H ; tac H ; simpl_dep_elim.

(** Calls [destruct] on the generalized hypothesis, results should be similar to inversion.
   By default, we don't try to generalize the hyp by its variable indices.  *)

Tactic Notation "dependent" "destruction" ident(H) := 
  do_depelim' ltac:(fun hyp => idtac) ltac:(fun hyp => do_case hyp) H.

Tactic Notation "dependent" "destruction" ident(H) "using" constr(c) := 
  do_depelim' ltac:(fun hyp => idtac) ltac:(fun hyp => destruct hyp using c) H.

(** This tactic also generalizes the goal by the given variables before the elimination. *)

Tactic Notation "dependent" "destruction" ident(H) "generalizing" ne_hyp_list(l) := 
  do_depelim' ltac:(fun hyp => revert l) ltac:(fun hyp => do_case hyp) H.

Tactic Notation "dependent" "destruction" ident(H) "generalizing" ne_hyp_list(l) "using" constr(c) := 
  do_depelim' ltac:(fun hyp => revert l) ltac:(fun hyp => destruct hyp using c) H.

(** Then we have wrappers for usual calls to induction. One can customize the induction tactic by 
   writting another wrapper calling do_depelim. We suppose the hyp has to be generalized before
   calling [induction]. *)

Tactic Notation "dependent" "induction" ident(H) :=
  do_depind ltac:(fun hyp => do_ind hyp) H.

Tactic Notation "dependent" "induction" ident(H) "using" constr(c) :=
  do_depind ltac:(fun hyp => induction hyp using c) H.

(** This tactic also generalizes the goal by the given variables before the induction. *)

Tactic Notation "dependent" "induction" ident(H) "generalizing" ne_hyp_list(l) := 
  do_depelim' ltac:(fun hyp => revert l) ltac:(fun hyp => do_ind hyp) H.

Tactic Notation "dependent" "induction" ident(H) "generalizing" ne_hyp_list(l) "using" constr(c) := 
  do_depelim' ltac:(fun hyp => revert l) ltac:(fun hyp => induction hyp using c) H.


==> anc/HoTT/coq-HoTT/theories/Program/Program.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
Require Export Coq.Program.Utils.
Require Export Coq.Program.Wf.
Require Export Coq.Program.Equality.
Require Export Coq.Program.Subset.
Require Export Coq.Program.Basics.
Require Export Coq.Program.Combinators.
Require Export Coq.Program.Syntax.


==> anc/HoTT/coq-HoTT/theories/Program/Subset.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** Tactics related to subsets and proof irrelevance. *)

Require Import Coq.Program.Utils.
Require Import Coq.Program.Equality.

Local Open Scope program_scope.

(** The following tactics implement a poor-man's solution for proof-irrelevance: it tries to
   factorize every proof of the same proposition in a goal so that equality of such proofs becomes trivial. *)

Ltac on_subset_proof_aux tac T :=
  match T with
    | context [ exist ?P _ ?p ] => try on_subset_proof_aux tac P ; tac p
  end.

Ltac on_subset_proof tac :=
  match goal with
    [ |- ?T ] => on_subset_proof_aux tac T
  end.

Ltac abstract_any_hyp H' p :=
  match type of p with
    ?X =>
    match goal with
      | [ H : X |- _ ] => fail 1
      | _ => set (H':=p) ; try (change p with H') ; clearbody H'
    end
  end.

Ltac abstract_subset_proof :=
  on_subset_proof ltac:(fun p => let H := fresh "eqH" in abstract_any_hyp H p ; simpl in H).

Ltac abstract_subset_proofs := repeat abstract_subset_proof.

Ltac pi_subset_proof_hyp p :=
  match type of p with
    ?X =>
    match goal with
      | [ H : X |- _ ] =>
        match p with
          | H => fail 2
          | _ => rewrite (proof_irrelevance X p H)
        end
      | _ => fail " No hypothesis with same type "
    end
  end.

Ltac pi_subset_proof := on_subset_proof pi_subset_proof_hyp.

Ltac pi_subset_proofs := repeat pi_subset_proof.

(** The two preceding tactics in sequence. *)

Ltac clear_subset_proofs :=
  abstract_subset_proofs ; simpl in * |- ; pi_subset_proofs ; clear_dups.

Ltac pi := repeat f_equal ; apply proof_irrelevance.

Lemma subset_eq : forall A (P : A -> Prop) (n m : sig P), n = m <-> `n = `m.
Proof.
  induction n.
  induction m.
  simpl.
  split ; intros ; subst.

  inversion H.
  reflexivity.

  pi.
Qed.

(* Somewhat trivial definition, but not unfolded automatically hence we can match on [match_eq ?A ?B ?x ?f]
   in tactics. *)

Definition match_eq (A B : Type) (x : A) (fn : {y : A | y = x} -> B) : B :=
  fn (exist _ x eq_refl).

(* This is what we want to be able to do: replace the originaly matched object by a new,
   propositionally equal one. If [fn] works on [x] it should work on any [y | y = x]. *)

Lemma match_eq_rewrite : forall (A B : Type) (x : A) (fn : {y : A | y = x} -> B)
  (y : {y:A | y = x}),
  match_eq A B x fn = fn y.
Proof.
  intros.
  unfold match_eq.
  f_equal.
  destruct y.
  (* uses proof-irrelevance *)
  apply <- subset_eq.
  symmetry. assumption.
Qed.

(** Now we make a tactic to be able to rewrite a term [t] which is applied to a [match_eq] using an arbitrary
   equality [t = u], and [u] is now the subject of the [match]. *)

Ltac rewrite_match_eq H :=
  match goal with
    [ |- ?T ] =>
    match T with
      context [ match_eq ?A ?B ?t ?f ] =>
      rewrite (match_eq_rewrite A B t f (exist _ _ (eq_sym H)))
    end
  end.

(** Otherwise we can simply unfold [match_eq] and the term trivially reduces to the original definition. *)

Ltac simpl_match_eq := unfold match_eq ; simpl.


==> anc/HoTT/coq-HoTT/theories/Program/Syntax.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** Custom notations and implicits for Coq prelude definitions.

   Author: Matthieu Sozeau
   Institution: LRI, CNRS UMR 8623 - University Paris Sud
*)

(** Haskell-style notations for the unit type and value. *)

Notation " () " := Datatypes.unit : type_scope.
Notation " () " := tt.

(** Set maximally inserted implicit arguments for standard definitions. *)

Arguments Some {A} _.
Arguments None {A}.

Arguments pair {A B} _ _.
Arguments fst {A B} _.
Arguments snd {A B} _.

Arguments nil {A}.
Arguments cons {A} _ _.

Require List.
Export List.ListNotations.

Require Import Bvector.

(** Treating n-ary exists *)

Tactic Notation "exists" constr(x) := exists x.
Tactic Notation "exists" constr(x) constr(y) := exists x ; exists y.
Tactic Notation "exists" constr(x) constr(y) constr(z) := exists x ; exists y ; exists z.
Tactic Notation "exists" constr(x) constr(y) constr(z) constr(w) := exists x ; exists y ; exists z ; exists w.


==> anc/HoTT/coq-HoTT/theories/Program/Tactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module implements various tactics used to simplify the goals produced by Program,
   which are also generally useful. *)

(** Debugging tactics to show the goal during evaluation. *)

Ltac show_goal := match goal with [ |- ?T ] => idtac T end.

Ltac show_hyp id :=
  match goal with
    | [ H := ?b : ?T |- _ ] =>
      match H with
        | id => idtac id ":=" b ":" T
      end
    | [ H : ?T |- _ ] =>
      match H with
        | id => idtac id  ":"  T
      end
  end.

Ltac show_hyps :=
  try match reverse goal with
        | [ H : ?T |- _ ] => show_hyp H ; fail
      end.

(** The [do] tactic but using a Coq-side nat. *)

Ltac do_nat n tac :=
  match n with
    | 0 => idtac
    | S ?n' => tac ; do_nat n' tac
  end.

(** Do something on the last hypothesis, or fail *)

Ltac on_last_hyp tac :=
  match goal with [ H : _ |- _ ] => first [ tac H | fail 1 ] end.

(** Destructs one pair, without care regarding naming. *)

Ltac destruct_one_pair :=
 match goal with
   | [H : (_ /\ _) |- _] => destruct H
   | [H : prod _ _ |- _] => destruct H
 end.

(** Repeateadly destruct pairs. *)

Ltac destruct_pairs := repeat (destruct_one_pair).

(** Destruct one existential package, keeping the name of the hypothesis for the first component. *)

Ltac destruct_one_ex :=
  let tac H := let ph := fresh "H" in (destruct H as [H ph]) in
  let tac2 H := let ph := fresh "H" in let ph' := fresh "H" in 
    (destruct H as [H ph ph']) 
  in
  let tacT H := let ph := fresh "X" in (destruct H as [H ph]) in
  let tacT2 H := let ph := fresh "X" in let ph' := fresh "X" in 
    (destruct H as [H ph ph']) 
  in
    match goal with
      | [H : (ex _) |- _] => tac H
      | [H : (sig ?P) |- _ ] => tac H
      | [H : (sigT ?P) |- _ ] => tacT H
      | [H : (ex2 _ _) |- _] => tac2 H
      | [H : (sig2 ?P _) |- _ ] => tac2 H
      | [H : (sigT2 ?P _) |- _ ] => tacT2 H
    end.

(** Repeateadly destruct existentials. *)

Ltac destruct_exists := repeat (destruct_one_ex).

(** Repeateadly destruct conjunctions and existentials. *)

Ltac destruct_conjs := repeat (destruct_one_pair || destruct_one_ex).

(** Destruct an existential hypothesis [t] keeping its name for the first component
   and using [Ht] for the second *)

Tactic Notation "destruct" "exist" ident(t) ident(Ht) := destruct t as [t Ht].

(** Destruct a disjunction keeping its name in both subgoals. *)

Tactic Notation "destruct" "or" ident(H) := destruct H as [H|H].

(** Discriminate that also work on a [x <> x] hypothesis. *)

Ltac discriminates :=
  match goal with
    | [ H : ?x <> ?x |- _ ] => elim H ; reflexivity
    | _ => discriminate
  end.

(** Revert the last hypothesis. *)

Ltac revert_last :=
  match goal with
    [ H : _ |- _ ] => revert H
  end.

(** Repeatedly reverse the last hypothesis, putting everything in the goal. *)

Ltac reverse := repeat revert_last.

(** Reverse everything up to hypothesis id (not included). *)

Ltac revert_until id :=
  on_last_hyp ltac:(fun id' =>
    match id' with
      | id => idtac
      | _ => revert id' ; revert_until id
    end).

(** Clear duplicated hypotheses *)

Ltac clear_dup :=
  match goal with
    | [ H : ?X |- _ ] =>
      match goal with
        | [ H' : ?Y |- _ ] =>
          match H with
            | H' => fail 2
            | _ => unify X Y ; (clear H' || clear H)
          end
      end
  end.

Ltac clear_dups := repeat clear_dup.

(** Try to clear everything except some hyp *)

Ltac clear_except hyp := 
  repeat match goal with [ H : _ |- _ ] =>
           match H with
             | hyp => fail 1
             | _ => clear H
           end
         end.

(** A non-failing subst that substitutes as much as possible. *)

Ltac subst_no_fail :=
  repeat (match goal with
            [ H : ?X = ?Y |- _ ] => subst X || subst Y
          end).

Tactic Notation "subst" "*" := subst_no_fail.

Ltac on_application f tac T :=
  match T with
    | context [f ?x ?y ?z ?w ?v ?u ?a ?b ?c] => tac (f x y z w v u a b c)
    | context [f ?x ?y ?z ?w ?v ?u ?a ?b] => tac (f x y z w v u a b)
    | context [f ?x ?y ?z ?w ?v ?u ?a] => tac (f x y z w v u a)
    | context [f ?x ?y ?z ?w ?v ?u] => tac (f x y z w v u)
    | context [f ?x ?y ?z ?w ?v] => tac (f x y z w v)
    | context [f ?x ?y ?z ?w] => tac (f x y z w)
    | context [f ?x ?y ?z] => tac (f x y z)
    | context [f ?x ?y] => tac (f x y)
    | context [f ?x] => tac (f x)
  end.

(** A variant of [apply] using [refine], doing as much conversion as necessary. *)

Ltac rapply p :=
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _) ||
  refine (p _ _ _ _ _) ||
  refine (p _ _ _ _) ||
  refine (p _ _ _) ||
  refine (p _ _) ||
  refine (p _) ||
  refine p.

(** Tactical [on_call f tac] applies [tac] on any application of [f] in the hypothesis or goal. *)

Ltac on_call f tac :=
  match goal with
    | |- ?T  => on_application f tac T
    | H : ?T |- _  => on_application f tac T
  end.

(* Destructs calls to f in hypothesis or conclusion, useful if f creates a subset object. *)

Ltac destruct_call f :=
  let tac t := (destruct t) in on_call f tac.

Ltac destruct_calls f := repeat destruct_call f.

Ltac destruct_call_in f H :=
  let tac t := (destruct t) in
  let T := type of H in
    on_application f tac T.

Ltac destruct_call_as f l :=
  let tac t := (destruct t as l) in on_call f tac.

Ltac destruct_call_as_in f l H :=
  let tac t := (destruct t as l) in
  let T := type of H in
    on_application f tac T.

Tactic Notation "destruct_call" constr(f) := destruct_call f.

(** Permit to name the results of destructing the call to [f]. *)

Tactic Notation "destruct_call" constr(f) "as" simple_intropattern(l) :=
  destruct_call_as f l.

(** Specify the hypothesis in which the call occurs as well. *)

Tactic Notation "destruct_call" constr(f) "in" hyp(id) :=
  destruct_call_in f id.

Tactic Notation "destruct_call" constr(f) "as" simple_intropattern(l) "in" hyp(id) :=
  destruct_call_as_in f l id.

(** A marker for prototypes to destruct. *)

Definition fix_proto {A : Type} (a : A) := a.

Ltac destruct_rec_calls :=
  match goal with
    | [ H : fix_proto _ |- _ ] => destruct_calls H ; clear H
  end.

Ltac destruct_all_rec_calls :=
  repeat destruct_rec_calls ; unfold fix_proto in *.

(** Try to inject any potential constructor equality hypothesis. *)

Ltac autoinjection tac :=
  match goal with
    | [ H : ?f ?a = ?f' ?a' |- _ ] => tac H
  end.

Ltac inject H := progress (inversion H ; subst*; clear_dups) ; clear H.

Ltac autoinjections := repeat (clear_dups ; autoinjection ltac:inject).

(** Destruct an hypothesis by first copying it to avoid dependencies. *)

Ltac destruct_nondep H := let H0 := fresh "H" in assert(H0 := H); destruct H0.

(** If bang appears in the goal, it means that we have a proof of False and the goal is solved. *)

Ltac bang :=
  match goal with
    | |- ?x =>
      match x with
        | appcontext [False_rect _ ?p] => elim p
      end
  end.

(** A tactic to show contradiction by first asserting an automatically provable hypothesis. *)
Tactic Notation "contradiction" "by" constr(t) :=
  let H := fresh in assert t as H by auto with * ; contradiction.

(** A tactic that adds [H:=p:typeof(p)] to the context if no hypothesis of the same type appears in the goal.
   Useful to do saturation using tactics. *)

Ltac add_hypothesis H' p :=
  match type of p with
    ?X =>
    match goal with
      | [ H : X |- _ ] => fail 1
      | _ => set (H':=p) ; try (change p with H') ; clearbody H'
    end
  end.

(** A tactic to replace an hypothesis by another term. *)

Ltac replace_hyp H c :=
  let H' := fresh "H" in
    assert(H' := c) ; clear H ; rename H' into H.

(** A tactic to refine an hypothesis by supplying some of its arguments. *)

Ltac refine_hyp c :=
  let tac H := replace_hyp H c in
    match c with
      | ?H _ => tac H
      | ?H _ _ => tac H
      | ?H _ _ _ => tac H
      | ?H _ _ _ _ => tac H
      | ?H _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ _ _ => tac H
    end.

(** The default simplification tactic used by Program is defined by [program_simpl], sometimes [auto]
   is not enough, better rebind using [Obligation Tactic := tac] in this case,
   possibly using [program_simplify] to use standard goal-cleaning tactics. *)

Ltac program_simplify :=
simpl; intros ; destruct_all_rec_calls ; repeat (destruct_conjs; simpl proj1_sig in * );
  subst*; autoinjections ; try discriminates ;
    try (solve [ red ; intros ; destruct_conjs ; autoinjections ; discriminates ]).

(** Restrict automation to propositional obligations. *)

Ltac program_solve_wf :=
  match goal with
    | |- well_founded _ => auto with *
    | |- ?T => match type of T with Prop => auto end
  end.

Create HintDb program discriminated.

Ltac program_simpl := program_simplify ; try typeclasses eauto with program ; try program_solve_wf.

Obligation Tactic := program_simpl.

Definition obligation (A : Type) {a : A} := a.

==> anc/HoTT/coq-HoTT/theories/Program/Utils.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Various syntaxic shortands that are useful with [Program]. *)

Require Export Coq.Program.Tactics.

Set Implicit Arguments.

(** A simpler notation for subsets defined on a cartesian product. *)

Notation "{ ( x , y )  :  A  |  P }" :=
  (sig (fun anonymous : A => let (x,y) := anonymous in P))
  (x ident, y ident, at level 10) : type_scope.

(** Generates an obligation to prove False. *)

Notation " ! " := (False_rect _ _) : program_scope.

Delimit Scope program_scope with prg.

(** Abbreviation for first projection and hiding of proofs of subset objects. *)

Notation " `  t " := (proj1_sig t) (at level 10, t at next level) : program_scope.

(** Coerces objects to their support before comparing them. *)

Notation " x '`=' y " := ((x :>) = (y :>)) (at level 70) : program_scope.

Require Import Coq.Bool.Sumbool.

(** Construct a dependent disjunction from a boolean. *)

Notation dec := sumbool_of_bool.

(** The notations [in_right] and [in_left] construct objects of a dependent disjunction. *)

(** Hide proofs and generates obligations when put in a term. *)

Notation in_left := (@left _ _ _).
Notation in_right := (@right _ _ _).

(** Extraction directives *)
(*
Extraction Inline proj1_sig.
Extract Inductive unit => "unit" [ "()" ].
Extract Inductive bool => "bool" [ "true" "false" ].
Extract Inductive sumbool => "bool" [ "true" "false" ].
(* Extract Inductive prod "'a" "'b" => " 'a * 'b " [ "(,)" ]. *)
(* Extract Inductive sigT => "prod" [ "" ]. *)
*)


==> anc/HoTT/coq-HoTT/theories/Program/Wf.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(** Reformulation of the Wf module using subsets where possible, providing
   the support for [Program]'s treatment of well-founded definitions. *)

Require Import Coq.Init.Wf.
Require Import Coq.Program.Utils.
Require Import ProofIrrelevance.

Local Open Scope program_scope.

Section Well_founded.
  Variable A : Type.
  Variable R : A -> A -> Prop.
  Hypothesis Rwf : well_founded R.

  Variable P : A -> Type.

  Variable F_sub : forall x:A, (forall y: { y : A | R y x }, P (proj1_sig y)) -> P x.

  Fixpoint Fix_F_sub (x : A) (r : Acc R x) : P x :=
    F_sub x (fun y: { y : A | R y x}  => Fix_F_sub (proj1_sig y)
      (Acc_inv r (proj2_sig y))).

  Definition Fix_sub (x : A) := Fix_F_sub x (Rwf x).

  (* Notation Fix_F := (Fix_F_sub P F_sub) (only parsing). (* alias *) *)
  (* Definition Fix (x:A) := Fix_F_sub P F_sub x (Rwf x). *)

  Hypothesis
    F_ext :
    forall (x:A) (f g:forall y:{y:A | R y x}, P (`y)),
      (forall y:{y : A | R y x}, f y = g y) -> F_sub x f = F_sub x g.

  Lemma Fix_F_eq :
    forall (x:A) (r:Acc R x),
      F_sub x (fun y:{y:A | R y x} => Fix_F_sub (`y) (Acc_inv r (proj2_sig y))) = Fix_F_sub x r.
  Proof.
    destruct r using Acc_inv_dep; auto.
  Qed.

  Lemma Fix_F_inv : forall (x:A) (r s:Acc R x), Fix_F_sub x r = Fix_F_sub x s.
  Proof.
    intro x; induction (Rwf x); intros.
    rewrite (proof_irrelevance (Acc R x) r s) ; auto.
  Qed.

  Lemma Fix_eq : forall x:A, Fix_sub x = F_sub x (fun y:{ y:A | R y x} => Fix_sub (proj1_sig y)).
  Proof.
    intro x; unfold Fix_sub.
    rewrite <- (Fix_F_eq ).
    apply F_ext; intros.
    apply Fix_F_inv.
  Qed.

  Lemma fix_sub_eq :
    forall x : A,
      Fix_sub x =
      let f_sub := F_sub in
        f_sub x (fun y: {y : A | R y x} => Fix_sub (`y)).
    exact Fix_eq.
  Qed.

End Well_founded.

Extraction Inline Fix_F_sub Fix_sub.

Set Implicit Arguments.

(** Reasoning about well-founded fixpoints on measures. *)

Section Measure_well_founded.

  (* Measure relations are well-founded if the underlying relation is well-founded. *)

  Variables T M: Type.
  Variable R: M -> M -> Prop.
  Hypothesis wf: well_founded R.
  Variable m: T -> M.

  Definition MR (x y: T): Prop := R (m x) (m y).

  Lemma measure_wf: well_founded MR.
  Proof with auto.
    unfold well_founded.
    cut (forall a: M, (fun mm: M => forall a0: T, m a0 = mm -> Acc MR a0) a).
      intros.
      apply (H (m a))...
    apply (@well_founded_ind M R wf (fun mm => forall a, m a = mm -> Acc MR a)).
    intros.
    apply Acc_intro.
    intros.
    unfold MR in H1.
    rewrite H0 in H1.
    apply (H (m y))...
  Defined.

End Measure_well_founded.

Hint Resolve measure_wf.

Section Fix_rects.

  Variable A: Type.
  Variable P: A -> Type.
  Variable R : A -> A -> Prop.
  Variable Rwf : well_founded R.
  Variable f: forall (x : A), (forall y: { y: A | R y x }, P (proj1_sig y)) -> P x.

  Lemma F_unfold x r:
    Fix_F_sub A R P f x r =
    f (fun y => Fix_F_sub A R P f (proj1_sig y) (Acc_inv r (proj2_sig y))).
  Proof. intros. case r; auto. Qed.

  (* Fix_F_sub_rect lets one prove a property of
  functions defined using Fix_F_sub by showing
  that property to be invariant over single application of the
  function body (f in our case). *)

  Lemma Fix_F_sub_rect
    (Q: forall x, P x -> Type)
    (inv: forall x: A,
     (forall (y: A) (H: R y x) (a: Acc R y),
        Q y (Fix_F_sub A R P f y a)) ->
        forall (a: Acc R x),
          Q x (f (fun y: {y: A | R y x} =>
            Fix_F_sub A R P f (proj1_sig y) (Acc_inv a (proj2_sig y)))))
    : forall x a, Q _ (Fix_F_sub A R P f x a).
  Proof with auto.
    set (R' := fun (x: A) => forall a, Q _ (Fix_F_sub A R P f x a)).
    cut (forall x, R' x)...
    apply (well_founded_induction_type Rwf).
    subst R'.
    simpl.
    intros.
    rewrite F_unfold...
  Qed.

  (* Let's call f's second parameter its "lowers" function, since it
  provides it access to results for inputs with a lower measure.

  In preparation of lemma similar to Fix_F_sub_rect, but
  for Fix_sub, we first
  need an extra hypothesis stating that the function body has the
  same result for different "lowers" functions (g and h below) as long
  as those produce the same results for lower inputs, regardless
  of the lt proofs. *)

  Hypothesis equiv_lowers:
    forall x0 (g h: forall x: {y: A | R y x0}, P (proj1_sig x)),
    (forall x p p', g (exist (fun y: A => R y x0) x p) = h (exist (*FIXME shouldn't be needed *) (fun y => R y x0) x p')) ->
      f g = f h.

  (* From equiv_lowers, it follows that
   [Fix_F_sub A R P f x] applications do not not
  depend on the Acc proofs. *)

  Lemma eq_Fix_F_sub x (a a': Acc R x):
    Fix_F_sub A R P f x a =
    Fix_F_sub A R P f x a'.
  Proof.
    revert a'.
    pattern x, (Fix_F_sub A R P f x a).
    apply Fix_F_sub_rect.
    intros.
    rewrite F_unfold.
    apply equiv_lowers.
    intros.
    apply H.
    assumption.
  Qed.

  (* Finally, Fix_F_rect lets one prove a property of
  functions defined using Fix_F_sub by showing that
  property to be invariant over single application of the function
  body (f). *)

  Lemma Fix_sub_rect
    (Q: forall x, P x -> Type)
    (inv: forall
      (x: A)
      (H: forall (y: A), R y x -> Q y (Fix_sub A R Rwf P f y))
      (a: Acc R x),
        Q x (f (fun y: {y: A | R y x} => Fix_sub A R Rwf P f (proj1_sig y))))
    : forall x, Q _ (Fix_sub A R Rwf P f x).
  Proof with auto.
    unfold Fix_sub.
    intros.
    apply Fix_F_sub_rect.
    intros.
    assert (forall y: A, R y x0 -> Q y (Fix_F_sub A R P f y (Rwf y)))...
    set (inv x0 X0 a). clearbody q.
    rewrite <- (equiv_lowers (fun y: {y: A | R y x0} =>
      Fix_F_sub A R P f (proj1_sig y) (Rwf (proj1_sig y)))
    (fun y: {y: A | R y x0} => Fix_F_sub A R P f (proj1_sig y) (Acc_inv a (proj2_sig y))))...
    intros.
    apply eq_Fix_F_sub.
  Qed.

End Fix_rects.

(** Tactic to fold a definition based on [Fix_measure_sub]. *)

Ltac fold_sub f :=
  match goal with
    | [ |- ?T ] =>
      match T with
        appcontext C [ @Fix_sub _ _ _ _ _ ?arg ] =>
        let app := context C [ f arg ] in
          change app
      end
  end.

(** This module provides the fixpoint equation provided one assumes
   functional extensionality. *)

Module WfExtensionality.

  Require Import FunctionalExtensionality.

  (** The two following lemmas allow to unfold a well-founded fixpoint definition without
     restriction using the functional extensionality axiom. *)

  (** For a function defined with Program using a well-founded order. *)

  Program Lemma fix_sub_eq_ext :
    forall (A : Type) (R : A -> A -> Prop) (Rwf : well_founded R)
      (P : A -> Type)
      (F_sub : forall x : A, (forall y:{y : A | R y x}, P (` y)) -> P x),
      forall x : A,
        Fix_sub A R Rwf P F_sub x =
          F_sub x (fun y:{y : A | R y x} => Fix_sub A R Rwf P F_sub (` y)).
  Proof.
    intros ; apply Fix_eq ; auto.
    intros.
    assert(f = g).
    extensionality y ; apply H.
    rewrite H0 ; auto.
  Qed.

  (** Tactic to unfold once a definition based on [Fix_sub]. *)

  Ltac unfold_sub f fargs :=
    set (call:=fargs) ; unfold f in call ; unfold call ; clear call ;
      rewrite fix_sub_eq_ext ; repeat fold_sub f ; simpl proj1_sig.

End WfExtensionality.


==> anc/HoTT/coq-HoTT/theories/Program/vo.itarget <==
Basics.vo
Combinators.vo
Equality.vo
Program.vo
Subset.vo
Syntax.vo
Tactics.vo
Utils.vo
Wf.vo


==> anc/HoTT/coq-HoTT/theories/QArith/QArith.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export QArith_base.
Require Export Qring.
Require Export Qreduction.


==> anc/HoTT/coq-HoTT/theories/QArith/QArith_base.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export ZArith.
Require Export ZArithRing.
Require Export Morphisms Setoid Bool.

(** * Definition of [Q] and basic properties *)

(** Rationals are pairs of [Z] and [positive] numbers. *)

Record Q : Set := Qmake {Qnum : Z; Qden : positive}.

Delimit Scope Q_scope with Q.
Bind Scope Q_scope with Q.
Arguments Qmake _%Z _%positive.
Open Scope Q_scope.
Ltac simpl_mult := rewrite ?Pos2Z.inj_mul.

(** [a#b] denotes the fraction [a] over [b]. *)

Notation "a # b" := (Qmake a b) (at level 55, no associativity) : Q_scope.

Definition inject_Z (x : Z) := Qmake x 1.
Arguments inject_Z x%Z.

Notation QDen p := (Zpos (Qden p)).
Notation " 0 " := (0#1) : Q_scope.
Notation " 1 " := (1#1) : Q_scope.

Definition Qeq (p q : Q) := (Qnum p * QDen q)%Z = (Qnum q * QDen p)%Z.
Definition Qle (x y : Q) := (Qnum x * QDen y <= Qnum y * QDen x)%Z.
Definition Qlt (x y : Q) := (Qnum x * QDen y < Qnum y * QDen x)%Z.
Notation Qgt a b := (Qlt b a) (only parsing).
Notation Qge a b := (Qle b a) (only parsing).

Infix "==" := Qeq (at level 70, no associativity) : Q_scope.
Infix "<" := Qlt : Q_scope.
Infix "<=" := Qle : Q_scope.
Notation "x > y" := (Qlt y x)(only parsing) : Q_scope.
Notation "x >= y" := (Qle y x)(only parsing) : Q_scope.
Notation "x <= y <= z" := (x<=y/\y<=z) : Q_scope.

(** injection from Z is injective. *)

Lemma inject_Z_injective (a b: Z): inject_Z a == inject_Z b <-> a = b.
Proof.
 unfold Qeq. simpl. omega.
Qed.

(** Another approach : using Qcompare for defining order relations. *)

Definition Qcompare (p q : Q) := (Qnum p * QDen q ?= Qnum q * QDen p)%Z.
Notation "p ?= q" := (Qcompare p q) : Q_scope.

Lemma Qeq_alt p q : (p == q) <-> (p ?= q) = Eq.
Proof.
symmetry. apply Z.compare_eq_iff.
Qed.

Lemma Qlt_alt p q : (p<q) <-> (p?=q = Lt).
Proof.
reflexivity.
Qed.

Lemma Qgt_alt p q : (p>q) <-> (p?=q = Gt).
Proof.
symmetry. apply Z.gt_lt_iff.
Qed.

Lemma Qle_alt p q : (p<=q) <-> (p?=q <> Gt).
Proof.
reflexivity.
Qed.

Lemma Qge_alt p q : (p>=q) <-> (p?=q <> Lt).
Proof.
symmetry. apply Z.ge_le_iff.
Qed.

Hint Unfold Qeq Qlt Qle : qarith.
Hint Extern 5 (?X1 <> ?X2) => intro; discriminate: qarith.

Lemma Qcompare_antisym x y : CompOpp (x ?= y) = (y ?= x).
Proof.
 symmetry. apply Z.compare_antisym.
Qed.

Lemma Qcompare_spec x y : CompareSpec (x==y) (x<y) (y<x) (x ?= y).
Proof.
 unfold Qeq, Qlt, Qcompare. case Z.compare_spec; now constructor.
Qed.

(** * Properties of equality. *)

Theorem Qeq_refl x : x == x.
Proof.
 auto with qarith.
Qed.

Theorem Qeq_sym x y : x == y -> y == x.
Proof.
 auto with qarith.
Qed.

Theorem Qeq_trans x y z : x == y -> y == z -> x == z.
Proof.
unfold Qeq; intros XY YZ.
apply Z.mul_reg_r with (QDen y); [auto with qarith|].
now rewrite Z.mul_shuffle0, XY, Z.mul_shuffle0, YZ, Z.mul_shuffle0.
Qed.

Hint Immediate Qeq_sym : qarith.
Hint Resolve Qeq_refl Qeq_trans : qarith.

(** In a word, [Qeq] is a setoid equality. *)

Instance Q_Setoid : Equivalence Qeq.
Proof. split; red; eauto with qarith. Qed.

(** Furthermore, this equality is decidable: *)

Theorem Qeq_dec x y : {x==y} + {~ x==y}.
Proof.
 apply Z.eq_dec.
Defined.

Definition Qeq_bool x y :=
  (Zeq_bool (Qnum x * QDen y) (Qnum y * QDen x))%Z.

Definition Qle_bool x y :=
  (Z.leb (Qnum x * QDen y) (Qnum y * QDen x))%Z.

Lemma Qeq_bool_iff x y : Qeq_bool x y = true <-> x == y.
Proof.
  symmetry; apply Zeq_is_eq_bool.
Qed.

Lemma Qeq_bool_eq x y : Qeq_bool x y = true -> x == y.
Proof.
  apply Qeq_bool_iff.
Qed.

Lemma Qeq_eq_bool x y : x == y -> Qeq_bool x y = true.
Proof.
  apply Qeq_bool_iff.
Qed.

Lemma Qeq_bool_neq x y : Qeq_bool x y = false -> ~ x == y.
Proof.
  rewrite <- Qeq_bool_iff. now intros ->.
Qed.

Lemma Qle_bool_iff x y : Qle_bool x y = true <-> x <= y.
Proof.
  symmetry; apply Zle_is_le_bool.
Qed.

Lemma Qle_bool_imp_le x y : Qle_bool x y = true -> x <= y.
Proof.
  apply Qle_bool_iff.
Qed.

Theorem Qnot_eq_sym x y : ~x == y -> ~y == x.
Proof.
 auto with qarith.
Qed.

Hint Resolve Qnot_eq_sym : qarith.

(** * Addition, multiplication and opposite *)

(** The addition, multiplication and opposite are defined
   in the straightforward way: *)

Definition Qplus (x y : Q) :=
  (Qnum x * QDen y + Qnum y * QDen x) # (Qden x * Qden y).

Definition Qmult (x y : Q) := (Qnum x * Qnum y) # (Qden x * Qden y).

Definition Qopp (x : Q) := (- Qnum x) # (Qden x).

Definition Qminus (x y : Q) := Qplus x (Qopp y).

Definition Qinv (x : Q) :=
  match Qnum x with
  | Z0 => 0
  | Zpos p => (QDen x)#p
  | Zneg p => (Zneg (Qden x))#p
  end.

Definition Qdiv (x y : Q) := Qmult x (Qinv y).

Infix "+" := Qplus : Q_scope.
Notation "- x" := (Qopp x) : Q_scope.
Infix "-" := Qminus : Q_scope.
Infix "*" := Qmult : Q_scope.
Notation "/ x" := (Qinv x) : Q_scope.
Infix "/" := Qdiv : Q_scope.

(** A light notation for [Zpos] *)

Notation " ' x " := (Zpos x) (at level 20, no associativity) : Z_scope.

Lemma Qmake_Qdiv a b : a#b==inject_Z a/inject_Z ('b).
Proof.
unfold Qeq. simpl. ring.
Qed.

(** * Setoid compatibility results *)

Instance Qplus_comp : Proper (Qeq==>Qeq==>Qeq) Qplus.
Proof.
  unfold Qeq, Qplus; simpl.
  Open Scope Z_scope.
  intros (p1, p2) (q1, q2) H (r1, r2) (s1, s2) H0; simpl in *.
  simpl_mult; ring_simplify.
  replace (p1 * 'r2 * 'q2) with (p1 * 'q2 * 'r2) by ring.
  rewrite H.
  replace (r1 * 'p2 * 'q2 * 's2) with (r1 * 's2 * 'p2 * 'q2) by ring.
  rewrite H0.
  ring.
  Close Scope Z_scope.
Qed.

Instance Qopp_comp : Proper (Qeq==>Qeq) Qopp.
Proof.
  unfold Qeq, Qopp; simpl.
  Open Scope Z_scope.
  intros x y H; simpl.
  replace (- Qnum x * ' Qden y) with (- (Qnum x * ' Qden y)) by ring.
  rewrite H;  ring.
  Close Scope Z_scope.
Qed.

Instance Qminus_comp : Proper (Qeq==>Qeq==>Qeq) Qminus.
Proof.
  intros x x' Hx y y' Hy.
  unfold Qminus. rewrite Hx, Hy; auto with qarith.
Qed.

Instance Qmult_comp : Proper (Qeq==>Qeq==>Qeq) Qmult.
Proof.
  unfold Qeq; simpl.
  Open Scope Z_scope.
  intros (p1, p2) (q1, q2) H (r1, r2) (s1, s2) H0; simpl in *.
  intros; simpl_mult; ring_simplify.
  replace (q1 * s1 * 'p2) with (q1 * 'p2 * s1) by ring.
  rewrite <- H.
  replace (p1 * r1 * 'q2 * 's2) with (r1 * 's2 * p1 * 'q2) by ring.
  rewrite H0.
  ring.
  Close Scope Z_scope.
Qed.

Instance Qinv_comp : Proper (Qeq==>Qeq) Qinv.
Proof.
  unfold Qeq, Qinv; simpl.
  Open Scope Z_scope.
  intros (p1, p2) (q1, q2) EQ; simpl in *.
  destruct q1; simpl in *.
  - apply Z.mul_eq_0 in EQ. destruct EQ; now subst.
  - destruct p1; simpl in *; try discriminate.
    now rewrite Pos.mul_comm, <- EQ, Pos.mul_comm.
  - destruct p1; simpl in *; try discriminate.
    now rewrite Pos.mul_comm, <- EQ, Pos.mul_comm.
  Close Scope Z_scope.
Qed.

Instance Qdiv_comp : Proper (Qeq==>Qeq==>Qeq) Qdiv.
Proof.
  intros x x' Hx y y' Hy; unfold Qdiv.
  rewrite Hx, Hy; auto with qarith.
Qed.

Instance Qcompare_comp : Proper (Qeq==>Qeq==>eq) Qcompare.
Proof.
  unfold Qeq, Qcompare.
  Open Scope Z_scope.
  intros (p1,p2) (q1,q2) H (r1,r2) (s1,s2) H'; simpl in *.
  rewrite <- (Zcompare_mult_compat (q2*s2) (p1*'r2)).
  rewrite <- (Zcompare_mult_compat (p2*r2) (q1*'s2)).
  change ('(q2*s2)) with ('q2 * 's2).
  change ('(p2*r2)) with ('p2 * 'r2).
  replace ('q2 * 's2 * (p1*'r2)) with ((p1*'q2)*'r2*'s2) by ring.
  rewrite H.
  replace ('q2 * 's2 * (r1*'p2)) with ((r1*'s2)*'q2*'p2) by ring.
  rewrite H'.
  f_equal; ring.
  Close Scope Z_scope.
Qed.

Instance Qle_comp : Proper (Qeq==>Qeq==>iff) Qle.
Proof.
  intros p q H r s H'. rewrite 2 Qle_alt, H, H'; auto with *.
Qed.

Instance Qlt_compat : Proper (Qeq==>Qeq==>iff) Qlt.
Proof.
  intros p q H r s H'. rewrite 2 Qlt_alt, H, H'; auto with *.
Qed.

Instance Qeqb_comp : Proper (Qeq==>Qeq==>eq) Qeq_bool.
Proof.
 intros p q H r s H'; apply eq_true_iff_eq.
 rewrite 2 Qeq_bool_iff, H, H'; split; auto with qarith.
Qed.

Instance Qleb_comp : Proper (Qeq==>Qeq==>eq) Qle_bool.
Proof.
 intros p q H r s H'; apply eq_true_iff_eq.
 rewrite 2 Qle_bool_iff, H, H'; split; auto with qarith.
Qed.


(** [0] and [1] are apart *)

Lemma Q_apart_0_1 : ~ 1 == 0.
Proof.
  unfold Qeq; auto with qarith.
Qed.

(** * Properties of [Qadd] *)

(** Addition is associative: *)

Theorem Qplus_assoc : forall x y z, x+(y+z)==(x+y)+z.
Proof.
  intros (x1, x2) (y1, y2) (z1, z2).
  unfold Qeq, Qplus; simpl; simpl_mult; ring.
Qed.

(** [0] is a neutral element for addition: *)

Lemma Qplus_0_l : forall x, 0+x == x.
Proof.
  intros (x1, x2); unfold Qeq, Qplus; simpl; ring.
Qed.

Lemma Qplus_0_r : forall x, x+0 == x.
Proof.
  intros (x1, x2); unfold Qeq, Qplus; simpl.
  rewrite Pos.mul_comm; simpl; ring.
Qed.

(** Commutativity of addition: *)

Theorem Qplus_comm : forall x y, x+y == y+x.
Proof.
  intros (x1, x2); unfold Qeq, Qplus; simpl.
  intros; rewrite Pos.mul_comm; ring.
Qed.


(** * Properties of [Qopp] *)

Lemma Qopp_involutive : forall q, - -q == q.
Proof.
  red; simpl; intros; ring.
Qed.

Theorem Qplus_opp_r : forall q, q+(-q) == 0.
Proof.
  red; simpl; intro; ring.
Qed.

(** Injectivity of addition (uses theory about Qopp above): *)

Lemma Qplus_inj_r (x y z: Q):
  x + z == y + z <-> x == y.
Proof.
 split; intro E.
  rewrite <- (Qplus_0_r x), <- (Qplus_0_r y).
  rewrite <- (Qplus_opp_r z); auto.
  do 2 rewrite Qplus_assoc.
  rewrite E. reflexivity.
 rewrite E. reflexivity.
Qed.

Lemma Qplus_inj_l (x y z: Q):
  z + x == z + y <-> x == y.
Proof.
 rewrite (Qplus_comm z x), (Qplus_comm z y).
 apply Qplus_inj_r.
Qed.


(** * Properties of [Qmult] *)

(** Multiplication is associative: *)

Theorem Qmult_assoc : forall n m p, n*(m*p)==(n*m)*p.
Proof.
  intros; red; simpl; rewrite Pos.mul_assoc; ring.
Qed.

(** multiplication and zero *)

Lemma Qmult_0_l : forall x , 0*x == 0.
Proof.
  intros; compute; reflexivity.
Qed.

Lemma Qmult_0_r : forall x , x*0 == 0.
Proof.
  intros; red; simpl; ring.
Qed.

(** [1] is a neutral element for multiplication: *)

Lemma Qmult_1_l : forall n, 1*n == n.
Proof.
  intro; red; simpl; destruct (Qnum n); auto.
Qed.

Theorem Qmult_1_r : forall n, n*1==n.
Proof.
  intro; red; simpl.
  rewrite Z.mul_1_r with (n := Qnum n).
  rewrite Pos.mul_comm; simpl; trivial.
Qed.

(** Commutativity of multiplication *)

Theorem Qmult_comm : forall x y, x*y==y*x.
Proof.
  intros; red; simpl; rewrite Pos.mul_comm; ring.
Qed.

(** Distributivity over [Qadd] *)

Theorem Qmult_plus_distr_r : forall x y z, x*(y+z)==(x*y)+(x*z).
Proof.
  intros (x1, x2) (y1, y2) (z1, z2).
  unfold Qeq, Qmult, Qplus; simpl; simpl_mult; ring.
Qed.

Theorem Qmult_plus_distr_l : forall x y z, (x+y)*z==(x*z)+(y*z).
Proof.
  intros (x1, x2) (y1, y2) (z1, z2).
  unfold Qeq, Qmult, Qplus; simpl; simpl_mult; ring.
Qed.

(** Integrality *)

Theorem Qmult_integral : forall x y, x*y==0 -> x==0 \/ y==0.
Proof.
  intros (x1,x2) (y1,y2).
  unfold Qeq, Qmult; simpl.
  now rewrite <- Z.mul_eq_0, !Z.mul_1_r.
Qed.

Theorem Qmult_integral_l : forall x y, ~ x == 0 -> x*y == 0 -> y == 0.
Proof.
  intros (x1, x2) (y1, y2).
  unfold Qeq, Qmult; simpl.
  rewrite !Z.mul_1_r, Z.mul_eq_0. intuition.
Qed.


(** * inject_Z is a ring homomorphism: *)

Lemma inject_Z_plus (x y: Z): inject_Z (x + y) = inject_Z x + inject_Z y.
Proof.
 unfold Qplus, inject_Z. simpl. f_equal. ring.
Qed.

Lemma inject_Z_mult (x y: Z): inject_Z (x * y) = inject_Z x * inject_Z y.
Proof. reflexivity. Qed.

Lemma inject_Z_opp (x: Z): inject_Z (- x) = - inject_Z x.
Proof. reflexivity. Qed.


(** * Inverse and division. *)

Lemma Qinv_involutive : forall q, (/ / q) == q.
Proof.
intros [[|n|n] d]; red; simpl; reflexivity.
Qed.

Theorem Qmult_inv_r : forall x, ~ x == 0 -> x*(/x) == 1.
Proof.
  intros (x1, x2); unfold Qeq, Qdiv, Qmult; case x1; simpl;
    intros; simpl_mult; try ring.
  elim H; auto.
Qed.

Lemma Qinv_mult_distr : forall p q, / (p * q) == /p * /q.
Proof.
  intros (x1,x2) (y1,y2); unfold Qeq, Qinv, Qmult; simpl.
  destruct x1; simpl; auto;
    destruct y1; simpl; auto.
Qed.

Theorem Qdiv_mult_l : forall x y, ~ y == 0 -> (x*y)/y == x.
Proof.
  intros; unfold Qdiv.
  rewrite <- (Qmult_assoc x y (Qinv y)).
  rewrite (Qmult_inv_r y H).
  apply Qmult_1_r.
Qed.

Theorem Qmult_div_r : forall x y, ~ y == 0 -> y*(x/y) == x.
Proof.
  intros; unfold Qdiv.
  rewrite (Qmult_assoc y x (Qinv y)).
  rewrite (Qmult_comm y x).
  fold (Qdiv (Qmult x y) y).
  apply Qdiv_mult_l; auto.
Qed.

(** Injectivity of Qmult (requires theory about Qinv above): *)

Lemma Qmult_inj_r (x y z: Q): ~ z == 0 -> (x * z == y * z <-> x == y).
Proof.
 intro z_ne_0.
 split; intro E.
  rewrite <- (Qmult_1_r x), <- (Qmult_1_r y).
  rewrite <- (Qmult_inv_r z); auto.
  do 2 rewrite Qmult_assoc.
  rewrite E. reflexivity.
 rewrite E. reflexivity.
Qed.

Lemma Qmult_inj_l (x y z: Q): ~ z == 0 -> (z * x == z * y <-> x == y).
Proof.
 rewrite (Qmult_comm z x), (Qmult_comm z y).
 apply Qmult_inj_r.
Qed.

(** * Properties of order upon Q. *)

Lemma Qle_refl x : x<=x.
Proof.
  unfold Qle; auto with zarith.
Qed.

Lemma Qle_antisym x y : x<=y -> y<=x -> x==y.
Proof.
  unfold Qle, Qeq; auto with zarith.
Qed.

Lemma Qle_trans : forall x y z, x<=y -> y<=z -> x<=z.
Proof.
  unfold Qle; intros (x1, x2) (y1, y2) (z1, z2); simpl; intros.
  Open Scope Z_scope.
  apply Z.mul_le_mono_pos_r with ('y2); [easy|].
  apply Z.le_trans with (y1 * 'x2 * 'z2).
  - rewrite Z.mul_shuffle0. now apply Z.mul_le_mono_pos_r.
  - rewrite Z.mul_shuffle0, (Z.mul_shuffle0 z1).
    now apply Z.mul_le_mono_pos_r.
  Close Scope Z_scope.
Qed.

Hint Resolve Qle_trans : qarith.

Lemma Qlt_irrefl x : ~x<x.
Proof.
 unfold Qlt. auto with zarith.
Qed.

Lemma Qlt_not_eq x y : x<y -> ~ x==y.
Proof.
  unfold Qlt, Qeq; auto with zarith.
Qed.

Lemma Zle_Qle (x y: Z): (x <= y)%Z = (inject_Z x <= inject_Z y).
Proof.
 unfold Qle. simpl. now rewrite !Z.mul_1_r.
Qed.

Lemma Zlt_Qlt (x y: Z): (x < y)%Z = (inject_Z x < inject_Z y).
Proof.
 unfold Qlt. simpl. now rewrite !Z.mul_1_r.
Qed.


(** Large = strict or equal *)

Lemma Qle_lteq x y : x<=y <-> x<y \/ x==y.
Proof.
 rewrite Qeq_alt, Qle_alt, Qlt_alt.
 destruct (x ?= y); intuition; discriminate.
Qed.

Lemma Qlt_le_weak x y : x<y -> x<=y.
Proof.
  unfold Qle, Qlt; auto with zarith.
Qed.

Lemma Qle_lt_trans : forall x y z, x<=y -> y<z -> x<z.
Proof.
  unfold Qle, Qlt; intros (x1, x2) (y1, y2) (z1, z2); simpl; intros.
  Open Scope Z_scope.
  apply Z.mul_lt_mono_pos_r with ('y2); [easy|].
  apply Z.le_lt_trans with (y1 * 'x2 * 'z2).
  - rewrite Z.mul_shuffle0. now apply Z.mul_le_mono_pos_r.
  - rewrite Z.mul_shuffle0, (Z.mul_shuffle0 z1).
    now apply Z.mul_lt_mono_pos_r.
  Close Scope Z_scope.
Qed.

Lemma Qlt_le_trans : forall x y z, x<y -> y<=z -> x<z.
Proof.
  unfold Qle, Qlt; intros (x1, x2) (y1, y2) (z1, z2); simpl; intros.
  Open Scope Z_scope.
  apply Z.mul_lt_mono_pos_r with ('y2); [easy|].
  apply Z.lt_le_trans with (y1 * 'x2 * 'z2).
  - rewrite Z.mul_shuffle0. now apply Z.mul_lt_mono_pos_r.
  - rewrite Z.mul_shuffle0, (Z.mul_shuffle0 z1).
    now apply Z.mul_le_mono_pos_r.
  Close Scope Z_scope.
Qed.

Lemma Qlt_trans : forall x y z, x<y -> y<z -> x<z.
Proof.
  intros.
  apply Qle_lt_trans with y; auto.
  apply Qlt_le_weak; auto.
Qed.

(** [x<y] iff [~(y<=x)] *)

Lemma Qnot_lt_le : forall x y, ~ x<y -> y<=x.
Proof.
  unfold Qle, Qlt; auto with zarith.
Qed.

Lemma Qnot_le_lt : forall x y, ~ x<=y -> y<x.
Proof.
  unfold Qle, Qlt; auto with zarith.
Qed.

Lemma Qlt_not_le : forall x y, x<y -> ~ y<=x.
Proof.
  unfold Qle, Qlt; auto with zarith.
Qed.

Lemma Qle_not_lt : forall x y, x<=y -> ~ y<x.
Proof.
  unfold Qle, Qlt; auto with zarith.
Qed.

Lemma Qle_lt_or_eq : forall x y, x<=y -> x<y \/ x==y.
Proof.
  unfold Qle, Qlt, Qeq; intros; now apply Z.lt_eq_cases.
Qed.

Hint Resolve Qle_not_lt Qlt_not_le Qnot_le_lt Qnot_lt_le
 Qlt_le_weak Qlt_not_eq Qle_antisym Qle_refl: qarith.

(** Some decidability results about orders. *)

Lemma Q_dec : forall x y, {x<y} + {y<x} + {x==y}.
Proof.
  unfold Qlt, Qle, Qeq; intros.
  exact (Z_dec' (Qnum x * QDen y) (Qnum y * QDen x)).
Defined.

Lemma Qlt_le_dec : forall x y, {x<y} + {y<=x}.
Proof.
  unfold Qlt, Qle; intros.
  exact (Z_lt_le_dec (Qnum x * QDen y) (Qnum y * QDen x)).
Defined.

(** Compatibility of operations with respect to order. *)

Lemma Qopp_le_compat : forall p q, p<=q -> -q <= -p.
Proof.
  intros (a1,a2) (b1,b2); unfold Qle, Qlt; simpl.
  rewrite !Z.mul_opp_l. omega.
Qed.

Hint Resolve Qopp_le_compat : qarith.

Lemma Qle_minus_iff : forall p q, p <= q <-> 0 <= q+-p.
Proof.
  intros (x1,x2) (y1,y2); unfold Qle; simpl.
  rewrite Z.mul_opp_l. omega.
Qed.

Lemma Qlt_minus_iff : forall p q, p < q <-> 0 < q+-p.
Proof.
  intros (x1,x2) (y1,y2); unfold Qlt; simpl.
  rewrite Z.mul_opp_l. omega.
Qed.

Lemma Qplus_le_compat :
  forall x y z t, x<=y -> z<=t -> x+z <= y+t.
Proof.
  unfold Qplus, Qle; intros (x1, x2) (y1, y2) (z1, z2) (t1, t2);
    simpl; simpl_mult.
  Open Scope Z_scope.
  intros.
  match goal with |- ?a <= ?b => ring_simplify a b end.
  rewrite Z.add_comm.
  apply Z.add_le_mono.
  match goal with |- ?a <= ?b => ring_simplify z1 t1 ('z2) ('t2) a b end.
  auto with zarith.
  match goal with |- ?a <= ?b => ring_simplify x1 y1 ('x2) ('y2) a b end.
  auto with zarith.
  Close Scope Z_scope.
Qed.

Lemma Qplus_lt_le_compat :
  forall x y z t, x<y -> z<=t -> x+z < y+t.
Proof.
  unfold Qplus, Qle, Qlt; intros (x1, x2) (y1, y2) (z1, z2) (t1, t2);
    simpl; simpl_mult.
  Open Scope Z_scope.
  intros.
  match goal with |- ?a < ?b => ring_simplify a b end.
  rewrite Z.add_comm.
  apply Z.add_le_lt_mono.
  match goal with |- ?a <= ?b => ring_simplify z1 t1 ('z2) ('t2) a b end.
  auto with zarith.
  match goal with |- ?a < ?b => ring_simplify x1 y1 ('x2) ('y2) a b end.
  do 2 (apply Z.mul_lt_mono_pos_r;try easy).
  Close Scope Z_scope.
Qed.

Lemma Qplus_le_l (x y z: Q): x + z <= y + z <-> x <= y.
Proof.
 split; intros.
  rewrite <- (Qplus_0_r x), <- (Qplus_0_r y), <- (Qplus_opp_r z).
  do 2 rewrite Qplus_assoc.
  apply Qplus_le_compat; auto with *.
 apply Qplus_le_compat; auto with *.
Qed.

Lemma Qplus_le_r (x y z: Q): z + x <= z + y <-> x <= y.
Proof.
 rewrite (Qplus_comm z x), (Qplus_comm z y).
 apply Qplus_le_l.
Qed.

Lemma Qplus_lt_l (x y z: Q): x + z < y + z <-> x < y.
Proof.
 split; intros.
  rewrite <- (Qplus_0_r x), <- (Qplus_0_r y), <- (Qplus_opp_r z).
  do 2 rewrite Qplus_assoc.
  apply Qplus_lt_le_compat; auto with *.
 apply Qplus_lt_le_compat; auto with *.
Qed.

Lemma Qplus_lt_r (x y z: Q): z + x < z + y <-> x < y.
Proof.
 rewrite (Qplus_comm z x), (Qplus_comm z y).
 apply Qplus_lt_l.
Qed.

Lemma Qmult_le_compat_r : forall x y z, x <= y -> 0 <= z -> x*z <= y*z.
Proof.
  intros (a1,a2) (b1,b2) (c1,c2); unfold Qle, Qlt; simpl.
  Open Scope Z_scope.
  intros; simpl_mult.
  rewrite Z.mul_shuffle1, (Z.mul_shuffle1 b1).
  apply Z.mul_le_mono_nonneg_r; auto with zarith.
  Close Scope Z_scope.
Qed.

Lemma Qmult_lt_0_le_reg_r : forall x y z, 0 < z  -> x*z <= y*z -> x <= y.
Proof.
  intros (a1,a2) (b1,b2) (c1,c2); unfold Qle, Qlt; simpl.
  Open Scope Z_scope.
  simpl_mult.
  rewrite Z.mul_shuffle1, (Z.mul_shuffle1 b1).
  intros LT LE.
  apply Z.mul_le_mono_pos_r in LE; trivial.
  apply Z.mul_pos_pos; [omega|easy].
  Close Scope Z_scope.
Qed.

Lemma Qmult_le_r (x y z: Q): 0 < z -> (x*z <= y*z <-> x <= y).
Proof.
 split; intro.
  now apply Qmult_lt_0_le_reg_r with z.
 apply Qmult_le_compat_r; auto with qarith.
Qed.

Lemma Qmult_le_l (x y z: Q): 0 < z -> (z*x <= z*y <-> x <= y).
Proof.
 rewrite (Qmult_comm z x), (Qmult_comm z y).
 apply Qmult_le_r.
Qed.

Lemma Qmult_lt_compat_r : forall x y z, 0 < z  -> x < y -> x*z < y*z.
Proof.
  intros (a1,a2) (b1,b2) (c1,c2); unfold Qle, Qlt; simpl.
  Open Scope Z_scope.
  intros; simpl_mult.
  rewrite Z.mul_shuffle1, (Z.mul_shuffle1 b1).
  apply Z.mul_lt_mono_pos_r; auto with zarith.
  apply Z.mul_pos_pos; [omega|reflexivity].
  Close Scope Z_scope.
Qed.

Lemma Qmult_lt_r: forall x y z, 0 < z -> (x*z < y*z <-> x < y).
Proof.
 Open Scope Z_scope.
 intros (a1,a2) (b1,b2) (c1,c2).
 unfold Qle, Qlt; simpl.
 simpl_mult.
 rewrite Z.mul_shuffle1, (Z.mul_shuffle1 b1).
 intro LT. rewrite <- Z.mul_lt_mono_pos_r. reflexivity.
 apply Z.mul_pos_pos; [omega|reflexivity].
 Close Scope Z_scope.
Qed.

Lemma Qmult_lt_l (x y z: Q): 0 < z -> (z*x < z*y <-> x < y).
Proof.
 rewrite (Qmult_comm z x), (Qmult_comm z y).
 apply Qmult_lt_r.
Qed.

Lemma Qmult_le_0_compat : forall a b, 0 <= a -> 0 <= b -> 0 <= a*b.
Proof.
intros a b Ha Hb.
unfold Qle in *.
simpl in *.
auto with *.
Qed.

Lemma Qinv_le_0_compat : forall a, 0 <= a -> 0 <= /a.
Proof.
intros [[|n|n] d] Ha; assumption.
Qed.

Lemma Qle_shift_div_l : forall a b c,
 0 < c -> a*c <= b -> a <= b/c.
Proof.
intros a b c Hc H.
apply Qmult_lt_0_le_reg_r with (c).
 assumption.
setoid_replace (b/c*c) with (c*(b/c)) by apply Qmult_comm.
rewrite Qmult_div_r; try assumption.
auto with *.
Qed.

Lemma Qle_shift_inv_l : forall a c,
 0 < c -> a*c <= 1 -> a <= /c.
Proof.
intros a c Hc H.
setoid_replace (/c) with (1*/c) by (symmetry; apply Qmult_1_l).
change (a <= 1/c).
apply Qle_shift_div_l; assumption.
Qed.

Lemma Qle_shift_div_r : forall a b c,
 0 < b -> a <= c*b -> a/b <= c.
Proof.
intros a b c Hc H.
apply Qmult_lt_0_le_reg_r with b.
 assumption.
setoid_replace (a/b*b) with (b*(a/b)) by apply Qmult_comm.
rewrite Qmult_div_r; try assumption.
auto with *.
Qed.

Lemma Qle_shift_inv_r : forall b c,
 0 < b -> 1 <= c*b -> /b <= c.
Proof.
intros b c Hc H.
setoid_replace (/b) with (1*/b) by (symmetry; apply Qmult_1_l).
change (1/b <= c).
apply Qle_shift_div_r; assumption.
Qed.

Lemma Qinv_lt_0_compat : forall a, 0 < a -> 0 < /a.
Proof.
intros [[|n|n] d] Ha; assumption.
Qed.

Lemma Qlt_shift_div_l : forall a b c,
 0 < c -> a*c < b -> a < b/c.
Proof.
intros a b c Hc H.
apply Qnot_le_lt.
intros H0.
apply (Qlt_not_le _ _ H).
apply Qmult_lt_0_le_reg_r with (/c).
 apply Qinv_lt_0_compat.
 assumption.
setoid_replace (a*c/c) with (a) by (apply Qdiv_mult_l; auto with *).
assumption.
Qed.

Lemma Qlt_shift_inv_l : forall a c,
 0 < c -> a*c < 1 -> a < /c.
Proof.
intros a c Hc H.
setoid_replace (/c) with (1*/c) by (symmetry; apply Qmult_1_l).
change (a < 1/c).
apply Qlt_shift_div_l; assumption.
Qed.

Lemma Qlt_shift_div_r : forall a b c,
 0 < b -> a < c*b -> a/b < c.
Proof.
intros a b c Hc H.
apply Qnot_le_lt.
intros H0.
apply (Qlt_not_le _ _ H).
apply Qmult_lt_0_le_reg_r with (/b).
 apply Qinv_lt_0_compat.
 assumption.
setoid_replace (c*b/b) with (c) by (apply Qdiv_mult_l; auto with *).
assumption.
Qed.

Lemma Qlt_shift_inv_r : forall b c,
 0 < b -> 1 < c*b -> /b < c.
Proof.
intros b c Hc H.
setoid_replace (/b) with (1*/b) by (symmetry; apply Qmult_1_l).
change (1/b < c).
apply Qlt_shift_div_r; assumption.
Qed.

(** * Rational to the n-th power *)

Definition Qpower_positive (q:Q)(p:positive) : Q :=
 pow_pos Qmult q p.

Instance Qpower_positive_comp : Proper (Qeq==>eq==>Qeq) Qpower_positive.
Proof.
intros x x' Hx y y' Hy. rewrite <-Hy; clear y' Hy.
unfold Qpower_positive.
induction y; simpl;
try rewrite IHy;
try rewrite Hx;
reflexivity.
Qed.

Definition Qpower (q:Q) (z:Z) :=
    match z with
      | Zpos p => Qpower_positive q p
      | Z0 => 1
      | Zneg p => /Qpower_positive q p
    end.

Notation " q ^ z " := (Qpower q z) : Q_scope.

Instance Qpower_comp : Proper (Qeq==>eq==>Qeq) Qpower.
Proof.
intros x x' Hx y y' Hy. rewrite <- Hy; clear y' Hy.
destruct y; simpl; rewrite ?Hx; auto with *.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/QOrderedType.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import QArith_base Equalities Orders OrdersTac.

Local Open Scope Q_scope.

(** * DecidableType structure for rational numbers *)

Module Q_as_DT <: DecidableTypeFull.
 Definition t := Q.
 Definition eq := Qeq.
 Definition eq_equiv := Q_Setoid.
 Definition eqb := Qeq_bool.
 Definition eqb_eq := Qeq_bool_iff.

 Include BackportEq. (** eq_refl, eq_sym, eq_trans *)
 Include HasEqBool2Dec. (** eq_dec *)

End Q_as_DT.

(** Note that the last module fulfills by subtyping many other
    interfaces, such as [DecidableType] or [EqualityType]. *)



(** * OrderedType structure for rational numbers *)

Module Q_as_OT <: OrderedTypeFull.
 Include Q_as_DT.
 Definition lt := Qlt.
 Definition le := Qle.
 Definition compare := Qcompare.

 Instance lt_strorder : StrictOrder Qlt.
 Proof. split; [ exact Qlt_irrefl | exact Qlt_trans ]. Qed.

 Instance lt_compat : Proper (Qeq==>Qeq==>iff) Qlt.
 Proof. auto with *. Qed.

 Definition le_lteq := Qle_lteq.
 Definition compare_spec := Qcompare_spec.

End Q_as_OT.


(** * An [order] tactic for [Q] numbers *)

Module QOrder := OTF_to_OrderTac Q_as_OT.
Ltac q_order := QOrder.order.

(** Note that [q_order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x==y]. *)


==> anc/HoTT/coq-HoTT/theories/QArith/Qabs.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export QArith.
Require Export Qreduction.

Hint Resolve Qlt_le_weak : qarith.

Definition Qabs (x:Q) := let (n,d):=x in (Z.abs n#d).

Lemma Qabs_case : forall (x:Q) (P : Q -> Type), (0 <= x -> P x) -> (x <= 0 -> P (- x)) -> P (Qabs x).
Proof.
intros x P H1 H2.
destruct x as [[|xn|xn] xd];
[apply H1|apply H1|apply H2];
abstract (compute; discriminate).
Defined.

Add Morphism Qabs with signature Qeq ==> Qeq as Qabs_wd.
intros [xn xd] [yn yd] H.
simpl.
unfold Qeq in *.
simpl in *.
change (' yd)%Z with (Z.abs (' yd)).
change (' xd)%Z with (Z.abs (' xd)).
repeat rewrite <- Z.abs_mul.
congruence.
Qed.

Lemma Qabs_pos : forall x, 0 <= x -> Qabs x == x.
Proof.
intros x H.
apply Qabs_case.
reflexivity.
intros H0.
setoid_replace x with 0.
reflexivity.
apply Qle_antisym; assumption.
Qed.

Lemma Qabs_neg : forall x, x <= 0 -> Qabs x == - x.
Proof.
intros x H.
apply Qabs_case.
intros H0.
setoid_replace x with 0.
reflexivity.
apply Qle_antisym; assumption.
reflexivity.
Qed.

Lemma Qabs_nonneg : forall x, 0 <= (Qabs x).
intros x.
apply Qabs_case.
auto.
apply (Qopp_le_compat x 0).
Qed.

Lemma Zabs_Qabs : forall n d, (Z.abs n#d)==Qabs (n#d).
Proof.
intros [|n|n]; reflexivity.
Qed.

Lemma Qabs_opp : forall x, Qabs (-x) == Qabs x.
Proof.
intros x.
do 2 apply Qabs_case; try (intros; ring);
(intros H0 H1;
setoid_replace x with 0;[reflexivity|];
apply Qle_antisym);try assumption;
rewrite Qle_minus_iff in *;
ring_simplify;
ring_simplify in H1;
assumption.
Qed.

Lemma Qabs_triangle : forall x y, Qabs (x+y) <= Qabs x + Qabs y.
Proof.
intros [xn xd] [yn yd].
unfold Qplus.
unfold Qle.
simpl.
apply Z.mul_le_mono_nonneg_r;auto with *.
change (' yd)%Z with (Z.abs (' yd)).
change (' xd)%Z with (Z.abs (' xd)).
repeat rewrite <- Z.abs_mul.
apply Z.abs_triangle.
Qed.

Lemma Qabs_Qmult : forall a b, Qabs (a*b) == (Qabs a)*(Qabs b).
Proof.
intros [an ad] [bn bd].
simpl.
rewrite Z.abs_mul.
reflexivity.
Qed.

Lemma Qabs_Qminus x y: Qabs (x - y) = Qabs (y - x).
Proof.
 unfold Qminus, Qopp. simpl.
 rewrite Pos.mul_comm, <- Z.abs_opp.
 do 2 f_equal. ring.
Qed.

Lemma Qle_Qabs : forall a, a <= Qabs a.
Proof.
intros a.
apply Qabs_case; auto with *.
intros H.
apply Qle_trans with 0; try assumption.
change 0 with (-0).
apply Qopp_le_compat.
assumption.
Qed.

Lemma Qabs_triangle_reverse : forall x y, Qabs x - Qabs y <= Qabs (x - y).
Proof.
intros x y.
rewrite Qle_minus_iff.
setoid_replace (Qabs (x - y) + - (Qabs x - Qabs y)) with ((Qabs (x - y) + Qabs y) + - Qabs x) by ring.
rewrite <- Qle_minus_iff.
setoid_replace (Qabs x) with (Qabs (x-y+y)).
apply Qabs_triangle.
apply Qabs_wd.
ring.
Qed.

Lemma Qabs_Qle_condition x y: Qabs x <= y <-> -y <= x <= y.
Proof.
 split.
  split.
   rewrite <- (Qopp_opp x).
   apply Qopp_le_compat.
   apply Qle_trans with (Qabs (-x)).
   apply Qle_Qabs.
   now rewrite Qabs_opp.
  apply Qle_trans with (Qabs x); auto using Qle_Qabs.
 intros (H,H').
 apply Qabs_case; trivial.
 intros. rewrite <- (Qopp_opp y). now apply Qopp_le_compat.
Qed.

Lemma Qabs_diff_Qle_condition x y r: Qabs (x - y) <= r <-> x - r <= y <= x + r.
Proof.
 intros. unfold Qminus.
 rewrite Qabs_Qle_condition.
 rewrite <- (Qplus_le_l (-r) (x+-y) (y+r)).
 rewrite <- (Qplus_le_l (x+-y) r (y-r)).
 setoid_replace (-r + (y + r)) with y by ring.
 setoid_replace (r + (y - r)) with y by ring.
 setoid_replace (x + - y + (y + r)) with (x + r) by ring.
 setoid_replace (x + - y + (y - r)) with (x - r) by ring.
 intuition.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/Qcanon.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Field.
Require Import QArith.
Require Import Znumtheory.
Require Import Eqdep_dec.

(** [Qc] : A canonical representation of rational numbers.
   based on the setoid representation [Q]. *)

Record Qc : Set := Qcmake { this :> Q ; canon : Qred this = this }.

Delimit Scope Qc_scope with Qc.
Bind Scope Qc_scope with Qc.
Arguments Qcmake this%Q _.
Open Scope Qc_scope.

Lemma Qred_identity :
  forall q:Q, Z.gcd (Qnum q) (QDen q) = 1%Z -> Qred q = q.
Proof.
  unfold Qred; intros (a,b); simpl.
  generalize (Z.ggcd_gcd a ('b)) (Z.ggcd_correct_divisors a ('b)).
  intros.
  rewrite H1 in H; clear H1.
  destruct (Z.ggcd a ('b)) as (g,(aa,bb)); simpl in *; subst.
  destruct H0.
  rewrite Z.mul_1_l in H, H0.
  subst; simpl; auto.
Qed.

Lemma Qred_identity2 :
  forall q:Q, Qred q = q -> Z.gcd (Qnum q) (QDen q) = 1%Z.
Proof.
  unfold Qred; intros (a,b); simpl.
  generalize (Z.ggcd_gcd a ('b)) (Z.ggcd_correct_divisors a ('b)) (Z.gcd_nonneg a ('b)).
  intros.
  rewrite <- H; rewrite <- H in H1; clear H.
  destruct (Z.ggcd a ('b)) as (g,(aa,bb)); simpl in *; subst.
  injection H2; intros; clear H2.
  destruct H0.
  clear H0 H3.
  destruct g as [|g|g]; destruct bb as [|bb|bb]; simpl in *; try discriminate.
  f_equal.
  apply Pos.mul_reg_r with bb.
  injection H2; intros.
  rewrite <- H0.
  rewrite H; simpl; auto.
  elim H1; auto.
Qed.

Lemma Qred_iff : forall q:Q, Qred q = q <-> Z.gcd (Qnum q) (QDen q) = 1%Z.
Proof.
  split; intros.
  apply Qred_identity2; auto.
  apply Qred_identity; auto.
Qed.


Lemma Qred_involutive : forall q:Q, Qred (Qred q) = Qred q.
Proof.
  intros; apply Qred_complete.
  apply Qred_correct.
Qed.

Definition Q2Qc (q:Q) : Qc := Qcmake (Qred q) (Qred_involutive q).
Arguments Q2Qc q%Q.
Notation " !! " := Q2Qc : Qc_scope.

Lemma Qc_is_canon : forall q q' : Qc, q == q' -> q = q'.
Proof.
  intros (q,proof_q) (q',proof_q').
  simpl.
  intros H.
  assert (H0:=Qred_complete _ _ H).
  assert (q = q') by congruence.
  subst q'.
  assert (proof_q = proof_q').
  apply eq_proofs_unicity; auto; intros.
  repeat decide equality.
  congruence.
Qed.
Hint Resolve Qc_is_canon.

Notation " 0 " := (!!0) : Qc_scope.
Notation " 1 " := (!!1) : Qc_scope.

Definition Qcle (x y : Qc) := (x <= y)%Q.
Definition Qclt (x y : Qc) := (x < y)%Q.
Notation Qcgt := (fun x y : Qc => Qlt y x).
Notation Qcge := (fun x y : Qc => Qle y x).
Infix "<" := Qclt : Qc_scope.
Infix "<=" := Qcle : Qc_scope.
Infix ">" := Qcgt : Qc_scope.
Infix ">=" := Qcge : Qc_scope.
Notation "x <= y <= z" := (x<=y/\y<=z) : Qc_scope.
Notation "x < y < z" := (x<y/\y<z) : Qc_scope.

Definition Qccompare (p q : Qc) := (Qcompare p q).
Notation "p ?= q" := (Qccompare p q) : Qc_scope.

Lemma Qceq_alt : forall p q, (p = q) <-> (p ?= q) = Eq.
Proof.
  unfold Qccompare.
  intros; rewrite <- Qeq_alt.
  split; auto.
  intro H; rewrite H; auto with qarith.
Qed.

Lemma Qclt_alt : forall p q, (p<q) <-> (p?=q = Lt).
Proof.
  intros; exact (Qlt_alt p q).
Qed.

Lemma Qcgt_alt : forall p q, (p>q) <-> (p?=q = Gt).
Proof.
  intros; exact (Qgt_alt p q).
Qed.

Lemma Qle_alt : forall p q, (p<=q) <-> (p?=q <> Gt).
Proof.
  intros; exact (Qle_alt p q).
Qed.

Lemma Qge_alt : forall p q, (p>=q) <-> (p?=q <> Lt).
Proof.
  intros; exact (Qge_alt p q).
Qed.

(** equality on [Qc] is decidable: *)

Theorem Qc_eq_dec : forall x y:Qc, {x=y} + {x<>y}.
Proof.
  intros.
  destruct (Qeq_dec x y) as [H|H]; auto.
  right; contradict H; subst; auto with qarith.
Defined.

(** The addition, multiplication and opposite are defined
   in the straightforward way: *)

Definition Qcplus (x y : Qc) := !!(x+y).
Infix "+" := Qcplus : Qc_scope.
Definition Qcmult (x y : Qc) := !!(x*y).
Infix "*" := Qcmult : Qc_scope.
Definition Qcopp (x : Qc) := !!(-x).
Notation "- x" := (Qcopp x) : Qc_scope.
Definition Qcminus (x y : Qc) := x+-y.
Infix "-" := Qcminus : Qc_scope.
Definition Qcinv (x : Qc) := !!(/x).
Notation "/ x" := (Qcinv x) : Qc_scope.
Definition Qcdiv (x y : Qc) := x*/y.
Infix "/" := Qcdiv : Qc_scope.

(** [0] and [1] are apart *)

Lemma Q_apart_0_1 : 1 <> 0.
Proof.
  unfold Q2Qc.
  intros H; discriminate H.
Qed.

Ltac qc := match goal with
 | q:Qc |- _ => destruct q; qc
 | _ => apply Qc_is_canon; simpl; repeat rewrite Qred_correct
end.

Opaque Qred.

(** Addition is associative: *)

Theorem Qcplus_assoc : forall x y z, x+(y+z)=(x+y)+z.
Proof.
  intros; qc; apply Qplus_assoc.
Qed.

(** [0] is a neutral element for addition: *)

Lemma Qcplus_0_l : forall x, 0+x = x.
Proof.
  intros; qc; apply Qplus_0_l.
Qed.

Lemma Qcplus_0_r : forall x, x+0 = x.
Proof.
  intros; qc; apply Qplus_0_r.
Qed.

(** Commutativity of addition: *)

Theorem Qcplus_comm : forall x y, x+y = y+x.
Proof.
  intros; qc; apply Qplus_comm.
Qed.

(** Properties of [Qopp] *)

Lemma Qcopp_involutive : forall q, - -q = q.
Proof.
  intros; qc; apply Qopp_involutive.
Qed.

Theorem Qcplus_opp_r : forall q, q+(-q) = 0.
Proof.
  intros; qc; apply Qplus_opp_r.
Qed.

(** Multiplication is associative: *)

Theorem Qcmult_assoc : forall n m p, n*(m*p)=(n*m)*p.
Proof.
  intros; qc; apply Qmult_assoc.
Qed.

(** [1] is a neutral element for multiplication: *)

Lemma Qcmult_1_l : forall n, 1*n = n.
Proof.
  intros; qc; apply Qmult_1_l.
Qed.

Theorem Qcmult_1_r : forall n, n*1=n.
Proof.
  intros; qc; apply Qmult_1_r.
Qed.

(** Commutativity of multiplication *)

Theorem Qcmult_comm : forall x y, x*y=y*x.
Proof.
  intros; qc; apply Qmult_comm.
Qed.

(** Distributivity *)

Theorem Qcmult_plus_distr_r : forall x y z, x*(y+z)=(x*y)+(x*z).
Proof.
  intros; qc; apply Qmult_plus_distr_r.
Qed.

Theorem Qcmult_plus_distr_l : forall x y z, (x+y)*z=(x*z)+(y*z).
Proof.
  intros; qc; apply Qmult_plus_distr_l.
Qed.

(** Integrality *)

Theorem Qcmult_integral : forall x y, x*y=0 -> x=0 \/ y=0.
Proof.
  intros.
  destruct (Qmult_integral x y); try qc; auto.
  injection H; clear H; intros.
  rewrite <- (Qred_correct (x*y)).
  rewrite <- (Qred_correct 0).
  rewrite H; auto with qarith.
Qed.

Theorem Qcmult_integral_l : forall x y, ~ x = 0 -> x*y = 0 -> y = 0.
Proof.
  intros; destruct (Qcmult_integral _ _ H0); tauto.
Qed.

(** Inverse and division. *)

Theorem Qcmult_inv_r : forall x, x<>0 -> x*(/x) = 1.
Proof.
  intros; qc; apply Qmult_inv_r; auto.
Qed.

Theorem Qcmult_inv_l : forall x, x<>0 -> (/x)*x = 1.
Proof.
  intros.
  rewrite Qcmult_comm.
  apply Qcmult_inv_r; auto.
Qed.

Lemma Qcinv_mult_distr : forall p q, / (p * q) = /p * /q.
Proof.
  intros; qc; apply Qinv_mult_distr.
Qed.

Theorem Qcdiv_mult_l : forall x y, y<>0 -> (x*y)/y = x.
Proof.
  unfold Qcdiv.
  intros.
  rewrite <- Qcmult_assoc.
  rewrite Qcmult_inv_r; auto.
  apply Qcmult_1_r.
Qed.

Theorem Qcmult_div_r : forall x y, ~ y = 0 -> y*(x/y) = x.
Proof.
  unfold Qcdiv.
  intros.
  rewrite Qcmult_assoc.
  rewrite Qcmult_comm.
  rewrite Qcmult_assoc.
  rewrite Qcmult_inv_l; auto.
  apply Qcmult_1_l.
Qed.

(** Properties of order upon Q. *)

Lemma Qcle_refl : forall x, x<=x.
Proof.
  unfold Qcle; intros; simpl; apply Qle_refl.
Qed.

Lemma Qcle_antisym : forall x y, x<=y -> y<=x -> x=y.
Proof.
  unfold Qcle; intros; simpl in *.
  apply Qc_is_canon; apply Qle_antisym; auto.
Qed.

Lemma Qcle_trans : forall x y z, x<=y -> y<=z -> x<=z.
Proof.
  unfold Qcle; intros; eapply Qle_trans; eauto.
Qed.

Lemma Qclt_not_eq : forall x y, x<y -> x<>y.
Proof.
  unfold Qclt; intros; simpl in *.
  intro; destruct (Qlt_not_eq _ _ H).
  subst; auto with qarith.
Qed.

(** Large = strict or equal *)

Lemma Qclt_le_weak : forall x y, x<y -> x<=y.
Proof.
  unfold Qcle, Qclt; intros; apply Qlt_le_weak; auto.
Qed.

Lemma Qcle_lt_trans : forall x y z, x<=y -> y<z -> x<z.
Proof.
  unfold Qcle, Qclt; intros; eapply Qle_lt_trans; eauto.
Qed.

Lemma Qclt_le_trans : forall x y z, x<y -> y<=z -> x<z.
Proof.
  unfold Qcle, Qclt; intros; eapply Qlt_le_trans; eauto.
Qed.

Lemma Qclt_trans : forall x y z, x<y -> y<z -> x<z.
Proof.
  unfold Qclt; intros; eapply Qlt_trans; eauto.
Qed.

(** [x<y] iff [~(y<=x)] *)

Lemma Qcnot_lt_le : forall x y, ~ x<y -> y<=x.
Proof.
  unfold Qcle, Qclt; intros; apply Qnot_lt_le; auto.
Qed.

Lemma Qcnot_le_lt : forall x y, ~ x<=y -> y<x.
Proof.
  unfold Qcle, Qclt; intros; apply Qnot_le_lt; auto.
Qed.

Lemma Qclt_not_le : forall x y, x<y -> ~ y<=x.
Proof.
  unfold Qcle, Qclt; intros; apply Qlt_not_le; auto.
Qed.

Lemma Qcle_not_lt : forall x y, x<=y -> ~ y<x.
Proof.
  unfold Qcle, Qclt; intros; apply Qle_not_lt; auto.
Qed.

Lemma Qcle_lt_or_eq : forall x y, x<=y -> x<y \/ x==y.
Proof.
  unfold Qcle, Qclt; intros; apply Qle_lt_or_eq; auto.
Qed.

(** Some decidability results about orders. *)

Lemma Qc_dec : forall x y, {x<y} + {y<x} + {x=y}.
Proof.
  unfold Qclt, Qcle; intros.
  destruct (Q_dec x y) as [H|H].
  left; auto.
  right; apply Qc_is_canon; auto.
Defined.

Lemma Qclt_le_dec : forall x y, {x<y} + {y<=x}.
Proof.
  unfold Qclt, Qcle; intros; apply Qlt_le_dec; auto.
Defined.

(** Compatibility of operations with respect to order. *)

Lemma Qcopp_le_compat : forall p q, p<=q -> -q <= -p.
Proof.
  unfold Qcle, Qcopp; intros; simpl in *.
  repeat rewrite Qred_correct.
  apply Qopp_le_compat; auto.
Qed.

Lemma Qcle_minus_iff : forall p q, p <= q <-> 0 <= q+-p.
Proof.
  unfold Qcle, Qcminus; intros; simpl in *.
  repeat rewrite Qred_correct.
  apply Qle_minus_iff; auto.
Qed.

Lemma Qclt_minus_iff : forall p q, p < q <-> 0 < q+-p.
Proof.
  unfold Qclt, Qcplus, Qcopp; intros; simpl in *.
  repeat rewrite Qred_correct.
  apply Qlt_minus_iff; auto.
Qed.

Lemma Qcplus_le_compat :
  forall x y z t, x<=y -> z<=t -> x+z <= y+t.
Proof.
  unfold Qcplus, Qcle; intros; simpl in *.
  repeat rewrite Qred_correct.
  apply Qplus_le_compat; auto.
Qed.

Lemma Qcmult_le_compat_r : forall x y z, x <= y -> 0 <= z -> x*z <= y*z.
Proof.
  unfold Qcmult, Qcle; intros; simpl in *.
  repeat rewrite Qred_correct.
  apply Qmult_le_compat_r; auto.
Qed.

Lemma Qcmult_lt_0_le_reg_r : forall x y z, 0 <  z  -> x*z <= y*z -> x <= y.
Proof.
  unfold Qcmult, Qcle, Qclt; intros; simpl in *.
  rewrite !Qred_correct in * |-.
  eapply Qmult_lt_0_le_reg_r; eauto.
Qed.

Lemma Qcmult_lt_compat_r : forall x y z, 0 < z  -> x < y -> x*z < y*z.
Proof.
  unfold Qcmult, Qclt; intros; simpl in *.
  rewrite !Qred_correct in *.
  eapply Qmult_lt_compat_r; eauto.
Qed.

(** Rational to the n-th power *)

Fixpoint Qcpower (q:Qc)(n:nat) : Qc :=
  match n with
    | O => 1
    | S n => q * (Qcpower q n)
  end.

Notation " q ^ n " := (Qcpower q n) : Qc_scope.

Lemma Qcpower_1 : forall n, 1^n = 1.
Proof.
  induction n; simpl; auto with qarith.
  rewrite IHn; auto with qarith.
Qed.
Transparent Qred.
Lemma Qcpower_0 : forall n, n<>O -> 0^n = 0.
Proof.
  destruct n; simpl.
  destruct 1; auto.
  intros.
  now apply Qc_is_canon. 
Qed.

Lemma Qcpower_pos : forall p n, 0 <= p -> 0 <= p^n.
Proof.
  induction n; simpl; auto with qarith.
  easy.
  intros.
  apply Qcle_trans with (0*(p^n)).
  easy.
  apply Qcmult_le_compat_r; auto.
Qed.

(** And now everything is easier concerning tactics: *)

(** A ring tactic for rational numbers *)

Definition Qc_eq_bool (x y : Qc) :=
  if Qc_eq_dec x y then true else false.

Lemma Qc_eq_bool_correct : forall x y : Qc, Qc_eq_bool x y = true -> x=y.
Proof.
  intros x y; unfold Qc_eq_bool; case (Qc_eq_dec x y); simpl; auto.
  intros _ H; inversion H.
Qed.

Definition Qcrt : ring_theory 0 1 Qcplus Qcmult Qcminus Qcopp (eq(A:=Qc)).
Proof.
  constructor.
  exact Qcplus_0_l.
  exact Qcplus_comm.
  exact Qcplus_assoc.
  exact Qcmult_1_l.
  exact Qcmult_comm.
  exact Qcmult_assoc.
  exact Qcmult_plus_distr_l.
  reflexivity.
  exact Qcplus_opp_r.
Qed.

Definition Qcft :
  field_theory 0%Qc 1%Qc Qcplus Qcmult Qcminus Qcopp Qcdiv Qcinv (eq(A:=Qc)).
Proof.
  constructor.
  exact Qcrt.
  exact Q_apart_0_1.
  reflexivity.
  exact Qcmult_inv_l.
Qed.

Add Field Qcfield : Qcft.

(** A field tactic for rational numbers *)

Example test_field : (forall x y : Qc, y<>0 -> (x/y)*y = x)%Qc.
intros.
field.
auto.
Qed.


Theorem Qc_decomp: forall x y: Qc,
  (Qred x = x -> Qred y = y -> (x:Q) = y)-> x = y.
Proof.
  intros (q, Hq) (q', Hq'); simpl; intros H.
  assert (H1 := H Hq Hq').
  subst q'.
  assert (Hq = Hq').
  apply Eqdep_dec.eq_proofs_unicity; auto; intros.
  repeat decide equality.
  congruence.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/Qfield.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Field.
Require Export QArith_base.
Require Import NArithRing.

(** * field and ring tactics for rational numbers *)

Definition Qsrt : ring_theory 0 1 Qplus Qmult Qminus Qopp Qeq.
Proof.
  constructor.
  exact Qplus_0_l.
  exact Qplus_comm.
  exact Qplus_assoc.
  exact Qmult_1_l.
  exact Qmult_comm.
  exact Qmult_assoc.
  exact Qmult_plus_distr_l.
  reflexivity.
  exact Qplus_opp_r.
Qed.

Definition Qsft : field_theory 0 1 Qplus Qmult Qminus Qopp Qdiv Qinv Qeq.
Proof.
  constructor.
  exact Qsrt.
  discriminate.
  reflexivity.
  intros p Hp.
  rewrite Qmult_comm.
  apply Qmult_inv_r.
  exact Hp.
Qed.

Lemma Qpower_theory : power_theory 1 Qmult Qeq Z.of_N Qpower.
Proof.
constructor.
intros r [|n];
reflexivity.
Qed.

Ltac isQcst t :=
  match t with
  | inject_Z ?z => isZcst z
  | Qmake ?n ?d =>
    match isZcst n with
      true => isPcst d
    | _ => false
    end
  | _ => false
  end.

Ltac Qcst t :=
  match isQcst t with
    true => t
    | _ => NotConstant
  end.

Ltac Qpow_tac t :=
  match t with
  | Z0 => N0
  | Zpos ?n => Ncst (Npos n)
  | Z.of_N ?n => Ncst n
  | NtoZ ?n => Ncst n
  | _ => NotConstant
  end.

Add Field Qfield : Qsft
 (decidable Qeq_bool_eq,
  completeness Qeq_eq_bool,
  constants [Qcst],
  power_tac Qpower_theory [Qpow_tac]).

(** Exemple of use: *)

Section Examples.

Let ex1 : forall x y z : Q, (x+y)*z ==  (x*z)+(y*z).
  intros.
  ring.
Qed.

Let ex2 : forall x y : Q, x+y == y+x.
  intros.
  ring.
Qed.

Let ex3 : forall x y z : Q, (x+y)+z == x+(y+z).
  intros.
  ring.
Qed.

Let ex4 : (inject_Z 1)+(inject_Z 1)==(inject_Z 2).
  ring.
Qed.

Let ex5 : 1+1 == 2#1.
  ring.
Qed.

Let ex6 : (1#1)+(1#1) == 2#1.
  ring.
Qed.

Let ex7 : forall x : Q, x-x== 0.
  intro.
  ring.
Qed.

Let ex8 : forall x : Q, x^1 == x.
  intro.
  ring.
Qed.

Let ex9 : forall x : Q, x^0 == 1.
  intro.
  ring.
Qed.

Let ex10 : forall x y : Q, ~(y==0) -> (x/y)*y == x.
intros.
field.
auto.
Qed.

End Examples.

Lemma Qopp_plus : forall a b,  -(a+b) == -a + -b.
Proof.
  intros; ring.
Qed.

Lemma Qopp_opp : forall q, - -q==q.
Proof.
  intros; ring.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/Qminmax.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import QArith_base Orders QOrderedType GenericMinMax.

(** * Maximum and Minimum of two rational numbers *)

Local Open Scope Q_scope.

(** [Qmin] and [Qmax] are obtained the usual way from [Qcompare]. *)

Definition Qmax := gmax Qcompare.
Definition Qmin := gmin Qcompare.

Module QHasMinMax <: HasMinMax Q_as_OT.
 Module QMM := GenericMinMax Q_as_OT.
 Definition max := Qmax.
 Definition min := Qmin.
 Definition max_l := QMM.max_l.
 Definition max_r := QMM.max_r.
 Definition min_l := QMM.min_l.
 Definition min_r := QMM.min_r.
End QHasMinMax.

Module Q.

(** We obtain hence all the generic properties of max and min. *)

Include MinMaxProperties Q_as_OT QHasMinMax.


(** * Properties specific to the [Q] domain *)

(** Compatibilities (consequences of monotonicity) *)

Lemma plus_max_distr_l : forall n m p, Qmax (p + n) (p + m) == p + Qmax n m.
Proof.
 intros. apply max_monotone.
 intros x x' Hx; rewrite Hx; auto with qarith.
 intros x x' Hx. apply Qplus_le_compat; q_order.
Qed.

Lemma plus_max_distr_r : forall n m p, Qmax (n + p) (m + p) == Qmax n m + p.
Proof.
 intros. rewrite (Qplus_comm n p), (Qplus_comm m p), (Qplus_comm _ p).
 apply plus_max_distr_l.
Qed.

Lemma plus_min_distr_l : forall n m p, Qmin (p + n) (p + m) == p + Qmin n m.
Proof.
 intros. apply min_monotone.
 intros x x' Hx; rewrite Hx; auto with qarith.
 intros x x' Hx. apply Qplus_le_compat; q_order.
Qed.

Lemma plus_min_distr_r : forall n m p, Qmin (n + p) (m + p) == Qmin n m + p.
Proof.
 intros. rewrite (Qplus_comm n p), (Qplus_comm m p), (Qplus_comm _ p).
 apply plus_min_distr_l.
Qed.

End Q.


==> anc/HoTT/coq-HoTT/theories/QArith/Qpower.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Zpow_facts Qfield Qreduction.

Lemma Qpower_positive_1 : forall n, Qpower_positive 1 n == 1.
Proof.
induction n;
simpl; try rewrite IHn; reflexivity.
Qed.

Lemma Qpower_1 : forall n, 1^n == 1.
Proof.
  intros [|n|n]; simpl; try rewrite Qpower_positive_1; reflexivity.
Qed.

Lemma Qpower_positive_0 : forall n, Qpower_positive 0 n == 0.
Proof.
induction n;
simpl; try rewrite IHn; reflexivity.
Qed.

Lemma Qpower_0 : forall n, (n<>0)%Z -> 0^n == 0.
Proof.
  intros [|n|n] Hn; try (elim Hn; reflexivity); simpl;
  rewrite Qpower_positive_0; reflexivity.
Qed.

Lemma Qpower_not_0_positive : forall a n, ~a==0 -> ~Qpower_positive a n == 0.
Proof.
intros a n X H.
apply X; clear X.
induction n; simpl in *; try assumption;
destruct (Qmult_integral _ _ H);
try destruct (Qmult_integral _ _ H0); auto.
Qed.

Lemma Qpower_pos_positive : forall p n, 0 <= p -> 0 <= Qpower_positive p n.
intros p n Hp.
induction n; simpl; repeat apply Qmult_le_0_compat;assumption.
Qed.

Lemma Qpower_pos : forall p n, 0 <= p -> 0 <= p^n.
Proof.
  intros p [|n|n] Hp; simpl; try discriminate;
  try apply Qinv_le_0_compat;  apply Qpower_pos_positive; assumption.
Qed.

Lemma Qmult_power_positive  : forall a b n, Qpower_positive (a*b) n == (Qpower_positive a n)*(Qpower_positive b n).
Proof.
induction n;
simpl; repeat rewrite IHn; ring.
Qed.

Lemma Qmult_power : forall a b n, (a*b)^n == a^n*b^n.
Proof.
  intros a b [|n|n]; simpl;
  try rewrite Qmult_power_positive;
  try rewrite Qinv_mult_distr;
  reflexivity.
Qed.

Lemma Qinv_power_positive  : forall a n, Qpower_positive (/a) n == /(Qpower_positive a n).
Proof.
induction n;
simpl; repeat (rewrite IHn || rewrite Qinv_mult_distr); reflexivity.
Qed.

Lemma Qinv_power : forall a n, (/a)^n == /a^n.
Proof.
  intros a [|n|n]; simpl;
  try rewrite Qinv_power_positive;
  reflexivity.
Qed.

Lemma Qdiv_power : forall a b n, (a/b)^n == (a^n/b^n).
Proof.
unfold Qdiv.
intros a b n.
rewrite Qmult_power.
rewrite Qinv_power.
reflexivity.
Qed.

Lemma Qinv_power_n : forall n p, (1#p)^n == /(inject_Z ('p))^n.
Proof.
intros n p.
rewrite Qmake_Qdiv.
rewrite Qdiv_power.
rewrite Qpower_1.
unfold Qdiv.
ring.
Qed.

Lemma Qpower_plus_positive : forall a n m, Qpower_positive a (n+m) == (Qpower_positive a n)*(Qpower_positive a m).
Proof.
intros a n m.
unfold Qpower_positive.
apply pow_pos_add.
apply Q_Setoid.
apply Qmult_comp.
apply Qmult_assoc.
Qed.

Lemma Qpower_opp : forall a n, a^(-n) == /a^n.
Proof.
intros a [|n|n]; simpl; try reflexivity.
symmetry; apply Qinv_involutive.
Qed.

Lemma Qpower_minus_positive : forall a (n m:positive),
  (m < n)%positive ->
  Qpower_positive a (n-m)%positive == (Qpower_positive a n)/(Qpower_positive a m).
Proof.
intros a n m H.
destruct (Qeq_dec a 0) as [EQ|NEQ].
- now rewrite EQ, !Qpower_positive_0.
- rewrite <- (Qdiv_mult_l (Qpower_positive a (n - m)) (Qpower_positive a m)) by
   (now apply Qpower_not_0_positive).
  f_equiv.
  rewrite <- Qpower_plus_positive.
  now rewrite Pos.sub_add.
Qed.

Lemma Qpower_plus : forall a n m, ~a==0 -> a^(n+m) == a^n*a^m.
Proof.
intros a [|n|n] [|m|m] H; simpl; try ring;
try rewrite Qpower_plus_positive;
try apply Qinv_mult_distr; try reflexivity;
rewrite ?Z.pos_sub_spec;
case Pos.compare_spec; intros H0; simpl; subst;
 try rewrite Qpower_minus_positive;
 try (field; try split; apply Qpower_not_0_positive);
 assumption.
Qed.

Lemma Qpower_plus' : forall a n m, (n+m <> 0)%Z -> a^(n+m) == a^n*a^m.
Proof.
intros a n m H.
destruct (Qeq_dec a 0)as [X|X].
rewrite X.
rewrite Qpower_0 by assumption.
destruct n; destruct m; try (elim H; reflexivity);
 simpl; repeat rewrite Qpower_positive_0; ring_simplify;
 reflexivity.
apply Qpower_plus.
assumption.
Qed.

Lemma Qpower_mult_positive : forall a n m,
  Qpower_positive a (n*m) == Qpower_positive (Qpower_positive a n) m.
Proof.
intros a n m.
induction n using Pos.peano_ind.
 reflexivity.
rewrite Pos.mul_succ_l.
rewrite <- Pos.add_1_l.
do 2 rewrite Qpower_plus_positive.
rewrite IHn.
rewrite Qmult_power_positive.
reflexivity.
Qed.

Lemma Qpower_mult : forall a n m, a^(n*m) ==  (a^n)^m.
Proof.
intros a [|n|n] [|m|m]; simpl;
 try rewrite Qpower_positive_1;
 try rewrite Qpower_mult_positive;
 try rewrite Qinv_power_positive;
 try rewrite Qinv_involutive;
 try reflexivity.
Qed.

Lemma Zpower_Qpower : forall (a n:Z), (0<=n)%Z -> inject_Z (a^n) == (inject_Z a)^n.
Proof.
intros a [|n|n] H;[reflexivity| |elim H; reflexivity].
induction n using Pos.peano_ind.
 replace (a^1)%Z with a by ring.
 ring.
rewrite Pos2Z.inj_succ.
unfold Z.succ.
rewrite Zpower_exp; auto with *; try discriminate.
rewrite Qpower_plus' by discriminate.
rewrite <- IHn by discriminate.
replace (a^'n*a^1)%Z with (a^'n*a)%Z by ring.
ring_simplify.
reflexivity.
Qed.

Lemma Qsqr_nonneg : forall a, 0 <= a^2.
Proof.
intros a.
destruct (Qlt_le_dec 0 a) as [A|A].
apply (Qmult_le_0_compat a a);
 (apply Qlt_le_weak; assumption).
setoid_replace (a^2) with ((-a)*(-a)) by ring.
rewrite Qle_minus_iff in A.
setoid_replace (0+ - a) with (-a) in A by ring.
apply Qmult_le_0_compat; assumption.
Qed.

Theorem Qpower_decomp p x y :
  Qpower_positive (x#y) p = x ^ Zpos p # (y ^ p).
Proof.
induction p; intros; simpl Qpower_positive; rewrite ?IHp.
- (* xI *)
  unfold Qmult, Qnum, Qden. f_equal.
  + now rewrite <- Z.pow_twice_r, <- Z.pow_succ_r.
  + apply Pos2Z.inj; rewrite !Pos2Z.inj_mul, !Pos2Z.inj_pow.
    now rewrite <- Z.pow_twice_r, <- Z.pow_succ_r.
- (* xO *)
  unfold Qmult, Qnum, Qden. f_equal.
  + now rewrite <- Z.pow_twice_r.
  + apply Pos2Z.inj; rewrite !Pos2Z.inj_mul, !Pos2Z.inj_pow.
    now rewrite <- Z.pow_twice_r.
- (* xO *)
  now rewrite Z.pow_1_r, Pos.pow_1_r.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/Qreals.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Rbase.
Require Export QArith_base.

(** Injection of rational numbers into real numbers. *)

Definition Q2R (x : Q) : R := (IZR (Qnum x) * / IZR (QDen x))%R.

Lemma IZR_nz : forall p : positive, IZR (Zpos p) <> 0%R.
intros; apply not_O_IZR; auto with qarith.
Qed.

Hint Resolve IZR_nz Rmult_integral_contrapositive.

Lemma eqR_Qeq : forall x y : Q, Q2R x = Q2R y -> x==y.
Proof.
unfold Qeq, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
apply eq_IZR.
do 2 rewrite mult_IZR.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
assert ((X2 * X1 * / X2)%R = (X2 * (Y1 * / Y2))%R).
rewrite <- H; field; auto.
rewrite Rinv_r_simpl_m in H0; auto; rewrite H0; field; auto.
Qed.

Lemma Qeq_eqR : forall x y : Q, x==y -> Q2R x = Q2R y.
Proof.
unfold Qeq, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
assert ((X1 * Y2)%R = (Y1 * X2)%R).
 unfold X1, X2, Y1, Y2; do 2 rewrite <- mult_IZR.
 apply IZR_eq; auto.
clear H.
field_simplify_eq; auto.
ring_simplify X1 Y2 (Y2 * X1)%R.
rewrite H0;  ring.
Qed.

Lemma Rle_Qle : forall x y : Q, (Q2R x <= Q2R y)%R -> x<=y.
Proof.
unfold Qle, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
apply le_IZR.
do 2 rewrite mult_IZR.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
replace (X1 * Y2)%R with (X1 * / X2 * (X2 * Y2))%R; try (field; auto).
replace (Y1 * X2)%R with (Y1 * / Y2 * (X2 * Y2))%R; try (field; auto).
apply Rmult_le_compat_r; auto.
apply Rmult_le_pos.
unfold X2; replace 0%R with (IZR 0); auto; apply IZR_le;
 auto with zarith.
unfold Y2; replace 0%R with (IZR 0); auto; apply IZR_le;
 auto with zarith.
Qed.

Lemma Qle_Rle : forall x y : Q, x<=y -> (Q2R x <= Q2R y)%R.
Proof.
unfold Qle, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
assert (X1 * Y2 <= Y1 * X2)%R.
 unfold X1, X2, Y1, Y2; do 2 rewrite <- mult_IZR.
 apply IZR_le; auto.
clear H.
replace (X1 * / X2)%R with (X1 * Y2 * (/ X2 * / Y2))%R; try (field; auto).
replace (Y1 * / Y2)%R with (Y1 * X2 * (/ X2 * / Y2))%R; try (field; auto).
apply Rmult_le_compat_r; auto.
apply Rmult_le_pos; apply Rlt_le; apply Rinv_0_lt_compat.
unfold X2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
unfold Y2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
Qed.

Lemma Rlt_Qlt : forall x y : Q, (Q2R x < Q2R y)%R -> x<y.
Proof.
unfold Qlt, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
apply lt_IZR.
do 2 rewrite mult_IZR.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
replace (X1 * Y2)%R with (X1 * / X2 * (X2 * Y2))%R; try (field; auto).
replace (Y1 * X2)%R with (Y1 * / Y2 * (X2 * Y2))%R; try (field; auto).
apply Rmult_lt_compat_r; auto.
apply Rmult_lt_0_compat.
unfold X2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
unfold Y2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
Qed.

Lemma Qlt_Rlt : forall x y : Q, x<y -> (Q2R x < Q2R y)%R.
Proof.
unfold Qlt, Q2R; intros (x1, x2) (y1, y2); unfold Qnum, Qden;
 intros.
set (X1 := IZR x1) in *; assert (X2nz := IZR_nz x2);
 set (X2 := IZR (Zpos x2)) in *.
set (Y1 := IZR y1) in *; assert (Y2nz := IZR_nz y2);
 set (Y2 := IZR (Zpos y2)) in *.
assert (X1 * Y2 < Y1 * X2)%R.
 unfold X1, X2, Y1, Y2; do 2 rewrite <- mult_IZR.
 apply IZR_lt; auto.
clear H.
replace (X1 * / X2)%R with (X1 * Y2 * (/ X2 * / Y2))%R; try (field; auto).
replace (Y1 * / Y2)%R with (Y1 * X2 * (/ X2 * / Y2))%R; try (field; auto).
apply Rmult_lt_compat_r; auto.
apply Rmult_lt_0_compat; apply Rinv_0_lt_compat.
unfold X2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
unfold Y2; replace 0%R with (IZR 0); auto; apply IZR_lt; red;
 auto with zarith.
Qed.

Lemma Q2R_plus : forall x y : Q, Q2R (x+y) = (Q2R x + Q2R y)%R.
Proof.
unfold Qplus, Qeq, Q2R; intros (x1, x2) (y1, y2);
 unfold Qden, Qnum.
simpl_mult.
rewrite plus_IZR.
do 3 rewrite mult_IZR.
field; auto.
Qed.

Lemma Q2R_mult : forall x y : Q, Q2R (x*y) = (Q2R x * Q2R y)%R.
Proof.
unfold Qmult, Qeq, Q2R; intros (x1, x2) (y1, y2);
 unfold Qden, Qnum.
simpl_mult.
do 2 rewrite mult_IZR.
field; auto.
Qed.

Lemma Q2R_opp : forall x : Q, Q2R (- x) = (- Q2R x)%R.
Proof.
unfold Qopp, Qeq, Q2R; intros (x1, x2); unfold Qden, Qnum.
rewrite Ropp_Ropp_IZR.
field; auto.
Qed.

Lemma Q2R_minus : forall x y : Q, Q2R (x-y) = (Q2R x - Q2R y)%R.
unfold Qminus; intros; rewrite Q2R_plus; rewrite Q2R_opp; auto.
Qed.

Lemma Q2R_inv : forall x : Q, ~ x==0 -> Q2R (/x) = (/ Q2R x)%R.
Proof.
unfold Qinv, Q2R, Qeq; intros (x1, x2); unfold Qden, Qnum.
case x1.
simpl; intros; elim H; trivial.
intros; field; auto.
intros;
  change (IZR (Zneg x2)) with (- IZR (' x2))%R;
  change (IZR (Zneg p)) with (- IZR (' p))%R;
  field; (*auto 8 with real.*)
  repeat split; auto; auto with real.
Qed.

Lemma Q2R_div :
 forall x y : Q, ~ y==0 -> Q2R (x/y) = (Q2R x / Q2R y)%R.
Proof.
unfold Qdiv, Rdiv.
intros; rewrite Q2R_mult.
rewrite Q2R_inv; auto.
Qed.

Hint Rewrite Q2R_plus Q2R_mult Q2R_opp Q2R_minus Q2R_inv Q2R_div : q2r_simpl.


==> anc/HoTT/coq-HoTT/theories/QArith/Qreduction.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Normalisation functions for rational numbers. *)

Require Export QArith_base.
Require Import Znumtheory.

Notation Z2P := Z.to_pos (compat "8.3").
Notation Z2P_correct := Z2Pos.id (compat "8.3").

(** Simplification of fractions using [Z.gcd].
  This version can compute within Coq. *)

Definition Qred (q:Q) :=
  let (q1,q2) := q in
  let (r1,r2) := snd (Z.ggcd q1 ('q2))
  in r1#(Z.to_pos r2).

Lemma Qred_correct : forall q, (Qred q) == q.
Proof.
  unfold Qred, Qeq; intros (n,d); simpl.
  generalize (Z.ggcd_gcd n ('d)) (Z.gcd_nonneg n ('d))
    (Z.ggcd_correct_divisors n ('d)).
  destruct (Z.ggcd n (Zpos d)) as (g,(nn,dd)); simpl.
  Open Scope Z_scope.
  intros Hg LE (Hn,Hd). rewrite Hd, Hn.
  rewrite <- Hg in LE; clear Hg.
  assert (0 <> g) by (intro; subst; discriminate).
  rewrite Z2Pos.id. ring.
  rewrite <- (Z.mul_pos_cancel_l g); [now rewrite <- Hd | omega].
  Close Scope Z_scope.
Qed.

Lemma Qred_complete : forall p q,  p==q -> Qred p = Qred q.
Proof.
  intros (a,b) (c,d).
  unfold Qred, Qeq in *; simpl in *.
  Open Scope Z_scope.
  intros H.
  generalize (Z.ggcd_gcd a ('b)) (Zgcd_is_gcd a ('b))
    (Z.gcd_nonneg a ('b)) (Z.ggcd_correct_divisors a ('b)).
  destruct (Z.ggcd a (Zpos b)) as (g,(aa,bb)).
  simpl. intros <- Hg1 Hg2 (Hg3,Hg4).
  assert (Hg0 : g <> 0) by (intro; now subst g).
  generalize (Z.ggcd_gcd c ('d)) (Zgcd_is_gcd c ('d))
    (Z.gcd_nonneg c ('d)) (Z.ggcd_correct_divisors c ('d)).
  destruct (Z.ggcd c (Zpos d)) as (g',(cc,dd)).
  simpl. intros <- Hg'1 Hg'2 (Hg'3,Hg'4).
  assert (Hg'0 : g' <> 0) by (intro; now subst g').

  elim (rel_prime_cross_prod aa bb cc dd).
  - congruence.
  - (*rel_prime*)
    constructor.
    * exists aa; auto with zarith.
    * exists bb; auto with zarith.
    * intros x Ha Hb.
      destruct Hg1 as (Hg11,Hg12,Hg13).
      destruct (Hg13 (g*x)) as (x',Hx).
      { rewrite Hg3.
        destruct Ha as (xa,Hxa); exists xa; rewrite Hxa; ring. }
      { rewrite Hg4.
        destruct Hb as (xb,Hxb); exists xb; rewrite Hxb; ring. }
      exists x'.
      apply Z.mul_reg_l with g; auto. rewrite Hx at 1; ring.
  - (* rel_prime *)
    constructor.
    * exists cc; auto with zarith.
    * exists dd; auto with zarith.
    * intros x Hc Hd.
      inversion Hg'1 as (Hg'11,Hg'12,Hg'13).
      destruct (Hg'13 (g'*x)) as (x',Hx).
      { rewrite Hg'3.
        destruct Hc as (xc,Hxc); exists xc; rewrite Hxc; ring. }
      { rewrite Hg'4.
        destruct Hd as (xd,Hxd); exists xd; rewrite Hxd; ring. }
      exists x'.
      apply Z.mul_reg_l with g'; auto. rewrite Hx at 1; ring.
  - apply Z.lt_gt.
    rewrite <- (Z.mul_pos_cancel_l g); [now rewrite <- Hg4 | omega].
  - apply Z.lt_gt.
    rewrite <- (Z.mul_pos_cancel_l g'); [now rewrite <- Hg'4 | omega].
  - apply Z.mul_reg_l with (g*g').
    * rewrite Z.mul_eq_0. now destruct 1.
    * rewrite Z.mul_shuffle1, <- Hg3, <- Hg'4.
      now rewrite Z.mul_shuffle1, <- Hg'3, <- Hg4, H, Z.mul_comm.
  Close Scope Z_scope.
Qed.

Add Morphism Qred : Qred_comp.
Proof.
  intros q q' H.
  rewrite (Qred_correct q); auto.
  rewrite (Qred_correct q'); auto.
Qed.

Definition Qplus' (p q : Q) := Qred (Qplus p q).
Definition Qmult' (p q : Q) := Qred (Qmult p q).
Definition Qminus' x y := Qred (Qminus x y).

Lemma Qplus'_correct : forall p q : Q, (Qplus' p q)==(Qplus p q).
Proof.
  intros; unfold Qplus'; apply Qred_correct; auto.
Qed.

Lemma Qmult'_correct : forall p q : Q, (Qmult' p q)==(Qmult p q).
Proof.
  intros; unfold Qmult'; apply Qred_correct; auto.
Qed.

Lemma Qminus'_correct : forall p q : Q, (Qminus' p q)==(Qminus p q).
Proof.
  intros; unfold Qminus'; apply Qred_correct; auto.
Qed.

Add Morphism Qplus' : Qplus'_comp.
Proof.
  intros; unfold Qplus'.
  rewrite H, H0; auto with qarith.
Qed.

Add Morphism Qmult' : Qmult'_comp.
  intros; unfold Qmult'.
  rewrite H, H0; auto with qarith.
Qed.

Add Morphism Qminus' : Qminus'_comp.
  intros; unfold Qminus'.
  rewrite H, H0; auto with qarith.
Qed.

Lemma Qred_opp: forall q, Qred (-q) = - (Qred q).
Proof.
  intros (x, y); unfold Qred; simpl.
  rewrite Z.ggcd_opp; case Z.ggcd; intros p1 (p2, p3); simpl.
  unfold Qopp; auto.
Qed.

Theorem Qred_compare: forall x y,
  Qcompare x y = Qcompare (Qred x) (Qred y).
Proof.
  intros x y; apply Qcompare_comp; apply Qeq_sym; apply Qred_correct.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/Qring.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Qfield.


==> anc/HoTT/coq-HoTT/theories/QArith/Qround.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import QArith.

Lemma Qopp_lt_compat: forall p q : Q, p < q -> - q < - p.
Proof.
intros (a1,a2) (b1,b2); unfold Qle, Qlt; simpl.
rewrite !Z.mul_opp_l; omega.
Qed.

Hint Resolve Qopp_lt_compat : qarith.

(************)

Local Coercion inject_Z : Z >-> Q.

Definition Qfloor (x:Q) := let (n,d) := x in Z.div n (Zpos d).
Definition Qceiling (x:Q) := (-(Qfloor (-x)))%Z.

Lemma Qfloor_Z : forall z:Z, Qfloor z = z.
Proof.
intros z.
simpl.
auto with *.
Qed.

Lemma Qceiling_Z : forall z:Z, Qceiling z = z.
Proof.
intros z.
unfold Qceiling.
simpl.
rewrite Zdiv_1_r.
auto with *.
Qed.

Lemma Qfloor_le : forall x, Qfloor x <= x.
Proof.
intros [n d].
simpl.
unfold Qle.
simpl.
replace (n*1)%Z with n by ring.
rewrite Z.mul_comm.
apply Z_mult_div_ge.
auto with *.
Qed.

Hint Resolve Qfloor_le : qarith.

Lemma Qle_ceiling : forall x, x <= Qceiling x.
Proof.
intros x.
apply Qle_trans with (- - x).
 rewrite Qopp_involutive.
 auto with *.
change (Qceiling x:Q) with (-(Qfloor(-x))).
auto with *.
Qed.

Hint Resolve Qle_ceiling : qarith.

Lemma Qle_floor_ceiling : forall x, Qfloor x <= Qceiling x.
Proof.
eauto with qarith.
Qed.

Lemma Qlt_floor : forall x, x < (Qfloor x+1)%Z.
Proof.
intros [n d].
simpl.
unfold Qlt.
simpl.
replace (n*1)%Z with n by ring.
ring_simplify.
replace (n / ' d * ' d + ' d)%Z with
  (('d * (n / 'd) + n mod 'd) + 'd - n mod 'd)%Z by ring.
rewrite <- Z_div_mod_eq; auto with*.
rewrite <- Z.lt_add_lt_sub_r.
destruct (Z_mod_lt n ('d)); auto with *.
Qed.

Hint Resolve Qlt_floor : qarith.

Lemma Qceiling_lt : forall x, (Qceiling x-1)%Z < x.
Proof.
intros x.
unfold Qceiling.
replace (- Qfloor (- x) - 1)%Z with (-(Qfloor (-x) + 1))%Z by ring.
change ((- (Qfloor (- x) + 1))%Z:Q) with (-(Qfloor (- x) + 1)%Z).
apply Qlt_le_trans with (- - x); auto with *.
rewrite Qopp_involutive.
auto with *.
Qed.

Hint Resolve Qceiling_lt : qarith.

Lemma Qfloor_resp_le : forall x y, x <= y -> (Qfloor x <= Qfloor y)%Z.
Proof.
intros [xn xd] [yn yd] Hxy.
unfold Qle in *.
simpl in *.
rewrite <- (Zdiv_mult_cancel_r xn ('xd) ('yd)); auto with *.
rewrite <- (Zdiv_mult_cancel_r yn ('yd) ('xd)); auto with *.
rewrite (Z.mul_comm ('yd) ('xd)).
apply Z_div_le; auto with *.
Qed.

Hint Resolve Qfloor_resp_le : qarith.

Lemma Qceiling_resp_le : forall x y, x <= y -> (Qceiling x <= Qceiling y)%Z.
Proof.
intros x y Hxy.
unfold Qceiling.
cut (Qfloor (-y) <= Qfloor (-x))%Z; auto with *.
Qed.

Hint Resolve Qceiling_resp_le : qarith.

Add Morphism Qfloor with signature Qeq ==> eq as Qfloor_comp.
Proof.
intros x y H.
apply Z.le_antisymm.
 auto with *.
symmetry in H; auto with *.
Qed.

Add Morphism Qceiling with signature Qeq ==> eq as Qceiling_comp.
Proof.
intros x y H.
apply Z.le_antisymm.
 auto with *.
symmetry in H; auto with *.
Qed.

Lemma Zdiv_Qdiv (n m: Z): (n / m)%Z = Qfloor (n / m).
Proof.
 unfold Qfloor. intros. simpl.
 destruct m as [?|?|p]; simpl.
  now rewrite Zdiv_0_r, Z.mul_0_r.
  now rewrite Z.mul_1_r.
 rewrite <- Z.opp_eq_mul_m1.
 rewrite <- (Z.opp_involutive (Zpos p)).
 now rewrite Zdiv_opp_opp.
Qed.


==> anc/HoTT/coq-HoTT/theories/QArith/vo.itarget <==
Qabs.vo
QArith_base.vo
QArith.vo
Qcanon.vo
Qfield.vo
Qpower.vo
Qreals.vo
Qreduction.vo
Qring.vo
Qround.vo
QOrderedType.vo
Qminmax.vo

==> anc/HoTT/coq-HoTT/theories/Reals/Alembert.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import SeqProp.
Require Import PartSum.
Require Import Max.

Local Open Scope R_scope.

(***************************************************)
(* Various versions of the criterion of D'Alembert *)
(***************************************************)

Lemma Alembert_C1 :
  forall An:nat -> R,
    (forall n:nat, 0 < An n) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) 0 ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros An H H0.
  cut
    ({ l:R | is_lub (EUn (fun N:nat => sum_f_R0 An N)) l } ->
      { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }).
  intro X; apply X.
  apply completeness.
  unfold Un_cv in H0; unfold bound; cut (0 < / 2);
    [ intro | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H0 (/ 2) H1); intros.
  exists (sum_f_R0 An x + 2 * An (S x)).
  unfold is_upper_bound; intros; unfold EUn in H3; elim H3; intros.
  rewrite H4; assert (H5 := lt_eq_lt_dec x1 x).
  elim H5; intros.
  elim a; intro.
  replace (sum_f_R0 An x) with
    (sum_f_R0 An x1 + sum_f_R0 (fun i:nat => An (S x1 + i)%nat) (x - S x1)).
  pattern (sum_f_R0 An x1) at 1; rewrite <- Rplus_0_r;
    rewrite Rplus_assoc; apply Rplus_le_compat_l.
  left; apply Rplus_lt_0_compat.
  apply tech1; intros; apply H.
  apply Rmult_lt_0_compat; [ prove_sup0 | apply H ].
  symmetry ; apply tech2; assumption.
  rewrite b; pattern (sum_f_R0 An x) at 1; rewrite <- Rplus_0_r;
    apply Rplus_le_compat_l.
  left; apply Rmult_lt_0_compat; [ prove_sup0 | apply H ].
  replace (sum_f_R0 An x1) with
    (sum_f_R0 An x + sum_f_R0 (fun i:nat => An (S x + i)%nat) (x1 - S x)).
  apply Rplus_le_compat_l.
  cut
    (sum_f_R0 (fun i:nat => An (S x + i)%nat) (x1 - S x) <=
      An (S x) * sum_f_R0 (fun i:nat => (/ 2) ^ i) (x1 - S x)).
  intro;
    apply Rle_trans with
      (An (S x) * sum_f_R0 (fun i:nat => (/ 2) ^ i) (x1 - S x)).
  assumption.
  rewrite <- (Rmult_comm (An (S x))); apply Rmult_le_compat_l.
  left; apply H.
  rewrite tech3.
  replace (1 - / 2) with (/ 2).
  unfold Rdiv; rewrite Rinv_involutive.
  pattern 2 at 3; rewrite <- Rmult_1_r; rewrite <- (Rmult_comm 2);
    apply Rmult_le_compat_l.
  left; prove_sup0.
  left; apply Rplus_lt_reg_r with ((/ 2) ^ S (x1 - S x)).
  replace ((/ 2) ^ S (x1 - S x) + (1 - (/ 2) ^ S (x1 - S x))) with 1;
    [ idtac | ring ].
  rewrite <- (Rplus_comm 1); pattern 1 at 1; rewrite <- Rplus_0_r;
    apply Rplus_lt_compat_l.
  apply pow_lt; apply Rinv_0_lt_compat; prove_sup0.
  discrR.
  apply Rmult_eq_reg_l with 2.
  rewrite Rmult_minus_distr_l; rewrite <- Rinv_r_sym.
  ring.
  discrR.
  discrR.
  pattern 1 at 3; replace 1 with (/ 1);
    [ apply tech7; discrR | apply Rinv_1 ].
  replace (An (S x)) with (An (S x + 0)%nat).
  apply (tech6 (fun i:nat => An (S x + i)%nat) (/ 2)).
  left; apply Rinv_0_lt_compat; prove_sup0.
  intro; cut (forall n:nat, (n >= x)%nat -> An (S n) < / 2 * An n).
  intro; replace (S x + S i)%nat with (S (S x + i)).
  apply H6; unfold ge; apply tech8.
  apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR; do 2 rewrite S_INR; ring.
  intros; unfold R_dist in H2; apply Rmult_lt_reg_l with (/ An n).
  apply Rinv_0_lt_compat; apply H.
  do 2 rewrite (Rmult_comm (/ An n)); rewrite Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r;
    replace (An (S n) * / An n) with (Rabs (Rabs (An (S n) / An n) - 0)).
  apply H2; assumption.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r;
    rewrite Rabs_Rabsolu; rewrite Rabs_right.
  unfold Rdiv; reflexivity.
  left; unfold Rdiv; change (0 < An (S n) * / An n);
    apply Rmult_lt_0_compat; [ apply H | apply Rinv_0_lt_compat; apply H ].
  red; intro; assert (H8 := H n); rewrite H7 in H8;
    elim (Rlt_irrefl _ H8).
  replace (S x + 0)%nat with (S x); [ reflexivity | ring ].
  symmetry ; apply tech2; assumption.
  exists (sum_f_R0 An 0); unfold EUn; exists 0%nat; reflexivity.
  intro X; elim X; intros.
  exists x; apply Un_cv_crit_lub;
    [ unfold Un_growing; intro; rewrite tech5;
      pattern (sum_f_R0 An n) at 1; rewrite <- Rplus_0_r;
	apply Rplus_le_compat_l; left; apply H
      | apply p ].
Defined.

Lemma Alembert_C2 :
  forall An:nat -> R,
    (forall n:nat, An n <> 0) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) 0 ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros.
  set (Vn := fun i:nat => (2 * Rabs (An i) + An i) / 2).
  set (Wn := fun i:nat => (2 * Rabs (An i) - An i) / 2).
  cut (forall n:nat, 0 < Vn n).
  intro; cut (forall n:nat, 0 < Wn n).
  intro; cut (Un_cv (fun n:nat => Rabs (Vn (S n) / Vn n)) 0).
  intro; cut (Un_cv (fun n:nat => Rabs (Wn (S n) / Wn n)) 0).
  intro; assert (H5 := Alembert_C1 Vn H1 H3).
  assert (H6 := Alembert_C1 Wn H2 H4).
  elim H5; intros.
  elim H6; intros.
  exists (x - x0); unfold Un_cv; unfold Un_cv in p;
    unfold Un_cv in p0; intros; cut (0 < eps / 2).
  intro; elim (p (eps / 2) H8); clear p; intros.
  elim (p0 (eps / 2) H8); clear p0; intros.
  set (N := max x1 x2).
  exists N; intros;
    replace (sum_f_R0 An n) with (sum_f_R0 Vn n - sum_f_R0 Wn n).
  unfold R_dist;
    replace (sum_f_R0 Vn n - sum_f_R0 Wn n - (x - x0)) with
      (sum_f_R0 Vn n - x + - (sum_f_R0 Wn n - x0)); [ idtac | ring ];
      apply Rle_lt_trans with
	(Rabs (sum_f_R0 Vn n - x) + Rabs (- (sum_f_R0 Wn n - x0))).
  apply Rabs_triang.
  rewrite Rabs_Ropp; apply Rlt_le_trans with (eps / 2 + eps / 2).
  apply Rplus_lt_compat.
  unfold R_dist in H9; apply H9; unfold ge; apply le_trans with N;
    [ unfold N; apply le_max_l | assumption ].
  unfold R_dist in H10; apply H10; unfold ge; apply le_trans with N;
    [ unfold N; apply le_max_r | assumption ].
  right; symmetry ; apply double_var.
  symmetry ; apply tech11; intro; unfold Vn, Wn;
    unfold Rdiv; do 2 rewrite <- (Rmult_comm (/ 2));
      apply Rmult_eq_reg_l with 2.
  rewrite Rmult_minus_distr_l; repeat rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  ring.
  discrR.
  discrR.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  cut (forall n:nat, / 2 * Rabs (An n) <= Wn n <= 3 * / 2 * Rabs (An n)).
  intro; cut (forall n:nat, / Wn n <= 2 * / Rabs (An n)).
  intro; cut (forall n:nat, Wn (S n) / Wn n <= 3 * Rabs (An (S n) / An n)).
  intro; unfold Un_cv; intros; unfold Un_cv in H0; cut (0 < eps / 3).
  intro; elim (H0 (eps / 3) H8); intros.
  exists x; intros.
  assert (H11 := H9 n H10).
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite Rabs_Rabsolu; unfold R_dist in H11;
      unfold Rminus in H11; rewrite Ropp_0 in H11; rewrite Rplus_0_r in H11;
	rewrite Rabs_Rabsolu in H11; rewrite Rabs_right.
  apply Rle_lt_trans with (3 * Rabs (An (S n) / An n)).
  apply H6.
  apply Rmult_lt_reg_l with (/ 3).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ];
    rewrite Rmult_1_l; rewrite <- (Rmult_comm eps); unfold Rdiv in H11;
      exact H11.
  left; change (0 < Wn (S n) / Wn n); unfold Rdiv;
    apply Rmult_lt_0_compat.
  apply H2.
  apply Rinv_0_lt_compat; apply H2.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  intro; unfold Rdiv; rewrite Rabs_mult; rewrite <- Rmult_assoc;
    replace 3 with (2 * (3 * / 2));
      [ idtac | rewrite <- Rmult_assoc; apply Rinv_r_simpl_m; discrR ];
      apply Rle_trans with (Wn (S n) * 2 * / Rabs (An n)).
  rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply H2.
  apply H5.
  rewrite Rabs_Rinv.
  replace (Wn (S n) * 2 * / Rabs (An n)) with (2 * / Rabs (An n) * Wn (S n));
    [ idtac | ring ];
    replace (2 * (3 * / 2) * Rabs (An (S n)) * / Rabs (An n)) with
      (2 * / Rabs (An n) * (3 * / 2 * Rabs (An (S n))));
      [ idtac | ring ]; apply Rmult_le_compat_l.
  left; apply Rmult_lt_0_compat.
  prove_sup0.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; apply H.
  elim (H4 (S n)); intros; assumption.
  apply H.
  intro; apply Rmult_le_reg_l with (Wn n).
  apply H2.
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (Rabs (An n)).
  apply Rabs_pos_lt; apply H.
  rewrite Rmult_1_r;
    replace (Rabs (An n) * (Wn n * (2 * / Rabs (An n)))) with
      (2 * Wn n * (Rabs (An n) * / Rabs (An n))); [ idtac | ring ];
      rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; apply Rmult_le_reg_l with (/ 2).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; elim (H4 n); intros; assumption.
  discrR.
  apply Rabs_no_R0; apply H.
  red; intro; assert (H6 := H2 n); rewrite H5 in H6;
    elim (Rlt_irrefl _ H6).
  intro; split.
  unfold Wn; unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
    apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; prove_sup0.
  pattern (Rabs (An n)) at 1; rewrite <- Rplus_0_r; rewrite double;
    unfold Rminus; rewrite Rplus_assoc; apply Rplus_le_compat_l.
  apply Rplus_le_reg_l with (An n).
  rewrite Rplus_0_r; rewrite (Rplus_comm (An n)); rewrite Rplus_assoc;
    rewrite Rplus_opp_l; rewrite Rplus_0_r; apply RRle_abs.
  unfold Wn; unfold Rdiv; repeat rewrite <- (Rmult_comm (/ 2));
    repeat rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; prove_sup0.
  unfold Rminus; rewrite double;
    replace (3 * Rabs (An n)) with (Rabs (An n) + Rabs (An n) + Rabs (An n));
      [ idtac | ring ]; repeat rewrite Rplus_assoc; repeat apply Rplus_le_compat_l.
  rewrite <- Rabs_Ropp; apply RRle_abs.
  cut (forall n:nat, / 2 * Rabs (An n) <= Vn n <= 3 * / 2 * Rabs (An n)).
  intro; cut (forall n:nat, / Vn n <= 2 * / Rabs (An n)).
  intro; cut (forall n:nat, Vn (S n) / Vn n <= 3 * Rabs (An (S n) / An n)).
  intro; unfold Un_cv; intros; unfold Un_cv in H1; cut (0 < eps / 3).
  intro; elim (H0 (eps / 3) H7); intros.
  exists x; intros.
  assert (H10 := H8 n H9).
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite Rabs_Rabsolu; unfold R_dist in H10;
      unfold Rminus in H10; rewrite Ropp_0 in H10; rewrite Rplus_0_r in H10;
	rewrite Rabs_Rabsolu in H10; rewrite Rabs_right.
  apply Rle_lt_trans with (3 * Rabs (An (S n) / An n)).
  apply H5.
  apply Rmult_lt_reg_l with (/ 3).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ];
    rewrite Rmult_1_l; rewrite <- (Rmult_comm eps); unfold Rdiv in H10;
      exact H10.
  left; change (0 < Vn (S n) / Vn n); unfold Rdiv;
    apply Rmult_lt_0_compat.
  apply H1.
  apply Rinv_0_lt_compat; apply H1.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  intro; unfold Rdiv; rewrite Rabs_mult; rewrite <- Rmult_assoc;
    replace 3 with (2 * (3 * / 2));
      [ idtac | rewrite <- Rmult_assoc; apply Rinv_r_simpl_m; discrR ];
      apply Rle_trans with (Vn (S n) * 2 * / Rabs (An n)).
  rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply H1.
  apply H4.
  rewrite Rabs_Rinv.
  replace (Vn (S n) * 2 * / Rabs (An n)) with (2 * / Rabs (An n) * Vn (S n));
    [ idtac | ring ];
    replace (2 * (3 * / 2) * Rabs (An (S n)) * / Rabs (An n)) with
      (2 * / Rabs (An n) * (3 * / 2 * Rabs (An (S n))));
      [ idtac | ring ]; apply Rmult_le_compat_l.
  left; apply Rmult_lt_0_compat.
  prove_sup0.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; apply H.
  elim (H3 (S n)); intros; assumption.
  apply H.
  intro; apply Rmult_le_reg_l with (Vn n).
  apply H1.
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (Rabs (An n)).
  apply Rabs_pos_lt; apply H.
  rewrite Rmult_1_r;
    replace (Rabs (An n) * (Vn n * (2 * / Rabs (An n)))) with
      (2 * Vn n * (Rabs (An n) * / Rabs (An n))); [ idtac | ring ];
      rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; apply Rmult_le_reg_l with (/ 2).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; elim (H3 n); intros; assumption.
  discrR.
  apply Rabs_no_R0; apply H.
  red; intro; assert (H5 := H1 n); rewrite H4 in H5;
    elim (Rlt_irrefl _ H5).
  intro; split.
  unfold Vn; unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
    apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; prove_sup0.
  pattern (Rabs (An n)) at 1; rewrite <- Rplus_0_r; rewrite double;
    rewrite Rplus_assoc; apply Rplus_le_compat_l.
  apply Rplus_le_reg_l with (- An n); rewrite Rplus_0_r;
    rewrite <- (Rplus_comm (An n)); rewrite <- Rplus_assoc;
      rewrite Rplus_opp_l; rewrite Rplus_0_l; rewrite <- Rabs_Ropp;
	apply RRle_abs.
  unfold Vn; unfold Rdiv; repeat rewrite <- (Rmult_comm (/ 2));
    repeat rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; prove_sup0.
  unfold Rminus; rewrite double;
    replace (3 * Rabs (An n)) with (Rabs (An n) + Rabs (An n) + Rabs (An n));
      [ idtac | ring ]; repeat rewrite Rplus_assoc; repeat apply Rplus_le_compat_l;
	apply RRle_abs.
  intro; unfold Wn; unfold Rdiv; rewrite <- (Rmult_0_r (/ 2));
    rewrite <- (Rmult_comm (/ 2)); apply Rmult_lt_compat_l.
  apply Rinv_0_lt_compat; prove_sup0.
  apply Rplus_lt_reg_r with (An n); rewrite Rplus_0_r; unfold Rminus;
    rewrite (Rplus_comm (An n)); rewrite Rplus_assoc;
      rewrite Rplus_opp_l; rewrite Rplus_0_r;
	apply Rle_lt_trans with (Rabs (An n)).
  apply RRle_abs.
  rewrite double; pattern (Rabs (An n)) at 1; rewrite <- Rplus_0_r;
    apply Rplus_lt_compat_l; apply Rabs_pos_lt; apply H.
  intro; unfold Vn; unfold Rdiv; rewrite <- (Rmult_0_r (/ 2));
    rewrite <- (Rmult_comm (/ 2)); apply Rmult_lt_compat_l.
  apply Rinv_0_lt_compat; prove_sup0.
  apply Rplus_lt_reg_r with (- An n); rewrite Rplus_0_r; unfold Rminus;
    rewrite (Rplus_comm (- An n)); rewrite Rplus_assoc;
      rewrite Rplus_opp_r; rewrite Rplus_0_r;
	apply Rle_lt_trans with (Rabs (An n)).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  rewrite double; pattern (Rabs (An n)) at 1; rewrite <- Rplus_0_r;
    apply Rplus_lt_compat_l; apply Rabs_pos_lt; apply H.
Defined.

Lemma AlembertC3_step1 :
  forall (An:nat -> R) (x:R),
    x <> 0 ->
    (forall n:nat, An n <> 0) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) 0 ->
    { l:R | Pser An x l }.
Proof.
  intros; set (Bn := fun i:nat => An i * x ^ i).
  cut (forall n:nat, Bn n <> 0).
  intro; cut (Un_cv (fun n:nat => Rabs (Bn (S n) / Bn n)) 0).
  intro; assert (H4 := Alembert_C2 Bn H2 H3).
  elim H4; intros.
  exists x0; unfold Bn in p; apply tech12; assumption.
  unfold Un_cv; intros; unfold Un_cv in H1; cut (0 < eps / Rabs x).
  intro; elim (H1 (eps / Rabs x) H4); intros.
  exists x0; intros; unfold R_dist; unfold Rminus;
    rewrite Ropp_0; rewrite Rplus_0_r; rewrite Rabs_Rabsolu;
      unfold Bn;
	replace (An (S n) * x ^ S n / (An n * x ^ n)) with (An (S n) / An n * x).
  rewrite Rabs_mult; apply Rmult_lt_reg_l with (/ Rabs x).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  rewrite <- (Rmult_comm (Rabs x)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite <- (Rmult_comm eps); unfold Rdiv in H5;
    replace (Rabs (An (S n) / An n)) with (R_dist (Rabs (An (S n) * / An n)) 0).
  apply H5; assumption.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite Rabs_Rabsolu; unfold Rdiv;
      reflexivity.
  apply Rabs_no_R0; assumption.
  replace (S n) with (n + 1)%nat; [ idtac | ring ]; rewrite pow_add;
    unfold Rdiv; rewrite Rinv_mult_distr.
  replace (An (n + 1)%nat * (x ^ n * x ^ 1) * (/ An n * / x ^ n)) with
    (An (n + 1)%nat * x ^ 1 * / An n * (x ^ n * / x ^ n));
    [ idtac | ring ]; rewrite <- Rinv_r_sym.
  simpl; ring.
  apply pow_nonzero; assumption.
  apply H0.
  apply pow_nonzero; assumption.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption ].
  intro; unfold Bn; apply prod_neq_R0;
    [ apply H0 | apply pow_nonzero; assumption ].
Defined.

Lemma AlembertC3_step2 :
  forall (An:nat -> R) (x:R), x = 0 -> { l:R | Pser An x l }.
Proof.
  intros; exists (An 0%nat).
  unfold Pser; unfold infinite_sum; intros; exists 0%nat; intros;
    replace (sum_f_R0 (fun n0:nat => An n0 * x ^ n0) n) with (An 0%nat).
  unfold R_dist; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; assumption.
  induction  n as [| n Hrecn].
  simpl; ring.
  rewrite tech5; rewrite Hrecn;
    [ rewrite H; simpl; ring | unfold ge; apply le_O_n ].
Qed.

(** A useful criterion of convergence for power series *)
Theorem Alembert_C3 :
  forall (An:nat -> R) (x:R),
    (forall n:nat, An n <> 0) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) 0 ->
    { l:R | Pser An x l }.
Proof.
  intros; case (total_order_T x 0); intro.
  elim s; intro.
  cut (x <> 0).
  intro; apply AlembertC3_step1; assumption.
  red; intro; rewrite H1 in a; elim (Rlt_irrefl _ a).
  apply AlembertC3_step2; assumption.
  cut (x <> 0).
  intro; apply AlembertC3_step1; assumption.
  red; intro; rewrite H1 in r; elim (Rlt_irrefl _ r).
Defined.

Lemma Alembert_C4 :
  forall (An:nat -> R) (k:R),
    0 <= k < 1 ->
    (forall n:nat, 0 < An n) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) k ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros An k Hyp H H0.
  cut
    ({ l:R | is_lub (EUn (fun N:nat => sum_f_R0 An N)) l } ->
      { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }).
  intro X; apply X.
  apply completeness.
  assert (H1 := tech13 _ _ Hyp H0).
  elim H1; intros.
  elim H2; intros.
  elim H4; intros.
  unfold bound; exists (sum_f_R0 An x0 + / (1 - x) * An (S x0)).
  unfold is_upper_bound; intros; unfold EUn in H6.
  elim H6; intros.
  rewrite H7.
  assert (H8 := lt_eq_lt_dec x2 x0).
  elim H8; intros.
  elim a; intro.
  replace (sum_f_R0 An x0) with
    (sum_f_R0 An x2 + sum_f_R0 (fun i:nat => An (S x2 + i)%nat) (x0 - S x2)).
  pattern (sum_f_R0 An x2) at 1; rewrite <- Rplus_0_r.
  rewrite Rplus_assoc; apply Rplus_le_compat_l.
  left; apply Rplus_lt_0_compat.
  apply tech1.
  intros; apply H.
  apply Rmult_lt_0_compat.
  apply Rinv_0_lt_compat; apply Rplus_lt_reg_r with x; rewrite Rplus_0_r;
    replace (x + (1 - x)) with 1; [ elim H3; intros; assumption | ring ].
  apply H.
  symmetry ; apply tech2; assumption.
  rewrite b; pattern (sum_f_R0 An x0) at 1; rewrite <- Rplus_0_r;
    apply Rplus_le_compat_l.
  left; apply Rmult_lt_0_compat.
  apply Rinv_0_lt_compat; apply Rplus_lt_reg_r with x; rewrite Rplus_0_r;
    replace (x + (1 - x)) with 1; [ elim H3; intros; assumption | ring ].
  apply H.
  replace (sum_f_R0 An x2) with
    (sum_f_R0 An x0 + sum_f_R0 (fun i:nat => An (S x0 + i)%nat) (x2 - S x0)).
  apply Rplus_le_compat_l.
  cut
    (sum_f_R0 (fun i:nat => An (S x0 + i)%nat) (x2 - S x0) <=
      An (S x0) * sum_f_R0 (fun i:nat => x ^ i) (x2 - S x0)).
  intro;
    apply Rle_trans with (An (S x0) * sum_f_R0 (fun i:nat => x ^ i) (x2 - S x0)).
  assumption.
  rewrite <- (Rmult_comm (An (S x0))); apply Rmult_le_compat_l.
  left; apply H.
  rewrite tech3.
  unfold Rdiv; apply Rmult_le_reg_l with (1 - x).
  apply Rplus_lt_reg_r with x; rewrite Rplus_0_r.
  replace (x + (1 - x)) with 1; [ elim H3; intros; assumption | ring ].
  do 2 rewrite (Rmult_comm (1 - x)).
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; apply Rplus_le_reg_l with (x ^ S (x2 - S x0)).
  replace (x ^ S (x2 - S x0) + (1 - x ^ S (x2 - S x0))) with 1;
    [ idtac | ring ].
  rewrite <- (Rplus_comm 1); pattern 1 at 1; rewrite <- Rplus_0_r;
    apply Rplus_le_compat_l.
  left; apply pow_lt.
  apply Rle_lt_trans with k.
  elim Hyp; intros; assumption.
  elim H3; intros; assumption.
  apply Rminus_eq_contra.
  red; intro.
  elim H3; intros.
  rewrite H10 in H12; elim (Rlt_irrefl _ H12).
  red; intro.
  elim H3; intros.
  rewrite H10 in H12; elim (Rlt_irrefl _ H12).
  replace (An (S x0)) with (An (S x0 + 0)%nat).
  apply (tech6 (fun i:nat => An (S x0 + i)%nat) x).
  left; apply Rle_lt_trans with k.
  elim Hyp; intros; assumption.
  elim H3; intros; assumption.
  intro.
  cut (forall n:nat, (n >= x0)%nat -> An (S n) < x * An n).
  intro.
  replace (S x0 + S i)%nat with (S (S x0 + i)).
  apply H9.
  unfold ge.
  apply tech8.
  apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR; do 2 rewrite S_INR;
    ring.
  intros.
  apply Rmult_lt_reg_l with (/ An n).
  apply Rinv_0_lt_compat; apply H.
  do 2 rewrite (Rmult_comm (/ An n)).
  rewrite Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r.
  replace (An (S n) * / An n) with (Rabs (An (S n) / An n)).
  apply H5; assumption.
  rewrite Rabs_right.
  unfold Rdiv; reflexivity.
  left; unfold Rdiv; change (0 < An (S n) * / An n);
    apply Rmult_lt_0_compat.
  apply H.
  apply Rinv_0_lt_compat; apply H.
  red; intro.
  assert (H11 := H n).
  rewrite H10 in H11; elim (Rlt_irrefl _ H11).
  replace (S x0 + 0)%nat with (S x0); [ reflexivity | ring ].
  symmetry ; apply tech2; assumption.
  exists (sum_f_R0 An 0); unfold EUn; exists 0%nat; reflexivity.
  intro X; elim X; intros.
  exists x; apply Un_cv_crit_lub;
    [ unfold Un_growing; intro; rewrite tech5;
      pattern (sum_f_R0 An n) at 1; rewrite <- Rplus_0_r;
	apply Rplus_le_compat_l; left; apply H
      | apply p ].
Qed.

Lemma Alembert_C5 :
  forall (An:nat -> R) (k:R),
    0 <= k < 1 ->
    (forall n:nat, An n <> 0) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) k ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros.
  cut
    ({ l:R | Un_cv (fun N:nat => sum_f_R0 An N) l } ->
      { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }).
  intro Hyp0; apply Hyp0.
  apply cv_cauchy_2.
  apply cauchy_abs.
  apply cv_cauchy_1.
  cut
    ({ l:R | Un_cv (fun N:nat => sum_f_R0 (fun i:nat => Rabs (An i)) N) l } ->
      { l:R | Un_cv (fun N:nat => sum_f_R0 (fun i:nat => Rabs (An i)) N) l }).
  intro Hyp; apply Hyp.
  apply (Alembert_C4 (fun i:nat => Rabs (An i)) k).
  assumption.
  intro; apply Rabs_pos_lt; apply H0.
  unfold Un_cv.
  unfold Un_cv in H1.
  unfold Rdiv.
  intros.
  elim (H1 eps H2); intros.
  exists x; intros.
  rewrite <- Rabs_Rinv.
  rewrite <- Rabs_mult.
  rewrite Rabs_Rabsolu.
  unfold Rdiv in H3; apply H3; assumption.
  apply H0.
  intro X.
  elim X; intros.
  exists x.
  assumption.
  intro X.
  elim X; intros.
  exists x.
  assumption.
Qed.

(** Convergence of power series in D(O,1/k)
    k=0 is described in Alembert_C3     *)
Lemma Alembert_C6 :
  forall (An:nat -> R) (x k:R),
    0 < k ->
    (forall n:nat, An n <> 0) ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) k ->
    Rabs x < / k -> { l:R | Pser An x l }.
  intros.
  cut { l:R | Un_cv (fun N:nat => sum_f_R0 (fun i:nat => An i * x ^ i) N) l }.
  intro X.
  elim X; intros.
  exists x0.
  apply tech12; assumption.
  case (total_order_T x 0); intro.
  elim s; intro.
  eapply Alembert_C5 with (k * Rabs x).
  split.
  unfold Rdiv; apply Rmult_le_pos.
  left; assumption.
  left; apply Rabs_pos_lt.
  red; intro; rewrite H3 in a; elim (Rlt_irrefl _ a).
  apply Rmult_lt_reg_l with (/ k).
  apply Rinv_0_lt_compat; assumption.
  rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  rewrite Rmult_1_r; assumption.
  red; intro; rewrite H3 in H; elim (Rlt_irrefl _ H).
  intro; apply prod_neq_R0.
  apply H0.
  apply pow_nonzero.
  red; intro; rewrite H3 in a; elim (Rlt_irrefl _ a).
  unfold Un_cv; unfold Un_cv in H1.
  intros.
  cut (0 < eps / Rabs x).
  intro.
  elim (H1 (eps / Rabs x) H4); intros.
  exists x0.
  intros.
  replace (An (S n) * x ^ S n / (An n * x ^ n)) with (An (S n) / An n * x).
  unfold R_dist.
  rewrite Rabs_mult.
  replace (Rabs (An (S n) / An n) * Rabs x - k * Rabs x) with
    (Rabs x * (Rabs (An (S n) / An n) - k)); [ idtac | ring ].
  rewrite Rabs_mult.
  rewrite Rabs_Rabsolu.
  apply Rmult_lt_reg_l with (/ Rabs x).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt.
  red; intro; rewrite H7 in a; elim (Rlt_irrefl _ a).
  rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  rewrite <- (Rmult_comm eps).
  unfold R_dist in H5.
  unfold Rdiv; unfold Rdiv in H5; apply H5; assumption.
  apply Rabs_no_R0.
  red; intro; rewrite H7 in a; elim (Rlt_irrefl _ a).
  unfold Rdiv; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite pow_add.
  simpl.
  rewrite Rmult_1_r.
  rewrite Rinv_mult_distr.
  replace (An (n + 1)%nat * (x ^ n * x) * (/ An n * / x ^ n)) with
    (An (n + 1)%nat * / An n * x * (x ^ n * / x ^ n));
    [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; reflexivity.
  apply pow_nonzero.
  red; intro; rewrite H7 in a; elim (Rlt_irrefl _ a).
  apply H0.
  apply pow_nonzero.
  red; intro; rewrite H7 in a; elim (Rlt_irrefl _ a).
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt.
  red; intro H7; rewrite H7 in a; elim (Rlt_irrefl _ a).
  exists (An 0%nat).
  unfold Un_cv.
  intros.
  exists 0%nat.
  intros.
  unfold R_dist.
  replace (sum_f_R0 (fun i:nat => An i * x ^ i) n) with (An 0%nat).
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  induction  n as [| n Hrecn].
  simpl; ring.
  rewrite tech5.
  rewrite <- Hrecn.
  rewrite b; simpl; ring.
  unfold ge; apply le_O_n.
  eapply Alembert_C5 with (k * Rabs x).
  split.
  unfold Rdiv; apply Rmult_le_pos.
  left; assumption.
  left; apply Rabs_pos_lt.
  red; intro; rewrite H3 in r; elim (Rlt_irrefl _ r).
  apply Rmult_lt_reg_l with (/ k).
  apply Rinv_0_lt_compat; assumption.
  rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  rewrite Rmult_1_r; assumption.
  red; intro; rewrite H3 in H; elim (Rlt_irrefl _ H).
  intro; apply prod_neq_R0.
  apply H0.
  apply pow_nonzero.
  red; intro; rewrite H3 in r; elim (Rlt_irrefl _ r).
  unfold Un_cv; unfold Un_cv in H1.
  intros.
  cut (0 < eps / Rabs x).
  intro.
  elim (H1 (eps / Rabs x) H4); intros.
  exists x0.
  intros.
  replace (An (S n) * x ^ S n / (An n * x ^ n)) with (An (S n) / An n * x).
  unfold R_dist.
  rewrite Rabs_mult.
  replace (Rabs (An (S n) / An n) * Rabs x - k * Rabs x) with
    (Rabs x * (Rabs (An (S n) / An n) - k)); [ idtac | ring ].
  rewrite Rabs_mult.
  rewrite Rabs_Rabsolu.
  apply Rmult_lt_reg_l with (/ Rabs x).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt.
  red; intro; rewrite H7 in r; elim (Rlt_irrefl _ r).
  rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  rewrite <- (Rmult_comm eps).
  unfold R_dist in H5.
  unfold Rdiv; unfold Rdiv in H5; apply H5; assumption.
  apply Rabs_no_R0.
  red; intro; rewrite H7 in r; elim (Rlt_irrefl _ r).
  unfold Rdiv; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite pow_add.
  simpl.
  rewrite Rmult_1_r.
  rewrite Rinv_mult_distr.
  replace (An (n + 1)%nat * (x ^ n * x) * (/ An n * / x ^ n)) with
    (An (n + 1)%nat * / An n * x * (x ^ n * / x ^ n));
    [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; reflexivity.
  apply pow_nonzero.
  red; intro; rewrite H7 in r; elim (Rlt_irrefl _ r).
  apply H0.
  apply pow_nonzero.
  red; intro; rewrite H7 in r; elim (Rlt_irrefl _ r).
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt.
  red; intro H7; rewrite H7 in r; elim (Rlt_irrefl _ r).
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/AltSeries.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import SeqProp.
Require Import PartSum.
Require Import Max.
Local Open Scope R_scope.

(**********)
(** * Formalization of alternated series *)
Definition tg_alt (Un:nat -> R) (i:nat) : R := (-1) ^ i * Un i.
Definition positivity_seq (Un:nat -> R) : Prop := forall n:nat, 0 <= Un n.

Lemma CV_ALT_step0 :
  forall Un:nat -> R,
    Un_decreasing Un ->
    Un_growing (fun N:nat => sum_f_R0 (tg_alt Un) (S (2 * N))).
Proof.
  intros; unfold Un_growing; intro.
  cut ((2 * S n)%nat = S (S (2 * n))).
  intro; rewrite H0.
  do 4 rewrite tech5; repeat rewrite Rplus_assoc; apply Rplus_le_compat_l.
  pattern (tg_alt Un (S (2 * n))) at 1; rewrite <- Rplus_0_r.
  apply Rplus_le_compat_l.
  unfold tg_alt; rewrite <- H0; rewrite pow_1_odd; rewrite pow_1_even;
    rewrite Rmult_1_l.
  apply Rplus_le_reg_l with (Un (S (2 * S n))).
  rewrite Rplus_0_r;
    replace (Un (S (2 * S n)) + (Un (2 * S n)%nat + -1 * Un (S (2 * S n)))) with
      (Un (2 * S n)%nat); [ idtac | ring ].
  apply H.
  cut (forall n:nat, S n = (n + 1)%nat); [ intro | intro; ring ].
  rewrite (H0 n); rewrite (H0 (S (2 * n))); rewrite (H0 (2 * n)%nat); ring.
Qed.

Lemma CV_ALT_step1 :
  forall Un:nat -> R,
    Un_decreasing Un ->
    Un_decreasing (fun N:nat => sum_f_R0 (tg_alt Un) (2 * N)).
Proof.
  intros; unfold Un_decreasing; intro.
  cut ((2 * S n)%nat = S (S (2 * n))).
  intro; rewrite H0; do 2 rewrite tech5; repeat rewrite Rplus_assoc.
  pattern (sum_f_R0 (tg_alt Un) (2 * n)) at 2; rewrite <- Rplus_0_r.
  apply Rplus_le_compat_l.
  unfold tg_alt; rewrite <- H0; rewrite pow_1_odd; rewrite pow_1_even;
    rewrite Rmult_1_l.
  apply Rplus_le_reg_l with (Un (S (2 * n))).
  rewrite Rplus_0_r;
    replace (Un (S (2 * n)) + (-1 * Un (S (2 * n)) + Un (2 * S n)%nat)) with
      (Un (2 * S n)%nat); [ idtac | ring ].
  rewrite H0; apply H.
  cut (forall n:nat, S n = (n + 1)%nat); [ intro | intro; ring ].
  rewrite (H0 n); rewrite (H0 (S (2 * n))); rewrite (H0 (2 * n)%nat); ring.
Qed.

(**********)
Lemma CV_ALT_step2 :
  forall (Un:nat -> R) (N:nat),
    Un_decreasing Un ->
    positivity_seq Un ->
    sum_f_R0 (fun i:nat => tg_alt Un (S i)) (S (2 * N)) <= 0.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; unfold tg_alt; simpl; rewrite Rmult_1_r.
  replace (-1 * -1 * Un 2%nat) with (Un 2%nat); [ idtac | ring ].
  apply Rplus_le_reg_l with (Un 1%nat); rewrite Rplus_0_r.
  replace (Un 1%nat + (-1 * Un 1%nat + Un 2%nat)) with (Un 2%nat);
    [ apply H | ring ].
  cut (S (2 * S N) = S (S (S (2 * N)))).
  intro; rewrite H1; do 2 rewrite tech5.
  apply Rle_trans with (sum_f_R0 (fun i:nat => tg_alt Un (S i)) (S (2 * N))).
  pattern (sum_f_R0 (fun i:nat => tg_alt Un (S i)) (S (2 * N))) at 2;
    rewrite <- Rplus_0_r.
  rewrite Rplus_assoc; apply Rplus_le_compat_l.
  unfold tg_alt; rewrite <- H1.
  rewrite pow_1_odd.
  cut (S (S (2 * S N)) = (2 * S (S N))%nat).
  intro; rewrite H2; rewrite pow_1_even; rewrite Rmult_1_l; rewrite <- H2.
  apply Rplus_le_reg_l with (Un (S (2 * S N))).
  rewrite Rplus_0_r;
    replace (Un (S (2 * S N)) + (-1 * Un (S (2 * S N)) + Un (S (S (2 * S N)))))
      with (Un (S (S (2 * S N)))); [ idtac | ring ].
  apply H.
  ring.
  apply HrecN.
  ring.
Qed.

(** A more general inequality *)
Lemma CV_ALT_step3 :
  forall (Un:nat -> R) (N:nat),
    Un_decreasing Un ->
    positivity_seq Un -> sum_f_R0 (fun i:nat => tg_alt Un (S i)) N <= 0.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; unfold tg_alt; simpl; rewrite Rmult_1_r.
  apply Rplus_le_reg_l with (Un 1%nat).
  rewrite Rplus_0_r; replace (Un 1%nat + -1 * Un 1%nat) with 0;
    [ apply H0 | ring ].
  assert (H1 := even_odd_cor N).
  elim H1; intros.
  elim H2; intro.
  rewrite H3; apply CV_ALT_step2; assumption.
  rewrite H3; rewrite tech5.
  apply Rle_trans with (sum_f_R0 (fun i:nat => tg_alt Un (S i)) (S (2 * x))).
  pattern (sum_f_R0 (fun i:nat => tg_alt Un (S i)) (S (2 * x))) at 2;
    rewrite <- Rplus_0_r.
  apply Rplus_le_compat_l.
  unfold tg_alt; simpl.
  replace (x + (x + 0))%nat with (2 * x)%nat; [ idtac | ring ].
  rewrite pow_1_even.
  replace (-1 * (-1 * (-1 * 1)) * Un (S (S (S (2 * x))))) with
    (- Un (S (S (S (2 * x))))); [ idtac | ring ].
  apply Rplus_le_reg_l with (Un (S (S (S (2 * x))))).
  rewrite Rplus_0_r; rewrite Rplus_opp_r.
  apply H0.
  apply CV_ALT_step2; assumption.
Qed.

  (**********)
Lemma CV_ALT_step4 :
  forall Un:nat -> R,
    Un_decreasing Un ->
    positivity_seq Un ->
    has_ub (fun N:nat => sum_f_R0 (tg_alt Un) (S (2 * N))).
Proof.
  intros; unfold has_ub; unfold bound.
  exists (Un 0%nat).
  unfold is_upper_bound; intros; elim H1; intros.
  rewrite H2; rewrite decomp_sum.
  replace (tg_alt Un 0) with (Un 0%nat).
  pattern (Un 0%nat) at 2; rewrite <- Rplus_0_r.
  apply Rplus_le_compat_l.
  apply CV_ALT_step3; assumption.
  unfold tg_alt; simpl; ring.
  apply lt_O_Sn.
Qed.

(** This lemma gives an interesting result about alternated series *)
Lemma CV_ALT :
  forall Un:nat -> R,
    Un_decreasing Un ->
    positivity_seq Un ->
    Un_cv Un 0 ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 (tg_alt Un) N) l }.
Proof.
  intros.
  assert (H2 := CV_ALT_step0 _ H).
  assert (H3 := CV_ALT_step4 _ H H0).
  assert (X := growing_cv _ H2 H3).
  elim X; intros.
  exists x.
  unfold Un_cv; unfold R_dist; unfold Un_cv in H1;
    unfold R_dist in H1; unfold Un_cv in p; unfold R_dist in p.
  intros; cut (0 < eps / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
	[ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H1 (eps / 2) H5); intros N2 H6.
  elim (p (eps / 2) H5); intros N1 H7.
  set (N := max (S (2 * N1)) N2).
  exists N; intros.
  assert (H9 := even_odd_cor n).
  elim H9; intros P H10.
  cut (N1 <= P)%nat.
  intro; elim H10; intro.
  replace (sum_f_R0 (tg_alt Un) n - x) with
    (sum_f_R0 (tg_alt Un) (S n) - x + - tg_alt Un (S n)).
  apply Rle_lt_trans with
    (Rabs (sum_f_R0 (tg_alt Un) (S n) - x) + Rabs (- tg_alt Un (S n))).
  apply Rabs_triang.
  rewrite (double_var eps); apply Rplus_lt_compat.
  rewrite H12; apply H7; assumption.
  rewrite Rabs_Ropp; unfold tg_alt; rewrite Rabs_mult;
    rewrite pow_1_abs; rewrite Rmult_1_l; unfold Rminus in H6;
      rewrite Ropp_0 in H6; rewrite <- (Rplus_0_r (Un (S n)));
	apply H6.
  unfold ge; apply le_trans with n.
  apply le_trans with N; [ unfold N; apply le_max_r | assumption ].
  apply le_n_Sn.
  rewrite tech5; ring.
  rewrite H12; apply Rlt_trans with (eps / 2).
  apply H7; assumption.
  unfold Rdiv; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite (Rmult_comm 2); rewrite Rmult_assoc; rewrite <- Rinv_l_sym;
    [ rewrite Rmult_1_r | discrR ].
  rewrite double.
  pattern eps at 1; rewrite <- (Rplus_0_r eps); apply Rplus_lt_compat_l;
    assumption.
  elim H10; intro; apply le_double.
  rewrite <- H11; apply le_trans with N.
  unfold N; apply le_trans with (S (2 * N1));
    [ apply le_n_Sn | apply le_max_l ].
  assumption.
  apply lt_n_Sm_le.
  rewrite <- H11.
  apply lt_le_trans with N.
  unfold N; apply lt_le_trans with (S (2 * N1)).
  apply lt_n_Sn.
  apply le_max_l.
  assumption.
Qed.


(*************************************************)
(** *       Convergence of alternated series     *)
Theorem alternated_series :
  forall Un:nat -> R,
    Un_decreasing Un ->
    Un_cv Un 0 ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 (tg_alt Un) N) l }.
Proof.
  intros; apply CV_ALT.
  assumption.
  unfold positivity_seq; apply decreasing_ineq; assumption.
  assumption.
Qed.

Theorem alternated_series_ineq :
  forall (Un:nat -> R) (l:R) (N:nat),
    Un_decreasing Un ->
    Un_cv Un 0 ->
    Un_cv (fun N:nat => sum_f_R0 (tg_alt Un) N) l ->
    sum_f_R0 (tg_alt Un) (S (2 * N)) <= l <= sum_f_R0 (tg_alt Un) (2 * N).
Proof.
  intros.
  cut (Un_cv (fun N:nat => sum_f_R0 (tg_alt Un) (2 * N)) l).
  cut (Un_cv (fun N:nat => sum_f_R0 (tg_alt Un) (S (2 * N))) l).
  intros; split.
  apply (growing_ineq (fun N:nat => sum_f_R0 (tg_alt Un) (S (2 * N)))).
  apply CV_ALT_step0; assumption.
  assumption.
  apply (decreasing_ineq (fun N:nat => sum_f_R0 (tg_alt Un) (2 * N))).
  apply CV_ALT_step1; assumption.
  assumption.
  unfold Un_cv; unfold R_dist; unfold Un_cv in H1;
    unfold R_dist in H1; intros.
  elim (H1 eps H2); intros.
  exists x; intros.
  apply H3.
  unfold ge; apply le_trans with (2 * n)%nat.
  apply le_trans with n.
  assumption.
  assert (H5 := mult_O_le n 2).
  elim H5; intro.
  cut (0%nat <> 2%nat);
    [ intro; elim H7; symmetry ; assumption | discriminate ].
  assumption.
  apply le_n_Sn.
  unfold Un_cv; unfold R_dist; unfold Un_cv in H1;
    unfold R_dist in H1; intros.
  elim (H1 eps H2); intros.
  exists x; intros.
  apply H3.
  unfold ge; apply le_trans with n.
  assumption.
  assert (H5 := mult_O_le n 2).
  elim H5; intro.
  cut (0%nat <> 2%nat);
    [ intro; elim H7; symmetry ; assumption | discriminate ].
  assumption.
Qed.

(***************************************)
(** * Application : construction of PI *)
(***************************************)

Definition PI_tg (n:nat) := / INR (2 * n + 1).

Lemma PI_tg_pos : forall n:nat, 0 <= PI_tg n.
Proof.
  intro; unfold PI_tg; left; apply Rinv_0_lt_compat; apply lt_INR_0;
    replace (2 * n + 1)%nat with (S (2 * n)); [ apply lt_O_Sn | ring ].
Qed.

Lemma PI_tg_decreasing : Un_decreasing PI_tg.
Proof.
  unfold PI_tg, Un_decreasing; intro.
  apply Rmult_le_reg_l with (INR (2 * n + 1)).
  apply lt_INR_0.
  replace (2 * n + 1)%nat with (S (2 * n)); [ apply lt_O_Sn | ring ].
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (INR (2 * S n + 1)).
  apply lt_INR_0.
  replace (2 * S n + 1)%nat with (S (2 * S n)); [ apply lt_O_Sn | ring ].
  rewrite (Rmult_comm (INR (2 * S n + 1))); rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  do 2 rewrite Rmult_1_r; apply le_INR.
  replace (2 * S n + 1)%nat with (S (S (2 * n + 1))).
  apply le_trans with (S (2 * n + 1)); apply le_n_Sn.
  ring.
  apply not_O_INR; discriminate.
  apply not_O_INR; replace (2 * n + 1)%nat with (S (2 * n));
    [ discriminate | ring ].
Qed.

Lemma PI_tg_cv : Un_cv PI_tg 0.
Proof.
  unfold Un_cv; unfold R_dist; intros.
  cut (0 < 2 * eps);
    [ intro | apply Rmult_lt_0_compat; [ prove_sup0 | assumption ] ].
  assert (H1 := archimed (/ (2 * eps))).
  cut (0 <= up (/ (2 * eps)))%Z.
  intro; assert (H3 := IZN (up (/ (2 * eps))) H2).
  elim H3; intros N H4.
  cut (0 < N)%nat.
  intro; exists N; intros.
  cut (0 < n)%nat.
  intro; unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r;
    rewrite Rabs_right.
  unfold PI_tg; apply Rlt_trans with (/ INR (2 * n)).
  apply Rmult_lt_reg_l with (INR (2 * n)).
  apply lt_INR_0.
  replace (2 * n)%nat with (n + n)%nat; [ idtac | ring ].
  apply lt_le_trans with n.
  assumption.
  apply le_plus_l.
  rewrite <- Rinv_r_sym.
  apply Rmult_lt_reg_l with (INR (2 * n + 1)).
  apply lt_INR_0.
  replace (2 * n + 1)%nat with (S (2 * n)); [ apply lt_O_Sn | ring ].
  rewrite (Rmult_comm (INR (2 * n + 1))).
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  do 2 rewrite Rmult_1_r; apply lt_INR.
  replace (2 * n + 1)%nat with (S (2 * n)); [ apply lt_n_Sn | ring ].
  apply not_O_INR; replace (2 * n + 1)%nat with (S (2 * n));
    [ discriminate | ring ].
  replace n with (S (pred n)).
  apply not_O_INR; discriminate.
  symmetry ; apply S_pred with 0%nat.
  assumption.
  apply Rle_lt_trans with (/ INR (2 * N)).
  apply Rmult_le_reg_l with (INR (2 * N)).
  rewrite mult_INR; apply Rmult_lt_0_compat;
    [ simpl; prove_sup0 | apply lt_INR_0; assumption ].
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (INR (2 * n)).
  rewrite mult_INR; apply Rmult_lt_0_compat;
    [ simpl; prove_sup0 | apply lt_INR_0; assumption ].
  rewrite (Rmult_comm (INR (2 * n))); rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  do 2 rewrite Rmult_1_r; apply le_INR.
  apply (fun m n p:nat => mult_le_compat_l p n m); assumption.
  replace n with (S (pred n)).
  apply not_O_INR; discriminate.
  symmetry ; apply S_pred with 0%nat.
  assumption.
  replace N with (S (pred N)).
  apply not_O_INR; discriminate.
  symmetry ; apply S_pred with 0%nat.
  assumption.
  rewrite mult_INR.
  rewrite Rinv_mult_distr.
  replace (INR 2) with 2; [ idtac | reflexivity ].
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym; [ idtac | discrR ].
  rewrite Rmult_1_l; apply Rmult_lt_reg_l with (INR N).
  apply lt_INR_0; assumption.
  rewrite <- Rinv_r_sym.
  apply Rmult_lt_reg_l with (/ (2 * eps)).
  apply Rinv_0_lt_compat; assumption.
  rewrite Rmult_1_r;
    replace (/ (2 * eps) * (INR N * (2 * eps))) with
      (INR N * (2 * eps * / (2 * eps))); [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; replace (INR N) with (IZR (Z.of_nat N)).
  rewrite <- H4.
  elim H1; intros; assumption.
  symmetry ; apply INR_IZR_INZ.
  apply prod_neq_R0;
    [ discrR | red; intro; rewrite H8 in H; elim (Rlt_irrefl _ H) ].
  apply not_O_INR.
  red; intro; rewrite H8 in H5; elim (lt_irrefl _ H5).
  replace (INR 2) with 2; [ discrR | reflexivity ].
  apply not_O_INR.
  red; intro; rewrite H8 in H5; elim (lt_irrefl _ H5).
  apply Rle_ge; apply PI_tg_pos.
  apply lt_le_trans with N; assumption.
  elim H1; intros H5 _.
  assert (H6 := lt_eq_lt_dec 0 N).
  elim H6; intro.
  elim a; intro.
  assumption.
  rewrite <- b in H4.
  rewrite H4 in H5.
  simpl in H5.
  cut (0 < / (2 * eps)); [ intro | apply Rinv_0_lt_compat; assumption ].
  elim (Rlt_irrefl _ (Rlt_trans _ _ _ H7 H5)).
  elim (lt_n_O _ b).
  apply le_IZR.
  simpl.
  left; apply Rlt_trans with (/ (2 * eps)).
  apply Rinv_0_lt_compat; assumption.
  elim H1; intros; assumption.
Qed.

Lemma exist_PI :
  { l:R | Un_cv (fun N:nat => sum_f_R0 (tg_alt PI_tg) N) l }.
Proof.
  apply alternated_series.
  apply PI_tg_decreasing.
  apply PI_tg_cv.
Qed.

(** Now, PI is defined *)
Definition Alt_PI : R := 4 * (let (a,_) := exist_PI in a).

(** We can get an approximation of PI with the following inequality *)
Lemma Alt_PI_ineq :
  forall N:nat,
    sum_f_R0 (tg_alt PI_tg) (S (2 * N)) <= Alt_PI / 4 <=
    sum_f_R0 (tg_alt PI_tg) (2 * N).
Proof.
  intro; apply alternated_series_ineq.
  apply PI_tg_decreasing.
  apply PI_tg_cv.
  unfold Alt_PI; case exist_PI; intro.
  replace (4 * x / 4) with x.
  trivial.
  unfold Rdiv; rewrite (Rmult_comm 4); rewrite Rmult_assoc;
    rewrite <- Rinv_r_sym; [ rewrite Rmult_1_r; reflexivity | discrR ].
Qed.

Lemma Alt_PI_RGT_0 : 0 < Alt_PI.
Proof.
  assert (H := Alt_PI_ineq 0).
  apply Rmult_lt_reg_l with (/ 4).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite Rmult_0_r; rewrite Rmult_comm.
  elim H; clear H; intros H _.
  unfold Rdiv in H;
    apply Rlt_le_trans with (sum_f_R0 (tg_alt PI_tg) (S (2 * 0))).
  simpl; unfold tg_alt; simpl; rewrite Rmult_1_l;
    rewrite Rmult_1_r; apply Rplus_lt_reg_r with (PI_tg 1).
  rewrite Rplus_0_r;
    replace (PI_tg 1 + (PI_tg 0 + -1 * PI_tg 1)) with (PI_tg 0);
      [ unfold PI_tg | ring ].
  simpl; apply Rinv_lt_contravar.
  rewrite Rmult_1_l; replace (2 + 1) with 3; [ prove_sup0 | ring ].
  rewrite Rplus_comm; pattern 1 at 1; rewrite <- Rplus_0_r;
    apply Rplus_lt_compat_l; prove_sup0.
  assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/ArithProp.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rbasic_fun.
Require Import Even.
Require Import Div2.
Require Import ArithRing.

Local Open Scope Z_scope.
Local Open Scope R_scope.

Lemma minus_neq_O : forall n i:nat, (i < n)%nat -> (n - i)%nat <> 0%nat.
Proof.
  intros; red; intro.
  cut (forall n m:nat, (m <= n)%nat -> (n - m)%nat = 0%nat -> n = m).
  intro; assert (H2 := H1 _ _ (lt_le_weak _ _ H) H0); rewrite H2 in H;
    elim (lt_irrefl _ H).
  set (R := fun n m:nat => (m <= n)%nat -> (n - m)%nat = 0%nat -> n = m).
  cut
    ((forall n m:nat, R n m) ->
      forall n0 m:nat, (m <= n0)%nat -> (n0 - m)%nat = 0%nat -> n0 = m).
  intro; apply H1.
  apply nat_double_ind.
  unfold R; intros; inversion H2; reflexivity.
  unfold R; intros; simpl in H3; assumption.
  unfold R; intros; simpl in H4; assert (H5 := le_S_n _ _ H3);
    assert (H6 := H2 H5 H4); rewrite H6; reflexivity.
  unfold R; intros; apply H1; assumption.
Qed.

Lemma le_minusni_n : forall n i:nat, (i <= n)%nat -> (n - i <= n)%nat.
Proof.
  set (R := fun m n:nat => (n <= m)%nat -> (m - n <= m)%nat).
  cut
    ((forall m n:nat, R m n) -> forall n i:nat, (i <= n)%nat -> (n - i <= n)%nat).
  intro; apply H.
  apply nat_double_ind.
  unfold R; intros; simpl; apply le_n.
  unfold R; intros; simpl; apply le_n.
  unfold R; intros; simpl; apply le_trans with n.
  apply H0; apply le_S_n; assumption.
  apply le_n_Sn.
  unfold R; intros; apply H; assumption.
Qed.

Lemma lt_minus_O_lt : forall m n:nat, (m < n)%nat -> (0 < n - m)%nat.
Proof.
  intros n m; pattern n, m; apply nat_double_ind;
    [ intros; rewrite <- minus_n_O; assumption
      | intros; elim (lt_n_O _ H)
      | intros; simpl; apply H; apply lt_S_n; assumption ].
Qed.

Lemma even_odd_cor :
  forall n:nat,  exists p : nat, n = (2 * p)%nat \/ n = S (2 * p).
Proof.
  intro.
  assert (H := even_or_odd n).
  exists (div2 n).
  assert (H0 := even_odd_double n).
  elim H0; intros.
  elim H1; intros H3 _.
  elim H2; intros H4 _.
  replace (2 * div2 n)%nat with (double (div2 n)).
  elim H; intro.
  left.
  apply H3; assumption.
  right.
  apply H4; assumption.
  unfold double;ring.
Qed.

  (* 2m <= 2n => m<=n *)
Lemma le_double : forall m n:nat, (2 * m <= 2 * n)%nat -> (m <= n)%nat.
Proof.
  intros; apply INR_le.
  assert (H1 := le_INR _ _ H).
  do 2 rewrite mult_INR in H1.
  apply Rmult_le_reg_l with (INR 2).
  replace (INR 2) with 2; [ prove_sup0 | reflexivity ].
  assumption.
Qed.

(** Here, we have the euclidian division *)
(** This lemma is used in the proof of sin_eq_0 : (sin x)=0<->x=kPI *)
Lemma euclidian_division :
  forall x y:R,
    y <> 0 ->
    exists k : Z, (exists r : R, x = IZR k * y + r /\ 0 <= r < Rabs y).
Proof.
  intros.
  set
    (k0 :=
      match Rcase_abs y with
	| left _ => (1 - up (x / - y))%Z
	| right _ => (up (x / y) - 1)%Z
      end).
  exists k0.
  exists (x - IZR k0 * y).
  split.
  ring.
  unfold k0; case (Rcase_abs y); intro.
  assert (H0 := archimed (x / - y)); rewrite <- Z_R_minus; simpl;
    unfold Rminus.
  replace (- ((1 + - IZR (up (x / - y))) * y)) with
    ((IZR (up (x / - y)) - 1) * y); [ idtac | ring ].
  split.
  apply Rmult_le_reg_l with (/ - y).
  apply Rinv_0_lt_compat; apply Ropp_0_gt_lt_contravar; exact r.
  rewrite Rmult_0_r; rewrite (Rmult_comm (/ - y)); rewrite Rmult_plus_distr_r;
    rewrite <- Ropp_inv_permute; [ idtac | assumption ].
  rewrite Rmult_assoc; repeat rewrite Ropp_mult_distr_r_reverse;
    rewrite <- Rinv_r_sym; [ rewrite Rmult_1_r | assumption ].
  apply Rplus_le_reg_l with (IZR (up (x / - y)) - x / - y).
  rewrite Rplus_0_r; unfold Rdiv; pattern (/ - y) at 4;
    rewrite <- Ropp_inv_permute; [ idtac | assumption ].
  replace
    (IZR (up (x * / - y)) - x * - / y +
      (- (x * / y) + - (IZR (up (x * / - y)) - 1))) with 1;
    [ idtac | ring ].
  elim H0; intros _ H1; unfold Rdiv in H1; exact H1.
  rewrite (Rabs_left _ r); apply Rmult_lt_reg_l with (/ - y).
  apply Rinv_0_lt_compat; apply Ropp_0_gt_lt_contravar; exact r.
  rewrite <- Rinv_l_sym.
  rewrite (Rmult_comm (/ - y)); rewrite Rmult_plus_distr_r;
    rewrite <- Ropp_inv_permute; [ idtac | assumption ].
  rewrite Rmult_assoc; repeat rewrite Ropp_mult_distr_r_reverse;
    rewrite <- Rinv_r_sym; [ rewrite Rmult_1_r | assumption ];
      apply Rplus_lt_reg_r with (IZR (up (x / - y)) - 1).
  replace (IZR (up (x / - y)) - 1 + 1) with (IZR (up (x / - y)));
    [ idtac | ring ].
  replace (IZR (up (x / - y)) - 1 + (- (x * / y) + - (IZR (up (x / - y)) - 1)))
    with (- (x * / y)); [ idtac | ring ].
  rewrite <- Ropp_mult_distr_r_reverse; rewrite (Ropp_inv_permute _ H); elim H0;
    unfold Rdiv; intros H1 _; exact H1.
  apply Ropp_neq_0_compat; assumption.
  assert (H0 := archimed (x / y)); rewrite <- Z_R_minus; simpl;
    cut (0 < y).
  intro; unfold Rminus;
    replace (- ((IZR (up (x / y)) + -1) * y)) with ((1 - IZR (up (x / y))) * y);
      [ idtac | ring ].
  split.
  apply Rmult_le_reg_l with (/ y).
  apply Rinv_0_lt_compat; assumption.
  rewrite Rmult_0_r; rewrite (Rmult_comm (/ y)); rewrite Rmult_plus_distr_r;
    rewrite Rmult_assoc; rewrite <- Rinv_r_sym;
      [ rewrite Rmult_1_r | assumption ];
      apply Rplus_le_reg_l with (IZR (up (x / y)) - x / y);
	rewrite Rplus_0_r; unfold Rdiv;
	  replace
	    (IZR (up (x * / y)) - x * / y + (x * / y + (1 - IZR (up (x * / y))))) with
	    1; [ idtac | ring ]; elim H0; intros _ H2; unfold Rdiv in H2;
	      exact H2.
  rewrite (Rabs_right _ r); apply Rmult_lt_reg_l with (/ y).
  apply Rinv_0_lt_compat; assumption.
  rewrite <- (Rinv_l_sym _ H); rewrite (Rmult_comm (/ y));
    rewrite Rmult_plus_distr_r; rewrite Rmult_assoc; rewrite <- Rinv_r_sym;
      [ rewrite Rmult_1_r | assumption ];
      apply Rplus_lt_reg_r with (IZR (up (x / y)) - 1);
	replace (IZR (up (x / y)) - 1 + 1) with (IZR (up (x / y)));
	  [ idtac | ring ];
	  replace (IZR (up (x / y)) - 1 + (x * / y + (1 - IZR (up (x / y))))) with
	    (x * / y); [ idtac | ring ]; elim H0; unfold Rdiv;
	      intros H2 _; exact H2.
  case (total_order_T 0 y); intro.
  elim s; intro.
  assumption.
  elim H; symmetry ; exact b.
  assert (H1 := Rge_le _ _ r); elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 r0)).
Qed.

Lemma tech8 : forall n i:nat, (n <= S n + i)%nat.
Proof.
  intros; induction  i as [| i Hreci].
  replace (S n + 0)%nat with (S n); [ apply le_n_Sn | ring ].
  replace (S n + S i)%nat with (S (S n + i)).
  apply le_S; assumption.
  apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR; do 2 rewrite S_INR; ring.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Binomial.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import PartSum.
Local Open Scope R_scope.

Definition C (n p:nat) : R :=
  INR (fact n) / (INR (fact p) * INR (fact (n - p))).

Lemma pascal_step1 : forall n i:nat, (i <= n)%nat -> C n i = C n (n - i).
Proof.
  intros; unfold C; replace (n - (n - i))%nat with i.
  rewrite Rmult_comm.
  reflexivity.
  apply plus_minus; rewrite plus_comm; apply le_plus_minus; assumption.
Qed.

Lemma pascal_step2 :
  forall n i:nat,
    (i <= n)%nat -> C (S n) i = INR (S n) / INR (S n - i) * C n i.
Proof.
  intros; unfold C; replace (S n - i)%nat with (S (n - i)).
  cut (forall n:nat, fact (S n) = (S n * fact n)%nat).
  intro; repeat rewrite H0.
  unfold Rdiv; repeat rewrite mult_INR; repeat rewrite Rinv_mult_distr.
  ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply prod_neq_R0.
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  intro; reflexivity.
  apply minus_Sn_m; assumption.
Qed.

Lemma pascal_step3 :
  forall n i:nat, (i < n)%nat -> C n (S i) = INR (n - i) / INR (S i) * C n i.
Proof.
  intros; unfold C.
  cut (forall n:nat, fact (S n) = (S n * fact n)%nat).
  intro.
  cut ((n - i)%nat = S (n - S i)).
  intro.
  pattern (n - i)%nat at 2; rewrite H1.
  repeat rewrite H0; unfold Rdiv; repeat rewrite mult_INR;
    repeat rewrite Rinv_mult_distr.
  rewrite <- H1; rewrite (Rmult_comm (/ INR (n - i)));
    repeat rewrite Rmult_assoc; rewrite (Rmult_comm (INR (n - i)));
      repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  ring.
  apply not_O_INR; apply minus_neq_O; assumption.
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply prod_neq_R0; [ apply not_O_INR; discriminate | apply INR_fact_neq_0 ].
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  apply prod_neq_R0; [ apply not_O_INR; discriminate | apply INR_fact_neq_0 ].
  apply INR_fact_neq_0.
  rewrite minus_Sn_m.
  simpl; reflexivity.
  apply lt_le_S; assumption.
  intro; reflexivity.
Qed.

  (**********)
Lemma pascal :
  forall n i:nat, (i < n)%nat -> C n i + C n (S i) = C (S n) (S i).
Proof.
  intros.
  rewrite pascal_step3; [ idtac | assumption ].
  replace (C n i + INR (n - i) / INR (S i) * C n i) with
    (C n i * (1 + INR (n - i) / INR (S i))); [ idtac | ring ].
  replace (1 + INR (n - i) / INR (S i)) with (INR (S n) / INR (S i)).
  rewrite pascal_step1.
  rewrite Rmult_comm; replace (S i) with (S n - (n - i))%nat.
  rewrite <- pascal_step2.
  apply pascal_step1.
  apply le_trans with n.
  apply le_minusni_n.
  apply lt_le_weak; assumption.
  apply le_n_Sn.
  apply le_minusni_n.
  apply lt_le_weak; assumption.
  rewrite <- minus_Sn_m.
  cut ((n - (n - i))%nat = i).
  intro; rewrite H0; reflexivity.
  symmetry ; apply plus_minus.
  rewrite plus_comm; rewrite le_plus_minus_r.
  reflexivity.
  apply lt_le_weak; assumption.
  apply le_minusni_n; apply lt_le_weak; assumption.
  apply lt_le_weak; assumption.
  unfold Rdiv.
  repeat rewrite S_INR.
  rewrite minus_INR.
  cut (INR i + 1 <> 0).
  intro.
  apply Rmult_eq_reg_l with (INR i + 1); [ idtac | assumption ].
  rewrite Rmult_plus_distr_l.
  rewrite Rmult_1_r.
  do 2 rewrite (Rmult_comm (INR i + 1)).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym; [ idtac | assumption ].
  ring.
  rewrite <- S_INR.
  apply not_O_INR; discriminate.
  apply lt_le_weak; assumption.
Qed.

  (*********************)
  (*********************)
Lemma binomial :
  forall (x y:R) (n:nat),
    (x + y) ^ n = sum_f_R0 (fun i:nat => C n i * x ^ i * y ^ (n - i)) n.
Proof.
  intros; induction  n as [| n Hrecn].
  unfold C; simpl; unfold Rdiv;
    repeat rewrite Rmult_1_r; rewrite Rinv_1; ring.
  pattern (S n) at 1; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite pow_add; rewrite Hrecn.
  replace ((x + y) ^ 1) with (x + y); [ idtac | simpl; ring ].
  rewrite tech5.
  cut (forall p:nat, C p p = 1).
  cut (forall p:nat, C p 0 = 1).
  intros; rewrite H0; rewrite <- minus_n_n; rewrite Rmult_1_l.
  replace (y ^ 0) with 1; [ rewrite Rmult_1_r | simpl; reflexivity ].
  induction  n as [| n Hrecn0].
  simpl; do 2 rewrite H; ring.
  (* N >= 1 *)
  set (N := S n).
  rewrite Rmult_plus_distr_l.
  replace (sum_f_R0 (fun i:nat => C N i * x ^ i * y ^ (N - i)) N * x) with
    (sum_f_R0 (fun i:nat => C N i * x ^ S i * y ^ (N - i)) N).
  replace (sum_f_R0 (fun i:nat => C N i * x ^ i * y ^ (N - i)) N * y) with
    (sum_f_R0 (fun i:nat => C N i * x ^ i * y ^ (S N - i)) N).
  rewrite (decomp_sum (fun i:nat => C (S N) i * x ^ i * y ^ (S N - i)) N).
  rewrite H; replace (x ^ 0) with 1; [ idtac | reflexivity ].
  do 2 rewrite Rmult_1_l.
  replace (S N - 0)%nat with (S N); [ idtac | reflexivity ].
  set (An := fun i:nat => C N i * x ^ S i * y ^ (N - i)).
  set (Bn := fun i:nat => C N (S i) * x ^ S i * y ^ (N - i)).
  replace (pred N) with n.
  replace (sum_f_R0 (fun i:nat => C (S N) (S i) * x ^ S i * y ^ (S N - S i)) n)
    with (sum_f_R0 (fun i:nat => An i + Bn i) n).
  rewrite plus_sum.
  replace (x ^ S N) with (An (S n)).
  rewrite (Rplus_comm (sum_f_R0 An n)).
  repeat rewrite Rplus_assoc.
  rewrite <- tech5.
  fold N.
  set (Cn := fun i:nat => C N i * x ^ i * y ^ (S N - i)).
  cut (forall i:nat, (i < N)%nat -> Cn (S i) = Bn i).
  intro; replace (sum_f_R0 Bn n) with (sum_f_R0 (fun i:nat => Cn (S i)) n).
  replace (y ^ S N) with (Cn 0%nat).
  rewrite <- Rplus_assoc; rewrite (decomp_sum Cn N).
  replace (pred N) with n.
  ring.
  unfold N; simpl; reflexivity.
  unfold N; apply lt_O_Sn.
  unfold Cn; rewrite H; simpl; ring.
  apply sum_eq.
  intros; apply H1.
  unfold N; apply le_lt_trans with n; [ assumption | apply lt_n_Sn ].
  intros; unfold Bn, Cn.
  replace (S N - S i)%nat with (N - i)%nat; reflexivity.
  unfold An; fold N; rewrite <- minus_n_n; rewrite H0;
    simpl; ring.
  apply sum_eq.
  intros; unfold An, Bn; replace (S N - S i)%nat with (N - i)%nat;
    [ idtac | reflexivity ].
  rewrite <- pascal;
    [ ring
      | apply le_lt_trans with n; [ assumption | unfold N; apply lt_n_Sn ] ].
  unfold N; reflexivity.
  unfold N; apply lt_O_Sn.
  rewrite <- (Rmult_comm y); rewrite scal_sum; apply sum_eq.
  intros; replace (S N - i)%nat with (S (N - i)).
  replace (S (N - i)) with (N - i + 1)%nat; [ idtac | ring ].
  rewrite pow_add; replace (y ^ 1) with y; [ idtac | simpl; ring ];
    ring.
  apply minus_Sn_m; assumption.
  rewrite <- (Rmult_comm x); rewrite scal_sum; apply sum_eq.
  intros; replace (S i) with (i + 1)%nat; [ idtac | ring ]; rewrite pow_add;
    replace (x ^ 1) with x; [ idtac | simpl; ring ];
      ring.
  intro; unfold C.
  replace (INR (fact 0)) with 1; [ idtac | reflexivity ].
  replace (p - 0)%nat with p; [ idtac | apply minus_n_O ].
  rewrite Rmult_1_l; unfold Rdiv; rewrite <- Rinv_r_sym;
    [ reflexivity | apply INR_fact_neq_0 ].
  intro; unfold C.
  replace (p - p)%nat with 0%nat; [ idtac | apply minus_n_n ].
  replace (INR (fact 0)) with 1; [ idtac | reflexivity ].
  rewrite Rmult_1_r; unfold Rdiv; rewrite <- Rinv_r_sym;
    [ reflexivity | apply INR_fact_neq_0 ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Cauchy_prod.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import PartSum.
Local Open Scope R_scope.

  (**********)
Lemma sum_N_predN :
  forall (An:nat -> R) (N:nat),
    (0 < N)%nat -> sum_f_R0 An N = sum_f_R0 An (pred N) + An N.
Proof.
  intros.
  replace N with (S (pred N)).
  rewrite tech5.
  reflexivity.
  symmetry ; apply S_pred with 0%nat; assumption.
Qed.

  (**********)
Lemma sum_plus :
  forall (An Bn:nat -> R) (N:nat),
    sum_f_R0 (fun l:nat => An l + Bn l) N = sum_f_R0 An N + sum_f_R0 Bn N.
Proof.
  intros.
  induction  N as [| N HrecN].
  reflexivity.
  do 3 rewrite tech5.
  rewrite HrecN; ring.
Qed.

  (* The main result *)
Theorem cauchy_finite :
  forall (An Bn:nat -> R) (N:nat),
    (0 < N)%nat ->
    sum_f_R0 An N * sum_f_R0 Bn N =
    sum_f_R0 (fun k:nat => sum_f_R0 (fun p:nat => An p * Bn (k - p)%nat) k) N +
    sum_f_R0
    (fun k:nat =>
      sum_f_R0 (fun l:nat => An (S (l + k)) * Bn (N - l)%nat)
      (pred (N - k))) (pred N).
Proof.
  intros; induction  N as [| N HrecN].
  elim (lt_irrefl _ H).
  cut (N = 0%nat \/ (0 < N)%nat).
  intro; elim H0; intro.
  rewrite H1; simpl; ring.
  replace (pred (S N)) with (S (pred N)).
  do 5 rewrite tech5.
  rewrite Rmult_plus_distr_r; rewrite Rmult_plus_distr_l; rewrite (HrecN H1).
  repeat rewrite Rplus_assoc; apply Rplus_eq_compat_l.
  replace (pred (S N - S (pred N))) with 0%nat.
  rewrite Rmult_plus_distr_l;
    replace
      (sum_f_R0 (fun l:nat => An (S (l + S (pred N))) * Bn (S N - l)%nat) 0) with
      (An (S N) * Bn (S N)).
  repeat rewrite <- Rplus_assoc;
    do 2 rewrite <- (Rplus_comm (An (S N) * Bn (S N)));
      repeat rewrite Rplus_assoc; apply Rplus_eq_compat_l.
  rewrite <- minus_n_n; cut (N = 1%nat \/ (2 <= N)%nat).
  intro; elim H2; intro.
  rewrite H3; simpl; ring.
  replace
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (l + k)) * Bn (N - l)%nat) (pred (N - k)))
      (pred N)) with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (pred (N - k)))) (pred (pred N)) +
      sum_f_R0 (fun l:nat => An (S l) * Bn (N - l)%nat) (pred N)).
  replace (sum_f_R0 (fun p:nat => An p * Bn (S N - p)%nat) N) with
    (sum_f_R0 (fun l:nat => An (S l) * Bn (N - l)%nat) (pred N) +
      An 0%nat * Bn (S N)).
  repeat rewrite <- Rplus_assoc;
    rewrite <-
      (Rplus_comm (sum_f_R0 (fun l:nat => An (S l) * Bn (N - l)%nat) (pred N)))
      ; repeat rewrite Rplus_assoc; apply Rplus_eq_compat_l.
  replace
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (l + k)) * Bn (S N - l)%nat)
        (pred (S N - k))) (pred N)) with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k))) (pred N) +
      Bn (S N) * sum_f_R0 (fun l:nat => An (S l)) (pred N)).
  rewrite (decomp_sum An N H1); rewrite Rmult_plus_distr_r;
    repeat rewrite <- Rplus_assoc; rewrite <- (Rplus_comm (An 0%nat * Bn (S N)));
      repeat rewrite Rplus_assoc; apply Rplus_eq_compat_l.
  repeat rewrite <- Rplus_assoc;
    rewrite <-
      (Rplus_comm (sum_f_R0 (fun i:nat => An (S i)) (pred N) * Bn (S N)))
      ;
      rewrite <-
	(Rplus_comm (Bn (S N) * sum_f_R0 (fun i:nat => An (S i)) (pred N)))
	; rewrite (Rmult_comm (Bn (S N))); repeat rewrite Rplus_assoc;
	  apply Rplus_eq_compat_l.
  replace
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k))) (pred N)) with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (pred (N - k)))) (pred (pred N)) +
      An (S N) * sum_f_R0 (fun l:nat => Bn (S l)) (pred N)).
  rewrite (decomp_sum Bn N H1); rewrite Rmult_plus_distr_l.
  set
    (Z :=
      sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (pred (N - k)))) (pred (pred N)));
    set (Z2 := sum_f_R0 (fun i:nat => Bn (S i)) (pred N));
      ring.
  rewrite
    (sum_N_predN
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k))) (pred N)).
  replace
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k))) (pred (pred N))) with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (pred (N - k))) + An (S N) * Bn (S k)) (
	  pred (pred N))).
  rewrite
    (sum_plus
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (pred (N - k)))) (fun k:nat => An (S N) * Bn (S k))
      (pred (pred N))).
  repeat rewrite Rplus_assoc; apply Rplus_eq_compat_l.
  replace (pred (N - pred N)) with 0%nat.
  simpl; rewrite <- minus_n_O.
  replace (S (pred N)) with N.
  replace (sum_f_R0 (fun k:nat => An (S N) * Bn (S k)) (pred (pred N))) with
    (sum_f_R0 (fun k:nat => Bn (S k) * An (S N)) (pred (pred N))).
  rewrite <- (scal_sum (fun l:nat => Bn (S l)) (pred (pred N)) (An (S N)));
    rewrite (sum_N_predN (fun l:nat => Bn (S l)) (pred N)).
  replace (S (pred N)) with N.
  ring.
  apply S_pred with 0%nat; assumption.
  apply lt_pred; apply lt_le_trans with 2%nat; [ apply lt_n_Sn | assumption ].
  apply sum_eq; intros; apply Rmult_comm.
  apply S_pred with 0%nat; assumption.
  replace (N - pred N)%nat with 1%nat.
  reflexivity.
  pattern N at 1; replace N with (S (pred N)).
  rewrite <- minus_Sn_m.
  rewrite <- minus_n_n; reflexivity.
  apply le_n.
  symmetry ; apply S_pred with 0%nat; assumption.
  apply sum_eq; intros;
    rewrite
      (sum_N_predN (fun l:nat => An (S (S (l + i))) * Bn (N - l)%nat)
	(pred (N - i))).
  replace (S (S (pred (N - i) + i))) with (S N).
  replace (N - pred (N - i))%nat with (S i).
  reflexivity.
  rewrite pred_of_minus; apply INR_eq; repeat rewrite minus_INR.
  rewrite S_INR; simpl; ring.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply INR_le; rewrite minus_INR.
  apply Rplus_le_reg_l with (INR i - 1).
  replace (INR i - 1 + INR 1) with (INR i); [ idtac | simpl; ring ].
  replace (INR i - 1 + (INR N - INR i)) with (INR N - INR 1);
    [ idtac | simpl; ring ].
  rewrite <- minus_INR.
  apply le_INR; apply le_trans with (pred (pred N)).
  assumption.
  rewrite <- pred_of_minus; apply le_pred_n.
  apply le_trans with 2%nat.
  apply le_n_Sn.
  assumption.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  rewrite <- pred_of_minus.
  apply le_trans with (pred N).
  apply le_S_n.
  replace (S (pred N)) with N.
  replace (S (pred (N - i))) with (N - i)%nat.
  apply (fun p n m:nat => plus_le_reg_l n m p) with i; rewrite le_plus_minus_r.
  apply le_plus_r.
  apply le_trans with (pred (pred N));
    [ assumption | apply le_trans with (pred N); apply le_pred_n ].
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with i; rewrite le_plus_minus_r.
  replace (i + 0)%nat with i; [ idtac | ring ].
  apply le_lt_trans with (pred (pred N));
    [ assumption | apply lt_trans with (pred N); apply lt_pred_n_n ].
  apply lt_S_n.
  replace (S (pred N)) with N.
  apply lt_le_trans with 2%nat.
  apply lt_n_Sn.
  assumption.
  apply S_pred with 0%nat; assumption.
  assumption.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply S_pred with 0%nat; assumption.
  apply le_pred_n.
  apply INR_eq; rewrite pred_of_minus; do 3 rewrite S_INR; rewrite plus_INR;
    repeat rewrite minus_INR.
  simpl; ring.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply INR_le.
  rewrite minus_INR.
  apply Rplus_le_reg_l with (INR i - 1).
  replace (INR i - 1 + INR 1) with (INR i); [ idtac | simpl; ring ].
  replace (INR i - 1 + (INR N - INR i)) with (INR N - INR 1);
    [ idtac | simpl; ring ].
  rewrite <- minus_INR.
  apply le_INR.
  apply le_trans with (pred (pred N)).
  assumption.
  rewrite <- pred_of_minus.
  apply le_pred_n.
  apply le_trans with 2%nat.
  apply le_n_Sn.
  assumption.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply lt_le_trans with 1%nat.
  apply lt_O_Sn.
  apply INR_le.
  rewrite pred_of_minus.
  repeat rewrite minus_INR.
  apply Rplus_le_reg_l with (INR i - 1).
  replace (INR i - 1 + INR 1) with (INR i); [ idtac | simpl; ring ].
  replace (INR i - 1 + (INR N - INR i - INR 1)) with (INR N - INR 1 - INR 1).
  repeat rewrite <- minus_INR.
  apply le_INR.
  apply le_trans with (pred (pred N)).
  assumption.
  do 2 rewrite <- pred_of_minus.
  apply le_n.
  apply (fun p n m:nat => plus_le_reg_l n m p) with 1%nat.
  rewrite le_plus_minus_r.
  simpl; assumption.
  apply le_trans with 2%nat; [ apply le_n_Sn | assumption ].
  apply le_trans with 2%nat; [ apply le_n_Sn | assumption ].
  simpl; ring.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply (fun p n m:nat => plus_le_reg_l n m p) with i.
  rewrite le_plus_minus_r.
  replace (i + 1)%nat with (S i).
  replace N with (S (pred N)).
  apply le_n_S.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_pred_n.
  symmetry ; apply S_pred with 0%nat; assumption.
  apply INR_eq; rewrite S_INR; rewrite plus_INR; reflexivity.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply lt_le_trans with 1%nat.
  apply lt_O_Sn.
  apply le_S_n.
  replace (S (pred N)) with N.
  assumption.
  apply S_pred with 0%nat; assumption.
  replace
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (l + k)) * Bn (S N - l)%nat)
        (pred (S N - k))) (pred N)) with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k)) + An (S k) * Bn (S N)) (pred N)).
  rewrite
    (sum_plus
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (S (l + k))) * Bn (N - l)%nat)
        (pred (N - k))) (fun k:nat => An (S k) * Bn (S N))).
  apply Rplus_eq_compat_l.
  rewrite scal_sum; reflexivity.
  apply sum_eq; intros; rewrite Rplus_comm;
    rewrite
      (decomp_sum (fun l:nat => An (S (l + i)) * Bn (S N - l)%nat)
	(pred (S N - i))).
  replace (0 + i)%nat with i; [ idtac | ring ].
  rewrite <- minus_n_O; apply Rplus_eq_compat_l.
  replace (pred (pred (S N - i))) with (pred (N - i)).
  apply sum_eq; intros.
  replace (S N - S i0)%nat with (N - i0)%nat; [ idtac | reflexivity ].
  replace (S i0 + i)%nat with (S (i0 + i)).
  reflexivity.
  apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR; rewrite S_INR; simpl; ring.
  cut ((N - i)%nat = pred (S N - i)).
  intro; rewrite H5; reflexivity.
  rewrite pred_of_minus.
  apply INR_eq; repeat rewrite minus_INR.
  rewrite S_INR; simpl; ring.
  apply le_trans with N.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply le_n_Sn.
  apply (fun p n m:nat => plus_le_reg_l n m p) with i.
  rewrite le_plus_minus_r.
  replace (i + 1)%nat with (S i).
  apply le_n_S.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply INR_eq; rewrite S_INR; rewrite plus_INR; simpl; ring.
  apply le_trans with N.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply le_n_Sn.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  replace (pred (S N - i)) with (S N - S i)%nat.
  replace (S N - S i)%nat with (N - i)%nat; [ idtac | reflexivity ].
  apply plus_lt_reg_l with i.
  rewrite le_plus_minus_r.
  replace (i + 0)%nat with i; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  assumption.
  apply lt_pred_n_n.
  assumption.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  rewrite pred_of_minus.
  apply INR_eq; repeat rewrite minus_INR.
  repeat rewrite S_INR; simpl; ring.
  apply le_trans with N.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply le_n_Sn.
  apply (fun p n m:nat => plus_le_reg_l n m p) with i.
  rewrite le_plus_minus_r.
  replace (i + 1)%nat with (S i).
  apply le_n_S.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply INR_eq; rewrite S_INR; rewrite plus_INR; simpl; ring.
  apply le_trans with N.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply le_n_Sn.
  apply le_n_S.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  rewrite Rplus_comm.
  rewrite (decomp_sum (fun p:nat => An p * Bn (S N - p)%nat) N).
  rewrite <- minus_n_O.
  apply Rplus_eq_compat_l.
  apply sum_eq; intros.
  reflexivity.
  assumption.
  rewrite Rplus_comm.
  rewrite
    (decomp_sum
      (fun k:nat =>
	sum_f_R0 (fun l:nat => An (S (l + k)) * Bn (N - l)%nat) (pred (N - k)))
      (pred N)).
  rewrite <- minus_n_O.
  replace (sum_f_R0 (fun l:nat => An (S (l + 0)) * Bn (N - l)%nat) (pred N))
    with (sum_f_R0 (fun l:nat => An (S l) * Bn (N - l)%nat) (pred N)).
  apply Rplus_eq_compat_l.
  apply sum_eq; intros.
  replace (pred (N - S i)) with (pred (pred (N - i))).
  apply sum_eq; intros.
  replace (i0 + S i)%nat with (S (i0 + i)).
  reflexivity.
  apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR; rewrite S_INR; simpl; ring.
  cut (pred (N - i) = (N - S i)%nat).
  intro; rewrite H5; reflexivity.
  rewrite pred_of_minus.
  apply INR_eq.
  repeat rewrite minus_INR.
  repeat rewrite S_INR; simpl; ring.
  apply le_trans with (S (pred (pred N))).
  apply le_n_S; assumption.
  replace (S (pred (pred N))) with (pred N).
  apply le_pred_n.
  apply S_pred with 0%nat.
  apply lt_S_n.
  replace (S (pred N)) with N.
  apply lt_le_trans with 2%nat.
  apply lt_n_Sn.
  assumption.
  apply S_pred with 0%nat; assumption.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply (fun p n m:nat => plus_le_reg_l n m p) with i.
  rewrite le_plus_minus_r.
  replace (i + 1)%nat with (S i).
  replace N with (S (pred N)).
  apply le_n_S.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_pred_n.
  symmetry ; apply S_pred with 0%nat; assumption.
  apply INR_eq; rewrite S_INR; rewrite plus_INR; simpl; ring.
  apply le_trans with (pred (pred N)).
  assumption.
  apply le_trans with (pred N); apply le_pred_n.
  apply sum_eq; intros.
  replace (i + 0)%nat with i; [ reflexivity | trivial ].
  apply lt_S_n.
  replace (S (pred N)) with N.
  apply lt_le_trans with 2%nat; [ apply lt_n_Sn | assumption ].
  apply S_pred with 0%nat; assumption.
  inversion H1.
  left; reflexivity.
  right; apply le_n_S; assumption.
  simpl.
  replace (S (pred N)) with N.
  reflexivity.
  apply S_pred with 0%nat; assumption.
  simpl.
  cut ((N - pred N)%nat = 1%nat).
  intro; rewrite H2; reflexivity.
  rewrite pred_of_minus.
  apply INR_eq; repeat rewrite minus_INR.
  simpl; ring.
  apply lt_le_S; assumption.
  rewrite <- pred_of_minus; apply le_pred_n.
  simpl; symmetry ; apply S_pred with 0%nat; assumption.
  inversion H.
  left; reflexivity.
  right; apply lt_le_trans with 1%nat; [ apply lt_n_Sn | exact H1 ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Cos_plus.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo_def.
Require Import Cos_rel.
Require Import Max.
Local Open Scope nat_scope.
Local Open Scope R_scope.

Definition Majxy (x y:R) (n:nat) : R :=
  Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (4 * S n) / INR (fact n).

Lemma Majxy_cv_R0 : forall x y:R, Un_cv (Majxy x y) 0.
Proof.
  intros.
  set (C := Rmax 1 (Rmax (Rabs x) (Rabs y))).
  set (C0 := C ^ 4).
  cut (0 < C).
  intro.
  cut (0 < C0).
  intro.
  assert (H1 := cv_speed_pow_fact C0).
  unfold Un_cv in H1; unfold R_dist in H1.
  unfold Un_cv; unfold R_dist; intros.
  cut (0 < eps / C0);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
	[ assumption | apply Rinv_0_lt_compat; assumption ] ].
  elim (H1 (eps / C0) H3); intros N0 H4.
  exists N0; intros.
  replace (Majxy x y n) with (C0 ^ S n / INR (fact n)).
  simpl.
  apply Rmult_lt_reg_l with (Rabs (/ C0)).
  apply Rabs_pos_lt.
  apply Rinv_neq_0_compat.
  red; intro; rewrite H6 in H0; elim (Rlt_irrefl _ H0).
  rewrite <- Rabs_mult.
  unfold Rminus; rewrite Rmult_plus_distr_l.
  rewrite Ropp_0; rewrite Rmult_0_r.
  unfold Rdiv; repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  rewrite (Rabs_right (/ C0)).
  rewrite <- (Rmult_comm eps).
  replace (C0 ^ n * / INR (fact n) + 0) with (C0 ^ n * / INR (fact n) - 0);
    [ idtac | ring ].
  unfold Rdiv in H4; apply H4; assumption.
  apply Rle_ge; left; apply Rinv_0_lt_compat; assumption.
  red; intro; rewrite H6 in H0; elim (Rlt_irrefl _ H0).
  unfold Majxy.
  unfold C0.
  rewrite pow_mult.
  unfold C; reflexivity.
  unfold C0; apply pow_lt; assumption.
  apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C.
  apply RmaxLess1.
Qed.

Lemma reste1_maj :
  forall (x y:R) (N:nat),
    (0 < N)%nat -> Rabs (Reste1 x y N) <= Majxy x y (pred N).
Proof.
  intros.
  set (C := Rmax 1 (Rmax (Rabs x) (Rabs y))).
  unfold Reste1.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	Rabs
        (sum_f_R0
          (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k))) *
            x ^ (2 * S (l + k)) *
            ((-1) ^ (N - l) / INR (fact (2 * (N - l)))) *
            y ^ (2 * (N - l))) (pred (N - k)))) (
	      pred N)).
  apply
    (Rsum_abs
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          (-1) ^ S (l + k) / INR (fact (2 * S (l + k))) *
          x ^ (2 * S (l + k)) * ((-1) ^ (N - l) / INR (fact (2 * (N - l)))) *
          y ^ (2 * (N - l))) (pred (N - k))) (pred N)).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          Rabs
          ((-1) ^ S (l + k) / INR (fact (2 * S (l + k))) *
            x ^ (2 * S (l + k)) *
            ((-1) ^ (N - l) / INR (fact (2 * (N - l)))) *
            y ^ (2 * (N - l)))) (pred (N - k))) (
	      pred N)).
  apply sum_Rle.
  intros.
  apply
    (Rsum_abs
      (fun l:nat =>
	(-1) ^ S (l + n) / INR (fact (2 * S (l + n))) * x ^ (2 * S (l + n)) *
	((-1) ^ (N - l) / INR (fact (2 * (N - l)))) *
	y ^ (2 * (N - l))) (pred (N - n))).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          / INR (fact (2 * S (l + k)) * fact (2 * (N - l))) *
          C ^ (2 * S (N + k))) (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  unfold Rdiv; repeat rewrite Rabs_mult.
  do 2 rewrite pow_1_abs.
  do 2 rewrite Rmult_1_l.
  rewrite (Rabs_right (/ INR (fact (2 * S (n0 + n))))).
  rewrite (Rabs_right (/ INR (fact (2 * (N - n0))))).
  rewrite mult_INR.
  rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  rewrite <- Rmult_assoc.
  rewrite <- (Rmult_comm (/ INR (fact (2 * (N - n0))))).
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  do 2 rewrite <- RPow_abs.
  apply Rle_trans with (Rabs x ^ (2 * S (n0 + n)) * C ^ (2 * (N - n0))).
  apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  apply pow_incr.
  split.
  apply Rabs_pos.
  unfold C.
  apply Rle_trans with (Rmax (Rabs x) (Rabs y)); apply RmaxLess2.
  apply Rle_trans with (C ^ (2 * S (n0 + n)) * C ^ (2 * (N - n0))).
  do 2 rewrite <- (Rmult_comm (C ^ (2 * (N - n0)))).
  apply Rmult_le_compat_l.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  apply pow_incr.
  split.
  apply Rabs_pos.
  unfold C; apply Rle_trans with (Rmax (Rabs x) (Rabs y)).
  apply RmaxLess1.
  apply RmaxLess2.
  right.
  replace (2 * S (N + n))%nat with (2 * (N - n0) + 2 * S (n0 + n))%nat.
  rewrite pow_add.
  apply Rmult_comm.
  apply INR_eq; rewrite plus_INR; do 3 rewrite mult_INR.
  rewrite minus_INR.
  repeat rewrite S_INR; do 2 rewrite plus_INR; ring.
  apply le_trans with (pred (N - n)).
  exact H1.
  apply le_S_n.
  replace (S (pred (N - n))) with (N - n)%nat.
  apply le_trans with N.
  apply (fun p n m:nat => plus_le_reg_l n m p) with n.
  rewrite <- le_plus_minus.
  apply le_plus_r.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply le_n_Sn.
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with n.
  rewrite <- le_plus_minus.
  replace (n + 0)%nat with n; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  assumption.
  apply lt_pred_n_n; assumption.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          / INR (fact (2 * S (l + k)) * fact (2 * (N - l))) * C ^ (4 * N))
        (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat.
  rewrite mult_INR; apply Rmult_lt_0_compat; apply INR_fact_lt_0.
  apply Rle_pow.
  unfold C; apply RmaxLess1.
  replace (4 * N)%nat with (2 * (2 * N))%nat; [ idtac | ring ].
  apply (fun m n p:nat => mult_le_compat_l p n m).
  replace (2 * N)%nat with (S (N + pred N)).
  apply le_n_S.
  apply plus_le_compat_l; assumption.
  rewrite pred_of_minus.
  omega.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0 (fun l:nat => C ^ (4 * N) * Rsqr (/ INR (fact (S (N + k)))))
        (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  rewrite <- (Rmult_comm (C ^ (4 * N))).
  apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  replace (/ INR (fact (2 * S (n0 + n)) * fact (2 * (N - n0)))) with
    (Binomial.C (2 * S (N + n)) (2 * S (n0 + n)) / INR (fact (2 * S (N + n)))).
  apply Rle_trans with
    (Binomial.C (2 * S (N + n)) (S (N + n)) / INR (fact (2 * S (N + n)))).
  unfold Rdiv;
    do 2 rewrite <- (Rmult_comm (/ INR (fact (2 * S (N + n))))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply C_maj.
  omega.
  right.
  unfold Rdiv; rewrite Rmult_comm.
  unfold Binomial.C.
  unfold Rdiv; repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (2 * S (N + n) - S (N + n))%nat with (S (N + n)).
  rewrite Rinv_mult_distr.
  unfold Rsqr; reflexivity.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  omega.
  apply INR_fact_neq_0.
  unfold Rdiv; rewrite Rmult_comm.
  unfold Binomial.C.
  unfold Rdiv; repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (2 * S (N + n) - 2 * S (n0 + n))%nat with (2 * (N - n0))%nat.
  rewrite mult_INR.
  reflexivity.
  omega.
  apply INR_fact_neq_0.
  apply Rle_trans with
    (sum_f_R0 (fun k:nat => INR N / INR (fact (S N)) * C ^ (4 * N)) (pred N)).
  apply sum_Rle; intros.
  rewrite <-
    (scal_sum (fun _:nat => C ^ (4 * N)) (pred (N - n))
      (Rsqr (/ INR (fact (S (N + n)))))).
  rewrite sum_cte.
  rewrite <- Rmult_assoc.
  do 2 rewrite <- (Rmult_comm (C ^ (4 * N))).
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  apply Rle_trans with (Rsqr (/ INR (fact (S (N + n)))) * INR N).
  apply Rmult_le_compat_l.
  apply Rle_0_sqr.
  apply le_INR.
  omega.
  rewrite Rmult_comm; unfold Rdiv; apply Rmult_le_compat_l.
  apply pos_INR.
  apply Rle_trans with (/ INR (fact (S (N + n)))).
  pattern (/ INR (fact (S (N + n)))) at 2; rewrite <- Rmult_1_r.
  unfold Rsqr.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rmult_le_reg_l with (INR (fact (S (N + n)))).
  apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r.
  replace 1 with (INR 1).
  apply le_INR.
  apply lt_le_S.
  apply INR_lt; apply INR_fact_lt_0.
  reflexivity.
  apply INR_fact_neq_0.
  apply Rmult_le_reg_l with (INR (fact (S (N + n)))).
  apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (INR (fact (S N))).
  apply INR_fact_lt_0.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm (INR (fact (S N)))).
  rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  apply le_INR.
  apply fact_le.
  apply le_n_S.
  apply le_plus_l.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  rewrite sum_cte.
  apply Rle_trans with (C ^ (4 * N) / INR (fact (pred N))).
  rewrite <- (Rmult_comm (C ^ (4 * N))).
  unfold Rdiv; rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  cut (S (pred N) = N).
  intro; rewrite H0.
  pattern N at 2; rewrite <- H0.
  do 2 rewrite fact_simpl.
  rewrite H0.
  repeat rewrite mult_INR.
  repeat rewrite Rinv_mult_distr.
  rewrite (Rmult_comm (/ INR (S N))).
  repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  pattern (/ INR (fact (pred N))) at 2; rewrite <- Rmult_1_r.
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rmult_le_reg_l with (INR (S N)).
  apply lt_INR_0; apply lt_O_Sn.
  rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; rewrite Rmult_1_l.
  apply le_INR; apply le_n_Sn.
  apply not_O_INR; discriminate.
  apply not_O_INR.
  red; intro; rewrite H1 in H; elim (lt_irrefl _ H).
  apply not_O_INR.
  red; intro; rewrite H1 in H; elim (lt_irrefl _ H).
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  apply prod_neq_R0.
  apply not_O_INR.
  red; intro; rewrite H1 in H; elim (lt_irrefl _ H).
  apply INR_fact_neq_0.
  symmetry ; apply S_pred with 0%nat; assumption.
  right.
  unfold Majxy.
  unfold C.
  replace (S (pred N)) with N.
  reflexivity.
  apply S_pred with 0%nat; assumption.
Qed.

Lemma reste2_maj :
  forall (x y:R) (N:nat), (0 < N)%nat -> Rabs (Reste2 x y N) <= Majxy x y N.
Proof.
  intros.
  set (C := Rmax 1 (Rmax (Rabs x) (Rabs y))).
  unfold Reste2.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	Rabs
        (sum_f_R0
          (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k) + 1)) *
            x ^ (2 * S (l + k) + 1) *
            ((-1) ^ (N - l) / INR (fact (2 * (N - l) + 1))) *
            y ^ (2 * (N - l) + 1)) (pred (N - k)))) (
	      pred N)).
  apply
    (Rsum_abs
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          (-1) ^ S (l + k) / INR (fact (2 * S (l + k) + 1)) *
          x ^ (2 * S (l + k) + 1) *
          ((-1) ^ (N - l) / INR (fact (2 * (N - l) + 1))) *
          y ^ (2 * (N - l) + 1)) (pred (N - k))) (
	    pred N)).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          Rabs
          ((-1) ^ S (l + k) / INR (fact (2 * S (l + k) + 1)) *
            x ^ (2 * S (l + k) + 1) *
            ((-1) ^ (N - l) / INR (fact (2 * (N - l) + 1))) *
            y ^ (2 * (N - l) + 1))) (pred (N - k))) (
	      pred N)).
  apply sum_Rle.
  intros.
  apply
    (Rsum_abs
      (fun l:nat =>
	(-1) ^ S (l + n) / INR (fact (2 * S (l + n) + 1)) *
	x ^ (2 * S (l + n) + 1) *
	((-1) ^ (N - l) / INR (fact (2 * (N - l) + 1))) *
	y ^ (2 * (N - l) + 1)) (pred (N - n))).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          / INR (fact (2 * S (l + k) + 1) * fact (2 * (N - l) + 1)) *
          C ^ (2 * S (S (N + k)))) (pred (N - k))) (
	    pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  unfold Rdiv; repeat rewrite Rabs_mult.
  do 2 rewrite pow_1_abs.
  do 2 rewrite Rmult_1_l.
  rewrite (Rabs_right (/ INR (fact (2 * S (n0 + n) + 1)))).
  rewrite (Rabs_right (/ INR (fact (2 * (N - n0) + 1)))).
  rewrite mult_INR.
  rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  rewrite <- Rmult_assoc.
  rewrite <- (Rmult_comm (/ INR (fact (2 * (N - n0) + 1)))).
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  do 2 rewrite <- RPow_abs.
  apply Rle_trans with (Rabs x ^ (2 * S (n0 + n) + 1) * C ^ (2 * (N - n0) + 1)).
  apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  apply pow_incr.
  split.
  apply Rabs_pos.
  unfold C.
  apply Rle_trans with (Rmax (Rabs x) (Rabs y)); apply RmaxLess2.
  apply Rle_trans with (C ^ (2 * S (n0 + n) + 1) * C ^ (2 * (N - n0) + 1)).
  do 2 rewrite <- (Rmult_comm (C ^ (2 * (N - n0) + 1))).
  apply Rmult_le_compat_l.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  apply pow_incr.
  split.
  apply Rabs_pos.
  unfold C; apply Rle_trans with (Rmax (Rabs x) (Rabs y)).
  apply RmaxLess1.
  apply RmaxLess2.
  right.
  replace (2 * S (S (N + n)))%nat with
    (2 * (N - n0) + 1 + (2 * S (n0 + n) + 1))%nat.
  repeat rewrite pow_add.
  ring.
  omega.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply Rle_ge; left; apply Rinv_0_lt_compat.
  apply INR_fact_lt_0.
  apply Rle_ge; left; apply Rinv_0_lt_compat.
  apply INR_fact_lt_0.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat =>
          / INR (fact (2 * S (l + k) + 1) * fact (2 * (N - l) + 1)) *
          C ^ (4 * S N)) (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat.
  rewrite mult_INR; apply Rmult_lt_0_compat; apply INR_fact_lt_0.
  apply Rle_pow.
  unfold C; apply RmaxLess1.
  replace (4 * S N)%nat with (2 * (2 * S N))%nat; [ idtac | ring ].
  apply (fun m n p:nat => mult_le_compat_l p n m).
  replace (2 * S N)%nat with (S (S (N + N))).
  repeat apply le_n_S.
  apply plus_le_compat_l.
  apply le_trans with (pred N).
  assumption.
  apply le_pred_n.
  ring.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
	sum_f_R0
        (fun l:nat => C ^ (4 * S N) * Rsqr (/ INR (fact (S (S (N + k))))))
        (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  rewrite <- (Rmult_comm (C ^ (4 * S N))).
  apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  replace (/ INR (fact (2 * S (n0 + n) + 1) * fact (2 * (N - n0) + 1))) with
    (Binomial.C (2 * S (S (N + n))) (2 * S (n0 + n) + 1) /
      INR (fact (2 * S (S (N + n))))).
  apply Rle_trans with
    (Binomial.C (2 * S (S (N + n))) (S (S (N + n))) /
      INR (fact (2 * S (S (N + n))))).
  unfold Rdiv;
    do 2 rewrite <- (Rmult_comm (/ INR (fact (2 * S (S (N + n)))))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply C_maj.
  apply le_trans with (2 * S (S (n0 + n)))%nat.
  replace (2 * S (S (n0 + n)))%nat with (S (2 * S (n0 + n) + 1)).
  apply le_n_Sn.
  ring.
  omega.
  right.
  unfold Rdiv; rewrite Rmult_comm.
  unfold Binomial.C.
  unfold Rdiv; repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (2 * S (S (N + n)) - S (S (N + n)))%nat with (S (S (N + n))).
  rewrite Rinv_mult_distr.
  unfold Rsqr; reflexivity.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  omega.
  apply INR_fact_neq_0.
  unfold Rdiv; rewrite Rmult_comm.
  unfold Binomial.C.
  unfold Rdiv; repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (2 * S (S (N + n)) - (2 * S (n0 + n) + 1))%nat with
    (2 * (N - n0) + 1)%nat.
  rewrite mult_INR.
  reflexivity.
  omega.
  apply INR_fact_neq_0.
  apply Rle_trans with
    (sum_f_R0 (fun k:nat => INR N / INR (fact (S (S N))) * C ^ (4 * S N))
      (pred N)).
  apply sum_Rle; intros.
  rewrite <-
    (scal_sum (fun _:nat => C ^ (4 * S N)) (pred (N - n))
      (Rsqr (/ INR (fact (S (S (N + n))))))).
  rewrite sum_cte.
  rewrite <- Rmult_assoc.
  do 2 rewrite <- (Rmult_comm (C ^ (4 * S N))).
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  apply Rle_trans with (Rsqr (/ INR (fact (S (S (N + n))))) * INR N).
  apply Rmult_le_compat_l.
  apply Rle_0_sqr.
  replace (S (pred (N - n))) with (N - n)%nat.
  apply le_INR.
  omega.
  omega.
  rewrite Rmult_comm; unfold Rdiv; apply Rmult_le_compat_l.
  apply pos_INR.
  apply Rle_trans with (/ INR (fact (S (S (N + n))))).
  pattern (/ INR (fact (S (S (N + n))))) at 2; rewrite <- Rmult_1_r.
  unfold Rsqr.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rmult_le_reg_l with (INR (fact (S (S (N + n))))).
  apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r.
  replace 1 with (INR 1).
  apply le_INR.
  apply lt_le_S.
  apply INR_lt; apply INR_fact_lt_0.
  reflexivity.
  apply INR_fact_neq_0.
  apply Rmult_le_reg_l with (INR (fact (S (S (N + n))))).
  apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with (INR (fact (S (S N)))).
  apply INR_fact_lt_0.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm (INR (fact (S (S N))))).
  rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  apply le_INR.
  apply fact_le.
  omega.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  rewrite sum_cte.
  apply Rle_trans with (C ^ (4 * S N) / INR (fact N)).
  rewrite <- (Rmult_comm (C ^ (4 * S N))).
  unfold Rdiv; rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply pow_le.
  left; apply Rlt_le_trans with 1.
  apply Rlt_0_1.
  unfold C; apply RmaxLess1.
  cut (S (pred N) = N).
  intro; rewrite H0.
  do 2 rewrite fact_simpl.
  repeat rewrite mult_INR.
  repeat rewrite Rinv_mult_distr.
  apply Rle_trans with
    (INR (S (S N)) * (/ INR (S (S N)) * (/ INR (S N) * / INR (fact N))) * INR N).
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (INR N)).
  rewrite (Rmult_comm (INR (S (S N)))).
  apply Rmult_le_compat_l.
  repeat apply Rmult_le_pos.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
  left; apply Rinv_0_lt_compat.
  apply INR_fact_lt_0.
  apply pos_INR.
  apply le_INR.
  apply le_trans with (S N); apply le_n_Sn.
  repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  apply Rle_trans with (/ INR (S N) * / INR (fact N) * INR (S N)).
  repeat rewrite Rmult_assoc.
  repeat apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply le_INR; apply le_n_Sn.
  rewrite (Rmult_comm (/ INR (S N))).
  rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; right; reflexivity.
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  apply prod_neq_R0; [ apply not_O_INR; discriminate | apply INR_fact_neq_0 ].
  symmetry ; apply S_pred with 0%nat; assumption.
  right.
  unfold Majxy.
  unfold C.
  reflexivity.
Qed.

Lemma reste1_cv_R0 : forall x y:R, Un_cv (Reste1 x y) 0.
Proof.
  intros.
  assert (H := Majxy_cv_R0 x y).
  unfold Un_cv in H; unfold R_dist in H.
  unfold Un_cv; unfold R_dist; intros.
  elim (H eps H0); intros N0 H1.
  exists (S N0); intros.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r.
  apply Rle_lt_trans with (Rabs (Majxy x y (pred n))).
  rewrite (Rabs_right (Majxy x y (pred n))).
  apply reste1_maj.
  apply lt_le_trans with (S N0).
  apply lt_O_Sn.
  assumption.
  apply Rle_ge.
  unfold Majxy.
  unfold Rdiv; apply Rmult_le_pos.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  replace (Majxy x y (pred n)) with (Majxy x y (pred n) - 0); [ idtac | ring ].
  apply H1.
  unfold ge; apply le_S_n.
  replace (S (pred n)) with n.
  assumption.
  apply S_pred with 0%nat.
  apply lt_le_trans with (S N0); [ apply lt_O_Sn | assumption ].
Qed.

Lemma reste2_cv_R0 : forall x y:R, Un_cv (Reste2 x y) 0.
Proof.
  intros.
  assert (H := Majxy_cv_R0 x y).
  unfold Un_cv in H; unfold R_dist in H.
  unfold Un_cv; unfold R_dist; intros.
  elim (H eps H0); intros N0 H1.
  exists (S N0); intros.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r.
  apply Rle_lt_trans with (Rabs (Majxy x y n)).
  rewrite (Rabs_right (Majxy x y n)).
  apply reste2_maj.
  apply lt_le_trans with (S N0).
  apply lt_O_Sn.
  assumption.
  apply Rle_ge.
  unfold Majxy.
  unfold Rdiv; apply Rmult_le_pos.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  replace (Majxy x y n) with (Majxy x y n - 0); [ idtac | ring ].
  apply H1.
  unfold ge; apply le_trans with (S N0).
  apply le_n_Sn.
  exact H2.
Qed.

Lemma reste_cv_R0 : forall x y:R, Un_cv (Reste x y) 0.
Proof.
  intros.
  unfold Reste.
  set (An := fun n:nat => Reste2 x y n).
  set (Bn := fun n:nat => Reste1 x y (S n)).
  cut
    (Un_cv (fun n:nat => An n - Bn n) (0 - 0) ->
      Un_cv (fun N:nat => Reste2 x y N - Reste1 x y (S N)) 0).
  intro.
  apply H.
  apply CV_minus.
  unfold An.
  replace (fun n:nat => Reste2 x y n) with (Reste2 x y).
  apply reste2_cv_R0.
  reflexivity.
  unfold Bn.
  assert (H0 := reste1_cv_R0 x y).
  unfold Un_cv in H0; unfold R_dist in H0.
  unfold Un_cv; unfold R_dist; intros.
  elim (H0 eps H1); intros N0 H2.
  exists N0; intros.
  apply H2.
  unfold ge; apply le_trans with (S N0).
  apply le_n_Sn.
  apply le_n_S; assumption.
  unfold An, Bn.
  intro.
  replace 0 with (0 - 0); [ idtac | ring ].
  exact H.
Qed.

Theorem cos_plus : forall x y:R, cos (x + y) = cos x * cos y - sin x * sin y.
Proof.
  intros.
  cut (Un_cv (C1 x y) (cos x * cos y - sin x * sin y)).
  cut (Un_cv (C1 x y) (cos (x + y))).
  intros.
  apply UL_sequence with (C1 x y); assumption.
  apply C1_cvg.
  unfold Un_cv; unfold R_dist.
  intros.
  assert (H0 := A1_cvg x).
  assert (H1 := A1_cvg y).
  assert (H2 := B1_cvg x).
  assert (H3 := B1_cvg y).
  assert (H4 := CV_mult _ _ _ _ H0 H1).
  assert (H5 := CV_mult _ _ _ _ H2 H3).
  assert (H6 := reste_cv_R0 x y).
  unfold Un_cv in H4; unfold Un_cv in H5; unfold Un_cv in H6.
  unfold R_dist in H4; unfold R_dist in H5; unfold R_dist in H6.
  cut (0 < eps / 3);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
	[ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H4 (eps / 3) H7); intros N1 H8.
  elim (H5 (eps / 3) H7); intros N2 H9.
  elim (H6 (eps / 3) H7); intros N3 H10.
  set (N := S (S (max (max N1 N2) N3))).
  exists N.
  intros.
  cut (n = S (pred n)).
  intro; rewrite H12.
  rewrite <- cos_plus_form.
  rewrite <- H12.
  apply Rle_lt_trans with
    (Rabs (A1 x n * A1 y n - cos x * cos y) +
      Rabs (sin x * sin y - B1 x (pred n) * B1 y (pred n) + Reste x y (pred n))).
  replace
    (A1 x n * A1 y n - B1 x (pred n) * B1 y (pred n) + Reste x y (pred n) -
      (cos x * cos y - sin x * sin y)) with
    (A1 x n * A1 y n - cos x * cos y +
      (sin x * sin y - B1 x (pred n) * B1 y (pred n) + Reste x y (pred n)));
    [ apply Rabs_triang | ring ].
  replace eps with (eps / 3 + (eps / 3 + eps / 3)).
  apply Rplus_lt_compat.
  apply H8.
  unfold ge; apply le_trans with N.
  unfold N.
  apply le_trans with (max N1 N2).
  apply le_max_l.
  apply le_trans with (max (max N1 N2) N3).
  apply le_max_l.
  apply le_trans with (S (max (max N1 N2) N3)); apply le_n_Sn.
  assumption.
  apply Rle_lt_trans with
    (Rabs (sin x * sin y - B1 x (pred n) * B1 y (pred n)) +
      Rabs (Reste x y (pred n))).
  apply Rabs_triang.
  apply Rplus_lt_compat.
  rewrite <- Rabs_Ropp.
  rewrite Ropp_minus_distr.
  apply H9.
  unfold ge; apply le_trans with (max N1 N2).
  apply le_max_r.
  apply le_S_n.
  rewrite <- H12.
  apply le_trans with N.
  unfold N.
  apply le_n_S.
  apply le_trans with (max (max N1 N2) N3).
  apply le_max_l.
  apply le_n_Sn.
  assumption.
  replace (Reste x y (pred n)) with (Reste x y (pred n) - 0).
  apply H10.
  unfold ge.
  apply le_S_n.
  rewrite <- H12.
  apply le_trans with N.
  unfold N.
  apply le_n_S.
  apply le_trans with (max (max N1 N2) N3).
  apply le_max_r.
  apply le_n_Sn.
  assumption.
  ring.
  pattern eps at 4; replace eps with (3 * (eps / 3)).
  ring.
  unfold Rdiv.
  rewrite <- Rmult_assoc.
  apply Rinv_r_simpl_m.
  discrR.
  apply lt_le_trans with (pred N).
  unfold N; simpl; apply lt_O_Sn.
  apply le_S_n.
  rewrite <- H12.
  replace (S (pred N)) with N.
  assumption.
  unfold N; simpl; reflexivity.
  cut (0 < N)%nat.
  intro.
  cut (0 < n)%nat.
  intro.
  apply S_pred with 0%nat; assumption.
  apply lt_le_trans with N; assumption.
  unfold N; apply lt_O_Sn.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Cos_rel.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo_def.
Local Open Scope R_scope.

Definition A1 (x:R) (N:nat) : R :=
  sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * x ^ (2 * k)) N.

Definition B1 (x:R) (N:nat) : R :=
  sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * x ^ (2 * k + 1))
    N.

Definition C1 (x y:R) (N:nat) : R :=
  sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * (x + y) ^ (2 * k)) N.

Definition Reste1 (x y:R) (N:nat) : R :=
  sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k))) *
            x ^ (2 * S (l + k)) * ((-1) ^ (N - l) / INR (fact (2 * (N - l)))) *
            y ^ (2 * (N - l))) (pred (N - k))) (pred N).

Definition Reste2 (x y:R) (N:nat) : R :=
  sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k) + 1)) *
            x ^ (2 * S (l + k) + 1) *
            ((-1) ^ (N - l) / INR (fact (2 * (N - l) + 1))) *
            y ^ (2 * (N - l) + 1)) (pred (N - k))) (
    pred N).

Definition Reste (x y:R) (N:nat) : R := Reste2 x y N - Reste1 x y (S N).

(* Here is the main result that will be used to prove that (cos (x+y))=(cos x)(cos y)-(sin x)(sin y) *)
Theorem cos_plus_form :
 forall (x y:R) (n:nat),
   (0 < n)%nat ->
   A1 x (S n) * A1 y (S n) - B1 x n * B1 y n + Reste x y n = C1 x y (S n).
intros.
unfold A1, B1.
rewrite
 (cauchy_finite (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * x ^ (2 * k))
    (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * y ^ (2 * k)) (
    S n)).
rewrite
 (cauchy_finite
    (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * x ^ (2 * k + 1))
    (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * y ^ (2 * k + 1)) n H)
 .
unfold Reste.
replace
 (sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k))) *
            x ^ (2 * S (l + k)) *
            ((-1) ^ (S n - l) / INR (fact (2 * (S n - l))) *
             y ^ (2 * (S n - l)))) (pred (S n - k))) (
    pred (S n))) with (Reste1 x y (S n)).
replace
 (sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun l:nat =>
            (-1) ^ S (l + k) / INR (fact (2 * S (l + k) + 1)) *
            x ^ (2 * S (l + k) + 1) *
            ((-1) ^ (n - l) / INR (fact (2 * (n - l) + 1)) *
             y ^ (2 * (n - l) + 1))) (pred (n - k))) (
    pred n)) with (Reste2 x y n).
replace
 (sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun p:nat =>
            (-1) ^ p / INR (fact (2 * p)) * x ^ (2 * p) *
            ((-1) ^ (k - p) / INR (fact (2 * (k - p))) * y ^ (2 * (k - p))))
         k) (S n)) with
 (sum_f_R0
    (fun k:nat =>
       (-1) ^ k / INR (fact (2 * k)) *
       sum_f_R0
         (fun l:nat => C (2 * k) (2 * l) * x ^ (2 * l) * y ^ (2 * (k - l))) k)
    (S n)).
pose
 (sin_nnn :=
  fun n:nat =>
    match n with
    | O => 0
    | S p =>
        (-1) ^ S p / INR (fact (2 * S p)) *
        sum_f_R0
          (fun l:nat =>
             C (2 * S p) (S (2 * l)) * x ^ S (2 * l) * y ^ S (2 * (p - l))) p
    end).
ring_simplify.
unfold Rminus.
replace
(* (-   old ring compat *)
 (-
  sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun p:nat =>
            (-1) ^ p / INR (fact (2 * p + 1)) * x ^ (2 * p + 1) *
            ((-1) ^ (k - p) / INR (fact (2 * (k - p) + 1)) *
             y ^ (2 * (k - p) + 1))) k) n) with (sum_f_R0 sin_nnn (S n)).
rewrite <- sum_plus.
unfold C1.
apply sum_eq; intros.
induction  i as [| i Hreci].
simpl.
unfold C; simpl.
field; discrR.
unfold sin_nnn.
rewrite <- Rmult_plus_distr_l.
apply Rmult_eq_compat_l.
rewrite binomial.
pose (Wn := fun i0:nat => C (2 * S i) i0 * x ^ i0 * y ^ (2 * S i - i0)).
replace
 (sum_f_R0
    (fun l:nat => C (2 * S i) (2 * l) * x ^ (2 * l) * y ^ (2 * (S i - l)))
    (S i)) with (sum_f_R0 (fun l:nat => Wn (2 * l)%nat) (S i)).
replace
 (sum_f_R0
    (fun l:nat =>
       C (2 * S i) (S (2 * l)) * x ^ S (2 * l) * y ^ S (2 * (i - l))) i) with
 (sum_f_R0 (fun l:nat => Wn (S (2 * l))) i).
apply sum_decomposition.
apply sum_eq; intros.
unfold Wn.
apply Rmult_eq_compat_l.
replace (2 * S i - S (2 * i0))%nat with (S (2 * (i - i0))).
reflexivity.
omega.
apply sum_eq; intros.
unfold Wn.
apply Rmult_eq_compat_l.
replace (2 * S i - 2 * i0)%nat with (2 * (S i - i0))%nat.
reflexivity.
omega.
replace
 (-
  sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun p:nat =>
            (-1) ^ p / INR (fact (2 * p + 1)) * x ^ (2 * p + 1) *
            ((-1) ^ (k - p) / INR (fact (2 * (k - p) + 1)) *
             y ^ (2 * (k - p) + 1))) k) n) with
 (-1 *
  sum_f_R0
    (fun k:nat =>
       sum_f_R0
         (fun p:nat =>
            (-1) ^ p / INR (fact (2 * p + 1)) * x ^ (2 * p + 1) *
            ((-1) ^ (k - p) / INR (fact (2 * (k - p) + 1)) *
             y ^ (2 * (k - p) + 1))) k) n);[idtac|ring].
rewrite scal_sum.
rewrite decomp_sum.
replace (sin_nnn 0%nat) with 0.
rewrite Rplus_0_l.
change (pred (S n)) with n.
   (* replace (pred (S n)) with n; [ idtac | reflexivity ]. *)
apply sum_eq; intros.
rewrite Rmult_comm.
unfold sin_nnn.
rewrite scal_sum.
rewrite scal_sum.
apply sum_eq; intros.
unfold Rdiv.
(*repeat rewrite Rmult_assoc.*)
(* rewrite (Rmult_comm (/ INR (fact (2 * S i)))). *)
repeat rewrite <- Rmult_assoc.
rewrite <- (Rmult_comm (/ INR (fact (2 * S i)))).
repeat rewrite <- Rmult_assoc.
replace (/ INR (fact (2 * S i)) * C (2 * S i) (S (2 * i0))) with
 (/ INR (fact (2 * i0 + 1)) * / INR (fact (2 * (i - i0) + 1))).
replace (S (2 * i0)) with (2 * i0 + 1)%nat; [ idtac | ring ].
replace (S (2 * (i - i0))) with (2 * (i - i0) + 1)%nat; [ idtac | ring ].
replace ((-1) ^ S i) with (-1 * (-1) ^ i0 * (-1) ^ (i - i0)).
ring.
simpl.
pattern i at 2; replace i with (i0 + (i - i0))%nat.
rewrite pow_add.
ring.
symmetry ; apply le_plus_minus; assumption.
unfold C.
unfold Rdiv; repeat rewrite <- Rmult_assoc.
rewrite <- Rinv_l_sym.
rewrite Rmult_1_l.
rewrite Rinv_mult_distr.
replace (S (2 * i0)) with (2 * i0 + 1)%nat;
 [ apply Rmult_eq_compat_l | ring ].
replace (2 * S i - (2 * i0 + 1))%nat with (2 * (i - i0) + 1)%nat.
reflexivity.
omega.
apply INR_fact_neq_0.
apply INR_fact_neq_0.
apply INR_fact_neq_0.
reflexivity.
apply lt_O_Sn.
(* ring. *)
apply sum_eq; intros.
rewrite scal_sum.
apply sum_eq; intros.
unfold Rdiv.
repeat rewrite <- Rmult_assoc.
rewrite <- (Rmult_comm (/ INR (fact (2 * i)))).
repeat rewrite <- Rmult_assoc.
replace (/ INR (fact (2 * i)) * C (2 * i) (2 * i0)) with
 (/ INR (fact (2 * i0)) * / INR (fact (2 * (i - i0)))).
replace ((-1) ^ i) with ((-1) ^ i0 * (-1) ^ (i - i0)).
ring.
pattern i at 2; replace i with (i0 + (i - i0))%nat.
rewrite pow_add.
ring.
symmetry ; apply le_plus_minus; assumption.
unfold C.
unfold Rdiv; repeat rewrite <- Rmult_assoc.
rewrite <- Rinv_l_sym.
rewrite Rmult_1_l.
rewrite Rinv_mult_distr.
replace (2 * i - 2 * i0)%nat with (2 * (i - i0))%nat.
reflexivity.
omega.
apply INR_fact_neq_0.
apply INR_fact_neq_0.
apply INR_fact_neq_0.
unfold Reste2; apply sum_eq; intros.
apply sum_eq; intros.
unfold Rdiv; ring.
unfold Reste1; apply sum_eq; intros.
apply sum_eq; intros.
unfold Rdiv; ring.
apply lt_O_Sn.
Qed.

Lemma pow_sqr : forall (x:R) (i:nat), x ^ (2 * i) = (x * x) ^ i.
intros.
assert (H := pow_Rsqr x i).
unfold Rsqr in H; exact H.
Qed.

Lemma A1_cvg : forall x:R, Un_cv (A1 x) (cos x).
intro.
assert (H := exist_cos (x * x)).
elim H; intros.
assert (p_i := p).
unfold cos_in in p.
unfold cos_n, infinite_sum in p.
unfold R_dist in p.
cut (cos x = x0).
intro.
rewrite H0.
unfold Un_cv; unfold R_dist; intros.
elim (p eps H1); intros.
exists x1; intros.
unfold A1.
replace
 (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * x ^ (2 * k)) n) with
 (sum_f_R0 (fun i:nat => (-1) ^ i / INR (fact (2 * i)) * (x * x) ^ i) n).
apply H2; assumption.
apply sum_eq.
intros.
replace ((x * x) ^ i) with (x ^ (2 * i)).
reflexivity.
apply pow_sqr.
unfold cos.
case (exist_cos (Rsqr x)).
unfold Rsqr; intros.
unfold cos_in in p_i.
unfold cos_in in c.
apply uniqueness_sum with (fun i:nat => cos_n i * (x * x) ^ i); assumption.
Qed.

Lemma C1_cvg : forall x y:R, Un_cv (C1 x y) (cos (x + y)).
intros.
assert (H := exist_cos ((x + y) * (x + y))).
elim H; intros.
assert (p_i := p).
unfold cos_in in p.
unfold cos_n, infinite_sum in p.
unfold R_dist in p.
cut (cos (x + y) = x0).
intro.
rewrite H0.
unfold Un_cv; unfold R_dist; intros.
elim (p eps H1); intros.
exists x1; intros.
unfold C1.
replace
 (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k)) * (x + y) ^ (2 * k)) n)
 with
 (sum_f_R0
    (fun i:nat => (-1) ^ i / INR (fact (2 * i)) * ((x + y) * (x + y)) ^ i) n).
apply H2; assumption.
apply sum_eq.
intros.
replace (((x + y) * (x + y)) ^ i) with ((x + y) ^ (2 * i)).
reflexivity.
apply pow_sqr.
unfold cos.
case (exist_cos (Rsqr (x + y))).
unfold Rsqr; intros.
unfold cos_in in p_i.
unfold cos_in in c.
apply uniqueness_sum with (fun i:nat => cos_n i * ((x + y) * (x + y)) ^ i);
 assumption.
Qed.

Lemma B1_cvg : forall x:R, Un_cv (B1 x) (sin x).
intro.
case (Req_dec x 0); intro.
rewrite H.
rewrite sin_0.
unfold B1.
unfold Un_cv; unfold R_dist; intros; exists 0%nat; intros.
replace
 (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * 0 ^ (2 * k + 1))
    n) with 0.
unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
induction  n as [| n Hrecn].
simpl; ring.
rewrite tech5; rewrite <- Hrecn.
simpl; ring.
unfold ge; apply le_O_n.
assert (H0 := exist_sin (x * x)).
elim H0; intros.
assert (p_i := p).
unfold sin_in in p.
unfold sin_n, infinite_sum in p.
unfold R_dist in p.
cut (sin x = x * x0).
intro.
rewrite H1.
unfold Un_cv; unfold R_dist; intros.
cut (0 < eps / Rabs x);
 [ intro
 | unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption ] ].
elim (p (eps / Rabs x) H3); intros.
exists x1; intros.
unfold B1.
replace
 (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * x ^ (2 * k + 1))
    n) with
 (x *
  sum_f_R0 (fun i:nat => (-1) ^ i / INR (fact (2 * i + 1)) * (x * x) ^ i) n).
replace
 (x *
  sum_f_R0 (fun i:nat => (-1) ^ i / INR (fact (2 * i + 1)) * (x * x) ^ i) n -
  x * x0) with
 (x *
  (sum_f_R0 (fun i:nat => (-1) ^ i / INR (fact (2 * i + 1)) * (x * x) ^ i) n -
   x0)); [ idtac | ring ].
rewrite Rabs_mult.
apply Rmult_lt_reg_l with (/ Rabs x).
apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
rewrite <- Rmult_assoc.
rewrite <- Rinv_l_sym.
rewrite Rmult_1_l; rewrite <- (Rmult_comm eps); unfold Rdiv in H4; apply H4;
 assumption.
apply Rabs_no_R0; assumption.
rewrite scal_sum.
apply sum_eq.
intros.
rewrite pow_add.
rewrite pow_sqr.
simpl.
ring.
unfold sin.
case (exist_sin (Rsqr x)).
unfold Rsqr; intros.
unfold sin_in in p_i.
unfold sin_in in s.
assert
 (H1 := uniqueness_sum (fun i:nat => sin_n i * (x * x) ^ i) x0 x1 p_i s).
rewrite H1; reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/DiscrR.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import RIneq.
Require Import Omega.
Local Open Scope R_scope.

Lemma Rlt_R0_R2 : 0 < 2.
change 2 with (INR 2); apply lt_INR_0; apply lt_O_Sn.
Qed.

Notation Rplus_lt_pos := Rplus_lt_0_compat (only parsing).

Lemma IZR_eq : forall z1 z2:Z, z1 = z2 -> IZR z1 = IZR z2.
intros; rewrite H; reflexivity.
Qed.

Lemma IZR_neq : forall z1 z2:Z, z1 <> z2 -> IZR z1 <> IZR z2.
intros; red; intro; elim H; apply eq_IZR; assumption.
Qed.

Ltac discrR :=
  try
   match goal with
   |  |- (?X1 <> ?X2) =>
       change 2 with (IZR 2);
       change 1 with (IZR 1);
       change 0 with (IZR 0);
       repeat
         rewrite <- plus_IZR ||
           rewrite <- mult_IZR ||
           rewrite <- Ropp_Ropp_IZR || rewrite Z_R_minus;
       apply IZR_neq; try discriminate
   end.

Ltac prove_sup0 :=
  match goal with
  |  |- (0 < 1) => apply Rlt_0_1
  |  |- (0 < ?X1) =>
      repeat
       (apply Rmult_lt_0_compat || apply Rplus_lt_pos;
         try apply Rlt_0_1 || apply Rlt_R0_R2)
  |  |- (?X1 > 0) => change (0 < X1); prove_sup0
  end.

Ltac omega_sup :=
  change 2 with (IZR 2);
  change 1 with (IZR 1);
  change 0 with (IZR 0);
  repeat
    rewrite <- plus_IZR ||
      rewrite <- mult_IZR || rewrite <- Ropp_Ropp_IZR || rewrite Z_R_minus;
  apply IZR_lt; omega.

Ltac prove_sup :=
  match goal with
  |  |- (?X1 > ?X2) => change (X2 < X1); prove_sup
  |  |- (0 < ?X1) => prove_sup0
  |  |- (- ?X1 < 0) => rewrite <- Ropp_0; prove_sup
  |  |- (- ?X1 < - ?X2) => apply Ropp_lt_gt_contravar; prove_sup
  |  |- (- ?X1 < ?X2) => apply Rlt_trans with 0; prove_sup
  |  |- (?X1 < ?X2) => omega_sup
  | _ => idtac
  end.

Ltac Rcompute :=
  change 2 with (IZR 2);
  change 1 with (IZR 1);
  change 0 with (IZR 0);
  repeat
    rewrite <- plus_IZR ||
      rewrite <- mult_IZR || rewrite <- Ropp_Ropp_IZR || rewrite Z_R_minus;
  apply IZR_eq; try reflexivity.


==> anc/HoTT/coq-HoTT/theories/Reals/Exp_prop.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import Ranalysis1.
Require Import PSeries_reg.
Require Import Div2.
Require Import Even.
Require Import Max.
Local Open Scope nat_scope.
Local Open Scope R_scope.

Definition E1 (x:R) (N:nat) : R :=
  sum_f_R0 (fun k:nat => / INR (fact k) * x ^ k) N.

Lemma E1_cvg : forall x:R, Un_cv (E1 x) (exp x).
Proof.
  intro; unfold exp; unfold projT1.
  case (exist_exp x); intro.
  unfold exp_in, Un_cv; unfold infinite_sum, E1; trivial.
Qed.

Definition Reste_E (x y:R) (N:nat) : R :=
  sum_f_R0
  (fun k:nat =>
    sum_f_R0
    (fun l:nat =>
      / INR (fact (S (l + k))) * x ^ S (l + k) *
      (/ INR (fact (N - l)) * y ^ (N - l))) (
        pred (N - k))) (pred N).

Lemma exp_form :
  forall (x y:R) (n:nat),
    (0 < n)%nat -> E1 x n * E1 y n - Reste_E x y n = E1 (x + y) n.
Proof.
  intros; unfold E1.
  rewrite cauchy_finite.
  unfold Reste_E; unfold Rminus; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; apply sum_eq;
      intros.
  rewrite binomial.
  rewrite scal_sum; apply sum_eq; intros.
  unfold C; unfold Rdiv; repeat rewrite Rmult_assoc;
    rewrite (Rmult_comm (INR (fact i))); repeat rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite Rinv_mult_distr.
  ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply H.
Qed.

Definition maj_Reste_E (x y:R) (N:nat) : R :=
  4 *
  (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (2 * N) /
    Rsqr (INR (fact (div2 (pred N))))).

(**********)
Lemma div2_double : forall N:nat, div2 (2 * N) = N.
Proof.
  intro; induction  N as [| N HrecN].
  reflexivity.
  replace (2 * S N)%nat with (S (S (2 * N))).
  simpl; simpl in HrecN; rewrite HrecN; reflexivity.
  ring.
Qed.

Lemma div2_S_double : forall N:nat, div2 (S (2 * N)) = N.
Proof.
  intro; induction  N as [| N HrecN].
  reflexivity.
  replace (2 * S N)%nat with (S (S (2 * N))).
  simpl; simpl in HrecN; rewrite HrecN; reflexivity.
  ring.
Qed.

Lemma div2_not_R0 : forall N:nat, (1 < N)%nat -> (0 < div2 N)%nat.
Proof.
  intros; induction  N as [| N HrecN].
  elim (lt_n_O _ H).
  cut ((1 < N)%nat \/ N = 1%nat).
  intro; elim H0; intro.
  assert (H2 := even_odd_dec N).
  elim H2; intro.
  rewrite <- (even_div2 _ a); apply HrecN; assumption.
  rewrite <- (odd_div2 _ b); apply lt_O_Sn.
  rewrite H1; simpl; apply lt_O_Sn.
  inversion H.
  right; reflexivity.
  left; apply lt_le_trans with 2%nat; [ apply lt_n_Sn | apply H1 ].
Qed.

Lemma Reste_E_maj :
  forall (x y:R) (N:nat),
    (0 < N)%nat -> Rabs (Reste_E x y N) <= maj_Reste_E x y N.
Proof.
  intros; set (M := Rmax 1 (Rmax (Rabs x) (Rabs y))).
  apply Rle_trans with
    (M ^ (2 * N) *
      sum_f_R0
      (fun k:nat =>
        sum_f_R0 (fun l:nat => / Rsqr (INR (fact (div2 (S N)))))
        (pred (N - k))) (pred N)).
  unfold Reste_E.
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
        Rabs
        (sum_f_R0
          (fun l:nat =>
            / INR (fact (S (l + k))) * x ^ S (l + k) *
            (/ INR (fact (N - l)) * y ^ (N - l))) (
              pred (N - k)))) (pred N)).
  apply
    (Rsum_abs
      (fun k:nat =>
        sum_f_R0
        (fun l:nat =>
          / INR (fact (S (l + k))) * x ^ S (l + k) *
          (/ INR (fact (N - l)) * y ^ (N - l))) (
            pred (N - k))) (pred N)).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
        sum_f_R0
        (fun l:nat =>
          Rabs
          (/ INR (fact (S (l + k))) * x ^ S (l + k) *
            (/ INR (fact (N - l)) * y ^ (N - l)))) (
              pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply
    (Rsum_abs
      (fun l:nat =>
        / INR (fact (S (l + n))) * x ^ S (l + n) *
        (/ INR (fact (N - l)) * y ^ (N - l)))).
  apply Rle_trans with
    (sum_f_R0
      (fun k:nat =>
        sum_f_R0
        (fun l:nat =>
          M ^ (2 * N) * / INR (fact (S l)) * / INR (fact (N - l)))
        (pred (N - k))) (pred N)).
  apply sum_Rle; intros.
  apply sum_Rle; intros.
  repeat rewrite Rabs_mult.
  do 2 rewrite <- RPow_abs.
  rewrite (Rabs_right (/ INR (fact (S (n0 + n))))).
  rewrite (Rabs_right (/ INR (fact (N - n0)))).
  replace
  (/ INR (fact (S (n0 + n))) * Rabs x ^ S (n0 + n) *
    (/ INR (fact (N - n0)) * Rabs y ^ (N - n0))) with
  (/ INR (fact (N - n0)) * / INR (fact (S (n0 + n))) * Rabs x ^ S (n0 + n) *
    Rabs y ^ (N - n0)); [ idtac | ring ].
  rewrite <- (Rmult_comm (/ INR (fact (N - n0)))).
  repeat rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_trans with
    (/ INR (fact (S n0)) * Rabs x ^ S (n0 + n) * Rabs y ^ (N - n0)).
  rewrite (Rmult_comm (/ INR (fact (S (n0 + n)))));
    rewrite (Rmult_comm (/ INR (fact (S n0)))); repeat rewrite Rmult_assoc;
      apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  rewrite (Rmult_comm (/ INR (fact (S n0)))); apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  apply Rle_Rinv.
  apply INR_fact_lt_0.
  apply INR_fact_lt_0.
  apply le_INR; apply fact_le; apply le_n_S.
  apply le_plus_l.
  rewrite (Rmult_comm (M ^ (2 * N))); rewrite Rmult_assoc;
    apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_trans with (M ^ S (n0 + n) * Rabs y ^ (N - n0)).
  do 2 rewrite <- (Rmult_comm (Rabs y ^ (N - n0))).
  apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  apply pow_incr; split.
  apply Rabs_pos.
  apply Rle_trans with (Rmax (Rabs x) (Rabs y)).
  apply RmaxLess1.
  unfold M; apply RmaxLess2.
  apply Rle_trans with (M ^ S (n0 + n) * M ^ (N - n0)).
  apply Rmult_le_compat_l.
  apply pow_le; apply Rle_trans with 1.
  left; apply Rlt_0_1.
  unfold M; apply RmaxLess1.
  apply pow_incr; split.
  apply Rabs_pos.
  apply Rle_trans with (Rmax (Rabs x) (Rabs y)).
  apply RmaxLess2.
  unfold M; apply RmaxLess2.
  rewrite <- pow_add; replace (S (n0 + n) + (N - n0))%nat with (N + S n)%nat.
  apply Rle_pow.
  unfold M; apply RmaxLess1.
  replace (2 * N)%nat with (N + N)%nat; [ idtac | ring ].
  apply plus_le_compat_l.
  replace N with (S (pred N)).
  apply le_n_S; apply H0.
  symmetry ; apply S_pred with 0%nat; apply H.
  apply INR_eq; do 2 rewrite plus_INR; do 2 rewrite S_INR; rewrite plus_INR;
    rewrite minus_INR.
  ring.
  apply le_trans with (pred (N - n)).
  apply H1.
  apply le_S_n.
  replace (S (pred (N - n))) with (N - n)%nat.
  apply le_trans with N.
  apply (fun p n m:nat => plus_le_reg_l n m p) with n.
  rewrite <- le_plus_minus.
  apply le_plus_r.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  apply le_n_Sn.
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with n.
  rewrite <- le_plus_minus.
  replace (n + 0)%nat with n; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  apply H0.
  apply lt_pred_n_n.
  apply H.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  rewrite scal_sum.
  apply sum_Rle; intros.
  rewrite <- Rmult_comm.
  rewrite scal_sum.
  apply sum_Rle; intros.
  rewrite (Rmult_comm (/ Rsqr (INR (fact (div2 (S N)))))).
  rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  unfold M; apply RmaxLess1.
  assert (H2 := even_odd_cor N).
  elim H2; intros N0 H3.
  elim H3; intro.
  apply Rle_trans with (/ INR (fact n0) * / INR (fact (N - n0))).
  do 2 rewrite <- (Rmult_comm (/ INR (fact (N - n0)))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_Rinv.
  apply INR_fact_lt_0.
  apply INR_fact_lt_0.
  apply le_INR.
  apply fact_le.
  apply le_n_Sn.
  replace (/ INR (fact n0) * / INR (fact (N - n0))) with
  (C N n0 / INR (fact N)).
  pattern N at 1; rewrite H4.
  apply Rle_trans with (C N N0 / INR (fact N)).
  unfold Rdiv; do 2 rewrite <- (Rmult_comm (/ INR (fact N))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  rewrite H4.
  apply C_maj.
  rewrite <- H4; apply le_trans with (pred (N - n)).
  apply H1.
  apply le_S_n.
  replace (S (pred (N - n))) with (N - n)%nat.
  apply le_trans with N.
  apply (fun p n m:nat => plus_le_reg_l n m p) with n.
  rewrite <- le_plus_minus.
  apply le_plus_r.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  apply le_n_Sn.
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with n.
  rewrite <- le_plus_minus.
  replace (n + 0)%nat with n; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  apply H0.
  apply lt_pred_n_n.
  apply H.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  replace (C N N0 / INR (fact N)) with (/ Rsqr (INR (fact N0))).
  rewrite H4; rewrite div2_S_double; right; reflexivity.
  unfold Rsqr, C, Rdiv.
  repeat rewrite Rinv_mult_distr.
  rewrite (Rmult_comm (INR (fact N))).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; replace (N - N0)%nat with N0.
  ring.
  replace N with (N0 + N0)%nat.
  symmetry ; apply minus_plus.
  rewrite H4.
  ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  unfold C, Rdiv.
  rewrite (Rmult_comm (INR (fact N))).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rinv_mult_distr.
  rewrite Rmult_1_r; ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  replace (/ INR (fact (S n0)) * / INR (fact (N - n0))) with
  (C (S N) (S n0) / INR (fact (S N))).
  apply Rle_trans with (C (S N) (S N0) / INR (fact (S N))).
  unfold Rdiv; do 2 rewrite <- (Rmult_comm (/ INR (fact (S N)))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  cut (S N = (2 * S N0)%nat).
  intro; rewrite H5; apply C_maj.
  rewrite <- H5; apply le_n_S.
  apply le_trans with (pred (N - n)).
  apply H1.
  apply le_S_n.
  replace (S (pred (N - n))) with (N - n)%nat.
  apply le_trans with N.
  apply (fun p n m:nat => plus_le_reg_l n m p) with n.
  rewrite <- le_plus_minus.
  apply le_plus_r.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  apply le_n_Sn.
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with n.
  rewrite <- le_plus_minus.
  replace (n + 0)%nat with n; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  apply H0.
  apply lt_pred_n_n.
  apply H.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  rewrite H4; ring.
  cut (S N = (2 * S N0)%nat).
  intro.
  replace (C (S N) (S N0) / INR (fact (S N))) with (/ Rsqr (INR (fact (S N0)))).
  rewrite H5; rewrite div2_double.
  right; reflexivity.
  unfold Rsqr, C, Rdiv.
  repeat rewrite Rinv_mult_distr.
  replace (S N - S N0)%nat with (S N0).
  rewrite (Rmult_comm (INR (fact (S N)))).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; reflexivity.
  apply INR_fact_neq_0.
  replace (S N) with (S N0 + S N0)%nat.
  symmetry ; apply minus_plus.
  rewrite H5; ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  rewrite H4; ring.
  unfold C, Rdiv.
  rewrite (Rmult_comm (INR (fact (S N)))).
  rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; rewrite Rinv_mult_distr.
  reflexivity.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  unfold maj_Reste_E.
  unfold Rdiv; rewrite (Rmult_comm 4).
  rewrite Rmult_assoc.
  apply Rmult_le_compat_l.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  apply Rle_trans with
    (sum_f_R0 (fun k:nat => INR (N - k) * / Rsqr (INR (fact (div2 (S N)))))
      (pred N)).
  apply sum_Rle; intros.
  rewrite sum_cte.
  replace (S (pred (N - n))) with (N - n)%nat.
  right; apply Rmult_comm.
  apply S_pred with 0%nat.
  apply plus_lt_reg_l with n.
  rewrite <- le_plus_minus.
  replace (n + 0)%nat with n; [ idtac | ring ].
  apply le_lt_trans with (pred N).
  apply H0.
  apply lt_pred_n_n.
  apply H.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  apply Rle_trans with
    (sum_f_R0 (fun k:nat => INR N * / Rsqr (INR (fact (div2 (S N))))) (pred N)).
  apply sum_Rle; intros.
  do 2 rewrite <- (Rmult_comm (/ Rsqr (INR (fact (div2 (S N)))))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply Rsqr_pos_lt.
  apply INR_fact_neq_0.
  apply le_INR.
  apply (fun p n m:nat => plus_le_reg_l n m p) with n.
  rewrite <- le_plus_minus.
  apply le_plus_r.
  apply le_trans with (pred N).
  apply H0.
  apply le_pred_n.
  rewrite sum_cte; replace (S (pred N)) with N.
  cut (div2 (S N) = S (div2 (pred N))).
  intro; rewrite H0.
  rewrite fact_simpl; rewrite mult_comm; rewrite mult_INR; rewrite Rsqr_mult.
  rewrite Rinv_mult_distr.
  rewrite (Rmult_comm (INR N)); repeat rewrite Rmult_assoc;
    apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply Rsqr_pos_lt; apply INR_fact_neq_0.
  rewrite <- H0.
  cut (INR N <= INR (2 * div2 (S N))).
  intro; apply Rmult_le_reg_l with (Rsqr (INR (div2 (S N)))).
  apply Rsqr_pos_lt.
  apply not_O_INR; red; intro.
  cut (1 < S N)%nat.
  intro; assert (H4 := div2_not_R0 _ H3).
  rewrite H2 in H4; elim (lt_n_O _ H4).
  apply lt_n_S; apply H.
  repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  replace (INR N * INR N) with (Rsqr (INR N)); [ idtac | reflexivity ].
  rewrite Rmult_assoc.
  rewrite Rmult_comm.
  replace 4 with (Rsqr 2); [ idtac | ring_Rsqr ].
  rewrite <- Rsqr_mult.
  apply Rsqr_incr_1.
  replace 2 with (INR 2).
  rewrite <- mult_INR; apply H1.
  reflexivity.
  left; apply lt_INR_0; apply H.
  left; apply Rmult_lt_0_compat.
  prove_sup0.
  apply lt_INR_0; apply div2_not_R0.
  apply lt_n_S; apply H.
  cut (1 < S N)%nat.
  intro; unfold Rsqr; apply prod_neq_R0; apply not_O_INR; intro;
    assert (H4 := div2_not_R0 _ H2); rewrite H3 in H4;
      elim (lt_n_O _ H4).
  apply lt_n_S; apply H.
  assert (H1 := even_odd_cor N).
  elim H1; intros N0 H2.
  elim H2; intro.
  pattern N at 2; rewrite H3.
  rewrite div2_S_double.
  right; rewrite H3; reflexivity.
  pattern N at 2; rewrite H3.
  replace (S (S (2 * N0))) with (2 * S N0)%nat.
  rewrite div2_double.
  rewrite H3.
  rewrite S_INR; do 2 rewrite mult_INR.
  rewrite (S_INR N0).
  rewrite Rmult_plus_distr_l.
  apply Rplus_le_compat_l.
  rewrite Rmult_1_r.
  simpl.
  pattern 1 at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    apply Rlt_0_1.
  ring.
  unfold Rsqr; apply prod_neq_R0; apply INR_fact_neq_0.
  unfold Rsqr; apply prod_neq_R0; apply not_O_INR; discriminate.
  assert (H0 := even_odd_cor N).
  elim H0; intros N0 H1.
  elim H1; intro.
  cut (0 < N0)%nat.
  intro; rewrite H2.
  rewrite div2_S_double.
  replace (2 * N0)%nat with (S (S (2 * pred N0))).
  replace (pred (S (S (2 * pred N0)))) with (S (2 * pred N0)).
  rewrite div2_S_double.
  apply S_pred with 0%nat; apply H3.
  reflexivity.
  omega.
  omega.
  rewrite H2.
  replace (pred (S (2 * N0))) with (2 * N0)%nat; [ idtac | reflexivity ].
  replace (S (S (2 * N0))) with (2 * S N0)%nat.
  do 2 rewrite div2_double.
  reflexivity.
  ring.
  apply S_pred with 0%nat; apply H.
Qed.

Lemma maj_Reste_cv_R0 : forall x y:R, Un_cv (maj_Reste_E x y) 0.
Proof.
  intros; assert (H := Majxy_cv_R0 x y).
  unfold Un_cv in H; unfold Un_cv; intros.
  cut (0 < eps / 4);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H _ H1); intros N0 H2.
  exists (max (2 * S N0) 2); intros.
  unfold R_dist in H2; unfold R_dist; rewrite Rminus_0_r;
    unfold Majxy in H2; unfold maj_Reste_E.
  rewrite Rabs_right.
  apply Rle_lt_trans with
    (4 *
      (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (4 * S (div2 (pred n))) /
        INR (fact (div2 (pred n))))).
  apply Rmult_le_compat_l.
  left; prove_sup0.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr.
  rewrite (Rmult_comm (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (2 * n)));
    rewrite
      (Rmult_comm (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (4 * S (div2 (pred n)))))
      ; rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Rle_trans with (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (2 * n)).
  rewrite Rmult_comm;
    pattern (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (2 * n)) at 2;
      rewrite <- Rmult_1_r; apply Rmult_le_compat_l.
  apply pow_le; apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  apply Rmult_le_reg_l with (INR (fact (div2 (pred n)))).
  apply INR_fact_lt_0.
  rewrite Rmult_1_r; rewrite <- Rinv_r_sym.
  replace 1 with (INR 1); [ apply le_INR | reflexivity ].
  apply lt_le_S.
  apply INR_lt.
  apply INR_fact_lt_0.
  apply INR_fact_neq_0.
  apply Rle_pow.
  apply RmaxLess1.
  assert (H4 := even_odd_cor n).
  elim H4; intros N1 H5.
  elim H5; intro.
  cut (0 < N1)%nat.
  intro.
  rewrite H6.
  replace (pred (2 * N1)) with (S (2 * pred N1)).
  rewrite div2_S_double.
  omega.
  omega.
  assert (0 < n)%nat.
  apply lt_le_trans with 2%nat.
  apply lt_O_Sn.
  apply le_trans with (max (2 * S N0) 2).
  apply le_max_r.
  apply H3.
  omega.
  rewrite H6.
  replace (pred (S (2 * N1))) with (2 * N1)%nat.
  rewrite div2_double.
  replace (4 * S N1)%nat with (2 * (2 * S N1))%nat.
  apply (fun m n p:nat => mult_le_compat_l p n m).
  replace (2 * S N1)%nat with (S (S (2 * N1))).
  apply le_n_Sn.
  ring.
  ring.
  reflexivity.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply Rmult_lt_reg_l with (/ 4).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite Rmult_comm.
  replace
  (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (4 * S (div2 (pred n))) /
    INR (fact (div2 (pred n)))) with
  (Rabs
    (Rmax 1 (Rmax (Rabs x) (Rabs y)) ^ (4 * S (div2 (pred n))) /
      INR (fact (div2 (pred n))) - 0)).
  apply H2; unfold ge.
  cut (2 * S N0 <= n)%nat.
  intro; apply le_S_n.
  apply INR_le; apply Rmult_le_reg_l with (INR 2).
  simpl; prove_sup0.
  do 2 rewrite <- mult_INR; apply le_INR.
  apply le_trans with n.
  apply H4.
  assert (H5 := even_odd_cor n).
  elim H5; intros N1 H6.
  elim H6; intro.
  cut (0 < N1)%nat.
  intro.
  rewrite H7.
  apply (fun m n p:nat => mult_le_compat_l p n m).
  replace (pred (2 * N1)) with (S (2 * pred N1)).
  rewrite div2_S_double.
  replace (S (pred N1)) with N1.
  apply le_n.
  apply S_pred with 0%nat; apply H8.
  replace (2 * N1)%nat with (S (S (2 * pred N1))).
  reflexivity.
  pattern N1 at 2; replace N1 with (S (pred N1)).
  ring.
  symmetry ; apply S_pred with 0%nat; apply H8.
  apply INR_lt.
  apply Rmult_lt_reg_l with (INR 2).
  simpl; prove_sup0.
  rewrite Rmult_0_r; rewrite <- mult_INR.
  apply lt_INR_0.
  rewrite <- H7.
  apply lt_le_trans with 2%nat.
  apply lt_O_Sn.
  apply le_trans with (max (2 * S N0) 2).
  apply le_max_r.
  apply H3.
  rewrite H7.
  replace (pred (S (2 * N1))) with (2 * N1)%nat.
  rewrite div2_double.
  replace (2 * S N1)%nat with (S (S (2 * N1))).
  apply le_n_Sn.
  ring.
  reflexivity.
  apply le_trans with (max (2 * S N0) 2).
  apply le_max_l.
  apply H3.
  rewrite Rminus_0_r; apply Rabs_right.
  apply Rle_ge.
  unfold Rdiv; apply Rmult_le_pos.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  left; apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  discrR.
  apply Rle_ge.
  unfold Rdiv; apply Rmult_le_pos.
  left; prove_sup0.
  apply Rmult_le_pos.
  apply pow_le.
  apply Rle_trans with 1.
  left; apply Rlt_0_1.
  apply RmaxLess1.
  left; apply Rinv_0_lt_compat; apply Rsqr_pos_lt; apply INR_fact_neq_0.
Qed.

(**********)
Lemma Reste_E_cv : forall x y:R, Un_cv (Reste_E x y) 0.
Proof.
  intros; assert (H := maj_Reste_cv_R0 x y).
  unfold Un_cv in H; unfold Un_cv; intros; elim (H _ H0); intros.
  exists (max x0 1); intros.
  unfold R_dist; rewrite Rminus_0_r.
  apply Rle_lt_trans with (maj_Reste_E x y n).
  apply Reste_E_maj.
  apply lt_le_trans with 1%nat.
  apply lt_O_Sn.
  apply le_trans with (max x0 1).
  apply le_max_r.
  apply H2.
  replace (maj_Reste_E x y n) with (R_dist (maj_Reste_E x y n) 0).
  apply H1.
  unfold ge; apply le_trans with (max x0 1).
  apply le_max_l.
  apply H2.
  unfold R_dist; rewrite Rminus_0_r; apply Rabs_right.
  apply Rle_ge; apply Rle_trans with (Rabs (Reste_E x y n)).
  apply Rabs_pos.
  apply Reste_E_maj.
  apply lt_le_trans with 1%nat.
  apply lt_O_Sn.
  apply le_trans with (max x0 1).
  apply le_max_r.
  apply H2.
Qed.

(**********)
Lemma exp_plus : forall x y:R, exp (x + y) = exp x * exp y.
Proof.
  intros; assert (H0 := E1_cvg x).
  assert (H := E1_cvg y).
  assert (H1 := E1_cvg (x + y)).
  eapply UL_sequence.
  apply H1.
  assert (H2 := CV_mult _ _ _ _ H0 H).
  assert (H3 := CV_minus _ _ _ _ H2 (Reste_E_cv x y)).
  unfold Un_cv; unfold Un_cv in H3; intros.
  elim (H3 _ H4); intros.
  exists (S x0); intros.
  rewrite <- (exp_form x y n).
  rewrite Rminus_0_r in H5.
  apply H5.
  unfold ge; apply le_trans with (S x0).
  apply le_n_Sn.
  apply H6.
  apply lt_le_trans with (S x0).
  apply lt_O_Sn.
  apply H6.
Qed.

(**********)
Lemma exp_pos_pos : forall x:R, 0 < x -> 0 < exp x.
Proof.
  intros; set (An := fun N:nat => / INR (fact N) * x ^ N).
  cut (Un_cv (fun n:nat => sum_f_R0 An n) (exp x)).
  intro; apply Rlt_le_trans with (sum_f_R0 An 0).
  unfold An; simpl; rewrite Rinv_1; rewrite Rmult_1_r;
    apply Rlt_0_1.
  apply sum_incr.
  assumption.
  intro; unfold An; left; apply Rmult_lt_0_compat.
  apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply (pow_lt _ n H).
  unfold exp; unfold projT1; case (exist_exp x); intro.
  unfold exp_in; unfold infinite_sum, Un_cv; trivial.
Qed.

(**********)
Lemma exp_pos : forall x:R, 0 < exp x.
Proof.
  intro; case (total_order_T 0 x); intro.
  elim s; intro.
  apply (exp_pos_pos _ a).
  rewrite <- b; rewrite exp_0; apply Rlt_0_1.
  replace (exp x) with (1 / exp (- x)).
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rlt_0_1.
  apply Rinv_0_lt_compat; apply exp_pos_pos.
  apply (Ropp_0_gt_lt_contravar _ r).
  cut (exp (- x) <> 0).
  intro; unfold Rdiv; apply Rmult_eq_reg_l with (exp (- x)).
  rewrite Rmult_1_l; rewrite <- Rinv_r_sym.
  rewrite <- exp_plus.
  rewrite Rplus_opp_l; rewrite exp_0; reflexivity.
  apply H.
  apply H.
  assert (H := exp_plus x (- x)).
  rewrite Rplus_opp_r in H; rewrite exp_0 in H.
  red; intro; rewrite H0 in H.
  rewrite Rmult_0_r in H.
  elim R1_neq_R0; assumption.
Qed.

(* ((exp h)-1)/h -> 0 quand h->0 *)
Lemma derivable_pt_lim_exp_0 : derivable_pt_lim exp 0 1.
Proof.
  unfold derivable_pt_lim; intros.
  set (fn := fun (N:nat) (x:R) => x ^ N / INR (fact (S N))).
  cut (CVN_R fn).
  intro; cut (forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l }).
  intro cv; cut (forall n:nat, continuity (fn n)).
  intro; cut (continuity (SFL fn cv)).
  intro; unfold continuity in H1.
  assert (H2 := H1 0).
  unfold continuity_pt in H2; unfold continue_in in H2; unfold limit1_in in H2;
    unfold limit_in in H2; simpl in H2; unfold R_dist in H2.
  elim (H2 _ H); intros alp H3.
  elim H3; intros.
  exists (mkposreal _ H4); intros.
  rewrite Rplus_0_l; rewrite exp_0.
  replace ((exp h - 1) / h) with (SFL fn cv h).
  replace 1 with (SFL fn cv 0).
  apply H5.
  split.
  unfold D_x, no_cond; split.
  trivial.
  apply (not_eq_sym H6).
  rewrite Rminus_0_r; apply H7.
  unfold SFL.
  case (cv 0); intros.
  eapply UL_sequence.
  apply u.
  unfold Un_cv, SP.
  intros; exists 1%nat; intros.
  unfold R_dist; rewrite decomp_sum.
  rewrite (Rplus_comm (fn 0%nat 0)).
  replace (fn 0%nat 0) with 1.
  unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_r;
    rewrite Rplus_0_r.
  replace (sum_f_R0 (fun i:nat => fn (S i) 0) (pred n)) with 0.
  rewrite Rabs_R0; apply H8.
  symmetry ; apply sum_eq_R0; intros.
  unfold fn.
  simpl.
  unfold Rdiv; do 2 rewrite Rmult_0_l; reflexivity.
  unfold fn; simpl.
  unfold Rdiv; rewrite Rinv_1; rewrite Rmult_1_r; reflexivity.
  apply lt_le_trans with 1%nat; [ apply lt_n_Sn | apply H9 ].
  unfold SFL, exp.
  case (cv h); case (exist_exp h); simpl; intros.
  eapply UL_sequence.
  apply u.
  unfold Un_cv; intros.
  unfold exp_in in e.
  unfold infinite_sum in e.
  cut (0 < eps0 * Rabs h).
  intro; elim (e _ H9); intros N0 H10.
  exists N0; intros.
  unfold R_dist.
  apply Rmult_lt_reg_l with (Rabs h).
  apply Rabs_pos_lt; assumption.
  rewrite <- Rabs_mult.
  rewrite Rmult_minus_distr_l.
  replace (h * ((x - 1) / h)) with (x - 1).
  unfold R_dist in H10.
  replace (h * SP fn n h - (x - 1)) with
  (sum_f_R0 (fun i:nat => / INR (fact i) * h ^ i) (S n) - x).
  rewrite (Rmult_comm (Rabs h)).
  apply H10.
  unfold ge.
  apply le_trans with (S N0).
  apply le_n_Sn.
  apply le_n_S; apply H11.
  rewrite decomp_sum.
  replace (/ INR (fact 0) * h ^ 0) with 1.
  unfold Rminus.
  rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  rewrite <- (Rplus_comm (- x)).
  rewrite <- (Rplus_comm (- x + 1)).
  rewrite Rplus_assoc; repeat apply Rplus_eq_compat_l.
  replace (pred (S n)) with n; [ idtac | reflexivity ].
  unfold SP.
  rewrite scal_sum.
  apply sum_eq; intros.
  unfold fn.
  replace (h ^ S i) with (h * h ^ i).
  unfold Rdiv; ring.
  simpl; ring.
  simpl; rewrite Rinv_1; rewrite Rmult_1_r; reflexivity.
  apply lt_O_Sn.
  unfold Rdiv.
  rewrite <- Rmult_assoc.
  symmetry ; apply Rinv_r_simpl_m.
  assumption.
  apply Rmult_lt_0_compat.
  apply H8.
  apply Rabs_pos_lt; assumption.
  apply SFL_continuity; assumption.
  intro; unfold fn.
  replace (fun x:R => x ^ n / INR (fact (S n))) with
  (pow_fct n / fct_cte (INR (fact (S n))))%F; [ idtac | reflexivity ].
  apply continuity_div.
  apply derivable_continuous; apply (derivable_pow n).
  apply derivable_continuous; apply derivable_const.
  intro; unfold fct_cte; apply INR_fact_neq_0.
  apply (CVN_R_CVS _ X).
  assert (H0 := Alembert_exp).
  unfold CVN_R.
  intro; unfold CVN_r.
  exists (fun N:nat => r ^ N / INR (fact (S N))).
  cut
    { l:R |
        Un_cv
        (fun n:nat =>
          sum_f_R0 (fun k:nat => Rabs (r ^ k / INR (fact (S k)))) n) l }.
  intro X.
  elim X; intros.
  exists x; intros.
  split.
  apply p.
  unfold Boule; intros.
  rewrite Rminus_0_r in H1.
  unfold fn.
  unfold Rdiv; rewrite Rabs_mult.
  cut (0 < INR (fact (S n))).
  intro.
  rewrite (Rabs_right (/ INR (fact (S n)))).
  do 2 rewrite <- (Rmult_comm (/ INR (fact (S n)))).
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply H2.
  rewrite <- RPow_abs.
  apply pow_maj_Rabs.
  rewrite Rabs_Rabsolu; left; apply H1.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply H2.
  apply INR_fact_lt_0.
  cut ((r:R) <> 0).
  intro; apply Alembert_C2.
  intro; apply Rabs_no_R0.
  unfold Rdiv; apply prod_neq_R0.
  apply pow_nonzero; assumption.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  unfold Un_cv in H0.
  unfold Un_cv; intros.
  cut (0 < eps0 / r);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; apply (cond_pos r) ] ].
  elim (H0 _ H3); intros N0 H4.
  exists N0; intros.
  cut (S n >= N0)%nat.
  intro hyp_sn.
  assert (H6 := H4 _ hyp_sn).
  unfold R_dist in H6; rewrite Rminus_0_r in H6.
  rewrite Rabs_Rabsolu in H6.
  unfold R_dist; rewrite Rminus_0_r.
  rewrite Rabs_Rabsolu.
  replace
  (Rabs (r ^ S n / INR (fact (S (S n)))) / Rabs (r ^ n / INR (fact (S n))))
    with (r * / INR (fact (S (S n))) * / / INR (fact (S n))).
  rewrite Rmult_assoc; rewrite Rabs_mult.
  rewrite (Rabs_right r).
  apply Rmult_lt_reg_l with (/ r).
  apply Rinv_0_lt_compat; apply (cond_pos r).
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite <- (Rmult_comm eps0).
  apply H6.
  assumption.
  apply Rle_ge; left; apply (cond_pos r).
  unfold Rdiv.
  repeat rewrite Rabs_mult.
  repeat rewrite Rabs_Rinv.
  rewrite Rinv_mult_distr.
  repeat rewrite Rabs_right.
  rewrite Rinv_involutive.
  rewrite (Rmult_comm r).
  rewrite (Rmult_comm (r ^ S n)).
  repeat rewrite Rmult_assoc.
  apply Rmult_eq_compat_l.
  rewrite (Rmult_comm r).
  rewrite <- Rmult_assoc; rewrite <- (Rmult_comm (INR (fact (S n)))).
  apply Rmult_eq_compat_l.
  simpl.
  rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  ring.
  apply pow_nonzero; assumption.
  apply INR_fact_neq_0.
  apply Rle_ge; left; apply INR_fact_lt_0.
  apply Rle_ge; left; apply pow_lt; apply (cond_pos r).
  apply Rle_ge; left; apply INR_fact_lt_0.
  apply Rle_ge; left; apply pow_lt; apply (cond_pos r).
  apply Rabs_no_R0; apply pow_nonzero; assumption.
  apply Rinv_neq_0_compat; apply Rabs_no_R0; apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  unfold ge; apply le_trans with n.
  apply H5.
  apply le_n_Sn.
  assert (H1 := cond_pos r); red; intro; rewrite H2 in H1;
    elim (Rlt_irrefl _ H1).
Qed.

(**********)
Lemma derivable_pt_lim_exp : forall x:R, derivable_pt_lim exp x (exp x).
Proof.
  intro; assert (H0 := derivable_pt_lim_exp_0).
  unfold derivable_pt_lim in H0; unfold derivable_pt_lim; intros.
  cut (0 < eps / exp x);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ apply H | apply Rinv_0_lt_compat; apply exp_pos ] ].
  elim (H0 _ H1); intros del H2.
  exists del; intros.
  assert (H5 := H2 _ H3 H4).
  rewrite Rplus_0_l in H5; rewrite exp_0 in H5.
  replace ((exp (x + h) - exp x) / h - exp x) with
  (exp x * ((exp h - 1) / h - 1)).
  rewrite Rabs_mult; rewrite (Rabs_right (exp x)).
  apply Rmult_lt_reg_l with (/ exp x).
  apply Rinv_0_lt_compat; apply exp_pos.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite <- (Rmult_comm eps).
  apply H5.
  assert (H6 := exp_pos x); red; intro; rewrite H7 in H6;
    elim (Rlt_irrefl _ H6).
  apply Rle_ge; left; apply exp_pos.
  rewrite Rmult_minus_distr_l.
  rewrite Rmult_1_r; unfold Rdiv; rewrite <- Rmult_assoc;
    rewrite Rmult_minus_distr_l.
  rewrite Rmult_1_r; rewrite exp_plus; reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Integration.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export NewtonInt.
Require Export RiemannInt_SF.
Require Export RiemannInt.


==> anc/HoTT/coq-HoTT/theories/Reals/MVT.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis1.
Require Import Rtopology.
Local Open Scope R_scope.

(* The Mean Value Theorem *)
Theorem MVT :
  forall (f g:R -> R) (a b:R) (pr1:forall c:R, a < c < b -> derivable_pt f c)
    (pr2:forall c:R, a < c < b -> derivable_pt g c),
    a < b ->
    (forall c:R, a <= c <= b -> continuity_pt f c) ->
    (forall c:R, a <= c <= b -> continuity_pt g c) ->
    exists c : R,
      (exists P : a < c < b,
        (g b - g a) * derive_pt f c (pr1 c P) =
        (f b - f a) * derive_pt g c (pr2 c P)).
Proof.
  intros; assert (H2 := Rlt_le _ _ H).
  set (h := fun y:R => (g b - g a) * f y - (f b - f a) * g y).
  cut (forall c:R, a < c < b -> derivable_pt h c).
  intro X; cut (forall c:R, a <= c <= b -> continuity_pt h c).
  intro; assert (H4 := continuity_ab_maj h a b H2 H3).
  assert (H5 := continuity_ab_min h a b H2 H3).
  elim H4; intros Mx H6.
  elim H5; intros mx H7.
  cut (h a = h b).
  intro; set (M := h Mx); set (m := h mx).
  cut
    (forall (c:R) (P:a < c < b),
      derive_pt h c (X c P) =
      (g b - g a) * derive_pt f c (pr1 c P) -
      (f b - f a) * derive_pt g c (pr2 c P)).
  intro; case (Req_dec (h a) M); intro.
  case (Req_dec (h a) m); intro.
  cut (forall c:R, a <= c <= b -> h c = M).
  intro; cut (a < (a + b) / 2 < b).
(*** h constant ***)
  intro; exists ((a + b) / 2).
  exists H13.
  apply Rminus_diag_uniq; rewrite <- H9; apply deriv_constant2 with a b.
  elim H13; intros; assumption.
  elim H13; intros; assumption.
  intros; rewrite (H12 ((a + b) / 2)).
  apply H12; split; left; assumption.
  elim H13; intros; split; left; assumption.
  split.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; apply H.
  discrR.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite Rplus_comm; rewrite double;
    apply Rplus_lt_compat_l; apply H.
  discrR.
  intros; elim H6; intros H13 _.
  elim H7; intros H14 _.
  apply Rle_antisym.
  apply H13; apply H12.
  rewrite H10 in H11; rewrite H11; apply H14; apply H12.
  cut (a < mx < b).
(*** h admet un minimum global sur [a,b] ***)
  intro; exists mx.
  exists H12.
  apply Rminus_diag_uniq; rewrite <- H9; apply deriv_minimum with a b.
  elim H12; intros; assumption.
  elim H12; intros; assumption.
  intros; elim H7; intros.
  apply H15; split; left; assumption.
  elim H7; intros _ H12; elim H12; intros; split.
  inversion H13.
  apply H15.
  rewrite H15 in H11; elim H11; reflexivity.
  inversion H14.
  apply H15.
  rewrite H8 in H11; rewrite <- H15 in H11; elim H11; reflexivity.
  cut (a < Mx < b).
(*** h admet un maximum global sur [a,b] ***)
  intro; exists Mx.
  exists H11.
  apply Rminus_diag_uniq; rewrite <- H9; apply deriv_maximum with a b.
  elim H11; intros; assumption.
  elim H11; intros; assumption.
  intros; elim H6; intros; apply H14.
  split; left; assumption.
  elim H6; intros _ H11; elim H11; intros; split.
  inversion H12.
  apply H14.
  rewrite H14 in H10; elim H10; reflexivity.
  inversion H13.
  apply H14.
  rewrite H8 in H10; rewrite <- H14 in H10; elim H10; reflexivity.
  intros; unfold h;
    replace
    (derive_pt (fun y:R => (g b - g a) * f y - (f b - f a) * g y) c (X c P))
    with
      (derive_pt ((fct_cte (g b - g a) * f)%F - (fct_cte (f b - f a) * g)%F) c
        (derivable_pt_minus _ _ _
          (derivable_pt_mult _ _ _ (derivable_pt_const (g b - g a) c) (pr1 c P))
          (derivable_pt_mult _ _ _ (derivable_pt_const (f b - f a) c) (pr2 c P))));
      [ idtac | apply pr_nu ].
  rewrite derive_pt_minus; do 2 rewrite derive_pt_mult;
    do 2 rewrite derive_pt_const; do 2 rewrite Rmult_0_l;
      do 2 rewrite Rplus_0_l; reflexivity.
  unfold h; ring.
  intros; unfold h;
    change
      (continuity_pt ((fct_cte (g b - g a) * f)%F - (fct_cte (f b - f a) * g)%F)
        c).
  apply continuity_pt_minus; apply continuity_pt_mult.
  apply derivable_continuous_pt; apply derivable_const.
  apply H0; apply H3.
  apply derivable_continuous_pt; apply derivable_const.
  apply H1; apply H3.
  intros;
    change
      (derivable_pt ((fct_cte (g b - g a) * f)%F - (fct_cte (f b - f a) * g)%F)
        c).
  apply derivable_pt_minus; apply derivable_pt_mult.
  apply derivable_pt_const.
  apply (pr1 _ H3).
  apply derivable_pt_const.
  apply (pr2 _ H3).
Qed.

(* Corollaries ... *)
Lemma MVT_cor1 :
  forall (f:R -> R) (a b:R) (pr:derivable f),
    a < b ->
    exists c : R, f b - f a = derive_pt f c (pr c) * (b - a) /\ a < c < b.
Proof.
  intros f a b pr H; cut (forall c:R, a < c < b -> derivable_pt f c);
    [ intro X | intros; apply pr ].
  cut (forall c:R, a < c < b -> derivable_pt id c);
    [ intro X0 | intros; apply derivable_pt_id ].
  cut (forall c:R, a <= c <= b -> continuity_pt f c);
    [ intro | intros; apply derivable_continuous_pt; apply pr ].
  cut (forall c:R, a <= c <= b -> continuity_pt id c);
    [ intro | intros; apply derivable_continuous_pt; apply derivable_id ].
  assert (H2 := MVT f id a b X X0 H H0 H1).
  elim H2; intros c H3; elim H3; intros.
  exists c; split.
  cut (derive_pt id c (X0 c x) = derive_pt id c (derivable_pt_id c));
    [ intro | apply pr_nu ].
  rewrite H5 in H4; rewrite (derive_pt_id c) in H4; rewrite Rmult_1_r in H4;
    rewrite <- H4; replace (derive_pt f c (X c x)) with (derive_pt f c (pr c));
      [ idtac | apply pr_nu ]; apply Rmult_comm.
  apply x.
Qed.

Theorem MVT_cor2 :
  forall (f f':R -> R) (a b:R),
    a < b ->
    (forall c:R, a <= c <= b -> derivable_pt_lim f c (f' c)) ->
    exists c : R, f b - f a = f' c * (b - a) /\ a < c < b.
Proof.
  intros f f' a b H H0; cut (forall c:R, a <= c <= b -> derivable_pt f c).
  intro X; cut (forall c:R, a < c < b -> derivable_pt f c).
  intro X0; cut (forall c:R, a <= c <= b -> continuity_pt f c).
  intro; cut (forall c:R, a <= c <= b -> derivable_pt id c).
  intro X1; cut (forall c:R, a < c < b -> derivable_pt id c).
  intro X2; cut (forall c:R, a <= c <= b -> continuity_pt id c).
  intro; elim (MVT f id a b X0 X2 H H1 H2); intros; elim H3; clear H3; intros;
    exists x; split.
  cut (derive_pt id x (X2 x x0) = 1).
  cut (derive_pt f x (X0 x x0) = f' x).
  intros; rewrite H4 in H3; rewrite H5 in H3; unfold id in H3;
    rewrite Rmult_1_r in H3; rewrite Rmult_comm; symmetry ;
      assumption.
  apply derive_pt_eq_0; apply H0; elim x0; intros; split; left; assumption.
  apply derive_pt_eq_0; apply derivable_pt_lim_id.
  assumption.
  intros; apply derivable_continuous_pt; apply X1; assumption.
  intros; apply derivable_pt_id.
  intros; apply derivable_pt_id.
  intros; apply derivable_continuous_pt; apply X; assumption.
  intros; elim H1; intros; apply X; split; left; assumption.
  intros; unfold derivable_pt; exists (f' c); apply H0;
    apply H1.
Qed.

Lemma MVT_cor3 :
  forall (f f':R -> R) (a b:R),
    a < b ->
    (forall x:R, a <= x -> x <= b -> derivable_pt_lim f x (f' x)) ->
    exists c : R, a <= c /\ c <= b /\ f b = f a + f' c * (b - a).
Proof.
  intros f f' a b H H0;
    assert (H1 :  exists c : R, f b - f a = f' c * (b - a) /\ a < c < b);
      [ apply MVT_cor2; [ apply H | intros; elim H1; intros; apply (H0 _ H2 H3) ]
        | elim H1; intros; exists x; elim H2; intros; elim H4; intros; split;
          [ left; assumption | split; [ left; assumption | rewrite <- H3; ring ] ] ].
Qed.

Lemma Rolle :
  forall (f:R -> R) (a b:R) (pr:forall x:R, a < x < b -> derivable_pt f x),
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    a < b ->
    f a = f b ->
    exists c : R, (exists P : a < c < b, derive_pt f c (pr c P) = 0).
Proof.
  intros; assert (H2 : forall x:R, a < x < b -> derivable_pt id x).
  intros; apply derivable_pt_id.
  assert (H3 := MVT f id a b pr H2 H0 H);
    assert (H4 : forall x:R, a <= x <= b -> continuity_pt id x).
  intros; apply derivable_continuous; apply derivable_id.
  elim (H3 H4); intros; elim H5; intros; exists x; exists x0; rewrite H1 in H6;
    unfold id in H6; unfold Rminus in H6; rewrite Rplus_opp_r in H6;
      rewrite Rmult_0_l in H6; apply Rmult_eq_reg_l with (b - a);
        [ rewrite Rmult_0_r; apply H6
          | apply Rminus_eq_contra; red; intro; rewrite H7 in H0;
            elim (Rlt_irrefl _ H0) ].
Qed.

(**********)
Lemma nonneg_derivative_1 :
  forall (f:R -> R) (pr:derivable f),
    (forall x:R, 0 <= derive_pt f x (pr x)) -> increasing f.
Proof.
  intros.
  unfold increasing.
  intros.
  case (total_order_T x y); intro.
  elim s; intro.
  apply Rplus_le_reg_l with (- f x).
  rewrite Rplus_opp_l; rewrite Rplus_comm.
  assert (H1 := MVT_cor1 f _ _ pr a).
  elim H1; intros.
  elim H2; intros.
  unfold Rminus in H3.
  rewrite H3.
  apply Rmult_le_pos.
  apply H.
  apply Rplus_le_reg_l with x.
  rewrite Rplus_0_r; replace (x + (y + - x)) with y; [ assumption | ring ].
  rewrite b; right; reflexivity.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 r)).
Qed.

(**********)
Lemma nonpos_derivative_0 :
  forall (f:R -> R) (pr:derivable f),
    decreasing f -> forall x:R, derive_pt f x (pr x) <= 0.
Proof.
  intros f pr H x; assert (H0 := H); unfold decreasing in H0;
    generalize (derivable_derive f x (pr x)); intro; elim H1;
      intros l H2.
  rewrite H2; case (Rtotal_order l 0); intro.
  left; assumption.
  elim H3; intro.
  right; assumption.
  generalize (derive_pt_eq_1 f x l (pr x) H2); intros; cut (0 < l / 2).
  intro; elim (H5 (l / 2) H6); intros delta H7;
    cut (delta / 2 <> 0 /\ 0 < delta / 2 /\ Rabs (delta / 2) < delta).
  intro; decompose [and] H8; intros; generalize (H7 (delta / 2) H9 H12);
    cut ((f (x + delta / 2) - f x) / (delta / 2) <= 0).
  intro; cut (0 < - ((f (x + delta / 2) - f x) / (delta / 2) - l)).
  intro; unfold Rabs;
    case (Rcase_abs ((f (x + delta / 2) - f x) / (delta / 2) - l)).
  intros;
    generalize
      (Rplus_lt_compat_r (- l) (- ((f (x + delta / 2) - f x) / (delta / 2) - l))
        (l / 2) H14); unfold Rminus.
  replace (l / 2 + - l) with (- (l / 2)).
  replace (- ((f (x + delta / 2) + - f x) / (delta / 2) + - l) + - l) with
  (- ((f (x + delta / 2) + - f x) / (delta / 2))).
  intro.
  generalize
    (Ropp_lt_gt_contravar (- ((f (x + delta / 2) + - f x) / (delta / 2)))
      (- (l / 2)) H15).
  repeat rewrite Ropp_involutive.
  intro.
  generalize
    (Rlt_trans 0 (l / 2) ((f (x + delta / 2) - f x) / (delta / 2)) H6 H16);
    intro.
  elim
    (Rlt_irrefl 0
      (Rlt_le_trans 0 ((f (x + delta / 2) - f x) / (delta / 2)) 0 H17 H10)).
  ring.
  pattern l at 3; rewrite double_var.
  ring.
  intros.
  generalize
    (Ropp_ge_le_contravar ((f (x + delta / 2) - f x) / (delta / 2) - l) 0 r).
  rewrite Ropp_0.
  intro.
  elim
    (Rlt_irrefl 0
      (Rlt_le_trans 0 (- ((f (x + delta / 2) - f x) / (delta / 2) - l)) 0 H13
        H15)).
  replace (- ((f (x + delta / 2) - f x) / (delta / 2) - l)) with
  ((f x - f (x + delta / 2)) / (delta / 2) + l).
  unfold Rminus.
  apply Rplus_le_lt_0_compat.
  unfold Rdiv; apply Rmult_le_pos.
  cut (x <= x + delta * / 2).
  intro; generalize (H0 x (x + delta * / 2) H13); intro;
    generalize
      (Rplus_le_compat_l (- f (x + delta / 2)) (f (x + delta / 2)) (f x) H14);
      rewrite Rplus_opp_l; rewrite Rplus_comm; intro; assumption.
  pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
    left; assumption.
  left; apply Rinv_0_lt_compat; assumption.
  assumption.
  rewrite Ropp_minus_distr.
  unfold Rminus.
  rewrite (Rplus_comm l).
  unfold Rdiv.
  rewrite <- Ropp_mult_distr_l_reverse.
  rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  rewrite (Rplus_comm (f x)).
  reflexivity.
  replace ((f (x + delta / 2) - f x) / (delta / 2)) with
  (- ((f x - f (x + delta / 2)) / (delta / 2))).
  rewrite <- Ropp_0.
  apply Ropp_ge_le_contravar.
  apply Rle_ge.
  unfold Rdiv; apply Rmult_le_pos.
  cut (x <= x + delta * / 2).
  intro; generalize (H0 x (x + delta * / 2) H10); intro.
  generalize
    (Rplus_le_compat_l (- f (x + delta / 2)) (f (x + delta / 2)) (f x) H13);
    rewrite Rplus_opp_l; rewrite Rplus_comm; intro; assumption.
  pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
    left; assumption.
  left; apply Rinv_0_lt_compat; assumption.
  unfold Rdiv; rewrite <- Ropp_mult_distr_l_reverse.
  rewrite Ropp_minus_distr.
  reflexivity.
  split.
  unfold Rdiv; apply prod_neq_R0.
  generalize (cond_pos delta); intro; red; intro H9; rewrite H9 in H8;
    elim (Rlt_irrefl 0 H8).
  apply Rinv_neq_0_compat; discrR.
  split.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  rewrite Rabs_right.
  unfold Rdiv; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite double; pattern (pos delta) at 1;
    rewrite <- Rplus_0_r.
  apply Rplus_lt_compat_l; apply (cond_pos delta).
  discrR.
  apply Rle_ge; unfold Rdiv; left; apply Rmult_lt_0_compat.
  apply (cond_pos delta).
  apply Rinv_0_lt_compat; prove_sup0.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply H4 | apply Rinv_0_lt_compat; prove_sup0 ].
Qed.

(**********)
Lemma increasing_decreasing_opp :
  forall f:R -> R, increasing f -> decreasing (- f)%F.
Proof.
  unfold increasing, decreasing, opp_fct; intros; generalize (H x y H0);
    intro; apply Ropp_ge_le_contravar; apply Rle_ge; assumption.
Qed.

(**********)
Lemma nonpos_derivative_1 :
  forall (f:R -> R) (pr:derivable f),
    (forall x:R, derive_pt f x (pr x) <= 0) -> decreasing f.
Proof.
  intros.
  cut (forall h:R, - - f h = f h).
  intro.
  generalize (increasing_decreasing_opp (- f)%F).
  unfold decreasing.
  unfold opp_fct.
  intros.
  rewrite <- (H0 x); rewrite <- (H0 y).
  apply H1.
  cut (forall x:R, 0 <= derive_pt (- f) x (derivable_opp f pr x)).
  intros.
  replace (fun x:R => - f x) with (- f)%F; [ idtac | reflexivity ].
  apply (nonneg_derivative_1 (- f)%F (derivable_opp f pr) H3).
  intro.
  assert (H3 := derive_pt_opp f x0 (pr x0)).
  cut
    (derive_pt (- f) x0 (derivable_pt_opp f x0 (pr x0)) =
      derive_pt (- f) x0 (derivable_opp f pr x0)).
  intro.
  rewrite <- H4.
  rewrite H3.
  rewrite <- Ropp_0; apply Ropp_ge_le_contravar; apply Rle_ge; apply (H x0).
  apply pr_nu.
  assumption.
  intro; ring.
Qed.

(**********)
Lemma positive_derivative :
  forall (f:R -> R) (pr:derivable f),
    (forall x:R, 0 < derive_pt f x (pr x)) -> strict_increasing f.
Proof.
  intros.
  unfold strict_increasing.
  intros.
  apply Rplus_lt_reg_r with (- f x).
  rewrite Rplus_opp_l; rewrite Rplus_comm.
  assert (H1 := MVT_cor1 f _ _ pr H0).
  elim H1; intros.
  elim H2; intros.
  unfold Rminus in H3.
  rewrite H3.
  apply Rmult_lt_0_compat.
  apply H.
  apply Rplus_lt_reg_r with x.
  rewrite Rplus_0_r; replace (x + (y + - x)) with y; [ assumption | ring ].
Qed.

(**********)
Lemma strictincreasing_strictdecreasing_opp :
  forall f:R -> R, strict_increasing f -> strict_decreasing (- f)%F.
Proof.
  unfold strict_increasing, strict_decreasing, opp_fct; intros;
    generalize (H x y H0); intro; apply Ropp_lt_gt_contravar;
      assumption.
Qed.

(**********)
Lemma negative_derivative :
  forall (f:R -> R) (pr:derivable f),
    (forall x:R, derive_pt f x (pr x) < 0) -> strict_decreasing f.
Proof.
  intros.
  cut (forall h:R, - - f h = f h).
  intros.
  generalize (strictincreasing_strictdecreasing_opp (- f)%F).
  unfold strict_decreasing, opp_fct.
  intros.
  rewrite <- (H0 x).
  rewrite <- (H0 y).
  apply H1; [ idtac | assumption ].
  cut (forall x:R, 0 < derive_pt (- f) x (derivable_opp f pr x)).
  intros; eapply positive_derivative; apply H3.
  intro.
  assert (H3 := derive_pt_opp f x0 (pr x0)).
  cut
    (derive_pt (- f) x0 (derivable_pt_opp f x0 (pr x0)) =
      derive_pt (- f) x0 (derivable_opp f pr x0)).
  intro.
  rewrite <- H4; rewrite H3.
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; apply (H x0).
  apply pr_nu.
  intro; ring.
Qed.

(**********)
Lemma null_derivative_0 :
  forall (f:R -> R) (pr:derivable f),
    constant f -> forall x:R, derive_pt f x (pr x) = 0.
Proof.
  intros.
  unfold constant in H.
  apply derive_pt_eq_0.
  intros; exists (mkposreal 1 Rlt_0_1); simpl; intros.
  rewrite (H x (x + h)); unfold Rminus; unfold Rdiv;
    rewrite Rplus_opp_r; rewrite Rmult_0_l; rewrite Rplus_opp_r;
      rewrite Rabs_R0; assumption.
Qed.

(**********)
Lemma increasing_decreasing :
  forall f:R -> R, increasing f -> decreasing f -> constant f.
Proof.
  unfold increasing, decreasing, constant; intros;
    case (Rtotal_order x y); intro.
  generalize (Rlt_le x y H1); intro;
    apply (Rle_antisym (f x) (f y) (H x y H2) (H0 x y H2)).
  elim H1; intro.
  rewrite H2; reflexivity.
  generalize (Rlt_le y x H2); intro; symmetry ;
    apply (Rle_antisym (f y) (f x) (H y x H3) (H0 y x H3)).
Qed.

(**********)
Lemma null_derivative_1 :
  forall (f:R -> R) (pr:derivable f),
    (forall x:R, derive_pt f x (pr x) = 0) -> constant f.
Proof.
  intros.
  cut (forall x:R, derive_pt f x (pr x) <= 0).
  cut (forall x:R, 0 <= derive_pt f x (pr x)).
  intros.
  assert (H2 := nonneg_derivative_1 f pr H0).
  assert (H3 := nonpos_derivative_1 f pr H1).
  apply increasing_decreasing; assumption.
  intro; right; symmetry ; apply (H x).
  intro; right; apply (H x).
Qed.

(**********)
Lemma derive_increasing_interv_ax :
  forall (a b:R) (f:R -> R) (pr:derivable f),
    a < b ->
    ((forall t:R, a < t < b -> 0 < derive_pt f t (pr t)) ->
      forall x y:R, a <= x <= b -> a <= y <= b -> x < y -> f x < f y) /\
    ((forall t:R, a < t < b -> 0 <= derive_pt f t (pr t)) ->
      forall x y:R, a <= x <= b -> a <= y <= b -> x < y -> f x <= f y).
Proof.
  intros.
  split; intros.
  apply Rplus_lt_reg_r with (- f x).
  rewrite Rplus_opp_l; rewrite Rplus_comm.
  assert (H4 := MVT_cor1 f _ _ pr H3).
  elim H4; intros.
  elim H5; intros.
  unfold Rminus in H6.
  rewrite H6.
  apply Rmult_lt_0_compat.
  apply H0.
  elim H7; intros.
  split.
  elim H1; intros.
  apply Rle_lt_trans with x; assumption.
  elim H2; intros.
  apply Rlt_le_trans with y; assumption.
  apply Rplus_lt_reg_r with x.
  rewrite Rplus_0_r; replace (x + (y + - x)) with y; [ assumption | ring ].
  apply Rplus_le_reg_l with (- f x).
  rewrite Rplus_opp_l; rewrite Rplus_comm.
  assert (H4 := MVT_cor1 f _ _ pr H3).
  elim H4; intros.
  elim H5; intros.
  unfold Rminus in H6.
  rewrite H6.
  apply Rmult_le_pos.
  apply H0.
  elim H7; intros.
  split.
  elim H1; intros.
  apply Rle_lt_trans with x; assumption.
  elim H2; intros.
  apply Rlt_le_trans with y; assumption.
  apply Rplus_le_reg_l with x.
  rewrite Rplus_0_r; replace (x + (y + - x)) with y;
    [ left; assumption | ring ].
Qed.

(**********)
Lemma derive_increasing_interv :
  forall (a b:R) (f:R -> R) (pr:derivable f),
    a < b ->
    (forall t:R, a < t < b -> 0 < derive_pt f t (pr t)) ->
    forall x y:R, a <= x <= b -> a <= y <= b -> x < y -> f x < f y.
Proof.
  intros.
  generalize (derive_increasing_interv_ax a b f pr H); intro.
  elim H4; intros H5 _; apply (H5 H0 x y H1 H2 H3).
Qed.

(**********)
Lemma derive_increasing_interv_var :
  forall (a b:R) (f:R -> R) (pr:derivable f),
    a < b ->
    (forall t:R, a < t < b -> 0 <= derive_pt f t (pr t)) ->
    forall x y:R, a <= x <= b -> a <= y <= b -> x < y -> f x <= f y.
Proof.
  intros a b f pr H H0 x y H1 H2 H3;
    generalize (derive_increasing_interv_ax a b f pr H);
      intro; elim H4; intros _ H5; apply (H5 H0 x y H1 H2 H3).
Qed.

(**********)
(**********)
Theorem IAF :
  forall (f:R -> R) (a b k:R) (pr:derivable f),
    a <= b ->
    (forall c:R, a <= c <= b -> derive_pt f c (pr c) <= k) ->
    f b - f a <= k * (b - a).
Proof.
  intros.
  case (total_order_T a b); intro.
  elim s; intro.
  assert (H1 := MVT_cor1 f _ _ pr a0).
  elim H1; intros.
  elim H2; intros.
  rewrite H3.
  do 2 rewrite <- (Rmult_comm (b - a)).
  apply Rmult_le_compat_l.
  apply Rplus_le_reg_l with a; rewrite Rplus_0_r.
  replace (a + (b - a)) with b; [ assumption | ring ].
  apply H0.
  elim H4; intros.
  split; left; assumption.
  rewrite b0.
  unfold Rminus; do 2 rewrite Rplus_opp_r.
  rewrite Rmult_0_r; right; reflexivity.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
Qed.

Lemma IAF_var :
  forall (f g:R -> R) (a b:R) (pr1:derivable f) (pr2:derivable g),
    a <= b ->
    (forall c:R, a <= c <= b -> derive_pt g c (pr2 c) <= derive_pt f c (pr1 c)) ->
    g b - g a <= f b - f a.
Proof.
  intros.
  cut (derivable (g - f)).
  intro X.
  cut (forall c:R, a <= c <= b -> derive_pt (g - f) c (X c) <= 0).
  intro.
  assert (H2 := IAF (g - f)%F a b 0 X H H1).
  rewrite Rmult_0_l in H2; unfold minus_fct in H2.
  apply Rplus_le_reg_l with (- f b + f a).
  replace (- f b + f a + (f b - f a)) with 0; [ idtac | ring ].
  replace (- f b + f a + (g b - g a)) with (g b - f b - (g a - f a));
  [ apply H2 | ring ].
  intros.
  cut
    (derive_pt (g - f) c (X c) =
      derive_pt (g - f) c (derivable_pt_minus _ _ _ (pr2 c) (pr1 c))).
  intro.
  rewrite H2.
  rewrite derive_pt_minus.
  apply Rplus_le_reg_l with (derive_pt f c (pr1 c)).
  rewrite Rplus_0_r.
  replace
  (derive_pt f c (pr1 c) + (derive_pt g c (pr2 c) - derive_pt f c (pr1 c)))
    with (derive_pt g c (pr2 c)); [ idtac | ring ].
  apply H0; assumption.
  apply pr_nu.
  apply derivable_minus; assumption.
Qed.

(* If f has a null derivative in ]a,b[ and is continue in [a,b], *)
(* then f is constant on [a,b] *)
Lemma null_derivative_loc :
  forall (f:R -> R) (a b:R) (pr:forall x:R, a < x < b -> derivable_pt f x),
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    (forall (x:R) (P:a < x < b), derive_pt f x (pr x P) = 0) ->
    constant_D_eq f (fun x:R => a <= x <= b) (f a).
Proof.
  intros; unfold constant_D_eq; intros; case (total_order_T a b); intro.
  elim s; intro.
  assert (H2 : forall y:R, a < y < x -> derivable_pt id y).
  intros; apply derivable_pt_id.
  assert (H3 : forall y:R, a <= y <= x -> continuity_pt id y).
  intros; apply derivable_continuous; apply derivable_id.
  assert (H4 : forall y:R, a < y < x -> derivable_pt f y).
  intros; apply pr; elim H4; intros; split.
  assumption.
  elim H1; intros; apply Rlt_le_trans with x; assumption.
  assert (H5 : forall y:R, a <= y <= x -> continuity_pt f y).
  intros; apply H; elim H5; intros; split.
  assumption.
  elim H1; intros; apply Rle_trans with x; assumption.
  elim H1; clear H1; intros; elim H1; clear H1; intro.
  assert (H7 := MVT f id a x H4 H2 H1 H5 H3).
  elim H7; intros; elim H8; intros; assert (H10 : a < x0 < b).
  elim x1; intros; split.
  assumption.
  apply Rlt_le_trans with x; assumption.
  assert (H11 : derive_pt f x0 (H4 x0 x1) = 0).
  replace (derive_pt f x0 (H4 x0 x1)) with (derive_pt f x0 (pr x0 H10));
  [ apply H0 | apply pr_nu ].
  assert (H12 : derive_pt id x0 (H2 x0 x1) = 1).
  apply derive_pt_eq_0; apply derivable_pt_lim_id.
  rewrite H11 in H9; rewrite H12 in H9; rewrite Rmult_0_r in H9;
    rewrite Rmult_1_r in H9; apply Rminus_diag_uniq; symmetry ;
      assumption.
  rewrite H1; reflexivity.
  assert (H2 : x = a).
  rewrite <- b0 in H1; elim H1; intros; apply Rle_antisym; assumption.
  rewrite H2; reflexivity.
  elim H1; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ (Rle_trans _ _ _ H2 H3) r)).
Qed.

(* Unicity of the antiderivative *)
Lemma antiderivative_Ucte :
  forall (f g1 g2:R -> R) (a b:R),
    antiderivative f g1 a b ->
    antiderivative f g2 a b ->
    exists c : R, (forall x:R, a <= x <= b -> g1 x = g2 x + c).
Proof.
  unfold antiderivative; intros; elim H; clear H; intros; elim H0;
    clear H0; intros H0 _; exists (g1 a - g2 a); intros;
      assert (H3 : forall x:R, a <= x <= b -> derivable_pt g1 x).
  intros; unfold derivable_pt; exists (f x0); elim (H x0 H3);
    intros; eapply derive_pt_eq_1; symmetry ;
      apply H4.
  assert (H4 : forall x:R, a <= x <= b -> derivable_pt g2 x).
  intros; unfold derivable_pt; exists (f x0);
    elim (H0 x0 H4); intros; eapply derive_pt_eq_1; symmetry ;
      apply H5.
  assert (H5 : forall x:R, a < x < b -> derivable_pt (g1 - g2) x).
  intros; elim H5; intros; apply derivable_pt_minus;
    [ apply H3; split; left; assumption | apply H4; split; left; assumption ].
  assert (H6 : forall x:R, a <= x <= b -> continuity_pt (g1 - g2) x).
  intros; apply derivable_continuous_pt; apply derivable_pt_minus;
    [ apply H3 | apply H4 ]; assumption.
  assert (H7 : forall (x:R) (P:a < x < b), derive_pt (g1 - g2) x (H5 x P) = 0).
  intros; elim P; intros; apply derive_pt_eq_0; replace 0 with (f x0 - f x0);
    [ idtac | ring ].
  assert (H9 : a <= x0 <= b).
  split; left; assumption.
  apply derivable_pt_lim_minus; [ elim (H _ H9) | elim (H0 _ H9) ]; intros;
    eapply derive_pt_eq_1; symmetry ; apply H10.
  assert (H8 := null_derivative_loc (g1 - g2)%F a b H5 H6 H7);
    unfold constant_D_eq in H8; assert (H9 := H8 _ H2);
      unfold minus_fct in H9; rewrite <- H9; ring.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Machin.v <==
Require Import Fourier.
Require Import Rbase.
Require Import Rtrigo1.
Require Import Ranalysis_reg.
Require Import Rfunctions.
Require Import AltSeries.
Require Import Rseries.
Require Import SeqProp.
Require Import PartSum.
Require Import Ratan.

Local Open Scope R_scope.

(* Proving a few formulas in the style of John Machin to compute Pi *)

Definition atan_sub u v := (u - v)/(1 + u * v).

Lemma atan_sub_correct :
 forall u v, 1 + u * v <> 0 -> -PI/2 < atan u - atan v < PI/2 ->
   -PI/2 < atan (atan_sub u v) < PI/2 ->
   atan u = atan v + atan (atan_sub u v).
intros u v pn0 uvint aint.
assert (cos (atan u) <> 0).
 destruct (atan_bound u); apply Rgt_not_eq, cos_gt_0; auto.
 rewrite <- Ropp_div; assumption.
assert (cos (atan v) <> 0).
 destruct (atan_bound v); apply Rgt_not_eq, cos_gt_0; auto.
 rewrite <- Ropp_div; assumption.
assert (t : forall a b c, a - b = c -> a = b + c) by (intros; subst; field).
apply t, tan_is_inj; clear t; try assumption.
rewrite tan_minus; auto.
  rewrite !atan_right_inv; reflexivity.
apply Rgt_not_eq, cos_gt_0; rewrite <- ?Ropp_div; tauto.
rewrite !atan_right_inv; assumption.
Qed.

Lemma tech : forall x y , -1 <= x <= 1 -> -1 < y < 1 -> 
  -PI/2 < atan x - atan y < PI/2.
assert (ut := PI_RGT_0).
intros x y [xm1 x1] [ym1 y1].
assert (-(PI/4) <= atan x).
 destruct xm1 as [xm1 | xm1].
  rewrite <- atan_1, <- atan_opp; apply Rlt_le, atan_increasing.
  assumption.
 solve[rewrite <- xm1, atan_opp, atan_1; apply Rle_refl].
assert (-(PI/4) < atan y).
 rewrite <- atan_1, <- atan_opp; apply atan_increasing.
 assumption.
assert (atan x <= PI/4).
 destruct x1 as [x1 | x1].
  rewrite <- atan_1; apply Rlt_le, atan_increasing.
  assumption.
 solve[rewrite x1, atan_1; apply Rle_refl].
assert (atan y < PI/4).
  rewrite <- atan_1; apply atan_increasing.
  assumption.
rewrite Ropp_div; split; fourier.
Qed.

(* A simple formula, reasonably efficient. *)
Lemma Machin_2_3 : PI/4 = atan(/2) + atan(/3).
assert (utility : 0 < PI/2) by (apply PI2_RGT_0).
rewrite <- atan_1.
rewrite (atan_sub_correct 1 (/2)).
   apply f_equal, f_equal; unfold atan_sub; field.
  apply Rgt_not_eq; fourier.
 apply tech; try split; try fourier.
apply atan_bound.
Qed.

Lemma Machin_4_5_239 : PI/4 = 4 * atan (/5) - atan(/239).
rewrite <- atan_1.
rewrite (atan_sub_correct 1 (/5));
 [ | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
replace (4 * atan (/5) - atan (/239)) with
  (atan (/5) + (atan (/5) + (atan (/5) + (atan (/5) + -
     atan (/239))))) by ring.
apply f_equal.
replace (atan_sub 1 (/5)) with (2/3) by
  (unfold atan_sub; field).
rewrite (atan_sub_correct (2/3) (/5));
 [apply f_equal | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
replace (atan_sub (2/3) (/5)) with (7/17)  by
  (unfold atan_sub; field).
rewrite (atan_sub_correct (7/17) (/5));
 [apply f_equal | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
replace (atan_sub (7/17) (/5)) with (9/46) by
  (unfold atan_sub; field).
rewrite (atan_sub_correct (9/46) (/5));
 [apply f_equal | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
rewrite <- atan_opp; apply f_equal.
unfold atan_sub; field.
Qed.

Lemma Machin_2_3_7 : PI/4 = 2 * atan(/3) + (atan (/7)).
rewrite <- atan_1.
rewrite (atan_sub_correct 1 (/3));
 [ | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
replace (2 * atan (/3) + atan (/7)) with
  (atan (/3) + (atan (/3) + atan (/7))) by ring.
apply f_equal.
replace (atan_sub 1 (/3)) with (/2) by
  (unfold atan_sub; field).
rewrite (atan_sub_correct (/2) (/3));
 [apply f_equal | apply Rgt_not_eq; fourier | apply tech; try split; fourier |
     apply atan_bound ].
apply f_equal; unfold atan_sub; field.
Qed.

(* More efficient way to compute approximations of PI. *)

Definition PI_2_3_7_tg n := 
  2 * Ratan_seq (/3) n + Ratan_seq (/7) n.

Lemma PI_2_3_7_ineq :
  forall N : nat,
    sum_f_R0 (tg_alt PI_2_3_7_tg) (S (2 * N)) <= PI / 4 <=
    sum_f_R0 (tg_alt PI_2_3_7_tg) (2 * N).
Proof.
assert (dec3 : 0 <= /3 <= 1) by (split; fourier).
assert (dec7 : 0 <= /7 <= 1) by (split; fourier).
assert (decr : Un_decreasing PI_2_3_7_tg).
 apply Ratan_seq_decreasing in dec3.
 apply Ratan_seq_decreasing in dec7.
 intros n; apply Rplus_le_compat.
  apply Rmult_le_compat_l; [ fourier | exact (dec3 n)].
 exact (dec7 n).
assert (cv : Un_cv PI_2_3_7_tg 0).
 apply Ratan_seq_converging in dec3.
 apply Ratan_seq_converging in dec7.
 intros eps ep.
 assert (ep' : 0 < eps /3) by fourier.
 destruct (dec3 _ ep') as [N1 Pn1]; destruct (dec7 _ ep') as [N2 Pn2].
 exists (N1 + N2)%nat; intros n Nn.
 unfold PI_2_3_7_tg.
 rewrite <- (Rplus_0_l 0).
 apply Rle_lt_trans with
    (1 := R_dist_plus (2 * Ratan_seq (/3) n) 0 (Ratan_seq (/7) n) 0).
 replace eps with (2 * eps/3 + eps/3) by field.
 apply Rplus_lt_compat.
  unfold R_dist, Rminus, Rdiv.
  rewrite <- (Rmult_0_r 2), <- Ropp_mult_distr_r_reverse.
  rewrite <- Rmult_plus_distr_l, Rabs_mult, (Rabs_pos_eq 2);[|fourier].
  rewrite Rmult_assoc; apply Rmult_lt_compat_l;[fourier | ].
   apply (Pn1 n); omega.
  apply (Pn2 n); omega.
rewrite Machin_2_3_7.
rewrite !atan_eq_ps_atan; try (split; fourier).
unfold ps_atan; destruct (in_int (/3)); destruct (in_int (/7));
  try match goal with id : ~ _ |- _ => case id; split; fourier end.
destruct (ps_atan_exists_1 (/3)) as [v3 Pv3].
destruct (ps_atan_exists_1 (/7)) as [v7 Pv7].
assert (main : Un_cv (sum_f_R0 (tg_alt PI_2_3_7_tg)) (2 * v3 + v7)).
 assert (main :Un_cv (fun n => 2 * sum_f_R0 (tg_alt (Ratan_seq (/3))) n +
                        sum_f_R0 (tg_alt (Ratan_seq (/7))) n) (2 * v3 + v7)).
  apply CV_plus;[ | assumption].
  apply CV_mult;[ | assumption].
  exists 0%nat; intros; rewrite R_dist_eq; assumption.
 apply Un_cv_ext with (2 := main).
 intros n; rewrite scal_sum, <- plus_sum; apply sum_eq; intros.
 rewrite Rmult_comm; unfold PI_2_3_7_tg, tg_alt; field.
intros N; apply (alternated_series_ineq _ _ _ decr cv main).
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/NewtonInt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import Ranalysis.
Local Open Scope R_scope.

(*******************************************)
(*            Newton's Integral            *)
(*******************************************)

Definition Newton_integrable (f:R -> R) (a b:R) : Type :=
  { g:R -> R | antiderivative f g a b \/ antiderivative f g b a }.

Definition NewtonInt (f:R -> R) (a b:R) (pr:Newton_integrable f a b) : R :=
  let (g,_) := pr in g b - g a.

(* If f is differentiable, then f' is Newton integrable (Tautology ?) *)
Lemma FTCN_step1 :
  forall (f:Differential) (a b:R),
    Newton_integrable (fun x:R => derive_pt f x (cond_diff f x)) a b.
Proof.
  intros f a b; unfold Newton_integrable; exists (d1 f);
    unfold antiderivative; intros; case (Rle_dec a b);
      intro;
        [ left; split; [ intros; exists (cond_diff f x); reflexivity | assumption ]
          | right; split;
            [ intros; exists (cond_diff f x); reflexivity | auto with real ] ].
Defined.

(* By definition, we have the Fondamental Theorem of Calculus *)
Lemma FTC_Newton :
  forall (f:Differential) (a b:R),
    NewtonInt (fun x:R => derive_pt f x (cond_diff f x)) a b
    (FTCN_step1 f a b) = f b - f a.
Proof.
  intros; unfold NewtonInt; reflexivity.
Qed.

(* $\int_a^a f$ exists forall a:R and f:R->R *)
Lemma NewtonInt_P1 : forall (f:R -> R) (a:R), Newton_integrable f a a.
Proof.
  intros f a; unfold Newton_integrable;
    exists (fct_cte (f a) * id)%F; left;
      unfold antiderivative; split.
  intros; assert (H1 : derivable_pt (fct_cte (f a) * id) x).
  apply derivable_pt_mult.
  apply derivable_pt_const.
  apply derivable_pt_id.
  exists H1; assert (H2 : x = a).
  elim H; intros; apply Rle_antisym; assumption.
  symmetry ; apply derive_pt_eq_0;
    replace (f x) with (0 * id x + fct_cte (f a) x * 1);
    [ apply (derivable_pt_lim_mult (fct_cte (f a)) id x);
      [ apply derivable_pt_lim_const | apply derivable_pt_lim_id ]
      | unfold id, fct_cte; rewrite H2; ring ].
  right; reflexivity.
Defined.

(* $\int_a^a f = 0$ *)
Lemma NewtonInt_P2 :
  forall (f:R -> R) (a:R), NewtonInt f a a (NewtonInt_P1 f a) = 0.
Proof.
  intros; unfold NewtonInt; simpl;
    unfold mult_fct, fct_cte, id; ring.
Qed.

(* If $\int_a^b f$ exists, then $\int_b^a f$ exists too *)
Lemma NewtonInt_P3 :
  forall (f:R -> R) (a b:R) (X:Newton_integrable f a b),
    Newton_integrable f b a.
Proof.
  unfold Newton_integrable; intros; elim X; intros g H;
    exists g; tauto.
Defined.

(* $\int_a^b f = -\int_b^a f$ *)
Lemma NewtonInt_P4 :
  forall (f:R -> R) (a b:R) (pr:Newton_integrable f a b),
    NewtonInt f a b pr = - NewtonInt f b a (NewtonInt_P3 f a b pr).
Proof.
  intros; unfold Newton_integrable in pr; elim pr; intros; elim p; intro.
  unfold NewtonInt;
    case
    (NewtonInt_P3 f a b
      (exist
        (fun g:R -> R => antiderivative f g a b \/ antiderivative f g b a) x
        p)).
  intros; elim o; intro.
  unfold antiderivative in H0; elim H0; intros; elim H2; intro.
  unfold antiderivative in H; elim H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H5 H3)).
  rewrite H3; ring.
  assert (H1 := antiderivative_Ucte f x x0 a b H H0); elim H1; intros;
    unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  assert (H3 : a <= a <= b).
  split; [ right; reflexivity | assumption ].
  assert (H4 : a <= b <= b).
  split; [ assumption | right; reflexivity ].
  assert (H5 := H2 _ H3); assert (H6 := H2 _ H4); rewrite H5; rewrite H6; ring.
  unfold NewtonInt;
    case
    (NewtonInt_P3 f a b
      (exist
        (fun g:R -> R => antiderivative f g a b \/ antiderivative f g b a) x
        p)); intros; elim o; intro.
  assert (H1 := antiderivative_Ucte f x x0 b a H H0); elim H1; intros;
    unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  assert (H3 : b <= a <= a).
  split; [ assumption | right; reflexivity ].
  assert (H4 : b <= b <= a).
  split; [ right; reflexivity | assumption ].
  assert (H5 := H2 _ H3); assert (H6 := H2 _ H4); rewrite H5; rewrite H6; ring.
  unfold antiderivative in H0; elim H0; intros; elim H2; intro.
  unfold antiderivative in H; elim H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H5 H3)).
  rewrite H3; ring.
Qed.

(* The set of Newton integrable functions is a vectorial space *)
Lemma NewtonInt_P5 :
  forall (f g:R -> R) (l a b:R),
    Newton_integrable f a b ->
    Newton_integrable g a b ->
    Newton_integrable (fun x:R => l * f x + g x) a b.
Proof.
  unfold Newton_integrable; intros f g l a b X X0;
    elim X; intros; elim X0; intros;
      exists (fun y:R => l * x y + x0 y).
  elim p; intro.
  elim p0; intro.
  left; unfold antiderivative; unfold antiderivative in H, H0; elim H;
    clear H; intros; elim H0; clear H0; intros H0 _.
  split.
  intros; elim (H _ H2); elim (H0 _ H2); intros.
  assert (H5 : derivable_pt (fun y:R => l * x y + x0 y) x1).
  reg.
  exists H5; symmetry ; reg; rewrite <- H3; rewrite <- H4; reflexivity.
  assumption.
  unfold antiderivative in H, H0; elim H; elim H0; intros; elim H4; intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H5 H2)).
  left; rewrite <- H5; unfold antiderivative; split.
  intros; elim H6; intros; assert (H9 : x1 = a).
  apply Rle_antisym; assumption.
  assert (H10 : a <= x1 <= b).
  split; right; [ symmetry ; assumption | rewrite <- H5; assumption ].
  assert (H11 : b <= x1 <= a).
  split; right; [ rewrite <- H5; symmetry ; assumption | assumption ].
  assert (H12 : derivable_pt x x1).
  unfold derivable_pt; exists (f x1); elim (H3 _ H10); intros;
    eapply derive_pt_eq_1; symmetry ; apply H12.
  assert (H13 : derivable_pt x0 x1).
  unfold derivable_pt; exists (g x1); elim (H1 _ H11); intros;
    eapply derive_pt_eq_1; symmetry ; apply H13.
  assert (H14 : derivable_pt (fun y:R => l * x y + x0 y) x1).
  reg.
  exists H14; symmetry ; reg.
  assert (H15 : derive_pt x0 x1 H13 = g x1).
  elim (H1 _ H11); intros; rewrite H15; apply pr_nu.
  assert (H16 : derive_pt x x1 H12 = f x1).
  elim (H3 _ H10); intros; rewrite H16; apply pr_nu.
  rewrite H15; rewrite H16; ring.
  right; reflexivity.
  elim p0; intro.
  unfold antiderivative in H, H0; elim H; elim H0; intros; elim H4; intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H5 H2)).
  left; rewrite H5; unfold antiderivative; split.
  intros; elim H6; intros; assert (H9 : x1 = a).
  apply Rle_antisym; assumption.
  assert (H10 : a <= x1 <= b).
  split; right; [ symmetry ; assumption | rewrite H5; assumption ].
  assert (H11 : b <= x1 <= a).
  split; right; [ rewrite H5; symmetry ; assumption | assumption ].
  assert (H12 : derivable_pt x x1).
  unfold derivable_pt; exists (f x1); elim (H3 _ H11); intros;
    eapply derive_pt_eq_1; symmetry ; apply H12.
  assert (H13 : derivable_pt x0 x1).
  unfold derivable_pt; exists (g x1); elim (H1 _ H10); intros;
    eapply derive_pt_eq_1; symmetry ; apply H13.
  assert (H14 : derivable_pt (fun y:R => l * x y + x0 y) x1).
  reg.
  exists H14; symmetry ; reg.
  assert (H15 : derive_pt x0 x1 H13 = g x1).
  elim (H1 _ H10); intros; rewrite H15; apply pr_nu.
  assert (H16 : derive_pt x x1 H12 = f x1).
  elim (H3 _ H11); intros; rewrite H16; apply pr_nu.
  rewrite H15; rewrite H16; ring.
  right; reflexivity.
  right; unfold antiderivative; unfold antiderivative in H, H0; elim H;
    clear H; intros; elim H0; clear H0; intros H0 _; split.
  intros; elim (H _ H2); elim (H0 _ H2); intros.
  assert (H5 : derivable_pt (fun y:R => l * x y + x0 y) x1).
  reg.
  exists H5; symmetry ; reg; rewrite <- H3; rewrite <- H4; reflexivity.
  assumption.
Defined.

(**********)
Lemma antiderivative_P1 :
  forall (f g F G:R -> R) (l a b:R),
    antiderivative f F a b ->
    antiderivative g G a b ->
    antiderivative (fun x:R => l * f x + g x) (fun x:R => l * F x + G x) a b.
Proof.
  unfold antiderivative; intros; elim H; elim H0; clear H H0; intros;
    split.
  intros; elim (H _ H3); elim (H1 _ H3); intros.
  assert (H6 : derivable_pt (fun x:R => l * F x + G x) x).
  reg.
  exists H6; symmetry ; reg; rewrite <- H4; rewrite <- H5; ring.
  assumption.
Qed.

(* $\int_a^b \lambda f + g = \lambda \int_a^b f + \int_a^b f *)
Lemma NewtonInt_P6 :
  forall (f g:R -> R) (l a b:R) (pr1:Newton_integrable f a b)
    (pr2:Newton_integrable g a b),
    NewtonInt (fun x:R => l * f x + g x) a b (NewtonInt_P5 f g l a b pr1 pr2) =
    l * NewtonInt f a b pr1 + NewtonInt g a b pr2.
Proof.
  intros f g l a b pr1 pr2; unfold NewtonInt;
    case (NewtonInt_P5 f g l a b pr1 pr2); intros; case pr1;
      intros; case pr2; intros; case (total_order_T a b);
        intro.
  elim s; intro.
  elim o; intro.
  elim o0; intro.
  elim o1; intro.
  assert (H2 := antiderivative_P1 f g x0 x1 l a b H0 H1);
    assert (H3 := antiderivative_Ucte _ _ _ _ _ H H2);
      elim H3; intros; assert (H5 : a <= a <= b).
  split; [ right; reflexivity | left; assumption ].
  assert (H6 : a <= b <= b).
  split; [ left; assumption | right; reflexivity ].
  assert (H7 := H4 _ H5); assert (H8 := H4 _ H6); rewrite H7; rewrite H8; ring.
  unfold antiderivative in H1; elim H1; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H3 a0)).
  unfold antiderivative in H0; elim H0; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 a0)).
  unfold antiderivative in H; elim H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 a0)).
  rewrite b0; ring.
  elim o; intro.
  unfold antiderivative in H; elim H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 r)).
  elim o0; intro.
  unfold antiderivative in H0; elim H0; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 r)).
  elim o1; intro.
  unfold antiderivative in H1; elim H1; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H3 r)).
  assert (H2 := antiderivative_P1 f g x0 x1 l b a H0 H1);
    assert (H3 := antiderivative_Ucte _ _ _ _ _ H H2);
      elim H3; intros; assert (H5 : b <= a <= a).
  split; [ left; assumption | right; reflexivity ].
  assert (H6 : b <= b <= a).
  split; [ right; reflexivity | left; assumption ].
  assert (H7 := H4 _ H5); assert (H8 := H4 _ H6); rewrite H7; rewrite H8; ring.
Qed.

Lemma antiderivative_P2 :
  forall (f F0 F1:R -> R) (a b c:R),
    antiderivative f F0 a b ->
    antiderivative f F1 b c ->
    antiderivative f
    (fun x:R =>
      match Rle_dec x b with
        | left _ => F0 x
        | right _ => F1 x + (F0 b - F1 b)
      end) a c.
Proof.
  unfold antiderivative; intros; elim H; clear H; intros; elim H0;
    clear H0; intros; split.
  2: apply Rle_trans with b; assumption.
  intros; elim H3; clear H3; intros; case (total_order_T x b); intro.
  elim s; intro.
  assert (H5 : a <= x <= b).
  split; [ assumption | left; assumption ].
  assert (H6 := H _ H5); elim H6; clear H6; intros;
    assert
      (H7 :
        derivable_pt_lim
        (fun x:R =>
          match Rle_dec x b with
            | left _ => F0 x
            | right _ => F1 x + (F0 b - F1 b)
          end) x (f x)).
  unfold derivable_pt_lim; assert (H7 : derive_pt F0 x x0 = f x).
  symmetry ; assumption.
  assert (H8 := derive_pt_eq_1 F0 x (f x) x0 H7); unfold derivable_pt_lim in H8;
    intros; elim (H8 _ H9); intros; set (D := Rmin x1 (b - x)).
  assert (H11 : 0 < D).
  unfold D; unfold Rmin; case (Rle_dec x1 (b - x)); intro.
  apply (cond_pos x1).
  apply Rlt_Rminus; assumption.
  exists (mkposreal _ H11); intros; case (Rle_dec x b); intro.
  case (Rle_dec (x + h) b); intro.
  apply H10.
  assumption.
  apply Rlt_le_trans with D; [ assumption | unfold D; apply Rmin_l ].
  elim n; left; apply Rlt_le_trans with (x + D).
  apply Rplus_lt_compat_l; apply Rle_lt_trans with (Rabs h).
  apply RRle_abs.
  apply H13.
  apply Rplus_le_reg_l with (- x); rewrite <- Rplus_assoc; rewrite Rplus_opp_l;
    rewrite Rplus_0_l; rewrite Rplus_comm; unfold D;
      apply Rmin_r.
  elim n; left; assumption.
  assert
    (H8 :
      derivable_pt
      (fun x:R =>
        match Rle_dec x b with
          | left _ => F0 x
          | right _ => F1 x + (F0 b - F1 b)
        end) x).
  unfold derivable_pt; exists (f x); apply H7.
  exists H8; symmetry ; apply derive_pt_eq_0; apply H7.
  assert (H5 : a <= x <= b).
  split; [ assumption | right; assumption ].
  assert (H6 : b <= x <= c).
  split; [ right; symmetry ; assumption | assumption ].
  elim (H _ H5); elim (H0 _ H6); intros; assert (H9 : derive_pt F0 x x1 = f x).
  symmetry ; assumption.
  assert (H10 : derive_pt F1 x x0 = f x).
  symmetry ; assumption.
  assert (H11 := derive_pt_eq_1 F0 x (f x) x1 H9);
    assert (H12 := derive_pt_eq_1 F1 x (f x) x0 H10);
      assert
        (H13 :
          derivable_pt_lim
          (fun x:R =>
            match Rle_dec x b with
              | left _ => F0 x
              | right _ => F1 x + (F0 b - F1 b)
            end) x (f x)).
  unfold derivable_pt_lim; unfold derivable_pt_lim in H11, H12; intros;
    elim (H11 _ H13); elim (H12 _ H13); intros; set (D := Rmin x2 x3);
      assert (H16 : 0 < D).
  unfold D; unfold Rmin; case (Rle_dec x2 x3); intro.
  apply (cond_pos x2).
  apply (cond_pos x3).
  exists (mkposreal _ H16); intros; case (Rle_dec x b); intro.
  case (Rle_dec (x + h) b); intro.
  apply H15.
  assumption.
  apply Rlt_le_trans with D; [ assumption | unfold D; apply Rmin_r ].
  replace (F1 (x + h) + (F0 b - F1 b) - F0 x) with (F1 (x + h) - F1 x).
  apply H14.
  assumption.
  apply Rlt_le_trans with D; [ assumption | unfold D; apply Rmin_l ].
  rewrite b0; ring.
  elim n; right; assumption.
  assert
    (H14 :
      derivable_pt
      (fun x:R =>
        match Rle_dec x b with
          | left _ => F0 x
          | right _ => F1 x + (F0 b - F1 b)
        end) x).
  unfold derivable_pt; exists (f x); apply H13.
  exists H14; symmetry ; apply derive_pt_eq_0; apply H13.
  assert (H5 : b <= x <= c).
  split; [ left; assumption | assumption ].
  assert (H6 := H0 _ H5); elim H6; clear H6; intros;
    assert
      (H7 :
        derivable_pt_lim
        (fun x:R =>
          match Rle_dec x b with
            | left _ => F0 x
            | right _ => F1 x + (F0 b - F1 b)
          end) x (f x)).
  unfold derivable_pt_lim; assert (H7 : derive_pt F1 x x0 = f x).
  symmetry ; assumption.
  assert (H8 := derive_pt_eq_1 F1 x (f x) x0 H7); unfold derivable_pt_lim in H8;
    intros; elim (H8 _ H9); intros; set (D := Rmin x1 (x - b));
      assert (H11 : 0 < D).
  unfold D; unfold Rmin; case (Rle_dec x1 (x - b)); intro.
  apply (cond_pos x1).
  apply Rlt_Rminus; assumption.
  exists (mkposreal _ H11); intros; case (Rle_dec x b); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 r)).
  case (Rle_dec (x + h) b); intro.
  cut (b < x + h).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 H14)).
  apply Rplus_lt_reg_r with (- h - b); replace (- h - b + b) with (- h);
    [ idtac | ring ]; replace (- h - b + (x + h)) with (x - b);
    [ idtac | ring ]; apply Rle_lt_trans with (Rabs h).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  apply Rlt_le_trans with D.
  apply H13.
  unfold D; apply Rmin_r.
  replace (F1 (x + h) + (F0 b - F1 b) - (F1 x + (F0 b - F1 b))) with
  (F1 (x + h) - F1 x); [ idtac | ring ]; apply H10.
  assumption.
  apply Rlt_le_trans with D.
  assumption.
  unfold D; apply Rmin_l.
  assert
    (H8 :
      derivable_pt
      (fun x:R =>
        match Rle_dec x b with
          | left _ => F0 x
          | right _ => F1 x + (F0 b - F1 b)
        end) x).
  unfold derivable_pt; exists (f x); apply H7.
  exists H8; symmetry ; apply derive_pt_eq_0; apply H7.
Qed.

Lemma antiderivative_P3 :
  forall (f F0 F1:R -> R) (a b c:R),
    antiderivative f F0 a b ->
    antiderivative f F1 c b ->
    antiderivative f F1 c a \/ antiderivative f F0 a c.
Proof.
  intros; unfold antiderivative in H, H0; elim H; clear H; elim H0; clear H0;
    intros; case (total_order_T a c); intro.
  elim s; intro.
  right; unfold antiderivative; split.
  intros; apply H1; elim H3; intros; split;
    [ assumption | apply Rle_trans with c; assumption ].
  left; assumption.
  right; unfold antiderivative; split.
  intros; apply H1; elim H3; intros; split;
    [ assumption | apply Rle_trans with c; assumption ].
  right; assumption.
  left; unfold antiderivative; split.
  intros; apply H; elim H3; intros; split;
    [ assumption | apply Rle_trans with a; assumption ].
  left; assumption.
Qed.

Lemma antiderivative_P4 :
  forall (f F0 F1:R -> R) (a b c:R),
    antiderivative f F0 a b ->
    antiderivative f F1 a c ->
    antiderivative f F1 b c \/ antiderivative f F0 c b.
Proof.
  intros; unfold antiderivative in H, H0; elim H; clear H; elim H0; clear H0;
    intros; case (total_order_T c b); intro.
  elim s; intro.
  right; unfold antiderivative; split.
  intros; apply H1; elim H3; intros; split;
    [ apply Rle_trans with c; assumption | assumption ].
  left; assumption.
  right; unfold antiderivative; split.
  intros; apply H1; elim H3; intros; split;
    [ apply Rle_trans with c; assumption | assumption ].
  right; assumption.
  left; unfold antiderivative; split.
  intros; apply H; elim H3; intros; split;
    [ apply Rle_trans with b; assumption | assumption ].
  left; assumption.
Qed.

Lemma NewtonInt_P7 :
  forall (f:R -> R) (a b c:R),
    a < b ->
    b < c ->
    Newton_integrable f a b ->
    Newton_integrable f b c -> Newton_integrable f a c.
Proof.
  unfold Newton_integrable; intros f a b c Hab Hbc X X0; elim X;
    clear X; intros F0 H0; elim X0; clear X0; intros F1 H1;
      set
        (g :=
          fun x:R =>
            match Rle_dec x b with
              | left _ => F0 x
              | right _ => F1 x + (F0 b - F1 b)
            end); exists g; left; unfold g;
        apply antiderivative_P2.
  elim H0; intro.
  assumption.
  unfold antiderivative in H; elim H; clear H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 Hab)).
  elim H1; intro.
  assumption.
  unfold antiderivative in H; elim H; clear H; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 Hbc)).
Qed.

Lemma NewtonInt_P8 :
  forall (f:R -> R) (a b c:R),
    Newton_integrable f a b ->
    Newton_integrable f b c -> Newton_integrable f a c.
Proof.
  intros.
  elim X; intros F0 H0.
  elim X0; intros F1 H1.
  case (total_order_T a b); intro.
  elim s; intro.
  case (total_order_T b c); intro.
  elim s0; intro.
(* a<b & b<c *)
  unfold Newton_integrable;
    exists
      (fun x:R =>
        match Rle_dec x b with
          | left _ => F0 x
          | right _ => F1 x + (F0 b - F1 b)
        end).
  elim H0; intro.
  elim H1; intro.
  left; apply antiderivative_P2; assumption.
  unfold antiderivative in H2; elim H2; clear H2; intros _ H2.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 a1)).
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H a0)).
(* a<b & b=c *)
  rewrite b0 in X; apply X.
(* a<b & b>c *)
  case (total_order_T a c); intro.
  elim s0; intro.
  unfold Newton_integrable; exists F0.
  left.
  elim H1; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim H0; intro.
  assert (H3 := antiderivative_P3 f F0 F1 a b c H2 H).
  elim H3; intro.
  unfold antiderivative in H4; elim H4; clear H4; intros _ H4.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H4 a1)).
  assumption.
  unfold antiderivative in H2; elim H2; clear H2; intros _ H2.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 a0)).
  rewrite b0; apply NewtonInt_P1.
  unfold Newton_integrable; exists F1.
  right.
  elim H1; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim H0; intro.
  assert (H3 := antiderivative_P3 f F0 F1 a b c H2 H).
  elim H3; intro.
  assumption.
  unfold antiderivative in H4; elim H4; clear H4; intros _ H4.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H4 r0)).
  unfold antiderivative in H2; elim H2; clear H2; intros _ H2.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 a0)).
(* a=b *)
  rewrite b0; apply X0.
  case (total_order_T b c); intro.
  elim s; intro.
(* a>b & b<c *)
  case (total_order_T a c); intro.
  elim s0; intro.
  unfold Newton_integrable; exists F1.
  left.
  elim H1; intro.
(*****************)
  elim H0; intro.
  unfold antiderivative in H2; elim H2; clear H2; intros _ H2.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 r)).
  assert (H3 := antiderivative_P4 f F0 F1 b a c H2 H).
  elim H3; intro.
  assumption.
  unfold antiderivative in H4; elim H4; clear H4; intros _ H4.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H4 a1)).
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H a0)).
  rewrite b0; apply NewtonInt_P1.
  unfold Newton_integrable; exists F0.
  right.
  elim H0; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim H1; intro.
  assert (H3 := antiderivative_P4 f F0 F1 b a c H H2).
  elim H3; intro.
  unfold antiderivative in H4; elim H4; clear H4; intros _ H4.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H4 r0)).
  assumption.
  unfold antiderivative in H2; elim H2; clear H2; intros _ H2.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 a0)).
(* a>b & b=c *)
  rewrite b0 in X; apply X.
(* a>b & b>c *)
  assert (X1 := NewtonInt_P3 f a b X).
  assert (X2 := NewtonInt_P3 f b c X0).
  apply NewtonInt_P3.
  apply NewtonInt_P7 with b; assumption.
Defined.

(* Chasles' relation *)
Lemma NewtonInt_P9 :
  forall (f:R -> R) (a b c:R) (pr1:Newton_integrable f a b)
    (pr2:Newton_integrable f b c),
    NewtonInt f a c (NewtonInt_P8 f a b c pr1 pr2) =
    NewtonInt f a b pr1 + NewtonInt f b c pr2.
Proof.
  intros; unfold NewtonInt.
  case (NewtonInt_P8 f a b c pr1 pr2); intros.
  case pr1; intros.
  case pr2; intros.
  case (total_order_T a b); intro.
  elim s; intro.
  case (total_order_T b c); intro.
  elim s0; intro.
(* a<b & b<c *)
  elim o0; intro.
  elim o1; intro.
  elim o; intro.
  assert (H2 := antiderivative_P2 f x0 x1 a b c H H0).
  assert
    (H3 :=
      antiderivative_Ucte f x
      (fun x:R =>
        match Rle_dec x b with
          | left _ => x0 x
          | right _ => x1 x + (x0 b - x1 b)
        end) a c H1 H2).
  elim H3; intros.
  assert (H5 : a <= a <= c).
  split; [ right; reflexivity | left; apply Rlt_trans with b; assumption ].
  assert (H6 : a <= c <= c).
  split; [ left; apply Rlt_trans with b; assumption | right; reflexivity ].
  rewrite (H4 _ H5); rewrite (H4 _ H6).
  case (Rle_dec a b); intro.
  case (Rle_dec c b); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 a1)).
  ring.
  elim n; left; assumption.
  unfold antiderivative in H1; elim H1; clear H1; intros _ H1.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 (Rlt_trans _ _ _ a0 a1))).
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 a1)).
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H a0)).
(* a<b & b=c *)
  rewrite <- b0.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rplus_0_r.
  rewrite <- b0 in o.
  elim o0; intro.
  elim o; intro.
  assert (H1 := antiderivative_Ucte f x x0 a b H0 H).
  elim H1; intros.
  rewrite (H2 b).
  rewrite (H2 a).
  ring.
  split; [ right; reflexivity | left; assumption ].
  split; [ left; assumption | right; reflexivity ].
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 a0)).
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H a0)).
(* a<b & b>c *)
  elim o1; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim o0; intro.
  elim o; intro.
  assert (H2 := antiderivative_P2 f x x1 a c b H1 H).
  assert (H3 := antiderivative_Ucte _ _ _ a b H0 H2).
  elim H3; intros.
  rewrite (H4 a).
  rewrite (H4 b).
  case (Rle_dec b c); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 r)).
  case (Rle_dec a c); intro.
  ring.
  elim n0; unfold antiderivative in H1; elim H1; intros; assumption.
  split; [ left; assumption | right; reflexivity ].
  split; [ right; reflexivity | left; assumption ].
  assert (H2 := antiderivative_P2 _ _ _ _ _ _ H1 H0).
  assert (H3 := antiderivative_Ucte _ _ _ c b H H2).
  elim H3; intros.
  rewrite (H4 c).
  rewrite (H4 b).
  case (Rle_dec b a); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 a0)).
  case (Rle_dec c a); intro.
  ring.
  elim n0; unfold antiderivative in H1; elim H1; intros; assumption.
  split; [ left; assumption | right; reflexivity ].
  split; [ right; reflexivity | left; assumption ].
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 a0)).
(* a=b *)
  rewrite b0 in o; rewrite b0.
  elim o; intro.
  elim o1; intro.
  assert (H1 := antiderivative_Ucte _ _ _ b c H H0).
  elim H1; intros.
  assert (H3 : b <= c).
  unfold antiderivative in H; elim H; intros; assumption.
  rewrite (H2 b).
  rewrite (H2 c).
  ring.
  split; [ assumption | right; reflexivity ].
  split; [ right; reflexivity | assumption ].
  assert (H1 : b = c).
  unfold antiderivative in H, H0; elim H; elim H0; intros; apply Rle_antisym;
    assumption.
  rewrite H1; ring.
  elim o1; intro.
  assert (H1 : b = c).
  unfold antiderivative in H, H0; elim H; elim H0; intros; apply Rle_antisym;
    assumption.
  rewrite H1; ring.
  assert (H1 := antiderivative_Ucte _ _ _ c b H H0).
  elim H1; intros.
  assert (H3 : c <= b).
  unfold antiderivative in H; elim H; intros; assumption.
  rewrite (H2 c).
  rewrite (H2 b).
  ring.
  split; [ assumption | right; reflexivity ].
  split; [ right; reflexivity | assumption ].
(* a>b & b<c *)
  case (total_order_T b c); intro.
  elim s; intro.
  elim o0; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim o1; intro.
  elim o; intro.
  assert (H2 := antiderivative_P2 _ _ _ _ _ _ H H1).
  assert (H3 := antiderivative_Ucte _ _ _ b c H0 H2).
  elim H3; intros.
  rewrite (H4 b).
  rewrite (H4 c).
  case (Rle_dec b a); intro.
  case (Rle_dec c a); intro.
  assert (H5 : a = c).
  unfold antiderivative in H1; elim H1; intros; apply Rle_antisym; assumption.
  rewrite H5; ring.
  ring.
  elim n; left; assumption.
  split; [ left; assumption | right; reflexivity ].
  split; [ right; reflexivity | left; assumption ].
  assert (H2 := antiderivative_P2 _ _ _ _ _ _ H0 H1).
  assert (H3 := antiderivative_Ucte _ _ _ b a H H2).
  elim H3; intros.
  rewrite (H4 a).
  rewrite (H4 b).
  case (Rle_dec b c); intro.
  case (Rle_dec a c); intro.
  assert (H5 : a = c).
  unfold antiderivative in H1; elim H1; intros; apply Rle_antisym; assumption.
  rewrite H5; ring.
  ring.
  elim n; left; assumption.
  split; [ right; reflexivity | left; assumption ].
  split; [ left; assumption | right; reflexivity ].
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 a0)).
(* a>b & b=c *)
  rewrite <- b0.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rplus_0_r.
  rewrite <- b0 in o.
  elim o0; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim o; intro.
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 r)).
  assert (H1 := antiderivative_Ucte f x x0 b a H0 H).
  elim H1; intros.
  rewrite (H2 b).
  rewrite (H2 a).
  ring.
  split; [ left; assumption | right; reflexivity ].
  split; [ right; reflexivity | left; assumption ].
(* a>b & b>c *)
  elim o0; intro.
  unfold antiderivative in H; elim H; clear H; intros _ H.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
  elim o1; intro.
  unfold antiderivative in H0; elim H0; clear H0; intros _ H0.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 r0)).
  elim o; intro.
  unfold antiderivative in H1; elim H1; clear H1; intros _ H1.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 (Rlt_trans _ _ _ r0 r))).
  assert (H2 := antiderivative_P2 _ _ _ _ _ _ H0 H).
  assert (H3 := antiderivative_Ucte _ _ _ c a H1 H2).
  elim H3; intros.
  assert (H5 : c <= a).
  unfold antiderivative in H1; elim H1; intros; assumption.
  rewrite (H4 c).
  rewrite (H4 a).
  case (Rle_dec a b); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r1 r)).
  case (Rle_dec c b); intro.
  ring.
  elim n0; left; assumption.
  split; [ assumption | right; reflexivity ].
  split; [ right; reflexivity | assumption ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/PSeries_reg.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Ranalysis1.
Require Import Max.
Require Import Even.
Local Open Scope R_scope.

Definition Boule (x:R) (r:posreal) (y:R) : Prop := Rabs (y - x) < r.

(** Uniform convergence *)
Definition CVU (fn:nat -> R -> R) (f:R -> R) (x:R)
  (r:posreal) : Prop :=
  forall eps:R,
    0 < eps ->
    exists N : nat,
      (forall (n:nat) (y:R),
        (N <= n)%nat -> Boule x r y -> Rabs (f y - fn n y) < eps).

(** Normal convergence *)
Definition CVN_r (fn:nat -> R -> R) (r:posreal) : Type :=
  { An:nat -> R &
    { l:R |
      Un_cv (fun n:nat => sum_f_R0 (fun k:nat => Rabs (An k)) n) l /\
      (forall (n:nat) (y:R), Boule 0 r y -> Rabs (fn n y) <= An n) } }.

Definition CVN_R (fn:nat -> R -> R) : Type := forall r:posreal, CVN_r fn r.

Definition SFL (fn:nat -> R -> R)
  (cv:forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l })
  (y:R) : R := let (a,_) := cv y in a.

(** In a complete space, normal convergence implies uniform convergence *)
Lemma CVN_CVU :
  forall (fn:nat -> R -> R)
    (cv:forall x:R, {l:R | Un_cv (fun N:nat => SP fn N x) l })
    (r:posreal), CVN_r fn r -> CVU (fun n:nat => SP fn n) (SFL fn cv) 0 r.
Proof.
  intros; unfold CVU; intros.
  unfold CVN_r in X.
  elim X; intros An X0.
  elim X0; intros s H0.
  elim H0; intros.
  cut (Un_cv (fun n:nat => sum_f_R0 (fun k:nat => Rabs (An k)) n - s) 0).
  intro; unfold Un_cv in H3.
  elim (H3 eps H); intros N0 H4.
  exists N0; intros.
  apply Rle_lt_trans with (Rabs (sum_f_R0 (fun k:nat => Rabs (An k)) n - s)).
  rewrite <- (Rabs_Ropp (sum_f_R0 (fun k:nat => Rabs (An k)) n - s));
    rewrite Ropp_minus_distr';
      rewrite (Rabs_right (s - sum_f_R0 (fun k:nat => Rabs (An k)) n)).
  eapply sum_maj1.
  unfold SFL; case (cv y); intro.
  trivial.
  apply H1.
  intro; elim H0; intros.
  rewrite (Rabs_right (An n0)).
  apply H8; apply H6.
  apply Rle_ge; apply Rle_trans with (Rabs (fn n0 y)).
  apply Rabs_pos.
  apply H8; apply H6.
  apply Rle_ge;
    apply Rplus_le_reg_l with (sum_f_R0 (fun k:nat => Rabs (An k)) n).
  rewrite Rplus_0_r; unfold Rminus; rewrite (Rplus_comm s);
    rewrite <- Rplus_assoc; rewrite Rplus_opp_r; rewrite Rplus_0_l;
      apply sum_incr.
  apply H1.
  intro; apply Rabs_pos.
  unfold R_dist in H4; unfold Rminus in H4; rewrite Ropp_0 in H4.
  assert (H7 := H4 n H5).
  rewrite Rplus_0_r in H7; apply H7.
  unfold Un_cv in H1; unfold Un_cv; intros.
  elim (H1 _ H3); intros.
  exists x; intros.
  unfold R_dist; unfold R_dist in H4.
  rewrite Rminus_0_r; apply H4; assumption.
Qed.

(** Each limit of a sequence of functions which converges uniformly is continue *)
Lemma CVU_continuity :
  forall (fn:nat -> R -> R) (f:R -> R) (x:R) (r:posreal),
    CVU fn f x r ->
    (forall (n:nat) (y:R), Boule x r y -> continuity_pt (fn n) y) ->
    forall y:R, Boule x r y -> continuity_pt f y.
Proof.
  intros; unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros.
  unfold CVU in H.
  cut (0 < eps / 3);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H _ H3); intros N0 H4.
  assert (H5 := H0 N0 y H1).
  cut (exists del : posreal, (forall h:R, Rabs h < del -> Boule x r (y + h))).
  intro.
  elim H6; intros del1 H7.
  unfold continuity_pt in H5; unfold continue_in in H5; unfold limit1_in in H5;
    unfold limit_in in H5; simpl in H5; unfold R_dist in H5.
  elim (H5 _ H3); intros del2 H8.
  set (del := Rmin del1 del2).
  exists del; intros.
  split.
  unfold del; unfold Rmin; case (Rle_dec del1 del2); intro.
  apply (cond_pos del1).
  elim H8; intros; assumption.
  intros;
    apply Rle_lt_trans with (Rabs (f x0 - fn N0 x0) + Rabs (fn N0 x0 - f y)).
  replace (f x0 - f y) with (f x0 - fn N0 x0 + (fn N0 x0 - f y));
  [ apply Rabs_triang | ring ].
  apply Rle_lt_trans with
    (Rabs (f x0 - fn N0 x0) + Rabs (fn N0 x0 - fn N0 y) + Rabs (fn N0 y - f y)).
  rewrite Rplus_assoc; apply Rplus_le_compat_l.
  replace (fn N0 x0 - f y) with (fn N0 x0 - fn N0 y + (fn N0 y - f y));
  [ apply Rabs_triang | ring ].
  replace eps with (eps / 3 + eps / 3 + eps / 3).
  repeat apply Rplus_lt_compat.
  apply H4.
  apply le_n.
  replace x0 with (y + (x0 - y)); [ idtac | ring ]; apply H7.
  elim H9; intros.
  apply Rlt_le_trans with del.
  assumption.
  unfold del; apply Rmin_l.
  elim H8; intros.
  apply H11.
  split.
  elim H9; intros; assumption.
  elim H9; intros; apply Rlt_le_trans with del.
  assumption.
  unfold del; apply Rmin_r.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr'; apply H4.
  apply le_n.
  assumption.
  apply Rmult_eq_reg_l with 3.
  do 2 rewrite Rmult_plus_distr_l; unfold Rdiv; rewrite <- Rmult_assoc;
    rewrite Rinv_r_simpl_m.
  ring.
  discrR.
  discrR.
  cut (0 < r - Rabs (x - y)).
  intro; exists (mkposreal _ H6).
  simpl; intros.
  unfold Boule; replace (y + h - x) with (h + (y - x));
    [ idtac | ring ]; apply Rle_lt_trans with (Rabs h + Rabs (y - x)).
  apply Rabs_triang.
  apply Rplus_lt_reg_r with (- Rabs (x - y)).
  rewrite <- (Rabs_Ropp (y - x)); rewrite Ropp_minus_distr'.
  replace (- Rabs (x - y) + r) with (r - Rabs (x - y)).
  replace (- Rabs (x - y) + (Rabs h + Rabs (x - y))) with (Rabs h).
  apply H7.
  ring.
  ring.
  unfold Boule in H1; rewrite <- (Rabs_Ropp (x - y)); rewrite Ropp_minus_distr';
    apply Rplus_lt_reg_r with (Rabs (y - x)).
  rewrite Rplus_0_r; replace (Rabs (y - x) + (r - Rabs (y - x))) with (pos r);
    [ apply H1 | ring ].
Qed.

(**********)
Lemma continuity_pt_finite_SF :
  forall (fn:nat -> R -> R) (N:nat) (x:R),
    (forall n:nat, (n <= N)%nat -> continuity_pt (fn n) x) ->
    continuity_pt (fun y:R => sum_f_R0 (fun k:nat => fn k y) N) x.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply (H 0%nat); apply le_n.
  simpl;
    replace (fun y:R => sum_f_R0 (fun k:nat => fn k y) N + fn (S N) y) with
    ((fun y:R => sum_f_R0 (fun k:nat => fn k y) N) + (fun y:R => fn (S N) y))%F;
    [ idtac | reflexivity ].
  apply continuity_pt_plus.
  apply HrecN.
  intros; apply H.
  apply le_trans with N; [ assumption | apply le_n_Sn ].
  apply (H (S N)); apply le_n.
Qed.

(** Continuity and normal convergence *)
Lemma SFL_continuity_pt :
  forall (fn:nat -> R -> R)
    (cv:forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l })
    (r:posreal),
    CVN_r fn r ->
    (forall (n:nat) (y:R), Boule 0 r y -> continuity_pt (fn n) y) ->
    forall y:R, Boule 0 r y -> continuity_pt (SFL fn cv) y.
Proof.
  intros; eapply CVU_continuity.
  apply CVN_CVU.
  apply X.
  intros; unfold SP; apply continuity_pt_finite_SF.
  intros; apply H.
  apply H1.
  apply H0.
Qed.

Lemma SFL_continuity :
  forall (fn:nat -> R -> R)
    (cv:forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l }),
    CVN_R fn -> (forall n:nat, continuity (fn n)) -> continuity (SFL fn cv).
Proof.
  intros; unfold continuity; intro.
  cut (0 < Rabs x + 1);
    [ intro | apply Rplus_le_lt_0_compat; [ apply Rabs_pos | apply Rlt_0_1 ] ].
  cut (Boule 0 (mkposreal _ H0) x).
  intro; eapply SFL_continuity_pt with (mkposreal _ H0).
  apply X.
  intros; apply (H n y).
  apply H1.
  unfold Boule; simpl; rewrite Rminus_0_r;
    pattern (Rabs x) at 1; rewrite <- Rplus_0_r;
      apply Rplus_lt_compat_l; apply Rlt_0_1.
Qed.

(** As R is complete, normal convergence implies that (fn) is simply-uniformly convergent *)
Lemma CVN_R_CVS :
  forall fn:nat -> R -> R,
    CVN_R fn -> forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l }.
Proof.
  intros; apply R_complete.
  unfold SP; set (An := fun N:nat => fn N x).
  change (Cauchy_crit_series An).
  apply cauchy_abs.
  unfold Cauchy_crit_series; apply CV_Cauchy.
  unfold CVN_R in X; cut (0 < Rabs x + 1).
  intro; assert (H0 := X (mkposreal _ H)).
  unfold CVN_r in H0; elim H0; intros Bn H1.
  elim H1; intros l H2.
  elim H2; intros.
  apply Rseries_CV_comp with Bn.
  intro; split.
  apply Rabs_pos.
  unfold An; apply H4; unfold Boule; simpl;
    rewrite Rminus_0_r.
  pattern (Rabs x) at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    apply Rlt_0_1.
  exists l.
  cut (forall n:nat, 0 <= Bn n).
  intro; unfold Un_cv in H3; unfold Un_cv; intros.
  elim (H3 _ H6); intros.
  exists x0; intros.
  replace (sum_f_R0 Bn n) with (sum_f_R0 (fun k:nat => Rabs (Bn k)) n).
  apply H7; assumption.
  apply sum_eq; intros; apply Rabs_right; apply Rle_ge; apply H5.
  intro; apply Rle_trans with (Rabs (An n)).
  apply Rabs_pos.
  unfold An; apply H4; unfold Boule; simpl;
    rewrite Rminus_0_r; pattern (Rabs x) at 1;
      rewrite <- Rplus_0_r; apply Rplus_lt_compat_l; apply Rlt_0_1.
  apply Rplus_le_lt_0_compat; [ apply Rabs_pos | apply Rlt_0_1 ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/PartSum.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import Rcomplete.
Require Import Max.
Local Open Scope R_scope.

Lemma tech1 :
  forall (An:nat -> R) (N:nat),
    (forall n:nat, (n <= N)%nat -> 0 < An n) -> 0 < sum_f_R0 An N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply H; apply le_n.
  simpl; apply Rplus_lt_0_compat.
  apply HrecN; intros; apply H; apply le_S; assumption.
  apply H; apply le_n.
Qed.

(* Chasles' relation *)
Lemma tech2 :
  forall (An:nat -> R) (m n:nat),
    (m < n)%nat ->
    sum_f_R0 An n =
    sum_f_R0 An m + sum_f_R0 (fun i:nat => An (S m + i)%nat) (n - S m).
Proof.
  intros; induction  n as [| n Hrecn].
  elim (lt_n_O _ H).
  cut ((m < n)%nat \/ m = n).
  intro; elim H0; intro.
  replace (sum_f_R0 An (S n)) with (sum_f_R0 An n + An (S n));
  [ idtac | reflexivity ].
  replace (S n - S m)%nat with (S (n - S m)).
  replace (sum_f_R0 (fun i:nat => An (S m + i)%nat) (S (n - S m))) with
  (sum_f_R0 (fun i:nat => An (S m + i)%nat) (n - S m) +
    An (S m + S (n - S m))%nat); [ idtac | reflexivity ].
  replace (S m + S (n - S m))%nat with (S n).
  rewrite (Hrecn H1).
  ring.
  apply INR_eq; rewrite S_INR; rewrite plus_INR; do 2 rewrite S_INR;
    rewrite minus_INR.
  rewrite S_INR; ring.
  apply lt_le_S; assumption.
  apply INR_eq; rewrite S_INR; repeat rewrite minus_INR.
  repeat rewrite S_INR; ring.
  apply le_n_S; apply lt_le_weak; assumption.
  apply lt_le_S; assumption.
  rewrite H1; rewrite <- minus_n_n; simpl.
  replace (n + 0)%nat with n; [ reflexivity | ring ].
  inversion H.
  right; reflexivity.
  left; apply lt_le_trans with (S m); [ apply lt_n_Sn | assumption ].
Qed.

(* Sum of geometric sequences *)
Lemma tech3 :
  forall (k:R) (N:nat),
    k <> 1 -> sum_f_R0 (fun i:nat => k ^ i) N = (1 - k ^ S N) / (1 - k).
Proof.
  intros; cut (1 - k <> 0).
  intro; induction  N as [| N HrecN].
  simpl; rewrite Rmult_1_r; unfold Rdiv; rewrite <- Rinv_r_sym.
  reflexivity.
  apply H0.
  replace (sum_f_R0 (fun i:nat => k ^ i) (S N)) with
  (sum_f_R0 (fun i:nat => k ^ i) N + k ^ S N); [ idtac | reflexivity ];
  rewrite HrecN;
    replace ((1 - k ^ S N) / (1 - k) + k ^ S N) with
    ((1 - k ^ S N + (1 - k) * k ^ S N) / (1 - k)).
  apply Rmult_eq_reg_l with (1 - k).
  unfold Rdiv; do 2 rewrite <- (Rmult_comm (/ (1 - k)));
    repeat rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
      [ do 2 rewrite Rmult_1_l; simpl; ring | apply H0 ].
  apply H0.
  unfold Rdiv; rewrite Rmult_plus_distr_r; rewrite (Rmult_comm (1 - k));
    repeat rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; reflexivity.
  apply H0.
  apply Rminus_eq_contra; red; intro; elim H; symmetry ;
    assumption.
Qed.

Lemma tech4 :
  forall (An:nat -> R) (k:R) (N:nat),
    0 <= k -> (forall i:nat, An (S i) < k * An i) -> An N <= An 0%nat * k ^ N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; right; ring.
  apply Rle_trans with (k * An N).
  left; apply (H0 N).
  replace (S N) with (N + 1)%nat; [ idtac | ring ].
  rewrite pow_add; simpl; rewrite Rmult_1_r;
    replace (An 0%nat * (k ^ N * k)) with (k * (An 0%nat * k ^ N));
    [ idtac | ring ]; apply Rmult_le_compat_l.
  assumption.
  apply HrecN.
Qed.

Lemma tech5 :
  forall (An:nat -> R) (N:nat), sum_f_R0 An (S N) = sum_f_R0 An N + An (S N).
Proof.
  intros; reflexivity.
Qed.

Lemma tech6 :
  forall (An:nat -> R) (k:R) (N:nat),
    0 <= k ->
    (forall i:nat, An (S i) < k * An i) ->
    sum_f_R0 An N <= An 0%nat * sum_f_R0 (fun i:nat => k ^ i) N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; right; ring.
  apply Rle_trans with (An 0%nat * sum_f_R0 (fun i:nat => k ^ i) N + An (S N)).
  rewrite tech5; do 2 rewrite <- (Rplus_comm (An (S N)));
    apply Rplus_le_compat_l.
  apply HrecN.
  rewrite tech5; rewrite Rmult_plus_distr_l; apply Rplus_le_compat_l.
  apply tech4; assumption.
Qed.

Lemma tech7 : forall r1 r2:R, r1 <> 0 -> r2 <> 0 -> r1 <> r2 -> / r1 <> / r2.
Proof.
  intros; red; intro.
  assert (H3 := Rmult_eq_compat_l r1 _ _ H2).
  rewrite <- Rinv_r_sym in H3; [ idtac | assumption ].
  assert (H4 := Rmult_eq_compat_l r2 _ _ H3).
  rewrite Rmult_1_r in H4; rewrite <- Rmult_assoc in H4.
  rewrite Rinv_r_simpl_m in H4; [ idtac | assumption ].
  elim H1; symmetry ; assumption.
Qed.

Lemma tech11 :
  forall (An Bn Cn:nat -> R) (N:nat),
    (forall i:nat, An i = Bn i - Cn i) ->
    sum_f_R0 An N = sum_f_R0 Bn N - sum_f_R0 Cn N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply H.
  do 3 rewrite tech5; rewrite HrecN; rewrite (H (S N)); ring.
Qed.

Lemma tech12 :
  forall (An:nat -> R) (x l:R),
    Un_cv (fun N:nat => sum_f_R0 (fun i:nat => An i * x ^ i) N) l ->
    Pser An x l.
Proof.
  intros; unfold Pser; unfold infinite_sum; unfold Un_cv in H;
    assumption.
Qed.

Lemma scal_sum :
  forall (An:nat -> R) (N:nat) (x:R),
    x * sum_f_R0 An N = sum_f_R0 (fun i:nat => An i * x) N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; ring.
  do 2 rewrite tech5.
  rewrite Rmult_plus_distr_l; rewrite <- HrecN; ring.
Qed.

Lemma decomp_sum :
  forall (An:nat -> R) (N:nat),
    (0 < N)%nat ->
    sum_f_R0 An N = An 0%nat + sum_f_R0 (fun i:nat => An (S i)) (pred N).
Proof.
  intros; induction  N as [| N HrecN].
  elim (lt_irrefl _ H).
  cut ((0 < N)%nat \/ N = 0%nat).
  intro; elim H0; intro.
  cut (S (pred N) = pred (S N)).
  intro; rewrite <- H2.
  do 2 rewrite tech5.
  replace (S (S (pred N))) with (S N).
  rewrite (HrecN H1); ring.
  rewrite H2; simpl; reflexivity.
  assert (H2 := O_or_S N).
  elim H2; intros.
  elim a; intros.
  rewrite <- p.
  simpl; reflexivity.
  rewrite <- b in H1; elim (lt_irrefl _ H1).
  rewrite H1; simpl; reflexivity.
  inversion H.
  right; reflexivity.
  left; apply lt_le_trans with 1%nat; [ apply lt_O_Sn | assumption ].
Qed.

Lemma plus_sum :
  forall (An Bn:nat -> R) (N:nat),
    sum_f_R0 (fun i:nat => An i + Bn i) N = sum_f_R0 An N + sum_f_R0 Bn N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; ring.
  do 3 rewrite tech5; rewrite HrecN; ring.
Qed.

Lemma sum_eq :
  forall (An Bn:nat -> R) (N:nat),
    (forall i:nat, (i <= N)%nat -> An i = Bn i) ->
    sum_f_R0 An N = sum_f_R0 Bn N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply H; apply le_n.
  do 2 rewrite tech5; rewrite HrecN.
  rewrite (H (S N)); [ reflexivity | apply le_n ].
  intros; apply H; apply le_trans with N; [ assumption | apply le_n_Sn ].
Qed.

(* Unicity of the limit defined by convergent series *)
Lemma uniqueness_sum :
  forall (An:nat -> R) (l1 l2:R),
    infinite_sum An l1 -> infinite_sum An l2 -> l1 = l2.
Proof.
  unfold infinite_sum; intros.
  case (Req_dec l1 l2); intro.
  assumption.
  cut (0 < Rabs ((l1 - l2) / 2)); [ intro | apply Rabs_pos_lt ].
  elim (H (Rabs ((l1 - l2) / 2)) H2); intros.
  elim (H0 (Rabs ((l1 - l2) / 2)) H2); intros.
  set (N := max x0 x); cut (N >= x0)%nat.
  cut (N >= x)%nat.
  intros; assert (H7 := H3 N H5); assert (H8 := H4 N H6).
  cut (Rabs (l1 - l2) <= R_dist (sum_f_R0 An N) l1 + R_dist (sum_f_R0 An N) l2).
  intro; assert (H10 := Rplus_lt_compat _ _ _ _ H7 H8);
    assert (H11 := Rle_lt_trans _ _ _ H9 H10); unfold Rdiv in H11;
      rewrite Rabs_mult in H11.
  cut (Rabs (/ 2) = / 2).
  intro; rewrite H12 in H11; assert (H13 := double_var); unfold Rdiv in H13;
    rewrite <- H13 in H11.
  elim (Rlt_irrefl _ H11).
  apply Rabs_right; left; change (0 < / 2); apply Rinv_0_lt_compat;
    cut (0%nat <> 2%nat);
      [ intro H20; generalize (lt_INR_0 2 (neq_O_lt 2 H20)); unfold INR;
        intro; assumption
        | discriminate ].
  unfold R_dist; rewrite <- (Rabs_Ropp (sum_f_R0 An N - l1));
    rewrite Ropp_minus_distr'.
  replace (l1 - l2) with (l1 - sum_f_R0 An N + (sum_f_R0 An N - l2));
  [ idtac | ring ].
  apply Rabs_triang.
  unfold ge; unfold N; apply le_max_r.
  unfold ge; unfold N; apply le_max_l.
  unfold Rdiv; apply prod_neq_R0.
  apply Rminus_eq_contra; assumption.
  apply Rinv_neq_0_compat; discrR.
Qed.

Lemma minus_sum :
  forall (An Bn:nat -> R) (N:nat),
    sum_f_R0 (fun i:nat => An i - Bn i) N = sum_f_R0 An N - sum_f_R0 Bn N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; ring.
  do 3 rewrite tech5; rewrite HrecN; ring.
Qed.

Lemma sum_decomposition :
  forall (An:nat -> R) (N:nat),
    sum_f_R0 (fun l:nat => An (2 * l)%nat) (S N) +
    sum_f_R0 (fun l:nat => An (S (2 * l))) N = sum_f_R0 An (2 * S N).
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl; ring.
  rewrite tech5.
  rewrite (tech5 (fun l:nat => An (S (2 * l))) N).
  replace (2 * S (S N))%nat with (S (S (2 * S N))).
  rewrite (tech5 An (S (2 * S N))).
  rewrite (tech5 An (2 * S N)).
  rewrite <- HrecN.
  ring.
  ring.
Qed.

Lemma sum_Rle :
  forall (An Bn:nat -> R) (N:nat),
    (forall n:nat, (n <= N)%nat -> An n <= Bn n) ->
    sum_f_R0 An N <= sum_f_R0 Bn N.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl; apply H.
  apply le_n.
  do 2 rewrite tech5.
  apply Rle_trans with (sum_f_R0 An N + Bn (S N)).
  apply Rplus_le_compat_l.
  apply H.
  apply le_n.
  do 2 rewrite <- (Rplus_comm (Bn (S N))).
  apply Rplus_le_compat_l.
  apply HrecN.
  intros; apply H.
  apply le_trans with N; [ assumption | apply le_n_Sn ].
Qed.

Lemma Rsum_abs :
  forall (An:nat -> R) (N:nat),
    Rabs (sum_f_R0 An N) <= sum_f_R0 (fun l:nat => Rabs (An l)) N.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl.
  right; reflexivity.
  do 2 rewrite tech5.
  apply Rle_trans with (Rabs (sum_f_R0 An N) + Rabs (An (S N))).
  apply Rabs_triang.
  do 2 rewrite <- (Rplus_comm (Rabs (An (S N)))).
  apply Rplus_le_compat_l.
  apply HrecN.
Qed.

Lemma sum_cte :
  forall (x:R) (N:nat), sum_f_R0 (fun _:nat => x) N = x * INR (S N).
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl; ring.
  rewrite tech5.
  rewrite HrecN; repeat rewrite S_INR; ring.
Qed.

(**********)
Lemma sum_growing :
  forall (An Bn:nat -> R) (N:nat),
    (forall n:nat, An n <= Bn n) -> sum_f_R0 An N <= sum_f_R0 Bn N.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl; apply H.
  do 2 rewrite tech5.
  apply Rle_trans with (sum_f_R0 An N + Bn (S N)).
  apply Rplus_le_compat_l; apply H.
  do 2 rewrite <- (Rplus_comm (Bn (S N))).
  apply Rplus_le_compat_l; apply HrecN.
Qed.

(**********)
Lemma Rabs_triang_gen :
  forall (An:nat -> R) (N:nat),
    Rabs (sum_f_R0 An N) <= sum_f_R0 (fun i:nat => Rabs (An i)) N.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl.
  right; reflexivity.
  do 2 rewrite tech5.
  apply Rle_trans with (Rabs (sum_f_R0 An N) + Rabs (An (S N))).
  apply Rabs_triang.
  do 2 rewrite <- (Rplus_comm (Rabs (An (S N)))).
  apply Rplus_le_compat_l; apply HrecN.
Qed.

(**********)
Lemma cond_pos_sum :
  forall (An:nat -> R) (N:nat),
    (forall n:nat, 0 <= An n) -> 0 <= sum_f_R0 An N.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl; apply H.
  rewrite tech5.
  apply Rplus_le_le_0_compat.
  apply HrecN.
  apply H.
Qed.

(* Cauchy's criterion for series *)
Definition Cauchy_crit_series (An:nat -> R) : Prop :=
  Cauchy_crit (fun N:nat => sum_f_R0 An N).

(* If (|An|) satisfies the Cauchy's criterion for series, then (An) too *)
Lemma cauchy_abs :
  forall An:nat -> R,
    Cauchy_crit_series (fun i:nat => Rabs (An i)) -> Cauchy_crit_series An.
Proof.
  unfold Cauchy_crit_series; unfold Cauchy_crit.
  intros.
  elim (H eps H0); intros.
  exists x.
  intros.
  cut
    (R_dist (sum_f_R0 An n) (sum_f_R0 An m) <=
      R_dist (sum_f_R0 (fun i:nat => Rabs (An i)) n)
      (sum_f_R0 (fun i:nat => Rabs (An i)) m)).
  intro.
  apply Rle_lt_trans with
    (R_dist (sum_f_R0 (fun i:nat => Rabs (An i)) n)
      (sum_f_R0 (fun i:nat => Rabs (An i)) m)).
  assumption.
  apply H1; assumption.
  assert (H4 := lt_eq_lt_dec n m).
  elim H4; intro.
  elim a; intro.
  rewrite (tech2 An n m); [ idtac | assumption ].
  rewrite (tech2 (fun i:nat => Rabs (An i)) n m); [ idtac | assumption ].
  unfold R_dist.
  unfold Rminus.
  do 2 rewrite Ropp_plus_distr.
  do 2 rewrite <- Rplus_assoc.
  do 2 rewrite Rplus_opp_r.
  do 2 rewrite Rplus_0_l.
  do 2 rewrite Rabs_Ropp.
  rewrite
    (Rabs_right (sum_f_R0 (fun i:nat => Rabs (An (S n + i)%nat)) (m - S n)))
    .
  set (Bn := fun i:nat => An (S n + i)%nat).
  replace (fun i:nat => Rabs (An (S n + i)%nat)) with
  (fun i:nat => Rabs (Bn i)).
  apply Rabs_triang_gen.
  unfold Bn; reflexivity.
  apply Rle_ge.
  apply cond_pos_sum.
  intro; apply Rabs_pos.
  rewrite b.
  unfold R_dist.
  unfold Rminus; do 2 rewrite Rplus_opp_r.
  rewrite Rabs_R0; right; reflexivity.
  rewrite (tech2 An m n); [ idtac | assumption ].
  rewrite (tech2 (fun i:nat => Rabs (An i)) m n); [ idtac | assumption ].
  unfold R_dist.
  unfold Rminus.
  do 2 rewrite Rplus_assoc.
  rewrite (Rplus_comm (sum_f_R0 An m)).
  rewrite (Rplus_comm (sum_f_R0 (fun i:nat => Rabs (An i)) m)).
  do 2 rewrite Rplus_assoc.
  do 2 rewrite Rplus_opp_l.
  do 2 rewrite Rplus_0_r.
  rewrite
    (Rabs_right (sum_f_R0 (fun i:nat => Rabs (An (S m + i)%nat)) (n - S m)))
    .
  set (Bn := fun i:nat => An (S m + i)%nat).
  replace (fun i:nat => Rabs (An (S m + i)%nat)) with
  (fun i:nat => Rabs (Bn i)).
  apply Rabs_triang_gen.
  unfold Bn; reflexivity.
  apply Rle_ge.
  apply cond_pos_sum.
  intro; apply Rabs_pos.
Qed.

(**********)
Lemma cv_cauchy_1 :
  forall An:nat -> R,
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l } ->
    Cauchy_crit_series An.
Proof.
  intros An X.
  elim X; intros.
  unfold Un_cv in p.
  unfold Cauchy_crit_series; unfold Cauchy_crit.
  intros.
  cut (0 < eps / 2).
  intro.
  elim (p (eps / 2) H0); intros.
  exists x0.
  intros.
  apply Rle_lt_trans with (R_dist (sum_f_R0 An n) x + R_dist (sum_f_R0 An m) x).
  unfold R_dist.
  replace (sum_f_R0 An n - sum_f_R0 An m) with
  (sum_f_R0 An n - x + - (sum_f_R0 An m - x)); [ idtac | ring ].
  rewrite <- (Rabs_Ropp (sum_f_R0 An m - x)).
  apply Rabs_triang.
  apply Rlt_le_trans with (eps / 2 + eps / 2).
  apply Rplus_lt_compat.
  apply H1; assumption.
  apply H1; assumption.
  right; symmetry ; apply double_var.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
Qed.

Lemma cv_cauchy_2 :
  forall An:nat -> R,
    Cauchy_crit_series An ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros.
  apply R_complete.
  unfold Cauchy_crit_series in H.
  exact H.
Qed.

(**********)
Lemma sum_eq_R0 :
  forall (An:nat -> R) (N:nat),
    (forall n:nat, (n <= N)%nat -> An n = 0) -> sum_f_R0 An N = 0.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply H; apply le_n.
  rewrite tech5; rewrite HrecN;
    [ rewrite Rplus_0_l; apply H; apply le_n
      | intros; apply H; apply le_trans with N; [ assumption | apply le_n_Sn ] ].
Qed.

Definition SP (fn:nat -> R -> R) (N:nat) (x:R) : R :=
  sum_f_R0 (fun k:nat => fn k x) N.

(**********)
Lemma sum_incr :
  forall (An:nat -> R) (N:nat) (l:R),
    Un_cv (fun n:nat => sum_f_R0 An n) l ->
    (forall n:nat, 0 <= An n) -> sum_f_R0 An N <= l.
Proof.
  intros; case (total_order_T (sum_f_R0 An N) l); intro.
  elim s; intro.
  left; apply a.
  right; apply b.
  cut (Un_growing (fun n:nat => sum_f_R0 An n)).
  intro; set (l1 := sum_f_R0 An N) in r.
  unfold Un_cv in H; cut (0 < l1 - l).
  intro; elim (H _ H2); intros.
  set (N0 := max x N); cut (N0 >= x)%nat.
  intro; assert (H5 := H3 N0 H4).
  cut (l1 <= sum_f_R0 An N0).
  intro; unfold R_dist in H5; rewrite Rabs_right in H5.
  cut (sum_f_R0 An N0 < l1).
  intro; elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H7 H6)).
  apply Rplus_lt_reg_r with (- l).
  do 2 rewrite (Rplus_comm (- l)).
  apply H5.
  apply Rle_ge; apply Rplus_le_reg_l with l.
  rewrite Rplus_0_r; replace (l + (sum_f_R0 An N0 - l)) with (sum_f_R0 An N0);
    [ idtac | ring ]; apply Rle_trans with l1.
  left; apply r.
  apply H6.
  unfold l1; apply Rge_le;
    apply (growing_prop (fun k:nat => sum_f_R0 An k)).
  apply H1.
  unfold ge, N0; apply le_max_r.
  unfold ge, N0; apply le_max_l.
  apply Rplus_lt_reg_r with l; rewrite Rplus_0_r;
    replace (l + (l1 - l)) with l1; [ apply r | ring ].
  unfold Un_growing; intro; simpl;
    pattern (sum_f_R0 An n) at 1; rewrite <- Rplus_0_r;
      apply Rplus_le_compat_l; apply H0.
Qed.

(**********)
Lemma sum_cv_maj :
  forall (An:nat -> R) (fn:nat -> R -> R) (x l1 l2:R),
    Un_cv (fun n:nat => SP fn n x) l1 ->
    Un_cv (fun n:nat => sum_f_R0 An n) l2 ->
    (forall n:nat, Rabs (fn n x) <= An n) -> Rabs l1 <= l2.
Proof.
  intros; case (total_order_T (Rabs l1) l2); intro.
  elim s; intro.
  left; apply a.
  right; apply b.
  cut (forall n0:nat, Rabs (SP fn n0 x) <= sum_f_R0 An n0).
  intro; cut (0 < (Rabs l1 - l2) / 2).
  intro; unfold Un_cv in H, H0.
  elim (H _ H3); intros Na H4.
  elim (H0 _ H3); intros Nb H5.
  set (N := max Na Nb).
  unfold R_dist in H4, H5.
  cut (Rabs (sum_f_R0 An N - l2) < (Rabs l1 - l2) / 2).
  intro; cut (Rabs (Rabs l1 - Rabs (SP fn N x)) < (Rabs l1 - l2) / 2).
  intro; cut (sum_f_R0 An N < (Rabs l1 + l2) / 2).
  intro; cut ((Rabs l1 + l2) / 2 < Rabs (SP fn N x)).
  intro; cut (sum_f_R0 An N < Rabs (SP fn N x)).
  intro; assert (H11 := H2 N).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H11 H10)).
  apply Rlt_trans with ((Rabs l1 + l2) / 2); assumption.
  case (Rcase_abs (Rabs l1 - Rabs (SP fn N x))); intro.
  apply Rlt_trans with (Rabs l1).
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite (Rmult_comm 2); rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite double; apply Rplus_lt_compat_l; apply r.
  discrR.
  apply (Rminus_lt _ _ r0).
  rewrite (Rabs_right _ r0) in H7.
  apply Rplus_lt_reg_r with ((Rabs l1 - l2) / 2 - Rabs (SP fn N x)).
  replace ((Rabs l1 - l2) / 2 - Rabs (SP fn N x) + (Rabs l1 + l2) / 2) with
  (Rabs l1 - Rabs (SP fn N x)).
  unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_l;
    rewrite Rplus_0_r; apply H7.
  unfold Rdiv; rewrite Rmult_plus_distr_r;
    rewrite <- (Rmult_comm (/ 2)); rewrite Rmult_minus_distr_l;
      repeat rewrite (Rmult_comm (/ 2)); pattern (Rabs l1) at 1;
        rewrite double_var; unfold Rdiv; ring.
  case (Rcase_abs (sum_f_R0 An N - l2)); intro.
  apply Rlt_trans with l2.
  apply (Rminus_lt _ _ r0).
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite (double l2); unfold Rdiv; rewrite (Rmult_comm 2);
    rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite (Rplus_comm (Rabs l1)); apply Rplus_lt_compat_l;
    apply r.
  discrR.
  rewrite (Rabs_right _ r0) in H6; apply Rplus_lt_reg_r with (- l2).
  replace (- l2 + (Rabs l1 + l2) / 2) with ((Rabs l1 - l2) / 2).
  rewrite Rplus_comm; apply H6.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
    rewrite Rmult_minus_distr_l; rewrite Rmult_plus_distr_r;
      pattern l2 at 2; rewrite double_var;
        repeat rewrite (Rmult_comm (/ 2)); rewrite Ropp_plus_distr;
          unfold Rdiv; ring.
  apply Rle_lt_trans with (Rabs (SP fn N x - l1)).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr'; apply Rabs_triang_inv2.
  apply H4; unfold ge, N; apply le_max_l.
  apply H5; unfold ge, N; apply le_max_r.
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rplus_lt_reg_r with l2.
  rewrite Rplus_0_r; replace (l2 + (Rabs l1 - l2)) with (Rabs l1);
    [ apply r | ring ].
  apply Rinv_0_lt_compat; prove_sup0.
  intros; induction  n0 as [| n0 Hrecn0].
  unfold SP; simpl; apply H1.
  unfold SP; simpl.
  apply Rle_trans with
    (Rabs (sum_f_R0 (fun k:nat => fn k x) n0) + Rabs (fn (S n0) x)).
  apply Rabs_triang.
  apply Rle_trans with (sum_f_R0 An n0 + Rabs (fn (S n0) x)).
  do 2 rewrite <- (Rplus_comm (Rabs (fn (S n0) x))).
  apply Rplus_le_compat_l; apply Hrecn0.
  apply Rplus_le_compat_l; apply H1.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/RIneq.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(** * Basic lemmas for the classical real numbers        *)
(*********************************************************)

Require Export Raxioms.
Require Import Rpow_def.
Require Import Zpower.
Require Export ZArithRing.
Require Import Omega.
Require Export RealField.

Local Open Scope Z_scope.
Local Open Scope R_scope.

Implicit Type r : R.

(*********************************************************)
(** ** Relation between orders and equality              *)
(*********************************************************)

(** Reflexivity of the large order *)

Lemma Rle_refl : forall r, r <= r.
Proof.
  intro; right; reflexivity.
Qed.
Hint Immediate Rle_refl: rorders.

Lemma Rge_refl : forall r, r <= r.
Proof. exact Rle_refl. Qed.
Hint Immediate Rge_refl: rorders.

(** Irreflexivity of the strict order *)

Lemma Rlt_irrefl : forall r, ~ r < r.
Proof.
  intros r H; eapply Rlt_asym; eauto.
Qed.
Hint Resolve Rlt_irrefl: real.

Lemma Rgt_irrefl : forall r, ~ r > r.
Proof. exact Rlt_irrefl. Qed.

Lemma Rlt_not_eq : forall r1 r2, r1 < r2 -> r1 <> r2.
Proof.
  red; intros r1 r2 H H0; apply (Rlt_irrefl r1).
  pattern r1 at 2; rewrite H0; trivial.
Qed.

Lemma Rgt_not_eq : forall r1 r2, r1 > r2 -> r1 <> r2.
Proof.
  intros; apply not_eq_sym; apply Rlt_not_eq; auto with real.
Qed.

(**********)
Lemma Rlt_dichotomy_converse : forall r1 r2, r1 < r2 \/ r1 > r2 -> r1 <> r2.
Proof.
  intuition.
  - apply Rlt_not_eq in H1. eauto.
  - apply Rgt_not_eq in H1. eauto.
Qed.
Hint Resolve Rlt_dichotomy_converse: real.

(** Reasoning by case on equality and order *)

(**********)
Lemma Req_dec : forall r1 r2, r1 = r2 \/ r1 <> r2.
Proof.
  intros; generalize (total_order_T r1 r2) Rlt_dichotomy_converse;
    unfold not; intuition eauto 3.
Qed.
Hint Resolve Req_dec: real.

(**********)
Lemma Rtotal_order : forall r1 r2, r1 < r2 \/ r1 = r2 \/ r1 > r2.
Proof.
  intros; generalize (total_order_T r1 r2); tauto.
Qed.

(**********)
Lemma Rdichotomy : forall r1 r2, r1 <> r2 -> r1 < r2 \/ r1 > r2.
Proof.
  intros; generalize (total_order_T r1 r2); tauto.
Qed.

(*********************************************************)
(** ** Relating [<], [>], [<=] and [>=]  	         *)
(*********************************************************)

(*********************************************************)
(** ** Order                                             *)
(*********************************************************)

(** *** Relating strict and large orders *)

Lemma Rlt_le : forall r1 r2, r1 < r2 -> r1 <= r2.
Proof.
  intros; red; tauto.
Qed.
Hint Resolve Rlt_le: real.

Lemma Rgt_ge : forall r1 r2, r1 > r2 -> r1 >= r2.
Proof.
  intros; red; tauto.
Qed.

(**********)
Lemma Rle_ge : forall r1 r2, r1 <= r2 -> r2 >= r1.
Proof.
  destruct 1; red; auto with real.
Qed.
Hint Immediate Rle_ge: real.
Hint Resolve Rle_ge: rorders.

Lemma Rge_le : forall r1 r2, r1 >= r2 -> r2 <= r1.
Proof.
  destruct 1; red; auto with real.
Qed.
Hint Resolve Rge_le: real.
Hint Immediate Rge_le: rorders.

(**********)
Lemma Rlt_gt : forall r1 r2, r1 < r2 -> r2 > r1.
Proof.
  trivial.
Qed.
Hint Resolve Rlt_gt: rorders.

Lemma Rgt_lt : forall r1 r2, r1 > r2 -> r2 < r1.
Proof.
  trivial.
Qed.
Hint Immediate Rgt_lt: rorders.

(**********)

Lemma Rnot_le_lt : forall r1 r2, ~ r1 <= r2 -> r2 < r1.
Proof.
  intros r1 r2; generalize (Rtotal_order r1 r2); unfold Rle; tauto.
Qed.
Hint Immediate Rnot_le_lt: real.

Lemma Rnot_ge_gt : forall r1 r2, ~ r1 >= r2 -> r2 > r1.
Proof. intros; red; apply Rnot_le_lt. auto with real. Qed.

Lemma Rnot_le_gt : forall r1 r2, ~ r1 <= r2 -> r1 > r2.
Proof. intros; red; apply Rnot_le_lt. auto with real. Qed.

Lemma Rnot_ge_lt : forall r1 r2, ~ r1 >= r2 -> r1 < r2.
Proof. intros; apply Rnot_le_lt. auto with real. Qed.

Lemma Rnot_lt_le : forall r1 r2, ~ r1 < r2 -> r2 <= r1.
Proof.
  intros r1 r2 H; destruct (Rtotal_order r1 r2) as [ | [ H0 | H0 ] ].
    contradiction. subst; auto with rorders. auto with real.
Qed.

Lemma Rnot_gt_le : forall r1 r2, ~ r1 > r2 -> r1 <= r2.
Proof. auto using Rnot_lt_le with real. Qed.

Lemma Rnot_gt_ge : forall r1 r2, ~ r1 > r2 -> r2 >= r1.
Proof. intros; eauto using Rnot_lt_le with rorders. Qed.

Lemma Rnot_lt_ge : forall r1 r2, ~ r1 < r2 -> r1 >= r2.
Proof. eauto using Rnot_gt_ge with rorders. Qed.

(**********)
Lemma Rlt_not_le : forall r1 r2, r2 < r1 -> ~ r1 <= r2.
Proof.
  generalize Rlt_asym Rlt_dichotomy_converse; unfold Rle.
  unfold not; intuition eauto 3.
Qed.
Hint Immediate Rlt_not_le: real.

Lemma Rgt_not_le : forall r1 r2, r1 > r2 -> ~ r1 <= r2.
Proof. exact Rlt_not_le. Qed.

Lemma Rlt_not_ge : forall r1 r2, r1 < r2 -> ~ r1 >= r2.
Proof. red; intros; eapply Rlt_not_le; eauto with real. Qed.
Hint Immediate Rlt_not_ge: real.

Lemma Rgt_not_ge : forall r1 r2, r2 > r1 -> ~ r1 >= r2.
Proof. exact Rlt_not_ge. Qed.

Lemma Rle_not_lt : forall r1 r2, r2 <= r1 -> ~ r1 < r2.
Proof.
  intros r1 r2. generalize (Rlt_asym r1 r2) (Rlt_dichotomy_converse r1 r2).
  unfold Rle; intuition.
Qed.

Lemma Rge_not_lt : forall r1 r2, r1 >= r2 -> ~ r1 < r2.
Proof. intros; apply Rle_not_lt; auto with real. Qed.

Lemma Rle_not_gt : forall r1 r2, r1 <= r2 -> ~ r1 > r2.
Proof. do 2 intro; apply Rle_not_lt. Qed.

Lemma Rge_not_gt : forall r1 r2, r2 >= r1 -> ~ r1 > r2.
Proof. do 2 intro; apply Rge_not_lt. Qed.

(**********)
Lemma Req_le : forall r1 r2, r1 = r2 -> r1 <= r2.
Proof.
  unfold Rle; tauto.
Qed.
Hint Immediate Req_le: real.

Lemma Req_ge : forall r1 r2, r1 = r2 -> r1 >= r2.
Proof.
  unfold Rge; tauto.
Qed.
Hint Immediate Req_ge: real.

Lemma Req_le_sym : forall r1 r2, r2 = r1 -> r1 <= r2.
Proof.
  unfold Rle; auto.
Qed.
Hint Immediate Req_le_sym: real.

Lemma Req_ge_sym : forall r1 r2, r2 = r1 -> r1 >= r2.
Proof.
  unfold Rge; auto.
Qed.
Hint Immediate Req_ge_sym: real.

(** *** Asymmetry *)

(** Remark: [Rlt_asym] is an axiom *)

Lemma Rgt_asym : forall r1 r2:R, r1 > r2 -> ~ r2 > r1.
Proof. do 2 intro; apply Rlt_asym. Qed.

(** *** Antisymmetry *)

Lemma Rle_antisym : forall r1 r2, r1 <= r2 -> r2 <= r1 -> r1 = r2.
Proof.
  intros r1 r2; generalize (Rlt_asym r1 r2); unfold Rle; intuition.
Qed.
Hint Resolve Rle_antisym: real.

Lemma Rge_antisym : forall r1 r2, r1 >= r2 -> r2 >= r1 -> r1 = r2.
Proof. auto with real. Qed.

(**********)
Lemma Rle_le_eq : forall r1 r2, r1 <= r2 /\ r2 <= r1 <-> r1 = r2.
Proof.
  intuition.
Qed.

Lemma Rge_ge_eq : forall r1 r2, r1 >= r2 /\ r2 >= r1 <-> r1 = r2.
Proof.
  intuition.
Qed.

(** *** Compatibility with equality *)

Lemma Rlt_eq_compat :
  forall r1 r2 r3 r4, r1 = r2 -> r2 < r4 -> r4 = r3 -> r1 < r3.
Proof.
  intros x x' y y'; intros; replace x with x'; replace y with y'; assumption.
Qed.

Lemma Rgt_eq_compat :
  forall r1 r2 r3 r4, r1 = r2 -> r2 > r4 -> r4 = r3 -> r1 > r3.
Proof. intros; red; apply Rlt_eq_compat with (r2:=r4) (r4:=r2); auto. Qed.

(** *** Transitivity *)

(** Remark: [Rlt_trans] is an axiom *)

Lemma Rle_trans : forall r1 r2 r3, r1 <= r2 -> r2 <= r3 -> r1 <= r3.
Proof.
  generalize eq_trans Rlt_trans Rlt_eq_compat.
  unfold Rle.
  intuition eauto 2.
Qed.

Lemma Rge_trans : forall r1 r2 r3, r1 >= r2 -> r2 >= r3 -> r1 >= r3.
Proof. eauto using Rle_trans with rorders. Qed.

Lemma Rgt_trans : forall r1 r2 r3, r1 > r2 -> r2 > r3 -> r1 > r3.
Proof. eauto using Rlt_trans with rorders. Qed.

(**********)
Lemma Rle_lt_trans : forall r1 r2 r3, r1 <= r2 -> r2 < r3 -> r1 < r3.
Proof.
  generalize Rlt_trans Rlt_eq_compat.
  unfold Rle.
  intuition eauto 2.
Qed.

Lemma Rlt_le_trans : forall r1 r2 r3, r1 < r2 -> r2 <= r3 -> r1 < r3.
Proof.
  generalize Rlt_trans Rlt_eq_compat; unfold Rle; intuition eauto 2.
Qed.

Lemma Rge_gt_trans : forall r1 r2 r3, r1 >= r2 -> r2 > r3 -> r1 > r3.
Proof. eauto using Rlt_le_trans with rorders. Qed.

Lemma Rgt_ge_trans : forall r1 r2 r3, r1 > r2 -> r2 >= r3 -> r1 > r3.
Proof. eauto using Rle_lt_trans with rorders. Qed.

(** *** (Classical) decidability *)

Lemma Rlt_dec : forall r1 r2, {r1 < r2} + {~ r1 < r2}.
Proof.
  intros; generalize (total_order_T r1 r2) (Rlt_dichotomy_converse r1 r2);
    intuition.
Qed.

Lemma Rle_dec : forall r1 r2, {r1 <= r2} + {~ r1 <= r2}.
Proof.
  intros r1 r2.
  generalize (total_order_T r1 r2) (Rlt_dichotomy_converse r1 r2).
  intuition eauto 4 with real.
Qed.

Lemma Rgt_dec : forall r1 r2, {r1 > r2} + {~ r1 > r2}.
Proof. do 2 intro; apply Rlt_dec. Qed.

Lemma Rge_dec : forall r1 r2, {r1 >= r2} + {~ r1 >= r2}.
Proof. intros; edestruct Rle_dec; [left|right]; eauto with rorders. Qed.

Lemma Rlt_le_dec : forall r1 r2, {r1 < r2} + {r2 <= r1}.
Proof.
  intros; generalize (total_order_T r1 r2); intuition.
Qed.

Lemma Rgt_ge_dec : forall r1 r2, {r1 > r2} + {r2 >= r1}.
Proof. intros; edestruct Rlt_le_dec; [left|right]; eauto with rorders. Qed.

Lemma Rle_lt_dec : forall r1 r2, {r1 <= r2} + {r2 < r1}.
Proof.
  intros; generalize (total_order_T r1 r2); intuition.
Qed.

Lemma Rge_gt_dec : forall r1 r2, {r1 >= r2} + {r2 > r1}.
Proof. intros; edestruct Rle_lt_dec; [left|right]; eauto with rorders. Qed.

Lemma Rlt_or_le : forall r1 r2, r1 < r2 \/ r2 <= r1.
Proof.
  intros n m; elim (Rle_lt_dec m n); auto with real.
Qed.

Lemma Rgt_or_ge : forall r1 r2, r1 > r2 \/ r2 >= r1.
Proof. intros; edestruct Rlt_or_le; [left|right]; eauto with rorders. Qed.

Lemma Rle_or_lt : forall r1 r2, r1 <= r2 \/ r2 < r1.
Proof.
  intros n m; elim (Rlt_le_dec m n); auto with real.
Qed.

Lemma Rge_or_gt : forall r1 r2, r1 >= r2 \/ r2 > r1.
Proof. intros; edestruct Rle_or_lt; [left|right]; eauto with rorders. Qed.

Lemma Rle_lt_or_eq_dec : forall r1 r2, r1 <= r2 -> {r1 < r2} + {r1 = r2}.
Proof.
  intros r1 r2 H; generalize (total_order_T r1 r2); intuition.
Qed.

(**********)
Lemma inser_trans_R :
  forall r1 r2 r3 r4, r1 <= r2 < r3 -> {r1 <= r2 < r4} + {r4 <= r2 < r3}.
Proof.
  intros n m p q; intros; generalize (Rlt_le_dec m q); intuition.
Qed.

(*********************************************************)
(** ** Addition                                          *)
(*********************************************************)

(** Remark: [Rplus_0_l] is an axiom *)

Lemma Rplus_0_r : forall r, r + 0 = r.
Proof.
  intro; ring.
Qed.
Hint Resolve Rplus_0_r: real.

Lemma Rplus_ne : forall r, r + 0 = r /\ 0 + r = r.
Proof.
  split; ring.
Qed.
Hint Resolve Rplus_ne: real v62.

(**********)

(** Remark: [Rplus_opp_r] is an axiom *)

Lemma Rplus_opp_l : forall r, - r + r = 0.
Proof.
  intro; ring.
Qed.
Hint Resolve Rplus_opp_l: real.

(**********)
Lemma Rplus_opp_r_uniq : forall r1 r2, r1 + r2 = 0 -> r2 = - r1.
Proof.
  intros x y H;
    replace y with (- x + x + y) by ring.
  rewrite Rplus_assoc; rewrite H; ring.
Qed.

Definition f_equal_R := (f_equal (A:=R)).

Hint Resolve f_equal_R : real.

Lemma Rplus_eq_compat_l : forall r r1 r2, r1 = r2 -> r + r1 = r + r2.
Proof.
  auto with real.
Qed.

(*i Old i*)Hint Resolve Rplus_eq_compat_l: v62.

(**********)
Lemma Rplus_eq_reg_l : forall r r1 r2, r + r1 = r + r2 -> r1 = r2.
Proof.
  intros; transitivity (- r + r + r1).
  ring.
  transitivity (- r + r + r2).
  repeat rewrite Rplus_assoc; rewrite <- H; reflexivity.
  ring.
Qed.
Hint Resolve Rplus_eq_reg_l: real.

(**********)
Lemma Rplus_0_r_uniq : forall r r1, r + r1 = r -> r1 = 0.
Proof.
  intros r b; pattern r at 2; replace r with (r + 0); eauto with real.
Qed.

(***********)
Lemma Rplus_eq_0_l :
  forall r1 r2, 0 <= r1 -> 0 <= r2 -> r1 + r2 = 0 -> r1 = 0.
Proof.
  intros a b H [H0| H0] H1; auto with real.
    absurd (0 < a + b).
      rewrite H1; auto with real.
      apply Rle_lt_trans with (a + 0).
        rewrite Rplus_0_r; assumption.
        auto using Rplus_lt_compat_l with real.
    rewrite <- H0, Rplus_0_r in H1; assumption.
Qed.

Lemma Rplus_eq_R0 :
  forall r1 r2, 0 <= r1 -> 0 <= r2 -> r1 + r2 = 0 -> r1 = 0 /\ r2 = 0.
Proof.
  intros a b; split.
  apply Rplus_eq_0_l with b; auto with real.
  apply Rplus_eq_0_l with a; auto with real.
  rewrite Rplus_comm; auto with real.
Qed.

(*********************************************************)
(** ** Multiplication                                    *)
(*********************************************************)

(**********)
Lemma Rinv_r : forall r, r <> 0 -> r * / r = 1.
Proof.
  intros; field; trivial.
Qed.
Hint Resolve Rinv_r: real.

Lemma Rinv_l_sym : forall r, r <> 0 -> 1 = / r * r.
Proof.
  intros; field; trivial.
Qed.
Hint Resolve Rinv_l_sym: real.

Lemma Rinv_r_sym : forall r, r <> 0 -> 1 = r * / r.
Proof.
  intros; field; trivial.
Qed.
Hint Resolve Rinv_r_sym: real.

(**********)
Lemma Rmult_0_r : forall r, r * 0 = 0.
Proof.
  intro; ring.
Qed.
Hint Resolve Rmult_0_r: real v62.

(**********)
Lemma Rmult_0_l : forall r, 0 * r = 0.
Proof.
  intro; ring.
Qed.
Hint Resolve Rmult_0_l: real v62.

(**********)
Lemma Rmult_ne : forall r, r * 1 = r /\ 1 * r = r.
Proof.
  intro; split; ring.
Qed.
Hint Resolve Rmult_ne: real v62.

(**********)
Lemma Rmult_1_r : forall r, r * 1 = r.
Proof.
  intro; ring.
Qed.
Hint Resolve Rmult_1_r: real.

(**********)
Lemma Rmult_eq_compat_l : forall r r1 r2, r1 = r2 -> r * r1 = r * r2.
Proof.
  auto with real.
Qed.

(*i Old i*)Hint Resolve Rmult_eq_compat_l: v62.

Lemma Rmult_eq_compat_r : forall r r1 r2, r1 = r2 -> r1 * r = r2 * r.
Proof.
  intros.
  rewrite <- 2!(Rmult_comm r).
  now apply Rmult_eq_compat_l.
Qed.

(**********)
Lemma Rmult_eq_reg_l : forall r r1 r2, r * r1 = r * r2 -> r <> 0 -> r1 = r2.
Proof.
  intros; transitivity (/ r * r * r1).
  field; trivial.
  transitivity (/ r * r * r2).
  repeat rewrite Rmult_assoc; rewrite H; trivial.
  field; trivial.
Qed.

Lemma Rmult_eq_reg_r : forall r r1 r2, r1 * r = r2 * r -> r <> 0 -> r1 = r2.
Proof.
  intros.
  apply Rmult_eq_reg_l with (2 := H0).
  now rewrite 2!(Rmult_comm r).
Qed.

(**********)
Lemma Rmult_integral : forall r1 r2, r1 * r2 = 0 -> r1 = 0 \/ r2 = 0.
Proof.
  intros; case (Req_dec r1 0); [ intro Hz | intro Hnotz ].
  auto.
  right; apply Rmult_eq_reg_l with r1; trivial.
  rewrite H; auto with real.
Qed.

(**********)
Lemma Rmult_eq_0_compat : forall r1 r2, r1 = 0 \/ r2 = 0 -> r1 * r2 = 0.
Proof.
  intros r1 r2 [H| H]; rewrite H; auto with real.
Qed.

Hint Resolve Rmult_eq_0_compat: real.

(**********)
Lemma Rmult_eq_0_compat_r : forall r1 r2, r1 = 0 -> r1 * r2 = 0.
Proof.
  auto with real.
Qed.

(**********)
Lemma Rmult_eq_0_compat_l : forall r1 r2, r2 = 0 -> r1 * r2 = 0.
Proof.
  auto with real.
Qed.

(**********)
Lemma Rmult_neq_0_reg : forall r1 r2, r1 * r2 <> 0 -> r1 <> 0 /\ r2 <> 0.
Proof.
  intros r1 r2 H; split; red; intro; apply H; auto with real.
Qed.

(**********)
Lemma Rmult_integral_contrapositive :
  forall r1 r2, r1 <> 0 /\ r2 <> 0 -> r1 * r2 <> 0.
Proof.
  red; intros r1 r2 [H1 H2] H.
  case (Rmult_integral r1 r2); auto with real.
Qed.
Hint Resolve Rmult_integral_contrapositive: real.

Lemma Rmult_integral_contrapositive_currified :
  forall r1 r2, r1 <> 0 -> r2 <> 0 -> r1 * r2 <> 0.
Proof. auto using Rmult_integral_contrapositive. Qed.

(**********)
Lemma Rmult_plus_distr_r :
  forall r1 r2 r3, (r1 + r2) * r3 = r1 * r3 + r2 * r3.
Proof.
  intros; ring.
Qed.

(*********************************************************)
(** ** Square function                                   *)
(*********************************************************)

(***********)
Definition Rsqr r : R := r * r.

Notation "r ²" := (Rsqr r) (at level 1, format "r ²") : R_scope.

(***********)
Lemma Rsqr_0 : Rsqr 0 = 0.
  unfold Rsqr; auto with real.
Qed.

(***********)
Lemma Rsqr_0_uniq : forall r, Rsqr r = 0 -> r = 0.
  unfold Rsqr; intros; elim (Rmult_integral r r H); trivial.
Qed.

(*********************************************************)
(** ** Opposite                                          *)
(*********************************************************)

(**********)
Lemma Ropp_eq_compat : forall r1 r2, r1 = r2 -> - r1 = - r2.
Proof.
  auto with real.
Qed.
Hint Resolve Ropp_eq_compat: real.

(**********)
Lemma Ropp_0 : -0 = 0.
Proof.
  ring.
Qed.
Hint Resolve Ropp_0: real v62.

(**********)
Lemma Ropp_eq_0_compat : forall r, r = 0 -> - r = 0.
Proof.
  intros; rewrite H; auto with real.
Qed.
Hint Resolve Ropp_eq_0_compat: real.

(**********)
Lemma Ropp_involutive : forall r, - - r = r.
Proof.
  intro; ring.
Qed.
Hint Resolve Ropp_involutive: real.

(*********)
Lemma Ropp_neq_0_compat : forall r, r <> 0 -> - r <> 0.
Proof.
  red; intros r H H0.
  apply H.
  transitivity (- - r); auto with real.
Qed.
Hint Resolve Ropp_neq_0_compat: real.

(**********)
Lemma Ropp_plus_distr : forall r1 r2, - (r1 + r2) = - r1 + - r2.
Proof.
  intros; ring.
Qed.
Hint Resolve Ropp_plus_distr: real.

(*********************************************************)
(** ** Opposite and multiplication                       *)
(*********************************************************)

Lemma Ropp_mult_distr_l_reverse : forall r1 r2, - r1 * r2 = - (r1 * r2).
Proof.
  intros; ring.
Qed.
Hint Resolve Ropp_mult_distr_l_reverse: real.

(**********)
Lemma Rmult_opp_opp : forall r1 r2, - r1 * - r2 = r1 * r2.
Proof.
  intros; ring.
Qed.
Hint Resolve Rmult_opp_opp: real.

Lemma Ropp_mult_distr_r_reverse : forall r1 r2, r1 * - r2 = - (r1 * r2).
Proof.
  intros; ring.
Qed.

(*********************************************************)
(** ** Substraction                                      *)
(*********************************************************)

Lemma Rminus_0_r : forall r, r - 0 = r.
Proof.
  intro; ring.
Qed.
Hint Resolve Rminus_0_r: real.

Lemma Rminus_0_l : forall r, 0 - r = - r.
Proof.
  intro; ring.
Qed.
Hint Resolve Rminus_0_l: real.

(**********)
Lemma Ropp_minus_distr : forall r1 r2, - (r1 - r2) = r2 - r1.
Proof.
  intros; ring.
Qed.
Hint Resolve Ropp_minus_distr: real.

Lemma Ropp_minus_distr' : forall r1 r2, - (r2 - r1) = r1 - r2.
Proof.
  intros; ring.
Qed.

(**********)
Lemma Rminus_diag_eq : forall r1 r2, r1 = r2 -> r1 - r2 = 0.
Proof.
  intros; rewrite H; ring.
Qed.
Hint Resolve Rminus_diag_eq: real.

(**********)
Lemma Rminus_diag_uniq : forall r1 r2, r1 - r2 = 0 -> r1 = r2.
Proof.
  intros r1 r2; unfold Rminus; rewrite Rplus_comm; intro.
  rewrite <- (Ropp_involutive r2); apply (Rplus_opp_r_uniq (- r2) r1 H).
Qed.
Hint Immediate Rminus_diag_uniq: real.

Lemma Rminus_diag_uniq_sym : forall r1 r2, r2 - r1 = 0 -> r1 = r2.
Proof.
  intros; generalize (Rminus_diag_uniq r2 r1 H); clear H; intro H; rewrite H;
    ring.
Qed.
Hint Immediate Rminus_diag_uniq_sym: real.

Lemma Rplus_minus : forall r1 r2, r1 + (r2 - r1) = r2.
Proof.
  intros; ring.
Qed.
Hint Resolve Rplus_minus: real.

(**********)
Lemma Rminus_eq_contra : forall r1 r2, r1 <> r2 -> r1 - r2 <> 0.
Proof.
  red; intros r1 r2 H H0.
  apply H; auto with real.
Qed.
Hint Resolve Rminus_eq_contra: real.

Lemma Rminus_not_eq : forall r1 r2, r1 - r2 <> 0 -> r1 <> r2.
Proof.
  red; intros; elim H; apply Rminus_diag_eq; auto.
Qed.
Hint Resolve Rminus_not_eq: real.

Lemma Rminus_not_eq_right : forall r1 r2, r2 - r1 <> 0 -> r1 <> r2.
Proof.
  red; intros; elim H; rewrite H0; ring.
Qed.
Hint Resolve Rminus_not_eq_right: real.

(**********)
Lemma Rmult_minus_distr_l :
  forall r1 r2 r3, r1 * (r2 - r3) = r1 * r2 - r1 * r3.
Proof.
  intros; ring.
Qed.

(*********************************************************)
(** ** Inverse                                           *)
(*********************************************************)

Lemma Rinv_1 : / 1 = 1.
Proof.
  field.
Qed.
Hint Resolve Rinv_1: real.

(*********)
Lemma Rinv_neq_0_compat : forall r, r <> 0 -> / r <> 0.
Proof.
  red; intros; apply R1_neq_R0.
  replace 1 with (/ r * r); auto with real.
Qed.
Hint Resolve Rinv_neq_0_compat: real.

(*********)
Lemma Rinv_involutive : forall r, r <> 0 -> / / r = r.
Proof.
  intros; field; trivial.
Qed.
Hint Resolve Rinv_involutive: real.

(*********)
Lemma Rinv_mult_distr :
  forall r1 r2, r1 <> 0 -> r2 <> 0 -> / (r1 * r2) = / r1 * / r2.
Proof.
  intros; field; auto.
Qed.

(*********)
Lemma Ropp_inv_permute : forall r, r <> 0 -> - / r = / - r.
Proof.
  intros; field; trivial.
Qed.

Lemma Rinv_r_simpl_r : forall r1 r2, r1 <> 0 -> r1 * / r1 * r2 = r2.
Proof.
  intros; transitivity (1 * r2); auto with real.
  rewrite Rinv_r; auto with real.
Qed.

Lemma Rinv_r_simpl_l : forall r1 r2, r1 <> 0 -> r2 * r1 * / r1 = r2.
Proof.
  intros; transitivity (r2 * 1); auto with real.
  transitivity (r2 * (r1 * / r1)); auto with real.
Qed.

Lemma Rinv_r_simpl_m : forall r1 r2, r1 <> 0 -> r1 * r2 * / r1 = r2.
Proof.
  intros; transitivity (r2 * 1); auto with real.
  transitivity (r2 * (r1 * / r1)); auto with real.
  ring.
Qed.
Hint Resolve Rinv_r_simpl_l Rinv_r_simpl_r Rinv_r_simpl_m: real.

(*********)
Lemma Rinv_mult_simpl :
  forall r1 r2 r3, r1 <> 0 -> r1 * / r2 * (r3 * / r1) = r3 * / r2.
Proof.
  intros a b c; intros.
  transitivity (a * / a * (c * / b)); auto with real.
  ring.
Qed.

(*********************************************************)
(** ** Order and addition                                *)
(*********************************************************)

(** *** Compatibility *)

(** Remark: [Rplus_lt_compat_l] is an axiom *)

Lemma Rplus_gt_compat_l : forall r r1 r2, r1 > r2 -> r + r1 > r + r2.
Proof. eauto using Rplus_lt_compat_l with rorders. Qed.
Hint Resolve Rplus_gt_compat_l: real.

(**********)
Lemma Rplus_lt_compat_r : forall r r1 r2, r1 < r2 -> r1 + r < r2 + r.
Proof.
  intros.
  rewrite (Rplus_comm r1 r); rewrite (Rplus_comm r2 r); auto with real.
Qed.
Hint Resolve Rplus_lt_compat_r: real.

Lemma Rplus_gt_compat_r : forall r r1 r2, r1 > r2 -> r1 + r > r2 + r.
Proof. do 3 intro; apply Rplus_lt_compat_r. Qed.

(**********)
Lemma Rplus_le_compat_l : forall r r1 r2, r1 <= r2 -> r + r1 <= r + r2.
Proof.
  unfold Rle; intros; elim H; intro.
  left; apply (Rplus_lt_compat_l r r1 r2 H0).
  right; rewrite <- H0; auto with zarith real.
Qed.

Lemma Rplus_ge_compat_l : forall r r1 r2, r1 >= r2 -> r + r1 >= r + r2.
Proof. auto using Rplus_le_compat_l with rorders. Qed.
Hint Resolve Rplus_ge_compat_l: real.

(**********)
Lemma Rplus_le_compat_r : forall r r1 r2, r1 <= r2 -> r1 + r <= r2 + r.
Proof.
  unfold Rle; intros; elim H; intro.
  left; apply (Rplus_lt_compat_r r r1 r2 H0).
  right; rewrite <- H0; auto with real.
Qed.

Hint Resolve Rplus_le_compat_l Rplus_le_compat_r: real.

Lemma Rplus_ge_compat_r : forall r r1 r2, r1 >= r2 -> r1 + r >= r2 + r.
Proof. auto using Rplus_le_compat_r with rorders. Qed.

(*********)
Lemma Rplus_lt_compat :
  forall r1 r2 r3 r4, r1 < r2 -> r3 < r4 -> r1 + r3 < r2 + r4.
Proof.
  intros; apply Rlt_trans with (r2 + r3); auto with real.
Qed.
Hint Immediate Rplus_lt_compat: real.

Lemma Rplus_le_compat :
  forall r1 r2 r3 r4, r1 <= r2 -> r3 <= r4 -> r1 + r3 <= r2 + r4.
Proof.
  intros; apply Rle_trans with (r2 + r3); auto with real.
Qed.
Hint Immediate Rplus_le_compat: real.

Lemma Rplus_gt_compat :
  forall r1 r2 r3 r4, r1 > r2 -> r3 > r4 -> r1 + r3 > r2 + r4.
Proof. auto using Rplus_lt_compat with rorders. Qed.

Lemma Rplus_ge_compat :
  forall r1 r2 r3 r4, r1 >= r2 -> r3 >= r4 -> r1 + r3 >= r2 + r4.
Proof. auto using Rplus_le_compat with rorders. Qed.

(*********)
Lemma Rplus_lt_le_compat :
  forall r1 r2 r3 r4, r1 < r2 -> r3 <= r4 -> r1 + r3 < r2 + r4.
Proof.
  intros; apply Rlt_le_trans with (r2 + r3); auto with real.
Qed.

Lemma Rplus_le_lt_compat :
  forall r1 r2 r3 r4, r1 <= r2 -> r3 < r4 -> r1 + r3 < r2 + r4.
Proof.
  intros; apply Rle_lt_trans with (r2 + r3); auto with real.
Qed.

Hint Immediate Rplus_lt_le_compat Rplus_le_lt_compat: real.

Lemma Rplus_gt_ge_compat :
  forall r1 r2 r3 r4, r1 > r2 -> r3 >= r4 -> r1 + r3 > r2 + r4.
Proof. auto using Rplus_lt_le_compat with rorders. Qed.

Lemma Rplus_ge_gt_compat :
  forall r1 r2 r3 r4, r1 >= r2 -> r3 > r4 -> r1 + r3 > r2 + r4.
Proof. auto using Rplus_le_lt_compat with rorders. Qed.

(**********)
Lemma Rplus_lt_0_compat : forall r1 r2, 0 < r1 -> 0 < r2 -> 0 < r1 + r2.
Proof.
  intros x y; intros; apply Rlt_trans with x;
    [ assumption
      | pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_lt_compat_l;
        assumption ].
Qed.

Lemma Rplus_le_lt_0_compat : forall r1 r2, 0 <= r1 -> 0 < r2 -> 0 < r1 + r2.
Proof.
  intros x y; intros; apply Rle_lt_trans with x;
    [ assumption
      | pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_lt_compat_l;
        assumption ].
Qed.

Lemma Rplus_lt_le_0_compat : forall r1 r2, 0 < r1 -> 0 <= r2 -> 0 < r1 + r2.
Proof.
  intros x y; intros; rewrite <- Rplus_comm; apply Rplus_le_lt_0_compat;
    assumption.
Qed.

Lemma Rplus_le_le_0_compat : forall r1 r2, 0 <= r1 -> 0 <= r2 -> 0 <= r1 + r2.
Proof.
  intros x y; intros; apply Rle_trans with x;
    [ assumption
      | pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
        assumption ].
Qed.

(**********)
Lemma sum_inequa_Rle_lt :
  forall a x b c y d:R,
    a <= x -> x < b -> c < y -> y <= d -> a + c < x + y < b + d.
Proof.
  intros; split.
  apply Rlt_le_trans with (a + y); auto with real.
  apply Rlt_le_trans with (b + y); auto with real.
Qed.

(** *** Cancellation *)

Lemma Rplus_lt_reg_r : forall r r1 r2, r + r1 < r + r2 -> r1 < r2.
Proof.
  intros; cut (- r + r + r1 < - r + r + r2).
  rewrite Rplus_opp_l.
  elim (Rplus_ne r1); elim (Rplus_ne r2); intros; rewrite <- H3; rewrite <- H1;
    auto with zarith real.
  rewrite Rplus_assoc; rewrite Rplus_assoc;
    apply (Rplus_lt_compat_l (- r) (r + r1) (r + r2) H).
Qed.

Lemma Rplus_le_reg_l : forall r r1 r2, r + r1 <= r + r2 -> r1 <= r2.
Proof.
  unfold Rle; intros; elim H; intro.
  left; apply (Rplus_lt_reg_r r r1 r2 H0).
  right; apply (Rplus_eq_reg_l r r1 r2 H0).
Qed.

Lemma Rplus_le_reg_r : forall r r1 r2, r1 + r <= r2 + r -> r1 <= r2.
Proof.
  intros.
  apply (Rplus_le_reg_l r).
  now rewrite 2!(Rplus_comm r).
Qed.

Lemma Rplus_gt_reg_l : forall r r1 r2, r + r1 > r + r2 -> r1 > r2.
Proof.
  unfold Rgt; intros; apply (Rplus_lt_reg_r r r2 r1 H).
Qed.

Lemma Rplus_ge_reg_l : forall r r1 r2, r + r1 >= r + r2 -> r1 >= r2.
Proof.
  intros; apply Rle_ge; apply Rplus_le_reg_l with r; auto with real.
Qed.

(**********)
Lemma Rplus_le_reg_pos_r :
  forall r1 r2 r3, 0 <= r2 -> r1 + r2 <= r3 -> r1 <= r3.
Proof.
  intros x y z; intros; apply Rle_trans with (x + y);
    [ pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
      assumption
      | assumption ].
Qed.

Lemma Rplus_lt_reg_pos_r : forall r1 r2 r3, 0 <= r2 -> r1 + r2 < r3 -> r1 < r3.
Proof.
  intros x y z; intros; apply Rle_lt_trans with (x + y);
    [ pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
      assumption
      | assumption ].
Qed.

Lemma Rplus_ge_reg_neg_r :
  forall r1 r2 r3, 0 >= r2 -> r1 + r2 >= r3 -> r1 >= r3.
Proof.
  intros x y z; intros; apply Rge_trans with (x + y);
    [ pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_ge_compat_l;
      assumption
      | assumption ].
Qed.

Lemma Rplus_gt_reg_neg_r : forall r1 r2 r3, 0 >= r2 -> r1 + r2 > r3 -> r1 > r3.
Proof.
  intros x y z; intros; apply Rge_gt_trans with (x + y);
    [ pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_ge_compat_l;
      assumption
      | assumption ].
Qed.

(*********************************************************)
(** ** Order and opposite                                *)
(*********************************************************)

(** *** Contravariant compatibility *)

Lemma Ropp_gt_lt_contravar : forall r1 r2, r1 > r2 -> - r1 < - r2.
Proof.
  unfold Rgt; intros.
  apply (Rplus_lt_reg_r (r2 + r1)).
  replace (r2 + r1 + - r1) with r2.
  replace (r2 + r1 + - r2) with r1.
  trivial.
  ring.
  ring.
Qed.
Hint Resolve Ropp_gt_lt_contravar.

Lemma Ropp_lt_gt_contravar : forall r1 r2, r1 < r2 -> - r1 > - r2.
Proof.
  unfold Rgt; auto with real.
Qed.
Hint Resolve Ropp_lt_gt_contravar: real.

(**********)
Lemma Ropp_lt_contravar : forall r1 r2, r2 < r1 -> - r1 < - r2.
Proof.
  auto with real.
Qed.
Hint Resolve Ropp_lt_contravar: real.

Lemma Ropp_gt_contravar : forall r1 r2, r2 > r1 -> - r1 > - r2.
Proof. auto with real. Qed.

(**********)
Lemma Ropp_le_ge_contravar : forall r1 r2, r1 <= r2 -> - r1 >= - r2.
Proof.
  unfold Rge; intros r1 r2 [H| H]; auto with real.
Qed.
Hint Resolve Ropp_le_ge_contravar: real.

Lemma Ropp_ge_le_contravar : forall r1 r2, r1 >= r2 -> - r1 <= - r2.
Proof.
  unfold Rle; intros r1 r2 [H| H]; auto with real.
Qed.
Hint Resolve Ropp_ge_le_contravar: real.

(**********)
Lemma Ropp_le_contravar : forall r1 r2, r2 <= r1 -> - r1 <= - r2.
Proof.
  intros r1 r2 H; elim H; auto with real.
Qed.
Hint Resolve Ropp_le_contravar: real.

Lemma Ropp_ge_contravar : forall r1 r2, r2 >= r1 -> - r1 >= - r2.
Proof. auto using Ropp_le_contravar with real. Qed.

(**********)
Lemma Ropp_0_lt_gt_contravar : forall r, 0 < r -> 0 > - r.
Proof.
  intros; replace 0 with (-0); auto with real.
Qed.
Hint Resolve Ropp_0_lt_gt_contravar: real.

Lemma Ropp_0_gt_lt_contravar : forall r, 0 > r -> 0 < - r.
Proof.
  intros; replace 0 with (-0); auto with real.
Qed.
Hint Resolve Ropp_0_gt_lt_contravar: real.

(**********)
Lemma Ropp_lt_gt_0_contravar : forall r, r > 0 -> - r < 0.
Proof.
  intros; rewrite <- Ropp_0; auto with real.
Qed.
Hint Resolve Ropp_lt_gt_0_contravar: real.

Lemma Ropp_gt_lt_0_contravar : forall r, r < 0 -> - r > 0.
Proof.
  intros; rewrite <- Ropp_0; auto with real.
Qed.
Hint Resolve Ropp_gt_lt_0_contravar: real.

(**********)
Lemma Ropp_0_le_ge_contravar : forall r, 0 <= r -> 0 >= - r.
Proof.
  intros; replace 0 with (-0); auto with real.
Qed.
Hint Resolve Ropp_0_le_ge_contravar: real.

Lemma Ropp_0_ge_le_contravar : forall r, 0 >= r -> 0 <= - r.
Proof.
  intros; replace 0 with (-0); auto with real.
Qed.
Hint Resolve Ropp_0_ge_le_contravar: real.

(** *** Cancellation *)

Lemma Ropp_lt_cancel : forall r1 r2, - r2 < - r1 -> r1 < r2.
Proof.
  intros x y H'.
  rewrite <- (Ropp_involutive x); rewrite <- (Ropp_involutive y);
    auto with real.
Qed.
Hint Immediate Ropp_lt_cancel: real.

Lemma Ropp_gt_cancel : forall r1 r2, - r2 > - r1 -> r1 > r2.
Proof. auto using Ropp_lt_cancel with rorders. Qed.

Lemma Ropp_le_cancel : forall r1 r2, - r2 <= - r1 -> r1 <= r2.
Proof.
  intros x y H.
  elim H; auto with real.
  intro H1; rewrite <- (Ropp_involutive x); rewrite <- (Ropp_involutive y);
    rewrite H1; auto with real.
Qed.
Hint Immediate Ropp_le_cancel: real.

Lemma Ropp_ge_cancel : forall r1 r2, - r2 >= - r1 -> r1 >= r2.
Proof. auto using Ropp_le_cancel with rorders. Qed.

(*********************************************************)
(** ** Order and multiplication                          *)
(*********************************************************)

(** Remark: [Rmult_lt_compat_l] is an axiom *)

(** *** Covariant compatibility *)

Lemma Rmult_lt_compat_r : forall r r1 r2, 0 < r -> r1 < r2 -> r1 * r < r2 * r.
Proof.
  intros; rewrite (Rmult_comm r1 r); rewrite (Rmult_comm r2 r); auto with real.
Qed.
Hint Resolve Rmult_lt_compat_r.

Lemma Rmult_gt_compat_r : forall r r1 r2, r > 0 -> r1 > r2 -> r1 * r > r2 * r.
Proof. eauto using Rmult_lt_compat_r with rorders. Qed.

Lemma Rmult_gt_compat_l : forall r r1 r2, r > 0 -> r1 > r2 -> r * r1 > r * r2.
Proof. eauto using Rmult_lt_compat_l with rorders. Qed.

(**********)
Lemma Rmult_le_compat_l :
  forall r r1 r2, 0 <= r -> r1 <= r2 -> r * r1 <= r * r2.
Proof.
  intros r r1 r2 H H0; destruct H; destruct H0; unfold Rle;
    auto with real.
  right; rewrite <- H; do 2 rewrite Rmult_0_l; reflexivity.
Qed.
Hint Resolve Rmult_le_compat_l: real.

Lemma Rmult_le_compat_r :
  forall r r1 r2, 0 <= r -> r1 <= r2 -> r1 * r <= r2 * r.
Proof.
  intros r r1 r2 H; rewrite (Rmult_comm r1 r); rewrite (Rmult_comm r2 r);
    auto with real.
Qed.
Hint Resolve Rmult_le_compat_r: real.

Lemma Rmult_ge_compat_l :
  forall r r1 r2, r >= 0 -> r1 >= r2 -> r * r1 >= r * r2.
Proof. eauto using Rmult_le_compat_l with rorders. Qed.

Lemma Rmult_ge_compat_r :
  forall r r1 r2, r >= 0 -> r1 >= r2 -> r1 * r >= r2 * r.
Proof. eauto using Rmult_le_compat_r with rorders. Qed.

(**********)
Lemma Rmult_le_compat :
  forall r1 r2 r3 r4,
    0 <= r1 -> 0 <= r3 -> r1 <= r2 -> r3 <= r4 -> r1 * r3 <= r2 * r4.
Proof.
  intros x y z t H' H'0 H'1 H'2.
  apply Rle_trans with (r2 := x * t); auto with real.
  repeat rewrite (fun x => Rmult_comm x t).
  apply Rmult_le_compat_l; auto.
  apply Rle_trans with z; auto.
Qed.
Hint Resolve Rmult_le_compat: real.

Lemma Rmult_ge_compat :
  forall r1 r2 r3 r4,
    r2 >= 0 -> r4 >= 0 -> r1 >= r2 -> r3 >= r4 -> r1 * r3 >= r2 * r4.
Proof. auto with real rorders. Qed.

Lemma Rmult_gt_0_lt_compat :
  forall r1 r2 r3 r4,
    r3 > 0 -> r2 > 0 -> r1 < r2 -> r3 < r4 -> r1 * r3 < r2 * r4.
Proof.
  intros; apply Rlt_trans with (r2 * r3); auto with real.
Qed.

(*********)
Lemma Rmult_le_0_lt_compat :
  forall r1 r2 r3 r4,
    0 <= r1 -> 0 <= r3 -> r1 < r2 -> r3 < r4 -> r1 * r3 < r2 * r4.
Proof.
  intros; apply Rle_lt_trans with (r2 * r3);
    [ apply Rmult_le_compat_r; [ assumption | left; assumption ]
      | apply Rmult_lt_compat_l;
        [ apply Rle_lt_trans with r1; assumption | assumption ] ].
Qed.

(*********)
Lemma Rmult_lt_0_compat : forall r1 r2, 0 < r1 -> 0 < r2 -> 0 < r1 * r2.
Proof. intros; replace 0 with (0 * r2); auto with real. Qed.

Lemma Rmult_gt_0_compat : forall r1 r2, r1 > 0 -> r2 > 0 -> r1 * r2 > 0.
Proof Rmult_lt_0_compat.

(** *** Contravariant compatibility *)

Lemma Rmult_le_compat_neg_l :
  forall r r1 r2, r <= 0 -> r1 <= r2 -> r * r2 <= r * r1.
Proof.
  intros; replace r with (- - r); auto with real.
  do 2 rewrite (Ropp_mult_distr_l_reverse (- r)).
  apply Ropp_le_contravar; auto with real.
Qed.
Hint Resolve Rmult_le_compat_neg_l: real.

Lemma Rmult_le_ge_compat_neg_l :
  forall r r1 r2, r <= 0 -> r1 <= r2 -> r * r1 >= r * r2.
Proof.
  intros; apply Rle_ge; auto with real.
Qed.
Hint Resolve Rmult_le_ge_compat_neg_l: real.

Lemma Rmult_lt_gt_compat_neg_l :
  forall r r1 r2, r < 0 -> r1 < r2 -> r * r1 > r * r2.
Proof.
  intros; replace r with (- - r); auto with real.
  rewrite (Ropp_mult_distr_l_reverse (- r));
    rewrite (Ropp_mult_distr_l_reverse (- r)).
  apply Ropp_lt_gt_contravar; auto with real.
Qed.

(** *** Cancellation *)

Lemma Rmult_lt_reg_l : forall r r1 r2, 0 < r -> r * r1 < r * r2 -> r1 < r2.
Proof.
  intros z x y H H0.
  case (Rtotal_order x y); intros Eq0; auto; elim Eq0; clear Eq0; intros Eq0.
  rewrite Eq0 in H0; exfalso; apply (Rlt_irrefl (z * y)); auto.
  generalize (Rmult_lt_compat_l z y x H Eq0); intro; exfalso;
    generalize (Rlt_trans (z * x) (z * y) (z * x) H0 H1);
      intro; apply (Rlt_irrefl (z * x)); auto.
Qed.

Lemma Rmult_lt_reg_r : forall r r1 r2 : R, 0 < r -> r1 * r < r2 * r -> r1 < r2.
Proof.
  intros.
  apply Rmult_lt_reg_l with r.
  exact H.
  now rewrite 2!(Rmult_comm r).
Qed.

Lemma Rmult_gt_reg_l : forall r r1 r2, 0 < r -> r * r1 < r * r2 -> r1 < r2.
Proof. eauto using Rmult_lt_reg_l with rorders. Qed.

Lemma Rmult_le_reg_l : forall r r1 r2, 0 < r -> r * r1 <= r * r2 -> r1 <= r2.
Proof.
  intros z x y H H0; case H0; auto with real.
  intros H1; apply Rlt_le.
  apply Rmult_lt_reg_l with (r := z); auto.
  intros H1; replace x with (/ z * (z * x)); auto with real.
  replace y with (/ z * (z * y)).
  rewrite H1; auto with real.
  rewrite <- Rmult_assoc; rewrite Rinv_l; auto with real.
  rewrite <- Rmult_assoc; rewrite Rinv_l; auto with real.
Qed.

Lemma Rmult_le_reg_r : forall r r1 r2, 0 < r -> r1 * r <= r2 * r -> r1 <= r2.
Proof.
  intros.
  apply Rmult_le_reg_l with r.
  exact H.
  now rewrite 2!(Rmult_comm r).
Qed.

(*********************************************************)
(** ** Order and substraction                            *)
(*********************************************************)

Lemma Rlt_minus : forall r1 r2, r1 < r2 -> r1 - r2 < 0.
Proof.
  intros; apply (Rplus_lt_reg_r r2).
  replace (r2 + (r1 - r2)) with r1.
  replace (r2 + 0) with r2; auto with real.
  ring.
Qed.
Hint Resolve Rlt_minus: real.

Lemma Rgt_minus : forall r1 r2, r1 > r2 -> r1 - r2 > 0.
Proof.
  intros; apply (Rplus_lt_reg_r r2).
  replace (r2 + (r1 - r2)) with r1.
  replace (r2 + 0) with r2; auto with real.
  ring.
Qed.

(**********)
Lemma Rle_minus : forall r1 r2, r1 <= r2 -> r1 - r2 <= 0.
Proof.
  destruct 1; unfold Rle; auto with real.
Qed.

Lemma Rge_minus : forall r1 r2, r1 >= r2 -> r1 - r2 >= 0.
Proof.
  destruct 1.
    auto using Rgt_minus, Rgt_ge.
    right; auto using Rminus_diag_eq with rorders.
Qed.

(**********)
Lemma Rminus_lt : forall r1 r2, r1 - r2 < 0 -> r1 < r2.
Proof.
  intros; replace r1 with (r1 - r2 + r2).
  pattern r2 at 3; replace r2 with (0 + r2); auto with real.
  ring.
Qed.

Lemma Rminus_gt : forall r1 r2, r1 - r2 > 0 -> r1 > r2.
Proof.
  intros; replace r2 with (0 + r2); auto with real.
  replace r1 with (r1 - r2 + r2).
  apply Rplus_gt_compat_r; assumption.
  ring.
Qed.

(**********)
Lemma Rminus_le : forall r1 r2, r1 - r2 <= 0 -> r1 <= r2.
Proof.
  intros; replace r1 with (r1 - r2 + r2).
  pattern r2 at 3; replace r2 with (0 + r2); auto with real.
  ring.
Qed.

Lemma Rminus_ge : forall r1 r2, r1 - r2 >= 0 -> r1 >= r2.
Proof.
  intros; replace r2 with (0 + r2); auto with real.
  replace r1 with (r1 - r2 + r2).
  apply Rplus_ge_compat_r; assumption.
  ring.
Qed.

(**********)
Lemma tech_Rplus : forall r (s:R), 0 <= r -> 0 < s -> r + s <> 0.
Proof.
  intros; apply not_eq_sym; apply Rlt_not_eq.
  rewrite Rplus_comm; replace 0 with (0 + 0); auto with real.
Qed.
Hint Immediate tech_Rplus: real.

(*********************************************************)
(** ** Order and square function                         *)
(*********************************************************)

Lemma Rle_0_sqr : forall r, 0 <= Rsqr r.
Proof.
  intro; case (Rlt_le_dec r 0); unfold Rsqr; intro.
  replace (r * r) with (- r * - r); auto with real.
  replace 0 with (- r * 0); auto with real.
  replace 0 with (0 * r); auto with real.
Qed.

(***********)
Lemma Rlt_0_sqr : forall r, r <> 0 -> 0 < Rsqr r.
Proof.
  intros; case (Rdichotomy r 0); trivial; unfold Rsqr; intro.
  replace (r * r) with (- r * - r); auto with real.
  replace 0 with (- r * 0); auto with real.
  replace 0 with (0 * r); auto with real.
Qed.
Hint Resolve Rle_0_sqr Rlt_0_sqr: real.

(***********)
Lemma Rplus_sqr_eq_0_l : forall r1 r2, Rsqr r1 + Rsqr r2 = 0 -> r1 = 0.
Proof.
  intros a b; intros; apply Rsqr_0_uniq; apply Rplus_eq_0_l with (Rsqr b);
    auto with real.
Qed.

Lemma Rplus_sqr_eq_0 :
  forall r1 r2, Rsqr r1 + Rsqr r2 = 0 -> r1 = 0 /\ r2 = 0.
Proof.
  intros a b; split.
  apply Rplus_sqr_eq_0_l with b; auto with real.
  apply Rplus_sqr_eq_0_l with a; auto with real.
  rewrite Rplus_comm; auto with real.
Qed.

(*********************************************************)
(** ** Zero is less than one                             *)
(*********************************************************)

Lemma Rlt_0_1 : 0 < 1.
Proof.
  replace 1 with (Rsqr 1); auto with real.
  unfold Rsqr; auto with real.
Qed.
Hint Resolve Rlt_0_1: real.

Lemma Rle_0_1 : 0 <= 1.
Proof.
  left.
  exact Rlt_0_1.
Qed.

(*********************************************************)
(** ** Order and inverse                                 *)
(*********************************************************)

Lemma Rinv_0_lt_compat : forall r, 0 < r -> 0 < / r.
Proof.
  intros; apply Rnot_le_lt; red; intros.
  absurd (1 <= 0); auto with real.
  replace 1 with (r * / r); auto with real.
  replace 0 with (r * 0); auto with real.
Qed.
Hint Resolve Rinv_0_lt_compat: real.

(*********)
Lemma Rinv_lt_0_compat : forall r, r < 0 -> / r < 0.
Proof.
  intros; apply Rnot_le_lt; red; intros.
  absurd (1 <= 0); auto with real.
  replace 1 with (r * / r); auto with real.
  replace 0 with (r * 0); auto with real.
Qed.
Hint Resolve Rinv_lt_0_compat: real.

(*********)
Lemma Rinv_lt_contravar : forall r1 r2, 0 < r1 * r2 -> r1 < r2 -> / r2 < / r1.
Proof.
  intros; apply Rmult_lt_reg_l with (r1 * r2); auto with real.
  case (Rmult_neq_0_reg r1 r2); intros; auto with real.
  replace (r1 * r2 * / r2) with r1.
  replace (r1 * r2 * / r1) with r2; trivial.
  symmetry ; auto with real.
  symmetry ; auto with real.
Qed.

Lemma Rinv_1_lt_contravar : forall r1 r2, 1 <= r1 -> r1 < r2 -> / r2 < / r1.
Proof.
  intros x y H' H'0.
  cut (0 < x); [ intros Lt0 | apply Rlt_le_trans with (r2 := 1) ];
    auto with real.
  apply Rmult_lt_reg_l with (r := x); auto with real.
  rewrite (Rmult_comm x (/ x)); rewrite Rinv_l; auto with real.
  apply Rmult_lt_reg_l with (r := y); auto with real.
  apply Rlt_trans with (r2 := x); auto.
  cut (y * (x * / y) = x).
  intro H1; rewrite H1; rewrite (Rmult_1_r y); auto.
  rewrite (Rmult_comm x); rewrite <- Rmult_assoc; rewrite (Rmult_comm y (/ y));
    rewrite Rinv_l; auto with real.
  apply Rlt_dichotomy_converse; right.
  red; apply Rlt_trans with (r2 := x); auto with real.
Qed.
Hint Resolve Rinv_1_lt_contravar: real.

(*********************************************************)
(** ** Miscellaneous                                     *)
(*********************************************************)

(**********)
Lemma Rle_lt_0_plus_1 : forall r, 0 <= r -> 0 < r + 1.
Proof.
  intros.
  apply Rlt_le_trans with 1; auto with real.
  pattern 1 at 1; replace 1 with (0 + 1); auto with real.
Qed.
Hint Resolve Rle_lt_0_plus_1: real.

(**********)
Lemma Rlt_plus_1 : forall r, r < r + 1.
Proof.
  intros.
  pattern r at 1; replace r with (r + 0); auto with real.
Qed.
Hint Resolve Rlt_plus_1: real.

(**********)
Lemma tech_Rgt_minus : forall r1 r2, 0 < r2 -> r1 > r1 - r2.
Proof.
  red; unfold Rminus; intros.
  pattern r1 at 2; replace r1 with (r1 + 0); auto with real.
Qed.

(*********************************************************)
(** ** Injection from [N] to [R]                         *)
(*********************************************************)

(**********)
Lemma S_INR : forall n:nat, INR (S n) = INR n + 1.
Proof.
  intro; case n; auto with real.
Qed.

(**********)
Lemma S_O_plus_INR : forall n:nat, INR (1 + n) = INR 1 + INR n.
Proof.
  intro; simpl; case n; intros; auto with real.
Qed.

(**********)
Lemma plus_INR : forall n m:nat, INR (n + m) = INR n + INR m.
Proof.
  intros n m; induction  n as [| n Hrecn].
  simpl; auto with real.
  replace (S n + m)%nat with (S (n + m)); auto with arith.
  repeat rewrite S_INR.
  rewrite Hrecn; ring.
Qed.
Hint Resolve plus_INR: real.

(**********)
Lemma minus_INR : forall n m:nat, (m <= n)%nat -> INR (n - m) = INR n - INR m.
Proof.
  intros n m le; pattern m, n; apply le_elim_rel; auto with real.
  intros; rewrite <- minus_n_O; auto with real.
  intros; repeat rewrite S_INR; simpl.
  rewrite H0; ring.
Qed.
Hint Resolve minus_INR: real.

(*********)
Lemma mult_INR : forall n m:nat, INR (n * m) = INR n * INR m.
Proof.
  intros n m; induction  n as [| n Hrecn].
  simpl; auto with real.
  intros; repeat rewrite S_INR; simpl.
  rewrite plus_INR; rewrite Hrecn; ring.
Qed.
Hint Resolve mult_INR: real.

(*********)
Lemma lt_0_INR : forall n:nat, (0 < n)%nat -> 0 < INR n.
Proof.
  simple induction 1; intros; auto with real.
  rewrite S_INR; auto with real.
Qed.
Hint Resolve lt_0_INR: real.

Lemma lt_INR : forall n m:nat, (n < m)%nat -> INR n < INR m.
Proof.
  simple induction 1; intros; auto with real.
  rewrite S_INR; auto with real.
  rewrite S_INR; apply Rlt_trans with (INR m0); auto with real.
Qed.
Hint Resolve lt_INR: real.

Lemma lt_1_INR : forall n:nat, (1 < n)%nat -> 1 < INR n.
Proof.
  intros; replace 1 with (INR 1); auto with real.
Qed.
Hint Resolve lt_1_INR: real.

(**********)
Lemma pos_INR_nat_of_P : forall p:positive, 0 < INR (Pos.to_nat p).
Proof.
  intro; apply lt_0_INR.
  simpl; auto with real.
  apply Pos2Nat.is_pos.
Qed.
Hint Resolve pos_INR_nat_of_P: real.

(**********)
Lemma pos_INR : forall n:nat, 0 <= INR n.
Proof.
  intro n; case n.
  simpl; auto with real.
  auto with arith real.
Qed.
Hint Resolve pos_INR: real.

Lemma INR_lt : forall n m:nat, INR n < INR m -> (n < m)%nat.
Proof.
  double induction n m; intros.
  simpl; exfalso; apply (Rlt_irrefl 0); auto.
  auto with arith.
  generalize (pos_INR (S n0)); intro; cut (INR 0 = 0);
    [ intro H2; rewrite H2 in H0; idtac | simpl; trivial ].
  generalize (Rle_lt_trans 0 (INR (S n0)) 0 H1 H0); intro; exfalso;
    apply (Rlt_irrefl 0); auto.
  do 2 rewrite S_INR in H1; cut (INR n1 < INR n0).
  intro H2; generalize (H0 n0 H2); intro; auto with arith.
  apply (Rplus_lt_reg_r 1 (INR n1) (INR n0)).
  rewrite Rplus_comm; rewrite (Rplus_comm 1 (INR n0)); trivial.
Qed.
Hint Resolve INR_lt: real.

(*********)
Lemma le_INR : forall n m:nat, (n <= m)%nat -> INR n <= INR m.
Proof.
  simple induction 1; intros; auto with real.
  rewrite S_INR.
  apply Rle_trans with (INR m0); auto with real.
Qed.
Hint Resolve le_INR: real.

(**********)
Lemma INR_not_0 : forall n:nat, INR n <> 0 -> n <> 0%nat.
Proof.
  red; intros n H H1.
  apply H.
  rewrite H1; trivial.
Qed.
Hint Immediate INR_not_0: real.

(**********)
Lemma not_0_INR : forall n:nat, n <> 0%nat -> INR n <> 0.
Proof.
  intro n; case n.
  intro; absurd (0%nat = 0%nat); trivial.
  intros; rewrite S_INR.
  apply Rgt_not_eq; red; auto with real.
Qed.
Hint Resolve not_0_INR: real.

Lemma not_INR : forall n m:nat, n <> m -> INR n <> INR m.
Proof.
  intros n m H; case (le_or_lt n m); intros H1.
  case (le_lt_or_eq _ _ H1); intros H2.
  apply Rlt_dichotomy_converse; auto with real.
  exfalso; auto.
  apply not_eq_sym; apply Rlt_dichotomy_converse; auto with real.
Qed.
Hint Resolve not_INR: real.

Lemma INR_eq : forall n m:nat, INR n = INR m -> n = m.
Proof.
  intros; case (le_or_lt n m); intros H1.
  case (le_lt_or_eq _ _ H1); intros H2; auto.
  cut (n <> m).
  intro H3; generalize (not_INR n m H3); intro H4; exfalso; auto.
  omega.
  symmetry ; cut (m <> n).
  intro H3; generalize (not_INR m n H3); intro H4; exfalso; auto.
  omega.
Qed.
Hint Resolve INR_eq: real.

Lemma INR_le : forall n m:nat, INR n <= INR m -> (n <= m)%nat.
Proof.
  intros; elim H; intro.
  generalize (INR_lt n m H0); intro; auto with arith.
  generalize (INR_eq n m H0); intro; rewrite H1; auto.
Qed.
Hint Resolve INR_le: real.

Lemma not_1_INR : forall n:nat, n <> 1%nat -> INR n <> 1.
Proof.
  replace 1 with (INR 1); auto with real.
Qed.
Hint Resolve not_1_INR: real.

(*********************************************************)
(** ** Injection from [Z] to [R]                         *)
(*********************************************************)


(**********)
Lemma IZN : forall n:Z, (0 <= n)%Z ->  exists m : nat, n = Z.of_nat m.
Proof.
  intros z; idtac; apply Z_of_nat_complete; assumption.
Qed.

(**********)
Lemma INR_IZR_INZ : forall n:nat, INR n = IZR (Z.of_nat n).
Proof.
  simple induction n; auto with real.
  intros; simpl; rewrite SuccNat2Pos.id_succ;
    auto with real.
Qed.

Lemma plus_IZR_NEG_POS :
  forall p q:positive, IZR (Zpos p + Zneg q) = IZR (Zpos p) + IZR (Zneg q).
Proof.
  intros p q; simpl. rewrite Z.pos_sub_spec.
  case Pos.compare_spec; intros H; simpl.
  subst. ring.
  rewrite Pos2Nat.inj_sub by trivial.
  rewrite minus_INR by (now apply lt_le_weak, Pos2Nat.inj_lt).
  ring.
  rewrite Pos2Nat.inj_sub by trivial.
  rewrite minus_INR by (now apply lt_le_weak, Pos2Nat.inj_lt).
  ring.
Qed.

(**********)
Lemma plus_IZR : forall n m:Z, IZR (n + m) = IZR n + IZR m.
Proof.
  intro z; destruct z; intro t; destruct t; intros; auto with real.
  simpl; intros; rewrite Pos2Nat.inj_add; auto with real.
  apply plus_IZR_NEG_POS.
  rewrite Z.add_comm; rewrite Rplus_comm; apply plus_IZR_NEG_POS.
  simpl; intros; rewrite Pos2Nat.inj_add; rewrite plus_INR;
    auto with real.
Qed.

(**********)
Lemma mult_IZR : forall n m:Z, IZR (n * m) = IZR n * IZR m.
Proof.
  intros z t; case z; case t; simpl; auto with real.
  intros t1 z1; rewrite Pos2Nat.inj_mul; auto with real.
  intros t1 z1; rewrite Pos2Nat.inj_mul; auto with real.
  rewrite Rmult_comm.
  rewrite Ropp_mult_distr_l_reverse; auto with real.
  apply Ropp_eq_compat; rewrite mult_comm; auto with real.
  intros t1 z1; rewrite Pos2Nat.inj_mul; auto with real.
  rewrite Ropp_mult_distr_l_reverse; auto with real.
  intros t1 z1; rewrite Pos2Nat.inj_mul; auto with real.
  rewrite Rmult_opp_opp; auto with real.
Qed.

Lemma pow_IZR : forall z n, pow (IZR z) n = IZR (Z.pow z (Z.of_nat n)).
Proof.
 intros z [|n];simpl;trivial.
 rewrite Zpower_pos_nat.
 rewrite SuccNat2Pos.id_succ. unfold Zpower_nat;simpl.
 rewrite mult_IZR.
 induction n;simpl;trivial.
 rewrite mult_IZR;ring[IHn].
Qed.

(**********)
Lemma succ_IZR : forall n:Z, IZR (Z.succ n) = IZR n + 1.
Proof.
  intro; change 1 with (IZR 1); unfold Z.succ; apply plus_IZR.
Qed.

(**********)
Lemma opp_IZR : forall n:Z, IZR (- n) = - IZR n.
Proof.
  intro z; case z; simpl; auto with real.
Qed.

Definition Ropp_Ropp_IZR := opp_IZR.

Lemma minus_IZR : forall n m:Z, IZR (n - m) = IZR n - IZR m.
Proof.
  intros; unfold Z.sub, Rminus.
  rewrite <- opp_IZR.
  apply plus_IZR.
Qed.

(**********)
Lemma Z_R_minus : forall n m:Z, IZR n - IZR m = IZR (n - m).
Proof.
  intros z1 z2; unfold Rminus; unfold Z.sub.
  rewrite <- (Ropp_Ropp_IZR z2); symmetry ; apply plus_IZR.
Qed.

(**********)
Lemma lt_0_IZR : forall n:Z, 0 < IZR n -> (0 < n)%Z.
Proof.
  intro z; case z; simpl; intros.
  absurd (0 < 0); auto with real.
  unfold Z.lt; simpl; trivial.
  case Rlt_not_le with (1 := H).
  replace 0 with (-0); auto with real.
Qed.

(**********)
Lemma lt_IZR : forall n m:Z, IZR n < IZR m -> (n < m)%Z.
Proof.
  intros z1 z2 H; apply Z.lt_0_sub.
  apply lt_0_IZR.
  rewrite <- Z_R_minus.
  exact (Rgt_minus (IZR z2) (IZR z1) H).
Qed.

(**********)
Lemma eq_IZR_R0 : forall n:Z, IZR n = 0 -> n = 0%Z.
Proof.
  intro z; destruct z; simpl; intros; auto with zarith.
  case (Rlt_not_eq 0 (INR (Pos.to_nat p))); auto with real.
  case (Rlt_not_eq (- INR (Pos.to_nat p)) 0); auto with real.
  apply Ropp_lt_gt_0_contravar. unfold Rgt; apply pos_INR_nat_of_P.
Qed.

(**********)
Lemma eq_IZR : forall n m:Z, IZR n = IZR m -> n = m.
Proof.
  intros z1 z2 H; generalize (Rminus_diag_eq (IZR z1) (IZR z2) H);
    rewrite (Z_R_minus z1 z2); intro; generalize (eq_IZR_R0 (z1 - z2) H0);
      intro; omega.
Qed.

(**********)
Lemma not_0_IZR : forall n:Z, n <> 0%Z -> IZR n <> 0.
Proof.
  intros z H; red; intros H0; case H.
  apply eq_IZR; auto.
Qed.

(*********)
Lemma le_0_IZR : forall n:Z, 0 <= IZR n -> (0 <= n)%Z.
Proof.
  unfold Rle; intros z [H| H].
  red; intro; apply (Z.lt_le_incl 0 z (lt_0_IZR z H)); assumption.
  rewrite (eq_IZR_R0 z); auto with zarith real.
Qed.

(**********)
Lemma le_IZR : forall n m:Z, IZR n <= IZR m -> (n <= m)%Z.
Proof.
  unfold Rle; intros z1 z2 [H| H].
  apply (Z.lt_le_incl z1 z2); auto with real.
  apply lt_IZR; trivial.
  rewrite (eq_IZR z1 z2); auto with zarith real.
Qed.

(**********)
Lemma le_IZR_R1 : forall n:Z, IZR n <= 1 -> (n <= 1)%Z.
Proof.
  pattern 1 at 1; replace 1 with (IZR 1); intros; auto.
  apply le_IZR; trivial.
Qed.

(**********)
Lemma IZR_ge : forall n m:Z, (n >= m)%Z -> IZR n >= IZR m.
Proof.
  intros m n H; apply Rnot_lt_ge; red; intro.
  generalize (lt_IZR m n H0); intro; omega.
Qed.

Lemma IZR_le : forall n m:Z, (n <= m)%Z -> IZR n <= IZR m.
Proof.
  intros m n H; apply Rnot_gt_le; red; intro.
  unfold Rgt in H0; generalize (lt_IZR n m H0); intro; omega.
Qed.

Lemma IZR_lt : forall n m:Z, (n < m)%Z -> IZR n < IZR m.
Proof.
  intros m n H; cut (m <= n)%Z.
  intro H0; elim (IZR_le m n H0); intro; auto.
  generalize (eq_IZR m n H1); intro; exfalso; omega.
  omega.
Qed.

Lemma one_IZR_lt1 : forall n:Z, -1 < IZR n < 1 -> n = 0%Z.
Proof.
  intros z [H1 H2].
  apply Z.le_antisymm.
  apply Z.lt_succ_r; apply lt_IZR; trivial.
  replace 0%Z with (Z.succ (-1)); trivial.
  apply Z.le_succ_l; apply lt_IZR; trivial.
Qed.

Lemma one_IZR_r_R1 :
  forall r (n m:Z), r < IZR n <= r + 1 -> r < IZR m <= r + 1 -> n = m.
Proof.
  intros r z x [H1 H2] [H3 H4].
  cut ((z - x)%Z = 0%Z); auto with zarith.
  apply one_IZR_lt1.
  rewrite <- Z_R_minus; split.
  replace (-1) with (r - (r + 1)).
  unfold Rminus; apply Rplus_lt_le_compat; auto with real.
  ring.
  replace 1 with (r + 1 - r).
  unfold Rminus; apply Rplus_le_lt_compat; auto with real.
  ring.
Qed.


(**********)
Lemma single_z_r_R1 :
  forall r (n m:Z),
    r < IZR n -> IZR n <= r + 1 -> r < IZR m -> IZR m <= r + 1 -> n = m.
Proof.
  intros; apply one_IZR_r_R1 with r; auto.
Qed.

(**********)
Lemma tech_single_z_r_R1 :
  forall r (n:Z),
    r < IZR n ->
    IZR n <= r + 1 ->
    (exists s : Z, s <> n /\ r < IZR s /\ IZR s <= r + 1) -> False.
Proof.
  intros r z H1 H2 [s [H3 [H4 H5]]].
  apply H3; apply single_z_r_R1 with r; trivial.
Qed.

(*********)
Lemma Rmult_le_pos : forall r1 r2, 0 <= r1 -> 0 <= r2 -> 0 <= r1 * r2.
Proof.
  intros x y H H0; rewrite <- (Rmult_0_l x); rewrite <- (Rmult_comm x);
    apply (Rmult_le_compat_l x 0 y H H0).
Qed.

Lemma Rle_Rinv : forall x y:R, 0 < x -> 0 < y -> x <= y -> / y <= / x.
Proof.
  intros; apply Rmult_le_reg_l with x.
  apply H.
  rewrite <- Rinv_r_sym.
  apply Rmult_le_reg_l with y.
  apply H0.
  rewrite Rmult_1_r; rewrite Rmult_comm; rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; apply H1.
  red; intro; rewrite H2 in H0; elim (Rlt_irrefl _ H0).
  red; intro; rewrite H2 in H; elim (Rlt_irrefl _ H).
Qed.

Lemma double : forall r1, 2 * r1 = r1 + r1.
Proof.
  intro; ring.
Qed.

Lemma double_var : forall r1, r1 = r1 / 2 + r1 / 2.
Proof.
  intro; rewrite <- double; unfold Rdiv; rewrite <- Rmult_assoc;
    symmetry ; apply Rinv_r_simpl_m.
  replace 2 with (INR 2);
  [ apply not_0_INR; discriminate | unfold INR; ring ].
Qed.

(*********************************************************)
(** ** Other rules about < and <=                        *)
(*********************************************************)

Lemma Rmult_ge_0_gt_0_lt_compat :
  forall r1 r2 r3 r4,
    r3 >= 0 -> r2 > 0 -> r1 < r2 -> r3 < r4 -> r1 * r3 < r2 * r4.
Proof.
  intros; apply Rle_lt_trans with (r2 * r3); auto with real.
Qed.

Lemma le_epsilon :
  forall r1 r2, (forall eps:R, 0 < eps -> r1 <= r2 + eps) -> r1 <= r2.
Proof.
  intros x y; intros; elim (Rtotal_order x y); intro.
  left; assumption.
  elim H0; intro.
  right; assumption.
  clear H0; generalize (Rgt_minus x y H1); intro H2; change (0 < x - y) in H2.
  cut (0 < 2).
  intro.
  generalize (Rmult_lt_0_compat (x - y) (/ 2) H2 (Rinv_0_lt_compat 2 H0));
    intro H3; generalize (H ((x - y) * / 2) H3);
      replace (y + (x - y) * / 2) with ((y + x) * / 2).
  intro H4;
    generalize (Rmult_le_compat_l 2 x ((y + x) * / 2) (Rlt_le 0 2 H0) H4);
      rewrite <- (Rmult_comm ((y + x) * / 2)); rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; replace (2 * x) with (x + x).
  rewrite (Rplus_comm y); intro H5; apply Rplus_le_reg_l with x; assumption.
  ring.
  replace 2 with (INR 2); [ apply not_0_INR; discriminate | reflexivity ].
  pattern y at 2; replace y with (y / 2 + y / 2).
  unfold Rminus, Rdiv.
  repeat rewrite Rmult_plus_distr_r.
  ring.
  cut (forall z:R, 2 * z = z + z).
  intro.
  rewrite <- (H4 (y / 2)).
  unfold Rdiv.
  rewrite <- Rmult_assoc; apply Rinv_r_simpl_m.
  replace 2 with (INR 2).
  apply not_0_INR.
  discriminate.
  unfold INR; reflexivity.
  intro; ring.
  cut (0%nat <> 2%nat);
    [ intro H0; generalize (lt_0_INR 2 (neq_O_lt 2 H0)); unfold INR;
      intro; assumption
      | discriminate ].
Qed.

(**********)
Lemma completeness_weak :
  forall E:R -> Prop,
    bound E -> (exists x : R, E x) ->  exists m : R, is_lub E m.
Proof.
  intros; elim (completeness E H H0); intros; split with x; assumption.
Qed.

(*********************************************************)
(** * Definitions of new types                           *)
(*********************************************************)

Record nonnegreal : Type := mknonnegreal
  {nonneg :> R; cond_nonneg : 0 <= nonneg}.

Record posreal : Type := mkposreal {pos :> R; cond_pos : 0 < pos}.

Record nonposreal : Type := mknonposreal
  {nonpos :> R; cond_nonpos : nonpos <= 0}.

Record negreal : Type := mknegreal {neg :> R; cond_neg : neg < 0}.

Record nonzeroreal : Type := mknonzeroreal
  {nonzero :> R; cond_nonzero : nonzero <> 0}.

(** Compatibility *)

Notation prod_neq_R0 := Rmult_integral_contrapositive_currified (only parsing).
Notation minus_Rgt := Rminus_gt (only parsing).
Notation minus_Rge := Rminus_ge (only parsing).
Notation plus_le_is_le := Rplus_le_reg_pos_r (only parsing).
Notation plus_lt_is_lt := Rplus_lt_reg_pos_r (only parsing).
Notation INR_lt_1 := lt_1_INR (only parsing).
Notation lt_INR_0 := lt_0_INR (only parsing).
Notation not_nm_INR := not_INR (only parsing).
Notation INR_pos := pos_INR_nat_of_P (only parsing).
Notation not_INR_O := INR_not_0 (only parsing).
Notation not_O_INR := not_0_INR (only parsing).
Notation not_O_IZR := not_0_IZR (only parsing).
Notation le_O_IZR := le_0_IZR (only parsing).
Notation lt_O_IZR := lt_0_IZR (only parsing).


==> anc/HoTT/coq-HoTT/theories/Reals/RList.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Local Open Scope R_scope.

Inductive Rlist : Type :=
| nil : Rlist
| cons : R -> Rlist -> Rlist.

Fixpoint In (x:R) (l:Rlist) : Prop :=
  match l with
    | nil => False
    | cons a l' => x = a \/ In x l'
  end.

Fixpoint Rlength (l:Rlist) : nat :=
  match l with
    | nil => 0%nat
    | cons a l' => S (Rlength l')
  end.

Fixpoint MaxRlist (l:Rlist) : R :=
  match l with
    | nil => 0
    | cons a l1 =>
      match l1 with
        | nil => a
        | cons a' l2 => Rmax a (MaxRlist l1)
      end
  end.

Fixpoint MinRlist (l:Rlist) : R :=
  match l with
    | nil => 1
    | cons a l1 =>
      match l1 with
        | nil => a
        | cons a' l2 => Rmin a (MinRlist l1)
      end
  end.

Lemma MaxRlist_P1 : forall (l:Rlist) (x:R), In x l -> x <= MaxRlist l.
Proof.
  intros; induction  l as [| r l Hrecl].
  simpl in H; elim H.
  induction  l as [| r0 l Hrecl0].
  simpl in H; elim H; intro.
  simpl; right; assumption.
  elim H0.
  replace (MaxRlist (cons r (cons r0 l))) with (Rmax r (MaxRlist (cons r0 l))).
  simpl in H; decompose [or] H.
  rewrite H0; apply RmaxLess1.
  unfold Rmax; case (Rle_dec r (MaxRlist (cons r0 l))); intro.
  apply Hrecl; simpl; tauto.
  apply Rle_trans with (MaxRlist (cons r0 l));
    [ apply Hrecl; simpl; tauto | left; auto with real ].
  unfold Rmax; case (Rle_dec r (MaxRlist (cons r0 l))); intro.
  apply Hrecl; simpl; tauto.
  apply Rle_trans with (MaxRlist (cons r0 l));
    [ apply Hrecl; simpl; tauto | left; auto with real ].
  reflexivity.
Qed.

Fixpoint AbsList (l:Rlist) (x:R) : Rlist :=
  match l with
    | nil => nil
    | cons a l' => cons (Rabs (a - x) / 2) (AbsList l' x)
  end.

Lemma MinRlist_P1 : forall (l:Rlist) (x:R), In x l -> MinRlist l <= x.
Proof.
  intros; induction  l as [| r l Hrecl].
  simpl in H; elim H.
  induction  l as [| r0 l Hrecl0].
  simpl in H; elim H; intro.
  simpl; right; symmetry ; assumption.
  elim H0.
  replace (MinRlist (cons r (cons r0 l))) with (Rmin r (MinRlist (cons r0 l))).
  simpl in H; decompose [or] H.
  rewrite H0; apply Rmin_l.
  unfold Rmin; case (Rle_dec r (MinRlist (cons r0 l))); intro.
  apply Rle_trans with (MinRlist (cons r0 l)).
  assumption.
  apply Hrecl; simpl; tauto.
  apply Hrecl; simpl; tauto.
  apply Rle_trans with (MinRlist (cons r0 l)).
  apply Rmin_r.
  apply Hrecl; simpl; tauto.
  reflexivity.
Qed.

Lemma AbsList_P1 :
  forall (l:Rlist) (x y:R), In y l -> In (Rabs (y - x) / 2) (AbsList l x).
Proof.
  intros; induction  l as [| r l Hrecl].
  elim H.
  simpl; simpl in H; elim H; intro.
  left; rewrite H0; reflexivity.
  right; apply Hrecl; assumption.
Qed.

Lemma MinRlist_P2 :
  forall l:Rlist, (forall y:R, In y l -> 0 < y) -> 0 < MinRlist l.
Proof.
  intros; induction  l as [| r l Hrecl].
  apply Rlt_0_1.
  induction  l as [| r0 l Hrecl0].
  simpl; apply H; simpl; tauto.
  replace (MinRlist (cons r (cons r0 l))) with (Rmin r (MinRlist (cons r0 l))).
  unfold Rmin; case (Rle_dec r (MinRlist (cons r0 l))); intro.
  apply H; simpl; tauto.
  apply Hrecl; intros; apply H; simpl; simpl in H0; tauto.
  reflexivity.
Qed.

Lemma AbsList_P2 :
  forall (l:Rlist) (x y:R),
    In y (AbsList l x) ->  exists z : R, In z l /\ y = Rabs (z - x) / 2.
Proof.
  intros; induction  l as [| r l Hrecl].
  elim H.
  elim H; intro.
  exists r; split.
  simpl; tauto.
  assumption.
  assert (H1 := Hrecl H0); elim H1; intros; elim H2; clear H2; intros;
    exists x0; simpl; simpl in H2; tauto.
Qed.

Lemma MaxRlist_P2 :
  forall l:Rlist, (exists y : R, In y l) -> In (MaxRlist l) l.
Proof.
  intros; induction  l as [| r l Hrecl].
  simpl in H; elim H; trivial.
  induction  l as [| r0 l Hrecl0].
  simpl; left; reflexivity.
  change (In (Rmax r (MaxRlist (cons r0 l))) (cons r (cons r0 l)));
    unfold Rmax; case (Rle_dec r (MaxRlist (cons r0 l)));
      intro.
  right; apply Hrecl; exists r0; left; reflexivity.
  left; reflexivity.
Qed.

Fixpoint pos_Rl (l:Rlist) (i:nat) : R :=
  match l with
    | nil => 0
    | cons a l' => match i with
                     | O => a
                     | S i' => pos_Rl l' i'
                   end
  end.

Lemma pos_Rl_P1 :
  forall (l:Rlist) (a:R),
    (0 < Rlength l)%nat ->
    pos_Rl (cons a l) (Rlength l) = pos_Rl l (pred (Rlength l)).
Proof.
  intros; induction  l as [| r l Hrecl];
    [ elim (lt_n_O _ H)
      | simpl; case (Rlength l); [ reflexivity | intro; reflexivity ] ].
Qed.

Lemma pos_Rl_P2 :
  forall (l:Rlist) (x:R),
    In x l <-> (exists i : nat, (i < Rlength l)%nat /\ x = pos_Rl l i).
Proof.
  intros; induction  l as [| r l Hrecl].
  split; intro;
    [ elim H | elim H; intros; elim H0; intros; elim (lt_n_O _ H1) ].
  split; intro.
  elim H; intro.
  exists 0%nat; split;
    [ simpl; apply lt_O_Sn | simpl; apply H0 ].
  elim Hrecl; intros; assert (H3 := H1 H0); elim H3; intros; elim H4; intros;
    exists (S x0); split;
      [ simpl; apply lt_n_S; assumption | simpl; assumption ].
  elim H; intros; elim H0; intros; elim (zerop x0); intro.
  rewrite a in H2; simpl in H2; left; assumption.
  right; elim Hrecl; intros; apply H4; assert (H5 : S (pred x0) = x0).
  symmetry ; apply S_pred with 0%nat; assumption.
  exists (pred x0); split;
    [ simpl in H1; apply lt_S_n; rewrite H5; assumption
      | rewrite <- H5 in H2; simpl in H2; assumption ].
Qed.

Lemma Rlist_P1 :
  forall (l:Rlist) (P:R -> R -> Prop),
    (forall x:R, In x l ->  exists y : R, P x y) ->
    exists l' : Rlist,
      Rlength l = Rlength l' /\
      (forall i:nat, (i < Rlength l)%nat -> P (pos_Rl l i) (pos_Rl l' i)).
Proof.
  intros; induction  l as [| r l Hrecl].
  exists nil; intros; split;
    [ reflexivity | intros; simpl in H0; elim (lt_n_O _ H0) ].
  assert (H0 : In r (cons r l)).
  simpl; left; reflexivity.
  assert (H1 := H _ H0);
    assert (H2 : forall x:R, In x l ->  exists y : R, P x y).
  intros; apply H; simpl; right; assumption.
  assert (H3 := Hrecl H2); elim H1; intros; elim H3; intros; exists (cons x x0);
    intros; elim H5; clear H5; intros; split.
  simpl; rewrite H5; reflexivity.
  intros; elim (zerop i); intro.
  rewrite a; simpl; assumption.
  assert (H8 : i = S (pred i)).
  apply S_pred with 0%nat; assumption.
  rewrite H8; simpl; apply H6; simpl in H7; apply lt_S_n; rewrite <- H8;
    assumption.
Qed.

Definition ordered_Rlist (l:Rlist) : Prop :=
  forall i:nat, (i < pred (Rlength l))%nat -> pos_Rl l i <= pos_Rl l (S i).

Fixpoint insert (l:Rlist) (x:R) : Rlist :=
  match l with
    | nil => cons x nil
    | cons a l' =>
      match Rle_dec a x with
        | left _ => cons a (insert l' x)
        | right _ => cons x l
      end
  end.

Fixpoint cons_Rlist (l k:Rlist) : Rlist :=
  match l with
    | nil => k
    | cons a l' => cons a (cons_Rlist l' k)
  end.

Fixpoint cons_ORlist (k l:Rlist) : Rlist :=
  match k with
    | nil => l
    | cons a k' => cons_ORlist k' (insert l a)
  end.

Fixpoint app_Rlist (l:Rlist) (f:R -> R) : Rlist :=
  match l with
    | nil => nil
    | cons a l' => cons (f a) (app_Rlist l' f)
  end.

Fixpoint mid_Rlist (l:Rlist) (x:R) : Rlist :=
  match l with
    | nil => nil
    | cons a l' => cons ((x + a) / 2) (mid_Rlist l' a)
  end.

Definition Rtail (l:Rlist) : Rlist :=
  match l with
    | nil => nil
    | cons a l' => l'
  end.

Definition FF (l:Rlist) (f:R -> R) : Rlist :=
  match l with
    | nil => nil
    | cons a l' => app_Rlist (mid_Rlist l' a) f
  end.

Lemma RList_P0 :
  forall (l:Rlist) (a:R),
    pos_Rl (insert l a) 0 = a \/ pos_Rl (insert l a) 0 = pos_Rl l 0.
Proof.
  intros; induction  l as [| r l Hrecl];
    [ left; reflexivity
      | simpl; case (Rle_dec r a); intro;
        [ right; reflexivity | left; reflexivity ] ].
Qed.

Lemma RList_P1 :
  forall (l:Rlist) (a:R), ordered_Rlist l -> ordered_Rlist (insert l a).
Proof.
  intros; induction  l as [| r l Hrecl].
  simpl; unfold ordered_Rlist; intros; simpl in H0;
    elim (lt_n_O _ H0).
  simpl; case (Rle_dec r a); intro.
  assert (H1 : ordered_Rlist l).
  unfold ordered_Rlist; unfold ordered_Rlist in H; intros;
    assert (H1 : (S i < pred (Rlength (cons r l)))%nat);
      [ simpl; replace (Rlength l) with (S (pred (Rlength l)));
        [ apply lt_n_S; assumption
          | symmetry ; apply S_pred with 0%nat; apply neq_O_lt; red;
            intro; rewrite <- H1 in H0; simpl in H0; elim (lt_n_O _ H0) ]
        | apply (H _ H1) ].
  assert (H2 := Hrecl H1); unfold ordered_Rlist; intros;
    induction  i as [| i Hreci].
  simpl; assert (H3 := RList_P0 l a); elim H3; intro.
  rewrite H4; assumption.
  induction  l as [| r1 l Hrecl0];
    [ simpl; assumption
      | rewrite H4; apply (H 0%nat); simpl; apply lt_O_Sn ].
  simpl; apply H2; simpl in H0; apply lt_S_n;
    replace (S (pred (Rlength (insert l a)))) with (Rlength (insert l a));
    [ assumption
      | apply S_pred with 0%nat; apply neq_O_lt; red; intro;
        rewrite <- H3 in H0; elim (lt_n_O _ H0) ].
  unfold ordered_Rlist; intros; induction  i as [| i Hreci];
    [ simpl; auto with real
      | change (pos_Rl (cons r l) i <= pos_Rl (cons r l) (S i)); apply H;
        simpl in H0; simpl; apply (lt_S_n _ _ H0) ].
Qed.

Lemma RList_P2 :
  forall l1 l2:Rlist, ordered_Rlist l2 -> ordered_Rlist (cons_ORlist l1 l2).
Proof.
  simple induction l1;
    [ intros; simpl; apply H
      | intros; simpl; apply H; apply RList_P1; assumption ].
Qed.

Lemma RList_P3 :
  forall (l:Rlist) (x:R),
    In x l <-> (exists i : nat, x = pos_Rl l i /\ (i < Rlength l)%nat).
Proof.
  intros; split; intro;
    [ induction  l as [| r l Hrecl] | induction  l as [| r l Hrecl] ].
  elim H.
  elim H; intro;
    [ exists 0%nat; split; [ apply H0 | simpl; apply lt_O_Sn ]
      | elim (Hrecl H0); intros; elim H1; clear H1; intros; exists (S x0); split;
        [ apply H1 | simpl; apply lt_n_S; assumption ] ].
  elim H; intros; elim H0; intros; elim (lt_n_O _ H2).
  simpl; elim H; intros; elim H0; clear H0; intros;
    induction  x0 as [| x0 Hrecx0];
      [ left; apply H0
        | right; apply Hrecl; exists x0; split;
          [ apply H0 | simpl in H1; apply lt_S_n; assumption ] ].
Qed.

Lemma RList_P4 :
  forall (l1:Rlist) (a:R), ordered_Rlist (cons a l1) -> ordered_Rlist l1.
Proof.
  intros; unfold ordered_Rlist; intros; apply (H (S i)); simpl;
    replace (Rlength l1) with (S (pred (Rlength l1)));
    [ apply lt_n_S; assumption
      | symmetry ; apply S_pred with 0%nat; apply neq_O_lt; red;
        intro; rewrite <- H1 in H0; elim (lt_n_O _ H0) ].
Qed.

Lemma RList_P5 :
  forall (l:Rlist) (x:R), ordered_Rlist l -> In x l -> pos_Rl l 0 <= x.
Proof.
  intros; induction  l as [| r l Hrecl];
    [ elim H0
      | simpl; elim H0; intro;
        [ rewrite H1; right; reflexivity
          | apply Rle_trans with (pos_Rl l 0);
            [ apply (H 0%nat); simpl; induction  l as [| r0 l Hrecl0];
              [ elim H1 | simpl; apply lt_O_Sn ]
              | apply Hrecl; [ eapply RList_P4; apply H | assumption ] ] ] ].
Qed.

Lemma RList_P6 :
  forall l:Rlist,
    ordered_Rlist l <->
    (forall i j:nat,
      (i <= j)%nat -> (j < Rlength l)%nat -> pos_Rl l i <= pos_Rl l j).
Proof.
  simple induction l; split; intro.
  intros; right; reflexivity.
  unfold ordered_Rlist; intros; simpl in H0; elim (lt_n_O _ H0).
  intros; induction  i as [| i Hreci];
    [ induction  j as [| j Hrecj];
      [ right; reflexivity
        | simpl; apply Rle_trans with (pos_Rl r0 0);
          [ apply (H0 0%nat); simpl; simpl in H2; apply neq_O_lt;
            red; intro; rewrite <- H3 in H2;
              assert (H4 := lt_S_n _ _ H2); elim (lt_n_O _ H4)
            | elim H; intros; apply H3;
              [ apply RList_P4 with r; assumption
                | apply le_O_n
                | simpl in H2; apply lt_S_n; assumption ] ] ]
      | induction  j as [| j Hrecj];
        [ elim (le_Sn_O _ H1)
          | simpl; elim H; intros; apply H3;
            [ apply RList_P4 with r; assumption
              | apply le_S_n; assumption
              | simpl in H2; apply lt_S_n; assumption ] ] ].
  unfold ordered_Rlist; intros; apply H0;
    [ apply le_n_Sn | simpl; simpl in H1; apply lt_n_S; assumption ].
Qed.

Lemma RList_P7 :
  forall (l:Rlist) (x:R),
    ordered_Rlist l -> In x l -> x <= pos_Rl l (pred (Rlength l)).
Proof.
  intros; assert (H1 := RList_P6 l); elim H1; intros H2 _; assert (H3 := H2 H);
    clear H1 H2; assert (H1 := RList_P3 l x); elim H1;
      clear H1; intros; assert (H4 := H1 H0); elim H4; clear H4;
        intros; elim H4; clear H4; intros; rewrite H4;
          assert (H6 : Rlength l = S (pred (Rlength l))).
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H6 in H5; elim (lt_n_O _ H5).
  apply H3;
    [ rewrite H6 in H5; apply lt_n_Sm_le; assumption
      | apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H7 in H5;
        elim (lt_n_O _ H5) ].
Qed.

Lemma RList_P8 :
  forall (l:Rlist) (a x:R), In x (insert l a) <-> x = a \/ In x l.
Proof.
  simple induction l.
  intros; split; intro; simpl in H; apply H.
  intros; split; intro;
    [ simpl in H0; generalize H0; case (Rle_dec r a); intros;
      [ simpl in H1; elim H1; intro;
        [ right; left; assumption
          | elim (H a x); intros; elim (H3 H2); intro;
            [ left; assumption | right; right; assumption ] ]
        | simpl in H1; decompose [or] H1;
          [ left; assumption
            | right; left; assumption
            | right; right; assumption ] ]
      | simpl; case (Rle_dec r a); intro;
        [ simpl in H0; decompose [or] H0;
          [ right; elim (H a x); intros; apply H3; left
            | left
            | right; elim (H a x); intros; apply H3; right ]
          | simpl in H0; decompose [or] H0; [ left | right; left | right; right ] ];
        assumption ].
Qed.

Lemma RList_P9 :
  forall (l1 l2:Rlist) (x:R), In x (cons_ORlist l1 l2) <-> In x l1 \/ In x l2.
Proof.
  simple induction l1.
  intros; split; intro;
    [ simpl in H; right; assumption
      | simpl; elim H; intro; [ elim H0 | assumption ] ].
  intros; split.
  simpl; intros; elim (H (insert l2 r) x); intros; assert (H3 := H1 H0);
    elim H3; intro;
      [ left; right; assumption
        | elim (RList_P8 l2 r x); intros H5 _; assert (H6 := H5 H4); elim H6; intro;
          [ left; left; assumption | right; assumption ] ].
  intro; simpl; elim (H (insert l2 r) x); intros _ H1; apply H1;
    elim H0; intro;
      [ elim H2; intro;
        [ right; elim (RList_P8 l2 r x); intros _ H4; apply H4; left; assumption
          | left; assumption ]
        | right; elim (RList_P8 l2 r x); intros _ H3; apply H3; right; assumption ].
Qed.

Lemma RList_P10 :
  forall (l:Rlist) (a:R), Rlength (insert l a) = S (Rlength l).
Proof.
  intros; induction  l as [| r l Hrecl];
    [ reflexivity
      | simpl; case (Rle_dec r a); intro;
        [ simpl; rewrite Hrecl; reflexivity | reflexivity ] ].
Qed.

Lemma RList_P11 :
  forall l1 l2:Rlist,
    Rlength (cons_ORlist l1 l2) = (Rlength l1 + Rlength l2)%nat.
Proof.
  simple induction l1;
    [ intro; reflexivity
      | intros; simpl; rewrite (H (insert l2 r)); rewrite RList_P10;
        apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR;
          rewrite S_INR; ring ].
Qed.

Lemma RList_P12 :
  forall (l:Rlist) (i:nat) (f:R -> R),
    (i < Rlength l)%nat -> pos_Rl (app_Rlist l f) i = f (pos_Rl l i).
Proof.
  simple induction l;
    [ intros; elim (lt_n_O _ H)
      | intros; induction  i as [| i Hreci];
        [ reflexivity | simpl; apply H; apply lt_S_n; apply H0 ] ].
Qed.

Lemma RList_P13 :
  forall (l:Rlist) (i:nat) (a:R),
    (i < pred (Rlength l))%nat ->
    pos_Rl (mid_Rlist l a) (S i) = (pos_Rl l i + pos_Rl l (S i)) / 2.
Proof.
  simple induction l.
  intros; simpl in H; elim (lt_n_O _ H).
  simple induction r0.
  intros; simpl in H0; elim (lt_n_O _ H0).
  intros; simpl in H1; induction  i as [| i Hreci].
  reflexivity.
  change
    (pos_Rl (mid_Rlist (cons r1 r2) r) (S i) =
      (pos_Rl (cons r1 r2) i + pos_Rl (cons r1 r2) (S i)) / 2)
   ; apply H0; simpl; apply lt_S_n; assumption.
Qed.

Lemma RList_P14 : forall (l:Rlist) (a:R), Rlength (mid_Rlist l a) = Rlength l.
Proof.
  simple induction l; intros;
    [ reflexivity | simpl; rewrite (H r); reflexivity ].
Qed.

Lemma RList_P15 :
  forall l1 l2:Rlist,
    ordered_Rlist l1 ->
    ordered_Rlist l2 ->
    pos_Rl l1 0 = pos_Rl l2 0 -> pos_Rl (cons_ORlist l1 l2) 0 = pos_Rl l1 0.
Proof.
  intros; apply Rle_antisym.
  induction  l1 as [| r l1 Hrecl1];
    [ simpl; simpl in H1; right; symmetry ; assumption
      | elim (RList_P9 (cons r l1) l2 (pos_Rl (cons r l1) 0)); intros;
        assert
          (H4 :
            In (pos_Rl (cons r l1) 0) (cons r l1) \/ In (pos_Rl (cons r l1) 0) l2);
          [ left; left; reflexivity
            | assert (H5 := H3 H4); apply RList_P5;
              [ apply RList_P2; assumption | assumption ] ] ].
  induction  l1 as [| r l1 Hrecl1];
    [ simpl; simpl in H1; right; assumption
      | assert
        (H2 :
          In (pos_Rl (cons_ORlist (cons r l1) l2) 0) (cons_ORlist (cons r l1) l2));
        [ elim
          (RList_P3 (cons_ORlist (cons r l1) l2)
            (pos_Rl (cons_ORlist (cons r l1) l2) 0));
          intros; apply H3; exists 0%nat; split;
            [ reflexivity | rewrite RList_P11; simpl; apply lt_O_Sn ]
          | elim (RList_P9 (cons r l1) l2 (pos_Rl (cons_ORlist (cons r l1) l2) 0));
            intros; assert (H5 := H3 H2); elim H5; intro;
              [ apply RList_P5; assumption
                | rewrite H1; apply RList_P5; assumption ] ] ].
Qed.

Lemma RList_P16 :
  forall l1 l2:Rlist,
    ordered_Rlist l1 ->
    ordered_Rlist l2 ->
    pos_Rl l1 (pred (Rlength l1)) = pos_Rl l2 (pred (Rlength l2)) ->
    pos_Rl (cons_ORlist l1 l2) (pred (Rlength (cons_ORlist l1 l2))) =
    pos_Rl l1 (pred (Rlength l1)).
Proof.
  intros; apply Rle_antisym.
  induction  l1 as [| r l1 Hrecl1].
  simpl; simpl in H1; right; symmetry ; assumption.
  assert
    (H2 :
      In
      (pos_Rl (cons_ORlist (cons r l1) l2)
        (pred (Rlength (cons_ORlist (cons r l1) l2))))
      (cons_ORlist (cons r l1) l2));
    [ elim
      (RList_P3 (cons_ORlist (cons r l1) l2)
        (pos_Rl (cons_ORlist (cons r l1) l2)
          (pred (Rlength (cons_ORlist (cons r l1) l2)))));
      intros; apply H3; exists (pred (Rlength (cons_ORlist (cons r l1) l2)));
        split; [ reflexivity | rewrite RList_P11; simpl; apply lt_n_Sn ]
      | elim
        (RList_P9 (cons r l1) l2
          (pos_Rl (cons_ORlist (cons r l1) l2)
            (pred (Rlength (cons_ORlist (cons r l1) l2)))));
        intros; assert (H5 := H3 H2); elim H5; intro;
          [ apply RList_P7; assumption | rewrite H1; apply RList_P7; assumption ] ].
  induction  l1 as [| r l1 Hrecl1].
  simpl; simpl in H1; right; assumption.
  elim
    (RList_P9 (cons r l1) l2 (pos_Rl (cons r l1) (pred (Rlength (cons r l1)))));
    intros;
      assert
        (H4 :
          In (pos_Rl (cons r l1) (pred (Rlength (cons r l1)))) (cons r l1) \/
          In (pos_Rl (cons r l1) (pred (Rlength (cons r l1)))) l2);
        [ left; change (In (pos_Rl (cons r l1) (Rlength l1)) (cons r l1));
          elim (RList_P3 (cons r l1) (pos_Rl (cons r l1) (Rlength l1)));
            intros; apply H5; exists (Rlength l1); split;
              [ reflexivity | simpl; apply lt_n_Sn ]
          | assert (H5 := H3 H4); apply RList_P7;
            [ apply RList_P2; assumption
              | elim
                (RList_P9 (cons r l1) l2
                  (pos_Rl (cons r l1) (pred (Rlength (cons r l1)))));
                intros; apply H7; left;
                  elim
                    (RList_P3 (cons r l1)
                      (pos_Rl (cons r l1) (pred (Rlength (cons r l1)))));
                    intros; apply H9; exists (pred (Rlength (cons r l1)));
                      split; [ reflexivity | simpl; apply lt_n_Sn ] ] ].
Qed.

Lemma RList_P17 :
  forall (l1:Rlist) (x:R) (i:nat),
    ordered_Rlist l1 ->
    In x l1 ->
    pos_Rl l1 i < x -> (i < pred (Rlength l1))%nat -> pos_Rl l1 (S i) <= x.
Proof.
  simple induction l1.
  intros; elim H0.
  intros; induction  i as [| i Hreci].
  simpl; elim H1; intro;
    [ simpl in H2; rewrite H4 in H2; elim (Rlt_irrefl _ H2)
      | apply RList_P5; [ apply RList_P4 with r; assumption | assumption ] ].
  simpl; simpl in H2; elim H1; intro.
  rewrite H4 in H2; assert (H5 : r <= pos_Rl r0 i);
    [ apply Rle_trans with (pos_Rl r0 0);
      [ apply (H0 0%nat); simpl; simpl in H3; apply neq_O_lt;
        red; intro; rewrite <- H5 in H3; elim (lt_n_O _ H3)
        | elim (RList_P6 r0); intros; apply H5;
          [ apply RList_P4 with r; assumption
            | apply le_O_n
            | simpl in H3; apply lt_S_n; apply lt_trans with (Rlength r0);
              [ apply H3 | apply lt_n_Sn ] ] ]
      | elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H5 H2)) ].
  apply H; try assumption;
    [ apply RList_P4 with r; assumption
      | simpl in H3; apply lt_S_n;
        replace (S (pred (Rlength r0))) with (Rlength r0);
        [ apply H3
          | apply S_pred with 0%nat; apply neq_O_lt; red; intro;
            rewrite <- H5 in H3; elim (lt_n_O _ H3) ] ].
Qed.

Lemma RList_P18 :
  forall (l:Rlist) (f:R -> R), Rlength (app_Rlist l f) = Rlength l.
Proof.
  simple induction l; intros;
    [ reflexivity | simpl; rewrite H; reflexivity ].
Qed.

Lemma RList_P19 :
  forall l:Rlist,
    l <> nil ->  exists r : R, (exists r0 : Rlist, l = cons r r0).
Proof.
  intros; induction  l as [| r l Hrecl];
    [ elim H; reflexivity | exists r; exists l; reflexivity ].
Qed.

Lemma RList_P20 :
  forall l:Rlist,
    (2 <= Rlength l)%nat ->
    exists r : R,
      (exists r1 : R, (exists l' : Rlist, l = cons r (cons r1 l'))).
Proof.
  intros; induction  l as [| r l Hrecl];
    [ simpl in H; elim (le_Sn_O _ H)
      | induction  l as [| r0 l Hrecl0];
        [ simpl in H; elim (le_Sn_O _ (le_S_n _ _ H))
          | exists r; exists r0; exists l; reflexivity ] ].
Qed.

Lemma RList_P21 : forall l l':Rlist, l = l' -> Rtail l = Rtail l'.
Proof.
  intros; rewrite H; reflexivity.
Qed.

Lemma RList_P22 :
  forall l1 l2:Rlist, l1 <> nil -> pos_Rl (cons_Rlist l1 l2) 0 = pos_Rl l1 0.
Proof.
  simple induction l1; [ intros; elim H; reflexivity | intros; reflexivity ].
Qed.

Lemma RList_P23 :
  forall l1 l2:Rlist,
    Rlength (cons_Rlist l1 l2) = (Rlength l1 + Rlength l2)%nat.
Proof.
  simple induction l1;
    [ intro; reflexivity | intros; simpl; rewrite H; reflexivity ].
Qed.

Lemma RList_P24 :
  forall l1 l2:Rlist,
    l2 <> nil ->
    pos_Rl (cons_Rlist l1 l2) (pred (Rlength (cons_Rlist l1 l2))) =
    pos_Rl l2 (pred (Rlength l2)).
Proof.
  simple induction l1.
  intros; reflexivity.
  intros; rewrite <- (H l2 H0); induction  l2 as [| r1 l2 Hrecl2].
  elim H0; reflexivity.
  do 2 rewrite RList_P23;
    replace (Rlength (cons r r0) + Rlength (cons r1 l2))%nat with
    (S (S (Rlength r0 + Rlength l2)));
    [ replace (Rlength r0 + Rlength (cons r1 l2))%nat with
      (S (Rlength r0 + Rlength l2));
      [ reflexivity
        | simpl; apply INR_eq; rewrite S_INR; do 2 rewrite plus_INR;
          rewrite S_INR; ring ]
      | simpl; apply INR_eq; do 3 rewrite S_INR; do 2 rewrite plus_INR;
        rewrite S_INR; ring ].
Qed.

Lemma RList_P25 :
  forall l1 l2:Rlist,
    ordered_Rlist l1 ->
    ordered_Rlist l2 ->
    pos_Rl l1 (pred (Rlength l1)) <= pos_Rl l2 0 ->
    ordered_Rlist (cons_Rlist l1 l2).
Proof.
  simple induction l1.
  intros; simpl; assumption.
  simple induction r0.
  intros; simpl; simpl in H2; unfold ordered_Rlist; intros;
    simpl in H3.
  induction  i as [| i Hreci].
  simpl; assumption.
  change (pos_Rl l2 i <= pos_Rl l2 (S i)); apply (H1 i); apply lt_S_n;
    replace (S (pred (Rlength l2))) with (Rlength l2);
    [ assumption
      | apply S_pred with 0%nat; apply neq_O_lt; red; intro;
        rewrite <- H4 in H3; elim (lt_n_O _ H3) ].
  intros; clear H; assert (H : ordered_Rlist (cons_Rlist (cons r1 r2) l2)).
  apply H0; try assumption.
  apply RList_P4 with r; assumption.
  unfold ordered_Rlist; intros; simpl in H4;
    induction  i as [| i Hreci].
  simpl; apply (H1 0%nat); simpl; apply lt_O_Sn.
  change
    (pos_Rl (cons_Rlist (cons r1 r2) l2) i <=
      pos_Rl (cons_Rlist (cons r1 r2) l2) (S i));
    apply (H i); simpl; apply lt_S_n; assumption.
Qed.

Lemma RList_P26 :
  forall (l1 l2:Rlist) (i:nat),
    (i < Rlength l1)%nat -> pos_Rl (cons_Rlist l1 l2) i = pos_Rl l1 i.
Proof.
  simple induction l1.
  intros; elim (lt_n_O _ H).
  intros; induction  i as [| i Hreci].
  apply RList_P22; discriminate.
  apply (H l2 i); simpl in H0; apply lt_S_n; assumption.
Qed.

Lemma RList_P27 :
  forall l1 l2 l3:Rlist,
    cons_Rlist l1 (cons_Rlist l2 l3) = cons_Rlist (cons_Rlist l1 l2) l3.
Proof.
  simple induction l1; intros;
    [ reflexivity | simpl; rewrite (H l2 l3); reflexivity ].
Qed.

Lemma RList_P28 : forall l:Rlist, cons_Rlist l nil = l.
Proof.
  simple induction l;
    [ reflexivity | intros; simpl; rewrite H; reflexivity ].
Qed.

Lemma RList_P29 :
  forall (l2 l1:Rlist) (i:nat),
    (Rlength l1 <= i)%nat ->
    (i < Rlength (cons_Rlist l1 l2))%nat ->
    pos_Rl (cons_Rlist l1 l2) i = pos_Rl l2 (i - Rlength l1).
Proof.
  simple induction l2.
  intros; rewrite RList_P28 in H0; elim (lt_irrefl _ (le_lt_trans _ _ _ H H0)).
  intros;
    replace (cons_Rlist l1 (cons r r0)) with
    (cons_Rlist (cons_Rlist l1 (cons r nil)) r0).
  inversion H0.
  rewrite <- minus_n_n; simpl; rewrite RList_P26.
  clear l2 r0 H i H0 H1 H2; induction  l1 as [| r0 l1 Hrecl1].
  reflexivity.
  simpl; assumption.
  rewrite RList_P23; rewrite plus_comm; simpl; apply lt_n_Sn.
  replace (S m - Rlength l1)%nat with (S (S m - S (Rlength l1))).
  rewrite H3; simpl;
    replace (S (Rlength l1)) with (Rlength (cons_Rlist l1 (cons r nil))).
  apply (H (cons_Rlist l1 (cons r nil)) i).
  rewrite RList_P23; rewrite plus_comm; simpl; rewrite <- H3;
    apply le_n_S; assumption.
  repeat rewrite RList_P23; simpl; rewrite RList_P23 in H1;
    rewrite plus_comm in H1; simpl in H1; rewrite (plus_comm (Rlength l1));
      simpl; rewrite plus_comm; apply H1.
  rewrite RList_P23; rewrite plus_comm; reflexivity.
  change (S (m - Rlength l1) = (S m - Rlength l1)%nat);
    apply minus_Sn_m; assumption.
  replace (cons r r0) with (cons_Rlist (cons r nil) r0);
  [ symmetry ; apply RList_P27 | reflexivity ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/ROrderedType.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase Equalities Orders OrdersTac.

Local Open Scope R_scope.

(** * DecidableType structure for real numbers *)

Lemma Req_dec : forall r1 r2:R, {r1 = r2} + {r1 <> r2}.
Proof.
  intros; generalize (total_order_T r1 r2) Rlt_dichotomy_converse;
    intuition eauto.
Qed.

Definition Reqb r1 r2 := if Req_dec r1 r2 then true else false.
Lemma Reqb_eq : forall r1 r2, Reqb r1 r2 = true <-> r1=r2.
Proof.
 intros; unfold Reqb; destruct Req_dec as [EQ|NEQ]; auto with *.
 split; try discriminate. intro EQ; elim NEQ; auto.
Qed.

Module R_as_UBE <: UsualBoolEq.
 Definition t := R.
 Definition eq := @eq R.
 Definition eqb := Reqb.
 Definition eqb_eq := Reqb_eq.
End R_as_UBE.

Module R_as_DT <: UsualDecidableTypeFull := Make_UDTF R_as_UBE.

(** Note that the last module fulfills by subtyping many other
    interfaces, such as [DecidableType] or [EqualityType]. *)



(** Note that [R_as_DT] can also be seen as a [DecidableType]
    and a [DecidableTypeOrig]. *)



(** * OrderedType structure for binary integers *)



Definition Rcompare x y :=
 match total_order_T x y with
  | inleft (left _) => Lt
  | inleft (right _) => Eq
  | inright _ => Gt
 end.

Lemma Rcompare_spec : forall x y, CompareSpec (x=y) (x<y) (y<x) (Rcompare x y).
Proof.
 intros. unfold Rcompare.
 destruct total_order_T as [[H|H]|H]; auto.
Qed.

Module R_as_OT <: OrderedTypeFull.
 Include R_as_DT.
 Definition lt := Rlt.
 Definition le := Rle.
 Definition compare := Rcompare.

 Instance lt_strorder : StrictOrder Rlt.
 Proof. split; [ exact Rlt_irrefl | exact Rlt_trans ]. Qed.

 Instance lt_compat : Proper (Logic.eq==>Logic.eq==>iff) Rlt.
 Proof. repeat red; intros; subst; auto. Qed.

 Lemma le_lteq : forall x y, x <= y <-> x < y \/ x = y.
 Proof. unfold Rle; auto with *. Qed.

 Definition compare_spec := Rcompare_spec.

End R_as_OT.

(** Note that [R_as_OT] can also be seen as a [UsualOrderedType]
   and a [OrderedType] (and also as a [DecidableType]). *)



(** * An [order] tactic for real numbers *)

Module ROrder := OTF_to_OrderTac R_as_OT.
Ltac r_order := ROrder.order.

(** Note that [r_order] is domain-agnostic: it will not prove
    [1<=2] or [x<=x+x], but rather things like [x<=y -> y<=x -> x=y]. *)



==> anc/HoTT/coq-HoTT/theories/Reals/R_Ifp.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(**********************************************************)
(** Complements for the reals.Integer and fractional part *)
(*                                                        *)
(**********************************************************)

Require Import Rbase.
Require Import Omega.
Local Open Scope R_scope.

(*********************************************************)
(** *    Fractional part                                 *)
(*********************************************************)

(**********)
Definition Int_part (r:R) : Z := (up r - 1)%Z.

(**********)
Definition frac_part (r:R) : R := r - IZR (Int_part r).

(**********)
Lemma tech_up : forall (r:R) (z:Z), r < IZR z -> IZR z <= r + 1 -> z = up r.
Proof.
  intros; generalize (archimed r); intro; elim H1; intros; clear H1;
    unfold Rgt in H2; unfold Rminus in H3;
      generalize (Rplus_le_compat_l r (IZR (up r) + - r) 1 H3);
        intro; clear H3; rewrite (Rplus_comm (IZR (up r)) (- r)) in H1;
          rewrite <- (Rplus_assoc r (- r) (IZR (up r))) in H1;
            rewrite (Rplus_opp_r r) in H1; elim (Rplus_ne (IZR (up r)));
              intros a b; rewrite b in H1; clear a b; apply (single_z_r_R1 r z (up r));
                auto with zarith real.
Qed.

(**********)
Lemma up_tech :
  forall (r:R) (z:Z), IZR z <= r -> r < IZR (z + 1) -> (z + 1)%Z = up r.
Proof.
  intros; generalize (Rplus_le_compat_l 1 (IZR z) r H); intro; clear H;
    rewrite (Rplus_comm 1 (IZR z)) in H1; rewrite (Rplus_comm 1 r) in H1;
      cut (1 = IZR 1); auto with zarith real.
  intro; generalize H1; pattern 1 at 1; rewrite H; intro; clear H H1;
    rewrite <- (plus_IZR z 1) in H2; apply (tech_up r (z + 1));
      auto with zarith real.
Qed.

(**********)
Lemma fp_R0 : frac_part 0 = 0.
Proof.
  unfold frac_part; unfold Int_part; elim (archimed 0); intros;
    unfold Rminus; elim (Rplus_ne (- IZR (up 0 - 1)));
      intros a b; rewrite b; clear a b; rewrite <- Z_R_minus;
        cut (up 0 = 1%Z).
  intro; rewrite H1;
    rewrite (Rminus_diag_eq (IZR 1) (IZR 1) (eq_refl (IZR 1)));
      apply Ropp_0.
  elim (archimed 0); intros; clear H2; unfold Rgt in H1;
    rewrite (Rminus_0_r (IZR (up 0))) in H0; generalize (lt_O_IZR (up 0) H1);
      intro; clear H1; generalize (le_IZR_R1 (up 0) H0);
        intro; clear H H0; omega.
Qed.

(**********)
Lemma for_base_fp : forall r:R, IZR (up r) - r > 0 /\ IZR (up r) - r <= 1.
Proof.
  intro; split; cut (IZR (up r) > r /\ IZR (up r) - r <= 1).
  intro; elim H; intros.
  apply (Rgt_minus (IZR (up r)) r H0).
  apply archimed.
  intro; elim H; intros.
  exact H1.
  apply archimed.
Qed.

(**********)
Lemma base_fp : forall r:R, frac_part r >= 0 /\ frac_part r < 1.
Proof.
  intro; unfold frac_part; unfold Int_part; split.
     (*sup a O*)
  cut (r - IZR (up r) >= -1).
  rewrite <- Z_R_minus; simpl; intro; unfold Rminus;
    rewrite Ropp_plus_distr; rewrite <- Rplus_assoc;
      fold (r - IZR (up r)); fold (r - IZR (up r) - -1);
        apply Rge_minus; auto with zarith real.
  rewrite <- Ropp_minus_distr; apply Ropp_le_ge_contravar; elim (for_base_fp r);
    auto with zarith real.
    (*inf a 1*)
  cut (r - IZR (up r) < 0).
  rewrite <- Z_R_minus; simpl; intro; unfold Rminus;
    rewrite Ropp_plus_distr; rewrite <- Rplus_assoc;
      fold (r - IZR (up r)); rewrite Ropp_involutive;
        elim (Rplus_ne 1); intros a b; pattern 1 at 2;
          rewrite <- a; clear a b; rewrite (Rplus_comm (r - IZR (up r)) 1);
            apply Rplus_lt_compat_l; auto with zarith real.
  elim (for_base_fp r); intros; rewrite <- Ropp_0; rewrite <- Ropp_minus_distr;
    apply Ropp_gt_lt_contravar; auto with zarith real.
Qed.

(*********************************************************)
(** *    Properties                                      *)
(*********************************************************)

(**********)
Lemma base_Int_part :
  forall r:R, IZR (Int_part r) <= r /\ IZR (Int_part r) - r > -1.
Proof.
  intro; unfold Int_part; elim (archimed r); intros.
  split; rewrite <- (Z_R_minus (up r) 1); simpl.
  generalize (Rle_minus (IZR (up r) - r) 1 H0); intro; unfold Rminus in H1;
    rewrite (Rplus_assoc (IZR (up r)) (- r) (-1)) in H1;
      rewrite (Rplus_comm (- r) (-1)) in H1;
        rewrite <- (Rplus_assoc (IZR (up r)) (-1) (- r)) in H1;
          fold (IZR (up r) - 1) in H1; fold (IZR (up r) - 1 - r) in H1;
            apply Rminus_le; auto with zarith real.
  generalize (Rplus_gt_compat_l (-1) (IZR (up r)) r H); intro;
    rewrite (Rplus_comm (-1) (IZR (up r))) in H1;
      generalize (Rplus_gt_compat_l (- r) (IZR (up r) + -1) (-1 + r) H1);
        intro; clear H H0 H1; rewrite (Rplus_comm (- r) (IZR (up r) + -1)) in H2;
          fold (IZR (up r) - 1) in H2; fold (IZR (up r) - 1 - r) in H2;
            rewrite (Rplus_comm (- r) (-1 + r)) in H2;
              rewrite (Rplus_assoc (-1) r (- r)) in H2; rewrite (Rplus_opp_r r) in H2;
                elim (Rplus_ne (-1)); intros a b; rewrite a in H2;
                  clear a b; auto with zarith real.
Qed.

(**********)
Lemma Int_part_INR : forall n:nat, Int_part (INR n) = Z.of_nat n.
Proof.
  intros n; unfold Int_part.
  cut (up (INR n) = (Z.of_nat n + Z.of_nat 1)%Z).
  intros H'; rewrite H'; simpl; ring.
  symmetry; apply tech_up; auto.
  replace (Z.of_nat n + Z.of_nat 1)%Z with (Z.of_nat (S n)).
  repeat rewrite <- INR_IZR_INZ.
  apply lt_INR; auto.
  rewrite Z.add_comm; rewrite <- Znat.Nat2Z.inj_add; simpl; auto.
  rewrite plus_IZR; simpl; auto with real.
  repeat rewrite <- INR_IZR_INZ; auto with real.
Qed.

(**********)
Lemma fp_nat : forall r:R, frac_part r = 0 ->  exists c : Z, r = IZR c.
Proof.
  unfold frac_part; intros; split with (Int_part r);
    apply Rminus_diag_uniq; auto with zarith real.
Qed.

(**********)
Lemma R0_fp_O : forall r:R, 0 <> frac_part r -> 0 <> r.
Proof.
  red; intros; rewrite <- H0 in H; generalize fp_R0; intro;
    auto with zarith real.
Qed.

(**********)
Lemma Rminus_Int_part1 :
  forall r1 r2:R,
    frac_part r1 >= frac_part r2 ->
    Int_part (r1 - r2) = (Int_part r1 - Int_part r2)%Z.
Proof.
  intros; elim (base_fp r1); elim (base_fp r2); intros;
    generalize (Rge_le (frac_part r2) 0 H0); intro; clear H0;
      generalize (Ropp_le_ge_contravar 0 (frac_part r2) H4);
        intro; clear H4; rewrite Ropp_0 in H0;
          generalize (Rge_le 0 (- frac_part r2) H0); intro;
            clear H0; generalize (Rge_le (frac_part r1) 0 H2);
              intro; clear H2; generalize (Ropp_lt_gt_contravar (frac_part r2) 1 H1);
                intro; clear H1; unfold Rgt in H2;
                  generalize
                    (sum_inequa_Rle_lt 0 (frac_part r1) 1 (-1) (- frac_part r2) 0 H0 H3 H2 H4);
                    intro; elim H1; intros; clear H1; elim (Rplus_ne 1);
                      intros a b; rewrite a in H6; clear a b H5;
                        generalize (Rge_minus (frac_part r1) (frac_part r2) H);
                          intro; clear H; fold (frac_part r1 - frac_part r2) in H6;
                            generalize (Rge_le (frac_part r1 - frac_part r2) 0 H1);
                              intro; clear H1 H3 H4 H0 H2; unfold frac_part in H6, H;
                                unfold Rminus in H6, H;
                                  rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2))) in H;
                                    rewrite (Ropp_involutive (IZR (Int_part r2))) in H;
                                      rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)))
                                        in H;
                                        rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)))
                                          in H; rewrite (Rplus_comm (- IZR (Int_part r1)) (- r2)) in H;
                                            rewrite (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2))) in H;
                                              rewrite <- (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)))
                                                in H; rewrite (Rplus_comm (- IZR (Int_part r1)) (IZR (Int_part r2))) in H;
                                                  fold (r1 - r2) in H; fold (IZR (Int_part r2) - IZR (Int_part r1)) in H;
                                                    generalize
                                                      (Rplus_le_compat_l (IZR (Int_part r1) - IZR (Int_part r2)) 0
                                                        (r1 - r2 + (IZR (Int_part r2) - IZR (Int_part r1))) H);
                                                      intro; clear H;
                                                        rewrite (Rplus_comm (r1 - r2) (IZR (Int_part r2) - IZR (Int_part r1))) in H0;
                                                          rewrite <-
                                                            (Rplus_assoc (IZR (Int_part r1) - IZR (Int_part r2))
                                                              (IZR (Int_part r2) - IZR (Int_part r1)) (r1 - r2))
                                                            in H0; unfold Rminus in H0; fold (r1 - r2) in H0;
                                                              rewrite
                                                                (Rplus_assoc (IZR (Int_part r1)) (- IZR (Int_part r2))
                                                                  (IZR (Int_part r2) + - IZR (Int_part r1))) in H0;
                                                                rewrite <-
                                                                  (Rplus_assoc (- IZR (Int_part r2)) (IZR (Int_part r2))
                                                                    (- IZR (Int_part r1))) in H0;
                                                                  rewrite (Rplus_opp_l (IZR (Int_part r2))) in H0;
                                                                    elim (Rplus_ne (- IZR (Int_part r1))); intros a b;
                                                                      rewrite b in H0; clear a b;
                                                                        elim (Rplus_ne (IZR (Int_part r1) + - IZR (Int_part r2)));
                                                                          intros a b; rewrite a in H0; clear a b;
                                                                            rewrite (Rplus_opp_r (IZR (Int_part r1))) in H0; elim (Rplus_ne (r1 - r2));
                                                                              intros a b; rewrite b in H0; clear a b;
                                                                                fold (IZR (Int_part r1) - IZR (Int_part r2)) in H0;
                                                                                  rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2))) in H6;
                                                                                    rewrite (Ropp_involutive (IZR (Int_part r2))) in H6;
                                                                                      rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)))
                                                                                        in H6;
                                                                                        rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)))
                                                                                          in H6; rewrite (Rplus_comm (- IZR (Int_part r1)) (- r2)) in H6;
                                                                                            rewrite (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2))) in H6;
                                                                                              rewrite <- (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)))
                                                                                                in H6;
                                                                                                rewrite (Rplus_comm (- IZR (Int_part r1)) (IZR (Int_part r2))) in H6;
                                                                                                  fold (r1 - r2) in H6; fold (IZR (Int_part r2) - IZR (Int_part r1)) in H6;
                                                                                                    generalize
                                                                                                      (Rplus_lt_compat_l (IZR (Int_part r1) - IZR (Int_part r2))
                                                                                                        (r1 - r2 + (IZR (Int_part r2) - IZR (Int_part r1))) 1 H6);
                                                                                                      intro; clear H6;
                                                                                                        rewrite (Rplus_comm (r1 - r2) (IZR (Int_part r2) - IZR (Int_part r1))) in H;
                                                                                                          rewrite <-
                                                                                                            (Rplus_assoc (IZR (Int_part r1) - IZR (Int_part r2))
                                                                                                              (IZR (Int_part r2) - IZR (Int_part r1)) (r1 - r2))
                                                                                                            in H;
                                                                                                            rewrite <- (Ropp_minus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H;
                                                                                                              rewrite (Rplus_opp_r (IZR (Int_part r1) - IZR (Int_part r2))) in H;
                                                                                                                elim (Rplus_ne (r1 - r2)); intros a b; rewrite b in H;
                                                                                                                  clear a b; rewrite (Z_R_minus (Int_part r1) (Int_part r2)) in H0;
                                                                                                                    rewrite (Z_R_minus (Int_part r1) (Int_part r2)) in H;
                                                                                                                      cut (1 = IZR 1); auto with zarith real.
  intro; rewrite H1 in H; clear H1;
    rewrite <- (plus_IZR (Int_part r1 - Int_part r2) 1) in H;
      generalize (up_tech (r1 - r2) (Int_part r1 - Int_part r2) H0 H);
        intros; clear H H0; unfold Int_part at 1;
          omega.
Qed.

(**********)
Lemma Rminus_Int_part2 :
  forall r1 r2:R,
    frac_part r1 < frac_part r2 ->
    Int_part (r1 - r2) = (Int_part r1 - Int_part r2 - 1)%Z.
Proof.
  intros; elim (base_fp r1); elim (base_fp r2); intros;
    generalize (Rge_le (frac_part r2) 0 H0); intro; clear H0;
      generalize (Ropp_le_ge_contravar 0 (frac_part r2) H4);
        intro; clear H4; rewrite Ropp_0 in H0;
          generalize (Rge_le 0 (- frac_part r2) H0); intro;
            clear H0; generalize (Rge_le (frac_part r1) 0 H2);
              intro; clear H2; generalize (Ropp_lt_gt_contravar (frac_part r2) 1 H1);
                intro; clear H1; unfold Rgt in H2;
                  generalize
                    (sum_inequa_Rle_lt 0 (frac_part r1) 1 (-1) (- frac_part r2) 0 H0 H3 H2 H4);
                    intro; elim H1; intros; clear H1; elim (Rplus_ne (-1));
                      intros a b; rewrite b in H5; clear a b H6;
                        generalize (Rlt_minus (frac_part r1) (frac_part r2) H);
                          intro; clear H; fold (frac_part r1 - frac_part r2) in H5;
                            clear H3 H4 H0 H2; unfold frac_part in H5, H1; unfold Rminus in H5, H1;
                              rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2))) in H5;
                                rewrite (Ropp_involutive (IZR (Int_part r2))) in H5;
                                  rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)))
                                    in H5;
                                    rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)))
                                      in H5; rewrite (Rplus_comm (- IZR (Int_part r1)) (- r2)) in H5;
                                        rewrite (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2))) in H5;
                                          rewrite <- (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)))
                                            in H5;
                                            rewrite (Rplus_comm (- IZR (Int_part r1)) (IZR (Int_part r2))) in H5;
                                              fold (r1 - r2) in H5; fold (IZR (Int_part r2) - IZR (Int_part r1)) in H5;
                                                generalize
                                                  (Rplus_lt_compat_l (IZR (Int_part r1) - IZR (Int_part r2)) (-1)
                                                    (r1 - r2 + (IZR (Int_part r2) - IZR (Int_part r1))) H5);
                                                  intro; clear H5;
                                                    rewrite (Rplus_comm (r1 - r2) (IZR (Int_part r2) - IZR (Int_part r1))) in H;
                                                      rewrite <-
                                                        (Rplus_assoc (IZR (Int_part r1) - IZR (Int_part r2))
                                                          (IZR (Int_part r2) - IZR (Int_part r1)) (r1 - r2))
                                                        in H; unfold Rminus in H; fold (r1 - r2) in H;
                                                          rewrite
                                                            (Rplus_assoc (IZR (Int_part r1)) (- IZR (Int_part r2))
                                                              (IZR (Int_part r2) + - IZR (Int_part r1))) in H;
                                                            rewrite <-
                                                              (Rplus_assoc (- IZR (Int_part r2)) (IZR (Int_part r2))
                                                                (- IZR (Int_part r1))) in H;
                                                              rewrite (Rplus_opp_l (IZR (Int_part r2))) in H;
                                                                elim (Rplus_ne (- IZR (Int_part r1))); intros a b;
                                                                  rewrite b in H; clear a b; rewrite (Rplus_opp_r (IZR (Int_part r1))) in H;
                                                                    elim (Rplus_ne (r1 - r2)); intros a b; rewrite b in H;
                                                                      clear a b; fold (IZR (Int_part r1) - IZR (Int_part r2)) in H;
                                                                        fold (IZR (Int_part r1) - IZR (Int_part r2) - 1) in H;
                                                                          rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2))) in H1;
                                                                            rewrite (Ropp_involutive (IZR (Int_part r2))) in H1;
                                                                              rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)))
                                                                                in H1;
                                                                                rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)))
                                                                                  in H1; rewrite (Rplus_comm (- IZR (Int_part r1)) (- r2)) in H1;
                                                                                    rewrite (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2))) in H1;
                                                                                      rewrite <- (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)))
                                                                                        in H1;
                                                                                        rewrite (Rplus_comm (- IZR (Int_part r1)) (IZR (Int_part r2))) in H1;
                                                                                          fold (r1 - r2) in H1; fold (IZR (Int_part r2) - IZR (Int_part r1)) in H1;
                                                                                            generalize
                                                                                              (Rplus_lt_compat_l (IZR (Int_part r1) - IZR (Int_part r2))
                                                                                                (r1 - r2 + (IZR (Int_part r2) - IZR (Int_part r1))) 0 H1);
                                                                                              intro; clear H1;
                                                                                                rewrite (Rplus_comm (r1 - r2) (IZR (Int_part r2) - IZR (Int_part r1))) in H0;
                                                                                                  rewrite <-
                                                                                                    (Rplus_assoc (IZR (Int_part r1) - IZR (Int_part r2))
                                                                                                      (IZR (Int_part r2) - IZR (Int_part r1)) (r1 - r2))
                                                                                                    in H0;
                                                                                                    rewrite <- (Ropp_minus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H0;
                                                                                                      rewrite (Rplus_opp_r (IZR (Int_part r1) - IZR (Int_part r2))) in H0;
                                                                                                        elim (Rplus_ne (r1 - r2)); intros a b; rewrite b in H0;
                                                                                                          clear a b; rewrite <- (Rplus_opp_l 1) in H0;
                                                                                                            rewrite <- (Rplus_assoc (IZR (Int_part r1) - IZR (Int_part r2)) (-1) 1)
                                                                                                              in H0; fold (IZR (Int_part r1) - IZR (Int_part r2) - 1) in H0;
                                                                                                                rewrite (Z_R_minus (Int_part r1) (Int_part r2)) in H0;
                                                                                                                  rewrite (Z_R_minus (Int_part r1) (Int_part r2)) in H;
                                                                                                                    cut (1 = IZR 1); auto with zarith real.
  intro; rewrite H1 in H; rewrite H1 in H0; clear H1;
    rewrite (Z_R_minus (Int_part r1 - Int_part r2) 1) in H;
      rewrite (Z_R_minus (Int_part r1 - Int_part r2) 1) in H0;
        rewrite <- (plus_IZR (Int_part r1 - Int_part r2 - 1) 1) in H0;
          generalize (Rlt_le (IZR (Int_part r1 - Int_part r2 - 1)) (r1 - r2) H);
            intro; clear H;
              generalize (up_tech (r1 - r2) (Int_part r1 - Int_part r2 - 1) H1 H0);
                intros; clear H0 H1; unfold Int_part at 1;
                  omega.
Qed.

(**********)
Lemma Rminus_fp1 :
  forall r1 r2:R,
    frac_part r1 >= frac_part r2 ->
    frac_part (r1 - r2) = frac_part r1 - frac_part r2.
Proof.
  intros; unfold frac_part; generalize (Rminus_Int_part1 r1 r2 H);
    intro; rewrite H0; rewrite <- (Z_R_minus (Int_part r1) (Int_part r2));
      unfold Rminus;
        rewrite (Ropp_plus_distr (IZR (Int_part r1)) (- IZR (Int_part r2)));
          rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2)));
            rewrite (Ropp_involutive (IZR (Int_part r2)));
              rewrite (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)));
                rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)));
                  rewrite <- (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2)));
                    rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)));
                      rewrite (Rplus_comm (- r2) (- IZR (Int_part r1)));
                        auto with zarith real.
Qed.

(**********)
Lemma Rminus_fp2 :
  forall r1 r2:R,
    frac_part r1 < frac_part r2 ->
    frac_part (r1 - r2) = frac_part r1 - frac_part r2 + 1.
Proof.
  intros; unfold frac_part; generalize (Rminus_Int_part2 r1 r2 H);
    intro; rewrite H0; rewrite <- (Z_R_minus (Int_part r1 - Int_part r2) 1);
      rewrite <- (Z_R_minus (Int_part r1) (Int_part r2));
        unfold Rminus;
          rewrite
            (Ropp_plus_distr (IZR (Int_part r1) + - IZR (Int_part r2)) (- IZR 1))
            ; rewrite (Ropp_plus_distr r2 (- IZR (Int_part r2)));
              rewrite (Ropp_involutive (IZR 1));
                rewrite (Ropp_involutive (IZR (Int_part r2)));
                  rewrite (Ropp_plus_distr (IZR (Int_part r1)));
                    rewrite (Ropp_involutive (IZR (Int_part r2))); simpl;
                      rewrite <-
                        (Rplus_assoc (r1 + - r2) (- IZR (Int_part r1) + IZR (Int_part r2)) 1)
                        ; rewrite (Rplus_assoc r1 (- r2) (- IZR (Int_part r1) + IZR (Int_part r2)));
                          rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (- r2 + IZR (Int_part r2)));
                            rewrite <- (Rplus_assoc (- r2) (- IZR (Int_part r1)) (IZR (Int_part r2)));
                              rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- r2) (IZR (Int_part r2)));
                                rewrite (Rplus_comm (- r2) (- IZR (Int_part r1)));
                                  auto with zarith real.
Qed.

(**********)
Lemma plus_Int_part1 :
  forall r1 r2:R,
    frac_part r1 + frac_part r2 >= 1 ->
    Int_part (r1 + r2) = (Int_part r1 + Int_part r2 + 1)%Z.
Proof.
  intros; generalize (Rge_le (frac_part r1 + frac_part r2) 1 H); intro; clear H;
    elim (base_fp r1); elim (base_fp r2); intros; clear H H2;
      generalize (Rplus_lt_compat_l (frac_part r2) (frac_part r1) 1 H3);
        intro; clear H3; generalize (Rplus_lt_compat_l 1 (frac_part r2) 1 H1);
          intro; clear H1; rewrite (Rplus_comm 1 (frac_part r2)) in H2;
            generalize
              (Rlt_trans (frac_part r2 + frac_part r1) (frac_part r2 + 1) 2 H H2);
              intro; clear H H2; rewrite (Rplus_comm (frac_part r2) (frac_part r1)) in H1;
                unfold frac_part in H0, H1; unfold Rminus in H0, H1;
                  rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)))
                    in H1; rewrite (Rplus_comm r2 (- IZR (Int_part r2))) in H1;
                      rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2)
                        in H1;
                        rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2) in H1;
                          rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)))
                            in H1;
                            rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H1;
                              rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)))
                                in H0; rewrite (Rplus_comm r2 (- IZR (Int_part r2))) in H0;
                                  rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2)
                                    in H0;
                                    rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2) in H0;
                                      rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)))
                                        in H0;
                                        rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H0;
                                          generalize
                                            (Rplus_le_compat_l (IZR (Int_part r1) + IZR (Int_part r2)) 1
                                              (r1 + r2 + - (IZR (Int_part r1) + IZR (Int_part r2))) H0);
                                            intro; clear H0;
                                              generalize
                                                (Rplus_lt_compat_l (IZR (Int_part r1) + IZR (Int_part r2))
                                                  (r1 + r2 + - (IZR (Int_part r1) + IZR (Int_part r2))) 2 H1);
                                                intro; clear H1;
                                                  rewrite (Rplus_comm (r1 + r2) (- (IZR (Int_part r1) + IZR (Int_part r2))))
                                                    in H;
                                                    rewrite <-
                                                      (Rplus_assoc (IZR (Int_part r1) + IZR (Int_part r2))
                                                        (- (IZR (Int_part r1) + IZR (Int_part r2))) (r1 + r2))
                                                      in H; rewrite (Rplus_opp_r (IZR (Int_part r1) + IZR (Int_part r2))) in H;
                                                        elim (Rplus_ne (r1 + r2)); intros a b; rewrite b in H;
                                                          clear a b;
                                                            rewrite (Rplus_comm (r1 + r2) (- (IZR (Int_part r1) + IZR (Int_part r2))))
                                                              in H0;
                                                              rewrite <-
                                                                (Rplus_assoc (IZR (Int_part r1) + IZR (Int_part r2))
                                                                  (- (IZR (Int_part r1) + IZR (Int_part r2))) (r1 + r2))
                                                                in H0; rewrite (Rplus_opp_r (IZR (Int_part r1) + IZR (Int_part r2))) in H0;
                                                                  elim (Rplus_ne (r1 + r2)); intros a b; rewrite b in H0;
                                                                    clear a b;
                                                                      rewrite <- (Rplus_assoc (IZR (Int_part r1) + IZR (Int_part r2)) 1 1) in H0;
                                                                        cut (1 = IZR 1); auto with zarith real.
  intro; rewrite H1 in H0; rewrite H1 in H; clear H1;
    rewrite <- (plus_IZR (Int_part r1) (Int_part r2)) in H;
      rewrite <- (plus_IZR (Int_part r1) (Int_part r2)) in H0;
        rewrite <- (plus_IZR (Int_part r1 + Int_part r2) 1) in H;
          rewrite <- (plus_IZR (Int_part r1 + Int_part r2) 1) in H0;
            rewrite <- (plus_IZR (Int_part r1 + Int_part r2 + 1) 1) in H0;
              generalize (up_tech (r1 + r2) (Int_part r1 + Int_part r2 + 1) H H0);
                intro; clear H H0; unfold Int_part at 1; omega.
Qed.

(**********)
Lemma plus_Int_part2 :
  forall r1 r2:R,
    frac_part r1 + frac_part r2 < 1 ->
    Int_part (r1 + r2) = (Int_part r1 + Int_part r2)%Z.
Proof.
  intros; elim (base_fp r1); elim (base_fp r2); intros; clear H1 H3;
    generalize (Rge_le (frac_part r2) 0 H0); intro; clear H0;
      generalize (Rge_le (frac_part r1) 0 H2); intro; clear H2;
        generalize (Rplus_le_compat_l (frac_part r1) 0 (frac_part r2) H1);
          intro; clear H1; elim (Rplus_ne (frac_part r1)); intros a b;
            rewrite a in H2; clear a b;
              generalize (Rle_trans 0 (frac_part r1) (frac_part r1 + frac_part r2) H0 H2);
                intro; clear H0 H2; unfold frac_part in H, H1; unfold Rminus in H, H1;
                  rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)))
                    in H1; rewrite (Rplus_comm r2 (- IZR (Int_part r2))) in H1;
                      rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2)
                        in H1;
                        rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2) in H1;
                          rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)))
                            in H1;
                            rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H1;
                              rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)))
                                in H; rewrite (Rplus_comm r2 (- IZR (Int_part r2))) in H;
                                  rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2) in H;
                                    rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2) in H;
                                      rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)))
                                        in H;
                                        rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2))) in H;
                                          generalize
                                            (Rplus_le_compat_l (IZR (Int_part r1) + IZR (Int_part r2)) 0
                                              (r1 + r2 + - (IZR (Int_part r1) + IZR (Int_part r2))) H1);
                                            intro; clear H1;
                                              generalize
                                                (Rplus_lt_compat_l (IZR (Int_part r1) + IZR (Int_part r2))
                                                  (r1 + r2 + - (IZR (Int_part r1) + IZR (Int_part r2))) 1 H);
                                                intro; clear H;
                                                  rewrite (Rplus_comm (r1 + r2) (- (IZR (Int_part r1) + IZR (Int_part r2))))
                                                    in H1;
                                                    rewrite <-
                                                      (Rplus_assoc (IZR (Int_part r1) + IZR (Int_part r2))
                                                        (- (IZR (Int_part r1) + IZR (Int_part r2))) (r1 + r2))
                                                      in H1; rewrite (Rplus_opp_r (IZR (Int_part r1) + IZR (Int_part r2))) in H1;
                                                        elim (Rplus_ne (r1 + r2)); intros a b; rewrite b in H1;
                                                          clear a b;
                                                            rewrite (Rplus_comm (r1 + r2) (- (IZR (Int_part r1) + IZR (Int_part r2))))
                                                              in H0;
                                                              rewrite <-
                                                                (Rplus_assoc (IZR (Int_part r1) + IZR (Int_part r2))
                                                                  (- (IZR (Int_part r1) + IZR (Int_part r2))) (r1 + r2))
                                                                in H0; rewrite (Rplus_opp_r (IZR (Int_part r1) + IZR (Int_part r2))) in H0;
                                                                  elim (Rplus_ne (IZR (Int_part r1) + IZR (Int_part r2)));
                                                                    intros a b; rewrite a in H0; clear a b; elim (Rplus_ne (r1 + r2));
                                                                      intros a b; rewrite b in H0; clear a b; cut (1 = IZR 1);
                                                                        auto with zarith real.
  intro; rewrite H in H1; clear H;
    rewrite <- (plus_IZR (Int_part r1) (Int_part r2)) in H0;
      rewrite <- (plus_IZR (Int_part r1) (Int_part r2)) in H1;
        rewrite <- (plus_IZR (Int_part r1 + Int_part r2) 1) in H1;
          generalize (up_tech (r1 + r2) (Int_part r1 + Int_part r2) H0 H1);
            intro; clear H0 H1; unfold Int_part at 1;
              omega.
Qed.

(**********)
Lemma plus_frac_part1 :
  forall r1 r2:R,
    frac_part r1 + frac_part r2 >= 1 ->
    frac_part (r1 + r2) = frac_part r1 + frac_part r2 - 1.
Proof.
  intros; unfold frac_part; generalize (plus_Int_part1 r1 r2 H); intro;
    rewrite H0; rewrite (plus_IZR (Int_part r1 + Int_part r2) 1);
      rewrite (plus_IZR (Int_part r1) (Int_part r2)); simpl;
        unfold Rminus at 3 4;
          rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)));
            rewrite (Rplus_comm r2 (- IZR (Int_part r2)));
              rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2);
                rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2);
                  rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)));
                    rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2)));
                      unfold Rminus;
                        rewrite
                          (Rplus_assoc (r1 + r2) (- (IZR (Int_part r1) + IZR (Int_part r2))) (-1))
                          ; rewrite <- (Ropp_plus_distr (IZR (Int_part r1) + IZR (Int_part r2)) 1);
                            trivial with zarith real.
Qed.

(**********)
Lemma plus_frac_part2 :
  forall r1 r2:R,
    frac_part r1 + frac_part r2 < 1 ->
    frac_part (r1 + r2) = frac_part r1 + frac_part r2.
Proof.
  intros; unfold frac_part; generalize (plus_Int_part2 r1 r2 H); intro;
    rewrite H0; rewrite (plus_IZR (Int_part r1) (Int_part r2));
      unfold Rminus at 2 3;
        rewrite (Rplus_assoc r1 (- IZR (Int_part r1)) (r2 + - IZR (Int_part r2)));
          rewrite (Rplus_comm r2 (- IZR (Int_part r2)));
            rewrite <- (Rplus_assoc (- IZR (Int_part r1)) (- IZR (Int_part r2)) r2);
              rewrite (Rplus_comm (- IZR (Int_part r1) + - IZR (Int_part r2)) r2);
                rewrite <- (Rplus_assoc r1 r2 (- IZR (Int_part r1) + - IZR (Int_part r2)));
                  rewrite <- (Ropp_plus_distr (IZR (Int_part r1)) (IZR (Int_part r2)));
                    unfold Rminus; trivial with zarith real.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/R_sqr.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rbasic_fun.
Local Open Scope R_scope.

(****************************************************)
(** Rsqr : some results                             *)
(****************************************************)

Ltac ring_Rsqr := unfold Rsqr; ring.

Lemma Rsqr_neg : forall x:R, Rsqr x = Rsqr (- x).
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_mult : forall x y:R, Rsqr (x * y) = Rsqr x * Rsqr y.
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_plus : forall x y:R, Rsqr (x + y) = Rsqr x + Rsqr y + 2 * x * y.
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_minus : forall x y:R, Rsqr (x - y) = Rsqr x + Rsqr y - 2 * x * y.
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_neg_minus : forall x y:R, Rsqr (x - y) = Rsqr (y - x).
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_1 : Rsqr 1 = 1.
Proof.
  ring_Rsqr.
Qed.

Lemma Rsqr_gt_0_0 : forall x:R, 0 < Rsqr x -> x <> 0.
Proof.
  intros; red; intro; rewrite H0 in H; rewrite Rsqr_0 in H;
    elim (Rlt_irrefl 0 H).
Qed.

Lemma Rsqr_pos_lt : forall x:R, x <> 0 -> 0 < Rsqr x.
Proof.
  intros; case (Rtotal_order 0 x); intro;
    [ unfold Rsqr; apply Rmult_lt_0_compat; assumption
      | elim H0; intro;
        [ elim H; symmetry ; exact H1
          | rewrite Rsqr_neg; generalize (Ropp_lt_gt_contravar x 0 H1);
            rewrite Ropp_0; intro; unfold Rsqr;
              apply Rmult_lt_0_compat; assumption ] ].
Qed.

Lemma Rsqr_div : forall x y:R, y <> 0 -> Rsqr (x / y) = Rsqr x / Rsqr y.
Proof.
  intros; unfold Rsqr.
  unfold Rdiv.
  rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc.
  apply Rmult_eq_compat_l.
  rewrite Rmult_comm. 
  repeat rewrite Rmult_assoc.
  apply Rmult_eq_compat_l.
  reflexivity.
  assumption.
  assumption.
Qed.

Lemma Rsqr_eq_0 : forall x:R, Rsqr x = 0 -> x = 0.
Proof.
  unfold Rsqr; intros; generalize (Rmult_integral x x H); intro;
    elim H0; intro; assumption.
Qed.

Lemma Rsqr_minus_plus : forall a b:R, (a - b) * (a + b) = Rsqr a - Rsqr b.
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_plus_minus : forall a b:R, (a + b) * (a - b) = Rsqr a - Rsqr b.
Proof.
  intros; ring_Rsqr.
Qed.

Lemma Rsqr_incr_0 :
  forall x y:R, Rsqr x <= Rsqr y -> 0 <= x -> 0 <= y -> x <= y.
Proof.
  intros; case (Rle_dec x y); intro;
    [ assumption
      | cut (y < x);
        [ intro; unfold Rsqr in H;
          generalize (Rmult_le_0_lt_compat y x y x H1 H1 H2 H2);
            intro; generalize (Rle_lt_trans (x * x) (y * y) (x * x) H H3);
              intro; elim (Rlt_irrefl (x * x) H4)
          | auto with real ] ].
Qed.

Lemma Rsqr_incr_0_var : forall x y:R, Rsqr x <= Rsqr y -> 0 <= y -> x <= y.
Proof.
  intros; case (Rle_dec x y); intro;
    [ assumption
      | cut (y < x);
        [ intro; unfold Rsqr in H;
          generalize (Rmult_le_0_lt_compat y x y x H0 H0 H1 H1);
            intro; generalize (Rle_lt_trans (x * x) (y * y) (x * x) H H2);
              intro; elim (Rlt_irrefl (x * x) H3)
          | auto with real ] ].
Qed.

Lemma Rsqr_incr_1 :
  forall x y:R, x <= y -> 0 <= x -> 0 <= y -> Rsqr x <= Rsqr y.
Proof.
  intros; unfold Rsqr; apply Rmult_le_compat; assumption.
Qed.

Lemma Rsqr_incrst_0 :
  forall x y:R, Rsqr x < Rsqr y -> 0 <= x -> 0 <= y -> x < y.
Proof.
  intros; case (Rtotal_order x y); intro;
    [ assumption
      | elim H2; intro;
        [ rewrite H3 in H; elim (Rlt_irrefl (Rsqr y) H)
          | generalize (Rmult_le_0_lt_compat y x y x H1 H1 H3 H3); intro;
            unfold Rsqr in H; generalize (Rlt_trans (x * x) (y * y) (x * x) H H4);
              intro; elim (Rlt_irrefl (x * x) H5) ] ].
Qed.

Lemma Rsqr_incrst_1 :
  forall x y:R, x < y -> 0 <= x -> 0 <= y -> Rsqr x < Rsqr y.
Proof.
  intros; unfold Rsqr; apply Rmult_le_0_lt_compat; assumption.
Qed.

Lemma Rsqr_neg_pos_le_0 :
  forall x y:R, Rsqr x <= Rsqr y -> 0 <= y -> - y <= x.
Proof.
  intros; case (Rcase_abs x); intro.
  generalize (Ropp_lt_gt_contravar x 0 r); rewrite Ropp_0; intro;
    generalize (Rlt_le 0 (- x) H1); intro; rewrite (Rsqr_neg x) in H;
      generalize (Rsqr_incr_0 (- x) y H H2 H0); intro;
        rewrite <- (Ropp_involutive x); apply Ropp_ge_le_contravar;
          apply Rle_ge; assumption.
  apply Rle_trans with 0;
    [ rewrite <- Ropp_0; apply Ropp_ge_le_contravar; apply Rle_ge; assumption
      | apply Rge_le; assumption ].
Qed.

Lemma Rsqr_neg_pos_le_1 :
  forall x y:R, - y <= x -> x <= y -> 0 <= y -> Rsqr x <= Rsqr y.
Proof.
  intros; case (Rcase_abs x); intro.
  generalize (Ropp_lt_gt_contravar x 0 r); rewrite Ropp_0; intro;
    generalize (Rlt_le 0 (- x) H2); intro;
      generalize (Ropp_le_ge_contravar (- y) x H); rewrite Ropp_involutive;
        intro; generalize (Rge_le y (- x) H4); intro; rewrite (Rsqr_neg x);
          apply Rsqr_incr_1; assumption.
  generalize (Rge_le x 0 r); intro; apply Rsqr_incr_1; assumption.
Qed.

Lemma neg_pos_Rsqr_le : forall x y:R, - y <= x -> x <= y -> Rsqr x <= Rsqr y.
Proof.
  intros; case (Rcase_abs x); intro.
  generalize (Ropp_lt_gt_contravar x 0 r); rewrite Ropp_0; intro;
    generalize (Ropp_le_ge_contravar (- y) x H); rewrite Ropp_involutive;
      intro; generalize (Rge_le y (- x) H2); intro; generalize (Rlt_le 0 (- x) H1);
        intro; generalize (Rle_trans 0 (- x) y H4 H3); intro;
          rewrite (Rsqr_neg x); apply Rsqr_incr_1; assumption.
  generalize (Rge_le x 0 r); intro; generalize (Rle_trans 0 x y H1 H0); intro;
    apply Rsqr_incr_1; assumption.
Qed.

Lemma Rsqr_abs : forall x:R, Rsqr x = Rsqr (Rabs x).
Proof.
  intro; unfold Rabs; case (Rcase_abs x); intro;
    [ apply Rsqr_neg | reflexivity ].
Qed.

Lemma Rsqr_le_abs_0 : forall x y:R, Rsqr x <= Rsqr y -> Rabs x <= Rabs y.
Proof.
  intros; apply Rsqr_incr_0; repeat rewrite <- Rsqr_abs;
    [ assumption | apply Rabs_pos | apply Rabs_pos ].
Qed.

Lemma Rsqr_le_abs_1 : forall x y:R, Rabs x <= Rabs y -> Rsqr x <= Rsqr y.
Proof.
  intros; rewrite (Rsqr_abs x); rewrite (Rsqr_abs y);
    apply (Rsqr_incr_1 (Rabs x) (Rabs y) H (Rabs_pos x) (Rabs_pos y)).
Qed.

Lemma Rsqr_lt_abs_0 : forall x y:R, Rsqr x < Rsqr y -> Rabs x < Rabs y.
Proof.
  intros; apply Rsqr_incrst_0; repeat rewrite <- Rsqr_abs;
    [ assumption | apply Rabs_pos | apply Rabs_pos ].
Qed.

Lemma Rsqr_lt_abs_1 : forall x y:R, Rabs x < Rabs y -> Rsqr x < Rsqr y.
Proof.
  intros; rewrite (Rsqr_abs x); rewrite (Rsqr_abs y);
    apply (Rsqr_incrst_1 (Rabs x) (Rabs y) H (Rabs_pos x) (Rabs_pos y)).
Qed.

Lemma Rsqr_inj : forall x y:R, 0 <= x -> 0 <= y -> Rsqr x = Rsqr y -> x = y.
Proof.
  intros; generalize (Rle_le_eq (Rsqr x) (Rsqr y)); intro; elim H2; intros _ H3;
    generalize (H3 H1); intro; elim H4; intros; apply Rle_antisym;
      apply Rsqr_incr_0; assumption.
Qed.

Lemma Rsqr_eq_abs_0 : forall x y:R, Rsqr x = Rsqr y -> Rabs x = Rabs y.
Proof.
  intros; unfold Rabs; case (Rcase_abs x); case (Rcase_abs y); intros.
  rewrite (Rsqr_neg x) in H; rewrite (Rsqr_neg y) in H;
    generalize (Ropp_lt_gt_contravar y 0 r);
      generalize (Ropp_lt_gt_contravar x 0 r0); rewrite Ropp_0;
        intros; generalize (Rlt_le 0 (- x) H0); generalize (Rlt_le 0 (- y) H1);
          intros; apply Rsqr_inj; assumption.
  rewrite (Rsqr_neg x) in H; generalize (Rge_le y 0 r); intro;
    generalize (Ropp_lt_gt_contravar x 0 r0); rewrite Ropp_0;
      intro; generalize (Rlt_le 0 (- x) H1); intro; apply Rsqr_inj;
        assumption.
  rewrite (Rsqr_neg y) in H; generalize (Rge_le x 0 r0); intro;
    generalize (Ropp_lt_gt_contravar y 0 r); rewrite Ropp_0;
      intro; generalize (Rlt_le 0 (- y) H1); intro; apply Rsqr_inj;
        assumption.
  generalize (Rge_le x 0 r0); generalize (Rge_le y 0 r); intros; apply Rsqr_inj;
    assumption.
Qed.

Lemma Rsqr_eq_asb_1 : forall x y:R, Rabs x = Rabs y -> Rsqr x = Rsqr y.
Proof.
  intros; cut (Rsqr (Rabs x) = Rsqr (Rabs y)).
  intro; repeat rewrite <- Rsqr_abs in H0; assumption.
  rewrite H; reflexivity.
Qed.

Lemma triangle_rectangle :
  forall x y z:R,
    0 <= z -> Rsqr x + Rsqr y <= Rsqr z -> - z <= x <= z /\ - z <= y <= z.
Proof.
  intros;
    generalize (plus_le_is_le (Rsqr x) (Rsqr y) (Rsqr z) (Rle_0_sqr y) H0);
      rewrite Rplus_comm in H0;
        generalize (plus_le_is_le (Rsqr y) (Rsqr x) (Rsqr z) (Rle_0_sqr x) H0);
          intros; split;
            [ split;
              [ apply Rsqr_neg_pos_le_0; assumption
                | apply Rsqr_incr_0_var; assumption ]
              | split;
                [ apply Rsqr_neg_pos_le_0; assumption
                  | apply Rsqr_incr_0_var; assumption ] ].
Qed.

Lemma triangle_rectangle_lt :
  forall x y z:R,
    Rsqr x + Rsqr y < Rsqr z -> Rabs x < Rabs z /\ Rabs y < Rabs z.
Proof.
  intros; split;
    [ generalize (plus_lt_is_lt (Rsqr x) (Rsqr y) (Rsqr z) (Rle_0_sqr y) H);
      intro; apply Rsqr_lt_abs_0; assumption
      | rewrite Rplus_comm in H;
        generalize (plus_lt_is_lt (Rsqr y) (Rsqr x) (Rsqr z) (Rle_0_sqr x) H);
          intro; apply Rsqr_lt_abs_0; assumption ].
Qed.

Lemma triangle_rectangle_le :
  forall x y z:R,
    Rsqr x + Rsqr y <= Rsqr z -> Rabs x <= Rabs z /\ Rabs y <= Rabs z.
Proof.
  intros; split;
    [ generalize (plus_le_is_le (Rsqr x) (Rsqr y) (Rsqr z) (Rle_0_sqr y) H);
      intro; apply Rsqr_le_abs_0; assumption
      | rewrite Rplus_comm in H;
        generalize (plus_le_is_le (Rsqr y) (Rsqr x) (Rsqr z) (Rle_0_sqr x) H);
          intro; apply Rsqr_le_abs_0; assumption ].
Qed.

Lemma Rsqr_inv : forall x:R, x <> 0 -> Rsqr (/ x) = / Rsqr x.
Proof.
  intros; unfold Rsqr.
  rewrite Rinv_mult_distr; try reflexivity || assumption.
Qed.

Lemma canonical_Rsqr :
  forall (a:nonzeroreal) (b c x:R),
    a * Rsqr x + b * x + c =
    a * Rsqr (x + b / (2 * a)) + (4 * a * c - Rsqr b) / (4 * a).
Proof.
  intros.
  rewrite Rsqr_plus.
  repeat rewrite Rmult_plus_distr_l.
  repeat rewrite Rplus_assoc.
  apply Rplus_eq_compat_l.
  unfold Rdiv, Rminus.
  replace (2 * 1 + 2 * 1) with 4; [ idtac | ring ].
  rewrite (Rmult_plus_distr_r (4 * a * c) (- Rsqr b) (/ (4 * a))).
  rewrite Rsqr_mult.
  repeat rewrite Rinv_mult_distr.
  repeat rewrite (Rmult_comm a).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm (/ 2)).
  rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm a).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  repeat rewrite Rplus_assoc.
  rewrite (Rplus_comm (Rsqr b * (Rsqr (/ a * / 2) * a))).
  repeat rewrite Rplus_assoc.
  rewrite (Rmult_comm x).
  apply Rplus_eq_compat_l.
  rewrite (Rmult_comm (/ a)).
  unfold Rsqr; repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  ring.
  apply (cond_nonzero a).
  discrR.
  apply (cond_nonzero a).
  discrR.
  discrR.
  apply (cond_nonzero a).
  discrR.
  discrR.
  discrR.
  apply (cond_nonzero a).
  discrR.
  apply (cond_nonzero a).
Qed.

Lemma Rsqr_eq : forall x y:R, Rsqr x = Rsqr y -> x = y \/ x = - y.
Proof.
  intros; unfold Rsqr in H;
    generalize (Rplus_eq_compat_l (- (y * y)) (x * x) (y * y) H);
      rewrite Rplus_opp_l; replace (- (y * y) + x * x) with ((x - y) * (x + y)).
  intro; generalize (Rmult_integral (x - y) (x + y) H0); intro; elim H1; intros.
  left; apply Rminus_diag_uniq; assumption.
  right; apply Rminus_diag_uniq; unfold Rminus; rewrite Ropp_involutive;
    assumption.
  ring.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/R_sqrt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rsqrt_def.
Local Open Scope R_scope.

(** * Continuous extension of Rsqrt on R *)
Definition sqrt (x:R) : R :=
  match Rcase_abs x with
    | left _ => 0
    | right a => Rsqrt (mknonnegreal x (Rge_le _ _ a))
  end.

Lemma sqrt_pos : forall x : R, 0 <= sqrt x.
Proof.
  intros x.
  unfold sqrt.
  destruct (Rcase_abs x) as [H|H].
  apply Rle_refl.
  apply Rsqrt_positivity.
Qed.

Lemma sqrt_positivity : forall x:R, 0 <= x -> 0 <= sqrt x.
Proof.
  intros x _.
  apply sqrt_pos.
Qed.

Lemma sqrt_sqrt : forall x:R, 0 <= x -> sqrt x * sqrt x = x.
Proof.
  intros.
  unfold sqrt.
  case (Rcase_abs x); intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ r H)).
  rewrite Rsqrt_Rsqrt; reflexivity.
Qed.

Lemma sqrt_0 : sqrt 0 = 0.
Proof.
  apply Rsqr_eq_0; unfold Rsqr; apply sqrt_sqrt; right; reflexivity.
Qed.

Lemma sqrt_1 : sqrt 1 = 1.
Proof.
  apply (Rsqr_inj (sqrt 1) 1);
    [ apply sqrt_positivity; left
      | left
      | unfold Rsqr; rewrite sqrt_sqrt; [ ring | left ] ];
    apply Rlt_0_1.
Qed.

Lemma sqrt_eq_0 : forall x:R, 0 <= x -> sqrt x = 0 -> x = 0.
Proof.
  intros; cut (Rsqr (sqrt x) = 0).
  intro; unfold Rsqr in H1; rewrite sqrt_sqrt in H1; assumption.
  rewrite H0; apply Rsqr_0.
Qed.

Lemma sqrt_lem_0 : forall x y:R, 0 <= x -> 0 <= y -> sqrt x = y -> y * y = x.
Proof.
  intros; rewrite <- H1; apply (sqrt_sqrt x H).
Qed.

Lemma sqrt_lem_1 : forall x y:R, 0 <= x -> 0 <= y -> y * y = x -> sqrt x = y.
Proof.
  intros; apply Rsqr_inj;
    [ apply (sqrt_positivity x H)
      | assumption
      | unfold Rsqr; rewrite H1; apply (sqrt_sqrt x H) ].
Qed.

Lemma sqrt_def : forall x:R, 0 <= x -> sqrt x * sqrt x = x.
Proof.
  intros; apply (sqrt_sqrt x H).
Qed.

Lemma sqrt_square : forall x:R, 0 <= x -> sqrt (x * x) = x.
Proof.
  intros;
    apply
      (Rsqr_inj (sqrt (Rsqr x)) x (sqrt_positivity (Rsqr x) (Rle_0_sqr x)) H);
      unfold Rsqr; apply (sqrt_sqrt (Rsqr x) (Rle_0_sqr x)).
Qed.

Lemma sqrt_Rsqr : forall x:R, 0 <= x -> sqrt (Rsqr x) = x.
Proof.
  intros; unfold Rsqr; apply sqrt_square; assumption.
Qed.

Lemma sqrt_Rsqr_abs : forall x:R, sqrt (Rsqr x) = Rabs x.
Proof.
  intro x; rewrite Rsqr_abs; apply sqrt_Rsqr; apply Rabs_pos.
Qed.

Lemma Rsqr_sqrt : forall x:R, 0 <= x -> Rsqr (sqrt x) = x.
Proof.
  intros x H1; unfold Rsqr; apply (sqrt_sqrt x H1).
Qed.

Lemma sqrt_mult_alt :
  forall x y : R, 0 <= x -> sqrt (x * y) = sqrt x * sqrt y.
Proof.
  intros x y Hx.
  unfold sqrt at 3.
  destruct (Rcase_abs y) as [Hy|Hy].
  rewrite Rmult_0_r.
  destruct Hx as [Hx'|Hx'].
  unfold sqrt.
  destruct (Rcase_abs (x * y)) as [Hxy|Hxy].
  apply eq_refl.
  elim Rge_not_lt with (1 := Hxy).
  rewrite <- (Rmult_0_r x).
  now apply Rmult_lt_compat_l.
  rewrite <- Hx', Rmult_0_l.
  exact sqrt_0.
  apply Rsqr_inj.
  apply sqrt_pos.
  apply Rmult_le_pos.
  apply sqrt_pos.
  apply Rsqrt_positivity.
  rewrite Rsqr_mult, 2!Rsqr_sqrt.
  unfold Rsqr.
  now rewrite Rsqrt_Rsqrt.
  exact Hx.
  apply Rmult_le_pos.
  exact Hx.
  now apply Rge_le.
Qed.

Lemma sqrt_mult :
  forall x y:R, 0 <= x -> 0 <= y -> sqrt (x * y) = sqrt x * sqrt y.
Proof.
  intros x y Hx _.
  now apply sqrt_mult_alt.
Qed.

Lemma sqrt_lt_R0 : forall x:R, 0 < x -> 0 < sqrt x.
Proof.
  intros x H1; apply Rsqr_incrst_0;
    [ rewrite Rsqr_0; rewrite Rsqr_sqrt; [ assumption | left; assumption ]
      | right; reflexivity
      | apply (sqrt_positivity x (Rlt_le 0 x H1)) ].
Qed.

Lemma sqrt_div_alt :
  forall x y : R, 0 < y -> sqrt (x / y) = sqrt x / sqrt y.
Proof.
  intros x y Hy.
  unfold sqrt at 2.
  destruct (Rcase_abs x) as [Hx|Hx].
  unfold Rdiv.
  rewrite Rmult_0_l.
  unfold sqrt.
  destruct (Rcase_abs (x * / y)) as [Hxy|Hxy].
  apply eq_refl.
  elim Rge_not_lt with (1 := Hxy).
  apply Rmult_lt_reg_r with y.
  exact Hy.
  rewrite Rmult_assoc, Rinv_l, Rmult_1_r, Rmult_0_l.
  exact Hx.
  now apply Rgt_not_eq.
  set (Hx' := Rge_le x 0 Hx).
  clearbody Hx'. clear Hx.
  apply Rsqr_inj.
  apply sqrt_pos.
  apply Fourier_util.Rle_mult_inv_pos.
  apply Rsqrt_positivity.
  now apply sqrt_lt_R0.
  rewrite Rsqr_div, 2!Rsqr_sqrt.
  unfold Rsqr.
  now rewrite Rsqrt_Rsqrt.
  now apply Rlt_le.
  now apply Fourier_util.Rle_mult_inv_pos.
  apply Rgt_not_eq.
  now apply sqrt_lt_R0.
Qed.

Lemma sqrt_div :
  forall x y:R, 0 <= x -> 0 < y -> sqrt (x / y) = sqrt x / sqrt y.
Proof.
  intros x y _ H.
  now apply sqrt_div_alt.
Qed.

Lemma sqrt_lt_0_alt :
  forall x y : R, sqrt x < sqrt y -> x < y.
Proof.
  intros x y.
  unfold sqrt at 2.
  destruct (Rcase_abs y) as [Hy|Hy].
  intros Hx.
  elim Rlt_not_le with (1 := Hx).
  apply sqrt_pos.
  set (Hy' := Rge_le y 0 Hy).
  clearbody Hy'. clear Hy.
  unfold sqrt.
  destruct (Rcase_abs x) as [Hx|Hx].
  intros _.
  now apply Rlt_le_trans with R0.
  intros Hxy.
  apply Rsqr_incrst_1 in Hxy ; try apply Rsqrt_positivity.
  unfold Rsqr in Hxy.
  now rewrite 2!Rsqrt_Rsqrt in Hxy.
Qed.

Lemma sqrt_lt_0 : forall x y:R, 0 <= x -> 0 <= y -> sqrt x < sqrt y -> x < y.
Proof.
  intros x y _ _.
  apply sqrt_lt_0_alt.
Qed.

Lemma sqrt_lt_1_alt :
  forall x y : R, 0 <= x < y -> sqrt x < sqrt y.
Proof.
  intros x y (Hx, Hxy).
  apply Rsqr_incrst_0 ; try apply sqrt_pos.
  rewrite 2!Rsqr_sqrt.
  exact Hxy.
  apply Rlt_le.
  now apply Rle_lt_trans with x.
  exact Hx.
Qed.

Lemma sqrt_lt_1 : forall x y:R, 0 <= x -> 0 <= y -> x < y -> sqrt x < sqrt y.
Proof.
  intros x y Hx _ Hxy.
  apply sqrt_lt_1_alt.
  now split.
Qed.

Lemma sqrt_le_0 :
  forall x y:R, 0 <= x -> 0 <= y -> sqrt x <= sqrt y -> x <= y.
Proof.
  intros x y H1 H2 H3;
    generalize
      (Rsqr_incr_1 (sqrt x) (sqrt y) H3 (sqrt_positivity x H1)
        (sqrt_positivity y H2)); intro H4; rewrite (Rsqr_sqrt x H1) in H4;
      rewrite (Rsqr_sqrt y H2) in H4; assumption.
Qed.

Lemma sqrt_le_1_alt :
  forall x y : R, x <= y -> sqrt x <= sqrt y.
Proof.
  intros x y [Hxy|Hxy].
  destruct (Rle_or_lt 0 x) as [Hx|Hx].
  apply Rlt_le.
  apply sqrt_lt_1_alt.
  now split.
  unfold sqrt at 1.
  destruct (Rcase_abs x) as [Hx'|Hx'].
  apply sqrt_pos.
  now elim Rge_not_lt with (1 := Hx').
  rewrite Hxy.
  apply Rle_refl.
Qed.

Lemma sqrt_le_1 :
  forall x y:R, 0 <= x -> 0 <= y -> x <= y -> sqrt x <= sqrt y.
Proof.
  intros x y _ _ Hxy.
  now apply sqrt_le_1_alt.
Qed.

Lemma sqrt_inj : forall x y:R, 0 <= x -> 0 <= y -> sqrt x = sqrt y -> x = y.
Proof.
  intros; cut (Rsqr (sqrt x) = Rsqr (sqrt y)).
  intro; rewrite (Rsqr_sqrt x H) in H2; rewrite (Rsqr_sqrt y H0) in H2;
    assumption.
  rewrite H1; reflexivity.
Qed.

Lemma sqrt_less_alt :
  forall x : R, 1 < x -> sqrt x < x.
Proof.
  intros x Hx.
  assert (Hx1 := Rle_lt_trans _ _ _ Rle_0_1 Hx).
  assert (Hx2 := Rlt_le _ _ Hx1).
  apply Rsqr_incrst_0 ; trivial.
  rewrite Rsqr_sqrt ; trivial.
  rewrite <- (Rmult_1_l x) at 1.
  now apply Rmult_lt_compat_r.
  apply sqrt_pos.
Qed.

Lemma sqrt_less : forall x:R, 0 <= x -> 1 < x -> sqrt x < x.
Proof.
  intros x _.
  apply sqrt_less_alt.
Qed.

Lemma sqrt_more : forall x:R, 0 < x -> x < 1 -> x < sqrt x.
Proof.
  intros x H1 H2;
    generalize (sqrt_lt_1 x 1 (Rlt_le 0 x H1) (Rlt_le 0 1 Rlt_0_1) H2);
      intro H3; rewrite sqrt_1 in H3; generalize (Rmult_ne (sqrt x));
        intro H4; elim H4; intros H5 H6; rewrite <- H5; pattern x at 1;
          rewrite <- (sqrt_def x (Rlt_le 0 x H1));
            apply (Rmult_lt_compat_l (sqrt x) (sqrt x) 1 (sqrt_lt_R0 x H1) H3).
Qed.

Lemma sqrt_cauchy :
  forall a b c d:R,
    a * c + b * d <= sqrt (Rsqr a + Rsqr b) * sqrt (Rsqr c + Rsqr d).
Proof.
  intros a b c d; apply Rsqr_incr_0_var;
    [ rewrite Rsqr_mult; repeat rewrite Rsqr_sqrt; unfold Rsqr;
      [ replace ((a * c + b * d) * (a * c + b * d)) with
        (a * a * c * c + b * b * d * d + 2 * a * b * c * d);
        [ replace ((a * a + b * b) * (c * c + d * d)) with
          (a * a * c * c + b * b * d * d + (a * a * d * d + b * b * c * c));
          [ apply Rplus_le_compat_l;
            replace (a * a * d * d + b * b * c * c) with
            (2 * a * b * c * d +
              (a * a * d * d + b * b * c * c - 2 * a * b * c * d));
            [ pattern (2 * a * b * c * d) at 1; rewrite <- Rplus_0_r;
              apply Rplus_le_compat_l;
                replace (a * a * d * d + b * b * c * c - 2 * a * b * c * d)
              with (Rsqr (a * d - b * c));
                [ apply Rle_0_sqr | unfold Rsqr; ring ]
              | ring ]
            | ring ]
          | ring ]
        | apply
          (Rplus_le_le_0_compat (Rsqr c) (Rsqr d) (Rle_0_sqr c) (Rle_0_sqr d))
        | apply
          (Rplus_le_le_0_compat (Rsqr a) (Rsqr b) (Rle_0_sqr a) (Rle_0_sqr b)) ]
      | apply Rmult_le_pos; apply sqrt_positivity; apply Rplus_le_le_0_compat;
        apply Rle_0_sqr ].
Qed.

(************************************************************)
(** * Resolution of [a*X^2+b*X+c=0]                         *)
(************************************************************)

Definition Delta (a:nonzeroreal) (b c:R) : R := Rsqr b - 4 * a * c.

Definition Delta_is_pos (a:nonzeroreal) (b c:R) : Prop := 0 <= Delta a b c.

Definition sol_x1 (a:nonzeroreal) (b c:R) : R :=
  (- b + sqrt (Delta a b c)) / (2 * a).

Definition sol_x2 (a:nonzeroreal) (b c:R) : R :=
  (- b - sqrt (Delta a b c)) / (2 * a).

Lemma Rsqr_sol_eq_0_1 :
  forall (a:nonzeroreal) (b c x:R),
    Delta_is_pos a b c ->
    x = sol_x1 a b c \/ x = sol_x2 a b c -> a * Rsqr x + b * x + c = 0.
Proof.
  intros; elim H0; intro.
  unfold sol_x1 in H1; unfold Delta in H1; rewrite H1; unfold Rdiv;
    repeat rewrite Rsqr_mult; rewrite Rsqr_plus; rewrite <- Rsqr_neg;
      rewrite Rsqr_sqrt.
  rewrite Rsqr_inv.
  unfold Rsqr; repeat rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc; rewrite (Rmult_comm a).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite Rmult_plus_distr_r.
  repeat rewrite Rmult_assoc.
  pattern 2 at 2; rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite
    (Rmult_plus_distr_r (- b) (sqrt (b * b - 2 * (2 * (a * c)))) (/ 2 * / a))
    .
  rewrite Rmult_plus_distr_l; repeat rewrite Rplus_assoc.
  replace
  (- b * (sqrt (b * b - 2 * (2 * (a * c))) * (/ 2 * / a)) +
    (b * (- b * (/ 2 * / a)) +
      (b * (sqrt (b * b - 2 * (2 * (a * c))) * (/ 2 * / a)) + c))) with
  (b * (- b * (/ 2 * / a)) + c).
  unfold Rminus; repeat rewrite <- Rplus_assoc.
  replace (b * b + b * b) with (2 * (b * b)).
  rewrite Rmult_plus_distr_r; repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite Ropp_mult_distr_l_reverse; repeat rewrite Rmult_assoc;
    rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite (Rmult_comm (/ 2)); repeat rewrite Rmult_assoc;
    rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm a); rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite <- Rmult_opp_opp.
  ring.
  apply (cond_nonzero a).
  discrR.
  discrR.
  discrR.
  ring.
  ring.
  discrR.
  apply (cond_nonzero a).
  discrR.
  apply (cond_nonzero a).
  apply prod_neq_R0; [ discrR | apply (cond_nonzero a) ].
  apply prod_neq_R0; [ discrR | apply (cond_nonzero a) ].
  apply prod_neq_R0; [ discrR | apply (cond_nonzero a) ].
  assumption.
  unfold sol_x2 in H1; unfold Delta in H1; rewrite H1; unfold Rdiv;
    repeat rewrite Rsqr_mult; rewrite Rsqr_minus; rewrite <- Rsqr_neg;
      rewrite Rsqr_sqrt.
  rewrite Rsqr_inv.
  unfold Rsqr; repeat rewrite Rinv_mult_distr;
    repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm a); repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; unfold Rminus; rewrite Rmult_plus_distr_r.
  rewrite Ropp_mult_distr_l_reverse; repeat rewrite Rmult_assoc;
    pattern 2 at 2; rewrite (Rmult_comm 2).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r;
    rewrite
      (Rmult_plus_distr_r (- b) (- sqrt (b * b + - (2 * (2 * (a * c)))))
        (/ 2 * / a)).
  rewrite Rmult_plus_distr_l; repeat rewrite Rplus_assoc.
  rewrite Ropp_mult_distr_l_reverse; rewrite Ropp_involutive.
  replace
  (b * (sqrt (b * b + - (2 * (2 * (a * c)))) * (/ 2 * / a)) +
    (b * (- b * (/ 2 * / a)) +
      (b * (- sqrt (b * b + - (2 * (2 * (a * c)))) * (/ 2 * / a)) + c))) with
  (b * (- b * (/ 2 * / a)) + c).
  repeat rewrite <- Rplus_assoc; replace (b * b + b * b) with (2 * (b * b)).
  rewrite Rmult_plus_distr_r; repeat rewrite Rmult_assoc;
    rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym.
  rewrite Ropp_mult_distr_l_reverse; repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite (Rmult_comm (/ 2)); repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; repeat rewrite Rmult_assoc; rewrite (Rmult_comm a);
    rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite <- Rmult_opp_opp; ring.
  apply (cond_nonzero a).
  discrR.
  discrR.
  discrR.
  ring.
  ring.
  discrR.
  apply (cond_nonzero a).
  discrR.
  discrR.
  apply (cond_nonzero a).
  apply prod_neq_R0; discrR || apply (cond_nonzero a).
  apply prod_neq_R0; discrR || apply (cond_nonzero a).
  apply prod_neq_R0; discrR || apply (cond_nonzero a).
  assumption.
Qed.

Lemma Rsqr_sol_eq_0_0 :
  forall (a:nonzeroreal) (b c x:R),
    Delta_is_pos a b c ->
    a * Rsqr x + b * x + c = 0 -> x = sol_x1 a b c \/ x = sol_x2 a b c.
Proof.
  intros; rewrite (canonical_Rsqr a b c x) in H0; rewrite Rplus_comm in H0;
    generalize
      (Rplus_opp_r_uniq ((4 * a * c - Rsqr b) / (4 * a))
        (a * Rsqr (x + b / (2 * a))) H0); cut (Rsqr b - 4 * a * c = Delta a b c).
  intro;
    replace (- ((4 * a * c - Rsqr b) / (4 * a))) with
    ((Rsqr b - 4 * a * c) / (4 * a)).
  rewrite H1; intro;
    generalize
      (Rmult_eq_compat_l (/ a) (a * Rsqr (x + b / (2 * a)))
        (Delta a b c / (4 * a)) H2);
      replace (/ a * (a * Rsqr (x + b / (2 * a)))) with (Rsqr (x + b / (2 * a))).
  replace (/ a * (Delta a b c / (4 * a))) with
  (Rsqr (sqrt (Delta a b c) / (2 * a))).
  intro;
    generalize (Rsqr_eq (x + b / (2 * a)) (sqrt (Delta a b c) / (2 * a)) H3);
      intro; elim H4; intro.
  left; unfold sol_x1;
    generalize
      (Rplus_eq_compat_l (- (b / (2 * a))) (x + b / (2 * a))
        (sqrt (Delta a b c) / (2 * a)) H5);
      replace (- (b / (2 * a)) + (x + b / (2 * a))) with x.
  intro; rewrite H6; unfold Rdiv; ring.
  ring.
  right; unfold sol_x2;
    generalize
      (Rplus_eq_compat_l (- (b / (2 * a))) (x + b / (2 * a))
        (- (sqrt (Delta a b c) / (2 * a))) H5);
      replace (- (b / (2 * a)) + (x + b / (2 * a))) with x.
  intro; rewrite H6; unfold Rdiv; ring.
  ring.
  rewrite Rsqr_div.
  rewrite Rsqr_sqrt.
  unfold Rdiv.
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (/ a)).
  rewrite Rmult_assoc.
  rewrite <- Rinv_mult_distr.
  replace (2 * (2 * a) * a) with (Rsqr (2 * a)).
  reflexivity.
  ring_Rsqr.
  rewrite <- Rmult_assoc; apply prod_neq_R0;
    [ discrR | apply (cond_nonzero a) ].
  apply (cond_nonzero a).
  assumption.
  apply prod_neq_R0; [ discrR | apply (cond_nonzero a) ].
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  symmetry ; apply Rmult_1_l.
  apply (cond_nonzero a).
  unfold Rdiv; rewrite <- Ropp_mult_distr_l_reverse.
  rewrite Ropp_minus_distr.
  reflexivity.
  reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rtrigo.
Require Import SeqSeries.
Require Export Ranalysis1.
Require Export Ranalysis2.
Require Export Ranalysis3.
Require Export Rtopology.
Require Export MVT.
Require Export PSeries_reg.
Require Export Exp_prop.
Require Export Rtrigo_reg.
Require Export Rsqrt_def.
Require Export R_sqrt.
Require Export Rtrigo_calc.
Require Export Rgeom.
Require Export RList.
Require Export Sqrt_reg.
Require Export Ranalysis4.
Require Export Rpower.
Require Export Ranalysis_reg.

==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Export Rlimit.
Require Export Rderiv.
Local Open Scope R_scope.
Implicit Type f : R -> R.

(****************************************************)
(** *         Basic operations on functions         *)
(****************************************************)
Definition plus_fct f1 f2 (x:R) : R := f1 x + f2 x.
Definition opp_fct f (x:R) : R := - f x.
Definition mult_fct f1 f2 (x:R) : R := f1 x * f2 x.
Definition mult_real_fct (a:R) f (x:R) : R := a * f x.
Definition minus_fct f1 f2 (x:R) : R := f1 x - f2 x.
Definition div_fct f1 f2 (x:R) : R := f1 x / f2 x.
Definition div_real_fct (a:R) f (x:R) : R := a / f x.
Definition comp f1 f2 (x:R) : R := f1 (f2 x).
Definition inv_fct f (x:R) : R := / f x.

Delimit Scope Rfun_scope with F.

Arguments plus_fct (f1 f2)%F x%R.
Arguments mult_fct (f1 f2)%F x%R.
Arguments minus_fct (f1 f2)%F x%R.
Arguments div_fct (f1 f2)%F x%R.
Arguments inv_fct f%F x%R.
Arguments opp_fct f%F x%R.
Arguments mult_real_fct a%R f%F x%R.
Arguments div_real_fct a%R f%F x%R.
Arguments comp (f1 f2)%F x%R.

Infix "+" := plus_fct : Rfun_scope.
Notation "- x" := (opp_fct x) : Rfun_scope.
Infix "*" := mult_fct : Rfun_scope.
Infix "-" := minus_fct : Rfun_scope.
Infix "/" := div_fct : Rfun_scope.
Local Notation "f1 'o' f2" := (comp f1 f2)
  (at level 20, right associativity) : Rfun_scope.
Notation "/ x" := (inv_fct x) : Rfun_scope.

Definition fct_cte (a x:R) : R := a.
Definition id (x:R) := x.

(****************************************************)
(** *          Variations of functions              *)
(****************************************************)
Definition increasing f : Prop := forall x y:R, x <= y -> f x <= f y.
Definition decreasing f : Prop := forall x y:R, x <= y -> f y <= f x.
Definition strict_increasing f : Prop := forall x y:R, x < y -> f x < f y.
Definition strict_decreasing f : Prop := forall x y:R, x < y -> f y < f x.
Definition constant f : Prop := forall x y:R, f x = f y.

(**********)
Definition no_cond (x:R) : Prop := True.

(**********)
Definition constant_D_eq f (D:R -> Prop) (c:R) : Prop :=
  forall x:R, D x -> f x = c.

(***************************************************)
(** *    Definition of continuity as a limit       *)
(***************************************************)

(**********)
Definition continuity_pt f (x0:R) : Prop := continue_in f no_cond x0.
Definition continuity f : Prop := forall x:R, continuity_pt f x.

Arguments continuity_pt f%F x0%R.
Arguments continuity f%F.

(**********)
Lemma continuity_pt_plus :
  forall f1 f2 (x0:R),
    continuity_pt f1 x0 -> continuity_pt f2 x0 -> continuity_pt (f1 + f2) x0.
Proof.
  unfold continuity_pt, plus_fct; unfold continue_in; intros;
    apply limit_plus; assumption.
Qed.

Lemma continuity_pt_opp :
  forall f (x0:R), continuity_pt f x0 -> continuity_pt (- f) x0.
Proof.
  unfold continuity_pt, opp_fct; unfold continue_in; intros;
    apply limit_Ropp; assumption.
Qed.

Lemma continuity_pt_minus :
  forall f1 f2 (x0:R),
    continuity_pt f1 x0 -> continuity_pt f2 x0 -> continuity_pt (f1 - f2) x0.
Proof.
  unfold continuity_pt, minus_fct; unfold continue_in; intros;
    apply limit_minus; assumption.
Qed.

Lemma continuity_pt_mult :
  forall f1 f2 (x0:R),
    continuity_pt f1 x0 -> continuity_pt f2 x0 -> continuity_pt (f1 * f2) x0.
Proof.
  unfold continuity_pt, mult_fct; unfold continue_in; intros;
    apply limit_mul; assumption.
Qed.

Lemma continuity_pt_const : forall f (x0:R), constant f -> continuity_pt f x0.
Proof.
  unfold constant, continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      intros; exists 1; split;
        [ apply Rlt_0_1
          | intros; generalize (H x x0); intro; rewrite H2; simpl;
            rewrite R_dist_eq; assumption ].
Qed.

Lemma continuity_pt_scal :
  forall f (a x0:R),
    continuity_pt f x0 -> continuity_pt (mult_real_fct a f) x0.
Proof.
  unfold continuity_pt, mult_real_fct; unfold continue_in;
    intros; apply (limit_mul (fun x:R => a) f (D_x no_cond x0) a (f x0) x0).
  unfold limit1_in; unfold limit_in; intros; exists 1; split.
  apply Rlt_0_1.
  intros; rewrite R_dist_eq; assumption.
  assumption.
Qed.

Lemma continuity_pt_inv :
  forall f (x0:R), continuity_pt f x0 -> f x0 <> 0 -> continuity_pt (/ f) x0.
Proof.
  intros.
  replace (/ f)%F with (fun x:R => / f x).
  unfold continuity_pt; unfold continue_in; intros;
    apply limit_inv; assumption.
  unfold inv_fct; reflexivity.
Qed.

Lemma div_eq_inv : forall f1 f2, (f1 / f2)%F = (f1 * / f2)%F.
Proof.
  intros; reflexivity.
Qed.

Lemma continuity_pt_div :
  forall f1 f2 (x0:R),
    continuity_pt f1 x0 ->
    continuity_pt f2 x0 -> f2 x0 <> 0 -> continuity_pt (f1 / f2) x0.
Proof.
  intros; rewrite (div_eq_inv f1 f2); apply continuity_pt_mult;
    [ assumption | apply continuity_pt_inv; assumption ].
Qed.

Lemma continuity_pt_comp :
  forall f1 f2 (x:R),
    continuity_pt f1 x -> continuity_pt f2 (f1 x) -> continuity_pt (f2 o f1) x.
Proof.
  unfold continuity_pt; unfold continue_in; intros;
    unfold comp.
  cut
    (limit1_in (fun x0:R => f2 (f1 x0))
      (Dgf (D_x no_cond x) (D_x no_cond (f1 x)) f1) (
        f2 (f1 x)) x ->
      limit1_in (fun x0:R => f2 (f1 x0)) (D_x no_cond x) (f2 (f1 x)) x).
  intro; apply H1.
  eapply limit_comp.
  apply H.
  apply H0.
  unfold limit1_in; unfold limit_in; unfold dist;
    simpl; unfold R_dist; intros.
  assert (H3 := H1 eps H2).
  elim H3; intros.
  exists x0.
  split.
  elim H4; intros; assumption.
  intros; case (Req_dec (f1 x) (f1 x1)); intro.
  rewrite H6; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    assumption.
  elim H4; intros; apply H8.
  split.
  unfold Dgf, D_x, no_cond.
  split.
  split.
  trivial.
  elim H5; unfold D_x, no_cond; intros.
  elim H9; intros; assumption.
  split.
  trivial.
  assumption.
  elim H5; intros; assumption.
Qed.

(**********)
Lemma continuity_plus :
  forall f1 f2, continuity f1 -> continuity f2 -> continuity (f1 + f2).
Proof.
  unfold continuity; intros;
    apply (continuity_pt_plus f1 f2 x (H x) (H0 x)).
Qed.

Lemma continuity_opp : forall f, continuity f -> continuity (- f).
Proof.
  unfold continuity; intros; apply (continuity_pt_opp f x (H x)).
Qed.

Lemma continuity_minus :
  forall f1 f2, continuity f1 -> continuity f2 -> continuity (f1 - f2).
Proof.
  unfold continuity; intros;
    apply (continuity_pt_minus f1 f2 x (H x) (H0 x)).
Qed.

Lemma continuity_mult :
  forall f1 f2, continuity f1 -> continuity f2 -> continuity (f1 * f2).
Proof.
  unfold continuity; intros;
    apply (continuity_pt_mult f1 f2 x (H x) (H0 x)).
Qed.

Lemma continuity_const : forall f, constant f -> continuity f.
Proof.
  unfold continuity; intros; apply (continuity_pt_const f x H).
Qed.

Lemma continuity_scal :
  forall f (a:R), continuity f -> continuity (mult_real_fct a f).
Proof.
  unfold continuity; intros; apply (continuity_pt_scal f a x (H x)).
Qed.

Lemma continuity_inv :
  forall f, continuity f -> (forall x:R, f x <> 0) -> continuity (/ f).
Proof.
  unfold continuity; intros; apply (continuity_pt_inv f x (H x) (H0 x)).
Qed.

Lemma continuity_div :
  forall f1 f2,
    continuity f1 ->
    continuity f2 -> (forall x:R, f2 x <> 0) -> continuity (f1 / f2).
Proof.
  unfold continuity; intros;
    apply (continuity_pt_div f1 f2 x (H x) (H0 x) (H1 x)).
Qed.

Lemma continuity_comp :
  forall f1 f2, continuity f1 -> continuity f2 -> continuity (f2 o f1).
Proof.
  unfold continuity; intros.
  apply (continuity_pt_comp f1 f2 x (H x) (H0 (f1 x))).
Qed.


(*****************************************************)
(** * Derivative's definition using Landau's kernel  *)
(*****************************************************)

Definition derivable_pt_lim f (x l:R) : Prop :=
  forall eps:R,
    0 < eps ->
    exists delta : posreal,
      (forall h:R,
        h <> 0 -> Rabs h < delta -> Rabs ((f (x + h) - f x) / h - l) < eps).

Definition derivable_pt_abs f (x l:R) : Prop := derivable_pt_lim f x l.

Definition derivable_pt f (x:R) := { l:R | derivable_pt_abs f x l }.
Definition derivable f := forall x:R, derivable_pt f x.

Definition derive_pt f (x:R) (pr:derivable_pt f x) := proj1_sig pr.
Definition derive f (pr:derivable f) (x:R) := derive_pt f x (pr x).

Arguments derivable_pt_lim f%F x%R l.
Arguments derivable_pt_abs f%F (x l)%R.
Arguments derivable_pt f%F x%R.
Arguments derivable f%F.
Arguments derive_pt f%F x%R pr.
Arguments derive f%F pr x.

Definition antiderivative f (g:R -> R) (a b:R) : Prop :=
  (forall x:R,
    a <= x <= b ->  exists pr : derivable_pt g x, f x = derive_pt g x pr) /\
  a <= b.
(**************************************)
(** * Class of differential functions *)
(**************************************)
Record Differential : Type := mkDifferential
  {d1 :> R -> R; cond_diff : derivable d1}.

Record Differential_D2 : Type := mkDifferential_D2
  {d2 :> R -> R;
    cond_D1 : derivable d2;
    cond_D2 : derivable (derive d2 cond_D1)}.

(**********)
Lemma uniqueness_step1 :
  forall f (x l1 l2:R),
    limit1_in (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) l1 0 ->
    limit1_in (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) l2 0 ->
    l1 = l2.
Proof.
  intros;
    apply
      (single_limit (fun h:R => (f (x + h) - f x) / h) (
        fun h:R => h <> 0) l1 l2 0); try assumption.
  unfold adhDa; intros; exists (alp / 2).
  split.
  unfold Rdiv; apply prod_neq_R0.
  red; intro; rewrite H2 in H1; elim (Rlt_irrefl _ H1).
  apply Rinv_neq_0_compat; discrR.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; unfold Rdiv; rewrite Rabs_mult.
  replace (Rabs (/ 2)) with (/ 2).
  replace (Rabs alp) with alp.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite (Rmult_comm 2); rewrite Rmult_assoc; rewrite <- Rinv_l_sym;
    [ idtac | discrR ]; rewrite Rmult_1_r; rewrite double;
      pattern alp at 1; replace alp with (alp + 0);
        [ idtac | ring ]; apply Rplus_lt_compat_l; assumption.
  symmetry ; apply Rabs_right; left; assumption.
  symmetry ; apply Rabs_right; left; change (0 < / 2);
    apply Rinv_0_lt_compat; prove_sup0.
Qed.

Lemma uniqueness_step2 :
  forall f (x l:R),
    derivable_pt_lim f x l ->
    limit1_in (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) l 0.
Proof.
  unfold derivable_pt_lim; intros; unfold limit1_in;
    unfold limit_in; intros.
  assert (H1 := H eps H0).
  elim H1; intros.
  exists (pos x0).
  split.
  apply (cond_pos x0).
  simpl; unfold R_dist; intros.
  elim H3; intros.
  apply H2;
    [ assumption
      | unfold Rminus in H5; rewrite Ropp_0 in H5; rewrite Rplus_0_r in H5;
        assumption ].
Qed.

Lemma uniqueness_step3 :
  forall f (x l:R),
    limit1_in (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) l 0 ->
    derivable_pt_lim f x l.
Proof.
  unfold limit1_in, derivable_pt_lim; unfold limit_in;
    unfold dist; simpl; intros.
  elim (H eps H0).
  intros; elim H1; intros.
  exists (mkposreal x0 H2).
  simpl; intros; unfold R_dist in H3; apply (H3 h).
  split;
    [ assumption
      | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; assumption ].
Qed.

Lemma uniqueness_limite :
  forall f (x l1 l2:R),
    derivable_pt_lim f x l1 -> derivable_pt_lim f x l2 -> l1 = l2.
Proof.
  intros.
  assert (H1 := uniqueness_step2 _ _ _ H).
  assert (H2 := uniqueness_step2 _ _ _ H0).
  assert (H3 := uniqueness_step1 _ _ _ _ H1 H2).
  assumption.
Qed.

Lemma derive_pt_eq :
  forall f (x l:R) (pr:derivable_pt f x),
    derive_pt f x pr = l <-> derivable_pt_lim f x l.
Proof.
  intros; split.
  intro; assert (H1 := proj2_sig pr); unfold derive_pt in H; rewrite H in H1;
    assumption.
  intro; assert (H1 := proj2_sig pr); unfold derivable_pt_abs in H1.
  assert (H2 := uniqueness_limite _ _ _ _ H H1).
  unfold derive_pt; unfold derivable_pt_abs.
  symmetry ; assumption.
Qed.

(**********)
Lemma derive_pt_eq_0 :
  forall f (x l:R) (pr:derivable_pt f x),
    derivable_pt_lim f x l -> derive_pt f x pr = l.
Proof.
  intros; elim (derive_pt_eq f x l pr); intros.
  apply (H1 H).
Qed.

(**********)
Lemma derive_pt_eq_1 :
  forall f (x l:R) (pr:derivable_pt f x),
    derive_pt f x pr = l -> derivable_pt_lim f x l.
Proof.
  intros; elim (derive_pt_eq f x l pr); intros.
  apply (H0 H).
Qed.


(**********************************************************************)
(** * Equivalence of this definition with the one using limit concept *)
(**********************************************************************)
Lemma derive_pt_D_in :
  forall f (df:R -> R) (x:R) (pr:derivable_pt f x),
    D_in f df no_cond x <-> derive_pt f x pr = df x.
Proof.
  intros; split.
  unfold D_in; unfold limit1_in; unfold limit_in;
    simpl; unfold R_dist; intros.
  apply derive_pt_eq_0.
  unfold derivable_pt_lim.
  intros; elim (H eps H0); intros alpha H1; elim H1; intros;
    exists (mkposreal alpha H2); intros; generalize (H3 (x + h));
      intro; cut (x + h - x = h);
        [ intro; cut (D_x no_cond x (x + h) /\ Rabs (x + h - x) < alpha);
          [ intro; generalize (H6 H8); rewrite H7; intro; assumption
            | split;
              [ unfold D_x; split;
                [ unfold no_cond; trivial
                  | apply Rminus_not_eq_right; rewrite H7; assumption ]
                | rewrite H7; assumption ] ]
          | ring ].
  intro.
  assert (H0 := derive_pt_eq_1 f x (df x) pr H).
  unfold D_in; unfold limit1_in; unfold limit_in;
    unfold dist; simpl; unfold R_dist;
      intros.
  elim (H0 eps H1); intros alpha H2; exists (pos alpha); split.
  apply (cond_pos alpha).
  intros; elim H3; intros; unfold D_x in H4; elim H4; intros; cut (x0 - x <> 0).
  intro; generalize (H2 (x0 - x) H8 H5); replace (x + (x0 - x)) with x0.
  intro; assumption.
  ring.
  auto with real.
Qed.

Lemma derivable_pt_lim_D_in :
  forall f (df:R -> R) (x:R),
    D_in f df no_cond x <-> derivable_pt_lim f x (df x).
Proof.
  intros; split.
  unfold D_in; unfold limit1_in; unfold limit_in;
    simpl; unfold R_dist; intros.
  unfold derivable_pt_lim.
  intros; elim (H eps H0); intros alpha H1; elim H1; intros;
    exists (mkposreal alpha H2); intros; generalize (H3 (x + h));
      intro; cut (x + h - x = h);
        [ intro; cut (D_x no_cond x (x + h) /\ Rabs (x + h - x) < alpha);
          [ intro; generalize (H6 H8); rewrite H7; intro; assumption
            | split;
              [ unfold D_x; split;
                [ unfold no_cond; trivial
                  | apply Rminus_not_eq_right; rewrite H7; assumption ]
                | rewrite H7; assumption ] ]
          | ring ].
  intro.
  unfold derivable_pt_lim in H.
  unfold D_in; unfold limit1_in; unfold limit_in;
    unfold dist; simpl; unfold R_dist;
      intros.
  elim (H eps H0); intros alpha H2; exists (pos alpha); split.
  apply (cond_pos alpha).
  intros.
  elim H1; intros; unfold D_x in H3; elim H3; intros; cut (x0 - x <> 0).
  intro; generalize (H2 (x0 - x) H7 H4); replace (x + (x0 - x)) with x0.
  intro; assumption.
  ring.
  auto with real.
Qed.


(***********************************)
(** * derivability -> continuity   *)
(***********************************)
(**********)
Lemma derivable_derive :
  forall f (x:R) (pr:derivable_pt f x),  exists l : R, derive_pt f x pr = l.
Proof.
  intros; exists (proj1_sig pr).
  unfold derive_pt; reflexivity.
Qed.

Theorem derivable_continuous_pt :
  forall f (x:R), derivable_pt f x -> continuity_pt f x.
Proof.
  intros f x X.
  generalize (derivable_derive f x X); intro.
  elim H; intros l H1.
  cut (l = fct_cte l x).
  intro.
  rewrite H0 in H1.
  generalize (derive_pt_D_in f (fct_cte l) x); intro.
  elim (H2 X); intros.
  generalize (H4 H1); intro.
  unfold continuity_pt.
  apply (cont_deriv f (fct_cte l) no_cond x H5).
  unfold fct_cte; reflexivity.
Qed.

Theorem derivable_continuous : forall f, derivable f -> continuity f.
Proof.
  unfold derivable, continuity; intros f X x.
  apply (derivable_continuous_pt f x (X x)).
Qed.

(****************************************************************)
(** *                    Main rules                             *)
(****************************************************************)

Lemma derivable_pt_lim_plus :
  forall f1 f2 (x l1 l2:R),
    derivable_pt_lim f1 x l1 ->
    derivable_pt_lim f2 x l2 -> derivable_pt_lim (f1 + f2) x (l1 + l2).
  intros.
  apply uniqueness_step3.
  assert (H1 := uniqueness_step2 _ _ _ H).
  assert (H2 := uniqueness_step2 _ _ _ H0).
  unfold plus_fct.
  cut
    (forall h:R,
      (f1 (x + h) + f2 (x + h) - (f1 x + f2 x)) / h =
      (f1 (x + h) - f1 x) / h + (f2 (x + h) - f2 x) / h).
  intro.
  generalize
    (limit_plus (fun h':R => (f1 (x + h') - f1 x) / h')
      (fun h':R => (f2 (x + h') - f2 x) / h') (fun h:R => h <> 0) l1 l2 0 H1 H2).
  unfold limit1_in; unfold limit_in; unfold dist;
    simpl; unfold R_dist; intros.
  elim (H4 eps H5); intros.
  exists x0.
  elim H6; intros.
  split.
  assumption.
  intros; rewrite H3; apply H8; assumption.
  intro; unfold Rdiv; ring.
Qed.

Lemma derivable_pt_lim_opp :
  forall f (x l:R), derivable_pt_lim f x l -> derivable_pt_lim (- f) x (- l).
Proof.
  intros.
  apply uniqueness_step3.
  assert (H1 := uniqueness_step2 _ _ _ H).
  unfold opp_fct.
  cut (forall h:R, (- f (x + h) - - f x) / h = - ((f (x + h) - f x) / h)).
  intro.
  generalize
    (limit_Ropp (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) l 0 H1).
  unfold limit1_in; unfold limit_in; unfold dist;
    simpl; unfold R_dist; intros.
  elim (H2 eps H3); intros.
  exists x0.
  elim H4; intros.
  split.
  assumption.
  intros; rewrite H0; apply H6; assumption.
  intro; unfold Rdiv; ring.
Qed.

Lemma derivable_pt_lim_minus :
  forall f1 f2 (x l1 l2:R),
    derivable_pt_lim f1 x l1 ->
    derivable_pt_lim f2 x l2 -> derivable_pt_lim (f1 - f2) x (l1 - l2).
Proof.
  intros.
  apply uniqueness_step3.
  assert (H1 := uniqueness_step2 _ _ _ H).
  assert (H2 := uniqueness_step2 _ _ _ H0).
  unfold minus_fct.
  cut
    (forall h:R,
      (f1 (x + h) - f1 x) / h - (f2 (x + h) - f2 x) / h =
      (f1 (x + h) - f2 (x + h) - (f1 x - f2 x)) / h).
  intro.
  generalize
    (limit_minus (fun h':R => (f1 (x + h') - f1 x) / h')
      (fun h':R => (f2 (x + h') - f2 x) / h') (fun h:R => h <> 0) l1 l2 0 H1 H2).
  unfold limit1_in; unfold limit_in; unfold dist;
    simpl; unfold R_dist; intros.
  elim (H4 eps H5); intros.
  exists x0.
  elim H6; intros.
  split.
  assumption.
  intros; rewrite <- H3; apply H8; assumption.
  intro; unfold Rdiv; ring.
Qed.

Lemma derivable_pt_lim_mult :
  forall f1 f2 (x l1 l2:R),
    derivable_pt_lim f1 x l1 ->
    derivable_pt_lim f2 x l2 ->
    derivable_pt_lim (f1 * f2) x (l1 * f2 x + f1 x * l2).
Proof.
  intros.
  assert (H1 := derivable_pt_lim_D_in f1 (fun y:R => l1) x).
  elim H1; intros.
  assert (H4 := H3 H).
  assert (H5 := derivable_pt_lim_D_in f2 (fun y:R => l2) x).
  elim H5; intros.
  assert (H8 := H7 H0).
  clear H1 H2 H3 H5 H6 H7.
  assert
    (H1 :=
      derivable_pt_lim_D_in (f1 * f2)%F (fun y:R => l1 * f2 x + f1 x * l2) x).
  elim H1; intros.
  clear H1 H3.
  apply H2.
  unfold mult_fct.
  apply (Dmult no_cond (fun y:R => l1) (fun y:R => l2) f1 f2 x); assumption.
Qed.

Lemma derivable_pt_lim_const : forall a x:R, derivable_pt_lim (fct_cte a) x 0.
Proof.
  intros; unfold fct_cte, derivable_pt_lim.
  intros; exists (mkposreal 1 Rlt_0_1); intros; unfold Rminus;
    rewrite Rplus_opp_r; unfold Rdiv; rewrite Rmult_0_l;
      rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
Qed.

Lemma derivable_pt_lim_scal :
  forall f (a x l:R),
    derivable_pt_lim f x l -> derivable_pt_lim (mult_real_fct a f) x (a * l).
Proof.
  intros.
  assert (H0 := derivable_pt_lim_const a x).
  replace (mult_real_fct a f) with (fct_cte a * f)%F.
  replace (a * l) with (0 * f x + a * l); [ idtac | ring ].
  apply (derivable_pt_lim_mult (fct_cte a) f x 0 l); assumption.
  unfold mult_real_fct, mult_fct, fct_cte; reflexivity.
Qed.

Lemma derivable_pt_lim_id : forall x:R, derivable_pt_lim id x 1.
Proof.
  intro; unfold derivable_pt_lim.
  intros eps Heps; exists (mkposreal eps Heps); intros h H1 H2;
    unfold id; replace ((x + h - x) / h - 1) with 0.
  rewrite Rabs_R0; apply Rle_lt_trans with (Rabs h).
  apply Rabs_pos.
  assumption.
  unfold Rminus; rewrite Rplus_assoc; rewrite (Rplus_comm x);
    rewrite Rplus_assoc.
  rewrite Rplus_opp_l; rewrite Rplus_0_r; unfold Rdiv;
    rewrite <- Rinv_r_sym.
  symmetry ; apply Rplus_opp_r.
  assumption.
Qed.

Lemma derivable_pt_lim_Rsqr : forall x:R, derivable_pt_lim Rsqr x (2 * x).
Proof.
  intro; unfold derivable_pt_lim.
  unfold Rsqr; intros eps Heps; exists (mkposreal eps Heps);
    intros h H1 H2; replace (((x + h) * (x + h) - x * x) / h - 2 * x) with h.
  assumption.
  replace ((x + h) * (x + h) - x * x) with (2 * x * h + h * h);
  [ idtac | ring ].
  unfold Rdiv; rewrite Rmult_plus_distr_r.
  repeat rewrite Rmult_assoc.
  repeat rewrite <- Rinv_r_sym; [ idtac | assumption ].
  ring.
Qed.

Lemma derivable_pt_lim_comp :
  forall f1 f2 (x l1 l2:R),
    derivable_pt_lim f1 x l1 ->
    derivable_pt_lim f2 (f1 x) l2 -> derivable_pt_lim (f2 o f1) x (l2 * l1).
Proof.
  intros; assert (H1 := derivable_pt_lim_D_in f1 (fun y:R => l1) x).
  elim H1; intros.
  assert (H4 := H3 H).
  assert (H5 := derivable_pt_lim_D_in f2 (fun y:R => l2) (f1 x)).
  elim H5; intros.
  assert (H8 := H7 H0).
  clear H1 H2 H3 H5 H6 H7.
  assert (H1 := derivable_pt_lim_D_in (f2 o f1)%F (fun y:R => l2 * l1) x).
  elim H1; intros.
  clear H1 H3; apply H2.
  unfold comp;
    cut
      (D_in (fun x0:R => f2 (f1 x0)) (fun y:R => l2 * l1)
        (Dgf no_cond no_cond f1) x ->
        D_in (fun x0:R => f2 (f1 x0)) (fun y:R => l2 * l1) no_cond x).
  intro; apply H1.
  rewrite Rmult_comm;
    apply (Dcomp no_cond no_cond (fun y:R => l1) (fun y:R => l2) f1 f2 x);
      assumption.
  unfold Dgf, D_in, no_cond; unfold limit1_in;
    unfold limit_in; unfold dist; simpl;
      unfold R_dist; intros.
  elim (H1 eps H3); intros.
  exists x0; intros; split.
  elim H5; intros; assumption.
  intros; elim H5; intros; apply H9; split.
  unfold D_x; split.
  split; trivial.
  elim H6; intros; unfold D_x in H10; elim H10; intros; assumption.
  elim H6; intros; assumption.
Qed.

Lemma derivable_pt_plus :
  forall f1 f2 (x:R),
    derivable_pt f1 x -> derivable_pt f2 x -> derivable_pt (f1 + f2) x.
Proof.
  unfold derivable_pt; intros f1 f2 x X X0.
  elim X; intros.
  elim X0; intros.
  exists (x0 + x1).
  apply derivable_pt_lim_plus; assumption.
Qed.

Lemma derivable_pt_opp :
  forall f (x:R), derivable_pt f x -> derivable_pt (- f) x.
Proof.
  unfold derivable_pt; intros f x X.
  elim X; intros.
  exists (- x0).
  apply derivable_pt_lim_opp; assumption.
Qed.

Lemma derivable_pt_minus :
  forall f1 f2 (x:R),
    derivable_pt f1 x -> derivable_pt f2 x -> derivable_pt (f1 - f2) x.
Proof.
  unfold derivable_pt; intros f1 f2 x X X0.
  elim X; intros.
  elim X0; intros.
  exists (x0 - x1).
  apply derivable_pt_lim_minus; assumption.
Qed.

Lemma derivable_pt_mult :
  forall f1 f2 (x:R),
    derivable_pt f1 x -> derivable_pt f2 x -> derivable_pt (f1 * f2) x.
Proof.
  unfold derivable_pt; intros f1 f2 x X X0.
  elim X; intros.
  elim X0; intros.
  exists (x0 * f2 x + f1 x * x1).
  apply derivable_pt_lim_mult; assumption.
Qed.

Lemma derivable_pt_const : forall a x:R, derivable_pt (fct_cte a) x.
Proof.
  intros; unfold derivable_pt.
  exists 0.
  apply derivable_pt_lim_const.
Qed.

Lemma derivable_pt_scal :
  forall f (a x:R), derivable_pt f x -> derivable_pt (mult_real_fct a f) x.
Proof.
  unfold derivable_pt; intros f1 a x X.
  elim X; intros.
  exists (a * x0).
  apply derivable_pt_lim_scal; assumption.
Qed.

Lemma derivable_pt_id : forall x:R, derivable_pt id x.
Proof.
  unfold derivable_pt; intro.
  exists 1.
  apply derivable_pt_lim_id.
Qed.

Lemma derivable_pt_Rsqr : forall x:R, derivable_pt Rsqr x.
Proof.
  unfold derivable_pt; intro; exists (2 * x).
  apply derivable_pt_lim_Rsqr.
Qed.

Lemma derivable_pt_comp :
  forall f1 f2 (x:R),
    derivable_pt f1 x -> derivable_pt f2 (f1 x) -> derivable_pt (f2 o f1) x.
Proof.
  unfold derivable_pt; intros f1 f2 x X X0.
  elim X; intros.
  elim X0; intros.
  exists (x1 * x0).
  apply derivable_pt_lim_comp; assumption.
Qed.

Lemma derivable_plus :
  forall f1 f2, derivable f1 -> derivable f2 -> derivable (f1 + f2).
Proof.
  unfold derivable; intros f1 f2 X X0 x.
  apply (derivable_pt_plus _ _ x (X _) (X0 _)).
Qed.

Lemma derivable_opp : forall f, derivable f -> derivable (- f).
Proof.
  unfold derivable; intros f X x.
  apply (derivable_pt_opp _ x (X _)).
Qed.

Lemma derivable_minus :
  forall f1 f2, derivable f1 -> derivable f2 -> derivable (f1 - f2).
Proof.
  unfold derivable; intros f1 f2 X X0 x.
  apply (derivable_pt_minus _ _ x (X _) (X0 _)).
Qed.

Lemma derivable_mult :
  forall f1 f2, derivable f1 -> derivable f2 -> derivable (f1 * f2).
Proof.
  unfold derivable; intros f1 f2 X X0 x.
  apply (derivable_pt_mult _ _ x (X _) (X0 _)).
Qed.

Lemma derivable_const : forall a:R, derivable (fct_cte a).
Proof.
  unfold derivable; intros.
  apply derivable_pt_const.
Qed.

Lemma derivable_scal :
  forall f (a:R), derivable f -> derivable (mult_real_fct a f).
Proof.
  unfold derivable; intros f a X x.
  apply (derivable_pt_scal _ a x (X _)).
Qed.

Lemma derivable_id : derivable id.
Proof.
  unfold derivable; intro; apply derivable_pt_id.
Qed.

Lemma derivable_Rsqr : derivable Rsqr.
Proof.
  unfold derivable; intro; apply derivable_pt_Rsqr.
Qed.

Lemma derivable_comp :
  forall f1 f2, derivable f1 -> derivable f2 -> derivable (f2 o f1).
Proof.
  unfold derivable; intros f1 f2 X X0 x.
  apply (derivable_pt_comp _ _ x (X _) (X0 _)).
Qed.

Lemma derive_pt_plus :
  forall f1 f2 (x:R) (pr1:derivable_pt f1 x) (pr2:derivable_pt f2 x),
    derive_pt (f1 + f2) x (derivable_pt_plus _ _ _ pr1 pr2) =
    derive_pt f1 x pr1 + derive_pt f2 x pr2.
Proof.
  intros.
  assert (H := derivable_derive f1 x pr1).
  assert (H0 := derivable_derive f2 x pr2).
  assert
    (H1 := derivable_derive (f1 + f2)%F x (derivable_pt_plus _ _ _ pr1 pr2)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  elim H1; clear H1; intros l H1.
  rewrite H; rewrite H0; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  assert (H4 := proj2_sig pr2).
  unfold derive_pt in H0; rewrite H0 in H4.
  apply derivable_pt_lim_plus; assumption.
Qed.

Lemma derive_pt_opp :
  forall f (x:R) (pr1:derivable_pt f x),
    derive_pt (- f) x (derivable_pt_opp _ _ pr1) = - derive_pt f x pr1.
Proof.
  intros.
  assert (H := derivable_derive f x pr1).
  assert (H0 := derivable_derive (- f)%F x (derivable_pt_opp _ _ pr1)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  rewrite H; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  apply derivable_pt_lim_opp; assumption.
Qed.

Lemma derive_pt_minus :
  forall f1 f2 (x:R) (pr1:derivable_pt f1 x) (pr2:derivable_pt f2 x),
    derive_pt (f1 - f2) x (derivable_pt_minus _ _ _ pr1 pr2) =
    derive_pt f1 x pr1 - derive_pt f2 x pr2.
Proof.
  intros.
  assert (H := derivable_derive f1 x pr1).
  assert (H0 := derivable_derive f2 x pr2).
  assert
    (H1 := derivable_derive (f1 - f2)%F x (derivable_pt_minus _ _ _ pr1 pr2)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  elim H1; clear H1; intros l H1.
  rewrite H; rewrite H0; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  assert (H4 := proj2_sig pr2).
  unfold derive_pt in H0; rewrite H0 in H4.
  apply derivable_pt_lim_minus; assumption.
Qed.

Lemma derive_pt_mult :
  forall f1 f2 (x:R) (pr1:derivable_pt f1 x) (pr2:derivable_pt f2 x),
    derive_pt (f1 * f2) x (derivable_pt_mult _ _ _ pr1 pr2) =
    derive_pt f1 x pr1 * f2 x + f1 x * derive_pt f2 x pr2.
Proof.
  intros.
  assert (H := derivable_derive f1 x pr1).
  assert (H0 := derivable_derive f2 x pr2).
  assert
    (H1 := derivable_derive (f1 * f2)%F x (derivable_pt_mult _ _ _ pr1 pr2)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  elim H1; clear H1; intros l H1.
  rewrite H; rewrite H0; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  assert (H4 := proj2_sig pr2).
  unfold derive_pt in H0; rewrite H0 in H4.
  apply derivable_pt_lim_mult; assumption.
Qed.

Lemma derive_pt_const :
  forall a x:R, derive_pt (fct_cte a) x (derivable_pt_const a x) = 0.
Proof.
  intros.
  apply derive_pt_eq_0.
  apply derivable_pt_lim_const.
Qed.

Lemma derive_pt_scal :
  forall f (a x:R) (pr:derivable_pt f x),
    derive_pt (mult_real_fct a f) x (derivable_pt_scal _ _ _ pr) =
    a * derive_pt f x pr.
Proof.
  intros.
  assert (H := derivable_derive f x pr).
  assert
    (H0 := derivable_derive (mult_real_fct a f) x (derivable_pt_scal _ _ _ pr)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  rewrite H; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr).
  unfold derive_pt in H; rewrite H in H3.
  apply derivable_pt_lim_scal; assumption.
Qed.

Lemma derive_pt_id : forall x:R, derive_pt id x (derivable_pt_id _) = 1.
Proof.
  intros.
  apply derive_pt_eq_0.
  apply derivable_pt_lim_id.
Qed.

Lemma derive_pt_Rsqr :
  forall x:R, derive_pt Rsqr x (derivable_pt_Rsqr _) = 2 * x.
Proof.
  intros.
  apply derive_pt_eq_0.
  apply derivable_pt_lim_Rsqr.
Qed.

Lemma derive_pt_comp :
  forall f1 f2 (x:R) (pr1:derivable_pt f1 x) (pr2:derivable_pt f2 (f1 x)),
    derive_pt (f2 o f1) x (derivable_pt_comp _ _ _ pr1 pr2) =
    derive_pt f2 (f1 x) pr2 * derive_pt f1 x pr1.
Proof.
  intros.
  assert (H := derivable_derive f1 x pr1).
  assert (H0 := derivable_derive f2 (f1 x) pr2).
  assert
    (H1 := derivable_derive (f2 o f1)%F x (derivable_pt_comp _ _ _ pr1 pr2)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  elim H1; clear H1; intros l H1.
  rewrite H; rewrite H0; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  assert (H4 := proj2_sig pr2).
  unfold derive_pt in H0; rewrite H0 in H4.
  apply derivable_pt_lim_comp; assumption.
Qed.

(* Pow *)
Definition pow_fct (n:nat) (y:R) : R := y ^ n.

Lemma derivable_pt_lim_pow_pos :
  forall (x:R) (n:nat),
    (0 < n)%nat -> derivable_pt_lim (fun y:R => y ^ n) x (INR n * x ^ pred n).
Proof.
  intros.
  induction  n as [| n Hrecn].
  elim (lt_irrefl _ H).
  cut (n = 0%nat \/ (0 < n)%nat).
  intro; elim H0; intro.
  rewrite H1; simpl.
  replace (fun y:R => y * 1) with (id * fct_cte 1)%F.
  replace (1 * 1) with (1 * fct_cte 1 x + id x * 0).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte, id; ring.
  reflexivity.
  replace (fun y:R => y ^ S n) with (fun y:R => y * y ^ n).
  replace (pred (S n)) with n; [ idtac | reflexivity ].
  replace (fun y:R => y * y ^ n) with (id * (fun y:R => y ^ n))%F.
  set (f := fun y:R => y ^ n).
  replace (INR (S n) * x ^ n) with (1 * f x + id x * (INR n * x ^ pred n)).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_id.
  unfold f; apply Hrecn; assumption.
  unfold f.
  pattern n at 1 5; replace n with (S (pred n)).
  unfold id; rewrite S_INR; simpl.
  ring.
  symmetry ; apply S_pred with 0%nat; assumption.
  unfold mult_fct, id; reflexivity.
  reflexivity.
  inversion H.
  left; reflexivity.
  right.
  apply lt_le_trans with 1%nat.
  apply lt_O_Sn.
  assumption.
Qed.

Lemma derivable_pt_lim_pow :
  forall (x:R) (n:nat),
    derivable_pt_lim (fun y:R => y ^ n) x (INR n * x ^ pred n).
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl.
  rewrite Rmult_0_l.
  replace (fun _:R => 1) with (fct_cte 1);
  [ apply derivable_pt_lim_const | reflexivity ].
  apply derivable_pt_lim_pow_pos.
  apply lt_O_Sn.
Qed.

Lemma derivable_pt_pow :
  forall (n:nat) (x:R), derivable_pt (fun y:R => y ^ n) x.
Proof.
  intros; unfold derivable_pt.
  exists (INR n * x ^ pred n).
  apply derivable_pt_lim_pow.
Qed.

Lemma derivable_pow : forall n:nat, derivable (fun y:R => y ^ n).
Proof.
  intro; unfold derivable; intro; apply derivable_pt_pow.
Qed.

Lemma derive_pt_pow :
  forall (n:nat) (x:R),
    derive_pt (fun y:R => y ^ n) x (derivable_pt_pow n x) = INR n * x ^ pred n.
Proof.
  intros; apply derive_pt_eq_0.
  apply derivable_pt_lim_pow.
Qed.

Lemma pr_nu :
  forall f (x:R) (pr1 pr2:derivable_pt f x),
    derive_pt f x pr1 = derive_pt f x pr2.
Proof.
  intros.
  unfold derivable_pt in pr1.
  unfold derivable_pt in pr2.
  elim pr1; intros.
  elim pr2; intros.
  unfold derivable_pt_abs in p.
  unfold derivable_pt_abs in p0.
  simpl.
  apply (uniqueness_limite f x x0 x1 p p0).
Qed.


(************************************************************)
(** *           Local extremum's condition                  *)
(************************************************************)

Theorem deriv_maximum :
  forall f (a b c:R) (pr:derivable_pt f c),
    a < c ->
    c < b ->
    (forall x:R, a < x -> x < b -> f x <= f c) -> derive_pt f c pr = 0.
Proof.
  intros; case (Rtotal_order 0 (derive_pt f c pr)); intro.
  assert (H3 := derivable_derive f c pr).
  elim H3; intros l H4; rewrite H4 in H2.
  assert (H5 := derive_pt_eq_1 f c l pr H4).
  cut (0 < l / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H5 (l / 2) H6); intros delta H7.
  cut (0 < (b - c) / 2).
  intro; cut (Rmin (delta / 2) ((b - c) / 2) <> 0).
  intro; cut (Rabs (Rmin (delta / 2) ((b - c) / 2)) < delta).
  intro.
  assert (H11 := H7 (Rmin (delta / 2) ((b - c) / 2)) H9 H10).
  cut (0 < Rmin (delta / 2) ((b - c) / 2)).
  intro; cut (a < c + Rmin (delta / 2) ((b - c) / 2)).
  intro; cut (c + Rmin (delta / 2) ((b - c) / 2) < b).
  intro; assert (H15 := H1 (c + Rmin (delta / 2) ((b - c) / 2)) H13 H14).
  cut
    ((f (c + Rmin (delta / 2) ((b - c) / 2)) - f c) /
      Rmin (delta / 2) ((b - c) / 2) <= 0).
  intro; cut (- l < 0).
  intro; unfold Rminus in H11.
  cut
    ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
      Rmin (delta / 2) ((b + - c) / 2) + - l < 0).
  intro;
    cut
      (Rabs
        ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
          Rmin (delta / 2) ((b + - c) / 2) + - l) < l / 2).
  unfold Rabs;
    case
    (Rcase_abs
      ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
        Rmin (delta / 2) ((b + - c) / 2) + - l)); intro.
  replace
  (-
    ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
      Rmin (delta / 2) ((b + - c) / 2) + - l)) with
  (l +
    -
    ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
      Rmin (delta / 2) ((b + - c) / 2))).
  intro;
    generalize
      (Rplus_lt_compat_l (- l)
        (l +
          -
          ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
            Rmin (delta / 2) ((b + - c) / 2))) (l / 2) H19);
      repeat rewrite <- Rplus_assoc; rewrite Rplus_opp_l;
        rewrite Rplus_0_l; replace (- l + l / 2) with (- (l / 2)).
  intro;
    generalize
      (Ropp_lt_gt_contravar
        (-
          ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
            Rmin (delta / 2) ((b + - c) / 2))) (- (l / 2)) H20);
      repeat rewrite Ropp_involutive; intro;
        generalize
          (Rlt_trans 0 (l / 2)
            ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
              Rmin (delta / 2) ((b + - c) / 2)) H6 H21); intro;
          elim
            (Rlt_irrefl 0
              (Rlt_le_trans 0
                ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
                  Rmin (delta / 2) ((b + - c) / 2)) 0 H22 H16)).
  pattern l at 2; rewrite double_var.
  ring.
  ring.
  intro.
  assert
    (H20 :=
      Rge_le
      ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
        Rmin (delta / 2) ((b + - c) / 2) + - l) 0 r).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H20 H18)).
  assumption.
  rewrite <- Ropp_0;
    replace
    ((f (c + Rmin (delta / 2) ((b + - c) / 2)) + - f c) /
      Rmin (delta / 2) ((b + - c) / 2) + - l) with
    (-
      (l +
        -
        ((f (c + Rmin (delta / 2) ((b + - c) / 2)) - f c) /
          Rmin (delta / 2) ((b + - c) / 2)))).
  apply Ropp_gt_lt_contravar;
    change
      (0 <
        l +
        -
        ((f (c + Rmin (delta / 2) ((b + - c) / 2)) - f c) /
          Rmin (delta / 2) ((b + - c) / 2))); apply Rplus_lt_le_0_compat;
      [ assumption
        | rewrite <- Ropp_0; apply Ropp_ge_le_contravar; apply Rle_ge; assumption ].
  unfold Rminus; ring.
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; assumption.
  replace
  ((f (c + Rmin (delta / 2) ((b - c) / 2)) - f c) /
    Rmin (delta / 2) ((b - c) / 2)) with
  (-
    ((f c - f (c + Rmin (delta / 2) ((b - c) / 2))) /
      Rmin (delta / 2) ((b - c) / 2))).
  rewrite <- Ropp_0; apply Ropp_ge_le_contravar; apply Rle_ge;
    unfold Rdiv; apply Rmult_le_pos;
      [ generalize
        (Rplus_le_compat_r (- f (c + Rmin (delta * / 2) ((b - c) * / 2)))
          (f (c + Rmin (delta * / 2) ((b - c) * / 2))) (
            f c) H15); rewrite Rplus_opp_r; intro; assumption
        | left; apply Rinv_0_lt_compat; assumption ].
  unfold Rdiv.
  rewrite <- Ropp_mult_distr_l_reverse.
  repeat rewrite <- (Rmult_comm (/ Rmin (delta * / 2) ((b - c) * / 2))).
  apply Rmult_eq_reg_l with (Rmin (delta * / 2) ((b - c) * / 2)).
  repeat rewrite <- Rmult_assoc.
  rewrite <- Rinv_r_sym.
  repeat rewrite Rmult_1_l.
  ring.
  red; intro.
  unfold Rdiv in H12; rewrite H16 in H12; elim (Rlt_irrefl 0 H12).
  red; intro.
  unfold Rdiv in H12; rewrite H16 in H12; elim (Rlt_irrefl 0 H12).
  assert (H14 := Rmin_r (delta / 2) ((b - c) / 2)).
  assert
    (H15 :=
      Rplus_le_compat_l c (Rmin (delta / 2) ((b - c) / 2)) ((b - c) / 2) H14).
  apply Rle_lt_trans with (c + (b - c) / 2).
  assumption.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  replace (2 * (c + (b - c) / 2)) with (c + b).
  replace (2 * b) with (b + b).
  apply Rplus_lt_compat_r; assumption.
  ring.
  unfold Rdiv; rewrite Rmult_plus_distr_l.
  repeat rewrite (Rmult_comm 2).
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  ring.
  discrR.
  apply Rlt_trans with c.
  assumption.
  pattern c at 1; rewrite <- (Rplus_0_r c); apply Rplus_lt_compat_l;
    assumption.
  cut (0 < delta / 2).
  intro;
    apply
      (Rmin_stable_in_posreal (mkposreal (delta / 2) H12)
        (mkposreal ((b - c) / 2) H8)).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  unfold Rabs; case (Rcase_abs (Rmin (delta / 2) ((b - c) / 2))).
  intro.
  cut (0 < delta / 2).
  intro.
  generalize
    (Rmin_stable_in_posreal (mkposreal (delta / 2) H10)
      (mkposreal ((b - c) / 2) H8)); simpl; intro;
    elim (Rlt_irrefl 0 (Rlt_trans 0 (Rmin (delta / 2) ((b - c) / 2)) 0 H11 r)).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  intro; apply Rle_lt_trans with (delta / 2).
  apply Rmin_l.
  unfold Rdiv; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  replace (2 * delta) with (delta + delta).
  pattern delta at 2; rewrite <- (Rplus_0_r delta);
    apply Rplus_lt_compat_l.
  rewrite Rplus_0_r; apply (cond_pos delta).
  symmetry ; apply double.
  discrR.
  cut (0 < delta / 2).
  intro;
    generalize
      (Rmin_stable_in_posreal (mkposreal (delta / 2) H9)
        (mkposreal ((b - c) / 2) H8)); simpl;
      intro; red; intro; rewrite H11 in H10; elim (Rlt_irrefl 0 H10).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  unfold Rdiv; apply Rmult_lt_0_compat.
  generalize (Rplus_lt_compat_r (- c) c b H0); rewrite Rplus_opp_r; intro;
    assumption.
  apply Rinv_0_lt_compat; prove_sup0.
  elim H2; intro.
  symmetry ; assumption.
  generalize (derivable_derive f c pr); intro; elim H4; intros l H5.
  rewrite H5 in H3; generalize (derive_pt_eq_1 f c l pr H5); intro;
    cut (0 < - (l / 2)).
  intro; elim (H6 (- (l / 2)) H7); intros delta H9.
  cut (0 < (c - a) / 2).
  intro; cut (Rmax (- (delta / 2)) ((a - c) / 2) < 0).
  intro; cut (Rmax (- (delta / 2)) ((a - c) / 2) <> 0).
  intro; cut (Rabs (Rmax (- (delta / 2)) ((a - c) / 2)) < delta).
  intro; generalize (H9 (Rmax (- (delta / 2)) ((a - c) / 2)) H11 H12); intro;
    cut (a < c + Rmax (- (delta / 2)) ((a - c) / 2)).
  cut (c + Rmax (- (delta / 2)) ((a - c) / 2) < b).
  intros; generalize (H1 (c + Rmax (- (delta / 2)) ((a - c) / 2)) H15 H14);
    intro;
      cut
        (0 <=
          (f (c + Rmax (- (delta / 2)) ((a - c) / 2)) - f c) /
          Rmax (- (delta / 2)) ((a - c) / 2)).
  intro; cut (0 < - l).
  intro; unfold Rminus in H13;
    cut
      (0 <
        (f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
        Rmax (- (delta / 2)) ((a + - c) / 2) + - l).
  intro;
    cut
      (Rabs
        ((f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
          Rmax (- (delta / 2)) ((a + - c) / 2) + - l) <
        - (l / 2)).
  unfold Rabs;
    case
    (Rcase_abs
      ((f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
        Rmax (- (delta / 2)) ((a + - c) / 2) + - l)).
  intro;
    elim
      (Rlt_irrefl 0
        (Rlt_trans 0
          ((f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
            Rmax (- (delta / 2)) ((a + - c) / 2) + - l) 0 H19 r)).
  intros;
    generalize
      (Rplus_lt_compat_r l
        ((f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
          Rmax (- (delta / 2)) ((a + - c) / 2) + - l) (
            - (l / 2)) H20); repeat rewrite Rplus_assoc; rewrite Rplus_opp_l;
      rewrite Rplus_0_r; replace (- (l / 2) + l) with (l / 2).
  cut (l / 2 < 0).
  intros;
    generalize
      (Rlt_trans
        ((f (c + Rmax (- (delta / 2)) ((a + - c) / 2)) + - f c) /
          Rmax (- (delta / 2)) ((a + - c) / 2)) (l / 2) 0 H22 H21);
      intro;
        elim
          (Rlt_irrefl 0
            (Rle_lt_trans 0
              ((f (c + Rmax (- (delta / 2)) ((a - c) / 2)) - f c) /
                Rmax (- (delta / 2)) ((a - c) / 2)) 0 H17 H23)).
  rewrite <- (Ropp_involutive (l / 2)); rewrite <- Ropp_0;
    apply Ropp_lt_gt_contravar; assumption.
  pattern l at 3; rewrite double_var.
  ring.
  assumption.
  apply Rplus_le_lt_0_compat; assumption.
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; assumption.
  unfold Rdiv;
    replace
    ((f (c + Rmax (- (delta * / 2)) ((a - c) * / 2)) - f c) *
      / Rmax (- (delta * / 2)) ((a - c) * / 2)) with
    (- (f (c + Rmax (- (delta * / 2)) ((a - c) * / 2)) - f c) *
      / - Rmax (- (delta * / 2)) ((a - c) * / 2)).
  apply Rmult_le_pos.
  generalize
    (Rplus_le_compat_l (- f (c + Rmax (- (delta * / 2)) ((a - c) * / 2)))
      (f (c + Rmax (- (delta * / 2)) ((a - c) * / 2))) (
        f c) H16); rewrite Rplus_opp_l;
    replace (- (f (c + Rmax (- (delta * / 2)) ((a - c) * / 2)) - f c)) with
    (- f (c + Rmax (- (delta * / 2)) ((a - c) * / 2)) + f c).
  intro; assumption.
  ring.
  left; apply Rinv_0_lt_compat; rewrite <- Ropp_0; apply Ropp_lt_gt_contravar;
    assumption.
  unfold Rdiv.
  rewrite <- Ropp_inv_permute.
  rewrite Rmult_opp_opp.
  reflexivity.
  unfold Rdiv in H11; assumption.
  generalize (Rplus_lt_compat_l c (Rmax (- (delta / 2)) ((a - c) / 2)) 0 H10);
    rewrite Rplus_0_r; intro; apply Rlt_trans with c;
      assumption.
  generalize (RmaxLess2 (- (delta / 2)) ((a - c) / 2)); intro;
    generalize
      (Rplus_le_compat_l c ((a - c) / 2) (Rmax (- (delta / 2)) ((a - c) / 2)) H14);
      intro; apply Rlt_le_trans with (c + (a - c) / 2).
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  replace (2 * (c + (a - c) / 2)) with (a + c).
  rewrite double.
  apply Rplus_lt_compat_l; assumption.
  field; discrR.
  assumption.
  unfold Rabs; case (Rcase_abs (Rmax (- (delta / 2)) ((a - c) / 2))).
  intro; generalize (RmaxLess1 (- (delta / 2)) ((a - c) / 2)); intro;
    generalize
      (Ropp_le_ge_contravar (- (delta / 2)) (Rmax (- (delta / 2)) ((a - c) / 2))
        H12); rewrite Ropp_involutive; intro;
      generalize (Rge_le (delta / 2) (- Rmax (- (delta / 2)) ((a - c) / 2)) H13);
        intro; apply Rle_lt_trans with (delta / 2).
  assumption.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite double.
  pattern delta at 2; rewrite <- (Rplus_0_r delta);
    apply Rplus_lt_compat_l; rewrite Rplus_0_r; apply (cond_pos delta).
  discrR.
  cut (- (delta / 2) < 0).
  cut ((a - c) / 2 < 0).
  intros;
    generalize
      (Rmax_stable_in_negreal (mknegreal (- (delta / 2)) H13)
        (mknegreal ((a - c) / 2) H12)); simpl;
      intro; generalize (Rge_le (Rmax (- (delta / 2)) ((a - c) / 2)) 0 r);
        intro;
          elim
            (Rlt_irrefl 0
              (Rle_lt_trans 0 (Rmax (- (delta / 2)) ((a - c) / 2)) 0 H15 H14)).
  rewrite <- Ropp_0; rewrite <- (Ropp_involutive ((a - c) / 2));
    apply Ropp_lt_gt_contravar; replace (- ((a - c) / 2)) with ((c - a) / 2).
  assumption.
  unfold Rdiv.
  rewrite <- Ropp_mult_distr_l_reverse.
  rewrite (Ropp_minus_distr a c).
  reflexivity.
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; unfold Rdiv;
    apply Rmult_lt_0_compat;
      [ apply (cond_pos delta)
        | assert (Hyp : 0 < 2); [ prove_sup0 | apply (Rinv_0_lt_compat 2 Hyp) ] ].
  red; intro; rewrite H11 in H10; elim (Rlt_irrefl 0 H10).
  cut ((a - c) / 2 < 0).
  intro; cut (- (delta / 2) < 0).
  intro;
    apply
      (Rmax_stable_in_negreal (mknegreal (- (delta / 2)) H11)
        (mknegreal ((a - c) / 2) H10)).
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; unfold Rdiv;
    apply Rmult_lt_0_compat;
      [ apply (cond_pos delta)
        | assert (Hyp : 0 < 2); [ prove_sup0 | apply (Rinv_0_lt_compat 2 Hyp) ] ].
  rewrite <- Ropp_0; rewrite <- (Ropp_involutive ((a - c) / 2));
    apply Ropp_lt_gt_contravar; replace (- ((a - c) / 2)) with ((c - a) / 2).
  assumption.
  unfold Rdiv.
  rewrite <- Ropp_mult_distr_l_reverse.
  rewrite (Ropp_minus_distr a c).
  reflexivity.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ generalize (Rplus_lt_compat_r (- a) a c H); rewrite Rplus_opp_r; intro;
      assumption
      | assert (Hyp : 0 < 2); [ prove_sup0 | apply (Rinv_0_lt_compat 2 Hyp) ] ].
  replace (- (l / 2)) with (- l / 2).
  unfold Rdiv; apply Rmult_lt_0_compat.
  rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; assumption.
  assert (Hyp : 0 < 2); [ prove_sup0 | apply (Rinv_0_lt_compat 2 Hyp) ].
  unfold Rdiv; apply Ropp_mult_distr_l_reverse.
Qed.

Theorem deriv_minimum :
  forall f (a b c:R) (pr:derivable_pt f c),
    a < c ->
    c < b ->
    (forall x:R, a < x -> x < b -> f c <= f x) -> derive_pt f c pr = 0.
Proof.
  intros.
  rewrite <- (Ropp_involutive (derive_pt f c pr)).
  apply Ropp_eq_0_compat.
  rewrite <- (derive_pt_opp f c pr).
  cut (forall x:R, a < x -> x < b -> (- f)%F x <= (- f)%F c).
  intro.
  apply (deriv_maximum (- f)%F a b c (derivable_pt_opp _ _ pr) H H0 H2).
  intros; unfold opp_fct; apply Ropp_ge_le_contravar; apply Rle_ge.
  apply (H1 x H2 H3).
Qed.

Theorem deriv_constant2 :
  forall f (a b c:R) (pr:derivable_pt f c),
    a < c ->
    c < b -> (forall x:R, a < x -> x < b -> f x = f c) -> derive_pt f c pr = 0.
Proof.
  intros.
  eapply deriv_maximum with a b; try assumption.
  intros; right; apply (H1 x H2 H3).
Qed.

(**********)
Lemma nonneg_derivative_0 :
  forall f (pr:derivable f),
    increasing f -> forall x:R, 0 <= derive_pt f x (pr x).
Proof.
  intros; unfold increasing in H.
  assert (H0 := derivable_derive f x (pr x)).
  elim H0; intros l H1.
  rewrite H1; case (Rtotal_order 0 l); intro.
  left; assumption.
  elim H2; intro.
  right; assumption.
  assert (H4 := derive_pt_eq_1 f x l (pr x) H1).
  cut (0 < - (l / 2)).
  intro; elim (H4 (- (l / 2)) H5); intros delta H6.
  cut (delta / 2 <> 0 /\ 0 < delta / 2 /\ Rabs (delta / 2) < delta).
  intro; decompose [and] H7; intros; generalize (H6 (delta / 2) H8 H11);
    cut (0 <= (f (x + delta / 2) - f x) / (delta / 2)).
  intro; cut (0 <= (f (x + delta / 2) - f x) / (delta / 2) - l).
  intro; unfold Rabs;
    case (Rcase_abs ((f (x + delta / 2) - f x) / (delta / 2) - l)).
  intro;
    elim
      (Rlt_irrefl 0
        (Rle_lt_trans 0 ((f (x + delta / 2) - f x) / (delta / 2) - l) 0 H12 r)).
  intros;
    generalize
      (Rplus_lt_compat_r l ((f (x + delta / 2) - f x) / (delta / 2) - l)
        (- (l / 2)) H13); unfold Rminus;
      replace (- (l / 2) + l) with (l / 2).
  rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r; intro;
    generalize
      (Rle_lt_trans 0 ((f (x + delta / 2) - f x) / (delta / 2)) (l / 2) H9 H14);
      intro; cut (l / 2 < 0).
  intro; elim (Rlt_irrefl 0 (Rlt_trans 0 (l / 2) 0 H15 H16)).
  rewrite <- Ropp_0 in H5;
    generalize (Ropp_lt_gt_contravar (-0) (- (l / 2)) H5);
      repeat rewrite Ropp_involutive; intro; assumption.
  pattern l at 3; rewrite double_var.
  ring.
  unfold Rminus; apply Rplus_le_le_0_compat.
  unfold Rdiv; apply Rmult_le_pos.
  cut (x <= x + delta * / 2).
  intro; generalize (H x (x + delta * / 2) H12); intro;
    generalize (Rplus_le_compat_l (- f x) (f x) (f (x + delta * / 2)) H13);
      rewrite Rplus_opp_l; rewrite Rplus_comm; intro; assumption.
  pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
    left; assumption.
  left; apply Rinv_0_lt_compat; assumption.
  left; rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; assumption.
  unfold Rdiv; apply Rmult_le_pos.
  cut (x <= x + delta * / 2).
  intro; generalize (H x (x + delta * / 2) H9); intro;
    generalize (Rplus_le_compat_l (- f x) (f x) (f (x + delta * / 2)) H12);
      rewrite Rplus_opp_l; rewrite Rplus_comm; intro; assumption.
  pattern x at 1; rewrite <- (Rplus_0_r x); apply Rplus_le_compat_l;
    left; assumption.
  left; apply Rinv_0_lt_compat; assumption.
  split.
  unfold Rdiv; apply prod_neq_R0.
  generalize (cond_pos delta); intro; red; intro H9; rewrite H9 in H7;
    elim (Rlt_irrefl 0 H7).
  apply Rinv_neq_0_compat; discrR.
  split.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  replace (Rabs (delta / 2)) with (delta / 2).
  unfold Rdiv; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite (Rmult_comm 2).
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ].
  rewrite Rmult_1_r.
  rewrite double.
  pattern (pos delta) at 1; rewrite <- Rplus_0_r.
  apply Rplus_lt_compat_l; apply (cond_pos delta).
  symmetry ; apply Rabs_right.
  left; change (0 < delta / 2); unfold Rdiv;
    apply Rmult_lt_0_compat;
      [ apply (cond_pos delta) | apply Rinv_0_lt_compat; prove_sup0 ].
  unfold Rdiv; rewrite <- Ropp_mult_distr_l_reverse;
    apply Rmult_lt_0_compat.
  apply Rplus_lt_reg_r with l.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rplus_0_r; assumption.
  apply Rinv_0_lt_compat; prove_sup0.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis2.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis1.
Local Open Scope R_scope.

(**********)
Lemma formule :
  forall (x h l1 l2:R) (f1 f2:R -> R),
    h <> 0 ->
    f2 x <> 0 ->
    f2 (x + h) <> 0 ->
    (f1 (x + h) / f2 (x + h) - f1 x / f2 x) / h -
    (l1 * f2 x - l2 * f1 x) / Rsqr (f2 x) =
    / f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1) +
    l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h)) -
    f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2) +
    l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x).
Proof.
  intros; unfold Rdiv, Rminus, Rsqr.
  repeat rewrite Rmult_plus_distr_r; repeat rewrite Rmult_plus_distr_l;
    repeat rewrite Rinv_mult_distr; try assumption.
  replace (l1 * f2 x * (/ f2 x * / f2 x)) with (l1 * / f2 x * (f2 x * / f2 x));
  [ idtac | ring ].
  replace (l1 * (/ f2 x * / f2 (x + h)) * f2 x) with
  (l1 * / f2 (x + h) * (f2 x * / f2 x)); [ idtac | ring ].
  replace (l1 * (/ f2 x * / f2 (x + h)) * - f2 (x + h)) with
  (- (l1 * / f2 x * (f2 (x + h) * / f2 (x + h)))); [ idtac | ring ].
  replace (f1 x * (/ f2 x * / f2 (x + h)) * (f2 (x + h) * / h)) with
  (f1 x * / f2 x * / h * (f2 (x + h) * / f2 (x + h)));
  [ idtac | ring ].
  replace (f1 x * (/ f2 x * / f2 (x + h)) * (- f2 x * / h)) with
  (- (f1 x * / f2 (x + h) * / h * (f2 x * / f2 x)));
  [ idtac | ring ].
  replace (l2 * f1 x * (/ f2 x * / f2 x * / f2 (x + h)) * f2 (x + h)) with
  (l2 * f1 x * / f2 x * / f2 x * (f2 (x + h) * / f2 (x + h)));
  [ idtac | ring ].
  replace (l2 * f1 x * (/ f2 x * / f2 x * / f2 (x + h)) * - f2 x) with
  (- (l2 * f1 x * / f2 x * / f2 (x + h) * (f2 x * / f2 x)));
  [ idtac | ring ].
  repeat rewrite <- Rinv_r_sym; try assumption || ring.
  apply prod_neq_R0; assumption.
Qed.

(* begin hide *)
Notation Rmin_pos := Rmin_pos (only parsing). (* compat *)
(* end hide *)

Lemma maj_term1 :
  forall (x h eps l1 alp_f2:R) (eps_f2 alp_f1d:posreal)
    (f1 f2:R -> R),
    0 < eps ->
    f2 x <> 0 ->
    f2 (x + h) <> 0 ->
    (forall h:R,
      h <> 0 ->
      Rabs h < alp_f1d ->
      Rabs ((f1 (x + h) - f1 x) / h - l1) < Rabs (eps * f2 x / 8)) ->
    (forall a:R,
      Rabs a < Rmin eps_f2 alp_f2 -> / Rabs (f2 (x + a)) < 2 / Rabs (f2 x)) ->
    h <> 0 ->
    Rabs h < alp_f1d ->
    Rabs h < Rmin eps_f2 alp_f2 ->
    Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) < eps / 4.
Proof.
  intros.
  assert (H7 := H3 h H6).
  assert (H8 := H2 h H4 H5).
  apply Rle_lt_trans with
    (2 / Rabs (f2 x) * Rabs ((f1 (x + h) - f1 x) / h - l1)).
  rewrite Rabs_mult.
  apply Rmult_le_compat_r.
  apply Rabs_pos.
  rewrite Rabs_Rinv; [ left; exact H7 | assumption ].
  apply Rlt_le_trans with (2 / Rabs (f2 x) * Rabs (eps * f2 x / 8)).
  apply Rmult_lt_compat_l.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ prove_sup0 | apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption ].
  exact H8.
  right; unfold Rdiv.
  repeat rewrite Rabs_mult.
  rewrite Rabs_Rinv; discrR.
  replace (Rabs 8) with 8.
  replace 8 with 8; [ idtac | ring ].
  rewrite Rinv_mult_distr; [ idtac | discrR | discrR ].
  replace (2 * / Rabs (f2 x) * (Rabs eps * Rabs (f2 x) * (/ 2 * / 4))) with
  (Rabs eps * / 4 * (2 * / 2) * (Rabs (f2 x) * / Rabs (f2 x)));
  [ idtac | ring ].
  replace (Rabs eps) with eps.
  repeat rewrite <- Rinv_r_sym; try discrR || (apply Rabs_no_R0; assumption).
  ring.
  symmetry ; apply Rabs_right; left; assumption.
  symmetry ; apply Rabs_right; left; prove_sup.
Qed.

Lemma maj_term2 :
  forall (x h eps l1 alp_f2 alp_f2t2:R) (eps_f2:posreal)
    (f2:R -> R),
    0 < eps ->
    f2 x <> 0 ->
    f2 (x + h) <> 0 ->
    (forall a:R,
      Rabs a < alp_f2t2 ->
      Rabs (f2 (x + a) - f2 x) < Rabs (eps * Rsqr (f2 x) / (8 * l1))) ->
    (forall a:R,
      Rabs a < Rmin eps_f2 alp_f2 -> / Rabs (f2 (x + a)) < 2 / Rabs (f2 x)) ->
    h <> 0 ->
    Rabs h < alp_f2t2 ->
    Rabs h < Rmin eps_f2 alp_f2 ->
    l1 <> 0 -> Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) < eps / 4.
Proof.
  intros.
  assert (H8 := H3 h H6).
  assert (H9 := H2 h H5).
  apply Rle_lt_trans with
    (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  rewrite Rabs_mult; apply Rmult_le_compat_l.
  apply Rabs_pos.
  rewrite <- (Rabs_Ropp (f2 x - f2 (x + h))); rewrite Ropp_minus_distr.
  left; apply H9.
  apply Rlt_le_trans with
    (Rabs (2 * (l1 / (f2 x * f2 x))) * Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  apply Rmult_lt_compat_r.
  apply Rabs_pos_lt.
  unfold Rdiv; unfold Rsqr; repeat apply prod_neq_R0;
    try assumption || discrR.
  red; intro H10; rewrite H10 in H; elim (Rlt_irrefl _ H).
  apply Rinv_neq_0_compat; apply prod_neq_R0; try assumption || discrR.
  unfold Rdiv.
  repeat rewrite Rinv_mult_distr; try assumption.
  repeat rewrite Rabs_mult.
  replace (Rabs 2) with 2.
  rewrite (Rmult_comm 2).
  replace (Rabs l1 * (Rabs (/ f2 x) * Rabs (/ f2 x)) * 2) with
  (Rabs l1 * (Rabs (/ f2 x) * (Rabs (/ f2 x) * 2)));
  [ idtac | ring ].
  repeat apply Rmult_lt_compat_l.
  apply Rabs_pos_lt; assumption.
  apply Rabs_pos_lt; apply Rinv_neq_0_compat; assumption.
  repeat rewrite Rabs_Rinv; try assumption.
  rewrite <- (Rmult_comm 2).
  unfold Rdiv in H8; exact H8.
  symmetry ; apply Rabs_right; left; prove_sup0.
  right.
  unfold Rsqr, Rdiv.
  do 1 rewrite Rinv_mult_distr; try assumption || discrR.
  do 1 rewrite Rinv_mult_distr; try assumption || discrR.
  repeat rewrite Rabs_mult.
  repeat rewrite Rabs_Rinv; try assumption || discrR.
  replace (Rabs eps) with eps.
  replace (Rabs 8) with 8.
  replace (Rabs 2) with 2.
  replace 8 with (4 * 2); [ idtac | ring ].
  rewrite Rinv_mult_distr; discrR.
  replace
  (2 * (Rabs l1 * (/ Rabs (f2 x) * / Rabs (f2 x))) *
    (eps * (Rabs (f2 x) * Rabs (f2 x)) * (/ 4 * / 2 * / Rabs l1))) with
  (eps * / 4 * (Rabs l1 * / Rabs l1) * (Rabs (f2 x) * / Rabs (f2 x)) *
    (Rabs (f2 x) * / Rabs (f2 x)) * (2 * / 2)); [ idtac | ring ].
  repeat rewrite <- Rinv_r_sym; try (apply Rabs_no_R0; assumption) || discrR.
  ring.
  symmetry ; apply Rabs_right; left; prove_sup0.
  symmetry ; apply Rabs_right; left; prove_sup.
  symmetry ; apply Rabs_right; left; assumption.
Qed.

Lemma maj_term3 :
  forall (x h eps l2 alp_f2:R) (eps_f2 alp_f2d:posreal)
    (f1 f2:R -> R),
    0 < eps ->
    f2 x <> 0 ->
    f2 (x + h) <> 0 ->
    (forall h:R,
      h <> 0 ->
      Rabs h < alp_f2d ->
      Rabs ((f2 (x + h) - f2 x) / h - l2) <
      Rabs (Rsqr (f2 x) * eps / (8 * f1 x))) ->
    (forall a:R,
      Rabs a < Rmin eps_f2 alp_f2 -> / Rabs (f2 (x + a)) < 2 / Rabs (f2 x)) ->
    h <> 0 ->
    Rabs h < alp_f2d ->
    Rabs h < Rmin eps_f2 alp_f2 ->
    f1 x <> 0 ->
    Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) <
    eps / 4.
Proof.
  intros.
  assert (H8 := H2 h H4 H5).
  assert (H9 := H3 h H6).
  apply Rle_lt_trans with
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs (Rsqr (f2 x) * eps / (8 * f1 x))).
  rewrite Rabs_mult.
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  left; apply H8.
  apply Rlt_le_trans with
    (Rabs (2 * (f1 x / (f2 x * f2 x))) * Rabs (Rsqr (f2 x) * eps / (8 * f1 x))).
  apply Rmult_lt_compat_r.
  apply Rabs_pos_lt.
  unfold Rdiv; unfold Rsqr; repeat apply prod_neq_R0;
    try assumption.
  red; intro H10; rewrite H10 in H; elim (Rlt_irrefl _ H).
  apply Rinv_neq_0_compat; apply prod_neq_R0; discrR || assumption.
  unfold Rdiv.
  repeat rewrite Rinv_mult_distr; try assumption.
  repeat rewrite Rabs_mult.
  replace (Rabs 2) with 2.
  rewrite (Rmult_comm 2).
  replace (Rabs (f1 x) * (Rabs (/ f2 x) * Rabs (/ f2 x)) * 2) with
  (Rabs (f1 x) * (Rabs (/ f2 x) * (Rabs (/ f2 x) * 2)));
  [ idtac | ring ].
  repeat apply Rmult_lt_compat_l.
  apply Rabs_pos_lt; assumption.
  apply Rabs_pos_lt; apply Rinv_neq_0_compat; assumption.
  repeat rewrite Rabs_Rinv; assumption || idtac.
  rewrite <- (Rmult_comm 2).
  unfold Rdiv in H9; exact H9.
  symmetry ; apply Rabs_right; left; prove_sup0.
  right.
  unfold Rsqr, Rdiv.
  rewrite Rinv_mult_distr; try assumption || discrR.
  rewrite Rinv_mult_distr; try assumption || discrR.
  repeat rewrite Rabs_mult.
  repeat rewrite Rabs_Rinv; try assumption || discrR.
  replace (Rabs eps) with eps.
  replace (Rabs 8) with 8.
  replace (Rabs 2) with 2.
  replace 8 with (4 * 2); [ idtac | ring ].
  rewrite Rinv_mult_distr; discrR.
  replace
  (2 * (Rabs (f1 x) * (/ Rabs (f2 x) * / Rabs (f2 x))) *
    (Rabs (f2 x) * Rabs (f2 x) * eps * (/ 4 * / 2 * / Rabs (f1 x)))) with
  (eps * / 4 * (Rabs (f2 x) * / Rabs (f2 x)) * (Rabs (f2 x) * / Rabs (f2 x)) *
    (Rabs (f1 x) * / Rabs (f1 x)) * (2 * / 2)); [ idtac | ring ].
  repeat rewrite <- Rinv_r_sym; try discrR || (apply Rabs_no_R0; assumption).
  ring.
  symmetry ; apply Rabs_right; left; prove_sup0.
  symmetry ; apply Rabs_right; left; prove_sup.
  symmetry ; apply Rabs_right; left; assumption.
Qed.

Lemma maj_term4 :
  forall (x h eps l2 alp_f2 alp_f2c:R) (eps_f2:posreal)
    (f1 f2:R -> R),
    0 < eps ->
    f2 x <> 0 ->
    f2 (x + h) <> 0 ->
    (forall a:R,
      Rabs a < alp_f2c ->
      Rabs (f2 (x + a) - f2 x) <
      Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))) ->
    (forall a:R,
      Rabs a < Rmin eps_f2 alp_f2 -> / Rabs (f2 (x + a)) < 2 / Rabs (f2 x)) ->
    h <> 0 ->
    Rabs h < alp_f2c ->
    Rabs h < Rmin eps_f2 alp_f2 ->
    f1 x <> 0 ->
    l2 <> 0 ->
    Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x)) <
    eps / 4.
Proof.
  intros.
  assert (H9 := H2 h H5).
  assert (H10 := H3 h H6).
  apply Rle_lt_trans with
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) *
      Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))).
  rewrite Rabs_mult.
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  left; apply H9.
  apply Rlt_le_trans with
    (Rabs (2 * l2 * (f1 x / (Rsqr (f2 x) * f2 x))) *
      Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))).
  apply Rmult_lt_compat_r.
  apply Rabs_pos_lt.
  unfold Rdiv; unfold Rsqr; repeat apply prod_neq_R0;
    assumption || idtac.
  red; intro H11; rewrite H11 in H; elim (Rlt_irrefl _ H).
  apply Rinv_neq_0_compat; apply prod_neq_R0.
  apply prod_neq_R0.
  discrR.
  assumption.
  assumption.
  unfold Rdiv.
  repeat rewrite Rinv_mult_distr;
    try assumption || (unfold Rsqr; apply prod_neq_R0; assumption).
  repeat rewrite Rabs_mult.
  replace (Rabs 2) with 2.
  replace
  (2 * Rabs l2 * (Rabs (f1 x) * (Rabs (/ Rsqr (f2 x)) * Rabs (/ f2 x)))) with
  (Rabs l2 * (Rabs (f1 x) * (Rabs (/ Rsqr (f2 x)) * (Rabs (/ f2 x) * 2))));
  [ idtac | ring ].
  replace
  (Rabs l2 * Rabs (f1 x) * (Rabs (/ Rsqr (f2 x)) * Rabs (/ f2 (x + h)))) with
  (Rabs l2 * (Rabs (f1 x) * (Rabs (/ Rsqr (f2 x)) * Rabs (/ f2 (x + h)))));
  [ idtac | ring ].
  repeat apply Rmult_lt_compat_l.
  apply Rabs_pos_lt; assumption.
  apply Rabs_pos_lt; assumption.
  apply Rabs_pos_lt; apply Rinv_neq_0_compat; unfold Rsqr;
    apply prod_neq_R0; assumption.
  repeat rewrite Rabs_Rinv; [ idtac | assumption | assumption ].
  rewrite <- (Rmult_comm 2).
  unfold Rdiv in H10; exact H10.
  symmetry ; apply Rabs_right; left; prove_sup0.
  right; unfold Rsqr, Rdiv.
  rewrite Rinv_mult_distr; try assumption || discrR.
  rewrite Rinv_mult_distr; try assumption || discrR.
  rewrite Rinv_mult_distr; try assumption || discrR.
  rewrite Rinv_mult_distr; try assumption || discrR.
  repeat rewrite Rabs_mult.
  repeat rewrite Rabs_Rinv; try assumption || discrR.
  replace (Rabs eps) with eps.
  replace (Rabs 8) with 8.
  replace (Rabs 2) with 2.
  replace 8 with (4 * 2); [ idtac | ring ].
  rewrite Rinv_mult_distr; discrR.
  replace
  (2 * Rabs l2 *
    (Rabs (f1 x) * (/ Rabs (f2 x) * / Rabs (f2 x) * / Rabs (f2 x))) *
    (Rabs (f2 x) * Rabs (f2 x) * Rabs (f2 x) * eps *
      (/ 4 * / 2 * / Rabs (f1 x) * / Rabs l2))) with
  (eps * / 4 * (Rabs l2 * / Rabs l2) * (Rabs (f1 x) * / Rabs (f1 x)) *
    (Rabs (f2 x) * / Rabs (f2 x)) * (Rabs (f2 x) * / Rabs (f2 x)) *
    (Rabs (f2 x) * / Rabs (f2 x)) * (2 * / 2)); [ idtac | ring ].
  repeat rewrite <- Rinv_r_sym; try discrR || (apply Rabs_no_R0; assumption).
  ring.
  symmetry ; apply Rabs_right; left; prove_sup0.
  symmetry ; apply Rabs_right; left; prove_sup.
  symmetry ; apply Rabs_right; left; assumption.
  apply prod_neq_R0; assumption || discrR.
  apply prod_neq_R0; assumption.
Qed.

Lemma D_x_no_cond : forall x a:R, a <> 0 -> D_x no_cond x (x + a).
Proof.
  intros.
  unfold D_x, no_cond.
  split.
  trivial.
  apply Rminus_not_eq.
  unfold Rminus.
  rewrite Ropp_plus_distr.
  rewrite <- Rplus_assoc.
  rewrite Rplus_opp_r.
  rewrite Rplus_0_l.
  apply Ropp_neq_0_compat; assumption.
Qed.

Lemma Rabs_4 :
  forall a b c d:R, Rabs (a + b + c + d) <= Rabs a + Rabs b + Rabs c + Rabs d.
Proof.
  intros.
  apply Rle_trans with (Rabs (a + b) + Rabs (c + d)).
  replace (a + b + c + d) with (a + b + (c + d)); [ apply Rabs_triang | ring ].
  apply Rle_trans with (Rabs a + Rabs b + Rabs (c + d)).
  apply Rplus_le_compat_r.
  apply Rabs_triang.
  repeat rewrite Rplus_assoc; repeat apply Rplus_le_compat_l.
  apply Rabs_triang.
Qed.

Lemma Rlt_4 :
  forall a b c d e f g h:R,
    a < b -> c < d -> e < f -> g < h -> a + c + e + g < b + d + f + h.
Proof.
  intros; apply Rlt_trans with (b + c + e + g).
  repeat apply Rplus_lt_compat_r; assumption.
  repeat rewrite Rplus_assoc; apply Rplus_lt_compat_l.
  apply Rlt_trans with (d + e + g).
  rewrite Rplus_assoc; apply Rplus_lt_compat_r; assumption.
  rewrite Rplus_assoc; apply Rplus_lt_compat_l; apply Rlt_trans with (f + g).
  apply Rplus_lt_compat_r; assumption.
  apply Rplus_lt_compat_l; assumption.
Qed.

(* begin hide *)
Notation Rmin_2 := Rmin_glb_lt (only parsing).
(* end hide *)

Lemma quadruple : forall x:R, 4 * x = x + x + x + x.
Proof.
  intro; ring.
Qed.

Lemma quadruple_var : forall x:R, x = x / 4 + x / 4 + x / 4 + x / 4.
Proof.
  intro; rewrite <- quadruple.
  unfold Rdiv; rewrite <- Rmult_assoc; rewrite Rinv_r_simpl_m; discrR.
  reflexivity.
Qed.

(**********)
Lemma continuous_neq_0 :
  forall (f:R -> R) (x0:R),
    continuity_pt f x0 ->
    f x0 <> 0 ->
    exists eps : posreal, (forall h:R, Rabs h < eps -> f (x0 + h) <> 0).
Proof.
  intros; unfold continuity_pt in H; unfold continue_in in H;
    unfold limit1_in in H; unfold limit_in in H; elim (H (Rabs (f x0 / 2))).
  intros; elim H1; intros.
  exists (mkposreal x H2).
  intros; assert (H5 := H3 (x0 + h)).
  cut
    (dist R_met (x0 + h) x0 < x ->
      dist R_met (f (x0 + h)) (f x0) < Rabs (f x0 / 2)).
  unfold dist; simpl; unfold R_dist;
    replace (x0 + h - x0) with h.
  intros; assert (H7 := H6 H4).
  red; intro.
  rewrite H8 in H7; unfold Rminus in H7; rewrite Rplus_0_l in H7;
    rewrite Rabs_Ropp in H7; unfold Rdiv in H7; rewrite Rabs_mult in H7;
      pattern (Rabs (f x0)) at 1 in H7; rewrite <- Rmult_1_r in H7.
  cut (0 < Rabs (f x0)).
  intro; assert (H10 := Rmult_lt_reg_l _ _ _ H9 H7).
  cut (Rabs (/ 2) = / 2).
  assert (Hyp : 0 < 2).
  prove_sup0.
  intro; rewrite H11 in H10; assert (H12 := Rmult_lt_compat_l 2 _ _ Hyp H10);
    rewrite Rmult_1_r in H12; rewrite <- Rinv_r_sym in H12;
      [ idtac | discrR ].
  cut (IZR 1 < IZR 2).
  unfold IZR; unfold INR, Pos.to_nat; simpl; intro;
    elim (Rlt_irrefl 1 (Rlt_trans _ _ _ H13 H12)).
  apply IZR_lt; omega.
  unfold Rabs; case (Rcase_abs (/ 2)); intro.
  assert (Hyp : 0 < 2).
  prove_sup0.
  assert (H11 := Rmult_lt_compat_l 2 _ _ Hyp r); rewrite Rmult_0_r in H11;
    rewrite <- Rinv_r_sym in H11; [ idtac | discrR ].
  elim (Rlt_irrefl 0 (Rlt_trans _ _ _ Rlt_0_1 H11)).
  reflexivity.
  apply (Rabs_pos_lt _ H0).
  ring.
  assert (H6 := Req_dec x0 (x0 + h)); elim H6; intro.
  intro; rewrite <- H7; unfold dist, R_met; unfold R_dist;
    unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
      apply Rabs_pos_lt.
  unfold Rdiv; apply prod_neq_R0;
    [ assumption | apply Rinv_neq_0_compat; discrR ].
  intro; apply H5.
  split.
  unfold D_x, no_cond.
  split; trivial || assumption.
  assumption.
  change (0 < Rabs (f x0 / 2)).
  apply Rabs_pos_lt; unfold Rdiv; apply prod_neq_R0.
  assumption.
  apply Rinv_neq_0_compat; discrR.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis3.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis1.
Require Import Ranalysis2.
Local Open Scope R_scope.

(** Division *)
Theorem derivable_pt_lim_div :
  forall (f1 f2:R -> R) (x l1 l2:R),
    derivable_pt_lim f1 x l1 ->
    derivable_pt_lim f2 x l2 ->
    f2 x <> 0 ->
    derivable_pt_lim (f1 / f2) x ((l1 * f2 x - l2 * f1 x) / Rsqr (f2 x)).
Proof.
  intros f1 f2 x l1 l2 H H0 H1.
  cut (derivable_pt f2 x);
    [ intro X | unfold derivable_pt; exists l2; exact H0 ].
  assert (H2 := continuous_neq_0 _ _ (derivable_continuous_pt _ _ X) H1).
  elim H2; clear H2; intros eps_f2 H2.
  unfold div_fct.
  assert (H3 := derivable_continuous_pt _ _ X).
  unfold continuity_pt in H3; unfold continue_in in H3; unfold limit1_in in H3;
    unfold limit_in in H3; unfold dist in H3.
  simpl in H3; unfold R_dist in H3.
  elim (H3 (Rabs (f2 x) / 2));
    [ idtac
      | unfold Rdiv; change (0 < Rabs (f2 x) * / 2);
        apply Rmult_lt_0_compat;
          [ apply Rabs_pos_lt; assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  clear H3; intros alp_f2 H3.
  cut
    (forall x0:R,
      Rabs (x0 - x) < alp_f2 -> Rabs (f2 x0 - f2 x) < Rabs (f2 x) / 2).
  intro H4.
  cut (forall a:R, Rabs (a - x) < alp_f2 -> Rabs (f2 x) / 2 < Rabs (f2 a)).
  intro H5.
  cut
    (forall a:R,
      Rabs a < Rmin eps_f2 alp_f2 -> / Rabs (f2 (x + a)) < 2 / Rabs (f2 x)).
  intro Maj.
  unfold derivable_pt_lim; intros.
  elim (H (Rabs (eps * f2 x / 8)));
    [ idtac
      | unfold Rdiv; change (0 < Rabs (eps * f2 x * / 8));
        apply Rabs_pos_lt; repeat apply prod_neq_R0;
          [ red; intro H7; rewrite H7 in H6; elim (Rlt_irrefl _ H6)
            | assumption
            | apply Rinv_neq_0_compat; discrR ] ].
  intros alp_f1d H7.
  case (Req_dec (f1 x) 0); intro.
  case (Req_dec l1 0); intro.
(***********************************)
(*              First case         *)
(*           (f1 x)=0  l1 =0       *)
(***********************************)
  cut (0 < Rmin eps_f2 (Rmin alp_f2 alp_f1d));
    [ intro
      | repeat apply Rmin_pos;
        [ apply (cond_pos eps_f2)
          | elim H3; intros; assumption
          | apply (cond_pos alp_f1d) ] ].
  exists (mkposreal (Rmin eps_f2 (Rmin alp_f2 alp_f1d)) H10).
  simpl; intros.
  assert (H13 := Rlt_le_trans _ _ _ H12 (Rmin_r _ _)).
  assert (H14 := Rlt_le_trans _ _ _ H12 (Rmin_l _ _)).
  assert (H15 := Rlt_le_trans _ _ _ H13 (Rmin_r _ _)).
  assert (H16 := Rlt_le_trans _ _ _ H13 (Rmin_l _ _)).
  assert (H17 := H7 _ H11 H15).
  rewrite formule; [ idtac | assumption | assumption | apply H2; apply H14 ].
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite H8.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite H8.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite H9.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2);
    try assumption || apply H2.
  apply H14.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
(***********************************)
(*           Second case           *)
(*           (f1 x)=0  l1<>0       *)
(***********************************)
  assert (H10 := derivable_continuous_pt _ _ X).
  unfold continuity_pt in H10.
  unfold continue_in in H10.
  unfold limit1_in in H10.
  unfold limit_in in H10.
  unfold dist in H10.
  simpl in H10.
  unfold R_dist in H10.
  elim (H10 (Rabs (eps * Rsqr (f2 x) / (8 * l1)))).
  clear H10; intros alp_f2t2 H10.
  cut
    (forall a:R,
      Rabs a < alp_f2t2 ->
      Rabs (f2 (x + a) - f2 x) < Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  intro H11.
  cut (0 < Rmin (Rmin eps_f2 alp_f1d) (Rmin alp_f2 alp_f2t2)).
  intro.
  exists (mkposreal (Rmin (Rmin eps_f2 alp_f1d) (Rmin alp_f2 alp_f2t2)) H12).
  simpl.
  intros.
  assert (H15 := Rlt_le_trans _ _ _ H14 (Rmin_r _ _)).
  assert (H16 := Rlt_le_trans _ _ _ H14 (Rmin_l _ _)).
  assert (H17 := Rlt_le_trans _ _ _ H15 (Rmin_l _ _)).
  assert (H18 := Rlt_le_trans _ _ _ H15 (Rmin_r _ _)).
  assert (H19 := Rlt_le_trans _ _ _ H16 (Rmin_l _ _)).
  assert (H20 := Rlt_le_trans _ _ _ H16 (Rmin_r _ _)).
  clear H14 H15 H16.
  rewrite formule; try assumption.
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite H8.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite H8.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term2 x h eps l1 alp_f2 alp_f2t2 eps_f2 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
  apply H2; assumption.
  repeat apply Rmin_pos.
  apply (cond_pos eps_f2).
  apply (cond_pos alp_f1d).
  elim H3; intros; assumption.
  elim H10; intros; assumption.
  intros.
  elim H10; intros.
  case (Req_dec a 0); intro.
  rewrite H14; rewrite Rplus_0_r.
  unfold Rminus; rewrite Rplus_opp_r.
  rewrite Rabs_R0.
  apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; repeat rewrite Rmult_assoc.
  repeat apply prod_neq_R0; try assumption.
  red; intro; rewrite H15 in H6; elim (Rlt_irrefl _ H6).
  apply Rinv_neq_0_compat; repeat apply prod_neq_R0; discrR || assumption.
  apply H13.
  split.
  apply D_x_no_cond; assumption.
  replace (x + a - x) with a; [ assumption | ring ].
  change (0 < Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  apply Rabs_pos_lt; unfold Rdiv, Rsqr; repeat rewrite Rmult_assoc;
    repeat apply prod_neq_R0.
  red; intro; rewrite H11 in H6; elim (Rlt_irrefl _ H6).
  assumption.
  assumption.
  apply Rinv_neq_0_compat; repeat apply prod_neq_R0;
    [ discrR | discrR | discrR | assumption ].
(***********************************)
(*        Third case               *)
(*     (f1 x)<>0  l1=0  l2=0       *)
(***********************************)
  case (Req_dec l1 0); intro.
  case (Req_dec l2 0); intro.
  elim (H0 (Rabs (Rsqr (f2 x) * eps / (8 * f1 x))));
    [ idtac
      | apply Rabs_pos_lt; unfold Rdiv, Rsqr; repeat rewrite Rmult_assoc;
        repeat apply prod_neq_R0;
          [ assumption
            | assumption
            | red; intro; rewrite H11 in H6; elim (Rlt_irrefl _ H6)
            | apply Rinv_neq_0_compat; repeat apply prod_neq_R0; discrR || assumption ] ].
  intros alp_f2d H12.
  cut (0 < Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d alp_f2d)).
  intro.
  exists (mkposreal (Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d alp_f2d)) H11).
  simpl.
  intros.
  assert (H15 := Rlt_le_trans _ _ _ H14 (Rmin_l _ _)).
  assert (H16 := Rlt_le_trans _ _ _ H14 (Rmin_r _ _)).
  assert (H17 := Rlt_le_trans _ _ _ H15 (Rmin_l _ _)).
  assert (H18 := Rlt_le_trans _ _ _ H15 (Rmin_r _ _)).
  assert (H19 := Rlt_le_trans _ _ _ H16 (Rmin_l _ _)).
  assert (H20 := Rlt_le_trans _ _ _ H16 (Rmin_r _ _)).
  clear H15 H16.
  rewrite formule; try assumption.
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite H10.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term3 x h eps l2 alp_f2 eps_f2 alp_f2d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite H9.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2); assumption || idtac.
  apply H2; assumption.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
  apply H2; assumption.
  repeat apply Rmin_pos.
  apply (cond_pos eps_f2).
  elim H3; intros; assumption.
  apply (cond_pos alp_f1d).
  apply (cond_pos alp_f2d).
(***********************************)
(*      Fourth case                *)
(*    (f1 x)<>0  l1=0  l2<>0       *)
(***********************************)
  elim (H0 (Rabs (Rsqr (f2 x) * eps / (8 * f1 x))));
    [ idtac
      | apply Rabs_pos_lt; unfold Rsqr, Rdiv;
        repeat rewrite Rinv_mult_distr; repeat apply prod_neq_R0;
          try assumption || discrR ].
  intros alp_f2d H11.
  assert (H12 := derivable_continuous_pt _ _ X).
  unfold continuity_pt in H12.
  unfold continue_in in H12.
  unfold limit1_in in H12.
  unfold limit_in in H12.
  unfold dist in H12.
  simpl in H12.
  unfold R_dist in H12.
  elim (H12 (Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2)))).
  intros alp_f2c H13.
  cut (0 < Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d (Rmin alp_f2d alp_f2c))).
  intro.
  exists
    (mkposreal (Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d (Rmin alp_f2d alp_f2c)))
      H14).
  simpl; intros.
  assert (H17 := Rlt_le_trans _ _ _ H16 (Rmin_l _ _)).
  assert (H18 := Rlt_le_trans _ _ _ H16 (Rmin_r _ _)).
  assert (H19 := Rlt_le_trans _ _ _ H18 (Rmin_r _ _)).
  assert (H20 := Rlt_le_trans _ _ _ H19 (Rmin_l _ _)).
  assert (H21 := Rlt_le_trans _ _ _ H19 (Rmin_r _ _)).
  assert (H22 := Rlt_le_trans _ _ _ H18 (Rmin_l _ _)).
  assert (H23 := Rlt_le_trans _ _ _ H17 (Rmin_l _ _)).
  assert (H24 := Rlt_le_trans _ _ _ H17 (Rmin_r _ _)).
  clear H16 H17 H18 H19.
  cut
    (forall a:R,
      Rabs a < alp_f2c ->
      Rabs (f2 (x + a) - f2 x) <
      Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))).
  intro.
  rewrite formule; try assumption.
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term4 x h eps l2 alp_f2 alp_f2c eps_f2 f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term3 x h eps l2 alp_f2 eps_f2 alp_f2d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite H9.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
  apply H2; assumption.
  intros.
  case (Req_dec a 0); intro.
  rewrite H17; rewrite Rplus_0_r.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0.
  apply Rabs_pos_lt.
  unfold Rdiv, Rsqr.
  repeat rewrite Rinv_mult_distr; try assumption.
  repeat apply prod_neq_R0; try assumption.
  red; intro H18; rewrite H18 in H6; elim (Rlt_irrefl _ H6).
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; assumption.
  apply Rinv_neq_0_compat; assumption.
  discrR.
  discrR.
  discrR.
  discrR.
  discrR.
  apply prod_neq_R0; [ discrR | assumption ].
  elim H13; intros.
  apply H19.
  split.
  apply D_x_no_cond; assumption.
  replace (x + a - x) with a; [ assumption | ring ].
  repeat apply Rmin_pos.
  apply (cond_pos eps_f2).
  elim H3; intros; assumption.
  apply (cond_pos alp_f1d).
  apply (cond_pos alp_f2d).
  elim H13; intros; assumption.
  change (0 < Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))).
  apply Rabs_pos_lt.
  unfold Rsqr, Rdiv.
  repeat rewrite Rinv_mult_distr; try assumption || discrR.
  repeat apply prod_neq_R0; try assumption.
  red; intro H13; rewrite H13 in H6; elim (Rlt_irrefl _ H6).
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; assumption.
  apply Rinv_neq_0_compat; assumption.
  apply prod_neq_R0; [ discrR | assumption ].
  red; intro H11; rewrite H11 in H6; elim (Rlt_irrefl _ H6).
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; discrR.
  apply Rinv_neq_0_compat; assumption.
(***********************************)
(*         Fifth case              *)
(*    (f1 x)<>0  l1<>0  l2=0       *)
(***********************************)
  case (Req_dec l2 0); intro.
  assert (H11 := derivable_continuous_pt _ _ X).
  unfold continuity_pt in H11.
  unfold continue_in in H11.
  unfold limit1_in in H11.
  unfold limit_in in H11.
  unfold dist in H11.
  simpl in H11.
  unfold R_dist in H11.
  elim (H11 (Rabs (eps * Rsqr (f2 x) / (8 * l1)))).
  clear H11; intros alp_f2t2 H11.
  elim (H0 (Rabs (Rsqr (f2 x) * eps / (8 * f1 x)))).
  intros alp_f2d H12.
  cut (0 < Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d (Rmin alp_f2d alp_f2t2))).
  intro.
  exists
    (mkposreal
      (Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d (Rmin alp_f2d alp_f2t2))) H13).
  simpl.
  intros.
  cut
    (forall a:R,
      Rabs a < alp_f2t2 ->
      Rabs (f2 (x + a) - f2 x) < Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  intro.
  assert (H17 := Rlt_le_trans _ _ _ H15 (Rmin_l _ _)).
  assert (H18 := Rlt_le_trans _ _ _ H15 (Rmin_r _ _)).
  assert (H19 := Rlt_le_trans _ _ _ H17 (Rmin_r _ _)).
  assert (H20 := Rlt_le_trans _ _ _ H17 (Rmin_l _ _)).
  assert (H21 := Rlt_le_trans _ _ _ H18 (Rmin_r _ _)).
  assert (H22 := Rlt_le_trans _ _ _ H18 (Rmin_l _ _)).
  assert (H23 := Rlt_le_trans _ _ _ H21 (Rmin_l _ _)).
  assert (H24 := Rlt_le_trans _ _ _ H21 (Rmin_r _ _)).
  clear H15 H17 H18 H21.
  rewrite formule; try assumption.
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite H10.
  unfold Rdiv; repeat rewrite Rmult_0_r || rewrite Rmult_0_l.
  rewrite Rabs_R0; rewrite Rmult_0_l.
  apply Rmult_lt_0_compat; [ assumption | apply Rinv_0_lt_compat; prove_sup ].
  rewrite <- Rabs_mult.
  apply (maj_term3 x h eps l2 alp_f2 eps_f2 alp_f2d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term2 x h eps l1 alp_f2 alp_f2t2 eps_f2 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
  apply H2; assumption.
  intros.
  case (Req_dec a 0); intro.
  rewrite H17; rewrite Rplus_0_r; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0.
  apply Rabs_pos_lt.
  unfold Rdiv; rewrite Rinv_mult_distr; try discrR || assumption.
  unfold Rsqr.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H18; rewrite H18 in H6; elim (Rlt_irrefl _ H6)).
  elim H11; intros.
  apply H19.
  split.
  apply D_x_no_cond; assumption.
  replace (x + a - x) with a; [ assumption | ring ].
  repeat apply Rmin_pos.
  apply (cond_pos eps_f2).
  elim H3; intros; assumption.
  apply (cond_pos alp_f1d).
  apply (cond_pos alp_f2d).
  elim H11; intros; assumption.
  apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr; try discrR || assumption.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H12; rewrite H12 in H6; elim (Rlt_irrefl _ H6)).
  change (0 < Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr; try discrR || assumption.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H12; rewrite H12 in H6; elim (Rlt_irrefl _ H6)).
(***********************************)
(*       Sixth case                *)
(*    (f1 x)<>0  l1<>0  l2<>0      *)
(***********************************)
  elim (H0 (Rabs (Rsqr (f2 x) * eps / (8 * f1 x)))).
  intros alp_f2d H11.
  assert (H12 := derivable_continuous_pt _ _ X).
  unfold continuity_pt in H12.
  unfold continue_in in H12.
  unfold limit1_in in H12.
  unfold limit_in in H12.
  unfold dist in H12.
  simpl in H12.
  unfold R_dist in H12.
  elim (H12 (Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2)))).
  intros alp_f2c H13.
  elim (H12 (Rabs (eps * Rsqr (f2 x) / (8 * l1)))).
  intros alp_f2t2 H14.
  cut
    (0 <
      Rmin (Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d alp_f2d))
      (Rmin alp_f2c alp_f2t2)).
  intro.
  exists
    (mkposreal
      (Rmin (Rmin (Rmin eps_f2 alp_f2) (Rmin alp_f1d alp_f2d))
        (Rmin alp_f2c alp_f2t2)) H15).
  simpl.
  intros.
  assert (H18 := Rlt_le_trans _ _ _ H17 (Rmin_l _ _)).
  assert (H19 := Rlt_le_trans _ _ _ H17 (Rmin_r _ _)).
  assert (H20 := Rlt_le_trans _ _ _ H18 (Rmin_l _ _)).
  assert (H21 := Rlt_le_trans _ _ _ H18 (Rmin_r _ _)).
  assert (H22 := Rlt_le_trans _ _ _ H19 (Rmin_l _ _)).
  assert (H23 := Rlt_le_trans _ _ _ H19 (Rmin_r _ _)).
  assert (H24 := Rlt_le_trans _ _ _ H20 (Rmin_l _ _)).
  assert (H25 := Rlt_le_trans _ _ _ H20 (Rmin_r _ _)).
  assert (H26 := Rlt_le_trans _ _ _ H21 (Rmin_l _ _)).
  assert (H27 := Rlt_le_trans _ _ _ H21 (Rmin_r _ _)).
  clear H17 H18 H19 H20 H21.
  cut
    (forall a:R,
      Rabs a < alp_f2t2 ->
      Rabs (f2 (x + a) - f2 x) < Rabs (eps * Rsqr (f2 x) / (8 * l1))).
  cut
    (forall a:R,
      Rabs a < alp_f2c ->
      Rabs (f2 (x + a) - f2 x) <
      Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2))).
  intros.
  rewrite formule; try assumption.
  apply Rle_lt_trans with
    (Rabs (/ f2 (x + h) * ((f1 (x + h) - f1 x) / h - l1)) +
      Rabs (l1 / (f2 x * f2 (x + h)) * (f2 x - f2 (x + h))) +
      Rabs (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) - f2 x) / h - l2)) +
      Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h)) * (f2 (x + h) - f2 x))).
  unfold Rminus.
  rewrite <-
    (Rabs_Ropp (f1 x / (f2 x * f2 (x + h)) * ((f2 (x + h) + - f2 x) / h + - l2)))
    .
  apply Rabs_4.
  repeat rewrite Rabs_mult.
  apply Rlt_le_trans with (eps / 4 + eps / 4 + eps / 4 + eps / 4).
  cut (Rabs (/ f2 (x + h)) * Rabs ((f1 (x + h) - f1 x) / h - l1) < eps / 4).
  cut (Rabs (l1 / (f2 x * f2 (x + h))) * Rabs (f2 x - f2 (x + h)) < eps / 4).
  cut
    (Rabs (f1 x / (f2 x * f2 (x + h))) * Rabs ((f2 (x + h) - f2 x) / h - l2) <
      eps / 4).
  cut
    (Rabs (l2 * f1 x / (Rsqr (f2 x) * f2 (x + h))) * Rabs (f2 (x + h) - f2 x) <
      eps / 4).
  intros.
  apply Rlt_4; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term4 x h eps l2 alp_f2 alp_f2c eps_f2 f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term3 x h eps l2 alp_f2 eps_f2 alp_f2d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term2 x h eps l1 alp_f2 alp_f2t2 eps_f2 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  rewrite <- Rabs_mult.
  apply (maj_term1 x h eps l1 alp_f2 eps_f2 alp_f1d f1 f2); try assumption.
  apply H2; assumption.
  apply Rmin_2; assumption.
  right; symmetry ; apply quadruple_var.
  apply H2; assumption.
  intros.
  case (Req_dec a 0); intro.
  rewrite H18; rewrite Rplus_0_r; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H28; rewrite H28 in H6; elim (Rlt_irrefl _ H6)).
  apply prod_neq_R0; [ discrR | assumption ].
  apply prod_neq_R0; [ discrR | assumption ].
  assumption.
  elim H13; intros.
  apply H20.
  split.
  apply D_x_no_cond; assumption.
  replace (x + a - x) with a; [ assumption | ring ].
  intros.
  case (Req_dec a 0); intro.
  rewrite H18; rewrite Rplus_0_r; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H28; rewrite H28 in H6; elim (Rlt_irrefl _ H6)).
  discrR.
  assumption.
  elim H14; intros.
  apply H20.
  split.
  unfold D_x, no_cond; split.
  trivial.
  apply Rminus_not_eq_right.
  replace (x + a - x) with a; [ assumption | ring ].
  replace (x + a - x) with a; [ assumption | ring ].
  repeat apply Rmin_pos.
  apply (cond_pos eps_f2).
  elim H3; intros; assumption.
  apply (cond_pos alp_f1d).
  apply (cond_pos alp_f2d).
  elim H13; intros; assumption.
  elim H14; intros; assumption.
  change (0 < Rabs (eps * Rsqr (f2 x) / (8 * l1))); apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr; try discrR || assumption.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H14; rewrite H14 in H6; elim (Rlt_irrefl _ H6)).
  change (0 < Rabs (Rsqr (f2 x) * f2 x * eps / (8 * f1 x * l2)));
    apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr.
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H13; rewrite H13 in H6; elim (Rlt_irrefl _ H6)).
  apply prod_neq_R0; [ discrR | assumption ].
  apply prod_neq_R0; [ discrR | assumption ].
  assumption.
  apply Rabs_pos_lt.
  unfold Rdiv, Rsqr; rewrite Rinv_mult_distr;
    [ idtac | discrR | assumption ].
  repeat apply prod_neq_R0;
    assumption ||
      (apply Rinv_neq_0_compat; assumption) ||
        (apply Rinv_neq_0_compat; discrR) ||
          (red; intro H11; rewrite H11 in H6; elim (Rlt_irrefl _ H6)).
  intros.
  unfold Rdiv.
  apply Rmult_lt_reg_l with (Rabs (f2 (x + a))).
  apply Rabs_pos_lt; apply H2.
  apply Rlt_le_trans with (Rmin eps_f2 alp_f2).
  assumption.
  apply Rmin_l.
  rewrite <- Rinv_r_sym.
  apply Rmult_lt_reg_l with (Rabs (f2 x)).
  apply Rabs_pos_lt; assumption.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm (Rabs (f2 x))).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  apply Rmult_lt_reg_l with (/ 2).
  apply Rinv_0_lt_compat; prove_sup0.
  repeat rewrite (Rmult_comm (/ 2)).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r.
  unfold Rdiv in H5; apply H5.
  replace (x + a - x) with a.
  assert (H7 := Rlt_le_trans _ _ _ H6 (Rmin_r _ _)); assumption.
  ring.
  discrR.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; apply H2.
  assert (H7 := Rlt_le_trans _ _ _ H6 (Rmin_l _ _)); assumption.
  intros.
  assert (H6 := H4 a H5).
  rewrite <- (Rabs_Ropp (f2 a - f2 x)) in H6.
  rewrite Ropp_minus_distr in H6.
  assert (H7 := Rle_lt_trans _ _ _ (Rabs_triang_inv _ _) H6).
  apply Rplus_lt_reg_r with (- Rabs (f2 a) + Rabs (f2 x) / 2).
  rewrite Rplus_assoc.
  rewrite <- double_var.
  do 2 rewrite (Rplus_comm (- Rabs (f2 a))).
  rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r.
  unfold Rminus in H7; assumption.
  intros.
  case (Req_dec x x0); intro.
  rewrite <- H5; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    unfold Rdiv; apply Rmult_lt_0_compat;
      [ apply Rabs_pos_lt; assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim H3; intros.
  apply H7.
  split.
  unfold D_x, no_cond; split.
  trivial.
  assumption.
  assumption.
Qed.

Lemma derivable_pt_div :
  forall (f1 f2:R -> R) (x:R),
    derivable_pt f1 x ->
    derivable_pt f2 x -> f2 x <> 0 -> derivable_pt (f1 / f2) x.
Proof.
  unfold derivable_pt.
  intros f1 f2 x X X0 H.
  elim X; intros.
  elim X0; intros.
  exists ((x0 * f2 x - x1 * f1 x) / Rsqr (f2 x)).
  apply derivable_pt_lim_div; assumption.
Qed.

Lemma derivable_div :
  forall f1 f2:R -> R,
    derivable f1 ->
    derivable f2 -> (forall x:R, f2 x <> 0) -> derivable (f1 / f2).
Proof.
  unfold derivable; intros f1 f2 X X0 H x.
  apply (derivable_pt_div _ _ _ (X x) (X0 x) (H x)).
Qed.

Lemma derive_pt_div :
  forall (f1 f2:R -> R) (x:R) (pr1:derivable_pt f1 x)
    (pr2:derivable_pt f2 x) (na:f2 x <> 0),
    derive_pt (f1 / f2) x (derivable_pt_div _ _ _ pr1 pr2 na) =
    (derive_pt f1 x pr1 * f2 x - derive_pt f2 x pr2 * f1 x) / Rsqr (f2 x).
Proof.
  intros.
  assert (H := derivable_derive f1 x pr1).
  assert (H0 := derivable_derive f2 x pr2).
  assert
    (H1 := derivable_derive (f1 / f2)%F x (derivable_pt_div _ _ _ pr1 pr2 na)).
  elim H; clear H; intros l1 H.
  elim H0; clear H0; intros l2 H0.
  elim H1; clear H1; intros l H1.
  rewrite H; rewrite H0; apply derive_pt_eq_0.
  assert (H3 := proj2_sig pr1).
  unfold derive_pt in H; rewrite H in H3.
  assert (H4 := proj2_sig pr2).
  unfold derive_pt in H0; rewrite H0 in H4.
  apply derivable_pt_lim_div; assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis4.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import Ranalysis1.
Require Import Ranalysis3.
Require Import Exp_prop.
Local Open Scope R_scope.

(**********)
Lemma derivable_pt_inv :
  forall (f:R -> R) (x:R),
    f x <> 0 -> derivable_pt f x -> derivable_pt (/ f) x.
Proof.
  intros f x H X; cut (derivable_pt (fct_cte 1 / f) x -> derivable_pt (/ f) x).
  intro X0; apply X0.
  apply derivable_pt_div.
  apply derivable_pt_const.
  assumption.
  assumption.
  unfold div_fct, inv_fct, fct_cte; intro X0; elim X0; intros;
    unfold derivable_pt; exists x0;
      unfold derivable_pt_abs; unfold derivable_pt_lim;
        unfold derivable_pt_abs in p; unfold derivable_pt_lim in p;
          intros; elim (p eps H0); intros; exists x1; intros;
            unfold Rdiv in H1; unfold Rdiv; rewrite <- (Rmult_1_l (/ f x));
              rewrite <- (Rmult_1_l (/ f (x + h))).
  apply H1; assumption.
Qed.

(**********)
Lemma pr_nu_var :
  forall (f g:R -> R) (x:R) (pr1:derivable_pt f x) (pr2:derivable_pt g x),
    f = g -> derive_pt f x pr1 = derive_pt g x pr2.
Proof.
  unfold derivable_pt, derive_pt; intros.
  elim pr1; intros.
  elim pr2; intros.
  simpl.
  rewrite H in p.
  apply uniqueness_limite with g x; assumption.
Qed.

(**********)
Lemma pr_nu_var2 :
  forall (f g:R -> R) (x:R) (pr1:derivable_pt f x) (pr2:derivable_pt g x),
    (forall h:R, f h = g h) -> derive_pt f x pr1 = derive_pt g x pr2.
Proof.
  unfold derivable_pt, derive_pt; intros.
  elim pr1; intros.
  elim pr2; intros.
  simpl.
  assert (H0 := uniqueness_step2 _ _ _ p).
  assert (H1 := uniqueness_step2 _ _ _ p0).
  cut (limit1_in (fun h:R => (f (x + h) - f x) / h) (fun h:R => h <> 0) x1 0).
  intro; assert (H3 := uniqueness_step1 _ _ _ _ H0 H2).
  assumption.
  unfold limit1_in; unfold limit_in; unfold dist;
    simpl; unfold R_dist; unfold limit1_in in H1;
      unfold limit_in in H1; unfold dist in H1; simpl in H1;
        unfold R_dist in H1.
  intros; elim (H1 eps H2); intros.
  elim H3; intros.
  exists x2.
  split.
  assumption.
  intros; do 2 rewrite H; apply H5; assumption.
Qed.

(**********)
Lemma derivable_inv :
  forall f:R -> R, (forall x:R, f x <> 0) -> derivable f -> derivable (/ f).
Proof.
  intros f H X.
  unfold derivable; intro x.
  apply derivable_pt_inv.
  apply (H x).
  apply (X x).
Qed.

Lemma derive_pt_inv :
  forall (f:R -> R) (x:R) (pr:derivable_pt f x) (na:f x <> 0),
    derive_pt (/ f) x (derivable_pt_inv f x na pr) =
    - derive_pt f x pr / Rsqr (f x).
Proof.
  intros;
    replace (derive_pt (/ f) x (derivable_pt_inv f x na pr)) with
    (derive_pt (fct_cte 1 / f) x
      (derivable_pt_div (fct_cte 1) f x (derivable_pt_const 1 x) pr na)).
  rewrite derive_pt_div; rewrite derive_pt_const; unfold fct_cte;
    rewrite Rmult_0_l; rewrite Rmult_1_r; unfold Rminus;
      rewrite Rplus_0_l; reflexivity.
  apply pr_nu_var2.
  intro; unfold div_fct, fct_cte, inv_fct.
  unfold Rdiv; ring.
Qed.

(** Rabsolu *)
Lemma Rabs_derive_1 : forall x:R, 0 < x -> derivable_pt_lim Rabs x 1.
Proof.
  intros.
  unfold derivable_pt_lim; intros.
  exists (mkposreal x H); intros.
  rewrite (Rabs_right x).
  rewrite (Rabs_right (x + h)).
  rewrite Rplus_comm.
  unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_r.
  rewrite Rplus_0_r; unfold Rdiv; rewrite <- Rinv_r_sym.
  rewrite Rplus_opp_r; rewrite Rabs_R0; apply H0.
  apply H1.
  apply Rle_ge.
  case (Rcase_abs h); intro.
  rewrite (Rabs_left h r) in H2.
  left; rewrite Rplus_comm; apply Rplus_lt_reg_r with (- h); rewrite Rplus_0_r;
    rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
      apply H2.
  apply Rplus_le_le_0_compat.
  left; apply H.
  apply Rge_le; apply r.
  left; apply H.
Qed.

Lemma Rabs_derive_2 : forall x:R, x < 0 -> derivable_pt_lim Rabs x (-1).
Proof.
  intros.
  unfold derivable_pt_lim; intros.
  cut (0 < - x).
  intro; exists (mkposreal (- x) H1); intros.
  rewrite (Rabs_left x).
  rewrite (Rabs_left (x + h)).
  rewrite Rplus_comm.
  rewrite Ropp_plus_distr.
  unfold Rminus; rewrite Ropp_involutive; rewrite Rplus_assoc;
    rewrite Rplus_opp_l.
  rewrite Rplus_0_r; unfold Rdiv.
  rewrite Ropp_mult_distr_l_reverse.
  rewrite <- Rinv_r_sym.
  rewrite Ropp_involutive; rewrite Rplus_opp_l; rewrite Rabs_R0; apply H0.
  apply H2.
  case (Rcase_abs h); intro.
  apply Ropp_lt_cancel.
  rewrite Ropp_0; rewrite Ropp_plus_distr; apply Rplus_lt_0_compat.
  apply H1.
  apply Ropp_0_gt_lt_contravar; apply r.
  rewrite (Rabs_right h r) in H3.
  apply Rplus_lt_reg_r with (- x); rewrite Rplus_0_r; rewrite <- Rplus_assoc;
    rewrite Rplus_opp_l; rewrite Rplus_0_l; apply H3.
  apply H.
  apply Ropp_0_gt_lt_contravar; apply H.
Qed.

(** Rabsolu is derivable for all x <> 0 *)
Lemma Rderivable_pt_abs : forall x:R, x <> 0 -> derivable_pt Rabs x.
Proof.
  intros.
  case (total_order_T x 0); intro.
  elim s; intro.
  unfold derivable_pt; exists (-1).
  apply (Rabs_derive_2 x a).
  elim H; exact b.
  unfold derivable_pt; exists 1.
  apply (Rabs_derive_1 x r).
Qed.

(** Rabsolu is continuous for all x *)
Lemma Rcontinuity_abs : continuity Rabs.
Proof.
  unfold continuity; intro.
  case (Req_dec x 0); intro.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros; exists eps;
        split.
  apply H0.
  intros; rewrite H; rewrite Rabs_R0; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite Rabs_Rabsolu; elim H1;
      intros; rewrite H in H3; unfold Rminus in H3; rewrite Ropp_0 in H3;
        rewrite Rplus_0_r in H3; apply H3.
  apply derivable_continuous_pt; apply (Rderivable_pt_abs x H).
Qed.

(** Finite sums : Sum a_k x^k *)
Lemma continuity_finite_sum :
  forall (An:nat -> R) (N:nat),
    continuity (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) N).
Proof.
  intros; unfold continuity; intro.
  induction  N as [| N HrecN].
  simpl.
  apply continuity_pt_const.
  unfold constant; intros; reflexivity.
  replace (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) (S N)) with
  ((fun y:R => sum_f_R0 (fun k:nat => (An k * y ^ k)%R) N) +
    (fun y:R => (An (S N) * y ^ S N)%R))%F.
  apply continuity_pt_plus.
  apply HrecN.
  replace (fun y:R => An (S N) * y ^ S N) with
  (mult_real_fct (An (S N)) (fun y:R => y ^ S N)).
  apply continuity_pt_scal.
  apply derivable_continuous_pt.
  apply derivable_pt_pow.
  reflexivity.
  reflexivity.
Qed.

Lemma derivable_pt_lim_fs :
  forall (An:nat -> R) (x:R) (N:nat),
    (0 < N)%nat ->
    derivable_pt_lim (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) N) x
    (sum_f_R0 (fun k:nat => INR (S k) * An (S k) * x ^ k) (pred N)).
Proof.
  intros; induction  N as [| N HrecN].
  elim (lt_irrefl _ H).
  cut (N = 0%nat \/ (0 < N)%nat).
  intro; elim H0; intro.
  rewrite H1.
  simpl.
  replace (fun y:R => An 0%nat * 1 + An 1%nat * (y * 1)) with
  (fct_cte (An 0%nat * 1) + mult_real_fct (An 1%nat) (id * fct_cte 1))%F.
  replace (1 * An 1%nat * 1) with (0 + An 1%nat * (1 * fct_cte 1 x + id x * 0)).
  apply derivable_pt_lim_plus.
  apply derivable_pt_lim_const.
  apply derivable_pt_lim_scal.
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte, id; ring.
  reflexivity.
  replace (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) (S N)) with
  ((fun y:R => sum_f_R0 (fun k:nat => (An k * y ^ k)%R) N) +
    (fun y:R => (An (S N) * y ^ S N)%R))%F.
  replace (sum_f_R0 (fun k:nat => INR (S k) * An (S k) * x ^ k) (pred (S N)))
    with
      (sum_f_R0 (fun k:nat => INR (S k) * An (S k) * x ^ k) (pred N) +
        An (S N) * (INR (S (pred (S N))) * x ^ pred (S N))).
  apply derivable_pt_lim_plus.
  apply HrecN.
  assumption.
  replace (fun y:R => An (S N) * y ^ S N) with
  (mult_real_fct (An (S N)) (fun y:R => y ^ S N)).
  apply derivable_pt_lim_scal.
  replace (pred (S N)) with N; [ idtac | reflexivity ].
  pattern N at 3; replace N with (pred (S N)).
  apply derivable_pt_lim_pow.
  reflexivity.
  reflexivity.
  cut (pred (S N) = S (pred N)).
  intro; rewrite H2.
  rewrite tech5.
  apply Rplus_eq_compat_l.
  rewrite <- H2.
  replace (pred (S N)) with N; [ idtac | reflexivity ].
  ring.
  simpl.
  apply S_pred with 0%nat; assumption.
  unfold plus_fct.
  simpl; reflexivity.
  inversion H.
  left; reflexivity.
  right; apply lt_le_trans with 1%nat; [ apply lt_O_Sn | assumption ].
Qed.

Lemma derivable_pt_lim_finite_sum :
  forall (An:nat -> R) (x:R) (N:nat),
    derivable_pt_lim (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) N) x
    match N with
      | O => 0
      | _ => sum_f_R0 (fun k:nat => INR (S k) * An (S k) * x ^ k) (pred N)
    end.
Proof.
  intros.
  induction  N as [| N HrecN].
  simpl.
  rewrite Rmult_1_r.
  replace (fun _:R => An 0%nat) with (fct_cte (An 0%nat));
  [ apply derivable_pt_lim_const | reflexivity ].
  apply derivable_pt_lim_fs; apply lt_O_Sn.
Qed.

Lemma derivable_pt_finite_sum :
  forall (An:nat -> R) (N:nat) (x:R),
    derivable_pt (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) N) x.
Proof.
  intros.
  unfold derivable_pt.
  assert (H := derivable_pt_lim_finite_sum An x N).
  induction  N as [| N HrecN].
  exists 0; apply H.
  exists
    (sum_f_R0 (fun k:nat => INR (S k) * An (S k) * x ^ k) (pred (S N)));
    apply H.
Qed.

Lemma derivable_finite_sum :
  forall (An:nat -> R) (N:nat),
    derivable (fun y:R => sum_f_R0 (fun k:nat => An k * y ^ k) N).
Proof.
  intros; unfold derivable; intro; apply derivable_pt_finite_sum.
Qed.

(** Regularity of hyperbolic functions *)
Lemma derivable_pt_lim_cosh : forall x:R, derivable_pt_lim cosh x (sinh x).
Proof.
  intro.
  unfold cosh, sinh; unfold Rdiv.
  replace (fun x0:R => (exp x0 + exp (- x0)) * / 2) with
  ((exp + comp exp (- id)) * fct_cte (/ 2))%F; [ idtac | reflexivity ].
  replace ((exp x - exp (- x)) * / 2) with
  ((exp x + exp (- x) * -1) * fct_cte (/ 2) x +
    (exp + comp exp (- id))%F x * 0).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_plus.
  apply derivable_pt_lim_exp.
  apply derivable_pt_lim_comp.
  apply derivable_pt_lim_opp.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_exp.
  apply derivable_pt_lim_const.
  unfold plus_fct, mult_real_fct, comp, opp_fct, id, fct_cte; ring.
Qed.

Lemma derivable_pt_lim_sinh : forall x:R, derivable_pt_lim sinh x (cosh x).
Proof.
  intro.
  unfold cosh, sinh; unfold Rdiv.
  replace (fun x0:R => (exp x0 - exp (- x0)) * / 2) with
  ((exp - comp exp (- id)) * fct_cte (/ 2))%F; [ idtac | reflexivity ].
  replace ((exp x + exp (- x)) * / 2) with
  ((exp x - exp (- x) * -1) * fct_cte (/ 2) x +
    (exp - comp exp (- id))%F x * 0).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_minus.
  apply derivable_pt_lim_exp.
  apply derivable_pt_lim_comp.
  apply derivable_pt_lim_opp.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_exp.
  apply derivable_pt_lim_const.
  unfold plus_fct, mult_real_fct, comp, opp_fct, id, fct_cte; ring.
Qed.

Lemma derivable_pt_exp : forall x:R, derivable_pt exp x.
Proof.
  intro.
  unfold derivable_pt.
  exists (exp x).
  apply derivable_pt_lim_exp.
Qed.

Lemma derivable_pt_cosh : forall x:R, derivable_pt cosh x.
Proof.
  intro.
  unfold derivable_pt.
  exists (sinh x).
  apply derivable_pt_lim_cosh.
Qed.

Lemma derivable_pt_sinh : forall x:R, derivable_pt sinh x.
Proof.
  intro.
  unfold derivable_pt.
  exists (cosh x).
  apply derivable_pt_lim_sinh.
Qed.

Lemma derivable_exp : derivable exp.
Proof.
  unfold derivable; apply derivable_pt_exp.
Qed.

Lemma derivable_cosh : derivable cosh.
Proof.
  unfold derivable; apply derivable_pt_cosh.
Qed.

Lemma derivable_sinh : derivable sinh.
Proof.
  unfold derivable; apply derivable_pt_sinh.
Qed.

Lemma derive_pt_exp :
  forall x:R, derive_pt exp x (derivable_pt_exp x) = exp x.
Proof.
  intro; apply derive_pt_eq_0.
  apply derivable_pt_lim_exp.
Qed.

Lemma derive_pt_cosh :
  forall x:R, derive_pt cosh x (derivable_pt_cosh x) = sinh x.
Proof.
  intro; apply derive_pt_eq_0.
  apply derivable_pt_lim_cosh.
Qed.

Lemma derive_pt_sinh :
  forall x:R, derive_pt sinh x (derivable_pt_sinh x) = cosh x.
Proof.
  intro; apply derive_pt_eq_0.
  apply derivable_pt_lim_sinh.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis5.v <==
Require Import Rbase.
Require Import Ranalysis_reg.
Require Import Rfunctions.
Require Import Rseries.
Require Import Fourier.
Require Import RiemannInt.
Require Import SeqProp.
Require Import Max.
Local Open Scope R_scope.

(** * Preliminaries lemmas *)

Lemma f_incr_implies_g_incr_interv : forall f g:R->R, forall lb ub,
       lb < ub ->
       (forall x y, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall x, f lb <= x -> x <= f ub -> (comp f g) x = id x) ->
       (forall x , f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
       (forall x y, f lb <= x -> x < y -> y <= f ub -> g x < g y).
Proof.
intros f g lb ub lb_lt_ub f_incr f_eq_g g_ok x y lb_le_x x_lt_y y_le_ub.
 assert (x_encad : f lb <= x <= f ub).
  split ; [assumption | apply Rle_trans with (r2:=y) ; [apply Rlt_le|] ; assumption].
 assert (y_encad : f lb <= y <= f ub).
  split ; [apply Rle_trans with (r2:=x) ; [|apply Rlt_le] ; assumption | assumption].
  assert (Temp1 : lb <= lb) by intuition ; assert (Temp2 : ub <= ub) by intuition.
 assert (gx_encad := g_ok _ (proj1 x_encad) (proj2 x_encad)).
 assert (gy_encad := g_ok _ (proj1 y_encad) (proj2 y_encad)).
 clear Temp1 Temp2.
 case (Rlt_dec (g x) (g y)).
  intuition.
  intros Hfalse.
   assert (Temp := Rnot_lt_le _ _ Hfalse).
   assert (Hcontradiction : y <= x).
   replace y with (id y) by intuition ; replace x with (id x) by intuition ;
   rewrite <- f_eq_g. rewrite <- f_eq_g.
   assert (f_incr2 : forall x y, lb <= x -> x <= y -> y < ub -> f x <= f y).
    intros m n lb_le_m m_le_n n_lt_ub.
    case (m_le_n).
     intros ; apply Rlt_le ; apply f_incr ; [| | apply Rlt_le] ; assumption.
     intros Hyp ; rewrite Hyp ; apply Req_le ; reflexivity.
   apply f_incr2.
   intuition. intuition.
   Focus 3. intuition.
   Focus 2. intuition.
   Focus 2. intuition. Focus 2. intuition.
   assert (Temp2 : g x <> ub).
   intro Hf.
    assert (Htemp : (comp f g) x = f ub).
     unfold comp ; rewrite Hf ; reflexivity.
     rewrite f_eq_g in Htemp ; unfold id in Htemp.
    assert (Htemp2 : x < f ub).
     apply Rlt_le_trans with (r2:=y) ; intuition.
    clear -Htemp Htemp2. fourier.
    intuition. intuition.
   clear -Temp2 gx_encad.
   case (proj2 gx_encad).
    intuition.
    intro Hfalse ; apply False_ind ; apply Temp2 ; assumption.
   apply False_ind. clear - Hcontradiction x_lt_y. fourier.
Qed.

Lemma derivable_pt_id_interv : forall (lb ub x:R),
       lb <= x <= ub ->
       derivable_pt id x.
Proof.
intros.
 reg.
Qed.

Lemma pr_nu_var2_interv : forall (f g : R -> R) (lb ub x : R) (pr1 : derivable_pt f x)
       (pr2 : derivable_pt g x),
       lb < ub ->
       lb < x < ub ->
       (forall h : R, lb < h < ub -> f h = g h) -> derive_pt f x pr1 = derive_pt g x pr2.
Proof.
intros f g lb ub x Prf Prg lb_lt_ub x_encad local_eq.
assert (forall x l, lb < x < ub -> (derivable_pt_abs f x l <-> derivable_pt_abs g x l)).
 intros a l a_encad.
 unfold derivable_pt_abs, derivable_pt_lim.
 split.
 intros Hyp eps eps_pos.
 elim (Hyp eps eps_pos) ; intros delta Hyp2.
 assert (Pos_cond : Rmin delta (Rmin (ub - a) (a - lb)) > 0).
  clear-a lb ub a_encad delta.
  apply Rmin_pos ; [exact (delta.(cond_pos)) | apply Rmin_pos ] ; apply Rlt_Rminus ; intuition.
 exists (mkposreal (Rmin delta (Rmin (ub - a) (a - lb))) Pos_cond).
 intros h h_neq h_encad.
 replace (g (a + h) - g a) with (f (a + h) - f a).
 apply Hyp2 ; intuition.
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))).
 assumption. apply Rmin_l.
 assert (local_eq2 : forall h : R, lb < h < ub -> - f h = - g h).
  intros ; apply Ropp_eq_compat ; intuition.
 rewrite local_eq ; unfold Rminus. rewrite local_eq2. reflexivity.
 assumption.
 assert (Sublemma2 : forall x y, Rabs x < Rabs y -> y > 0 -> x < y).
  intros m n Hyp_abs y_pos. apply Rlt_le_trans with (r2:=Rabs n).
   apply Rle_lt_trans with (r2:=Rabs m) ; [ | assumption] ; apply RRle_abs.
   apply Req_le ; apply Rabs_right ; apply Rgt_ge ; assumption.
 split.
 assert (Sublemma : forall x y z, -z < y - x -> x < y + z).
  intros ; fourier.
 apply Sublemma.
 apply Sublemma2. rewrite Rabs_Ropp.
 apply Rlt_le_trans with (r2:=a-lb) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_r] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_r] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 assert (Sublemma : forall x y z, y < z - x -> x + y < z).
  intros ; fourier.
 apply Sublemma.
 apply Sublemma2.
 apply Rlt_le_trans with (r2:=ub-a) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 intros Hyp eps eps_pos.
 elim (Hyp eps eps_pos) ; intros delta Hyp2.
 assert (Pos_cond : Rmin delta (Rmin (ub - a) (a - lb)) > 0).
  clear-a lb ub a_encad delta.
  apply Rmin_pos ; [exact (delta.(cond_pos)) | apply Rmin_pos ] ; apply Rlt_Rminus ; intuition.
 exists (mkposreal (Rmin delta (Rmin (ub - a) (a - lb))) Pos_cond).
 intros h h_neq h_encad.
 replace (f (a + h) - f a) with (g (a + h) - g a).
 apply Hyp2 ; intuition.
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))).
 assumption. apply Rmin_l.
 assert (local_eq2 : forall h : R, lb < h < ub -> - f h = - g h).
  intros ; apply Ropp_eq_compat ; intuition.
 rewrite local_eq ; unfold Rminus. rewrite local_eq2. reflexivity.
 assumption.
 assert (Sublemma2 : forall x y, Rabs x < Rabs y -> y > 0 -> x < y).
  intros m n Hyp_abs y_pos. apply Rlt_le_trans with (r2:=Rabs n).
   apply Rle_lt_trans with (r2:=Rabs m) ; [ | assumption] ; apply RRle_abs.
   apply Req_le ; apply Rabs_right ; apply Rgt_ge ; assumption.
 split.
 assert (Sublemma : forall x y z, -z < y - x -> x < y + z).
  intros ; fourier.
 apply Sublemma.
 apply Sublemma2. rewrite Rabs_Ropp.
 apply Rlt_le_trans with (r2:=a-lb) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_r] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_r] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 assert (Sublemma : forall x y z, y < z - x -> x + y < z).
  intros ; fourier.
 apply Sublemma.
 apply Sublemma2.
 apply Rlt_le_trans with (r2:=ub-a) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 apply Rlt_le_trans with (r2:=Rmin (ub - a) (a - lb)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta (Rmin (ub - a) (a - lb))) ; [| apply Rmin_r] ; assumption.
 unfold derivable_pt in Prf.
  unfold derivable_pt in Prg.
  elim Prf; intros.
  elim Prg; intros.
  assert (Temp := p); rewrite H in Temp.
  unfold derivable_pt_abs in p.
  unfold derivable_pt_abs in p0.
  simpl in |- *.
  apply (uniqueness_limite g x x0 x1 Temp p0).
  assumption.
Qed.


(* begin hide *)
Lemma leftinv_is_rightinv : forall (f g:R->R),
       (forall x y, x < y -> f x < f y) ->
       (forall x, (comp f g) x = id x) ->
       (forall x, (comp g f) x = id x).
Proof.
intros f g f_incr Hyp x.
 assert (forall x, f (g (f x)) = f x).
  intros ; apply Hyp.
 assert(f_inj : forall x y, f x = f y -> x = y).
  intros a b fa_eq_fb.
  case(total_order_T a b).
  intro s ; case s ; clear s.
  intro Hf.
  assert (Hfalse := f_incr a b Hf).
  apply False_ind. apply (Rlt_not_eq (f a) (f b)) ; assumption.
  intuition.
  intro Hf. assert (Hfalse := f_incr b a Hf).
  apply False_ind. apply (Rlt_not_eq (f b) (f a)) ; [|symmetry] ; assumption.
 apply f_inj. unfold comp.
 unfold comp in Hyp.
 rewrite Hyp.
 unfold id.
 reflexivity.
Qed.
(* end hide *)

Lemma leftinv_is_rightinv_interv : forall (f g:R->R) (lb ub:R),
       (forall x y, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall y, f lb <= y -> y <= f ub -> (comp f g) y = id y) ->
       (forall x, f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
       forall x,
       lb <= x <= ub ->
       (comp g f) x = id x.
Proof.
intros f g lb ub f_incr_interv Hyp g_wf x x_encad.
 assert(f_inj : forall x y, lb <= x <= ub -> lb <= y <= ub -> f x = f y -> x = y).
  intros a b a_encad b_encad fa_eq_fb.
  case(total_order_T a b).
  intro s ; case s ; clear s.
  intro Hf.
  assert (Hfalse := f_incr_interv a b (proj1 a_encad) Hf (proj2 b_encad)).
  apply False_ind. apply (Rlt_not_eq (f a) (f b)) ; assumption.
  intuition.
  intro Hf. assert (Hfalse := f_incr_interv b a (proj1 b_encad) Hf (proj2 a_encad)).
  apply False_ind. apply (Rlt_not_eq (f b) (f a)) ; [|symmetry] ; assumption.
 assert (f_incr_interv2 : forall x y, lb <= x -> x <= y -> y <= ub -> f x <= f y).
  intros m n cond1 cond2 cond3.
   case cond2.
   intro cond. apply Rlt_le ; apply f_incr_interv ; assumption.
   intro cond ; right ; rewrite cond ; reflexivity.
 assert (Hyp2:forall x, lb <= x <= ub -> f (g (f x)) = f x).
  intros ; apply Hyp.  apply f_incr_interv2 ; intuition. 
 apply f_incr_interv2 ; intuition.
 unfold comp ; unfold comp in Hyp.
 apply f_inj.
 apply g_wf ; apply f_incr_interv2 ; intuition.
 unfold id ; assumption.
 apply Hyp2 ; unfold id ; assumption.
Qed.


(** Intermediate Value Theorem on an Interval (Proof mainly taken from Reals.Rsqrt_def) and its corollary *)

Lemma IVT_interv_prelim0 : forall (x y:R) (P:R->bool) (N:nat),
       x < y ->
       x <= Dichotomy_ub x y P N <= y /\ x <= Dichotomy_lb x y P N <= y.
Proof.
assert (Sublemma : forall x y lb ub, lb <= x <= ub /\ lb <= y <= ub -> lb <= (x+y) / 2 <= ub).
 intros x y lb ub Hyp.
  split.
  replace lb with ((lb + lb) * /2) by field.
  unfold Rdiv ; apply Rmult_le_compat_r ; intuition.
  replace ub with ((ub + ub) * /2) by field.
  unfold Rdiv ; apply Rmult_le_compat_r ; intuition.
intros x y P N x_lt_y.
induction N.
 simpl ; intuition.
 simpl.
 case (P ((Dichotomy_lb x y P N + Dichotomy_ub x y P N) / 2)).
 split. apply Sublemma ; intuition.
 intuition.
 split. intuition.
 apply Sublemma ; intuition.
Qed.

Lemma IVT_interv_prelim1 : forall (x y x0:R) (D : R -> bool),
       x < y ->
       Un_cv (dicho_up x y D) x0 ->
       x <= x0 <= y.
Proof.
intros x y x0 D x_lt_y bnd.
 assert (Main : forall n, x <= dicho_up x y D n <= y).
  intro n. unfold dicho_up.
  apply (proj1 (IVT_interv_prelim0 x y D n x_lt_y)).
 split.
  apply Rle_cv_lim with (Vn:=dicho_up x y D) (Un:=fun n => x).
  intro n ; exact (proj1 (Main n)).
  unfold Un_cv ; intros ; exists 0%nat ; intros ; unfold R_dist ; replace (x -x) with 0 by field ; rewrite Rabs_R0 ; assumption.
  assumption.
  apply Rle_cv_lim with (Un:=dicho_up x y D) (Vn:=fun n => y).
  intro n ; exact (proj2 (Main n)).
  assumption.
  unfold Un_cv ; intros ; exists 0%nat ; intros ; unfold R_dist ; replace (y -y) with 0 by field ; rewrite Rabs_R0 ; assumption.
Qed.

Lemma IVT_interv : forall (f : R -> R) (x y : R),
       (forall a, x <= a <= y -> continuity_pt f a) ->
       x < y ->
       f x < 0 ->
       0 < f y ->
       {z : R | x <= z <= y /\ f z = 0}.
Proof.
intros. (* f x y f_cont_interv x_lt_y fx_neg fy_pos.*)
  cut (x <= y).
  intro.
  generalize (dicho_lb_cv x y (fun z:R => cond_positivity (f z)) H3). 
  generalize (dicho_up_cv x y (fun z:R => cond_positivity (f z)) H3). 
  intros X X0.
  elim X; intros.
  elim X0; intros.
  assert (H4 := cv_dicho _ _ _ _ _ H3 p0 p).
  rewrite H4 in p0.
  exists x0.
  split.
  split.
  apply Rle_trans with (dicho_lb x y (fun z:R => cond_positivity (f z)) 0).
  simpl in |- *.
  right; reflexivity.
  apply growing_ineq.
  apply dicho_lb_growing; assumption.
  assumption.
  apply Rle_trans with (dicho_up x y (fun z:R => cond_positivity (f z)) 0).
  apply decreasing_ineq.
  apply dicho_up_decreasing; assumption.
  assumption.
  right; reflexivity.
  2: left; assumption.
  set (Vn := fun n:nat => dicho_lb x y (fun z:R => cond_positivity (f z)) n).
  set (Wn := fun n:nat => dicho_up x y (fun z:R => cond_positivity (f z)) n).
  cut ((forall n:nat, f (Vn n) <= 0) -> f x0 <= 0).
  cut ((forall n:nat, 0 <= f (Wn n)) -> 0 <= f x0).
  intros.
  cut (forall n:nat, f (Vn n) <= 0).
  cut (forall n:nat, 0 <= f (Wn n)).
  intros.
  assert (H9 := H6 H8).
  assert (H10 := H5 H7).
  apply Rle_antisym; assumption.
  intro.
  unfold Wn in |- *.
  cut (forall z:R, cond_positivity z = true <-> 0 <= z).
  intro.
  assert (H8 := dicho_up_car x y (fun z:R => cond_positivity (f z)) n).
  elim (H7 (f (dicho_up x y (fun z:R => cond_positivity (f z)) n))); intros.
  apply H9.
  apply H8.
  elim (H7 (f y)); intros.
  apply H12.
  left; assumption.
  intro.
  unfold cond_positivity in |- *.
  case (Rle_dec 0 z); intro.
  split.
  intro; assumption.
  intro; reflexivity.
  split.
  intro feqt;discriminate feqt.
  intro.
  elim n0; assumption.
  unfold Vn in |- *.
  cut (forall z:R, cond_positivity z = false <-> z < 0).
  intros.
  assert (H8 := dicho_lb_car x y (fun z:R => cond_positivity (f z)) n).
  left.
  elim (H7 (f (dicho_lb x y (fun z:R => cond_positivity (f z)) n))); intros.
  apply H9.
  apply H8.
  elim (H7 (f x)); intros.
  apply H12.
  assumption.
  intro.
  unfold cond_positivity in |- *.
  case (Rle_dec 0 z); intro.
  split.
  intro feqt; discriminate feqt.
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H7)).
  split.
  intro; auto with real.
  intro; reflexivity.
  cut (Un_cv Wn x0).
  intros.
  assert (Temp : x <= x0 <= y).
   apply IVT_interv_prelim1 with (D:=(fun z : R => cond_positivity (f z))) ; assumption.
  assert (H7 := continuity_seq f Wn x0 (H x0 Temp) H5).
  case (total_order_T 0 (f x0)); intro.
  elim s; intro.
  left; assumption.
  rewrite <- b; right; reflexivity.
  unfold Un_cv in H7; unfold R_dist in H7.
  cut (0 < - f x0).
  intro.
  elim (H7 (- f x0) H8); intros.
  cut (x2 >= x2)%nat; [ intro | unfold ge in |- *; apply le_n ].
  assert (H11 := H9 x2 H10).
  rewrite Rabs_right in H11.
  pattern (- f x0) at 1 in H11; rewrite <- Rplus_0_r in H11.
  unfold Rminus in H11; rewrite (Rplus_comm (f (Wn x2))) in H11.
  assert (H12 := Rplus_lt_reg_r _ _ _ H11).
  assert (H13 := H6 x2).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H13 H12)).
  apply Rle_ge; left; unfold Rminus in |- *; apply Rplus_le_lt_0_compat.
  apply H6.
  exact H8.
  apply Ropp_0_gt_lt_contravar; assumption.
  unfold Wn in |- *; assumption.
  cut (Un_cv Vn x0).
  intros.
  assert (Temp : x <= x0 <= y).
   apply IVT_interv_prelim1 with (D:=(fun z : R => cond_positivity (f z))) ; assumption.
  assert (H7 := continuity_seq f Vn x0 (H x0 Temp) H5).
  case (total_order_T 0 (f x0)); intro.
  elim s; intro.
  unfold Un_cv in H7; unfold R_dist in H7.
  elim (H7 (f x0) a); intros.
  cut (x2 >= x2)%nat; [ intro | unfold ge in |- *; apply le_n ].
  assert (H10 := H8 x2 H9).
  rewrite Rabs_left in H10.
  pattern (f x0) at 2 in H10; rewrite <- Rplus_0_r in H10.
  rewrite Ropp_minus_distr' in H10.
  unfold Rminus in H10.
  assert (H11 := Rplus_lt_reg_r _ _ _ H10).
  assert (H12 := H6 x2).
  cut (0 < f (Vn x2)).
  intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H13 H12)).
  rewrite <- (Ropp_involutive (f (Vn x2))).
  apply Ropp_0_gt_lt_contravar; assumption.
  apply Rplus_lt_reg_r with (f x0 - f (Vn x2)).
  rewrite Rplus_0_r; replace (f x0 - f (Vn x2) + (f (Vn x2) - f x0)) with 0;
    [ unfold Rminus in |- *; apply Rplus_lt_le_0_compat | ring ].
  assumption.
  apply Ropp_0_ge_le_contravar; apply Rle_ge; apply H6.
  right; rewrite <- b; reflexivity.
  left; assumption.
  unfold Vn in |- *; assumption.
Qed.

(* begin hide *)
Ltac case_le H :=
   let t := type of H in 
   let h' := fresh in 
      match t with ?x <= ?y => case (total_order_T x y);
         [intros h'; case h'; clear h' | 
          intros h'; clear -H h'; elimtype False; fourier ] end.
(* end hide *)


Lemma f_interv_is_interv : forall (f:R->R) (lb ub y:R),
       lb < ub ->
       f lb <= y <= f ub ->
       (forall x, lb <=  x <= ub -> continuity_pt f x) ->
       {x | lb <= x <= ub /\ f x = y}.
Proof.
intros f lb ub y lb_lt_ub y_encad f_cont_interv.
 case y_encad ; intro y_encad1.
   case_le y_encad1 ; intros y_encad2 y_encad3 ; case_le y_encad3.
    intro y_encad4.
     clear y_encad y_encad1 y_encad3.
     assert (Cont : forall a : R, lb <= a <= ub -> continuity_pt (fun x => f x - y) a).
      intros a a_encad. unfold continuity_pt, continue_in, limit1_in, limit_in ; simpl ; unfold R_dist.
      intros eps eps_pos. elim (f_cont_interv a a_encad eps eps_pos).
      intros alpha alpha_pos. destruct alpha_pos as (alpha_pos,Temp).
      exists alpha. split.
      assumption. intros x  x_cond.
      replace (f x - y - (f a - y)) with (f x - f a) by field.
      exact (Temp x x_cond).
     assert (H1 : (fun x : R => f x - y) lb < 0).
       apply Rlt_minus. assumption.
      assert (H2 : 0 < (fun x : R => f x - y) ub).
       apply Rgt_minus ; assumption.
     destruct (IVT_interv (fun x => f x - y) lb ub Cont lb_lt_ub H1 H2) as (x,Hx).
     exists x.
     destruct Hx as (Hyp,Result).
     intuition.
     intro H ; exists ub ; intuition.
     intro H ; exists lb ; intuition.
     intro H ; exists ub ; intuition.
Qed.

(** ** The derivative of a reciprocal function       *)


(** * Continuity of the reciprocal function *)

Lemma continuity_pt_recip_prelim : forall (f g:R->R) (lb ub : R) (Pr1:lb < ub),
       (forall x y, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall x, lb <= x <= ub -> (comp g f) x = id x) ->
       (forall a, lb <= a <= ub -> continuity_pt f a) ->
       forall b,
       f lb < b < f ub ->
       continuity_pt g b.
Proof.
assert (Sublemma : forall x y z, Rmax x y < z <-> x < z /\ y < z).
 intros x y z. split.
  unfold Rmax. case (Rle_dec x y) ; intros Hyp Hyp2.
  split. apply Rle_lt_trans with (r2:=y) ; assumption. assumption.
  split. assumption. apply Rlt_trans with (r2:=x).
  assert (Temp : forall x y, ~ x <= y -> x > y).
   intros m n Hypmn. intuition.
  apply Temp ; clear Temp ; assumption.
  assumption.
  intros Hyp.
  unfold Rmax. case (Rle_dec x y).
  intro ; exact (proj2 Hyp).
  intro ; exact (proj1 Hyp).
assert (Sublemma2 : forall x y z, Rmin x y > z <-> x > z /\ y > z).
 intros x y z. split.
  unfold Rmin. case (Rle_dec x y) ; intros Hyp Hyp2.
  split. assumption.
  apply Rlt_le_trans with (r2:=x) ; intuition.
  split.
  apply Rlt_trans with (r2:=y). intuition.
  assert (Temp : forall x y, ~ x <= y -> x > y).
   intros m n Hypmn. intuition.
  apply Temp ; clear Temp ; assumption.
  assumption.
  intros Hyp.
  unfold Rmin. case (Rle_dec x y).
  intro ; exact (proj1 Hyp).
  intro ; exact (proj2 Hyp).
assert (Sublemma3 : forall x y, x <= y /\ x <> y -> x < y).
 intros m n Hyp. unfold Rle in Hyp.
  destruct Hyp as (Hyp1,Hyp2).
  case Hyp1.
  intuition.
  intro Hfalse ; apply False_ind ; apply Hyp2 ; exact Hfalse.
intros f g lb ub lb_lt_ub f_incr_interv f_eq_g f_cont_interv b b_encad.
 assert (f_incr_interv2 : forall x y, lb <= x -> x <= y -> y <= ub -> f x <= f y).
  intros m n cond1 cond2 cond3.
   case cond2.
   intro cond. apply Rlt_le ; apply f_incr_interv ; assumption.
   intro cond ; right ; rewrite cond ; reflexivity.
 unfold continuity_pt, continue_in, limit1_in, limit_in ; intros eps eps_pos.
 unfold dist ; simpl ; unfold R_dist.
 assert (b_encad_e : f lb <= b <= f ub) by intuition.
 elim (f_interv_is_interv f lb ub b lb_lt_ub b_encad_e f_cont_interv) ; intros x Temp.
 destruct Temp as (x_encad,f_x_b).
 assert (lb_lt_x : lb < x).
 assert (Temp : x <> lb).
  intro Hfalse.
  assert (Temp' : b = f lb).
   rewrite <- f_x_b ; rewrite Hfalse ; reflexivity.
  assert (Temp'' : b <> f lb).
   apply Rgt_not_eq ; exact (proj1 b_encad).
  apply Temp'' ; exact Temp'.
 apply Sublemma3.
 split. exact (proj1 x_encad).
 assert (Temp2 : forall x y:R, x <> y <-> y <> x).
  intros m n. split ; intuition.
 rewrite Temp2 ; assumption.
 assert (x_lt_ub : x < ub).
 assert (Temp : x <> ub).
  intro Hfalse.
  assert (Temp' : b = f ub).
   rewrite <- f_x_b ; rewrite Hfalse ; reflexivity.
  assert (Temp'' : b <> f ub).
   apply Rlt_not_eq ; exact (proj2 b_encad).
  apply Temp'' ; exact Temp'.
 apply Sublemma3.
 split ; [exact (proj2 x_encad) | assumption].
 pose (x1 := Rmax (x - eps) lb).
 pose (x2 := Rmin (x + eps) ub).
 assert (Hx1 : x1 = Rmax (x - eps) lb) by intuition.
 assert (Hx2 : x2 = Rmin (x + eps) ub) by intuition.
 assert (x1_encad : lb <= x1 <= ub).
  split. apply RmaxLess2.
  apply Rlt_le. rewrite Hx1. rewrite Sublemma.
  split. apply Rlt_trans with (r2:=x) ; fourier.
  assumption.
 assert (x2_encad : lb <= x2 <= ub).
  split. apply Rlt_le ; rewrite Hx2 ; apply Rgt_lt ; rewrite Sublemma2.
  split. apply Rgt_trans with (r2:=x) ; fourier.
  assumption.
  apply Rmin_r.
 assert (x_lt_x2 : x < x2).
  rewrite Hx2.
  apply Rgt_lt. rewrite Sublemma2.
  split ; fourier.
 assert (x1_lt_x : x1 < x).
  rewrite Hx1.
  rewrite Sublemma.
  split ; fourier.
 exists (Rmin (f x - f x1) (f x2 - f x)).
 split. apply Rmin_pos ; apply Rgt_minus. apply f_incr_interv ; [apply RmaxLess2 | | ] ; fourier.
 apply f_incr_interv ; intuition.
 intros y Temp.
 destruct Temp as (_,y_cond).
  rewrite <- f_x_b in y_cond.
  assert (Temp : forall x y d1 d2, d1 > 0 -> d2 > 0 -> Rabs (y - x) < Rmin d1 d2 -> x - d1 <= y <= x + d2).
   intros.
    split. assert (H10 : forall x y z, x - y <= z -> x - z <= y). intuition. fourier.
    apply H10. apply Rle_trans with (r2:=Rabs (y0 - x0)).
    replace (Rabs (y0 - x0)) with (Rabs (x0 - y0)). apply RRle_abs.
    rewrite <- Rabs_Ropp. unfold Rminus ; rewrite Ropp_plus_distr. rewrite Ropp_involutive.
    intuition.
    apply Rle_trans with (r2:= Rmin d1 d2). apply Rlt_le ; assumption.
    apply Rmin_l.
    assert (H10 : forall x y z, x - y <= z -> x <= y + z). intuition. fourier.
    apply H10. apply Rle_trans with (r2:=Rabs (y0 - x0)). apply RRle_abs.
    apply Rle_trans with (r2:= Rmin d1 d2). apply Rlt_le ; assumption.
    apply Rmin_r.
  assert (Temp' := Temp (f x) y (f x - f x1) (f x2 - f x)).
  replace (f x - (f x - f x1)) with (f x1) in Temp' by field.
  replace (f x + (f x2 - f x)) with (f x2) in Temp' by field.
  assert (T : f x - f x1 > 0).
   apply Rgt_minus. apply f_incr_interv ; intuition.
  assert (T' : f x2 - f x > 0).
   apply Rgt_minus. apply f_incr_interv ; intuition.
  assert (Main := Temp' T T' y_cond).
  clear Temp Temp' T T'.
  assert (x1_lt_x2 : x1 < x2).
   apply Rlt_trans with (r2:=x) ; assumption.
   assert (f_cont_myinterv : forall a : R, x1 <= a <= x2 -> continuity_pt f a).
    intros ; apply f_cont_interv ; split. 
    apply Rle_trans with (r2 := x1) ; intuition.
    apply Rle_trans with (r2 := x2) ; intuition.
   elim (f_interv_is_interv f x1 x2 y x1_lt_x2 Main f_cont_myinterv) ; intros x' Temp.
   destruct Temp as (x'_encad,f_x'_y).
   rewrite <- f_x_b ; rewrite <- f_x'_y.
   unfold comp in f_eq_g. rewrite f_eq_g. rewrite f_eq_g.
   unfold id.
   assert (x'_encad2 : x - eps <= x' <= x + eps).
    split.
    apply Rle_trans with (r2:=x1) ; [ apply RmaxLess1|] ; intuition.
    apply Rle_trans with (r2:=x2) ; [ | apply Rmin_l] ; intuition.
    assert (x1_lt_x' : x1 < x').
     apply Sublemma3.
     assert (x1_neq_x' : x1 <> x').
      intro Hfalse. rewrite Hfalse, f_x'_y in y_cond.
      assert (Hf : Rabs (y - f x) < f x - y).
       apply Rlt_le_trans with (r2:=Rmin (f x - y) (f x2 - f x)). fourier.
       apply Rmin_l.
      assert(Hfin : f x - y < f x - y).
       apply Rle_lt_trans with (r2:=Rabs (y - f x)).
       replace (Rabs (y - f x)) with (Rabs (f x - y)). apply RRle_abs.
       rewrite <- Rabs_Ropp. replace (- (f x - y)) with (y - f x) by field ; reflexivity. fourier.
      apply (Rlt_irrefl (f x - y)) ; assumption.
      split ; intuition.
     assert (x'_lb : x - eps < x').
      apply Sublemma3.
      split. intuition. apply Rlt_not_eq.
      apply Rle_lt_trans with (r2:=x1) ; [ apply RmaxLess1|] ; intuition.
     assert (x'_lt_x2 : x' < x2).
     apply Sublemma3.
     assert (x1_neq_x' : x' <> x2).
      intro Hfalse. rewrite <- Hfalse, f_x'_y in y_cond.
      assert (Hf : Rabs (y - f x) < y - f x).
       apply Rlt_le_trans with (r2:=Rmin (f x - f x1) (y - f x)). fourier.
       apply Rmin_r.
      assert(Hfin : y - f x < y - f x).
       apply Rle_lt_trans with (r2:=Rabs (y - f x)). apply RRle_abs. fourier.
      apply (Rlt_irrefl (y - f x)) ; assumption.
      split ; intuition.
     assert (x'_ub : x' < x + eps).
      apply Sublemma3.
      split. intuition. apply Rlt_not_eq.
      apply Rlt_le_trans with (r2:=x2) ; [ |rewrite Hx2 ; apply Rmin_l] ; intuition.
    apply Rabs_def1 ; fourier.
    assumption.
    split. apply Rle_trans with (r2:=x1) ; intuition.
    apply Rle_trans with (r2:=x2) ; intuition.
Qed.

Lemma continuity_pt_recip_interv : forall (f g:R->R) (lb ub : R) (Pr1:lb < ub),
       (forall x y, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall x, f lb <= x -> x <= f ub -> (comp f g) x = id x) ->
       (forall x, f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
       (forall a, lb <= a <= ub -> continuity_pt f a) ->
       forall b,
       f lb < b < f ub ->
       continuity_pt g b.
Proof.
intros f g lb ub lb_lt_ub f_incr_interv f_eq_g g_wf.
assert (g_eq_f_prelim := leftinv_is_rightinv_interv f g lb ub f_incr_interv f_eq_g).
assert (g_eq_f : forall x, lb <= x <= ub -> (comp g f) x = id x).
intro x ; apply g_eq_f_prelim ; assumption.
apply (continuity_pt_recip_prelim f g lb ub lb_lt_ub f_incr_interv g_eq_f).
Qed.

(** *   Derivability of the reciprocal function        *)

Lemma derivable_pt_lim_recip_interv : forall (f g:R->R) (lb ub x:R)
       (Prf:forall a : R, g lb <= a <= g ub -> derivable_pt f a) (Prg : continuity_pt g x),
       lb < ub ->
       lb < x < ub ->
       forall (Prg_incr:g lb <= g x <= g ub),
       (forall x, lb <= x <= ub -> (comp f g) x = id x) ->
       derive_pt f (g x) (Prf (g x) Prg_incr) <> 0 ->
       derivable_pt_lim g x (1 / derive_pt f (g x) (Prf (g x) Prg_incr)).
Proof.
intros f g lb ub x Prf g_cont_pur lb_lt_ub x_encad Prg_incr f_eq_g df_neq.
 assert (x_encad2 : lb <= x <= ub).
  split ; apply Rlt_le ; intuition.
 elim (Prf (g x)); simpl; intros l Hl.
 unfold derivable_pt_lim.
 intros eps eps_pos.
  pose (y := g x).
   assert (Hlinv := limit_inv).
    assert (Hf_deriv : forall eps:R,
    0 < eps ->
    exists delta : posreal,
    (forall h:R,
    h <> 0 -> Rabs h < delta -> Rabs ((f (g x + h) - f (g x)) / h - l) < eps)).
     intros eps0 eps0_pos.
      red in Hl ; red in Hl. elim (Hl eps0 eps0_pos).
      intros deltatemp Htemp.
       exists deltatemp ; exact Htemp.
    elim (Hf_deriv eps eps_pos).
    intros deltatemp Htemp.
     red in Hlinv ; red in Hlinv ; simpl dist in Hlinv ; unfold R_dist in Hlinv.
     assert (Hlinv' := Hlinv (fun h => (f (y+h) - f y)/h) (fun h => h <>0) l 0).
     unfold limit1_in, limit_in, dist in Hlinv' ; simpl in Hlinv'. unfold R_dist in Hlinv'.
     assert (Premisse : (forall eps : R,
     eps > 0 ->
     exists alp : R,
     alp > 0 /\
     (forall x : R,
     (fun h => h <>0) x /\ Rabs (x - 0) < alp ->
     Rabs ((f (y + x) - f y) / x - l) < eps))).
      intros eps0 eps0_pos.
       elim (Hf_deriv eps0 eps0_pos).
       intros deltatemp' Htemp'.
        exists deltatemp'.
        split.
         exact deltatemp'.(cond_pos).
         intros htemp cond.
          apply (Htemp' htemp).
          exact (proj1 cond).
         replace (htemp) with (htemp - 0).
         exact (proj2 cond).
         intuition.
     assert (Premisse2 : l <> 0).
      intro l_null.
       rewrite l_null in Hl.
       apply df_neq.
       rewrite derive_pt_eq.
       exact Hl.                
     elim (Hlinv' Premisse Premisse2 eps eps_pos).
     intros alpha cond.
      assert (alpha_pos := proj1 cond) ; assert (inv_cont := proj2 cond) ; clear cond.
      unfold derivable, derivable_pt, derivable_pt_abs, derivable_pt_lim in Prf.
      elim (Hl eps eps_pos).
      intros delta f_deriv.
       assert (g_cont := g_cont_pur).
       unfold continuity_pt, continue_in, limit1_in, limit_in in g_cont.
       pose (mydelta := Rmin delta alpha).
       assert (mydelta_pos : mydelta > 0).
        unfold mydelta, Rmin.
        case (Rle_dec delta alpha).
        intro ; exact (delta.(cond_pos)).
        intro ; exact alpha_pos.
       elim (g_cont mydelta mydelta_pos).
       intros delta' new_g_cont.
        assert(delta'_pos := proj1 (new_g_cont)).
        clear g_cont ; assert (g_cont := proj2 (new_g_cont)) ; clear new_g_cont.
        pose (mydelta'' := Rmin delta' (Rmin (x - lb) (ub - x))).
        assert(mydelta''_pos : mydelta'' > 0).
         unfold mydelta''.
         apply Rmin_pos ; [intuition | apply Rmin_pos] ; apply Rgt_minus ; intuition.
        pose (delta'' := mkposreal mydelta'' mydelta''_pos: posreal).
        exists delta''.
        intros h h_neq h_le_delta'.
  assert (lb <= x +h <= ub).
 assert (Sublemma2 : forall x y, Rabs x < Rabs y -> y > 0 -> x < y).
  intros m n Hyp_abs y_pos. apply Rlt_le_trans with (r2:=Rabs n).
   apply Rle_lt_trans with (r2:=Rabs m) ; [ | assumption] ; apply RRle_abs.
   apply Req_le ; apply Rabs_right ; apply Rgt_ge ; assumption.
 assert (lb <= x + h <= ub).
 split.
 assert (Sublemma : forall x y z, -z <= y - x -> x <= y + z).
  intros ; fourier.
 apply Sublemma.
 apply Rlt_le ; apply Sublemma2. rewrite Rabs_Ropp.
 apply Rlt_le_trans with (r2:=x-lb) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (x - lb) (ub - x)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta' (Rmin (x - lb) (ub - x))).
 apply Rlt_le_trans with (r2:=delta''). assumption. intuition. apply Rmin_r.
 apply Rgt_minus. intuition.
 assert (Sublemma : forall x y z, y <= z - x -> x + y <= z).
  intros ; fourier.
 apply Sublemma.
 apply Rlt_le ; apply Sublemma2.
 apply Rlt_le_trans with (r2:=ub-x) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (x - lb) (ub - x)) ; [| apply Rmin_r] ;
 apply Rlt_le_trans with (r2:=Rmin delta' (Rmin (x - lb) (ub - x))) ; [| apply Rmin_r] ; assumption.
 apply Rlt_le_trans with (r2:=delta''). assumption.
  apply Rle_trans with (r2:=Rmin delta' (Rmin (x - lb) (ub - x))). intuition.
  apply Rle_trans with (r2:=Rmin (x - lb) (ub - x)). apply Rmin_r. apply Rmin_r.
         replace ((g (x + h) - g x) / h) with (1/ (h / (g (x + h) - g x))).
         assert (Hrewr : h = (comp f g ) (x+h) - (comp f g) x).
          rewrite f_eq_g. rewrite f_eq_g ; unfold id. rewrite Rplus_comm ;
          unfold Rminus ; rewrite Rplus_assoc ; rewrite Rplus_opp_r. intuition. intuition.    
 assumption.
         split ; [|intuition].
         assert (Sublemma : forall x y z, - z <= y - x -> x <= y + z).
          intros ; fourier.
         apply Sublemma ; apply Rlt_le ; apply Sublemma2. rewrite Rabs_Ropp.
 apply Rlt_le_trans with (r2:=x-lb) ; [| apply RRle_abs] ;
 apply Rlt_le_trans with (r2:=Rmin (x - lb) (ub - x)) ; [| apply Rmin_l] ;
 apply Rlt_le_trans with (r2:=Rmin delta' (Rmin (x - lb) (ub - x))) ; [| apply Rmin_r] ; assumption.
 apply Rgt_minus. intuition.
 field.
 split. assumption.
 intro Hfalse. assert (Hf : g (x+h) = g x) by intuition.
 assert ((comp f g) (x+h) = (comp f g) x).
  unfold comp ; rewrite Hf ; intuition.
 assert (Main : x+h = x).
 replace (x +h) with (id (x+h)) by intuition.
 assert (Temp : x = id x) by intuition ; rewrite Temp at 2 ; clear Temp.
 rewrite <- f_eq_g. rewrite <- f_eq_g. assumption.
 intuition. assumption.
 assert (h = 0).
 apply Rplus_0_r_uniq with (r:=x) ; assumption.
 apply h_neq ; assumption.
         replace ((g (x + h) - g x) / h) with (1/ (h / (g (x + h) - g x))).
         assert (Hrewr : h = (comp f g ) (x+h) - (comp f g) x).
          rewrite f_eq_g. rewrite f_eq_g. unfold id ; rewrite Rplus_comm ;
          unfold Rminus ; rewrite Rplus_assoc ; rewrite Rplus_opp_r ; intuition.
          assumption. assumption.
         rewrite Hrewr at 1. 
         unfold comp.
         replace (g(x+h)) with (g x + (g (x+h) - g(x))) by field.
         pose (h':=g (x+h) - g x).
         replace (g (x+h) - g x) with h' by intuition.
         replace (g x + h' - g x) with h' by field.
         assert (h'_neq : h' <> 0).
          unfold h'.
          intro Hfalse.
          unfold Rminus in Hfalse ; apply Rminus_diag_uniq in Hfalse.
          assert (Hfalse' : (comp f g) (x+h) = (comp f g) x).
           intros ; unfold comp ; rewrite Hfalse ; trivial.
          rewrite f_eq_g in Hfalse' ; rewrite f_eq_g in Hfalse'.
          unfold id in Hfalse'.
          apply Rplus_0_r_uniq in Hfalse'.
          apply h_neq ; exact Hfalse'. assumption. assumption. assumption.
         unfold Rdiv at 1 3; rewrite Rmult_1_l ; rewrite Rmult_1_l.
         apply inv_cont.
         split.
          exact h'_neq.
          rewrite Rminus_0_r. 
          unfold continuity_pt, continue_in, limit1_in, limit_in in g_cont_pur.
          elim (g_cont_pur mydelta mydelta_pos).
          intros delta3 cond3.
          unfold dist in cond3 ; simpl in cond3 ; unfold R_dist in cond3.
          unfold h'.
          assert (mydelta_le_alpha : mydelta <= alpha).
           unfold mydelta, Rmin ; case (Rle_dec delta alpha).
           trivial.
           intro ; intuition.
          apply Rlt_le_trans with (r2:=mydelta).
          unfold dist in g_cont ; simpl in g_cont ; unfold R_dist in g_cont ; apply g_cont.
          split.
           unfold D_x ; simpl.
           split.
            unfold no_cond ; trivial.
            intro Hfalse ; apply h_neq.
             apply (Rplus_0_r_uniq x).
             symmetry ; assumption.
            replace (x + h - x) with h by field. 
            apply Rlt_le_trans with (r2:=delta'').
            assumption ; unfold delta''. intuition.
            apply Rle_trans with (r2:=mydelta''). apply Req_le. unfold delta''. intuition.
            apply Rmin_l. assumption.
            field ; split.
             assumption.
             intro Hfalse ; apply h_neq.
             apply (Rplus_0_r_uniq x).
             assert (Hfin : (comp f g) (x+h) = (comp f g) x).
              apply Rminus_diag_uniq in Hfalse.
              unfold comp.
              rewrite Hfalse ; reflexivity.
              rewrite f_eq_g in Hfin. rewrite f_eq_g in Hfin. unfold id in Hfin. exact Hfin.
              assumption. assumption.
Qed.

Lemma derivable_pt_recip_interv_prelim0 : forall (f g : R -> R) (lb ub x : R)
       (Prf : forall a : R, g lb <= a <= g ub -> derivable_pt f a),
       continuity_pt g x ->
       lb < ub ->
       lb < x < ub ->
       forall Prg_incr : g lb <= g x <= g ub,
       (forall x0 : R, lb <= x0 <= ub -> comp f g x0 = id x0) ->
       derive_pt f (g x) (Prf (g x) Prg_incr) <> 0 ->
       derivable_pt g x.
Proof.
intros f g lb ub x Prf g_cont_pt lb_lt_ub x_encad Prg_incr f_eq_g Df_neq.
unfold derivable_pt, derivable_pt_abs.
exists (1 / derive_pt f (g x) (Prf (g x) Prg_incr)).
apply derivable_pt_lim_recip_interv ; assumption.
Qed.

Lemma derivable_pt_recip_interv_prelim1 :forall (f g:R->R) (lb ub x : R),
         lb < ub ->
         f lb < x < f ub ->
         (forall x : R, f lb <= x -> x <= f ub -> comp f g x = id x) ->
         (forall x : R, f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
         (forall x y : R, lb <= x -> x < y -> y <= ub -> f x < f y) ->
         (forall a : R, lb <= a <= ub -> derivable_pt f a) ->
         derivable_pt f (g x).
Proof.
intros f g lb ub x lb_lt_ub x_encad f_eq_g g_ok f_incr f_derivable.
 apply f_derivable.
 assert (Left_inv := leftinv_is_rightinv_interv f g lb ub f_incr f_eq_g g_ok).
 replace lb with ((comp g f) lb).
 replace ub with ((comp g f) ub).
 unfold comp.
 assert (Temp:= f_incr_implies_g_incr_interv f g lb ub lb_lt_ub f_incr f_eq_g g_ok).
 split ; apply Rlt_le ; apply Temp ; intuition.
 apply Left_inv ; intuition.
 apply Left_inv ; intuition.
Qed.

Lemma derivable_pt_recip_interv : forall (f g:R->R) (lb ub x : R)
         (lb_lt_ub:lb < ub) (x_encad:f lb < x < f ub)
         (f_eq_g:forall x : R, f lb <= x -> x <= f ub -> comp f g x = id x)
         (g_wf:forall x : R, f lb <= x -> x <= f ub -> lb <= g x <= ub)
         (f_incr:forall x y : R, lb <= x -> x < y -> y <= ub -> f x < f y)
         (f_derivable:forall a : R, lb <= a <= ub -> derivable_pt f a),
         derive_pt f (g x)
              (derivable_pt_recip_interv_prelim1 f g lb ub x lb_lt_ub
              x_encad f_eq_g g_wf f_incr f_derivable)
         <> 0 ->
         derivable_pt g x.
Proof.
intros f g lb ub x lb_lt_ub x_encad f_eq_g g_wf f_incr f_derivable Df_neq.
 assert(g_incr : g (f lb) < g x < g (f ub)).
  assert (Temp:= f_incr_implies_g_incr_interv f g lb ub lb_lt_ub f_incr f_eq_g g_wf).
  split ; apply Temp ; intuition.
  exact (proj1 x_encad). apply Rlt_le ; exact (proj2 x_encad).
  apply Rlt_le ; exact (proj1 x_encad). exact (proj2 x_encad).
 assert(g_incr2 :  g (f lb) <= g x <= g (f ub)).
  split ; apply Rlt_le ; intuition.
 assert (g_eq_f :=  leftinv_is_rightinv_interv f g lb ub f_incr f_eq_g g_wf).
 unfold comp, id in g_eq_f.
 assert (f_derivable2 : forall a : R, g (f lb) <= a <= g (f ub) -> derivable_pt f a).
  intros a a_encad ; apply f_derivable.
   rewrite g_eq_f in a_encad ; rewrite g_eq_f in a_encad ; intuition.
 apply derivable_pt_recip_interv_prelim0 with (f:=f) (lb:=f lb) (ub:=f ub)
     (Prf:=f_derivable2) (Prg_incr:=g_incr2).
 apply continuity_pt_recip_interv with (f:=f) (lb:=lb) (ub:=ub) ; intuition.
 apply derivable_continuous_pt ; apply f_derivable ; intuition.
 exact (proj1 x_encad). exact (proj2 x_encad).  apply f_incr ; intuition.
 assumption.
 intros x0 x0_encad ; apply f_eq_g ; intuition.
 rewrite pr_nu_var2_interv with (g:=f) (lb:=lb) (ub:=ub) (pr2:=derivable_pt_recip_interv_prelim1 f g lb ub x lb_lt_ub x_encad
      f_eq_g g_wf f_incr f_derivable) ; [| |rewrite g_eq_f in g_incr ; rewrite g_eq_f in g_incr| ] ; intuition.
Qed.

(****************************************************)
(** *   Value of the derivative of the reciprocal function        *)
(****************************************************)

Lemma derive_pt_recip_interv_prelim0 : forall (f g:R->R) (lb ub x:R)
       (Prf:derivable_pt f (g x)) (Prg:derivable_pt g x),
       lb < ub ->
       lb < x < ub ->
       (forall x, lb < x < ub -> (comp f g) x = id x) ->
       derive_pt f (g x) Prf <> 0 ->
       derive_pt g x Prg = 1 / (derive_pt f (g x) Prf).
Proof.
intros f g lb ub x Prf Prg lb_lt_ub x_encad local_recip Df_neq.
 replace (derive_pt g x Prg) with
  ((derive_pt g x Prg) * (derive_pt f (g x) Prf) * / (derive_pt f (g x) Prf)).
 unfold Rdiv.
 rewrite (Rmult_comm _ (/ derive_pt f (g x) Prf)).
 rewrite (Rmult_comm _ (/ derive_pt f (g x) Prf)). 
 apply Rmult_eq_compat_l. 
 rewrite Rmult_comm.
 rewrite <- derive_pt_comp.
 assert (x_encad2 : lb <= x <= ub) by intuition.
 rewrite pr_nu_var2_interv with (g:=id) (pr2:= derivable_pt_id_interv lb ub x x_encad2) (lb:=lb) (ub:=ub) ; [reg| | |] ; assumption.
 rewrite Rmult_assoc, Rinv_r.
 intuition.
 assumption.
Qed.

Lemma derive_pt_recip_interv_prelim1_0 : forall (f g:R->R) (lb ub x:R), 
       lb < ub ->
       f lb < x < f ub ->
       (forall x y : R, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall x : R, f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
       (forall x, f lb <= x -> x <= f ub -> (comp f g) x = id x) ->
       lb < g x < ub.
Proof.
intros f g lb ub x lb_lt_ub x_encad f_incr g_wf f_eq_g.
 assert (Temp:= f_incr_implies_g_incr_interv f g lb ub lb_lt_ub f_incr f_eq_g g_wf).
 assert (Left_inv := leftinv_is_rightinv_interv f g lb ub f_incr f_eq_g g_wf).
 unfold comp, id in Left_inv.
 split ; [rewrite <- Left_inv with (x:=lb) | rewrite <- Left_inv ].
 apply Temp ; intuition.
 intuition.
 apply Temp ; intuition.
 intuition.
Qed.

Lemma derive_pt_recip_interv_prelim1_1 : forall (f g:R->R) (lb ub x:R), 
       lb < ub ->
       f lb < x < f ub ->
       (forall x y : R, lb <= x -> x < y -> y <= ub -> f x < f y) ->
       (forall x : R, f lb <= x -> x <= f ub -> lb <= g x <= ub) ->
       (forall x, f lb <= x -> x <= f ub -> (comp f g) x = id x) ->
       lb <= g x <= ub.
Proof.
intros f g lb ub x lb_lt_ub x_encad f_incr g_wf f_eq_g.
 assert (Temp := derive_pt_recip_interv_prelim1_0 f g lb ub x lb_lt_ub x_encad f_incr g_wf f_eq_g).
 split ; apply Rlt_le ; intuition.
Qed.

Lemma derive_pt_recip_interv : forall (f g:R->R) (lb ub x:R)
       (lb_lt_ub:lb < ub) (x_encad:f lb < x < f ub)
       (f_incr:forall x y : R, lb <= x -> x < y -> y <= ub -> f x < f y)
       (g_wf:forall x : R, f lb <= x -> x <= f ub -> lb <= g x <= ub)
       (Prf:forall a : R, lb <= a <= ub -> derivable_pt f a)
       (f_eq_g:forall x, f lb <= x -> x <= f ub -> (comp f g) x = id x)
       (Df_neq:derive_pt f (g x) (derivable_pt_recip_interv_prelim1 f g lb ub x
                 lb_lt_ub x_encad f_eq_g g_wf f_incr Prf) <> 0),
       derive_pt g x (derivable_pt_recip_interv f g lb ub x lb_lt_ub x_encad f_eq_g
                 g_wf f_incr Prf Df_neq)
       =
       1 / (derive_pt f (g x) (Prf (g x) (derive_pt_recip_interv_prelim1_1 f g lb ub x
       lb_lt_ub x_encad f_incr g_wf f_eq_g))).
Proof.
intros.
 assert(g_incr := (derive_pt_recip_interv_prelim1_1 f g lb ub x lb_lt_ub
        x_encad f_incr g_wf f_eq_g)).
 apply derive_pt_recip_interv_prelim0 with (lb:=f lb) (ub:=f ub) ;
 [intuition |assumption | intuition |].
 intro Hfalse ; apply Df_neq.  rewrite pr_nu_var2_interv with (g:=f) (lb:=lb) (ub:=ub)
        (pr2:= (Prf (g x) (derive_pt_recip_interv_prelim1_1 f g lb ub x lb_lt_ub x_encad
                 f_incr g_wf f_eq_g))) ;
 [intuition | intuition | | intuition].
 exact (derive_pt_recip_interv_prelim1_0 f g lb ub x lb_lt_ub x_encad f_incr g_wf f_eq_g).
Qed.
  
(****************************************************)
(** * Existence of the derivative of a function which is the limit of a sequence of functions *)
(****************************************************)

(* begin hide *)
Lemma ub_lt_2_pos : forall x ub lb, lb < x -> x < ub -> 0 < (ub-lb)/2.
Proof.
intros x ub lb lb_lt_x x_lt_ub.
 assert (T : 0 < ub - lb).
  fourier.
 unfold Rdiv ; apply Rlt_mult_inv_pos ; intuition.
Qed.

Definition mkposreal_lb_ub (x lb ub:R) (lb_lt_x:lb<x) (x_lt_ub:x<ub) : posreal.
 apply (mkposreal ((ub-lb)/2) (ub_lt_2_pos x ub lb lb_lt_x x_lt_ub)).
Defined.
(* end hide *)

Definition boule_of_interval x y (h : x < y) :
  {c :R & {r : posreal | c - r = x /\ c + r = y}}.
exists ((x + y)/2).
assert (radius : 0 < (y - x)/2).
 unfold Rdiv; apply Rmult_lt_0_compat; fourier.
 exists (mkposreal _ radius).
 simpl; split; unfold Rdiv; field.
Qed.

Definition boule_in_interval x y z (h : x < z < y) :
  {c : R & {r | Boule c r z /\  x < c - r /\ c + r < y}}.
Proof.
assert (cmp : x * /2 + z * /2 < z * /2 + y * /2).
destruct h as [h1 h2]; fourier.
destruct (boule_of_interval _ _ cmp) as [c [r [P1 P2]]].
exists c, r; split.
 destruct h; unfold Boule; simpl; apply Rabs_def1; fourier.
destruct h; split; fourier.
Qed.

Lemma Ball_in_inter : forall c1 c2 r1 r2 x,
  Boule c1 r1 x -> Boule c2 r2 x ->
  {r3 : posreal | forall y, Boule x r3 y -> Boule c1 r1 y /\ Boule c2 r2 y}.
intros c1 c2 [r1 r1p] [r2 r2p] x; unfold Boule; simpl; intros in1 in2.
assert (Rmax (c1 - r1)(c2 - r2) < x).
 apply Rmax_lub_lt;[revert in1 | revert in2]; intros h;
  apply Rabs_def2 in h; destruct h; fourier.
assert (x < Rmin (c1 + r1) (c2 + r2)).
 apply Rmin_glb_lt;[revert in1 | revert in2]; intros h;
  apply Rabs_def2 in h; destruct h; fourier.
assert (t: 0 < Rmin (x - Rmax (c1 - r1) (c2 - r2)) 
              (Rmin (c1 + r1) (c2 + r2) - x)).
 apply Rmin_glb_lt; fourier.
exists (mkposreal _ t).
apply Rabs_def2 in in1; destruct in1.
apply Rabs_def2 in in2; destruct in2.
assert (c1 - r1 <= Rmax (c1 - r1) (c2 - r2)) by apply Rmax_l.
assert (c2 - r2 <= Rmax (c1 - r1) (c2 - r2)) by apply Rmax_r.
assert (Rmin (c1 + r1) (c2 + r2) <= c1 + r1) by apply Rmin_l.
assert (Rmin (c1 + r1) (c2 + r2) <= c2 + r2) by apply Rmin_r.
assert (Rmin (x - Rmax (c1 - r1) (c2 - r2)) 
         (Rmin (c1 + r1) (c2 + r2) - x) <= x - Rmax (c1 - r1) (c2 - r2))
 by apply Rmin_l.
assert (Rmin (x - Rmax (c1 - r1) (c2 - r2)) 
         (Rmin (c1 + r1) (c2 + r2) - x) <= Rmin (c1 + r1) (c2 + r2) - x)
 by apply Rmin_r.
simpl.
intros y h; apply Rabs_def2 in h; destruct h;split; apply Rabs_def1; fourier.
Qed.

Lemma Boule_center : forall x r, Boule x r x.
Proof.
intros x [r rpos]; unfold Boule, Rminus; simpl; rewrite Rplus_opp_r.
rewrite Rabs_pos_eq;[assumption | apply Rle_refl].
Qed.

Lemma derivable_pt_lim_CVU : forall (fn fn':nat -> R -> R) (f g:R->R)
      (x:R) c r, Boule c r x ->
      (forall y n, Boule c r y -> derivable_pt_lim (fn n) y (fn' n y)) ->
      (forall y, Boule c r y -> Un_cv (fun n => fn n y) (f y)) ->
      (CVU fn' g c r) ->
      (forall y, Boule c r y -> continuity_pt g y) ->
      derivable_pt_lim f x (g x).
Proof.
intros fn fn' f g x c' r xinb Dfn_eq_fn' fn_CV_f fn'_CVU_g g_cont eps eps_pos.
assert (eps_8_pos : 0 < eps / 8) by fourier.
elim (g_cont x xinb _ eps_8_pos) ; clear g_cont ;
intros delta1 (delta1_pos, g_cont).
destruct (Ball_in_inter _ _ _ _ _ xinb
   (Boule_center x (mkposreal _ delta1_pos)))
   as [delta Pdelta].
exists delta; intros h hpos hinbdelta.
assert (eps'_pos : 0 < (Rabs h) * eps / 4).
 unfold Rdiv ; rewrite Rmult_assoc ; apply Rmult_lt_0_compat.
 apply Rabs_pos_lt ; assumption.
fourier.
destruct (fn_CV_f x xinb ((Rabs h) * eps / 4) eps'_pos) as [N2 fnx_CV_fx].
assert (xhinbxdelta : Boule x delta (x + h)).
 clear -hinbdelta; apply Rabs_def2 in hinbdelta; unfold Boule; simpl.
 destruct hinbdelta; apply Rabs_def1; fourier.
assert (t : Boule c' r (x + h)).
 apply Pdelta in xhinbxdelta; tauto.
destruct (fn_CV_f (x+h) t ((Rabs h) * eps / 4) eps'_pos) as [N1 fnxh_CV_fxh].
clear fn_CV_f t.
destruct (fn'_CVU_g (eps/8) eps_8_pos) as [N3 fn'c_CVU_gc].
pose (N := ((N1 + N2) + N3)%nat).
assert (Main : Rabs ((f (x+h) - fn N (x+h)) - (f x - fn N x) + (fn N (x+h) - fn N x - h * (g x))) < (Rabs h)*eps).
 apply Rle_lt_trans with (Rabs (f (x + h) - fn N (x + h) - (f x - fn N x)) +  Rabs ((fn N (x + h) - fn N x - h * g x))).
  solve[apply Rabs_triang].
 apply Rle_lt_trans with (Rabs (f (x + h) - fn N (x + h)) + Rabs (- (f x - fn N x)) + Rabs (fn N (x + h) - fn N x - h * g x)).
  solve[apply Rplus_le_compat_r ; apply Rabs_triang].
 rewrite Rabs_Ropp.
 case (Rlt_le_dec h 0) ; intro sgn_h.
  assert (pr1 : forall c : R, x + h < c < x -> derivable_pt (fn N) c).
   intros c c_encad ; unfold derivable_pt.
   exists (fn' N c) ; apply Dfn_eq_fn'.
   assert (t : Boule x delta c).
    apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta; destruct c_encad.
    apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
   apply Pdelta in t; tauto.
  assert (pr2 : forall c : R, x + h < c < x -> derivable_pt id c).
   solve[intros; apply derivable_id].
  assert (xh_x : x+h < x) by fourier.
  assert (pr3 : forall c : R, x + h <= c <= x -> continuity_pt (fn N) c).
   intros c c_encad ; apply derivable_continuous_pt.
   exists (fn' N c) ; apply Dfn_eq_fn' ; intuition.
   assert (t : Boule x delta c).
    apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
    apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
   apply Pdelta in t; tauto.
  assert (pr4 : forall c : R, x + h <= c <= x -> continuity_pt id c).
   solve[intros; apply derivable_continuous ; apply derivable_id].
  destruct (MVT (fn N) id (x+h) x pr1 pr2 xh_x pr3 pr4) as [c [P Hc]].
  assert (Hc' : h * derive_pt (fn N) c (pr1 c P) = (fn N (x+h) - fn N x)).
   apply Rmult_eq_reg_l with (-1).
    replace (-1 * (h * derive_pt (fn N) c (pr1 c P))) with (-h * derive_pt (fn N) c (pr1 c P)) by field.
    replace (-1 * (fn N (x + h) - fn N x)) with (- (fn N (x + h) - fn N x)) by field.
    replace (-h) with (id x - id (x + h)) by (unfold id; field).
    rewrite <- Rmult_1_r ; replace 1 with (derive_pt id c (pr2 c P)) by reg.
    replace (- (fn N (x + h) - fn N x)) with (fn N x - fn N (x + h)) by field.
    assumption.
   solve[apply Rlt_not_eq ; intuition].
  rewrite <- Hc'; clear Hc Hc'.
  replace (derive_pt (fn N) c (pr1 c P)) with (fn' N c).
  replace (h * fn' N c - h * g x) with (h * (fn' N c - g x)) by field.
   rewrite Rabs_mult.
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs (f x - fn N x) + Rabs h * Rabs (fn' N c - g x)).
    apply Rplus_lt_compat_r ; apply Rplus_lt_compat_r ; unfold R_dist in fnxh_CV_fxh ;
 rewrite Rabs_minus_sym ; apply fnxh_CV_fxh.
   unfold N; omega.
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 + Rabs h * Rabs (fn' N c - g x)).
    apply Rplus_lt_compat_r ; apply Rplus_lt_compat_l.
    unfold R_dist in fnx_CV_fx ; rewrite Rabs_minus_sym ; apply fnx_CV_fx.
    unfold N ; omega.
   replace (fn' N c - g x)  with ((fn' N c - g c) +  (g c - g x)) by field.
   apply Rle_lt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 +
          Rabs h * Rabs (fn' N c - g c) + Rabs h * Rabs (g c - g x)).
    rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ;
    apply Rplus_le_compat_l ; apply Rplus_le_compat_l ;
    rewrite <- Rmult_plus_distr_l ; apply Rmult_le_compat_l. 
     solve[apply Rabs_pos].
    solve[apply Rabs_triang].
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 +
          Rabs h * (eps / 8) + Rabs h * Rabs (g c - g x)).
    apply Rplus_lt_compat_r; apply Rplus_lt_compat_l; apply Rmult_lt_compat_l.
     apply Rabs_pos_lt ; assumption.
    rewrite Rabs_minus_sym ; apply fn'c_CVU_gc.
     unfold N ; omega.
    assert (t : Boule x delta c).
     destruct P.
     apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
     apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
    apply Pdelta in t; tauto.
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 + Rabs h * (eps / 8) +
         Rabs h * (eps / 8)).
    rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ;
    apply Rplus_lt_compat_l ; apply Rplus_lt_compat_l ; rewrite <- Rmult_plus_distr_l ;
    rewrite <- Rmult_plus_distr_l ; apply Rmult_lt_compat_l.
     apply Rabs_pos_lt ; assumption.
     apply Rplus_lt_compat_l ; simpl in g_cont ; apply g_cont ; split ; [unfold D_x ; split |].
      solve[unfold no_cond ; intuition].
     apply Rgt_not_eq ; exact (proj2 P).
    apply Rlt_trans with (Rabs h).
     apply Rabs_def1. 
      apply Rlt_trans with 0.
       destruct P; fourier.
      apply Rabs_pos_lt ; assumption.
     rewrite <- Rabs_Ropp, Rabs_pos_eq, Ropp_involutive;[ | fourier]. 
     destruct P; fourier.
    clear -Pdelta xhinbxdelta.
    apply Pdelta in xhinbxdelta; destruct xhinbxdelta as [_ P'].
    apply Rabs_def2 in P'; simpl in P'; destruct P';
    apply Rabs_def1; fourier.
   rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite <- Rmult_plus_distr_l.
   replace (Rabs h * eps / 4 + (Rabs h * eps / 4 + Rabs h * (eps / 8 + eps / 8))) with
      (Rabs h * (eps / 4 + eps / 4 + eps / 8 + eps / 8)) by field.
   apply Rmult_lt_compat_l. 
    apply Rabs_pos_lt ; assumption.
   fourier.
  assert (H := pr1 c P) ; elim H ; clear H ; intros l Hl.
  assert (Temp : l = fn' N c).
   assert (bc'rc : Boule c' r c).
    assert (t : Boule x delta c).
     clear - xhinbxdelta P.
     destruct P; apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
     apply Rabs_def1; fourier.
    apply Pdelta in t; tauto.
   assert (Hl' := Dfn_eq_fn' c N bc'rc).
   unfold derivable_pt_abs in Hl; clear -Hl Hl'.
   apply uniqueness_limite with (f:= fn N) (x:=c) ; assumption.
  rewrite <- Temp.
  assert (Hl' : derivable_pt (fn N) c).
  exists l ; apply Hl.
  rewrite pr_nu_var with (g:= fn N) (pr2:=Hl').
   elim Hl' ; clear Hl' ; intros l' Hl'.
   assert (Main : l = l').
    apply uniqueness_limite with (f:= fn N) (x:=c) ; assumption.
   rewrite Main ; reflexivity.
  reflexivity.
 assert (h_pos : h > 0).
  case sgn_h ; intro Hyp.
  assumption.
  apply False_ind ; apply hpos ; symmetry ; assumption.
 clear sgn_h.
 assert (pr1 : forall c : R, x < c < x + h -> derivable_pt (fn N) c).
  intros c c_encad ; unfold derivable_pt.
  exists (fn' N c) ; apply Dfn_eq_fn'.
  assert (t : Boule x delta c).
   apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta; destruct c_encad.
   apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
  apply Pdelta in t; tauto.
  assert (pr2 : forall c : R, x < c < x + h -> derivable_pt id c).
   solve[intros; apply derivable_id].
  assert (xh_x : x < x + h) by fourier.
  assert (pr3 : forall c : R, x <= c <= x + h -> continuity_pt (fn N) c).
   intros c c_encad ; apply derivable_continuous_pt.
   exists (fn' N c) ; apply Dfn_eq_fn' ; intuition.
   assert (t : Boule x delta c).
    apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
    apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
   apply Pdelta in t; tauto.
  assert (pr4 : forall c : R, x <= c <= x + h -> continuity_pt id c).
   solve[intros; apply derivable_continuous ; apply derivable_id].
  destruct (MVT (fn N) id x (x+h) pr1 pr2 xh_x pr3 pr4) as [c [P Hc]].
  assert (Hc' : h * derive_pt (fn N) c (pr1 c P) = fn N (x+h) - fn N x).
    pattern h at 1; replace h with (id (x + h) - id x) by (unfold id; field).
    rewrite <- Rmult_1_r ; replace 1 with (derive_pt id c (pr2 c P)) by reg.
    assumption.
  rewrite <- Hc'; clear Hc Hc'.
  replace (derive_pt (fn N) c (pr1 c P)) with (fn' N c).
  replace (h * fn' N c - h * g x) with (h * (fn' N c - g x)) by field.
   rewrite Rabs_mult.
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs (f x - fn N x) + Rabs h * Rabs (fn' N c - g x)).
    apply Rplus_lt_compat_r ; apply Rplus_lt_compat_r ; unfold R_dist in fnxh_CV_fxh ;
 rewrite Rabs_minus_sym ; apply fnxh_CV_fxh.
   unfold N; omega.
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 + Rabs h * Rabs (fn' N c - g x)).
    apply Rplus_lt_compat_r ; apply Rplus_lt_compat_l.
    unfold R_dist in fnx_CV_fx ; rewrite Rabs_minus_sym ; apply fnx_CV_fx.
    unfold N ; omega.
   replace (fn' N c - g x)  with ((fn' N c - g c) +  (g c - g x)) by field.
   apply Rle_lt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 +
          Rabs h * Rabs (fn' N c - g c) + Rabs h * Rabs (g c - g x)).
    rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ;
    apply Rplus_le_compat_l ; apply Rplus_le_compat_l ;
    rewrite <- Rmult_plus_distr_l ; apply Rmult_le_compat_l. 
     solve[apply Rabs_pos].
    solve[apply Rabs_triang].
   apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 +
          Rabs h * (eps / 8) + Rabs h * Rabs (g c - g x)).
    apply Rplus_lt_compat_r; apply Rplus_lt_compat_l; apply Rmult_lt_compat_l.
     apply Rabs_pos_lt ; assumption.
    rewrite Rabs_minus_sym ; apply fn'c_CVU_gc.
     unfold N ; omega.
    assert (t : Boule x delta c).
     destruct P.
    apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
    apply Rabs_def2 in xinb; apply Rabs_def1; fourier.
   apply Pdelta in t; tauto.
  apply Rlt_trans with (Rabs h * eps / 4 + Rabs h * eps / 4 + Rabs h * (eps / 8) +
         Rabs h * (eps / 8)).
   rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite Rplus_assoc ;
    apply Rplus_lt_compat_l ; apply Rplus_lt_compat_l ; rewrite <- Rmult_plus_distr_l ;
   rewrite <- Rmult_plus_distr_l ; apply Rmult_lt_compat_l.
    apply Rabs_pos_lt ; assumption.
   apply Rplus_lt_compat_l ; simpl in g_cont ; apply g_cont ; split ; [unfold D_x ; split |].
     solve[unfold no_cond ; intuition].
    apply Rlt_not_eq ; exact (proj1 P).
   apply Rlt_trans with (Rabs h).
    apply Rabs_def1.
     destruct P; rewrite Rabs_pos_eq;fourier.
    apply Rle_lt_trans with 0.
     assert (t := Rabs_pos h); clear -t; fourier.
    clear -P; destruct P; fourier.
   clear -Pdelta xhinbxdelta.
   apply Pdelta in xhinbxdelta; destruct xhinbxdelta as [_ P'].
   apply Rabs_def2 in P'; simpl in P'; destruct P';
    apply Rabs_def1; fourier.
  rewrite Rplus_assoc ; rewrite Rplus_assoc ; rewrite <- Rmult_plus_distr_l.
  replace (Rabs h * eps / 4 + (Rabs h * eps / 4 + Rabs h * (eps / 8 + eps / 8))) with
      (Rabs h * (eps / 4 + eps / 4 + eps / 8 + eps / 8)) by field.
  apply Rmult_lt_compat_l. 
   apply Rabs_pos_lt ; assumption.
  fourier.
 assert (H := pr1 c P) ; elim H ; clear H ; intros l Hl.
 assert (Temp : l = fn' N c).
  assert (bc'rc : Boule c' r c).
   assert (t : Boule x delta c).
    clear - xhinbxdelta P.
    destruct P; apply Rabs_def2 in xhinbxdelta; destruct xhinbxdelta.
    apply Rabs_def1; fourier.
   apply Pdelta in t; tauto.
  assert (Hl' := Dfn_eq_fn' c N bc'rc).
  unfold derivable_pt_abs in Hl; clear -Hl Hl'.
  apply uniqueness_limite with (f:= fn N) (x:=c) ; assumption.
 rewrite <- Temp.
 assert (Hl' : derivable_pt (fn N) c).
 exists l ; apply Hl.
 rewrite pr_nu_var with (g:= fn N) (pr2:=Hl').
  elim Hl' ; clear Hl' ; intros l' Hl'.
  assert (Main : l = l').
   apply uniqueness_limite with (f:= fn N) (x:=c) ; assumption.
  rewrite Main ; reflexivity.
 reflexivity.
 replace ((f (x + h) - f x) / h - g x) with ((/h) * ((f (x + h) - f x) - h * g x)). 
 rewrite Rabs_mult ; rewrite Rabs_Rinv.
 replace eps with (/ Rabs h * (Rabs h * eps)).
 apply Rmult_lt_compat_l.
 apply Rinv_0_lt_compat ; apply Rabs_pos_lt ; assumption.
 replace (f (x + h) - f x - h * g x) with (f (x + h) - fn N (x + h) - (f x - fn N x) +
          (fn N (x + h) - fn N x - h * g x)) by field.
 assumption.
 field ; apply Rgt_not_eq ; apply Rabs_pos_lt ; assumption.
 assumption.
 field. assumption.
Qed.

==> anc/HoTT/coq-HoTT/theories/Reals/Ranalysis_reg.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rtrigo1.
Require Import SeqSeries.
Require Export Ranalysis1.
Require Export Ranalysis2.
Require Export Ranalysis3.
Require Export Rtopology.
Require Export MVT.
Require Export PSeries_reg.
Require Export Exp_prop.
Require Export Rtrigo_reg.
Require Export Rsqrt_def.
Require Export R_sqrt.
Require Export Rtrigo_calc.
Require Export Rgeom.
Require Export RList.
Require Export Sqrt_reg.
Require Export Ranalysis4.
Require Export Rpower.
Local Open Scope R_scope.

Axiom AppVar : R.

(**********)
Ltac intro_hyp_glob trm :=
  match constr:trm with
    | (?X1 + ?X2)%F =>
      match goal with
        |  |- (derivable _) => intro_hyp_glob X1; intro_hyp_glob X2
        |  |- (continuity _) => intro_hyp_glob X1; intro_hyp_glob X2
        | _ => idtac
      end
    | (?X1 - ?X2)%F =>
      match goal with
        |  |- (derivable _) => intro_hyp_glob X1; intro_hyp_glob X2
        |  |- (continuity _) => intro_hyp_glob X1; intro_hyp_glob X2
        | _ => idtac
      end
    | (?X1 * ?X2)%F =>
      match goal with
        |  |- (derivable _) => intro_hyp_glob X1; intro_hyp_glob X2
        |  |- (continuity _) => intro_hyp_glob X1; intro_hyp_glob X2
        | _ => idtac
      end
    | (?X1 / ?X2)%F =>
      let aux := constr:X2 in
        match goal with
          | _:(forall x0:R, aux x0 <> 0) |- (derivable _) =>
            intro_hyp_glob X1; intro_hyp_glob X2
          | _:(forall x0:R, aux x0 <> 0) |- (continuity _) =>
            intro_hyp_glob X1; intro_hyp_glob X2
          |  |- (derivable _) =>
            cut (forall x0:R, aux x0 <> 0);
              [ intro; intro_hyp_glob X1; intro_hyp_glob X2 | try assumption ]
          |  |- (continuity _) =>
            cut (forall x0:R, aux x0 <> 0);
              [ intro; intro_hyp_glob X1; intro_hyp_glob X2 | try assumption ]
          | _ => idtac
        end
    | (comp ?X1 ?X2) =>
      match goal with
        |  |- (derivable _) => intro_hyp_glob X1; intro_hyp_glob X2
        |  |- (continuity _) => intro_hyp_glob X1; intro_hyp_glob X2
        | _ => idtac
      end
    | (- ?X1)%F =>
      match goal with
        |  |- (derivable _) => intro_hyp_glob X1
        |  |- (continuity _) => intro_hyp_glob X1
        | _ => idtac
      end
    | (/ ?X1)%F =>
      let aux := constr:X1 in
        match goal with
          | _:(forall x0:R, aux x0 <> 0) |- (derivable _) =>
            intro_hyp_glob X1
          | _:(forall x0:R, aux x0 <> 0) |- (continuity _) =>
            intro_hyp_glob X1
          |  |- (derivable _) =>
            cut (forall x0:R, aux x0 <> 0);
              [ intro; intro_hyp_glob X1 | try assumption ]
          |  |- (continuity _) =>
            cut (forall x0:R, aux x0 <> 0);
              [ intro; intro_hyp_glob X1 | try assumption ]
          | _ => idtac
        end
    | cos => idtac
    | sin => idtac
    | cosh => idtac
    | sinh => idtac
    | exp => idtac
    | Rsqr => idtac
    | sqrt => idtac
    | id => idtac
    | (fct_cte _) => idtac
    | (pow_fct _) => idtac
    | Rabs => idtac
    | ?X1 =>
      let p := constr:X1 in
        match goal with
          | _:(derivable p) |- _ => idtac
          |  |- (derivable p) => idtac
          |  |- (derivable _) =>
            cut (True -> derivable p);
              [ intro HYPPD; cut (derivable p);
                [ intro; clear HYPPD | apply HYPPD; clear HYPPD; trivial ]
                | idtac ]
          | _:(continuity p) |- _ => idtac
          |  |- (continuity p) => idtac
          |  |- (continuity _) =>
            cut (True -> continuity p);
              [ intro HYPPD; cut (continuity p);
                [ intro; clear HYPPD | apply HYPPD; clear HYPPD; trivial ]
                | idtac ]
          | _ => idtac
        end
  end.

(**********)
Ltac intro_hyp_pt trm pt :=
  match constr:trm with
    | (?X1 + ?X2)%F =>
      match goal with
        |  |- (derivable_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (continuity_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (derive_pt _ _ _ = _) =>
          intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        | _ => idtac
      end
    | (?X1 - ?X2)%F =>
      match goal with
        |  |- (derivable_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (continuity_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (derive_pt _ _ _ = _) =>
          intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        | _ => idtac
      end
    | (?X1 * ?X2)%F =>
      match goal with
        |  |- (derivable_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (continuity_pt _ _) => intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        |  |- (derive_pt _ _ _ = _) =>
          intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
        | _ => idtac
      end
    | (?X1 / ?X2)%F =>
      let aux := constr:X2 in
        match goal with
          | _:(aux pt <> 0) |- (derivable_pt _ _) =>
            intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          | _:(aux pt <> 0) |- (continuity_pt _ _) =>
            intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          | _:(aux pt <> 0) |- (derive_pt _ _ _ = _) =>
            intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          | id:(forall x0:R, aux x0 <> 0) |- (derivable_pt _ _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          | id:(forall x0:R, aux x0 <> 0) |- (continuity_pt _ _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          | id:(forall x0:R, aux x0 <> 0) |- (derive_pt _ _ _ = _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt
          |  |- (derivable_pt _ _) =>
            cut (aux pt <> 0);
              [ intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt | try assumption ]
          |  |- (continuity_pt _ _) =>
            cut (aux pt <> 0);
              [ intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt | try assumption ]
          |  |- (derive_pt _ _ _ = _) =>
            cut (aux pt <> 0);
              [ intro; intro_hyp_pt X1 pt; intro_hyp_pt X2 pt | try assumption ]
          | _ => idtac
        end
    | (comp ?X1 ?X2) =>
      match goal with
        |  |- (derivable_pt _ _) =>
          let pt_f1 := eval cbv beta in (X2 pt) in
            (intro_hyp_pt X1 pt_f1; intro_hyp_pt X2 pt)
        |  |- (continuity_pt _ _) =>
          let pt_f1 := eval cbv beta in (X2 pt) in
            (intro_hyp_pt X1 pt_f1; intro_hyp_pt X2 pt)
        |  |- (derive_pt _ _ _ = _) =>
          let pt_f1 := eval cbv beta in (X2 pt) in
            (intro_hyp_pt X1 pt_f1; intro_hyp_pt X2 pt)
        | _ => idtac
      end
    | (- ?X1)%F =>
      match goal with
        |  |- (derivable_pt _ _) => intro_hyp_pt X1 pt
        |  |- (continuity_pt _ _) => intro_hyp_pt X1 pt
        |  |- (derive_pt _ _ _ = _) => intro_hyp_pt X1 pt
        | _ => idtac
      end
    | (/ ?X1)%F =>
      let aux := constr:X1 in
        match goal with
          | _:(aux pt <> 0) |- (derivable_pt _ _) =>
            intro_hyp_pt X1 pt
          | _:(aux pt <> 0) |- (continuity_pt _ _) =>
            intro_hyp_pt X1 pt
          | _:(aux pt <> 0) |- (derive_pt _ _ _ = _) =>
            intro_hyp_pt X1 pt
          | id:(forall x0:R, aux x0 <> 0) |- (derivable_pt _ _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt
          | id:(forall x0:R, aux x0 <> 0) |- (continuity_pt _ _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt
          | id:(forall x0:R, aux x0 <> 0) |- (derive_pt _ _ _ = _) =>
            generalize (id pt); intro; intro_hyp_pt X1 pt
          |  |- (derivable_pt _ _) =>
            cut (aux pt <> 0); [ intro; intro_hyp_pt X1 pt | try assumption ]
          |  |- (continuity_pt _ _) =>
            cut (aux pt <> 0); [ intro; intro_hyp_pt X1 pt | try assumption ]
          |  |- (derive_pt _ _ _ = _) =>
            cut (aux pt <> 0); [ intro; intro_hyp_pt X1 pt | try assumption ]
          | _ => idtac
        end
    | cos => idtac
    | sin => idtac
    | cosh => idtac
    | sinh => idtac
    | exp => idtac
    | Rsqr => idtac
    | id => idtac
    | (fct_cte _) => idtac
    | (pow_fct _) => idtac
    | sqrt =>
      match goal with
        |  |- (derivable_pt _ _) => cut (0 < pt); [ intro | try assumption ]
        |  |- (continuity_pt _ _) =>
          cut (0 <= pt); [ intro | try assumption ]
        |  |- (derive_pt _ _ _ = _) =>
          cut (0 < pt); [ intro | try assumption ]
        | _ => idtac
      end
    | Rabs =>
      match goal with
        |  |- (derivable_pt _ _) =>
          cut (pt <> 0); [ intro | try assumption ]
        | _ => idtac
      end
    | ?X1 =>
      let p := constr:X1 in
        match goal with
          | _:(derivable_pt p pt) |- _ => idtac
          |  |- (derivable_pt p pt) => idtac
          |  |- (derivable_pt _ _) =>
            cut (True -> derivable_pt p pt);
              [ intro HYPPD; cut (derivable_pt p pt);
                [ intro; clear HYPPD | apply HYPPD; clear HYPPD; trivial ]
                | idtac ]
          | _:(continuity_pt p pt) |- _ => idtac
          |  |- (continuity_pt p pt) => idtac
          |  |- (continuity_pt _ _) =>
            cut (True -> continuity_pt p pt);
              [ intro HYPPD; cut (continuity_pt p pt);
                [ intro; clear HYPPD | apply HYPPD; clear HYPPD; trivial ]
                | idtac ]
          |  |- (derive_pt _ _ _ = _) =>
            cut (True -> derivable_pt p pt);
              [ intro HYPPD; cut (derivable_pt p pt);
                [ intro; clear HYPPD | apply HYPPD; clear HYPPD; trivial ]
                | idtac ]
          | _ => idtac
        end
  end.

(**********)
Ltac is_diff_pt :=
  match goal with
    |  |- (derivable_pt Rsqr _) =>

  (* fonctions de base *)
      apply derivable_pt_Rsqr
    |  |- (derivable_pt id ?X1) => apply (derivable_pt_id X1)
    |  |- (derivable_pt (fct_cte _) _) => apply derivable_pt_const
    |  |- (derivable_pt sin _) => apply derivable_pt_sin
    |  |- (derivable_pt cos _) => apply derivable_pt_cos
    |  |- (derivable_pt sinh _) => apply derivable_pt_sinh
    |  |- (derivable_pt cosh _) => apply derivable_pt_cosh
    |  |- (derivable_pt exp _) => apply derivable_pt_exp
    |  |- (derivable_pt (pow_fct _) _) =>
      unfold pow_fct in |- *; apply derivable_pt_pow
    |  |- (derivable_pt sqrt ?X1) =>
      apply (derivable_pt_sqrt X1);
        assumption ||
          unfold plus_fct, minus_fct, opp_fct, mult_fct, div_fct, inv_fct,
            comp, id, fct_cte, pow_fct in |- *
    |  |- (derivable_pt Rabs ?X1) =>
      apply (Rderivable_pt_abs X1);
        assumption ||
          unfold plus_fct, minus_fct, opp_fct, mult_fct, div_fct, inv_fct,
            comp, id, fct_cte, pow_fct in |- *
        (* regles de differentiabilite *)
        (* PLUS *)
    |  |- (derivable_pt (?X1 + ?X2) ?X3) =>
      apply (derivable_pt_plus X1 X2 X3); is_diff_pt
       (* MOINS *)
    |  |- (derivable_pt (?X1 - ?X2) ?X3) =>
      apply (derivable_pt_minus X1 X2 X3); is_diff_pt
       (* OPPOSE *)
    |  |- (derivable_pt (- ?X1) ?X2) =>
      apply (derivable_pt_opp X1 X2);
        is_diff_pt
       (* MULTIPLICATION PAR UN SCALAIRE *)
    |  |- (derivable_pt (mult_real_fct ?X1 ?X2) ?X3) =>
      apply (derivable_pt_scal X2 X1 X3); is_diff_pt
       (* MULTIPLICATION *)
    |  |- (derivable_pt (?X1 * ?X2) ?X3) =>
      apply (derivable_pt_mult X1 X2 X3); is_diff_pt
       (* DIVISION *)
    |  |- (derivable_pt (?X1 / ?X2) ?X3) =>
      apply (derivable_pt_div X1 X2 X3);
        [ is_diff_pt
          | is_diff_pt
          | try
            assumption ||
              unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
                comp, pow_fct, id, fct_cte in |- * ]
    |  |- (derivable_pt (/ ?X1) ?X2) =>

       (* INVERSION *)
      apply (derivable_pt_inv X1 X2);
        [ assumption ||
          unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
            comp, pow_fct, id, fct_cte in |- *
          | is_diff_pt ]
    |  |- (derivable_pt (comp ?X1 ?X2) ?X3) =>

       (* COMPOSITION *)
      apply (derivable_pt_comp X2 X1 X3); is_diff_pt
    | _:(derivable_pt ?X1 ?X2) |- (derivable_pt ?X1 ?X2) =>
      assumption
    | _:(derivable ?X1) |- (derivable_pt ?X1 ?X2) =>
      cut (derivable X1); [ intro HypDDPT; apply HypDDPT | assumption ]
    |  |- (True -> derivable_pt _ _) =>
      intro HypTruE; clear HypTruE; is_diff_pt
    | _ =>
      try
        unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct, id,
          fct_cte, comp, pow_fct in |- *
  end.

(**********)
Ltac is_diff_glob :=
  match goal with
    |  |- (derivable Rsqr) =>
  (* fonctions de base *)
      apply derivable_Rsqr
    |  |- (derivable id) => apply derivable_id
    |  |- (derivable (fct_cte _)) => apply derivable_const
    |  |- (derivable sin) => apply derivable_sin
    |  |- (derivable cos) => apply derivable_cos
    |  |- (derivable cosh) => apply derivable_cosh
    |  |- (derivable sinh) => apply derivable_sinh
    |  |- (derivable exp) => apply derivable_exp
    |  |- (derivable (pow_fct _)) =>
      unfold pow_fct in |- *;
        apply derivable_pow
        (* regles de differentiabilite *)
        (* PLUS *)
    |  |- (derivable (?X1 + ?X2)) =>
      apply (derivable_plus X1 X2); is_diff_glob
       (* MOINS *)
    |  |- (derivable (?X1 - ?X2)) =>
      apply (derivable_minus X1 X2); is_diff_glob
       (* OPPOSE *)
    |  |- (derivable (- ?X1)) =>
      apply (derivable_opp X1);
        is_diff_glob
       (* MULTIPLICATION PAR UN SCALAIRE *)
    |  |- (derivable (mult_real_fct ?X1 ?X2)) =>
      apply (derivable_scal X2 X1); is_diff_glob
       (* MULTIPLICATION *)
    |  |- (derivable (?X1 * ?X2)) =>
      apply (derivable_mult X1 X2); is_diff_glob
       (* DIVISION *)
    |  |- (derivable (?X1 / ?X2)) =>
      apply (derivable_div X1 X2);
        [ is_diff_glob
          | is_diff_glob
          | try
            assumption ||
              unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
                id, fct_cte, comp, pow_fct in |- * ]
    |  |- (derivable (/ ?X1)) =>

       (* INVERSION *)
      apply (derivable_inv X1);
        [ try
          assumption ||
            unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
              id, fct_cte, comp, pow_fct in |- *
          | is_diff_glob ]
    |  |- (derivable (comp sqrt _)) =>

       (* COMPOSITION *)
      unfold derivable in |- *; intro; try is_diff_pt
    |  |- (derivable (comp Rabs _)) =>
      unfold derivable in |- *; intro; try is_diff_pt
    |  |- (derivable (comp ?X1 ?X2)) =>
      apply (derivable_comp X2 X1); is_diff_glob
    | _:(derivable ?X1) |- (derivable ?X1) => assumption
    |  |- (True -> derivable _) =>
      intro HypTruE; clear HypTruE; is_diff_glob
    | _ =>
      try
        unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct, id,
          fct_cte, comp, pow_fct in |- *
  end.

(**********)
Ltac is_cont_pt :=
  match goal with
    |  |- (continuity_pt Rsqr _) =>

       (* fonctions de base *)
      apply derivable_continuous_pt; apply derivable_pt_Rsqr
    |  |- (continuity_pt id ?X1) =>
      apply derivable_continuous_pt; apply (derivable_pt_id X1)
    |  |- (continuity_pt (fct_cte _) _) =>
      apply derivable_continuous_pt; apply derivable_pt_const
    |  |- (continuity_pt sin _) =>
      apply derivable_continuous_pt; apply derivable_pt_sin
    |  |- (continuity_pt cos _) =>
      apply derivable_continuous_pt; apply derivable_pt_cos
    |  |- (continuity_pt sinh _) =>
      apply derivable_continuous_pt; apply derivable_pt_sinh
    |  |- (continuity_pt cosh _) =>
      apply derivable_continuous_pt; apply derivable_pt_cosh
    |  |- (continuity_pt exp _) =>
      apply derivable_continuous_pt; apply derivable_pt_exp
    |  |- (continuity_pt (pow_fct _) _) =>
      unfold pow_fct in |- *; apply derivable_continuous_pt;
        apply derivable_pt_pow
    |  |- (continuity_pt sqrt ?X1) =>
      apply continuity_pt_sqrt;
        assumption ||
          unfold plus_fct, minus_fct, opp_fct, mult_fct, div_fct, inv_fct,
            comp, id, fct_cte, pow_fct in |- *
    |  |- (continuity_pt Rabs ?X1) =>
      apply (Rcontinuity_abs X1)
       (* regles de differentiabilite *)
       (* PLUS *)
    |  |- (continuity_pt (?X1 + ?X2) ?X3) =>
      apply (continuity_pt_plus X1 X2 X3); is_cont_pt
       (* MOINS *)
    |  |- (continuity_pt (?X1 - ?X2) ?X3) =>
      apply (continuity_pt_minus X1 X2 X3); is_cont_pt
       (* OPPOSE *)
    |  |- (continuity_pt (- ?X1) ?X2) =>
      apply (continuity_pt_opp X1 X2);
        is_cont_pt
       (* MULTIPLICATION PAR UN SCALAIRE *)
    |  |- (continuity_pt (mult_real_fct ?X1 ?X2) ?X3) =>
      apply (continuity_pt_scal X2 X1 X3); is_cont_pt
       (* MULTIPLICATION *)
    |  |- (continuity_pt (?X1 * ?X2) ?X3) =>
      apply (continuity_pt_mult X1 X2 X3); is_cont_pt
       (* DIVISION *)
    |  |- (continuity_pt (?X1 / ?X2) ?X3) =>
      apply (continuity_pt_div X1 X2 X3);
        [ is_cont_pt
          | is_cont_pt
          | try
            assumption ||
              unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
                comp, id, fct_cte, pow_fct in |- * ]
    |  |- (continuity_pt (/ ?X1) ?X2) =>

       (* INVERSION *)
      apply (continuity_pt_inv X1 X2);
        [ is_cont_pt
          | assumption ||
            unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
              comp, id, fct_cte, pow_fct in |- * ]
    |  |- (continuity_pt (comp ?X1 ?X2) ?X3) =>

       (* COMPOSITION *)
      apply (continuity_pt_comp X2 X1 X3); is_cont_pt
    | _:(continuity_pt ?X1 ?X2) |- (continuity_pt ?X1 ?X2) =>
      assumption
    | _:(continuity ?X1) |- (continuity_pt ?X1 ?X2) =>
      cut (continuity X1); [ intro HypDDPT; apply HypDDPT | assumption ]
    | _:(derivable_pt ?X1 ?X2) |- (continuity_pt ?X1 ?X2) =>
      apply derivable_continuous_pt; assumption
    | _:(derivable ?X1) |- (continuity_pt ?X1 ?X2) =>
      cut (continuity X1);
        [ intro HypDDPT; apply HypDDPT
          | apply derivable_continuous; assumption ]
    |  |- (True -> continuity_pt _ _) =>
      intro HypTruE; clear HypTruE; is_cont_pt
    | _ =>
      try
        unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct, id,
          fct_cte, comp, pow_fct in |- *
  end.

(**********)
Ltac is_cont_glob :=
  match goal with
    |  |- (continuity Rsqr) =>

       (* fonctions de base *)
      apply derivable_continuous; apply derivable_Rsqr
    |  |- (continuity id) => apply derivable_continuous; apply derivable_id
    |  |- (continuity (fct_cte _)) =>
      apply derivable_continuous; apply derivable_const
    |  |- (continuity sin) => apply derivable_continuous; apply derivable_sin
    |  |- (continuity cos) => apply derivable_continuous; apply derivable_cos
    |  |- (continuity exp) => apply derivable_continuous; apply derivable_exp
    |  |- (continuity (pow_fct _)) =>
      unfold pow_fct in |- *; apply derivable_continuous; apply derivable_pow
    |  |- (continuity sinh) =>
      apply derivable_continuous; apply derivable_sinh
    |  |- (continuity cosh) =>
      apply derivable_continuous; apply derivable_cosh
    |  |- (continuity Rabs) =>
      apply Rcontinuity_abs
       (* regles de continuite *)
       (* PLUS *)
    |  |- (continuity (?X1 + ?X2)) =>
      apply (continuity_plus X1 X2);
        try is_cont_glob || assumption
            (* MOINS *)
    |  |- (continuity (?X1 - ?X2)) =>
      apply (continuity_minus X1 X2);
        try is_cont_glob || assumption
            (* OPPOSE *)
    |  |- (continuity (- ?X1)) =>
      apply (continuity_opp X1); try is_cont_glob || assumption
                                      (* INVERSE *)
    |  |- (continuity (/ ?X1)) =>
      apply (continuity_inv X1);
        try is_cont_glob || assumption
            (* MULTIPLICATION PAR UN SCALAIRE *)
    |  |- (continuity (mult_real_fct ?X1 ?X2)) =>
      apply (continuity_scal X2 X1);
        try is_cont_glob || assumption
            (* MULTIPLICATION *)
    |  |- (continuity (?X1 * ?X2)) =>
      apply (continuity_mult X1 X2);
        try is_cont_glob || assumption
            (* DIVISION *)
    |  |- (continuity (?X1 / ?X2)) =>
      apply (continuity_div X1 X2);
        [ try is_cont_glob || assumption
          | try is_cont_glob || assumption
          | try
            assumption ||
              unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct,
                id, fct_cte, pow_fct in |- * ]
    |  |- (continuity (comp sqrt _)) =>

       (* COMPOSITION *)
      unfold continuity_pt in |- *; intro; try is_cont_pt
    |  |- (continuity (comp ?X1 ?X2)) =>
      apply (continuity_comp X2 X1); try is_cont_glob || assumption
    | _:(continuity ?X1) |- (continuity ?X1) => assumption
    |  |- (True -> continuity _) =>
      intro HypTruE; clear HypTruE; is_cont_glob
    | _:(derivable ?X1) |- (continuity ?X1) =>
      apply derivable_continuous; assumption
    | _ =>
      try
        unfold plus_fct, mult_fct, div_fct, minus_fct, opp_fct, inv_fct, id,
          fct_cte, comp, pow_fct in |- *
  end.

(**********)
Ltac rew_term trm :=
  match constr:trm with
    | (?X1 + ?X2) =>
      let p1 := rew_term X1 with p2 := rew_term X2 in
        match constr:p1 with
          | (fct_cte ?X3) =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(fct_cte (X3 + X4))
              | _ => constr:(p1 + p2)%F
            end
          | _ => constr:(p1 + p2)%F
        end
    | (?X1 - ?X2) =>
      let p1 := rew_term X1 with p2 := rew_term X2 in
        match constr:p1 with
          | (fct_cte ?X3) =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(fct_cte (X3 - X4))
              | _ => constr:(p1 - p2)%F
            end
          | _ => constr:(p1 - p2)%F
        end
    | (?X1 / ?X2) =>
      let p1 := rew_term X1 with p2 := rew_term X2 in
        match constr:p1 with
          | (fct_cte ?X3) =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(fct_cte (X3 / X4))
              | _ => constr:(p1 / p2)%F
            end
          | _ =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(p1 * fct_cte (/ X4))%F
              | _ => constr:(p1 / p2)%F
            end
        end
    | (?X1 * / ?X2) =>
      let p1 := rew_term X1 with p2 := rew_term X2 in
        match constr:p1 with
          | (fct_cte ?X3) =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(fct_cte (X3 / X4))
              | _ => constr:(p1 / p2)%F
            end
          | _ =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(p1 * fct_cte (/ X4))%F
              | _ => constr:(p1 / p2)%F
            end
        end
    | (?X1 * ?X2) =>
      let p1 := rew_term X1 with p2 := rew_term X2 in
        match constr:p1 with
          | (fct_cte ?X3) =>
            match constr:p2 with
              | (fct_cte ?X4) => constr:(fct_cte (X3 * X4))
              | _ => constr:(p1 * p2)%F
            end
          | _ => constr:(p1 * p2)%F
        end
    | (- ?X1) =>
      let p := rew_term X1 in
        match constr:p with
          | (fct_cte ?X2) => constr:(fct_cte (- X2))
          | _ => constr:(- p)%F
        end
    | (/ ?X1) =>
      let p := rew_term X1 in
        match constr:p with
          | (fct_cte ?X2) => constr:(fct_cte (/ X2))
          | _ => constr:(/ p)%F
        end
    | (?X1 AppVar) => constr:X1
    | (?X1 ?X2) =>
      let p := rew_term X2 in
        match constr:p with
          | (fct_cte ?X3) => constr:(fct_cte (X1 X3))
          | _ => constr:(comp X1 p)
        end
    | AppVar => constr:id
    | (AppVar ^ ?X1) => constr:(pow_fct X1)
    | (?X1 ^ ?X2) =>
      let p := rew_term X1 in
        match constr:p with
          | (fct_cte ?X3) => constr:(fct_cte (pow_fct X2 X3))
          | _ => constr:(comp (pow_fct X2) p)
        end
    | ?X1 => constr:(fct_cte X1)
  end.

(**********)
Ltac deriv_proof trm pt :=
  match constr:trm with
    | (?X1 + ?X2)%F =>
      let p1 := deriv_proof X1 pt with p2 := deriv_proof X2 pt in
        constr:(derivable_pt_plus X1 X2 pt p1 p2)
    | (?X1 - ?X2)%F =>
      let p1 := deriv_proof X1 pt with p2 := deriv_proof X2 pt in
        constr:(derivable_pt_minus X1 X2 pt p1 p2)
    | (?X1 * ?X2)%F =>
      let p1 := deriv_proof X1 pt with p2 := deriv_proof X2 pt in
        constr:(derivable_pt_mult X1 X2 pt p1 p2)
    | (?X1 / ?X2)%F =>
      match goal with
        | id:(?X2 pt <> 0) |- _ =>
          let p1 := deriv_proof X1 pt with p2 := deriv_proof X2 pt in
            constr:(derivable_pt_div X1 X2 pt p1 p2 id)
        | _ => constr:False
      end
    | (/ ?X1)%F =>
      match goal with
        | id:(?X1 pt <> 0) |- _ =>
          let p1 := deriv_proof X1 pt in
            constr:(derivable_pt_inv X1 pt p1 id)
        | _ => constr:False
      end
    | (comp ?X1 ?X2) =>
      let pt_f1 := eval cbv beta in (X2 pt) in
        let p1 := deriv_proof X1 pt_f1 with p2 := deriv_proof X2 pt in
          constr:(derivable_pt_comp X2 X1 pt p2 p1)
    | (- ?X1)%F =>
      let p1 := deriv_proof X1 pt in
        constr:(derivable_pt_opp X1 pt p1)
    | sin => constr:(derivable_pt_sin pt)
    | cos => constr:(derivable_pt_cos pt)
    | sinh => constr:(derivable_pt_sinh pt)
    | cosh => constr:(derivable_pt_cosh pt)
    | exp => constr:(derivable_pt_exp pt)
    | id => constr:(derivable_pt_id pt)
    | Rsqr => constr:(derivable_pt_Rsqr pt)
    | sqrt =>
      match goal with
        | id:(0 < pt) |- _ => constr:(derivable_pt_sqrt pt id)
        | _ => constr:False
      end
    | (fct_cte ?X1) => constr:(derivable_pt_const X1 pt)
    | ?X1 =>
      let aux := constr:X1 in
        match goal with
          | id:(derivable_pt aux pt) |- _ => constr:id
          | id:(derivable aux) |- _ => constr:(id pt)
          | _ => constr:False
        end
  end.

(**********)
Ltac simplify_derive trm pt :=
  match constr:trm with
    | (?X1 + ?X2)%F =>
      try rewrite derive_pt_plus; simplify_derive X1 pt;
        simplify_derive X2 pt
    | (?X1 - ?X2)%F =>
      try rewrite derive_pt_minus; simplify_derive X1 pt;
        simplify_derive X2 pt
    | (?X1 * ?X2)%F =>
      try rewrite derive_pt_mult; simplify_derive X1 pt;
        simplify_derive X2 pt
    | (?X1 / ?X2)%F =>
      try rewrite derive_pt_div; simplify_derive X1 pt; simplify_derive X2 pt
    | (comp ?X1 ?X2) =>
      let pt_f1 := eval cbv beta in (X2 pt) in
        (try rewrite derive_pt_comp; simplify_derive X1 pt_f1;
          simplify_derive X2 pt)
    | (- ?X1)%F => try rewrite derive_pt_opp; simplify_derive X1 pt
    | (/ ?X1)%F =>
      try rewrite derive_pt_inv; simplify_derive X1 pt
    | (fct_cte ?X1) => try rewrite derive_pt_const
    | id => try rewrite derive_pt_id
    | sin => try rewrite derive_pt_sin
    | cos => try rewrite derive_pt_cos
    | sinh => try rewrite derive_pt_sinh
    | cosh => try rewrite derive_pt_cosh
    | exp => try rewrite derive_pt_exp
    | Rsqr => try rewrite derive_pt_Rsqr
    | sqrt => try rewrite derive_pt_sqrt
    | ?X1 =>
      let aux := constr:X1 in
        match goal with
          | id:(derive_pt aux pt ?X2 = _),H:(derivable aux) |- _ =>
            try replace (derive_pt aux pt (H pt)) with (derive_pt aux pt X2);
              [ rewrite id | apply pr_nu ]
          | id:(derive_pt aux pt ?X2 = _),H:(derivable_pt aux pt) |- _ =>
            try replace (derive_pt aux pt H) with (derive_pt aux pt X2);
              [ rewrite id | apply pr_nu ]
          | _ => idtac
        end
    | _ => idtac
  end.

(**********)
Ltac reg :=
  match goal with
    |  |- (derivable_pt ?X1 ?X2) =>
      let trm := eval cbv beta in (X1 AppVar) in
        let aux := rew_term trm in
          (intro_hyp_pt aux X2;
            try (change (derivable_pt aux X2) in |- *; is_diff_pt) || is_diff_pt)
    |  |- (derivable ?X1) =>
      let trm := eval cbv beta in (X1 AppVar) in
        let aux := rew_term trm in
          (intro_hyp_glob aux;
            try (change (derivable aux) in |- *; is_diff_glob) || is_diff_glob)
    |  |- (continuity ?X1) =>
      let trm := eval cbv beta in (X1 AppVar) in
        let aux := rew_term trm in
          (intro_hyp_glob aux;
            try (change (continuity aux) in |- *; is_cont_glob) || is_cont_glob)
    |  |- (continuity_pt ?X1 ?X2) =>
      let trm := eval cbv beta in (X1 AppVar) in
        let aux := rew_term trm in
          (intro_hyp_pt aux X2;
            try (change (continuity_pt aux X2) in |- *; is_cont_pt) || is_cont_pt)
    |  |- (derive_pt ?X1 ?X2 ?X3 = ?X4) =>
      let trm := eval cbv beta in (X1 AppVar) in
      let aux := rew_term trm in
      intro_hyp_pt aux X2;
      (let aux2 := deriv_proof aux X2 in
       try
         (replace (derive_pt X1 X2 X3) with (derive_pt aux X2 aux2);
           [ simplify_derive aux X2;
             try unfold plus_fct, minus_fct, mult_fct, div_fct, id, fct_cte,
                        inv_fct, opp_fct in |- *; ring || ring_simplify
           | try apply pr_nu ]) || is_diff_pt)
  end.


==> anc/HoTT/coq-HoTT/theories/Reals/Ratan.v <==
Require Import Fourier.
Require Import Rbase.
Require Import PSeries_reg.
Require Import Rtrigo1.
Require Import Ranalysis_reg.
Require Import Rfunctions.
Require Import AltSeries.
Require Import Rseries.
Require Import SeqProp.
Require Import Ranalysis5.
Require Import SeqSeries.
Require Import PartSum.

Local Open Scope R_scope.

(** Tools *)

Lemma Ropp_div : forall x y, -x/y = -(x/y).
Proof.
intros x y; unfold Rdiv; rewrite <-Ropp_mult_distr_l_reverse; reflexivity.
Qed.

Definition pos_half_prf : 0 < /2.
Proof. fourier. Qed.

Definition pos_half := mkposreal (/2) pos_half_prf.

Lemma Boule_half_to_interval :
  forall x , Boule (/2) pos_half x -> 0 <= x <= 1.
Proof.
unfold Boule, pos_half; simpl.
intros x b; apply Rabs_def2 in b; destruct b; split; fourier.
Qed.

Lemma Boule_lt : forall c r x, Boule c r x -> Rabs x < Rabs c + r.
Proof.
unfold Boule; intros c r x h.
apply Rabs_def2 in h; destruct h; apply Rabs_def1;
 (destruct (Rle_lt_dec 0 c);[rewrite Rabs_pos_eq; fourier | 
    rewrite <- Rabs_Ropp, Rabs_pos_eq; fourier]).
Qed.

(* The following lemma does not belong here. *)
Lemma Un_cv_ext :
  forall un vn, (forall n, un n = vn n) ->
  forall l, Un_cv un l -> Un_cv vn l.
Proof.
intros un vn quv l P eps ep; destruct (P eps ep) as [N Pn]; exists N.
intro n; rewrite <- quv; apply Pn.
Qed.

(* The following two lemmas are general purposes about alternated series.
  They do not belong here. *)
Lemma Alt_first_term_bound :forall f l N n,
   Un_decreasing f -> Un_cv f 0 ->
   Un_cv (sum_f_R0 (tg_alt f)) l ->
   (N <= n)%nat ->
   R_dist (sum_f_R0 (tg_alt f) n) l <= f N.
Proof.
intros f l.
assert (WLOG :
   forall n P, (forall k, (0 < k)%nat -> P k) ->
         ((forall k, (0 < k)%nat -> P k) -> P 0%nat) -> P n).
clear.
intros [ | n] P Hs Ho;[solve[apply Ho, Hs] | apply Hs; auto with arith].
intros N; pattern N; apply WLOG; clear N.
intros [ | N] Npos n decr to0 cv nN.
  clear -Npos; elimtype False; omega.
 assert (decr' : Un_decreasing (fun i => f (S N + i)%nat)).
  intros k; replace (S N+S k)%nat with (S (S N+k)) by ring.
  apply (decr (S N + k)%nat).
 assert (to' : Un_cv (fun i => f (S N + i)%nat) 0).
  intros eps ep; destruct (to0 eps ep) as [M PM].
  exists M; intros k kM; apply PM; omega.
 assert (cv' : Un_cv
         (sum_f_R0 (tg_alt (fun i => ((-1) ^ S N * f(S N + i)%nat))))
             (l - sum_f_R0 (tg_alt f) N)).
  intros eps ep; destruct (cv eps ep) as [M PM]; exists M.
  intros n' nM. 
  match goal with |- ?C => set (U := C) end.
  assert (nM' : (n' + S N >= M)%nat) by omega.
   generalize (PM _ nM'); unfold R_dist.
  rewrite (tech2 (tg_alt f) N (n' + S N)).
  assert (t : forall a b c, (a + b) - c = b - (c - a)) by (intros; ring).
  rewrite t; clear t; unfold U, R_dist; clear U.
  replace (n' + S N - S N)%nat with n' by omega.
  rewrite <- (sum_eq (tg_alt (fun i => (-1) ^ S N * f(S N + i)%nat))).
   tauto.
   intros i _; unfold tg_alt.
   rewrite <- Rmult_assoc, <- pow_add, !(plus_comm i); reflexivity.
  omega.
  assert (cv'' : Un_cv (sum_f_R0 (tg_alt (fun i => f (S N + i)%nat)))
                   ((-1) ^ S N * (l - sum_f_R0 (tg_alt f) N))).
  apply (Un_cv_ext (fun n => (-1) ^ S N * 
            sum_f_R0 (tg_alt (fun i : nat => (-1) ^ S N * f (S N + i)%nat)) n)).
   intros n0; rewrite scal_sum; apply sum_eq; intros i _.
   unfold tg_alt; ring_simplify; replace (((-1) ^ S N) ^ 2) with 1.
    ring.
   rewrite <- pow_mult, mult_comm, pow_mult; replace ((-1) ^2) with 1 by ring.
   rewrite pow1; reflexivity.
  apply CV_mult.
   solve[intros eps ep; exists 0%nat; intros; rewrite R_dist_eq; auto].
  assumption.
 destruct (even_odd_cor N) as [p [Neven | Nodd]].
  rewrite Neven; destruct (alternated_series_ineq _ _ p decr to0 cv) as [B C].
  case (even_odd_cor n) as [p' [neven | nodd]].
   rewrite neven.
   destruct (alternated_series_ineq _ _ p' decr to0 cv) as [D E].
   unfold R_dist; rewrite Rabs_pos_eq;[ | fourier].
   assert (dist : (p <= p')%nat) by omega.
   assert (t := decreasing_prop _ _ _ (CV_ALT_step1 f decr) dist).
   apply Rle_trans with (sum_f_R0 (tg_alt f) (2 * p) - l).
    unfold Rminus; apply Rplus_le_compat_r; exact t.
   match goal with _ : ?a <= l, _ : l <= ?b |- _ => 
    replace (f (S (2 * p))) with (b - a) by
     (rewrite tech5; unfold tg_alt; rewrite pow_1_odd; ring); fourier
   end.
  rewrite nodd; destruct (alternated_series_ineq _ _ p' decr to0 cv) as [D E].
   unfold R_dist; rewrite <- Rabs_Ropp, Rabs_pos_eq, Ropp_minus_distr;
     [ | fourier].
   assert (dist : (p <= p')%nat) by omega.
   apply Rle_trans with (l - sum_f_R0 (tg_alt f) (S (2 * p))).
    unfold Rminus; apply Rplus_le_compat_l, Ropp_le_contravar.
    solve[apply Rge_le, (growing_prop _ _ _ (CV_ALT_step0 f decr) dist)].
   unfold Rminus; rewrite tech5, Ropp_plus_distr, <- Rplus_assoc.
   unfold tg_alt at 2; rewrite pow_1_odd, Ropp_mult_distr_l_reverse; fourier.
 rewrite Nodd; destruct (alternated_series_ineq _ _ p decr to0 cv) as [B _].
 destruct (alternated_series_ineq _ _ (S p) decr to0 cv) as [_ C].
 assert (keep : (2 * S p = S (S ( 2 * p)))%nat) by ring.
 case (even_odd_cor n) as [p' [neven | nodd]].
   rewrite neven;
   destruct (alternated_series_ineq _ _ p' decr to0 cv) as [D E].
   unfold R_dist; rewrite Rabs_pos_eq;[ | fourier].
   assert (dist : (S p < S p')%nat) by omega.
   apply Rle_trans with (sum_f_R0 (tg_alt f) (2 * S p) - l).
   unfold Rminus; apply Rplus_le_compat_r,
     (decreasing_prop _ _ _ (CV_ALT_step1 f decr)).
   omega.
  rewrite keep, tech5; unfold tg_alt at 2; rewrite <- keep, pow_1_even.
  fourier.
 rewrite nodd; destruct (alternated_series_ineq _ _ p' decr to0 cv) as [D E].
 unfold R_dist; rewrite <- Rabs_Ropp, Rabs_pos_eq;[ | fourier].
 rewrite Ropp_minus_distr.
 apply Rle_trans with (l - sum_f_R0 (tg_alt f) (S (2 * p))).
  unfold Rminus; apply Rplus_le_compat_l, Ropp_le_contravar, Rge_le,
   (growing_prop _ _ _ (CV_ALT_step0 f decr)); omega.
 generalize C; rewrite keep, tech5; unfold tg_alt.
 rewrite <- keep, pow_1_even.
 assert (t : forall a b c, a <= b + 1 * c -> a - b <= c) by (intros; fourier).
 solve[apply t].
clear WLOG; intros Hyp [ | n] decr to0 cv _.
 generalize (alternated_series_ineq f l 0 decr to0 cv).
 unfold R_dist, tg_alt; simpl; rewrite !Rmult_1_l, !Rmult_1_r.
 assert (f 1%nat <= f 0%nat) by apply decr.
 rewrite Ropp_mult_distr_l_reverse.
 intros [A B]; rewrite Rabs_pos_eq; fourier.
apply Rle_trans with (f 1%nat).
 apply (Hyp 1%nat (le_n 1) (S n) decr to0 cv).
 omega.
solve[apply decr].
Qed.

Lemma Alt_CVU : forall (f : nat -> R -> R) g h c r,
   (forall x, Boule c r x ->Un_decreasing (fun n => f n x)) -> 
   (forall x, Boule c r x -> Un_cv (fun n => f n x) 0) ->
   (forall x, Boule c r x -> 
       Un_cv (sum_f_R0 (tg_alt  (fun i => f i x))) (g x)) ->
   (forall x n, Boule c r x -> f n x <= h n) ->
   (Un_cv h 0) ->
   CVU (fun N x => sum_f_R0 (tg_alt (fun i => f i x)) N) g c r.
Proof.
intros f g h c r decr to0 to_g bound bound0 eps ep.  
assert (ep' : 0 <eps/2) by fourier.
destruct (bound0 _ ep) as [N Pn]; exists N.
intros n y nN dy.
rewrite <- Rabs_Ropp, Ropp_minus_distr; apply Rle_lt_trans with (f n y).
 solve[apply (Alt_first_term_bound (fun i => f i y) (g y) n n); auto].
apply Rle_lt_trans with (h n).
 apply bound; assumption.
clear - nN Pn.
generalize (Pn _ nN); unfold R_dist; rewrite Rminus_0_r; intros t.
apply Rabs_def2 in t; tauto.
Qed.

(* The following lemmas are general purpose lemmas about squares. 
  They do not belong here *)

Lemma pow2_ge_0 : forall x, 0 <= x ^ 2.
Proof.
intros x; destruct (Rle_lt_dec 0 x).
 replace (x ^ 2) with (x * x) by field.
 apply Rmult_le_pos; assumption.
 replace (x ^ 2) with ((-x) * (-x)) by field.
apply Rmult_le_pos; fourier.
Qed.

Lemma pow2_abs : forall x,  Rabs x ^ 2 = x ^ 2.
Proof.
intros x; destruct (Rle_lt_dec 0 x).
 rewrite Rabs_pos_eq;[field | assumption].
rewrite <- Rabs_Ropp, Rabs_pos_eq;[field | fourier].
Qed.

(** * Properties of tangent *)

Lemma derivable_pt_tan : forall x, -PI/2 < x < PI/2 -> derivable_pt tan x.
Proof.
intros x xint.
 unfold derivable_pt, tan. 
 apply derivable_pt_div ; [reg | reg | ].
 apply Rgt_not_eq.
 unfold Rgt ; apply cos_gt_0;
  [unfold Rdiv; rewrite <- Ropp_mult_distr_l_reverse; fold (-PI/2) |];tauto.
Qed.

Lemma derive_pt_tan : forall (x:R),
 forall (Pr1: -PI/2 < x < PI/2),
 derive_pt tan x (derivable_pt_tan x Pr1) = 1 + (tan x)^2.
Proof.
intros x pr.
assert (cos x <> 0).
 apply Rgt_not_eq, cos_gt_0; rewrite <- ?Ropp_div; tauto.
unfold tan; reg; unfold pow, Rsqr; field; assumption.
Qed.

(** Proof that tangent is a bijection *)
(* to be removed? *)

Lemma derive_increasing_interv :
  forall (a b:R) (f:R -> R),
    a < b ->
    forall (pr:forall x, a < x < b -> derivable_pt f x),
    (forall t:R, forall (t_encad : a < t < b), 0 < derive_pt f t (pr t t_encad)) ->
    forall x y:R, a < x < b -> a < y < b -> x < y -> f x < f y.
Proof.
intros a b f a_lt_b pr Df_gt_0 x y x_encad y_encad x_lt_y.
 assert (derivable_id_interv : forall c : R, x < c < y -> derivable_pt id c).
  intros ; apply derivable_pt_id.
 assert (derivable_f_interv :  forall c : R, x < c < y -> derivable_pt f c).
  intros c c_encad. apply pr. split.
  apply Rlt_trans with (r2:=x) ; [exact (proj1 x_encad) | exact (proj1 c_encad)].
  apply Rlt_trans with (r2:=y) ; [exact (proj2 c_encad) | exact (proj2 y_encad)].
 assert (f_cont_interv : forall c : R, x <= c <= y -> continuity_pt f c).
  intros c c_encad; apply derivable_continuous_pt ; apply pr. split.
  apply Rlt_le_trans with (r2:=x) ; [exact (proj1 x_encad) | exact (proj1 c_encad)].
  apply Rle_lt_trans with (r2:=y) ; [ exact (proj2 c_encad) | exact (proj2 y_encad)].
 assert (id_cont_interv : forall c : R, x <= c <= y -> continuity_pt id c).
  intros ; apply derivable_continuous_pt ; apply derivable_pt_id. 
 elim (MVT f id x y derivable_f_interv derivable_id_interv x_lt_y f_cont_interv id_cont_interv).
  intros c Temp ; elim Temp ; clear Temp ; intros Pr eq.
   replace (id y - id x) with (y - x) in eq by intuition.
   replace (derive_pt id c (derivable_id_interv c Pr)) with 1 in eq.
   assert (Hyp : f y - f x > 0).
    rewrite Rmult_1_r in eq. rewrite <- eq.
    apply Rmult_gt_0_compat.
    apply Rgt_minus ; assumption.
    assert (c_encad2 : a <= c < b).
     split.
     apply Rlt_le ; apply Rlt_trans with (r2:=x) ; [exact (proj1 x_encad) | exact (proj1 Pr)].
     apply Rle_lt_trans with (r2:=y) ; [apply Rlt_le ; exact (proj2 Pr) | exact (proj2 y_encad)].
     assert (c_encad : a < c < b).
      split.
      apply Rlt_trans with (r2:=x) ; [exact (proj1 x_encad) | exact (proj1 Pr)].
      apply Rle_lt_trans with (r2:=y) ; [apply Rlt_le ; exact (proj2 Pr) | exact (proj2 y_encad)].
     assert (Temp := Df_gt_0 c c_encad).
     assert (Temp2 := pr_nu f c (derivable_f_interv c Pr) (pr c c_encad)).
     rewrite Temp2 ; apply Temp.
   apply Rminus_gt ; exact Hyp.
   symmetry ; rewrite derive_pt_eq ; apply derivable_pt_lim_id.
Qed.

(* begin hide *)
Lemma plus_Rsqr_gt_0 : forall x, 1 + x ^ 2 > 0.
Proof.
intro m. replace 0 with (0+0) by intuition.
 apply Rplus_gt_ge_compat. intuition.
 elim (total_order_T m 0) ; intro s'. case s'.
 intros m_cond. replace 0 with (0*0) by intuition.
  replace (m ^ 2) with ((-m)^2).
  apply Rle_ge ; apply Rmult_le_compat ; intuition ; apply Rlt_le ; rewrite Rmult_1_r ; intuition.
  field.
  intro H' ; rewrite H' ; right ; field.
   left. intuition.
Qed.
(* end hide *)

(* The following lemmas about PI should probably be in Rtrigo. *)

Lemma PI2_lower_bound :
  forall x, 0 < x < 2 -> 0 < cos x  -> x < PI/2.
Proof.
intros x [xp xlt2] cx.
destruct (Rtotal_order x (PI/2)) as [xltpi2 | [xeqpi2 | xgtpi2]].
  assumption.
 now case (Rgt_not_eq _ _ cx); rewrite xeqpi2, cos_PI2.
destruct (MVT_cor1 cos (PI/2) x derivable_cos xgtpi2) as
   [c [Pc [cint1 cint2]]].
revert Pc; rewrite cos_PI2, Rminus_0_r. 
rewrite <- (pr_nu cos c (derivable_pt_cos c)), derive_pt_cos.
assert (0 < c < 2) by (split; assert (t := PI2_RGT_0); fourier).
assert (0 < sin c) by now apply sin_pos_tech.
intros Pc.
case (Rlt_not_le _ _ cx).
rewrite <- (Rplus_0_l (cos x)), Pc, Ropp_mult_distr_l_reverse.
apply Rle_minus, Rmult_le_pos;[apply Rlt_le; assumption | fourier ].
Qed.

Lemma PI2_3_2 : 3/2 < PI/2.
Proof.
apply PI2_lower_bound;[split; fourier | ].
destruct (pre_cos_bound (3/2) 1) as [t _]; [fourier | fourier | ].
apply Rlt_le_trans with (2 := t); clear t.
unfold cos_approx; simpl; unfold cos_term.
simpl mult; replace ((-1)^ 0) with 1 by ring; replace ((-1)^2) with 1 by ring;
 replace ((-1)^4) with 1 by ring; replace ((-1)^1) with (-1) by ring;
 replace ((-1)^3) with (-1) by ring; replace 3 with (IZR 3) by (simpl; ring);
 replace 2 with (IZR 2) by (simpl; ring); simpl Z.of_nat;
 rewrite !INR_IZR_INZ, Ropp_mult_distr_l_reverse, Rmult_1_l.
match goal with |- _ < ?a =>
replace a with ((- IZR 3 ^ 6 * IZR (Z.of_nat (fact 0)) * IZR (Z.of_nat (fact 2)) *
    IZR (Z.of_nat (fact 4)) +
    IZR 3 ^ 4 * IZR 2 ^ 2 * IZR (Z.of_nat (fact 0)) * IZR (Z.of_nat (fact 2)) *
    IZR (Z.of_nat (fact 6)) -
    IZR 3 ^ 2 * IZR 2 ^ 4 * IZR (Z.of_nat (fact 0)) * IZR (Z.of_nat (fact 4)) *
    IZR (Z.of_nat (fact 6)) +
    IZR 2 ^ 6 * IZR (Z.of_nat (fact 2)) * IZR (Z.of_nat (fact 4)) *
    IZR (Z.of_nat (fact 6))) /
   (IZR 2 ^ 6 * IZR (Z.of_nat (fact 0)) * IZR (Z.of_nat (fact 2)) *
    IZR (Z.of_nat (fact 4)) * IZR (Z.of_nat (fact 6))));[ | field;
    repeat apply conj;((rewrite <- INR_IZR_INZ; apply INR_fact_neq_0) ||
         (apply Rgt_not_eq; apply (IZR_lt 0); reflexivity)) ]
end.
rewrite !fact_simpl, !Nat2Z.inj_mul; simpl Z.of_nat.
unfold Rdiv; apply Rmult_lt_0_compat.
unfold Rminus; rewrite !pow_IZR, <- !opp_IZR, <- !mult_IZR, <- !opp_IZR, 
  <- !plus_IZR; apply (IZR_lt 0); reflexivity.
apply Rinv_0_lt_compat; rewrite !pow_IZR, <- !mult_IZR; apply (IZR_lt 0).
reflexivity.
Qed.

Lemma PI2_1 : 1 < PI/2.
Proof. assert (t := PI2_3_2); fourier. Qed.

Lemma tan_increasing :
  forall x y:R,
    -PI/2 < x ->
    x < y -> 
    y < PI/2 -> tan x < tan y.
Proof.
intros x y Z_le_x x_lt_y y_le_1.
 assert (x_encad : -PI/2 < x < PI/2).
  split ; [assumption | apply Rlt_trans with (r2:=y) ; assumption].
 assert (y_encad : -PI/2 < y < PI/2).
  split ; [apply Rlt_trans with (r2:=x) ; intuition | intuition ].
 assert (local_derivable_pt_tan : forall x : R, -PI/2 < x < PI/2 ->
          derivable_pt tan x).
  intros ; apply derivable_pt_tan ; intuition.
 apply derive_increasing_interv with (a:=-PI/2) (b:=PI/2) (pr:=local_derivable_pt_tan) ; intuition.
 fourier.
 assert (Temp := pr_nu tan t (derivable_pt_tan t t_encad) (local_derivable_pt_tan t t_encad)) ;
 rewrite <- Temp ; clear Temp.
 assert (Temp := derive_pt_tan t t_encad) ; rewrite Temp ; clear Temp.
 apply plus_Rsqr_gt_0.
Qed.

Lemma tan_is_inj : forall x y, -PI/2 < x < PI/2 -> -PI/2 < y < PI/2 ->
   tan x = tan y -> x = y.
Proof.
  intros a b a_encad b_encad fa_eq_fb.
  case(total_order_T a b).
  intro s ; case s ; clear s.
  intro Hf.
  assert (Hfalse := tan_increasing a b (proj1 a_encad) Hf (proj2 b_encad)).
  case (Rlt_not_eq (tan a) (tan b)) ; assumption.
  intuition.
  intro Hf. assert (Hfalse := tan_increasing b a (proj1 b_encad) Hf (proj2 a_encad)).
  case (Rlt_not_eq (tan b) (tan a)) ; [|symmetry] ; assumption.
Qed.

Lemma exists_atan_in_frame :
 forall lb ub y, lb < ub -> -PI/2 < lb -> ub < PI/2 ->
 tan lb < y < tan ub -> {x | lb < x < ub /\ tan x = y}.
Proof.
intros lb ub y lb_lt_ub lb_cond ub_cond y_encad.
 case y_encad ; intros y_encad1 y_encad2.
     assert (f_cont : forall a : R, lb <= a <= ub -> continuity_pt tan a).
      intros a a_encad. apply derivable_continuous_pt ; apply derivable_pt_tan.
      split. apply Rlt_le_trans with (r2:=lb) ; intuition.
      apply Rle_lt_trans with (r2:=ub) ; intuition.
     assert (Cont : forall a : R, lb <= a <= ub -> continuity_pt (fun x => tan x - y) a).
      intros a a_encad. unfold continuity_pt, continue_in, limit1_in, limit_in ; simpl ; unfold R_dist.
      intros eps eps_pos. elim (f_cont a a_encad eps eps_pos).
      intros alpha alpha_pos. destruct alpha_pos as (alpha_pos,Temp).
      exists alpha. split.
      assumption. intros x  x_cond.
      replace (tan x - y - (tan a - y)) with (tan x - tan a) by field.
      exact (Temp x x_cond).
     assert (H1 : (fun x : R => tan x - y) lb < 0).
       apply Rlt_minus. assumption.
      assert (H2 : 0 < (fun x : R => tan x - y) ub).
       apply Rgt_minus. assumption.
     destruct (IVT_interv (fun x => tan x - y) lb ub Cont lb_lt_ub H1 H2) as (x,Hx).
     exists x.
     destruct Hx as (Hyp,Result).
     intuition.
     assert (Temp2 : x <> lb).
      intro Hfalse. rewrite Hfalse in Result.
      assert (Temp2 : y <> tan lb).
       apply Rgt_not_eq ; assumption.
      clear - Temp2 Result. apply Temp2.
      intuition.
     clear -Temp2 H3.
      case H3 ; intuition. apply False_ind ; apply Temp2 ; symmetry ; assumption.
      assert (Temp : x <> ub).
      intro Hfalse. rewrite Hfalse in Result.
      assert (Temp2 : y <> tan ub).
       apply Rlt_not_eq ; assumption.
      clear - Temp2 Result. apply Temp2.
      intuition.
      case H4 ; intuition.
Qed.

(** * Definition of arctangent as the reciprocal function of tangent and proof of this status *)
Lemma tan_1_gt_1 : tan 1 > 1.
Proof.
assert (0 < cos 1) by (apply cos_gt_0; assert (t:=PI2_1); fourier).
assert (t1 : cos 1 <= 1 - 1/2 + 1/24).
 destruct (pre_cos_bound 1 0) as [_ t]; try fourier; revert t.
 unfold cos_approx, cos_term; simpl; intros t; apply Rle_trans with (1:=t).
 clear t; apply Req_le; field.
assert (t2 : 1 - 1/6 <= sin 1).
 destruct (pre_sin_bound 1 0) as [t _]; try fourier; revert t.
 unfold sin_approx, sin_term; simpl; intros t; apply Rle_trans with (2:=t).
 clear t; apply Req_le; field.
pattern 1 at 2; replace 1 with
  (cos 1 / cos 1) by (field; apply Rgt_not_eq; fourier).
apply Rlt_gt; apply (Rmult_lt_compat_r (/ cos 1) (cos 1) (sin 1)).
 apply Rinv_0_lt_compat; assumption.
apply Rle_lt_trans with (1 := t1); apply Rlt_le_trans with (2 := t2).
fourier.
Qed.

Definition frame_tan y : {x | 0 < x < PI/2 /\ Rabs y < tan x}.
destruct (total_order_T (Rabs y) 1).
 assert (yle1 : Rabs y <= 1) by (destruct s; fourier).
 clear s; exists 1; split;[split; [exact Rlt_0_1 | exact PI2_1] | ].
 apply Rle_lt_trans with (1 := yle1); exact tan_1_gt_1.
assert (0 < / (Rabs y + 1)).
 apply Rinv_0_lt_compat; fourier.
set (u := /2 * / (Rabs y + 1)).
assert (0 < u).
 apply Rmult_lt_0_compat; [fourier | assumption].
assert (vlt1 : / (Rabs y + 1) < 1).
 apply Rmult_lt_reg_r with (Rabs y + 1).
  assert (t := Rabs_pos y); fourier.
 rewrite Rinv_l; [rewrite Rmult_1_l | apply Rgt_not_eq]; fourier.
assert (vlt2 : u < 1).
 apply Rlt_trans with (/ (Rabs y + 1)).
  rewrite double_var.
  assert (t : forall x, 0 < x -> x < x + x) by (clear; intros; fourier).
  unfold u; rewrite Rmult_comm; apply t.
  unfold Rdiv; rewrite Rmult_comm; assumption.
 assumption.
assert(int : 0 < PI / 2 - u < PI / 2).
 split.
  assert (t := PI2_1); apply Rlt_Rminus, Rlt_trans with (2 := t); assumption.
 assert (dumb : forall x y, 0 < y -> x - y < x) by (clear; intros; fourier).
 apply dumb; clear dumb; assumption.
exists (PI/2 - u).
assert (tmp : forall x y, 0 < x -> y < 1 -> x * y < x).
 clear; intros x y x0 y1; pattern x at 2; rewrite <- (Rmult_1_r x).
 apply Rmult_lt_compat_l; assumption.
assert (0 < sin u).
 apply sin_gt_0;[ assumption | ].
 assert (t := PI2_Rlt_PI); assert (t' := PI2_1).
 apply Rlt_trans with (2 := Rlt_trans _ _ _ t' t); assumption.
split.
 assumption.
 apply Rlt_trans with (/2 * / cos(PI / 2 - u)).
 rewrite cos_shift.
 assert (sin u < u).
  assert (t1 : 0 <= u) by (apply Rlt_le; assumption).
  assert (t2 : u <= 4) by
   (apply Rle_trans with 1;[apply Rlt_le | fourier]; assumption).
  destruct (pre_sin_bound u 0 t1 t2) as [_ t].
  apply Rle_lt_trans with (1 := t); clear t1 t2 t.
  unfold sin_approx; simpl; unfold sin_term; simpl ((-1) ^ 0);
  replace ((-1) ^ 2) with 1 by ring; simpl ((-1) ^ 1);
  rewrite !Rmult_1_r, !Rmult_1_l; simpl plus; simpl (INR (fact 1)).
  rewrite <- (fun x => tech_pow_Rmult x 0), <- (fun x => tech_pow_Rmult x 2),
    <- (fun x => tech_pow_Rmult x 4).
  rewrite (Rmult_comm (-1)); simpl ((/(Rabs y + 1)) ^ 0).
  unfold Rdiv; rewrite Rinv_1, !Rmult_assoc, <- !Rmult_plus_distr_l.
  apply tmp;[assumption | ].
  rewrite Rplus_assoc, Rmult_1_l; pattern 1 at 3; rewrite <- Rplus_0_r.
  apply Rplus_lt_compat_l.
  rewrite <- Rmult_assoc.
  match goal with |- (?a * (-1)) + _ < 0 =>
   rewrite <- (Rplus_opp_l a), Ropp_mult_distr_r_reverse, Rmult_1_r
  end.
  apply Rplus_lt_compat_l.
  assert (0 < u ^ 2) by (apply pow_lt; assumption).
  replace (u ^ 4) with (u ^ 2 * u ^ 2) by ring.
 rewrite Rmult_assoc; apply Rmult_lt_compat_l; auto.
  apply Rlt_trans with (u ^ 2 * /INR (fact 3)).
   apply Rmult_lt_compat_l; auto.
   apply Rinv_lt_contravar.
    solve[apply Rmult_lt_0_compat; apply INR_fact_lt_0].
   rewrite !INR_IZR_INZ; apply IZR_lt; reflexivity.
  rewrite Rmult_comm; apply tmp.
   solve[apply Rinv_0_lt_compat, INR_fact_lt_0].
  apply Rlt_trans with (2 := vlt2).
  simpl; unfold u; apply tmp; auto; rewrite Rmult_1_r; assumption.
 apply Rlt_trans with (Rabs y + 1);[fourier | ]. 
 pattern (Rabs y + 1) at 1; rewrite <- (Rinv_involutive (Rabs y + 1));
  [ | apply Rgt_not_eq; fourier].
 rewrite <- Rinv_mult_distr.
   apply Rinv_lt_contravar.
    apply Rmult_lt_0_compat.
     apply Rmult_lt_0_compat;[fourier | assumption].
    assumption.
   replace (/(Rabs y + 1)) with (2 * u).
    fourier.
   unfold u; field; apply Rgt_not_eq; clear -r; fourier.
  solve[discrR].
 apply Rgt_not_eq; assumption.
unfold tan.
set (u' := PI / 2); unfold Rdiv; apply Rmult_lt_compat_r; unfold u'.
 apply Rinv_0_lt_compat. 
 rewrite cos_shift; assumption.
assert (vlt3 : u < /4).
 replace (/4) with (/2 * /2) by field.
 unfold u; apply Rmult_lt_compat_l;[fourier | ].
 apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat; fourier.
 fourier.
assert (1 < PI / 2 - u) by (assert (t := PI2_3_2); fourier).
apply Rlt_trans with (sin 1).
 assert (t' : 1 <= 4) by fourier.
 destruct (pre_sin_bound 1 0 (Rlt_le _ _ Rlt_0_1) t') as [t _].
 apply Rlt_le_trans with (2 := t); clear t.
 simpl plus; replace (sin_approx 1 1) with (5/6);[fourier | ].
 unfold sin_approx, sin_term; simpl; field.
apply sin_increasing_1.
    assert (t := PI2_1); fourier.
   apply Rlt_le, PI2_1.
  assert (t := PI2_1); fourier.
 fourier.
assumption.
Qed.

Lemma ub_opp : forall x, x < PI/2 -> -PI/2 < -x.
Proof.
intros x h; rewrite Ropp_div; apply Ropp_lt_contravar; assumption.
Qed.

Lemma pos_opp_lt : forall x, 0 < x -> -x < x.
Proof. intros; fourier. Qed.

Lemma tech_opp_tan : forall x y, -tan x < y -> tan (-x) < y.
intros; rewrite tan_neg; assumption.
Qed.

Definition pre_atan (y : R) : {x : R | -PI/2 < x < PI/2 /\ tan x = y}.
destruct (frame_tan y) as [ub [[ub0 ubpi2] Ptan_ub]].
set (pr := (conj (tech_opp_tan _ _ (proj2 (Rabs_def2 _ _ Ptan_ub)))
     (proj1 (Rabs_def2 _ _ Ptan_ub)))).
destruct (exists_atan_in_frame (-ub) ub y (pos_opp_lt _ ub0) (ub_opp _ ubpi2)
             ubpi2 pr) as [v [[vl vu] vq]].
exists v; clear pr.
split;[rewrite Ropp_div; split; fourier | assumption].
Qed.

Definition atan x := let (v, _) := pre_atan x in v.

Lemma atan_bound : forall x, -PI/2 < atan x < PI/2.
Proof.
intros x; unfold atan; destruct (pre_atan x) as [v [int _]]; exact int.
Qed.

Lemma atan_right_inv : forall x, tan (atan x) = x.
Proof.
intros x; unfold atan; destruct (pre_atan x) as [v [_ q]]; exact q.
Qed.

Lemma atan_opp : forall x, atan (- x) = - atan x.
Proof.
intros x; generalize (atan_bound (-x)); rewrite Ropp_div;intros [a b].
generalize (atan_bound x); rewrite Ropp_div; intros [c d].
apply tan_is_inj; try rewrite Ropp_div; try split; try fourier.
rewrite tan_neg, !atan_right_inv; reflexivity.
Qed.

Lemma derivable_pt_atan : forall x, derivable_pt atan x.
Proof.
intros x.
destruct (frame_tan x) as [ub [[ub0 ubpi] P]].
assert (lb_lt_ub : -ub < ub) by apply pos_opp_lt, ub0.
assert (xint : tan(-ub) < x < tan ub).
 assert (xint' : x < tan ub /\ -(tan ub) < x) by apply Rabs_def2, P.
  rewrite tan_neg; tauto.
assert (inv_p : forall x, tan(-ub) <= x -> x <= tan ub -> 
                     comp tan atan x = id x).
 intros; apply atan_right_inv.
assert (int_tan : forall y, tan (- ub) <= y -> y <= tan ub ->
                       -ub <= atan y <= ub).
 clear -ub0 ubpi; intros y lo up; split.
  destruct (Rle_lt_dec (-ub) (atan y)) as [h | abs]; auto.
  assert (y < tan (-ub)).
   rewrite <- (atan_right_inv y); apply tan_increasing.
     destruct (atan_bound y); assumption.
    assumption.
   fourier.
  fourier.
 destruct (Rle_lt_dec (atan y) ub) as [h | abs]; auto.
  assert (tan ub < y).
   rewrite <- (atan_right_inv y); apply tan_increasing.
    rewrite Ropp_div; fourier.
   assumption.
  destruct (atan_bound y); assumption.
 fourier.
assert (incr : forall x y, -ub <= x -> x < y -> y <= ub -> tan x < tan y).
 intros y z l yz u; apply tan_increasing.
   rewrite Ropp_div; fourier.
  assumption.
 fourier.
assert (der : forall a, -ub <= a <= ub -> derivable_pt tan a).
 intros a [la ua]; apply derivable_pt_tan.
 rewrite Ropp_div; split; fourier.
assert (df_neq : derive_pt tan (atan x)
     (derivable_pt_recip_interv_prelim1 tan atan 
        (- ub) ub x lb_lt_ub xint inv_p int_tan incr der) <> 0).
 rewrite <- (pr_nu tan (atan x)
              (derivable_pt_tan (atan x) (atan_bound x))).
 rewrite derive_pt_tan.
 solve[apply Rgt_not_eq, plus_Rsqr_gt_0].
apply (derivable_pt_recip_interv tan atan (-ub) ub x
      lb_lt_ub xint inv_p int_tan incr der).
exact df_neq.
Qed.

Lemma atan_increasing : forall x y, x < y -> atan x < atan y.
intros x y d.
assert (t1 := atan_bound x).
assert (t2 := atan_bound y).
destruct (Rlt_le_dec (atan x) (atan y)) as [lt | bad].
 assumption.
apply Rlt_not_le in d.
case d.
rewrite <- (atan_right_inv y), <- (atan_right_inv x).
destruct bad as [ylt | yx].
 apply Rlt_le, tan_increasing; try tauto.
solve[rewrite yx; apply Rle_refl].
Qed.

Lemma atan_0 : atan 0 = 0.
apply tan_is_inj; try (apply atan_bound).
 assert (t := PI_RGT_0); rewrite Ropp_div; split; fourier.
rewrite atan_right_inv, tan_0.
reflexivity.
Qed.

Lemma atan_1 : atan 1 = PI/4.
assert (ut := PI_RGT_0).
assert (-PI/2 < PI/4 < PI/2) by (rewrite Ropp_div; split; fourier).
assert (t := atan_bound 1).
apply tan_is_inj; auto.
rewrite tan_PI4, atan_right_inv; reflexivity.
Qed.

(** atan's derivative value is the function 1 / (1+x²) *)

Lemma derive_pt_atan : forall x,
      derive_pt atan x (derivable_pt_atan x) =
         1 / (1 + x²).
Proof.
intros x.
destruct (frame_tan x) as [ub [[ub0 ubpi] Pub]].
assert (lb_lt_ub : -ub < ub) by apply pos_opp_lt, ub0.
assert (xint : tan(-ub) < x < tan ub).
 assert (xint' : x < tan ub /\ -(tan ub) < x) by apply Rabs_def2, Pub.
  rewrite tan_neg; tauto.
assert (inv_p : forall x, tan(-ub) <= x -> x <= tan ub -> 
                     comp tan atan x = id x).
 intros; apply atan_right_inv.
assert (int_tan : forall y, tan (- ub) <= y -> y <= tan ub ->
                       -ub <= atan y <= ub).
 clear -ub0 ubpi; intros y lo up; split.
  destruct (Rle_lt_dec (-ub) (atan y)) as [h | abs]; auto.
  assert (y < tan (-ub)).
   rewrite <- (atan_right_inv y); apply tan_increasing.
     destruct (atan_bound y); assumption.
    assumption.
   fourier.
  fourier.
 destruct (Rle_lt_dec (atan y) ub) as [h | abs]; auto.
  assert (tan ub < y).
   rewrite <- (atan_right_inv y); apply tan_increasing.
    rewrite Ropp_div; fourier.
   assumption.
  destruct (atan_bound y); assumption.
 fourier.
assert (incr : forall x y, -ub <= x -> x < y -> y <= ub -> tan x < tan y).
 intros y z l yz u; apply tan_increasing.
   rewrite Ropp_div; fourier.
  assumption.
 fourier.
assert (der : forall a, -ub <= a <= ub -> derivable_pt tan a).
 intros a [la ua]; apply derivable_pt_tan.
 rewrite Ropp_div; split; fourier.
assert (df_neq : derive_pt tan (atan x)
     (derivable_pt_recip_interv_prelim1 tan atan 
        (- ub) ub x lb_lt_ub xint inv_p int_tan incr der) <> 0).
 rewrite <- (pr_nu tan (atan x)
              (derivable_pt_tan (atan x) (atan_bound x))).
 rewrite derive_pt_tan.
 solve[apply Rgt_not_eq, plus_Rsqr_gt_0].
assert (t := derive_pt_recip_interv tan atan (-ub) ub x lb_lt_ub
        xint incr int_tan der inv_p df_neq).
rewrite <- (pr_nu atan x (derivable_pt_recip_interv tan atan (- ub) ub
      x lb_lt_ub xint inv_p int_tan incr der df_neq)).
rewrite t.
assert (t' := atan_bound x).
rewrite <- (pr_nu tan (atan x) (derivable_pt_tan _ t')). 
rewrite derive_pt_tan, atan_right_inv.
replace (Rsqr x) with (x ^ 2) by (unfold Rsqr; ring).
reflexivity.
Qed.

(** * Definition of the arctangent function as the sum of the arctan power series *)
(* Proof taken from Guillaume Melquiond's interval package for Coq *)

Definition Ratan_seq x :=  fun n => (x ^ (2 * n + 1) / INR (2 * n + 1))%R.

Lemma Ratan_seq_decreasing : forall x, (0 <= x <= 1)%R -> Un_decreasing (Ratan_seq x).
Proof.
intros x Hx n.
 unfold Ratan_seq, Rdiv.
 apply Rmult_le_compat. apply pow_le.
 exact (proj1 Hx).
 apply Rlt_le.
 apply Rinv_0_lt_compat.
 apply lt_INR_0.
 omega.
 destruct (proj1 Hx) as [Hx1|Hx1].
 destruct (proj2 Hx) as [Hx2|Hx2].
 (* . 0 < x < 1 *)
 rewrite <- (Rinv_involutive x).
 assert (/ x <> 0)%R by auto with real.
 repeat rewrite <- Rinv_pow with (1 := H).
 apply Rlt_le.
 apply Rinv_lt_contravar.
 apply Rmult_lt_0_compat ; apply pow_lt ; auto with real.
 apply Rlt_pow.
 rewrite <- Rinv_1.
 apply Rinv_lt_contravar.
 rewrite Rmult_1_r.
 exact Hx1.
 exact Hx2.
 omega.
 apply Rgt_not_eq.
 exact Hx1.
 (* . x = 1 *)
 rewrite Hx2.
 do 2 rewrite pow1.
 apply Rle_refl.
 (* . x = 0 *)
 rewrite <- Hx1.
 do 2 (rewrite pow_i ; [ idtac | omega ]).
 apply Rle_refl.
 apply Rlt_le.
 apply Rinv_lt_contravar.
 apply Rmult_lt_0_compat ; apply lt_INR_0 ; omega.
 apply lt_INR.
 omega.
Qed.

Lemma Ratan_seq_converging : forall x, (0 <= x <= 1)%R -> Un_cv (Ratan_seq x) 0.
Proof.
intros x Hx eps Heps.
 destruct (archimed (/ eps)) as (HN,_).
 assert (0 < up (/ eps))%Z.
  apply lt_IZR.
  apply Rlt_trans with (2 := HN).
  apply Rinv_0_lt_compat.
  exact Heps.
 case_eq (up (/ eps)) ;
  intros ; rewrite H0 in H ; try discriminate H.
   rewrite H0 in HN.
   simpl in HN.
   pose (N := Pos.to_nat p).
   fold N in HN.
   clear H H0.
   exists N.
  intros n Hn.
   unfold R_dist.
   rewrite Rminus_0_r.
   unfold Ratan_seq.
   rewrite Rabs_right.
   apply Rle_lt_trans with (1 ^ (2 * n + 1) / INR (2 * n + 1))%R.
   unfold Rdiv.
   apply Rmult_le_compat_r.
   apply Rlt_le.
   apply Rinv_0_lt_compat.
   apply lt_INR_0.
   omega.
   apply pow_incr.
   exact Hx.
   rewrite pow1.
   apply Rle_lt_trans with (/ INR (2 * N + 1))%R.
   unfold Rdiv.
   rewrite Rmult_1_l.
   apply Rle_Rinv.
   apply lt_INR_0.
   omega.
   replace 0 with (INR 0) by intuition.
   apply lt_INR.
   omega.
   intuition.
   rewrite <- (Rinv_involutive eps).
   apply Rinv_lt_contravar.
   apply Rmult_lt_0_compat.
   auto with real.
   apply lt_INR_0.
   omega.
   apply Rlt_trans with (INR N).
   destruct (archimed (/ eps)) as (H,_).
   assert (0 < up (/ eps))%Z.
   apply lt_IZR.
   apply Rlt_trans with (2 := H).
   apply Rinv_0_lt_compat.
   exact Heps.
   exact HN.
   apply lt_INR.
   omega.
   apply Rgt_not_eq.
   exact Heps.
   apply Rle_ge.
   unfold Rdiv.
   apply Rmult_le_pos.
   apply pow_le.
   exact (proj1 Hx).
   apply Rlt_le.
   apply Rinv_0_lt_compat.
   apply lt_INR_0.
   omega.
Qed.

Definition ps_atan_exists_01 (x : R) (Hx:0 <= x <= 1) :
   {l : R | Un_cv (fun N : nat => sum_f_R0 (tg_alt (Ratan_seq x)) N) l}.
exact (alternated_series (Ratan_seq x)
  (Ratan_seq_decreasing _ Hx) (Ratan_seq_converging _ Hx)).
Defined.

Lemma Ratan_seq_opp : forall x n, Ratan_seq (-x) n = -Ratan_seq x n.
Proof.
intros x n; unfold Ratan_seq.
rewrite !pow_add, !pow_mult, !pow_1.
unfold Rdiv; replace ((-x) ^ 2) with (x ^ 2) by ring; ring.
Qed.

Lemma sum_Ratan_seq_opp : 
  forall x n, sum_f_R0 (tg_alt (Ratan_seq (- x))) n =
     - sum_f_R0 (tg_alt (Ratan_seq x)) n.
Proof.
intros x n; replace (-sum_f_R0 (tg_alt (Ratan_seq x)) n) with 
  (-1 * sum_f_R0 (tg_alt (Ratan_seq x)) n) by ring.
rewrite scal_sum; apply sum_eq; intros i _; unfold tg_alt.
rewrite Ratan_seq_opp; ring.
Qed.

Definition ps_atan_exists_1 (x : R) (Hx : -1 <= x <= 1) :
   {l : R | Un_cv (fun N : nat => sum_f_R0 (tg_alt (Ratan_seq x)) N) l}.
destruct (Rle_lt_dec 0 x).
 assert (pr : 0 <= x <= 1) by tauto.
 exact (ps_atan_exists_01 x pr).
assert (pr : 0 <= -x <= 1) by (destruct Hx; split; fourier).
destruct (ps_atan_exists_01 _ pr) as [v Pv].
exists (-v).
 apply (Un_cv_ext (fun n => (- 1) * sum_f_R0 (tg_alt (Ratan_seq (- x))) n)).
 intros n; rewrite sum_Ratan_seq_opp; ring.
replace (-v) with (-1 * v) by ring.
apply CV_mult;[ | assumption].
solve[intros; exists 0%nat; intros; rewrite R_dist_eq; auto].
Qed.

Definition in_int (x : R) : {-1 <= x <= 1}+{~ -1 <= x <= 1}.
destruct (Rle_lt_dec x 1).
 destruct (Rle_lt_dec (-1) x).
  left;split; auto.
 right;intros [a1 a2]; fourier.
right;intros [a1 a2]; fourier.
Qed.

Definition ps_atan (x : R) : R :=
 match in_int x with
   left h => let (v, _) := ps_atan_exists_1 x h in v
 | right h => atan x
 end.

(** * Proof of the equivalence of the two definitions between -1 and 1 *)

Lemma ps_atan0_0 : ps_atan 0 = 0.
Proof.
unfold ps_atan.
 destruct (in_int 0) as [h1 | h2].
 destruct (ps_atan_exists_1 0 h1) as [v P].
 apply (UL_sequence _ _ _ P).
  apply (Un_cv_ext (fun n => 0)).
  symmetry;apply sum_eq_R0.
  intros i _; unfold tg_alt, Ratan_seq; rewrite plus_comm; simpl.
  unfold Rdiv; rewrite !Rmult_0_l, Rmult_0_r; reflexivity.
 intros eps ep; exists 0%nat; intros n _; unfold R_dist.
 rewrite Rminus_0_r, Rabs_pos_eq; auto with real.
case h2; split; fourier.
Qed.

Lemma ps_atan_exists_1_opp :
  forall x h h', proj1_sig (ps_atan_exists_1 (-x) h) = 
     -(proj1_sig (ps_atan_exists_1 x h')).
Proof.
intros x h h'; destruct (ps_atan_exists_1 (-x) h) as [v Pv].
destruct (ps_atan_exists_1 x h') as [u Pu]; simpl.
assert (Pu' : Un_cv (fun N => (-1) * sum_f_R0 (tg_alt (Ratan_seq x)) N) (-1 * u)).
 apply CV_mult;[ | assumption].
 intros eps ep; exists 0%nat; intros; rewrite R_dist_eq; assumption.  
assert (Pv' : Un_cv
           (fun N : nat => -1 * sum_f_R0 (tg_alt (Ratan_seq x)) N) v).
 apply Un_cv_ext with (2 := Pv); intros n; rewrite sum_Ratan_seq_opp; ring.
replace (-u) with (-1 * u) by ring.
apply UL_sequence with (1:=Pv') (2:= Pu').
Qed.

Lemma ps_atan_opp : forall x, ps_atan (-x) = -ps_atan x.
Proof.
intros x; unfold ps_atan.
destruct (in_int (- x)) as [inside | outside].
 destruct (in_int x) as [ins' | outs'].
 generalize (ps_atan_exists_1_opp x inside ins').
  intros h; exact h.
 destruct inside; case outs'; split; fourier.   
destruct (in_int x) as [ins' | outs'].
 destruct outside; case ins'; split; fourier.   
apply atan_opp.
Qed.

(** atan = ps_atan *)

Lemma ps_atanSeq_continuity_pt_1 : forall (N:nat) (x:R),
      0 <= x ->
      x <= 1 ->
      continuity_pt (fun x => sum_f_R0 (tg_alt (Ratan_seq x)) N) x.
Proof.
assert (Sublemma : forall (x:R) (N:nat), sum_f_R0 (tg_alt (Ratan_seq x)) N = x * (comp (fun x => sum_f_R0 (fun n => (fun i : nat => (-1) ^ i / INR (2 * i + 1)) n * x ^ n) N) (fun x => x ^ 2) x)).
 intros x N.
  induction N.
   unfold tg_alt, Ratan_seq, comp ; simpl ; field.
   simpl sum_f_R0 at 1.
   rewrite IHN.
   replace (comp (fun x => sum_f_R0 (fun n : nat => (-1) ^ n / INR (2 * n + 1) * x ^ n) (S N)) (fun x => x ^ 2))
     with (comp (fun x => sum_f_R0 (fun n : nat => (-1) ^ n / INR (2 * n + 1) * x ^ n) N + (-1) ^ (S N) / INR (2 * (S N) + 1) * x ^ (S N)) (fun x => x ^ 2)).
   unfold comp.
   rewrite Rmult_plus_distr_l.
   apply Rplus_eq_compat_l.
   unfold tg_alt, Ratan_seq.
   rewrite <- Rmult_assoc.
   case (Req_dec x 0) ; intro Hyp.
   rewrite Hyp ; rewrite pow_i. rewrite Rmult_0_l ; rewrite Rmult_0_l.
   unfold Rdiv ; rewrite Rmult_0_l ; rewrite Rmult_0_r ; reflexivity.
   intuition.
   replace (x * ((-1) ^ S N / INR (2 * S N + 1)) * (x ^ 2) ^ S N) with (x ^ (2 * S N + 1) * ((-1) ^ S N / INR (2 * S N + 1))).
   rewrite Rmult_comm ; unfold Rdiv at 1.
   rewrite Rmult_assoc ; apply Rmult_eq_compat_l.
   field. apply Rgt_not_eq ; intuition.
   rewrite Rmult_assoc.
   replace (x * ((-1) ^ S N / INR (2 * S N + 1) * (x ^ 2) ^ S N)) with (((-1) ^ S N / INR (2 * S N + 1) * (x ^ 2) ^ S N) * x).
   rewrite Rmult_assoc.
   replace ((x ^ 2) ^ S N * x) with (x ^ (2 * S N + 1)).
   rewrite Rmult_comm at 1 ; reflexivity.
   rewrite <- pow_mult.
   assert (Temp : forall x n, x ^ n * x = x ^ (n+1)).
    intros a n ; induction n. rewrite pow_O. simpl ; intuition.
    simpl ; rewrite Rmult_assoc ; rewrite IHn ; intuition.
   rewrite Temp ; reflexivity.
   rewrite Rmult_comm ; reflexivity.
   intuition.
intros N x x_lb x_ub.
 intros eps eps_pos.
 assert (continuity_id : continuity id).
 apply derivable_continuous ; exact derivable_id.
assert (Temp := continuity_mult id (comp
        (fun x1 : R =>
         sum_f_R0 (fun n : nat => (-1) ^ n / INR (2 * n + 1) * x1 ^ n) N)
        (fun x1 : R => x1 ^ 2))
           continuity_id).
assert (Temp2 : continuity
    (comp
       (fun x1 : R =>
        sum_f_R0 (fun n : nat => (-1) ^ n / INR (2 * n + 1) * x1 ^ n) N)
       (fun x1 : R => x1 ^ 2))).
 apply continuity_comp.
 reg.
 apply continuity_finite_sum.
 elim (Temp Temp2 x eps eps_pos) ; clear Temp Temp2 ; intros alpha T ; destruct T as (alpha_pos, T).
 exists alpha ; split.
 intuition.
intros x0 x0_cond.
 rewrite Sublemma ; rewrite Sublemma.
apply T.
intuition.
Qed.

(** Definition of ps_atan's derivative *)

Definition Datan_seq := fun (x:R) (n:nat) => x ^ (2*n).

Lemma pow_lt_1_compat : forall x n, 0 <= x < 1 -> (0 < n)%nat ->
   0 <= x ^ n < 1.
Proof.
intros x n hx; induction 1; simpl.
 rewrite Rmult_1_r; tauto.
split.
 apply Rmult_le_pos; tauto.
rewrite <- (Rmult_1_r 1); apply Rmult_le_0_lt_compat; intuition.
Qed.

Lemma Datan_seq_Rabs : forall x n, Datan_seq (Rabs x) n = Datan_seq x n.
Proof.
intros x n; unfold Datan_seq; rewrite !pow_mult, pow2_abs; reflexivity.
Qed.

Lemma Datan_seq_pos : forall x n, 0 < x -> 0 < Datan_seq x n.
Proof.
intros x n x_lb ; unfold Datan_seq ; induction n.
 simpl ; intuition.
 replace (x ^ (2 * S n)) with ((x ^ 2) * (x ^ (2 * n))).
 apply Rmult_gt_0_compat.
 replace (x^2) with (x*x) by field ; apply Rmult_gt_0_compat ; assumption.
 assumption.
 replace (2 * S n)%nat with (S (S (2 * n))) by intuition.
 simpl ; field.
Qed.

Lemma Datan_sum_eq :forall x n,
  sum_f_R0 (tg_alt (Datan_seq x)) n = (1 - (- x ^ 2) ^ S n)/(1 + x ^ 2).
Proof.
intros x n.
assert (dif : - x ^ 2 <> 1).
apply Rlt_not_eq; apply Rle_lt_trans with 0;[ | apply Rlt_0_1].
assert (t := pow2_ge_0 x); fourier.
replace (1 + x ^ 2) with (1 - - (x ^ 2)) by ring; rewrite <- (tech3 _ n dif).
apply sum_eq; unfold tg_alt, Datan_seq; intros i _.
rewrite pow_mult, <- Rpow_mult_distr, Ropp_mult_distr_l_reverse, Rmult_1_l.
reflexivity.
Qed.

Lemma Datan_seq_increasing : forall x y n, (n > 0)%nat -> 0 <= x < y -> Datan_seq x n < Datan_seq y n.
Proof.
intros x y n n_lb x_encad ; assert (x_pos : x >= 0) by intuition.
 assert (y_pos : y > 0). apply Rle_lt_trans with (r2:=x) ; intuition.
 induction n.
 apply False_ind ; intuition.
 clear -x_encad x_pos y_pos ; induction n ; unfold Datan_seq.
 case x_pos ; clear x_pos ; intro x_pos.
 simpl ; apply Rmult_gt_0_lt_compat ; intuition. fourier.
 rewrite x_pos ; rewrite pow_i. replace (y ^ (2*1)) with (y*y).
 apply Rmult_gt_0_compat ; assumption.
 simpl ; field.
 intuition.
 assert (Hrew : forall a, a^(2 * S (S n)) = (a ^ 2) * (a ^ (2 * S n))).
  clear ; intro a ; replace (2 * S (S n))%nat with (S (S (2 * S n)))%nat by intuition.
  simpl ; field.
 case x_pos ; clear x_pos ; intro x_pos.
 rewrite Hrew ; rewrite Hrew.
 apply Rmult_gt_0_lt_compat ; intuition.
 apply Rmult_gt_0_lt_compat ; intuition ; fourier.
 rewrite x_pos.
 rewrite pow_i ; intuition.
Qed.

Lemma Datan_seq_decreasing : forall x,  -1 < x -> x < 1 -> Un_decreasing (Datan_seq x).
Proof.
intros x x_lb x_ub n.
unfold Datan_seq.
replace (2 * S n)%nat with (2 + 2 * n)%nat by ring.
rewrite <- (Rmult_1_l (x ^ (2 * n))).
rewrite pow_add.
apply Rmult_le_compat_r.
rewrite pow_mult; apply pow_le, pow2_ge_0.
apply Rlt_le; rewrite <- pow2_abs.
assert (intabs : 0 <= Rabs x < 1).
 split;[apply Rabs_pos | apply Rabs_def1]; tauto.
apply (pow_lt_1_compat (Rabs x) 2) in intabs.
 tauto.
omega.
Qed.

Lemma Datan_seq_CV_0 : forall x, -1 < x -> x < 1 -> Un_cv (Datan_seq x) 0.
Proof.
intros x x_lb x_ub eps eps_pos.
assert (x_ub2 : Rabs (x^2) < 1).
 rewrite Rabs_pos_eq;[ | apply pow2_ge_0].
 rewrite <- pow2_abs.
 assert (H: 0 <= Rabs x < 1)
   by (split;[apply Rabs_pos | apply Rabs_def1; auto]).
 apply (pow_lt_1_compat _ 2) in H;[tauto | omega].
elim (pow_lt_1_zero (x^2) x_ub2 eps eps_pos) ; intros N HN ; exists N ; intros n Hn.
unfold R_dist, Datan_seq.
replace (x ^ (2 * n) - 0) with ((x ^ 2) ^ n). apply HN ; assumption.
rewrite pow_mult ; field.
Qed.

Lemma Datan_lim : forall x, -1 < x -> x < 1 ->
    Un_cv (fun N : nat => sum_f_R0 (tg_alt (Datan_seq x)) N) (/ (1 + x ^ 2)).
Proof.
intros x x_lb x_ub eps eps_pos.
assert (Tool0 : 0 <= x ^ 2) by apply pow2_ge_0.
assert (Tool1 : 0 < (1 + x ^ 2)).
 solve[apply Rplus_lt_le_0_compat ; intuition].
assert (Tool2 : / (1 + x ^ 2) > 0).
 apply Rinv_0_lt_compat ; tauto.
assert (x_ub2' : 0<= Rabs (x^2) < 1).
 rewrite Rabs_pos_eq, <- pow2_abs;[ | apply pow2_ge_0].
 apply pow_lt_1_compat;[split;[apply Rabs_pos | ] | omega].
 apply Rabs_def1; assumption.
assert (x_ub2 : Rabs (x^2) < 1) by tauto.
assert (eps'_pos : ((1+x^2)*eps) > 0).
  apply Rmult_gt_0_compat ; assumption.
elim (pow_lt_1_zero _ x_ub2 _ eps'_pos) ; intros N HN ; exists N.
intros n Hn.
assert (H1 : - x^2 <> 1).
 apply Rlt_not_eq; apply Rle_lt_trans with (2 := Rlt_0_1).
assert (t := pow2_ge_0 x); fourier.
rewrite Datan_sum_eq. 
unfold R_dist.
assert (tool : forall a b, a / b - /b = (-1 + a) /b).
 intros a b; rewrite <- (Rmult_1_l (/b)); unfold Rdiv, Rminus.
 rewrite <- Ropp_mult_distr_l_reverse, Rmult_plus_distr_r, Rplus_comm.
 reflexivity.
set (u := 1 + x ^ 2); rewrite tool; unfold Rminus; rewrite <- Rplus_assoc.
unfold Rdiv, u.
rewrite Rplus_opp_l, Rplus_0_l, Ropp_mult_distr_l_reverse, Rabs_Ropp.
rewrite Rabs_mult; clear tool u.
assert (tool : forall k, Rabs ((-x ^ 2) ^ k) = Rabs ((x ^ 2) ^ k)).
 clear -Tool0; induction k;[simpl; rewrite Rabs_R1;tauto | ].
 rewrite <- !(tech_pow_Rmult _ k), !Rabs_mult, Rabs_Ropp, IHk, Rabs_pos_eq.
  reflexivity.
 exact Tool0.
rewrite tool, (Rabs_pos_eq (/ _)); clear tool;[ | apply Rlt_le; assumption].
assert (tool : forall a b c, 0 < b -> a < b * c -> a * / b < c).
 intros a b c bp h; replace c with (b * c * /b).
  apply Rmult_lt_compat_r.  
   apply Rinv_0_lt_compat; assumption.
  assumption.
 field; apply Rgt_not_eq; exact bp.
apply tool;[exact Tool1 | ].
apply HN; omega.
Qed.

Lemma Datan_CVU_prelim : forall c (r : posreal), Rabs c + r < 1 ->
 CVU (fun N x => sum_f_R0 (tg_alt (Datan_seq x)) N)
     (fun y : R => / (1 + y ^ 2)) c r.
Proof.
intros c r ub_ub eps eps_pos.
apply (Alt_CVU (fun x n => Datan_seq n x) 
         (fun x => /(1 + x ^ 2))
         (Datan_seq (Rabs c + r)) c r).
     intros x inb; apply Datan_seq_decreasing;
      try (apply Boule_lt in inb; apply Rabs_def2 in inb;
         destruct inb; fourier).
    intros x inb; apply Datan_seq_CV_0;
      try (apply Boule_lt in inb; apply Rabs_def2 in inb;
         destruct inb; fourier).
   intros x inb; apply (Datan_lim x);
      try (apply Boule_lt in inb; apply Rabs_def2 in inb;
         destruct inb; fourier).
  intros x [ | n] inb.
   solve[unfold Datan_seq; apply Rle_refl].
  rewrite <- (Datan_seq_Rabs x); apply Rlt_le, Datan_seq_increasing.
   omega.
  apply Boule_lt in inb; intuition.
  solve[apply Rabs_pos].
 apply Datan_seq_CV_0.
  apply Rlt_trans with 0;[fourier | ].
  apply Rplus_le_lt_0_compat.
   solve[apply Rabs_pos].
  destruct r; assumption.
 assumption.
assumption.
Qed.

Lemma Datan_is_datan : forall (N:nat) (x:R),
      -1 <= x ->
      x < 1 ->
derivable_pt_lim (fun x => sum_f_R0 (tg_alt (Ratan_seq x)) N) x (sum_f_R0 (tg_alt (Datan_seq x)) N).
Proof.
assert (Tool : forall N, (-1) ^ (S (2 * N))  = - 1).
 intro n ; induction n.
  simpl ; field.
  replace ((-1) ^ S (2 * S n)) with ((-1) ^ 2 * (-1) ^ S (2*n)).
  rewrite IHn ; field.
  rewrite <- pow_add.
  replace (2 + S (2 * n))%nat with (S (2 * S n))%nat.
  reflexivity.
  intuition.
intros N x x_lb x_ub.
 induction N.
  unfold Datan_seq, Ratan_seq, tg_alt ; simpl.
  intros eps eps_pos.
   elim (derivable_pt_lim_id x eps eps_pos) ; intros delta Hdelta ; exists delta.
   intros h hneq h_b.
    replace (1 * ((x + h) * 1 / 1) - 1 * (x * 1 / 1)) with (id (x + h) - id x). 
    rewrite Rmult_1_r.
    apply Hdelta ; assumption.
    unfold id ; field ; assumption.
  intros eps eps_pos.
  assert (eps_3_pos : (eps/3) > 0) by fourier.
  elim (IHN (eps/3) eps_3_pos) ; intros delta1 Hdelta1.
  assert (Main : derivable_pt_lim (fun x : R =>tg_alt (Ratan_seq x) (S N)) x ((tg_alt (Datan_seq x)) (S N))).
   clear -Tool ; intros eps' eps'_pos.
   elim (derivable_pt_lim_pow x (2 * (S N) + 1) eps' eps'_pos) ; intros delta Hdelta ; exists delta.
   intros h h_neq h_b ; unfold tg_alt, Ratan_seq, Datan_seq.
   replace (((-1) ^ S N * ((x + h) ^ (2 * S N + 1) / INR (2 * S N + 1)) -
    (-1) ^ S N * (x ^ (2 * S N + 1) / INR (2 * S N + 1))) / h -
    (-1) ^ S N * x ^ (2 * S N)) 
    with (((-1)^(S N)) * ((((x + h) ^ (2 * S N + 1) / INR (2 * S N + 1)) -
    (x ^ (2 * S N + 1) / INR (2 * S N + 1))) / h - x ^ (2 * S N))).
   rewrite Rabs_mult ; rewrite pow_1_abs ; rewrite Rmult_1_l.
   replace (((x + h) ^ (2 * S N + 1) / INR (2 * S N + 1) -
    x ^ (2 * S N + 1) / INR (2 * S N + 1)) / h - x ^ (2 * S N))
    with ((/INR (2* S N + 1)) * (((x + h) ^ (2 * S N + 1) - x ^ (2 * S N + 1)) / h -
    INR (2 * S N + 1) * x ^ pred (2 * S N + 1))).
   rewrite Rabs_mult.
   case (Req_dec (((x + h) ^ (2 * S N + 1) - x ^ (2 * S N + 1)) / h -
     INR (2 * S N + 1) * x ^ pred (2 * S N + 1)) 0) ; intro Heq.
   rewrite Heq ; rewrite Rabs_R0 ; rewrite Rmult_0_r ; assumption.
   apply Rlt_trans with (r2:=Rabs
           (((x + h) ^ (2 * S N + 1) - x ^ (2 * S N + 1)) / h -
            INR (2 * S N + 1) * x ^ pred (2 * S N + 1))).
   rewrite <- Rmult_1_l ; apply Rmult_lt_compat_r.
   apply Rabs_pos_lt ; assumption.
   rewrite Rabs_right.
   replace 1 with (/1) by field.
   apply Rinv_1_lt_contravar ; intuition.
   apply Rgt_ge ; replace (INR (2 * S N + 1)) with (INR (2*S N) + 1) ;
   [apply RiemannInt.RinvN_pos | ].
   replace (2 * S N + 1)%nat with (S (2 * S N))%nat by intuition ;
   rewrite S_INR ; reflexivity.
   apply Hdelta ; assumption.
   rewrite Rmult_minus_distr_l.
   replace (/ INR (2 * S N + 1) * (INR (2 * S N + 1) * x ^ pred (2 * S N + 1))) with (x ^ (2 * S N)).
   unfold Rminus ; rewrite Rplus_comm.
   replace (((x + h) ^ (2 * S N + 1) / INR (2 * S N + 1) +
      - (x ^ (2 * S N + 1) / INR (2 * S N + 1))) / h + - x ^ (2 * S N))
      with (- x ^ (2 * S N) + (((x + h) ^ (2 * S N + 1) / INR (2 * S N + 1) +
      - (x ^ (2 * S N + 1) / INR (2 * S N + 1))) / h)) by intuition.
   apply Rplus_eq_compat_l. field.
   split ; [apply Rgt_not_eq|] ; intuition.
   clear ; replace (pred (2 * S N + 1)) with (2 * S N)%nat by intuition.
   field ; apply Rgt_not_eq ; intuition.
   field ; split ; [apply Rgt_not_eq |] ; intuition.
   elim (Main (eps/3) eps_3_pos) ; intros delta2 Hdelta2.
   destruct delta1 as (delta1, delta1_pos) ; destruct delta2 as (delta2, delta2_pos).
   pose (mydelta := Rmin delta1 delta2).
   assert (mydelta_pos : mydelta > 0).
    unfold mydelta ; rewrite Rmin_Rgt ; split ; assumption.
   pose (delta := mkposreal mydelta mydelta_pos) ; exists delta ; intros h h_neq h_b.
   clear Main IHN.
   unfold Rminus at 1.
   apply Rle_lt_trans with (r2:=eps/3 + eps / 3).
   assert (Temp : (sum_f_R0 (tg_alt (Ratan_seq (x + h))) (S N) -
    sum_f_R0 (tg_alt (Ratan_seq x)) (S N)) / h +
    - sum_f_R0 (tg_alt (Datan_seq x)) (S N) = ((sum_f_R0 (tg_alt (Ratan_seq (x + h))) N -
              sum_f_R0 (tg_alt (Ratan_seq x)) N) / h) + (-
             sum_f_R0 (tg_alt (Datan_seq x)) N) + ((tg_alt (Ratan_seq (x + h)) (S N) - tg_alt (Ratan_seq x) (S N)) /
             h - tg_alt (Datan_seq x) (S N))).
    simpl ; field ; intuition.
   apply Rle_trans with (r2:= Rabs ((sum_f_R0 (tg_alt (Ratan_seq (x + h))) N -
        sum_f_R0 (tg_alt (Ratan_seq x)) N) / h +
       - sum_f_R0 (tg_alt (Datan_seq x)) N) +
       Rabs ((tg_alt (Ratan_seq (x + h)) (S N) - tg_alt (Ratan_seq x) (S N)) / h -
        tg_alt (Datan_seq x) (S N))).
   rewrite Temp ; clear Temp ; apply Rabs_triang.
   apply Rplus_le_compat ; apply Rlt_le ; [apply Hdelta1 | apply Hdelta2] ;
   intuition ; apply Rlt_le_trans with (r2:=delta) ; intuition unfold delta, mydelta.
   apply Rmin_l.
   apply Rmin_r.
   fourier.
Qed.

Lemma Ratan_CVU' :
  CVU (fun N x => sum_f_R0 (tg_alt (Ratan_seq x)) N)
                     ps_atan (/2) (mkposreal (/2) pos_half_prf).
Proof.
apply (Alt_CVU (fun i r => Ratan_seq r i) ps_atan PI_tg (/2) pos_half);
  lazy beta.
    now intros; apply Ratan_seq_decreasing, Boule_half_to_interval.
   now intros; apply Ratan_seq_converging, Boule_half_to_interval.
  intros x b; apply Boule_half_to_interval in b.
  unfold ps_atan; destruct (in_int x) as [inside | outside];
   [ | destruct b; case outside; split; fourier].
  destruct (ps_atan_exists_1 x inside) as [v Pv].
  apply Un_cv_ext with (2 := Pv);[reflexivity].
 intros x n b; apply Boule_half_to_interval in b.
 rewrite <- (Rmult_1_l (PI_tg n)); unfold Ratan_seq, PI_tg. 
 apply Rmult_le_compat_r.
  apply Rlt_le, Rinv_0_lt_compat, (lt_INR 0); omega.
 rewrite <- (pow1 (2 * n + 1)); apply pow_incr; assumption.
exact PI_tg_cv.
Qed.

Lemma Ratan_CVU :
  CVU (fun N x => sum_f_R0 (tg_alt (Ratan_seq x)) N)
                     ps_atan 0  (mkposreal 1 Rlt_0_1).
Proof.
intros eps ep; destruct (Ratan_CVU' eps ep) as [N Pn].
exists N; intros n x nN b_y.
case (Rtotal_order 0 x) as [xgt0 | [x0 | x0]].
  assert (Boule (/2) {| pos := / 2; cond_pos := pos_half_prf|} x).
   revert b_y; unfold Boule; simpl; intros b_y; apply Rabs_def2 in b_y.
   destruct b_y; unfold Boule; simpl; apply Rabs_def1; fourier.
  apply Pn; assumption.
 rewrite <- x0, ps_atan0_0.
 rewrite <- (sum_eq (fun _ => 0)), sum_cte, Rmult_0_l, Rminus_0_r, Rabs_pos_eq.
   assumption.
  apply Rle_refl.
 intros i _; unfold tg_alt, Ratan_seq, Rdiv; rewrite plus_comm; simpl.
 solve[rewrite !Rmult_0_l, Rmult_0_r; auto].
replace (ps_atan x - sum_f_R0 (tg_alt (Ratan_seq x)) n) with
  (-(ps_atan (-x) - sum_f_R0 (tg_alt (Ratan_seq (-x))) n)).
 rewrite Rabs_Ropp.
 assert (Boule (/2) {| pos := / 2; cond_pos := pos_half_prf|} (-x)).
  revert b_y; unfold Boule; simpl; intros b_y; apply Rabs_def2 in b_y.
  destruct b_y; unfold Boule; simpl; apply Rabs_def1; fourier.
 apply Pn; assumption.
unfold Rminus; rewrite ps_atan_opp, Ropp_plus_distr, sum_Ratan_seq_opp.
rewrite !Ropp_involutive; reflexivity.
Qed.

Lemma Alt_PI_tg : forall n, PI_tg n = Ratan_seq 1 n.
Proof.
intros n; unfold PI_tg, Ratan_seq, Rdiv; rewrite pow1, Rmult_1_l.
reflexivity.
Qed.

Lemma Ratan_is_ps_atan : forall eps, eps > 0 ->
       exists N, forall n, (n >= N)%nat -> forall x, -1 < x -> x < 1 ->
       Rabs (sum_f_R0 (tg_alt (Ratan_seq x)) n - ps_atan x) < eps.
Proof.
intros eps ep.
destruct (Ratan_CVU _ ep) as [N1 PN1].
exists N1; intros n nN x xm1 x1; rewrite <- Rabs_Ropp, Ropp_minus_distr.
apply PN1; [assumption | ].
unfold Boule; simpl; rewrite Rminus_0_r; apply Rabs_def1; assumption.
Qed.

Lemma Datan_continuity : continuity (fun x => /(1+x ^ 2)).
Proof.
apply continuity_inv.
apply continuity_plus.
apply continuity_const ; unfold constant ; intuition.
apply derivable_continuous ; apply derivable_pow.
intro x ; apply Rgt_not_eq ; apply Rge_gt_trans with (1+0) ; [|fourier] ;
 apply Rplus_ge_compat_l.
 replace (x^2) with (x²).
 apply Rle_ge ; apply Rle_0_sqr.
 unfold Rsqr ; field.
Qed.

Lemma derivable_pt_lim_ps_atan : forall x, -1 < x < 1 ->
  derivable_pt_lim ps_atan x ((fun y => /(1 + y ^ 2)) x).
Proof.
intros x x_encad.
destruct (boule_in_interval (-1) 1 x x_encad) as [c [r [Pcr1 [P1 P2]]]].
change (/ (1 + x ^ 2)) with ((fun u => /(1 + u ^ 2)) x).
assert (t := derivable_pt_lim_CVU).
apply derivable_pt_lim_CVU with 
          (fn := (fun N x => sum_f_R0 (tg_alt (Ratan_seq x)) N))
          (fn' := (fun N x => sum_f_R0 (tg_alt (Datan_seq x)) N))
          (c := c) (r := r).
    assumption.
   intros y N inb; apply Rabs_def2 in inb; destruct inb.
   apply Datan_is_datan.
    fourier.
   fourier.
  intros y inb; apply Rabs_def2 in inb; destruct inb.
  assert (y_gt_0 : -1 < y) by fourier.
  assert (y_lt_1 : y < 1) by fourier.
  intros eps eps_pos ; elim (Ratan_is_ps_atan eps eps_pos).
  intros N HN ; exists N; intros n n_lb ; apply HN ; tauto.
 apply Datan_CVU_prelim.
 replace ((c - r + (c + r)) / 2) with c by field.
 unfold mkposreal_lb_ub; simpl.
 replace ((c + r - (c - r)) / 2) with (r :R) by field.
 assert (Rabs c < 1 - r).
  unfold Boule in Pcr1; destruct r; simpl in *; apply Rabs_def1;
  apply Rabs_def2 in Pcr1; destruct Pcr1; fourier.
 fourier.
intros; apply Datan_continuity.
Qed.

Lemma derivable_pt_ps_atan :
   forall x, -1 < x < 1 -> derivable_pt ps_atan x.
Proof.
intros x x_encad.
exists (/(1+x^2)) ; apply derivable_pt_lim_ps_atan; assumption.
Qed.

Lemma ps_atan_continuity_pt_1 : forall eps : R,
       eps > 0 ->
       exists alp : R,
       alp > 0 /\
       (forall x, x < 1 -> 0 < x -> R_dist x 1 < alp ->
       dist R_met (ps_atan x) (Alt_PI/4) < eps).
Proof.
intros eps eps_pos.
assert (eps_3_pos : eps / 3 > 0) by fourier.
elim (Ratan_is_ps_atan (eps / 3) eps_3_pos) ; intros N1 HN1.
unfold Alt_PI.
destruct exist_PI as [v Pv]; replace ((4 * v)/4) with v by field.
assert (Pv' : Un_cv (sum_f_R0 (tg_alt (Ratan_seq 1))) v).
 apply Un_cv_ext with (2:= Pv).
 intros; apply sum_eq; intros; unfold tg_alt; rewrite Alt_PI_tg; tauto.
destruct (Pv' (eps / 3) eps_3_pos) as [N2 HN2].
set (N := (N1 + N2)%nat).
assert (O_lb : 0 <= 1) by intuition ; assert (O_ub : 1 <= 1) by intuition ;
 elim (ps_atanSeq_continuity_pt_1 N 1 O_lb O_ub (eps / 3) eps_3_pos) ; intros alpha Halpha ;
 clear -HN1 HN2 Halpha eps_3_pos; destruct Halpha as (alpha_pos, Halpha).
exists alpha ; split;[assumption | ].
intros x x_ub x_lb x_bounds.
simpl ; unfold R_dist.
replace (ps_atan x - v) with ((ps_atan x - sum_f_R0 (tg_alt (Ratan_seq x)) N)
     + (sum_f_R0 (tg_alt (Ratan_seq x)) N - sum_f_R0 (tg_alt (Ratan_seq 1)) N)
     + (sum_f_R0 (tg_alt (Ratan_seq 1)) N - v)).
apply Rle_lt_trans with (r2:=Rabs (ps_atan x - sum_f_R0 (tg_alt (Ratan_seq x)) N) +
      Rabs ((sum_f_R0 (tg_alt (Ratan_seq x)) N - sum_f_R0 (tg_alt (Ratan_seq 1)) N) +
   (sum_f_R0 (tg_alt (Ratan_seq 1)) N - v))).
rewrite Rplus_assoc ; apply Rabs_triang.
   replace eps with (2 / 3 * eps + eps / 3).
   rewrite Rplus_comm.
   apply Rplus_lt_compat.
   apply Rle_lt_trans with (r2 := Rabs (sum_f_R0 (tg_alt (Ratan_seq x)) N - sum_f_R0 (tg_alt (Ratan_seq 1)) N) +
      Rabs (sum_f_R0 (tg_alt (Ratan_seq 1)) N - v)).
   apply Rabs_triang.
   apply Rlt_le_trans with (r2:= eps / 3 + eps / 3).
   apply Rplus_lt_compat.
   simpl in Halpha ; unfold R_dist in Halpha.
   apply Halpha ; split.
   unfold D_x, no_cond ; split ; [ | apply Rgt_not_eq ] ; intuition.
   intuition.
   apply HN2; unfold N; omega.
   fourier.
  rewrite <- Rabs_Ropp, Ropp_minus_distr; apply HN1.
     unfold N; omega.  
    fourier.
  assumption.
 field.
ring.
Qed.

Lemma Datan_eq_DatanSeq_interv : forall x, -1 < x < 1 ->
 forall (Pratan:derivable_pt ps_atan x) (Prmymeta:derivable_pt atan x),
      derive_pt ps_atan x Pratan = derive_pt atan x Prmymeta.
Proof.
assert (freq : 0 < tan 1) by apply (Rlt_trans _ _ _ Rlt_0_1 tan_1_gt_1).
intros x x_encad Pratan Prmymeta.
 rewrite pr_nu_var2_interv with (g:=ps_atan) (lb:=-1) (ub:=tan 1)
   (pr2 := derivable_pt_ps_atan x x_encad).
 rewrite pr_nu_var2_interv with (f:=atan) (g:=atan) (lb:=-1) (ub:= 1) (pr2:=derivable_pt_atan x).
 assert (Temp := derivable_pt_lim_ps_atan x x_encad).
 assert (Hrew1 : derive_pt ps_atan x (derivable_pt_ps_atan x x_encad) = (/(1+x^2))).
  apply derive_pt_eq_0 ; assumption.
  rewrite derive_pt_atan.
  rewrite Hrew1.
  replace (Rsqr x) with (x ^ 2) by (unfold Rsqr; ring).
  unfold Rdiv; rewrite Rmult_1_l; reflexivity.
     fourier.
    assumption.
   intros; reflexivity.
  fourier.
 assert (t := tan_1_gt_1); split;destruct x_encad; fourier.
intros; reflexivity.
Qed.

Lemma atan_eq_ps_atan :
 forall x, 0 < x < 1 -> atan x = ps_atan x.
Proof.
intros x x_encad.
assert (pr1 : forall c : R, 0 < c < x -> derivable_pt (atan - ps_atan) c).
 intros c c_encad.
 apply derivable_pt_minus.
  exact (derivable_pt_atan c).
 apply derivable_pt_ps_atan.
  destruct x_encad; destruct c_encad; split; fourier.
assert (pr2 : forall c : R, 0 < c < x -> derivable_pt id c).
 intros ; apply derivable_pt_id; fourier.
assert (delta_cont : forall c : R, 0 <= c <= x -> continuity_pt (atan - ps_atan) c).
 intros c [[c_encad1 | c_encad1 ] [c_encad2 | c_encad2]];
        apply continuity_pt_minus.
        apply derivable_continuous_pt ; apply derivable_pt_atan. 
       apply derivable_continuous_pt ; apply derivable_pt_ps_atan.
       split; destruct x_encad; fourier.
      apply derivable_continuous_pt, derivable_pt_atan.
     apply derivable_continuous_pt, derivable_pt_ps_atan.
     subst c; destruct x_encad; split; fourier.
    apply derivable_continuous_pt, derivable_pt_atan.
   apply derivable_continuous_pt, derivable_pt_ps_atan.
   subst c; split; fourier.
  apply derivable_continuous_pt, derivable_pt_atan.
 apply derivable_continuous_pt, derivable_pt_ps_atan.
 subst c; destruct x_encad; split; fourier.
assert (id_cont : forall c : R, 0 <= c <= x -> continuity_pt id c).
    intros ; apply derivable_continuous ; apply derivable_id.
assert (x_lb : 0 < x) by (destruct x_encad; fourier).
elim (MVT (atan - ps_atan)%F id 0 x pr1 pr2 x_lb delta_cont id_cont) ; intros d Temp ; elim Temp ; intros d_encad Main.
clear - Main x_encad.
assert (Temp : forall (pr: derivable_pt (atan - ps_atan) d), derive_pt (atan - ps_atan) d pr = 0).
 intro pr.
 assert (d_encad3 : -1 < d < 1).
  destruct d_encad; destruct x_encad; split; fourier.
 pose (pr3 := derivable_pt_minus atan ps_atan d (derivable_pt_atan d) (derivable_pt_ps_atan d d_encad3)).
 rewrite <- pr_nu_var2_interv with (f:=(atan - ps_atan)%F) (g:=(atan - ps_atan)%F) (lb:=0) (ub:=x) (pr1:=pr3) (pr2:=pr).
    unfold pr3. rewrite derive_pt_minus.
    rewrite Datan_eq_DatanSeq_interv with (Prmymeta := derivable_pt_atan d).
     intuition.
    assumption. 
   destruct d_encad; fourier.
  assumption.
 reflexivity.
assert (iatan0 : atan 0 = 0).
 apply tan_is_inj.
   apply atan_bound.
  rewrite Ropp_div; assert (t := PI2_RGT_0); split; fourier.
 rewrite tan_0, atan_right_inv; reflexivity.
generalize Main; rewrite Temp, Rmult_0_r.
replace ((atan - ps_atan)%F x) with (atan x - ps_atan x) by intuition.
replace ((atan - ps_atan)%F 0) with (atan 0 - ps_atan 0) by intuition.
rewrite iatan0, ps_atan0_0, !Rminus_0_r.
replace (derive_pt id d (pr2 d d_encad)) with 1. 
 rewrite Rmult_1_r.
 solve[intros M; apply Rminus_diag_uniq; auto].
rewrite pr_nu_var with (g:=id) (pr2:=derivable_pt_id d).
 symmetry ; apply derive_pt_id.
tauto.
Qed.


Theorem Alt_PI_eq : Alt_PI = PI.
apply Rmult_eq_reg_r with (/4); fold (Alt_PI/4); fold (PI/4);
  [ | apply Rgt_not_eq; fourier].
assert (0 < PI/6) by (apply PI6_RGT_0).
assert (t1:= PI2_1).
assert (t2 := PI_4).
assert (m := Alt_PI_RGT_0).
assert (-PI/2 < 1 < PI/2) by (rewrite Ropp_div; split; fourier).
apply cond_eq; intros eps ep.
change (R_dist (Alt_PI/4) (PI/4) < eps).
assert (ca : continuity_pt atan 1).
  apply derivable_continuous_pt, derivable_pt_atan.
assert (Xe : exists eps', exists eps'',
  eps' + eps'' <= eps /\ 0 < eps' /\ 0 < eps'').
 exists (eps/2); exists (eps/2); repeat apply conj; fourier.
destruct Xe as [eps' [eps'' [eps_ineq [ep' ep'']]]].
destruct (ps_atan_continuity_pt_1 _ ep') as [alpha [a0 Palpha]].
destruct (ca _ ep'') as [beta [b0 Pbeta]].
assert (Xa : exists a, 0 < a < 1 /\ R_dist a 1 < alpha /\
                R_dist a 1 < beta).
 exists (Rmax (/2) (Rmax (1 - alpha /2) (1 - beta /2))).
 assert (/2 <= Rmax (/2) (Rmax (1 - alpha /2) (1 - beta /2))) by apply Rmax_l.
 assert (Rmax (1 - alpha /2) (1 - beta /2) <=
         Rmax (/2) (Rmax (1 - alpha /2) (1 - beta /2))) by apply Rmax_r.
 assert ((1 - alpha /2) <= Rmax (1 - alpha /2) (1 - beta /2)) by apply Rmax_l.
 assert ((1 - beta /2) <= Rmax (1 - alpha /2) (1 - beta /2)) by apply Rmax_r.
 assert (Rmax (1 - alpha /2) (1 - beta /2) < 1)
   by (apply Rmax_lub_lt; fourier).
 split;[split;[ | apply Rmax_lub_lt]; fourier | ].
 assert (0 <= 1 - Rmax (/ 2) (Rmax (1 - alpha / 2) (1 - beta / 2))).
  assert (Rmax (/2) (Rmax (1 - alpha / 2) 
            (1 - beta /2)) <= 1) by (apply Rmax_lub; fourier).
  fourier.
 split; unfold R_dist; rewrite <-Rabs_Ropp, Ropp_minus_distr,
   Rabs_pos_eq;fourier.
destruct Xa as [a [[Pa0 Pa1] [P1 P2]]].
apply Rle_lt_trans with (1 := R_dist_tri _ _ (ps_atan a)).
apply Rlt_le_trans with (2 := eps_ineq).
apply Rplus_lt_compat.
rewrite R_dist_sym; apply Palpha; assumption.
rewrite <- atan_eq_ps_atan.
 rewrite <- atan_1; apply (Pbeta a); auto.
 split; [ | exact P2].
split;[exact I | apply Rgt_not_eq; assumption].
split; assumption.
Qed.

Lemma PI_ineq :
  forall N : nat,
    sum_f_R0 (tg_alt PI_tg) (S (2 * N)) <= PI / 4 <=
    sum_f_R0 (tg_alt PI_tg) (2 * N).
Proof.
intros; rewrite <- Alt_PI_eq; apply Alt_PI_ineq.
Qed.



==> anc/HoTT/coq-HoTT/theories/Reals/Raxioms.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(**    Axiomatisation of the classical reals             *)
(*********************************************************)

Require Export ZArith_base.
Require Export Rdefinitions.
Local Open Scope R_scope.

(*********************************************************)
(** *            Field axioms                            *)
(*********************************************************)

(*********************************************************)
(** **   Addition                                        *)
(*********************************************************)

(**********)
Axiom Rplus_comm : forall r1 r2:R, r1 + r2 = r2 + r1.
Hint Resolve Rplus_comm: real.

(**********)
Axiom Rplus_assoc : forall r1 r2 r3:R, r1 + r2 + r3 = r1 + (r2 + r3).
Hint Resolve Rplus_assoc: real.

(**********)
Axiom Rplus_opp_r : forall r:R, r + - r = 0.
Hint Resolve Rplus_opp_r: real v62.

(**********)
Axiom Rplus_0_l : forall r:R, 0 + r = r.
Hint Resolve Rplus_0_l: real.

(***********************************************************)
(** **    Multiplication                                   *)
(***********************************************************)

(**********)
Axiom Rmult_comm : forall r1 r2:R, r1 * r2 = r2 * r1.
Hint Resolve Rmult_comm: real v62.

(**********)
Axiom Rmult_assoc : forall r1 r2 r3:R, r1 * r2 * r3 = r1 * (r2 * r3).
Hint Resolve Rmult_assoc: real v62.

(**********)
Axiom Rinv_l : forall r:R, r <> 0 -> / r * r = 1.
Hint Resolve Rinv_l: real.

(**********)
Axiom Rmult_1_l : forall r:R, 1 * r = r.
Hint Resolve Rmult_1_l: real.

(**********)
Axiom R1_neq_R0 : 1 <> 0.
Hint Resolve R1_neq_R0: real.

(*********************************************************)
(** **   Distributivity                                  *)
(*********************************************************)

(**********)
Axiom
  Rmult_plus_distr_l : forall r1 r2 r3:R, r1 * (r2 + r3) = r1 * r2 + r1 * r3.
Hint Resolve Rmult_plus_distr_l: real v62.

(*********************************************************)
(** *    Order axioms                                    *)
(*********************************************************)
(*********************************************************)
(** **   Total Order                                     *)
(*********************************************************)

(**********)
Axiom total_order_T : forall r1 r2:R, {r1 < r2} + {r1 = r2} + {r1 > r2}.

(*********************************************************)
(** **   Lower                                           *)
(*********************************************************)

(**********)
Axiom Rlt_asym : forall r1 r2:R, r1 < r2 -> ~ r2 < r1.

(**********)
Axiom Rlt_trans : forall r1 r2 r3:R, r1 < r2 -> r2 < r3 -> r1 < r3.

(**********)
Axiom Rplus_lt_compat_l : forall r r1 r2:R, r1 < r2 -> r + r1 < r + r2.

(**********)
Axiom
  Rmult_lt_compat_l : forall r r1 r2:R, 0 < r -> r1 < r2 -> r * r1 < r * r2.

Hint Resolve Rlt_asym Rplus_lt_compat_l Rmult_lt_compat_l: real.

(**********************************************************)
(** *    Injection from N to R                            *)
(**********************************************************)

(**********)
Fixpoint INR (n:nat) : R :=
  match n with
  | O => 0
  | S O => 1
  | S n => INR n + 1
  end.
Arguments INR n%nat.


(**********************************************************)
(** *    Injection from [Z] to [R]                        *)
(**********************************************************)

(**********)
Definition IZR (z:Z) : R :=
  match z with
  | Z0 => 0
  | Zpos n => INR (Pos.to_nat n)
  | Zneg n => - INR (Pos.to_nat n)
  end.
Arguments IZR z%Z.

(**********************************************************)
(** *    [R] Archimedean                                  *)
(**********************************************************)

(**********)
Axiom archimed : forall r:R, IZR (up r) > r /\ IZR (up r) - r <= 1.

(**********************************************************)
(** *    [R] Complete                                     *)
(**********************************************************)

(**********)
Definition is_upper_bound (E:R -> Prop) (m:R) := forall x:R, E x -> x <= m.

(**********)
Definition bound (E:R -> Prop) :=  exists m : R, is_upper_bound E m.

(**********)
Definition is_lub (E:R -> Prop) (m:R) :=
  is_upper_bound E m /\ (forall b:R, is_upper_bound E b -> m <= b).

(**********)
Axiom
  completeness :
    forall E:R -> Prop,
      bound E -> (exists x : R, E x) -> { m:R | is_lub E m }.


==> anc/HoTT/coq-HoTT/theories/Reals/Rbase.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Rdefinitions.
Require Export Raxioms.
Require Export RIneq.
Require Export DiscrR.


==> anc/HoTT/coq-HoTT/theories/Reals/Rbasic_fun.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(**          Complements for the real numbers            *)
(*                                                       *)
(*********************************************************)

Require Import Rbase.
Require Import R_Ifp.
Require Import Fourier.
Local Open Scope R_scope.

Implicit Type r : R.

(*******************************)
(** *        Rmin              *)
(*******************************)

(*********)
Definition Rmin (x y:R) : R :=
  match Rle_dec x y with
    | left _ => x
    | right _ => y
  end.

(*********)
Lemma Rmin_case : forall r1 r2 (P:R -> Type), P r1 -> P r2 -> P (Rmin r1 r2).
Proof.
  intros r1 r2 P H1 H2; unfold Rmin; case (Rle_dec r1 r2); auto.
Qed.

(*********)
Lemma Rmin_case_strong : forall r1 r2 (P:R -> Type), 
  (r1 <= r2 -> P r1) -> (r2 <= r1 -> P r2) -> P (Rmin r1 r2).
Proof.
  intros r1 r2 P H1 H2; unfold Rmin; destruct (Rle_dec r1 r2); auto with real.
Qed.

(*********)
Lemma Rmin_Rgt_l : forall r1 r2 r, Rmin r1 r2 > r -> r1 > r /\ r2 > r.
Proof.
  intros r1 r2 r; unfold Rmin; case (Rle_dec r1 r2); intros.
  split.
  assumption.
  unfold Rgt; unfold Rgt in H; exact (Rlt_le_trans r r1 r2 H r0).
  split.
  generalize (Rnot_le_lt r1 r2 n); intro; exact (Rgt_trans r1 r2 r H0 H).
  assumption.
Qed.

(*********)
Lemma Rmin_Rgt_r : forall r1 r2 r, r1 > r /\ r2 > r -> Rmin r1 r2 > r.
Proof.
  intros; unfold Rmin; case (Rle_dec r1 r2); elim H; clear H; intros;
    assumption.
Qed.

(*********)
Lemma Rmin_Rgt : forall r1 r2 r, Rmin r1 r2 > r <-> r1 > r /\ r2 > r.
Proof.
  intros; split.
  exact (Rmin_Rgt_l r1 r2 r).
  exact (Rmin_Rgt_r r1 r2 r).
Qed.

(*********)
Lemma Rmin_l : forall x y:R, Rmin x y <= x.
Proof.
  intros; unfold Rmin; case (Rle_dec x y); intro H1;
    [ right; reflexivity | auto with real ].
Qed.

(*********)
Lemma Rmin_r : forall x y:R, Rmin x y <= y.
Proof.
  intros; unfold Rmin; case (Rle_dec x y); intro H1;
    [ assumption | auto with real ].
Qed.

(*********)
Lemma Rmin_left : forall x y, x <= y -> Rmin x y = x.
Proof.
  intros; apply Rmin_case_strong; auto using Rle_antisym.
Qed.

(*********)
Lemma Rmin_right : forall x y, y <= x -> Rmin x y = y.
Proof.
  intros; apply Rmin_case_strong; auto using Rle_antisym.
Qed.

(*********)
Lemma Rle_min_compat_r : forall x y z, x <= y -> Rmin x z <= Rmin y z.
Proof.
  intros; do 2 (apply Rmin_case_strong; intro); eauto using Rle_trans, Rle_refl.
Qed.

(*********)
Lemma Rle_min_compat_l : forall x y z, x <= y -> Rmin z x <= Rmin z y.
Proof.
  intros; do 2 (apply Rmin_case_strong; intro); eauto using Rle_trans, Rle_refl.
Qed.

(*********)
Lemma Rmin_comm : forall x y:R, Rmin x y = Rmin y x.
Proof.
  intros; unfold Rmin; case (Rle_dec x y); case (Rle_dec y x); intros;
    try reflexivity || (apply Rle_antisym; assumption || auto with real).
Qed.

(*********)
Lemma Rmin_stable_in_posreal : forall x y:posreal, 0 < Rmin x y.
Proof.
  intros; apply Rmin_Rgt_r; split; [ apply (cond_pos x) | apply (cond_pos y) ].
Qed.

(*********)
Lemma Rmin_pos : forall x y:R, 0 < x -> 0 < y -> 0 < Rmin x y.
Proof.
  intros; unfold Rmin.
  case (Rle_dec x y); intro; assumption.
Qed.

(*********)
Lemma Rmin_glb : forall x y z:R, z <= x -> z <= y -> z <= Rmin x y.
Proof.
  intros; unfold Rmin; case (Rle_dec x y); intro; assumption.
Qed.

(*********)
Lemma Rmin_glb_lt : forall x y z:R, z < x -> z < y -> z < Rmin x y.
Proof.
  intros; unfold Rmin; case (Rle_dec x y); intro; assumption.
Qed.

(*******************************)
(** *        Rmax              *)
(*******************************)

(*********)
Definition Rmax (x y:R) : R :=
  match Rle_dec x y with
    | left _ => y
    | right _ => x
  end.

(*********)
Lemma Rmax_case : forall r1 r2 (P:R -> Type), P r1 -> P r2 -> P (Rmax r1 r2).
Proof.
  intros r1 r2 P H1 H2; unfold Rmax; case (Rle_dec r1 r2); auto.
Qed.

(*********)
Lemma Rmax_case_strong : forall r1 r2 (P:R -> Type),
  (r2 <= r1 -> P r1) -> (r1 <= r2 -> P r2) -> P (Rmax r1 r2).
Proof.
  intros r1 r2 P H1 H2; unfold Rmax; case (Rle_dec r1 r2); auto with real.
Qed.

(*********)
Lemma Rmax_Rle : forall r1 r2 r, r <= Rmax r1 r2 <-> r <= r1 \/ r <= r2.
Proof.
  intros; split.
  unfold Rmax; case (Rle_dec r1 r2); intros; auto.
  intro; unfold Rmax; case (Rle_dec r1 r2); elim H; clear H; intros;
    auto.
  apply (Rle_trans r r1 r2); auto.
  generalize (Rnot_le_lt r1 r2 n); clear n; intro; unfold Rgt in H0;
    apply (Rlt_le r r1 (Rle_lt_trans r r2 r1 H H0)).
Qed.

Lemma Rmax_comm : forall x y:R, Rmax x y = Rmax y x.
Proof.
  intros p q; unfold Rmax; case (Rle_dec p q); case (Rle_dec q p); auto;
    intros H1 H2; apply Rle_antisym; auto with real.
Qed.

(* begin hide *)
Notation RmaxSym := Rmax_comm (only parsing).
(* end hide *)

(*********)
Lemma Rmax_l : forall x y:R, x <= Rmax x y.
Proof.
  intros; unfold Rmax; case (Rle_dec x y); intro H1;
    [ assumption | auto with real ].
Qed.

(*********)
Lemma Rmax_r : forall x y:R, y <= Rmax x y.
Proof.
  intros; unfold Rmax; case (Rle_dec x y); intro H1;
    [ right; reflexivity | auto with real ].
Qed.

(* begin hide *)
Notation RmaxLess1 := Rmax_l (only parsing).
Notation RmaxLess2 := Rmax_r (only parsing).
(* end hide *)

(*********)
Lemma Rmax_left : forall x y, y <= x -> Rmax x y = x.
Proof.
  intros; apply Rmax_case_strong; auto using Rle_antisym.
Qed.

(*********)
Lemma Rmax_right : forall x y, x <= y -> Rmax x y = y.
Proof.
  intros; apply Rmax_case_strong; auto using Rle_antisym.
Qed.

(*********)
Lemma Rle_max_compat_r : forall x y z, x <= y -> Rmax x z <= Rmax y z.
Proof.
  intros; do 2 (apply Rmax_case_strong; intro); eauto using Rle_trans, Rle_refl.
Qed.

(*********)
Lemma Rle_max_compat_l : forall x y z, x <= y -> Rmax z x <= Rmax z y.
Proof.
  intros; do 2 (apply Rmax_case_strong; intro); eauto using Rle_trans, Rle_refl.
Qed.

(*********)
Lemma RmaxRmult :
  forall (p q:R) r, 0 <= r -> Rmax (r * p) (r * q) = r * Rmax p q.
Proof.
  intros p q r H; unfold Rmax.
  case (Rle_dec p q); case (Rle_dec (r * p) (r * q)); auto; intros H1 H2; auto.
  case H; intros E1.
  case H1; auto with real.
  rewrite <- E1; repeat rewrite Rmult_0_l; auto.
  case H; intros E1.
  case H2; auto with real.
  apply Rmult_le_reg_l with (r := r); auto.
  rewrite <- E1; repeat rewrite Rmult_0_l; auto.
Qed.

(*********)
Lemma Rmax_stable_in_negreal : forall x y:negreal, Rmax x y < 0.
Proof.
  intros; unfold Rmax; case (Rle_dec x y); intro;
    [ apply (cond_neg y) | apply (cond_neg x) ].
Qed.

(*********)
Lemma Rmax_lub : forall x y z:R, x <= z -> y <= z -> Rmax x y <= z.
Proof.
  intros; unfold Rmax; case (Rle_dec x y); intro; assumption.
Qed.

(*********)
Lemma Rmax_lub_lt : forall x y z:R, x < z -> y < z -> Rmax x y < z.
Proof.
  intros; unfold Rmax; case (Rle_dec x y); intro; assumption.
Qed.

(*********)
Lemma Rmax_neg : forall x y:R, x < 0 -> y < 0 -> Rmax x y < 0.
Proof.
  intros; unfold Rmax.
  case (Rle_dec x y); intro; assumption.
Qed.

(*******************************)
(** *        Rabsolu           *)
(*******************************)

(*********)
Lemma Rcase_abs : forall r, {r < 0} + {r >= 0}.
Proof.
  intro; generalize (Rle_dec 0 r); intro X; elim X; intro; clear X.
  right; apply (Rle_ge 0 r a).
  left; fold (0 > r); apply (Rnot_le_lt 0 r b).
Qed.

(*********)
Definition Rabs r : R :=
  match Rcase_abs r with
    | left _ => - r
    | right _ => r
  end.

(*********)
Lemma Rabs_R0 : Rabs 0 = 0.
Proof.
  unfold Rabs; case (Rcase_abs 0); auto; intro.
  generalize (Rlt_irrefl 0); intro; exfalso; auto.
Qed.

Lemma Rabs_R1 : Rabs 1 = 1.
Proof.
unfold Rabs; case (Rcase_abs 1); auto with real.
intros H; absurd (1 < 0); auto with real.
Qed.

(*********)
Lemma Rabs_no_R0 : forall r, r <> 0 -> Rabs r <> 0.
Proof.
  intros; unfold Rabs; case (Rcase_abs r); intro; auto.
  apply Ropp_neq_0_compat; auto.
Qed.

(*********)
Lemma Rabs_left : forall r, r < 0 -> Rabs r = - r.
Proof.
  intros; unfold Rabs; case (Rcase_abs r); trivial; intro;
    absurd (r >= 0).
  exact (Rlt_not_ge r 0 H).
  assumption.
Qed.

(*********)
Lemma Rabs_right : forall r, r >= 0 -> Rabs r = r.
Proof.
  intros; unfold Rabs; case (Rcase_abs r); intro.
  absurd (r >= 0).
  exact (Rlt_not_ge r 0 r0).
  assumption.
  trivial.
Qed.

Lemma Rabs_left1 : forall a:R, a <= 0 -> Rabs a = - a.
Proof.
  intros a H; case H; intros H1.
  apply Rabs_left; auto.
  rewrite H1; simpl; rewrite Rabs_right; auto with real.
Qed.

(*********)
Lemma Rabs_pos : forall x:R, 0 <= Rabs x.
Proof.
  intros; unfold Rabs; case (Rcase_abs x); intro.
  generalize (Ropp_lt_gt_contravar x 0 r); intro; unfold Rgt in H;
    rewrite Ropp_0 in H; unfold Rle; left; assumption.
  apply Rge_le; assumption.
Qed.

Lemma Rle_abs : forall x:R, x <= Rabs x.
Proof.
  intro; unfold Rabs; case (Rcase_abs x); intros; fourier.
Qed.

Definition RRle_abs := Rle_abs.

(*********)
Lemma Rabs_pos_eq : forall x:R, 0 <= x -> Rabs x = x.
Proof.
  intros; unfold Rabs; case (Rcase_abs x); intro;
    [ generalize (Rgt_not_le 0 x r); intro; exfalso; auto | trivial ].
Qed.

(*********)
Lemma Rabs_Rabsolu : forall x:R, Rabs (Rabs x) = Rabs x.
Proof.
  intro; apply (Rabs_pos_eq (Rabs x) (Rabs_pos x)).
Qed.

(*********)
Lemma Rabs_pos_lt : forall x:R, x <> 0 -> 0 < Rabs x.
Proof.
  intros; generalize (Rabs_pos x); intro; unfold Rle in H0; elim H0; intro;
    auto.
  exfalso; clear H0; elim H; clear H; generalize H1; unfold Rabs;
    case (Rcase_abs x); intros; auto.
  clear r H1; generalize (Rplus_eq_compat_l x 0 (- x) H0);
    rewrite (let (H1, H2) := Rplus_ne x in H1); rewrite (Rplus_opp_r x);
      trivial.
Qed.

(*********)
Lemma Rabs_minus_sym : forall x y:R, Rabs (x - y) = Rabs (y - x).
Proof.
  intros; unfold Rabs; case (Rcase_abs (x - y));
    case (Rcase_abs (y - x)); intros.
  generalize (Rminus_lt y x r); generalize (Rminus_lt x y r0); intros;
    generalize (Rlt_asym x y H); intro; exfalso;
      auto.
  rewrite (Ropp_minus_distr x y); trivial.
  rewrite (Ropp_minus_distr y x); trivial.
  unfold Rge in r, r0; elim r; elim r0; intros; clear r r0.
  generalize (Ropp_lt_gt_0_contravar (x - y) H); rewrite (Ropp_minus_distr x y);
    intro; unfold Rgt in H0; generalize (Rlt_asym 0 (y - x) H0);
      intro; exfalso; auto.
  rewrite (Rminus_diag_uniq x y H); trivial.
  rewrite (Rminus_diag_uniq y x H0); trivial.
  rewrite (Rminus_diag_uniq y x H0); trivial.
Qed.

(*********)
Lemma Rabs_mult : forall x y:R, Rabs (x * y) = Rabs x * Rabs y.
Proof.
  intros; unfold Rabs; case (Rcase_abs (x * y)); case (Rcase_abs x);
    case (Rcase_abs y); intros; auto.
  generalize (Rmult_lt_gt_compat_neg_l y x 0 r r0); intro;
    rewrite (Rmult_0_r y) in H; generalize (Rlt_asym (x * y) 0 r1);
      intro; unfold Rgt in H; exfalso; rewrite (Rmult_comm y x) in H;
        auto.
  rewrite (Ropp_mult_distr_l_reverse x y); trivial.
  rewrite (Rmult_comm x (- y)); rewrite (Ropp_mult_distr_l_reverse y x);
    rewrite (Rmult_comm x y); trivial.
  unfold Rge in r, r0; elim r; elim r0; clear r r0; intros; unfold Rgt in H, H0.
  generalize (Rmult_lt_compat_l x 0 y H H0); intro; rewrite (Rmult_0_r x) in H1;
    generalize (Rlt_asym (x * y) 0 r1); intro; exfalso;
      auto.
  rewrite H in r1; rewrite (Rmult_0_l y) in r1; generalize (Rlt_irrefl 0);
    intro; exfalso; auto.
  rewrite H0 in r1; rewrite (Rmult_0_r x) in r1; generalize (Rlt_irrefl 0);
    intro; exfalso; auto.
  rewrite H0 in r1; rewrite (Rmult_0_r x) in r1; generalize (Rlt_irrefl 0);
    intro; exfalso; auto.
  rewrite (Rmult_opp_opp x y); trivial.
  unfold Rge in r, r1; elim r; elim r1; clear r r1; intros; unfold Rgt in H0, H.
  generalize (Rmult_lt_compat_l y x 0 H0 r0); intro;
    rewrite (Rmult_0_r y) in H1; rewrite (Rmult_comm y x) in H1;
      generalize (Rlt_asym (x * y) 0 H1); intro; exfalso;
        auto.
  generalize (Rlt_dichotomy_converse x 0 (or_introl (x > 0) r0));
    generalize (Rlt_dichotomy_converse y 0 (or_intror (y < 0) H0));
      intros; generalize (Rmult_integral x y H); intro;
        elim H3; intro; exfalso; auto.
  rewrite H0 in H; rewrite (Rmult_0_r x) in H; unfold Rgt in H;
    generalize (Rlt_irrefl 0); intro; exfalso;
      auto.
  rewrite H0; rewrite (Rmult_0_r x); rewrite (Rmult_0_r (- x)); trivial.
  unfold Rge in r0, r1; elim r0; elim r1; clear r0 r1; intros;
    unfold Rgt in H0, H.
  generalize (Rmult_lt_compat_l x y 0 H0 r); intro; rewrite (Rmult_0_r x) in H1;
    generalize (Rlt_asym (x * y) 0 H1); intro; exfalso;
      auto.
  generalize (Rlt_dichotomy_converse y 0 (or_introl (y > 0) r));
    generalize (Rlt_dichotomy_converse 0 x (or_introl (0 > x) H0));
      intros; generalize (Rmult_integral x y H); intro;
        elim H3; intro; exfalso; auto.
  rewrite H0 in H; rewrite (Rmult_0_l y) in H; unfold Rgt in H;
    generalize (Rlt_irrefl 0); intro; exfalso;
      auto.
  rewrite H0; rewrite (Rmult_0_l y); rewrite (Rmult_0_l (- y)); trivial.
Qed.

(*********)
Lemma Rabs_Rinv : forall r, r <> 0 -> Rabs (/ r) = / Rabs r.
Proof.
  intro; unfold Rabs; case (Rcase_abs r); case (Rcase_abs (/ r)); auto;
    intros.
  apply Ropp_inv_permute; auto.
  generalize (Rinv_lt_0_compat r r1); intro; unfold Rge in r0; elim r0; intros.
  unfold Rgt in H1; generalize (Rlt_asym 0 (/ r) H1); intro; exfalso;
    auto.
  generalize (Rlt_dichotomy_converse (/ r) 0 (or_introl (/ r > 0) H0)); intro;
    exfalso; auto.
  unfold Rge in r1; elim r1; clear r1; intro.
  unfold Rgt in H0; generalize (Rlt_asym 0 (/ r) (Rinv_0_lt_compat r H0));
    intro; exfalso; auto.
  exfalso; auto.
Qed.

Lemma Rabs_Ropp : forall x:R, Rabs (- x) = Rabs x.
Proof.
  intro; cut (- x = -1 * x).
  intros; rewrite H.
  rewrite Rabs_mult.
  cut (Rabs (-1) = 1).
  intros; rewrite H0.
  ring.
  unfold Rabs; case (Rcase_abs (-1)).
  intro; ring.
  intro H0; generalize (Rge_le (-1) 0 H0); intros.
  generalize (Ropp_le_ge_contravar 0 (-1) H1).
  rewrite Ropp_involutive; rewrite Ropp_0.
  intro; generalize (Rgt_not_le 1 0 Rlt_0_1); intro; generalize (Rge_le 0 1 H2);
    intro; exfalso; auto.
  ring.
Qed.

(*********)
Lemma Rabs_triang : forall a b:R, Rabs (a + b) <= Rabs a + Rabs b.
Proof.
  intros a b; unfold Rabs; case (Rcase_abs (a + b)); case (Rcase_abs a);
    case (Rcase_abs b); intros.
  apply (Req_le (- (a + b)) (- a + - b)); rewrite (Ropp_plus_distr a b);
    reflexivity.
(**)
  rewrite (Ropp_plus_distr a b); apply (Rplus_le_compat_l (- a) (- b) b);
    unfold Rle; unfold Rge in r; elim r; intro.
  left; unfold Rgt in H; generalize (Rplus_lt_compat_l (- b) 0 b H); intro;
    elim (Rplus_ne (- b)); intros v w; rewrite v in H0;
      clear v w; rewrite (Rplus_opp_l b) in H0; apply (Rlt_trans (- b) 0 b H0 H).
  right; rewrite H; apply Ropp_0.
(**)
  rewrite (Ropp_plus_distr a b); rewrite (Rplus_comm (- a) (- b));
    rewrite (Rplus_comm a (- b)); apply (Rplus_le_compat_l (- b) (- a) a);
      unfold Rle; unfold Rge in r0; elim r0; intro.
  left; unfold Rgt in H; generalize (Rplus_lt_compat_l (- a) 0 a H); intro;
    elim (Rplus_ne (- a)); intros v w; rewrite v in H0;
      clear v w; rewrite (Rplus_opp_l a) in H0; apply (Rlt_trans (- a) 0 a H0 H).
  right; rewrite H; apply Ropp_0.
(**)
  exfalso; generalize (Rplus_ge_compat_l a b 0 r); intro;
    elim (Rplus_ne a); intros v w; rewrite v in H; clear v w;
      generalize (Rge_trans (a + b) a 0 H r0); intro; clear H;
        unfold Rge in H0; elim H0; intro; clear H0.
  unfold Rgt in H; generalize (Rlt_asym (a + b) 0 r1); intro; auto.
  absurd (a + b = 0); auto.
  apply (Rlt_dichotomy_converse (a + b) 0); left; assumption.
(**)
  exfalso; generalize (Rplus_lt_compat_l a b 0 r); intro;
    elim (Rplus_ne a); intros v w; rewrite v in H; clear v w;
      generalize (Rlt_trans (a + b) a 0 H r0); intro; clear H;
        unfold Rge in r1; elim r1; clear r1; intro.
  unfold Rgt in H; generalize (Rlt_trans (a + b) 0 (a + b) H0 H); intro;
    apply (Rlt_irrefl (a + b)); assumption.
  rewrite H in H0; apply (Rlt_irrefl 0); assumption.
(**)
  rewrite (Rplus_comm a b); rewrite (Rplus_comm (- a) b);
    apply (Rplus_le_compat_l b a (- a)); apply (Rminus_le a (- a));
      unfold Rminus; rewrite (Ropp_involutive a);
        generalize (Rplus_lt_compat_l a a 0 r0); clear r r1;
          intro; elim (Rplus_ne a); intros v w; rewrite v in H;
            clear v w; generalize (Rlt_trans (a + a) a 0 H r0);
              intro; apply (Rlt_le (a + a) 0 H0).
(**)
  apply (Rplus_le_compat_l a b (- b)); apply (Rminus_le b (- b));
    unfold Rminus; rewrite (Ropp_involutive b);
      generalize (Rplus_lt_compat_l b b 0 r); clear r0 r1;
        intro; elim (Rplus_ne b); intros v w; rewrite v in H;
          clear v w; generalize (Rlt_trans (b + b) b 0 H r);
            intro; apply (Rlt_le (b + b) 0 H0).
(**)
  unfold Rle; right; reflexivity.
Qed.

(*********)
Lemma Rabs_triang_inv : forall a b:R, Rabs a - Rabs b <= Rabs (a - b).
Proof.
  intros; apply (Rplus_le_reg_l (Rabs b) (Rabs a - Rabs b) (Rabs (a - b)));
    unfold Rminus; rewrite <- (Rplus_assoc (Rabs b) (Rabs a) (- Rabs b));
      rewrite (Rplus_comm (Rabs b) (Rabs a));
        rewrite (Rplus_assoc (Rabs a) (Rabs b) (- Rabs b));
          rewrite (Rplus_opp_r (Rabs b)); rewrite (proj1 (Rplus_ne (Rabs a)));
            replace (Rabs a) with (Rabs (a + 0)).
  rewrite <- (Rplus_opp_r b); rewrite <- (Rplus_assoc a b (- b));
    rewrite (Rplus_comm a b); rewrite (Rplus_assoc b a (- b)).
  exact (Rabs_triang b (a + - b)).
  rewrite (proj1 (Rplus_ne a)); trivial.
Qed.

(* ||a|-|b||<=|a-b| *)
Lemma Rabs_triang_inv2 : forall a b:R, Rabs (Rabs a - Rabs b) <= Rabs (a - b).
Proof.
  cut
    (forall a b:R, Rabs b <= Rabs a -> Rabs (Rabs a - Rabs b) <= Rabs (a - b)).
  intros; destruct (Rtotal_order (Rabs a) (Rabs b)) as [Hlt| [Heq| Hgt]].
  rewrite <- (Rabs_Ropp (Rabs a - Rabs b)); rewrite <- (Rabs_Ropp (a - b));
    do 2 rewrite Ropp_minus_distr.
  apply H; left; assumption.
  rewrite Heq; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply Rabs_pos.
  apply H; left; assumption.
  intros; replace (Rabs (Rabs a - Rabs b)) with (Rabs a - Rabs b).
  apply Rabs_triang_inv.
  rewrite (Rabs_right (Rabs a - Rabs b));
    [ reflexivity
      | apply Rle_ge; apply Rplus_le_reg_l with (Rabs b); rewrite Rplus_0_r;
        replace (Rabs b + (Rabs a - Rabs b)) with (Rabs a);
        [ assumption | ring ] ].
Qed.

(*********)
Lemma Rabs_def1 : forall x a:R, x < a -> - a < x -> Rabs x < a.
Proof.
  unfold Rabs; intros; case (Rcase_abs x); intro.
  generalize (Ropp_lt_gt_contravar (- a) x H0); unfold Rgt;
    rewrite Ropp_involutive; intro; assumption.
  assumption.
Qed.

(*********)
Lemma Rabs_def2 : forall x a:R, Rabs x < a -> x < a /\ - a < x.
Proof.
  unfold Rabs; intro x; case (Rcase_abs x); intros.
  generalize (Ropp_gt_lt_0_contravar x r); unfold Rgt; intro;
    generalize (Rlt_trans 0 (- x) a H0 H); intro; split.
  apply (Rlt_trans x 0 a r H1).
  generalize (Ropp_lt_gt_contravar (- x) a H); rewrite (Ropp_involutive x);
    unfold Rgt; trivial.
  fold (a > x) in H; generalize (Rgt_ge_trans a x 0 H r); intro;
    generalize (Ropp_lt_gt_0_contravar a H0); intro; fold (0 > - a);
      generalize (Rge_gt_trans x 0 (- a) r H1); unfold Rgt;
        intro; split; assumption.
Qed.

Lemma RmaxAbs :
  forall (p q:R) r, p <= q -> q <= r -> Rabs q <= Rmax (Rabs p) (Rabs r).
Proof.
  intros p q r H' H'0; case (Rle_or_lt 0 p); intros H'1.
  repeat rewrite Rabs_right; auto with real.
  apply Rle_trans with r; auto with real.
  apply RmaxLess2; auto.
  apply Rge_trans with p; auto with real; apply Rge_trans with q;
    auto with real.
  apply Rge_trans with p; auto with real.
  rewrite (Rabs_left p); auto.
  case (Rle_or_lt 0 q); intros H'2.
  repeat rewrite Rabs_right; auto with real.
  apply Rle_trans with r; auto.
  apply RmaxLess2; auto.
  apply Rge_trans with q; auto with real.
  rewrite (Rabs_left q); auto.
  case (Rle_or_lt 0 r); intros H'3.
  repeat rewrite Rabs_right; auto with real.
  apply Rle_trans with (- p); auto with real.
  apply RmaxLess1; auto.
  rewrite (Rabs_left r); auto.
  apply Rle_trans with (- p); auto with real.
  apply RmaxLess1; auto.
Qed.

Lemma Rabs_Zabs : forall z:Z, Rabs (IZR z) = IZR (Z.abs z).
Proof.
  intros z; case z; simpl; auto with real.
  apply Rabs_right; auto with real.
  intros p0; apply Rabs_right; auto with real zarith.
  intros p0; rewrite Rabs_Ropp.
  apply Rabs_right; auto with real zarith.
Qed.

Lemma abs_IZR : forall z, IZR (Z.abs z) = Rabs (IZR z).
Proof.
  intros.
  now rewrite Rabs_Zabs.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rcomplete.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import SeqProp.
Require Import Max.
Local Open Scope R_scope.

(****************************************************)
(*              R is complete :                     *)
(*        Each sequence which satisfies             *)
(*       the Cauchy's criterion converges           *)
(*                                                  *)
(*    Proof with adjacent sequences (Vn and Wn)     *)
(****************************************************)

Theorem R_complete :
  forall Un:nat -> R, Cauchy_crit Un -> { l:R | Un_cv Un l } .
Proof.
  intros.
  set (Vn := sequence_minorant Un (cauchy_min Un H)).
  set (Wn := sequence_majorant Un (cauchy_maj Un H)).
  assert (H0 := maj_cv Un H).
  fold Wn in H0.
  assert (H1 := min_cv Un H).
  fold Vn in H1.
  elim H0; intros.
  elim H1; intros.
  cut (x = x0).
  intros.
  exists x.
  rewrite <- H2 in p0.
  unfold Un_cv.
  intros.
  unfold Un_cv in p; unfold Un_cv in p0.
  cut (0 < eps / 3).
  intro.
  elim (p (eps / 3) H4); intros.
  elim (p0 (eps / 3) H4); intros.
  exists (max x1 x2).
  intros.
  unfold R_dist.
  apply Rle_lt_trans with (Rabs (Un n - Vn n) + Rabs (Vn n - x)).
  replace (Un n - x) with (Un n - Vn n + (Vn n - x));
  [ apply Rabs_triang | ring ].
  apply Rle_lt_trans with (Rabs (Wn n - Vn n) + Rabs (Vn n - x)).
  do 2 rewrite <- (Rplus_comm (Rabs (Vn n - x))).
  apply Rplus_le_compat_l.
  repeat rewrite Rabs_right.
  unfold Rminus; do 2 rewrite <- (Rplus_comm (- Vn n));
    apply Rplus_le_compat_l.
  assert (H8 := Vn_Un_Wn_order Un (cauchy_maj Un H) (cauchy_min Un H)).
  fold Vn Wn in H8.
  elim (H8 n); intros.
  assumption.
  apply Rle_ge.
  unfold Rminus; apply Rplus_le_reg_l with (Vn n).
  rewrite Rplus_0_r.
  replace (Vn n + (Wn n + - Vn n)) with (Wn n); [ idtac | ring ].
  assert (H8 := Vn_Un_Wn_order Un (cauchy_maj Un H) (cauchy_min Un H)).
  fold Vn Wn in H8.
  elim (H8 n); intros.
  apply Rle_trans with (Un n); assumption.
  apply Rle_ge.
  unfold Rminus; apply Rplus_le_reg_l with (Vn n).
  rewrite Rplus_0_r.
  replace (Vn n + (Un n + - Vn n)) with (Un n); [ idtac | ring ].
  assert (H8 := Vn_Un_Wn_order Un (cauchy_maj Un H) (cauchy_min Un H)).
  fold Vn Wn in H8.
  elim (H8 n); intros.
  assumption.
  apply Rle_lt_trans with (Rabs (Wn n - x) + Rabs (x - Vn n) + Rabs (Vn n - x)).
  do 2 rewrite <- (Rplus_comm (Rabs (Vn n - x))).
  apply Rplus_le_compat_l.
  replace (Wn n - Vn n) with (Wn n - x + (x - Vn n));
  [ apply Rabs_triang | ring ].
  apply Rlt_le_trans with (eps / 3 + eps / 3 + eps / 3).
  repeat apply Rplus_lt_compat.
  unfold R_dist in H5.
  apply H5.
  unfold ge; apply le_trans with (max x1 x2).
  apply le_max_l.
  assumption.
  rewrite <- Rabs_Ropp.
  replace (- (x - Vn n)) with (Vn n - x); [ idtac | ring ].
  unfold R_dist in H6.
  apply H6.
  unfold ge; apply le_trans with (max x1 x2).
  apply le_max_r.
  assumption.
  unfold R_dist in H6.
  apply H6.
  unfold ge; apply le_trans with (max x1 x2).
  apply le_max_r.
  assumption.
  right.
  pattern eps at 4; replace eps with (3 * (eps / 3)).
  ring.
  unfold Rdiv; rewrite <- Rmult_assoc; apply Rinv_r_simpl_m; discrR.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  apply cond_eq.
  intros.
  cut (0 < eps / 5).
  intro.
  unfold Un_cv in p; unfold Un_cv in p0.
  unfold R_dist in p; unfold R_dist in p0.
  elim (p (eps / 5) H3); intros N1 H4.
  elim (p0 (eps / 5) H3); intros N2 H5.
  unfold Cauchy_crit in H.
  unfold R_dist in H.
  elim (H (eps / 5) H3); intros N3 H6.
  set (N := max (max N1 N2) N3).
  apply Rle_lt_trans with (Rabs (x - Wn N) + Rabs (Wn N - x0)).
  replace (x - x0) with (x - Wn N + (Wn N - x0)); [ apply Rabs_triang | ring ].
  apply Rle_lt_trans with
    (Rabs (x - Wn N) + Rabs (Wn N - Vn N) + Rabs (Vn N - x0)).
  rewrite Rplus_assoc.
  apply Rplus_le_compat_l.
  replace (Wn N - x0) with (Wn N - Vn N + (Vn N - x0));
  [ apply Rabs_triang | ring ].
  replace eps with (eps / 5 + 3 * (eps / 5) + eps / 5).
  repeat apply Rplus_lt_compat.
  rewrite <- Rabs_Ropp.
  replace (- (x - Wn N)) with (Wn N - x); [ apply H4 | ring ].
  unfold ge, N.
  apply le_trans with (max N1 N2); apply le_max_l.
  unfold Wn, Vn.
  unfold sequence_majorant, sequence_minorant.
  assert
    (H7 :=
      approx_maj (fun k:nat => Un (N + k)%nat) (maj_ss Un N (cauchy_maj Un H))).
  assert
    (H8 :=
      approx_min (fun k:nat => Un (N + k)%nat) (min_ss Un N (cauchy_min Un H))).
  cut
    (Wn N =
      majorant (fun k:nat => Un (N + k)%nat) (maj_ss Un N (cauchy_maj Un H))).
  cut
    (Vn N =
      minorant (fun k:nat => Un (N + k)%nat) (min_ss Un N (cauchy_min Un H))).
  intros.
  rewrite <- H9; rewrite <- H10.
  rewrite <- H9 in H8.
  rewrite <- H10 in H7.
  elim (H7 (eps / 5) H3); intros k2 H11.
  elim (H8 (eps / 5) H3); intros k1 H12.
  apply Rle_lt_trans with
    (Rabs (Wn N - Un (N + k2)%nat) + Rabs (Un (N + k2)%nat - Vn N)).
  replace (Wn N - Vn N) with
  (Wn N - Un (N + k2)%nat + (Un (N + k2)%nat - Vn N));
  [ apply Rabs_triang | ring ].
  apply Rle_lt_trans with
    (Rabs (Wn N - Un (N + k2)%nat) + Rabs (Un (N + k2)%nat - Un (N + k1)%nat) +
      Rabs (Un (N + k1)%nat - Vn N)).
  rewrite Rplus_assoc.
  apply Rplus_le_compat_l.
  replace (Un (N + k2)%nat - Vn N) with
  (Un (N + k2)%nat - Un (N + k1)%nat + (Un (N + k1)%nat - Vn N));
  [ apply Rabs_triang | ring ].
  replace (3 * (eps / 5)) with (eps / 5 + eps / 5 + eps / 5);
  [ repeat apply Rplus_lt_compat | ring ].
  assumption.
  apply H6.
  unfold ge.
  apply le_trans with N.
  unfold N; apply le_max_r.
  apply le_plus_l.
  unfold ge.
  apply le_trans with N.
  unfold N; apply le_max_r.
  apply le_plus_l.
  rewrite <- Rabs_Ropp.
  replace (- (Un (N + k1)%nat - Vn N)) with (Vn N - Un (N + k1)%nat);
  [ assumption | ring ].
  reflexivity.
  reflexivity.
  apply H5.
  unfold ge; apply le_trans with (max N1 N2).
  apply le_max_r.
  unfold N; apply le_max_l.
  pattern eps at 4; replace eps with (5 * (eps / 5)).
  ring.
  unfold Rdiv; rewrite <- Rmult_assoc; apply Rinv_r_simpl_m.
  discrR.
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat.
  prove_sup0; try apply lt_O_Sn.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rdefinitions.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(**          Definitions for the axiomatization          *)
(*********************************************************)

Declare ML Module "r_syntax_plugin".
Require Export ZArith_base.

Parameter R : Set.

(* Declare Scope positive_scope with Key R *)
Delimit Scope R_scope with R.

(* Automatically open scope R_scope for arguments of type R *)
Bind Scope R_scope with R.

Local Open Scope R_scope.

Parameter R0 : R.
Parameter R1 : R.
Parameter Rplus : R -> R -> R.
Parameter Rmult : R -> R -> R.
Parameter Ropp : R -> R.
Parameter Rinv : R -> R.
Parameter Rlt : R -> R -> Prop.
Parameter up : R -> Z.

Infix "+" := Rplus : R_scope.
Infix "*" := Rmult : R_scope.
Notation "- x" := (Ropp x) : R_scope.
Notation "/ x" := (Rinv x) : R_scope.

Infix "<" := Rlt : R_scope.

(***********************************************************)

(**********)
Definition Rgt (r1 r2:R) : Prop := r2 < r1.

(**********)
Definition Rle (r1 r2:R) : Prop := r1 < r2 \/ r1 = r2.

(**********)
Definition Rge (r1 r2:R) : Prop := Rgt r1 r2 \/ r1 = r2.

(**********)
Definition Rminus (r1 r2:R) : R := r1 + - r2.

(**********)
Definition Rdiv (r1 r2:R) : R := r1 * / r2.

(**********)

Infix "-" := Rminus : R_scope.
Infix "/" := Rdiv   : R_scope.

Infix "<=" := Rle : R_scope.
Infix ">=" := Rge : R_scope.
Infix ">"  := Rgt : R_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : R_scope.
Notation "x <= y < z"  := (x <= y /\ y <  z) : R_scope.
Notation "x < y < z"   := (x <  y /\ y <  z) : R_scope.
Notation "x < y <= z"  := (x <  y /\ y <= z) : R_scope.


==> anc/HoTT/coq-HoTT/theories/Reals/Rderiv.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(**     Definition of the derivative,continuity          *)
(*                                                       *)
(*********************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rlimit.
Require Import Fourier.
Require Import Omega.
Local Open Scope R_scope.

(*********)
Definition D_x (D:R -> Prop) (y x:R) : Prop := D x /\ y <> x.

(*********)
Definition continue_in (f:R -> R) (D:R -> Prop) (x0:R) : Prop :=
  limit1_in f (D_x D x0) (f x0) x0.

(*********)
Definition D_in (f d:R -> R) (D:R -> Prop) (x0:R) : Prop :=
  limit1_in (fun x:R => (f x - f x0) / (x - x0)) (D_x D x0) (d x0) x0.

(*********)
Lemma cont_deriv :
  forall (f d:R -> R) (D:R -> Prop) (x0:R),
    D_in f d D x0 -> continue_in f D x0.
Proof.
  unfold continue_in; unfold D_in; unfold limit1_in;
    unfold limit_in; unfold Rdiv; simpl;
      intros; elim (H eps H0); clear H; intros; elim H;
        clear H; intros; elim (Req_dec (d x0) 0); intro.
  split with (Rmin 1 x); split.
  elim (Rmin_Rgt 1 x 0); intros a b; apply (b (conj Rlt_0_1 H)).
  intros; elim H3; clear H3; intros;
    generalize (let (H1, H2) := Rmin_Rgt 1 x (R_dist x1 x0) in H1);
      unfold Rgt; intro; elim (H5 H4); clear H5;
        intros; generalize (H1 x1 (conj H3 H6)); clear H1;
          intro; unfold D_x in H3; elim H3; intros.
  rewrite H2 in H1; unfold R_dist; unfold R_dist in H1;
    cut (Rabs (f x1 - f x0) < eps * Rabs (x1 - x0)).
  intro; unfold R_dist in H5;
    generalize (Rmult_lt_compat_l eps (Rabs (x1 - x0)) 1 H0 H5);
      rewrite Rmult_1_r; intro; apply Rlt_trans with (r2 := eps * Rabs (x1 - x0));
        assumption.
  rewrite (Rminus_0_r ((f x1 - f x0) * / (x1 - x0))) in H1;
    rewrite Rabs_mult in H1; cut (x1 - x0 <> 0).
  intro; rewrite (Rabs_Rinv (x1 - x0) H9) in H1;
    generalize
      (Rmult_lt_compat_l (Rabs (x1 - x0)) (Rabs (f x1 - f x0) * / Rabs (x1 - x0))
        eps (Rabs_pos_lt (x1 - x0) H9) H1); intro; rewrite Rmult_comm in H10;
      rewrite Rmult_assoc in H10; rewrite Rinv_l in H10.
  rewrite Rmult_1_r in H10; rewrite Rmult_comm; assumption.
  apply Rabs_no_R0; auto.
  apply Rminus_eq_contra; auto.
(**)
  split with (Rmin (Rmin (/ 2) x) (eps * / Rabs (2 * d x0))); split.
  cut (Rmin (/ 2) x > 0).
  cut (eps * / Rabs (2 * d x0) > 0).
  intros; elim (Rmin_Rgt (Rmin (/ 2) x) (eps * / Rabs (2 * d x0)) 0);
    intros a b; apply (b (conj H4 H3)).
  apply Rmult_gt_0_compat; auto.
  unfold Rgt; apply Rinv_0_lt_compat; apply Rabs_pos_lt;
    apply Rmult_integral_contrapositive; split.
  discrR.
  assumption.
  elim (Rmin_Rgt (/ 2) x 0); intros a b; cut (0 < 2).
  intro; generalize (Rinv_0_lt_compat 2 H3); intro; fold (/ 2 > 0) in H4;
    apply (b (conj H4 H)).
  fourier.
  intros; elim H3; clear H3; intros;
    generalize
      (let (H1, H2) :=
        Rmin_Rgt (Rmin (/ 2) x) (eps * / Rabs (2 * d x0)) (R_dist x1 x0) in
        H1); unfold Rgt; intro; elim (H5 H4); clear H5;
      intros; generalize (let (H1, H2) := Rmin_Rgt (/ 2) x (R_dist x1 x0) in H1);
        unfold Rgt; intro; elim (H7 H5); clear H7;
          intros; clear H4 H5; generalize (H1 x1 (conj H3 H8));
            clear H1; intro; unfold D_x in H3; elim H3; intros;
              generalize (not_eq_sym H5); clear H5; intro H5;
                generalize (Rminus_eq_contra x1 x0 H5); intro; generalize H1;
                  pattern (d x0) at 1;
                    rewrite <- (let (H1, H2) := Rmult_ne (d x0) in H2);
                      rewrite <- (Rinv_l (x1 - x0) H9); unfold R_dist;
                        unfold Rminus at 1; rewrite (Rmult_comm (f x1 - f x0) (/ (x1 - x0)));
                          rewrite (Rmult_comm (/ (x1 - x0) * (x1 - x0)) (d x0));
                            rewrite <- (Ropp_mult_distr_l_reverse (d x0) (/ (x1 - x0) * (x1 - x0)));
                              rewrite (Rmult_comm (- d x0) (/ (x1 - x0) * (x1 - x0)));
                                rewrite (Rmult_assoc (/ (x1 - x0)) (x1 - x0) (- d x0));
                                  rewrite <-
                                    (Rmult_plus_distr_l (/ (x1 - x0)) (f x1 - f x0) ((x1 - x0) * - d x0))
                                    ; rewrite (Rabs_mult (/ (x1 - x0)) (f x1 - f x0 + (x1 - x0) * - d x0));
                                      clear H1; intro;
                                        generalize
                                          (Rmult_lt_compat_l (Rabs (x1 - x0))
                                            (Rabs (/ (x1 - x0)) * Rabs (f x1 - f x0 + (x1 - x0) * - d x0)) eps
                                            (Rabs_pos_lt (x1 - x0) H9) H1);
                                          rewrite <-
                                            (Rmult_assoc (Rabs (x1 - x0)) (Rabs (/ (x1 - x0)))
                                              (Rabs (f x1 - f x0 + (x1 - x0) * - d x0)));
                                            rewrite (Rabs_Rinv (x1 - x0) H9);
                                              rewrite (Rinv_r (Rabs (x1 - x0)) (Rabs_no_R0 (x1 - x0) H9));
                                                rewrite
                                                  (let (H1, H2) := Rmult_ne (Rabs (f x1 - f x0 + (x1 - x0) * - d x0)) in H2)
                                                  ; generalize (Rabs_triang_inv (f x1 - f x0) ((x1 - x0) * d x0));
                                                    intro; rewrite (Rmult_comm (x1 - x0) (- d x0));
                                                      rewrite (Ropp_mult_distr_l_reverse (d x0) (x1 - x0));
                                                        fold (f x1 - f x0 - d x0 * (x1 - x0));
                                                          rewrite (Rmult_comm (x1 - x0) (d x0)) in H10; clear H1;
                                                            intro;
                                                              generalize
                                                                (Rle_lt_trans (Rabs (f x1 - f x0) - Rabs (d x0 * (x1 - x0)))
                                                                  (Rabs (f x1 - f x0 - d x0 * (x1 - x0))) (Rabs (x1 - x0) * eps) H10 H1);
                                                                clear H1; intro;
                                                                  generalize
                                                                    (Rplus_lt_compat_l (Rabs (d x0 * (x1 - x0)))
                                                                      (Rabs (f x1 - f x0) - Rabs (d x0 * (x1 - x0))) (
                                                                        Rabs (x1 - x0) * eps) H1); unfold Rminus at 2;
                                                                    rewrite (Rplus_comm (Rabs (f x1 - f x0)) (- Rabs (d x0 * (x1 - x0))));
                                                                      rewrite <-
                                                                        (Rplus_assoc (Rabs (d x0 * (x1 - x0))) (- Rabs (d x0 * (x1 - x0)))
                                                                          (Rabs (f x1 - f x0))); rewrite (Rplus_opp_r (Rabs (d x0 * (x1 - x0))));
                                                                        rewrite (let (H1, H2) := Rplus_ne (Rabs (f x1 - f x0)) in H2);
                                                                          clear H1; intro; cut (Rabs (d x0 * (x1 - x0)) + Rabs (x1 - x0) * eps < eps).
  intro;
    apply
      (Rlt_trans (Rabs (f x1 - f x0))
        (Rabs (d x0 * (x1 - x0)) + Rabs (x1 - x0) * eps) eps H1 H11).
  clear H1 H5 H3 H10; generalize (Rabs_pos_lt (d x0) H2); intro;
    unfold Rgt in H0;
      generalize (Rmult_lt_compat_l eps (R_dist x1 x0) (/ 2) H0 H7);
        clear H7; intro;
          generalize
            (Rmult_lt_compat_l (Rabs (d x0)) (R_dist x1 x0) (
              eps * / Rabs (2 * d x0)) H1 H6); clear H6; intro;
            rewrite (Rmult_comm eps (R_dist x1 x0)) in H3; unfold R_dist in H3, H5;
              rewrite <- (Rabs_mult (d x0) (x1 - x0)) in H5;
                rewrite (Rabs_mult 2 (d x0)) in H5; cut (Rabs 2 <> 0).
  intro; fold (Rabs (d x0) > 0) in H1;
    rewrite
      (Rinv_mult_distr (Rabs 2) (Rabs (d x0)) H6
        (Rlt_dichotomy_converse (Rabs (d x0)) 0 (or_intror (Rabs (d x0) < 0) H1)))
      in H5;
      rewrite (Rmult_comm (Rabs (d x0)) (eps * (/ Rabs 2 * / Rabs (d x0)))) in H5;
        rewrite <- (Rmult_assoc eps (/ Rabs 2) (/ Rabs (d x0))) in H5;
          rewrite (Rmult_assoc (eps * / Rabs 2) (/ Rabs (d x0)) (Rabs (d x0))) in H5;
            rewrite
              (Rinv_l (Rabs (d x0))
                (Rlt_dichotomy_converse (Rabs (d x0)) 0 (or_intror (Rabs (d x0) < 0) H1)))
              in H5; rewrite (let (H1, H2) := Rmult_ne (eps * / Rabs 2) in H1) in H5;
                cut (Rabs 2 = 2).
  intro; rewrite H7 in H5;
    generalize
      (Rplus_lt_compat (Rabs (d x0 * (x1 - x0))) (eps * / 2)
        (Rabs (x1 - x0) * eps) (eps * / 2) H5 H3); intro;
      rewrite eps2 in H10; assumption.
  unfold Rabs; case (Rcase_abs 2); auto.
  intro; cut (0 < 2).
  intro ; elim (Rlt_asym 0 2 H7 r).
  fourier.
  apply Rabs_no_R0.
  discrR.
Qed.

(*********)
Lemma Dconst :
  forall (D:R -> Prop) (y x0:R), D_in (fun x:R => y) (fun x:R => 0) D x0.
Proof.
  unfold D_in; intros; unfold limit1_in;
    unfold limit_in; unfold Rdiv; intros;
      simpl; split with eps; split; auto.
  intros; rewrite (Rminus_diag_eq y y (eq_refl y)); rewrite Rmult_0_l;
    unfold R_dist; rewrite (Rminus_diag_eq 0 0 (eq_refl 0));
      unfold Rabs; case (Rcase_abs 0); intro.
  absurd (0 < 0); auto.
  red; intro; apply (Rlt_irrefl 0 H1).
  unfold Rgt in H0; assumption.
Qed.

(*********)
Lemma Dx :
  forall (D:R -> Prop) (x0:R), D_in (fun x:R => x) (fun x:R => 1) D x0.
Proof.
  unfold D_in; unfold Rdiv; intros; unfold limit1_in;
    unfold limit_in; intros; simpl; split with eps;
      split; auto.
  intros; elim H0; clear H0; intros; unfold D_x in H0; elim H0; intros;
    rewrite (Rinv_r (x - x0) (Rminus_eq_contra x x0 (not_eq_sym H3)));
      unfold R_dist; rewrite (Rminus_diag_eq 1 1 (eq_refl 1));
        unfold Rabs; case (Rcase_abs 0); intro.
  absurd (0 < 0); auto.
  red; intro; apply (Rlt_irrefl 0 r).
  unfold Rgt in H; assumption.
Qed.

(*********)
Lemma Dadd :
  forall (D:R -> Prop) (df dg f g:R -> R) (x0:R),
    D_in f df D x0 ->
    D_in g dg D x0 ->
    D_in (fun x:R => f x + g x) (fun x:R => df x + dg x) D x0.
Proof.
  unfold D_in; intros;
    generalize
      (limit_plus (fun x:R => (f x - f x0) * / (x - x0))
        (fun x:R => (g x - g x0) * / (x - x0)) (D_x D x0) (
          df x0) (dg x0) x0 H H0); clear H H0; unfold limit1_in;
      unfold limit_in; simpl; intros; elim (H eps H0);
        clear H; intros; elim H; clear H; intros; split with x;
          split; auto; intros; generalize (H1 x1 H2); clear H1;
            intro; rewrite (Rmult_comm (f x1 - f x0) (/ (x1 - x0))) in H1;
              rewrite (Rmult_comm (g x1 - g x0) (/ (x1 - x0))) in H1;
                rewrite <- (Rmult_plus_distr_l (/ (x1 - x0)) (f x1 - f x0) (g x1 - g x0))
                  in H1;
                  rewrite (Rmult_comm (/ (x1 - x0)) (f x1 - f x0 + (g x1 - g x0))) in H1;
                    cut (f x1 - f x0 + (g x1 - g x0) = f x1 + g x1 - (f x0 + g x0)).
  intro; rewrite H3 in H1; assumption.
  ring.
Qed.

(*********)
Lemma Dmult :
  forall (D:R -> Prop) (df dg f g:R -> R) (x0:R),
    D_in f df D x0 ->
    D_in g dg D x0 ->
    D_in (fun x:R => f x * g x) (fun x:R => df x * g x + f x * dg x) D x0.
Proof.
  intros; unfold D_in; generalize H H0; intros; unfold D_in in H, H0;
    generalize (cont_deriv f df D x0 H1); unfold continue_in;
      intro;
        generalize
          (limit_mul (fun x:R => (g x - g x0) * / (x - x0)) (
            fun x:R => f x) (D_x D x0) (dg x0) (f x0) x0 H0 H3);
          intro; cut (limit1_in (fun x:R => g x0) (D_x D x0) (g x0) x0).
  intro;
    generalize
      (limit_mul (fun x:R => (f x - f x0) * / (x - x0)) (
        fun _:R => g x0) (D_x D x0) (df x0) (g x0) x0 H H5);
      clear H H0 H1 H2 H3 H5; intro;
        generalize
          (limit_plus (fun x:R => (f x - f x0) * / (x - x0) * g x0)
            (fun x:R => (g x - g x0) * / (x - x0) * f x) (
              D_x D x0) (df x0 * g x0) (dg x0 * f x0) x0 H H4);
          clear H4 H; intro; unfold limit1_in in H; unfold limit_in in H;
            simpl in H; unfold limit1_in; unfold limit_in;
              simpl; intros; elim (H eps H0); clear H; intros;
                elim H; clear H; intros; split with x; split; auto;
                  intros; generalize (H1 x1 H2); clear H1; intro;
                    rewrite (Rmult_comm (f x1 - f x0) (/ (x1 - x0))) in H1;
                      rewrite (Rmult_comm (g x1 - g x0) (/ (x1 - x0))) in H1;
                        rewrite (Rmult_assoc (/ (x1 - x0)) (f x1 - f x0) (g x0)) in H1;
                          rewrite (Rmult_assoc (/ (x1 - x0)) (g x1 - g x0) (f x1)) in H1;
                            rewrite <-
                              (Rmult_plus_distr_l (/ (x1 - x0)) ((f x1 - f x0) * g x0)
                                ((g x1 - g x0) * f x1)) in H1;
                              rewrite
                                (Rmult_comm (/ (x1 - x0)) ((f x1 - f x0) * g x0 + (g x1 - g x0) * f x1))
                                in H1; rewrite (Rmult_comm (dg x0) (f x0)) in H1;
                                  cut
                                    ((f x1 - f x0) * g x0 + (g x1 - g x0) * f x1 = f x1 * g x1 - f x0 * g x0).
  intro; rewrite H3 in H1; assumption.
  ring.
  unfold limit1_in; unfold limit_in; simpl; intros;
    split with eps; split; auto; intros; elim (R_dist_refl (g x0) (g x0));
      intros a b; rewrite (b (eq_refl (g x0))); unfold Rgt in H;
        assumption.
Qed.

(*********)
Lemma Dmult_const :
  forall (D:R -> Prop) (f df:R -> R) (x0 a:R),
    D_in f df D x0 -> D_in (fun x:R => a * f x) (fun x:R => a * df x) D x0.
Proof.
  intros;
    generalize (Dmult D (fun _:R => 0) df (fun _:R => a) f x0 (Dconst D a x0) H);
      unfold D_in; intros; rewrite (Rmult_0_l (f x0)) in H0;
        rewrite (let (H1, H2) := Rplus_ne (a * df x0) in H2) in H0;
          assumption.
Qed.

(*********)
Lemma Dopp :
  forall (D:R -> Prop) (f df:R -> R) (x0:R),
    D_in f df D x0 -> D_in (fun x:R => - f x) (fun x:R => - df x) D x0.
Proof.
  intros; generalize (Dmult_const D f df x0 (-1) H); unfold D_in;
    unfold limit1_in; unfold limit_in;
      intros; generalize (H0 eps H1); clear H0; intro; elim H0;
        clear H0; intros; elim H0; clear H0; simpl;
          intros; split with x; split; auto.
  intros; generalize (H2 x1 H3); clear H2; intro;
    rewrite Ropp_mult_distr_l_reverse in H2;
      rewrite Ropp_mult_distr_l_reverse in H2;
        rewrite Ropp_mult_distr_l_reverse in H2;
          rewrite (let (H1, H2) := Rmult_ne (f x1) in H2) in H2;
            rewrite (let (H1, H2) := Rmult_ne (f x0) in H2) in H2;
              rewrite (let (H1, H2) := Rmult_ne (df x0) in H2) in H2;
                assumption.
Qed.

(*********)
Lemma Dminus :
  forall (D:R -> Prop) (df dg f g:R -> R) (x0:R),
    D_in f df D x0 ->
    D_in g dg D x0 ->
    D_in (fun x:R => f x - g x) (fun x:R => df x - dg x) D x0.
Proof.
  unfold Rminus; intros; generalize (Dopp D g dg x0 H0); intro;
    apply (Dadd D df (fun x:R => - dg x) f (fun x:R => - g x) x0);
      assumption.
Qed.

(*********)
Lemma Dx_pow_n :
  forall (n:nat) (D:R -> Prop) (x0:R),
    D_in (fun x:R => x ^ n) (fun x:R => INR n * x ^ (n - 1)) D x0.
Proof.
  simple induction n; intros.
  simpl; rewrite Rmult_0_l; apply Dconst.
  intros; cut (n0 = (S n0 - 1)%nat);
    [ intro a; rewrite <- a; clear a | simpl; apply minus_n_O ].
  generalize
    (Dmult D (fun _:R => 1) (fun x:R => INR n0 * x ^ (n0 - 1)) (
      fun x:R => x) (fun x:R => x ^ n0) x0 (Dx D x0) (
        H D x0)); unfold D_in; unfold limit1_in;
    unfold limit_in; simpl; intros; elim (H0 eps H1);
      clear H0; intros; elim H0; clear H0; intros; split with x;
        split; auto.
  intros; generalize (H2 x1 H3); clear H2 H3; intro;
    rewrite (let (H1, H2) := Rmult_ne (x0 ^ n0) in H2) in H2;
      rewrite (tech_pow_Rmult x1 n0) in H2; rewrite (tech_pow_Rmult x0 n0) in H2;
        rewrite (Rmult_comm (INR n0) (x0 ^ (n0 - 1))) in H2;
          rewrite <- (Rmult_assoc x0 (x0 ^ (n0 - 1)) (INR n0)) in H2;
            rewrite (tech_pow_Rmult x0 (n0 - 1)) in H2; elim (Peano_dec.eq_nat_dec n0 0) ; intros cond.
  rewrite cond in H2; rewrite cond; simpl in H2; simpl;
    cut (1 + x0 * 1 * 0 = 1 * 1);
      [ intro A; rewrite A in H2; assumption | ring ].
  cut (n0 <> 0%nat -> S (n0 - 1) = n0); [ intro | omega ];
    rewrite (H3 cond) in H2; rewrite (Rmult_comm (x0 ^ n0) (INR n0)) in H2;
      rewrite (tech_pow_Rplus x0 n0 n0) in H2; assumption.
Qed.

(*********)
Lemma Dcomp :
  forall (Df Dg:R -> Prop) (df dg f g:R -> R) (x0:R),
    D_in f df Df x0 ->
    D_in g dg Dg (f x0) ->
    D_in (fun x:R => g (f x)) (fun x:R => df x * dg (f x)) (Dgf Df Dg f) x0.
Proof.
  intros Df Dg df dg f g x0 H H0; generalize H H0; unfold D_in;
    unfold Rdiv; intros;
      generalize
        (limit_comp f (fun x:R => (g x - g (f x0)) * / (x - f x0)) (
          D_x Df x0) (D_x Dg (f x0)) (f x0) (dg (f x0)) x0);
        intro; generalize (cont_deriv f df Df x0 H); intro;
          unfold continue_in in H4; generalize (H3 H4 H2); clear H3;
            intro;
              generalize
                (limit_mul (fun x:R => (g (f x) - g (f x0)) * / (f x - f x0))
                  (fun x:R => (f x - f x0) * / (x - x0))
                  (Dgf (D_x Df x0) (D_x Dg (f x0)) f) (dg (f x0)) (
                    df x0) x0 H3); intro;
                cut
                  (limit1_in (fun x:R => (f x - f x0) * / (x - x0))
                    (Dgf (D_x Df x0) (D_x Dg (f x0)) f) (df x0) x0).
  intro; generalize (H5 H6); clear H5; intro;
    generalize
      (limit_mul (fun x:R => (f x - f x0) * / (x - x0)) (
        fun x:R => dg (f x0)) (D_x Df x0) (df x0) (dg (f x0)) x0 H1
      (limit_free (fun x:R => dg (f x0)) (D_x Df x0) x0 x0));
      intro; unfold limit1_in; unfold limit_in;
        simpl; unfold limit1_in in H5, H7; unfold limit_in in H5, H7;
          simpl in H5, H7; intros; elim (H5 eps H8); elim (H7 eps H8);
            clear H5 H7; intros; elim H5; elim H7; clear H5 H7;
              intros; split with (Rmin x x1); split.
  elim (Rmin_Rgt x x1 0); intros a b; apply (b (conj H9 H5)); clear a b.
  intros; elim H11; clear H11; intros; elim (Rmin_Rgt x x1 (R_dist x2 x0));
    intros a b; clear b; unfold Rgt in a; elim (a H12);
      clear H5 a; intros; unfold D_x, Dgf in H11, H7, H10;
        clear H12; elim (Req_dec (f x2) (f x0)); intro.
  elim H11; clear H11; intros; elim H11; clear H11; intros;
    generalize (H10 x2 (conj (conj H11 H14) H5)); intro;
      rewrite (Rminus_diag_eq (f x2) (f x0) H12) in H16;
        rewrite (Rmult_0_l (/ (x2 - x0))) in H16;
          rewrite (Rmult_0_l (dg (f x0))) in H16; rewrite H12;
            rewrite (Rminus_diag_eq (g (f x0)) (g (f x0)) (eq_refl (g (f x0))));
              rewrite (Rmult_0_l (/ (x2 - x0))); assumption.
  clear H10 H5; elim H11; clear H11; intros; elim H5; clear H5; intros;
    cut
      (((Df x2 /\ x0 <> x2) /\ Dg (f x2) /\ f x0 <> f x2) /\ R_dist x2 x0 < x1);
      auto; intro; generalize (H7 x2 H14); intro;
        generalize (Rminus_eq_contra (f x2) (f x0) H12); intro;
          rewrite
            (Rmult_assoc (g (f x2) - g (f x0)) (/ (f x2 - f x0))
              ((f x2 - f x0) * / (x2 - x0))) in H15;
            rewrite <- (Rmult_assoc (/ (f x2 - f x0)) (f x2 - f x0) (/ (x2 - x0)))
              in H15; rewrite (Rinv_l (f x2 - f x0) H16) in H15;
                rewrite (let (H1, H2) := Rmult_ne (/ (x2 - x0)) in H2) in H15;
                  rewrite (Rmult_comm (df x0) (dg (f x0))); assumption.
  clear H5 H3 H4 H2; unfold limit1_in; unfold limit_in;
    simpl; unfold limit1_in in H1; unfold limit_in in H1;
      simpl in H1; intros; elim (H1 eps H2); clear H1; intros;
        elim H1; clear H1; intros; split with x; split; auto;
          intros; unfold D_x, Dgf in H4, H3; elim H4; clear H4;
            intros; elim H4; clear H4; intros; exact (H3 x1 (conj H4 H5)).
Qed.

(*********)
Lemma D_pow_n :
  forall (n:nat) (D:R -> Prop) (x0:R) (expr dexpr:R -> R),
    D_in expr dexpr D x0 ->
    D_in (fun x:R => expr x ^ n)
    (fun x:R => INR n * expr x ^ (n - 1) * dexpr x) (
      Dgf D D expr) x0.
Proof.
  intros n D x0 expr dexpr H;
    generalize
      (Dcomp D D dexpr (fun x:R => INR n * x ^ (n - 1)) expr (
        fun x:R => x ^ n) x0 H (Dx_pow_n n D (expr x0)));
      intro; unfold D_in; unfold limit1_in;
        unfold limit_in; simpl; intros; unfold D_in in H0;
          unfold limit1_in in H0; unfold limit_in in H0; simpl in H0;
            elim (H0 eps H1); clear H0; intros; elim H0; clear H0;
              intros; split with x; split; intros; auto.
  cut
    (dexpr x0 * (INR n * expr x0 ^ (n - 1)) =
      INR n * expr x0 ^ (n - 1) * dexpr x0);
    [ intro Rew; rewrite <- Rew; exact (H2 x1 H3) | ring ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Reals.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The library REALS is divided in 6 parts :
   - Rbase: basic lemmas on R
            equalities and inequalities
            Ring and Field are instantiated on R
   - Rfunctions: some useful functions (Rabsolu, Rmin, Rmax, fact...)
   - SeqSeries: theory of sequences and series
   - Rtrigo: theory of trigonometric functions
   - Ranalysis: some topology and general results of real analysis (mean value theorem, intermediate value theorem,...)
   - Integration: Newton and Riemann' integrals

  Tactics are:
  - DiscrR: for goals like ``?1<>0``
  - Sup: for goals like ``?1<?2``
  - RCompute: for equalities with constants like ``10*10==100``
  - Reg: for goals like (continuity_pt ?1 ?2) or (derivable_pt ?1 ?2) *)

Require Export Rbase.
Require Export Rfunctions.
Require Export SeqSeries.
Require Export Rtrigo.
Require Export Ranalysis.
Require Export Integration.


==> anc/HoTT/coq-HoTT/theories/Reals/Rfunctions.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i Some properties about pow and sum have been made with John Harrison i*)
(*i Some Lemmas (about pow and powerRZ) have been done by Laurent Thery i*)

(********************************************************)
(**          Definition of the sum functions            *)
(*                                                      *)
(********************************************************)
Require Export ArithRing.

Require Import Rbase.
Require Export Rpow_def.
Require Export R_Ifp.
Require Export Rbasic_fun.
Require Export R_sqr.
Require Export SplitAbsolu.
Require Export SplitRmult.
Require Export ArithProp.
Require Import Omega.
Require Import Zpower.
Local Open Scope nat_scope.
Local Open Scope R_scope.

(*******************************)
(** * Lemmas about factorial   *)
(*******************************)
(*********)
Lemma INR_fact_neq_0 : forall n:nat, INR (fact n) <> 0.
Proof.
  intro; red; intro; apply (not_O_INR (fact n) (fact_neq_0 n));
    assumption.
Qed.

(*********)
Lemma fact_simpl : forall n:nat, fact (S n) = (S n * fact n)%nat.
Proof.
  intro; reflexivity.
Qed.

(*********)
Lemma simpl_fact :
  forall n:nat, / INR (fact (S n)) * / / INR (fact n) = / INR (S n).
Proof.
  intro; rewrite (Rinv_involutive (INR (fact n)) (INR_fact_neq_0 n));
    unfold fact at 1; cbv beta iota; fold fact;
      rewrite (mult_INR (S n) (fact n));
        rewrite (Rinv_mult_distr (INR (S n)) (INR (fact n))).
  rewrite (Rmult_assoc (/ INR (S n)) (/ INR (fact n)) (INR (fact n)));
    rewrite (Rinv_l (INR (fact n)) (INR_fact_neq_0 n));
      apply (let (H1, H2) := Rmult_ne (/ INR (S n)) in H1).
  apply not_O_INR; auto.
  apply INR_fact_neq_0.
Qed.

(*******************************)
(** *       Power              *)
(*******************************)
(*********)

Infix "^" := pow : R_scope.

Lemma pow_O : forall x:R, x ^ 0 = 1.
Proof.
  reflexivity.
Qed.

Lemma pow_1 : forall x:R, x ^ 1 = x.
Proof.
  simpl; auto with real.
Qed.

Lemma pow_add : forall (x:R) (n m:nat), x ^ (n + m) = x ^ n * x ^ m.
Proof.
  intros x n; elim n; simpl; auto with real.
  intros n0 H' m; rewrite H'; auto with real.
Qed.

Lemma Rpow_mult_distr : forall (x y:R) (n:nat), (x * y) ^ n = x^n * y^n.
Proof.
intros x y n ; induction n.
 field.
 simpl.
 repeat (rewrite Rmult_assoc) ; apply Rmult_eq_compat_l.
 rewrite IHn ; field.
Qed.

Lemma pow_nonzero : forall (x:R) (n:nat), x <> 0 -> x ^ n <> 0.
Proof.
  intro; simple induction n; simpl.
  intro; red; intro; apply R1_neq_R0; assumption.
  intros; red; intro; elim (Rmult_integral x (x ^ n0) H1).
  intro; auto.
  apply H; assumption.
Qed.

Hint Resolve pow_O pow_1 pow_add pow_nonzero: real.

Lemma pow_RN_plus :
  forall (x:R) (n m:nat), x <> 0 -> x ^ n = x ^ (n + m) * / x ^ m.
Proof.
  intros x n; elim n; simpl; auto with real.
  intros n0 H' m H'0.
  rewrite Rmult_assoc; rewrite <- H'; auto.
Qed.

Lemma pow_lt : forall (x:R) (n:nat), 0 < x -> 0 < x ^ n.
Proof.
  intros x n; elim n; simpl; auto with real.
  intros n0 H' H'0; replace 0 with (x * 0); auto with real.
Qed.
Hint Resolve pow_lt: real.

Lemma Rlt_pow_R1 : forall (x:R) (n:nat), 1 < x -> (0 < n)%nat -> 1 < x ^ n.
Proof.
  intros x n; elim n; simpl; auto with real.
  intros H' H'0; exfalso; omega.
  intros n0; case n0.
  simpl; rewrite Rmult_1_r; auto.
  intros n1 H' H'0 H'1.
  replace 1 with (1 * 1); auto with real.
  apply Rlt_trans with (r2 := x * 1); auto with real.
  apply Rmult_lt_compat_l; auto with real.
  apply Rlt_trans with (r2 := 1); auto with real.
  apply H'; auto with arith.
Qed.
Hint Resolve Rlt_pow_R1: real.

Lemma Rlt_pow : forall (x:R) (n m:nat), 1 < x -> (n < m)%nat -> x ^ n < x ^ m.
Proof.
  intros x n m H' H'0; replace m with (m - n + n)%nat.
  rewrite pow_add.
  pattern (x ^ n) at 1; replace (x ^ n) with (1 * x ^ n);
    auto with real.
  apply Rminus_lt.
  repeat rewrite (fun y:R => Rmult_comm y (x ^ n));
    rewrite <- Rmult_minus_distr_l.
  replace 0 with (x ^ n * 0); auto with real.
  apply Rmult_lt_compat_l; auto with real.
  apply pow_lt; auto with real.
  apply Rlt_trans with (r2 := 1); auto with real.
  apply Rlt_minus; auto with real.
  apply Rlt_pow_R1; auto with arith.
  apply plus_lt_reg_l with (p := n); auto with arith.
  rewrite le_plus_minus_r; auto with arith; rewrite <- plus_n_O; auto.
  rewrite plus_comm; auto with arith.
Qed.
Hint Resolve Rlt_pow: real.

(*********)
Lemma tech_pow_Rmult : forall (x:R) (n:nat), x * x ^ n = x ^ S n.
Proof.
  simple induction n; simpl; trivial.
Qed.

(*********)
Lemma tech_pow_Rplus :
  forall (x:R) (a n:nat), x ^ a + INR n * x ^ a = INR (S n) * x ^ a.
Proof.
  intros; pattern (x ^ a) at 1;
    rewrite <- (let (H1, H2) := Rmult_ne (x ^ a) in H1);
      rewrite (Rmult_comm (INR n) (x ^ a));
        rewrite <- (Rmult_plus_distr_l (x ^ a) 1 (INR n));
          rewrite (Rplus_comm 1 (INR n)); rewrite <- (S_INR n);
            apply Rmult_comm.
Qed.

Lemma poly : forall (n:nat) (x:R), 0 < x -> 1 + INR n * x <= (1 + x) ^ n.
Proof.
  intros; elim n.
  simpl; cut (1 + 0 * x = 1).
  intro; rewrite H0; unfold Rle; right; reflexivity.
  ring.
  intros; unfold pow; fold pow;
    apply
      (Rle_trans (1 + INR (S n0) * x) ((1 + x) * (1 + INR n0 * x))
        ((1 + x) * (1 + x) ^ n0)).
  cut ((1 + x) * (1 + INR n0 * x) = 1 + INR (S n0) * x + INR n0 * (x * x)).
  intro; rewrite H1; pattern (1 + INR (S n0) * x) at 1;
    rewrite <- (let (H1, H2) := Rplus_ne (1 + INR (S n0) * x) in H1);
      apply Rplus_le_compat_l; elim n0; intros.
  simpl; rewrite Rmult_0_l; unfold Rle; right; auto.
  unfold Rle; left; generalize Rmult_gt_0_compat; unfold Rgt;
    intro; fold (Rsqr x);
      apply (H3 (INR (S n1)) (Rsqr x) (lt_INR_0 (S n1) (lt_O_Sn n1)));
        fold (x > 0) in H;
          apply (Rlt_0_sqr x (Rlt_dichotomy_converse x 0 (or_intror (x < 0) H))).
  rewrite (S_INR n0); ring.
  unfold Rle in H0; elim H0; intro.
  unfold Rle; left; apply Rmult_lt_compat_l.
  rewrite Rplus_comm; apply (Rle_lt_0_plus_1 x (Rlt_le 0 x H)).
  assumption.
  rewrite H1; unfold Rle; right; trivial.
Qed.

Lemma Power_monotonic :
  forall (x:R) (m n:nat),
    Rabs x > 1 -> (m <= n)%nat -> Rabs (x ^ m) <= Rabs (x ^ n).
Proof.
  intros x m n H; induction  n as [| n Hrecn]; intros; inversion H0.
  unfold Rle; right; reflexivity.
  unfold Rle; right; reflexivity.
  apply (Rle_trans (Rabs (x ^ m)) (Rabs (x ^ n)) (Rabs (x ^ S n))).
  apply Hrecn; assumption.
  simpl; rewrite Rabs_mult.
  pattern (Rabs (x ^ n)) at 1.
  rewrite <- Rmult_1_r.
  rewrite (Rmult_comm (Rabs x) (Rabs (x ^ n))).
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  unfold Rgt in H.
  apply Rlt_le; assumption.
Qed.

Lemma RPow_abs : forall (x:R) (n:nat), Rabs x ^ n = Rabs (x ^ n).
Proof.
  intro; simple induction n; simpl.
  symmetry; apply Rabs_pos_eq; apply Rlt_le; apply Rlt_0_1.
  intros; rewrite H; symmetry; apply Rabs_mult.
Qed.


Lemma Pow_x_infinity :
  forall x:R,
    Rabs x > 1 ->
    forall b:R,
      exists N : nat, (forall n:nat, (n >= N)%nat -> Rabs (x ^ n) >= b).
Proof.
  intros; elim (archimed (b * / (Rabs x - 1))); intros; clear H1;
    cut (exists N : nat, INR N >= b * / (Rabs x - 1)).
  intro; elim H1; clear H1; intros; exists x0; intros;
    apply (Rge_trans (Rabs (x ^ n)) (Rabs (x ^ x0)) b).
  apply Rle_ge; apply Power_monotonic; assumption.
  rewrite <- RPow_abs; cut (Rabs x = 1 + (Rabs x - 1)).
  intro; rewrite H3;
    apply (Rge_trans ((1 + (Rabs x - 1)) ^ x0) (1 + INR x0 * (Rabs x - 1)) b).
  apply Rle_ge; apply poly; fold (Rabs x - 1 > 0); apply Rgt_minus;
    assumption.
  apply (Rge_trans (1 + INR x0 * (Rabs x - 1)) (INR x0 * (Rabs x - 1)) b).
  apply Rle_ge; apply Rlt_le; rewrite (Rplus_comm 1 (INR x0 * (Rabs x - 1)));
    pattern (INR x0 * (Rabs x - 1)) at 1;
      rewrite <- (let (H1, H2) := Rplus_ne (INR x0 * (Rabs x - 1)) in H1);
        apply Rplus_lt_compat_l; apply Rlt_0_1.
  cut (b = b * / (Rabs x - 1) * (Rabs x - 1)).
  intros; rewrite H4; apply Rmult_ge_compat_r.
  apply Rge_minus; unfold Rge; left; assumption.
  assumption.
  rewrite Rmult_assoc; rewrite Rinv_l.
  ring.
  apply Rlt_dichotomy_converse; right; apply Rgt_minus; assumption.
  ring.
  cut ((0 <= up (b * / (Rabs x - 1)))%Z \/ (up (b * / (Rabs x - 1)) <= 0)%Z).
  intros; elim H1; intro.
  elim (IZN (up (b * / (Rabs x - 1))) H2); intros; exists x0;
    apply
      (Rge_trans (INR x0) (IZR (up (b * / (Rabs x - 1)))) (b * / (Rabs x - 1))).
  rewrite INR_IZR_INZ; apply IZR_ge; omega.
  unfold Rge; left; assumption.
  exists 0%nat;
    apply
      (Rge_trans (INR 0) (IZR (up (b * / (Rabs x - 1)))) (b * / (Rabs x - 1))).
  rewrite INR_IZR_INZ; apply IZR_ge; simpl; omega.
  unfold Rge; left; assumption.
  omega.
Qed.

Lemma pow_ne_zero : forall n:nat, n <> 0%nat -> 0 ^ n = 0.
Proof.
  simple induction n.
  simpl; auto.
  intros; elim H; reflexivity.
  intros; simpl; apply Rmult_0_l.
Qed.

Lemma Rinv_pow : forall (x:R) (n:nat), x <> 0 -> / x ^ n = (/ x) ^ n.
Proof.
  intros; elim n; simpl.
  apply Rinv_1.
  intro m; intro; rewrite Rinv_mult_distr.
  rewrite H0; reflexivity; assumption.
  assumption.
  apply pow_nonzero; assumption.
Qed.

Lemma pow_lt_1_zero :
  forall x:R,
    Rabs x < 1 ->
    forall y:R,
      0 < y ->
      exists N : nat, (forall n:nat, (n >= N)%nat -> Rabs (x ^ n) < y).
Proof.
  intros; elim (Req_dec x 0); intro.
  exists 1%nat; rewrite H1; intros n GE; rewrite pow_ne_zero.
  rewrite Rabs_R0; assumption.
  inversion GE; auto.
  cut (Rabs (/ x) > 1).
  intros; elim (Pow_x_infinity (/ x) H2 (/ y + 1)); intros N.
  exists N; intros; rewrite <- (Rinv_involutive y).
  rewrite <- (Rinv_involutive (Rabs (x ^ n))).
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat.
  apply Rinv_0_lt_compat.
  assumption.
  apply Rinv_0_lt_compat.
  apply Rabs_pos_lt.
  apply pow_nonzero.
  assumption.
  rewrite <- Rabs_Rinv.
  rewrite Rinv_pow.
  apply (Rlt_le_trans (/ y) (/ y + 1) (Rabs ((/ x) ^ n))).
  pattern (/ y) at 1.
  rewrite <- (let (H1, H2) := Rplus_ne (/ y) in H1).
  apply Rplus_lt_compat_l.
  apply Rlt_0_1.
  apply Rge_le.
  apply H3.
  assumption.
  assumption.
  apply pow_nonzero.
  assumption.
  apply Rabs_no_R0.
  apply pow_nonzero.
  assumption.
  apply Rlt_dichotomy_converse.
  right; unfold Rgt; assumption.
  rewrite <- (Rinv_involutive 1).
  rewrite Rabs_Rinv.
  unfold Rgt; apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat.
  apply Rabs_pos_lt.
  assumption.
  rewrite Rinv_1; apply Rlt_0_1.
  rewrite Rinv_1; assumption.
  assumption.
  red; intro; apply R1_neq_R0; assumption.
Qed.

Lemma pow_R1 : forall (r:R) (n:nat), r ^ n = 1 -> Rabs r = 1 \/ n = 0%nat.
Proof.
  intros r n H'.
  case (Req_dec (Rabs r) 1); auto; intros H'1.
  case (Rdichotomy _ _ H'1); intros H'2.
  generalize H'; case n; auto.
  intros n0 H'0.
  cut (r <> 0); [ intros Eq1 | idtac ].
  cut (Rabs r <> 0); [ intros Eq2 | apply Rabs_no_R0 ]; auto.
  absurd (Rabs (/ r) ^ 0 < Rabs (/ r) ^ S n0); auto.
  replace (Rabs (/ r) ^ S n0) with 1.
  simpl; apply Rlt_irrefl; auto.
  rewrite Rabs_Rinv; auto.
  rewrite <- Rinv_pow; auto.
  rewrite RPow_abs; auto.
  rewrite H'0; rewrite Rabs_right; auto with real rorders.
  apply Rlt_pow; auto with arith.
  rewrite Rabs_Rinv; auto.
  apply Rmult_lt_reg_l with (r := Rabs r).
  case (Rabs_pos r); auto.
  intros H'3; case Eq2; auto.
  rewrite Rmult_1_r; rewrite Rinv_r; auto with real.
  red; intro; absurd (r ^ S n0 = 1); auto.
  simpl; rewrite H; rewrite Rmult_0_l; auto with real.
  generalize H'; case n; auto.
  intros n0 H'0.
  cut (r <> 0); [ intros Eq1 | auto with real ].
  cut (Rabs r <> 0); [ intros Eq2 | apply Rabs_no_R0 ]; auto.
  absurd (Rabs r ^ 0 < Rabs r ^ S n0); auto with real arith.
  repeat rewrite RPow_abs; rewrite H'0; simpl; auto with real.
  red; intro; absurd (r ^ S n0 = 1); auto.
  simpl; rewrite H; rewrite Rmult_0_l; auto with real.
Qed.

Lemma pow_Rsqr : forall (x:R) (n:nat), x ^ (2 * n) = Rsqr x ^ n.
Proof.
  intros; induction  n as [| n Hrecn].
  reflexivity.
  replace (2 * S n)%nat with (S (S (2 * n))).
  replace (x ^ S (S (2 * n))) with (x * x * x ^ (2 * n)).
  rewrite Hrecn; reflexivity.
  simpl; ring.
  ring.
Qed.

Lemma pow_le : forall (a:R) (n:nat), 0 <= a -> 0 <= a ^ n.
Proof.
  intros; induction  n as [| n Hrecn].
  simpl; left; apply Rlt_0_1.
  simpl; apply Rmult_le_pos; assumption.
Qed.

(**********)
Lemma pow_1_even : forall n:nat, (-1) ^ (2 * n) = 1.
Proof.
  intro; induction  n as [| n Hrecn].
  reflexivity.
  replace (2 * S n)%nat with (2 + 2 * n)%nat by ring.
  rewrite pow_add; rewrite Hrecn; simpl; ring.
Qed.

(**********)
Lemma pow_1_odd : forall n:nat, (-1) ^ S (2 * n) = -1.
Proof.
  intro; replace (S (2 * n)) with (2 * n + 1)%nat by ring.
  rewrite pow_add; rewrite pow_1_even; simpl; ring.
Qed.

(**********)
Lemma pow_1_abs : forall n:nat, Rabs ((-1) ^ n) = 1.
Proof.
  intro; induction  n as [| n Hrecn].
  simpl; apply Rabs_R1.
  replace (S n) with (n + 1)%nat; [ rewrite pow_add | ring ].
  rewrite Rabs_mult.
  rewrite Hrecn; rewrite Rmult_1_l; simpl; rewrite Rmult_1_r;
    rewrite Rabs_Ropp; apply Rabs_R1.
Qed.

Lemma pow_mult : forall (x:R) (n1 n2:nat), x ^ (n1 * n2) = (x ^ n1) ^ n2.
Proof.
  intros; induction  n2 as [| n2 Hrecn2].
  simpl; replace (n1 * 0)%nat with 0%nat; [ reflexivity | ring ].
  replace (n1 * S n2)%nat with (n1 * n2 + n1)%nat.
  replace (S n2) with (n2 + 1)%nat by ring.
  do 2 rewrite pow_add.
  rewrite Hrecn2.
  simpl.
  ring.
  ring.
Qed.

Lemma pow_incr : forall (x y:R) (n:nat), 0 <= x <= y -> x ^ n <= y ^ n.
Proof.
  intros.
  induction  n as [| n Hrecn].
  right; reflexivity.
  simpl.
  elim H; intros.
  apply Rle_trans with (y * x ^ n).
  do 2 rewrite <- (Rmult_comm (x ^ n)).
  apply Rmult_le_compat_l.
  apply pow_le; assumption.
  assumption.
  apply Rmult_le_compat_l.
  apply Rle_trans with x; assumption.
  apply Hrecn.
Qed.

Lemma pow_R1_Rle : forall (x:R) (k:nat), 1 <= x -> 1 <= x ^ k.
Proof.
  intros.
  induction  k as [| k Hreck].
  right; reflexivity.
  simpl.
  apply Rle_trans with (x * 1).
  rewrite Rmult_1_r; assumption.
  apply Rmult_le_compat_l.
  left; apply Rlt_le_trans with 1; [ apply Rlt_0_1 | assumption ].
  exact Hreck.
Qed.

Lemma Rle_pow :
  forall (x:R) (m n:nat), 1 <= x -> (m <= n)%nat -> x ^ m <= x ^ n.
Proof.
  intros.
  replace n with (n - m + m)%nat.
  rewrite pow_add.
  rewrite Rmult_comm.
  pattern (x ^ m) at 1; rewrite <- Rmult_1_r.
  apply Rmult_le_compat_l.
  apply pow_le; left; apply Rlt_le_trans with 1; [ apply Rlt_0_1 | assumption ].
  apply pow_R1_Rle; assumption.
  rewrite plus_comm.
  symmetry ; apply le_plus_minus; assumption.
Qed.

Lemma pow1 : forall n:nat, 1 ^ n = 1.
Proof.
  intro; induction  n as [| n Hrecn].
  reflexivity.
  simpl; rewrite Hrecn; rewrite Rmult_1_r; reflexivity.
Qed.

Lemma pow_Rabs : forall (x:R) (n:nat), x ^ n <= Rabs x ^ n.
Proof.
  intros; induction  n as [| n Hrecn].
  right; reflexivity.
  simpl; case (Rcase_abs x); intro.
  apply Rle_trans with (Rabs (x * x ^ n)).
  apply RRle_abs.
  rewrite Rabs_mult.
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  right; symmetry ; apply RPow_abs.
  pattern (Rabs x) at 1; rewrite (Rabs_right x r);
    apply Rmult_le_compat_l.
  apply Rge_le; exact r.
  apply Hrecn.
Qed.

Lemma pow_maj_Rabs : forall (x y:R) (n:nat), Rabs y <= x -> y ^ n <= x ^ n.
Proof.
  intros; cut (0 <= x).
  intro; apply Rle_trans with (Rabs y ^ n).
  apply pow_Rabs.
  induction  n as [| n Hrecn].
  right; reflexivity.
  simpl; apply Rle_trans with (x * Rabs y ^ n).
  do 2 rewrite <- (Rmult_comm (Rabs y ^ n)).
  apply Rmult_le_compat_l.
  apply pow_le; apply Rabs_pos.
  assumption.
  apply Rmult_le_compat_l.
  apply H0.
  apply Hrecn.
  apply Rle_trans with (Rabs y); [ apply Rabs_pos | exact H ].
Qed.

(*******************************)
(** *       PowerRZ            *)
(*******************************)
(*i Due to L.Thery i*)

Definition powerRZ (x:R) (n:Z) :=
  match n with
    | Z0 => 1
    | Zpos p => x ^ Pos.to_nat p
    | Zneg p => / x ^ Pos.to_nat p
  end.

Local Infix "^Z" := powerRZ (at level 30, right associativity) : R_scope.

Lemma Zpower_NR0 :
  forall (x:Z) (n:nat), (0 <= x)%Z -> (0 <= Zpower_nat x n)%Z.
Proof.
  induction n; unfold Zpower_nat; simpl; auto with zarith.
Qed.

Lemma powerRZ_O : forall x:R, x ^Z 0 = 1.
Proof.
  reflexivity.
Qed.

Lemma powerRZ_1 : forall x:R, x ^Z Z.succ 0 = x.
Proof.
  simpl; auto with real.
Qed.

Lemma powerRZ_NOR : forall (x:R) (z:Z), x <> 0 -> x ^Z z <> 0.
Proof.
  destruct z; simpl; auto with real.
Qed.

Lemma powerRZ_pos_sub (x:R) (n m:positive) : x <> 0 ->
   x ^Z (Z.pos_sub n m) = x ^ Pos.to_nat n * / x ^ Pos.to_nat m.
Proof.
 intro Hx.
 rewrite Z.pos_sub_spec.
 case Pos.compare_spec; intro H; simpl.
 - subst; auto with real.
 - rewrite Pos2Nat.inj_sub by trivial.
   rewrite Pos2Nat.inj_lt in H.
   rewrite (pow_RN_plus x _ (Pos.to_nat n)) by auto with real.
   rewrite plus_comm, le_plus_minus_r by auto with real.
   rewrite Rinv_mult_distr, Rinv_involutive; auto with real.
 - rewrite Pos2Nat.inj_sub by trivial.
   rewrite Pos2Nat.inj_lt in H.
   rewrite (pow_RN_plus x _ (Pos.to_nat m)) by auto with real.
   rewrite plus_comm, le_plus_minus_r by auto with real.
   reflexivity.
Qed.

Lemma powerRZ_add :
  forall (x:R) (n m:Z), x <> 0 -> x ^Z (n + m) = x ^Z n * x ^Z m.
Proof.
  intros x [|n|n] [|m|m]; simpl; intros; auto with real.
  - (* + + *)
    rewrite Pos2Nat.inj_add; auto with real.
  - (* + - *)
    now apply powerRZ_pos_sub.
  - (* - + *)
    rewrite Rmult_comm. now apply powerRZ_pos_sub.
  - (* - - *)
    rewrite Pos2Nat.inj_add; auto with real.
    rewrite pow_add; auto with real.
    apply Rinv_mult_distr; apply pow_nonzero; auto.
Qed.
Hint Resolve powerRZ_O powerRZ_1 powerRZ_NOR powerRZ_add: real.

Lemma Zpower_nat_powerRZ :
  forall n m:nat, IZR (Zpower_nat (Z.of_nat n) m) = INR n ^Z Z.of_nat m.
Proof.
  intros n m; elim m; simpl; auto with real.
  intros m1 H'; rewrite SuccNat2Pos.id_succ; simpl.
  replace (Zpower_nat (Z.of_nat n) (S m1)) with
  (Z.of_nat n * Zpower_nat (Z.of_nat n) m1)%Z.
  rewrite mult_IZR; auto with real.
  repeat rewrite <- INR_IZR_INZ; simpl.
  rewrite H'; simpl.
  case m1; simpl; auto with real.
  intros m2; rewrite SuccNat2Pos.id_succ; auto.
  unfold Zpower_nat; auto.
Qed.

Lemma Zpower_pos_powerRZ :
  forall n m, IZR (Z.pow_pos n m) = IZR n ^Z Zpos m.
Proof.
  intros.
  rewrite Zpower_pos_nat; simpl.
  induction (Pos.to_nat m).
  easy.
  unfold Zpower_nat; simpl.
  rewrite mult_IZR.
  now rewrite <- IHn0.
Qed.

Lemma powerRZ_lt : forall (x:R) (z:Z), 0 < x -> 0 < x ^Z z.
Proof.
  intros x z; case z; simpl; auto with real.
Qed.
Hint Resolve powerRZ_lt: real.

Lemma powerRZ_le : forall (x:R) (z:Z), 0 < x -> 0 <= x ^Z z.
Proof.
  intros x z H'; apply Rlt_le; auto with real.
Qed.
Hint Resolve powerRZ_le: real.

Lemma Zpower_nat_powerRZ_absolu :
  forall n m:Z, (0 <= m)%Z -> IZR (Zpower_nat n (Z.abs_nat m)) = IZR n ^Z m.
Proof.
  intros n m; case m; simpl; auto with zarith.
  intros p H'; elim (Pos.to_nat p); simpl; auto with zarith.
  intros n0 H'0; rewrite <- H'0; simpl; auto with zarith.
  rewrite <- mult_IZR; auto.
  intros p H'; absurd (0 <= Zneg p)%Z; auto with zarith.
Qed.

Lemma powerRZ_R1 : forall n:Z, 1 ^Z n = 1.
Proof.
  intros n; case n; simpl; auto.
  intros p; elim (Pos.to_nat p); simpl; auto; intros n0 H'; rewrite H';
    ring.
  intros p; elim (Pos.to_nat p); simpl.
  exact Rinv_1.
  intros n1 H'; rewrite Rinv_mult_distr; try rewrite Rinv_1; try rewrite H';
    auto with real.
Qed.

(*******************************)
(* For easy interface          *)
(*******************************)
(* decimal_exp r z is defined as r 10^z *)

Definition decimal_exp (r:R) (z:Z) : R := (r * 10 ^Z z).


(*******************************)
(** * Sum of n first naturals  *)
(*******************************)
(*********)
Fixpoint sum_nat_f_O (f:nat -> nat) (n:nat) : nat :=
  match n with
    | O => f 0%nat
    | S n' => (sum_nat_f_O f n' + f (S n'))%nat
  end.

(*********)
Definition sum_nat_f (s n:nat) (f:nat -> nat) : nat :=
  sum_nat_f_O (fun x:nat => f (x + s)%nat) (n - s).

(*********)
Definition sum_nat_O (n:nat) : nat := sum_nat_f_O (fun x:nat => x) n.

(*********)
Definition sum_nat (s n:nat) : nat := sum_nat_f s n (fun x:nat => x).

(*******************************)
(** *          Sum             *)
(*******************************)
(*********)
Fixpoint sum_f_R0 (f:nat -> R) (N:nat) : R :=
  match N with
    | O => f 0%nat
    | S i => sum_f_R0 f i + f (S i)
  end.

(*********)
Definition sum_f (s n:nat) (f:nat -> R) : R :=
  sum_f_R0 (fun x:nat => f (x + s)%nat) (n - s).

Lemma GP_finite :
  forall (x:R) (n:nat),
    sum_f_R0 (fun n:nat => x ^ n) n * (x - 1) = x ^ (n + 1) - 1.
Proof.
  intros; induction  n as [| n Hrecn]; simpl.
  ring.
  rewrite Rmult_plus_distr_r; rewrite Hrecn; cut ((n + 1)%nat = S n).
  intro H; rewrite H; simpl; ring.
  omega.
Qed.

Lemma sum_f_R0_triangle :
  forall (x:nat -> R) (n:nat),
    Rabs (sum_f_R0 x n) <= sum_f_R0 (fun i:nat => Rabs (x i)) n.
Proof.
  intro; simple induction n; simpl.
  unfold Rle; right; reflexivity.
  intro m; intro;
    apply
      (Rle_trans (Rabs (sum_f_R0 x m + x (S m)))
        (Rabs (sum_f_R0 x m) + Rabs (x (S m)))
        (sum_f_R0 (fun i:nat => Rabs (x i)) m + Rabs (x (S m)))).
  apply Rabs_triang.
  rewrite Rplus_comm;
    rewrite (Rplus_comm (sum_f_R0 (fun i:nat => Rabs (x i)) m) (Rabs (x (S m))));
      apply Rplus_le_compat_l; assumption.
Qed.

(*******************************)
(** *     Distance  in R       *)
(*******************************)

(*********)
Definition R_dist (x y:R) : R := Rabs (x - y).

(*********)
Lemma R_dist_pos : forall x y:R, R_dist x y >= 0.
Proof.
  intros; unfold R_dist; unfold Rabs; case (Rcase_abs (x - y));
    intro l.
  unfold Rge; left; apply (Ropp_gt_lt_0_contravar (x - y) l).
  trivial.
Qed.

(*********)
Lemma R_dist_sym : forall x y:R, R_dist x y = R_dist y x.
Proof.
  unfold R_dist; intros; split_Rabs; try ring.
  generalize (Ropp_gt_lt_0_contravar (y - x) r); intro;
    rewrite (Ropp_minus_distr y x) in H; generalize (Rlt_asym (x - y) 0 r0);
      intro; unfold Rgt in H; exfalso; auto.
  generalize (minus_Rge y x r); intro; generalize (minus_Rge x y r0); intro;
    generalize (Rge_antisym x y H0 H); intro; rewrite H1;
      ring.
Qed.

(*********)
Lemma R_dist_refl : forall x y:R, R_dist x y = 0 <-> x = y.
Proof.
  unfold R_dist; intros; split_Rabs; split; intros.
  rewrite (Ropp_minus_distr x y) in H; symmetry;
    apply (Rminus_diag_uniq y x H).
  rewrite (Ropp_minus_distr x y); generalize (eq_sym H); intro;
    apply (Rminus_diag_eq y x H0).
  apply (Rminus_diag_uniq x y H).
  apply (Rminus_diag_eq x y H).
Qed.

Lemma R_dist_eq : forall x:R, R_dist x x = 0.
Proof.
  unfold R_dist; intros; split_Rabs; intros; ring.
Qed.

(***********)
Lemma R_dist_tri : forall x y z:R, R_dist x y <= R_dist x z + R_dist z y.
Proof.
  intros; unfold R_dist; replace (x - y) with (x - z + (z - y));
    [ apply (Rabs_triang (x - z) (z - y)) | ring ].
Qed.

(*********)
Lemma R_dist_plus :
  forall a b c d:R, R_dist (a + c) (b + d) <= R_dist a b + R_dist c d.
Proof.
  intros; unfold R_dist;
    replace (a + c - (b + d)) with (a - b + (c - d)).
  exact (Rabs_triang (a - b) (c - d)).
  ring.
Qed.

(*******************************)
(** *     Infinite Sum          *)
(*******************************)
(*********)
Definition infinite_sum (s:nat -> R) (l:R) : Prop :=
  forall eps:R,
    eps > 0 ->
    exists N : nat,
      (forall n:nat, (n >= N)%nat -> R_dist (sum_f_R0 s n) l < eps).

(** Compatibility with previous versions *)
Notation infinit_sum := infinite_sum (only parsing).


==> anc/HoTT/coq-HoTT/theories/Reals/Rgeom.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import R_sqrt.
Local Open Scope R_scope.

(** * Distance *)

Definition dist_euc (x0 y0 x1 y1:R) : R :=
  sqrt (Rsqr (x0 - x1) + Rsqr (y0 - y1)).

Lemma distance_refl : forall x0 y0:R, dist_euc x0 y0 x0 y0 = 0.
Proof.
  intros x0 y0; unfold dist_euc; apply Rsqr_inj;
    [ apply sqrt_positivity; apply Rplus_le_le_0_compat;
      [ apply Rle_0_sqr | apply Rle_0_sqr ]
      | right; reflexivity
      | rewrite Rsqr_0; rewrite Rsqr_sqrt;
        [ unfold Rsqr; ring
          | apply Rplus_le_le_0_compat; [ apply Rle_0_sqr | apply Rle_0_sqr ] ] ].
Qed.

Lemma distance_symm :
  forall x0 y0 x1 y1:R, dist_euc x0 y0 x1 y1 = dist_euc x1 y1 x0 y0.
Proof.
  intros x0 y0 x1 y1; unfold dist_euc; apply Rsqr_inj;
    [ apply sqrt_positivity; apply Rplus_le_le_0_compat
      | apply sqrt_positivity; apply Rplus_le_le_0_compat
      | repeat rewrite Rsqr_sqrt;
        [ unfold Rsqr; ring
          | apply Rplus_le_le_0_compat
          | apply Rplus_le_le_0_compat ] ]; apply Rle_0_sqr.
Qed.

Lemma law_cosines :
  forall x0 y0 x1 y1 x2 y2 ac:R,
    let a := dist_euc x1 y1 x0 y0 in
      let b := dist_euc x2 y2 x0 y0 in
        let c := dist_euc x2 y2 x1 y1 in
          a * c * cos ac = (x0 - x1) * (x2 - x1) + (y0 - y1) * (y2 - y1) ->
          Rsqr b = Rsqr c + Rsqr a - 2 * (a * c * cos ac).
Proof.
  unfold dist_euc; intros; repeat rewrite Rsqr_sqrt;
    [ rewrite H; unfold Rsqr; ring
      | apply Rplus_le_le_0_compat
      | apply Rplus_le_le_0_compat
      | apply Rplus_le_le_0_compat ]; apply Rle_0_sqr.
Qed.

Lemma triangle :
  forall x0 y0 x1 y1 x2 y2:R,
    dist_euc x0 y0 x1 y1 <= dist_euc x0 y0 x2 y2 + dist_euc x2 y2 x1 y1.
Proof.
  intros; unfold dist_euc; apply Rsqr_incr_0;
    [ rewrite Rsqr_plus; repeat rewrite Rsqr_sqrt;
      [ replace (Rsqr (x0 - x1)) with
        (Rsqr (x0 - x2) + Rsqr (x2 - x1) + 2 * (x0 - x2) * (x2 - x1));
        [ replace (Rsqr (y0 - y1)) with
          (Rsqr (y0 - y2) + Rsqr (y2 - y1) + 2 * (y0 - y2) * (y2 - y1));
          [ apply Rplus_le_reg_l with
            (- Rsqr (x0 - x2) - Rsqr (x2 - x1) - Rsqr (y0 - y2) -
              Rsqr (y2 - y1));
            replace
            (- Rsqr (x0 - x2) - Rsqr (x2 - x1) - Rsqr (y0 - y2) -
              Rsqr (y2 - y1) +
              (Rsqr (x0 - x2) + Rsqr (x2 - x1) + 2 * (x0 - x2) * (x2 - x1) +
                (Rsqr (y0 - y2) + Rsqr (y2 - y1) + 2 * (y0 - y2) * (y2 - y1))))
            with (2 * ((x0 - x2) * (x2 - x1) + (y0 - y2) * (y2 - y1)));
              [ replace
                (- Rsqr (x0 - x2) - Rsqr (x2 - x1) - Rsqr (y0 - y2) -
                  Rsqr (y2 - y1) +
                  (Rsqr (x0 - x2) + Rsqr (y0 - y2) +
                    (Rsqr (x2 - x1) + Rsqr (y2 - y1)) +
                    2 * sqrt (Rsqr (x0 - x2) + Rsqr (y0 - y2)) *
                    sqrt (Rsqr (x2 - x1) + Rsqr (y2 - y1)))) with
                (2 *
                  (sqrt (Rsqr (x0 - x2) + Rsqr (y0 - y2)) *
                    sqrt (Rsqr (x2 - x1) + Rsqr (y2 - y1))));
                [ apply Rmult_le_compat_l;
                  [ left; cut (0%nat <> 2%nat);
                    [ intros; generalize (lt_INR_0 2 (neq_O_lt 2 H));
                      intro H0; assumption
                      | discriminate ]
                    | apply sqrt_cauchy ]
                  | ring ]
                | ring ]
            | ring_Rsqr ]
          | ring_Rsqr ]
        | apply Rplus_le_le_0_compat; apply Rle_0_sqr
        | apply Rplus_le_le_0_compat; apply Rle_0_sqr
        | apply Rplus_le_le_0_compat; apply Rle_0_sqr ]
      | apply sqrt_positivity; apply Rplus_le_le_0_compat; apply Rle_0_sqr
      | apply Rplus_le_le_0_compat; apply sqrt_positivity;
        apply Rplus_le_le_0_compat; apply Rle_0_sqr ].
Qed.

(******************************************************************)
(** *                       Translation                           *)
(******************************************************************)

Definition xt (x tx:R) : R := x + tx.
Definition yt (y ty:R) : R := y + ty.

Lemma translation_0 : forall x y:R, xt x 0 = x /\ yt y 0 = y.
Proof.
  intros x y; split; [ unfold xt | unfold yt ]; ring.
Qed.

Lemma isometric_translation :
  forall x1 x2 y1 y2 tx ty:R,
    Rsqr (x1 - x2) + Rsqr (y1 - y2) =
    Rsqr (xt x1 tx - xt x2 tx) + Rsqr (yt y1 ty - yt y2 ty).
Proof.
  intros; unfold Rsqr, xt, yt; ring.
Qed.

(******************************************************************)
(** *                         Rotation                            *)
(******************************************************************)

Definition xr (x y theta:R) : R := x * cos theta + y * sin theta.
Definition yr (x y theta:R) : R := - x * sin theta + y * cos theta.

Lemma rotation_0 : forall x y:R, xr x y 0 = x /\ yr x y 0 = y.
Proof.
  intros x y; unfold xr, yr; split; rewrite cos_0; rewrite sin_0; ring.
Qed.

Lemma rotation_PI2 :
  forall x y:R, xr x y (PI / 2) = y /\ yr x y (PI / 2) = - x.
Proof.
  intros x y; unfold xr, yr; split; rewrite cos_PI2; rewrite sin_PI2;
    ring.
Qed.

Lemma isometric_rotation_0 :
  forall x1 y1 x2 y2 theta:R,
    Rsqr (x1 - x2) + Rsqr (y1 - y2) =
    Rsqr (xr x1 y1 theta - xr x2 y2 theta) +
    Rsqr (yr x1 y1 theta - yr x2 y2 theta).
Proof.
  intros; unfold xr, yr;
    replace
    (x1 * cos theta + y1 * sin theta - (x2 * cos theta + y2 * sin theta)) with
    (cos theta * (x1 - x2) + sin theta * (y1 - y2));
    [ replace
      (- x1 * sin theta + y1 * cos theta - (- x2 * sin theta + y2 * cos theta))
      with (cos theta * (y1 - y2) + sin theta * (x2 - x1));
        [ repeat rewrite Rsqr_plus; repeat rewrite Rsqr_mult; repeat rewrite cos2;
          ring_simplify; replace (x2 - x1) with (- (x1 - x2));
          [ rewrite <- Rsqr_neg; ring | ring ]
          | ring ]
      | ring ].
Qed.

Lemma isometric_rotation :
  forall x1 y1 x2 y2 theta:R,
    dist_euc x1 y1 x2 y2 =
    dist_euc (xr x1 y1 theta) (yr x1 y1 theta) (xr x2 y2 theta)
    (yr x2 y2 theta).
Proof.
  unfold dist_euc; intros; apply Rsqr_inj;
    [ apply sqrt_positivity; apply Rplus_le_le_0_compat
      | apply sqrt_positivity; apply Rplus_le_le_0_compat
      | repeat rewrite Rsqr_sqrt;
        [ apply isometric_rotation_0
          | apply Rplus_le_le_0_compat
          | apply Rplus_le_le_0_compat ] ]; apply Rle_0_sqr.
Qed.

(******************************************************************)
(** *                       Similarity                            *)
(******************************************************************)

Lemma isometric_rot_trans :
  forall x1 y1 x2 y2 tx ty theta:R,
    Rsqr (x1 - x2) + Rsqr (y1 - y2) =
    Rsqr (xr (xt x1 tx) (yt y1 ty) theta - xr (xt x2 tx) (yt y2 ty) theta) +
    Rsqr (yr (xt x1 tx) (yt y1 ty) theta - yr (xt x2 tx) (yt y2 ty) theta).
Proof.
  intros; rewrite <- isometric_rotation_0; apply isometric_translation.
Qed.

Lemma isometric_trans_rot :
  forall x1 y1 x2 y2 tx ty theta:R,
    Rsqr (x1 - x2) + Rsqr (y1 - y2) =
    Rsqr (xt (xr x1 y1 theta) tx - xt (xr x2 y2 theta) tx) +
    Rsqr (yt (yr x1 y1 theta) ty - yt (yr x2 y2 theta) ty).
Proof.
  intros; rewrite <- isometric_translation; apply isometric_rotation_0.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/RiemannInt.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rfunctions.
Require Import SeqSeries.
Require Import Ranalysis_reg.
Require Import Rbase.
Require Import RiemannInt_SF.
Require Import Classical_Prop.
Require Import Classical_Pred_Type.
Require Import Max.
Local Open Scope R_scope.

Set Implicit Arguments.

(********************************************)
(**           Riemann's Integral            *)
(********************************************)

Definition Riemann_integrable (f:R -> R) (a b:R) : Type :=
  forall eps:posreal,
    { phi:StepFun a b &
      { psi:StepFun a b |
        (forall t:R,
          Rmin a b <= t <= Rmax a b -> Rabs (f t - phi t) <= psi t) /\
        Rabs (RiemannInt_SF psi) < eps } }.

Definition phi_sequence (un:nat -> posreal) (f:R -> R)
  (a b:R) (pr:Riemann_integrable f a b) (n:nat) :=
  projT1 (pr (un n)).

Lemma phi_sequence_prop :
  forall (un:nat -> posreal) (f:R -> R) (a b:R) (pr:Riemann_integrable f a b)
    (N:nat),
    { psi:StepFun a b |
      (forall t:R,
        Rmin a b <= t <= Rmax a b ->
        Rabs (f t - phi_sequence un pr N t) <= psi t) /\
      Rabs (RiemannInt_SF psi) < un N }.
Proof.
  intros; apply (projT2 (pr (un N))).
Qed.

Lemma RiemannInt_P1 :
  forall (f:R -> R) (a b:R),
    Riemann_integrable f a b -> Riemann_integrable f b a.
Proof.
  unfold Riemann_integrable; intros; elim (X eps); clear X; intros;
    elim p; clear p; intros; exists (mkStepFun (StepFun_P6 (pre x)));
      exists (mkStepFun (StepFun_P6 (pre x0)));
        elim p; clear p; intros; split.
  intros; apply (H t); elim H1; clear H1; intros; split;
    [ apply Rle_trans with (Rmin b a); try assumption; right;
      unfold Rmin
      | apply Rle_trans with (Rmax b a); try assumption; right;
        unfold Rmax ];
    (case (Rle_dec a b); case (Rle_dec b a); intros;
      try reflexivity || apply Rle_antisym;
        [ assumption | assumption | auto with real | auto with real ]).
  generalize H0; unfold RiemannInt_SF; case (Rle_dec a b);
    case (Rle_dec b a); intros;
      (replace
        (Int_SF (subdivision_val (mkStepFun (StepFun_P6 (pre x0))))
          (subdivision (mkStepFun (StepFun_P6 (pre x0))))) with
        (Int_SF (subdivision_val x0) (subdivision x0));
        [ idtac
          | apply StepFun_P17 with (fe x0) a b;
            [ apply StepFun_P1
              | apply StepFun_P2;
                apply (StepFun_P1 (mkStepFun (StepFun_P6 (pre x0)))) ] ]).
  apply H1.
  rewrite Rabs_Ropp; apply H1.
  rewrite Rabs_Ropp in H1; apply H1.
  apply H1.
Qed.

Lemma RiemannInt_P2 :
  forall (f:R -> R) (a b:R) (un:nat -> posreal) (vn wn:nat -> StepFun a b),
    Un_cv un 0 ->
    a <= b ->
    (forall n:nat,
      (forall t:R, Rmin a b <= t <= Rmax a b -> Rabs (f t - vn n t) <= wn n t) /\
      Rabs (RiemannInt_SF (wn n)) < un n) ->
    { l:R | Un_cv (fun N:nat => RiemannInt_SF (vn N)) l }.
Proof.
  intros; apply R_complete; unfold Un_cv in H; unfold Cauchy_crit;
    intros; assert (H3 : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H _ H3); intros N0 H4; exists N0; intros; unfold R_dist;
    unfold R_dist in H4; elim (H1 n); elim (H1 m); intros;
      replace (RiemannInt_SF (vn n) - RiemannInt_SF (vn m)) with
      (RiemannInt_SF (vn n) + -1 * RiemannInt_SF (vn m));
      [ idtac | ring ]; rewrite <- StepFun_P30;
        apply Rle_lt_trans with
          (RiemannInt_SF
            (mkStepFun (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (vn n) (vn m)))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF (mkStepFun (StepFun_P28 1 (wn n) (wn m)))).
  apply StepFun_P37; try assumption.
  intros; simpl;
    apply Rle_trans with (Rabs (vn n x - f x) + Rabs (f x - vn m x)).
  replace (vn n x + -1 * vn m x) with (vn n x - f x + (f x - vn m x));
  [ apply Rabs_triang | ring ].
  assert (H12 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H13 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  rewrite <- H12 in H11; pattern b at 2 in H11; rewrite <- H13 in H11;
    rewrite Rmult_1_l; apply Rplus_le_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H9.
  elim H11; intros; split; left; assumption.
  apply H7.
  elim H11; intros; split; left; assumption.
  rewrite StepFun_P30; rewrite Rmult_1_l; apply Rlt_trans with (un n + un m).
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (wn n)) + Rabs (RiemannInt_SF (wn m))).
  apply Rplus_le_compat; apply RRle_abs.
  apply Rplus_lt_compat; assumption.
  apply Rle_lt_trans with (Rabs (un n) + Rabs (un m)).
  apply Rplus_le_compat; apply RRle_abs.
  replace (pos (un n)) with (un n - 0); [ idtac | ring ];
  replace (pos (un m)) with (un m - 0); [ idtac | ring ];
  rewrite (double_var eps); apply Rplus_lt_compat; apply H4;
    assumption.
Qed.

Lemma RiemannInt_P3 :
  forall (f:R -> R) (a b:R) (un:nat -> posreal) (vn wn:nat -> StepFun a b),
    Un_cv un 0 ->
    (forall n:nat,
      (forall t:R, Rmin a b <= t <= Rmax a b -> Rabs (f t - vn n t) <= wn n t) /\
      Rabs (RiemannInt_SF (wn n)) < un n) ->
    { l:R | Un_cv (fun N:nat => RiemannInt_SF (vn N)) l }.
Proof.
  intros; case (Rle_dec a b); intro.
  apply RiemannInt_P2 with f un wn; assumption.
  assert (H1 : b <= a); auto with real.
  set (vn' := fun n:nat => mkStepFun (StepFun_P6 (pre (vn n))));
    set (wn' := fun n:nat => mkStepFun (StepFun_P6 (pre (wn n))));
      assert
        (H2 :
          forall n:nat,
            (forall t:R,
              Rmin b a <= t <= Rmax b a -> Rabs (f t - vn' n t) <= wn' n t) /\
            Rabs (RiemannInt_SF (wn' n)) < un n).
  intro; elim (H0 n0); intros; split.
  intros; apply (H2 t); elim H4; clear H4; intros; split;
    [ apply Rle_trans with (Rmin b a); try assumption; right;
      unfold Rmin
      | apply Rle_trans with (Rmax b a); try assumption; right;
        unfold Rmax ];
    (case (Rle_dec a b); case (Rle_dec b a); intros;
      try reflexivity || apply Rle_antisym;
        [ assumption | assumption | auto with real | auto with real ]).
  generalize H3; unfold RiemannInt_SF; case (Rle_dec a b);
    case (Rle_dec b a); unfold wn'; intros;
      (replace
        (Int_SF (subdivision_val (mkStepFun (StepFun_P6 (pre (wn n0)))))
          (subdivision (mkStepFun (StepFun_P6 (pre (wn n0)))))) with
        (Int_SF (subdivision_val (wn n0)) (subdivision (wn n0)));
        [ idtac
          | apply StepFun_P17 with (fe (wn n0)) a b;
            [ apply StepFun_P1
              | apply StepFun_P2;
                apply (StepFun_P1 (mkStepFun (StepFun_P6 (pre (wn n0))))) ] ]).
  apply H4.
  rewrite Rabs_Ropp; apply H4.
  rewrite Rabs_Ropp in H4; apply H4.
  apply H4.
  assert (H3 := RiemannInt_P2 _ _ _ _ H H1 H2); elim H3; intros;
    exists (- x); unfold Un_cv; unfold Un_cv in p;
      intros; elim (p _ H4); intros; exists x0; intros;
        generalize (H5 _ H6); unfold R_dist, RiemannInt_SF;
          case (Rle_dec b a); case (Rle_dec a b); intros.
  elim n; assumption.
  unfold vn' in H7;
    replace (Int_SF (subdivision_val (vn n0)) (subdivision (vn n0))) with
    (Int_SF (subdivision_val (mkStepFun (StepFun_P6 (pre (vn n0)))))
      (subdivision (mkStepFun (StepFun_P6 (pre (vn n0))))));
    [ unfold Rminus; rewrite Ropp_involutive; rewrite <- Rabs_Ropp;
      rewrite Ropp_plus_distr; rewrite Ropp_involutive;
        apply H7
      | symmetry ; apply StepFun_P17 with (fe (vn n0)) a b;
        [ apply StepFun_P1
          | apply StepFun_P2;
            apply (StepFun_P1 (mkStepFun (StepFun_P6 (pre (vn n0))))) ] ].
  elim n1; assumption.
  elim n2; assumption.
Qed.

Lemma RiemannInt_exists :
  forall (f:R -> R) (a b:R) (pr:Riemann_integrable f a b)
    (un:nat -> posreal),
    Un_cv un 0 ->
    { l:R | Un_cv (fun N:nat => RiemannInt_SF (phi_sequence un pr N)) l }.
Proof.
  intros f; intros;
    apply RiemannInt_P3 with
      f un (fun n:nat => proj1_sig (phi_sequence_prop un pr n));
      [ apply H | intro; apply (proj2_sig (phi_sequence_prop un pr n)) ].
Qed.

Lemma RiemannInt_P4 :
  forall (f:R -> R) (a b l:R) (pr1 pr2:Riemann_integrable f a b)
    (un vn:nat -> posreal),
    Un_cv un 0 ->
    Un_cv vn 0 ->
    Un_cv (fun N:nat => RiemannInt_SF (phi_sequence un pr1 N)) l ->
    Un_cv (fun N:nat => RiemannInt_SF (phi_sequence vn pr2 N)) l.
Proof.
  unfold Un_cv; unfold R_dist; intros f; intros;
    assert (H3 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H _ H3); clear H; intros N0 H; elim (H0 _ H3); clear H0; intros N1 H0;
    elim (H1 _ H3); clear H1; intros N2 H1; set (N := max (max N0 N1) N2);
      exists N; intros;
        apply Rle_lt_trans with
          (Rabs
            (RiemannInt_SF (phi_sequence vn pr2 n) -
              RiemannInt_SF (phi_sequence un pr1 n)) +
            Rabs (RiemannInt_SF (phi_sequence un pr1 n) - l)).
  replace (RiemannInt_SF (phi_sequence vn pr2 n) - l) with
  (RiemannInt_SF (phi_sequence vn pr2 n) -
    RiemannInt_SF (phi_sequence un pr1 n) +
    (RiemannInt_SF (phi_sequence un pr1 n) - l)); [ apply Rabs_triang | ring ].
  replace eps with (2 * (eps / 3) + eps / 3).
  apply Rplus_lt_compat.
  elim (phi_sequence_prop vn pr2 n); intros psi_vn H5;
    elim (phi_sequence_prop un pr1 n); intros psi_un H6;
      replace
      (RiemannInt_SF (phi_sequence vn pr2 n) -
        RiemannInt_SF (phi_sequence un pr1 n)) with
      (RiemannInt_SF (phi_sequence vn pr2 n) +
        -1 * RiemannInt_SF (phi_sequence un pr1 n)); [ idtac | ring ];
      rewrite <- StepFun_P30.
  case (Rle_dec a b); intro.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P32
          (mkStepFun
            (StepFun_P28 (-1) (phi_sequence vn pr2 n)
              (phi_sequence un pr1 n)))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF (mkStepFun (StepFun_P28 1 psi_un psi_vn))).
  apply StepFun_P37; try assumption; intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with
      (Rabs (phi_sequence vn pr2 n x - f x) +
        Rabs (f x - phi_sequence un pr1 n x)).
  replace (phi_sequence vn pr2 n x + -1 * phi_sequence un pr1 n x) with
  (phi_sequence vn pr2 n x - f x + (f x - phi_sequence un pr1 n x));
  [ apply Rabs_triang | ring ].
  assert (H10 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H11 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  rewrite (Rplus_comm (psi_un x)); apply Rplus_le_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; elim H5; intros; apply H8.
  rewrite H10; rewrite H11; elim H7; intros; split; left; assumption.
  elim H6; intros; apply H8.
  rewrite H10; rewrite H11; elim H7; intros; split; left; assumption.
  rewrite StepFun_P30; rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat.
  apply Rlt_trans with (pos (un n)).
  elim H6; intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF psi_un)).
  apply RRle_abs.
  assumption.
  replace (pos (un n)) with (Rabs (un n - 0));
  [ apply H; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_trans with (max N0 N1);
      apply le_max_l
    | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
      apply Rle_ge; left; apply (cond_pos (un n)) ].
  apply Rlt_trans with (pos (vn n)).
  elim H5; intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF psi_vn)).
  apply RRle_abs; assumption.
  assumption.
  replace (pos (vn n)) with (Rabs (vn n - 0));
  [ apply H0; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_trans with (max N0 N1);
      [ apply le_max_r | apply le_max_l ]
    | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
      apply Rle_ge; left; apply (cond_pos (vn n)) ].
  rewrite StepFun_P39; rewrite Rabs_Ropp;
    apply Rle_lt_trans with
      (RiemannInt_SF
        (mkStepFun
          (StepFun_P32
            (mkStepFun
              (StepFun_P6
                (pre
                  (mkStepFun
                    (StepFun_P28 (-1) (phi_sequence vn pr2 n)
                      (phi_sequence un pr1 n))))))))).
  apply StepFun_P34; try auto with real.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun (StepFun_P6 (pre (mkStepFun (StepFun_P28 1 psi_vn psi_un)))))).
  apply StepFun_P37.
  auto with real.
  intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with
      (Rabs (phi_sequence vn pr2 n x - f x) +
        Rabs (f x - phi_sequence un pr1 n x)).
  replace (phi_sequence vn pr2 n x + -1 * phi_sequence un pr1 n x) with
  (phi_sequence vn pr2 n x - f x + (f x - phi_sequence un pr1 n x));
  [ apply Rabs_triang | ring ].
  assert (H10 : Rmin a b = b).
  unfold Rmin; case (Rle_dec a b); intro;
    [ elim n0; assumption | reflexivity ].
  assert (H11 : Rmax a b = a).
  unfold Rmax; case (Rle_dec a b); intro;
    [ elim n0; assumption | reflexivity ].
  apply Rplus_le_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; elim H5; intros; apply H8.
  rewrite H10; rewrite H11; elim H7; intros; split; left; assumption.
  elim H6; intros; apply H8.
  rewrite H10; rewrite H11; elim H7; intros; split; left; assumption.
  rewrite <-
    (Ropp_involutive
      (RiemannInt_SF
        (mkStepFun
          (StepFun_P6 (pre (mkStepFun (StepFun_P28 1 psi_vn psi_un)))))))
    ; rewrite <- StepFun_P39; rewrite StepFun_P30; rewrite Rmult_1_l;
      rewrite double; rewrite Ropp_plus_distr; apply Rplus_lt_compat.
  apply Rlt_trans with (pos (vn n)).
  elim H5; intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF psi_vn)).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  assumption.
  replace (pos (vn n)) with (Rabs (vn n - 0));
  [ apply H0; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_trans with (max N0 N1);
      [ apply le_max_r | apply le_max_l ]
    | unfold R_dist; unfold Rminus; rewrite Ropp_0;
      rewrite Rplus_0_r; apply Rabs_right; apply Rle_ge;
        left; apply (cond_pos (vn n)) ].
  apply Rlt_trans with (pos (un n)).
  elim H6; intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF psi_un)).
  rewrite <- Rabs_Ropp; apply RRle_abs; assumption.
  assumption.
  replace (pos (un n)) with (Rabs (un n - 0));
  [ apply H; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_trans with (max N0 N1);
      apply le_max_l
    | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
      apply Rle_ge; left; apply (cond_pos (un n)) ].
  apply H1; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_max_r.
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
Qed.

Lemma RinvN_pos : forall n:nat, 0 < / (INR n + 1).
Proof.
  intro; apply Rinv_0_lt_compat; apply Rplus_le_lt_0_compat;
    [ apply pos_INR | apply Rlt_0_1 ].
Qed.

Definition RinvN (N:nat) : posreal := mkposreal _ (RinvN_pos N).

Lemma RinvN_cv : Un_cv RinvN 0.
Proof.
  unfold Un_cv; intros; assert (H0 := archimed (/ eps)); elim H0;
    clear H0; intros; assert (H2 : (0 <= up (/ eps))%Z).
  apply le_IZR; left; apply Rlt_trans with (/ eps);
    [ apply Rinv_0_lt_compat; assumption | assumption ].
  elim (IZN _ H2); intros; exists x; intros; unfold R_dist;
    simpl; unfold Rminus; rewrite Ropp_0;
      rewrite Rplus_0_r; assert (H5 : 0 < INR n + 1).
  apply Rplus_le_lt_0_compat; [ apply pos_INR | apply Rlt_0_1 ].
  rewrite Rabs_right;
    [ idtac
      | left; change (0 < / (INR n + 1)); apply Rinv_0_lt_compat;
        assumption ]; apply Rle_lt_trans with (/ (INR x + 1)).
  apply Rle_Rinv.
  apply Rplus_le_lt_0_compat; [ apply pos_INR | apply Rlt_0_1 ].
  assumption.
  do 2 rewrite <- (Rplus_comm 1); apply Rplus_le_compat_l; apply le_INR;
    apply H4.
  rewrite <- (Rinv_involutive eps).
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat.
  apply Rinv_0_lt_compat; assumption.
  apply Rplus_le_lt_0_compat; [ apply pos_INR | apply Rlt_0_1 ].
  apply Rlt_trans with (INR x);
    [ rewrite INR_IZR_INZ; rewrite <- H3; apply H0
      | pattern (INR x) at 1; rewrite <- Rplus_0_r;
        apply Rplus_lt_compat_l; apply Rlt_0_1 ].
  red; intro; rewrite H6 in H; elim (Rlt_irrefl _ H).
Qed.

(**********)
Definition RiemannInt (f:R -> R) (a b:R) (pr:Riemann_integrable f a b) : R :=
  let (a,_) := RiemannInt_exists pr RinvN RinvN_cv in a.

Lemma RiemannInt_P5 :
  forall (f:R -> R) (a b:R) (pr1 pr2:Riemann_integrable f a b),
    RiemannInt pr1 = RiemannInt pr2.
Proof.
  intros; unfold RiemannInt;
    case (RiemannInt_exists pr1 RinvN RinvN_cv);
    case (RiemannInt_exists pr2 RinvN RinvN_cv); intros;
      eapply UL_sequence;
        [ apply u0
          | apply RiemannInt_P4 with pr2 RinvN; apply RinvN_cv || assumption ].
Qed.

(***************************************)
(** C°([a,b]) is included in L1([a,b]) *)
(***************************************)

Lemma maxN :
  forall (a b:R) (del:posreal),
    a < b -> { n:nat | a + INR n * del < b /\ b <= a + INR (S n) * del }.
Proof.
  intros; set (I := fun n:nat => a + INR n * del < b);
    assert (H0 :  exists n : nat, I n).
  exists 0%nat; unfold I; rewrite Rmult_0_l; rewrite Rplus_0_r;
    assumption.
  cut (Nbound I).
  intro; assert (H2 := Nzorn H0 H1); elim H2; intros; exists x; elim p; intros;
    split.
  apply H3.
  case (total_order_T (a + INR (S x) * del) b); intro.
  elim s; intro.
  assert (H5 := H4 (S x) a0); elim (le_Sn_n _ H5).
  right; symmetry ; assumption.
  left; apply r.
  assert (H1 : 0 <= (b - a) / del).
  unfold Rdiv; apply Rmult_le_pos;
    [ apply Rge_le; apply Rge_minus; apply Rle_ge; left; apply H
      | left; apply Rinv_0_lt_compat; apply (cond_pos del) ].
  elim (archimed ((b - a) / del)); intros;
    assert (H4 : (0 <= up ((b - a) / del))%Z).
  apply le_IZR; simpl; left; apply Rle_lt_trans with ((b - a) / del);
    assumption.
  assert (H5 := IZN _ H4); elim H5; clear H5; intros N H5;
    unfold Nbound; exists N; intros; unfold I in H6;
      apply INR_le; rewrite H5 in H2; rewrite <- INR_IZR_INZ in H2;
        left; apply Rle_lt_trans with ((b - a) / del); try assumption;
          apply Rmult_le_reg_l with (pos del);
            [ apply (cond_pos del)
              | unfold Rdiv; rewrite <- (Rmult_comm (/ del));
                rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
                  [ rewrite Rmult_1_l; rewrite Rmult_comm; apply Rplus_le_reg_l with a;
                    replace (a + (b - a)) with b; [ left; assumption | ring ]
                    | assert (H7 := cond_pos del); red; intro; rewrite H8 in H7;
                      elim (Rlt_irrefl _ H7) ] ].
Qed.

Fixpoint SubEquiN (N:nat) (x y:R) (del:posreal) : Rlist :=
  match N with
    | O => cons y nil
    | S p => cons x (SubEquiN p (x + del) y del)
  end.

Definition max_N (a b:R) (del:posreal) (h:a < b) : nat :=
  let (N,_) := maxN del h in N.

Definition SubEqui (a b:R) (del:posreal) (h:a < b) : Rlist :=
  SubEquiN (S (max_N del h)) a b del.

Lemma Heine_cor1 :
  forall (f:R -> R) (a b:R),
    a < b ->
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    forall eps:posreal,
      { delta:posreal |
        delta <= b - a /\
        (forall x y:R,
          a <= x <= b ->
          a <= y <= b -> Rabs (x - y) < delta -> Rabs (f x - f y) < eps) }.
Proof.
  intro f; intros;
    set
      (E :=
        fun l:R =>
          0 < l <= b - a /\
          (forall x y:R,
            a <= x <= b ->
            a <= y <= b -> Rabs (x - y) < l -> Rabs (f x - f y) < eps));
      assert (H1 : bound E).
  unfold bound; exists (b - a); unfold is_upper_bound; intros;
    unfold E in H1; elim H1; clear H1; intros H1 _; elim H1;
      intros; assumption.
  assert (H2 :  exists x : R, E x).
  assert (H2 := Heine f (fun x:R => a <= x <= b) (compact_P3 a b) H0 eps);
    elim H2; intros; exists (Rmin x (b - a)); unfold E;
      split;
        [ split;
          [ unfold Rmin; case (Rle_dec x (b - a)); intro;
            [ apply (cond_pos x) | apply Rlt_Rminus; assumption ]
            | apply Rmin_r ]
          | intros; apply H3; try assumption; apply Rlt_le_trans with (Rmin x (b - a));
            [ assumption | apply Rmin_l ] ].
  assert (H3 := completeness E H1 H2); elim H3; intros; cut (0 < x <= b - a).
  intro; elim H4; clear H4; intros; exists (mkposreal _ H4); split.
  apply H5.
  unfold is_lub in p; elim p; intros; unfold is_upper_bound in H6;
    set (D := Rabs (x0 - y)); elim (classic (exists y : R, D < y /\ E y));
      intro.
  elim H11; intros; elim H12; clear H12; intros; unfold E in H13; elim H13;
    intros; apply H15; assumption.
  assert (H12 := not_ex_all_not _ (fun y:R => D < y /\ E y) H11);
    assert (H13 : is_upper_bound E D).
  unfold is_upper_bound; intros; assert (H14 := H12 x1);
    elim (not_and_or (D < x1) (E x1) H14); intro.
  case (Rle_dec x1 D); intro.
  assumption.
  elim H15; auto with real.
  elim H15; assumption.
  assert (H14 := H7 _ H13); elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H14 H10)).
  unfold is_lub in p; unfold is_upper_bound in p; elim p; clear p; intros;
    split.
  elim H2; intros; assert (H7 := H4 _ H6); unfold E in H6; elim H6; clear H6;
    intros H6 _; elim H6; intros; apply Rlt_le_trans with x0;
      assumption.
  apply H5; intros; unfold E in H6; elim H6; clear H6; intros H6 _; elim H6;
    intros; assumption.
Qed.

Lemma Heine_cor2 :
  forall (f:R -> R) (a b:R),
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    forall eps:posreal,
      { delta:posreal |
        forall x y:R,
          a <= x <= b ->
          a <= y <= b -> Rabs (x - y) < delta -> Rabs (f x - f y) < eps }.
Proof.
  intro f; intros; case (total_order_T a b); intro.
  elim s; intro.
  assert (H0 := Heine_cor1 a0 H eps); elim H0; intros; exists x;
    elim p; intros; apply H2; assumption.
  exists (mkposreal _ Rlt_0_1); intros; assert (H3 : x = y);
    [ elim H0; elim H1; intros; rewrite b0 in H3; rewrite b0 in H5;
      apply Rle_antisym; apply Rle_trans with b; assumption
      | rewrite H3; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
        apply (cond_pos eps) ].
  exists (mkposreal _ Rlt_0_1); intros; elim H0; intros;
    elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ (Rle_trans _ _ _ H3 H4) r)).
Qed.

Lemma SubEqui_P1 :
  forall (a b:R) (del:posreal) (h:a < b), pos_Rl (SubEqui del h) 0 = a.
Proof.
  intros; unfold SubEqui; case (maxN del h); intros; reflexivity.
Qed.

Lemma SubEqui_P2 :
  forall (a b:R) (del:posreal) (h:a < b),
    pos_Rl (SubEqui del h) (pred (Rlength (SubEqui del h))) = b.
Proof.
  intros; unfold SubEqui; case (maxN del h); intros; clear a0;
    cut
      (forall (x:nat) (a:R) (del:posreal),
        pos_Rl (SubEquiN (S x) a b del)
        (pred (Rlength (SubEquiN (S x) a b del))) = b);
      [ intro; apply H
        | simple induction x0;
          [ intros; reflexivity
            | intros;
              change
                (pos_Rl (SubEquiN (S n) (a0 + del0) b del0)
                  (pred (Rlength (SubEquiN (S n) (a0 + del0) b del0))) = b)
               ; apply H ] ].
Qed.

Lemma SubEqui_P3 :
  forall (N:nat) (a b:R) (del:posreal), Rlength (SubEquiN N a b del) = S N.
Proof.
  simple induction N; intros;
    [ reflexivity | simpl; rewrite H; reflexivity ].
Qed.

Lemma SubEqui_P4 :
  forall (N:nat) (a b:R) (del:posreal) (i:nat),
    (i < S N)%nat -> pos_Rl (SubEquiN (S N) a b del) i = a + INR i * del.
Proof.
  simple induction N;
    [ intros; inversion H; [ simpl; ring | elim (le_Sn_O _ H1) ]
      | intros; induction  i as [| i Hreci];
        [ simpl; ring
          | change
            (pos_Rl (SubEquiN (S n) (a + del) b del) i = a + INR (S i) * del)
           ; rewrite H; [ rewrite S_INR; ring | apply lt_S_n; apply H0 ] ] ].
Qed.

Lemma SubEqui_P5 :
  forall (a b:R) (del:posreal) (h:a < b),
    Rlength (SubEqui del h) = S (S (max_N del h)).
Proof.
  intros; unfold SubEqui; apply SubEqui_P3.
Qed.

Lemma SubEqui_P6 :
  forall (a b:R) (del:posreal) (h:a < b) (i:nat),
    (i < S (max_N del h))%nat -> pos_Rl (SubEqui del h) i = a + INR i * del.
Proof.
  intros; unfold SubEqui; apply SubEqui_P4; assumption.
Qed.

Lemma SubEqui_P7 :
  forall (a b:R) (del:posreal) (h:a < b), ordered_Rlist (SubEqui del h).
Proof.
  intros; unfold ordered_Rlist; intros; rewrite SubEqui_P5 in H;
    simpl in H; inversion H.
  rewrite (SubEqui_P6 del h (i:=(max_N del h))).
  replace (S (max_N del h)) with (pred (Rlength (SubEqui del h))).
  rewrite SubEqui_P2; unfold max_N; case (maxN del h); intros; left;
    elim a0; intros; assumption.
  rewrite SubEqui_P5; reflexivity.
  apply lt_n_Sn.
  repeat rewrite SubEqui_P6.
  3: assumption.
  2: apply le_lt_n_Sm; assumption.
  apply Rplus_le_compat_l; rewrite S_INR; rewrite Rmult_plus_distr_r;
    pattern (INR i * del) at 1; rewrite <- Rplus_0_r;
      apply Rplus_le_compat_l; rewrite Rmult_1_l; left;
        apply (cond_pos del).
Qed.

Lemma SubEqui_P8 :
  forall (a b:R) (del:posreal) (h:a < b) (i:nat),
    (i < Rlength (SubEqui del h))%nat -> a <= pos_Rl (SubEqui del h) i <= b.
Proof.
  intros; split.
  pattern a at 1; rewrite <- (SubEqui_P1 del h); apply RList_P5.
  apply SubEqui_P7.
  elim (RList_P3 (SubEqui del h) (pos_Rl (SubEqui del h) i)); intros; apply H1;
    exists i; split; [ reflexivity | assumption ].
  pattern b at 2; rewrite <- (SubEqui_P2 del h); apply RList_P7;
    [ apply SubEqui_P7
      | elim (RList_P3 (SubEqui del h) (pos_Rl (SubEqui del h) i)); intros;
        apply H1; exists i; split; [ reflexivity | assumption ] ].
Qed.

Lemma SubEqui_P9 :
  forall (a b:R) (del:posreal) (f:R -> R) (h:a < b),
    { g:StepFun a b |
      g b = f b /\
      (forall i:nat,
        (i < pred (Rlength (SubEqui del h)))%nat ->
        constant_D_eq g
        (co_interval (pos_Rl (SubEqui del h) i)
          (pos_Rl (SubEqui del h) (S i)))
        (f (pos_Rl (SubEqui del h) i))) }.
Proof.
  intros; apply StepFun_P38;
    [ apply SubEqui_P7 | apply SubEqui_P1 | apply SubEqui_P2 ].
Qed.

Lemma RiemannInt_P6 :
  forall (f:R -> R) (a b:R),
    a < b ->
    (forall x:R, a <= x <= b -> continuity_pt f x) -> Riemann_integrable f a b.
Proof.
  intros; unfold Riemann_integrable; intro;
    assert (H1 : 0 < eps / (2 * (b - a))).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos eps)
      | apply Rinv_0_lt_compat; apply Rmult_lt_0_compat;
        [ prove_sup0 | apply Rlt_Rminus; assumption ] ].
  assert (H2 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; left; assumption ].
  assert (H3 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; left; assumption ].
  elim (Heine_cor2 H0 (mkposreal _ H1)); intros del H4;
    elim (SubEqui_P9 del f H); intros phi [H5 H6]; split with phi;
      split with (mkStepFun (StepFun_P4 a b (eps / (2 * (b - a)))));
        split.
  2: rewrite StepFun_P18; unfold Rdiv; rewrite Rinv_mult_distr.
  2: do 2 rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  2: rewrite Rmult_1_r; rewrite Rabs_right.
  2: apply Rmult_lt_reg_l with 2.
  2: prove_sup0.
  2: rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  2: rewrite Rmult_1_l; pattern (pos eps) at 1; rewrite <- Rplus_0_r;
    rewrite double; apply Rplus_lt_compat_l; apply (cond_pos eps).
  2: discrR.
  2: apply Rle_ge; left; apply Rmult_lt_0_compat.
  2: apply (cond_pos eps).
  2: apply Rinv_0_lt_compat; prove_sup0.
  2: apply Rminus_eq_contra; red; intro; clear H6; rewrite H7 in H;
    elim (Rlt_irrefl _ H).
  2: discrR.
  2: apply Rminus_eq_contra; red; intro; clear H6; rewrite H7 in H;
    elim (Rlt_irrefl _ H).
  intros; rewrite H2 in H7; rewrite H3 in H7; simpl;
    unfold fct_cte;
      cut
        (forall t:R,
          a <= t <= b ->
          t = b \/
          (exists i : nat,
            (i < pred (Rlength (SubEqui del H)))%nat /\
            co_interval (pos_Rl (SubEqui del H) i) (pos_Rl (SubEqui del H) (S i))
            t)).
  intro; elim (H8 _ H7); intro.
  rewrite H9; rewrite H5; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; left; assumption.
  elim H9; clear H9; intros I [H9 H10]; assert (H11 := H6 I H9 t H10);
    rewrite H11; left; apply H4.
  assumption.
  apply SubEqui_P8; apply lt_trans with (pred (Rlength (SubEqui del H))).
  assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H12 in H9;
    elim (lt_n_O _ H9).
  unfold co_interval in H10; elim H10; clear H10; intros; rewrite Rabs_right.
  rewrite SubEqui_P5 in H9; simpl in H9; inversion H9.
  apply Rplus_lt_reg_r with (pos_Rl (SubEqui del H) (max_N del H)).
  replace
  (pos_Rl (SubEqui del H) (max_N del H) +
    (t - pos_Rl (SubEqui del H) (max_N del H))) with t;
  [ idtac | ring ]; apply Rlt_le_trans with b.
  rewrite H14 in H12;
    assert (H13 : S (max_N del H) = pred (Rlength (SubEqui del H))).
  rewrite SubEqui_P5; reflexivity.
  rewrite H13 in H12; rewrite SubEqui_P2 in H12; apply H12.
  rewrite SubEqui_P6.
  2: apply lt_n_Sn.
  unfold max_N; case (maxN del H); intros; elim a0; clear a0;
    intros _ H13; replace (a + INR x * del + del) with (a + INR (S x) * del);
      [ assumption | rewrite S_INR; ring ].
  apply Rplus_lt_reg_r with (pos_Rl (SubEqui del H) I);
    replace (pos_Rl (SubEqui del H) I + (t - pos_Rl (SubEqui del H) I)) with t;
    [ idtac | ring ];
    replace (pos_Rl (SubEqui del H) I + del) with (pos_Rl (SubEqui del H) (S I)).
  assumption.
  repeat rewrite SubEqui_P6.
  rewrite S_INR; ring.
  assumption.
  apply le_lt_n_Sm; assumption.
  apply Rge_minus; apply Rle_ge; assumption.
  intros; clear H0 H1 H4 phi H5 H6 t H7; case (Req_dec t0 b); intro.
  left; assumption.
  right; set (I := fun j:nat => a + INR j * del <= t0);
    assert (H1 :  exists n : nat, I n).
  exists 0%nat; unfold I; rewrite Rmult_0_l; rewrite Rplus_0_r; elim H8;
    intros; assumption.
  assert (H4 : Nbound I).
  unfold Nbound; exists (S (max_N del H)); intros; unfold max_N;
    case (maxN del H); intros; elim a0; clear a0; intros _ H5;
      apply INR_le; apply Rmult_le_reg_l with (pos del).
  apply (cond_pos del).
  apply Rplus_le_reg_l with a; do 2 rewrite (Rmult_comm del);
    apply Rle_trans with t0; unfold I in H4; try assumption;
      apply Rle_trans with b; try assumption; elim H8; intros;
        assumption.
  elim (Nzorn H1 H4); intros N [H5 H6]; assert (H7 : (N < S (max_N del H))%nat).
  unfold max_N; case (maxN del H); intros; apply INR_lt;
    apply Rmult_lt_reg_l with (pos del).
  apply (cond_pos del).
  apply Rplus_lt_reg_r with a; do 2 rewrite (Rmult_comm del);
    apply Rle_lt_trans with t0; unfold I in H5; try assumption;
      elim a0; intros; apply Rlt_le_trans with b; try assumption;
        elim H8; intros.
  elim H11; intro.
  assumption.
  elim H0; assumption.
  exists N; split.
  rewrite SubEqui_P5; simpl; assumption.
  unfold co_interval; split.
  rewrite SubEqui_P6.
  apply H5.
  assumption.
  inversion H7.
  replace (S (max_N del H)) with (pred (Rlength (SubEqui del H))).
  rewrite (SubEqui_P2 del H); elim H8; intros.
  elim H11; intro.
  assumption.
  elim H0; assumption.
  rewrite SubEqui_P5; reflexivity.
  rewrite SubEqui_P6.
  case (Rle_dec (a + INR (S N) * del) t0); intro.
  assert (H11 := H6 (S N) r); elim (le_Sn_n _ H11).
  auto with real.
  apply le_lt_n_Sm; assumption.
Qed.

Lemma RiemannInt_P7 : forall (f:R -> R) (a:R), Riemann_integrable f a a.
Proof.
  unfold Riemann_integrable; intro f; intros;
    split with (mkStepFun (StepFun_P4 a a (f a)));
      split with (mkStepFun (StepFun_P4 a a 0)); split.
  intros; simpl; unfold fct_cte; replace t with a.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; right;
    reflexivity.
  generalize H; unfold Rmin, Rmax; case (Rle_dec a a); intros; elim H0;
    intros; apply Rle_antisym; assumption.
  rewrite StepFun_P18; rewrite Rmult_0_l; rewrite Rabs_R0; apply (cond_pos eps).
Qed.

Lemma continuity_implies_RiemannInt :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall x:R, a <= x <= b -> continuity_pt f x) -> Riemann_integrable f a b.
Proof.
  intros; case (total_order_T a b); intro;
    [ elim s; intro;
      [ apply RiemannInt_P6; assumption | rewrite b0; apply RiemannInt_P7 ]
      | elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)) ].
Qed.

Lemma RiemannInt_P8 :
  forall (f:R -> R) (a b:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable f b a), RiemannInt pr1 = - RiemannInt pr2.
Proof.
  intro f; intros; eapply UL_sequence.
  unfold RiemannInt; case (RiemannInt_exists pr1 RinvN RinvN_cv);
    intros; apply u.
  unfold RiemannInt; case (RiemannInt_exists pr2 RinvN RinvN_cv);
    intros;
      cut
        (exists psi1 : nat -> StepFun a b,
          (forall n:nat,
            (forall t:R,
              Rmin a b <= t /\ t <= Rmax a b ->
              Rabs (f t - phi_sequence RinvN pr1 n t) <= psi1 n t) /\
            Rabs (RiemannInt_SF (psi1 n)) < RinvN n)).
  cut
    (exists psi2 : nat -> StepFun b a,
      (forall n:nat,
        (forall t:R,
          Rmin a b <= t /\ t <= Rmax a b ->
          Rabs (f t - phi_sequence RinvN pr2 n t) <= psi2 n t) /\
        Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  intros; elim H; clear H; intros psi2 H; elim H0; clear H0; intros psi1 H0;
    assert (H1 := RinvN_cv); unfold Un_cv; intros;
      assert (H3 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  unfold Un_cv in H1; elim (H1 _ H3); clear H1; intros N0 H1;
    unfold R_dist in H1; simpl in H1;
      assert (H4 : forall n:nat, (n >= N0)%nat -> RinvN n < eps / 3).
  intros; assert (H5 := H1 _ H4);
    replace (pos (RinvN n)) with (Rabs (/ (INR n + 1) - 0));
    [ assumption
      | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
        left; apply (cond_pos (RinvN n)) ].
  clear H1; unfold Un_cv in u; elim (u _ H3); clear u; intros N1 H1;
    exists (max N0 N1); intros; unfold R_dist;
      apply Rle_lt_trans with
        (Rabs
          (RiemannInt_SF (phi_sequence RinvN pr1 n) +
            RiemannInt_SF (phi_sequence RinvN pr2 n)) +
          Rabs (RiemannInt_SF (phi_sequence RinvN pr2 n) - x)).
  rewrite <- (Rabs_Ropp (RiemannInt_SF (phi_sequence RinvN pr2 n) - x));
    replace (RiemannInt_SF (phi_sequence RinvN pr1 n) - - x) with
    (RiemannInt_SF (phi_sequence RinvN pr1 n) +
      RiemannInt_SF (phi_sequence RinvN pr2 n) +
      - (RiemannInt_SF (phi_sequence RinvN pr2 n) - x));
    [ apply Rabs_triang | ring ].
  replace eps with (2 * (eps / 3) + eps / 3).
  apply Rplus_lt_compat.
  rewrite (StepFun_P39 (phi_sequence RinvN pr2 n));
    replace
    (RiemannInt_SF (phi_sequence RinvN pr1 n) +
      - RiemannInt_SF (mkStepFun (StepFun_P6 (pre (phi_sequence RinvN pr2 n)))))
    with
      (RiemannInt_SF (phi_sequence RinvN pr1 n) +
        -1 *
        RiemannInt_SF (mkStepFun (StepFun_P6 (pre (phi_sequence RinvN pr2 n)))));
      [ idtac | ring ]; rewrite <- StepFun_P30.
  case (Rle_dec a b); intro.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P32
          (mkStepFun
            (StepFun_P28 (-1) (phi_sequence RinvN pr1 n)
              (mkStepFun (StepFun_P6 (pre (phi_sequence RinvN pr2 n))))))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P28 1 (psi1 n) (mkStepFun (StepFun_P6 (pre (psi2 n))))))).
  apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with
      (Rabs (phi_sequence RinvN pr1 n x0 - f x0) +
        Rabs (f x0 - phi_sequence RinvN pr2 n x0)).
  replace (phi_sequence RinvN pr1 n x0 + -1 * phi_sequence RinvN pr2 n x0) with
  (phi_sequence RinvN pr1 n x0 - f x0 + (f x0 - phi_sequence RinvN pr2 n x0));
  [ apply Rabs_triang | ring ].
  assert (H7 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H8 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  apply Rplus_le_compat.
  elim (H0 n); intros; rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H9;
    rewrite H7; rewrite H8.
  elim H6; intros; split; left; assumption.
  elim (H n); intros; apply H9; rewrite H7; rewrite H8.
  elim H6; intros; split; left; assumption.
  rewrite StepFun_P30; rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat.
  elim (H0 n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n)));
    [ apply RRle_abs
      | apply Rlt_trans with (pos (RinvN n));
        [ assumption
          | apply H4; unfold ge; apply le_trans with (max N0 N1);
            [ apply le_max_l | assumption ] ] ].
  elim (H n); intros;
    rewrite <-
      (Ropp_involutive (RiemannInt_SF (mkStepFun (StepFun_P6 (pre (psi2 n))))))
      ; rewrite <- StepFun_P39;
        apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n)));
          [ rewrite <- Rabs_Ropp; apply RRle_abs
            | apply Rlt_trans with (pos (RinvN n));
              [ assumption
                | apply H4; unfold ge; apply le_trans with (max N0 N1);
                  [ apply le_max_l | assumption ] ] ].
  assert (Hyp : b <= a).
  auto with real.
  rewrite StepFun_P39; rewrite Rabs_Ropp;
    apply Rle_lt_trans with
      (RiemannInt_SF
        (mkStepFun
          (StepFun_P32
            (mkStepFun
              (StepFun_P6
                (StepFun_P28 (-1) (phi_sequence RinvN pr1 n)
                  (mkStepFun (StepFun_P6 (pre (phi_sequence RinvN pr2 n)))))))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P28 1 (mkStepFun (StepFun_P6 (pre (psi1 n)))) (psi2 n)))).
  apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with
      (Rabs (phi_sequence RinvN pr1 n x0 - f x0) +
        Rabs (f x0 - phi_sequence RinvN pr2 n x0)).
  replace (phi_sequence RinvN pr1 n x0 + -1 * phi_sequence RinvN pr2 n x0) with
  (phi_sequence RinvN pr1 n x0 - f x0 + (f x0 - phi_sequence RinvN pr2 n x0));
  [ apply Rabs_triang | ring ].
  assert (H7 : Rmin a b = b).
  unfold Rmin; case (Rle_dec a b); intro;
    [ elim n0; assumption | reflexivity ].
  assert (H8 : Rmax a b = a).
  unfold Rmax; case (Rle_dec a b); intro;
    [ elim n0; assumption | reflexivity ].
  apply Rplus_le_compat.
  elim (H0 n); intros; rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H9;
    rewrite H7; rewrite H8.
  elim H6; intros; split; left; assumption.
  elim (H n); intros; apply H9; rewrite H7; rewrite H8; elim H6; intros; split;
    left; assumption.
  rewrite StepFun_P30; rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat.
  elim (H0 n); intros;
    rewrite <-
      (Ropp_involutive (RiemannInt_SF (mkStepFun (StepFun_P6 (pre (psi1 n))))))
      ; rewrite <- StepFun_P39;
        apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n)));
          [ rewrite <- Rabs_Ropp; apply RRle_abs
            | apply Rlt_trans with (pos (RinvN n));
              [ assumption
                | apply H4; unfold ge; apply le_trans with (max N0 N1);
                  [ apply le_max_l | assumption ] ] ].
  elim (H n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n)));
    [ apply RRle_abs
      | apply Rlt_trans with (pos (RinvN n));
        [ assumption
          | apply H4; unfold ge; apply le_trans with (max N0 N1);
            [ apply le_max_l | assumption ] ] ].
  unfold R_dist in H1; apply H1; unfold ge;
    apply le_trans with (max N0 N1); [ apply le_max_r | assumption ].
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr2 n)); intro;
    rewrite Rmin_comm; rewrite RmaxSym;
      apply (proj2_sig (phi_sequence_prop RinvN pr2 n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr1 n)).
Qed.

Lemma RiemannInt_P9 :
  forall (f:R -> R) (a:R) (pr:Riemann_integrable f a a), RiemannInt pr = 0.
Proof.
  intros; assert (H := RiemannInt_P8 pr pr); apply Rmult_eq_reg_l with 2;
    [ rewrite Rmult_0_r; rewrite double; pattern (RiemannInt pr) at 2;
      rewrite H; apply Rplus_opp_r
      | discrR ].
Qed.

Lemma Req_EM_T : forall r1 r2:R, {r1 = r2} + {r1 <> r2}.
Proof.
  intros; elim (total_order_T r1 r2); intros;
    [ elim a; intro;
      [ right; red; intro; rewrite H in a0; elim (Rlt_irrefl r2 a0)
        | left; assumption ]
      | right; red; intro; rewrite H in b; elim (Rlt_irrefl r2 b) ].
Qed.

(* L1([a,b]) is a vectorial space *)
Lemma RiemannInt_P10 :
  forall (f g:R -> R) (a b l:R),
    Riemann_integrable f a b ->
    Riemann_integrable g a b ->
    Riemann_integrable (fun x:R => f x + l * g x) a b.
Proof.
  unfold Riemann_integrable; intros f g; intros; case (Req_EM_T l 0);
    intro.
  elim (X eps); intros; split with x; elim p; intros; split with x0; elim p0;
    intros; split; try assumption; rewrite e; intros;
      rewrite Rmult_0_l; rewrite Rplus_0_r; apply H; assumption.
  assert (H : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos eps) | apply Rinv_0_lt_compat; prove_sup0 ].
  assert (H0 : 0 < eps / (2 * Rabs l)).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos eps)
      | apply Rinv_0_lt_compat; apply Rmult_lt_0_compat;
        [ prove_sup0 | apply Rabs_pos_lt; assumption ] ].
  elim (X (mkposreal _ H)); intros; elim (X0 (mkposreal _ H0)); intros;
    split with (mkStepFun (StepFun_P28 l x x0)); elim p0;
      elim p; intros; split with (mkStepFun (StepFun_P28 (Rabs l) x1 x2));
        elim p1; elim p2; clear p1 p2 p0 p X X0; intros; split.
  intros; simpl;
    apply Rle_trans with (Rabs (f t - x t) + Rabs (l * (g t - x0 t))).
  replace (f t + l * g t - (x t + l * x0 t)) with
  (f t - x t + l * (g t - x0 t)); [ apply Rabs_triang | ring ].
  apply Rplus_le_compat;
    [ apply H3; assumption
      | rewrite Rabs_mult; apply Rmult_le_compat_l;
        [ apply Rabs_pos | apply H1; assumption ] ].
  rewrite StepFun_P30;
    apply Rle_lt_trans with
      (Rabs (RiemannInt_SF x1) + Rabs (Rabs l * RiemannInt_SF x2)).
  apply Rabs_triang.
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply H4.
  rewrite Rabs_mult; rewrite Rabs_Rabsolu; apply Rmult_lt_reg_l with (/ Rabs l).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym;
    [ rewrite Rmult_1_l;
      replace (/ Rabs l * (eps / 2)) with (eps / (2 * Rabs l));
      [ apply H2
        | unfold Rdiv; rewrite Rinv_mult_distr;
          [ ring | discrR | apply Rabs_no_R0; assumption ] ]
      | apply Rabs_no_R0; assumption ].
Qed.

Lemma RiemannInt_P11 :
  forall (f:R -> R) (a b l:R) (un:nat -> posreal)
    (phi1 phi2 psi1 psi2:nat -> StepFun a b),
    Un_cv un 0 ->
    (forall n:nat,
      (forall t:R,
        Rmin a b <= t <= Rmax a b -> Rabs (f t - phi1 n t) <= psi1 n t) /\
      Rabs (RiemannInt_SF (psi1 n)) < un n) ->
    (forall n:nat,
      (forall t:R,
        Rmin a b <= t <= Rmax a b -> Rabs (f t - phi2 n t) <= psi2 n t) /\
      Rabs (RiemannInt_SF (psi2 n)) < un n) ->
    Un_cv (fun N:nat => RiemannInt_SF (phi1 N)) l ->
    Un_cv (fun N:nat => RiemannInt_SF (phi2 N)) l.
Proof.
  unfold Un_cv; intro f; intros; intros.
  case (Rle_dec a b); intro Hyp.
  assert (H4 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H _ H4); clear H; intros N0 H.
  elim (H2 _ H4); clear H2; intros N1 H2.
  set (N := max N0 N1); exists N; intros; unfold R_dist.
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n)) +
      Rabs (RiemannInt_SF (phi1 n) - l)).
  replace (RiemannInt_SF (phi2 n) - l) with
  (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n) +
    (RiemannInt_SF (phi1 n) - l)); [ apply Rabs_triang | ring ].
  replace eps with (2 * (eps / 3) + eps / 3).
  apply Rplus_lt_compat.
  replace (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n)) with
  (RiemannInt_SF (phi2 n) + -1 * RiemannInt_SF (phi1 n));
  [ idtac | ring ].
  rewrite <- StepFun_P30.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (phi2 n) (phi1 n)))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF (mkStepFun (StepFun_P28 1 (psi1 n) (psi2 n)))).
  apply StepFun_P37; try assumption; intros; simpl; rewrite Rmult_1_l.
  apply Rle_trans with (Rabs (phi2 n x - f x) + Rabs (f x - phi1 n x)).
  replace (phi2 n x + -1 * phi1 n x) with (phi2 n x - f x + (f x - phi1 n x));
  [ apply Rabs_triang | ring ].
  rewrite (Rplus_comm (psi1 n x)); apply Rplus_le_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; elim (H1 n); intros; apply H7.
  assert (H10 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H11 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  rewrite H10; rewrite H11; elim H6; intros; split; left; assumption.
  elim (H0 n); intros; apply H7; assert (H10 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H11 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  rewrite H10; rewrite H11; elim H6; intros; split; left; assumption.
  rewrite StepFun_P30; rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat.
  apply Rlt_trans with (pos (un n)).
  elim (H0 n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n))).
  apply RRle_abs.
  assumption.
  replace (pos (un n)) with (R_dist (un n) 0).
  apply H; unfold ge; apply le_trans with N; try assumption.
  unfold N; apply le_max_l.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply Rabs_right.
  apply Rle_ge; left; apply (cond_pos (un n)).
  apply Rlt_trans with (pos (un n)).
  elim (H1 n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n))).
  apply RRle_abs; assumption.
  assumption.
  replace (pos (un n)) with (R_dist (un n) 0).
  apply H; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_max_l.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply Rabs_right; apply Rle_ge;
      left; apply (cond_pos (un n)).
  unfold R_dist in H2; apply H2; unfold ge; apply le_trans with N;
    try assumption; unfold N; apply le_max_r.
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
  assert (H4 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H _ H4); clear H; intros N0 H.
  elim (H2 _ H4); clear H2; intros N1 H2.
  set (N := max N0 N1); exists N; intros; unfold R_dist.
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n)) +
      Rabs (RiemannInt_SF (phi1 n) - l)).
  replace (RiemannInt_SF (phi2 n) - l) with
  (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n) +
    (RiemannInt_SF (phi1 n) - l)); [ apply Rabs_triang | ring ].
  assert (Hyp_b : b <= a).
  auto with real.
  replace eps with (2 * (eps / 3) + eps / 3).
  apply Rplus_lt_compat.
  replace (RiemannInt_SF (phi2 n) - RiemannInt_SF (phi1 n)) with
  (RiemannInt_SF (phi2 n) + -1 * RiemannInt_SF (phi1 n));
  [ idtac | ring ].
  rewrite <- StepFun_P30.
  rewrite StepFun_P39.
  rewrite Rabs_Ropp.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P32
          (mkStepFun
            (StepFun_P6
              (pre (mkStepFun (StepFun_P28 (-1) (phi2 n) (phi1 n))))))))).
  apply StepFun_P34; try assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P6 (pre (mkStepFun (StepFun_P28 1 (psi1 n) (psi2 n))))))).
  apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l.
  apply Rle_trans with (Rabs (phi2 n x - f x) + Rabs (f x - phi1 n x)).
  replace (phi2 n x + -1 * phi1 n x) with (phi2 n x - f x + (f x - phi1 n x));
  [ apply Rabs_triang | ring ].
  rewrite (Rplus_comm (psi1 n x)); apply Rplus_le_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; elim (H1 n); intros; apply H7.
  assert (H10 : Rmin a b = b).
  unfold Rmin; case (Rle_dec a b); intro;
    [ elim Hyp; assumption | reflexivity ].
  assert (H11 : Rmax a b = a).
  unfold Rmax; case (Rle_dec a b); intro;
    [ elim Hyp; assumption | reflexivity ].
  rewrite H10; rewrite H11; elim H6; intros; split; left; assumption.
  elim (H0 n); intros; apply H7; assert (H10 : Rmin a b = b).
  unfold Rmin; case (Rle_dec a b); intro;
    [ elim Hyp; assumption | reflexivity ].
  assert (H11 : Rmax a b = a).
  unfold Rmax; case (Rle_dec a b); intro;
    [ elim Hyp; assumption | reflexivity ].
  rewrite H10; rewrite H11; elim H6; intros; split; left; assumption.
  rewrite <-
    (Ropp_involutive
      (RiemannInt_SF
        (mkStepFun
          (StepFun_P6 (pre (mkStepFun (StepFun_P28 1 (psi1 n) (psi2 n))))))))
    .
  rewrite <- StepFun_P39.
  rewrite StepFun_P30.
  rewrite Rmult_1_l; rewrite double.
  rewrite Ropp_plus_distr; apply Rplus_lt_compat.
  apply Rlt_trans with (pos (un n)).
  elim (H0 n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n))).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  assumption.
  replace (pos (un n)) with (R_dist (un n) 0).
  apply H; unfold ge; apply le_trans with N; try assumption.
  unfold N; apply le_max_l.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply Rabs_right.
  apply Rle_ge; left; apply (cond_pos (un n)).
  apply Rlt_trans with (pos (un n)).
  elim (H1 n); intros; apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n))).
  rewrite <- Rabs_Ropp; apply RRle_abs; assumption.
  assumption.
  replace (pos (un n)) with (R_dist (un n) 0).
  apply H; unfold ge; apply le_trans with N; try assumption;
    unfold N; apply le_max_l.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply Rabs_right; apply Rle_ge;
      left; apply (cond_pos (un n)).
  unfold R_dist in H2; apply H2; unfold ge; apply le_trans with N;
    try assumption; unfold N; apply le_max_r.
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
Qed.

Lemma RiemannInt_P12 :
  forall (f g:R -> R) (a b l:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable g a b)
    (pr3:Riemann_integrable (fun x:R => f x + l * g x) a b),
    a <= b -> RiemannInt pr3 = RiemannInt pr1 + l * RiemannInt pr2.
Proof.
  intro f; intros; case (Req_dec l 0); intro.
  pattern l at 2; rewrite H0; rewrite Rmult_0_l; rewrite Rplus_0_r;
    unfold RiemannInt; case (RiemannInt_exists pr3 RinvN RinvN_cv);
      case (RiemannInt_exists pr1 RinvN RinvN_cv); intros;
        eapply UL_sequence;
          [ apply u0
            | set (psi1 := fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n));
              set (psi2 := fun n:nat => proj1_sig (phi_sequence_prop RinvN pr3 n));
                apply RiemannInt_P11 with f RinvN (phi_sequence RinvN pr1) psi1 psi2;
                  [ apply RinvN_cv
                    | intro; apply (proj2_sig (phi_sequence_prop RinvN pr1 n))
                    | intro;
                      assert
                        (H1 :
                          (forall t:R,
                            Rmin a b <= t /\ t <= Rmax a b ->
                            Rabs (f t + l * g t - phi_sequence RinvN pr3 n t) <= psi2 n t) /\
                          Rabs (RiemannInt_SF (psi2 n)) < RinvN n);
                        [ apply (proj2_sig (phi_sequence_prop RinvN pr3 n))
                          | elim H1; intros; split; try assumption; intros;
                            replace (f t) with (f t + l * g t);
                            [ apply H2; assumption | rewrite H0; ring ] ]
                    | assumption ] ].
  eapply UL_sequence.
  unfold RiemannInt; case (RiemannInt_exists pr3 RinvN RinvN_cv);
    intros; apply u.
  unfold Un_cv; intros; unfold RiemannInt;
    case (RiemannInt_exists pr1 RinvN RinvN_cv);
    case (RiemannInt_exists pr2 RinvN RinvN_cv); unfold Un_cv;
      intros; assert (H2 : 0 < eps / 5).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (u0 _ H2); clear u0; intros N0 H3; assert (H4 := RinvN_cv);
    unfold Un_cv in H4; elim (H4 _ H2); clear H4 H2; intros N1 H4;
      assert (H5 : 0 < eps / (5 * Rabs l)).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption
      | apply Rinv_0_lt_compat; apply Rmult_lt_0_compat;
        [ prove_sup0 | apply Rabs_pos_lt; assumption ] ].
  elim (u _ H5); clear u; intros N2 H6; assert (H7 := RinvN_cv);
    unfold Un_cv in H7; elim (H7 _ H5); clear H7 H5; intros N3 H5;
      unfold R_dist in H3, H4, H5, H6; set (N := max (max N0 N1) (max N2 N3)).
  assert (H7 : forall n:nat, (n >= N1)%nat -> RinvN n < eps / 5).
  intros; replace (pos (RinvN n)) with (Rabs (RinvN n - 0));
    [ unfold RinvN; apply H4; assumption
      | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
        left; apply (cond_pos (RinvN n)) ].
  clear H4; assert (H4 := H7); clear H7;
    assert (H7 : forall n:nat, (n >= N3)%nat -> RinvN n < eps / (5 * Rabs l)).
  intros; replace (pos (RinvN n)) with (Rabs (RinvN n - 0));
    [ unfold RinvN; apply H5; assumption
      | unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply Rabs_right;
        left; apply (cond_pos (RinvN n)) ].
  clear H5; assert (H5 := H7); clear H7; exists N; intros;
    unfold R_dist.
  apply Rle_lt_trans with
    (Rabs
      (RiemannInt_SF (phi_sequence RinvN pr3 n) -
        (RiemannInt_SF (phi_sequence RinvN pr1 n) +
          l * RiemannInt_SF (phi_sequence RinvN pr2 n))) +
      Rabs (RiemannInt_SF (phi_sequence RinvN pr1 n) - x0) +
      Rabs l * Rabs (RiemannInt_SF (phi_sequence RinvN pr2 n) - x)).
  apply Rle_trans with
    (Rabs
      (RiemannInt_SF (phi_sequence RinvN pr3 n) -
        (RiemannInt_SF (phi_sequence RinvN pr1 n) +
          l * RiemannInt_SF (phi_sequence RinvN pr2 n))) +
      Rabs
      (RiemannInt_SF (phi_sequence RinvN pr1 n) - x0 +
        l * (RiemannInt_SF (phi_sequence RinvN pr2 n) - x))).
  replace (RiemannInt_SF (phi_sequence RinvN pr3 n) - (x0 + l * x)) with
  (RiemannInt_SF (phi_sequence RinvN pr3 n) -
    (RiemannInt_SF (phi_sequence RinvN pr1 n) +
      l * RiemannInt_SF (phi_sequence RinvN pr2 n)) +
    (RiemannInt_SF (phi_sequence RinvN pr1 n) - x0 +
      l * (RiemannInt_SF (phi_sequence RinvN pr2 n) - x)));
  [ apply Rabs_triang | ring ].
  rewrite Rplus_assoc; apply Rplus_le_compat_l; rewrite <- Rabs_mult;
    replace
    (RiemannInt_SF (phi_sequence RinvN pr1 n) - x0 +
      l * (RiemannInt_SF (phi_sequence RinvN pr2 n) - x)) with
    (RiemannInt_SF (phi_sequence RinvN pr1 n) - x0 +
      l * (RiemannInt_SF (phi_sequence RinvN pr2 n) - x));
    [ apply Rabs_triang | ring ].
  replace eps with (3 * (eps / 5) + eps / 5 + eps / 5).
  repeat apply Rplus_lt_compat.
  assert
    (H7 :
      exists psi1 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b ->
            Rabs (f t - phi_sequence RinvN pr1 n t) <= psi1 n t) /\
          Rabs (RiemannInt_SF (psi1 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr1 n0)).
  assert
    (H8 :
      exists psi2 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b ->
            Rabs (g t - phi_sequence RinvN pr2 n t) <= psi2 n t) /\
          Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr2 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr2 n0)).
  assert
    (H9 :
      exists psi3 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b ->
            Rabs (f t + l * g t - phi_sequence RinvN pr3 n t) <= psi3 n t) /\
          Rabs (RiemannInt_SF (psi3 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr3 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr3 n0)).
  elim H7; clear H7; intros psi1 H7; elim H8; clear H8; intros psi2 H8; elim H9;
    clear H9; intros psi3 H9;
      replace
      (RiemannInt_SF (phi_sequence RinvN pr3 n) -
        (RiemannInt_SF (phi_sequence RinvN pr1 n) +
          l * RiemannInt_SF (phi_sequence RinvN pr2 n))) with
      (RiemannInt_SF (phi_sequence RinvN pr3 n) +
        -1 *
        (RiemannInt_SF (phi_sequence RinvN pr1 n) +
          l * RiemannInt_SF (phi_sequence RinvN pr2 n)));
      [ idtac | ring ]; do 2 rewrite <- StepFun_P30; assert (H10 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  assert (H11 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  rewrite H10 in H7; rewrite H10 in H8; rewrite H10 in H9; rewrite H11 in H7;
    rewrite H11 in H8; rewrite H11 in H9;
      apply Rle_lt_trans with
        (RiemannInt_SF
          (mkStepFun
            (StepFun_P32
              (mkStepFun
                (StepFun_P28 (-1) (phi_sequence RinvN pr3 n)
                  (mkStepFun
                    (StepFun_P28 l (phi_sequence RinvN pr1 n)
                      (phi_sequence RinvN pr2 n)))))))).
  apply StepFun_P34; assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P28 1 (psi3 n)
          (mkStepFun (StepFun_P28 (Rabs l) (psi1 n) (psi2 n)))))).
  apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l.
  apply Rle_trans with
    (Rabs (phi_sequence RinvN pr3 n x1 - (f x1 + l * g x1)) +
      Rabs
      (f x1 + l * g x1 +
        -1 * (phi_sequence RinvN pr1 n x1 + l * phi_sequence RinvN pr2 n x1))).
  replace
  (phi_sequence RinvN pr3 n x1 +
    -1 * (phi_sequence RinvN pr1 n x1 + l * phi_sequence RinvN pr2 n x1)) with
  (phi_sequence RinvN pr3 n x1 - (f x1 + l * g x1) +
    (f x1 + l * g x1 +
      -1 * (phi_sequence RinvN pr1 n x1 + l * phi_sequence RinvN pr2 n x1)));
  [ apply Rabs_triang | ring ].
  rewrite Rplus_assoc; apply Rplus_le_compat.
  elim (H9 n); intros; rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr;
    apply H13.
  elim H12; intros; split; left; assumption.
  apply Rle_trans with
    (Rabs (f x1 - phi_sequence RinvN pr1 n x1) +
      Rabs l * Rabs (g x1 - phi_sequence RinvN pr2 n x1)).
  rewrite <- Rabs_mult;
    replace
    (f x1 +
      (l * g x1 +
        -1 * (phi_sequence RinvN pr1 n x1 + l * phi_sequence RinvN pr2 n x1)))
    with
      (f x1 - phi_sequence RinvN pr1 n x1 +
        l * (g x1 - phi_sequence RinvN pr2 n x1)); [ apply Rabs_triang | ring ].
  apply Rplus_le_compat.
  elim (H7 n); intros; apply H13.
  elim H12; intros; split; left; assumption.
  apply Rmult_le_compat_l;
    [ apply Rabs_pos
      | elim (H8 n); intros; apply H13; elim H12; intros; split; left; assumption ].
  do 2 rewrite StepFun_P30; rewrite Rmult_1_l;
    replace (3 * (eps / 5)) with (eps / 5 + (eps / 5 + eps / 5));
    [ repeat apply Rplus_lt_compat | ring ].
  apply Rlt_trans with (pos (RinvN n));
    [ apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi3 n)));
      [ apply RRle_abs | elim (H9 n); intros; assumption ]
      | apply H4; unfold ge; apply le_trans with N;
        [ apply le_trans with (max N0 N1);
          [ apply le_max_r | unfold N; apply le_max_l ]
          | assumption ] ].
  apply Rlt_trans with (pos (RinvN n));
    [ apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n)));
      [ apply RRle_abs | elim (H7 n); intros; assumption ]
      | apply H4; unfold ge; apply le_trans with N;
        [ apply le_trans with (max N0 N1);
          [ apply le_max_r | unfold N; apply le_max_l ]
          | assumption ] ].
  apply Rmult_lt_reg_l with (/ Rabs l).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; replace (/ Rabs l * (eps / 5)) with (eps / (5 * Rabs l)).
  apply Rlt_trans with (pos (RinvN n));
    [ apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n)));
      [ apply RRle_abs | elim (H8 n); intros; assumption ]
      | apply H5; unfold ge; apply le_trans with N;
        [ apply le_trans with (max N2 N3);
          [ apply le_max_r | unfold N; apply le_max_r ]
          | assumption ] ].
  unfold Rdiv; rewrite Rinv_mult_distr;
    [ ring | discrR | apply Rabs_no_R0; assumption ].
  apply Rabs_no_R0; assumption.
  apply H3; unfold ge; apply le_trans with (max N0 N1);
    [ apply le_max_l
      | apply le_trans with N; [ unfold N; apply le_max_l | assumption ] ].
  apply Rmult_lt_reg_l with (/ Rabs l).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; replace (/ Rabs l * (eps / 5)) with (eps / (5 * Rabs l)).
  apply H6; unfold ge; apply le_trans with (max N2 N3);
    [ apply le_max_l
      | apply le_trans with N; [ unfold N; apply le_max_r | assumption ] ].
  unfold Rdiv; rewrite Rinv_mult_distr;
    [ ring | discrR | apply Rabs_no_R0; assumption ].
  apply Rabs_no_R0; assumption.
  apply Rmult_eq_reg_l with 5;
    [ unfold Rdiv; do 2 rewrite Rmult_plus_distr_l;
      do 3 rewrite (Rmult_comm 5); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
Qed.

Lemma RiemannInt_P13 :
  forall (f g:R -> R) (a b l:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable g a b)
    (pr3:Riemann_integrable (fun x:R => f x + l * g x) a b),
    RiemannInt pr3 = RiemannInt pr1 + l * RiemannInt pr2.
Proof.
  intros; case (Rle_dec a b); intro;
    [ apply RiemannInt_P12; assumption
      | assert (H : b <= a);
        [ auto with real
          | replace (RiemannInt pr3) with (- RiemannInt (RiemannInt_P1 pr3));
            [ idtac | symmetry ; apply RiemannInt_P8 ];
            replace (RiemannInt pr2) with (- RiemannInt (RiemannInt_P1 pr2));
            [ idtac | symmetry ; apply RiemannInt_P8 ];
            replace (RiemannInt pr1) with (- RiemannInt (RiemannInt_P1 pr1));
            [ idtac | symmetry ; apply RiemannInt_P8 ];
            rewrite
              (RiemannInt_P12 (RiemannInt_P1 pr1) (RiemannInt_P1 pr2)
                (RiemannInt_P1 pr3) H); ring ] ].
Qed.

Lemma RiemannInt_P14 : forall a b c:R, Riemann_integrable (fct_cte c) a b.
Proof.
  unfold Riemann_integrable; intros;
    split with (mkStepFun (StepFun_P4 a b c));
      split with (mkStepFun (StepFun_P4 a b 0)); split;
        [ intros; simpl; unfold Rminus; rewrite Rplus_opp_r;
          rewrite Rabs_R0; unfold fct_cte; right;
            reflexivity
          | rewrite StepFun_P18; rewrite Rmult_0_l; rewrite Rabs_R0;
            apply (cond_pos eps) ].
Qed.

Lemma RiemannInt_P15 :
  forall (a b c:R) (pr:Riemann_integrable (fct_cte c) a b),
    RiemannInt pr = c * (b - a).
Proof.
  intros; unfold RiemannInt; case (RiemannInt_exists pr RinvN RinvN_cv);
    intros; eapply UL_sequence.
  apply u.
  set (phi1 := fun N:nat => phi_sequence RinvN pr N);
    change (Un_cv (fun N:nat => RiemannInt_SF (phi1 N)) (c * (b - a)));
      set (f := fct_cte c);
        assert
          (H1 :
            exists psi1 : nat -> StepFun a b,
              (forall n:nat,
                (forall t:R,
                  Rmin a b <= t /\ t <= Rmax a b ->
                  Rabs (f t - phi_sequence RinvN pr n t) <= psi1 n t) /\
                Rabs (RiemannInt_SF (psi1 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr n)).
  elim H1; clear H1; intros psi1 H1;
    set (phi2 := fun n:nat => mkStepFun (StepFun_P4 a b c));
      set (psi2 := fun n:nat => mkStepFun (StepFun_P4 a b 0));
        apply RiemannInt_P11 with f RinvN phi2 psi2 psi1;
          try assumption.
  apply RinvN_cv.
  intro; split.
  intros; unfold f; simpl; unfold Rminus;
    rewrite Rplus_opp_r; rewrite Rabs_R0; unfold fct_cte;
      right; reflexivity.
  unfold psi2; rewrite StepFun_P18; rewrite Rmult_0_l; rewrite Rabs_R0;
    apply (cond_pos (RinvN n)).
  unfold Un_cv; intros; split with 0%nat; intros; unfold R_dist;
    unfold phi2; rewrite StepFun_P18; unfold Rminus;
      rewrite Rplus_opp_r; rewrite Rabs_R0; apply H.
Qed.

Lemma RiemannInt_P16 :
  forall (f:R -> R) (a b:R),
    Riemann_integrable f a b -> Riemann_integrable (fun x:R => Rabs (f x)) a b.
Proof.
  unfold Riemann_integrable; intro f; intros; elim (X eps); clear X;
    intros phi [psi [H H0]]; split with (mkStepFun (StepFun_P32 phi));
      split with psi; split; try assumption; intros; simpl;
        apply Rle_trans with (Rabs (f t - phi t));
          [ apply Rabs_triang_inv2 | apply H; assumption ].
Qed.

Lemma Rle_cv_lim :
  forall (Un Vn:nat -> R) (l1 l2:R),
    (forall n:nat, Un n <= Vn n) -> Un_cv Un l1 -> Un_cv Vn l2 -> l1 <= l2.
Proof.
  intros; case (Rle_dec l1 l2); intro.
  assumption.
  assert (H2 : l2 < l1).
  auto with real.
  clear n; assert (H3 : 0 < (l1 - l2) / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply Rlt_Rminus; assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H1 _ H3); elim (H0 _ H3); clear H0 H1; unfold R_dist; intros;
    set (N := max x x0); cut (Vn N < Un N).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ (H N) H4)).
  apply Rlt_trans with ((l1 + l2) / 2).
  apply Rplus_lt_reg_r with (- l2);
    replace (- l2 + (l1 + l2) / 2) with ((l1 - l2) / 2).
  rewrite Rplus_comm; apply Rle_lt_trans with (Rabs (Vn N - l2)).
  apply RRle_abs.
  apply H1; unfold ge; unfold N; apply le_max_r.
  apply Rmult_eq_reg_l with 2;
    [ unfold Rdiv; do 2 rewrite (Rmult_comm 2);
      rewrite (Rmult_plus_distr_r (- l2) ((l1 + l2) * / 2) 2);
        repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym;
          [ ring | discrR ]
      | discrR ].
  apply Ropp_lt_cancel; apply Rplus_lt_reg_r with l1;
    replace (l1 + - ((l1 + l2) / 2)) with ((l1 - l2) / 2).
  apply Rle_lt_trans with (Rabs (Un N - l1)).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply RRle_abs.
  apply H0; unfold ge; unfold N; apply le_max_l.
  apply Rmult_eq_reg_l with 2;
    [ unfold Rdiv; do 2 rewrite (Rmult_comm 2);
      rewrite (Rmult_plus_distr_r l1 (- ((l1 + l2) * / 2)) 2);
        rewrite <- Ropp_mult_distr_l_reverse; repeat rewrite Rmult_assoc;
          rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
Qed.

Lemma RiemannInt_P17 :
  forall (f:R -> R) (a b:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable (fun x:R => Rabs (f x)) a b),
    a <= b -> Rabs (RiemannInt pr1) <= RiemannInt pr2.
Proof.
  intro f; intros; unfold RiemannInt;
    case (RiemannInt_exists pr1 RinvN RinvN_cv);
    case (RiemannInt_exists pr2 RinvN RinvN_cv); intros;
      set (phi1 := phi_sequence RinvN pr1) in u0;
        set (phi2 := fun N:nat => mkStepFun (StepFun_P32 (phi1 N)));
          apply Rle_cv_lim with
            (fun N:nat => Rabs (RiemannInt_SF (phi1 N)))
            (fun N:nat => RiemannInt_SF (phi2 N)).
  intro; unfold phi2; apply StepFun_P34; assumption.
  apply (continuity_seq Rabs (fun N:nat => RiemannInt_SF (phi1 N)) x0);
    try assumption.
  apply Rcontinuity_abs.
  set (phi3 := phi_sequence RinvN pr2);
    assert
      (H0 :
        exists psi3 : nat -> StepFun a b,
          (forall n:nat,
            (forall t:R,
              Rmin a b <= t /\ t <= Rmax a b ->
              Rabs (Rabs (f t) - phi3 n t) <= psi3 n t) /\
            Rabs (RiemannInt_SF (psi3 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr2 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr2 n)).
  assert
    (H1 :
      exists psi2 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b ->
            Rabs (Rabs (f t) - phi2 n t) <= psi2 n t) /\
          Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  assert
    (H1 :
      exists psi2 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b -> Rabs (f t - phi1 n t) <= psi2 n t) /\
          Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr1 n)).
  elim H1; clear H1; intros psi2 H1; split with psi2; intros; elim (H1 n);
    clear H1; intros; split; try assumption.
  intros; unfold phi2; simpl;
    apply Rle_trans with (Rabs (f t - phi1 n t)).
  apply Rabs_triang_inv2.
  apply H1; assumption.
  elim H0; clear H0; intros psi3 H0; elim H1; clear H1; intros psi2 H1;
    apply RiemannInt_P11 with (fun x:R => Rabs (f x)) RinvN phi3 psi3 psi2;
      try assumption; apply RinvN_cv.
Qed.

Lemma RiemannInt_P18 :
  forall (f g:R -> R) (a b:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable g a b),
    a <= b ->
    (forall x:R, a < x < b -> f x = g x) -> RiemannInt pr1 = RiemannInt pr2.
Proof.
  intro f; intros; unfold RiemannInt;
    case (RiemannInt_exists pr1 RinvN RinvN_cv);
    case (RiemannInt_exists pr2 RinvN RinvN_cv); intros;
      eapply UL_sequence.
  apply u0.
  set (phi1 := fun N:nat => phi_sequence RinvN pr1 N);
    change (Un_cv (fun N:nat => RiemannInt_SF (phi1 N)) x);
      assert
        (H1 :
          exists psi1 : nat -> StepFun a b,
            (forall n:nat,
              (forall t:R,
                Rmin a b <= t /\ t <= Rmax a b ->
                Rabs (f t - phi1 n t) <= psi1 n t) /\
              Rabs (RiemannInt_SF (psi1 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr1 n)).
  elim H1; clear H1; intros psi1 H1;
    set (phi2 := fun N:nat => phi_sequence RinvN pr2 N).
  set
    (phi2_aux :=
      fun (N:nat) (x:R) =>
        match Req_EM_T x a with
          | left _ => f a
          | right _ =>
            match Req_EM_T x b with
              | left _ => f b
              | right _ => phi2 N x
            end
        end).
  cut (forall N:nat, IsStepFun (phi2_aux N) a b).
  intro; set (phi2_m := fun N:nat => mkStepFun (X N)).
  assert
    (H2 :
      exists psi2 : nat -> StepFun a b,
        (forall n:nat,
          (forall t:R,
            Rmin a b <= t /\ t <= Rmax a b -> Rabs (g t - phi2 n t) <= psi2 n t) /\
          Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr2 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr2 n)).
  elim H2; clear H2; intros psi2 H2;
    apply RiemannInt_P11 with f RinvN phi2_m psi2 psi1;
      try assumption.
  apply RinvN_cv.
  intro; elim (H2 n); intros; split; try assumption.
  intros; unfold phi2_m; simpl; unfold phi2_aux;
    case (Req_EM_T t a); case (Req_EM_T t b); intros.
  rewrite e0; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply Rle_trans with (Rabs (g t - phi2 n t)).
  apply Rabs_pos.
  pattern a at 3; rewrite <- e0; apply H3; assumption.
  rewrite e; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply Rle_trans with (Rabs (g t - phi2 n t)).
  apply Rabs_pos.
  pattern a at 3; rewrite <- e; apply H3; assumption.
  rewrite e; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply Rle_trans with (Rabs (g t - phi2 n t)).
  apply Rabs_pos.
  pattern b at 3; rewrite <- e; apply H3; assumption.
  replace (f t) with (g t).
  apply H3; assumption.
  symmetry ; apply H0; elim H5; clear H5; intros.
  assert (H7 : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n2; assumption ].
  assert (H8 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n2; assumption ].
  rewrite H7 in H5; rewrite H8 in H6; split.
  elim H5; intro; [ assumption | elim n1; symmetry ; assumption ].
  elim H6; intro; [ assumption | elim n0; assumption ].
  cut (forall N:nat, RiemannInt_SF (phi2_m N) = RiemannInt_SF (phi2 N)).
  intro; unfold Un_cv; intros; elim (u _ H4); intros; exists x1; intros;
    rewrite (H3 n); apply H5; assumption.
  intro; apply Rle_antisym.
  apply StepFun_P37; try assumption.
  intros; unfold phi2_m; simpl; unfold phi2_aux;
    case (Req_EM_T x1 a); case (Req_EM_T x1 b); intros.
  elim H3; intros; rewrite e0 in H4; elim (Rlt_irrefl _ H4).
  elim H3; intros; rewrite e in H4; elim (Rlt_irrefl _ H4).
  elim H3; intros; rewrite e in H5; elim (Rlt_irrefl _ H5).
  right; reflexivity.
  apply StepFun_P37; try assumption.
  intros; unfold phi2_m; simpl; unfold phi2_aux;
    case (Req_EM_T x1 a); case (Req_EM_T x1 b); intros.
  elim H3; intros; rewrite e0 in H4; elim (Rlt_irrefl _ H4).
  elim H3; intros; rewrite e in H4; elim (Rlt_irrefl _ H4).
  elim H3; intros; rewrite e in H5; elim (Rlt_irrefl _ H5).
  right; reflexivity.
  intro; assert (H2 := pre (phi2 N)); unfold IsStepFun in H2;
    unfold is_subdivision in H2; elim H2; clear H2; intros l [lf H2];
      split with l; split with lf; unfold adapted_couple in H2;
        decompose [and] H2; clear H2; unfold adapted_couple;
          repeat split; try assumption.
  intros; assert (H9 := H8 i H2); unfold constant_D_eq, open_interval in H9;
    unfold constant_D_eq, open_interval; intros;
      rewrite <- (H9 x1 H7); assert (H10 : a <= pos_Rl l i).
  replace a with (Rmin a b).
  rewrite <- H5; elim (RList_P6 l); intros; apply H10.
  assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength l)); [ assumption | apply lt_pred_n_n ].
  apply neq_O_lt; intro; rewrite <- H12 in H6; discriminate.
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (H11 : pos_Rl l (S i) <= b).
  replace b with (Rmax a b).
  rewrite <- H4; elim (RList_P6 l); intros; apply H11.
  assumption.
  apply lt_le_S; assumption.
  apply lt_pred_n_n; apply neq_O_lt; intro; rewrite <- H13 in H6; discriminate.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  elim H7; clear H7; intros; unfold phi2_aux; case (Req_EM_T x1 a);
    case (Req_EM_T x1 b); intros.
  rewrite e in H12; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H11 H12)).
  rewrite e in H7; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H10 H7)).
  rewrite e in H12; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H11 H12)).
  reflexivity.
Qed.

Lemma RiemannInt_P19 :
  forall (f g:R -> R) (a b:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable g a b),
    a <= b ->
    (forall x:R, a < x < b -> f x <= g x) -> RiemannInt pr1 <= RiemannInt pr2.
Proof.
  intro f; intros; apply Rplus_le_reg_l with (- RiemannInt pr1);
    rewrite Rplus_opp_l; rewrite Rplus_comm;
      apply Rle_trans with (Rabs (RiemannInt (RiemannInt_P10 (-1) pr2 pr1))).
  apply Rabs_pos.
  replace (RiemannInt pr2 + - RiemannInt pr1) with
  (RiemannInt (RiemannInt_P16 (RiemannInt_P10 (-1) pr2 pr1))).
  apply
    (RiemannInt_P17 (RiemannInt_P10 (-1) pr2 pr1)
      (RiemannInt_P16 (RiemannInt_P10 (-1) pr2 pr1)));
    assumption.
  replace (RiemannInt pr2 + - RiemannInt pr1) with
  (RiemannInt (RiemannInt_P10 (-1) pr2 pr1)).
  apply RiemannInt_P18; try assumption.
  intros; apply Rabs_right.
  apply Rle_ge; apply Rplus_le_reg_l with (f x); rewrite Rplus_0_r;
    replace (f x + (g x + -1 * f x)) with (g x); [ apply H0; assumption | ring ].
  rewrite (RiemannInt_P12 pr2 pr1 (RiemannInt_P10 (-1) pr2 pr1));
    [ ring | assumption ].
Qed.

Lemma FTC_P1 :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    forall x:R, a <= x -> x <= b -> Riemann_integrable f a x.
Proof.
  intros; apply continuity_implies_RiemannInt;
    [ assumption
      | intros; apply H0; elim H3; intros; split;
        assumption || apply Rle_trans with x; assumption ].
Qed.

Definition primitive (f:R -> R) (a b:R) (h:a <= b)
  (pr:forall x:R, a <= x -> x <= b -> Riemann_integrable f a x)
  (x:R) : R :=
  match Rle_dec a x with
    | left r =>
      match Rle_dec x b with
        | left r0 => RiemannInt (pr x r r0)
        | right _ => f b * (x - b) + RiemannInt (pr b h (Rle_refl b))
      end
    | right _ => f a * (x - a)
  end.

Lemma RiemannInt_P20 :
  forall (f:R -> R) (a b:R) (h:a <= b)
    (pr:forall x:R, a <= x -> x <= b -> Riemann_integrable f a x)
    (pr0:Riemann_integrable f a b),
    RiemannInt pr0 = primitive h pr b - primitive h pr a.
Proof.
  intros; replace (primitive h pr a) with 0.
  replace (RiemannInt pr0) with (primitive h pr b).
  ring.
  unfold primitive; case (Rle_dec a b); case (Rle_dec b b); intros;
    [ apply RiemannInt_P5
      | elim n; right; reflexivity
      | elim n; assumption
      | elim n0; assumption ].
  symmetry ; unfold primitive; case (Rle_dec a a);
    case (Rle_dec a b); intros;
      [ apply RiemannInt_P9
        | elim n; assumption
        | elim n; right; reflexivity
        | elim n0; right; reflexivity ].
Qed.

Lemma RiemannInt_P21 :
  forall (f:R -> R) (a b c:R),
    a <= b ->
    b <= c ->
    Riemann_integrable f a b ->
    Riemann_integrable f b c -> Riemann_integrable f a c.
Proof.
  unfold Riemann_integrable; intros f a b c Hyp1 Hyp2 X X0 eps.
  assert (H : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos eps) | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (X (mkposreal _ H)); clear X; intros phi1 [psi1 H1];
    elim (X0 (mkposreal _ H)); clear X0; intros phi2 [psi2 H2].
  set
    (phi3 :=
      fun x:R =>
        match Rle_dec a x with
          | left _ =>
            match Rle_dec x b with
              | left _ => phi1 x
              | right _ => phi2 x
            end
          | right _ => 0
        end).
  set
    (psi3 :=
      fun x:R =>
        match Rle_dec a x with
          | left _ =>
            match Rle_dec x b with
              | left _ => psi1 x
              | right _ => psi2 x
            end
          | right _ => 0
        end).
  cut (IsStepFun phi3 a c).
  intro; cut (IsStepFun psi3 a b).
  intro; cut (IsStepFun psi3 b c).
  intro; cut (IsStepFun psi3 a c).
  intro; split with (mkStepFun X); split with (mkStepFun X2); simpl;
    split.
  intros; unfold phi3, psi3; case (Rle_dec t b); case (Rle_dec a t);
    intros.
  elim H1; intros; apply H3.
  replace (Rmin a b) with a.
  replace (Rmax a b) with b.
  split; assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  elim n; replace a with (Rmin a c).
  elim H0; intros; assumption.
  unfold Rmin; case (Rle_dec a c); intro;
    [ reflexivity | elim n0; apply Rle_trans with b; assumption ].
  elim H2; intros; apply H3.
  replace (Rmax b c) with (Rmax a c).
  elim H0; intros; split; try assumption.
  replace (Rmin b c) with b.
  auto with real.
  unfold Rmin; case (Rle_dec b c); intro;
    [ reflexivity | elim n0; assumption ].
  unfold Rmax; case (Rle_dec a c); case (Rle_dec b c); intros;
    try (elim n0; assumption || elim n0; apply Rle_trans with b; assumption).
  reflexivity.
  elim n; replace a with (Rmin a c).
  elim H0; intros; assumption.
  unfold Rmin; case (Rle_dec a c); intro;
    [ reflexivity | elim n1; apply Rle_trans with b; assumption ].
  rewrite <- (StepFun_P43 X0 X1 X2).
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (mkStepFun X0)) + Rabs (RiemannInt_SF (mkStepFun X1))).
  apply Rabs_triang.
  rewrite (double_var eps);
    replace (RiemannInt_SF (mkStepFun X0)) with (RiemannInt_SF psi1).
  replace (RiemannInt_SF (mkStepFun X1)) with (RiemannInt_SF psi2).
  apply Rplus_lt_compat.
  elim H1; intros; assumption.
  elim H2; intros; assumption.
  apply Rle_antisym.
  apply StepFun_P37; try assumption.
  simpl; intros; unfold psi3; elim H0; clear H0; intros;
    case (Rle_dec a x); case (Rle_dec x b); intros;
      [ elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H0))
        | right; reflexivity
        | elim n; apply Rle_trans with b; [ assumption | left; assumption ]
        | elim n0; apply Rle_trans with b; [ assumption | left; assumption ] ].
  apply StepFun_P37; try assumption.
  simpl; intros; unfold psi3; elim H0; clear H0; intros;
    case (Rle_dec a x); case (Rle_dec x b); intros;
      [ elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H0))
        | right; reflexivity
        | elim n; apply Rle_trans with b; [ assumption | left; assumption ]
        | elim n0; apply Rle_trans with b; [ assumption | left; assumption ] ].
  apply Rle_antisym.
  apply StepFun_P37; try assumption.
  simpl; intros; unfold psi3; elim H0; clear H0; intros;
    case (Rle_dec a x); case (Rle_dec x b); intros;
      [ right; reflexivity
        | elim n; left; assumption
        | elim n; left; assumption
        | elim n0; left; assumption ].
  apply StepFun_P37; try assumption.
  simpl; intros; unfold psi3; elim H0; clear H0; intros;
    case (Rle_dec a x); case (Rle_dec x b); intros;
      [ right; reflexivity
        | elim n; left; assumption
        | elim n; left; assumption
        | elim n0; left; assumption ].
  apply StepFun_P46 with b; assumption.
  assert (H3 := pre psi2); unfold IsStepFun in H3; unfold is_subdivision in H3;
    elim H3; clear H3; intros l1 [lf1 H3]; split with l1;
      split with lf1; unfold adapted_couple in H3; decompose [and] H3;
        clear H3; unfold adapted_couple; repeat split;
          try assumption.
  intros; assert (H9 := H8 i H3); unfold constant_D_eq, open_interval;
    unfold constant_D_eq, open_interval in H9; intros;
      rewrite <- (H9 x H7); unfold psi3; assert (H10 : b < x).
  apply Rle_lt_trans with (pos_Rl l1 i).
  replace b with (Rmin b c).
  rewrite <- H5; elim (RList_P6 l1); intros; apply H10; try assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength l1)); try assumption; apply lt_pred_n_n;
    apply neq_O_lt; red; intro; rewrite <- H12 in H6;
      discriminate.
  unfold Rmin; case (Rle_dec b c); intro;
    [ reflexivity | elim n; assumption ].
  elim H7; intros; assumption.
  case (Rle_dec a x); case (Rle_dec x b); intros;
    [ elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H10))
      | reflexivity
      | elim n; apply Rle_trans with b; [ assumption | left; assumption ]
      | elim n0; apply Rle_trans with b; [ assumption | left; assumption ] ].
  assert (H3 := pre psi1); unfold IsStepFun in H3; unfold is_subdivision in H3;
    elim H3; clear H3; intros l1 [lf1 H3]; split with l1;
      split with lf1; unfold adapted_couple in H3; decompose [and] H3;
        clear H3; unfold adapted_couple; repeat split;
          try assumption.
  intros; assert (H9 := H8 i H3); unfold constant_D_eq, open_interval;
    unfold constant_D_eq, open_interval in H9; intros;
      rewrite <- (H9 x H7); unfold psi3; assert (H10 : x <= b).
  apply Rle_trans with (pos_Rl l1 (S i)).
  elim H7; intros; left; assumption.
  replace b with (Rmax a b).
  rewrite <- H4; elim (RList_P6 l1); intros; apply H10; try assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H12 in H6;
    discriminate.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (H11 : a <= x).
  apply Rle_trans with (pos_Rl l1 i).
  replace a with (Rmin a b).
  rewrite <- H5; elim (RList_P6 l1); intros; apply H11; try assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength l1)); try assumption; apply lt_pred_n_n;
    apply neq_O_lt; red; intro; rewrite <- H13 in H6;
      discriminate.
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  left; elim H7; intros; assumption.
  case (Rle_dec a x); case (Rle_dec x b); intros; reflexivity || elim n;
    assumption.
  apply StepFun_P46 with b.
  assert (H3 := pre phi1); unfold IsStepFun in H3; unfold is_subdivision in H3;
    elim H3; clear H3; intros l1 [lf1 H3]; split with l1;
      split with lf1; unfold adapted_couple in H3; decompose [and] H3;
        clear H3; unfold adapted_couple; repeat split;
          try assumption.
  intros; assert (H9 := H8 i H3); unfold constant_D_eq, open_interval;
    unfold constant_D_eq, open_interval in H9; intros;
      rewrite <- (H9 x H7); unfold psi3; assert (H10 : x <= b).
  apply Rle_trans with (pos_Rl l1 (S i)).
  elim H7; intros; left; assumption.
  replace b with (Rmax a b).
  rewrite <- H4; elim (RList_P6 l1); intros; apply H10; try assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H12 in H6;
    discriminate.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (H11 : a <= x).
  apply Rle_trans with (pos_Rl l1 i).
  replace a with (Rmin a b).
  rewrite <- H5; elim (RList_P6 l1); intros; apply H11; try assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength l1)); try assumption; apply lt_pred_n_n;
    apply neq_O_lt; red; intro; rewrite <- H13 in H6;
      discriminate.
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  left; elim H7; intros; assumption.
  unfold phi3; case (Rle_dec a x); case (Rle_dec x b); intros;
    reflexivity || elim n; assumption.
  assert (H3 := pre phi2); unfold IsStepFun in H3; unfold is_subdivision in H3;
    elim H3; clear H3; intros l1 [lf1 H3]; split with l1;
      split with lf1; unfold adapted_couple in H3; decompose [and] H3;
        clear H3; unfold adapted_couple; repeat split;
          try assumption.
  intros; assert (H9 := H8 i H3); unfold constant_D_eq, open_interval;
    unfold constant_D_eq, open_interval in H9; intros;
      rewrite <- (H9 x H7); unfold psi3; assert (H10 : b < x).
  apply Rle_lt_trans with (pos_Rl l1 i).
  replace b with (Rmin b c).
  rewrite <- H5; elim (RList_P6 l1); intros; apply H10; try assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength l1)); try assumption; apply lt_pred_n_n;
    apply neq_O_lt; red; intro; rewrite <- H12 in H6;
      discriminate.
  unfold Rmin; case (Rle_dec b c); intro;
    [ reflexivity | elim n; assumption ].
  elim H7; intros; assumption.
  unfold phi3; case (Rle_dec a x); case (Rle_dec x b); intros;
    [ elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H10))
      | reflexivity
      | elim n; apply Rle_trans with b; [ assumption | left; assumption ]
      | elim n0; apply Rle_trans with b; [ assumption | left; assumption ] ].
Qed.

Lemma RiemannInt_P22 :
  forall (f:R -> R) (a b c:R),
    Riemann_integrable f a b -> a <= c <= b -> Riemann_integrable f a c.
Proof.
  unfold Riemann_integrable; intros; elim (X eps); clear X;
    intros phi [psi H0]; elim H; elim H0; clear H H0;
      intros; assert (H3 : IsStepFun phi a c).
  apply StepFun_P44 with b.
  apply (pre phi).
  split; assumption.
  assert (H4 : IsStepFun psi a c).
  apply StepFun_P44 with b.
  apply (pre psi).
  split; assumption.
  split with (mkStepFun H3); split with (mkStepFun H4); split.
  simpl; intros; apply H.
  replace (Rmin a b) with (Rmin a c).
  elim H5; intros; split; try assumption.
  apply Rle_trans with (Rmax a c); try assumption.
  replace (Rmax a b) with b.
  replace (Rmax a c) with c.
  assumption.
  unfold Rmax; case (Rle_dec a c); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmin; case (Rle_dec a c); case (Rle_dec a b); intros;
    [ reflexivity
      | elim n; apply Rle_trans with c; assumption
      | elim n; assumption
      | elim n0; assumption ].
  rewrite Rabs_right.
  assert (H5 : IsStepFun psi c b).
  apply StepFun_P46 with a.
  apply StepFun_P6; assumption.
  apply (pre psi).
  replace (RiemannInt_SF (mkStepFun H4)) with
  (RiemannInt_SF psi - RiemannInt_SF (mkStepFun H5)).
  apply Rle_lt_trans with (RiemannInt_SF psi).
  unfold Rminus; pattern (RiemannInt_SF psi) at 2;
    rewrite <- Rplus_0_r; apply Rplus_le_compat_l; rewrite <- Ropp_0;
      apply Ropp_ge_le_contravar; apply Rle_ge;
        replace 0 with (RiemannInt_SF (mkStepFun (StepFun_P4 c b 0))).
  apply StepFun_P37; try assumption.
  intros; simpl; unfold fct_cte;
    apply Rle_trans with (Rabs (f x - phi x)).
  apply Rabs_pos.
  apply H.
  replace (Rmin a b) with a.
  replace (Rmax a b) with b.
  elim H6; intros; split; left.
  apply Rle_lt_trans with c; assumption.
  assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  rewrite StepFun_P18; ring.
  apply Rle_lt_trans with (Rabs (RiemannInt_SF psi)).
  apply RRle_abs.
  assumption.
  assert (H6 : IsStepFun psi a b).
  apply (pre psi).
  replace (RiemannInt_SF psi) with (RiemannInt_SF (mkStepFun H6)).
  rewrite <- (StepFun_P43 H4 H5 H6); ring.
  unfold RiemannInt_SF; case (Rle_dec a b); intro.
  eapply StepFun_P17.
  apply StepFun_P1.
  simpl; apply StepFun_P1.
  apply Ropp_eq_compat; eapply StepFun_P17.
  apply StepFun_P1.
  simpl; apply StepFun_P1.
  apply Rle_ge; replace 0 with (RiemannInt_SF (mkStepFun (StepFun_P4 a c 0))).
  apply StepFun_P37; try assumption.
  intros; simpl; unfold fct_cte;
    apply Rle_trans with (Rabs (f x - phi x)).
  apply Rabs_pos.
  apply H.
  replace (Rmin a b) with a.
  replace (Rmax a b) with b.
  elim H5; intros; split; left.
  assumption.
  apply Rlt_le_trans with c; assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  rewrite StepFun_P18; ring.
Qed.

Lemma RiemannInt_P23 :
  forall (f:R -> R) (a b c:R),
    Riemann_integrable f a b -> a <= c <= b -> Riemann_integrable f c b.
Proof.
  unfold Riemann_integrable; intros; elim (X eps); clear X;
    intros phi [psi H0]; elim H; elim H0; clear H H0;
      intros; assert (H3 : IsStepFun phi c b).
  apply StepFun_P45 with a.
  apply (pre phi).
  split; assumption.
  assert (H4 : IsStepFun psi c b).
  apply StepFun_P45 with a.
  apply (pre psi).
  split; assumption.
  split with (mkStepFun H3); split with (mkStepFun H4); split.
  simpl; intros; apply H.
  replace (Rmax a b) with (Rmax c b).
  elim H5; intros; split; try assumption.
  apply Rle_trans with (Rmin c b); try assumption.
  replace (Rmin a b) with a.
  replace (Rmin c b) with c.
  assumption.
  unfold Rmin; case (Rle_dec c b); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmax; case (Rle_dec c b); case (Rle_dec a b); intros;
    [ reflexivity
      | elim n; apply Rle_trans with c; assumption
      | elim n; assumption
      | elim n0; assumption ].
  rewrite Rabs_right.
  assert (H5 : IsStepFun psi a c).
  apply StepFun_P46 with b.
  apply (pre psi).
  apply StepFun_P6; assumption.
  replace (RiemannInt_SF (mkStepFun H4)) with
  (RiemannInt_SF psi - RiemannInt_SF (mkStepFun H5)).
  apply Rle_lt_trans with (RiemannInt_SF psi).
  unfold Rminus; pattern (RiemannInt_SF psi) at 2;
    rewrite <- Rplus_0_r; apply Rplus_le_compat_l; rewrite <- Ropp_0;
      apply Ropp_ge_le_contravar; apply Rle_ge;
        replace 0 with (RiemannInt_SF (mkStepFun (StepFun_P4 a c 0))).
  apply StepFun_P37; try assumption.
  intros; simpl; unfold fct_cte;
    apply Rle_trans with (Rabs (f x - phi x)).
  apply Rabs_pos.
  apply H.
  replace (Rmin a b) with a.
  replace (Rmax a b) with b.
  elim H6; intros; split; left.
  assumption.
  apply Rlt_le_trans with c; assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  rewrite StepFun_P18; ring.
  apply Rle_lt_trans with (Rabs (RiemannInt_SF psi)).
  apply RRle_abs.
  assumption.
  assert (H6 : IsStepFun psi a b).
  apply (pre psi).
  replace (RiemannInt_SF psi) with (RiemannInt_SF (mkStepFun H6)).
  rewrite <- (StepFun_P43 H5 H4 H6); ring.
  unfold RiemannInt_SF; case (Rle_dec a b); intro.
  eapply StepFun_P17.
  apply StepFun_P1.
  simpl; apply StepFun_P1.
  apply Ropp_eq_compat; eapply StepFun_P17.
  apply StepFun_P1.
  simpl; apply StepFun_P1.
  apply Rle_ge; replace 0 with (RiemannInt_SF (mkStepFun (StepFun_P4 c b 0))).
  apply StepFun_P37; try assumption.
  intros; simpl; unfold fct_cte;
    apply Rle_trans with (Rabs (f x - phi x)).
  apply Rabs_pos.
  apply H.
  replace (Rmin a b) with a.
  replace (Rmax a b) with b.
  elim H5; intros; split; left.
  apply Rle_lt_trans with c; assumption.
  assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; apply Rle_trans with c; assumption ].
  rewrite StepFun_P18; ring.
Qed.

Lemma RiemannInt_P24 :
  forall (f:R -> R) (a b c:R),
    Riemann_integrable f a b ->
    Riemann_integrable f b c -> Riemann_integrable f a c.
Proof.
  intros; case (Rle_dec a b); case (Rle_dec b c); intros.
  apply RiemannInt_P21 with b; assumption.
  case (Rle_dec a c); intro.
  apply RiemannInt_P22 with b; try assumption.
  split; [ assumption | auto with real ].
  apply RiemannInt_P1; apply RiemannInt_P22 with b.
  apply RiemannInt_P1; assumption.
  split; auto with real.
  case (Rle_dec a c); intro.
  apply RiemannInt_P23 with b; try assumption.
  split; auto with real.
  apply RiemannInt_P1; apply RiemannInt_P23 with b.
  apply RiemannInt_P1; assumption.
  split; [ assumption | auto with real ].
  apply RiemannInt_P1; apply RiemannInt_P21 with b;
    auto with real || apply RiemannInt_P1; assumption.
Qed.

Lemma RiemannInt_P25 :
  forall (f:R -> R) (a b c:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable f b c) (pr3:Riemann_integrable f a c),
    a <= b -> b <= c -> RiemannInt pr1 + RiemannInt pr2 = RiemannInt pr3.
Proof.
  intros f a b c pr1 pr2 pr3 Hyp1 Hyp2; unfold RiemannInt;
    case (RiemannInt_exists pr1 RinvN RinvN_cv);
    case (RiemannInt_exists pr2 RinvN RinvN_cv);
    case (RiemannInt_exists pr3 RinvN RinvN_cv); intros;
      symmetry ; eapply UL_sequence.
  apply u.
  unfold Un_cv; intros; assert (H0 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (u1 _ H0); clear u1; intros N1 H1; elim (u0 _ H0); clear u0;
    intros N2 H2;
      cut
        (Un_cv
          (fun n:nat =>
            RiemannInt_SF (phi_sequence RinvN pr3 n) -
            (RiemannInt_SF (phi_sequence RinvN pr1 n) +
              RiemannInt_SF (phi_sequence RinvN pr2 n))) 0).
  intro; elim (H3 _ H0); clear H3; intros N3 H3;
    set (N0 := max (max N1 N2) N3); exists N0; intros;
      unfold R_dist;
        apply Rle_lt_trans with
          (Rabs
            (RiemannInt_SF (phi_sequence RinvN pr3 n) -
              (RiemannInt_SF (phi_sequence RinvN pr1 n) +
                RiemannInt_SF (phi_sequence RinvN pr2 n))) +
            Rabs
            (RiemannInt_SF (phi_sequence RinvN pr1 n) +
              RiemannInt_SF (phi_sequence RinvN pr2 n) - (x1 + x0))).
  replace (RiemannInt_SF (phi_sequence RinvN pr3 n) - (x1 + x0)) with
  (RiemannInt_SF (phi_sequence RinvN pr3 n) -
    (RiemannInt_SF (phi_sequence RinvN pr1 n) +
      RiemannInt_SF (phi_sequence RinvN pr2 n)) +
    (RiemannInt_SF (phi_sequence RinvN pr1 n) +
      RiemannInt_SF (phi_sequence RinvN pr2 n) - (x1 + x0)));
  [ apply Rabs_triang | ring ].
  replace eps with (eps / 3 + eps / 3 + eps / 3).
  rewrite Rplus_assoc; apply Rplus_lt_compat.
  unfold R_dist in H3; cut (n >= N3)%nat.
  intro; assert (H6 := H3 _ H5); unfold Rminus in H6; rewrite Ropp_0 in H6;
    rewrite Rplus_0_r in H6; apply H6.
  unfold ge; apply le_trans with N0;
    [ unfold N0; apply le_max_r | assumption ].
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (phi_sequence RinvN pr1 n) - x1) +
      Rabs (RiemannInt_SF (phi_sequence RinvN pr2 n) - x0)).
  replace
  (RiemannInt_SF (phi_sequence RinvN pr1 n) +
    RiemannInt_SF (phi_sequence RinvN pr2 n) - (x1 + x0)) with
  (RiemannInt_SF (phi_sequence RinvN pr1 n) - x1 +
    (RiemannInt_SF (phi_sequence RinvN pr2 n) - x0));
  [ apply Rabs_triang | ring ].
  apply Rplus_lt_compat.
  unfold R_dist in H1; apply H1.
  unfold ge; apply le_trans with N0;
    [ apply le_trans with (max N1 N2);
      [ apply le_max_l | unfold N0; apply le_max_l ]
      | assumption ].
  unfold R_dist in H2; apply H2.
  unfold ge; apply le_trans with N0;
    [ apply le_trans with (max N1 N2);
      [ apply le_max_r | unfold N0; apply le_max_l ]
      | assumption ].
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; repeat rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
  clear x u x0 x1 eps H H0 N1 H1 N2 H2;
    assert
      (H1 :
        exists psi1 : nat -> StepFun a b,
          (forall n:nat,
            (forall t:R,
              Rmin a b <= t /\ t <= Rmax a b ->
              Rabs (f t - phi_sequence RinvN pr1 n t) <= psi1 n t) /\
            Rabs (RiemannInt_SF (psi1 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr1 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr1 n)).
  assert
    (H2 :
      exists psi2 : nat -> StepFun b c,
        (forall n:nat,
          (forall t:R,
            Rmin b c <= t /\ t <= Rmax b c ->
            Rabs (f t - phi_sequence RinvN pr2 n t) <= psi2 n t) /\
          Rabs (RiemannInt_SF (psi2 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr2 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr2 n)).
  assert
    (H3 :
      exists psi3 : nat -> StepFun a c,
        (forall n:nat,
          (forall t:R,
            Rmin a c <= t /\ t <= Rmax a c ->
            Rabs (f t - phi_sequence RinvN pr3 n t) <= psi3 n t) /\
          Rabs (RiemannInt_SF (psi3 n)) < RinvN n)).
  split with (fun n:nat => proj1_sig (phi_sequence_prop RinvN pr3 n)); intro;
    apply (proj2_sig (phi_sequence_prop RinvN pr3 n)).
  elim H1; clear H1; intros psi1 H1; elim H2; clear H2; intros psi2 H2; elim H3;
    clear H3; intros psi3 H3; assert (H := RinvN_cv);
      unfold Un_cv; intros; assert (H4 : 0 < eps / 3).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H _ H4); clear H; intros N0 H;
    assert (H5 : forall n:nat, (n >= N0)%nat -> RinvN n < eps / 3).
  intros;
    replace (pos (RinvN n)) with
    (R_dist (mkposreal (/ (INR n + 1)) (RinvN_pos n)) 0).
  apply H; assumption.
  unfold R_dist; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply Rabs_right; apply Rle_ge;
      left; apply (cond_pos (RinvN n)).
  exists N0; intros; elim (H1 n); elim (H2 n); elim (H3 n); clear H1 H2 H3;
    intros; unfold R_dist; unfold Rminus;
      rewrite Ropp_0; rewrite Rplus_0_r;
        set (phi1 := phi_sequence RinvN pr1 n) in H8 |- *;
          set (phi2 := phi_sequence RinvN pr2 n) in H3 |- *;
            set (phi3 := phi_sequence RinvN pr3 n) in H1 |- *;
              assert (H10 : IsStepFun phi3 a b).
  apply StepFun_P44 with c.
  apply (pre phi3).
  split; assumption.
  assert (H11 : IsStepFun (psi3 n) a b).
  apply StepFun_P44 with c.
  apply (pre (psi3 n)).
  split; assumption.
  assert (H12 : IsStepFun phi3 b c).
  apply StepFun_P45 with a.
  apply (pre phi3).
  split; assumption.
  assert (H13 : IsStepFun (psi3 n) b c).
  apply StepFun_P45 with a.
  apply (pre (psi3 n)).
  split; assumption.
  replace (RiemannInt_SF phi3) with
  (RiemannInt_SF (mkStepFun H10) + RiemannInt_SF (mkStepFun H12)).
  apply Rle_lt_trans with
    (Rabs (RiemannInt_SF (mkStepFun H10) - RiemannInt_SF phi1) +
      Rabs (RiemannInt_SF (mkStepFun H12) - RiemannInt_SF phi2)).
  replace
  (RiemannInt_SF (mkStepFun H10) + RiemannInt_SF (mkStepFun H12) +
    - (RiemannInt_SF phi1 + RiemannInt_SF phi2)) with
  (RiemannInt_SF (mkStepFun H10) - RiemannInt_SF phi1 +
    (RiemannInt_SF (mkStepFun H12) - RiemannInt_SF phi2));
  [ apply Rabs_triang | ring ].
  replace (RiemannInt_SF (mkStepFun H10) - RiemannInt_SF phi1) with
  (RiemannInt_SF (mkStepFun (StepFun_P28 (-1) (mkStepFun H10) phi1))).
  replace (RiemannInt_SF (mkStepFun H12) - RiemannInt_SF phi2) with
  (RiemannInt_SF (mkStepFun (StepFun_P28 (-1) (mkStepFun H12) phi2))).
  apply Rle_lt_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (mkStepFun H10) phi1)))) +
      RiemannInt_SF
      (mkStepFun
        (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (mkStepFun H12) phi2))))).
  apply Rle_trans with
    (Rabs (RiemannInt_SF (mkStepFun (StepFun_P28 (-1) (mkStepFun H10) phi1))) +
      RiemannInt_SF
      (mkStepFun
        (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (mkStepFun H12) phi2))))).
  apply Rplus_le_compat_l.
  apply StepFun_P34; try assumption.
  do 2
    rewrite <-
      (Rplus_comm
        (RiemannInt_SF
          (mkStepFun
            (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (mkStepFun H12) phi2))))))
      ; apply Rplus_le_compat_l; apply StepFun_P34; try assumption.
  apply Rle_lt_trans with
    (RiemannInt_SF (mkStepFun (StepFun_P28 1 (mkStepFun H11) (psi1 n))) +
      RiemannInt_SF (mkStepFun (StepFun_P28 1 (mkStepFun H13) (psi2 n)))).
  apply Rle_trans with
    (RiemannInt_SF
      (mkStepFun
        (StepFun_P32 (mkStepFun (StepFun_P28 (-1) (mkStepFun H10) phi1)))) +
      RiemannInt_SF (mkStepFun (StepFun_P28 1 (mkStepFun H13) (psi2 n)))).
  apply Rplus_le_compat_l; apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with (Rabs (f x - phi3 x) + Rabs (f x - phi2 x)).
  rewrite <- (Rabs_Ropp (f x - phi3 x)); rewrite Ropp_minus_distr;
    replace (phi3 x + -1 * phi2 x) with (phi3 x - f x + (f x - phi2 x));
    [ apply Rabs_triang | ring ].
  apply Rplus_le_compat.
  apply H1.
  elim H14; intros; split.
  replace (Rmin a c) with a.
  apply Rle_trans with b; try assumption.
  left; assumption.
  unfold Rmin; case (Rle_dec a c); intro;
    [ reflexivity | elim n0; apply Rle_trans with b; assumption ].
  replace (Rmax a c) with c.
  left; assumption.
  unfold Rmax; case (Rle_dec a c); intro;
    [ reflexivity | elim n0; apply Rle_trans with b; assumption ].
  apply H3.
  elim H14; intros; split.
  replace (Rmin b c) with b.
  left; assumption.
  unfold Rmin; case (Rle_dec b c); intro;
    [ reflexivity | elim n0; assumption ].
  replace (Rmax b c) with c.
  left; assumption.
  unfold Rmax; case (Rle_dec b c); intro;
    [ reflexivity | elim n0; assumption ].
  do 2
    rewrite <-
      (Rplus_comm
        (RiemannInt_SF (mkStepFun (StepFun_P28 1 (mkStepFun H13) (psi2 n)))))
      ; apply Rplus_le_compat_l; apply StepFun_P37; try assumption.
  intros; simpl; rewrite Rmult_1_l;
    apply Rle_trans with (Rabs (f x - phi3 x) + Rabs (f x - phi1 x)).
  rewrite <- (Rabs_Ropp (f x - phi3 x)); rewrite Ropp_minus_distr;
    replace (phi3 x + -1 * phi1 x) with (phi3 x - f x + (f x - phi1 x));
    [ apply Rabs_triang | ring ].
  apply Rplus_le_compat.
  apply H1.
  elim H14; intros; split.
  replace (Rmin a c) with a.
  left; assumption.
  unfold Rmin; case (Rle_dec a c); intro;
    [ reflexivity | elim n0; apply Rle_trans with b; assumption ].
  replace (Rmax a c) with c.
  apply Rle_trans with b.
  left; assumption.
  assumption.
  unfold Rmax; case (Rle_dec a c); intro;
    [ reflexivity | elim n0; apply Rle_trans with b; assumption ].
  apply H8.
  elim H14; intros; split.
  replace (Rmin a b) with a.
  left; assumption.
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  replace (Rmax a b) with b.
  left; assumption.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n0; assumption ].
  do 2 rewrite StepFun_P30.
  do 2 rewrite Rmult_1_l;
    replace
    (RiemannInt_SF (mkStepFun H11) + RiemannInt_SF (psi1 n) +
      (RiemannInt_SF (mkStepFun H13) + RiemannInt_SF (psi2 n))) with
    (RiemannInt_SF (psi3 n) + RiemannInt_SF (psi1 n) + RiemannInt_SF (psi2 n)).
  replace eps with (eps / 3 + eps / 3 + eps / 3).
  repeat rewrite Rplus_assoc; repeat apply Rplus_lt_compat.
  apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi3 n))).
  apply RRle_abs.
  apply Rlt_trans with (pos (RinvN n)).
  assumption.
  apply H5; assumption.
  apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi1 n))).
  apply RRle_abs.
  apply Rlt_trans with (pos (RinvN n)).
  assumption.
  apply H5; assumption.
  apply Rle_lt_trans with (Rabs (RiemannInt_SF (psi2 n))).
  apply RRle_abs.
  apply Rlt_trans with (pos (RinvN n)).
  assumption.
  apply H5; assumption.
  apply Rmult_eq_reg_l with 3;
    [ unfold Rdiv; repeat rewrite Rmult_plus_distr_l;
      do 2 rewrite (Rmult_comm 3); repeat rewrite Rmult_assoc;
        rewrite <- Rinv_l_sym; [ ring | discrR ]
      | discrR ].
  replace (RiemannInt_SF (psi3 n)) with
  (RiemannInt_SF (mkStepFun (pre (psi3 n)))).
  rewrite <- (StepFun_P43 H11 H13 (pre (psi3 n))); ring.
  reflexivity.
  rewrite StepFun_P30; ring.
  rewrite StepFun_P30; ring.
  apply (StepFun_P43 H10 H12 (pre phi3)).
Qed.

Lemma RiemannInt_P26 :
  forall (f:R -> R) (a b c:R) (pr1:Riemann_integrable f a b)
    (pr2:Riemann_integrable f b c) (pr3:Riemann_integrable f a c),
    RiemannInt pr1 + RiemannInt pr2 = RiemannInt pr3.
Proof.
  intros; case (Rle_dec a b); case (Rle_dec b c); intros.
  apply RiemannInt_P25; assumption.
  case (Rle_dec a c); intro.
  assert (H : c <= b).
  auto with real.
  rewrite <- (RiemannInt_P25 pr3 (RiemannInt_P1 pr2) pr1 r0 H);
    rewrite (RiemannInt_P8 pr2 (RiemannInt_P1 pr2)); ring.
  assert (H : c <= a).
  auto with real.
  rewrite (RiemannInt_P8 pr2 (RiemannInt_P1 pr2));
    rewrite <- (RiemannInt_P25 (RiemannInt_P1 pr3) pr1 (RiemannInt_P1 pr2) H r);
      rewrite (RiemannInt_P8 pr3 (RiemannInt_P1 pr3)); ring.
  assert (H : b <= a).
  auto with real.
  case (Rle_dec a c); intro.
  rewrite <- (RiemannInt_P25 (RiemannInt_P1 pr1) pr3 pr2 H r0);
    rewrite (RiemannInt_P8 pr1 (RiemannInt_P1 pr1)); ring.
  assert (H0 : c <= a).
  auto with real.
  rewrite (RiemannInt_P8 pr1 (RiemannInt_P1 pr1));
    rewrite <- (RiemannInt_P25 pr2 (RiemannInt_P1 pr3) (RiemannInt_P1 pr1) r H0);
      rewrite (RiemannInt_P8 pr3 (RiemannInt_P1 pr3)); ring.
  rewrite (RiemannInt_P8 pr1 (RiemannInt_P1 pr1));
    rewrite (RiemannInt_P8 pr2 (RiemannInt_P1 pr2));
      rewrite (RiemannInt_P8 pr3 (RiemannInt_P1 pr3));
        rewrite <-
          (RiemannInt_P25 (RiemannInt_P1 pr2) (RiemannInt_P1 pr1) (RiemannInt_P1 pr3))
          ; [ ring | auto with real | auto with real ].
Qed.

Lemma RiemannInt_P27 :
  forall (f:R -> R) (a b x:R) (h:a <= b)
    (C0:forall x:R, a <= x <= b -> continuity_pt f x),
    a < x < b -> derivable_pt_lim (primitive h (FTC_P1 h C0)) x (f x).
Proof.
  intro f; intros; elim H; clear H; intros; assert (H1 : continuity_pt f x).
  apply C0; split; left; assumption.
  unfold derivable_pt_lim; intros; assert (Hyp : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H1 _ Hyp); unfold dist, D_x, no_cond; simpl;
    unfold R_dist; intros; set (del := Rmin x0 (Rmin (b - x) (x - a)));
      assert (H4 : 0 < del).
  unfold del; unfold Rmin; case (Rle_dec (b - x) (x - a));
    intro.
  case (Rle_dec x0 (b - x)); intro;
    [ elim H3; intros; assumption | apply Rlt_Rminus; assumption ].
  case (Rle_dec x0 (x - a)); intro;
    [ elim H3; intros; assumption | apply Rlt_Rminus; assumption ].
  split with (mkposreal _ H4); intros;
    assert (H7 : Riemann_integrable f x (x + h0)).
  case (Rle_dec x (x + h0)); intro.
  apply continuity_implies_RiemannInt; try assumption.
  intros; apply C0; elim H7; intros; split.
  apply Rle_trans with x; [ left; assumption | assumption ].
  apply Rle_trans with (x + h0).
  assumption.
  left; apply Rlt_le_trans with (x + del).
  apply Rplus_lt_compat_l; apply Rle_lt_trans with (Rabs h0);
    [ apply RRle_abs | apply H6 ].
  unfold del; apply Rle_trans with (x + Rmin (b - x) (x - a)).
  apply Rplus_le_compat_l; apply Rmin_r.
  pattern b at 2; replace b with (x + (b - x));
    [ apply Rplus_le_compat_l; apply Rmin_l | ring ].
  apply RiemannInt_P1; apply continuity_implies_RiemannInt; auto with real.
  intros; apply C0; elim H7; intros; split.
  apply Rle_trans with (x + h0).
  left; apply Rle_lt_trans with (x - del).
  unfold del; apply Rle_trans with (x - Rmin (b - x) (x - a)).
  pattern a at 1; replace a with (x + (a - x)); [ idtac | ring ].
  unfold Rminus; apply Rplus_le_compat_l; apply Ropp_le_cancel.
  rewrite Ropp_involutive; rewrite Ropp_plus_distr; rewrite Ropp_involutive;
    rewrite (Rplus_comm x); apply Rmin_r.
  unfold Rminus; apply Rplus_le_compat_l; apply Ropp_le_cancel.
  do 2 rewrite Ropp_involutive; apply Rmin_r.
  unfold Rminus; apply Rplus_lt_compat_l; apply Ropp_lt_cancel.
  rewrite Ropp_involutive; apply Rle_lt_trans with (Rabs h0);
    [ rewrite <- Rabs_Ropp; apply RRle_abs | apply H6 ].
  assumption.
  apply Rle_trans with x; [ assumption | left; assumption ].
  replace (primitive h (FTC_P1 h C0) (x + h0) - primitive h (FTC_P1 h C0) x)
    with (RiemannInt H7).
  replace (f x) with (RiemannInt (RiemannInt_P14 x (x + h0) (f x)) / h0).
  replace
  (RiemannInt H7 / h0 - RiemannInt (RiemannInt_P14 x (x + h0) (f x)) / h0)
    with ((RiemannInt H7 - RiemannInt (RiemannInt_P14 x (x + h0) (f x))) / h0).
  replace (RiemannInt H7 - RiemannInt (RiemannInt_P14 x (x + h0) (f x))) with
  (RiemannInt (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x)))).
  unfold Rdiv; rewrite Rabs_mult; case (Rle_dec x (x + h0)); intro.
  apply Rle_lt_trans with
    (RiemannInt
      (RiemannInt_P16
        (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x)))) *
      Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply
    (RiemannInt_P17 (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x)))
      (RiemannInt_P16
        (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x)))));
    assumption.
  apply Rle_lt_trans with
    (RiemannInt (RiemannInt_P14 x (x + h0) (eps / 2)) * Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply RiemannInt_P19; try assumption.
  intros; replace (f x1 + -1 * fct_cte (f x) x1) with (f x1 - f x).
  unfold fct_cte; case (Req_dec x x1); intro.
  rewrite H9; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; left;
    assumption.
  elim H3; intros; left; apply H11.
  repeat split.
  assumption.
  rewrite Rabs_right.
  apply Rplus_lt_reg_r with x; replace (x + (x1 - x)) with x1; [ idtac | ring ].
  apply Rlt_le_trans with (x + h0).
  elim H8; intros; assumption.
  apply Rplus_le_compat_l; apply Rle_trans with del.
  left; apply Rle_lt_trans with (Rabs h0); [ apply RRle_abs | assumption ].
  unfold del; apply Rmin_l.
  apply Rge_minus; apply Rle_ge; left; elim H8; intros; assumption.
  unfold fct_cte; ring.
  rewrite RiemannInt_P15.
  rewrite Rmult_assoc; replace ((x + h0 - x) * Rabs (/ h0)) with 1.
  rewrite Rmult_1_r; unfold Rdiv; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; pattern eps at 1; rewrite <- Rplus_0_r;
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite Rabs_right.
  replace (x + h0 - x) with h0; [ idtac | ring ].
  apply Rinv_r_sym.
  assumption.
  apply Rle_ge; left; apply Rinv_0_lt_compat.
  elim r; intro.
  apply Rplus_lt_reg_r with x; rewrite Rplus_0_r; assumption.
  elim H5; symmetry ; apply Rplus_eq_reg_l with x; rewrite Rplus_0_r;
    assumption.
  apply Rle_lt_trans with
    (RiemannInt
      (RiemannInt_P16
        (RiemannInt_P1
          (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x))))) *
      Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  replace
  (RiemannInt (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x)))) with
  (-
    RiemannInt
    (RiemannInt_P1 (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x))))).
  rewrite Rabs_Ropp;
    apply
      (RiemannInt_P17
        (RiemannInt_P1
          (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x))))
        (RiemannInt_P16
          (RiemannInt_P1
            (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x))))));
      auto with real.
  symmetry ; apply RiemannInt_P8.
  apply Rle_lt_trans with
    (RiemannInt (RiemannInt_P14 (x + h0) x (eps / 2)) * Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply RiemannInt_P19.
  auto with real.
  intros; replace (f x1 + -1 * fct_cte (f x) x1) with (f x1 - f x).
  unfold fct_cte; case (Req_dec x x1); intro.
  rewrite H9; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; left;
    assumption.
  elim H3; intros; left; apply H11.
  repeat split.
  assumption.
  rewrite Rabs_left.
  apply Rplus_lt_reg_r with (x1 - x0); replace (x1 - x0 + x0) with x1;
    [ idtac | ring ].
  replace (x1 - x0 + - (x1 - x)) with (x - x0); [ idtac | ring ].
  apply Rle_lt_trans with (x + h0).
  unfold Rminus; apply Rplus_le_compat_l; apply Ropp_le_cancel.
  rewrite Ropp_involutive; apply Rle_trans with (Rabs h0).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  apply Rle_trans with del;
    [ left; assumption | unfold del; apply Rmin_l ].
  elim H8; intros; assumption.
  apply Rplus_lt_reg_r with x; rewrite Rplus_0_r;
    replace (x + (x1 - x)) with x1; [ elim H8; intros; assumption | ring ].
  unfold fct_cte; ring.
  rewrite RiemannInt_P15.
  rewrite Rmult_assoc; replace ((x - (x + h0)) * Rabs (/ h0)) with 1.
  rewrite Rmult_1_r; unfold Rdiv; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; pattern eps at 1; rewrite <- Rplus_0_r;
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite Rabs_left.
  replace (x - (x + h0)) with (- h0); [ idtac | ring ].
  rewrite Ropp_mult_distr_l_reverse; rewrite Ropp_mult_distr_r_reverse;
    rewrite Ropp_involutive; apply Rinv_r_sym.
  assumption.
  apply Rinv_lt_0_compat.
  assert (H8 : x + h0 < x).
  auto with real.
  apply Rplus_lt_reg_r with x; rewrite Rplus_0_r; assumption.
  rewrite
    (RiemannInt_P13 H7 (RiemannInt_P14 x (x + h0) (f x))
      (RiemannInt_P10 (-1) H7 (RiemannInt_P14 x (x + h0) (f x))))
    .
  ring.
  unfold Rdiv, Rminus; rewrite Rmult_plus_distr_r; ring.
  rewrite RiemannInt_P15; apply Rmult_eq_reg_l with h0;
    [ unfold Rdiv; rewrite (Rmult_comm h0); repeat rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym; [ ring | assumption ]
      | assumption ].
  cut (a <= x + h0).
  cut (x + h0 <= b).
  intros; unfold primitive.
  case (Rle_dec a (x + h0)); case (Rle_dec (x + h0) b); case (Rle_dec a x);
  case (Rle_dec x b); intros; try (elim n; assumption || left; assumption).
  rewrite <- (RiemannInt_P26 (FTC_P1 h C0 r0 r) H7 (FTC_P1 h C0 r2 r1)); ring.
  apply Rplus_le_reg_l with (- x); replace (- x + (x + h0)) with h0;
    [ idtac | ring ].
  rewrite Rplus_comm; apply Rle_trans with (Rabs h0).
  apply RRle_abs.
  apply Rle_trans with del;
    [ left; assumption
      | unfold del; apply Rle_trans with (Rmin (b - x) (x - a));
        [ apply Rmin_r | apply Rmin_l ] ].
  apply Ropp_le_cancel; apply Rplus_le_reg_l with x;
    replace (x + - (x + h0)) with (- h0); [ idtac | ring ].
  apply Rle_trans with (Rabs h0);
    [ rewrite <- Rabs_Ropp; apply RRle_abs
      | apply Rle_trans with del;
        [ left; assumption
          | unfold del; apply Rle_trans with (Rmin (b - x) (x - a));
            apply Rmin_r ] ].
Qed.

Lemma RiemannInt_P28 :
  forall (f:R -> R) (a b x:R) (h:a <= b)
    (C0:forall x:R, a <= x <= b -> continuity_pt f x),
    a <= x <= b -> derivable_pt_lim (primitive h (FTC_P1 h C0)) x (f x).
Proof.
  intro f; intros; elim h; intro.
  elim H; clear H; intros; elim H; intro.
  elim H1; intro.
  apply RiemannInt_P27; split; assumption.
  set
    (f_b := fun x:R => f b * (x - b) + RiemannInt (FTC_P1 h C0 h (Rle_refl b)));
    rewrite H3.
  assert (H4 : derivable_pt_lim f_b b (f b)).
  unfold f_b; pattern (f b) at 2; replace (f b) with (f b + 0).
  change
    (derivable_pt_lim
      ((fct_cte (f b) * (id - fct_cte b))%F +
        fct_cte (RiemannInt (FTC_P1 h C0 h (Rle_refl b)))) b (
          f b + 0)).
  apply derivable_pt_lim_plus.
  pattern (f b) at 2;
    replace (f b) with (0 * (id - fct_cte b)%F b + fct_cte (f b) b * 1).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_const.
  replace 1 with (1 - 0); [ idtac | ring ].
  apply derivable_pt_lim_minus.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte; ring.
  apply derivable_pt_lim_const.
  ring.
  unfold derivable_pt_lim; intros; elim (H4 _ H5); intros;
    assert (H7 : continuity_pt f b).
  apply C0; split; [ left; assumption | right; reflexivity ].
  assert (H8 : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H7 _ H8); unfold D_x, no_cond, dist; simpl;
    unfold R_dist; intros; set (del := Rmin x0 (Rmin x1 (b - a)));
      assert (H10 : 0 < del).
  unfold del; unfold Rmin; case (Rle_dec x1 (b - a)); intros.
  case (Rle_dec x0 x1); intro;
    [ apply (cond_pos x0) | elim H9; intros; assumption ].
  case (Rle_dec x0 (b - a)); intro;
    [ apply (cond_pos x0) | apply Rlt_Rminus; assumption ].
  split with (mkposreal _ H10); intros; case (Rcase_abs h0); intro.
  assert (H14 : b + h0 < b).
  pattern b at 2; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  assert (H13 : Riemann_integrable f (b + h0) b).
  apply continuity_implies_RiemannInt.
  left; assumption.
  intros; apply C0; elim H13; intros; split; try assumption.
  apply Rle_trans with (b + h0); try assumption.
  apply Rplus_le_reg_l with (- a - h0).
  replace (- a - h0 + a) with (- h0); [ idtac | ring ].
  replace (- a - h0 + (b + h0)) with (b - a); [ idtac | ring ].
  apply Rle_trans with del.
  apply Rle_trans with (Rabs h0).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  left; assumption.
  unfold del; apply Rle_trans with (Rmin x1 (b - a)); apply Rmin_r.
  replace (primitive h (FTC_P1 h C0) (b + h0) - primitive h (FTC_P1 h C0) b)
    with (- RiemannInt H13).
  replace (f b) with (- RiemannInt (RiemannInt_P14 (b + h0) b (f b)) / h0).
  rewrite <- Rabs_Ropp; unfold Rminus; unfold Rdiv;
    rewrite Ropp_mult_distr_l_reverse; rewrite Ropp_plus_distr;
      repeat rewrite Ropp_involutive;
        replace
        (RiemannInt H13 * / h0 +
          - RiemannInt (RiemannInt_P14 (b + h0) b (f b)) * / h0) with
        ((RiemannInt H13 - RiemannInt (RiemannInt_P14 (b + h0) b (f b))) / h0).
  replace (RiemannInt H13 - RiemannInt (RiemannInt_P14 (b + h0) b (f b))) with
  (RiemannInt (RiemannInt_P10 (-1) H13 (RiemannInt_P14 (b + h0) b (f b)))).
  unfold Rdiv; rewrite Rabs_mult;
    apply Rle_lt_trans with
      (RiemannInt
        (RiemannInt_P16
          (RiemannInt_P10 (-1) H13 (RiemannInt_P14 (b + h0) b (f b)))) *
        Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply
    (RiemannInt_P17 (RiemannInt_P10 (-1) H13 (RiemannInt_P14 (b + h0) b (f b)))
      (RiemannInt_P16
        (RiemannInt_P10 (-1) H13 (RiemannInt_P14 (b + h0) b (f b)))));
    left; assumption.
  apply Rle_lt_trans with
    (RiemannInt (RiemannInt_P14 (b + h0) b (eps / 2)) * Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply RiemannInt_P19.
  left; assumption.
  intros; replace (f x2 + -1 * fct_cte (f b) x2) with (f x2 - f b).
  unfold fct_cte; case (Req_dec b x2); intro.
  rewrite H16; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    left; assumption.
  elim H9; intros; left; apply H18.
  repeat split.
  assumption.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; rewrite Rabs_right.
  apply Rplus_lt_reg_r with (x2 - x1);
    replace (x2 - x1 + (b - x2)) with (b - x1); [ idtac | ring ].
  replace (x2 - x1 + x1) with x2; [ idtac | ring ].
  apply Rlt_le_trans with (b + h0).
  2: elim H15; intros; left; assumption.
  unfold Rminus; apply Rplus_lt_compat_l; apply Ropp_lt_cancel;
    rewrite Ropp_involutive; apply Rle_lt_trans with (Rabs h0).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  apply Rlt_le_trans with del;
    [ assumption
      | unfold del; apply Rle_trans with (Rmin x1 (b - a));
        [ apply Rmin_r | apply Rmin_l ] ].
  apply Rle_ge; left; apply Rlt_Rminus; elim H15; intros; assumption.
  unfold fct_cte; ring.
  rewrite RiemannInt_P15.
  rewrite Rmult_assoc; replace ((b - (b + h0)) * Rabs (/ h0)) with 1.
  rewrite Rmult_1_r; unfold Rdiv; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; pattern eps at 1; rewrite <- Rplus_0_r;
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite Rabs_left.
  apply Rmult_eq_reg_l with h0;
    [ do 2 rewrite (Rmult_comm h0); rewrite Rmult_assoc;
      rewrite Ropp_mult_distr_l_reverse; rewrite <- Rinv_l_sym;
        [ ring | assumption ]
      | assumption ].
  apply Rinv_lt_0_compat; assumption.
  rewrite
    (RiemannInt_P13 H13 (RiemannInt_P14 (b + h0) b (f b))
      (RiemannInt_P10 (-1) H13 (RiemannInt_P14 (b + h0) b (f b))))
    ; ring.
  unfold Rdiv, Rminus; rewrite Rmult_plus_distr_r; ring.
  rewrite RiemannInt_P15.
  rewrite <- Ropp_mult_distr_l_reverse; apply Rmult_eq_reg_l with h0;
    [ repeat rewrite (Rmult_comm h0); unfold Rdiv;
      repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym;
        [ ring | assumption ]
      | assumption ].
  cut (a <= b + h0).
  cut (b + h0 <= b).
  intros; unfold primitive; case (Rle_dec a (b + h0));
    case (Rle_dec (b + h0) b); case (Rle_dec a b); case (Rle_dec b b);
    intros; try (elim n; right; reflexivity) || (elim n; left; assumption).
  rewrite <- (RiemannInt_P26 (FTC_P1 h C0 r3 r2) H13 (FTC_P1 h C0 r1 r0)); ring.
  elim n; assumption.
  left; assumption.
  apply Rplus_le_reg_l with (- a - h0).
  replace (- a - h0 + a) with (- h0); [ idtac | ring ].
  replace (- a - h0 + (b + h0)) with (b - a); [ idtac | ring ].
  apply Rle_trans with del.
  apply Rle_trans with (Rabs h0).
  rewrite <- Rabs_Ropp; apply RRle_abs.
  left; assumption.
  unfold del; apply Rle_trans with (Rmin x1 (b - a)); apply Rmin_r.
  cut (primitive h (FTC_P1 h C0) b = f_b b).
  intro; cut (primitive h (FTC_P1 h C0) (b + h0) = f_b (b + h0)).
  intro; rewrite H13; rewrite H14; apply H6.
  assumption.
  apply Rlt_le_trans with del;
    [ assumption | unfold del; apply Rmin_l ].
  assert (H14 : b < b + h0).
  pattern b at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l.
  assert (H14 := Rge_le _ _ r); elim H14; intro.
  assumption.
  elim H11; symmetry ; assumption.
  unfold primitive; case (Rle_dec a (b + h0));
    case (Rle_dec (b + h0) b); intros;
      [ elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 H14))
        | unfold f_b; reflexivity
        | elim n; left; apply Rlt_trans with b; assumption
        | elim n0; left; apply Rlt_trans with b; assumption ].
  unfold f_b; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rmult_0_r; rewrite Rplus_0_l; unfold primitive;
      case (Rle_dec a b); case (Rle_dec b b); intros;
        [ apply RiemannInt_P5
          | elim n; right; reflexivity
          | elim n; left; assumption
          | elim n; right; reflexivity ].
(*****)
  set (f_a := fun x:R => f a * (x - a)); rewrite <- H2;
    assert (H3 : derivable_pt_lim f_a a (f a)).
  unfold f_a;
    change (derivable_pt_lim (fct_cte (f a) * (id - fct_cte a)%F) a (f a))
     ; pattern (f a) at 2;
        replace (f a) with (0 * (id - fct_cte a)%F a + fct_cte (f a) a * 1).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_const.
  replace 1 with (1 - 0); [ idtac | ring ].
  apply derivable_pt_lim_minus.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte; ring.
  unfold derivable_pt_lim; intros; elim (H3 _ H4); intros.
  assert (H6 : continuity_pt f a).
  apply C0; split; [ right; reflexivity | left; assumption ].
  assert (H7 : 0 < eps / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  elim (H6 _ H7); unfold D_x, no_cond, dist; simpl;
    unfold R_dist; intros.
  set (del := Rmin x0 (Rmin x1 (b - a))).
  assert (H9 : 0 < del).
  unfold del; unfold Rmin.
  case (Rle_dec x1 (b - a)); intros.
  case (Rle_dec x0 x1); intro.
  apply (cond_pos x0).
  elim H8; intros; assumption.
  case (Rle_dec x0 (b - a)); intro.
  apply (cond_pos x0).
  apply Rlt_Rminus; assumption.
  split with (mkposreal _ H9).
  intros; case (Rcase_abs h0); intro.
  assert (H12 : a + h0 < a).
  pattern a at 2; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  unfold primitive.
  case (Rle_dec a (a + h0)); case (Rle_dec (a + h0) b); case (Rle_dec a a);
  case (Rle_dec a b); intros;
    try (elim n; left; assumption) || (elim n; right; reflexivity).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r3 H12)).
  elim n; left; apply Rlt_trans with a; assumption.
  rewrite RiemannInt_P9; replace 0 with (f_a a).
  replace (f a * (a + h0 - a)) with (f_a (a + h0)).
  apply H5; try assumption.
  apply Rlt_le_trans with del;
    [ assumption | unfold del; apply Rmin_l ].
  unfold f_a; ring.
  unfold f_a; ring.
  elim n; left; apply Rlt_trans with a; assumption.
  assert (H12 : a < a + h0).
  pattern a at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l.
  assert (H12 := Rge_le _ _ r); elim H12; intro.
  assumption.
  elim H10; symmetry ; assumption.
  assert (H13 : Riemann_integrable f a (a + h0)).
  apply continuity_implies_RiemannInt.
  left; assumption.
  intros; apply C0; elim H13; intros; split; try assumption.
  apply Rle_trans with (a + h0); try assumption.
  apply Rplus_le_reg_l with (- b - h0).
  replace (- b - h0 + b) with (- h0); [ idtac | ring ].
  replace (- b - h0 + (a + h0)) with (a - b); [ idtac | ring ].
  apply Ropp_le_cancel; rewrite Ropp_involutive; rewrite Ropp_minus_distr;
    apply Rle_trans with del.
  apply Rle_trans with (Rabs h0); [ apply RRle_abs | left; assumption ].
  unfold del; apply Rle_trans with (Rmin x1 (b - a)); apply Rmin_r.
  replace (primitive h (FTC_P1 h C0) (a + h0) - primitive h (FTC_P1 h C0) a)
    with (RiemannInt H13).
  replace (f a) with (RiemannInt (RiemannInt_P14 a (a + h0) (f a)) / h0).
  replace
  (RiemannInt H13 / h0 - RiemannInt (RiemannInt_P14 a (a + h0) (f a)) / h0)
    with ((RiemannInt H13 - RiemannInt (RiemannInt_P14 a (a + h0) (f a))) / h0).
  replace (RiemannInt H13 - RiemannInt (RiemannInt_P14 a (a + h0) (f a))) with
  (RiemannInt (RiemannInt_P10 (-1) H13 (RiemannInt_P14 a (a + h0) (f a)))).
  unfold Rdiv; rewrite Rabs_mult;
    apply Rle_lt_trans with
      (RiemannInt
        (RiemannInt_P16
          (RiemannInt_P10 (-1) H13 (RiemannInt_P14 a (a + h0) (f a)))) *
        Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply
    (RiemannInt_P17 (RiemannInt_P10 (-1) H13 (RiemannInt_P14 a (a + h0) (f a)))
      (RiemannInt_P16
        (RiemannInt_P10 (-1) H13 (RiemannInt_P14 a (a + h0) (f a)))));
    left; assumption.
  apply Rle_lt_trans with
    (RiemannInt (RiemannInt_P14 a (a + h0) (eps / 2)) * Rabs (/ h0)).
  do 2 rewrite <- (Rmult_comm (Rabs (/ h0))); apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply RiemannInt_P19.
  left; assumption.
  intros; replace (f x2 + -1 * fct_cte (f a) x2) with (f x2 - f a).
  unfold fct_cte; case (Req_dec a x2); intro.
  rewrite H15; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    left; assumption.
  elim H8; intros; left; apply H17; repeat split.
  assumption.
  rewrite Rabs_right.
  apply Rplus_lt_reg_r with a; replace (a + (x2 - a)) with x2; [ idtac | ring ].
  apply Rlt_le_trans with (a + h0).
  elim H14; intros; assumption.
  apply Rplus_le_compat_l; left; apply Rle_lt_trans with (Rabs h0).
  apply RRle_abs.
  apply Rlt_le_trans with del;
    [ assumption
      | unfold del; apply Rle_trans with (Rmin x1 (b - a));
        [ apply Rmin_r | apply Rmin_l ] ].
  apply Rle_ge; left; apply Rlt_Rminus; elim H14; intros; assumption.
  unfold fct_cte; ring.
  rewrite RiemannInt_P15.
  rewrite Rmult_assoc; replace ((a + h0 - a) * Rabs (/ h0)) with 1.
  rewrite Rmult_1_r; unfold Rdiv; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; pattern eps at 1; rewrite <- Rplus_0_r;
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite Rabs_right.
  rewrite Rplus_comm; unfold Rminus; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; rewrite <- Rinv_r_sym;
      [ reflexivity | assumption ].
  apply Rle_ge; left; apply Rinv_0_lt_compat; assert (H14 := Rge_le _ _ r);
    elim H14; intro.
  assumption.
  elim H10; symmetry ; assumption.
  rewrite
    (RiemannInt_P13 H13 (RiemannInt_P14 a (a + h0) (f a))
      (RiemannInt_P10 (-1) H13 (RiemannInt_P14 a (a + h0) (f a))))
    ; ring.
  unfold Rdiv, Rminus; rewrite Rmult_plus_distr_r; ring.
  rewrite RiemannInt_P15.
  rewrite Rplus_comm; unfold Rminus; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; unfold Rdiv;
      rewrite Rmult_assoc; rewrite <- Rinv_r_sym; [ ring | assumption ].
  cut (a <= a + h0).
  cut (a + h0 <= b).
  intros; unfold primitive; case (Rle_dec a (a + h0));
    case (Rle_dec (a + h0) b); case (Rle_dec a a); case (Rle_dec a b);
    intros; try (elim n; right; reflexivity) || (elim n; left; assumption).
  rewrite RiemannInt_P9; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply RiemannInt_P5.
  elim n; assumption.
  elim n; assumption.
  2: left; assumption.
  apply Rplus_le_reg_l with (- a); replace (- a + (a + h0)) with h0;
    [ idtac | ring ].
  rewrite Rplus_comm; apply Rle_trans with del;
    [ apply Rle_trans with (Rabs h0); [ apply RRle_abs | left; assumption ]
      | unfold del; apply Rle_trans with (Rmin x1 (b - a)); apply Rmin_r ].
(*****)
  assert (H1 : x = a).
  rewrite <- H0 in H; elim H; intros; apply Rle_antisym; assumption.
  set (f_a := fun x:R => f a * (x - a)).
  assert (H2 : derivable_pt_lim f_a a (f a)).
  unfold f_a;
    change (derivable_pt_lim (fct_cte (f a) * (id - fct_cte a)%F) a (f a))
     ; pattern (f a) at 2;
        replace (f a) with (0 * (id - fct_cte a)%F a + fct_cte (f a) a * 1).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_const.
  replace 1 with (1 - 0); [ idtac | ring ].
  apply derivable_pt_lim_minus.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte; ring.
  set
    (f_b := fun x:R => f b * (x - b) + RiemannInt (FTC_P1 h C0 h (Rle_refl b))).
  assert (H3 : derivable_pt_lim f_b b (f b)).
  unfold f_b; pattern (f b) at 2; replace (f b) with (f b + 0).
  change
    (derivable_pt_lim
      ((fct_cte (f b) * (id - fct_cte b))%F +
        fct_cte (RiemannInt (FTC_P1 h C0 h (Rle_refl b)))) b (
          f b + 0)).
  apply derivable_pt_lim_plus.
  pattern (f b) at 2;
    replace (f b) with (0 * (id - fct_cte b)%F b + fct_cte (f b) b * 1).
  apply derivable_pt_lim_mult.
  apply derivable_pt_lim_const.
  replace 1 with (1 - 0); [ idtac | ring ].
  apply derivable_pt_lim_minus.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  unfold fct_cte; ring.
  apply derivable_pt_lim_const.
  ring.
  unfold derivable_pt_lim; intros; elim (H2 _ H4); intros;
    elim (H3 _ H4); intros; set (del := Rmin x0 x1).
  assert (H7 : 0 < del).
  unfold del; unfold Rmin; case (Rle_dec x0 x1); intro.
  apply (cond_pos x0).
  apply (cond_pos x1).
  split with (mkposreal _ H7); intros; case (Rcase_abs h0); intro.
  assert (H10 : a + h0 < a).
  pattern a at 2; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  rewrite H1; unfold primitive; case (Rle_dec a (a + h0));
    case (Rle_dec (a + h0) b); case (Rle_dec a a); case (Rle_dec a b);
    intros; try (elim n; right; assumption || reflexivity).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r3 H10)).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r2 H10)).
  rewrite RiemannInt_P9; replace 0 with (f_a a).
  replace (f a * (a + h0 - a)) with (f_a (a + h0)).
  apply H5; try assumption.
  apply Rlt_le_trans with del; try assumption.
  unfold del; apply Rmin_l.
  unfold f_a; ring.
  unfold f_a; ring.
  elim n; rewrite <- H0; left; assumption.
  assert (H10 : a < a + h0).
  pattern a at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l.
  assert (H10 := Rge_le _ _ r); elim H10; intro.
  assumption.
  elim H8; symmetry ; assumption.
  rewrite H0 in H1; rewrite H1; unfold primitive;
    case (Rle_dec a (b + h0)); case (Rle_dec (b + h0) b);
    case (Rle_dec a b); case (Rle_dec b b); intros;
      try (elim n; right; assumption || reflexivity).
  rewrite H0 in H10; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r2 H10)).
  repeat rewrite RiemannInt_P9.
  replace (RiemannInt (FTC_P1 h C0 r1 r0)) with (f_b b).
  fold (f_b (b + h0)).
  apply H6; try assumption.
  apply Rlt_le_trans with del; try assumption.
  unfold del; apply Rmin_r.
  unfold f_b; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rmult_0_r; rewrite Rplus_0_l; apply RiemannInt_P5.
  elim n; rewrite <- H0; left; assumption.
  elim n0; rewrite <- H0; left; assumption.
Qed.

Lemma RiemannInt_P29 :
  forall (f:R -> R) a b (h:a <= b)
    (C0:forall x:R, a <= x <= b -> continuity_pt f x),
    antiderivative f (primitive h (FTC_P1 h C0)) a b.
Proof.
  intro f; intros; unfold antiderivative; split; try assumption; intros;
    assert (H0 := RiemannInt_P28 h C0 H);
      assert (H1 : derivable_pt (primitive h (FTC_P1 h C0)) x);
        [ unfold derivable_pt; split with (f x); apply H0
          | split with H1; symmetry ; apply derive_pt_eq_0; apply H0 ].
Qed.

Lemma RiemannInt_P30 :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall x:R, a <= x <= b -> continuity_pt f x) ->
    { g:R -> R | antiderivative f g a b }.
Proof.
  intros; split with (primitive H (FTC_P1 H H0)); apply RiemannInt_P29.
Qed.

Record C1_fun : Type := mkC1
  {c1 :> R -> R; diff0 : derivable c1; cont1 : continuity (derive c1 diff0)}.

Lemma RiemannInt_P31 :
  forall (f:C1_fun) (a b:R),
    a <= b -> antiderivative (derive f (diff0 f)) f a b.
Proof.
  intro f; intros; unfold antiderivative; split; try assumption; intros;
    split with (diff0 f x); reflexivity.
Qed.

Lemma RiemannInt_P32 :
  forall (f:C1_fun) (a b:R), Riemann_integrable (derive f (diff0 f)) a b.
Proof.
  intro f; intros; case (Rle_dec a b); intro;
    [ apply continuity_implies_RiemannInt; try assumption; intros;
      apply (cont1 f)
      | assert (H : b <= a);
        [ auto with real
          | apply RiemannInt_P1; apply continuity_implies_RiemannInt;
            try assumption; intros; apply (cont1 f) ] ].
Qed.

Lemma RiemannInt_P33 :
  forall (f:C1_fun) (a b:R) (pr:Riemann_integrable (derive f (diff0 f)) a b),
    a <= b -> RiemannInt pr = f b - f a.
Proof.
  intro f; intros;
    assert
      (H0 : forall x:R, a <= x <= b -> continuity_pt (derive f (diff0 f)) x).
  intros; apply (cont1 f).
  rewrite (RiemannInt_P20 H (FTC_P1 H H0) pr);
    assert (H1 := RiemannInt_P29 H H0); assert (H2 := RiemannInt_P31 f H);
      elim (antiderivative_Ucte (derive f (diff0 f)) _ _ _ _ H1 H2);
        intros C H3; repeat rewrite H3;
          [ ring
            | split; [ right; reflexivity | assumption ]
            | split; [ assumption | right; reflexivity ] ].
Qed.

Lemma FTC_Riemann :
  forall (f:C1_fun) (a b:R) (pr:Riemann_integrable (derive f (diff0 f)) a b),
    RiemannInt pr = f b - f a.
Proof.
  intro f; intros; case (Rle_dec a b); intro;
    [ apply RiemannInt_P33; assumption
      | assert (H : b <= a);
        [ auto with real
          | assert (H0 := RiemannInt_P1 pr); rewrite (RiemannInt_P8 pr H0);
            rewrite (RiemannInt_P33 _ H0 H); ring ] ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/RiemannInt_SF.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis_reg.
Require Import Classical_Prop.
Local Open Scope R_scope.

Set Implicit Arguments.

(*****************************************************)
(** * Each bounded subset of N has a maximal element *)
(*****************************************************)

Definition Nbound (I:nat -> Prop) : Prop :=
  exists n : nat, (forall i:nat, I i -> (i <= n)%nat).

Lemma IZN_var : forall z:Z, (0 <= z)%Z -> {n : nat | z = Z.of_nat n}.
Proof.
  intros; apply Z_of_nat_complete_inf; assumption.
Qed.

Lemma Nzorn :
  forall I:nat -> Prop,
    (exists n : nat, I n) ->
    Nbound I -> { n:nat | I n /\ (forall i:nat, I i -> (i <= n)%nat) }.
Proof.
  intros I H H0; set (E := fun x:R =>  exists i : nat, I i /\ INR i = x);
    assert (H1 : bound E).
  unfold Nbound in H0; elim H0; intros N H1; unfold bound;
    exists (INR N); unfold is_upper_bound; intros;
      unfold E in H2; elim H2; intros; elim H3; intros;
        rewrite <- H5; apply le_INR; apply H1; assumption.
  assert (H2 :  exists x : R, E x).
  elim H; intros; exists (INR x); unfold E; exists x; split;
    [ assumption | reflexivity ].
  assert (H3 := completeness E H1 H2); elim H3; intros; unfold is_lub in p;
    elim p; clear p; intros; unfold is_upper_bound in H4, H5;
      assert (H6 : 0 <= x).
  elim H2; intros; unfold E in H6; elim H6; intros; elim H7; intros;
    apply Rle_trans with x0;
      [ rewrite <- H9; change (INR 0 <= INR x1); apply le_INR;
        apply le_O_n
        | apply H4; assumption ].
  assert (H7 := archimed x); elim H7; clear H7; intros;
    assert (H9 : x <= IZR (up x) - 1).
  apply H5; intros; assert (H10 := H4 _ H9); unfold E in H9; elim H9; intros;
    elim H11; intros; rewrite <- H13; apply Rplus_le_reg_l with 1;
      replace (1 + (IZR (up x) - 1)) with (IZR (up x));
      [ idtac | ring ]; replace (1 + INR x1) with (INR (S x1));
      [ idtac | rewrite S_INR; ring ].
  assert (H14 : (0 <= up x)%Z).
  apply le_IZR; apply Rle_trans with x; [ apply H6 | left; assumption ].
  assert (H15 := IZN _ H14); elim H15; clear H15; intros; rewrite H15;
    rewrite <- INR_IZR_INZ; apply le_INR; apply lt_le_S;
      apply INR_lt; rewrite H13; apply Rle_lt_trans with x;
        [ assumption | rewrite INR_IZR_INZ; rewrite <- H15; assumption ].
  assert (H10 : x = IZR (up x) - 1).
  apply Rle_antisym;
    [ assumption
      | apply Rplus_le_reg_l with (- x + 1);
        replace (- x + 1 + (IZR (up x) - 1)) with (IZR (up x) - x);
        [ idtac | ring ]; replace (- x + 1 + x) with 1;
        [ assumption | ring ] ].
  assert (H11 : (0 <= up x)%Z).
  apply le_IZR; apply Rle_trans with x; [ apply H6 | left; assumption ].
  assert (H12 := IZN_var H11); elim H12; clear H12; intros; assert (H13 : E x).
  elim (classic (E x)); intro; try assumption.
  cut (forall y:R, E y -> y <= x - 1).
  intro; assert (H14 := H5 _ H13); cut (x - 1 < x).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H14 H15)).
  apply Rminus_lt; replace (x - 1 - x) with (-1); [ idtac | ring ];
    rewrite <- Ropp_0; apply Ropp_lt_gt_contravar; apply Rlt_0_1.
  intros; assert (H14 := H4 _ H13); elim H14; intro; unfold E in H13; elim H13;
    intros; elim H16; intros; apply Rplus_le_reg_l with 1.
  replace (1 + (x - 1)) with x; [ idtac | ring ]; rewrite <- H18;
    replace (1 + INR x1) with (INR (S x1)); [ idtac | rewrite S_INR; ring ].
  cut (x = INR (pred x0)).
  intro; rewrite H19; apply le_INR; apply lt_le_S; apply INR_lt; rewrite H18;
    rewrite <- H19; assumption.
  rewrite H10; rewrite p; rewrite <- INR_IZR_INZ; replace 1 with (INR 1);
    [ idtac | reflexivity ]; rewrite <- minus_INR.
  replace (x0 - 1)%nat with (pred x0);
  [ reflexivity
    | case x0; [ reflexivity | intro; simpl; apply minus_n_O ] ].
  induction  x0 as [| x0 Hrecx0];
    [ rewrite p in H7; rewrite <- INR_IZR_INZ in H7; simpl in H7;
      elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H6 H7))
      | apply le_n_S; apply le_O_n ].
  rewrite H15 in H13; elim H12; assumption.
  split with (pred x0); unfold E in H13; elim H13; intros; elim H12; intros;
    rewrite H10 in H15; rewrite p in H15; rewrite <- INR_IZR_INZ in H15;
      assert (H16 : INR x0 = INR x1 + 1).
  rewrite H15; ring.
  rewrite <- S_INR in H16; assert (H17 := INR_eq _ _ H16); rewrite H17;
    simpl; split.
  assumption.
  intros; apply INR_le; rewrite H15; rewrite <- H15; elim H12; intros;
    rewrite H20; apply H4; unfold E; exists i;
      split; [ assumption | reflexivity ].
Qed.

(*******************************************)
(** *          Step functions              *)
(*******************************************)

Definition open_interval (a b x:R) : Prop := a < x < b.
Definition co_interval (a b x:R) : Prop := a <= x < b.

Definition adapted_couple (f:R -> R) (a b:R) (l lf:Rlist) : Prop :=
  ordered_Rlist l /\
  pos_Rl l 0 = Rmin a b /\
  pos_Rl l (pred (Rlength l)) = Rmax a b /\
  Rlength l = S (Rlength lf) /\
  (forall i:nat,
    (i < pred (Rlength l))%nat ->
    constant_D_eq f (open_interval (pos_Rl l i) (pos_Rl l (S i)))
    (pos_Rl lf i)).

Definition adapted_couple_opt (f:R -> R) (a b:R) (l lf:Rlist) :=
  adapted_couple f a b l lf /\
  (forall i:nat,
    (i < pred (Rlength lf))%nat ->
    pos_Rl lf i <> pos_Rl lf (S i) \/ f (pos_Rl l (S i)) <> pos_Rl lf i) /\
  (forall i:nat, (i < pred (Rlength l))%nat -> pos_Rl l i <> pos_Rl l (S i)).

Definition is_subdivision (f:R -> R) (a b:R) (l:Rlist) : Type :=
  { l0:Rlist & adapted_couple f a b l l0 }.

Definition IsStepFun (f:R -> R) (a b:R) : Type :=
  { l:Rlist & is_subdivision f a b l }.

(** ** Class of step functions *)
Record StepFun (a b:R) : Type := mkStepFun
  {fe :> R -> R; pre : IsStepFun fe a b}.

Definition subdivision (a b:R) (f:StepFun a b) : Rlist := projT1 (pre f).

Definition subdivision_val (a b:R) (f:StepFun a b) : Rlist :=
  match projT2 (pre f) with
    | existT _ a b => a
  end.

Fixpoint Int_SF (l k:Rlist) : R :=
  match l with
    | nil => 0
    | cons a l' =>
      match k with
        | nil => 0
        | cons x nil => 0
        | cons x (cons y k') => a * (y - x) + Int_SF l' (cons y k')
      end
  end.

(** ** Integral of step functions *)
Definition RiemannInt_SF (a b:R) (f:StepFun a b) : R :=
  match Rle_dec a b with
    | left _ => Int_SF (subdivision_val f) (subdivision f)
    | right _ => - Int_SF (subdivision_val f) (subdivision f)
  end.

(************************************)
(** ** Properties of step functions *)
(************************************)

Lemma StepFun_P1 :
  forall (a b:R) (f:StepFun a b),
    adapted_couple f a b (subdivision f) (subdivision_val f).
Proof.
  intros a b f; unfold subdivision_val; case (projT2 (pre f)); intros;
    apply a0.
Qed.

Lemma StepFun_P2 :
  forall (a b:R) (f:R -> R) (l lf:Rlist),
    adapted_couple f a b l lf -> adapted_couple f b a l lf.
Proof.
  unfold adapted_couple; intros; decompose [and] H; clear H;
    repeat split; try assumption.
  rewrite H2; unfold Rmin; case (Rle_dec a b); intro;
    case (Rle_dec b a); intro; try reflexivity.
  apply Rle_antisym; assumption.
  apply Rle_antisym; auto with real.
  rewrite H1; unfold Rmax; case (Rle_dec a b); intro;
    case (Rle_dec b a); intro; try reflexivity.
  apply Rle_antisym; assumption.
  apply Rle_antisym; auto with real.
Qed.

Lemma StepFun_P3 :
  forall a b c:R,
    a <= b ->
    adapted_couple (fct_cte c) a b (cons a (cons b nil)) (cons c nil).
Proof.
  intros; unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H0; inversion H0;
    [ simpl; assumption | elim (le_Sn_O _ H2) ].
  simpl; unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  simpl; unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  unfold constant_D_eq, open_interval; intros; simpl in H0;
    inversion H0; [ reflexivity | elim (le_Sn_O _ H3) ].
Qed.

Lemma StepFun_P4 : forall a b c:R, IsStepFun (fct_cte c) a b.
Proof.
  intros; unfold IsStepFun; case (Rle_dec a b); intro.
  apply existT with (cons a (cons b nil)); unfold is_subdivision;
    apply existT with (cons c nil); apply (StepFun_P3 c r).
  apply existT with (cons b (cons a nil)); unfold is_subdivision;
    apply existT with (cons c nil); apply StepFun_P2;
      apply StepFun_P3; auto with real.
Qed.

Lemma StepFun_P5 :
  forall (a b:R) (f:R -> R) (l:Rlist),
    is_subdivision f a b l -> is_subdivision f b a l.
Proof.
  destruct 1 as (x,(H0,(H1,(H2,(H3,H4))))); exists x;
    repeat split; try assumption.
  rewrite H1; apply Rmin_comm.
  rewrite H2; apply Rmax_comm.
Qed.

Lemma StepFun_P6 :
  forall (f:R -> R) (a b:R), IsStepFun f a b -> IsStepFun f b a.
Proof.
  unfold IsStepFun; intros; elim X; intros; apply existT with x;
    apply StepFun_P5; assumption.
Qed.

Lemma StepFun_P7 :
  forall (a b r1 r2 r3:R) (f:R -> R) (l lf:Rlist),
    a <= b ->
    adapted_couple f a b (cons r1 (cons r2 l)) (cons r3 lf) ->
    adapted_couple f r2 b (cons r2 l) lf.
Proof.
  unfold adapted_couple; intros; decompose [and] H0; clear H0;
    assert (H5 : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (H7 : r2 <= b).
  rewrite H5 in H2; rewrite <- H2; apply RList_P7;
    [ assumption | simpl; right; left; reflexivity ].
  repeat split.
  apply RList_P4 with r1; assumption.
  rewrite H5 in H2; unfold Rmin; case (Rle_dec r2 b); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmax; case (Rle_dec r2 b); intro;
    [ rewrite H5 in H2; rewrite <- H2; reflexivity | elim n; assumption ].
  simpl in H4; simpl; apply INR_eq; apply Rplus_eq_reg_l with 1;
    do 2 rewrite (Rplus_comm 1); do 2 rewrite <- S_INR;
      rewrite H4; reflexivity.
  intros; unfold constant_D_eq, open_interval; intros;
    unfold constant_D_eq, open_interval in H6;
      assert (H9 : (S i < pred (Rlength (cons r1 (cons r2 l))))%nat).
  simpl; simpl in H0; apply lt_n_S; assumption.
  assert (H10 := H6 _ H9); apply H10; assumption.
Qed.

Lemma StepFun_P8 :
  forall (f:R -> R) (l1 lf1:Rlist) (a b:R),
    adapted_couple f a b l1 lf1 -> a = b -> Int_SF lf1 l1 = 0.
Proof.
  simple induction l1.
  intros; induction  lf1 as [| r lf1 Hreclf1]; reflexivity.
  simple induction r0.
  intros; induction  lf1 as [| r1 lf1 Hreclf1].
  reflexivity.
  unfold adapted_couple in H0; decompose [and] H0; clear H0; simpl in H5;
    discriminate.
  intros; induction  lf1 as [| r3 lf1 Hreclf1].
  reflexivity.
  simpl; cut (r = r1).
  intro; rewrite H3; rewrite (H0 lf1 r b).
  ring.
  rewrite H3; apply StepFun_P7 with a r r3; [ right; assumption | assumption ].
  clear H H0 Hreclf1 r0; unfold adapted_couple in H1; decompose [and] H1;
    intros; simpl in H4; rewrite H4; unfold Rmin;
      case (Rle_dec a b); intro; [ assumption | reflexivity ].
  unfold adapted_couple in H1; decompose [and] H1; intros; apply Rle_antisym.
  apply (H3 0%nat); simpl; apply lt_O_Sn.
  simpl in H5; rewrite H2 in H5; rewrite H5; replace (Rmin b b) with (Rmax a b);
    [ rewrite <- H4; apply RList_P7;
      [ assumption | simpl; right; left; reflexivity ]
      | unfold Rmin, Rmax; case (Rle_dec b b); case (Rle_dec a b); intros;
        try assumption || reflexivity ].
Qed.

Lemma StepFun_P9 :
  forall (a b:R) (f:R -> R) (l lf:Rlist),
    adapted_couple f a b l lf -> a <> b -> (2 <= Rlength l)%nat.
Proof.
  intros; unfold adapted_couple in H; decompose [and] H; clear H;
    induction  l as [| r l Hrecl];
      [ simpl in H4; discriminate
        | induction  l as [| r0 l Hrecl0];
          [ simpl in H3; simpl in H2; generalize H3; generalize H2;
            unfold Rmin, Rmax; case (Rle_dec a b);
              intros; elim H0; rewrite <- H5; rewrite <- H7;
                reflexivity
            | simpl; do 2 apply le_n_S; apply le_O_n ] ].
Qed.

Lemma StepFun_P10 :
  forall (f:R -> R) (l lf:Rlist) (a b:R),
    a <= b ->
    adapted_couple f a b l lf ->
    exists l' : Rlist,
      (exists lf' : Rlist, adapted_couple_opt f a b l' lf').
Proof.
  simple induction l.
  intros; unfold adapted_couple in H0; decompose [and] H0; simpl in H4;
    discriminate.
  intros; case (Req_dec a b); intro.
  exists (cons a nil); exists nil; unfold adapted_couple_opt;
    unfold adapted_couple; unfold ordered_Rlist;
      repeat split; try (intros; simpl in H3; elim (lt_n_O _ H3)).
  simpl; rewrite <- H2; unfold Rmin; case (Rle_dec a a); intro;
    reflexivity.
  simpl; rewrite <- H2; unfold Rmax; case (Rle_dec a a); intro;
    reflexivity.
  elim (RList_P20 _ (StepFun_P9 H1 H2)); intros t1 [t2 [t3 H3]];
    induction  lf as [| r1 lf Hreclf].
  unfold adapted_couple in H1; decompose [and] H1; rewrite H3 in H7;
    simpl in H7; discriminate.
  clear Hreclf; assert (H4 : adapted_couple f t2 b r0 lf).
  rewrite H3 in H1; assert (H4 := RList_P21 _ _ H3); simpl in H4; rewrite H4;
    eapply StepFun_P7; [ apply H0 | apply H1 ].
  cut (t2 <= b).
  intro; assert (H6 := H _ _ _ H5 H4); case (Req_dec t1 t2); intro Hyp_eq.
  replace a with t2.
  apply H6.
  rewrite <- Hyp_eq; rewrite H3 in H1; unfold adapted_couple in H1;
    decompose [and] H1; clear H1; simpl in H9; rewrite H9;
      unfold Rmin; case (Rle_dec a b); intro;
        [ reflexivity | elim n; assumption ].
  elim H6; clear H6; intros l' [lf' H6]; case (Req_dec t2 b); intro.
  exists (cons a (cons b nil)); exists (cons r1 nil);
    unfold adapted_couple_opt; unfold adapted_couple;
      repeat split.
  unfold ordered_Rlist; intros; simpl in H8; inversion H8;
    [ simpl; assumption | elim (le_Sn_O _ H10) ].
  simpl; unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  simpl; unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  intros; simpl in H8; inversion H8.
  unfold constant_D_eq, open_interval; intros; simpl;
    simpl in H9; rewrite H3 in H1; unfold adapted_couple in H1;
      decompose [and] H1; apply (H16 0%nat).
  simpl; apply lt_O_Sn.
  unfold open_interval; simpl; rewrite H7; simpl in H13;
    rewrite H13; unfold Rmin; case (Rle_dec a b);
      intro; [ assumption | elim n; assumption ].
  elim (le_Sn_O _ H10).
  intros; simpl in H8; elim (lt_n_O _ H8).
  intros; simpl in H8; inversion H8;
    [ simpl; assumption | elim (le_Sn_O _ H10) ].
  assert (Hyp_min : Rmin t2 b = t2).
  unfold Rmin; case (Rle_dec t2 b); intro;
    [ reflexivity | elim n; assumption ].
  unfold adapted_couple in H6; elim H6; clear H6; intros;
    elim (RList_P20 _ (StepFun_P9 H6 H7)); intros s1 [s2 [s3 H9]];
      induction  lf' as [| r2 lf' Hreclf'].
  unfold adapted_couple in H6; decompose [and] H6; rewrite H9 in H13;
    simpl in H13; discriminate.
  clear Hreclf'; case (Req_dec r1 r2); intro.
  case (Req_dec (f t2) r1); intro.
  exists (cons t1 (cons s2 s3)); exists (cons r1 lf'); rewrite H3 in H1;
    rewrite H9 in H6; unfold adapted_couple in H6, H1;
      decompose [and] H1; decompose [and] H6; clear H1 H6;
        unfold adapted_couple_opt; unfold adapted_couple;
          repeat split.
  unfold ordered_Rlist; intros; simpl in H1;
    induction  i as [| i Hreci].
  simpl; apply Rle_trans with s1.
  replace s1 with t2.
  apply (H12 0%nat).
  simpl; apply lt_O_Sn.
  simpl in H19; rewrite H19; symmetry ; apply Hyp_min.
  apply (H16 0%nat); simpl; apply lt_O_Sn.
  change (pos_Rl (cons s2 s3) i <= pos_Rl (cons s2 s3) (S i));
    apply (H16 (S i)); simpl; assumption.
  simpl; simpl in H14; rewrite H14; reflexivity.
  simpl; simpl in H18; rewrite H18; unfold Rmax;
    case (Rle_dec a b); case (Rle_dec t2 b); intros; reflexivity || elim n;
      assumption.
  simpl; simpl in H20; apply H20.
  intros; simpl in H1; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; simpl in H6; case (total_order_T x t2); intro.
  elim s; intro.
  apply (H17 0%nat);
    [ simpl; apply lt_O_Sn
      | unfold open_interval; simpl; elim H6; intros; split;
        assumption ].
  rewrite b0; assumption.
  rewrite H10; apply (H22 0%nat);
    [ simpl; apply lt_O_Sn
      | unfold open_interval; simpl; replace s1 with t2;
        [ elim H6; intros; split; assumption
          | simpl in H19; rewrite H19; rewrite Hyp_min; reflexivity ] ].
  simpl; simpl in H6; apply (H22 (S i));
    [ simpl; assumption
      | unfold open_interval; simpl; apply H6 ].
  intros; simpl in H1; rewrite H10;
    change
      (pos_Rl (cons r2 lf') i <> pos_Rl (cons r2 lf') (S i) \/
        f (pos_Rl (cons s1 (cons s2 s3)) (S i)) <> pos_Rl (cons r2 lf') i)
     ; rewrite <- H9; elim H8; intros; apply H6;
        simpl; apply H1.
  intros; induction  i as [| i Hreci].
  simpl; red; intro; elim Hyp_eq; apply Rle_antisym.
  apply (H12 0%nat); simpl; apply lt_O_Sn.
  rewrite <- Hyp_min; rewrite H6; simpl in H19; rewrite <- H19;
    apply (H16 0%nat); simpl; apply lt_O_Sn.
  elim H8; intros; rewrite H9 in H21; apply (H21 (S i)); simpl;
    simpl in H1; apply H1.
  exists (cons t1 l'); exists (cons r1 (cons r2 lf')); rewrite H9 in H6;
    rewrite H3 in H1; unfold adapted_couple in H1, H6;
      decompose [and] H6; decompose [and] H1; clear H6 H1;
        unfold adapted_couple_opt; unfold adapted_couple;
          repeat split.
  rewrite H9; unfold ordered_Rlist; intros; simpl in H1;
    induction  i as [| i Hreci].
  simpl; replace s1 with t2.
  apply (H16 0%nat); simpl; apply lt_O_Sn.
  simpl in H14; rewrite H14; rewrite Hyp_min; reflexivity.
  change
    (pos_Rl (cons s1 (cons s2 s3)) i <= pos_Rl (cons s1 (cons s2 s3)) (S i))
   ; apply (H12 i); simpl; apply lt_S_n;
      assumption.
  simpl; simpl in H19; apply H19.
  rewrite H9; simpl; simpl in H13; rewrite H13; unfold Rmax;
    case (Rle_dec t2 b); case (Rle_dec a b); intros; reflexivity || elim n;
      assumption.
  rewrite H9; simpl; simpl in H15; rewrite H15; reflexivity.
  intros; simpl in H1; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; rewrite H9 in H6; simpl in H6; apply (H22 0%nat).
  simpl; apply lt_O_Sn.
  unfold open_interval; simpl.
  replace t2 with s1.
  assumption.
  simpl in H14; rewrite H14; rewrite Hyp_min; reflexivity.
  change (f x = pos_Rl (cons r2 lf') i); clear Hreci; apply (H17 i).
  simpl; rewrite H9 in H1; simpl in H1; apply lt_S_n; apply H1.
  rewrite H9 in H6; unfold open_interval; apply H6.
  intros; simpl in H1; induction  i as [| i Hreci].
  simpl; rewrite H9; right; simpl; replace s1 with t2.
  assumption.
  simpl in H14; rewrite H14; rewrite Hyp_min; reflexivity.
  elim H8; intros; apply (H6 i).
  simpl; apply lt_S_n; apply H1.
  intros; rewrite H9; induction  i as [| i Hreci].
  simpl; red; intro; elim Hyp_eq; apply Rle_antisym.
  apply (H16 0%nat); simpl; apply lt_O_Sn.
  rewrite <- Hyp_min; rewrite H6; simpl in H14; rewrite <- H14; right;
    reflexivity.
  elim H8; intros; rewrite <- H9; apply (H21 i); rewrite H9; rewrite H9 in H1;
    simpl; simpl in H1; apply lt_S_n; apply H1.
  exists (cons t1 l'); exists (cons r1 (cons r2 lf')); rewrite H9 in H6;
    rewrite H3 in H1; unfold adapted_couple in H1, H6;
      decompose [and] H6; decompose [and] H1; clear H6 H1;
        unfold adapted_couple_opt; unfold adapted_couple;
          repeat split.
  rewrite H9; unfold ordered_Rlist; intros; simpl in H1;
    induction  i as [| i Hreci].
  simpl; replace s1 with t2.
  apply (H15 0%nat); simpl; apply lt_O_Sn.
  simpl in H13; rewrite H13; rewrite Hyp_min; reflexivity.
  change
    (pos_Rl (cons s1 (cons s2 s3)) i <= pos_Rl (cons s1 (cons s2 s3)) (S i))
   ; apply (H11 i); simpl; apply lt_S_n;
      assumption.
  simpl; simpl in H18; apply H18.
  rewrite H9; simpl; simpl in H12; rewrite H12; unfold Rmax;
    case (Rle_dec t2 b); case (Rle_dec a b); intros; reflexivity || elim n;
      assumption.
  rewrite H9; simpl; simpl in H14; rewrite H14; reflexivity.
  intros; simpl in H1; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; rewrite H9 in H6; simpl in H6; apply (H21 0%nat).
  simpl; apply lt_O_Sn.
  unfold open_interval; simpl; replace t2 with s1.
  assumption.
  simpl in H13; rewrite H13; rewrite Hyp_min; reflexivity.
  change (f x = pos_Rl (cons r2 lf') i); clear Hreci; apply (H16 i).
  simpl; rewrite H9 in H1; simpl in H1; apply lt_S_n; apply H1.
  rewrite H9 in H6; unfold open_interval; apply H6.
  intros; simpl in H1; induction  i as [| i Hreci].
  simpl; left; assumption.
  elim H8; intros; apply (H6 i).
  simpl; apply lt_S_n; apply H1.
  intros; rewrite H9; induction  i as [| i Hreci].
  simpl; red; intro; elim Hyp_eq; apply Rle_antisym.
  apply (H15 0%nat); simpl; apply lt_O_Sn.
  rewrite <- Hyp_min; rewrite H6; simpl in H13; rewrite <- H13; right;
    reflexivity.
  elim H8; intros; rewrite <- H9; apply (H20 i); rewrite H9; rewrite H9 in H1;
    simpl; simpl in H1; apply lt_S_n; apply H1.
  rewrite H3 in H1; clear H4; unfold adapted_couple in H1; decompose [and] H1;
    clear H1; clear H H7 H9; cut (Rmax a b = b);
      [ intro; rewrite H in H5; rewrite <- H5; apply RList_P7;
        [ assumption | simpl; right; left; reflexivity ]
        | unfold Rmax; case (Rle_dec a b); intro;
          [ reflexivity | elim n; assumption ] ].
Qed.

Lemma StepFun_P11 :
  forall (a b r r1 r3 s1 s2 r4:R) (r2 lf1 s3 lf2:Rlist)
    (f:R -> R),
    a < b ->
    adapted_couple f a b (cons r (cons r1 r2)) (cons r3 lf1) ->
    adapted_couple_opt f a b (cons s1 (cons s2 s3)) (cons r4 lf2) -> r1 <= s2.
Proof.
  intros; unfold adapted_couple_opt in H1; elim H1; clear H1; intros;
    unfold adapted_couple in H0, H1; decompose [and] H0;
      decompose [and] H1; clear H0 H1; assert (H12 : r = s1).
  simpl in H10; simpl in H5; rewrite H10; rewrite H5; reflexivity.
  assert (H14 := H3 0%nat (lt_O_Sn _)); simpl in H14; elim H14; intro.
  assert (H15 := H7 0%nat (lt_O_Sn _)); simpl in H15; elim H15; intro.
  rewrite <- H12 in H1; case (Rle_dec r1 s2); intro; try assumption.
  assert (H16 : s2 < r1); auto with real.
  induction  s3 as [| r0 s3 Hrecs3].
  simpl in H9; rewrite H9 in H16; cut (r1 <= Rmax a b).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H17 H16)).
  rewrite <- H4; apply RList_P7;
    [ assumption | simpl; right; left; reflexivity ].
  clear Hrecs3; induction  lf2 as [| r5 lf2 Hreclf2].
  simpl in H11; discriminate.
  clear Hreclf2; assert (H17 : r3 = r4).
  set (x := (r + s2) / 2); assert (H17 := H8 0%nat (lt_O_Sn _));
    assert (H18 := H13 0%nat (lt_O_Sn _));
      unfold constant_D_eq, open_interval in H17, H18; simpl in H17;
        simpl in H18; rewrite <- (H17 x).
  rewrite <- (H18 x).
  reflexivity.
  rewrite <- H12; unfold x; split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite (Rplus_comm r); rewrite double;
            apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  unfold x; split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rlt_trans with s2;
    [ apply Rmult_lt_reg_l with 2;
      [ prove_sup0
        | unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
          rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
            [ rewrite Rmult_1_l; rewrite (Rplus_comm r); rewrite double;
              apply Rplus_lt_compat_l; assumption
              | discrR ] ]
      | assumption ].
  assert (H18 : f s2 = r3).
  apply (H8 0%nat);
    [ simpl; apply lt_O_Sn
      | unfold open_interval; simpl; split; assumption ].
  assert (H19 : r3 = r5).
  assert (H19 := H7 1%nat); simpl in H19;
    assert (H20 := H19 (lt_n_S _ _ (lt_O_Sn _))); elim H20;
      intro.
  set (x := (s2 + Rmin r1 r0) / 2); assert (H22 := H8 0%nat);
    assert (H23 := H13 1%nat); simpl in H22; simpl in H23;
      rewrite <- (H22 (lt_O_Sn _) x).
  rewrite <- (H23 (lt_n_S _ _ (lt_O_Sn _)) x).
  reflexivity.
  unfold open_interval; simpl; unfold x; split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l;
            unfold Rmin; case (Rle_dec r1 r0); intro;
              assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double;
            apply Rlt_le_trans with (r0 + Rmin r1 r0);
              [ do 2 rewrite <- (Rplus_comm (Rmin r1 r0)); apply Rplus_lt_compat_l;
                assumption
                | apply Rplus_le_compat_l; apply Rmin_r ]
            | discrR ] ].
  unfold open_interval; simpl; unfold x; split.
  apply Rlt_trans with s2;
    [ assumption
      | apply Rmult_lt_reg_l with 2;
        [ prove_sup0
          | unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
            rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
              [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l;
                unfold Rmin; case (Rle_dec r1 r0);
                  intro; assumption
                | discrR ] ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double;
            apply Rlt_le_trans with (r1 + Rmin r1 r0);
              [ do 2 rewrite <- (Rplus_comm (Rmin r1 r0)); apply Rplus_lt_compat_l;
                assumption
                | apply Rplus_le_compat_l; apply Rmin_l ]
            | discrR ] ].
  elim H2; clear H2; intros; assert (H23 := H22 1%nat); simpl in H23;
    assert (H24 := H23 (lt_n_S _ _ (lt_O_Sn _))); elim H24;
      assumption.
  elim H2; intros; assert (H22 := H20 0%nat); simpl in H22;
    assert (H23 := H22 (lt_O_Sn _)); elim H23; intro;
      [ elim H24; rewrite <- H17; rewrite <- H19; reflexivity
        | elim H24; rewrite <- H17; assumption ].
  elim H2; clear H2; intros; assert (H17 := H16 0%nat); simpl in H17;
    elim (H17 (lt_O_Sn _)); assumption.
  rewrite <- H0; rewrite H12; apply (H7 0%nat); simpl; apply lt_O_Sn.
Qed.

Lemma StepFun_P12 :
  forall (a b:R) (f:R -> R) (l lf:Rlist),
    adapted_couple_opt f a b l lf -> adapted_couple_opt f b a l lf.
Proof.
  unfold adapted_couple_opt; unfold adapted_couple; intros;
    decompose [and] H; clear H; repeat split; try assumption.
  rewrite H0; unfold Rmin; case (Rle_dec a b); intro;
    case (Rle_dec b a); intro; try reflexivity.
  apply Rle_antisym; assumption.
  apply Rle_antisym; auto with real.
  rewrite H3; unfold Rmax; case (Rle_dec a b); intro;
    case (Rle_dec b a); intro; try reflexivity.
  apply Rle_antisym; assumption.
  apply Rle_antisym; auto with real.
Qed.

Lemma StepFun_P13 :
  forall (a b r r1 r3 s1 s2 r4:R) (r2 lf1 s3 lf2:Rlist)
    (f:R -> R),
    a <> b ->
    adapted_couple f a b (cons r (cons r1 r2)) (cons r3 lf1) ->
    adapted_couple_opt f a b (cons s1 (cons s2 s3)) (cons r4 lf2) -> r1 <= s2.
Proof.
  intros; case (total_order_T a b); intro.
  elim s; intro.
  eapply StepFun_P11; [ apply a0 | apply H0 | apply H1 ].
  elim H; assumption.
  eapply StepFun_P11;
    [ apply r0 | apply StepFun_P2; apply H0 | apply StepFun_P12; apply H1 ].
Qed.

Lemma StepFun_P14 :
  forall (f:R -> R) (l1 l2 lf1 lf2:Rlist) (a b:R),
    a <= b ->
    adapted_couple f a b l1 lf1 ->
    adapted_couple_opt f a b l2 lf2 -> Int_SF lf1 l1 = Int_SF lf2 l2.
Proof.
  simple induction l1.
  intros l2 lf1 lf2 a b Hyp H H0; unfold adapted_couple in H; decompose [and] H;
    clear H H0 H2 H3 H1 H6; simpl in H4; discriminate.
  simple induction r0.
  intros; case (Req_dec a b); intro.
  unfold adapted_couple_opt in H2; elim H2; intros; rewrite (StepFun_P8 H4 H3);
    rewrite (StepFun_P8 H1 H3); reflexivity.
  assert (H4 := StepFun_P9 H1 H3); simpl in H4;
    elim (le_Sn_O _ (le_S_n _ _ H4)).
  intros; clear H; unfold adapted_couple_opt in H3; elim H3; clear H3; intros;
    case (Req_dec a b); intro.
  rewrite (StepFun_P8 H2 H4); rewrite (StepFun_P8 H H4); reflexivity.
  assert (Hyp_min : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (Hyp_max : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  elim (RList_P20 _ (StepFun_P9 H H4)); intros s1 [s2 [s3 H5]]; rewrite H5 in H;
    rewrite H5; induction  lf1 as [| r3 lf1 Hreclf1].
  unfold adapted_couple in H2; decompose [and] H2;
    clear H H2 H4 H5 H3 H6 H8 H7 H11; simpl in H9; discriminate.
  clear Hreclf1; induction  lf2 as [| r4 lf2 Hreclf2].
  unfold adapted_couple in H; decompose [and] H;
    clear H H2 H4 H5 H3 H6 H8 H7 H11; simpl in H9; discriminate.
  clear Hreclf2; assert (H6 : r = s1).
  unfold adapted_couple in H, H2; decompose [and] H; decompose [and] H2;
    clear H H2; simpl in H13; simpl in H8; rewrite H13;
      rewrite H8; reflexivity.
  assert (H7 : r3 = r4 \/ r = r1).
  case (Req_dec r r1); intro.
  right; assumption.
  left; cut (r1 <= s2).
  intro; unfold adapted_couple in H2, H; decompose [and] H; decompose [and] H2;
    clear H H2; set (x := (r + r1) / 2); assert (H18 := H14 0%nat);
      assert (H20 := H19 0%nat); unfold constant_D_eq, open_interval in H18, H20;
        simpl in H18; simpl in H20; rewrite <- (H18 (lt_O_Sn _) x).
  rewrite <- (H20 (lt_O_Sn _) x).
  reflexivity.
  assert (H21 := H13 0%nat (lt_O_Sn _)); simpl in H21; elim H21; intro;
    [ idtac | elim H7; assumption ]; unfold x;
      split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; apply H
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite <- (Rplus_comm r1); rewrite double;
            apply Rplus_lt_compat_l; apply H
            | discrR ] ].
  rewrite <- H6; assert (H21 := H13 0%nat (lt_O_Sn _)); simpl in H21; elim H21;
    intro; [ idtac | elim H7; assumption ]; unfold x;
      split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; apply H
            | discrR ] ].
  apply Rlt_le_trans with r1;
    [ apply Rmult_lt_reg_l with 2;
      [ prove_sup0
        | unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
          rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
            [ rewrite Rmult_1_l; rewrite <- (Rplus_comm r1); rewrite double;
              apply Rplus_lt_compat_l; apply H
              | discrR ] ]
      | assumption ].
  eapply StepFun_P13.
  apply H4.
  apply H2.
  unfold adapted_couple_opt; split.
  apply H.
  rewrite H5 in H3; apply H3.
  assert (H8 : r1 <= s2).
  eapply StepFun_P13.
  apply H4.
  apply H2.
  unfold adapted_couple_opt; split.
  apply H.
  rewrite H5 in H3; apply H3.
  elim H7; intro.
  simpl; elim H8; intro.
  replace (r4 * (s2 - s1)) with (r3 * (r1 - r) + r3 * (s2 - r1));
  [ idtac | rewrite H9; rewrite H6; ring ].
  rewrite Rplus_assoc; apply Rplus_eq_compat_l;
    change
      (Int_SF lf1 (cons r1 r2) = Int_SF (cons r3 lf2) (cons r1 (cons s2 s3)))
     ; apply H0 with r1 b.
  unfold adapted_couple in H2; decompose [and] H2; clear H2;
    replace b with (Rmax a b).
  rewrite <- H12; apply RList_P7;
    [ assumption | simpl; right; left; reflexivity ].
  eapply StepFun_P7.
  apply H1.
  apply H2.
  unfold adapted_couple_opt; split.
  apply StepFun_P7 with a a r3.
  apply H1.
  unfold adapted_couple in H2, H; decompose [and] H2; decompose [and] H;
    clear H H2; assert (H20 : r = a).
  simpl in H13; rewrite H13; apply Hyp_min.
  unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H; induction  i as [| i Hreci].
  simpl; rewrite <- H20; apply (H11 0%nat).
  simpl; apply lt_O_Sn.
  induction  i as [| i Hreci0].
  simpl; assumption.
  change (pos_Rl (cons s2 s3) i <= pos_Rl (cons s2 s3) (S i));
    apply (H15 (S i)); simpl; apply lt_S_n; assumption.
  simpl; symmetry ; apply Hyp_min.
  rewrite <- H17; reflexivity.
  simpl in H19; simpl; rewrite H19; reflexivity.
  intros; simpl in H; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; apply (H16 0%nat).
  simpl; apply lt_O_Sn.
  simpl in H2; rewrite <- H20 in H2; unfold open_interval;
    simpl; apply H2.
  clear Hreci; induction  i as [| i Hreci].
  simpl; simpl in H2; rewrite H9; apply (H21 0%nat).
  simpl; apply lt_O_Sn.
  unfold open_interval; simpl; elim H2; intros; split.
  apply Rle_lt_trans with r1; try assumption; rewrite <- H6; apply (H11 0%nat);
    simpl; apply lt_O_Sn.
  assumption.
  clear Hreci; simpl; apply (H21 (S i)).
  simpl; apply lt_S_n; assumption.
  unfold open_interval; apply H2.
  elim H3; clear H3; intros; split.
  rewrite H9;
    change
      (forall i:nat,
        (i < pred (Rlength (cons r4 lf2)))%nat ->
        pos_Rl (cons r4 lf2) i <> pos_Rl (cons r4 lf2) (S i) \/
        f (pos_Rl (cons s1 (cons s2 s3)) (S i)) <> pos_Rl (cons r4 lf2) i)
     ; rewrite <- H5; apply H3.
  rewrite H5 in H11; intros; simpl in H12; induction  i as [| i Hreci].
  simpl; red; intro; rewrite H13 in H10;
    elim (Rlt_irrefl _ H10).
  clear Hreci; apply (H11 (S i)); simpl; apply H12.
  rewrite H9; rewrite H10; rewrite H6; apply Rplus_eq_compat_l; rewrite <- H10;
    apply H0 with r1 b.
  unfold adapted_couple in H2; decompose [and] H2; clear H2;
    replace b with (Rmax a b).
  rewrite <- H12; apply RList_P7;
    [ assumption | simpl; right; left; reflexivity ].
  eapply StepFun_P7.
  apply H1.
  apply H2.
  unfold adapted_couple_opt; split.
  apply StepFun_P7 with a a r3.
  apply H1.
  unfold adapted_couple in H2, H; decompose [and] H2; decompose [and] H;
    clear H H2; assert (H20 : r = a).
  simpl in H13; rewrite H13; apply Hyp_min.
  unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H; induction  i as [| i Hreci].
  simpl; rewrite <- H20; apply (H11 0%nat); simpl;
    apply lt_O_Sn.
  rewrite H10; apply (H15 (S i)); simpl; assumption.
  simpl; symmetry ; apply Hyp_min.
  rewrite <- H17; rewrite H10; reflexivity.
  simpl in H19; simpl; apply H19.
  intros; simpl in H; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; apply (H16 0%nat).
  simpl; apply lt_O_Sn.
  simpl in H2; rewrite <- H20 in H2; unfold open_interval;
    simpl; apply H2.
  clear Hreci; simpl; apply (H21 (S i)).
  simpl; assumption.
  rewrite <- H10; unfold open_interval; apply H2.
  elim H3; clear H3; intros; split.
  rewrite H5 in H3; intros; apply (H3 (S i)).
  simpl; replace (Rlength lf2) with (S (pred (Rlength lf2))).
  apply lt_n_S; apply H12.
  symmetry ; apply S_pred with 0%nat; apply neq_O_lt; red;
    intro; rewrite <- H13 in H12; elim (lt_n_O _ H12).
  intros; simpl in H12; rewrite H10; rewrite H5 in H11; apply (H11 (S i));
    simpl; apply lt_n_S; apply H12.
  simpl; rewrite H9; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rmult_0_r; rewrite Rplus_0_l;
      change
        (Int_SF lf1 (cons r1 r2) = Int_SF (cons r4 lf2) (cons s1 (cons s2 s3)))
       ; eapply H0.
  apply H1.
  2: rewrite H5 in H3; unfold adapted_couple_opt; split; assumption.
  assert (H10 : r = a).
  unfold adapted_couple in H2; decompose [and] H2; clear H2; simpl in H12;
    rewrite H12; apply Hyp_min.
  rewrite <- H9; rewrite H10; apply StepFun_P7 with a r r3;
    [ apply H1
      | pattern a at 2; rewrite <- H10; pattern r at 2; rewrite H9;
        apply H2 ].
Qed.

Lemma StepFun_P15 :
  forall (f:R -> R) (l1 l2 lf1 lf2:Rlist) (a b:R),
    adapted_couple f a b l1 lf1 ->
    adapted_couple_opt f a b l2 lf2 -> Int_SF lf1 l1 = Int_SF lf2 l2.
Proof.
  intros; case (Rle_dec a b); intro;
    [ apply (StepFun_P14 r H H0)
      | assert (H1 : b <= a);
        [ auto with real
          | eapply StepFun_P14;
            [ apply H1 | apply StepFun_P2; apply H | apply StepFun_P12; apply H0 ] ] ].
Qed.

Lemma StepFun_P16 :
  forall (f:R -> R) (l lf:Rlist) (a b:R),
    adapted_couple f a b l lf ->
    exists l' : Rlist,
      (exists lf' : Rlist, adapted_couple_opt f a b l' lf').
Proof.
  intros; case (Rle_dec a b); intro;
    [ apply (StepFun_P10 r H)
      | assert (H1 : b <= a);
        [ auto with real
          | assert (H2 := StepFun_P10 H1 (StepFun_P2 H)); elim H2;
            intros l' [lf' H3]; exists l'; exists lf'; apply StepFun_P12;
              assumption ] ].
Qed.

Lemma StepFun_P17 :
  forall (f:R -> R) (l1 l2 lf1 lf2:Rlist) (a b:R),
    adapted_couple f a b l1 lf1 ->
    adapted_couple f a b l2 lf2 -> Int_SF lf1 l1 = Int_SF lf2 l2.
Proof.
  intros; elim (StepFun_P16 H); intros l' [lf' H1]; rewrite (StepFun_P15 H H1);
    rewrite (StepFun_P15 H0 H1); reflexivity.
Qed.

Lemma StepFun_P18 :
  forall a b c:R, RiemannInt_SF (mkStepFun (StepFun_P4 a b c)) = c * (b - a).
Proof.
  intros; unfold RiemannInt_SF; case (Rle_dec a b); intro.
  replace
  (Int_SF (subdivision_val (mkStepFun (StepFun_P4 a b c)))
    (subdivision (mkStepFun (StepFun_P4 a b c)))) with
  (Int_SF (cons c nil) (cons a (cons b nil)));
  [ simpl; ring
    | apply StepFun_P17 with (fct_cte c) a b;
      [ apply StepFun_P3; assumption
        | apply (StepFun_P1 (mkStepFun (StepFun_P4 a b c))) ] ].
  replace
  (Int_SF (subdivision_val (mkStepFun (StepFun_P4 a b c)))
    (subdivision (mkStepFun (StepFun_P4 a b c)))) with
  (Int_SF (cons c nil) (cons b (cons a nil)));
  [ simpl; ring
    | apply StepFun_P17 with (fct_cte c) a b;
      [ apply StepFun_P2; apply StepFun_P3; auto with real
        | apply (StepFun_P1 (mkStepFun (StepFun_P4 a b c))) ] ].
Qed.

Lemma StepFun_P19 :
  forall (l1:Rlist) (f g:R -> R) (l:R),
    Int_SF (FF l1 (fun x:R => f x + l * g x)) l1 =
    Int_SF (FF l1 f) l1 + l * Int_SF (FF l1 g) l1.
Proof.
  intros; induction  l1 as [| r l1 Hrecl1];
    [ simpl; ring
      | induction  l1 as [| r0 l1 Hrecl0]; simpl;
        [ ring | simpl in Hrecl1; rewrite Hrecl1; ring ] ].
Qed.

Lemma StepFun_P20 :
  forall (l:Rlist) (f:R -> R),
    (0 < Rlength l)%nat -> Rlength l = S (Rlength (FF l f)).
Proof.
  intros l f H; induction l;
    [ elim (lt_irrefl _ H)
      | simpl; rewrite RList_P18; rewrite RList_P14; reflexivity ].
Qed.

Lemma StepFun_P21 :
  forall (a b:R) (f:R -> R) (l:Rlist),
    is_subdivision f a b l -> adapted_couple f a b l (FF l f).
Proof.
  intros; unfold adapted_couple; unfold is_subdivision in X;
    unfold adapted_couple in X; elim X; clear X; intros;
      decompose [and] p; clear p; repeat split; try assumption.
  apply StepFun_P20; rewrite H2; apply lt_O_Sn.
  intros; assert (H5 := H4 _ H3); unfold constant_D_eq, open_interval in H5;
    unfold constant_D_eq, open_interval; intros;
      induction  l as [| r l Hrecl].
  discriminate.
  unfold FF; rewrite RList_P12.
  simpl;
    change (f x0 = f (pos_Rl (mid_Rlist (cons r l) r) (S i)));
      rewrite RList_P13; try assumption; rewrite (H5 x0 H6);
        rewrite H5.
  reflexivity.
  split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; elim H6;
            intros; apply Rlt_trans with x0; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double;
            rewrite (Rplus_comm (pos_Rl (cons r l) i));
              apply Rplus_lt_compat_l; elim H6; intros; apply Rlt_trans with x0;
                assumption
            | discrR ] ].
  rewrite RList_P14; simpl in H3; apply H3.
Qed.

Lemma StepFun_P22 :
  forall (a b:R) (f g:R -> R) (lf lg:Rlist),
    a <= b ->
    is_subdivision f a b lf ->
    is_subdivision g a b lg -> is_subdivision f a b (cons_ORlist lf lg).
Proof.
  unfold is_subdivision; intros a b f g lf lg Hyp X X0; elim X; elim X0;
    clear X X0; intros lg0 p lf0 p0; assert (Hyp_min : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (Hyp_max : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  apply existT with (FF (cons_ORlist lf lg) f); unfold adapted_couple in p, p0;
    decompose [and] p; decompose [and] p0; clear p p0;
      rewrite Hyp_min in H6; rewrite Hyp_min in H1; rewrite Hyp_max in H0;
        rewrite Hyp_max in H5; unfold adapted_couple;
          repeat split.
  apply RList_P2; assumption.
  rewrite Hyp_min; symmetry ; apply Rle_antisym.
  induction  lf as [| r lf Hreclf].
  simpl; right; symmetry ; assumption.
  assert
    (H10 :
      In (pos_Rl (cons_ORlist (cons r lf) lg) 0) (cons_ORlist (cons r lf) lg)).
  elim
    (RList_P3 (cons_ORlist (cons r lf) lg)
      (pos_Rl (cons_ORlist (cons r lf) lg) 0)); intros _ H10;
    apply H10; exists 0%nat; split;
      [ reflexivity | rewrite RList_P11; simpl; apply lt_O_Sn ].
  elim (RList_P9 (cons r lf) lg (pos_Rl (cons_ORlist (cons r lf) lg) 0));
    intros H12 _; assert (H13 := H12 H10); elim H13; intro.
  elim (RList_P3 (cons r lf) (pos_Rl (cons_ORlist (cons r lf) lg) 0));
    intros H11 _; assert (H14 := H11 H8); elim H14; intros;
      elim H15; clear H15; intros; rewrite H15; rewrite <- H6;
        elim (RList_P6 (cons r lf)); intros; apply H17;
          [ assumption | apply le_O_n | assumption ].
  elim (RList_P3 lg (pos_Rl (cons_ORlist (cons r lf) lg) 0)); intros H11 _;
    assert (H14 := H11 H8); elim H14; intros; elim H15;
      clear H15; intros; rewrite H15; rewrite <- H1; elim (RList_P6 lg);
        intros; apply H17; [ assumption | apply le_O_n | assumption ].
  induction  lf as [| r lf Hreclf].
  simpl; right; assumption.
  assert (H8 : In a (cons_ORlist (cons r lf) lg)).
  elim (RList_P9 (cons r lf) lg a); intros; apply H10; left;
    elim (RList_P3 (cons r lf) a); intros; apply H12;
      exists 0%nat; split;
        [ symmetry ; assumption | simpl; apply lt_O_Sn ].
  apply RList_P5; [ apply RList_P2; assumption | assumption ].
  rewrite Hyp_max; apply Rle_antisym.
  induction  lf as [| r lf Hreclf].
  simpl; right; assumption.
  assert
    (H8 :
      In
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg))))
      (cons_ORlist (cons r lf) lg)).
  elim
    (RList_P3 (cons_ORlist (cons r lf) lg)
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros _ H10; apply H10;
      exists (pred (Rlength (cons_ORlist (cons r lf) lg)));
        split; [ reflexivity | rewrite RList_P11; simpl; apply lt_n_Sn ].
  elim
    (RList_P9 (cons r lf) lg
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H10 _.
  assert (H11 := H10 H8); elim H11; intro.
  elim
    (RList_P3 (cons r lf)
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H13 _; assert (H14 := H13 H12); elim H14; intros;
      elim H15; clear H15; intros; rewrite H15; rewrite <- H5;
        elim (RList_P6 (cons r lf)); intros; apply H17;
          [ assumption
            | simpl; simpl in H14; apply lt_n_Sm_le; assumption
            | simpl; apply lt_n_Sn ].
  elim
    (RList_P3 lg
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H13 _; assert (H14 := H13 H12); elim H14; intros;
      elim H15; clear H15; intros.
  rewrite H15; assert (H17 : Rlength lg = S (pred (Rlength lg))).
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H17 in H16; elim (lt_n_O _ H16).
  rewrite <- H0; elim (RList_P6 lg); intros; apply H18;
    [ assumption
      | rewrite H17 in H16; apply lt_n_Sm_le; assumption
      | apply lt_pred_n_n; rewrite H17; apply lt_O_Sn ].
  induction  lf as [| r lf Hreclf].
  simpl; right; symmetry ; assumption.
  assert (H8 : In b (cons_ORlist (cons r lf) lg)).
  elim (RList_P9 (cons r lf) lg b); intros; apply H10; left;
    elim (RList_P3 (cons r lf) b); intros; apply H12;
      exists (pred (Rlength (cons r lf))); split;
        [ symmetry ; assumption | simpl; apply lt_n_Sn ].
  apply RList_P7; [ apply RList_P2; assumption | assumption ].
  apply StepFun_P20; rewrite RList_P11; rewrite H2; rewrite H7; simpl;
    apply lt_O_Sn.
  intros; unfold constant_D_eq, open_interval; intros;
    cut
      (exists l : R,
        constant_D_eq f
        (open_interval (pos_Rl (cons_ORlist lf lg) i)
          (pos_Rl (cons_ORlist lf lg) (S i))) l).
  intros; elim H11; clear H11; intros; assert (H12 := H11);
    assert
      (Hyp_cons :
        exists r : R, (exists r0 : Rlist, cons_ORlist lf lg = cons r r0)).
  apply RList_P19; red; intro; rewrite H13 in H8; elim (lt_n_O _ H8).
  elim Hyp_cons; clear Hyp_cons; intros r [r0 Hyp_cons]; rewrite Hyp_cons;
    unfold FF; rewrite RList_P12.
  change (f x = f (pos_Rl (mid_Rlist (cons r r0) r) (S i)));
    rewrite <- Hyp_cons; rewrite RList_P13.
  assert (H13 := RList_P2 _ _ H _ H8); elim H13; intro.
  unfold constant_D_eq, open_interval in H11, H12; rewrite (H11 x H10);
    assert
      (H15 :
        pos_Rl (cons_ORlist lf lg) i <
        (pos_Rl (cons_ORlist lf lg) i + pos_Rl (cons_ORlist lf lg) (S i)) / 2 <
        pos_Rl (cons_ORlist lf lg) (S i)).
  split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double;
            rewrite (Rplus_comm (pos_Rl (cons_ORlist lf lg) i));
              apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite (H11 _ H15); reflexivity.
  elim H10; intros; rewrite H14 in H15;
    elim (Rlt_irrefl _ (Rlt_trans _ _ _ H16 H15)).
  apply H8.
  rewrite RList_P14; rewrite Hyp_cons in H8; simpl in H8; apply H8.
  assert (H11 : a < b).
  apply Rle_lt_trans with (pos_Rl (cons_ORlist lf lg) i).
  rewrite <- H6; rewrite <- (RList_P15 lf lg).
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H11.
  apply RList_P2; assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength (cons_ORlist lf lg)));
    [ assumption
      | apply lt_pred_n_n; apply neq_O_lt; red; intro;
        rewrite <- H13 in H8; elim (lt_n_O _ H8) ].
  assumption.
  assumption.
  rewrite H1; assumption.
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)).
  elim H10; intros; apply Rlt_trans with x; assumption.
  rewrite <- H5; rewrite <- (RList_P16 lf lg); try assumption.
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H11.
  apply RList_P2; assumption.
  apply lt_n_Sm_le; apply lt_n_S; assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H13 in H8;
    elim (lt_n_O _ H8).
  rewrite H0; assumption.
  set
    (I :=
      fun j:nat =>
        pos_Rl lf j <= pos_Rl (cons_ORlist lf lg) i /\ (j < Rlength lf)%nat);
    assert (H12 : Nbound I).
  unfold Nbound; exists (Rlength lf); intros; unfold I in H12; elim H12;
    intros; apply lt_le_weak; assumption.
  assert (H13 :  exists n : nat, I n).
  exists 0%nat; unfold I; split.
  apply Rle_trans with (pos_Rl (cons_ORlist lf lg) 0).
  right; symmetry .
  apply RList_P15; try assumption; rewrite H1; assumption.
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H13.
  apply RList_P2; assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength (cons_ORlist lf lg))).
  assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H15 in H8;
    elim (lt_n_O _ H8).
  apply neq_O_lt; red; intro; rewrite <- H13 in H5;
    rewrite <- H6 in H11; rewrite <- H5 in H11; elim (Rlt_irrefl _ H11).
  assert (H14 := Nzorn H13 H12); elim H14; clear H14; intros x0 H14;
    exists (pos_Rl lf0 x0); unfold constant_D_eq, open_interval;
      intros; assert (H16 := H9 x0); assert (H17 : (x0 < pred (Rlength lf))%nat).
  elim H14; clear H14; intros; unfold I in H14; elim H14; clear H14; intros;
    apply lt_S_n; replace (S (pred (Rlength lf))) with (Rlength lf).
  inversion H18.
  2: apply lt_n_S; assumption.
  cut (x0 = pred (Rlength lf)).
  intro; rewrite H19 in H14; rewrite H5 in H14;
    cut (pos_Rl (cons_ORlist lf lg) i < b).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H14 H21)).
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)).
  elim H10; intros; apply Rlt_trans with x; assumption.
  rewrite <- H5;
    apply Rle_trans with
      (pos_Rl (cons_ORlist lf lg) (pred (Rlength (cons_ORlist lf lg)))).
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H21.
  apply RList_P2; assumption.
  apply lt_n_Sm_le; apply lt_n_S; assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H23 in H8;
    elim (lt_n_O _ H8).
  right; apply RList_P16; try assumption; rewrite H0; assumption.
  rewrite <- H20; reflexivity.
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H19 in H18; elim (lt_n_O _ H18).
  assert (H18 := H16 H17); unfold constant_D_eq, open_interval in H18;
    rewrite (H18 x1).
  reflexivity.
  elim H15; clear H15; intros; elim H14; clear H14; intros; unfold I in H14;
    elim H14; clear H14; intros; split.
  apply Rle_lt_trans with (pos_Rl (cons_ORlist lf lg) i); assumption.
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)); try assumption.
  assert (H22 : (S x0 < Rlength lf)%nat).
  replace (Rlength lf) with (S (pred (Rlength lf)));
  [ apply lt_n_S; assumption
    | symmetry ; apply S_pred with 0%nat; apply neq_O_lt; red;
      intro; rewrite <- H22 in H21; elim (lt_n_O _ H21) ].
  elim (Rle_dec (pos_Rl lf (S x0)) (pos_Rl (cons_ORlist lf lg) i)); intro.
  assert (H23 : (S x0 <= x0)%nat).
  apply H20; unfold I; split; assumption.
  elim (le_Sn_n _ H23).
  assert (H23 : pos_Rl (cons_ORlist lf lg) i < pos_Rl lf (S x0)).
  auto with real.
  clear b0; apply RList_P17; try assumption.
  apply RList_P2; assumption.
  elim (RList_P9 lf lg (pos_Rl lf (S x0))); intros; apply H25; left;
    elim (RList_P3 lf (pos_Rl lf (S x0))); intros; apply H27;
      exists (S x0); split; [ reflexivity | apply H22 ].
Qed.

Lemma StepFun_P23 :
  forall (a b:R) (f g:R -> R) (lf lg:Rlist),
    is_subdivision f a b lf ->
    is_subdivision g a b lg -> is_subdivision f a b (cons_ORlist lf lg).
Proof.
  intros; case (Rle_dec a b); intro;
    [ apply StepFun_P22 with g; assumption
      | apply StepFun_P5; apply StepFun_P22 with g;
        [ auto with real
          | apply StepFun_P5; assumption
          | apply StepFun_P5; assumption ] ].
Qed.

Lemma StepFun_P24 :
  forall (a b:R) (f g:R -> R) (lf lg:Rlist),
    a <= b ->
    is_subdivision f a b lf ->
    is_subdivision g a b lg -> is_subdivision g a b (cons_ORlist lf lg).
Proof.
  unfold is_subdivision; intros a b f g lf lg Hyp X X0; elim X; elim X0;
    clear X X0; intros lg0 p lf0 p0; assert (Hyp_min : Rmin a b = a).
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (Hyp_max : Rmax a b = b).
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  apply existT with (FF (cons_ORlist lf lg) g); unfold adapted_couple in p, p0;
    decompose [and] p; decompose [and] p0; clear p p0;
      rewrite Hyp_min in H1; rewrite Hyp_min in H6; rewrite Hyp_max in H0;
        rewrite Hyp_max in H5; unfold adapted_couple;
          repeat split.
  apply RList_P2; assumption.
  rewrite Hyp_min; symmetry ; apply Rle_antisym.
  induction  lf as [| r lf Hreclf].
  simpl; right; symmetry ; assumption.
  assert
    (H10 :
      In (pos_Rl (cons_ORlist (cons r lf) lg) 0) (cons_ORlist (cons r lf) lg)).
  elim
    (RList_P3 (cons_ORlist (cons r lf) lg)
      (pos_Rl (cons_ORlist (cons r lf) lg) 0)); intros _ H10;
    apply H10; exists 0%nat; split;
      [ reflexivity | rewrite RList_P11; simpl; apply lt_O_Sn ].
  elim (RList_P9 (cons r lf) lg (pos_Rl (cons_ORlist (cons r lf) lg) 0));
    intros H12 _; assert (H13 := H12 H10); elim H13; intro.
  elim (RList_P3 (cons r lf) (pos_Rl (cons_ORlist (cons r lf) lg) 0));
    intros H11 _; assert (H14 := H11 H8); elim H14; intros;
      elim H15; clear H15; intros; rewrite H15; rewrite <- H6;
        elim (RList_P6 (cons r lf)); intros; apply H17;
          [ assumption | apply le_O_n | assumption ].
  elim (RList_P3 lg (pos_Rl (cons_ORlist (cons r lf) lg) 0)); intros H11 _;
    assert (H14 := H11 H8); elim H14; intros; elim H15;
      clear H15; intros; rewrite H15; rewrite <- H1; elim (RList_P6 lg);
        intros; apply H17; [ assumption | apply le_O_n | assumption ].
  induction  lf as [| r lf Hreclf].
  simpl; right; assumption.
  assert (H8 : In a (cons_ORlist (cons r lf) lg)).
  elim (RList_P9 (cons r lf) lg a); intros; apply H10; left;
    elim (RList_P3 (cons r lf) a); intros; apply H12;
      exists 0%nat; split;
        [ symmetry ; assumption | simpl; apply lt_O_Sn ].
  apply RList_P5; [ apply RList_P2; assumption | assumption ].
  rewrite Hyp_max; apply Rle_antisym.
  induction  lf as [| r lf Hreclf].
  simpl; right; assumption.
  assert
    (H8 :
      In
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg))))
      (cons_ORlist (cons r lf) lg)).
  elim
    (RList_P3 (cons_ORlist (cons r lf) lg)
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros _ H10; apply H10;
      exists (pred (Rlength (cons_ORlist (cons r lf) lg)));
        split; [ reflexivity | rewrite RList_P11; simpl; apply lt_n_Sn ].
  elim
    (RList_P9 (cons r lf) lg
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H10 _; assert (H11 := H10 H8); elim H11; intro.
  elim
    (RList_P3 (cons r lf)
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H13 _; assert (H14 := H13 H12); elim H14; intros;
      elim H15; clear H15; intros; rewrite H15; rewrite <- H5;
        elim (RList_P6 (cons r lf)); intros; apply H17;
          [ assumption
            | simpl; simpl in H14; apply lt_n_Sm_le; assumption
            | simpl; apply lt_n_Sn ].
  elim
    (RList_P3 lg
      (pos_Rl (cons_ORlist (cons r lf) lg)
        (pred (Rlength (cons_ORlist (cons r lf) lg)))));
    intros H13 _; assert (H14 := H13 H12); elim H14; intros;
      elim H15; clear H15; intros; rewrite H15;
        assert (H17 : Rlength lg = S (pred (Rlength lg))).
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H17 in H16; elim (lt_n_O _ H16).
  rewrite <- H0; elim (RList_P6 lg); intros; apply H18;
    [ assumption
      | rewrite H17 in H16; apply lt_n_Sm_le; assumption
      | apply lt_pred_n_n; rewrite H17; apply lt_O_Sn ].
  induction  lf as [| r lf Hreclf].
  simpl; right; symmetry ; assumption.
  assert (H8 : In b (cons_ORlist (cons r lf) lg)).
  elim (RList_P9 (cons r lf) lg b); intros; apply H10; left;
    elim (RList_P3 (cons r lf) b); intros; apply H12;
      exists (pred (Rlength (cons r lf))); split;
        [ symmetry ; assumption | simpl; apply lt_n_Sn ].
  apply RList_P7; [ apply RList_P2; assumption | assumption ].
  apply StepFun_P20; rewrite RList_P11; rewrite H7; rewrite H2; simpl;
    apply lt_O_Sn.
  unfold constant_D_eq, open_interval; intros;
    cut
      (exists l : R,
        constant_D_eq g
        (open_interval (pos_Rl (cons_ORlist lf lg) i)
          (pos_Rl (cons_ORlist lf lg) (S i))) l).
  intros; elim H11; clear H11; intros; assert (H12 := H11);
    assert
      (Hyp_cons :
        exists r : R, (exists r0 : Rlist, cons_ORlist lf lg = cons r r0)).
  apply RList_P19; red; intro; rewrite H13 in H8; elim (lt_n_O _ H8).
  elim Hyp_cons; clear Hyp_cons; intros r [r0 Hyp_cons]; rewrite Hyp_cons;
    unfold FF; rewrite RList_P12.
  change (g x = g (pos_Rl (mid_Rlist (cons r r0) r) (S i)));
    rewrite <- Hyp_cons; rewrite RList_P13.
  assert (H13 := RList_P2 _ _ H _ H8); elim H13; intro.
  unfold constant_D_eq, open_interval in H11, H12; rewrite (H11 x H10);
    assert
      (H15 :
        pos_Rl (cons_ORlist lf lg) i <
        (pos_Rl (cons_ORlist lf lg) i + pos_Rl (cons_ORlist lf lg) (S i)) / 2 <
        pos_Rl (cons_ORlist lf lg) (S i)).
  split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double;
            rewrite (Rplus_comm (pos_Rl (cons_ORlist lf lg) i));
              apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite (H11 _ H15); reflexivity.
  elim H10; intros; rewrite H14 in H15;
    elim (Rlt_irrefl _ (Rlt_trans _ _ _ H16 H15)).
  apply H8.
  rewrite RList_P14; rewrite Hyp_cons in H8; simpl in H8; apply H8.
  assert (H11 : a < b).
  apply Rle_lt_trans with (pos_Rl (cons_ORlist lf lg) i).
  rewrite <- H6; rewrite <- (RList_P15 lf lg); try assumption.
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H11.
  apply RList_P2; assumption.
  apply le_O_n.
  apply lt_trans with (pred (Rlength (cons_ORlist lf lg)));
    [ assumption
      | apply lt_pred_n_n; apply neq_O_lt; red; intro;
        rewrite <- H13 in H8; elim (lt_n_O _ H8) ].
  rewrite H1; assumption.
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)).
  elim H10; intros; apply Rlt_trans with x; assumption.
  rewrite <- H5; rewrite <- (RList_P16 lf lg); try assumption.
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H11.
  apply RList_P2; assumption.
  apply lt_n_Sm_le; apply lt_n_S; assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H13 in H8;
    elim (lt_n_O _ H8).
  rewrite H0; assumption.
  set
    (I :=
      fun j:nat =>
        pos_Rl lg j <= pos_Rl (cons_ORlist lf lg) i /\ (j < Rlength lg)%nat);
    assert (H12 : Nbound I).
  unfold Nbound; exists (Rlength lg); intros; unfold I in H12; elim H12;
    intros; apply lt_le_weak; assumption.
  assert (H13 :  exists n : nat, I n).
  exists 0%nat; unfold I; split.
  apply Rle_trans with (pos_Rl (cons_ORlist lf lg) 0).
  right; symmetry ; rewrite H1; rewrite <- H6; apply RList_P15;
    try assumption; rewrite H1; assumption.
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H13;
    [ apply RList_P2; assumption
      | apply le_O_n
      | apply lt_trans with (pred (Rlength (cons_ORlist lf lg)));
        [ assumption
          | apply lt_pred_n_n; apply neq_O_lt; red; intro;
            rewrite <- H15 in H8; elim (lt_n_O _ H8) ] ].
  apply neq_O_lt; red; intro; rewrite <- H13 in H0;
    rewrite <- H1 in H11; rewrite <- H0 in H11; elim (Rlt_irrefl _ H11).
  assert (H14 := Nzorn H13 H12); elim H14; clear H14; intros x0 H14;
    exists (pos_Rl lg0 x0); unfold constant_D_eq, open_interval;
      intros; assert (H16 := H4 x0); assert (H17 : (x0 < pred (Rlength lg))%nat).
  elim H14; clear H14; intros; unfold I in H14; elim H14; clear H14; intros;
    apply lt_S_n; replace (S (pred (Rlength lg))) with (Rlength lg).
  inversion H18.
  2: apply lt_n_S; assumption.
  cut (x0 = pred (Rlength lg)).
  intro; rewrite H19 in H14; rewrite H0 in H14;
    cut (pos_Rl (cons_ORlist lf lg) i < b).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H14 H21)).
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)).
  elim H10; intros; apply Rlt_trans with x; assumption.
  rewrite <- H0;
    apply Rle_trans with
      (pos_Rl (cons_ORlist lf lg) (pred (Rlength (cons_ORlist lf lg)))).
  elim (RList_P6 (cons_ORlist lf lg)); intros; apply H21.
  apply RList_P2; assumption.
  apply lt_n_Sm_le; apply lt_n_S; assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H23 in H8;
    elim (lt_n_O _ H8).
  right; rewrite H0; rewrite <- H5; apply RList_P16; try assumption.
  rewrite H0; assumption.
  rewrite <- H20; reflexivity.
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H19 in H18; elim (lt_n_O _ H18).
  assert (H18 := H16 H17); unfold constant_D_eq, open_interval in H18;
    rewrite (H18 x1).
  reflexivity.
  elim H15; clear H15; intros; elim H14; clear H14; intros; unfold I in H14;
    elim H14; clear H14; intros; split.
  apply Rle_lt_trans with (pos_Rl (cons_ORlist lf lg) i); assumption.
  apply Rlt_le_trans with (pos_Rl (cons_ORlist lf lg) (S i)); try assumption.
  assert (H22 : (S x0 < Rlength lg)%nat).
  replace (Rlength lg) with (S (pred (Rlength lg))).
  apply lt_n_S; assumption.
  symmetry ; apply S_pred with 0%nat; apply neq_O_lt; red;
    intro; rewrite <- H22 in H21; elim (lt_n_O _ H21).
  elim (Rle_dec (pos_Rl lg (S x0)) (pos_Rl (cons_ORlist lf lg) i)); intro.
  assert (H23 : (S x0 <= x0)%nat);
    [ apply H20; unfold I; split; assumption | elim (le_Sn_n _ H23) ].
  assert (H23 : pos_Rl (cons_ORlist lf lg) i < pos_Rl lg (S x0)).
  auto with real.
  clear b0; apply RList_P17; try assumption;
    [ apply RList_P2; assumption
      | elim (RList_P9 lf lg (pos_Rl lg (S x0))); intros; apply H25; right;
        elim (RList_P3 lg (pos_Rl lg (S x0))); intros;
          apply H27; exists (S x0); split; [ reflexivity | apply H22 ] ].
Qed.

Lemma StepFun_P25 :
  forall (a b:R) (f g:R -> R) (lf lg:Rlist),
    is_subdivision f a b lf ->
    is_subdivision g a b lg -> is_subdivision g a b (cons_ORlist lf lg).
Proof.
  intros a b f g lf lg H H0; case (Rle_dec a b); intro;
    [ apply StepFun_P24 with f; assumption
      | apply StepFun_P5; apply StepFun_P24 with f;
        [ auto with real
          | apply StepFun_P5; assumption
          | apply StepFun_P5; assumption ] ].
Qed.

Lemma StepFun_P26 :
  forall (a b l:R) (f g:R -> R) (l1:Rlist),
    is_subdivision f a b l1 ->
    is_subdivision g a b l1 ->
    is_subdivision (fun x:R => f x + l * g x) a b l1.
Proof.
  intros a b l f g l1 (x0,(H0,(H1,(H2,(H3,H4)))))
    (x,(_,(_,(_,(_,H9))))).
  exists (FF l1 (fun x:R => f x + l * g x)); repeat split; try assumption.
  apply StepFun_P20; rewrite H3; auto with arith.
  intros i H8 x1 H10; unfold open_interval in H10, H9, H4;
    rewrite (H9 _ H8 _ H10); rewrite (H4 _ H8 _ H10);
      assert (H11 : l1 <> nil).
  red; intro H11; rewrite H11 in H8; elim (lt_n_O _ H8).
  destruct (RList_P19 _ H11) as (r,(r0,H12));
    rewrite H12; unfold FF;
      change
        (pos_Rl x0 i + l * pos_Rl x i =
          pos_Rl
          (app_Rlist (mid_Rlist (cons r r0) r) (fun x2:R => f x2 + l * g x2))
          (S i)); rewrite RList_P12.
  rewrite RList_P13.
  rewrite <- H12; rewrite (H9 _ H8); try rewrite (H4 _ H8);
    reflexivity ||
      (elim H10; clear H10; intros; split;
        [ apply Rmult_lt_reg_l with 2;
          [ prove_sup0
            | unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
              rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
                [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l;
                  apply Rlt_trans with x1; assumption
                  | discrR ] ]
          | apply Rmult_lt_reg_l with 2;
            [ prove_sup0
              | unfold Rdiv; rewrite <- (Rmult_comm (/ 2));
                rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym;
                  [ rewrite Rmult_1_l; rewrite double;
                    rewrite (Rplus_comm (pos_Rl l1 i)); apply Rplus_lt_compat_l;
                      apply Rlt_trans with x1; assumption
                    | discrR ] ] ]).
  rewrite <- H12; assumption.
  rewrite RList_P14; simpl; rewrite H12 in H8; simpl in H8;
    apply lt_n_S; apply H8.
Qed.

Lemma StepFun_P27 :
  forall (a b l:R) (f g:R -> R) (lf lg:Rlist),
    is_subdivision f a b lf ->
    is_subdivision g a b lg ->
    is_subdivision (fun x:R => f x + l * g x) a b (cons_ORlist lf lg).
Proof.
  intros a b l f g lf lg H H0; apply StepFun_P26;
    [ apply StepFun_P23 with g; assumption
      | apply StepFun_P25 with f; assumption ].
Qed.

(** The set of step functions on [a,b] is a vectorial space *)
Lemma StepFun_P28 :
  forall (a b l:R) (f g:StepFun a b), IsStepFun (fun x:R => f x + l * g x) a b.
Proof.
  intros a b l f g; unfold IsStepFun; assert (H := pre f);
    assert (H0 := pre g); unfold IsStepFun in H, H0; elim H;
      elim H0; intros; apply existT with (cons_ORlist x0 x);
        apply StepFun_P27; assumption.
Qed.

Lemma StepFun_P29 :
  forall (a b:R) (f:StepFun a b), is_subdivision f a b (subdivision f).
Proof.
  intros a b f; unfold is_subdivision;
    apply existT with (subdivision_val f); apply StepFun_P1.
Qed.

Lemma StepFun_P30 :
  forall (a b l:R) (f g:StepFun a b),
    RiemannInt_SF (mkStepFun (StepFun_P28 l f g)) =
    RiemannInt_SF f + l * RiemannInt_SF g.
Proof.
  intros a b l f g; unfold RiemannInt_SF; case (Rle_dec a b);
    (intro;
      replace
      (Int_SF (subdivision_val (mkStepFun (StepFun_P28 l f g)))
        (subdivision (mkStepFun (StepFun_P28 l f g)))) with
      (Int_SF
        (FF (cons_ORlist (subdivision f) (subdivision g))
          (fun x:R => f x + l * g x))
        (cons_ORlist (subdivision f) (subdivision g)));
      [ rewrite StepFun_P19;
        replace
        (Int_SF (FF (cons_ORlist (subdivision f) (subdivision g)) f)
          (cons_ORlist (subdivision f) (subdivision g))) with
        (Int_SF (subdivision_val f) (subdivision f));
        [ replace
          (Int_SF (FF (cons_ORlist (subdivision f) (subdivision g)) g)
            (cons_ORlist (subdivision f) (subdivision g))) with
          (Int_SF (subdivision_val g) (subdivision g));
          [ ring
            | apply StepFun_P17 with (fe g) a b;
              [ apply StepFun_P1
                | apply StepFun_P21; apply StepFun_P25 with (fe f);
                  apply StepFun_P29 ] ]
          | apply StepFun_P17 with (fe f) a b;
            [ apply StepFun_P1
              | apply StepFun_P21; apply StepFun_P23 with (fe g);
                apply StepFun_P29 ] ]
        | apply StepFun_P17 with (fun x:R => f x + l * g x) a b;
          [ apply StepFun_P21; apply StepFun_P27; apply StepFun_P29
            | apply (StepFun_P1 (mkStepFun (StepFun_P28 l f g))) ] ]).
Qed.

Lemma StepFun_P31 :
  forall (a b:R) (f:R -> R) (l lf:Rlist),
    adapted_couple f a b l lf ->
    adapted_couple (fun x:R => Rabs (f x)) a b l (app_Rlist lf Rabs).
Proof.
  unfold adapted_couple; intros; decompose [and] H; clear H;
    repeat split; try assumption.
  symmetry ; rewrite H3; rewrite RList_P18; reflexivity.
  intros; unfold constant_D_eq, open_interval;
    unfold constant_D_eq, open_interval in H5; intros;
      rewrite (H5 _ H _ H4); rewrite RList_P12;
        [ reflexivity | rewrite H3 in H; simpl in H; apply H ].
Qed.

Lemma StepFun_P32 :
  forall (a b:R) (f:StepFun a b), IsStepFun (fun x:R => Rabs (f x)) a b.
Proof.
  intros a b f; unfold IsStepFun; apply existT with (subdivision f);
    unfold is_subdivision;
      apply existT with (app_Rlist (subdivision_val f) Rabs);
        apply StepFun_P31; apply StepFun_P1.
Qed.

Lemma StepFun_P33 :
  forall l2 l1:Rlist,
    ordered_Rlist l1 -> Rabs (Int_SF l2 l1) <= Int_SF (app_Rlist l2 Rabs) l1.
Proof.
  simple induction l2; intros.
  simpl; rewrite Rabs_R0; right; reflexivity.
  simpl; induction  l1 as [| r1 l1 Hrecl1].
  rewrite Rabs_R0; right; reflexivity.
  induction  l1 as [| r2 l1 Hrecl0].
  rewrite Rabs_R0; right; reflexivity.
  apply Rle_trans with (Rabs (r * (r2 - r1)) + Rabs (Int_SF r0 (cons r2 l1))).
  apply Rabs_triang.
  rewrite Rabs_mult; rewrite (Rabs_right (r2 - r1));
    [ apply Rplus_le_compat_l; apply H; apply RList_P4 with r1; assumption
      | apply Rge_minus; apply Rle_ge; apply (H0 0%nat); simpl;
        apply lt_O_Sn ].
Qed.

Lemma StepFun_P34 :
  forall (a b:R) (f:StepFun a b),
    a <= b ->
    Rabs (RiemannInt_SF f) <= RiemannInt_SF (mkStepFun (StepFun_P32 f)).
Proof.
  intros; unfold RiemannInt_SF; case (Rle_dec a b); intro.
  replace
  (Int_SF (subdivision_val (mkStepFun (StepFun_P32 f)))
    (subdivision (mkStepFun (StepFun_P32 f)))) with
  (Int_SF (app_Rlist (subdivision_val f) Rabs) (subdivision f)).
  apply StepFun_P33; assert (H0 := StepFun_P29 f); unfold is_subdivision in H0;
    elim H0; intros; unfold adapted_couple in p; decompose [and] p;
      assumption.
  apply StepFun_P17 with (fun x:R => Rabs (f x)) a b;
    [ apply StepFun_P31; apply StepFun_P1
      | apply (StepFun_P1 (mkStepFun (StepFun_P32 f))) ].
  elim n; assumption.
Qed.

Lemma StepFun_P35 :
  forall (l:Rlist) (a b:R) (f g:R -> R),
    ordered_Rlist l ->
    pos_Rl l 0 = a ->
    pos_Rl l (pred (Rlength l)) = b ->
    (forall x:R, a < x < b -> f x <= g x) ->
    Int_SF (FF l f) l <= Int_SF (FF l g) l.
Proof.
  simple induction l; intros.
  right; reflexivity.
  simpl; induction  r0 as [| r0 r1 Hrecr0].
  right; reflexivity.
  simpl; apply Rplus_le_compat.
  case (Req_dec r r0); intro.
  rewrite H4; right; ring.
  do 2 rewrite <- (Rmult_comm (r0 - r)); apply Rmult_le_compat_l.
  apply Rge_le; apply Rge_minus; apply Rle_ge; apply (H0 0%nat); simpl;
    apply lt_O_Sn.
  apply H3; split.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  assert (H5 : r = a).
  apply H1.
  rewrite H5; rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l.
  assert (H6 := H0 0%nat (lt_O_Sn _)).
  simpl in H6.
  elim H6; intro.
  rewrite H5 in H7; apply H7.
  elim H4; assumption.
  discrR.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite double; assert (H5 : r0 <= b).
  replace b with
  (pos_Rl (cons r (cons r0 r1)) (pred (Rlength (cons r (cons r0 r1))))).
  replace r0 with (pos_Rl (cons r (cons r0 r1)) 1).
  elim (RList_P6 (cons r (cons r0 r1))); intros; apply H5.
  assumption.
  simpl; apply le_n_S.
  apply le_O_n.
  simpl; apply lt_n_Sn.
  reflexivity.
  apply Rle_lt_trans with (r + b).
  apply Rplus_le_compat_l; assumption.
  rewrite (Rplus_comm r); apply Rplus_lt_compat_l.
  apply Rlt_le_trans with r0.
  assert (H6 := H0 0%nat (lt_O_Sn _)).
  simpl in H6.
  elim H6; intro.
  apply H7.
  elim H4; assumption.
  assumption.
  discrR.
  simpl in H; apply H with r0 b.
  apply RList_P4 with r; assumption.
  reflexivity.
  rewrite <- H2; reflexivity.
  intros; apply H3; elim H4; intros; split; try assumption.
  apply Rle_lt_trans with r0; try assumption.
  rewrite <- H1.
  simpl; apply (H0 0%nat); simpl; apply lt_O_Sn.
Qed.

Lemma StepFun_P36 :
  forall (a b:R) (f g:StepFun a b) (l:Rlist),
    a <= b ->
    is_subdivision f a b l ->
    is_subdivision g a b l ->
    (forall x:R, a < x < b -> f x <= g x) ->
    RiemannInt_SF f <= RiemannInt_SF g.
Proof.
  intros; unfold RiemannInt_SF; case (Rle_dec a b); intro.
  replace (Int_SF (subdivision_val f) (subdivision f)) with (Int_SF (FF l f) l).
  replace (Int_SF (subdivision_val g) (subdivision g)) with (Int_SF (FF l g) l).
  unfold is_subdivision in X; elim X; clear X; intros;
    unfold adapted_couple in p; decompose [and] p; clear p;
      assert (H5 : Rmin a b = a);
        [ unfold Rmin; case (Rle_dec a b); intro;
          [ reflexivity | elim n; assumption ]
          | assert (H7 : Rmax a b = b);
            [ unfold Rmax; case (Rle_dec a b); intro;
              [ reflexivity | elim n; assumption ]
              | rewrite H5 in H3; rewrite H7 in H2; eapply StepFun_P35 with a b;
                assumption ] ].
  apply StepFun_P17 with (fe g) a b;
    [ apply StepFun_P21; assumption | apply StepFun_P1 ].
  apply StepFun_P17 with (fe f) a b;
    [ apply StepFun_P21; assumption | apply StepFun_P1 ].
  elim n; assumption.
Qed.

Lemma StepFun_P37 :
  forall (a b:R) (f g:StepFun a b),
    a <= b ->
    (forall x:R, a < x < b -> f x <= g x) ->
    RiemannInt_SF f <= RiemannInt_SF g.
Proof.
  intros; eapply StepFun_P36; try assumption.
  eapply StepFun_P25; apply StepFun_P29.
  eapply StepFun_P23; apply StepFun_P29.
Qed.

Lemma StepFun_P38 :
  forall (l:Rlist) (a b:R) (f:R -> R),
    ordered_Rlist l ->
    pos_Rl l 0 = a ->
    pos_Rl l (pred (Rlength l)) = b ->
    { g:StepFun a b |
      g b = f b /\
      (forall i:nat,
        (i < pred (Rlength l))%nat ->
        constant_D_eq g (co_interval (pos_Rl l i) (pos_Rl l (S i)))
        (f (pos_Rl l i))) }.
Proof.
  intros l a b f; generalize a; clear a; induction l.
  intros a H H0 H1; simpl in H0; simpl in H1;
    exists (mkStepFun (StepFun_P4 a b (f b))); split.
  reflexivity.
  intros; elim (lt_n_O _ H2).
  intros; destruct l as [| r1 l].
  simpl in H1; simpl in H0; exists (mkStepFun (StepFun_P4 a b (f b))); split.
  reflexivity.
  intros i H2; elim (lt_n_O _ H2).
  intros; assert (H2 : ordered_Rlist (cons r1 l)).
  apply RList_P4 with r; assumption.
  assert (H3 : pos_Rl (cons r1 l) 0 = r1).
  reflexivity.
  assert (H4 : pos_Rl (cons r1 l) (pred (Rlength (cons r1 l))) = b).
  rewrite <- H1; reflexivity.
  elim (IHl r1 H2 H3 H4); intros g [H5 H6].
  set
    (g' :=
      fun x:R => match Rle_dec r1 x with
                   | left _ => g x
                   | right _ => f a
                 end).
  assert (H7 : r1 <= b).
  rewrite <- H4; apply RList_P7; [ assumption | left; reflexivity ].
  assert (H8 : IsStepFun g' a b).
  unfold IsStepFun; assert (H8 := pre g); unfold IsStepFun in H8;
    elim H8; intros lg H9; unfold is_subdivision in H9;
      elim H9; clear H9; intros lg2 H9; split with (cons a lg);
        unfold is_subdivision; split with (cons (f a) lg2);
          unfold adapted_couple in H9; decompose [and] H9; clear H9;
            unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H9;
    induction  i as [| i Hreci].
  simpl; rewrite H12; replace (Rmin r1 b) with r1.
  simpl in H0; rewrite <- H0; apply (H 0%nat); simpl; apply lt_O_Sn.
  unfold Rmin; case (Rle_dec r1 b); intro;
    [ reflexivity | elim n; assumption ].
  apply (H10 i); apply lt_S_n.
  replace (S (pred (Rlength lg))) with (Rlength lg).
  apply H9.
  apply S_pred with 0%nat; apply neq_O_lt; intro; rewrite <- H14 in H9;
    elim (lt_n_O _ H9).
  simpl; assert (H14 : a <= b).
  rewrite <- H1; simpl in H0; rewrite <- H0; apply RList_P7;
    [ assumption | left; reflexivity ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  assert (H14 : a <= b).
  rewrite <- H1; simpl in H0; rewrite <- H0; apply RList_P7;
    [ assumption | left; reflexivity ].
  replace (Rmax a b) with (Rmax r1 b).
  rewrite <- H11; induction  lg as [| r0 lg Hreclg].
  simpl in H13; discriminate.
  reflexivity.
  unfold Rmax; case (Rle_dec a b); case (Rle_dec r1 b); intros;
    reflexivity || elim n; assumption.
  simpl; rewrite H13; reflexivity.
  intros; simpl in H9; induction  i as [| i Hreci].
  unfold constant_D_eq, open_interval; simpl; intros;
    assert (H16 : Rmin r1 b = r1).
  unfold Rmin; case (Rle_dec r1 b); intro;
    [ reflexivity | elim n; assumption ].
  rewrite H16 in H12; rewrite H12 in H14; elim H14; clear H14; intros _ H14;
    unfold g'; case (Rle_dec r1 x); intro r3.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r3 H14)).
  reflexivity.
  change
    (constant_D_eq g' (open_interval (pos_Rl lg i) (pos_Rl lg (S i)))
      (pos_Rl lg2 i)); clear Hreci; assert (H16 := H15 i);
    assert (H17 : (i < pred (Rlength lg))%nat).
  apply lt_S_n.
  replace (S (pred (Rlength lg))) with (Rlength lg).
  assumption.
  apply S_pred with 0%nat; apply neq_O_lt; red; intro;
    rewrite <- H14 in H9; elim (lt_n_O _ H9).
  assert (H18 := H16 H17); unfold constant_D_eq, open_interval in H18;
    unfold constant_D_eq, open_interval; intros;
      assert (H19 := H18 _ H14); rewrite <- H19; unfold g';
        case (Rle_dec r1 x); intro.
  reflexivity.
  elim n; replace r1 with (Rmin r1 b).
  rewrite <- H12; elim H14; clear H14; intros H14 _; left;
    apply Rle_lt_trans with (pos_Rl lg i); try assumption.
  apply RList_P5.
  assumption.
  elim (RList_P3 lg (pos_Rl lg i)); intros; apply H21; exists i; split.
  reflexivity.
  apply lt_trans with (pred (Rlength lg)); try assumption.
  apply lt_pred_n_n; apply neq_O_lt; red; intro; rewrite <- H22 in H17;
    elim (lt_n_O _ H17).
  unfold Rmin; case (Rle_dec r1 b); intro;
    [ reflexivity | elim n0; assumption ].
  exists (mkStepFun H8); split.
  simpl; unfold g'; case (Rle_dec r1 b); intro.
  assumption.
  elim n; assumption.
  intros; simpl in H9; induction  i as [| i Hreci].
  unfold constant_D_eq, co_interval; simpl; intros; simpl in H0;
    rewrite H0; elim H10; clear H10; intros; unfold g';
      case (Rle_dec r1 x); intro r3.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r3 H11)).
  reflexivity.
  clear Hreci;
    change
      (constant_D_eq (mkStepFun H8)
        (co_interval (pos_Rl (cons r1 l) i) (pos_Rl (cons r1 l) (S i)))
        (f (pos_Rl (cons r1 l) i))); assert (H10 := H6 i);
      assert (H11 : (i < pred (Rlength (cons r1 l)))%nat).
  simpl; apply lt_S_n; assumption.
  assert (H12 := H10 H11); unfold constant_D_eq, co_interval in H12;
    unfold constant_D_eq, co_interval; intros;
      rewrite <- (H12 _ H13); simpl; unfold g';
        case (Rle_dec r1 x); intro.
  reflexivity.
  elim n; elim H13; clear H13; intros;
    apply Rle_trans with (pos_Rl (cons r1 l) i); try assumption;
      change (pos_Rl (cons r1 l) 0 <= pos_Rl (cons r1 l) i);
        elim (RList_P6 (cons r1 l)); intros; apply H15;
          [ assumption
            | apply le_O_n
            | simpl; apply lt_trans with (Rlength l);
              [ apply lt_S_n; assumption | apply lt_n_Sn ] ].
Qed.

Lemma StepFun_P39 :
  forall (a b:R) (f:StepFun a b),
    RiemannInt_SF f = - RiemannInt_SF (mkStepFun (StepFun_P6 (pre f))).
Proof.
  intros; unfold RiemannInt_SF; case (Rle_dec a b); case (Rle_dec b a);
    intros.
  assert (H : adapted_couple f a b (subdivision f) (subdivision_val f));
    [ apply StepFun_P1
      | assert
        (H0 :
          adapted_couple (mkStepFun (StepFun_P6 (pre f))) b a
          (subdivision (mkStepFun (StepFun_P6 (pre f))))
          (subdivision_val (mkStepFun (StepFun_P6 (pre f)))));
        [ apply StepFun_P1
          | assert (H1 : a = b);
            [ apply Rle_antisym; assumption
              | rewrite (StepFun_P8 H H1); assert (H2 : b = a);
                [ symmetry ; apply H1 | rewrite (StepFun_P8 H0 H2); ring ] ] ] ].
  rewrite Ropp_involutive; eapply StepFun_P17;
    [ apply StepFun_P1
      | apply StepFun_P2; set (H := StepFun_P6 (pre f)); unfold IsStepFun in H;
        elim H; intros; unfold is_subdivision;
          elim p; intros; apply p0 ].
  apply Ropp_eq_compat; eapply StepFun_P17;
    [ apply StepFun_P1
      | apply StepFun_P2; set (H := StepFun_P6 (pre f)); unfold IsStepFun in H;
        elim H; intros; unfold is_subdivision;
          elim p; intros; apply p0 ].
  assert (H : a < b);
    [ auto with real
      | assert (H0 : b < a);
        [ auto with real | elim (Rlt_irrefl _ (Rlt_trans _ _ _ H H0)) ] ].
Qed.

Lemma StepFun_P40 :
  forall (f:R -> R) (a b c:R) (l1 l2 lf1 lf2:Rlist),
    a < b ->
    b < c ->
    adapted_couple f a b l1 lf1 ->
    adapted_couple f b c l2 lf2 ->
    adapted_couple f a c (cons_Rlist l1 l2) (FF (cons_Rlist l1 l2) f).
Proof.
  intros f a b c l1 l2 lf1 lf2 H H0 H1 H2; unfold adapted_couple in H1, H2;
    unfold adapted_couple; decompose [and] H1;
      decompose [and] H2; clear H1 H2; repeat split.
  apply RList_P25; try assumption.
  rewrite H10; rewrite H4; unfold Rmin, Rmax; case (Rle_dec a b);
    case (Rle_dec b c); intros;
      (right; reflexivity) || (elim n; left; assumption).
  rewrite RList_P22.
  rewrite H5; unfold Rmin, Rmax; case (Rle_dec a b); case (Rle_dec a c);
    intros;
      [ reflexivity
        | elim n; apply Rle_trans with b; left; assumption
        | elim n; left; assumption
        | elim n0; left; assumption ].
  red; intro; rewrite H1 in H6; discriminate.
  rewrite RList_P24.
  rewrite H9; unfold Rmin, Rmax; case (Rle_dec b c); case (Rle_dec a c);
    intros;
      [ reflexivity
        | elim n; apply Rle_trans with b; left; assumption
        | elim n; left; assumption
        | elim n0; left; assumption ].
  red; intro; rewrite H1 in H11; discriminate.
  apply StepFun_P20.
  rewrite RList_P23; apply neq_O_lt; red; intro.
  assert (H2 : (Rlength l1 + Rlength l2)%nat = 0%nat).
  symmetry ; apply H1.
  elim (plus_is_O _ _ H2); intros; rewrite H12 in H6; discriminate.
  unfold constant_D_eq, open_interval; intros;
    elim (le_or_lt (S (S i)) (Rlength l1)); intro.
  assert (H14 : pos_Rl (cons_Rlist l1 l2) i = pos_Rl l1 i).
  apply RList_P26; apply lt_S_n; apply le_lt_n_Sm; apply le_S_n;
    apply le_trans with (Rlength l1); [ assumption | apply le_n_Sn ].
  assert (H15 : pos_Rl (cons_Rlist l1 l2) (S i) = pos_Rl l1 (S i)).
  apply RList_P26; apply lt_S_n; apply le_lt_n_Sm; assumption.
  rewrite H14 in H2; rewrite H15 in H2; assert (H16 : (2 <= Rlength l1)%nat).
  apply le_trans with (S (S i));
    [ repeat apply le_n_S; apply le_O_n | assumption ].
  elim (RList_P20 _ H16); intros r1 [r2 [r3 H17]]; rewrite H17;
    change
      (f x = pos_Rl (app_Rlist (mid_Rlist (cons_Rlist (cons r2 r3) l2) r1) f) i)
     ; rewrite RList_P12.
  induction  i as [| i Hreci].
  simpl; assert (H18 := H8 0%nat);
    unfold constant_D_eq, open_interval in H18;
      assert (H19 : (0 < pred (Rlength l1))%nat).
  rewrite H17; simpl; apply lt_O_Sn.
  assert (H20 := H18 H19); repeat rewrite H20.
  reflexivity.
  assert (H21 : r1 <= r2).
  rewrite H17 in H3; apply (H3 0%nat).
  simpl; apply lt_O_Sn.
  elim H21; intro.
  split.
  rewrite H17; simpl; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite H17; simpl; apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite (Rplus_comm r1); rewrite double;
            apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  elim H2; intros; rewrite H17 in H23; rewrite H17 in H24; simpl in H24;
    simpl in H23; rewrite H22 in H23;
      elim (Rlt_irrefl _ (Rlt_trans _ _ _ H23 H24)).
  assumption.
  clear Hreci; rewrite RList_P13.
  rewrite H17 in H14; rewrite H17 in H15;
    change
      (pos_Rl (cons_Rlist (cons r2 r3) l2) i =
        pos_Rl (cons r1 (cons r2 r3)) (S i)) in H14; rewrite H14;
      change
        (pos_Rl (cons_Rlist (cons r2 r3) l2) (S i) =
          pos_Rl (cons r1 (cons r2 r3)) (S (S i))) in H15;
        rewrite H15; assert (H18 := H8 (S i));
          unfold constant_D_eq, open_interval in H18;
            assert (H19 : (S i < pred (Rlength l1))%nat).
  apply lt_pred; apply lt_S_n; apply le_lt_n_Sm; assumption.
  assert (H20 := H18 H19); repeat rewrite H20.
  reflexivity.
  rewrite <- H17; assert (H21 : pos_Rl l1 (S i) <= pos_Rl l1 (S (S i))).
  apply (H3 (S i)); apply lt_pred; apply lt_S_n; apply le_lt_n_Sm; assumption.
  elim H21; intro.
  split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite (Rplus_comm (pos_Rl l1 (S i)));
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  elim H2; intros; rewrite H22 in H23;
    elim (Rlt_irrefl _ (Rlt_trans _ _ _ H23 H24)).
  assumption.
  simpl; rewrite H17 in H1; simpl in H1; apply lt_S_n; assumption.
  rewrite RList_P14; rewrite H17 in H1; simpl in H1; apply H1.
  inversion H12.
  assert (H16 : pos_Rl (cons_Rlist l1 l2) (S i) = b).
  rewrite RList_P29.
  rewrite H15; rewrite <- minus_n_n; rewrite H10; unfold Rmin;
    case (Rle_dec b c); intro; [ reflexivity | elim n; left; assumption ].
  rewrite H15; apply le_n.
  induction  l1 as [| r l1 Hrecl1].
  simpl in H15; discriminate.
  clear Hrecl1; simpl in H1; simpl; apply lt_n_S; assumption.
  assert (H17 : pos_Rl (cons_Rlist l1 l2) i = b).
  rewrite RList_P26.
  replace i with (pred (Rlength l1));
  [ rewrite H4; unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; left; assumption ]
    | rewrite H15; reflexivity ].
  rewrite H15; apply lt_n_Sn.
  rewrite H16 in H2; rewrite H17 in H2; elim H2; intros;
    elim (Rlt_irrefl _ (Rlt_trans _ _ _ H14 H18)).
  assert (H16 : pos_Rl (cons_Rlist l1 l2) i = pos_Rl l2 (i - Rlength l1)).
  apply RList_P29.
  apply le_S_n; assumption.
  apply lt_le_trans with (pred (Rlength (cons_Rlist l1 l2)));
    [ assumption | apply le_pred_n ].
  assert
    (H17 : pos_Rl (cons_Rlist l1 l2) (S i) = pos_Rl l2 (S (i - Rlength l1))).
  replace (S (i - Rlength l1)) with (S i - Rlength l1)%nat.
  apply RList_P29.
  apply le_S_n; apply le_trans with (S i); [ assumption | apply le_n_Sn ].
  induction  l1 as [| r l1 Hrecl1].
  simpl in H6; discriminate.
  clear Hrecl1; simpl in H1; simpl; apply lt_n_S; assumption.
  symmetry ; apply minus_Sn_m; apply le_S_n; assumption.
  assert (H18 : (2 <= Rlength l1)%nat).
  clear f c l2 lf2 H0 H3 H8 H7 H10 H9 H11 H13 i H1 x H2 H12 m H14 H15 H16 H17;
    induction  l1 as [| r l1 Hrecl1].
  discriminate.
  clear Hrecl1; induction  l1 as [| r0 l1 Hrecl1].
  simpl in H5; simpl in H4; assert (H0 : Rmin a b < Rmax a b).
  unfold Rmin, Rmax; case (Rle_dec a b); intro;
    [ assumption | elim n; left; assumption ].
  rewrite <- H5 in H0; rewrite <- H4 in H0; elim (Rlt_irrefl _ H0).
  clear Hrecl1; simpl; repeat apply le_n_S; apply le_O_n.
  elim (RList_P20 _ H18); intros r1 [r2 [r3 H19]]; rewrite H19;
    change
      (f x = pos_Rl (app_Rlist (mid_Rlist (cons_Rlist (cons r2 r3) l2) r1) f) i)
     ; rewrite RList_P12.
  induction  i as [| i Hreci].
  assert (H20 := le_S_n _ _ H15); assert (H21 := le_trans _ _ _ H18 H20);
    elim (le_Sn_O _ H21).
  clear Hreci; rewrite RList_P13.
  rewrite H19 in H16; rewrite H19 in H17;
    change
      (pos_Rl (cons_Rlist (cons r2 r3) l2) i =
        pos_Rl l2 (S i - Rlength (cons r1 (cons r2 r3))))
      in H16; rewrite H16;
        change
          (pos_Rl (cons_Rlist (cons r2 r3) l2) (S i) =
            pos_Rl l2 (S (S i - Rlength (cons r1 (cons r2 r3)))))
          in H17; rewrite H17; assert (H20 := H13 (S i - Rlength l1)%nat);
            unfold constant_D_eq, open_interval in H20;
              assert (H21 : (S i - Rlength l1 < pred (Rlength l2))%nat).
  apply lt_pred; rewrite minus_Sn_m.
  apply plus_lt_reg_l with (Rlength l1); rewrite <- le_plus_minus.
  rewrite H19 in H1; simpl in H1; rewrite H19; simpl;
    rewrite RList_P23 in H1; apply lt_n_S; assumption.
  apply le_trans with (S i); [ apply le_S_n; assumption | apply le_n_Sn ].
  apply le_S_n; assumption.
  assert (H22 := H20 H21); repeat rewrite H22.
  reflexivity.
  rewrite <- H19;
    assert
      (H23 : pos_Rl l2 (S i - Rlength l1) <= pos_Rl l2 (S (S i - Rlength l1))).
  apply H7; apply lt_pred.
  rewrite minus_Sn_m.
  apply plus_lt_reg_l with (Rlength l1); rewrite <- le_plus_minus.
  rewrite H19 in H1; simpl in H1; rewrite H19; simpl;
    rewrite RList_P23 in H1; apply lt_n_S; assumption.
  apply le_trans with (S i); [ apply le_S_n; assumption | apply le_n_Sn ].
  apply le_S_n; assumption.
  elim H23; intro.
  split.
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  apply Rmult_lt_reg_l with 2;
    [ prove_sup0
      | unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
        rewrite <- Rinv_r_sym;
          [ rewrite Rmult_1_l; rewrite (Rplus_comm (pos_Rl l2 (S i - Rlength l1)));
            rewrite double; apply Rplus_lt_compat_l; assumption
            | discrR ] ].
  rewrite <- H19 in H16; rewrite <- H19 in H17; elim H2; intros;
    rewrite H19 in H25; rewrite H19 in H26; simpl in H25;
      simpl in H16; rewrite H16 in H25; simpl in H26; simpl in H17;
        rewrite H17 in H26; simpl in H24; rewrite H24 in H25;
          elim (Rlt_irrefl _ (Rlt_trans _ _ _ H25 H26)).
  assert (H23 : pos_Rl (cons_Rlist l1 l2) (S i) = pos_Rl l2 (S i - Rlength l1)).
  rewrite H19; simpl; simpl in H16; apply H16.
  assert
    (H24 :
      pos_Rl (cons_Rlist l1 l2) (S (S i)) = pos_Rl l2 (S (S i - Rlength l1))).
  rewrite H19; simpl; simpl in H17; apply H17.
  rewrite <- H23; rewrite <- H24; assumption.
  simpl; rewrite H19 in H1; simpl in H1; apply lt_S_n; assumption.
  rewrite RList_P14; rewrite H19 in H1; simpl in H1; simpl; apply H1.
Qed.

Lemma StepFun_P41 :
  forall (f:R -> R) (a b c:R),
    a <= b -> b <= c -> IsStepFun f a b -> IsStepFun f b c -> IsStepFun f a c.
Proof.
  intros f a b c H H0 (l1,(lf1,H1)) (l2,(lf2,H2));
    destruct (total_order_T a b) as [[Hltab|Hab]|Hgtab].
  destruct (total_order_T b c) as [[Hltbc|Hbc]|Hgtbc].
  exists (cons_Rlist l1 l2); exists (FF (cons_Rlist l1 l2) f);
    apply StepFun_P40 with b lf1 lf2; assumption.
  exists l1; exists lf1; rewrite Hbc in H1; assumption.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H0 Hgtbc)).
  exists l2; exists lf2; rewrite <- Hab in H2; assumption.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H Hgtab)).
Qed.

Lemma StepFun_P42 :
  forall (l1 l2:Rlist) (f:R -> R),
    pos_Rl l1 (pred (Rlength l1)) = pos_Rl l2 0 ->
    Int_SF (FF (cons_Rlist l1 l2) f) (cons_Rlist l1 l2) =
    Int_SF (FF l1 f) l1 + Int_SF (FF l2 f) l2.
Proof.
  intros l1 l2 f; induction l1 as [| r l1 IHl1]; intros H;
    [ simpl; ring
      | destruct l1 as [| r0 r1];
        [ simpl in H; simpl; destruct l2 as [| r0 r1];
          [ simpl; ring | simpl; simpl in H; rewrite H; ring ]
          | simpl; rewrite Rplus_assoc; apply Rplus_eq_compat_l; apply IHl1;
            rewrite <- H; reflexivity ] ].
Qed.

Lemma StepFun_P43 :
  forall (f:R -> R) (a b c:R) (pr1:IsStepFun f a b)
    (pr2:IsStepFun f b c) (pr3:IsStepFun f a c),
    RiemannInt_SF (mkStepFun pr1) + RiemannInt_SF (mkStepFun pr2) =
    RiemannInt_SF (mkStepFun pr3).
Proof.
  intros f; intros.
  pose proof pr1 as (l1,(lf1,H1)).
  pose proof pr2 as (l2,(lf2,H2)).
  pose proof pr3 as (l3,(lf3,H3)).
  replace (RiemannInt_SF (mkStepFun pr1)) with
  match Rle_dec a b with
    | left _ => Int_SF lf1 l1
    | right _ => - Int_SF lf1 l1
  end.
  replace (RiemannInt_SF (mkStepFun pr2)) with
  match Rle_dec b c with
    | left _ => Int_SF lf2 l2
    | right _ => - Int_SF lf2 l2
  end.
  replace (RiemannInt_SF (mkStepFun pr3)) with
  match Rle_dec a c with
    | left _ => Int_SF lf3 l3
    | right _ => - Int_SF lf3 l3
  end.
  case (Rle_dec a b); case (Rle_dec b c); case (Rle_dec a c); intros.
  elim r1; intro.
  elim r0; intro.
  replace (Int_SF lf3 l3) with
  (Int_SF (FF (cons_Rlist l1 l2) f) (cons_Rlist l1 l2)).
  replace (Int_SF lf1 l1) with (Int_SF (FF l1 f) l1).
  replace (Int_SF lf2 l2) with (Int_SF (FF l2 f) l2).
  symmetry ; apply StepFun_P42.
  unfold adapted_couple in H1, H2; decompose [and] H1; decompose [and] H2;
    clear H1 H2; rewrite H11; rewrite H5; unfold Rmax, Rmin;
      case (Rle_dec a b); case (Rle_dec b c); intros; reflexivity || elim n;
        assumption.
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf2; apply H2;
      assumption
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf1; apply H1
      | assumption ].
  eapply StepFun_P17; [ apply (StepFun_P40 H H0 H1 H2) | apply H3 ].
  replace (Int_SF lf2 l2) with 0.
  rewrite Rplus_0_r; eapply StepFun_P17;
    [ apply H1 | rewrite <- H0 in H3; apply H3 ].
  symmetry ; eapply StepFun_P8; [ apply H2 | assumption ].
  replace (Int_SF lf1 l1) with 0.
  rewrite Rplus_0_l; eapply StepFun_P17;
    [ apply H2 | rewrite H in H3; apply H3 ].
  symmetry ; eapply StepFun_P8; [ apply H1 | assumption ].
  elim n; apply Rle_trans with b; assumption.
  apply Rplus_eq_reg_l with (Int_SF lf2 l2);
    replace (Int_SF lf2 l2 + (Int_SF lf1 l1 + - Int_SF lf2 l2)) with
    (Int_SF lf1 l1); [ idtac | ring ].
  assert (H : c < b).
  auto with real.
  elim r; intro.
  rewrite Rplus_comm;
    replace (Int_SF lf1 l1) with
    (Int_SF (FF (cons_Rlist l3 l2) f) (cons_Rlist l3 l2)).
  replace (Int_SF lf3 l3) with (Int_SF (FF l3 f) l3).
  replace (Int_SF lf2 l2) with (Int_SF (FF l2 f) l2).
  apply StepFun_P42.
  unfold adapted_couple in H2, H3; decompose [and] H2; decompose [and] H3;
    clear H3 H2; rewrite H10; rewrite H6; unfold Rmax, Rmin;
      case (Rle_dec a c); case (Rle_dec b c); intros;
        [ elim n; assumption
          | reflexivity
          | elim n0; assumption
          | elim n1; assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf2; apply H2
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf3; apply H3
      | assumption ].
  eapply StepFun_P17;
    [ apply (StepFun_P40 H0 H H3 (StepFun_P2 H2)) | apply H1 ].
  replace (Int_SF lf3 l3) with 0.
  rewrite Rplus_0_r; eapply StepFun_P17;
    [ apply H1 | apply StepFun_P2; rewrite <- H0 in H2; apply H2 ].
  symmetry ; eapply StepFun_P8; [ apply H3 | assumption ].
  replace (Int_SF lf2 l2) with (Int_SF lf3 l3 + Int_SF lf1 l1).
  ring.
  elim r; intro.
  replace (Int_SF lf2 l2) with
  (Int_SF (FF (cons_Rlist l3 l1) f) (cons_Rlist l3 l1)).
  replace (Int_SF lf3 l3) with (Int_SF (FF l3 f) l3).
  replace (Int_SF lf1 l1) with (Int_SF (FF l1 f) l1).
  symmetry ; apply StepFun_P42.
  unfold adapted_couple in H1, H3; decompose [and] H1; decompose [and] H3;
    clear H3 H1; rewrite H9; rewrite H5; unfold Rmax, Rmin;
      case (Rle_dec a c); case (Rle_dec a b); intros;
        [ elim n; assumption
          | elim n1; assumption
          | reflexivity
          | elim n1; assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf1; apply H1
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf3; apply H3
      | assumption ].
  eapply StepFun_P17.
  assert (H0 : c < a).
  auto with real.
  apply (StepFun_P40 H0 H (StepFun_P2 H3) H1).
  apply StepFun_P2; apply H2.
  replace (Int_SF lf1 l1) with 0.
  rewrite Rplus_0_r; eapply StepFun_P17;
    [ apply H3 | rewrite <- H in H2; apply H2 ].
  symmetry ; eapply StepFun_P8; [ apply H1 | assumption ].
  assert (H : b < a).
  auto with real.
  replace (Int_SF lf2 l2) with (Int_SF lf3 l3 + Int_SF lf1 l1).
  ring.
  rewrite Rplus_comm; elim r; intro.
  replace (Int_SF lf2 l2) with
  (Int_SF (FF (cons_Rlist l1 l3) f) (cons_Rlist l1 l3)).
  replace (Int_SF lf3 l3) with (Int_SF (FF l3 f) l3).
  replace (Int_SF lf1 l1) with (Int_SF (FF l1 f) l1).
  symmetry ; apply StepFun_P42.
  unfold adapted_couple in H1, H3; decompose [and] H1; decompose [and] H3;
    clear H3 H1; rewrite H11; rewrite H5; unfold Rmax, Rmin;
      case (Rle_dec a c); case (Rle_dec a b); intros;
        [ elim n; assumption
          | reflexivity
          | elim n0; assumption
          | elim n1; assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf1; apply H1
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf3; apply H3
      | assumption ].
  eapply StepFun_P17.
  apply (StepFun_P40 H H0 (StepFun_P2 H1) H3).
  apply H2.
  replace (Int_SF lf3 l3) with 0.
  rewrite Rplus_0_r; eapply StepFun_P17;
    [ apply H1 | rewrite <- H0 in H2; apply StepFun_P2; apply H2 ].
  symmetry ; eapply StepFun_P8; [ apply H3 | assumption ].
  assert (H : c < a).
  auto with real.
  replace (Int_SF lf1 l1) with (Int_SF lf2 l2 + Int_SF lf3 l3).
  ring.
  elim r; intro.
  replace (Int_SF lf1 l1) with
  (Int_SF (FF (cons_Rlist l2 l3) f) (cons_Rlist l2 l3)).
  replace (Int_SF lf3 l3) with (Int_SF (FF l3 f) l3).
  replace (Int_SF lf2 l2) with (Int_SF (FF l2 f) l2).
  symmetry ; apply StepFun_P42.
  unfold adapted_couple in H2, H3; decompose [and] H2; decompose [and] H3;
    clear H3 H2; rewrite H11; rewrite H5; unfold Rmax, Rmin;
      case (Rle_dec a c); case (Rle_dec b c); intros;
        [ elim n; assumption
          | elim n1; assumption
          | reflexivity
          | elim n1; assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf2; apply H2
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf3; apply H3
      | assumption ].
  eapply StepFun_P17.
  apply (StepFun_P40 H0 H H2 (StepFun_P2 H3)).
  apply StepFun_P2; apply H1.
  replace (Int_SF lf2 l2) with 0.
  rewrite Rplus_0_l; eapply StepFun_P17;
    [ apply H3 | rewrite H0 in H1; apply H1 ].
  symmetry ; eapply StepFun_P8; [ apply H2 | assumption ].
  elim n; apply Rle_trans with a; try assumption.
  auto with real.
  assert (H : c < b).
  auto with real.
  assert (H0 : b < a).
  auto with real.
  replace (Int_SF lf3 l3) with (Int_SF lf2 l2 + Int_SF lf1 l1).
  ring.
  replace (Int_SF lf3 l3) with
  (Int_SF (FF (cons_Rlist l2 l1) f) (cons_Rlist l2 l1)).
  replace (Int_SF lf1 l1) with (Int_SF (FF l1 f) l1).
  replace (Int_SF lf2 l2) with (Int_SF (FF l2 f) l2).
  symmetry ; apply StepFun_P42.
  unfold adapted_couple in H2, H1; decompose [and] H2; decompose [and] H1;
    clear H1 H2; rewrite H11; rewrite H5; unfold Rmax, Rmin;
      case (Rle_dec a b); case (Rle_dec b c); intros;
        [ elim n1; assumption
          | elim n1; assumption
          | elim n0; assumption
          | reflexivity ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf2; apply H2
      | assumption ].
  eapply StepFun_P17;
    [ apply StepFun_P21; unfold is_subdivision; split with lf1; apply H1
      | assumption ].
  eapply StepFun_P17.
  apply (StepFun_P40 H H0 (StepFun_P2 H2) (StepFun_P2 H1)).
  apply StepFun_P2; apply H3.
  unfold RiemannInt_SF; case (Rle_dec a c); intro.
  eapply StepFun_P17.
  apply H3.
  change
    (adapted_couple (mkStepFun pr3) a c (subdivision (mkStepFun pr3))
      (subdivision_val (mkStepFun pr3))); apply StepFun_P1.
  apply Ropp_eq_compat; eapply StepFun_P17.
  apply H3.
  change
    (adapted_couple (mkStepFun pr3) a c (subdivision (mkStepFun pr3))
      (subdivision_val (mkStepFun pr3))); apply StepFun_P1.
  unfold RiemannInt_SF; case (Rle_dec b c); intro.
  eapply StepFun_P17.
  apply H2.
  change
    (adapted_couple (mkStepFun pr2) b c (subdivision (mkStepFun pr2))
      (subdivision_val (mkStepFun pr2))); apply StepFun_P1.
  apply Ropp_eq_compat; eapply StepFun_P17.
  apply H2.
  change
    (adapted_couple (mkStepFun pr2) b c (subdivision (mkStepFun pr2))
      (subdivision_val (mkStepFun pr2))); apply StepFun_P1.
  unfold RiemannInt_SF; case (Rle_dec a b); intro.
  eapply StepFun_P17.
  apply H1.
  change
    (adapted_couple (mkStepFun pr1) a b (subdivision (mkStepFun pr1))
      (subdivision_val (mkStepFun pr1))); apply StepFun_P1.
  apply Ropp_eq_compat; eapply StepFun_P17.
  apply H1.
  change
    (adapted_couple (mkStepFun pr1) a b (subdivision (mkStepFun pr1))
      (subdivision_val (mkStepFun pr1))); apply StepFun_P1.
Qed.

Lemma StepFun_P44 :
  forall (f:R -> R) (a b c:R),
    IsStepFun f a b -> a <= c <= b -> IsStepFun f a c.
Proof.
  intros f; intros; assert (H0 : a <= b).
  elim H; intros; apply Rle_trans with c; assumption.
  elim H; clear H; intros; unfold IsStepFun in X; unfold is_subdivision in X;
    elim X; clear X; intros l1 [lf1 H2];
      cut
        (forall (l1 lf1:Rlist) (a b c:R) (f:R -> R),
          adapted_couple f a b l1 lf1 ->
          a <= c <= b ->
          { l:Rlist & { l0:Rlist & adapted_couple f a c l l0 } }).
  intro X; unfold IsStepFun; unfold is_subdivision; eapply X.
  apply H2.
  split; assumption.
  clear f a b c H0 H H1 H2 l1 lf1; simple induction l1.
  intros; unfold adapted_couple in H; decompose [and] H; clear H; simpl in H4;
    discriminate.
  simple induction r0.
  intros X lf1 a b c f H H0; assert (H1 : a = b).
  unfold adapted_couple in H; decompose [and] H; clear H; simpl in H3;
    simpl in H2; assert (H7 : a <= b).
  elim H0; intros; apply Rle_trans with c; assumption.
  replace a with (Rmin a b).
  pattern b at 2; replace b with (Rmax a b).
  rewrite <- H2; rewrite H3; reflexivity.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  split with (cons r nil); split with lf1; assert (H2 : c = b).
  rewrite H1 in H0; elim H0; intros; apply Rle_antisym; assumption.
  rewrite H2; assumption.
  intros r1 r2 _ X0 lf1 a b c f H H0; induction  lf1 as [| r3 lf1 Hreclf1].
  unfold adapted_couple in H; decompose [and] H; clear H; simpl in H4;
    discriminate.
  clear Hreclf1; assert (H1 : {c <= r1} + {r1 < c}).
  case (Rle_dec c r1); intro; [ left; assumption | right; auto with real ].
  elim H1; intro.
  split with (cons r (cons c nil)); split with (cons r3 nil);
    unfold adapted_couple in H; decompose [and] H; clear H;
      assert (H6 : r = a).
  simpl in H4; rewrite H4; unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity
      | elim n; elim H0; intros; apply Rle_trans with c; assumption ].
  elim H0; clear H0; intros; unfold adapted_couple; repeat split.
  rewrite H6; unfold ordered_Rlist; intros; simpl in H8; inversion H8;
    [ simpl; assumption | elim (le_Sn_O _ H10) ].
  simpl; unfold Rmin; case (Rle_dec a c); intro;
    [ assumption | elim n; assumption ].
  simpl; unfold Rmax; case (Rle_dec a c); intro;
    [ reflexivity | elim n; assumption ].
  unfold constant_D_eq, open_interval; intros; simpl in H8;
    inversion H8.
  simpl; assert (H10 := H7 0%nat);
    assert (H12 : (0 < pred (Rlength (cons r (cons r1 r2))))%nat).
  simpl; apply lt_O_Sn.
  apply (H10 H12); unfold open_interval; simpl;
    rewrite H11 in H9; simpl in H9; elim H9; clear H9;
      intros; split; try assumption.
  apply Rlt_le_trans with c; assumption.
  elim (le_Sn_O _ H11).
  cut (adapted_couple f r1 b (cons r1 r2) lf1).
  cut (r1 <= c <= b).
  intros.
  elim (X0 _ _ _ _ _ H3 H2); intros l1' [lf1' H4]; split with (cons r l1');
    split with (cons r3 lf1'); unfold adapted_couple in H, H4;
      decompose [and] H; decompose [and] H4; clear H H4 X0;
        assert (H14 : a <= b).
  elim H0; intros; apply Rle_trans with c; assumption.
  assert (H16 : r = a).
  simpl in H7; rewrite H7; unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  induction  l1' as [| r4 l1' Hrecl1'].
  simpl in H13; discriminate.
  clear Hrecl1'; unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H; induction  i as [| i Hreci].
  simpl; replace r4 with r1.
  apply (H5 0%nat).
  simpl; apply lt_O_Sn.
  simpl in H12; rewrite H12; unfold Rmin; case (Rle_dec r1 c); intro;
    [ reflexivity | elim n; left; assumption ].
  apply (H9 i); simpl; apply lt_S_n; assumption.
  simpl; unfold Rmin; case (Rle_dec a c); intro;
    [ assumption | elim n; elim H0; intros; assumption ].
  replace (Rmax a c) with (Rmax r1 c).
  rewrite <- H11; reflexivity.
  unfold Rmax; case (Rle_dec r1 c); case (Rle_dec a c); intros;
    [ reflexivity
      | elim n; elim H0; intros; assumption
      | elim n; left; assumption
      | elim n0; left; assumption ].
  simpl; simpl in H13; rewrite H13; reflexivity.
  intros; simpl in H; unfold constant_D_eq, open_interval; intros;
    induction  i as [| i Hreci].
  simpl; assert (H17 := H10 0%nat);
    assert (H18 : (0 < pred (Rlength (cons r (cons r1 r2))))%nat).
  simpl; apply lt_O_Sn.
  apply (H17 H18); unfold open_interval; simpl; simpl in H4;
    elim H4; clear H4; intros; split; try assumption;
      replace r1 with r4.
  assumption.
  simpl in H12; rewrite H12; unfold Rmin; case (Rle_dec r1 c); intro;
    [ reflexivity | elim n; left; assumption ].
  clear Hreci; simpl; apply H15.
  simpl; apply lt_S_n; assumption.
  unfold open_interval; apply H4.
  split.
  left; assumption.
  elim H0; intros; assumption.
  eapply StepFun_P7;
    [ elim H0; intros; apply Rle_trans with c; [ apply H2 | apply H3 ]
      | apply H ].
Qed.

Lemma StepFun_P45 :
  forall (f:R -> R) (a b c:R),
    IsStepFun f a b -> a <= c <= b -> IsStepFun f c b.
Proof.
  intros f; intros; assert (H0 : a <= b).
  elim H; intros; apply Rle_trans with c; assumption.
  elim H; clear H; intros; unfold IsStepFun in X; unfold is_subdivision in X;
    elim X; clear X; intros l1 [lf1 H2];
      cut
        (forall (l1 lf1:Rlist) (a b c:R) (f:R -> R),
          adapted_couple f a b l1 lf1 ->
          a <= c <= b ->
          { l:Rlist & { l0:Rlist & adapted_couple f c b l l0 } }).
  intro X; unfold IsStepFun; unfold is_subdivision; eapply X;
    [ apply H2 | split; assumption ].
  clear f a b c H0 H H1 H2 l1 lf1; simple induction l1.
  intros; unfold adapted_couple in H; decompose [and] H; clear H; simpl in H4;
    discriminate.
  simple induction r0.
  intros X lf1 a b c f H H0; assert (H1 : a = b).
  unfold adapted_couple in H; decompose [and] H; clear H; simpl in H3;
    simpl in H2; assert (H7 : a <= b).
  elim H0; intros; apply Rle_trans with c; assumption.
  replace a with (Rmin a b).
  pattern b at 2; replace b with (Rmax a b).
  rewrite <- H2; rewrite H3; reflexivity.
  unfold Rmax; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  unfold Rmin; case (Rle_dec a b); intro;
    [ reflexivity | elim n; assumption ].
  split with (cons r nil); split with lf1; assert (H2 : c = b).
  rewrite H1 in H0; elim H0; intros; apply Rle_antisym; assumption.
  rewrite <- H2 in H1; rewrite <- H1; assumption.
  intros r1 r2 _ X0 lf1 a b c f H H0; induction  lf1 as [| r3 lf1 Hreclf1].
  unfold adapted_couple in H; decompose [and] H; clear H; simpl in H4;
    discriminate.
  clear Hreclf1; assert (H1 : {c <= r1} + {r1 < c}).
  case (Rle_dec c r1); intro; [ left; assumption | right; auto with real ].
  elim H1; intro.
  split with (cons c (cons r1 r2)); split with (cons r3 lf1);
    unfold adapted_couple in H; decompose [and] H; clear H;
      unfold adapted_couple; repeat split.
  unfold ordered_Rlist; intros; simpl in H; induction  i as [| i Hreci].
  simpl; assumption.
  clear Hreci; apply (H2 (S i)); simpl; assumption.
  simpl; unfold Rmin; case (Rle_dec c b); intro;
    [ reflexivity | elim n; elim H0; intros; assumption ].
  replace (Rmax c b) with (Rmax a b).
  rewrite <- H3; reflexivity.
  unfold Rmax; case (Rle_dec a b); case (Rle_dec c b); intros;
    [ reflexivity
      | elim n; elim H0; intros; assumption
      | elim n; elim H0; intros; apply Rle_trans with c; assumption
      | elim n0; elim H0; intros; apply Rle_trans with c; assumption ].
  simpl; simpl in H5; apply H5.
  intros; simpl in H; induction  i as [| i Hreci].
  unfold constant_D_eq, open_interval; intros; simpl;
    apply (H7 0%nat).
  simpl; apply lt_O_Sn.
  unfold open_interval; simpl; simpl in H6; elim H6; clear H6;
    intros; split; try assumption; apply Rle_lt_trans with c;
      try assumption; replace r with a.
  elim H0; intros; assumption.
  simpl in H4; rewrite H4; unfold Rmin; case (Rle_dec a b); intros;
    [ reflexivity
      | elim n; elim H0; intros; apply Rle_trans with c; assumption ].
  clear Hreci; apply (H7 (S i)); simpl; assumption.
  cut (adapted_couple f r1 b (cons r1 r2) lf1).
  cut (r1 <= c <= b).
  intros; elim (X0 _ _ _ _ _ H3 H2); intros l1' [lf1' H4]; split with l1';
    split with lf1'; assumption.
  split; [ left; assumption | elim H0; intros; assumption ].
  eapply StepFun_P7;
    [ elim H0; intros; apply Rle_trans with c; [ apply H2 | apply H3 ]
      | apply H ].
Qed.

Lemma StepFun_P46 :
  forall (f:R -> R) (a b c:R),
    IsStepFun f a b -> IsStepFun f b c -> IsStepFun f a c.
Proof.
  intros f; intros; case (Rle_dec a b); case (Rle_dec b c); intros.
  apply StepFun_P41 with b; assumption.
  case (Rle_dec a c); intro.
  apply StepFun_P44 with b; try assumption.
  split; [ assumption | auto with real ].
  apply StepFun_P6; apply StepFun_P44 with b.
  apply StepFun_P6; assumption.
  split; auto with real.
  case (Rle_dec a c); intro.
  apply StepFun_P45 with b; try assumption.
  split; auto with real.
  apply StepFun_P6; apply StepFun_P45 with b.
  apply StepFun_P6; assumption.
  split; [ assumption | auto with real ].
  apply StepFun_P6; apply StepFun_P41 with b;
    auto with real || apply StepFun_P6; assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rlimit.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************)
(**          Definition of the limit                     *)
(*                                                       *)
(*********************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Fourier.
Local Open Scope R_scope.

(*******************************)
(** *   Calculus               *)
(*******************************)
(*********)
Lemma eps2_Rgt_R0 : forall eps:R, eps > 0 -> eps * / 2 > 0.
Proof.
  intros; fourier.
Qed.

(*********)
Lemma eps2 : forall eps:R, eps * / 2 + eps * / 2 = eps.
Proof.
  intro esp.
  assert (H := double_var esp).
  unfold Rdiv in H.
  symmetry ; exact H.
Qed.

(*********)
Lemma eps4 : forall eps:R, eps * / (2 + 2) + eps * / (2 + 2) = eps * / 2.
Proof.
  intro eps.
  replace (2 + 2) with 4.
  pattern eps at 3; rewrite double_var.
  rewrite (Rmult_plus_distr_r (eps / 2) (eps / 2) (/ 2)).
  unfold Rdiv.
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_mult_distr.
  reflexivity.
  discrR.
  discrR.
  ring.
Qed.

(*********)
Lemma Rlt_eps2_eps : forall eps:R, eps > 0 -> eps * / 2 < eps.
Proof.
  intros.
  pattern eps at 2; rewrite <- Rmult_1_r.
  repeat rewrite (Rmult_comm eps).
  apply Rmult_lt_compat_r.
  exact H.
  apply Rmult_lt_reg_l with 2.
  fourier.
  rewrite Rmult_1_r; rewrite <- Rinv_r_sym.
  fourier.
  discrR.
Qed.

(*********)
Lemma Rlt_eps4_eps : forall eps:R, eps > 0 -> eps * / (2 + 2) < eps.
Proof.
  intros.
  replace (2 + 2) with 4.
  pattern eps at 2; rewrite <- Rmult_1_r.
  repeat rewrite (Rmult_comm eps).
  apply Rmult_lt_compat_r.
  exact H.
  apply Rmult_lt_reg_l with 4.
  replace 4 with 4.
  apply Rmult_lt_0_compat; fourier.
  ring.
  rewrite Rmult_1_r; rewrite <- Rinv_r_sym.
  fourier.
  discrR.
  ring.
Qed.

(*********)
Lemma prop_eps : forall r:R, (forall eps:R, eps > 0 -> r < eps) -> r <= 0.
Proof.
  intros; elim (Rtotal_order r 0); intro.
  apply Rlt_le; assumption.
  elim H0; intro.
  apply Req_le; assumption.
  clear H0; generalize (H r H1); intro; generalize (Rlt_irrefl r); intro;
    exfalso; auto.
Qed.

(*********)
Definition mul_factor (l l':R) := / (1 + (Rabs l + Rabs l')).

(*********)
Lemma mul_factor_wd : forall l l':R, 1 + (Rabs l + Rabs l') <> 0.
Proof.
  intros; rewrite (Rplus_comm 1 (Rabs l + Rabs l')); apply tech_Rplus.
  cut (Rabs (l + l') <= Rabs l + Rabs l').
  cut (0 <= Rabs (l + l')).
  exact (Rle_trans _ _ _).
  exact (Rabs_pos (l + l')).
  exact (Rabs_triang _ _).
  exact Rlt_0_1.
Qed.

(*********)
Lemma mul_factor_gt : forall eps l l':R, eps > 0 -> eps * mul_factor l l' > 0.
Proof.
  intros; unfold Rgt; rewrite <- (Rmult_0_r eps);
    apply Rmult_lt_compat_l.
  assumption.
  unfold mul_factor; apply Rinv_0_lt_compat;
    cut (1 <= 1 + (Rabs l + Rabs l')).
  cut (0 < 1).
  exact (Rlt_le_trans _ _ _).
  exact Rlt_0_1.
  replace (1 <= 1 + (Rabs l + Rabs l')) with (1 + 0 <= 1 + (Rabs l + Rabs l')).
  apply Rplus_le_compat_l.
  cut (Rabs (l + l') <= Rabs l + Rabs l').
  cut (0 <= Rabs (l + l')).
  exact (Rle_trans _ _ _).
  exact (Rabs_pos _).
  exact (Rabs_triang _ _).
  rewrite (proj1 (Rplus_ne 1)); trivial.
Qed.

(*********)
Lemma mul_factor_gt_f :
  forall eps l l':R, eps > 0 -> Rmin 1 (eps * mul_factor l l') > 0.
  intros; apply Rmin_Rgt_r; split.
  exact Rlt_0_1.
  exact (mul_factor_gt eps l l' H).
Qed.


(*******************************)
(** *   Metric space           *)
(*******************************)

(*********)
Record Metric_Space : Type :=
  {Base : Type;
    dist : Base -> Base -> R;
    dist_pos : forall x y:Base, dist x y >= 0;
    dist_sym : forall x y:Base, dist x y = dist y x;
    dist_refl : forall x y:Base, dist x y = 0 <-> x = y;
    dist_tri : forall x y z:Base, dist x y <= dist x z + dist z y}.

(*******************************)
(** ** Limit in Metric space   *)
(*******************************)

(*********)
Definition limit_in (X X':Metric_Space) (f:Base X -> Base X')
  (D:Base X -> Prop) (x0:Base X) (l:Base X') :=
  forall eps:R,
    eps > 0 ->
    exists alp : R,
      alp > 0 /\
      (forall x:Base X, D x /\ dist X x x0 < alp -> dist X' (f x) l < eps).

(*******************************)
(** **  R is a metric space    *)
(*******************************)

(*********)
Definition R_met : Metric_Space :=
  Build_Metric_Space R R_dist R_dist_pos R_dist_sym R_dist_refl R_dist_tri.

(*******************************)
(** *      Limit 1 arg         *)
(*******************************)
(*********)
Definition Dgf (Df Dg:R -> Prop) (f:R -> R) (x:R) := Df x /\ Dg (f x).

(*********)
Definition limit1_in (f:R -> R) (D:R -> Prop) (l x0:R) : Prop :=
  limit_in R_met R_met f D x0 l.

(*********)
Lemma tech_limit :
  forall (f:R -> R) (D:R -> Prop) (l x0:R),
    D x0 -> limit1_in f D l x0 -> l = f x0.
Proof.
  intros f D l x0 H H0.
  case (Rabs_pos (f x0 - l)); intros H1.
  absurd (dist R_met (f x0) l < dist R_met (f x0) l).
  apply Rlt_irrefl.
  case (H0 (dist R_met (f x0) l)); auto.
  intros alpha1 [H2 H3]; apply H3; auto; split; auto.
  case (dist_refl R_met x0 x0); intros Hr1 Hr2; rewrite Hr2; auto.
  case (dist_refl R_met (f x0) l); intros Hr1 Hr2; symmetry; auto.
Qed.

(*********)
Lemma tech_limit_contr :
  forall (f:R -> R) (D:R -> Prop) (l x0:R),
    D x0 -> l <> f x0 -> ~ limit1_in f D l x0.
Proof.
  intros; generalize (tech_limit f D l x0); tauto.
Qed.

(*********)
Lemma lim_x : forall (D:R -> Prop) (x0:R), limit1_in (fun x:R => x) D x0 x0.
Proof.
  unfold limit1_in; unfold limit_in; simpl; intros;
    split with eps; split; auto; intros; elim H0; intros;
      auto.
Qed.

(*********)
Lemma limit_plus :
  forall (f g:R -> R) (D:R -> Prop) (l l' x0:R),
    limit1_in f D l x0 ->
    limit1_in g D l' x0 -> limit1_in (fun x:R => f x + g x) D (l + l') x0.
Proof.
  intros; unfold limit1_in; unfold limit_in; simpl;
    intros; elim (H (eps * / 2) (eps2_Rgt_R0 eps H1));
      elim (H0 (eps * / 2) (eps2_Rgt_R0 eps H1)); simpl;
        clear H H0; intros; elim H; elim H0; clear H H0; intros;
          split with (Rmin x1 x); split.
  exact (Rmin_Rgt_r x1 x 0 (conj H H2)).
  intros; elim H4; clear H4; intros;
    cut (R_dist (f x2) l + R_dist (g x2) l' < eps).
  cut (R_dist (f x2 + g x2) (l + l') <= R_dist (f x2) l + R_dist (g x2) l').
  exact (Rle_lt_trans _ _ _).
  exact (R_dist_plus _ _ _ _).
  elim (Rmin_Rgt_l x1 x (R_dist x2 x0) H5); clear H5; intros.
  generalize (H3 x2 (conj H4 H6)); generalize (H0 x2 (conj H4 H5)); intros;
    replace eps with (eps * / 2 + eps * / 2).
  exact (Rplus_lt_compat _ _ _ _ H7 H8).
  exact (eps2 eps).
Qed.

(*********)
Lemma limit_Ropp :
  forall (f:R -> R) (D:R -> Prop) (l x0:R),
    limit1_in f D l x0 -> limit1_in (fun x:R => - f x) D (- l) x0.
Proof.
  unfold limit1_in; unfold limit_in; simpl; intros;
    elim (H eps H0); clear H; intros; elim H; clear H;
      intros; split with x; split; auto; intros; generalize (H1 x1 H2);
        clear H1; intro; unfold R_dist; unfold Rminus;
          rewrite (Ropp_involutive l); rewrite (Rplus_comm (- f x1) l);
            fold (l - f x1); fold (R_dist l (f x1));
              rewrite R_dist_sym; assumption.
Qed.

(*********)
Lemma limit_minus :
  forall (f g:R -> R) (D:R -> Prop) (l l' x0:R),
    limit1_in f D l x0 ->
    limit1_in g D l' x0 -> limit1_in (fun x:R => f x - g x) D (l - l') x0.
Proof.
  intros; unfold Rminus; generalize (limit_Ropp g D l' x0 H0); intro;
    exact (limit_plus f (fun x:R => - g x) D l (- l') x0 H H1).
Qed.

(*********)
Lemma limit_free :
  forall (f:R -> R) (D:R -> Prop) (x x0:R),
    limit1_in (fun h:R => f x) D (f x) x0.
Proof.
  unfold limit1_in; unfold limit_in; simpl; intros;
    split with eps; split; auto; intros; elim (R_dist_refl (f x) (f x));
      intros a b; rewrite (b (eq_refl (f x))); unfold Rgt in H;
        assumption.
Qed.

(*********)
Lemma limit_mul :
  forall (f g:R -> R) (D:R -> Prop) (l l' x0:R),
    limit1_in f D l x0 ->
    limit1_in g D l' x0 -> limit1_in (fun x:R => f x * g x) D (l * l') x0.
Proof.
  intros; unfold limit1_in; unfold limit_in; simpl;
    intros;
      elim (H (Rmin 1 (eps * mul_factor l l')) (mul_factor_gt_f eps l l' H1));
        elim (H0 (eps * mul_factor l l') (mul_factor_gt eps l l' H1));
          clear H H0; simpl; intros; elim H; elim H0;
            clear H H0; intros; split with (Rmin x1 x); split.
  exact (Rmin_Rgt_r x1 x 0 (conj H H2)).
  intros; elim H4; clear H4; intros; unfold R_dist;
    replace (f x2 * g x2 - l * l') with (f x2 * (g x2 - l') + l' * (f x2 - l)).
  cut (Rabs (f x2 * (g x2 - l')) + Rabs (l' * (f x2 - l)) < eps).
  cut
    (Rabs (f x2 * (g x2 - l') + l' * (f x2 - l)) <=
      Rabs (f x2 * (g x2 - l')) + Rabs (l' * (f x2 - l))).
  exact (Rle_lt_trans _ _ _).
  exact (Rabs_triang _ _).
  rewrite (Rabs_mult (f x2) (g x2 - l')); rewrite (Rabs_mult l' (f x2 - l));
    cut
      ((1 + Rabs l) * (eps * mul_factor l l') + Rabs l' * (eps * mul_factor l l') <=
        eps).
  cut
    (Rabs (f x2) * Rabs (g x2 - l') + Rabs l' * Rabs (f x2 - l) <
      (1 + Rabs l) * (eps * mul_factor l l') + Rabs l' * (eps * mul_factor l l')).
  exact (Rlt_le_trans _ _ _).
  elim (Rmin_Rgt_l x1 x (R_dist x2 x0) H5); clear H5; intros;
    generalize (H0 x2 (conj H4 H5)); intro; generalize (Rmin_Rgt_l _ _ _ H7);
      intro; elim H8; intros; clear H0 H8; apply Rplus_lt_le_compat.
  apply Rmult_ge_0_gt_0_lt_compat.
  apply Rle_ge.
  exact (Rabs_pos (g x2 - l')).
  rewrite (Rplus_comm 1 (Rabs l)); unfold Rgt; apply Rle_lt_0_plus_1;
    exact (Rabs_pos l).
  unfold R_dist in H9;
    apply (Rplus_lt_reg_r (- Rabs l) (Rabs (f x2)) (1 + Rabs l)).
  rewrite <- (Rplus_assoc (- Rabs l) 1 (Rabs l));
    rewrite (Rplus_comm (- Rabs l) 1);
      rewrite (Rplus_assoc 1 (- Rabs l) (Rabs l)); rewrite (Rplus_opp_l (Rabs l));
        rewrite (proj1 (Rplus_ne 1)); rewrite (Rplus_comm (- Rabs l) (Rabs (f x2)));
          generalize H9; cut (Rabs (f x2) - Rabs l <= Rabs (f x2 - l)).
  exact (Rle_lt_trans _ _ _).
  exact (Rabs_triang_inv _ _).
  generalize (H3 x2 (conj H4 H6)); trivial.
  apply Rmult_le_compat_l.
  exact (Rabs_pos l').
  unfold Rle; left; assumption.
  rewrite (Rmult_comm (1 + Rabs l) (eps * mul_factor l l'));
    rewrite (Rmult_comm (Rabs l') (eps * mul_factor l l'));
      rewrite <-
        (Rmult_plus_distr_l (eps * mul_factor l l') (1 + Rabs l) (Rabs l'))
        ; rewrite (Rmult_assoc eps (mul_factor l l') (1 + Rabs l + Rabs l'));
          rewrite (Rplus_assoc 1 (Rabs l) (Rabs l')); unfold mul_factor;
            rewrite (Rinv_l (1 + (Rabs l + Rabs l')) (mul_factor_wd l l'));
              rewrite (proj1 (Rmult_ne eps)); apply Req_le; trivial.
  ring.
Qed.

(*********)
Definition adhDa (D:R -> Prop) (a:R) : Prop :=
  forall alp:R, alp > 0 ->  exists x : R, D x /\ R_dist x a < alp.

(*********)
Lemma single_limit :
  forall (f:R -> R) (D:R -> Prop) (l l' x0:R),
    adhDa D x0 -> limit1_in f D l x0 -> limit1_in f D l' x0 -> l = l'.
Proof.
  unfold limit1_in; unfold limit_in; intros.
  cut (forall eps:R, eps > 0 -> dist R_met l l' < 2 * eps).
  clear H0 H1; unfold dist; unfold R_met; unfold R_dist;
    unfold Rabs; case (Rcase_abs (l - l')); intros.
  cut (forall eps:R, eps > 0 -> - (l - l') < eps).
  intro; generalize (prop_eps (- (l - l')) H1); intro;
    generalize (Ropp_gt_lt_0_contravar (l - l') r); intro;
      unfold Rgt in H3; generalize (Rgt_not_le (- (l - l')) 0 H3);
        intro; exfalso; auto.
  intros; cut (eps * / 2 > 0).
  intro; generalize (H0 (eps * / 2) H2); rewrite (Rmult_comm eps (/ 2));
    rewrite <- (Rmult_assoc 2 (/ 2) eps); rewrite (Rinv_r 2).
  elim (Rmult_ne eps); intros a b; rewrite b; clear a b; trivial.
  apply (Rlt_dichotomy_converse 2 0); right; generalize Rlt_0_1; intro;
    unfold Rgt; generalize (Rplus_lt_compat_l 1 0 1 H3);
      intro; elim (Rplus_ne 1); intros a b; rewrite a in H4;
        clear a b; apply (Rlt_trans 0 1 2 H3 H4).
  unfold Rgt; unfold Rgt in H1; rewrite (Rmult_comm eps (/ 2));
    rewrite <- (Rmult_0_r (/ 2)); apply (Rmult_lt_compat_l (/ 2) 0 eps);
      auto.
  apply (Rinv_0_lt_compat 2); cut (1 < 2).
  intro; apply (Rlt_trans 0 1 2 Rlt_0_1 H2).
  generalize (Rplus_lt_compat_l 1 0 1 Rlt_0_1); elim (Rplus_ne 1); intros a b;
    rewrite a; clear a b; trivial.
(**)
  cut (forall eps:R, eps > 0 -> l - l' < eps).
  intro; generalize (prop_eps (l - l') H1); intro; elim (Rle_le_eq (l - l') 0);
    intros a b; clear b; apply (Rminus_diag_uniq l l');
      apply a; split.
  assumption.
  apply (Rge_le (l - l') 0 r).
  intros; cut (eps * / 2 > 0).
  intro; generalize (H0 (eps * / 2) H2); rewrite (Rmult_comm eps (/ 2));
    rewrite <- (Rmult_assoc 2 (/ 2) eps); rewrite (Rinv_r 2).
  elim (Rmult_ne eps); intros a b; rewrite b; clear a b; trivial.
  apply (Rlt_dichotomy_converse 2 0); right; generalize Rlt_0_1; intro;
    unfold Rgt; generalize (Rplus_lt_compat_l 1 0 1 H3);
      intro; elim (Rplus_ne 1); intros a b; rewrite a in H4;
        clear a b; apply (Rlt_trans 0 1 2 H3 H4).
  unfold Rgt; unfold Rgt in H1; rewrite (Rmult_comm eps (/ 2));
    rewrite <- (Rmult_0_r (/ 2)); apply (Rmult_lt_compat_l (/ 2) 0 eps);
      auto.
  apply (Rinv_0_lt_compat 2); cut (1 < 2).
  intro; apply (Rlt_trans 0 1 2 Rlt_0_1 H2).
  generalize (Rplus_lt_compat_l 1 0 1 Rlt_0_1); elim (Rplus_ne 1); intros a b;
    rewrite a; clear a b; trivial.
(**)
  intros; unfold adhDa in H; elim (H0 eps H2); intros; elim (H1 eps H2); intros;
    clear H0 H1; elim H3; elim H4; clear H3 H4; intros;
      simpl; simpl in H1, H4; generalize (Rmin_Rgt x x1 0);
        intro; elim H5; intros; clear H5; elim (H (Rmin x x1) (H7 (conj H3 H0)));
          intros; elim H5; intros; clear H5 H H6 H7;
            generalize (Rmin_Rgt x x1 (R_dist x2 x0)); intro;
              elim H; intros; clear H H6; unfold Rgt in H5; elim (H5 H9);
                intros; clear H5 H9; generalize (H1 x2 (conj H8 H6));
                  generalize (H4 x2 (conj H8 H)); clear H8 H H6 H1 H4 H0 H3;
                    intros;
                      generalize
                        (Rplus_lt_compat (R_dist (f x2) l) eps (R_dist (f x2) l') eps H H0);
                        unfold R_dist; intros; rewrite (Rabs_minus_sym (f x2) l) in H1;
                          rewrite (Rmult_comm 2 eps); rewrite (Rmult_plus_distr_l eps 1 1);
                            elim (Rmult_ne eps); intros a b; rewrite a; clear a b;
                              generalize (R_dist_tri l l' (f x2)); unfold R_dist;
                                intros;
                                  apply
                                    (Rle_lt_trans (Rabs (l - l')) (Rabs (l - f x2) + Rabs (f x2 - l'))
                                      (eps + eps) H3 H1).
Qed.

(*********)
Lemma limit_comp :
  forall (f g:R -> R) (Df Dg:R -> Prop) (l l' x0:R),
    limit1_in f Df l x0 ->
    limit1_in g Dg l' l -> limit1_in (fun x:R => g (f x)) (Dgf Df Dg f) l' x0.
Proof.
  unfold limit1_in, limit_in, Dgf; simpl.
  intros f g Df Dg l l' x0 Hf Hg eps eps_pos.
  elim (Hg eps eps_pos).
  intros alpg lg.
  elim (Hf alpg).
  2: tauto.
  intros alpf lf.
  exists alpf.
  intuition.
Qed.

(*********)

Lemma limit_inv :
  forall (f:R -> R) (D:R -> Prop) (l x0:R),
    limit1_in f D l x0 -> l <> 0 -> limit1_in (fun x:R => / f x) D (/ l) x0.
Proof.
  unfold limit1_in; unfold limit_in; simpl;
    unfold R_dist; intros; elim (H (Rabs l / 2)).
  intros delta1 H2; elim (H (eps * (Rsqr l / 2))).
  intros delta2 H3; elim H2; elim H3; intros; exists (Rmin delta1 delta2);
    split.
  unfold Rmin; case (Rle_dec delta1 delta2); intro; assumption.
  intro; generalize (H5 x); clear H5; intro H5; generalize (H7 x); clear H7;
    intro H7; intro H10; elim H10; intros; cut (D x /\ Rabs (x - x0) < delta1).
  cut (D x /\ Rabs (x - x0) < delta2).
  intros; generalize (H5 H11); clear H5; intro H5; generalize (H7 H12);
    clear H7; intro H7; generalize (Rabs_triang_inv l (f x));
      intro; rewrite Rabs_minus_sym in H7;
        generalize
          (Rle_lt_trans (Rabs l - Rabs (f x)) (Rabs (l - f x)) (Rabs l / 2) H13 H7);
          intro;
            generalize
              (Rplus_lt_compat_l (Rabs (f x) - Rabs l / 2) (Rabs l - Rabs (f x))
                (Rabs l / 2) H14);
              replace (Rabs (f x) - Rabs l / 2 + (Rabs l - Rabs (f x))) with (Rabs l / 2).
  unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_l;
    rewrite Rplus_0_r; intro; cut (f x <> 0).
  intro; replace (/ f x + - / l) with ((l - f x) * / (l * f x)).
  rewrite Rabs_mult; rewrite Rabs_Rinv.
  cut (/ Rabs (l * f x) < 2 / Rsqr l).
  intro; rewrite Rabs_minus_sym in H5; cut (0 <= / Rabs (l * f x)).
  intro;
    generalize
      (Rmult_le_0_lt_compat (Rabs (l - f x)) (eps * (Rsqr l / 2))
        (/ Rabs (l * f x)) (2 / Rsqr l) (Rabs_pos (l - f x)) H18 H5 H17);
      replace (eps * (Rsqr l / 2) * (2 / Rsqr l)) with eps.
  intro; assumption.
  unfold Rdiv; unfold Rsqr; rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm l).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm l).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; reflexivity.
  discrR.
  exact H0.
  exact H0.
  exact H0.
  exact H0.
  left; apply Rinv_0_lt_compat; apply Rabs_pos_lt; apply prod_neq_R0;
    assumption.
  rewrite Rmult_comm; rewrite Rabs_mult; rewrite Rinv_mult_distr.
  rewrite (Rsqr_abs l); unfold Rsqr; unfold Rdiv;
    rewrite Rinv_mult_distr.
  repeat rewrite <- Rmult_assoc; apply Rmult_lt_compat_r.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  apply Rmult_lt_reg_l with (Rabs (f x) * Rabs l * / 2).
  repeat apply Rmult_lt_0_compat.
  apply Rabs_pos_lt; assumption.
  apply Rabs_pos_lt; assumption.
  apply Rinv_0_lt_compat; cut (0%nat <> 2%nat);
    [ intro H17; generalize (lt_INR_0 2 (neq_O_lt 2 H17)); unfold INR;
      intro H18; assumption
      | discriminate ].
  replace (Rabs (f x) * Rabs l * / 2 * / Rabs (f x)) with (Rabs l / 2).
  replace (Rabs (f x) * Rabs l * / 2 * (2 * / Rabs l)) with (Rabs (f x)).
  assumption.
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (Rabs l)).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; reflexivity.
  discrR.
  apply Rabs_no_R0.
  assumption.
  unfold Rdiv.
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (Rabs (f x))).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  reflexivity.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; assumption.
  apply prod_neq_R0; assumption.
  rewrite (Rinv_mult_distr _ _ H0 H16).
  unfold Rminus; rewrite Rmult_plus_distr_r.
  rewrite <- Rmult_assoc.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  rewrite Ropp_mult_distr_l_reverse.
  rewrite (Rmult_comm (f x)).
  rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  reflexivity.
  assumption.
  assumption.
  red; intro; rewrite H16 in H15; rewrite Rabs_R0 in H15;
    cut (0 < Rabs l / 2).
  intro; elim (Rlt_irrefl 0 (Rlt_trans 0 (Rabs l / 2) 0 H17 H15)).
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rabs_pos_lt; assumption.
  apply Rinv_0_lt_compat; cut (0%nat <> 2%nat);
    [ intro H17; generalize (lt_INR_0 2 (neq_O_lt 2 H17)); unfold INR;
      intro; assumption
      | discriminate ].
  pattern (Rabs l) at 3; rewrite double_var.
  ring.
  split;
    [ assumption
      | apply Rlt_le_trans with (Rmin delta1 delta2);
        [ assumption | apply Rmin_r ] ].
  split;
    [ assumption
      | apply Rlt_le_trans with (Rmin delta1 delta2);
        [ assumption | apply Rmin_l ] ].
  change (0 < eps * (Rsqr l / 2)); unfold Rdiv;
    repeat rewrite Rmult_assoc; apply Rmult_lt_0_compat.
  assumption.
  apply Rmult_lt_0_compat. apply Rsqr_pos_lt; assumption.
  apply Rinv_0_lt_compat; cut (0%nat <> 2%nat);
    [ intro H3; generalize (lt_INR_0 2 (neq_O_lt 2 H3)); unfold INR;
      intro; assumption
      | discriminate ].
  change (0 < Rabs l / 2); unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply Rabs_pos_lt; assumption
      | apply Rinv_0_lt_compat; cut (0%nat <> 2%nat);
        [ intro H3; generalize (lt_INR_0 2 (neq_O_lt 2 H3)); unfold INR;
          intro; assumption
          | discriminate ] ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rlogic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * This module proves some logical properties of the axiomatics of Reals

1. Decidablity of arithmetical statements from
   the axiom that the order of the real numbers is decidable.

2. Derivability of the archimedean "axiom"
*)

(** 1- Proof of the decidablity of arithmetical statements from
excluded middle and the axiom that the order of the real numbers is
decidable. *)

(** Assuming a decidable predicate [P n], A series is constructed whose
[n]th term is 1/2^n if [P n] holds and 0 otherwise.  This sum reaches 2
only if [P n] holds for all [n], otherwise the sum is less than 2.
Comparing the sum to 2 decides if [forall n, P n] or [~forall n, P n] *)

(** One can iterate this lemma and use classical logic to decide any
statement in the arithmetical hierarchy. *)

(** Contributed by Cezary Kaliszyk and Russell O'Connor *)

Require Import ConstructiveEpsilon.
Require Import Rfunctions.
Require Import PartSum.
Require Import SeqSeries.
Require Import RiemannInt.
Require Import Fourier.

Section Arithmetical_dec.

Variable P : nat -> Prop.
Hypothesis HP : forall n, {P n} + {~P n}.

Let ge_fun_sums_ge_lemma : (forall (m n : nat) (f : nat -> R), (lt m n) -> (forall i : nat, 0 <= f i) -> sum_f_R0 f m <= sum_f_R0 f n).
Proof.
intros m n f mn fpos.
replace (sum_f_R0 f m) with (sum_f_R0 f m + 0) by ring.
rewrite (tech2 f m n mn).
apply Rplus_le_compat_l.
 induction (n - S m)%nat; simpl in *.
 apply fpos.
replace 0 with (0 + 0) by ring.
apply (Rplus_le_compat _ _ _ _ IHn0 (fpos (S (m + S n0)%nat))).
Qed.

Let ge_fun_sums_ge : (forall (m n : nat) (f : nat -> R), (le m n) -> (forall i : nat, 0 <= f i) -> sum_f_R0 f m <= sum_f_R0 f n).
Proof.
intros m n f mn pos.
 elim (le_lt_or_eq _ _ mn).
 intro; apply ge_fun_sums_ge_lemma; assumption.
intro H; rewrite H; auto with *.
Qed.

Let f:=fun n => (if HP n then (1/2)^n else 0)%R.

Lemma cauchy_crit_geometric_dec_fun : Cauchy_crit_series f.
Proof.
intros e He.
assert (X:(Pser (fun n:nat => 1) (1/2) (/ (1 - (1/2))))%R).
 apply GP_infinite.
 apply Rabs_def1; fourier.
assert (He':e/2 > 0) by fourier.
destruct (X _ He') as [N HN].
clear X.
exists N.
intros n m Hn Hm.
replace e with (e/2 + e/2)%R by field.
set (g:=(fun n0 : nat => 1 * (1 / 2) ^ n0)) in *.
assert (R_dist (sum_f_R0 g n) (sum_f_R0 g m) < e / 2 + e / 2).
 apply Rle_lt_trans with (R_dist (sum_f_R0 g n) 2+R_dist 2 (sum_f_R0 g m))%R.
  apply R_dist_tri.
 replace (/(1 - 1/2)) with 2 in HN by field.
 cut (forall n, (n >= N)%nat -> R_dist (sum_f_R0 g n) 2 < e/2)%R.
  intros Z.
  apply Rplus_lt_compat.
   apply Z; assumption.
  rewrite R_dist_sym.
  apply Z; assumption.
 clear - HN He.
 intros n Hn.
 apply HN.
 auto.
eapply Rle_lt_trans;[|apply H].
clear -ge_fun_sums_ge n.
cut (forall n m, (m <= n)%nat -> R_dist (sum_f_R0 f n) (sum_f_R0 f m) <= R_dist (sum_f_R0 g n) (sum_f_R0 g m)).
 intros H.
 destruct (le_lt_dec m n).
  apply H; assumption.
 rewrite R_dist_sym.
 rewrite (R_dist_sym (sum_f_R0 g n)).
 apply H; auto with *.
clear n m.
intros n m Hnm.
unfold R_dist.
cut (forall i : nat, (1 / 2) ^ i >= 0). intro RPosPow.
rewrite Rabs_pos_eq.
 rewrite Rabs_pos_eq.
  cut (sum_f_R0 g m - sum_f_R0 f m <=  sum_f_R0 g n - sum_f_R0 f n).
   intros; fourier.
   do 2 rewrite <- minus_sum.
   apply (ge_fun_sums_ge m n (fun i : nat => g i - f i) Hnm).
   intro i.
   unfold f, g.
   elim (HP i); intro; ring_simplify; auto with *.
  cut (sum_f_R0 g m <= sum_f_R0 g n).
   intro; fourier.
  apply (ge_fun_sums_ge m n g Hnm).
  intro. unfold g.
  ring_simplify.
  apply Rge_le.
  apply RPosPow.
 cut (sum_f_R0 f m <= sum_f_R0 f n).
  intro; fourier.
 apply (ge_fun_sums_ge m n f Hnm).
 intro; unfold f.
 elim (HP i); intro; simpl.
  apply Rge_le.
  apply RPosPow.
 auto with *.
intro i.
apply Rle_ge.
apply pow_le.
fourier.
Qed.

Lemma forall_dec : {forall n, P n} + {~forall n, P n}.
Proof.
destruct (cv_cauchy_2 _ cauchy_crit_geometric_dec_fun).
 cut (2 <= x <-> forall n : nat, P n).
 intro H.
 elim (Rle_dec 2 x); intro X.
 left; tauto.
 right; tauto.
assert (A:Rabs(1/2) < 1) by (apply Rabs_def1; fourier).
assert (A0:=(GP_infinite (1/2) A)).
symmetry.
 split; intro.
 replace 2 with (/ (1 - (1 / 2))) by field.
 unfold Pser, infinite_sum in A0.
 eapply Rle_cv_lim;[|unfold Un_cv; apply A0 |apply u].
 intros n.
 clear -n H.
  induction n; unfold f;simpl.
  destruct (HP 0); auto with *.
  elim n; auto.
 apply Rplus_le_compat; auto.
 destruct (HP (S n)); auto with *.
 elim n0; auto.
intros n.
destruct (HP n); auto.
elim (RIneq.Rle_not_lt _ _ H).
assert (B:0< (1/2)^n).
 apply pow_lt.
 fourier.
apply Rle_lt_trans with (2-(1/2)^n);[|fourier].
replace (/(1-1/2))%R with 2 in A0 by field.
set (g:= fun m => if (eq_nat_dec m n) then (1/2)^n else 0).
assert (Z:  Un_cv (fun N : nat => sum_f_R0 g N) ((1/2)^n)).
 intros e He.
 exists n.
 intros a Ha.
 replace (sum_f_R0 g a) with ((1/2)^n).
  rewrite (R_dist_eq); assumption.
 symmetry.
 cut (forall a : nat, ((a >= n)%nat -> sum_f_R0 g a = (1 / 2) ^ n) /\ ((a < n)%nat -> sum_f_R0 g a = 0))%R.
  intros H0.
  destruct (H0 a).
  auto.
 clear - g.
 induction a.
  split;
   intros H;
   simpl; unfold g;
   destruct (eq_nat_dec 0 n) as [t|f]; try reflexivity.
   elim f; auto with *.
  exfalso; omega.
 destruct IHa as [IHa0 IHa1].
 split;
  intros H;
  simpl; unfold g at 2;
  destruct (eq_nat_dec (S a) n).
    rewrite IHa1.
     ring.
    omega.
   ring_simplify.
   apply IHa0.
   omega.
  exfalso; omega.
 ring_simplify.
 apply IHa1.
 omega.
assert (C:=CV_minus _ _ _ _ A0 Z).
eapply Rle_cv_lim;[|apply u |apply C].
clear - n0 B.
intros m.
simpl.
induction m.
 simpl.
 unfold f, g.
 destruct (eq_nat_dec 0 n).
  destruct (HP 0).
   elim n0.
   congruence.
  clear -n.
  induction n; simpl; fourier.
 destruct (HP); simpl; fourier.
cut (f (S m) <= 1 * ((1 / 2) ^ (S m)) - g (S m)).
 intros L.
 eapply Rle_trans.
  simpl.
  apply Rplus_le_compat.
   apply IHm.
  apply L.
 simpl; fourier.
unfold f, g.
destruct (eq_nat_dec (S m) n).
 destruct (HP (S m)).
  elim n0.
  congruence.
 rewrite e.
 fourier.
destruct (HP (S m)).
 fourier.
ring_simplify.
apply pow_le.
fourier.
Qed.

Lemma sig_forall_dec :  {n | ~P n}+{forall n, P n}.
Proof.
destruct forall_dec.
 right; assumption.
left.
apply constructive_indefinite_ground_description_nat; auto.
 clear - HP.
 firstorder.
apply Classical_Pred_Type.not_all_ex_not.
assumption.
Qed.

End Arithmetical_dec.

(** 2- Derivability of the Archimedean axiom *)

(* This is a standard proof (it has been taken from PlanetMath). It is
formulated negatively so as to avoid the need for classical
logic. Using a proof of {n | ~P n}+{forall n, P n} (the one above or a
variant of it that does not need classical axioms) , we can in
principle also derive [up] and its [specification] *)

Theorem not_not_archimedean :
  forall r : R, ~ (forall n : nat, (INR n <= r)%R).
Proof.
intros r H.
set (E := fun r => exists n : nat, r = INR n).
assert (exists x : R, E x) by
  (exists 0%R; simpl; red; exists 0%nat; reflexivity).
assert (bound E) by (exists r; intros x (m,H2); rewrite H2; apply H).
destruct (completeness E) as (M,(H3,H4)); try assumption.
set (M' := (M + -1)%R).
assert (H2 : ~ is_upper_bound E M').
  intro H5.
  assert (M <= M')%R by (apply H4; exact H5).
  apply (Rlt_not_le M M').
    unfold M'.
    pattern M at 2.
    rewrite <- Rplus_0_l.
    pattern (0 + M)%R.
    rewrite Rplus_comm.
    rewrite <- (Rplus_opp_r 1).
    apply Rplus_lt_compat_l.
    rewrite Rplus_comm.
    apply Rlt_plus_1.
  assumption.
apply H2.
intros N (n,H7).
rewrite H7.
unfold M'.
assert (H5 : (INR (S n) <= M)%R) by (apply H3; exists (S n); reflexivity).
rewrite S_INR in H5.
assert (H6 : (INR n + 1 + -1 <= M + -1)%R).
  apply Rplus_le_compat_r.
  assumption.
rewrite Rplus_assoc in H6.
rewrite Rplus_opp_r in H6.
rewrite (Rplus_comm (INR n) 0) in H6.
rewrite Rplus_0_l in H6.
assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rminmax.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Orders Rbase Rbasic_fun ROrderedType GenericMinMax.

(** * Maximum and Minimum of two real numbers *)

Local Open Scope R_scope.

(** The functions [Rmax] and [Rmin] implement indeed
    a maximum and a minimum *)

Lemma Rmax_l : forall x y, y<=x -> Rmax x y = x.
Proof.
 unfold Rmax. intros.
 destruct Rle_dec as [H'|H']; [| apply Rnot_le_lt in H' ];
  unfold Rle in *; intuition.
Qed.

Lemma Rmax_r : forall x y, x<=y -> Rmax x y = y.
Proof.
 unfold Rmax. intros.
 destruct Rle_dec as [H'|H']; [| apply Rnot_le_lt in H' ];
  unfold Rle in *; intuition.
Qed.

Lemma Rmin_l : forall x y, x<=y -> Rmin x y = x.
Proof.
 unfold Rmin. intros.
 destruct Rle_dec as [H'|H']; [| apply Rnot_le_lt in H' ];
  unfold Rle in *; intuition.
Qed.

Lemma Rmin_r : forall x y, y<=x -> Rmin x y = y.
Proof.
 unfold Rmin. intros.
 destruct Rle_dec as [H'|H']; [| apply Rnot_le_lt in H' ];
  unfold Rle in *; intuition.
Qed.

Module RHasMinMax <: HasMinMax R_as_OT.
 Definition max := Rmax.
 Definition min := Rmin.
 Definition max_l := Rmax_l.
 Definition max_r := Rmax_r.
 Definition min_l := Rmin_l.
 Definition min_r := Rmin_r.
End RHasMinMax.

Module R.

(** We obtain hence all the generic properties of max and min. *)

Include UsualMinMaxProperties R_as_OT RHasMinMax.

(** * Properties specific to the [R] domain *)

(** Compatibilities (consequences of monotonicity) *)

Lemma plus_max_distr_l : forall n m p, Rmax (p + n) (p + m) = p + Rmax n m.
Proof.
 intros. apply max_monotone.
 intros x y. apply Rplus_le_compat_l.
Qed.

Lemma plus_max_distr_r : forall n m p, Rmax (n + p) (m + p) = Rmax n m + p.
Proof.
 intros. rewrite (Rplus_comm n p), (Rplus_comm m p), (Rplus_comm _ p).
 apply plus_max_distr_l.
Qed.

Lemma plus_min_distr_l : forall n m p, Rmin (p + n) (p + m) = p + Rmin n m.
Proof.
 intros. apply min_monotone.
 intros x y. apply Rplus_le_compat_l.
Qed.

Lemma plus_min_distr_r : forall n m p, Rmin (n + p) (m + p) = Rmin n m + p.
Proof.
 intros. rewrite (Rplus_comm n p), (Rplus_comm m p), (Rplus_comm _ p).
 apply plus_min_distr_l.
Qed.

(** Anti-monotonicity swaps the role of [min] and [max] *)

Lemma opp_max_distr : forall n m : R, -(Rmax n m) = Rmin (- n) (- m).
Proof.
 intros. symmetry. apply min_max_antimonotone.
 do 3 red. intros; apply Rge_le. apply Ropp_le_ge_contravar; auto.
Qed.

Lemma opp_min_distr : forall n m : R, - (Rmin n m) = Rmax (- n) (- m).
Proof.
 intros. symmetry. apply max_min_antimonotone.
 do 3 red. intros; apply Rge_le. apply Ropp_le_ge_contravar; auto.
Qed.

Lemma minus_max_distr_l : forall n m p, Rmax (p - n) (p - m) = p - Rmin n m.
Proof.
 unfold Rminus. intros. rewrite opp_min_distr. apply plus_max_distr_l.
Qed.

Lemma minus_max_distr_r : forall n m p, Rmax (n - p) (m - p) = Rmax n m - p.
Proof.
 unfold Rminus. intros. apply plus_max_distr_r.
Qed.

Lemma minus_min_distr_l : forall n m p, Rmin (p - n) (p - m) = p - Rmax n m.
Proof.
 unfold Rminus. intros. rewrite opp_max_distr. apply plus_min_distr_l.
Qed.

Lemma minus_min_distr_r : forall n m p, Rmin (n - p) (m - p) = Rmin n m - p.
Proof.
 unfold Rminus. intros. apply plus_min_distr_r.
Qed.

End R.


==> anc/HoTT/coq-HoTT/theories/Reals/Rpow_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rdefinitions.

Fixpoint pow (r:R) (n:nat) : R :=
  match n with
    | O => R1
    | S n => Rmult r (pow r n)
  end.


==> anc/HoTT/coq-HoTT/theories/Reals/Rpower.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i Due to L.Thery i*)

(************************************************************)
(* Definitions of log and Rpower : R->R->R; main properties *)
(************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import Ranalysis1.
Require Import Exp_prop.
Require Import Rsqrt_def.
Require Import R_sqrt.
Require Import MVT.
Require Import Ranalysis4.
Local Open Scope R_scope.

Lemma P_Rmin : forall (P:R -> Prop) (x y:R), P x -> P y -> P (Rmin x y).
Proof.
  intros P x y H1 H2; unfold Rmin; case (Rle_dec x y); intro;
    assumption.
Qed.

Lemma exp_le_3 : exp 1 <= 3.
Proof.
  assert (exp_1 : exp 1 <> 0).
  assert (H0 := exp_pos 1); red; intro; rewrite H in H0;
    elim (Rlt_irrefl _ H0).
  apply Rmult_le_reg_l with (/ exp 1).
  apply Rinv_0_lt_compat; apply exp_pos.
  rewrite <- Rinv_l_sym.
  apply Rmult_le_reg_l with (/ 3).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite Rmult_1_r; rewrite <- (Rmult_comm 3); rewrite <- Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; replace (/ exp 1) with (exp (-1)).
  unfold exp; case (exist_exp (-1)); intros; simpl;
    unfold exp_in in e;
      assert (H := alternated_series_ineq (fun i:nat => / INR (fact i)) x 1).
  cut
    (sum_f_R0 (tg_alt (fun i:nat => / INR (fact i))) (S (2 * 1)) <= x <=
      sum_f_R0 (tg_alt (fun i:nat => / INR (fact i))) (2 * 1)).
  intro; elim H0; clear H0; intros H0 _; simpl in H0; unfold tg_alt in H0;
    simpl in H0.
  replace (/ 3) with
  (1 * / 1 + -1 * 1 * / 1 + -1 * (-1 * 1) * / 2 +
    -1 * (-1 * (-1 * 1)) * / (2 + 1 + 1 + 1 + 1)).
  apply H0.
  repeat rewrite Rinv_1; repeat rewrite Rmult_1_r;
    rewrite Ropp_mult_distr_l_reverse; rewrite Rmult_1_l;
      rewrite Ropp_involutive; rewrite Rplus_opp_r; rewrite Rmult_1_r;
        rewrite Rplus_0_l; rewrite Rmult_1_l; apply Rmult_eq_reg_l with 6.
  rewrite Rmult_plus_distr_l; replace (2 + 1 + 1 + 1 + 1) with 6.
  rewrite <- (Rmult_comm (/ 6)); rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; replace 6 with 6.
  do 2 rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; rewrite (Rmult_comm 3); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  ring.
  discrR.
  discrR.
  ring.
  discrR.
  ring.
  discrR.
  apply H.
  unfold Un_decreasing; intros;
    apply Rmult_le_reg_l with (INR (fact n)).
  apply INR_fact_lt_0.
  apply Rmult_le_reg_l with (INR (fact (S n))).
  apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; rewrite Rmult_comm; rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; apply le_INR; apply fact_le; apply le_n_Sn.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  assert (H0 := cv_speed_pow_fact 1); unfold Un_cv; unfold Un_cv in H0;
    intros; elim (H0 _ H1); intros; exists x0; intros;
      unfold R_dist in H2; unfold R_dist;
        replace (/ INR (fact n)) with (1 ^ n / INR (fact n)).
  apply (H2 _ H3).
  unfold Rdiv; rewrite pow1; rewrite Rmult_1_l; reflexivity.
  unfold infinite_sum in e; unfold Un_cv, tg_alt; intros; elim (e _ H0);
    intros; exists x0; intros;
      replace (sum_f_R0 (fun i:nat => (-1) ^ i * / INR (fact i)) n) with
      (sum_f_R0 (fun i:nat => / INR (fact i) * (-1) ^ i) n).
  apply (H1 _ H2).
  apply sum_eq; intros; apply Rmult_comm.
  apply Rmult_eq_reg_l with (exp 1).
  rewrite <- exp_plus; rewrite Rplus_opp_r; rewrite exp_0;
    rewrite <- Rinv_r_sym.
  reflexivity.
  assumption.
  assumption.
  discrR.
  assumption.
Qed.

(******************************************************************)
(** *                     Properties of  Exp                      *)
(******************************************************************)

Theorem exp_increasing : forall x y:R, x < y -> exp x < exp y.
Proof.
  intros x y H.
  assert (H0 : derivable exp).
  apply derivable_exp.
  assert (H1 := positive_derivative _ H0).
  unfold strict_increasing in H1.
  apply H1.
  intro.
  replace (derive_pt exp x0 (H0 x0)) with (exp x0).
  apply exp_pos.
  symmetry ; apply derive_pt_eq_0.
  apply (derivable_pt_lim_exp x0).
  apply H.
Qed.

Theorem exp_lt_inv : forall x y:R, exp x < exp y -> x < y.
Proof.
  intros x y H; case (Rtotal_order x y); [ intros H1 | intros [H1| H1] ].
  assumption.
  rewrite H1 in H; elim (Rlt_irrefl _ H).
  assert (H2 := exp_increasing _ _ H1).
  elim (Rlt_irrefl _ (Rlt_trans _ _ _ H H2)).
Qed.

Lemma exp_ineq1 : forall x:R, 0 < x -> 1 + x < exp x.
Proof.
  intros; apply Rplus_lt_reg_r with (- exp 0); rewrite <- (Rplus_comm (exp x));
    assert (H0 := MVT_cor1 exp 0 x derivable_exp H); elim H0;
      intros; elim H1; intros; unfold Rminus in H2; rewrite H2;
        rewrite Ropp_0; rewrite Rplus_0_r;
          replace (derive_pt exp x0 (derivable_exp x0)) with (exp x0).
  rewrite exp_0; rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
    pattern x at 1; rewrite <- Rmult_1_r; rewrite (Rmult_comm (exp x0));
      apply Rmult_lt_compat_l.
  apply H.
  rewrite <- exp_0; apply exp_increasing; elim H3; intros; assumption.
  symmetry ; apply derive_pt_eq_0; apply derivable_pt_lim_exp.
Qed.

Lemma ln_exists1 : forall y:R, 1 <= y -> { z:R | y = exp z }.
Proof.
  intros; set (f := fun x:R => exp x - y).
  assert (H0 : 0 < y) by (apply Rlt_le_trans with 1; auto with real).
  cut (f 0 <= 0); [intro H1|].
  cut (continuity f); [intro H2|].
  cut (0 <= f y); [intro H3|].
  cut (f 0 * f y <= 0); [intro H4|].
  pose proof (IVT_cor f 0 y H2 (Rlt_le _ _ H0) H4) as (t,(_,H7));
    exists t; unfold f in H7; apply Rminus_diag_uniq_sym; exact H7.
  pattern 0 at 2; rewrite <- (Rmult_0_r (f y));
    rewrite (Rmult_comm (f 0)); apply Rmult_le_compat_l;
      assumption.
  unfold f; apply Rplus_le_reg_l with y; left;
    apply Rlt_trans with (1 + y).
  rewrite <- (Rplus_comm y); apply Rplus_lt_compat_l; apply Rlt_0_1.
  replace (y + (exp y - y)) with (exp y); [ apply (exp_ineq1 y H0) | ring ].
  unfold f; change (continuity (exp - fct_cte y));
    apply continuity_minus;
      [ apply derivable_continuous; apply derivable_exp
        | apply derivable_continuous; apply derivable_const ].
  unfold f; rewrite exp_0; apply Rplus_le_reg_l with y;
    rewrite Rplus_0_r; replace (y + (1 - y)) with 1; [ apply H | ring ].
Qed.

(**********)
Lemma ln_exists : forall y:R, 0 < y -> { z:R | y = exp z }.
Proof.
  intros; case (Rle_dec 1 y); intro.
  apply (ln_exists1 _ r).
  assert (H0 : 1 <= / y).
  apply Rmult_le_reg_l with y.
  apply H.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; left; apply (Rnot_le_lt _ _ n).
  red; intro; rewrite H0 in H; elim (Rlt_irrefl _ H).
  destruct (ln_exists1 _ H0) as (x,p); exists (- x);
    apply Rmult_eq_reg_l with (exp x / y).
  unfold Rdiv; rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite <- (Rmult_comm (/ y)); rewrite Rmult_assoc;
    rewrite <- exp_plus; rewrite Rplus_opp_r; rewrite exp_0;
      rewrite Rmult_1_r; symmetry ; apply p.
  red; intro H3; rewrite H3 in H; elim (Rlt_irrefl _ H).
  unfold Rdiv; apply prod_neq_R0.
  assert (H3 := exp_pos x); red; intro H4; rewrite H4 in H3;
    elim (Rlt_irrefl _ H3).
  apply Rinv_neq_0_compat; red; intro H3; rewrite H3 in H;
    elim (Rlt_irrefl _ H).
Qed.

(* Definition of log R+* -> R *)
Definition Rln (y:posreal) : R :=
  let (a,_) := ln_exists (pos y) (cond_pos y) in a.

(* Extension on R *)
Definition ln (x:R) : R :=
  match Rlt_dec 0 x with
    | left a => Rln (mkposreal x a)
    | right a => 0
  end.

Lemma exp_ln : forall x:R, 0 < x -> exp (ln x) = x.
Proof.
  intros; unfold ln; case (Rlt_dec 0 x); intro.
  unfold Rln;
    case (ln_exists (mkposreal x r) (cond_pos (mkposreal x r)));
    intros.
  simpl in e; symmetry ; apply e.
  elim n; apply H.
Qed.

Theorem exp_inv : forall x y:R, exp x = exp y -> x = y.
Proof.
  intros x y H; case (Rtotal_order x y); [ intros H1 | intros [H1| H1] ]; auto;
    assert (H2 := exp_increasing _ _ H1); rewrite H in H2;
      elim (Rlt_irrefl _ H2).
Qed.

Theorem exp_Ropp : forall x:R, exp (- x) = / exp x.
Proof.
  intros x; assert (H : exp x <> 0).
  assert (H := exp_pos x); red; intro; rewrite H0 in H;
    elim (Rlt_irrefl _ H).
  apply Rmult_eq_reg_l with (r := exp x).
  rewrite <- exp_plus; rewrite Rplus_opp_r; rewrite exp_0.
  apply Rinv_r_sym.
  apply H.
  apply H.
Qed.

(******************************************************************)
(** *                     Properties of  Ln                       *)
(******************************************************************)

Theorem ln_increasing : forall x y:R, 0 < x -> x < y -> ln x < ln y.
Proof.
  intros x y H H0; apply exp_lt_inv.
  repeat rewrite exp_ln.
  apply H0.
  apply Rlt_trans with x; assumption.
  apply H.
Qed.

Theorem ln_exp : forall x:R, ln (exp x) = x.
Proof.
  intros x; apply exp_inv.
  apply exp_ln.
  apply exp_pos.
Qed.

Theorem ln_1 : ln 1 = 0.
Proof.
  rewrite <- exp_0; rewrite ln_exp; reflexivity.
Qed.

Theorem ln_lt_inv : forall x y:R, 0 < x -> 0 < y -> ln x < ln y -> x < y.
Proof.
  intros x y H H0 H1; rewrite <- (exp_ln x); try rewrite <- (exp_ln y).
  apply exp_increasing; apply H1.
  assumption.
  assumption.
Qed.

Theorem ln_inv : forall x y:R, 0 < x -> 0 < y -> ln x = ln y -> x = y.
Proof.
  intros x y H H0 H'0; case (Rtotal_order x y); [ intros H1 | intros [H1| H1] ];
    auto.
  assert (H2 := ln_increasing _ _ H H1); rewrite H'0 in H2;
    elim (Rlt_irrefl _ H2).
  assert (H2 := ln_increasing _ _ H0 H1); rewrite H'0 in H2;
    elim (Rlt_irrefl _ H2).
Qed.

Theorem ln_mult : forall x y:R, 0 < x -> 0 < y -> ln (x * y) = ln x + ln y.
Proof.
  intros x y H H0; apply exp_inv.
  rewrite exp_plus.
  repeat rewrite exp_ln.
  reflexivity.
  assumption.
  assumption.
  apply Rmult_lt_0_compat; assumption.
Qed.

Theorem ln_Rinv : forall x:R, 0 < x -> ln (/ x) = - ln x.
Proof.
  intros x H; apply exp_inv; repeat rewrite exp_ln || rewrite exp_Ropp.
  reflexivity.
  assumption.
  apply Rinv_0_lt_compat; assumption.
Qed.

Theorem ln_continue :
  forall y:R, 0 < y -> continue_in ln (fun x:R => 0 < x) y.
Proof.
  intros y H.
  unfold continue_in, limit1_in, limit_in; intros eps Heps.
  cut (1 < exp eps); [ intros H1 | idtac ].
  cut (exp (- eps) < 1); [ intros H2 | idtac ].
  exists (Rmin (y * (exp eps - 1)) (y * (1 - exp (- eps)))); split.
  red; apply P_Rmin.
  apply Rmult_lt_0_compat.
  assumption.
  apply Rplus_lt_reg_r with 1.
  rewrite Rplus_0_r; replace (1 + (exp eps - 1)) with (exp eps);
    [ apply H1 | ring ].
  apply Rmult_lt_0_compat.
  assumption.
  apply Rplus_lt_reg_r with (exp (- eps)).
  rewrite Rplus_0_r; replace (exp (- eps) + (1 - exp (- eps))) with 1;
    [ apply H2 | ring ].
  unfold dist, R_met, R_dist; simpl.
  intros x [[H3 H4] H5].
  cut (y * (x * / y) = x).
  intro Hxyy.
  replace (ln x - ln y) with (ln (x * / y)).
  case (Rtotal_order x y); [ intros Hxy | intros [Hxy| Hxy] ].
  rewrite Rabs_left.
  apply Ropp_lt_cancel; rewrite Ropp_involutive.
  apply exp_lt_inv.
  rewrite exp_ln.
  apply Rmult_lt_reg_l with (r := y).
  apply H.
  rewrite Hxyy.
  apply Ropp_lt_cancel.
  apply Rplus_lt_reg_r with (r := y).
  replace (y + - (y * exp (- eps))) with (y * (1 - exp (- eps)));
  [ idtac | ring ].
  replace (y + - x) with (Rabs (x - y)).
  apply Rlt_le_trans with (1 := H5); apply Rmin_r.
  rewrite Rabs_left; [ ring | idtac ].
  apply (Rlt_minus _ _ Hxy).
  apply Rmult_lt_0_compat; [ apply H3 | apply (Rinv_0_lt_compat _ H) ].
  rewrite <- ln_1.
  apply ln_increasing.
  apply Rmult_lt_0_compat; [ apply H3 | apply (Rinv_0_lt_compat _ H) ].
  apply Rmult_lt_reg_l with (r := y).
  apply H.
  rewrite Hxyy; rewrite Rmult_1_r; apply Hxy.
  rewrite Hxy; rewrite Rinv_r.
  rewrite ln_1; rewrite Rabs_R0; apply Heps.
  red; intro; rewrite H0 in H; elim (Rlt_irrefl _ H).
  rewrite Rabs_right.
  apply exp_lt_inv.
  rewrite exp_ln.
  apply Rmult_lt_reg_l with (r := y).
  apply H.
  rewrite Hxyy.
  apply Rplus_lt_reg_r with (r := - y).
  replace (- y + y * exp eps) with (y * (exp eps - 1)); [ idtac | ring ].
  replace (- y + x) with (Rabs (x - y)).
  apply Rlt_le_trans with (1 := H5); apply Rmin_l.
  rewrite Rabs_right; [ ring | idtac ].
  left; apply (Rgt_minus _ _ Hxy).
  apply Rmult_lt_0_compat; [ apply H3 | apply (Rinv_0_lt_compat _ H) ].
  rewrite <- ln_1.
  apply Rgt_ge; red; apply ln_increasing.
  apply Rlt_0_1.
  apply Rmult_lt_reg_l with (r := y).
  apply H.
  rewrite Hxyy; rewrite Rmult_1_r; apply Hxy.
  rewrite ln_mult.
  rewrite ln_Rinv.
  ring.
  assumption.
  assumption.
  apply Rinv_0_lt_compat; assumption.
  rewrite (Rmult_comm x); rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  ring.
  red; intro; rewrite H0 in H; elim (Rlt_irrefl _ H).
  apply Rmult_lt_reg_l with (exp eps).
  apply exp_pos.
  rewrite <- exp_plus; rewrite Rmult_1_r; rewrite Rplus_opp_r; rewrite exp_0;
    apply H1.
  rewrite <- exp_0.
  apply exp_increasing; apply Heps.
Qed.

(******************************************************************)
(** *                     Definition of  Rpower                   *)
(******************************************************************)

Definition Rpower (x y:R) := exp (y * ln x).

Local Infix "^R" := Rpower (at level 30, right associativity) : R_scope.

(******************************************************************)
(** *                     Properties of  Rpower                   *)
(******************************************************************)

(** Note: [Rpower] is prolongated to [1] on negative real numbers and
    it thus does not extend integer power. The next two lemmas, which
    hold for integer power, accidentally hold on negative real numbers
    as a side effect of the default value taken on negative real
    numbers. Contrastingly, the lemmas that do not hold for the
    integer power of a negative number are stated for [Rpower] on the
    positive numbers only (even if they accidentally hold due to the
    default value of [Rpower] on the negative side, as it is the case
    for [Rpower_O]). *)

Theorem Rpower_plus : forall x y z:R, z ^R (x + y) = z ^R x * z ^R y.
Proof.
  intros x y z; unfold Rpower.
  rewrite Rmult_plus_distr_r; rewrite exp_plus; auto.
Qed.

Theorem Rpower_mult : forall x y z:R, (x ^R y) ^R z = x ^R (y * z).
Proof.
  intros x y z; unfold Rpower.
  rewrite ln_exp.
  replace (z * (y * ln x)) with (y * z * ln x).
  reflexivity.
  ring.
Qed.

Theorem Rpower_O : forall x:R, 0 < x -> x ^R 0 = 1.
Proof.
  intros x _; unfold Rpower.
  rewrite Rmult_0_l; apply exp_0.
Qed.

Theorem Rpower_1 : forall x:R, 0 < x -> x ^R 1 = x.
Proof.
  intros x H; unfold Rpower.
  rewrite Rmult_1_l; apply exp_ln; apply H.
Qed.

Theorem Rpower_pow : forall (n:nat) (x:R), 0 < x -> x ^R INR n = x ^ n.
Proof.
  intros n; elim n; simpl; auto; fold INR.
  intros x H; apply Rpower_O; auto.
  intros n1; case n1.
  intros H x H0; simpl; rewrite Rmult_1_r; apply Rpower_1; auto.
  intros n0 H x H0; rewrite Rpower_plus; rewrite H; try rewrite Rpower_1;
    try apply Rmult_comm || assumption.
Qed.

Theorem Rpower_lt :
  forall x y z:R, 1 < x -> 0 <= y -> y < z -> x ^R y < x ^R z.
Proof.
  intros x y z H H0 H1.
  unfold Rpower.
  apply exp_increasing.
  apply Rmult_lt_compat_r.
  rewrite <- ln_1; apply ln_increasing.
  apply Rlt_0_1.
  apply H.
  apply H1.
Qed.

Theorem Rpower_sqrt : forall x:R, 0 < x -> x ^R (/ 2) = sqrt x.
Proof.
  intros x H.
  apply ln_inv.
  unfold Rpower; apply exp_pos.
  apply sqrt_lt_R0; apply H.
  apply Rmult_eq_reg_l with (INR 2).
  apply exp_inv.
  fold Rpower.
  cut ((x ^R (/ INR 2)) ^R INR 2 = sqrt x ^R INR 2).
  unfold Rpower; auto.
  rewrite Rpower_mult.
  rewrite Rinv_l.
  replace 1 with (INR 1); auto.
  repeat rewrite Rpower_pow; simpl.
  pattern x at 1; rewrite <- (sqrt_sqrt x (Rlt_le _ _ H)).
  ring.
  apply sqrt_lt_R0; apply H.
  apply H.
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
Qed.

Theorem Rpower_Ropp : forall x y:R, x ^R (- y) = / x ^R y.
Proof.
  unfold Rpower.
  intros x y; rewrite Ropp_mult_distr_l_reverse.
  apply exp_Ropp.
Qed.

Theorem Rle_Rpower :
  forall e n m:R, 1 < e -> 0 <= n -> n <= m -> e ^R n <= e ^R m.
Proof.
  intros e n m H H0 H1; case H1.
  intros H2; left; apply Rpower_lt; assumption.
  intros H2; rewrite H2; right; reflexivity.
Qed.

Theorem ln_lt_2 : / 2 < ln 2.
Proof.
  apply Rmult_lt_reg_l with (r := 2).
  prove_sup0.
  rewrite Rinv_r.
  apply exp_lt_inv.
  apply Rle_lt_trans with (1 := exp_le_3).
  change (3 < 2 ^R 2).
  repeat rewrite Rpower_plus; repeat rewrite Rpower_1.
  repeat rewrite Rmult_plus_distr_r; repeat rewrite Rmult_plus_distr_l;
    repeat rewrite Rmult_1_l.
  pattern 3 at 1; rewrite <- Rplus_0_r; replace (2 + 2) with (3 + 1);
    [ apply Rplus_lt_compat_l; apply Rlt_0_1 | ring ].
  prove_sup0.
  discrR.
Qed.

(*****************************************)
(** * Differentiability of Ln and Rpower *)
(*****************************************)

Theorem limit1_ext :
  forall (f g:R -> R) (D:R -> Prop) (l x:R),
    (forall x:R, D x -> f x = g x) -> limit1_in f D l x -> limit1_in g D l x.
Proof.
  intros f g D l x H; unfold limit1_in, limit_in.
  intros H0 eps H1; case (H0 eps); auto.
  intros x0 [H2 H3]; exists x0; split; auto.
  intros x1 [H4 H5]; rewrite <- H; auto.
Qed.

Theorem limit1_imp :
  forall (f:R -> R) (D D1:R -> Prop) (l x:R),
    (forall x:R, D1 x -> D x) -> limit1_in f D l x -> limit1_in f D1 l x.
Proof.
  intros f D D1 l x H; unfold limit1_in, limit_in.
  intros H0 eps H1; case (H0 eps H1); auto.
  intros alpha [H2 H3]; exists alpha; split; auto.
  intros d [H4 H5]; apply H3; split; auto.
Qed.

Theorem Rinv_Rdiv : forall x y:R, x <> 0 -> y <> 0 -> / (x / y) = y / x.
Proof.
  intros x y H1 H2; unfold Rdiv; rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  apply Rmult_comm.
  assumption.
  assumption.
  apply Rinv_neq_0_compat; assumption.
Qed.

Theorem Dln : forall y:R, 0 < y -> D_in ln Rinv (fun x:R => 0 < x) y.
Proof.
  intros y Hy; unfold D_in.
  apply limit1_ext with
    (f := fun x:R => / ((exp (ln x) - exp (ln y)) / (ln x - ln y))).
  intros x [HD1 HD2]; repeat rewrite exp_ln.
  unfold Rdiv; rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  apply Rmult_comm.
  apply Rminus_eq_contra.
  red; intros H2; case HD2.
  symmetry ; apply (ln_inv _ _ HD1 Hy H2).
  apply Rminus_eq_contra; apply (not_eq_sym HD2).
  apply Rinv_neq_0_compat; apply Rminus_eq_contra; red; intros H2;
    case HD2; apply ln_inv; auto.
  assumption.
  assumption.
  apply limit_inv with
    (f := fun x:R => (exp (ln x) - exp (ln y)) / (ln x - ln y)).
  apply limit1_imp with
    (f := fun x:R => (fun x:R => (exp x - exp (ln y)) / (x - ln y)) (ln x))
    (D := Dgf (D_x (fun x:R => 0 < x) y) (D_x (fun x:R => True) (ln y)) ln).
  intros x [H1 H2]; split.
  split; auto.
  split; auto.
  red; intros H3; case H2; apply ln_inv; auto.
  apply limit_comp with
    (l := ln y) (g := fun x:R => (exp x - exp (ln y)) / (x - ln y)) (f := ln).
  apply ln_continue; auto.
  assert (H0 := derivable_pt_lim_exp (ln y)); unfold derivable_pt_lim in H0;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros; elim (H0 _ H);
        intros; exists (pos x); split.
  apply (cond_pos x).
  intros; pattern y at 3; rewrite <- exp_ln.
  pattern x0 at 1; replace x0 with (ln y + (x0 - ln y));
    [ idtac | ring ].
  apply H1.
  elim H2; intros H3 _; unfold D_x in H3; elim H3; clear H3; intros _ H3;
    apply Rminus_eq_contra; apply (not_eq_sym (A:=R));
      apply H3.
  elim H2; clear H2; intros _ H2; apply H2.
  assumption.
  red; intro; rewrite H in Hy; elim (Rlt_irrefl _ Hy).
Qed.

Lemma derivable_pt_lim_ln : forall x:R, 0 < x -> derivable_pt_lim ln x (/ x).
Proof.
  intros; assert (H0 := Dln x H); unfold D_in in H0; unfold limit1_in in H0;
    unfold limit_in in H0; simpl in H0; unfold R_dist in H0;
      unfold derivable_pt_lim; intros; elim (H0 _ H1);
        intros; elim H2; clear H2; intros; set (alp := Rmin x0 (x / 2));
          assert (H4 : 0 < alp).
  unfold alp; unfold Rmin; case (Rle_dec x0 (x / 2)); intro.
  apply H2.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  exists (mkposreal _ H4); intros; pattern h at 2;
    replace h with (x + h - x); [ idtac | ring ].
  apply H3; split.
  unfold D_x; split.
  case (Rcase_abs h); intro.
  assert (H7 : Rabs h < x / 2).
  apply Rlt_le_trans with alp.
  apply H6.
  unfold alp; apply Rmin_r.
  apply Rlt_trans with (x / 2).
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
  rewrite Rabs_left in H7.
  apply Rplus_lt_reg_r with (- h - x / 2).
  replace (- h - x / 2 + x / 2) with (- h); [ idtac | ring ].
  pattern x at 2; rewrite double_var.
  replace (- h - x / 2 + (x / 2 + x / 2 + h)) with (x / 2); [ apply H7 | ring ].
  apply r.
  apply Rplus_lt_le_0_compat; [ assumption | apply Rge_le; apply r ].
  apply (not_eq_sym (A:=R)); apply Rminus_not_eq; replace (x + h - x) with h;
    [ apply H5 | ring ].
  replace (x + h - x) with h;
  [ apply Rlt_le_trans with alp;
    [ apply H6 | unfold alp; apply Rmin_l ]
    | ring ].
Qed.

Theorem D_in_imp :
  forall (f g:R -> R) (D D1:R -> Prop) (x:R),
    (forall x:R, D1 x -> D x) -> D_in f g D x -> D_in f g D1 x.
Proof.
  intros f g D D1 x H; unfold D_in.
  intros H0; apply limit1_imp with (D := D_x D x); auto.
  intros x1 [H1 H2]; split; auto.
Qed.

Theorem D_in_ext :
  forall (f g h:R -> R) (D:R -> Prop) (x:R),
    f x = g x -> D_in h f D x -> D_in h g D x.
Proof.
  intros f g h D x H; unfold D_in.
  rewrite H; auto.
Qed.

Theorem Dpower :
  forall y z:R,
    0 < y ->
    D_in (fun x:R => x ^R z) (fun x:R => z * x ^R (z - 1)) (
      fun x:R => 0 < x) y.
Proof.
  intros y z H;
    apply D_in_imp with (D := Dgf (fun x:R => 0 < x) (fun x:R => True) ln).
  intros x H0; repeat split.
  assumption.
  apply D_in_ext with (f := fun x:R => / x * (z * exp (z * ln x))).
  unfold Rminus; rewrite Rpower_plus; rewrite Rpower_Ropp;
    rewrite (Rpower_1 _ H); unfold Rpower; ring.
  apply Dcomp with
    (f := ln)
    (g := fun x:R => exp (z * x))
    (df := Rinv)
    (dg := fun x:R => z * exp (z * x)).
  apply (Dln _ H).
  apply D_in_imp with
    (D := Dgf (fun x:R => True) (fun x:R => True) (fun x:R => z * x)).
  intros x H1; repeat split; auto.
  apply
    (Dcomp (fun _:R => True) (fun _:R => True) (fun x => z) exp
      (fun x:R => z * x) exp); simpl.
  apply D_in_ext with (f := fun x:R => z * 1).
  apply Rmult_1_r.
  apply (Dmult_const (fun x => True) (fun x => x) (fun x => 1)); apply Dx.
  assert (H0 := derivable_pt_lim_D_in exp exp (z * ln y)); elim H0; clear H0;
    intros _ H0; apply H0; apply derivable_pt_lim_exp.
Qed.

Theorem derivable_pt_lim_power :
  forall x y:R,
    0 < x -> derivable_pt_lim (fun x => x ^R y) x (y * x ^R (y - 1)).
Proof.
  intros x y H.
  unfold Rminus; rewrite Rpower_plus.
  rewrite Rpower_Ropp.
  rewrite Rpower_1; auto.
  rewrite <- Rmult_assoc.
  unfold Rpower.
  apply derivable_pt_lim_comp with (f1 := ln) (f2 := fun x => exp (y * x)).
  apply derivable_pt_lim_ln; assumption.
  rewrite (Rmult_comm y).
  apply derivable_pt_lim_comp with (f1 := fun x => y * x) (f2 := exp).
  pattern y at 2; replace y with (0 * ln x + y * 1).
  apply derivable_pt_lim_mult with (f1 := fun x:R => y) (f2 := fun x:R => x).
  apply derivable_pt_lim_const with (a := y).
  apply derivable_pt_lim_id.
  ring.
  apply derivable_pt_lim_exp.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rprod.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Compare.
Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import PartSum.
Require Import Binomial.
Local Open Scope R_scope.

(** TT Ak; 0<=k<=N *)
Fixpoint prod_f_R0 (f:nat -> R) (N:nat) : R :=
  match N with
    | O => f O
    | S p => prod_f_R0 f p * f (S p)
  end.

Notation prod_f_SO := (fun An N => prod_f_R0 (fun n => An (S n)) N).

(**********)
Lemma prod_SO_split :
  forall (An:nat -> R) (n k:nat),
    (k < n)%nat ->
    prod_f_R0 An n =
    prod_f_R0 An k * prod_f_R0 (fun l:nat => An (k +1+l)%nat) (n - k -1).
Proof.
  intros; induction  n as [| n Hrecn].
  absurd (k < 0)%nat; omega.
  cut (k = n \/ (k < n)%nat);[intro; elim H0; intro|omega].
  replace (S n - k - 1)%nat with O; [rewrite H1; simpl|omega].
  replace (n+1+0)%nat with (S n); ring.
  replace (S n - k-1)%nat with (S (n - k-1));[idtac|omega].
  simpl; replace (k + S (n - k))%nat with (S n).
  replace (k + 1 + S (n - k - 1))%nat with (S n).
  rewrite Hrecn; [ ring | assumption ].
  omega.
  omega.
Qed.

(**********)
Lemma prod_SO_pos :
  forall (An:nat -> R) (N:nat),
    (forall n:nat, (n <= N)%nat -> 0 <= An n) -> 0 <= prod_f_R0 An N.
Proof.
  intros; induction  N as [| N HrecN].
  simpl; apply H; trivial.
  simpl; apply Rmult_le_pos.
  apply HrecN; intros; apply H; apply le_trans with N;
    [ assumption | apply le_n_Sn ].
  apply H; apply le_n.
Qed.

(**********)
Lemma prod_SO_Rle :
  forall (An Bn:nat -> R) (N:nat),
    (forall n:nat, (n <= N)%nat -> 0 <= An n <= Bn n) ->
    prod_f_R0 An N <= prod_f_R0 Bn N.
Proof.
  intros; induction  N as [| N HrecN].
  elim  H with O; trivial.
  simpl; apply Rle_trans with (prod_f_R0 An N * Bn (S N)).
  apply Rmult_le_compat_l.
  apply prod_SO_pos; intros; elim (H n (le_trans _ _ _ H0 (le_n_Sn N))); intros;
    assumption.
  elim (H (S N) (le_n (S N))); intros; assumption.
  do 2 rewrite <- (Rmult_comm (Bn (S N))); apply Rmult_le_compat_l.
  elim (H (S N) (le_n (S N))); intros.
  apply Rle_trans with (An (S N)); assumption.
  apply HrecN; intros; elim (H n (le_trans _ _ _ H0 (le_n_Sn N))); intros;
    split; assumption.
Qed.

(** Application to factorial *)
Lemma fact_prodSO :
  forall n:nat, INR (fact n) = prod_f_R0 (fun k:nat =>
     (match (eq_nat_dec k 0) with
          | left   _ => 1%R
          | right _ => INR k
                        end)) n.
Proof.
  intro; induction  n as [| n Hrecn].
  reflexivity.
  simpl; rewrite <- Hrecn.
  case n; auto with real.
  intros; repeat rewrite plus_INR;rewrite mult_INR;ring.
Qed.

Lemma le_n_2n : forall n:nat, (n <= 2 * n)%nat.
Proof.
  simple induction n.
  replace (2 * 0)%nat with 0%nat; [ apply le_n | ring ].
  intros; replace (2 * S n0)%nat with (S (S (2 * n0))).
  apply le_n_S; apply le_S; assumption.
  replace (S (S (2 * n0))) with (2 * n0 + 2)%nat; [ idtac | ring ].
  replace (S n0) with (n0 + 1)%nat; [ idtac | ring ].
  ring.
Qed.

(** We prove that (N!)^2<=(2N-k)!*k! forall k in [|O;2N|] *)
Lemma RfactN_fact2N_factk :
  forall N k:nat,
    (k <= 2 * N)%nat ->
    Rsqr (INR (fact N)) <= INR (fact (2 * N - k)) * INR (fact k).
Proof.
  assert (forall (n:nat), 0 <= (if eq_nat_dec n 0 then 1 else INR n)).
  intros; case (eq_nat_dec n 0); auto with real.
  assert (forall (n:nat), (0 < n)%nat ->
     (if eq_nat_dec n 0 then 1 else INR n) = INR n).
  intros n; case (eq_nat_dec n 0); auto with real.
  intros; absurd (0 < n)%nat; omega.
  intros; unfold Rsqr; repeat rewrite fact_prodSO.
  cut ((k=N)%nat \/ (k < N)%nat \/ (N < k)%nat).
  intro H2; elim H2; intro H3.
  rewrite H3; replace (2*N-N)%nat with N;[right; ring|omega].
  case H3; intro; clear H2 H3.
  rewrite (prod_SO_split (fun l:nat => if eq_nat_dec l 0 then 1 else INR l) (2 * N - k) N).
  rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply prod_SO_pos; intros; auto.
  replace (2 * N - k - N-1)%nat with (N - k-1)%nat.
  rewrite Rmult_comm; rewrite (prod_SO_split
        (fun l:nat => if eq_nat_dec l 0 then 1 else INR l) N k).
  apply Rmult_le_compat_l.
  apply prod_SO_pos; intros; auto.
  apply prod_SO_Rle; intros; split; auto.
  rewrite H0.
  rewrite H0.
  apply le_INR; omega.
  omega.
  omega.
  assumption.
  omega.
  omega.
  rewrite <- (Rmult_comm (prod_f_R0 (fun l:nat =>
          if eq_nat_dec l 0 then 1 else INR l) k));
    rewrite (prod_SO_split (fun l:nat =>
          if eq_nat_dec l 0 then 1 else INR l) k N).
  rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply prod_SO_pos; intros; auto.
  rewrite Rmult_comm;
    rewrite (prod_SO_split (fun l:nat =>
          if eq_nat_dec l 0 then 1 else INR l) N (2 * N - k)).
  apply Rmult_le_compat_l.
  apply prod_SO_pos; intros; auto.
  replace (N - (2 * N - k)-1)%nat with (k - N-1)%nat.
  apply prod_SO_Rle; intros; split; auto.
  rewrite H0.
  rewrite H0.
  apply le_INR; omega.
  omega.
  omega.
  omega.
  omega.
  assumption.
  omega.
Qed.


(**********)
Lemma INR_fact_lt_0 : forall n:nat, 0 < INR (fact n).
Proof.
  intro; apply lt_INR_0; apply neq_O_lt; red; intro;
    elim (fact_neq_0 n); symmetry ; assumption.
Qed.

(** We have the following inequality : (C 2N k) <= (C 2N N) forall k in [|O;2N|] *)
Lemma C_maj : forall N k:nat, (k <= 2 * N)%nat -> C (2 * N) k <= C (2 * N) N.
Proof.
  intros; unfold C; unfold Rdiv; apply Rmult_le_compat_l.
  apply pos_INR.
  replace (2 * N - N)%nat with N.
  apply Rmult_le_reg_l with (INR (fact N) * INR (fact N)).
  apply Rmult_lt_0_compat; apply INR_fact_lt_0.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_comm;
    apply Rmult_le_reg_l with (INR (fact k) * INR (fact (2 * N - k))).
  apply Rmult_lt_0_compat; apply INR_fact_lt_0.
  rewrite Rmult_1_r; rewrite <- mult_INR; rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite mult_INR; rewrite (Rmult_comm (INR (fact k)));
    replace (INR (fact N) * INR (fact N)) with (Rsqr (INR (fact N))).
  apply RfactN_fact2N_factk.
  assumption.
  reflexivity.
  rewrite mult_INR; apply prod_neq_R0; apply INR_fact_neq_0.
  apply prod_neq_R0; apply INR_fact_neq_0.
  omega.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rseries.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Compare.
Local Open Scope R_scope.

Implicit Type r : R.

(* classical is needed for [Un_cv_crit] *)
(*********************************************************)
(** *        Definition of sequence and properties       *)
(*                                                       *)
(*********************************************************)

Section sequence.

(*********)
  Variable Un : nat -> R.

(*********)
  Fixpoint Rmax_N (N:nat) : R :=
    match N with
      | O => Un 0
      | S n => Rmax (Un (S n)) (Rmax_N n)
    end.

(*********)
  Definition EUn r : Prop :=  exists i : nat, r = Un i.

(*********)
  Definition Un_cv (l:R) : Prop :=
    forall eps:R,
      eps > 0 ->
      exists N : nat, (forall n:nat, (n >= N)%nat -> R_dist (Un n) l < eps).

(*********)
  Definition Cauchy_crit : Prop :=
    forall eps:R,
      eps > 0 ->
      exists N : nat,
        (forall n m:nat,
          (n >= N)%nat -> (m >= N)%nat -> R_dist (Un n) (Un m) < eps).

(*********)
  Definition Un_growing : Prop := forall n:nat, Un n <= Un (S n).

(*********)
  Lemma EUn_noempty :  exists r : R, EUn r.
  Proof.
    unfold EUn; split with (Un 0); split with 0%nat; trivial.
  Qed.

(*********)
  Lemma Un_in_EUn : forall n:nat, EUn (Un n).
  Proof.
    intro; unfold EUn; split with n; trivial.
  Qed.

(*********)
  Lemma Un_bound_imp :
    forall x:R, (forall n:nat, Un n <= x) -> is_upper_bound EUn x.
  Proof.
    intros; unfold is_upper_bound; intros; unfold EUn in H0; elim H0;
      clear H0; intros; generalize (H x1); intro; rewrite <- H0 in H1;
        trivial.
  Qed.

(*********)
  Lemma growing_prop :
    forall n m:nat, Un_growing -> (n >= m)%nat -> Un n >= Un m.
  Proof.
    double induction n m; intros.
    unfold Rge; right; trivial.
    exfalso; unfold ge in H1; generalize (le_Sn_O n0); intro; auto.
    cut (n0 >= 0)%nat.
    generalize H0; intros; unfold Un_growing in H0;
      apply
        (Rge_trans (Un (S n0)) (Un n0) (Un 0) (Rle_ge (Un n0) (Un (S n0)) (H0 n0))
          (H 0%nat H2 H3)).
    elim n0; auto.
    elim (lt_eq_lt_dec n1 n0); intro y.
    elim y; clear y; intro y.
    unfold ge in H2; generalize (le_not_lt n0 n1 (le_S_n n0 n1 H2)); intro;
      exfalso; auto.
    rewrite y; unfold Rge; right; trivial.
    unfold ge in H0; generalize (H0 (S n0) H1 (lt_le_S n0 n1 y)); intro;
      unfold Un_growing in H1;
        apply
          (Rge_trans (Un (S n1)) (Un n1) (Un (S n0))
            (Rle_ge (Un n1) (Un (S n1)) (H1 n1)) H3).
  Qed.

(*********)
  Lemma Un_cv_crit_lub : Un_growing -> forall l, is_lub EUn l -> Un_cv l.
  Proof.
    intros Hug l H eps Heps.

    cut (exists N, Un N > l - eps).
    intros (N, H3).
    exists N.
    intros n H4.
    unfold R_dist.
    rewrite Rabs_left1, Ropp_minus_distr.
    apply Rplus_lt_reg_r with (Un n - eps).
    apply Rlt_le_trans with (Un N).
    now replace (Un n - eps + (l - Un n)) with (l - eps) by ring.
    replace (Un n - eps + eps) with (Un n) by ring.
    apply Rge_le.
    now apply growing_prop.
    apply Rle_minus.
    apply (proj1 H).
    now exists n.

    assert (Hi2pn: forall n, 0 < (/ 2)^n).
    clear. intros n.
    apply pow_lt.
    apply Rinv_0_lt_compat.
    now apply (IZR_lt 0 2).

    pose (test := fun n => match Rle_lt_dec (Un n) (l - eps) with left _ => false | right _ => true end).
    pose (sum := let fix aux n := match n with S n' => aux n' +
      if test n' then (/ 2)^n else 0 | O => 0 end in aux).

    assert (Hsum': forall m n, sum m <= sum (m + n)%nat <= sum m + (/2)^m - (/2)^(m + n)).
    clearbody test.
    clear -Hi2pn.
    intros m.
    induction n.
    rewrite<- plus_n_O.
    ring_simplify (sum m + (/ 2) ^ m - (/ 2) ^ m).
    split ; apply Rle_refl.
    rewrite <- plus_n_Sm.
    simpl.
    split.
    apply Rle_trans with (sum (m + n)%nat + 0).
    rewrite Rplus_0_r.
    apply IHn.
    apply Rplus_le_compat_l.
    case (test (m + n)%nat).
    apply Rlt_le.
    exact (Hi2pn (S (m + n))).
    apply Rle_refl.
    apply Rle_trans with (sum (m + n)%nat + / 2 * (/ 2) ^ (m + n)).
    apply Rplus_le_compat_l.
    case (test (m + n)%nat).
    apply Rle_refl.
    apply Rlt_le.
    exact (Hi2pn (S (m + n))).
    apply Rplus_le_reg_r with (-(/ 2 * (/ 2) ^ (m + n))).
    rewrite Rplus_assoc, Rplus_opp_r, Rplus_0_r.
    apply Rle_trans with (1 := proj2 IHn).
    apply Req_le.
    field.

    assert (Hsum: forall n, 0 <= sum n <= 1 - (/2)^n).
    intros N.
    generalize (Hsum' O N).
    simpl.
    now rewrite Rplus_0_l.

    destruct (completeness (fun x : R => exists n : nat, x = sum n)) as (m, (Hm1, Hm2)).
    exists 1.
    intros x (n, H1).
    rewrite H1.
    apply Rle_trans with (1 := proj2 (Hsum n)).
    apply Rlt_le.
    apply Rplus_lt_reg_r with ((/2)^n - 1).
    now ring_simplify.
    exists 0. now exists O.

    destruct (Rle_or_lt m 0) as [[Hm|Hm]|Hm].
    elim Rlt_not_le with (1 := Hm).
    apply Hm1.
    now exists O.

    assert (Hs0: forall n, sum n = 0).
    intros n.
    specialize (Hm1 (sum n) (ex_intro _ _ (eq_refl _))).
    apply Rle_antisym with (2 := proj1 (Hsum n)).
    now rewrite <- Hm.

    assert (Hub: forall n, Un n <= l - eps).
    intros n.
    generalize (eq_refl (sum (S n))).
    simpl sum at 1.
    rewrite 2!Hs0, Rplus_0_l.
    unfold test.
    destruct Rle_lt_dec. easy.
    intros H'.
    elim Rgt_not_eq with (2 := H').
    exact (Hi2pn (S n)).

    clear -Heps H Hub.
    destruct H as (_, H).
    refine (False_ind _ (Rle_not_lt _ _ (H (l - eps) _) _)).
    intros x (n, H1).
    now rewrite H1.
    apply Rplus_lt_reg_r with (eps - l).
    now ring_simplify.

    assert (Rabs (/2) < 1).
    rewrite Rabs_pos_eq.
    rewrite <- Rinv_1 at 3.
    apply Rinv_lt_contravar.
    rewrite Rmult_1_l.
    now apply (IZR_lt 0 2).
    now apply (IZR_lt 1 2).
    apply Rlt_le.
    apply Rinv_0_lt_compat.
    now apply (IZR_lt 0 2).
    destruct (pow_lt_1_zero (/2) H0 m Hm) as [N H4].
    exists N.
    apply Rnot_le_lt.
    intros H5.
    apply Rlt_not_le with (1 := H4 _ (le_refl _)).
    rewrite Rabs_pos_eq. 2: now apply Rlt_le.
    apply Hm2.
    intros x (n, H6).
    rewrite H6. clear x H6.

    assert (Hs: sum N = 0).
    clear H4.
    induction N.
    easy.
    simpl.
    assert (H6: Un N <= l - eps).
    apply Rle_trans with (2 := H5).
    apply Rge_le.
    apply growing_prop ; try easy.
    apply le_n_Sn.
    rewrite (IHN H6), Rplus_0_l.
    unfold test.
    destruct Rle_lt_dec.
    apply eq_refl.
    now elim Rlt_not_le with (1 := r).

    destruct (le_or_lt N n) as [Hn|Hn].
    rewrite le_plus_minus with (1 := Hn).
    apply Rle_trans with (1 := proj2 (Hsum' N (n - N)%nat)).
    rewrite Hs, Rplus_0_l.
    set (k := (N + (n - N))%nat).
    apply Rlt_le.
    apply Rplus_lt_reg_r with ((/2)^k - (/2)^N).
    now ring_simplify.
    apply Rle_trans with (sum N).
    rewrite le_plus_minus with (1 := Hn).
    rewrite plus_Snm_nSm.
    exact (proj1 (Hsum' _ _)).
    rewrite Hs.
    now apply Rlt_le.
  Qed.

(*********)
  Lemma Un_cv_crit : Un_growing -> bound EUn ->  exists l : R, Un_cv l.
  Proof.
    intros Hug Heub.
    exists (projT1 (completeness EUn Heub EUn_noempty)).
    destruct (completeness EUn Heub EUn_noempty) as (l, H).
    now apply Un_cv_crit_lub.
  Qed.

(*********)
  Lemma finite_greater :
    forall N:nat,  exists M : R, (forall n:nat, (n <= N)%nat -> Un n <= M).
  Proof.
    intro; induction  N as [| N HrecN].
    split with (Un 0); intros; rewrite (le_n_O_eq n H);
      apply (Req_le (Un n) (Un n) (eq_refl (Un n))).
    elim HrecN; clear HrecN; intros; split with (Rmax (Un (S N)) x); intros;
      elim (Rmax_Rle (Un (S N)) x (Un n)); intros; clear H1;
        inversion H0.
    rewrite <- H1; rewrite <- H1 in H2;
      apply
        (H2 (or_introl (Un n <= x) (Req_le (Un n) (Un n) (eq_refl (Un n))))).
    apply (H2 (or_intror (Un n <= Un (S N)) (H n H3))).
  Qed.

(*********)
  Lemma cauchy_bound : Cauchy_crit -> bound EUn.
  Proof.
    unfold Cauchy_crit, bound; intros; unfold is_upper_bound;
      unfold Rgt in H; elim (H 1 Rlt_0_1); clear H; intros;
        generalize (H x); intro; generalize (le_dec x); intro;
          elim (finite_greater x); intros; split with (Rmax x0 (Un x + 1));
            clear H; intros; unfold EUn in H; elim H; clear H;
              intros; elim (H1 x2); clear H1; intro y.
    unfold ge in H0; generalize (H0 x2 (le_n x) y); clear H0; intro;
      rewrite <- H in H0; unfold R_dist in H0; elim (Rabs_def2 (Un x - x1) 1 H0);
        clear H0; intros; elim (Rmax_Rle x0 (Un x + 1) x1);
          intros; apply H4; clear H3 H4; right; clear H H0 y;
            apply (Rlt_le x1 (Un x + 1)); generalize (Rlt_minus (-1) (Un x - x1) H1);
              clear H1; intro; apply (Rminus_lt x1 (Un x + 1));
                cut (-1 - (Un x - x1) = x1 - (Un x + 1));
                  [ intro; rewrite H0 in H; assumption | ring ].
    generalize (H2 x2 y); clear H2 H0; intro; rewrite <- H in H0;
      elim (Rmax_Rle x0 (Un x + 1) x1); intros; clear H1;
        apply H2; left; assumption.
  Qed.

End sequence.

(*****************************************************************)
(**  *       Definition of Power Series and properties           *)
(*                                                               *)
(*****************************************************************)

Section Isequence.

(*********)
  Variable An : nat -> R.

(*********)
  Definition Pser (x l:R) : Prop := infinite_sum (fun n:nat => An n * x ^ n) l.

End Isequence.

Lemma GP_infinite :
  forall x:R, Rabs x < 1 -> Pser (fun n:nat => 1) x (/ (1 - x)).
Proof.
  intros; unfold Pser; unfold infinite_sum; intros;
    elim (Req_dec x 0).
  intros; exists 0%nat; intros; rewrite H1; rewrite Rminus_0_r; rewrite Rinv_1;
    cut (sum_f_R0 (fun n0:nat => 1 * 0 ^ n0) n = 1).
  intros; rewrite H3; rewrite R_dist_eq; auto.
  elim n; simpl.
  ring.
  intros; rewrite H3; ring.
  intro; cut (0 < eps * (Rabs (1 - x) * Rabs (/ x))).
  intro; elim (pow_lt_1_zero x H (eps * (Rabs (1 - x) * Rabs (/ x))) H2);
    intro N; intros; exists N; intros;
      cut
        (sum_f_R0 (fun n0:nat => 1 * x ^ n0) n = sum_f_R0 (fun n0:nat => x ^ n0) n).
  intros; rewrite H5;
    apply
      (Rmult_lt_reg_l (Rabs (1 - x))
        (R_dist (sum_f_R0 (fun n0:nat => x ^ n0) n) (/ (1 - x))) eps).
  apply Rabs_pos_lt.
  apply Rminus_eq_contra.
  apply Rlt_dichotomy_converse.
  right; unfold Rgt.
  apply (Rle_lt_trans x (Rabs x) 1).
  apply RRle_abs.
  assumption.
  unfold R_dist; rewrite <- Rabs_mult.
  rewrite Rmult_minus_distr_l.
  cut
    ((1 - x) * sum_f_R0 (fun n0:nat => x ^ n0) n =
      - (sum_f_R0 (fun n0:nat => x ^ n0) n * (x - 1))).
  intro; rewrite H6.
  rewrite GP_finite.
  rewrite Rinv_r.
  cut (- (x ^ (n + 1) - 1) - 1 = - x ^ (n + 1)).
  intro; rewrite H7.
  rewrite Rabs_Ropp; cut ((n + 1)%nat = S n); auto.
  intro H8; rewrite H8; simpl; rewrite Rabs_mult;
    apply
      (Rlt_le_trans (Rabs x * Rabs (x ^ n))
        (Rabs x * (eps * (Rabs (1 - x) * Rabs (/ x)))) (
          Rabs (1 - x) * eps)).
  apply Rmult_lt_compat_l.
  apply Rabs_pos_lt.
  assumption.
  auto.
  cut
    (Rabs x * (eps * (Rabs (1 - x) * Rabs (/ x))) =
      Rabs x * Rabs (/ x) * (eps * Rabs (1 - x))).
  clear H8; intros; rewrite H8; rewrite <- Rabs_mult; rewrite Rinv_r.
  rewrite Rabs_R1; cut (1 * (eps * Rabs (1 - x)) = Rabs (1 - x) * eps).
  intros; rewrite H9; unfold Rle; right; reflexivity.
  ring.
  assumption.
  ring.
  ring.
  ring.
  apply Rminus_eq_contra.
  apply Rlt_dichotomy_converse.
  right; unfold Rgt.
  apply (Rle_lt_trans x (Rabs x) 1).
  apply RRle_abs.
  assumption.
  ring; ring.
  elim n; simpl.
  ring.
  intros; rewrite H5.
  ring.
  apply Rmult_lt_0_compat.
  auto.
  apply Rmult_lt_0_compat.
  apply Rabs_pos_lt.
  apply Rminus_eq_contra.
  apply Rlt_dichotomy_converse.
  right; unfold Rgt.
  apply (Rle_lt_trans x (Rabs x) 1).
  apply RRle_abs.
  assumption.
  apply Rabs_pos_lt.
  apply Rinv_neq_0_compat.
  assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rsigma.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import PartSum.
Local Open Scope R_scope.

Set Implicit Arguments.

Section Sigma.

  Variable f : nat -> R.

  Definition sigma (low high:nat) : R :=
    sum_f_R0 (fun k:nat => f (low + k)) (high - low).

  Theorem sigma_split :
    forall low high k:nat,
      (low <= k)%nat ->
      (k < high)%nat -> sigma low high = sigma low k + sigma (S k) high.
  Proof.
    intros; induction  k as [| k Hreck].
    cut (low = 0%nat).
    intro; rewrite H1; unfold sigma; rewrite <- minus_n_n;
      rewrite <- minus_n_O; simpl; replace (high - 1)%nat with (pred high).
    apply (decomp_sum (fun k:nat => f k)).
    assumption.
    apply pred_of_minus.
    inversion H; reflexivity.
    cut ((low <= k)%nat \/ low = S k).
    intro; elim H1; intro.
    replace (sigma low (S k)) with (sigma low k + f (S k)).
    rewrite Rplus_assoc;
      replace (f (S k) + sigma (S (S k)) high) with (sigma (S k) high).
    apply Hreck.
    assumption.
    apply lt_trans with (S k); [ apply lt_n_Sn | assumption ].
    unfold sigma; replace (high - S (S k))%nat with (pred (high - S k)).
    pattern (S k) at 3; replace (S k) with (S k + 0)%nat;
      [ idtac | ring ].
    replace (sum_f_R0 (fun k0:nat => f (S (S k) + k0)) (pred (high - S k))) with
    (sum_f_R0 (fun k0:nat => f (S k + S k0)) (pred (high - S k))).
    apply (decomp_sum (fun i:nat => f (S k + i))).
    apply lt_minus_O_lt; assumption.
    apply sum_eq; intros; replace (S k + S i)%nat with (S (S k) + i)%nat.
    reflexivity.
    ring.
    replace (high - S (S k))%nat with (high - S k - 1)%nat.
    apply pred_of_minus.
    omega.
    unfold sigma; replace (S k - low)%nat with (S (k - low)).
    pattern (S k) at 1; replace (S k) with (low + S (k - low))%nat.
    symmetry ; apply (tech5 (fun i:nat => f (low + i))).
    omega.
    omega.
    rewrite <- H2; unfold sigma; rewrite <- minus_n_n; simpl;
      replace (high - S low)%nat with (pred (high - low)).
    replace (sum_f_R0 (fun k0:nat => f (S (low + k0))) (pred (high - low))) with
    (sum_f_R0 (fun k0:nat => f (low + S k0)) (pred (high - low))).
    apply (decomp_sum (fun k0:nat => f (low + k0))).
    apply lt_minus_O_lt.
    apply le_lt_trans with (S k); [ rewrite H2; apply le_n | assumption ].
    apply sum_eq; intros; replace (S (low + i)) with (low + S i)%nat.
    reflexivity.
    ring.
    omega.
    inversion H; [ right; reflexivity | left; assumption ].
  Qed.

  Theorem sigma_diff :
    forall low high k:nat,
      (low <= k)%nat ->
      (k < high)%nat -> sigma low high - sigma low k = sigma (S k) high.
  Proof.
    intros low high k H1 H2; symmetry ; rewrite (sigma_split H1 H2); ring.
  Qed.

  Theorem sigma_diff_neg :
    forall low high k:nat,
      (low <= k)%nat ->
      (k < high)%nat -> sigma low k - sigma low high = - sigma (S k) high.
  Proof.
    intros low high k H1 H2; rewrite (sigma_split H1 H2); ring.
  Qed.

  Theorem sigma_first :
    forall low high:nat,
      (low < high)%nat -> sigma low high = f low + sigma (S low) high.
  Proof.
    intros low high H1; generalize (lt_le_S low high H1); intro H2;
      generalize (lt_le_weak low high H1); intro H3;
        replace (f low) with (sigma low low).
    apply sigma_split.
    apply le_n.
    assumption.
    unfold sigma; rewrite <- minus_n_n.
    simpl.
    replace (low + 0)%nat with low; [ reflexivity | ring ].
  Qed.

  Theorem sigma_last :
    forall low high:nat,
      (low < high)%nat -> sigma low high = f high + sigma low (pred high).
  Proof.
    intros low high H1; generalize (lt_le_S low high H1); intro H2;
      generalize (lt_le_weak low high H1); intro H3;
        replace (f high) with (sigma high high).
    rewrite Rplus_comm; cut (high = S (pred high)).
    intro; pattern high at 3; rewrite H.
    apply sigma_split.
    apply le_S_n; rewrite <- H; apply lt_le_S; assumption.
    apply lt_pred_n_n; apply le_lt_trans with low; [ apply le_O_n | assumption ].
    apply S_pred with 0%nat; apply le_lt_trans with low;
      [ apply le_O_n | assumption ].
    unfold sigma; rewrite <- minus_n_n; simpl;
      replace (high + 0)%nat with high; [ reflexivity | ring ].
  Qed.

  Theorem sigma_eq_arg : forall low:nat, sigma low low = f low.
  Proof.
    intro; unfold sigma; rewrite <- minus_n_n.
    simpl; replace (low + 0)%nat with low; [ reflexivity | ring ].
  Qed.

End Sigma.


==> anc/HoTT/coq-HoTT/theories/Reals/Rsqrt_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Sumbool.
Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Ranalysis1.
Local Open Scope R_scope.

Fixpoint Dichotomy_lb (x y:R) (P:R -> bool) (N:nat) {struct N} : R :=
  match N with
    | O => x
    | S n =>
      let down := Dichotomy_lb x y P n in
        let up := Dichotomy_ub x y P n in
          let z := (down + up) / 2 in if P z then down else z
  end

  with Dichotomy_ub (x y:R) (P:R -> bool) (N:nat) {struct N} : R :=
    match N with
      | O => y
      | S n =>
        let down := Dichotomy_lb x y P n in
          let up := Dichotomy_ub x y P n in
            let z := (down + up) / 2 in if P z then z else up
    end.

Definition dicho_lb (x y:R) (P:R -> bool) (N:nat) : R := Dichotomy_lb x y P N.
Definition dicho_up (x y:R) (P:R -> bool) (N:nat) : R := Dichotomy_ub x y P N.

(**********)
Lemma dicho_comp :
  forall (x y:R) (P:R -> bool) (n:nat),
    x <= y -> dicho_lb x y P n <= dicho_up x y P n.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl; assumption.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  pattern 2 at 1; rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ].
  rewrite Rmult_1_r.
  rewrite double.
  apply Rplus_le_compat_l.
  assumption.
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ].
  rewrite Rmult_1_r.
  rewrite double.
  rewrite <- (Rplus_comm (Dichotomy_ub x y P n)).
  apply Rplus_le_compat_l.
  assumption.
Qed.

Lemma dicho_lb_growing :
  forall (x y:R) (P:R -> bool), x <= y -> Un_growing (dicho_lb x y P).
Proof.
  intros.
  unfold Un_growing.
  intro.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  right; reflexivity.
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  pattern 2 at 1; rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ].
  rewrite Rmult_1_r.
  rewrite double.
  apply Rplus_le_compat_l.
  replace (Dichotomy_ub x y P n) with (dicho_up x y P n);
  [ apply dicho_comp; assumption | reflexivity ].
Qed.

Lemma dicho_up_decreasing :
  forall (x y:R) (P:R -> bool), x <= y -> Un_decreasing (dicho_up x y P).
Proof.
  intros.
  unfold Un_decreasing.
  intro.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ idtac | discrR ].
  rewrite Rmult_1_r.
  rewrite double.
  replace (Dichotomy_ub x y P n) with (dicho_up x y P n);
  [ idtac | reflexivity ].
  replace (Dichotomy_lb x y P n) with (dicho_lb x y P n);
  [ idtac | reflexivity ].
  rewrite <- (Rplus_comm (dicho_up x y P n)).
  apply Rplus_le_compat_l.
  apply dicho_comp; assumption.
  right; reflexivity.
Qed.

Lemma dicho_lb_maj_y :
  forall (x y:R) (P:R -> bool), x <= y -> forall n:nat, dicho_lb x y P n <= y.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl; assumption.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  assumption.
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ rewrite Rmult_1_r | discrR ].
  rewrite double; apply Rplus_le_compat.
  assumption.
  pattern y at 2; replace y with (Dichotomy_ub x y P 0);
    [ idtac | reflexivity ].
  apply decreasing_prop.
  assert (H0 := dicho_up_decreasing x y P H).
  assumption.
  apply le_O_n.
Qed.

Lemma dicho_lb_maj :
  forall (x y:R) (P:R -> bool), x <= y -> has_ub (dicho_lb x y P).
Proof.
  intros.
  cut (forall n:nat, dicho_lb x y P n <= y).
  intro.
  unfold has_ub.
  unfold bound.
  exists y.
  unfold is_upper_bound.
  intros.
  elim H1; intros.
  rewrite H2; apply H0.
  apply dicho_lb_maj_y; assumption.
Qed.

Lemma dicho_up_min_x :
  forall (x y:R) (P:R -> bool), x <= y -> forall n:nat, x <= dicho_up x y P n.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl; assumption.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  unfold Rdiv; apply Rmult_le_reg_l with 2.
  prove_sup0.
  pattern 2 at 1; rewrite Rmult_comm.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym; [ rewrite Rmult_1_r | discrR ].
  rewrite double; apply Rplus_le_compat.
  pattern x at 1; replace x with (Dichotomy_lb x y P 0);
    [ idtac | reflexivity ].
  apply tech9.
  assert (H0 := dicho_lb_growing x y P H).
  assumption.
  apply le_O_n.
  assumption.
  assumption.
Qed.

Lemma dicho_up_min :
  forall (x y:R) (P:R -> bool), x <= y -> has_lb (dicho_up x y P).
Proof.
  intros.
  cut (forall n:nat, x <= dicho_up x y P n).
  intro.
  unfold has_lb.
  unfold bound.
  exists (- x).
  unfold is_upper_bound.
  intros.
  elim H1; intros.
  rewrite H2.
  unfold opp_seq.
  apply Ropp_le_contravar.
  apply H0.
  apply dicho_up_min_x; assumption.
Qed.

Lemma dicho_lb_cv :
  forall (x y:R) (P:R -> bool),
    x <= y -> { l:R | Un_cv (dicho_lb x y P) l }.
Proof.
  intros.
  apply growing_cv.
  apply dicho_lb_growing; assumption.
  apply dicho_lb_maj; assumption.
Qed.

Lemma dicho_up_cv :
  forall (x y:R) (P:R -> bool),
    x <= y -> { l:R | Un_cv (dicho_up x y P) l }.
Proof.
  intros.
  apply decreasing_cv.
  apply dicho_up_decreasing; assumption.
  apply dicho_up_min; assumption.
Qed.

Lemma dicho_lb_dicho_up :
  forall (x y:R) (P:R -> bool) (n:nat),
    x <= y -> dicho_up x y P n - dicho_lb x y P n = (y - x) / 2 ^ n.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl.
  unfold Rdiv; rewrite Rinv_1; ring.
  simpl.
  case (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)).
  unfold Rdiv.
  replace
  ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) * / 2 - Dichotomy_lb x y P n)
    with ((dicho_up x y P n - dicho_lb x y P n) / 2).
  unfold Rdiv; rewrite Hrecn.
  unfold Rdiv.
  rewrite Rinv_mult_distr.
  ring.
  discrR.
  apply pow_nonzero; discrR.
  pattern (Dichotomy_lb x y P n) at 2;
    rewrite (double_var (Dichotomy_lb x y P n));
      unfold dicho_up, dicho_lb, Rminus, Rdiv; ring.
  replace
  (Dichotomy_ub x y P n - (Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2)
    with ((dicho_up x y P n - dicho_lb x y P n) / 2).
  unfold Rdiv; rewrite Hrecn.
  unfold Rdiv.
  rewrite Rinv_mult_distr.
  ring.
  discrR.
  apply pow_nonzero; discrR.
  pattern (Dichotomy_ub x y P n) at 1;
    rewrite (double_var (Dichotomy_ub x y P n));
      unfold dicho_up, dicho_lb, Rminus, Rdiv; ring.
Qed.

Definition pow_2_n (n:nat) := 2 ^ n.

Lemma pow_2_n_neq_R0 : forall n:nat, pow_2_n n <> 0.
Proof.
  intro.
  unfold pow_2_n.
  apply pow_nonzero.
  discrR.
Qed.

Lemma pow_2_n_growing : Un_growing pow_2_n.
Proof.
  unfold Un_growing.
  intro.
  replace (S n) with (n + 1)%nat;
  [ unfold pow_2_n; rewrite pow_add | ring ].
  pattern (2 ^ n) at 1; rewrite <- Rmult_1_r.
  apply Rmult_le_compat_l.
  left; apply pow_lt; prove_sup0.
  simpl.
  rewrite Rmult_1_r.
  pattern 1 at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    apply Rlt_0_1.
Qed.

Lemma pow_2_n_infty : cv_infty pow_2_n.
Proof.
  cut (forall N:nat, INR N <= 2 ^ N).
  intros.
  unfold cv_infty.
  intro.
  case (total_order_T 0 M); intro.
  elim s; intro.
  set (N := up M).
  cut (0 <= N)%Z.
  intro.
  elim (IZN N H0); intros N0 H1.
  exists N0.
  intros.
  apply Rlt_le_trans with (INR N0).
  rewrite INR_IZR_INZ.
  rewrite <- H1.
  unfold N.
  assert (H3 := archimed M).
  elim H3; intros; assumption.
  apply Rle_trans with (pow_2_n N0).
  unfold pow_2_n; apply H.
  apply Rge_le.
  apply growing_prop.
  apply pow_2_n_growing.
  assumption.
  apply le_IZR.
  unfold N.
  simpl.
  assert (H0 := archimed M); elim H0; intros.
  left; apply Rlt_trans with M; assumption.
  exists 0%nat; intros.
  rewrite <- b.
  unfold pow_2_n; apply pow_lt; prove_sup0.
  exists 0%nat; intros.
  apply Rlt_trans with 0.
  assumption.
  unfold pow_2_n; apply pow_lt; prove_sup0.
  simple induction N.
  simpl.
  left; apply Rlt_0_1.
  intros.
  pattern (S n) at 2; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite S_INR; rewrite pow_add.
  simpl.
  rewrite Rmult_1_r.
  apply Rle_trans with (2 ^ n).
  rewrite <- (Rplus_comm 1).
  rewrite <- (Rmult_1_r (INR n)).
  apply (poly n 1).
  apply Rlt_0_1.
  pattern (2 ^ n) at 1; rewrite <- Rplus_0_r.
  rewrite <- (Rmult_comm 2).
  rewrite double.
  apply Rplus_le_compat_l.
  left; apply pow_lt; prove_sup0.
Qed.

Lemma cv_dicho :
  forall (x y l1 l2:R) (P:R -> bool),
    x <= y ->
    Un_cv (dicho_lb x y P) l1 -> Un_cv (dicho_up x y P) l2 -> l1 = l2.
Proof.
  intros.
  assert (H2 := CV_minus _ _ _ _ H0 H1).
  cut (Un_cv (fun i:nat => dicho_lb x y P i - dicho_up x y P i) 0).
  intro.
  assert (H4 := UL_sequence _ _ _ H2 H3).
  symmetry ; apply Rminus_diag_uniq_sym; assumption.
  unfold Un_cv; unfold R_dist.
  intros.
  assert (H4 := cv_infty_cv_R0 pow_2_n pow_2_n_neq_R0 pow_2_n_infty).
  case (total_order_T x y); intro.
  elim s; intro.
  unfold Un_cv in H4; unfold R_dist in H4.
  cut (0 < y - x).
  intro Hyp.
  cut (0 < eps / (y - x)).
  intro.
  elim (H4 (eps / (y - x)) H5); intros N H6.
  exists N; intros.
  replace (dicho_lb x y P n - dicho_up x y P n - 0) with
  (dicho_lb x y P n - dicho_up x y P n); [ idtac | ring ].
  rewrite <- Rabs_Ropp.
  rewrite Ropp_minus_distr'.
  rewrite dicho_lb_dicho_up.
  unfold Rdiv; rewrite Rabs_mult.
  rewrite (Rabs_right (y - x)).
  apply Rmult_lt_reg_l with (/ (y - x)).
  apply Rinv_0_lt_compat; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (/ 2 ^ n) with (/ 2 ^ n - 0);
  [ unfold pow_2_n, Rdiv in H6; rewrite <- (Rmult_comm eps); apply H6;
    assumption
    | ring ].
  red; intro; rewrite H8 in Hyp; elim (Rlt_irrefl _ Hyp).
  apply Rle_ge.
  apply Rplus_le_reg_l with x; rewrite Rplus_0_r.
  replace (x + (y - x)) with y; [ assumption | ring ].
  assumption.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; assumption ].
  apply Rplus_lt_reg_r with x; rewrite Rplus_0_r.
  replace (x + (y - x)) with y; [ assumption | ring ].
  exists 0%nat; intros.
  replace (dicho_lb x y P n - dicho_up x y P n - 0) with
  (dicho_lb x y P n - dicho_up x y P n); [ idtac | ring ].
  rewrite <- Rabs_Ropp.
  rewrite Ropp_minus_distr'.
  rewrite dicho_lb_dicho_up.
  rewrite b.
  unfold Rminus, Rdiv; rewrite Rplus_opp_r; rewrite Rmult_0_l;
    rewrite Rabs_R0; assumption.
  assumption.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H r)).
Qed.

Definition cond_positivity (x:R) : bool :=
  match Rle_dec 0 x with
    | left _ => true
    | right _ => false
  end.

(** Sequential caracterisation of continuity *)
Lemma continuity_seq :
  forall (f:R -> R) (Un:nat -> R) (l:R),
    continuity_pt f l -> Un_cv Un l -> Un_cv (fun i:nat => f (Un i)) (f l).
Proof.
  unfold continuity_pt, Un_cv; unfold continue_in.
  unfold limit1_in.
  unfold limit_in.
  unfold dist.
  simpl.
  unfold R_dist.
  intros.
  elim (H eps H1); intros alp H2.
  elim H2; intros.
  elim (H0 alp H3); intros N H5.
  exists N; intros.
  case (Req_dec (Un n) l); intro.
  rewrite H7; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    assumption.
  apply H4.
  split.
  unfold D_x, no_cond.
  split.
  trivial.
  apply (not_eq_sym (A:=R)); assumption.
  apply H5; assumption.
Qed.

Lemma dicho_lb_car :
  forall (x y:R) (P:R -> bool) (n:nat),
    P x = false -> P (dicho_lb x y P n) = false.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl.
  assumption.
  simpl.
  assert
    (X :=
      sumbool_of_bool (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2))).
  elim X; intro.
  rewrite a.
  unfold dicho_lb in Hrecn; assumption.
  rewrite b.
  assumption.
Qed.

Lemma dicho_up_car :
  forall (x y:R) (P:R -> bool) (n:nat),
    P y = true -> P (dicho_up x y P n) = true.
Proof.
  intros.
  induction  n as [| n Hrecn].
  simpl.
  assumption.
  simpl.
  assert
    (X :=
      sumbool_of_bool (P ((Dichotomy_lb x y P n + Dichotomy_ub x y P n) / 2))).
  elim X; intro.
  rewrite a.
  unfold dicho_lb in Hrecn; assumption.
  rewrite b.
  assumption.
Qed.

(** Intermediate Value Theorem *)
Lemma IVT :
  forall (f:R -> R) (x y:R),
    continuity f ->
    x < y -> f x < 0 -> 0 < f y -> { z:R | x <= z <= y /\ f z = 0 }.
Proof.
  intros.
  cut (x <= y).
  intro.
  generalize (dicho_lb_cv x y (fun z:R => cond_positivity (f z)) H3).
  generalize (dicho_up_cv x y (fun z:R => cond_positivity (f z)) H3).
  intros X X0.
  elim X; intros.
  elim X0; intros.
  assert (H4 := cv_dicho _ _ _ _ _ H3 p0 p).
  rewrite H4 in p0.
  exists x0.
  split.
  split.
  apply Rle_trans with (dicho_lb x y (fun z:R => cond_positivity (f z)) 0).
  simpl.
  right; reflexivity.
  apply growing_ineq.
  apply dicho_lb_growing; assumption.
  assumption.
  apply Rle_trans with (dicho_up x y (fun z:R => cond_positivity (f z)) 0).
  apply decreasing_ineq.
  apply dicho_up_decreasing; assumption.
  assumption.
  right; reflexivity.
  2: left; assumption.
  set (Vn := fun n:nat => dicho_lb x y (fun z:R => cond_positivity (f z)) n).
  set (Wn := fun n:nat => dicho_up x y (fun z:R => cond_positivity (f z)) n).
  cut ((forall n:nat, f (Vn n) <= 0) -> f x0 <= 0).
  cut ((forall n:nat, 0 <= f (Wn n)) -> 0 <= f x0).
  intros.
  cut (forall n:nat, f (Vn n) <= 0).
  cut (forall n:nat, 0 <= f (Wn n)).
  intros.
  assert (H9 := H6 H8).
  assert (H10 := H5 H7).
  apply Rle_antisym; assumption.
  intro.
  unfold Wn.
  cut (forall z:R, cond_positivity z = true <-> 0 <= z).
  intro.
  assert (H8 := dicho_up_car x y (fun z:R => cond_positivity (f z)) n).
  elim (H7 (f (dicho_up x y (fun z:R => cond_positivity (f z)) n))); intros.
  apply H9.
  apply H8.
  elim (H7 (f y)); intros.
  apply H12.
  left; assumption.
  intro.
  unfold cond_positivity.
  case (Rle_dec 0 z); intro.
  split.
  intro; assumption.
  intro; reflexivity.
  split.
  intro feqt;discriminate feqt.
  intro.
  elim n0; assumption.
  unfold Vn.
  cut (forall z:R, cond_positivity z = false <-> z < 0).
  intros.
  assert (H8 := dicho_lb_car x y (fun z:R => cond_positivity (f z)) n).
  left.
  elim (H7 (f (dicho_lb x y (fun z:R => cond_positivity (f z)) n))); intros.
  apply H9.
  apply H8.
  elim (H7 (f x)); intros.
  apply H12.
  assumption.
  intro.
  unfold cond_positivity.
  case (Rle_dec 0 z); intro.
  split.
  intro feqt; discriminate feqt.
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H7)).
  split.
  intro; auto with real.
  intro; reflexivity.
  cut (Un_cv Wn x0).
  intros.
  assert (H7 := continuity_seq f Wn x0 (H x0) H5).
  case (total_order_T 0 (f x0)); intro.
  elim s; intro.
  left; assumption.
  rewrite <- b; right; reflexivity.
  unfold Un_cv in H7; unfold R_dist in H7.
  cut (0 < - f x0).
  intro.
  elim (H7 (- f x0) H8); intros.
  cut (x2 >= x2)%nat; [ intro | unfold ge; apply le_n ].
  assert (H11 := H9 x2 H10).
  rewrite Rabs_right in H11.
  pattern (- f x0) at 1 in H11; rewrite <- Rplus_0_r in H11.
  unfold Rminus in H11; rewrite (Rplus_comm (f (Wn x2))) in H11.
  assert (H12 := Rplus_lt_reg_r _ _ _ H11).
  assert (H13 := H6 x2).
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H13 H12)).
  apply Rle_ge; left; unfold Rminus; apply Rplus_le_lt_0_compat.
  apply H6.
  exact H8.
  apply Ropp_0_gt_lt_contravar; assumption.
  unfold Wn; assumption.
  cut (Un_cv Vn x0).
  intros.
  assert (H7 := continuity_seq f Vn x0 (H x0) H5).
  case (total_order_T 0 (f x0)); intro.
  elim s; intro.
  unfold Un_cv in H7; unfold R_dist in H7.
  elim (H7 (f x0) a); intros.
  cut (x2 >= x2)%nat; [ intro | unfold ge; apply le_n ].
  assert (H10 := H8 x2 H9).
  rewrite Rabs_left in H10.
  pattern (f x0) at 2 in H10; rewrite <- Rplus_0_r in H10.
  rewrite Ropp_minus_distr' in H10.
  unfold Rminus in H10.
  assert (H11 := Rplus_lt_reg_r _ _ _ H10).
  assert (H12 := H6 x2).
  cut (0 < f (Vn x2)).
  intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H13 H12)).
  rewrite <- (Ropp_involutive (f (Vn x2))).
  apply Ropp_0_gt_lt_contravar; assumption.
  apply Rplus_lt_reg_r with (f x0 - f (Vn x2)).
  rewrite Rplus_0_r; replace (f x0 - f (Vn x2) + (f (Vn x2) - f x0)) with 0;
    [ unfold Rminus; apply Rplus_lt_le_0_compat | ring ].
  assumption.
  apply Ropp_0_ge_le_contravar; apply Rle_ge; apply H6.
  right; rewrite <- b; reflexivity.
  left; assumption.
  unfold Vn; assumption.
Qed.

Lemma IVT_cor :
  forall (f:R -> R) (x y:R),
    continuity f ->
    x <= y -> f x * f y <= 0 -> { z:R | x <= z <= y /\ f z = 0 }.
Proof.
  intros.
  case (total_order_T 0 (f x)); intro.
  case (total_order_T 0 (f y)); intro.
  elim s; intro.
  elim s0; intro.
  cut (0 < f x * f y);
    [ intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H1 H2))
      | apply Rmult_lt_0_compat; assumption ].
  exists y.
  split.
  split; [ assumption | right; reflexivity ].
  symmetry ; exact b.
  exists x.
  split.
  split; [ right; reflexivity | assumption ].
  symmetry ; exact b.
  elim s; intro.
  cut (x < y).
  intro.
  assert (H3 := IVT (- f)%F x y (continuity_opp f H) H2).
  cut ((- f)%F x < 0).
  cut (0 < (- f)%F y).
  intros.
  elim (H3 H5 H4); intros.
  exists x0.
  elim p; intros.
  split.
  assumption.
  unfold opp_fct in H7.
  rewrite <- (Ropp_involutive (f x0)).
  apply Ropp_eq_0_compat; assumption.
  unfold opp_fct; apply Ropp_0_gt_lt_contravar; assumption.
  unfold opp_fct.
  apply Rplus_lt_reg_r with (f x); rewrite Rplus_opp_r; rewrite Rplus_0_r;
    assumption.
  inversion H0.
  assumption.
  rewrite H2 in a.
  elim (Rlt_irrefl _ (Rlt_trans _ _ _ r a)).
  exists x.
  split.
  split; [ right; reflexivity | assumption ].
  symmetry ; assumption.
  case (total_order_T 0 (f y)); intro.
  elim s; intro.
  cut (x < y).
  intro.
  apply IVT; assumption.
  inversion H0.
  assumption.
  rewrite H2 in r.
  elim (Rlt_irrefl _ (Rlt_trans _ _ _ r a)).
  exists y.
  split.
  split; [ assumption | right; reflexivity ].
  symmetry ; assumption.
  cut (0 < f x * f y).
  intro.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H2 H1)).
  rewrite <- Rmult_opp_opp; apply Rmult_lt_0_compat;
    apply Ropp_0_gt_lt_contravar; assumption.
Qed.

(** We can now define the square root function as the reciprocal
   transformation of the square root function *)
Lemma Rsqrt_exists :
  forall y:R, 0 <= y -> { z:R | 0 <= z /\ y = Rsqr z }.
Proof.
  intros.
  set (f := fun x:R => Rsqr x - y).
  cut (f 0 <= 0).
  intro.
  cut (continuity f).
  intro.
  case (total_order_T y 1); intro.
  elim s; intro.
  cut (0 <= f 1).
  intro.
  cut (f 0 * f 1 <= 0).
  intro.
  assert (X := IVT_cor f 0 1 H1 (Rlt_le _ _ Rlt_0_1) H3).
  elim X; intros t H4.
  exists t.
  elim H4; intros.
  split.
  elim H5; intros; assumption.
  unfold f in H6.
  apply Rminus_diag_uniq_sym; exact H6.
  rewrite Rmult_comm; pattern 0 at 2; rewrite <- (Rmult_0_r (f 1)).
  apply Rmult_le_compat_l; assumption.
  unfold f.
  rewrite Rsqr_1.
  apply Rplus_le_reg_l with y.
  rewrite Rplus_0_r; rewrite Rplus_comm; unfold Rminus;
    rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r;
      left; assumption.
  exists 1.
  split.
  left; apply Rlt_0_1.
  rewrite b; symmetry ; apply Rsqr_1.
  cut (0 <= f y).
  intro.
  cut (f 0 * f y <= 0).
  intro.
  assert (X := IVT_cor f 0 y H1 H H3).
  elim X; intros t H4.
  exists t.
  elim H4; intros.
  split.
  elim H5; intros; assumption.
  unfold f in H6.
  apply Rminus_diag_uniq_sym; exact H6.
  rewrite Rmult_comm; pattern 0 at 2; rewrite <- (Rmult_0_r (f y)).
  apply Rmult_le_compat_l; assumption.
  unfold f.
  apply Rplus_le_reg_l with y.
  rewrite Rplus_0_r; rewrite Rplus_comm; unfold Rminus;
    rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r.
  pattern y at 1; rewrite <- Rmult_1_r.
  unfold Rsqr; apply Rmult_le_compat_l.
  assumption.
  left; exact r.
  replace f with (Rsqr - fct_cte y)%F.
  apply continuity_minus.
  apply derivable_continuous; apply derivable_Rsqr.
  apply derivable_continuous; apply derivable_const.
  reflexivity.
  unfold f; rewrite Rsqr_0.
  unfold Rminus; rewrite Rplus_0_l.
  apply Rge_le.
  apply Ropp_0_le_ge_contravar; assumption.
Qed.

(* Definition of the square root: R+->R *)
Definition Rsqrt (y:nonnegreal) : R :=
  let (a,_) := Rsqrt_exists (nonneg y) (cond_nonneg y) in a.

(**********)
Lemma Rsqrt_positivity : forall x:nonnegreal, 0 <= Rsqrt x.
Proof.
  intro.
  assert (X := Rsqrt_exists (nonneg x) (cond_nonneg x)).
  elim X; intros.
  cut (x0 = Rsqrt x).
  intros.
  elim p; intros.
  rewrite H in H0; assumption.
  unfold Rsqrt.
  case (Rsqrt_exists x (cond_nonneg x)).
  intros.
  elim p; elim a; intros.
  apply Rsqr_inj.
  assumption.
  assumption.
  rewrite <- H0; rewrite <- H2; reflexivity.
Qed.

(**********)
Lemma Rsqrt_Rsqrt : forall x:nonnegreal, Rsqrt x * Rsqrt x = x.
Proof.
  intros.
  assert (X := Rsqrt_exists (nonneg x) (cond_nonneg x)).
  elim X; intros.
  cut (x0 = Rsqrt x).
  intros.
  rewrite <- H.
  elim p; intros.
  rewrite H1; reflexivity.
  unfold Rsqrt.
  case (Rsqrt_exists x (cond_nonneg x)).
  intros.
  elim p; elim a; intros.
  apply Rsqr_inj.
  assumption.
  assumption.
  rewrite <- H0; rewrite <- H2; reflexivity.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtopology.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis1.
Require Import RList.
Require Import Classical_Prop.
Require Import Classical_Pred_Type.
Local Open Scope R_scope.

(** * General definitions and propositions *)

Definition included (D1 D2:R -> Prop) : Prop := forall x:R, D1 x -> D2 x.
Definition disc (x:R) (delta:posreal) (y:R) : Prop := Rabs (y - x) < delta.
Definition neighbourhood (V:R -> Prop) (x:R) : Prop :=
  exists delta : posreal, included (disc x delta) V.
Definition open_set (D:R -> Prop) : Prop :=
  forall x:R, D x -> neighbourhood D x.
Definition complementary (D:R -> Prop) (c:R) : Prop := ~ D c.
Definition closed_set (D:R -> Prop) : Prop := open_set (complementary D).
Definition intersection_domain (D1 D2:R -> Prop) (c:R) : Prop := D1 c /\ D2 c.
Definition union_domain (D1 D2:R -> Prop) (c:R) : Prop := D1 c \/ D2 c.
Definition interior (D:R -> Prop) (x:R) : Prop := neighbourhood D x.

Lemma interior_P1 : forall D:R -> Prop, included (interior D) D.
Proof.
  intros; unfold included; unfold interior; intros;
    unfold neighbourhood in H; elim H; intros; unfold included in H0;
      apply H0; unfold disc; unfold Rminus;
        rewrite Rplus_opp_r; rewrite Rabs_R0; apply (cond_pos x0).
Qed.

Lemma interior_P2 : forall D:R -> Prop, open_set D -> included D (interior D).
Proof.
  intros; unfold open_set in H; unfold included; intros;
    assert (H1 := H _ H0); unfold interior; apply H1.
Qed.

Definition point_adherent (D:R -> Prop) (x:R) : Prop :=
  forall V:R -> Prop,
    neighbourhood V x ->  exists y : R, intersection_domain V D y.
Definition adherence (D:R -> Prop) (x:R) : Prop := point_adherent D x.

Lemma adherence_P1 : forall D:R -> Prop, included D (adherence D).
Proof.
  intro; unfold included; intros; unfold adherence;
    unfold point_adherent; intros; exists x;
      unfold intersection_domain; split.
  unfold neighbourhood in H0; elim H0; intros; unfold included in H1; apply H1;
    unfold disc; unfold Rminus; rewrite Rplus_opp_r;
      rewrite Rabs_R0; apply (cond_pos x0).
  apply H.
Qed.

Lemma included_trans :
  forall D1 D2 D3:R -> Prop,
    included D1 D2 -> included D2 D3 -> included D1 D3.
Proof.
  unfold included; intros; apply H0; apply H; apply H1.
Qed.

Lemma interior_P3 : forall D:R -> Prop, open_set (interior D).
Proof.
  intro; unfold open_set, interior; unfold neighbourhood;
    intros; elim H; intros.
  exists x0; unfold included; intros.
  set (del := x0 - Rabs (x - x1)).
  cut (0 < del).
  intro; exists (mkposreal del H2); intros.
  cut (included (disc x1 (mkposreal del H2)) (disc x x0)).
  intro; assert (H5 := included_trans _ _ _ H4 H0).
  apply H5; apply H3.
  unfold included; unfold disc; intros.
  apply Rle_lt_trans with (Rabs (x3 - x1) + Rabs (x1 - x)).
  replace (x3 - x) with (x3 - x1 + (x1 - x)); [ apply Rabs_triang | ring ].
  replace (pos x0) with (del + Rabs (x1 - x)).
  do 2 rewrite <- (Rplus_comm (Rabs (x1 - x))); apply Rplus_lt_compat_l;
    apply H4.
  unfold del; rewrite <- (Rabs_Ropp (x - x1)); rewrite Ropp_minus_distr;
    ring.
  unfold del; apply Rplus_lt_reg_r with (Rabs (x - x1));
    rewrite Rplus_0_r;
      replace (Rabs (x - x1) + (x0 - Rabs (x - x1))) with (pos x0);
      [ idtac | ring ].
  unfold disc in H1; rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H1.
Qed.

Lemma complementary_P1 :
  forall D:R -> Prop,
    ~ (exists y : R, intersection_domain D (complementary D) y).
Proof.
  intro; red; intro; elim H; intros;
    unfold intersection_domain, complementary in H0; elim H0;
      intros; elim H2; assumption.
Qed.

Lemma adherence_P2 :
  forall D:R -> Prop, closed_set D -> included (adherence D) D.
Proof.
  unfold closed_set; unfold open_set, complementary; intros;
    unfold included, adherence; intros; assert (H1 := classic (D x));
      elim H1; intro.
  assumption.
  assert (H3 := H _ H2); assert (H4 := H0 _ H3); elim H4; intros;
    unfold intersection_domain in H5; elim H5; intros;
      elim H6; assumption.
Qed.

Lemma adherence_P3 : forall D:R -> Prop, closed_set (adherence D).
Proof.
  intro; unfold closed_set, adherence;
    unfold open_set, complementary, point_adherent;
      intros;
        set
          (P :=
            fun V:R -> Prop =>
              neighbourhood V x ->  exists y : R, intersection_domain V D y);
          assert (H0 := not_all_ex_not _ P H); elim H0; intros V0 H1;
            unfold P in H1; assert (H2 := imply_to_and _ _ H1);
              unfold neighbourhood; elim H2; intros; unfold neighbourhood in H3;
                elim H3; intros; exists x0; unfold included;
                  intros; red; intro.
  assert (H8 := H7 V0);
    cut (exists delta : posreal, (forall x:R, disc x1 delta x -> V0 x)).
  intro; assert (H10 := H8 H9); elim H4; assumption.
  cut (0 < x0 - Rabs (x - x1)).
  intro; set (del := mkposreal _ H9); exists del; intros;
    unfold included in H5; apply H5; unfold disc;
      apply Rle_lt_trans with (Rabs (x2 - x1) + Rabs (x1 - x)).
  replace (x2 - x) with (x2 - x1 + (x1 - x)); [ apply Rabs_triang | ring ].
  replace (pos x0) with (del + Rabs (x1 - x)).
  do 2 rewrite <- (Rplus_comm (Rabs (x1 - x))); apply Rplus_lt_compat_l;
    apply H10.
  unfold del; simpl; rewrite <- (Rabs_Ropp (x - x1));
    rewrite Ropp_minus_distr; ring.
  apply Rplus_lt_reg_r with (Rabs (x - x1)); rewrite Rplus_0_r;
    replace (Rabs (x - x1) + (x0 - Rabs (x - x1))) with (pos x0);
    [ rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H6 | ring ].
Qed.

Definition eq_Dom (D1 D2:R -> Prop) : Prop :=
  included D1 D2 /\ included D2 D1.

Infix "=_D" := eq_Dom (at level 70, no associativity).

Lemma open_set_P1 : forall D:R -> Prop, open_set D <-> D =_D interior D.
Proof.
  intro; split.
  intro; unfold eq_Dom; split.
  apply interior_P2; assumption.
  apply interior_P1.
  intro; unfold eq_Dom in H; elim H; clear H; intros; unfold open_set;
    intros; unfold included, interior in H; unfold included in H0;
      apply (H _ H1).
Qed.

Lemma closed_set_P1 : forall D:R -> Prop, closed_set D <-> D =_D adherence D.
Proof.
  intro; split.
  intro; unfold eq_Dom; split.
  apply adherence_P1.
  apply adherence_P2; assumption.
  unfold eq_Dom; unfold included; intros;
    assert (H0 := adherence_P3 D); unfold closed_set in H0;
      unfold closed_set; unfold open_set;
        unfold open_set in H0; intros; assert (H2 : complementary (adherence D) x).
  unfold complementary; unfold complementary in H1; red; intro;
    elim H; clear H; intros _ H; elim H1; apply (H _ H2).
  assert (H3 := H0 _ H2); unfold neighbourhood;
    unfold neighbourhood in H3; elim H3; intros; exists x0;
      unfold included; unfold included in H4; intros;
        assert (H6 := H4 _ H5); unfold complementary in H6;
          unfold complementary; red; intro;
            elim H; clear H; intros H _; elim H6; apply (H _ H7).
Qed.

Lemma neighbourhood_P1 :
  forall (D1 D2:R -> Prop) (x:R),
    included D1 D2 -> neighbourhood D1 x -> neighbourhood D2 x.
Proof.
  unfold included, neighbourhood; intros; elim H0; intros; exists x0;
    intros; unfold included; unfold included in H1;
      intros; apply (H _ (H1 _ H2)).
Qed.

Lemma open_set_P2 :
  forall D1 D2:R -> Prop,
    open_set D1 -> open_set D2 -> open_set (union_domain D1 D2).
Proof.
  unfold open_set; intros; unfold union_domain in H1; elim H1; intro.
  apply neighbourhood_P1 with D1.
  unfold included, union_domain; tauto.
  apply H; assumption.
  apply neighbourhood_P1 with D2.
  unfold included, union_domain; tauto.
  apply H0; assumption.
Qed.

Lemma open_set_P3 :
  forall D1 D2:R -> Prop,
    open_set D1 -> open_set D2 -> open_set (intersection_domain D1 D2).
Proof.
  unfold open_set; intros; unfold intersection_domain in H1; elim H1;
    intros.
  assert (H4 := H _ H2); assert (H5 := H0 _ H3);
    unfold intersection_domain; unfold neighbourhood in H4, H5;
      elim H4; clear H; intros del1 H; elim H5; clear H0;
        intros del2 H0; cut (0 < Rmin del1 del2).
  intro; set (del := mkposreal _ H6).
  exists del; unfold included; intros; unfold included in H, H0;
    unfold disc in H, H0, H7.
  split.
  apply H; apply Rlt_le_trans with (pos del).
  apply H7.
  unfold del; simpl; apply Rmin_l.
  apply H0; apply Rlt_le_trans with (pos del).
  apply H7.
  unfold del; simpl; apply Rmin_r.
  unfold Rmin; case (Rle_dec del1 del2); intro.
  apply (cond_pos del1).
  apply (cond_pos del2).
Qed.

Lemma open_set_P4 : open_set (fun x:R => False).
Proof.
  unfold open_set; intros; elim H.
Qed.

Lemma open_set_P5 : open_set (fun x:R => True).
Proof.
  unfold open_set; intros; unfold neighbourhood.
  exists (mkposreal 1 Rlt_0_1); unfold included; intros; trivial.
Qed.

Lemma disc_P1 : forall (x:R) (del:posreal), open_set (disc x del).
Proof.
  intros; assert (H := open_set_P1 (disc x del)).
  elim H; intros; apply H1.
  unfold eq_Dom; split.
  unfold included, interior, disc; intros;
    cut (0 < del - Rabs (x - x0)).
  intro; set (del2 := mkposreal _ H3).
  exists del2; unfold included; intros.
  apply Rle_lt_trans with (Rabs (x1 - x0) + Rabs (x0 - x)).
  replace (x1 - x) with (x1 - x0 + (x0 - x)); [ apply Rabs_triang | ring ].
  replace (pos del) with (del2 + Rabs (x0 - x)).
  do 2 rewrite <- (Rplus_comm (Rabs (x0 - x))); apply Rplus_lt_compat_l.
  apply H4.
  unfold del2; simpl; rewrite <- (Rabs_Ropp (x - x0));
    rewrite Ropp_minus_distr; ring.
  apply Rplus_lt_reg_r with (Rabs (x - x0)); rewrite Rplus_0_r;
    replace (Rabs (x - x0) + (del - Rabs (x - x0))) with (pos del);
    [ rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H2 | ring ].
  apply interior_P1.
Qed.

Lemma continuity_P1 :
  forall (f:R -> R) (x:R),
    continuity_pt f x <->
    (forall W:R -> Prop,
      neighbourhood W (f x) ->
      exists V : R -> Prop,
        neighbourhood V x /\ (forall y:R, V y -> W (f y))).
Proof.
  intros; split.
  intros; unfold neighbourhood in H0.
  elim H0; intros del1 H1.
  unfold continuity_pt in H; unfold continue_in in H; unfold limit1_in in H;
    unfold limit_in in H; simpl in H; unfold R_dist in H.
  assert (H2 := H del1 (cond_pos del1)).
  elim H2; intros del2 H3.
  elim H3; intros.
  exists (disc x (mkposreal del2 H4)).
  intros; unfold included in H1; split.
  unfold neighbourhood, disc.
  exists (mkposreal del2 H4).
  unfold included; intros; assumption.
  intros; apply H1; unfold disc; case (Req_dec y x); intro.
  rewrite H7; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply (cond_pos del1).
  apply H5; split.
  unfold D_x, no_cond; split.
  trivial.
  apply (not_eq_sym (A:=R)); apply H7.
  unfold disc in H6; apply H6.
  intros; unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      intros.
  assert (H1 := H (disc (f x) (mkposreal eps H0))).
  cut (neighbourhood (disc (f x) (mkposreal eps H0)) (f x)).
  intro; assert (H3 := H1 H2).
  elim H3; intros D H4; elim H4; intros; unfold neighbourhood in H5; elim H5;
    intros del1 H7.
  exists (pos del1); split.
  apply (cond_pos del1).
  intros; elim H8; intros; simpl in H10; unfold R_dist in H10; simpl;
    unfold R_dist; apply (H6 _ (H7 _ H10)).
  unfold neighbourhood, disc; exists (mkposreal eps H0);
    unfold included; intros; assumption.
Qed.

Definition image_rec (f:R -> R) (D:R -> Prop) (x:R) : Prop := D (f x).

(**********)
Lemma continuity_P2 :
  forall (f:R -> R) (D:R -> Prop),
    continuity f -> open_set D -> open_set (image_rec f D).
Proof.
  intros; unfold open_set in H0; unfold open_set; intros;
    assert (H2 := continuity_P1 f x); elim H2; intros H3 _;
      assert (H4 := H3 (H x)); unfold neighbourhood, image_rec;
        unfold image_rec in H1; assert (H5 := H4 D (H0 (f x) H1));
          elim H5; intros V0 H6; elim H6; intros; unfold neighbourhood in H7;
            elim H7; intros del H9; exists del; unfold included in H9;
              unfold included; intros; apply (H8 _ (H9 _ H10)).
Qed.

(**********)
Lemma continuity_P3 :
  forall f:R -> R,
    continuity f <->
    (forall D:R -> Prop, open_set D -> open_set (image_rec f D)).
Proof.
  intros; split.
  intros; apply continuity_P2; assumption.
  intros; unfold continuity; unfold continuity_pt;
    unfold continue_in; unfold limit1_in;
      unfold limit_in; simpl; unfold R_dist;
        intros; cut (open_set (disc (f x) (mkposreal _ H0))).
  intro; assert (H2 := H _ H1).
  unfold open_set, image_rec in H2; cut (disc (f x) (mkposreal _ H0) (f x)).
  intro; assert (H4 := H2 _ H3).
  unfold neighbourhood in H4; elim H4; intros del H5.
  exists (pos del); split.
  apply (cond_pos del).
  intros; unfold included in H5; apply H5; elim H6; intros; apply H8.
  unfold disc; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; apply H0.
  apply disc_P1.
Qed.

(**********)
Theorem Rsepare :
  forall x y:R,
    x <> y ->
    exists V : R -> Prop,
      (exists W : R -> Prop,
        neighbourhood V x /\
        neighbourhood W y /\ ~ (exists y : R, intersection_domain V W y)).
Proof.
  intros x y Hsep; set (D := Rabs (x - y)).
  cut (0 < D / 2).
  intro; exists (disc x (mkposreal _ H)).
  exists (disc y (mkposreal _ H)); split.
  unfold neighbourhood; exists (mkposreal _ H); unfold included;
    tauto.
  split.
  unfold neighbourhood; exists (mkposreal _ H); unfold included;
    tauto.
  red; intro; elim H0; intros; unfold intersection_domain in H1;
    elim H1; intros.
  cut (D < D).
  intro; elim (Rlt_irrefl _ H4).
  change (Rabs (x - y) < D);
    apply Rle_lt_trans with (Rabs (x - x0) + Rabs (x0 - y)).
  replace (x - y) with (x - x0 + (x0 - y)); [ apply Rabs_triang | ring ].
  rewrite (double_var D); apply Rplus_lt_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H2.
  apply H3.
  unfold Rdiv; apply Rmult_lt_0_compat.
  unfold D; apply Rabs_pos_lt; apply (Rminus_eq_contra _ _ Hsep).
  apply Rinv_0_lt_compat; prove_sup0.
Qed.

Record family : Type := mkfamily
  {ind : R -> Prop;
    f :> R -> R -> Prop;
    cond_fam : forall x:R, (exists y : R, f x y) -> ind x}.

Definition family_open_set (f:family) : Prop := forall x:R, open_set (f x).

Definition domain_finite (D:R -> Prop) : Prop :=
  exists l : Rlist, (forall x:R, D x <-> In x l).

Definition family_finite (f:family) : Prop := domain_finite (ind f).

Definition covering (D:R -> Prop) (f:family) : Prop :=
  forall x:R, D x ->  exists y : R, f y x.

Definition covering_open_set (D:R -> Prop) (f:family) : Prop :=
  covering D f /\ family_open_set f.

Definition covering_finite (D:R -> Prop) (f:family) : Prop :=
  covering D f /\ family_finite f.

Lemma restriction_family :
  forall (f:family) (D:R -> Prop) (x:R),
    (exists y : R, (fun z1 z2:R => f z1 z2 /\ D z1) x y) ->
    intersection_domain (ind f) D x.
Proof.
  intros; elim H; intros; unfold intersection_domain; elim H0; intros;
    split.
  apply (cond_fam f0); exists x0; assumption.
  assumption.
Qed.

Definition subfamily (f:family) (D:R -> Prop) : family :=
  mkfamily (intersection_domain (ind f) D) (fun x y:R => f x y /\ D x)
  (restriction_family f D).

Definition compact (X:R -> Prop) : Prop :=
  forall f:family,
    covering_open_set X f ->
    exists D : R -> Prop, covering_finite X (subfamily f D).

(**********)
Lemma family_P1 :
  forall (f:family) (D:R -> Prop),
    family_open_set f -> family_open_set (subfamily f D).
Proof.
  unfold family_open_set; intros; unfold subfamily;
    simpl; assert (H0 := classic (D x)).
  elim H0; intro.
  cut (open_set (f0 x) -> open_set (fun y:R => f0 x y /\ D x)).
  intro; apply H2; apply H.
  unfold open_set; unfold neighbourhood; intros; elim H3;
    intros; assert (H6 := H2 _ H4); elim H6; intros; exists x1;
      unfold included; intros; split.
  apply (H7 _ H8).
  assumption.
  cut (open_set (fun y:R => False) -> open_set (fun y:R => f0 x y /\ D x)).
  intro; apply H2; apply open_set_P4.
  unfold open_set; unfold neighbourhood; intros; elim H3;
    intros; elim H1; assumption.
Qed.

Definition bounded (D:R -> Prop) : Prop :=
  exists m : R, (exists M : R, (forall x:R, D x -> m <= x <= M)).

Lemma open_set_P6 :
  forall D1 D2:R -> Prop, open_set D1 -> D1 =_D D2 -> open_set D2.
Proof.
  unfold open_set; unfold neighbourhood; intros.
  unfold eq_Dom in H0; elim H0; intros.
  assert (H4 := H _ (H3 _ H1)).
  elim H4; intros.
  exists x0; apply included_trans with D1; assumption.
Qed.

(**********)
Lemma compact_P1 : forall X:R -> Prop, compact X -> bounded X.
Proof.
  intros; unfold compact in H; set (D := fun x:R => True);
    set (g := fun x y:R => Rabs y < x);
      cut (forall x:R, (exists y : _, g x y) -> True);
        [ intro | intro; trivial ].
  set (f0 := mkfamily D g H0); assert (H1 := H f0);
    cut (covering_open_set X f0).
  intro; assert (H3 := H1 H2); elim H3; intros D' H4;
    unfold covering_finite in H4; elim H4; intros; unfold family_finite in H6;
      unfold domain_finite in H6; elim H6; intros l H7;
        unfold bounded; set (r := MaxRlist l).
  exists (- r); exists r; intros.
  unfold covering in H5; assert (H9 := H5 _ H8); elim H9; intros;
    unfold subfamily in H10; simpl in H10; elim H10; intros;
      assert (H13 := H7 x0); simpl in H13; cut (intersection_domain D D' x0).
  elim H13; clear H13; intros.
  assert (H16 := H13 H15); unfold g in H11; split.
  cut (x0 <= r).
  intro; cut (Rabs x < r).
  intro; assert (H19 := Rabs_def2 x r H18); elim H19; intros; left; assumption.
  apply Rlt_le_trans with x0; assumption.
  apply (MaxRlist_P1 l x0 H16).
  cut (x0 <= r).
  intro; apply Rle_trans with (Rabs x).
  apply RRle_abs.
  apply Rle_trans with x0.
  left; apply H11.
  assumption.
  apply (MaxRlist_P1 l x0 H16).
  unfold intersection_domain, D; tauto.
  unfold covering_open_set; split.
  unfold covering; intros; simpl; exists (Rabs x + 1);
    unfold g; pattern (Rabs x) at 1; rewrite <- Rplus_0_r;
      apply Rplus_lt_compat_l; apply Rlt_0_1.
  unfold family_open_set; intro; case (Rtotal_order 0 x); intro.
  apply open_set_P6 with (disc 0 (mkposreal _ H2)).
  apply disc_P1.
  unfold eq_Dom; unfold f0; simpl;
    unfold g, disc; split.
  unfold included; intros; unfold Rminus in H3; rewrite Ropp_0 in H3;
    rewrite Rplus_0_r in H3; apply H3.
  unfold included; intros; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; apply H3.
  apply open_set_P6 with (fun x:R => False).
  apply open_set_P4.
  unfold eq_Dom; split.
  unfold included; intros; elim H3.
  unfold included, f0; simpl; unfold g; intros; elim H2;
    intro;
      [ rewrite <- H4 in H3; assert (H5 := Rabs_pos x0);
        elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H5 H3))
        | assert (H6 := Rabs_pos x0); assert (H7 := Rlt_trans _ _ _ H3 H4);
          elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H6 H7)) ].
Qed.

(**********)
Lemma compact_P2 : forall X:R -> Prop, compact X -> closed_set X.
Proof.
  intros; assert (H0 := closed_set_P1 X); elim H0; clear H0; intros _ H0;
    apply H0; clear H0.
  unfold eq_Dom; split.
  apply adherence_P1.
  unfold included; unfold adherence;
    unfold point_adherent; intros; unfold compact in H;
      assert (H1 := classic (X x)); elim H1; clear H1; intro.
  assumption.
  cut (forall y:R, X y -> 0 < Rabs (y - x) / 2).
  intro; set (D := X);
    set (g := fun y z:R => Rabs (y - z) < Rabs (y - x) / 2 /\ D y);
      cut (forall x:R, (exists y : _, g x y) -> D x).
  intro; set (f0 := mkfamily D g H3); assert (H4 := H f0);
    cut (covering_open_set X f0).
  intro; assert (H6 := H4 H5); elim H6; clear H6; intros D' H6.
  unfold covering_finite in H6; decompose [and] H6;
    unfold covering, subfamily in H7; simpl in H7;
      unfold family_finite, subfamily in H8; simpl in H8;
        unfold domain_finite in H8; elim H8; clear H8; intros l H8;
          set (alp := MinRlist (AbsList l x)); cut (0 < alp).
  intro; assert (H10 := H0 (disc x (mkposreal _ H9)));
    cut (neighbourhood (disc x (mkposreal alp H9)) x).
  intro; assert (H12 := H10 H11); elim H12; clear H12; intros y H12;
    unfold intersection_domain in H12; elim H12; clear H12;
      intros; assert (H14 := H7 _ H13); elim H14; clear H14;
        intros y0 H14; elim H14; clear H14; intros; unfold g in H14;
          elim H14; clear H14; intros; unfold disc in H12; simpl in H12;
            cut (alp <= Rabs (y0 - x) / 2).
  intro; assert (H18 := Rlt_le_trans _ _ _ H12 H17);
    cut (Rabs (y0 - x) < Rabs (y0 - x)).
  intro; elim (Rlt_irrefl _ H19).
  apply Rle_lt_trans with (Rabs (y0 - y) + Rabs (y - x)).
  replace (y0 - x) with (y0 - y + (y - x)); [ apply Rabs_triang | ring ].
  rewrite (double_var (Rabs (y0 - x))); apply Rplus_lt_compat; assumption.
  apply (MinRlist_P1 (AbsList l x) (Rabs (y0 - x) / 2)); apply AbsList_P1;
    elim (H8 y0); clear H8; intros; apply H8; unfold intersection_domain;
      split; assumption.
  assert (H11 := disc_P1 x (mkposreal alp H9)); unfold open_set in H11;
    apply H11.
  unfold disc; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; apply H9.
  unfold alp; apply MinRlist_P2; intros;
    assert (H10 := AbsList_P2 _ _ _ H9); elim H10; clear H10;
      intros z H10; elim H10; clear H10; intros; rewrite H11;
        apply H2; elim (H8 z); clear H8; intros; assert (H13 := H12 H10);
          unfold intersection_domain, D in H13; elim H13; clear H13;
            intros; assumption.
  unfold covering_open_set; split.
  unfold covering; intros; exists x0; simpl; unfold g;
    split.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    unfold Rminus in H2; apply (H2 _ H5).
  apply H5.
  unfold family_open_set; intro; simpl; unfold g;
    elim (classic (D x0)); intro.
  apply open_set_P6 with (disc x0 (mkposreal _ (H2 _ H5))).
  apply disc_P1.
  unfold eq_Dom; split.
  unfold included, disc; simpl; intros; split.
  rewrite <- (Rabs_Ropp (x0 - x1)); rewrite Ropp_minus_distr; apply H6.
  apply H5.
  unfold included, disc; simpl; intros; elim H6; intros;
    rewrite <- (Rabs_Ropp (x1 - x0)); rewrite Ropp_minus_distr;
      apply H7.
  apply open_set_P6 with (fun z:R => False).
  apply open_set_P4.
  unfold eq_Dom; split.
  unfold included; intros; elim H6.
  unfold included; intros; elim H6; intros; elim H5; assumption.
  intros; elim H3; intros; unfold g in H4; elim H4; clear H4; intros _ H4;
    apply H4.
  intros; unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rabs_pos_lt; apply Rminus_eq_contra; red; intro;
    rewrite H3 in H2; elim H1; apply H2.
  apply Rinv_0_lt_compat; prove_sup0.
Qed.

(**********)
Lemma compact_EMP : compact (fun _:R => False).
Proof.
  unfold compact; intros; exists (fun x:R => False);
    unfold covering_finite; split.
  unfold covering; intros; elim H0.
  unfold family_finite; unfold domain_finite; exists nil; intro.
  split.
  simpl; unfold intersection_domain; intros; elim H0.
  elim H0; clear H0; intros _ H0; elim H0.
  simpl; intro; elim H0.
Qed.

Lemma compact_eqDom :
  forall X1 X2:R -> Prop, compact X1 -> X1 =_D X2 -> compact X2.
Proof.
  unfold compact; intros; unfold eq_Dom in H0; elim H0; clear H0;
    unfold included; intros; assert (H3 : covering_open_set X1 f0).
  unfold covering_open_set; unfold covering_open_set in H1; elim H1;
    clear H1; intros; split.
  unfold covering in H1; unfold covering; intros;
    apply (H1 _ (H0 _ H4)).
  apply H3.
  elim (H _ H3); intros D H4; exists D; unfold covering_finite;
    unfold covering_finite in H4; elim H4; intros; split.
  unfold covering in H5; unfold covering; intros;
    apply (H5 _ (H2 _ H7)).
  apply H6.
Qed.

(** Borel-Lebesgue's lemma *)
Lemma compact_P3 : forall a b:R, compact (fun c:R => a <= c <= b).
Proof.
  intros; case (Rle_dec a b); intro.
  unfold compact; intros;
    set
      (A :=
        fun x:R =>
          a <= x <= b /\
          (exists D : R -> Prop,
            covering_finite (fun c:R => a <= c <= x) (subfamily f0 D)));
      cut (A a).
  intro; cut (bound A).
  intro; cut (exists a0 : R, A a0).
  intro; assert (H3 := completeness A H1 H2); elim H3; clear H3; intros m H3;
    unfold is_lub in H3; cut (a <= m <= b).
  intro; unfold covering_open_set in H; elim H; clear H; intros;
    unfold covering in H; assert (H6 := H m H4); elim H6;
      clear H6; intros y0 H6; unfold family_open_set in H5;
        assert (H7 := H5 y0); unfold open_set in H7; assert (H8 := H7 m H6);
          unfold neighbourhood in H8; elim H8; clear H8; intros eps H8;
            cut (exists x : R, A x /\ m - eps < x <= m).
  intro; elim H9; clear H9; intros x H9; elim H9; clear H9; intros;
    case (Req_dec m b); intro.
  rewrite H11 in H10; rewrite H11 in H8; unfold A in H9; elim H9; clear H9;
    intros; elim H12; clear H12; intros Dx H12;
      set (Db := fun x:R => Dx x \/ x = y0); exists Db;
        unfold covering_finite; split.
  unfold covering; unfold covering_finite in H12; elim H12; clear H12;
    intros; unfold covering in H12; case (Rle_dec x0 x);
      intro.
  cut (a <= x0 <= x).
  intro; assert (H16 := H12 x0 H15); elim H16; clear H16; intros; exists x1;
    simpl in H16; simpl; unfold Db; elim H16;
      clear H16; intros; split; [ apply H16 | left; apply H17 ].
  split.
  elim H14; intros; assumption.
  assumption.
  exists y0; simpl; split.
  apply H8; unfold disc; rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr;
    rewrite Rabs_right.
  apply Rlt_trans with (b - x).
  unfold Rminus; apply Rplus_lt_compat_l; apply Ropp_lt_gt_contravar;
    auto with real.
  elim H10; intros H15 _; apply Rplus_lt_reg_r with (x - eps);
    replace (x - eps + (b - x)) with (b - eps);
    [ replace (x - eps + eps) with x; [ apply H15 | ring ] | ring ].
  apply Rge_minus; apply Rle_ge; elim H14; intros _ H15; apply H15.
  unfold Db; right; reflexivity.
  unfold family_finite; unfold domain_finite;
    unfold covering_finite in H12; elim H12; clear H12;
      intros; unfold family_finite in H13; unfold domain_finite in H13;
        elim H13; clear H13; intros l H13; exists (cons y0 l);
          intro; split.
  intro; simpl in H14; unfold intersection_domain in H14; elim (H13 x0);
    clear H13; intros; case (Req_dec x0 y0); intro.
  simpl; left; apply H16.
  simpl; right; apply H13.
  simpl; unfold intersection_domain; unfold Db in H14;
    decompose [and or] H14.
  split; assumption.
  elim H16; assumption.
  intro; simpl in H14; elim H14; intro; simpl;
    unfold intersection_domain.
  split.
  apply (cond_fam f0); rewrite H15; exists m; apply H6.
  unfold Db; right; assumption.
  simpl; unfold intersection_domain; elim (H13 x0).
  intros _ H16; assert (H17 := H16 H15); simpl in H17;
    unfold intersection_domain in H17; split.
  elim H17; intros; assumption.
  unfold Db; left; elim H17; intros; assumption.
  set (m' := Rmin (m + eps / 2) b); cut (A m').
  intro; elim H3; intros; unfold is_upper_bound in H13;
    assert (H15 := H13 m' H12); cut (m < m').
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H15 H16)).
  unfold m'; unfold Rmin; case (Rle_dec (m + eps / 2) b); intro.
  pattern m at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    unfold Rdiv; apply Rmult_lt_0_compat;
      [ apply (cond_pos eps) | apply Rinv_0_lt_compat; prove_sup0 ].
  elim H4; intros.
  elim H17; intro.
  assumption.
  elim H11; assumption.
  unfold A; split.
  split.
  apply Rle_trans with m.
  elim H4; intros; assumption.
  unfold m'; unfold Rmin; case (Rle_dec (m + eps / 2) b); intro.
  pattern m at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    unfold Rdiv; apply Rmult_lt_0_compat;
      [ apply (cond_pos eps) | apply Rinv_0_lt_compat; prove_sup0 ].
  elim H4; intros.
  elim H13; intro.
  assumption.
  elim H11; assumption.
  unfold m'; apply Rmin_r.
  unfold A in H9; elim H9; clear H9; intros; elim H12; clear H12; intros Dx H12;
    set (Db := fun x:R => Dx x \/ x = y0); exists Db;
      unfold covering_finite; split.
  unfold covering; unfold covering_finite in H12; elim H12; clear H12;
    intros; unfold covering in H12; case (Rle_dec x0 x);
      intro.
  cut (a <= x0 <= x).
  intro; assert (H16 := H12 x0 H15); elim H16; clear H16; intros; exists x1;
    simpl in H16; simpl; unfold Db.
  elim H16; clear H16; intros; split; [ apply H16 | left; apply H17 ].
  elim H14; intros; split; assumption.
  exists y0; simpl; split.
  apply H8; unfold disc; unfold Rabs; case (Rcase_abs (x0 - m));
    intro.
  rewrite Ropp_minus_distr; apply Rlt_trans with (m - x).
  unfold Rminus; apply Rplus_lt_compat_l; apply Ropp_lt_gt_contravar;
    auto with real.
  apply Rplus_lt_reg_r with (x - eps);
    replace (x - eps + (m - x)) with (m - eps).
  replace (x - eps + eps) with x.
  elim H10; intros; assumption.
  ring.
  ring.
  apply Rle_lt_trans with (m' - m).
  unfold Rminus; do 2 rewrite <- (Rplus_comm (- m));
    apply Rplus_le_compat_l; elim H14; intros; assumption.
  apply Rplus_lt_reg_r with m; replace (m + (m' - m)) with m'.
  apply Rle_lt_trans with (m + eps / 2).
  unfold m'; apply Rmin_l.
  apply Rplus_lt_compat_l; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite <- (Rmult_comm (/ 2)); rewrite <- Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; pattern (pos eps) at 1; rewrite <- Rplus_0_r;
    rewrite double; apply Rplus_lt_compat_l; apply (cond_pos eps).
  discrR.
  ring.
  unfold Db; right; reflexivity.
  unfold family_finite; unfold domain_finite;
    unfold covering_finite in H12; elim H12; clear H12;
      intros; unfold family_finite in H13; unfold domain_finite in H13;
        elim H13; clear H13; intros l H13; exists (cons y0 l);
          intro; split.
  intro; simpl in H14; unfold intersection_domain in H14; elim (H13 x0);
    clear H13; intros; case (Req_dec x0 y0); intro.
  simpl; left; apply H16.
  simpl; right; apply H13; simpl;
    unfold intersection_domain; unfold Db in H14;
      decompose [and or] H14.
  split; assumption.
  elim H16; assumption.
  intro; simpl in H14; elim H14; intro; simpl;
    unfold intersection_domain.
  split.
  apply (cond_fam f0); rewrite H15; exists m; apply H6.
  unfold Db; right; assumption.
  elim (H13 x0); intros _ H16.
  assert (H17 := H16 H15).
  simpl in H17.
  unfold intersection_domain in H17.
  split.
  elim H17; intros; assumption.
  unfold Db; left; elim H17; intros; assumption.
  elim (classic (exists x : R, A x /\ m - eps < x <= m)); intro.
  assumption.
  elim H3; intros; cut (is_upper_bound A (m - eps)).
  intro; assert (H13 := H11 _ H12); cut (m - eps < m).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H13 H14)).
  pattern m at 2; rewrite <- Rplus_0_r; unfold Rminus;
    apply Rplus_lt_compat_l; apply Ropp_lt_cancel; rewrite Ropp_involutive;
      rewrite Ropp_0; apply (cond_pos eps).
  set (P := fun n:R => A n /\ m - eps < n <= m);
    assert (H12 := not_ex_all_not _ P H9); unfold P in H12;
      unfold is_upper_bound; intros;
        assert (H14 := not_and_or _ _ (H12 x)); elim H14;
          intro.
  elim H15; apply H13.
  elim (not_and_or _ _ H15); intro.
  case (Rle_dec x (m - eps)); intro.
  assumption.
  elim H16; auto with real.
  unfold is_upper_bound in H10; assert (H17 := H10 x H13); elim H16; apply H17.
  elim H3; clear H3; intros.
  unfold is_upper_bound in H3.
  split.
  apply (H3 _ H0).
  apply (H4 b); unfold is_upper_bound; intros; unfold A in H5; elim H5;
    clear H5; intros H5 _; elim H5; clear H5; intros _ H5;
      apply H5.
  exists a; apply H0.
  unfold bound; exists b; unfold is_upper_bound; intros;
    unfold A in H1; elim H1; clear H1; intros H1 _; elim H1;
      clear H1; intros _ H1; apply H1.
  unfold A; split.
  split; [ right; reflexivity | apply r ].
  unfold covering_open_set in H; elim H; clear H; intros; unfold covering in H;
    cut (a <= a <= b).
  intro; elim (H _ H1); intros y0 H2; set (D' := fun x:R => x = y0); exists D';
    unfold covering_finite; split.
  unfold covering; simpl; intros; cut (x = a).
  intro; exists y0; split.
  rewrite H4; apply H2.
  unfold D'; reflexivity.
  elim H3; intros; apply Rle_antisym; assumption.
  unfold family_finite; unfold domain_finite;
    exists (cons y0 nil); intro; split.
  simpl; unfold intersection_domain; intro; elim H3; clear H3;
    intros; unfold D' in H4; left; apply H4.
  simpl; unfold intersection_domain; intro; elim H3; intro.
  split; [ rewrite H4; apply (cond_fam f0); exists a; apply H2 | apply H4 ].
  elim H4.
  split; [ right; reflexivity | apply r ].
  apply compact_eqDom with (fun c:R => False).
  apply compact_EMP.
  unfold eq_Dom; split.
  unfold included; intros; elim H.
  unfold included; intros; elim H; clear H; intros;
    assert (H1 := Rle_trans _ _ _ H H0); elim n; apply H1.
Qed.

Lemma compact_P4 :
  forall X F:R -> Prop, compact X -> closed_set F -> included F X -> compact F.
Proof.
  unfold compact; intros; elim (classic (exists z : R, F z));
    intro Hyp_F_NE.
  set (D := ind f0); set (g := f f0); unfold closed_set in H0.
  set (g' := fun x y:R => f0 x y \/ complementary F y /\ D x).
  set (D' := D).
  cut (forall x:R, (exists y : R, g' x y) -> D' x).
  intro; set (f' := mkfamily D' g' H3); cut (covering_open_set X f').
  intro; elim (H _ H4); intros DX H5; exists DX.
  unfold covering_finite; unfold covering_finite in H5; elim H5;
    clear H5; intros.
  split.
  unfold covering; unfold covering in H5; intros.
  elim (H5 _ (H1 _ H7)); intros y0 H8; exists y0; simpl in H8; simpl;
    elim H8; clear H8; intros.
  split.
  unfold g' in H8; elim H8; intro.
  apply H10.
  elim H10; intros H11 _; unfold complementary in H11; elim H11; apply H7.
  apply H9.
  unfold family_finite; unfold domain_finite;
    unfold family_finite in H6; unfold domain_finite in H6;
      elim H6; clear H6; intros l H6; exists l; intro; assert (H7 := H6 x);
        elim H7; clear H7; intros.
  split.
  intro; apply H7; simpl; unfold intersection_domain;
    simpl in H9; unfold intersection_domain in H9; unfold D';
      apply H9.
  intro; assert (H10 := H8 H9); simpl in H10; unfold intersection_domain in H10;
    simpl; unfold intersection_domain;
      unfold D' in H10; apply H10.
  unfold covering_open_set; unfold covering_open_set in H2; elim H2;
    clear H2; intros.
  split.
  unfold covering; unfold covering in H2; intros.
  elim (classic (F x)); intro.
  elim (H2 _ H6); intros y0 H7; exists y0; simpl; unfold g';
    left; assumption.
  cut (exists z : R, D z).
  intro; elim H7; clear H7; intros x0 H7; exists x0; simpl;
    unfold g'; right.
  split.
  unfold complementary; apply H6.
  apply H7.
  elim Hyp_F_NE; intros z0 H7.
  assert (H8 := H2 _ H7).
  elim H8; clear H8; intros t H8; exists t; apply (cond_fam f0); exists z0;
    apply H8.
  unfold family_open_set; intro; simpl; unfold g';
    elim (classic (D x)); intro.
  apply open_set_P6 with (union_domain (f0 x) (complementary F)).
  apply open_set_P2.
  unfold family_open_set in H4; apply H4.
  apply H0.
  unfold eq_Dom; split.
  unfold included, union_domain, complementary; intros.
  elim H6; intro; [ left; apply H7 | right; split; assumption ].
  unfold included, union_domain, complementary; intros.
  elim H6; intro; [ left; apply H7 | right; elim H7; intros; apply H8 ].
  apply open_set_P6 with (f0 x).
  unfold family_open_set in H4; apply H4.
  unfold eq_Dom; split.
  unfold included, complementary; intros; left; apply H6.
  unfold included, complementary; intros.
  elim H6; intro.
  apply H7.
  elim H7; intros _ H8; elim H5; apply H8.
  intros; elim H3; intros y0 H4; unfold g' in H4; elim H4; intro.
  apply (cond_fam f0); exists y0; apply H5.
  elim H5; clear H5; intros _ H5; apply H5.
(* Cas ou F est l'ensemble vide *)
  cut (compact F).
  intro; apply (H3 f0 H2).
  apply compact_eqDom with (fun _:R => False).
  apply compact_EMP.
  unfold eq_Dom; split.
  unfold included; intros; elim H3.
  assert (H3 := not_ex_all_not _ _ Hyp_F_NE); unfold included; intros;
    elim (H3 x); apply H4.
Qed.

(**********)
Lemma compact_P5 : forall X:R -> Prop, closed_set X -> bounded X -> compact X.
Proof.
  intros; unfold bounded in H0.
  elim H0; clear H0; intros m H0.
  elim H0; clear H0; intros M H0.
  assert (H1 := compact_P3 m M).
  apply (compact_P4 (fun c:R => m <= c <= M) X H1 H H0).
Qed.

(**********)
Lemma compact_carac :
  forall X:R -> Prop, compact X <-> closed_set X /\ bounded X.
Proof.
  intro; split.
  intro; split; [ apply (compact_P2 _ H) | apply (compact_P1 _ H) ].
  intro; elim H; clear H; intros; apply (compact_P5 _ H H0).
Qed.

Definition image_dir (f:R -> R) (D:R -> Prop) (x:R) : Prop :=
  exists y : R, x = f y /\ D y.

(**********)
Lemma continuity_compact :
  forall (f:R -> R) (X:R -> Prop),
    (forall x:R, continuity_pt f x) -> compact X -> compact (image_dir f X).
Proof.
  unfold compact; intros; unfold covering_open_set in H1.
  elim H1; clear H1; intros.
  set (D := ind f1).
  set (g := fun x y:R => image_rec f0 (f1 x) y).
  cut (forall x:R, (exists y : R, g x y) -> D x).
  intro; set (f' := mkfamily D g H3).
  cut (covering_open_set X f').
  intro; elim (H0 f' H4); intros D' H5; exists D'.
  unfold covering_finite in H5; elim H5; clear H5; intros;
    unfold covering_finite; split.
  unfold covering, image_dir; simpl; unfold covering in H5;
    intros; elim H7; intros y H8; elim H8; intros; assert (H11 := H5 _ H10);
      simpl in H11; elim H11; intros z H12; exists z; unfold g in H12;
        unfold image_rec in H12; rewrite H9; apply H12.
  unfold family_finite in H6; unfold domain_finite in H6;
    unfold family_finite; unfold domain_finite;
      elim H6; intros l H7; exists l; intro; elim (H7 x);
        intros; split; intro.
  apply H8; simpl in H10; simpl; apply H10.
  apply (H9 H10).
  unfold covering_open_set; split.
  unfold covering; intros; simpl; unfold covering in H1;
    unfold image_dir in H1; unfold g; unfold image_rec;
      apply H1.
  exists x; split; [ reflexivity | apply H4 ].
  unfold family_open_set; unfold family_open_set in H2; intro;
    simpl; unfold g;
      cut ((fun y:R => image_rec f0 (f1 x) y) = image_rec f0 (f1 x)).
  intro; rewrite H4.
  apply (continuity_P2 f0 (f1 x) H (H2 x)).
  reflexivity.
  intros; apply (cond_fam f1); unfold g in H3; unfold image_rec in H3; elim H3;
    intros; exists (f0 x0); apply H4.
Qed.

Lemma Rlt_Rminus : forall a b:R, a < b -> 0 < b - a.
Proof.
  intros; apply Rplus_lt_reg_r with a; rewrite Rplus_0_r;
    replace (a + (b - a)) with b; [ assumption | ring ].
Qed.

Lemma prolongement_C0 :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall c:R, a <= c <= b -> continuity_pt f c) ->
    exists g : R -> R,
      continuity g /\ (forall c:R, a <= c <= b -> g c = f c).
Proof.
  intros; elim H; intro.
  set
    (h :=
      fun x:R =>
        match Rle_dec x a with
          | left _ => f0 a
          | right _ =>
            match Rle_dec x b with
              | left _ => f0 x
              | right _ => f0 b
            end
        end).
  assert (H2 : 0 < b - a).
  apply Rlt_Rminus; assumption.
  exists h; split.
  unfold continuity; intro; case (Rtotal_order x a); intro.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros; exists (a - x);
        split.
  change (0 < a - x); apply Rlt_Rminus; assumption.
  intros; elim H5; clear H5; intros _ H5; unfold h.
  case (Rle_dec x a); intro.
  case (Rle_dec x0 a); intro.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  elim n; left; apply Rplus_lt_reg_r with (- x);
    do 2 rewrite (Rplus_comm (- x)); apply Rle_lt_trans with (Rabs (x0 - x)).
  apply RRle_abs.
  assumption.
  elim n; left; assumption.
  elim H3; intro.
  assert (H5 : a <= a <= b).
  split; [ right; reflexivity | left; assumption ].
  assert (H6 := H0 _ H5); unfold continuity_pt in H6; unfold continue_in in H6;
    unfold limit1_in in H6; unfold limit_in in H6; simpl in H6;
      unfold R_dist in H6; unfold continuity_pt;
        unfold continue_in; unfold limit1_in;
          unfold limit_in; simpl; unfold R_dist;
            intros; elim (H6 _ H7); intros; exists (Rmin x0 (b - a));
              split.
  unfold Rmin; case (Rle_dec x0 (b - a)); intro.
  elim H8; intros; assumption.
  change (0 < b - a); apply Rlt_Rminus; assumption.
  intros; elim H9; clear H9; intros _ H9; cut (x1 < b).
  intro; unfold h; case (Rle_dec x a); intro.
  case (Rle_dec x1 a); intro.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  case (Rle_dec x1 b); intro.
  elim H8; intros; apply H12; split.
  unfold D_x, no_cond; split.
  trivial.
  red; intro; elim n; right; symmetry ; assumption.
  apply Rlt_le_trans with (Rmin x0 (b - a)).
  rewrite H4 in H9; apply H9.
  apply Rmin_l.
  elim n0; left; assumption.
  elim n; right; assumption.
  apply Rplus_lt_reg_r with (- a); do 2 rewrite (Rplus_comm (- a));
    rewrite H4 in H9; apply Rle_lt_trans with (Rabs (x1 - a)).
  apply RRle_abs.
  apply Rlt_le_trans with (Rmin x0 (b - a)).
  assumption.
  apply Rmin_r.
  case (Rtotal_order x b); intro.
  assert (H6 : a <= x <= b).
  split; left; assumption.
  assert (H7 := H0 _ H6); unfold continuity_pt in H7; unfold continue_in in H7;
    unfold limit1_in in H7; unfold limit_in in H7; simpl in H7;
      unfold R_dist in H7; unfold continuity_pt;
        unfold continue_in; unfold limit1_in;
          unfold limit_in; simpl; unfold R_dist;
            intros; elim (H7 _ H8); intros; elim H9; clear H9;
              intros.
  assert (H11 : 0 < x - a).
  apply Rlt_Rminus; assumption.
  assert (H12 : 0 < b - x).
  apply Rlt_Rminus; assumption.
  exists (Rmin x0 (Rmin (x - a) (b - x))); split.
  unfold Rmin; case (Rle_dec (x - a) (b - x)); intro.
  case (Rle_dec x0 (x - a)); intro.
  assumption.
  assumption.
  case (Rle_dec x0 (b - x)); intro.
  assumption.
  assumption.
  intros; elim H13; clear H13; intros; cut (a < x1 < b).
  intro; elim H15; clear H15; intros; unfold h; case (Rle_dec x a);
    intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H4)).
  case (Rle_dec x b); intro.
  case (Rle_dec x1 a); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r0 H15)).
  case (Rle_dec x1 b); intro.
  apply H10; split.
  assumption.
  apply Rlt_le_trans with (Rmin x0 (Rmin (x - a) (b - x))).
  assumption.
  apply Rmin_l.
  elim n1; left; assumption.
  elim n0; left; assumption.
  split.
  apply Ropp_lt_cancel; apply Rplus_lt_reg_r with x;
    apply Rle_lt_trans with (Rabs (x1 - x)).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply RRle_abs.
  apply Rlt_le_trans with (Rmin x0 (Rmin (x - a) (b - x))).
  assumption.
  apply Rle_trans with (Rmin (x - a) (b - x)).
  apply Rmin_r.
  apply Rmin_l.
  apply Rplus_lt_reg_r with (- x); do 2 rewrite (Rplus_comm (- x));
    apply Rle_lt_trans with (Rabs (x1 - x)).
  apply RRle_abs.
  apply Rlt_le_trans with (Rmin x0 (Rmin (x - a) (b - x))).
  assumption.
  apply Rle_trans with (Rmin (x - a) (b - x)); apply Rmin_r.
  elim H5; intro.
  assert (H7 : a <= b <= b).
  split; [ left; assumption | right; reflexivity ].
  assert (H8 := H0 _ H7); unfold continuity_pt in H8; unfold continue_in in H8;
    unfold limit1_in in H8; unfold limit_in in H8; simpl in H8;
      unfold R_dist in H8; unfold continuity_pt;
        unfold continue_in; unfold limit1_in;
          unfold limit_in; simpl; unfold R_dist;
            intros; elim (H8 _ H9); intros; exists (Rmin x0 (b - a));
              split.
  unfold Rmin; case (Rle_dec x0 (b - a)); intro.
  elim H10; intros; assumption.
  change (0 < b - a); apply Rlt_Rminus; assumption.
  intros; elim H11; clear H11; intros _ H11; cut (a < x1).
  intro; unfold h; case (Rle_dec x a); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H4)).
  case (Rle_dec x1 a); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H12)).
  case (Rle_dec x b); intro.
  case (Rle_dec x1 b); intro.
  rewrite H6; elim H10; intros; elim r0; intro.
  apply H14; split.
  unfold D_x, no_cond; split.
  trivial.
  red; intro; rewrite <- H16 in H15; elim (Rlt_irrefl _ H15).
  rewrite H6 in H11; apply Rlt_le_trans with (Rmin x0 (b - a)).
  apply H11.
  apply Rmin_l.
  rewrite H15; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    assumption.
  rewrite H6; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    assumption.
  elim n1; right; assumption.
  rewrite H6 in H11; apply Ropp_lt_cancel; apply Rplus_lt_reg_r with b;
    apply Rle_lt_trans with (Rabs (x1 - b)).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply RRle_abs.
  apply Rlt_le_trans with (Rmin x0 (b - a)).
  assumption.
  apply Rmin_r.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros; exists (x - b);
        split.
  change (0 < x - b); apply Rlt_Rminus; assumption.
  intros; elim H8; clear H8; intros.
  assert (H10 : b < x0).
  apply Ropp_lt_cancel; apply Rplus_lt_reg_r with x;
    apply Rle_lt_trans with (Rabs (x0 - x)).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply RRle_abs.
  assumption.
  unfold h; case (Rle_dec x a); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H4)).
  case (Rle_dec x b); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H6)).
  case (Rle_dec x0 a); intro.
  elim (Rlt_irrefl _ (Rlt_trans _ _ _ H1 (Rlt_le_trans _ _ _ H10 r))).
  case (Rle_dec x0 b); intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ r H10)).
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  intros; elim H3; intros; unfold h; case (Rle_dec c a); intro.
  elim r; intro.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H4 H6)).
  rewrite H6; reflexivity.
  case (Rle_dec c b); intro.
  reflexivity.
  elim n0; assumption.
  exists (fun _:R => f0 a); split.
  apply derivable_continuous; apply (derivable_const (f0 a)).
  intros; elim H2; intros; rewrite H1 in H3; cut (b = c).
  intro; rewrite <- H5; rewrite H1; reflexivity.
  apply Rle_antisym; assumption.
Qed.

(**********)
Lemma continuity_ab_maj :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall c:R, a <= c <= b -> continuity_pt f c) ->
    exists Mx : R, (forall c:R, a <= c <= b -> f c <= f Mx) /\ a <= Mx <= b.
Proof.
  intros;
    cut
      (exists g : R -> R,
        continuity g /\ (forall c:R, a <= c <= b -> g c = f0 c)).
  intro HypProl.
  elim HypProl; intros g Hcont_eq.
  elim Hcont_eq; clear Hcont_eq; intros Hcont Heq.
  assert (H1 := compact_P3 a b).
  assert (H2 := continuity_compact g (fun c:R => a <= c <= b) Hcont H1).
  assert (H3 := compact_P2 _ H2).
  assert (H4 := compact_P1 _ H2).
  cut (bound (image_dir g (fun c:R => a <= c <= b))).
  cut (exists x : R, image_dir g (fun c:R => a <= c <= b) x).
  intros; assert (H7 := completeness _ H6 H5).
  elim H7; clear H7; intros M H7; cut (image_dir g (fun c:R => a <= c <= b) M).
  intro; unfold image_dir in H8; elim H8; clear H8; intros Mxx H8; elim H8;
    clear H8; intros; exists Mxx; split.
  intros; rewrite <- (Heq c H10); rewrite <- (Heq Mxx H9); intros;
    rewrite <- H8; unfold is_lub in H7; elim H7; clear H7;
      intros H7 _; unfold is_upper_bound in H7; apply H7;
        unfold image_dir; exists c; split; [ reflexivity | apply H10 ].
  apply H9.
  elim (classic (image_dir g (fun c:R => a <= c <= b) M)); intro.
  assumption.
  cut
    (exists eps : posreal,
      (forall y:R,
        ~
        intersection_domain (disc M eps)
        (image_dir g (fun c:R => a <= c <= b)) y)).
  intro; elim H9; clear H9; intros eps H9; unfold is_lub in H7; elim H7;
    clear H7; intros;
      cut (is_upper_bound (image_dir g (fun c:R => a <= c <= b)) (M - eps)).
  intro; assert (H12 := H10 _ H11); cut (M - eps < M).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H12 H13)).
  pattern M at 2; rewrite <- Rplus_0_r; unfold Rminus;
    apply Rplus_lt_compat_l; apply Ropp_lt_cancel; rewrite Ropp_0;
      rewrite Ropp_involutive; apply (cond_pos eps).
  unfold is_upper_bound, image_dir; intros; cut (x <= M).
  intro; case (Rle_dec x (M - eps)); intro.
  apply r.
  elim (H9 x); unfold intersection_domain, disc, image_dir; split.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; rewrite Rabs_right.
  apply Rplus_lt_reg_r with (x - eps);
    replace (x - eps + (M - x)) with (M - eps).
  replace (x - eps + eps) with x.
  auto with real.
  ring.
  ring.
  apply Rge_minus; apply Rle_ge; apply H12.
  apply H11.
  apply H7; apply H11.
  cut
    (exists V : R -> Prop,
      neighbourhood V M /\
      (forall y:R,
        ~ intersection_domain V (image_dir g (fun c:R => a <= c <= b)) y)).
  intro; elim H9; intros V H10; elim H10; clear H10; intros.
  unfold neighbourhood in H10; elim H10; intros del H12; exists del; intros;
    red; intro; elim (H11 y).
  unfold intersection_domain; unfold intersection_domain in H13;
    elim H13; clear H13; intros; split.
  apply (H12 _ H13).
  apply H14.
  cut (~ point_adherent (image_dir g (fun c:R => a <= c <= b)) M).
  intro; unfold point_adherent in H9.
  assert
    (H10 :=
      not_all_ex_not _
      (fun V:R -> Prop =>
        neighbourhood V M ->
        exists y : R,
          intersection_domain V (image_dir g (fun c:R => a <= c <= b)) y) H9).
  elim H10; intros V0 H11; exists V0; assert (H12 := imply_to_and _ _ H11);
    elim H12; clear H12; intros.
  split.
  apply H12.
  apply (not_ex_all_not _ _ H13).
  red; intro; cut (adherence (image_dir g (fun c:R => a <= c <= b)) M).
  intro; elim (closed_set_P1 (image_dir g (fun c:R => a <= c <= b)));
    intros H11 _; assert (H12 := H11 H3).
  elim H8.
  unfold eq_Dom in H12; elim H12; clear H12; intros.
  apply (H13 _ H10).
  apply H9.
  exists (g a); unfold image_dir; exists a; split.
  reflexivity.
  split; [ right; reflexivity | apply H ].
  unfold bound; unfold bounded in H4; elim H4; clear H4; intros m H4;
    elim H4; clear H4; intros M H4; exists M; unfold is_upper_bound;
      intros; elim (H4 _ H5); intros _ H6; apply H6.
  apply prolongement_C0; assumption.
Qed.

(**********)
Lemma continuity_ab_min :
  forall (f:R -> R) (a b:R),
    a <= b ->
    (forall c:R, a <= c <= b -> continuity_pt f c) ->
    exists mx : R, (forall c:R, a <= c <= b -> f mx <= f c) /\ a <= mx <= b.
Proof.
  intros.
  cut (forall c:R, a <= c <= b -> continuity_pt (- f0) c).
  intro; assert (H2 := continuity_ab_maj (- f0)%F a b H H1); elim H2;
    intros x0 H3; exists x0; intros; split.
  intros; rewrite <- (Ropp_involutive (f0 x0));
    rewrite <- (Ropp_involutive (f0 c)); apply Ropp_le_contravar;
      elim H3; intros; unfold opp_fct in H5; apply H5; apply H4.
  elim H3; intros; assumption.
  intros.
  assert (H2 := H0 _ H1).
  apply (continuity_pt_opp _ _ H2).
Qed.


(********************************************************)
(** *      Proof of Bolzano-Weierstrass theorem         *)
(********************************************************)

Definition ValAdh (un:nat -> R) (x:R) : Prop :=
  forall (V:R -> Prop) (N:nat),
    neighbourhood V x ->  exists p : nat, (N <= p)%nat /\ V (un p).

Definition intersection_family (f:family) (x:R) : Prop :=
  forall y:R, ind f y -> f y x.

Lemma ValAdh_un_exists :
  forall (un:nat -> R) (D:=fun x:R =>  exists n : nat, x = INR n)
    (f:=
      fun x:R =>
        adherence
        (fun y:R => (exists p : nat, y = un p /\ x <= INR p) /\ D x))
    (x:R), (exists y : R, f x y) -> D x.
Proof.
  intros; elim H; intros; unfold f in H0; unfold adherence in H0;
    unfold point_adherent in H0;
      assert (H1 : neighbourhood (disc x0 (mkposreal _ Rlt_0_1)) x0).
  unfold neighbourhood, disc; exists (mkposreal _ Rlt_0_1);
    unfold included; trivial.
  elim (H0 _ H1); intros; unfold intersection_domain in H2; elim H2; intros;
    elim H4; intros; apply H6.
Qed.

Definition ValAdh_un (un:nat -> R) : R -> Prop :=
  let D := fun x:R =>  exists n : nat, x = INR n in
    let f :=
      fun x:R =>
        adherence
        (fun y:R => (exists p : nat, y = un p /\ x <= INR p) /\ D x) in
        intersection_family (mkfamily D f (ValAdh_un_exists un)).

Lemma ValAdh_un_prop :
  forall (un:nat -> R) (x:R), ValAdh un x <-> ValAdh_un un x.
Proof.
  intros; split; intro.
  unfold ValAdh in H; unfold ValAdh_un;
    unfold intersection_family; simpl;
      intros; elim H0; intros N H1; unfold adherence;
        unfold point_adherent; intros; elim (H V N H2);
          intros; exists (un x0); unfold intersection_domain;
            elim H3; clear H3; intros; split.
  assumption.
  split.
  exists x0; split; [ reflexivity | rewrite H1; apply (le_INR _ _ H3) ].
  exists N; assumption.
  unfold ValAdh; intros; unfold ValAdh_un in H;
    unfold intersection_family in H; simpl in H;
      assert
        (H1 :
          adherence
          (fun y0:R =>
            (exists p : nat, y0 = un p /\ INR N <= INR p) /\
            (exists n : nat, INR N = INR n)) x).
  apply H; exists N; reflexivity.
  unfold adherence in H1; unfold point_adherent in H1; assert (H2 := H1 _ H0);
    elim H2; intros; unfold intersection_domain in H3;
      elim H3; clear H3; intros; elim H4; clear H4; intros;
        elim H4; clear H4; intros; elim H4; clear H4; intros;
          exists x1; split.
  apply (INR_le _ _ H6).
  rewrite H4 in H3; apply H3.
Qed.

Lemma adherence_P4 :
  forall F G:R -> Prop, included F G -> included (adherence F) (adherence G).
Proof.
  unfold adherence, included; unfold point_adherent; intros;
    elim (H0 _ H1); unfold intersection_domain;
      intros; elim H2; clear H2; intros; exists x0; split;
        [ assumption | apply (H _ H3) ].
Qed.

Definition family_closed_set (f:family) : Prop :=
  forall x:R, closed_set (f x).

Definition intersection_vide_in (D:R -> Prop) (f:family) : Prop :=
  forall x:R,
    (ind f x -> included (f x) D) /\
    ~ (exists y : R, intersection_family f y).

Definition intersection_vide_finite_in (D:R -> Prop)
  (f:family) : Prop := intersection_vide_in D f /\ family_finite f.

(**********)
Lemma compact_P6 :
  forall X:R -> Prop,
    compact X ->
    (exists z : R, X z) ->
    forall g:family,
      family_closed_set g ->
      intersection_vide_in X g ->
      exists D : R -> Prop, intersection_vide_finite_in X (subfamily g D).
Proof.
  intros X H Hyp g H0 H1.
  set (D' := ind g).
  set (f' := fun x y:R => complementary (g x) y /\ D' x).
  assert (H2 : forall x:R, (exists y : R, f' x y) -> D' x).
  intros; elim H2; intros; unfold f' in H3; elim H3; intros; assumption.
  set (f0 := mkfamily D' f' H2).
  unfold compact in H; assert (H3 : covering_open_set X f0).
  unfold covering_open_set; split.
  unfold covering; intros; unfold intersection_vide_in in H1;
    elim (H1 x); intros; unfold intersection_family in H5;
      assert
        (H6 := not_ex_all_not _ (fun y:R => forall y0:R, ind g y0 -> g y0 y) H5 x);
        assert (H7 := not_all_ex_not _ (fun y0:R => ind g y0 -> g y0 x) H6);
          elim H7; intros; exists x0; elim (imply_to_and _ _ H8);
            intros; unfold f0; simpl; unfold f';
              split; [ apply H10 | apply H9 ].
  unfold family_open_set; intro; elim (classic (D' x)); intro.
  apply open_set_P6 with (complementary (g x)).
  unfold family_closed_set in H0; unfold closed_set in H0; apply H0.
  unfold f0; simpl; unfold f'; unfold eq_Dom;
    split.
  unfold included; intros; split; [ apply H4 | apply H3 ].
  unfold included; intros; elim H4; intros; assumption.
  apply open_set_P6 with (fun _:R => False).
  apply open_set_P4.
  unfold eq_Dom; unfold included; split; intros;
    [ elim H4
      | simpl in H4; unfold f' in H4; elim H4; intros; elim H3; assumption ].
  elim (H _ H3); intros SF H4; exists SF;
    unfold intersection_vide_finite_in; split.
  unfold intersection_vide_in; simpl; intros; split.
  intros; unfold included; intros; unfold intersection_vide_in in H1;
    elim (H1 x); intros; elim H6; intros; apply H7.
  unfold intersection_domain in H5; elim H5; intros; assumption.
  assumption.
  elim (classic (exists y : R, intersection_domain (ind g) SF y)); intro Hyp'.
  red; intro; elim H5; intros; unfold intersection_family in H6;
    simpl in H6.
  cut (X x0).
  intro; unfold covering_finite in H4; elim H4; clear H4; intros H4 _;
    unfold covering in H4; elim (H4 x0 H7); intros; simpl in H8;
      unfold intersection_domain in H6; cut (ind g x1 /\ SF x1).
  intro; assert (H10 := H6 x1 H9); elim H10; clear H10; intros H10 _; elim H8;
    clear H8; intros H8 _; unfold f' in H8; unfold complementary in H8;
      elim H8; clear H8; intros H8 _; elim H8; assumption.
  split.
  apply (cond_fam f0).
  exists x0; elim H8; intros; assumption.
  elim H8; intros; assumption.
  unfold intersection_vide_in in H1; elim Hyp'; intros; assert (H8 := H6 _ H7);
    elim H8; intros; cut (ind g x1).
  intro; elim (H1 x1); intros; apply H12.
  apply H11.
  apply H9.
  apply (cond_fam g); exists x0; assumption.
  unfold covering_finite in H4; elim H4; clear H4; intros H4 _;
    cut (exists z : R, X z).
  intro; elim H5; clear H5; intros; unfold covering in H4; elim (H4 x0 H5);
    intros; simpl in H6; elim Hyp'; exists x1; elim H6;
      intros; unfold intersection_domain; split.
  apply (cond_fam f0); exists x0; apply H7.
  apply H8.
  apply Hyp.
  unfold covering_finite in H4; elim H4; clear H4; intros;
    unfold family_finite in H5; unfold domain_finite in H5;
      unfold family_finite; unfold domain_finite;
        elim H5; clear H5; intros l H5; exists l; intro; elim (H5 x);
          intros; split; intro;
            [ apply H6; simpl; simpl in H8; apply H8 | apply (H7 H8) ].
Qed.

Theorem Bolzano_Weierstrass :
  forall (un:nat -> R) (X:R -> Prop),
    compact X -> (forall n:nat, X (un n)) ->  exists l : R, ValAdh un l.
Proof.
  intros; cut (exists l : R, ValAdh_un un l).
  intro; elim H1; intros; exists x; elim (ValAdh_un_prop un x); intros;
    apply (H4 H2).
  assert (H1 :  exists z : R, X z).
  exists (un 0%nat); apply H0.
  set (D := fun x:R =>  exists n : nat, x = INR n).
  set
    (g :=
      fun x:R =>
        adherence (fun y:R => (exists p : nat, y = un p /\ x <= INR p) /\ D x)).
  assert (H2 : forall x:R, (exists y : R, g x y) -> D x).
  intros; elim H2; intros; unfold g in H3; unfold adherence in H3;
    unfold point_adherent in H3.
  assert (H4 : neighbourhood (disc x0 (mkposreal _ Rlt_0_1)) x0).
  unfold neighbourhood; exists (mkposreal _ Rlt_0_1);
    unfold included; trivial.
  elim (H3 _ H4); intros; unfold intersection_domain in H5; decompose [and] H5;
    assumption.
  set (f0 := mkfamily D g H2).
  assert (H3 := compact_P6 X H H1 f0).
  elim (classic (exists l : R, ValAdh_un un l)); intro.
  assumption.
  cut (family_closed_set f0).
  intro; cut (intersection_vide_in X f0).
  intro; assert (H7 := H3 H5 H6).
  elim H7; intros SF H8; unfold intersection_vide_finite_in in H8; elim H8;
    clear H8; intros; unfold intersection_vide_in in H8;
      elim (H8 0); intros _ H10; elim H10; unfold family_finite in H9;
        unfold domain_finite in H9; elim H9; clear H9; intros l H9;
          set (r := MaxRlist l); cut (D r).
  intro; unfold D in H11; elim H11; intros; exists (un x);
    unfold intersection_family; simpl;
      unfold intersection_domain; intros; split.
  unfold g; apply adherence_P1; split.
  exists x; split;
    [ reflexivity
      | rewrite <- H12; unfold r; apply MaxRlist_P1; elim (H9 y); intros;
        apply H14; simpl; apply H13 ].
  elim H13; intros; assumption.
  elim H13; intros; assumption.
  elim (H9 r); intros.
  simpl in H12; unfold intersection_domain in H12; cut (In r l).
  intro; elim (H12 H13); intros; assumption.
  unfold r; apply MaxRlist_P2;
    cut (exists z : R, intersection_domain (ind f0) SF z).
  intro; elim H13; intros; elim (H9 x); intros; simpl in H15;
    assert (H17 := H15 H14); exists x; apply H17.
  elim (classic (exists z : R, intersection_domain (ind f0) SF z)); intro.
  assumption.
  elim (H8 0); intros _ H14; elim H1; intros;
    assert
      (H16 :=
        not_ex_all_not _ (fun y:R => intersection_family (subfamily f0 SF) y) H14);
      assert
        (H17 :=
          not_ex_all_not _ (fun z:R => intersection_domain (ind f0) SF z) H13);
        assert (H18 := H16 x); unfold intersection_family in H18;
          simpl in H18;
            assert
              (H19 :=
                not_all_ex_not _ (fun y:R => intersection_domain D SF y -> g y x /\ SF y)
                H18); elim H19; intros; assert (H21 := imply_to_and _ _ H20);
              elim (H17 x0); elim H21; intros; assumption.
  unfold intersection_vide_in; intros; split.
  intro; simpl in H6; unfold f0; simpl; unfold g;
    apply included_trans with (adherence X).
  apply adherence_P4.
  unfold included; intros; elim H7; intros; elim H8; intros; elim H10;
    intros; rewrite H11; apply H0.
  apply adherence_P2; apply compact_P2; assumption.
  apply H4.
  unfold family_closed_set; unfold f0; simpl;
    unfold g; intro; apply adherence_P3.
Qed.

(********************************************************)
(** *            Proof of Heine's theorem               *)
(********************************************************)

Definition uniform_continuity (f:R -> R) (X:R -> Prop) : Prop :=
  forall eps:posreal,
    exists delta : posreal,
      (forall x y:R,
        X x -> X y -> Rabs (x - y) < delta -> Rabs (f x - f y) < eps).

Lemma is_lub_u :
  forall (E:R -> Prop) (x y:R), is_lub E x -> is_lub E y -> x = y.
Proof.
  unfold is_lub; intros; elim H; elim H0; intros; apply Rle_antisym;
    [ apply (H4 _ H1) | apply (H2 _ H3) ].
Qed.

Lemma domain_P1 :
  forall X:R -> Prop,
    ~ (exists y : R, X y) \/
    (exists y : R, X y /\ (forall x:R, X x -> x = y)) \/
    (exists x : R, (exists y : R, X x /\ X y /\ x <> y)).
Proof.
  intro; elim (classic (exists y : R, X y)); intro.
  right; elim H; intros; elim (classic (exists y : R, X y /\ y <> x)); intro.
  right; elim H1; intros; elim H2; intros; exists x; exists x0; intros.
  split;
    [ assumption
      | split; [ assumption | apply (not_eq_sym (A:=R)); assumption ] ].
  left; exists x; split.
  assumption.
  intros; case (Req_dec x0 x); intro.
  assumption.
  elim H1; exists x0; split; assumption.
  left; assumption.
Qed.

Theorem Heine :
  forall (f:R -> R) (X:R -> Prop),
    compact X ->
    (forall x:R, X x -> continuity_pt f x) -> uniform_continuity f X.
Proof.
  intros f0 X H0 H; elim (domain_P1 X); intro Hyp.
(* X is empty *)
  unfold uniform_continuity; intros; exists (mkposreal _ Rlt_0_1);
    intros; elim Hyp; exists x; assumption.
  elim Hyp; clear Hyp; intro Hyp.
(* X has only one element *)
  unfold uniform_continuity; intros; exists (mkposreal _ Rlt_0_1);
    intros; elim Hyp; clear Hyp; intros; elim H4; clear H4;
      intros; assert (H6 := H5 _ H1); assert (H7 := H5 _ H2);
        rewrite H6; rewrite H7; unfold Rminus; rewrite Rplus_opp_r;
          rewrite Rabs_R0; apply (cond_pos eps).
(* X has at least two distinct elements *)
  assert
    (X_enc :
      exists m : R, (exists M : R, (forall x:R, X x -> m <= x <= M) /\ m < M)).
  assert (H1 := compact_P1 X H0); unfold bounded in H1; elim H1; intros;
    elim H2; intros; exists x; exists x0; split.
  apply H3.
  elim Hyp; intros; elim H4; intros; decompose [and] H5;
    assert (H10 := H3 _ H6); assert (H11 := H3 _ H8);
      elim H10; intros; elim H11; intros; case (total_order_T x x0);
        intro.
  elim s; intro.
  assumption.
  rewrite b in H13; rewrite b in H7; elim H9; apply Rle_antisym;
    apply Rle_trans with x0; assumption.
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ (Rle_trans _ _ _ H13 H14) r)).
  elim X_enc; clear X_enc; intros m X_enc; elim X_enc; clear X_enc;
    intros M X_enc; elim X_enc; clear X_enc Hyp; intros X_enc Hyp;
      unfold uniform_continuity; intro;
        assert (H1 : forall t:posreal, 0 < t / 2).
  intro; unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply (cond_pos t) | apply Rinv_0_lt_compat; prove_sup0 ].
  set
    (g :=
      fun x y:R =>
        X x /\
        (exists del : posreal,
          (forall z:R, Rabs (z - x) < del -> Rabs (f0 z - f0 x) < eps / 2) /\
          is_lub
          (fun zeta:R =>
            0 < zeta <= M - m /\
            (forall z:R, Rabs (z - x) < zeta -> Rabs (f0 z - f0 x) < eps / 2))
          del /\ disc x (mkposreal (del / 2) (H1 del)) y)).
  assert (H2 : forall x:R, (exists y : R, g x y) -> X x).
  intros; elim H2; intros; unfold g in H3; elim H3; clear H3; intros H3 _;
    apply H3.
  set (f' := mkfamily X g H2); unfold compact in H0;
    assert (H3 : covering_open_set X f').
  unfold covering_open_set; split.
  unfold covering; intros; exists x; simpl; unfold g;
    split.
  assumption.
  assert (H4 := H _ H3); unfold continuity_pt in H4; unfold continue_in in H4;
    unfold limit1_in in H4; unfold limit_in in H4; simpl in H4;
      unfold R_dist in H4; elim (H4 (eps / 2) (H1 eps));
        intros;
          set
            (E :=
              fun zeta:R =>
                0 < zeta <= M - m /\
                (forall z:R, Rabs (z - x) < zeta -> Rabs (f0 z - f0 x) < eps / 2));
            assert (H6 : bound E).
  unfold bound; exists (M - m); unfold is_upper_bound;
    unfold E; intros; elim H6; clear H6; intros H6 _;
      elim H6; clear H6; intros _ H6; apply H6.
  assert (H7 :  exists x : R, E x).
  elim H5; clear H5; intros; exists (Rmin x0 (M - m)); unfold E; intros;
    split.
  split.
  unfold Rmin; case (Rle_dec x0 (M - m)); intro.
  apply H5.
  apply Rlt_Rminus; apply Hyp.
  apply Rmin_r.
  intros; case (Req_dec x z); intro.
  rewrite H9; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply (H1 eps).
  apply H7; split.
  unfold D_x, no_cond; split; [ trivial | assumption ].
  apply Rlt_le_trans with (Rmin x0 (M - m)); [ apply H8 | apply Rmin_l ].
  assert (H8 := completeness _ H6 H7); elim H8; clear H8; intros;
    cut (0 < x1 <= M - m).
  intro; elim H8; clear H8; intros; exists (mkposreal _ H8); split.
  intros; cut (exists alp : R, Rabs (z - x) < alp <= x1 /\ E alp).
  intros; elim H11; intros; elim H12; clear H12; intros; unfold E in H13;
    elim H13; intros; apply H15.
  elim H12; intros; assumption.
  elim (classic (exists alp : R, Rabs (z - x) < alp <= x1 /\ E alp)); intro.
  assumption.
  assert
    (H12 :=
      not_ex_all_not _ (fun alp:R => Rabs (z - x) < alp <= x1 /\ E alp) H11);
    unfold is_lub in p; elim p; intros; cut (is_upper_bound E (Rabs (z - x))).
  intro; assert (H16 := H14 _ H15);
    elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H10 H16)).
  unfold is_upper_bound; intros; unfold is_upper_bound in H13;
    assert (H16 := H13 _ H15); case (Rle_dec x2 (Rabs (z - x)));
      intro.
  assumption.
  elim (H12 x2); split; [ split; [ auto with real | assumption ] | assumption ].
  split.
  apply p.
  unfold disc; unfold Rminus; rewrite Rplus_opp_r;
    rewrite Rabs_R0; simpl; unfold Rdiv;
      apply Rmult_lt_0_compat; [ apply H8 | apply Rinv_0_lt_compat; prove_sup0 ].
  elim H7; intros; unfold E in H8; elim H8; intros H9 _; elim H9; intros H10 _;
    unfold is_lub in p; elim p; intros; unfold is_upper_bound in H12;
      unfold is_upper_bound in H11; split.
  apply Rlt_le_trans with x2; [ assumption | apply (H11 _ H8) ].
  apply H12; intros; unfold E in H13; elim H13; intros; elim H14; intros;
    assumption.
  unfold family_open_set; intro; simpl; elim (classic (X x));
    intro.
  unfold g; unfold open_set; intros; elim H4; clear H4;
    intros _ H4; elim H4; clear H4; intros; elim H4; clear H4;
      intros; unfold neighbourhood; case (Req_dec x x0);
        intro.
  exists (mkposreal _ (H1 x1)); rewrite <- H6; unfold included; intros;
    split.
  assumption.
  exists x1; split.
  apply H4.
  split.
  elim H5; intros; apply H8.
  apply H7.
  set (d := x1 / 2 - Rabs (x0 - x)); assert (H7 : 0 < d).
  unfold d; apply Rlt_Rminus; elim H5; clear H5; intros;
    unfold disc in H7; apply H7.
  exists (mkposreal _ H7); unfold included; intros; split.
  assumption.
  exists x1; split.
  apply H4.
  elim H5; intros; split.
  assumption.
  unfold disc in H8; simpl in H8; unfold disc; simpl;
    unfold disc in H10; simpl in H10;
      apply Rle_lt_trans with (Rabs (x2 - x0) + Rabs (x0 - x)).
  replace (x2 - x) with (x2 - x0 + (x0 - x)); [ apply Rabs_triang | ring ].
  replace (x1 / 2) with (d + Rabs (x0 - x)); [ idtac | unfold d; ring ].
  do 2 rewrite <- (Rplus_comm (Rabs (x0 - x))); apply Rplus_lt_compat_l;
    apply H8.
  apply open_set_P6 with (fun _:R => False).
  apply open_set_P4.
  unfold eq_Dom; unfold included; intros; split.
  intros; elim H4.
  intros; unfold g in H4; elim H4; clear H4; intros H4 _; elim H3; apply H4.
  elim (H0 _ H3); intros DF H4; unfold covering_finite in H4; elim H4; clear H4;
    intros; unfold family_finite in H5; unfold domain_finite in H5;
      unfold covering in H4; simpl in H4; simpl in H5; elim H5;
        clear H5; intros l H5; unfold intersection_domain in H5;
          cut
            (forall x:R,
              In x l ->
              exists del : R,
                0 < del /\
                (forall z:R, Rabs (z - x) < del -> Rabs (f0 z - f0 x) < eps / 2) /\
                included (g x) (fun z:R => Rabs (z - x) < del / 2)).
  intros;
    assert
      (H7 :=
        Rlist_P1 l
        (fun x del:R =>
          0 < del /\
          (forall z:R, Rabs (z - x) < del -> Rabs (f0 z - f0 x) < eps / 2) /\
          included (g x) (fun z:R => Rabs (z - x) < del / 2)) H6);
      elim H7; clear H7; intros l' H7; elim H7; clear H7;
        intros; set (D := MinRlist l'); cut (0 < D / 2).
  intro; exists (mkposreal _ H9); intros; assert (H13 := H4 _ H10); elim H13;
    clear H13; intros xi H13; assert (H14 : In xi l).
  unfold g in H13; decompose [and] H13; elim (H5 xi); intros; apply H14; split;
    assumption.
  elim (pos_Rl_P2 l xi); intros H15 _; elim (H15 H14); intros i H16; elim H16;
    intros; apply Rle_lt_trans with (Rabs (f0 x - f0 xi) + Rabs (f0 xi - f0 y)).
  replace (f0 x - f0 y) with (f0 x - f0 xi + (f0 xi - f0 y));
  [ apply Rabs_triang | ring ].
  rewrite (double_var eps); apply Rplus_lt_compat.
  assert (H19 := H8 i H17); elim H19; clear H19; intros; rewrite <- H18 in H20;
    elim H20; clear H20; intros; apply H20; unfold included in H21;
      apply Rlt_trans with (pos_Rl l' i / 2).
  apply H21.
  elim H13; clear H13; intros; assumption.
  unfold Rdiv; apply Rmult_lt_reg_l with 2.
  prove_sup0.
  rewrite Rmult_comm; rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; pattern (pos_Rl l' i) at 1; rewrite <- Rplus_0_r;
    rewrite double; apply Rplus_lt_compat_l; apply H19.
  discrR.
  assert (H19 := H8 i H17); elim H19; clear H19; intros; rewrite <- H18 in H20;
    elim H20; clear H20; intros; rewrite <- Rabs_Ropp;
      rewrite Ropp_minus_distr; apply H20; unfold included in H21;
        elim H13; intros; assert (H24 := H21 x H22);
          apply Rle_lt_trans with (Rabs (y - x) + Rabs (x - xi)).
  replace (y - xi) with (y - x + (x - xi)); [ apply Rabs_triang | ring ].
  rewrite (double_var (pos_Rl l' i)); apply Rplus_lt_compat.
  apply Rlt_le_trans with (D / 2).
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H12.
  unfold Rdiv; do 2 rewrite <- (Rmult_comm (/ 2));
    apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; prove_sup0.
  unfold D; apply MinRlist_P1; elim (pos_Rl_P2 l' (pos_Rl l' i));
    intros; apply H26; exists i; split;
      [ rewrite <- H7; assumption | reflexivity ].
  assumption.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ unfold D; apply MinRlist_P2; intros; elim (pos_Rl_P2 l' y); intros;
      elim (H10 H9); intros; elim H12; intros; rewrite H14;
        rewrite <- H7 in H13; elim (H8 x H13); intros;
          apply H15
      | apply Rinv_0_lt_compat; prove_sup0 ].
  intros; elim (H5 x); intros; elim (H8 H6); intros;
    set
      (E :=
        fun zeta:R =>
          0 < zeta <= M - m /\
          (forall z:R, Rabs (z - x) < zeta -> Rabs (f0 z - f0 x) < eps / 2));
      assert (H11 : bound E).
  unfold bound; exists (M - m); unfold is_upper_bound;
    unfold E; intros; elim H11; clear H11; intros H11 _;
      elim H11; clear H11; intros _ H11; apply H11.
  assert (H12 :  exists x : R, E x).
  assert (H13 := H _ H9); unfold continuity_pt in H13;
    unfold continue_in in H13; unfold limit1_in in H13;
      unfold limit_in in H13; simpl in H13; unfold R_dist in H13;
        elim (H13 _ (H1 eps)); intros; elim H12; clear H12;
          intros; exists (Rmin x0 (M - m)); unfold E;
            intros; split.
  split;
    [ unfold Rmin; case (Rle_dec x0 (M - m)); intro;
      [ apply H12 | apply Rlt_Rminus; apply Hyp ]
      | apply Rmin_r ].
  intros; case (Req_dec x z); intro.
  rewrite H16; unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0;
    apply (H1 eps).
  apply H14; split;
    [ unfold D_x, no_cond; split; [ trivial | assumption ]
      | apply Rlt_le_trans with (Rmin x0 (M - m)); [ apply H15 | apply Rmin_l ] ].
  assert (H13 := completeness _ H11 H12); elim H13; clear H13; intros;
    cut (0 < x0 <= M - m).
  intro; elim H13; clear H13; intros; exists x0; split.
  assumption.
  split.
  intros; cut (exists alp : R, Rabs (z - x) < alp <= x0 /\ E alp).
  intros; elim H16; intros; elim H17; clear H17; intros; unfold E in H18;
    elim H18; intros; apply H20; elim H17; intros; assumption.
  elim (classic (exists alp : R, Rabs (z - x) < alp <= x0 /\ E alp)); intro.
  assumption.
  assert
    (H17 :=
      not_ex_all_not _ (fun alp:R => Rabs (z - x) < alp <= x0 /\ E alp) H16);
    unfold is_lub in p; elim p; intros; cut (is_upper_bound E (Rabs (z - x))).
  intro; assert (H21 := H19 _ H20);
    elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H15 H21)).
  unfold is_upper_bound; intros; unfold is_upper_bound in H18;
    assert (H21 := H18 _ H20); case (Rle_dec x1 (Rabs (z - x)));
      intro.
  assumption.
  elim (H17 x1); split.
  split; [ auto with real | assumption ].
  assumption.
  unfold included, g; intros; elim H15; intros; elim H17; intros;
    decompose [and] H18; cut (x0 = x2).
  intro; rewrite H20; apply H22.
  unfold E in p; eapply is_lub_u.
  apply p.
  apply H21.
  elim H12; intros; unfold E in H13; elim H13; intros H14 _; elim H14;
    intros H15 _; unfold is_lub in p; elim p; intros;
      unfold is_upper_bound in H16; unfold is_upper_bound in H17;
        split.
  apply Rlt_le_trans with x1; [ assumption | apply (H16 _ H13) ].
  apply H17; intros; unfold E in H18; elim H18; intros; elim H19; intros;
    assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Export Rtrigo_fun.
Require Export Rtrigo_def.
Require Export Rtrigo_alt.
Require Export Cos_rel.
Require Export Cos_plus.
Require Import ZArith_base.
Require Import Zcomplements.
Require Import Classical_Prop.
Require Import Fourier.
Require Import Ranalysis1.
Require Import Rsqrt_def. 
Require Import PSeries_reg.
Require Export Rtrigo1.
Require Export Ratan.
Require Export Machin.

==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Export Rtrigo_fun.
Require Export Rtrigo_def.
Require Export Rtrigo_alt.
Require Export Cos_rel.
Require Export Cos_plus.
Require Import ZArith_base.
Require Import Zcomplements.
Require Import Classical_Prop.
Require Import Fourier.
Require Import Ranalysis1.
Require Import Rsqrt_def. 
Require Import PSeries_reg.

Local Open Scope nat_scope.
Local Open Scope R_scope.

Lemma CVN_R_cos :
  forall fn:nat -> R -> R,
    fn = (fun (N:nat) (x:R) => (-1) ^ N / INR (fact (2 * N)) * x ^ (2 * N)) ->
    CVN_R fn.
Proof.
  unfold CVN_R in |- *; intros.
  cut ((r:R) <> 0).
  intro hyp_r; unfold CVN_r in |- *.
  exists (fun n:nat => / INR (fact (2 * n)) * r ^ (2 * n)).
  cut
    { l:R |
        Un_cv
        (fun n:nat =>
          sum_f_R0 (fun k:nat => Rabs (/ INR (fact (2 * k)) * r ^ (2 * k)))
          n) l }.
  intro X; elim X; intros.
  exists x.
  split.
  apply p.
  intros; rewrite H; unfold Rdiv in |- *; do 2 rewrite Rabs_mult.
  rewrite pow_1_abs; rewrite Rmult_1_l.
  cut (0 < / INR (fact (2 * n))).
  intro; rewrite (Rabs_right _ (Rle_ge _ _ (Rlt_le _ _ H1))).
  apply Rmult_le_compat_l.
  left; apply H1.
  rewrite <- RPow_abs; apply pow_maj_Rabs.
  rewrite Rabs_Rabsolu.
  unfold Boule in H0; rewrite Rminus_0_r in H0.
  left; apply H0.
  apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  apply Alembert_C2.
  intro; apply Rabs_no_R0.
  apply prod_neq_R0.
  apply Rinv_neq_0_compat.
  apply INR_fact_neq_0.
  apply pow_nonzero; assumption.
  assert (H0 := Alembert_cos).
  unfold cos_n in H0; unfold Un_cv in H0; unfold Un_cv in |- *; intros.
  cut (0 < eps / Rsqr r).
  intro; elim (H0 _ H2); intros N0 H3.
  exists N0; intros.
  unfold R_dist in |- *; assert (H5 := H3 _ H4).
  unfold R_dist in H5;
    replace
    (Rabs
      (Rabs (/ INR (fact (2 * S n)) * r ^ (2 * S n)) /
        Rabs (/ INR (fact (2 * n)) * r ^ (2 * n)))) with
    (Rsqr r *
      Rabs ((-1) ^ S n / INR (fact (2 * S n)) / ((-1) ^ n / INR (fact (2 * n))))).
  apply Rmult_lt_reg_l with (/ Rsqr r).
  apply Rinv_0_lt_compat; apply Rsqr_pos_lt; assumption.
  pattern (/ Rsqr r) at 1 in |- *; replace (/ Rsqr r) with (Rabs (/ Rsqr r)).
  rewrite <- Rabs_mult; rewrite Rmult_minus_distr_l; rewrite Rmult_0_r;
    rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite <- (Rmult_comm eps); apply H5.
  unfold Rsqr in |- *; apply prod_neq_R0; assumption.
  rewrite Rabs_Rinv.
  rewrite Rabs_right.
  reflexivity.
  apply Rle_ge; apply Rle_0_sqr.
  unfold Rsqr in |- *; apply prod_neq_R0; assumption.
  rewrite (Rmult_comm (Rsqr r)); unfold Rdiv in |- *; repeat rewrite Rabs_mult;
    rewrite Rabs_Rabsolu; rewrite pow_1_abs; rewrite Rmult_1_l;
      repeat rewrite Rmult_assoc; apply Rmult_eq_compat_l.
  rewrite Rabs_Rinv.
  rewrite Rabs_mult; rewrite (pow_1_abs n); rewrite Rmult_1_l;
    rewrite <- Rabs_Rinv.
  rewrite Rinv_involutive.
  rewrite Rinv_mult_distr.
  rewrite Rabs_Rinv.
  rewrite Rinv_involutive.
  rewrite (Rmult_comm (Rabs (Rabs (r ^ (2 * S n))))); rewrite Rabs_mult;
    rewrite Rabs_Rabsolu; rewrite Rmult_assoc; apply Rmult_eq_compat_l.
  rewrite Rabs_Rinv.
  do 2 rewrite Rabs_Rabsolu; repeat rewrite Rabs_right.
  replace (r ^ (2 * S n)) with (r ^ (2 * n) * r * r).
  repeat rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  unfold Rsqr in |- *; ring.
  apply pow_nonzero; assumption.
  replace (2 * S n)%nat with (S (S (2 * n))).
  simpl in |- *; ring.
  ring.
  apply Rle_ge; apply pow_le; left; apply (cond_pos r).
  apply Rle_ge; apply pow_le; left; apply (cond_pos r).
  apply Rabs_no_R0; apply pow_nonzero; assumption.
  apply Rabs_no_R0; apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply Rabs_no_R0; apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  apply Rabs_no_R0; apply pow_nonzero; assumption.
  apply INR_fact_neq_0.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  apply prod_neq_R0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  unfold Rdiv in |- *; apply Rmult_lt_0_compat.
  apply H1.
  apply Rinv_0_lt_compat; apply Rsqr_pos_lt; assumption.
  assert (H0 := cond_pos r); red in |- *; intro; rewrite H1 in H0;
    elim (Rlt_irrefl _ H0).
Qed.

(**********)
Lemma continuity_cos : continuity cos.
Proof.
  set (fn := fun (N:nat) (x:R) => (-1) ^ N / INR (fact (2 * N)) * x ^ (2 * N)).
  cut (CVN_R fn).
  intro; cut (forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l }).
  intro cv; cut (forall n:nat, continuity (fn n)).
  intro; cut (forall x:R, cos x = SFL fn cv x).
  intro; cut (continuity (SFL fn cv) -> continuity cos).
  intro; apply H1.
  apply SFL_continuity; assumption.
  unfold continuity in |- *; unfold continuity_pt in |- *;
    unfold continue_in in |- *; unfold limit1_in in |- *;
      unfold limit_in in |- *; simpl in |- *; unfold R_dist in |- *;
        intros.
  elim (H1 x _ H2); intros.
  exists x0; intros.
  elim H3; intros.
  split.
  apply H4.
  intros; rewrite (H0 x); rewrite (H0 x1); apply H5; apply H6.
  intro; unfold cos, SFL in |- *.
  case (cv x); case (exist_cos (Rsqr x)); intros.
  symmetry  in |- *; eapply UL_sequence.
  apply u.
  unfold cos_in in c; unfold infinite_sum in c; unfold Un_cv in |- *; intros.
  elim (c _ H0); intros N0 H1.
  exists N0; intros.
  unfold R_dist in H1; unfold R_dist, SP in |- *.
  replace (sum_f_R0 (fun k:nat => fn k x) n) with
  (sum_f_R0 (fun i:nat => cos_n i * Rsqr x ^ i) n).
  apply H1; assumption.
  apply sum_eq; intros.
  unfold cos_n, fn in |- *; apply Rmult_eq_compat_l.
  unfold Rsqr in |- *; rewrite pow_sqr; reflexivity.
  intro; unfold fn in |- *;
    replace (fun x:R => (-1) ^ n / INR (fact (2 * n)) * x ^ (2 * n)) with
    (fct_cte ((-1) ^ n / INR (fact (2 * n))) * pow_fct (2 * n))%F;
    [ idtac | reflexivity ].
  apply continuity_mult.
  apply derivable_continuous; apply derivable_const.
  apply derivable_continuous; apply (derivable_pow (2 * n)).
  apply CVN_R_CVS; apply X.
  apply CVN_R_cos; unfold fn in |- *; reflexivity.
Qed.

Lemma sin_gt_cos_7_8 : sin (7 / 8) > cos (7 / 8).
Proof. 
assert (lo1 : 0 <= 7/8) by fourier.
assert (up1 : 7/8 <= 4) by fourier.
assert (lo : -2 <= 7/8) by fourier.
assert (up : 7/8 <= 2) by fourier.
destruct (pre_sin_bound _ 0 lo1 up1) as [lower _ ].
destruct (pre_cos_bound _ 0 lo up) as [_ upper].
apply Rle_lt_trans with (1 := upper).
apply Rlt_le_trans with (2 := lower).
unfold cos_approx, sin_approx.
simpl sum_f_R0; replace 7 with (IZR 7) by (simpl; field).
replace 8 with (IZR 8) by (simpl; field).
unfold cos_term, sin_term; simpl fact; rewrite !INR_IZR_INZ.
simpl plus; simpl mult.
field_simplify;
  try (repeat apply conj; apply not_eq_sym, Rlt_not_eq, (IZR_lt 0); reflexivity).
unfold Rminus; rewrite !pow_IZR, <- !mult_IZR, <- !opp_IZR, <- ?plus_IZR.
match goal with 
  |- IZR ?a / ?b < ?c / ?d =>
  apply Rmult_lt_reg_r with d;[apply (IZR_lt 0); reflexivity |
    unfold Rdiv at 2; rewrite Rmult_assoc, Rinv_l, Rmult_1_r, Rmult_comm;
     [ |apply not_eq_sym, Rlt_not_eq, (IZR_lt 0); reflexivity ]];
  apply Rmult_lt_reg_r with b;[apply (IZR_lt 0); reflexivity | ]
end.
unfold Rdiv; rewrite !Rmult_assoc, Rinv_l, Rmult_1_r;
 [ | apply not_eq_sym, Rlt_not_eq, (IZR_lt 0); reflexivity].
repeat (rewrite <- !plus_IZR || rewrite <- !mult_IZR).
apply IZR_lt; reflexivity.
Qed.

Definition PI_2_aux : {z | 7/8 <= z <= 7/4 /\ -cos z = 0}.
assert (cc : continuity (fun r =>- cos r)).
 apply continuity_opp, continuity_cos.
assert (cvp : 0 < cos (7/8)).
 assert (int78 : -2 <= 7/8 <= 2) by (split; fourier).
 destruct int78 as [lower upper].
 case (pre_cos_bound _ 0 lower upper).
 unfold cos_approx; simpl sum_f_R0; unfold cos_term.
 intros cl _; apply Rlt_le_trans with (2 := cl); simpl.
 fourier.
assert (cun : cos (7/4) < 0).
 replace (7/4) with (7/8 + 7/8) by field.
 rewrite cos_plus.
 apply Rlt_minus; apply Rsqr_incrst_1.
   exact sin_gt_cos_7_8.
  apply Rlt_le; assumption.
 apply Rlt_le; apply Rlt_trans with (1 := cvp); exact sin_gt_cos_7_8.
apply IVT; auto; fourier.
Qed.

Definition PI2 := proj1_sig PI_2_aux.

Definition PI := 2 * PI2.

Lemma cos_pi2 : cos PI2 = 0.
unfold PI2; case PI_2_aux; simpl.
intros x [_ q]; rewrite <- (Ropp_involutive (cos x)), q; apply Ropp_0.
Qed.

Lemma pi2_int : 7/8 <= PI2 <= 7/4.
unfold PI2; case PI_2_aux; simpl; tauto.
Qed.

(**********)
Lemma cos_minus : forall x y:R, cos (x - y) = cos x * cos y + sin x * sin y.
Proof.
  intros; unfold Rminus in |- *; rewrite cos_plus.
  rewrite <- cos_sym; rewrite sin_antisym; ring.
Qed.

(**********)
Lemma sin2_cos2 : forall x:R, Rsqr (sin x) + Rsqr (cos x) = 1.
Proof.
  intro; unfold Rsqr in |- *; rewrite Rplus_comm; rewrite <- (cos_minus x x);
    unfold Rminus in |- *; rewrite Rplus_opp_r; apply cos_0.
Qed.

Lemma cos2 : forall x:R, Rsqr (cos x) = 1 - Rsqr (sin x).
Proof.
  intros x; rewrite <- (sin2_cos2 x); ring.
Qed.

Lemma sin2 : forall x:R, Rsqr (sin x) = 1 - Rsqr (cos x).
Proof.
  intro x; generalize (cos2 x); intro H1; rewrite H1.
  unfold Rminus in |- *; rewrite Ropp_plus_distr; rewrite <- Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_l; symmetry  in |- *;
      apply Ropp_involutive.
Qed.

(**********)
Lemma cos_PI2 : cos (PI / 2) = 0.
Proof.
 unfold PI; generalize cos_pi2; replace ((2 * PI2)/2) with PI2 by field; tauto.
Qed.

Lemma sin_pos_tech : forall x, 0 < x < 2 -> 0 < sin x. 
intros x [int1 int2].
assert (lo : 0 <= x) by (apply Rlt_le; assumption).
assert (up : x <= 4) by (apply Rlt_le, Rlt_trans with (1:=int2); fourier).
destruct (pre_sin_bound _ 0 lo up) as [t _]; clear lo up.
apply Rlt_le_trans with (2:= t); clear t.
unfold sin_approx; simpl sum_f_R0; unfold sin_term; simpl.
match goal with |- _ < ?a =>
  replace a with (x * (1 - x^2/6)) by (simpl; field)
end.
assert (t' : x ^ 2 <= 4).
 replace 4 with (2 ^ 2) by field.
 apply (pow_incr x 2); split; apply Rlt_le; assumption.
apply Rmult_lt_0_compat;[assumption | fourier ].
Qed.

Lemma sin_PI2 : sin (PI / 2) = 1.
replace (PI / 2) with PI2 by (unfold PI; field).
assert (int' : 0 < PI2 < 2).
 destruct pi2_int; split; fourier.
assert (lo2 := sin_pos_tech PI2 int').
assert (t2 : Rabs (sin PI2) = 1).
 rewrite <- Rabs_R1; apply Rsqr_eq_abs_0.
 rewrite Rsqr_1, sin2, cos_pi2, Rsqr_0, Rminus_0_r; reflexivity.
revert t2; rewrite Rabs_pos_eq;[| apply Rlt_le]; tauto.
Qed.

Lemma PI_RGT_0 : PI > 0.
Proof. unfold PI; destruct pi2_int; fourier. Qed.

Lemma PI_4 : PI <= 4.
Proof. unfold PI; destruct pi2_int; fourier. Qed.

(**********)
Lemma PI_neq0 : PI <> 0.
Proof.
  red in |- *; intro; assert (H0 := PI_RGT_0); rewrite H in H0;
    elim (Rlt_irrefl _ H0).
Qed.


(**********)
Lemma cos_PI : cos PI = -1.
Proof.
  replace PI with (PI / 2 + PI / 2).
  rewrite cos_plus.
  rewrite sin_PI2; rewrite cos_PI2.
  ring.
  symmetry  in |- *; apply double_var.
Qed.

Lemma sin_PI : sin PI = 0.
Proof.
  assert (H := sin2_cos2 PI).
  rewrite cos_PI in H.
  rewrite <- Rsqr_neg in H.
  rewrite Rsqr_1 in H.
  cut (Rsqr (sin PI) = 0).
  intro; apply (Rsqr_eq_0 _ H0).
  apply Rplus_eq_reg_l with 1.
  rewrite Rplus_0_r; rewrite Rplus_comm; exact H.
Qed.

Lemma sin_bound : forall (a : R) (n : nat), 0 <= a -> a <= PI ->
       sin_approx a (2 * n + 1) <= sin a <= sin_approx a (2 * (n + 1)).
Proof.
intros a n a0 api; apply pre_sin_bound.
 assumption.
apply Rle_trans with (1:= api) (2 := PI_4).
Qed.

Lemma cos_bound : forall (a : R) (n : nat), - PI / 2 <= a -> a <= PI / 2 ->
       cos_approx a (2 * n + 1) <= cos a <= cos_approx a (2 * (n + 1)).
Proof.
intros a n lower upper; apply pre_cos_bound.
 apply Rle_trans with (2 := lower).
 apply Rmult_le_reg_r with 2; [fourier |].
 replace ((-PI/2) * 2) with (-PI) by field.
 assert (t := PI_4); fourier.
apply Rle_trans with (1 := upper).
apply Rmult_le_reg_r with 2; [fourier | ].
replace ((PI/2) * 2) with PI by field.
generalize PI_4; intros; fourier.
Qed.
(**********)
Lemma neg_cos : forall x:R, cos (x + PI) = - cos x.
Proof.
  intro x; rewrite cos_plus; rewrite sin_PI; rewrite cos_PI; ring.
Qed.

(**********)
Lemma sin_cos : forall x:R, sin x = - cos (PI / 2 + x).
Proof.
  intro x; rewrite cos_plus; rewrite sin_PI2; rewrite cos_PI2; ring.
Qed.

(**********)
Lemma sin_plus : forall x y:R, sin (x + y) = sin x * cos y + cos x * sin y.
Proof.
  intros.
  rewrite (sin_cos (x + y)).
  replace (PI / 2 + (x + y)) with (PI / 2 + x + y); [ rewrite cos_plus | ring ].
  rewrite (sin_cos (PI / 2 + x)).
  replace (PI / 2 + (PI / 2 + x)) with (x + PI).
  rewrite neg_cos.
  replace (cos (PI / 2 + x)) with (- sin x).
  ring.
  rewrite sin_cos; rewrite Ropp_involutive; reflexivity.
  pattern PI at 1 in |- *; rewrite (double_var PI); ring.
Qed.

Lemma sin_minus : forall x y:R, sin (x - y) = sin x * cos y - cos x * sin y.
Proof.
  intros; unfold Rminus in |- *; rewrite sin_plus.
  rewrite <- cos_sym; rewrite sin_antisym; ring.
Qed.

(**********)
Definition tan (x:R) : R := sin x / cos x.

Lemma tan_plus :
  forall x y:R,
    cos x <> 0 ->
    cos y <> 0 ->
    cos (x + y) <> 0 ->
    1 - tan x * tan y <> 0 ->
    tan (x + y) = (tan x + tan y) / (1 - tan x * tan y).
Proof.
  intros; unfold tan in |- *; rewrite sin_plus; rewrite cos_plus;
    unfold Rdiv in |- *;
      replace (cos x * cos y - sin x * sin y) with
      (cos x * cos y * (1 - sin x * / cos x * (sin y * / cos y))).
  rewrite Rinv_mult_distr.
  repeat rewrite <- Rmult_assoc;
    replace ((sin x * cos y + cos x * sin y) * / (cos x * cos y)) with
    (sin x * / cos x + sin y * / cos y).
  reflexivity.
  rewrite Rmult_plus_distr_r; rewrite Rinv_mult_distr.
  repeat rewrite Rmult_assoc; repeat rewrite (Rmult_comm (sin x));
    repeat rewrite <- Rmult_assoc.
  repeat rewrite Rinv_r_simpl_m; [ reflexivity | assumption | assumption ].
  assumption.
  assumption.
  apply prod_neq_R0; assumption.
  assumption.
  unfold Rminus in |- *; rewrite Rmult_plus_distr_l; rewrite Rmult_1_r;
    apply Rplus_eq_compat_l; repeat rewrite Rmult_assoc;
      rewrite (Rmult_comm (sin x)); rewrite (Rmult_comm (cos y));
        rewrite <- Ropp_mult_distr_r_reverse; repeat rewrite <- Rmult_assoc;
          rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite (Rmult_comm (sin x));
    rewrite <- Ropp_mult_distr_r_reverse; repeat rewrite Rmult_assoc;
      apply Rmult_eq_compat_l; rewrite (Rmult_comm (/ cos y));
        rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  apply Rmult_1_r.
  assumption.
  assumption.
Qed.

(*******************************************************)
(** * Some properties of cos, sin and tan              *)
(*******************************************************)

Lemma sin_2a : forall x:R, sin (2 * x) = 2 * sin x * cos x.
Proof.
  intro x; rewrite double; rewrite sin_plus.
  rewrite <- (Rmult_comm (sin x)); symmetry  in |- *; rewrite Rmult_assoc;
    apply double.
Qed.

Lemma cos_2a : forall x:R, cos (2 * x) = cos x * cos x - sin x * sin x.
Proof.
  intro x; rewrite double; apply cos_plus.
Qed.

Lemma cos_2a_cos : forall x:R, cos (2 * x) = 2 * cos x * cos x - 1.
Proof.
  intro x; rewrite double; unfold Rminus in |- *; rewrite Rmult_assoc;
    rewrite cos_plus; generalize (sin2_cos2 x); rewrite double;
      intro H1; rewrite <- H1; ring_Rsqr.
Qed.

Lemma cos_2a_sin : forall x:R, cos (2 * x) = 1 - 2 * sin x * sin x.
Proof.
  intro x; rewrite Rmult_assoc; unfold Rminus in |- *; repeat rewrite double.
  generalize (sin2_cos2 x); intro H1; rewrite <- H1; rewrite cos_plus;
    ring_Rsqr.
Qed.

Lemma tan_2a :
  forall x:R,
    cos x <> 0 ->
    cos (2 * x) <> 0 ->
    1 - tan x * tan x <> 0 -> tan (2 * x) = 2 * tan x / (1 - tan x * tan x).
Proof.
  repeat rewrite double; intros; repeat rewrite double; rewrite double in H0;
    apply tan_plus; assumption.
Qed.

Lemma sin_neg : forall x:R, sin (- x) = - sin x.
Proof.
  apply sin_antisym.
Qed.

Lemma cos_neg : forall x:R, cos (- x) = cos x.
Proof.
  intro; symmetry  in |- *; apply cos_sym.
Qed.

Lemma tan_0 : tan 0 = 0.
Proof.
  unfold tan in |- *; rewrite sin_0; rewrite cos_0.
  unfold Rdiv in |- *; apply Rmult_0_l.
Qed.

Lemma tan_neg : forall x:R, tan (- x) = - tan x.
Proof.
  intros x; unfold tan in |- *; rewrite sin_neg; rewrite cos_neg;
    unfold Rdiv in |- *.
  apply Ropp_mult_distr_l_reverse.
Qed.

Lemma tan_minus :
  forall x y:R,
    cos x <> 0 ->
    cos y <> 0 ->
    cos (x - y) <> 0 ->
    1 + tan x * tan y <> 0 ->
    tan (x - y) = (tan x - tan y) / (1 + tan x * tan y).
Proof.
  intros; unfold Rminus in |- *; rewrite tan_plus.
  rewrite tan_neg; unfold Rminus in |- *; rewrite <- Ropp_mult_distr_l_reverse;
    rewrite Rmult_opp_opp; reflexivity.
  assumption.
  rewrite cos_neg; assumption.
  assumption.
  rewrite tan_neg; unfold Rminus in |- *; rewrite <- Ropp_mult_distr_l_reverse;
    rewrite Rmult_opp_opp; assumption.
Qed.

Lemma cos_3PI2 : cos (3 * (PI / 2)) = 0.
Proof.
  replace (3 * (PI / 2)) with (PI + PI / 2).
  rewrite cos_plus; rewrite sin_PI; rewrite cos_PI2; ring.
  pattern PI at 1 in |- *; rewrite (double_var PI).
  ring.
Qed.

Lemma sin_2PI : sin (2 * PI) = 0.
Proof.
  rewrite sin_2a; rewrite sin_PI; ring.
Qed.

Lemma cos_2PI : cos (2 * PI) = 1.
Proof.
  rewrite cos_2a; rewrite sin_PI; rewrite cos_PI; ring.
Qed.

Lemma neg_sin : forall x:R, sin (x + PI) = - sin x.
Proof.
  intro x; rewrite sin_plus; rewrite sin_PI; rewrite cos_PI; ring.
Qed.

Lemma sin_PI_x : forall x:R, sin (PI - x) = sin x.
Proof.
  intro x; rewrite sin_minus; rewrite sin_PI; rewrite cos_PI; rewrite Rmult_0_l;
    unfold Rminus in |- *; rewrite Rplus_0_l; rewrite Ropp_mult_distr_l_reverse;
      rewrite Ropp_involutive; apply Rmult_1_l.
Qed.

Lemma sin_period : forall (x:R) (k:nat), sin (x + 2 * INR k * PI) = sin x.
Proof.
  intros x k; induction  k as [| k Hreck].
  simpl in |- *;  ring_simplify (x + 2 * 0 * PI).
  trivial.

  replace (x + 2 * INR (S k) * PI) with (x + 2 * INR k * PI + 2 * PI).
  rewrite sin_plus in |- *; rewrite sin_2PI in |- *; rewrite cos_2PI in |- *.
  ring_simplify; trivial.
  rewrite S_INR in |- *;  ring.
Qed.

Lemma cos_period : forall (x:R) (k:nat), cos (x + 2 * INR k * PI) = cos x.
Proof.
  intros x k; induction  k as [| k Hreck].
  simpl in |- *;  ring_simplify (x + 2 * 0 * PI).
  trivial.

  replace (x + 2 * INR (S k) * PI) with (x + 2 * INR k * PI + 2 * PI).
  rewrite cos_plus in |- *; rewrite sin_2PI in |- *; rewrite cos_2PI in |- *.
  ring_simplify; trivial.
  rewrite S_INR in |- *;  ring.
Qed.

Lemma sin_shift : forall x:R, sin (PI / 2 - x) = cos x.
Proof.
  intro x; rewrite sin_minus; rewrite sin_PI2; rewrite cos_PI2; ring.
Qed.

Lemma cos_shift : forall x:R, cos (PI / 2 - x) = sin x.
Proof.
  intro x; rewrite cos_minus; rewrite sin_PI2; rewrite cos_PI2; ring.
Qed.

Lemma cos_sin : forall x:R, cos x = sin (PI / 2 + x).
Proof.
  intro x; rewrite sin_plus; rewrite sin_PI2; rewrite cos_PI2; ring.
Qed.

Lemma PI2_RGT_0 : 0 < PI / 2.
Proof.
  unfold Rdiv in |- *; apply Rmult_lt_0_compat;
    [ apply PI_RGT_0 | apply Rinv_0_lt_compat; prove_sup ].
Qed.

Lemma SIN_bound : forall x:R, -1 <= sin x <= 1.
Proof.
  intro; case (Rle_dec (-1) (sin x)); intro.
  case (Rle_dec (sin x) 1); intro.
  split; assumption.
  cut (1 < sin x).
  intro;
    generalize
      (Rsqr_incrst_1 1 (sin x) H (Rlt_le 0 1 Rlt_0_1)
        (Rlt_le 0 (sin x) (Rlt_trans 0 1 (sin x) Rlt_0_1 H)));
      rewrite Rsqr_1; intro; rewrite sin2 in H0; unfold Rminus in H0;
        generalize (Rplus_lt_compat_l (-1) 1 (1 + - Rsqr (cos x)) H0);
          repeat rewrite <- Rplus_assoc; repeat rewrite Rplus_opp_l;
            rewrite Rplus_0_l; intro; rewrite <- Ropp_0 in H1;
              generalize (Ropp_lt_gt_contravar (-0) (- Rsqr (cos x)) H1);
                repeat rewrite Ropp_involutive; intro; generalize (Rle_0_sqr (cos x));
                  intro; elim (Rlt_irrefl 0 (Rle_lt_trans 0 (Rsqr (cos x)) 0 H3 H2)).
  auto with real.
  cut (sin x < -1).
  intro; generalize (Ropp_lt_gt_contravar (sin x) (-1) H);
    rewrite Ropp_involutive; clear H; intro;
      generalize
        (Rsqr_incrst_1 1 (- sin x) H (Rlt_le 0 1 Rlt_0_1)
          (Rlt_le 0 (- sin x) (Rlt_trans 0 1 (- sin x) Rlt_0_1 H)));
        rewrite Rsqr_1; intro; rewrite <- Rsqr_neg in H0;
          rewrite sin2 in H0; unfold Rminus in H0;
            generalize (Rplus_lt_compat_l (-1) 1 (1 + - Rsqr (cos x)) H0);
              repeat rewrite <- Rplus_assoc; repeat rewrite Rplus_opp_l;
                rewrite Rplus_0_l; intro; rewrite <- Ropp_0 in H1;
                  generalize (Ropp_lt_gt_contravar (-0) (- Rsqr (cos x)) H1);
                    repeat rewrite Ropp_involutive; intro; generalize (Rle_0_sqr (cos x));
                      intro; elim (Rlt_irrefl 0 (Rle_lt_trans 0 (Rsqr (cos x)) 0 H3 H2)).
  auto with real.
Qed.

Lemma COS_bound : forall x:R, -1 <= cos x <= 1.
Proof.
  intro; rewrite <- sin_shift; apply SIN_bound.
Qed.

Lemma cos_sin_0 : forall x:R, ~ (cos x = 0 /\ sin x = 0).
Proof.
  intro; red in |- *; intro; elim H; intros; generalize (sin2_cos2 x); intro;
    rewrite H0 in H2; rewrite H1 in H2; repeat rewrite Rsqr_0 in H2;
      rewrite Rplus_0_r in H2; generalize Rlt_0_1; intro;
        rewrite <- H2 in H3; elim (Rlt_irrefl 0 H3).
Qed.

Lemma cos_sin_0_var : forall x:R, cos x <> 0 \/ sin x <> 0.
Proof.
  intros x.
  destruct (Req_dec (cos x) 0). 2: now left.
  right. intros H'.
  apply (cos_sin_0 x).
  now split.
Qed.

(*****************************************************************)
(** * Using series definitions of cos and sin                    *)
(*****************************************************************)

Definition sin_lb (a:R) : R := sin_approx a 3.
Definition sin_ub (a:R) : R := sin_approx a 4.
Definition cos_lb (a:R) : R := cos_approx a 3.
Definition cos_ub (a:R) : R := cos_approx a 4.

Lemma sin_lb_gt_0 : forall a:R, 0 < a -> a <= PI / 2 -> 0 < sin_lb a.
Proof.
  intros.
  unfold sin_lb in |- *; unfold sin_approx in |- *; unfold sin_term in |- *.
  set (Un := fun i:nat => a ^ (2 * i + 1) / INR (fact (2 * i + 1))).
  replace
  (sum_f_R0
    (fun i:nat => (-1) ^ i * (a ^ (2 * i + 1) / INR (fact (2 * i + 1)))) 3)
    with (sum_f_R0 (fun i:nat => (-1) ^ i * Un i) 3);
      [ idtac | apply sum_eq; intros; unfold Un in |- *; reflexivity ].
  cut (forall n:nat, Un (S n) < Un n).
  intro; simpl in |- *.
  repeat rewrite Rmult_1_l; repeat rewrite Rmult_1_r;
    replace (-1 * Un 1%nat) with (- Un 1%nat); [ idtac | ring ];
    replace (-1 * -1 * Un 2%nat) with (Un 2%nat); [ idtac | ring ];
    replace (-1 * (-1 * -1) * Un 3%nat) with (- Un 3%nat);
    [ idtac | ring ];
    replace (Un 0%nat + - Un 1%nat + Un 2%nat + - Un 3%nat) with
    (Un 0%nat - Un 1%nat + (Un 2%nat - Un 3%nat)); [ idtac | ring ].
  apply Rplus_lt_0_compat.
  unfold Rminus in |- *; apply Rplus_lt_reg_r with (Un 1%nat);
    rewrite Rplus_0_r; rewrite (Rplus_comm (Un 1%nat));
      rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r;
        apply H1.
  unfold Rminus in |- *; apply Rplus_lt_reg_r with (Un 3%nat);
    rewrite Rplus_0_r; rewrite (Rplus_comm (Un 3%nat));
      rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r;
        apply H1.
  intro; unfold Un in |- *.
  cut ((2 * S n + 1)%nat = (2 * n + 1 + 2)%nat).
  intro; rewrite H1.
  rewrite pow_add; unfold Rdiv in |- *; rewrite Rmult_assoc;
    apply Rmult_lt_compat_l.
  apply pow_lt; assumption.
  rewrite <- H1; apply Rmult_lt_reg_l with (INR (fact (2 * n + 1))).
  apply lt_INR_0; apply neq_O_lt.
  assert (H2 := fact_neq_0 (2 * n + 1)).
  red in |- *; intro; elim H2; symmetry  in |- *; assumption.
  rewrite <- Rinv_r_sym.
  apply Rmult_lt_reg_l with (INR (fact (2 * S n + 1))).
  apply lt_INR_0; apply neq_O_lt.
  assert (H2 := fact_neq_0 (2 * S n + 1)).
  red in |- *; intro; elim H2; symmetry  in |- *; assumption.
  rewrite (Rmult_comm (INR (fact (2 * S n + 1)))); repeat rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  do 2 rewrite Rmult_1_r; apply Rle_lt_trans with (INR (fact (2 * n + 1)) * 4).
  apply Rmult_le_compat_l.
  replace 0 with (INR 0); [ idtac | reflexivity ]; apply le_INR; apply le_O_n.
  simpl in |- *; rewrite Rmult_1_r; replace 4 with (Rsqr 2);
    [ idtac | ring_Rsqr ]; replace (a * a) with (Rsqr a);
    [ idtac | reflexivity ]; apply Rsqr_incr_1.
  apply Rle_trans with (PI / 2);
    [ assumption
      | unfold Rdiv in |- *; apply Rmult_le_reg_l with 2;
        [ prove_sup0
          | rewrite <- Rmult_assoc; rewrite Rinv_r_simpl_m;
            [ replace 4 with 4; [ apply PI_4 | ring ] | discrR ] ] ].
  left; assumption.
  left; prove_sup0.
  rewrite H1; replace (2 * n + 1 + 2)%nat with (S (S (2 * n + 1))).
  do 2 rewrite fact_simpl; do 2 rewrite mult_INR.
  repeat rewrite <- Rmult_assoc.
  rewrite <- (Rmult_comm (INR (fact (2 * n + 1)))).
  rewrite Rmult_assoc.
  apply Rmult_lt_compat_l.
  apply lt_INR_0; apply neq_O_lt.
  assert (H2 := fact_neq_0 (2 * n + 1)).
  red in |- *; intro; elim H2; symmetry  in |- *; assumption.
  do 2 rewrite S_INR; rewrite plus_INR; rewrite mult_INR; set (x := INR n);
    unfold INR in |- *.
  replace ((2 * x + 1 + 1 + 1) * (2 * x + 1 + 1)) with (4 * x * x + 10 * x + 6);
  [ idtac | ring ].
  apply Rplus_lt_reg_r with (-4); rewrite Rplus_opp_l;
    replace (-4 + (4 * x * x + 10 * x + 6)) with (4 * x * x + 10 * x + 2);
    [ idtac | ring ].
  apply Rplus_le_lt_0_compat.
  cut (0 <= x).
  intro; apply Rplus_le_le_0_compat; repeat apply Rmult_le_pos;
    assumption || left; prove_sup.
  unfold x in |- *; replace 0 with (INR 0);
    [ apply le_INR; apply le_O_n | reflexivity ].
  prove_sup0.
  ring.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  ring.
Qed.

Lemma SIN : forall a:R, 0 <= a -> a <= PI -> sin_lb a <= sin a <= sin_ub a.
  intros; unfold sin_lb, sin_ub in |- *; apply (sin_bound a 1 H H0).
Qed.

Lemma COS :
  forall a:R, - PI / 2 <= a -> a <= PI / 2 -> cos_lb a <= cos a <= cos_ub a.
  intros; unfold cos_lb, cos_ub in |- *; apply (cos_bound a 1 H H0).
Qed.

(**********)
Lemma _PI2_RLT_0 : - (PI / 2) < 0.
Proof.
  rewrite <- Ropp_0; apply Ropp_lt_contravar; apply PI2_RGT_0.
Qed.

Lemma PI4_RLT_PI2 : PI / 4 < PI / 2.
Proof.
  unfold Rdiv in |- *; apply Rmult_lt_compat_l.
  apply PI_RGT_0.
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat; prove_sup0.
  pattern 2 at 1 in |- *; rewrite <- Rplus_0_r.
  replace 4 with (2 + 2); [ apply Rplus_lt_compat_l; prove_sup0 | ring ].
Qed.

Lemma PI2_Rlt_PI : PI / 2 < PI.
Proof.
  unfold Rdiv in |- *; pattern PI at 2 in |- *; rewrite <- Rmult_1_r.
  apply Rmult_lt_compat_l.
  apply PI_RGT_0.
  pattern 1 at 3 in |- *; rewrite <- Rinv_1; apply Rinv_lt_contravar.
  rewrite Rmult_1_l; prove_sup0.
  pattern 1 at 1 in |- *; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    apply Rlt_0_1.
Qed.

(***************************************************)
(** * Increasing and decreasing of [cos] and [sin] *)
(***************************************************)
Theorem sin_gt_0 : forall x:R, 0 < x -> x < PI -> 0 < sin x.
Proof.
  intros; elim (SIN x (Rlt_le 0 x H) (Rlt_le x PI H0)); intros H1 _;
    case (Rtotal_order x (PI / 2)); intro H2.
  apply Rlt_le_trans with (sin_lb x).
  apply sin_lb_gt_0; [ assumption | left; assumption ].
  assumption.
  elim H2; intro H3.
  rewrite H3; rewrite sin_PI2; apply Rlt_0_1.
  rewrite <- sin_PI_x; generalize (Ropp_gt_lt_contravar x (PI / 2) H3);
    intro H4; generalize (Rplus_lt_compat_l PI (- x) (- (PI / 2)) H4).
  replace (PI + - x) with (PI - x).
  replace (PI + - (PI / 2)) with (PI / 2).
  intro H5; generalize (Ropp_lt_gt_contravar x PI H0); intro H6;
    change (- PI < - x) in H6; generalize (Rplus_lt_compat_l PI (- PI) (- x) H6).
  rewrite Rplus_opp_r.
  replace (PI + - x) with (PI - x).
  intro H7;
    elim
      (SIN (PI - x) (Rlt_le 0 (PI - x) H7)
        (Rlt_le (PI - x) PI (Rlt_trans (PI - x) (PI / 2) PI H5 PI2_Rlt_PI)));
      intros H8 _;
        generalize (sin_lb_gt_0 (PI - x) H7 (Rlt_le (PI - x) (PI / 2) H5));
          intro H9; apply (Rlt_le_trans 0 (sin_lb (PI - x)) (sin (PI - x)) H9 H8).
  reflexivity.
  pattern PI at 2 in |- *; rewrite double_var; ring.
  reflexivity.
Qed.

Theorem cos_gt_0 : forall x:R, - (PI / 2) < x -> x < PI / 2 -> 0 < cos x.
Proof.
  intros; rewrite cos_sin;
    generalize (Rplus_lt_compat_l (PI / 2) (- (PI / 2)) x H).
  rewrite Rplus_opp_r; intro H1;
    generalize (Rplus_lt_compat_l (PI / 2) x (PI / 2) H0);
      rewrite <- double_var; intro H2; apply (sin_gt_0 (PI / 2 + x) H1 H2).
Qed.

Lemma sin_ge_0 : forall x:R, 0 <= x -> x <= PI -> 0 <= sin x.
Proof.
  intros x H1 H2; elim H1; intro H3;
    [ elim H2; intro H4;
      [ left; apply (sin_gt_0 x H3 H4)
        | rewrite H4; right; symmetry  in |- *; apply sin_PI ]
      | rewrite <- H3; right; symmetry  in |- *; apply sin_0 ].
Qed.

Lemma cos_ge_0 : forall x:R, - (PI / 2) <= x -> x <= PI / 2 -> 0 <= cos x.
Proof.
  intros x H1 H2; elim H1; intro H3;
    [ elim H2; intro H4;
      [ left; apply (cos_gt_0 x H3 H4)
        | rewrite H4; right; symmetry  in |- *; apply cos_PI2 ]
      | rewrite <- H3; rewrite cos_neg; right; symmetry  in |- *; apply cos_PI2 ].
Qed.

Lemma sin_le_0 : forall x:R, PI <= x -> x <= 2 * PI -> sin x <= 0.
Proof.
  intros x H1 H2; apply Rge_le; rewrite <- Ropp_0;
    rewrite <- (Ropp_involutive (sin x)); apply Ropp_le_ge_contravar;
      rewrite <- neg_sin; replace (x + PI) with (x - PI + 2 * INR 1 * PI);
        [ rewrite (sin_period (x - PI) 1); apply sin_ge_0;
          [ replace (x - PI) with (x + - PI);
            [ rewrite Rplus_comm; replace 0 with (- PI + PI);
              [ apply Rplus_le_compat_l; assumption | ring ]
              | ring ]
            | replace (x - PI) with (x + - PI); rewrite Rplus_comm;
              [ pattern PI at 2 in |- *; replace PI with (- PI + 2 * PI);
                [ apply Rplus_le_compat_l; assumption | ring ]
                | ring ] ]
          | unfold INR in |- *; ring ].
Qed.

Lemma cos_le_0 : forall x:R, PI / 2 <= x -> x <= 3 * (PI / 2) -> cos x <= 0.
Proof.
  intros x H1 H2; apply Rge_le; rewrite <- Ropp_0;
    rewrite <- (Ropp_involutive (cos x)); apply Ropp_le_ge_contravar;
      rewrite <- neg_cos; replace (x + PI) with (x - PI + 2 * INR 1 * PI).
  rewrite cos_period; apply cos_ge_0.
  replace (- (PI / 2)) with (- PI + PI / 2).
  unfold Rminus in |- *; rewrite (Rplus_comm x); apply Rplus_le_compat_l;
    assumption.
  pattern PI at 1 in |- *; rewrite (double_var PI); rewrite Ropp_plus_distr;
    ring.
  unfold Rminus in |- *; rewrite Rplus_comm;
    replace (PI / 2) with (- PI + 3 * (PI / 2)).
  apply Rplus_le_compat_l; assumption.
  pattern PI at 1 in |- *; rewrite (double_var PI); rewrite Ropp_plus_distr;
    ring.
  unfold INR in |- *; ring.
Qed.

Lemma sin_lt_0 : forall x:R, PI < x -> x < 2 * PI -> sin x < 0.
Proof.
  intros x H1 H2; rewrite <- Ropp_0; rewrite <- (Ropp_involutive (sin x));
    apply Ropp_lt_gt_contravar; rewrite <- neg_sin;
      replace (x + PI) with (x - PI + 2 * INR 1 * PI);
      [ rewrite (sin_period (x - PI) 1); apply sin_gt_0;
        [ replace (x - PI) with (x + - PI);
          [ rewrite Rplus_comm; replace 0 with (- PI + PI);
            [ apply Rplus_lt_compat_l; assumption | ring ]
            | ring ]
          | replace (x - PI) with (x + - PI); rewrite Rplus_comm;
            [ pattern PI at 2 in |- *; replace PI with (- PI + 2 * PI);
              [ apply Rplus_lt_compat_l; assumption | ring ]
              | ring ] ]
        | unfold INR in |- *; ring ].
Qed.

Lemma sin_lt_0_var : forall x:R, - PI < x -> x < 0 -> sin x < 0.
Proof.
  intros; generalize (Rplus_lt_compat_l (2 * PI) (- PI) x H);
    replace (2 * PI + - PI) with PI;
    [ intro H1; rewrite Rplus_comm in H1;
      generalize (Rplus_lt_compat_l (2 * PI) x 0 H0);
        intro H2; rewrite (Rplus_comm (2 * PI)) in H2;
          rewrite <- (Rplus_comm 0) in H2; rewrite Rplus_0_l in H2;
            rewrite <- (sin_period x 1); unfold INR in |- *;
              replace (2 * 1 * PI) with (2 * PI);
              [ apply (sin_lt_0 (x + 2 * PI) H1 H2) | ring ]
      | ring ].
Qed.

Lemma cos_lt_0 : forall x:R, PI / 2 < x -> x < 3 * (PI / 2) -> cos x < 0.
Proof.
  intros x H1 H2; rewrite <- Ropp_0; rewrite <- (Ropp_involutive (cos x));
    apply Ropp_lt_gt_contravar; rewrite <- neg_cos;
      replace (x + PI) with (x - PI + 2 * INR 1 * PI).
  rewrite cos_period; apply cos_gt_0.
  replace (- (PI / 2)) with (- PI + PI / 2).
  unfold Rminus in |- *; rewrite (Rplus_comm x); apply Rplus_lt_compat_l;
    assumption.
  pattern PI at 1 in |- *; rewrite (double_var PI); rewrite Ropp_plus_distr;
    ring.
  unfold Rminus in |- *; rewrite Rplus_comm;
    replace (PI / 2) with (- PI + 3 * (PI / 2)).
  apply Rplus_lt_compat_l; assumption.
  pattern PI at 1 in |- *; rewrite (double_var PI); rewrite Ropp_plus_distr;
    ring.
  unfold INR in |- *; ring.
Qed.

Lemma tan_gt_0 : forall x:R, 0 < x -> x < PI / 2 -> 0 < tan x.
Proof.
  intros x H1 H2; unfold tan in |- *; generalize _PI2_RLT_0;
    generalize (Rlt_trans 0 x (PI / 2) H1 H2); intros;
      generalize (Rlt_trans (- (PI / 2)) 0 x H0 H1); intro H5;
        generalize (Rlt_trans x (PI / 2) PI H2 PI2_Rlt_PI);
          intro H7; unfold Rdiv in |- *; apply Rmult_lt_0_compat.
  apply sin_gt_0; assumption.
  apply Rinv_0_lt_compat; apply cos_gt_0; assumption.
Qed.

Lemma tan_lt_0 : forall x:R, - (PI / 2) < x -> x < 0 -> tan x < 0.
Proof.
  intros x H1 H2; unfold tan in |- *;
    generalize (cos_gt_0 x H1 (Rlt_trans x 0 (PI / 2) H2 PI2_RGT_0));
      intro H3; rewrite <- Ropp_0;
        replace (sin x / cos x) with (- (- sin x / cos x)).
  rewrite <- sin_neg; apply Ropp_gt_lt_contravar;
    change (0 < sin (- x) / cos x) in |- *; unfold Rdiv in |- *;
      apply Rmult_lt_0_compat.
  apply sin_gt_0.
  rewrite <- Ropp_0; apply Ropp_gt_lt_contravar; assumption.
  apply Rlt_trans with (PI / 2).
  rewrite <- (Ropp_involutive (PI / 2)); apply Ropp_gt_lt_contravar; assumption.
  apply PI2_Rlt_PI.
  apply Rinv_0_lt_compat; assumption.
  unfold Rdiv in |- *; ring.
Qed.

Lemma cos_ge_0_3PI2 :
  forall x:R, 3 * (PI / 2) <= x -> x <= 2 * PI -> 0 <= cos x.
Proof.
  intros; rewrite <- cos_neg; rewrite <- (cos_period (- x) 1);
    unfold INR in |- *; replace (- x + 2 * 1 * PI) with (2 * PI - x).
  generalize (Ropp_le_ge_contravar x (2 * PI) H0); intro H1;
    generalize (Rge_le (- x) (- (2 * PI)) H1); clear H1;
      intro H1; generalize (Rplus_le_compat_l (2 * PI) (- (2 * PI)) (- x) H1).
  rewrite Rplus_opp_r.
  intro H2; generalize (Ropp_le_ge_contravar (3 * (PI / 2)) x H); intro H3;
    generalize (Rge_le (- (3 * (PI / 2))) (- x) H3); clear H3;
      intro H3;
        generalize (Rplus_le_compat_l (2 * PI) (- x) (- (3 * (PI / 2))) H3).
  replace (2 * PI + - (3 * (PI / 2))) with (PI / 2).
  intro H4;
    apply
      (cos_ge_0 (2 * PI - x)
        (Rlt_le (- (PI / 2)) (2 * PI - x)
          (Rlt_le_trans (- (PI / 2)) 0 (2 * PI - x) _PI2_RLT_0 H2)) H4).
  rewrite double; pattern PI at 2 3 in |- *; rewrite double_var; ring.
  ring.
Qed.

Lemma form1 :
  forall p q:R, cos p + cos q = 2 * cos ((p - q) / 2) * cos ((p + q) / 2).
Proof.
  intros p q; pattern p at 1 in |- *;
    replace p with ((p - q) / 2 + (p + q) / 2).
  rewrite <- (cos_neg q); replace (- q) with ((p - q) / 2 - (p + q) / 2).
  rewrite cos_plus; rewrite cos_minus; ring.
  pattern q at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
  pattern p at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
Qed.

Lemma form2 :
  forall p q:R, cos p - cos q = -2 * sin ((p - q) / 2) * sin ((p + q) / 2).
Proof.
  intros p q; pattern p at 1 in |- *;
    replace p with ((p - q) / 2 + (p + q) / 2).
  rewrite <- (cos_neg q); replace (- q) with ((p - q) / 2 - (p + q) / 2).
  rewrite cos_plus; rewrite cos_minus; ring.
  pattern q at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
  pattern p at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
Qed.

Lemma form3 :
  forall p q:R, sin p + sin q = 2 * cos ((p - q) / 2) * sin ((p + q) / 2).
Proof.
  intros p q; pattern p at 1 in |- *;
    replace p with ((p - q) / 2 + (p + q) / 2).
  pattern q at 3 in |- *; replace q with ((p + q) / 2 - (p - q) / 2).
  rewrite sin_plus; rewrite sin_minus; ring.
  pattern q at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
  pattern p at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
Qed.

Lemma form4 :
  forall p q:R, sin p - sin q = 2 * cos ((p + q) / 2) * sin ((p - q) / 2).
Proof.
  intros p q; pattern p at 1 in |- *;
    replace p with ((p - q) / 2 + (p + q) / 2).
  pattern q at 3 in |- *; replace q with ((p + q) / 2 - (p - q) / 2).
  rewrite sin_plus; rewrite sin_minus; ring.
  pattern q at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.
  pattern p at 3 in |- *; rewrite double_var; unfold Rdiv in |- *; ring.

Qed.

Lemma sin_increasing_0 :
  forall x y:R,
    - (PI / 2) <= x ->
    x <= PI / 2 -> - (PI / 2) <= y -> y <= PI / 2 -> sin x < sin y -> x < y.
Proof.
  intros; cut (sin ((x - y) / 2) < 0).
  intro H4; case (Rtotal_order ((x - y) / 2) 0); intro H5.
  assert (Hyp : 0 < 2).
  prove_sup0.
  generalize (Rmult_lt_compat_l 2 ((x - y) / 2) 0 Hyp H5).
  unfold Rdiv in |- *.
  rewrite <- Rmult_assoc.
  rewrite Rinv_r_simpl_m.
  rewrite Rmult_0_r.
  clear H5; intro H5; apply Rminus_lt; assumption.
  discrR.
  elim H5; intro H6.
  rewrite H6 in H4; rewrite sin_0 in H4; elim (Rlt_irrefl 0 H4).
  change (0 < (x - y) / 2) in H6;
    generalize (Ropp_le_ge_contravar (- (PI / 2)) y H1).
  rewrite Ropp_involutive.
  intro H7; generalize (Rge_le (PI / 2) (- y) H7); clear H7; intro H7;
    generalize (Rplus_le_compat x (PI / 2) (- y) (PI / 2) H0 H7).
  rewrite <- double_var.
  intro H8.
  assert (Hyp : 0 < 2).
  prove_sup0.
  generalize
    (Rmult_le_compat_l (/ 2) (x - y) PI
      (Rlt_le 0 (/ 2) (Rinv_0_lt_compat 2 Hyp)) H8).
  repeat rewrite (Rmult_comm (/ 2)).
  intro H9;
    generalize
      (sin_gt_0 ((x - y) / 2) H6
        (Rle_lt_trans ((x - y) / 2) (PI / 2) PI H9 PI2_Rlt_PI));
      intro H10;
        elim
          (Rlt_irrefl (sin ((x - y) / 2))
            (Rlt_trans (sin ((x - y) / 2)) 0 (sin ((x - y) / 2)) H4 H10)).
  generalize (Rlt_minus (sin x) (sin y) H3); clear H3; intro H3;
    rewrite form4 in H3;
      generalize (Rplus_le_compat x (PI / 2) y (PI / 2) H0 H2).
  rewrite <- double_var.
  assert (Hyp : 0 < 2).
  prove_sup0.
  intro H4;
    generalize
      (Rmult_le_compat_l (/ 2) (x + y) PI
        (Rlt_le 0 (/ 2) (Rinv_0_lt_compat 2 Hyp)) H4).
  repeat rewrite (Rmult_comm (/ 2)).
  clear H4; intro H4;
    generalize (Rplus_le_compat (- (PI / 2)) x (- (PI / 2)) y H H1);
      replace (- (PI / 2) + - (PI / 2)) with (- PI).
  intro H5;
    generalize
      (Rmult_le_compat_l (/ 2) (- PI) (x + y)
        (Rlt_le 0 (/ 2) (Rinv_0_lt_compat 2 Hyp)) H5).
  replace (/ 2 * (x + y)) with ((x + y) / 2).
  replace (/ 2 * - PI) with (- (PI / 2)).
  clear H5; intro H5; elim H4; intro H40.
  elim H5; intro H50.
  generalize (cos_gt_0 ((x + y) / 2) H50 H40); intro H6;
    generalize (Rmult_lt_compat_l 2 0 (cos ((x + y) / 2)) Hyp H6).
  rewrite Rmult_0_r.
  clear H6; intro H6; case (Rcase_abs (sin ((x - y) / 2))); intro H7.
  assumption.
  generalize (Rge_le (sin ((x - y) / 2)) 0 H7); clear H7; intro H7;
    generalize
      (Rmult_le_pos (2 * cos ((x + y) / 2)) (sin ((x - y) / 2))
        (Rlt_le 0 (2 * cos ((x + y) / 2)) H6) H7); intro H8;
      generalize
        (Rle_lt_trans 0 (2 * cos ((x + y) / 2) * sin ((x - y) / 2)) 0 H8 H3);
        intro H9; elim (Rlt_irrefl 0 H9).
  rewrite <- H50 in H3; rewrite cos_neg in H3; rewrite cos_PI2 in H3;
    rewrite Rmult_0_r in H3; rewrite Rmult_0_l in H3;
      elim (Rlt_irrefl 0 H3).
  unfold Rdiv in H3.
  rewrite H40 in H3; assert (H50 := cos_PI2); unfold Rdiv in H50;
    rewrite H50 in H3; rewrite Rmult_0_r in H3; rewrite Rmult_0_l in H3;
      elim (Rlt_irrefl 0 H3).
  unfold Rdiv in |- *.
  rewrite <- Ropp_mult_distr_l_reverse.
  apply Rmult_comm.
  unfold Rdiv in |- *; apply Rmult_comm.
  pattern PI at 1 in |- *; rewrite double_var.
  rewrite Ropp_plus_distr.
  reflexivity.
Qed.

Lemma sin_increasing_1 :
  forall x y:R,
    - (PI / 2) <= x ->
    x <= PI / 2 -> - (PI / 2) <= y -> y <= PI / 2 -> x < y -> sin x < sin y.
Proof.
  intros; generalize (Rplus_lt_compat_l x x y H3); intro H4;
    generalize (Rplus_le_compat (- (PI / 2)) x (- (PI / 2)) x H H);
      replace (- (PI / 2) + - (PI / 2)) with (- PI).
  assert (Hyp : 0 < 2).
  prove_sup0.
  intro H5; generalize (Rle_lt_trans (- PI) (x + x) (x + y) H5 H4); intro H6;
    generalize
      (Rmult_lt_compat_l (/ 2) (- PI) (x + y) (Rinv_0_lt_compat 2 Hyp) H6);
      replace (/ 2 * - PI) with (- (PI / 2)).
  replace (/ 2 * (x + y)) with ((x + y) / 2).
  clear H4 H5 H6; intro H4; generalize (Rplus_lt_compat_l y x y H3); intro H5;
    rewrite Rplus_comm in H5;
      generalize (Rplus_le_compat y (PI / 2) y (PI / 2) H2 H2).
  rewrite <- double_var.
  intro H6; generalize (Rlt_le_trans (x + y) (y + y) PI H5 H6); intro H7;
    generalize (Rmult_lt_compat_l (/ 2) (x + y) PI (Rinv_0_lt_compat 2 Hyp) H7);
      replace (/ 2 * PI) with (PI / 2).
  replace (/ 2 * (x + y)) with ((x + y) / 2).
  clear H5 H6 H7; intro H5; generalize (Ropp_le_ge_contravar (- (PI / 2)) y H1);
    rewrite Ropp_involutive; clear H1; intro H1;
      generalize (Rge_le (PI / 2) (- y) H1); clear H1; intro H1;
        generalize (Ropp_le_ge_contravar y (PI / 2) H2); clear H2;
          intro H2; generalize (Rge_le (- y) (- (PI / 2)) H2);
            clear H2; intro H2; generalize (Rplus_lt_compat_l (- y) x y H3);
              replace (- y + x) with (x - y).
  rewrite Rplus_opp_l.
  intro H6;
    generalize (Rmult_lt_compat_l (/ 2) (x - y) 0 (Rinv_0_lt_compat 2 Hyp) H6);
      rewrite Rmult_0_r; replace (/ 2 * (x - y)) with ((x - y) / 2).
  clear H6; intro H6;
    generalize (Rplus_le_compat (- (PI / 2)) x (- (PI / 2)) (- y) H H2);
      replace (- (PI / 2) + - (PI / 2)) with (- PI).
  replace (x + - y) with (x - y).
  intro H7;
    generalize
      (Rmult_le_compat_l (/ 2) (- PI) (x - y)
        (Rlt_le 0 (/ 2) (Rinv_0_lt_compat 2 Hyp)) H7);
      replace (/ 2 * - PI) with (- (PI / 2)).
  replace (/ 2 * (x - y)) with ((x - y) / 2).
  clear H7; intro H7; clear H H0 H1 H2; apply Rminus_lt; rewrite form4;
    generalize (cos_gt_0 ((x + y) / 2) H4 H5); intro H8;
      generalize (Rmult_lt_0_compat 2 (cos ((x + y) / 2)) Hyp H8);
        clear H8; intro H8; cut (- PI < - (PI / 2)).
  intro H9;
    generalize
      (sin_lt_0_var ((x - y) / 2)
        (Rlt_le_trans (- PI) (- (PI / 2)) ((x - y) / 2) H9 H7) H6);
      intro H10;
        generalize
          (Rmult_lt_gt_compat_neg_l (sin ((x - y) / 2)) 0 (
            2 * cos ((x + y) / 2)) H10 H8); intro H11; rewrite Rmult_0_r in H11;
          rewrite Rmult_comm; assumption.
  apply Ropp_lt_gt_contravar; apply PI2_Rlt_PI.
  unfold Rdiv in |- *; apply Rmult_comm.
  unfold Rdiv in |- *; rewrite <- Ropp_mult_distr_l_reverse; apply Rmult_comm.
  reflexivity.
  pattern PI at 1 in |- *; rewrite double_var.
  rewrite Ropp_plus_distr.
  reflexivity.
  unfold Rdiv in |- *; apply Rmult_comm.
  unfold Rminus in |- *; apply Rplus_comm.
  unfold Rdiv in |- *; apply Rmult_comm.
  unfold Rdiv in |- *; apply Rmult_comm.
  unfold Rdiv in |- *; apply Rmult_comm.
  unfold Rdiv in |- *.
  rewrite <- Ropp_mult_distr_l_reverse.
  apply Rmult_comm.
  pattern PI at 1 in |- *; rewrite double_var.
  rewrite Ropp_plus_distr.
  reflexivity.
Qed.

Lemma sin_decreasing_0 :
  forall x y:R,
    x <= 3 * (PI / 2) ->
    PI / 2 <= x -> y <= 3 * (PI / 2) -> PI / 2 <= y -> sin x < sin y -> y < x.
Proof.
  intros; rewrite <- (sin_PI_x x) in H3; rewrite <- (sin_PI_x y) in H3;
    generalize (Ropp_lt_gt_contravar (sin (PI - x)) (sin (PI - y)) H3);
      repeat rewrite <- sin_neg;
        generalize (Rplus_le_compat_l (- PI) x (3 * (PI / 2)) H);
          generalize (Rplus_le_compat_l (- PI) (PI / 2) x H0);
            generalize (Rplus_le_compat_l (- PI) y (3 * (PI / 2)) H1);
              generalize (Rplus_le_compat_l (- PI) (PI / 2) y H2);
                replace (- PI + x) with (x - PI).
  replace (- PI + PI / 2) with (- (PI / 2)).
  replace (- PI + y) with (y - PI).
  replace (- PI + 3 * (PI / 2)) with (PI / 2).
  replace (- (PI - x)) with (x - PI).
  replace (- (PI - y)) with (y - PI).
  intros; change (sin (y - PI) < sin (x - PI)) in H8;
    apply Rplus_lt_reg_r with (- PI); rewrite Rplus_comm;
      replace (y + - PI) with (y - PI).
  rewrite Rplus_comm; replace (x + - PI) with (x - PI).
  apply (sin_increasing_0 (y - PI) (x - PI) H4 H5 H6 H7 H8).
  reflexivity.
  reflexivity.
  unfold Rminus in |- *; rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  apply Rplus_comm.
  unfold Rminus in |- *; rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  apply Rplus_comm.
  pattern PI at 2 in |- *; rewrite double_var.
  rewrite Ropp_plus_distr.
  ring.
  unfold Rminus in |- *; apply Rplus_comm.
  pattern PI at 2 in |- *; rewrite double_var.
  rewrite Ropp_plus_distr.
  ring.
  unfold Rminus in |- *; apply Rplus_comm.
Qed.

Lemma sin_decreasing_1 :
  forall x y:R,
    x <= 3 * (PI / 2) ->
    PI / 2 <= x -> y <= 3 * (PI / 2) -> PI / 2 <= y -> x < y -> sin y < sin x.
Proof.
  intros; rewrite <- (sin_PI_x x); rewrite <- (sin_PI_x y);
    generalize (Rplus_le_compat_l (- PI) x (3 * (PI / 2)) H);
      generalize (Rplus_le_compat_l (- PI) (PI / 2) x H0);
        generalize (Rplus_le_compat_l (- PI) y (3 * (PI / 2)) H1);
          generalize (Rplus_le_compat_l (- PI) (PI / 2) y H2);
            generalize (Rplus_lt_compat_l (- PI) x y H3);
              replace (- PI + PI / 2) with (- (PI / 2)).
  replace (- PI + y) with (y - PI).
  replace (- PI + 3 * (PI / 2)) with (PI / 2).
  replace (- PI + x) with (x - PI).
  intros; apply Ropp_lt_cancel; repeat rewrite <- sin_neg;
    replace (- (PI - x)) with (x - PI).
  replace (- (PI - y)) with (y - PI).
  apply (sin_increasing_1 (x - PI) (y - PI) H7 H8 H5 H6 H4).
  unfold Rminus in |- *; rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  apply Rplus_comm.
  unfold Rminus in |- *; rewrite Ropp_plus_distr.
  rewrite Ropp_involutive.
  apply Rplus_comm.
  unfold Rminus in |- *; apply Rplus_comm.
  pattern PI at 2 in |- *; rewrite double_var; ring.
  unfold Rminus in |- *; apply Rplus_comm.
  pattern PI at 2 in |- *; rewrite double_var; ring.
Qed.

Lemma cos_increasing_0 :
  forall x y:R,
    PI <= x -> x <= 2 * PI -> PI <= y -> y <= 2 * PI -> cos x < cos y -> x < y.
Proof.
  intros x y H1 H2 H3 H4; rewrite <- (cos_neg x); rewrite <- (cos_neg y);
    rewrite <- (cos_period (- x) 1); rewrite <- (cos_period (- y) 1);
      unfold INR in |- *;
        replace (- x + 2 * 1 * PI) with (PI / 2 - (x - 3 * (PI / 2))).
  replace (- y + 2 * 1 * PI) with (PI / 2 - (y - 3 * (PI / 2))).
  repeat rewrite cos_shift; intro H5;
    generalize (Rplus_le_compat_l (-3 * (PI / 2)) PI x H1);
      generalize (Rplus_le_compat_l (-3 * (PI / 2)) x (2 * PI) H2);
        generalize (Rplus_le_compat_l (-3 * (PI / 2)) PI y H3);
          generalize (Rplus_le_compat_l (-3 * (PI / 2)) y (2 * PI) H4).
  replace (-3 * (PI / 2) + y) with (y - 3 * (PI / 2)).
  replace (-3 * (PI / 2) + x) with (x - 3 * (PI / 2)).
  replace (-3 * (PI / 2) + 2 * PI) with (PI / 2).
  replace (-3 * (PI / 2) + PI) with (- (PI / 2)).
  clear H1 H2 H3 H4; intros H1 H2 H3 H4;
    apply Rplus_lt_reg_r with (-3 * (PI / 2));
      replace (-3 * (PI / 2) + x) with (x - 3 * (PI / 2)).
  replace (-3 * (PI / 2) + y) with (y - 3 * (PI / 2)).
  apply (sin_increasing_0 (x - 3 * (PI / 2)) (y - 3 * (PI / 2)) H4 H3 H2 H1 H5).
  unfold Rminus in |- *.
  rewrite Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
  unfold Rminus in |- *.
  rewrite Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
  pattern PI at 3 in |- *; rewrite double_var.
  ring.
  rewrite double; pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
  unfold Rminus in |- *.
  rewrite Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
  unfold Rminus in |- *.
  rewrite Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
  rewrite Rmult_1_r.
  rewrite (double PI); pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
  rewrite Rmult_1_r.
  rewrite (double PI); pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
Qed.

Lemma cos_increasing_1 :
  forall x y:R,
    PI <= x -> x <= 2 * PI -> PI <= y -> y <= 2 * PI -> x < y -> cos x < cos y.
Proof.
  intros x y H1 H2 H3 H4 H5;
    generalize (Rplus_le_compat_l (-3 * (PI / 2)) PI x H1);
      generalize (Rplus_le_compat_l (-3 * (PI / 2)) x (2 * PI) H2);
        generalize (Rplus_le_compat_l (-3 * (PI / 2)) PI y H3);
          generalize (Rplus_le_compat_l (-3 * (PI / 2)) y (2 * PI) H4);
            generalize (Rplus_lt_compat_l (-3 * (PI / 2)) x y H5);
              rewrite <- (cos_neg x); rewrite <- (cos_neg y);
                rewrite <- (cos_period (- x) 1); rewrite <- (cos_period (- y) 1);
                  unfold INR in |- *; replace (-3 * (PI / 2) + x) with (x - 3 * (PI / 2)).
  replace (-3 * (PI / 2) + y) with (y - 3 * (PI / 2)).
  replace (-3 * (PI / 2) + PI) with (- (PI / 2)).
  replace (-3 * (PI / 2) + 2 * PI) with (PI / 2).
  clear H1 H2 H3 H4 H5; intros H1 H2 H3 H4 H5;
    replace (- x + 2 * 1 * PI) with (PI / 2 - (x - 3 * (PI / 2))).
  replace (- y + 2 * 1 * PI) with (PI / 2 - (y - 3 * (PI / 2))).
  repeat rewrite cos_shift;
    apply
      (sin_increasing_1 (x - 3 * (PI / 2)) (y - 3 * (PI / 2)) H5 H4 H3 H2 H1).
  rewrite Rmult_1_r.
  rewrite (double PI); pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
  rewrite Rmult_1_r.
  rewrite (double PI); pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
  rewrite (double PI); pattern PI at 3 4 in |- *; rewrite double_var.
  ring.
  pattern PI at 3 in |- *; rewrite double_var; ring.
  unfold Rminus in |- *.
  rewrite <- Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
  unfold Rminus in |- *.
  rewrite <- Ropp_mult_distr_l_reverse.
  apply Rplus_comm.
Qed.

Lemma cos_decreasing_0 :
  forall x y:R,
    0 <= x -> x <= PI -> 0 <= y -> y <= PI -> cos x < cos y -> y < x.
Proof.
  intros; generalize (Ropp_lt_gt_contravar (cos x) (cos y) H3);
    repeat rewrite <- neg_cos; intro H4;
      change (cos (y + PI) < cos (x + PI)) in H4; rewrite (Rplus_comm x) in H4;
        rewrite (Rplus_comm y) in H4; generalize (Rplus_le_compat_l PI 0 x H);
          generalize (Rplus_le_compat_l PI x PI H0);
            generalize (Rplus_le_compat_l PI 0 y H1);
              generalize (Rplus_le_compat_l PI y PI H2); rewrite Rplus_0_r.
  rewrite <- double.
  clear H H0 H1 H2 H3; intros; apply Rplus_lt_reg_r with PI;
    apply (cos_increasing_0 (PI + y) (PI + x) H0 H H2 H1 H4).
Qed.

Lemma cos_decreasing_1 :
  forall x y:R,
    0 <= x -> x <= PI -> 0 <= y -> y <= PI -> x < y -> cos y < cos x.
Proof.
  intros; apply Ropp_lt_cancel; repeat rewrite <- neg_cos;
    rewrite (Rplus_comm x); rewrite (Rplus_comm y);
      generalize (Rplus_le_compat_l PI 0 x H);
        generalize (Rplus_le_compat_l PI x PI H0);
          generalize (Rplus_le_compat_l PI 0 y H1);
            generalize (Rplus_le_compat_l PI y PI H2); rewrite Rplus_0_r.
  rewrite <- double.
  generalize (Rplus_lt_compat_l PI x y H3); clear H H0 H1 H2 H3; intros;
    apply (cos_increasing_1 (PI + x) (PI + y) H3 H2 H1 H0 H).
Qed.

Lemma tan_diff :
  forall x y:R,
    cos x <> 0 -> cos y <> 0 -> tan x - tan y = sin (x - y) / (cos x * cos y).
Proof.
  intros; unfold tan in |- *; rewrite sin_minus.
  unfold Rdiv in |- *.
  unfold Rminus in |- *.
  rewrite Rmult_plus_distr_r.
  rewrite Rinv_mult_distr.
  repeat rewrite (Rmult_comm (sin x)).
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (cos y)).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  rewrite (Rmult_comm (sin x)).
  apply Rplus_eq_compat_l.
  rewrite <- Ropp_mult_distr_l_reverse.
  rewrite <- Ropp_mult_distr_r_reverse.
  rewrite (Rmult_comm (/ cos x)).
  repeat rewrite Rmult_assoc.
  rewrite (Rmult_comm (cos x)).
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  reflexivity.
  assumption.
  assumption.
  assumption.
  assumption.
Qed.

Lemma tan_increasing_0 :
  forall x y:R,
    - (PI / 4) <= x ->
    x <= PI / 4 -> - (PI / 4) <= y -> y <= PI / 4 -> tan x < tan y -> x < y.
Proof.
  intros; generalize PI4_RLT_PI2; intro H4;
    generalize (Ropp_lt_gt_contravar (PI / 4) (PI / 2) H4);
      intro H5; change (- (PI / 2) < - (PI / 4)) in H5;
        generalize
          (cos_gt_0 x (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) x H5 H)
            (Rle_lt_trans x (PI / 4) (PI / 2) H0 H4)); intro HP1;
          generalize
            (cos_gt_0 y (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) y H5 H1)
              (Rle_lt_trans y (PI / 4) (PI / 2) H2 H4)); intro HP2;
            generalize
              (not_eq_sym
                (Rlt_not_eq 0 (cos x)
                  (cos_gt_0 x (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) x H5 H)
                    (Rle_lt_trans x (PI / 4) (PI / 2) H0 H4))));
              intro H6;
                generalize
                  (not_eq_sym
                    (Rlt_not_eq 0 (cos y)
                      (cos_gt_0 y (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) y H5 H1)
                        (Rle_lt_trans y (PI / 4) (PI / 2) H2 H4))));
                  intro H7; generalize (tan_diff x y H6 H7); intro H8;
                    generalize (Rlt_minus (tan x) (tan y) H3); clear H3;
                      intro H3; rewrite H8 in H3; cut (sin (x - y) < 0).
  intro H9; generalize (Ropp_le_ge_contravar (- (PI / 4)) y H1);
    rewrite Ropp_involutive; intro H10; generalize (Rge_le (PI / 4) (- y) H10);
      clear H10; intro H10; generalize (Ropp_le_ge_contravar y (PI / 4) H2);
        intro H11; generalize (Rge_le (- y) (- (PI / 4)) H11);
          clear H11; intro H11;
            generalize (Rplus_le_compat (- (PI / 4)) x (- (PI / 4)) (- y) H H11);
              generalize (Rplus_le_compat x (PI / 4) (- y) (PI / 4) H0 H10);
                replace (x + - y) with (x - y).
  replace (PI / 4 + PI / 4) with (PI / 2).
  replace (- (PI / 4) + - (PI / 4)) with (- (PI / 2)).
  intros; case (Rtotal_order 0 (x - y)); intro H14.
  generalize
    (sin_gt_0 (x - y) H14 (Rle_lt_trans (x - y) (PI / 2) PI H12 PI2_Rlt_PI));
    intro H15; elim (Rlt_irrefl 0 (Rlt_trans 0 (sin (x - y)) 0 H15 H9)).
  elim H14; intro H15.
  rewrite <- H15 in H9; rewrite sin_0 in H9; elim (Rlt_irrefl 0 H9).
  apply Rminus_lt; assumption.
  pattern PI at 1 in |- *; rewrite double_var.
  unfold Rdiv in |- *.
  rewrite Rmult_plus_distr_r.
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_mult_distr.
  rewrite Ropp_plus_distr.
  replace 4 with 4.
  reflexivity.
  ring.
  discrR.
  discrR.
  pattern PI at 1 in |- *; rewrite double_var.
  unfold Rdiv in |- *.
  rewrite Rmult_plus_distr_r.
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_mult_distr.
  replace 4 with 4.
  reflexivity.
  ring.
  discrR.
  discrR.
  reflexivity.
  case (Rcase_abs (sin (x - y))); intro H9.
  assumption.
  generalize (Rge_le (sin (x - y)) 0 H9); clear H9; intro H9;
    generalize (Rinv_0_lt_compat (cos x) HP1); intro H10;
      generalize (Rinv_0_lt_compat (cos y) HP2); intro H11;
        generalize (Rmult_lt_0_compat (/ cos x) (/ cos y) H10 H11);
          replace (/ cos x * / cos y) with (/ (cos x * cos y)).
  intro H12;
    generalize
      (Rmult_le_pos (sin (x - y)) (/ (cos x * cos y)) H9
        (Rlt_le 0 (/ (cos x * cos y)) H12)); intro H13;
      elim
        (Rlt_irrefl 0 (Rle_lt_trans 0 (sin (x - y) * / (cos x * cos y)) 0 H13 H3)).
  rewrite Rinv_mult_distr.
  reflexivity.
  assumption.
  assumption.
Qed.

Lemma tan_increasing_1 :
  forall x y:R,
    - (PI / 4) <= x ->
    x <= PI / 4 -> - (PI / 4) <= y -> y <= PI / 4 -> x < y -> tan x < tan y.
Proof.
  intros; apply Rminus_lt; generalize PI4_RLT_PI2; intro H4;
    generalize (Ropp_lt_gt_contravar (PI / 4) (PI / 2) H4);
      intro H5; change (- (PI / 2) < - (PI / 4)) in H5;
        generalize
          (cos_gt_0 x (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) x H5 H)
            (Rle_lt_trans x (PI / 4) (PI / 2) H0 H4)); intro HP1;
          generalize
            (cos_gt_0 y (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) y H5 H1)
              (Rle_lt_trans y (PI / 4) (PI / 2) H2 H4)); intro HP2;
            generalize
              (not_eq_sym
                (Rlt_not_eq 0 (cos x)
                  (cos_gt_0 x (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) x H5 H)
                    (Rle_lt_trans x (PI / 4) (PI / 2) H0 H4))));
              intro H6;
                generalize
                  (not_eq_sym
                    (Rlt_not_eq 0 (cos y)
                      (cos_gt_0 y (Rlt_le_trans (- (PI / 2)) (- (PI / 4)) y H5 H1)
                        (Rle_lt_trans y (PI / 4) (PI / 2) H2 H4))));
                  intro H7; rewrite (tan_diff x y H6 H7);
                    generalize (Rinv_0_lt_compat (cos x) HP1); intro H10;
                      generalize (Rinv_0_lt_compat (cos y) HP2); intro H11;
                        generalize (Rmult_lt_0_compat (/ cos x) (/ cos y) H10 H11);
                          replace (/ cos x * / cos y) with (/ (cos x * cos y)).
  clear H10 H11; intro H8; generalize (Ropp_le_ge_contravar y (PI / 4) H2);
    intro H11; generalize (Rge_le (- y) (- (PI / 4)) H11);
      clear H11; intro H11;
        generalize (Rplus_le_compat (- (PI / 4)) x (- (PI / 4)) (- y) H H11);
          replace (x + - y) with (x - y).
  replace (- (PI / 4) + - (PI / 4)) with (- (PI / 2)).
  clear H11; intro H9; generalize (Rlt_minus x y H3); clear H3; intro H3;
    clear H H0 H1 H2 H4 H5 HP1 HP2; generalize PI2_Rlt_PI;
      intro H1; generalize (Ropp_lt_gt_contravar (PI / 2) PI H1);
        clear H1; intro H1;
          generalize
            (sin_lt_0_var (x - y) (Rlt_le_trans (- PI) (- (PI / 2)) (x - y) H1 H9) H3);
            intro H2;
              generalize
                (Rmult_lt_gt_compat_neg_l (sin (x - y)) 0 (/ (cos x * cos y)) H2 H8);
                rewrite Rmult_0_r; intro H4; assumption.
  pattern PI at 1 in |- *; rewrite double_var.
  unfold Rdiv in |- *.
  rewrite Rmult_plus_distr_r.
  repeat rewrite Rmult_assoc.
  rewrite <- Rinv_mult_distr.
  replace 4 with 4.
  rewrite Ropp_plus_distr.
  reflexivity.
  ring.
  discrR.
  discrR.
  reflexivity.
  apply Rinv_mult_distr; assumption.
Qed.

Lemma sin_incr_0 :
  forall x y:R,
    - (PI / 2) <= x ->
    x <= PI / 2 -> - (PI / 2) <= y -> y <= PI / 2 -> sin x <= sin y -> x <= y.
Proof.
  intros; case (Rtotal_order (sin x) (sin y)); intro H4;
    [ left; apply (sin_increasing_0 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order x y); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (sin_increasing_1 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl (sin y) H8) ] ]
          | elim (Rlt_irrefl (sin x) (Rle_lt_trans (sin x) (sin y) (sin x) H3 H5)) ] ].
Qed.

Lemma sin_incr_1 :
  forall x y:R,
    - (PI / 2) <= x ->
    x <= PI / 2 -> - (PI / 2) <= y -> y <= PI / 2 -> x <= y -> sin x <= sin y.
Proof.
  intros; case (Rtotal_order x y); intro H4;
    [ left; apply (sin_increasing_1 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order (sin x) (sin y)); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (sin_increasing_0 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl y H8) ] ]
          | elim (Rlt_irrefl x (Rle_lt_trans x y x H3 H5)) ] ].
Qed.

Lemma sin_decr_0 :
  forall x y:R,
    x <= 3 * (PI / 2) ->
    PI / 2 <= x ->
    y <= 3 * (PI / 2) -> PI / 2 <= y -> sin x <= sin y -> y <= x.
Proof.
  intros; case (Rtotal_order (sin x) (sin y)); intro H4;
    [ left; apply (sin_decreasing_0 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order x y); intro H6;
          [ generalize (sin_decreasing_1 x y H H0 H1 H2 H6); intro H8;
            rewrite H5 in H8; elim (Rlt_irrefl (sin y) H8)
            | elim H6; intro H7;
              [ right; symmetry  in |- *; assumption | left; assumption ] ]
          | elim (Rlt_irrefl (sin x) (Rle_lt_trans (sin x) (sin y) (sin x) H3 H5)) ] ].
Qed.

Lemma sin_decr_1 :
  forall x y:R,
    x <= 3 * (PI / 2) ->
    PI / 2 <= x ->
    y <= 3 * (PI / 2) -> PI / 2 <= y -> x <= y -> sin y <= sin x.
Proof.
  intros; case (Rtotal_order x y); intro H4;
    [ left; apply (sin_decreasing_1 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order (sin x) (sin y)); intro H6;
          [ generalize (sin_decreasing_0 x y H H0 H1 H2 H6); intro H8;
            rewrite H5 in H8; elim (Rlt_irrefl y H8)
            | elim H6; intro H7;
              [ right; symmetry  in |- *; assumption | left; assumption ] ]
          | elim (Rlt_irrefl x (Rle_lt_trans x y x H3 H5)) ] ].
Qed.

Lemma cos_incr_0 :
  forall x y:R,
    PI <= x ->
    x <= 2 * PI -> PI <= y -> y <= 2 * PI -> cos x <= cos y -> x <= y.
Proof.
  intros; case (Rtotal_order (cos x) (cos y)); intro H4;
    [ left; apply (cos_increasing_0 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order x y); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (cos_increasing_1 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl (cos y) H8) ] ]
          | elim (Rlt_irrefl (cos x) (Rle_lt_trans (cos x) (cos y) (cos x) H3 H5)) ] ].
Qed.

Lemma cos_incr_1 :
  forall x y:R,
    PI <= x ->
    x <= 2 * PI -> PI <= y -> y <= 2 * PI -> x <= y -> cos x <= cos y.
Proof.
  intros; case (Rtotal_order x y); intro H4;
    [ left; apply (cos_increasing_1 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order (cos x) (cos y)); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (cos_increasing_0 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl y H8) ] ]
          | elim (Rlt_irrefl x (Rle_lt_trans x y x H3 H5)) ] ].
Qed.

Lemma cos_decr_0 :
  forall x y:R,
    0 <= x -> x <= PI -> 0 <= y -> y <= PI -> cos x <= cos y -> y <= x.
Proof.
  intros; case (Rtotal_order (cos x) (cos y)); intro H4;
    [ left; apply (cos_decreasing_0 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order x y); intro H6;
          [ generalize (cos_decreasing_1 x y H H0 H1 H2 H6); intro H8;
            rewrite H5 in H8; elim (Rlt_irrefl (cos y) H8)
            | elim H6; intro H7;
              [ right; symmetry  in |- *; assumption | left; assumption ] ]
          | elim (Rlt_irrefl (cos x) (Rle_lt_trans (cos x) (cos y) (cos x) H3 H5)) ] ].
Qed.

Lemma cos_decr_1 :
  forall x y:R,
    0 <= x -> x <= PI -> 0 <= y -> y <= PI -> x <= y -> cos y <= cos x.
Proof.
  intros; case (Rtotal_order x y); intro H4;
    [ left; apply (cos_decreasing_1 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order (cos x) (cos y)); intro H6;
          [ generalize (cos_decreasing_0 x y H H0 H1 H2 H6); intro H8;
            rewrite H5 in H8; elim (Rlt_irrefl y H8)
            | elim H6; intro H7;
              [ right; symmetry  in |- *; assumption | left; assumption ] ]
          | elim (Rlt_irrefl x (Rle_lt_trans x y x H3 H5)) ] ].
Qed.

Lemma tan_incr_0 :
  forall x y:R,
    - (PI / 4) <= x ->
    x <= PI / 4 -> - (PI / 4) <= y -> y <= PI / 4 -> tan x <= tan y -> x <= y.
Proof.
  intros; case (Rtotal_order (tan x) (tan y)); intro H4;
    [ left; apply (tan_increasing_0 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order x y); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (tan_increasing_1 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl (tan y) H8) ] ]
          | elim (Rlt_irrefl (tan x) (Rle_lt_trans (tan x) (tan y) (tan x) H3 H5)) ] ].
Qed.

Lemma tan_incr_1 :
  forall x y:R,
    - (PI / 4) <= x ->
    x <= PI / 4 -> - (PI / 4) <= y -> y <= PI / 4 -> x <= y -> tan x <= tan y.
Proof.
  intros; case (Rtotal_order x y); intro H4;
    [ left; apply (tan_increasing_1 x y H H0 H1 H2 H4)
      | elim H4; intro H5;
        [ case (Rtotal_order (tan x) (tan y)); intro H6;
          [ left; assumption
            | elim H6; intro H7;
              [ right; assumption
                | generalize (tan_increasing_0 y x H1 H2 H H0 H7); intro H8;
                  rewrite H5 in H8; elim (Rlt_irrefl y H8) ] ]
          | elim (Rlt_irrefl x (Rle_lt_trans x y x H3 H5)) ] ].
Qed.

(**********)
Lemma sin_eq_0_1 : forall x:R, (exists k : Z, x = IZR k * PI) -> sin x = 0.
Proof.
  intros.
  elim H; intros.
  apply (Zcase_sign x0).
  intro.
  rewrite H1 in H0.
  simpl in H0.
  rewrite H0; rewrite Rmult_0_l; apply sin_0.
  intro.
  cut (0 <= x0)%Z.
  intro.
  elim (IZN x0 H2); intros.
  rewrite H3 in H0.
  rewrite <- INR_IZR_INZ in H0.
  rewrite H0.
  elim (even_odd_cor x1); intros.
  elim H4; intro.
  rewrite H5.
  rewrite mult_INR.
  simpl in |- *.
  rewrite <- (Rplus_0_l (2 * INR x2 * PI)).
  rewrite sin_period.
  apply sin_0.
  rewrite H5.
  rewrite S_INR; rewrite mult_INR.
  simpl in |- *.
  rewrite Rmult_plus_distr_r.
  rewrite Rmult_1_l; rewrite sin_plus.
  rewrite sin_PI.
  rewrite Rmult_0_r.
  rewrite <- (Rplus_0_l (2 * INR x2 * PI)).
  rewrite sin_period.
  rewrite sin_0; ring.
  apply le_IZR.
  left; apply IZR_lt.
  assert (H2 := Z.gt_lt_iff).
  elim (H2 x0 0%Z); intros.
  apply H3; assumption.
  intro.
  rewrite H0.
  replace (sin (IZR x0 * PI)) with (- sin (- IZR x0 * PI)).
  cut (0 <= - x0)%Z.
  intro.
  rewrite <- Ropp_Ropp_IZR.
  elim (IZN (- x0) H2); intros.
  rewrite H3.
  rewrite <- INR_IZR_INZ.
  elim (even_odd_cor x1); intros.
  elim H4; intro.
  rewrite H5.
  rewrite mult_INR.
  simpl in |- *.
  rewrite <- (Rplus_0_l (2 * INR x2 * PI)).
  rewrite sin_period.
  rewrite sin_0; ring.
  rewrite H5.
  rewrite S_INR; rewrite mult_INR.
  simpl in |- *.
  rewrite Rmult_plus_distr_r.
  rewrite Rmult_1_l; rewrite sin_plus.
  rewrite sin_PI.
  rewrite Rmult_0_r.
  rewrite <- (Rplus_0_l (2 * INR x2 * PI)).
  rewrite sin_period.
  rewrite sin_0; ring.
  apply le_IZR.
  apply Rplus_le_reg_l with (IZR x0).
  rewrite Rplus_0_r.
  rewrite Ropp_Ropp_IZR.
  rewrite Rplus_opp_r.
  left; replace 0 with (IZR 0); [ apply IZR_lt | reflexivity ].
  assumption.
  rewrite <- sin_neg.
  rewrite Ropp_mult_distr_l_reverse.
  rewrite Ropp_involutive.
  reflexivity.
Qed.

Lemma sin_eq_0_0 (x:R) : sin x = 0 ->  exists k : Z, x = IZR k * PI.
Proof.
  intros Hx.
  destruct (euclidian_division x PI PI_neq0) as (q & r & EQ & Hr & Hr').
  exists q.
  rewrite <- (Rplus_0_r (_*_)). subst. apply Rplus_eq_compat_l.
  rewrite sin_plus in Hx.
  assert (H : sin (IZR q * PI) = 0) by (apply sin_eq_0_1; now exists q).
  rewrite H, Rmult_0_l, Rplus_0_l in Hx.
  destruct (Rmult_integral _ _ Hx) as [H'|H'].
  - exfalso.
    generalize (sin2_cos2 (IZR q * PI)).
    rewrite H, H', Rsqr_0, Rplus_0_l.
    intros; now apply R1_neq_R0.
  - rewrite Rabs_right in Hr'; [|left; apply PI_RGT_0].
    destruct Hr as [Hr | ->]; trivial.
    exfalso.
    generalize (sin_gt_0 r Hr Hr'). rewrite H'. apply Rlt_irrefl.
Qed.

Lemma cos_eq_0_0 (x:R) :
  cos x = 0 ->  exists k : Z, x = IZR k * PI + PI / 2.
Proof.
  rewrite cos_sin. intros Hx.
  destruct (sin_eq_0_0 (PI/2 + x) Hx) as (k,Hk). clear Hx.
  exists (k-1)%Z. rewrite <- Z_R_minus; simpl.
  symmetry in Hk. field_simplify [Hk]. field.
Qed.

Lemma cos_eq_0_1 (x:R) :
  (exists k : Z, x = IZR k * PI + PI / 2) -> cos x = 0.
Proof.
  rewrite cos_sin. intros (k,->).
  replace (_ + _) with (IZR k * PI + PI) by field.
  rewrite neg_sin, <- Ropp_0. apply Ropp_eq_compat.
  apply sin_eq_0_1. now exists k.
Qed.

Lemma sin_eq_O_2PI_0 (x:R) :
  0 <= x -> x <= 2 * PI -> sin x = 0 ->
  x = 0 \/ x = PI \/ x = 2 * PI.
Proof.
  intros Lo Hi Hx. destruct (sin_eq_0_0 x Hx) as (k,Hk). clear Hx.
  destruct (Rtotal_order PI x) as [Hx|[Hx|Hx]].
  - right; right.
    clear Lo. subst.
    f_equal. change 2 with (IZR (- (-2))). f_equal.
    apply Z.add_move_0_l.
    apply one_IZR_lt1.
    rewrite plus_IZR; simpl.
    split.
    + replace (-1) with (-2 + 1) by ring.
      apply Rplus_lt_compat_l.
      apply Rmult_lt_reg_r with PI; [apply PI_RGT_0|].
      now rewrite Rmult_1_l.
    + apply Rle_lt_trans with 0; [|apply Rlt_0_1].
      replace 0 with (-2 + 2) by ring.
      apply Rplus_le_compat_l.
      apply Rmult_le_reg_r with PI; [apply PI_RGT_0|].
      trivial.
  - right; left; auto.
  - left.
    clear Hi. subst.
    replace 0 with (IZR 0 * PI) by (simpl; ring). f_equal. f_equal.
    apply one_IZR_lt1.
    split.
    + apply Rlt_le_trans with 0;
       [rewrite <- Ropp_0; apply Ropp_gt_lt_contravar, Rlt_0_1 | ].
      apply Rmult_le_reg_r with PI; [apply PI_RGT_0|].
      now rewrite Rmult_0_l.
    + apply Rmult_lt_reg_r with PI; [apply PI_RGT_0|].
      now rewrite Rmult_1_l.
Qed.

Lemma sin_eq_O_2PI_1 (x:R) :
  0 <= x -> x <= 2 * PI ->
  x = 0 \/ x = PI \/ x = 2 * PI -> sin x = 0.
Proof.
  intros _ _ [ -> |[ -> | -> ]].
  - now rewrite sin_0.
  - now rewrite sin_PI.
  - now rewrite sin_2PI.
Qed.

Lemma cos_eq_0_2PI_0 (x:R) :
  0 <= x -> x <= 2 * PI -> cos x = 0 ->
  x = PI / 2 \/ x = 3 * (PI / 2).
Proof.
  intros Lo Hi Hx.
  destruct (Rtotal_order x (3 * (PI / 2))) as [LT|[EQ|GT]].
  - rewrite cos_sin in Hx.
    assert (Lo' : 0 <= PI / 2 + x).
    { apply Rplus_le_le_0_compat. apply Rlt_le, PI2_RGT_0. trivial. }
    assert (Hi' : PI / 2 + x <= 2 * PI).
    { apply Rlt_le.
      replace (2 * PI) with (PI / 2 + 3 * (PI / 2)) by field.
      now apply Rplus_lt_compat_l. }
    destruct (sin_eq_O_2PI_0 (PI / 2 + x) Lo' Hi' Hx) as [H|[H|H]].
    + exfalso.
      apply (Rplus_le_compat_l (PI/2)) in Lo.
      rewrite Rplus_0_r, H in Lo.
      apply (Rlt_irrefl 0 (Rlt_le_trans 0 (PI / 2) 0 PI2_RGT_0 Lo)).
    + left.
      apply (Rplus_eq_compat_l (-(PI/2))) in H.
      ring_simplify in H. rewrite H. field.
    + right.
      apply (Rplus_eq_compat_l (-(PI/2))) in H.
      ring_simplify in H. rewrite H. field.
  - now right.
  - exfalso.
    destruct (cos_eq_0_0 x Hx) as (k,Hk). clear Hx Lo.
    subst.
    assert (LT : (k < 2)%Z).
    { apply lt_IZR. simpl.
      apply (Rmult_lt_reg_r PI); [apply PI_RGT_0|].
      apply Rlt_le_trans with (IZR k * PI + PI/2); trivial.
      rewrite <- (Rplus_0_r (IZR k * PI)) at 1.
      apply Rplus_lt_compat_l. apply PI2_RGT_0. }
    assert (GT' : (1 < k)%Z).
    { apply lt_IZR. simpl.
      apply (Rmult_lt_reg_r PI); [apply PI_RGT_0|rewrite Rmult_1_l].
      replace (3*(PI/2)) with (PI/2 + PI) in GT by field.
      rewrite Rplus_comm in GT.
      now apply Rplus_lt_reg_r in GT. }
    omega.
Qed.

Lemma cos_eq_0_2PI_1 (x:R) :
  0 <= x -> x <= 2 * PI ->
  x = PI / 2 \/ x = 3 * (PI / 2) -> cos x = 0.
Proof.
 intros Lo Hi [ -> | -> ].
 - now rewrite cos_PI2.
 - now rewrite cos_3PI2.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo_alt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo_def.
Local Open Scope R_scope.

(***************************************************************)
(** Using series definitions of cos and sin                    *)
(***************************************************************)

Definition sin_term (a:R) (i:nat) : R :=
  (-1) ^ i * (a ^ (2 * i + 1) / INR (fact (2 * i + 1))).

Definition cos_term (a:R) (i:nat) : R :=
  (-1) ^ i * (a ^ (2 * i) / INR (fact (2 * i))).

Definition sin_approx (a:R) (n:nat) : R := sum_f_R0 (sin_term a) n.

Definition cos_approx (a:R) (n:nat) : R := sum_f_R0 (cos_term a) n.

(**********)
(*
Lemma Alt_PI_4 : Alt_PI <= 4.
Proof.
  assert (H0 := PI_ineq 0).
  elim H0; clear H0; intros _ H0.
  unfold tg_alt, PI_tg in H0; simpl in H0.
  rewrite Rinv_1 in H0; rewrite Rmult_1_r in H0; unfold Rdiv in H0.
  apply Rmult_le_reg_l with (/ 4).
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- Rinv_l_sym; [ rewrite Rmult_comm; assumption | discrR ].
Qed.
*)
(**********)
Theorem pre_sin_bound :
  forall (a:R) (n:nat),
    0 <= a ->
    a <= 4 -> sin_approx a (2 * n + 1) <= sin a <= sin_approx a (2 * (n + 1)).
Proof.
  intros; case (Req_dec a 0); intro Hyp_a.
  rewrite Hyp_a; rewrite sin_0; split; right; unfold sin_approx;
    apply sum_eq_R0 || (symmetry ; apply sum_eq_R0);
      intros; unfold sin_term; rewrite pow_add;
        simpl; unfold Rdiv; rewrite Rmult_0_l;
          ring.
  unfold sin_approx; cut (0 < a).
  intro Hyp_a_pos.
  rewrite (decomp_sum (sin_term a) (2 * n + 1)).
  rewrite (decomp_sum (sin_term a) (2 * (n + 1))).
  replace (sin_term a 0) with a.
  cut
    (sum_f_R0 (fun i:nat => sin_term a (S i)) (pred (2 * n + 1)) <= sin a - a /\
      sin a - a <= sum_f_R0 (fun i:nat => sin_term a (S i)) (pred (2 * (n + 1))) ->
      a + sum_f_R0 (fun i:nat => sin_term a (S i)) (pred (2 * n + 1)) <= sin a /\
      sin a <= a + sum_f_R0 (fun i:nat => sin_term a (S i)) (pred (2 * (n + 1)))).
  intro; apply H1.
  set (Un := fun n:nat => a ^ (2 * S n + 1) / INR (fact (2 * S n + 1))).
  replace (pred (2 * n + 1)) with (2 * n)%nat.
  replace (pred (2 * (n + 1))) with (S (2 * n)).
  replace (sum_f_R0 (fun i:nat => sin_term a (S i)) (2 * n)) with
  (- sum_f_R0 (tg_alt Un) (2 * n)).
  replace (sum_f_R0 (fun i:nat => sin_term a (S i)) (S (2 * n))) with
  (- sum_f_R0 (tg_alt Un) (S (2 * n))).
  cut
    (sum_f_R0 (tg_alt Un) (S (2 * n)) <= a - sin a <=
      sum_f_R0 (tg_alt Un) (2 * n) ->
      - sum_f_R0 (tg_alt Un) (2 * n) <= sin a - a <=
      - sum_f_R0 (tg_alt Un) (S (2 * n))).
  intro; apply H2.
  apply alternated_series_ineq.
  unfold Un_decreasing, Un; intro;
    cut ((2 * S (S n0) + 1)%nat = S (S (2 * S n0 + 1))).
  intro; rewrite H3.
  replace (a ^ S (S (2 * S n0 + 1))) with (a ^ (2 * S n0 + 1) * (a * a)).
  unfold Rdiv; rewrite Rmult_assoc; apply Rmult_le_compat_l.
  left; apply pow_lt; assumption.
  apply Rmult_le_reg_l with (INR (fact (S (S (2 * S n0 + 1))))).
  rewrite <- H3; apply lt_INR_0; apply neq_O_lt; red; intro;
    assert (H5 := eq_sym H4); elim (fact_neq_0 _ H5).
  rewrite <- H3; rewrite (Rmult_comm (INR (fact (2 * S (S n0) + 1))));
    rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite H3; do 2 rewrite fact_simpl; do 2 rewrite mult_INR;
    repeat rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r.
  do 2 rewrite S_INR; rewrite plus_INR; rewrite mult_INR; repeat rewrite S_INR;
    simpl;
      replace
      (((0 + 1 + 1) * (INR n0 + 1) + (0 + 1) + 1 + 1) *
        ((0 + 1 + 1) * (INR n0 + 1) + (0 + 1) + 1)) with
      (4 * INR n0 * INR n0 + 18 * INR n0 + 20); [ idtac | ring ].
  apply Rle_trans with 20.
  apply Rle_trans with 16.
  replace 16 with (Rsqr 4); [ idtac | ring_Rsqr ].
  replace (a * a) with (Rsqr a); [ idtac | reflexivity ].
  apply Rsqr_incr_1.
  assumption.
  assumption.
  left; prove_sup0.
  rewrite <- (Rplus_0_r 16); replace 20 with (16 + 4);
    [ apply Rplus_le_compat_l; left; prove_sup0 | ring ].
  rewrite <- (Rplus_comm 20); pattern 20 at 1; rewrite <- Rplus_0_r;
    apply Rplus_le_compat_l.
  apply Rplus_le_le_0_compat.
  repeat apply Rmult_le_pos.
  left; prove_sup0.
  left; prove_sup0.
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  apply Rmult_le_pos.
  left; prove_sup0.
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  simpl; ring.
  ring.
  assert (H3 := cv_speed_pow_fact a); unfold Un; unfold Un_cv in H3;
    unfold R_dist in H3; unfold Un_cv; unfold R_dist;
      intros; elim (H3 eps H4); intros N H5.
  exists N; intros; apply H5.
  replace (2 * S n0 + 1)%nat with (S (2 * S n0)).
  unfold ge; apply le_trans with (2 * S n0)%nat.
  apply le_trans with (2 * S N)%nat.
  apply le_trans with (2 * N)%nat.
  apply le_n_2n.
  apply (fun m n p:nat => mult_le_compat_l p n m); apply le_n_Sn.
  apply (fun m n p:nat => mult_le_compat_l p n m); apply le_n_S; assumption.
  apply le_n_Sn.
  ring.
  assert (X := exist_sin (Rsqr a)); elim X; intros.
  cut (x = sin a / a).
  intro; rewrite H3 in p; unfold sin_in in p; unfold infinite_sum in p;
    unfold R_dist in p; unfold Un_cv; unfold R_dist;
      intros.
  cut (0 < eps / Rabs a).
  intro; elim (p _ H5); intros N H6.
  exists N; intros.
  replace (sum_f_R0 (tg_alt Un) n0) with
  (a * (1 - sum_f_R0 (fun i:nat => sin_n i * Rsqr a ^ i) (S n0))).
  unfold Rminus; rewrite Rmult_plus_distr_l; rewrite Rmult_1_r;
    rewrite Ropp_plus_distr; rewrite Ropp_involutive;
      repeat rewrite Rplus_assoc; rewrite (Rplus_comm a);
        rewrite (Rplus_comm (- a)); repeat rewrite Rplus_assoc;
          rewrite Rplus_opp_l; rewrite Rplus_0_r; apply Rmult_lt_reg_l with (/ Rabs a).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  pattern (/ Rabs a) at 1; rewrite <- (Rabs_Rinv a Hyp_a).
  rewrite <- Rabs_mult; rewrite Rmult_plus_distr_l; rewrite <- Rmult_assoc;
    rewrite <- Rinv_l_sym; [ rewrite Rmult_1_l | assumption ];
      rewrite (Rmult_comm (/ a)); rewrite (Rmult_comm (/ Rabs a));
        rewrite <- Rabs_Ropp; rewrite Ropp_plus_distr; rewrite Ropp_involutive;
          unfold Rminus, Rdiv in H6; apply H6; unfold ge;
            apply le_trans with n0; [ exact H7 | apply le_n_Sn ].
  rewrite (decomp_sum (fun i:nat => sin_n i * Rsqr a ^ i) (S n0)).
  replace (sin_n 0) with 1.
  simpl; rewrite Rmult_1_r; unfold Rminus;
    rewrite Ropp_plus_distr; rewrite <- Rplus_assoc; rewrite Rplus_opp_r;
      rewrite Rplus_0_l; rewrite Ropp_mult_distr_r_reverse;
        rewrite <- Ropp_mult_distr_l_reverse; rewrite scal_sum;
          apply sum_eq.
  intros; unfold sin_n, Un, tg_alt;
    replace ((-1) ^ S i) with (- (-1) ^ i).
  replace (a ^ (2 * S i + 1)) with (Rsqr a * Rsqr a ^ i * a).
  unfold Rdiv; ring.
  rewrite pow_add; rewrite pow_Rsqr; simpl; ring.
  simpl; ring.
  unfold sin_n; unfold Rdiv; simpl; rewrite Rinv_1;
    rewrite Rmult_1_r; reflexivity.
  apply lt_O_Sn.
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  unfold sin; case (exist_sin (Rsqr a)).
  intros; cut (x = x0).
  intro; rewrite H3; unfold Rdiv.
  symmetry ; apply Rinv_r_simpl_m; assumption.
  unfold sin_in in p; unfold sin_in in s; eapply uniqueness_sum.
  apply p.
  apply s.
  intros; elim H2; intros.
  replace (sin a - a) with (- (a - sin a)); [ idtac | ring ].
  split; apply Ropp_le_contravar; assumption.
  replace (- sum_f_R0 (tg_alt Un) (S (2 * n))) with
  (-1 * sum_f_R0 (tg_alt Un) (S (2 * n))); [ rewrite scal_sum | ring ].
  apply sum_eq; intros; unfold sin_term, Un, tg_alt;
    replace ((-1) ^ S i) with (-1 * (-1) ^ i).
  unfold Rdiv; ring.
  reflexivity.
  replace (- sum_f_R0 (tg_alt Un) (2 * n)) with
  (-1 * sum_f_R0 (tg_alt Un) (2 * n)); [ rewrite scal_sum | ring ].
  apply sum_eq; intros.
  unfold sin_term, Un, tg_alt;
    replace ((-1) ^ S i) with (-1 * (-1) ^ i).
  unfold Rdiv; ring.
  reflexivity.
  replace (2 * (n + 1))%nat with (S (S (2 * n))).
  reflexivity.
  ring.
  replace (2 * n + 1)%nat with (S (2 * n)).
  reflexivity.
  ring.
  intro; elim H1; intros.
  split.
  apply Rplus_le_reg_l with (- a).
  rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
    rewrite (Rplus_comm (- a)); apply H2.
  apply Rplus_le_reg_l with (- a).
  rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
    rewrite (Rplus_comm (- a)); apply H3.
  unfold sin_term; simpl; unfold Rdiv; rewrite Rinv_1;
    ring.
  replace (2 * (n + 1))%nat with (S (S (2 * n))).
  apply lt_O_Sn.
  ring.
  replace (2 * n + 1)%nat with (S (2 * n)).
  apply lt_O_Sn.
  ring.
  inversion H; [ assumption | elim Hyp_a; symmetry ; assumption ].
Qed.

(**********)
Lemma pre_cos_bound :
  forall (a:R) (n:nat),
    - 2 <= a -> a <= 2 ->
    cos_approx a (2 * n + 1) <= cos a <= cos_approx a (2 * (n + 1)).
Proof.
  cut
    ((forall (a:R) (n:nat),
      0 <= a ->
      a <= 2 ->
      cos_approx a (2 * n + 1) <= cos a <= cos_approx a (2 * (n + 1))) ->
    forall (a:R) (n:nat),
      - 2 <= a ->
      a <= 2 ->
      cos_approx a (2 * n + 1) <= cos a <= cos_approx a (2 * (n + 1))).
  intros H a n; apply H.
  intros; unfold cos_approx.
  rewrite (decomp_sum (cos_term a0) (2 * n0 + 1)).
  rewrite (decomp_sum (cos_term a0) (2 * (n0 + 1))).
  replace (cos_term a0 0) with 1.
  cut
    (sum_f_R0 (fun i:nat => cos_term a0 (S i)) (pred (2 * n0 + 1)) <= cos a0 - 1 /\
      cos a0 - 1 <=
      sum_f_R0 (fun i:nat => cos_term a0 (S i)) (pred (2 * (n0 + 1))) ->
      1 + sum_f_R0 (fun i:nat => cos_term a0 (S i)) (pred (2 * n0 + 1)) <= cos a0 /\
      cos a0 <=
      1 + sum_f_R0 (fun i:nat => cos_term a0 (S i)) (pred (2 * (n0 + 1)))).
  intro; apply H2.
  set (Un := fun n:nat => a0 ^ (2 * S n) / INR (fact (2 * S n))).
  replace (pred (2 * n0 + 1)) with (2 * n0)%nat.
  replace (pred (2 * (n0 + 1))) with (S (2 * n0)).
  replace (sum_f_R0 (fun i:nat => cos_term a0 (S i)) (2 * n0)) with
  (- sum_f_R0 (tg_alt Un) (2 * n0)).
  replace (sum_f_R0 (fun i:nat => cos_term a0 (S i)) (S (2 * n0))) with
  (- sum_f_R0 (tg_alt Un) (S (2 * n0))).
  cut
    (sum_f_R0 (tg_alt Un) (S (2 * n0)) <= 1 - cos a0 <=
      sum_f_R0 (tg_alt Un) (2 * n0) ->
      - sum_f_R0 (tg_alt Un) (2 * n0) <= cos a0 - 1 <=
      - sum_f_R0 (tg_alt Un) (S (2 * n0))).
  intro; apply H3.
  apply alternated_series_ineq.
  unfold Un_decreasing; intro; unfold Un.
  cut ((2 * S (S n1))%nat = S (S (2 * S n1))).
  intro; rewrite H4;
    replace (a0 ^ S (S (2 * S n1))) with (a0 ^ (2 * S n1) * (a0 * a0)).
  unfold Rdiv; rewrite Rmult_assoc; apply Rmult_le_compat_l.
  apply pow_le; assumption.
  apply Rmult_le_reg_l with (INR (fact (S (S (2 * S n1))))).
  rewrite <- H4; apply lt_INR_0; apply neq_O_lt; red; intro;
    assert (H6 := eq_sym H5); elim (fact_neq_0 _ H6).
  rewrite <- H4; rewrite (Rmult_comm (INR (fact (2 * S (S n1)))));
    rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; rewrite H4; do 2 rewrite fact_simpl; do 2 rewrite mult_INR;
    repeat rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; do 2 rewrite S_INR; rewrite mult_INR; repeat rewrite S_INR;
    simpl;
      replace
      (((0 + 1 + 1) * (INR n1 + 1) + 1 + 1) * ((0 + 1 + 1) * (INR n1 + 1) + 1))
    with (4 * INR n1 * INR n1 + 14 * INR n1 + 12); [ idtac | ring ].
  apply Rle_trans with 12.
  apply Rle_trans with 4.
  replace 4 with (Rsqr 2); [ idtac | ring_Rsqr ].
  replace (a0 * a0) with (Rsqr a0); [ idtac | reflexivity ].
  apply Rsqr_incr_1.
  assumption.
  discrR.
  assumption.
  left; prove_sup0.
  pattern 4 at 1; rewrite <- Rplus_0_r; replace 12 with (4 + 8);
    [ apply Rplus_le_compat_l; left; prove_sup0 | ring ].
  rewrite <- (Rplus_comm 12); pattern 12 at 1; rewrite <- Rplus_0_r;
    apply Rplus_le_compat_l.
  apply Rplus_le_le_0_compat.
  repeat apply Rmult_le_pos.
  left; prove_sup0.
  left; prove_sup0.
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  apply Rmult_le_pos.
  left; prove_sup0.
  replace 0 with (INR 0); [ apply le_INR; apply le_O_n | reflexivity ].
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  simpl; ring.
  ring.
  assert (H4 := cv_speed_pow_fact a0); unfold Un; unfold Un_cv in H4;
    unfold R_dist in H4; unfold Un_cv; unfold R_dist;
      intros; elim (H4 eps H5); intros N H6; exists N; intros.
  apply H6; unfold ge; apply le_trans with (2 * S N)%nat.
  apply le_trans with (2 * N)%nat.
  apply le_n_2n.
  apply (fun m n p:nat => mult_le_compat_l p n m); apply le_n_Sn.
  apply (fun m n p:nat => mult_le_compat_l p n m); apply le_n_S; assumption.
  assert (X := exist_cos (Rsqr a0)); elim X; intros.
  cut (x = cos a0).
  intro; rewrite H4 in p; unfold cos_in in p; unfold infinite_sum in p;
    unfold R_dist in p; unfold Un_cv; unfold R_dist;
      intros.
  elim (p _ H5); intros N H6.
  exists N; intros.
  replace (sum_f_R0 (tg_alt Un) n1) with
  (1 - sum_f_R0 (fun i:nat => cos_n i * Rsqr a0 ^ i) (S n1)).
  unfold Rminus; rewrite Ropp_plus_distr; rewrite Ropp_involutive;
    repeat rewrite Rplus_assoc; rewrite (Rplus_comm 1);
      rewrite (Rplus_comm (-1)); repeat rewrite Rplus_assoc;
        rewrite Rplus_opp_l; rewrite Rplus_0_r; rewrite <- Rabs_Ropp;
          rewrite Ropp_plus_distr; rewrite Ropp_involutive;
            unfold Rminus in H6; apply H6.
  unfold ge; apply le_trans with n1.
  exact H7.
  apply le_n_Sn.
  rewrite (decomp_sum (fun i:nat => cos_n i * Rsqr a0 ^ i) (S n1)).
  replace (cos_n 0) with 1.
  simpl; rewrite Rmult_1_r; unfold Rminus;
    rewrite Ropp_plus_distr; rewrite <- Rplus_assoc; rewrite Rplus_opp_r;
      rewrite Rplus_0_l;
        replace (- sum_f_R0 (fun i:nat => cos_n (S i) * (Rsqr a0 * Rsqr a0 ^ i)) n1)
    with
      (-1 * sum_f_R0 (fun i:nat => cos_n (S i) * (Rsqr a0 * Rsqr a0 ^ i)) n1);
      [ idtac | ring ]; rewrite scal_sum; apply sum_eq;
        intros; unfold cos_n, Un, tg_alt.
  replace ((-1) ^ S i) with (- (-1) ^ i).
  replace (a0 ^ (2 * S i)) with (Rsqr a0 * Rsqr a0 ^ i).
  unfold Rdiv; ring.
  rewrite pow_Rsqr; reflexivity.
  simpl; ring.
  unfold cos_n; unfold Rdiv; simpl; rewrite Rinv_1;
    rewrite Rmult_1_r; reflexivity.
  apply lt_O_Sn.
  unfold cos; case (exist_cos (Rsqr a0)); intros; unfold cos_in in p;
    unfold cos_in in c; eapply uniqueness_sum.
  apply p.
  apply c.
  intros; elim H3; intros; replace (cos a0 - 1) with (- (1 - cos a0));
    [ idtac | ring ].
  split; apply Ropp_le_contravar; assumption.
  replace (- sum_f_R0 (tg_alt Un) (S (2 * n0))) with
  (-1 * sum_f_R0 (tg_alt Un) (S (2 * n0))); [ rewrite scal_sum | ring ].
  apply sum_eq; intros; unfold cos_term, Un, tg_alt;
    replace ((-1) ^ S i) with (-1 * (-1) ^ i).
  unfold Rdiv; ring.
  reflexivity.
  replace (- sum_f_R0 (tg_alt Un) (2 * n0)) with
  (-1 * sum_f_R0 (tg_alt Un) (2 * n0)); [ rewrite scal_sum | ring ];
  apply sum_eq; intros; unfold cos_term, Un, tg_alt;
    replace ((-1) ^ S i) with (-1 * (-1) ^ i).
  unfold Rdiv; ring.
  reflexivity.
  replace (2 * (n0 + 1))%nat with (S (S (2 * n0))).
  reflexivity.
  ring.
  replace (2 * n0 + 1)%nat with (S (2 * n0)).
  reflexivity.
  ring.
  intro; elim H2; intros; split.
  apply Rplus_le_reg_l with (-1).
  rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
    rewrite (Rplus_comm (-1)); apply H3.
  apply Rplus_le_reg_l with (-1).
  rewrite <- Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_l;
    rewrite (Rplus_comm (-1)); apply H4.
  unfold cos_term; simpl; unfold Rdiv; rewrite Rinv_1;
    ring.
  replace (2 * (n0 + 1))%nat with (S (S (2 * n0))).
  apply lt_O_Sn.
  ring.
  replace (2 * n0 + 1)%nat with (S (2 * n0)).
  apply lt_O_Sn.
  ring.
  intros; case (total_order_T 0 a); intro.
  elim s; intro.
  apply H; [ left; assumption | assumption ].
  apply H; [ right; assumption | assumption ].
  cut (0 < - a).
  intro; cut (forall (x:R) (n:nat), cos_approx x n = cos_approx (- x) n).
  intro; rewrite H3; rewrite (H3 a (2 * (n + 1))%nat); rewrite cos_sym; apply H.
  left; assumption.
  rewrite <- (Ropp_involutive 2); apply Ropp_le_contravar; exact H0.
  intros; unfold cos_approx; apply sum_eq; intros;
    unfold cos_term; do 2 rewrite pow_Rsqr; rewrite Rsqr_neg;
      unfold Rdiv; reflexivity.
  apply Ropp_0_gt_lt_contravar; assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo_calc.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import R_sqrt.
Local Open Scope R_scope.

Lemma tan_PI : tan PI = 0.
Proof.
  unfold tan; rewrite sin_PI; rewrite cos_PI; unfold Rdiv;
    apply Rmult_0_l.
Qed.

Lemma sin_3PI2 : sin (3 * (PI / 2)) = -1.
Proof.
  replace (3 * (PI / 2)) with (PI + PI / 2).
  rewrite sin_plus; rewrite sin_PI; rewrite cos_PI; rewrite sin_PI2; ring.
  pattern PI at 1; rewrite (double_var PI); ring.
Qed.

Lemma tan_2PI : tan (2 * PI) = 0.
Proof.
  unfold tan; rewrite sin_2PI; unfold Rdiv; apply Rmult_0_l.
Qed.

Lemma sin_cos_PI4 : sin (PI / 4) = cos (PI / 4).
Proof with trivial.
  rewrite cos_sin...
  replace (PI / 2 + PI / 4) with (- (PI / 4) + PI)...
  rewrite neg_sin; rewrite sin_neg; ring...
  cut (PI = PI / 2 + PI / 2); [ intro | apply double_var ]...
  pattern PI at 2 3; rewrite H; pattern PI at 2 3; rewrite H...
  assert (H0 : 2 <> 0);
    [ discrR | unfold Rdiv; rewrite Rinv_mult_distr; try ring ]...
Qed.

Lemma sin_PI3_cos_PI6 : sin (PI / 3) = cos (PI / 6).
Proof with trivial.
  replace (PI / 6) with (PI / 2 - PI / 3)...
  rewrite cos_shift...
  assert (H0 : 6 <> 0); [ discrR | idtac ]...
  assert (H1 : 3 <> 0); [ discrR | idtac ]...
  assert (H2 : 2 <> 0); [ discrR | idtac ]...
  apply Rmult_eq_reg_l with 6...
  rewrite Rmult_minus_distr_l; repeat rewrite (Rmult_comm 6)...
  unfold Rdiv; repeat rewrite Rmult_assoc...
  rewrite <- Rinv_l_sym...
  rewrite (Rmult_comm (/ 3)); repeat rewrite Rmult_assoc; rewrite <- Rinv_r_sym...
  rewrite (Rmult_comm PI); repeat rewrite Rmult_1_r;
    repeat rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym...
  ring...
Qed.

Lemma sin_PI6_cos_PI3 : cos (PI / 3) = sin (PI / 6).
Proof with trivial.
  replace (PI / 6) with (PI / 2 - PI / 3)...
  rewrite sin_shift...
  assert (H0 : 6 <> 0); [ discrR | idtac ]...
  assert (H1 : 3 <> 0); [ discrR | idtac ]...
  assert (H2 : 2 <> 0); [ discrR | idtac ]...
  apply Rmult_eq_reg_l with 6...
  rewrite Rmult_minus_distr_l; repeat rewrite (Rmult_comm 6)...
  unfold Rdiv; repeat rewrite Rmult_assoc...
  rewrite <- Rinv_l_sym...
  rewrite (Rmult_comm (/ 3)); repeat rewrite Rmult_assoc; rewrite <- Rinv_r_sym...
  rewrite (Rmult_comm PI); repeat rewrite Rmult_1_r;
    repeat rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym...
  ring...
Qed.

Lemma PI6_RGT_0 : 0 < PI / 6.
Proof.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply PI_RGT_0 | apply Rinv_0_lt_compat; prove_sup0 ].
Qed.

Lemma PI6_RLT_PI2 : PI / 6 < PI / 2.
Proof.
  unfold Rdiv; apply Rmult_lt_compat_l.
  apply PI_RGT_0.
  apply Rinv_lt_contravar; prove_sup.
Qed.

Lemma sin_PI6 : sin (PI / 6) = 1 / 2.
Proof with trivial.
  assert (H : 2 <> 0); [ discrR | idtac ]...
  apply Rmult_eq_reg_l with (2 * cos (PI / 6))...
  replace (2 * cos (PI / 6) * sin (PI / 6)) with
  (2 * sin (PI / 6) * cos (PI / 6))...
  rewrite <- sin_2a; replace (2 * (PI / 6)) with (PI / 3)...
  rewrite sin_PI3_cos_PI6...
  unfold Rdiv; rewrite Rmult_1_l; rewrite Rmult_assoc;
    pattern 2 at 2; rewrite (Rmult_comm 2); rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r...
  unfold Rdiv; rewrite Rinv_mult_distr...
  rewrite (Rmult_comm (/ 2)); rewrite (Rmult_comm 2);
    repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r...
  discrR...
  ring...
  apply prod_neq_R0...
  cut (0 < cos (PI / 6));
    [ intro H1; auto with real
      | apply cos_gt_0;
        [ apply (Rlt_trans (- (PI / 2)) 0 (PI / 6) _PI2_RLT_0 PI6_RGT_0)
          | apply PI6_RLT_PI2 ] ]...
Qed.

Lemma sqrt2_neq_0 : sqrt 2 <> 0.
Proof.
  assert (Hyp : 0 < 2);
    [ prove_sup0
      | generalize (Rlt_le 0 2 Hyp); intro H1; red; intro H2;
        generalize (sqrt_eq_0 2 H1 H2); intro H; absurd (2 = 0);
          [ discrR | assumption ] ].
Qed.

Lemma R1_sqrt2_neq_0 : 1 / sqrt 2 <> 0.
Proof.
  generalize (Rinv_neq_0_compat (sqrt 2) sqrt2_neq_0); intro H;
    generalize (prod_neq_R0 1 (/ sqrt 2) R1_neq_R0 H);
      intro H0; assumption.
Qed.

Lemma sqrt3_2_neq_0 : 2 * sqrt 3 <> 0.
Proof.
  apply prod_neq_R0;
    [ discrR
      | assert (Hyp : 0 < 3);
        [ prove_sup0
          | generalize (Rlt_le 0 3 Hyp); intro H1; red; intro H2;
            generalize (sqrt_eq_0 3 H1 H2); intro H; absurd (3 = 0);
              [ discrR | assumption ] ] ].
Qed.

Lemma Rlt_sqrt2_0 : 0 < sqrt 2.
Proof.
  assert (Hyp : 0 < 2);
    [ prove_sup0
      | generalize (sqrt_positivity 2 (Rlt_le 0 2 Hyp)); intro H1; elim H1;
        intro H2;
          [ assumption
            | absurd (0 = sqrt 2);
              [ apply (not_eq_sym (A:=R)); apply sqrt2_neq_0 | assumption ] ] ].
Qed.

Lemma Rlt_sqrt3_0 : 0 < sqrt 3.
Proof.
  cut (0%nat <> 1%nat);
    [ intro H0; assert (Hyp : 0 < 2);
      [ prove_sup0
        | generalize (Rlt_le 0 2 Hyp); intro H1; assert (Hyp2 : 0 < 3);
          [ prove_sup0
            | generalize (Rlt_le 0 3 Hyp2); intro H2;
              generalize (lt_INR_0 1 (neq_O_lt 1 H0));
                unfold INR; intro H3;
                  generalize (Rplus_lt_compat_l 2 0 1 H3);
                    rewrite Rplus_comm; rewrite Rplus_0_l; replace (2 + 1) with 3;
                      [ intro H4; generalize (sqrt_lt_1 2 3 H1 H2 H4); clear H3; intro H3;
                        apply (Rlt_trans 0 (sqrt 2) (sqrt 3) Rlt_sqrt2_0 H3)
                        | ring ] ] ]
      | discriminate ].
Qed.

Lemma PI4_RGT_0 : 0 < PI / 4.
Proof.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ apply PI_RGT_0 | apply Rinv_0_lt_compat; prove_sup0 ].
Qed.

Lemma cos_PI4 : cos (PI / 4) = 1 / sqrt 2.
Proof with trivial.
  apply Rsqr_inj...
  apply cos_ge_0...
  left; apply (Rlt_trans (- (PI / 2)) 0 (PI / 4) _PI2_RLT_0 PI4_RGT_0)...
  left; apply PI4_RLT_PI2...
  left; apply (Rmult_lt_0_compat 1 (/ sqrt 2))...
  prove_sup...
  apply Rinv_0_lt_compat; apply Rlt_sqrt2_0...
  rewrite Rsqr_div...
  rewrite Rsqr_1; rewrite Rsqr_sqrt...
  assert (H : 2 <> 0); [ discrR | idtac ]...
  unfold Rsqr; pattern (cos (PI / 4)) at 1;
    rewrite <- sin_cos_PI4;
      replace (sin (PI / 4) * cos (PI / 4)) with
      (1 / 2 * (2 * sin (PI / 4) * cos (PI / 4)))...
  rewrite <- sin_2a; replace (2 * (PI / 4)) with (PI / 2)...
  rewrite sin_PI2...
  apply Rmult_1_r...
  unfold Rdiv; rewrite (Rmult_comm 2); rewrite Rinv_mult_distr...
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r...
  unfold Rdiv; rewrite Rmult_1_l; repeat rewrite <- Rmult_assoc...
  rewrite <- Rinv_l_sym...
  rewrite Rmult_1_l...
  left; prove_sup...
  apply sqrt2_neq_0...
Qed.

Lemma sin_PI4 : sin (PI / 4) = 1 / sqrt 2.
Proof.
  rewrite sin_cos_PI4; apply cos_PI4.
Qed.

Lemma tan_PI4 : tan (PI / 4) = 1.
Proof.
  unfold tan; rewrite sin_cos_PI4.
  unfold Rdiv; apply Rinv_r.
  change (cos (PI / 4) <> 0); rewrite cos_PI4; apply R1_sqrt2_neq_0.
Qed.

Lemma cos3PI4 : cos (3 * (PI / 4)) = -1 / sqrt 2.
Proof with trivial.
  replace (3 * (PI / 4)) with (PI / 2 - - (PI / 4))...
  rewrite cos_shift; rewrite sin_neg; rewrite sin_PI4...
  unfold Rdiv; rewrite Ropp_mult_distr_l_reverse...
  unfold Rminus; rewrite Ropp_involutive; pattern PI at 1;
    rewrite double_var; unfold Rdiv; rewrite Rmult_plus_distr_r;
      repeat rewrite Rmult_assoc; rewrite <- Rinv_mult_distr;
        [ ring | discrR | discrR ]...
Qed.

Lemma sin3PI4 : sin (3 * (PI / 4)) = 1 / sqrt 2.
Proof with trivial.
  replace (3 * (PI / 4)) with (PI / 2 - - (PI / 4))...
  rewrite sin_shift; rewrite cos_neg; rewrite cos_PI4...
  unfold Rminus; rewrite Ropp_involutive; pattern PI at 1;
    rewrite double_var; unfold Rdiv; rewrite Rmult_plus_distr_r;
      repeat rewrite Rmult_assoc; rewrite <- Rinv_mult_distr;
        [ ring | discrR | discrR ]...
Qed.

Lemma cos_PI6 : cos (PI / 6) = sqrt 3 / 2.
Proof with trivial.
  apply Rsqr_inj...
  apply cos_ge_0...
  left; apply (Rlt_trans (- (PI / 2)) 0 (PI / 6) _PI2_RLT_0 PI6_RGT_0)...
  left; apply PI6_RLT_PI2...
  left; apply (Rmult_lt_0_compat (sqrt 3) (/ 2))...
  apply Rlt_sqrt3_0...
  apply Rinv_0_lt_compat; prove_sup0...
  assert (H : 2 <> 0); [ discrR | idtac ]...
  assert (H1 : 4 <> 0); [ apply prod_neq_R0 | idtac ]...
  rewrite Rsqr_div...
  rewrite cos2; unfold Rsqr; rewrite sin_PI6; rewrite sqrt_def...
  unfold Rdiv; rewrite Rmult_1_l; apply Rmult_eq_reg_l with 4...
  rewrite Rmult_minus_distr_l; rewrite (Rmult_comm 3);
    repeat rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym...
  rewrite Rmult_1_l; rewrite Rmult_1_r...
  rewrite <- (Rmult_comm (/ 2)); repeat rewrite <- Rmult_assoc...
  rewrite <- Rinv_l_sym...
  rewrite Rmult_1_l; rewrite <- Rinv_r_sym...
  ring...
  left; prove_sup0...
Qed.

Lemma tan_PI6 : tan (PI / 6) = 1 / sqrt 3.
Proof.
  unfold tan; rewrite sin_PI6; rewrite cos_PI6; unfold Rdiv;
    repeat rewrite Rmult_1_l; rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  rewrite (Rmult_comm (/ 2)); rewrite Rmult_assoc; rewrite <- Rinv_r_sym.
  apply Rmult_1_r.
  discrR.
  discrR.
  red; intro; assert (H1 := Rlt_sqrt3_0); rewrite H in H1;
    elim (Rlt_irrefl 0 H1).
  apply Rinv_neq_0_compat; discrR.
Qed.

Lemma sin_PI3 : sin (PI / 3) = sqrt 3 / 2.
Proof.
  rewrite sin_PI3_cos_PI6; apply cos_PI6.
Qed.

Lemma cos_PI3 : cos (PI / 3) = 1 / 2.
Proof.
  rewrite sin_PI6_cos_PI3; apply sin_PI6.
Qed.

Lemma tan_PI3 : tan (PI / 3) = sqrt 3.
Proof.
  unfold tan; rewrite sin_PI3; rewrite cos_PI3; unfold Rdiv;
    rewrite Rmult_1_l; rewrite Rinv_involutive.
  rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  apply Rmult_1_r.
  discrR.
  discrR.
Qed.

Lemma sin_2PI3 : sin (2 * (PI / 3)) = sqrt 3 / 2.
Proof.
  rewrite double; rewrite sin_plus; rewrite sin_PI3; rewrite cos_PI3;
    unfold Rdiv; repeat rewrite Rmult_1_l; rewrite (Rmult_comm (/ 2));
      repeat rewrite <- Rmult_assoc; rewrite double_var;
        reflexivity.
Qed.

Lemma cos_2PI3 : cos (2 * (PI / 3)) = -1 / 2.
Proof with trivial.
  assert (H : 2 <> 0); [ discrR | idtac ]...
  assert (H0 : 4 <> 0); [ apply prod_neq_R0 | idtac ]...
  rewrite double; rewrite cos_plus; rewrite sin_PI3; rewrite cos_PI3;
    unfold Rdiv; rewrite Rmult_1_l; apply Rmult_eq_reg_l with 4...
  rewrite Rmult_minus_distr_l; repeat rewrite Rmult_assoc;
    rewrite (Rmult_comm 2)...
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r; rewrite <- Rinv_r_sym...
  pattern 2 at 4; rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r; rewrite Ropp_mult_distr_r_reverse; rewrite Rmult_1_r...
  rewrite (Rmult_comm 2); repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r; rewrite (Rmult_comm 2); rewrite (Rmult_comm (/ 2))...
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_r; rewrite sqrt_def...
  ring...
  left; prove_sup...
Qed.

Lemma tan_2PI3 : tan (2 * (PI / 3)) = - sqrt 3.
Proof with trivial.
  assert (H : 2 <> 0); [ discrR | idtac ]...
  unfold tan; rewrite sin_2PI3; rewrite cos_2PI3; unfold Rdiv;
    rewrite Ropp_mult_distr_l_reverse; rewrite Rmult_1_l;
      rewrite <- Ropp_inv_permute...
  rewrite Rinv_involutive...
  rewrite Rmult_assoc; rewrite Ropp_mult_distr_r_reverse; rewrite <- Rinv_l_sym...
  ring...
  apply Rinv_neq_0_compat...
Qed.

Lemma cos_5PI4 : cos (5 * (PI / 4)) = -1 / sqrt 2.
Proof with trivial.
  replace (5 * (PI / 4)) with (PI / 4 + PI)...
  rewrite neg_cos; rewrite cos_PI4; unfold Rdiv;
    rewrite Ropp_mult_distr_l_reverse...
  pattern PI at 2; rewrite double_var; pattern PI at 2 3;
    rewrite double_var; assert (H : 2 <> 0);
      [ discrR | unfold Rdiv; repeat rewrite Rinv_mult_distr; try ring ]...
Qed.

Lemma sin_5PI4 : sin (5 * (PI / 4)) = -1 / sqrt 2.
Proof with trivial.
  replace (5 * (PI / 4)) with (PI / 4 + PI)...
  rewrite neg_sin; rewrite sin_PI4; unfold Rdiv;
    rewrite Ropp_mult_distr_l_reverse...
  pattern PI at 2; rewrite double_var; pattern PI at 2 3;
    rewrite double_var; assert (H : 2 <> 0);
      [ discrR | unfold Rdiv; repeat rewrite Rinv_mult_distr; try ring ]...
Qed.

Lemma sin_cos5PI4 : cos (5 * (PI / 4)) = sin (5 * (PI / 4)).
Proof.
  rewrite cos_5PI4; rewrite sin_5PI4; reflexivity.
Qed.

Lemma Rgt_3PI2_0 : 0 < 3 * (PI / 2).
Proof.
  apply Rmult_lt_0_compat;
    [ prove_sup0
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ apply PI_RGT_0 | apply Rinv_0_lt_compat; prove_sup0 ] ].
Qed.

Lemma Rgt_2PI_0 : 0 < 2 * PI.
Proof.
  apply Rmult_lt_0_compat; [ prove_sup0 | apply PI_RGT_0 ].
Qed.

Lemma Rlt_PI_3PI2 : PI < 3 * (PI / 2).
Proof.
  generalize PI2_RGT_0; intro H1;
    generalize (Rplus_lt_compat_l PI 0 (PI / 2) H1);
      replace (PI + PI / 2) with (3 * (PI / 2)).
  rewrite Rplus_0_r; intro H2; assumption.
  pattern PI at 2; rewrite double_var; ring.
Qed.

Lemma Rlt_3PI2_2PI : 3 * (PI / 2) < 2 * PI.
Proof.
  generalize PI2_RGT_0; intro H1;
    generalize (Rplus_lt_compat_l (3 * (PI / 2)) 0 (PI / 2) H1);
      replace (3 * (PI / 2) + PI / 2) with (2 * PI).
  rewrite Rplus_0_r; intro H2; assumption.
  rewrite double; pattern PI at 1 2; rewrite double_var; ring.
Qed.

(***************************************************************)
(** Radian -> Degree | Degree -> Radian                        *)
(***************************************************************)

Definition plat : R := 180.
Definition toRad (x:R) : R := x * PI * / plat.
Definition toDeg (x:R) : R := x * plat * / PI.

Lemma rad_deg : forall x:R, toRad (toDeg x) = x.
Proof.
  intro; unfold toRad, toDeg;
    replace (x * plat * / PI * PI * / plat) with
    (x * (plat * / plat) * (PI * / PI)); [ idtac | ring ].
  repeat rewrite <- Rinv_r_sym.
  ring.
  apply PI_neq0.
  unfold plat; discrR.
Qed.

Lemma toRad_inj : forall x y:R, toRad x = toRad y -> x = y.
Proof.
  intros; unfold toRad in H; apply Rmult_eq_reg_l with PI.
  rewrite <- (Rmult_comm x); rewrite <- (Rmult_comm y).
  apply Rmult_eq_reg_l with (/ plat).
  rewrite <- (Rmult_comm (x * PI)); rewrite <- (Rmult_comm (y * PI));
    assumption.
  apply Rinv_neq_0_compat; unfold plat; discrR.
  apply PI_neq0.
Qed.

Lemma deg_rad : forall x:R, toDeg (toRad x) = x.
Proof.
  intro x; apply toRad_inj; rewrite (rad_deg (toRad x)); reflexivity.
Qed.

Definition sind (x:R) : R := sin (toRad x).
Definition cosd (x:R) : R := cos (toRad x).
Definition tand (x:R) : R := tan (toRad x).

Lemma Rsqr_sin_cos_d_one : forall x:R, Rsqr (sind x) + Rsqr (cosd x) = 1.
Proof.
  intro x; unfold sind; unfold cosd; apply sin2_cos2.
Qed.

(***************************************************)
(**               Other properties                 *)
(***************************************************)

Lemma sin_lb_ge_0 : forall a:R, 0 <= a -> a <= PI / 2 -> 0 <= sin_lb a.
Proof.
  intros; case (Rtotal_order 0 a); intro.
  left; apply sin_lb_gt_0; assumption.
  elim H1; intro.
  rewrite <- H2; unfold sin_lb; unfold sin_approx;
    unfold sum_f_R0; unfold sin_term;
      repeat rewrite pow_ne_zero.
  unfold Rdiv; repeat rewrite Rmult_0_l; repeat rewrite Rmult_0_r;
    repeat rewrite Rplus_0_r; right; reflexivity.
  discriminate.
  discriminate.
  discriminate.
  discriminate.
  elim (Rlt_irrefl 0 (Rle_lt_trans 0 a 0 H H2)).
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase Rfunctions SeqSeries Rtrigo_fun Max.
Local Open Scope R_scope.

(********************************)
(** * Definition of exponential *)
(********************************)
Definition exp_in (x l:R) : Prop :=
  infinite_sum (fun i:nat => / INR (fact i) * x ^ i) l.

Lemma exp_cof_no_R0 : forall n:nat, / INR (fact n) <> 0.
Proof.
  intro.
  apply Rinv_neq_0_compat.
  apply INR_fact_neq_0.
Qed.

Lemma exist_exp : forall x:R, { l:R | exp_in x l }.
Proof.
  intro;
    generalize
      (Alembert_C3 (fun n:nat => / INR (fact n)) x exp_cof_no_R0 Alembert_exp).
  unfold Pser, exp_in.
  trivial.
Defined.

Definition exp (x:R) : R := proj1_sig (exist_exp x).

Lemma pow_i : forall i:nat, (0 < i)%nat -> 0 ^ i = 0.
Proof.
  intros; apply pow_ne_zero.
  red; intro; rewrite H0 in H; elim (lt_irrefl _ H).
Qed.

Lemma exist_exp0 : { l:R | exp_in 0 l }.
Proof.
  exists 1.
  unfold exp_in; unfold infinite_sum; intros.
  exists 0%nat.
  intros; replace (sum_f_R0 (fun i:nat => / INR (fact i) * 0 ^ i) n) with 1.
  unfold R_dist; replace (1 - 1) with 0;
    [ rewrite Rabs_R0; assumption | ring ].
  induction  n as [| n Hrecn].
  simpl; rewrite Rinv_1; ring.
  rewrite tech5.
  rewrite <- Hrecn.
  simpl.
  ring.
  unfold ge; apply le_O_n.
Defined.

(* Value of [exp 0] *)
Lemma exp_0 : exp 0 = 1.
Proof.
  cut (exp_in 0 (exp 0)).
  cut (exp_in 0 1).
  unfold exp_in; intros; eapply uniqueness_sum.
  apply H0.
  apply H.
  exact (proj2_sig exist_exp0).
  exact (proj2_sig (exist_exp 0)).
Qed.

(*****************************************)
(** * Definition of hyperbolic functions *)
(*****************************************)
Definition cosh (x:R) : R := (exp x + exp (- x)) / 2.
Definition sinh (x:R) : R := (exp x - exp (- x)) / 2.
Definition tanh (x:R) : R := sinh x / cosh x.

Lemma cosh_0 : cosh 0 = 1.
Proof.
  unfold cosh; rewrite Ropp_0; rewrite exp_0.
  unfold Rdiv; rewrite <- Rinv_r_sym; [ reflexivity | discrR ].
Qed.

Lemma sinh_0 : sinh 0 = 0.
Proof.
  unfold sinh; rewrite Ropp_0; rewrite exp_0.
  unfold Rminus, Rdiv; rewrite Rplus_opp_r; apply Rmult_0_l.
Qed.

Definition cos_n (n:nat) : R := (-1) ^ n / INR (fact (2 * n)).

Lemma simpl_cos_n :
  forall n:nat, cos_n (S n) / cos_n n = - / INR (2 * S n * (2 * n + 1)).
Proof.
  intro; unfold cos_n; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite pow_add; unfold Rdiv; rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  replace
  ((-1) ^ n * (-1) ^ 1 * / INR (fact (2 * (n + 1))) *
    (/ (-1) ^ n * INR (fact (2 * n)))) with
  ((-1) ^ n * / (-1) ^ n * / INR (fact (2 * (n + 1))) * INR (fact (2 * n)) *
    (-1) ^ 1); [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; unfold pow; rewrite Rmult_1_r.
  replace (2 * (n + 1))%nat with (S (S (2 * n))); [ idtac | ring ].
  do 2 rewrite fact_simpl; do 2 rewrite mult_INR;
    repeat rewrite Rinv_mult_distr; try (apply not_O_INR; discriminate).
  rewrite <- (Rmult_comm (-1)).
  repeat rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r.
  replace (S (2 * n)) with (2 * n + 1)%nat; [ idtac | ring ].
  rewrite mult_INR; rewrite Rinv_mult_distr.
  ring.
  apply not_O_INR; discriminate.
  replace (2 * n + 1)%nat with (S (2 * n));
  [ apply not_O_INR; discriminate | ring ].
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  apply prod_neq_R0; [ apply not_O_INR; discriminate | apply INR_fact_neq_0 ].
  apply pow_nonzero; discrR.
  apply INR_fact_neq_0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
Qed.

Lemma archimed_cor1 :
  forall eps:R, 0 < eps ->  exists N : nat, / INR N < eps /\ (0 < N)%nat.
Proof.
  intros; cut (/ eps < IZR (up (/ eps))).
  intro; cut (0 <= up (/ eps))%Z.
  intro; assert (H2 := IZN _ H1); elim H2; intros; exists (max x 1).
  split.
  cut (0 < IZR (Z.of_nat x)).
  intro; rewrite INR_IZR_INZ; apply Rle_lt_trans with (/ IZR (Z.of_nat x)).
  apply Rmult_le_reg_l with (IZR (Z.of_nat x)).
  assumption.
  rewrite <- Rinv_r_sym;
    [ idtac | red; intro; rewrite H5 in H4; elim (Rlt_irrefl _ H4) ].
  apply Rmult_le_reg_l with (IZR (Z.of_nat (max x 1))).
  apply Rlt_le_trans with (IZR (Z.of_nat x)).
  assumption.
  repeat rewrite <- INR_IZR_INZ; apply le_INR; apply le_max_l.
  rewrite Rmult_1_r; rewrite (Rmult_comm (IZR (Z.of_nat (max x 1))));
    rewrite Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; repeat rewrite <- INR_IZR_INZ; apply le_INR;
    apply le_max_l.
  rewrite <- INR_IZR_INZ; apply not_O_INR.
  red; intro; assert (H6 := le_max_r x 1); cut (0 < 1)%nat;
    [ intro | apply lt_O_Sn ]; assert (H8 := lt_le_trans _ _ _ H7 H6);
      rewrite H5 in H8; elim (lt_irrefl _ H8).
  pattern eps at 1; rewrite <- Rinv_involutive.
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat; [ apply Rinv_0_lt_compat; assumption | assumption ].
  rewrite H3 in H0; assumption.
  red; intro; rewrite H5 in H; elim (Rlt_irrefl _ H).
  apply Rlt_trans with (/ eps).
  apply Rinv_0_lt_compat; assumption.
  rewrite H3 in H0; assumption.
  apply lt_le_trans with 1%nat; [ apply lt_O_Sn | apply le_max_r ].
  apply le_IZR; replace (IZR 0) with 0; [ idtac | reflexivity ]; left;
    apply Rlt_trans with (/ eps);
      [ apply Rinv_0_lt_compat; assumption | assumption ].
  assert (H0 := archimed (/ eps)).
  elim H0; intros; assumption.
Qed.

Lemma Alembert_cos : Un_cv (fun n:nat => Rabs (cos_n (S n) / cos_n n)) 0.
Proof.
  unfold Un_cv; intros.
  assert (H0 := archimed_cor1 eps H).
  elim H0; intros; exists x.
  intros; rewrite simpl_cos_n; unfold R_dist; unfold Rminus;
    rewrite Ropp_0; rewrite Rplus_0_r; rewrite Rabs_Rabsolu;
      rewrite Rabs_Ropp; rewrite Rabs_right.
  rewrite mult_INR; rewrite Rinv_mult_distr.
  cut (/ INR (2 * S n) < 1).
  intro; cut (/ INR (2 * n + 1) < eps).
  intro; rewrite <- (Rmult_1_l eps).
  apply Rmult_gt_0_lt_compat; try assumption.
  change (0 < / INR (2 * n + 1)); apply Rinv_0_lt_compat;
    apply lt_INR_0.
  replace (2 * n + 1)%nat with (S (2 * n)); [ apply lt_O_Sn | ring ].
  apply Rlt_0_1.
  cut (x < 2 * n + 1)%nat.
  intro; assert (H5 := lt_INR _ _ H4).
  apply Rlt_trans with (/ INR x).
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat.
  apply lt_INR_0.
  elim H1; intros; assumption.
  apply lt_INR_0; replace (2 * n + 1)%nat with (S (2 * n));
    [ apply lt_O_Sn | ring ].
  assumption.
  elim H1; intros; assumption.
  apply lt_le_trans with (S n).
  unfold ge in H2; apply le_lt_n_Sm; assumption.
  replace (2 * n + 1)%nat with (S (2 * n)); [ idtac | ring ].
  apply le_n_S; apply le_n_2n.
  apply Rmult_lt_reg_l with (INR (2 * S n)).
  apply lt_INR_0; replace (2 * S n)%nat with (S (S (2 * n))).
  apply lt_O_Sn.
  replace (S n) with (n + 1)%nat; [ idtac | ring ].
  ring.
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; replace 1 with (INR 1); [ apply lt_INR | reflexivity ].
  replace (2 * S n)%nat with (S (S (2 * n))).
  apply lt_n_S; apply lt_O_Sn.
  replace (S n) with (n + 1)%nat; [ ring | ring ].
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
  replace (2 * n + 1)%nat with (S (2 * n));
  [ apply not_O_INR; discriminate | ring ].
  apply Rle_ge; left; apply Rinv_0_lt_compat.
  apply lt_INR_0.
  replace (2 * S n * (2 * n + 1))%nat with (S (S (4 * (n * n) + 6 * n))).
  apply lt_O_Sn.
  apply INR_eq.
  repeat rewrite S_INR; rewrite plus_INR; repeat rewrite mult_INR;
    rewrite plus_INR; rewrite mult_INR; repeat rewrite S_INR;
      replace (INR 0) with 0; [ ring | reflexivity ].
Qed.

Lemma cosn_no_R0 : forall n:nat, cos_n n <> 0.
  intro; unfold cos_n; unfold Rdiv; apply prod_neq_R0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat.
  apply INR_fact_neq_0.
Qed.

(**********)
Definition cos_in (x l:R) : Prop :=
  infinite_sum (fun i:nat => cos_n i * x ^ i) l.

(**********)
Lemma exist_cos : forall x:R, { l:R | cos_in x l }.
  intro; generalize (Alembert_C3 cos_n x cosn_no_R0 Alembert_cos).
  unfold Pser, cos_in; trivial.
Qed.


(** Definition of cosinus *)
Definition cos (x:R) : R := let (a,_) := exist_cos (Rsqr x) in a.

Definition sin_n (n:nat) : R := (-1) ^ n / INR (fact (2 * n + 1)).

Lemma simpl_sin_n :
  forall n:nat, sin_n (S n) / sin_n n = - / INR ((2 * S n + 1) * (2 * S n)).
Proof.
  intro; unfold sin_n; replace (S n) with (n + 1)%nat; [ idtac | ring ].
  rewrite pow_add; unfold Rdiv; rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  replace
  ((-1) ^ n * (-1) ^ 1 * / INR (fact (2 * (n + 1) + 1)) *
    (/ (-1) ^ n * INR (fact (2 * n + 1)))) with
  ((-1) ^ n * / (-1) ^ n * / INR (fact (2 * (n + 1) + 1)) *
    INR (fact (2 * n + 1)) * (-1) ^ 1); [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; unfold pow; rewrite Rmult_1_r;
    replace (2 * (n + 1) + 1)%nat with (S (S (2 * n + 1))).
  do 2 rewrite fact_simpl; do 2 rewrite mult_INR;
    repeat rewrite Rinv_mult_distr.
  rewrite <- (Rmult_comm (-1)); repeat rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; replace (S (2 * n + 1)) with (2 * (n + 1))%nat.
  repeat rewrite mult_INR; repeat rewrite Rinv_mult_distr.
  ring.
  apply not_O_INR; discriminate.
  replace (n + 1)%nat with (S n); [ apply not_O_INR; discriminate | ring ].
  apply not_O_INR; discriminate.
  apply prod_neq_R0.
  apply not_O_INR; discriminate.
  replace (n + 1)%nat with (S n); [ apply not_O_INR; discriminate | ring ].
  apply not_O_INR; discriminate.
  replace (n + 1)%nat with (S n); [ apply not_O_INR; discriminate | ring ].
  rewrite mult_plus_distr_l; cut (forall n:nat, S n = (n + 1)%nat).
  intros; rewrite (H (2 * n + 1)%nat).
  ring.
  intros; ring.
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  apply prod_neq_R0; [ apply not_O_INR; discriminate | apply INR_fact_neq_0 ].
  cut (forall n:nat, S (S n) = (n + 2)%nat);
    [ intros; rewrite (H (2 * n + 1)%nat); ring | intros; ring ].
  apply pow_nonzero; discrR.
  apply INR_fact_neq_0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
Qed.

Lemma Alembert_sin : Un_cv (fun n:nat => Rabs (sin_n (S n) / sin_n n)) 0.
Proof.
  unfold Un_cv; intros; assert (H0 := archimed_cor1 eps H).
  elim H0; intros; exists x.
  intros; rewrite simpl_sin_n; unfold R_dist; unfold Rminus;
    rewrite Ropp_0; rewrite Rplus_0_r; rewrite Rabs_Rabsolu;
      rewrite Rabs_Ropp; rewrite Rabs_right.
  rewrite mult_INR; rewrite Rinv_mult_distr.
  cut (/ INR (2 * S n) < 1).
  intro; cut (/ INR (2 * S n + 1) < eps).
  intro; rewrite <- (Rmult_1_l eps); rewrite (Rmult_comm (/ INR (2 * S n + 1)));
    apply Rmult_gt_0_lt_compat; try assumption.
  change (0 < / INR (2 * S n + 1)); apply Rinv_0_lt_compat;
    apply lt_INR_0; replace (2 * S n + 1)%nat with (S (2 * S n));
      [ apply lt_O_Sn | ring ].
  apply Rlt_0_1.
  cut (x < 2 * S n + 1)%nat.
  intro; assert (H5 := lt_INR _ _ H4); apply Rlt_trans with (/ INR x).
  apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat.
  apply lt_INR_0; elim H1; intros; assumption.
  apply lt_INR_0; replace (2 * S n + 1)%nat with (S (2 * S n));
    [ apply lt_O_Sn | ring ].
  assumption.
  elim H1; intros; assumption.
  apply lt_le_trans with (S n).
  unfold ge in H2; apply le_lt_n_Sm; assumption.
  replace (2 * S n + 1)%nat with (S (2 * S n)); [ idtac | ring ].
  apply le_S; apply le_n_2n.
  apply Rmult_lt_reg_l with (INR (2 * S n)).
  apply lt_INR_0; replace (2 * S n)%nat with (S (S (2 * n)));
    [ apply lt_O_Sn | replace (S n) with (n + 1)%nat; [ idtac | ring ]; ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; replace 1 with (INR 1); [ apply lt_INR | reflexivity ].
  replace (2 * S n)%nat with (S (S (2 * n))).
  apply lt_n_S; apply lt_O_Sn.
  replace (S n) with (n + 1)%nat; [ ring | ring ].
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
  apply not_O_INR; discriminate.
  left; change (0 < / INR ((2 * S n + 1) * (2 * S n)));
    apply Rinv_0_lt_compat.
  apply lt_INR_0.
  replace ((2 * S n + 1) * (2 * S n))%nat with
  (S (S (S (S (S (S (4 * (n * n) + 10 * n))))))).
  apply lt_O_Sn.
  apply INR_eq; repeat rewrite S_INR; rewrite plus_INR; repeat rewrite mult_INR;
    rewrite plus_INR; rewrite mult_INR; repeat rewrite S_INR;
      replace (INR 0) with 0; [ ring | reflexivity ].
Defined.

Lemma sin_no_R0 : forall n:nat, sin_n n <> 0.
Proof.
  intro; unfold sin_n; unfold Rdiv; apply prod_neq_R0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
Qed.

(**********)
Definition sin_in (x l:R) : Prop :=
  infinite_sum (fun i:nat => sin_n i * x ^ i) l.

(**********)
Lemma exist_sin : forall x:R, { l:R | sin_in x l }.
Proof.
  intro; generalize (Alembert_C3 sin_n x sin_no_R0 Alembert_sin).
  unfold Pser, sin_n; trivial.
Defined.

(***********************)
(* Definition of sinus *)
Definition sin (x:R) : R := let (a,_) := exist_sin (Rsqr x) in x * a.

(*********************************************)
(** *              Properties                *)
(*********************************************)

Lemma cos_sym : forall x:R, cos x = cos (- x).
Proof.
  intros; unfold cos; replace (Rsqr (- x)) with (Rsqr x).
  reflexivity.
  apply Rsqr_neg.
Qed.

Lemma sin_antisym : forall x:R, sin (- x) = - sin x.
Proof.
  intro; unfold sin; replace (Rsqr (- x)) with (Rsqr x);
    [ idtac | apply Rsqr_neg ].
  case (exist_sin (Rsqr x)); intros; ring.
Qed.

Lemma sin_0 : sin 0 = 0.
Proof.
  unfold sin; case (exist_sin (Rsqr 0)).
  intros; ring.
Qed.

Lemma exist_cos0 : { l:R | cos_in 0 l }.
Proof.
  exists 1.
  unfold cos_in; unfold infinite_sum; intros; exists 0%nat.
  intros.
  unfold R_dist.
  induction  n as [| n Hrecn].
  unfold cos_n; simpl.
  unfold Rdiv; rewrite Rinv_1.
  do 2 rewrite Rmult_1_r.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  rewrite tech5.
  replace (cos_n (S n) * 0 ^ S n) with 0.
  rewrite Rplus_0_r.
  apply Hrecn; unfold ge; apply le_O_n.
  simpl; ring.
Defined.

(* Value of [cos 0] *)
Lemma cos_0 : cos 0 = 1.
Proof.
  cut (cos_in 0 (cos 0)).
  cut (cos_in 0 1).
  unfold cos_in; intros; eapply uniqueness_sum.
  apply H0.
  apply H.
  exact (proj2_sig exist_cos0).
  assert (H := proj2_sig (exist_cos (Rsqr 0))); unfold cos;
    pattern 0 at 1; replace 0 with (Rsqr 0); [ exact H | apply Rsqr_0 ].
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo_fun.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Local Open Scope R_scope.

(*****************************************************************)
(**           To define transcendental functions                 *)
(**           and exponential function                           *)
(*****************************************************************)

(*********)
Lemma Alembert_exp :
  Un_cv (fun n:nat => Rabs (/ INR (fact (S n)) * / / INR (fact n))) 0.
Proof.
  unfold Un_cv; intros; elim (Rgt_dec eps 1); intro.
  split with 0%nat; intros; rewrite (simpl_fact n); unfold R_dist;
    rewrite (Rminus_0_r (Rabs (/ INR (S n))));
      rewrite (Rabs_Rabsolu (/ INR (S n))); cut (/ INR (S n) > 0).
  intro; rewrite (Rabs_pos_eq (/ INR (S n))).
  cut (/ eps - 1 < 0).
  intro; generalize (Rlt_le_trans (/ eps - 1) 0 (INR n) H2 (pos_INR n));
    clear H2; intro; unfold Rminus in H2;
      generalize (Rplus_lt_compat_l 1 (/ eps + -1) (INR n) H2);
        replace (1 + (/ eps + -1)) with (/ eps); [ clear H2; intro | ring ].
  rewrite (Rplus_comm 1 (INR n)) in H2; rewrite <- (S_INR n) in H2;
    generalize (Rmult_gt_0_compat (/ INR (S n)) eps H1 H);
      intro; unfold Rgt in H3;
        generalize (Rmult_lt_compat_l (/ INR (S n) * eps) (/ eps) (INR (S n)) H3 H2);
          intro; rewrite (Rmult_assoc (/ INR (S n)) eps (/ eps)) in H4;
            rewrite (Rinv_r eps (Rlt_dichotomy_converse eps 0 (or_intror (eps < 0) H)))
              in H4; rewrite (let (H1, H2) := Rmult_ne (/ INR (S n)) in H1) in H4;
                rewrite (Rmult_comm (/ INR (S n))) in H4;
                  rewrite (Rmult_assoc eps (/ INR (S n)) (INR (S n))) in H4;
                    rewrite (Rinv_l (INR (S n)) (not_O_INR (S n) (not_eq_sym (O_S n)))) in H4;
                      rewrite (let (H1, H2) := Rmult_ne eps in H1) in H4;
                        assumption.
  apply Rlt_minus; unfold Rgt in a; rewrite <- Rinv_1;
    apply (Rinv_lt_contravar 1 eps); auto;
      rewrite (let (H1, H2) := Rmult_ne eps in H2); unfold Rgt in H;
        assumption.
  unfold Rgt in H1; apply Rlt_le; assumption.
  unfold Rgt; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
(**)
  cut (0 <= up (/ eps - 1))%Z.
  intro; elim (IZN (up (/ eps - 1)) H0); intros; split with x; intros;
    rewrite (simpl_fact n); unfold R_dist;
      rewrite (Rminus_0_r (Rabs (/ INR (S n))));
        rewrite (Rabs_Rabsolu (/ INR (S n))); cut (/ INR (S n) > 0).
  intro; rewrite (Rabs_pos_eq (/ INR (S n))).
  cut (/ eps - 1 < INR x).
  intro ;
    generalize
      (Rlt_le_trans (/ eps - 1) (INR x) (INR n) H4
        (le_INR x n H2));
      clear H4; intro; unfold Rminus in H4;
        generalize (Rplus_lt_compat_l 1 (/ eps + -1) (INR n) H4);
          replace (1 + (/ eps + -1)) with (/ eps); [ clear H4; intro | ring ].
  rewrite (Rplus_comm 1 (INR n)) in H4; rewrite <- (S_INR n) in H4;
    generalize (Rmult_gt_0_compat (/ INR (S n)) eps H3 H);
      intro; unfold Rgt in H5;
        generalize (Rmult_lt_compat_l (/ INR (S n) * eps) (/ eps) (INR (S n)) H5 H4);
          intro; rewrite (Rmult_assoc (/ INR (S n)) eps (/ eps)) in H6;
            rewrite (Rinv_r eps (Rlt_dichotomy_converse eps 0 (or_intror (eps < 0) H)))
              in H6; rewrite (let (H1, H2) := Rmult_ne (/ INR (S n)) in H1) in H6;
                rewrite (Rmult_comm (/ INR (S n))) in H6;
                  rewrite (Rmult_assoc eps (/ INR (S n)) (INR (S n))) in H6;
                    rewrite (Rinv_l (INR (S n)) (not_O_INR (S n) (not_eq_sym (O_S n)))) in H6;
                      rewrite (let (H1, H2) := Rmult_ne eps in H1) in H6;
                        assumption.
  cut (IZR (up (/ eps - 1)) = IZR (Z.of_nat x));
    [ intro | rewrite H1; trivial ].
  elim (archimed (/ eps - 1)); intros; clear H6; unfold Rgt in H5;
    rewrite H4 in H5; rewrite INR_IZR_INZ; assumption.
  unfold Rgt in H1; apply Rlt_le; assumption.
  unfold Rgt; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
  apply (le_O_IZR (up (/ eps - 1)));
    apply (Rle_trans 0 (/ eps - 1) (IZR (up (/ eps - 1)))).
  generalize (Rnot_gt_le eps 1 b); clear b; unfold Rle; intro; elim H0;
    clear H0; intro.
  left; unfold Rgt in H;
    generalize (Rmult_lt_compat_l (/ eps) eps 1 (Rinv_0_lt_compat eps H) H0);
      rewrite
        (Rinv_l eps
          (not_eq_sym (Rlt_dichotomy_converse 0 eps (or_introl (0 > eps) H))))
        ; rewrite (let (H1, H2) := Rmult_ne (/ eps) in H1);
          intro; fold (/ eps - 1 > 0); apply Rgt_minus;
            unfold Rgt; assumption.
  right; rewrite H0; rewrite Rinv_1; symmetry; apply Rminus_diag_eq; auto.
  elim (archimed (/ eps - 1)); intros; clear H1; unfold Rgt in H0; apply Rlt_le;
    assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/Rtrigo_reg.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import SeqSeries.
Require Import Rtrigo1.
Require Import Ranalysis1.
Require Import PSeries_reg.
Local Open Scope nat_scope.
Local Open Scope R_scope.


(**********)
Lemma continuity_sin : continuity sin.
Proof.
  unfold continuity; intro.
  assert (H0 := continuity_cos (PI / 2 - x)).
  unfold continuity_pt in H0; unfold continue_in in H0; unfold limit1_in in H0;
    unfold limit_in in H0; simpl in H0; unfold R_dist in H0;
      unfold continuity_pt; unfold continue_in;
        unfold limit1_in; unfold limit_in;
          simpl; unfold R_dist; intros.
  elim (H0 _ H); intros.
  exists x0; intros.
  elim H1; intros.
  split.
  assumption.
  intros; rewrite <- (cos_shift x); rewrite <- (cos_shift x1); apply H3.
  elim H4; intros.
  split.
  unfold D_x, no_cond; split.
  trivial.
  red; intro; unfold D_x, no_cond in H5; elim H5; intros _ H8; elim H8;
    rewrite <- (Ropp_involutive x); rewrite <- (Ropp_involutive x1);
      apply Ropp_eq_compat; apply Rplus_eq_reg_l with (PI / 2);
        apply H7.
  replace (PI / 2 - x1 - (PI / 2 - x)) with (x - x1); [ idtac | ring ];
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr'; apply H6.
Qed.

Lemma CVN_R_sin :
  forall fn:nat -> R -> R,
    fn =
    (fun (N:nat) (x:R) => (-1) ^ N / INR (fact (2 * N + 1)) * x ^ (2 * N)) ->
    CVN_R fn.
Proof.
  unfold CVN_R; unfold CVN_r; intros fn H r.
  exists (fun n:nat => / INR (fact (2 * n + 1)) * r ^ (2 * n)).
  cut
    { l:R |
        Un_cv
        (fun n:nat =>
          sum_f_R0
          (fun k:nat => Rabs (/ INR (fact (2 * k + 1)) * r ^ (2 * k))) n)
        l }.
  intro X; elim X; intros.
  exists x.
  split.
  apply p.
  intros; rewrite H; unfold Rdiv; do 2 rewrite Rabs_mult;
    rewrite pow_1_abs; rewrite Rmult_1_l.
  cut (0 < / INR (fact (2 * n + 1))).
  intro; rewrite (Rabs_right _ (Rle_ge _ _ (Rlt_le _ _ H1))).
  apply Rmult_le_compat_l.
  left; apply H1.
  rewrite <- RPow_abs; apply pow_maj_Rabs.
  rewrite Rabs_Rabsolu; unfold Boule in H0; rewrite Rminus_0_r in H0; left;
    apply H0.
  apply Rinv_0_lt_compat; apply INR_fact_lt_0.
  cut ((r:R) <> 0).
  intro; apply Alembert_C2.
  intro; apply Rabs_no_R0.
  apply prod_neq_R0.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  apply pow_nonzero; assumption.
  assert (H1 := Alembert_sin).
  unfold sin_n in H1; unfold Un_cv in H1; unfold Un_cv; intros.
  cut (0 < eps / Rsqr r).
  intro; elim (H1 _ H3); intros N0 H4.
  exists N0; intros.
  unfold R_dist; assert (H6 := H4 _ H5).
  unfold R_dist in H5;
    replace
    (Rabs
      (Rabs (/ INR (fact (2 * S n + 1)) * r ^ (2 * S n)) /
        Rabs (/ INR (fact (2 * n + 1)) * r ^ (2 * n)))) with
    (Rsqr r *
      Rabs
      ((-1) ^ S n / INR (fact (2 * S n + 1)) /
        ((-1) ^ n / INR (fact (2 * n + 1))))).
  apply Rmult_lt_reg_l with (/ Rsqr r).
  apply Rinv_0_lt_compat; apply Rsqr_pos_lt; assumption.
  pattern (/ Rsqr r) at 1; rewrite <- (Rabs_right (/ Rsqr r)).
  rewrite <- Rabs_mult.
  rewrite Rmult_minus_distr_l.
  rewrite Rmult_0_r; rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite <- (Rmult_comm eps).
  apply H6.
  unfold Rsqr; apply prod_neq_R0; assumption.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply Rsqr_pos_lt; assumption.
  unfold Rdiv; rewrite (Rmult_comm (Rsqr r)); repeat rewrite Rabs_mult;
    rewrite Rabs_Rabsolu; rewrite pow_1_abs.
  rewrite Rmult_1_l.
  repeat rewrite Rmult_assoc; apply Rmult_eq_compat_l.
  rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  rewrite Rabs_mult.
  rewrite Rabs_Rinv.
  rewrite pow_1_abs; rewrite Rinv_1; rewrite Rmult_1_l.
  rewrite Rinv_mult_distr.
  rewrite <- Rabs_Rinv.
  rewrite Rinv_involutive.
  rewrite Rabs_mult.
  do 2 rewrite Rabs_Rabsolu.
  rewrite (Rmult_comm (Rabs (r ^ (2 * S n)))).
  rewrite Rmult_assoc; apply Rmult_eq_compat_l.
  rewrite Rabs_Rinv.
  rewrite Rabs_Rabsolu.
  repeat rewrite Rabs_right.
  replace (r ^ (2 * S n)) with (r ^ (2 * n) * r * r).
  do 2 rewrite <- Rmult_assoc.
  rewrite <- Rinv_l_sym.
  unfold Rsqr; ring.
  apply pow_nonzero; assumption.
  replace (2 * S n)%nat with (S (S (2 * n))).
  simpl; ring.
  ring.
  apply Rle_ge; apply pow_le; left; apply (cond_pos r).
  apply Rle_ge; apply pow_le; left; apply (cond_pos r).
  apply Rabs_no_R0; apply pow_nonzero; assumption.
  apply INR_fact_neq_0.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  apply Rabs_no_R0; apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  apply Rabs_no_R0; apply pow_nonzero; assumption.
  apply pow_nonzero; discrR.
  apply INR_fact_neq_0.
  apply pow_nonzero; discrR.
  apply Rinv_neq_0_compat; apply INR_fact_neq_0.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; apply Rsqr_pos_lt; assumption ].
  assert (H0 := cond_pos r); red; intro; rewrite H1 in H0;
    elim (Rlt_irrefl _ H0).
Qed.

(** (sin h)/h -> 1 when h -> 0 *)
Lemma derivable_pt_lim_sin_0 : derivable_pt_lim sin 0 1.
Proof.
  unfold derivable_pt_lim; intros.
  set
    (fn := fun (N:nat) (x:R) => (-1) ^ N / INR (fact (2 * N + 1)) * x ^ (2 * N)).
  cut (CVN_R fn).
  intro; cut (forall x:R, { l:R | Un_cv (fun N:nat => SP fn N x) l }).
  intro cv.
  set (r := mkposreal _ Rlt_0_1).
  cut (CVN_r fn r).
  intro; cut (forall (n:nat) (y:R), Boule 0 r y -> continuity_pt (fn n) y).
  intro; cut (Boule 0 r 0).
  intro; assert (H2 := SFL_continuity_pt _ cv _ X0 H0 _ H1).
  unfold continuity_pt in H2; unfold continue_in in H2; unfold limit1_in in H2;
    unfold limit_in in H2; simpl in H2; unfold R_dist in H2.
  elim (H2 _ H); intros alp H3.
  elim H3; intros.
  exists (mkposreal _ H4).
  simpl; intros.
  rewrite sin_0; rewrite Rplus_0_l; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r.
  cut (Rabs (SFL fn cv h - SFL fn cv 0) < eps).
  intro; cut (SFL fn cv 0 = 1).
  intro; cut (SFL fn cv h = sin h / h).
  intro; rewrite H9 in H8; rewrite H10 in H8.
  apply H8.
  unfold SFL, sin.
  case (cv h); intros.
  case (exist_sin (Rsqr h)); intros.
  unfold Rdiv; rewrite (Rinv_r_simpl_m h x0 H6).
  eapply UL_sequence.
  apply u.
  unfold sin_in in s; unfold sin_n, infinite_sum in s;
    unfold SP, fn, Un_cv; intros.
  elim (s _ H10); intros N0 H11.
  exists N0; intros.
  unfold R_dist; unfold R_dist in H11.
  replace
  (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * h ^ (2 * k)) n)
    with
      (sum_f_R0 (fun i:nat => (-1) ^ i / INR (fact (2 * i + 1)) * Rsqr h ^ i) n).
  apply H11; assumption.
  apply sum_eq; intros; apply Rmult_eq_compat_l; unfold Rsqr;
    rewrite pow_sqr; reflexivity.
  unfold SFL, sin.
  case (cv 0); intros.
  eapply UL_sequence.
  apply u.
  unfold SP, fn; unfold Un_cv; intros; exists 1%nat; intros.
  unfold R_dist;
    replace
    (sum_f_R0 (fun k:nat => (-1) ^ k / INR (fact (2 * k + 1)) * 0 ^ (2 * k)) n)
    with 1.
  unfold Rminus; rewrite Rplus_opp_r; rewrite Rabs_R0; assumption.
  rewrite decomp_sum.
  simpl; rewrite Rmult_1_r; unfold Rdiv; rewrite Rinv_1;
    rewrite Rmult_1_r; pattern 1 at 1; rewrite <- Rplus_0_r;
      apply Rplus_eq_compat_l.
  symmetry ; apply sum_eq_R0; intros.
  rewrite Rmult_0_l; rewrite Rmult_0_r; reflexivity.
  unfold ge in H10; apply lt_le_trans with 1%nat; [ apply lt_n_Sn | apply H10 ].
  apply H5.
  split.
  unfold D_x, no_cond; split.
  trivial.
  apply (not_eq_sym (A:=R)); apply H6.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; apply H7.
  unfold Boule; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite Rabs_R0; apply (cond_pos r).
  intros; unfold fn;
    replace (fun x:R => (-1) ^ n / INR (fact (2 * n + 1)) * x ^ (2 * n)) with
    (fct_cte ((-1) ^ n / INR (fact (2 * n + 1))) * pow_fct (2 * n))%F;
    [ idtac | reflexivity ].
  apply continuity_pt_mult.
  apply derivable_continuous_pt.
  apply derivable_pt_const.
  apply derivable_continuous_pt.
  apply (derivable_pt_pow (2 * n) y).
  apply (X r).
  apply (CVN_R_CVS _ X).
  apply CVN_R_sin; unfold fn; reflexivity.
Qed.

(** ((cos h)-1)/h -> 0 when h -> 0 *)
Lemma derivable_pt_lim_cos_0 : derivable_pt_lim cos 0 0.
Proof.
  unfold derivable_pt_lim; intros.
  assert (H0 := derivable_pt_lim_sin_0).
  unfold derivable_pt_lim in H0.
  cut (0 < eps / 2).
  intro; elim (H0 _ H1); intros del H2.
  cut (continuity_pt sin 0).
  intro; unfold continuity_pt in H3; unfold continue_in in H3;
    unfold limit1_in in H3; unfold limit_in in H3; simpl in H3;
      unfold R_dist in H3.
  cut (0 < eps / 2); [ intro | assumption ].
  elim (H3 _ H4); intros del_c H5.
  cut (0 < Rmin del del_c).
  intro; set (delta := mkposreal _ H6).
  exists delta; intros.
  rewrite Rplus_0_l; replace (cos h - cos 0) with (-2 * Rsqr (sin (h / 2))).
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r.
  unfold Rdiv; do 2 rewrite Ropp_mult_distr_l_reverse.
  rewrite Rabs_Ropp.
  replace (2 * Rsqr (sin (h * / 2)) * / h) with
  (sin (h / 2) * (sin (h / 2) / (h / 2) - 1) + sin (h / 2)).
  apply Rle_lt_trans with
    (Rabs (sin (h / 2) * (sin (h / 2) / (h / 2) - 1)) + Rabs (sin (h / 2))).
  apply Rabs_triang.
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply Rle_lt_trans with (Rabs (sin (h / 2) / (h / 2) - 1)).
  rewrite Rabs_mult; rewrite Rmult_comm;
    pattern (Rabs (sin (h / 2) / (h / 2) - 1)) at 2;
      rewrite <- Rmult_1_r; apply Rmult_le_compat_l.
  apply Rabs_pos.
  assert (H9 := SIN_bound (h / 2)).
  unfold Rabs; case (Rcase_abs (sin (h / 2))); intro.
  pattern 1 at 3; rewrite <- (Ropp_involutive 1).
  apply Ropp_le_contravar.
  elim H9; intros; assumption.
  elim H9; intros; assumption.
  cut (Rabs (h / 2) < del).
  intro; cut (h / 2 <> 0).
  intro; assert (H11 := H2 _ H10 H9).
  rewrite Rplus_0_l in H11; rewrite sin_0 in H11.
  rewrite Rminus_0_r in H11; apply H11.
  unfold Rdiv; apply prod_neq_R0.
  apply H7.
  apply Rinv_neq_0_compat; discrR.
  apply Rlt_trans with (del / 2).
  unfold Rdiv; rewrite Rabs_mult.
  rewrite (Rabs_right (/ 2)).
  do 2 rewrite <- (Rmult_comm (/ 2)); apply Rmult_lt_compat_l.
  apply Rinv_0_lt_compat; prove_sup0.
  apply Rlt_le_trans with (pos delta).
  apply H8.
  unfold delta; simpl; apply Rmin_l.
  apply Rle_ge; left; apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- (Rplus_0_r (del / 2)); pattern del at 1;
    rewrite (double_var del); apply Rplus_lt_compat_l;
      unfold Rdiv; apply Rmult_lt_0_compat.
  apply (cond_pos del).
  apply Rinv_0_lt_compat; prove_sup0.
  elim H5; intros; assert (H11 := H10 (h / 2)).
  rewrite sin_0 in H11; do 2 rewrite Rminus_0_r in H11.
  apply H11.
  split.
  unfold D_x, no_cond; split.
  trivial.
  apply (not_eq_sym (A:=R)); unfold Rdiv; apply prod_neq_R0.
  apply H7.
  apply Rinv_neq_0_compat; discrR.
  apply Rlt_trans with (del_c / 2).
  unfold Rdiv; rewrite Rabs_mult.
  rewrite (Rabs_right (/ 2)).
  do 2 rewrite <- (Rmult_comm (/ 2)).
  apply Rmult_lt_compat_l.
  apply Rinv_0_lt_compat; prove_sup0.
  apply Rlt_le_trans with (pos delta).
  apply H8.
  unfold delta; simpl; apply Rmin_r.
  apply Rle_ge; left; apply Rinv_0_lt_compat; prove_sup0.
  rewrite <- (Rplus_0_r (del_c / 2)); pattern del_c at 2;
    rewrite (double_var del_c); apply Rplus_lt_compat_l.
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply H9.
  apply Rinv_0_lt_compat; prove_sup0.
  rewrite Rmult_minus_distr_l; rewrite Rmult_1_r; unfold Rminus;
    rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r;
      rewrite (Rmult_comm 2); unfold Rdiv, Rsqr.
  repeat rewrite Rmult_assoc.
  repeat apply Rmult_eq_compat_l.
  rewrite Rinv_mult_distr.
  rewrite Rinv_involutive.
  apply Rmult_comm.
  discrR.
  apply H7.
  apply Rinv_neq_0_compat; discrR.
  pattern h at 2; replace h with (2 * (h / 2)).
  rewrite (cos_2a_sin (h / 2)).
  rewrite cos_0; unfold Rsqr; ring.
  unfold Rdiv; rewrite <- Rmult_assoc; apply Rinv_r_simpl_m.
  discrR.
  unfold Rmin; case (Rle_dec del del_c); intro.
  apply (cond_pos del).
  elim H5; intros; assumption.
  apply continuity_sin.
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; prove_sup0 ].
Qed.

(**********)
Theorem derivable_pt_lim_sin : forall x:R, derivable_pt_lim sin x (cos x).
Proof.
  intro; assert (H0 := derivable_pt_lim_sin_0).
  assert (H := derivable_pt_lim_cos_0).
  unfold derivable_pt_lim in H0, H.
  unfold derivable_pt_lim; intros.
  cut (0 < eps / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ apply H1 | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H0 _ H2); intros alp1 H3.
  elim (H _ H2); intros alp2 H4.
  set (alp := Rmin alp1 alp2).
  cut (0 < alp).
  intro; exists (mkposreal _ H5); intros.
  replace ((sin (x + h) - sin x) / h - cos x) with
  (sin x * ((cos h - 1) / h) + cos x * (sin h / h - 1)).
  apply Rle_lt_trans with
    (Rabs (sin x * ((cos h - 1) / h)) + Rabs (cos x * (sin h / h - 1))).
  apply Rabs_triang.
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply Rle_lt_trans with (Rabs ((cos h - 1) / h)).
  rewrite Rabs_mult; rewrite Rmult_comm;
    pattern (Rabs ((cos h - 1) / h)) at 2; rewrite <- Rmult_1_r;
      apply Rmult_le_compat_l.
  apply Rabs_pos.
  assert (H8 := SIN_bound x); elim H8; intros.
  unfold Rabs; case (Rcase_abs (sin x)); intro.
  rewrite <- (Ropp_involutive 1).
  apply Ropp_le_contravar; assumption.
  assumption.
  cut (Rabs h < alp2).
  intro; assert (H9 := H4 _ H6 H8).
  rewrite cos_0 in H9; rewrite Rplus_0_l in H9; rewrite Rminus_0_r in H9;
    apply H9.
  apply Rlt_le_trans with alp.
  apply H7.
  unfold alp; apply Rmin_r.
  apply Rle_lt_trans with (Rabs (sin h / h - 1)).
  rewrite Rabs_mult; rewrite Rmult_comm;
    pattern (Rabs (sin h / h - 1)) at 2; rewrite <- Rmult_1_r;
      apply Rmult_le_compat_l.
  apply Rabs_pos.
  assert (H8 := COS_bound x); elim H8; intros.
  unfold Rabs; case (Rcase_abs (cos x)); intro.
  rewrite <- (Ropp_involutive 1); apply Ropp_le_contravar; assumption.
  assumption.
  cut (Rabs h < alp1).
  intro; assert (H9 := H3 _ H6 H8).
  rewrite sin_0 in H9; rewrite Rplus_0_l in H9; rewrite Rminus_0_r in H9;
    apply H9.
  apply Rlt_le_trans with alp.
  apply H7.
  unfold alp; apply Rmin_l.
  rewrite sin_plus; unfold Rminus, Rdiv;
    repeat rewrite Rmult_plus_distr_r; repeat rewrite Rmult_plus_distr_l;
      repeat rewrite Rmult_assoc; repeat rewrite Rplus_assoc;
        apply Rplus_eq_compat_l.
  rewrite (Rplus_comm (sin x * (-1 * / h))); repeat rewrite Rplus_assoc;
    apply Rplus_eq_compat_l.
  rewrite Ropp_mult_distr_r_reverse; rewrite Ropp_mult_distr_l_reverse;
    rewrite Rmult_1_r; rewrite Rmult_1_l; rewrite Ropp_mult_distr_r_reverse;
      rewrite <- Ropp_mult_distr_l_reverse; apply Rplus_comm.
  unfold alp; unfold Rmin; case (Rle_dec alp1 alp2); intro.
  apply (cond_pos alp1).
  apply (cond_pos alp2).
Qed.

Lemma derivable_pt_lim_cos : forall x:R, derivable_pt_lim cos x (- sin x).
Proof.
  intro; cut (forall h:R, sin (h + PI / 2) = cos h).
  intro; replace (- sin x) with (cos (x + PI / 2) * (1 + 0)).
  generalize (derivable_pt_lim_comp (id + fct_cte (PI / 2))%F sin); intros.
  cut (derivable_pt_lim (id + fct_cte (PI / 2)) x (1 + 0)).
  cut (derivable_pt_lim sin ((id + fct_cte (PI / 2))%F x) (cos (x + PI / 2))).
  intros; generalize (H0 _ _ _ H2 H1);
    replace (comp sin (id + fct_cte (PI / 2))%F) with
    (fun x:R => sin (x + PI / 2)); [ idtac | reflexivity ].
  unfold derivable_pt_lim; intros.
  elim (H3 eps H4); intros.
  exists x0.
  intros; rewrite <- (H (x + h)); rewrite <- (H x); apply H5; assumption.
  apply derivable_pt_lim_sin.
  apply derivable_pt_lim_plus.
  apply derivable_pt_lim_id.
  apply derivable_pt_lim_const.
  rewrite sin_cos; rewrite <- (Rplus_comm x); ring.
  intro; rewrite cos_sin; rewrite Rplus_comm; reflexivity.
Qed.

Lemma derivable_pt_sin : forall x:R, derivable_pt sin x.
Proof.
  unfold derivable_pt; intro.
  exists (cos x).
  apply derivable_pt_lim_sin.
Qed.

Lemma derivable_pt_cos : forall x:R, derivable_pt cos x.
Proof.
  unfold derivable_pt; intro.
  exists (- sin x).
  apply derivable_pt_lim_cos.
Qed.

Lemma derivable_sin : derivable sin.
Proof.
  unfold derivable; intro; apply derivable_pt_sin.
Qed.

Lemma derivable_cos : derivable cos.
Proof.
  unfold derivable; intro; apply derivable_pt_cos.
Qed.

Lemma derive_pt_sin :
  forall x:R, derive_pt sin x (derivable_pt_sin _) = cos x.
Proof.
  intros; apply derive_pt_eq_0.
  apply derivable_pt_lim_sin.
Qed.

Lemma derive_pt_cos :
  forall x:R, derive_pt cos x (derivable_pt_cos _) = - sin x.
Proof.
  intros; apply derive_pt_eq_0.
  apply derivable_pt_lim_cos.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/SeqProp.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Rseries.
Require Import Max.
Local Open Scope R_scope.

(*****************************************************************)
(**           Convergence properties of sequences                *)
(*****************************************************************)

Definition Un_decreasing (Un:nat -> R) : Prop :=
  forall n:nat, Un (S n) <= Un n.
Definition opp_seq (Un:nat -> R) (n:nat) : R := - Un n.
Definition has_ub (Un:nat -> R) : Prop := bound (EUn Un).
Definition has_lb (Un:nat -> R) : Prop := bound (EUn (opp_seq Un)).

(**********)
Lemma growing_cv :
  forall Un:nat -> R, Un_growing Un -> has_ub Un -> { l:R | Un_cv Un l }.
Proof.
  intros Un Hug Heub.
  exists (projT1 (completeness (EUn Un) Heub (EUn_noempty Un))).
  destruct (completeness _ Heub (EUn_noempty Un)) as (l, H).
  now apply Un_cv_crit_lub.
Qed.

Lemma decreasing_growing :
  forall Un:nat -> R, Un_decreasing Un -> Un_growing (opp_seq Un).
Proof.
  intro.
  unfold Un_growing, opp_seq, Un_decreasing.
  intros.
  apply Ropp_le_contravar.
  apply H.
Qed.

Lemma decreasing_cv :
  forall Un:nat -> R, Un_decreasing Un -> has_lb Un -> { l:R | Un_cv Un l }.
Proof.
  intros.
  cut ({ l:R | Un_cv (opp_seq Un) l } -> { l:R | Un_cv Un l }).
  intro X.
  apply X.
  apply growing_cv.
  apply decreasing_growing; assumption.
  exact H0.
  intro X.
  elim X; intros.
  exists (- x).
  unfold Un_cv in p.
  unfold R_dist in p.
  unfold opp_seq in p.
  unfold Un_cv.
  unfold R_dist.
  intros.
  elim (p eps H1); intros.
  exists x0; intros.
  assert (H4 := H2 n H3).
  rewrite <- Rabs_Ropp.
  replace (- (Un n - - x)) with (- Un n - x); [ assumption | ring ].
Qed.

(***********)
Lemma ub_to_lub :
  forall Un:nat -> R, has_ub Un -> { l:R | is_lub (EUn Un) l }.
Proof.
  intros.
  unfold has_ub in H.
  apply completeness.
  assumption.
  exists (Un 0%nat).
  unfold EUn.
  exists 0%nat; reflexivity.
Qed.

(**********)
Lemma lb_to_glb :
  forall Un:nat -> R, has_lb Un -> { l:R | is_lub (EUn (opp_seq Un)) l }.
Proof.
  intros; unfold has_lb in H.
  apply completeness.
  assumption.
  exists (- Un 0%nat).
  exists 0%nat.
  reflexivity.
Qed.

Definition lub (Un:nat -> R) (pr:has_ub Un) : R :=
  let (a,_) := ub_to_lub Un pr in a.

Definition glb (Un:nat -> R) (pr:has_lb Un) : R :=
  let (a,_) := lb_to_glb Un pr in - a.

(* Compatibility with previous unappropriate terminology *)
Notation maj_sup := ub_to_lub (only parsing).
Notation min_inf := lb_to_glb (only parsing).
Notation majorant := lub (only parsing).
Notation minorant := glb (only parsing).

Lemma maj_ss :
  forall (Un:nat -> R) (k:nat),
    has_ub Un -> has_ub (fun i:nat => Un (k + i)%nat).
Proof.
  intros.
  unfold has_ub in H.
  unfold bound in H.
  elim H; intros.
  unfold is_upper_bound in H0.
  unfold has_ub.
  exists x.
  unfold is_upper_bound.
  intros.
  apply H0.
  elim H1; intros.
  exists (k + x1)%nat; assumption.
Qed.

Lemma min_ss :
  forall (Un:nat -> R) (k:nat),
    has_lb Un -> has_lb (fun i:nat => Un (k + i)%nat).
Proof.
  intros.
  unfold has_lb in H.
  unfold bound in H.
  elim H; intros.
  unfold is_upper_bound in H0.
  unfold has_lb.
  exists x.
  unfold is_upper_bound.
  intros.
  apply H0.
  elim H1; intros.
  exists (k + x1)%nat; assumption.
Qed.

Definition sequence_ub (Un:nat -> R) (pr:has_ub Un)
  (i:nat) : R := lub (fun k:nat => Un (i + k)%nat) (maj_ss Un i pr).

Definition sequence_lb (Un:nat -> R) (pr:has_lb Un)
  (i:nat) : R := glb (fun k:nat => Un (i + k)%nat) (min_ss Un i pr).

(* Compatibility *)
Notation sequence_majorant := sequence_ub (only parsing).
Notation sequence_minorant := sequence_lb (only parsing).

Lemma Wn_decreasing :
  forall (Un:nat -> R) (pr:has_ub Un), Un_decreasing (sequence_ub Un pr).
Proof.
  intros.
  unfold Un_decreasing.
  intro.
  unfold sequence_ub.
  assert (H := ub_to_lub (fun k:nat => Un (S n + k)%nat) (maj_ss Un (S n) pr)).
  assert (H0 := ub_to_lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr)).
  elim H; intros.
  elim H0; intros.
  cut (lub (fun k:nat => Un (S n + k)%nat) (maj_ss Un (S n) pr) = x);
    [ intro Maj1; rewrite Maj1 | idtac ].
  cut (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr) = x0);
    [ intro Maj2; rewrite Maj2 | idtac ].
  unfold is_lub in p.
  unfold is_lub in p0.
  elim p; intros.
  apply H2.
  elim p0; intros.
  unfold is_upper_bound.
  intros.
  unfold is_upper_bound in H3.
  apply H3.
  elim H5; intros.
  exists (1 + x2)%nat.
  replace (n + (1 + x2))%nat with (S n + x2)%nat.
  assumption.
  replace (S n) with (1 + n)%nat; [ ring | ring ].
  cut
    (is_lub (EUn (fun k:nat => Un (n + k)%nat))
      (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr))).
  intro.
  unfold is_lub in p0; unfold is_lub in H1.
  elim p0; intros; elim H1; intros.
  assert (H6 := H5 x0 H2).
  assert
    (H7 := H3 (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr)) H4).
  apply Rle_antisym; assumption.
  unfold lub.
  case (ub_to_lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr)).
  trivial.
  cut
    (is_lub (EUn (fun k:nat => Un (S n + k)%nat))
      (lub (fun k:nat => Un (S n + k)%nat) (maj_ss Un (S n) pr))).
  intro.
  unfold is_lub in p; unfold is_lub in H1.
  elim p; intros; elim H1; intros.
  assert (H6 := H5 x H2).
  assert
    (H7 :=
      H3 (lub (fun k:nat => Un (S n + k)%nat) (maj_ss Un (S n) pr)) H4).
  apply Rle_antisym; assumption.
  unfold lub.
  case (ub_to_lub (fun k:nat => Un (S n + k)%nat) (maj_ss Un (S n) pr)).
  trivial.
Qed.

Lemma Vn_growing :
  forall (Un:nat -> R) (pr:has_lb Un), Un_growing (sequence_lb Un pr).
Proof.
  intros.
  unfold Un_growing.
  intro.
  unfold sequence_lb.
  assert (H := lb_to_glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr)).
  assert (H0 := lb_to_glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr)).
  elim H; intros.
  elim H0; intros.
  cut (glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr) = - x);
    [ intro Maj1; rewrite Maj1 | idtac ].
  cut (glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr) = - x0);
    [ intro Maj2; rewrite Maj2 | idtac ].
  unfold is_lub in p.
  unfold is_lub in p0.
  elim p; intros.
  apply Ropp_le_contravar.
  apply H2.
  elim p0; intros.
  unfold is_upper_bound.
  intros.
  unfold is_upper_bound in H3.
  apply H3.
  elim H5; intros.
  exists (1 + x2)%nat.
  unfold opp_seq in H6.
  unfold opp_seq.
  replace (n + (1 + x2))%nat with (S n + x2)%nat.
  assumption.
  replace (S n) with (1 + n)%nat; [ ring | ring ].
  cut
    (is_lub (EUn (opp_seq (fun k:nat => Un (n + k)%nat)))
      (- glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr))).
  intro.
  unfold is_lub in p0; unfold is_lub in H1.
  elim p0; intros; elim H1; intros.
  assert (H6 := H5 x0 H2).
  assert
    (H7 := H3 (- glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr)) H4).
  rewrite <-
    (Ropp_involutive (glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr)))
    .
  apply Ropp_eq_compat; apply Rle_antisym; assumption.
  unfold glb.
  case (lb_to_glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr)); simpl.
  intro; rewrite Ropp_involutive.
  trivial.
  cut
    (is_lub (EUn (opp_seq (fun k:nat => Un (S n + k)%nat)))
      (- glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr))).
  intro.
  unfold is_lub in p; unfold is_lub in H1.
  elim p; intros; elim H1; intros.
  assert (H6 := H5 x H2).
  assert
    (H7 :=
      H3 (- glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr)) H4).
  rewrite <-
    (Ropp_involutive
      (glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr)))
    .
  apply Ropp_eq_compat; apply Rle_antisym; assumption.
  unfold glb.
  case (lb_to_glb (fun k:nat => Un (S n + k)%nat) (min_ss Un (S n) pr)); simpl.
  intro; rewrite Ropp_involutive.
  trivial.
Qed.

(**********)
Lemma Vn_Un_Wn_order :
  forall (Un:nat -> R) (pr1:has_ub Un) (pr2:has_lb Un)
    (n:nat), sequence_lb Un pr2 n <= Un n <= sequence_ub Un pr1 n.
Proof.
  intros.
  split.
  unfold sequence_lb.
  cut { l:R | is_lub (EUn (opp_seq (fun i:nat => Un (n + i)%nat))) l }.
  intro X.
  elim X; intros.
  replace (glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr2)) with (- x).
  unfold is_lub in p.
  elim p; intros.
  unfold is_upper_bound in H.
  rewrite <- (Ropp_involutive (Un n)).
  apply Ropp_le_contravar.
  apply H.
  exists 0%nat.
  unfold opp_seq.
  replace (n + 0)%nat with n; [ reflexivity | ring ].
  cut
    (is_lub (EUn (opp_seq (fun k:nat => Un (n + k)%nat)))
      (- glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr2))).
  intro.
  unfold is_lub in p; unfold is_lub in H.
  elim p; intros; elim H; intros.
  assert (H4 := H3 x H0).
  assert
    (H5 := H1 (- glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr2)) H2).
  rewrite <-
    (Ropp_involutive (glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr2)))
    .
  apply Ropp_eq_compat; apply Rle_antisym; assumption.
  unfold glb.
  case (lb_to_glb (fun k:nat => Un (n + k)%nat) (min_ss Un n pr2)); simpl.
  intro; rewrite Ropp_involutive.
  trivial.
  apply lb_to_glb.
  apply min_ss; assumption.
  unfold sequence_ub.
  cut { l:R | is_lub (EUn (fun i:nat => Un (n + i)%nat)) l }.
  intro X.
  elim X; intros.
  replace (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr1)) with x.
  unfold is_lub in p.
  elim p; intros.
  unfold is_upper_bound in H.
  apply H.
  exists 0%nat.
  replace (n + 0)%nat with n; [ reflexivity | ring ].
  cut
    (is_lub (EUn (fun k:nat => Un (n + k)%nat))
      (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr1))).
  intro.
  unfold is_lub in p; unfold is_lub in H.
  elim p; intros; elim H; intros.
  assert (H4 := H3 x H0).
  assert
    (H5 := H1 (lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr1)) H2).
  apply Rle_antisym; assumption.
  unfold lub.
  case (ub_to_lub (fun k:nat => Un (n + k)%nat) (maj_ss Un n pr1)).
  intro; trivial.
  apply ub_to_lub.
  apply maj_ss; assumption.
Qed.

Lemma min_maj :
  forall (Un:nat -> R) (pr1:has_ub Un) (pr2:has_lb Un),
    has_ub (sequence_lb Un pr2).
Proof.
  intros.
  assert (H := Vn_Un_Wn_order Un pr1 pr2).
  unfold has_ub.
  unfold bound.
  unfold has_ub in pr1.
  unfold bound in pr1.
  elim pr1; intros.
  exists x.
  unfold is_upper_bound.
  intros.
  unfold is_upper_bound in H0.
  elim H1; intros.
  rewrite H2.
  apply Rle_trans with (Un x1).
  assert (H3 := H x1); elim H3; intros; assumption.
  apply H0.
  exists x1; reflexivity.
Qed.

Lemma maj_min :
  forall (Un:nat -> R) (pr1:has_ub Un) (pr2:has_lb Un),
    has_lb (sequence_ub Un pr1).
Proof.
  intros.
  assert (H := Vn_Un_Wn_order Un pr1 pr2).
  unfold has_lb.
  unfold bound.
  unfold has_lb in pr2.
  unfold bound in pr2.
  elim pr2; intros.
  exists x.
  unfold is_upper_bound.
  intros.
  unfold is_upper_bound in H0.
  elim H1; intros.
  rewrite H2.
  apply Rle_trans with (opp_seq Un x1).
  assert (H3 := H x1); elim H3; intros.
  unfold opp_seq; apply Ropp_le_contravar.
  assumption.
  apply H0.
  exists x1; reflexivity.
Qed.

(**********)
Lemma cauchy_maj : forall Un:nat -> R, Cauchy_crit Un -> has_ub Un.
Proof.
  intros.
  unfold has_ub.
  apply cauchy_bound.
  assumption.
Qed.

(**********)
Lemma cauchy_opp :
  forall Un:nat -> R, Cauchy_crit Un -> Cauchy_crit (opp_seq Un).
Proof.
  intro.
  unfold Cauchy_crit.
  unfold R_dist.
  intros.
  elim (H eps H0); intros.
  exists x; intros.
  unfold opp_seq.
  rewrite <- Rabs_Ropp.
  replace (- (- Un n - - Un m)) with (Un n - Un m);
  [ apply H1; assumption | ring ].
Qed.

(**********)
Lemma cauchy_min : forall Un:nat -> R, Cauchy_crit Un -> has_lb Un.
Proof.
  intros.
  unfold has_lb.
  assert (H0 := cauchy_opp _ H).
  apply cauchy_bound.
  assumption.
Qed.

(**********)
Lemma maj_cv :
  forall (Un:nat -> R) (pr:Cauchy_crit Un),
    { l:R | Un_cv (sequence_ub Un (cauchy_maj Un pr)) l }.
Proof.
  intros.
  apply decreasing_cv.
  apply Wn_decreasing.
  apply maj_min.
  apply cauchy_min.
  assumption.
Qed.

(**********)
Lemma min_cv :
  forall (Un:nat -> R) (pr:Cauchy_crit Un),
    { l:R | Un_cv (sequence_lb Un (cauchy_min Un pr)) l }.
Proof.
  intros.
  apply growing_cv.
  apply Vn_growing.
  apply min_maj.
  apply cauchy_maj.
  assumption.
Qed.

Lemma cond_eq :
  forall x y:R, (forall eps:R, 0 < eps -> Rabs (x - y) < eps) -> x = y.
Proof.
  intros.
  case (total_order_T x y); intro.
  elim s; intro.
  cut (0 < y - x).
  intro.
  assert (H1 := H (y - x) H0).
  rewrite <- Rabs_Ropp in H1.
  cut (- (x - y) = y - x); [ intro; rewrite H2 in H1 | ring ].
  rewrite Rabs_right in H1.
  elim (Rlt_irrefl _ H1).
  left; assumption.
  apply Rplus_lt_reg_r with x.
  rewrite Rplus_0_r; replace (x + (y - x)) with y; [ assumption | ring ].
  assumption.
  cut (0 < x - y).
  intro.
  assert (H1 := H (x - y) H0).
  rewrite Rabs_right in H1.
  elim (Rlt_irrefl _ H1).
  left; assumption.
  apply Rplus_lt_reg_r with y.
  rewrite Rplus_0_r; replace (y + (x - y)) with x; [ assumption | ring ].
Qed.

Lemma not_Rlt : forall r1 r2:R, ~ r1 < r2 -> r1 >= r2.
Proof.
  intros r1 r2; generalize (Rtotal_order r1 r2); unfold Rge.
  tauto.
Qed.

(**********)
Lemma approx_maj :
  forall (Un:nat -> R) (pr:has_ub Un) (eps:R),
    0 < eps ->  exists k : nat, Rabs (lub Un pr - Un k) < eps.
Proof.
  intros Un pr.
  pose (Vn := fix aux n := match n with S n' => if Rle_lt_dec (aux n') (Un n) then Un n else aux n' | O => Un O end).
  pose (In := fix aux n := match n with S n' => if Rle_lt_dec (Vn n) (Un n) then n else aux n' | O => O end).

  assert (VUI: forall n, Vn n = Un (In n)).
  induction n.
  easy.
  simpl.
  destruct (Rle_lt_dec (Vn n) (Un (S n))) as [H1|H1].
  destruct (Rle_lt_dec (Un (S n)) (Un (S n))) as [H2|H2].
  easy.
  elim (Rlt_irrefl _ H2).
  destruct (Rle_lt_dec (Vn n) (Un (S n))) as [H2|H2].
  elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H2 H1)).
  exact IHn.

  assert (HubV : has_ub Vn).
  destruct pr as (ub, Hub).
  exists ub.
  intros x (n, Hn).
  rewrite Hn, VUI.
  apply Hub.
  now exists (In n).

  assert (HgrV : Un_growing Vn).
  intros n.
  induction n.
  simpl.
  destruct (Rle_lt_dec (Un O) (Un 1%nat)) as [H|_].
  exact H.
  apply Rle_refl.
  simpl.
  destruct (Rle_lt_dec (Vn n) (Un (S n))) as [H1|H1].
  destruct (Rle_lt_dec (Un (S n)) (Un (S (S n)))) as [H2|H2].
  exact H2.
  apply Rle_refl.
  destruct (Rle_lt_dec (Vn n) (Un (S (S n)))) as [H2|H2].
  exact H2.
  apply Rle_refl.

  destruct (ub_to_lub Vn HubV) as (l, Hl).
  unfold lub.
  destruct (ub_to_lub Un pr) as (l', Hl').
  replace l' with l.
  intros eps Heps.
  destruct (Un_cv_crit_lub Vn HgrV l Hl eps Heps) as (n, Hn).
  exists (In n).
  rewrite <- VUI.
  rewrite Rabs_minus_sym.
  apply Hn.
  apply le_refl.

  apply Rle_antisym.
  apply Hl.
  intros n (k, Hk).
  rewrite Hk, VUI.
  apply Hl'.
  now exists (In k).
  apply Hl'.
  intros n (k, Hk).
  rewrite Hk.
  apply Rle_trans with (Vn k).
  clear.
  induction k.
  apply Rle_refl.
  simpl.
  destruct (Rle_lt_dec (Vn k) (Un (S k))) as [H|H].
  apply Rle_refl.
  now apply Rlt_le.
  apply Hl.
  now exists k.
Qed.

(**********)
Lemma approx_min :
  forall (Un:nat -> R) (pr:has_lb Un) (eps:R),
    0 < eps ->  exists k : nat, Rabs (glb Un pr - Un k) < eps.
Proof.
  intros Un pr.
  unfold glb.
  destruct lb_to_glb as (lb, Hlb).
  intros eps Heps.
  destruct (approx_maj _ pr eps Heps) as (n, Hn).
  exists n.
  unfold Rminus.
  rewrite <- Ropp_plus_distr, Rabs_Ropp.
  replace lb with (lub (opp_seq Un) pr).
  now rewrite <- (Ropp_involutive (Un n)).
  unfold lub.
  destruct ub_to_lub as (ub, Hub).
  apply Rle_antisym.
  apply Hub.
  apply Hlb.
  apply Hlb.
  apply Hub.
Qed.

(** Unicity of limit for convergent sequences *)
Lemma UL_sequence :
  forall (Un:nat -> R) (l1 l2:R), Un_cv Un l1 -> Un_cv Un l2 -> l1 = l2.
Proof.
  intros Un l1 l2; unfold Un_cv; unfold R_dist; intros.
  apply cond_eq.
  intros; cut (0 < eps / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H (eps / 2) H2); intros.
  elim (H0 (eps / 2) H2); intros.
  set (N := max x x0).
  apply Rle_lt_trans with (Rabs (l1 - Un N) + Rabs (Un N - l2)).
  replace (l1 - l2) with (l1 - Un N + (Un N - l2));
  [ apply Rabs_triang | ring ].
  rewrite (double_var eps); apply Rplus_lt_compat.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H3;
    unfold ge, N; apply le_max_l.
  apply H4; unfold ge, N; apply le_max_r.
Qed.

(**********)
Lemma CV_plus :
  forall (An Bn:nat -> R) (l1 l2:R),
    Un_cv An l1 -> Un_cv Bn l2 -> Un_cv (fun i:nat => An i + Bn i) (l1 + l2).
Proof.
  unfold Un_cv; unfold R_dist; intros.
  cut (0 < eps / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (H (eps / 2) H2); intros.
  elim (H0 (eps / 2) H2); intros.
  set (N := max x x0).
  exists N; intros.
  replace (An n + Bn n - (l1 + l2)) with (An n - l1 + (Bn n - l2));
  [ idtac | ring ].
  apply Rle_lt_trans with (Rabs (An n - l1) + Rabs (Bn n - l2)).
  apply Rabs_triang.
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply H3; unfold ge; apply le_trans with N;
    [ unfold N; apply le_max_l | assumption ].
  apply H4; unfold ge; apply le_trans with N;
    [ unfold N; apply le_max_r | assumption ].
Qed.

(**********)
Lemma cv_cvabs :
  forall (Un:nat -> R) (l:R),
    Un_cv Un l -> Un_cv (fun i:nat => Rabs (Un i)) (Rabs l).
Proof.
  unfold Un_cv; unfold R_dist; intros.
  elim (H eps H0); intros.
  exists x; intros.
  apply Rle_lt_trans with (Rabs (Un n - l)).
  apply Rabs_triang_inv2.
  apply H1; assumption.
Qed.

(**********)
Lemma CV_Cauchy :
  forall Un:nat -> R, { l:R | Un_cv Un l } -> Cauchy_crit Un.
Proof.
  intros Un X; elim X; intros.
  unfold Cauchy_crit; intros.
  unfold Un_cv in p; unfold R_dist in p.
  cut (0 < eps / 2);
    [ intro
      | unfold Rdiv; apply Rmult_lt_0_compat;
        [ assumption | apply Rinv_0_lt_compat; prove_sup0 ] ].
  elim (p (eps / 2) H0); intros.
  exists x0; intros.
  unfold R_dist;
    apply Rle_lt_trans with (Rabs (Un n - x) + Rabs (x - Un m)).
  replace (Un n - Un m) with (Un n - x + (x - Un m));
  [ apply Rabs_triang | ring ].
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply H1; assumption.
  rewrite <- Rabs_Ropp; rewrite Ropp_minus_distr; apply H1; assumption.
Qed.

(**********)
Lemma maj_by_pos :
  forall Un:nat -> R,
    { l:R | Un_cv Un l } ->
    exists l : R, 0 < l /\ (forall n:nat, Rabs (Un n) <= l).
Proof.
  intros Un X; elim X; intros.
  cut { l:R | Un_cv (fun k:nat => Rabs (Un k)) l }.
  intro X0.
  assert (H := CV_Cauchy (fun k:nat => Rabs (Un k)) X0).
  assert (H0 := cauchy_bound (fun k:nat => Rabs (Un k)) H).
  elim H0; intros.
  exists (x0 + 1).
  cut (0 <= x0).
  intro.
  split.
  apply Rplus_le_lt_0_compat; [ assumption | apply Rlt_0_1 ].
  intros.
  apply Rle_trans with x0.
  unfold is_upper_bound in H1.
  apply H1.
  exists n; reflexivity.
  pattern x0 at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    apply Rlt_0_1.
  apply Rle_trans with (Rabs (Un 0%nat)).
  apply Rabs_pos.
  unfold is_upper_bound in H1.
  apply H1.
  exists 0%nat; reflexivity.
  exists (Rabs x).
  apply cv_cvabs; assumption.
Qed.

(**********)
Lemma CV_mult :
  forall (An Bn:nat -> R) (l1 l2:R),
    Un_cv An l1 -> Un_cv Bn l2 -> Un_cv (fun i:nat => An i * Bn i) (l1 * l2).
Proof.
  intros.
  cut { l:R | Un_cv An l }.
  intro X.
  assert (H1 := maj_by_pos An X).
  elim H1; intros M H2.
  elim H2; intros.
  unfold Un_cv; unfold R_dist; intros.
  cut (0 < eps / (2 * M)).
  intro.
  case (Req_dec l2 0); intro.
  unfold Un_cv in H0; unfold R_dist in H0.
  elim (H0 (eps / (2 * M)) H6); intros.
  exists x; intros.
  apply Rle_lt_trans with
    (Rabs (An n * Bn n - An n * l2) + Rabs (An n * l2 - l1 * l2)).
  replace (An n * Bn n - l1 * l2) with
  (An n * Bn n - An n * l2 + (An n * l2 - l1 * l2));
  [ apply Rabs_triang | ring ].
  replace (Rabs (An n * Bn n - An n * l2)) with
  (Rabs (An n) * Rabs (Bn n - l2)).
  replace (Rabs (An n * l2 - l1 * l2)) with 0.
  rewrite Rplus_0_r.
  apply Rle_lt_trans with (M * Rabs (Bn n - l2)).
  do 2 rewrite <- (Rmult_comm (Rabs (Bn n - l2))).
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply H4.
  apply Rmult_lt_reg_l with (/ M).
  apply Rinv_0_lt_compat; apply H3.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite (Rmult_comm (/ M)).
  apply Rlt_trans with (eps / (2 * M)).
  apply H8; assumption.
  unfold Rdiv; rewrite Rinv_mult_distr.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  replace (2 * (eps * (/ 2 * / M))) with (2 * / 2 * (eps * / M));
  [ idtac | ring ].
  rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite double.
  pattern (eps * / M) at 1; rewrite <- Rplus_0_r.
  apply Rplus_lt_compat_l; apply Rmult_lt_0_compat;
    [ assumption | apply Rinv_0_lt_compat; assumption ].
  discrR.
  discrR.
  red; intro; rewrite H10 in H3; elim (Rlt_irrefl _ H3).
  red; intro; rewrite H10 in H3; elim (Rlt_irrefl _ H3).
  rewrite H7; do 2 rewrite Rmult_0_r; unfold Rminus;
    rewrite Rplus_opp_r; rewrite Rabs_R0; reflexivity.
  replace (An n * Bn n - An n * l2) with (An n * (Bn n - l2)); [ idtac | ring ].
  symmetry ; apply Rabs_mult.
  cut (0 < eps / (2 * Rabs l2)).
  intro.
  unfold Un_cv in H; unfold R_dist in H; unfold Un_cv in H0;
    unfold R_dist in H0.
  elim (H (eps / (2 * Rabs l2)) H8); intros N1 H9.
  elim (H0 (eps / (2 * M)) H6); intros N2 H10.
  set (N := max N1 N2).
  exists N; intros.
  apply Rle_lt_trans with
    (Rabs (An n * Bn n - An n * l2) + Rabs (An n * l2 - l1 * l2)).
  replace (An n * Bn n - l1 * l2) with
  (An n * Bn n - An n * l2 + (An n * l2 - l1 * l2));
  [ apply Rabs_triang | ring ].
  replace (Rabs (An n * Bn n - An n * l2)) with
  (Rabs (An n) * Rabs (Bn n - l2)).
  replace (Rabs (An n * l2 - l1 * l2)) with (Rabs l2 * Rabs (An n - l1)).
  rewrite (double_var eps); apply Rplus_lt_compat.
  apply Rle_lt_trans with (M * Rabs (Bn n - l2)).
  do 2 rewrite <- (Rmult_comm (Rabs (Bn n - l2))).
  apply Rmult_le_compat_l.
  apply Rabs_pos.
  apply H4.
  apply Rmult_lt_reg_l with (/ M).
  apply Rinv_0_lt_compat; apply H3.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite (Rmult_comm (/ M)).
  apply Rlt_le_trans with (eps / (2 * M)).
  apply H10.
  unfold ge; apply le_trans with N.
  unfold N; apply le_max_r.
  assumption.
  unfold Rdiv; rewrite Rinv_mult_distr.
  right; ring.
  discrR.
  red; intro; rewrite H12 in H3; elim (Rlt_irrefl _ H3).
  red; intro; rewrite H12 in H3; elim (Rlt_irrefl _ H3).
  apply Rmult_lt_reg_l with (/ Rabs l2).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; apply Rlt_le_trans with (eps / (2 * Rabs l2)).
  apply H9.
  unfold ge; apply le_trans with N.
  unfold N; apply le_max_l.
  assumption.
  unfold Rdiv; right; rewrite Rinv_mult_distr.
  ring.
  discrR.
  apply Rabs_no_R0; assumption.
  apply Rabs_no_R0; assumption.
  replace (An n * l2 - l1 * l2) with (l2 * (An n - l1));
  [ symmetry ; apply Rabs_mult | ring ].
  replace (An n * Bn n - An n * l2) with (An n * (Bn n - l2));
  [ symmetry ; apply Rabs_mult | ring ].
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; apply Rmult_lt_0_compat;
    [ prove_sup0 | apply Rabs_pos_lt; assumption ].
  unfold Rdiv; apply Rmult_lt_0_compat;
    [ assumption
      | apply Rinv_0_lt_compat; apply Rmult_lt_0_compat;
        [ prove_sup0 | assumption ] ].
  exists l1; assumption.
Qed.

Lemma tech9 :
  forall Un:nat -> R,
    Un_growing Un -> forall m n:nat, (m <= n)%nat -> Un m <= Un n.
Proof.
  intros; unfold Un_growing in H.
  induction  n as [| n Hrecn].
  induction  m as [| m Hrecm].
  right; reflexivity.
  elim (le_Sn_O _ H0).
  cut ((m <= n)%nat \/ m = S n).
  intro; elim H1; intro.
  apply Rle_trans with (Un n).
  apply Hrecn; assumption.
  apply H.
  rewrite H2; right; reflexivity.
  inversion H0.
  right; reflexivity.
  left; assumption.
Qed.

Lemma tech13 :
  forall (An:nat -> R) (k:R),
    0 <= k < 1 ->
    Un_cv (fun n:nat => Rabs (An (S n) / An n)) k ->
    exists k0 : R,
      k < k0 < 1 /\
      (exists N : nat,
        (forall n:nat, (N <= n)%nat -> Rabs (An (S n) / An n) < k0)).
Proof.
  intros; exists (k + (1 - k) / 2).
  split.
  split.
  pattern k at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l.
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rplus_lt_reg_r with k; rewrite Rplus_0_r; replace (k + (1 - k)) with 1;
    [ elim H; intros; assumption | ring ].
  apply Rinv_0_lt_compat; prove_sup0.
  apply Rmult_lt_reg_l with 2.
  prove_sup0.
  unfold Rdiv; rewrite Rmult_1_r; rewrite Rmult_plus_distr_l;
    pattern 2 at 1; rewrite Rmult_comm; rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym; [ idtac | discrR ]; rewrite Rmult_1_r;
        replace (2 * k + (1 - k)) with (1 + k); [ idtac | ring ].
  elim H; intros.
  apply Rplus_lt_compat_l; assumption.
  unfold Un_cv in H0; cut (0 < (1 - k) / 2).
  intro; elim (H0 ((1 - k) / 2) H1); intros.
  exists x; intros.
  assert (H4 := H2 n H3).
  unfold R_dist in H4; rewrite <- Rabs_Rabsolu;
    replace (Rabs (An (S n) / An n)) with (Rabs (An (S n) / An n) - k + k);
    [ idtac | ring ];
    apply Rle_lt_trans with (Rabs (Rabs (An (S n) / An n) - k) + Rabs k).
  apply Rabs_triang.
  rewrite (Rabs_right k).
  apply Rplus_lt_reg_r with (- k); rewrite <- (Rplus_comm k);
    repeat rewrite <- Rplus_assoc; rewrite Rplus_opp_l;
      repeat rewrite Rplus_0_l; apply H4.
  apply Rle_ge; elim H; intros; assumption.
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply Rplus_lt_reg_r with k; rewrite Rplus_0_r; elim H; intros;
    replace (k + (1 - k)) with 1; [ assumption | ring ].
  apply Rinv_0_lt_compat; prove_sup0.
Qed.

(**********)
Lemma growing_ineq :
  forall (Un:nat -> R) (l:R),
    Un_growing Un -> Un_cv Un l -> forall n:nat, Un n <= l.
Proof.
  intros; case (total_order_T (Un n) l); intro.
  elim s; intro.
  left; assumption.
  right; assumption.
  cut (0 < Un n - l).
  intro; unfold Un_cv in H0; unfold R_dist in H0.
  elim (H0 (Un n - l) H1); intros N1 H2.
  set (N := max n N1).
  cut (Un n - l <= Un N - l).
  intro; cut (Un N - l < Un n - l).
  intro; elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H3 H4)).
  apply Rle_lt_trans with (Rabs (Un N - l)).
  apply RRle_abs.
  apply H2.
  unfold ge, N; apply le_max_r.
  unfold Rminus; do 2 rewrite <- (Rplus_comm (- l));
    apply Rplus_le_compat_l.
  apply tech9.
  assumption.
  unfold N; apply le_max_l.
  apply Rplus_lt_reg_r with l.
  rewrite Rplus_0_r.
  replace (l + (Un n - l)) with (Un n); [ assumption | ring ].
Qed.

(** Un->l => (-Un) -> (-l) *)
Lemma CV_opp :
  forall (An:nat -> R) (l:R), Un_cv An l -> Un_cv (opp_seq An) (- l).
Proof.
  intros An l.
  unfold Un_cv; unfold R_dist; intros.
  elim (H eps H0); intros.
  exists x; intros.
  unfold opp_seq; replace (- An n - - l) with (- (An n - l));
    [ rewrite Rabs_Ropp | ring ].
  apply H1; assumption.
Qed.

(**********)
Lemma decreasing_ineq :
  forall (Un:nat -> R) (l:R),
    Un_decreasing Un -> Un_cv Un l -> forall n:nat, l <= Un n.
Proof.
  intros.
  assert (H1 := decreasing_growing _ H).
  assert (H2 := CV_opp _ _ H0).
  assert (H3 := growing_ineq _ _ H1 H2).
  apply Ropp_le_cancel.
  unfold opp_seq in H3; apply H3.
Qed.

(**********)
Lemma CV_minus :
  forall (An Bn:nat -> R) (l1 l2:R),
    Un_cv An l1 -> Un_cv Bn l2 -> Un_cv (fun i:nat => An i - Bn i) (l1 - l2).
Proof.
  intros.
  replace (fun i:nat => An i - Bn i) with (fun i:nat => An i + opp_seq Bn i).
  unfold Rminus; apply CV_plus.
  assumption.
  apply CV_opp; assumption.
  unfold Rminus, opp_seq; reflexivity.
Qed.

(** Un -> +oo *)
Definition cv_infty (Un:nat -> R) : Prop :=
  forall M:R,  exists N : nat, (forall n:nat, (N <= n)%nat -> M < Un n).

(** Un -> +oo => /Un -> O *)
Lemma cv_infty_cv_R0 :
  forall Un:nat -> R,
    (forall n:nat, Un n <> 0) -> cv_infty Un -> Un_cv (fun n:nat => / Un n) 0.
Proof.
  unfold cv_infty, Un_cv; unfold R_dist; intros.
  elim (H0 (/ eps)); intros N0 H2.
  exists N0; intros.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r;
    rewrite (Rabs_Rinv _ (H n)).
  apply Rmult_lt_reg_l with (Rabs (Un n)).
  apply Rabs_pos_lt; apply H.
  rewrite <- Rinv_r_sym.
  apply Rmult_lt_reg_l with (/ eps).
  apply Rinv_0_lt_compat; assumption.
  rewrite Rmult_1_r; rewrite (Rmult_comm (/ eps)); rewrite Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; apply Rlt_le_trans with (Un n).
  apply H2; assumption.
  apply RRle_abs.
  red; intro; rewrite H4 in H1; elim (Rlt_irrefl _ H1).
  apply Rabs_no_R0; apply H.
Qed.

(**********)
Lemma decreasing_prop :
  forall (Un:nat -> R) (m n:nat),
    Un_decreasing Un -> (m <= n)%nat -> Un n <= Un m.
Proof.
  unfold Un_decreasing; intros.
  induction  n as [| n Hrecn].
  induction  m as [| m Hrecm].
  right; reflexivity.
  elim (le_Sn_O _ H0).
  cut ((m <= n)%nat \/ m = S n).
  intro; elim H1; intro.
  apply Rle_trans with (Un n).
  apply H.
  apply Hrecn; assumption.
  rewrite H2; right; reflexivity.
  inversion H0; [ right; reflexivity | left; assumption ].
Qed.

(** |x|^n/n! -> 0 *)
Lemma cv_speed_pow_fact :
  forall x:R, Un_cv (fun n:nat => x ^ n / INR (fact n)) 0.
Proof.
  intro;
    cut
      (Un_cv (fun n:nat => Rabs x ^ n / INR (fact n)) 0 ->
        Un_cv (fun n:nat => x ^ n / INR (fact n)) 0).
  intro; apply H.
  unfold Un_cv; unfold R_dist; intros; case (Req_dec x 0);
    intro.
  exists 1%nat; intros.
  rewrite H1; unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r;
    rewrite Rabs_R0; rewrite pow_ne_zero;
      [ unfold Rdiv; rewrite Rmult_0_l; rewrite Rabs_R0; assumption
        | red; intro; rewrite H3 in H2; elim (le_Sn_n _ H2) ].
  assert (H2 := Rabs_pos_lt x H1); set (M := up (Rabs x)); cut (0 <= M)%Z.
  intro; elim (IZN M H3); intros M_nat H4.
  set (Un := fun n:nat => Rabs x ^ (M_nat + n) / INR (fact (M_nat + n))).
  cut (Un_cv Un 0); unfold Un_cv; unfold R_dist; intros.
  elim (H5 eps H0); intros N H6.
  exists (M_nat + N)%nat; intros;
    cut (exists p : nat, (p >= N)%nat /\ n = (M_nat + p)%nat).
  intro; elim H8; intros p H9.
  elim H9; intros; rewrite H11; unfold Un in H6; apply H6; assumption.
  exists (n - M_nat)%nat.
  split.
  unfold ge; apply (fun p n m:nat => plus_le_reg_l n m p) with M_nat;
    rewrite <- le_plus_minus.
  assumption.
  apply le_trans with (M_nat + N)%nat.
  apply le_plus_l.
  assumption.
  apply le_plus_minus; apply le_trans with (M_nat + N)%nat;
    [ apply le_plus_l | assumption ].
  set (Vn := fun n:nat => Rabs x * (Un 0%nat / INR (S n))).
  cut (1 <= M_nat)%nat.
  intro; cut (forall n:nat, 0 < Un n).
  intro; cut (Un_decreasing Un).
  intro; cut (forall n:nat, Un (S n) <= Vn n).
  intro; cut (Un_cv Vn 0).
  unfold Un_cv; unfold R_dist; intros.
  elim (H10 eps0 H5); intros N1 H11.
  exists (S N1); intros.
  cut (forall n:nat, 0 < Vn n).
  intro; apply Rle_lt_trans with (Rabs (Vn (pred n) - 0)).
  repeat rewrite Rabs_right.
  unfold Rminus; rewrite Ropp_0; do 2 rewrite Rplus_0_r;
    replace n with (S (pred n)).
  apply H9.
  inversion H12; simpl; reflexivity.
  apply Rle_ge; unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; left;
    apply H13.
  apply Rle_ge; unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r; left;
    apply H7.
  apply H11; unfold ge; apply le_S_n; replace (S (pred n)) with n;
    [ unfold ge in H12; exact H12 | inversion H12; simpl; reflexivity ].
  intro; apply Rlt_le_trans with (Un (S n0)); [ apply H7 | apply H9 ].
  cut (cv_infty (fun n:nat => INR (S n))).
  intro; cut (Un_cv (fun n:nat => / INR (S n)) 0).
  unfold Un_cv, R_dist; intros; unfold Vn.
  cut (0 < eps1 / (Rabs x * Un 0%nat)).
  intro; elim (H11 _ H13); intros N H14.
  exists N; intros;
    replace (Rabs x * (Un 0%nat / INR (S n)) - 0) with
    (Rabs x * Un 0%nat * (/ INR (S n) - 0));
    [ idtac | unfold Rdiv; ring ].
  rewrite Rabs_mult; apply Rmult_lt_reg_l with (/ Rabs (Rabs x * Un 0%nat)).
  apply Rinv_0_lt_compat; apply Rabs_pos_lt.
  apply prod_neq_R0.
  apply Rabs_no_R0; assumption.
  assert (H16 := H7 0%nat); red; intro; rewrite H17 in H16;
    elim (Rlt_irrefl _ H16).
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l.
  replace (/ Rabs (Rabs x * Un 0%nat) * eps1) with (eps1 / (Rabs x * Un 0%nat)).
  apply H14; assumption.
  unfold Rdiv; rewrite (Rabs_right (Rabs x * Un 0%nat)).
  apply Rmult_comm.
  apply Rle_ge; apply Rmult_le_pos.
  apply Rabs_pos.
  left; apply H7.
  apply Rabs_no_R0.
  apply prod_neq_R0;
    [ apply Rabs_no_R0; assumption
      | assert (H16 := H7 0%nat); red; intro; rewrite H17 in H16;
        elim (Rlt_irrefl _ H16) ].
  unfold Rdiv; apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; apply Rmult_lt_0_compat.
  apply Rabs_pos_lt; assumption.
  apply H7.
  apply (cv_infty_cv_R0 (fun n:nat => INR (S n))).
  intro; apply not_O_INR; discriminate.
  assumption.
  unfold cv_infty; intro; case (total_order_T M0 0); intro.
  elim s; intro.
  exists 0%nat; intros.
  apply Rlt_trans with 0; [ assumption | apply lt_INR_0; apply lt_O_Sn ].
  exists 0%nat; intros; rewrite b; apply lt_INR_0; apply lt_O_Sn.
  set (M0_z := up M0).
  assert (H10 := archimed M0).
  cut (0 <= M0_z)%Z.
  intro; elim (IZN _ H11); intros M0_nat H12.
  exists M0_nat; intros.
  apply Rlt_le_trans with (IZR M0_z).
  elim H10; intros; assumption.
  rewrite H12; rewrite <- INR_IZR_INZ; apply le_INR.
  apply le_trans with n; [ assumption | apply le_n_Sn ].
  apply le_IZR; left; simpl; unfold M0_z;
    apply Rlt_trans with M0; [ assumption | elim H10; intros; assumption ].
  intro; apply Rle_trans with (Rabs x * Un n * / INR (S n)).
  unfold Un; replace (M_nat + S n)%nat with (M_nat + n + 1)%nat.
  rewrite pow_add; replace (Rabs x ^ 1) with (Rabs x);
    [ idtac | simpl; ring ].
  unfold Rdiv; rewrite <- (Rmult_comm (Rabs x));
    repeat rewrite Rmult_assoc; repeat apply Rmult_le_compat_l.
  apply Rabs_pos.
  left; apply pow_lt; assumption.
  replace (M_nat + n + 1)%nat with (S (M_nat + n)).
  rewrite fact_simpl; rewrite mult_comm; rewrite mult_INR;
    rewrite Rinv_mult_distr.
  apply Rmult_le_compat_l.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply neq_O_lt; red;
    intro; assert (H10 := eq_sym H9); elim (fact_neq_0 _ H10).
  left; apply Rinv_lt_contravar.
  apply Rmult_lt_0_compat; apply lt_INR_0; apply lt_O_Sn.
  apply lt_INR; apply lt_n_S.
  pattern n at 1; replace n with (0 + n)%nat; [ idtac | reflexivity ].
  apply plus_lt_compat_r.
  apply lt_le_trans with 1%nat; [ apply lt_O_Sn | assumption ].
  apply INR_fact_neq_0.
  apply not_O_INR; discriminate.
  ring.
  ring.
  unfold Vn; rewrite Rmult_assoc; unfold Rdiv;
    rewrite (Rmult_comm (Un 0%nat)); rewrite (Rmult_comm (Un n)).
  repeat apply Rmult_le_compat_l.
  apply Rabs_pos.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply lt_O_Sn.
  apply decreasing_prop; [ assumption | apply le_O_n ].
  unfold Un_decreasing; intro; unfold Un.
  replace (M_nat + S n)%nat with (M_nat + n + 1)%nat.
  rewrite pow_add; unfold Rdiv; rewrite Rmult_assoc;
    apply Rmult_le_compat_l.
  left; apply pow_lt; assumption.
  replace (Rabs x ^ 1) with (Rabs x); [ idtac | simpl; ring ].
  replace (M_nat + n + 1)%nat with (S (M_nat + n)).
  apply Rmult_le_reg_l with (INR (fact (S (M_nat + n)))).
  apply lt_INR_0; apply neq_O_lt; red; intro; assert (H9 := eq_sym H8);
    elim (fact_neq_0 _ H9).
  rewrite (Rmult_comm (Rabs x)); rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l.
  rewrite fact_simpl; rewrite mult_INR; rewrite Rmult_assoc;
    rewrite <- Rinv_r_sym.
  rewrite Rmult_1_r; apply Rle_trans with (INR M_nat).
  left; rewrite INR_IZR_INZ.
  rewrite <- H4; assert (H8 := archimed (Rabs x)); elim H8; intros; assumption.
  apply le_INR; omega.
  apply INR_fact_neq_0.
  apply INR_fact_neq_0.
  ring.
  ring.
  intro; unfold Un; unfold Rdiv; apply Rmult_lt_0_compat.
  apply pow_lt; assumption.
  apply Rinv_0_lt_compat; apply lt_INR_0; apply neq_O_lt; red; intro;
    assert (H8 := eq_sym H7); elim (fact_neq_0 _ H8).
  clear Un Vn; apply INR_le; simpl.
  induction  M_nat as [| M_nat HrecM_nat].
  assert (H6 := archimed (Rabs x)); fold M in H6; elim H6; intros.
  rewrite H4 in H7; rewrite <- INR_IZR_INZ in H7.
  simpl in H7; elim (Rlt_irrefl _ (Rlt_trans _ _ _ H2 H7)).
  replace 1 with (INR 1); [ apply le_INR | reflexivity ]; apply le_n_S;
    apply le_O_n.
  apply le_IZR; simpl; left; apply Rlt_trans with (Rabs x).
  assumption.
  elim (archimed (Rabs x)); intros; assumption.
  unfold Un_cv; unfold R_dist; intros; elim (H eps H0); intros.
  exists x0; intros;
    apply Rle_lt_trans with (Rabs (Rabs x ^ n / INR (fact n) - 0)).
  unfold Rminus; rewrite Ropp_0; do 2 rewrite Rplus_0_r;
    rewrite (Rabs_right (Rabs x ^ n / INR (fact n))).
  unfold Rdiv; rewrite Rabs_mult; rewrite (Rabs_right (/ INR (fact n))).
  rewrite RPow_abs; right; reflexivity.
  apply Rle_ge; left; apply Rinv_0_lt_compat; apply lt_INR_0; apply neq_O_lt;
    red; intro; assert (H4 := eq_sym H3); elim (fact_neq_0 _ H4).
  apply Rle_ge; unfold Rdiv; apply Rmult_le_pos.
  case (Req_dec x 0); intro.
  rewrite H3; rewrite Rabs_R0.
  induction  n as [| n Hrecn];
    [ simpl; left; apply Rlt_0_1
      | simpl; rewrite Rmult_0_l; right; reflexivity ].
  left; apply pow_lt; apply Rabs_pos_lt; assumption.
  left; apply Rinv_0_lt_compat; apply lt_INR_0; apply neq_O_lt; red;
    intro; assert (H4 := eq_sym H3); elim (fact_neq_0 _ H4).
  apply H1; assumption.
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/SeqSeries.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Max.
Require Export Rseries.
Require Export SeqProp.
Require Export Rcomplete.
Require Export PartSum.
Require Export AltSeries.
Require Export Binomial.
Require Export Rsigma.
Require Export Rprod.
Require Export Cauchy_prod.
Require Export Alembert.
Local Open Scope R_scope.

(**********)
Lemma sum_maj1 :
  forall (fn:nat -> R -> R) (An:nat -> R) (x l1 l2:R)
    (N:nat),
    Un_cv (fun n:nat => SP fn n x) l1 ->
    Un_cv (fun n:nat => sum_f_R0 An n) l2 ->
    (forall n:nat, Rabs (fn n x) <= An n) ->
    Rabs (l1 - SP fn N x) <= l2 - sum_f_R0 An N.
Proof.
  intros;
    cut { l:R | Un_cv (fun n => sum_f_R0 (fun l => fn (S N + l)%nat x) n) l }.
  intro X;
    cut { l:R | Un_cv (fun n => sum_f_R0 (fun l => An (S N + l)%nat) n) l }.
  intro X0; elim X; intros l1N H2.
  elim X0; intros l2N H3.
  cut (l1 - SP fn N x = l1N).
  intro; cut (l2 - sum_f_R0 An N = l2N).
  intro; rewrite H4; rewrite H5.
  apply sum_cv_maj with
    (fun l:nat => An (S N + l)%nat) (fun (l:nat) (x:R) => fn (S N + l)%nat x) x.
  unfold SP; apply H2.
  apply H3.
  intros; apply H1.
  symmetry ; eapply UL_sequence.
  apply H3.
  unfold Un_cv in H0; unfold Un_cv; intros; elim (H0 eps H5);
    intros N0 H6.
  unfold R_dist in H6; exists N0; intros.
  unfold R_dist;
    replace (sum_f_R0 (fun l:nat => An (S N + l)%nat) n - (l2 - sum_f_R0 An N))
    with (sum_f_R0 An N + sum_f_R0 (fun l:nat => An (S N + l)%nat) n - l2);
      [ idtac | ring ].
  replace (sum_f_R0 An N + sum_f_R0 (fun l:nat => An (S N + l)%nat) n) with
  (sum_f_R0 An (S (N + n))).
  apply H6; unfold ge; apply le_trans with n.
  apply H7.
  apply le_trans with (N + n)%nat.
  apply le_plus_r.
  apply le_n_Sn.
  cut (0 <= N)%nat.
  cut (N < S (N + n))%nat.
  intros; assert (H10 := sigma_split An H9 H8).
  unfold sigma in H10.
  do 2 rewrite <- minus_n_O in H10.
  replace (sum_f_R0 An (S (N + n))) with
  (sum_f_R0 (fun k:nat => An (0 + k)%nat) (S (N + n))).
  replace (sum_f_R0 An N) with (sum_f_R0 (fun k:nat => An (0 + k)%nat) N).
  cut ((S (N + n) - S N)%nat = n).
  intro; rewrite H11 in H10.
  apply H10.
  apply INR_eq; rewrite minus_INR.
  do 2 rewrite S_INR; rewrite plus_INR; ring.
  apply le_n_S; apply le_plus_l.
  apply sum_eq; intros.
  reflexivity.
  apply sum_eq; intros.
  reflexivity.
  apply le_lt_n_Sm; apply le_plus_l.
  apply le_O_n.
  symmetry ; eapply UL_sequence.
  apply H2.
  unfold Un_cv in H; unfold Un_cv; intros.
  elim (H eps H4); intros N0 H5.
  unfold R_dist in H5; exists N0; intros.
  unfold R_dist, SP;
    replace
    (sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n -
      (l1 - sum_f_R0 (fun k:nat => fn k x) N)) with
    (sum_f_R0 (fun k:nat => fn k x) N +
      sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n - l1);
    [ idtac | ring ].
  replace
  (sum_f_R0 (fun k:nat => fn k x) N +
    sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n) with
  (sum_f_R0 (fun k:nat => fn k x) (S (N + n))).
  unfold SP in H5; apply H5; unfold ge; apply le_trans with n.
  apply H6.
  apply le_trans with (N + n)%nat.
  apply le_plus_r.
  apply le_n_Sn.
  cut (0 <= N)%nat.
  cut (N < S (N + n))%nat.
  intros; assert (H9 := sigma_split (fun k:nat => fn k x) H8 H7).
  unfold sigma in H9.
  do 2 rewrite <- minus_n_O in H9.
  replace (sum_f_R0 (fun k:nat => fn k x) (S (N + n))) with
  (sum_f_R0 (fun k:nat => fn (0 + k)%nat x) (S (N + n))).
  replace (sum_f_R0 (fun k:nat => fn k x) N) with
  (sum_f_R0 (fun k:nat => fn (0 + k)%nat x) N).
  cut ((S (N + n) - S N)%nat = n).
  intro; rewrite H10 in H9.
  apply H9.
  apply INR_eq; rewrite minus_INR.
  do 2 rewrite S_INR; rewrite plus_INR; ring.
  apply le_n_S; apply le_plus_l.
  apply sum_eq; intros.
  reflexivity.
  apply sum_eq; intros.
  reflexivity.
  apply le_lt_n_Sm.
  apply le_plus_l.
  apply le_O_n.
  exists (l2 - sum_f_R0 An N).
  unfold Un_cv in H0; unfold Un_cv; intros.
  elim (H0 eps H2); intros N0 H3.
  unfold R_dist in H3; exists N0; intros.
  unfold R_dist;
    replace (sum_f_R0 (fun l:nat => An (S N + l)%nat) n - (l2 - sum_f_R0 An N))
    with (sum_f_R0 An N + sum_f_R0 (fun l:nat => An (S N + l)%nat) n - l2);
      [ idtac | ring ].
  replace (sum_f_R0 An N + sum_f_R0 (fun l:nat => An (S N + l)%nat) n) with
  (sum_f_R0 An (S (N + n))).
  apply H3; unfold ge; apply le_trans with n.
  apply H4.
  apply le_trans with (N + n)%nat.
  apply le_plus_r.
  apply le_n_Sn.
  cut (0 <= N)%nat.
  cut (N < S (N + n))%nat.
  intros; assert (H7 := sigma_split An H6 H5).
  unfold sigma in H7.
  do 2 rewrite <- minus_n_O in H7.
  replace (sum_f_R0 An (S (N + n))) with
  (sum_f_R0 (fun k:nat => An (0 + k)%nat) (S (N + n))).
  replace (sum_f_R0 An N) with (sum_f_R0 (fun k:nat => An (0 + k)%nat) N).
  cut ((S (N + n) - S N)%nat = n).
  intro; rewrite H8 in H7.
  apply H7.
  apply INR_eq; rewrite minus_INR.
  do 2 rewrite S_INR; rewrite plus_INR; ring.
  apply le_n_S; apply le_plus_l.
  apply sum_eq; intros.
  reflexivity.
  apply sum_eq; intros.
  reflexivity.
  apply le_lt_n_Sm.
  apply le_plus_l.
  apply le_O_n.
  exists (l1 - SP fn N x).
  unfold Un_cv in H; unfold Un_cv; intros.
  elim (H eps H2); intros N0 H3.
  unfold R_dist in H3; exists N0; intros.
  unfold R_dist, SP.
  replace
  (sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n -
    (l1 - sum_f_R0 (fun k:nat => fn k x) N)) with
  (sum_f_R0 (fun k:nat => fn k x) N +
    sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n - l1);
  [ idtac | ring ].
  replace
  (sum_f_R0 (fun k:nat => fn k x) N +
    sum_f_R0 (fun l:nat => fn (S N + l)%nat x) n) with
  (sum_f_R0 (fun k:nat => fn k x) (S (N + n))).
  unfold SP in H3; apply H3.
  unfold ge; apply le_trans with n.
  apply H4.
  apply le_trans with (N + n)%nat.
  apply le_plus_r.
  apply le_n_Sn.
  cut (0 <= N)%nat.
  cut (N < S (N + n))%nat.
  intros; assert (H7 := sigma_split (fun k:nat => fn k x) H6 H5).
  unfold sigma in H7.
  do 2 rewrite <- minus_n_O in H7.
  replace (sum_f_R0 (fun k:nat => fn k x) (S (N + n))) with
  (sum_f_R0 (fun k:nat => fn (0 + k)%nat x) (S (N + n))).
  replace (sum_f_R0 (fun k:nat => fn k x) N) with
  (sum_f_R0 (fun k:nat => fn (0 + k)%nat x) N).
  cut ((S (N + n) - S N)%nat = n).
  intro; rewrite H8 in H7.
  apply H7.
  apply INR_eq; rewrite minus_INR.
  do 2 rewrite S_INR; rewrite plus_INR; ring.
  apply le_n_S; apply le_plus_l.
  apply sum_eq; intros.
  reflexivity.
  apply sum_eq; intros.
  reflexivity.
  apply le_lt_n_Sm.
  apply le_plus_l.
  apply le_O_n.
Qed.

(** Comparaison of convergence for series *)
Lemma Rseries_CV_comp :
  forall An Bn:nat -> R,
    (forall n:nat, 0 <= An n <= Bn n) ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 Bn N) l } ->
    { l:R | Un_cv (fun N:nat => sum_f_R0 An N) l }.
Proof.
  intros An Bn H X; apply cv_cauchy_2.
  assert (H0 := cv_cauchy_1 _ X).
  unfold Cauchy_crit_series; unfold Cauchy_crit.
  intros; elim (H0 eps H1); intros.
  exists x; intros.
  cut
    (R_dist (sum_f_R0 An n) (sum_f_R0 An m) <=
      R_dist (sum_f_R0 Bn n) (sum_f_R0 Bn m)).
  intro; apply Rle_lt_trans with (R_dist (sum_f_R0 Bn n) (sum_f_R0 Bn m)).
  assumption.
  apply H2; assumption.
  assert (H5 := lt_eq_lt_dec n m).
  elim H5; intro.
  elim a; intro.
  rewrite (tech2 An n m); [ idtac | assumption ].
  rewrite (tech2 Bn n m); [ idtac | assumption ].
  unfold R_dist; unfold Rminus; do 2 rewrite Ropp_plus_distr;
    do 2 rewrite <- Rplus_assoc; do 2 rewrite Rplus_opp_r;
      do 2 rewrite Rplus_0_l; do 2 rewrite Rabs_Ropp; repeat rewrite Rabs_right.
  apply sum_Rle; intros.
  elim (H (S n + n0)%nat); intros.
  apply H8.
  apply Rle_ge; apply cond_pos_sum; intro.
  elim (H (S n + n0)%nat); intros.
  apply Rle_trans with (An (S n + n0)%nat); assumption.
  apply Rle_ge; apply cond_pos_sum; intro.
  elim (H (S n + n0)%nat); intros; assumption.
  rewrite b; unfold R_dist; unfold Rminus;
    do 2 rewrite Rplus_opp_r; rewrite Rabs_R0; right;
      reflexivity.
  rewrite (tech2 An m n); [ idtac | assumption ].
  rewrite (tech2 Bn m n); [ idtac | assumption ].
  unfold R_dist; unfold Rminus; do 2 rewrite Rplus_assoc;
    rewrite (Rplus_comm (sum_f_R0 An m)); rewrite (Rplus_comm (sum_f_R0 Bn m));
      do 2 rewrite Rplus_assoc; do 2 rewrite Rplus_opp_l;
        do 2 rewrite Rplus_0_r; repeat rewrite Rabs_right.
  apply sum_Rle; intros.
  elim (H (S m + n0)%nat); intros; apply H8.
  apply Rle_ge; apply cond_pos_sum; intro.
  elim (H (S m + n0)%nat); intros.
  apply Rle_trans with (An (S m + n0)%nat); assumption.
  apply Rle_ge.
  apply cond_pos_sum; intro.
  elim (H (S m + n0)%nat); intros; assumption.
Qed.

(** Cesaro's theorem *)
Lemma Cesaro :
  forall (An Bn:nat -> R) (l:R),
    Un_cv Bn l ->
    (forall n:nat, 0 < An n) ->
    cv_infty (fun n:nat => sum_f_R0 An n) ->
    Un_cv (fun n:nat => sum_f_R0 (fun k:nat => An k * Bn k) n / sum_f_R0 An n)
    l.
Proof with trivial.
  unfold Un_cv; intros; assert (H3 : forall n:nat, 0 < sum_f_R0 An n)...
  intro; apply tech1...
  assert (H4 : forall n:nat, sum_f_R0 An n <> 0)...
  intro; red; intro; assert (H5 := H3 n); rewrite H4 in H5;
    elim (Rlt_irrefl _ H5)...
  assert (H5 := cv_infty_cv_R0 _ H4 H1); assert (H6 : 0 < eps / 2)...
  unfold Rdiv; apply Rmult_lt_0_compat...
  apply Rinv_0_lt_compat; prove_sup...
  elim (H _ H6); clear H; intros N1 H;
    set (C := Rabs (sum_f_R0 (fun k:nat => An k * (Bn k - l)) N1));
      assert
        (H7 :
          exists N : nat,
            (forall n:nat, (N <= n)%nat -> C / sum_f_R0 An n < eps / 2))...
  case (Req_dec C 0); intro...
  exists 0%nat; intros...
  rewrite H7; unfold Rdiv; rewrite Rmult_0_l; apply Rmult_lt_0_compat...
  apply Rinv_0_lt_compat; prove_sup...
  assert (H8 : 0 < eps / (2 * Rabs C))...
  unfold Rdiv; apply Rmult_lt_0_compat...
  apply Rinv_0_lt_compat; apply Rmult_lt_0_compat...
  prove_sup...
  apply Rabs_pos_lt...
  elim (H5 _ H8); intros; exists x; intros; assert (H11 := H9 _ H10);
    unfold R_dist in H11; unfold Rminus in H11; rewrite Ropp_0 in H11;
      rewrite Rplus_0_r in H11...
  apply Rle_lt_trans with (Rabs (C / sum_f_R0 An n))...
  apply RRle_abs...
  unfold Rdiv; rewrite Rabs_mult; apply Rmult_lt_reg_l with (/ Rabs C)...
  apply Rinv_0_lt_compat; apply Rabs_pos_lt...
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym...
  rewrite Rmult_1_l; replace (/ Rabs C * (eps * / 2)) with (eps / (2 * Rabs C))...
  unfold Rdiv; rewrite Rinv_mult_distr...
  ring...
  discrR...
  apply Rabs_no_R0...
  apply Rabs_no_R0...
  elim H7; clear H7; intros N2 H7; set (N := max N1 N2); exists (S N); intros;
    unfold R_dist;
      replace (sum_f_R0 (fun k:nat => An k * Bn k) n / sum_f_R0 An n - l) with
      (sum_f_R0 (fun k:nat => An k * (Bn k - l)) n / sum_f_R0 An n)...
  assert (H9 : (N1 < n)%nat)...
  apply lt_le_trans with (S N)...
  apply le_lt_n_Sm; unfold N; apply le_max_l...
  rewrite (tech2 (fun k:nat => An k * (Bn k - l)) _ _ H9); unfold Rdiv;
    rewrite Rmult_plus_distr_r;
      apply Rle_lt_trans with
        (Rabs (sum_f_R0 (fun k:nat => An k * (Bn k - l)) N1 / sum_f_R0 An n) +
          Rabs
          (sum_f_R0 (fun i:nat => An (S N1 + i)%nat * (Bn (S N1 + i)%nat - l))
            (n - S N1) / sum_f_R0 An n))...
  apply Rabs_triang...
  rewrite (double_var eps); apply Rplus_lt_compat...
  unfold Rdiv; rewrite Rabs_mult; fold C; rewrite Rabs_right...
  apply (H7 n); apply le_trans with (S N)...
  apply le_trans with N; [ unfold N; apply le_max_r | apply le_n_Sn ]...
  apply Rle_ge; left; apply Rinv_0_lt_compat...

  unfold R_dist in H; unfold Rdiv; rewrite Rabs_mult;
    rewrite (Rabs_right (/ sum_f_R0 An n))...
  apply Rle_lt_trans with
    (sum_f_R0 (fun i:nat => Rabs (An (S N1 + i)%nat * (Bn (S N1 + i)%nat - l)))
      (n - S N1) * / sum_f_R0 An n)...
  do 2 rewrite <- (Rmult_comm (/ sum_f_R0 An n)); apply Rmult_le_compat_l...
  left; apply Rinv_0_lt_compat...
  apply
    (Rsum_abs (fun i:nat => An (S N1 + i)%nat * (Bn (S N1 + i)%nat - l))
      (n - S N1))...
  apply Rle_lt_trans with
    (sum_f_R0 (fun i:nat => An (S N1 + i)%nat * (eps / 2)) (n - S N1) *
      / sum_f_R0 An n)...
  do 2 rewrite <- (Rmult_comm (/ sum_f_R0 An n)); apply Rmult_le_compat_l...
  left; apply Rinv_0_lt_compat...
  apply sum_Rle; intros; rewrite Rabs_mult;
    pattern (An (S N1 + n0)%nat) at 2;
      rewrite <- (Rabs_right (An (S N1 + n0)%nat))...
  apply Rmult_le_compat_l...
  apply Rabs_pos...
  left; apply H; unfold ge; apply le_trans with (S N1);
    [ apply le_n_Sn | apply le_plus_l ]...
  apply Rle_ge; left...
  rewrite <- (scal_sum (fun i:nat => An (S N1 + i)%nat) (n - S N1) (eps / 2));
    unfold Rdiv; repeat rewrite Rmult_assoc; apply Rmult_lt_compat_l...
  pattern (/ 2) at 2; rewrite <- Rmult_1_r; apply Rmult_lt_compat_l...
  apply Rinv_0_lt_compat; prove_sup...
  rewrite Rmult_comm; apply Rmult_lt_reg_l with (sum_f_R0 An n)...
  rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym...
  rewrite Rmult_1_l; rewrite Rmult_1_r; rewrite (tech2 An N1 n)...
  rewrite Rplus_comm;
    pattern (sum_f_R0 (fun i:nat => An (S N1 + i)%nat) (n - S N1)) at 1;
      rewrite <- Rplus_0_r; apply Rplus_lt_compat_l...
  apply Rle_ge; left; apply Rinv_0_lt_compat...
  replace (sum_f_R0 (fun k:nat => An k * (Bn k - l)) n) with
  (sum_f_R0 (fun k:nat => An k * Bn k) n +
    sum_f_R0 (fun k:nat => An k * - l) n)...
  rewrite <- (scal_sum An n (- l)); field... 
  rewrite <- plus_sum; apply sum_eq; intros; ring...
Qed.

Lemma Cesaro_1 :
  forall (An:nat -> R) (l:R),
    Un_cv An l -> Un_cv (fun n:nat => sum_f_R0 An (pred n) / INR n) l.
Proof with trivial.
  intros Bn l H; set (An := fun _:nat => 1)...
  assert (H0 : forall n:nat, 0 < An n)...
  intro; unfold An; apply Rlt_0_1...
  assert (H1 : forall n:nat, 0 < sum_f_R0 An n)...
  intro; apply tech1...
  assert (H2 : cv_infty (fun n:nat => sum_f_R0 An n))...
  unfold cv_infty; intro; case (Rle_dec M 0); intro...
  exists 0%nat; intros; apply Rle_lt_trans with 0...
  assert (H2 : 0 < M)...
  auto with real...
  clear n; set (m := up M); elim (archimed M); intros;
    assert (H5 : (0 <= m)%Z)...
  apply le_IZR; unfold m; simpl; left; apply Rlt_trans with M...
  elim (IZN _ H5); intros; exists x; intros; unfold An; rewrite sum_cte;
    rewrite Rmult_1_l; apply Rlt_trans with (IZR (up M))...
  apply Rle_lt_trans with (INR x)...
  rewrite INR_IZR_INZ; fold m; rewrite <- H6; right...
  apply lt_INR; apply le_lt_n_Sm...
  assert (H3 := Cesaro _ _ _ H H0 H2)...
  unfold Un_cv; unfold Un_cv in H3; intros; elim (H3 _ H4); intros;
    exists (S x); intros; unfold R_dist; unfold R_dist in H5;
      apply Rle_lt_trans with
        (Rabs
          (sum_f_R0 (fun k:nat => An k * Bn k) (pred n) / sum_f_R0 An (pred n) - l))...
  right;
    replace (sum_f_R0 Bn (pred n) / INR n - l) with
    (sum_f_R0 (fun k:nat => An k * Bn k) (pred n) / sum_f_R0 An (pred n) - l)...
  unfold Rminus; do 2 rewrite <- (Rplus_comm (- l));
    apply Rplus_eq_compat_l...
  unfold An;
    replace (sum_f_R0 (fun k:nat => 1 * Bn k) (pred n)) with
    (sum_f_R0 Bn (pred n))...
  rewrite sum_cte; rewrite Rmult_1_l; replace (S (pred n)) with n...
  apply S_pred with 0%nat; apply lt_le_trans with (S x)...
  apply lt_O_Sn...
  apply sum_eq; intros; ring...
  apply H5; unfold ge; apply le_S_n; replace (S (pred n)) with n...
  apply S_pred with 0%nat; apply lt_le_trans with (S x)...
  apply lt_O_Sn...
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/SplitAbsolu.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbasic_fun.

Ltac split_case_Rabs :=
  match goal with
    |  |- context [(Rcase_abs ?X1)] =>
      case (Rcase_abs X1); try split_case_Rabs
  end.


Ltac split_Rabs :=
  match goal with
    | id:context [(Rabs _)] |- _ => generalize id; clear id; try split_Rabs
    |  |- context [(Rabs ?X1)] =>
      unfold Rabs; try split_case_Rabs; intros
  end.


==> anc/HoTT/coq-HoTT/theories/Reals/SplitRmult.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i Lemma mult_non_zero :(r1,r2:R)``r1<>0`` /\ ``r2<>0`` -> ``r1*r2<>0``. i*)


Require Import Rbase.

Ltac split_Rmult :=
  match goal with
    |  |- ((?X1 * ?X2)%R <> 0%R) =>
      apply Rmult_integral_contrapositive; split; try split_Rmult
  end.


==> anc/HoTT/coq-HoTT/theories/Reals/Sqrt_reg.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Rbase.
Require Import Rfunctions.
Require Import Ranalysis1.
Require Import R_sqrt.
Local Open Scope R_scope.

(**********)
Lemma sqrt_var_maj :
  forall h:R, Rabs h <= 1 -> Rabs (sqrt (1 + h) - 1) <= Rabs h.
Proof.
  intros; cut (0 <= 1 + h).
  intro; apply Rle_trans with (Rabs (sqrt (Rsqr (1 + h)) - 1)).
  case (total_order_T h 0); intro.
  elim s; intro.
  repeat rewrite Rabs_left.
  unfold Rminus; do 2 rewrite <- (Rplus_comm (-1)).
  do 2 rewrite Ropp_plus_distr; rewrite Ropp_involutive;
    apply Rplus_le_compat_l.
  apply Ropp_le_contravar; apply sqrt_le_1.
  apply Rle_0_sqr.
  apply H0.
  pattern (1 + h) at 2; rewrite <- Rmult_1_r; unfold Rsqr;
    apply Rmult_le_compat_l.
  apply H0.
  pattern 1 at 2; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    assumption.
  apply Rplus_lt_reg_r with 1; rewrite Rplus_0_r; rewrite Rplus_comm;
    unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_l;
      rewrite Rplus_0_r.
  pattern 1 at 2; rewrite <- sqrt_1; apply sqrt_lt_1.
  apply Rle_0_sqr.
  left; apply Rlt_0_1.
  pattern 1 at 2; rewrite <- Rsqr_1; apply Rsqr_incrst_1.
  pattern 1 at 2; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  apply H0.
  left; apply Rlt_0_1.
  apply Rplus_lt_reg_r with 1; rewrite Rplus_0_r; rewrite Rplus_comm;
    unfold Rminus; rewrite Rplus_assoc; rewrite Rplus_opp_l;
      rewrite Rplus_0_r.
  pattern 1 at 2; rewrite <- sqrt_1; apply sqrt_lt_1.
  apply H0.
  left; apply Rlt_0_1.
  pattern 1 at 2; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  rewrite b; rewrite Rplus_0_r; rewrite Rsqr_1; rewrite sqrt_1; right;
    reflexivity.
  repeat rewrite Rabs_right.
  unfold Rminus; do 2 rewrite <- (Rplus_comm (-1));
    apply Rplus_le_compat_l.
  apply sqrt_le_1.
  apply H0.
  apply Rle_0_sqr.
  pattern (1 + h) at 1; rewrite <- Rmult_1_r; unfold Rsqr;
    apply Rmult_le_compat_l.
  apply H0.
  pattern 1 at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    assumption.
  apply Rle_ge; apply Rplus_le_reg_l with 1.
  rewrite Rplus_0_r; rewrite Rplus_comm; unfold Rminus;
    rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r.
  pattern 1 at 1; rewrite <- sqrt_1; apply sqrt_le_1.
  left; apply Rlt_0_1.
  apply Rle_0_sqr.
  pattern 1 at 1; rewrite <- Rsqr_1; apply Rsqr_incr_1.
  pattern 1 at 1; rewrite <- Rplus_0_r; apply Rplus_le_compat_l; left;
    assumption.
  left; apply Rlt_0_1.
  apply H0.
  apply Rle_ge; left; apply Rplus_lt_reg_r with 1.
  rewrite Rplus_0_r; rewrite Rplus_comm; unfold Rminus;
    rewrite Rplus_assoc; rewrite Rplus_opp_l; rewrite Rplus_0_r.
  pattern 1 at 1; rewrite <- sqrt_1; apply sqrt_lt_1.
  left; apply Rlt_0_1.
  apply H0.
  pattern 1 at 1; rewrite <- Rplus_0_r; apply Rplus_lt_compat_l;
    assumption.
  rewrite sqrt_Rsqr.
  replace (1 + h - 1) with h; [ right; reflexivity | ring ].
  apply H0.
  case (total_order_T h 0); intro.
  elim s; intro.
  rewrite (Rabs_left h a) in H.
  apply Rplus_le_reg_l with (- h).
  rewrite Rplus_0_r; rewrite Rplus_comm; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; exact H.
  left; rewrite b; rewrite Rplus_0_r; apply Rlt_0_1.
  left; apply Rplus_lt_0_compat.
  apply Rlt_0_1.
  apply r.
Qed.

(** sqrt is continuous in 1 *)
Lemma sqrt_continuity_pt_R1 : continuity_pt sqrt 1.
Proof.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      unfold dist; simpl; unfold R_dist;
        intros.
  set (alpha := Rmin eps 1).
  exists alpha; intros.
  split.
  unfold alpha; unfold Rmin; case (Rle_dec eps 1); intro.
  assumption.
  apply Rlt_0_1.
  intros; elim H0; intros.
  rewrite sqrt_1; replace x with (1 + (x - 1)); [ idtac | ring ];
    apply Rle_lt_trans with (Rabs (x - 1)).
  apply sqrt_var_maj.
  apply Rle_trans with alpha.
  left; apply H2.
  unfold alpha; apply Rmin_r.
  apply Rlt_le_trans with alpha;
    [ apply H2 | unfold alpha; apply Rmin_l ].
Qed.

(** sqrt is continuous forall x>0 *)
Lemma sqrt_continuity_pt : forall x:R, 0 < x -> continuity_pt sqrt x.
Proof.
  intros; generalize sqrt_continuity_pt_R1.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      unfold dist; simpl; unfold R_dist;
        intros.
  cut (0 < eps / sqrt x).
  intro; elim (H0 _ H2); intros alp_1 H3.
  elim H3; intros.
  set (alpha := alp_1 * x).
  exists (Rmin alpha x); intros.
  split.
  change (0 < Rmin alpha x); unfold Rmin;
    case (Rle_dec alpha x); intro.
  unfold alpha; apply Rmult_lt_0_compat; assumption.
  apply H.
  intros; replace x0 with (x + (x0 - x)); [ idtac | ring ];
    replace (sqrt (x + (x0 - x)) - sqrt x) with
    (sqrt x * (sqrt (1 + (x0 - x) / x) - sqrt 1)).
  rewrite Rabs_mult; rewrite (Rabs_right (sqrt x)).
  apply Rmult_lt_reg_l with (/ sqrt x).
  apply Rinv_0_lt_compat; apply sqrt_lt_R0; assumption.
  rewrite <- Rmult_assoc; rewrite <- Rinv_l_sym.
  rewrite Rmult_1_l; rewrite Rmult_comm.
  unfold Rdiv in H5.
  case (Req_dec x x0); intro.
  rewrite H7; unfold Rminus, Rdiv; rewrite Rplus_opp_r;
    rewrite Rmult_0_l; rewrite Rplus_0_r; rewrite Rplus_opp_r;
      rewrite Rabs_R0.
  apply Rmult_lt_0_compat.
  assumption.
  apply Rinv_0_lt_compat; rewrite <- H7; apply sqrt_lt_R0; assumption.
  apply H5.
  split.
  unfold D_x, no_cond.
  split.
  trivial.
  red; intro.
  cut ((x0 - x) * / x = 0).
  intro.
  elim (Rmult_integral _ _ H9); intro.
  elim H7.
  apply (Rminus_diag_uniq_sym _ _ H10).
  assert (H11 := Rmult_eq_0_compat_r _ x H10).
  rewrite <- Rinv_l_sym in H11.
  elim R1_neq_R0; exact H11.
  red; intro; rewrite H12 in H; elim (Rlt_irrefl _ H).
  symmetry ; apply Rplus_eq_reg_l with 1; rewrite Rplus_0_r;
    unfold Rdiv in H8; exact H8.
  unfold Rminus; rewrite Rplus_comm; rewrite <- Rplus_assoc;
    rewrite Rplus_opp_l; rewrite Rplus_0_l; elim H6; intros.
  unfold Rdiv; rewrite Rabs_mult.
  rewrite Rabs_Rinv.
  rewrite (Rabs_right x).
  rewrite Rmult_comm; apply Rmult_lt_reg_l with x.
  apply H.
  rewrite <- Rmult_assoc; rewrite <- Rinv_r_sym.
  rewrite Rmult_1_l; rewrite Rmult_comm; fold alpha.
  apply Rlt_le_trans with (Rmin alpha x).
  apply H9.
  apply Rmin_l.
  red; intro; rewrite H10 in H; elim (Rlt_irrefl _ H).
  apply Rle_ge; left; apply H.
  red; intro; rewrite H10 in H; elim (Rlt_irrefl _ H).
  assert (H7 := sqrt_lt_R0 x H).
  red; intro; rewrite H8 in H7; elim (Rlt_irrefl _ H7).
  apply Rle_ge; apply sqrt_positivity.
  left; apply H.
  unfold Rminus; rewrite Rmult_plus_distr_l;
    rewrite Ropp_mult_distr_r_reverse; repeat rewrite <- sqrt_mult.
  rewrite Rmult_1_r; rewrite Rmult_plus_distr_l; rewrite Rmult_1_r;
    unfold Rdiv; rewrite Rmult_comm; rewrite Rmult_assoc;
      rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; reflexivity.
  red; intro; rewrite H7 in H; elim (Rlt_irrefl _ H).
  left; apply H.
  left; apply Rlt_0_1.
  left; apply H.
  elim H6; intros.
  case (Rcase_abs (x0 - x)); intro.
  rewrite (Rabs_left (x0 - x) r) in H8.
  rewrite Rplus_comm.
  apply Rplus_le_reg_l with (- ((x0 - x) / x)).
  rewrite Rplus_0_r; rewrite <- Rplus_assoc; rewrite Rplus_opp_l;
    rewrite Rplus_0_l; unfold Rdiv; rewrite <- Ropp_mult_distr_l_reverse.
  apply Rmult_le_reg_l with x.
  apply H.
  rewrite Rmult_1_r; rewrite Rmult_comm; rewrite Rmult_assoc;
    rewrite <- Rinv_l_sym.
  rewrite Rmult_1_r; left; apply Rlt_le_trans with (Rmin alpha x).
  apply H8.
  apply Rmin_r.
  red; intro; rewrite H9 in H; elim (Rlt_irrefl _ H).
  apply Rplus_le_le_0_compat.
  left; apply Rlt_0_1.
  unfold Rdiv; apply Rmult_le_pos.
  apply Rge_le; exact r.
  left; apply Rinv_0_lt_compat; apply H.
  unfold Rdiv; apply Rmult_lt_0_compat.
  apply H1.
  apply Rinv_0_lt_compat; apply sqrt_lt_R0; apply H.
Qed.

(** sqrt is derivable for all x>0 *)
Lemma derivable_pt_lim_sqrt :
  forall x:R, 0 < x -> derivable_pt_lim sqrt x (/ (2 * sqrt x)).
Proof.
  intros; set (g := fun h:R => sqrt x + sqrt (x + h)).
  cut (continuity_pt g 0).
  intro; cut (g 0 <> 0).
  intro; assert (H2 := continuity_pt_inv g 0 H0 H1).
  unfold derivable_pt_lim; intros; unfold continuity_pt in H2;
    unfold continue_in in H2; unfold limit1_in in H2;
      unfold limit_in in H2; simpl in H2; unfold R_dist in H2.
  elim (H2 eps H3); intros alpha H4.
  elim H4; intros.
  set (alpha1 := Rmin alpha x).
  cut (0 < alpha1).
  intro; exists (mkposreal alpha1 H7); intros.
  replace ((sqrt (x + h) - sqrt x) / h) with (/ (sqrt x + sqrt (x + h))).
  unfold inv_fct, g in H6; replace (2 * sqrt x) with (sqrt x + sqrt (x + 0)).
  apply H6.
  split.
  unfold D_x, no_cond.
  split.
  trivial.
  apply (not_eq_sym (A:=R)); exact H8.
  unfold Rminus; rewrite Ropp_0; rewrite Rplus_0_r;
    apply Rlt_le_trans with alpha1.
  exact H9.
  unfold alpha1; apply Rmin_l.
  rewrite Rplus_0_r; ring.
  cut (0 <= x + h).
  intro; cut (0 < sqrt x + sqrt (x + h)).
  intro; apply Rmult_eq_reg_l with (sqrt x + sqrt (x + h)).
  rewrite <- Rinv_r_sym.
  rewrite Rplus_comm; unfold Rdiv; rewrite <- Rmult_assoc;
    rewrite Rsqr_plus_minus; repeat rewrite Rsqr_sqrt.
  rewrite Rplus_comm; unfold Rminus; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; rewrite <- Rinv_r_sym.
  reflexivity.
  apply H8.
  left; apply H.
  assumption.
  red; intro; rewrite H12 in H11; elim (Rlt_irrefl _ H11).
  red; intro; rewrite H12 in H11; elim (Rlt_irrefl _ H11).
  apply Rplus_lt_le_0_compat.
  apply sqrt_lt_R0; apply H.
  apply sqrt_positivity; apply H10.
  case (Rcase_abs h); intro.
  rewrite (Rabs_left h r) in H9.
  apply Rplus_le_reg_l with (- h).
  rewrite Rplus_0_r; rewrite Rplus_comm; rewrite Rplus_assoc;
    rewrite Rplus_opp_r; rewrite Rplus_0_r; left; apply Rlt_le_trans with alpha1.
  apply H9.
  unfold alpha1; apply Rmin_r.
  apply Rplus_le_le_0_compat.
  left; assumption.
  apply Rge_le; apply r.
  unfold alpha1; unfold Rmin; case (Rle_dec alpha x); intro.
  apply H5.
  apply H.
  unfold g; rewrite Rplus_0_r.
  cut (0 < sqrt x + sqrt x).
  intro; red; intro; rewrite H2 in H1; elim (Rlt_irrefl _ H1).
  apply Rplus_lt_0_compat; apply sqrt_lt_R0; apply H.
  replace g with (fct_cte (sqrt x) + comp sqrt (fct_cte x + id))%F;
  [ idtac | reflexivity ].
  apply continuity_pt_plus.
  apply continuity_pt_const; unfold constant, fct_cte; intro;
    reflexivity.
  apply continuity_pt_comp.
  apply continuity_pt_plus.
  apply continuity_pt_const; unfold constant, fct_cte; intro;
    reflexivity.
  apply derivable_continuous_pt; apply derivable_pt_id.
  apply sqrt_continuity_pt.
  unfold plus_fct, fct_cte, id; rewrite Rplus_0_r; apply H.
Qed.

(**********)
Lemma derivable_pt_sqrt : forall x:R, 0 < x -> derivable_pt sqrt x.
Proof.
  unfold derivable_pt; intros.
  exists (/ (2 * sqrt x)).
  apply derivable_pt_lim_sqrt; assumption.
Qed.

(**********)
Lemma derive_pt_sqrt :
  forall (x:R) (pr:0 < x),
    derive_pt sqrt x (derivable_pt_sqrt _ pr) = / (2 * sqrt x).
Proof.
  intros.
  apply derive_pt_eq_0.
  apply derivable_pt_lim_sqrt; assumption.
Qed.

(** We show that sqrt is continuous for all x>=0 *)
(** Remark : by definition of sqrt (as extension of Rsqrt on |R),
   we could also show that sqrt is continuous for all x *)
Lemma continuity_pt_sqrt : forall x:R, 0 <= x -> continuity_pt sqrt x.
Proof.
  intros; case (Rtotal_order 0 x); intro.
  apply (sqrt_continuity_pt x H0).
  elim H0; intro.
  unfold continuity_pt; unfold continue_in;
    unfold limit1_in; unfold limit_in;
      simpl; unfold R_dist; intros.
  exists (Rsqr eps); intros.
  split.
  change (0 < Rsqr eps); apply Rsqr_pos_lt.
  red; intro; rewrite H3 in H2; elim (Rlt_irrefl _ H2).
  intros; elim H3; intros.
  rewrite <- H1; rewrite sqrt_0; unfold Rminus; rewrite Ropp_0;
    rewrite Rplus_0_r; rewrite <- H1 in H5; unfold Rminus in H5;
      rewrite Ropp_0 in H5; rewrite Rplus_0_r in H5.
  case (Rcase_abs x0); intro.
  unfold sqrt; case (Rcase_abs x0); intro.
  rewrite Rabs_R0; apply H2.
  assert (H6 := Rge_le _ _ r0); elim (Rlt_irrefl _ (Rle_lt_trans _ _ _ H6 r)).
  rewrite Rabs_right.
  apply Rsqr_incrst_0.
  rewrite Rsqr_sqrt.
  rewrite (Rabs_right x0 r) in H5; apply H5.
  apply Rge_le; exact r.
  apply sqrt_positivity; apply Rge_le; exact r.
  left; exact H2.
  apply Rle_ge; apply sqrt_positivity; apply Rge_le; exact r.
  elim (Rlt_irrefl _ (Rlt_le_trans _ _ _ H1 H)).
Qed.


==> anc/HoTT/coq-HoTT/theories/Reals/intro.tex <==
\section{Reals}\label{Reals}

This library contains an axiomatization of real numbers.
The main file is \texttt{Reals.v}.


==> anc/HoTT/coq-HoTT/theories/Reals/vo.itarget <==
Alembert.vo
AltSeries.vo
ArithProp.vo
Binomial.vo
Cauchy_prod.vo
Cos_plus.vo
Cos_rel.vo
DiscrR.vo
Exp_prop.vo
Integration.vo
Machin.vo
MVT.vo
NewtonInt.vo
PartSum.vo
PSeries_reg.vo
Ranalysis1.vo
Ranalysis2.vo
Ranalysis3.vo
Ranalysis4.vo
Ranalysis5.vo
Ranalysis.vo
Ranalysis_reg.vo
Ratan.vo
Raxioms.vo
Rbase.vo
Rbasic_fun.vo
Rcomplete.vo
Rdefinitions.vo
Rderiv.vo
Reals.vo
Rfunctions.vo
Rgeom.vo
RiemannInt_SF.vo
RiemannInt.vo
R_Ifp.vo
RIneq.vo
Rlimit.vo
RList.vo
Rlogic.vo
Rpow_def.vo
Rpower.vo
Rprod.vo
Rseries.vo
Rsigma.vo
Rsqrt_def.vo
R_sqrt.vo
R_sqr.vo
Rtopology.vo
Rtrigo_alt.vo
Rtrigo_calc.vo
Rtrigo_def.vo
Rtrigo_fun.vo
Rtrigo_reg.vo
Rtrigo1.vo
Rtrigo.vo
SeqProp.vo
SeqSeries.vo
SplitAbsolu.vo
SplitRmult.vo
Sqrt_reg.vo
ROrderedType.vo
Rminmax.vo


==> anc/HoTT/coq-HoTT/theories/Relations/Operators_Properties.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(** * Some properties of the operators on relations                     *)
(************************************************************************)
(** * Initial version by Bruno Barras                                   *)
(************************************************************************)

Require Import Relation_Definitions.
Require Import Relation_Operators.

Section Properties.

  Arguments clos_refl_trans [A] R x _.
  Arguments clos_refl_trans_1n [A] R x _.
  Arguments clos_refl_trans_n1 [A] R x _.
  Arguments clos_refl_sym_trans [A] R _ _.
  Arguments clos_refl_sym_trans_1n [A] R x _.
  Arguments clos_refl_sym_trans_n1 [A] R x _.
  Arguments clos_trans [A] R x _.
  Arguments clos_trans_1n [A] R x _.
  Arguments clos_trans_n1 [A] R x _.
  Arguments inclusion [A] R1 R2.
  Arguments preorder [A] R.

  Variable A : Type.
  Variable R : relation A.

  Section Clos_Refl_Trans.

    Local Notation "R *" := (clos_refl_trans R) (at level 8, left associativity).

    (** Correctness of the reflexive-transitive closure operator *)

    Lemma clos_rt_is_preorder : preorder R*.
    Proof.
      apply Build_preorder.
      exact (rt_refl A R).

      exact (rt_trans A R).
    Qed.

    (** Idempotency of the reflexive-transitive closure operator *)

    Lemma clos_rt_idempotent : inclusion (R*)* R*.
    Proof.
      red.
      induction 1; auto with sets.
      intros.
      apply rt_trans with y; auto with sets.
    Qed.

  End Clos_Refl_Trans.

  Section Clos_Refl_Sym_Trans.

    (** Reflexive-transitive closure is included in the
        reflexive-symmetric-transitive closure *)

    Lemma clos_rt_clos_rst :
      inclusion (clos_refl_trans R) (clos_refl_sym_trans R).
    Proof.
      red.
      induction 1; auto with sets.
      apply rst_trans with y; auto with sets.
    Qed.

    (** Correctness of the reflexive-symmetric-transitive closure *)

    Lemma clos_rst_is_equiv : equivalence A (clos_refl_sym_trans R).
    Proof.
      apply Build_equivalence.
      exact (rst_refl A R).
      exact (rst_trans A R).
      exact (rst_sym A R).
    Qed.

    (** Idempotency of the reflexive-symmetric-transitive closure operator *)

    Lemma clos_rst_idempotent :
      inclusion (clos_refl_sym_trans (clos_refl_sym_trans R))
      (clos_refl_sym_trans R).
    Proof.
      red.
      induction 1; auto with sets.
      apply rst_trans with y; auto with sets.
    Qed.

  End Clos_Refl_Sym_Trans.

  Section Equivalences.

  (** *** Equivalences between the different definition of the reflexive,
      symmetric, transitive closures *)

  (** *** Contributed by P. Castéran *)

    (** Direct transitive closure vs left-step extension *)

    Lemma clos_t1n_trans : forall x y, clos_trans_1n R x y -> clos_trans R x y.
    Proof.
     induction 1.
     left; assumption.
     right with y; auto.
     left; auto.
    Qed.

    Lemma clos_trans_t1n : forall x y, clos_trans R x y -> clos_trans_1n R x y.
    Proof.
      induction 1.
      left; assumption.
      generalize IHclos_trans2; clear IHclos_trans2; induction IHclos_trans1.
      right with y; auto.
      right with y; auto.
      eapply IHIHclos_trans1; auto.
      apply clos_t1n_trans; auto.
    Qed.

    Lemma clos_trans_t1n_iff : forall x y,
        clos_trans R x y <-> clos_trans_1n R x y.
    Proof.
      split.
      apply clos_trans_t1n.
      apply clos_t1n_trans.
    Qed.

    (** Direct transitive closure vs right-step extension *)

    Lemma clos_tn1_trans : forall x y, clos_trans_n1 R x y -> clos_trans R x y.
    Proof.
      induction 1.
      left; assumption.
      right with y; auto.
      left; assumption.
    Qed.

    Lemma clos_trans_tn1 :  forall x y, clos_trans R x y -> clos_trans_n1 R x y.
    Proof.
      induction 1.
      left; assumption.
      elim IHclos_trans2.
      intro y0; right with y.
      auto.
      auto.
      intros.
      right with y0; auto.
    Qed.

    Lemma clos_trans_tn1_iff : forall x y,
        clos_trans R x y <-> clos_trans_n1 R x y.
    Proof.
      split.
      apply clos_trans_tn1.
      apply clos_tn1_trans.
    Qed.

    (** Direct reflexive-transitive closure is equivalent to
        transitivity by left-step extension *)

    Lemma clos_rt1n_step : forall x y, R x y -> clos_refl_trans_1n R x y.
    Proof.
      intros x y H.
      right with y;[assumption|left].
    Qed.

    Lemma clos_rtn1_step : forall x y, R x y -> clos_refl_trans_n1 R x y.
    Proof.
      intros x y H.
      right with x;[assumption|left].
    Qed.

    Lemma clos_rt1n_rt : forall x y,
        clos_refl_trans_1n R x y -> clos_refl_trans R x y.
    Proof.
      induction 1.
      constructor 2.
      constructor 3 with y; auto.
      constructor 1; auto.
    Qed.

    Lemma clos_rt_rt1n : forall x y,
        clos_refl_trans R x y -> clos_refl_trans_1n R x y.
    Proof.
      induction 1.
      apply clos_rt1n_step; assumption.
      left.
      generalize IHclos_refl_trans2; clear IHclos_refl_trans2;
        induction IHclos_refl_trans1; auto.

      right with y; auto.
      eapply IHIHclos_refl_trans1; auto.
      apply clos_rt1n_rt; auto.
    Qed.

    Lemma clos_rt_rt1n_iff : forall x y,
      clos_refl_trans R x y <-> clos_refl_trans_1n R x y.
    Proof.
      split.
      apply clos_rt_rt1n.
      apply clos_rt1n_rt.
    Qed.

    (** Direct reflexive-transitive closure is equivalent to
        transitivity by right-step extension *)

    Lemma clos_rtn1_rt : forall x y,
        clos_refl_trans_n1 R x y -> clos_refl_trans R x y.
    Proof.
      induction 1.
      constructor 2.
      constructor 3 with y; auto.
      constructor 1; assumption.
    Qed.

    Lemma clos_rt_rtn1 :  forall x y,
        clos_refl_trans R x y -> clos_refl_trans_n1 R x y.
    Proof.
      induction 1.
      apply clos_rtn1_step; auto.
      left.
      elim IHclos_refl_trans2; auto.
      intros.
      right with y0; auto.
    Qed.

    Lemma clos_rt_rtn1_iff : forall x y,
        clos_refl_trans R x y <-> clos_refl_trans_n1 R x y.
    Proof.
      split.
      apply clos_rt_rtn1.
      apply clos_rtn1_rt.
    Qed.

    (** Induction on the left transitive step *)

    Lemma clos_refl_trans_ind_left :
      forall (x:A) (P:A -> Prop), P x ->
	(forall y z:A, clos_refl_trans R x y -> P y -> R y z -> P z) ->
	forall z:A, clos_refl_trans R x z -> P z.
    Proof.
      intros.
      revert H H0.
      induction H1; intros; auto with sets.
      apply H1 with x; auto with sets.

      apply IHclos_refl_trans2.
      apply IHclos_refl_trans1; auto with sets.

      intros.
      apply H0 with y0; auto with sets.
      apply rt_trans with y; auto with sets.
    Qed.

    (** Induction on the right transitive step *)

    Lemma rt1n_ind_right : forall (P : A -> Prop) (z:A),
      P z ->
      (forall x y, R x y -> clos_refl_trans_1n R y z -> P y -> P x) ->
      forall x, clos_refl_trans_1n R x z -> P x.
      induction 3; auto.
      apply H0 with y; auto.
    Qed.

    Lemma clos_refl_trans_ind_right : forall (P : A -> Prop) (z:A),
      P z ->
      (forall x y, R x y -> P y -> clos_refl_trans R y z -> P x) ->
      forall x, clos_refl_trans R x z -> P x.
      intros P z Hz IH x Hxz.
      apply clos_rt_rt1n_iff in Hxz.
      elim Hxz using rt1n_ind_right; auto.
      clear x Hxz.
      intros x y Hxy Hyz Hy.
      apply clos_rt_rt1n_iff in Hyz.
      eauto.
    Qed.

    (** Direct reflexive-symmetric-transitive closure is equivalent to
        transitivity by symmetric left-step extension *)

    Lemma clos_rst1n_rst  : forall x y,
      clos_refl_sym_trans_1n R x y -> clos_refl_sym_trans R x y.
    Proof.
      induction 1.
      constructor 2.
      constructor 4 with y; auto.
      case H;[constructor 1|constructor 3; constructor 1]; auto.
    Qed.

    Lemma clos_rst1n_trans : forall x y z, clos_refl_sym_trans_1n R x y ->
        clos_refl_sym_trans_1n R y z -> clos_refl_sym_trans_1n R x z.
      induction 1.
      auto.
      intros; right with y; eauto.
    Qed.

    Lemma clos_rst1n_sym : forall x y, clos_refl_sym_trans_1n R x y ->
      clos_refl_sym_trans_1n R y x.
    Proof.
      intros x y H; elim H.
      constructor 1.
      intros x0 y0 z D H0 H1; apply clos_rst1n_trans with y0; auto.
      right with x0.
      tauto.
      left.
    Qed.

    Lemma clos_rst_rst1n  : forall x y,
      clos_refl_sym_trans R x y -> clos_refl_sym_trans_1n R x y.
      induction 1.
      constructor 2 with y; auto.
      constructor 1.
      constructor 1.
      apply clos_rst1n_sym; auto.
      eapply clos_rst1n_trans; eauto.
    Qed.

    Lemma clos_rst_rst1n_iff : forall x y,
      clos_refl_sym_trans R x y <-> clos_refl_sym_trans_1n R x y.
    Proof.
      split.
      apply clos_rst_rst1n.
      apply clos_rst1n_rst.
    Qed.

    (** Direct reflexive-symmetric-transitive closure is equivalent to
        transitivity by symmetric right-step extension *)

    Lemma clos_rstn1_rst : forall x y,
      clos_refl_sym_trans_n1 R x y -> clos_refl_sym_trans R x y.
    Proof.
      induction 1.
      constructor 2.
      constructor 4 with y; auto.
      case H;[constructor 1|constructor 3; constructor 1]; auto.
    Qed.

    Lemma clos_rstn1_trans : forall x y z, clos_refl_sym_trans_n1 R x y ->
      clos_refl_sym_trans_n1 R y z -> clos_refl_sym_trans_n1 R x z.
    Proof.
      intros x y z H1 H2.
      induction H2.
      auto.
      intros.
      right with y0; eauto.
    Qed.

    Lemma clos_rstn1_sym : forall x y, clos_refl_sym_trans_n1 R x y ->
      clos_refl_sym_trans_n1 R y x.
    Proof.
      intros x y H; elim H.
      constructor 1.
      intros y0 z D H0 H1. apply clos_rstn1_trans with y0; auto.
      right with z.
      tauto.
      left.
    Qed.

    Lemma clos_rst_rstn1 : forall x y,
      clos_refl_sym_trans R x y -> clos_refl_sym_trans_n1 R x y.
    Proof.
      induction 1.
      constructor 2 with x; auto.
      constructor 1.
      constructor 1.
      apply clos_rstn1_sym; auto.
      eapply clos_rstn1_trans; eauto.
    Qed.

    Lemma clos_rst_rstn1_iff : forall x y,
      clos_refl_sym_trans R x y <-> clos_refl_sym_trans_n1 R x y.
    Proof.
      split.
      apply clos_rst_rstn1.
      apply clos_rstn1_rst.
    Qed.

  End Equivalences.

End Properties.

(* begin hide *)
(* Compatibility *)
Notation trans_tn1 := clos_trans_tn1 (only parsing).
Notation tn1_trans := clos_tn1_trans (only parsing).
Notation tn1_trans_equiv := clos_trans_tn1_iff (only parsing).

Notation trans_t1n := clos_trans_t1n (only parsing).
Notation t1n_trans := clos_t1n_trans (only parsing).
Notation t1n_trans_equiv := clos_trans_t1n_iff (only parsing).

Notation R_rtn1 := clos_rtn1_step (only parsing).
Notation trans_rt1n := clos_rt_rt1n (only parsing).
Notation rt1n_trans := clos_rt1n_rt (only parsing).
Notation rt1n_trans_equiv := clos_rt_rt1n_iff (only parsing).

Notation R_rt1n := clos_rt1n_step (only parsing).
Notation trans_rtn1 := clos_rt_rtn1 (only parsing).
Notation rtn1_trans := clos_rtn1_rt (only parsing).
Notation rtn1_trans_equiv := clos_rt_rtn1_iff (only parsing).

Notation rts1n_rts := clos_rst1n_rst (only parsing).
Notation rts_1n_trans := clos_rst1n_trans (only parsing).
Notation rts1n_sym := clos_rst1n_sym (only parsing).
Notation rts_rts1n := clos_rst_rst1n (only parsing).
Notation rts_rts1n_equiv := clos_rst_rst1n_iff (only parsing).

Notation rtsn1_rts := clos_rstn1_rst (only parsing).
Notation rtsn1_trans := clos_rstn1_trans (only parsing).
Notation rtsn1_sym := clos_rstn1_sym (only parsing).
Notation rts_rtsn1 := clos_rst_rstn1 (only parsing).
Notation rts_rtsn1_equiv := clos_rst_rstn1_iff (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Relations/Relation_Definitions.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Section Relation_Definition.

  Variable A : Type.

  Definition relation := A -> A -> Prop.

  Variable R : relation.


  Section General_Properties_of_Relations.

    Definition reflexive : Prop := forall x:A, R x x.
    Definition transitive : Prop := forall x y z:A, R x y -> R y z -> R x z.
    Definition symmetric : Prop := forall x y:A, R x y -> R y x.
    Definition antisymmetric : Prop := forall x y:A, R x y -> R y x -> x = y.

    (* for compatibility with Equivalence in  ../PROGRAMS/ALG/  *)
    Definition equiv := reflexive /\ transitive /\ symmetric.

  End General_Properties_of_Relations.



  Section Sets_of_Relations.

    Record preorder : Prop :=
      { preord_refl : reflexive; preord_trans : transitive}.

    Record order : Prop :=
      { ord_refl : reflexive;
	ord_trans : transitive;
	ord_antisym : antisymmetric}.

    Record equivalence : Prop :=
      { equiv_refl : reflexive;
	equiv_trans : transitive;
	equiv_sym : symmetric}.

    Record PER : Prop :=  {per_sym : symmetric; per_trans : transitive}.

  End Sets_of_Relations.


  Section Relations_of_Relations.

    Definition inclusion (R1 R2:relation) : Prop :=
      forall x y:A, R1 x y -> R2 x y.

    Definition same_relation (R1 R2:relation) : Prop :=
      inclusion R1 R2 /\ inclusion R2 R1.

    Definition commut (R1 R2:relation) : Prop :=
      forall x y:A,
	R1 y x -> forall z:A, R2 z y ->  exists2 y' : A, R2 y' x & R1 z y'.

  End Relations_of_Relations.


End Relation_Definition.

Hint Unfold reflexive transitive antisymmetric symmetric: sets v62.

Hint Resolve Build_preorder Build_order Build_equivalence Build_PER
  preord_refl preord_trans ord_refl ord_trans ord_antisym equiv_refl
  equiv_trans equiv_sym per_sym per_trans: sets v62.

Hint Unfold inclusion same_relation commut: sets v62.


==> anc/HoTT/coq-HoTT/theories/Relations/Relation_Operators.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(** * Some operators on relations                                       *)
(************************************************************************)
(** * Initial authors: Bruno Barras, Cristina Cornes                    *)
(** *                                                                   *)
(** * Some of the initial definitions were taken from :                 *)
(** *    Constructing Recursion Operators in Type Theory                *)
(** *    L. Paulson  JSC (1986) 2, 325-355                              *)
(** *                                                                   *)
(** * Further extensions by Pierre Castéran                             *)
(************************************************************************)

Require Import Relation_Definitions.

(** ** Transitive closure *)

Section Transitive_Closure.
  Variable A : Type.
  Variable R : relation A.

  (** Definition by direct transitive closure *)

  Inductive clos_trans (x: A) : A -> Prop :=
    | t_step (y:A) : R x y -> clos_trans x y
    | t_trans (y z:A) : clos_trans x y -> clos_trans y z -> clos_trans x z.

  (** Alternative definition by transitive extension on the left *)

  Inductive clos_trans_1n (x: A) : A -> Prop :=
    | t1n_step (y:A) : R x y -> clos_trans_1n x y
    | t1n_trans (y z:A) : R x y -> clos_trans_1n y z -> clos_trans_1n x z.

  (** Alternative definition by transitive extension on the right *)

  Inductive clos_trans_n1 (x: A) : A -> Prop :=
    | tn1_step (y:A) : R x y -> clos_trans_n1 x y
    | tn1_trans (y z:A) : R y z -> clos_trans_n1 x y -> clos_trans_n1 x z.

End Transitive_Closure.

(** ** Reflexive-transitive closure *)

Section Reflexive_Transitive_Closure.
  Variable A : Type.
  Variable R : relation A.

  (** Definition by direct reflexive-transitive closure *)

  Inductive clos_refl_trans (x:A) : A -> Prop :=
    | rt_step (y:A) : R x y -> clos_refl_trans x y
    | rt_refl : clos_refl_trans x x
    | rt_trans (y z:A) :
          clos_refl_trans x y -> clos_refl_trans y z -> clos_refl_trans x z.

  (** Alternative definition by transitive extension on the left *)

  Inductive clos_refl_trans_1n (x: A) : A -> Prop :=
    | rt1n_refl : clos_refl_trans_1n x x
    | rt1n_trans (y z:A) :
         R x y -> clos_refl_trans_1n y z -> clos_refl_trans_1n x z.

  (** Alternative definition by transitive extension on the right *)

 Inductive clos_refl_trans_n1 (x: A) : A -> Prop :=
    | rtn1_refl : clos_refl_trans_n1 x x
    | rtn1_trans (y z:A) :
        R y z -> clos_refl_trans_n1 x y -> clos_refl_trans_n1 x z.

End Reflexive_Transitive_Closure.

(** ** Reflexive-symmetric-transitive closure *)

Section Reflexive_Symmetric_Transitive_Closure.
  Variable A : Type.
  Variable R : relation A.

  (** Definition by direct reflexive-symmetric-transitive closure *)

  Inductive clos_refl_sym_trans : relation A :=
    | rst_step (x y:A) : R x y -> clos_refl_sym_trans x y
    | rst_refl (x:A) : clos_refl_sym_trans x x
    | rst_sym (x y:A) : clos_refl_sym_trans x y -> clos_refl_sym_trans y x
    | rst_trans (x y z:A) :
        clos_refl_sym_trans x y ->
        clos_refl_sym_trans y z -> clos_refl_sym_trans x z.

  (** Alternative definition by symmetric-transitive extension on the left *)

  Inductive clos_refl_sym_trans_1n (x: A) : A -> Prop :=
    | rst1n_refl : clos_refl_sym_trans_1n x x
    | rst1n_trans (y z:A) : R x y \/ R y x ->
         clos_refl_sym_trans_1n y z -> clos_refl_sym_trans_1n x z.

  (** Alternative definition by symmetric-transitive extension on the right *)

  Inductive clos_refl_sym_trans_n1 (x: A) : A -> Prop :=
    | rstn1_refl : clos_refl_sym_trans_n1 x x
    | rstn1_trans (y z:A) : R y z \/ R z y ->
         clos_refl_sym_trans_n1 x y -> clos_refl_sym_trans_n1 x z.

End Reflexive_Symmetric_Transitive_Closure.

(** ** Converse of a relation *)

Section Converse.
  Variable A : Type.
  Variable R : relation A.

  Definition transp (x y:A) := R y x.
End Converse.

(** ** Union of relations *)

Section Union.
  Variable A : Type.
  Variables R1 R2 : relation A.

  Definition union (x y:A) := R1 x y \/ R2 x y.
End Union.

(** ** Disjoint union of relations *)

Section Disjoint_Union.
Variables A B : Type.
Variable leA : A -> A -> Prop.
Variable leB : B -> B -> Prop.

Inductive le_AsB : A + B -> A + B -> Prop :=
  | le_aa (x y:A) : leA x y -> le_AsB (inl _ x) (inl _ y)
  | le_ab (x:A) (y:B) : le_AsB (inl _ x) (inr _ y)
  | le_bb (x y:B) : leB x y -> le_AsB (inr _ x) (inr _ y).

End Disjoint_Union.

(** ** Lexicographic order on dependent pairs *)

Section Lexicographic_Product.

  Variable A : Type.
  Variable B : A -> Type.
  Variable leA : A -> A -> Prop.
  Variable leB : forall x:A, B x -> B x -> Prop.

  Inductive lexprod : sigT B -> sigT B -> Prop :=
    | left_lex :
      forall (x x':A) (y:B x) (y':B x'),
        leA x x' -> lexprod (existT B x y) (existT B x' y')
    | right_lex :
      forall (x:A) (y y':B x),
        leB x y y' -> lexprod (existT B x y) (existT B x y').

End Lexicographic_Product.

(** ** Product of relations *)

Section Symmetric_Product.
  Variable A : Type.
  Variable B : Type.
  Variable leA : A -> A -> Prop.
  Variable leB : B -> B -> Prop.

  Inductive symprod : A * B -> A * B -> Prop :=
    | left_sym :
      forall x x':A, leA x x' -> forall y:B, symprod (x, y) (x', y)
    | right_sym :
      forall y y':B, leB y y' -> forall x:A, symprod (x, y) (x, y').

End Symmetric_Product.

(** ** Multiset of two relations *)

Section Swap.
  Variable A : Type.
  Variable R : A -> A -> Prop.

  Inductive swapprod : A * A -> A * A -> Prop :=
    | sp_noswap x y (p:A * A) : symprod A A R R (x, y) p -> swapprod (x, y) p
    | sp_swap x y (p:A * A) : symprod A A R R (x, y) p -> swapprod (y, x) p.
End Swap.

Local Open Scope list_scope.

Section Lexicographic_Exponentiation.

  Variable A : Set.
  Variable leA : A -> A -> Prop.
  Let Nil := nil (A:=A).
  Let List := list A.

  Inductive Ltl : List -> List -> Prop :=
    | Lt_nil (a:A) (x:List) : Ltl Nil (a :: x)
    | Lt_hd (a b:A) : leA a b -> forall x y:list A, Ltl (a :: x) (b :: y)
    | Lt_tl (a:A) (x y:List) : Ltl x y -> Ltl (a :: x) (a :: y).

  Inductive Desc : List -> Prop :=
    | d_nil : Desc Nil
    | d_one (x:A) : Desc (x :: Nil)
    | d_conc (x y:A) (l:List) :
        leA x y -> Desc (l ++ y :: Nil) -> Desc ((l ++ y :: Nil) ++ x :: Nil).

  Definition Pow : Set := sig Desc.

  Definition lex_exp (a b:Pow) : Prop := Ltl (proj1_sig a) (proj1_sig b).

End Lexicographic_Exponentiation.

Hint Unfold transp union: sets v62.
Hint Resolve t_step rt_step rt_refl rst_step rst_refl: sets v62.
Hint Immediate rst_sym: sets v62.

(* begin hide *)
(* Compatibility *)
Notation rts1n_refl := rst1n_refl (only parsing).
Notation rts1n_trans := rst1n_trans (only parsing).
Notation rtsn1_refl := rstn1_refl (only parsing).
Notation rtsn1_trans := rstn1_trans (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Relations/Relations.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Relation_Definitions.
Require Export Relation_Operators.
Require Export Operators_Properties.

Lemma inverse_image_of_equivalence :
  forall (A B:Type) (f:A -> B) (r:relation B),
    equivalence B r -> equivalence A (fun x y:A => r (f x) (f y)).
Proof.
  intros; split; elim H; red; auto.
  intros _ equiv_trans _ x y z H0 H1; apply equiv_trans with (f y); assumption.
Qed.

Lemma inverse_image_of_eq :
  forall (A B:Type) (f:A -> B), equivalence A (fun x y:A => f x = f y).
Proof.
  split; red;
    [  (* reflexivity *) reflexivity
      |  (* transitivity *) intros; transitivity (f y); assumption
      |  (* symmetry *) intros; symmetry ; assumption ].
Qed.



==> anc/HoTT/coq-HoTT/theories/Relations/intro.tex <==
\section{Relations}\label{Relations}

This library develops closure properties of relations.

\begin{itemize}
\item {\tt Relation\_Definitions.v} deals with the general notions
  about binary relations (orders, equivalences, ...)

\item {\tt Relation\_Operators.v} and {\tt Rstar.v} define various
  closures of relations (by symmetry, by transitivity, ...) and
  lexicographic orderings.

\item {\tt Operators\_Properties.v} states and proves facts on the
  various closures of a relation.

\item {\tt Relations.v} puts {\tt Relation\_Definitions.v}, {\tt
    Relation\_Operators.v} and \\
    {\tt Operators\_Properties.v} together.

\item {\tt Newman.v} proves Newman's lemma on noetherian and locally
  confluent relations.

\end{itemize}


==> anc/HoTT/coq-HoTT/theories/Relations/vo.itarget <==
Operators_Properties.vo
Relation_Definitions.vo
Relation_Operators.vo
Relations.vo


==> anc/HoTT/coq-HoTT/theories/Setoids/Setoid.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Coq.Classes.SetoidTactics.

Export Morphisms.ProperNotations.

(** For backward compatibility *)

Definition Setoid_Theory := @Equivalence.
Definition Build_Setoid_Theory := @Build_Equivalence.

Definition Seq_refl A Aeq (s : Setoid_Theory A Aeq) : forall x:A, Aeq x x.
  unfold Setoid_Theory in s. intros ; reflexivity.
Defined.

Definition Seq_sym A Aeq (s : Setoid_Theory A Aeq) : forall x y:A, Aeq x y -> Aeq y x.
  unfold Setoid_Theory in s. intros ; symmetry ; assumption.
Defined.

Definition Seq_trans A Aeq (s : Setoid_Theory A Aeq) : forall x y z:A, Aeq x y -> Aeq y z -> Aeq x z.
  unfold Setoid_Theory in s. intros ; transitivity y ; assumption.
Defined.

(** Some tactics for manipulating Setoid Theory not officially
    declared as Setoid. *)

Ltac trans_st x :=
  idtac "trans_st on Setoid_Theory is OBSOLETE";
  idtac "use transitivity on Equivalence instead";
  match goal with
    | H : Setoid_Theory _ ?eqA |- ?eqA _ _ =>
      apply (Seq_trans _ _ H) with x; auto
  end.

Ltac sym_st :=
  idtac "sym_st on Setoid_Theory is OBSOLETE";
  idtac "use symmetry on Equivalence instead";
  match goal with
    | H : Setoid_Theory _ ?eqA |- ?eqA _ _ =>
      apply (Seq_sym _ _ H); auto
  end.

Ltac refl_st :=
  idtac "refl_st on Setoid_Theory is OBSOLETE";
  idtac "use reflexivity on Equivalence instead";
  match goal with
    | H : Setoid_Theory _ ?eqA |- ?eqA _ _ =>
      apply (Seq_refl _ _ H); auto
  end.

Definition gen_st : forall A : Set, Setoid_Theory _ (@eq A).
Proof.
  constructor; congruence.
Qed.



==> anc/HoTT/coq-HoTT/theories/Setoids/intro.tex <==
\section{Setoids}\label{Setoids}


==> anc/HoTT/coq-HoTT/theories/Setoids/vo.itarget <==
Setoid.vo

==> anc/HoTT/coq-HoTT/theories/Sets/Classical_sets.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Constructive_sets.
Require Export Classical_Type.

Section Ensembles_classical.
  Variable U : Type.

  Lemma not_included_empty_Inhabited :
    forall A:Ensemble U, ~ Included U A (Empty_set U) -> Inhabited U A.
  Proof.
    intros A NI.
    elim (not_all_ex_not U (fun x:U => ~ In U A x)).
    intros x H; apply Inhabited_intro with x.
    apply NNPP; auto with sets.
    red; intro.
    apply NI; red.
    intros x H'; elim (H x); trivial with sets.
  Qed.

  Lemma not_empty_Inhabited :
    forall A:Ensemble U, A <> Empty_set U -> Inhabited U A.
  Proof.
    intros; apply not_included_empty_Inhabited.
    red; auto with sets.
  Qed.

  Lemma Inhabited_Setminus :
    forall X Y:Ensemble U,
      Included U X Y -> ~ Included U Y X -> Inhabited U (Setminus U Y X).
  Proof.
    intros X Y I NI.
    elim (not_all_ex_not U (fun x:U => In U Y x -> In U X x) NI).
    intros x YX.
    apply Inhabited_intro with x.
    apply Setminus_intro.
    apply not_imply_elim with (In U X x); trivial with sets.
    auto with sets.
  Qed.

  Lemma Strict_super_set_contains_new_element :
    forall X Y:Ensemble U,
      Included U X Y -> X <> Y -> Inhabited U (Setminus U Y X).
  Proof.
    auto 7 using Inhabited_Setminus with sets.
  Qed.

  Lemma Subtract_intro :
    forall (A:Ensemble U) (x y:U), In U A y -> x <> y -> In U (Subtract U A x) y.
  Proof.
    unfold Subtract at 1; auto with sets.
  Qed.
  Hint Resolve Subtract_intro : sets.

  Lemma Subtract_inv :
    forall (A:Ensemble U) (x y:U), In U (Subtract U A x) y -> In U A y /\ x <> y.
  Proof.
    intros A x y H'; elim H'; auto with sets.
  Qed.

  Lemma Included_Strict_Included :
    forall X Y:Ensemble U, Included U X Y -> Strict_Included U X Y \/ X = Y.
  Proof.
    intros X Y H'; try assumption.
    elim (classic (X = Y)); auto with sets.
  Qed.

  Lemma Strict_Included_inv :
    forall X Y:Ensemble U,
      Strict_Included U X Y -> Included U X Y /\ Inhabited U (Setminus U Y X).
  Proof.
    intros X Y H'; red in H'.
    split; [ tauto | idtac ].
    elim H'; intros H'0 H'1; try exact H'1; clear H'.
    apply Strict_super_set_contains_new_element; auto with sets.
  Qed.

  Lemma not_SIncl_empty :
    forall X:Ensemble U, ~ Strict_Included U X (Empty_set U).
  Proof.
    intro X; red; intro H'; try exact H'.
    lapply (Strict_Included_inv X (Empty_set U)); auto with sets.
    intro H'0; elim H'0; intros H'1 H'2; elim H'2; clear H'0.
    intros x H'0; elim H'0.
    intro H'3; elim H'3.
  Qed.

  Lemma Complement_Complement :
    forall A:Ensemble U, Complement U (Complement U A) = A.
  Proof.
    unfold Complement; intros; apply Extensionality_Ensembles;
      auto with sets.
    red; split; auto with sets.
    red; intros; apply NNPP; auto with sets.
  Qed.

End Ensembles_classical.

 Hint Resolve Strict_super_set_contains_new_element Subtract_intro
  not_SIncl_empty: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Constructive_sets.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.

Section Ensembles_facts.
  Variable U : Type.

  Lemma Extension : forall B C:Ensemble U, B = C -> Same_set U B C.
  Proof.
    intros B C H'; rewrite H'; auto with sets.
  Qed.

  Lemma Noone_in_empty : forall x:U, ~ In U (Empty_set U) x.
  Proof.
    red; destruct 1.
  Qed.

  Lemma Included_Empty : forall A:Ensemble U, Included U (Empty_set U) A.
  Proof.
    intro; red.
    intros x H; elim (Noone_in_empty x); auto with sets.
  Qed.

  Lemma Add_intro1 :
    forall (A:Ensemble U) (x y:U), In U A y -> In U (Add U A x) y.
  Proof.
    unfold Add at 1; auto with sets.
  Qed.

  Lemma Add_intro2 : forall (A:Ensemble U) (x:U), In U (Add U A x) x.
  Proof.
    unfold Add at 1; auto with sets.
  Qed.

  Lemma Inhabited_add : forall (A:Ensemble U) (x:U), Inhabited U (Add U A x).
  Proof.
    intros A x.
    apply Inhabited_intro with (x := x); auto using Add_intro2 with sets.
  Qed.

  Lemma Inhabited_not_empty :
    forall X:Ensemble U, Inhabited U X -> X <> Empty_set U.
  Proof.
    intros X H'; elim H'.
    intros x H'0; red; intro H'1.
    absurd (In U X x); auto with sets.
    rewrite H'1; auto using Noone_in_empty with sets.
  Qed.

  Lemma Add_not_Empty : forall (A:Ensemble U) (x:U), Add U A x <> Empty_set U.
  Proof.
    intros A x; apply Inhabited_not_empty; apply Inhabited_add.
  Qed.

  Lemma not_Empty_Add : forall (A:Ensemble U) (x:U), Empty_set U <> Add U A x.
  Proof.
    intros; red; intro H; generalize (Add_not_Empty A x); auto with sets.
  Qed.

  Lemma Singleton_inv : forall x y:U, In U (Singleton U x) y -> x = y.
  Proof.
    intros x y H'; elim H'; trivial with sets.
  Qed.

  Lemma Singleton_intro : forall x y:U, x = y -> In U (Singleton U x) y.
  Proof.
    intros x y H'; rewrite H'; trivial with sets.
  Qed.

  Lemma Union_inv :
    forall (B C:Ensemble U) (x:U), In U (Union U B C) x -> In U B x \/ In U C x.
  Proof.
    intros B C x H'; elim H'; auto with sets.
  Qed.

  Lemma Add_inv :
    forall (A:Ensemble U) (x y:U), In U (Add U A x) y -> In U A y \/ x = y.
  Proof.
    intros A x y H'; induction H'.
      left; assumption.
      right; apply Singleton_inv; assumption.
  Qed.

  Lemma Intersection_inv :
    forall (B C:Ensemble U) (x:U),
      In U (Intersection U B C) x -> In U B x /\ In U C x.
  Proof.
    intros B C x H'; elim H'; auto with sets.
  Qed.

  Lemma Couple_inv : forall x y z:U, In U (Couple U x y) z -> z = x \/ z = y.
  Proof.
    intros x y z H'; elim H'; auto with sets.
  Qed.

  Lemma Setminus_intro :
    forall (A B:Ensemble U) (x:U),
      In U A x -> ~ In U B x -> In U (Setminus U A B) x.
  Proof.
    unfold Setminus at 1; red; auto with sets.
  Qed.

  Lemma Strict_Included_intro :
    forall X Y:Ensemble U, Included U X Y /\ X <> Y -> Strict_Included U X Y.
  Proof.
    auto with sets.
  Qed.

  Lemma Strict_Included_strict : forall X:Ensemble U, ~ Strict_Included U X X.
  Proof.
    intro X; red; intro H'; elim H'.
    intros H'0 H'1; elim H'1; auto with sets.
  Qed.

End Ensembles_facts.

Hint Resolve Singleton_inv Singleton_intro Add_intro1 Add_intro2
  Intersection_inv Couple_inv Setminus_intro Strict_Included_intro
  Strict_Included_strict Noone_in_empty Inhabited_not_empty Add_not_Empty
  not_Empty_Add Inhabited_add Included_Empty: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Cpo.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Relations_1.
Require Export Partial_Order.

Section Bounds.
  Variable U : Type.
  Variable D : PO U.

  Let C := Carrier_of U D.

  Let R := Rel_of U D.

  Inductive Upper_Bound (B:Ensemble U) (x:U) : Prop :=
    Upper_Bound_definition :
    In U C x -> (forall y:U, In U B y -> R y x) -> Upper_Bound B x.

  Inductive Lower_Bound (B:Ensemble U) (x:U) : Prop :=
    Lower_Bound_definition :
    In U C x -> (forall y:U, In U B y -> R x y) -> Lower_Bound B x.

  Inductive Lub (B:Ensemble U) (x:U) : Prop :=
    Lub_definition :
    Upper_Bound B x -> (forall y:U, Upper_Bound B y -> R x y) -> Lub B x.

  Inductive Glb (B:Ensemble U) (x:U) : Prop :=
    Glb_definition :
    Lower_Bound B x -> (forall y:U, Lower_Bound B y -> R y x) -> Glb B x.

  Inductive Bottom (bot:U) : Prop :=
    Bottom_definition :
    In U C bot -> (forall y:U, In U C y -> R bot y) -> Bottom bot.

  Inductive Totally_ordered (B:Ensemble U) : Prop :=
    Totally_ordered_definition :
    (Included U B C ->
      forall x y:U, Included U (Couple U x y) B -> R x y \/ R y x) ->
    Totally_ordered B.

  Definition Compatible : Relation U :=
    fun x y:U =>
      In U C x ->
      In U C y ->  exists z : _, In U C z /\ Upper_Bound (Couple U x y) z.

  Inductive Directed (X:Ensemble U) : Prop :=
    Definition_of_Directed :
    Included U X C ->
    Inhabited U X ->
    (forall x1 x2:U,
      Included U (Couple U x1 x2) X ->
      exists x3 : _, In U X x3 /\ Upper_Bound (Couple U x1 x2) x3) ->
    Directed X.

  Inductive Complete : Prop :=
    Definition_of_Complete :
    (exists bot : _, Bottom bot) ->
    (forall X:Ensemble U, Directed X ->  exists bsup : _, Lub X bsup) ->
    Complete.

  Inductive Conditionally_complete : Prop :=
    Definition_of_Conditionally_complete :
    (forall X:Ensemble U,
      Included U X C ->
      (exists maj : _, Upper_Bound X maj) ->
      exists bsup : _, Lub X bsup) -> Conditionally_complete.
End Bounds.

Hint Resolve Totally_ordered_definition Upper_Bound_definition
  Lower_Bound_definition Lub_definition Glb_definition Bottom_definition
  Definition_of_Complete Definition_of_Complete
  Definition_of_Conditionally_complete.

Section Specific_orders.
  Variable U : Type.

  Record Cpo : Type := Definition_of_cpo
    {PO_of_cpo : PO U; Cpo_cond : Complete U PO_of_cpo}.

  Record Chain : Type := Definition_of_chain
    {PO_of_chain : PO U;
    Chain_cond : Totally_ordered U PO_of_chain (Carrier_of U PO_of_chain)}.

End Specific_orders.


==> anc/HoTT/coq-HoTT/theories/Sets/Ensembles.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Section Ensembles.
  Variable U : Type.

  Definition Ensemble := U -> Prop.

  Definition In (A:Ensemble) (x:U) : Prop := A x.

  Definition Included (B C:Ensemble) : Prop := forall x:U, In B x -> In C x.

  Inductive Empty_set : Ensemble :=.

  Inductive Full_set : Ensemble :=
    Full_intro : forall x:U, In Full_set x.

(** NB: The following definition builds-in equality of elements in [U] as
     Leibniz equality.

     This may have to be changed if we replace [U] by a Setoid on [U]
     with its own equality [eqs], with
     [In_singleton: (y: U)(eqs x y) -> (In (Singleton x) y)]. *)

  Inductive Singleton (x:U) : Ensemble :=
    In_singleton : In (Singleton x) x.

  Inductive Union (B C:Ensemble) : Ensemble :=
    | Union_introl : forall x:U, In B x -> In (Union B C) x
    | Union_intror : forall x:U, In C x -> In (Union B C) x.

  Definition Add (B:Ensemble) (x:U) : Ensemble := Union B (Singleton x).

  Inductive Intersection (B C:Ensemble) : Ensemble :=
    Intersection_intro :
    forall x:U, In B x -> In C x -> In (Intersection B C) x.

  Inductive Couple (x y:U) : Ensemble :=
    | Couple_l : In (Couple x y) x
    | Couple_r : In (Couple x y) y.

  Inductive Triple (x y z:U) : Ensemble :=
    | Triple_l : In (Triple x y z) x
    | Triple_m : In (Triple x y z) y
    | Triple_r : In (Triple x y z) z.

  Definition Complement (A:Ensemble) : Ensemble := fun x:U => ~ In A x.

  Definition Setminus (B C:Ensemble) : Ensemble :=
    fun x:U => In B x /\ ~ In C x.

  Definition Subtract (B:Ensemble) (x:U) : Ensemble := Setminus B (Singleton x).

  Inductive Disjoint (B C:Ensemble) : Prop :=
    Disjoint_intro : (forall x:U, ~ In (Intersection B C) x) -> Disjoint B C.

  Inductive Inhabited (B:Ensemble) : Prop :=
    Inhabited_intro : forall x:U, In B x -> Inhabited B.

  Definition Strict_Included (B C:Ensemble) : Prop := Included B C /\ B <> C.

  Definition Same_set (B C:Ensemble) : Prop := Included B C /\ Included C B.

  (** Extensionality Axiom *)

  Axiom Extensionality_Ensembles : forall A B:Ensemble, Same_set A B -> A = B.

End Ensembles.

Hint Unfold In Included Same_set Strict_Included Add Setminus Subtract: sets
  v62.

Hint Resolve Union_introl Union_intror Intersection_intro In_singleton
  Couple_l Couple_r Triple_l Triple_m Triple_r Disjoint_intro
  Extensionality_Ensembles: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Finite_sets.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Import Ensembles.

Section Ensembles_finis.
  Variable U : Type.

  Inductive Finite : Ensemble U -> Prop :=
    | Empty_is_finite : Finite (Empty_set U)
    | Union_is_finite :
      forall A:Ensemble U,
        Finite A -> forall x:U, ~ In U A x -> Finite (Add U A x).

  Inductive cardinal : Ensemble U -> nat -> Prop :=
    | card_empty : cardinal (Empty_set U) 0
    | card_add :
      forall (A:Ensemble U) (n:nat),
        cardinal A n -> forall x:U, ~ In U A x -> cardinal (Add U A x) (S n).

End Ensembles_finis.

Hint Resolve Empty_is_finite Union_is_finite: sets v62.
Hint Resolve card_empty card_add: sets v62.

Require Import Constructive_sets.

Section Ensembles_finis_facts.
  Variable U : Type.

  Lemma cardinal_invert :
    forall (X:Ensemble U) (p:nat),
      cardinal U X p ->
      match p with
	| O => X = Empty_set U
	| S n =>
          exists A : _,
            (exists x : _, X = Add U A x /\ ~ In U A x /\ cardinal U A n)
      end.
  Proof.
    induction 1; simpl; auto.
    exists A; exists x; auto.
  Qed.

  Lemma cardinal_elim :
    forall (X:Ensemble U) (p:nat),
      cardinal U X p ->
      match p with
	| O => X = Empty_set U
	| S n => Inhabited U X
      end.
  Proof.
    intros X p C; elim C; simpl; trivial with sets.
  Qed.

End Ensembles_finis_facts.


==> anc/HoTT/coq-HoTT/theories/Sets/Finite_sets_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Finite_sets.
Require Export Constructive_sets.
Require Export Classical_Type.
Require Export Classical_sets.
Require Export Powerset.
Require Export Powerset_facts.
Require Export Powerset_Classical_facts.
Require Export Gt.
Require Export Lt.

Section Finite_sets_facts.
  Variable U : Type.

  Lemma finite_cardinal :
    forall X:Ensemble U, Finite U X ->  exists n : nat, cardinal U X n.
  Proof.
    induction 1 as [| A _ [n H]].
    exists 0; auto with sets.
    exists (S n); auto with sets.
  Qed.

  Lemma cardinal_finite :
    forall (X:Ensemble U) (n:nat), cardinal U X n -> Finite U X.
  Proof.
    induction 1; auto with sets.
  Qed.

  Theorem Add_preserves_Finite :
    forall (X:Ensemble U) (x:U), Finite U X -> Finite U (Add U X x).
  Proof.
    intros X x H'.
    elim (classic (In U X x)); intro H'0; auto with sets.
    rewrite (Non_disjoint_union U X x); auto with sets.
  Qed.

  Theorem Singleton_is_finite : forall x:U, Finite U (Singleton U x).
  Proof.
    intro x; rewrite <- (Empty_set_zero U (Singleton U x)).
    change (Finite U (Add U (Empty_set U) x)); auto with sets.
  Qed.

  Theorem Union_preserves_Finite :
    forall X Y:Ensemble U, Finite U X -> Finite U Y -> Finite U (Union U X Y).
  Proof.
    intros X Y H; induction H as [|A Fin_A Hind x].
    rewrite (Empty_set_zero U Y). trivial.
    intros.
    rewrite (Union_commutative U (Add U A x) Y).
    rewrite <- (Union_add U Y A x).
    rewrite (Union_commutative U Y A).
    apply Add_preserves_Finite.
    apply Hind. assumption.
  Qed.

  Lemma Finite_downward_closed :
    forall A:Ensemble U,
      Finite U A -> forall X:Ensemble U, Included U X A -> Finite U X.
  Proof.
    intros A H'; elim H'; auto with sets.
    intros X H'0.
    rewrite (less_than_empty U X H'0); auto with sets.
    intros; elim Included_Add with U X A0 x; auto with sets.
    destruct 1 as [A' [H5 H6]].
    rewrite H5; auto with sets.
  Qed.

  Lemma Intersection_preserves_finite :
    forall A:Ensemble U,
      Finite U A -> forall X:Ensemble U, Finite U (Intersection U X A).
  Proof.
    intros A H' X; apply Finite_downward_closed with A; auto with sets.
  Qed.

  Lemma cardinalO_empty :
    forall X:Ensemble U, cardinal U X 0 -> X = Empty_set U.
  Proof.
    intros X H; apply (cardinal_invert U X 0); trivial with sets.
  Qed.

  Lemma inh_card_gt_O :
    forall X:Ensemble U, Inhabited U X -> forall n:nat, cardinal U X n -> n > 0.
  Proof.
    induction 1 as [x H'].
    intros n H'0.
    elim (gt_O_eq n); auto with sets.
    intro H'1; generalize H'; generalize H'0.
    rewrite <- H'1; intro H'2.
    rewrite (cardinalO_empty X); auto with sets.
    intro H'3; elim H'3.
  Qed.

  Lemma card_soustr_1 :
    forall (X:Ensemble U) (n:nat),
      cardinal U X n ->
      forall x:U, In U X x -> cardinal U (Subtract U X x) (pred n).
  Proof.
    intros X n H'; elim H'.
    intros x H'0; elim H'0.
    clear H' n X.
    intros X n H' H'0 x H'1 x0 H'2.
    elim (classic (In U X x0)).
    intro H'4; rewrite (add_soustr_xy U X x x0).
    elim (classic (x = x0)).
    intro H'5.
    absurd (In U X x0); auto with sets.
    rewrite <- H'5; auto with sets.
    intro H'3; try assumption.
    cut (S (pred n) = pred (S n)).
    intro H'5; rewrite <- H'5.
    apply card_add; auto with sets.
    red; intro H'6; elim H'6.
    intros H'7 H'8; try assumption.
    elim H'1; auto with sets.
    unfold pred at 2; symmetry .
    apply S_pred with (m := 0).
    change (n > 0).
    apply inh_card_gt_O with (X := X); auto with sets.
    apply Inhabited_intro with (x := x0); auto with sets.
    red; intro H'3.
    apply H'1.
    elim H'3; auto with sets.
    rewrite H'3; auto with sets.
    elim (classic (x = x0)).
    intro H'3; rewrite <- H'3.
    cut (Subtract U (Add U X x) x = X); auto with sets.
    intro H'4; rewrite H'4; auto with sets.
    intros H'3 H'4; try assumption.
    absurd (In U (Add U X x) x0); auto with sets.
    red; intro H'5; try exact H'5.
    lapply (Add_inv U X x x0); tauto.
  Qed.

  Lemma cardinal_is_functional :
    forall (X:Ensemble U) (c1:nat),
      cardinal U X c1 ->
      forall (Y:Ensemble U) (c2:nat), cardinal U Y c2 -> X = Y -> c1 = c2.
  Proof.
    intros X c1 H'; elim H'.
    intros Y c2 H'0; elim H'0; auto with sets.
    intros A n H'1 H'2 x H'3 H'5.
    elim (not_Empty_Add U A x); auto with sets.
    clear H' c1 X.
    intros X n H' H'0 x H'1 Y c2 H'2.
    elim H'2.
    intro H'3.
    elim (not_Empty_Add U X x); auto with sets.
    clear H'2 c2 Y.
    intros X0 c2 H'2 H'3 x0 H'4 H'5.
    elim (classic (In U X0 x)).
    intro H'6; apply f_equal.
    apply H'0 with (Y := Subtract U (Add U X0 x0) x).
    elimtype (pred (S c2) = c2); auto with sets.
    apply card_soustr_1; auto with sets.
    rewrite <- H'5.
    apply Sub_Add_new; auto with sets.
    elim (classic (x = x0)).
    intros H'6 H'7; apply f_equal.
    apply H'0 with (Y := X0); auto with sets.
    apply Simplify_add with (x := x); auto with sets.
    pattern x at 2; rewrite H'6; auto with sets.
    intros H'6 H'7.
    absurd (Add U X x = Add U X0 x0); auto with sets.
    clear H'0 H' H'3 n H'5 H'4 H'2 H'1 c2.
    red; intro H'.
    lapply (Extension U (Add U X x) (Add U X0 x0)); auto with sets.
    clear H'.
    intro H'; red in H'.
    elim H'; intros H'0 H'1; red in H'0; clear H' H'1.
    absurd (In U (Add U X0 x0) x); auto with sets.
    lapply (Add_inv U X0 x0 x); [ intuition | apply (H'0 x); apply Add_intro2 ].
  Qed.

  Lemma cardinal_Empty : forall m:nat, cardinal U (Empty_set U) m -> 0 = m.
  Proof.
    intros m Cm; generalize (cardinal_invert U (Empty_set U) m Cm).
    elim m; auto with sets.
    intros; elim H0; intros; elim H1; intros; elim H2; intros.
    elim (not_Empty_Add U x x0 H3).
  Qed.

  Lemma cardinal_unicity :
    forall (X:Ensemble U) (n:nat),
      cardinal U X n -> forall m:nat, cardinal U X m -> n = m.
  Proof.
    intros; apply cardinal_is_functional with X X; auto with sets.
  Qed.

  Lemma card_Add_gen :
    forall (A:Ensemble U) (x:U) (n n':nat),
      cardinal U A n -> cardinal U (Add U A x) n' -> n' <= S n.
  Proof.
    intros A x n n' H'.
    elim (classic (In U A x)).
    intro H'0.
    rewrite (Non_disjoint_union U A x H'0).
    intro H'1; cut (n = n').
    intro E; rewrite E; auto with sets.
    apply cardinal_unicity with A; auto with sets.
    intros H'0 H'1.
    cut (n' = S n).
    intro E; rewrite E; auto with sets.
    apply cardinal_unicity with (Add U A x); auto with sets.
  Qed.

  Lemma incl_st_card_lt :
    forall (X:Ensemble U) (c1:nat),
      cardinal U X c1 ->
      forall (Y:Ensemble U) (c2:nat),
	cardinal U Y c2 -> Strict_Included U X Y -> c2 > c1.
  Proof.
    intros X c1 H'; elim H'.
    intros Y c2 H'0; elim H'0; auto with sets arith.
    intro H'1.
    elim (Strict_Included_strict U (Empty_set U)); auto with sets arith.
    clear H' c1 X.
    intros X n H' H'0 x H'1 Y c2 H'2.
    elim H'2.
    intro H'3; elim (not_SIncl_empty U (Add U X x)); auto with sets arith.
    clear H'2 c2 Y.
    intros X0 c2 H'2 H'3 x0 H'4 H'5; elim (classic (In U X0 x)).
    intro H'6; apply gt_n_S.
    apply H'0 with (Y := Subtract U (Add U X0 x0) x).
    elimtype (pred (S c2) = c2); auto with sets arith.
    apply card_soustr_1; auto with sets arith.
    apply incl_st_add_soustr; auto with sets arith.
    elim (classic (x = x0)).
    intros H'6 H'7; apply gt_n_S.
    apply H'0 with (Y := X0); auto with sets arith.
    apply sincl_add_x with (x := x0).
    rewrite <- H'6; auto with sets arith.
    pattern x0 at 1; rewrite <- H'6; trivial with sets arith.
    intros H'6 H'7; red in H'5.
    elim H'5; intros H'8 H'9; try exact H'8; clear H'5.
    red in H'8.
    generalize (H'8 x).
    intro H'5; lapply H'5; auto with sets arith.
    intro H; elim Add_inv with U X0 x0 x; auto with sets arith.
    intro; absurd (In U X0 x); auto with sets arith.
    intro; absurd (x = x0); auto with sets arith.
  Qed.

  Lemma incl_card_le :
    forall (X Y:Ensemble U) (n m:nat),
      cardinal U X n -> cardinal U Y m -> Included U X Y -> n <= m.
  Proof.
    intros; elim Included_Strict_Included with U X Y; auto with sets arith; intro.
    cut (m > n); auto with sets arith.
    apply incl_st_card_lt with (X := X) (Y := Y); auto with sets arith.
    generalize H0; rewrite <- H2; intro.
    cut (n = m).
    intro E; rewrite E; auto with sets arith.
    apply cardinal_unicity with X; auto with sets arith.
  Qed.

  Lemma G_aux :
    forall P:Ensemble U -> Prop,
      (forall X:Ensemble U,
	Finite U X ->
	(forall Y:Ensemble U, Strict_Included U Y X -> P Y) -> P X) ->
      P (Empty_set U).
  Proof.
    intros P H'; try assumption.
    apply H'; auto with sets.
    clear H'; auto with sets.
    intros Y H'; try assumption.
    red in H'.
    elim H'; intros H'0 H'1; try exact H'1; clear H'.
    lapply (less_than_empty U Y); [ intro H'3; try exact H'3 | assumption ].
    elim H'1; auto with sets.
  Qed.

  Lemma Generalized_induction_on_finite_sets :
    forall P:Ensemble U -> Prop,
      (forall X:Ensemble U,
	Finite U X ->
	(forall Y:Ensemble U, Strict_Included U Y X -> P Y) -> P X) ->
      forall X:Ensemble U, Finite U X -> P X.
  Proof.
    intros P H'0 X H'1.
    generalize P H'0; clear H'0 P.
    elim H'1.
    intros P H'0.
    apply G_aux; auto with sets.
    clear H'1 X.
    intros A H' H'0 x H'1 P H'3.
    cut (forall Y:Ensemble U, Included U Y (Add U A x) -> P Y); auto with sets.
    generalize H'1.
    apply H'0.
    intros X K H'5 L Y H'6; apply H'3; auto with sets.
    apply Finite_downward_closed with (A := Add U X x); auto with sets.
    intros Y0 H'7.
    elim (Strict_inclusion_is_transitive_with_inclusion U Y0 Y (Add U X x));
      auto with sets.
    intros H'2 H'4.
    elim (Included_Add U Y0 X x);
      [ intro H'14
	| intro H'14; elim H'14; intros A' E; elim E; intros H'15 H'16; clear E H'14
	| idtac ]; auto with sets.
    elim (Included_Strict_Included U Y0 X); auto with sets.
    intro H'9; apply H'5 with (Y := Y0); auto with sets.
    intro H'9; rewrite H'9.
    apply H'3; auto with sets.
    intros Y1 H'8; elim H'8.
    intros H'10 H'11; apply H'5 with (Y := Y1); auto with sets.
    elim (Included_Strict_Included U A' X); auto with sets.
    intro H'8; apply H'5 with (Y := A'); auto with sets.
    rewrite <- H'15; auto with sets.
    intro H'8.
    elim H'7.
    intros H'9 H'10; apply H'10 || elim H'10; try assumption.
    generalize H'6.
    rewrite <- H'8.
    rewrite <- H'15; auto with sets.
  Qed.

End Finite_sets_facts.


==> anc/HoTT/coq-HoTT/theories/Sets/Image.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Finite_sets.
Require Export Constructive_sets.
Require Export Classical_Type.
Require Export Classical_sets.
Require Export Powerset.
Require Export Powerset_facts.
Require Export Powerset_Classical_facts.
Require Export Gt.
Require Export Lt.
Require Export Le.
Require Export Finite_sets_facts.

Section Image.
  Variables U V : Type.

  Inductive Im (X:Ensemble U) (f:U -> V) : Ensemble V :=
    Im_intro : forall x:U, In _ X x -> forall y:V, y = f x -> In _ (Im X f) y.

  Lemma Im_def :
    forall (X:Ensemble U) (f:U -> V) (x:U), In _ X x -> In _ (Im X f) (f x).
  Proof.
    intros X f x H'; try assumption.
    apply Im_intro with (x := x); auto with sets.
  Qed.

  Lemma Im_add :
    forall (X:Ensemble U) (x:U) (f:U -> V),
      Im (Add _ X x) f = Add _ (Im X f) (f x).
  Proof.
    intros X x f.
    apply Extensionality_Ensembles.
    split; red; intros x0 H'.
    elim H'; intros.
    rewrite H0.
    elim Add_inv with U X x x1; auto using Im_def with sets.
    destruct 1; auto using Im_def with sets.
    elim Add_inv with V (Im X f) (f x) x0.
    destruct 1 as [x0 H y H0].
    rewrite H0; auto using Im_def with sets.
    destruct 1; auto using Im_def with sets.
    trivial.
  Qed.

  Lemma image_empty : forall f:U -> V, Im (Empty_set U) f = Empty_set V.
  Proof.
    intro f; try assumption.
    apply Extensionality_Ensembles.
    split; auto with sets.
    red.
    intros x H'; elim H'.
    intros x0 H'0; elim H'0; auto with sets.
  Qed.

  Lemma finite_image :
    forall (X:Ensemble U) (f:U -> V), Finite _ X -> Finite _ (Im X f).
  Proof.
    intros X f H'; elim H'.
    rewrite (image_empty f); auto with sets.
    intros A H'0 H'1 x H'2; clear H' X.
    rewrite (Im_add A x f); auto with sets.
    apply Add_preserves_Finite; auto with sets.
  Qed.

  Lemma Im_inv :
    forall (X:Ensemble U) (f:U -> V) (y:V),
      In _ (Im X f) y ->  exists x : U, In _ X x /\ f x = y.
  Proof.
    intros X f y H'; elim H'.
    intros x H'0 y0 H'1; rewrite H'1.
    exists x; auto with sets.
  Qed.

  Definition injective (f:U -> V) := forall x y:U, f x = f y -> x = y.

  Lemma not_injective_elim :
    forall f:U -> V,
      ~ injective f ->  exists x : _, (exists y : _, f x = f y /\ x <> y).
  Proof.
    unfold injective; intros f H.
    cut (exists x : _, ~ (forall y:U, f x = f y -> x = y)).
    2: apply not_all_ex_not with (P := fun x:U => forall y:U, f x = f y -> x = y);
      trivial with sets.
    destruct 1 as [x C]; exists x.
    cut (exists y : _, ~ (f x = f y -> x = y)).
    2: apply not_all_ex_not with (P := fun y:U => f x = f y -> x = y);
      trivial with sets.
    destruct 1 as [y D]; exists y.
    apply imply_to_and; trivial with sets.
  Qed.

  Lemma cardinal_Im_intro :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      cardinal _ A n ->  exists p : nat, cardinal _ (Im A f) p.
  Proof.
    intros.
    apply finite_cardinal; apply finite_image.
    apply cardinal_finite with n; trivial with sets.
  Qed.

  Lemma In_Image_elim :
    forall (A:Ensemble U) (f:U -> V),
      injective f -> forall x:U, In _ (Im A f) (f x) -> In _ A x.
  Proof.
    intros.
    elim Im_inv with A f (f x); trivial with sets.
    intros z C; elim C; intros InAz E.
    elim (H z x E); trivial with sets.
  Qed.

  Lemma injective_preserves_cardinal :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      injective f ->
      cardinal _ A n -> forall n':nat, cardinal _ (Im A f) n' -> n' = n.
  Proof.
    induction 2 as [| A n H'0 H'1 x H'2]; auto with sets.
    rewrite (image_empty f).
    intros n' CE.
    apply cardinal_unicity with V (Empty_set V); auto with sets.
    intro n'.
    rewrite (Im_add A x f).
    intro H'3.
    elim cardinal_Im_intro with A f n; trivial with sets.
    intros i CI.
    lapply (H'1 i); trivial with sets.
    cut (~ In _ (Im A f) (f x)).
    intros H0 H1.
    apply cardinal_unicity with V (Add _ (Im A f) (f x)); trivial with sets.
    apply card_add; auto with sets.
    rewrite <- H1; trivial with sets.
    red; intro; apply H'2.
    apply In_Image_elim with f; trivial with sets.
  Qed.

  Lemma cardinal_decreases :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      cardinal U A n -> forall n':nat, cardinal V (Im A f) n' -> n' <= n.
  Proof.
    induction 1 as [| A n H'0 H'1 x H'2]; auto with sets.
    rewrite (image_empty f); intros.
    cut (n' = 0).
    intro E; rewrite E; trivial with sets.
    apply cardinal_unicity with V (Empty_set V); auto with sets.
    intro n'.
    rewrite (Im_add A x f).
    elim cardinal_Im_intro with A f n; trivial with sets.
    intros p C H'3.
    apply le_trans with (S p).
    apply card_Add_gen with V (Im A f) (f x); trivial with sets.
    apply le_n_S; auto with sets.
  Qed.

  Theorem Pigeonhole :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      cardinal U A n ->
      forall n':nat, cardinal V (Im A f) n' -> n' < n -> ~ injective f.
  Proof.
    unfold not; intros A f n CAn n' CIfn' ltn'n I.
    cut (n' = n).
    intro E; generalize ltn'n; rewrite E; exact (lt_irrefl n).
    apply injective_preserves_cardinal with (A := A) (f := f) (n := n);
      trivial with sets.
  Qed.

  Lemma Pigeonhole_principle :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      cardinal _ A n ->
      forall n':nat,
	cardinal _ (Im A f) n' ->
	n' < n ->  exists x : _, (exists y : _, f x = f y /\ x <> y).
  Proof.
    intros; apply not_injective_elim.
    apply Pigeonhole with A n n'; trivial with sets.
  Qed.

End Image.

Hint Resolve Im_def image_empty finite_image: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Infinite_sets.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Finite_sets.
Require Export Constructive_sets.
Require Export Classical_Type.
Require Export Classical_sets.
Require Export Powerset.
Require Export Powerset_facts.
Require Export Powerset_Classical_facts.
Require Export Gt.
Require Export Lt.
Require Export Le.
Require Export Finite_sets_facts.
Require Export Image.

Section Approx.
  Variable U : Type.

  Inductive Approximant (A X:Ensemble U) : Prop :=
    Defn_of_Approximant : Finite U X -> Included U X A -> Approximant A X.
End Approx.

Hint Resolve Defn_of_Approximant.

Section Infinite_sets.
  Variable U : Type.

  Lemma make_new_approximant :
    forall A X:Ensemble U,
      ~ Finite U A -> Approximant U A X -> Inhabited U (Setminus U A X).
  Proof.
    intros A X H' H'0.
    elim H'0; intros H'1 H'2.
    apply Strict_super_set_contains_new_element; auto with sets.
    red; intro H'3; apply H'.
    rewrite <- H'3; auto with sets.
  Qed.

  Lemma approximants_grow :
    forall A X:Ensemble U,
      ~ Finite U A ->
      forall n:nat,
	cardinal U X n ->
	Included U X A ->  exists Y : _, cardinal U Y (S n) /\ Included U Y A.
  Proof.
    intros A X H' n H'0; elim H'0; auto with sets.
    intro H'1.
    cut (Inhabited U (Setminus U A (Empty_set U))).
    intro H'2; elim H'2.
    intros x H'3.
    exists (Add U (Empty_set U) x); auto with sets.
    split.
    apply card_add; auto with sets.
    cut (In U A x).
    intro H'4; red; auto with sets.
    intros x0 H'5; elim H'5; auto with sets.
    intros x1 H'6; elim H'6; auto with sets.
    elim H'3; auto with sets.
    apply make_new_approximant; auto with sets.
    intros A0 n0 H'1 H'2 x H'3 H'5.
    lapply H'2; [ intro H'6; elim H'6; clear H'2 | clear H'2 ]; auto with sets.
    intros x0 H'2; try assumption.
    elim H'2; intros H'7 H'8; try exact H'8; clear H'2.
    elim (make_new_approximant A x0); auto with sets.
    intros x1 H'2; try assumption.
    exists (Add U x0 x1); auto with sets.
    split.
    apply card_add; auto with sets.
    elim H'2; auto with sets.
    red.
    intros x2 H'9; elim H'9; auto with sets.
    intros x3 H'10; elim H'10; auto with sets.
    elim H'2; auto with sets.
    auto with sets.
    apply Defn_of_Approximant; auto with sets.
    apply cardinal_finite with (n := S n0); auto with sets.
  Qed.

  Lemma approximants_grow' :
    forall A X:Ensemble U,
      ~ Finite U A ->
      forall n:nat,
	cardinal U X n ->
	Approximant U A X ->
	exists Y : _, cardinal U Y (S n) /\ Approximant U A Y.
  Proof.
    intros A X H' n H'0 H'1; try assumption.
    elim H'1.
    intros H'2 H'3.
    elimtype (exists Y : _, cardinal U Y (S n) /\ Included U Y A).
    intros x H'4; elim H'4; intros H'5 H'6; try exact H'5; clear H'4.
    exists x; auto with sets.
    split; [ auto with sets | idtac ].
    apply Defn_of_Approximant; auto with sets.
    apply cardinal_finite with (n := S n); auto with sets.
    apply approximants_grow with (X := X); auto with sets.
  Qed.

  Lemma approximant_can_be_any_size :
    forall A X:Ensemble U,
      ~ Finite U A ->
      forall n:nat,  exists Y : _, cardinal U Y n /\ Approximant U A Y.
  Proof.
    intros A H' H'0 n; elim n.
    exists (Empty_set U); auto with sets.
    intros n0 H'1; elim H'1.
    intros x H'2.
    apply approximants_grow' with (X := x); tauto.
  Qed.

  Variable V : Type.

  Theorem Image_set_continuous :
    forall (A:Ensemble U) (f:U -> V) (X:Ensemble V),
      Finite V X ->
      Included V X (Im U V A f) ->
      exists n : _,
	(exists Y : _, (cardinal U Y n /\ Included U Y A) /\ Im U V Y f = X).
  Proof.
    intros A f X H'; elim H'.
    intro H'0; exists 0.
    exists (Empty_set U); auto with sets.
    intros A0 H'0 H'1 x H'2 H'3; try assumption.
    lapply H'1;
      [ intro H'4; elim H'4; intros n E; elim E; clear H'4 H'1 | clear H'1 ];
      auto with sets.
    intros x0 H'1; try assumption.
    exists (S n); try assumption.
    elim H'1; intros H'4 H'5; elim H'4; intros H'6 H'7; try exact H'6;
      clear H'4 H'1.
    clear E.
    generalize H'2.
    rewrite <- H'5.
    intro H'1; try assumption.
    red in H'3.
    generalize (H'3 x).
    intro H'4; lapply H'4; [ intro H'8; try exact H'8; clear H'4 | clear H'4 ];
      auto with sets.
    specialize Im_inv with (U := U) (V := V) (X := A) (f := f) (y := x);
      intro H'11; lapply H'11; [ intro H'13; elim H'11; clear H'11 | clear H'11 ];
	auto with sets.
    intros x1 H'4; try assumption.
    apply ex_intro with (x := Add U x0 x1).
    split; [ split; [ try assumption | idtac ] | idtac ].
    apply card_add; auto with sets.
    red; intro H'9; try exact H'9.
    apply H'1.
    elim H'4; intros H'10 H'11; rewrite <- H'11; clear H'4; auto with sets.
    elim H'4; intros H'9 H'10; try exact H'9; clear H'4; auto with sets.
    red; auto with sets.
    intros x2 H'4; elim H'4; auto with sets.
    intros x3 H'11; elim H'11; auto with sets.
    elim H'4; intros H'9 H'10; rewrite <- H'10; clear H'4; auto with sets.
    apply Im_add; auto with sets.
  Qed.

  Theorem Image_set_continuous' :
    forall (A:Ensemble U) (f:U -> V) (X:Ensemble V),
      Approximant V (Im U V A f) X ->
      exists Y : _, Approximant U A Y /\ Im U V Y f = X.
  Proof.
    intros A f X H'; try assumption.
    cut
      (exists n : _,
	(exists Y : _, (cardinal U Y n /\ Included U Y A) /\ Im U V Y f = X)).
    intro H'0; elim H'0; intros n E; elim E; clear H'0.
    intros x H'0; try assumption.
    elim H'0; intros H'1 H'2; elim H'1; intros H'3 H'4; try exact H'3;
      clear H'1 H'0; auto with sets.
    exists x.
    split; [ idtac | try assumption ].
    apply Defn_of_Approximant; auto with sets.
    apply cardinal_finite with (n := n); auto with sets.
    apply Image_set_continuous; auto with sets.
    elim H'; auto with sets.
    elim H'; auto with sets.
  Qed.

  Theorem Pigeonhole_bis :
    forall (A:Ensemble U) (f:U -> V),
      ~ Finite U A -> Finite V (Im U V A f) -> ~ injective U V f.
  Proof.
    intros A f H'0 H'1; try assumption.
    elim (Image_set_continuous' A f (Im U V A f)); auto with sets.
    intros x H'2; elim H'2; intros H'3 H'4; try exact H'3; clear H'2.
    elim (make_new_approximant A x); auto with sets.
    intros x0 H'2; elim H'2.
    intros H'5 H'6.
    elim (finite_cardinal V (Im U V A f)); auto with sets.
    intros n E.
    elim (finite_cardinal U x); auto with sets.
    intros n0 E0.
    apply Pigeonhole with (A := Add U x x0) (n := S n0) (n' := n).
    apply card_add; auto with sets.
    rewrite (Im_add U V x x0 f); auto with sets.
    cut (In V (Im U V x f) (f x0)).
    intro H'8.
    rewrite (Non_disjoint_union V (Im U V x f) (f x0)); auto with sets.
    rewrite H'4; auto with sets.
    elim (Extension V (Im U V x f) (Im U V A f)); auto with sets.
    apply le_lt_n_Sm.
    apply cardinal_decreases with (U := U) (V := V) (A := x) (f := f);
      auto with sets.
    rewrite H'4; auto with sets.
    elim H'3; auto with sets.
  Qed.

  Theorem Pigeonhole_ter :
    forall (A:Ensemble U) (f:U -> V) (n:nat),
      injective U V f -> Finite V (Im U V A f) -> Finite U A.
  Proof.
    intros A f H' H'0 H'1.
    apply NNPP.
    red; intro H'2.
    elim (Pigeonhole_bis A f); auto with sets.
  Qed.

End Infinite_sets.


==> anc/HoTT/coq-HoTT/theories/Sets/Integers.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Finite_sets.
Require Export Constructive_sets.
Require Export Classical_Type.
Require Export Classical_sets.
Require Export Powerset.
Require Export Powerset_facts.
Require Export Powerset_Classical_facts.
Require Export Gt.
Require Export Lt.
Require Export Le.
Require Export Finite_sets_facts.
Require Export Image.
Require Export Infinite_sets.
Require Export Compare_dec.
Require Export Relations_1.
Require Export Partial_Order.
Require Export Cpo.

Section Integers_sect.

  Inductive Integers : Ensemble nat :=
    Integers_defn : forall x:nat, In nat Integers x.

  Lemma le_reflexive : Reflexive nat le.
  Proof.
    red; auto with arith.
  Qed.

  Lemma le_antisym : Antisymmetric nat le.
  Proof.
    red; intros x y H H'; rewrite (le_antisym x y); auto.
  Qed.

  Lemma le_trans : Transitive nat le.
  Proof.
    red; intros; apply le_trans with y; auto.
  Qed.

  Lemma le_Order : Order nat le.
  Proof.
    split; [exact le_reflexive | exact le_trans | exact le_antisym].
  Qed.

  Lemma triv_nat : forall n:nat, In nat Integers n.
  Proof.
    exact Integers_defn.
  Qed.

  Definition nat_po : PO nat.
    apply Definition_of_PO with (Carrier_of := Integers) (Rel_of := le);
      auto with sets arith.
    apply Inhabited_intro with (x := 0).
      apply Integers_defn.
    exact le_Order.
  Defined.

  Lemma le_total_order : Totally_ordered nat nat_po Integers.
  Proof.
    apply Totally_ordered_definition.
    simpl.
    intros H' x y H'0.
    elim le_or_lt with (n := x) (m := y).
    intro H'1; left; auto with sets arith.
    intro H'1; right.
    cut (y <= x); auto with sets arith.
  Qed.

  Lemma Finite_subset_has_lub :
    forall X:Ensemble nat,
      Finite nat X ->  exists m : nat, Upper_Bound nat nat_po X m.
  Proof.
    intros X H'; elim H'.
    exists 0.
    apply Upper_Bound_definition.
      unfold nat_po. simpl. apply triv_nat.
    intros y H'0; elim H'0; auto with sets arith.
    intros A H'0 H'1 x H'2; try assumption.
    elim H'1; intros x0 H'3; clear H'1.
    elim le_total_order.
    simpl.
    intro H'1; try assumption.
    lapply H'1; [ intro H'4; idtac | try assumption ]; auto with sets arith.
    generalize (H'4 x0 x).
    clear H'4.
    clear H'1.
    intro H'1; lapply H'1;
      [ intro H'4; elim H'4;
	[ intro H'5; try exact H'5; clear H'4 H'1 | intro H'5; clear H'4 H'1 ]
	| clear H'1 ].
    exists x.
    apply Upper_Bound_definition. simpl. apply triv_nat.
    intros y H'1; elim H'1.
    generalize le_trans.
    intro H'4; red in H'4.
    intros x1 H'6; try assumption.
    apply H'4 with (y := x0). elim H'3; simpl; auto with sets arith. trivial.
    intros x1 H'4; elim H'4. unfold nat_po; simpl; trivial.
    exists x0.
    apply Upper_Bound_definition.
      unfold nat_po. simpl. apply triv_nat.
    intros y H'1; elim H'1.
    intros x1 H'4; try assumption.
    elim H'3; simpl; auto with sets arith.
    intros x1 H'4; elim H'4; auto with sets arith.
    red.
    intros x1 H'1; elim H'1; apply triv_nat.
  Qed.

  Lemma Integers_has_no_ub :
    ~ (exists m : nat, Upper_Bound nat nat_po Integers m).
  Proof.
    red; intro H'; elim H'.
    intros x H'0.
    elim H'0; intros H'1 H'2.
    cut (In nat Integers (S x)).
    intro H'3.
    specialize H'2 with (y := S x); lapply H'2;
      [ intro H'5; clear H'2 | try assumption; clear H'2 ].
    simpl in H'5.
    absurd (S x <= x); auto with arith.
    apply triv_nat.
 Qed.

  Lemma Integers_infinite : ~ Finite nat Integers.
  Proof.
    generalize Integers_has_no_ub.
    intro H'; red; intro H'0; try exact H'0.
    apply H'.
    apply Finite_subset_has_lub; auto with sets arith.
  Qed.

End Integers_sect.






==> anc/HoTT/coq-HoTT/theories/Sets/Multiset.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* G. Huet 1-9-95 *)

Require Import Permut Setoid.

Set Implicit Arguments.

Section multiset_defs.

  Variable A : Type.
  Variable eqA : A -> A -> Prop.
  Hypothesis eqA_equiv : Equivalence eqA.
  Hypothesis Aeq_dec : forall x y:A, {eqA x y} + {~ eqA x y}.

  Inductive multiset : Type :=
    Bag : (A -> nat) -> multiset.

  Definition EmptyBag := Bag (fun a:A => 0).
  Definition SingletonBag (a:A) :=
    Bag (fun a':A => match Aeq_dec a a' with
                       | left _ => 1
                       | right _ => 0
                     end).

  Definition multiplicity (m:multiset) (a:A) : nat := let (f) := m in f a.

  (** multiset equality *)
  Definition meq (m1 m2:multiset) :=
    forall a:A, multiplicity m1 a = multiplicity m2 a.

  Lemma meq_refl : forall x:multiset, meq x x.
  Proof.
    destruct x; unfold meq; reflexivity.
  Qed.

  Lemma meq_trans : forall x y z:multiset, meq x y -> meq y z -> meq x z.
  Proof.
    unfold meq.
    destruct x; destruct y; destruct z.
    intros; rewrite H; auto.
  Qed.

  Lemma meq_sym : forall x y:multiset, meq x y -> meq y x.
  Proof.
    unfold meq.
    destruct x; destruct y; auto.
  Qed.

  (** multiset union *)
  Definition munion (m1 m2:multiset) :=
    Bag (fun a:A => multiplicity m1 a + multiplicity m2 a).

  Lemma munion_empty_left : forall x:multiset, meq x (munion EmptyBag x).
  Proof.
    unfold meq; unfold munion; simpl; auto.
  Qed.

  Lemma munion_empty_right : forall x:multiset, meq x (munion x EmptyBag).
  Proof.
    unfold meq; unfold munion; simpl; auto.
  Qed.


  Require Plus. (* comm. and ass. of plus *)

  Lemma munion_comm : forall x y:multiset, meq (munion x y) (munion y x).
  Proof.
    unfold meq; unfold multiplicity; unfold munion.
    destruct x; destruct y; auto with arith.
  Qed.

  Lemma munion_ass :
    forall x y z:multiset, meq (munion (munion x y) z) (munion x (munion y z)).
  Proof.
    unfold meq; unfold munion; unfold multiplicity.
    destruct x; destruct y; destruct z; auto with arith.
  Qed.

  Lemma meq_left :
    forall x y z:multiset, meq x y -> meq (munion x z) (munion y z).
  Proof.
    unfold meq; unfold munion; unfold multiplicity.
    destruct x; destruct y; destruct z.
    intros; elim H; auto with arith.
  Qed.

  Lemma meq_right :
    forall x y z:multiset, meq x y -> meq (munion z x) (munion z y).
  Proof.
    unfold meq; unfold munion; unfold multiplicity.
    destruct x; destruct y; destruct z.
    intros; elim H; auto.
  Qed.

  (** Here we should make multiset an abstract datatype, by hiding [Bag],
      [munion], [multiplicity]; all further properties are proved abstractly *)

  Lemma munion_rotate :
    forall x y z:multiset, meq (munion x (munion y z)) (munion z (munion x y)).
  Proof.
    intros; apply (op_rotate multiset munion meq).
      apply munion_comm.
      apply munion_ass.
      exact meq_trans.
      exact meq_sym.
      trivial.
  Qed.

  Lemma meq_congr :
    forall x y z t:multiset, meq x y -> meq z t -> meq (munion x z) (munion y t).
  Proof.
    intros; apply (cong_congr multiset munion meq); auto using meq_left, meq_right.
      exact meq_trans.
  Qed.

  Lemma munion_perm_left :
    forall x y z:multiset, meq (munion x (munion y z)) (munion y (munion x z)).
  Proof.
    intros; apply (perm_left multiset munion meq); auto using munion_comm, munion_ass, meq_left, meq_right, meq_sym.
      exact meq_trans.
  Qed.

  Lemma multiset_twist1 :
    forall x y z t:multiset,
      meq (munion x (munion (munion y z) t)) (munion (munion y (munion x t)) z).
  Proof.
    intros; apply (twist multiset munion meq); auto using munion_comm, munion_ass, meq_sym, meq_left, meq_right.
    exact meq_trans.
  Qed.

  Lemma multiset_twist2 :
    forall x y z t:multiset,
      meq (munion x (munion (munion y z) t)) (munion (munion y (munion x z)) t).
  Proof.
    intros; apply meq_trans with (munion (munion x (munion y z)) t).
    apply meq_sym; apply munion_ass.
    apply meq_left; apply munion_perm_left.
  Qed.

  (** specific for treesort *)

  Lemma treesort_twist1 :
    forall x y z t u:multiset,
      meq u (munion y z) ->
      meq (munion x (munion u t)) (munion (munion y (munion x t)) z).
  Proof.
    intros; apply meq_trans with (munion x (munion (munion y z) t)).
    apply meq_right; apply meq_left; trivial.
    apply multiset_twist1.
  Qed.

  Lemma treesort_twist2 :
    forall x y z t u:multiset,
      meq u (munion y z) ->
      meq (munion x (munion u t)) (munion (munion y (munion x z)) t).
  Proof.
    intros; apply meq_trans with (munion x (munion (munion y z) t)).
    apply meq_right; apply meq_left; trivial.
    apply multiset_twist2.
  Qed.

  (** SingletonBag *)

  Lemma meq_singleton : forall a a',
    eqA a a' -> meq (SingletonBag a) (SingletonBag a').
  Proof.
    intros; red; simpl; intro a0.
    destruct (Aeq_dec a a0) as [Ha|Ha]; rewrite H in Ha;
      decide (Aeq_dec a' a0) with Ha; reflexivity.
  Qed.

(*i theory of minter to do similarly
Require Min.
(* multiset intersection *)
Definition minter := [m1,m2:multiset]
    (Bag [a:A](min (multiplicity m1 a)(multiplicity m2 a))).
i*)

End multiset_defs.

Unset Implicit Arguments.

Hint Unfold meq multiplicity: v62 datatypes.
Hint Resolve munion_empty_right munion_comm munion_ass meq_left meq_right
  munion_empty_left: v62 datatypes.
Hint Immediate meq_sym: v62 datatypes.


==> anc/HoTT/coq-HoTT/theories/Sets/Partial_Order.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Relations_1.

Section Partial_orders.
  Variable U : Type.

  Definition Carrier := Ensemble U.

  Definition Rel := Relation U.

  Record PO : Type := Definition_of_PO
    { Carrier_of : Ensemble U;
      Rel_of : Relation U;
      PO_cond1 : Inhabited U Carrier_of;
      PO_cond2 : Order U Rel_of }.
  Variable p : PO.

  Definition Strict_Rel_of : Rel := fun x y:U => Rel_of p x y /\ x <> y.

  Inductive covers (y x:U) : Prop :=
    Definition_of_covers :
    Strict_Rel_of x y ->
    ~ (exists z : _, Strict_Rel_of x z /\ Strict_Rel_of z y) ->
    covers y x.

End Partial_orders.

Hint Unfold Carrier_of Rel_of Strict_Rel_of: sets v62.
Hint Resolve Definition_of_covers: sets v62.


Section Partial_order_facts.
  Variable U : Type.
  Variable D : PO U.

  Lemma Strict_Rel_Transitive_with_Rel :
    forall x y z:U,
      Strict_Rel_of U D x y -> Rel_of U D y z -> Strict_Rel_of U D x z.
  Proof.
    unfold Strict_Rel_of at 1.
    red.
    elim D; simpl.
    intros C R H' H'0; elim H'0.
    intros H'1 H'2 H'3 x y z H'4 H'5; split.
    apply H'2 with (y := y); tauto.
    red; intro H'6.
    elim H'4; intros H'7 H'8; apply H'8; clear H'4.
    apply H'3; auto.
    rewrite H'6; tauto.
  Qed.

  Lemma Strict_Rel_Transitive_with_Rel_left :
    forall x y z:U,
      Rel_of U D x y -> Strict_Rel_of U D y z -> Strict_Rel_of U D x z.
  Proof.
    unfold Strict_Rel_of at 1.
    red.
    elim D; simpl.
    intros C R H' H'0; elim H'0.
    intros H'1 H'2 H'3 x y z H'4 H'5; split.
    apply H'2 with (y := y); tauto.
    red; intro H'6.
    elim H'5; intros H'7 H'8; apply H'8; clear H'5.
    apply H'3; auto.
    rewrite <- H'6; auto.
  Qed.

  Lemma Strict_Rel_Transitive : Transitive U (Strict_Rel_of U D).
    red.
    intros x y z H' H'0.
    apply Strict_Rel_Transitive_with_Rel with (y := y);
      [ intuition | unfold Strict_Rel_of in H', H'0; intuition ].
  Qed.
End Partial_order_facts.


==> anc/HoTT/coq-HoTT/theories/Sets/Permut.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* G. Huet 1-9-95 *)

(** We consider a Set [U], given with a commutative-associative operator [op],
    and a congruence [cong]; we show permutation lemmas *)

Section Axiomatisation.

  Variable U : Type.
  Variable op : U -> U -> U.
  Variable cong : U -> U -> Prop.

  Hypothesis op_comm : forall x y:U, cong (op x y) (op y x).
  Hypothesis op_ass : forall x y z:U, cong (op (op x y) z) (op x (op y z)).

  Hypothesis cong_left : forall x y z:U, cong x y -> cong (op x z) (op y z).
  Hypothesis cong_right : forall x y z:U, cong x y -> cong (op z x) (op z y).
  Hypothesis cong_trans : forall x y z:U, cong x y -> cong y z -> cong x z.
  Hypothesis cong_sym : forall x y:U, cong x y -> cong y x.

  (** Remark. we do not need: [Hypothesis cong_refl : (x:U)(cong x x)]. *)

  Lemma cong_congr :
    forall x y z t:U, cong x y -> cong z t -> cong (op x z) (op y t).
  Proof.
    intros; apply cong_trans with (op y z).
    apply cong_left; trivial.
    apply cong_right; trivial.
  Qed.

  Lemma comm_right : forall x y z:U, cong (op x (op y z)) (op x (op z y)).
  Proof.
    intros; apply cong_right; apply op_comm.
  Qed.

  Lemma comm_left : forall x y z:U, cong (op (op x y) z) (op (op y x) z).
  Proof.
    intros; apply cong_left; apply op_comm.
  Qed.

  Lemma perm_right : forall x y z:U, cong (op (op x y) z) (op (op x z) y).
  Proof.
    intros.
    apply cong_trans with (op x (op y z)).
    apply op_ass.
    apply cong_trans with (op x (op z y)).
    apply cong_right; apply op_comm.
    apply cong_sym; apply op_ass.
  Qed.

  Lemma perm_left : forall x y z:U, cong (op x (op y z)) (op y (op x z)).
  Proof.
    intros.
    apply cong_trans with (op (op x y) z).
    apply cong_sym; apply op_ass.
    apply cong_trans with (op (op y x) z).
    apply cong_left; apply op_comm.
    apply op_ass.
  Qed.

  Lemma op_rotate : forall x y z t:U, cong (op x (op y z)) (op z (op x y)).
  Proof.
    intros; apply cong_trans with (op (op x y) z).
    apply cong_sym; apply op_ass.
    apply op_comm.
  Qed.

  (** Needed for treesort ... *)
  Lemma twist :
    forall x y z t:U, cong (op x (op (op y z) t)) (op (op y (op x t)) z).
  Proof.
    intros.
    apply cong_trans with (op x (op (op y t) z)).
    apply cong_right; apply perm_right.
    apply cong_trans with (op (op x (op y t)) z).
    apply cong_sym; apply op_ass.
    apply cong_left; apply perm_left.
  Qed.

End Axiomatisation.


==> anc/HoTT/coq-HoTT/theories/Sets/Powerset.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Relations_1.
Require Export Relations_1_facts.
Require Export Partial_Order.
Require Export Cpo.

Section The_power_set_partial_order.
Variable U : Type.

Inductive Power_set (A:Ensemble U) : Ensemble (Ensemble U) :=
    Definition_of_Power_set :
      forall X:Ensemble U, Included U X A -> In (Ensemble U) (Power_set A) X.
Hint Resolve Definition_of_Power_set.

Theorem Empty_set_minimal : forall X:Ensemble U, Included U (Empty_set U) X.
intro X; red.
intros x H'; elim H'.
Qed.
Hint Resolve Empty_set_minimal.

Theorem Power_set_Inhabited :
 forall X:Ensemble U, Inhabited (Ensemble U) (Power_set X).
intro X.
apply Inhabited_intro with (Empty_set U); auto with sets.
Qed.
Hint Resolve Power_set_Inhabited.

Theorem Inclusion_is_an_order : Order (Ensemble U) (Included U).
auto 6 with sets.
Qed.
Hint Resolve Inclusion_is_an_order.

Theorem Inclusion_is_transitive : Transitive (Ensemble U) (Included U).
elim Inclusion_is_an_order; auto with sets.
Qed.
Hint Resolve Inclusion_is_transitive.

Definition Power_set_PO : Ensemble U -> PO (Ensemble U).
intro A; try assumption.
apply Definition_of_PO with (Power_set A) (Included U); auto with sets.
Defined.
Hint Unfold Power_set_PO.

Theorem Strict_Rel_is_Strict_Included :
 same_relation (Ensemble U) (Strict_Included U)
   (Strict_Rel_of (Ensemble U) (Power_set_PO (Full_set U))).
auto with sets.
Qed.
Hint Resolve Strict_Rel_Transitive Strict_Rel_is_Strict_Included.

Lemma Strict_inclusion_is_transitive_with_inclusion :
 forall x y z:Ensemble U,
   Strict_Included U x y -> Included U y z -> Strict_Included U x z.
intros x y z H' H'0; try assumption.
elim Strict_Rel_is_Strict_Included.
unfold contains.
intros H'1 H'2; try assumption.
apply H'1.
apply Strict_Rel_Transitive_with_Rel with (y := y); auto with sets.
Qed.

Lemma Strict_inclusion_is_transitive_with_inclusion_left :
 forall x y z:Ensemble U,
   Included U x y -> Strict_Included U y z -> Strict_Included U x z.
intros x y z H' H'0; try assumption.
elim Strict_Rel_is_Strict_Included.
unfold contains.
intros H'1 H'2; try assumption.
apply H'1.
apply Strict_Rel_Transitive_with_Rel_left with (y := y); auto with sets.
Qed.

Lemma Strict_inclusion_is_transitive :
 Transitive (Ensemble U) (Strict_Included U).
apply cong_transitive_same_relation with
 (R := Strict_Rel_of (Ensemble U) (Power_set_PO (Full_set U)));
 auto with sets.
Qed.

Theorem Empty_set_is_Bottom :
 forall A:Ensemble U, Bottom (Ensemble U) (Power_set_PO A) (Empty_set U).
intro A; apply Bottom_definition; simpl; auto with sets.
Qed.
Hint Resolve Empty_set_is_Bottom.

Theorem Union_minimal :
 forall a b X:Ensemble U,
   Included U a X -> Included U b X -> Included U (Union U a b) X.
intros a b X H' H'0; red.
intros x H'1; elim H'1; auto with sets.
Qed.
Hint Resolve Union_minimal.

Theorem Intersection_maximal :
 forall a b X:Ensemble U,
   Included U X a -> Included U X b -> Included U X (Intersection U a b).
auto with sets.
Qed.

Theorem Union_increases_l : forall a b:Ensemble U, Included U a (Union U a b).
auto with sets.
Qed.

Theorem Union_increases_r : forall a b:Ensemble U, Included U b (Union U a b).
auto with sets.
Qed.

Theorem Intersection_decreases_l :
 forall a b:Ensemble U, Included U (Intersection U a b) a.
intros a b; red.
intros x H'; elim H'; auto with sets.
Qed.

Theorem Intersection_decreases_r :
 forall a b:Ensemble U, Included U (Intersection U a b) b.
intros a b; red.
intros x H'; elim H'; auto with sets.
Qed.
Hint Resolve Union_increases_l Union_increases_r Intersection_decreases_l
  Intersection_decreases_r.

Theorem Union_is_Lub :
 forall A a b:Ensemble U,
   Included U a A ->
   Included U b A ->
   Lub (Ensemble U) (Power_set_PO A) (Couple (Ensemble U) a b) (Union U a b).
intros A a b H' H'0.
apply Lub_definition; simpl.
apply Upper_Bound_definition; simpl; auto with sets.
intros y H'1; elim H'1; auto with sets.
intros y H'1; elim H'1; simpl; auto with sets.
Qed.

Theorem Intersection_is_Glb :
 forall A a b:Ensemble U,
   Included U a A ->
   Included U b A ->
   Glb (Ensemble U) (Power_set_PO A) (Couple (Ensemble U) a b)
     (Intersection U a b).
intros A a b H' H'0.
apply Glb_definition; simpl.
apply Lower_Bound_definition; simpl; auto with sets.
apply Definition_of_Power_set.
generalize Inclusion_is_transitive; intro IT; red in IT; apply IT with a;
 auto with sets.
intros y H'1; elim H'1; auto with sets.
intros y H'1; elim H'1; simpl; auto with sets.
Qed.

End The_power_set_partial_order.

Hint Resolve Empty_set_minimal: sets v62.
Hint Resolve Power_set_Inhabited: sets v62.
Hint Resolve Inclusion_is_an_order: sets v62.
Hint Resolve Inclusion_is_transitive: sets v62.
Hint Resolve Union_minimal: sets v62.
Hint Resolve Union_increases_l: sets v62.
Hint Resolve Union_increases_r: sets v62.
Hint Resolve Intersection_decreases_l: sets v62.
Hint Resolve Intersection_decreases_r: sets v62.
Hint Resolve Empty_set_is_Bottom: sets v62.
Hint Resolve Strict_inclusion_is_transitive: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Powerset_Classical_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Constructive_sets.
Require Export Relations_1.
Require Export Relations_1_facts.
Require Export Partial_Order.
Require Export Cpo.
Require Export Powerset.
Require Export Powerset_facts.
Require Export Classical_Type.
Require Export Classical_sets.

Section Sets_as_an_algebra.

  Variable U : Type.

  Lemma sincl_add_x :
    forall (A B:Ensemble U) (x:U),
      ~ In U A x ->
      Strict_Included U (Add U A x) (Add U B x) -> Strict_Included U A B.
  Proof.
    intros A B x H' H'0; red.
    lapply (Strict_Included_inv U (Add U A x) (Add U B x)); auto with sets.
    clear H'0; intro H'0; split.
    apply incl_add_x with (x := x); tauto.
    elim H'0; intros H'1 H'2; elim H'2; clear H'0 H'2.
    intros x0 H'0.
    red; intro H'2.
    elim H'0; clear H'0.
    rewrite <- H'2; auto with sets.
  Qed.

  Lemma incl_soustr_in :
    forall (X:Ensemble U) (x:U), In U X x -> Included U (Subtract U X x) X.
  Proof.
    intros X x H'; red.
    intros x0 H'0; elim H'0; auto with sets.
  Qed.

  Lemma incl_soustr :
    forall (X Y:Ensemble U) (x:U),
      Included U X Y -> Included U (Subtract U X x) (Subtract U Y x).
  Proof.
    intros X Y x H'; red.
    intros x0 H'0; elim H'0.
    intros H'1 H'2.
    apply Subtract_intro; auto with sets.
  Qed.

  Lemma incl_soustr_add_l :
    forall (X:Ensemble U) (x:U), Included U (Subtract U (Add U X x) x) X.
  Proof.
    intros X x; red.
    intros x0 H'; elim H'; auto with sets.
    intro H'0; elim H'0; auto with sets.
    intros t H'1 H'2; elim H'2; auto with sets.
  Qed.

  Lemma incl_soustr_add_r :
    forall (X:Ensemble U) (x:U),
      ~ In U X x -> Included U X (Subtract U (Add U X x) x).
  Proof.
    intros X x H'; red.
    intros x0 H'0; try assumption.
    apply Subtract_intro; auto with sets.
    red; intro H'1; apply H'; rewrite H'1; auto with sets.
  Qed.
  Hint Resolve incl_soustr_add_r: sets v62.

  Lemma add_soustr_2 :
    forall (X:Ensemble U) (x:U),
      In U X x -> Included U X (Add U (Subtract U X x) x).
  Proof.
    intros X x H'; red.
    intros x0 H'0; try assumption.
    elim (classic (x = x0)); intro K; auto with sets.
    elim K; auto with sets.
  Qed.

  Lemma add_soustr_1 :
    forall (X:Ensemble U) (x:U),
      In U X x -> Included U (Add U (Subtract U X x) x) X.
  Proof.
    intros X x H'; red.
    intros x0 H'0; elim H'0; auto with sets.
    intros y H'1; elim H'1; auto with sets.
    intros t H'1; try assumption.
    rewrite <- (Singleton_inv U x t); auto with sets.
  Qed.

  Lemma add_soustr_xy :
    forall (X:Ensemble U) (x y:U),
      x <> y -> Subtract U (Add U X x) y = Add U (Subtract U X y) x.
  Proof.
    intros X x y H'; apply Extensionality_Ensembles.
    split; red.
    intros x0 H'0; elim H'0; auto with sets.
    intro H'1; elim H'1.
    intros u H'2 H'3; try assumption.
    apply Add_intro1.
    apply Subtract_intro; auto with sets.
    intros t H'2 H'3; try assumption.
    elim (Singleton_inv U x t); auto with sets.
    intros u H'2; try assumption.
    elim (Add_inv U (Subtract U X y) x u); auto with sets.
    intro H'0; elim H'0; auto with sets.
    intro H'0; rewrite <- H'0; auto with sets.
  Qed.

  Lemma incl_st_add_soustr :
    forall (X Y:Ensemble U) (x:U),
      ~ In U X x ->
      Strict_Included U (Add U X x) Y -> Strict_Included U X (Subtract U Y x).
  Proof.
    intros X Y x H' H'0; apply sincl_add_x with (x := x); auto using add_soustr_1 with sets.
    split.
    elim H'0.
    intros H'1 H'2.
    generalize (Inclusion_is_transitive U).
    intro H'4; red in H'4.
    apply H'4 with (y := Y); auto using add_soustr_2 with sets.
    red in H'0.
    elim H'0; intros H'1 H'2; try exact H'1; clear H'0. (* PB *)
    red; intro H'0; apply H'2.
    rewrite H'0; auto 8 using add_soustr_xy, add_soustr_1, add_soustr_2 with sets.
  Qed.

  Lemma Sub_Add_new :
    forall (X:Ensemble U) (x:U), ~ In U X x -> X = Subtract U (Add U X x) x.
  Proof.
    auto using incl_soustr_add_l with sets.
  Qed.

  Lemma Simplify_add :
    forall (X X0:Ensemble U) (x:U),
      ~ In U X x -> ~ In U X0 x -> Add U X x = Add U X0 x -> X = X0.
  Proof.
    intros X X0 x H' H'0 H'1; try assumption.
    rewrite (Sub_Add_new X x); auto with sets.
    rewrite (Sub_Add_new X0 x); auto with sets.
    rewrite H'1; auto with sets.
  Qed.

  Lemma Included_Add :
    forall (X A:Ensemble U) (x:U),
      Included U X (Add U A x) ->
      Included U X A \/ (exists A' : _, X = Add U A' x /\ Included U A' A).
  Proof.
    intros X A x H'0; try assumption.
    elim (classic (In U X x)).
    intro H'1; right; try assumption.
    exists (Subtract U X x).
    split; auto using incl_soustr_in, add_soustr_xy, add_soustr_1, add_soustr_2 with sets.
    red in H'0.
    red.
    intros x0 H'2; try assumption.
    lapply (Subtract_inv U X x x0); auto with sets.
    intro H'3; elim H'3; intros K K'; clear H'3.
    lapply (H'0 x0); auto with sets.
    intro H'3; try assumption.
    lapply (Add_inv U A x x0); auto with sets.
    intro H'4; elim H'4;
      [ intro H'5; try exact H'5; clear H'4 | intro H'5; clear H'4 ].
    elim K'; auto with sets.
    intro H'1; left; try assumption.
    red in H'0.
    red.
    intros x0 H'2; try assumption.
    lapply (H'0 x0); auto with sets.
    intro H'3; try assumption.
    lapply (Add_inv U A x x0); auto with sets.
    intro H'4; elim H'4;
      [ intro H'5; try exact H'5; clear H'4 | intro H'5; clear H'4 ].
    absurd (In U X x0); auto with sets.
    rewrite <- H'5; auto with sets.
  Qed.

  Lemma setcover_inv :
    forall A x y:Ensemble U,
      covers (Ensemble U) (Power_set_PO U A) y x ->
      Strict_Included U x y /\
      (forall z:Ensemble U, Included U x z -> Included U z y -> x = z \/ z = y).
  Proof.
    intros A x y H'; elim H'.
    unfold Strict_Rel_of; simpl.
    intros H'0 H'1; split; [ auto with sets | idtac ].
    intros z H'2 H'3; try assumption.
    elim (classic (x = z)); auto with sets.
    intro H'4; right; try assumption.
    elim (classic (z = y)); auto with sets.
    intro H'5; try assumption.
    elim H'1.
    exists z; auto with sets.
  Qed.

  Theorem Add_covers :
    forall A a:Ensemble U,
      Included U a A ->
      forall x:U,
	In U A x ->
	~ In U a x -> covers (Ensemble U) (Power_set_PO U A) (Add U a x) a.
  Proof.
    intros A a H' x H'0 H'1; try assumption.
    apply setcover_intro; auto with sets.
    red.
    split; [ idtac | red; intro H'2; try exact H'2 ]; auto with sets.
    apply H'1.
    rewrite H'2; auto with sets.
    red; intro H'2; elim H'2; clear H'2.
    intros z H'2; elim H'2; intros H'3 H'4; try exact H'3; clear H'2.
    lapply (Strict_Included_inv U a z); auto with sets; clear H'3.
    intro H'2; elim H'2; intros H'3 H'5; elim H'5; clear H'2 H'5.
    intros x0 H'2; elim H'2.
    intros H'5 H'6; try assumption.
    generalize H'4; intro K.
    red in H'4.
    elim H'4; intros H'8 H'9; red in H'8; clear H'4.
    lapply (H'8 x0); auto with sets.
    intro H'7; try assumption.
    elim (Add_inv U a x x0); auto with sets.
    intro H'15.
    cut (Included U (Add U a x) z).
    intro H'10; try assumption.
    red in K.
    elim K; intros H'11 H'12; apply H'12; clear K; auto with sets.
    rewrite H'15.
    red.
    intros x1 H'10; elim H'10; auto with sets.
    intros x2 H'11; elim H'11; auto with sets.
  Qed.

  Theorem covers_Add :
    forall A a a':Ensemble U,
      Included U a A ->
      Included U a' A ->
      covers (Ensemble U) (Power_set_PO U A) a' a ->
      exists x : _, a' = Add U a x /\ In U A x /\ ~ In U a x.
  Proof.
    intros A a a' H' H'0 H'1; try assumption.
    elim (setcover_inv A a a'); auto with sets.
    intros H'6 H'7.
    clear H'1.
    elim (Strict_Included_inv U a a'); auto with sets.
    intros H'5 H'8; elim H'8.
    intros x H'1; elim H'1.
    intros H'2 H'3; try assumption.
    exists x.
    split; [ try assumption | idtac ].
    clear H'8 H'1.
    elim (H'7 (Add U a x)); auto with sets.
    intro H'1.
    absurd (a = Add U a x); auto with sets.
    red; intro H'8; try exact H'8.
    apply H'3.
    rewrite H'8; auto with sets.
    auto with sets.
    red.
    intros x0 H'1; elim H'1; auto with sets.
    intros x1 H'8; elim H'8; auto with sets.
    split; [ idtac | try assumption ].
    red in H'0; auto with sets.
  Qed.

  Theorem covers_is_Add :
    forall A a a':Ensemble U,
      Included U a A ->
      Included U a' A ->
      (covers (Ensemble U) (Power_set_PO U A) a' a <->
	(exists x : _, a' = Add U a x /\ In U A x /\ ~ In U a x)).
  Proof.
    intros A a a' H' H'0; split; intro K.
    apply covers_Add with (A := A); auto with sets.
    elim K.
    intros x H'1; elim H'1; intros H'2 H'3; rewrite H'2; clear H'1.
    apply Add_covers; intuition.
  Qed.

  Theorem Singleton_atomic :
    forall (x:U) (A:Ensemble U),
      In U A x ->
      covers (Ensemble U) (Power_set_PO U A) (Singleton U x) (Empty_set U).
  Proof.
    intros x A H'.
    rewrite <- (Empty_set_zero' U x).
    apply Add_covers; auto with sets.
  Qed.

  Lemma less_than_singleton :
    forall (X:Ensemble U) (x:U),
      Strict_Included U X (Singleton U x) -> X = Empty_set U.
  Proof.
    intros X x H'; try assumption.
    red in H'.
    lapply (Singleton_atomic x (Full_set U));
      [ intro H'2; try exact H'2 | apply Full_intro ].
    elim H'; intros H'0 H'1; try exact H'1; clear H'.
    elim (setcover_inv (Full_set U) (Empty_set U) (Singleton U x));
      [ intros H'6 H'7; try exact H'7 | idtac ]; auto with sets.
    elim (H'7 X); [ intro H'5; try exact H'5 | intro H'5 | idtac | idtac ];
      auto with sets.
    elim H'1; auto with sets.
  Qed.

End Sets_as_an_algebra.

Hint Resolve incl_soustr_in: sets v62.
Hint Resolve incl_soustr: sets v62.
Hint Resolve incl_soustr_add_l: sets v62.
Hint Resolve incl_soustr_add_r: sets v62.
Hint Resolve add_soustr_1 add_soustr_2: sets v62.
Hint Resolve add_soustr_xy: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Powerset_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Ensembles.
Require Export Constructive_sets.
Require Export Relations_1.
Require Export Relations_1_facts.
Require Export Partial_Order.
Require Export Cpo.
Require Export Powerset.

Section Sets_as_an_algebra.
  Variable U : Type.

  Theorem Empty_set_zero : forall X:Ensemble U, Union U (Empty_set U) X = X.
  Proof.
    auto 6 with sets.
  Qed.

  Theorem Empty_set_zero' : forall x:U, Add U (Empty_set U) x = Singleton U x.
  Proof.
    unfold Add at 1; auto using Empty_set_zero with sets.
  Qed.

  Lemma less_than_empty :
    forall X:Ensemble U, Included U X (Empty_set U) -> X = Empty_set U.
  Proof.
    auto with sets.
  Qed.

  Theorem Union_commutative : forall A B:Ensemble U, Union U A B = Union U B A.
  Proof.
    auto with sets.
  Qed.

  Theorem Union_associative :
    forall A B C:Ensemble U, Union U (Union U A B) C = Union U A (Union U B C).
  Proof.
    auto 9 with sets.
  Qed.

  Theorem Union_idempotent : forall A:Ensemble U, Union U A A = A.
  Proof.
    auto 7 with sets.
  Qed.

  Lemma Union_absorbs :
    forall A B:Ensemble U, Included U B A -> Union U A B = A.
  Proof.
    auto 7 with sets.
  Qed.

  Theorem Couple_as_union :
    forall x y:U, Union U (Singleton U x) (Singleton U y) = Couple U x y.
  Proof.
    intros x y; apply Extensionality_Ensembles; split; red.
    intros x0 H'; elim H'; (intros x1 H'0; elim H'0; auto with sets).
    intros x0 H'; elim H'; auto with sets.
  Qed.

  Theorem Triple_as_union :
    forall x y z:U,
      Union U (Union U (Singleton U x) (Singleton U y)) (Singleton U z) =
      Triple U x y z.
  Proof.
    intros x y z; apply Extensionality_Ensembles; split; red.
    intros x0 H'; elim H'.
    intros x1 H'0; elim H'0; (intros x2 H'1; elim H'1; auto with sets).
    intros x1 H'0; elim H'0; auto with sets.
    intros x0 H'; elim H'; auto with sets.
  Qed.

  Theorem Triple_as_Couple : forall x y:U, Couple U x y = Triple U x x y.
  Proof.
    intros x y.
    rewrite <- (Couple_as_union x y).
    rewrite <- (Union_idempotent (Singleton U x)).
    apply Triple_as_union.
  Qed.

  Theorem Triple_as_Couple_Singleton :
    forall x y z:U, Triple U x y z = Union U (Couple U x y) (Singleton U z).
  Proof.
    intros x y z.
    rewrite <- (Triple_as_union x y z).
    rewrite <- (Couple_as_union x y); auto with sets.
  Qed.

  Theorem Intersection_commutative :
    forall A B:Ensemble U, Intersection U A B = Intersection U B A.
  Proof.
    intros A B.
    apply Extensionality_Ensembles.
    split; red; intros x H'; elim H'; auto with sets.
  Qed.

  Theorem Distributivity :
    forall A B C:Ensemble U,
      Intersection U A (Union U B C) =
      Union U (Intersection U A B) (Intersection U A C).
  Proof.
    intros A B C.
    apply Extensionality_Ensembles.
    split; red; intros x H'.
    elim H'.
    intros x0 H'0 H'1; generalize H'0.
    elim H'1; auto with sets.
    elim H'; intros x0 H'0; elim H'0; auto with sets.
  Qed.

  Theorem Distributivity' :
    forall A B C:Ensemble U,
      Union U A (Intersection U B C) =
      Intersection U (Union U A B) (Union U A C).
  Proof.
    intros A B C.
    apply Extensionality_Ensembles.
    split; red; intros x H'.
    elim H'; auto with sets.
    intros x0 H'0; elim H'0; auto with sets.
    elim H'.
    intros x0 H'0; elim H'0; auto with sets.
    intros x1 H'1 H'2; try exact H'2.
    generalize H'1.
    elim H'2; auto with sets.
  Qed.

  Theorem Union_add :
    forall (A B:Ensemble U) (x:U), Add U (Union U A B) x = Union U A (Add U B x).
  Proof.
    unfold Add; auto using Union_associative with sets.
  Qed.

  Theorem Non_disjoint_union :
    forall (X:Ensemble U) (x:U), In U X x -> Add U X x = X.
  Proof.
    intros X x H'; unfold Add.
    apply Extensionality_Ensembles; red.
    split; red; auto with sets.
    intros x0 H'0; elim H'0; auto with sets.
    intros t H'1; elim H'1; auto with sets.
  Qed.

  Theorem Non_disjoint_union' :
    forall (X:Ensemble U) (x:U), ~ In U X x -> Subtract U X x = X.
  Proof.
    intros X x H'; unfold Subtract.
    apply Extensionality_Ensembles.
    split; red; auto with sets.
    intros x0 H'0; elim H'0; auto with sets.
    intros x0 H'0; apply Setminus_intro; auto with sets.
    red; intro H'1; elim H'1.
    lapply (Singleton_inv U x x0); auto with sets.
    intro H'4; apply H'; rewrite H'4; auto with sets.
  Qed.

  Lemma singlx : forall x y:U, In U (Add U (Empty_set U) x) y -> x = y.
  Proof.
    intro x; rewrite (Empty_set_zero' x); auto with sets.
  Qed.

  Lemma incl_add :
    forall (A B:Ensemble U) (x:U),
      Included U A B -> Included U (Add U A x) (Add U B x).
  Proof.
    intros A B x H'; red; auto with sets.
    intros x0 H'0.
    lapply (Add_inv U A x x0); auto with sets.
    intro H'1; elim H'1;
      [ intro H'2; clear H'1 | intro H'2; rewrite <- H'2; clear H'1 ];
      auto with sets.
  Qed.

  Lemma incl_add_x :
    forall (A B:Ensemble U) (x:U),
      ~ In U A x -> Included U (Add U A x) (Add U B x) -> Included U A B.
  Proof.
    unfold Included.
    intros A B x H' H'0 x0 H'1.
    lapply (H'0 x0); auto with sets.
    intro H'2; lapply (Add_inv U B x x0); auto with sets.
    intro H'3; elim H'3;
      [ intro H'4; try exact H'4; clear H'3 | intro H'4; clear H'3 ].
    absurd (In U A x0); auto with sets.
    rewrite <- H'4; auto with sets.
  Qed.

  Lemma Add_commutative :
    forall (A:Ensemble U) (x y:U), Add U (Add U A x) y = Add U (Add U A y) x.
  Proof.
    intros A x y.
    unfold Add.
    rewrite (Union_associative A (Singleton U x) (Singleton U y)).
    rewrite (Union_commutative (Singleton U x) (Singleton U y)).
    rewrite <- (Union_associative A (Singleton U y) (Singleton U x));
      auto with sets.
  Qed.

  Lemma Add_commutative' :
    forall (A:Ensemble U) (x y z:U),
      Add U (Add U (Add U A x) y) z = Add U (Add U (Add U A z) x) y.
  Proof.
    intros A x y z.
    rewrite (Add_commutative (Add U A x) y z).
    rewrite (Add_commutative A x z); auto with sets.
  Qed.

  Lemma Add_distributes :
    forall (A B:Ensemble U) (x y:U),
      Included U B A -> Add U (Add U A x) y = Union U (Add U A x) (Add U B y).
  Proof.
    intros A B x y H'; try assumption.
    rewrite <- (Union_add (Add U A x) B y).
    unfold Add at 4.
    rewrite (Union_commutative A (Singleton U x)).
    rewrite Union_associative.
    rewrite (Union_absorbs A B H').
    rewrite (Union_commutative (Singleton U x) A).
    auto with sets.
  Qed.

  Lemma setcover_intro :
    forall (U:Type) (A x y:Ensemble U),
      Strict_Included U x y ->
      ~ (exists z : _, Strict_Included U x z /\ Strict_Included U z y) ->
      covers (Ensemble U) (Power_set_PO U A) y x.
  Proof.
    intros; apply Definition_of_covers; auto with sets.
  Qed.

End Sets_as_an_algebra.

Hint Resolve Empty_set_zero Empty_set_zero' Union_associative Union_add
  singlx incl_add: sets v62.



==> anc/HoTT/coq-HoTT/theories/Sets/Relations_1.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Section Relations_1.
   Variable U : Type.

   Definition Relation := U -> U -> Prop.
   Variable R : Relation.

   Definition Reflexive : Prop := forall x:U, R x x.

   Definition Transitive : Prop := forall x y z:U, R x y -> R y z -> R x z.

   Definition Symmetric : Prop := forall x y:U, R x y -> R y x.

   Definition Antisymmetric : Prop := forall x y:U, R x y -> R y x -> x = y.

   Definition contains (R R':Relation) : Prop :=
     forall x y:U, R' x y -> R x y.

   Definition same_relation (R R':Relation) : Prop :=
     contains R R' /\ contains R' R.

   Inductive Preorder : Prop :=
       Definition_of_preorder : Reflexive -> Transitive -> Preorder.

   Inductive Order : Prop :=
       Definition_of_order :
         Reflexive -> Transitive -> Antisymmetric -> Order.

   Inductive Equivalence : Prop :=
       Definition_of_equivalence :
         Reflexive -> Transitive -> Symmetric -> Equivalence.

   Inductive PER : Prop :=
       Definition_of_PER : Symmetric -> Transitive -> PER.

End Relations_1.
Hint Unfold Reflexive Transitive Antisymmetric Symmetric contains
  same_relation: sets v62.
Hint Resolve Definition_of_preorder Definition_of_order
  Definition_of_equivalence Definition_of_PER: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Relations_1_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Relations_1.

Definition Complement (U:Type) (R:Relation U) : Relation U :=
  fun x y:U => ~ R x y.

Theorem Rsym_imp_notRsym :
 forall (U:Type) (R:Relation U),
   Symmetric U R -> Symmetric U (Complement U R).
Proof.
unfold Symmetric, Complement.
intros U R H' x y H'0; red; intro H'1; apply H'0; auto with sets.
Qed.

Theorem Equiv_from_preorder :
 forall (U:Type) (R:Relation U),
   Preorder U R -> Equivalence U (fun x y:U => R x y /\ R y x).
Proof.
intros U R H'; elim H'; intros H'0 H'1.
apply Definition_of_equivalence.
red in H'0; auto 10 with sets.
2: red; intros x y h; elim h; intros H'3 H'4; auto 10 with sets.
red in H'1; red; auto 10 with sets.
intros x y z h; elim h; intros H'3 H'4; clear h.
intro h; elim h; intros H'5 H'6; clear h.
split; apply H'1 with y; auto 10 with sets.
Qed.
Hint Resolve Equiv_from_preorder.

Theorem Equiv_from_order :
 forall (U:Type) (R:Relation U),
   Order U R -> Equivalence U (fun x y:U => R x y /\ R y x).
Proof.
intros U R H'; elim H'; auto 10 with sets.
Qed.
Hint Resolve Equiv_from_order.

Theorem contains_is_preorder :
 forall U:Type, Preorder (Relation U) (contains U).
Proof.
auto 10 with sets.
Qed.
Hint Resolve contains_is_preorder.

Theorem same_relation_is_equivalence :
 forall U:Type, Equivalence (Relation U) (same_relation U).
Proof.
unfold same_relation at 1; auto 10 with sets.
Qed.
Hint Resolve same_relation_is_equivalence.

Theorem cong_reflexive_same_relation :
 forall (U:Type) (R R':Relation U),
   same_relation U R R' -> Reflexive U R -> Reflexive U R'.
Proof.
unfold same_relation; intuition.
Qed.

Theorem cong_symmetric_same_relation :
 forall (U:Type) (R R':Relation U),
   same_relation U R R' -> Symmetric U R -> Symmetric U R'.
Proof.
  compute; intros; elim H; intros; clear H;
   apply (H3 y x (H0 x y (H2 x y H1))).
(*Intuition.*)
Qed.

Theorem cong_antisymmetric_same_relation :
 forall (U:Type) (R R':Relation U),
   same_relation U R R' -> Antisymmetric U R -> Antisymmetric U R'.
Proof.
  compute; intros; elim H; intros; clear H;
   apply (H0 x y (H3 x y H1) (H3 y x H2)).
(*Intuition.*)
Qed.

Theorem cong_transitive_same_relation :
 forall (U:Type) (R R':Relation U),
   same_relation U R R' -> Transitive U R -> Transitive U R'.
Proof.
intros U R R' H' H'0; red.
elim H'.
intros H'1 H'2 x y z H'3 H'4; apply H'2.
apply H'0 with y; auto with sets.
Qed.


==> anc/HoTT/coq-HoTT/theories/Sets/Relations_2.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Relations_1.

Section Relations_2.
Variable U : Type.
Variable R : Relation U.

Inductive Rstar (x:U) : U -> Prop :=
  | Rstar_0 : Rstar x x
  | Rstar_n : forall y z:U, R x y -> Rstar y z -> Rstar x z.

Inductive Rstar1 (x:U) : U -> Prop :=
  | Rstar1_0 : Rstar1 x x
  | Rstar1_1 : forall y:U, R x y -> Rstar1 x y
  | Rstar1_n : forall y z:U, Rstar1 x y -> Rstar1 y z -> Rstar1 x z.

Inductive Rplus (x:U) : U -> Prop :=
  | Rplus_0 : forall y:U, R x y -> Rplus x y
  | Rplus_n : forall y z:U, R x y -> Rplus y z -> Rplus x z.

Definition Strongly_confluent : Prop :=
  forall x a b:U, R x a -> R x b -> ex (fun z:U => R a z /\ R b z).

End Relations_2.

Hint Resolve Rstar_0: sets v62.
Hint Resolve Rstar1_0: sets v62.
Hint Resolve Rstar1_1: sets v62.
Hint Resolve Rplus_0: sets v62.


==> anc/HoTT/coq-HoTT/theories/Sets/Relations_2_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Relations_1.
Require Export Relations_1_facts.
Require Export Relations_2.

Theorem Rstar_reflexive :
 forall (U:Type) (R:Relation U), Reflexive U (Rstar U R).
Proof.
auto with sets.
Qed.

Theorem Rplus_contains_R :
 forall (U:Type) (R:Relation U), contains U (Rplus U R) R.
Proof.
auto with sets.
Qed.

Theorem Rstar_contains_R :
 forall (U:Type) (R:Relation U), contains U (Rstar U R) R.
Proof.
intros U R; red; intros x y H'; apply Rstar_n with y; auto with sets.
Qed.

Theorem Rstar_contains_Rplus :
 forall (U:Type) (R:Relation U), contains U (Rstar U R) (Rplus U R).
Proof.
intros U R; red.
intros x y H'; elim H'.
generalize Rstar_contains_R; intro T; red in T; auto with sets.
intros x0 y0 z H'0 H'1 H'2; apply Rstar_n with y0; auto with sets.
Qed.

Theorem Rstar_transitive :
 forall (U:Type) (R:Relation U), Transitive U (Rstar U R).
Proof.
intros U R; red.
intros x y z H'; elim H'; auto with sets.
intros x0 y0 z0 H'0 H'1 H'2 H'3; apply Rstar_n with y0; auto with sets.
Qed.

Theorem Rstar_cases :
 forall (U:Type) (R:Relation U) (x y:U),
   Rstar U R x y -> x = y \/ (exists u : _, R x u /\ Rstar U R u y).
Proof.
intros U R x y H'; elim H'; auto with sets.
intros x0 y0 z H'0 H'1 H'2; right; exists y0; auto with sets.
Qed.

Theorem Rstar_equiv_Rstar1 :
 forall (U:Type) (R:Relation U), same_relation U (Rstar U R) (Rstar1 U R).
Proof.
generalize Rstar_contains_R; intro T; red in T.
intros U R; unfold same_relation, contains.
split; intros x y H'; elim H'; auto with sets.
generalize Rstar_transitive; intro T1; red in T1.
intros x0 y0 z H'0 H'1 H'2 H'3; apply T1 with y0; auto with sets.
intros x0 y0 z H'0 H'1 H'2; apply Rstar1_n with y0; auto with sets.
Qed.

Theorem Rsym_imp_Rstarsym :
 forall (U:Type) (R:Relation U), Symmetric U R -> Symmetric U (Rstar U R).
Proof.
intros U R H'; red.
intros x y H'0; elim H'0; auto with sets.
intros x0 y0 z H'1 H'2 H'3.
generalize Rstar_transitive; intro T1; red in T1.
apply T1 with y0; auto with sets.
apply Rstar_n with x0; auto with sets.
Qed.

Theorem Sstar_contains_Rstar :
 forall (U:Type) (R S:Relation U),
   contains U (Rstar U S) R -> contains U (Rstar U S) (Rstar U R).
Proof.
unfold contains.
intros U R S H' x y H'0; elim H'0; auto with sets.
generalize Rstar_transitive; intro T1; red in T1.
intros x0 y0 z H'1 H'2 H'3; apply T1 with y0; auto with sets.
Qed.

Theorem star_monotone :
 forall (U:Type) (R S:Relation U),
   contains U S R -> contains U (Rstar U S) (Rstar U R).
Proof.
intros U R S H'.
apply Sstar_contains_Rstar; auto with sets.
generalize (Rstar_contains_R U S); auto with sets.
Qed.

Theorem RstarRplus_RRstar :
 forall (U:Type) (R:Relation U) (x y z:U),
   Rstar U R x y -> Rplus U R y z ->  exists u : _, R x u /\ Rstar U R u z.
Proof.
generalize Rstar_contains_Rplus; intro T; red in T.
generalize Rstar_transitive; intro T1; red in T1.
intros U R x y z H'; elim H'.
intros x0 H'0; elim H'0.
intros x1 y0 H'1; exists y0; auto with sets.
intros x1 y0 z0 H'1 H'2 H'3; exists y0; auto with sets.
intros x0 y0 z0 H'0 H'1 H'2 H'3; exists y0.
split; [ try assumption | idtac ].
apply T1 with z0; auto with sets.
Qed.

Theorem Lemma1 :
 forall (U:Type) (R:Relation U),
   Strongly_confluent U R ->
   forall x b:U,
     Rstar U R x b ->
     forall a:U, R x a ->  exists z : _, Rstar U R a z /\ R b z.
Proof.
intros U R H' x b H'0; elim H'0.
intros x0 a H'1; exists a; auto with sets.
intros x0 y z H'1 H'2 H'3 a H'4.
red in H'.
specialize H' with (x := x0) (a := a) (b := y); lapply H';
 [ intro H'8; lapply H'8;
    [ intro H'9; try exact H'9; clear H'8 H' | clear H'8 H' ]
 | clear H' ]; auto with sets.
elim H'9.
intros t H'5; elim H'5; intros H'6 H'7; try exact H'6; clear H'5.
elim (H'3 t); auto with sets.
intros z1 H'5; elim H'5; intros H'8 H'10; try exact H'8; clear H'5.
exists z1; split; [ idtac | assumption ].
apply Rstar_n with t; auto with sets.
Qed.


==> anc/HoTT/coq-HoTT/theories/Sets/Relations_3.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Relations_1.
Require Export Relations_2.

Section Relations_3.
   Variable U : Type.
   Variable R : Relation U.

   Definition coherent (x y:U) : Prop :=
      exists z : _, Rstar U R x z /\ Rstar U R y z.

   Definition locally_confluent (x:U) : Prop :=
     forall y z:U, R x y -> R x z -> coherent y z.

   Definition Locally_confluent : Prop := forall x:U, locally_confluent x.

   Definition confluent (x:U) : Prop :=
     forall y z:U, Rstar U R x y -> Rstar U R x z -> coherent y z.

   Definition Confluent : Prop := forall x:U, confluent x.

   Inductive noetherian (x: U) : Prop :=
       definition_of_noetherian :
         (forall y:U, R x y -> noetherian y) -> noetherian x.

   Definition Noetherian : Prop := forall x:U, noetherian x.

End Relations_3.
Hint Unfold coherent: sets v62.
Hint Unfold locally_confluent: sets v62.
Hint Unfold confluent: sets v62.
Hint Unfold Confluent: sets v62.
Hint Resolve definition_of_noetherian: sets v62.
Hint Unfold Noetherian: sets v62.



==> anc/HoTT/coq-HoTT/theories/Sets/Relations_3_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)
(****************************************************************************)
(*                                                                          *)
(*                         Naive Set Theory in Coq                          *)
(*                                                                          *)
(*                     INRIA                        INRIA                   *)
(*              Rocquencourt                        Sophia-Antipolis        *)
(*                                                                          *)
(*                                 Coq V6.1                                 *)
(*									    *)
(*			         Gilles Kahn 				    *)
(*				 Gerard Huet				    *)
(*									    *)
(*									    *)
(*                                                                          *)
(* Acknowledgments: This work was started in July 1993 by F. Prost. Thanks  *)
(* to the Newton Institute for providing an exceptional work environment    *)
(* in Summer 1995. Several developments by E. Ledinot were an inspiration.  *)
(****************************************************************************)

Require Export Relations_1.
Require Export Relations_1_facts.
Require Export Relations_2.
Require Export Relations_2_facts.
Require Export Relations_3.

Theorem Rstar_imp_coherent :
 forall (U:Type) (R:Relation U) (x y:U), Rstar U R x y -> coherent U R x y.
Proof.
intros U R x y H'; red.
exists y; auto with sets.
Qed.
Hint Resolve Rstar_imp_coherent.

Theorem coherent_symmetric :
 forall (U:Type) (R:Relation U), Symmetric U (coherent U R).
Proof.
unfold coherent at 1.
intros U R; red.
intros x y H'; elim H'.
intros z H'0; exists z; tauto.
Qed.

Theorem Strong_confluence :
 forall (U:Type) (R:Relation U), Strongly_confluent U R -> Confluent U R.
Proof.
intros U R H'; red.
intro x; red; intros a b H'0.
unfold coherent at 1.
generalize b; clear b.
elim H'0; clear H'0.
intros x0 b H'1; exists b; auto with sets.
intros x0 y z H'1 H'2 H'3 b H'4.
generalize (Lemma1 U R); intro h; lapply h;
 [ intro H'0; generalize (H'0 x0 b); intro h0; lapply h0;
    [ intro H'5; generalize (H'5 y); intro h1; lapply h1;
       [ intro h2; elim h2; intros z0 h3; elim h3; intros H'6 H'7;
          clear h h0 h1 h2 h3
       | clear h h0 h1 ]
    | clear h h0 ]
 | clear h ]; auto with sets.
generalize (H'3 z0); intro h; lapply h;
 [ intro h0; elim h0; intros z1 h1; elim h1; intros H'8 H'9; clear h h0 h1
 | clear h ]; auto with sets.
exists z1; split; auto with sets.
apply Rstar_n with z0; auto with sets.
Qed.

Theorem Strong_confluence_direct :
 forall (U:Type) (R:Relation U), Strongly_confluent U R -> Confluent U R.
Proof.
intros U R H'; red.
intro x; red; intros a b H'0.
unfold coherent at 1.
generalize b; clear b.
elim H'0; clear H'0.
intros x0 b H'1; exists b; auto with sets.
intros x0 y z H'1 H'2 H'3 b H'4.
cut (ex (fun t:U => Rstar U R y t /\ R b t)).
intro h; elim h; intros t h0; elim h0; intros H'0 H'5; clear h h0.
generalize (H'3 t); intro h; lapply h;
 [ intro h0; elim h0; intros z0 h1; elim h1; intros H'6 H'7; clear h h0 h1
 | clear h ]; auto with sets.
exists z0; split; [ assumption | idtac ].
apply Rstar_n with t; auto with sets.
generalize H'1; generalize y; clear H'1.
elim H'4.
intros x1 y0 H'0; exists y0; auto with sets.
intros x1 y0 z0 H'0 H'1 H'5 y1 H'6.
red in H'.
generalize (H' x1 y0 y1); intro h; lapply h;
 [ intro H'7; lapply H'7;
    [ intro h0; elim h0; intros z1 h1; elim h1; intros H'8 H'9;
       clear h H'7 h0 h1
    | clear h ]
 | clear h ]; auto with sets.
generalize (H'5 z1); intro h; lapply h;
 [ intro h0; elim h0; intros t h1; elim h1; intros H'7 H'10; clear h h0 h1
 | clear h ]; auto with sets.
exists t; split; auto with sets.
apply Rstar_n with z1; auto with sets.
Qed.

Theorem Noetherian_contains_Noetherian :
 forall (U:Type) (R R':Relation U),
   Noetherian U R -> contains U R R' -> Noetherian U R'.
Proof.
unfold Noetherian at 2.
intros U R R' H' H'0 x.
elim (H' x); auto with sets.
Qed.

Theorem Newman :
 forall (U:Type) (R:Relation U),
   Noetherian U R -> Locally_confluent U R -> Confluent U R.
Proof.
intros U R H' H'0; red; intro x.
elim (H' x); unfold confluent.
intros x0 H'1 H'2 y z H'3 H'4.
generalize (Rstar_cases U R x0 y); intro h; lapply h;
 [ intro h0; elim h0;
    [ clear h h0; intro h1
    | intro h1; elim h1; intros u h2; elim h2; intros H'5 H'6;
       clear h h0 h1 h2 ]
 | clear h ]; auto with sets.
elim h1; auto with sets.
generalize (Rstar_cases U R x0 z); intro h; lapply h;
 [ intro h0; elim h0;
    [ clear h h0; intro h1
    | intro h1; elim h1; intros v h2; elim h2; intros H'7 H'8;
       clear h h0 h1 h2 ]
 | clear h ]; auto with sets.
elim h1; generalize coherent_symmetric; intro t; red in t; auto with sets.
unfold Locally_confluent, locally_confluent, coherent in H'0.
generalize (H'0 x0 u v); intro h; lapply h;
 [ intro H'9; lapply H'9;
    [ intro h0; elim h0; intros t h1; elim h1; intros H'10 H'11;
       clear h H'9 h0 h1
    | clear h ]
 | clear h ]; auto with sets.
clear H'0.
unfold coherent at 1 in H'2.
generalize (H'2 u); intro h; lapply h;
 [ intro H'0; generalize (H'0 y t); intro h0; lapply h0;
    [ intro H'9; lapply H'9;
       [ intro h1; elim h1; intros y1 h2; elim h2; intros H'12 H'13;
          clear h h0 H'9 h1 h2
       | clear h h0 ]
    | clear h h0 ]
 | clear h ]; auto with sets.
generalize Rstar_transitive; intro T; red in T.
generalize (H'2 v); intro h; lapply h;
 [ intro H'9; generalize (H'9 y1 z); intro h0; lapply h0;
    [ intro H'14; lapply H'14;
       [ intro h1; elim h1; intros z1 h2; elim h2; intros H'15 H'16;
          clear h h0 H'14 h1 h2
       | clear h h0 ]
    | clear h h0 ]
 | clear h ]; auto with sets.
red; (exists z1; split); auto with sets.
apply T with y1; auto with sets.
apply T with t; auto with sets.
Qed.


==> anc/HoTT/coq-HoTT/theories/Sets/Uniset.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Sets as characteristic functions *)

(* G. Huet 1-9-95 *)
(* Updated Papageno 12/98 *)

Require Import Bool.

Set Implicit Arguments.

Section defs.

Variable A : Set.
Variable eqA : A -> A -> Prop.
Hypothesis eqA_dec : forall x y:A, {eqA x y} + {~ eqA x y}.

Inductive uniset : Set :=
    Charac : (A -> bool) -> uniset.

Definition charac (s:uniset) (a:A) : bool := let (f) := s in f a.

Definition Emptyset := Charac (fun a:A => false).

Definition Fullset := Charac (fun a:A => true).

Definition Singleton (a:A) :=
  Charac
    (fun a':A =>
       match eqA_dec a a' with
       | left h => true
       | right h => false
       end).

Definition In (s:uniset) (a:A) : Prop := charac s a = true.
Hint Unfold In.

(** uniset inclusion *)
Definition incl (s1 s2:uniset) := forall a:A, leb (charac s1 a) (charac s2 a).
Hint Unfold incl.

(** uniset equality *)
Definition seq (s1 s2:uniset) := forall a:A, charac s1 a = charac s2 a.
Hint Unfold seq.

Lemma leb_refl : forall b:bool, leb b b.
Proof.
destruct b; simpl; auto.
Qed.
Hint Resolve leb_refl.

Lemma incl_left : forall s1 s2:uniset, seq s1 s2 -> incl s1 s2.
Proof.
unfold incl; intros s1 s2 E a; elim (E a); auto.
Qed.

Lemma incl_right : forall s1 s2:uniset, seq s1 s2 -> incl s2 s1.
Proof.
unfold incl; intros s1 s2 E a; elim (E a); auto.
Qed.

Lemma seq_refl : forall x:uniset, seq x x.
Proof.
destruct x; unfold seq; auto.
Qed.
Hint Resolve seq_refl.

Lemma seq_trans : forall x y z:uniset, seq x y -> seq y z -> seq x z.
Proof.
unfold seq.
destruct x; destruct y; destruct z; simpl; intros.
rewrite H; auto.
Qed.

Lemma seq_sym : forall x y:uniset, seq x y -> seq y x.
Proof.
unfold seq.
destruct x; destruct y; simpl; auto.
Qed.

(** uniset union *)
Definition union (m1 m2:uniset) :=
  Charac (fun a:A => orb (charac m1 a) (charac m2 a)).

Lemma union_empty_left : forall x:uniset, seq x (union Emptyset x).
Proof.
unfold seq; unfold union; simpl; auto.
Qed.
Hint Resolve union_empty_left.

Lemma union_empty_right : forall x:uniset, seq x (union x Emptyset).
Proof.
unfold seq; unfold union; simpl.
intros x a; rewrite (orb_b_false (charac x a)); auto.
Qed.
Hint Resolve union_empty_right.

Lemma union_comm : forall x y:uniset, seq (union x y) (union y x).
Proof.
unfold seq; unfold charac; unfold union.
destruct x; destruct y; auto with bool.
Qed.
Hint Resolve union_comm.

Lemma union_ass :
 forall x y z:uniset, seq (union (union x y) z) (union x (union y z)).
Proof.
unfold seq; unfold union; unfold charac.
destruct x; destruct y; destruct z; auto with bool.
Qed.
Hint Resolve union_ass.

Lemma seq_left : forall x y z:uniset, seq x y -> seq (union x z) (union y z).
Proof.
unfold seq; unfold union; unfold charac.
destruct x; destruct y; destruct z.
intros; elim H; auto.
Qed.
Hint Resolve seq_left.

Lemma seq_right : forall x y z:uniset, seq x y -> seq (union z x) (union z y).
Proof.
unfold seq; unfold union; unfold charac.
destruct x; destruct y; destruct z.
intros; elim H; auto.
Qed.
Hint Resolve seq_right.


(** All the proofs that follow duplicate [Multiset_of_A] *)

(** Here we should make uniset an abstract datatype, by hiding [Charac],
    [union], [charac]; all further properties are proved abstractly *)

Require Import Permut.

Lemma union_rotate :
 forall x y z:uniset, seq (union x (union y z)) (union z (union x y)).
Proof.
intros; apply (op_rotate uniset union seq); auto.
exact seq_trans.
Qed.

Lemma seq_congr :
 forall x y z t:uniset, seq x y -> seq z t -> seq (union x z) (union y t).
Proof.
intros; apply (cong_congr uniset union seq); auto.
exact seq_trans.
Qed.

Lemma union_perm_left :
 forall x y z:uniset, seq (union x (union y z)) (union y (union x z)).
Proof.
intros; apply (perm_left uniset union seq); auto.
exact seq_trans.
Qed.

Lemma uniset_twist1 :
 forall x y z t:uniset,
   seq (union x (union (union y z) t)) (union (union y (union x t)) z).
Proof.
intros; apply (twist uniset union seq); auto.
exact seq_trans.
Qed.

Lemma uniset_twist2 :
 forall x y z t:uniset,
   seq (union x (union (union y z) t)) (union (union y (union x z)) t).
Proof.
intros; apply seq_trans with (union (union x (union y z)) t).
apply seq_sym; apply union_ass.
apply seq_left; apply union_perm_left.
Qed.

(** specific for treesort *)

Lemma treesort_twist1 :
 forall x y z t u:uniset,
   seq u (union y z) ->
   seq (union x (union u t)) (union (union y (union x t)) z).
Proof.
intros; apply seq_trans with (union x (union (union y z) t)).
apply seq_right; apply seq_left; trivial.
apply uniset_twist1.
Qed.

Lemma treesort_twist2 :
 forall x y z t u:uniset,
   seq u (union y z) ->
   seq (union x (union u t)) (union (union y (union x z)) t).
Proof.
intros; apply seq_trans with (union x (union (union y z) t)).
apply seq_right; apply seq_left; trivial.
apply uniset_twist2.
Qed.


(*i theory of minter to do similarly
Require Min.
(* uniset intersection *)
Definition minter := [m1,m2:uniset]
    (Charac [a:A](andb (charac m1 a)(charac m2 a))).
i*)

End defs.

Unset Implicit Arguments.


==> anc/HoTT/coq-HoTT/theories/Sets/intro.tex <==
\section{Sets}\label{Sets}

This is a library on sets defined by their characteristic predicate.
It contains the following modules:

\begin{itemize}
\item {\tt Ensembles.v}
\item {\tt Constructive\_sets.v}, {\tt Classical\_sets.v}
\item {\tt Relations\_1.v}, {\tt Relations\_2.v}, 
 {\tt Relations\_3.v}, {\tt Relations\_1\_facts.v},  \\
 {\tt Relations\_2\_facts.v}, {\tt Relations\_3\_facts.v}
\item {\tt Partial\_Order.v}, {\tt Cpo.v}
\item {\tt Powerset.v}, {\tt Powerset\_facts.v}, 
 {\tt Powerset\_Classical\_facts.v}
\item {\tt Finite\_sets.v}, {\tt Finite\_sets\_facts.v}
\item {\tt Image.v}
\item {\tt Infinite\_sets.v}
\item {\tt Integers.v}
\end{itemize}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/HoTT/coq-HoTT/theories/Sets/vo.itarget <==
Classical_sets.vo
Constructive_sets.vo
Cpo.vo
Ensembles.vo
Finite_sets_facts.vo
Finite_sets.vo
Image.vo
Infinite_sets.vo
Integers.vo
Multiset.vo
Partial_Order.vo
Permut.vo
Powerset_Classical_facts.vo
Powerset_facts.vo
Powerset.vo
Relations_1_facts.vo
Relations_1.vo
Relations_2_facts.vo
Relations_2.vo
Relations_3_facts.vo
Relations_3.vo
Uniset.vo


==> anc/HoTT/coq-HoTT/theories/Sorting/Heap.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file is deprecated, for a tree on list, use [Mergesort.v]. *)

(** A development of Treesort on Heap trees. It has an average
    complexity of O(n.log n) but of O(n²) in the worst case (e.g. if
    the list is already sorted) *)

(* G. Huet 1-9-95 uses Multiset *)

Require Import List Multiset PermutSetoid Relations Sorting.

Section defs.

  (** * Trees and heap trees *)

  (** ** Definition of trees over an ordered set *)

  Variable A : Type.
  Variable leA : relation A.
  Variable eqA : relation A.

  Let gtA (x y:A) := ~ leA x y.

  Hypothesis leA_dec : forall x y:A, {leA x y} + {leA y x}.
  Hypothesis eqA_dec : forall x y:A, {eqA x y} + {~ eqA x y}.
  Hypothesis leA_refl : forall x y:A, eqA x y -> leA x y.
  Hypothesis leA_trans : forall x y z:A, leA x y -> leA y z -> leA x z.
  Hypothesis leA_antisym : forall x y:A, leA x y -> leA y x -> eqA x y.

  Hint Resolve leA_refl.
  Hint Immediate eqA_dec leA_dec leA_antisym.

  Let emptyBag := EmptyBag A.
  Let singletonBag := SingletonBag _ eqA_dec.

  Inductive Tree :=
    | Tree_Leaf : Tree
    | Tree_Node : A -> Tree -> Tree -> Tree.

  (** [a] is lower than a Tree [T] if [T] is a Leaf
      or [T] is a Node holding [b>a] *)

  Definition leA_Tree (a:A) (t:Tree) :=
    match t with
      | Tree_Leaf => True
      | Tree_Node b T1 T2 => leA a b
    end.

  Lemma leA_Tree_Leaf : forall a:A, leA_Tree a Tree_Leaf.
  Proof.
    simpl; auto with datatypes.
  Qed.

  Lemma leA_Tree_Node :
    forall (a b:A) (G D:Tree), leA a b -> leA_Tree a (Tree_Node b G D).
  Proof.
    simpl; auto with datatypes.
  Qed.


  (** ** The heap property *)

  Inductive is_heap : Tree -> Prop :=
    | nil_is_heap : is_heap Tree_Leaf
    | node_is_heap :
      forall (a:A) (T1 T2:Tree),
        leA_Tree a T1 ->
        leA_Tree a T2 ->
        is_heap T1 -> is_heap T2 -> is_heap (Tree_Node a T1 T2).

  Lemma invert_heap :
    forall (a:A) (T1 T2:Tree),
      is_heap (Tree_Node a T1 T2) ->
      leA_Tree a T1 /\ leA_Tree a T2 /\ is_heap T1 /\ is_heap T2.
  Proof.
    intros; inversion H; auto with datatypes.
  Qed.

  (* This lemma ought to be generated automatically by the Inversion tools *)
  Lemma is_heap_rect :
    forall P:Tree -> Type,
      P Tree_Leaf ->
      (forall (a:A) (T1 T2:Tree),
	leA_Tree a T1 ->
	leA_Tree a T2 ->
	is_heap T1 -> P T1 -> is_heap T2 -> P T2 -> P (Tree_Node a T1 T2)) ->
      forall T:Tree, is_heap T -> P T.
  Proof.
    simple induction T; auto with datatypes.
    intros a G PG D PD PN.
    elim (invert_heap a G D); auto with datatypes.
    intros H1 H2; elim H2; intros H3 H4; elim H4; intros.
    apply X0; auto with datatypes.
  Qed.

  (* This lemma ought to be generated automatically by the Inversion tools *)
  Lemma is_heap_rec :
    forall P:Tree -> Set,
      P Tree_Leaf ->
      (forall (a:A) (T1 T2:Tree),
	leA_Tree a T1 ->
	leA_Tree a T2 ->
	is_heap T1 -> P T1 -> is_heap T2 -> P T2 -> P (Tree_Node a T1 T2)) ->
      forall T:Tree, is_heap T -> P T.
  Proof.
    simple induction T; auto with datatypes.
    intros a G PG D PD PN.
    elim (invert_heap a G D); auto with datatypes.
    intros H1 H2; elim H2; intros H3 H4; elim H4; intros.
    apply X; auto with datatypes.
  Qed.

  Lemma low_trans :
    forall (T:Tree) (a b:A), leA a b -> leA_Tree b T -> leA_Tree a T.
  Proof.
    simple induction T; auto with datatypes.
    intros; simpl; apply leA_trans with b; auto with datatypes.
  Qed.

  (** ** Merging two sorted lists *)

  Inductive merge_lem (l1 l2:list A) : Type :=
    merge_exist :
    forall l:list A,
      Sorted leA l ->
      meq (list_contents _ eqA_dec l)
      (munion (list_contents _ eqA_dec l1) (list_contents _ eqA_dec l2)) ->
      (forall a, HdRel leA a l1 -> HdRel leA a l2 -> HdRel leA a l) ->
      merge_lem l1 l2.
  Require Import Morphisms.
  
  Instance: Equivalence (@meq A).
  Proof. constructor; auto with datatypes. red. apply meq_trans. Defined.

  Instance: Proper (@meq A ++> @meq _ ++> @meq _) (@munion A).
  Proof. intros x y H x' y' H'. now apply meq_congr. Qed.
  
  Lemma merge :
    forall l1:list A, Sorted leA l1 ->
    forall l2:list A, Sorted leA l2 -> merge_lem l1 l2.
  Proof.
    fix 1; intros; destruct l1.
    apply merge_exist with l2; auto with datatypes.
    rename l1 into l.
    revert l2 H0. fix 1. intros.
    destruct l2 as [|a0 l0]. 
    apply merge_exist with (a :: l); simpl; auto with datatypes. 
    elim (leA_dec a a0); intros.

    (* 1 (leA a a0) *)
    apply Sorted_inv in H. destruct H.
    destruct (merge l H (a0 :: l0) H0).
    apply merge_exist with (a :: l1). clear merge merge0.
      auto using cons_sort, cons_leA with datatypes.
    simpl. rewrite m. now rewrite munion_ass. 
    intros. apply cons_leA. 
    apply (@HdRel_inv _ leA) with l; trivial with datatypes.

    (* 2 (leA a0 a) *)
    apply Sorted_inv in H0. destruct H0.
    destruct (merge0 l0 H0). clear merge merge0.  
    apply merge_exist with (a0 :: l1); 
      auto using cons_sort, cons_leA with datatypes.
    simpl; rewrite m. simpl. setoid_rewrite munion_ass at 1. rewrite munion_comm.
    repeat rewrite munion_ass. setoid_rewrite munion_comm at 3. reflexivity.
    intros. apply cons_leA. 
    apply (@HdRel_inv _ leA) with l0; trivial with datatypes.
  Qed.

  (** ** From trees to multisets *)

  (** contents of a tree as a multiset *)

  (** Nota Bene : In what follows the definition of SingletonBag
      in not used. Actually, we could just take as postulate:
      [Parameter SingletonBag : A->multiset].  *)

  Fixpoint contents (t:Tree) : multiset A :=
    match t with
      | Tree_Leaf => emptyBag
      | Tree_Node a t1 t2 =>
	munion (contents t1) (munion (contents t2) (singletonBag a))
    end.


  (** equivalence of two trees is equality of corresponding multisets *)
  Definition equiv_Tree (t1 t2:Tree) := meq (contents t1) (contents t2).



  (** * From lists to sorted lists *)

  (** ** Specification of heap insertion *)

  Inductive insert_spec (a:A) (T:Tree) : Type :=
    insert_exist :
    forall T1:Tree,
      is_heap T1 ->
      meq (contents T1) (munion (contents T) (singletonBag a)) ->
      (forall b:A, leA b a -> leA_Tree b T -> leA_Tree b T1) ->
      insert_spec a T.


  Lemma insert : forall T:Tree, is_heap T -> forall a:A, insert_spec a T.
  Proof.
    simple induction 1; intros.
    apply insert_exist with (Tree_Node a Tree_Leaf Tree_Leaf);
      auto using node_is_heap, nil_is_heap, leA_Tree_Leaf with datatypes.
    simpl; unfold meq, munion; auto using node_is_heap with datatypes.
    elim (leA_dec a a0); intros.
    elim (X a0); intros.
    apply insert_exist with (Tree_Node a T2 T0);
      auto using node_is_heap, nil_is_heap, leA_Tree_Leaf with datatypes.
    simpl; apply treesort_twist1; trivial with datatypes.
    elim (X a); intros T3 HeapT3 ConT3 LeA.
    apply insert_exist with (Tree_Node a0 T2 T3);
      auto using node_is_heap, nil_is_heap, leA_Tree_Leaf with datatypes.
    apply node_is_heap; auto using node_is_heap, nil_is_heap, leA_Tree_Leaf with datatypes.
    apply low_trans with a; auto with datatypes.
    apply LeA; auto with datatypes.
    apply low_trans with a; auto with datatypes.
    simpl; apply treesort_twist2; trivial with datatypes.
  Qed.


  (** ** Building a heap from a list *)

  Inductive build_heap (l:list A) : Type :=
    heap_exist :
    forall T:Tree,
      is_heap T ->
      meq (list_contents _ eqA_dec l) (contents T) -> build_heap l.

  Lemma list_to_heap : forall l:list A, build_heap l.
  Proof.
    simple induction l.
    apply (heap_exist nil Tree_Leaf); auto with datatypes.
    simpl; unfold meq; exact nil_is_heap.
    simple induction 1.
    intros T i m; elim (insert T i a).
    intros; apply heap_exist with T1; simpl; auto with datatypes.
    apply meq_trans with (munion (contents T) (singletonBag a)).
    apply meq_trans with (munion (singletonBag a) (contents T)).
    apply meq_right; trivial with datatypes.
    apply munion_comm.
    apply meq_sym; trivial with datatypes.
  Qed.


  (** ** Building the sorted list *)

  Inductive flat_spec (T:Tree) : Type :=
    flat_exist :
    forall l:list A,
      Sorted leA l ->
      (forall a:A, leA_Tree a T -> HdRel leA a l) ->
      meq (contents T) (list_contents _ eqA_dec l) -> flat_spec T.

  Lemma heap_to_list : forall T:Tree, is_heap T -> flat_spec T.
  Proof.
    intros T h; elim h; intros.
    apply flat_exist with (nil (A:=A)); auto with datatypes.
    elim X; intros l1 s1 i1 m1; elim X0; intros l2 s2 i2 m2.
    elim (merge _ s1 _ s2); intros.
    apply flat_exist with (a :: l); simpl; auto with datatypes.
    apply meq_trans with
      (munion (list_contents _ eqA_dec l1)
	(munion (list_contents _ eqA_dec l2) (singletonBag a))).
    apply meq_congr; auto with datatypes.
    apply meq_trans with
      (munion (singletonBag a)
	(munion (list_contents _ eqA_dec l1) (list_contents _ eqA_dec l2))).
    apply munion_rotate.
    apply meq_right; apply meq_sym; trivial with datatypes.
  Qed.


  (** * Specification of treesort *)

  Theorem treesort :
    forall l:list A,
    {m : list A | Sorted leA m & permutation _ eqA_dec l m}.
  Proof.
    intro l; unfold permutation.
    elim (list_to_heap l).
    intros.
    elim (heap_to_list T); auto with datatypes.
    intros.
    exists l0; auto with datatypes.
    apply meq_trans with (contents T); trivial with datatypes.
  Qed.

End defs.


==> anc/HoTT/coq-HoTT/theories/Sorting/Mergesort.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** A modular implementation of mergesort (the complexity is O(n.log n) in
   the length of the list) *)

(* Initial author: Hugo Herbelin, Oct 2009 *)

Require Import List Setoid Permutation Sorted Orders.

(** Notations and conventions *)

Local Notation "[ ]" := nil.
Local Notation "[ a ; .. ; b ]" := (a :: .. (b :: []) ..).

Open Scope bool_scope.

Local Coercion is_true : bool >-> Sortclass.

(** The main module defining [mergesort] on a given boolean
    order [<=?]. We require minimal hypotheses : this boolean
    order should only be total: [forall x y, (x<=?y) \/ (y<=?x)].
    Transitivity is not mandatory, but without it one can
    only prove [LocallySorted] and not [StronglySorted].
*)

Module Sort (Import X:Orders.TotalLeBool').

Fixpoint merge l1 l2 :=
  let fix merge_aux l2 :=
  match l1, l2 with
  | [], _ => l2
  | _, [] => l1
  | a1::l1', a2::l2' =>
      if a1 <=? a2 then a1 :: merge l1' l2 else a2 :: merge_aux l2'
  end
  in merge_aux l2.

(** We implement mergesort using an explicit stack of pending mergings.
    Pending merging are represented like a binary number where digits are
    either None (denoting 0) or Some list to merge (denoting 1). The n-th
    digit represents the pending list to be merged at level n, if any.
    Merging a list to a stack is like adding 1 to the binary number
    represented by the stack but the carry is propagated by merging the
    lists. In practice, when used in mergesort, the n-th digit, if non 0,
    carries a list of length 2^n. For instance, adding singleton list
    [3] to the stack Some [4]::Some [2;6]::None::Some [1;3;5;5]
    reduces to propagate the carry [3;4] (resulting of the merge of [3]
    and [4]) to the list Some [2;6]::None::Some [1;3;5;5], which reduces
    to propagating the carry [2;3;4;6] (resulting of the merge of [3;4] and
    [2;6]) to the list None::Some [1;3;5;5], which locally produces
    Some [2;3;4;6]::Some [1;3;5;5], i.e. which produces the final result
    None::None::Some [2;3;4;6]::Some [1;3;5;5].

    For instance, here is how [6;2;3;1;5] is sorted:

<<
       operation             stack                list
       iter_merge            []                   [6;2;3;1;5]
    =  append_list_to_stack  [ + [6]]             [2;3;1;5]
    -> iter_merge            [[6]]                [2;3;1;5]
    =  append_list_to_stack  [[6] + [2]]          [3;1;5]
    =  append_list_to_stack  [ + [2;6];]          [3;1;5]
    -> iter_merge            [[2;6];]             [3;1;5]
    =  append_list_to_stack  [[2;6]; + [3]]       [1;5]
    -> merge_list            [[2;6];[3]]          [1;5]
    =  append_list_to_stack  [[2;6];[3] + [1]     [5]
    =  append_list_to_stack  [[2;6] + [1;3];]     [5]
    =  append_list_to_stack  [ + [1;2;3;6];;]     [5]
    -> merge_list            [[1;2;3;6];;]        [5]
    =  append_list_to_stack  [[1;2;3;6];; + [5]]  []
    -> merge_stack           [[1;2;3;6];;[5]]
    =                                             [1;2;3;5;6]
>>
    The complexity of the algorithm is n*log n, since there are
    2^(p-1) mergings to do of length 2, 2^(p-2) of length 4, ..., 2^0
    of length 2^p for a list of length 2^p. The algorithm does not need
    explicitly cutting the list in 2 parts at each step since it the
    successive accumulation of fragments on the stack which ensures
    that lists are merged on a dichotomic basis.
*)

Fixpoint merge_list_to_stack stack l :=
  match stack with
  | [] => [Some l]
  | None :: stack' => Some l :: stack'
  | Some l' :: stack' => None :: merge_list_to_stack stack' (merge l' l)
  end.

Fixpoint merge_stack stack :=
  match stack with
  | [] => []
  | None :: stack' => merge_stack stack'
  | Some l :: stack' => merge l (merge_stack stack')
  end.

Fixpoint iter_merge stack l :=
  match l with
  | [] => merge_stack stack
  | a::l' => iter_merge (merge_list_to_stack stack [a]) l'
  end.

Definition sort := iter_merge [].

(** The proof of correctness *)

Local Notation Sorted := (LocallySorted leb) (only parsing).

Fixpoint SortedStack stack :=
  match stack with
  | [] => True
  | None :: stack' => SortedStack stack'
  | Some l :: stack' => Sorted l /\ SortedStack stack'
  end.

Local Ltac invert H := inversion H; subst; clear H.

Fixpoint flatten_stack (stack : list (option (list t))) :=
  match stack with
  | [] => []
  | None :: stack' => flatten_stack stack'
  | Some l :: stack' => l ++ flatten_stack stack'
  end.

Theorem Sorted_merge : forall l1 l2,
  Sorted l1 -> Sorted l2 -> Sorted (merge l1 l2).
Proof.
induction l1; induction l2; intros; simpl; auto.
  destruct (a <=? a0) eqn:Heq1.
    invert H.
      simpl. constructor; trivial; rewrite Heq1; constructor.
      assert (Sorted (merge (b::l) (a0::l2))) by (apply IHl1; auto).
      clear H0 H3 IHl1; simpl in *.
      destruct (b <=? a0); constructor; auto || rewrite Heq1; constructor.
    assert (a0 <=? a) by
      (destruct (leb_total a0 a) as [H'|H']; trivial || (rewrite Heq1 in H'; inversion H')).
    invert H0.
      constructor; trivial.
      assert (Sorted (merge (a::l1) (b::l))) by auto using IHl1.
      clear IHl2; simpl in *.
      destruct (a <=? b); constructor; auto.
Qed.

Theorem Permuted_merge : forall l1 l2, Permutation (l1++l2) (merge l1 l2).
Proof.
  induction l1; simpl merge; intro.
    assert (forall l, (fix merge_aux (l0 : list t) : list t := l0) l = l)
    as -> by (destruct l; trivial). (* Technical lemma *)
    apply Permutation_refl.
  induction l2.
    rewrite app_nil_r. apply Permutation_refl.
    destruct (a <=? a0).
      constructor; apply IHl1.
      apply Permutation_sym, Permutation_cons_app, Permutation_sym, IHl2.
Qed.

Theorem Sorted_merge_list_to_stack : forall stack l,
  SortedStack stack -> Sorted l -> SortedStack (merge_list_to_stack stack l).
Proof.
  induction stack as [|[|]]; intros; simpl.
    auto.
    apply IHstack. destruct H as (_,H1). fold SortedStack in H1. auto.
      apply Sorted_merge; auto; destruct H; auto.
      auto.
Qed.

Theorem Permuted_merge_list_to_stack : forall stack l,
  Permutation (l ++ flatten_stack stack) (flatten_stack (merge_list_to_stack stack l)).
Proof.
  induction stack as [|[]]; simpl; intros.
    reflexivity.
    rewrite app_assoc.
    etransitivity.
      apply Permutation_app_tail.
      etransitivity.
        apply Permutation_app_comm.
      apply Permuted_merge.
    apply IHstack.
    reflexivity.
Qed.

Theorem Sorted_merge_stack : forall stack,
  SortedStack stack -> Sorted (merge_stack stack).
Proof.
induction stack as [|[|]]; simpl; intros.
  constructor; auto.
  apply Sorted_merge; tauto.
  auto.
Qed.

Theorem Permuted_merge_stack : forall stack,
  Permutation (flatten_stack stack) (merge_stack stack).
Proof.
induction stack as [|[]]; simpl.
  trivial.
  transitivity (l ++ merge_stack stack).
    apply Permutation_app_head; trivial.
    apply Permuted_merge.
  assumption.
Qed.

Theorem Sorted_iter_merge : forall stack l,
  SortedStack stack -> Sorted (iter_merge stack l).
Proof.
  intros stack l H; induction l in stack, H |- *; simpl.
    auto using Sorted_merge_stack.
    assert (Sorted [a]) by constructor.
    auto using Sorted_merge_list_to_stack.
Qed.

Theorem Permuted_iter_merge : forall l stack,
  Permutation (flatten_stack stack ++ l) (iter_merge stack l).
Proof.
  induction l; simpl; intros.
    rewrite app_nil_r. apply Permuted_merge_stack.
    change (a::l) with ([a]++l).
    rewrite app_assoc.
    etransitivity.
      apply Permutation_app_tail.
    etransitivity.
    apply Permutation_app_comm.
    apply Permuted_merge_list_to_stack.
    apply IHl.
Qed.

Theorem Sorted_sort : forall l, Sorted (sort l).
Proof.
intro; apply Sorted_iter_merge. constructor.
Qed.

Corollary LocallySorted_sort : forall l, Sorted.Sorted leb (sort l).
Proof. intro; eapply Sorted_LocallySorted_iff, Sorted_sort; auto. Qed.

Theorem Permuted_sort : forall l, Permutation l (sort l).
Proof.
intro; apply (Permuted_iter_merge l []).
Qed.

Corollary StronglySorted_sort : forall l,
  Transitive leb -> StronglySorted leb (sort l).
Proof. auto using Sorted_StronglySorted, LocallySorted_sort. Qed.

End Sort.

(** An example *)

Module NatOrder <: TotalLeBool.
  Definition t := nat.
  Fixpoint leb x y :=
    match x, y with
    | 0, _ => true
    | _, 0 => false
    | S x', S y' => leb x' y'
    end.
  Infix "<=?" := leb (at level 35).
  Theorem leb_total : forall a1 a2, a1 <=? a2 \/ a2 <=? a1.
  Proof.
    induction a1; destruct a2; simpl; auto.
  Qed.
End NatOrder.

Module Import NatSort := Sort NatOrder.

Example SimpleMergeExample := Eval compute in sort [5;3;6;1;8;6;0].



==> anc/HoTT/coq-HoTT/theories/Sorting/PermutEq.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Relations Setoid SetoidList List Multiset PermutSetoid Permutation.

Set Implicit Arguments.

(** This file is similar to [PermutSetoid], except that the equality used here
    is Coq usual one instead of a setoid equality. In particular, we can then
    prove the equivalence between [Permutation.Permutation] and
    [PermutSetoid.permutation].
*)

Section Perm.

  Variable A : Type.
  Hypothesis eq_dec : forall x y:A, {x=y} + {~ x=y}.

  Notation permutation := (permutation _ eq_dec).
  Notation list_contents := (list_contents _ eq_dec).

  (** we can use [multiplicity] to define [In] and [NoDup]. *)

  Lemma multiplicity_In :
    forall l a, In a l <-> 0 < multiplicity (list_contents l) a.
  Proof.
    intros; split; intro H.
    eapply In_InA, multiplicity_InA in H; eauto with typeclass_instances.
    eapply multiplicity_InA, InA_alt in H as (y & -> & H); eauto with typeclass_instances.
  Qed.

  Lemma multiplicity_In_O :
    forall l a, ~ In a l -> multiplicity (list_contents l) a = 0.
  Proof.
    intros l a; rewrite multiplicity_In;
      destruct (multiplicity (list_contents l) a); auto.
    destruct 1; auto with arith.
  Qed.

  Lemma multiplicity_In_S :
    forall l a, In a l -> multiplicity (list_contents l) a >= 1.
  Proof.
    intros l a; rewrite multiplicity_In; auto.
  Qed.

  Lemma multiplicity_NoDup :
    forall l, NoDup l <-> (forall a, multiplicity (list_contents l) a <= 1).
  Proof.
    induction l.
    simpl.
    split; auto with arith.
    intros; apply NoDup_nil.
    split; simpl.
    inversion_clear 1.
    rewrite IHl in H1.
    intros; destruct (eq_dec a a0) as [H2|H2]; simpl; auto.
    subst a0.
    rewrite multiplicity_In_O; auto.
    intros; constructor.
    rewrite multiplicity_In.
    generalize (H a).
    destruct (eq_dec a a) as [H0|H0].
    destruct (multiplicity (list_contents l) a); auto with arith.
    simpl; inversion 1.
    inversion H3.
    destruct H0; auto.
    rewrite IHl; intros.
    generalize (H a0); auto with arith.
    destruct (eq_dec a a0); simpl; auto with arith.
  Qed.

  Lemma NoDup_permut :
    forall l l', NoDup l -> NoDup l' ->
      (forall x, In x l <-> In x l') -> permutation l l'.
  Proof.
    intros.
    red; unfold meq; intros.
    rewrite multiplicity_NoDup in H, H0.
    generalize (H a) (H0 a) (H1 a); clear H H0 H1.
    do 2 rewrite multiplicity_In.
    destruct 3; omega.
  Qed.

  (** Permutation is compatible with In. *)
  Lemma permut_In_In :
    forall l1 l2 e, permutation l1 l2 -> In e l1 -> In e l2.
  Proof.
    unfold PermutSetoid.permutation, meq; intros l1 l2 e P IN.
    generalize (P e); clear P.
    destruct (In_dec eq_dec e l2) as [H|H]; auto.
    rewrite (multiplicity_In_O _ _ H).
    intros.
    generalize (multiplicity_In_S _ _ IN).
    rewrite H0.
    inversion 1.
  Qed.

  Lemma permut_cons_In :
    forall l1 l2 e, permutation (e :: l1) l2 -> In e l2.
  Proof.
    intros; eapply permut_In_In; eauto.
    red; auto.
  Qed.

  (** Permutation of an empty list. *)
  Lemma permut_nil :
    forall l, permutation l nil -> l = nil.
  Proof.
    intro l; destruct l as [ | e l ]; trivial.
    assert (In e (e::l)) by (red; auto).
    intro Abs; generalize (permut_In_In _ Abs H).
    inversion 1.
  Qed.

  (** When used with [eq], this permutation notion is equivalent to
      the one defined in [List.v]. *)

  Lemma permutation_Permutation :
    forall l l', Permutation l l' <-> permutation l l'.
  Proof.
    split.
    induction 1.
    apply permut_refl.
    apply permut_cons; auto.
    change (permutation (y::x::l) ((x::nil)++y::l)).
    apply permut_add_cons_inside; simpl; apply permut_refl.
    apply permut_trans with l'; auto.
    revert l'.
    induction l.
    intros.
    rewrite (permut_nil (permut_sym H)).
    apply Permutation_refl.
    intros.
    destruct (In_split _ _ (permut_cons_In H)) as (h2,(t2,H1)).
    subst l'.
    apply Permutation_cons_app.
    apply IHl.
    apply permut_remove_hd with a; auto with typeclass_instances.
  Qed.

  (** Permutation for short lists. *)

  Lemma permut_length_1:
    forall a b, permutation (a :: nil) (b :: nil)  -> a=b.
  Proof.
    intros a b; unfold PermutSetoid.permutation, meq; intro P;
      generalize (P b); clear P; simpl.
    destruct (eq_dec b b) as [H|H]; [ | destruct H; auto].
    destruct (eq_dec a b); simpl; auto; intros; discriminate.
  Qed.

  Lemma permut_length_2 :
    forall a1 b1 a2 b2, permutation (a1 :: b1 :: nil) (a2 :: b2 :: nil) ->
      (a1=a2) /\ (b1=b2) \/ (a1=b2) /\ (a2=b1).
  Proof.
    intros a1 b1 a2 b2 P.
    assert (H:=permut_cons_In P).
    inversion_clear H.
    left; split; auto.
    apply permut_length_1.
    red; red; intros.
    generalize (P a); clear P; simpl.
    destruct (eq_dec a1 a) as [H2|H2];
      destruct (eq_dec a2 a) as [H3|H3]; auto.
    destruct H3; transitivity a1; auto.
    destruct H2; transitivity a2; auto.
    right.
    inversion_clear H0; [|inversion H].
    split; auto.
    apply permut_length_1.
    red; red; intros.
    generalize (P a); clear P; simpl.
    destruct (eq_dec a1 a) as [H2|H2];
      destruct (eq_dec b2 a) as [H3|H3]; auto.
    simpl; rewrite <- plus_n_Sm; inversion 1; auto.
    destruct H3; transitivity a1; auto.
    destruct H2; transitivity b2; auto.
  Qed.

  (** Permutation is compatible with length. *)
  Lemma permut_length :
    forall l1 l2, permutation l1 l2 -> length l1 = length l2.
  Proof.
    induction l1; intros l2 H.
    rewrite (permut_nil (permut_sym H)); auto.
    destruct (In_split _ _ (permut_cons_In H)) as (h2,(t2,H1)).
    subst l2.
    rewrite app_length.
    simpl; rewrite <- plus_n_Sm; f_equal.
    rewrite <- app_length.
    apply IHl1.
    apply permut_remove_hd with a; auto with typeclass_instances.
  Qed.

  Variable B : Type.
  Variable eqB_dec : forall x y:B, { x=y }+{ ~x=y }.

  (** Permutation is compatible with map. *)

  Lemma permutation_map :
    forall f l1 l2, permutation l1 l2 ->
      PermutSetoid.permutation _ eqB_dec (map f l1) (map f l2).
  Proof.
    intros f; induction l1.
    intros l2 P; rewrite (permut_nil (permut_sym P)); apply permut_refl.
    intros l2 P.
    simpl.
    destruct (In_split _ _ (permut_cons_In P)) as (h2,(t2,H1)).
    subst l2.
    rewrite map_app.
    simpl.
    apply permut_add_cons_inside.
    rewrite <- map_app.
    apply IHl1; auto.
    apply permut_remove_hd with a; auto with typeclass_instances.
  Qed.

End Perm.



==> anc/HoTT/coq-HoTT/theories/Sorting/PermutSetoid.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Omega Relations Multiset SetoidList.

(** This file is deprecated, use [Permutation.v] instead.

    Indeed, this file defines a notion of permutation based on
    multisets (there exists a permutation between two lists iff every
    elements have the same multiplicity in the two lists) which
    requires a more complex apparatus (the equipment of the domain
    with a decidable equality) than [Permutation] in [Permutation.v].

    The relation between the two relations are in lemma
    [permutation_Permutation].

    File [Permutation] concerns Leibniz equality : it shows in particular
    that [List.Permutation] and [permutation] are equivalent in this context.
*)

Set Implicit Arguments.

Local Notation "[ ]" := nil.
Local Notation "[ a ; .. ; b ]" := (a :: .. (b :: []) ..).

Section Permut.

(** * From lists to multisets *)

Variable A : Type.
Variable eqA : relation A.
Hypothesis eqA_equiv : Equivalence eqA.
Hypothesis eqA_dec : forall x y:A, {eqA x y} + {~ eqA x y}.

Let emptyBag := EmptyBag A.
Let singletonBag := SingletonBag _ eqA_dec.

(** contents of a list *)

Fixpoint list_contents (l:list A) : multiset A :=
  match l with
  | [] => emptyBag
  | a :: l => munion (singletonBag a) (list_contents l)
  end.

Lemma list_contents_app :
  forall l m:list A,
    meq (list_contents (l ++ m)) (munion (list_contents l) (list_contents m)).
Proof.
  simple induction l; simpl; auto with datatypes.
  intros.
  apply meq_trans with
    (munion (singletonBag a) (munion (list_contents l0) (list_contents m)));
    auto with datatypes.
Qed.

(** * [permutation]: definition and basic properties *)

Definition permutation (l m:list A) := meq (list_contents l) (list_contents m).

Lemma permut_refl : forall l:list A, permutation l l.
Proof.
  unfold permutation; auto with datatypes.
Qed.

Lemma permut_sym :
  forall l1 l2 : list A, permutation l1 l2 -> permutation l2 l1.
Proof.
  unfold permutation, meq; intros; symmetry; trivial.
Qed.

Lemma permut_trans :
  forall l m n:list A, permutation l m -> permutation m n -> permutation l n.
Proof.
  unfold permutation; intros.
  apply meq_trans with (list_contents m); auto with datatypes.
Qed.

Lemma permut_cons_eq :
  forall l m:list A,
    permutation l m -> forall a a', eqA a a' -> permutation (a :: l) (a' :: m).
Proof.
  unfold permutation; simpl; intros.
  apply meq_trans with (munion (singletonBag a') (list_contents l)).
  apply meq_left, meq_singleton; auto.
  auto with datatypes.
Qed.

Lemma permut_cons :
  forall l m:list A,
    permutation l m -> forall a:A, permutation (a :: l) (a :: m).
Proof.
  unfold permutation; simpl; auto with datatypes.
Qed.

Lemma permut_app :
  forall l l' m m':list A,
    permutation l l' -> permutation m m' -> permutation (l ++ m) (l' ++ m').
Proof.
  unfold permutation; intros.
  apply meq_trans with (munion (list_contents l) (list_contents m));
    auto using permut_cons, list_contents_app with datatypes.
  apply meq_trans with (munion (list_contents l') (list_contents m'));
    auto using permut_cons, list_contents_app with datatypes.
  apply meq_trans with (munion (list_contents l') (list_contents m));
    auto using permut_cons, list_contents_app with datatypes.
Qed.

Lemma permut_add_inside_eq :
  forall a a' l1 l2 l3 l4, eqA a a' ->
    permutation (l1 ++ l2) (l3 ++ l4) ->
    permutation (l1 ++ a :: l2) (l3 ++ a' :: l4).
Proof.
  unfold permutation, meq in *; intros.
  specialize H0 with a0.
  repeat rewrite list_contents_app in *; simpl in *.
  destruct (eqA_dec a a0) as [Ha|Ha]; rewrite H in Ha;
    decide (eqA_dec a' a0) with Ha; simpl; auto with arith.
  do 2 rewrite <- plus_n_Sm; f_equal; auto.
Qed.

Lemma permut_add_inside :
  forall a l1 l2 l3 l4,
    permutation (l1 ++ l2) (l3 ++ l4) ->
    permutation (l1 ++ a :: l2) (l3 ++ a :: l4).
Proof.
  unfold permutation, meq in *; intros.
  generalize (H a0); clear H.
  do 4 rewrite list_contents_app.
  simpl.
  destruct (eqA_dec a a0); simpl; auto with arith.
  do 2 rewrite <- plus_n_Sm; f_equal; auto.
Qed.

Lemma permut_add_cons_inside_eq :
  forall a a' l l1 l2, eqA a a' ->
    permutation l (l1 ++ l2) ->
    permutation (a :: l) (l1 ++ a' :: l2).
Proof.
  intros;
  replace (a :: l) with ([] ++ a :: l); trivial;
    apply permut_add_inside_eq; trivial.
Qed.

Lemma permut_add_cons_inside :
  forall a l l1 l2,
    permutation l (l1 ++ l2) ->
    permutation (a :: l) (l1 ++ a :: l2).
Proof.
  intros;
    replace (a :: l) with ([] ++ a :: l); trivial;
	apply permut_add_inside; trivial.
Qed.

Lemma permut_middle :
  forall (l m:list A) (a:A), permutation (a :: l ++ m) (l ++ a :: m).
Proof.
  intros; apply permut_add_cons_inside; auto using permut_sym, permut_refl.
Qed.

Lemma permut_sym_app :
  forall l1 l2, permutation (l1 ++ l2) (l2 ++ l1).
Proof.
  intros l1 l2;
    unfold permutation, meq;
	intro a; do 2 rewrite list_contents_app; simpl;
	  auto with arith.
Qed.

Lemma permut_rev :
  forall l, permutation l (rev l).
Proof.
  induction l.
  simpl; trivial using permut_refl.
  simpl.
  apply permut_add_cons_inside.
  rewrite <- app_nil_end. trivial.
Qed.

(** * Some inversion results. *)
Lemma permut_conv_inv :
  forall e l1 l2, permutation (e :: l1) (e :: l2) -> permutation l1 l2.
Proof.
  intros e l1 l2; unfold permutation, meq; simpl; intros H a;
    generalize (H a); apply plus_reg_l.
Qed.

Lemma permut_app_inv1 :
  forall l l1 l2, permutation (l1 ++ l) (l2 ++ l) -> permutation l1 l2.
Proof.
  intros l l1 l2; unfold permutation, meq; simpl;
    intros H a; generalize (H a); clear H.
  do 2 rewrite list_contents_app.
  simpl.
  intros; apply plus_reg_l with (multiplicity (list_contents l) a).
  rewrite plus_comm; rewrite H; rewrite plus_comm.
  trivial.
Qed.

(** we can use [multiplicity] to define [InA] and [NoDupA]. *)

Fact if_eqA_then : forall a a' (B:Type)(b b':B),
 eqA a a' -> (if eqA_dec a a' then b else b') = b.
Proof.
  intros. destruct eqA_dec as [_|NEQ]; auto.
  contradict NEQ; auto.
Qed.

Lemma permut_app_inv2 :
  forall l l1 l2, permutation (l ++ l1) (l ++ l2) -> permutation l1 l2.
Proof.
  intros l l1 l2; unfold permutation, meq; simpl;
    intros H a; generalize (H a); clear H.
  do 2 rewrite list_contents_app.
  simpl.
  intros; apply plus_reg_l with (multiplicity (list_contents l) a).
  trivial.
Qed.

Lemma permut_remove_hd_eq :
  forall l l1 l2 a b, eqA a b ->
    permutation (a :: l) (l1 ++ b :: l2) -> permutation l (l1 ++ l2).
Proof.
  unfold permutation, meq; simpl; intros l l1 l2 a b Heq H a0.
  specialize H with a0.
  rewrite list_contents_app in *; simpl in *.
  apply plus_reg_l with (if eqA_dec a a0 then 1 else 0).
  rewrite H; clear H.
  symmetry; rewrite plus_comm, <- ! plus_assoc; f_equal.
  rewrite plus_comm.
  destruct (eqA_dec a a0) as [Ha|Ha]; rewrite Heq in Ha;
    decide (eqA_dec b a0) with Ha; reflexivity.
Qed.

Lemma permut_remove_hd :
  forall l l1 l2 a,
    permutation (a :: l) (l1 ++ a :: l2) -> permutation l (l1 ++ l2).
Proof.
  eauto using permut_remove_hd_eq, Equivalence_Reflexive.
Qed.

Fact if_eqA_else : forall a a' (B:Type)(b b':B),
 ~eqA a a' -> (if eqA_dec a a' then b else b') = b'.
Proof.
  intros. decide (eqA_dec a a') with H; auto.
Qed.

Fact if_eqA_refl : forall a (B:Type)(b b':B),
 (if eqA_dec a a then b else b') = b.
Proof.
  intros; apply (decide_left (eqA_dec a a)); auto with *.
Qed.

(** PL: Inutilisable dans un rewrite sans un change prealable. *)

Global Instance if_eqA (B:Type)(b b':B) :
 Proper (eqA==>eqA==>@eq _) (fun x y => if eqA_dec x y then b else b').
Proof.
 intros x x' Hxx' y y' Hyy'.
 intros; destruct (eqA_dec x y) as [H|H];
  destruct (eqA_dec x' y') as [H'|H']; auto.
 contradict H'; transitivity x; auto with *; transitivity y; auto with *.
 contradict H; transitivity x'; auto with *; transitivity y'; auto with *.
Qed.

Fact if_eqA_rewrite_l : forall a1 a1' a2 (B:Type)(b b':B),
 eqA a1 a1' -> (if eqA_dec a1 a2 then b else b') =
               (if eqA_dec a1' a2 then b else b').
Proof.
 intros; destruct (eqA_dec a1 a2) as [A1|A1];
  destruct (eqA_dec a1' a2) as [A1'|A1']; auto.
 contradict A1'; transitivity a1; eauto with *.
 contradict A1; transitivity a1'; eauto with *.
Qed.

Fact if_eqA_rewrite_r : forall a1 a2 a2' (B:Type)(b b':B),
 eqA a2 a2' -> (if eqA_dec a1 a2 then b else b') =
               (if eqA_dec a1 a2' then b else b').
Proof.
 intros; destruct (eqA_dec a1 a2) as [A2|A2];
  destruct (eqA_dec a1 a2') as [A2'|A2']; auto.
 contradict A2'; transitivity a2; eauto with *.
 contradict A2; transitivity a2'; eauto with *.
Qed.


Global Instance multiplicity_eqA (l:list A) :
 Proper (eqA==>@eq _) (multiplicity (list_contents l)).
Proof.
  intros x x' Hxx'.
  induction l as [|y l Hl]; simpl; auto.
  rewrite (@if_eqA_rewrite_r y x x'); auto.
Qed.

Lemma multiplicity_InA :
  forall l a, InA eqA a l <-> 0 < multiplicity (list_contents l) a.
Proof.
  induction l.
  simpl.
  split; inversion 1.
  simpl.
  intros a'; split; intros H. inversion_clear H.
  apply (decide_left (eqA_dec a a')); auto with *.
  destruct (eqA_dec a a'); auto with *. simpl; rewrite <- IHl; auto.
  destruct (eqA_dec a a'); auto with *. right. rewrite IHl; auto.
Qed.

Lemma multiplicity_InA_O :
  forall l a, ~ InA eqA a l -> multiplicity (list_contents l) a = 0.
Proof.
  intros l a; rewrite multiplicity_InA;
    destruct (multiplicity (list_contents l) a); auto with arith.
  destruct 1; auto with arith.
Qed.

Lemma multiplicity_InA_S :
  forall l a, InA eqA a l -> multiplicity (list_contents l) a >= 1.
Proof.
  intros l a; rewrite multiplicity_InA; auto with arith.
Qed.

Lemma multiplicity_NoDupA : forall l,
  NoDupA eqA l <-> (forall a, multiplicity (list_contents l) a <= 1).
Proof.
  induction l.
  simpl.
  split; auto with arith.
  split; simpl.
  inversion_clear 1.
  rewrite IHl in H1.
  intros; destruct (eqA_dec a a0) as [EQ|NEQ]; simpl; auto with *.
  rewrite <- EQ.
  rewrite multiplicity_InA_O; auto.
  intros; constructor.
  rewrite multiplicity_InA.
  specialize (H a).
  rewrite if_eqA_refl in H.
  clear IHl; omega.
  rewrite IHl; intros.
  specialize (H a0). omega.
Qed.

(** Permutation is compatible with InA. *)
Lemma permut_InA_InA :
  forall l1 l2 e, permutation l1 l2 -> InA eqA e l1 -> InA eqA e l2.
Proof.
  intros l1 l2 e.
  do 2 rewrite multiplicity_InA.
  unfold permutation, meq.
  intros H;rewrite H; auto.
Qed.

Lemma permut_cons_InA :
  forall l1 l2 e, permutation (e :: l1) l2 -> InA eqA e l2.
Proof.
  intros; apply (permut_InA_InA (e:=e) H); auto with *.
Qed.

(** Permutation of an empty list. *)
Lemma permut_nil :
  forall l, permutation l [] -> l = [].
Proof.
  intro l; destruct l as [ | e l ]; trivial.
  assert (InA eqA e (e::l)) by (auto with *).
  intro Abs; generalize (permut_InA_InA Abs H).
  inversion 1.
Qed.

(** Permutation for short lists. *)

Lemma permut_length_1:
  forall a b, permutation [a] [b] -> eqA a b.
Proof.
  intros a b; unfold permutation, meq.
  intro P; specialize (P b); simpl in *.
  rewrite if_eqA_refl in *.
  destruct (eqA_dec a b); simpl; auto; discriminate.
Qed.

Lemma permut_length_2 :
  forall a1 b1 a2 b2, permutation [a1; b1] [a2; b2] ->
    (eqA a1 a2) /\ (eqA b1 b2) \/ (eqA a1 b2) /\ (eqA a2 b1).
Proof.
  intros a1 b1 a2 b2 P.
  assert (H:=permut_cons_InA P).
  inversion_clear H.
  left; split; auto.
  apply permut_length_1.
  red; red; intros.
  specialize (P a). simpl in *.
  rewrite (@if_eqA_rewrite_l a1 a2 a) in P by auto. omega.
  right.
  inversion_clear H0; [|inversion H].
  split; auto.
  apply permut_length_1.
  red; red; intros.
  specialize (P a); simpl in *.
  rewrite (@if_eqA_rewrite_l a1 b2 a) in P by auto. omega.
Qed.

(** Permutation is compatible with length. *)
Lemma permut_length :
  forall l1 l2, permutation l1 l2 -> length l1 = length l2.
Proof.
  induction l1; intros l2 H.
  rewrite (permut_nil (permut_sym H)); auto.
  assert (H0:=permut_cons_InA H).
  destruct (InA_split H0) as (h2,(b,(t2,(H1,H2)))).
  subst l2.
  rewrite app_length.
  simpl; rewrite <- plus_n_Sm; f_equal.
  rewrite <- app_length.
  apply IHl1.
  apply permut_remove_hd with b.
  apply permut_trans with (a::l1); auto.
  revert H1; unfold permutation, meq; simpl.
  intros; f_equal; auto.
  rewrite (@if_eqA_rewrite_l a b a0); auto.
Qed.

Lemma NoDupA_equivlistA_permut :
  forall l l', NoDupA eqA l -> NoDupA eqA l' ->
    equivlistA eqA l l' -> permutation l l'.
Proof.
  intros.
  red; unfold meq; intros.
  rewrite multiplicity_NoDupA in H, H0.
  generalize (H a) (H0 a) (H1 a); clear H H0 H1.
  do 2 rewrite multiplicity_InA.
  destruct 3; omega.
Qed.

End Permut.

Section Permut_map.

Variables A B : Type.

Variable eqA : relation A.
Hypothesis eqA_dec : forall x y:A, {eqA x y} + {~ eqA x y}.
Hypothesis eqA_equiv : Equivalence eqA.

Variable eqB : B->B->Prop.
Hypothesis eqB_dec : forall x y:B, { eqB x y }+{ ~eqB x y }.
Hypothesis eqB_trans : Transitive eqB.

(** Permutation is compatible with map. *)

Lemma permut_map :
  forall f,
    (Proper (eqA==>eqB) f) ->
    forall l1 l2, permutation _ eqA_dec l1 l2 ->
      permutation _ eqB_dec (map f l1) (map f l2).
Proof.
  intros f; induction l1.
  intros l2 P; rewrite (permut_nil eqA_equiv (permut_sym P)); apply permut_refl.
  intros l2 P.
  simpl.
  assert (H0:=permut_cons_InA eqA_equiv P).
  destruct (InA_split H0) as (h2,(b,(t2,(H1,H2)))).
  subst l2.
  rewrite map_app.
  simpl.
  apply permut_trans with (f b :: map f l1).
  revert H1; unfold permutation, meq; simpl.
  intros; f_equal; auto.
  destruct (eqB_dec (f b) a0) as [H2|H2];
    destruct (eqB_dec (f a) a0) as [H3|H3]; auto.
  destruct H3; transitivity (f b); auto with *.
  destruct H2; transitivity (f a); auto with *.
  apply permut_add_cons_inside.
  rewrite <- map_app.
  apply IHl1; auto.
  apply permut_remove_hd with b; trivial.
  apply permut_trans with (a::l1); auto.
  revert H1; unfold permutation, meq; simpl.
  intros; f_equal; auto.
  rewrite (@if_eqA_rewrite_l _ _ eqA_equiv eqA_dec a b a0); auto.
Qed.

End Permut_map.

Require Import Permutation.

Section Permut_permut.

Variable A : Type.

Variable eqA : relation A.
Hypothesis eqA_dec : forall x y:A, {eqA x y} + {~ eqA x y}.
Hypothesis eqA_equiv : Equivalence eqA.

Lemma Permutation_impl_permutation : forall l l',
  Permutation l l' -> permutation _ eqA_dec l l'.
Proof.
  induction 1.
    apply permut_refl.
    apply permut_cons; auto using Equivalence_Reflexive.
    change (x :: y :: l) with ([x] ++ y :: l);
      apply permut_add_cons_inside; simpl;
      apply permut_cons_eq; auto using Equivalence_Reflexive, permut_refl.
    apply permut_trans with l'; trivial.
Qed.

Lemma permut_eqA : forall l l', Forall2 eqA l l' -> permutation _ eqA_dec l l'.
Proof.
  induction 1.
    apply permut_refl.
    apply permut_cons_eq; trivial.
Qed.

Lemma permutation_Permutation : forall l l',
  permutation _ eqA_dec l l' <->
  exists l'', Permutation l l'' /\ Forall2 eqA l'' l'.
Proof.
  split; intro H.
  (* -> *)
  induction l in l', H |- *.
    exists []; apply permut_sym, permut_nil in H as ->; auto using Forall2.
    pose proof H as H'.
    apply permut_cons_InA, InA_split in H
      as (l1 & y & l2 & Heq & ->); trivial.
    apply permut_remove_hd_eq, IHl in H'
      as (l'' & IHP & IHA); clear IHl; trivial.
    apply Forall2_app_inv_r in IHA as (l1'' & l2'' & Hl1 & Hl2 & ->).
    exists (l1'' ++ a :: l2''); split.
      apply Permutation_cons_app; trivial.
      apply Forall2_app, Forall2_cons; trivial.
  (* <- *)
  destruct H as (l'' & H & Heq).
  apply permut_trans with l''.
    apply Permutation_impl_permutation; trivial.
    apply permut_eqA; trivial.
Qed.

End Permut_permut.

(* begin hide *)
(** For compatibilty *)
Notation permut_right := permut_cons (only parsing).
Notation permut_tran := permut_trans (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Sorting/Permutation.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*********************************************************************)
(** * List permutations as a composition of adjacent transpositions  *)
(*********************************************************************)

(* Adapted in May 2006 by Jean-Marc Notin from initial contents by
   Laurent Théry (Huffmann contribution, October 2003) *)

Require Import List Setoid Compare_dec Morphisms.
Import ListNotations. (* For notations [] and [a;b;c] *)
Set Implicit Arguments.

Section Permutation.

Variable A:Type.

Inductive Permutation : list A -> list A -> Prop :=
| perm_nil: Permutation [] []
| perm_skip x l l' : Permutation l l' -> Permutation (x::l) (x::l')
| perm_swap x y l : Permutation (y::x::l) (x::y::l)
| perm_trans l l' l'' :
    Permutation l l' -> Permutation l' l'' -> Permutation l l''.

Local Hint Constructors Permutation.

(** Some facts about [Permutation] *)

Theorem Permutation_nil : forall (l : list A), Permutation [] l -> l = [].
Proof.
  intros l HF.
  remember (@nil A) as m in HF.
  induction HF; discriminate || auto.
Qed.

Theorem Permutation_nil_cons : forall (l : list A) (x : A),
 ~ Permutation nil (x::l).
Proof.
  intros l x HF.
  apply Permutation_nil in HF; discriminate.
Qed.

(** Permutation over lists is a equivalence relation *)

Theorem Permutation_refl : forall l : list A, Permutation l l.
Proof.
  induction l; constructor. exact IHl.
Qed.

Theorem Permutation_sym : forall l l' : list A,
 Permutation l l' -> Permutation l' l.
Proof.
  intros l l' Hperm; induction Hperm; auto.
  apply perm_trans with (l':=l'); assumption.
Qed.

Theorem Permutation_trans : forall l l' l'' : list A,
 Permutation l l' -> Permutation l' l'' -> Permutation l l''.
Proof.
  exact perm_trans.
Qed.

End Permutation.

Hint Resolve Permutation_refl perm_nil perm_skip.

(* These hints do not reduce the size of the problem to solve and they
   must be used with care to avoid combinatoric explosions *)

Local Hint Resolve perm_swap perm_trans.
Local Hint Resolve Permutation_sym Permutation_trans.

(* This provides reflexivity, symmetry and transitivity and rewriting
   on morphims to come *)

Instance Permutation_Equivalence A : Equivalence (@Permutation A) | 10 := {
  Equivalence_Reflexive := @Permutation_refl A ;
  Equivalence_Symmetric := @Permutation_sym A ;
  Equivalence_Transitive := @Permutation_trans A }.

Instance Permutation_cons A :
 Proper (Logic.eq ==> @Permutation A ==> @Permutation A) (@cons A) | 10.
Proof.
  repeat intro; subst; auto using perm_skip.
Qed.

Section Permutation_properties.

Variable A:Type.

Implicit Types a b : A.
Implicit Types l m : list A.

(** Compatibility with others operations on lists *)

Theorem Permutation_in : forall (l l' : list A) (x : A),
 Permutation l l' -> In x l -> In x l'.
Proof.
  intros l l' x Hperm; induction Hperm; simpl; tauto.
Qed.

Global Instance Permutation_in' :
 Proper (Logic.eq ==> @Permutation A ==> iff) (@In A) | 10.
Proof.
  repeat red; intros; subst; eauto using Permutation_in.
Qed.

Lemma Permutation_app_tail : forall (l l' tl : list A),
 Permutation l l' -> Permutation (l++tl) (l'++tl).
Proof.
  intros l l' tl Hperm; induction Hperm as [|x l l'|x y l|l l' l'']; simpl; auto.
  eapply Permutation_trans with (l':=l'++tl); trivial.
Qed.

Lemma Permutation_app_head : forall (l tl tl' : list A),
 Permutation tl tl' -> Permutation (l++tl) (l++tl').
Proof.
  intros l tl tl' Hperm; induction l;
   [trivial | repeat rewrite <- app_comm_cons; constructor; assumption].
Qed.

Theorem Permutation_app : forall (l m l' m' : list A),
 Permutation l l' -> Permutation m m' -> Permutation (l++m) (l'++m').
Proof.
  intros l m l' m' Hpermll' Hpermmm';
   induction Hpermll' as [|x l l'|x y l|l l' l''];
    repeat rewrite <- app_comm_cons; auto.
  apply Permutation_trans with (l' := (x :: y :: l ++ m));
   [idtac | repeat rewrite app_comm_cons; apply Permutation_app_head]; trivial.
  apply Permutation_trans with (l' := (l' ++ m')); try assumption.
  apply Permutation_app_tail; assumption.
Qed.

Global Instance Permutation_app' :
 Proper (@Permutation A ==> @Permutation A ==> @Permutation A) (@app A) | 10.
Proof.
  repeat intro; now apply Permutation_app.
Qed.

Lemma Permutation_add_inside : forall a (l l' tl tl' : list A),
  Permutation l l' -> Permutation tl tl' ->
  Permutation (l ++ a :: tl) (l' ++ a :: tl').
Proof.
  intros; apply Permutation_app; auto.
Qed.

Lemma Permutation_cons_append : forall (l : list A) x,
  Permutation (x :: l) (l ++ x :: nil).
Proof. induction l; intros; auto. simpl. rewrite <- IHl; auto. Qed.
Local Hint Resolve Permutation_cons_append.

Theorem Permutation_app_comm : forall (l l' : list A),
  Permutation (l ++ l') (l' ++ l).
Proof.
  induction l as [|x l]; simpl; intro l'.
  rewrite app_nil_r; trivial. rewrite IHl.
  rewrite app_comm_cons, Permutation_cons_append.
  now rewrite <- app_assoc.
Qed.
Local Hint Resolve Permutation_app_comm.

Theorem Permutation_cons_app : forall (l l1 l2:list A) a,
  Permutation l (l1 ++ l2) -> Permutation (a :: l) (l1 ++ a :: l2).
Proof.
  intros l l1 l2 a H. rewrite H.
  rewrite app_comm_cons, Permutation_cons_append.
  now rewrite <- app_assoc.
Qed.
Local Hint Resolve Permutation_cons_app.

Theorem Permutation_middle : forall (l1 l2:list A) a,
  Permutation (a :: l1 ++ l2) (l1 ++ a :: l2).
Proof.
  auto.
Qed.
Local Hint Resolve Permutation_middle.

Theorem Permutation_rev : forall (l : list A), Permutation l (rev l).
Proof.
  induction l as [| x l]; simpl; trivial. now rewrite IHl at 1.
Qed.

Global Instance Permutation_rev' :
 Proper (@Permutation A ==> @Permutation A) (@rev A) | 10.
Proof.
  repeat intro; now rewrite <- 2 Permutation_rev.
Qed.

Theorem Permutation_length : forall (l l' : list A),
 Permutation l l' -> length l = length l'.
Proof.
  intros l l' Hperm; induction Hperm; simpl; auto. now transitivity (length l').
Qed.

Global Instance Permutation_length' :
 Proper (@Permutation A ==> Logic.eq) (@length A) | 10.
Proof.
  exact Permutation_length.
Qed.

Theorem Permutation_ind_bis :
 forall P : list A -> list A -> Prop,
   P [] [] ->
   (forall x l l', Permutation l l' -> P l l' -> P (x :: l) (x :: l')) ->
   (forall x y l l', Permutation l l' -> P l l' -> P (y :: x :: l) (x :: y :: l')) ->
   (forall l l' l'', Permutation l l' -> P l l' -> Permutation l' l'' -> P l' l'' -> P l l'') ->
   forall l l', Permutation l l' -> P l l'.
Proof.
  intros P Hnil Hskip Hswap Htrans.
  induction 1; auto.
  apply Htrans with (x::y::l); auto.
  apply Hswap; auto.
  induction l; auto.
  apply Hskip; auto.
  apply Hskip; auto.
  induction l; auto.
  eauto.
Qed.

Ltac break_list l x l' H :=
  destruct l as [|x l']; simpl in *;
  injection H; intros; subst; clear H.

Theorem Permutation_nil_app_cons : forall (l l' : list A) (x : A),
 ~ Permutation nil (l++x::l').
Proof.
  intros l l' x HF.
  apply Permutation_nil in HF. destruct l; discriminate.
Qed.

Theorem Permutation_app_inv : forall (l1 l2 l3 l4:list A) a,
  Permutation (l1++a::l2) (l3++a::l4) -> Permutation (l1++l2) (l3 ++ l4).
Proof.
  intros l1 l2 l3 l4 a; revert l1 l2 l3 l4.
  set (P l l' :=
       forall l1 l2 l3 l4, l=l1++a::l2 -> l'=l3++a::l4 ->
       Permutation (l1++l2) (l3++l4)).
  cut (forall l l', Permutation l l' -> P l l').
  intros H; intros; eapply H; eauto.
  apply (Permutation_ind_bis P); unfold P; clear P.
  - (* nil *)
    intros; now destruct l1.
  - (* skip *)
    intros x l l' H IH; intros.
    break_list l1 b l1' H0; break_list l3 c l3' H1.
    auto.
    now rewrite H.
    now rewrite <- H.
    now rewrite (IH _ _ _ _ eq_refl eq_refl).
  - (* swap *)
    intros x y l l' Hp IH; intros.
    break_list l1 b l1' H; break_list l3 c l3' H0.
    auto.
    break_list l3' b l3'' H.
    auto.
    constructor. now rewrite Permutation_middle.
    break_list l1' c l1'' H1.
    auto.
    constructor. now rewrite Permutation_middle.
    break_list l3' d l3'' H; break_list l1' e l1'' H1.
    auto.
    rewrite perm_swap. constructor. now rewrite Permutation_middle.
    rewrite perm_swap. constructor. now rewrite Permutation_middle.
    now rewrite perm_swap, (IH _ _ _ _ eq_refl eq_refl).
  - (*trans*)
    intros.
    destruct (In_split a l') as (l'1,(l'2,H6)).
    rewrite <- H.
    subst l.
    apply in_or_app; right; red; auto.
    apply perm_trans with (l'1++l'2).
    apply (H0 _ _ _ _ H3 H6).
    apply (H2 _ _ _ _ H6 H4).
Qed.

Theorem Permutation_cons_inv l l' a :
 Permutation (a::l) (a::l') -> Permutation l l'.
Proof.
  intro H; exact (Permutation_app_inv [] l [] l' a H).
Qed.

Theorem Permutation_cons_app_inv l l1 l2 a :
 Permutation (a :: l) (l1 ++ a :: l2) -> Permutation l (l1 ++ l2).
Proof.
  intro H; exact (Permutation_app_inv [] l l1 l2 a H).
Qed.

Theorem Permutation_app_inv_l : forall l l1 l2,
 Permutation (l ++ l1) (l ++ l2) -> Permutation l1 l2.
Proof.
  induction l; simpl; auto.
  intros.
  apply IHl.
  apply Permutation_cons_inv with a; auto.
Qed.

Theorem Permutation_app_inv_r : forall l l1 l2,
 Permutation (l1 ++ l) (l2 ++ l) -> Permutation l1 l2.
Proof.
  induction l.
  intros l1 l2; do 2 rewrite app_nil_r; auto.
  intros.
  apply IHl.
  apply Permutation_app_inv with a; auto.
Qed.

Lemma Permutation_length_1_inv: forall a l, Permutation [a] l -> l = [a].
Proof.
  intros a l H; remember [a] as m in H.
  induction H; try (injection Heqm as -> ->; clear Heqm);
    discriminate || auto.
  apply Permutation_nil in H as ->; trivial.
Qed.

Lemma Permutation_length_1: forall a b, Permutation [a] [b] -> a = b.
Proof.
  intros a b H.
  apply Permutation_length_1_inv in H; injection H as ->; trivial.
Qed.

Lemma Permutation_length_2_inv :
  forall a1 a2 l, Permutation [a1;a2] l -> l = [a1;a2] \/ l = [a2;a1].
Proof.
  intros a1 a2 l H; remember [a1;a2] as m in H.
  revert a1 a2 Heqm.
  induction H; intros; try (injection Heqm; intros; subst; clear Heqm);
    discriminate || (try tauto).
  apply Permutation_length_1_inv in H as ->; left; auto.
  apply IHPermutation1 in Heqm as [H1|H1]; apply IHPermutation2 in H1 as ();
    auto.
Qed.

Lemma Permutation_length_2 :
  forall a1 a2 b1 b2, Permutation [a1;a2] [b1;b2] ->
    a1 = b1 /\ a2 = b2 \/ a1 = b2 /\ a2 = b1.
Proof.
  intros a1 b1 a2 b2 H.
  apply Permutation_length_2_inv in H as [H|H]; injection H as -> ->; auto.
Qed.

Let in_middle l l1 l2 (a:A) : l = l1 ++ a :: l2 ->
 forall x, In x l <-> a = x \/ In x (l1++l2).
Proof.
 intros; subst; rewrite !in_app_iff; simpl. tauto.
Qed.

Lemma NoDup_cardinal_incl (l l' : list A) : NoDup l -> NoDup l' ->
  length l = length l' -> incl l l' -> incl l' l.
Proof.
 intros N. revert l'. induction N as [|a l Hal Hl IH].
 - destruct l'; now auto.
 - intros l' Hl' E H x Hx.
   assert (Ha : In a l') by (apply H; simpl; auto).
   destruct (in_split _ _ Ha) as (l1 & l2 & H12). clear Ha.
   rewrite in_middle in Hx; eauto.
   destruct Hx as [Hx|Hx]; [left|right]; auto.
   apply (IH (l1++l2)); auto.
   * apply NoDup_remove_1 with a; rewrite <- H12; auto.
   * apply eq_add_S.
     simpl in E; rewrite E, H12, !app_length; simpl; auto with arith.
   * intros y Hy. assert (Hy' : In y l') by (apply H; simpl; auto).
     rewrite in_middle in Hy'; eauto.
     destruct Hy'; auto. subst y; intuition.
Qed.

Lemma NoDup_Permutation l l' : NoDup l -> NoDup l' ->
  (forall x:A, In x l <-> In x l') -> Permutation l l'.
Proof.
 intros N. revert l'. induction N as [|a l Hal Hl IH].
 - destruct l'; simpl; auto.
   intros Hl' H. exfalso. rewrite (H a); auto.
 - intros l' Hl' H.
   assert (Ha : In a l') by (apply H; simpl; auto).
   destruct (In_split _ _ Ha) as (l1 & l2 & H12).
   rewrite H12.
   apply Permutation_cons_app.
   apply IH; auto.
   * apply NoDup_remove_1 with a; rewrite <- H12; auto.
   * intro x. split; intros Hx.
     + assert (Hx' : In x l') by (apply H; simpl; auto).
       rewrite in_middle in Hx'; eauto.
       destruct Hx'; auto. subst; intuition.
     + assert (Hx' : In x l') by (rewrite (in_middle l1 l2 a); eauto).
       rewrite <- H in Hx'. destruct Hx'; auto.
       subst. destruct (NoDup_remove_2 _ _ _ Hl' Hx).
Qed.

Lemma NoDup_Permutation_bis l l' : NoDup l -> NoDup l' ->
  length l = length l' -> incl l l' -> Permutation l l'.
Proof.
 intros. apply NoDup_Permutation; auto.
 split; auto. apply NoDup_cardinal_incl; auto.
Qed.

Lemma Permutation_NoDup l l' : Permutation l l' -> NoDup l -> NoDup l'.
Proof.
 induction 1; auto.
 * inversion_clear 1; constructor; eauto using Permutation_in.
 * inversion_clear 1 as [|? ? H1 H2]. inversion_clear H2; simpl in *.
   constructor. simpl; intuition. constructor; intuition.
Qed.

Global Instance Permutation_NoDup' :
 Proper (@Permutation A ==> iff) (@NoDup A) | 10.
Proof.
  repeat red; eauto using Permutation_NoDup.
Qed.

End Permutation_properties.

Section Permutation_map.

Variable A B : Type.
Variable f : A -> B.

Lemma Permutation_map l l' :
  Permutation l l' -> Permutation (map f l) (map f l').
Proof.
 induction 1; simpl; eauto.
Qed.

Global Instance Permutation_map' :
  Proper (@Permutation A ==> @Permutation B) (map f) | 10.
Proof.
  exact Permutation_map.
Qed.

End Permutation_map.

Section Injection.

Definition injective {A B} (f : A->B) :=
 forall x y, f x = f y -> x = y.

Lemma injective_map_NoDup {A B} (f:A->B) (l:list A) :
 injective f -> NoDup l -> NoDup (map f l).
Proof.
 intros Hf. induction 1 as [|x l Hx Hl IH]; simpl; constructor; trivial.
 rewrite in_map_iff. intros (y & Hy & Hy'). apply Hf in Hy. now subst.
Qed.

Lemma injective_bounded_surjective n f :
 injective f ->
 (forall x, x < n -> f x < n) ->
 (forall y, y < n -> exists x, x < n /\ f x = y).
Proof.
 intros Hf H.
 set (l := seq 0 n).
 assert (P : incl (map f l) l).
 { intros x. rewrite in_map_iff. intros (y & <- & Hy').
   unfold l in *. rewrite in_seq in *. simpl in *.
   destruct Hy' as (_,Hy'). auto with arith. }
 assert (P' : incl l (map f l)).
 { unfold l.
   apply NoDup_cardinal_incl; auto using injective_map_NoDup, seq_NoDup.
   now rewrite map_length. }
 intros x Hx.
 assert (Hx' : In x l) by (unfold l; rewrite in_seq; auto with arith).
 apply P' in Hx'.
 rewrite in_map_iff in Hx'. destruct Hx' as (y & Hy & Hy').
 exists y; split; auto. unfold l in *; rewrite in_seq in Hy'.
 destruct Hy'; auto with arith.
Qed.

Lemma nat_bijection_Permutation n f :
 injective f -> (forall x, x < n -> f x < n) ->
 let l := seq 0 n in Permutation (map f l) l.
Proof.
 intros Hf BD.
 apply NoDup_Permutation_bis; auto using injective_map_NoDup, seq_NoDup.
 * now rewrite map_length.
 * intros x. rewrite in_map_iff. intros (y & <- & Hy').
   rewrite in_seq in *. simpl in *.
   destruct Hy' as (_,Hy'). auto with arith.
Qed.

End Injection.

Section Permutation_alt.
Variable A:Type.
Implicit Type a : A.
Implicit Type l : list A.

(** Alternative characterization of permutation
    via [nth_error] and [nth] *)

Let adapt f n :=
 let m := f (S n) in if le_lt_dec m (f 0) then m else pred m.

Let adapt_injective f : injective f -> injective (adapt f).
Proof.
 unfold adapt. intros Hf x y EQ.
 destruct le_lt_dec as [LE|LT]; destruct le_lt_dec as [LE'|LT'].
 - now apply eq_add_S, Hf.
 - apply Lt.le_lt_or_eq in LE.
   destruct LE as [LT|EQ']; [|now apply Hf in EQ'].
   unfold lt in LT. rewrite EQ in LT.
   rewrite <- (Lt.S_pred _ _ LT') in LT.
   elim (Lt.lt_not_le _ _ LT' LT).
 - apply Lt.le_lt_or_eq in LE'.
   destruct LE' as [LT'|EQ']; [|now apply Hf in EQ'].
   unfold lt in LT'. rewrite <- EQ in LT'.
   rewrite <- (Lt.S_pred _ _ LT) in LT'.
   elim (Lt.lt_not_le _ _ LT LT').
 - apply eq_add_S, Hf.
   now rewrite (Lt.S_pred _ _ LT), (Lt.S_pred _ _ LT'), EQ.
Qed.

Let adapt_ok a l1 l2 f : injective f -> length l1 = f 0 ->
 forall n, nth_error (l1++a::l2) (f (S n)) = nth_error (l1++l2) (adapt f n).
Proof.
 unfold adapt. intros Hf E n.
 destruct le_lt_dec as [LE|LT].
 - apply Lt.le_lt_or_eq in LE.
   destruct LE as [LT|EQ]; [|now apply Hf in EQ].
   rewrite <- E in LT.
   rewrite 2 nth_error_app1; auto.
 - rewrite (Lt.S_pred _ _ LT) at 1.
   rewrite <- E, (Lt.S_pred _ _ LT) in LT.
   rewrite 2 nth_error_app2; auto with arith.
   rewrite <- Minus.minus_Sn_m; auto with arith.
Qed.

Lemma Permutation_nth_error l l' :
 Permutation l l' <->
  (length l = length l' /\
   exists f:nat->nat,
    injective f /\ forall n, nth_error l' n = nth_error l (f n)).
Proof.
 split.
 { intros P.
   split; [now apply Permutation_length|].
   induction P.
   - exists (fun n => n).
     split; try red; auto.
   - destruct IHP as (f & Hf & Hf').
     exists (fun n => match n with O => O | S n => S (f n) end).
     split; try red.
     * intros [|y] [|z]; simpl; now auto.
     * intros [|n]; simpl; auto.
   - exists (fun n => match n with 0 => 1 | 1 => 0 | n => n end).
     split; try red.
     * intros [|[|z]] [|[|t]]; simpl; now auto.
     * intros [|[|n]]; simpl; auto.
   - destruct IHP1 as (f & Hf & Hf').
     destruct IHP2 as (g & Hg & Hg').
     exists (fun n => f (g n)).
     split; try red.
     * auto.
     * intros n. rewrite <- Hf'; auto. }
 { revert l. induction l'.
   - intros [|l] (E & _); now auto.
   - intros l (E & f & Hf & Hf').
     simpl in E.
     assert (Ha : nth_error l (f 0) = Some a)
      by (symmetry; apply (Hf' 0)).
     destruct (nth_error_split l (f 0) Ha) as (l1 & l2 & L12 & L1).
     rewrite L12. rewrite <- Permutation_middle. constructor.
     apply IHl'; split; [|exists (adapt f); split].
     * revert E. rewrite L12, !app_length. simpl.
       rewrite <- plus_n_Sm. now injection 1.
     * now apply adapt_injective.
     * intro n. rewrite <- (adapt_ok a), <- L12; auto.
       apply (Hf' (S n)). }
Qed.

Lemma Permutation_nth_error_bis l l' :
 Permutation l l' <->
  exists f:nat->nat,
    injective f /\
    (forall n, n < length l -> f n < length l) /\
    (forall n, nth_error l' n = nth_error l (f n)).
Proof.
 rewrite Permutation_nth_error; split.
 - intros (E & f & Hf & Hf').
   exists f. do 2 (split; trivial).
   intros n Hn.
   destruct (Lt.le_or_lt (length l) (f n)) as [LE|LT]; trivial.
   rewrite <- nth_error_None, <- Hf', nth_error_None, <- E in LE.
   elim (Lt.lt_not_le _ _ Hn LE).
 - intros (f & Hf & Hf2 & Hf3); split; [|exists f; auto].
   assert (H : length l' <= length l') by auto with arith.
   rewrite <- nth_error_None, Hf3, nth_error_None in H.
   destruct (Lt.le_or_lt (length l) (length l')) as [LE|LT];
    [|apply Hf2 in LT; elim (Lt.lt_not_le _ _ LT H)].
   apply Lt.le_lt_or_eq in LE. destruct LE as [LT|EQ]; trivial.
   rewrite <- nth_error_Some, Hf3, nth_error_Some in LT.
   destruct (injective_bounded_surjective Hf Hf2 LT) as (y & Hy & Hy').
   apply Hf in Hy'. subst y. elim (Lt.lt_irrefl _ Hy).
Qed.

Lemma Permutation_nth l l' d :
 Permutation l l' <->
  (let n := length l in
   length l' = n /\
   exists f:nat->nat,
    (forall x, x < n -> f x < n) /\
    (forall x y, x < n -> y < n -> f x = f y -> x = y) /\
    (forall x, x < n -> nth x l' d = nth (f x) l d)).
Proof.
 split.
 - intros H.
   assert (E := Permutation_length H).
   split; auto.
   apply Permutation_nth_error_bis in H.
   destruct H as (f & Hf & Hf2 & Hf3).
   exists f. split; [|split]; auto.
   intros n Hn. rewrite <- 2 nth_default_eq. unfold nth_default.
    now rewrite Hf3.
 - intros (E & f & Hf1 & Hf2 & Hf3).
   rewrite Permutation_nth_error.
   split; auto.
   exists (fun n => if le_lt_dec (length l) n then n else f n).
   split.
   * intros x y.
     destruct le_lt_dec as [LE|LT];
      destruct le_lt_dec as [LE'|LT']; auto.
     + apply Hf1 in LT'. intros ->.
       elim (Lt.lt_irrefl (f y)). eapply Lt.lt_le_trans; eauto.
     + apply Hf1 in LT. intros <-.
       elim (Lt.lt_irrefl (f x)). eapply Lt.lt_le_trans; eauto.
   * intros n.
     destruct le_lt_dec as [LE|LT].
     + assert (LE' : length l' <= n) by (now rewrite E).
       rewrite <- nth_error_None in LE, LE'. congruence.
     + assert (LT' : n < length l') by (now rewrite E).
       specialize (Hf3 n LT). rewrite <- 2 nth_default_eq in Hf3.
       unfold nth_default in Hf3.
       apply Hf1 in LT.
       rewrite <- nth_error_Some in LT, LT'.
       do 2 destruct nth_error; congruence.
Qed.

End Permutation_alt.

(* begin hide *)
Notation Permutation_app_swap := Permutation_app_comm (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Sorting/Sorted.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Made by Hugo Herbelin *)

(** This file defines two notions of sorted list:

  - a list is locally sorted if any element is smaller or equal than
    its successor in the list
  - a list is sorted if any element coming before another one is
    smaller or equal than this other element

  The two notions are equivalent if the order is transitive.
*)

Require Import List Relations Relations_1.

(** Preambule *)

Set Implicit Arguments.
Local Notation "[ ]" := nil (at level 0).
Local Notation "[ a ; .. ; b ]" := (a :: .. (b :: []) ..) (at level 0).
Arguments Transitive [U] R.

Section defs.

  Variable A : Type.
  Variable R : A -> A -> Prop.

  (** Locally sorted: consecutive elements of the list are ordered *)

  Inductive LocallySorted : list A -> Prop :=
    | LSorted_nil : LocallySorted []
    | LSorted_cons1 a : LocallySorted [a]
    | LSorted_consn a b l :
        LocallySorted (b :: l) -> R a b -> LocallySorted (a :: b :: l).

  (** Alternative two-step definition of being locally sorted *)

  Inductive HdRel a : list A -> Prop :=
    | HdRel_nil : HdRel a []
    | HdRel_cons b l : R a b -> HdRel a (b :: l).

  Inductive Sorted : list A -> Prop :=
    | Sorted_nil : Sorted []
    | Sorted_cons a l : Sorted l -> HdRel a l -> Sorted (a :: l).

  Lemma HdRel_inv : forall a b l, HdRel a (b :: l) -> R a b.
  Proof.
    inversion 1; auto.
  Qed.

  Lemma Sorted_inv :
    forall a l, Sorted (a :: l) -> Sorted l /\ HdRel a l.
  Proof.
    intros a l H; inversion H; auto.
  Qed.

  Lemma Sorted_rect :
    forall P:list A -> Type,
      P [] ->
      (forall a l, Sorted l -> P l -> HdRel a l -> P (a :: l)) ->
      forall l:list A, Sorted l -> P l.
  Proof.
    induction l; firstorder using Sorted_inv.
  Qed.

  Lemma Sorted_LocallySorted_iff : forall l, Sorted l <-> LocallySorted l.
  Proof.
    split; [induction 1 as [|a l [|]]| induction 1];
      auto using Sorted, LocallySorted, HdRel.
    inversion H1; subst; auto using LocallySorted.
  Qed.

  (** Strongly sorted: elements of the list are pairwise ordered *)

  Inductive StronglySorted : list A -> Prop :=
    | SSorted_nil : StronglySorted []
    | SSorted_cons a l : StronglySorted l -> Forall (R a) l -> StronglySorted (a :: l).

  Lemma StronglySorted_inv : forall a l, StronglySorted (a :: l) ->
    StronglySorted l /\ Forall (R a) l.
  Proof.
    intros; inversion H; auto.
  Defined.

  Lemma StronglySorted_rect :
    forall P:list A -> Type,
      P [] ->
      (forall a l, StronglySorted l -> P l -> Forall (R a) l -> P (a :: l)) ->
      forall l, StronglySorted l -> P l.
  Proof.
    induction l; firstorder using StronglySorted_inv.
  Defined.

  Lemma StronglySorted_rec :
    forall P:list A -> Type,
      P [] ->
      (forall a l, StronglySorted l -> P l -> Forall (R a) l -> P (a :: l)) ->
      forall l, StronglySorted l -> P l.
  Proof.
    firstorder using StronglySorted_rect.
  Qed.

  Lemma StronglySorted_Sorted : forall l, StronglySorted l -> Sorted l.
  Proof.
    induction 1 as [|? ? ? ? HForall]; constructor; trivial.
    destruct HForall; constructor; trivial.
  Qed.

  Lemma Sorted_extends :
    Transitive R -> forall a l, Sorted (a::l) -> Forall (R a) l.
  Proof.
    intros. change match a :: l with [] => True | a :: l => Forall (R a) l end.
    induction H0 as [|? ? ? ? H1]; [trivial|].
    destruct H1; constructor; trivial.
    eapply Forall_impl; [|eassumption].
    firstorder.
  Qed.

  Lemma Sorted_StronglySorted :
    Transitive R -> forall l, Sorted l -> StronglySorted l.
  Proof.
    induction 2; constructor; trivial.
    apply Sorted_extends; trivial.
    constructor; trivial.
  Qed.

End defs.

Hint Constructors HdRel.
Hint Constructors Sorted.

(* begin hide *)
(* Compatibility with deprecated file Sorting.v *)
Notation lelistA := HdRel (only parsing).
Notation nil_leA := HdRel_nil (only parsing).
Notation cons_leA := HdRel_cons (only parsing).

Notation sort := Sorted (only parsing).
Notation nil_sort := Sorted_nil (only parsing).
Notation cons_sort := Sorted_cons (only parsing).

Notation lelistA_inv := HdRel_inv (only parsing).
Notation sort_inv := Sorted_inv (only parsing).
Notation sort_rect := Sorted_rect (only parsing).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/Sorting/Sorting.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Sorted.
Require Export Mergesort.


==> anc/HoTT/coq-HoTT/theories/Sorting/intro.tex <==
\section{Sorting}\label{Sorting}


==> anc/HoTT/coq-HoTT/theories/Sorting/vo.itarget <==
Heap.vo
Permutation.vo
PermutSetoid.vo
PermutEq.vo
Sorted.vo
Sorting.vo
Mergesort.vo


==> anc/HoTT/coq-HoTT/theories/Strings/Ascii.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Contributed by Laurent Théry (INRIA);
    Adapted to Coq V8 by the Coq Development Team *)

Require Import Bool BinPos BinNat Nnat.
Declare ML Module "ascii_syntax_plugin".

(** * Definition of ascii characters *)

(** Definition of ascii character as a 8 bits constructor *)

Inductive ascii : Set := Ascii (_ _ _ _ _ _ _ _ : bool).

Delimit Scope char_scope with char.
Bind Scope char_scope with ascii.

Definition zero := Ascii false false false false false false false false.

Definition one := Ascii true false false false false false false false.

Definition shift (c : bool) (a : ascii) :=
  match a with
    | Ascii a1 a2 a3 a4 a5 a6 a7 a8 => Ascii c a1 a2 a3 a4 a5 a6 a7
  end.

(** Definition of a decidable function that is effective *)

Definition ascii_dec : forall a b : ascii, {a = b} + {a <> b}.
  decide equality; apply bool_dec.
Defined.

(** * Conversion between natural numbers modulo 256 and ascii characters *)

(** Auxillary function that turns a positive into an ascii by
   looking at the last 8 bits, ie z mod 2^8 *)

Definition ascii_of_pos : positive -> ascii :=
 let loop := fix loop n p :=
   match n with
     | O => zero
     | S n' =>
       match p with
         | xH => one
         | xI p' => shift true (loop n' p')
         | xO p' => shift false (loop n' p')
       end
   end
 in loop 8.

(** Conversion from [N] to [ascii] *)

Definition ascii_of_N (n : N) :=
  match n with
    | N0 => zero
    | Npos p => ascii_of_pos p
  end.

(** Same for [nat] *)

Definition ascii_of_nat (a : nat) := ascii_of_N (N.of_nat a).

(** The opposite functions *)

Local Open Scope list_scope.

Fixpoint N_of_digits (l:list bool) : N :=
 match l with
  | nil => 0
  | b :: l' => (if b then 1 else 0) + 2*(N_of_digits l')
 end%N.

Definition N_of_ascii (a : ascii) : N :=
 let (a0,a1,a2,a3,a4,a5,a6,a7) := a in
 N_of_digits (a0::a1::a2::a3::a4::a5::a6::a7::nil).

Definition nat_of_ascii (a : ascii) : nat := N.to_nat (N_of_ascii a).

(** Proofs that we have indeed opposite function (below 256) *)

Theorem ascii_N_embedding :
  forall a : ascii, ascii_of_N (N_of_ascii a) = a.
Proof.
  destruct a as [[|][|][|][|][|][|][|][|]]; vm_compute; reflexivity.
Qed.

Theorem N_ascii_embedding :
  forall n:N, (n < 256)%N -> N_of_ascii (ascii_of_N n) = n.
Proof.
destruct n.
reflexivity.
do 8 (destruct p; [ | | intros; vm_compute; reflexivity ]);
 intro H; vm_compute in H; destruct p; discriminate.
Qed.

Theorem ascii_nat_embedding :
  forall a : ascii, ascii_of_nat (nat_of_ascii a) = a.
Proof.
  destruct a as [[|][|][|][|][|][|][|][|]]; compute; reflexivity.
Qed.

Theorem nat_ascii_embedding :
  forall n : nat, n < 256 -> nat_of_ascii (ascii_of_nat n) = n.
Proof.
 intros. unfold nat_of_ascii, ascii_of_nat.
 rewrite N_ascii_embedding.
 apply Nat2N.id.
 unfold N.lt.
 change 256%N with (N.of_nat 256).
 rewrite <- Nat2N.inj_compare.
 rewrite <- Compare_dec.nat_compare_lt. auto.
Qed.


(** * Concrete syntax *)

(**
  Ascii characters can be represented in scope char_scope as follows:
  - ["c"]   represents itself if c is a character of code < 128,
  - [""""]  is an exception: it represents the ascii character 34
            (double quote),
  - ["nnn"] represents the ascii character of decimal code nnn.

  For instance, both ["065"] and ["A"] denote the character `uppercase
  A', and both ["034"] and [""""] denote the character `double quote'.

  Notice that the ascii characters of code >= 128 do not denote
  stand-alone utf8 characters so that only the notation "nnn" is
  available for them (unless your terminal is able to represent them,
  which is typically not the case in coqide).
*)

Local Open Scope char_scope.

Example Space := " ".
Example DoubleQuote := """".
Example Beep := "007".


==> anc/HoTT/coq-HoTT/theories/Strings/String.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Contributed by Laurent Théry (INRIA);
    Adapted to Coq V8 by the Coq Development Team *)

Require Import Arith.
Require Import Ascii.
Declare ML Module "string_syntax_plugin".

(** *** Definition of strings *)

(** Implementation of string as list of ascii characters *)

Inductive string : Set :=
  | EmptyString : string
  | String : ascii -> string -> string.

Delimit Scope string_scope with string.
Bind Scope string_scope with string.
Local Open Scope string_scope.

(** Equality is decidable *)

Definition string_dec : forall s1 s2 : string, {s1 = s2} + {s1 <> s2}.
 decide equality; apply ascii_dec.
Defined.

(** *** Concatenation of strings *)

Reserved Notation "x ++ y" (right associativity, at level 60).

Fixpoint append (s1 s2 : string) : string :=
  match s1 with
  | EmptyString => s2
  | String c s1' => String c (s1' ++ s2)
  end

where "s1 ++ s2" := (append s1 s2) : string_scope.

(******************************)
(** Length                    *)
(******************************)

Fixpoint length (s : string) : nat :=
  match s with
  | EmptyString => 0
  | String c s' => S (length s')
  end.

(******************************)
(** Nth character of a string *)
(******************************)

Fixpoint get (n : nat) (s : string) {struct s} : option ascii :=
  match s with
  | EmptyString => None
  | String c s' => match n with
                   | O => Some c
                   | S n' => get n' s'
                   end
  end.

(** Two lists that are identical through get are syntactically equal *)

Theorem get_correct :
  forall s1 s2 : string, (forall n : nat, get n s1 = get n s2) <-> s1 = s2.
Proof.
intros s1; elim s1; simpl.
intros s2; case s2; simpl; split; auto.
intros H; generalize (H 0); intros H1; inversion H1.
intros; discriminate.
intros a s1' Rec s2; case s2; simpl; split; auto.
intros H; generalize (H 0); intros H1; inversion H1.
intros; discriminate.
intros H; generalize (H 0); simpl; intros H1; inversion H1.
case (Rec s).
intros H0; rewrite H0; auto.
intros n; exact (H (S n)).
intros H; injection H; intros H1 H2 n; case n; auto.
rewrite H2; trivial.
rewrite H1; auto.
Qed.

(** The first elements of [s1 ++ s2] are the ones of [s1] *)

Theorem append_correct1 :
 forall (s1 s2 : string) (n : nat),
 n < length s1 -> get n s1 = get n (s1 ++ s2).
Proof.
intros s1; elim s1; simpl; auto.
intros s2 n H; inversion H.
intros a s1' Rec s2 n; case n; simpl; auto.
intros n0 H; apply Rec; auto.
apply lt_S_n; auto.
Qed.

(** The last elements of [s1 ++ s2] are the ones of [s2] *)

Theorem append_correct2 :
 forall (s1 s2 : string) (n : nat),
 get n s2 = get (n + length s1) (s1 ++ s2).
Proof.
intros s1; elim s1; simpl; auto.
intros s2 n; rewrite plus_comm; simpl; auto.
intros a s1' Rec s2 n; case n; simpl; auto.
generalize (Rec s2 0); simpl; auto. intros.
rewrite <- Plus.plus_Snm_nSm; auto.
Qed.

(** *** Substrings *)

(** [substring n m s] returns the substring of [s] that starts
    at position [n] and of length [m];
    if this does not make sense it returns [""] *)

Fixpoint substring (n m : nat) (s : string) : string :=
  match n, m, s with
  | 0, 0, _ => EmptyString
  | 0, S m', EmptyString => s
  | 0, S m', String c s' => String c (substring 0 m' s')
  | S n', _, EmptyString => s
  | S n', _, String c s' => substring n' m s'
  end.

(** The substring is included in the initial string *)

Theorem substring_correct1 :
 forall (s : string) (n m p : nat),
 p < m -> get p (substring n m s) = get (p + n) s.
Proof.
intros s; elim s; simpl; auto.
intros n; case n; simpl; auto.
intros m; case m; simpl; auto.
intros a s' Rec; intros n; case n; simpl; auto.
intros m; case m; simpl; auto.
intros p H; inversion H.
intros m' p; case p; simpl; auto.
intros n0 H; apply Rec; simpl; auto.
apply Lt.lt_S_n; auto.
intros n' m p H; rewrite <- Plus.plus_Snm_nSm; simpl; auto.
Qed.

(** The substring has at most [m] elements *)

Theorem substring_correct2 :
 forall (s : string) (n m p : nat), m <= p -> get p (substring n m s) = None.
Proof.
intros s; elim s; simpl; auto.
intros n; case n; simpl; auto.
intros m; case m; simpl; auto.
intros a s' Rec; intros n; case n; simpl; auto.
intros m; case m; simpl; auto.
intros m' p; case p; simpl; auto.
intros H; inversion H.
intros n0 H; apply Rec; simpl; auto.
apply Le.le_S_n; auto.
Qed.

(** *** Test functions *)

(** Test if [s1] is a prefix of [s2] *)

Fixpoint prefix (s1 s2 : string) {struct s2} : bool :=
  match s1 with
  | EmptyString => true
  | String a s1' =>
      match s2 with
      | EmptyString => false
      | String b s2' =>
          match ascii_dec a b with
          | left _ => prefix s1' s2'
          | right _ => false
          end
      end
  end.

(** If [s1] is a prefix of [s2], it is the [substring] of length
    [length s1] starting at position [O] of [s2] *)

Theorem prefix_correct :
 forall s1 s2 : string,
 prefix s1 s2 = true <-> substring 0 (length s1) s2 = s1.
Proof.
intros s1; elim s1; simpl; auto.
intros s2; case s2; simpl; split; auto.
intros a s1' Rec s2; case s2; simpl; auto.
split; intros; discriminate.
intros b s2'; case (ascii_dec a b); simpl; auto.
intros e; case (Rec s2'); intros H1 H2; split; intros H3; auto.
rewrite e; rewrite H1; auto.
apply H2; injection H3; auto.
intros n; split; intros; try discriminate.
case n; injection H; auto.
Qed.

(** Test if, starting at position [n], [s1] occurs in [s2]; if
    so it returns the position *)

Fixpoint index (n : nat) (s1 s2 : string) : option nat :=
  match s2, n with
  | EmptyString, 0 =>
      match s1 with
      | EmptyString => Some 0
      | String a s1' => None
      end
  | EmptyString, S n' => None
  | String b s2', 0 =>
      if prefix s1 s2 then Some 0
      else
        match index 0 s1 s2' with
        | Some n => Some (S n)
        | None => None
        end
   | String b s2', S n' =>
      match index n' s1 s2' with
      | Some n => Some (S n)
      | None => None
      end
  end.

(* Dirty trick to avoid locally that prefix reduces itself *)
Opaque prefix.

(** If the result of [index] is [Some m], [s1] in [s2] at position [m] *)

Theorem index_correct1 :
 forall (n m : nat) (s1 s2 : string),
 index n s1 s2 = Some m -> substring m (length s1) s2 = s1.
Proof.
intros n m s1 s2; generalize n m s1; clear n m s1; elim s2; simpl;
 auto.
intros n; case n; simpl; auto.
intros m s1; case s1; simpl; auto.
intros H; injection H; intros H1; rewrite <- H1; auto.
intros; discriminate.
intros; discriminate.
intros b s2' Rec n m s1.
case n; simpl; auto.
generalize (prefix_correct s1 (String b s2'));
 case (prefix s1 (String b s2')).
intros H0 H; injection H; intros H1; rewrite <- H1; auto.
case H0; simpl; auto.
case m; simpl; auto.
case (index 0 s1 s2'); intros; discriminate.
intros m'; generalize (Rec 0 m' s1); case (index 0 s1 s2'); auto.
intros x H H0 H1; apply H; injection H1; auto.
intros; discriminate.
intros n'; case m; simpl; auto.
case (index n' s1 s2'); intros; discriminate.
intros m'; generalize (Rec n' m' s1); case (index n' s1 s2'); auto.
intros x H H1; apply H; injection H1; auto.
intros; discriminate.
Qed.

(** If the result of [index] is [Some m],
    [s1] does not occur in [s2] before [m] *)

Theorem index_correct2 :
 forall (n m : nat) (s1 s2 : string),
 index n s1 s2 = Some m ->
 forall p : nat, n <= p -> p < m -> substring p (length s1) s2 <> s1.
Proof.
intros n m s1 s2; generalize n m s1; clear n m s1; elim s2; simpl;
 auto.
intros n; case n; simpl; auto.
intros m s1; case s1; simpl; auto.
intros H; injection H; intros H1; rewrite <- H1.
intros p H0 H2; inversion H2.
intros; discriminate.
intros; discriminate.
intros b s2' Rec n m s1.
case n; simpl; auto.
generalize (prefix_correct s1 (String b s2'));
 case (prefix s1 (String b s2')).
intros H0 H; injection H; intros H1; rewrite <- H1; auto.
intros p H2 H3; inversion H3.
case m; simpl; auto.
case (index 0 s1 s2'); intros; discriminate.
intros m'; generalize (Rec 0 m' s1); case (index 0 s1 s2'); auto.
intros x H H0 H1 p; try case p; simpl; auto.
intros H2 H3; red; intros H4; case H0.
intros H5 H6; absurd (false = true); auto with bool.
intros n0 H2 H3; apply H; auto.
injection H1; auto.
apply Le.le_O_n.
apply Lt.lt_S_n; auto.
intros; discriminate.
intros n'; case m; simpl; auto.
case (index n' s1 s2'); intros; discriminate.
intros m'; generalize (Rec n' m' s1); case (index n' s1 s2'); auto.
intros x H H0 p; case p; simpl; auto.
intros H1; inversion H1; auto.
intros n0 H1 H2; apply H; auto.
injection H0; auto.
apply Le.le_S_n; auto.
apply Lt.lt_S_n; auto.
intros; discriminate.
Qed.

(** If the result of [index] is [None], [s1] does not occur in [s2]
    after [n] *)

Theorem index_correct3 :
 forall (n m : nat) (s1 s2 : string),
 index n s1 s2 = None ->
 s1 <> EmptyString -> n <= m -> substring m (length s1) s2 <> s1.
Proof.
intros n m s1 s2; generalize n m s1; clear n m s1; elim s2; simpl;
 auto.
intros n; case n; simpl; auto.
intros m s1; case s1; simpl; auto.
case m; intros; red; intros; discriminate.
intros n' m; case m; auto.
intros s1; case s1; simpl; auto.
intros b s2' Rec n m s1.
case n; simpl; auto.
generalize (prefix_correct s1 (String b s2'));
 case (prefix s1 (String b s2')).
intros; discriminate.
case m; simpl; auto with bool.
case s1; simpl; auto.
intros a s H H0 H1 H2; red; intros H3; case H.
intros H4 H5; absurd (false = true); auto with bool.
case s1; simpl; auto.
intros a s n0 H H0 H1 H2;
 change (substring n0 (length (String a s)) s2' <> String a s);
 apply (Rec 0); auto.
generalize H0; case (index 0 (String a s) s2'); simpl; auto; intros;
 discriminate.
apply Le.le_O_n.
intros n'; case m; simpl; auto.
intros H H0 H1; inversion H1.
intros n0 H H0 H1; apply (Rec n'); auto.
generalize H; case (index n' s1 s2'); simpl; auto; intros;
 discriminate.
apply Le.le_S_n; auto.
Qed.

(* Back to normal for prefix *)
Transparent prefix.

(** If we are searching for the [Empty] string and the answer is no
    this means that [n] is greater than the size of [s] *)

Theorem index_correct4 :
 forall (n : nat) (s : string),
 index n EmptyString s = None -> length s < n.
Proof.
intros n s; generalize n; clear n; elim s; simpl; auto.
intros n; case n; simpl; auto.
intros; discriminate.
intros; apply Lt.lt_O_Sn.
intros a s' H n; case n; simpl; auto.
intros; discriminate.
intros n'; generalize (H n'); case (index n' EmptyString s'); simpl;
 auto.
intros; discriminate.
intros H0 H1; apply Lt.lt_n_S; auto.
Qed.

(** Same as [index] but with no optional type, we return [0] when it
    does not occur *)

Definition findex n s1 s2 :=
  match index n s1 s2 with
  | Some n => n
  | None => 0
  end.

(** *** Concrete syntax *)

(**
  The concrete syntax for strings in scope string_scope follows the
  Coq convention for strings: all ascii characters of code less than
  128 are litteral to the exception of the character `double quote'
  which must be doubled.

  Strings that involve ascii characters of code >= 128 which are not
  part of a valid utf8 sequence of characters are not representable
  using the Coq string notation (use explicitly the String constructor
  with the ascii codes of the characters).
*)

Example HelloWorld := "	""Hello world!""
".


==> anc/HoTT/coq-HoTT/theories/Strings/vo.itarget <==
Ascii.vo
String.vo


==> anc/HoTT/coq-HoTT/theories/Structures/DecidableType.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export SetoidList.
Require Equalities.

Set Implicit Arguments.
Unset Strict Implicit.

(** NB: This file is here only for compatibility with earlier version of
    [FSets] and [FMap]. Please use [Structures/Equalities.v] directly now. *)

(** * Types with Equalities, and nothing more (for subtyping purpose) *)

Module Type EqualityType := Equalities.EqualityTypeOrig.

(** * Types with decidable Equalities (but no ordering) *)

Module Type DecidableType := Equalities.DecidableTypeOrig.

(** * Additional notions about keys and datas used in FMap *)

Module KeyDecidableType(D:DecidableType).
 Import D.

 Section Elt.
 Variable elt : Type.
 Notation key:=t.

  Definition eqk (p p':key*elt) := eq (fst p) (fst p').
  Definition eqke (p p':key*elt) :=
          eq (fst p) (fst p') /\ (snd p) = (snd p').

  Hint Unfold eqk eqke.
  Hint Extern 2 (eqke ?a ?b) => split.

   (* eqke is stricter than eqk *)

   Lemma eqke_eqk : forall x x', eqke x x' -> eqk x x'.
   Proof.
     unfold eqk, eqke; intuition.
   Qed.

  (* eqk, eqke are equalities *)

  Lemma eqk_refl : forall e, eqk e e.
  Proof. auto. Qed.

  Lemma eqke_refl : forall e, eqke e e.
  Proof. auto. Qed.

  Lemma eqk_sym : forall e e', eqk e e' -> eqk e' e.
  Proof. auto. Qed.

  Lemma eqke_sym : forall e e', eqke e e' -> eqke e' e.
  Proof. unfold eqke; intuition. Qed.

  Lemma eqk_trans : forall e e' e'', eqk e e' -> eqk e' e'' -> eqk e e''.
  Proof. eauto. Qed.

  Lemma eqke_trans : forall e e' e'', eqke e e' -> eqke e' e'' -> eqke e e''.
  Proof.
    unfold eqke; intuition; [ eauto | congruence ].
  Qed.

  Hint Resolve eqk_trans eqke_trans eqk_refl eqke_refl.
  Hint Immediate eqk_sym eqke_sym.

  Global Instance eqk_equiv : Equivalence eqk.
  Proof. split; eauto. Qed.

  Global Instance eqke_equiv : Equivalence eqke.
  Proof. split; eauto. Qed.

  Lemma InA_eqke_eqk :
     forall x m, InA eqke x m -> InA eqk x m.
  Proof.
    unfold eqke; induction 1; intuition. 
  Qed.
  Hint Resolve InA_eqke_eqk.

  Lemma InA_eqk : forall p q m, eqk p q -> InA eqk p m -> InA eqk q m.
  Proof.
   intros; apply InA_eqA with p; auto with *. 
  Qed.

  Definition MapsTo (k:key)(e:elt):= InA eqke (k,e).
  Definition In k m := exists e:elt, MapsTo k e m.

  Hint Unfold MapsTo In.

  (* An alternative formulation for [In k l] is [exists e, InA eqk (k,e) l] *)

  Lemma In_alt : forall k l, In k l <-> exists e, InA eqk (k,e) l.
  Proof.
  firstorder.
  exists x; auto.
  induction H.
  destruct y.
  exists e; auto.
  destruct IHInA as [e H0].
  exists e; auto.
  Qed.

  Lemma MapsTo_eq : forall l x y e, eq x y -> MapsTo x e l -> MapsTo y e l.
  Proof.
  intros; unfold MapsTo in *; apply InA_eqA with (x,e); eauto with *.
  Qed.

  Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
  Proof.
  destruct 2 as (e,E); exists e; eapply MapsTo_eq; eauto.
  Qed.

  Lemma In_inv : forall k k' e l, In k ((k',e) :: l) -> eq k k' \/ In k l.
  Proof.
    inversion 1.
    inversion_clear H0; eauto.
    destruct H1; simpl in *; intuition.
  Qed.

  Lemma In_inv_2 : forall k k' e e' l,
      InA eqk (k, e) ((k', e') :: l) -> ~ eq k k' -> InA eqk (k, e) l.
  Proof.
   inversion_clear 1; compute in H0; intuition.
  Qed.

  Lemma In_inv_3 : forall x x' l,
      InA eqke x (x' :: l) -> ~ eqk x x' -> InA eqke x l.
  Proof.
   inversion_clear 1; compute in H0; intuition.
  Qed.

 End Elt.

 Hint Unfold eqk eqke.
 Hint Extern 2 (eqke ?a ?b) => split.
 Hint Resolve eqk_trans eqke_trans eqk_refl eqke_refl.
 Hint Immediate eqk_sym eqke_sym.
 Hint Resolve InA_eqke_eqk.
 Hint Unfold MapsTo In.
 Hint Resolve In_inv_2 In_inv_3.

End KeyDecidableType.







==> anc/HoTT/coq-HoTT/theories/Structures/DecidableTypeEx.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import DecidableType OrderedType OrderedTypeEx.
Set Implicit Arguments.
Unset Strict Implicit.

(** NB: This file is here only for compatibility with earlier version of
    [FSets] and [FMap]. Please use [Structures/Equalities.v] directly now. *)

(** * Examples of Decidable Type structures. *)

(** A particular case of [DecidableType] where
    the equality is the usual one of Coq. *)

Module Type UsualDecidableType := Equalities.UsualDecidableTypeOrig.

(** a [UsualDecidableType] is in particular an [DecidableType]. *)

Module UDT_to_DT (U:UsualDecidableType) <: DecidableType := U.

(** an shortcut for easily building a UsualDecidableType *)

Module Type MiniDecidableType := Equalities.MiniDecidableType.

Module Make_UDT (M:MiniDecidableType) <: UsualDecidableType
 := Equalities.Make_UDT M.

(** An OrderedType can now directly be seen as a DecidableType *)

Module OT_as_DT (O:OrderedType) <: DecidableType := O.

(** (Usual) Decidable Type for [nat], [positive], [N], [Z] *)

Module Nat_as_DT <: UsualDecidableType := Nat_as_OT.
Module Positive_as_DT <: UsualDecidableType := Positive_as_OT.
Module N_as_DT <: UsualDecidableType := N_as_OT.
Module Z_as_DT <: UsualDecidableType := Z_as_OT.

(** From two decidable types, we can build a new DecidableType
   over their cartesian product. *)

Module PairDecidableType(D1 D2:DecidableType) <: DecidableType.

 Definition t := prod D1.t D2.t.

 Definition eq x y := D1.eq (fst x) (fst y) /\ D2.eq (snd x) (snd y).

 Lemma eq_refl : forall x : t, eq x x.
 Proof.
 intros (x1,x2); red; simpl; auto.
 Qed.

 Lemma eq_sym : forall x y : t, eq x y -> eq y x.
 Proof.
 intros (x1,x2) (y1,y2); unfold eq; simpl; intuition.
 Qed.

 Lemma eq_trans : forall x y z : t, eq x y -> eq y z -> eq x z.
 Proof.
 intros (x1,x2) (y1,y2) (z1,z2); unfold eq; simpl; intuition eauto.
 Qed.

 Definition eq_dec : forall x y, { eq x y }+{ ~eq x y }.
 Proof.
 intros (x1,x2) (y1,y2); unfold eq; simpl.
 destruct (D1.eq_dec x1 y1); destruct (D2.eq_dec x2 y2); intuition.
 Defined.

End PairDecidableType.

(** Similarly for pairs of UsualDecidableType *)

Module PairUsualDecidableType(D1 D2:UsualDecidableType) <: UsualDecidableType.
 Definition t := prod D1.t D2.t.
 Definition eq := @eq t.
 Definition eq_refl := @eq_refl t.
 Definition eq_sym := @eq_sym t.
 Definition eq_trans := @eq_trans t.
 Definition eq_dec : forall x y, { eq x y }+{ ~eq x y }.
 Proof.
 intros (x1,x2) (y1,y2);
 destruct (D1.eq_dec x1 y1); destruct (D2.eq_dec x2 y2);
 unfold eq, D1.eq, D2.eq in *; simpl;
 (left; f_equal; auto; fail) ||
 (right; intro H; injection H; auto).
 Defined.

End PairUsualDecidableType.


==> anc/HoTT/coq-HoTT/theories/Structures/Equalities.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export RelationClasses.
Require Import Bool Morphisms Setoid.

Set Implicit Arguments.
Unset Strict Implicit.

(** Structure with nothing inside.
    Used to force a module type T into a module via Nop <+ T. (HACK!) *)

Module Type Nop.
End Nop.

(** * Structure with just a base type [t] *)

Module Type Typ.
  Parameter Inline(10) t : Type.
End Typ.

(** * Structure with an equality relation [eq] *)

Module Type HasEq (Import T:Typ).
  Parameter Inline(30) eq : t -> t -> Prop.
End HasEq.

Module Type Eq := Typ <+ HasEq.

Module Type EqNotation (Import E:Eq).
  Infix "==" := eq (at level 70, no associativity).
  Notation "x ~= y" := (~eq x y) (at level 70, no associativity).
End EqNotation.

Module Type Eq' := Eq <+ EqNotation.

(** * Specification of the equality via the [Equivalence] type class *)

Module Type IsEq (Import E:Eq).
  Declare Instance eq_equiv : Equivalence eq.
End IsEq.

(** * Earlier specification of equality by three separate lemmas. *)

Module Type IsEqOrig (Import E:Eq').
  Axiom eq_refl : forall x : t, x==x.
  Axiom eq_sym : forall x y : t, x==y -> y==x.
  Axiom eq_trans : forall x y z : t, x==y -> y==z -> x==z.
  Hint Immediate eq_sym.
  Hint Resolve eq_refl eq_trans.
End IsEqOrig.

(** * Types with decidable equality *)

Module Type HasEqDec (Import E:Eq').
  Parameter eq_dec : forall x y : t, { x==y } + { ~ x==y }.
End HasEqDec.

(** * Boolean Equality *)

(** Having [eq_dec] is the same as having a boolean equality plus
    a correctness proof. *)

Module Type HasEqb (Import T:Typ).
  Parameter Inline eqb : t -> t -> bool.
End HasEqb.

Module Type EqbSpec (T:Typ)(X:HasEq T)(Y:HasEqb T).
  Parameter eqb_eq : forall x y, Y.eqb x y = true <-> X.eq x y.
End EqbSpec.

Module Type EqbNotation (T:Typ)(E:HasEqb T).
  Infix "=?" := E.eqb (at level 70, no associativity).
End EqbNotation.

Module Type HasEqBool (E:Eq) := HasEqb E <+ EqbSpec E E.

(** From these basic blocks, we can build many combinations
    of static standalone module types. *)

Module Type EqualityType := Eq <+ IsEq.

Module Type EqualityTypeOrig := Eq <+ IsEqOrig.

Module Type EqualityTypeBoth <: EqualityType <: EqualityTypeOrig
 := Eq <+ IsEq <+ IsEqOrig.

Module Type DecidableType <: EqualityType
 := Eq <+ IsEq <+ HasEqDec.

Module Type DecidableTypeOrig <: EqualityTypeOrig
 := Eq <+ IsEqOrig <+ HasEqDec.

Module Type DecidableTypeBoth <: DecidableType <: DecidableTypeOrig
 := EqualityTypeBoth <+ HasEqDec.

Module Type BooleanEqualityType <: EqualityType
 := Eq <+ IsEq <+ HasEqBool.

Module Type BooleanDecidableType <: DecidableType <: BooleanEqualityType
 := Eq <+ IsEq <+ HasEqDec <+ HasEqBool.

Module Type DecidableTypeFull <: DecidableTypeBoth <: BooleanDecidableType
 := Eq <+ IsEq <+ IsEqOrig <+ HasEqDec <+ HasEqBool.

(** Same, with notation for [eq] *)

Module Type EqualityType' := EqualityType <+ EqNotation.
Module Type EqualityTypeOrig' := EqualityTypeOrig <+ EqNotation.
Module Type EqualityTypeBoth' := EqualityTypeBoth <+ EqNotation.
Module Type DecidableType' := DecidableType <+ EqNotation.
Module Type DecidableTypeOrig' := DecidableTypeOrig <+ EqNotation.
Module Type DecidableTypeBoth' := DecidableTypeBoth <+ EqNotation.
Module Type BooleanEqualityType' :=
 BooleanEqualityType <+ EqNotation <+ EqbNotation.
Module Type BooleanDecidableType' :=
 BooleanDecidableType <+ EqNotation <+ EqbNotation.
Module Type DecidableTypeFull' := DecidableTypeFull <+ EqNotation.

(** * Compatibility wrapper from/to the old version of
      [EqualityType] and [DecidableType] *)

Module BackportEq (E:Eq)(F:IsEq E) <: IsEqOrig E.
 Definition eq_refl := @Equivalence_Reflexive _ _ F.eq_equiv.
 Definition eq_sym := @Equivalence_Symmetric _ _ F.eq_equiv.
 Definition eq_trans := @Equivalence_Transitive _ _ F.eq_equiv.
End BackportEq.

Module UpdateEq (E:Eq)(F:IsEqOrig E) <: IsEq E.
 Instance eq_equiv : Equivalence E.eq.
 Proof. exact (Build_Equivalence _ F.eq_refl F.eq_sym F.eq_trans). Qed.
End UpdateEq.

Module Backport_ET (E:EqualityType) <: EqualityTypeBoth
 := E <+ BackportEq.

Module Update_ET (E:EqualityTypeOrig) <: EqualityTypeBoth
 := E <+ UpdateEq.

Module Backport_DT (E:DecidableType) <: DecidableTypeBoth
 := E <+ BackportEq.

Module Update_DT (E:DecidableTypeOrig) <: DecidableTypeBoth
 := E <+ UpdateEq.


(** * Having [eq_dec] is equivalent to having [eqb] and its spec. *)

Module HasEqDec2Bool (E:Eq)(F:HasEqDec E) <: HasEqBool E.
 Definition eqb x y := if F.eq_dec x y then true else false.
 Lemma eqb_eq : forall x y, eqb x y = true <-> E.eq x y.
 Proof.
  intros x y. unfold eqb. destruct F.eq_dec as [EQ|NEQ].
  auto with *.
  split. discriminate. intro EQ; elim NEQ; auto.
 Qed.
End HasEqDec2Bool.

Module HasEqBool2Dec (E:Eq)(F:HasEqBool E) <: HasEqDec E.
 Lemma eq_dec : forall x y, {E.eq x y}+{~E.eq x y}.
 Proof.
  intros x y. assert (H:=F.eqb_eq x y).
  destruct (F.eqb x y); [left|right].
  apply -> H; auto.
  intro EQ. apply H in EQ. discriminate.
 Defined.
End HasEqBool2Dec.

Module Dec2Bool (E:DecidableType) <: BooleanDecidableType
 := E <+ HasEqDec2Bool.

Module Bool2Dec (E:BooleanEqualityType) <: BooleanDecidableType
 := E <+ HasEqBool2Dec.


(** Some properties of boolean equality *)

Module BoolEqualityFacts (Import E : BooleanEqualityType').

(** [eqb] is compatible with [eq] *)

Instance eqb_compat : Proper (E.eq ==> E.eq ==> Logic.eq) eqb.
Proof.
intros x x' Exx' y y' Eyy'.
apply eq_true_iff_eq.
now rewrite 2 eqb_eq, Exx', Eyy'.
Qed.

(** Alternative specification of [eqb] based on [reflect]. *)

Lemma eqb_spec x y : reflect (x==y) (x =? y).
Proof.
apply iff_reflect. symmetry. apply eqb_eq.
Defined.

(** Negated form of [eqb_eq] *)

Lemma eqb_neq x y : (x =? y) = false <-> x ~= y.
Proof.
now rewrite <- not_true_iff_false, eqb_eq.
Qed.

(** Basic equality laws for [eqb] *)

Lemma eqb_refl x : (x =? x) = true.
Proof.
now apply eqb_eq.
Qed.

Lemma eqb_sym x y : (x =? y) = (y =? x).
Proof.
apply eq_true_iff_eq. now rewrite 2 eqb_eq.
Qed.

(** Transitivity is a particular case of [eqb_compat] *)

End BoolEqualityFacts.


(** * UsualDecidableType

   A particular case of [DecidableType] where the equality is
   the usual one of Coq. *)

Module Type HasUsualEq (Import T:Typ) <: HasEq T.
 Definition eq := @Logic.eq t.
End HasUsualEq.

Module Type UsualEq <: Eq := Typ <+ HasUsualEq.

Module Type UsualIsEq (E:UsualEq) <: IsEq E.
 (* No Instance syntax to avoid saturating the Equivalence tables *)
 Definition eq_equiv : Equivalence E.eq := eq_equivalence.
End UsualIsEq.

Module Type UsualIsEqOrig (E:UsualEq) <: IsEqOrig E.
 Definition eq_refl := @Logic.eq_refl E.t.
 Definition eq_sym := @Logic.eq_sym E.t.
 Definition eq_trans := @Logic.eq_trans E.t.
End UsualIsEqOrig.

Module Type UsualEqualityType <: EqualityType
 := UsualEq <+ UsualIsEq.

Module Type UsualDecidableType <: DecidableType
 := UsualEq <+ UsualIsEq <+ HasEqDec.

Module Type UsualDecidableTypeOrig <: DecidableTypeOrig
 := UsualEq <+ UsualIsEqOrig <+ HasEqDec.

Module Type UsualDecidableTypeBoth <: DecidableTypeBoth
 := UsualEq <+ UsualIsEq <+ UsualIsEqOrig <+ HasEqDec.

Module Type UsualBoolEq := UsualEq <+ HasEqBool.

Module Type UsualDecidableTypeFull <: DecidableTypeFull
 := UsualEq <+ UsualIsEq <+ UsualIsEqOrig <+ HasEqDec <+ HasEqBool.


(** Some shortcuts for easily building a [UsualDecidableType] *)

Module Type MiniDecidableType.
 Include Typ.
 Parameter eq_dec : forall x y : t, {x=y}+{~x=y}.
End MiniDecidableType.

Module Make_UDT (M:MiniDecidableType) <: UsualDecidableTypeBoth
 := M <+ HasUsualEq <+ UsualIsEq <+ UsualIsEqOrig.

Module Make_UDTF (M:UsualBoolEq) <: UsualDecidableTypeFull
 := M <+ UsualIsEq <+ UsualIsEqOrig <+ HasEqBool2Dec.


==> anc/HoTT/coq-HoTT/theories/Structures/EqualitiesFacts.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import Equalities Bool SetoidList RelationPairs.

(** * Keys and datas used in FMap *)

Module KeyDecidableType(Import D:DecidableType).

 Section Elt.
 Variable elt : Type.
 Notation key:=t.

  Local Open Scope signature_scope.

  Definition eqk : relation (key*elt) := eq @@1.
  Definition eqke : relation (key*elt) := eq * Logic.eq.
  Hint Unfold eqk eqke.

  (* eqke is stricter than eqk *)

  Global Instance eqke_eqk : subrelation eqke eqk.
  Proof. firstorder. Qed.

  (* eqk, eqke are equalities, ltk is a strict order *)

  Global Instance eqk_equiv : Equivalence eqk := _.

  Global Instance eqke_equiv : Equivalence eqke := _.

  (* Additionnal facts *)

  Lemma InA_eqke_eqk :
     forall x m, InA eqke x m -> InA eqk x m.
  Proof.
    unfold eqke, RelProd; induction 1; firstorder.
  Qed.
  Hint Resolve InA_eqke_eqk.

  Lemma InA_eqk : forall p q m, eqk p q -> InA eqk p m -> InA eqk q m.
  Proof.
   intros. rewrite <- H; auto.
  Qed.

  Definition MapsTo (k:key)(e:elt):= InA eqke (k,e).
  Definition In k m := exists e:elt, MapsTo k e m.

  Hint Unfold MapsTo In.

  (* An alternative formulation for [In k l] is [exists e, InA eqk (k,e) l] *)

  Lemma In_alt : forall k l, In k l <-> exists e, InA eqk (k,e) l.
  Proof.
  firstorder.
  exists x; auto.
  induction H.
  destruct y; compute in H.
  exists e; left; auto.
  destruct IHInA as [e H0].
  exists e; auto.
  Qed.

  Lemma In_alt2 : forall k l, In k l <-> Exists (fun p => eq k (fst p)) l.
  Proof.
  unfold In, MapsTo.
  setoid_rewrite Exists_exists; setoid_rewrite InA_alt.
  firstorder.
  exists (snd x), x; auto.
  Qed.

  Lemma In_nil : forall k, In k nil <-> False.
  Proof.
  intros; rewrite In_alt2; apply Exists_nil.
  Qed.

  Lemma In_cons : forall k p l,
   In k (p::l) <-> eq k (fst p) \/ In k l.
  Proof.
  intros; rewrite !In_alt2, Exists_cons; intuition.
  Qed.

  Global Instance MapsTo_compat :
   Proper (eq==>Logic.eq==>equivlistA eqke==>iff) MapsTo.
  Proof.
  intros x x' Hx e e' He l l' Hl. unfold MapsTo.
  rewrite Hx, He, Hl; intuition.
  Qed.

  Global Instance In_compat : Proper (eq==>equivlistA eqk==>iff) In.
  Proof.
  intros x x' Hx l l' Hl. rewrite !In_alt.
  setoid_rewrite Hl. setoid_rewrite Hx. intuition.
  Qed.

  Lemma MapsTo_eq : forall l x y e, eq x y -> MapsTo x e l -> MapsTo y e l.
  Proof. intros l x y e EQ. rewrite <- EQ; auto. Qed.

  Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
  Proof. intros l x y EQ. rewrite <- EQ; auto. Qed.

  Lemma In_inv : forall k k' e l, In k ((k',e) :: l) -> eq k k' \/ In k l.
  Proof.
    intros; invlist In; invlist MapsTo. compute in * |- ; intuition.
    right; exists x; auto.
  Qed.

  Lemma In_inv_2 : forall k k' e e' l,
      InA eqk (k, e) ((k', e') :: l) -> ~ eq k k' -> InA eqk (k, e) l.
  Proof.
   intros; invlist InA; intuition.
  Qed.

  Lemma In_inv_3 : forall x x' l,
      InA eqke x (x' :: l) -> ~ eqk x x' -> InA eqke x l.
  Proof.
   intros; invlist InA; compute in * |- ; intuition.
  Qed.

 End Elt.

 Hint Unfold eqk eqke.
 Hint Extern 2 (eqke ?a ?b) => split.
 Hint Resolve InA_eqke_eqk.
 Hint Unfold MapsTo In.
 Hint Resolve In_inv_2 In_inv_3.

End KeyDecidableType.


(** * PairDecidableType 
   
   From two decidable types, we can build a new DecidableType
   over their cartesian product. *)

Module PairDecidableType(D1 D2:DecidableType) <: DecidableType.

 Definition t := (D1.t * D2.t)%type.

 Definition eq := (D1.eq * D2.eq)%signature.

 Instance eq_equiv : Equivalence eq := _.

 Definition eq_dec : forall x y, { eq x y }+{ ~eq x y }.
 Proof.
 intros (x1,x2) (y1,y2); unfold eq; simpl.
 destruct (D1.eq_dec x1 y1); destruct (D2.eq_dec x2 y2);
  compute; intuition.
 Defined.

End PairDecidableType.

(** Similarly for pairs of UsualDecidableType *)

Module PairUsualDecidableType(D1 D2:UsualDecidableType) <: UsualDecidableType.
 Definition t := (D1.t * D2.t)%type.
 Definition eq := @eq t.
 Instance eq_equiv : Equivalence eq := _.
 Definition eq_dec : forall x y, { eq x y }+{ ~eq x y }.
 Proof.
 intros (x1,x2) (y1,y2);
 destruct (D1.eq_dec x1 y1); destruct (D2.eq_dec x2 y2);
 unfold eq, D1.eq, D2.eq in *; simpl;
 (left; f_equal; auto; fail) ||
 (right; intro H; injection H; auto).
 Defined.

End PairUsualDecidableType.


==> anc/HoTT/coq-HoTT/theories/Structures/GenericMinMax.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import Orders OrdersTac OrdersFacts Setoid Morphisms Basics.

(** * A Generic construction of min and max *)

(** ** First, an interface for types with [max] and/or [min] *)

Module Type HasMax (Import E:EqLe').
 Parameter Inline max : t -> t -> t.
 Parameter max_l : forall x y, y<=x -> max x y == x.
 Parameter max_r : forall x y, x<=y -> max x y == y.
End HasMax.

Module Type HasMin (Import E:EqLe').
 Parameter Inline min : t -> t -> t.
 Parameter min_l : forall x y, x<=y -> min x y == x.
 Parameter min_r : forall x y, y<=x -> min x y == y.
End HasMin.

Module Type HasMinMax (E:EqLe) := HasMax E <+ HasMin E.


(** ** Any [OrderedTypeFull] can be equipped by [max] and [min]
    based on the compare function. *)

Definition gmax {A} (cmp : A->A->comparison) x y :=
 match cmp x y with Lt => y | _ => x end.
Definition gmin {A} (cmp : A->A->comparison) x y :=
 match cmp x y with Gt => y | _ => x end.

Module GenericMinMax (Import O:OrderedTypeFull') <: HasMinMax O.

 Definition max := gmax O.compare.
 Definition min := gmin O.compare.

 Lemma ge_not_lt x y : y<=x -> x<y -> False.
 Proof.
 intros H H'.
 apply (StrictOrder_Irreflexive x).
 rewrite le_lteq in *; destruct H as [H|H].
 transitivity y; auto.
 rewrite H in H'; auto.
 Qed.

 Lemma max_l x y : y<=x -> max x y == x.
 Proof.
 intros. unfold max, gmax. case compare_spec; auto with relations.
 intros; elim (ge_not_lt x y); auto.
 Qed.

 Lemma max_r x y : x<=y -> max x y == y.
 Proof.
 intros. unfold max, gmax. case compare_spec; auto with relations.
 intros; elim (ge_not_lt y x); auto.
 Qed.

 Lemma min_l x y : x<=y -> min x y == x.
 Proof.
 intros. unfold min, gmin. case compare_spec; auto with relations.
 intros; elim (ge_not_lt y x); auto.
 Qed.

 Lemma min_r x y : y<=x -> min x y == y.
 Proof.
 intros. unfold min, gmin. case compare_spec; auto with relations.
 intros; elim (ge_not_lt x y); auto.
 Qed.

End GenericMinMax.


(** ** Consequences of the minimalist interface: facts about [max] and [min]. *)

Module MinMaxLogicalProperties (Import O:TotalOrder')(Import M:HasMinMax O).
 Module Import Private_Tac := !MakeOrderTac O O.

(** An alternative caracterisation of [max], equivalent to
    [max_l /\ max_r] *)

Lemma max_spec n m :
  (n < m /\ max n m == m) \/ (m <= n /\ max n m == n).
Proof.
 destruct (lt_total n m); [left|right].
 - split; auto. apply max_r. rewrite le_lteq; auto.
 - assert (m <= n) by (rewrite le_lteq; intuition).
   split; auto. now apply max_l.
Qed.

(** A more symmetric version of [max_spec], based only on [le].
    Beware that left and right alternatives overlap. *)

Lemma max_spec_le n m :
 (n <= m /\ max n m == m) \/ (m <= n /\ max n m == n).
Proof.
 destruct (max_spec n m); [left|right]; intuition; order.
Qed.

Instance : Proper (eq==>eq==>iff) le.
Proof. repeat red. intuition order. Qed.

Instance max_compat : Proper (eq==>eq==>eq) max.
Proof.
 intros x x' Hx y y' Hy.
 assert (H1 := max_spec x y). assert (H2 := max_spec x' y').
 set (m := max x y) in *; set (m' := max x' y') in *; clearbody m m'.
 rewrite <- Hx, <- Hy in *.
 destruct (lt_total x y); intuition order.
Qed.

(** A function satisfying the same specification is equal to [max]. *)

Lemma max_unicity n m p :
 ((n < m /\ p == m) \/ (m <= n /\ p == n)) -> p == max n m.
Proof.
 assert (Hm := max_spec n m).
 destruct (lt_total n m); intuition; order.
Qed.

Lemma max_unicity_ext f :
 (forall n m, (n < m /\ f n m == m) \/ (m <= n /\ f n m == n)) ->
 (forall n m, f n m == max n m).
Proof.
 intros. apply max_unicity; auto.
Qed.

(** [max] commutes with monotone functions. *)

Lemma max_mono f :
 (Proper (eq ==> eq) f) ->
 (Proper (le ==> le) f) ->
 forall x y, max (f x) (f y) == f (max x y).
Proof.
 intros Eqf Lef x y.
 destruct (max_spec x y) as [(H,E)|(H,E)]; rewrite E;
  destruct (max_spec (f x) (f y)) as [(H',E')|(H',E')]; auto.
 assert (f x <= f y) by (apply Lef; order). order.
 assert (f y <= f x) by (apply Lef; order). order.
Qed.

(** *** Semi-lattice algebraic properties of [max] *)

Lemma max_id n : max n n == n.
Proof.
 apply max_l; order.
Qed.

Notation max_idempotent := max_id (only parsing).

Lemma max_assoc m n p : max m (max n p) == max (max m n) p.
Proof.
 destruct (max_spec n p) as [(H,E)|(H,E)]; rewrite E;
 destruct (max_spec m n) as [(H',E')|(H',E')]; rewrite E', ?E; try easy.
 - apply max_r; order.
 - symmetry. apply max_l; order.
Qed.

Lemma max_comm n m : max n m == max m n.
Proof.
 destruct (max_spec m n) as [(H,E)|(H,E)]; rewrite E;
  (apply max_r || apply max_l); order.
Qed.

Ltac solve_max :=
 match goal with |- context [max ?n ?m] =>
  destruct (max_spec n m); intuition; order
 end.

(** *** Least-upper bound properties of [max] *)

Lemma le_max_l n m : n <= max n m.
Proof. solve_max. Qed.

Lemma le_max_r n m : m <= max n m.
Proof. solve_max. Qed.

Lemma max_l_iff n m : max n m == n <-> m <= n.
Proof. solve_max. Qed.

Lemma max_r_iff n m : max n m == m <-> n <= m.
Proof. solve_max. Qed.

Lemma max_le n m p : p <= max n m -> p <= n \/ p <= m.
Proof.
 destruct (max_spec n m); [right|left]; intuition; order.
Qed.

Lemma max_le_iff n m p : p <= max n m <-> p <= n \/ p <= m.
Proof. split. apply max_le. solve_max. Qed.

Lemma max_lt_iff n m p : p < max n m <-> p < n \/ p < m.
Proof.
 destruct (max_spec n m); intuition;
  order || (right; order) || (left; order).
Qed.

Lemma max_lub_l n m p : max n m <= p -> n <= p.
Proof. solve_max. Qed.

Lemma max_lub_r n m p : max n m <= p -> m <= p.
Proof. solve_max. Qed.

Lemma max_lub n m p : n <= p -> m <= p -> max n m <= p.
Proof. solve_max. Qed.

Lemma max_lub_iff n m p : max n m <= p <-> n <= p /\ m <= p.
Proof. solve_max. Qed.

Lemma max_lub_lt n m p : n < p -> m < p -> max n m < p.
Proof. solve_max. Qed.

Lemma max_lub_lt_iff n m p : max n m < p <-> n < p /\ m < p.
Proof. solve_max. Qed.

Lemma max_le_compat_l n m p : n <= m -> max p n <= max p m.
Proof. intros. apply max_lub_iff. solve_max. Qed.

Lemma max_le_compat_r n m p : n <= m -> max n p <= max m p.
Proof. intros. apply max_lub_iff. solve_max. Qed.

Lemma max_le_compat n m p q : n <= m -> p <= q -> max n p <= max m q.
Proof.
 intros Hnm Hpq.
 assert (LE := max_le_compat_l _ _ m Hpq).
 assert (LE' := max_le_compat_r _ _ p Hnm).
 order.
Qed.

(** Properties of [min] *)

Lemma min_spec n m :
 (n < m /\ min n m == n) \/ (m <= n /\ min n m == m).
Proof.
 destruct (lt_total n m); [left|right].
 - split; auto. apply min_l. rewrite le_lteq; auto.
 - assert (m <= n) by (rewrite le_lteq; intuition).
   split; auto. now apply min_r.
Qed.

Lemma min_spec_le n m :
 (n <= m /\ min n m == n) \/ (m <= n /\ min n m == m).
Proof.
 destruct (min_spec n m); [left|right]; intuition; order.
Qed.

Instance min_compat : Proper (eq==>eq==>eq) min.
Proof.
intros x x' Hx y y' Hy.
assert (H1 := min_spec x y). assert (H2 := min_spec x' y').
set (m := min x y) in *; set (m' := min x' y') in *; clearbody m m'.
rewrite <- Hx, <- Hy in *.
destruct (lt_total x y); intuition order.
Qed.

Lemma min_unicity n m p :
 ((n < m /\ p == n) \/ (m <= n /\ p == m)) ->  p == min n m.
Proof.
 assert (Hm := min_spec n m).
 destruct (lt_total n m); intuition; order.
Qed.

Lemma min_unicity_ext f :
 (forall n m, (n < m /\ f n m == n)  \/ (m <= n /\ f n m == m)) ->
 (forall n m, f n m == min n m).
Proof.
 intros. apply min_unicity; auto.
Qed.

Lemma min_mono f :
 (Proper (eq ==> eq) f) ->
 (Proper (le ==> le) f) ->
 forall x y, min (f x) (f y) == f (min x y).
Proof.
 intros Eqf Lef x y.
 destruct (min_spec x y) as [(H,E)|(H,E)]; rewrite E;
  destruct (min_spec (f x) (f y)) as [(H',E')|(H',E')]; auto.
 assert (f x <= f y) by (apply Lef; order). order.
 assert (f y <= f x) by (apply Lef; order). order.
Qed.

Lemma min_id n : min n n == n.
Proof.
 apply min_l; order.
Qed.

Notation min_idempotent := min_id (only parsing).

Lemma min_assoc m n p : min m (min n p) == min (min m n) p.
Proof.
 destruct (min_spec n p) as [(H,E)|(H,E)]; rewrite E;
 destruct (min_spec m n) as [(H',E')|(H',E')]; rewrite E', ?E; try easy.
 - symmetry. apply min_l; order.
 - apply min_r; order.
Qed.

Lemma min_comm n m : min n m == min m n.
Proof.
 destruct (min_spec m n) as [(H,E)|(H,E)]; rewrite E;
  (apply min_r || apply min_l); order.
Qed.

Ltac solve_min :=
 match goal with |- context [min ?n ?m] =>
  destruct (min_spec n m); intuition; order
 end.

Lemma le_min_r n m : min n m <= m.
Proof. solve_min. Qed.

Lemma le_min_l n m : min n m <= n.
Proof. solve_min. Qed.

Lemma min_l_iff n m : min n m == n <-> n <= m.
Proof. solve_min. Qed.

Lemma min_r_iff n m : min n m == m <-> m <= n.
Proof. solve_min. Qed.

Lemma min_le n m p : min n m <= p -> n <= p \/ m <= p.
Proof.
 destruct (min_spec n m); [left|right]; intuition; order.
Qed.

Lemma min_le_iff n m p : min n m <= p <-> n <= p \/ m <= p.
Proof. split. apply min_le. solve_min. Qed.

Lemma min_lt_iff n m p : min n m < p <-> n < p \/ m < p.
Proof.
 destruct (min_spec n m); intuition;
  order || (right; order) || (left; order).
Qed.

Lemma min_glb_l n m p : p <= min n m -> p <= n.
Proof. solve_min. Qed.

Lemma min_glb_r n m p : p <= min n m -> p <= m.
Proof. solve_min. Qed.

Lemma min_glb n m p : p <= n -> p <= m -> p <= min n m.
Proof. solve_min. Qed.

Lemma min_glb_iff n m p : p <= min n m <-> p <= n /\ p <= m.
Proof. solve_min. Qed.

Lemma min_glb_lt n m p : p < n -> p < m -> p < min n m.
Proof. solve_min. Qed.

Lemma min_glb_lt_iff n m p : p < min n m <-> p < n /\ p < m.
Proof. solve_min. Qed.

Lemma min_le_compat_l n m p : n <= m -> min p n <= min p m.
Proof. intros. apply min_glb_iff. solve_min. Qed.

Lemma min_le_compat_r n m p : n <= m -> min n p <= min m p.
Proof. intros. apply min_glb_iff. solve_min. Qed.

Lemma min_le_compat n m p q : n <= m -> p <= q ->
 min n p <= min m q.
Proof.
 intros Hnm Hpq.
 assert (LE := min_le_compat_l _ _ m Hpq).
 assert (LE' := min_le_compat_r _ _ p Hnm).
 order.
Qed.

(** *** Combined properties of min and max *)

Lemma min_max_absorption n m : max n (min n m) == n.
Proof.
 intros.
 destruct (min_spec n m) as [(C,E)|(C,E)]; rewrite E.
 apply max_l. order.
 destruct (max_spec n m); intuition; order.
Qed.

Lemma max_min_absorption n m : min n (max n m) == n.
Proof.
 intros.
 destruct (max_spec n m) as [(C,E)|(C,E)]; rewrite E.
 destruct (min_spec n m) as [(C',E')|(C',E')]; auto. order.
 apply min_l; auto. order.
Qed.

(** Distributivity *)

Lemma max_min_distr n m p :
 max n (min m p) == min (max n m) (max n p).
Proof.
 symmetry. apply min_mono.
 eauto with *.
 repeat red; intros. apply max_le_compat_l; auto.
Qed.

Lemma min_max_distr n m p :
 min n (max m p) == max (min n m) (min n p).
Proof.
 symmetry. apply max_mono.
 eauto with *.
 repeat red; intros. apply min_le_compat_l; auto.
Qed.

(** Modularity *)

Lemma max_min_modular n m p :
 max n (min m (max n p)) == min (max n m) (max n p).
Proof.
 rewrite <- max_min_distr.
 destruct (max_spec n p) as [(C,E)|(C,E)]; rewrite E; auto with *.
 destruct (min_spec m n) as [(C',E')|(C',E')]; rewrite E'.
 rewrite 2 max_l; try order. rewrite min_le_iff; auto.
 rewrite 2 max_l; try order. rewrite min_le_iff; auto.
Qed.

Lemma min_max_modular n m p :
 min n (max m (min n p)) == max (min n m) (min n p).
Proof.
 intros. rewrite <- min_max_distr.
 destruct (min_spec n p) as [(C,E)|(C,E)]; rewrite E; auto with *.
 destruct (max_spec m n) as [(C',E')|(C',E')]; rewrite E'.
 rewrite 2 min_l; try order. rewrite max_le_iff; right; order.
 rewrite 2 min_l; try order. rewrite max_le_iff; auto.
Qed.

(** Disassociativity *)

Lemma max_min_disassoc n m p :
 min n (max m p) <= max (min n m) p.
Proof.
 intros. rewrite min_max_distr.
 auto using max_le_compat_l, le_min_r.
Qed.

(** Anti-monotonicity swaps the role of [min] and [max] *)

Lemma max_min_antimono f :
 Proper (eq==>eq) f ->
 Proper (le==>flip le) f ->
 forall x y, max (f x) (f y) == f (min x y).
Proof.
 intros Eqf Lef x y.
 destruct (min_spec x y) as [(H,E)|(H,E)]; rewrite E;
  destruct (max_spec (f x) (f y)) as [(H',E')|(H',E')]; auto.
 assert (f y <= f x) by (apply Lef; order). order.
 assert (f x <= f y) by (apply Lef; order). order.
Qed.

Lemma min_max_antimono f :
 Proper (eq==>eq) f ->
 Proper (le==>flip le) f ->
 forall x y, min (f x) (f y) == f (max x y).
Proof.
 intros Eqf Lef x y.
 destruct (max_spec x y) as [(H,E)|(H,E)]; rewrite E;
  destruct (min_spec (f x) (f y)) as [(H',E')|(H',E')]; auto.
 assert (f y <= f x) by (apply Lef; order). order.
 assert (f x <= f y) by (apply Lef; order). order.
Qed.

End MinMaxLogicalProperties.


(** ** Properties requiring a decidable order *)

Module MinMaxDecProperties (Import O:OrderedTypeFull')(Import M:HasMinMax O).

(** Induction principles for [max]. *)

Lemma max_case_strong n m (P:t -> Type) :
  (forall x y, x==y -> P x -> P y) ->
  (m<=n -> P n) -> (n<=m -> P m) -> P (max n m).
Proof.
intros Compat Hl Hr.
destruct (CompSpec2Type (compare_spec n m)) as [EQ|LT|GT].
assert (n<=m) by (rewrite le_lteq; auto).
apply (Compat m), Hr; auto. symmetry; apply max_r; auto.
assert (n<=m) by (rewrite le_lteq; auto).
apply (Compat m), Hr; auto. symmetry; apply max_r; auto.
assert (m<=n) by (rewrite le_lteq; auto).
apply (Compat n), Hl; auto. symmetry; apply max_l; auto.
Defined.

Lemma max_case n m (P:t -> Type) :
  (forall x y, x == y -> P x -> P y) ->
  P n -> P m -> P (max n m).
Proof. intros. apply max_case_strong; auto. Defined.

(** [max] returns one of its arguments. *)

Lemma max_dec n m : {max n m == n} + {max n m == m}.
Proof.
 apply max_case; auto with relations.
 intros x y H [E|E]; [left|right]; rewrite <-H; auto.
Defined.

(** Idem for [min] *)

Lemma min_case_strong n m (P:O.t -> Type) :
 (forall x y, x == y -> P x -> P y) ->
 (n<=m -> P n) -> (m<=n -> P m) -> P (min n m).
Proof.
intros Compat Hl Hr.
destruct (CompSpec2Type (compare_spec n m)) as [EQ|LT|GT].
assert (n<=m) by (rewrite le_lteq; auto).
apply (Compat n), Hl; auto. symmetry; apply min_l; auto.
assert (n<=m) by (rewrite le_lteq; auto).
apply (Compat n), Hl; auto. symmetry; apply min_l; auto.
assert (m<=n) by (rewrite le_lteq; auto).
apply (Compat m), Hr; auto. symmetry; apply min_r; auto.
Defined.

Lemma min_case n m (P:O.t -> Type) :
  (forall x y, x == y -> P x -> P y) ->
  P n -> P m -> P (min n m).
Proof. intros. apply min_case_strong; auto. Defined.

Lemma min_dec n m : {min n m == n} + {min n m == m}.
Proof.
 intros. apply min_case; auto with relations.
 intros x y H [E|E]; [left|right]; rewrite <- E; auto with relations.
Defined.

End MinMaxDecProperties.

Module MinMaxProperties (Import O:OrderedTypeFull')(Import M:HasMinMax O).
 Module OT := OTF_to_TotalOrder O.
 Include MinMaxLogicalProperties OT M.
 Include MinMaxDecProperties O M.
 Definition max_l := max_l.
 Definition max_r := max_r.
 Definition min_l := min_l.
 Definition min_r := min_r.
 Notation max_monotone := max_mono.
 Notation min_monotone := min_mono.
 Notation max_min_antimonotone := max_min_antimono.
 Notation min_max_antimonotone := min_max_antimono.
End MinMaxProperties.


(** ** When the equality is Leibniz, we can skip a few [Proper] precondition. *)

Module UsualMinMaxLogicalProperties
 (Import O:UsualTotalOrder')(Import M:HasMinMax O).

 Include MinMaxLogicalProperties O M.

 Lemma max_monotone f : Proper (le ==> le) f ->
  forall x y, max (f x) (f y) = f (max x y).
 Proof. intros; apply max_mono; auto. congruence. Qed.

 Lemma min_monotone f : Proper (le ==> le) f ->
  forall x y, min (f x) (f y) = f (min x y).
 Proof. intros; apply min_mono; auto. congruence. Qed.

 Lemma min_max_antimonotone f : Proper (le ==> flip le) f ->
  forall x y, min (f x) (f y) = f (max x y).
 Proof. intros; apply min_max_antimono; auto. congruence. Qed.

 Lemma max_min_antimonotone f : Proper (le ==> flip le) f ->
  forall x y, max (f x) (f y) = f (min x y).
 Proof. intros; apply max_min_antimono; auto. congruence. Qed.

End UsualMinMaxLogicalProperties.


Module UsualMinMaxDecProperties
 (Import O:UsualOrderedTypeFull')(Import M:HasMinMax O).

 Module Import Private_Dec := MinMaxDecProperties O M.

 Lemma max_case_strong : forall n m (P:t -> Type),
  (m<=n -> P n) -> (n<=m -> P m) -> P (max n m).
 Proof. intros; apply max_case_strong; auto. congruence. Defined.

 Lemma max_case : forall n m (P:t -> Type),
  P n -> P m -> P (max n m).
 Proof. intros; apply max_case_strong; auto. Defined.

 Lemma max_dec : forall n m, {max n m = n} + {max n m = m}.
 Proof. exact max_dec. Defined.

 Lemma min_case_strong : forall n m (P:O.t -> Type),
  (n<=m -> P n) -> (m<=n -> P m) -> P (min n m).
 Proof. intros; apply min_case_strong; auto. congruence. Defined.

 Lemma min_case : forall n m (P:O.t -> Type),
  P n -> P m -> P (min n m).
 Proof. intros. apply min_case_strong; auto. Defined.

 Lemma min_dec : forall n m, {min n m = n} + {min n m = m}.
 Proof. exact min_dec. Defined.

End UsualMinMaxDecProperties.

Module UsualMinMaxProperties
 (Import O:UsualOrderedTypeFull')(Import M:HasMinMax O).
 Module OT := OTF_to_TotalOrder O.
 Include UsualMinMaxLogicalProperties OT M.
 Include UsualMinMaxDecProperties O M.
 Definition max_l := max_l.
 Definition max_r := max_r.
 Definition min_l := min_l.
 Definition min_r := min_r.
End UsualMinMaxProperties.


(** From [TotalOrder] and [HasMax] and [HasEqDec], we can prove
    that the order is decidable and build an [OrderedTypeFull]. *)

Module TOMaxEqDec_to_Compare
 (Import O:TotalOrder')(Import M:HasMax O)(Import E:HasEqDec O) <: HasCompare O.

 Definition compare x y :=
  if eq_dec x y then Eq
  else if eq_dec (M.max x y) y then Lt else Gt.

 Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
 Proof.
 intros; unfold compare; repeat destruct eq_dec; auto; constructor.
 destruct (lt_total x y); auto.
 absurd (x==y); auto. transitivity (max x y); auto.
 symmetry. apply max_l. rewrite le_lteq; intuition.
 destruct (lt_total y x); auto.
 absurd (max x y == y); auto. apply max_r; rewrite le_lteq; intuition.
 Qed.

End TOMaxEqDec_to_Compare.

Module TOMaxEqDec_to_OTF (O:TotalOrder)(M:HasMax O)(E:HasEqDec O)
 <: OrderedTypeFull
 := O <+ E <+ TOMaxEqDec_to_Compare O M E.



(** TODO: Some Remaining questions...

--> Compare with a type-classes version ?

--> Is max_unicity and max_unicity_ext really convenient to express
    that any possible definition of max will in fact be equivalent ?

--> Is it possible to avoid copy-paste about min even more ?

*)


==> anc/HoTT/coq-HoTT/theories/Structures/OrderedType.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export SetoidList Morphisms OrdersTac.
Set Implicit Arguments.
Unset Strict Implicit.

(** NB: This file is here only for compatibility with earlier version of
     [FSets] and [FMap]. Please use [Structures/Orders.v] directly now. *)

(** * Ordered types *)

Inductive Compare (X : Type) (lt eq : X -> X -> Prop) (x y : X) : Type :=
  | LT : lt x y -> Compare lt eq x y
  | EQ : eq x y -> Compare lt eq x y
  | GT : lt y x -> Compare lt eq x y.

Arguments LT [X lt eq x y] _.
Arguments EQ [X lt eq x y] _.
Arguments GT [X lt eq x y] _.

Module Type MiniOrderedType.

  Parameter Inline t : Type.

  Parameter Inline eq : t -> t -> Prop.
  Parameter Inline lt : t -> t -> Prop.

  Axiom eq_refl : forall x : t, eq x x.
  Axiom eq_sym : forall x y : t, eq x y -> eq y x.
  Axiom eq_trans : forall x y z : t, eq x y -> eq y z -> eq x z.

  Axiom lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
  Axiom lt_not_eq : forall x y : t, lt x y -> ~ eq x y.

  Parameter compare : forall x y : t, Compare lt eq x y.

  Hint Immediate eq_sym.
  Hint Resolve eq_refl eq_trans lt_not_eq lt_trans.

End MiniOrderedType.

Module Type OrderedType.
  Include MiniOrderedType.

  (** A [eq_dec] can be deduced from [compare] below. But adding this
     redundant field allows to see an OrderedType as a DecidableType. *)
  Parameter eq_dec : forall x y, { eq x y } + { ~ eq x y }.

End OrderedType.

Module MOT_to_OT (Import O : MiniOrderedType) <: OrderedType.
  Include O.

  Definition eq_dec : forall x y : t, {eq x y} + {~ eq x y}.
  Proof.
   intros; elim (compare x y); intro H; [ right | left | right ]; auto.
   assert (~ eq y x); auto.
  Defined.

End MOT_to_OT.

(** * Ordered types properties *)

(** Additional properties that can be derived from signature
    [OrderedType]. *)

Module OrderedTypeFacts (Import O: OrderedType).

  Instance eq_equiv : Equivalence eq.
  Proof. split; [ exact eq_refl | exact eq_sym | exact eq_trans ]. Qed.

  Lemma lt_antirefl : forall x, ~ lt x x.
  Proof.
   intros; intro; absurd (eq x x); auto.
  Qed.

  Instance lt_strorder : StrictOrder lt.
  Proof. split; [ exact lt_antirefl | exact lt_trans]. Qed.

  Lemma lt_eq : forall x y z, lt x y -> eq y z -> lt x z.
  Proof.
   intros; destruct (compare x z); auto.
   elim (lt_not_eq H); apply eq_trans with z; auto.
   elim (lt_not_eq (lt_trans l H)); auto.
  Qed.

  Lemma eq_lt : forall x y z, eq x y -> lt y z -> lt x z.
  Proof.
   intros; destruct (compare x z); auto.
   elim (lt_not_eq H0); apply eq_trans with x; auto.
   elim (lt_not_eq (lt_trans H0 l)); auto.
  Qed.

  Instance lt_compat : Proper (eq==>eq==>iff) lt.
  Proof.
  apply proper_sym_impl_iff_2; auto with *.
  intros x x' Hx y y' Hy H.
  apply eq_lt with x; auto.
  apply lt_eq with y; auto.
  Qed.

  Lemma lt_total : forall x y, lt x y \/ eq x y \/ lt y x.
  Proof. intros; destruct (compare x y); auto. Qed.

  Module TO.
   Definition t := t.
   Definition eq := eq.
   Definition lt := lt.
   Definition le x y := lt x y \/ eq x y.
  End TO.
  Module IsTO.
   Definition eq_equiv := eq_equiv.
   Definition lt_strorder := lt_strorder.
   Definition lt_compat := lt_compat.
   Definition lt_total := lt_total.
   Lemma le_lteq x y : TO.le x y <-> lt x y \/ eq x y.
   Proof. reflexivity. Qed.
  End IsTO.
  Module OrderTac := !MakeOrderTac TO IsTO.
  Ltac order := OrderTac.order.

  Lemma le_eq x y z : ~lt x y -> eq y z -> ~lt x z. Proof. order. Qed.
  Lemma eq_le x y z : eq x y -> ~lt y z -> ~lt x z. Proof. order. Qed.
  Lemma neq_eq x y z : ~eq x y -> eq y z -> ~eq x z. Proof. order. Qed.
  Lemma eq_neq x y z : eq x y -> ~eq y z -> ~eq x z. Proof. order. Qed.
  Lemma le_lt_trans x y z : ~lt y x -> lt y z -> lt x z. Proof. order. Qed.
  Lemma lt_le_trans x y z : lt x y -> ~lt z y -> lt x z. Proof. order. Qed.
  Lemma le_neq x y : ~lt x y -> ~eq x y -> lt y x. Proof. order. Qed.
  Lemma le_trans x y z : ~lt y x -> ~lt z y -> ~lt z x. Proof. order. Qed.
  Lemma le_antisym x y : ~lt y x -> ~lt x y -> eq x y. Proof. order. Qed.
  Lemma neq_sym x y : ~eq x y -> ~eq y x. Proof. order. Qed.
  Lemma lt_le x y : lt x y -> ~lt y x. Proof. order. Qed.
  Lemma gt_not_eq x y : lt y x -> ~ eq x y. Proof. order. Qed.
  Lemma eq_not_lt x y : eq x y -> ~ lt x y. Proof. order. Qed.
  Lemma eq_not_gt x y : eq x y -> ~ lt y x. Proof. order. Qed.
  Lemma lt_not_gt x y : lt x y -> ~ lt y x. Proof. order. Qed.

  Hint Resolve gt_not_eq eq_not_lt.
  Hint Immediate eq_lt lt_eq le_eq eq_le neq_eq eq_neq.
  Hint Resolve eq_not_gt lt_antirefl lt_not_gt.

  Lemma elim_compare_eq :
   forall x y : t,
   eq x y -> exists H : eq x y, compare x y = EQ H.
  Proof.
   intros; case (compare x y); intros H'; try (exfalso; order).
   exists H'; auto.
  Qed.

  Lemma elim_compare_lt :
   forall x y : t,
   lt x y -> exists H : lt x y, compare x y = LT H.
  Proof.
   intros; case (compare x y); intros H'; try (exfalso; order).
   exists H'; auto.
  Qed.

  Lemma elim_compare_gt :
   forall x y : t,
   lt y x -> exists H : lt y x, compare x y = GT H.
  Proof.
   intros; case (compare x y); intros H'; try (exfalso; order).
   exists H'; auto.
  Qed.

  Ltac elim_comp :=
    match goal with
      | |- ?e => match e with
           | context ctx [ compare ?a ?b ] =>
                let H := fresh in
                (destruct (compare a b) as [H|H|H]; try order)
         end
    end.

  Ltac elim_comp_eq x y :=
    elim (elim_compare_eq (x:=x) (y:=y));
     [ intros _1 _2; rewrite _2; clear _1 _2 | auto ].

  Ltac elim_comp_lt x y :=
    elim (elim_compare_lt (x:=x) (y:=y));
     [ intros _1 _2; rewrite _2; clear _1 _2 | auto ].

  Ltac elim_comp_gt x y :=
    elim (elim_compare_gt (x:=x) (y:=y));
     [ intros _1 _2; rewrite _2; clear _1 _2 | auto ].

  (** For compatibility reasons *)
  Definition eq_dec := eq_dec.

  Lemma lt_dec : forall x y : t, {lt x y} + {~ lt x y}.
  Proof.
   intros; elim (compare x y); [ left | right | right ]; auto.
  Defined.

  Definition eqb x y : bool := if eq_dec x y then true else false.

  Lemma eqb_alt :
    forall x y, eqb x y = match compare x y with EQ _ => true | _ => false end.
  Proof.
  unfold eqb; intros; destruct (eq_dec x y); elim_comp; auto.
  Qed.

(* Specialization of resuts about lists modulo. *)

Section ForNotations.

Notation In:=(InA eq).
Notation Inf:=(lelistA lt).
Notation Sort:=(sort lt).
Notation NoDup:=(NoDupA eq).

Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
Proof. exact (InA_eqA eq_equiv). Qed.

Lemma ListIn_In : forall l x, List.In x l -> In x l.
Proof. exact (In_InA eq_equiv). Qed.

Lemma Inf_lt : forall l x y, lt x y -> Inf y l -> Inf x l.
Proof. exact (InfA_ltA lt_strorder). Qed.

Lemma Inf_eq : forall l x y, eq x y -> Inf y l -> Inf x l.
Proof. exact (InfA_eqA eq_equiv lt_compat). Qed.

Lemma Sort_Inf_In : forall l x a, Sort l -> Inf a l -> In x l -> lt a x.
Proof. exact (SortA_InfA_InA eq_equiv lt_strorder lt_compat). Qed.

Lemma ListIn_Inf : forall l x, (forall y, List.In y l -> lt x y) -> Inf x l.
Proof. exact (@In_InfA t lt). Qed.

Lemma In_Inf : forall l x, (forall y, In y l -> lt x y) -> Inf x l.
Proof. exact (InA_InfA eq_equiv (ltA:=lt)). Qed.

Lemma Inf_alt :
 forall l x, Sort l -> (Inf x l <-> (forall y, In y l -> lt x y)).
Proof. exact (InfA_alt eq_equiv lt_strorder lt_compat). Qed.

Lemma Sort_NoDup : forall l, Sort l -> NoDup l.
Proof. exact (SortA_NoDupA eq_equiv lt_strorder lt_compat). Qed.

End ForNotations.

Hint Resolve ListIn_In Sort_NoDup Inf_lt.
Hint Immediate In_eq Inf_lt.

End OrderedTypeFacts.

Module KeyOrderedType(O:OrderedType).
 Import O.
 Module MO:=OrderedTypeFacts(O).
 Import MO.

 Section Elt.
 Variable elt : Type.
 Notation key:=t.

  Definition eqk (p p':key*elt) := eq (fst p) (fst p').
  Definition eqke (p p':key*elt) :=
          eq (fst p) (fst p') /\ (snd p) = (snd p').
  Definition ltk (p p':key*elt) := lt (fst p) (fst p').

  Hint Unfold eqk eqke ltk.
  Hint Extern 2 (eqke ?a ?b) => split.

   (* eqke is stricter than eqk *)

   Lemma eqke_eqk : forall x x', eqke x x' -> eqk x x'.
   Proof.
     unfold eqk, eqke; intuition.
   Qed.

  (* ltk ignore the second components *)

   Lemma ltk_right_r : forall x k e e', ltk x (k,e) -> ltk x (k,e').
   Proof. auto. Qed.

   Lemma ltk_right_l : forall x k e e', ltk (k,e) x -> ltk (k,e') x.
   Proof. auto. Qed.
   Hint Immediate ltk_right_r ltk_right_l.

  (* eqk, eqke are equalities, ltk is a strict order *)

  Lemma eqk_refl : forall e, eqk e e.
  Proof. auto. Qed.

  Lemma eqke_refl : forall e, eqke e e.
  Proof. auto. Qed.

  Lemma eqk_sym : forall e e', eqk e e' -> eqk e' e.
  Proof. auto. Qed.

  Lemma eqke_sym : forall e e', eqke e e' -> eqke e' e.
  Proof. unfold eqke; intuition. Qed.

  Lemma eqk_trans : forall e e' e'', eqk e e' -> eqk e' e'' -> eqk e e''.
  Proof. eauto. Qed.

  Lemma eqke_trans : forall e e' e'', eqke e e' -> eqke e' e'' -> eqke e e''.
  Proof.
    unfold eqke; intuition; [ eauto | congruence ].
  Qed.

  Lemma ltk_trans : forall e e' e'', ltk e e' -> ltk e' e'' -> ltk e e''.
  Proof. eauto. Qed.

  Lemma ltk_not_eqk : forall e e', ltk e e' -> ~ eqk e e'.
  Proof. unfold eqk, ltk; auto. Qed.

  Lemma ltk_not_eqke : forall e e', ltk e e' -> ~eqke e e'.
  Proof.
    unfold eqke, ltk; intuition; simpl in *; subst.
    exact (lt_not_eq H H1).
  Qed.

  Hint Resolve eqk_trans eqke_trans eqk_refl eqke_refl.
  Hint Resolve ltk_trans ltk_not_eqk ltk_not_eqke.
  Hint Immediate eqk_sym eqke_sym.

  Global Instance eqk_equiv : Equivalence eqk.
  Proof. constructor; eauto. Qed.

  Global Instance eqke_equiv : Equivalence eqke.
  Proof. split; eauto. Qed.

  Global Instance ltk_strorder : StrictOrder ltk.
  Proof. constructor; eauto. intros x; apply (irreflexivity (fst x)). Qed.

  Global Instance ltk_compat : Proper (eqk==>eqk==>iff) ltk.
  Proof.
  intros (x,e) (x',e') Hxx' (y,f) (y',f') Hyy'; compute.
   compute in Hxx'; compute in Hyy'. rewrite Hxx', Hyy'; auto.
  Qed.

  Global Instance ltk_compat' : Proper (eqke==>eqke==>iff) ltk.
  Proof.
  intros (x,e) (x',e') (Hxx',_) (y,f) (y',f') (Hyy',_); compute.
   compute in Hxx'; compute in Hyy'. rewrite Hxx', Hyy'; auto.
  Qed.

  (* Additionnal facts *)

  Lemma eqk_not_ltk : forall x x', eqk x x' -> ~ltk x x'.
   Proof.
     unfold eqk, ltk; simpl; auto.
   Qed.

  Lemma ltk_eqk : forall e e' e'', ltk e e' -> eqk e' e'' -> ltk e e''.
  Proof. eauto. Qed.

  Lemma eqk_ltk : forall e e' e'', eqk e e' -> ltk e' e'' -> ltk e e''.
  Proof.
      intros (k,e) (k',e') (k'',e'').
      unfold ltk, eqk; simpl; eauto.
  Qed.
  Hint Resolve eqk_not_ltk.
  Hint Immediate ltk_eqk eqk_ltk.

  Lemma InA_eqke_eqk :
     forall x m, InA eqke x m -> InA eqk x m.
  Proof.
    unfold eqke; induction 1; intuition.
  Qed.
  Hint Resolve InA_eqke_eqk.

  Definition MapsTo (k:key)(e:elt):= InA eqke (k,e).
  Definition In k m := exists e:elt, MapsTo k e m.
  Notation Sort := (sort ltk).
  Notation Inf := (lelistA ltk).

  Hint Unfold MapsTo In.

  (* An alternative formulation for [In k l] is [exists e, InA eqk (k,e) l] *)

  Lemma In_alt : forall k l, In k l <-> exists e, InA eqk (k,e) l.
  Proof.
  firstorder.
  exists x; auto.
  induction H.
  destruct y.
  exists e; auto.
  destruct IHInA as [e H0].
  exists e; auto.
  Qed.

  Lemma MapsTo_eq : forall l x y e, eq x y -> MapsTo x e l -> MapsTo y e l.
  Proof.
  intros; unfold MapsTo in *; apply InA_eqA with (x,e); eauto with *.
  Qed.

  Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
  Proof.
  destruct 2 as (e,E); exists e; eapply MapsTo_eq; eauto.
  Qed.

  Lemma Inf_eq : forall l x x', eqk x x' -> Inf x' l -> Inf x l.
  Proof. exact (InfA_eqA eqk_equiv ltk_compat). Qed.

  Lemma Inf_lt : forall l x x', ltk x x' -> Inf x' l -> Inf x l.
  Proof. exact (InfA_ltA ltk_strorder). Qed.

  Hint Immediate Inf_eq.
  Hint Resolve Inf_lt.

  Lemma Sort_Inf_In :
      forall l p q, Sort l -> Inf q l -> InA eqk p l -> ltk q p.
  Proof.
  exact (SortA_InfA_InA eqk_equiv ltk_strorder ltk_compat).
  Qed.

  Lemma Sort_Inf_NotIn :
      forall l k e, Sort l -> Inf (k,e) l ->  ~In k l.
  Proof.
    intros; red; intros.
    destruct H1 as [e' H2].
    elim (@ltk_not_eqk (k,e) (k,e')).
    eapply Sort_Inf_In; eauto.
    red; simpl; auto.
  Qed.

  Lemma Sort_NoDupA: forall l, Sort l -> NoDupA eqk l.
  Proof.
  exact (SortA_NoDupA eqk_equiv ltk_strorder ltk_compat).
  Qed.

  Lemma Sort_In_cons_1 : forall e l e', Sort (e::l) -> InA eqk e' l -> ltk e e'.
  Proof.
   inversion 1; intros; eapply Sort_Inf_In; eauto.
  Qed.

  Lemma Sort_In_cons_2 : forall l e e', Sort (e::l) -> InA eqk e' (e::l) ->
      ltk e e' \/ eqk e e'.
  Proof.
    inversion_clear 2; auto.
    left; apply Sort_In_cons_1 with l; auto.
  Qed.

  Lemma Sort_In_cons_3 :
    forall x l k e, Sort ((k,e)::l) -> In x l -> ~eq x k.
  Proof.
    inversion_clear 1; red; intros.
    destruct (Sort_Inf_NotIn H0 H1 (In_eq H2 H)).
  Qed.

  Lemma In_inv : forall k k' e l, In k ((k',e) :: l) -> eq k k' \/ In k l.
  Proof.
    inversion 1.
    inversion_clear H0; eauto.
    destruct H1; simpl in *; intuition.
  Qed.

  Lemma In_inv_2 : forall k k' e e' l,
      InA eqk (k, e) ((k', e') :: l) -> ~ eq k k' -> InA eqk (k, e) l.
  Proof.
   inversion_clear 1; compute in H0; intuition.
  Qed.

  Lemma In_inv_3 : forall x x' l,
      InA eqke x (x' :: l) -> ~ eqk x x' -> InA eqke x l.
  Proof.
   inversion_clear 1; compute in H0; intuition.
  Qed.

 End Elt.

 Hint Unfold eqk eqke ltk.
 Hint Extern 2 (eqke ?a ?b) => split.
 Hint Resolve eqk_trans eqke_trans eqk_refl eqke_refl.
 Hint Resolve ltk_trans ltk_not_eqk ltk_not_eqke.
 Hint Immediate eqk_sym eqke_sym.
 Hint Resolve eqk_not_ltk.
 Hint Immediate ltk_eqk eqk_ltk.
 Hint Resolve InA_eqke_eqk.
 Hint Unfold MapsTo In.
 Hint Immediate Inf_eq.
 Hint Resolve Inf_lt.
 Hint Resolve Sort_Inf_NotIn.
 Hint Resolve In_inv_2 In_inv_3.

End KeyOrderedType.




==> anc/HoTT/coq-HoTT/theories/Structures/OrderedTypeAlt.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)
Require Import OrderedType.

(** * An alternative (but equivalent) presentation for an Ordered Type
   inferface. *)

(** NB: [comparison], defined in [Datatypes.v] is [Eq|Lt|Gt]
whereas [compare], defined in [OrderedType.v] is [EQ _ | LT _ | GT _ ]
*)

Module Type OrderedTypeAlt.

 Parameter t : Type.

 Parameter compare : t -> t -> comparison.

 Infix "?=" := compare (at level 70, no associativity).

 Parameter compare_sym :
   forall x y, (y?=x) = CompOpp (x?=y).
 Parameter compare_trans :
   forall c x y z, (x?=y) = c -> (y?=z) = c -> (x?=z) = c.

End OrderedTypeAlt.

(** From this new presentation to the original one. *)

Module OrderedType_from_Alt (O:OrderedTypeAlt) <: OrderedType.
 Import O.

 Definition t := t.

 Definition eq x y := (x?=y) = Eq.
 Definition lt x y := (x?=y) = Lt.

 Lemma eq_refl : forall x, eq x x.
 Proof.
 intro x.
 unfold eq.
 assert (H:=compare_sym x x).
 destruct (x ?= x); simpl in *; try discriminate; auto.
 Qed.

 Lemma eq_sym : forall x y, eq x y -> eq y x.
 Proof.
 unfold eq; intros.
 rewrite compare_sym.
 rewrite H; simpl; auto.
 Qed.

 Definition eq_trans := (compare_trans Eq).

 Definition lt_trans := (compare_trans Lt).

 Lemma lt_not_eq : forall x y, lt x y -> ~eq x y.
 Proof.
 unfold eq, lt; intros.
 rewrite H; discriminate.
 Qed.

 Definition compare : forall x y, Compare lt eq x y.
 Proof.
 intros.
 case_eq (x ?= y); intros.
 apply EQ; auto.
 apply LT; auto.
 apply GT; red.
 rewrite compare_sym; rewrite H; auto.
 Defined.

 Definition eq_dec : forall x y, { eq x y } + { ~ eq x y }.
 Proof.
 intros; unfold eq.
 case (x ?= y); [ left | right | right ]; auto; discriminate.
 Defined.

End OrderedType_from_Alt.

(** From the original presentation to this alternative one. *)

Module OrderedType_to_Alt (O:OrderedType) <: OrderedTypeAlt.
 Import O.
 Module MO:=OrderedTypeFacts(O).
 Import MO.

 Definition t := t.

 Definition compare x y := match compare x y with
   | LT _ => Lt
   | EQ _ => Eq
   | GT _ => Gt
  end.

 Infix "?=" := compare (at level 70, no associativity).

 Lemma compare_sym :
   forall x y, (y?=x) = CompOpp (x?=y).
 Proof.
 intros x y; unfold compare.
 destruct O.compare; elim_comp; simpl; auto.
 Qed.

 Lemma compare_trans :
   forall c x y z, (x?=y) = c -> (y?=z) = c -> (x?=z) = c.
 Proof.
 intros c x y z.
 destruct c; unfold compare;
 do 2 (destruct O.compare; intros; try discriminate);
 elim_comp; auto.
 Qed.

End OrderedType_to_Alt.




==> anc/HoTT/coq-HoTT/theories/Structures/OrderedTypeEx.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import OrderedType.
Require Import ZArith.
Require Import Omega.
Require Import NArith Ndec.
Require Import Compare_dec.

(** * Examples of Ordered Type structures. *)

(** First, a particular case of [OrderedType] where
    the equality is the usual one of Coq. *)

Module Type UsualOrderedType.
 Parameter Inline t : Type.
 Definition eq := @eq t.
 Parameter Inline lt : t -> t -> Prop.
 Definition eq_refl := @eq_refl t.
 Definition eq_sym := @eq_sym t.
 Definition eq_trans := @eq_trans t.
 Axiom lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
 Axiom lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
 Parameter compare : forall x y : t, Compare lt eq x y.
 Parameter eq_dec : forall x y : t, { eq x y } + { ~ eq x y }.
End UsualOrderedType.

(** a [UsualOrderedType] is in particular an [OrderedType]. *)

Module UOT_to_OT (U:UsualOrderedType) <: OrderedType := U.

(** [nat] is an ordered type with respect to the usual order on natural numbers. *)

Module Nat_as_OT <: UsualOrderedType.

  Definition t := nat.

  Definition eq := @eq nat.
  Definition eq_refl := @eq_refl t.
  Definition eq_sym := @eq_sym t.
  Definition eq_trans := @eq_trans t.

  Definition lt := lt.

  Lemma lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
  Proof. unfold lt; intros; apply lt_trans with y; auto. Qed.

  Lemma lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
  Proof. unfold lt, eq; intros; omega. Qed.

  Definition compare x y : Compare lt eq x y.
  Proof.
    case_eq (nat_compare x y); intro.
    - apply EQ. now apply nat_compare_eq.
    - apply LT. now apply nat_compare_Lt_lt.
    - apply GT. now apply nat_compare_Gt_gt.
  Defined.

  Definition eq_dec := eq_nat_dec.

End Nat_as_OT.


(** [Z] is an ordered type with respect to the usual order on integers. *)

Local Open Scope Z_scope.

Module Z_as_OT <: UsualOrderedType.

  Definition t := Z.
  Definition eq := @eq Z.
  Definition eq_refl := @eq_refl t.
  Definition eq_sym := @eq_sym t.
  Definition eq_trans := @eq_trans t.

  Definition lt (x y:Z) := (x<y).

  Lemma lt_trans : forall x y z, x<y -> y<z -> x<z.
  Proof. intros; omega. Qed.

  Lemma lt_not_eq : forall x y, x<y -> ~ x=y.
  Proof. intros; omega. Qed.

  Definition compare x y : Compare lt eq x y.
  Proof.
    case_eq (x ?= y); intro.
    - apply EQ. now apply Z.compare_eq.
    - apply LT. assumption.
    - apply GT. now apply Z.gt_lt.
  Defined.

  Definition eq_dec := Z.eq_dec.

End Z_as_OT.

(** [positive] is an ordered type with respect to the usual order on natural numbers. *)

Local Open Scope positive_scope.

Module Positive_as_OT <: UsualOrderedType.
  Definition t:=positive.
  Definition eq:=@eq positive.
  Definition eq_refl := @eq_refl t.
  Definition eq_sym := @eq_sym t.
  Definition eq_trans := @eq_trans t.

  Definition lt := Pos.lt.

  Definition lt_trans := Pos.lt_trans.

  Lemma lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
  Proof.
  intros x y H. contradict H. rewrite H. apply Pos.lt_irrefl.
  Qed.

  Definition compare x y : Compare lt eq x y.
  Proof.
  case_eq (x ?= y); intros H.
  - apply EQ. now apply Pos.compare_eq.
  - apply LT; assumption.
  - apply GT. now apply Pos.gt_lt.
  Defined.

  Definition eq_dec := Pos.eq_dec.

End Positive_as_OT.


(** [N] is an ordered type with respect to the usual order on natural numbers. *)

Module N_as_OT <: UsualOrderedType.
  Definition t:=N.
  Definition eq:=@eq N.
  Definition eq_refl := @eq_refl t.
  Definition eq_sym := @eq_sym t.
  Definition eq_trans := @eq_trans t.

  Definition lt := N.lt.
  Definition lt_trans := N.lt_trans.
  Definition lt_not_eq := N.lt_neq.

  Definition compare x y : Compare lt eq x y.
  Proof.
  case_eq (x ?= y)%N; intro.
  - apply EQ. now apply N.compare_eq.
  - apply LT. assumption.
  - apply GT. now apply N.gt_lt.
  Defined.

  Definition eq_dec := N.eq_dec.

End N_as_OT.


(** From two ordered types, we can build a new OrderedType
   over their cartesian product, using the lexicographic order. *)

Module PairOrderedType(O1 O2:OrderedType) <: OrderedType.
 Module MO1:=OrderedTypeFacts(O1).
 Module MO2:=OrderedTypeFacts(O2).

 Definition t := prod O1.t O2.t.

 Definition eq x y := O1.eq (fst x) (fst y) /\ O2.eq (snd x) (snd y).

 Definition lt x y :=
    O1.lt (fst x) (fst y) \/
    (O1.eq (fst x) (fst y) /\ O2.lt (snd x) (snd y)).

 Lemma eq_refl : forall x : t, eq x x.
 Proof.
 intros (x1,x2); red; simpl; auto.
 Qed.

 Lemma eq_sym : forall x y : t, eq x y -> eq y x.
 Proof.
 intros (x1,x2) (y1,y2); unfold eq; simpl; intuition.
 Qed.

 Lemma eq_trans : forall x y z : t, eq x y -> eq y z -> eq x z.
 Proof.
 intros (x1,x2) (y1,y2) (z1,z2); unfold eq; simpl; intuition eauto.
 Qed.

 Lemma lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
 Proof.
 intros (x1,x2) (y1,y2) (z1,z2); unfold eq, lt; simpl; intuition.
 left; eauto.
 left; eapply MO1.lt_eq; eauto.
 left; eapply MO1.eq_lt; eauto.
 right; split; eauto.
 Qed.

 Lemma lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
 Proof.
 intros (x1,x2) (y1,y2); unfold eq, lt; simpl; intuition.
 apply (O1.lt_not_eq H0 H1).
 apply (O2.lt_not_eq H3 H2).
 Qed.

 Definition compare : forall x y : t, Compare lt eq x y.
 intros (x1,x2) (y1,y2).
 destruct (O1.compare x1 y1).
 apply LT; unfold lt; auto.
 destruct (O2.compare x2 y2).
 apply LT; unfold lt; auto.
 apply EQ; unfold eq; auto.
 apply GT; unfold lt; auto.
 apply GT; unfold lt; auto.
 Defined.

 Definition eq_dec : forall x y : t, {eq x y} + {~ eq x y}.
 Proof.
 intros; elim (compare x y); intro H; [ right | left | right ]; auto.
 auto using lt_not_eq.
 assert (~ eq y x); auto using lt_not_eq, eq_sym.
 Defined.

End PairOrderedType.


(** Even if [positive] can be seen as an ordered type with respect to the
  usual order (see above), we can also use a lexicographic order over bits
  (lower bits are considered first). This is more natural when using
  [positive] as indexes for sets or maps (see FSetPositive and FMapPositive. *)

Module PositiveOrderedTypeBits <: UsualOrderedType.
  Definition t:=positive.
  Definition eq:=@eq positive.
  Definition eq_refl := @eq_refl t.
  Definition eq_sym := @eq_sym t.
  Definition eq_trans := @eq_trans t.

  Fixpoint bits_lt (p q:positive) : Prop :=
   match p, q with
   | xH, xI _ => True
   | xH, _ => False
   | xO p, xO q => bits_lt p q
   | xO _, _ => True
   | xI p, xI q => bits_lt p q
   | xI _, _ => False
   end.

  Definition lt:=bits_lt.

  Lemma bits_lt_trans :
    forall x y z : positive, bits_lt x y -> bits_lt y z -> bits_lt x z.
  Proof.
  induction x.
  induction y; destruct z; simpl; eauto; intuition.
  induction y; destruct z; simpl; eauto; intuition.
  induction y; destruct z; simpl; eauto; intuition.
  Qed.

  Lemma lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
  Proof.
  exact bits_lt_trans.
  Qed.

  Lemma bits_lt_antirefl : forall x : positive, ~ bits_lt x x.
  Proof.
  induction x; simpl; auto.
  Qed.

  Lemma lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
  Proof.
  intros; intro.
  rewrite <- H0 in H; clear H0 y.
  unfold lt in H.
  exact (bits_lt_antirefl x H).
  Qed.

  Definition compare : forall x y : t, Compare lt eq x y.
  Proof.
  induction x; destruct y.
  - (* I I *)
    destruct (IHx y).
    apply LT; auto.
    apply EQ; rewrite e; red; auto.
    apply GT; auto.
  - (* I O *)
    apply GT; simpl; auto.
  - (* I H *)
    apply GT; simpl; auto.
  - (* O I *)
    apply LT; simpl; auto.
  - (* O O *)
    destruct (IHx y).
    apply LT; auto.
    apply EQ; rewrite e; red; auto.
    apply GT; auto.
  - (* O H *)
    apply LT; simpl; auto.
  - (* H I *)
    apply LT; simpl; auto.
  - (* H O *)
    apply GT; simpl; auto.
  - (* H H *)
    apply EQ; red; auto.
  Qed.

  Lemma eq_dec (x y: positive): {x = y} + {x <> y}.
  Proof.
  intros. case_eq (x ?= y); intros.
  - left. now apply Pos.compare_eq.
  - right. intro. subst y. now rewrite (Pos.compare_refl x) in *.
  - right. intro. subst y. now rewrite (Pos.compare_refl x) in *.
  Qed.

End PositiveOrderedTypeBits.


==> anc/HoTT/coq-HoTT/theories/Structures/Orders.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export Relations Morphisms Setoid Equalities.
Set Implicit Arguments.
Unset Strict Implicit.

(** * Ordered types *)

(** First, signatures with only the order relations *)

Module Type HasLt (Import T:Typ).
  Parameter Inline lt : t -> t -> Prop.
End HasLt.

Module Type HasLe (Import T:Typ).
  Parameter Inline le : t -> t -> Prop.
End HasLe.

Module Type EqLt := Typ <+ HasEq <+ HasLt.
Module Type EqLe := Typ <+ HasEq <+ HasLe.
Module Type EqLtLe := Typ <+ HasEq <+ HasLt <+ HasLe.

(** Versions with nice notations *)

Module Type LtNotation (E:EqLt).
  Infix "<" := E.lt.
  Notation "x > y" := (y<x) (only parsing).
  Notation "x < y < z" := (x<y /\ y<z).
End LtNotation.

Module Type LeNotation (E:EqLe).
  Infix "<=" := E.le.
  Notation "x >= y" := (y<=x) (only parsing).
  Notation "x <= y <= z" := (x<=y /\ y<=z).
End LeNotation.

Module Type LtLeNotation (E:EqLtLe).
  Include LtNotation E <+ LeNotation E.
  Notation "x <= y < z" := (x<=y /\ y<z).
  Notation "x < y <= z" := (x<y /\ y<=z).
End LtLeNotation.

Module Type EqLtNotation (E:EqLt) := EqNotation E <+ LtNotation E.
Module Type EqLeNotation (E:EqLe) := EqNotation E <+ LeNotation E.
Module Type EqLtLeNotation (E:EqLtLe) := EqNotation E <+ LtLeNotation E.

Module Type EqLt' := EqLt <+ EqLtNotation.
Module Type EqLe' := EqLe <+ EqLeNotation.
Module Type EqLtLe' := EqLtLe <+ EqLtLeNotation.

(** Versions with logical specifications *)

Module Type IsStrOrder (Import E:EqLt).
  Declare Instance lt_strorder : StrictOrder lt.
  Declare Instance lt_compat : Proper (eq==>eq==>iff) lt.
End IsStrOrder.

Module Type LeIsLtEq (Import E:EqLtLe').
  Axiom le_lteq : forall x y, x<=y <-> x<y \/ x==y.
End LeIsLtEq.

Module Type StrOrder := EqualityType <+ HasLt <+ IsStrOrder.
Module Type StrOrder' := StrOrder <+ EqLtNotation.

(** Versions with a decidable ternary comparison *)

Module Type HasCmp (Import T:Typ).
  Parameter Inline compare : t -> t -> comparison.
End HasCmp.

Module Type CmpNotation (T:Typ)(C:HasCmp T).
  Infix "?=" := C.compare (at level 70, no associativity).
End CmpNotation.

Module Type CmpSpec (Import E:EqLt')(Import C:HasCmp E).
  Axiom compare_spec : forall x y, CompareSpec (x==y) (x<y) (y<x) (compare x y).
End CmpSpec.

Module Type HasCompare (E:EqLt) := HasCmp E <+ CmpSpec E.

Module Type DecStrOrder := StrOrder <+ HasCompare.
Module Type DecStrOrder' := DecStrOrder <+ EqLtNotation <+ CmpNotation.

Module Type OrderedType <: DecidableType := DecStrOrder <+ HasEqDec.
Module Type OrderedType' := OrderedType <+ EqLtNotation <+ CmpNotation.

Module Type OrderedTypeFull := OrderedType <+ HasLe <+ LeIsLtEq.
Module Type OrderedTypeFull' :=
 OrderedTypeFull <+ EqLtLeNotation <+ CmpNotation.

(** NB: in [OrderedType], an [eq_dec] could be deduced from [compare].
  But adding this redundant field allows to see an [OrderedType] as a
  [DecidableType]. *)

(** * Versions with [eq] being the usual Leibniz equality of Coq *)

Module Type UsualStrOrder := UsualEqualityType <+ HasLt <+ IsStrOrder.
Module Type UsualDecStrOrder := UsualStrOrder <+ HasCompare.
Module Type UsualOrderedType <: UsualDecidableType <: OrderedType
 := UsualDecStrOrder <+ HasEqDec.
Module Type UsualOrderedTypeFull := UsualOrderedType <+ HasLe <+ LeIsLtEq.

(** NB: in [UsualOrderedType], the field [lt_compat] is
    useless since [eq] is [Leibniz], but it should be
    there for subtyping. *)

Module Type UsualStrOrder' := UsualStrOrder <+ LtNotation.
Module Type UsualDecStrOrder' := UsualDecStrOrder <+ LtNotation.
Module Type UsualOrderedType' := UsualOrderedType <+ LtNotation.
Module Type UsualOrderedTypeFull' := UsualOrderedTypeFull <+ LtLeNotation.

(** * Purely logical versions *)

Module Type LtIsTotal (Import E:EqLt').
  Axiom lt_total : forall x y, x<y \/ x==y \/ y<x.
End LtIsTotal.

Module Type TotalOrder := StrOrder <+ HasLe <+ LeIsLtEq <+ LtIsTotal.
Module Type UsualTotalOrder <: TotalOrder
 := UsualStrOrder <+ HasLe <+ LeIsLtEq <+ LtIsTotal.

Module Type TotalOrder' := TotalOrder <+ EqLtLeNotation.
Module Type UsualTotalOrder' := UsualTotalOrder <+ LtLeNotation.

(** * Conversions *)

(** From [compare] to [eqb], and then [eq_dec] *)

Module Compare2EqBool (Import O:DecStrOrder') <: HasEqBool O.

 Definition eqb x y :=
   match compare x y with Eq => true | _ => false end.

 Lemma eqb_eq : forall x y, eqb x y = true <-> x==y.
 Proof.
 unfold eqb. intros x y.
 destruct (compare_spec x y) as [H|H|H]; split; auto; try discriminate.
 intros EQ; rewrite EQ in H; elim (StrictOrder_Irreflexive _ H).
 intros EQ; rewrite EQ in H; elim (StrictOrder_Irreflexive _ H).
 Qed.

End Compare2EqBool.

Module DSO_to_OT (O:DecStrOrder) <: OrderedType :=
  O <+ Compare2EqBool <+ HasEqBool2Dec.

(** From [OrderedType] To [OrderedTypeFull] (adding [<=]) *)

Module OT_to_Full (O:OrderedType') <: OrderedTypeFull.
 Include O.
 Definition le x y := x<y \/ x==y.
 Lemma le_lteq : forall x y, le x y <-> x<y \/ x==y.
 Proof. unfold le; split; auto. Qed.
End OT_to_Full.

(** From computational to logical versions *)

Module OTF_LtIsTotal (Import O:OrderedTypeFull') <: LtIsTotal O.
 Lemma lt_total : forall x y, x<y \/ x==y \/ y<x.
 Proof. intros; destruct (compare_spec x y); auto. Qed.
End OTF_LtIsTotal.

Module OTF_to_TotalOrder (O:OrderedTypeFull) <: TotalOrder
 := O <+ OTF_LtIsTotal.


(** * Versions with boolean comparisons

    This style is used in [Mergesort]
*)

(** For stating properties like transitivity  of [leb],
    we coerce [bool] into [Prop]. *)

Local Coercion is_true : bool >-> Sortclass.
Hint Unfold is_true.

Module Type HasLeb (Import T:Typ).
 Parameter Inline leb : t -> t -> bool.
End HasLeb.

Module Type HasLtb (Import T:Typ).
 Parameter Inline ltb : t -> t -> bool.
End HasLtb.

Module Type LebNotation (T:Typ)(E:HasLeb T).
 Infix "<=?" := E.leb (at level 35).
End LebNotation.

Module Type LtbNotation (T:Typ)(E:HasLtb T).
 Infix "<?" := E.ltb (at level 35).
End LtbNotation.

Module Type LebSpec (T:Typ)(X:HasLe T)(Y:HasLeb T).
 Parameter leb_le : forall x y, Y.leb x y = true <-> X.le x y.
End LebSpec.

Module Type LtbSpec (T:Typ)(X:HasLt T)(Y:HasLtb T).
 Parameter ltb_lt : forall x y, Y.ltb x y = true <-> X.lt x y.
End LtbSpec.

Module Type LeBool := Typ <+ HasLeb.
Module Type LtBool := Typ <+ HasLtb.
Module Type LeBool' := LeBool <+ LebNotation.
Module Type LtBool' := LtBool <+ LtbNotation.

Module Type LebIsTotal (Import X:LeBool').
 Axiom leb_total : forall x y, (x <=? y) = true \/ (y <=? x) = true.
End LebIsTotal.

Module Type TotalLeBool := LeBool <+ LebIsTotal.
Module Type TotalLeBool' := LeBool' <+ LebIsTotal.

Module Type LebIsTransitive (Import X:LeBool').
 Axiom leb_trans : Transitive X.leb.
End LebIsTransitive.

Module Type TotalTransitiveLeBool := TotalLeBool <+ LebIsTransitive.
Module Type TotalTransitiveLeBool' := TotalLeBool' <+ LebIsTransitive.

(** Grouping all boolean comparison functions *)

Module Type HasBoolOrdFuns (T:Typ) := HasEqb T <+ HasLtb T <+ HasLeb T.

Module Type HasBoolOrdFuns' (T:Typ) :=
 HasBoolOrdFuns T <+ EqbNotation T <+ LtbNotation T <+ LebNotation T.

Module Type BoolOrdSpecs (O:EqLtLe)(F:HasBoolOrdFuns O) :=
 EqbSpec O O F <+ LtbSpec O O F <+ LebSpec O O F.

Module Type OrderFunctions (E:EqLtLe) :=
  HasCompare E <+ HasBoolOrdFuns E <+ BoolOrdSpecs E.
Module Type OrderFunctions' (E:EqLtLe) :=
  HasCompare E <+ CmpNotation E <+ HasBoolOrdFuns' E <+ BoolOrdSpecs E.

(** * From [OrderedTypeFull] to [TotalTransitiveLeBool] *)

Module OTF_to_TTLB (Import O : OrderedTypeFull') <: TotalTransitiveLeBool.

 Definition leb x y :=
  match compare x y with Gt => false | _ => true end.

 Lemma leb_le : forall x y, leb x y <-> x <= y.
 Proof.
 intros. unfold leb. rewrite le_lteq.
 destruct (compare_spec x y) as [EQ|LT|GT]; split; auto.
 discriminate.
 intros LE. elim (StrictOrder_Irreflexive x).
 destruct LE as [LT|EQ]. now transitivity y. now rewrite <- EQ in GT.
 Qed.

 Lemma leb_total : forall x y, leb x y \/ leb y x.
 Proof.
 intros. rewrite 2 leb_le. rewrite 2 le_lteq.
 destruct (compare_spec x y); intuition.
 Qed.

 Lemma leb_trans : Transitive leb.
 Proof.
 intros x y z. rewrite !leb_le, !le_lteq.
 intros [Hxy|Hxy] [Hyz|Hyz].
 left; transitivity y; auto.
 left; rewrite <- Hyz; auto.
 left; rewrite Hxy; auto.
 right; transitivity y; auto.
 Qed.

 Definition t := t.

End OTF_to_TTLB.


(** * From [TotalTransitiveLeBool] to [OrderedTypeFull]

    [le] is [leb ... = true].
    [eq] is [le /\ swap le].
    [lt] is [le /\ ~swap le].
*)

Local Open Scope bool_scope.

Module TTLB_to_OTF (Import O : TotalTransitiveLeBool') <: OrderedTypeFull.

 Definition t := t.

 Definition le x y : Prop := x <=? y.
 Definition eq x y : Prop := le x y /\ le y x.
 Definition lt x y : Prop := le x y /\ ~le y x.

 Definition compare x y :=
  if x <=? y then (if y <=? x then Eq else Lt) else Gt.

 Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
 Proof.
 intros. unfold compare.
 case_eq (x <=? y).
 case_eq (y <=? x).
 constructor. split; auto.
 constructor. split; congruence.
 constructor. destruct (leb_total x y); split; congruence.
 Qed.

 Definition eqb x y := (x <=? y) && (y <=? x).

 Lemma eqb_eq : forall x y, eqb x y <-> eq x y.
 Proof.
 intros. unfold eq, eqb, le.
 case leb; simpl; intuition; discriminate.
 Qed.

 Include HasEqBool2Dec.

 Instance eq_equiv : Equivalence eq.
 Proof.
 split.
 intros x; unfold eq, le. destruct (leb_total x x); auto.
 intros x y; unfold eq, le. intuition.
 intros x y z; unfold eq, le. intuition; apply leb_trans with y; auto.
 Qed.

 Instance lt_strorder : StrictOrder lt.
 Proof.
 split.
 intros x. unfold lt; red; intuition.
 intros x y z; unfold lt, le. intuition.
 apply leb_trans with y; auto.
 absurd (z <=? y); auto.
 apply leb_trans with x; auto.
 Qed.

 Instance lt_compat : Proper (eq ==> eq ==> iff) lt.
 Proof.
 apply proper_sym_impl_iff_2; auto with *.
 intros x x' Hx y y' Hy' H. unfold eq, lt, le in *.
 intuition.
 apply leb_trans with x; auto.
 apply leb_trans with y; auto.
 absurd (y <=? x); auto.
 apply leb_trans with x'; auto.
 apply leb_trans with y'; auto.
 Qed.

 Definition le_lteq : forall x y, le x y <-> lt x y \/ eq x y.
 Proof.
 intros.
 unfold lt, eq, le.
 split; [ | intuition ].
 intros LE.
 case_eq (y <=? x); [right|left]; intuition; try discriminate.
 Qed.

End TTLB_to_OTF.


==> anc/HoTT/coq-HoTT/theories/Structures/OrdersAlt.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(* Finite sets library.
 * Authors: Pierre Letouzey and Jean-Christophe Filliâtre
 * Institution: LRI, CNRS UMR 8623 - Université Paris Sud
 *              91405 Orsay, France *)

Require Import OrderedType Orders.
Set Implicit Arguments.

(** * Some alternative (but equivalent) presentations for an Ordered Type
   inferface. *)

(** ** The original interface *)

Module Type OrderedTypeOrig := OrderedType.OrderedType.

(** ** An interface based on compare *)

Module Type OrderedTypeAlt.

 Parameter t : Type.

 Parameter compare : t -> t -> comparison.

 Infix "?=" := compare (at level 70, no associativity).

 Parameter compare_sym :
   forall x y, (y?=x) = CompOpp (x?=y).
 Parameter compare_trans :
   forall c x y z, (x?=y) = c -> (y?=z) = c -> (x?=z) = c.

End OrderedTypeAlt.

(** ** From OrderedTypeOrig to OrderedType. *)

Module Update_OT (O:OrderedTypeOrig) <: OrderedType.

 Include Update_DT O.  (* Provides : t eq eq_equiv eq_dec *)

 Definition lt := O.lt.

 Instance lt_strorder : StrictOrder lt.
 Proof.
  split.
  intros x Hx. apply (O.lt_not_eq Hx); auto with *.
  exact O.lt_trans.
 Qed.

 Instance lt_compat : Proper (eq==>eq==>iff) lt.
 Proof.
  apply proper_sym_impl_iff_2; auto with *.
  intros x x' Hx y y' Hy H.
  assert (H0 : lt x' y).
   destruct (O.compare x' y) as [H'|H'|H']; auto.
   elim (O.lt_not_eq H). transitivity x'; auto with *.
   elim (O.lt_not_eq (O.lt_trans H H')); auto.
  destruct (O.compare x' y') as [H'|H'|H']; auto.
  elim (O.lt_not_eq H).
   transitivity x'; auto with *. transitivity y'; auto with *.
  elim (O.lt_not_eq (O.lt_trans H' H0)); auto with *.
 Qed.

 Definition compare x y :=
   match O.compare x y with
    | EQ _ => Eq
    | LT _ => Lt
    | GT _ => Gt
  end.

 Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
 Proof.
  intros; unfold compare; destruct O.compare; auto.
 Qed.

End Update_OT.

(** ** From OrderedType to OrderedTypeOrig. *)

Module Backport_OT (O:OrderedType) <: OrderedTypeOrig.

 Include Backport_DT O. (* Provides : t eq eq_refl eq_sym eq_trans eq_dec *)

 Definition lt := O.lt.

 Lemma lt_not_eq : forall x y, lt x y -> ~eq x y.
 Proof.
  intros x y L E; rewrite E in L. apply (StrictOrder_Irreflexive y); auto.
 Qed.

 Lemma lt_trans : Transitive lt.
 Proof. apply O.lt_strorder. Qed.

 Definition compare : forall x y, Compare lt eq x y.
 Proof.
  intros x y; destruct (CompSpec2Type (O.compare_spec x y));
   [apply EQ|apply LT|apply GT]; auto.
 Defined.

End Backport_OT.


(** ** From OrderedTypeAlt to OrderedType. *)

Module OT_from_Alt (Import O:OrderedTypeAlt) <: OrderedType.

 Definition t := t.

 Definition eq x y := (x?=y) = Eq.
 Definition lt x y := (x?=y) = Lt.

 Instance eq_equiv : Equivalence eq.
 Proof.
  split; red.
  (* refl *)
  unfold eq; intros x.
  assert (H:=compare_sym x x).
  destruct (x ?= x); simpl in *; auto; discriminate.
  (* sym *)
  unfold eq; intros x y H.
  rewrite compare_sym, H; simpl; auto.
  (* trans *)
  apply compare_trans.
 Qed.

 Instance lt_strorder : StrictOrder lt.
 Proof.
  split; repeat red; unfold lt; try apply compare_trans.
  intros x H.
  assert (eq x x) by reflexivity.
  unfold eq in *; congruence.
 Qed.

 Lemma lt_eq : forall x y z, lt x y -> eq y z -> lt x z.
 Proof.
  unfold lt, eq; intros x y z Hxy Hyz.
  destruct (compare x z) eqn:Hxz; auto.
  rewrite compare_sym, CompOpp_iff in Hyz. simpl in Hyz.
  rewrite (compare_trans Hxz Hyz) in Hxy; discriminate.
  rewrite compare_sym, CompOpp_iff in Hxy. simpl in Hxy.
  rewrite (compare_trans Hxy Hxz) in Hyz; discriminate.
 Qed.

 Lemma eq_lt : forall x y z, eq x y -> lt y z -> lt x z.
 Proof.
  unfold lt, eq; intros x y z Hxy Hyz.
  destruct (compare x z) eqn:Hxz; auto.
  rewrite compare_sym, CompOpp_iff in Hxy. simpl in Hxy.
  rewrite (compare_trans Hxy Hxz) in Hyz; discriminate.
  rewrite compare_sym, CompOpp_iff in Hyz. simpl in Hyz.
  rewrite (compare_trans Hxz Hyz) in Hxy; discriminate.
 Qed.

 Instance lt_compat : Proper (eq==>eq==>iff) lt.
 Proof.
  apply proper_sym_impl_iff_2; auto with *.
  repeat red; intros.
  eapply lt_eq; eauto. eapply eq_lt; eauto. symmetry; auto.
 Qed.

 Definition compare := O.compare.

 Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
 Proof.
  unfold eq, lt, compare; intros.
  destruct (O.compare x y) eqn:H; auto.
  apply CompGt.
  rewrite compare_sym, H; auto.
 Qed.

 Definition eq_dec : forall x y, { eq x y } + { ~ eq x y }.
 Proof.
 intros; unfold eq.
 case (x ?= y); [ left | right | right ]; auto; discriminate.
 Defined.

End OT_from_Alt.

(** From the original presentation to this alternative one. *)

Module OT_to_Alt (Import O:OrderedType) <: OrderedTypeAlt.

 Definition t := t.
 Definition compare := compare.

 Infix "?=" := compare (at level 70, no associativity).

 Lemma compare_sym :
   forall x y, (y?=x) = CompOpp (x?=y).
 Proof.
 intros x y; unfold compare.
 destruct (compare_spec x y) as [U|U|U];
  destruct (compare_spec y x) as [V|V|V]; auto.
 rewrite U in V. elim (StrictOrder_Irreflexive y); auto.
 rewrite U in V. elim (StrictOrder_Irreflexive y); auto.
 rewrite V in U. elim (StrictOrder_Irreflexive x); auto.
 rewrite V in U. elim (StrictOrder_Irreflexive x); auto.
 rewrite V in U. elim (StrictOrder_Irreflexive x); auto.
 rewrite V in U. elim (StrictOrder_Irreflexive y); auto.
 Qed.

 Lemma compare_Eq : forall x y, compare x y = Eq <-> eq x y.
 Proof.
 unfold compare.
 intros x y; destruct (compare_spec x y); intuition;
  try discriminate.
 rewrite H0 in H. elim (StrictOrder_Irreflexive y); auto.
 rewrite H0 in H. elim (StrictOrder_Irreflexive y); auto.
 Qed.

 Lemma compare_Lt : forall x y, compare x y = Lt <-> lt x y.
 Proof.
 unfold compare.
 intros x y; destruct (compare_spec x y); intuition;
  try discriminate.
 rewrite H in H0. elim (StrictOrder_Irreflexive y); auto.
 rewrite H in H0. elim (StrictOrder_Irreflexive x); auto.
 Qed.

 Lemma compare_Gt : forall x y, compare x y = Gt <-> lt y x.
 Proof.
 intros x y. rewrite compare_sym, CompOpp_iff. apply compare_Lt.
 Qed.

 Lemma compare_trans :
   forall c x y z, (x?=y) = c -> (y?=z) = c -> (x?=z) = c.
 Proof.
 intros c x y z.
 destruct c; unfold compare;
  rewrite ?compare_Eq, ?compare_Lt, ?compare_Gt;
  transitivity y; auto.
 Qed.

End OT_to_Alt.


==> anc/HoTT/coq-HoTT/theories/Structures/OrdersEx.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(* Finite sets library.
 * Authors: Pierre Letouzey and Jean-Christophe Filliâtre
 * Institution: LRI, CNRS UMR 8623 - Université Paris Sud
 *              91405 Orsay, France *)

Require Import Orders NPeano POrderedType NArith
 ZArith RelationPairs EqualitiesFacts.

(** * Examples of Ordered Type structures. *)


(** Ordered Type for [nat], [Positive], [N], [Z] with the usual order. *)

Module Nat_as_OT := NPeano.Nat.
Module Positive_as_OT := POrderedType.Positive_as_OT.
Module N_as_OT := BinNat.N.
Module Z_as_OT := BinInt.Z.

(** An OrderedType can now directly be seen as a DecidableType *)

Module OT_as_DT (O:OrderedType) <: DecidableType := O.

(** (Usual) Decidable Type for [nat], [positive], [N], [Z] *)

Module Nat_as_DT <: UsualDecidableType := Nat_as_OT.
Module Positive_as_DT <: UsualDecidableType := Positive_as_OT.
Module N_as_DT <: UsualDecidableType := N_as_OT.
Module Z_as_DT <: UsualDecidableType := Z_as_OT.



(** From two ordered types, we can build a new OrderedType
   over their cartesian product, using the lexicographic order. *)

Module PairOrderedType(O1 O2:OrderedType) <: OrderedType.
 Include PairDecidableType O1 O2.

 Definition lt :=
   (relation_disjunction (O1.lt @@1) (O1.eq * O2.lt))%signature.

 Instance lt_strorder : StrictOrder lt.
 Proof.
 split.
 (* irreflexive *)
 intros (x1,x2); compute. destruct 1.
 apply (StrictOrder_Irreflexive x1); auto.
 apply (StrictOrder_Irreflexive x2); intuition.
 (* transitive *)
 intros (x1,x2) (y1,y2) (z1,z2). compute. intuition.
 left; etransitivity; eauto.
 left. setoid_replace z1 with y1; auto with relations.
 left; setoid_replace x1 with y1; auto with relations.
 right; split; etransitivity; eauto.
 Qed.

 Instance lt_compat : Proper (eq==>eq==>iff) lt.
 Proof.
 compute.
 intros (x1,x2) (x1',x2') (X1,X2) (y1,y2) (y1',y2') (Y1,Y2).
 rewrite X1,X2,Y1,Y2; intuition.
 Qed.

 Definition compare x y :=
  match O1.compare (fst x) (fst y) with
   | Eq => O2.compare (snd x) (snd y)
   | Lt => Lt
   | Gt => Gt
  end.

 Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
 Proof.
 intros (x1,x2) (y1,y2); unfold compare; simpl.
 destruct (O1.compare_spec x1 y1); try (constructor; compute; auto).
 destruct (O2.compare_spec x2 y2); constructor; compute; auto with relations.
 Qed.

End PairOrderedType.



==> anc/HoTT/coq-HoTT/theories/Structures/OrdersFacts.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import Bool Basics OrdersTac.
Require Export Orders.

Set Implicit Arguments.
Unset Strict Implicit.

(** * Properties of [compare] *)

Module Type CompareFacts (Import O:DecStrOrder').

 Local Infix "?=" := compare (at level 70, no associativity).

 Lemma compare_eq_iff x y : (x ?= y) = Eq <-> x==y.
 Proof.
 case compare_spec; intro H; split; try easy; intro EQ;
  contradict H; rewrite EQ; apply irreflexivity.
 Qed.

 Lemma compare_eq x y : (x ?= y) = Eq -> x==y.
 Proof.
 apply compare_eq_iff.
 Qed.

 Lemma compare_lt_iff x y : (x ?= y) = Lt <-> x<y.
 Proof.
 case compare_spec; intro H; split; try easy; intro LT;
  contradict LT; rewrite H; apply irreflexivity.
 Qed.

 Lemma compare_gt_iff x y : (x ?= y) = Gt <-> y<x.
 Proof.
 case compare_spec; intro H; split; try easy; intro LT;
  contradict LT; rewrite H; apply irreflexivity.
 Qed.

 Lemma compare_nlt_iff x y : (x ?= y) <> Lt <-> ~(x<y).
 Proof.
 rewrite compare_lt_iff; intuition.
 Qed.

 Lemma compare_ngt_iff x y : (x ?= y) <> Gt <-> ~(y<x).
 Proof.
 rewrite compare_gt_iff; intuition.
 Qed.

 Hint Rewrite compare_eq_iff compare_lt_iff compare_gt_iff : order.

 Instance compare_compat : Proper (eq==>eq==>Logic.eq) compare.
 Proof.
 intros x x' Hxx' y y' Hyy'.
 case (compare_spec x' y'); autorewrite with order; now rewrite Hxx', Hyy'.
 Qed.

 Lemma compare_refl x : (x ?= x) = Eq.
 Proof.
 case compare_spec; intros; trivial; now elim irreflexivity with x.
 Qed.

 Lemma compare_antisym x y : (y ?= x) = CompOpp (x ?= y).
 Proof.
 case (compare_spec x y); simpl; autorewrite with order;
  trivial; now symmetry.
 Qed.

End CompareFacts.


 (** * Properties of [OrderedTypeFull] *)

Module Type OrderedTypeFullFacts (Import O:OrderedTypeFull').

 Module OrderTac := OTF_to_OrderTac O.
 Ltac order := OrderTac.order.
 Ltac iorder := intuition order.

 Instance le_compat : Proper (eq==>eq==>iff) le.
 Proof. repeat red; iorder. Qed.

 Instance le_preorder : PreOrder le.
 Proof. split; red; order. Qed.

 Instance le_order : PartialOrder eq le.
 Proof. compute; iorder. Qed.

 Instance le_antisym : Antisymmetric eq le.
 Proof. apply partial_order_antisym; auto with *. Qed.

 Lemma le_not_gt_iff : forall x y, x<=y <-> ~y<x.
 Proof. iorder. Qed.

 Lemma lt_not_ge_iff : forall x y, x<y <-> ~y<=x.
 Proof. iorder. Qed.

 Lemma le_or_gt : forall x y, x<=y \/ y<x.
 Proof. intros. rewrite le_lteq; destruct (O.compare_spec x y); auto. Qed.

 Lemma lt_or_ge : forall x y, x<y \/ y<=x.
 Proof. intros. rewrite le_lteq; destruct (O.compare_spec x y); iorder. Qed.

 Lemma eq_is_le_ge : forall x y, x==y <-> x<=y /\ y<=x.
 Proof. iorder. Qed.

 Include CompareFacts O.

 Lemma compare_le_iff x y : compare x y <> Gt <-> x<=y.
 Proof.
 rewrite le_not_gt_iff. apply compare_ngt_iff.
 Qed.

 Lemma compare_ge_iff x y : compare x y <> Lt <-> y<=x.
 Proof.
 rewrite le_not_gt_iff. apply compare_nlt_iff.
 Qed.

End OrderedTypeFullFacts.


(** * Properties of [OrderedType] *)

Module OrderedTypeFacts (Import O: OrderedType').

  Module OrderTac := OT_to_OrderTac O.
  Ltac order := OrderTac.order.

  Notation "x <= y" := (~lt y x) : order.
  Infix "?=" := compare (at level 70, no associativity) : order.

  Local Open Scope order.

  Tactic Notation "elim_compare" constr(x) constr(y) :=
   destruct (compare_spec x y).

  Tactic Notation "elim_compare" constr(x) constr(y) "as" ident(h) :=
   destruct (compare_spec x y) as [h|h|h].

  (** The following lemmas are either re-phrasing of [eq_equiv] and
      [lt_strorder] or immediately provable by [order]. Interest:
      compatibility, test of order, etc *)

  Definition eq_refl (x:t) : x==x := Equivalence_Reflexive x.

  Definition eq_sym (x y:t) : x==y -> y==x := Equivalence_Symmetric x y.

  Definition eq_trans (x y z:t) : x==y -> y==z -> x==z :=
   Equivalence_Transitive x y z.

  Definition lt_trans (x y z:t) : x<y -> y<z -> x<z :=
   StrictOrder_Transitive x y z.

  Definition lt_irrefl (x:t) : ~x<x := StrictOrder_Irreflexive x.

  Include CompareFacts O.
  Notation compare_le_iff := compare_ngt_iff (only parsing).
  Notation compare_ge_iff := compare_nlt_iff (only parsing).

  (** For compatibility reasons *)
  Definition eq_dec := eq_dec.

  Lemma lt_dec : forall x y : t, {lt x y} + {~ lt x y}.
  Proof.
   intros x y; destruct (CompSpec2Type (compare_spec x y));
    [ right | left | right ]; order.
  Defined.

  Definition eqb x y : bool := if eq_dec x y then true else false.

  Lemma if_eq_dec : forall x y (B:Type)(b b':B),
    (if eq_dec x y then b else b') =
    (match compare x y with Eq => b | _ => b' end).
  Proof.
  intros; destruct eq_dec; elim_compare x y; auto; order.
  Qed.

  Lemma eqb_alt :
    forall x y, eqb x y = match compare x y with Eq => true | _ => false end.
  Proof.
  unfold eqb; intros; apply if_eq_dec.
  Qed.

  Instance eqb_compat : Proper (eq==>eq==>Logic.eq) eqb.
  Proof.
  intros x x' Hxx' y y' Hyy'.
  rewrite 2 eqb_alt, Hxx', Hyy'; auto.
  Qed.

End OrderedTypeFacts.


(** * Tests of the order tactic

    Is it at least capable of proving some basic properties ? *)

Module OrderedTypeTest (Import O:OrderedType').
  Module Import MO := OrderedTypeFacts O.
  Local Open Scope order.
  Lemma lt_not_eq x y : x<y -> ~x==y.  Proof. order. Qed.
  Lemma lt_eq x y z : x<y -> y==z -> x<z. Proof. order. Qed.
  Lemma eq_lt x y z : x==y -> y<z -> x<z. Proof. order. Qed.
  Lemma le_eq x y z : x<=y -> y==z -> x<=z. Proof. order. Qed.
  Lemma eq_le x y z : x==y -> y<=z -> x<=z. Proof. order. Qed.
  Lemma neq_eq x y z : ~x==y -> y==z -> ~x==z. Proof. order. Qed.
  Lemma eq_neq x y z : x==y -> ~y==z -> ~x==z. Proof. order. Qed.
  Lemma le_lt_trans x y z : x<=y -> y<z -> x<z. Proof. order. Qed.
  Lemma lt_le_trans x y z : x<y -> y<=z -> x<z. Proof. order. Qed.
  Lemma le_trans x y z : x<=y -> y<=z -> x<=z. Proof. order. Qed.
  Lemma le_antisym x y : x<=y -> y<=x -> x==y. Proof. order. Qed.
  Lemma le_neq x y : x<=y -> ~x==y -> x<y. Proof. order. Qed.
  Lemma neq_sym x y : ~x==y -> ~y==x. Proof. order. Qed.
  Lemma lt_le x y : x<y -> x<=y. Proof. order. Qed.
  Lemma gt_not_eq x y : y<x -> ~x==y. Proof. order. Qed.
  Lemma eq_not_lt x y : x==y -> ~x<y. Proof. order. Qed.
  Lemma eq_not_gt x y : x==y -> ~ y<x. Proof. order. Qed.
  Lemma lt_not_gt x y : x<y -> ~ y<x. Proof. order. Qed.
  Lemma eq_is_nlt_ngt x y : x==y <-> ~x<y /\ ~y<x.
  Proof. intuition; order. Qed.
End OrderedTypeTest.



(** * Reversed OrderedTypeFull.

   we can switch the orientation of the order. This is used for
   example when deriving properties of [min] out of the ones of [max]
   (see [GenericMinMax]).
*)

Module OrderedTypeRev (O:OrderedTypeFull) <: OrderedTypeFull.

Definition t := O.t.
Definition eq := O.eq.
Program Instance eq_equiv : Equivalence eq.
Definition eq_dec := O.eq_dec.

Definition lt := flip O.lt.
Definition le := flip O.le.

Instance lt_strorder: StrictOrder lt.
Proof. unfold lt; auto with *. Qed.
Instance lt_compat : Proper (eq==>eq==>iff) lt.
Proof. unfold lt; auto with *. Qed.

Lemma le_lteq : forall x y, le x y <-> lt x y \/ eq x y.
Proof. intros; unfold le, lt, flip. rewrite O.le_lteq; intuition. Qed.

Definition compare := flip O.compare.

Lemma compare_spec : forall x y, CompSpec eq lt x y (compare x y).
Proof.
intros; unfold compare, eq, lt, flip.
destruct (O.compare_spec y x); auto with relations.
Qed.

End OrderedTypeRev.

Unset Implicit Arguments.

(** * Order relations derived from a [compare] function.

  We factorize here some common properties for ZArith, NArith
  and co, where [lt] and [le] are defined in terms of [compare].
  Note that we do not require anything here concerning compatibility
  of [compare] w.r.t [eq], nor anything concerning transitivity.
*)

Module Type CompareBasedOrder (Import E:EqLtLe')(Import C:HasCmp E).
 Include CmpNotation E C.
 Include IsEq E.
 Axiom compare_eq_iff : forall x y, (x ?= y) = Eq <-> x == y.
 Axiom compare_lt_iff : forall x y, (x ?= y) = Lt <-> x < y.
 Axiom compare_le_iff : forall x y, (x ?= y) <> Gt <-> x <= y.
 Axiom compare_antisym : forall x y, (y ?= x) = CompOpp (x ?= y).
End CompareBasedOrder.

Module Type CompareBasedOrderFacts
 (Import E:EqLtLe')
 (Import C:HasCmp E)
 (Import O:CompareBasedOrder E C).

 Lemma compare_spec x y : CompareSpec (x==y) (x<y) (y<x) (x?=y).
 Proof.
  case_eq (compare x y); intros H; constructor.
  now apply compare_eq_iff.
  now apply compare_lt_iff.
  rewrite compare_antisym, CompOpp_iff in H. now apply compare_lt_iff.
 Qed.

 Lemma compare_eq x y : (x ?= y) = Eq -> x==y.
 Proof.
 apply compare_eq_iff.
 Qed.

 Lemma compare_refl x : (x ?= x) = Eq.
 Proof.
 now apply compare_eq_iff.
 Qed.

 Lemma compare_gt_iff x y : (x ?= y) = Gt <-> y<x.
 Proof.
 now rewrite <- compare_lt_iff, compare_antisym, CompOpp_iff.
 Qed.

 Lemma compare_ge_iff x y : (x ?= y) <> Lt <-> y<=x.
 Proof.
 now rewrite <- compare_le_iff, compare_antisym, CompOpp_iff.
 Qed.

 Lemma compare_ngt_iff x y : (x ?= y) <> Gt <-> ~(y<x).
 Proof.
 rewrite compare_gt_iff; intuition.
 Qed.

 Lemma compare_nlt_iff x y : (x ?= y) <> Lt <-> ~(x<y).
 Proof.
 rewrite compare_lt_iff; intuition.
 Qed.

 Lemma compare_nle_iff x y : (x ?= y) = Gt <-> ~(x<=y).
 Proof.
 rewrite <- compare_le_iff.
 destruct compare; split; easy || now destruct 1.
 Qed.

 Lemma compare_nge_iff x y : (x ?= y) = Lt <-> ~(y<=x).
 Proof.
 now rewrite <- compare_nle_iff, compare_antisym, CompOpp_iff.
 Qed.

 Lemma lt_irrefl x : ~ (x<x).
 Proof.
 now rewrite <- compare_lt_iff, compare_refl.
 Qed.

 Lemma lt_eq_cases n m : n <= m <-> n < m \/ n==m.
 Proof.
 rewrite <- compare_lt_iff, <- compare_le_iff, <- compare_eq_iff.
 destruct (n ?= m); now intuition.
 Qed.

End CompareBasedOrderFacts.

(** Basic facts about boolean comparisons *)

Module Type BoolOrderFacts
 (Import E:EqLtLe')
 (Import C:HasCmp E)
 (Import F:HasBoolOrdFuns' E)
 (Import O:CompareBasedOrder E C)
 (Import S:BoolOrdSpecs E F).

Include CompareBasedOrderFacts E C O.

(** Nota : apart from [eqb_compare] below, facts about [eqb]
  are in BoolEqualityFacts *)

(** Alternate specifications based on [BoolSpec] and [reflect] *)

Lemma leb_spec0 x y : reflect (x<=y) (x<=?y).
Proof.
 apply iff_reflect. symmetry. apply leb_le.
Defined.

Lemma leb_spec x y : BoolSpec (x<=y) (y<x) (x<=?y).
Proof.
 case leb_spec0; constructor; trivial.
 now rewrite <- compare_lt_iff, compare_nge_iff.
Qed.

Lemma ltb_spec0 x y : reflect (x<y) (x<?y).
Proof.
 apply iff_reflect. symmetry. apply ltb_lt.
Defined.

Lemma ltb_spec x y : BoolSpec (x<y) (y<=x) (x<?y).
Proof.
 case ltb_spec0; constructor; trivial.
 now rewrite <- compare_le_iff, compare_ngt_iff.
Qed.

(** Negated variants of the specifications *)

Lemma leb_nle x y : x <=? y = false <-> ~ (x <= y).
Proof.
now rewrite <- not_true_iff_false, leb_le.
Qed.

Lemma leb_gt x y : x <=? y = false <-> y < x.
Proof.
now rewrite leb_nle, <- compare_lt_iff, compare_nge_iff.
Qed.

Lemma ltb_nlt x y : x <? y = false <-> ~ (x < y).
Proof.
now rewrite <- not_true_iff_false, ltb_lt.
Qed.

Lemma ltb_ge x y : x <? y = false <-> y <= x.
Proof.
now rewrite ltb_nlt, <- compare_le_iff, compare_ngt_iff.
Qed.

(** Basic equality laws for boolean tests *)

Lemma leb_refl x : x <=? x = true.
Proof.
apply leb_le. apply lt_eq_cases. now right.
Qed.

Lemma leb_antisym x y : y <=? x = negb (x <? y).
Proof.
apply eq_true_iff_eq. now rewrite negb_true_iff, leb_le, ltb_ge.
Qed.

Lemma ltb_irrefl x : x <? x = false.
Proof.
apply ltb_ge. apply lt_eq_cases. now right.
Qed.

Lemma ltb_antisym x y : y <? x = negb (x <=? y).
Proof.
apply eq_true_iff_eq. now rewrite negb_true_iff, ltb_lt, leb_gt.
Qed.

(** Relation bewteen [compare] and the boolean comparisons *)

Lemma eqb_compare x y :
 (x =? y) = match compare x y with Eq => true | _ => false end.
Proof.
apply eq_true_iff_eq. rewrite eqb_eq, <- compare_eq_iff.
destruct compare; now split.
Qed.

Lemma ltb_compare x y :
 (x <? y) = match compare x y with Lt => true | _ => false end.
Proof.
apply eq_true_iff_eq. rewrite ltb_lt, <- compare_lt_iff.
destruct compare; now split.
Qed.

Lemma leb_compare x y :
 (x <=? y) = match compare x y with Gt => false | _ => true end.
Proof.
apply eq_true_iff_eq. rewrite leb_le, <- compare_le_iff.
destruct compare; split; try easy. now destruct 1.
Qed.

End BoolOrderFacts.


==> anc/HoTT/coq-HoTT/theories/Structures/OrdersLists.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Export RelationPairs SetoidList Orders.

Set Implicit Arguments.
Unset Strict Implicit.

(** * Specialization of results about lists modulo. *)

Module OrderedTypeLists (Import O:OrderedType).

Section ForNotations.

Notation In:=(InA eq).
Notation Inf:=(lelistA lt).
Notation Sort:=(sort lt).
Notation NoDup:=(NoDupA eq).

Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
Proof. intros. rewrite <- H; auto. Qed.

Lemma ListIn_In : forall l x, List.In x l -> In x l.
Proof. exact (In_InA eq_equiv). Qed.

Lemma Inf_lt : forall l x y, lt x y -> Inf y l -> Inf x l.
Proof. exact (InfA_ltA lt_strorder). Qed.

Lemma Inf_eq : forall l x y, eq x y -> Inf y l -> Inf x l.
Proof. exact (InfA_eqA eq_equiv lt_compat). Qed.

Lemma Sort_Inf_In : forall l x a, Sort l -> Inf a l -> In x l -> lt a x.
Proof. exact (SortA_InfA_InA eq_equiv lt_strorder lt_compat). Qed.

Lemma ListIn_Inf : forall l x, (forall y, List.In y l -> lt x y) -> Inf x l.
Proof. exact (@In_InfA t lt). Qed.

Lemma In_Inf : forall l x, (forall y, In y l -> lt x y) -> Inf x l.
Proof. exact (InA_InfA eq_equiv (ltA:=lt)). Qed.

Lemma Inf_alt :
 forall l x, Sort l -> (Inf x l <-> (forall y, In y l -> lt x y)).
Proof. exact (InfA_alt eq_equiv lt_strorder lt_compat). Qed.

Lemma Sort_NoDup : forall l, Sort l -> NoDup l.
Proof. exact (SortA_NoDupA eq_equiv lt_strorder lt_compat) . Qed.

End ForNotations.

Hint Resolve ListIn_In Sort_NoDup Inf_lt.
Hint Immediate In_eq Inf_lt.

End OrderedTypeLists.





(** * Results about keys and data as manipulated in FMaps. *)


Module KeyOrderedType(Import O:OrderedType).
 Module Import MO:=OrderedTypeLists(O).

 Section Elt.
 Variable elt : Type.
 Notation key:=t.

  Local Open Scope signature_scope.

  Definition eqk : relation (key*elt) := eq @@1.
  Definition eqke : relation (key*elt) := eq * Logic.eq.
  Definition ltk : relation (key*elt) := lt @@1.

  Hint Unfold eqk eqke ltk.

  (* eqke is stricter than eqk *)

  Global Instance eqke_eqk : subrelation eqke eqk.
  Proof. firstorder. Qed.

  (* eqk, eqke are equalities, ltk is a strict order *)

  Global Instance eqk_equiv : Equivalence eqk := _.

  Global Instance eqke_equiv : Equivalence eqke := _.

  Global Instance ltk_strorder : StrictOrder ltk := _.

  Global Instance ltk_compat : Proper (eqk==>eqk==>iff) ltk.
  Proof. unfold eqk, ltk; auto with *. Qed.

  (* Additionnal facts *)

  Global Instance pair_compat : Proper (eq==>Logic.eq==>eqke) (@pair key elt).
  Proof. apply pair_compat. Qed.

  Lemma ltk_not_eqk : forall e e', ltk e e' -> ~ eqk e e'.
  Proof.
  intros e e' LT EQ; rewrite EQ in LT.
  elim (StrictOrder_Irreflexive _ LT).
  Qed.

  Lemma ltk_not_eqke : forall e e', ltk e e' -> ~eqke e e'.
  Proof.
  intros e e' LT EQ; rewrite EQ in LT.
  elim (StrictOrder_Irreflexive _ LT).
  Qed.

  Lemma InA_eqke_eqk :
     forall x m, InA eqke x m -> InA eqk x m.
  Proof.
    unfold eqke, RelProd; induction 1; firstorder.
  Qed.
  Hint Resolve InA_eqke_eqk.

  Definition MapsTo (k:key)(e:elt):= InA eqke (k,e).
  Definition In k m := exists e:elt, MapsTo k e m.
  Notation Sort := (sort ltk).
  Notation Inf := (lelistA ltk).

  Hint Unfold MapsTo In.

  (* An alternative formulation for [In k l] is [exists e, InA eqk (k,e) l] *)

  Lemma In_alt : forall k l, In k l <-> exists e, InA eqk (k,e) l.
  Proof.
  firstorder.
  exists x; auto.
  induction H.
  destruct y; compute in H.
  exists e; left; auto.
  destruct IHInA as [e H0].
  exists e; auto.
  Qed.

  Lemma In_alt2 : forall k l, In k l <-> Exists (fun p => eq k (fst p)) l.
  Proof.
  unfold In, MapsTo.
  setoid_rewrite Exists_exists; setoid_rewrite InA_alt.
  firstorder.
  exists (snd x), x; auto.
  Qed.

  Lemma In_nil : forall k, In k nil <-> False.
  Proof.
  intros; rewrite In_alt2; apply Exists_nil.
  Qed.

  Lemma In_cons : forall k p l,
   In k (p::l) <-> eq k (fst p) \/ In k l.
  Proof.
  intros; rewrite !In_alt2, Exists_cons; intuition.
  Qed.

  Global Instance MapsTo_compat :
   Proper (eq==>Logic.eq==>equivlistA eqke==>iff) MapsTo.
  Proof.
  intros x x' Hx e e' He l l' Hl. unfold MapsTo.
  rewrite Hx, He, Hl; intuition.
  Qed.

  Global Instance In_compat : Proper (eq==>equivlistA eqk==>iff) In.
  Proof.
  intros x x' Hx l l' Hl. rewrite !In_alt.
  setoid_rewrite Hl. setoid_rewrite Hx. intuition.
  Qed.

  Lemma MapsTo_eq : forall l x y e, eq x y -> MapsTo x e l -> MapsTo y e l.
  Proof. intros l x y e EQ. rewrite <- EQ; auto. Qed.

  Lemma In_eq : forall l x y, eq x y -> In x l -> In y l.
  Proof. intros l x y EQ. rewrite <- EQ; auto. Qed.

  Lemma Inf_eq : forall l x x', eqk x x' -> Inf x' l -> Inf x l.
  Proof. intros l x x' H. rewrite H; auto. Qed.

  Lemma Inf_lt : forall l x x', ltk x x' -> Inf x' l -> Inf x l.
  Proof. apply InfA_ltA; auto with *. Qed.

  Hint Immediate Inf_eq.
  Hint Resolve Inf_lt.

  Lemma Sort_Inf_In :
      forall l p q, Sort l -> Inf q l -> InA eqk p l -> ltk q p.
  Proof. apply SortA_InfA_InA; auto with *. Qed.

  Lemma Sort_Inf_NotIn :
      forall l k e, Sort l -> Inf (k,e) l ->  ~In k l.
  Proof.
    intros; red; intros.
    destruct H1 as [e' H2].
    elim (@ltk_not_eqk (k,e) (k,e')).
    eapply Sort_Inf_In; eauto.
    repeat red; reflexivity.
  Qed.

  Lemma Sort_NoDupA: forall l, Sort l -> NoDupA eqk l.
  Proof. apply SortA_NoDupA; auto with *. Qed.

  Lemma Sort_In_cons_1 : forall e l e', Sort (e::l) -> InA eqk e' l -> ltk e e'.
  Proof.
   intros; invlist sort; eapply Sort_Inf_In; eauto.
  Qed.

  Lemma Sort_In_cons_2 : forall l e e', Sort (e::l) -> InA eqk e' (e::l) ->
      ltk e e' \/ eqk e e'.
  Proof.
    intros; invlist InA; auto with relations.
    left; apply Sort_In_cons_1 with l; auto with relations.
  Qed.

  Lemma Sort_In_cons_3 :
    forall x l k e, Sort ((k,e)::l) -> In x l -> ~eq x k.
  Proof.
    intros; invlist sort; red; intros.
    eapply Sort_Inf_NotIn; eauto using In_eq.
  Qed.

  Lemma In_inv : forall k k' e l, In k ((k',e) :: l) -> eq k k' \/ In k l.
  Proof.
    intros; invlist In; invlist MapsTo. compute in * |- ; intuition.
    right; exists x; auto.
  Qed.

  Lemma In_inv_2 : forall k k' e e' l,
      InA eqk (k, e) ((k', e') :: l) -> ~ eq k k' -> InA eqk (k, e) l.
  Proof.
   intros; invlist InA; intuition.
  Qed.

  Lemma In_inv_3 : forall x x' l,
      InA eqke x (x' :: l) -> ~ eqk x x' -> InA eqke x l.
  Proof.
   intros; invlist InA; compute in * |- ; intuition.
  Qed.

 End Elt.

 Hint Unfold eqk eqke ltk.
 Hint Extern 2 (eqke ?a ?b) => split.
 Hint Resolve ltk_not_eqk ltk_not_eqke.
 Hint Resolve InA_eqke_eqk.
 Hint Unfold MapsTo In.
 Hint Immediate Inf_eq.
 Hint Resolve Inf_lt.
 Hint Resolve Sort_Inf_NotIn.
 Hint Resolve In_inv_2 In_inv_3.

End KeyOrderedType.



==> anc/HoTT/coq-HoTT/theories/Structures/OrdersTac.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

Require Import Setoid Morphisms Basics Equalities Orders.
Set Implicit Arguments.

(** * The order tactic *)

(** This tactic is designed to solve systems of (in)equations
    involving [eq], [lt], [le] and [~eq] on some type. This tactic is
    domain-agnostic; it will only use equivalence+order axioms, and
    not analyze elements of the domain. Hypothesis or goal of the form
    [~lt] or [~le] are initially turned into [le] and [lt], other
    parts of the goal are ignored. This initial preparation of the
    goal is the only moment where totality is used. In particular,
    the core of the tactic only proceeds by saturation of transitivity
    and similar properties, and does not perform case splitting.
    The tactic will fail if it doesn't solve the goal. *)


(** An abstract vision of the predicates. This allows a one-line
    statement for interesting transitivity properties: for instance
    [trans_ord OLE OLE = OLE] will imply later
    [le x y -> le y z -> le x z].
*)

Inductive ord : Set := OEQ | OLT | OLE.
Definition trans_ord o o' :=
 match o, o' with
 | OEQ, _ => o'
 | _, OEQ => o
 | OLE, OLE => OLE
 | _, _ => OLT
 end.
Local Infix "+" := trans_ord.


(** ** The tactic requirements : a total order

   We need :
   - an equivalence [eq],
   - a strict order [lt] total and compatible with [eq],
   - a larger order [le] synonym for [lt\/eq].

   This used to be provided here via a [TotalOrder], but
   for technical reasons related to extraction, we now ask
   for two sperate parts: relations in a [EqLtLe] + properties in
   [IsTotalOrder]. Note that [TotalOrder = EqLtLe <+ IsTotalOrder]
*)

Module Type IsTotalOrder (O:EqLtLe) :=
 IsEq O <+ IsStrOrder O <+ LeIsLtEq O <+ LtIsTotal O.

(** ** Properties that will be used by the [order] tactic *)

Module OrderFacts (Import O:EqLtLe)(P:IsTotalOrder O).
Include EqLtLeNotation O.

(** Reflexivity rules *)

Lemma eq_refl : forall x, x==x.
Proof. reflexivity. Qed.

Lemma le_refl : forall x, x<=x.
Proof. intros; rewrite P.le_lteq; right; reflexivity. Qed.

Lemma lt_irrefl : forall x, ~ x<x.
Proof. intros; apply StrictOrder_Irreflexive. Qed.

(** Symmetry rules *)

Lemma eq_sym : forall x y, x==y -> y==x.
Proof. auto with *. Qed.

Lemma le_antisym : forall x y, x<=y -> y<=x -> x==y.
Proof.
 intros x y; rewrite 2 P.le_lteq. intuition.
 elim (StrictOrder_Irreflexive x); transitivity y; auto.
Qed.

Lemma neq_sym : forall x y, ~x==y -> ~y==x.
Proof. auto using eq_sym. Qed.

(** Transitivity rules : first, a generic formulation, then instances*)

Ltac subst_eqns :=
 match goal with
   | H : _==_ |- _ => (rewrite H || rewrite <- H); clear H; subst_eqns
   | _ => idtac
 end.

Definition interp_ord o :=
 match o with OEQ => O.eq | OLT => O.lt | OLE => O.le end.
Local Notation "#" := interp_ord.

Lemma trans : forall o o' x y z, #o x y -> #o' y z -> #(o+o') x z.
Proof.
destruct o, o'; simpl; intros x y z; rewrite ?P.le_lteq; intuition;
 subst_eqns; eauto using (StrictOrder_Transitive x y z) with *.
Qed.

Definition eq_trans x y z : x==y -> y==z -> x==z := @trans OEQ OEQ x y z.
Definition le_trans x y z : x<=y -> y<=z -> x<=z := @trans OLE OLE x y z.
Definition lt_trans x y z : x<y -> y<z -> x<z := @trans OLT OLT x y z.
Definition le_lt_trans x y z : x<=y -> y<z -> x<z := @trans OLE OLT x y z.
Definition lt_le_trans x y z : x<y -> y<=z -> x<z := @trans OLT OLE x y z.
Definition eq_lt x y z : x==y -> y<z -> x<z := @trans OEQ OLT x y z.
Definition lt_eq x y z : x<y -> y==z -> x<z := @trans OLT OEQ x y z.
Definition eq_le x y z : x==y -> y<=z -> x<=z := @trans OEQ OLE x y z.
Definition le_eq x y z : x<=y -> y==z -> x<=z := @trans OLE OEQ x y z.

Lemma eq_neq : forall x y z, x==y -> ~y==z -> ~x==z.
Proof. eauto using eq_trans, eq_sym. Qed.

Lemma neq_eq : forall x y z, ~x==y -> y==z -> ~x==z.
Proof. eauto using eq_trans, eq_sym. Qed.

(** (double) negation rules *)

Lemma not_neq_eq : forall x y, ~~x==y -> x==y.
Proof.
intros x y H. destruct (P.lt_total x y) as [H'|[H'|H']]; auto;
 destruct H; intro H; rewrite H in H'; eapply lt_irrefl; eauto.
Qed.

Lemma not_ge_lt : forall x y, ~y<=x -> x<y.
Proof.
intros x y H. destruct (P.lt_total x y); auto.
destruct H. rewrite P.le_lteq. intuition.
Qed.

Lemma not_gt_le : forall x y, ~y<x -> x<=y.
Proof.
intros x y H. rewrite P.le_lteq. generalize (P.lt_total x y); intuition.
Qed.

Lemma le_neq_lt : forall x y, x<=y -> ~x==y -> x<y.
Proof. auto using not_ge_lt, le_antisym. Qed.

End OrderFacts.



(** ** [MakeOrderTac] : The functor providing the order tactic. *)

Module MakeOrderTac (Import O:EqLtLe)(P:IsTotalOrder O).
Include OrderFacts O P.
Include EqLtLeNotation O.

(** order_eq : replace x by y in all (in)equations hyps thanks
   to equality EQ (where eq has been hidden in order to avoid
   self-rewriting), then discard EQ. *)

Ltac order_rewr x eqn :=
 (* NB: we could use the real rewrite here, but proofs would be uglier. *)
 let rewr H t := generalize t; clear H; intro H
 in
 match goal with
 | H : x == _ |- _ => rewr H (eq_trans (eq_sym eqn) H); order_rewr x eqn
 | H : _ == x |- _ => rewr H (eq_trans H eqn); order_rewr x eqn
 | H : ~x == _ |- _ => rewr H (eq_neq (eq_sym eqn) H); order_rewr x eqn
 | H : ~_ == x |- _ => rewr H (neq_eq H eqn); order_rewr x eqn
 | H : x < _ |- _ => rewr H (eq_lt (eq_sym eqn) H); order_rewr x eqn
 | H : _ < x |- _ => rewr H (lt_eq H eqn); order_rewr x eqn
 | H : x <= _ |- _ => rewr H (eq_le (eq_sym eqn) H); order_rewr x eqn
 | H : _ <= x |- _ => rewr H (le_eq H eqn); order_rewr x eqn
 | _ => clear eqn
end.

Ltac order_eq x y eqn :=
 match x with
 | y => clear eqn
 | _ => change (interp_ord OEQ x y) in eqn; order_rewr x eqn
 end.

(** Goal preparation : We turn all negative hyps into positive ones
  and try to prove False from the inverse of the current goal.
  These steps require totality of our order. After this preparation,
  order only deals with the context, and tries to prove False.
  Hypotheses of the form [A -> False] are also folded in [~A]
  for convenience (i.e. cope with the mess left by intuition). *)

Ltac order_prepare :=
 match goal with
 | H : ?A -> False |- _ => change (~A) in H; order_prepare
 | H : ~(?R ?x ?y) |- _ =>
   match R with
   | eq => fail 1 (* if already using [eq], we leave it this ways *)
   | _ => (change (~x==y) in H ||
           apply not_gt_le in H ||
           apply not_ge_lt in H ||
           clear H || fail 1); order_prepare
   end
 | H : ?R ?x ?y |- _ =>
   match R with
   | eq => fail 1
   | lt => fail 1
   | le => fail 1
   | _ => (change (x==y) in H ||
           change (x<y) in H ||
           change (x<=y) in H ||
           clear H || fail 1); order_prepare
   end
 | |- ~ _ => intro; order_prepare
 | |- _ ?x ?x =>
   exact (eq_refl x) || exact (le_refl x) || exfalso
 | _ =>
   (apply not_neq_eq; intro) ||
   (apply not_ge_lt; intro) ||
   (apply not_gt_le; intro) || exfalso
 end.

(** We now try to prove False from the various [< <= == !=] hypothesis *)

Ltac order_loop :=
 match goal with
 (* First, successful situations *)
 | H : ?x < ?x |- _ => exact (lt_irrefl H)
 | H : ~ ?x == ?x |- _ => exact (H (eq_refl x))
 (* Second, useless hyps *)
 | H : ?x <= ?x |- _ => clear H; order_loop
 (* Third, we eliminate equalities *)
 | H : ?x == ?y |- _ => order_eq x y H; order_loop
 (* Simultaneous le and ge is eq *)
 | H1 : ?x <= ?y, H2 : ?y <= ?x |- _ =>
     generalize (le_antisym H1 H2); clear H1 H2; intro; order_loop
 (* Simultaneous le and ~eq is lt *)
 | H1: ?x <= ?y, H2: ~ ?x == ?y |- _ =>
     generalize (le_neq_lt H1 H2); clear H1 H2; intro; order_loop
 | H1: ?x <= ?y, H2: ~ ?y == ?x |- _ =>
     generalize (le_neq_lt H1 (neq_sym H2)); clear H1 H2; intro; order_loop
 (* Transitivity of lt and le *)
 | H1 : ?x < ?y, H2 : ?y < ?z |- _ =>
    match goal with
      | H : x < z |- _ => fail 1
      | _ => generalize (lt_trans H1 H2); intro; order_loop
    end
 | H1 : ?x <= ?y, H2 : ?y < ?z |- _ =>
    match goal with
      | H : x < z |- _ => fail 1
      | _ => generalize (le_lt_trans H1 H2); intro; order_loop
    end
 | H1 : ?x < ?y, H2 : ?y <= ?z |- _ =>
    match goal with
      | H : x < z |- _ => fail 1
      | _ => generalize (lt_le_trans H1 H2); intro; order_loop
    end
 | H1 : ?x <= ?y, H2 : ?y <= ?z |- _ =>
    match goal with
      | H : x <= z |- _ => fail 1
      | _ => generalize (le_trans H1 H2); intro; order_loop
    end
 | _ => idtac
end.

(** The complete tactic. *)

Ltac order :=
 intros; order_prepare; order_loop; fail "Order tactic unsuccessful".

End MakeOrderTac.

Module OTF_to_OrderTac (OTF:OrderedTypeFull).
 Module TO := OTF_to_TotalOrder OTF.
 Include !MakeOrderTac OTF TO.
End OTF_to_OrderTac.

Module OT_to_OrderTac (OT:OrderedType).
 Module OTF := OT_to_Full OT.
 Include !OTF_to_OrderTac OTF.
End OT_to_OrderTac.


==> anc/HoTT/coq-HoTT/theories/Structures/vo.itarget <==
Equalities.vo
EqualitiesFacts.vo
Orders.vo
OrdersEx.vo
OrdersFacts.vo
OrdersLists.vo
OrdersTac.vo
OrdersAlt.vo
GenericMinMax.vo
DecidableType.vo
DecidableTypeEx.vo
OrderedTypeAlt.vo
OrderedTypeEx.vo
OrderedType.vo


==> anc/HoTT/coq-HoTT/theories/Unicode/Utf8.v <==
(* -*- coding:utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Utf8_core.

(* Arithmetic *)
Notation "x ≤ y" := (le x y) (at level 70, no associativity).
Notation "x ≥ y" := (ge x y) (at level 70, no associativity).

(* test *)
(*
Check ∀ x z, True -> (∃ y v, x + v ≥ y + z) ∨ x ≤ 0.
*)

(* Integer Arithmetic *)
(* TODO: this should come after ZArith
Notation "x ≤ y" := (Z.le x y) (at level 70, no associativity).
*)


==> anc/HoTT/coq-HoTT/theories/Unicode/Utf8_core.v <==
(* -*- coding:utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)



(* Logic *)
Notation "∀  x .. y , P" := (forall x, .. (forall y, P) ..)
  (at level 200, x binder, y binder, right associativity) : type_scope.
Notation "∃  x .. y , P" := (exists x, .. (exists y, P) ..)
  (at level 200, x binder, y binder, right associativity) : type_scope.

Notation "x ∨ y" := (x \/ y) (at level 85, right associativity) : type_scope.
Notation "x ∧ y" := (x /\ y) (at level 80, right associativity) : type_scope.
Notation "x → y" := (x -> y)
  (at level 99, y at level 200, right associativity): type_scope.

Notation "x ↔ y" := (x <-> y) (at level 95, no associativity): type_scope.
Notation "¬ x" := (~x) (at level 75, right associativity) : type_scope.
Notation "x ≠ y" := (x <> y) (at level 70) : type_scope.

(* Abstraction *)
Notation "'λ'  x .. y , t" := (fun x => .. (fun y => t) ..)
  (at level 200, x binder, y binder, right associativity).


==> anc/HoTT/coq-HoTT/theories/Unicode/vo.itarget <==
Utf8.vo
Utf8_core.vo


==> anc/HoTT/coq-HoTT/theories/Vectors/Fin.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Arith_base.

(** [fin n] is a convinient way to represent \[1 .. n\]

[fin n] can be seen as a n-uplet of unit where [F1] is the first element of
the n-uplet and [FS] set (n-1)-uplet of all the element but the first.

   Author: Pierre Boutillier
   Institution: PPS, INRIA 12/2010-01/2012-07/2012
*)

Inductive t : nat -> Set :=
|F1 : forall {n}, t (S n)
|FS : forall {n}, t n -> t (S n).

Section SCHEMES.
Definition case0 P (p: t 0): P p :=
  match p with | F1 | FS  _ => fun devil => False_rect (@ID) devil (* subterm !!! *) end.

Definition caseS (P: forall {n}, t (S n) -> Type)
  (P1: forall n, @P n F1) (PS : forall {n} (p: t n), P (FS p))
  {n} (p: t (S n)): P p :=
  match p with
  |@F1 k => P1 k
  |FS pp => PS pp
  end.

Definition rectS (P: forall {n}, t (S n) -> Type)
  (P1: forall n, @P n F1) (PS : forall {n} (p: t (S n)), P p -> P (FS p)):
  forall {n} (p: t (S n)), P p :=
fix rectS_fix {n} (p: t (S n)): P p:=
  match p with
  |@F1 k => P1 k
  |@FS 0 pp => case0 (fun f => P (FS f)) pp
  |@FS (S k) pp => PS pp (rectS_fix pp)
  end.

Definition rect2 (P: forall {n} (a b: t n), Type)
  (H0: forall n, @P (S n) F1 F1)
  (H1: forall {n} (f: t n), P F1 (FS f))
  (H2: forall {n} (f: t n), P (FS f) F1)
  (HS: forall {n} (f g : t n), P f g -> P (FS f) (FS g)):
    forall {n} (a b: t n), P a b :=
fix rect2_fix {n} (a: t n): forall (b: t n), P a b :=
match a with
  |@F1 m => fun (b: t (S m)) => match b as b' in t (S n')
                   return P F1 b' with
                     |@F1 m' => H0 m'
                     |FS b' => H1 b'
                   end
  |@FS m a' => fun (b: t (S m)) => match b with
                         |@F1 m' => fun aa: t m' => H2 aa
                         |FS b' => fun aa => HS aa b' (rect2_fix aa b')
                       end a'
end.
End SCHEMES.

Definition FS_inj {n} (x y: t n) (eq: FS x = FS y): x = y :=
match eq in _ = a return
  match a as a' in t m return match m with |0 => Prop |S n' => t n' -> Prop end
  with F1 =>  fun _ => True |FS y => fun x' => x' = y end x with
  eq_refl => eq_refl
end.

(** [to_nat f] = p iff [f] is the p{^ th} element of [fin m]. *)
Fixpoint to_nat {m} (n : t m) : {i | i < m} :=
  match n with
    |@F1 j => exist _ 0 (Lt.lt_0_Sn j)
    |FS p => match to_nat p with |exist _ i P => exist _ (S i) (Lt.lt_n_S _ _ P) end
  end.

(** [of_nat p n] answers the p{^ th} element of [fin n] if p < n or a proof of
p >= n else *)
Fixpoint of_nat (p n : nat) : (t n) + { exists m, p = n + m } :=
  match n with
   |0 => inright _ (ex_intro _ p eq_refl)
   |S n' => match p with
      |0 => inleft _ (F1)
      |S p' => match of_nat p' n' with
        |inleft f => inleft _ (FS f)
        |inright arg => inright _ (match arg with |ex_intro _ m e =>
          ex_intro (fun x => S p' = S n' + x) m (f_equal S e) end)
      end
    end
  end.

(** [of_nat_lt p n H] answers the p{^ th} element of [fin n]
it behaves much better than [of_nat p n] on open term *)
Fixpoint of_nat_lt {p n : nat} : p < n -> t n :=
  match n with
    |0 => fun H : p < 0 => False_rect _ (Lt.lt_n_O p H)
    |S n' => match p with
      |0 => fun _ => @F1 n'
      |S p' => fun H => FS (of_nat_lt (Lt.lt_S_n _ _ H))
    end
  end.

Lemma of_nat_to_nat_inv {m} (p : t m) : of_nat_lt (proj2_sig (to_nat p)) = p.
Proof.
induction p.
 reflexivity.
 simpl; destruct (to_nat p). simpl. subst p; repeat f_equal. apply Peano_dec.le_unique.
Qed.

(** [weak p f] answers a function witch is the identity for the p{^  th} first
element of [fin (p + m)] and [FS (FS .. (FS (f k)))] for [FS (FS .. (FS k))]
with p FSs *)
Fixpoint weak {m}{n} p (f : t m -> t n) :
  t (p + m) -> t (p + n) :=
match p as p' return t (p' + m) -> t (p' + n) with
  |0 => f
  |S p' => fun x => match x with
     |@F1 n' => fun eq : n' = p' + m => F1
     |@FS n' y => fun eq : n' = p' + m => FS (weak p' f (eq_rect _ t y _ eq))
  end (eq_refl _)
end.

(** The p{^ th} element of [fin m] viewed as the p{^ th} element of
[fin (m + n)] *)
Fixpoint L {m} n (p : t m) : t (m + n) :=
  match p with |F1 => F1 |FS p' => FS (L n p') end.

Lemma L_sanity {m} n (p : t m) : proj1_sig (to_nat (L n p)) = proj1_sig (to_nat p).
Proof.
induction p.
  reflexivity.
  simpl; destruct (to_nat (L n p)); simpl in *; rewrite IHp. now destruct (to_nat p).
Qed.

(** The p{^ th} element of [fin m] viewed as the p{^ th} element of
[fin (n + m)]
Really really ineficient !!! *)
Definition L_R {m} n (p : t m) : t (n + m).
Proof.
induction n.
  exact p.
  exact ((fix LS k (p: t k) :=
    match p with
      |@F1 k' => @F1 (S k')
      |FS p' => FS (LS _ p')
    end) _ IHn).
Defined.

(** The p{^ th} element of [fin m] viewed as the (n + p){^ th} element of
[fin (n + m)] *)
Fixpoint R {m} n (p : t m) : t (n + m) :=
  match n with |0 => p |S n' => FS (R n' p) end.

Lemma R_sanity {m} n (p : t m) : proj1_sig (to_nat (R n p)) = n + proj1_sig (to_nat p).
Proof.
induction n.
  reflexivity.
  simpl; destruct (to_nat (R n p)); simpl in *; rewrite IHn. now destruct (to_nat p).
Qed.

Fixpoint depair {m n} (o : t m) (p : t n) : t (m * n) :=
match o with
  |@F1 m' => L (m' * n) p
  |FS o' => R n (depair o' p)
end.

Lemma depair_sanity {m n} (o : t m) (p : t n) :
  proj1_sig (to_nat (depair o p)) = n * (proj1_sig (to_nat o)) + (proj1_sig (to_nat p)).
Proof.
induction o ; simpl.
  rewrite L_sanity. now rewrite Mult.mult_0_r.

  rewrite R_sanity. rewrite IHo.
  rewrite Plus.plus_assoc. destruct (to_nat o); simpl; rewrite Mult.mult_succ_r.
    now rewrite (Plus.plus_comm n).
Qed.

Fixpoint eqb {m n} (p : t m) (q : t n) :=
match p, q with
| @F1 m', @F1 n' => EqNat.beq_nat m' n'
| FS _, F1 => false
| F1, FS _ => false
| FS p', FS q' => eqb p' q'
end.

Lemma eqb_nat_eq : forall m n (p : t m) (q : t n), eqb p q = true -> m = n.
Proof.
intros m n p; revert n; induction p; destruct q; simpl; intros; f_equal.
+ now apply EqNat.beq_nat_true.
+ easy.
+ easy.
+ eapply IHp. eassumption.
Qed.

Lemma eqb_eq : forall n (p q : t n), eqb p q = true <-> p = q.
Proof.
apply rect2; simpl; intros.
- split; intros ; [ reflexivity | now apply EqNat.beq_nat_true_iff ].
- now split.
- now split.
- eapply iff_trans.
 + eassumption.
 + split.
  * intros; now f_equal.
  * apply FS_inj.
Qed.

Lemma eq_dec {n} (x y : t n): {x = y} + {x <> y}.
Proof.
 case_eq (eqb x y); intros.
  + left; now apply eqb_eq.
  + right. intros Heq. apply <- eqb_eq in Heq. congruence.
Defined.

Definition cast: forall {m} (v: t m) {n}, m = n -> t n.
Proof.
refine (fix cast {m} (v: t m) {struct v} :=
 match v in t m' return forall n, m' = n -> t n with
 |F1 => fun n => match n with
   | 0 => fun H => False_rect _ _
   | S n' => fun H => F1
 end
 |FS f => fun n => match n with
   | 0 => fun H => False_rect _ _
   | S n' => fun H => FS (cast f n' (f_equal pred H))
 end
end); discriminate.
Defined.


==> anc/HoTT/coq-HoTT/theories/Vectors/Vector.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Vectors.

   Author: Pierre Boutillier
   Institution: PPS, INRIA 12/2010

Originally from the contribution bit vector by Jean Duprat (ENS Lyon).

Based on contents from Util/VecUtil of the CoLoR contribution *)

Require Fin.
Require VectorDef.
Require VectorSpec.
Require VectorEq.
Include VectorDef.
Include VectorSpec.
Include VectorEq.

==> anc/HoTT/coq-HoTT/theories/Vectors/VectorDef.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Definitions of Vectors and functions to use them

   Author: Pierre Boutillier
   Institution: PPS, INRIA 12/2010
*)

(**
Names should be "caml name in list.ml" if exists and order of arguments
have to be the same. complain if you see mistakes ... *)

Require Import Arith_base.
Require Vectors.Fin.
Import EqNotations.
Local Open Scope nat_scope.

(**
A vector is a list of size n whose elements belong to a set A. *)

Polymorphic Inductive t A : nat -> Type :=
  |nil : t A 0
  |cons : forall (h:A) (n:nat), t A n -> t A (S n).

Local Notation "[]" := (nil _).
Local Notation "h :: t" := (cons _ h _ t) (at level 60, right associativity).

Section SCHEMES.

(** An induction scheme for non-empty vectors *)

Definition rectS {A} (P:forall {n}, t A (S n) -> Type)
 (bas: forall a: A, P (a :: []))
 (rect: forall a {n} (v: t A (S n)), P v -> P (a :: v)) :=
 fix rectS_fix {n} (v: t A (S n)) : P v :=
 match v with
 |@cons _ a 0 v =>
   match v with
     |nil _ => bas a
     |_ => fun devil => False_rect (@ID) devil (* subterm !!! *)
   end
 |@cons _ a (S nn') v => rect a v (rectS_fix v)
 |_ => fun devil => False_rect (@ID) devil (* subterm !!! *)
 end.

(** An induction scheme for 2 vectors of same length *)
Definition rect2 {A B} (P:forall {n}, t A n -> t B n -> Type)
  (bas : P [] []) (rect : forall {n v1 v2}, P v1 v2 ->
    forall a b, P (a :: v1) (b :: v2)) :=
fix rect2_fix {n} (v1:t A n):
  forall v2 : t B n, P v1 v2 :=
match v1 as v1' in t _ n1
  return forall v2 : t B n1, P v1' v2 with
  |[] => fun v2 =>
     match v2 with
       |[] => bas
       |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
     end
  |h1 :: t1 => fun v2 =>
    match v2 with
      |h2 :: t2 => fun t1' =>
        rect (rect2_fix t1' t2) h1 h2
      |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
    end t1
end.

(** A vector of length [0] is [nil] *)
Definition case0 {A} (P:t A 0 -> Type) (H:P (nil A)) v:P v :=
match v with
  |[] => H
  |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
end.

(** A vector of length [S _] is [cons] *)
Definition caseS {A} (P : forall {n}, t A (S n) -> Type)
  (H : forall h {n} t, @P n (h :: t)) {n} (v: t A (S n)) : P v :=
match v with
  |h :: t => H h t
  |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
end.
End SCHEMES.

Section BASES.
(** The first element of a non empty vector *)
Definition hd {A} := @caseS _ (fun n v => A) (fun h n t => h).
Global Arguments hd {A} {n} v.

(** The last element of an non empty vector *)
Definition last {A} := @rectS _ (fun _ _ => A) (fun a => a) (fun _ _ _ H => H).
Global Arguments last {A} {n} v.

(** Build a vector of n{^ th} [a] *)
Definition const {A} (a:A) := nat_rect _ [] (fun n x => cons _ a n x).

(** The [p]{^ th} element of a vector of length [m].

Computational behavior of this function should be the same as
ocaml function. *)
Definition nth {A} := 
fix nth_fix {m} (v' : t A m) (p : Fin.t m) {struct v'} : A :=
match p in Fin.t m' return t A m' -> A with
 |Fin.F1 => caseS (fun n v' => A) (fun h n t => h)
 |Fin.FS p' => fun v => (caseS (fun n v' => Fin.t n -> A)
   (fun h n t p0 => nth_fix t p0) v) p'
end v'.

(** An equivalent definition of [nth]. *)
Definition nth_order {A} {n} (v: t A n) {p} (H: p < n) :=
(nth v (Fin.of_nat_lt H)).

(** Put [a] at the p{^ th} place of [v] *)
Fixpoint replace {A n} (v : t A n) (p: Fin.t n) (a : A) {struct p}: t A n :=
  match p with
  |@Fin.F1 k => fun v': t A (S k) => caseS (fun n _ => t A (S n)) (fun h _ t => a :: t) v'
  |Fin.FS p' => fun v' =>
    (caseS (fun n _ => Fin.t n -> t A (S n)) (fun h _ t p2 => h :: (replace t p2 a)) v') p'
  end v.

(** Version of replace with [lt] *)
Definition replace_order {A n} (v: t A n) {p} (H: p < n) :=
replace v (Fin.of_nat_lt H).

(** Remove the first element of a non empty vector *)
Definition tl {A} := @caseS _ (fun n v => t A n) (fun h n t => t).
Global Arguments tl {A} {n} v.

(** Remove last element of a non-empty vector *)
Definition shiftout {A} := @rectS _ (fun n _ => t A n) (fun a => [])
  (fun h _ _ H => h :: H).
Global Arguments shiftout {A} {n} v.

(** Add an element at the end of a vector *)
Fixpoint shiftin {A} {n:nat} (a : A) (v:t A n) : t A (S n) :=
match v with
  |[] => a :: []
  |h :: t => h :: (shiftin a t)
end.

(** Copy last element of a vector *)
Definition shiftrepeat {A} := @rectS _ (fun n _ => t A (S (S n)))
  (fun h =>  h :: h :: []) (fun h _ _ H => h :: H).
Global Arguments shiftrepeat {A} {n} v.

(** Remove [p] last elements of a vector *)
Lemma trunc : forall {A} {n} (p:nat), n > p -> t A n
  -> t A (n - p).
Proof.
  induction p as [| p f]; intros H v.
  rewrite <- minus_n_O.
  exact v.

  apply shiftout.

  rewrite minus_Sn_m.
  apply f.
  auto with *.
  exact v.
  auto with *.
Defined.

(** Concatenation of two vectors *)
Fixpoint append {A}{n}{p} (v:t A n) (w:t A p):t A (n+p) :=
  match v with
  | [] => w
  | a :: v' => a :: (append v' w)
  end.

Infix "++" := append.

(** Two definitions of the tail recursive function that appends two lists but
reverses the first one *)

(** This one has the exact expected computational behavior *)
Fixpoint rev_append_tail {A n p} (v : t A n) (w: t A p)
  : t A (tail_plus n p) :=
  match v with
  | [] => w
  | a :: v' => rev_append_tail v' (a :: w)
  end.

Import EqdepFacts.

(** This one has a better type *)
Definition rev_append {A n p} (v: t A n) (w: t A p)
  :t A (n + p) :=
  rew <- (plus_tail_plus n p) in (rev_append_tail v w).

(** rev [a₁ ; a₂ ; .. ; an] is [an ; a{n-1} ; .. ; a₁]

Caution : There is a lot of rewrite garbage in this definition *)
Definition rev {A n} (v : t A n) : t A n :=
 rew <- (plus_n_O _) in (rev_append v []).

End BASES.
Local Notation "v [@ p ]" := (nth v p) (at level 1).

Section ITERATORS.
(** * Here are special non dependent useful instantiation of induction
schemes *)

(** Uniform application on the arguments of the vector *)
Definition map {A} {B} (f : A -> B) : forall {n} (v:t A n), t B n :=
  fix map_fix {n} (v : t A n) : t B n := match v with
  | [] => []
  | a :: v' => (f a) :: (map_fix v')
  end.

(** map2 g [x1 .. xn] [y1 .. yn] = [(g x1 y1) .. (g xn yn)] *)
Definition map2 {A B C} (g:A -> B -> C) :
  forall (n : nat), t A n -> t B n -> t C n :=
@rect2 _ _ (fun n _ _ => t C n) (nil C) (fun _ _ _ H a b => (g a b) :: H).
Global Arguments map2 {A B C} g {n} v1 v2.

(** fold_left f b [x1 .. xn] = f .. (f (f b x1) x2) .. xn *)
Definition fold_left {A B:Type} (f:B->A->B): forall (b:B) {n} (v:t A n), B :=
  fix fold_left_fix (b:B) {n} (v : t A n) : B := match v with
    | [] => b
    | a :: w => (fold_left_fix (f b a) w)
  end.

(** fold_right f [x1 .. xn] b = f x1 (f x2 .. (f xn b) .. ) *)
Definition fold_right {A B : Type} (f : A->B->B) :=
  fix fold_right_fix {n} (v : t A n) (b:B)
  {struct v} : B :=
  match v with
    | [] => b
    | a :: w => f a (fold_right_fix w b)
  end.

(** fold_right2 g c [x1 .. xn] [y1 .. yn] = g x1 y1 (g x2 y2 .. (g xn yn c) .. )
    c is before the vectors to be compliant with "refolding". *)
Definition fold_right2 {A B C} (g:A -> B -> C -> C) (c: C) :=
@rect2 _ _ (fun _ _ _ => C) c (fun _ _ _ H a b => g a b H).


(** fold_left2 f b [x1 .. xn] [y1 .. yn] = g .. (g (g a x1 y1) x2 y2) .. xn yn *)
Definition fold_left2 {A B C: Type} (f : A -> B -> C -> A) :=
fix fold_left2_fix (a : A) {n} (v : t B n) : t C n -> A :=
match v in t _ n0 return t C n0 -> A with
  |[] => fun w => match w with
    |[] => a
    |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
  end
  |@cons _ vh vn vt => fun w => match w with
    |wh :: wt => fun vt' => fold_left2_fix (f a vh wh) vt' wt
    |_ => fun devil => False_rect (@IDProp) devil (* subterm !!! *)
  end vt
end.

End ITERATORS.

Section SCANNING.
Inductive Forall {A} (P: A -> Prop): forall {n} (v: t A n), Prop :=
 |Forall_nil: Forall P []
 |Forall_cons {n} x (v: t A n): P x -> Forall P v -> Forall P (x::v).
Hint Constructors Forall.

Inductive Exists {A} (P:A->Prop): forall {n}, t A n -> Prop :=
 |Exists_cons_hd {m} x (v: t A m): P x -> Exists P (x::v)
 |Exists_cons_tl {m} x (v: t A m): Exists P v -> Exists P (x::v).
Hint Constructors Exists.

Inductive In {A} (a:A): forall {n}, t A n -> Prop :=
 |In_cons_hd {m} (v: t A m): In a (a::v)
 |In_cons_tl {m} x (v: t A m): In a v -> In a (x::v).
Hint Constructors In.

Inductive Forall2 {A B} (P:A->B->Prop): forall {n}, t A n -> t B n -> Prop :=
 |Forall2_nil: Forall2 P [] []
 |Forall2_cons {m} x1 x2 (v1:t A m) v2: P x1 x2 -> Forall2 P v1 v2 ->
    Forall2 P (x1::v1) (x2::v2).
Hint Constructors Forall2.

Inductive Exists2 {A B} (P:A->B->Prop): forall {n}, t A n -> t B n -> Prop :=
 |Exists2_cons_hd {m} x1 x2 (v1: t A m) (v2: t B m): P x1 x2 -> Exists2 P (x1::v1) (x2::v2)
 |Exists2_cons_tl {m} x1 x2 (v1:t A m) v2: Exists2 P v1 v2 -> Exists2 P (x1::v1) (x2::v2).
Hint Constructors Exists2.

End SCANNING.

Section VECTORLIST.
(** * vector <=> list functions *)

Fixpoint of_list {A} (l : list A) : t A (length l) :=
match l as l' return t A (length l') with
  |Datatypes.nil => []
  |(h :: tail)%list => (h :: (of_list tail))
end.

Definition to_list {A}{n} (v : t A n) : list A :=
Eval cbv delta beta in fold_right (fun h H => Datatypes.cons h H) v Datatypes.nil.
End VECTORLIST.

Module VectorNotations.
Notation "[]" := [] : vector_scope.
Notation "h :: t" := (h :: t) (at level 60, right associativity)
  : vector_scope.
Notation " [ x ] " := (x :: []) : vector_scope.
Notation " [ x ; .. ; y ] " := (cons _ x _ .. (cons _ y _ (nil _)) ..) : vector_scope
.
Notation "v [@ p ]" := (nth v p) (at level 1, format "v [@ p ]") : vector_scope.
Open Scope vector_scope.
End VectorNotations.


==> anc/HoTT/coq-HoTT/theories/Vectors/VectorEq.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Equalities and Vector relations

   Author: Pierre Boutillier
   Institution: PPS, INRIA 07/2012
*)

Require Import VectorDef.
Require Import VectorSpec.
Import VectorNotations.

Section BEQ.

 Variables (A: Type) (A_beq: A -> A -> bool).
 Hypothesis A_eqb_eq: forall x y, A_beq x y = true <-> x = y.

 Definition eqb:
   forall {m n} (v1: t A m) (v2: t A n), bool :=
   fix fix_beq {m n} v1 v2 :=
   match v1, v2 with
     |[], [] => true
     |_ :: _, [] |[], _ :: _ => false
     |h1 :: t1, h2 :: t2 => A_beq h1 h2 && fix_beq t1 t2
   end%bool.

 Lemma eqb_nat_eq: forall m n (v1: t A m) (v2: t A n)
  (Hbeq: eqb v1 v2 = true), m = n.
 Proof.
   intros m n v1; revert n.
   induction v1; destruct v2;
     [now constructor | discriminate | discriminate | simpl].
   intros Hbeq; apply andb_prop in Hbeq; destruct Hbeq.
   f_equal; eauto.
 Qed.

 Lemma eqb_eq: forall n (v1: t A n) (v2: t A n),
  eqb v1 v2 = true <-> v1 = v2.
 Proof.
   refine (@rect2 _ _ _ _ _); [now constructor | simpl].
   intros ? ? ? Hrec h1 h2; destruct Hrec; destruct (A_eqb_eq h1 h2); split.
   + intros Hbeq. apply andb_prop in Hbeq; destruct Hbeq.
     f_equal; now auto.
   + intros Heq. destruct (cons_inj Heq). apply andb_true_intro.
     split; now auto.
 Qed.

 Definition eq_dec n (v1 v2: t A n): {v1 = v2} + {v1 <> v2}.
 Proof.
 case_eq (eqb v1 v2); intros.
  + left; now apply eqb_eq.
  + right. intros Heq. apply <- eqb_eq in Heq. congruence.
 Defined.

End BEQ.

Section CAST.

 Definition cast: forall {A m} (v: t A m) {n}, m = n -> t A n.
 Proof.
 refine (fix cast {A m} (v: t A m) {struct v} :=
  match v in t _ m' return forall n, m' = n -> t A n with
  |[] => fun n => match n with
    | 0 => fun _ => []
    | S _ => fun H => False_rect _ _
  end
  |h :: w => fun n => match n with
    | 0 => fun H => False_rect _ _
    | S n' => fun H => h :: (cast w n' (f_equal pred H))
  end
 end); discriminate.
 Defined.

End CAST.


==> anc/HoTT/coq-HoTT/theories/Vectors/VectorSpec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Proofs of specification for functions defined over Vector

   Author: Pierre Boutillier
   Institution: PPS, INRIA 12/2010
*)

Require Fin.
Require Import VectorDef.
Import VectorNotations.

Definition cons_inj {A} {a1 a2} {n} {v1 v2 : t A n}
 (eq : a1 :: v1 = a2 :: v2) : a1 = a2 /\ v1 = v2 :=
   match eq in _ = x return caseS _ (fun a2' _ v2' => fun v1' => a1 = a2' /\ v1' = v2') x v1
   with | eq_refl => conj eq_refl eq_refl
   end.

(** Lemmas are done for functions that use [Fin.t] but thanks to [Peano_dec.le_unique], all
is true for the one that use [lt] *)

Lemma eq_nth_iff A n (v1 v2: t A n):
  (forall p1 p2, p1 = p2 -> v1 [@ p1 ] = v2 [@ p2 ]) <-> v1 = v2.
Proof.
split.
  revert n v1 v2; refine (@rect2 _ _ _ _ _); simpl; intros.
    reflexivity.
    f_equal. apply (H0 Fin.F1 Fin.F1 eq_refl).
    apply H. intros p1 p2 H1;
    apply (H0 (Fin.FS p1) (Fin.FS p2) (f_equal (@Fin.FS n) H1)).
  intros; now f_equal.
Qed.

Lemma nth_order_last A: forall n (v: t A (S n)) (H: n < S n),
 nth_order v H = last v.
Proof.
unfold nth_order; refine (@rectS _ _ _ _); now simpl.
Qed.

Lemma shiftin_nth A a n (v: t A n) k1 k2 (eq: k1 = k2):
  nth (shiftin a v) (Fin.L_R 1 k1) = nth v k2.
Proof.
subst k2; induction k1.
  generalize dependent n. apply caseS ; intros. now simpl.
  generalize dependent n. refine (@caseS _ _ _) ; intros. now simpl.
Qed.

Lemma shiftin_last A a n (v: t A n): last (shiftin a v) = a.
Proof.
induction v ;now simpl.
Qed.

Lemma shiftrepeat_nth A: forall n k (v: t A (S n)),
  nth (shiftrepeat v) (Fin.L_R 1 k) = nth v k.
Proof.
refine (@Fin.rectS _ _ _); intros.
  revert n v; refine (@caseS _ _ _); simpl; intros. now destruct t.
  revert p H.
  refine (match v as v' in t _ m return match m as m' return t A m' -> Type with
    |S (S n) => fun v => forall p : Fin.t (S n),
      (forall v0 : t A (S n), (shiftrepeat v0) [@ Fin.L_R 1 p ] = v0 [@p]) ->
      (shiftrepeat v) [@Fin.L_R 1 (Fin.FS p)] = v [@Fin.FS p]
    |_ => fun _ => @ID end v' with
  |[] => @id |h :: t => _ end). destruct n0. exact @id. now simpl.
Qed.

Lemma shiftrepeat_last A: forall n (v: t A (S n)), last (shiftrepeat v) = last v.
Proof.
refine (@rectS _ _ _ _); now simpl.
Qed.

Lemma const_nth A (a: A) n (p: Fin.t n): (const a n)[@ p] = a.
Proof.
now induction p.
Qed.

Lemma nth_map {A B} (f: A -> B) {n} v (p1 p2: Fin.t n) (eq: p1 = p2):
  (map f v) [@ p1] = f (v [@ p2]).
Proof.
subst p2; induction p1.
  revert n v; refine (@caseS _ _ _); now simpl.
  revert n v p1 IHp1; refine (@caseS _  _ _); now simpl.
Qed.

Lemma nth_map2 {A B C} (f: A -> B -> C) {n} v w (p1 p2 p3: Fin.t n):
  p1 = p2 -> p2 = p3 -> (map2 f v w) [@p1] = f (v[@p2]) (w[@p3]).
Proof.
intros; subst p2; subst p3; revert n v w p1.
refine (@rect2 _ _ _ _ _); simpl.
  exact (Fin.case0 _).
  intros n v1 v2 H a b p; revert n p v1 v2 H; refine (@Fin.caseS _ _ _);
    now simpl.
Qed.

Lemma fold_left_right_assoc_eq {A B} {f: A -> B -> A}
  (assoc: forall a b c, f (f a b) c = f (f a c) b)
  {n} (v: t B n): forall a, fold_left f a v = fold_right (fun x y => f y x) v a.
Proof.
assert (forall n h (v: t B n) a, fold_left f (f a h) v = f (fold_left f a v) h).
  induction v0.
    now simpl.
    intros; simpl. rewrite<- IHv0, assoc. now f_equal.
  induction v.
    reflexivity.
    simpl. intros; now rewrite<- (IHv).
Qed.

Lemma to_list_of_list_opp {A} (l: list A): to_list (of_list l) = l.
Proof.
induction l.
  reflexivity.
  unfold to_list; simpl. now f_equal.
Qed.


==> anc/HoTT/coq-HoTT/theories/Vectors/vo.itarget <==
Fin.vo
VectorDef.vo
VectorSpec.vo
VectorEq.vo
Vector.vo


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Disjoint_Union.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Cristina Cornes
    From : Constructing Recursion Operators in Type Theory
           L. Paulson  JSC (1986) 2, 325-355 *)

Require Import Relation_Operators.

Section Wf_Disjoint_Union.
  Variables A B : Type.
  Variable leA : A -> A -> Prop.
  Variable leB : B -> B -> Prop.

  Notation Le_AsB := (le_AsB A B leA leB).

  Lemma acc_A_sum : forall x:A, Acc leA x -> Acc Le_AsB (inl B x).
  Proof.
    induction 1.
    apply Acc_intro; intros y H2.
    inversion_clear H2.
    auto with sets.
  Qed.

  Lemma acc_B_sum :
    well_founded leA -> forall x:B, Acc leB x -> Acc Le_AsB (inr A x).
  Proof.
    induction 2.
    apply Acc_intro; intros y H3.
    inversion_clear H3; auto with sets.
    apply acc_A_sum; auto with sets.
  Qed.


  Lemma wf_disjoint_sum :
    well_founded leA -> well_founded leB -> well_founded Le_AsB.
  Proof.
    intros.
    unfold well_founded.
    destruct a as [a| b].
    apply (acc_A_sum a).
    apply (H a).

    apply (acc_B_sum H b).
    apply (H0 b).
  Qed.

End Wf_Disjoint_Union.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Inclusion.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Bruno Barras *)

Require Import Relation_Definitions.

Section WfInclusion.
  Variable A : Type.
  Variables R1 R2 : A -> A -> Prop.

  Lemma Acc_incl : inclusion A R1 R2 -> forall z:A, Acc R2 z -> Acc R1 z.
  Proof.
    induction 2.
    apply Acc_intro; auto with sets.
  Qed.

  Hint Resolve Acc_incl.

  Theorem wf_incl : inclusion A R1 R2 -> well_founded R2 -> well_founded R1.
  Proof.
    unfold well_founded; auto with sets.
  Qed.

End WfInclusion.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Inverse_Image.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Bruno Barras *)

Section Inverse_Image.

  Variables A B : Type.
  Variable R : B -> B -> Prop.
  Variable f : A -> B.

  Let Rof (x y:A) : Prop := R (f x) (f y).

  Remark Acc_lemma : forall y:B, Acc R y -> forall x:A, y = f x -> Acc Rof x.
  Proof.
    induction 1 as [y _ IHAcc]; intros x H.
    apply Acc_intro; intros y0 H1.
    apply (IHAcc (f y0)); try trivial.
    rewrite H; trivial.
  Qed.

  Lemma Acc_inverse_image : forall x:A, Acc R (f x) -> Acc Rof x.
  Proof.
    intros; apply (Acc_lemma (f x)); trivial.
  Qed.

  Theorem wf_inverse_image : well_founded R -> well_founded Rof.
  Proof.
    red; intros; apply Acc_inverse_image; auto.
  Qed.

  Variable F : A -> B -> Prop.
  Let RoF (x y:A) : Prop :=
    exists2 b : B, F x b & (forall c:B, F y c -> R b c).

  Lemma Acc_inverse_rel : forall b:B, Acc R b -> forall x:A, F x b -> Acc RoF x.
  Proof.
    induction 1 as [x _ IHAcc]; intros x0 H2.
    constructor; intros y H3.
    destruct H3.
    apply (IHAcc x1); auto.
  Qed.


  Theorem wf_inverse_rel : well_founded R -> well_founded RoF.
  Proof.
    red; constructor; intros.
    case H0; intros.
    apply (Acc_inverse_rel x); auto.
  Qed.

End Inverse_Image.



==> anc/HoTT/coq-HoTT/theories/Wellfounded/Lexicographic_Exponentiation.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Cristina Cornes

    From : Constructing Recursion Operators in Type Theory
           L. Paulson  JSC (1986) 2, 325-355  *)

Require Import List.
Require Import Relation_Operators.
Require Import Transitive_Closure.

Section Wf_Lexicographic_Exponentiation.
  Variable A : Set.
  Variable leA : A -> A -> Prop.

  Notation Power := (Pow A leA).
  Notation Lex_Exp := (lex_exp A leA).
  Notation ltl := (Ltl A leA).
  Notation Descl := (Desc A leA).

  Notation List := (list A).
  Notation Nil := (nil (A:=A)).
  (* useless but symmetric *)
  Notation Cons := (cons (A:=A)).
  Notation "<< x , y >>" := (exist Descl x y) (at level 0, x, y at level 100).

  (* Hint Resolve d_one d_nil t_step. *)

  Lemma left_prefix : forall x y z:List, ltl (x ++ y) z -> ltl x z.
  Proof.
    simple induction x.
    simple induction z.
    simpl; intros H.
    inversion_clear H.
    simpl; intros; apply (Lt_nil A leA).
    intros a l HInd.
    simpl.
    intros.
    inversion_clear H.
    apply (Lt_hd A leA); auto with sets.
    apply (Lt_tl A leA).
    apply (HInd y y0); auto with sets.
  Qed.


  Lemma right_prefix :
    forall x y z:List,
      ltl x (y ++ z) -> ltl x y \/ (exists y' : List, x = y ++ y' /\ ltl y' z).
  Proof.
    intros x y; generalize x.
    elim y; simpl.
    right.
    exists x0; auto with sets.
    intros.
    inversion H0.
    left; apply (Lt_nil A leA).
    left; apply (Lt_hd A leA); auto with sets.
    generalize (H x1 z H3).
    simple induction 1.
    left; apply (Lt_tl A leA); auto with sets.
    simple induction 1.
    simple induction 1; intros.
    rewrite H8.
    right; exists x2; auto with sets.
  Qed.

  Lemma desc_prefix : forall (x:List) (a:A), Descl (x ++ Cons a Nil) -> Descl x.
  Proof.
    intros.
    inversion H.
    generalize (app_cons_not_nil _ _ _ H1); simple induction 1.
    cut (x ++ Cons a Nil = Cons x0 Nil); auto with sets.
    intro.
    generalize (app_eq_unit _ _ H0).
    simple induction 1; simple induction 1; intros.
    rewrite H4; auto using d_nil with sets.
    discriminate H5.
    generalize (app_inj_tail _ _ _ _ H0).
    simple induction 1; intros.
    rewrite <- H4; auto with sets.
  Qed.

  Lemma desc_tail :
    forall (x:List) (a b:A),
      Descl (Cons b (x ++ Cons a Nil)) -> clos_trans A leA a b.
  Proof.
    intro.
    apply rev_ind with
      (A := A)
      (P := fun x:List =>
        forall a b:A,
          Descl (Cons b (x ++ Cons a Nil)) -> clos_trans A leA a b).
    intros.

    inversion H.
    cut (Cons b (Cons a Nil) = (Nil ++ Cons b Nil) ++ Cons a Nil);
      auto with sets; intro.
    generalize H0.
    intro.
    generalize (app_inj_tail (l ++ Cons y Nil) (Nil ++ Cons b Nil) _ _ H4);
      simple induction 1.
    intros.

    generalize (app_inj_tail _ _ _ _ H6); simple induction 1; intros.
    generalize H1.
    rewrite <- H10; rewrite <- H7; intro.
    apply (t_step A leA); auto with sets.

    intros.
    inversion H0.
    generalize (app_cons_not_nil _ _ _ H3); intro.
    elim H1.

    generalize H0.
    generalize (app_comm_cons (l ++ Cons x0 Nil) (Cons a Nil) b);
      simple induction 1.
    intro.
    generalize (desc_prefix (Cons b (l ++ Cons x0 Nil)) a H5); intro.
    generalize (H x0 b H6).
    intro.
    apply t_trans with (A := A) (y := x0); auto with sets.

    apply t_step.
    generalize H1.
    setoid_rewrite H4; intro.

    generalize (app_inj_tail _ _ _ _ H8); simple induction 1.
    intros.
    generalize H2; generalize (app_comm_cons l (Cons x0 Nil) b).
    intro.
    generalize H10.
    rewrite H12; intro.
    generalize (app_inj_tail _ _ _ _ H13); simple induction 1.
    intros.
    rewrite <- H11; rewrite <- H16; auto with sets.
  Qed.


  Lemma dist_aux :
    forall z:List, Descl z -> forall x y:List, z = x ++ y -> Descl x /\ Descl y.
  Proof.
    intros z D.
    elim D.
    intros.
    cut (x ++ y = Nil); auto with sets; intro.
    generalize (app_eq_nil _ _ H0); simple induction 1.
    intros.
    rewrite H2; rewrite H3; split; apply d_nil.

    intros.
    cut (x0 ++ y = Cons x Nil); auto with sets.
    intros E.
    generalize (app_eq_unit _ _ E); simple induction 1.
    simple induction 1; intros.
    rewrite H2; rewrite H3; split.
    apply d_nil.

    apply d_one.

    simple induction 1; intros.
    rewrite H2; rewrite H3; split.
    apply d_one.

    apply d_nil.

    do 5 intro.
    intros Hind.
    do 2 intro.
    generalize x0.
    apply rev_ind with
      (A := A)
      (P := fun y0:List =>
        forall x0:List,
          (l ++ Cons y Nil) ++ Cons x Nil = x0 ++ y0 ->
          Descl x0 /\ Descl y0).

    intro.
    generalize (app_nil_end x1).
    simple induction 1; simple induction 1. 
    split. apply d_conc; auto with sets.

    apply d_nil.

    do 3 intro.
    generalize x1.
    apply rev_ind with
      (A := A)
      (P := fun l0:List =>
        forall (x1:A) (x0:List),
          (l ++ Cons y Nil) ++ Cons x Nil = x0 ++ l0 ++ Cons x1 Nil ->
          Descl x0 /\ Descl (l0 ++ Cons x1 Nil)).


    simpl.
    split.
    generalize (app_inj_tail _ _ _ _ H2); simple induction 1.
    simple induction 1; auto with sets.

    apply d_one.
    do 5 intro.
    generalize (app_ass x4 (l1 ++ Cons x2 Nil) (Cons x3 Nil)).
    simple induction 1.
    generalize (app_ass x4 l1 (Cons x2 Nil)); simple induction 1.
    intro E.
    generalize (app_inj_tail _ _ _ _ E).
    simple induction 1; intros.
    generalize (app_inj_tail _ _ _ _ H6); simple induction 1; intros.
    rewrite <- H7; rewrite <- H10; generalize H6.
    generalize (app_ass x4 l1 (Cons x2 Nil)); intro E1.
    rewrite E1.
    intro.
    generalize (Hind x4 (l1 ++ Cons x2 Nil) H11).
    simple induction 1; split.
    auto with sets.

    generalize H14.
    rewrite <- H10; intro.
    apply d_conc; auto with sets.
  Qed.



  Lemma dist_Desc_concat :
    forall x y:List, Descl (x ++ y) -> Descl x /\ Descl y.
  Proof.
    intros.
    apply (dist_aux (x ++ y) H x y); auto with sets.
  Qed.

  Lemma desc_end :
    forall (a b:A) (x:List),
      Descl (x ++ Cons a Nil) /\ ltl (x ++ Cons a Nil) (Cons b Nil) ->
      clos_trans A leA a b.
  Proof.
    intros a b x.
    case x.
    simpl.
    simple induction 1.
    intros.
    inversion H1; auto with sets.
    inversion H3.

    simple induction 1.
    generalize (app_comm_cons l (Cons a Nil) a0).
    intros E; rewrite <- E; intros.
    generalize (desc_tail l a a0 H0); intro.
    inversion H1.
    apply t_trans with (y := a0); auto with sets.

    inversion H4.
  Qed.




  Lemma ltl_unit :
    forall (x:List) (a b:A),
      Descl (x ++ Cons a Nil) ->
      ltl (x ++ Cons a Nil) (Cons b Nil) -> ltl x (Cons b Nil).
  Proof.
    intro.
    case x.
    intros; apply (Lt_nil A leA).

    simpl; intros.
    inversion_clear H0.
    apply (Lt_hd A leA a b); auto with sets.

    inversion_clear H1.
  Qed.


  Lemma acc_app :
    forall (x1 x2:List) (y1:Descl (x1 ++ x2)),
      Acc Lex_Exp << x1 ++ x2, y1 >> ->
      forall (x:List) (y:Descl x), ltl x (x1 ++ x2) -> Acc Lex_Exp << x, y >>.
  Proof.
    intros.
    apply (Acc_inv (R:=Lex_Exp) (x:=<< x1 ++ x2, y1 >>)).
    auto with sets.

    unfold lex_exp; simpl; auto with sets.
  Qed.


  Theorem wf_lex_exp : well_founded leA -> well_founded Lex_Exp.
  Proof.
    unfold well_founded at 2.
    simple induction a; intros x y.
    apply Acc_intro.
    simple induction y0.
    unfold lex_exp at 1; simpl.
    apply rev_ind with
      (A := A)
      (P := fun x:List =>
	forall (x0:List) (y:Descl x0), ltl x0 x -> Acc Lex_Exp << x0, y >>).
    intros.
    inversion_clear H0.

    intro.
    generalize (well_founded_ind (wf_clos_trans A leA H)).
    intros GR.
    apply GR with
      (P := fun x0:A =>
        forall l:List,
          (forall (x1:List) (y:Descl x1),
            ltl x1 l -> Acc Lex_Exp << x1, y >>) ->
          forall (x1:List) (y:Descl x1),
            ltl x1 (l ++ Cons x0 Nil) -> Acc Lex_Exp << x1, y >>).
    intro; intros HInd; intros.
    generalize (right_prefix x2 l (Cons x1 Nil) H1).
    simple induction 1.
    intro; apply (H0 x2 y1 H3).

    simple induction 1.
    intro; simple induction 1.
    clear H4 H2.
    intro; generalize y1; clear y1.
    rewrite H2.
    apply rev_ind with
      (A := A)
      (P := fun x3:List =>
        forall y1:Descl (l ++ x3),
          ltl x3 (Cons x1 Nil) -> Acc Lex_Exp << l ++ x3, y1 >>).
    intros.
    generalize (app_nil_end l); intros Heq.
    generalize y1.
    clear y1.
    rewrite <- Heq.
    intro.
    apply Acc_intro.
    simple induction y2.
    unfold lex_exp at 1.
    simpl; intros x4 y3. intros.
    apply (H0 x4 y3); auto with sets.

    intros.
    generalize (dist_Desc_concat l (l0 ++ Cons x4 Nil) y1).
    simple induction 1.
    intros.
    generalize (desc_end x4 x1 l0 (conj H8 H5)); intros.
    generalize y1.
    rewrite <- (app_ass l l0 (Cons x4 Nil)); intro.
    generalize (HInd x4 H9 (l ++ l0)); intros HInd2.
    generalize (ltl_unit l0 x4 x1 H8 H5); intro.
    generalize (dist_Desc_concat (l ++ l0) (Cons x4 Nil) y2).
    simple induction 1; intros.
    generalize (H4 H12 H10); intro.
    generalize (Acc_inv H14).
    generalize (acc_app l l0 H12 H14).
    intros f g.
    generalize (HInd2 f); intro.
    apply Acc_intro.
    simple induction y3.
    unfold lex_exp at 1; simpl; intros.
    apply H15; auto with sets.
  Qed.


End Wf_Lexicographic_Exponentiation.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Lexicographic_Product.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Authors: Bruno Barras, Cristina Cornes *)

Require Import Eqdep.
Require Import Relation_Operators.
Require Import Transitive_Closure.

(**  From : Constructing Recursion Operators in Type Theory
     L. Paulson  JSC (1986) 2, 325-355 *)

Section WfLexicographic_Product.
  Variable A : Type.
  Variable B : A -> Type.
  Variable leA : A -> A -> Prop.
  Variable leB : forall x:A, B x -> B x -> Prop.

  Notation LexProd := (lexprod A B leA leB).

  Lemma acc_A_B_lexprod :
    forall x:A,
      Acc leA x ->
      (forall x0:A, clos_trans A leA x0 x -> well_founded (leB x0)) ->
      forall y:B x, Acc (leB x) y -> Acc LexProd (existT B x y).
  Proof.
    induction 1 as [x _ IHAcc]; intros H2 y.
    induction 1 as [x0 H IHAcc0]; intros.
    apply Acc_intro.
    destruct y as [x2 y1]; intro H6.
    simple inversion H6; intro.
    cut (leA x2 x); intros.
    apply IHAcc; auto with sets.
    intros.
    apply H2.
    apply t_trans with x2; auto with sets.

    red in H2.
    apply H2.
    auto with sets.

    injection H1.
    destruct 2.
    injection H3.
    destruct 2; auto with sets.

    rewrite <- H1.
    injection H3; intros _ Hx1.
    subst x1.
    apply IHAcc0.
    elim inj_pair2 with A B x y' x0; assumption.
  Defined.

  Theorem wf_lexprod :
    well_founded leA ->
    (forall x:A, well_founded (leB x)) -> well_founded LexProd.
  Proof.
    intros wfA wfB; unfold well_founded.
    destruct a.
    apply acc_A_B_lexprod; auto with sets; intros.
    red in wfB.
    auto with sets.
  Defined.


End WfLexicographic_Product.


Section Wf_Symmetric_Product.
  Variable A : Type.
  Variable B : Type.
  Variable leA : A -> A -> Prop.
  Variable leB : B -> B -> Prop.

  Notation Symprod := (symprod A B leA leB).

  Lemma Acc_symprod :
    forall x:A, Acc leA x -> forall y:B, Acc leB y -> Acc Symprod (x, y).
  Proof.
    induction 1 as [x _ IHAcc]; intros y H2.
    induction H2 as [x1 H3 IHAcc1].
    apply Acc_intro; intros y H5.
    inversion_clear H5; auto with sets.
    apply IHAcc; auto.
    apply Acc_intro; trivial.
  Defined.


  Lemma wf_symprod :
    well_founded leA -> well_founded leB -> well_founded Symprod.
  Proof.
    red.
    destruct a.
    apply Acc_symprod; auto with sets.
  Defined.

End Wf_Symmetric_Product.


Section Swap.

  Variable A : Type.
  Variable R : A -> A -> Prop.

  Notation SwapProd := (swapprod A R).


  Lemma swap_Acc : forall x y:A, Acc SwapProd (x, y) -> Acc SwapProd (y, x).
  Proof.
    intros.
    inversion_clear H.
    apply Acc_intro.
    destruct y0; intros.
    inversion_clear H; inversion_clear H1; apply H0.
    apply sp_swap.
    apply right_sym; auto with sets.

    apply sp_swap.
    apply left_sym; auto with sets.

    apply sp_noswap.
    apply right_sym; auto with sets.

    apply sp_noswap.
    apply left_sym; auto with sets.
  Defined.


  Lemma Acc_swapprod :
    forall x y:A, Acc R x -> Acc R y -> Acc SwapProd (x, y).
  Proof.
    induction 1 as [x0 _ IHAcc0]; intros H2.
    cut (forall y0:A, R y0 x0 -> Acc SwapProd (y0, y)).
    clear IHAcc0.
    induction H2 as [x1 _ IHAcc1]; intros H4.
    cut (forall y:A, R y x1 -> Acc SwapProd (x0, y)).
    clear IHAcc1.
    intro.
    apply Acc_intro.
    destruct y; intro H5.
    inversion_clear H5.
    inversion_clear H0; auto with sets.

    apply swap_Acc.
    inversion_clear H0; auto with sets.

    intros.
    apply IHAcc1; auto with sets; intros.
    apply Acc_inv with (y0, x1); auto with sets.
    apply sp_noswap.
    apply right_sym; auto with sets.

    auto with sets.
  Defined.


  Lemma wf_swapprod : well_founded R -> well_founded SwapProd.
  Proof.
    red.
    destruct a; intros.
    apply Acc_swapprod; auto with sets.
  Defined.

End Swap.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Transitive_Closure.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Bruno Barras *)

Require Import Relation_Definitions.
Require Import Relation_Operators.

Section Wf_Transitive_Closure.
  Variable A : Type.
  Variable R : relation A.

  Notation trans_clos := (clos_trans A R).

  Lemma incl_clos_trans : inclusion A R trans_clos.
    red; auto with sets.
  Qed.

  Lemma Acc_clos_trans : forall x:A, Acc R x -> Acc trans_clos x.
    induction 1 as [x0 _ H1].
    apply Acc_intro.
    intros y H2.
    induction H2; auto with sets.
    apply Acc_inv with y; auto with sets.
  Defined.

  Hint Resolve Acc_clos_trans.

  Lemma Acc_inv_trans : forall x y:A, trans_clos y x -> Acc R x -> Acc R y.
  Proof.
    induction 1 as [| x y]; auto with sets.
    intro; apply Acc_inv with y; assumption.
  Qed.

  Theorem wf_clos_trans : well_founded R -> well_founded trans_clos.
  Proof.
    unfold well_founded; auto with sets.
  Defined.

End Wf_Transitive_Closure.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Union.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Bruno Barras *)

Require Import Relation_Operators.
Require Import Relation_Definitions.
Require Import Transitive_Closure.

Section WfUnion.
  Variable A : Type.
  Variables R1 R2 : relation A.

  Notation Union := (union A R1 R2).

  Remark strip_commut :
    commut A R1 R2 ->
    forall x y:A,
      clos_trans A R1 y x ->
      forall z:A, R2 z y ->  exists2 y' : A, R2 y' x & clos_trans A R1 z y'.
  Proof.
    induction 2 as [x y| x y z H0 IH1 H1 IH2]; intros.
    elim H with y x z; auto with sets; intros x0 H2 H3.
    exists x0; auto with sets.

    elim IH1 with z0; auto with sets; intros.
    elim IH2 with x0; auto with sets; intros.
    exists x1; auto with sets.
    apply t_trans with x0; auto with sets.
  Qed.


  Lemma Acc_union :
    commut A R1 R2 ->
    (forall x:A, Acc R2 x -> Acc R1 x) -> forall a:A, Acc R2 a -> Acc Union a.
  Proof.
    induction 3 as [x H1 H2].
    apply Acc_intro; intros.
    elim H3; intros; auto with sets.
    cut (clos_trans A R1 y x); auto with sets.
    elimtype (Acc (clos_trans A R1) y); intros.
    apply Acc_intro; intros.
    elim H8; intros.
    apply H6; auto with sets.
    apply t_trans with x0; auto with sets.

    elim strip_commut with x x0 y0; auto with sets; intros.
    apply Acc_inv_trans with x1; auto with sets.
    unfold union.
    elim H11; auto with sets; intros.
    apply t_trans with y1; auto with sets.

    apply (Acc_clos_trans A).
    apply Acc_inv with x; auto with sets.
    apply H0.
    apply Acc_intro; auto with sets.
  Qed.


  Theorem wf_union :
    commut A R1 R2 -> well_founded R1 -> well_founded R2 -> well_founded Union.
  Proof.
    unfold well_founded.
    intros.
    apply Acc_union; auto with sets.
  Qed.

End WfUnion.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Well_Ordering.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Author: Cristina Cornes.
    From: Constructing Recursion Operators in Type Theory
    L. Paulson  JSC (1986) 2, 325-355 *)

Require Import Eqdep.

Section WellOrdering.
  Variable A : Type.
  Variable B : A -> Type.

  Inductive WO : Type :=
    sup : forall (a:A) (f:B a -> WO), WO.


  Inductive le_WO : WO -> WO -> Prop :=
    le_sup : forall (a:A) (f:B a -> WO) (v:B a), le_WO (f v) (sup a f).

  Theorem wf_WO : well_founded le_WO.
  Proof.
    unfold well_founded; intro.
    apply Acc_intro.
    elim a.
    intros.
    inversion H0.
    apply Acc_intro.
    generalize H4; generalize H1; generalize f0; generalize v.
    rewrite H3.
    intros.
    apply (H v0 y0).
    cut (f = f1).
    intros E; rewrite E; auto.
    symmetry .
    apply (inj_pair2 A (fun a0:A => B a0 -> WO) a0 f1 f H5).
  Qed.

End WellOrdering.


Section Characterisation_wf_relations.

  (** Wellfounded relations are the inverse image of wellordering types *)
  (*  in course of development                                          *)


  Variable A : Type.
  Variable leA : A -> A -> Prop.

  Definition B (a:A) := {x : A | leA x a}.

  Definition wof : well_founded leA -> A -> WO A B.
  Proof.
    intros.
    apply (well_founded_induction_type H (fun a:A => WO A B)); auto.
    intros x H1.
    apply (sup A B x).
    unfold B at 1.
    destruct 1 as [x0].
    apply (H1 x0); auto.
Qed.

End Characterisation_wf_relations.


==> anc/HoTT/coq-HoTT/theories/Wellfounded/Wellfounded.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export Disjoint_Union.
Require Export Inclusion.
Require Export Inverse_Image.
Require Export Lexicographic_Exponentiation.
Require Export Lexicographic_Product.
Require Export Transitive_Closure.
Require Export Union.
Require Export Well_Ordering.



==> anc/HoTT/coq-HoTT/theories/Wellfounded/intro.tex <==
\section{Well-founded relations}\label{Wellfounded}

This library gives definitions and results about well-founded relations.



==> anc/HoTT/coq-HoTT/theories/Wellfounded/vo.itarget <==
Disjoint_Union.vo
Inclusion.vo
Inverse_Image.vo
Lexicographic_Exponentiation.vo
Lexicographic_Product.vo
Transitive_Closure.vo
Union.vo
Wellfounded.vo
Well_Ordering.vo


==> anc/HoTT/coq-HoTT/theories/ZArith/BinInt.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export BinNums BinPos Pnat.
Require Import BinNat Bool Plus Mult Equalities GenericMinMax
 OrdersFacts ZAxioms ZProperties.
Require BinIntDef.

(***********************************************************)
(** * Binary Integers *)
(***********************************************************)

(** Initial author: Pierre Crégut, CNET, Lannion, France *)

(** The type [Z] and its constructors [Z0] and [Zpos] and [Zneg]
    are now defined in [BinNums.v] *)

Local Open Scope Z_scope.

(** Every definitions and early properties about binary integers
    are placed in a module [Z] for qualification purpose. *)

Module Z
 <: ZAxiomsSig
 <: UsualOrderedTypeFull
 <: UsualDecidableTypeFull
 <: TotalOrder.

(** * Definitions of operations, now in a separate file *)

Include BinIntDef.Z.

(** When including property functors, only inline t eq zero one two *)

Set Inline Level 30.

(** * Logic Predicates *)

Definition eq := @Logic.eq Z.
Definition eq_equiv := @eq_equivalence Z.

Definition lt x y := (x ?= y) = Lt.
Definition gt x y := (x ?= y) = Gt.
Definition le x y := (x ?= y) <> Gt.
Definition ge x y := (x ?= y) <> Lt.

Infix "<=" := le : Z_scope.
Infix "<" := lt : Z_scope.
Infix ">=" := ge : Z_scope.
Infix ">" := gt : Z_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : Z_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : Z_scope.
Notation "x < y < z" := (x < y /\ y < z) : Z_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : Z_scope.

Definition divide x y := exists z, y = z*x.
Notation "( x | y )" := (divide x y) (at level 0).

Definition Even a := exists b, a = 2*b.
Definition Odd a := exists b, a = 2*b+1.

(** * Decidability of equality. *)

Definition eq_dec (x y : Z) : {x = y} + {x <> y}.
Proof.
 decide equality; apply Pos.eq_dec.
Defined.

(** * Properties of [pos_sub] *)

(** [pos_sub] can be written in term of positive comparison
    and subtraction (cf. earlier definition of addition of Z) *)

Lemma pos_sub_spec p q :
 pos_sub p q =
 match (p ?= q)%positive with
   | Eq => 0
   | Lt => neg (q - p)
   | Gt => pos (p - q)
 end.
Proof.
 revert q. induction p; destruct q; simpl; trivial;
 rewrite ?Pos.compare_xI_xI, ?Pos.compare_xO_xI,
  ?Pos.compare_xI_xO, ?Pos.compare_xO_xO, IHp; simpl;
 case Pos.compare_spec; intros; simpl; trivial;
  (now rewrite Pos.sub_xI_xI) || (now rewrite Pos.sub_xO_xO) ||
  (now rewrite Pos.sub_xO_xI) || (now rewrite Pos.sub_xI_xO) ||
  subst; unfold Pos.sub; simpl; now rewrite Pos.sub_mask_diag.
Qed.

Lemma pos_sub_discr p q :
  match pos_sub p q with
  | Z0 => p = q
  | pos k => p = q + k
  | neg k => q = p + k
  end%positive.
Proof.
 rewrite pos_sub_spec.
 case Pos.compare_spec; auto; intros;
  now rewrite Pos.add_comm, Pos.sub_add.
Qed.

(** Particular cases of the previous result *)

Lemma pos_sub_diag p : pos_sub p p = 0.
Proof.
 now rewrite pos_sub_spec, Pos.compare_refl.
Qed.

Lemma pos_sub_lt p q : (p < q)%positive -> pos_sub p q = neg (q - p).
Proof.
 intros H. now rewrite pos_sub_spec, H.
Qed.

Lemma pos_sub_gt p q : (q < p)%positive -> pos_sub p q = pos (p - q).
Proof.
 intros H. now rewrite pos_sub_spec, Pos.compare_antisym, H.
Qed.

(** The opposite of [pos_sub] is [pos_sub] with reversed arguments *)

Lemma pos_sub_opp p q : - pos_sub p q = pos_sub q p.
Proof.
 revert q; induction p; destruct q; simpl; trivial;
 rewrite <- IHp; now destruct pos_sub.
Qed.

(** In the following module, we group results that are needed now
  to prove specifications of operations, but will also be provided
  later by the generic functor of properties. *)

Module Import Private_BootStrap.

(** * Properties of addition *)

(** ** Zero is neutral for addition *)

Lemma add_0_r n : n + 0 = n.
Proof.
 now destruct n.
Qed.

(** ** Addition is commutative *)

Lemma add_comm n m : n + m = m + n.
Proof.
 destruct n, m; simpl; trivial; now rewrite Pos.add_comm.
Qed.

(** ** Opposite distributes over addition *)

Lemma opp_add_distr n m : - (n + m) = - n + - m.
Proof.
 destruct n, m; simpl; trivial using pos_sub_opp.
Qed.

(** ** Opposite is injective *)

Lemma opp_inj n m : -n = -m -> n = m.
Proof.
 destruct n, m; simpl; intros H; destr_eq H; now f_equal.
Qed.

(** ** Addition is associative *)

Lemma pos_sub_add p q r :
  pos_sub (p + q) r = pos p + pos_sub q r.
Proof.
 simpl. rewrite !pos_sub_spec.
 case (Pos.compare_spec q r); intros E0.
 - (* q = r *)
   subst.
   assert (H := Pos.lt_add_r r p).
   rewrite Pos.add_comm in H. apply Pos.lt_gt in H.
   now rewrite H, Pos.add_sub.
 - (* q < r *)
   rewrite pos_sub_spec.
   assert (Hr : (r = (r-q)+q)%positive) by (now rewrite Pos.sub_add).
   rewrite Hr at 1. rewrite Pos.add_compare_mono_r.
   case Pos.compare_spec; intros E1; trivial; f_equal.
   rewrite Pos.add_comm. apply Pos.sub_add_distr.
   rewrite Hr, Pos.add_comm. now apply Pos.add_lt_mono_r.
   symmetry. apply Pos.sub_sub_distr; trivial.
 - (* r < q *)
   assert (LT : (r < p + q)%positive).
   { apply Pos.lt_trans with q; trivial.
     rewrite Pos.add_comm. apply Pos.lt_add_r. }
   apply Pos.lt_gt in LT. rewrite LT. f_equal.
   symmetry. now apply Pos.add_sub_assoc.
Qed.

Lemma add_assoc n m p : n + (m + p) = n + m + p.
Proof.
 assert (AUX : forall x y z, pos x + (y + z) = pos x + y + z).
 { intros x [|y|y] [|z|z]; rewrite ?add_0_r; trivial.
   - simpl. now rewrite Pos.add_assoc.
   - simpl (_ + neg _). symmetry. apply pos_sub_add.
   - simpl (neg _ + _); simpl (_ + neg _).
     now rewrite (add_comm _ (pos _)), <- 2 pos_sub_add, Pos.add_comm.
   - apply opp_inj. rewrite !opp_add_distr. simpl opp.
     simpl (neg _ + _); simpl (_ + neg _).
     rewrite add_comm, Pos.add_comm. apply pos_sub_add. }
 destruct n.
 - trivial.
 - apply AUX.
 - apply opp_inj. rewrite !opp_add_distr. simpl opp. apply AUX.
Qed.

(** ** Subtraction and successor *)

Lemma sub_succ_l n m : succ n - m = succ (n - m).
Proof.
 unfold sub, succ. now rewrite <- 2 add_assoc, (add_comm 1).
Qed.

(** ** Opposite is inverse for addition *)

Lemma add_opp_diag_r n : n + - n = 0.
Proof.
 destruct n; simpl; trivial; now rewrite pos_sub_diag.
Qed.

Lemma add_opp_diag_l n : - n + n = 0.
Proof.
 rewrite add_comm. apply add_opp_diag_r.
Qed.

(** ** Commutativity of multiplication *)

Lemma mul_comm n m : n * m = m * n.
Proof.
 destruct n, m; simpl; trivial; f_equal; apply Pos.mul_comm.
Qed.

(** ** Associativity of multiplication *)

Lemma mul_assoc n m p : n * (m * p) = n * m * p.
Proof.
 destruct n, m, p; simpl; trivial; f_equal; apply Pos.mul_assoc.
Qed.

(** Multiplication and constants *)

Lemma mul_1_l n : 1 * n = n.
Proof.
 now destruct n.
Qed.

Lemma mul_1_r n : n * 1 = n.
Proof.
 destruct n; simpl; now rewrite ?Pos.mul_1_r.
Qed.

(** ** Multiplication and Opposite *)

Lemma mul_opp_l n m : - n * m = - (n * m).
Proof.
 now destruct n, m.
Qed.

Lemma mul_opp_r n m : n * - m = - (n * m).
Proof.
 now destruct n, m.
Qed.

Lemma mul_opp_opp n m : - n * - m = n * m.
Proof.
 now destruct n, m.
Qed.

Lemma mul_opp_comm n m : - n * m = n * - m.
Proof.
 now destruct n, m.
Qed.

(** ** Distributivity of multiplication over addition *)

Lemma mul_add_distr_pos (p:positive) n m :
 pos p * (n + m) = pos p * n + pos p * m.
Proof.
 destruct n as [|n|n], m as [|m|m]; simpl; trivial;
 rewrite ?pos_sub_spec, ?Pos.mul_compare_mono_l; try case Pos.compare_spec;
 intros; now rewrite ?Pos.mul_add_distr_l, ?Pos.mul_sub_distr_l.
Qed.

Lemma mul_add_distr_l n m p : n * (m + p) = n * m + n * p.
Proof.
 destruct n as [|n|n]. trivial.
 apply mul_add_distr_pos.
 change (neg n) with (- pos n).
 rewrite !mul_opp_l, <- opp_add_distr. f_equal.
 apply mul_add_distr_pos.
Qed.

Lemma mul_add_distr_r n m p : (n + m) * p = n * p + m * p.
Proof.
 rewrite !(mul_comm _ p). apply mul_add_distr_l.
Qed.

(** ** Basic properties of divisibility *)

Lemma divide_Zpos p q : (pos p|pos q) <-> (p|q)%positive.
Proof.
 split.
 intros ([ |r|r],H); simpl in *; destr_eq H. exists r; auto.
 intros (r,H). exists (pos r); simpl; now f_equal.
Qed.

Lemma divide_Zpos_Zneg_r n p : (n|pos p) <-> (n|neg p).
Proof.
 split; intros (m,H); exists (-m); now rewrite mul_opp_l, <- H.
Qed.

Lemma divide_Zpos_Zneg_l n p : (pos p|n) <-> (neg p|n).
Proof.
 split; intros (m,H); exists (-m); now rewrite mul_opp_l, <- mul_opp_r.
Qed.

(** ** Conversions between [Z.testbit] and [N.testbit] *)

Lemma testbit_of_N a n :
 testbit (of_N a) (of_N n) = N.testbit a n.
Proof.
 destruct a as [|a], n; simpl; trivial. now destruct a.
Qed.

Lemma testbit_of_N' a n : 0<=n ->
 testbit (of_N a) n = N.testbit a (to_N n).
Proof.
 intro Hn. rewrite <- testbit_of_N. f_equal.
 destruct n; trivial; now destruct Hn.
Qed.

Lemma testbit_Zpos a n : 0<=n ->
 testbit (pos a) n = N.testbit (N.pos a) (to_N n).
Proof.
 intro Hn. now rewrite <- testbit_of_N'.
Qed.

Lemma testbit_Zneg a n : 0<=n ->
 testbit (neg a) n = negb (N.testbit (Pos.pred_N a) (to_N n)).
Proof.
 intro Hn.
 rewrite <- testbit_of_N' by trivial.
 destruct n as [ |n|n];
  [ | simpl; now destruct (Pos.pred_N a) | now destruct Hn].
 unfold testbit.
 now destruct a as [|[ | | ]| ].
Qed.

End Private_BootStrap.

(** * Proofs of specifications *)

(** ** Specification of constants *)

Lemma one_succ : 1 = succ 0.
Proof.
reflexivity.
Qed.

Lemma two_succ : 2 = succ 1.
Proof.
reflexivity.
Qed.

(** ** Specification of addition *)

Lemma add_0_l n : 0 + n = n.
Proof.
 now destruct n.
Qed.

Lemma add_succ_l n m : succ n + m = succ (n + m).
Proof.
 unfold succ. now rewrite 2 (add_comm _ 1), add_assoc.
Qed.

(** ** Specification of opposite *)

Lemma opp_0 : -0 = 0.
Proof.
 reflexivity.
Qed.

Lemma opp_succ n : -(succ n) = pred (-n).
Proof.
 unfold succ, pred. apply opp_add_distr.
Qed.

(** ** Specification of successor and predecessor *)

Lemma succ_pred n : succ (pred n) = n.
Proof.
 unfold succ, pred. now rewrite <- add_assoc, add_opp_diag_r, add_0_r.
Qed.

Lemma pred_succ n : pred (succ n) = n.
Proof.
 unfold succ, pred. now rewrite <- add_assoc, add_opp_diag_r, add_0_r.
Qed.

(** ** Specification of subtraction *)

Lemma sub_0_r n : n - 0 = n.
Proof.
 apply add_0_r.
Qed.

Lemma sub_succ_r n m : n - succ m = pred (n - m).
Proof.
 unfold sub, succ, pred. now rewrite opp_add_distr, add_assoc.
Qed.

(** ** Specification of multiplication *)

Lemma mul_0_l n : 0 * n = 0.
Proof.
 reflexivity.
Qed.

Lemma mul_succ_l n m : succ n * m = n * m + m.
Proof.
 unfold succ. now rewrite mul_add_distr_r, mul_1_l.
Qed.

(** ** Specification of comparisons and order *)

Lemma eqb_eq n m : (n =? m) = true <-> n = m.
Proof.
 destruct n, m; simpl; try (now split); rewrite Pos.eqb_eq;
 split; (now injection 1) || (intros; now f_equal).
Qed.

Lemma ltb_lt n m : (n <? m) = true <-> n < m.
Proof.
 unfold ltb, lt. destruct compare; easy'.
Qed.

Lemma leb_le n m : (n <=? m) = true <-> n <= m.
Proof.
 unfold leb, le. destruct compare; easy'.
Qed.

Lemma compare_eq_iff n m : (n ?= m) = Eq <-> n = m.
Proof.
destruct n, m; simpl; rewrite ?CompOpp_iff, ?Pos.compare_eq_iff;
 split; congruence.
Qed.

Lemma compare_sub n m : (n ?= m) = (n - m ?= 0).
Proof.
 destruct n as [|n|n], m as [|m|m]; simpl; trivial;
 rewrite <- ? Pos.compare_antisym, ?pos_sub_spec;
 case Pos.compare_spec; trivial.
Qed.

Lemma compare_antisym n m : (m ?= n) = CompOpp (n ?= m).
Proof.
destruct n, m; simpl; trivial; now rewrite <- ?Pos.compare_antisym.
Qed.

Lemma compare_lt_iff n m : (n ?= m) = Lt <-> n < m.
Proof. reflexivity. Qed.

Lemma compare_le_iff n m : (n ?= m) <> Gt <-> n <= m.
Proof. reflexivity. Qed.

(** Some more advanced properties of comparison and orders,
    including [compare_spec] and [lt_irrefl] and [lt_eq_cases]. *)

Include BoolOrderFacts.

(** Remaining specification of [lt] and [le] *)

Lemma lt_succ_r n m : n < succ m <-> n<=m.
Proof.
 unfold lt, le. rewrite compare_sub, sub_succ_r.
 rewrite (compare_sub n m).
 destruct (n-m) as [|[ | | ]|]; easy'.
Qed.

(** ** Specification of minimum and maximum *)

Lemma max_l n m : m<=n -> max n m = n.
Proof.
 unfold le, max. rewrite (compare_antisym n m).
 case compare; intuition.
Qed.

Lemma max_r n m :  n<=m -> max n m = m.
Proof.
 unfold le, max. case compare_spec; intuition.
Qed.

Lemma min_l n m : n<=m -> min n m = n.
Proof.
 unfold le, min. case compare_spec; intuition.
Qed.

Lemma min_r n m : m<=n -> min n m = m.
Proof.
 unfold le, min.
 rewrite (compare_antisym n m). case compare_spec; intuition.
Qed.

(** ** Specification of absolute value *)

Lemma abs_eq n : 0 <= n -> abs n = n.
Proof.
 destruct n; trivial. now destruct 1.
Qed.

Lemma abs_neq n : n <= 0 -> abs n = - n.
Proof.
 destruct n; trivial. now destruct 1.
Qed.

(** ** Specification of sign *)

Lemma sgn_null n : n = 0 -> sgn n = 0.
Proof.
 intros. now subst.
Qed.

Lemma sgn_pos n : 0 < n -> sgn n = 1.
Proof.
 now destruct n.
Qed.

Lemma sgn_neg n : n < 0 -> sgn n = -1.
Proof.
 now destruct n.
Qed.

(** ** Specification of power *)

Lemma pow_0_r n : n^0 = 1.
Proof.
 reflexivity.
Qed.

Lemma pow_succ_r n m : 0<=m -> n^(succ m) = n * n^m.
Proof.
 destruct m as [|m|m]; (now destruct 1) || (intros _); simpl; trivial.
 unfold pow_pos. now rewrite Pos.add_comm, Pos.iter_add.
Qed.

Lemma pow_neg_r n m : m<0 -> n^m = 0.
Proof.
 now destruct m.
Qed.

(** For folding back a [pow_pos] into a [pow] *)

Lemma pow_pos_fold n p : pow_pos n p = n ^ (pos p).
Proof.
 reflexivity.
Qed.

(** ** Specification of square *)

Lemma square_spec n : square n = n * n.
Proof.
 destruct n; trivial; simpl; f_equal; apply Pos.square_spec.
Qed.

(** ** Specification of square root *)

Lemma sqrtrem_spec n : 0<=n ->
 let (s,r) := sqrtrem n in n = s*s + r /\ 0 <= r <= 2*s.
Proof.
 destruct n. now repeat split.
 generalize (Pos.sqrtrem_spec p). simpl.
 destruct 1; simpl; subst; now repeat split.
 now destruct 1.
Qed.

Lemma sqrt_spec n : 0<=n ->
 let s := sqrt n in s*s <= n < (succ s)*(succ s).
Proof.
 destruct n. now repeat split. unfold sqrt.
 intros _. simpl succ. rewrite Pos.add_1_r. apply (Pos.sqrt_spec p).
 now destruct 1.
Qed.

Lemma sqrt_neg n : n<0 -> sqrt n = 0.
Proof.
 now destruct n.
Qed.

Lemma sqrtrem_sqrt n : fst (sqrtrem n) = sqrt n.
Proof.
 destruct n; try reflexivity.
 unfold sqrtrem, sqrt, Pos.sqrt.
 destruct (Pos.sqrtrem p) as (s,r). now destruct r.
Qed.

(** ** Specification of logarithm *)

Lemma log2_spec n : 0 < n -> 2^(log2 n) <= n < 2^(succ (log2 n)).
Proof.
 assert (Pow : forall p q, pos (p^q) = (pos p)^(pos q)).
 { intros. now apply Pos.iter_swap_gen. }
 destruct n as [|[p|p|]|]; intros Hn; split; try easy; unfold log2;
  simpl succ; rewrite ?Pos.add_1_r, <- Pow.
 change (2^Pos.size p <= Pos.succ (p~0))%positive.
 apply Pos.lt_le_incl, Pos.lt_succ_r, Pos.size_le.
 apply Pos.size_gt.
 apply Pos.size_le.
 apply Pos.size_gt.
Qed.

Lemma log2_nonpos n : n<=0 -> log2 n = 0.
Proof.
 destruct n as [|p|p]; trivial; now destruct 1.
Qed.

(** Specification of parity functions *)

Lemma even_spec n : even n = true <-> Even n.
Proof.
 split.
 exists (div2 n). now destruct n as [|[ | | ]|[ | | ]].
 intros (m,->). now destruct m.
Qed.

Lemma odd_spec n : odd n = true <-> Odd n.
Proof.
 split.
 exists (div2 n). destruct n as [|[ | | ]|[ | | ]]; simpl; try easy.
 now rewrite Pos.pred_double_succ.
 intros (m,->). now destruct m as [|[ | | ]|[ | | ]].
Qed.

(** ** Multiplication and Doubling *)

Lemma double_spec n : double n = 2*n.
Proof.
 reflexivity.
Qed.

Lemma succ_double_spec n : succ_double n = 2*n + 1.
Proof.
 now destruct n.
Qed.

Lemma pred_double_spec n : pred_double n = 2*n - 1.
Proof.
 now destruct n.
Qed.

(** ** Correctness proofs for Trunc division *)

Lemma pos_div_eucl_eq a b : 0 < b ->
  let (q, r) := pos_div_eucl a b in pos a = q * b + r.
Proof.
 intros Hb.
 induction a; unfold pos_div_eucl; fold pos_div_eucl.
 - (* ~1 *)
   destruct pos_div_eucl as (q,r).
   change (pos a~1) with (2*(pos a)+1).
   rewrite IHa, mul_add_distr_l, mul_assoc.
   destruct ltb.
   now rewrite add_assoc.
   rewrite mul_add_distr_r, mul_1_l, <- !add_assoc. f_equal.
   unfold sub. now rewrite (add_comm _ (-b)), add_assoc, add_opp_diag_r.
 - (* ~0 *)
   destruct pos_div_eucl as (q,r).
   change (pos a~0) with (2*pos a).
   rewrite IHa, mul_add_distr_l, mul_assoc.
   destruct ltb.
   trivial.
   rewrite mul_add_distr_r, mul_1_l, <- !add_assoc. f_equal.
   unfold sub. now rewrite (add_comm _ (-b)), add_assoc, add_opp_diag_r.
 - (* 1 *)
   case leb_spec; trivial.
   intros Hb'.
   destruct b as [|b|b]; try easy; clear Hb.
   replace b with 1%positive; trivial.
   apply Pos.le_antisym. apply Pos.le_1_l. now apply Pos.lt_succ_r.
Qed.

Lemma div_eucl_eq a b : b<>0 ->
 let (q, r) := div_eucl a b in a = b * q + r.
Proof.
 destruct a as [ |a|a], b as [ |b|b]; unfold div_eucl; trivial;
  (now destruct 1) || intros _;
  generalize (pos_div_eucl_eq a (pos b) (eq_refl _));
  destruct pos_div_eucl as (q,r); rewrite mul_comm.
 - (* pos pos *)
   trivial.
 - (* pos neg *)
   intros ->.
   destruct r as [ |r|r]; rewrite <- !mul_opp_comm; trivial;
    rewrite mul_add_distr_l, mul_1_r, <- add_assoc; f_equal;
   now rewrite add_assoc, add_opp_diag_r.
 - (* neg pos *)
   change (neg a) with (- pos a). intros ->.
   rewrite (opp_add_distr _ r), <- mul_opp_r.
   destruct r as [ |r|r]; trivial;
    rewrite opp_add_distr, mul_add_distr_l, <- add_assoc; f_equal;
    unfold sub; now rewrite add_assoc, mul_opp_r, mul_1_r, add_opp_diag_l.
 - (* neg neg *)
   change (neg a) with (- pos a). intros ->.
   now rewrite opp_add_distr, <- mul_opp_l.
Qed.

Lemma div_mod a b : b<>0 -> a = b*(a/b) + (a mod b).
Proof.
 intros Hb. generalize (div_eucl_eq a b Hb).
 unfold div, modulo. now destruct div_eucl.
Qed.

Lemma pos_div_eucl_bound a b : 0<b -> 0 <= snd (pos_div_eucl a b) < b.
Proof.
 assert (AUX : forall m p, m < pos (p~0) -> m - pos p < pos p).
  intros m p. unfold lt.
  rewrite (compare_sub m), (compare_sub _ (pos _)). unfold sub.
  rewrite <- add_assoc. simpl opp; simpl (neg _ + _).
  now rewrite Pos.add_diag.
 intros Hb.
 destruct b as [|b|b]; discriminate Hb || clear Hb.
 induction a; unfold pos_div_eucl; fold pos_div_eucl.
 (* ~1 *)
 destruct pos_div_eucl as (q,r).
 simpl in IHa; destruct IHa as (Hr,Hr').
 case ltb_spec; intros H; unfold snd. split; trivial. now destruct r.
 split. unfold le.
  now rewrite compare_antisym, <- compare_sub, <- compare_antisym.
 apply AUX. rewrite <- succ_double_spec.
 destruct r; try easy. unfold lt in *; simpl in *.
  now rewrite Pos.compare_xI_xO, Hr'.
 (* ~0 *)
 destruct pos_div_eucl as (q,r).
 simpl in IHa; destruct IHa as (Hr,Hr').
 case ltb_spec; intros H; unfold snd. split; trivial. now destruct r.
 split. unfold le.
  now rewrite compare_antisym, <- compare_sub, <- compare_antisym.
 apply AUX. destruct r; try easy.
 (* 1 *)
 case leb_spec; intros H; simpl; split; try easy.
 red; simpl. now apply Pos.le_succ_l.
Qed.

Lemma mod_pos_bound a b : 0 < b -> 0 <= a mod b < b.
Proof.
 destruct b as [|b|b]; try easy; intros _.
 destruct a as [|a|a]; unfold modulo, div_eucl.
 now split.
 now apply pos_div_eucl_bound.
 generalize (pos_div_eucl_bound a (pos b) (eq_refl _)).
 destruct pos_div_eucl as (q,r); unfold snd; intros (Hr,Hr').
 destruct r as [|r|r]; (now destruct Hr) || clear Hr.
 now split.
 split. unfold le.
  now rewrite compare_antisym, <- compare_sub, <- compare_antisym, Hr'.
 unfold lt in *; simpl in *. rewrite pos_sub_gt by trivial.
 simpl. now apply Pos.sub_decr.
Qed.

Definition mod_bound_pos a b (_:0<=a) := mod_pos_bound a b.

Lemma mod_neg_bound a b : b < 0 -> b < a mod b <= 0.
Proof.
 destruct b as [|b|b]; try easy; intros _.
 destruct a as [|a|a]; unfold modulo, div_eucl.
 now split.
 generalize (pos_div_eucl_bound a (pos b) (eq_refl _)).
 destruct pos_div_eucl as (q,r); unfold snd; intros (Hr,Hr').
 destruct r as [|r|r]; (now destruct Hr) || clear Hr.
 now split.
 split.
 unfold lt in *; simpl in *. rewrite pos_sub_lt by trivial.
 rewrite <- Pos.compare_antisym. now apply Pos.sub_decr.
 change (neg b - neg r <= 0). unfold le, lt in *.
  rewrite <- compare_sub. simpl in *.
  now rewrite <- Pos.compare_antisym, Hr'.
 generalize (pos_div_eucl_bound a (pos b) (eq_refl _)).
 destruct pos_div_eucl as (q,r); unfold snd; intros (Hr,Hr').
 split; destruct r; try easy.
  red; simpl; now rewrite <- Pos.compare_antisym.
Qed.

(** ** Correctness proofs for Floor division *)

Theorem quotrem_eq a b : let (q,r) := quotrem a b in a = q * b + r.
Proof.
 destruct a as [|a|a], b as [|b|b]; simpl; trivial;
 generalize (N.pos_div_eucl_spec a (N.pos b)); case N.pos_div_eucl; trivial;
  intros q r;
  try change (neg a) with (-pos a);
  change (pos a) with (of_N (N.pos a)); intros ->; now destruct q, r.
Qed.

Lemma quot_rem' a b : a = b*(a÷b) + rem a b.
Proof.
 rewrite mul_comm. generalize (quotrem_eq a b).
 unfold quot, rem. now destruct quotrem.
Qed.

Lemma quot_rem a b : b<>0 -> a = b*(a÷b) + rem a b.
Proof. intros _. apply quot_rem'. Qed.

Lemma rem_bound_pos a b : 0<=a -> 0<b -> 0 <= rem a b < b.
Proof.
 intros Ha Hb.
 destruct b as [|b|b]; (now discriminate Hb) || clear Hb;
 destruct a as [|a|a]; (now destruct Ha) || clear Ha.
 compute. now split.
 unfold rem, quotrem.
 assert (H := N.pos_div_eucl_remainder a (N.pos b)).
 destruct N.pos_div_eucl as (q,[|r]); simpl; split; try easy.
 now apply H.
Qed.

Lemma rem_opp_l' a b : rem (-a) b = - (rem a b).
Proof.
 destruct a, b; trivial; unfold rem; simpl;
  now destruct N.pos_div_eucl as (q,[|r]).
Qed.

Lemma rem_opp_r' a b : rem a (-b) = rem a b.
Proof.
 destruct a, b; trivial; unfold rem; simpl;
  now destruct N.pos_div_eucl as (q,[|r]).
Qed.

Lemma rem_opp_l a b : b<>0 -> rem (-a) b = - (rem a b).
Proof. intros _. apply rem_opp_l'. Qed.

Lemma rem_opp_r a b : b<>0 -> rem a (-b) = rem a b.
Proof. intros _. apply rem_opp_r'. Qed.

(** ** Correctness proofs for gcd *)

Lemma ggcd_gcd a b : fst (ggcd a b) = gcd a b.
Proof.
 destruct a as [ |p|p], b as [ |q|q]; simpl; auto;
  generalize (Pos.ggcd_gcd p q); destruct Pos.ggcd as (g,(aa,bb));
  simpl; congruence.
Qed.

Lemma ggcd_correct_divisors a b :
  let '(g,(aa,bb)) := ggcd a b in
  a = g*aa /\ b = g*bb.
Proof.
 destruct a as [ |p|p], b as [ |q|q]; simpl; rewrite ?Pos.mul_1_r; auto;
  generalize (Pos.ggcd_correct_divisors p q);
  destruct Pos.ggcd as (g,(aa,bb)); simpl; destruct 1; now subst.
Qed.

Lemma gcd_divide_l a b : (gcd a b | a).
Proof.
 rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (H,_). exists aa.
  now rewrite mul_comm.
Qed.

Lemma gcd_divide_r a b : (gcd a b | b).
Proof.
 rewrite <- ggcd_gcd. generalize (ggcd_correct_divisors a b).
 destruct ggcd as (g,(aa,bb)); simpl. intros (_,H). exists bb.
  now rewrite mul_comm.
Qed.

Lemma gcd_greatest a b c : (c|a) -> (c|b) -> (c | gcd a b).
Proof.
 assert (H : forall p q r, (r|pos p) -> (r|pos q) -> (r|pos (Pos.gcd p q))).
 { intros p q [|r|r] H H'.
   destruct H; now rewrite mul_comm in *.
   apply divide_Zpos, Pos.gcd_greatest; now apply divide_Zpos.
   apply divide_Zpos_Zneg_l, divide_Zpos, Pos.gcd_greatest;
    now apply divide_Zpos, divide_Zpos_Zneg_l.
 }
 destruct a, b; simpl; auto; intros; try apply H; trivial;
  now apply divide_Zpos_Zneg_r.
Qed.

Lemma gcd_nonneg a b : 0 <= gcd a b.
Proof.
 now destruct a, b.
Qed.

(** ggcd and opp : an auxiliary result used in QArith *)

Theorem ggcd_opp a b :
  ggcd (-a) b = (let '(g,(aa,bb)) := ggcd a b in (g,(-aa,bb))).
Proof.
 destruct a as [|a|a], b as [|b|b]; unfold ggcd, opp; auto;
  destruct (Pos.ggcd a b) as (g,(aa,bb)); auto.
Qed.

(** ** Proofs of specifications for bitwise operations *)

Lemma div2_spec a : div2 a = shiftr a 1.
Proof.
 reflexivity.
Qed.

Lemma testbit_0_l n : testbit 0 n = false.
Proof.
 now destruct n.
Qed.

Lemma testbit_neg_r a n : n<0 -> testbit a n = false.
Proof.
 now destruct n.
Qed.

Lemma testbit_odd_0 a : testbit (2*a+1) 0 = true.
Proof.
 now destruct a as [|a|[a|a|]].
Qed.

Lemma testbit_even_0 a : testbit (2*a) 0 = false.
Proof.
 now destruct a.
Qed.

Lemma testbit_odd_succ a n : 0<=n ->
 testbit (2*a+1) (succ n) = testbit a n.
Proof.
 destruct n as [|n|n]; (now destruct 1) || intros _.
 destruct a as [|[a|a|]|[a|a|]]; simpl; trivial. now destruct a.
 unfold testbit; simpl.
 destruct a as [|a|[a|a|]]; simpl; trivial;
  rewrite ?Pos.add_1_r, ?Pos.pred_N_succ; now destruct n.
Qed.

Lemma testbit_even_succ a n : 0<=n ->
 testbit (2*a) (succ n) = testbit a n.
Proof.
 destruct n as [|n|n]; (now destruct 1) || intros _.
 destruct a as [|[a|a|]|[a|a|]]; simpl; trivial. now destruct a.
 unfold testbit; simpl.
 destruct a as [|a|[a|a|]]; simpl; trivial;
  rewrite ?Pos.add_1_r, ?Pos.pred_N_succ; now destruct n.
Qed.

(** Correctness proofs about [Z.shiftr] and [Z.shiftl] *)

Lemma shiftr_spec_aux a n m : 0<=n -> 0<=m ->
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 intros Hn Hm. unfold shiftr.
 destruct n as [ |n|n]; (now destruct Hn) || clear Hn; simpl.
 now rewrite add_0_r.
 assert (forall p, to_N (m + pos p) = (to_N m + N.pos p)%N).
  destruct m; trivial; now destruct Hm.
 assert (forall p, 0 <= m + pos p).
  destruct m; easy || now destruct Hm.
 destruct a as [ |a|a].
 (* a = 0 *)
 replace (Pos.iter n div2 0) with 0
  by (apply Pos.iter_invariant; intros; subst; trivial).
 now rewrite 2 testbit_0_l.
 (* a > 0 *)
 change (pos a) with (of_N (N.pos a)) at 1.
 rewrite <- (Pos.iter_swap_gen _ _ _ N.div2) by now intros [|[ | | ]].
 rewrite testbit_Zpos, testbit_of_N', H; trivial.
 exact (N.shiftr_spec' (N.pos a) (N.pos n) (to_N m)).
 (* a < 0 *)
 rewrite <- (Pos.iter_swap_gen _ _ _ Pos.div2_up) by trivial.
 rewrite 2 testbit_Zneg, H; trivial. f_equal.
 rewrite (Pos.iter_swap_gen _ _ _ _ N.div2) by exact N.pred_div2_up.
 exact (N.shiftr_spec' (Pos.pred_N a) (N.pos n) (to_N m)).
Qed.

Lemma shiftl_spec_low a n m : m<n ->
 testbit (shiftl a n) m = false.
Proof.
 intros H. destruct n as [|n|n], m as [|m|m]; try easy; simpl shiftl.
 destruct (Pos.succ_pred_or n) as [-> | <-];
  rewrite ?Pos.iter_succ; apply testbit_even_0.
 destruct a as [ |a|a].
 (* a = 0 *)
 replace (Pos.iter n (mul 2) 0) with 0
  by (apply Pos.iter_invariant; intros; subst; trivial).
 apply testbit_0_l.
 (* a > 0 *)
 rewrite <- (Pos.iter_swap_gen _ _ _ xO) by trivial.
 rewrite testbit_Zpos by easy.
 exact (N.shiftl_spec_low (N.pos a) (N.pos n) (N.pos m) H).
 (* a < 0 *)
 rewrite <- (Pos.iter_swap_gen _ _ _ xO) by trivial.
 rewrite testbit_Zneg by easy.
 now rewrite (N.pos_pred_shiftl_low a (N.pos n)).
Qed.

Lemma shiftl_spec_high a n m : 0<=m -> n<=m ->
 testbit (shiftl a n) m = testbit a (m-n).
Proof.
 intros Hm H.
 destruct n as [ |n|n]. simpl. now rewrite sub_0_r.
 (* n > 0 *)
 destruct m as [ |m|m]; try (now destruct H).
 assert (0 <= pos m - pos n).
  red. now rewrite compare_antisym, <- compare_sub, <- compare_antisym.
 assert (EQ : to_N (pos m - pos n) = (N.pos m - N.pos n)%N).
  red in H. simpl in H. simpl to_N.
  rewrite pos_sub_spec, Pos.compare_antisym.
  destruct (Pos.compare_spec n m) as [H'|H'|H']; try (now destruct H).
  subst. now rewrite N.sub_diag.
  simpl. destruct (Pos.sub_mask_pos' m n H') as (p & -> & <-).
  f_equal. now rewrite Pos.add_comm, Pos.add_sub.
 destruct a; unfold shiftl.
 (* ... a = 0 *)
 replace (Pos.iter n (mul 2) 0) with 0
  by (apply Pos.iter_invariant; intros; subst; trivial).
 now rewrite 2 testbit_0_l.
 (* ... a > 0 *)
 rewrite <- (Pos.iter_swap_gen _ _ _ xO) by trivial.
 rewrite 2 testbit_Zpos, EQ by easy.
 exact (N.shiftl_spec_high' (N.pos p) (N.pos n) (N.pos m) H).
 (* ... a < 0 *)
 rewrite <- (Pos.iter_swap_gen _ _ _ xO) by trivial.
 rewrite 2 testbit_Zneg, EQ by easy. f_equal.
 simpl to_N.
 rewrite <- N.shiftl_spec_high by easy.
 now apply (N.pos_pred_shiftl_high p (N.pos n)).
 (* n < 0 *)
 unfold sub. simpl.
 now apply (shiftr_spec_aux a (pos n) m).
Qed.

Lemma shiftr_spec a n m : 0<=m ->
 testbit (shiftr a n) m = testbit a (m+n).
Proof.
 intros Hm.
 destruct (leb_spec 0 n).
 now apply shiftr_spec_aux.
 destruct (leb_spec (-n) m) as [LE|GT].
 unfold shiftr.
 rewrite (shiftl_spec_high a (-n) m); trivial. now destruct n.
 unfold shiftr.
 rewrite (shiftl_spec_low a (-n) m); trivial.
 rewrite testbit_neg_r; trivial.
 red in GT. rewrite compare_sub in GT. now destruct n.
Qed.

(** Correctness proofs for bitwise operations *)

Lemma lor_spec a b n :
 testbit (lor a b) n = testbit a n || testbit b n.
Proof.
 destruct (leb_spec 0 n) as [Hn|Hn]; [|now rewrite !testbit_neg_r].
 destruct a as [ |a|a], b as [ |b|b];
  rewrite ?testbit_0_l, ?orb_false_r; trivial; unfold lor;
  rewrite ?testbit_Zpos, ?testbit_Zneg, ?N.pos_pred_succ by trivial.
 now rewrite <- N.lor_spec.
 now rewrite N.ldiff_spec, negb_andb, negb_involutive, orb_comm.
 now rewrite N.ldiff_spec, negb_andb, negb_involutive.
 now rewrite N.land_spec, negb_andb.
Qed.

Lemma land_spec a b n :
 testbit (land a b) n = testbit a n && testbit b n.
Proof.
 destruct (leb_spec 0 n) as [Hn|Hn]; [|now rewrite !testbit_neg_r].
 destruct a as [ |a|a], b as [ |b|b];
  rewrite ?testbit_0_l, ?andb_false_r; trivial; unfold land;
  rewrite ?testbit_Zpos, ?testbit_Zneg, ?testbit_of_N', ?N.pos_pred_succ
   by trivial.
 now rewrite <- N.land_spec.
 now rewrite N.ldiff_spec.
 now rewrite N.ldiff_spec, andb_comm.
 now rewrite N.lor_spec, negb_orb.
Qed.

Lemma ldiff_spec a b n :
 testbit (ldiff a b) n = testbit a n && negb (testbit b n).
Proof.
 destruct (leb_spec 0 n) as [Hn|Hn]; [|now rewrite !testbit_neg_r].
 destruct a as [ |a|a], b as [ |b|b];
  rewrite ?testbit_0_l, ?andb_true_r; trivial; unfold ldiff;
  rewrite ?testbit_Zpos, ?testbit_Zneg, ?testbit_of_N', ?N.pos_pred_succ
   by trivial.
 now rewrite <- N.ldiff_spec.
 now rewrite N.land_spec, negb_involutive.
 now rewrite N.lor_spec, negb_orb.
 now rewrite N.ldiff_spec, negb_involutive, andb_comm.
Qed.

Lemma lxor_spec a b n :
 testbit (lxor a b) n = xorb (testbit a n) (testbit b n).
Proof.
 destruct (leb_spec 0 n) as [Hn|Hn]; [|now rewrite !testbit_neg_r].
 destruct a as [ |a|a], b as [ |b|b];
  rewrite ?testbit_0_l, ?xorb_false_l, ?xorb_false_r; trivial; unfold lxor;
  rewrite ?testbit_Zpos, ?testbit_Zneg, ?testbit_of_N', ?N.pos_pred_succ
   by trivial.
 now rewrite <- N.lxor_spec.
 now rewrite N.lxor_spec, negb_xorb_r.
 now rewrite N.lxor_spec, negb_xorb_l.
 now rewrite N.lxor_spec, xorb_negb_negb.
Qed.

(** ** Induction principles based on successor / predecessor *)

Lemma peano_ind (P : Z -> Prop) :
  P 0 ->
  (forall x, P x -> P (succ x)) ->
  (forall x, P x -> P (pred x)) ->
  forall z, P z.
Proof.
 intros H0 Hs Hp z; destruct z.
 assumption.
 induction p using Pos.peano_ind.
  now apply (Hs 0).
  rewrite <- Pos.add_1_r.
  now apply (Hs (pos p)).
 induction p using Pos.peano_ind.
  now apply (Hp 0).
  rewrite <- Pos.add_1_r.
  now apply (Hp (neg p)).
Qed.

Lemma bi_induction (P : Z -> Prop) :
  Proper (eq ==> iff) P ->
  P 0 ->
  (forall x, P x <-> P (succ x)) ->
  forall z, P z.
Proof.
 intros _ H0 Hs. induction z using peano_ind.
 assumption.
 now apply -> Hs.
 apply Hs. now rewrite succ_pred.
Qed.


(** * Proofs of morphisms, obvious since eq is Leibniz *)

Local Obligation Tactic := simpl_relation.
Program Definition succ_wd : Proper (eq==>eq) succ := _.
Program Definition pred_wd : Proper (eq==>eq) pred := _.
Program Definition opp_wd : Proper (eq==>eq) opp := _.
Program Definition add_wd : Proper (eq==>eq==>eq) add := _.
Program Definition sub_wd : Proper (eq==>eq==>eq) sub := _.
Program Definition mul_wd : Proper (eq==>eq==>eq) mul := _.
Program Definition lt_wd : Proper (eq==>eq==>iff) lt := _.
Program Definition div_wd : Proper (eq==>eq==>eq) div := _.
Program Definition mod_wd : Proper (eq==>eq==>eq) modulo := _.
Program Definition quot_wd : Proper (eq==>eq==>eq) quot := _.
Program Definition rem_wd : Proper (eq==>eq==>eq) rem := _.
Program Definition pow_wd : Proper (eq==>eq==>eq) pow := _.
Program Definition testbit_wd : Proper (eq==>eq==>Logic.eq) testbit := _.

(** The Bind Scope prevents Z to stay associated with abstract_scope.
    (TODO FIX) *)

Include ZProp. Bind Scope Z_scope with Z.
Include UsualMinMaxLogicalProperties <+ UsualMinMaxDecProperties.

(** In generic statements, the predicates [lt] and [le] have been
  favored, whereas [gt] and [ge] don't even exist in the abstract
  layers. The use of [gt] and [ge] is hence not recommended. We provide
  here the bare minimal results to related them with [lt] and [le]. *)

Lemma gt_lt_iff n m : n > m <-> m < n.
Proof.
 unfold lt, gt. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma gt_lt n m : n > m -> m < n.
Proof.
 apply gt_lt_iff.
Qed.

Lemma lt_gt n m : n < m -> m > n.
Proof.
 apply gt_lt_iff.
Qed.

Lemma ge_le_iff n m : n >= m <-> m <= n.
Proof.
 unfold le, ge. now rewrite compare_antisym, CompOpp_iff.
Qed.

Lemma ge_le n m : n >= m -> m <= n.
Proof.
 apply ge_le_iff.
Qed.

Lemma le_ge n m : n <= m -> m >= n.
Proof.
 apply ge_le_iff.
Qed.

(** We provide a tactic converting from one style to the other. *)

Ltac swap_greater := rewrite ?gt_lt_iff in *; rewrite ?ge_le_iff in *.

(** Similarly, the boolean comparisons [ltb] and [leb] are favored
  over their dual [gtb] and [geb]. We prove here the equivalence
  and a few minimal results. *)

Lemma gtb_ltb n m : (n >? m) = (m <? n).
Proof.
 unfold gtb, ltb. rewrite compare_antisym. now case compare.
Qed.

Lemma geb_leb n m : (n >=? m) = (m <=? n).
Proof.
 unfold geb, leb. rewrite compare_antisym. now case compare.
Qed.

Lemma gtb_lt n m : (n >? m) = true <-> m < n.
Proof.
 rewrite gtb_ltb. apply ltb_lt.
Qed.

Lemma geb_le n m : (n >=? m) = true <-> m <= n.
Proof.
 rewrite geb_leb. apply leb_le.
Qed.

Lemma gtb_spec n m : BoolSpec (m<n) (n<=m) (n >? m).
Proof.
 rewrite gtb_ltb. apply ltb_spec.
Qed.

Lemma geb_spec n m : BoolSpec (m<=n) (n<m) (n >=? m).
Proof.
 rewrite geb_leb. apply leb_spec.
Qed.

(** TODO : to add in Numbers ? *)

Lemma add_reg_l n m p : n + m = n + p -> m = p.
Proof.
 exact (proj1 (add_cancel_l m p n)).
Qed.

Lemma mul_reg_l n m p : p <> 0 -> p * n = p * m -> n = m.
Proof.
 exact (fun Hp => proj1 (mul_cancel_l n m p Hp)).
Qed.

Lemma mul_reg_r n m p : p <> 0 -> n * p = m * p -> n = m.
Proof.
 exact (fun Hp => proj1 (mul_cancel_r n m p Hp)).
Qed.

Lemma opp_eq_mul_m1 n : - n = n * -1.
Proof.
 rewrite mul_comm. now destruct n.
Qed.

Lemma add_diag n : n + n = 2 * n.
Proof.
 change 2 with (1+1). now rewrite mul_add_distr_r, !mul_1_l.
Qed.

(** * Comparison and opposite *)

Lemma compare_opp n m : (- n ?= - m) = (m ?= n).
Proof.
 destruct n, m; simpl; trivial; intros; now rewrite <- Pos.compare_antisym.
Qed.

(** * Comparison and addition *)

Lemma add_compare_mono_l n m p : (n + m ?= n + p) = (m ?= p).
Proof.
 rewrite (compare_sub m p), compare_sub. f_equal.
 unfold sub. rewrite opp_add_distr, (add_comm n m), add_assoc.
 f_equal. now rewrite <- add_assoc, add_opp_diag_r, add_0_r.
Qed.

End Z.

(** Re-export Notations *)

Infix "+" := Z.add : Z_scope.
Notation "- x" := (Z.opp x) : Z_scope.
Infix "-" := Z.sub : Z_scope.
Infix "*" := Z.mul : Z_scope.
Infix "^" := Z.pow : Z_scope.
Infix "/" := Z.div : Z_scope.
Infix "mod" := Z.modulo (at level 40, no associativity) : Z_scope.
Infix "÷" := Z.quot (at level 40, left associativity) : Z_scope.
Infix "?=" := Z.compare (at level 70, no associativity) : Z_scope.
Infix "=?" := Z.eqb (at level 70, no associativity) : Z_scope.
Infix "<=?" := Z.leb (at level 70, no associativity) : Z_scope.
Infix "<?" := Z.ltb (at level 70, no associativity) : Z_scope.
Infix ">=?" := Z.geb (at level 70, no associativity) : Z_scope.
Infix ">?" := Z.gtb (at level 70, no associativity) : Z_scope.
Notation "( x | y )" := (Z.divide x y) (at level 0) : Z_scope.
Infix "<=" := Z.le : Z_scope.
Infix "<" := Z.lt : Z_scope.
Infix ">=" := Z.ge : Z_scope.
Infix ">" := Z.gt : Z_scope.
Notation "x <= y <= z" := (x <= y /\ y <= z) : Z_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : Z_scope.
Notation "x < y < z" := (x < y /\ y < z) : Z_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : Z_scope.

(** Conversions from / to positive numbers *)

Module Pos2Z.

Lemma id p : Z.to_pos (Z.pos p) = p.
Proof. reflexivity. Qed.

Lemma inj p q : Z.pos p = Z.pos q -> p = q.
Proof. now injection 1. Qed.

Lemma inj_iff p q : Z.pos p = Z.pos q <-> p = q.
Proof. split. apply inj. intros; now f_equal. Qed.

Lemma is_pos p : 0 < Z.pos p.
Proof. reflexivity. Qed.

Lemma is_nonneg p : 0 <= Z.pos p.
Proof. easy. Qed.

Lemma inj_1 : Z.pos 1 = 1.
Proof. reflexivity. Qed.

Lemma inj_xO p : Z.pos p~0 = 2 * Z.pos p.
Proof. reflexivity. Qed.

Lemma inj_xI p : Z.pos p~1 = 2 * Z.pos p + 1.
Proof. reflexivity. Qed.

Lemma inj_succ p : Z.pos (Pos.succ p) = Z.succ (Z.pos p).
Proof. simpl. now rewrite Pos.add_1_r. Qed.

Lemma inj_add p q : Z.pos (p+q) = Z.pos p + Z.pos q.
Proof. reflexivity. Qed.

Lemma inj_sub p q : (p < q)%positive ->
 Z.pos (q-p) = Z.pos q - Z.pos p.
Proof. intros. simpl. now rewrite Z.pos_sub_gt. Qed.

Lemma inj_sub_max p q : Z.pos (p - q) = Z.max 1 (Z.pos p - Z.pos q).
Proof.
  simpl. rewrite Z.pos_sub_spec. case Pos.compare_spec; intros.
  - subst; now rewrite Pos.sub_diag.
  - now rewrite Pos.sub_lt.
  - now destruct (p-q)%positive.
Qed.

Lemma inj_pred p : p <> 1%positive ->
 Z.pos (Pos.pred p) = Z.pred (Z.pos p).
Proof. destruct p; easy || now destruct 1. Qed.

Lemma inj_mul p q : Z.pos (p*q) = Z.pos p * Z.pos q.
Proof. reflexivity. Qed.

Lemma inj_pow_pos p q : Z.pos (p^q) = Z.pow_pos (Z.pos p) q.
Proof. now apply Pos.iter_swap_gen. Qed.

Lemma inj_pow p q : Z.pos (p^q) = (Z.pos p)^(Z.pos q).
Proof. apply inj_pow_pos. Qed.

Lemma inj_square p : Z.pos (Pos.square p) = Z.square (Z.pos p).
Proof. reflexivity. Qed.

Lemma inj_compare p q : (p ?= q)%positive = (Z.pos p ?= Z.pos q).
Proof. reflexivity. Qed.

Lemma inj_leb p q : (p <=? q)%positive = (Z.pos p <=? Z.pos q).
Proof. reflexivity. Qed.

Lemma inj_ltb p q : (p <? q)%positive = (Z.pos p <? Z.pos q).
Proof. reflexivity. Qed.

Lemma inj_eqb p q : (p =? q)%positive = (Z.pos p =? Z.pos q).
Proof. reflexivity. Qed.

Lemma inj_max p q : Z.pos (Pos.max p q) = Z.max (Z.pos p) (Z.pos q).
Proof.
 unfold Z.max, Pos.max. rewrite inj_compare. now case Z.compare_spec.
Qed.

Lemma inj_min p q : Z.pos (Pos.min p q) = Z.min (Z.pos p) (Z.pos q).
Proof.
 unfold Z.min, Pos.min. rewrite inj_compare. now case Z.compare_spec.
Qed.

Lemma inj_sqrt p : Z.pos (Pos.sqrt p) = Z.sqrt (Z.pos p).
Proof. reflexivity. Qed.

Lemma inj_gcd p q : Z.pos (Pos.gcd p q) = Z.gcd (Z.pos p) (Z.pos q).
Proof. reflexivity. Qed.

Definition inj_divide p q : (Z.pos p|Z.pos q) <-> (p|q)%positive.
Proof. apply Z.Private_BootStrap.divide_Zpos. Qed.

Lemma inj_testbit a n : 0<=n ->
 Z.testbit (Z.pos a) n = N.testbit (N.pos a) (Z.to_N n).
Proof. apply Z.Private_BootStrap.testbit_Zpos. Qed.

(** Some results concerning Z.neg *)

Lemma inj_neg p q : Z.neg p = Z.neg q -> p = q.
Proof. now injection 1. Qed.

Lemma inj_neg_iff p q : Z.neg p = Z.neg q <-> p = q.
Proof. split. apply inj_neg. intros; now f_equal. Qed.

Lemma neg_is_neg p : Z.neg p < 0.
Proof. reflexivity. Qed.

Lemma neg_is_nonpos p : Z.neg p <= 0.
Proof. easy. Qed.

Lemma neg_xO p : Z.neg p~0 = 2 * Z.neg p.
Proof. reflexivity. Qed.

Lemma neg_xI p : Z.neg p~1 = 2 * Z.neg p - 1.
Proof. reflexivity. Qed.

Lemma opp_neg p : - Z.neg p = Z.pos p.
Proof. reflexivity. Qed.

Lemma opp_pos p : - Z.pos p = Z.neg p.
Proof. reflexivity. Qed.

Lemma add_neg_neg p q : Z.neg p + Z.neg q = Z.neg (p+q).
Proof. reflexivity. Qed.

Lemma add_pos_neg p q : Z.pos p + Z.neg q = Z.pos_sub p q.
Proof. reflexivity. Qed.

Lemma add_neg_pos p q : Z.neg p + Z.pos q = Z.pos_sub q p.
Proof. reflexivity. Qed.

Lemma divide_pos_neg_r n p : (n|Z.pos p) <-> (n|Z.neg p).
Proof. apply Z.Private_BootStrap.divide_Zpos_Zneg_r. Qed.

Lemma divide_pos_neg_l n p : (Z.pos p|n) <-> (Z.neg p|n).
Proof. apply Z.Private_BootStrap.divide_Zpos_Zneg_l. Qed.

Lemma testbit_neg a n : 0<=n ->
 Z.testbit (Z.neg a) n = negb (N.testbit (Pos.pred_N a) (Z.to_N n)).
Proof. apply Z.Private_BootStrap.testbit_Zneg. Qed.

End Pos2Z.

Module Z2Pos.

Lemma id x : 0 < x -> Z.pos (Z.to_pos x) = x.
Proof. now destruct x. Qed.

Lemma inj x y : 0 < x -> 0 < y -> Z.to_pos x = Z.to_pos y -> x = y.
Proof.
 destruct x; simpl; try easy. intros _ H ->. now apply id.
Qed.

Lemma inj_iff x y : 0 < x -> 0 < y -> (Z.to_pos x = Z.to_pos y <-> x = y).
Proof. split. now apply inj. intros; now f_equal. Qed.

Lemma to_pos_nonpos x : x <= 0 -> Z.to_pos x = 1%positive.
Proof. destruct x; trivial. now destruct 1. Qed.

Lemma inj_1 : Z.to_pos 1 = 1%positive.
Proof. reflexivity. Qed.

Lemma inj_double x : 0 < x ->
 Z.to_pos (Z.double x) = (Z.to_pos x)~0%positive.
Proof. now destruct x. Qed.

Lemma inj_succ_double x : 0 < x ->
 Z.to_pos (Z.succ_double x) = (Z.to_pos x)~1%positive.
Proof. now destruct x. Qed.

Lemma inj_succ x : 0 < x -> Z.to_pos (Z.succ x) = Pos.succ (Z.to_pos x).
Proof.
 destruct x; try easy. simpl. now rewrite Pos.add_1_r.
Qed.

Lemma inj_add x y : 0 < x -> 0 < y ->
 Z.to_pos (x+y) = (Z.to_pos x + Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_sub x y : 0 < x < y ->
 Z.to_pos (y-x) = (Z.to_pos y - Z.to_pos x)%positive.
Proof.
 destruct x; try easy. destruct y; try easy. simpl.
 intros. now rewrite Z.pos_sub_gt.
Qed.

Lemma inj_pred x : 1 < x -> Z.to_pos (Z.pred x) = Pos.pred (Z.to_pos x).
Proof. now destruct x as [|[x|x|]|]. Qed.

Lemma inj_mul x y : 0 < x -> 0 < y ->
 Z.to_pos (x*y) = (Z.to_pos x * Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_pow x y : 0 < x -> 0 < y ->
 Z.to_pos (x^y) = (Z.to_pos x ^ Z.to_pos y)%positive.
Proof.
 intros. apply Pos2Z.inj. rewrite Pos2Z.inj_pow, !id; trivial.
 apply Z.pow_pos_nonneg. trivial. now apply Z.lt_le_incl.
Qed.

Lemma inj_pow_pos x p : 0 < x ->
 Z.to_pos (Z.pow_pos x p) = ((Z.to_pos x)^p)%positive.
Proof. intros. now apply (inj_pow x (Z.pos p)). Qed.

Lemma inj_compare x y : 0 < x -> 0 < y ->
 (x ?= y) = (Z.to_pos x ?= Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_leb x y : 0 < x -> 0 < y ->
 (x <=? y) = (Z.to_pos x <=? Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_ltb x y : 0 < x -> 0 < y ->
 (x <? y) = (Z.to_pos x <? Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_eqb x y : 0 < x -> 0 < y ->
 (x =? y) = (Z.to_pos x =? Z.to_pos y)%positive.
Proof. destruct x; easy || now destruct y. Qed.

Lemma inj_max x y :
 Z.to_pos (Z.max x y) = Pos.max (Z.to_pos x) (Z.to_pos y).
Proof.
 destruct x; simpl; try rewrite Pos.max_1_l.
 - now destruct y.
 - destruct y; simpl; now rewrite ?Pos.max_1_r, <- ?Pos2Z.inj_max.
 - destruct y; simpl; rewrite ?Pos.max_1_r; trivial.
   apply to_pos_nonpos. now apply Z.max_lub.
Qed.

Lemma inj_min x y :
 Z.to_pos (Z.min x y) = Pos.min (Z.to_pos x) (Z.to_pos y).
Proof.
 destruct x; simpl; try rewrite Pos.min_1_l.
 - now destruct y.
 - destruct y; simpl; now rewrite ?Pos.min_1_r, <- ?Pos2Z.inj_min.
 - destruct y; simpl; rewrite ?Pos.min_1_r; trivial.
   apply to_pos_nonpos. apply Z.min_le_iff. now left.
Qed.

Lemma inj_sqrt x : Z.to_pos (Z.sqrt x) = Pos.sqrt (Z.to_pos x).
Proof. now destruct x. Qed.

Lemma inj_gcd x y : 0 < x -> 0 < y ->
 Z.to_pos (Z.gcd x y) = Pos.gcd (Z.to_pos x) (Z.to_pos y).
Proof. destruct x; easy || now destruct y. Qed.

End Z2Pos.

(** Compatibility Notations *)

Notation Zdouble_plus_one := Z.succ_double (compat "8.3").
Notation Zdouble_minus_one := Z.pred_double (compat "8.3").
Notation Zdouble := Z.double (compat "8.3").
Notation ZPminus := Z.pos_sub (compat "8.3").
Notation Zsucc' := Z.succ (compat "8.3").
Notation Zpred' := Z.pred (compat "8.3").
Notation Zplus' := Z.add (compat "8.3").
Notation Zplus := Z.add (compat "8.3"). (* Slightly incompatible *)
Notation Zopp := Z.opp (compat "8.3").
Notation Zsucc := Z.succ (compat "8.3").
Notation Zpred := Z.pred (compat "8.3").
Notation Zminus := Z.sub (compat "8.3").
Notation Zmult := Z.mul (compat "8.3").
Notation Zcompare := Z.compare (compat "8.3").
Notation Zsgn := Z.sgn (compat "8.3").
Notation Zle := Z.le (compat "8.3").
Notation Zge := Z.ge (compat "8.3").
Notation Zlt := Z.lt (compat "8.3").
Notation Zgt := Z.gt (compat "8.3").
Notation Zmax := Z.max (compat "8.3").
Notation Zmin := Z.min (compat "8.3").
Notation Zabs := Z.abs (compat "8.3").
Notation Zabs_nat := Z.abs_nat (compat "8.3").
Notation Zabs_N := Z.abs_N (compat "8.3").
Notation Z_of_nat := Z.of_nat (compat "8.3").
Notation Z_of_N := Z.of_N (compat "8.3").

Notation Zind := Z.peano_ind (compat "8.3").
Notation Zopp_0 := Z.opp_0 (compat "8.3").
Notation Zopp_involutive := Z.opp_involutive (compat "8.3").
Notation Zopp_inj := Z.opp_inj (compat "8.3").
Notation Zplus_0_l := Z.add_0_l (compat "8.3").
Notation Zplus_0_r := Z.add_0_r (compat "8.3").
Notation Zplus_comm := Z.add_comm (compat "8.3").
Notation Zopp_plus_distr := Z.opp_add_distr (compat "8.3").
Notation Zopp_succ := Z.opp_succ (compat "8.3").
Notation Zplus_opp_r := Z.add_opp_diag_r (compat "8.3").
Notation Zplus_opp_l := Z.add_opp_diag_l (compat "8.3").
Notation Zplus_assoc := Z.add_assoc (compat "8.3").
Notation Zplus_permute := Z.add_shuffle3 (compat "8.3").
Notation Zplus_reg_l := Z.add_reg_l (compat "8.3").
Notation Zplus_succ_l := Z.add_succ_l (compat "8.3").
Notation Zplus_succ_comm := Z.add_succ_comm (compat "8.3").
Notation Zsucc_discr := Z.neq_succ_diag_r (compat "8.3").
Notation Zsucc_inj := Z.succ_inj (compat "8.3").
Notation Zsucc'_inj := Z.succ_inj (compat "8.3").
Notation Zsucc'_pred' := Z.succ_pred (compat "8.3").
Notation Zpred'_succ' := Z.pred_succ (compat "8.3").
Notation Zpred'_inj := Z.pred_inj (compat "8.3").
Notation Zsucc'_discr := Z.neq_succ_diag_r (compat "8.3").
Notation Zminus_0_r := Z.sub_0_r (compat "8.3").
Notation Zminus_diag := Z.sub_diag (compat "8.3").
Notation Zminus_plus_distr := Z.sub_add_distr (compat "8.3").
Notation Zminus_succ_r := Z.sub_succ_r (compat "8.3").
Notation Zminus_plus := Z.add_simpl_l (compat "8.3").
Notation Zmult_0_l := Z.mul_0_l (compat "8.3").
Notation Zmult_0_r := Z.mul_0_r (compat "8.3").
Notation Zmult_1_l := Z.mul_1_l (compat "8.3").
Notation Zmult_1_r := Z.mul_1_r (compat "8.3").
Notation Zmult_comm := Z.mul_comm (compat "8.3").
Notation Zmult_assoc := Z.mul_assoc (compat "8.3").
Notation Zmult_permute := Z.mul_shuffle3 (compat "8.3").
Notation Zmult_1_inversion_l := Z.mul_eq_1 (compat "8.3").
Notation Zdouble_mult := Z.double_spec (compat "8.3").
Notation Zdouble_plus_one_mult := Z.succ_double_spec (compat "8.3").
Notation Zopp_mult_distr_l_reverse := Z.mul_opp_l (compat "8.3").
Notation Zmult_opp_opp := Z.mul_opp_opp (compat "8.3").
Notation Zmult_opp_comm := Z.mul_opp_comm (compat "8.3").
Notation Zopp_eq_mult_neg_1 := Z.opp_eq_mul_m1 (compat "8.3").
Notation Zmult_plus_distr_r := Z.mul_add_distr_l (compat "8.3").
Notation Zmult_plus_distr_l := Z.mul_add_distr_r (compat "8.3").
Notation Zmult_minus_distr_r := Z.mul_sub_distr_r (compat "8.3").
Notation Zmult_reg_l := Z.mul_reg_l (compat "8.3").
Notation Zmult_reg_r := Z.mul_reg_r (compat "8.3").
Notation Zmult_succ_l := Z.mul_succ_l (compat "8.3").
Notation Zmult_succ_r := Z.mul_succ_r (compat "8.3").

Notation Zpos_xI := Pos2Z.inj_xI (compat "8.3").
Notation Zpos_xO := Pos2Z.inj_xO (compat "8.3").
Notation Zneg_xI := Pos2Z.neg_xI (compat "8.3").
Notation Zneg_xO := Pos2Z.neg_xO (compat "8.3").
Notation Zopp_neg := Pos2Z.opp_neg (compat "8.3").
Notation Zpos_succ_morphism := Pos2Z.inj_succ (compat "8.3").
Notation Zpos_mult_morphism := Pos2Z.inj_mul (compat "8.3").
Notation Zpos_minus_morphism := Pos2Z.inj_sub (compat "8.3").
Notation Zpos_eq_rev := Pos2Z.inj (compat "8.3").
Notation Zpos_plus_distr := Pos2Z.inj_add (compat "8.3").
Notation Zneg_plus_distr := Pos2Z.add_neg_neg (compat "8.3").

Notation Z := Z (only parsing).
Notation Z_rect := Z_rect (only parsing).
Notation Z_rec := Z_rec (only parsing).
Notation Z_ind := Z_ind (only parsing).
Notation Z0 := Z0 (only parsing).
Notation Zpos := Zpos (only parsing).
Notation Zneg := Zneg (only parsing).

(** Compatibility lemmas. These could be notations,
    but scope information would be lost.
*)

Notation SYM1 lem := (fun n => eq_sym (lem n)).
Notation SYM2 lem := (fun n m => eq_sym (lem n m)).
Notation SYM3 lem := (fun n m p => eq_sym (lem n m p)).

Lemma Zplus_assoc_reverse : forall n m p, n+m+p = n+(m+p).
Proof (SYM3 Z.add_assoc).
Lemma Zplus_succ_r_reverse : forall n m, Z.succ (n+m) = n+Z.succ m.
Proof (SYM2 Z.add_succ_r).
Notation Zplus_succ_r := Zplus_succ_r_reverse (only parsing).
Lemma Zplus_0_r_reverse : forall n, n = n + 0.
Proof (SYM1 Z.add_0_r).
Lemma Zplus_eq_compat : forall n m p q, n=m -> p=q -> n+p=m+q.
Proof (f_equal2 Z.add).
Lemma Zsucc_pred : forall n, n = Z.succ (Z.pred n).
Proof (SYM1 Z.succ_pred).
Lemma Zpred_succ : forall n, n = Z.pred (Z.succ n).
Proof (SYM1 Z.pred_succ).
Lemma Zsucc_eq_compat : forall n m, n = m -> Z.succ n = Z.succ m.
Proof (f_equal Z.succ).
Lemma Zminus_0_l_reverse : forall n, n = n - 0.
Proof (SYM1 Z.sub_0_r).
Lemma Zminus_diag_reverse : forall n, 0 = n-n.
Proof (SYM1 Z.sub_diag).
Lemma Zminus_succ_l : forall n m, Z.succ (n - m) = Z.succ n - m.
Proof (SYM2 Z.sub_succ_l).
Lemma Zplus_minus_eq : forall n m p, n = m + p -> p = n - m.
Proof. intros. now apply Z.add_move_l. Qed.
Lemma Zplus_minus : forall n m, n + (m - n) = m.
Proof (fun n m => eq_trans (Z.add_comm n (m-n)) (Z.sub_add n m)).
Lemma Zminus_plus_simpl_l : forall n m p, p + n - (p + m) = n - m.
Proof (fun n m p => Z.add_add_simpl_l_l p n m).
Lemma Zminus_plus_simpl_l_reverse : forall n m p, n - m = p + n - (p + m).
Proof (SYM3 Zminus_plus_simpl_l).
Lemma Zminus_plus_simpl_r : forall n m p, n + p - (m + p) = n - m.
Proof (fun n m p => Z.add_add_simpl_r_r n p m).
Lemma Zeq_minus : forall n m, n = m -> n - m = 0.
Proof (fun n m => proj2 (Z.sub_move_0_r n m)).
Lemma Zminus_eq : forall n m, n - m = 0 -> n = m.
Proof (fun n m => proj1 (Z.sub_move_0_r n m)).
Lemma Zmult_0_r_reverse : forall n, 0 = n * 0.
Proof (SYM1 Z.mul_0_r).
Lemma Zmult_assoc_reverse : forall n m p, n * m * p = n * (m * p).
Proof (SYM3 Z.mul_assoc).
Lemma Zmult_integral : forall n m, n * m = 0 -> n = 0 \/ m = 0.
Proof (fun n m => proj1 (Z.mul_eq_0 n m)).
Lemma Zmult_integral_l : forall n m, n <> 0 -> m * n = 0 -> m = 0.
Proof (fun n m H H' => Z.mul_eq_0_l m n H' H).
Lemma Zopp_mult_distr_l : forall n m, - (n * m) = - n * m.
Proof (SYM2 Z.mul_opp_l).
Lemma Zopp_mult_distr_r : forall n m, - (n * m) = n * - m.
Proof (SYM2 Z.mul_opp_r).
Lemma Zmult_minus_distr_l : forall n m p, p * (n - m) = p * n - p * m.
Proof (fun n m p => Z.mul_sub_distr_l p n m).
Lemma Zmult_succ_r_reverse : forall n m, n * m + n = n * Z.succ m.
Proof (SYM2 Z.mul_succ_r).
Lemma Zmult_succ_l_reverse : forall n m, n * m + m = Z.succ n * m.
Proof (SYM2 Z.mul_succ_l).
Lemma Zpos_eq : forall p q, p = q -> Z.pos p = Z.pos q.
Proof. congruence. Qed.
Lemma Zpos_eq_iff : forall p q, p = q <-> Z.pos p = Z.pos q.
Proof (fun p q => iff_sym (Pos2Z.inj_iff p q)).

Hint Immediate Zsucc_pred: zarith.

(* Not kept :
Zplus_0_simpl_l
Zplus_0_simpl_l_reverse
Zplus_opp_expand
Zsucc_inj_contrapositive
Zsucc_succ'
Zpred_pred'
*)

(* No compat notation for :
weak_assoc (now Z.add_assoc_pos)
weak_Zmult_plus_distr_r (now Z.mul_add_distr_pos)
*)

(** Obsolete stuff *)

Definition Zne (x y:Z) := x <> y. (* TODO : to remove someday ? *)

Ltac elim_compare com1 com2 :=
  case (Dcompare (com1 ?= com2)%Z);
    [ idtac | let x := fresh "H" in
      (intro x; case x; clear x) ].

Lemma ZL0 : 2%nat = (1 + 1)%nat.
Proof.
  reflexivity.
Qed.

Lemma Zplus_diag_eq_mult_2 n : n + n = n * 2.
Proof.
 rewrite Z.mul_comm. apply Z.add_diag.
Qed.

Lemma Z_eq_mult n m : m = 0 -> m * n = 0.
Proof.
 intros; now subst.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/BinIntDef.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Export BinNums.
Require Import BinPos BinNat.

Local Open Scope Z_scope.

(***********************************************************)
(** * Binary Integers, Definitions of Operations *)
(***********************************************************)

(** Initial author: Pierre Crégut, CNET, Lannion, France *)

Module Z.

Definition t := Z.

(** ** Nicer names [Z.pos] and [Z.neg] for contructors *)

Notation pos := Zpos.
Notation neg := Zneg.

(** ** Constants *)

Definition zero := 0.
Definition one := 1.
Definition two := 2.

(** ** Doubling and variants *)

Definition double x :=
  match x with
    | 0 => 0
    | pos p => pos p~0
    | neg p => neg p~0
  end.

Definition succ_double x :=
  match x with
    | 0 => 1
    | pos p => pos p~1
    | neg p => neg (Pos.pred_double p)
  end.

Definition pred_double x :=
  match x with
    | 0 => -1
    | neg p => neg p~1
    | pos p => pos (Pos.pred_double p)
  end.

(** ** Subtraction of positive into Z *)

Fixpoint pos_sub (x y:positive) {struct y} : Z :=
  match x, y with
    | p~1, q~1 => double (pos_sub p q)
    | p~1, q~0 => succ_double (pos_sub p q)
    | p~1, 1 => pos p~0
    | p~0, q~1 => pred_double (pos_sub p q)
    | p~0, q~0 => double (pos_sub p q)
    | p~0, 1 => pos (Pos.pred_double p)
    | 1, q~1 => neg q~0
    | 1, q~0 => neg (Pos.pred_double q)
    | 1, 1 => Z0
  end%positive.

(** ** Addition *)

Definition add x y :=
  match x, y with
    | 0, y => y
    | x, 0 => x
    | pos x', pos y' => pos (x' + y')
    | pos x', neg y' => pos_sub x' y'
    | neg x', pos y' => pos_sub y' x'
    | neg x', neg y' => neg (x' + y')
  end.

Infix "+" := add : Z_scope.

(** ** Opposite *)

Definition opp x :=
  match x with
    | 0 => 0
    | pos x => neg x
    | neg x => pos x
  end.

Notation "- x" := (opp x) : Z_scope.

(** ** Successor *)

Definition succ x := x + 1.

(** ** Predecessor *)

Definition pred x := x + -1.

(** ** Subtraction *)

Definition sub m n := m + -n.

Infix "-" := sub : Z_scope.

(** ** Multiplication *)

Definition mul x y :=
  match x, y with
    | 0, _ => 0
    | _, 0 => 0
    | pos x', pos y' => pos (x' * y')
    | pos x', neg y' => neg (x' * y')
    | neg x', pos y' => neg (x' * y')
    | neg x', neg y' => pos (x' * y')
  end.

Infix "*" := mul : Z_scope.

(** ** Power function *)

Definition pow_pos (z:Z) (n:positive) := Pos.iter n (mul z) 1.

Definition pow x y :=
  match y with
    | pos p => pow_pos x p
    | 0 => 1
    | neg _ => 0
  end.

Infix "^" := pow : Z_scope.

(** ** Square *)

Definition square x :=
  match x with
    | 0 => 0
    | pos p => pos (Pos.square p)
    | neg p => pos (Pos.square p)
  end.

(** ** Comparison *)

Definition compare x y :=
  match x, y with
    | 0, 0 => Eq
    | 0, pos y' => Lt
    | 0, neg y' => Gt
    | pos x', 0 => Gt
    | pos x', pos y' => (x' ?= y')%positive
    | pos x', neg y' => Gt
    | neg x', 0 => Lt
    | neg x', pos y' => Lt
    | neg x', neg y' => CompOpp ((x' ?= y')%positive)
  end.

Infix "?=" := compare (at level 70, no associativity) : Z_scope.

(** ** Sign function *)

Definition sgn z :=
  match z with
    | 0 => 0
    | pos p => 1
    | neg p => -1
  end.

(** Boolean equality and comparisons *)

Definition leb x y :=
  match x ?= y with
    | Gt => false
    | _ => true
  end.

Definition ltb x y :=
  match x ?= y with
    | Lt => true
    | _ => false
  end.

(** Nota: [geb] and [gtb] are provided for compatibility,
  but [leb] and [ltb] should rather be used instead, since
  more results will be available on them. *)

Definition geb x y :=
  match x ?= y with
    | Lt => false
    | _ => true
  end.

Definition gtb x y :=
  match x ?= y with
    | Gt => true
    | _ => false
  end.

Fixpoint eqb x y :=
  match x, y with
    | 0, 0 => true
    | pos p, pos q => Pos.eqb p q
    | neg p, neg q => Pos.eqb p q
    | _, _ => false
  end.

Infix "=?" := eqb (at level 70, no associativity) : Z_scope.
Infix "<=?" := leb (at level 70, no associativity) : Z_scope.
Infix "<?" := ltb (at level 70, no associativity) : Z_scope.
Infix ">=?" := geb (at level 70, no associativity) : Z_scope.
Infix ">?" := gtb (at level 70, no associativity) : Z_scope.

(** ** Minimum and maximum *)

Definition max n m :=
  match n ?= m with
    | Eq | Gt => n
    | Lt => m
  end.

Definition min n m :=
  match n ?= m with
    | Eq | Lt => n
    | Gt => m
  end.

(** ** Absolute value *)

Definition abs z :=
  match z with
    | 0 => 0
    | pos p => pos p
    | neg p => pos p
  end.

(** ** Conversions *)

(** From [Z] to [nat] via absolute value *)

Definition abs_nat (z:Z) : nat :=
  match z with
    | 0 => 0%nat
    | pos p => Pos.to_nat p
    | neg p => Pos.to_nat p
  end.

(** From [Z] to [N] via absolute value *)

Definition abs_N (z:Z) : N :=
  match z with
    | 0 => 0%N
    | pos p => N.pos p
    | neg p => N.pos p
  end.

(** From [Z] to [nat] by rounding negative numbers to 0 *)

Definition to_nat (z:Z) : nat :=
  match z with
    | pos p => Pos.to_nat p
    | _ => O
  end.

(** From [Z] to [N] by rounding negative numbers to 0 *)

Definition to_N (z:Z) : N :=
  match z with
    | pos p => N.pos p
    | _ => 0%N
  end.

(** From [nat] to [Z] *)

Definition of_nat (n:nat) : Z :=
  match n with
   | O => 0
   | S n => pos (Pos.of_succ_nat n)
  end.

(** From [N] to [Z] *)

Definition of_N (n:N) : Z :=
  match n with
    | 0%N => 0
    | N.pos p => pos p
  end.

(** From [Z] to [positive] by rounding nonpositive numbers to 1 *)

Definition to_pos (z:Z) : positive :=
  match z with
    | pos p => p
    | _ => 1%positive
  end.

(** ** Iteration of a function

    By convention, iterating a negative number of times is identity.
*)

Definition iter (n:Z) {A} (f:A -> A) (x:A) :=
  match n with
    | pos p => Pos.iter p f x
    | _ => x
  end.

(** ** Euclidean divisions for binary integers *)

(** Concerning the many possible variants of integer divisions,
    see the headers of the generic files [ZDivFloor], [ZDivTrunc],
    [ZDivEucl], and the article by R. Boute mentioned there.
    We provide here two flavours, Floor and Trunc, while
    the Euclid convention can be found in file Zeuclid.v
    For non-zero b, they all satisfy [a = b*(a/b) + (a mod b)]
    and [ |a mod b| < |b| ], but the sign of the modulo will differ
    when [a<0] and/or [b<0].
*)

(** ** Floor division *)

(** [div_eucl] provides a Truncated-Toward-Bottom (a.k.a Floor)
  Euclidean division. Its projections are named [div] (noted "/")
  and [modulo] (noted with an infix "mod").
  These functions correspond to the `div` and `mod` of Haskell.
  This is the historical convention of Coq.

  The main properties of this convention are :
    - we have [sgn (a mod b) = sgn (b)]
    - [div a b] is the greatest integer smaller or equal to the exact
      fraction [a/b].
    - there is no easy sign rule.

  In addition, note that we arbitrary take [a/0 = 0] and [a mod 0 = 0].
*)

(** First, a division for positive numbers. Even if the second
   argument is a Z, the answer is arbitrary is it isn't a Zpos. *)

Fixpoint pos_div_eucl (a:positive) (b:Z) : Z * Z :=
  match a with
    | xH => if 2 <=? b then (0, 1) else (1, 0)
    | xO a' =>
      let (q, r) := pos_div_eucl a' b in
      let r' := 2 * r in
      if r' <? b then (2 * q, r') else (2 * q + 1, r' - b)
    | xI a' =>
      let (q, r) := pos_div_eucl a' b in
      let r' := 2 * r + 1 in
      if r' <? b then (2 * q, r') else (2 * q + 1, r' - b)
  end.

(** Then the general euclidean division *)

Definition div_eucl (a b:Z) : Z * Z :=
  match a, b with
    | 0, _ => (0, 0)
    | _, 0 => (0, 0)
    | pos a', pos _ => pos_div_eucl a' b
    | neg a', pos _ =>
      let (q, r) := pos_div_eucl a' b in
	match r with
	  | 0 => (- q, 0)
	  | _ => (- (q + 1), b - r)
	end
    | neg a', neg b' =>
      let (q, r) := pos_div_eucl a' (pos b') in (q, - r)
    | pos a', neg b' =>
      let (q, r) := pos_div_eucl a' (pos b') in
	match r with
	  | 0 => (- q, 0)
	  | _ => (- (q + 1), b + r)
	end
  end.

Definition div (a b:Z) : Z := let (q, _) := div_eucl a b in q.
Definition modulo (a b:Z) : Z := let (_, r) := div_eucl a b in r.

Infix "/" := div : Z_scope.
Infix "mod" := modulo (at level 40, no associativity) : Z_scope.


(** ** Trunc Division *)

(** [quotrem] provides a Truncated-Toward-Zero Euclidean division.
  Its projections are named [quot] (noted "÷") and [rem].
  These functions correspond to the `quot` and `rem` of Haskell.
  This division convention is used in most programming languages,
  e.g. Ocaml.

  With this convention:
   - we have [sgn(a rem b) = sgn(a)]
   - sign rule for division: [quot (-a) b = quot a (-b) = -(quot a b)]
   - and for modulo: [a rem (-b) = a rem b] and [(-a) rem b = -(a rem b)]

 Note that we arbitrary take here [quot a 0 = 0] and [a rem 0 = a].
*)

Definition quotrem (a b:Z) : Z * Z :=
  match a, b with
   | 0,  _ => (0, 0)
   | _, 0  => (0, a)
   | pos a, pos b =>
     let (q, r) := N.pos_div_eucl a (N.pos b) in (of_N q, of_N r)
   | neg a, pos b =>
     let (q, r) := N.pos_div_eucl a (N.pos b) in (-of_N q, - of_N r)
   | pos a, neg b =>
     let (q, r) := N.pos_div_eucl a (N.pos b) in (-of_N q, of_N r)
   | neg a, neg b =>
     let (q, r) := N.pos_div_eucl a (N.pos b) in (of_N q, - of_N r)
  end.

Definition quot a b := fst (quotrem a b).
Definition rem a b := snd (quotrem a b).

Infix "÷" := quot (at level 40, left associativity) : Z_scope.
(** No infix notation for rem, otherwise it becomes a keyword *)


(** ** Parity functions *)

Definition even z :=
  match z with
    | 0 => true
    | pos (xO _) => true
    | neg (xO _) => true
    | _ => false
  end.

Definition odd z :=
  match z with
    | 0 => false
    | pos (xO _) => false
    | neg (xO _) => false
    | _ => true
  end.


(** ** Division by two *)

(** [div2] performs rounding toward bottom, it is hence a particular
   case of [div], and for all relative number [n] we have:
   [n = 2 * div2 n + if odd n then 1 else 0].  *)

Definition div2 z :=
 match z with
   | 0 => 0
   | pos 1 => 0
   | pos p => pos (Pos.div2 p)
   | neg p => neg (Pos.div2_up p)
 end.

(** [quot2] performs rounding toward zero, it is hence a particular
   case of [quot], and for all relative number [n] we have:
   [n = 2 * quot2 n + if odd n then sgn n else 0].  *)

Definition quot2 (z:Z) :=
  match z with
    | 0 => 0
    | pos 1 => 0
    | pos p => pos (Pos.div2 p)
    | neg 1 => 0
    | neg p => neg (Pos.div2 p)
  end.

(** NB: [Z.quot2] used to be named [Z.div2] in Coq <= 8.3 *)


(** * Base-2 logarithm *)

Definition log2 z :=
  match z with
    | pos (p~1) => pos (Pos.size p)
    | pos (p~0) => pos (Pos.size p)
    | _ => 0
  end.


(** ** Square root *)

Definition sqrtrem n :=
 match n with
  | 0 => (0, 0)
  | pos p =>
    match Pos.sqrtrem p with
     | (s, IsPos r) => (pos s, pos r)
     | (s, _) => (pos s, 0)
    end
  | neg _ => (0,0)
 end.

Definition sqrt n :=
 match n with
  | pos p => pos (Pos.sqrt p)
  | _ => 0
 end.


(** ** Greatest Common Divisor *)

Definition gcd a b :=
  match a,b with
    | 0, _ => abs b
    | _, 0 => abs a
    | pos a, pos b => pos (Pos.gcd a b)
    | pos a, neg b => pos (Pos.gcd a b)
    | neg a, pos b => pos (Pos.gcd a b)
    | neg a, neg b => pos (Pos.gcd a b)
  end.

(** A generalized gcd, also computing division of a and b by gcd. *)

Definition ggcd a b : Z*(Z*Z) :=
  match a,b with
    | 0, _ => (abs b,(0, sgn b))
    | _, 0 => (abs a,(sgn a, 0))
    | pos a, pos b =>
       let '(g,(aa,bb)) := Pos.ggcd a b in (pos g, (pos aa, pos bb))
    | pos a, neg b =>
       let '(g,(aa,bb)) := Pos.ggcd a b in (pos g, (pos aa, neg bb))
    | neg a, pos b =>
       let '(g,(aa,bb)) := Pos.ggcd a b in (pos g, (neg aa, pos bb))
    | neg a, neg b =>
       let '(g,(aa,bb)) := Pos.ggcd a b in (pos g, (neg aa, neg bb))
  end.


(** ** Bitwise functions *)

(** When accessing the bits of negative numbers, all functions
  below will use the two's complement representation. For instance,
  [-1] will correspond to an infinite stream of true bits. If this
  isn't what you're looking for, you can use [abs] first and then
  access the bits of the absolute value.
*)

(** [testbit] : accessing the [n]-th bit of a number [a].
    For negative [n], we arbitrarily answer [false]. *)

Definition testbit a n :=
 match n with
   | 0 => odd a
   | pos p =>
     match a with
       | 0 => false
       | pos a => Pos.testbit a (N.pos p)
       | neg a => negb (N.testbit (Pos.pred_N a) (N.pos p))
     end
   | neg _ => false
 end.

(** Shifts

   Nota: a shift to the right by [-n] will be a shift to the left
   by [n], and vice-versa.

   For fulfilling the two's complement convention, shifting to
   the right a negative number should correspond to a division
   by 2 with rounding toward bottom, hence the use of [div2]
   instead of [quot2].
*)

Definition shiftl a n :=
 match n with
   | 0 => a
   | pos p => Pos.iter p (mul 2) a
   | neg p => Pos.iter p div2 a
 end.

Definition shiftr a n := shiftl a (-n).

(** Bitwise operations [lor] [land] [ldiff] [lxor] *)

Definition lor a b :=
 match a, b with
   | 0, _ => b
   | _, 0 => a
   | pos a, pos b => pos (Pos.lor a b)
   | neg a, pos b => neg (N.succ_pos (N.ldiff (Pos.pred_N a) (N.pos b)))
   | pos a, neg b => neg (N.succ_pos (N.ldiff (Pos.pred_N b) (N.pos a)))
   | neg a, neg b => neg (N.succ_pos (N.land (Pos.pred_N a) (Pos.pred_N b)))
 end.

Definition land a b :=
 match a, b with
   | 0, _ => 0
   | _, 0 => 0
   | pos a, pos b => of_N (Pos.land a b)
   | neg a, pos b => of_N (N.ldiff (N.pos b) (Pos.pred_N a))
   | pos a, neg b => of_N (N.ldiff (N.pos a) (Pos.pred_N b))
   | neg a, neg b => neg (N.succ_pos (N.lor (Pos.pred_N a) (Pos.pred_N b)))
 end.

Definition ldiff a b :=
 match a, b with
   | 0, _ => 0
   | _, 0 => a
   | pos a, pos b => of_N (Pos.ldiff a b)
   | neg a, pos b => neg (N.succ_pos (N.lor (Pos.pred_N a) (N.pos b)))
   | pos a, neg b => of_N (N.land (N.pos a) (Pos.pred_N b))
   | neg a, neg b => of_N (N.ldiff (Pos.pred_N b) (Pos.pred_N a))
 end.

Definition lxor a b :=
 match a, b with
   | 0, _ => b
   | _, 0 => a
   | pos a, pos b => of_N (Pos.lxor a b)
   | neg a, pos b => neg (N.succ_pos (N.lxor (Pos.pred_N a) (N.pos b)))
   | pos a, neg b => neg (N.succ_pos (N.lxor (N.pos a) (Pos.pred_N b)))
   | neg a, neg b => of_N (N.lxor (Pos.pred_N a) (Pos.pred_N b))
 end.

End Z.

==> anc/HoTT/coq-HoTT/theories/ZArith/Int.v <==
(***********************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team    *)
(* <O___,, *        INRIA-Rocquencourt  &  LRI-CNRS-Orsay              *)
(*   \VV/  *************************************************************)
(*    //   *      This file is distributed under the terms of the      *)
(*         *       GNU Lesser General Public License Version 2.1       *)
(***********************************************************************)

(** * An light axiomatization of integers (used in FSetAVL). *)

(** We define a signature for an integer datatype based on [Z].
    The goal is to allow a switch after extraction to ocaml's
    [big_int] or even [int] when finiteness isn't a problem
    (typically : when mesuring the height of an AVL tree).
*)

Require Import ZArith.
Delimit Scope Int_scope with I.
Local Open Scope Int_scope.

(** * a specification of integers *)

Module Type Int.

  Parameter t : Set.
  Bind Scope Int_scope with t.

  Parameter i2z : t -> Z.

  Parameter _0 : t.
  Parameter _1 : t.
  Parameter _2 : t.
  Parameter _3 : t.
  Parameter plus : t -> t -> t.
  Parameter opp : t -> t.
  Parameter minus : t -> t -> t.
  Parameter mult : t -> t -> t.
  Parameter max : t -> t -> t.

  Notation "0" := _0 : Int_scope.
  Notation "1" := _1 : Int_scope.
  Notation "2" := _2 : Int_scope.
  Notation "3" := _3 : Int_scope.
  Infix "+" := plus : Int_scope.
  Infix "-" := minus : Int_scope.
  Infix "*" := mult : Int_scope.
  Notation "- x" := (opp x) : Int_scope.

  (** For logical relations, we can rely on their counterparts in Z,
      since they don't appear after extraction. Moreover, using tactics
      like omega is easier this way. *)

  Notation "x == y" := (i2z x = i2z y)
    (at level 70, y at next level, no associativity) : Int_scope.
  Notation "x <= y" := (i2z x <= i2z y)%Z : Int_scope.
  Notation "x < y" := (i2z x < i2z y)%Z : Int_scope.
  Notation "x >= y" := (i2z x >= i2z y)%Z : Int_scope.
  Notation "x > y" := (i2z x > i2z y)%Z : Int_scope.
  Notation "x <= y <= z" := (x <= y /\ y <= z) : Int_scope.
  Notation "x <= y < z" := (x <= y /\ y < z) : Int_scope.
  Notation "x < y < z" := (x < y /\ y < z) : Int_scope.
  Notation "x < y <= z" := (x < y /\ y <= z) : Int_scope.

  (** Some decidability fonctions (informative). *)

  Axiom gt_le_dec : forall x y : t, {x > y} + {x <= y}.
  Axiom ge_lt_dec :  forall x y : t, {x >= y} + {x < y}.
  Axiom eq_dec : forall x y : t, { x == y } + {~ x==y }.

  (** Specifications *)

  (** First, we ask [i2z] to be injective. Said otherwise, our ad-hoc equality
      [==] and the generic [=] are in fact equivalent. We define [==]
      nonetheless since the translation to [Z] for using automatic tactic
      is easier. *)

  Axiom i2z_eq : forall n p : t, n == p -> n = p.

   (** Then, we express the specifications of the above parameters using their
       Z counterparts. *)

  Axiom i2z_0 : i2z _0 = 0%Z.
  Axiom i2z_1 : i2z _1 = 1%Z.
  Axiom i2z_2 : i2z _2 = 2%Z.
  Axiom i2z_3 : i2z _3 = 3%Z.
  Axiom i2z_plus : forall n p, i2z (n + p) = (i2z n + i2z p)%Z.
  Axiom i2z_opp : forall n, i2z (-n) = (-i2z n)%Z.
  Axiom i2z_minus : forall n p, i2z (n - p) = (i2z n - i2z p)%Z.
  Axiom i2z_mult : forall n p, i2z (n * p) = (i2z n * i2z p)%Z.
  Axiom i2z_max : forall n p, i2z (max n p) = Z.max (i2z n) (i2z p).

End Int.


(** * Facts and  tactics using [Int] *)

Module MoreInt (Import I:Int).
  Local Notation int := I.t.

  (** A magic (but costly) tactic that goes from [int] back to the [Z]
      friendly world ... *)

  Hint Rewrite ->
    i2z_0 i2z_1 i2z_2 i2z_3 i2z_plus i2z_opp i2z_minus i2z_mult i2z_max : i2z.

  Ltac i2z := match goal with
    | H : ?a = ?b |- _ =>
      generalize (f_equal i2z H);
	try autorewrite with i2z; clear H; intro H; i2z
    | |- ?a = ?b =>
      apply (i2z_eq a b); try autorewrite with i2z; i2z
    | H : _ |- _ => progress autorewrite with i2z in H; i2z
    | _ => try autorewrite with i2z
  end.

  (** A reflexive version of the [i2z] tactic *)

  (** this [i2z_refl] is actually weaker than [i2z]. For instance, if a
      [i2z] is buried deep inside a subterm, [i2z_refl] may miss it.
      See also the limitation about [Set] or [Type] part below.
      Anyhow, [i2z_refl] is enough for applying [romega]. *)

  Ltac i2z_gen := match goal with
    | |- ?a = ?b => apply (i2z_eq a b); i2z_gen
    | H : ?a = ?b |- _ =>
       generalize (f_equal i2z H); clear H; i2z_gen
    | H : eq (A:=Z) ?a ?b |- _ => revert H; i2z_gen
    | H : Z.lt ?a ?b |- _ => revert H; i2z_gen
    | H : Z.le ?a ?b |- _ => revert H; i2z_gen
    | H : Z.gt ?a ?b |- _ => revert H; i2z_gen
    | H : Z.ge ?a ?b |- _ => revert H; i2z_gen
    | H : _ -> ?X |- _ =>
      (* A [Set] or [Type] part cannot be dealt with easily
         using the [ExprP] datatype. So we forget it, leaving
         a goal that can be weaker than the original. *)
      match type of X with
       | Type => clear H; i2z_gen
       | Prop => revert H; i2z_gen
      end
    | H : _ <-> _ |- _ => revert H; i2z_gen
    | H : _ /\ _ |- _ => revert H; i2z_gen
    | H : _ \/ _ |- _ => revert H; i2z_gen
    | H : ~ _ |- _ => revert H; i2z_gen
    | _ => idtac
   end.

  Inductive ExprI : Set :=
    | EI0 : ExprI
    | EI1 : ExprI
    | EI2 : ExprI
    | EI3 : ExprI
    | EIplus : ExprI -> ExprI -> ExprI
    | EIopp : ExprI -> ExprI
    | EIminus : ExprI -> ExprI -> ExprI
    | EImult : ExprI -> ExprI -> ExprI
    | EImax : ExprI -> ExprI -> ExprI
    | EIraw : int -> ExprI.

  Inductive ExprZ : Set :=
    | EZplus : ExprZ -> ExprZ -> ExprZ
    | EZopp : ExprZ -> ExprZ
    | EZminus : ExprZ -> ExprZ -> ExprZ
    | EZmult : ExprZ -> ExprZ -> ExprZ
    | EZmax : ExprZ -> ExprZ -> ExprZ
    | EZofI : ExprI -> ExprZ
    | EZraw : Z -> ExprZ.

  Inductive ExprP : Type :=
    | EPeq : ExprZ -> ExprZ -> ExprP
    | EPlt : ExprZ -> ExprZ -> ExprP
    | EPle : ExprZ -> ExprZ -> ExprP
    | EPgt : ExprZ -> ExprZ -> ExprP
    | EPge : ExprZ -> ExprZ -> ExprP
    | EPimpl : ExprP -> ExprP -> ExprP
    | EPequiv : ExprP -> ExprP -> ExprP
    | EPand : ExprP -> ExprP -> ExprP
    | EPor : ExprP -> ExprP -> ExprP
    | EPneg : ExprP -> ExprP
    | EPraw : Prop -> ExprP.

  (** [int] to [ExprI] *)

  Ltac i2ei trm :=
    match constr:trm with
      | 0 => constr:EI0
      | 1 => constr:EI1
      | 2 => constr:EI2
      | 3 => constr:EI3
      | ?x + ?y => let ex := i2ei x with ey := i2ei y in constr:(EIplus ex ey)
      | ?x - ?y => let ex := i2ei x with ey := i2ei y in constr:(EIminus ex ey)
      | ?x * ?y => let ex := i2ei x with ey := i2ei y in constr:(EImult ex ey)
      | max ?x ?y => let ex := i2ei x with ey := i2ei y in constr:(EImax ex ey)
      | - ?x => let ex := i2ei x in constr:(EIopp ex)
      | ?x => constr:(EIraw x)
    end

  (** [Z] to [ExprZ] *)

    with z2ez trm :=
    match constr:trm with
      | (?x + ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EZplus ex ey)
      | (?x - ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EZminus ex ey)
      | (?x * ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EZmult ex ey)
      | (Z.max ?x ?y) => let ex := z2ez x with ey := z2ez y in constr:(EZmax ex ey)
      | (- ?x)%Z =>  let ex := z2ez x in constr:(EZopp ex)
      | i2z ?x => let ex := i2ei x in constr:(EZofI ex)
      | ?x => constr:(EZraw x)
    end.

  (** [Prop] to [ExprP] *)

  Ltac p2ep trm :=
    match constr:trm with
      | (?x <-> ?y) => let ex := p2ep x with ey := p2ep y in constr:(EPequiv ex ey)
      | (?x -> ?y) => let ex := p2ep x with ey := p2ep y in constr:(EPimpl ex ey)
      | (?x /\ ?y) => let ex := p2ep x with ey := p2ep y in constr:(EPand ex ey)
      | (?x \/ ?y) => let ex := p2ep x with ey := p2ep y in constr:(EPor ex ey)
      | (~ ?x) => let ex := p2ep x in constr:(EPneg ex)
      | (eq (A:=Z) ?x ?y) => let ex := z2ez x with ey := z2ez y in constr:(EPeq ex ey)
      | (?x < ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EPlt ex ey)
      | (?x <= ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EPle ex ey)
      | (?x > ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EPgt ex ey)
      | (?x >= ?y)%Z => let ex := z2ez x with ey := z2ez y in constr:(EPge ex ey)
      | ?x =>  constr:(EPraw x)
    end.

  (** [ExprI] to [int] *)

  Fixpoint ei2i (e:ExprI) : int :=
    match e with
      | EI0 => 0
      | EI1 => 1
      | EI2 => 2
      | EI3 => 3
      | EIplus e1 e2 => (ei2i e1)+(ei2i e2)
      | EIminus e1 e2 => (ei2i e1)-(ei2i e2)
      | EImult e1 e2 => (ei2i e1)*(ei2i e2)
      | EImax e1 e2 => max (ei2i e1) (ei2i e2)
      | EIopp e => -(ei2i e)
      | EIraw i => i
    end.

  (** [ExprZ] to [Z] *)

  Fixpoint ez2z (e:ExprZ) : Z :=
    match e with
      | EZplus e1 e2 => ((ez2z e1)+(ez2z e2))%Z
      | EZminus e1 e2 => ((ez2z e1)-(ez2z e2))%Z
      | EZmult e1 e2 => ((ez2z e1)*(ez2z e2))%Z
      | EZmax e1 e2 => Z.max (ez2z e1) (ez2z e2)
      | EZopp e => (-(ez2z e))%Z
      | EZofI e => i2z (ei2i e)
      | EZraw z => z
    end.

  (** [ExprP] to [Prop] *)

  Fixpoint ep2p (e:ExprP) : Prop :=
    match e with
      | EPeq e1 e2 => (ez2z e1) = (ez2z e2)
      | EPlt e1 e2 => ((ez2z e1)<(ez2z e2))%Z
      | EPle e1 e2 => ((ez2z e1)<=(ez2z e2))%Z
      | EPgt e1 e2 => ((ez2z e1)>(ez2z e2))%Z
      | EPge e1 e2 => ((ez2z e1)>=(ez2z e2))%Z
      | EPimpl e1 e2 => (ep2p e1) -> (ep2p e2)
      | EPequiv e1 e2 => (ep2p e1) <-> (ep2p e2)
      | EPand e1 e2 => (ep2p e1) /\ (ep2p e2)
      | EPor e1 e2 => (ep2p e1) \/ (ep2p e2)
      | EPneg e => ~ (ep2p e)
      | EPraw p => p
    end.

  (** [ExprI] (supposed under a [i2z]) to a simplified [ExprZ] *)

  Fixpoint norm_ei (e:ExprI) : ExprZ :=
    match e with
      | EI0 => EZraw (0%Z)
      | EI1 => EZraw (1%Z)
      | EI2 => EZraw (2%Z)
      | EI3 => EZraw (3%Z)
      | EIplus e1 e2 => EZplus (norm_ei e1) (norm_ei e2)
      | EIminus e1 e2 => EZminus (norm_ei e1) (norm_ei e2)
      | EImult e1 e2 => EZmult (norm_ei e1) (norm_ei e2)
      | EImax e1 e2 => EZmax (norm_ei e1) (norm_ei e2)
      | EIopp e => EZopp (norm_ei e)
      | EIraw i => EZofI (EIraw i)
    end.

  (** [ExprZ] to a simplified [ExprZ] *)

  Fixpoint norm_ez (e:ExprZ) : ExprZ :=
    match e with
      | EZplus e1 e2 => EZplus (norm_ez e1) (norm_ez e2)
      | EZminus e1 e2 => EZminus (norm_ez e1) (norm_ez e2)
      | EZmult e1 e2 => EZmult (norm_ez e1) (norm_ez e2)
      | EZmax e1 e2 => EZmax (norm_ez e1) (norm_ez e2)
      | EZopp e => EZopp (norm_ez e)
      | EZofI e =>  norm_ei e
      | EZraw z => EZraw z
    end.

  (** [ExprP] to a simplified [ExprP] *)

  Fixpoint norm_ep (e:ExprP) : ExprP :=
    match e with
      | EPeq e1 e2 => EPeq (norm_ez e1) (norm_ez e2)
      | EPlt e1 e2 => EPlt (norm_ez e1) (norm_ez e2)
      | EPle e1 e2 => EPle (norm_ez e1) (norm_ez e2)
      | EPgt e1 e2 => EPgt (norm_ez e1) (norm_ez e2)
      | EPge e1 e2 => EPge (norm_ez e1) (norm_ez e2)
      | EPimpl e1 e2 => EPimpl (norm_ep e1) (norm_ep e2)
      | EPequiv e1 e2 => EPequiv (norm_ep e1) (norm_ep e2)
      | EPand e1 e2 => EPand (norm_ep e1) (norm_ep e2)
      | EPor e1 e2 => EPor (norm_ep e1) (norm_ep e2)
      | EPneg e => EPneg (norm_ep e)
      | EPraw p => EPraw p
    end.

  Lemma norm_ei_correct : forall e:ExprI, ez2z (norm_ei e) = i2z (ei2i e).
  Proof.
    induction e; simpl; intros; i2z; auto; try congruence.
  Qed.

  Lemma norm_ez_correct : forall e:ExprZ, ez2z (norm_ez e) = ez2z e.
  Proof.
    induction e; simpl; intros; i2z; auto; try congruence; apply norm_ei_correct.
  Qed.

  Lemma norm_ep_correct :
    forall e:ExprP, ep2p (norm_ep e) <-> ep2p e.
  Proof.
    induction e; simpl; repeat (rewrite norm_ez_correct); intuition.
  Qed.

  Lemma norm_ep_correct2 :
    forall e:ExprP, ep2p (norm_ep e) -> ep2p e.
  Proof.
    intros; destruct (norm_ep_correct e); auto.
  Qed.

  Ltac i2z_refl :=
    i2z_gen;
    match goal with |- ?t =>
      let e := p2ep t in
      change (ep2p e); apply norm_ep_correct2; simpl
    end.

  (* i2z_refl can be replaced below by (simpl in *; i2z).
     The reflexive version improves compilation of AVL files by about 15%  *)

End MoreInt.



(** * An implementation of [Int] *)

(** It's always nice to know that our [Int] interface is realizable :-) *)

Module Z_as_Int <: Int.
  Local Open Scope Z_scope.
  Definition t := Z.
  Definition _0 := 0.
  Definition _1 := 1.
  Definition _2 := 2.
  Definition _3 := 3.
  Definition plus := Z.add.
  Definition opp := Z.opp.
  Definition minus := Z.sub.
  Definition mult := Z.mul.
  Definition max := Z.max.
  Definition gt_le_dec := Z_gt_le_dec.
  Definition ge_lt_dec := Z_ge_lt_dec.
  Definition eq_dec := Z.eq_dec.
  Definition i2z : t -> Z := fun n => n.
  Lemma i2z_eq : forall n p, i2z n=i2z p -> n = p. Proof. auto. Qed.
  Lemma i2z_0 : i2z _0 = 0.  Proof. auto. Qed.
  Lemma i2z_1 : i2z _1 = 1.  Proof. auto. Qed.
  Lemma i2z_2 : i2z _2 = 2.  Proof. auto. Qed.
  Lemma i2z_3 : i2z _3 = 3.  Proof. auto. Qed.
  Lemma i2z_plus n p : i2z (n + p) = i2z n + i2z p.  Proof. auto. Qed.
  Lemma i2z_opp n : i2z (- n) = - i2z n.  Proof. auto. Qed.
  Lemma i2z_minus n p : i2z (n - p) = i2z n - i2z p.  Proof. auto. Qed.
  Lemma i2z_mult n p : i2z (n * p) = i2z n * i2z p.  Proof. auto. Qed.
  Lemma i2z_max n p : i2z (max n p) = Z.max (i2z n) (i2z p). Proof. auto. Qed.
End Z_as_Int.


==> anc/HoTT/coq-HoTT/theories/ZArith/Wf_Z.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinInt.
Require Import Zcompare.
Require Import Zorder.
Require Import Znat.
Require Import Zmisc.
Require Import Wf_nat.
Local Open Scope Z_scope.

(** Our purpose is to write an induction shema for {0,1,2,...}
  similar to the [nat] schema (Theorem [Natlike_rec]). For that the
  following implications will be used :
<<
 ∀n:nat, Q n == ∀n:nat, P (Z.of_nat n) ===> ∀x:Z, x <= 0 -> P x

       	     /\
             ||
             ||

 (Q O) ∧ (∀n:nat, Q n -> Q (S n)) <=== (P 0) ∧ (∀x:Z, P x -> P (Z.succ x))

				  <=== (Z.of_nat (S n) = Z.succ (Z.of_nat n))

				  <=== Z_of_nat_complete
>>
  Then the  diagram will be closed and the theorem proved. *)

Lemma Z_of_nat_complete (x : Z) :
 0 <= x -> exists n : nat, x = Z.of_nat n.
Proof.
 intros H. exists (Z.to_nat x). symmetry. now apply Z2Nat.id.
Qed.

Lemma Z_of_nat_complete_inf (x : Z) :
 0 <= x -> {n : nat | x = Z.of_nat n}.
Proof.
 intros H. exists (Z.to_nat x). symmetry. now apply Z2Nat.id.
Qed.

Lemma Z_of_nat_prop :
  forall P:Z -> Prop,
    (forall n:nat, P (Z.of_nat n)) -> forall x:Z, 0 <= x -> P x.
Proof.
 intros P H x Hx. now destruct (Z_of_nat_complete x Hx) as (n,->).
Qed.

Lemma Z_of_nat_set :
 forall P:Z -> Set,
   (forall n:nat, P (Z.of_nat n)) -> forall x:Z, 0 <= x -> P x.
Proof.
 intros P H x Hx. now destruct (Z_of_nat_complete_inf x Hx) as (n,->).
Qed.

Lemma natlike_ind :
 forall P:Z -> Prop,
   P 0 ->
   (forall x:Z, 0 <= x -> P x -> P (Z.succ x)) ->
   forall x:Z, 0 <= x -> P x.
Proof.
 intros P Ho Hrec x Hx; apply Z_of_nat_prop; trivial.
 induction n. exact Ho.
 rewrite Nat2Z.inj_succ. apply Hrec; trivial using Nat2Z.is_nonneg.
Qed.

Lemma natlike_rec :
 forall P:Z -> Set,
   P 0 ->
   (forall x:Z, 0 <= x -> P x -> P (Z.succ x)) ->
   forall x:Z, 0 <= x -> P x.
Proof.
 intros P Ho Hrec x Hx; apply Z_of_nat_set; trivial.
 induction n. exact Ho.
 rewrite Nat2Z.inj_succ. apply Hrec; trivial using Nat2Z.is_nonneg.
Qed.

Section Efficient_Rec.

  (** [natlike_rec2] is the same as [natlike_rec], but with a different proof, designed
      to give a better extracted term. *)

  Let R (a b:Z) := 0 <= a /\ a < b.

  Let R_wf : well_founded R.
  Proof.
   apply well_founded_lt_compat with Z.to_nat.
   intros x y (Hx,H). apply Z2Nat.inj_lt; Z.order.
  Qed.

  Lemma natlike_rec2 :
    forall P:Z -> Type,
      P 0 ->
      (forall z:Z, 0 <= z -> P z -> P (Z.succ z)) ->
      forall z:Z, 0 <= z -> P z.
  Proof.
   intros P Ho Hrec.
   induction z as [z IH] using (well_founded_induction_type R_wf).
   destruct z; intros Hz.
   - apply Ho.
   - set (y:=Z.pred (Zpos p)).
     assert (LE : 0 <= y) by (unfold y; now apply Z.lt_le_pred).
     assert (EQ : Zpos p = Z.succ y) by (unfold y; now rewrite Z.succ_pred).
     rewrite EQ. apply Hrec, IH; trivial.
     split; trivial. unfold y; apply Z.lt_pred_l.
   - now destruct Hz.
  Qed.

  (** A variant of the previous using [Z.pred] instead of [Z.succ]. *)

  Lemma natlike_rec3 :
    forall P:Z -> Type,
      P 0 ->
      (forall z:Z, 0 < z -> P (Z.pred z) -> P z) ->
      forall z:Z, 0 <= z -> P z.
  Proof.
   intros P Ho Hrec.
   induction z as [z IH] using (well_founded_induction_type R_wf).
   destruct z; intros Hz.
   - apply Ho.
   - assert (EQ : 0 <= Z.pred (Zpos p)) by now apply Z.lt_le_pred.
     apply Hrec. easy. apply IH; trivial. split; trivial.
     apply Z.lt_pred_l.
   - now destruct Hz.
  Qed.

  (** A more general induction principle on non-negative numbers using [Z.lt]. *)

  Lemma Zlt_0_rec :
    forall P:Z -> Type,
      (forall x:Z, (forall y:Z, 0 <= y < x -> P y) -> 0 <= x -> P x) ->
      forall x:Z, 0 <= x -> P x.
  Proof.
   intros P Hrec.
   induction x as [x IH] using (well_founded_induction_type R_wf).
   destruct x; intros Hx.
   - apply Hrec; trivial. intros y (Hy,Hy').
     assert (0 < 0) by now apply Z.le_lt_trans with y.
     discriminate.
   - apply Hrec; trivial. intros y (Hy,Hy').
     apply IH; trivial. now split.
   - now destruct Hx.
  Defined.

  Lemma Zlt_0_ind :
    forall P:Z -> Prop,
      (forall x:Z, (forall y:Z, 0 <= y < x -> P y) -> 0 <= x -> P x) ->
      forall x:Z, 0 <= x -> P x.
  Proof. intros; now apply Zlt_0_rec. Qed.

  (** Obsolete version of [Z.lt] induction principle on non-negative numbers *)

  Lemma Z_lt_rec :
    forall P:Z -> Type,
      (forall x:Z, (forall y:Z, 0 <= y < x -> P y) -> P x) ->
      forall x:Z, 0 <= x -> P x.
  Proof.
    intros P Hrec; apply Zlt_0_rec; auto.
  Qed.

  Lemma Z_lt_induction :
    forall P:Z -> Prop,
      (forall x:Z, (forall y:Z, 0 <= y < x -> P y) -> P x) ->
      forall x:Z, 0 <= x -> P x.
  Proof.
    intros; now apply Z_lt_rec.
  Qed.

  (** An even more general induction principle using [Z.lt]. *)

  Lemma Zlt_lower_bound_rec :
    forall P:Z -> Type, forall z:Z,
      (forall x:Z, (forall y:Z, z <= y < x -> P y) -> z <= x -> P x) ->
      forall x:Z, z <= x -> P x.
  Proof.
    intros P z Hrec x Hx.
    rewrite <- (Z.sub_simpl_r x z). apply Z.le_0_sub in Hx.
    pattern (x - z); apply Zlt_0_rec; trivial.
    clear x Hx. intros x IH Hx.
    apply Hrec. intros y (Hy,Hy').
    rewrite <- (Z.sub_simpl_r y z). apply IH; split.
    now rewrite Z.le_0_sub.
    now apply Z.lt_sub_lt_add_r.
    now rewrite <- (Z.add_le_mono_r 0 x z).
  Qed.

  Lemma Zlt_lower_bound_ind :
    forall P:Z -> Prop, forall z:Z,
      (forall x:Z, (forall y:Z, z <= y < x -> P y) -> z <= x -> P x) ->
      forall x:Z, z <= x -> P x.
  Proof.
    intros; now apply Zlt_lower_bound_rec with z.
  Qed.

End Efficient_Rec.


==> anc/HoTT/coq-HoTT/theories/ZArith/ZArith.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Library for manipulating integers based on binary encoding *)

Require Export ZArith_base.

(** Extra definitions *)

Require Export Zpow_def.

(** Extra modules using [Omega] or [Ring]. *)

Require Export Zcomplements.
Require Export Zpower.
Require Export Zdiv.
Require Export Zlogarithm.

Export ZArithRing.


==> anc/HoTT/coq-HoTT/theories/ZArith/ZArith_base.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Library for manipulating integers based on binary encoding.
    These are the basic modules, required by [Omega] and [Ring] for instance.
    The full library is [ZArith]. *)

Require Export BinNums.
Require Export BinPos.
Require Export BinNat.
Require Export BinInt.
Require Export Zcompare.
Require Export Zorder.
Require Export Zeven.
Require Export Zminmax.
Require Export Zmin.
Require Export Zmax.
Require Export Zabs.
Require Export Znat.
Require Export auxiliary.
Require Export ZArith_dec.
Require Export Zbool.
Require Export Zmisc.
Require Export Wf_Z.

Hint Resolve Z.le_refl Z.add_comm Z.add_assoc Z.mul_comm Z.mul_assoc Z.add_0_l
  Z.add_0_r Z.mul_1_l Z.add_opp_diag_l Z.add_opp_diag_r Z.mul_add_distr_l
  Z.mul_add_distr_r: zarith.

Require Export Zhints.


==> anc/HoTT/coq-HoTT/theories/ZArith/ZArith_dec.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Sumbool.

Require Import BinInt.
Require Import Zorder.
Require Import Zcompare.
Local Open Scope Z_scope.

(* begin hide *)
(* Trivial, to deprecate? *)
Lemma Dcompare_inf : forall r:comparison, {r = Eq} + {r = Lt} + {r = Gt}.
Proof.
  induction r; auto.
Defined.
(* end hide *)

Lemma Zcompare_rect (P:Type) (n m:Z) :
  ((n ?= m) = Eq -> P) -> ((n ?= m) = Lt -> P) -> ((n ?= m) = Gt -> P) -> P.
Proof.
  intros H1 H2 H3.
  destruct (n ?= m); auto.
Defined.

Lemma Zcompare_rec (P:Set) (n m:Z) :
  ((n ?= m) = Eq -> P) -> ((n ?= m) = Lt -> P) -> ((n ?= m) = Gt -> P) -> P.
Proof. apply Zcompare_rect. Defined.

Notation Z_eq_dec := Z.eq_dec (compat "8.3").

Section decidability.

  Variables x y : Z.

  (** * Decidability of order on binary integers *)

  Definition Z_lt_dec : {x < y} + {~ x < y}.
  Proof.
    unfold Z.lt; case Z.compare; (now left) || (now right).
  Defined.

  Definition Z_le_dec : {x <= y} + {~ x <= y}.
  Proof.
    unfold Z.le; case Z.compare; (now left) || (right; tauto).
  Defined.

  Definition Z_gt_dec : {x > y} + {~ x > y}.
  Proof.
    unfold Z.gt; case Z.compare; (now left) || (now right).
  Defined.

  Definition Z_ge_dec : {x >= y} + {~ x >= y}.
  Proof.
    unfold Z.ge; case Z.compare; (now left) || (right; tauto).
  Defined.

  Definition Z_lt_ge_dec : {x < y} + {x >= y}.
  Proof.
    exact Z_lt_dec.
  Defined.

  Lemma Z_lt_le_dec : {x < y} + {y <= x}.
  Proof.
    elim Z_lt_ge_dec.
    * now left.
    * right; now apply Z.ge_le.
  Defined.

  Definition Z_le_gt_dec : {x <= y} + {x > y}.
  Proof.
    elim Z_le_dec; auto with arith.
    intro. right. Z.swap_greater. now apply Z.nle_gt.
  Defined.

  Definition Z_gt_le_dec : {x > y} + {x <= y}.
  Proof.
    exact Z_gt_dec.
  Defined.

  Definition Z_ge_lt_dec : {x >= y} + {x < y}.
  Proof.
    elim Z_ge_dec; auto with arith.
    intro. right. Z.swap_greater. now apply Z.lt_nge.
  Defined.

  Definition Z_le_lt_eq_dec : x <= y -> {x < y} + {x = y}.
  Proof.
    intro H.
    apply Zcompare_rec with (n := x) (m := y).
    intro. right. elim (Z.compare_eq_iff x y); auto with arith.
    intro. left. elim (Z.compare_eq_iff x y); auto with arith.
    intro H1. absurd (x > y); auto with arith.
  Defined.

End decidability.

(** * Cotransitivity of order on binary integers *)

Lemma Zlt_cotrans : forall n m:Z, n < m -> forall p:Z, {n < p} + {p < m}.
Proof.
  intros x y H z.
  case (Z_lt_ge_dec x z).
  intro.
  left.
  assumption.
  intro.
  right.
  apply Z.le_lt_trans with (m := x).
  apply Z.ge_le.
  assumption.
  assumption.
Defined.

Lemma Zlt_cotrans_pos : forall n m:Z, 0 < n + m -> {0 < n} + {0 < m}.
Proof.
  intros x y H.
  case (Zlt_cotrans 0 (x + y) H x).
  - now left.
  - right.
    apply Z.add_lt_mono_l with (p := x).
    now rewrite Z.add_0_r.
Defined.

Lemma Zlt_cotrans_neg : forall n m:Z, n + m < 0 -> {n < 0} + {m < 0}.
Proof.
  intros x y H; case (Zlt_cotrans (x + y) 0 H x); intro Hxy;
    [ right; apply Z.add_lt_mono_l with (p := x); rewrite Z.add_0_r | left ];
    assumption.
Defined.

Lemma not_Zeq_inf : forall n m:Z, n <> m -> {n < m} + {m < n}.
Proof.
  intros x y H.
  case Z_lt_ge_dec with x y.
  intro.
  left.
  assumption.
  intro H0.
  generalize (Z.ge_le _ _ H0).
  intro.
  case (Z_le_lt_eq_dec _ _ H1).
  intro.
  right.
  assumption.
  intro.
  apply False_rec.
  apply H.
  symmetry .
  assumption.
Defined.

Lemma Z_dec : forall n m:Z, {n < m} + {n > m} + {n = m}.
Proof.
  intros x y.
  case (Z_lt_ge_dec x y).
  intro H.
  left.
  left.
  assumption.
  intro H.
  generalize (Z.ge_le _ _ H).
  intro H0.
  case (Z_le_lt_eq_dec y x H0).
  intro H1.
  left.
  right.
  apply Z.lt_gt.
  assumption.
  intro.
  right.
  symmetry .
  assumption.
Defined.


Lemma Z_dec' : forall n m:Z, {n < m} + {m < n} + {n = m}.
Proof.
  intros x y.
  case (Z.eq_dec x y); intro H;
    [ right; assumption | left; apply (not_Zeq_inf _ _ H) ].
Defined.

(* begin hide *)
(* To deprecate ? *)
Corollary Z_zerop : forall x:Z, {x = 0} + {x <> 0}.
Proof.
  exact (fun x:Z => Z.eq_dec x 0).
Defined.

Corollary Z_notzerop : forall (x:Z), {x <> 0} + {x = 0}.
Proof (fun x => sumbool_not _ _ (Z_zerop x)).

Corollary Z_noteq_dec : forall (x y:Z), {x <> y} + {x = y}.
Proof (fun x y => sumbool_not _ _ (Z.eq_dec x y)).
(* end hide *)


==> anc/HoTT/coq-HoTT/theories/ZArith/Zabs.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers : properties of absolute value *)
(** Initial author : Pierre Crégut (CNET, Lannion, France) *)

(** THIS FILE IS DEPRECATED.
    It is now almost entirely made of compatibility formulations
    for results already present in BinInt.Z. *)

Require Import Arith_base.
Require Import BinPos.
Require Import BinInt.
Require Import Zcompare.
Require Import Zorder.
Require Import Znat.
Require Import ZArith_dec.

Local Open Scope Z_scope.

(**********************************************************************)
(** * Properties of absolute value *)

Notation Zabs_eq := Z.abs_eq (compat "8.3").
Notation Zabs_non_eq := Z.abs_neq (compat "8.3").
Notation Zabs_Zopp := Z.abs_opp (compat "8.3").
Notation Zabs_pos := Z.abs_nonneg (compat "8.3").
Notation Zabs_involutive := Z.abs_involutive (compat "8.3").
Notation Zabs_eq_case := Z.abs_eq_cases (compat "8.3").
Notation Zabs_triangle := Z.abs_triangle (compat "8.3").
Notation Zsgn_Zabs := Z.sgn_abs (compat "8.3").
Notation Zabs_Zsgn := Z.abs_sgn (compat "8.3").
Notation Zabs_Zmult := Z.abs_mul (compat "8.3").
Notation Zabs_square := Z.abs_square (compat "8.3").

(** * Proving a property of the absolute value by cases *)

Lemma Zabs_ind :
  forall (P:Z -> Prop) (n:Z),
    (n >= 0 -> P n) -> (n <= 0 -> P (- n)) -> P (Z.abs n).
Proof.
 intros. apply Z.abs_case_strong; Z.swap_greater; trivial.
 intros x y Hx; now subst.
Qed.

Theorem Zabs_intro : forall P (n:Z), P (- n) -> P n -> P (Z.abs n).
Proof.
 now destruct n.
Qed.

Definition Zabs_dec : forall x:Z, {x = Z.abs x} + {x = - Z.abs x}.
Proof.
 destruct x; auto.
Defined.

Lemma Zabs_spec x :
  0 <= x /\ Z.abs x = x \/
  0 > x /\ Z.abs x = -x.
Proof.
 Z.swap_greater. apply Z.abs_spec.
Qed.

(** * Some results about the sign function. *)

Notation Zsgn_Zmult := Z.sgn_mul (compat "8.3").
Notation Zsgn_Zopp := Z.sgn_opp (compat "8.3").
Notation Zsgn_pos := Z.sgn_pos_iff (compat "8.3").
Notation Zsgn_neg := Z.sgn_neg_iff (compat "8.3").
Notation Zsgn_null := Z.sgn_null_iff (compat "8.3").

(** A characterization of the sign function: *)

Lemma Zsgn_spec x :
  0 < x /\ Z.sgn x = 1 \/
  0 = x /\ Z.sgn x = 0 \/
  0 > x /\ Z.sgn x = -1.
Proof.
 intros. Z.swap_greater. apply Z.sgn_spec.
Qed.

(** Compatibility *)

Notation inj_Zabs_nat := Zabs2Nat.id_abs (compat "8.3").
Notation Zabs_nat_Z_of_nat := Zabs2Nat.id (compat "8.3").
Notation Zabs_nat_mult := Zabs2Nat.inj_mul (compat "8.3").
Notation Zabs_nat_Zsucc := Zabs2Nat.inj_succ (compat "8.3").
Notation Zabs_nat_Zplus := Zabs2Nat.inj_add (compat "8.3").
Notation Zabs_nat_Zminus := (fun n m => Zabs2Nat.inj_sub m n) (compat "8.3").
Notation Zabs_nat_compare := Zabs2Nat.inj_compare (compat "8.3").

Lemma Zabs_nat_le n m : 0 <= n <= m -> (Z.abs_nat n <= Z.abs_nat m)%nat.
Proof.
 intros (H,H'). apply Zabs2Nat.inj_le; trivial. now transitivity n.
Qed.

Lemma Zabs_nat_lt n m : 0 <= n < m -> (Z.abs_nat n < Z.abs_nat m)%nat.
Proof.
 intros (H,H'). apply Zabs2Nat.inj_lt; trivial.
  transitivity n; trivial. now apply Z.lt_le_incl.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zbool.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinInt.
Require Import Zeven.
Require Import Zorder.
Require Import Zcompare.
Require Import ZArith_dec.
Require Import Sumbool.

Local Open Scope Z_scope.

(** * Boolean operations from decidability of order *)
(** The decidability of equality and order relations over
    type [Z] gives some boolean functions with the adequate specification. *)

Definition Z_lt_ge_bool (x y:Z) := bool_of_sumbool (Z_lt_ge_dec x y).
Definition Z_ge_lt_bool (x y:Z) := bool_of_sumbool (Z_ge_lt_dec x y).

Definition Z_le_gt_bool (x y:Z) := bool_of_sumbool (Z_le_gt_dec x y).
Definition Z_gt_le_bool (x y:Z) := bool_of_sumbool (Z_gt_le_dec x y).

Definition Z_eq_bool (x y:Z) := bool_of_sumbool (Z.eq_dec x y).
Definition Z_noteq_bool (x y:Z) := bool_of_sumbool (Z_noteq_dec x y).

Definition Zeven_odd_bool (x:Z) := bool_of_sumbool (Zeven_odd_dec x).

(**********************************************************************)
(** * Boolean comparisons of binary integers *)

Notation Zle_bool := Z.leb (compat "8.3").
Notation Zge_bool := Z.geb (compat "8.3").
Notation Zlt_bool := Z.ltb (compat "8.3").
Notation Zgt_bool := Z.gtb (compat "8.3").

(** We now provide a direct [Z.eqb] that doesn't refer to [Z.compare].
   The old [Zeq_bool] is kept for compatibility. *)

Definition Zeq_bool (x y:Z) :=
  match x ?= y with
    | Eq => true
    | _ => false
  end.

Definition Zneq_bool (x y:Z) :=
  match x ?= y with
    | Eq => false
    | _ => true
  end.

(** Properties in term of [if ... then ... else ...] *)

Lemma Zle_cases n m : if n <=? m then n <= m else n > m.
Proof.
 case Z.leb_spec; now Z.swap_greater.
Qed.

Lemma Zlt_cases n m : if n <? m then n < m else n >= m.
Proof.
 case Z.ltb_spec; now Z.swap_greater.
Qed.

Lemma Zge_cases n m : if n >=? m then n >= m else n < m.
Proof.
 rewrite Z.geb_leb. case Z.leb_spec; now Z.swap_greater.
Qed.

Lemma Zgt_cases n m : if n >? m then n > m else n <= m.
Proof.
 rewrite Z.gtb_ltb. case Z.ltb_spec; now Z.swap_greater.
Qed.

(** Lemmas on [Z.leb] used in contrib/graphs *)

Lemma Zle_bool_imp_le n m : (n <=? m) = true -> (n <= m).
Proof.
 apply Z.leb_le.
Qed.

Lemma Zle_imp_le_bool n m : (n <= m) -> (n <=? m) = true.
Proof.
 apply Z.leb_le.
Qed.

Notation Zle_bool_refl := Z.leb_refl (compat "8.3").

Lemma Zle_bool_antisym n m :
 (n <=? m) = true -> (m <=? n) = true -> n = m.
Proof.
 rewrite !Z.leb_le. apply Z.le_antisymm.
Qed.

Lemma Zle_bool_trans n m p :
 (n <=? m) = true -> (m <=? p) = true -> (n <=? p) = true.
Proof.
 rewrite !Z.leb_le. apply Z.le_trans.
Qed.

Definition Zle_bool_total x y :
  { x <=? y = true } + { y <=? x = true }.
Proof.
 case_eq (x <=? y); intros H.
 - left; trivial.
 - right. apply Z.leb_gt in H. now apply Z.leb_le, Z.lt_le_incl.
Defined.

Lemma Zle_bool_plus_mono n m p q :
 (n <=? m) = true ->
 (p <=? q) = true ->
 (n + p <=? m + q) = true.
Proof.
 rewrite !Z.leb_le. apply Z.add_le_mono.
Qed.

Lemma Zone_pos : 1 <=? 0 = false.
Proof.
 reflexivity.
Qed.

Lemma Zone_min_pos n : (n <=? 0) = false -> (1 <=? n) = true.
Proof.
 rewrite Z.leb_le, Z.leb_gt. apply Z.le_succ_l.
Qed.

(** Properties in term of [iff] *)

Lemma Zle_is_le_bool n m : (n <= m) <-> (n <=? m) = true.
Proof.
 symmetry. apply Z.leb_le.
Qed.

Lemma Zge_is_le_bool n m : (n >= m) <-> (m <=? n) = true.
Proof.
 Z.swap_greater. symmetry. apply Z.leb_le.
Qed.

Lemma Zlt_is_lt_bool n m : (n < m) <-> (n <? m) = true.
Proof.
 symmetry. apply Z.ltb_lt.
Qed.

Lemma Zgt_is_gt_bool n m : (n > m) <-> (n >? m) = true.
Proof.
 Z.swap_greater. rewrite Z.gtb_ltb. symmetry. apply Z.ltb_lt.
Qed.

Lemma Zlt_is_le_bool n m : (n < m) <-> (n <=? m - 1) = true.
Proof.
 rewrite Z.leb_le. apply Z.lt_le_pred.
Qed.

Lemma Zgt_is_le_bool n m : (n > m) <-> (m <=? n - 1) = true.
Proof.
 Z.swap_greater. rewrite Z.leb_le. apply Z.lt_le_pred.
Qed.

(** Properties of the deprecated [Zeq_bool] *)

Lemma Zeq_is_eq_bool x y : x = y <-> Zeq_bool x y = true.
Proof.
 unfold Zeq_bool.
 rewrite <- Z.compare_eq_iff. destruct Z.compare; now split.
Qed.

Lemma Zeq_bool_eq x y : Zeq_bool x y = true -> x = y.
Proof.
 apply Zeq_is_eq_bool.
Qed.

Lemma Zeq_bool_neq x y : Zeq_bool x y = false -> x <> y.
Proof.
 rewrite Zeq_is_eq_bool; now destruct Zeq_bool.
Qed.

Lemma Zeq_bool_if x y : if Zeq_bool x y then x=y else x<>y.
Proof.
 generalize (Zeq_bool_eq x y) (Zeq_bool_neq x y).
 destruct Zeq_bool; auto.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zcompare.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers : results about Z.compare *)
(** Initial author: Pierre Crégut (CNET, Lannion, France *)

(** THIS FILE IS DEPRECATED.
    It is now almost entirely made of compatibility formulations
    for results already present in BinInt.Z. *)

Require Export BinPos BinInt.
Require Import Lt Gt Plus Mult. (* Useless now, for compatibility only *)

Local Open Scope Z_scope.

(***************************)
(** * Comparison on integers *)

Lemma Zcompare_Gt_Lt_antisym : forall n m:Z, (n ?= m) = Gt <-> (m ?= n) = Lt.
Proof Z.gt_lt_iff.

Lemma Zcompare_antisym n m : CompOpp (n ?= m) = (m ?= n).
Proof eq_sym (Z.compare_antisym n m).

(** * Transitivity of comparison *)

Lemma Zcompare_Lt_trans :
  forall n m p:Z, (n ?= m) = Lt -> (m ?= p) = Lt -> (n ?= p) = Lt.
Proof Z.lt_trans.

Lemma Zcompare_Gt_trans :
  forall n m p:Z, (n ?= m) = Gt -> (m ?= p) = Gt -> (n ?= p) = Gt.
Proof.
 intros n m p. change (n > m -> m > p -> n > p).
 Z.swap_greater. intros. now transitivity m.
Qed.

(** * Comparison and opposite *)

Lemma Zcompare_opp n m : (n ?= m) = (- m ?= - n).
Proof.
 symmetry. apply Z.compare_opp.
Qed.

(** * Comparison first-order specification *)

Lemma Zcompare_Gt_spec n m : (n ?= m) = Gt ->  exists h, n + - m = Zpos h.
Proof.
 rewrite Z.compare_sub. unfold Z.sub.
 destruct (n+-m) as [|p|p]; try discriminate. now exists p.
Qed.

(** * Comparison and addition *)

Lemma Zcompare_plus_compat n m p : (p + n ?= p + m) = (n ?= m).
Proof.
 apply Z.add_compare_mono_l.
Qed.

Lemma Zplus_compare_compat (r:comparison) (n m p q:Z) :
  (n ?= m) = r -> (p ?= q) = r -> (n + p ?= m + q) = r.
Proof.
 rewrite (Z.compare_sub n), (Z.compare_sub p), (Z.compare_sub (n+p)).
 unfold Z.sub. rewrite Z.opp_add_distr. rewrite Z.add_shuffle1.
 destruct (n+-m), (p+-q); simpl; intros; now subst.
Qed.

Lemma Zcompare_succ_Gt n : (Z.succ n ?= n) = Gt.
Proof.
 apply Z.lt_gt. apply Z.lt_succ_diag_r.
Qed.

Lemma Zcompare_Gt_not_Lt n m : (n ?= m) = Gt <-> (n ?= m+1) <> Lt.
Proof.
 change (n > m <-> n >= m+1). Z.swap_greater. symmetry. apply Z.le_succ_l.
Qed.

(** * Successor and comparison *)

Lemma Zcompare_succ_compat n m : (Z.succ n ?= Z.succ m) = (n ?= m).
Proof.
 rewrite <- 2 Z.add_1_l. apply Z.add_compare_mono_l.
Qed.

(** * Multiplication and comparison *)

Lemma Zcompare_mult_compat :
  forall (p:positive) (n m:Z), (Zpos p * n ?= Zpos p * m) = (n ?= m).
Proof.
 intros p [|n|n] [|m|m]; simpl; trivial; now rewrite Pos.mul_compare_mono_l.
Qed.

Lemma Zmult_compare_compat_l n m p:
  p > 0 -> (n ?= m) = (p * n ?= p * m).
Proof.
 intros; destruct p; try discriminate.
 symmetry. apply Zcompare_mult_compat.
Qed.

Lemma Zmult_compare_compat_r n m p :
  p > 0 -> (n ?= m) = (n * p ?= m * p).
Proof.
 intros; rewrite 2 (Z.mul_comm _ p); now apply Zmult_compare_compat_l.
Qed.

(** * Relating [x ?= y] to [=], [<=], [<], [>=] or [>] *)

Lemma Zcompare_elim :
  forall (c1 c2 c3:Prop) (n m:Z),
    (n = m -> c1) ->
    (n < m -> c2) ->
    (n > m -> c3) -> match n ?= m with
                       | Eq => c1
                       | Lt => c2
                       | Gt => c3
                     end.
Proof.
 intros. case Z.compare_spec; trivial. now Z.swap_greater.
Qed.

Lemma Zcompare_eq_case :
  forall (c1 c2 c3:Prop) (n m:Z),
    c1 -> n = m -> match n ?= m with
                     | Eq => c1
                     | Lt => c2
                     | Gt => c3
                   end.
Proof.
 intros. subst. now rewrite Z.compare_refl.
Qed.

Lemma Zle_compare :
  forall n m:Z,
    n <= m -> match n ?= m with
		| Eq => True
		| Lt => True
		| Gt => False
              end.
Proof.
  intros. case Z.compare_spec; trivial; Z.order.
Qed.

Lemma Zlt_compare :
  forall n m:Z,
   n < m -> match n ?= m with
              | Eq => False
              | Lt => True
              | Gt => False
            end.
Proof.
  intros x y H; now rewrite H.
Qed.

Lemma Zge_compare :
  forall n m:Z,
    n >= m -> match n ?= m with
		| Eq => True
		| Lt => False
		| Gt => True
              end.
Proof.
  intros. now case Z.compare_spec.
Qed.

Lemma Zgt_compare :
  forall n m:Z,
    n > m -> match n ?= m with
               | Eq => False
               | Lt => False
               | Gt => True
             end.
Proof.
  intros x y H; now rewrite H.
Qed.

(** Compatibility notations *)

Notation Zcompare_refl := Z.compare_refl (compat "8.3").
Notation Zcompare_Eq_eq := Z.compare_eq (compat "8.3").
Notation Zcompare_Eq_iff_eq := Z.compare_eq_iff (compat "8.3").
Notation Zcompare_spec := Z.compare_spec (compat "8.3").
Notation Zmin_l := Z.min_l (compat "8.3").
Notation Zmin_r := Z.min_r (compat "8.3").
Notation Zmax_l := Z.max_l (compat "8.3").
Notation Zmax_r := Z.max_r (compat "8.3").
Notation Zabs_eq := Z.abs_eq (compat "8.3").
Notation Zabs_non_eq := Z.abs_neq (compat "8.3").
Notation Zsgn_0 := Z.sgn_null (compat "8.3").
Notation Zsgn_1 := Z.sgn_pos (compat "8.3").
Notation Zsgn_m1 := Z.sgn_neg (compat "8.3").

(** Not kept: Zcompare_egal_dec *)


==> anc/HoTT/coq-HoTT/theories/ZArith/Zcomplements.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArithRing.
Require Import ZArith_base.
Require Export Omega.
Require Import Wf_nat.
Local Open Scope Z_scope.


(**********************************************************************)
(** About parity *)

Notation two_or_two_plus_one := Z_modulo_2 (only parsing).

(**********************************************************************)
(** The biggest power of 2 that is stricly less than [a]

    Easy to compute: replace all "1" of the binary representation by
    "0", except the first "1" (or the first one :-) *)

Fixpoint floor_pos (a:positive) : positive :=
  match a with
    | xH => 1%positive
    | xO a' => xO (floor_pos a')
    | xI b' => xO (floor_pos b')
  end.

Definition floor (a:positive) := Zpos (floor_pos a).

Lemma floor_gt0 : forall p:positive, floor p > 0.
Proof. reflexivity. Qed.

Lemma floor_ok : forall p:positive, floor p <= Zpos p < 2 * floor p.
Proof.
 unfold floor. induction p; simpl.
 - rewrite !Pos2Z.inj_xI, (Pos2Z.inj_xO (xO _)), Pos2Z.inj_xO. omega.
 - rewrite (Pos2Z.inj_xO (xO _)), (Pos2Z.inj_xO p), Pos2Z.inj_xO. omega.
 - omega.
Qed.

(**********************************************************************)
(** Two more induction principles over [Z]. *)

Theorem Z_lt_abs_rec :
  forall P:Z -> Set,
    (forall n:Z, (forall m:Z, Z.abs m < Z.abs n -> P m) -> P n) ->
    forall n:Z, P n.
Proof.
  intros P HP p.
  set (Q := fun z => 0 <= z -> P z * P (- z)).
  cut (Q (Z.abs p)); [ intros H | apply (Z_lt_rec Q); auto with zarith ].
  elim (Zabs_dec p); intro eq; rewrite eq;
    elim H; auto with zarith.
  intros x H; subst Q. 
  split; apply HP.
  rewrite Z.abs_eq; auto; intros.
  elim (H (Z.abs m)); intros; auto with zarith.
  elim (Zabs_dec m); intro eq; rewrite eq; trivial.
  rewrite Z.abs_neq, Z.opp_involutive; auto with zarith; intros.
  elim (H (Z.abs m)); intros; auto with zarith.
  elim (Zabs_dec m); intro eq; rewrite eq; trivial.
Qed.

Theorem Z_lt_abs_induction :
  forall P:Z -> Prop,
    (forall n:Z, (forall m:Z, Z.abs m < Z.abs n -> P m) -> P n) ->
    forall n:Z, P n.
Proof.
  intros P HP p.
  set (Q := fun z => 0 <= z -> P z /\ P (- z)) in *.
  cut (Q (Z.abs p)); [ intros | apply (Z_lt_induction Q); auto with zarith ].
  elim (Zabs_dec p); intro eq; rewrite eq; elim H; auto with zarith.
  unfold Q; clear Q; intros.
  split; apply HP.
  rewrite Z.abs_eq; auto; intros.
  elim (H (Z.abs m)); intros; auto with zarith.
  elim (Zabs_dec m); intro eq; rewrite eq; trivial.
  rewrite Z.abs_neq, Z.opp_involutive; auto with zarith; intros.
  elim (H (Z.abs m)); intros; auto with zarith.
  elim (Zabs_dec m); intro eq; rewrite eq; trivial.
Qed.

(** To do case analysis over the sign of [z] *)

Lemma Zcase_sign :
  forall (n:Z) (P:Prop), (n = 0 -> P) -> (n > 0 -> P) -> (n < 0 -> P) -> P.
Proof.
  intros x P Hzero Hpos Hneg.
  destruct x; [apply Hzero|apply Hpos|apply Hneg]; easy.
Qed.

Lemma sqr_pos n : n * n >= 0.
Proof.
 Z.swap_greater. apply Z.square_nonneg.
Qed.

(**********************************************************************)
(** A list length in Z, tail recursive.  *)

Require Import List.

Fixpoint Zlength_aux (acc:Z) (A:Type) (l:list A) : Z :=
  match l with
    | nil => acc
    | _ :: l => Zlength_aux (Z.succ acc) A l
  end.

Definition Zlength := Zlength_aux 0.
Arguments Zlength [A] l.

Section Zlength_properties.

  Variable A : Type.

  Implicit Type l : list A.

  Lemma Zlength_correct l : Zlength l = Z.of_nat (length l).
  Proof.
    assert (H : forall l acc, Zlength_aux acc A l = acc + Z.of_nat (length l)).
    clear l. induction l.
    auto with zarith.
    intros. simpl length; simpl Zlength_aux.
     rewrite IHl, Nat2Z.inj_succ; auto with zarith.
    unfold Zlength. now rewrite H.
  Qed.

  Lemma Zlength_nil : Zlength (A:=A) nil = 0.
  Proof. reflexivity. Qed.

  Lemma Zlength_cons (x:A) l : Zlength (x :: l) = Z.succ (Zlength l).
  Proof.
    intros. now rewrite !Zlength_correct, <- Nat2Z.inj_succ.
  Qed.

  Lemma Zlength_nil_inv l : Zlength l = 0 -> l = nil.
  Proof.
    rewrite Zlength_correct.
    destruct l as [|x l]; auto.
    now rewrite <- Nat2Z.inj_0, Nat2Z.inj_iff.
  Qed.

End Zlength_properties.

Arguments Zlength_correct [A] l.
Arguments Zlength_cons [A] x l.
Arguments Zlength_nil_inv [A] l _.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zdigits.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Bit vectors interpreted as integers.
    Contribution by Jean Duprat (ENS Lyon). *)

Require Import Bvector.
Require Import ZArith.
Require Export Zpower.
Require Import Omega.

(** The evaluation of boolean vector is done both in binary and
    two's complement. The computed number belongs to Z.
    We hence use Omega to perform computations in Z.
    Moreover, we use functions [2^n] where [n] is a natural number
    (here the vector length).
*)


Section VALUE_OF_BOOLEAN_VECTORS.

(** Computations are done in the usual convention.
    The values correspond either to the binary coding (nat) or
    to the two's complement coding (int).
    We perform the computation via Horner scheme.
    The two's complement coding only makes sense on vectors whose
    size is greater or equal to one (a sign bit should be present).
*)

  Definition bit_value (b:bool) : Z :=
    match b with
      | true => 1%Z
      | false => 0%Z
    end.

  Lemma binary_value : forall n:nat, Bvector n -> Z.
  Proof.
    simple induction n; intros.
    exact 0%Z.

    inversion H0.
    exact (bit_value h + 2 * H H2)%Z.
  Defined.

  Lemma two_compl_value : forall n:nat, Bvector (S n) -> Z.
  Proof.
    simple induction n; intros.
    inversion H.
    exact (- bit_value h)%Z.

    inversion H0.
    exact (bit_value h + 2 * H H2)%Z.
  Defined.

End VALUE_OF_BOOLEAN_VECTORS.

Section ENCODING_VALUE.

(** We compute the binary value via a Horner scheme.
    Computation stops at the vector length without checks.
    We define a function Zmod2 similar to Z.div2 returning the
    quotient of division z=2q+r with 0<=r<=1.
    The two's complement value is also computed via a Horner scheme
    with Zmod2, the parameter is the size minus one.
*)

  Definition Zmod2 (z:Z) :=
    match z with
      | Z0 => 0%Z
      | Zpos p => match p with
		    | xI q => Zpos q
		    | xO q => Zpos q
		    | xH => 0%Z
		  end
      | Zneg p =>
	match p with
	  | xI q => (Zneg q - 1)%Z
	  | xO q => Zneg q
	  | xH => (-1)%Z
	end
    end.


  Lemma Zmod2_twice :
    forall z:Z, z = (2 * Zmod2 z + bit_value (Z.odd z))%Z.
  Proof.
    destruct z; simpl.
    trivial.

    destruct p; simpl; trivial.

    destruct p; simpl.
    destruct p as [p| p| ]; simpl.
    rewrite <- (Pos.pred_double_succ p); trivial.

    trivial.

    trivial.

    trivial.

    trivial.
  Qed.

  Lemma Z_to_binary : forall n:nat, Z -> Bvector n.
  Proof.
    simple induction n; intros.
    exact Bnil.

    exact (Bcons (Z.odd H0) n0 (H (Z.div2 H0))).
  Defined.

  Lemma Z_to_two_compl : forall n:nat, Z -> Bvector (S n).
  Proof.
    simple induction n; intros.
    exact (Bcons (Z.odd H) 0 Bnil).

    exact (Bcons (Z.odd H0) (S n0) (H (Zmod2 H0))).
  Defined.

End ENCODING_VALUE.

Section Z_BRIC_A_BRAC.

  (** Some auxiliary lemmas used in the next section. Large use of ZArith.
      Deserve to be properly rewritten.
  *)

  Lemma binary_value_Sn :
    forall (n:nat) (b:bool) (bv:Bvector n),
      binary_value (S n) ( b :: bv) =
      (bit_value b + 2 * binary_value n bv)%Z.
  Proof.
    intros; auto.
  Qed.

  Lemma Z_to_binary_Sn :
    forall (n:nat) (b:bool) (z:Z),
      (z >= 0)%Z ->
      Z_to_binary (S n) (bit_value b + 2 * z) = Bcons b n (Z_to_binary n z).
  Proof.
    destruct b; destruct z; simpl; auto.
    intro H; elim H; trivial.
  Qed.

  Lemma binary_value_pos :
    forall (n:nat) (bv:Bvector n), (binary_value n bv >= 0)%Z.
  Proof.
    induction bv as [| a n v IHbv]; simpl.
    omega.

    destruct a; destruct (binary_value n v); simpl; auto.
    auto with zarith.
  Qed.

  Lemma two_compl_value_Sn :
    forall (n:nat) (bv:Bvector (S n)) (b:bool),
      two_compl_value (S n) (Bcons b (S n) bv) =
      (bit_value b + 2 * two_compl_value n bv)%Z.
  Proof.
    intros; auto.
  Qed.

  Lemma Z_to_two_compl_Sn :
    forall (n:nat) (b:bool) (z:Z),
      Z_to_two_compl (S n) (bit_value b + 2 * z) =
      Bcons b (S n) (Z_to_two_compl n z).
  Proof.
    destruct b; destruct z as [| p| p]; auto.
    destruct p as [p| p| ]; auto.
    destruct p as [p| p| ]; simpl; auto.
    intros; rewrite (Pos.succ_pred_double p); trivial.
  Qed.

  Lemma Z_to_binary_Sn_z :
    forall (n:nat) (z:Z),
      Z_to_binary (S n) z =
      Bcons (Z.odd z) n (Z_to_binary n (Z.div2 z)).
  Proof.
    intros; auto.
  Qed.

  Lemma Z_div2_value :
    forall z:Z,
      (z >= 0)%Z -> (bit_value (Z.odd z) + 2 * Z.div2 z)%Z = z.
  Proof.
    destruct z as [| p| p]; auto.
    destruct p; auto.
    intro H; elim H; trivial.
  Qed.

  Lemma Pdiv2 : forall z:Z, (z >= 0)%Z -> (Z.div2 z >= 0)%Z.
  Proof.
    destruct z as [| p| p].
    auto.

    destruct p; auto.
    simpl; intros; omega.

    intro H; elim H; trivial.
  Qed.

  Lemma Zdiv2_two_power_nat :
    forall (z:Z) (n:nat),
      (z >= 0)%Z ->
      (z < two_power_nat (S n))%Z -> (Z.div2 z < two_power_nat n)%Z.
  Proof.
    intros.
    cut (2 * Z.div2 z < 2 * two_power_nat n)%Z; intros.
    omega.

    rewrite <- two_power_nat_S.
    destruct (Zeven.Zeven_odd_dec z); intros.
    rewrite <- Zeven.Zeven_div2; auto.

    generalize (Zeven.Zodd_div2 z z0); omega.
  Qed.

  Lemma Z_to_two_compl_Sn_z :
    forall (n:nat) (z:Z),
      Z_to_two_compl (S n) z =
      Bcons (Z.odd z) (S n) (Z_to_two_compl n (Zmod2 z)).
  Proof.
    intros; auto.
  Qed.

  Lemma Zeven_bit_value :
    forall z:Z, Zeven.Zeven z -> bit_value (Z.odd z) = 0%Z.
  Proof.
    destruct z; unfold bit_value; auto.
    destruct p; tauto || (intro H; elim H).
    destruct p; tauto || (intro H; elim H).
  Qed.

  Lemma Zodd_bit_value :
    forall z:Z, Zeven.Zodd z -> bit_value (Z.odd z) = 1%Z.
  Proof.
    destruct z; unfold bit_value; auto.
    intros; elim H.
    destruct p; tauto || (intros; elim H).
    destruct p; tauto || (intros; elim H).
  Qed.

  Lemma Zge_minus_two_power_nat_S :
    forall (n:nat) (z:Z),
      (z >= - two_power_nat (S n))%Z -> (Zmod2 z >= - two_power_nat n)%Z.
  Proof.
    intros n z; rewrite (two_power_nat_S n).
    generalize (Zmod2_twice z).
    destruct (Zeven.Zeven_odd_dec z) as [H| H].
    rewrite (Zeven_bit_value z H); intros; omega.

    rewrite (Zodd_bit_value z H); intros; omega.
  Qed.

  Lemma Zlt_two_power_nat_S :
    forall (n:nat) (z:Z),
      (z < two_power_nat (S n))%Z -> (Zmod2 z < two_power_nat n)%Z.
  Proof.
    intros n z; rewrite (two_power_nat_S n).
    generalize (Zmod2_twice z).
    destruct (Zeven.Zeven_odd_dec z) as [H| H].
    rewrite (Zeven_bit_value z H); intros; omega.

    rewrite (Zodd_bit_value z H); intros; omega.
  Qed.

End Z_BRIC_A_BRAC.

Section COHERENT_VALUE.

(** We check that the functions are reciprocal on the definition interval.
    This uses earlier library lemmas.
*)

  Lemma binary_to_Z_to_binary :
    forall (n:nat) (bv:Bvector n), Z_to_binary n (binary_value n bv) = bv.
  Proof.
    induction bv as [| a n bv IHbv].
    auto.

    rewrite binary_value_Sn.
    rewrite Z_to_binary_Sn.
    rewrite IHbv; trivial.

    apply binary_value_pos.
  Qed.

  Lemma two_compl_to_Z_to_two_compl :
    forall (n:nat) (bv:Bvector n) (b:bool),
      Z_to_two_compl n (two_compl_value n (Bcons b n bv)) = Bcons b n bv.
  Proof.
    induction bv as [| a n bv IHbv]; intro b.
    destruct b; auto.

    rewrite two_compl_value_Sn.
    rewrite Z_to_two_compl_Sn.
    rewrite IHbv; trivial.
  Qed.

  Lemma Z_to_binary_to_Z :
    forall (n:nat) (z:Z),
      (z >= 0)%Z ->
      (z < two_power_nat n)%Z -> binary_value n (Z_to_binary n z) = z.
  Proof.
    induction n as [| n IHn].
    unfold two_power_nat, shift_nat; simpl; intros; omega.

    intros; rewrite Z_to_binary_Sn_z.
    rewrite binary_value_Sn.
    rewrite IHn.
    apply Z_div2_value; auto.

    apply Pdiv2; trivial.

    apply Zdiv2_two_power_nat; trivial.
  Qed.

  Lemma Z_to_two_compl_to_Z :
    forall (n:nat) (z:Z),
      (z >= - two_power_nat n)%Z ->
      (z < two_power_nat n)%Z -> two_compl_value n (Z_to_two_compl n z) = z.
  Proof.
    induction n as [| n IHn].
    unfold two_power_nat, shift_nat; simpl; intros.
    assert (z = (-1)%Z \/ z = 0%Z). omega.
    intuition; subst z; trivial.

    intros; rewrite Z_to_two_compl_Sn_z.
    rewrite two_compl_value_Sn.
    rewrite IHn.
    generalize (Zmod2_twice z); omega.

    apply Zge_minus_two_power_nat_S; auto.

    apply Zlt_two_power_nat_S; auto.
  Qed.

End COHERENT_VALUE.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zdiv.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Euclidean Division *)

(** Initial Contribution by Claude Marché and Xavier Urbain *)

Require Export ZArith_base.
Require Import Zbool Omega ZArithRing Zcomplements Setoid Morphisms.
Local Open Scope Z_scope.

(** The definition of the division is now in [BinIntDef], the initial
    specifications and properties are in [BinInt]. *)

Notation Zdiv_eucl_POS := Z.pos_div_eucl (compat "8.3").
Notation Zdiv_eucl := Z.div_eucl (compat "8.3").
Notation Zdiv := Z.div (compat "8.3").
Notation Zmod := Z.modulo (compat "8.3").

Notation Zdiv_eucl_eq := Z.div_eucl_eq (compat "8.3").
Notation Z_div_mod_eq_full := Z.div_mod (compat "8.3").
Notation Zmod_POS_bound := Z.pos_div_eucl_bound (compat "8.3").
Notation Zmod_pos_bound := Z.mod_pos_bound (compat "8.3").
Notation Zmod_neg_bound := Z.mod_neg_bound (compat "8.3").

(** * Main division theorems *)

(** NB: many things are stated twice for compatibility reasons *)

Lemma Z_div_mod_POS :
  forall b:Z,
    b > 0 ->
    forall a:positive,
      let (q, r) := Z.pos_div_eucl a b in Zpos a = b * q + r /\ 0 <= r < b.
Proof.
 intros b Hb a. Z.swap_greater.
 generalize (Z.pos_div_eucl_eq a b Hb) (Z.pos_div_eucl_bound a b Hb).
 destruct Z.pos_div_eucl. rewrite Z.mul_comm. auto.
Qed.

Theorem Z_div_mod a b :
  b > 0 ->
  let (q, r) := Z.div_eucl a b in a = b * q + r /\ 0 <= r < b.
Proof.
 Z.swap_greater. intros Hb.
 assert (Hb' : b<>0) by (now destruct b).
 generalize (Z.div_eucl_eq a b Hb') (Z.mod_pos_bound a b Hb).
 unfold Z.modulo. destruct Z.div_eucl. auto.
Qed.

(** For stating the fully general result, let's give a short name
    to the condition on the remainder. *)

Definition Remainder r b :=  0 <= r < b \/ b < r <= 0.

(** Another equivalent formulation: *)

Definition Remainder_alt r b :=  Z.abs r < Z.abs b /\ Z.sgn r <> - Z.sgn b.

(* In the last formulation, [ Z.sgn r <> - Z.sgn b ] is less nice than saying
    [ Z.sgn r = Z.sgn b ], but at least it works even when [r] is null. *)

Lemma Remainder_equiv : forall r b, Remainder r b <-> Remainder_alt r b.
Proof.
 intros; unfold Remainder, Remainder_alt; omega with *.
Qed.

Hint Unfold Remainder.

(** Now comes the fully general result about Euclidean division. *)

Theorem Z_div_mod_full a b :
  b <> 0 ->
  let (q, r) := Z.div_eucl a b in a = b * q + r /\ Remainder r b.
Proof.
 intros Hb.
 generalize (Z.div_eucl_eq a b Hb)
  (Z.mod_pos_bound a b) (Z.mod_neg_bound a b).
 unfold Z.modulo. destruct Z.div_eucl as (q,r).
 intros EQ POS NEG.
 split; auto.
 red; destruct b.
  now destruct Hb. left; now apply POS. right; now apply NEG.
Qed.

(** The same results as before, stated separately in terms of Z.div and Z.modulo *)

Lemma Z_mod_remainder a b : b<>0 -> Remainder (a mod b) b.
Proof.
  unfold Z.modulo; intros Hb; generalize (Z_div_mod_full a b Hb); auto.
  destruct Z.div_eucl; tauto.
Qed.

Lemma Z_mod_lt a b : b > 0 -> 0 <= a mod b < b.
Proof (fun Hb => Z.mod_pos_bound a b (Z.gt_lt _ _ Hb)).

Lemma Z_mod_neg a b : b < 0 -> b < a mod b <= 0.
Proof (Z.mod_neg_bound a b).

Lemma Z_div_mod_eq a b : b > 0 -> a = b*(a/b) + (a mod b).
Proof.
  intros Hb; apply Z.div_mod; auto with zarith.
Qed.

Lemma Zmod_eq_full a b : b<>0 -> a mod b = a - (a/b)*b.
Proof. intros. rewrite Z.mul_comm. now apply Z.mod_eq. Qed.

Lemma Zmod_eq a b : b>0 -> a mod b = a - (a/b)*b.
Proof. intros. apply Zmod_eq_full. now destruct b. Qed.

(** Existence theorem *)

Theorem Zdiv_eucl_exist : forall (b:Z)(Hb:b>0)(a:Z),
 {qr : Z * Z | let (q, r) := qr in a = b * q + r /\ 0 <= r < b}.
Proof.
  intros b Hb a.
  exists (Z.div_eucl a b).
  exact (Z_div_mod a b Hb).
Qed.

Arguments Zdiv_eucl_exist : default implicits.


(** Uniqueness theorems *)

Theorem Zdiv_mod_unique b q1 q2 r1 r2 :
  0 <= r1 < Z.abs b -> 0 <= r2 < Z.abs b ->
  b*q1+r1 = b*q2+r2 -> q1=q2 /\ r1=r2.
Proof.
intros Hr1 Hr2 H. rewrite <- (Z.abs_sgn b), <- !Z.mul_assoc in H.
destruct (Z.div_mod_unique (Z.abs b) (Z.sgn b * q1) (Z.sgn b * q2) r1 r2); auto.
split; trivial.
apply Z.mul_cancel_l with (Z.sgn b); trivial.
rewrite Z.sgn_null_iff, <- Z.abs_0_iff. destruct Hr1; Z.order.
Qed.

Theorem Zdiv_mod_unique_2 :
 forall b q1 q2 r1 r2:Z,
  Remainder r1 b -> Remainder r2 b ->
  b*q1+r1 = b*q2+r2 -> q1=q2 /\ r1=r2.
Proof Z.div_mod_unique.

Theorem Zdiv_unique_full:
 forall a b q r, Remainder r b ->
   a = b*q + r -> q = a/b.
Proof Z.div_unique.

Theorem Zdiv_unique:
 forall a b q r, 0 <= r < b ->
   a = b*q + r -> q = a/b.
Proof. intros; eapply Zdiv_unique_full; eauto. Qed.

Theorem Zmod_unique_full:
 forall a b q r, Remainder r b ->
  a = b*q + r ->  r = a mod b.
Proof Z.mod_unique.

Theorem Zmod_unique:
 forall a b q r, 0 <= r < b ->
  a = b*q + r -> r = a mod b.
Proof. intros; eapply Zmod_unique_full; eauto. Qed.

(** * Basic values of divisions and modulo. *)

Lemma Zmod_0_l: forall a, 0 mod a = 0.
Proof.
  destruct a; simpl; auto.
Qed.

Lemma Zmod_0_r: forall a, a mod 0 = 0.
Proof.
  destruct a; simpl; auto.
Qed.

Lemma Zdiv_0_l: forall a, 0/a = 0.
Proof.
  destruct a; simpl; auto.
Qed.

Lemma Zdiv_0_r: forall a, a/0 = 0.
Proof.
  destruct a; simpl; auto.
Qed.

Ltac zero_or_not a :=
  destruct (Z.eq_dec a 0);
  [subst; rewrite ?Zmod_0_l, ?Zdiv_0_l, ?Zmod_0_r, ?Zdiv_0_r;
   auto with zarith|].

Lemma Zmod_1_r: forall a, a mod 1 = 0.
Proof. intros. zero_or_not a. apply Z.mod_1_r. Qed.

Lemma Zdiv_1_r: forall a, a/1 = a.
Proof. intros. zero_or_not a. apply Z.div_1_r. Qed.

Hint Resolve Zmod_0_l Zmod_0_r Zdiv_0_l Zdiv_0_r Zdiv_1_r Zmod_1_r
 : zarith.

Lemma Zdiv_1_l: forall a, 1 < a -> 1/a = 0.
Proof Z.div_1_l.

Lemma Zmod_1_l: forall a, 1 < a ->  1 mod a = 1.
Proof Z.mod_1_l.

Lemma Z_div_same_full : forall a:Z, a<>0 -> a/a = 1.
Proof Z.div_same.

Lemma Z_mod_same_full : forall a, a mod a = 0.
Proof. intros. zero_or_not a. apply Z.mod_same; auto. Qed.

Lemma Z_mod_mult : forall a b, (a*b) mod b = 0.
Proof. intros. zero_or_not b. apply Z.mod_mul. auto. Qed.

Lemma Z_div_mult_full : forall a b:Z, b <> 0 -> (a*b)/b = a.
Proof Z.div_mul.

(** * Order results about Z.modulo and Z.div *)

(* Division of positive numbers is positive. *)

Lemma Z_div_pos: forall a b, b > 0 -> 0 <= a -> 0 <= a/b.
Proof. intros. apply Z.div_pos; auto with zarith. Qed.

Lemma Z_div_ge0: forall a b, b > 0 -> a >= 0 -> a/b >=0.
Proof.
  intros; generalize (Z_div_pos a b H); auto with zarith.
Qed.

(** As soon as the divisor is greater or equal than 2,
    the division is strictly decreasing. *)

Lemma Z_div_lt : forall a b:Z, b >= 2 -> a > 0 -> a/b < a.
Proof. intros. apply Z.div_lt; auto with zarith. Qed.

(** A division of a small number by a bigger one yields zero. *)

Theorem Zdiv_small: forall a b, 0 <= a < b -> a/b = 0.
Proof Z.div_small.

(** Same situation, in term of modulo: *)

Theorem Zmod_small: forall a n, 0 <= a < n -> a mod n = a.
Proof Z.mod_small.

(** [Z.ge] is compatible with a positive division. *)

Lemma Z_div_ge : forall a b c:Z, c > 0 -> a >= b -> a/c >= b/c.
Proof. intros. apply Z.le_ge. apply Z.div_le_mono; auto with zarith. Qed.

(** Same, with [Z.le]. *)

Lemma Z_div_le : forall a b c:Z, c > 0 -> a <= b -> a/c <= b/c.
Proof. intros. apply Z.div_le_mono; auto with zarith. Qed.

(** With our choice of division, rounding of (a/b) is always done toward bottom: *)

Lemma Z_mult_div_ge : forall a b:Z, b > 0 -> b*(a/b) <= a.
Proof. intros. apply Z.mul_div_le; auto with zarith. Qed.

Lemma Z_mult_div_ge_neg : forall a b:Z, b < 0 -> b*(a/b) >= a.
Proof. intros. apply Z.le_ge. apply Z.mul_div_ge; auto with zarith. Qed.

(** The previous inequalities are exact iff the modulo is zero. *)

Lemma Z_div_exact_full_1 : forall a b:Z, a = b*(a/b) -> a mod b = 0.
Proof. intros a b. zero_or_not b. rewrite Z.div_exact; auto. Qed.

Lemma Z_div_exact_full_2 : forall a b:Z, b <> 0 -> a mod b = 0 -> a = b*(a/b).
Proof. intros; rewrite Z.div_exact; auto. Qed.

(** A modulo cannot grow beyond its starting point. *)

Theorem Zmod_le: forall a b, 0 < b -> 0 <= a -> a mod b <= a.
Proof. intros. apply Z.mod_le; auto. Qed.

(** Some additionnal inequalities about Z.div. *)

Theorem Zdiv_lt_upper_bound:
  forall a b q, 0 < b -> a < q*b -> a/b < q.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.div_lt_upper_bound. Qed.

Theorem Zdiv_le_upper_bound:
  forall a b q, 0 < b -> a <= q*b -> a/b <= q.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.div_le_upper_bound. Qed.

Theorem Zdiv_le_lower_bound:
  forall a b q, 0 < b -> q*b <= a -> q <= a/b.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.div_le_lower_bound. Qed.

(** A division of respect opposite monotonicity for the divisor *)

Lemma Zdiv_le_compat_l: forall p q r, 0 <= p -> 0 < q < r ->
    p / r <= p / q.
Proof. intros; apply Z.div_le_compat_l; auto with zarith. Qed.

Theorem Zdiv_sgn: forall a b,
  0 <= Z.sgn (a/b) * Z.sgn a * Z.sgn b.
Proof.
  destruct a as [ |a|a]; destruct b as [ |b|b]; simpl; auto with zarith;
  generalize (Z.div_pos (Zpos a) (Zpos b)); unfold Z.div, Z.div_eucl;
  destruct Z.pos_div_eucl as (q,r); destruct r; omega with *.
Qed.

(** * Relations between usual operations and Z.modulo and Z.div *)

Lemma Z_mod_plus_full : forall a b c:Z, (a + b * c) mod c = a mod c.
Proof. intros. zero_or_not c. apply Z.mod_add; auto. Qed.

Lemma Z_div_plus_full : forall a b c:Z, c <> 0 -> (a + b * c) / c = a / c + b.
Proof Z.div_add.

Theorem Z_div_plus_full_l: forall a b c : Z, b <> 0 -> (a * b + c) / b = a + c / b.
Proof Z.div_add_l.

(** [Z.opp] and [Z.div], [Z.modulo].
    Due to the choice of convention for our Euclidean division,
    some of the relations about [Z.opp] and divisions are rather complex. *)

Lemma Zdiv_opp_opp : forall a b:Z, (-a)/(-b) = a/b.
Proof. intros. zero_or_not b. apply Z.div_opp_opp; auto. Qed.

Lemma Zmod_opp_opp : forall a b:Z, (-a) mod (-b) = - (a mod b).
Proof. intros. zero_or_not b. apply Z.mod_opp_opp; auto. Qed.

Lemma Z_mod_zero_opp_full : forall a b:Z, a mod b = 0 -> (-a) mod b = 0.
Proof. intros. zero_or_not b. apply Z.mod_opp_l_z; auto. Qed.

Lemma Z_mod_nz_opp_full : forall a b:Z, a mod b <> 0 ->
 (-a) mod b = b - (a mod b).
Proof. intros. zero_or_not b. apply Z.mod_opp_l_nz; auto. Qed.

Lemma Z_mod_zero_opp_r : forall a b:Z, a mod b = 0 -> a mod (-b) = 0.
Proof. intros. zero_or_not b. apply Z.mod_opp_r_z; auto. Qed.

Lemma Z_mod_nz_opp_r : forall a b:Z, a mod b <> 0 ->
 a mod (-b) = (a mod b) - b.
Proof. intros. zero_or_not b. apply Z.mod_opp_r_nz; auto. Qed.

Lemma Z_div_zero_opp_full : forall a b:Z, a mod b = 0 -> (-a)/b = -(a/b).
Proof. intros. zero_or_not b. apply Z.div_opp_l_z; auto. Qed.

Lemma Z_div_nz_opp_full : forall a b:Z, a mod b <> 0 ->
 (-a)/b = -(a/b)-1.
Proof. intros a b. zero_or_not b. intros; rewrite Z.div_opp_l_nz; auto. Qed.

Lemma Z_div_zero_opp_r : forall a b:Z, a mod b = 0 -> a/(-b) = -(a/b).
Proof. intros. zero_or_not b. apply Z.div_opp_r_z; auto. Qed.

Lemma Z_div_nz_opp_r : forall a b:Z, a mod b <> 0 ->
 a/(-b) = -(a/b)-1.
Proof. intros a b. zero_or_not b. intros; rewrite Z.div_opp_r_nz; auto. Qed.

(** Cancellations. *)

Lemma  Zdiv_mult_cancel_r : forall a b c:Z,
 c <> 0 -> (a*c)/(b*c) = a/b.
Proof. intros. zero_or_not b. apply Z.div_mul_cancel_r; auto. Qed.

Lemma Zdiv_mult_cancel_l : forall a b c:Z,
 c<>0 -> (c*a)/(c*b) = a/b.
Proof.
 intros. rewrite (Z.mul_comm c b); zero_or_not b.
 rewrite (Z.mul_comm b c). apply Z.div_mul_cancel_l; auto.
Qed.

Lemma Zmult_mod_distr_l: forall a b c,
  (c*a) mod (c*b) = c * (a mod b).
Proof.
 intros. zero_or_not c. rewrite (Z.mul_comm c b); zero_or_not b.
 rewrite (Z.mul_comm b c). apply Z.mul_mod_distr_l; auto.
Qed.

Lemma Zmult_mod_distr_r: forall a b c,
  (a*c) mod (b*c) = (a mod b) * c.
Proof.
 intros. zero_or_not b. rewrite (Z.mul_comm b c); zero_or_not c.
 rewrite (Z.mul_comm c b). apply Z.mul_mod_distr_r; auto.
Qed.

(** Operations modulo. *)

Theorem Zmod_mod: forall a n, (a mod n) mod n = a mod n.
Proof. intros. zero_or_not n. apply Z.mod_mod; auto. Qed.

Theorem Zmult_mod: forall a b n,
 (a * b) mod n = ((a mod n) * (b mod n)) mod n.
Proof. intros. zero_or_not n. apply Z.mul_mod; auto. Qed.

Theorem Zplus_mod: forall a b n,
 (a + b) mod n = (a mod n + b mod n) mod n.
Proof. intros. zero_or_not n. apply Z.add_mod; auto. Qed.

Theorem Zminus_mod: forall a b n,
 (a - b) mod n = (a mod n - b mod n) mod n.
Proof.
  intros.
  replace (a - b) with (a + (-1) * b); auto with zarith.
  replace (a mod n - b mod n) with (a mod n + (-1) * (b mod n)); auto with zarith.
  rewrite Zplus_mod.
  rewrite Zmult_mod.
  rewrite Zplus_mod with (b:=(-1) * (b mod n)).
  rewrite Zmult_mod.
  rewrite Zmult_mod with (b:= b mod n).
  repeat rewrite Zmod_mod; auto.
Qed.

Lemma Zplus_mod_idemp_l: forall a b n, (a mod n + b) mod n = (a + b) mod n.
Proof.
  intros; rewrite Zplus_mod, Zmod_mod, <- Zplus_mod; auto.
Qed.

Lemma Zplus_mod_idemp_r: forall a b n, (b + a mod n) mod n = (b + a) mod n.
Proof.
  intros; rewrite Zplus_mod, Zmod_mod, <- Zplus_mod; auto.
Qed.

Lemma Zminus_mod_idemp_l: forall a b n, (a mod n - b) mod n = (a - b) mod n.
Proof.
  intros; rewrite Zminus_mod, Zmod_mod, <- Zminus_mod; auto.
Qed.

Lemma Zminus_mod_idemp_r: forall a b n, (a - b mod n) mod n = (a - b) mod n.
Proof.
  intros; rewrite Zminus_mod, Zmod_mod, <- Zminus_mod; auto.
Qed.

Lemma Zmult_mod_idemp_l: forall a b n, (a mod n * b) mod n = (a * b) mod n.
Proof.
  intros; rewrite Zmult_mod, Zmod_mod, <- Zmult_mod; auto.
Qed.

Lemma Zmult_mod_idemp_r: forall a b n, (b * (a mod n)) mod n = (b * a) mod n.
Proof.
  intros; rewrite Zmult_mod, Zmod_mod, <- Zmult_mod; auto.
Qed.

(** For a specific number N, equality modulo N is hence a nice setoid
   equivalence, compatible with [+], [-] and [*]. *)

Section EqualityModulo.
Variable N:Z.

Definition eqm a b := (a mod N = b mod N).
Infix "==" := eqm (at level 70).

Lemma eqm_refl : forall a, a == a.
Proof. unfold eqm; auto. Qed.

Lemma eqm_sym : forall a b, a == b -> b == a.
Proof. unfold eqm; auto. Qed.

Lemma eqm_trans : forall a b c,
  a == b -> b == c -> a == c.
Proof. unfold eqm; eauto with *. Qed.

Instance eqm_setoid : Equivalence eqm.
Proof.
 constructor; [exact eqm_refl | exact eqm_sym | exact eqm_trans].
Qed.

Instance Zplus_eqm : Proper (eqm ==> eqm ==> eqm) Z.add.
Proof.
  unfold eqm; repeat red; intros. rewrite Zplus_mod, H, H0, <- Zplus_mod; auto.
Qed.

Instance Zminus_eqm : Proper (eqm ==> eqm ==> eqm) Z.sub.
Proof.
  unfold eqm; repeat red; intros. rewrite Zminus_mod, H, H0, <- Zminus_mod; auto.
Qed.

Instance Zmult_eqm : Proper (eqm ==> eqm ==> eqm) Z.mul.
Proof.
  unfold eqm; repeat red; intros. rewrite Zmult_mod, H, H0, <- Zmult_mod; auto.
Qed.

Instance Zopp_eqm : Proper (eqm ==> eqm) Z.opp.
Proof.
  intros x y H. change ((-x)==(-y)) with ((0-x)==(0-y)). now rewrite H.
Qed.

Lemma Zmod_eqm : forall a, (a mod N) == a.
Proof.
  intros; exact (Zmod_mod a N).
Qed.

(* NB: Z.modulo and Z.div are not morphisms with respect to eqm.
    For instance, let (==) be (eqm 2). Then we have (3 == 1) but:
    ~ (3 mod 3 == 1 mod 3)
    ~ (1 mod 3 == 1 mod 1)
    ~ (3/3 == 1/3)
    ~ (1/3 == 1/1)
*)

End EqualityModulo.

Lemma Zdiv_Zdiv : forall a b c, 0<=b -> 0<=c -> (a/b)/c = a/(b*c).
Proof.
 intros. zero_or_not b. rewrite Z.mul_comm. zero_or_not c.
 rewrite Z.mul_comm. apply Z.div_div; auto with zarith.
Qed.

(** Unfortunately, the previous result isn't always true on negative numbers.
    For instance: 3/(-2)/(-2) = 1 <> 0 = 3 / (-2*-2) *)

(** A last inequality: *)

Theorem Zdiv_mult_le:
 forall a b c, 0<=a -> 0<=b -> 0<=c -> c*(a/b) <= (c*a)/b.
Proof.
 intros. zero_or_not b. apply Z.div_mul_le; auto with zarith. Qed.

(** Z.modulo is related to divisibility (see more in Znumtheory) *)

Lemma Zmod_divides : forall a b, b<>0 ->
 (a mod b = 0 <-> exists c, a = b*c).
Proof.
 intros. rewrite Z.mod_divide; trivial.
 split; intros (c,Hc); exists c; subst; auto with zarith.
Qed.

(** Particular case : dividing by 2 is related with parity *)

Lemma Zdiv2_div : forall a, Z.div2 a = a/2.
Proof Z.div2_div.

Lemma Zmod_odd : forall a, a mod 2 = if Z.odd a then 1 else 0.
Proof.
 intros a. now rewrite <- Z.bit0_odd, <- Z.bit0_mod.
Qed.

Lemma Zmod_even : forall a, a mod 2 = if Z.even a then 0 else 1.
Proof.
 intros a. rewrite Zmod_odd, Zodd_even_bool. now destruct Z.even.
Qed.

Lemma Zodd_mod : forall a, Z.odd a = Zeq_bool (a mod 2) 1.
Proof.
 intros a. rewrite Zmod_odd. now destruct Z.odd.
Qed.

Lemma Zeven_mod : forall a, Z.even a = Zeq_bool (a mod 2) 0.
Proof.
 intros a. rewrite Zmod_even. now destruct Z.even.
Qed.

(** * Compatibility *)

(** Weaker results kept only for compatibility *)

Lemma Z_mod_same : forall a, a > 0 -> a mod a = 0.
Proof.
  intros; apply Z_mod_same_full.
Qed.

Lemma Z_div_same : forall a, a > 0 -> a/a = 1.
Proof.
  intros; apply Z_div_same_full; auto with zarith.
Qed.

Lemma Z_div_plus : forall a b c:Z, c > 0 -> (a + b * c) / c = a / c + b.
Proof.
  intros; apply Z_div_plus_full; auto with zarith.
Qed.

Lemma Z_div_mult : forall a b:Z, b > 0 -> (a*b)/b = a.
Proof.
  intros; apply Z_div_mult_full; auto with zarith.
Qed.

Lemma Z_mod_plus : forall a b c:Z, c > 0 -> (a + b * c) mod c = a mod c.
Proof.
  intros; apply Z_mod_plus_full; auto with zarith.
Qed.

Lemma Z_div_exact_1 : forall a b:Z, b > 0 -> a = b*(a/b) -> a mod b = 0.
Proof.
  intros; apply Z_div_exact_full_1; auto with zarith.
Qed.

Lemma Z_div_exact_2 : forall a b:Z, b > 0 -> a mod b = 0 -> a = b*(a/b).
Proof.
  intros; apply Z_div_exact_full_2; auto with zarith.
Qed.

Lemma Z_mod_zero_opp : forall a b:Z, b > 0 -> a mod b = 0 -> (-a) mod b = 0.
Proof.
  intros; apply Z_mod_zero_opp_full; auto with zarith.
Qed.

(** * A direct way to compute Z.modulo *)

Fixpoint Zmod_POS (a : positive) (b : Z) : Z  :=
  match a with
   | xI a' =>
      let r := Zmod_POS a' b in
      let r' := (2 * r + 1) in
      if r' <? b then r' else (r' - b)
   | xO a' =>
      let r := Zmod_POS a' b in
      let r' := (2 * r) in
      if r' <? b then r' else (r' - b)
   | xH => if 2 <=? b then 1 else 0
  end.

Definition Zmod' a b :=
  match a with
   | Z0 => 0
   | Zpos a' =>
      match b with
       | Z0 => 0
       | Zpos _ => Zmod_POS a' b
       | Zneg b' =>
          let r := Zmod_POS a' (Zpos b') in
          match r  with Z0 =>  0 |  _  =>   b + r end
      end
   | Zneg a' =>
      match b with
       | Z0 => 0
       | Zpos _ =>
          let r := Zmod_POS a' b in
          match r with Z0 =>  0 | _  =>  b - r end
       | Zneg b' => - (Zmod_POS a' (Zpos b'))
      end
  end.


Theorem Zmod_POS_correct a b : Zmod_POS a b = snd (Z.pos_div_eucl a b).
Proof.
  induction a as [a IH|a IH| ]; simpl; rewrite ?IH.
  destruct (Z.pos_div_eucl a b) as (p,q); simpl;
   case Z.ltb_spec; reflexivity.
  destruct (Z.pos_div_eucl a b) as (p,q); simpl;
   case Z.ltb_spec; reflexivity.
  case Z.leb_spec; trivial.
Qed.

Theorem Zmod'_correct: forall a b, Zmod' a b = a mod b.
Proof.
  intros a b; unfold Z.modulo; case a; simpl; auto.
  intros p; case b; simpl; auto.
  intros p1; refine (Zmod_POS_correct _ _); auto.
  intros p1; rewrite Zmod_POS_correct; auto.
  case (Z.pos_div_eucl p (Zpos p1)); simpl; intros z1 z2; case z2; auto.
  intros p; case b; simpl; auto.
  intros p1; rewrite Zmod_POS_correct; auto.
  case (Z.pos_div_eucl p (Zpos p1)); simpl; intros z1 z2; case z2; auto.
  intros p1; rewrite Zmod_POS_correct; simpl; auto.
  case (Z.pos_div_eucl p (Zpos p1)); auto.
Qed.


(** Another convention is possible for division by negative numbers:
    * quotient is always the biggest integer smaller than or equal to a/b
    * remainder is hence always positive or null. *)

Theorem Zdiv_eucl_extended :
  forall b:Z,
    b <> 0 ->
    forall a:Z,
      {qr : Z * Z | let (q, r) := qr in a = b * q + r /\ 0 <= r < Z.abs b}.
Proof.
  intros b Hb a.
  elim (Z_le_gt_dec 0 b); intro Hb'.
  cut (b > 0); [ intro Hb'' | omega ].
  rewrite Z.abs_eq; [ apply Zdiv_eucl_exist; assumption | assumption ].
  cut (- b > 0); [ intro Hb'' | omega ].
  elim (Zdiv_eucl_exist Hb'' a); intros qr.
  elim qr; intros q r Hqr.
  exists (- q, r).
  elim Hqr; intros.
  split.
  rewrite <- Z.mul_opp_comm; assumption.
  rewrite Z.abs_neq; [ assumption | omega ].
Qed.

Arguments Zdiv_eucl_extended : default implicits.

(** * Division and modulo in Z agree with same in nat: *)

Require Import NPeano.

Lemma div_Zdiv (n m: nat): m <> O ->
  Z.of_nat (n / m) = Z.of_nat n / Z.of_nat m.
Proof.
 intros.
 apply (Zdiv_unique _ _ _ (Z.of_nat (n mod m))).
  split. auto with zarith.
  now apply inj_lt, Nat.mod_upper_bound.
 rewrite <- Nat2Z.inj_mul, <- Nat2Z.inj_add.
 now apply inj_eq, Nat.div_mod.
Qed.

Lemma mod_Zmod (n m: nat): m <> O ->
  Z.of_nat (n mod m) = (Z.of_nat n) mod (Z.of_nat m).
Proof.
 intros.
 apply (Zmod_unique _ _ (Z.of_nat n / Z.of_nat m)).
  split. auto with zarith.
  now apply inj_lt, Nat.mod_upper_bound.
 rewrite <- div_Zdiv, <- Nat2Z.inj_mul, <- Nat2Z.inj_add by trivial.
 now apply inj_eq, Nat.div_mod.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zeuclid.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Morphisms BinInt ZDivEucl.
Local Open Scope Z_scope.

(** * Definitions of division for binary integers, Euclid convention. *)

(** In this convention, the remainder is always positive.
    For other conventions, see [Z.div] and [Z.quot] in file [BinIntDef].
    To avoid collision with the other divisions, we place this one
    under a module.
*)

Module ZEuclid.

 Definition modulo a b := Z.modulo a (Z.abs b).
 Definition div a b := (Z.sgn b) * (Z.div a (Z.abs b)).

 Instance mod_wd : Proper (eq==>eq==>eq) modulo.
 Proof. congruence. Qed.
 Instance div_wd : Proper (eq==>eq==>eq) div.
 Proof. congruence. Qed.

 Theorem div_mod a b : b<>0 -> a = b*(div a b) + modulo a b.
 Proof.
  intros Hb. unfold div, modulo.
  rewrite Z.mul_assoc. rewrite Z.sgn_abs. apply Z.div_mod.
  now destruct b.
 Qed.

 Lemma mod_always_pos a b : b<>0 -> 0 <= modulo a b < Z.abs b.
 Proof.
  intros Hb. unfold modulo.
  apply Z.mod_pos_bound.
  destruct b; compute; trivial. now destruct Hb.
 Qed.

 Lemma mod_bound_pos a b : 0<=a -> 0<b -> 0 <= modulo a b < b.
 Proof.
  intros _ Hb. rewrite <- (Z.abs_eq b) at 3 by Z.order.
  apply mod_always_pos. Z.order.
 Qed.

 Include ZEuclidProp Z Z Z.

End ZEuclid.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zeven.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers : Parity and Division by Two *)
(** Initial author : Pierre Crégut (CNET, Lannion, France) *)

(** THIS FILE IS DEPRECATED.
    It is now almost entirely made of compatibility formulations
    for results already present in BinInt.Z. *)

Require Import BinInt.

Open Scope Z_scope.

(** Historical formulation of even and odd predicates, based on
    case analysis. We now rather recommend using [Z.Even] and
    [Z.Odd], which are based on the exist predicate. *)

Definition Zeven (z:Z) :=
  match z with
    | Z0 => True
    | Zpos (xO _) => True
    | Zneg (xO _) => True
    | _ => False
  end.

Definition Zodd (z:Z) :=
  match z with
    | Zpos xH => True
    | Zneg xH => True
    | Zpos (xI _) => True
    | Zneg (xI _) => True
    | _ => False
  end.

Lemma Zeven_equiv z : Zeven z <-> Z.Even z.
Proof.
 rewrite <- Z.even_spec.
 destruct z as [|p|p]; try destruct p; simpl; intuition.
Qed.

Lemma Zodd_equiv z : Zodd z <-> Z.Odd z.
Proof.
 rewrite <- Z.odd_spec.
 destruct z as [|p|p]; try destruct p; simpl; intuition.
Qed.

Theorem Zeven_ex_iff n : Zeven n <-> exists m, n = 2*m.
Proof (Zeven_equiv n).

Theorem Zodd_ex_iff n : Zodd n <-> exists m, n = 2*m + 1.
Proof (Zodd_equiv n).

(** Boolean tests of parity (now in BinInt.Z) *)

Notation Zeven_bool := Z.even (compat "8.3").
Notation Zodd_bool := Z.odd (compat "8.3").

Lemma Zeven_bool_iff n : Z.even n = true <-> Zeven n.
Proof.
 now rewrite Z.even_spec, Zeven_equiv.
Qed.

Lemma Zodd_bool_iff n : Z.odd n = true <-> Zodd n.
Proof.
 now rewrite Z.odd_spec, Zodd_equiv.
Qed.

Ltac boolify_even_odd := rewrite <- ?Zeven_bool_iff, <- ?Zodd_bool_iff.

Lemma Zodd_even_bool n : Z.odd n = negb (Z.even n).
Proof.
 symmetry. apply Z.negb_even.
Qed.

Lemma Zeven_odd_bool n : Z.even n = negb (Z.odd n).
Proof.
 symmetry. apply Z.negb_odd.
Qed.

Definition Zeven_odd_dec n : {Zeven n} + {Zodd n}.
Proof.
 destruct n as [|p|p]; try destruct p; simpl; (now left) || (now right).
Defined.

Definition Zeven_dec n : {Zeven n} + {~ Zeven n}.
Proof.
 destruct n as [|p|p]; try destruct p; simpl; (now left) || (now right).
Defined.

Definition Zodd_dec n : {Zodd n} + {~ Zodd n}.
Proof.
 destruct n as [|p|p]; try destruct p; simpl; (now left) || (now right).
Defined.

Lemma Zeven_not_Zodd n : Zeven n -> ~ Zodd n.
Proof.
 boolify_even_odd. rewrite <- Z.negb_odd. destruct Z.odd; intuition.
Qed.

Lemma Zodd_not_Zeven n : Zodd n -> ~ Zeven n.
Proof.
 boolify_even_odd. rewrite <- Z.negb_odd. destruct Z.odd; intuition.
Qed.

Lemma Zeven_Sn n : Zodd n -> Zeven (Z.succ n).
Proof.
 boolify_even_odd. now rewrite Z.even_succ.
Qed.

Lemma Zodd_Sn n : Zeven n -> Zodd (Z.succ n).
Proof.
 boolify_even_odd. now rewrite Z.odd_succ.
Qed.

Lemma Zeven_pred n : Zodd n -> Zeven (Z.pred n).
Proof.
 boolify_even_odd. now rewrite Z.even_pred.
Qed.

Lemma Zodd_pred n : Zeven n -> Zodd (Z.pred n).
Proof.
 boolify_even_odd. now rewrite Z.odd_pred.
Qed.

Hint Unfold Zeven Zodd: zarith.

Notation Zeven_bool_succ := Z.even_succ (compat "8.3").
Notation Zeven_bool_pred := Z.even_pred (compat "8.3").
Notation Zodd_bool_succ := Z.odd_succ (compat "8.3").
Notation Zodd_bool_pred := Z.odd_pred (compat "8.3").

(******************************************************************)
(** * Definition of [Z.quot2], [Z.div2] and properties wrt [Zeven]
  and [Zodd] *)

Notation Zdiv2 := Z.div2 (compat "8.3").
Notation Zquot2 := Z.quot2 (compat "8.3").

(** Properties of [Z.div2] *)

Lemma Zdiv2_odd_eqn n : n = 2*(Z.div2 n) + if Z.odd n then 1 else 0.
Proof (Z.div2_odd n).

Lemma Zeven_div2 n : Zeven n -> n = 2 * Z.div2 n.
Proof.
 boolify_even_odd. rewrite <- Z.negb_odd, Bool.negb_true_iff.
 intros Hn. rewrite (Zdiv2_odd_eqn n) at 1. now rewrite Hn, Z.add_0_r.
Qed.

Lemma Zodd_div2 n : Zodd n -> n = 2 * Z.div2 n + 1.
Proof.
 boolify_even_odd.
 intros Hn. rewrite (Zdiv2_odd_eqn n) at 1. now rewrite Hn.
Qed.

(** Properties of [Z.quot2] *)

(** TODO: move to Numbers someday *)

Lemma Zquot2_odd_eqn n : n = 2*(Z.quot2 n) + if Z.odd n then Z.sgn n else 0.
Proof.
 now destruct n as [ |[p|p| ]|[p|p| ]].
Qed.

Lemma Zeven_quot2 n : Zeven n -> n = 2 * Z.quot2 n.
Proof.
 intros Hn. apply Zeven_bool_iff in Hn.
 rewrite (Zquot2_odd_eqn n) at 1.
 now rewrite Zodd_even_bool, Hn, Z.add_0_r.
Qed.

Lemma Zodd_quot2 n : n >= 0 -> Zodd n -> n = 2 * Z.quot2 n + 1.
Proof.
 intros Hn Hn'. apply Zodd_bool_iff in Hn'.
 rewrite (Zquot2_odd_eqn n) at 1. rewrite Hn'. f_equal.
 destruct n; (now destruct Hn) || easy.
Qed.

Lemma Zodd_quot2_neg n : n <= 0 -> Zodd n -> n = 2 * Z.quot2 n - 1.
Proof.
 intros Hn Hn'. apply Zodd_bool_iff in Hn'.
 rewrite (Zquot2_odd_eqn n) at 1; rewrite Hn'. unfold Z.sub. f_equal.
 destruct n; (now destruct Hn) || easy.
Qed.

Lemma Zquot2_opp n : Z.quot2 (-n) = - Z.quot2 n.
Proof.
 now destruct n as [ |[p|p| ]|[p|p| ]].
Qed.

Lemma Zquot2_quot n : Z.quot2 n = n ÷ 2.
Proof.
 assert (AUX : forall m, 0 < m -> Z.quot2 m = m ÷ 2).
  {
   intros m Hm.
   apply Z.quot_unique with (if Z.odd m then Z.sgn m else 0).
   now apply Z.lt_le_incl.
   rewrite Z.sgn_pos by trivial.
   destruct (Z.odd m); now split.
   apply Zquot2_odd_eqn.
  }
 destruct (Z.lt_trichotomy 0 n) as [POS|[NUL|NEG]].
 - now apply AUX.
 - now subst.
 - apply Z.opp_inj. rewrite <- Z.quot_opp_l, <- Zquot2_opp.
   apply AUX. now destruct n. easy.
Qed.

(** More properties of parity *)

Lemma Z_modulo_2 n : {y | n = 2 * y} + {y | n = 2 * y + 1}.
Proof.
 destruct (Zeven_odd_dec n) as [Hn|Hn].
 - left. exists (Z.div2 n). exact (Zeven_div2 n Hn).
 - right. exists (Z.div2 n). exact (Zodd_div2 n Hn).
Qed.

Lemma Zsplit2 n :
 {p : Z * Z | let (x1, x2) := p in n = x1 + x2 /\ (x1 = x2 \/ x2 = x1 + 1)}.
Proof.
 destruct (Z_modulo_2 n) as [(y,Hy)|(y,Hy)];
  rewrite <- Z.add_diag in Hy.
 - exists (y, y). split. assumption. now left.
 - exists (y, y + 1). split. now rewrite Z.add_assoc. now right.
Qed.

Theorem Zeven_ex n : Zeven n -> exists m, n = 2 * m.
Proof.
 exists (Z.div2 n); apply Zeven_div2; auto.
Qed.

Theorem Zodd_ex n : Zodd n -> exists m, n = 2 * m + 1.
Proof.
 exists (Z.div2 n); apply Zodd_div2; auto.
Qed.

Theorem Zeven_2p p : Zeven (2 * p).
Proof.
 now destruct p.
Qed.

Theorem Zodd_2p_plus_1 p : Zodd (2 * p + 1).
Proof.
 destruct p as [|p|p]; now try destruct p.
Qed.

Theorem Zeven_plus_Zodd a b : Zeven a -> Zodd b -> Zodd (a + b).
Proof.
 boolify_even_odd. rewrite <- Z.negb_odd, Bool.negb_true_iff.
 intros Ha Hb. now rewrite Z.odd_add, Ha, Hb.
Qed.

Theorem Zeven_plus_Zeven a b : Zeven a -> Zeven b -> Zeven (a + b).
Proof.
 boolify_even_odd. intros Ha Hb. now rewrite Z.even_add, Ha, Hb.
Qed.

Theorem Zodd_plus_Zeven a b : Zodd a -> Zeven b -> Zodd (a + b).
Proof.
 intros. rewrite Z.add_comm. now apply Zeven_plus_Zodd.
Qed.

Theorem Zodd_plus_Zodd a b : Zodd a -> Zodd b -> Zeven (a + b).
Proof.
 boolify_even_odd. rewrite <- 2 Z.negb_even, 2 Bool.negb_true_iff.
 intros Ha Hb. now rewrite Z.even_add, Ha, Hb.
Qed.

Theorem Zeven_mult_Zeven_l a b : Zeven a -> Zeven (a * b).
Proof.
 boolify_even_odd. intros Ha. now rewrite Z.even_mul, Ha.
Qed.

Theorem Zeven_mult_Zeven_r a b : Zeven b -> Zeven (a * b).
Proof.
 intros. rewrite Z.mul_comm. now apply Zeven_mult_Zeven_l.
Qed.

Theorem Zodd_mult_Zodd a b : Zodd a -> Zodd b -> Zodd (a * b).
Proof.
 boolify_even_odd. intros Ha Hb. now rewrite Z.odd_mul, Ha, Hb.
Qed.

(* for compatibility *)
Close Scope Z_scope.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zgcd_alt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Zgcd_alt : an alternate version of Z.gcd, based on Euclid's algorithm *)

(**
Author: Pierre Letouzey
*)

(** The alternate [Zgcd_alt] given here used to be the main [Z.gcd]
    function (see file [Znumtheory]), but this main [Z.gcd] is now
    based on a modern binary-efficient algorithm. This earlier
    version, based on Euclid's algorithm of iterated modulo, is kept
    here due to both its intrinsic interest and its use as reference
    point when proving gcd on Int31 numbers *)

Require Import ZArith_base.
Require Import ZArithRing.
Require Import Zdiv.
Require Import Znumtheory.

Open Scope Z_scope.

(** In Coq, we need to control the number of iteration of modulo.
   For that, we use an explicit measure in [nat], and we prove later
   that using [2*d] is enough, where [d] is the number of binary
   digits of the first argument. *)

 Fixpoint Zgcdn (n:nat) : Z -> Z -> Z := fun a b =>
   match n with
     | O => 1 (* arbitrary, since n should be big enough *)
     | S n => match a with
	        | Z0 => Z.abs b
	        | Zpos _ => Zgcdn n (Z.modulo b a) a
	        | Zneg a => Zgcdn n (Z.modulo b (Zpos a)) (Zpos a)
  	      end
   end.

 Definition Zgcd_bound (a:Z) :=
   match a with
     | Z0 => S O
     | Zpos p => let n := Pos.size_nat p in (n+n)%nat
     | Zneg p => let n := Pos.size_nat p in (n+n)%nat
   end.

 Definition Zgcd_alt a b := Zgcdn (Zgcd_bound a) a b.

 (** A first obvious fact : [Z.gcd a b] is positive. *)

 Lemma Zgcdn_pos : forall n a b,
   0 <= Zgcdn n a b.
 Proof.
   induction n.
   simpl; auto with zarith.
   destruct a; simpl; intros; auto with zarith; auto.
 Qed.

 Lemma Zgcd_alt_pos : forall a b, 0 <= Zgcd_alt a b.
 Proof.
   intros; unfold Z.gcd; apply Zgcdn_pos; auto.
 Qed.

 (** We now prove that Z.gcd is indeed a gcd. *)

 (** 1) We prove a weaker & easier bound. *)

 Lemma Zgcdn_linear_bound : forall n a b,
   Z.abs a < Z.of_nat n -> Zis_gcd a b (Zgcdn n a b).
 Proof.
   induction n.
   simpl; intros.
   exfalso; generalize (Z.abs_nonneg a); omega.
   destruct a; intros; simpl;
     [ generalize (Zis_gcd_0_abs b); intuition | | ];
   unfold Z.modulo;
   generalize (Z_div_mod b (Zpos p) (eq_refl Gt));
   destruct (Z.div_eucl b (Zpos p)) as (q,r);
   intros (H0,H1);
   rewrite Nat2Z.inj_succ in H; simpl Z.abs in H;
   (assert (H2: Z.abs r < Z.of_nat n) by
    (rewrite Z.abs_eq; auto with zarith));
    assert (IH:=IHn r (Zpos p) H2); clear IHn;
    simpl in IH |- *;
    rewrite H0.
   apply Zis_gcd_for_euclid2; auto.
   apply Zis_gcd_minus; apply Zis_gcd_sym.
   apply Zis_gcd_for_euclid2; auto.
 Qed.

 (** 2) For Euclid's algorithm, the worst-case situation corresponds
    to Fibonacci numbers. Let's define them: *)

 Fixpoint fibonacci (n:nat) : Z :=
   match n with
     | O => 1
     | S O => 1
     | S (S n as p) => fibonacci p + fibonacci n
   end.

 Lemma fibonacci_pos : forall n, 0 <= fibonacci n.
 Proof.
   cut (forall N n, (n<N)%nat -> 0<=fibonacci n).
   eauto.
   induction N.
   inversion 1.
   intros.
   destruct n.
   simpl; auto with zarith.
   destruct n.
   simpl; auto with zarith.
   change (0 <= fibonacci (S n) + fibonacci n).
   generalize (IHN n) (IHN (S n)); omega.
 Qed.

 Lemma fibonacci_incr :
   forall n m, (n<=m)%nat -> fibonacci n <= fibonacci m.
 Proof.
   induction 1.
   auto with zarith.
   apply Z.le_trans with (fibonacci m); auto.
   clear.
   destruct m.
   simpl; auto with zarith.
   change (fibonacci (S m) <= fibonacci (S m)+fibonacci m).
   generalize (fibonacci_pos m); omega.
 Qed.

 (** 3) We prove that fibonacci numbers are indeed worst-case:
    for a given number [n], if we reach a conclusion about [gcd(a,b)] in
    exactly [n+1] loops, then [fibonacci (n+1)<=a /\ fibonacci(n+2)<=b] *)

 Lemma Zgcdn_worst_is_fibonacci : forall n a b,
   0 < a < b ->
   Zis_gcd a b (Zgcdn (S n) a b) ->
   Zgcdn n a b <> Zgcdn (S n) a b ->
   fibonacci (S n) <= a /\
   fibonacci (S (S n)) <= b.
 Proof.
   induction n.
   intros [|a|a]; intros; simpl; omega.
   intros [|a|a] b (Ha,Ha'); [simpl; omega | | easy ].
   remember (S n) as m.
   rewrite Heqm at 2. simpl Zgcdn.
   unfold Z.modulo; generalize (Z_div_mod b (Zpos a) eq_refl).
   destruct (Z.div_eucl b (Zpos a)) as (q,r).
   intros (EQ,(Hr,Hr')).
   Z.le_elim Hr.
   - (* r > 0 *)
     replace (fibonacci (S (S m))) with (fibonacci (S m) + fibonacci m) by auto.
     intros.
     destruct (IHn r (Zpos a) (conj Hr Hr')); auto.
     + assert (EQ' : r = Zpos a * (-q) + b) by (rewrite EQ; ring).
       rewrite EQ' at 1.
       apply Zis_gcd_sym.
       apply Zis_gcd_for_euclid2; auto.
       apply Zis_gcd_sym; auto.
     + split; auto.
       rewrite EQ.
       apply Z.add_le_mono; auto.
       apply Z.le_trans with (Zpos a * 1); auto.
       now rewrite Z.mul_1_r.
       apply Z.mul_le_mono_nonneg_l; auto with zarith.
       change 1 with (Z.succ 0). apply Z.le_succ_l.
       destruct q; auto with zarith.
       assert (Zpos a * Zneg p < 0) by now compute. omega.
   - (* r = 0 *)
     clear IHn EQ Hr'; intros _.
     subst r; simpl; rewrite Heqm.
     destruct n.
     + simpl. omega.
     + now destruct 1.
 Qed.

 (** 3b) We reformulate the previous result in a more positive way. *)

 Lemma Zgcdn_ok_before_fibonacci : forall n a b,
   0 < a < b -> a < fibonacci (S n) ->
   Zis_gcd a b (Zgcdn n a b).
 Proof.
   destruct a; [ destruct 1; exfalso; omega | | destruct 1; discriminate].
   cut (forall k n b,
     k = (S (Pos.to_nat p) - n)%nat ->
     0 < Zpos p < b -> Zpos p < fibonacci (S n) ->
     Zis_gcd (Zpos p) b (Zgcdn n (Zpos p) b)).
   destruct 2; eauto.
   clear n; induction k.
   intros.
   assert (Pos.to_nat p < n)%nat by omega.
   apply Zgcdn_linear_bound.
   simpl.
   generalize (inj_le _ _ H2).
   rewrite Nat2Z.inj_succ.
   rewrite positive_nat_Z; auto.
   omega.
   intros.
   generalize (Zgcdn_worst_is_fibonacci n (Zpos p) b H0); intros.
   assert (Zis_gcd (Zpos p) b (Zgcdn (S n) (Zpos p) b)).
   apply IHk; auto.
   omega.
   replace (fibonacci (S (S n))) with (fibonacci (S n)+fibonacci n) by auto.
   generalize (fibonacci_pos n); omega.
   replace (Zgcdn n (Zpos p) b) with (Zgcdn (S n) (Zpos p) b); auto.
   generalize (H2 H3); clear H2 H3; omega.
 Qed.

 (** 4) The proposed bound leads to a fibonacci number that is big enough. *)

 Lemma Zgcd_bound_fibonacci :
   forall a, 0 < a -> a < fibonacci (Zgcd_bound a).
 Proof.
   destruct a; [omega| | intro H; discriminate].
   intros _.
   induction p; [ | | compute; auto ];
    simpl Zgcd_bound in *;
    rewrite plus_comm; simpl plus;
    set (n:= (Pos.size_nat p+Pos.size_nat p)%nat) in *; simpl;
    assert (n <> O) by (unfold n; destruct p; simpl; auto).

   destruct n as [ |m]; [elim H; auto| ].
   generalize (fibonacci_pos m); rewrite Pos2Z.inj_xI; omega.

   destruct n as [ |m]; [elim H; auto| ].
   generalize (fibonacci_pos m); rewrite Pos2Z.inj_xO; omega.
 Qed.

 (* 5) the end: we glue everything together and take care of
    situations not corresponding to [0<a<b]. *)

 Lemma Zgcd_bound_opp a : Zgcd_bound (-a) = Zgcd_bound a.
 Proof.
  now destruct a.
 Qed.

 Lemma Zgcdn_opp n a b : Zgcdn n (-a) b = Zgcdn n a b.
 Proof.
  induction n; simpl; auto.
  destruct a; simpl; auto.
 Qed.

 Lemma Zgcdn_is_gcd_pos n a b : (Zgcd_bound (Zpos a) <= n)%nat ->
   Zis_gcd (Zpos a) b (Zgcdn n (Zpos a) b).
 Proof.
  intros.
  generalize (Zgcd_bound_fibonacci (Zpos a)).
  simpl Zgcd_bound in *.
  remember (Pos.size_nat a+Pos.size_nat a)%nat as m.
  assert (1 < m)%nat.
  { rewrite Heqm; destruct a; simpl; rewrite 1?plus_comm;
    auto with arith. }
  destruct m as [ |m]; [inversion H0; auto| ].
  destruct n as [ |n]; [inversion H; auto| ].
  simpl Zgcdn.
  unfold Z.modulo.
  generalize (Z_div_mod b (Zpos a) (eq_refl Gt)).
  destruct (Z.div_eucl b (Zpos a)) as (q,r).
  intros (->,(H1,H2)) H3.
  apply Zis_gcd_for_euclid2.
  Z.le_elim H1.
  + apply Zgcdn_ok_before_fibonacci; auto.
    apply Z.lt_le_trans with (fibonacci (S m));
    [ omega | apply fibonacci_incr; auto].
  + subst r; simpl.
    destruct m as [ |m]; [exfalso; omega| ].
    destruct n as [ |n]; [exfalso; omega| ].
    simpl; apply Zis_gcd_sym; apply Zis_gcd_0.
 Qed.

 Lemma Zgcdn_is_gcd n a b :
   (Zgcd_bound a <= n)%nat -> Zis_gcd a b (Zgcdn n a b).
 Proof.
   destruct a.
   - simpl; intros.
     destruct n; [exfalso; omega | ].
     simpl; generalize (Zis_gcd_0_abs b); intuition.
   - apply Zgcdn_is_gcd_pos.
   - rewrite <- Zgcd_bound_opp, <- Zgcdn_opp.
     intros. apply Zis_gcd_minus, Zis_gcd_sym. simpl Z.opp.
     now apply Zgcdn_is_gcd_pos.
 Qed.

 Lemma Zgcd_is_gcd :
   forall a b, Zis_gcd a b (Zgcd_alt a b).
 Proof.
  unfold Zgcd_alt; intros; apply Zgcdn_is_gcd; auto.
 Qed.




==> anc/HoTT/coq-HoTT/theories/ZArith/Zhints.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This file centralizes the lemmas about [Z], classifying them
    according to the way they can be used in automatic search  *)

(** Lemmas which clearly leads to simplification during proof search are *)
(** declared as Hints. A definite status (Hint or not) for the other lemmas *)
(** remains to be given *)

(** Structure of the file *)
(** - simplification lemmas (only those are declared as Hints) *)
(** - reversible lemmas relating operators *)
(** - useful Bottom-up lemmas              *)
(** - irreversible lemmas with meta-variables *)
(** - unclear or too specific lemmas       *)
(** - lemmas to be used as rewrite rules   *)

(** Lemmas involving positive and compare are not taken into account *)

Require Import BinInt.
Require Import Zorder.
Require Import Zmin.
Require Import Zabs.
Require Import Zcompare.
Require Import Znat.
Require Import auxiliary.
Require Import Zmisc.
Require Import Wf_Z.

(************************************************************************)
(** *                 Simplification lemmas                             *)

(** No subgoal or smaller subgoals                                     *)

Hint Resolve
  (** ** Reversible simplification lemmas (no loss of information)      *)
  (** Should clearly be declared as hints                               *)

  (** Lemmas ending by eq *)
  Zsucc_eq_compat (* n = m -> Z.succ n = Z.succ m *)

  (** Lemmas ending by Z.gt *)
  Zsucc_gt_compat (* m > n -> Z.succ m > Z.succ n *)
  Zgt_succ (* Z.succ n > n *)
  Zorder.Zgt_pos_0 (* Z.pos p > 0 *)
  Zplus_gt_compat_l (* n > m -> p+n > p+m *)
  Zplus_gt_compat_r (* n > m -> n+p > m+p *)

  (** Lemmas ending by Z.lt *)
  Pos2Z.is_pos (* 0 < Z.pos p *)
  Z.lt_succ_diag_r (* n < Z.succ n *)
  Zsucc_lt_compat (* n < m -> Z.succ n < Z.succ m *)
  Z.lt_pred_l (* Z.pred n < n *)
  Zplus_lt_compat_l (* n < m -> p+n < p+m *)
  Zplus_lt_compat_r (* n < m -> n+p < m+p *)

  (** Lemmas ending by Z.le *)
  Nat2Z.is_nonneg (* 0 <= Z.of_nat n *)
  Pos2Z.is_nonneg (* 0 <= Z.pos p *)
  Z.le_refl (* n <= n *)
  Z.le_succ_diag_r (* n <= Z.succ n *)
  Zsucc_le_compat (* m <= n -> Z.succ m <= Z.succ n *)
  Z.le_pred_l (* Z.pred n <= n *)
  Z.le_min_l (* Z.min n m <= n *)
  Z.le_min_r (* Z.min n m <= m *)
  Zplus_le_compat_l (* n <= m -> p+n <= p+m *)
  Zplus_le_compat_r (* a <= b -> a+c <= b+c *)
  Z.abs_nonneg (* 0 <= |x| *)

  (** ** Irreversible simplification lemmas *)
  (** Probably to be declared as hints, when no other simplification is possible *)

  (** Lemmas ending by eq *)
  Z_eq_mult (* y = 0 -> y*x = 0 *)
  Zplus_eq_compat (* n = m -> p = q -> n+p = m+q *)

  (** Lemmas ending by Z.ge *)
  Zorder.Zmult_ge_compat_r (* a >= b -> c >= 0 -> a*c >= b*c *)
  Zorder.Zmult_ge_compat_l (* a >= b -> c >= 0 -> c*a >= c*b *)
  Zorder.Zmult_ge_compat (* :
      a >= c -> b >= d -> c >= 0 -> d >= 0 -> a*b >= c*d *)

  (** Lemmas ending by Z.lt *)
  Zorder.Zmult_gt_0_compat (* a > 0 -> b > 0 -> a*b > 0 *)
  Z.lt_lt_succ_r (* n < m -> n < Z.succ m *)

  (** Lemmas ending by Z.le *)
  Z.mul_nonneg_nonneg (* 0 <= x -> 0 <= y -> 0 <= x*y *)
  Zorder.Zmult_le_compat_r (* a <= b -> 0 <= c -> a*c <= b*c *)
  Zorder.Zmult_le_compat_l (* a <= b -> 0 <= c -> c*a <= c*b *)
  Z.add_nonneg_nonneg (* 0 <= x -> 0 <= y -> 0 <= x+y *)
  Z.le_le_succ_r (* x <= y -> x <= Z.succ y *)
  Z.add_le_mono (* n <= m -> p <= q -> n+p <= m+q *)

  : zarith.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zlogarithm.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(**********************************************************************)

(** The integer logarithms with base 2. *)

(** THIS FILE IS DEPRECATED.
    Please rather use [Z.log2] (or [Z.log2_up]), which
    are defined in [BinIntDef], and whose properties can
    be found in [BinInt.Z]. *)

(*  There are three logarithms defined here,
    depending on the rounding of the real 2-based logarithm:
    - [Log_inf]: [y = (Log_inf x) iff 2^y <= x < 2^(y+1)]
      i.e. [Log_inf x] is the biggest integer that is smaller than [Log x]
    - [Log_sup]: [y = (Log_sup x) iff 2^(y-1) < x <= 2^y]
      i.e. [Log_inf x] is the smallest integer that is bigger than [Log x]
    - [Log_nearest]: [y= (Log_nearest x) iff 2^(y-1/2) < x <= 2^(y+1/2)]
      i.e. [Log_nearest x] is the integer nearest from [Log x] *)

Require Import ZArith_base Omega Zcomplements Zpower.
Local Open Scope Z_scope.

Section Log_pos. (* Log of positive integers *)

  (** First we build [log_inf] and [log_sup] *)

  Fixpoint log_inf (p:positive) : Z :=
    match p with
      | xH => 0 (* 1 *)
      | xO q => Z.succ (log_inf q)       (* 2n *)
      | xI q => Z.succ (log_inf q)       (* 2n+1 *)
    end.

  Fixpoint log_sup (p:positive) : Z :=
    match p with
      | xH => 0	(* 1 *)
      | xO n => Z.succ (log_sup n) (* 2n *)
      | xI n => Z.succ (Z.succ (log_inf n))	(* 2n+1 *)
    end.

  Hint Unfold log_inf log_sup.

  Lemma Psize_log_inf : forall p, Zpos (Pos.size p) = Z.succ (log_inf p).
  Proof.
   induction p; simpl; now rewrite ?Pos2Z.inj_succ, ?IHp.
  Qed.

  Lemma Zlog2_log_inf : forall p, Z.log2 (Zpos p) = log_inf p.
  Proof.
   unfold Z.log2. destruct p; simpl; trivial; apply Psize_log_inf.
  Qed.

  Lemma Zlog2_up_log_sup : forall p, Z.log2_up (Zpos p) = log_sup p.
  Proof.
   induction p; simpl.
   - change (Zpos p~1) with (2*(Zpos p)+1).
     rewrite Z.log2_up_succ_double, Zlog2_log_inf; try easy.
     unfold Z.succ. now rewrite !(Z.add_comm _ 1), Z.add_assoc.
   - change (Zpos p~0) with (2*Zpos p).
     now rewrite Z.log2_up_double, IHp.
   - reflexivity.
  Qed.

  (** Then we give the specifications of [log_inf] and [log_sup]
    and prove their validity *)

  Hint Resolve Z.le_trans: zarith.

  Theorem log_inf_correct :
    forall x:positive,
      0 <= log_inf x /\ two_p (log_inf x) <= Zpos x < two_p (Z.succ (log_inf x)).
  Proof.
    simple induction x; intros; simpl;
      [ elim H; intros Hp HR; clear H; split;
	[ auto with zarith
	  | rewrite two_p_S with (x := Z.succ (log_inf p)) by (apply Z.le_le_succ_r; trivial);
	    rewrite two_p_S by trivial;
	    rewrite two_p_S in HR by trivial; rewrite (BinInt.Pos2Z.inj_xI p);
		omega ]
	| elim H; intros Hp HR; clear H; split;
	  [ auto with zarith
	    | rewrite two_p_S with (x := Z.succ (log_inf p)) by (apply Z.le_le_succ_r; trivial);
	      rewrite two_p_S by trivial;
	      rewrite two_p_S in HR by trivial; rewrite (BinInt.Pos2Z.inj_xO p);
		  omega ]
	| unfold two_power_pos; unfold shift_pos; simpl;
	  omega ].
  Qed.

  Definition log_inf_correct1 (p:positive) := proj1 (log_inf_correct p).
  Definition log_inf_correct2 (p:positive) := proj2 (log_inf_correct p).

  Opaque log_inf_correct1 log_inf_correct2.

  Hint Resolve log_inf_correct1 log_inf_correct2: zarith.

  Lemma log_sup_correct1 : forall p:positive, 0 <= log_sup p.
  Proof.
    simple induction p; intros; simpl; auto with zarith.
  Qed.

  (** For every [p], either [p] is a power of two and [(log_inf p)=(log_sup p)]
      either [(log_sup p)=(log_inf p)+1] *)

  Theorem log_sup_log_inf :
    forall p:positive,
      IF Zpos p = two_p (log_inf p) then Zpos p = two_p (log_sup p)
    else log_sup p = Z.succ (log_inf p).
  Proof.
    simple induction p; intros;
      [ elim H; right; simpl;
	rewrite (two_p_S (log_inf p0) (log_inf_correct1 p0));
	  rewrite BinInt.Pos2Z.inj_xI; unfold Z.succ; omega
	| elim H; clear H; intro Hif;
	  [ left; simpl;
	    rewrite (two_p_S (log_inf p0) (log_inf_correct1 p0));
	      rewrite (two_p_S (log_sup p0) (log_sup_correct1 p0));
		rewrite <- (proj1 Hif); rewrite <- (proj2 Hif);
		  auto
	    | right; simpl;
	      rewrite (two_p_S (log_inf p0) (log_inf_correct1 p0));
		rewrite BinInt.Pos2Z.inj_xO; unfold Z.succ;
		  omega ]
	| left; auto ].
  Qed.

  Theorem log_sup_correct2 :
    forall x:positive, two_p (Z.pred (log_sup x)) < Zpos x <= two_p (log_sup x).
  Proof.
    intro.
    elim (log_sup_log_inf x).
    (* x is a power of two and [log_sup = log_inf] *)
    intros [E1 E2]; rewrite E2.
    split; [ apply two_p_pred; apply log_sup_correct1 | apply Z.le_refl ].
    intros [E1 E2]; rewrite E2.
    rewrite (Z.pred_succ (log_inf x)).
    generalize (log_inf_correct2 x); omega.
  Qed.

  Lemma log_inf_le_log_sup : forall p:positive, log_inf p <= log_sup p.
  Proof.
    simple induction p; simpl; intros; omega.
  Qed.

  Lemma log_sup_le_Slog_inf : forall p:positive, log_sup p <= Z.succ (log_inf p).
  Proof.
    simple induction p; simpl; intros; omega.
  Qed.

  (** Now it's possible to specify and build the [Log] rounded to the nearest *)

  Fixpoint log_near (x:positive) : Z :=
    match x with
      | xH => 0
      | xO xH => 1
      | xI xH => 2
      | xO y => Z.succ (log_near y)
      | xI y => Z.succ (log_near y)
    end.

  Theorem log_near_correct1 : forall p:positive, 0 <= log_near p.
  Proof.
    simple induction p; simpl; intros;
      [ elim p0; auto with zarith
	| elim p0; auto with zarith
	| trivial with zarith ].
    intros; apply Z.le_le_succ_r.
    generalize H0; now elim p1.
    intros; apply Z.le_le_succ_r.
    generalize H0; now elim p1.
  Qed.

  Theorem log_near_correct2 :
    forall p:positive, log_near p = log_inf p \/ log_near p = log_sup p.
  Proof.
    simple induction p.
    intros p0 [Einf| Esup].
    simpl. rewrite Einf.
    case p0; [ left | left | right ]; reflexivity.
    simpl; rewrite Esup.
    elim (log_sup_log_inf p0).
    generalize (log_inf_le_log_sup p0).
    generalize (log_sup_le_Slog_inf p0).
    case p0; auto with zarith.
    intros; omega.
    case p0; intros; auto with zarith.
    intros p0 [Einf| Esup].
    simpl.
    repeat rewrite Einf.
    case p0; intros; auto with zarith.
    simpl.
    repeat rewrite Esup.
    case p0; intros; auto with zarith.
    auto.
  Qed.

End Log_pos.

Section divers.

  (** Number of significative digits. *)

  Definition N_digits (x:Z) :=
    match x with
      | Zpos p => log_inf p
      | Zneg p => log_inf p
      | Z0 => 0
    end.

  Lemma ZERO_le_N_digits : forall x:Z, 0 <= N_digits x.
  Proof.
    simple induction x; simpl;
      [ apply Z.le_refl | exact log_inf_correct1 | exact log_inf_correct1 ].
  Qed.

  Lemma log_inf_shift_nat : forall n:nat, log_inf (shift_nat n 1) = Z.of_nat n.
  Proof.
    simple induction n; intros;
      [ try trivial | rewrite Nat2Z.inj_succ; rewrite <- H; reflexivity ].
  Qed.

  Lemma log_sup_shift_nat : forall n:nat, log_sup (shift_nat n 1) = Z.of_nat n.
  Proof.
    simple induction n; intros;
      [ try trivial | rewrite Nat2Z.inj_succ; rewrite <- H; reflexivity ].
  Qed.

  (** [Is_power p] means that p is a power of two *)
  Fixpoint Is_power (p:positive) : Prop :=
    match p with
      | xH => True
      | xO q => Is_power q
      | xI q => False
    end.

  Lemma Is_power_correct :
    forall p:positive, Is_power p <-> (exists y : nat, p = shift_nat y 1).
  Proof.
    split;
      [ elim p;
	[ simpl; tauto
	  | simpl; intros; generalize (H H0); intro H1; elim H1;
	    intros y0 Hy0; exists (S y0); rewrite Hy0; reflexivity
	  | intro; exists 0%nat; reflexivity ]
	| intros; elim H; intros; rewrite H0; elim x; intros; simpl; trivial ].
  Qed.

  Lemma Is_power_or : forall p:positive, Is_power p \/ ~ Is_power p.
  Proof.
    simple induction p;
      [ intros; right; simpl; tauto
	| intros; elim H;
	  [ intros; left; simpl; exact H0
	    | intros; right; simpl; exact H0 ]
	| left; simpl; trivial ].
  Qed.

End divers.








==> anc/HoTT/coq-HoTT/theories/ZArith/Zmax.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** THIS FILE IS DEPRECATED. *)

Require Export BinInt Zcompare Zorder.

Local Open Scope Z_scope.

(** Definition [Z.max] is now [BinInt.Z.max]. *)

(** Exact compatibility *)

Notation Zmax_case := Z.max_case (compat "8.3").
Notation Zmax_case_strong := Z.max_case_strong (compat "8.3").
Notation Zmax_right := Z.max_r (compat "8.3").
Notation Zle_max_l := Z.le_max_l (compat "8.3").
Notation Zle_max_r := Z.le_max_r (compat "8.3").
Notation Zmax_lub := Z.max_lub (compat "8.3").
Notation Zmax_lub_lt := Z.max_lub_lt (compat "8.3").
Notation Zle_max_compat_r := Z.max_le_compat_r (compat "8.3").
Notation Zle_max_compat_l := Z.max_le_compat_l (compat "8.3").
Notation Zmax_idempotent := Z.max_id (compat "8.3").
Notation Zmax_n_n := Z.max_id (compat "8.3").
Notation Zmax_comm := Z.max_comm (compat "8.3").
Notation Zmax_assoc := Z.max_assoc (compat "8.3").
Notation Zmax_irreducible_dec := Z.max_dec (compat "8.3").
Notation Zmax_le_prime := Z.max_le (compat "8.3").
Notation Zsucc_max_distr := Z.succ_max_distr (compat "8.3").
Notation Zmax_SS := Z.succ_max_distr (compat "8.3").
Notation Zplus_max_distr_l := Z.add_max_distr_l (compat "8.3").
Notation Zplus_max_distr_r := Z.add_max_distr_r (compat "8.3").
Notation Zmax_plus := Z.add_max_distr_r (compat "8.3").
Notation Zmax1 := Z.le_max_l (compat "8.3").
Notation Zmax2 := Z.le_max_r (compat "8.3").
Notation Zmax_irreducible_inf := Z.max_dec (compat "8.3").
Notation Zmax_le_prime_inf := Z.max_le (compat "8.3").
Notation Zpos_max := Pos2Z.inj_max (compat "8.3").
Notation Zpos_minus := Pos2Z.inj_sub_max (compat "8.3").

(** Slightly different lemmas *)

Lemma Zmax_spec x y :
  x >= y /\ Z.max x y = x  \/ x < y /\ Z.max x y = y.
Proof.
 Z.swap_greater. destruct (Z.max_spec x y); auto.
Qed.

Lemma Zmax_left n m : n>=m -> Z.max n m = n.
Proof. Z.swap_greater. apply Z.max_l. Qed.

Lemma Zpos_max_1 p : Z.max 1 (Z.pos p) = Z.pos p.
Proof.
 now destruct p.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zmin.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** THIS FILE IS DEPRECATED. *)

Require Import BinInt Zcompare Zorder.

Local Open Scope Z_scope.

(** Definition [Z.min] is now [BinInt.Z.min]. *)

(** Exact compatibility *)

Notation Zmin_case := Z.min_case (compat "8.3").
Notation Zmin_case_strong := Z.min_case_strong (compat "8.3").
Notation Zle_min_l := Z.le_min_l (compat "8.3").
Notation Zle_min_r := Z.le_min_r (compat "8.3").
Notation Zmin_glb := Z.min_glb (compat "8.3").
Notation Zmin_glb_lt := Z.min_glb_lt (compat "8.3").
Notation Zle_min_compat_r := Z.min_le_compat_r (compat "8.3").
Notation Zle_min_compat_l := Z.min_le_compat_l (compat "8.3").
Notation Zmin_idempotent := Z.min_id (compat "8.3").
Notation Zmin_n_n := Z.min_id (compat "8.3").
Notation Zmin_comm := Z.min_comm (compat "8.3").
Notation Zmin_assoc := Z.min_assoc (compat "8.3").
Notation Zmin_irreducible_inf := Z.min_dec (compat "8.3").
Notation Zsucc_min_distr := Z.succ_min_distr (compat "8.3").
Notation Zmin_SS := Z.succ_min_distr (compat "8.3").
Notation Zplus_min_distr_r := Z.add_min_distr_r (compat "8.3").
Notation Zmin_plus := Z.add_min_distr_r (compat "8.3").
Notation Zpos_min := Pos2Z.inj_min (compat "8.3").

(** Slightly different lemmas *)

Lemma Zmin_spec x y :
  x <= y /\ Z.min x y = x  \/  x > y /\ Z.min x y = y.
Proof.
 Z.swap_greater. rewrite Z.min_comm. destruct (Z.min_spec y x); auto.
Qed.

Lemma Zmin_irreducible n m : Z.min n m = n \/ Z.min n m = m.
Proof. destruct (Z.min_dec n m); auto. Qed.

Notation Zmin_or := Zmin_irreducible (compat "8.3").

Lemma Zmin_le_prime_inf n m p : Z.min n m <= p -> {n <= p} + {m <= p}.
Proof. apply Z.min_case; auto. Qed.

Lemma Zpos_min_1 p : Z.min 1 (Zpos p) = 1.
Proof.
 now destruct p.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zminmax.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Orders BinInt Zcompare Zorder.

(** THIS FILE IS DEPRECATED. *)

(*begin hide*)
(* Compatibility with names of the old Zminmax file *)
Notation Zmin_max_absorption_r_r := Z.min_max_absorption (compat "8.3").
Notation Zmax_min_absorption_r_r := Z.max_min_absorption (compat "8.3").
Notation Zmax_min_distr_r := Z.max_min_distr (compat "8.3").
Notation Zmin_max_distr_r := Z.min_max_distr (compat "8.3").
Notation Zmax_min_modular_r := Z.max_min_modular (compat "8.3").
Notation Zmin_max_modular_r := Z.min_max_modular (compat "8.3").
Notation max_min_disassoc := Z.max_min_disassoc (compat "8.3").
(*end hide*)


==> anc/HoTT/coq-HoTT/theories/ZArith/Zmisc.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Wf_nat.
Require Import BinInt.
Require Import Zcompare.
Require Import Zorder.
Require Import Bool.
Local Open Scope Z_scope.

(**********************************************************************)
(** Iterators *)

(** [n]th iteration of the function [f] *)

Notation iter := @Z.iter (compat "8.3").

Lemma iter_nat_of_Z : forall n A f x, 0 <= n ->
  Z.iter n f x = iter_nat (Z.abs_nat n) A f x.
Proof.
intros n A f x; case n; auto.
intros p _; unfold Z.iter, Z.abs_nat; apply Pos2Nat.inj_iter.
intros p abs; case abs; trivial.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Znat.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers (Pierre Crégut, CNET, Lannion, France) *)

Require Export Arith_base.
Require Import BinPos BinInt BinNat Pnat Nnat.

Local Open Scope Z_scope.

(** Conversions between integers and natural numbers

    Seven sections:
    - chains of conversions (combining two conversions)
    - module N2Z : from N to Z
    - module Z2N : from Z to N (negative numbers rounded to 0)
    - module Zabs2N : from Z to N (via the absolute value)
    - module Nat2Z : from nat to Z
    - module Z2Nat : from Z to nat (negative numbers rounded to 0)
    - module Zabs2Nat : from Z to nat (via the absolute value)
*)

(** * Chains of conversions *)

(** When combining successive conversions, we have the following
    commutative diagram:
<<
      ---> Nat ----
     |      ^      |
     |      |      v
    Pos ---------> Z
     |      |      ^
     |      v      |
      ----> N -----
>>
*)

Lemma nat_N_Z n : Z.of_N (N.of_nat n) = Z.of_nat n.
Proof.
 now destruct n.
Qed.

Lemma N_nat_Z n : Z.of_nat (N.to_nat n) = Z.of_N n.
Proof.
 destruct n; trivial. simpl.
 destruct (Pos2Nat.is_succ p) as (m,H).
 rewrite H. simpl. f_equal. now apply SuccNat2Pos.inv.
Qed.

Lemma positive_nat_Z p : Z.of_nat (Pos.to_nat p) = Zpos p.
Proof.
 destruct (Pos2Nat.is_succ p) as (n,H).
 rewrite H. simpl. f_equal. now apply SuccNat2Pos.inv.
Qed.

Lemma positive_N_Z p : Z.of_N (Npos p) = Zpos p.
Proof.
 reflexivity.
Qed.

Lemma positive_N_nat p : N.to_nat (Npos p) = Pos.to_nat p.
Proof.
 reflexivity.
Qed.

Lemma positive_nat_N p : N.of_nat (Pos.to_nat p) = Npos p.
Proof.
 destruct (Pos2Nat.is_succ p) as (n,H).
 rewrite H. simpl. f_equal. now apply SuccNat2Pos.inv.
Qed.

Lemma Z_N_nat n : N.to_nat (Z.to_N n) = Z.to_nat n.
Proof.
 now destruct n.
Qed.

Lemma Z_nat_N n : N.of_nat (Z.to_nat n) = Z.to_N n.
Proof.
 destruct n; simpl; trivial. apply positive_nat_N.
Qed.

Lemma Zabs_N_nat n : N.to_nat (Z.abs_N n) = Z.abs_nat n.
Proof.
 now destruct n.
Qed.

Lemma Zabs_nat_N n : N.of_nat (Z.abs_nat n) = Z.abs_N n.
Proof.
 destruct n; simpl; trivial; apply positive_nat_N.
Qed.


(** * Conversions between [Z] and [N] *)

Module N2Z.

(** [Z.of_N] is a bijection between [N] and non-negative [Z],
    with [Z.to_N] (or [Z.abs_N]) as reciprocal.
    See [Z2N.id] below for the dual equation. *)

Lemma id n : Z.to_N (Z.of_N n) = n.
Proof.
 now destruct n.
Qed.

(** [Z.of_N] is hence injective *)

Lemma inj n m : Z.of_N n = Z.of_N m -> n = m.
Proof.
 destruct n, m; simpl; congruence.
Qed.

Lemma inj_iff n m : Z.of_N n = Z.of_N m <-> n = m.
Proof.
 split. apply inj. intros; now f_equal.
Qed.

(** [Z.of_N] produce non-negative integers *)

Lemma is_nonneg n : 0 <= Z.of_N n.
Proof.
 now destruct n.
Qed.

(** [Z.of_N], basic equations *)

Lemma inj_0 : Z.of_N 0 = 0.
Proof.
 reflexivity.
Qed.

Lemma inj_pos p : Z.of_N (Npos p) = Zpos p.
Proof.
 reflexivity.
Qed.

(** [Z.of_N] and usual operations. *)

Lemma inj_compare n m : (Z.of_N n ?= Z.of_N m) = (n ?= m)%N.
Proof.
 now destruct n, m.
Qed.

Lemma inj_le n m : (n<=m)%N <-> Z.of_N n <= Z.of_N m.
Proof.
 unfold Z.le. now rewrite inj_compare.
Qed.

Lemma inj_lt n m : (n<m)%N <-> Z.of_N n < Z.of_N m.
Proof.
 unfold Z.lt. now rewrite inj_compare.
Qed.

Lemma inj_ge n m : (n>=m)%N <-> Z.of_N n >= Z.of_N m.
Proof.
 unfold Z.ge. now rewrite inj_compare.
Qed.

Lemma inj_gt n m : (n>m)%N <-> Z.of_N n > Z.of_N m.
Proof.
 unfold Z.gt. now rewrite inj_compare.
Qed.

Lemma inj_abs_N z : Z.of_N (Z.abs_N z) = Z.abs z.
Proof.
 now destruct z.
Qed.

Lemma inj_add n m : Z.of_N (n+m) = Z.of_N n + Z.of_N m.
Proof.
 now destruct n, m.
Qed.

Lemma inj_mul n m : Z.of_N (n*m) = Z.of_N n * Z.of_N m.
Proof.
 now destruct n, m.
Qed.

Lemma inj_sub_max n m : Z.of_N (n-m) = Z.max 0 (Z.of_N n - Z.of_N m).
Proof.
 destruct n as [|n], m as [|m]; simpl; trivial.
 rewrite Z.pos_sub_spec, Pos.compare_sub_mask. unfold Pos.sub.
 now destruct (Pos.sub_mask n m).
Qed.

Lemma inj_sub n m : (m<=n)%N -> Z.of_N (n-m) = Z.of_N n - Z.of_N m.
Proof.
 intros H. rewrite inj_sub_max.
 unfold N.le in H.
 rewrite N.compare_antisym, <- inj_compare, Z.compare_sub in H.
 destruct (Z.of_N n - Z.of_N m); trivial; now destruct H.
Qed.

Lemma inj_succ n : Z.of_N (N.succ n) = Z.succ (Z.of_N n).
Proof.
 destruct n. trivial. simpl. now rewrite Pos.add_1_r.
Qed.

Lemma inj_pred_max n : Z.of_N (N.pred n) = Z.max 0 (Z.pred (Z.of_N n)).
Proof.
 unfold Z.pred. now rewrite N.pred_sub, inj_sub_max.
Qed.

Lemma inj_pred n : (0<n)%N -> Z.of_N (N.pred n) = Z.pred (Z.of_N n).
Proof.
 intros H. unfold Z.pred. rewrite N.pred_sub, inj_sub; trivial.
 now apply N.le_succ_l in H.
Qed.

Lemma inj_min n m : Z.of_N (N.min n m) = Z.min (Z.of_N n) (Z.of_N m).
Proof.
 unfold Z.min, N.min. rewrite inj_compare. now case N.compare.
Qed.

Lemma inj_max n m : Z.of_N (N.max n m) = Z.max (Z.of_N n) (Z.of_N m).
Proof.
 unfold Z.max, N.max. rewrite inj_compare.
 case N.compare_spec; intros; subst; trivial.
Qed.

Lemma inj_div n m : Z.of_N (n/m) = Z.of_N n / Z.of_N m.
Proof.
 destruct m as [|m]. now destruct n.
 apply Z.div_unique_pos with (Z.of_N (n mod (Npos m))).
 split. apply is_nonneg. apply inj_lt. now apply N.mod_lt.
 rewrite <- inj_mul, <- inj_add. f_equal. now apply N.div_mod.
Qed.

Lemma inj_mod n m : (m<>0)%N -> Z.of_N (n mod m) = (Z.of_N n) mod (Z.of_N m).
Proof.
 intros Hm.
 apply Z.mod_unique_pos with (Z.of_N (n / m)).
 split. apply is_nonneg. apply inj_lt. now apply N.mod_lt.
 rewrite <- inj_mul, <- inj_add. f_equal. now apply N.div_mod.
Qed.

Lemma inj_quot n m : Z.of_N (n/m) = Z.of_N n ÷ Z.of_N m.
Proof.
 destruct m.
 - now destruct n.
 - rewrite Z.quot_div_nonneg, inj_div; trivial. apply is_nonneg. easy.
Qed.

Lemma inj_rem n m : Z.of_N (n mod m) = Z.rem (Z.of_N n) (Z.of_N m).
Proof.
 destruct m.
 - now destruct n.
 - rewrite Z.rem_mod_nonneg, inj_mod; trivial. easy. apply is_nonneg. easy.
Qed.

Lemma inj_div2 n : Z.of_N (N.div2 n) = Z.div2 (Z.of_N n).
Proof.
 destruct n as [|p]; trivial. now destruct p.
Qed.

Lemma inj_quot2 n : Z.of_N (N.div2 n) = Z.quot2 (Z.of_N n).
Proof.
 destruct n as [|p]; trivial. now destruct p.
Qed.

Lemma inj_pow n m : Z.of_N (n^m) = (Z.of_N n)^(Z.of_N m).
Proof.
 destruct n, m; trivial. now rewrite Z.pow_0_l. apply Pos2Z.inj_pow.
Qed.

Lemma inj_testbit a n :
 Z.testbit (Z.of_N a) (Z.of_N n) = N.testbit a n.
Proof. apply Z.Private_BootStrap.testbit_of_N. Qed.

End N2Z.

Module Z2N.

(** [Z.to_N] is a bijection between non-negative [Z] and [N],
    with [Pos.of_N] as reciprocal.
    See [N2Z.id] above for the dual equation. *)

Lemma id n : 0<=n -> Z.of_N (Z.to_N n) = n.
Proof.
 destruct n; (now destruct 1) || trivial.
Qed.

(** [Z.to_N] is hence injective for non-negative integers. *)

Lemma inj n m : 0<=n -> 0<=m -> Z.to_N n = Z.to_N m -> n = m.
Proof.
 intros. rewrite <- (id n), <- (id m) by trivial. now f_equal.
Qed.

Lemma inj_iff n m : 0<=n -> 0<=m -> (Z.to_N n = Z.to_N m <-> n = m).
Proof.
 intros. split. now apply inj. intros; now subst.
Qed.

(** [Z.to_N], basic equations *)

Lemma inj_0 : Z.to_N 0 = 0%N.
Proof.
 reflexivity.
Qed.

Lemma inj_pos n : Z.to_N (Zpos n) = Npos n.
Proof.
 reflexivity.
Qed.

Lemma inj_neg n : Z.to_N (Zneg n) = 0%N.
Proof.
 reflexivity.
Qed.

(** [Z.to_N] and operations *)

Lemma inj_add n m : 0<=n -> 0<=m -> Z.to_N (n+m) = (Z.to_N n + Z.to_N m)%N.
Proof.
 destruct n, m; trivial; (now destruct 1) || (now destruct 2).
Qed.

Lemma inj_mul n m : 0<=n -> 0<=m -> Z.to_N (n*m) = (Z.to_N n * Z.to_N m)%N.
Proof.
 destruct n, m; trivial; (now destruct 1) || (now destruct 2).
Qed.

Lemma inj_succ n : 0<=n -> Z.to_N (Z.succ n) = N.succ (Z.to_N n).
Proof.
 unfold Z.succ. intros. rewrite inj_add by easy. apply N.add_1_r.
Qed.

Lemma inj_sub n m : 0<=m -> Z.to_N (n - m) = (Z.to_N n - Z.to_N m)%N.
Proof.
 destruct n as [|n|n], m as [|m|m]; trivial; try (now destruct 1).
 intros _. simpl.
 rewrite Z.pos_sub_spec, Pos.compare_sub_mask. unfold Pos.sub.
 now destruct (Pos.sub_mask n m).
Qed.

Lemma inj_pred n : Z.to_N (Z.pred n) = N.pred (Z.to_N n).
Proof.
 unfold Z.pred. rewrite <- N.sub_1_r. now apply (inj_sub n 1).
Qed.

Lemma inj_compare n m : 0<=n -> 0<=m ->
 (Z.to_N n ?= Z.to_N m)%N = (n ?= m).
Proof.
 intros Hn Hm. now rewrite <- N2Z.inj_compare, !id.
Qed.

Lemma inj_le n m : 0<=n -> 0<=m -> (n<=m <-> (Z.to_N n <= Z.to_N m)%N).
Proof.
 intros Hn Hm. unfold Z.le, N.le. now rewrite inj_compare.
Qed.

Lemma inj_lt n m : 0<=n -> 0<=m -> (n<m <-> (Z.to_N n < Z.to_N m)%N).
Proof.
 intros Hn Hm. unfold Z.lt, N.lt. now rewrite inj_compare.
Qed.

Lemma inj_min n m : Z.to_N (Z.min n m) = N.min (Z.to_N n) (Z.to_N m).
Proof.
 destruct n, m; simpl; trivial; unfold Z.min, N.min; simpl;
  now case Pos.compare.
Qed.

Lemma inj_max n m : Z.to_N (Z.max n m) = N.max (Z.to_N n) (Z.to_N m).
Proof.
 destruct n, m; simpl; trivial; unfold Z.max, N.max; simpl.
  case Pos.compare_spec; intros; subst; trivial.
  now case Pos.compare.
Qed.

Lemma inj_div n m : 0<=n -> 0<=m -> Z.to_N (n/m) = (Z.to_N n / Z.to_N m)%N.
Proof.
 destruct n, m; trivial; intros Hn Hm;
 (now destruct Hn) || (now destruct Hm) || clear.
 simpl. rewrite <- (N2Z.id (_ / _)). f_equal. now rewrite N2Z.inj_div.
Qed.

Lemma inj_mod n m : 0<=n -> 0<m ->
 Z.to_N (n mod m) = ((Z.to_N n) mod (Z.to_N m))%N.
Proof.
 destruct n, m; trivial; intros Hn Hm;
 (now destruct Hn) || (now destruct Hm) || clear.
 simpl. rewrite <- (N2Z.id (_ mod _)). f_equal. now rewrite N2Z.inj_mod.
Qed.

Lemma inj_quot n m : 0<=n -> 0<=m -> Z.to_N (n÷m) = (Z.to_N n / Z.to_N m)%N.
Proof.
 destruct m.
 - now destruct n.
 - intros. now rewrite Z.quot_div_nonneg, inj_div.
 - now destruct 2.
Qed.

Lemma inj_rem n m :0<=n -> 0<=m ->
 Z.to_N (Z.rem n m) = ((Z.to_N n) mod (Z.to_N m))%N.
Proof.
 destruct m.
 - now destruct n.
 - intros. now rewrite Z.rem_mod_nonneg, inj_mod.
 - now destruct 2.
Qed.

Lemma inj_div2 n : Z.to_N (Z.div2 n) = N.div2 (Z.to_N n).
Proof.
 destruct n as [|p|p]; trivial. now destruct p.
Qed.

Lemma inj_quot2 n : Z.to_N (Z.quot2 n) = N.div2 (Z.to_N n).
Proof.
 destruct n as [|p|p]; trivial; now destruct p.
Qed.

Lemma inj_pow n m : 0<=n -> 0<=m -> Z.to_N (n^m) = ((Z.to_N n)^(Z.to_N m))%N.
Proof.
 destruct m.
 - trivial.
 - intros. now rewrite <- (N2Z.id (_ ^ _)), N2Z.inj_pow, id.
 - now destruct 2.
Qed.

Lemma inj_testbit a n : 0<=n ->
 Z.testbit (Z.of_N a) n = N.testbit a (Z.to_N n).
Proof. apply Z.Private_BootStrap.testbit_of_N'. Qed.

End Z2N.

Module Zabs2N.

(** Results about [Z.abs_N], converting absolute values of [Z] integers
    to [N]. *)

Lemma abs_N_spec n : Z.abs_N n = Z.to_N (Z.abs n).
Proof.
 now destruct n.
Qed.

Lemma abs_N_nonneg n : 0<=n -> Z.abs_N n = Z.to_N n.
Proof.
 destruct n; trivial; now destruct 1.
Qed.

Lemma id_abs n : Z.of_N (Z.abs_N n) = Z.abs n.
Proof.
 now destruct n.
Qed.

Lemma id n : Z.abs_N (Z.of_N n) = n.
Proof.
 now destruct n.
Qed.

(** [Z.abs_N], basic equations *)

Lemma inj_0 : Z.abs_N 0 = 0%N.
Proof.
 reflexivity.
Qed.

Lemma inj_pos p : Z.abs_N (Zpos p) = Npos p.
Proof.
 reflexivity.
Qed.

Lemma inj_neg p : Z.abs_N (Zneg p) = Npos p.
Proof.
 reflexivity.
Qed.

(** [Z.abs_N] and usual operations, with non-negative integers *)

Lemma inj_opp n : Z.abs_N (-n) = Z.abs_N n.
Proof.
 now destruct n.
Qed.

Lemma inj_succ n : 0<=n -> Z.abs_N (Z.succ n) = N.succ (Z.abs_N n).
Proof.
 intros. rewrite !abs_N_nonneg; trivial. now apply Z2N.inj_succ.
 now apply Z.le_le_succ_r.
Qed.

Lemma inj_add n m : 0<=n -> 0<=m -> Z.abs_N (n+m) = (Z.abs_N n + Z.abs_N m)%N.
Proof.
 intros. rewrite !abs_N_nonneg; trivial. now apply Z2N.inj_add.
 now apply Z.add_nonneg_nonneg.
Qed.

Lemma inj_mul n m : Z.abs_N (n*m) = (Z.abs_N n * Z.abs_N m)%N.
Proof.
 now destruct n, m.
Qed.

Lemma inj_sub n m : 0<=m<=n -> Z.abs_N (n-m) = (Z.abs_N n - Z.abs_N m)%N.
Proof.
 intros (Hn,H). rewrite !abs_N_nonneg; trivial. now apply Z2N.inj_sub.
 Z.order.
 now apply Z.le_0_sub.
Qed.

Lemma inj_pred n : 0<n -> Z.abs_N (Z.pred n) = N.pred (Z.abs_N n).
Proof.
 intros. rewrite !abs_N_nonneg. now apply Z2N.inj_pred.
 Z.order.
 apply Z.lt_succ_r. now rewrite Z.succ_pred.
Qed.

Lemma inj_compare n m : 0<=n -> 0<=m ->
 (Z.abs_N n ?= Z.abs_N m)%N = (n ?= m).
Proof.
 intros. rewrite !abs_N_nonneg by trivial. now apply Z2N.inj_compare.
Qed.

Lemma inj_le n m : 0<=n -> 0<=m -> (n<=m <-> (Z.abs_N n <= Z.abs_N m)%N).
Proof.
 intros Hn Hm. unfold Z.le, N.le. now rewrite inj_compare.
Qed.

Lemma inj_lt n m : 0<=n -> 0<=m -> (n<m <-> (Z.abs_N n < Z.abs_N m)%N).
Proof.
 intros Hn Hm. unfold Z.lt, N.lt. now rewrite inj_compare.
Qed.

Lemma inj_min n m : 0<=n -> 0<=m ->
 Z.abs_N (Z.min n m) = N.min (Z.abs_N n) (Z.abs_N m).
Proof.
 intros. rewrite !abs_N_nonneg; trivial. now apply Z2N.inj_min.
 now apply Z.min_glb.
Qed.

Lemma inj_max n m : 0<=n -> 0<=m ->
 Z.abs_N (Z.max n m) = N.max (Z.abs_N n) (Z.abs_N m).
Proof.
 intros. rewrite !abs_N_nonneg; trivial. now apply Z2N.inj_max.
 transitivity n; trivial. apply Z.le_max_l.
Qed.

Lemma inj_quot n m : Z.abs_N (n÷m) = ((Z.abs_N n) / (Z.abs_N m))%N.
Proof.
 assert (forall p q, Z.abs_N (Zpos p ÷ Zpos q) = (Npos p / Npos q)%N).
  intros. rewrite abs_N_nonneg. now apply Z2N.inj_quot. now apply Z.quot_pos.
 destruct n, m; trivial; simpl.
 - trivial.
 - now rewrite <- Pos2Z.opp_pos, Z.quot_opp_r, inj_opp.
 - now rewrite <- Pos2Z.opp_pos, Z.quot_opp_l, inj_opp.
 - now rewrite <- 2 Pos2Z.opp_pos, Z.quot_opp_opp.
Qed.

Lemma inj_rem n m : Z.abs_N (Z.rem n m) = ((Z.abs_N n) mod (Z.abs_N m))%N.
Proof.
 assert
  (forall p q, Z.abs_N (Z.rem (Zpos p) (Zpos q)) = ((Npos p) mod (Npos q))%N).
  intros. rewrite abs_N_nonneg. now apply Z2N.inj_rem. now apply Z.rem_nonneg.
 destruct n, m; trivial; simpl.
 - trivial.
 - now rewrite <- Pos2Z.opp_pos, Z.rem_opp_r.
 - now rewrite <- Pos2Z.opp_pos, Z.rem_opp_l, inj_opp.
 - now rewrite <- 2 Pos2Z.opp_pos, Z.rem_opp_opp, inj_opp.
Qed.

Lemma inj_pow n m : 0<=m -> Z.abs_N (n^m) = ((Z.abs_N n)^(Z.abs_N m))%N.
Proof.
 intros Hm. rewrite abs_N_spec, Z.abs_pow, Z2N.inj_pow, <- abs_N_spec; trivial.
 f_equal. symmetry; now apply abs_N_nonneg. apply Z.abs_nonneg.
Qed.

(** [Z.abs_N] and usual operations, statements with [Z.abs] *)

Lemma inj_succ_abs n : Z.abs_N (Z.succ (Z.abs n)) = N.succ (Z.abs_N n).
Proof.
 destruct n; simpl; trivial; now rewrite Pos.add_1_r.
Qed.

Lemma inj_add_abs n m :
 Z.abs_N (Z.abs n + Z.abs m) = (Z.abs_N n + Z.abs_N m)%N.
Proof.
 now destruct n, m.
Qed.

Lemma inj_mul_abs n m :
 Z.abs_N (Z.abs n * Z.abs m) = (Z.abs_N n * Z.abs_N m)%N.
Proof.
 now destruct n, m.
Qed.

End Zabs2N.


(** * Conversions between [Z] and [nat] *)

Module Nat2Z.

(** [Z.of_nat], basic equations *)

Lemma inj_0 : Z.of_nat 0 = 0.
Proof.
 reflexivity.
Qed.

Lemma inj_succ n : Z.of_nat (S n) = Z.succ (Z.of_nat n).
Proof.
 destruct n. trivial. simpl. apply Pos2Z.inj_succ.
Qed.

(** [Z.of_N] produce non-negative integers *)

Lemma is_nonneg n : 0 <= Z.of_nat n.
Proof.
 now induction n.
Qed.

(** [Z.of_nat] is a bijection between [nat] and non-negative [Z],
    with [Z.to_nat] (or [Z.abs_nat]) as reciprocal.
    See [Z2Nat.id] below for the dual equation. *)

Lemma id n : Z.to_nat (Z.of_nat n) = n.
Proof.
 now rewrite <- nat_N_Z, <- Z_N_nat, N2Z.id, Nat2N.id.
Qed.

(** [Z.of_nat] is hence injective *)

Lemma inj n m : Z.of_nat n = Z.of_nat m -> n = m.
Proof.
 intros H. now rewrite <- (id n), <- (id m), H.
Qed.

Lemma inj_iff n m : Z.of_nat n = Z.of_nat m <-> n = m.
Proof.
 split. apply inj. intros; now f_equal.
Qed.

(** [Z.of_nat] and usual operations *)

Lemma inj_compare n m : (Z.of_nat n ?= Z.of_nat m) = nat_compare n m.
Proof.
 now rewrite <-!nat_N_Z, N2Z.inj_compare, <- Nat2N.inj_compare.
Qed.

Lemma inj_le n m : (n<=m)%nat <-> Z.of_nat n <= Z.of_nat m.
Proof.
 unfold Z.le. now rewrite inj_compare, nat_compare_le.
Qed.

Lemma inj_lt n m : (n<m)%nat <-> Z.of_nat n < Z.of_nat m.
Proof.
 unfold Z.lt. now rewrite inj_compare, nat_compare_lt.
Qed.

Lemma inj_ge n m : (n>=m)%nat <-> Z.of_nat n >= Z.of_nat m.
Proof.
 unfold Z.ge. now rewrite inj_compare, nat_compare_ge.
Qed.

Lemma inj_gt n m : (n>m)%nat <-> Z.of_nat n > Z.of_nat m.
Proof.
 unfold Z.gt. now rewrite inj_compare, nat_compare_gt.
Qed.

Lemma inj_abs_nat z : Z.of_nat (Z.abs_nat z) = Z.abs z.
Proof.
 destruct z; simpl; trivial;
  destruct (Pos2Nat.is_succ p) as (n,H); rewrite H; simpl; f_equal;
   now apply SuccNat2Pos.inv.
Qed.

Lemma inj_add n m : Z.of_nat (n+m) = Z.of_nat n + Z.of_nat m.
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_add, N2Z.inj_add.
Qed.

Lemma inj_mul n m : Z.of_nat (n*m) = Z.of_nat n * Z.of_nat m.
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_mul, N2Z.inj_mul.
Qed.

Lemma inj_sub_max n m : Z.of_nat (n-m) = Z.max 0 (Z.of_nat n - Z.of_nat m).
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_sub, N2Z.inj_sub_max.
Qed.

Lemma inj_sub n m : (m<=n)%nat -> Z.of_nat (n-m) = Z.of_nat n - Z.of_nat m.
Proof.
 rewrite nat_compare_le, Nat2N.inj_compare. intros.
 now rewrite <- !nat_N_Z, Nat2N.inj_sub, N2Z.inj_sub.
Qed.

Lemma inj_pred_max n : Z.of_nat (pred n) = Z.max 0 (Z.pred (Z.of_nat n)).
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_pred, N2Z.inj_pred_max.
Qed.

Lemma inj_pred n : (0<n)%nat -> Z.of_nat (pred n) = Z.pred (Z.of_nat n).
Proof.
 rewrite nat_compare_lt, Nat2N.inj_compare. intros.
 now rewrite <- !nat_N_Z, Nat2N.inj_pred, N2Z.inj_pred.
Qed.

Lemma inj_min n m : Z.of_nat (min n m) = Z.min (Z.of_nat n) (Z.of_nat m).
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_min, N2Z.inj_min.
Qed.

Lemma inj_max n m : Z.of_nat (max n m) = Z.max (Z.of_nat n) (Z.of_nat m).
Proof.
 now rewrite <- !nat_N_Z, Nat2N.inj_max, N2Z.inj_max.
Qed.

End Nat2Z.

Module Z2Nat.

(** [Z.to_nat] is a bijection between non-negative [Z] and [nat],
    with [Pos.of_nat] as reciprocal.
    See [nat2Z.id] above for the dual equation. *)

Lemma id n : 0<=n -> Z.of_nat (Z.to_nat n) = n.
Proof.
 intros. now rewrite <- Z_N_nat, <- nat_N_Z, N2Nat.id, Z2N.id.
Qed.

(** [Z.to_nat] is hence injective for non-negative integers. *)

Lemma inj n m : 0<=n -> 0<=m -> Z.to_nat n = Z.to_nat m -> n = m.
Proof.
 intros. rewrite <- (id n), <- (id m) by trivial. now f_equal.
Qed.

Lemma inj_iff n m : 0<=n -> 0<=m -> (Z.to_nat n = Z.to_nat m <-> n = m).
Proof.
 intros. split. now apply inj. intros; now subst.
Qed.

(** [Z.to_nat], basic equations *)

Lemma inj_0 : Z.to_nat 0 = O.
Proof.
 reflexivity.
Qed.

Lemma inj_pos n : Z.to_nat (Zpos n) = Pos.to_nat n.
Proof.
 reflexivity.
Qed.

Lemma inj_neg n : Z.to_nat (Zneg n) = O.
Proof.
 reflexivity.
Qed.

(** [Z.to_nat] and operations *)

Lemma inj_add n m : 0<=n -> 0<=m ->
 Z.to_nat (n+m) = (Z.to_nat n + Z.to_nat m)%nat.
Proof.
 intros. now rewrite <- !Z_N_nat, Z2N.inj_add, N2Nat.inj_add.
Qed.

Lemma inj_mul n m : 0<=n -> 0<=m ->
 Z.to_nat (n*m) = (Z.to_nat n * Z.to_nat m)%nat.
Proof.
 intros. now rewrite <- !Z_N_nat, Z2N.inj_mul, N2Nat.inj_mul.
Qed.

Lemma inj_succ n : 0<=n -> Z.to_nat (Z.succ n) = S (Z.to_nat n).
Proof.
 intros. now rewrite <- !Z_N_nat, Z2N.inj_succ, N2Nat.inj_succ.
Qed.

Lemma inj_sub n m : 0<=m -> Z.to_nat (n - m) = (Z.to_nat n - Z.to_nat m)%nat.
Proof.
 intros. now rewrite <- !Z_N_nat, Z2N.inj_sub, N2Nat.inj_sub.
Qed.

Lemma inj_pred n : Z.to_nat (Z.pred n) = pred (Z.to_nat n).
Proof.
 now rewrite <- !Z_N_nat, Z2N.inj_pred, N2Nat.inj_pred.
Qed.

Lemma inj_compare n m : 0<=n -> 0<=m ->
 nat_compare (Z.to_nat n) (Z.to_nat m) = (n ?= m).
Proof.
 intros Hn Hm. now rewrite <- Nat2Z.inj_compare, !id.
Qed.

Lemma inj_le n m : 0<=n -> 0<=m -> (n<=m <-> (Z.to_nat n <= Z.to_nat m)%nat).
Proof.
 intros Hn Hm. unfold Z.le. now rewrite nat_compare_le, inj_compare.
Qed.

Lemma inj_lt n m : 0<=n -> 0<=m -> (n<m <-> (Z.to_nat n < Z.to_nat m)%nat).
Proof.
 intros Hn Hm. unfold Z.lt. now rewrite nat_compare_lt, inj_compare.
Qed.

Lemma inj_min n m : Z.to_nat (Z.min n m) = min (Z.to_nat n) (Z.to_nat m).
Proof.
 now rewrite <- !Z_N_nat, Z2N.inj_min, N2Nat.inj_min.
Qed.

Lemma inj_max n m : Z.to_nat (Z.max n m) = max (Z.to_nat n) (Z.to_nat m).
Proof.
 now rewrite <- !Z_N_nat, Z2N.inj_max, N2Nat.inj_max.
Qed.

End Z2Nat.

Module Zabs2Nat.

(** Results about [Z.abs_nat], converting absolute values of [Z] integers
    to [nat]. *)

Lemma abs_nat_spec n : Z.abs_nat n = Z.to_nat (Z.abs n).
Proof.
 now destruct n.
Qed.

Lemma abs_nat_nonneg n : 0<=n -> Z.abs_nat n = Z.to_nat n.
Proof.
 destruct n; trivial; now destruct 1.
Qed.

Lemma id_abs n : Z.of_nat (Z.abs_nat n) = Z.abs n.
Proof.
 rewrite <-Zabs_N_nat, N_nat_Z. apply Zabs2N.id_abs.
Qed.

Lemma id n : Z.abs_nat (Z.of_nat n) = n.
Proof.
 now rewrite <-Zabs_N_nat, <-nat_N_Z, Zabs2N.id, Nat2N.id.
Qed.

(** [Z.abs_nat], basic equations *)

Lemma inj_0 : Z.abs_nat 0 = 0%nat.
Proof.
 reflexivity.
Qed.

Lemma inj_pos p : Z.abs_nat (Zpos p) = Pos.to_nat p.
Proof.
 reflexivity.
Qed.

Lemma inj_neg p : Z.abs_nat (Zneg p) = Pos.to_nat p.
Proof.
 reflexivity.
Qed.

(** [Z.abs_nat] and usual operations, with non-negative integers *)

Lemma inj_succ n : 0<=n -> Z.abs_nat (Z.succ n) = S (Z.abs_nat n).
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_succ, N2Nat.inj_succ.
Qed.

Lemma inj_add n m : 0<=n -> 0<=m ->
 Z.abs_nat (n+m) = (Z.abs_nat n + Z.abs_nat m)%nat.
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_add, N2Nat.inj_add.
Qed.

Lemma inj_mul n m : Z.abs_nat (n*m) = (Z.abs_nat n * Z.abs_nat m)%nat.
Proof.
 destruct n, m; simpl; trivial using Pos2Nat.inj_mul.
Qed.

Lemma inj_sub n m : 0<=m<=n ->
 Z.abs_nat (n-m) = (Z.abs_nat n - Z.abs_nat m)%nat.
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_sub, N2Nat.inj_sub.
Qed.

Lemma inj_pred n : 0<n -> Z.abs_nat (Z.pred n) = pred (Z.abs_nat n).
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_pred, N2Nat.inj_pred.
Qed.

Lemma inj_compare n m : 0<=n -> 0<=m ->
 nat_compare (Z.abs_nat n) (Z.abs_nat m) = (n ?= m).
Proof.
 intros. now rewrite <- !Zabs_N_nat, <- N2Nat.inj_compare, Zabs2N.inj_compare.
Qed.

Lemma inj_le n m : 0<=n -> 0<=m -> (n<=m <-> (Z.abs_nat n <= Z.abs_nat m)%nat).
Proof.
 intros Hn Hm. unfold Z.le. now rewrite nat_compare_le, inj_compare.
Qed.

Lemma inj_lt n m : 0<=n -> 0<=m -> (n<m <-> (Z.abs_nat n < Z.abs_nat m)%nat).
Proof.
 intros Hn Hm. unfold Z.lt. now rewrite nat_compare_lt, inj_compare.
Qed.

Lemma inj_min n m : 0<=n -> 0<=m ->
 Z.abs_nat (Z.min n m) = min (Z.abs_nat n) (Z.abs_nat m).
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_min, N2Nat.inj_min.
Qed.

Lemma inj_max n m : 0<=n -> 0<=m ->
 Z.abs_nat (Z.max n m) = max (Z.abs_nat n) (Z.abs_nat m).
Proof.
 intros. now rewrite <- !Zabs_N_nat, Zabs2N.inj_max, N2Nat.inj_max.
Qed.

(** [Z.abs_nat] and usual operations, statements with [Z.abs] *)

Lemma inj_succ_abs n : Z.abs_nat (Z.succ (Z.abs n)) = S (Z.abs_nat n).
Proof.
 now rewrite <- !Zabs_N_nat, Zabs2N.inj_succ_abs, N2Nat.inj_succ.
Qed.

Lemma inj_add_abs n m :
 Z.abs_nat (Z.abs n + Z.abs m) = (Z.abs_nat n + Z.abs_nat m)%nat.
Proof.
 now rewrite <- !Zabs_N_nat, Zabs2N.inj_add_abs, N2Nat.inj_add.
Qed.

Lemma inj_mul_abs n m :
 Z.abs_nat (Z.abs n * Z.abs m) = (Z.abs_nat n * Z.abs_nat m)%nat.
Proof.
 now rewrite <- !Zabs_N_nat, Zabs2N.inj_mul_abs, N2Nat.inj_mul.
Qed.

End Zabs2Nat.


(** Compatibility *)

Definition neq (x y:nat) := x <> y.

Lemma inj_neq n m : neq n m -> Zne (Z.of_nat n) (Z.of_nat m).
Proof. intros H H'. now apply H, Nat2Z.inj. Qed.

Lemma Zpos_P_of_succ_nat n : Zpos (Pos.of_succ_nat n) = Z.succ (Z.of_nat n).
Proof (Nat2Z.inj_succ n).

(** For these one, used in omega, a Definition is necessary *)

Definition inj_eq := (f_equal Z.of_nat).
Definition inj_le n m := proj1 (Nat2Z.inj_le n m).
Definition inj_lt n m := proj1 (Nat2Z.inj_lt n m).
Definition inj_ge n m := proj1 (Nat2Z.inj_ge n m).
Definition inj_gt n m := proj1 (Nat2Z.inj_gt n m).

(** For the others, a Notation is fine *)

Notation inj_0 := Nat2Z.inj_0 (compat "8.3").
Notation inj_S := Nat2Z.inj_succ (compat "8.3").
Notation inj_compare := Nat2Z.inj_compare (compat "8.3").
Notation inj_eq_rev := Nat2Z.inj (compat "8.3").
Notation inj_eq_iff := (fun n m => iff_sym (Nat2Z.inj_iff n m)) (compat "8.3").
Notation inj_le_iff := Nat2Z.inj_le (compat "8.3").
Notation inj_lt_iff := Nat2Z.inj_lt (compat "8.3").
Notation inj_ge_iff := Nat2Z.inj_ge (compat "8.3").
Notation inj_gt_iff := Nat2Z.inj_gt (compat "8.3").
Notation inj_le_rev := (fun n m => proj2 (Nat2Z.inj_le n m)) (compat "8.3").
Notation inj_lt_rev := (fun n m => proj2 (Nat2Z.inj_lt n m)) (compat "8.3").
Notation inj_ge_rev := (fun n m => proj2 (Nat2Z.inj_ge n m)) (compat "8.3").
Notation inj_gt_rev := (fun n m => proj2 (Nat2Z.inj_gt n m)) (compat "8.3").
Notation inj_plus := Nat2Z.inj_add (compat "8.3").
Notation inj_mult := Nat2Z.inj_mul (compat "8.3").
Notation inj_minus1 := Nat2Z.inj_sub (compat "8.3").
Notation inj_minus := Nat2Z.inj_sub_max (compat "8.3").
Notation inj_min := Nat2Z.inj_min (compat "8.3").
Notation inj_max := Nat2Z.inj_max (compat "8.3").

Notation Z_of_nat_of_P := positive_nat_Z (compat "8.3").
Notation Zpos_eq_Z_of_nat_o_nat_of_P :=
  (fun p => eq_sym (positive_nat_Z p)) (compat "8.3").

Notation Z_of_nat_of_N := N_nat_Z (compat "8.3").
Notation Z_of_N_of_nat := nat_N_Z (compat "8.3").

Notation Z_of_N_eq := (f_equal Z.of_N) (compat "8.3").
Notation Z_of_N_eq_rev := N2Z.inj (compat "8.3").
Notation Z_of_N_eq_iff := (fun n m => iff_sym (N2Z.inj_iff n m)) (compat "8.3").
Notation Z_of_N_compare := N2Z.inj_compare (compat "8.3").
Notation Z_of_N_le_iff := N2Z.inj_le (compat "8.3").
Notation Z_of_N_lt_iff := N2Z.inj_lt (compat "8.3").
Notation Z_of_N_ge_iff := N2Z.inj_ge (compat "8.3").
Notation Z_of_N_gt_iff := N2Z.inj_gt (compat "8.3").
Notation Z_of_N_le := (fun n m => proj1 (N2Z.inj_le n m)) (compat "8.3").
Notation Z_of_N_lt := (fun n m => proj1 (N2Z.inj_lt n m)) (compat "8.3").
Notation Z_of_N_ge := (fun n m => proj1 (N2Z.inj_ge n m)) (compat "8.3").
Notation Z_of_N_gt := (fun n m => proj1 (N2Z.inj_gt n m)) (compat "8.3").
Notation Z_of_N_le_rev := (fun n m => proj2 (N2Z.inj_le n m)) (compat "8.3").
Notation Z_of_N_lt_rev := (fun n m => proj2 (N2Z.inj_lt n m)) (compat "8.3").
Notation Z_of_N_ge_rev := (fun n m => proj2 (N2Z.inj_ge n m)) (compat "8.3").
Notation Z_of_N_gt_rev := (fun n m => proj2 (N2Z.inj_gt n m)) (compat "8.3").
Notation Z_of_N_pos := N2Z.inj_pos (compat "8.3").
Notation Z_of_N_abs := N2Z.inj_abs_N (compat "8.3").
Notation Z_of_N_le_0 := N2Z.is_nonneg (compat "8.3").
Notation Z_of_N_plus := N2Z.inj_add (compat "8.3").
Notation Z_of_N_mult := N2Z.inj_mul (compat "8.3").
Notation Z_of_N_minus := N2Z.inj_sub_max (compat "8.3").
Notation Z_of_N_succ := N2Z.inj_succ (compat "8.3").
Notation Z_of_N_min := N2Z.inj_min (compat "8.3").
Notation Z_of_N_max := N2Z.inj_max (compat "8.3").
Notation Zabs_of_N := Zabs2N.id (compat "8.3").
Notation Zabs_N_succ_abs := Zabs2N.inj_succ_abs (compat "8.3").
Notation Zabs_N_succ := Zabs2N.inj_succ (compat "8.3").
Notation Zabs_N_plus_abs := Zabs2N.inj_add_abs (compat "8.3").
Notation Zabs_N_plus := Zabs2N.inj_add (compat "8.3").
Notation Zabs_N_mult_abs := Zabs2N.inj_mul_abs (compat "8.3").
Notation Zabs_N_mult := Zabs2N.inj_mul (compat "8.3").

Theorem inj_minus2 : forall n m:nat, (m > n)%nat -> Z.of_nat (n - m) = 0.
Proof.
 intros. rewrite not_le_minus_0; auto with arith.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Znumtheory.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith_base.
Require Import ZArithRing.
Require Import Zcomplements.
Require Import Zdiv.
Require Import Wf_nat.

(** For compatibility reasons, this Open Scope isn't local as it should *)

Open Scope Z_scope.

(** This file contains some notions of number theory upon Z numbers:
     - a divisibility predicate [Z.divide]
     - a gcd predicate [gcd]
     - Euclid algorithm [euclid]
     - a relatively prime predicate [rel_prime]
     - a prime predicate [prime]
     - properties of the efficient [Z.gcd] function
*)

Notation Zgcd := Z.gcd (compat "8.3").
Notation Zggcd := Z.ggcd (compat "8.3").
Notation Zggcd_gcd := Z.ggcd_gcd (compat "8.3").
Notation Zggcd_correct_divisors := Z.ggcd_correct_divisors (compat "8.3").
Notation Zgcd_divide_l := Z.gcd_divide_l (compat "8.3").
Notation Zgcd_divide_r := Z.gcd_divide_r (compat "8.3").
Notation Zgcd_greatest := Z.gcd_greatest (compat "8.3").
Notation Zgcd_nonneg := Z.gcd_nonneg (compat "8.3").
Notation Zggcd_opp := Z.ggcd_opp (compat "8.3").

(** The former specialized inductive predicate [Z.divide] is now
    a generic existential predicate. *)

Notation Zdivide := Z.divide (compat "8.3").

(** Its former constructor is now a pseudo-constructor. *)

Definition Zdivide_intro a b q (H:b=q*a) : Z.divide a b := ex_intro _ q H.

(** Results concerning divisibility*)

Notation Zdivide_refl := Z.divide_refl (compat "8.3").
Notation Zone_divide := Z.divide_1_l (compat "8.3").
Notation Zdivide_0 := Z.divide_0_r (compat "8.3").
Notation Zmult_divide_compat_l := Z.mul_divide_mono_l (compat "8.3").
Notation Zmult_divide_compat_r := Z.mul_divide_mono_r (compat "8.3").
Notation Zdivide_plus_r := Z.divide_add_r (compat "8.3").
Notation Zdivide_minus_l := Z.divide_sub_r (compat "8.3").
Notation Zdivide_mult_l := Z.divide_mul_l (compat "8.3").
Notation Zdivide_mult_r := Z.divide_mul_r (compat "8.3").
Notation Zdivide_factor_r := Z.divide_factor_l (compat "8.3").
Notation Zdivide_factor_l := Z.divide_factor_r (compat "8.3").

Lemma Zdivide_opp_r a b : (a | b) -> (a | - b).
Proof. apply Z.divide_opp_r. Qed.

Lemma Zdivide_opp_r_rev a b : (a | - b) -> (a | b).
Proof. apply Z.divide_opp_r. Qed.

Lemma Zdivide_opp_l a b : (a | b) -> (- a | b).
Proof. apply Z.divide_opp_l. Qed.

Lemma Zdivide_opp_l_rev a b : (- a | b) -> (a | b).
Proof. apply Z.divide_opp_l. Qed.

Theorem Zdivide_Zabs_l a b : (Z.abs a | b) -> (a | b).
Proof. apply Z.divide_abs_l. Qed.

Theorem Zdivide_Zabs_inv_l a b : (a | b) -> (Z.abs a | b).
Proof. apply Z.divide_abs_l. Qed.

Hint Resolve Z.divide_refl Z.divide_1_l Z.divide_0_r: zarith.
Hint Resolve Z.mul_divide_mono_l Z.mul_divide_mono_r: zarith.
Hint Resolve Z.divide_add_r Zdivide_opp_r Zdivide_opp_r_rev Zdivide_opp_l
  Zdivide_opp_l_rev Z.divide_sub_r Z.divide_mul_l Z.divide_mul_r
  Z.divide_factor_l Z.divide_factor_r: zarith.

(** Auxiliary result. *)

Lemma Zmult_one x y : x >= 0 -> x * y = 1 -> x = 1.
Proof.
 Z.swap_greater. apply Z.eq_mul_1_nonneg.
Qed.

(** Only [1] and [-1] divide [1]. *)

Notation Zdivide_1 := Z.divide_1_r (compat "8.3").

(** If [a] divides [b] and [b] divides [a] then [a] is [b] or [-b]. *)

Notation Zdivide_antisym := Z.divide_antisym (compat "8.3").
Notation Zdivide_trans := Z.divide_trans (compat "8.3").

(** If [a] divides [b] and [b<>0] then [|a| <= |b|]. *)

Lemma Zdivide_bounds a b : (a | b) -> b <> 0 -> Z.abs a <= Z.abs b.
Proof.
 intros H Hb.
 rewrite <- Z.divide_abs_l, <- Z.divide_abs_r in H.
 apply Z.abs_pos in Hb.
 now apply Z.divide_pos_le.
Qed.

(** [Z.divide] can be expressed using [Z.modulo]. *)

Lemma Zmod_divide : forall a b, b<>0 -> a mod b = 0 -> (b | a).
Proof.
 apply Z.mod_divide.
Qed.

Lemma Zdivide_mod : forall a b, (b | a) -> a mod b = 0.
Proof.
 intros a b (c,->); apply Z_mod_mult.
Qed.

(** [Z.divide] is hence decidable *)

Lemma Zdivide_dec a b : {(a | b)} + {~ (a | b)}.
Proof.
 destruct (Z.eq_dec a 0) as [Ha|Ha].
  destruct (Z.eq_dec b 0) as [Hb|Hb].
   left; subst; apply Z.divide_0_r.
   right. subst. contradict Hb. now apply Z.divide_0_l.
  destruct (Z.eq_dec (b mod a) 0).
   left. now apply Z.mod_divide.
   right. now rewrite <- Z.mod_divide.
Defined.

Theorem Zdivide_Zdiv_eq a b : 0 < a -> (a | b) ->  b = a * (b / a).
Proof.
 intros Ha H.
 rewrite (Z.div_mod b a) at 1; auto with zarith.
 rewrite Zdivide_mod; auto with zarith.
Qed.

Theorem Zdivide_Zdiv_eq_2 a b c :
 0 < a -> (a | b) -> (c * b) / a = c * (b / a).
Proof.
 intros. apply Z.divide_div_mul_exact; auto with zarith.
Qed.

Theorem Zdivide_le: forall a b : Z,
 0 <= a -> 0 < b -> (a | b) ->  a <= b.
Proof.
 intros. now apply Z.divide_pos_le.
Qed.

Theorem Zdivide_Zdiv_lt_pos a b :
 1 < a -> 0 < b -> (a | b) ->  0 < b / a < b .
Proof.
  intros H1 H2 H3; split.
  apply Z.mul_pos_cancel_l with a; auto with zarith.
  rewrite <- Zdivide_Zdiv_eq; auto with zarith.
  now apply Z.div_lt.
Qed.

Lemma Zmod_div_mod n m a:
 0 < n -> 0 < m -> (n | m) -> a mod n = (a mod m) mod n.
Proof.
  intros H1 H2 (p,Hp).
  rewrite (Z.div_mod a m) at 1; auto with zarith.
  rewrite Hp at 1.
  rewrite Z.mul_shuffle0, Z.add_comm, Z.mod_add; auto with zarith.
Qed.

Lemma Zmod_divide_minus a b c:
 0 < b -> a mod b = c -> (b | a - c).
Proof.
  intros H H1. apply Z.mod_divide; auto with zarith.
  rewrite Zminus_mod; auto with zarith.
  rewrite H1. rewrite <- (Z.mod_small c b) at 1.
  rewrite Z.sub_diag, Z.mod_0_l; auto with zarith.
  subst. now apply Z.mod_pos_bound.
Qed.

Lemma Zdivide_mod_minus a b c:
 0 <= c < b -> (b | a - c) -> a mod b = c.
Proof.
  intros (H1, H2) H3.
  assert (0 < b) by Z.order.
  replace a with ((a - c) + c); auto with zarith.
  rewrite Z.add_mod; auto with zarith.
  rewrite (Zdivide_mod (a-c) b); try rewrite Z.add_0_l; auto with zarith.
  rewrite Z.mod_mod; try apply Zmod_small; auto with zarith.
Qed.

(** * Greatest common divisor (gcd). *)

(** There is no unicity of the gcd; hence we define the predicate
    [Zis_gcd a b g] expressing that [g] is a gcd of [a] and [b].
    (We show later that the [gcd] is actually unique if we discard its sign.) *)

Inductive Zis_gcd (a b g:Z) : Prop :=
 Zis_gcd_intro :
  (g | a) ->
  (g | b) ->
  (forall x, (x | a) -> (x | b) -> (x | g)) ->
  Zis_gcd a b g.

(** Trivial properties of [gcd] *)

Lemma Zis_gcd_sym : forall a b d, Zis_gcd a b d -> Zis_gcd b a d.
Proof.
  induction 1; constructor; intuition.
Qed.

Lemma Zis_gcd_0 : forall a, Zis_gcd a 0 a.
Proof.
  constructor; auto with zarith.
Qed.

Lemma Zis_gcd_1 : forall a, Zis_gcd a 1 1.
Proof.
  constructor; auto with zarith.
Qed.

Lemma Zis_gcd_refl : forall a, Zis_gcd a a a.
Proof.
  constructor; auto with zarith.
Qed.

Lemma Zis_gcd_minus : forall a b d, Zis_gcd a (- b) d -> Zis_gcd b a d.
Proof.
  induction 1; constructor; intuition.
Qed.

Lemma Zis_gcd_opp : forall a b d, Zis_gcd a b d -> Zis_gcd b a (- d).
Proof.
  induction 1; constructor; intuition.
Qed.

Lemma Zis_gcd_0_abs a : Zis_gcd 0 a (Z.abs a).
Proof.
  apply Zabs_ind.
  intros; apply Zis_gcd_sym; apply Zis_gcd_0; auto.
  intros; apply Zis_gcd_opp; apply Zis_gcd_0; auto.
Qed.

Hint Resolve Zis_gcd_sym Zis_gcd_0 Zis_gcd_minus Zis_gcd_opp: zarith.

Theorem Zis_gcd_unique: forall a b c d : Z,
 Zis_gcd a b c -> Zis_gcd a b d ->  c = d \/ c = (- d).
Proof.
intros a b c d [Hc1 Hc2 Hc3] [Hd1 Hd2 Hd3].
assert (c|d) by auto.
assert (d|c) by auto.
apply Z.divide_antisym; auto.
Qed.


(** * Extended Euclid algorithm. *)

(** Euclid's algorithm to compute the [gcd] mainly relies on
    the following property. *)

Lemma Zis_gcd_for_euclid :
  forall a b d q:Z, Zis_gcd b (a - q * b) d -> Zis_gcd a b d.
Proof.
  simple induction 1; constructor; intuition.
  replace a with (a - q * b + q * b). auto with zarith. ring.
Qed.

Lemma Zis_gcd_for_euclid2 :
  forall b d q r:Z, Zis_gcd r b d -> Zis_gcd b (b * q + r) d.
Proof.
  simple induction 1; constructor; intuition.
  apply H2; auto.
  replace r with (b * q + r - b * q). auto with zarith. ring.
Qed.

(** We implement the extended version of Euclid's algorithm,
    i.e. the one computing Bezout's coefficients as it computes
    the [gcd]. We follow the algorithm given in Knuth's
    "Art of Computer Programming", vol 2, page 325. *)

Section extended_euclid_algorithm.

  Variables a b : Z.

  (** The specification of Euclid's algorithm is the existence of
      [u], [v] and [d] such that [ua+vb=d] and [(gcd a b d)]. *)

  Inductive Euclid : Set :=
    Euclid_intro :
    forall u v d:Z, u * a + v * b = d -> Zis_gcd a b d -> Euclid.

  (** The recursive part of Euclid's algorithm uses well-founded
      recursion of non-negative integers. It maintains 6 integers
      [u1,u2,u3,v1,v2,v3] such that the following invariant holds:
      [u1*a+u2*b=u3] and [v1*a+v2*b=v3] and [gcd(u3,v3)=gcd(a,b)].
      *)

  Lemma euclid_rec :
    forall v3:Z,
      0 <= v3 ->
      forall u1 u2 u3 v1 v2:Z,
	u1 * a + u2 * b = u3 ->
	v1 * a + v2 * b = v3 ->
	(forall d:Z, Zis_gcd u3 v3 d -> Zis_gcd a b d) -> Euclid.
  Proof.
    intros v3 Hv3; generalize Hv3; pattern v3.
    apply Zlt_0_rec.
    clear v3 Hv3; intros.
    elim (Z_zerop x); intro.
    apply Euclid_intro with (u := u1) (v := u2) (d := u3).
    assumption.
    apply H3.
    rewrite a0; auto with zarith.
    set (q := u3 / x) in *.
    assert (Hq : 0 <= u3 - q * x < x).
    replace (u3 - q * x) with (u3 mod x).
    apply Z_mod_lt; omega.
    assert (xpos : x > 0). omega.
    generalize (Z_div_mod_eq u3 x xpos).
    unfold q.
    intro eq; pattern u3 at 2; rewrite eq; ring.
    apply (H (u3 - q * x) Hq (proj1 Hq) v1 v2 x (u1 - q * v1) (u2 - q * v2)).
    tauto.
    replace ((u1 - q * v1) * a + (u2 - q * v2) * b) with
      (u1 * a + u2 * b - q * (v1 * a + v2 * b)).
    rewrite H1; rewrite H2; trivial.
    ring.
    intros; apply H3.
    apply Zis_gcd_for_euclid with q; assumption.
    assumption.
  Qed.

  (** We get Euclid's algorithm by applying [euclid_rec] on
      [1,0,a,0,1,b] when [b>=0] and [1,0,a,0,-1,-b] when [b<0]. *)

  Lemma euclid : Euclid.
  Proof.
    case (Z_le_gt_dec 0 b); intro.
    intros;
      apply euclid_rec with
	(u1 := 1) (u2 := 0) (u3 := a) (v1 := 0) (v2 := 1) (v3 := b);
	auto with zarith; ring.
    intros;
      apply euclid_rec with
	(u1 := 1) (u2 := 0) (u3 := a) (v1 := 0) (v2 := -1) (v3 := - b);
	auto with zarith; try ring.
  Qed.

End extended_euclid_algorithm.

Theorem Zis_gcd_uniqueness_apart_sign :
  forall a b d d':Z, Zis_gcd a b d -> Zis_gcd a b d' -> d = d' \/ d = - d'.
Proof.
  simple induction 1.
  intros H1 H2 H3; simple induction 1; intros.
  generalize (H3 d' H4 H5); intro Hd'd.
  generalize (H6 d H1 H2); intro Hdd'.
  exact (Z.divide_antisym d d' Hdd' Hd'd).
Qed.

(** * Bezout's coefficients *)

Inductive Bezout (a b d:Z) : Prop :=
  Bezout_intro : forall u v:Z, u * a + v * b = d -> Bezout a b d.

(** Existence of Bezout's coefficients for the [gcd] of [a] and [b] *)

Lemma Zis_gcd_bezout : forall a b d:Z, Zis_gcd a b d -> Bezout a b d.
Proof.
  intros a b d Hgcd.
  elim (euclid a b); intros u v d0 e g.
  generalize (Zis_gcd_uniqueness_apart_sign a b d d0 Hgcd g).
  intro H; elim H; clear H; intros.
  apply Bezout_intro with u v.
  rewrite H; assumption.
  apply Bezout_intro with (- u) (- v).
  rewrite H; rewrite <- e; ring.
Qed.

(** gcd of [ca] and [cb] is [c gcd(a,b)]. *)

Lemma Zis_gcd_mult :
  forall a b c d:Z, Zis_gcd a b d -> Zis_gcd (c * a) (c * b) (c * d).
Proof.
  intros a b c d; simple induction 1. constructor; auto with zarith.
  intros x Ha Hb.
  elim (Zis_gcd_bezout a b d H). intros u v Huv.
  elim Ha; intros a' Ha'.
  elim Hb; intros b' Hb'.
  apply Zdivide_intro with (u * a' + v * b').
  rewrite <- Huv.
  replace (c * (u * a + v * b)) with (u * (c * a) + v * (c * b)).
  rewrite Ha'; rewrite Hb'; ring.
  ring.
Qed.


(** * Relative primality *)

Definition rel_prime (a b:Z) : Prop := Zis_gcd a b 1.

(** Bezout's theorem: [a] and [b] are relatively prime if and
    only if there exist [u] and [v] such that [ua+vb = 1]. *)

Lemma rel_prime_bezout : forall a b:Z, rel_prime a b -> Bezout a b 1.
Proof.
  intros a b; exact (Zis_gcd_bezout a b 1).
Qed.

Lemma bezout_rel_prime : forall a b:Z, Bezout a b 1 -> rel_prime a b.
Proof.
  simple induction 1; constructor; auto with zarith.
  intros. rewrite <- H0; auto with zarith.
Qed.

(** Gauss's theorem: if [a] divides [bc] and if [a] and [b] are
    relatively prime, then [a] divides [c]. *)

Theorem Gauss : forall a b c:Z, (a | b * c) -> rel_prime a b -> (a | c).
Proof.
  intros. elim (rel_prime_bezout a b H0); intros.
  replace c with (c * 1); [ idtac | ring ].
  rewrite <- H1.
  replace (c * (u * a + v * b)) with (c * u * a + v * (b * c));
    [ eauto with zarith | ring ].
Qed.

(** If [a] is relatively prime to [b] and [c], then it is to [bc] *)

Lemma rel_prime_mult :
  forall a b c:Z, rel_prime a b -> rel_prime a c -> rel_prime a (b * c).
Proof.
  intros a b c Hb Hc.
  elim (rel_prime_bezout a b Hb); intros.
  elim (rel_prime_bezout a c Hc); intros.
  apply bezout_rel_prime.
  apply Bezout_intro with
    (u := u * u0 * a + v0 * c * u + u0 * v * b) (v := v * v0).
  rewrite <- H.
  replace (u * a + v * b) with ((u * a + v * b) * 1); [ idtac | ring ].
  rewrite <- H0.
  ring.
Qed.

Lemma rel_prime_cross_prod :
  forall a b c d:Z,
    rel_prime a b ->
    rel_prime c d -> b > 0 -> d > 0 -> a * d = b * c -> a = c /\ b = d.
Proof.
  intros a b c d; intros.
  elim (Z.divide_antisym b d).
  split; auto with zarith.
  rewrite H4 in H3.
  rewrite Z.mul_comm in H3.
  apply Z.mul_reg_l with d; auto with zarith.
  intros; omega.
  apply Gauss with a.
  rewrite H3.
  auto with zarith.
  red; auto with zarith.
  apply Gauss with c.
  rewrite Z.mul_comm.
  rewrite <- H3.
  auto with zarith.
  red; auto with zarith.
Qed.

(** After factorization by a gcd, the original numbers are relatively prime. *)

Lemma Zis_gcd_rel_prime :
  forall a b g:Z,
    b > 0 -> g >= 0 -> Zis_gcd a b g -> rel_prime (a / g) (b / g).
Proof.
  intros a b g; intros.
  assert (g <> 0).
  intro.
  elim H1; intros.
  elim H4; intros.
  rewrite H2 in H6; subst b; omega.
  unfold rel_prime.
  destruct H1.
  destruct H1 as (a',H1).
  destruct H3 as (b',H3).
  replace (a/g) with a';
    [|rewrite H1; rewrite Z_div_mult; auto with zarith].
  replace (b/g) with b';
    [|rewrite H3; rewrite Z_div_mult; auto with zarith].
  constructor.
  exists a'; auto with zarith.
  exists b'; auto with zarith.
  intros x (xa,H5) (xb,H6).
  destruct (H4 (x*g)) as (x',Hx').
  exists xa; rewrite Z.mul_assoc; rewrite <- H5; auto.
  exists xb; rewrite Z.mul_assoc; rewrite <- H6; auto.
  replace g with (1*g) in Hx'; auto with zarith.
  do 2 rewrite Z.mul_assoc in Hx'.
  apply Z.mul_reg_r in Hx'; trivial.
  rewrite Z.mul_1_r in Hx'.
  exists x'; auto with zarith.
Qed.

Theorem rel_prime_sym: forall a b, rel_prime a b -> rel_prime b a.
Proof.
  intros a b H; auto with zarith.
  red; apply Zis_gcd_sym; auto with zarith.
Qed.

Theorem rel_prime_div: forall p q r,
 rel_prime p q -> (r | p) -> rel_prime r q.
Proof.
  intros p q r H (u, H1); subst.
  inversion_clear H as [H1 H2 H3].
  red; apply Zis_gcd_intro; try apply Z.divide_1_l.
  intros x H4 H5; apply H3; auto.
  apply Z.divide_mul_r; auto.
Qed.

Theorem rel_prime_1: forall n, rel_prime 1 n.
Proof.
  intros n; red; apply Zis_gcd_intro; auto.
  exists 1; auto with zarith.
  exists n; auto with zarith.
Qed.

Theorem not_rel_prime_0: forall n, 1 < n -> ~ rel_prime 0 n.
Proof.
  intros n H H1; absurd (n = 1 \/ n = -1).
  intros [H2 | H2]; subst; contradict H; auto with zarith.
  case (Zis_gcd_unique  0 n n 1); auto.
  apply Zis_gcd_intro; auto.
  exists 0; auto with zarith.
  exists 1; auto with zarith.
Qed.

Theorem rel_prime_mod: forall p q, 0 < q ->
 rel_prime p q -> rel_prime (p mod q) q.
Proof.
  intros p q H H0.
  assert (H1: Bezout p q 1).
  apply rel_prime_bezout; auto.
  inversion_clear H1 as [q1 r1 H2].
  apply bezout_rel_prime.
  apply Bezout_intro with q1  (r1 + q1 * (p / q)).
  rewrite <- H2.
  pattern p at 3; rewrite (Z_div_mod_eq p q); try ring; auto with zarith.
Qed.

Theorem rel_prime_mod_rev: forall p q, 0 < q ->
 rel_prime (p mod q) q -> rel_prime p q.
Proof.
  intros p q H H0.
  rewrite (Z_div_mod_eq p q); auto with zarith; red.
  apply Zis_gcd_sym; apply Zis_gcd_for_euclid2; auto with zarith.
Qed.

Theorem Zrel_prime_neq_mod_0: forall a b, 1 < b -> rel_prime a b -> a mod b <> 0.
Proof.
  intros a b H H1 H2.
  case (not_rel_prime_0 _ H).
  rewrite <- H2.
  apply rel_prime_mod; auto with zarith.
Qed.

(** * Primality *)

Inductive prime (p:Z) : Prop :=
  prime_intro :
    1 < p -> (forall n:Z, 1 <= n < p -> rel_prime n p) -> prime p.

(** The sole divisors of a prime number [p] are [-1], [1], [p] and [-p]. *)

Lemma prime_divisors :
  forall p:Z,
    prime p -> forall a:Z, (a | p) -> a = -1 \/ a = 1 \/ a = p \/ a = - p.
Proof.
  destruct 1; intros.
  assert
    (a = - p \/ - p < a < -1 \/ a = -1 \/ a = 0 \/ a = 1 \/ 1 < a < p \/ a = p).
  { assert (Z.abs a <= Z.abs p) as H2.
      apply Zdivide_bounds; [ assumption | omega ].
    revert H2.
    pattern (Z.abs a); apply Zabs_ind; pattern (Z.abs p); apply Zabs_ind;
    intros; omega. }
  intuition idtac.
  (* -p < a < -1 *)
  - absurd (rel_prime (- a) p); intuition.
    inversion H2.
    assert (- a | - a) by auto with zarith.
    assert (- a | p) by auto with zarith.
    apply H7, Z.divide_1_r in H8; intuition.
  (* a = 0 *)
  - inversion H1. subst a; omega.
  (* 1 < a < p *)
  - absurd (rel_prime a p); intuition.
    inversion H2.
    assert (a | a) by auto with zarith.
    assert (a | p) by auto with zarith.
    apply H7, Z.divide_1_r in H8; intuition.
Qed.

(** A prime number is relatively prime with any number it does not divide *)

Lemma prime_rel_prime :
  forall p:Z, prime p -> forall a:Z, ~ (p | a) -> rel_prime p a.
Proof.
  intros; constructor; intros; auto with zarith.
  apply prime_divisors in H1; intuition; subst; auto with zarith.
  - absurd (p | a); auto with zarith.
  - absurd (p | a); intuition.
Qed.

Hint Resolve prime_rel_prime: zarith.

(** As a consequence, a prime number is relatively prime with smaller numbers *)

Theorem rel_prime_le_prime:
 forall a p, prime p -> 1 <=  a < p -> rel_prime a p.
Proof.
  intros a p Hp [H1 H2].
  apply rel_prime_sym; apply prime_rel_prime; auto.
  intros [q Hq]; subst a.
  case (Z.le_gt_cases q 0); intros Hl.
  absurd (q * p <= 0 * p); auto with zarith.
  absurd (1 * p <= q * p); auto with zarith.
Qed.


(** If a prime [p] divides [ab] then it divides either [a] or [b] *)

Lemma prime_mult :
  forall p:Z, prime p -> forall a b:Z, (p | a * b) -> (p | a) \/ (p | b).
Proof.
  intro p; simple induction 1; intros.
  case (Zdivide_dec p a); intuition.
  right; apply Gauss with a; auto with zarith.
Qed.

Lemma not_prime_0: ~ prime 0.
Proof.
  intros H1; case (prime_divisors _ H1 2); auto with zarith.
Qed.

Lemma not_prime_1: ~ prime 1.
Proof.
  intros H1; absurd (1 < 1); auto with zarith.
  inversion H1; auto.
Qed.

Lemma prime_2: prime 2.
Proof.
  apply prime_intro; auto with zarith.
  intros n (H,H'); Z.le_elim H; auto with zarith.
  - contradict H'; auto with zarith.
  - subst n. constructor; auto with zarith.
Qed.

Theorem prime_3: prime 3.
Proof.
  apply prime_intro; auto with zarith.
  intros n (H,H'); Z.le_elim H; auto with zarith.
  - replace n with 2 by omega.
    constructor; auto with zarith.
    intros x (q,Hq) (q',Hq').
    exists (q' - q). ring_simplify. now rewrite <- Hq, <- Hq'.
  - replace n with 1 by trivial.
    constructor; auto with zarith.
Qed.

Theorem prime_ge_2 p : prime p ->  2 <= p.
Proof.
  intros (Hp,_); auto with zarith.
Qed.

Definition prime' p := 1<p /\ (forall n, 1<n<p -> ~ (n|p)).

Lemma Z_0_1_more x : 0<=x -> x=0 \/ x=1 \/ 1<x.
Proof.
 intros H. Z.le_elim H; auto.
 apply Z.le_succ_l in H. change (1 <= x) in H. Z.le_elim H; auto.
Qed.

Theorem prime_alt p : prime' p <-> prime p.
Proof.
  split; intros (Hp,H).
  - (* prime -> prime' *)
    constructor; trivial; intros n Hn.
    constructor; auto with zarith; intros x Hxn Hxp.
    rewrite <- Z.divide_abs_l in Hxn, Hxp |- *.
    assert (Hx := Z.abs_nonneg x).
    set (y:=Z.abs x) in *; clearbody y; clear x; rename y into x.
    destruct (Z_0_1_more x Hx) as [->|[->|Hx']].
    + exfalso. apply Z.divide_0_l in Hxn. omega.
    + now exists 1.
    + elim (H x); auto.
      split; trivial.
      apply Z.le_lt_trans with n; auto with zarith.
      apply Z.divide_pos_le; auto with zarith.
  - (* prime' -> prime *)
    constructor; trivial. intros n Hn Hnp.
    case (Zis_gcd_unique n p n 1); auto with zarith.
    constructor; auto with zarith.
    apply H; auto with zarith.
Qed.

Theorem square_not_prime: forall a, ~ prime (a * a).
Proof.
  intros a Ha.
  rewrite <- (Z.abs_square a) in Ha.
  assert (H:=Z.abs_nonneg a).
  set (b:=Z.abs a) in *; clearbody b; clear a; rename b into a.
  rewrite <- prime_alt in Ha; destruct Ha as (Ha,Ha').
  assert (H' : 1 < a) by now apply (Z.square_lt_simpl_nonneg 1).
  apply (Ha' a).
  + split; trivial.
    rewrite <- (Z.mul_1_l a) at 1. apply Z.mul_lt_mono_pos_r; omega.
  + exists a; auto.
Qed.

Theorem prime_div_prime: forall p q,
 prime p -> prime q -> (p | q) -> p = q.
Proof.
  intros p q H H1 H2;
  assert (Hp: 0 < p); try apply Z.lt_le_trans with 2; try apply prime_ge_2; auto with zarith.
  assert (Hq: 0 < q); try apply Z.lt_le_trans with 2; try apply prime_ge_2; auto with zarith.
  case prime_divisors with (2 := H2); auto.
  intros H4; contradict Hp; subst; auto with zarith.
  intros [H4| [H4 | H4]]; subst; auto.
  contradict H; auto; apply not_prime_1.
  contradict Hp; auto with zarith.
Qed.

(** we now prove that [Z.gcd] is indeed a gcd in
   the sense of [Zis_gcd]. *)

Notation Zgcd_is_pos := Z.gcd_nonneg (compat "8.3").

Lemma Zgcd_is_gcd : forall a b, Zis_gcd a b (Z.gcd a b).
Proof.
 constructor.
 apply Z.gcd_divide_l.
 apply Z.gcd_divide_r.
 apply Z.gcd_greatest.
Qed.

Theorem Zgcd_spec : forall x y : Z, {z : Z | Zis_gcd x y z /\ 0 <= z}.
Proof.
  intros x y; exists (Z.gcd x y).
  split; [apply Zgcd_is_gcd  | apply Z.gcd_nonneg].
Qed.

Theorem Zdivide_Zgcd: forall p q r : Z,
 (p | q) -> (p | r) -> (p | Z.gcd q r).
Proof.
 intros. now apply Z.gcd_greatest.
Qed.

Theorem Zis_gcd_gcd: forall a b c : Z,
 0 <= c ->  Zis_gcd a b c -> Z.gcd a b = c.
Proof.
  intros a b c H1 H2.
  case (Zis_gcd_uniqueness_apart_sign a b c (Z.gcd a b)); auto.
  apply Zgcd_is_gcd; auto.
  Z.le_elim H1.
  - generalize (Z.gcd_nonneg a b); auto with zarith.
  - subst. now case (Z.gcd a b).
Qed.

Notation Zgcd_inv_0_l := Z.gcd_eq_0_l (compat "8.3").
Notation Zgcd_inv_0_r := Z.gcd_eq_0_r (compat "8.3").

Theorem Zgcd_div_swap0 : forall a b : Z,
 0 < Z.gcd a b ->
 0 < b ->
 (a / Z.gcd a b) * b = a * (b/Z.gcd a b).
Proof.
  intros a b Hg Hb.
  assert (F := Zgcd_is_gcd a b); inversion F as [F1 F2 F3].
  pattern b at 2; rewrite (Zdivide_Zdiv_eq (Z.gcd a b) b); auto.
  repeat rewrite Z.mul_assoc; f_equal.
  rewrite Z.mul_comm.
  rewrite <- Zdivide_Zdiv_eq; auto.
Qed.

Theorem Zgcd_div_swap : forall a b c : Z,
 0 < Z.gcd a b ->
 0 < b ->
 (c * a) / Z.gcd a b * b = c * a * (b/Z.gcd a b).
Proof.
  intros a b c Hg Hb.
  assert (F := Zgcd_is_gcd a b); inversion F as [F1 F2 F3].
  pattern b at 2; rewrite (Zdivide_Zdiv_eq (Z.gcd a b) b); auto.
  repeat rewrite Z.mul_assoc; f_equal.
  rewrite Zdivide_Zdiv_eq_2; auto.
  repeat rewrite <- Z.mul_assoc; f_equal.
  rewrite Z.mul_comm.
  rewrite <- Zdivide_Zdiv_eq; auto.
Qed.

Notation Zgcd_comm := Z.gcd_comm (compat "8.3").

Lemma Zgcd_ass a b c : Z.gcd (Z.gcd a b) c = Z.gcd a (Z.gcd b c).
Proof.
 symmetry. apply Z.gcd_assoc.
Qed.

Notation Zgcd_Zabs := Z.gcd_abs_l (compat "8.3").
Notation Zgcd_0 := Z.gcd_0_r (compat "8.3").
Notation Zgcd_1 := Z.gcd_1_r (compat "8.3").

Hint Resolve Z.gcd_0_r Z.gcd_1_r : zarith.

Theorem Zgcd_1_rel_prime : forall a b,
 Z.gcd a b = 1 <-> rel_prime a b.
Proof.
  unfold rel_prime; split; intro H.
  rewrite <- H; apply Zgcd_is_gcd.
  case (Zis_gcd_unique a b (Z.gcd a b) 1); auto.
  apply Zgcd_is_gcd.
  intros H2; absurd (0 <= Z.gcd a b); auto with zarith.
  generalize (Z.gcd_nonneg a b); auto with zarith.
Qed.

Definition rel_prime_dec: forall a b,
 { rel_prime a b }+{ ~ rel_prime a b }.
Proof.
  intros a b; case (Z.eq_dec (Z.gcd a b) 1); intros H1.
  left; apply -> Zgcd_1_rel_prime; auto.
  right; contradict H1; apply <- Zgcd_1_rel_prime; auto.
Defined.

Definition prime_dec_aux:
 forall p m,
  { forall n, 1 < n < m -> rel_prime n p } +
  { exists n, 1 < n < m  /\ ~ rel_prime n p }.
Proof.
  intros p m.
  case (Z_lt_dec 1 m); intros H1;
   [ | left; intros; exfalso; omega ].
  pattern m; apply natlike_rec; auto with zarith.
  left; intros; exfalso; omega.
  intros x Hx IH; destruct IH as [F|E].
  destruct (rel_prime_dec x p) as [Y|N].
  left; intros n [HH1 HH2].
  rewrite Z.lt_succ_r in HH2.
  Z.le_elim HH2; subst; auto with zarith.
  - case (Z_lt_dec 1 x); intros HH1.
    * right; exists x; split; auto with zarith.
    * left; intros n [HHH1 HHH2]; contradict HHH1; auto with zarith.
  - right; destruct E as (n,((H0,H2),H3)); exists n; auto with zarith.
Defined.

Definition prime_dec: forall p, { prime p }+{ ~ prime p }.
Proof.
  intros p; case (Z_lt_dec 1 p); intros H1.
  + case (prime_dec_aux p p); intros H2.
    * left; apply prime_intro; auto.
      intros n (Hn1,Hn2). Z.le_elim Hn1; auto; subst n.
      constructor; auto with zarith.
    * right; intros H3; inversion_clear H3 as [Hp1 Hp2].
      case H2; intros n [Hn1 Hn2]; case Hn2; auto with zarith.
  + right; intros H3; inversion_clear H3 as [Hp1 Hp2]; case H1; auto.
Defined.

Theorem not_prime_divide:
 forall p, 1 < p -> ~ prime p -> exists n, 1 < n < p  /\ (n | p).
Proof.
  intros p Hp Hp1.
  case (prime_dec_aux p p); intros H1.
  - elim Hp1; constructor; auto.
    intros n (Hn1,Hn2).
    Z.le_elim Hn1; auto with zarith.
    subst n; constructor; auto with zarith.
  - case H1; intros n (Hn1,Hn2).
    destruct (Z_0_1_more _ (Z.gcd_nonneg n p)) as [H|[H|H]].
    + exfalso. apply Z.gcd_eq_0_l in H. omega.
    + elim Hn2. red. rewrite <- H. apply Zgcd_is_gcd.
    + exists (Z.gcd n p); split; [ split; auto | apply Z.gcd_divide_r ].
      apply Z.le_lt_trans with n; auto with zarith.
      apply Z.divide_pos_le; auto with zarith.
      apply Z.gcd_divide_l.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zorder.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers : results about order predicates *)
(** Initial author : Pierre Crégut (CNET, Lannion, France) *)

(** THIS FILE IS DEPRECATED.
    It is now almost entirely made of compatibility formulations
    for results already present in BinInt.Z. *)

Require Import BinPos BinInt Decidable Zcompare.
Require Import Arith_base. (* Useless now, for compatibility only *)

Local Open Scope Z_scope.

(*********************************************************)
(** Properties of the order relations on binary integers *)

(** * Trichotomy *)

Theorem Ztrichotomy_inf n m : {n < m} + {n = m} + {n > m}.
Proof.
  unfold ">", "<". generalize (Z.compare_eq n m).
  destruct (n ?= m); [ left; right | left; left | right]; auto.
Defined.

Theorem Ztrichotomy n m : n < m \/ n = m \/ n > m.
Proof.
  Z.swap_greater. apply Z.lt_trichotomy.
Qed.

(**********************************************************************)
(** * Decidability of equality and order on Z *)

Notation dec_eq := Z.eq_decidable (compat "8.3").
Notation dec_Zle := Z.le_decidable (compat "8.3").
Notation dec_Zlt := Z.lt_decidable (compat "8.3").

Theorem dec_Zne n m : decidable (Zne n m).
Proof.
  destruct (Z.eq_decidable n m); [right|left]; subst; auto.
Qed.

Theorem dec_Zgt n m : decidable (n > m).
Proof.
  destruct (Z.lt_decidable m n); [left|right]; Z.swap_greater; auto.
Qed.

Theorem dec_Zge n m : decidable (n >= m).
Proof.
  destruct (Z.le_decidable m n); [left|right]; Z.swap_greater; auto.
Qed.

Theorem not_Zeq n m : n <> m -> n < m \/ m < n.
Proof.
  apply Z.lt_gt_cases.
Qed.

(** * Relating strict and large orders *)

Notation Zgt_lt := Z.gt_lt (compat "8.3").
Notation Zlt_gt := Z.lt_gt (compat "8.3").
Notation Zge_le := Z.ge_le (compat "8.3").
Notation Zle_ge := Z.le_ge (compat "8.3").
Notation Zgt_iff_lt := Z.gt_lt_iff (compat "8.3").
Notation Zge_iff_le := Z.ge_le_iff (compat "8.3").

Lemma Zle_not_lt n m : n <= m -> ~ m < n.
Proof.
 apply Z.le_ngt.
Qed.

Lemma Zlt_not_le n m : n < m -> ~ m <= n.
Proof.
 apply Z.lt_nge.
Qed.

Lemma Zle_not_gt n m : n <= m -> ~ n > m.
Proof.
  trivial.
Qed.

Lemma Zgt_not_le n m : n > m -> ~ n <= m.
Proof.
  Z.swap_greater. apply Z.lt_nge.
Qed.

Lemma Znot_ge_lt n m : ~ n >= m -> n < m.
Proof.
  Z.swap_greater. apply Z.nle_gt.
Qed.

Lemma Znot_lt_ge n m : ~ n < m -> n >= m.
Proof.
  trivial.
Qed.

Lemma Znot_gt_le n m: ~ n > m -> n <= m.
Proof.
  trivial.
Qed.

Lemma Znot_le_gt n m : ~ n <= m -> n > m.
Proof.
  Z.swap_greater. apply Z.nle_gt.
Qed.

Lemma not_Zne n m : ~ Zne n m -> n = m.
Proof.
  intros H.
  destruct (Z.eq_decidable n m); [assumption|now elim H].
Qed.

(** * Equivalence and order properties *)

(** Reflexivity *)

Notation Zle_refl := Z.le_refl (compat "8.3").
Notation Zeq_le := Z.eq_le_incl (compat "8.3").

Hint Resolve Z.le_refl: zarith.

(** Antisymmetry *)

Notation Zle_antisym := Z.le_antisymm (compat "8.3").

(** Asymmetry *)

Notation Zlt_asym := Z.lt_asymm (compat "8.3").

Lemma Zgt_asym n m : n > m -> ~ m > n.
Proof.
  Z.swap_greater. apply Z.lt_asymm.
Qed.

(** Irreflexivity *)

Notation Zlt_irrefl := Z.lt_irrefl (compat "8.3").
Notation Zlt_not_eq := Z.lt_neq (compat "8.3").

Lemma Zgt_irrefl n : ~ n > n.
Proof.
  Z.swap_greater. apply Z.lt_irrefl.
Qed.

(** Large = strict or equal *)

Notation Zlt_le_weak := Z.lt_le_incl (compat "8.3").
Notation Zle_lt_or_eq_iff := Z.lt_eq_cases (compat "8.3").

Lemma Zle_lt_or_eq n m : n <= m -> n < m \/ n = m.
Proof.
  apply Z.lt_eq_cases.
Qed.

(** Dichotomy *)

Notation Zle_or_lt := Z.le_gt_cases (compat "8.3").

(** Transitivity of strict orders *)

Notation Zlt_trans := Z.lt_trans (compat "8.3").

Lemma Zgt_trans n m p : n > m -> m > p -> n > p.
Proof.
  Z.swap_greater. intros; now transitivity m.
Qed.

(** Mixed transitivity *)

Notation Zlt_le_trans := Z.lt_le_trans (compat "8.3").
Notation Zle_lt_trans := Z.le_lt_trans (compat "8.3").

Lemma Zle_gt_trans n m p : m <= n -> m > p -> n > p.
Proof.
  Z.swap_greater. Z.order.
Qed.

Lemma Zgt_le_trans n m p : n > m -> p <= m -> n > p.
Proof.
  Z.swap_greater. Z.order.
Qed.

(** Transitivity of large orders *)

Notation Zle_trans := Z.le_trans (compat "8.3").

Lemma Zge_trans n m p : n >= m -> m >= p -> n >= p.
Proof.
  Z.swap_greater. Z.order.
Qed.

Hint Resolve Z.le_trans: zarith.

(** * Compatibility of order and operations on Z *)

(** ** Successor *)

(** Compatibility of successor wrt to order *)

Lemma Zsucc_le_compat n m : m <= n -> Z.succ m <= Z.succ n.
Proof.
  apply Z.succ_le_mono.
Qed.

Lemma Zsucc_lt_compat n m : n < m -> Z.succ n < Z.succ m.
Proof.
  apply Z.succ_lt_mono.
Qed.

Lemma Zsucc_gt_compat n m : m > n -> Z.succ m > Z.succ n.
Proof.
  Z.swap_greater. apply Z.succ_lt_mono.
Qed.

Hint Resolve Zsucc_le_compat: zarith.

(** Simplification of successor wrt to order *)

Lemma Zsucc_gt_reg n m : Z.succ m > Z.succ n -> m > n.
Proof.
  Z.swap_greater. apply Z.succ_lt_mono.
Qed.

Lemma Zsucc_le_reg n m : Z.succ m <= Z.succ n -> m <= n.
Proof.
  apply Z.succ_le_mono.
Qed.

Lemma Zsucc_lt_reg n m : Z.succ n < Z.succ m -> n < m.
Proof.
  apply Z.succ_lt_mono.
Qed.

(** Special base instances of order *)

Notation Zlt_succ := Z.lt_succ_diag_r (compat "8.3").
Notation Zlt_pred := Z.lt_pred_l (compat "8.3").

Lemma Zgt_succ n : Z.succ n > n.
Proof.
  Z.swap_greater. apply Z.lt_succ_diag_r.
Qed.

Lemma Znot_le_succ n : ~ Z.succ n <= n.
Proof.
  apply Z.lt_nge, Z.lt_succ_diag_r.
Qed.

(** Relating strict and large order using successor or predecessor *)

Notation Zlt_succ_r := Z.lt_succ_r (compat "8.3").
Notation Zle_succ_l := Z.le_succ_l (compat "8.3").

Lemma Zgt_le_succ n m : m > n -> Z.succ n <= m.
Proof.
  Z.swap_greater. apply Z.le_succ_l.
Qed.

Lemma Zle_gt_succ n m : n <= m -> Z.succ m > n.
Proof.
  Z.swap_greater. apply Z.lt_succ_r.
Qed.

Lemma Zle_lt_succ n m : n <= m -> n < Z.succ m.
Proof.
  apply Z.lt_succ_r.
Qed.

Lemma Zlt_le_succ n m : n < m -> Z.succ n <= m.
Proof.
  apply Z.le_succ_l.
Qed.

Lemma Zgt_succ_le n m : Z.succ m > n -> n <= m.
Proof.
  Z.swap_greater. apply Z.lt_succ_r.
Qed.

Lemma Zlt_succ_le n m : n < Z.succ m -> n <= m.
Proof.
  apply Z.lt_succ_r.
Qed.

Lemma Zle_succ_gt n m : Z.succ n <= m -> m > n.
Proof.
  Z.swap_greater. apply Z.le_succ_l.
Qed.

(** Weakening order *)

Notation Zle_succ := Z.le_succ_diag_r (compat "8.3").
Notation Zle_pred := Z.le_pred_l (compat "8.3").
Notation Zlt_lt_succ := Z.lt_lt_succ_r (compat "8.3").
Notation Zle_le_succ := Z.le_le_succ_r (compat "8.3").

Lemma Zle_succ_le n m : Z.succ n <= m -> n <= m.
Proof.
  intros. now apply Z.lt_le_incl, Z.le_succ_l.
Qed.

Hint Resolve Z.le_succ_diag_r: zarith.
Hint Resolve Z.le_le_succ_r: zarith.

(** Relating order wrt successor and order wrt predecessor *)

Lemma Zgt_succ_pred n m : m > Z.succ n -> Z.pred m > n.
Proof.
  Z.swap_greater. apply Z.lt_succ_lt_pred.
Qed.

Lemma Zlt_succ_pred n m : Z.succ n < m -> n < Z.pred m.
Proof.
  apply Z.lt_succ_lt_pred.
Qed.

(** Relating strict order and large order on positive *)

Lemma Zlt_0_le_0_pred n : 0 < n -> 0 <= Z.pred n.
Proof.
  apply Z.lt_le_pred.
Qed.

Lemma Zgt_0_le_0_pred n : n > 0 -> 0 <= Z.pred n.
Proof.
  Z.swap_greater. apply Z.lt_le_pred.
Qed.

(** Special cases of ordered integers *)

Notation Zlt_0_1 := Z.lt_0_1 (compat "8.3").
Notation Zle_0_1 := Z.le_0_1 (compat "8.3").

Lemma Zle_neg_pos : forall p q:positive, Zneg p <= Zpos q.
Proof.
  easy.
Qed.

Lemma Zgt_pos_0 : forall p:positive, Zpos p > 0.
Proof.
  easy.
Qed.

(* weaker but useful (in [Z.pow] for instance) *)
Lemma Zle_0_pos : forall p:positive, 0 <= Zpos p.
Proof.
 easy.
Qed.

Lemma Zlt_neg_0 : forall p:positive, Zneg p < 0.
Proof.
 easy.
Qed.

Lemma Zle_0_nat : forall n:nat, 0 <= Z.of_nat n.
Proof.
  induction n; simpl; intros. apply Z.le_refl. easy.
Qed.

Hint Immediate Z.eq_le_incl: zarith.

(** Derived lemma *)

Lemma Zgt_succ_gt_or_eq n m : Z.succ n > m -> n > m \/ m = n.
Proof.
  Z.swap_greater. intros. now apply Z.lt_eq_cases, Z.lt_succ_r.
Qed.

(** ** Addition *)
(** Compatibility of addition wrt to order *)

Notation Zplus_lt_le_compat := Z.add_lt_le_mono (compat "8.3").
Notation Zplus_le_lt_compat := Z.add_le_lt_mono (compat "8.3").
Notation Zplus_le_compat := Z.add_le_mono (compat "8.3").
Notation Zplus_lt_compat := Z.add_lt_mono (compat "8.3").

Lemma Zplus_gt_compat_l n m p : n > m -> p + n > p + m.
Proof.
  Z.swap_greater. apply Z.add_lt_mono_l.
Qed.

Lemma Zplus_gt_compat_r n m p : n > m -> n + p > m + p.
Proof.
  Z.swap_greater. apply Z.add_lt_mono_r.
Qed.

Lemma Zplus_le_compat_l n m p : n <= m -> p + n <= p + m.
Proof.
  apply Z.add_le_mono_l.
Qed.

Lemma Zplus_le_compat_r n m p : n <= m -> n + p <= m + p.
Proof.
  apply Z.add_le_mono_r.
Qed.

Lemma Zplus_lt_compat_l n m p : n < m -> p + n < p + m.
Proof.
  apply Z.add_lt_mono_l.
Qed.

Lemma Zplus_lt_compat_r n m p : n < m -> n + p < m + p.
Proof.
  apply Z.add_lt_mono_r.
Qed.

(** Compatibility of addition wrt to being positive *)

Notation Zplus_le_0_compat := Z.add_nonneg_nonneg (compat "8.3").

(** Simplification of addition wrt to order *)

Lemma Zplus_le_reg_l n m p : p + n <= p + m -> n <= m.
Proof.
 apply Z.add_le_mono_l.
Qed.

Lemma Zplus_le_reg_r n m p : n + p <= m + p -> n <= m.
Proof.
 apply Z.add_le_mono_r.
Qed.

Lemma Zplus_lt_reg_l n m p : p + n < p + m -> n < m.
Proof.
 apply Z.add_lt_mono_l.
Qed.

Lemma Zplus_lt_reg_r n m p : n + p < m + p -> n < m.
Proof.
 apply Z.add_lt_mono_r.
Qed.

Lemma Zplus_gt_reg_l n m p : p + n > p + m -> n > m.
Proof.
 Z.swap_greater. apply Z.add_lt_mono_l.
Qed.

Lemma Zplus_gt_reg_r n m p : n + p > m + p -> n > m.
Proof.
 Z.swap_greater. apply Z.add_lt_mono_r.
Qed.

(** ** Multiplication *)
(** Compatibility of multiplication by a positive wrt to order *)

Lemma Zmult_le_compat_r n m p : n <= m -> 0 <= p -> n * p <= m * p.
Proof.
 intros. now apply Z.mul_le_mono_nonneg_r.
Qed.

Lemma Zmult_le_compat_l n m p : n <= m -> 0 <= p -> p * n <= p * m.
Proof.
 intros. now apply Z.mul_le_mono_nonneg_l.
Qed.

Lemma Zmult_lt_compat_r n m p : 0 < p -> n < m -> n * p < m * p.
Proof.
 apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_gt_compat_r n m p : p > 0 -> n > m -> n * p > m * p.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_gt_0_lt_compat_r n m p : p > 0 -> n < m -> n * p < m * p.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_gt_0_le_compat_r n m p : p > 0 -> n <= m -> n * p <= m * p.
Proof.
 Z.swap_greater. apply Z.mul_le_mono_pos_r.
Qed.

Lemma Zmult_lt_0_le_compat_r n m p : 0 < p -> n <= m -> n * p <= m * p.
Proof.
 apply Z.mul_le_mono_pos_r.
Qed.

Lemma Zmult_gt_0_lt_compat_l n m p : p > 0 -> n < m -> p * n < p * m.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_l.
Qed.

Lemma Zmult_lt_compat_l n m p : 0 < p -> n < m -> p * n < p * m.
Proof.
 apply Z.mul_lt_mono_pos_l.
Qed.

Lemma Zmult_gt_compat_l n m p : p > 0 -> n > m -> p * n > p * m.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_l.
Qed.

Lemma Zmult_ge_compat_r n m p : n >= m -> p >= 0 -> n * p >= m * p.
Proof.
 Z.swap_greater. intros. now apply Z.mul_le_mono_nonneg_r.
Qed.

Lemma Zmult_ge_compat_l n m p : n >= m -> p >= 0 -> p * n >= p * m.
Proof.
 Z.swap_greater. intros. now apply Z.mul_le_mono_nonneg_l.
Qed.

Lemma Zmult_ge_compat n m p q :
  n >= p -> m >= q -> p >= 0 -> q >= 0 -> n * m >= p * q.
Proof.
 Z.swap_greater. intros. now apply Z.mul_le_mono_nonneg.
Qed.

Lemma Zmult_le_compat n m p q :
  n <= p -> m <= q -> 0 <= n -> 0 <= m -> n * m <= p * q.
Proof.
 intros. now apply Z.mul_le_mono_nonneg.
Qed.

(** Simplification of multiplication by a positive wrt to being positive *)

Lemma Zmult_gt_0_lt_reg_r n m p : p > 0 -> n * p < m * p -> n < m.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_lt_reg_r n m p : 0 < p -> n * p < m * p -> n < m.
Proof.
 apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_le_reg_r n m p : p > 0 -> n * p <= m * p -> n <= m.
Proof.
 Z.swap_greater. apply Z.mul_le_mono_pos_r.
Qed.

Lemma Zmult_lt_0_le_reg_r n m p : 0 < p -> n * p <= m * p -> n <= m.
Proof.
 apply Z.mul_le_mono_pos_r.
Qed.

Lemma Zmult_ge_reg_r n m p : p > 0 -> n * p >= m * p -> n >= m.
Proof.
 Z.swap_greater. apply Z.mul_le_mono_pos_r.
Qed.

Lemma Zmult_gt_reg_r n m p : p > 0 -> n * p > m * p -> n > m.
Proof.
 Z.swap_greater. apply Z.mul_lt_mono_pos_r.
Qed.

Lemma Zmult_lt_compat n m p q :
  0 <= n < p -> 0 <= m < q -> n * m < p * q.
Proof.
 intros (Hn,Hnp) (Hm,Hmq). now apply Z.mul_lt_mono_nonneg.
Qed.

Lemma Zmult_lt_compat2 n m p q :
  0 < n <= p -> 0 < m < q -> n * m < p * q.
Proof.
  intros (Hn, Hnp) (Hm,Hmq).
  apply Z.le_lt_trans with (p * m).
   apply Z.mul_le_mono_pos_r; trivial.
   apply Z.mul_lt_mono_pos_l; Z.order.
Qed.

(** Compatibility of multiplication by a positive wrt to being positive *)

Notation Zmult_le_0_compat := Z.mul_nonneg_nonneg (compat "8.3").
Notation Zmult_lt_0_compat := Z.mul_pos_pos (compat "8.3").
Notation Zmult_lt_O_compat := Z.mul_pos_pos (compat "8.3").

Lemma Zmult_gt_0_compat n m : n > 0 -> m > 0 -> n * m > 0.
Proof.
 Z.swap_greater. apply Z.mul_pos_pos.
Qed.

(* To remove someday ... *)

Lemma Zmult_gt_0_le_0_compat n m : n > 0 -> 0 <= m -> 0 <= m * n.
Proof.
 Z.swap_greater. intros. apply Z.mul_nonneg_nonneg. trivial.
  now apply Z.lt_le_incl.
Qed.

(** Simplification of multiplication by a positive wrt to being positive *)

Lemma Zmult_le_0_reg_r n m : n > 0 -> 0 <= m * n -> 0 <= m.
Proof.
 Z.swap_greater. apply Z.mul_nonneg_cancel_r.
Qed.

Lemma Zmult_lt_0_reg_r n m : 0 < n -> 0 < m * n -> 0 < m.
Proof.
 apply Z.mul_pos_cancel_r.
Qed.

Lemma Zmult_gt_0_lt_0_reg_r n m : n > 0 -> 0 < m * n -> 0 < m.
Proof.
 Z.swap_greater. apply Z.mul_pos_cancel_r.
Qed.

Lemma Zmult_gt_0_reg_l n m : n > 0 -> n * m > 0 -> m > 0.
Proof.
 Z.swap_greater. apply Z.mul_pos_cancel_l.
Qed.

(** ** Square *)
(** Simplification of square wrt order *)

Lemma Zlt_square_simpl n m : 0 <= n -> m * m < n * n -> m < n.
Proof.
 apply Z.square_lt_simpl_nonneg.
Qed.

Lemma Zgt_square_simpl n m : n >= 0 -> n * n > m * m -> n > m.
Proof.
 Z.swap_greater. apply Z.square_lt_simpl_nonneg.
Qed.

(** * Equivalence between inequalities *)

Notation Zle_plus_swap := Z.le_add_le_sub_r (compat "8.3").
Notation Zlt_plus_swap := Z.lt_add_lt_sub_r (compat "8.3").
Notation Zlt_minus_simpl_swap := Z.lt_sub_pos (compat "8.3").

Lemma Zeq_plus_swap n m p : n + p = m <-> n = m - p.
Proof.
 apply Z.add_move_r.
Qed.

Lemma Zlt_0_minus_lt n m : 0 < n - m -> m < n.
Proof.
 apply Z.lt_0_sub.
Qed.

Lemma Zle_0_minus_le n m : 0 <= n - m -> m <= n.
Proof.
 apply Z.le_0_sub.
Qed.

Lemma Zle_minus_le_0 n m : m <= n -> 0 <= n - m.
Proof.
 apply Z.le_0_sub.
Qed.

(** For compatibility *)
Notation Zlt_O_minus_lt := Zlt_0_minus_lt (only parsing).


==> anc/HoTT/coq-HoTT/theories/ZArith/Zpow_alt.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinInt.
Local Open Scope Z_scope.

(** An alternative power function for Z *)

(** This [Zpower_alt] is extensionnaly equal to [Z.pow],
    but not convertible with it. The number of
    multiplications is logarithmic instead of linear, but
    these multiplications are bigger. Experimentally, it seems
    that [Zpower_alt] is slightly quicker than [Z.pow] on average,
    but can be quite slower on powers of 2.
*)

Definition Zpower_alt n m :=
  match m with
    | Z0 => 1
    | Zpos p => Pos.iter_op Z.mul p n
    | Zneg p => 0
  end.

Infix "^^" := Zpower_alt (at level 30, right associativity) : Z_scope.

Lemma Piter_mul_acc : forall f,
 (forall x y:Z, (f x)*y = f (x*y)) ->
 forall p k, Pos.iter p f k = (Pos.iter p f 1)*k.
Proof.
 intros f Hf.
 induction p; simpl; intros.
 - set (g := Pos.iter p f 1) in *. now rewrite !IHp, Hf, Z.mul_assoc.
 - set (g := Pos.iter p f 1) in *. now rewrite !IHp, Z.mul_assoc.
 - now rewrite Hf, Z.mul_1_l.
Qed.

Lemma Piter_op_square : forall p a,
 Pos.iter_op Z.mul p (a*a) = (Pos.iter_op Z.mul p a)*(Pos.iter_op Z.mul p a).
Proof.
 induction p; simpl; intros; trivial. now rewrite IHp, Z.mul_shuffle1.
Qed.

Lemma Zpower_equiv a b : a^^b = a^b.
Proof.
 destruct b as [|p|p]; trivial.
 unfold Zpower_alt, Z.pow, Z.pow_pos.
 revert a.
 induction p; simpl; intros.
 - f_equal.
   rewrite Piter_mul_acc.
   now rewrite Piter_op_square, IHp.
   intros. symmetry; apply Z.mul_assoc.
 - rewrite Piter_mul_acc.
   now rewrite Piter_op_square, IHp.
   intros. symmetry; apply Z.mul_assoc.
 - now Z.nzsimpl.
Qed.

Lemma Zpower_alt_0_r n : n^^0 = 1.
Proof. reflexivity. Qed.

Lemma Zpower_alt_succ_r a b : 0<=b -> a^^(Z.succ b) = a * a^^b.
Proof.
 destruct b as [|b|b]; intros Hb; simpl.
 - now Z.nzsimpl.
 - now rewrite Pos.add_1_r, Pos.iter_op_succ by apply Z.mul_assoc.
 - now elim Hb.
Qed.

Lemma Zpower_alt_neg_r a b : b<0 -> a^^b = 0.
Proof.
 now destruct b.
Qed.

Lemma Zpower_alt_Ppow p q : (Zpos p)^^(Zpos q) = Zpos (p^q).
Proof.
 now rewrite Zpower_equiv, Pos2Z.inj_pow.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zpow_def.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import BinInt Ring_theory.
Local Open Scope Z_scope.

(** * Power functions over [Z] *)

(** Nota : this file is mostly deprecated. The definition of [Z.pow]
    and its usual properties are now provided by module [BinInt.Z]. *)

Notation Zpower_pos := Z.pow_pos (compat "8.3").
Notation Zpower := Z.pow (compat "8.3").
Notation Zpower_0_r := Z.pow_0_r (compat "8.3").
Notation Zpower_succ_r := Z.pow_succ_r (compat "8.3").
Notation Zpower_neg_r := Z.pow_neg_r (compat "8.3").
Notation Zpower_Ppow := Pos2Z.inj_pow (compat "8.3").

Lemma Zpower_theory : power_theory 1 Z.mul (@eq Z) Z.of_N Z.pow.
Proof.
 constructor. intros.
 destruct n;simpl;trivial.
 unfold Z.pow_pos.
 rewrite <- (Z.mul_1_r (pow_pos _ _ _)). generalize 1.
 induction p; simpl; intros; rewrite ?IHp, ?Z.mul_assoc; trivial.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zpow_facts.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith_base ZArithRing Zcomplements Zdiv Znumtheory.
Require Export Zpower.
Local Open Scope Z_scope.

(** Properties of the power function over [Z] *)

(** Nota: the usual properties of [Z.pow] are now already provided
    by [BinInt.Z]. Only remain here some compatibility elements,
    as well as more specific results about power and modulo and/or
    primality. *)

Lemma Zpower_pos_1_r x : Z.pow_pos x 1 = x.
Proof (Z.pow_1_r x).

Lemma Zpower_pos_1_l p : Z.pow_pos 1 p = 1.
Proof. now apply (Z.pow_1_l (Zpos p)). Qed.

Lemma Zpower_pos_0_l p : Z.pow_pos 0 p = 0.
Proof. now apply (Z.pow_0_l (Zpos p)). Qed.

Lemma Zpower_pos_pos x p : 0 < x -> 0 < Z.pow_pos x p.
Proof. intros. now apply (Z.pow_pos_nonneg x (Zpos p)). Qed.

Notation Zpower_1_r := Z.pow_1_r (compat "8.3").
Notation Zpower_1_l := Z.pow_1_l (compat "8.3").
Notation Zpower_0_l := Z.pow_0_l' (compat "8.3").
Notation Zpower_0_r := Z.pow_0_r (compat "8.3").
Notation Zpower_2 := Z.pow_2_r (compat "8.3").
Notation Zpower_gt_0 := Z.pow_pos_nonneg (compat "8.3").
Notation Zpower_ge_0 := Z.pow_nonneg (compat "8.3").
Notation Zpower_Zabs := Z.abs_pow (compat "8.3").
Notation Zpower_Zsucc := Z.pow_succ_r (compat "8.3").
Notation Zpower_mult := Z.pow_mul_r (compat "8.3").
Notation Zpower_le_monotone2 := Z.pow_le_mono_r (compat "8.3").

Theorem Zpower_le_monotone a b c :
 0 < a -> 0 <= b <= c -> a^b <= a^c.
Proof. intros. now apply Z.pow_le_mono_r. Qed.

Theorem Zpower_lt_monotone a b c :
 1 < a -> 0 <= b < c -> a^b < a^c.
Proof. intros. apply Z.pow_lt_mono_r; auto with zarith. Qed.

Theorem Zpower_gt_1 x y : 1 < x -> 0 < y -> 1 < x^y.
Proof. apply Z.pow_gt_1. Qed.

Theorem Zmult_power p q r : 0 <= r -> (p*q)^r = p^r * q^r.
Proof. intros. apply Z.pow_mul_l. Qed.

Hint Resolve Z.pow_nonneg Z.pow_pos_nonneg : zarith.

Theorem Zpower_le_monotone3 a b c :
 0 <= c -> 0 <= a <= b -> a^c <= b^c.
Proof. intros. now apply Z.pow_le_mono_l. Qed.

Lemma Zpower_le_monotone_inv a b c :
  1 < a -> 0 < b -> a^b <= a^c -> b <= c.
Proof.
 intros Ha Hb H. apply (Z.pow_le_mono_r_iff a); trivial.
 apply Z.lt_le_incl; apply (Z.pow_gt_1 a); trivial.
 apply Z.lt_le_trans with (a^b); trivial. now apply Z.pow_gt_1.
Qed.

Notation Zpower_nat_Zpower := Zpower_nat_Zpower (only parsing).

Theorem Zpower2_lt_lin n : 0 <= n -> n < 2^n.
Proof. intros. now apply Z.pow_gt_lin_r. Qed.

Theorem Zpower2_le_lin n : 0 <= n -> n <= 2^n.
Proof. intros. apply Z.lt_le_incl. now apply Z.pow_gt_lin_r. Qed.

Lemma Zpower2_Psize n p :
  Zpos p < 2^(Z.of_nat n) <-> (Pos.size_nat p <= n)%nat.
Proof.
  revert p; induction n.
  destruct p; now split.
  assert (Hn := Nat2Z.is_nonneg n).
  destruct p; simpl Pos.size_nat.
  - specialize IHn with p.
    rewrite Pos2Z.inj_xI, Nat2Z.inj_succ, Z.pow_succ_r; omega.
  - specialize IHn with p.
    rewrite Pos2Z.inj_xO, Nat2Z.inj_succ, Z.pow_succ_r; omega.
  - split; auto with zarith.
    intros _. apply Z.pow_gt_1. easy.
    now rewrite Nat2Z.inj_succ, Z.lt_succ_r.
Qed.

(** * Z.pow and modulo *)

Theorem Zpower_mod p q n :
  0 < n -> (p^q) mod n = ((p mod n)^q) mod n.
Proof.
  intros Hn; destruct (Z.le_gt_cases 0 q) as [H1|H1].
  - pattern q; apply natlike_ind; trivial.
    clear q H1. intros q Hq Rec. rewrite !Z.pow_succ_r; trivial.
    rewrite Z.mul_mod_idemp_l; auto with zarith.
    rewrite Z.mul_mod, Rec, <- Z.mul_mod; auto with zarith.
  - rewrite !Z.pow_neg_r; auto with zarith.
Qed.

(** A direct way to compute Z.pow modulo **)

Fixpoint Zpow_mod_pos (a: Z)(m: positive)(n : Z) : Z :=
  match m with
   | xH => a mod n
   | xO m' =>
      let z := Zpow_mod_pos a m' n in
      match z with
       | 0 => 0
       | _ => (z * z) mod n
      end
   | xI m' =>
      let z := Zpow_mod_pos a m' n in
      match z with
       | 0 => 0
       | _ => (z * z * a) mod n
      end
  end.

Definition Zpow_mod a m n :=
  match m with
   | 0 => 1 mod n
   | Zpos p => Zpow_mod_pos a p n
   | Zneg p => 0
  end.

Theorem Zpow_mod_pos_correct a m n :
 n <> 0 -> Zpow_mod_pos a m n = (Z.pow_pos a m) mod n.
Proof.
  intros Hn. induction m.
  - rewrite Pos.xI_succ_xO at 2. rewrite <- Pos.add_1_r, <- Pos.add_diag.
    rewrite 2 Zpower_pos_is_exp, Zpower_pos_1_r.
    rewrite Z.mul_mod, (Z.mul_mod (Z.pow_pos a m)) by trivial.
    rewrite <- IHm, <- Z.mul_mod by trivial.
    simpl. now destruct (Zpow_mod_pos a m n).
  - rewrite <- Pos.add_diag at 2.
    rewrite Zpower_pos_is_exp.
    rewrite Z.mul_mod by trivial.
    rewrite <- IHm.
    simpl. now destruct (Zpow_mod_pos a m n).
  - now rewrite Zpower_pos_1_r.
Qed.

Theorem Zpow_mod_correct a m n :
 n <> 0 -> Zpow_mod a m n = (a ^ m) mod n.
Proof.
  intros Hn. destruct m; simpl.
  - trivial.
  - apply Zpow_mod_pos_correct; auto with zarith.
  - rewrite Z.mod_0_l; auto with zarith.
Qed.

(* Complements about power and number theory. *)

Lemma Zpower_divide p q : 0 < q -> (p | p ^ q).
Proof.
  exists (p^(q - 1)).
  rewrite Z.mul_comm, <- Z.pow_succ_r; f_equal; auto with zarith.
Qed.

Theorem rel_prime_Zpower_r i p q :
 0 <= i -> rel_prime p q -> rel_prime p (q^i).
Proof.
  intros Hi Hpq; pattern i; apply natlike_ind; auto with zarith.
  simpl. apply rel_prime_sym, rel_prime_1.
  clear i Hi. intros i Hi Rec; rewrite Z.pow_succ_r; auto.
  apply rel_prime_mult; auto.
Qed.

Theorem rel_prime_Zpower i j p q :
 0 <= i ->  0 <= j -> rel_prime p q -> rel_prime (p^i) (q^j).
Proof.
 intros Hi Hj H. apply rel_prime_Zpower_r; trivial.
 apply rel_prime_sym. apply rel_prime_Zpower_r; trivial.
 now apply rel_prime_sym.
Qed.

Theorem prime_power_prime p q n :
 0 <= n -> prime p -> prime q -> (p | q^n) -> p = q.
Proof.
  intros Hn Hp Hq; pattern n; apply natlike_ind; auto; clear n Hn.
  - simpl; intros.
    assert (2<=p) by (apply prime_ge_2; auto).
    assert (p<=1) by (apply Z.divide_pos_le; auto with zarith).
    omega.
  - intros n Hn Rec.
    rewrite Z.pow_succ_r by trivial. intros.
    assert (2<=p) by (apply prime_ge_2; auto).
    assert (2<=q) by (apply prime_ge_2; auto).
    destruct prime_mult with (2 := H); auto.
    apply prime_div_prime; auto.
Qed.

Theorem Zdivide_power_2 x p n :
 0 <= n -> 0 <= x -> prime p -> (x | p^n) -> exists m, x = p^m.
Proof.
  intros Hn Hx; revert p n Hn. generalize Hx.
  pattern x; apply Z_lt_induction; auto.
  clear x Hx; intros x IH Hx p n Hn Hp H.
  Z.le_elim Hx; subst.
  apply Z.le_succ_l in Hx; simpl in Hx.
  Z.le_elim Hx; subst.
  (* x > 1 *)
  case (prime_dec x); intros Hpr.
  exists 1; rewrite Z.pow_1_r; apply prime_power_prime with n; auto.
  case not_prime_divide with (2 := Hpr); auto.
  intros p1 ((Hp1, Hpq1),(q1,->)).
  assert (Hq1 : 0 < q1) by (apply Z.mul_lt_mono_pos_r with p1; auto with zarith).
  destruct (IH p1) with p n as (r1,Hr1); auto with zarith.
  transitivity (q1 * p1); trivial. exists q1; auto with zarith.
  destruct (IH q1) with p n as (r2,Hr2); auto with zarith.
  split; auto with zarith.
  rewrite <- (Z.mul_1_r q1) at 1.
  apply Z.mul_lt_mono_pos_l; auto with zarith.
  transitivity (q1 * p1); trivial. exists p1; auto with zarith.
  exists (r2 + r1); subst.
  symmetry. apply Z.pow_add_r.
  generalize Hq1; case r2; now auto with zarith.
  generalize Hp1; case r1; now auto with zarith.
  (* x = 1 *)
  exists 0; rewrite Z.pow_0_r; auto.
  (* x = 0 *)
  exists n; destruct H; rewrite Z.mul_0_r in H; auto.
Qed.

(** * Z.square: a direct definition of [z^2] *)

Notation Psquare := Pos.square (compat "8.3").
Notation Zsquare := Z.square (compat "8.3").
Notation Psquare_correct := Pos.square_spec (compat "8.3").
Notation Zsquare_correct := Z.square_spec (compat "8.3").


==> anc/HoTT/coq-HoTT/theories/ZArith/Zpower.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Wf_nat ZArith_base Omega Zcomplements.
Require Export Zpow_def.
Local Open Scope Z_scope.

(** * Power functions over [Z] *)

(** Nota : this file is mostly deprecated. The definition of [Z.pow]
    and its usual properties are now provided by module [BinInt.Z].
    Powers of 2 are also available there (see [Z.shiftl] and [Z.shiftr]).
    Only remain here:
     - [Zpower_nat] : a power function with a [nat] exponent
     - old-style powers of two, such as [two_p]
     - [Zdiv_rest] : a division + modulo when the divisor is a power of 2
*)


(** [Zpower_nat z n] is the n-th power of [z] when [n] is an unary
    integer (type [nat]) and [z] a signed integer (type [Z]) *)

Definition Zpower_nat (z:Z) (n:nat) := nat_rect _ 1 (fun _ => Z.mul z) n.

Lemma Zpower_nat_0_r z : Zpower_nat z 0 = 1.
Proof. reflexivity. Qed.

Lemma Zpower_nat_succ_r n z : Zpower_nat z (S n) = z * (Zpower_nat z n).
Proof. reflexivity. Qed.

(** [Zpower_nat_is_exp] says [Zpower_nat] is a morphism for
    [plus : nat->nat->nat] and [Z.mul : Z->Z->Z] *)

Lemma Zpower_nat_is_exp :
  forall (n m:nat) (z:Z),
    Zpower_nat z (n + m) = Zpower_nat z n * Zpower_nat z m.
Proof.
 induction n.
 - intros. now rewrite Zpower_nat_0_r, Z.mul_1_l.
 - intros. simpl. now rewrite IHn, Z.mul_assoc.
Qed.

(** Conversions between powers of unary and binary integers *)

Lemma Zpower_pos_nat (z : Z) (p : positive) :
  Z.pow_pos z p = Zpower_nat z (Pos.to_nat p).
Proof.
  apply Pos2Nat.inj_iter.
Qed.

Lemma Zpower_nat_Z (z : Z) (n : nat) :
  Zpower_nat z n = z ^ (Z.of_nat n).
Proof.
 induction n. trivial.
 rewrite Zpower_nat_succ_r, Nat2Z.inj_succ, Z.pow_succ_r.
 now f_equal.
 apply Nat2Z.is_nonneg.
Qed.

Theorem Zpower_nat_Zpower z n : 0 <= n ->
 z^n = Zpower_nat z (Z.abs_nat n).
Proof.
 intros. now rewrite Zpower_nat_Z, Zabs2Nat.id_abs, Z.abs_eq.
Qed.

(** The function [(Z.pow_pos z)] is a morphism
   for [Pos.add : positive->positive->positive] and [Z.mul : Z->Z->Z] *)

Lemma Zpower_pos_is_exp (n m : positive)(z:Z) :
  Z.pow_pos z (n + m) = Z.pow_pos z n * Z.pow_pos z m.
Proof.
 now apply (Z.pow_add_r z (Zpos n) (Zpos m)).
Qed.

Hint Immediate Zpower_nat_is_exp Zpower_pos_is_exp : zarith.
Hint Unfold Z.pow_pos Zpower_nat: zarith.

Theorem Zpower_exp x n m :
  n >= 0 -> m >= 0 -> x ^ (n + m) = x ^ n * x ^ m.
Proof.
 Z.swap_greater. apply Z.pow_add_r.
Qed.

Section Powers_of_2.

  (** * Powers of 2 *)

  (** For the powers of two, that will be widely used, a more direct
      calculus is possible. [shift n m] computes [2^n * m], i.e.
      [m] shifted by [n] positions *)

  Definition shift_nat (n:nat) (z:positive) := nat_rect _ z (fun _ => xO) n.
  Definition shift_pos (n z:positive) := Pos.iter n xO z.
  Definition shift (n:Z) (z:positive) :=
    match n with
      | Z0 => z
      | Zpos p => Pos.iter p xO z
      | Zneg p => z
    end.

  Definition two_power_nat (n:nat) := Zpos (shift_nat n 1).
  Definition two_power_pos (x:positive) := Zpos (shift_pos x 1).

  Definition two_p (x:Z) :=
    match x with
      | Z0 => 1
      | Zpos y => two_power_pos y
      | Zneg y => 0
    end.

  (** Equivalence with notions defined in BinInt *)

  Lemma shift_nat_equiv n p : shift_nat n p = Pos.shiftl_nat p n.
  Proof. reflexivity. Qed.

  Lemma shift_pos_equiv n p : shift_pos n p = Pos.shiftl p (Npos n).
  Proof. reflexivity. Qed.

  Lemma shift_equiv n p : 0<=n -> Zpos (shift n p) = Z.shiftl (Zpos p) n.
  Proof.
   destruct n.
   - trivial.
   - simpl; intros. now apply Pos.iter_swap_gen.
   - now destruct 1.
  Qed.

  Lemma two_power_nat_equiv n : two_power_nat n = 2 ^ (Z.of_nat n).
  Proof.
   induction n.
   - trivial.
   - now rewrite Nat2Z.inj_succ, Z.pow_succ_r, <- IHn by apply Nat2Z.is_nonneg.
  Qed.

  Lemma two_power_pos_equiv p : two_power_pos p = 2 ^ Zpos p.
  Proof.
   now apply Pos.iter_swap_gen.
  Qed.

  Lemma two_p_equiv x : two_p x = 2 ^ x.
  Proof.
   destruct x; trivial. apply two_power_pos_equiv.
  Qed.

  (** Properties of these old versions of powers of two *)

  Lemma two_power_nat_S n : two_power_nat (S n) = 2 * two_power_nat n.
  Proof. reflexivity. Qed.

  Lemma shift_nat_plus n m x :
    shift_nat (n + m) x = shift_nat n (shift_nat m x).
  Proof.
   induction n; simpl; now f_equal.
  Qed.

  Theorem shift_nat_correct n x :
    Zpos (shift_nat n x) = Zpower_nat 2 n * Zpos x.
  Proof.
   induction n.
   - trivial.
   - now rewrite Zpower_nat_succ_r, <- Z.mul_assoc, <- IHn.
  Qed.

  Theorem two_power_nat_correct n : two_power_nat n = Zpower_nat 2 n.
  Proof.
   now rewrite two_power_nat_equiv, Zpower_nat_Z.
  Qed.

  Lemma shift_pos_nat p x : shift_pos p x = shift_nat (Pos.to_nat p) x.
  Proof.
   apply Pos2Nat.inj_iter.
  Qed.

  Lemma two_power_pos_nat p : two_power_pos p = two_power_nat (Pos.to_nat p).
  Proof.
   unfold two_power_pos. now rewrite shift_pos_nat.
  Qed.

  Theorem shift_pos_correct p x :
    Zpos (shift_pos p x) = Z.pow_pos 2 p * Zpos x.
  Proof.
   now rewrite shift_pos_nat, Zpower_pos_nat, shift_nat_correct.
  Qed.

  Theorem two_power_pos_correct x : two_power_pos x = Z.pow_pos 2 x.
  Proof.
   apply two_power_pos_equiv.
  Qed.

  Theorem two_power_pos_is_exp x y :
   two_power_pos (x + y) = two_power_pos x * two_power_pos y.
  Proof.
    rewrite 3 two_power_pos_equiv. now apply (Z.pow_add_r 2 (Zpos x) (Zpos y)).
  Qed.

  Lemma two_p_correct x : two_p x = 2^x.
  Proof (two_p_equiv x).

  Theorem two_p_is_exp x y :
    0 <= x -> 0 <= y -> two_p (x + y) = two_p x * two_p y.
  Proof.
    rewrite !two_p_equiv. apply Z.pow_add_r.
  Qed.

  Lemma two_p_gt_ZERO x : 0 <= x -> two_p x > 0.
  Proof.
   Z.swap_greater. rewrite two_p_equiv. now apply Z.pow_pos_nonneg.
  Qed.

  Lemma two_p_S x : 0 <= x -> two_p (Z.succ x) = 2 * two_p x.
  Proof.
   rewrite !two_p_equiv. now apply Z.pow_succ_r.
  Qed.

  Lemma two_p_pred x : 0 <= x -> two_p (Z.pred x) < two_p x.
  Proof.
   rewrite !two_p_equiv. intros. apply Z.pow_lt_mono_r; auto with zarith.
  Qed.

End Powers_of_2.

Hint Resolve two_p_gt_ZERO: zarith.
Hint Immediate two_p_pred two_p_S: zarith.

Section power_div_with_rest.

  (** * Division by a power of two. *)

  (** To [x:Z] and [p:positive], [q],[r] are associated such that
      [x = 2^p.q + r] and [0 <= r < 2^p] *)

  (** Invariant: [d*q + r = d'*q + r /\ d' = 2*d /\ 0<=r<d /\ 0<=r'<d'] *)
  Definition Zdiv_rest_aux (qrd:Z * Z * Z) :=
    let '(q,r,d) := qrd in
      (match q with
	 | Z0 => (0, r)
	 | Zpos xH => (0, d + r)
	 | Zpos (xI n) => (Zpos n, d + r)
	 | Zpos (xO n) => (Zpos n, r)
	 | Zneg xH => (-1, d + r)
	 | Zneg (xI n) => (Zneg n - 1, d + r)
	 | Zneg (xO n) => (Zneg n, r)
       end, 2 * d).

  Definition Zdiv_rest (x:Z) (p:positive) :=
    let (qr, d) := Pos.iter p Zdiv_rest_aux (x, 0, 1) in qr.

  Lemma Zdiv_rest_correct1 (x:Z) (p:positive) :
    let (_, d) := Pos.iter p Zdiv_rest_aux (x, 0, 1) in
    d = two_power_pos p.
  Proof.
   rewrite Pos2Nat.inj_iter, two_power_pos_nat.
   induction (Pos.to_nat p); simpl; trivial.
   destruct (nat_rect _ _ _ n) as ((q,r),d).
   unfold Zdiv_rest_aux. rewrite two_power_nat_S; now f_equal.
  Qed.

  Lemma Zdiv_rest_correct2 (x:Z) (p:positive) :
    let '(q,r,d) := Pos.iter p Zdiv_rest_aux (x, 0, 1) in
    x = q * d + r /\ 0 <= r < d.
  Proof.
   apply Pos.iter_invariant; [|omega].
   intros ((q,r),d) (H,H'). unfold Zdiv_rest_aux.
   destruct q as [ |[q|q| ]|[q|q| ]]; try omega.
   - rewrite Pos2Z.inj_xI, Z.mul_add_distr_r in H.
     rewrite Z.mul_shuffle3, Z.mul_assoc. omega.
   - rewrite Pos2Z.inj_xO in H.
     rewrite Z.mul_shuffle3, Z.mul_assoc. omega.
   - rewrite Pos2Z.neg_xI, Z.mul_sub_distr_r in H.
     rewrite Z.mul_sub_distr_r, Z.mul_shuffle3, Z.mul_assoc. omega.
   - rewrite Pos2Z.neg_xO in H.
     rewrite Z.mul_shuffle3, Z.mul_assoc. omega.
  Qed.

  (** Old-style rich specification by proof of existence *)

  Inductive Zdiv_rest_proofs (x:Z) (p:positive) : Set :=
    Zdiv_rest_proof :
    forall q r:Z,
      x = q * two_power_pos p + r ->
      0 <= r -> r < two_power_pos p -> Zdiv_rest_proofs x p.

  Lemma Zdiv_rest_correct (x:Z) (p:positive) : Zdiv_rest_proofs x p.
  Proof.
    generalize (Zdiv_rest_correct1 x p); generalize (Zdiv_rest_correct2 x p).
    destruct (Pos.iter p Zdiv_rest_aux (x, 0, 1)) as ((q,r),d).
    intros (H1,(H2,H3)) ->. now exists q r.
  Qed.

  (** Direct correctness of [Zdiv_rest] *)

  Lemma Zdiv_rest_ok x p :
    let (q,r) := Zdiv_rest x p in
    x = q * 2^(Zpos p) + r /\ 0 <= r < 2^(Zpos p).
  Proof.
   unfold Zdiv_rest.
   generalize (Zdiv_rest_correct1 x p); generalize (Zdiv_rest_correct2 x p).
   destruct (Pos.iter p Zdiv_rest_aux (x, 0, 1)) as ((q,r),d).
   intros H ->. now rewrite two_power_pos_equiv in H.
  Qed.

  (** Equivalence with [Z.shiftr] *)

  Lemma Zdiv_rest_shiftr x p :
   fst (Zdiv_rest x p) = Z.shiftr x (Zpos p).
  Proof.
   generalize (Zdiv_rest_ok x p). destruct (Zdiv_rest x p) as (q,r).
   intros (H,H'). simpl.
   rewrite Z.shiftr_div_pow2 by easy.
   apply Z.div_unique_pos with r; trivial. now rewrite Z.mul_comm.
  Qed.

End power_div_with_rest.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zquot.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import Nnat ZArith_base ROmega ZArithRing Zdiv Morphisms.

Local Open Scope Z_scope.

(** This file provides results about the Round-Toward-Zero Euclidean
  division [Z.quotrem], whose projections are [Z.quot] (noted ÷)
  and [Z.rem].

  This division and [Z.div] agree only on positive numbers.
  Otherwise, [Z.div] performs Round-Toward-Bottom (a.k.a Floor).

  This [Z.quot] is compatible with the division of usual
  programming languages such as Ocaml. In addition, it has nicer
  properties with respect to opposite and other usual operations.

  The definition of this division is now in file [BinIntDef],
  while most of the results about here are now in the main module
  [BinInt.Z], thanks to the generic "Numbers" layer. Remain here:

  - some compatibility notation for old names.

  - some extra results with less preconditions (in particular
      exploiting the arbitrary value of division by 0).
*)

Notation Ndiv_Zquot := N2Z.inj_quot (compat "8.3").
Notation Nmod_Zrem := N2Z.inj_rem (compat "8.3").
Notation Z_quot_rem_eq := Z.quot_rem' (compat "8.3").
Notation Zrem_lt := Z.rem_bound_abs (compat "8.3").
Notation Zquot_unique := Z.quot_unique (compat "8.3").
Notation Zrem_unique := Z.rem_unique (compat "8.3").
Notation Zrem_1_r := Z.rem_1_r (compat "8.3").
Notation Zquot_1_r := Z.quot_1_r (compat "8.3").
Notation Zrem_1_l := Z.rem_1_l (compat "8.3").
Notation Zquot_1_l := Z.quot_1_l (compat "8.3").
Notation Z_quot_same := Z.quot_same (compat "8.3").
Notation Z_quot_mult := Z.quot_mul (compat "8.3").
Notation Zquot_small := Z.quot_small (compat "8.3").
Notation Zrem_small := Z.rem_small (compat "8.3").
Notation Zquot2_quot := Zquot2_quot (compat "8.3").

(** Particular values taken for [a÷0] and [(Z.rem a 0)].
    We avise to not rely on these arbitrary values. *)

Lemma Zquot_0_r a : a ÷ 0 = 0.
Proof. now destruct a. Qed.

Lemma Zrem_0_r a : Z.rem a 0 = a.
Proof. now destruct a. Qed.

(** The following results are expressed without the [b<>0] condition
    whenever possible. *)

Lemma Zrem_0_l a : Z.rem 0 a = 0.
Proof. now destruct a. Qed.

Lemma Zquot_0_l a : 0÷a = 0.
Proof. now destruct a. Qed.

Hint Resolve Zrem_0_l Zrem_0_r Zquot_0_l Zquot_0_r Z.quot_1_r Z.rem_1_r
 : zarith.

Ltac zero_or_not a :=
  destruct (Z.eq_decidable a 0) as [->|?];
  [rewrite ?Zquot_0_l, ?Zrem_0_l, ?Zquot_0_r, ?Zrem_0_r;
   auto with zarith|].

Lemma Z_rem_same a : Z.rem a a = 0.
Proof. zero_or_not a. now apply Z.rem_same. Qed.

Lemma Z_rem_mult a b : Z.rem (a*b) b = 0.
Proof. zero_or_not b. now apply Z.rem_mul. Qed.

(** * Division and Opposite *)

(* The precise equalities that are invalid with "historic" Zdiv. *)

Theorem Zquot_opp_l a b : (-a)÷b = -(a÷b).
Proof. zero_or_not b. now apply Z.quot_opp_l. Qed.

Theorem Zquot_opp_r a b : a÷(-b) = -(a÷b).
Proof. zero_or_not b. now apply Z.quot_opp_r. Qed.

Theorem Zrem_opp_l a b : Z.rem (-a) b = -(Z.rem a b).
Proof. zero_or_not b. now apply Z.rem_opp_l. Qed.

Theorem Zrem_opp_r a b : Z.rem a (-b) = Z.rem a b.
Proof. zero_or_not b. now apply Z.rem_opp_r. Qed.

Theorem Zquot_opp_opp a b : (-a)÷(-b) = a÷b.
Proof. zero_or_not b. now apply Z.quot_opp_opp. Qed.

Theorem Zrem_opp_opp a b : Z.rem (-a) (-b) = -(Z.rem a b).
Proof. zero_or_not b. now apply Z.rem_opp_opp. Qed.

(** The sign of the remainder is the one of [a]. Due to the possible
   nullity of [a], a general result is to be stated in the following form:
*)

Theorem Zrem_sgn a b : 0 <= Z.sgn (Z.rem a b) * Z.sgn a.
Proof.
  zero_or_not b.
  - apply Z.square_nonneg.
  - zero_or_not (Z.rem a b).
    rewrite Z.rem_sign_nz; trivial. apply Z.square_nonneg.
Qed.

(** This can also be said in a simplier way: *)

Theorem Zrem_sgn2 a b : 0 <= (Z.rem a b) * a.
Proof.
  zero_or_not b.
  - apply Z.square_nonneg.
  - now apply Z.rem_sign_mul.
Qed.

(** Reformulation of [Z.rem_bound_abs] in 2 then 4 particular cases. *)

Theorem Zrem_lt_pos a b : 0<=a -> b<>0 -> 0 <= Z.rem a b < Z.abs b.
Proof.
  intros; generalize (Z.rem_nonneg a b) (Z.rem_bound_abs a b);
   romega with *.
Qed.

Theorem Zrem_lt_neg a b : a<=0 -> b<>0 -> -Z.abs b < Z.rem a b <= 0.
Proof.
  intros; generalize (Z.rem_nonpos a b) (Z.rem_bound_abs a b);
   romega with *.
Qed.

Theorem Zrem_lt_pos_pos a b : 0<=a -> 0<b -> 0 <= Z.rem a b < b.
Proof.
  intros; generalize (Zrem_lt_pos a b); romega with *.
Qed.

Theorem Zrem_lt_pos_neg a b : 0<=a -> b<0 -> 0 <= Z.rem a b < -b.
Proof.
  intros; generalize (Zrem_lt_pos a b); romega with *.
Qed.

Theorem Zrem_lt_neg_pos a b : a<=0 -> 0<b -> -b < Z.rem a b <= 0.
Proof.
  intros; generalize (Zrem_lt_neg a b); romega with *.
Qed.

Theorem Zrem_lt_neg_neg a b : a<=0 -> b<0 -> b < Z.rem a b <= 0.
Proof.
  intros; generalize (Zrem_lt_neg a b); romega with *.
Qed.


(** * Unicity results *)

Definition Remainder a b r :=
  (0 <= a /\ 0 <= r < Z.abs b) \/ (a <= 0 /\ -Z.abs b < r <= 0).

Definition Remainder_alt a b r :=
  Z.abs r < Z.abs b /\ 0 <= r * a.

Lemma Remainder_equiv : forall a b r,
 Remainder a b r <-> Remainder_alt a b r.
Proof.
  unfold Remainder, Remainder_alt; intuition.
  - romega with *.
  - romega with *.
  - rewrite <-(Z.mul_opp_opp). apply Z.mul_nonneg_nonneg; romega.
  - assert (0 <= Z.sgn r * Z.sgn a).
    { rewrite <-Z.sgn_mul, Z.sgn_nonneg; auto. }
    destruct r; simpl Z.sgn in *; romega with *.
Qed.

Theorem Zquot_mod_unique_full a b q r :
  Remainder a b r -> a = b*q + r -> q = a÷b /\ r = Z.rem a b.
Proof.
  destruct 1 as [(H,H0)|(H,H0)]; intros.
  apply Zdiv_mod_unique with b; auto.
  apply Zrem_lt_pos; auto.
  romega with *.
  rewrite <- H1; apply Z.quot_rem'.

  rewrite <- (Z.opp_involutive a).
  rewrite Zquot_opp_l, Zrem_opp_l.
  generalize (Zdiv_mod_unique b (-q) (-a÷b) (-r) (Z.rem (-a) b)).
  generalize (Zrem_lt_pos (-a) b).
  rewrite <-Z.quot_rem', Z.mul_opp_r, <-Z.opp_add_distr, <-H1.
  romega with *.
Qed.

Theorem Zquot_unique_full a b q r :
  Remainder a b r -> a = b*q + r -> q = a÷b.
Proof.
 intros; destruct (Zquot_mod_unique_full a b q r); auto.
Qed.

Theorem Zrem_unique_full a b q r :
  Remainder a b r -> a = b*q + r -> r = Z.rem a b.
Proof.
 intros; destruct (Zquot_mod_unique_full a b q r); auto.
Qed.

(** * Order results about Zrem and Zquot *)

(* Division of positive numbers is positive. *)

Lemma Z_quot_pos a b : 0 <= a -> 0 <= b -> 0 <= a÷b.
Proof. intros. zero_or_not b. apply Z.quot_pos; auto with zarith. Qed.

(** As soon as the divisor is greater or equal than 2,
    the division is strictly decreasing. *)

Lemma Z_quot_lt a b : 0 < a -> 2 <= b -> a÷b < a.
Proof. intros. apply Z.quot_lt; auto with zarith. Qed.

(** [<=] is compatible with a positive division. *)

Lemma Z_quot_monotone a b c : 0<=c -> a<=b -> a÷c <= b÷c.
Proof. intros. zero_or_not c. apply Z.quot_le_mono; auto with zarith. Qed.

(** With our choice of division, rounding of (a÷b) is always done toward 0: *)

Lemma Z_mult_quot_le a b : 0 <= a -> 0 <= b*(a÷b) <= a.
Proof. intros. zero_or_not b. apply Z.mul_quot_le; auto with zarith. Qed.

Lemma Z_mult_quot_ge a b : a <= 0 -> a <= b*(a÷b) <= 0.
Proof. intros. zero_or_not b. apply Z.mul_quot_ge; auto with zarith. Qed.

(** The previous inequalities between [b*(a÷b)] and [a] are exact
    iff the modulo is zero. *)

Lemma Z_quot_exact_full a b : a = b*(a÷b) <-> Z.rem a b = 0.
Proof. intros. zero_or_not b. intuition. apply Z.quot_exact; auto. Qed.

(** A modulo cannot grow beyond its starting point. *)

Theorem Zrem_le a b : 0 <= a -> 0 <= b -> Z.rem a b <= a.
Proof. intros. zero_or_not b. apply Z.rem_le; auto with zarith. Qed.

(** Some additionnal inequalities about Zdiv. *)

Theorem Zquot_le_upper_bound:
  forall a b q, 0 < b -> a <= q*b -> a÷b <= q.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.quot_le_upper_bound. Qed.

Theorem Zquot_lt_upper_bound:
  forall a b q, 0 <= a -> 0 < b -> a < q*b -> a÷b < q.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.quot_lt_upper_bound. Qed.

Theorem Zquot_le_lower_bound:
  forall a b q, 0 < b -> q*b <= a -> q <= a÷b.
Proof. intros a b q; rewrite Z.mul_comm; apply Z.quot_le_lower_bound. Qed.

Theorem Zquot_sgn: forall a b,
  0 <= Z.sgn (a÷b) * Z.sgn a * Z.sgn b.
Proof.
  destruct a as [ |a|a]; destruct b as [ |b|b]; simpl; auto with zarith;
  unfold Z.quot; simpl; destruct N.pos_div_eucl; simpl; destruct n; simpl; auto with zarith.
Qed.

(** * Relations between usual operations and Zmod and Zdiv *)

(** First, a result that used to be always valid with Zdiv,
    but must be restricted here.
    For instance, now (9+(-5)*2) rem 2 = -1 <> 1 = 9 rem 2 *)

Lemma Z_rem_plus : forall a b c:Z,
 0 <= (a+b*c) * a ->
 Z.rem (a + b * c) c = Z.rem a c.
Proof. intros. zero_or_not c. apply Z.rem_add; auto with zarith. Qed.

Lemma Z_quot_plus : forall a b c:Z,
 0 <= (a+b*c) * a -> c<>0 ->
 (a + b * c) ÷ c = a ÷ c + b.
Proof. intros. apply Z.quot_add; auto with zarith. Qed.

Theorem Z_quot_plus_l: forall a b c : Z,
 0 <= (a*b+c)*c -> b<>0 ->
 b<>0 -> (a * b + c) ÷ b = a + c ÷ b.
Proof. intros. apply Z.quot_add_l; auto with zarith. Qed.

(** Cancellations. *)

Lemma Zquot_mult_cancel_r : forall a b c:Z,
 c<>0 -> (a*c)÷(b*c) = a÷b.
Proof. intros. zero_or_not b. apply Z.quot_mul_cancel_r; auto. Qed.

Lemma Zquot_mult_cancel_l : forall a b c:Z,
 c<>0 -> (c*a)÷(c*b) = a÷b.
Proof.
 intros. rewrite (Z.mul_comm c b). zero_or_not b.
 rewrite (Z.mul_comm b c). apply Z.quot_mul_cancel_l; auto.
Qed.

Lemma Zmult_rem_distr_l: forall a b c,
  Z.rem (c*a) (c*b) = c * (Z.rem a b).
Proof.
 intros. zero_or_not c. rewrite (Z.mul_comm c b). zero_or_not b.
 rewrite (Z.mul_comm b c). apply Z.mul_rem_distr_l; auto.
Qed.

Lemma Zmult_rem_distr_r: forall a b c,
  Z.rem (a*c) (b*c) = (Z.rem a b) * c.
Proof.
 intros. zero_or_not b. rewrite (Z.mul_comm b c). zero_or_not c.
 rewrite (Z.mul_comm c b). apply Z.mul_rem_distr_r; auto.
Qed.

(** Operations modulo. *)

Theorem Zrem_rem: forall a n, Z.rem (Z.rem a n) n = Z.rem a n.
Proof. intros. zero_or_not n. apply Z.rem_rem; auto. Qed.

Theorem Zmult_rem: forall a b n,
 Z.rem (a * b) n = Z.rem (Z.rem a n * Z.rem b n) n.
Proof. intros. zero_or_not n. apply Z.mul_rem; auto. Qed.

(** addition and modulo

  Generally speaking, unlike with Zdiv, we don't have
       (a+b) rem n = (a rem n + b rem n) rem n
  for any a and b.
  For instance, take (8 + (-10)) rem 3 = -2 whereas
  (8 rem 3 + (-10 rem 3)) rem 3 = 1. *)

Theorem Zplus_rem: forall a b n,
 0 <= a * b ->
 Z.rem (a + b) n = Z.rem (Z.rem a n + Z.rem b n) n.
Proof. intros. zero_or_not n. apply Z.add_rem; auto. Qed.

Lemma Zplus_rem_idemp_l: forall a b n,
 0 <= a * b ->
 Z.rem (Z.rem a n + b) n = Z.rem (a + b) n.
Proof. intros. zero_or_not n. apply Z.add_rem_idemp_l; auto. Qed.

Lemma Zplus_rem_idemp_r: forall a b n,
 0 <= a*b ->
 Z.rem (b + Z.rem a n) n = Z.rem (b + a) n.
Proof.
 intros. zero_or_not n. apply Z.add_rem_idemp_r; auto.
 rewrite Z.mul_comm; auto.
Qed.

Lemma Zmult_rem_idemp_l: forall a b n, Z.rem (Z.rem a n * b) n = Z.rem (a * b) n.
Proof. intros. zero_or_not n. apply Z.mul_rem_idemp_l; auto. Qed.

Lemma Zmult_rem_idemp_r: forall a b n, Z.rem (b * Z.rem a n) n = Z.rem (b * a) n.
Proof. intros. zero_or_not n. apply Z.mul_rem_idemp_r; auto. Qed.

(** Unlike with Zdiv, the following result is true without restrictions. *)

Lemma Zquot_Zquot : forall a b c, (a÷b)÷c = a÷(b*c).
Proof.
 intros. zero_or_not b. rewrite Z.mul_comm. zero_or_not c.
 rewrite Z.mul_comm. apply Z.quot_quot; auto.
Qed.

(** A last inequality: *)

Theorem Zquot_mult_le:
 forall a b c, 0<=a -> 0<=b -> 0<=c -> c*(a÷b) <= (c*a)÷b.
Proof. intros. zero_or_not b. apply Z.quot_mul_le; auto with zarith. Qed.

(** Z.rem is related to divisibility (see more in Znumtheory) *)

Lemma Zrem_divides : forall a b,
 Z.rem a b = 0 <-> exists c, a = b*c.
Proof.
 intros. zero_or_not b. firstorder.
 rewrite Z.rem_divide; trivial.
 split; intros (c,Hc); exists c; subst; auto with zarith.
Qed.

(** Particular case : dividing by 2 is related with parity *)

Lemma Zquot2_odd_remainder : forall a,
 Remainder a 2 (if Z.odd a then Z.sgn a else 0).
Proof.
 intros [ |p|p]. simpl.
 left. simpl. auto with zarith.
 left. destruct p; simpl; auto with zarith.
 right. destruct p; simpl; split; now auto with zarith.
Qed.

Lemma Zrem_odd : forall a, Z.rem a 2 = if Z.odd a then Z.sgn a else 0.
Proof.
 intros. symmetry.
 apply Zrem_unique_full with (Z.quot2 a).
 apply Zquot2_odd_remainder.
 apply Zquot2_odd_eqn.
Qed.

Lemma Zrem_even : forall a, Z.rem a 2 = if Z.even a then 0 else Z.sgn a.
Proof.
 intros a. rewrite Zrem_odd, Zodd_even_bool. now destruct Z.even.
Qed.

Lemma Zeven_rem : forall a, Z.even a = Z.eqb (Z.rem a 2) 0.
Proof.
 intros a. rewrite Zrem_even.
 destruct a as [ |p|p]; trivial; now destruct p.
Qed.

Lemma Zodd_rem : forall a, Z.odd a = negb (Z.eqb (Z.rem a 2) 0).
Proof.
 intros a. rewrite Zrem_odd.
 destruct a as [ |p|p]; trivial; now destruct p.
Qed.

(** * Interaction with "historic" Zdiv *)

(** They agree at least on positive numbers: *)

Theorem Zquotrem_Zdiv_eucl_pos : forall a b:Z, 0 <= a -> 0 < b ->
  a÷b = a/b /\ Z.rem a b = a mod b.
Proof.
  intros.
  apply Zdiv_mod_unique with b.
  apply Zrem_lt_pos; auto with zarith.
  rewrite Z.abs_eq; auto with *; apply Z_mod_lt; auto with *.
  rewrite <- Z_div_mod_eq; auto with *.
  symmetry; apply Z.quot_rem; auto with *.
Qed.

Theorem Zquot_Zdiv_pos : forall a b, 0 <= a -> 0 <= b ->
  a÷b = a/b.
Proof.
 intros a b Ha Hb. Z.le_elim Hb.
 - generalize (Zquotrem_Zdiv_eucl_pos a b Ha Hb); intuition.
 - subst; now rewrite Zquot_0_r, Zdiv_0_r.
Qed.

Theorem Zrem_Zmod_pos : forall a b, 0 <= a -> 0 < b ->
  Z.rem a b = a mod b.
Proof.
 intros a b Ha Hb; generalize (Zquotrem_Zdiv_eucl_pos a b Ha Hb);
 intuition.
Qed.

(** Modulos are null at the same places *)

Theorem Zrem_Zmod_zero : forall a b, b<>0 ->
 (Z.rem a b = 0 <-> a mod b = 0).
Proof.
 intros.
 rewrite Zrem_divides, Zmod_divides; intuition.
Qed.


==> anc/HoTT/coq-HoTT/theories/ZArith/Zsqrt_compat.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArithRing.
Require Import Omega.
Require Export ZArith_base.
Local Open Scope Z_scope.

(**  THIS FILE IS DEPRECATED

    Instead of the various [Zsqrt] defined here, please use rather
    [Z.sqrt] (or [Z.sqrtrem]). The latter are pure functions without
    proof parts, and more results are available about them.
    Some equivalence proofs between the old and the new versions
    can be found below. Importing ZArith will provides by default
    the new versions.

*)

(**********************************************************************)
(** Definition and properties of square root on Z *)

(** The following tactic replaces all instances of (POS (xI ...)) by
    `2*(POS ...)+1`, but only when ... is not made only with xO, XI, or xH. *)
Ltac compute_POS :=
  match goal with
    |  |- context [(Zpos (xI ?X1))] =>
      match constr:X1 with
	| context [1%positive] => fail 1
	| _ => rewrite (Pos2Z.inj_xI X1)
      end
    |  |- context [(Zpos (xO ?X1))] =>
      match constr:X1 with
	| context [1%positive] => fail 1
	| _ => rewrite (Pos2Z.inj_xO X1)
      end
  end.

Inductive sqrt_data (n:Z) : Set :=
  c_sqrt : forall s r:Z, n = s * s + r -> 0 <= r <= 2 * s -> sqrt_data n.

Definition sqrtrempos : forall p:positive, sqrt_data (Zpos p).
  refine
    (fix sqrtrempos (p:positive) : sqrt_data (Zpos p) :=
      match p return sqrt_data (Zpos p) with
	| xH => c_sqrt 1 1 0 _ _
	| xO xH => c_sqrt 2 1 1 _ _
	| xI xH => c_sqrt 3 1 2 _ _
	| xO (xO p') =>
          match sqrtrempos p' with
            | c_sqrt _ s' r' Heq Hint =>
              match Z_le_gt_dec (4 * s' + 1) (4 * r') with
		| left Hle =>
                  c_sqrt (Zpos (xO (xO p'))) (2 * s' + 1)
                  (4 * r' - (4 * s' + 1)) _ _
		| right Hgt => c_sqrt (Zpos (xO (xO p'))) (2 * s') (4 * r') _ _
              end
          end
	| xO (xI p') =>
          match sqrtrempos p' with
            | c_sqrt _ s' r' Heq Hint =>
              match Z_le_gt_dec (4 * s' + 1) (4 * r' + 2) with
		| left Hle =>
                  c_sqrt (Zpos (xO (xI p'))) (2 * s' + 1)
                  (4 * r' + 2 - (4 * s' + 1)) _ _
		| right Hgt =>
                  c_sqrt (Zpos (xO (xI p'))) (2 * s') (4 * r' + 2) _ _
              end
          end
	| xI (xO p') =>
          match sqrtrempos p' with
            | c_sqrt _ s' r' Heq Hint =>
              match Z_le_gt_dec (4 * s' + 1) (4 * r' + 1) with
		| left Hle =>
                  c_sqrt (Zpos (xI (xO p'))) (2 * s' + 1)
                  (4 * r' + 1 - (4 * s' + 1)) _ _
		| right Hgt =>
                  c_sqrt (Zpos (xI (xO p'))) (2 * s') (4 * r' + 1) _ _
              end
          end
	| xI (xI p') =>
          match sqrtrempos p' with
            | c_sqrt _ s' r' Heq Hint =>
              match Z_le_gt_dec (4 * s' + 1) (4 * r' + 3) with
		| left Hle =>
                  c_sqrt (Zpos (xI (xI p'))) (2 * s' + 1)
                  (4 * r' + 3 - (4 * s' + 1)) _ _
            | right Hgt =>
                c_sqrt (Zpos (xI (xI p'))) (2 * s') (4 * r' + 3) _ _
            end
        end
    end); clear sqrtrempos; repeat compute_POS;
 try (try rewrite Heq; ring); try omega.
Defined.

(** Define with integer input, but with a strong (readable) specification. *)
Definition Zsqrt :
  forall x:Z,
    0 <= x ->
    {s : Z &  {r : Z | x = s * s + r /\ s * s <= x < (s + 1) * (s + 1)}}.
  refine
    (fun x =>
      match
	x
	return
        0 <= x ->
        {s : Z &  {r : Z | x = s * s + r /\ s * s <= x < (s + 1) * (s + 1)}}
	with
	| Zpos p =>
          fun h =>
            match sqrtrempos p with
              | c_sqrt _ s r Heq Hint =>
		existT
                (fun s:Z =>
                  {r : Z |
                    Zpos p = s * s + r /\ s * s <= Zpos p < (s + 1) * (s + 1)})
                s
                (exist
                  (fun r:Z =>
                    Zpos p = s * s + r /\
                    s * s <= Zpos p < (s + 1) * (s + 1)) r _)
            end
	| Zneg p =>
          fun h =>
            False_rec
            {s : Z &
              {r : Z |
		Zneg p = s * s + r /\ s * s <= Zneg p < (s + 1) * (s + 1)}}
            (h (eq_refl Datatypes.Gt))
	| Z0 =>
          fun h =>
            existT
            (fun s:Z =>
              {r : Z | 0 = s * s + r /\ s * s <= 0 < (s + 1) * (s + 1)}) 0
            (exist
               (fun r:Z => 0 = 0 * 0 + r /\ 0 * 0 <= 0 < (0 + 1) * (0 + 1)) 0
               _)
    end); try omega.
 split; [ omega | rewrite Heq; ring_simplify (s*s) ((s + 1) * (s + 1)); omega ].
Defined.

(** Define a function of type Z->Z that computes the integer square root,
    but only for positive numbers, and 0 for others. *)
Definition Zsqrt_plain (x:Z) : Z :=
  match x with
    | Zpos p =>
      match Zsqrt (Zpos p) (Pos2Z.is_nonneg p) with
	| existT _ s _ => s
      end
    | Zneg p => 0
    | Z0 => 0
  end.

(** A basic theorem about Zsqrt_plain *)

Theorem Zsqrt_interval :
  forall n:Z,
    0 <= n ->
    Zsqrt_plain n * Zsqrt_plain n <= n <
    (Zsqrt_plain n + 1) * (Zsqrt_plain n + 1).
Proof.
  intros [|p|p] Hp.
  - now compute.
  - unfold Zsqrt_plain.
    now destruct Zsqrt as (s & r & Heq & Hint).
  - now elim Hp.
Qed.

(** Positivity *)

Theorem Zsqrt_plain_is_pos: forall n, 0 <= n ->  0 <= Zsqrt_plain n.
Proof.
  intros n m; case (Zsqrt_interval n); auto with zarith.
  intros H1 H2; case (Z.le_gt_cases 0 (Zsqrt_plain n)); auto.
  intros H3; contradict H2; auto; apply Z.le_ngt.
  apply Z.le_trans with ( 2 := H1 ).
  replace ((Zsqrt_plain n + 1) * (Zsqrt_plain n + 1))
     with (Zsqrt_plain n * Zsqrt_plain n + (2 * Zsqrt_plain n + 1));
  auto with zarith.
  ring.
Qed.

(** Direct correctness on squares. *)

Theorem Zsqrt_square_id: forall a, 0 <= a ->  Zsqrt_plain (a * a) = a.
Proof.
  intros a H.
  generalize (Zsqrt_plain_is_pos (a * a)); auto with zarith; intros Haa.
  case (Zsqrt_interval (a * a)); auto with zarith.
  intros H1 H2.
  case (Z.le_gt_cases a (Zsqrt_plain (a * a))); intros H3.
  - Z.le_elim H3; auto.
    contradict H1; auto; apply Z.lt_nge; auto with zarith.
    apply Z.le_lt_trans with (a * Zsqrt_plain (a * a)); auto with zarith.
    apply Z.mul_lt_mono_pos_r; auto with zarith.
  - contradict H2; auto; apply Z.le_ngt; auto with zarith.
    apply Z.mul_le_mono_nonneg; auto with zarith.
Qed.

(** [Zsqrt_plain] is increasing *)

Theorem Zsqrt_le:
 forall p q, 0 <= p <= q  ->  Zsqrt_plain p <= Zsqrt_plain q.
Proof.
  intros p q [H1 H2].
  Z.le_elim H2; [ | subst q; auto with zarith].
  case (Z.le_gt_cases (Zsqrt_plain p) (Zsqrt_plain q)); auto; intros H3.
  assert (Hp: (0 <= Zsqrt_plain q)).
  { apply Zsqrt_plain_is_pos; auto with zarith. }
  absurd (q <= p); auto with zarith.
  apply Z.le_trans with ((Zsqrt_plain q + 1) * (Zsqrt_plain q + 1)).
  case (Zsqrt_interval q); auto with zarith.
  apply Z.le_trans with (Zsqrt_plain p * Zsqrt_plain p); auto with zarith.
  apply Z.mul_le_mono_nonneg; auto with zarith.
  case (Zsqrt_interval p); auto with zarith.
Qed.


(** Equivalence between Zsqrt_plain and [Z.sqrt] *)

Lemma Zsqrt_equiv : forall n, Zsqrt_plain n = Z.sqrt n.
Proof.
 intros. destruct (Z_le_gt_dec 0 n).
 symmetry. apply Z.sqrt_unique; trivial.
 now apply Zsqrt_interval.
 now destruct n.
Qed.

==> anc/HoTT/coq-HoTT/theories/ZArith/Zwf.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

Require Import ZArith_base.
Require Export Wf_nat.
Require Import Omega.
Local Open Scope Z_scope.

(** Well-founded relations on Z. *)

(** We define the following family of relations on [Z x Z]:

    [x (Zwf c) y]   iff   [x < y & c <= y]
 *)

Definition Zwf (c x y:Z) := c <= y /\ x < y.

(** and we prove that [(Zwf c)] is well founded *)

Section wf_proof.

  Variable c : Z.

  (** The proof of well-foundness is classic: we do the proof by induction
      on a measure in nat, which is here [|x-c|] *)

  Let f (z:Z) := Z.abs_nat (z - c).

  Lemma Zwf_well_founded : well_founded (Zwf c).
    red; intros.
    assert (forall (n:nat) (a:Z), (f a < n)%nat \/ a < c -> Acc (Zwf c) a).
    clear a; simple induction n; intros.
  (** n= 0 *)
    case H; intros.
    case (lt_n_O (f a)); auto.
    apply Acc_intro; unfold Zwf; intros.
    assert False; omega || contradiction.
  (** inductive case *)
    case H0; clear H0; intro; auto.
    apply Acc_intro; intros.
    apply H.
    unfold Zwf in H1.
    case (Z.le_gt_cases c y); intro; auto with zarith.
    left.
    red in H0.
    apply lt_le_trans with (f a); auto with arith.
    unfold f.
    apply Zabs2Nat.inj_lt; omega.
    apply (H (S (f a))); auto.
  Qed.

End wf_proof.

Hint Resolve Zwf_well_founded: datatypes v62.


(** We also define the other family of relations:

    [x (Zwf_up c) y]   iff   [y < x <= c]
 *)

Definition Zwf_up (c x y:Z) := y < x <= c.

(** and we prove that [(Zwf_up c)] is well founded *)

Section wf_proof_up.

  Variable c : Z.

  (** The proof of well-foundness is classic: we do the proof by induction
      on a measure in nat, which is here [|c-x|] *)

  Let f (z:Z) := Z.abs_nat (c - z).

  Lemma Zwf_up_well_founded : well_founded (Zwf_up c).
  Proof.
    apply well_founded_lt_compat with (f := f).
    unfold Zwf_up, f.
    intros.
    apply Zabs2Nat.inj_lt; try (apply Z.le_0_sub; intuition).
    now apply Z.sub_lt_mono_l.
  Qed.

End wf_proof_up.

Hint Resolve Zwf_up_well_founded: datatypes v62.


==> anc/HoTT/coq-HoTT/theories/ZArith/auxiliary.v <==
(* -*- coding: utf-8 -*- *)
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Binary Integers (Pierre Crégut, CNET, Lannion, France) *)

Require Export Arith_base.
Require Import BinInt.
Require Import Zorder.
Require Import Decidable.
Require Import Peano_dec.
Require Export Compare_dec.

Local Open Scope Z_scope.

(***************************************************************)
(** * Moving terms from one side to the other of an inequality *)

Theorem Zne_left n m : Zne n m -> Zne (n + - m) 0.
Proof.
 unfold Zne. now rewrite <- Z.sub_move_0_r.
Qed.

Theorem Zegal_left n m : n = m -> n + - m = 0.
Proof.
 apply Z.sub_move_0_r.
Qed.

Theorem Zle_left n m : n <= m -> 0 <= m + - n.
Proof.
 apply Z.le_0_sub.
Qed.

Theorem Zle_left_rev n m : 0 <= m + - n -> n <= m.
Proof.
 apply Z.le_0_sub.
Qed.

Theorem Zlt_left_rev n m : 0 < m + - n -> n < m.
Proof.
 apply Z.lt_0_sub.
Qed.

Theorem Zlt_left_lt n m : n < m -> 0 < m + - n.
Proof.
 apply Z.lt_0_sub.
Qed.

Theorem Zlt_left n m : n < m -> 0 <= m + -1 + - n.
Proof.
 intros. rewrite Z.add_shuffle0. change (-1) with (- Z.succ 0).
 now apply Z.le_0_sub, Z.le_succ_l, Z.lt_0_sub.
Qed.

Theorem Zge_left n m : n >= m -> 0 <= n + - m.
Proof.
 Z.swap_greater. apply Z.le_0_sub.
Qed.

Theorem Zgt_left n m : n > m -> 0 <= n + -1 + - m.
Proof.
 Z.swap_greater. apply Zlt_left.
Qed.

Theorem Zgt_left_gt n m : n > m -> n + - m > 0.
Proof.
 Z.swap_greater. apply Z.lt_0_sub.
Qed.

Theorem Zgt_left_rev n m : n + - m > 0 -> n > m.
Proof.
 Z.swap_greater. apply Z.lt_0_sub.
Qed.

Theorem Zle_mult_approx n m p :
  n > 0 -> p > 0 -> 0 <= m -> 0 <= m * n + p.
Proof.
 Z.swap_greater. intros. Z.order_pos.
Qed.

Theorem Zmult_le_approx n m p :
  n > 0 -> n > p -> 0 <= m * n + p -> 0 <= m.
Proof.
 Z.swap_greater. intros. apply Z.lt_succ_r.
 apply Z.mul_pos_cancel_r with n; trivial. Z.nzsimpl.
 apply Z.le_lt_trans with (m*n+p); trivial.
 now apply Z.add_lt_mono_l.
Qed.



==> anc/HoTT/coq-HoTT/theories/ZArith/intro.tex <==
\section{Binary integers : ZArith}
The {\tt ZArith} library deals with binary integers (those used
by the {\tt Omega} decision tactic).
Here are defined various arithmetical notions and their properties,
similar to those of {\tt Arith}.



==> anc/HoTT/coq-HoTT/theories/ZArith/vo.itarget <==
auxiliary.vo
BinIntDef.vo
BinInt.vo
Int.vo
Wf_Z.vo
Zabs.vo
ZArith_base.vo
ZArith_dec.vo
ZArith.vo
Zdigits.vo
Zbool.vo
Zcompare.vo
Zcomplements.vo
Zdiv.vo
Zeven.vo
Zgcd_alt.vo
Zpow_alt.vo
Zhints.vo
Zlogarithm.vo
Zmax.vo
Zminmax.vo
Zmin.vo
Zmisc.vo
Znat.vo
Znumtheory.vo
Zquot.vo
Zorder.vo
Zpow_def.vo
Zpower.vo
Zpow_facts.vo
Zsqrt_compat.vo
Zwf.vo
Zeuclid.vo


==> anc/HoTT/coq-HoTT/theories/theories.itarget <==
Arith/vo.otarget
Bool/vo.otarget
Classes/vo.otarget
FSets/vo.otarget
MSets/vo.otarget
Structures/vo.otarget
Init/vo.otarget
Lists/vo.otarget
Vectors/vo.otarget
Logic/vo.otarget
PArith/vo.otarget
NArith/vo.otarget
Numbers/vo.otarget
Program/vo.otarget
QArith/vo.otarget
Reals/vo.otarget
Relations/vo.otarget
Setoids/vo.otarget
Sets/vo.otarget
Sorting/vo.otarget
Strings/vo.otarget
Unicode/vo.otarget
Wellfounded/vo.otarget
ZArith/vo.otarget


==> anc/HoTT/coq-HoTT/tools/README.coq-tex <==
DESCRIPTION.

The coq-tex filter extracts Coq phrases embedded in LaTeX files,
evaluates them, and insert the outcome of the evaluation after each
phrase.

The filter is written in Perl, so you'll need Perl version 4 installed
on your machine.

USAGE. See the manual page (coq-tex.1).

AUTHOR. Jean-Christophe Filliatre (jcfillia@lip.ens-lyon.fr)
  from caml-tex of Xavier Leroy.


==> anc/HoTT/coq-HoTT/tools/README.emacs <==

DESCRIPTION:

An emacs mode to help editing Coq vernacular files.

AUTHOR:

Jean-Christophe Filliatre (jcfillia@lri.fr),
	from the Caml mode of Xavier Leroy.

CONTENTS:

    coq.el         A major mode for editing Coq files in Gnu Emacs

USAGE:

Add the following lines to your .emacs file:

(setq auto-mode-alist (cons '("\\.v$" . coq-mode) auto-mode-alist))
(autoload 'coq-mode "coq" "Major mode for editing Coq vernacular." t)

The Coq major mode is triggered by visiting a file with extension .v,
or manually by M-x coq-mode. It gives you the correct syntax table for
the Coq language, and also a rudimentary indentation facility:

- pressing TAB at the beginning of a line indents the line like the line above

- extra TABs increase the indentation level (by 2 spaces by default)

- M-TAB decreases the indentation level.



==> anc/HoTT/coq-HoTT/tools/beautify-archive <==
#!/bin/sh

#This script compiles and beautifies an archive, check the correctness
#of beautified files, then replace the original files by the
#beautified ones, keeping a copy of original files in $OLDARCHIVE.
#The script assumes:
#- that the archive provides a Makefile built by coq_makefile,
#- that coqc is in the path or that variables COQTOP and COQBIN are set.

OLDARCHIVE=old_files
NEWARCHIVE=beautify_files
BEAUTIFYSUFFIX=.beautified

if [ -e $OLDARCHIVE ]; then
  echo "Warning: $OLDARCHIVE directory found, the files are maybe already beautified";
  sleep 5;
fi
echo ---- Producing beautified files in the beautification directory -------
if [ -e $NEWARCHIVE ]; then rm -r $NEWARCHIVE; fi
if [ -e /tmp/$OLDARCHIVE.$$ ]; then rm -r /tmp/$OLDARCHIVE.$$; fi
cp -pr . /tmp/$OLDARCHIVE.$$
cp -pr /tmp/$OLDARCHIVE.$$ $NEWARCHIVE
cd $NEWARCHIVE
rm description || true
make clean
make COQFLAGS='-beautify -q $(OPT) $(COQLIBS) $(OTHERFLAGS) $(COQ_XML)' || \
 { echo ---- Failed to beautify; exit 1; }
echo -------- Upgrading files in the beautification directory --------------
beaufiles=`find . -name \*.v$BEAUTIFYSUFFIX`
for i in $beaufiles; do
  j=`dirname $i`/`basename $i .v$BEAUTIFYSUFFIX`.v
  echo Upgrading $j in the beautification directory
  mv -u -f $i $j
done
echo ---- Recompiling beautified files in the beautification directory -----
make clean
make || { echo ---- Failed to recompile; exit 1; }
echo ----- Saving old files in directory $OLDARCHIVE -------------------------
/bin/rm -r ../$OLDARCHIVE
mv /tmp/$OLDARCHIVE.$$ ../$OLDARCHIVE
echo Saving $OLDARCHIVE files done
echo --------- Upgrading files in current directory ------------------------
vfiles=`find . -name \*.v`
cd ..
for i in $vfiles; do
  echo Upgrading $i in current directory
  mv -u -f $NEWARCHIVE/$i $i
done
echo -------- Beautification completed -------------------------------------
echo Old files are in directory '"'$OLDARCHIVE'"'
echo New files are in current directory
echo You can now remove the beautification directory '"'$NEWARCHIVE'"'


==> anc/HoTT/coq-HoTT/tools/check-translate <==
#!/bin/sh

echo -------------- Producing translated files ---------------------
rm */*/*.v8 >& /dev/null
make COQ_XML=-translate theories || { echo ---- Failed to translate; exit 1; }
if [ -e translated ]; then rm -r translated; fi
if [ -e successful-translation ]; then rm -r successful-translation; fi
if [ -e failed-translation ]; then rm -r failed-translation; fi
mv theories translated
mkdir theories
echo -------------------- Upgrading files --------------------------
cd translated
for i in */*.v
do
  mkdir ../theories/`dirname $i` >& /dev/null
  mv "$i"8 ../theories/$i
done
cd ..
echo --------------- Recompiling translated files ------------------
make theories || { echo ---- Failed to recompile; mv theories failed-translation; mv translated theories; exit 1; }
echo ----------------- Recompilation successful --------------------
if [ -e successful-translation ]; then rm -r successful-translation; fi
mv theories successful-translation; mv translated theories


==> anc/HoTT/coq-HoTT/tools/compat5.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file is meant for camlp5, for which there is nothing to
   add to gain camlp5 compatibility :-).

   See [compat5.mlp] for the [camlp4] counterpart
*)


==> anc/HoTT/coq-HoTT/tools/compat5.mlp <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Adding a bit of camlp5 syntax to camlp4 for compatibility:
    - GEXTEND ... becomes EXTEND ...
*)

open Camlp4.PreCast

let rec my_token_filter = parser
  | [< '(KEYWORD "GEXTEND", loc); s >] ->
    [< '(KEYWORD "EXTEND", loc); my_token_filter s >]
  | [< 'tokloc; s >] -> [< 'tokloc; my_token_filter s >]
  | [< >] -> [< >]

let _ =
  Token.Filter.define_filter (Gram.get_filter())
    (fun prev strm -> prev (my_token_filter strm))


==> anc/HoTT/coq-HoTT/tools/compat5b.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file is meant for camlp5, for which there is nothing to
   add to gain camlp5 compatibility :-).

   See [compat5b.mlp] for the [camlp4] counterpart
*)


==> anc/HoTT/coq-HoTT/tools/compat5b.mlp <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Adding a bit of camlp5 syntax to camlp4 for compatibility:
    - EXTEND ... becomes EXTEND Gram ...
*)

open Camlp4.PreCast

let rec my_token_filter = parser
  | [< '(KEYWORD "EXTEND",_ as t); s >] ->
    [< 't; '(UIDENT "Gram", Loc.ghost); my_token_filter s >]
  | [< 'tokloc; s >] -> [< 'tokloc; my_token_filter s >]
  | [< >] -> [< >]

let _ =
  Token.Filter.define_filter (Gram.get_filter())
    (fun prev strm -> prev (my_token_filter strm))


==> anc/HoTT/coq-HoTT/tools/coq-db.el <==
;;; coq-db.el --- coq keywords database utility functions
;;
;; Author: Pierre Courtieu <courtieu@lri.fr>
;; License:     GPL (GNU GENERAL PUBLIC LICENSE)
;;

;;; We store all information on keywords (tactics or command) in big
;; tables (ex: `coq-tactics-db') From there we get: menus including
;; "smart" commands, completions for command coq-insert-...
;; abbrev tables and font-lock keyword

;;; real value defined below

;;; Commentary:
;; 

;;; Code:

;(require 'proof-config)			; for proof-face-specs, a macro
;(require 'holes)

(defconst coq-syntax-db nil
  "Documentation-only variable, for coq keyword databases.
Each element of a keyword database contains the definition of a \"form\", of the
form:

(MENUNAME ABBREV INSERT STATECH KWREG INSERT-FUN HIDE)

MENUNAME is the name of form (or form variant) as it should appear in menus or
completion lists.

ABBREV is the abbreviation for completion via \\[expand-abbrev].

INSERT is the complete text of the form, which may contain holes denoted by
\"#\" or \"@{xxx}\".

If non-nil the optional STATECH specifies that the command is not state
preserving for coq.

If non-nil the optional KWREG is the regexp to colorize correponding to the
keyword.  ex: \"simple\\\\s-+destruct\" (\\\\s-+ meaning \"one or more spaces\").
*WARNING*: A regexp longer than another one should be put FIRST. For example:

  (\"Module Type\" ... ... t \"Module\\s-+Type\")
  (\"Module\" ... ... t \"Module\")

Is ok because the longer regexp is recognized first.

If non-nil the optional INSERT-FUN is the function to be called when inserting
the form (instead of inserting INSERT, except when using \\[expand-abbrev]). This
allows to write functions asking for more information to assist the user.

If non-nil the optional HIDE specifies that this form should not appear in the
menu but only in interactive completions.

Example of what could be in your emacs init file:

(defvar coq-user-tactics-db
  '(
    (\"mytac\" \"mt\" \"mytac # #\" t \"mytac\")
    (\"myassert by\" \"massb\" \"myassert ( # : # ) by #\" t \"assert\")
    ))

Explanation of the first line: the tactic menu entry mytac, abbreviated by mt,
will insert \"mytac # #\" where #s are holes to fill, and \"mytac\" becomes a
new keyword to colorize." )

(defun coq-insert-from-db (db prompt)
  "Ask for a keyword, with completion on keyword database DB and insert.
Insert corresponding string with holes at point.  If an insertion function is
present for the keyword, call it instead.  see `coq-syntax-db' for DB
structure."
  (let* ((tac (completing-read (concat prompt " (tab for completion) : ")
                               db nil nil))
         (infos (cddr (assoc tac db)))
         (s (car infos)) ; completion to insert
         (f (car-safe (cdr-safe (cdr-safe (cdr infos))))) ; insertion function
         (pt (point)))
    (if f (funcall f) ; call f if present
      (insert (or s tac)) ; insert completion and indent otherwise
      (holes-replace-string-by-holes-backward-jump pt)
      (indent-according-to-mode))))



(defun coq-build-regexp-list-from-db (db &optional filter)
  "Take a keyword database DB and return the list of regexps for font-lock.
If non-nil Optional argument FILTER is a function applying to each line of DB.
For each line if FILTER returns nil, then the keyword is not added to the
regexp.  See `coq-syntax-db' for DB structure."
  (let ((l db) (res ()))
    (while l
      (let* ((hd (car l)) (tl (cdr l))	; hd is the first infos list
             (e1 (car hd)) (tl1 (cdr hd)) ; e1 = menu entry
             (e2 (car tl1)) (tl2 (cdr tl1)) ; e2 = abbreviation
             (e3 (car tl2)) (tl3 (cdr tl2)) ; e3 = completion
             (e4 (car-safe tl3)) (tl4 (cdr-safe tl3)) ; e4 = state changing
             (e5 (car-safe tl4)) (tl5 (cdr-safe tl4)) ; e5 = colorization string
             )
        ;; TODO delete doublons
        (when (and e5 (or (not filter) (funcall filter hd)))
          (setq res (nconc res (list e5)))) ; careful: nconc destructive!
        (setq l tl)))
    res
    ))

;; Computes the max length of strings in a list
(defun max-length-db (db)
  "Return the length of the longest first element (menu label) of DB.
See `coq-syntax-db' for DB structure."
  (let ((l db) (res 0))
    (while l
      (let ((lgth (length (car (car l)))))
	(setq res (max lgth res))
	(setq l (cdr l))))
    res))



(defun coq-build-menu-from-db-internal (db lgth menuwidth)
  "Take a keyword database DB and return one insertion submenu.
Argument LGTH is the max size of the submenu.  Argument MENUWIDTH is the width
of the largest line in the menu (without abbrev and shortcut specifications).
Used by `coq-build-menu-from-db', which you should probably use instead.  See
`coq-syntax-db' for DB structure."
  (let ((l db) (res ()) (size lgth)
	(keybind-abbrev (substitute-command-keys " \\[expand-abbrev]")))
    (while (and l (> size 0))
      (let* ((hd (car l))(tl (cdr l))	; hd is a list of length 3 or 4
	     (e1 (car hd)) (tl1 (cdr hd)) ; e1 = menu entry
	     (e2 (car tl1)) (tl2 (cdr tl1)) ; e2 = abbreviation
	     (e3 (car tl2)) (tl3 (cdr tl2)) ; e3 = completion
	     (e4 (car-safe tl3)) (tl4 (cdr-safe tl3)) ; e4 = state changing
	     (e5 (car-safe tl4)) (tl5 (cdr-safe tl4)) ; e5 = colorization string
	     (e6 (car-safe tl5))	; e6 = function for smart insertion
	     (e7 (car-safe (cdr-safe tl5))) ; e7 = if non-nil : hide in menu
	     (entry-with (max (- menuwidth (length e1)) 0))
	     (spaces (make-string entry-with ? ))
	     ;;(restofmenu (coq-build-menu-from-db-internal tl (- size 1) menuwidth))
	     )
	(when (not e7) ;; if not hidden
	  (let ((menu-entry
		 (vector
		  ;; menu entry label
		  (concat e1 (if (not e2) "" (concat spaces "(" e2 keybind-abbrev ")")))
		   ;;insertion function if present otherwise insert completion
		   (if e6 e6 `(holes-insert-and-expand ,e3))
		   t)))
	    (setq res (nconc res (list menu-entry)))));; append *in place*
	(setq l tl)
	(setq size (- size 1))))
    res))


(defun coq-build-title-menu (db size)
  "Build a title for the first submenu of DB, of size SIZE.
Return the string made of the first and the SIZE nth first element of DB,
separated by \"...\".  Used by `coq-build-menu-from-db'.  See `coq-syntax-db'
for DB structure."
    (concat (car-safe (car-safe db))
	  " ... "
	  (car-safe (car-safe (nthcdr (- size 1) db)))))

(defun coq-sort-menu-entries (menu)
  (sort menu 
	'(lambda (x y) (string< 
			(downcase (elt x 0)) 
			(downcase (elt y 0))))))

(defun coq-build-menu-from-db (db &optional size)
  "Take a keyword database DB and return a list of insertion menus for them.
Submenus contain SIZE entries (default 30).  See `coq-syntax-db' for DB
structure."
  ;; sort is destructive for the list, so copy list before sorting
  (let* ((l (coq-sort-menu-entries (copy-list db))) (res ())
	 (wdth (+ 2 (max-length-db db)))
	 (sz (or size 30)) (lgth (length l)))
    (while l
      (if (<= lgth sz)
	  (setq res ;; careful: nconc destructive!
		(nconc res (list (cons 
				  (coq-build-title-menu l lgth)
				  (coq-build-menu-from-db-internal l lgth wdth)))))
	(setq res ; careful: nconc destructive!
	      (nconc res (list (cons 
				(coq-build-title-menu l sz)
				(coq-build-menu-from-db-internal l sz wdth))))))
      (setq l (nthcdr sz l))
      (setq lgth (length l)))
    res))

(defun coq-build-abbrev-table-from-db (db)
  "Take a keyword database DB and return an abbrev table.
See `coq-syntax-db' for DB structure."
  (let ((l db) (res ()))
    (while l
      (let* ((hd (car l))(tl (cdr l))	; hd is a list of length 3 or 4
	     (e1 (car hd)) (tl1 (cdr hd)) ; e1 = menu entry
	     (e2 (car tl1)) (tl2 (cdr tl1)) ; e2 = abbreviation
	     (e3 (car tl2)) (tl3 (cdr tl2)) ; e3 = completion
	     )
	;; careful: nconc destructive!
	(when e2 
	  (setq res (nconc res (list `(,e2 ,e3 holes-abbrev-complete)))))
	(setq l tl)))
    res))


(defun filter-state-preserving (l)
  ; checkdoc-params: (l)
  "Not documented."
  (not (nth 3 l))) ; fourth argument is nil --> state preserving command

(defun filter-state-changing (l)
  ; checkdoc-params: (l)
  "Not documented."
  (nth 3 l)) ; fourth argument is nil --> state preserving command

(defconst coq-solve-tactics-face 'coq-solve-tactics-face
  "Expression that evaluates to a face.
Required so that 'proof-solve-tactics-face is a proper facename")


;;A new face for tactics which fail when they don't kill the current goal
(defface coq-solve-tactics-face
  '((t (:background "red")))
  "Face for names of closing tactics in proof scripts."
  :group 'proof-faces)





(provide 'coq-db)

;;; coq-db.el ends here

;** Local Variables: ***
;** fill-column: 80 ***
;** End: ***


==> anc/HoTT/coq-HoTT/tools/coq-font-lock.el <==
;; coq-font-lock.el --- Coq syntax highlighting for Emacs - compatibilty code
;; Pierre Courtieu, may 2009
;;
;; Authors: Pierre Courtieu
;; License:     GPL (GNU GENERAL PUBLIC LICENSE)
;; Maintainer: Pierre Courtieu <Pierre.Courtieu@cnam.fr>

;; This is copy paste from ProofGeneral by David Aspinall
;; <David.Aspinall@ed.ac.uk>. ProofGeneral is under GPL and Copyright
;; (C) LFCS Edinburgh.


;;; Commentary:
;; This file contains the code necessary to coq-syntax.el and
;; coq-db.el from ProofGeneral. It is also pocked from ProofGeneral.


;;; History:
;; First created from ProofGeneral may 28th 2009


;;; Code:

(setq coq-version-is-V8-1 t)
(defun coq-build-regexp-list-from-db (db &optional filter)
  "Take a keyword database DB and return the list of regexps for font-lock.
If non-nil Optional argument FILTER is a function applying to each line of DB.
For each line if FILTER returns nil, then the keyword is not added to the
regexp.  See `coq-syntax-db' for DB structure."
  (let ((l db) (res ()))
    (while l
      (let* ((hd (car l)) (tl (cdr l))	; hd is the first infos list
             (e1 (car hd)) (tl1 (cdr hd)) ; e1 = menu entry
             (e2 (car tl1)) (tl2 (cdr tl1)) ; e2 = abbreviation
             (e3 (car tl2)) (tl3 (cdr tl2)) ; e3 = completion
             (e4 (car-safe tl3)) (tl4 (cdr-safe tl3)) ; e4 = state changing
             (e5 (car-safe tl4)) (tl5 (cdr-safe tl4)) ; e5 = colorization string
             )
        ;; TODO delete doublons
        (when (and e5 (or (not filter) (funcall filter hd)))
          (setq res (nconc res (list e5)))) ; careful: nconc destructive!
        (setq l tl)))
    res
    ))
(defun filter-state-preserving (l)
  ; checkdoc-params: (l)
  "Not documented."
  (not (nth 3 l))) ; fourth argument is nil --> state preserving command

(defun filter-state-changing (l)
  ; checkdoc-params: (l)
  "Not documented."
  (nth 3 l)) ; fourth argument is nil --> state preserving command

;; Generic font-lock

(defvar proof-id "\\(\\w\\(\\w\\|\\s_\\)*\\)"
  "A regular expression for parsing identifiers.")

;; For font-lock, we treat ,-separated identifiers as one identifier
;; and refontify commata using \{proof-zap-commas}.

(defun proof-anchor-regexp (e)
  "Anchor (\\`) and group the regexp E."
  (concat "\\`\\(" e "\\)"))

(defun proof-ids (proof-id &optional sepregexp)
  "Generate a regular expression for separated lists of identifiers PROOF-ID.
Default is comma separated, or SEPREGEXP if set."
  (concat proof-id "\\(\\s-*"   (or sepregexp ",") "\\s-*"
	  proof-id "\\)*"))

(defun proof-ids-to-regexp (l)
  "Maps a non-empty list of tokens `L' to a regexp matching any element."
  (if (featurep 'xemacs)
      (mapconcat (lambda (s) (concat "\\_<" s "\\_>")) l "\\|") ;; old version
    (concat "\\_<\\(?:" (mapconcat 'identity l "\\|") "\\)\\_>")))

;; TODO: get rid of this list.  Does 'default work widely enough
;; by now?
(defconst pg-defface-window-systems
  '(x            ;; bog standard
    mswindows    ;; Windows
    w32	         ;; Windows
    gtk          ;; gtk emacs (obsolete?)
    mac          ;; used by Aquamacs
    carbon       ;; used by Carbon XEmacs
    ns           ;; NeXTstep Emacs (Emacs.app)
    x-toolkit)   ;; possible catch all (but probably not)
  "A list of possible values for variable `window-system'.
If you are on a window system and your value of variable
`window-system' is not listed here, you may not get the correct
syntax colouring behaviour.")

(defmacro proof-face-specs (bl bd ow)
  "Return a spec for `defface' with BL for light bg, BD for dark, OW o/w."
  `(append
    (apply 'append
     (mapcar
     (lambda (ty) (list
		     (list (list (list 'type ty) '(class color)
			   (list 'background 'light))
			   (quote ,bl))
		     (list (list (list 'type ty) '(class color)
				 (list 'background 'dark))
			   (quote ,bd))))
     pg-defface-window-systems))
    (list (list t (quote ,ow)))))

;;A new face for tactics
(defface coq-solve-tactics-face
  (proof-face-specs
   (:foreground "forestgreen" t) ; pour les fonds clairs
   (:foreground "forestgreen"  t) ; pour les fond foncés
   ()) ; pour le noir et blanc
  "Face for names of closing tactics in proof scripts."
  :group 'proof-faces)

;;A new face for tactics which fail when they don't kill the current goal
(defface coq-solve-tactics-face
  (proof-face-specs
   (:foreground "red" t) ; pour les fonds clairs
   (:foreground "red"  t) ; pour les fond foncés
   ()) ; pour le noir et blanc
  "Face for names of closing tactics in proof scripts."
  :group 'proof-faces)


(defconst coq-solve-tactics-face 'coq-solve-tactics-face
  "Expression that evaluates to a face.
Required so that 'proof-solve-tactics-face is a proper facename")

(defconst proof-tactics-name-face 'coq-solve-tactics-face)
(defconst proof-tacticals-name-face 'coq-solve-tactics-face)

(provide 'coq-font-lock)
;;; coq-font-lock.el ends here


==> anc/HoTT/coq-HoTT/tools/coq-inferior.el <==
;;; inferior-coq.el --- Run an inferior Coq process.
;;;
;;; Copyright (C) Marco Maggesi <maggesi@math.unifi.it>
;;; Time-stamp: "2002-02-28 12:15:04 maggesi"


;; Emacs Lisp Archive Entry
;; Filename: inferior-coq.el
;; Version: 1.0
;; Keywords: process coq
;; Author: Marco Maggesi <maggesi@math.unifi.it>
;; Maintainer: Marco Maggesi <maggesi@math.unifi.it>
;; Description: Run an inferior Coq process.
;; URL: http://www.math.unifi.it/~maggesi/
;; Compatibility: Emacs20, Emacs21, XEmacs21

;; This is free software; you can redistribute it and/or modify it under
;; the terms of the GNU General Public License as published by the Free
;; Software Foundation; either version 2, or (at your option) any later
;; version.
;;
;; This is distributed in the hope that it will be useful, but WITHOUT
;; ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
;; FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
;; for more details.
;;
;; You should have received a copy of the GNU General Public License
;; along with GNU Emacs; see the file COPYING.  If not, write to the
;; Free Software Foundation, Inc., 59 Temple Place - Suite 330, Boston,
;; MA 02111-1307, USA.

;;; Commentary:

;; Coq is a proof assistant (http://coq.inria.fr/).  This code run an
;; inferior Coq process and defines functions to send bits of code
;; from other buffers to the inferior process.  This is a
;; customisation of comint-mode (see comint.el).  For a more complex
;; and full featured Coq interface under Emacs look at Proof General
;; (http://zermelo.dcs.ed.ac.uk/~proofgen/).
;;
;; Written by Marco Maggesi <maggesi@math.unifi.it> with code heavly
;; borrowed from emacs cmuscheme.el
;;
;; Please send me bug reports, bug fixes, and extensions, so that I can
;; merge them into the master source.

;;; Installation:

;; You need to have coq.el already installed (it comes with the
;; standard Coq distribution) in order to use this code.  Put this
;; file somewhere in you load-path and add the following lines in your
;; "~/.emacs":
;;
;;   (setq auto-mode-alist (cons '("\\.v$" . coq-mode) auto-mode-alist))
;;   (autoload 'coq-mode "coq" "Major mode for editing Coq vernacular." t)
;;   (autoload 'run-coq "inferior-coq" "Run an inferior Coq process." t)
;;   (autoload 'run-coq-other-window "inferior-coq"
;;     "Run an inferior Coq process in a new window." t)
;;   (autoload 'run-coq-other-frame "inferior-coq"
;;     "Run an inferior Coq process in a new frame." t)

;;; Usage:

;; Call `M-x "run-coq'.
;;
;; Functions and key bindings (Learn more keys with `C-c C-h' or `C-h m'):
;;   C-return ('M-x coq-send-line)     send the current line.
;;   C-c C-r  (`M-x coq-send-region')  send the current region.
;;   C-c C-a  (`M-x coq-send-abort')   send the command "Abort".
;;   C-c C-t  (`M-x coq-send-restart') send the command "Restart".
;;   C-c C-s  (`M-x coq-send-show')    send the command "Show".
;;   C-c C-u  (`M-x coq-send-undo')    send the command "Undo".
;;   C-c C-v  (`M-x coq-check-region') run command "Check" on region.
;;   C-c .    (`M-x coq-come-here')    Restart and send until current point.

;;; Change Log:

;; From -0.0 to 1.0 brought into existence.


(require 'coq)
(require 'comint)

(setq coq-program-name "coqtop")

(defgroup inferior-coq nil
  "Run a coq process in a buffer."
  :group 'coq)

(defcustom inferior-coq-mode-hook nil
  "*Hook for customising inferior-coq mode."
  :type 'hook
  :group 'coq)

(defvar inferior-coq-mode-map
  (let ((m (make-sparse-keymap)))
    (define-key m "\C-c\C-r" 'coq-send-region)
    (define-key m "\C-c\C-a" 'coq-send-abort)
    (define-key m "\C-c\C-t" 'coq-send-restart)
    (define-key m "\C-c\C-s" 'coq-send-show)
    (define-key m "\C-c\C-u" 'coq-send-undo)
    (define-key m "\C-c\C-v" 'coq-check-region)
    m))

;; Install the process communication commands in the coq-mode keymap.
(define-key coq-mode-map [(control return)] 'coq-send-line)
(define-key coq-mode-map "\C-c\C-r" 'coq-send-region)
(define-key coq-mode-map "\C-c\C-a" 'coq-send-abort)
(define-key coq-mode-map "\C-c\C-t" 'coq-send-restart)
(define-key coq-mode-map "\C-c\C-s" 'coq-send-show)
(define-key coq-mode-map "\C-c\C-u" 'coq-send-undo)
(define-key coq-mode-map "\C-c\C-v" 'coq-check-region)
(define-key coq-mode-map "\C-c." 'coq-come-here)

(defvar coq-buffer)

(define-derived-mode inferior-coq-mode comint-mode "Inferior Coq"
  "\
Major mode for interacting with an inferior Coq process.

The following commands are available:
\\{inferior-coq-mode-map}

A Coq process can be fired up with M-x run-coq.

Customisation: Entry to this mode runs the hooks on comint-mode-hook
and inferior-coq-mode-hook (in that order).

You can send text to the inferior Coq process from other buffers
containing Coq source.

Functions and key bindings (Learn more keys with `C-c C-h'):
  C-return ('M-x coq-send-line)     send the current line.
  C-c C-r  (`M-x coq-send-region')  send the current region.
  C-c C-a  (`M-x coq-send-abort')   send the command \"Abort\".
  C-c C-t  (`M-x coq-send-restart') send the command \"Restart\".
  C-c C-s  (`M-x coq-send-show')    send the command \"Show\".
  C-c C-u  (`M-x coq-send-undo')    send the command \"Undo\".
  C-c C-v  (`M-x coq-check-region') run command \"Check\" on region.
  C-c .    (`M-x coq-come-here')    Restart and send until current point.
"
  ;; Customise in inferior-coq-mode-hook
  (setq comint-prompt-regexp "^[^<]* < *")
  (coq-mode-variables)
  (setq mode-line-process '(":%s"))
  (setq comint-input-filter (function coq-input-filter))
  (setq comint-get-old-input (function coq-get-old-input)))

(defcustom inferior-coq-filter-regexp "\\`\\s *\\S ?\\S ?\\s *\\'"
  "*Input matching this regexp are not saved on the history list.
Defaults to a regexp ignoring all inputs of 0, 1, or 2 letters."
  :type 'regexp
  :group 'inferior-coq)

(defun coq-input-filter (str)
  "Don't save anything matching `inferior-coq-filter-regexp'."
  (not (string-match inferior-coq-filter-regexp str)))

(defun coq-get-old-input ()
  "Snarf the sexp ending at point."
  (save-excursion
    (let ((end (point)))
      (backward-sexp)
      (buffer-substring (point) end))))

(defun coq-args-to-list (string)
  (let ((where (string-match "[ \t]" string)))
    (cond ((null where) (list string))
	  ((not (= where 0))
	   (cons (substring string 0 where)
		 (coq-args-to-list (substring string (+ 1 where)
						 (length string)))))
	  (t (let ((pos (string-match "[^ \t]" string)))
	       (if (null pos)
		   nil
		 (coq-args-to-list (substring string pos
						 (length string)))))))))

;;;###autoload
(defun run-coq (cmd)
  "Run an inferior Coq process, input and output via buffer *coq*.
If there is a process already running in `*coq*', switch to that buffer.
With argument, allows you to edit the command line (default is value
of `coq-program-name').  Runs the hooks `inferior-coq-mode-hook'
\(after the `comint-mode-hook' is run).
\(Type \\[describe-mode] in the process buffer for a list of commands.)"

  (interactive (list (if current-prefix-arg
			 (read-string "Run Coq: " coq-program-name)
			 coq-program-name)))
  (if (not (comint-check-proc "*coq*"))
      (let ((cmdlist (coq-args-to-list cmd)))
	(set-buffer (apply 'make-comint "coq" (car cmdlist)
			   nil (cdr cmdlist)))
	(inferior-coq-mode)))
  (setq coq-program-name cmd)
  (setq coq-buffer "*coq*")
  (switch-to-buffer "*coq*"))
;;;###autoload (add-hook 'same-window-buffer-names "*coq*")

;;;###autoload
(defun run-coq-other-window (cmd)
  "Run an inferior Coq process, input and output via buffer *coq*.
If there is a process already running in `*coq*', switch to that buffer.
With argument, allows you to edit the command line (default is value
of `coq-program-name').  Runs the hooks `inferior-coq-mode-hook'
\(after the `comint-mode-hook' is run).
\(Type \\[describe-mode] in the process buffer for a list of commands.)"

  (interactive (list (if current-prefix-arg
			 (read-string "Run Coq: " coq-program-name)
			 coq-program-name)))
  (if (not (comint-check-proc "*coq*"))
      (let ((cmdlist (coq-args-to-list cmd)))
	(set-buffer (apply 'make-comint "coq" (car cmdlist)
			   nil (cdr cmdlist)))
	(inferior-coq-mode)))
  (setq coq-program-name cmd)
  (setq coq-buffer "*coq*")
  (pop-to-buffer "*coq*"))
;;;###autoload (add-hook 'same-window-buffer-names "*coq*")

(defun run-coq-other-frame (cmd)
  "Run an inferior Coq process, input and output via buffer *coq*.
If there is a process already running in `*coq*', switch to that buffer.
With argument, allows you to edit the command line (default is value
of `coq-program-name').  Runs the hooks `inferior-coq-mode-hook'
\(after the `comint-mode-hook' is run).
\(Type \\[describe-mode] in the process buffer for a list of commands.)"

  (interactive (list (if current-prefix-arg
			 (read-string "Run Coq: " coq-program-name)
			 coq-program-name)))
  (if (not (comint-check-proc "*coq*"))
      (let ((cmdlist (coq-args-to-list cmd)))
	(set-buffer (apply 'make-comint "coq" (car cmdlist)
			   nil (cdr cmdlist)))
	(inferior-coq-mode)))
  (setq coq-program-name cmd)
  (setq coq-buffer "*coq*")
  (switch-to-buffer-other-frame "*coq*"))

(defun switch-to-coq (eob-p)
  "Switch to the coq process buffer.
With argument, position cursor at end of buffer."
  (interactive "P")
  (if (get-buffer coq-buffer)
      (pop-to-buffer coq-buffer)
      (error "No current process buffer.  See variable `coq-buffer'"))
  (cond (eob-p
	 (push-mark)
	 (goto-char (point-max)))))

(defun coq-send-region (start end)
  "Send the current region to the inferior Coq process."
  (interactive "r")
  (comint-send-region (coq-proc) start end)
  (comint-send-string (coq-proc) "\n"))

(defun coq-send-line ()
  "Send the current line to the Coq process."
  (interactive)
  (save-excursion
    (end-of-line)
    (let ((end (point)))
      (beginning-of-line)
      (coq-send-region (point) end)))
  (next-line 1))

(defun coq-send-abort ()
  "Send the command \"Abort.\" to the inferior Coq process."
  (interactive)
  (comint-send-string (coq-proc) "Abort.\n"))

(defun coq-send-restart ()
  "Send the command \"Restart.\" to the inferior Coq process."
  (interactive)
  (comint-send-string (coq-proc) "Restart.\n"))

(defun coq-send-undo ()
  "Reset coq to the initial state and send the region between the
   beginning of file and the point."
  (interactive)
  (comint-send-string (coq-proc) "Undo.\n"))

(defun coq-check-region (start end)
  "Run the commmand \"Check\" on the current region."
  (interactive "r")
  (comint-proc-query (coq-proc)
		     (concat "Check "
			     (buffer-substring start end)
			     ".\n")))

(defun coq-send-show ()
  "Send the command \"Show.\" to the inferior Coq process."
  (interactive)
  (comint-send-string (coq-proc) "Show.\n"))

(defun coq-come-here ()
  "Reset coq to the initial state and send the region between the
   beginning of file and the point."
  (interactive)
  (comint-send-string (coq-proc) "Reset Initial.\n")
  (coq-send-region 1 (point)))

(defvar coq-buffer nil "*The current coq process buffer.")

(defun coq-proc ()
  "Return the current coq process.  See variable `coq-buffer'."
  (let ((proc (get-buffer-process (if (eq major-mode 'inferior-coq-mode)
				      (current-buffer)
				      coq-buffer))))
    (or proc
	(error "No current process.  See variable `coq-buffer'"))))

(defcustom inferior-coq-load-hook nil
  "This hook is run when inferior-coq is loaded in.
This is a good place to put keybindings."
  :type 'hook
  :group 'inferior-coq)
	
(run-hooks 'inferior-coq-load-hook)

(provide 'inferior-coq)


==> anc/HoTT/coq-HoTT/tools/coq-sl.sty <==
% COQ style option, for use with the coq-latex filter.

\typeout{Document Style option `coq-sl' <7 Apr 92>.}

\ifcase\@ptsize
    \font\sltt = cmsltt10
\or \font\sltt = cmsltt10 \@halfmag
\or \font\sltt = cmsltt10 \@magscale1
\fi

{\catcode`\^^M=\active %
 \gdef\@coqinputline#1^^M{\tt Coq < #1\par} %
 \gdef\@coqoutputline#1^^M{\sltt#1\par} } %
\def\@coqblankline{\medskip}
\chardef\@coqbackslash="5C

\def\coq{
  \bgroup
  \flushleft
  \parindent 0pt
  \parskip 0pt
  \let\do\@makeother\dospecials
  \catcode`\^^M=\active
  \catcode`\\=0
  \catcode`\ \active
  \frenchspacing
  \@vobeyspaces
  \let\?\@coqinputline
  \let\:\@coqoutputline
  \let\;\@coqblankline
  \let\\\@coqbackslash
}

\def\endcoq{
  \endflushleft
  \egroup\noindent
}


==> anc/HoTT/coq-HoTT/tools/coq-syntax.el <==
;; coq-syntax.el Font lock expressions for Coq
;; Copyright (C) 1997-2007 LFCS Edinburgh. 
;; Authors: Thomas Kleymann, Healfdene Goguen, Pierre Courtieu
;; License:     GPL (GNU GENERAL PUBLIC LICENSE)
;; Maintainer: Pierre Courtieu <courtieu@lri.fr>

;; coq-syntax.el,v 9.9 2008/07/21 15:14:58 pier Exp

;(require 'proof-syntax)
;(require 'proof-utils)                  ; proof-locate-executable
(require 'coq-db)



 ;;; keyword databases


(defcustom coq-user-tactics-db nil
  "User defined tactic information.  See `coq-syntax-db' for
 syntax. It is not necessary to add your own tactics here (it is not
 needed by the synchronizing/backtracking system). You may however do
 so for the following reasons:

   1 your tactics will be colorized by font-lock

   2 your tactics will be added to the menu and to completion when
   calling \\[coq-insert-tactic]

   3 you may define an abbreviation for your tactic."

  :type '(repeat sexp)
  :group 'coq)


(defcustom coq-user-commands-db nil
  "User defined command information.  See `coq-syntax-db' for
 syntax. It is not necessary to add your own commands here (it is not
 needed by the synchronizing/backtracking system). You may however do
 so for the following reasons:

   1 your commands will be colorized by font-lock

   2 your commands will be added to the menu and to completion when
   calling \\[coq-insert-command]

   3 you may define an abbreviation for your command."

  :type '(repeat sexp)
  :group 'coq)

(defcustom coq-user-tacticals-db nil
  "User defined tactical information.  See `coq-syntax-db' for
 syntax. It is not necessary to add your own commands here (it is not
 needed by the synchronizing/backtracking system). You may however do
 so for the following reasons:

   1 your commands will be colorized by font-lock

   2 your commands will be added to the menu and to completion when
   calling \\[coq-insert-command]

   3 you may define an abbreviation for your command."

  :type '(repeat sexp)
  :group 'coq)

(defcustom coq-user-solve-tactics-db nil
  "User defined closing tactics. See `coq-syntax-db' for
 syntax. It is not necessary to add your own commands here (it is not
 needed by the synchronizing/backtracking system). You may however do
 so for the following reasons:

   1 your commands will be colorized by font-lock

   2 your commands will be added to the menu and to completion when
   calling \\[coq-insert-command]

   3 you may define an abbreviation for your command."

  :type '(repeat sexp)
  :group 'coq)



(defcustom coq-user-reserved-db nil
  "User defined reserved keywords information.  See `coq-syntax-db' for
 syntax. It is not necessary to add your own commands here (it is not
 needed by the synchronizing/backtracking system). You may however do
 so for the following reasons:

   1 your commands will be colorized by font-lock

   2 your commands will be added to the menu and to completion when
   calling \\[coq-insert-command]

   3 you may define an abbreviation for your command."

  :type '(repeat sexp)
  :group 'coq)



(defvar coq-tactics-db
  (append 
   coq-user-tactics-db
   '(
     ("absurd " "abs" "absurd " t "absurd")
     ("apply" "ap" "apply " t "apply")
     ("assert by" "assb" "assert ( # : # ) by #" t "assert")
     ("assert" "ass" "assert ( # : # )" t)
     ;;     ("assumption" "as" "assumption" t "assumption")
     ("auto with arith" "awa" "auto with arith" t)
     ("auto with" "aw" "auto with @{db}" t)
     ("auto" "a" "auto" t "auto")
     ("autorewrite with in using" "arwiu" "autorewrite with @{db,db...} in @{hyp} using @{tac}" t)
     ("autorewrite with in" "arwi" "autorewrite with @{db,db...} in @{hyp}" t)
     ("autorewrite with using" "arwu" "autorewrite with @{db,db...} using @{tac}" t)
     ("autorewrite with" "ar" "autorewrite with @{db,db...}" t "autorewrite")
     ("case" "c" "case " t "case")
     ("cbv" "cbv" "cbv beta [#] delta iota zeta" t "cbv")
     ("change in" "chi" "change # in #" t)
     ("change with in" "chwi" "change # with # in #" t)
     ("change with" "chw" "change # with" t)
     ("change" "ch" "change " t "change")
     ("clear" "cl" "clear" t "clear")
     ("clearbody" "cl" "clearbody" t "clearbody")
     ("cofix" "cof" "cofix" t "cofix")
     ("coinduction" "coind" "coinduction" t "coinduction")
     ("compare" "cmpa" "compare # #" t "compare")
     ("compute" "cmpu" "compute" t "compute")
     ;;     ("congruence" "cong" "congruence" t "congruence")
     ("constructor" "cons" "constructor" t "constructor")
     ;;     ("contradiction" "contr" "contradiction" t "contradiction")
     ("cut" "cut" "cut" t "cut")
     ("cutrewrite" "cutr" "cutrewrite -> # = #" t "cutrewrite")
     ;;     ("decide equality" "deg" "decide equality" t "decide\\s-+equality")
     ("decompose record" "decr" "decompose record #" t "decompose\\s-+record")
     ("decompose sum" "decs" "decompose sum #" t "decompose\\s-+sum")
     ("decompose" "dec" "decompose [#] #" t "decompose")
     ("dependent inversion" "depinv" "dependent inversion" t "dependent\\s-+inversion")
     ("dependent inversion with" "depinvw" "dependent inversion # with #" t)
     ("dependent inversion_clear" "depinvc" "dependent inversion_clear" t "dependent\\s-+inversion_clear")
     ("dependent inversion_clear with" "depinvw" "dependent inversion_clear # with #" t)
     ("dependent rewrite ->" "depr" "dependent rewrite -> @{id}" t "dependent\\s-+rewrite")
     ("dependent rewrite <-" "depr<" "dependent rewrite <- @{id}" t)
     ("destruct as" "desa" "destruct # as #" t)
     ("destruct using" "desu" "destruct # using #" t)
     ("destruct" "des" "destruct " t  "destruct")
     ;;     ("discriminate" "dis" "discriminate" t "discriminate")
     ("discrR" "discrR" "discrR" t "discrR")
     ("double induction" "dind" "double induction # #" t "double\\s-+induction")
     ("eapply" "eap" "eapply #" t "eapply")
     ("eauto with arith" "eawa" "eauto with arith" t)
     ("eauto with" "eaw" "eauto with @{db}" t)
     ("eauto" "ea" "eauto" t "eauto")
     ("econstructor" "econs" "econstructor" t "econstructor")
     ("eexists" "eex" "eexists" t "eexists")
     ("eleft" "eleft" "eleft" t "eleft")
     ("elim using" "elu" "elim # using #" t)
     ("elim" "e" "elim #" t "elim")
     ("elimtype" "elt" "elimtype" "elimtype")
     ("eright" "erig" "eright" "eright")
     ("esplit" "esp" "esplit" t "esplit")
     ;;     ("exact" "exa" "exact" t "exact")
     ("exists" "ex" "exists #" t "exists")
     ;;     ("fail" "fa" "fail" nil)
     ;;     ("field" "field" "field" t "field")
     ("firstorder" "fsto" "firstorder" t "firstorder")
     ("firstorder with" "fsto" "firstorder with #" t)
     ("firstorder with using" "fsto" "firstorder # with #" t)
     ("fold" "fold" "fold #" t "fold")
     ;;     ("fourier" "four" "fourier" t "fourier")
     ("functional induction" "fi" "functional induction @{f} @{args}" t "functional\\s-+induction")
     ("generalize dependent" "gd" "generalize dependent #" t "generalize\\s-+dependent")
     ("generalize" "g" "generalize #" t "generalize")
     ("hnf" "hnf" "hnf" t "hnf")
     ("idtac" "id" "idtac" nil "idtac") ; also in tacticals with abbrev id
     ("idtac \"" "id\"" "idtac \"#\"")  ; also in tacticals
     ("induction" "ind" "induction #" t "induction")
     ("induction using" "indu" "induction # using #" t)
     ("injection" "inj" "injection #" t "injection")
     ("instantiate" "inst" "instantiate" t "instantiate")
     ("intro" "i" "intro" t "intro")
     ("intro after" "ia" "intro # after #" t)
     ("intros" "is" "intros #" t "intros")
     ("intros! (guess names)" nil "intros #" nil nil coq-insert-intros)
     ("intros until" "isu" "intros until #" t)
     ("intuition" "intu" "intuition #" t "intuition")
     ("inversion" "inv" "inversion #" t "inversion")
     ("inversion in" "invi" "inversion # in #" t)
     ("inversion using" "invu" "inversion # using #" t)
     ("inversion using in" "invui" "inversion # using # in #" t)
     ("inversion_clear" "invcl" "inversion_clear" t "inversion_clear")
     ("lapply" "lap" "lapply" t "lapply")
     ("lazy" "lazy" "lazy beta [#] delta iota zeta" t "lazy")
     ("left" "left" "left" t "left")
     ("linear" "lin" "linear" t "linear")
     ("load" "load" "load" t "load")
     ("move after" "mov" "move # after #" t "move")
     ("omega" "o" "omega" t "omega")
     ("pattern" "pat" "pattern" t "pattern")
     ("pattern(s)" "pats" "pattern # , #" t)
     ("pattern at" "pata" "pattern # at #" t)
     ("pose" "po" "pose ( # := # )" t "pose")
     ("prolog" "prol" "prolog" t "prolog")
     ("quote" "quote" "quote" t "quote")
     ("quote []" "quote2" "quote # [#]" t)
     ("red" "red" "red" t "red")
     ("refine" "ref" "refine" t "refine")
     ;;      ("reflexivity" "refl" "reflexivity #" t "reflexivity")
     ("rename into" "ren" "rename # into #" t "rename")
     ("replace with" "rep" "replace # with #" t "replace")
     ("replace with in" "repi" "replace # with # in #" t)
     ("rewrite <- in" "ri<" "rewrite <- # in #" t)
     ("rewrite <-" "r<" "rewrite <- #" t)
     ("rewrite in" "ri" "rewrite # in #" t)
     ("rewrite" "r" "rewrite #" t "rewrite")
     ("right" "rig" "right" t "right")
     ;;      ("ring" "ring" "ring #" t "ring")
     ("set in * |-" "seth" "set ( # := #) in * |-" t)
     ("set in *" "set*" "set ( # := #) in *" t)
     ("set in |- *" "setg" "set ( # := #) in |- *" t)
     ("set in" "seti" "set ( # := #) in #" t)
     ("set" "set" "set ( # := #)" t "set")
     ("setoid_replace with" "strep2" "setoid_replace # with #" t "setoid_replace")
     ("setoid replace with" "strep" "setoid replace # with #" t "setoid\\s-+replace")
     ("setoid_rewrite" "strew" "setoid_rewrite #" t "setoid_rewrite")
     ("setoid rewrite" "strew" "setoid rewrite #" t "setoid\\s-+rewrite")
     ("simpl" "s" "simpl" t "simpl")
     ("simpl" "sa" "simpl # at #" t)
     ("simple destruct" "sdes" "simple destruct" t "simple\\s-+destruct")
     ("simple inversion" "sinv" "simple inversion" t "simple\\s-+inversion")
     ("simple induction" "sind" "simple induction" t "simple\\s-+induction")
     ("simplify_eq" "simeq" "simplify_eq @{hyp}" t "simplify_eq")
     ("specialize" "spec" "specialize" t "specialize")
     ("split" "sp" "split" t "split")
     ("split_Rabs" "spra" "splitRabs" t "split_Rabs")
     ("split_Rmult" "sprm" "splitRmult" t "split_Rmult")
     ("stepl" "stl" "stepl #" t "stepl")
     ("stepl by" "stlb" "stepl # by #" t)
     ("stepr" "str" "stepr #" t "stepr")
     ("stepr by" "strb" "stepr # by #" t)
     ("subst" "su" "subst #" t "subst")
     ("symmetry" "sy" "symmetry" t "symmetry")
     ("symmetry in" "syi" "symmetry in #" t)
     ;;    ("tauto" "ta" "tauto" t "tauto")
     ("transitivity" "trans" "transitivity #" t "transitivity")
     ("trivial" "t" "trivial" t "trivial")
     ("trivial with" "tw" "trivial with @{db}" t)
     ("unfold" "u" "unfold #" t "unfold")
     ("unfold(s)" "us" "unfold # , #" t)
     ("unfold in" "unfi" "unfold # in #" t)
     ("unfold at" "unfa" "unfold # at #" t)
     ))
  "Coq tactics information list. See `coq-syntax-db' for syntax. "
  )

(defvar coq-solve-tactics-db
  (append
   coq-user-solve-tactics-db
   '(
     ("assumption" "as" "assumption" t "assumption")
     ("by" "by" "by #" t "by")
     ("congruence" "cong" "congruence" t "congruence")
     ("contradiction" "contr" "contradiction" t "contradiction")
     ("decide equality" "deg" "decide equality" t "decide\\s-+equality")
     ("discriminate" "dis" "discriminate" t "discriminate")
     ("exact" "exa" "exact" t "exact")
     ("fourier" "four" "fourier" t "fourier")
     ("fail" "fa" "fail" nil)
     ("field" "field" "field" t "field")
     ("omega" "o" "omega" t "omega")
     ("reflexivity" "refl" "reflexivity #" t "reflexivity")
     ("ring" "ring" "ring #" t "ring")
     ("solve" nil "solve [ # | # ]" nil "solve")
     ("tauto" "ta" "tauto" t "tauto")
     ))
  "Coq tactic(al)s that solve a subgoal." 
  )


(defvar coq-tacticals-db
  (append 
   coq-user-tacticals-db
   '(
     ("info" nil "info #" nil "info")
     ("first" nil "first [ # | # ]" nil "first")
     ("abstract" nil "abstract @{tac} using @{name}." nil "abstract")
     ("do" nil "do @{num} @{tac}" nil "do")
     ("idtac" nil "idtac")              ; also in tactics
                                        ;    ("idtac \"" nil "idtac \"#\"") ; also in tactics
     ("fail" "fa" "fail" nil "fail")
                                        ;    ("fail \"" "fa\"" "fail" nil) ;
                                        ;    ("orelse" nil "orelse #" t "orelse")
     ("repeat" nil "repeat #" nil "repeat")
     ("try" nil "try #" nil "try")
     ("progress" nil "progress #" nil "progress")
     ("|" nil "[ # | # ]" nil)
     ("||" nil "# || #" nil)
     ))
  "Coq tacticals information list.  See `coq-syntax-db' for syntax.")




(defvar coq-decl-db
  '(
    ("Axiom" "ax" "Axiom # : #" t "Axiom")
    ("Hint Constructors" "hc" "Hint Constructors # : #." t "Hint\\s-+Constructors")
    ("Hint Extern" "he" "Hint Extern @{cost} @{pat} => @{tac} : @{db}." t "Hint\\s-+Extern")
    ("Hint Immediate" "hi" "Hint Immediate # : @{db}." t "Hint\\s-+Immediate")
    ("Hint Resolve" "hr" "Hint Resolve # : @{db}." t "Hint\\s-+Resolve")
    ("Hint Rewrite ->" "hrw" "Hint Rewrite -> @{t1,t2...} using @{tac} : @{db}." t "Hint\\s-+Rewrite")
    ("Hint Rewrite <-" "hrw" "Hint Rewrite <- @{t1,t2...} using @{tac} : @{db}." t )
    ("Hint Unfold" "hu" "Hint Unfold # : #." t "Hint\\s-+Unfold")
    ("Hypothesis" "hyp" "Hypothesis #: #" t "Hypothesis")
    ("Hypotheses" "hyp" "Hypotheses #: #" t "Hypotheses")
    ("Parameter" "par" "Parameter #: #" t "Parameter")
    ("Parameters" "par" "Parameter #: #" t "Parameters")
    ("Conjecture" "conj" "Conjecture #: #." t "Conjecture")
    ("Variable" "v" "Variable #: #." t "Variable")
    ("Variables" "vs" "Variables # , #: #." t "Variables")	
    ("Coercion" "coerc" "Coercion @{id} : @{typ1} >-> @{typ2}." t "Coercion")
    )
  "Coq declaration keywords information list. See `coq-syntax-db' for syntax."
  )

(defvar coq-defn-db
  '(
    ("CoFixpoint" "cfix" "CoFixpoint # (#:#) : # :=\n#." t "CoFixpoint")
    ("CoInductive" "coindv" "CoInductive # : # :=\n|# : #." t "CoInductive") 
    ("Declare Module : :=" "dm" "Declare Module # : # := #." t "Declare\\s-+Module")
    ("Declare Module <: :=" "dm2" "Declare Module # <: # := #." t);; careful
    ("Declare Module Import : :=" "dmi" "Declare Module # : # := #." t)
    ("Declare Module Import <: :=" "dmi2" "Declare Module # <: # := #." t);; careful
    ("Declare Module Export : :=" "dme" "Declare Module # : # := #." t)
    ("Declare Module Export <: :=" "dme2" "Declare Module # <: # := #." t);; careful
    ("Definition" "def" "Definition #:# := #." t "Definition");; careful
    ("Definition (2 args)" "def2" "Definition # (# : #) (# : #):# := #." t)
    ("Definition (3 args)" "def3" "Definition # (# : #) (# : #) (# : #):# := #." t)
    ("Definition (4 args)" "def4" "Definition # (# : #) (# : #) (# : #) (# : #):# := #." t)
    ("Program Definition" "pdef" "Program Definition #:# := #." t "Program\\s-+Definition");; careful ?
    ("Program Definition (2 args)" "pdef2" "Program Definition # (# : #) (# : #):# := #." t)
    ("Program Definition (3 args)" "pdef3" "Program Definition # (# : #) (# : #) (# : #):# := #." t)
    ("Program Definition (4 args)" "pdef4" "Program Definition # (# : #) (# : #) (# : #) (# : #):# := #." t)
    ("Derive Inversion" nil "Derive Inversion @{id} with # Sort #." t "Derive\\s-+Inversion")
    ("Derive Dependent Inversion" nil "Derive Dependent Inversion @{id} with # Sort #." t "Derive\\s-+Dependent\\s-+Inversion")
    ("Derive Inversion_clear" nil "Derive Inversion_clear @{id} with # Sort #." t)
    ("Fixpoint" "fix" "Fixpoint # (#:#) {struct @{arg}} : # :=\n#." t "Fixpoint")
    ("Program Fixpoint" "pfix" "Program Fixpoint # (#:#) {struct @{arg}} : # :=\n#." t "Program\\s-+Fixpoint")
    ("Program Fixpoint measure" "pfixm" "Program Fixpoint # (#:#) {measure @{arg} @{f}} : # :=\n#." t)
    ("Program Fixpoint wf" "pfixwf" "Program Fixpoint # (#:#) {wf @{arg} @{f}} : # :=\n#." t)
    ("Function" "func" "Function # (#:#) {struct @{arg}} : # :=\n#." t "Function")
    ("Function measure" "funcm" "Function # (#:#) {measure @{f} @{arg}} : # :=\n#." t)
    ("Function wf" "func wf" "Function # (#:#) {wf @{R} @{arg}} : # :=\n#." t)
    ("Functional Scheme with" "fsw" "Functional Scheme @{name} := Induction for @{fun} with @{mutfuns}." t )
    ("Functional Scheme" "fs" "Functional Scheme @{name} := Induction for @{fun}." t "Functional\\s-+Scheme")
    ("Inductive" "indv" "Inductive # : # := # : #." t "Inductive")
    ("Inductive (2 args)" "indv2" "Inductive # : # :=\n| # : #\n| # : #." t )
    ("Inductive (3 args)" "indv3" "Inductive # : # :=\n| # : #\n| # : #\n| # : #." t )
    ("Inductive (4 args)" "indv4" "Inductive # : # :=\n| # : #\n| # : #\n| # : #\n| # : #." t )
    ("Inductive (5 args)" "indv5" "Inductive # : # :=\n| # : #\n| # : #\n| # : #\n| # : #\n| # : #." t )
    ("Let" "Let" "Let # : # := #." t "Let")
    ("Ltac" "ltac" "Ltac # := #" t "Ltac")
    ("Module :=" "mo" "Module # : # := #." t ) ; careful
    ("Module <: :=" "mo2" "Module # <: # := #." t ) ; careful
    ("Module Import :=" "moi" "Module Import # : # := #." t ) ; careful
    ("Module Import <: :=" "moi2" "Module Import # <: # := #." t ) ; careful
    ("Module Export :=" "moe" "Module Export # : # := #." t ) ; careful
    ("Module Export <: :=" "moe2" "Module Export# <: # := #." t ) ; careful
    ("Record" "rec" "Record # : # := {\n# : #;\n# : # }" t "Record")
    ("Scheme" "sc" "Scheme @{name} := #." t "Scheme")
    ("Scheme Induction" "sci" "Scheme @{name} := Induction for # Sort #." t)
    ("Scheme Minimality" "scm" "Scheme @{name} := Minimality for # Sort #." t)
    ("Structure" "str" "Structure # : # := {\n# : #;\n# : # }" t "Structure")	
    )
  "Coq definition keywords information list. See `coq-syntax-db' for syntax. "
  )

;; modules and section are indented like goal starters
(defvar coq-goal-starters-db
  '(
    ("Add Morphism" "addmor" "Add Morphism @{f} : @{id}" t "Add\\s-+Morphism")
    ("Chapter" "chp" "Chapter # : #." t "Chapter")
    ("Corollary" "cor" "Corollary # : #.\nProof.\n#\nQed." t "Corollary")
    ("Declare Module :" "dmi" "Declare Module # : #.\n#\nEnd #." t)
    ("Declare Module <:" "dmi2" "Declare Module # <: #.\n#\nEnd #." t)
    ("Definition goal" "defg" "Definition #:#.\n#\nSave." t);; careful
    ("Fact" "fct" "Fact # : #." t "Fact")
    ("Goal" nil "Goal #." t "Goal")
    ("Lemma" "l" "Lemma # : #.\nProof.\n#\nQed." t "Lemma")
    ("Program Lemma" "pl" "Program Lemma # : #.\nProof.\n#\nQed." t "Program\\s-+Lemma")
    ("Module! (interactive)" nil "Module # : #.\n#\nEnd #." nil nil coq-insert-section-or-module)
    ("Module Type" "mti" "Module Type #.\n#\nEnd #." t "Module\\s-+Type") ; careful
    ("Module :" "moi" "Module # : #.\n#\nEnd #." t "Module") ; careful
    ("Module <:" "moi2" "Module # <: #.\n#\nEnd #." t ) ; careful
    ("Remark" "rk" "Remark # : #.\n#\nQed." t "Remark")
    ("Section" "sec" "Section #." t "Section")
    ("Theorem" "th" "Theorem # : #.\n#\nQed." t "Theorem")
    ("Program Theorem" "pth" "Program Theorem # : #.\nProof.\n#\nQed." t "Program\\s-+Theorem")
    ("Obligation" "obl" "Obligation #.\n#\nQed." t "Obligation")
    ("Next Obligation" "nobl" "Next Obligation.\n#\nQed." t "Next Obligation")
    )
  "Coq goal starters keywords information list. See `coq-syntax-db' for syntax. "
  )

;; command that are not declarations, definition or goal starters
(defvar coq-other-commands-db
   '(
     ;; ("Abort" nil "Abort." t "Abort" nil nil);don't appear in menu
     ("About" nil "About #." nil "About")
     ("Add" nil "Add #." nil "Add" nil t)
     ("Add Abstract Ring" nil "Add Abstract Ring #." t "Add\\s-+Abstract\\s-+Ring")
     ("Add Abstract Semi Ring" nil "Add Abstract Semi Ring #." t "Add\\s-+Abstract\\s-+Semi\\s-+Ring")
     ("Add Field" nil "Add Field #." t "Add\\s-+Field")
     ("Add LoadPath" nil "Add LoadPath #." nil "Add\\s-+LoadPath")
     ("Add ML Path" nil "Add ML Path #." nil "Add\\s-+ML\\s-+Path")
     ("Add Morphism" nil "Add Morphism #." t "Add\\s-+Morphism")
     ("Add Printing" nil "Add Printing #." t "Add\\s-+Printing")
     ("Add Printing Constructor" nil "Add Printing Constructor #." t "Add\\s-+Printing\\s-+Constructor")
     ("Add Printing If" nil "Add Printing If #." t "Add\\s-+Printing\\s-+If")
     ("Add Printing Let" nil "Add Printing Let #." t "Add\\s-+Printing\\s-+Let")
     ("Add Printing Record" nil "Add Printing Record #." t "Add\\s-+Printing\\s-+Record")
     ("Add Rec LoadPath" nil "Add Rec LoadPath #." nil "Add\\s-+Rec\\s-+LoadPath")
     ("Add Rec ML Path" nil "Add Rec ML Path #." nil "Add\\s-+Rec\\s-+ML\\s-+Path")
     ("Add Ring" nil "Add Ring #." t "Add\\s-+Ring")
     ("Add Semi Ring" nil "Add Semi Ring #." t "Add\\s-+Semi\\s-+Ring")
     ("Add Setoid" nil "Add Setoid #." t "Add\\s-+Setoid")
     ("Admit Obligations" "oblsadmit" "Admit Obligations." nil "Admit\\s-+Obligations")
     ("Arguments Scope" "argsc" "Arguments Scope @{id} [ @{_} ]" t "Arguments\\s-+Scope")
     ("Bind Scope" "bndsc" "Bind Scope @{scope} with @{type}" t "Bind\\s-+Scope")
     ("Canonical Structure" nil "Canonical Structure #." t "Canonical\\s-+Structure")
     ("Cd" nil "Cd #." nil "Cd")
     ("Check" nil "Check" nil "Check")
     ("Close Local Scope" "cllsc" "Close Local Scope #" t "Close\\s-+Local\\s-+Scope")
     ("Close Scope" "clsc" "Close Scope #" t "Close\\s-+Scope")
     ("Comments" nil "Comments #." nil "Comments")
     ("Delimit Scope" "delsc" "Delimit Scope @{scope} with @{id}." t "Delimit\\s-+Scope" )
     ("Eval" nil "Eval #." nil "Eval")
     ("Export" nil "Export #." t "Export")
     ("Extract Constant" "extrc" "Extract Constant @{id} => \"@{id}\"." nil "Extract\\s-+Constant")
     ("Extract Inlined Constant" "extric" "Extract Inlined Constant @{id} => \"@{id}\"." nil "Extract\\s-+Inlined\\s-+Constant")
     ("Extract Inductive" "extri" "Extract Inductive @{id} => \"@{id}\" [\"@{id}\" \"@{id...}\"]." nil "Extract")
     ("Extraction" "extr" "Extraction @{id}." nil "Extraction")
     ("Extraction (in a file)" "extrf" "Extraction \"@{file}\" @{id}." nil)
     ("Extraction Inline" nil "Extraction Inline #." t "Extraction\\s-+Inline")
     ("Extraction NoInline" nil "Extraction NoInline #." t "Extraction\\s-+NoInline")
     ("Extraction Language" "extrlang" "Extraction Language #." t "Extraction\\s-+Language")
     ("Extraction Library" "extrl" "Extraction Library @{id}." nil "Extraction\\s-+Library")
     ("Focus" nil "Focus #." nil "Focus")
     ("Identity Coercion" nil "Identity Coercion #." t "Identity\\s-+Coercion")
     ("Implicit Arguments Off" nil "Implicit Arguments Off." t "Implicit\\s-+Arguments\\s-+Off")
     ("Implicit Arguments On" nil "Implicit Arguments On." t "Implicit\\s-+Arguments\\s-+On")
     ("Implicit Arguments" nil "Implicit Arguments # [#]." t "Implicit\\s-+Arguments")
     ("Import" nil "Import #." t "Import")
     ("Infix" "inf" "Infix \"#\" := # (at level #) : @{scope}." t "Infix")
     ("Inspect" nil "Inspect #." nil "Inspect")
     ("Locate" nil "Locate" nil "Locate")
     ("Locate File" nil "Locate File \"#\"." nil "Locate\\s-+File")
     ("Locate Library" nil "Locate Library #." nil "Locate\\s-+Library")
     ("Notation (assoc)" "notas" "Notation \"#\" := # (at level #, # associativity)." t)
     ("Notation (at assoc)" "notassc" "Notation \"#\" := # (at level #, # associativity) : @{scope}." t)
     ("Notation (at at scope)" "notasc" "Notation \"#\" := # (at level #, # at level #) : @{scope}." t)
     ("Notation (at at)" "nota" "Notation \"#\" := # (at level #, # at level #)." t)
     ("Notation (only parsing)" "notsp" "Notation # := # (only parsing)." t)
     ("Notation Local (only parsing)" "notslp" "Notation Local # := # (only parsing)." t)
     ("Notation Local" "notsl" "Notation Local # := #." t "Notation\\s-+Local")
     ("Notation (simple)" "nots" "Notation # := #." t "Notation")
     ("Opaque" nil "Opaque #." nil "Opaque")
     ("Obligations Tactic" nil "Obligations Tactic := #." t "Obligations\\s-+Tactic")
     ("Open Local Scope" "oplsc" "Open Local Scope #" t "Open\\s-+Local\\s-+Scope")
     ("Open Scope" "opsc" "Open Scope #" t "Open\\s-+Scope")
     ("Print Coercions" nil "Print Coercions." nil "Print\\s-+Coercions")
     ("Print Hint" nil "Print Hint." nil "Print\\s-+Hint" coq-PrintHint)
     ("Print" "p" "Print #." nil "Print")
     ("Qed" nil "Qed." nil "Qed")
     ("Pwd" nil "Pwd." nil "Pwd")
     ("Recursive Extraction" "recextr" "Recursive Extraction @{id}." nil "Recursive\\s-+Extraction")
     ("Recursive Extraction Library" "recextrl" "Recursive Extraction Library @{id}." nil "Recursive\\s-+Extraction\\s-+Library")
     ("Recursive Extraction Module" "recextrm" "Recursive Extraction Module @{id}." nil "Recursive\\s-+Extraction\\s-+Module")
     ("Remove LoadPath" nil "Remove LoadPath" nil "Remove\\s-+LoadPath")
     ("Remove LoadPath" nil "Remove LoadPath" nil "Remove\\s-+LoadPath")
     ("Remove Printing If" nil "Remove Printing If #." t "Remove\\s-+Printing\\s-+If")
     ("Remove Printing Let" nil "Remove Printing Let #." t "Remove\\s-+Printing\\s-+Let")
     ("Require Export" nil "Require Export #." t "Require\\s-+Export")
     ("Require Import" nil "Require Import #." t "Require\\s-+Import")
     ("Require" nil "Require #." t "Require")
     ("Reserved Notation" nil "Reserved Notation" nil "Reserved\\s-+Notation")
     ("Reset Extraction Inline" nil "Reset Extraction Inline." t "Reset\\s-+Extraction\\s-+Inline")
     ("Save" nil "Save." t "Save")
     ("Search" nil "Search #" nil "Search")
     ("SearchAbout" nil "SearchAbout #" nil "SearchAbout")
     ("SearchPattern" nil "SearchPattern #" nil "SearchPattern")
     ("SearchRewrite" nil "SearchRewrite #" nil "SearchRewrite")
     ("Set Extraction AutoInline" nil "Set Extraction AutoInline" t "Set\\s-+Extraction\\s-+AutoInline")
     ("Set Extraction Optimize" nil "Set Extraction Optimize" t "Set\\s-+Extraction\\s-+Optimize")
     ("Set Implicit Arguments" nil "Set Implicit Arguments" t "Set\\s-+Implicit\\s-+Arguments")
     ("Set Strict Implicit" nil "Set Strict Implicit" t "Set\\s-+Strict\\s-+Implicit")
     ("Set Printing Synth" nil "Set Printing Synth" t "Set\\s-+Printing\\s-+Synth")
     ("Set Printing Wildcard" nil "Set Printing Wildcard" t "Set\\s-+Printing\\s-+Wildcard")
     ("Set Printing All" "sprall" "Set Printing All" t "Set\\s-+Printing\\s-+All")
     ("Set Printing Records" nil "Set Printing Records" t "Set\\s-+Printing\\s-+Records")
     ("Set Hyps Limit" nil "Set Hyps Limit #." nil "Set\\s-+Hyps\\s-+Limit")
     ("Set Printing Coercions" nil "Set Printing Coercions." t "Set\\s-+Printing\\s-+Coercions")
     ("Set Printing Notations" "sprn" "Set Printing Notations" t "Set\\s-+Printing\\s-+Notations")
     ("Set Undo" nil "Set Undo #." nil "Set\\s-+Undo")
     ("Show" nil "Show #." nil "Show")
     ("Solve Obligations" "oblssolve" "Solve Obligations using #." nil "Solve\\s-+Obligations")
     ("Test" nil "Test" nil "Test" nil t)
     ("Test Printing Depth" nil "Test Printing Depth." nil "Test\\s-+Printing\\s-+Depth")
     ("Test Printing If" nil "Test Printing If #." nil "Test\\s-+Printing\\s-+If")
     ("Test Printing Let" nil "Test Printing Let #." nil "Test\\s-+Printing\\s-+Let")
     ("Test Printing Synth" nil "Test Printing Synth." nil "Test\\s-+Printing\\s-+Synth")
     ("Test Printing Width" nil "Test Printing Width." nil "Test\\s-+Printing\\s-+Width")
     ("Test Printing Wildcard" nil "Test Printing Wildcard." nil "Test\\s-+Printing\\s-+Wildcard")
     ("Transparent" nil "Transparent #." nil "Transparent")
     ("Unfocus" nil "Unfocus." nil "Unfocus")
     ("Unset Extraction AutoInline" nil "Unset Extraction AutoInline" t "Unset\\s-+Extraction\\s-+AutoInline")
     ("Unset Extraction Optimize" nil "Unset Extraction Optimize" t "Unset\\s-+Extraction\\s-+Optimize")
     ("Unset Implicit Arguments" nil "Unset Implicit Arguments" t "Unset\\s-+Implicit\\s-+Arguments")
     ("Unset Strict Implicit" nil "Unset Strict Implicit" t "Unset\\s-+Strict\\s-+Implicit")
     ("Unset Printing Synth" nil "Unset Printing Synth" t "Unset\\s-+Printing\\s-+Synth")
     ("Unset Printing Wildcard" nil "Unset Printing Wildcard" t "Unset\\s-+Printing\\s-+Wildcard")
     ("Unset Hyps Limit" nil "Unset Hyps Limit" nil "Unset\\s-+Hyps\\s-+Limit")
     ("Unset Printing All" "unsprall" "Unset Printing All" nil "Unset\\s-+Printing\\s-+All")
     ("Unset Printing Coercion" nil "Unset Printing Coercion #." t "Unset\\s-+Printing\\s-+Coercion")
     ("Unset Printing Coercions" nil "Unset Printing Coercions." nil "Unset\\s-+Printing\\s-+Coercions")
     ("Unset Printing Notations" "unsprn" "Unset Printing Notations" nil "Unset\\s-+Printing\\s-+Notations")
     ("Unset Undo" nil "Unset Undo." nil "Unset\\s-+Undo")
 ;    ("print" "pr" "print #" "print")
     )   
   "Command that are not declarations, definition or goal starters."
  )

(defvar coq-commands-db
  (append coq-decl-db coq-defn-db coq-goal-starters-db
          coq-other-commands-db coq-user-commands-db)
  "Coq all commands keywords information list. See `coq-syntax-db' for syntax. "      
  )


(defvar coq-terms-db
  '(
    ("fun (1 args)" "f" "fun #:# => #" nil "fun")
    ("fun (2 args)" "f2" "fun (#:#) (#:#) => #")
    ("fun (3 args)" "f3" "fun (#:#) (#:#) (#:#) => #")
    ("fun (4 args)" "f4" "fun (#:#) (#:#) (#:#) (#:#) => #")
    ("forall" "fo" "forall #:#,#" nil "forall")
    ("forall (2 args)" "fo2" "forall (#:#) (#:#), #")
    ("forall (3 args)" "fo3" "forall (#:#) (#:#) (#:#), #")
    ("forall (4 args)" "fo4" "forall (#:#) (#:#) (#:#) (#:#), #")
    ("if" "if" "if # then # else #" nil "if")
    ("let in" "li" "let # := # in #" nil "let")
    ("match! (from type)" nil "" nil "match" coq-insert-match)
    ("match with" "m" "match # with\n| # => #\nend")
    ("match with 2" "m2" "match # with\n| # => #\n| # => #\nend")
    ("match with 3" "m3" "match # with\n| # => #\n| # => #\n| # => #\nend")
    ("match with 4" "m4" "match # with\n| # => #\n| # => #\n| # => #\n| # => #\nend")
    ("match with 5" "m5" "match # with\n| # => #\n| # => #\n| # => #\n| # => #\n| # => #\nend")
    )
  "Coq terms keywords information list. See `coq-syntax-db' for syntax. "
  )







 ;;; Goals (and module/sections) starters detection


;; ----- keywords for font-lock.

;; FIXME da: this one function breaks the nice configuration of Proof General:
;; would like to have proof-goal-regexp instead.
;; Unfortunately Coq allows "Definition" and friends to perhaps have a goal, 
;; so it appears more difficult than just a proof-goal-regexp setting.
;; Future improvement may simply to be allow a function value for
;; proof-goal-regexp.

;; FIXME Pierre: the right way IMHO here would be to set a span
;; property 'goalcommand when coq prompt says it (if the name of
;; current proof has changed).

;; excerpt of Jacek Chrzaszcz, implementer of the module system: sorry
;; for the french:
;;*) suivant les suggestions de Chritine, pas de mode preuve dans un type de
;;    module (donc pas de Definition truc:machin.  Lemma, Theorem ... )
;;
;; *) la commande Module M [ ( : | <: ) MTYP ] [ := MEXPR ] est valable
;;    uniquement hors d'un MT
;;    - si :=MEXPR est absent, elle demarre un nouveau module interactif
;;    - si :=MEXPR est present, elle definit un module
;;    (la fonction vernac_define_module dans toplevel/vernacentries) 
;;
;; *) la nouvelle commande Declare Module M [ ( : | <: ) MTYP ] [ := MEXPR ]
;;    est valable uniquement dans un MT
;;    - si :=MEXPR absent, :MTYP absent, elle demarre un nouveau module
;;      interactif
;;    - si (:=MEXPR absent, :MTYP present) 
;;      ou (:=MEXPR present, :MTYP absent)
;;      elle declare un module.
;;    (la fonction vernac_declare_module dans toplevel/vernacentries)

(defun coq-count-match (regexp strg)
  "Count the number of (maximum, non overlapping) matching substring 
 of STRG matching REGEXP. Empty match are counted once."
  (let ((nbmatch 0) (str strg))
    (while (and (proof-string-match regexp str) (not (string-equal str "")))
      (incf nbmatch)
      (if (= (match-end 0) 0) (setq str (substring str 1))
        (setq str (substring str (match-end 0)))))
    nbmatch))

;; This function is used for amalgamating a proof into a single
;; goal-save region (proof-goal-command-p used in
;; proof-done-advancing-save in generic/proof-script.el) for coq <
;; 8.0. It is the test when looking backward the start of the proof.
;; It is NOT used for coq > v8.1
;; (coq-find-and-forget in coq.el uses state numbers, proof numbers and
;; lemma names given in the prompt)

;; compatibility with v8.0, will delete it some day
(defun coq-goal-command-str-v80-p (str)
  "See `coq-goal-command-p'."
  (let* ((match (coq-count-match "\\<match\\>" str))
	 (with (coq-count-match "\\<with\\>" str))
	 (letwith (+ (coq-count-match "\\<let\\>" str) (- with match)))
	 (affect (coq-count-match ":=" str)))

    (and (proof-string-match coq-goal-command-regexp str)
 	 (not				; 
 	  (and 
 	   (proof-string-match "\\`\\(Local\\|Definition\\|Lemma\\|Module\\)\\>" str)
 	   (not (= letwith affect))))
 	 (not (proof-string-match "\\`Declare\\s-+Module\\(\\w\\|\\s-\\|<\\)*:" str))
 	 )
    )
  )

;; Module and or section openings are detected syntactically. Module
;; *openings* are difficult to detect because there can be Module
;; ...with X := ... . So we need to count :='s to detect real openings.

;; TODO: have opened section/chapter in the prompt too, and get rid of
;; syntactical tests everywhere
(defun coq-module-opening-p (str)
  "Decide whether STR is a module or section opening or not. 
Used by `coq-goal-command-p'"
  (let* ((match (coq-count-match "\\<match\\>" str))
 	 (with (coq-count-match "\\<with\\>" str))
 	 (letwith (+ (coq-count-match "\\<let\\>" str) (- with match)))
 	 (affect (coq-count-match ":=" str)))
    (and (proof-string-match "\\`\\(Module\\)\\>" str)
 	 (= letwith affect))
    ))

(defun coq-section-command-p (str)
  (proof-string-match "\\`\\(Section\\|Chapter\\)\\>" str))


(defun coq-goal-command-str-v81-p (str)
  "Decide syntactically whether STR is a goal start or not. Use
   `coq-goal-command-p-v81' on a span instead if possible."
  (coq-goal-command-str-v80-p str)
  )

;; This is the function that tests if a SPAN is a goal start. All it
;; has to do is look at the 'goalcmd attribute of the span.
;; It also looks if this is not a module start.

;; TODO: have also attributes 'modulecmd and 'sectioncmd. This needs
;; something in the coq prompt telling the name of all opened modules
;; (like for open goals), and use it to set goalcmd --> no more need
;; to look at Modules and section (actually indentation will still
;; need it)
(defun coq-goal-command-p-v81 (span)
  "see `coq-goal-command-p'"
  (or (span-property span 'goalcmd)
      ;; module and section starts are detected here
      (let ((str (or (span-property span 'cmd) "")))
 	(or (coq-section-command-p str)
 	    (coq-module-opening-p str))
        )))

;; In coq > 8.1 This is used only for indentation.
(defun coq-goal-command-str-p (str)
  "Decide whether argument is a goal or not.  Use
   `coq-goal-command-p' on a span instead if posible."
  (cond 
   (coq-version-is-V8-1 (coq-goal-command-str-v81-p str))
   (coq-version-is-V8-0 (coq-goal-command-str-v80-p str))
   (t (coq-goal-command-str-v80-p str));; this is temporary
   ))

;; This is used for backtracking
(defun coq-goal-command-p (span)
  "Decide whether argument is a goal or not."
  (cond 
   (coq-version-is-V8-1 (coq-goal-command-p-v81 span))
   (coq-version-is-V8-0 (coq-goal-command-str-v80-p (span-property span 'cmd)))
   (t (coq-goal-command-str-v80-p (span-property span 'cmd)));; this is temporary
   ))

(defvar coq-keywords-save-strict
  '("Defined"
    "Save"
    "Qed"
    "End"
    "Admitted"
    "Abort"
    ))

(defvar coq-keywords-save
  (append coq-keywords-save-strict '("Proof"))
  )

(defun coq-save-command-p (span str)
  "Decide whether argument is a Save command or not"
  (or (proof-string-match coq-save-command-regexp-strict str)
      (and (proof-string-match "\\`Proof\\>" str)
           (not (proof-string-match "Proof\\s-*\\(\\.\\|\\<with\\>\\)" str)))
      )
  )


(defvar coq-keywords-kill-goal 
  '("Abort"))

;; Following regexps are all state changing
(defvar coq-keywords-state-changing-misc-commands
  (coq-build-regexp-list-from-db coq-commands-db 'filter-state-changing))

(defvar coq-keywords-goal
  (coq-build-regexp-list-from-db coq-goal-starters-db))

(defvar coq-keywords-decl
  (coq-build-regexp-list-from-db coq-decl-db))

(defvar coq-keywords-defn
  (coq-build-regexp-list-from-db coq-defn-db))


(defvar coq-keywords-state-changing-commands
  (append
   coq-keywords-state-changing-misc-commands
   coq-keywords-decl                    ; all state changing
   coq-keywords-defn                    ; idem
   coq-keywords-goal))                  ; idem


;; 
(defvar coq-keywords-state-preserving-commands
  (coq-build-regexp-list-from-db coq-commands-db 'filter-state-preserving))

;; concat this is faster that redoing coq-build-regexp-list-from-db on
;; whole commands-db
(defvar coq-keywords-commands
  (append coq-keywords-state-changing-commands
 	  coq-keywords-state-preserving-commands)
  "All commands keyword.")

(defvar coq-solve-tactics
  (coq-build-regexp-list-from-db coq-solve-tactics-db)
  "Keywords for closing tactic(al)s.")

(defvar coq-tacticals
  (coq-build-regexp-list-from-db coq-tacticals-db)
  "Keywords for tacticals in a Coq script.")


 ;; From JF Monin:
(defvar coq-reserved
  (append 
   coq-user-reserved-db
   '(
     "False" "True" "after" "as" "cofix" "fix" "forall" "fun" "match"
     "return" "struct" "else" "end" "if" "in" "into" "let" "then"
     "using" "with" "beta" "delta" "iota" "zeta" "after" "until"
     "at" "Sort" "Time"))
  "Reserved keywords of Coq.")


(defvar coq-state-changing-tactics
  (coq-build-regexp-list-from-db coq-tactics-db 'filter-state-changing))

(defvar coq-state-preserving-tactics
  (coq-build-regexp-list-from-db coq-tactics-db 'filter-state-preserving))


(defvar coq-tactics
  (append coq-state-changing-tactics coq-state-preserving-tactics))

(defvar coq-retractable-instruct
  (append coq-state-changing-tactics coq-keywords-state-changing-commands))

(defvar coq-non-retractable-instruct
  (append coq-state-preserving-tactics
          coq-keywords-state-preserving-commands))

(defvar coq-keywords
  (append coq-keywords-goal coq-keywords-save coq-keywords-decl
 	  coq-keywords-defn coq-keywords-commands)
  "All keywords in a Coq script.")



(defvar coq-symbols
  '("|"
    "||"
    ":"
    ";"
    ","
    "("
    ")"
    "["
    "]"
    "{"
    "}"
    ":="
    "=>"
    "->"
    ".")
  "Punctuation Symbols used by Coq.")

;; ----- regular expressions
(defvar coq-error-regexp "^\\(Error:\\|Discarding pattern\\|Syntax error:\\|System Error:\\|User Error:\\|User error:\\|Anomaly[:.]\\|Toplevel input[,]\\)"
  "A regexp indicating that the Coq process has identified an error.")

(defvar coq-id proof-id)
(defvar coq-id-shy "\\(?:\\w\\(?:\\w\\|\\s_\\)*\\)")

(defvar coq-ids (proof-ids coq-id " "))

(defun coq-first-abstr-regexp (paren end)
  (concat paren "\\s-*\\(" coq-ids "\\)\\s-*" end))

(defcustom coq-variable-highlight-enable t
  "Activates partial bound variable highlighting"
  :type 'boolean
  :group 'coq)


(defvar coq-font-lock-terms
  (if coq-variable-highlight-enable
  (list
   ;; lambda binders
   (list (coq-first-abstr-regexp "\\<fun\\>" "\\(?:=>\\|:\\)") 1 'font-lock-variable-name-face)
   ;; forall binder
   (list (coq-first-abstr-regexp "\\<forall\\>" "\\(?:,\\|:\\)") 1 'font-lock-variable-name-face)
                                        ;   (list "\\<forall\\>"
                                        ;         (list 0 font-lock-type-face)
                                        ;         (list (concat "[^ :]\\s-*\\(" coq-ids "\\)\\s-*") nil nil 
                                        ;               (list 0 font-lock-variable-name-face)))
   ;; parenthesized binders
   (list (coq-first-abstr-regexp "(" ":[ a-zA-Z]") 1 'font-lock-variable-name-face)
   ))
  "*Font-lock table for Coq terms.")



;; According to Coq, "Definition" is both a declaration and a goal.
;; It is understood here as being a goal.  This is important for
;; recognizing global identifiers, see coq-global-p.
(defconst coq-save-command-regexp-strict
  (proof-anchor-regexp 
   (concat "\\(Time\\s-+\\|\\)\\(" (proof-ids-to-regexp coq-keywords-save-strict)
           "\\)")))
(defconst coq-save-command-regexp
  (proof-anchor-regexp 
   (concat "\\(Time\\s-+\\|\\)\\(" (proof-ids-to-regexp coq-keywords-save)
           "\\)")))
(defconst coq-save-with-hole-regexp
  (concat "\\(Time\\s-+\\|\\)\\(" (proof-ids-to-regexp coq-keywords-save-strict)
 	  "\\)\\s-+\\(" coq-id "\\)\\s-*\\."))

(defconst coq-goal-command-regexp
  (proof-anchor-regexp (proof-ids-to-regexp coq-keywords-goal)))

(defconst coq-goal-with-hole-regexp
  (concat "\\(" (proof-ids-to-regexp coq-keywords-goal)
 	  "\\)\\s-+\\(" coq-id "\\)\\s-*:?"))

(defconst coq-decl-with-hole-regexp
  (concat "\\(" (proof-ids-to-regexp coq-keywords-decl)
 	  "\\)\\s-+\\(" coq-ids "\\)\\s-*:"))

;;  (defconst coq-decl-with-hole-regexp
;;    (if coq-variable-highlight-enable coq-decl-with-hole-regexp-1 'nil))

(defconst coq-defn-with-hole-regexp
  (concat "\\(" (proof-ids-to-regexp coq-keywords-defn)
          "\\)\\s-+\\(" coq-id "\\)"))

;; must match:
;; "with f x y :" (followed by = or not)
;; "with f x y (z:" (not followed by =)
;; BUT NOT:
;; "with f ... (x:=" 
;; "match ... with .. => "
(defconst coq-with-with-hole-regexp
  (concat "\\(with\\)\\s-+\\(" coq-id "\\)\\s-*\\([^=(.]*:\\|[^(]*(\\s-*" 
          coq-id "\\s-*:[^=]\\)"))
;; marche aussi a peu pres
;;  (concat "\\(with\\)\\s-+\\(" coq-id "\\)\\s-*\\([^(.]*:\\|.*)[^(.]*:=\\)"))
;;"\\<Prop\\>\\|\\<Set\\>\\|\\<Type\\>"
(defvar coq-font-lock-keywords-1
   (append
    coq-font-lock-terms
    (list
    (cons (proof-ids-to-regexp coq-solve-tactics) 'coq-solve-tactics-face)
    (cons (proof-ids-to-regexp coq-keywords) 'font-lock-keyword-face)
    (cons (proof-ids-to-regexp coq-reserved) 'font-lock-type-face)
    (cons (proof-ids-to-regexp coq-tactics ) 'proof-tactics-name-face)
    (cons (proof-ids-to-regexp coq-tacticals) 'proof-tacticals-name-face)
    (cons (proof-ids-to-regexp (list "Set" "Type" "Prop")) 'font-lock-type-face)
    (cons "============================" 'font-lock-keyword-face)
    (cons "Subtree proved!" 'font-lock-keyword-face)
    (cons "subgoal [0-9]+ is:" 'font-lock-keyword-face)
    (list "^\\([^ \n]+\\) \\(is defined\\)"
          (list 2 'font-lock-keyword-face t)
          (list 1 'font-lock-function-name-face t))

    (list coq-goal-with-hole-regexp 2 'font-lock-function-name-face))
    (if coq-variable-highlight-enable (list (list coq-decl-with-hole-regexp 2 'font-lock-variable-name-face)))
    (list
    (list coq-defn-with-hole-regexp 2 'font-lock-function-name-face)
    (list coq-with-with-hole-regexp 2 'font-lock-function-name-face)
    (list coq-save-with-hole-regexp 2 'font-lock-function-name-face)
    ;; Remove spurious variable and function faces on commas.
    '(proof-zap-commas))))

(defvar coq-font-lock-keywords coq-font-lock-keywords-1)

(defun coq-init-syntax-table ()
  "Set appropriate values for syntax table in current buffer."

  (modify-syntax-entry ?\$ ".")
  (modify-syntax-entry ?\/ ".")
  (modify-syntax-entry ?\\ ".")
  (modify-syntax-entry ?+  ".")
  (modify-syntax-entry ?-  ".")
  (modify-syntax-entry ?=  ".")
  (modify-syntax-entry ?%  ".")
  (modify-syntax-entry ?<  ".")
  (modify-syntax-entry ?>  ".")
  (modify-syntax-entry ?\& ".")
  (modify-syntax-entry ?_  "_")
  (modify-syntax-entry ?\' "_")
  (modify-syntax-entry ?\| ".")

;; should maybe be "_" but it makes coq-find-and-forget (in coq.el) bug
  (modify-syntax-entry ?\. ".") 

  (condition-case nil
      ;; Try to use Emacs-21's nested comments.
      (modify-syntax-entry ?\* ". 23n")
    ;; Revert to non-nested comments if that failed.
    (error (modify-syntax-entry ?\* ". 23")))
  (modify-syntax-entry ?\( "()1")
  (modify-syntax-entry ?\) ")(4"))


(defconst coq-generic-expression
  (mapcar (lambda (kw) 
 	    (list (capitalize kw)
 		  (concat "\\<" kw "\\>" "\\s-+\\(\\w+\\)\\W" )
 		  1))
 	  (append coq-keywords-decl coq-keywords-defn coq-keywords-goal)))

(provide 'coq-syntax)
 ;;; coq-syntax.el ends here

; Local Variables: ***
; indent-tabs-mode: nil ***
; End: ***


==> anc/HoTT/coq-HoTT/tools/coq.el <==
;; coq.el --- Coq mode editing commands for Emacs
;;
;; Jean-Christophe Filliatre, march 1995
;; Honteusement pompé de caml.el, Xavier Leroy, july 1993.
;;
;; modified by Marco Maggesi <maggesi@math.unifi.it> for coq-inferior

; compatibility code for proofgeneral files
(require 'coq-font-lock)
; ProofGeneral files. remember to remove coq version tests in
; coq-syntax.el
(require 'coq-syntax)

(defvar coq-mode-map nil
  "Keymap used in Coq mode.")
(if coq-mode-map
    ()
  (setq coq-mode-map (make-sparse-keymap))
  (define-key coq-mode-map "\t"      'coq-indent-command)
  (define-key coq-mode-map "\M-\t"   'coq-unindent-command)
  (define-key coq-mode-map "\C-c\C-c"   'compile)
)

(defvar coq-mode-syntax-table nil
  "Syntax table in use in Coq mode buffers.")
(if coq-mode-syntax-table
    ()
  (setq coq-mode-syntax-table (make-syntax-table))
  ; ( is first character of comment start
  (modify-syntax-entry ?\( "()1" coq-mode-syntax-table)
  ; * is second character of comment start,
  ; and first character of comment end
  (modify-syntax-entry ?*  ". 23" coq-mode-syntax-table)
  ; ) is last character of comment end
  (modify-syntax-entry ?\) ")(4" coq-mode-syntax-table)
  ; quote is a string-like delimiter (for character literals)
  (modify-syntax-entry ?' "\"" coq-mode-syntax-table)
  ; quote is part of words
  (modify-syntax-entry ?' "w" coq-mode-syntax-table)
)

(defvar coq-mode-indentation 2
  "*Indentation for each extra tab in Coq mode.")

(defun coq-mode-variables ()
  (set-syntax-table coq-mode-syntax-table)
  (make-local-variable 'paragraph-start)
  (setq paragraph-start (concat "^$\\|" page-delimiter))
  (make-local-variable 'paragraph-separate)
  (setq paragraph-separate paragraph-start)
  (make-local-variable 'paragraph-ignore-fill-prefix)
  (setq paragraph-ignore-fill-prefix t)
  (make-local-variable 'require-final-newline)
  (setq require-final-newline t)
  (make-local-variable 'comment-start)
  (setq comment-start "(* ")
  (make-local-variable 'comment-end)
  (setq comment-end " *)")
  (make-local-variable 'comment-column)
  (setq comment-column 40)
  (make-local-variable 'comment-start-skip)
  (setq comment-start-skip "(\\*+ *")
  (make-local-variable 'parse-sexp-ignore-comments)
  (setq parse-sexp-ignore-comments nil)
  (make-local-variable 'indent-line-function)
  (setq indent-line-function 'coq-indent-command)
  (make-local-variable 'font-lock-keywords)
  (setq font-lock-defaults '(coq-font-lock-keywords-1)))

;;; The major mode

(defun coq-mode ()
  "Major mode for editing Coq code.
Tab at the beginning of a line indents this line like the line above.
Extra tabs increase the indentation level.
\\{coq-mode-map}
The variable coq-mode-indentation indicates how many spaces are
inserted for each indentation level."
  (interactive)
  (kill-all-local-variables)
  (setq major-mode 'coq-mode)
  (setq mode-name "coq")
  (use-local-map coq-mode-map)
  (coq-mode-variables)
  (run-hooks 'coq-mode-hook))

;;; Indentation stuff

(defun coq-in-indentation ()
  "Tests whether all characters between beginning of line and point
are blanks."
  (save-excursion
    (skip-chars-backward " \t")
    (bolp)))

(defun coq-indent-command ()
  "Indent the current line in Coq mode.
When the point is at the beginning of an empty line, indent this line like
the line above.
When the point is at the beginning of an indented line
\(i.e. all characters between beginning of line and point are blanks\),
increase the indentation by one level.
The indentation size is given by the variable coq-mode-indentation.
In all other cases, insert a tabulation (using insert-tab)."
  (interactive)
  (let* ((begline
          (save-excursion
            (beginning-of-line)
            (point)))
         (current-offset
          (- (point) begline))
         (previous-indentation
          (save-excursion
            (if (eq (forward-line -1) 0) (current-indentation) 0))))
    (cond ((and (bolp)
                (looking-at "[ \t]*$")
                (> previous-indentation 0))
           (indent-to previous-indentation))
          ((coq-in-indentation)
           (indent-to (+ current-offset coq-mode-indentation)))
          (t
           (insert-tab)))))

(defun coq-unindent-command ()
  "Decrease indentation by one level in Coq mode.
Works only if the point is at the beginning of an indented line
\(i.e. all characters between beginning of line and point are blanks\).
Does nothing otherwise."
  (interactive)
  (let* ((begline
          (save-excursion
            (beginning-of-line)
            (point)))
         (current-offset
          (- (point) begline)))
    (if (and (>= current-offset coq-mode-indentation)
             (coq-in-indentation))
        (backward-delete-char-untabify coq-mode-indentation))))

;;; coq.el ends here

(provide 'coq)


==> anc/HoTT/coq-HoTT/tools/coq_makefile.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* créer un Makefile pour un développement Coq automatiquement *)

let output_channel = ref stdout
let makefile_name = ref "Makefile"
let make_name = ref ""

let some_vfile = ref false
let some_mlfile = ref false
let some_mlifile = ref false
let some_ml4file = ref false
let some_mllibfile = ref false
let some_mlpackfile = ref false

let print x = output_string !output_channel x
let printf x = Printf.fprintf !output_channel x

let rec print_list sep = function
  | [ x ] -> print x
  | x :: l -> print x; print sep; print_list sep l
  | [] -> ()

let list_iter_i f =
  let rec aux i = function [] -> () | a::l -> f i a; aux (i+1) l in aux 1

let section s =
  let l = String.length s in
  let sep = String.make (l+5) '#'
  and sep2 = String.make (l+5) ' ' in
  String.set sep (l+4) '\n';
  String.set sep2 0 '#';
  String.set sep2 (l+3) '#';
  String.set sep2 (l+4) '\n';
  print sep;
  print sep2;
  print "# "; print s; print " #\n";
  print sep2;
  print sep;
  print "\n"

let usage () =
  output_string stderr "Usage summary:

coq_makefile [subdirectory] .... [file.v] ... [file.ml[i4]?] ... [file.mllib]
  ... [-custom command dependencies file] ... [-I dir] ... [-R physicalpath
  logicalpath] ... [VARIABLE = value] ...  [-arg opt] ... [-opt|-byte]
  [-no-install] [-f file] [-o file] [-h] [--help]

[file.v]: Coq file to be compiled
[file.ml[i4]?]: Objective Caml file to be compiled
[file.mllib]: ocamlbuild file that describes a Objective Caml library
[subdirectory] : subdirectory that should be \"made\" and has a
  Makefile itself to do so.
[-custom command dependencies file]: add target \"file\" with command
  \"command\" and dependencies \"dependencies\"
[-I dir]: look for Objective Caml dependencies in \"dir\"
[-R physicalpath logicalpath]: look for Coq dependencies resursively
  starting from \"physicalpath\". The logical path associated to the
  physical path is \"logicalpath\".
[VARIABLE = value]: Add the variable definition \"VARIABLE=value\"
[-byte]: compile with byte-code version of coq
[-opt]: compile with native-code version of coq
[-arg opt]: send option \"opt\" to coqc
[-install opt]: where opt is \"user\" to force install into user directory,
  \"none\" to build a makefile with no install target or
  \"global\" to force install in $COQLIB directory
[-f file]: take the contents of file as arguments
[-o file]: output should go in file file
	Output file outside the current directory is forbidden.
[-h]: print this usage summary
[--help]: equivalent to [-h]\n";
  exit 1

let is_genrule r = (* generic rule (like bar%foo: ...) *)
    let genrule = Str.regexp("%") in
      Str.string_match genrule r 0

let string_prefix a b =
  let rec aux i = try if a.[i] = b.[i] then aux (i+1) else i with |Invalid_argument _ -> i in
    String.sub a 0 (aux 0)

let is_prefix dir1 dir2 =
  let l1 = String.length dir1 in
  let l2 = String.length dir2 in
    dir1 = dir2 or (l1 < l2 & String.sub dir2 0 l1 = dir1 & dir2.[l1] = '/')

let physical_dir_of_logical_dir ldir =
  let le = String.length ldir - 1 in
  let pdir = if ldir.[le] = '.' then String.sub ldir 0 (le - 1) else String.copy ldir in
  for i = 0 to le - 1 do
    if pdir.[i] = '.' then pdir.[i] <- '/';
  done;
  pdir

let standard opt =
  print "byte:\n";
  print "\t$(MAKE) all \"OPT:=-byte\"\n\n";
  print "opt:\n";
  if not opt then print "\t@echo \"WARNING: opt is disabled\"\n";
  print "\t$(MAKE) all \"OPT:="; print (if opt then "-opt" else "-byte");
  print "\"\n\n"

let classify_files_by_root var files (inc_i,inc_r) =
  if not (List.exists (fun (pdir,_,_) -> pdir = ".") inc_r) then
    begin
      let absdir_of_files = List.rev_map
	(fun x -> CUnix.canonical_path_name (Filename.dirname x))
	files in
	(* files in scope of a -I option (assuming they are no overlapping) *)
      let has_inc_i = List.exists (fun (_,a) -> List.mem a absdir_of_files) inc_i in
	if has_inc_i then
	  begin
	    printf "%sINC=" var;
	    List.iter (fun (pdir,absdir) ->
			 if List.mem absdir absdir_of_files
			 then printf
			   "$(filter $(wildcard %s/*),$(%s)) "
			   pdir var
		      ) inc_i;
	    printf "\n";
	  end;
      (* Files in the scope of a -R option (assuming they are disjoint) *)
	list_iter_i (fun i (pdir,ldir,abspdir) ->
		       if List.exists (is_prefix abspdir) absdir_of_files then
			 printf "%s%d=$(patsubst %s/%%,%%,$(filter %s/%%,$(%s)))\n"
			   var i pdir pdir var)
	  inc_r;
    end

let vars_to_put_by_root var_x_files_l (inc_i,inc_r) =
  let var_x_absdirs_l = List.rev_map
    (fun (v,l) -> (v,List.rev_map (fun x -> CUnix.canonical_path_name (Filename.dirname x)) l))
    var_x_files_l in
  let var_filter f g = List.fold_left (fun acc (var,dirs) ->
    if f dirs
    then (g var)::acc else acc) [] var_x_absdirs_l in
  try
    (* All files caught by a -R . option (assuming it is the only one) *)
    let ldir = match inc_r with
      |[(".",t,_)] -> t
      |l -> let out = List.assoc "." (List.rev_map (fun (p,l,_) -> (p,l)) inc_r) in
	    let () = prerr_string "Warning: install rule assumes that -R . _ is the only -R option" in
	    out in
    (None,[".",physical_dir_of_logical_dir ldir,List.rev_map fst var_x_files_l])
  with Not_found ->
    (
      (* vars for -I options *)
      Some (var_filter (fun l -> List.exists (fun (_,a) -> List.mem a l) inc_i) (fun x -> x)),
      (* (physical dir, physical dir of logical path,vars) for -R options
	 (assuming physical dirs are disjoint) *)
      if inc_r = [] then
	[".","$(INSTALLDEFAULTROOT)",[]]
      else
	Util.List.fold_left_i (fun i out (pdir,ldir,abspdir) ->
	  let vars_r = var_filter (List.exists (is_prefix abspdir)) (fun x -> x^string_of_int i) in
	  let pdir' = physical_dir_of_logical_dir ldir in
	  (pdir,pdir',vars_r)::out) 1 [] inc_r
    )

let install_include_by_root =
  let install_dir for_i (pdir,pdir',vars) =
    let b = vars <> [] in
    if b then begin
      printf "\tcd \"%s\" && for i in " pdir;
      print_list " " (List.rev_map (Format.sprintf "$(%s)") vars);
      print "; do \\\n";
      printf "\t install -d \"`dirname \"$(DSTROOT)\"$(COQLIBINSTALL)/%s/$$i`\"; \\\n" pdir';
      printf "\t install -m 0644 $$i \"$(DSTROOT)\"$(COQLIBINSTALL)/%s/$$i; \\\n" pdir';
      printf "\tdone\n";
    end;
    for_i b pdir' in
  let install_i = function
    |[] -> fun _ _ -> ()
    |l -> fun b d ->
      if not b then printf "\tinstall -d \"$(DSTROOT)\"$(COQLIBINSTALL)/%s; \\\n" d;
      print "\tfor i in ";
      print_list " " (List.rev_map (Format.sprintf "$(%sINC)") l);
      print "; do \\\n";
      printf "\t install -m 0644 $$i \"$(DSTROOT)\"$(COQLIBINSTALL)/%s/`basename $$i`; \\\n" d;
      printf "\tdone\n"
  in function
  |None,l -> List.iter (install_dir (fun _ _ -> ())) l
  |Some v_i,l -> List.iter (install_dir (install_i v_i)) l

let uninstall_by_root =
  let uninstall_dir for_i (pdir,pdir',vars) =
    printf "\tprintf 'cd \"$${DSTROOT}\"$(COQLIBINSTALL)/%s" pdir';
    if vars <> [] then begin
      print " && rm -f ";
      print_list " " (List.rev_map (Format.sprintf "$(%s)") vars);
    end;
    for_i ();
    print " && find . -type d -and -empty -delete\\n";
    print "cd \"$${DSTROOT}\"$(COQLIBINSTALL) && ";
    printf "find \"%s\" -maxdepth 0 -and -empty -exec rmdir -p \\{\\} \\;\\n' >> \"$@\"\n" pdir'
in
  let uninstall_i = function
    |[] -> ()
    |l ->
      print " && \\\\\\nfor i in ";
      print_list " " (List.rev_map (Format.sprintf "$(%sINC)") l);
      print "; do rm -f \"`basename \"$$i\"`\"; done"
  in function
  |None,l -> List.iter (uninstall_dir (fun _ -> ())) l
  |Some v_i,l -> List.iter (uninstall_dir (fun () -> uninstall_i v_i)) l

let where_put_doc = function
    |_,[] -> "$(INSTALLDEFAULTROOT)";
    |_,((_,lp,_)::q as inc_r) ->
      let pr = List.fold_left (fun a (_,b,_) -> string_prefix a b) lp q in
      if (pr <> "") &&
	((List.exists (fun(_,b,_) -> b = pr) inc_r) || pr.[String.length pr - 1] = '.')
      then
	physical_dir_of_logical_dir pr
      else
	let () = prerr_string "Warning: -R options don't have a correct common prefix,
 install-doc will put anything in $INSTALLDEFAULTROOT\n" in
	"$(INSTALLDEFAULTROOT)"

let install (vfiles,(mlifiles,ml4files,mlfiles,mllibfiles,mlpackfiles),_,sds) inc = function
  |Project_file.NoInstall -> ()
  |is_install ->
    let not_empty = function |[] -> false |_::_ -> true in
    let cmofiles = List.rev_append mlpackfiles (List.rev_append mlfiles ml4files) in
    let cmifiles = List.rev_append mlifiles cmofiles in
    let cmxsfiles = List.rev_append cmofiles mllibfiles in
    let where_what_cmxs = vars_to_put_by_root [("CMXSFILES",cmxsfiles)] inc in
    let where_what_oth = vars_to_put_by_root
      [("VOFILES",vfiles);("CMOFILES",cmofiles);("CMIFILES",cmifiles);("CMAFILES",mllibfiles)]
      inc in
    let doc_dir = where_put_doc inc in
    let () = if is_install = Project_file.UnspecInstall then
	print "userinstall:\n\t+$(MAKE) USERINSTALL=true install\n\n" in
    if (not_empty cmxsfiles) then begin
      print "install-natdynlink:\n";
      install_include_by_root where_what_cmxs;
      print "\n";
    end;
    print "install:";
    if (not_empty cmxsfiles) then print "$(if $(HASNATDYNLINK_OR_EMPTY),install-natdynlink)";
    print "\n";
    install_include_by_root where_what_oth;
    List.iter
      (fun x ->
	printf "\t+cd %s && $(MAKE) DSTROOT=\"$(DSTROOT)\" INSTALLDEFAULTROOT=\"$(INSTALLDEFAULTROOT)/%s\" install\n" x x)
      sds;
    print "\n";
    let install_one_kind kind dir =
      printf "\tinstall -d \"$(DSTROOT)\"$(COQDOCINSTALL)/%s/%s\n" dir kind;
      printf "\tfor i in %s/*; do \\\n" kind;
      printf "\t install -m 0644 $$i \"$(DSTROOT)\"$(COQDOCINSTALL)/%s/$$i;\\\n" dir;
      print "\tdone\n" in
    print "install-doc:\n";
    if not_empty vfiles then install_one_kind "html" doc_dir;
    if not_empty mlifiles then install_one_kind "mlihtml" doc_dir;
    print "\n";
    let uninstall_one_kind kind dir =
      printf "\tprintf 'cd \"$${DSTROOT}\"$(COQDOCINSTALL)/%s \\\\\\n' >> \"$@\"\n" dir;
      printf "\tprintf '&& rm -f $(shell find \"%s\" -maxdepth 1 -and -type f -print)\\n' >> \"$@\"\n" kind;
      print "\tprintf 'cd \"$${DSTROOT}\"$(COQDOCINSTALL) && ";
      printf "find %s/%s -maxdepth 0 -and -empty -exec rmdir -p \\{\\} \\;\\n' >> \"$@\"\n" dir kind
    in
    print "uninstall_me.sh:\n";
    print "\techo '#!/bin/sh' > $@ \n";
    if (not_empty cmxsfiles) then uninstall_by_root where_what_cmxs;
    uninstall_by_root where_what_oth;
    if not_empty vfiles then uninstall_one_kind "html" doc_dir;
    if not_empty mlifiles then uninstall_one_kind "mlihtml" doc_dir;
    print "\tchmod +x $@\n";
    print "\n";
    print "uninstall: uninstall_me.sh\n";
    print "\tsh $<\n\n"

let make_makefile sds =
  if !make_name <> "" then begin
    printf "%s: %s\n" !makefile_name !make_name;
    print "\tmv -f $@ $@.bak\n";
    print "\t\"$(COQBIN)coq_makefile\" -f $< -o $@\n\n";
    List.iter
      (fun x -> print "\t+cd "; print x; print " && $(MAKE) Makefile\n")
      sds;
    print "\n";
  end

let clean sds sps =
  print "clean:\n";
  if !some_mlfile || !some_mlifile || !some_ml4file || !some_mllibfile || !some_mlpackfile then begin
    print "\trm -f $(ALLCMOFILES) $(CMIFILES) $(CMAFILES)\n";
    print "\trm -f $(ALLCMOFILES:.cmo=.cmx) $(CMXAFILES) $(CMXSFILES) $(ALLCMOFILES:.cmo=.o) $(CMXAFILES:.cmxa=.a)\n";
    print "\trm -f $(addsuffix .d,$(MLFILES) $(MLIFILES) $(ML4FILES) $(MLLIBFILES) $(MLPACKFILES))\n";
  end;
  if !some_vfile then
    print "\trm -f $(VOFILES) $(VIFILES) $(GFILES) $(VFILES:.v=.v.d) $(VFILES:=.beautified) $(VFILES:=.old)\n";
  print "\trm -f all.ps all-gal.ps all.pdf all-gal.pdf all.glob $(VFILES:.v=.glob) $(VFILES:.v=.tex) $(VFILES:.v=.g.tex) all-mli.tex\n";
  print "\t- rm -rf html mlihtml uninstall_me.sh\n";
  List.iter
    (fun (file,_,is_phony,_) ->
       if not (is_phony || is_genrule file) then
	 (print "\t- rm -rf "; print file; print "\n"))
    sps;
  List.iter
    (fun x -> print "\t+cd "; print x; print " && $(MAKE) clean\n")
    sds;
  print "\n";
  print "archclean:\n";
  print "\trm -f *.cmx *.o\n";
  List.iter
    (fun x -> print "\t+cd "; print x; print " && $(MAKE) archclean\n")
    sds;
  print "\n";
  print "printenv:\n\t@\"$(COQBIN)coqtop\" -config\n";
  print "\t@echo 'CAMLC =\t$(CAMLC)'\n\t@echo 'CAMLOPTC =\t$(CAMLOPTC)'\n\t@echo 'PP =\t$(PP)'\n\t@echo 'COQFLAGS =\t$(COQFLAGS)'\n";
  print "\t@echo 'COQLIBINSTALL =\t$(COQLIBINSTALL)'\n\t@echo 'COQDOCINSTALL =\t$(COQDOCINSTALL)'\n\n"

let header_includes () = ()

let implicit () =
    section "Implicit rules.";
  let mli_rules () =
    print "%.cmi: %.mli\n\t$(CAMLC) $(ZDEBUG) $(ZFLAGS) $<\n\n";
    print "%.mli.d: %.mli\n";
    print "\t$(OCAMLDEP) -slash $(OCAMLLIBS) \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n" in
  let ml4_rules () =
    print "%.cmo: %.ml4\n\t$(CAMLC) $(ZDEBUG) $(ZFLAGS) $(PP) -impl $<\n\n";
    print "%.cmx: %.ml4\n\t$(CAMLOPTC) $(ZDEBUG) $(ZFLAGS) $(PP) -impl $<\n\n";
    print "%.ml4.d: %.ml4\n";
    print "\t$(COQDEP) -slash $(OCAMLLIBS) \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n" in
  let ml_rules () =
    print "%.cmo: %.ml\n\t$(CAMLC) $(ZDEBUG) $(ZFLAGS) $<\n\n";
    print "%.cmx: %.ml\n\t$(CAMLOPTC) $(ZDEBUG) $(ZFLAGS) $<\n\n";
    print "%.ml.d: %.ml\n";
    print "\t$(OCAMLDEP) -slash $(OCAMLLIBS) \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n" in
  let cmxs_rules () =
    print "%.cmxs: %.cmxa\n\t$(CAMLOPTLINK) $(ZDEBUG) $(ZFLAGS) -linkall -shared -o $@ $<\n\n";
    print "%.cmxs: %.cmx\n\t$(CAMLOPTLINK) $(ZDEBUG) $(ZFLAGS) -shared -o $@ $<\n\n" in
  let mllib_rules () =
    print "%.cma: | %.mllib\n\t$(CAMLLINK) $(ZDEBUG) $(ZFLAGS) -a -o $@ $^\n\n";
    print "%.cmxa: | %.mllib\n\t$(CAMLOPTLINK) $(ZDEBUG) $(ZFLAGS) -a -o $@ $^\n\n";
    print "%.mllib.d: %.mllib\n";
    print "\t$(COQDEP) -slash $(COQLIBS) -c \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n" in
  let mlpack_rules () =
    print "%.cmo: | %.mlpack\n\t$(CAMLLINK) $(ZDEBUG) $(ZFLAGS) -pack -o $@ $^\n\n";
    print "%.cmx: | %.mlpack\n\t$(CAMLOPTLINK) $(ZDEBUG) $(ZFLAGS) -pack -o $@ $^\n\n";
    print "%.mlpack.d: %.mlpack\n";
    print "\t$(COQDEP) -slash $(COQLIBS) -c \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n";
in
  let v_rules () =
    print "%.vo %.glob: %.v\n\t$(COQC) $(COQDEBUG) $(COQFLAGS) $*\n\n";
    print "%.vi: %.v\n\t$(COQC) -i $(COQDEBUG) $(COQFLAGS) $*\n\n";
    print "%.g: %.v\n\t$(GALLINA) $<\n\n";
    print "%.tex: %.v\n\t$(COQDOC) $(COQDOCFLAGS) -latex $< -o $@\n\n";
    print "%.html: %.v %.glob\n\t$(COQDOC) $(COQDOCFLAGS) -html $< -o $@\n\n";
    print "%.g.tex: %.v\n\t$(COQDOC) $(COQDOCFLAGS) -latex -g $< -o $@\n\n";
    print "%.g.html: %.v %.glob\n\t$(COQDOC) $(COQDOCFLAGS)  -html -g $< -o $@\n\n";
    print "%.v.d: %.v\n";
    print "\t$(COQDEP) -slash $(COQLIBS) \"$<\" > \"$@\" || ( RV=$$?; rm -f \"$@\"; exit $${RV} )\n\n";
    print "%.v.beautified:\n\t$(COQC) $(COQDEBUG) $(COQFLAGS) -beautify $*\n\n"
  in
    if !some_mlifile then mli_rules ();
    if !some_ml4file then ml4_rules ();
    if !some_mlfile then ml_rules ();
    if !some_mlfile || !some_ml4file then cmxs_rules ();
    if !some_mllibfile then mllib_rules ();
    if !some_mlpackfile then mlpack_rules ();
    if !some_vfile then v_rules ()

let variables is_install opt (args,defs) =
  let var_aux (v,def) = print v; print "="; print def; print "\n" in
    section "Variables definitions.";
    List.iter var_aux defs;
    print "\n";
    if not opt then
      print "override OPT:=-byte\n"
    else
      print "OPT?=\n";
    begin
      match args with
	|[] -> ()
	|h::t -> print "OTHERFLAGS=";
	  print h;
	  List.iter (fun s -> print " ";print s) t;
	  print "\n";
    end;
    (* Coq executables and relative variables *)
    if !some_vfile || !some_mlpackfile || !some_mllibfile then
      print "COQDEP?=\"$(COQBIN)coqdep\" -c\n";
    if !some_vfile then begin
    print "COQFLAGS?=-q $(OPT) $(COQLIBS) $(OTHERFLAGS) $(COQ_XML)\n";
    print "COQCHKFLAGS?=-silent -o\n";
    print "COQDOCFLAGS?=-interpolate -utf8\n";
    print "COQC?=$(TIMER) \"$(COQBIN)coqc\"\n";
    print "GALLINA?=\"$(COQBIN)gallina\"\n";
    print "COQDOC?=\"$(COQBIN)coqdoc\"\n";
    print "COQCHK?=\"$(COQBIN)coqchk\"\n";
    print "COQMKTOP?=\"$(COQBIN)coqmktop\"\n\n";
    end;
    (* Caml executables and relative variables *)
    if !some_ml4file || !some_mlfile || !some_mlifile then begin
    print "COQSRCLIBS?=-I \"$(COQLIB)kernel\" -I \"$(COQLIB)lib\" \\
  -I \"$(COQLIB)library\" -I \"$(COQLIB)parsing\" -I \"$(COQLIB)pretyping\" \\
  -I \"$(COQLIB)interp\" -I \"$(COQLIB)printing\" -I \"$(COQLIB)intf\" \\
  -I \"$(COQLIB)proofs\" -I \"$(COQLIB)tactics\" -I \"$(COQLIB)tools\" \\
  -I \"$(COQLIB)toplevel\" -I \"$(COQLIB)grammar\"";
    List.iter (fun c -> print " \\
  -I $(COQLIB)/"; print c) Coq_config.plugins_dirs; print "\n";
    print "ZFLAGS=$(OCAMLLIBS) $(COQSRCLIBS) -I $(CAMLP4LIB)\n\n";
    print "CAMLC?=$(OCAMLC) -c -rectypes\n";
    print "CAMLOPTC?=$(OCAMLOPT) -c -rectypes\n";
    print "CAMLLINK?=$(OCAMLC) -rectypes\n";
    print "CAMLOPTLINK?=$(OCAMLOPT) -rectypes\n";
    print "GRAMMARS?=grammar.cma\n";
    print "ifeq ($(CAMLP4),camlp5)
CAMLP4EXTEND=pa_extend.cmo q_MLast.cmo pa_macro.cmo
else
CAMLP4EXTEND=
endif\n";
    print "PP?=-pp '\"$(CAMLP4O)\" -I \"$(CAMLLIB)\" -I . $(COQSRCLIBS) compat5.cmo \\
  $(CAMLP4EXTEND) $(GRAMMARS) $(CAMLP4OPTIONS) -impl'\n\n";
    end;
    match is_install with
      | Project_file.NoInstall -> ()
      | Project_file.UnspecInstall ->
        section "Install Paths.";
	print "ifdef USERINSTALL\n";
        print "XDG_DATA_HOME?=\"$(HOME)/.local/share\"\n";
        print "COQLIBINSTALL=$(XDG_DATA_HOME)/coq\n";
        print "COQDOCINSTALL=$(XDG_DATA_HOME)/doc/coq\n";
	print "else\n";
        print "COQLIBINSTALL=\"${COQLIB}user-contrib\"\n";
        print "COQDOCINSTALL=\"${DOCDIR}user-contrib\"\n";
	print "endif\n\n"
      | Project_file.TraditionalInstall ->
          section "Install Paths.";
          print "COQLIBINSTALL=\"${COQLIB}user-contrib\"\n";
          print "COQDOCINSTALL=\"${DOCDIR}user-contrib\"\n";
          print "\n"
      | Project_file.UserInstall ->
          section "Install Paths.";
          print "XDG_DATA_HOME?=\"$(HOME)/.local/share\"\n";
          print "COQLIBINSTALL=$(XDG_DATA_HOME)/coq\n";
          print "COQDOCINSTALL=$(XDG_DATA_HOME)/doc/coq\n";
          print "\n"

let parameters () =
  print ".DEFAULT_GOAL := all\n\n# \n";
  print "# This Makefile may take arguments passed as environment variables:\n";
  print "# COQBIN to specify the directory where Coq binaries resides;\n";
  print "# TIMECMD set a command to log .v compilation time;\n";
  print "# TIMED if non empty, use the default time command as TIMECMD;\n";
  print "# ZDEBUG/COQDEBUG to specify debug flags for ocamlc&ocamlopt/coqc;\n";
  print "# DSTROOT to specify a prefix to install path.\n\n";
  print "# Here is a hack to make $(eval $(shell works:\n";
  print "define donewline\n\n\nendef\n";
  print "includecmdwithout@ = $(eval $(subst @,$(donewline),$(shell { $(1) | tr -d '\\r' | tr '\\n' '@'; })))\n";
  print "$(call includecmdwithout@,$(COQBIN)coqtop -config)\n\n";
  print "TIMED=\nTIMECMD=\nSTDTIME?=/usr/bin/time -f \"$* (user: %U mem: %M ko)\"\n";
  print "TIMER=$(if $(TIMED), $(STDTIME), $(TIMECMD))\n\n"

let include_dirs (inc_i,inc_r) =
  let parse_includes l = List.map (fun (x,_) -> "-I " ^ x) l in
  let parse_rec_includes l =
    List.map (fun (p,l,_) ->
      let l' = if l = "" then "\"\"" else l in "-R " ^ p ^ " " ^ l')
      l in
  let inc_i' = List.filter (fun (_,i) -> not (List.exists (fun (_,_,i') -> is_prefix i' i) inc_r)) inc_i in
  let str_i = parse_includes inc_i in
  let str_i' = parse_includes inc_i' in
  let str_r = parse_rec_includes inc_r in
    section "Libraries definitions.";
    if !some_ml4file || !some_mlfile || !some_mlifile then begin
      print "OCAMLLIBS?="; print_list "\\\n  " str_i; print "\n";
    end;
    if !some_vfile || !some_mllibfile || !some_mlpackfile then begin
      print "COQLIBS?="; print_list "\\\n  " str_i'; print " "; print_list "\\\n  " str_r; print "\n";
      print "COQDOCLIBS?=";   print_list "\\\n  " str_r; print "\n\n";
    end

let custom sps =
  let pr_path (file,dependencies,is_phony,com) =
    print file; print ": "; print dependencies; print "\n";
    if com <> "" then (print "\t"; print com; print "\n");
    print "\n"
  in
    if sps <> [] then section "Custom targets.";
    List.iter pr_path sps

let subdirs sds =
  let pr_subdir s =
    print s; print ":\n\t+cd \""; print s; print "\" && $(MAKE) all\n\n"
  in
    if sds <> [] then section "Subdirectories.";
    List.iter pr_subdir sds

let forpacks l =
  let () = if l <> [] then section "Ad-hoc implicit rules for mlpack." in
  List.iter (fun it ->
    let h = Filename.chop_extension it in
    printf "$(addsuffix .cmx,$(filter $(basename $(MLFILES)),$(%s_MLPACK_DEPENDENCIES))): %%.cmx: %%.ml\n" h;
    printf "\t$(CAMLOPTC) $(ZDEBUG) $(ZFLAGS) -for-pack %s $<\n\n" (String.capitalize (Filename.basename h));
    printf "$(addsuffix .cmx,$(filter $(basename $(ML4FILES)),$(%s_MLPACK_DEPENDENCIES))): %%.cmx: %%.ml4\n" h;
    printf "\t$(CAMLOPTC) $(ZDEBUG) $(ZFLAGS) -for-pack %s $(PP) -impl $<\n\n" (String.capitalize (Filename.basename h))
  ) l

let main_targets vfiles (mlifiles,ml4files,mlfiles,mllibfiles,mlpackfiles) other_targets inc =
  let decl_var var = function
    |[] -> ()
    |l ->
      printf "%s:=" var; print_list "\\\n  " l; print "\n";
      printf "\n-include $(addsuffix .d,$(%s))\n.SECONDARY: $(addsuffix .d,$(%s))\n\n" var var
  in
  section "Files dispatching.";
  decl_var "VFILES" vfiles;
  begin match vfiles with
    |[] -> ()
    |l ->
      print "VOFILES:=$(VFILES:.v=.vo)\n";
      classify_files_by_root "VOFILES" l inc;
      print "GLOBFILES:=$(VFILES:.v=.glob)\n";
      print "VIFILES:=$(VFILES:.v=.vi)\n";
      print "GFILES:=$(VFILES:.v=.g)\n";
      print "HTMLFILES:=$(VFILES:.v=.html)\n";
      print "GHTMLFILES:=$(VFILES:.v=.g.html)\n"
  end;
  decl_var "ML4FILES" ml4files;
  decl_var "MLFILES" mlfiles;
  decl_var "MLPACKFILES" mlpackfiles;
  decl_var "MLLIBFILES" mllibfiles;
  decl_var "MLIFILES" mlifiles;
  let mlsfiles = match ml4files,mlfiles,mlpackfiles with
    |[],[],[] -> []
    |[],[],_ -> Printf.eprintf "Mlpack cannot work without ml[4]?"; []
    |[],ml,[] ->
      print "ALLCMOFILES:=$(MLFILES:.ml=.cmo)\n";
      ml
    |ml4,[],[] ->
      print "ALLCMOFILES:=$(ML4FILES:.ml4=.cmo)\n";
      ml4
    |ml4,ml,[] ->
      print "ALLCMOFILES:=$(ML4FILES:.ml4=.cmo) $(MLFILES:.ml=.cmo)\n";
      List.rev_append ml ml4
    |[],ml,mlpack ->
      print "ALLCMOFILES:=$(MLFILES:.ml=.cmo) $(MLPACKFILES:.mlpack=.cmo)\n";
      List.rev_append mlpack ml
    |ml4,[],mlpack ->
      print "ALLCMOFILES:=$(ML4FILES:.ml4=.cmo) $(MLPACKFILES:.mlpack=.cmo)\n";
      List.rev_append mlpack ml4
    |ml4,ml,mlpack ->
      print "ALLCMOFILES:=$(ML4FILES:.ml4=.cmo) $(MLFILES:.ml=.cmo) $(MLPACKFILES:.mlpack=.cmo)\n";
      List.rev_append mlpack (List.rev_append ml ml4) in
  begin match mlsfiles with
    |[] -> ()
    |l ->
  print "CMOFILES=$(filter-out $(addsuffix .cmo,$(foreach lib,$(MLLIBFILES:.mllib=_MLLIB_DEPENDENCIES) $(MLPACKFILES:.mlpack=_MLPACK_DEPENDENCIES),$($(lib)))),$(ALLCMOFILES))\n";
      classify_files_by_root "CMOFILES" l inc;
      print "CMXFILES=$(CMOFILES:.cmo=.cmx)\n";
      print "OFILES=$(CMXFILES:.cmx=.o)\n";
  end;
  begin match mllibfiles with
    |[] -> ()
    |l ->
      print "CMAFILES:=$(MLLIBFILES:.mllib=.cma)\n";
	classify_files_by_root "CMAFILES" l inc;
      print "CMXAFILES:=$(CMAFILES:.cma=.cmxa)\n";
  end;
  begin match mlifiles,mlsfiles with
    |[],[] -> ()
    |l,[] ->
       print "CMIFILES:=$(MLIFILES:.mli=.cmi)\n";
	classify_files_by_root "CMIFILES" l inc;
    |[],l ->
      print "CMIFILES=$(ALLCMOFILES:.cmo=.cmi)\n";
      classify_files_by_root "CMIFILES" l inc;
    |l1,l2 ->
      print "CMIFILES=$(sort $(ALLCMOFILES:.cmo=.cmi) $(MLIFILES:.mli=.cmi))\n";
      classify_files_by_root "CMIFILES" (l1@l2) inc;
  end;
  begin match mllibfiles,mlsfiles with
    |[],[] -> ()
    |l,[] ->
      print "CMXSFILES:=$(CMXAFILES:.cmxa=.cmxs)\n";
      classify_files_by_root "CMXSFILES" l inc;
    |[],l ->
      print "CMXSFILES=$(CMXFILES:.cmx=.cmxs)\n";
      classify_files_by_root "CMXSFILES" l inc;
    |l1,l2 ->
      print "CMXSFILES=$(CMXFILES:.cmx=.cmxs) $(CMXAFILES:.cmxa=.cmxs)\n";
      classify_files_by_root "CMXSFILES" (l1@l2) inc;
  end;
  print "ifeq '$(HASNATDYNLINK)' 'true'\n";
  print "HASNATDYNLINK_OR_EMPTY := yes\n";
  print "else\n";
  print "HASNATDYNLINK_OR_EMPTY :=\n";
  print "endif\n\n";
  section "Definition of the toplevel targets.";
  print "all: ";
  if !some_vfile then print "$(VOFILES) ";
  if !some_mlfile || !some_ml4file || !some_mlpackfile then print "$(CMOFILES) ";
  if !some_mllibfile then print "$(CMAFILES) ";
  if !some_mlfile || !some_ml4file || !some_mllibfile || !some_mlpackfile
  then print "$(if $(HASNATDYNLINK_OR_EMPTY),$(CMXSFILES)) ";
  print_list "\\\n  " other_targets; print "\n\n";
  if !some_mlifile then
    begin
      print "mlihtml: $(MLIFILES:.mli=.cmi)\n";
      print "\t mkdir $@ || rm -rf $@/*\n";
      print "\t$(OCAMLDOC) -html -rectypes -d $@ -m A $(ZDEBUG) $(ZFLAGS) $(^:.cmi=.mli)\n\n";
      print "all-mli.tex: $(MLIFILES:.mli=.cmi)\n";
      print "\t$(OCAMLDOC) -latex -rectypes -o $@ -m A $(ZDEBUG) $(ZFLAGS) $(^:.cmi=.mli)\n\n";
    end;
  if !some_vfile then
    begin
      print "spec: $(VIFILES)\n\n";
      print "gallina: $(GFILES)\n\n";
      print "html: $(GLOBFILES) $(VFILES)\n";
      print "\t- mkdir -p html\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -html $(COQDOCLIBS) -d html $(VFILES)\n\n";
      print "gallinahtml: $(GLOBFILES) $(VFILES)\n";
      print "\t- mkdir -p html\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -html -g $(COQDOCLIBS) -d html $(VFILES)\n\n";
      print "all.ps: $(VFILES)\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -ps $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`\n\n";
      print "all-gal.ps: $(VFILES)\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -ps -g $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`\n\n";
      print "all.pdf: $(VFILES)\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -pdf $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`\n\n";
      print "all-gal.pdf: $(VFILES)\n";
      print "\t$(COQDOC) -toc $(COQDOCFLAGS) -pdf -g $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`\n\n";
      print "validate: $(VOFILES)\n";
      print "\t$(COQCHK) $(COQCHKFLAGS) $(COQLIBS) $(notdir $(^:.vo=))\n\n";
      print "beautify: $(VFILES:=.beautified)\n";
      print "\tfor file in $^; do mv $${file%.beautified} $${file%beautified}old && mv $${file} $${file%.beautified}; done\n";
      print "\t@echo \'Do not do \"make clean\" until you are sure that everything went well!\'\n";
      print "\t@echo \'If there were a problem, execute \"for file in $$(find . -name \\*.v.old -print); do mv $${file} $${file%.old}; done\" in your shell/'\n\n"
    end

let all_target (vfiles, (_,_,_,_,mlpackfiles as mlfiles), sps, sds) inc =
  let other_targets = CList.map_filter
    (fun (n,_,is_phony,_) -> if is_phony || not (is_genrule n) then Some n else None)
    sps @ sds in
  main_targets vfiles mlfiles other_targets inc;
    print ".PHONY: ";
    print_list " "
      ("all" ::  "opt" :: "byte" :: "archclean" :: "clean" :: "install" ::
	  "uninstall_me.sh" :: "uninstall" :: "userinstall" :: "depend" ::
	  "html" :: "validate" :: sds);
    print_list " " (CList.map_filter
		      (fun (n,_,is_phony,_) -> if is_phony then Some n else None)
		      sps);
    print "\n\n";
    custom sps;
    subdirs sds;
    forpacks mlpackfiles

let banner () =
  print (Printf.sprintf
"#############################################################################
##  v      #                   The Coq Proof Assistant                     ##
## <O___,, #                INRIA - CNRS - LIX - LRI - PPS                 ##
##   \\VV/  #                                                               ##
##    //   #  Makefile automagically generated by coq_makefile V%s ##
#############################################################################

" (Coq_config.version ^ String.make (10 - String.length Coq_config.version) ' '))

let warning () =
  print "# WARNING\n#\n";
  print "# This Makefile has been automagically generated\n";
  print "# Edit at your own risks !\n";
  print "#\n# END OF WARNING\n\n"

let print_list l = List.iter (fun x -> print x; print " ") l

let command_line args =
  print "#\n# This Makefile was generated by the command line :\n";
  print "# coq_makefile ";
  print_list args;
  print "\n#\n\n"

let ensure_root_dir (v,(mli,ml4,ml,mllib,mlpack),_,_) ((i_inc,r_inc) as l) =
  let here = Sys.getcwd () in
  let not_tops =List.for_all (fun s -> s <> Filename.basename s) in
  if List.exists (fun (_,x) -> x = here) i_inc
    or List.exists (fun (_,_,x) -> is_prefix x here) r_inc
    or (not_tops v && not_tops mli && not_tops ml4 && not_tops ml
	&& not_tops mllib && not_tops mlpack) then
    l
  else
    ((".",here)::i_inc,r_inc)

let warn_install_at_root_directory
    (vfiles,(mlifiles,ml4files,mlfiles,mllibfiles,mlpackfiles),_,_) (inc_i,inc_r) =
  let inc_r_top = List.filter (fun (_,ldir,_) -> ldir = "") inc_r in
  let inc_top = List.map (fun (p,_,_) -> p) inc_r_top in
  let files = vfiles @ mlifiles @ ml4files @ mlfiles @ mllibfiles @ mlpackfiles in
  if inc_r = [] || List.exists (fun f -> List.mem (Filename.dirname f) inc_top) files
  then
    Printf.eprintf "Warning: install target will copy files at the first level of the coq contributions installation directory; option -R %sis recommended\n"
      (if inc_r_top = [] then "" else "with non trivial logical root ")

let check_overlapping_include (_,inc_r) =
  let pwd = Sys.getcwd () in
  let aux = function
    | [] -> ()
    | (pdir,_,abspdir)::l ->
	if not (is_prefix pwd abspdir) then
	  Printf.eprintf "Warning: in option -R, %s is not a subdirectory of the current directory\n" pdir;
	List.iter (fun (pdir',_,abspdir') ->
	  if is_prefix abspdir abspdir' or is_prefix abspdir' abspdir then
	    Printf.eprintf "Warning: in options -R, %s and %s overlap\n" pdir pdir') l;
  in aux inc_r

let do_makefile args =
  let has_file var = function
    |[] -> var := false
    |_::_ -> var := true in
  let (project_file,makefile,is_install,opt),l =
    try Project_file.process_cmd_line Filename.current_dir_name (None,None,Project_file.UnspecInstall,true) [] args
    with Project_file.Parsing_error -> usage () in
  let (v_f,(mli_f,ml4_f,ml_f,mllib_f,mlpack_f),sps,sds as targets), inc, defs =
    Project_file.split_arguments l in

  let () = match project_file with |None -> () |Some f -> make_name := f in
  let () = match makefile with
    |None -> ()
    |Some f -> makefile_name := f; output_channel := open_out f in
  has_file some_vfile v_f; has_file some_mlifile mli_f;
  has_file some_mlfile ml_f; has_file some_ml4file ml4_f;
  has_file some_mllibfile mllib_f; has_file some_mlpackfile mlpack_f;
  let check_dep f =
    if Filename.check_suffix f ".v" then some_vfile := true
    else if (Filename.check_suffix f ".mli") then some_mlifile := true
    else if (Filename.check_suffix f ".ml4") then some_ml4file := true
    else if (Filename.check_suffix f ".ml") then some_mlfile := true
    else if (Filename.check_suffix f ".mllib") then some_mllibfile := true
    else if (Filename.check_suffix f ".mlpack") then some_mlpackfile := true
  in
  List.iter (fun (_,dependencies,_,_) ->
    List.iter check_dep (Str.split (Str.regexp "[ \t]+") dependencies)) sps;

  let inc = ensure_root_dir targets inc in
  if is_install <> Project_file.NoInstall then warn_install_at_root_directory targets inc;
  check_overlapping_include inc;
  banner ();
  header_includes ();
  warning ();
  command_line args;
  parameters ();
  include_dirs inc;
  variables is_install opt defs;
  all_target targets inc;
  section "Special targets.";
  standard opt;
  install targets inc is_install;
  clean sds sps;
  make_makefile sds;
  implicit ();
  warning ();
  if not (makefile = None) then close_out !output_channel;
  exit 0

let main () =
  let args =
    if Array.length Sys.argv = 1 then usage ();
    List.tl (Array.to_list Sys.argv)
  in
    do_makefile args

let _ = Printexc.catch main ()


==> anc/HoTT/coq-HoTT/tools/coq_tex.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* coq-tex
 * JCF, 16/1/98
 * adapted from caml-tex (perl script written by Xavier Leroy)
 *
 * Perl isn't as portable as it pretends to be, and is quite difficult
 * to read and maintain... Let us rewrite the stuff in Caml! *)

let linelen = ref 72
let output = ref ""
let output_specified = ref false
let image = ref ""
let cut_at_blanks = ref false
let verbose = ref false
let slanted = ref false
let hrule = ref false
let small = ref false
let boot = ref false

let coq_prompt = Str.regexp "Coq < "
let any_prompt = Str.regexp "^[A-Z0-9a-z_\\$']* < "

let remove_prompt s = Str.replace_first any_prompt "" s

(* First pass: extract the Coq phrases to evaluate from [texfile]
 * and put them into the file [inputv] *)

let begin_coq = Str.regexp "\\\\begin{coq_\\(example\\|example\\*\\|example\\#\\|eval\\)}[ \t]*$"
let end_coq   = Str.regexp "\\\\end{coq_\\(example\\|example\\*\\|example\\#\\|eval\\)}[ \t]*$"

let extract texfile inputv =
  let chan_in = open_in texfile in
  let chan_out = open_out inputv in
  let rec inside () =
    let s = input_line chan_in in
    if Str.string_match end_coq s 0 then
      outside ()
    else begin
      output_string chan_out (s ^ "\n");
      inside ()
    end
  and outside () =
    let s = input_line chan_in in
    if Str.string_match begin_coq s 0 then
      inside ()
    else
      outside ()
  in
  try
    output_string chan_out
      ("Set Printing Width " ^ (string_of_int !linelen) ^".\n");
    outside ()
  with End_of_file ->
    begin close_in chan_in; close_out chan_out end

(* Second pass: insert the answers of Coq from [coq_output] into the
 * TeX file [texfile]. The result goes in file [result]. *)

let begin_coq_example =
  Str.regexp "\\\\begin{coq_\\(example\\|example\\*\\|example\\#\\)}[ \t]*$"
let begin_coq_eval = Str.regexp "\\\\begin{coq_eval}[ \t]*$"
let end_coq_example = Str.regexp "\\\\end{coq_\\(example\\|example\\*\\|example\\#\\)}[ \t]*$"
let end_coq_eval = Str.regexp "\\\\end{coq_eval}[ \t]*$"
let dot_end_line = Str.regexp "\\.[ \t]*\\((\\*.*\\*)\\)?[ \t]*$"

let has_match r s =
  try let _ = Str.search_forward r s 0 in true with Not_found -> false

let percent = Str.regexp "%"
let bang    = Str.regexp "!"
let expos   = Str.regexp "^"

let tex_escaped s =
  let dollar = "\\$" and  backslash = "\\\\" and expon = "\\^" in
  let delims = Str.regexp ("[_{}&%#" ^ dollar ^ backslash ^ expon ^"~ <>]") in
  let adapt_delim = function
    | "_" | "{" | "}" | "&" | "%" | "#" | "$" as c -> "\\"^c
    | "\\" -> "{\\char'134}"
    | "^" -> "{\\char'136}"
    | "~" -> "{\\char'176}"
    | " " -> "~"
    | "<" -> "{<}"
    | ">" -> "{>}"
    | _ -> assert false
  in
  let adapt = function
    | Str.Text s -> s
    | Str.Delim s -> adapt_delim s
  in
  String.concat "" (List.map adapt (Str.full_split delims s))

let encapsule sl c_out s =
  if sl then
    Printf.fprintf c_out "\\texttt{\\textit{%s}}\\\\\n" (tex_escaped s)
  else
    Printf.fprintf c_out "\\texttt{%s}\\\\\n" (tex_escaped s)

let print_block c_out bl =
  List.iter (fun s -> if s="" then () else encapsule !slanted c_out s) bl

let insert texfile coq_output result =
  let c_tex = open_in texfile in
  let c_coq = open_in coq_output in
  let c_out = open_out result in
  (* next_block k : this function reads the next block of Coq output
   * removing the k leading prompts.
   * it returns the block as a list of string) *)
  let last_read = ref "" in
  let next_block k =
    if !last_read = "" then last_read := input_line c_coq;
    (* skip k prompts *)
    for _i = 1 to k do
      last_read := remove_prompt !last_read;
    done;
    (* read and return the following lines until a prompt is found *)
    let rec read_lines () =
      let s = input_line c_coq in
      if Str.string_match any_prompt s 0 then begin
	last_read := s; []
      end else
	s :: (read_lines ())
    in
    let first = !last_read in first :: (read_lines ())
  in
  (* we are just after \end{coq_...} block *)
  let rec just_after () =
    let s = input_line c_tex in
    if Str.string_match begin_coq_example s 0 then begin
      inside (Str.matched_group 1 s <> "example*")
             (Str.matched_group 1 s <> "example#") 0 false
    end
    else begin
      if !hrule then output_string c_out "\\hrulefill\\\\\n";
      output_string c_out "\\end{flushleft}\n";
      if !small then output_string c_out "\\end{small}\n";
      if Str.string_match begin_coq_eval s 0 then
	eval 0
      else begin
	output_string c_out (s ^ "\n");
	outside ()
      end
    end
  (* we are outside of a \begin{coq_...} ... \end{coq_...} block *)
  and outside () =
    let s = input_line c_tex in
    if Str.string_match begin_coq_example s 0 then begin
      if !small then output_string c_out "\\begin{small}\n";
      output_string c_out "\\begin{flushleft}\n";
      if !hrule then output_string c_out "\\hrulefill\\\\\n";
      inside (Str.matched_group 1 s <> "example*")
             (Str.matched_group 1 s <> "example#") 0 true
    end else if Str.string_match begin_coq_eval s 0 then
      eval 0
    else begin
      output_string c_out (s ^ "\n");
      outside ()
    end
  (* we are inside a \begin{coq_example?} ... \end{coq_example?} block
   * show_answers tells what kind of block it is
   * k is the number of lines read until now *)
  and inside show_answers  show_questions k first_block =
    let s = input_line c_tex in
    if Str.string_match end_coq_example s 0 then begin
      just_after ()
    end else begin
      if !verbose then Printf.printf "Coq < %s\n" s;
      if (not first_block) & k=0 then output_string c_out "\\medskip\n";
      if show_questions then encapsule false c_out ("Coq < " ^ s);
      if has_match dot_end_line s then begin
	let bl = next_block (succ k) in
	if !verbose then List.iter print_endline bl;
	if show_answers then print_block c_out bl;
	inside show_answers  show_questions 0 false
      end else
	inside show_answers  show_questions (succ k) first_block
    end
  (* we are inside a \begin{coq_eval} ... \end{coq_eval} block
   * k is the number of lines read until now *)
  and eval k =
    let s = input_line c_tex in
    if Str.string_match end_coq_eval s 0 then
      outside ()
    else begin
      if !verbose then Printf.printf "Coq < %s\n" s;
      if has_match dot_end_line s then
	let bl = next_block (succ k) in
	if !verbose then List.iter print_endline bl;
	eval 0
      else
	eval (succ k)
    end
  in
  try
    let _ = next_block 0 in (* to skip the Coq banner *)
    let _ = next_block 0 in (* to skip the Coq answer to Set Printing Width *)
    outside ()
  with End_of_file -> begin
    close_in c_tex;
    close_in c_coq;
    close_out c_out
  end

(* Process of one TeX file *)

let rm f = try Sys.remove f with any -> ()

let one_file texfile =
  let inputv = Filename.temp_file "coq_tex" ".v" in
  let coq_output = Filename.temp_file "coq_tex" ".coq_output"in
  let result =
    if !output_specified then
      !output
    else if Filename.check_suffix texfile ".tex" then
      (Filename.chop_suffix texfile ".tex") ^ ".v.tex"
    else
      texfile ^ ".v.tex"
  in
  try
    (* 1. extract Coq phrases *)
    extract texfile inputv;
    (* 2. run Coq on input *)
    let _ = Sys.command (Printf.sprintf "%s < %s > %s 2>&1" !image inputv
			   coq_output)
    in
    (* 3. insert Coq output into original file *)
    insert texfile coq_output result;
    (* 4. clean up *)
    rm inputv; rm coq_output
  with reraise -> begin
    rm inputv; rm coq_output;
    raise reraise
  end

(* Parsing of the command line, check of the Coq command and process
 * of all the files in the command line, one by one *)

let files = ref []

let parse_cl () =
  Arg.parse
      [ "-o", Arg.String (fun s -> output_specified := true; output := s),
	"output-file    Specifiy the resulting LaTeX file";
	"-n", Arg.Int (fun n -> linelen := n),
	"line-width     Set the line width";
	"-image", Arg.String (fun s -> image := s),
	"coq-image  Use coq-image as Coq command";
	"-w", Arg.Set cut_at_blanks,
	"               Try to cut lines at blanks";
	"-v", Arg.Set verbose,
	"               Verbose mode (show Coq answers on stdout)";
	"-sl", Arg.Set slanted,
	"              Coq answers in slanted font (only with LaTeX2e)";
	"-hrule", Arg.Set hrule,
	"           Coq parts are written between 2 horizontal lines";
	"-small", Arg.Set small,
	"           Coq parts are written in small font";
	"-boot", Arg.Set boot,
	"           Launch coqtop with the -boot option"
      ]
      (fun s -> files := s :: !files)
      "coq-tex [options] file ..."

let find_coqtop () =
  let prog = Sys.executable_name in
  try
    let size = String.length prog in
    let i = Str.search_backward (Str.regexp_string "coq-tex") prog (size-7) in
    (String.sub prog 0 i)^"coqtop"^(String.sub prog (i+7) (size-i-7))
  with Not_found -> begin
    Printf.printf "Warning: preprocessing with default image \"coqtop\"\n";
    "coqtop"
  end

let main () =
  parse_cl ();
  if !image = "" then image := Filename.quote (find_coqtop ());
  if !boot then image := !image ^ " -boot";
  if Sys.command (!image ^ " -batch -silent") <> 0 then begin
    Printf.printf "Error: ";
    let _ = Sys.command (!image ^ " -batch") in
    exit 1
  end else begin
    Printf.printf "Your version of coqtop seems OK\n";
    flush stdout
  end;
  List.iter one_file (List.rev !files)

let _ = Printexc.catch main ()


==> anc/HoTT/coq-HoTT/tools/coqdep.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Printf
open Coqdep_lexer
open Coqdep_common

(** The basic parts of coqdep (i.e. the parts used by [coqdep -boot])
    are now in [Coqdep_common]. The code that remains here concerns
    the other options. Calling this complete coqdep with the [-boot]
    option should be equivalent to calling [coqdep_boot].
*)

let option_D = ref false
let option_w = ref false
let option_sort = ref false

let warning_mult suf iter =
  let tab = Hashtbl.create 151 in
  let check f d =
    begin try
      let d' = Hashtbl.find tab f in
      if (Filename.dirname (file_name f d))
        <> (Filename.dirname (file_name f d')) then begin
	  eprintf "*** Warning : the file %s is defined twice!\n" (f ^ suf);
	  flush stderr
	end
    with Not_found -> () end;
    Hashtbl.add tab f d
  in
  iter check

let add_coqlib_known phys_dir log_dir f =
  match get_extension f [".vo"] with
    | (basename,".vo") ->
        let name = log_dir@[basename] in
	let paths = suffixes name in
        List.iter (fun f -> Hashtbl.add coqlibKnown f ()) paths
    | _ -> ()

let sort () =
  let seen = Hashtbl.create 97 in
  let rec loop file =
    let file = canonize file in
    if not (Hashtbl.mem seen file) then begin
      Hashtbl.add seen file ();
      let cin = open_in (file ^ ".v") in
      let lb = Lexing.from_channel cin in
      try
	while true do
	  match coq_action lb with
	    | Require sl ->
		List.iter
		  (fun s ->
		    try loop (Hashtbl.find vKnown s)
		    with Not_found -> ())
		sl
	    | RequireString s -> loop s
	    | _ -> ()
	done
      with Fin_fichier ->
	close_in cin;
	printf "%s%s " file !suffixe
    end
  in
  List.iter (fun (name,_) -> loop name) !vAccu

let (dep_tab : (string,string list) Hashtbl.t) = Hashtbl.create 151

let mL_dep_list b f =
  try
    Hashtbl.find dep_tab f
  with Not_found ->
    let deja_vu = ref ([] : string list) in
    try
      let chan = open_in f in
      let buf = Lexing.from_channel chan in
      try
	while true do
	  let (Use_module str) = caml_action buf in
	  if str = b then begin
	    eprintf "*** Warning : in file %s the" f;
	    eprintf " notation %s. is useless !\n" b;
	    flush stderr
	  end else
            if not (List.mem str !deja_vu) then addQueue deja_vu str
      	done; []
      with Fin_fichier -> begin
	close_in chan;
	let rl = List.rev !deja_vu in
      	Hashtbl.add dep_tab f rl;
	rl
      end
    with Sys_error _ -> []

let affiche_Declare f dcl =
  printf "\n*** In file %s: \n" f;
  printf "Declare ML Module";
  List.iter (fun str -> printf " \"%s\"" str) dcl;
  printf ".\n";
  flush stdout

let warning_Declare f dcl =
  eprintf "*** Warning : in file %s, the ML modules" f;
  eprintf " declaration should be\n";
  eprintf "*** Declare ML Module";
  List.iter (fun str -> eprintf " \"%s\"" str) dcl;
  eprintf ".\n";
  flush stderr

let traite_Declare f =
  let decl_list = ref ([] : string list) in
  let rec treat = function
    | s :: ll ->
	let s' = basename_noext s in
	(match search_ml_known s with
	   | Some mldir when not (List.mem s' !decl_list) ->
	       let fullname = file_name (String.uncapitalize s') mldir in
	       let depl = mL_dep_list s (fullname ^ ".ml") in
	       treat depl;
	       decl_list := s :: !decl_list
	   | _ -> ());
	treat ll
    | [] -> ()
  in
    try
      let chan = open_in f in
      let buf = Lexing.from_channel chan in
	begin try
	    while true do
      	      let tok = coq_action buf in
      		(match tok with
		  | Declare sl ->
		      decl_list := [];
		      treat sl;
		      decl_list := List.rev !decl_list;
		      if !option_D then
			affiche_Declare f !decl_list
		      else if !decl_list <> sl then
			warning_Declare f !decl_list
		  | _ -> ())
	    done
	  with Fin_fichier -> () end;
	close_in chan
    with Sys_error _ -> ()

let declare_dependencies () =
  List.iter
    (fun (name,_) ->
       traite_Declare (name^".v");
       flush stdout)
    (List.rev !vAccu)

let usage () =
  eprintf
  "[ usage: coqdep [-w] [-I dir] [-R dir coqdir] [-coqlib dir] [-c] [-i] [-D] <filename>+ ]\n";
  flush stderr;
  exit 1

let rec parse = function
  | "-c" :: ll -> option_c := true; parse ll
  | "-D" :: ll -> option_D := true; parse ll
  | "-w" :: ll -> option_w := true; parse ll
  | "-boot" :: ll -> Flags.boot := true; parse ll
  | "-sort" :: ll -> option_sort := true; parse ll
  | ("-noglob" | "-no-glob") :: ll -> option_noglob := true; parse ll
  | "-I" :: r :: "-as" :: ln :: ll -> add_dir add_known r [ln]; parse ll
  | "-I" :: r :: "-as" :: [] -> usage ()
  | "-I" :: r :: ll -> add_dir add_known r []; parse ll
  | "-I" :: [] -> usage ()
  | "-R" :: r :: "-as" :: ln :: ll -> add_rec_dir add_known r [ln]; parse ll
  | "-R" :: r :: "-as" :: [] -> usage ()
  | "-R" :: r :: ln :: ll -> add_rec_dir add_known r [ln]; parse ll
  | "-R" :: ([] | [_]) -> usage ()
  | "-coqlib" :: (r :: ll) -> Flags.coqlib_spec := true; Flags.coqlib := r; parse ll
  | "-coqlib" :: [] -> usage ()
  | "-suffix" :: (s :: ll) -> suffixe := s ; parse ll
  | "-suffix" :: [] -> usage ()
  | "-slash" :: ll -> option_slash := true; parse ll
  | ("-h"|"--help"|"-help") :: _ -> usage ()
  | f :: ll -> treat_file None f; parse ll
  | [] -> ()

let coqdep () =
  if Array.length Sys.argv < 2 then usage ();
  parse (List.tl (Array.to_list Sys.argv));
  if not Coq_config.has_natdynlink then option_natdynlk := false;
  (* NOTE: These directories are searched from last to first *)
  if !Flags.boot then begin
    add_rec_dir add_known "theories" ["Coq"];
    add_rec_dir add_known "plugins" ["Coq"]
  end else begin
    let coqlib = Envars.coqlib Errors.error in
    add_rec_dir add_coqlib_known (coqlib//"theories") ["Coq"];
    add_rec_dir add_coqlib_known (coqlib//"plugins") ["Coq"];
    let user = coqlib//"user-contrib" in
    if Sys.file_exists user then add_rec_dir add_coqlib_known user [];
    List.iter (fun s -> add_rec_dir add_coqlib_known s [])
      (Envars.xdg_dirs (fun x -> Pp.msg_warning (Pp.str x)));
    List.iter (fun s -> add_rec_dir add_coqlib_known s []) Envars.coqpath;
  end;
  List.iter (fun (f,d) -> add_mli_known f d) !mliAccu;
  List.iter (fun (f,d) -> add_mllib_known f d) !mllibAccu;
  List.iter (fun (f,_,d) -> add_ml_known f d) !mlAccu;
  warning_mult ".mli" iter_mli_known;
  warning_mult ".ml" iter_ml_known;
  if !option_sort then begin sort (); exit 0 end;
  if !option_c && not !option_D then mL_dependencies ();
  if not !option_D then coq_dependencies ();
  if !option_w || !option_D then declare_dependencies ()

let _ = Printexc.catch coqdep ()


==> anc/HoTT/coq-HoTT/tools/coqdep_boot.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Coqdep_common

(** [coqdep_boot] is a stripped-down version of [coqdep], whose
    behavior is the one of [coqdep -boot]. Its only dependencies
    are [Coqdep_lexer], [Coqdep_common] and [Unix], and it should stay so.
    If it needs someday some additional information, pass it via
    options (see for instance [option_natdynlk] below).
*)

let rec parse = function
  | "-slash" :: ll -> option_slash := true; parse ll
  | "-natdynlink" :: "no" :: ll -> option_natdynlk := false; parse ll
  | "-c" :: ll -> option_c := true; parse ll
  | "-boot" :: ll -> parse ll (* We're already in boot mode by default *)
  | "-mldep" :: ocamldep :: ll ->
      option_mldep := Some ocamldep; option_c := true; parse ll
  | "-I" :: r :: ll ->
       (* To solve conflict (e.g. same filename in kernel and checker)
          we allow to state an explicit order *)
       add_dir add_known r [];
       norecdir_list:=r::!norecdir_list;
       parse ll
  | f :: ll -> treat_file None f; parse ll
  | [] -> ()

let coqdep_boot () =
  if Array.length Sys.argv < 2 then exit 1;
  parse (List.tl (Array.to_list Sys.argv));
  if !option_c then
    add_rec_dir add_known "." []
  else begin
    add_rec_dir add_known "theories" ["Coq"];
    add_rec_dir add_known "plugins" ["Coq"];
  end;
  if !option_c then mL_dependencies ();
  coq_dependencies ()

let _ = Printexc.catch coqdep_boot ()


==> anc/HoTT/coq-HoTT/tools/coqdep_common.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Printf
open Coqdep_lexer
open Unix

(** [coqdep_boot] is a stripped-down version of [coqdep], whose
    behavior is the one of [coqdep -boot]. Its only dependencies
    are [Coqdep_lexer] and [Unix], and it should stay so.
    If it need someday some additional information, pass it via
    options (see for instance [option_natdynlk] below).
*)

let stderr = Pervasives.stderr
let stdout = Pervasives.stdout

let option_c = ref false
let option_noglob = ref false
let option_slash = ref false
let option_natdynlk = ref true
let option_mldep = ref None

let norecdir_list = ref ([]:string list)

let suffixe = ref ".vo"

type dir = string option

(* filename for printing *)
let (//) s1 s2 =
  if !option_slash then s1^"/"^s2 else Filename.concat s1 s2

(** [get_extension f l] checks whether [f] has one of the extensions
    listed in [l]. It returns [f] without its extension, alongside with
    the extension. When no extension match, [(f,"")] is returned *)

let rec get_extension f = function
  | [] -> (f, "")
  | s :: _ when Filename.check_suffix f s -> (Filename.chop_suffix f s, s)
  | _ :: l -> get_extension f l

(** [basename_noext] removes both the directory part and the extension
    (if necessary) of a filename *)

let basename_noext filename =
  let fn = Filename.basename filename in
  try Filename.chop_extension fn with Invalid_argument _ -> fn

(** ML Files specified on the command line. In the entries:
    - the first string is the basename of the file, without extension nor
      directory part
    - the second string of [mlAccu] is the extension (either .ml or .ml4)
    - the [dir] part is the directory, with None used as the current directory
*)

let mlAccu  = ref ([] : (string * string * dir) list)
and mliAccu = ref ([] : (string * dir) list)
and mllibAccu = ref ([] : (string * dir) list)
and mlpackAccu = ref ([] : (string * dir) list)

(** Coq files specifies on the command line:
    - first string is the full filename, with only its extension removed
    - second string is the absolute version of the previous (via getcwd)
*)

let vAccu   = ref ([] : (string * string) list)

(** Queue operations *)

let addQueue q v = q := v :: !q

let safe_hash_add clq q (k,v) =
  try
    let v2 = Hashtbl.find q k in
    if v<>v2 then
      let rec add_clash = function
          (k1,l1)::cltl when k=k1 -> (k1,v::l1)::cltl
        | cl::cltl -> cl::add_clash cltl
        | [] -> [(k,[v;v2])] in
      clq := add_clash !clq;
      (* overwrite previous bindings, as coqc does *)
      Hashtbl.add q k v
  with Not_found -> Hashtbl.add q k v

(** Files found in the loadpaths.
    For the ML files, the string is the basename without extension.
    To allow ML source filename to be potentially capitalized,
    we perform a double search.
*)

let mkknown () =
  let h = (Hashtbl.create 19 : (string, dir) Hashtbl.t) in
  let add x s = if Hashtbl.mem h x then () else Hashtbl.add h x s
  and iter f = Hashtbl.iter f h
  and search x =
    try Some (Hashtbl.find h (String.uncapitalize x))
    with Not_found ->
      try Some (Hashtbl.find h (String.capitalize x))
      with Not_found -> None
  in add, iter, search

let add_ml_known, iter_ml_known, search_ml_known = mkknown ()
let add_mli_known, iter_mli_known, search_mli_known = mkknown ()
let add_mllib_known, _, search_mllib_known = mkknown ()
let add_mlpack_known, _, search_mlpack_known = mkknown ()

let vKnown = (Hashtbl.create 19 : (string list, string) Hashtbl.t)
let coqlibKnown = (Hashtbl.create 19 : (string list, unit) Hashtbl.t)

let clash_v = ref ([]: (string list * string list) list)

let error_cannot_parse s (i,j) =
  Printf.eprintf "File \"%s\", characters %i-%i: Syntax error\n" s i j;
  exit 1

let warning_module_notfound f s =
  eprintf "*** Warning: in file %s, library " f;
  eprintf "%s.v is required and has not been found in loadpath!\n"
    (String.concat "." s);
  flush stderr

let warning_notfound f s =
  eprintf "*** Warning: in file %s, the file " f;
  eprintf "%s.v is required and has not been found!\n" s;
  flush stderr

let warning_declare f s =
  eprintf "*** Warning: in file %s, declared ML module " f;
  eprintf "%s has not been found!\n" s;
  flush stderr

let warning_clash file dir =
  match List.assoc dir !clash_v with
    (f1::f2::fl) ->
      let f = Filename.basename f1 in
      let d1 = Filename.dirname f1 in
      let d2 = Filename.dirname f2 in
      let dl = List.rev_map Filename.dirname fl in
      eprintf
        "*** Warning: in file %s, \n    required library %s matches several files in path\n    (found %s.v in "
        file (String.concat "." dir) f;
      List.iter (fun s -> eprintf "%s, " s) dl;
      eprintf "%s and %s; used the latter)\n" d2 d1
  | _ -> assert false

let safe_assoc verbose file k =
  if verbose && List.mem_assoc k !clash_v then warning_clash file k;
  Hashtbl.find vKnown k

let absolute_dir dir =
  let current = Sys.getcwd () in
    Sys.chdir dir;
    let dir' = Sys.getcwd () in
      Sys.chdir current;
      dir'

let absolute_file_name basename odir =
  let dir = match odir with Some dir -> dir | None -> "." in
  absolute_dir dir // basename

let file_name s = function
  | None     -> s
  | Some "." -> s
  | Some d   -> d // s

let depend_ML str =
  match search_mli_known str, search_ml_known str with
    | Some mlidir, Some mldir ->
	let mlifile = file_name str mlidir
	and mlfile = file_name str mldir in
	(" "^mlifile^".cmi"," "^mlfile^".cmx")
    | None, Some mldir ->
	let mlfile = file_name str mldir in
	(" "^mlfile^".cmo"," "^mlfile^".cmx")
    | Some mlidir, None ->
	let mlifile = file_name str mlidir in
	(" "^mlifile^".cmi"," "^mlifile^".cmi")
    | None, None -> "", ""

let soustraite_fichier_ML dep md ext =
  try
    let chan = open_process_in (dep^" -modules "^md^ext) in
    let list = ocamldep_parse (Lexing.from_channel chan) in
    let a_faire = ref "" in
    let a_faire_opt = ref "" in
    List.iter
      (fun str ->
	 let byte,opt = depend_ML str in
	 a_faire := !a_faire ^ byte;
	 a_faire_opt := !a_faire_opt ^ opt)
      (List.rev list);
    (!a_faire, !a_faire_opt)
  with
    | Sys_error _ -> ("","")
    | _ ->
       Printf.eprintf "Coqdep: subprocess %s failed on file %s%s\n" dep md ext;
       exit 1

let autotraite_fichier_ML md ext =
  try
    let chan = open_in (md ^ ext) in
    let buf = Lexing.from_channel chan in
    let deja_vu = ref [md] in
    let a_faire = ref "" in
    let a_faire_opt = ref "" in
    begin try
      while true do
	let (Use_module str) = caml_action buf in
	if List.mem str !deja_vu then
	  ()
	else begin
	  addQueue deja_vu str;
	  let byte,opt = depend_ML str in
	  a_faire := !a_faire ^ byte;
	  a_faire_opt := !a_faire_opt ^ opt
	end
      done
    with Fin_fichier -> ()
    end;
    close_in chan;
    (!a_faire, !a_faire_opt)
  with Sys_error _ -> ("","")

let traite_fichier_ML md ext =
  match !option_mldep with
    | Some dep -> soustraite_fichier_ML dep md ext
    | None -> autotraite_fichier_ML md ext

let traite_fichier_modules md ext =
  try
    let chan = open_in (md ^ ext) in
    let list = mllib_list (Lexing.from_channel chan) in
    List.fold_left
      (fun a_faire str -> match search_mlpack_known str with
	| Some mldir ->
	  let file = file_name str mldir in
	  a_faire^" "^file
	| None ->
	  match search_ml_known str with
	    | Some mldir ->
	      let file = file_name str mldir in
	      a_faire^" "^file
	    | None -> a_faire) "" list
  with
    | Sys_error _ -> ""
    | Syntax_error (i,j) -> error_cannot_parse (md^ext) (i,j)

(* Makefile's escaping rules are awful: $ is escaped by doubling and
   other special characters are escaped by backslash prefixing while
   backslashes themselves must be escaped only if part of a sequence
   followed by a special character (i.e. in case of ambiguity with a
   use of it as escaping character).  Moreover (even if not crucial)
   it is apparently not possible to directly escape ';' and leading '\t'. *)

let escape =
  let s' = Buffer.create 10 in
  fun s ->
    Buffer.clear s';
    for i = 0 to String.length s - 1 do
      let c = s.[i] in
      if c = ' ' or c = '#' or c = ':' (* separators and comments *)
	or c = '%' (* pattern *)
	or c = '?' or c = '[' or c = ']' or c = '*' (* expansion in filenames *)
	or i=0 && c = '~' && (String.length s = 1 || s.[1] = '/' || 
	    'A' <= s.[1] && s.[1] <= 'Z' || 
	    'a' <= s.[1] && s.[1] <= 'z') (* homedir expansion *)
      then begin
	let j = ref (i-1) in
	while !j >= 0 && s.[!j] = '\\' do 
	  Buffer.add_char s' '\\'; decr j (* escape all preceding '\' *)
	done;
	Buffer.add_char s' '\\';
      end;
      if c = '$' then Buffer.add_char s' '$';
      Buffer.add_char s' c
    done;
    Buffer.contents s'

let canonize f =
  let f' = absolute_dir (Filename.dirname f) // Filename.basename f in
  match List.filter (fun (_,full) -> f' = full) !vAccu with
    | (f,_) :: _ -> escape f
    | _ -> escape f

let rec traite_fichier_Coq verbose f =
  try
    let chan = open_in f in
    let buf = Lexing.from_channel chan in
    let deja_vu_v = ref ([]: string list list)
    and deja_vu_ml = ref ([] : string list) in
    try
      while true do
      	let tok = coq_action buf in
	match tok with
	  | Require strl ->
	      List.iter (fun str ->
		if not (List.mem str !deja_vu_v) then begin
	          addQueue deja_vu_v str;
                  try
                    let file_str = safe_assoc verbose f str in
                    printf " %s%s" (canonize file_str) !suffixe
                  with Not_found ->
		    if verbose && not (Hashtbl.mem coqlibKnown str) then
                      warning_module_notfound f str
       		end) strl
	  | RequireString s ->
	      let str = Filename.basename s in
	      if not (List.mem [str] !deja_vu_v) then begin
	        addQueue deja_vu_v [str];
                try
                  let file_str = Hashtbl.find vKnown [str] in
                  printf " %s%s" (canonize file_str) !suffixe
                with Not_found ->
		  if not (Hashtbl.mem coqlibKnown [str]) then
		    warning_notfound f s
       	      end
	  | Declare sl ->
	      let declare suff dir s =
		let base = file_name s dir in
		let opt = if !option_natdynlk then " "^base^".cmxs" else "" in
		printf " %s%s%s" (escape base) suff opt
	      in
	      let decl str =
                let s = basename_noext str in
		if not (List.mem s !deja_vu_ml) then begin
		  addQueue deja_vu_ml s;
		  match search_mllib_known s with
		    | Some mldir -> declare ".cma" mldir s
		    | None ->
		      match search_mlpack_known s with
			| Some mldir -> declare ".cmo" mldir s
			| None ->
			  match search_ml_known s with
			    | Some mldir -> declare ".cmo" mldir s
			    | None -> warning_declare f str
		end
	      in List.iter decl sl
	  | Load str ->
	      let str = Filename.basename str in
	      if not (List.mem [str] !deja_vu_v) then begin
	        addQueue deja_vu_v [str];
                try
                  let file_str = Hashtbl.find vKnown [str] in
                  let canon = canonize file_str in
                  printf " %s.v" canon;
                  traite_fichier_Coq true (canon ^ ".v")
                with Not_found -> ()
       	      end
          | AddLoadPath _ | AddRecLoadPath _ -> (* TODO *) ()
      done
    with Fin_fichier -> close_in chan
       | Syntax_error (i,j) -> close_in chan; error_cannot_parse f (i,j)
  with Sys_error _ -> ()


let mL_dependencies () =
  List.iter
    (fun (name,ext,dirname) ->
       let fullname = file_name name dirname in
       let (dep,dep_opt) = traite_fichier_ML fullname ext in
       let intf = match search_mli_known name with
	 | None -> ""
	 | Some mldir -> " "^(file_name name mldir)^".cmi"
       in
       let efullname = escape fullname in
       printf "%s.cmo:%s%s\n" efullname dep intf;
       printf "%s.cmx:%s%s\n" efullname dep_opt intf;
       flush stdout)
    (List.rev !mlAccu);
  List.iter
    (fun (name,dirname) ->
       let fullname = file_name name dirname in
       let (dep,_) = traite_fichier_ML fullname ".mli" in
       printf "%s.cmi:%s\n" (escape fullname) dep;
       flush stdout)
    (List.rev !mliAccu);
  List.iter
    (fun (name,dirname) ->
       let fullname = file_name name dirname in
       let dep = traite_fichier_modules fullname ".mllib" in
       let efullname = escape fullname in
       printf "%s_MLLIB_DEPENDENCIES:=%s\n" efullname dep;
       printf "%s.cma:$(addsuffix .cmo,$(%s_MLLIB_DEPENDENCIES))\n" efullname efullname;
       printf "%s.cmxa %s.cmxs:$(addsuffix .cmx,$(%s_MLLIB_DEPENDENCIES))\n" efullname efullname efullname;
       flush stdout)
    (List.rev !mllibAccu);
  List.iter
    (fun (name,dirname) ->
       let fullname = file_name name dirname in
       let dep = traite_fichier_modules fullname ".mlpack" in
       let efullname = escape fullname in
       printf "%s_MLPACK_DEPENDENCIES:=%s\n" efullname dep;
       printf "%s.cmo:$(addsuffix .cmo,$(%s_MLPACK_DEPENDENCIES))\n" efullname efullname;
       printf "%s.cmx %s.cmxs:$(addsuffix .cmx,$(%s_MLPACK_DEPENDENCIES))\n" efullname efullname efullname;
       flush stdout)
    (List.rev !mlpackAccu)

let coq_dependencies () =
  List.iter
    (fun (name,_) ->
       let ename = escape name in
       let glob = if !option_noglob then "" else " "^ename^".glob" in
       printf "%s%s%s %s.v.beautified: %s.v" ename !suffixe glob ename ename;
       traite_fichier_Coq true (name ^ ".v");
       printf "\n";
       flush stdout)
    (List.rev !vAccu)

let rec suffixes = function
  | [] -> assert false
  | [name] -> [[name]]
  | dir::suffix as l -> l::suffixes suffix

let add_known phys_dir log_dir f =
  match get_extension f [".v";".ml";".mli";".ml4";".mllib";".mlpack"] with
    | (basename,".v") ->
	let name = log_dir@[basename] in
	let file = phys_dir//basename in
	let paths = suffixes name in
	List.iter
	  (fun n -> safe_hash_add clash_v vKnown (n,file)) paths
    | (basename,(".ml"|".ml4")) -> add_ml_known basename (Some phys_dir)
    | (basename,".mli") -> add_mli_known basename (Some phys_dir)
    | (basename,".mllib") -> add_mllib_known basename (Some phys_dir)
    | (basename,".mlpack") -> add_mlpack_known basename (Some phys_dir)
    | _ -> ()

(* Visits all the directories under [dir], including [dir],
   or just [dir] if [recur=false] *)

let rec add_directory recur add_file phys_dir log_dir =
  let dirh = opendir phys_dir in
  try
    while true do
      let f = readdir dirh in
      (* we avoid . .. and all hidden files and subdirs (e.g. .svn, _darcs) *)
      if f.[0] <> '.' && f.[0] <> '_' then
        let phys_f = if phys_dir = "." then f else phys_dir//f in
	match try (stat phys_f).st_kind with _ -> S_BLK with
	  | S_DIR when recur ->
	      if List.mem phys_f !norecdir_list then ()
	      else
		add_directory recur add_file phys_f (log_dir@[f])
	  | S_REG -> add_file phys_dir log_dir f
	  | _ -> ()
    done
  with End_of_file -> closedir dirh

let add_dir add_file phys_dir log_dir =
  try add_directory false add_file phys_dir log_dir with Unix_error _ -> ()

let add_rec_dir add_file phys_dir log_dir =
  handle_unix_error (add_directory true add_file phys_dir) log_dir

let rec treat_file old_dirname old_name =
  let name = Filename.basename old_name
  and new_dirname = Filename.dirname old_name in
  let dirname =
    match (old_dirname,new_dirname) with
      | (d, ".") -> d
      | (None,d) -> Some d
      | (Some d1,d2) -> Some (d1//d2)
  in
  let complete_name = file_name name dirname in
  match try (stat complete_name).st_kind with _ -> S_BLK with
    | S_DIR ->
	(if name.[0] <> '.' then
	   let dir=opendir complete_name in
           let newdirname =
             match dirname with
               | None -> name
               | Some d -> d//name
	   in
	   try
	     while true do treat_file (Some newdirname) (readdir dir) done
	   with End_of_file -> closedir dir)
    | S_REG ->
	(match get_extension name [".v";".ml";".mli";".ml4";".mllib";".mlpack"] with
	   | (base,".v") ->
	       let name = file_name base dirname
	       and absname = absolute_file_name base dirname in
	       addQueue vAccu (name, absname)
	   | (base,(".ml"|".ml4" as ext)) -> addQueue mlAccu (base,ext,dirname)
	   | (base,".mli") -> addQueue mliAccu (base,dirname)
	   | (base,".mllib") -> addQueue mllibAccu (base,dirname)
	   | (base,".mlpack") -> addQueue mlpackAccu (base,dirname)
	   | _ -> ())
    | _ -> ()


==> anc/HoTT/coq-HoTT/tools/coqdep_common.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

val option_c : bool ref
val option_noglob : bool ref
val option_slash : bool ref
val option_natdynlk : bool ref
val option_mldep : string option ref
val norecdir_list : string list ref
val suffixe : string ref
type dir = string option
val ( // ) : string -> string -> string
val get_extension : string -> string list -> string * string
val basename_noext : string -> string
val mlAccu : (string * string * dir) list ref
val mliAccu : (string * dir) list ref
val mllibAccu : (string * dir) list ref
val vAccu : (string * string) list ref
val addQueue : 'a list ref -> 'a -> unit
val add_ml_known : string -> dir -> unit
val iter_ml_known : (string -> dir -> unit) -> unit
val search_ml_known : string -> dir option
val add_mli_known : string -> dir -> unit
val iter_mli_known : (string -> dir -> unit) -> unit
val search_mli_known : string -> dir option
val add_mllib_known : string -> dir -> unit
val search_mllib_known : string -> dir option
val vKnown : (string list, string) Hashtbl.t
val coqlibKnown : (string list, unit) Hashtbl.t
val file_name : string -> string option -> string
val escape : string -> string
val canonize : string -> string
val mL_dependencies : unit -> unit
val coq_dependencies : unit -> unit
val suffixes : 'a list -> 'a list list
val add_known : string -> string list -> string -> unit
val add_directory :
  bool ->
  (string -> string list -> string -> unit) -> string -> string list -> unit
val add_dir :
  (string -> string list -> string -> unit) -> string -> string list -> unit
val add_rec_dir :
  (string -> string list -> string -> unit) -> string -> string list -> unit
val treat_file : dir -> string -> unit


==> anc/HoTT/coq-HoTT/tools/coqdep_lexer.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

type mL_token = Use_module of string

type qualid = string list

type coq_token =
    Require of qualid list
  | RequireString of string
  | Declare of string list
  | Load of string
  | AddLoadPath of string
  | AddRecLoadPath of string * qualid

exception Fin_fichier
exception Syntax_error of int * int

val coq_action : Lexing.lexbuf -> coq_token
val caml_action : Lexing.lexbuf -> mL_token
val mllib_list : Lexing.lexbuf -> string list
val ocamldep_parse : Lexing.lexbuf -> string list


==> anc/HoTT/coq-HoTT/tools/coqdep_lexer.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

{

  open Filename
  open Lexing

  type mL_token = Use_module of string

  type qualid = string list

  type coq_token =
    | Require of qualid list
    | RequireString of string
    | Declare of string list (* Names are assumed to be uncapitalized *)
    | Load of string
    | AddLoadPath of string
    | AddRecLoadPath of string * qualid

  let comment_depth = ref 0

  exception Fin_fichier
  exception Syntax_error of int*int

  let module_current_name = ref []
  let module_names = ref []
  let ml_module_name = ref ""
  let loadpath = ref ""

  let mllist = ref ([] : string list)

  let field_name s = String.sub s 1 (String.length s - 1)

  let unquote_string s =
    String.sub s 1 (String.length s - 2)

  let unquote_vfile_string s =
    let f = unquote_string s in
    if check_suffix f ".v" then chop_suffix f ".v" else f

  let backtrack lexbuf = lexbuf.lex_curr_pos <- lexbuf.lex_start_pos;
    lexbuf.lex_curr_p <- lexbuf.lex_start_p

  let syntax_error lexbuf =
    raise (Syntax_error (Lexing.lexeme_start lexbuf, Lexing.lexeme_end lexbuf))
}

let space = [' ' '\t' '\n' '\r']
let lowercase = ['a'-'z' '\223'-'\246' '\248'-'\255']
let uppercase = ['A'-'Z' '\192'-'\214' '\216'-'\222']
let identchar =
  ['A'-'Z' 'a'-'z' '_' '\192'-'\214' '\216'-'\246' '\248'-'\255' '\'' '0'-'9']
let caml_up_ident = uppercase identchar*
let caml_low_ident = lowercase identchar*

let coq_firstchar =
  (* This is only an approximation, refer to lib/util.ml for correct def *)
  ['A'-'Z' 'a'-'z' '_'] |
  (* superscript 1 *)
  '\194' '\185' |
  (* utf-8 latin 1 supplement *)
  '\195' ['\128'-'\150'] | '\195' ['\152'-'\182'] | '\195' ['\184'-'\191'] |
  (* utf-8 letters *)
  '\206' (['\145'-'\161'] | ['\163'-'\187'])
  '\226' ('\130' [ '\128'-'\137' ] (* subscripts *)
    | '\129' [ '\176'-'\187' ] (* superscripts *)
    | '\132' ['\128'-'\191'] | '\133' ['\128'-'\143'])
let coq_identchar = coq_firstchar | ['\'' '0'-'9']
let coq_ident = coq_firstchar coq_identchar*
let coq_field = '.' coq_ident

let dot = '.' ( space+ | eof)

rule coq_action = parse
  | "Require" space+
      { require_file lexbuf }
  | "Require" space+ "Export" space+
      { require_file lexbuf}
  | "Require" space+ "Import" space+
      { require_file lexbuf}
  | "Local"? "Declare" space+ "ML" space+ "Module" space+
      { mllist := []; modules lexbuf}
  | "Load" space+
      { load_file lexbuf }
  | "Add" space+ "LoadPath" space+
      { add_loadpath lexbuf }
  | space+
      { coq_action lexbuf }
  | "(*"
      { comment_depth := 1; comment lexbuf; coq_action lexbuf }
  | eof
      { raise Fin_fichier}
  | _
      { skip_to_dot lexbuf; coq_action lexbuf }

and add_loadpath = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; add_loadpath lexbuf }
  | space+
      { add_loadpath lexbuf }
  | eof
      { syntax_error lexbuf }
  | '"' [^ '"']* '"' (*'"'*)
      { loadpath := unquote_string (lexeme lexbuf);
        add_loadpath_as lexbuf }

and add_loadpath_as = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; add_loadpath_as lexbuf }
  | space+
      { add_loadpath_as lexbuf }
  | "as"
      { let qid = coq_qual_id lexbuf in
        skip_to_dot lexbuf;
        AddRecLoadPath (!loadpath,qid) }
  | dot
      { AddLoadPath !loadpath }

and caml_action = parse
  | space +
      { caml_action lexbuf }
  | "open" space* (caml_up_ident as id)
        { Use_module (String.uncapitalize id) }
  | "module" space+ caml_up_ident
        { caml_action lexbuf }
  | caml_low_ident { caml_action lexbuf }
  | caml_up_ident
      { ml_module_name := Lexing.lexeme lexbuf;
        qual_id lexbuf }
  | ['0'-'9']+
    | '0' ['x' 'X'] ['0'-'9' 'A'-'F' 'a'-'f']+
    | '0' ['o' 'O'] ['0'-'7']+
    | '0' ['b' 'B'] ['0'-'1']+
      { caml_action lexbuf }
  | ['0'-'9']+ ('.' ['0'-'9']*)? (['e' 'E'] ['+' '-']? ['0'-'9']+)?
      { caml_action lexbuf }
  | "\""
      { string lexbuf; caml_action lexbuf }
  | "'" [^ '\\' '\''] "'"
      { caml_action lexbuf }
  | "'" '\\' ['\\' '\'' 'n' 't' 'b' 'r'] "'"
      { caml_action lexbuf }
  | "'" '\\' ['0'-'9'] ['0'-'9'] ['0'-'9'] "'"
      { caml_action lexbuf }
  | "(*" (* "*)" *)
      { comment_depth := 1; comment lexbuf; caml_action lexbuf }
  | "#" | "&"  | "&&" | "'" | "(" | ")" | "*" | "," | "?" | "->" | "." | ".."
   | ".(" | ".[" | ":" | "::" | ":=" | ";" | ";;" | "<-" | "=" | "[" | "[|"
   | "[<" | "]" | "_" | "{" | "|" | "||" | "|]" | ">]" | "}" | "!=" | "-"
   | "-."    { caml_action lexbuf }

  | ['!' '?' '~']
    ['!' '$' '%' '&' '*' '+' '-' '.' '/' ':' '<' '=' '>' '?' '@' '^' '|' '~'] *
            { caml_action lexbuf }
  | ['=' '<' '>' '@' '^' '|' '&' '$']
    ['!' '$' '%' '&' '*' '+' '-' '.' '/' ':' '<' '=' '>' '?' '@' '^' '|' '~'] *
            { caml_action lexbuf }
  | ['+' '-']
    ['!' '$' '%' '&' '*' '+' '-' '.' '/' ':' '<' '=' '>' '?' '@' '^' '|' '~'] *
            { caml_action lexbuf }
  | "**"
    ['!' '$' '%' '&' '*' '+' '-' '.' '/' ':' '<' '=' '>' '?' '@' '^' '|' '~'] *
            { caml_action lexbuf }
  | ['*' '/' '%']
    ['!' '$' '%' '&' '*' '+' '-' '.' '/' ':' '<' '=' '>' '?' '@' '^' '|' '~'] *
            { caml_action lexbuf }
  | eof { raise Fin_fichier }
  | _ { caml_action lexbuf }

and comment = parse
  | "(*" (* "*)" *)
      { comment_depth := succ !comment_depth; comment lexbuf }
  | "*)"
      { comment_depth := pred !comment_depth;
        if !comment_depth > 0 then comment lexbuf }
  | "'" [^ '\\' '\''] "'"
      { comment lexbuf }
  | "'" '\\' ['\\' '\'' 'n' 't' 'b' 'r'] "'"
      { comment lexbuf }
  | "'" '\\' ['0'-'9'] ['0'-'9'] ['0'-'9'] "'"
      { comment lexbuf }
  | eof
      { raise Fin_fichier }
  | _
      { comment lexbuf }

and string = parse
  | '"' (* '"' *)
      { () }
  | '\\' ("\010" | "\013" | "\010\013") [' ' '\009'] *
      { string lexbuf }
  | '\\' ['\\' '"' 'n' 't' 'b' 'r'] (*'"'*)
      { string lexbuf }
  | '\\' ['0'-'9'] ['0'-'9'] ['0'-'9']
      { string lexbuf }
  | eof
      { raise Fin_fichier }
  | _
      { string lexbuf }

and load_file = parse
  | '"' [^ '"']* '"' (*'"'*)
      { let s = lexeme lexbuf in
	parse_dot lexbuf;
	Load (unquote_vfile_string s) }
  | coq_ident
      { let s = lexeme lexbuf in skip_to_dot lexbuf; Load s }
  | eof
      { syntax_error lexbuf }
  | _
      { syntax_error lexbuf }

and require_file = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; require_file lexbuf }
  | space+
      { require_file lexbuf }
  | coq_ident
      { module_current_name := [Lexing.lexeme lexbuf];
        module_names := [coq_qual_id_tail lexbuf];
        let qid = coq_qual_id_list lexbuf in
        parse_dot lexbuf;
        Require qid }
  | '"' [^'"']* '"' (*'"'*)
      { let s = Lexing.lexeme lexbuf in
        parse_dot lexbuf;
        RequireString (unquote_vfile_string s) }
  | eof
      { syntax_error lexbuf }
  | _
      { syntax_error lexbuf }

and skip_to_dot = parse
  | dot { () }
  | eof { syntax_error lexbuf }
  | _   { skip_to_dot lexbuf }

and parse_dot = parse
  | dot { () }
  | eof { syntax_error lexbuf }
  | _ { syntax_error lexbuf }

and coq_qual_id = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; coq_qual_id lexbuf }
  | space+
      { coq_qual_id lexbuf }
  | coq_ident
      { module_current_name := [Lexing.lexeme lexbuf];
        coq_qual_id_tail lexbuf }
  | eof
      { syntax_error lexbuf }
  | _
      { backtrack lexbuf;
        let qid = List.rev !module_current_name in
        module_current_name := [];
        qid }

and coq_qual_id_tail = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; coq_qual_id_tail lexbuf }
  | space+
      { coq_qual_id_tail lexbuf }
  | coq_field
      { module_current_name :=
          field_name (Lexing.lexeme lexbuf) :: !module_current_name;
        coq_qual_id_tail lexbuf }
  | eof
      { syntax_error lexbuf }
  | _
      { backtrack lexbuf;
        let qid = List.rev !module_current_name in
        module_current_name := [];
        qid }

and coq_qual_id_list = parse
  | "(*"
      { comment_depth := 1; comment lexbuf; coq_qual_id_list lexbuf }
  | space+
      { coq_qual_id_list lexbuf }
  | coq_ident
      { module_current_name := [Lexing.lexeme lexbuf];
        module_names := coq_qual_id_tail lexbuf :: !module_names;
        coq_qual_id_list lexbuf
      }
  | eof
      { syntax_error lexbuf }
  | _
      { backtrack lexbuf;
        List.rev !module_names }

and modules = parse
  | space+
      { modules lexbuf }
  | "(*"
      { comment_depth := 1; comment lexbuf;
        modules lexbuf }
  | '"' [^'"']* '"'
      { let lex = (Lexing.lexeme lexbuf) in
	let str = String.sub lex 1 (String.length lex - 2) in
	mllist := str :: !mllist; modules lexbuf}
  | eof
      { syntax_error lexbuf }
  | _
      { (Declare (List.rev !mllist)) }

and qual_id = parse
  | '.' [^ '.' '(' '['] {
      Use_module (String.uncapitalize !ml_module_name) }
  | eof { raise Fin_fichier }
  | _ { caml_action lexbuf }

and mllib_list = parse
  | caml_up_ident { let s = String.uncapitalize (Lexing.lexeme lexbuf)
		in s :: mllib_list lexbuf }
  | "*predef*" { mllib_list lexbuf }
  | space+ { mllib_list lexbuf }
  | eof { [] }
  | _ { syntax_error lexbuf }

and ocamldep_parse = parse
  | [^ ':' ]* ':' { mllib_list lexbuf }


==> anc/HoTT/coq-HoTT/tools/coqdoc/alpha.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Cdglobals

let norm_char_latin1 c = match Char.uppercase c with
  | '\192'..'\198' -> 'A'
  | '\199' -> 'C'
  | '\200'..'\203' -> 'E'
  | '\204'..'\207' -> 'I'
  | '\209' -> 'N'
  | '\210'..'\214' -> 'O'
  | '\217'..'\220' -> 'U'
  | '\221' -> 'Y'
  | c -> c

let norm_char_utf8 c = Char.uppercase c

let norm_char c =
  if !utf8 then norm_char_utf8 c else
  if !latin1 then norm_char_latin1 c else
  Char.uppercase c

let norm_string s =
  let u = String.copy s in
  for i = 0 to String.length s - 1 do
    u.[i] <- norm_char s.[i]
  done;
  u

let compare_char c1 c2 = match norm_char c1, norm_char c2 with
  | ('A'..'Z' as c1), ('A'..'Z' as c2) -> compare c1 c2
  | 'A'..'Z', _ -> -1
  | _, 'A'..'Z' -> 1
  | '_', _ -> -1
  | _, '_' -> 1
  | c1, c2 -> compare c1 c2

let compare_string s1 s2 =
  let n1 = String.length s1 in
  let n2 = String.length s2 in
  let rec cmp i =
    if i == n1 || i == n2 then
      n1 - n2
    else
      let c = compare_char s1.[i] s2.[i] in
      if c == 0 then cmp (succ i) else c
  in
  cmp 0


==> anc/HoTT/coq-HoTT/tools/coqdoc/alpha.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Alphabetic order. *)

val compare_char : char -> char -> int
val compare_string : string -> string -> int

(* Alphabetic normalization. *)

val norm_char : char -> char
val norm_string : string -> string


==> anc/HoTT/coq-HoTT/tools/coqdoc/cdglobals.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)



(*s Output options *)

type target_language = LaTeX | HTML | TeXmacs | Raw

let target_language = ref HTML

type output_t =
  | StdOut
  | MultFiles
  | File of string

let output_dir = ref ""

let out_to = ref MultFiles

let out_channel = ref stdout

let coqdoc_out f =
  if !output_dir <> "" && Filename.is_relative f then
    if not (Sys.file_exists !output_dir) then
      (Printf.eprintf "No such directory: %s\n" !output_dir; exit 1)
    else
      Filename.concat !output_dir f
  else
    f

let open_out_file f =
  out_channel :=
    try open_out (coqdoc_out f)
    with Sys_error s -> Printf.eprintf "%s\n" s; exit 1

let close_out_file () = close_out !out_channel


type glob_source_t =
    | NoGlob
    | DotGlob
    | GlobFile of string

let glob_source = ref DotGlob

(*s Manipulations of paths and path aliases *)

let normalize_path p =
  (* We use the Unix subsystem to normalize a physical path (relative
     or absolute) and get rid of symbolic links, relative links (like
     ./ or ../ in the middle of the path; it's tricky but it
     works... *)
  (* Rq: Sys.getcwd () returns paths without '/' at the end *)
  let orig = Sys.getcwd () in
  Sys.chdir p;
  let res = Sys.getcwd () in
  Sys.chdir orig;
  res

let normalize_filename f =
  let basename = Filename.basename f in
  let dirname = Filename.dirname f in
  normalize_path dirname, basename

(** A weaker analog of the function in Envars *)

let guess_coqlib () =
  let file = "theories/Init/Prelude.vo" in
  match Coq_config.coqlib with
    | Some coqlib when Sys.file_exists (Filename.concat coqlib file) ->
      coqlib
    | Some _ | None ->
      let coqbin = normalize_path (Filename.dirname Sys.executable_name) in
      let prefix = Filename.dirname coqbin in
      let rpath = if Coq_config.local then [] else
	  (if Coq_config.arch = "win32" then ["lib"] else ["lib";"coq"]) in
      let coqlib = List.fold_left Filename.concat prefix rpath in
      if Sys.file_exists (Filename.concat coqlib file) then coqlib
      else prefix

let header_trailer = ref true
let header_file = ref ""
let header_file_spec = ref false
let footer_file = ref ""
let footer_file_spec = ref false
let quiet = ref true
let light = ref false
let gallina = ref false
let short = ref false
let index = ref true
let multi_index = ref false
let index_name = ref "index"
let toc = ref false
let page_title = ref ""
let title = ref ""
let externals = ref true
let coqlib = ref Coq_config.wwwstdlib
let coqlib_path = ref (guess_coqlib ())
let raw_comments = ref false
let parse_comments = ref false
let plain_comments = ref false
let toc_depth = (ref None : int option ref)
let lib_name = ref "Library"
let lib_subtitles = ref false
let interpolate = ref false
let inline_notmono = ref false

let charset = ref "iso-8859-1"
let inputenc = ref ""
let latin1 = ref false
let utf8 = ref false

let set_latin1 () =
  charset := "iso-8859-1";
  inputenc := "latin1";
  latin1 := true

let set_utf8 () =
  charset := "utf-8";
  inputenc := "utf8x";
  utf8 := true

(* Parsing options *)

type coq_module = string

type file =
  | Vernac_file of string * coq_module
  | Latex_file of string


==> anc/HoTT/coq-HoTT/tools/coqdoc/coqdoc.css <==
body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section { background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section { background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section { background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 
*/
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-style : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             max-width: 40em;
             color: black;
	     padding: 10px;
             background-color: #90bdff;
             border-style: plain}

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 65%;
          font-family: sans-serif; }

.id { display: inline; }

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
    background-color: rgb(60%,60%,100%);
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
    text-align: bottom;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}


==> anc/HoTT/coq-HoTT/tools/coqdoc/coqdoc.sty <==

% This is coqdoc.sty, by Jean-Christophe Filliâtre
% This LaTeX package is used by coqdoc (http://www.lri.fr/~filliatr/coqdoc)
%
% You can modify the following macros to customize the appearance
% of the document.

\NeedsTeXFormat{LaTeX2e}
\ProvidesPackage{coqdoc}[2002/02/11]

% % Headings
% \usepackage{fancyhdr}
% \newcommand{\coqdocleftpageheader}{\thepage\ -- \today}
% \newcommand{\coqdocrightpageheader}{\today\ -- \thepage}
% \pagestyle{fancyplain}

% %BEGIN LATEX
% \headsep 8mm
% \renewcommand{\plainheadrulewidth}{0.4pt}
% \renewcommand{\plainfootrulewidth}{0pt}
% \lhead[\coqdocleftpageheader]{\leftmark}
% \rhead[\leftmark]{\coqdocrightpageheader}
% \cfoot{}
% %END LATEX

% Hevea puts to much space with \medskip and \bigskip
%HEVEA\renewcommand{\medskip}{}
%HEVEA\renewcommand{\bigskip}{}


%HEVEA\newcommand{\lnot}{\coqwkw{not}}
%HEVEA\newcommand{\lor}{\coqwkw{or}}
%HEVEA\newcommand{\land}{\&}

% own name
\newcommand{\coqdoc}{\textsf{coqdoc}}

% pretty underscores (the package fontenc causes ugly underscores)
%BEGIN LATEX
\def\_{\kern.08em\vbox{\hrule width.35em height.6pt}\kern.08em}
%END LATEX

% macro for typesetting keywords
\newcommand{\coqdockw}[1]{\texttt{#1}}

% macro for typesetting variable identifiers
\newcommand{\coqdocvar}[1]{\textit{#1}}

% macro for typesetting constant identifiers
\newcommand{\coqdoccst}[1]{\textsf{#1}}

% macro for typesetting module identifiers
\newcommand{\coqdocmod}[1]{\textsc{\textsf{#1}}}

% macro for typesetting module constant identifiers (e.g. Parameters in
% module types)
\newcommand{\coqdocax}[1]{\textsl{\textsf{#1}}}

% macro for typesetting inductive type identifiers
\newcommand{\coqdocind}[1]{\textbf{\textsf{#1}}}

% macro for typesetting constructor identifiers
\newcommand{\coqdocconstr}[1]{\textsf{#1}}

% macro for typesetting tactic identifiers
\newcommand{\coqdoctac}[1]{\texttt{#1}}

% These are the real macros used by coqdoc, their typesetting is 
% based on the above macros by default.

\newcommand{\coqdoclibrary}[1]{\coqdoccst{#1}}
\newcommand{\coqdocinductive}[1]{\coqdocind{#1}}
\newcommand{\coqdocdefinition}[1]{\coqdoccst{#1}}
\newcommand{\coqdocvariable}[1]{\coqdocvar{#1}}
\newcommand{\coqdocconstructor}[1]{\coqdocconstr{#1}}
\newcommand{\coqdoclemma}[1]{\coqdoccst{#1}}
\newcommand{\coqdocclass}[1]{\coqdocind{#1}}
\newcommand{\coqdocinstance}[1]{\coqdoccst{#1}}
\newcommand{\coqdocmethod}[1]{\coqdoccst{#1}}
\newcommand{\coqdocabbreviation}[1]{\coqdoccst{#1}}
\newcommand{\coqdocrecord}[1]{\coqdocind{#1}}
\newcommand{\coqdocprojection}[1]{\coqdoccst{#1}}
\newcommand{\coqdocnotation}[1]{\coqdockw{#1}}
\newcommand{\coqdocsection}[1]{\coqdoccst{#1}}
\newcommand{\coqdocaxiom}[1]{\coqdocax{#1}}
\newcommand{\coqdocmodule}[1]{\coqdocmod{#1}}

% Environment encompassing code fragments
% !!! CAUTION: This environment may have empty contents
\newenvironment{coqdoccode}{}{}

% Environment for comments
\newenvironment{coqdoccomment}{\tt(*}{*)}

% newline and indentation 
%BEGIN LATEX
% Base indentation length
\newlength{\coqdocbaseindent}
\setlength{\coqdocbaseindent}{0em}

% Beginning of a line without any Coq indentation
\newcommand{\coqdocnoindent}{\noindent\kern\coqdocbaseindent}
% Beginning of a line with a given Coq indentation
\newcommand{\coqdocindent}[1]{\noindent\kern\coqdocbaseindent\noindent\kern#1}
% End-of-the-line
\newcommand{\coqdoceol}{\hspace*{\fill}\setlength\parskip{0pt}\par}
% Empty lines (in code only)
\newcommand{\coqdocemptyline}{\vskip 0.4em plus 0.1em minus 0.1em}

\usepackage{ifpdf}
\ifpdf
  \RequirePackage{hyperref}
  \hypersetup{raiselinks=true,colorlinks=true,linkcolor=black}

  % To do indexing, use something like:
  % \usepackage{multind}
  % \newcommand{\coqdef}[3]{\hypertarget{coq:#1}{\index{coq}{#1@#2|hyperpage}#3}}

  \newcommand{\coqdef}[3]{\phantomsection\hypertarget{coq:#1}{#3}}
  \newcommand{\coqref}[2]{\hyperlink{coq:#1}{#2}}
  \newcommand{\coqexternalref}[3]{\href{#1.html\##2}{#3}}

  \newcommand{\identref}[2]{\hyperlink{coq:#1}{\textsf {#2}}}
  \newcommand{\coqlibrary}[3]{\cleardoublepage\phantomsection
    \hypertarget{coq:#1}{\chapter{#2\texorpdfstring{\coqdoccst}{}{#3}}}}
\else
  \newcommand{\coqdef}[3]{#3}
  \newcommand{\coqref}[2]{#2}
  \newcommand{\coqexternalref}[3]{#3}
  \newcommand{\texorpdfstring}[2]{#1}
  \newcommand{\identref}[2]{\textsf{#2}}
  \newcommand{\coqlibrary}[3]{\cleardoublepage\chapter{#2\coqdoccst{#3}}}
\fi
\usepackage{xr}

\newif\if@coqdoccolors
  \@coqdoccolorsfalse

\DeclareOption{color}{\@coqdoccolorstrue}
\ProcessOptions

\if@coqdoccolors
\RequirePackage{xcolor}
\definecolor{varpurple}{rgb}{0.4,0,0.4}
\definecolor{constrmaroon}{rgb}{0.6,0,0}
\definecolor{defgreen}{rgb}{0,0.4,0}
\definecolor{indblue}{rgb}{0,0,0.8}
\definecolor{kwred}{rgb}{0.8,0.1,0.1}

\def\coqdocvarcolor{varpurple}
\def\coqdockwcolor{kwred}
\def\coqdoccstcolor{defgreen}
\def\coqdocindcolor{indblue}
\def\coqdocconstrcolor{constrmaroon}
\def\coqdocmodcolor{defgreen}
\def\coqdocaxcolor{varpurple}
\def\coqdoctaccolor{black}

\def\coqdockw#1{{\color{\coqdockwcolor}{\texttt{#1}}}}
\def\coqdocvar#1{{\color{\coqdocvarcolor}{\textit{#1}}}}
\def\coqdoccst#1{{\color{\coqdoccstcolor}{\textrm{#1}}}}
\def\coqdocind#1{{\color{\coqdocindcolor}{\textsf{#1}}}}
\def\coqdocconstr#1{{\color{\coqdocconstrcolor}{\textsf{#1}}}}
\def\coqdocmod#1{{{\color{\coqdocmodcolor}{\textsc{\textsf{#1}}}}}}
\def\coqdocax#1{{{\color{\coqdocaxcolor}{\textsl{\textrm{#1}}}}}}
\def\coqdoctac#1{{\color{\coqdoctaccolor}{\texttt{#1}}}}
\fi

\endinput


==> anc/HoTT/coq-HoTT/tools/coqdoc/cpretty.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Index

val coq_file : string -> Cdglobals.coq_module -> unit
val detect_subtitle : string -> Cdglobals.coq_module -> string option


==> anc/HoTT/coq-HoTT/tools/coqdoc/cpretty.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*s Utility functions for the scanners *)

{
  open Printf
  open Lexing

  (* A function that emulates Lexing.new_line (which does not exist in OCaml < 3.11.0) *)
  let new_line lexbuf =
    let pos = lexbuf.lex_curr_p in
      lexbuf.lex_curr_p <- { pos with
	pos_lnum = pos.pos_lnum + 1;
	pos_bol = pos.pos_cnum }

  (* A list function we need *)
  let rec take n ls =
    if n = 0 then [] else
      match ls with
        | [] -> []
        | (l :: ls) -> l :: (take (n-1) ls)

  (* count the number of spaces at the beginning of a string *)
  let count_spaces s =
    let n = String.length s in
    let rec count c i =
      if i == n then c,i else match s.[i] with
	| '\t' -> count (c + (8 - (c mod 8))) (i + 1)
	| ' ' -> count (c + 1) (i + 1)
	| _ -> c,i
    in
      count 0 0

  let remove_newline s =
    let n = String.length s in
    let rec count i = if i == n || s.[i] <> '\n' then i else count (i + 1) in
    let i = count 0 in
    i, String.sub s i (n - i)

  let count_dashes s =
    let c = ref 0 in
    for i = 0 to String.length s - 1 do if s.[i] = '-' then incr c done;
    !c

  let cut_head_tail_spaces s =
    let n = String.length s in
    let rec look_up i = if i == n || s.[i] <> ' ' then i else look_up (i+1) in
    let rec look_dn i = if i == -1 || s.[i] <> ' ' then i else look_dn (i-1) in
    let l = look_up 0 in
    let r = look_dn (n-1) in
    if l <= r then String.sub s l (r-l+1) else s

  let sec_title s =
    let rec count lev i =
      if s.[i] = '*' then
	count (succ lev) (succ i)
      else
	let t = String.sub s i (String.length s - i) in
	lev, cut_head_tail_spaces t
    in
    count 0 (String.index s '*')

  let strip_eol s =
    let eol = s.[String.length s - 1] = '\n' in
    (eol, if eol then String.sub s 1 (String.length s - 1) else s)


  let formatted = ref false
  let brackets = ref 0
  let comment_level = ref 0
  let in_proof = ref None

  let in_env start stop = 
    let r = ref false in
    let start_env () = r := true; start () in
    let stop_env () = if !r then stop (); r := false in
      (fun x -> !r), start_env, stop_env
      
  let in_emph, start_emph, stop_emph = in_env Output.start_emph Output.stop_emph
  let in_quote, start_quote, stop_quote = in_env Output.start_quote Output.stop_quote

  let url_buffer = Buffer.create 40
  let url_name_buffer = Buffer.create 40

  let backtrack lexbuf = lexbuf.lex_curr_pos <- lexbuf.lex_start_pos;
    lexbuf.lex_curr_p <- lexbuf.lex_start_p

  let backtrack_past_newline lexbuf =
    let buf = lexeme lexbuf in
    let splits = Str.bounded_split_delim (Str.regexp "['\n']") buf 2 in
      match splits with
        | [] -> ()
        | (_ :: []) -> ()
        | (s1 :: rest :: _) ->
            let length_skip = 1 + String.length s1 in
              lexbuf.lex_curr_pos <- lexbuf.lex_start_pos + length_skip

  (* saving/restoring the PP state *)

  type state = {
    st_gallina : bool;
    st_light : bool
  }

  let state_stack = Stack.create ()

  let save_state () =
    Stack.push { st_gallina = !Cdglobals.gallina; st_light = !Cdglobals.light } state_stack

  let restore_state () =
    let s = Stack.pop state_stack in
    Cdglobals.gallina := s.st_gallina;
    Cdglobals.light := s.st_light

  let without_ref r f x = save_state (); r := false; f x; restore_state ()

  let without_gallina = without_ref Cdglobals.gallina

  let without_light = without_ref Cdglobals.light

  let begin_show () = save_state (); Cdglobals.gallina := false; Cdglobals.light := false
  let end_show () = restore_state ()

  (* Reset the globals *)

  let reset () =
    formatted := false;
    brackets := 0;
    comment_level := 0

  (* erasing of Section/End *)

  let section_re = Str.regexp "[ \t]*Section"
  let end_re = Str.regexp "[ \t]*End"
  let is_section s = Str.string_match section_re s 0
  let is_end s = Str.string_match end_re s 0

  let sections_to_close = ref 0

  let section_or_end s =
    if is_section s then begin
      incr sections_to_close; true
    end else if is_end s then begin
      if !sections_to_close > 0 then begin
	decr sections_to_close; true
      end else
	false
    end else
      true

  (* for item lists *)
  type list_compare =
      | Before
      | StartLevel of int
      | InLevel of int * bool

  (* Before : we're before any levels
     StartLevel : at the same column as the dash in a level
     InLevel : after the dash of this level, but before any deeper dashes.
               bool is true if this is the last level *)
  let find_level levels cur_indent =
    match levels with
    | [] -> Before
    | (l::ls) ->
        if cur_indent < l then Before
        else
          (* cur_indent will never be less than the head of the list *)
          let rec findind ls n =
            match ls with
            | [] -> InLevel (n,true)
            | (l :: []) -> if cur_indent = l then StartLevel n
                           else InLevel (n,true)
            | (l1 :: l2 :: ls) ->
                if cur_indent = l1 then StartLevel n
                else if cur_indent < l2 then InLevel (n,false)
                     else findind (l2 :: ls) (n+1)
          in
            findind (l::ls) 1

  type is_start_list =
    | Rule
    | List of int
    | Neither

  let check_start_list str =
    let n_dashes = count_dashes str in
    let (n_spaces,_) = count_spaces str in
      if n_dashes >= 4 && not !Cdglobals.plain_comments then
        Rule
      else
        if n_dashes = 1 && not !Cdglobals.plain_comments then
          List n_spaces
        else
          Neither

   (* examine a string for subtitleness *)
  let subtitle m s =
    match Str.split_delim (Str.regexp ":") s with
    | [] -> false
    | (name::_) ->
        if (cut_head_tail_spaces name) = m then
          true
        else
          false


  (* tokens pretty-print *)

  let token_buffer = Buffer.create 1024

  let token_re =
    Str.regexp "[ \t]*(\\*\\*[ \t]+printing[ \t]+\\([^ \t]+\\)"
  let printing_token_re =
    Str.regexp
      "[ \t]*\\(\\(%\\([^%]*\\)%\\)\\|\\(\\$[^$]*\\$\\)\\)?[ \t]*\\(#\\(\\(&#\\|[^#]\\)*\\)#\\)?"

  let add_printing_token toks pps =
    try
      if Str.string_match token_re toks 0 then
	let tok = Str.matched_group 1 toks in
	if Str.string_match printing_token_re pps 0 then
	  let pp =
	    (try Some (Str.matched_group 3 pps) with _ ->
             try Some (Str.matched_group 4 pps) with _ -> None),
	    (try Some (Str.matched_group 6 pps) with _ -> None)
	  in
	  Output.add_printing_token tok pp
    with _ ->
      ()

  let remove_token_re =
    Str.regexp
      "[ \t]*(\\*\\*[ \t]+remove[ \t]+printing[ \t]+\\([^ \t]+\\)[ \t]*\\*)"

  let remove_printing_token toks =
    try
      if Str.string_match remove_token_re toks 0 then
	let tok = Str.matched_group 1 toks in
	Output.remove_printing_token tok
    with _ ->
      ()

  let output_indented_keyword s lexbuf =
    let nbsp,isp = count_spaces s in
    Output.indentation nbsp;
    let s = String.sub s isp (String.length s - isp) in
    Output.keyword s (lexeme_start lexbuf + isp)

}

(*s Regular expressions *)

let space = [' ' '\t']
let space_nl = [' ' '\t' '\n' '\r']
let nl = "\r\n" | '\n'

let firstchar =
  ['A'-'Z' 'a'-'z' '_'] |
  (* superscript 1 *)
  '\194' '\185' |
  (* utf-8 latin 1 supplement *)
  '\195' ['\128'-'\150'] |
  '\195' ['\152'-'\182'] |
  '\195' ['\184'-'\191'] |
  (* utf-8 letterlike symbols *)
  (* '\206' ([ '\145' - '\183'] | '\187') | *)
  (* '\xCF' [ '\x00' - '\xCE' ] |  *)
  (* utf-8 letterlike symbols *)
  '\206' (['\145'-'\161'] | ['\163'-'\187']) |
  '\226' ('\130' [ '\128'-'\137' ] (* subscripts *)
    | '\129' [ '\176'-'\187' ] (* superscripts *)
    | '\132' ['\128'-'\191'] | '\133' ['\128'-'\143'])
let identchar =
  firstchar | ['\'' '0'-'9' '@' ]
let id = firstchar identchar*
let pfx_id = (id '.')*
let identifier =
  id | pfx_id id

(* This misses unicode stuff, and it adds "[" and "]".  It's only an
   approximation of idents - used for detecting whether an underscore
   is part of an identifier or meant to indicate emphasis *)
let nonidentchar = [^ 'A'-'Z' 'a'-'z' '_' '[' ']' '\'' '0'-'9' '@' ]

let printing_token = [^ ' ' '\t']*

let thm_token =
  "Theorem"
  | "Lemma"
  | "Fact"
  | "Remark"
  | "Corollary"
  | "Proposition"
  | "Property"
  | "Goal"

let prf_token =
  "Next" space+ "Obligation"
  | "Proof" (space* "." | space+ "with" | space+ "using")

let immediate_prf_token =
  (* Approximation of a proof term, if not in the prf_token case *)
  (* To be checked after prf_token *)
  "Proof" space* [^ '.' 'w' 'u']

let def_token =
  "Definition"
  | "Let"
  | "Class"
  | "SubClass"
  | "Example"
  | "Fixpoint"
  | "Function"
  | "Boxed"
  | "CoFixpoint"
  | "Record"
  | "Structure"
  | "Scheme"
  | "Inductive"
  | "CoInductive"
  | "Equations"
  | "Instance"
  | "Declare" space+ "Instance"
  | "Global" space+ "Instance"

let decl_token =
  "Hypothesis"
  | "Hypotheses"
  | "Parameter"
  | "Axiom" 's'?
  | "Conjecture"

let gallina_ext =
  "Module"
  | "Include" space+ "Type"
  | "Include"
  | "Declare" space+ "Module"
  | "Transparent"
  | "Opaque"
  | "Canonical"
  | "Coercion"
  | "Identity"
  | "Implicit"
  | "Tactic" space+ "Notation"
  | "Section"
  | "Context"
  | "Variable" 's'?
  | ("Hypothesis" | "Hypotheses")
  | "End"

let notation_kw =
    "Notation"
  | "Infix"
  | "Reserved" space+ "Notation"

let commands =
  "Pwd"
  | "Cd"
  | "Drop"
  | "ProtectedLoop"
  | "Quit"
  | "Restart"
  | "Load"
  | "Add"
  | "Remove" space+ "Loadpath"
  | "Print"
  | "Inspect"
  | "About"
  | "SearchAbout"
  | "SearchRewrite"
  | "Search"
  | "Locate"
  | "Eval"
  | "Reset"
  | "Check"
  | "Type"

  | "Section"
  | "Chapter"
  | "Variable" 's'?
  | ("Hypothesis" | "Hypotheses")
  | "End"

let end_kw =
  immediate_prf_token | "Qed" | "Defined" | "Save" | "Admitted" | "Abort"

let extraction =
  "Extraction"
  | "Recursive" space+ "Extraction"
  | "Extract"

let gallina_kw = thm_token | def_token | decl_token | gallina_ext | commands | extraction

let prog_kw =
  "Program" space+ gallina_kw
  | "Obligation"
  | "Obligations"
  | "Solve"

let hint_kw = 
  "Extern" | "Rewrite" | "Resolve" | "Immediate" | "Transparent" | "Opaque" | "Unfold" | "Constructors"

let set_kw =
    "Printing" space+ ("Coercions" | "Universes" | "All")
  | "Implicit" space+ "Arguments"
  

let gallina_kw_to_hide =
    "Implicit" space+ "Arguments"
  | "Ltac"
  | "Require"
  | "Import"
  | "Export"
  | "Load"
  | "Hint" space+ hint_kw
  | "Open"
  | "Close"
  | "Delimit"
  | "Transparent"
  | "Opaque"
  | ("Declare" space+ ("Morphism" | "Step") )
  | ("Set" | "Unset") space+ set_kw
  | "Declare" space+ ("Left" | "Right") space+ "Step"
  | "Debug" space+ ("On" | "Off")


let section = "*" | "**" | "***" | "****"

let item_space = "    "

let begin_hide = "(*" space* "begin" space+ "hide" space* "*)" space* nl
let end_hide = "(*" space* "end" space+ "hide" space* "*)" space* nl
let begin_show = "(*" space* "begin" space+ "show" space* "*)" space* nl
let end_show = "(*" space* "end" space+ "show" space* "*)" space* nl
(*
let begin_verb = "(*" space* "begin" space+ "verb" space* "*)"
let end_verb = "(*" space* "end" space+ "verb" space* "*)"
*)

(*s Scanning Coq, at beginning of line *)

rule coq_bol = parse
  | space* nl+
      { if not (!in_proof <> None && (!Cdglobals.gallina || !Cdglobals.light))
        then Output.empty_line_of_code ();
        coq_bol lexbuf }
  | space* "(**" space_nl
      { Output.end_coq (); Output.start_doc ();
	let eol = doc_bol lexbuf in
	  Output.end_doc (); Output.start_coq ();
	  if eol then coq_bol lexbuf else coq lexbuf }
  | space* "Comments" space_nl
      { Output.end_coq (); Output.start_doc (); comments lexbuf; Output.end_doc ();
	Output.start_coq (); coq lexbuf }
  | space* begin_hide
      { skip_hide lexbuf; coq_bol lexbuf }
  | space* begin_show
      { begin_show (); coq_bol lexbuf }
  | space* end_show
      { end_show (); coq_bol lexbuf }
  | space* ("Local"|"Global")
      {
	in_proof := None;
	let s = lexeme lexbuf in
	output_indented_keyword s lexbuf;
	coq_bol lexbuf }
  | space* gallina_kw_to_hide
      { let s = lexeme lexbuf in
	  if !Cdglobals.light && section_or_end s then
	    let eol = skip_to_dot lexbuf in
	      if eol then (coq_bol lexbuf) else coq lexbuf
	  else
	    begin
	      output_indented_keyword s lexbuf;
	      let eol = body lexbuf in
	      if eol then coq_bol lexbuf else coq lexbuf
	    end }
  | space* thm_token
      { let s = lexeme lexbuf in
        output_indented_keyword s lexbuf;
        let eol = body lexbuf in
	in_proof := Some eol;
	if eol then coq_bol lexbuf else coq lexbuf }
  | space* prf_token
      { in_proof := Some true;
	let eol =
	  if not !Cdglobals.gallina then
	    begin backtrack lexbuf; body_bol lexbuf end
	  else
	    let s = lexeme lexbuf in
	      if s.[String.length s - 1] = '.' then false
	      else skip_to_dot lexbuf
	in if eol then coq_bol lexbuf else coq lexbuf }
  | space* end_kw {
      let eol =
	if not (!in_proof <> None && !Cdglobals.gallina) then
	  begin backtrack lexbuf; body_bol lexbuf end
	else skip_to_dot lexbuf
      in
	in_proof := None;
	if eol then coq_bol lexbuf else coq lexbuf }
  | space* gallina_kw
      {
	in_proof := None;
	let s = lexeme lexbuf in
	output_indented_keyword s lexbuf;
	let eol= body lexbuf in
	if eol then coq_bol lexbuf else coq lexbuf }
  | space* prog_kw
      {
	in_proof := None;
	let s = lexeme lexbuf in
	output_indented_keyword s lexbuf;
	let eol= body lexbuf in
	if eol then coq_bol lexbuf else coq lexbuf }
  | space* notation_kw
      {	let s = lexeme lexbuf in
	output_indented_keyword s lexbuf;
	let eol= start_notation_string lexbuf in
	if eol then coq_bol lexbuf else coq lexbuf }

  | space* "(**" space+ "printing" space+ printing_token space+
      { let tok = lexeme lexbuf in
	let s = printing_token_body lexbuf in
	  add_printing_token tok s;
	  coq_bol lexbuf }
  | space* "(**" space+ "printing" space+
      { eprintf "warning: bad 'printing' command at character %d\n"
	  (lexeme_start lexbuf); flush stderr;
	comment_level := 1;
	ignore (comment lexbuf);
	coq_bol lexbuf }
  | space* "(**" space+ "remove" space+ "printing" space+
      printing_token space* "*)"
      { remove_printing_token (lexeme lexbuf);
	coq_bol lexbuf }
  | space* "(**" space+ "remove" space+ "printing" space+
      { eprintf "warning: bad 'remove printing' command at character %d\n"
	  (lexeme_start lexbuf); flush stderr;
	comment_level := 1;
	ignore (comment lexbuf);
	coq_bol lexbuf }
  | space* "(*"
      { comment_level := 1;
	if !Cdglobals.parse_comments then begin
	  let s = lexeme lexbuf in
	  let nbsp,isp = count_spaces s in
	    Output.indentation nbsp;
	    Output.start_comment ();
	end;
	let eol = comment lexbuf in
	  if eol then coq_bol lexbuf else coq lexbuf }
  | eof
      { () }
  | _
      { let eol =
	  if not !Cdglobals.gallina then
	    begin backtrack lexbuf; body_bol lexbuf end
	  else
	    skip_to_dot lexbuf
	in
	  if eol then coq_bol lexbuf else coq lexbuf }

(*s Scanning Coq elsewhere *)

and coq = parse
  | nl
      { if not (!in_proof <> None && !Cdglobals.gallina) then Output.line_break(); coq_bol lexbuf }
  | "(**" space_nl
      { Output.end_coq (); Output.start_doc ();
	let eol = doc_bol lexbuf in
	  Output.end_doc (); Output.start_coq ();
	  if eol then coq_bol lexbuf else coq lexbuf }
  | "(*"
      { comment_level := 1;
	if !Cdglobals.parse_comments then begin
	  let s = lexeme lexbuf in
	  let nbsp,isp = count_spaces s in
	    Output.indentation nbsp;
	    Output.start_comment ();
	end;
	let eol = comment lexbuf in
	  if eol then coq_bol lexbuf
          else coq lexbuf
      }
  | nl+ space* "]]"
      { if not !formatted then
	begin
	  (* Isn't this an anomaly *)
	  let s = lexeme lexbuf in
	  let nlsp,s = remove_newline s in
	  let nbsp,isp = count_spaces s in
	  Output.indentation nbsp;
	  let loc = lexeme_start lexbuf + isp + nlsp in
	  Output.sublexer ']' loc;
	  Output.sublexer ']' (loc+1);
	  coq lexbuf
	end }
  | eof
      { () }
  | gallina_kw_to_hide
      { let s = lexeme lexbuf in
	  if !Cdglobals.light && section_or_end s then
	    begin
	      let eol = skip_to_dot lexbuf in
		if eol then coq_bol lexbuf else coq lexbuf
	    end
	  else
	    begin
	      Output.ident s (lexeme_start lexbuf);
	      let eol=body lexbuf in
		if eol then coq_bol lexbuf else coq lexbuf
	    end }
  | prf_token
      { let eol =
	  if not !Cdglobals.gallina then
	    begin backtrack lexbuf; body lexbuf end
	  else
	    let s = lexeme lexbuf in
	    let eol =
	      if s.[String.length s - 1] = '.' then false
	      else skip_to_dot lexbuf
	    in
	      eol
	in if eol then coq_bol lexbuf else coq lexbuf }
  | end_kw {
      let eol =
	if not !Cdglobals.gallina then
	  begin backtrack lexbuf; body lexbuf end
	else
	  let eol = skip_to_dot lexbuf in
	    if !in_proof <> Some true && eol then
	      Output.line_break ();
	    eol
      in
	in_proof := None;
	if eol then coq_bol lexbuf else coq lexbuf }
  | gallina_kw
      { let s = lexeme lexbuf in
	  Output.ident s (lexeme_start lexbuf);
	let eol = body lexbuf in
	  if eol then coq_bol lexbuf else coq lexbuf }
  | notation_kw
      { let s = lexeme lexbuf in
	Output.ident s (lexeme_start lexbuf);
	let eol= start_notation_string lexbuf in
	if eol then coq_bol lexbuf else coq lexbuf }
  | prog_kw
      { let s = lexeme lexbuf in
	  Output.ident s (lexeme_start lexbuf);
	let eol = body lexbuf in
	  if eol then coq_bol lexbuf else coq lexbuf }
  | space+ { Output.char ' '; coq lexbuf }
  | eof
      { () }
  | _ {	let eol =
	  if not !Cdglobals.gallina then
	    begin backtrack lexbuf; body lexbuf end
	  else
	    skip_to_dot lexbuf
	in
	  if eol then coq_bol lexbuf else coq lexbuf}

(*s Scanning documentation, at beginning of line *)

and doc_bol = parse
  | space* section space+ ([^'\n' '*'] | '*'+ [^'\n' ')' '*'])* ('*'+ '\n')?
      { let eol, lex = strip_eol (lexeme lexbuf) in
        let lev, s = sec_title lex in
          if (!Cdglobals.lib_subtitles) &&
             (subtitle (Output.get_module false) s) then
            ()
          else
            Output.section lev (fun () -> ignore (doc None (from_string s)));
	    if eol then doc_bol lexbuf else doc None lexbuf }
  | space_nl* '-'+
      { let buf' = lexeme lexbuf in
        let bufs = Str.split_delim (Str.regexp "['\n']") buf' in
        let lines = (List.length bufs) - 1 in
        let line = 
          match bufs with
          | [] -> eprintf "Internal error bad_split1 - please report\n";
                  exit 1
          | _ -> List.nth bufs lines
        in
          match check_start_list line with
          | Neither -> backtrack_past_newline lexbuf; doc None lexbuf
          | List n -> Output.paragraph ();
                      Output.item 1; doc (Some [n]) lexbuf
          | Rule -> Output.rule (); doc None lexbuf
      }
  | space* nl+
      { Output.paragraph (); doc_bol lexbuf }
  | "<<" space*
      { Output.start_verbatim false; verbatim false lexbuf; doc_bol lexbuf }
  | eof
      { true }
  | '_'
      { if !Cdglobals.plain_comments then Output.char '_' else start_emph ();
        doc None lexbuf }
  | _
      { backtrack lexbuf; doc None lexbuf }

(*s Scanning lists - using whitespace *)
and doc_list_bol indents = parse
  | space* '-'
      { let (n_spaces,_) = count_spaces (lexeme lexbuf) in
        match find_level indents n_spaces with
        | Before -> backtrack lexbuf; doc_bol lexbuf
        | StartLevel n -> Output.item n; doc (Some (take n indents)) lexbuf
        | InLevel (n,true) ->
            let items = List.length indents in
              Output.item (items+1);
              doc (Some (List.append indents [n_spaces])) lexbuf
        | InLevel (_,false) ->
            backtrack lexbuf; doc_bol lexbuf
      }
  | "<<" space*
      { Output.start_verbatim false;
        verbatim false lexbuf;
        doc_list_bol indents lexbuf }
  | "[[" nl
      { formatted := true;
        Output.start_inline_coq_block ();
        ignore(body_bol lexbuf);
        Output.end_inline_coq_block ();
        formatted := false;
        doc_list_bol indents lexbuf }
  | "[[[" nl
      { inf_rules (Some indents) lexbuf }
  | space* nl space* '-'
      { (* Like in the doc_bol production, these two productions
           exist only to deal properly with whitespace *)
        Output.paragraph ();
        backtrack_past_newline lexbuf;
        doc_list_bol indents lexbuf }
  | space* nl space* _
      { let buf' = lexeme lexbuf in
        let buf =
          let bufs = Str.split_delim (Str.regexp "['\n']") buf' in
            match bufs with
              | (_ :: s :: []) -> s
              | (_ :: _ :: s :: _) -> s
              | _ -> eprintf "Internal error bad_split2 - please report\n";
                     exit 1
        in
        let (n_spaces,_) = count_spaces buf in
        match find_level indents n_spaces with
        | InLevel _ ->
            Output.paragraph ();
            backtrack_past_newline lexbuf;
            doc_list_bol indents lexbuf
        | StartLevel n ->
            if n = 1 then
              begin
                Output.stop_item ();
                backtrack_past_newline lexbuf;
                doc_bol lexbuf
              end
            else
              begin
                Output.paragraph ();
                backtrack_past_newline lexbuf;
                doc_list_bol indents lexbuf
              end
        | Before -> 
        (* Here we were at the beginning of a line, and it was blank.
           The next line started before any list items.  So: insert
           a paragraph for the empty line, rewind to whatever's just
           after the newline, then toss over to doc_bol for whatever
           comes next. *)
            Output.stop_item ();
            Output.paragraph ();
            backtrack_past_newline lexbuf;
            doc_bol lexbuf

      }
  | space* _
      { let (n_spaces,_) = count_spaces (lexeme lexbuf) in
        match find_level indents n_spaces with
        | Before -> Output.stop_item (); backtrack lexbuf;
                    doc_bol lexbuf
        | StartLevel n ->
            (if n = 1 then
               Output.stop_item ()
             else
               Output.reach_item_level (n-1));
            backtrack lexbuf;
            doc (Some (take (n-1) indents)) lexbuf
        | InLevel (n,_) ->
            Output.reach_item_level n;
            backtrack lexbuf;
            doc (Some (take n indents)) lexbuf
      }

(*s Scanning documentation elsewhere *)
and doc indents = parse
  | nl
      { Output.char '\n';
        match indents with
        | Some ls -> doc_list_bol ls lexbuf
        | None -> doc_bol lexbuf }
  | "[[" nl
      { if !Cdglobals.plain_comments
        then (Output.char '['; Output.char '['; doc indents lexbuf)
        else (formatted := true;
              Output.start_inline_coq_block ();
	      let eol = body_bol lexbuf in
	        Output.end_inline_coq_block (); formatted := false;
	        if eol then
		  match indents with
		  | Some ls -> doc_list_bol ls lexbuf
		  | None -> doc_bol lexbuf
		else doc indents lexbuf)}
  | "[[[" nl
      { inf_rules indents lexbuf }
  | "[]"
      { Output.proofbox (); doc indents lexbuf }
  | "{{" { url lexbuf; doc indents lexbuf }
  | "["
      { if !Cdglobals.plain_comments then Output.char '['
        else (brackets := 1;  Output.start_inline_coq (); escaped_coq lexbuf;
              Output.end_inline_coq ()); doc indents lexbuf }
  | "(*"
      { backtrack lexbuf ;
        let bol_parse = match indents with
                        | Some is -> doc_list_bol is
                        | None   -> doc_bol
        in
        let eol = comment lexbuf in
          if eol then bol_parse lexbuf else doc indents lexbuf
      }
  | '*'* "*)" space_nl* "(**"
      {(match indents with
        | Some _ -> Output.stop_item ()
        | None -> ());
       (* this says - if there is a blank line between the two comments,
          insert one in the output too *)
       let lines = List.length (Str.split_delim (Str.regexp "['\n']") 
                                                (lexeme lexbuf))
       in 
         if lines > 2 then Output.paragraph ();
       doc_bol lexbuf
      }
  | '*'* "*)" space* nl
      { true }
  | '*'* "*)"
      { false }
  | "$"
      { if !Cdglobals.plain_comments then Output.char '$'
        else (Output.start_latex_math (); escaped_math_latex lexbuf);
        doc indents lexbuf }
  | "$$"
      { if !Cdglobals.plain_comments then Output.char '$';
        Output.char '$'; doc indents lexbuf }
  | "%"
      { if !Cdglobals.plain_comments then Output.char '%'
        else escaped_latex lexbuf; doc indents lexbuf }
  | "%%"
      { if !Cdglobals.plain_comments then Output.char '%';
        Output.char '%'; doc indents lexbuf }
  | "#"
      { if !Cdglobals.plain_comments then Output.char '#'
        else escaped_html lexbuf; doc indents lexbuf }
  | "##"
      { if !Cdglobals.plain_comments then Output.char '#';
        Output.char '#'; doc indents lexbuf }
  | nonidentchar '_' nonidentchar
      { List.iter (fun x -> Output.char (lexeme_char lexbuf x)) [0;1;2];
        doc indents lexbuf}
  | nonidentchar '_'
      { Output.char (lexeme_char lexbuf 0);
        if !Cdglobals.plain_comments then Output.char '_' else  start_emph () ;
        doc indents lexbuf }
  | '_' nonidentchar
      { if !Cdglobals.plain_comments then Output.char '_' else stop_emph () ;
        Output.char (lexeme_char lexbuf 1);
        doc indents lexbuf }
  | "<<" space*
      { Output.start_verbatim true; verbatim true lexbuf; doc_bol lexbuf }
  | '"'
      { if !Cdglobals.plain_comments 
	then Output.char '"' 
	else if in_quote ()
	then stop_quote () 
	else start_quote ();
        doc indents lexbuf }
  | eof
      { false }
  | _
      { Output.char (lexeme_char lexbuf 0); doc indents lexbuf }

(*s Various escapings *)

and escaped_math_latex = parse
  | "$" { Output.stop_latex_math () }
  | eof { Output.stop_latex_math () }
  | _   { Output.latex_char (lexeme_char lexbuf 0); escaped_math_latex lexbuf }

and escaped_latex = parse
  | "%" { () }
  | eof { () }
  | _   { Output.latex_char (lexeme_char lexbuf 0); escaped_latex lexbuf }

and escaped_html = parse
  | "#" { () }
  | "&#"
        { Output.html_char '&'; Output.html_char '#'; escaped_html lexbuf }
  | "##"
        { Output.html_char '#'; escaped_html lexbuf }
  | eof { () }
  | _   { Output.html_char (lexeme_char lexbuf 0); escaped_html lexbuf }

and verbatim inline = parse
  | nl ">>" space* nl { Output.verbatim_char inline '\n'; Output.stop_verbatim inline }
  | nl ">>" { Output.verbatim_char inline '\n'; Output.stop_verbatim inline }
  | ">>" { Output.stop_verbatim inline }
  | eof { Output.stop_verbatim inline }
  | _ { Output.verbatim_char inline (lexeme_char lexbuf 0); verbatim inline lexbuf }

and url = parse
  | "}}" { Output.url (Buffer.contents url_buffer) None; Buffer.clear url_buffer }
  | "}" { url_name lexbuf }
  | _ { Buffer.add_char url_buffer (lexeme_char lexbuf 0); url lexbuf }

and url_name = parse
  | "}" { Output.url (Buffer.contents url_buffer) (Some (Buffer.contents url_name_buffer));
	  Buffer.clear url_buffer; Buffer.clear url_name_buffer }
  | _ { Buffer.add_char url_name_buffer (lexeme_char lexbuf 0); url_name lexbuf }

(*s Coq, inside quotations *)

and escaped_coq = parse
  | "]"
      { decr brackets;
	if !brackets > 0 then
	  (Output.sublexer ']' (lexeme_start lexbuf); escaped_coq lexbuf)
	else Tokens.flush_sublexer () }
  | "["
      { incr brackets;
        Output.sublexer '[' (lexeme_start lexbuf); escaped_coq lexbuf }
  | "(*"
      { Tokens.flush_sublexer (); comment_level := 1;
        ignore (comment lexbuf); escaped_coq lexbuf }
  | "*)"
      { (* likely to be a syntax error: we escape *) backtrack lexbuf }
  | eof
      { Tokens.flush_sublexer () }
  | (identifier '.')* identifier
      { Tokens.flush_sublexer();
        Output.ident (lexeme lexbuf) (lexeme_start lexbuf);
        escaped_coq lexbuf }
  | space_nl*
      { let str = lexeme lexbuf in
          Tokens.flush_sublexer();
          (if !Cdglobals.inline_notmono then () 
                                        else Output.end_inline_coq ()); 
          String.iter Output.char str; 
          (if !Cdglobals.inline_notmono then () 
                                        else Output.start_inline_coq ());
          escaped_coq lexbuf }
  | _ 
      { Output.sublexer (lexeme_char lexbuf 0) (lexeme_start lexbuf);
        escaped_coq lexbuf }

(*s Coq "Comments" command. *)

and comments = parse
  | space_nl+
      { Output.char ' '; comments lexbuf }
  | '"' [^ '"']* '"'
      { let s = lexeme lexbuf in
	let s = String.sub s 1 (String.length s - 2) in
	ignore (doc None (from_string s)); comments lexbuf }
  | ([^ '.' '"'] | '.' [^ ' ' '\t' '\n'])+
      { escaped_coq (from_string (lexeme lexbuf)); comments lexbuf }
  | "." (space_nl | eof)
      { () }
  | eof
      { () }
  | _
      { Output.char (lexeme_char lexbuf 0); comments lexbuf }

(*s Skip comments *)

and comment = parse
  | "(*" { incr comment_level;
	   if !Cdglobals.parse_comments then Output.start_comment ();
	   comment lexbuf }
  | "*)" space* nl {
      if !Cdglobals.parse_comments then
	(Output.end_comment (); Output.line_break ());
      decr comment_level; if !comment_level > 0 then comment lexbuf else true }
  | "*)" {
      if !Cdglobals.parse_comments then (Output.end_comment ());
      decr comment_level; if !comment_level > 0 then comment lexbuf else false }
  | "[" {
      if !Cdglobals.parse_comments then
	if !Cdglobals.plain_comments then Output.char '['
        else (brackets := 1; Output.start_inline_coq ();
              escaped_coq lexbuf; Output.end_inline_coq ());
      comment lexbuf }
  | "[[" nl {
      if !Cdglobals.parse_comments then
        if !Cdglobals.plain_comments then (Output.char '['; Output.char '[')
        else (formatted := true;
              Output.start_inline_coq_block ();
              let _ = body_bol lexbuf in
                Output.end_inline_coq_block (); formatted := false);
      comment lexbuf}
  | "$"
      { if !Cdglobals.parse_comments then
          if !Cdglobals.plain_comments then Output.char '$'
          else (Output.start_latex_math (); escaped_math_latex lexbuf);
        comment lexbuf }
  | "$$"
      { if !Cdglobals.parse_comments
        then
          (if !Cdglobals.plain_comments then Output.char '$'; Output.char '$');
        doc None lexbuf }
  | "%"
      { if !Cdglobals.parse_comments
          then
            if !Cdglobals.plain_comments then Output.char '%'
            else escaped_latex lexbuf; comment lexbuf }
  | "%%"
      { if !Cdglobals.parse_comments
        then
          (if !Cdglobals.plain_comments then Output.char '%'; Output.char '%');
        comment lexbuf }
  | "#"
      { if !Cdglobals.parse_comments
        then
          if !Cdglobals.plain_comments then Output.char '$'
          else escaped_html lexbuf; comment lexbuf }
  | "##"
      { if !Cdglobals.parse_comments
        then
          (if !Cdglobals.plain_comments then Output.char '#'; Output.char '#');
        comment lexbuf }
  | eof  { false }
  | space+ { if !Cdglobals.parse_comments
             then Output.indentation (fst (count_spaces (lexeme lexbuf)));
             comment lexbuf }
  | nl   { if !Cdglobals.parse_comments
           then Output.line_break (); comment lexbuf }
  | _    { if !Cdglobals.parse_comments then Output.char (lexeme_char lexbuf 0);
           comment lexbuf }

and skip_to_dot = parse
  | '.' space* nl { true }
  | eof | '.' space+ { false }
  | "(*" { comment_level := 1; ignore (comment lexbuf); skip_to_dot lexbuf }
  | _ { skip_to_dot lexbuf }

and body_bol = parse
  | space+
      { Output.indentation (fst (count_spaces (lexeme lexbuf))); body lexbuf }
  | _ { backtrack lexbuf; Output.indentation 0; body lexbuf }

and body = parse
  | nl {Tokens.flush_sublexer(); Output.line_break(); new_line lexbuf; body_bol lexbuf}
  | nl+ space* "]]" space* nl
      { Tokens.flush_sublexer();
        if not !formatted then
          begin
            let s = lexeme lexbuf in
            let nlsp,s = remove_newline s in
            let _,isp = count_spaces s in
            let loc = lexeme_start lexbuf + nlsp + isp in
            Output.sublexer ']' loc;
            Output.sublexer ']' (loc+1);
            Tokens.flush_sublexer();
            body lexbuf
          end
        else
          begin
            Output.paragraph ();
            true
          end }
  | "]]" space* nl
      { Tokens.flush_sublexer();
        if not !formatted then
          begin
	    let loc = lexeme_start lexbuf in
	    Output.sublexer ']' loc;
	    Output.sublexer ']' (loc+1);
	    Tokens.flush_sublexer();
	    Output.line_break();
            body lexbuf
          end
        else
          begin
            Output.paragraph ();
            true
          end }
  | eof { Tokens.flush_sublexer(); false }
  | '.' space* nl | '.' space* eof
	{ Tokens.flush_sublexer(); Output.char '.'; Output.line_break();
	  if not !formatted then true else body_bol lexbuf }
  | '.' space* nl "]]" space* nl
	{ Tokens.flush_sublexer(); Output.char '.';
        if not !formatted then
          begin
            eprintf "Error: stray ]] at %d\n"  (lexeme_start lexbuf);
            flush stderr;
            exit 1
          end
	  else
          begin
            Output.paragraph ();
            true
          end
      }
  | '.' space+
        { Tokens.flush_sublexer(); Output.char '.'; Output.char ' ';
	  if not !formatted then false else body lexbuf }
  | "(**" space_nl
      { Tokens.flush_sublexer(); Output.end_coq (); Output.start_doc ();
	let eol = doc_bol lexbuf in
	  Output.end_doc (); Output.start_coq ();
	  if eol then body_bol lexbuf else body lexbuf }
  | "(*" { Tokens.flush_sublexer(); comment_level := 1;
	   if !Cdglobals.parse_comments then Output.start_comment ();
	   let eol = comment lexbuf in
	     if eol
	     then begin if not !Cdglobals.parse_comments then Output.line_break(); body_bol lexbuf end
	     else body lexbuf }
  | "where" 
      { Tokens.flush_sublexer();
        Output.ident (lexeme lexbuf) (lexeme_start lexbuf);
	start_notation_string lexbuf }
  | identifier
      { Tokens.flush_sublexer();
        Output.ident (lexeme lexbuf) (lexeme_start lexbuf);
	body lexbuf }
  | ".."
      { Tokens.flush_sublexer(); Output.char '.'; Output.char '.';
        body lexbuf }
  | '"'
      { Tokens.flush_sublexer(); Output.char '"';
        string lexbuf;
        body lexbuf }
  | space
      { Tokens.flush_sublexer(); Output.char (lexeme_char lexbuf 0);
        body lexbuf }

  | _ { let c = lexeme_char lexbuf 0 in
	Output.sublexer c (lexeme_start lexbuf);
        body lexbuf }

and start_notation_string = parse
  | space { Tokens.flush_sublexer(); Output.char (lexeme_char lexbuf 0);
	    start_notation_string lexbuf }
  | '"' (* a true notation *)
      { Output.sublexer '"' (lexeme_start lexbuf);
        notation_string lexbuf;
	body lexbuf }
  | _ (* an abbreviation *)
      { backtrack lexbuf; body lexbuf }

and notation_string = parse
  | "\"\""
      { Output.char '"'; Output.char '"'; (* Unlikely! *)
        notation_string lexbuf }
  | '"'
      { Tokens.flush_sublexer(); Output.char '"' }
  | _ { let c = lexeme_char lexbuf 0 in
        Output.sublexer c (lexeme_start lexbuf);
        notation_string lexbuf }

and string = parse
  | "\"\"" { Output.char '"'; Output.char '"'; string lexbuf }
  | '"'    { Output.char '"' }
  | _      { let c = lexeme_char lexbuf 0 in Output.char c; string lexbuf }

and skip_hide = parse
  | eof | end_hide { () }
  | _ { skip_hide lexbuf }

(*s Reading token pretty-print *)

and printing_token_body = parse
  | "*)" nl? | eof
	{ let s = Buffer.contents token_buffer in
	  Buffer.clear token_buffer;
	  s }
  | _   { Buffer.add_string token_buffer (lexeme lexbuf);
	  printing_token_body lexbuf }

(*s These handle inference rules, parsing the body segments of things
    enclosed in [[[  ]]] brackets *)
and inf_rules indents = parse
  | space* nl     (* blank line, before or between definitions *)
      { inf_rules indents lexbuf }
  | "]]]" nl      (* end of the inference rules block *)
      { match indents with
        | Some ls -> doc_list_bol ls lexbuf
        | None -> doc_bol lexbuf }
  | _ 
      { backtrack lexbuf;  (* anything else must be the first line in a rule *)
        inf_rules_assumptions indents [] lexbuf}

(* The inference rule parsing just collects the inference rule and then
   calls the output function once, instead of doing things incrementally
   like the rest of the lexer.  If only there were a real parsing phase...
*)
and inf_rules_assumptions indents assumptions = parse
  | space* "---" '-'* [^ '\n']* nl (* hit the horizontal line *)
      { let line = lexeme lexbuf in
        let (spaces,_) = count_spaces line in
        let dashes_and_name = 
               cut_head_tail_spaces (String.sub line 0 (String.length line - 1))
        in
        let ldn = String.length dashes_and_name in
        let (dashes,name) = 
          try (let i = String.index dashes_and_name ' ' in
               let d = String.sub dashes_and_name 0 i in
               let n = cut_head_tail_spaces 
                        (String.sub dashes_and_name (i+1) (ldn-i-1))
               in
                 (d, Some n))
          with _ -> (dashes_and_name, None)
            
        in
          inf_rules_conclusion indents (List.rev assumptions) 
                               (spaces, dashes, name) [] lexbuf }
  | [^ '\n']* nl (* if it's not the horizontal line, it's an assumption *)
      { let line = lexeme lexbuf in
        let (spaces,_) = count_spaces line in
        let assumption = cut_head_tail_spaces 
                            (String.sub line 0 (String.length line - 1))
        in
          inf_rules_assumptions indents ((spaces,assumption)::assumptions)
                                lexbuf }

(*s The conclusion is required to come immediately after the
    horizontal bar.  It is allowed to contain multiple lines of
    text, like the assumptions.  The conclusion ends when we spot a
    blank line or a ']]]'. *)
and inf_rules_conclusion indents assumptions middle conclusions = parse
  | space* nl | space* "]]]" nl (* end of conclusions. *)
      { backtrack lexbuf;
        Output.inf_rule assumptions middle (List.rev conclusions);
        inf_rules indents lexbuf }
  | space* [^ '\n']+ nl (* this is a line in the conclusion *)
      { let line = lexeme lexbuf in
        let (spaces,_) = count_spaces line in
        let conc = cut_head_tail_spaces (String.sub line 0 
                                                    (String.length line - 1))
        in
          inf_rules_conclusion indents assumptions middle 
                               ((spaces,conc) :: conclusions) lexbuf
      }

(*s A small scanner to support the chapter subtitle feature *)
and st_start m = parse
  | "(*" "*"+ space+ "*" space+
      { st_modname m lexbuf }
  | _
      { None }

and st_modname m = parse
  | identifier space* ":" space*
      { if subtitle m (lexeme lexbuf) then
          st_subtitle lexbuf
        else
          None
      }
  | _
      { None }

and st_subtitle = parse
  | [^ '\n']* '\n'
      { let st = lexeme lexbuf in
        let i = try Str.search_forward (Str.regexp "\\**)") st 0 with
                   Not_found ->
                     (eprintf "unterminated comment at beginning of file\n";
                      exit 1)
        in
          Some (cut_head_tail_spaces (String.sub st 0 i))
      }
  | _
      { None }
(*s Applying the scanners to files *)

{
  let coq_file f m =
    reset ();
    let c = open_in f in
    let lb = from_channel c in
      (Index.current_library := m;
       Output.initialize ();
       Output.start_module ();
       Output.start_coq (); coq_bol lb; Output.end_coq ();
       close_in c)

  let detect_subtitle f m =
    let c = open_in f in
    let lb = from_channel c in
    let sub = st_start m lb in
      close_in c;
      sub
}


==> anc/HoTT/coq-HoTT/tools/coqdoc/index.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Printf
open Cdglobals

type loc = int

type entry_type =
  | Library
  | Module
  | Definition
  | Inductive
  | Constructor
  | Lemma
  | Record
  | Projection
  | Instance
  | Class
  | Method
  | Variable
  | Axiom
  | TacticDefinition
  | Abbreviation
  | Notation
  | Section

type index_entry =
  | Def of string * entry_type
  | Ref of coq_module * string * entry_type

let current_library = ref ""
  (** refers to the file being parsed *)

(** [deftable] stores only definitions and is used to build the index *)
let deftable = Hashtbl.create 97

(** [byidtable] is used to interpolate idents inside comments, which are not
    globalized otherwise. *)
let byidtable = Hashtbl.create 97

(** [reftable] stores references and definitions *)
let reftable = Hashtbl.create 97

let full_ident sp id =
  if sp <> "<>" then
    if id <> "<>" then
      sp ^ "." ^ id
    else sp
  else if id <> "<>"
  then id
  else ""

let add_def loc1 loc2 ty sp id =
  let fullid = full_ident sp id in
  let def = Def (fullid, ty) in
  for loc = loc1 to loc2 do
    Hashtbl.add reftable (!current_library, loc) def
  done;
  Hashtbl.add deftable !current_library (fullid, ty);
  Hashtbl.add byidtable id (!current_library, fullid, ty)

let add_ref m loc m' sp id ty =
  let fullid = full_ident sp id in
  if Hashtbl.mem reftable (m, loc) then ()
  else Hashtbl.add reftable (m, loc) (Ref (m', fullid, ty));
  let idx = if id = "<>" then m' else id in
    if Hashtbl.mem byidtable idx then ()
    else Hashtbl.add byidtable idx (m', fullid, ty)

let find m l = Hashtbl.find reftable (m, l)

let find_string m s = let (m,s,t) = Hashtbl.find byidtable s in Ref (m,s,t)

(*s Manipulating path prefixes *)

type stack = string list

let rec string_of_stack st =
  match st with
    | [] -> ""
    | x::[] -> x
    | x::tl -> (string_of_stack tl) ^ "." ^ x

let empty_stack = []

let module_stack = ref empty_stack
let section_stack = ref empty_stack

let push st p = st := p::!st
let pop st =
  match !st with
    | [] -> ()
    | _::tl -> st := tl

let head st =
  match st with
    | [] -> ""
    | x::_ -> x

(* Coq modules *)

let split_sp s =
  try
    let i = String.rindex s '.' in
      String.sub s 0 i, String.sub s (i + 1) (String.length s - i - 1)
  with
      Not_found -> "", s

let modules = Hashtbl.create 97
let local_modules = Hashtbl.create 97

let add_module m =
  let _,id = split_sp m in
  Hashtbl.add modules id m;
  Hashtbl.add local_modules m ()

type module_kind = Local | External of string | Unknown

let external_libraries = ref []

let add_external_library logicalpath url =
  external_libraries := (logicalpath,url) :: !external_libraries

let find_external_library logicalpath =
  let rec aux = function
    | [] -> raise Not_found
    | (l,u)::rest ->
        if String.length logicalpath > String.length l &
          String.sub logicalpath 0 (String.length l + 1) = l ^"."
        then u
        else aux rest
  in aux !external_libraries

let init_coqlib_library () = add_external_library "Coq" !coqlib

let find_module m =
  if Hashtbl.mem local_modules m then
    Local
  else
    try External (Filename.concat (find_external_library m) m)
    with Not_found -> Unknown


(* Building indexes *)

type 'a index = {
  idx_name : string;
  idx_entries : (char * (string * 'a) list) list;
  idx_size : int }

let map f i =
  { i with idx_entries =
      List.map
	(fun (c,l) -> (c, List.map (fun (s,x) -> (s,f s x)) l))
	i.idx_entries }

let compare_entries (s1,_) (s2,_) = Alpha.compare_string s1 s2

let sort_entries el =
  let t = Hashtbl.create 97 in
  List.iter
    (fun c -> Hashtbl.add t c [])
    ['A'; 'B'; 'C'; 'D'; 'E'; 'F'; 'G'; 'H'; 'I'; 'J'; 'K'; 'L'; 'M'; 'N';
     'O'; 'P'; 'Q'; 'R'; 'S'; 'T'; 'U'; 'V'; 'W'; 'X'; 'Y'; 'Z'; '_'; '*'];
  List.iter
    (fun ((s,_) as e) ->
      let c = Alpha.norm_char s.[0] in
      let c,l =
	try c,Hashtbl.find t c with Not_found -> '*',Hashtbl.find t '*' in
      Hashtbl.replace t c (e :: l))
    el;
  let res = ref [] in
  Hashtbl.iter (fun c l -> res := (c, List.sort compare_entries l) :: !res) t;
  List.sort (fun (c1,_) (c2,_) -> Alpha.compare_char c1 c2) !res

let display_letter c = if c = '*' then "other" else String.make 1 c

let type_name = function
  | Library ->
      let ln = !lib_name in
        if ln <> "" then String.lowercase ln else "library"
  | Module -> "module"
  | Definition -> "definition"
  | Inductive -> "inductive"
  | Constructor -> "constructor"
  | Lemma -> "lemma"
  | Record -> "record"
  | Projection -> "projection"
  | Instance -> "instance"
  | Class -> "class"
  | Method -> "method"
  | Variable -> "variable"
  | Axiom -> "axiom"
  | TacticDefinition -> "tactic"
  | Abbreviation -> "abbreviation"
  | Notation -> "notation"
  | Section -> "section"

let prepare_entry s = function
  | Notation ->
      (* We decode the encoding done in Dumpglob.cook_notation of coqtop *)
      (* Encoded notations have the form section:sc:x_'++'_x where:      *)
      (* - the section, if any, ends with a "."                          *)
      (* - the scope can be empty                                        *)
      (* - tokens are separated with "_"                                 *)
      (* - non-terminal symbols are conventionally represented by "x"    *)
      (* - terminals are enclosed within simple quotes                   *)
      (* - existing simple quotes (that necessarily are parts of         *)
      (*   terminals) are doubled                                        *)
      (*   (as a consequence, when a terminal contains "_" or "x", these *)
      (*   necessarily appear enclosed within non-doubled simple quotes) *)
      (* - non-printable characters < 32 are left encoded so that they   *)
      (*   are human-readable in index files                             *)
      (* Example: "x ' %x _% y %'x %'_' z" is encoded as                 *)
      (*   "x_''''_'%x'_'_%'_x_'%''x'_'%''_'''_x"                        *)
      let err () = eprintf "Invalid notation in globalization file\n"; exit 1 in
      let h = try String.index_from s 0 ':' with _ -> err () in
      let i = try String.index_from s (h+1) ':' with _ -> err () in
      let sc = String.sub s (h+1) (i-h-1) in
      let ntn = String.make (String.length s - i) ' ' in
      let k = ref 0 in
      let j = ref (i+1) in
      let quoted = ref false in
      let l = String.length s - 1 in
      while !j <= l do
	if not !quoted then begin
	  (match s.[!j] with
	  | '_' -> ntn.[!k] <- ' '; incr k
	  | 'x' -> ntn.[!k] <- '_'; incr k
	  | '\'' -> quoted := true
	  | _ -> assert false)
	end
	else
	  if s.[!j] = '\'' then
	    if (!j = l || s.[!j+1] = '_') then quoted := false
	    else (incr j; ntn.[!k] <- s.[!j]; incr k)
	  else begin
	    ntn.[!k] <- s.[!j];
	    incr k
	  end;
	incr j
      done;
      let ntn = String.sub ntn 0 !k in
      if sc = "" then ntn else ntn ^ " (" ^ sc ^ ")"
  | _ ->
      s

let all_entries () =
  let gl = ref [] in
  let add_g s m t = gl := (s,(m,t)) :: !gl in
  let bt = Hashtbl.create 11 in
  let add_bt t s m =
    let l = try Hashtbl.find bt t with Not_found -> [] in
      Hashtbl.replace bt t ((s,m) :: l)
  in
  let classify m (s,t) = (add_g s m t; add_bt t s m) in
    Hashtbl.iter classify deftable;
    Hashtbl.iter (fun id m -> add_g id m Library; add_bt Library id m) modules;
    { idx_name = "global";
      idx_entries = sort_entries !gl;
      idx_size = List.length !gl },
    Hashtbl.fold (fun t e l -> (t, { idx_name = type_name t;
			             idx_entries = sort_entries e;
			             idx_size = List.length e }) :: l) bt []

let type_of_string = function
  | "def" | "coe" | "subclass" | "canonstruc" | "fix" | "cofix"
  | "ex" | "scheme" -> Definition
  | "prf" | "thm" -> Lemma
  | "ind" | "coind" -> Inductive
  | "constr" -> Constructor
  | "rec" | "corec" -> Record
  | "proj" -> Projection
  | "class" -> Class
  | "meth" -> Method
  | "inst" -> Instance
  | "var" -> Variable
  | "defax" | "prfax" | "ax" -> Axiom
  | "syndef" -> Abbreviation
  | "not" -> Notation
  | "lib" -> Library
  | "mod" | "modtype" -> Module
  | "tac" -> TacticDefinition
  | "sec" -> Section
  | s -> invalid_arg ("type_of_string:" ^ s)

let ill_formed_glob_file f =
  eprintf "Warning: ill-formed file %s (links will not be available)\n" f
let outdated_glob_file f =
  eprintf "Warning: %s not consistent with corresponding .v file (links will not be available)\n" f

let correct_file vfile f c =
  let s = input_line c in
  if String.length s < 7 || String.sub s 0 7 <> "DIGEST " then
    (ill_formed_glob_file f; false)
  else
    let s = String.sub s 7 (String.length s - 7) in
    match vfile, s with
    | None, "NO" -> true
    | Some _, "NO" -> ill_formed_glob_file f; false
    | None, _ -> ill_formed_glob_file f; false
    | Some vfile, s ->
        s = Digest.to_hex (Digest.file vfile) || (outdated_glob_file f; false)

let read_glob vfile f =
  let c = open_in f in
  if correct_file vfile f c then
  let cur_mod = ref "" in
  try
    while true do
      let s = input_line c in
      let n = String.length s in
      if n > 0 then begin
	match s.[0] with
	  | 'F' ->
	      cur_mod := String.sub s 1 (n - 1);
	      current_library := !cur_mod
	  | 'R' ->
	      (try
		Scanf.sscanf s "R%d:%d %s %s %s %s"
		  (fun loc1 loc2 lib_dp sp id ty ->
		    for loc=loc1 to loc2 do
		      add_ref !cur_mod loc lib_dp sp id (type_of_string ty);

                      (* Also add an entry for each module mentioned in [lib_dp],
                       * to use in interpolation. *)
                      ignore (List.fold_right (fun thisPiece priorPieces ->
                                                let newPieces = match priorPieces with
                                                                | "" -> thisPiece
                                                                | _ -> thisPiece ^ "." ^ priorPieces in
                                                add_ref !cur_mod loc "" "" newPieces Library;
                                                newPieces) (Str.split (Str.regexp_string ".") lib_dp) "")
		    done)
	       with _ -> ())
	  | _ ->
	      try Scanf.sscanf s "not %d %s %s"
		(fun loc sp id -> add_def loc loc (type_of_string "not") sp id)
	      with Scanf.Scan_failure _ ->
	      try Scanf.sscanf s "%s %d:%d %s %s"
		(fun ty loc1 loc2 sp id ->
                  add_def loc1 loc2 (type_of_string ty) sp id)
	      with Scanf.Scan_failure _ -> ()

      end
    done; assert false
  with End_of_file ->
    close_in c


==> anc/HoTT/coq-HoTT/tools/coqdoc/index.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Cdglobals

type loc = int

type entry_type =
  | Library
  | Module
  | Definition
  | Inductive
  | Constructor
  | Lemma
  | Record
  | Projection
  | Instance
  | Class
  | Method
  | Variable
  | Axiom
  | TacticDefinition
  | Abbreviation
  | Notation
  | Section

val type_name : entry_type -> string

type index_entry =
  | Def of string * entry_type
  | Ref of coq_module * string * entry_type

(* Find what symbol coqtop said is located at loc in the source file *)
val find : coq_module -> loc -> index_entry

(* Find what data is referred to by some string in some coq module *)
val find_string : coq_module -> string -> index_entry

val add_module : coq_module -> unit

type module_kind = Local | External of coq_module | Unknown

val find_module : coq_module -> module_kind

val init_coqlib_library : unit -> unit

val add_external_library : string -> coq_module -> unit

(*s Read globalizations from a file (produced by coqc -dump-glob) *)

val read_glob : Digest.t option -> string -> unit

(*s Indexes *)

type 'a index = {
  idx_name : string;
  idx_entries : (char * (string * 'a) list) list;
  idx_size : int }

val current_library : string ref

val display_letter : char -> string

val prepare_entry : string -> entry_type -> string

val all_entries : unit ->
      (coq_module * entry_type) index *
      (entry_type * coq_module index) list

val map : (string -> 'a -> 'b) -> 'a index -> 'b index



==> anc/HoTT/coq-HoTT/tools/coqdoc/main.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Modified by Lionel Elie Mamane <lionel@mamane.lu> on 9 & 10 Mar 2004:
 *  - handling of absolute filenames (function coq_module)
 *  - coq_module: chop ./// (arbitrary amount of slashes), not only "./"
 *  - function chop_prefix not useful anymore. Deleted.
 *  - correct typo in usage message: "-R" -> "--R"
 *  - shorten the definition of make_path
 * This notice is made to comply with section 2.a of the GPLv2.
 * It may be removed or abbreviated as far as I am concerned.
 *)

open Cdglobals
open Printf

(*s \textbf{Usage.} Printed on error output. *)

let usage () =
  prerr_endline "";
  prerr_endline "Usage: coqdoc <options and files>";
  prerr_endline "  --html               produce a HTML document (default)";
  prerr_endline "  --latex              produce a LaTeX document";
  prerr_endline "  --texmacs            produce a TeXmacs document";
  prerr_endline "  --raw                produce a text document";
  prerr_endline "  --dvi                output the DVI";
  prerr_endline "  --ps                 output the PostScript";
  prerr_endline "  --pdf                output the Pdf";
  prerr_endline "  --stdout             write output to stdout";
  prerr_endline "  -o <file>            write output in file <file>";
  prerr_endline "  -d <dir>             output files into directory <dir>";
  prerr_endline "  -g                   (gallina) skip proofs";
  prerr_endline "  -s                   (short) no titles for files";
  prerr_endline "  -l                   light mode (only defs and statements)";
  prerr_endline "  -t <string>          give a title to the document";
  prerr_endline "  --body-only          suppress LaTeX/HTML header and trailer";
  prerr_endline "  --with-header <file> prepend <file> as html reader";
  prerr_endline "  --with-footer <file> append <file> as html footer";
  prerr_endline "  --no-index           do not output the index";
  prerr_endline "  --multi-index        index split in multiple files";
  prerr_endline "  --index <string>     set index name (default is index)";
  prerr_endline "  --toc                output a table of contents";
  prerr_endline "  --vernac <file>      consider <file> as a .v file";
  prerr_endline "  --tex <file>         consider <file> as a .tex file";
  prerr_endline "  -p <string>          insert <string> in LaTeX preamble";
  prerr_endline "  --files-from <file>  read file names to process in <file>";
  prerr_endline "  --glob-from <file>   read globalization information from <file>";
  prerr_endline "  --no-glob            don't use any globalization information (no links will be inserted at identifiers)";
  prerr_endline "  --quiet              quiet mode (default)";
  prerr_endline "  --verbose            verbose mode";
  prerr_endline "  --no-externals       no links to Coq standard library";
  prerr_endline "  --external <url> <d> set URL for external library d";
  prerr_endline "  --coqlib <url>       set URL for Coq standard library";
  prerr_endline ("                       (default is " ^ Coq_config.wwwstdlib ^ ")");
  prerr_endline "  --boot               run in boot mode";
  prerr_endline "  --coqlib_path <dir>  set the path where Coq files are installed";
  prerr_endline "  -R <dir> <coqdir>    map physical dir to Coq dir";
  prerr_endline "  --latin1             set ISO-8859-1 input language";
  prerr_endline "  --utf8               set UTF-8 input language";
  prerr_endline "  --charset <string>   set HTML charset";
  prerr_endline "  --inputenc <string>  set LaTeX input encoding";
  prerr_endline "  --interpolate        try to typeset identifiers in comments using definitions in the same module";
  prerr_endline "  --parse-comments     parse regular comments";
  prerr_endline "  --plain-comments     consider comments as non-literate text";
  prerr_endline "  --toc-depth <int>    don't include TOC entries for sections below level <int>";
  prerr_endline "  --no-lib-name        don't display \"Library\" before library names in the toc";
  prerr_endline "  --lib-name <string>  call top level toc entries <string> instead of \"Library\"";
  prerr_endline "  --lib-subtitles      first line comments of the form (** * ModuleName : text *) will be interpreted as subtitles";
  prerr_endline "  --inline-notmono     use a proportional width font for inline code (possibly with a different color)";
  prerr_endline "";
  exit 1

let obsolete s =
  eprintf "Warning: option %s is now obsolete; please update your scripts\n" s

(*s \textbf{Banner.} Always printed. Notice that it is printed on error
    output, so that when the output of [coqdoc] is redirected this header
    is not (unless both standard and error outputs are redirected, of
    course). *)

let banner () =
  eprintf "This is coqdoc version %s, compiled on %s\n"
    Coq_config.version Coq_config.compile_date;
  flush stderr

let target_full_name f =
  match !Cdglobals.target_language with
    | HTML -> f ^ ".html"
    | Raw -> f ^ ".txt"
    | _ -> f ^ ".tex"

(*s \textbf{Separation of files.} Files given on the command line are
    separated according to their type, which is determined by their
    suffix.  Coq files have suffixe \verb!.v! or \verb!.g! and \LaTeX\
    files have suffix \verb!.tex!. *)

let check_if_file_exists f =
  if not (Sys.file_exists f) then begin
    eprintf "coqdoc: %s: no such file\n" f;
    exit 1
  end


(* [paths] maps a physical path to a name *)
let paths = ref []

let add_path dir name =
  let p = normalize_path dir in
  paths := (p,name) :: !paths

(* turn A/B/C into A.B.C *)
let rec name_of_path p name dirname suffix =
  if p = dirname then String.concat "." (if name = "" then suffix else (name::suffix))
  else
    let subdir = Filename.dirname dirname in
    if subdir = dirname then raise Not_found
    else name_of_path p name subdir (Filename.basename dirname::suffix)

let coq_module filename =
  let bfname = Filename.chop_extension filename in
  let dirname, fname = normalize_filename bfname in
  let rec change_prefix = function
    (* Follow coqc: if in scope of -R, substitute logical name *)
    (* otherwise, keep only base name *)
    | [] -> fname
    | (p, name) :: rem ->
	try name_of_path p name dirname [fname]
	with Not_found -> change_prefix rem
  in
  change_prefix !paths

let what_file f =
  check_if_file_exists f;
  if Filename.check_suffix f ".v" || Filename.check_suffix f ".g" then
    Vernac_file (f, coq_module f)
  else if Filename.check_suffix f ".tex" then
    Latex_file f
  else
     (eprintf "\ncoqdoc: don't know what to do with %s\n" f; exit 1)

(*s \textbf{Reading file names from a file.}
 *  File names may be given
 *  in a file instead of being given on the command
 *  line. [(files_from_file f)] returns the list of file names contained
 *  in the file named [f]. These file names must be separated by spaces,
 *  tabulations or newlines.
 *)

let files_from_file f =
  let files_from_channel ch =
    let buf = Buffer.create 80 in
    let l = ref [] in
      try
	while true do
	  match input_char ch with
	    | ' ' | '\t' | '\n' ->
		if Buffer.length buf > 0 then l := (Buffer.contents buf) :: !l;
		Buffer.clear buf
	    | c ->
		Buffer.add_char buf c
	done; []
      with End_of_file ->
	List.rev !l
  in
    try
      check_if_file_exists f;
      let ch = open_in f in
      let l = files_from_channel ch in
	close_in ch;l
    with Sys_error s -> begin
      eprintf "coqdoc: cannot read from file %s (%s)\n" f s;
      exit 1
    end

(*s \textbf{Parsing of the command line.} *)

let dvi = ref false
let ps = ref false
let pdf = ref false

let parse () =
  let files = ref [] in
  let add_file f = files := f :: !files in
  let rec parse_rec = function
    | [] -> ()

    | ("-nopreamble" | "--nopreamble" | "--no-preamble"
      |  "-bodyonly"   | "--bodyonly"   | "--body-only") :: rem ->
	header_trailer := false; parse_rec rem
    | ("-with-header" | "--with-header") :: f ::rem ->
	header_trailer := true; header_file_spec := true; header_file := f; parse_rec rem
    | ("-with-header" | "--with-header") :: [] ->
	usage ()
    | ("-with-footer" | "--with-footer") :: f ::rem ->
	header_trailer := true; footer_file_spec := true; footer_file := f; parse_rec rem
    | ("-with-footer" | "--with-footer") :: [] ->
	usage ()
    | ("-p" | "--preamble") :: s :: rem ->
	Output.push_in_preamble s; parse_rec rem
    | ("-p" | "--preamble") :: [] ->
	usage ()
    | ("-noindex" | "--noindex" | "--no-index") :: rem ->
	index := false; parse_rec rem
    | ("-multi-index" | "--multi-index") :: rem ->
	multi_index := true; parse_rec rem
    | ("-index" | "--index") :: s :: rem ->
	Cdglobals.index_name := s; parse_rec rem
    | ("-index" | "--index") :: [] ->
	usage ()
    | ("-toc" | "--toc" | "--table-of-contents") :: rem ->
	toc := true; parse_rec rem
    | ("-stdout" | "--stdout") :: rem ->
	out_to := StdOut; parse_rec rem
    | ("-o" | "--output") :: f :: rem ->
	out_to := File (Filename.basename f); output_dir := Filename.dirname f; parse_rec rem
    | ("-o" | "--output") :: [] ->
	usage ()
    | ("-d" | "--directory") :: dir :: rem ->
	output_dir := dir; parse_rec rem
    | ("-d" | "--directory") :: [] ->
	usage ()
    | ("-s" | "--short") :: rem ->
	short := true; parse_rec rem
    | ("-l" | "-light" | "--light") :: rem ->
	gallina := true; light := true; parse_rec rem
    | ("-g" | "-gallina" | "--gallina") :: rem ->
	gallina := true; parse_rec rem
    | ("-t" | "-title" | "--title") :: s :: rem ->
	title := s; parse_rec rem
    | ("-t" | "-title" | "--title") :: [] ->
	usage ()
    | ("-latex" | "--latex") :: rem ->
	Cdglobals.target_language := LaTeX; parse_rec rem
    | ("-pdf" | "--pdf") :: rem ->
	Cdglobals.target_language := LaTeX; pdf := true; parse_rec rem
    | ("-dvi" | "--dvi") :: rem ->
	Cdglobals.target_language := LaTeX; dvi := true; parse_rec rem
    | ("-ps" | "--ps") :: rem ->
	Cdglobals.target_language := LaTeX; ps := true; parse_rec rem
    | ("-html" | "--html") :: rem ->
	Cdglobals.target_language := HTML; parse_rec rem
    | ("-texmacs" | "--texmacs") :: rem ->
	Cdglobals.target_language := TeXmacs; parse_rec rem
    | ("-raw" | "--raw") :: rem ->
	Cdglobals.target_language := Raw; parse_rec rem
    | ("-charset" | "--charset") :: s :: rem ->
	Cdglobals.charset := s; parse_rec rem
    | ("-charset" | "--charset") :: [] ->
	usage ()
    | ("-inputenc" | "--inputenc") :: s :: rem ->
	Cdglobals.inputenc := s; parse_rec rem
    | ("-inputenc" | "--inputenc") :: [] ->
	usage ()
    | ("-raw-comments" | "--raw-comments") :: rem ->
	Cdglobals.raw_comments := true; parse_rec rem
    | ("-parse-comments" | "--parse-comments") :: rem ->
	Cdglobals.parse_comments := true; parse_rec rem
    | ("-plain-comments" | "--plain-comments") :: rem ->
	Cdglobals.plain_comments := true; parse_rec rem
    | ("-interpolate" | "--interpolate") :: rem ->
	Cdglobals.interpolate := true; parse_rec rem
    | ("-toc-depth" | "--toc-depth") :: [] ->
      usage ()
    | ("-toc-depth" | "--toc-depth") :: ds :: rem ->
      let d = try int_of_string ds with
                Failure _ ->
                  (eprintf "--toc-depth must be followed by an integer\n";
                   exit 1)
      in
      Cdglobals.toc_depth := Some d;
      parse_rec rem
    | ("-no-lib-name" | "--no-lib-name") :: rem ->
      Cdglobals.lib_name := "";
      parse_rec rem
    | ("-lib-name" | "--lib-name") :: ds :: rem ->
      Cdglobals.lib_name := ds;
      parse_rec rem
    | ("-lib-subtitles" | "--lib-subtitles") :: rem ->
      Cdglobals.lib_subtitles := true;
      parse_rec rem
    | ("-inline-notmono" | "--inline-notmono") :: rem ->
      Cdglobals.inline_notmono := true;
      parse_rec rem

    | ("-latin1" | "--latin1") :: rem ->
	Cdglobals.set_latin1 (); parse_rec rem
    | ("-utf8" | "--utf8") :: rem ->
	Cdglobals.set_utf8 (); parse_rec rem

    | ("-q" | "-quiet" | "--quiet") :: rem ->
	quiet := true; parse_rec rem
    | ("-v" | "-verbose" | "--verbose") :: rem ->
	quiet := false; parse_rec rem

    | ("-h" | "-help" | "-?" | "--help") :: rem ->
	banner (); usage ()
    | ("-V" | "-version" | "--version") :: _ ->
	banner (); exit 0

    | ("-vernac-file" | "--vernac-file") :: f :: rem ->
	check_if_file_exists f;
	add_file (Vernac_file (f, coq_module f)); parse_rec rem
    | ("-vernac-file" | "--vernac-file") :: [] ->
	usage ()
    | ("-tex-file" | "--tex-file") :: f :: rem ->
	add_file (Latex_file f); parse_rec rem
    | ("-tex-file" | "--tex-file") :: [] ->
	usage ()
    | ("-files" | "--files" | "--files-from") :: f :: rem ->
	List.iter (fun f -> add_file (what_file f)) (files_from_file f);
	parse_rec rem
    | ("-files" | "--files") :: [] ->
	usage ()
    | "-R" :: path :: log :: rem ->
	add_path path log; parse_rec rem
    | "-R" :: ([] | [_]) ->
	usage ()
    | ("-glob-from" | "--glob-from") :: f :: rem ->
	glob_source := GlobFile f; parse_rec rem
    | ("-glob-from" | "--glob-from") :: [] ->
	usage ()
    | ("-no-glob" | "--no-glob") :: rem ->
	glob_source := NoGlob; parse_rec rem
    | ("--no-externals" | "-no-externals" | "-noexternals") :: rem ->
	Cdglobals.externals := false; parse_rec rem
    | ("--external" | "-external") :: u :: logicalpath :: rem ->
	Index.add_external_library logicalpath u; parse_rec rem
    | ("--coqlib" | "-coqlib") :: u :: rem ->
	Cdglobals.coqlib := u; parse_rec rem
    | ("--coqlib" | "-coqlib") :: [] ->
	usage ()
    | ("--boot" | "-boot") :: rem ->
	Cdglobals.coqlib_path := normalize_path (
          Filename.concat
            (Filename.dirname Sys.executable_name)
            Filename.parent_dir_name
        ); parse_rec rem
    | ("--coqlib_path" | "-coqlib_path") :: d :: rem ->
	Cdglobals.coqlib_path := d; parse_rec rem
    | ("--coqlib_path" | "-coqlib_path") :: [] ->
	usage ()
    | f :: rem ->
	add_file (what_file f); parse_rec rem
  in
    parse_rec (List.tl (Array.to_list Sys.argv));
    List.rev !files


(*s The following function produces the output. The default output is
    the \LaTeX\ document: in that case, we just call [Web.produce_document].
    If option \verb!-dvi!, \verb!-ps! or \verb!-html! is invoked, then
    we make calls to \verb!latex! or \verb!dvips! or \verb!pdflatex! accordingly. *)

let locally dir f x =
  let cwd = Sys.getcwd () in
    try
      Sys.chdir dir; let y = f x in Sys.chdir cwd; y
    with e ->
      Sys.chdir cwd; raise e

let clean_temp_files basefile =
  let remove f = try Sys.remove f with _ -> () in
    remove (basefile ^ ".tex");
    remove (basefile ^ ".log");
    remove (basefile ^ ".aux");
    remove (basefile ^ ".toc");
    remove (basefile ^ ".dvi");
    remove (basefile ^ ".ps");
    remove (basefile ^ ".pdf");
    remove (basefile ^ ".haux");
    remove (basefile ^ ".html")

let clean_and_exit file res = clean_temp_files file; exit res

let cat file =
  let c = open_in file in
    try
      while true do print_char (input_char c) done
    with End_of_file ->
      close_in c

let copy src dst =
  let cin = open_in src in
  try
    let cout = open_out dst in
    try
      while true do Pervasives.output_char cout (input_char cin) done
    with End_of_file ->
      close_out cout;
      close_in cin
  with Sys_error e ->
    eprintf "%s\n" e;
    exit 1

(*s Functions for generating output files *)

let gen_one_file l =
  let file = function
    | Vernac_file (f,m) ->
        let sub = if !lib_subtitles then Cpretty.detect_subtitle f m else None in
          Output.set_module m sub;
          Cpretty.coq_file f m
    | Latex_file _ -> ()
  in
    if (!header_trailer) then Output.header ();
    if !toc then Output.make_toc ();
    List.iter file l;
    if !index then Output.make_index();
    if (!header_trailer) then Output.trailer ()

let gen_mult_files l =
  let file = function
    | Vernac_file (f,m) ->
      let sub = if !lib_subtitles then Cpretty.detect_subtitle f m else None in
	let hf = target_full_name m in
        Output.set_module m sub;
	  open_out_file hf;
	  if (!header_trailer) then Output.header ();
	  Cpretty.coq_file f m;
	  if (!header_trailer) then Output.trailer ();
	  close_out_file()
    | Latex_file _ -> ()
  in
    List.iter file l;
    if (!index && !target_language=HTML) then begin
      if (!multi_index) then Output.make_multi_index ();
      open_out_file (!index_name^".html");
      page_title := (if !title <> "" then !title else "Index");
      if (!header_trailer) then Output.header ();
      Output.make_index ();
      if (!header_trailer) then Output.trailer ();
      close_out_file()
    end;
    if (!toc && !target_language=HTML) then begin
      open_out_file "toc.html";
      page_title := (if !title <> "" then !title else "Table of contents");
      if (!header_trailer) then Output.header ();
      if !title <> "" then printf "<h1>%s</h1>\n" !title;
      Output.make_toc ();
      if (!header_trailer) then Output.trailer ();
      close_out_file()
    end
      (* Rq: pour latex et texmacs, une toc ou un index séparé n'a pas de sens... *)

let read_glob_file vfile f =
  try Index.read_glob vfile f
  with Sys_error s -> eprintf "Warning: %s (links will not be available)\n" s

let read_glob_file_of = function
  | Vernac_file (f,_) ->
      read_glob_file (Some f) (Filename.chop_extension f ^ ".glob")
  | Latex_file _ -> ()

let index_module = function
  | Vernac_file (f,m) ->
      Index.add_module m
  | Latex_file _ -> ()

let copy_style_file file =
  let src =
    List.fold_left
      Filename.concat !Cdglobals.coqlib_path ["tools";"coqdoc";file] in
  let dst = coqdoc_out file in
  if Sys.file_exists src then copy src dst
  else eprintf "Warning: file %s does not exist\n" src

let produce_document l =
  if !target_language=HTML then copy_style_file "coqdoc.css";
  if !target_language=LaTeX then copy_style_file "coqdoc.sty";
  (match !Cdglobals.glob_source with
    | NoGlob -> ()
    | DotGlob -> List.iter read_glob_file_of l
    | GlobFile f -> read_glob_file None f);
  List.iter index_module l;
  match !out_to with
    | StdOut ->
	Cdglobals.out_channel := stdout;
	gen_one_file l
    | File f ->
	open_out_file f;
	gen_one_file l;
	close_out_file()
    | MultFiles ->
	gen_mult_files l

let produce_output fl =
  if not (!dvi || !ps || !pdf) then
    produce_document fl
  else
    begin
      let texfile = Filename.temp_file "coqdoc" ".tex" in
      let basefile = Filename.chop_suffix texfile ".tex" in
      let final_out_to = !out_to in
	out_to := File texfile;
	output_dir := (Filename.dirname texfile);
	produce_document fl;

	let latexexe = if !pdf then "pdflatex" else "latex" in
	let latexcmd =
	  let file = Filename.basename texfile in
	  let file =
	    if !quiet then sprintf "'\\nonstopmode\\input{%s}'" file else file
	  in
	    sprintf "%s %s && %s %s 1>&2 %s" latexexe file latexexe file (if !quiet then "> /dev/null" else "")
	in
	let res = locally (Filename.dirname texfile) Sys.command latexcmd in
	  if res <> 0 then begin
	      eprintf "Couldn't run LaTeX successfully\n";
	      clean_and_exit basefile res
	    end;

	  let dvifile = basefile ^ ".dvi" in
	    if !dvi then
	      begin
		match final_out_to with
		  | MultFiles | StdOut -> cat dvifile
		  | File f -> copy dvifile f
	      end;
	  let pdffile = basefile ^ ".pdf" in
	    if !pdf then
            begin
	        match final_out_to with
		  | MultFiles | StdOut -> cat pdffile
		  | File f -> copy pdffile f
	    end;
	    if !ps then begin
	        let psfile = basefile ^ ".ps"
		in
		let command =
		  sprintf "dvips %s -o %s %s" dvifile psfile
		    (if !quiet then "> /dev/null 2>&1" else "")
		in
		let res = Sys.command command in
		  if res <> 0 then begin
		      eprintf "Couldn't run dvips successfully\n";
		      clean_and_exit basefile res
		    end;
		  match final_out_to with
		    | MultFiles | StdOut -> cat psfile
		    | File f -> copy psfile f
	      end;

	    clean_temp_files basefile
    end


(*s \textbf{Main program.} Print the banner, parse the command line,
    read the files and then call [produce_document] from module [Web]. *)

let main () =
  let files = parse () in
    Index.init_coqlib_library ();
    if not !quiet then banner ();
    if files <> [] then produce_output files

let _ = Printexc.catch main ()


==> anc/HoTT/coq-HoTT/tools/coqdoc/output.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Cdglobals
open Index

(*s Low level output *)

let output_char c = Pervasives.output_char !out_channel c

let output_string s = Pervasives.output_string !out_channel s

let printf s = Printf.fprintf !out_channel s

let sprintf = Printf.sprintf


(*s Coq keywords *)

let build_table l =
  let h = Hashtbl.create 101 in
  List.iter (fun key ->Hashtbl.add h  key ()) l;
  function s -> try Hashtbl.find h s; true with Not_found -> false

let is_keyword =
  build_table
    [ "About"; "AddPath"; "Axiom"; "Abort"; "Chapter"; "Check"; "Coercion"; "Compute"; "CoFixpoint";
      "CoInductive"; "Corollary"; "Defined"; "Definition"; "End"; "Eval"; "Example";
      "Export"; "Fact"; "Fix"; "Fixpoint"; "Function"; "Generalizable"; "Global"; "Grammar";
      "Guarded"; "Goal"; "Hint"; "Debug"; "On";
      "Hypothesis"; "Hypotheses";
      "Resolve"; "Unfold"; "Immediate"; "Extern"; "Constructors"; "Rewrite";
      "Implicit"; "Import"; "Inductive";
      "Infix"; "Lemma"; "Let"; "Load"; "Local"; "Ltac";
      "Module"; "Module Type"; "Declare Module"; "Include";
      "Mutual"; "Parameter"; "Parameters"; "Print"; "Printing"; "All"; "Proof"; "Proof with"; "Qed";
      "Record"; "Recursive"; "Remark"; "Require"; "Save"; "Scheme"; "Assumptions"; "Axioms"; "Universes";
      "Induction"; "for"; "Sort"; "Section"; "Show"; "Structure"; "Syntactic"; "Syntax"; "Tactic"; "Theorem";
      "Search"; "SearchAbout"; "SearchRewrite";
      "Set"; "Types"; "Undo"; "Unset"; "Variable"; "Variables"; "Context";
      "Notation"; "Reserved Notation"; "Tactic Notation";
      "Delimit"; "Bind"; "Open"; "Scope"; "Inline";
      "Implicit Arguments"; "Add"; "Strict";
      "Typeclasses"; "Instance"; "Global Instance"; "Class"; "Instantiation";
      "subgoal"; "subgoals"; "vm_compute";
      "Opaque"; "Transparent"; "Time";
      "Extraction"; "Extract";
      (* Program *)
      "Program Definition"; "Program Example"; "Program Fixpoint"; "Program Lemma";
      "Obligation"; "Obligations"; "Solve"; "using"; "Next Obligation"; "Next";
      "Program Instance"; "Equations"; "Equations_nocomp";
      (*i (* coq terms *) *)
      "forall"; "match"; "as"; "in"; "return"; "with"; "end"; "let"; "fun";
      "if"; "then"; "else"; "Prop"; "Set"; "Type"; ":="; "where"; "struct"; "wf"; "measure";
      "fix"; "cofix";
      (* Ltac *)
      "before"; "after"; "constr"; "ltac"; "goal"; "context"; "beta"; "delta"; "iota"; "zeta";
      (* Notations *)
      "level"; "associativity"; "no"
       ]

let is_tactic =
  build_table
    [ "intro"; "intros"; "apply"; "rewrite"; "refine"; "case"; "clear"; "injection";
      "elimtype"; "progress"; "setoid_rewrite"; "left"; "right"; "constructor"; 
      "econstructor"; "decide equality"; "abstract"; "exists"; "cbv"; "simple destruct";
      "info"; "fourier"; "field"; "specialize"; "evar"; "solve"; "instanciate";
      "quote"; "eexact"; "autorewrite";
      "destruct"; "destruction"; "destruct_call"; "dependent"; "elim"; "extensionality";
      "f_equal"; "generalize"; "generalize_eqs"; "generalize_eqs_vars"; "induction"; "rename"; "move"; "omega";
      "set"; "assert"; "do"; "repeat";
      "cut"; "assumption"; "exact"; "split"; "subst"; "try"; "discriminate";
      "simpl"; "unfold"; "red"; "compute"; "at"; "in"; "by";
      "reflexivity"; "symmetry"; "transitivity";
      "replace"; "setoid_replace"; "inversion"; "inversion_clear";
      "pattern"; "intuition"; "congruence"; "fail"; "fresh";
      "trivial"; "tauto"; "firstorder"; "ring";
      "clapply"; "program_simpl"; "program_simplify"; "eapply"; "auto"; "eauto";
      "change"; "fold"; "hnf"; "lazy"; "simple"; "eexists"; "debug"; "idtac"; "first"; "type of"; "pose";
      "eval"; "instantiate"; "until" ]

(*s Current Coq module *)

let current_module : (string * string option) ref = ref ("",None)

let get_module withsub =
  let (m,sub) = !current_module in
  if withsub then
    match sub with
    | None -> m
    | Some sub -> m ^ ": " ^ sub
  else
    m

let set_module m sub = current_module := (m,sub);
                       page_title := get_module true

(*s Common to both LaTeX and HTML *)

let item_level = ref 0
let in_doc = ref false

(*s Customized and predefined pretty-print *)

let initialize_texmacs () =
  let ensuremath x = sprintf "<with|mode|math|\\<%s\\>>" x in
  List.fold_right (fun (s,t) tt -> Tokens.ttree_add tt s t)
    [ "*", ensuremath "times";
      "->", ensuremath "rightarrow";
      "<-", ensuremath "leftarrow";
      "<->", ensuremath "leftrightarrow";
      "=>", ensuremath "Rightarrow";
      "<=", ensuremath "le";
      ">=", ensuremath "ge";
      "<>", ensuremath "noteq";
      "~",  ensuremath "lnot";
      "/\\", ensuremath "land";
      "\\/", ensuremath "lor";
      "|-", ensuremath "vdash"
    ] Tokens.empty_ttree

let token_tree_texmacs = ref (initialize_texmacs ())

let token_tree_latex = ref Tokens.empty_ttree
let token_tree_html = ref Tokens.empty_ttree

let initialize_tex_html () =
  let if_utf8 = if !Cdglobals.utf8 then fun x -> Some x else fun _ -> None in
  let (tree_latex, tree_html) = List.fold_right (fun (s,l,l') (tt,tt') ->
      (Tokens.ttree_add tt s l,
       match l' with None -> tt' | Some l' -> Tokens.ttree_add tt' s l'))
      [ "*" ,  "\\ensuremath{\\times}", if_utf8 "×";
	"|", "\\ensuremath{|}", None;
	"->",  "\\ensuremath{\\rightarrow}", if_utf8 "→";
	"->~",  "\\ensuremath{\\rightarrow\\lnot}", None;
	"->~~",  "\\ensuremath{\\rightarrow\\lnot\\lnot}", None;
	"<-",  "\\ensuremath{\\leftarrow}", None;
	"<->", "\\ensuremath{\\leftrightarrow}", if_utf8 "↔";
	"=>",  "\\ensuremath{\\Rightarrow}", if_utf8 "⇒";
	"<=",  "\\ensuremath{\\le}", if_utf8 "≤";
	">=",  "\\ensuremath{\\ge}", if_utf8 "≥";
	"<>",  "\\ensuremath{\\not=}", if_utf8 "≠";
	"~",   "\\ensuremath{\\lnot}", if_utf8 "¬";
	"/\\", "\\ensuremath{\\land}", if_utf8 "∧";
	"\\/", "\\ensuremath{\\lor}", if_utf8 "∨";
	"|-",  "\\ensuremath{\\vdash}", None;
	"forall", "\\ensuremath{\\forall}", if_utf8 "∀";
	"exists", "\\ensuremath{\\exists}", if_utf8 "∃";
	"Π", "\\ensuremath{\\Pi}", if_utf8 "Π";
	"λ", "\\ensuremath{\\lambda}", if_utf8 "λ";
	(* "fun", "\\ensuremath{\\lambda}" ? *)
      ] (Tokens.empty_ttree,Tokens.empty_ttree) in
  token_tree_latex := tree_latex;
  token_tree_html  := tree_html

let add_printing_token s (t1,t2) =
  (match t1 with None -> () | Some t1 ->
    token_tree_latex := Tokens.ttree_add !token_tree_latex s t1);
  (match t2 with None -> () | Some t2 ->
    token_tree_html := Tokens.ttree_add !token_tree_html s t2)

let remove_printing_token s =
  token_tree_latex := Tokens.ttree_remove !token_tree_latex s;
  token_tree_html := Tokens.ttree_remove !token_tree_html s

(*s Table of contents *)

type toc_entry =
  | Toc_library of string * string option
  | Toc_section of int * (unit -> unit) * string

let (toc_q : toc_entry Queue.t) = Queue.create ()

let add_toc_entry e = Queue.add e toc_q

let new_label = let r = ref 0 in fun () -> incr r; "lab" ^ string_of_int !r

(*s LaTeX output *)

module Latex = struct

  let in_title = ref false

  (*s Latex preamble *)

  let (preamble : string Queue.t) = Queue.create ()

  let push_in_preamble s = Queue.add s preamble

  let utf8x_extra_support () =
    printf "\n";
    printf "%%Warning: tipa declares many non-standard macros used by utf8x to\n";
    printf "%%interpret utf8 characters but extra packages might have to be added\n";
    printf "%%(e.g. \"textgreek\" for Greek letters not already in tipa).\n";
    printf "%%Use coqdoc's option -p to add new packages.\n";
    printf "\\usepackage{tipa}\n";
    printf "\n"

  let header () =
    if !header_trailer then begin
      printf "\\documentclass[12pt]{report}\n";
      if !inputenc != "" then printf "\\usepackage[%s]{inputenc}\n" !inputenc;
      if !inputenc = "utf8x" then utf8x_extra_support ();
      printf "\\usepackage[T1]{fontenc}\n";
      printf "\\usepackage{fullpage}\n";
      printf "\\usepackage{coqdoc}\n";
      printf "\\usepackage{amsmath,amssymb}\n";
      (match !toc_depth with
       | None -> ()
       | Some n -> printf "\\setcounter{tocdepth}{%i}\n" n);
      Queue.iter (fun s -> printf "%s\n" s) preamble;
      printf "\\begin{document}\n"
    end;
    output_string
      "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n";
    output_string
      "%% This file has been automatically generated with the command\n";
    output_string "%% ";
    Array.iter (fun s -> printf "%s " s) Sys.argv;
    printf "\n";
    output_string
      "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n"

  let trailer () =
    if !header_trailer then begin
      printf "\\end{document}\n"
    end

  (*s Latex low-level translation *)

  let nbsp () = output_char '~'

  let char c = match c with
    | '\\' ->
	printf "\\symbol{92}"
    | '$' | '#' | '%' | '&' | '{' | '}' | '_' ->
	output_char '\\'; output_char c
    | '^' | '~' ->
	output_char '\\'; output_char c; printf "{}"
    | _ ->
	output_char c

  let label_char c = match c with
    | '_' -> output_char ' '
    | '\\' | '$' | '#' | '%' | '&' | '{' | '}'
    | '^' | '~' -> printf "x%X" (Char.code c)
    | _ -> if c >= '\x80' then printf "x%X" (Char.code c) else output_char c

  let label_ident s =
    for i = 0 to String.length s - 1 do label_char s.[i] done

  let latex_char = output_char
  let latex_string = output_string

  let html_char _ = ()
  let html_string _ = ()

  (*s Latex char escaping *)

  let escaped =
    let buff = Buffer.create 5 in
    fun s ->
      Buffer.clear buff;
      for i = 0 to String.length s - 1 do
	match s.[i] with
	| '\\' ->
	    Buffer.add_string buff "\\symbol{92}"
	| '$' | '#' | '%' | '&' | '{' | '}' | '_' as c ->
	    Buffer.add_char buff '\\'; Buffer.add_char buff c
	| '^' | '~' as c ->
	    Buffer.add_char buff '\\'; Buffer.add_char buff c;
	    Buffer.add_string buff "{}"
        | '\'' ->
            if i < String.length s - 1 && s.[i+1] = '\'' then begin
              Buffer.add_char buff '\''; Buffer.add_char buff '{';
              Buffer.add_char buff '}'
            end else
              Buffer.add_char buff '\''
	| c ->
	    Buffer.add_char buff c
      done;
      Buffer.contents buff

  (*s Latex reference and symbol translation *)

  let start_module () =
    let ln = !lib_name in
      if not !short then begin
        printf "\\coqlibrary{";
        label_ident (get_module false);
        printf "}{";
        if ln <> "" then printf "%s " ln;
        printf "}{%s}\n\n" (escaped (get_module true))
    end

  let start_latex_math () = output_char '$'

  let stop_latex_math () = output_char '$'

  let start_quote () = output_char '`'; output_char '`'
  let stop_quote () = output_char '\''; output_char '\''
    
  let start_verbatim inline = 
    if inline then printf "\\texttt{"
    else printf "\\begin{verbatim}"

  let stop_verbatim inline =
    if inline then printf "}"
    else printf "\\end{verbatim}\n"

  let url addr name = 
    printf "%s\\footnote{\\url{%s}}"
      (match name with
       | None -> ""
       | Some n -> n)
      addr

  let indentation n =
    if n == 0 then
      printf "\\coqdocnoindent\n"
    else
      let space = 0.5 *. (float n) in
      printf "\\coqdocindent{%2.2fem}\n" space

  let ident_ref m fid typ s =
    let id = if fid <> "" then (m ^ "." ^ fid) else m in
    match find_module m with
      | Local ->
	  if typ = Variable then
	    printf "\\coqdoc%s{%s}" (type_name typ) s
	  else
	    (printf "\\coqref{"; label_ident id;
	     printf "}{\\coqdoc%s{%s}}" (type_name typ) s)
      | External m when !externals ->
	  printf "\\coqexternalref{"; label_ident fid;
	  printf "}{%s}{\\coqdoc%s{%s}}" (escaped m) (type_name typ) s
      | External _ | Unknown ->
	  printf "\\coqdoc%s{%s}" (type_name typ) s

  let defref m id ty s =
    if ty <> Notation then
      (printf "\\coqdef{"; label_ident (m ^ "." ^ id);
       printf "}{%s}{\\coqdoc%s{%s}}" s (type_name ty) s)
    else
      (* Glob file still not able to say the exact extent of the definition *)
      (* so we currently renounce to highlight the notation location *)
      (printf "\\coqdef{"; label_ident (m ^ "." ^ id);
       printf "}{%s}{%s}" s s)

  let reference s = function
    | Def (fullid,typ) ->
	defref (get_module false) fullid typ s
    | Ref (m,fullid,typ) ->
	ident_ref m fullid typ s

  (*s The sublexer buffers symbol characters and attached
       uninterpreted ident and try to apply special translation such as,
       predefined, translation "->" to "\ensuremath{\rightarrow}" or,
       virtually, a user-level translation from "=_h" to "\ensuremath{=_{h}}" *)

  let output_sublexer_string doescape issymbchar tag s =
    let s = if doescape then escaped s else s in
    match tag with
    | Some ref -> reference s ref
    | None -> if issymbchar then output_string s else printf "\\coqdocvar{%s}" s

  let last_was_in = ref false

  let sublexer c loc =
    if c = '*' && !last_was_in then begin
      Tokens.flush_sublexer ();
      output_char '*'
    end else begin
      let tag =
        try Some (Index.find (get_module false) loc) with Not_found -> None
      in
      Tokens.output_tagged_symbol_char tag c
    end;
    last_was_in := false

  let initialize () =
    initialize_tex_html ();
    Tokens.token_tree := token_tree_latex;
    Tokens.outfun := output_sublexer_string

  (*s Interpreting ident with fallback on sublexer if unknown ident *)

  let translate s =
    match Tokens.translate s with Some s -> s | None -> escaped s

  let keyword s loc = 
    printf "\\coqdockw{%s}" (translate s)

  let ident s loc =
    last_was_in := s = "in";
    try
      let tag = Index.find (get_module false) loc in
      reference (translate s) tag
    with Not_found ->
      if is_tactic s then
	printf "\\coqdoctac{%s}" (translate s)
      else if is_keyword s then
	printf "\\coqdockw{%s}" (translate s)
      else if !Cdglobals.interpolate && !in_doc (* always a var otherwise *)
      then
	try
	  let tag = Index.find_string (get_module false) s in
	  reference (translate s) tag
	with _ -> Tokens.output_tagged_ident_string s
      else Tokens.output_tagged_ident_string s

  let ident s l =
    if !in_title then (
      printf "\\texorpdfstring{\\protect";
      ident s l;
      printf "}{%s}" (translate s))
    else
      ident s l

  (*s Translating structure *)

  let proofbox () = printf "\\ensuremath{\\Box}"

  let rec reach_item_level n =
    if !item_level < n then begin
      printf "\n\\begin{itemize}\n\\item "; incr item_level;
      reach_item_level n
    end else if !item_level > n then begin
      printf "\n\\end{itemize}\n"; decr item_level;
      reach_item_level n
    end

  let item n =
    let old_level = !item_level in
    reach_item_level n;
    if n <= old_level then printf "\n\\item "

  let stop_item () = reach_item_level 0

  let start_doc () = in_doc := true

  let end_doc () = in_doc := false; stop_item ()

  (* This is broken if we are in math mode, but coqdoc currently isn't
     tracking that *)
  let start_emph () = printf "\\textit{"

  let stop_emph () = printf "}"

  let start_comment () = printf "\\begin{coqdoccomment}\n"

  let end_comment () = printf "\\end{coqdoccomment}\n"

  let start_coq () = printf "\\begin{coqdoccode}\n"

  let end_coq () = printf "\\end{coqdoccode}\n"

  let start_code () = end_doc (); start_coq ()

  let end_code () = end_coq (); start_doc ()

  let section_kind = function
    | 1 -> "\\section{"
    | 2 -> "\\subsection{"
    | 3 -> "\\subsubsection{"
    | 4 -> "\\paragraph{"
    | _ -> assert false

  let section lev f =
    stop_item ();
    output_string (section_kind lev);
    in_title := true; f (); in_title := false;
    printf "}\n\n"

  let rule () =
    printf "\\par\n\\noindent\\hrulefill\\par\n\\noindent{}"

  let paragraph () = printf "\n\n"

  let line_break () = printf "\\coqdoceol\n"

  let empty_line_of_code () = printf "\\coqdocemptyline\n"

  let start_inline_coq_block () = line_break (); empty_line_of_code ()

  let end_inline_coq_block () = empty_line_of_code ()

  let start_inline_coq () = ()

  let end_inline_coq () = ()

  let make_multi_index () = ()

  let make_index () = ()

  let make_toc () = printf "\\tableofcontents\n"

end


(*s HTML output *)

module Html = struct

  let header () =
    if !header_trailer then
      if !header_file_spec then
	let cin = Pervasives.open_in !header_file in
	  try
	    while true do
	      let s = Pervasives.input_line cin in
		printf "%s\n" s
	    done
	  with End_of_file -> Pervasives.close_in cin
      else
	begin
	  printf "<!DOCTYPE html PUBLIC \"-//W3C//DTD XHTML 1.0 Strict//EN\"\n";
	  printf "\"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd\">\n";
	  printf "<html xmlns=\"http://www.w3.org/1999/xhtml\">\n<head>\n";
	  printf "<meta http-equiv=\"Content-Type\" content=\"text/html; charset=%s\"/>\n" !charset;
	  printf "<link href=\"coqdoc.css\" rel=\"stylesheet\" type=\"text/css\"/>\n";
	  printf "<title>%s</title>\n</head>\n\n" !page_title;
	  printf "<body>\n\n<div id=\"page\">\n\n<div id=\"header\">\n</div>\n\n";
	  printf "<div id=\"main\">\n\n"
	end

  let trailer () =
    if !index && (get_module false) <> "Index" then
      printf "</div>\n\n<div id=\"footer\">\n<hr/><a href=\"%s.html\">Index</a>" !index_name;
    if !header_trailer then
      if !footer_file_spec then
	let cin = Pervasives.open_in !footer_file in
	  try
	    while true do
	      let s = Pervasives.input_line cin in
		printf "%s\n" s
	    done
	  with End_of_file -> Pervasives.close_in cin
      else
	begin
	  printf "<hr/>This page has been generated by ";
	  printf "<a href=\"%s\">coqdoc</a>\n" Coq_config.wwwcoq;
	  printf "</div>\n\n</div>\n\n</body>\n</html>"
	end

  let start_module () =
    let ln = !lib_name in
    if not !short then begin
      let (m,sub) = !current_module in
        add_toc_entry (Toc_library (m,sub));
        if ln = ""  then
          printf "<h1 class=\"libtitle\">%s</h1>\n\n" (get_module true)
        else
          printf "<h1 class=\"libtitle\">%s %s</h1>\n\n" ln (get_module true)
    end

  let indentation n = for _i = 1 to n do printf "&nbsp;" done

  let line_break () = printf "<br/>\n"

  let empty_line_of_code () =
    printf "\n<br/>\n"

  let nbsp () = printf "&nbsp;"

  let char = function
    | '<' -> printf "&lt;"
    | '>' -> printf "&gt;"
    | '&' -> printf "&amp;"
    | c -> output_char c

  let escaped =
    let buff = Buffer.create 5 in
    fun s ->
      Buffer.clear buff;
      for i = 0 to String.length s - 1 do
	match s.[i] with
	| '<' -> Buffer.add_string buff "&lt;"
	| '>' -> Buffer.add_string buff "&gt;"
	| '&' -> Buffer.add_string buff "&amp;"
	| c -> Buffer.add_char buff c
      done;
      Buffer.contents buff

  let latex_char _ = ()
  let latex_string _ = ()

  let html_char = output_char
  let html_string = output_string

  let start_latex_math () = ()
  let stop_latex_math () = ()

  let start_quote () = char '"'
  let stop_quote () = start_quote ()

  let start_verbatim inline = 
    if inline then printf "<tt>"
    else printf "<pre>"

  let stop_verbatim inline = 
    if inline then printf "</tt>" 
    else printf "</pre>\n"

  let url addr name = 
    printf "<a href=\"%s\">%s</a>" addr 
      (match name with
       | Some n -> n
       | None -> addr)

  let ident_ref m fid typ s =
    match find_module m with
    | Local ->
	printf "<a class=\"idref\" href=\"%s.html#%s\">" m fid;
	printf "<span class=\"id\" type=\"%s\">%s</span></a>" typ s
    | External m when !externals ->
	printf "<a class=\"idref\" href=\"%s.html#%s\">" m fid;
	printf "<span class=\"id\" type=\"%s\">%s</span></a>" typ s
    | External _ | Unknown ->
	printf "<span class=\"id\" type=\"%s\">%s</span>" typ s

  let reference s r =
    match r with
    | Def (fullid,ty) ->
	printf "<a name=\"%s\">" fullid;
	printf "<span class=\"id\" type=\"%s\">%s</span></a>" (type_name ty) s
    | Ref (m,fullid,ty) ->
	ident_ref m fullid (type_name ty) s

  let output_sublexer_string doescape issymbchar tag s =
    let s = if doescape then escaped s else s in
    match tag with
    | Some ref -> reference s ref
    | None ->
	if issymbchar then output_string s
	else printf "<span class=\"id\" type=\"var\">%s</span>" s

  let sublexer c loc =
    let tag =
      try Some (Index.find (get_module false) loc) with Not_found -> None
    in
    Tokens.output_tagged_symbol_char tag c

  let initialize () =
    initialize_tex_html();
    Tokens.token_tree := token_tree_html;
    Tokens.outfun := output_sublexer_string

  let translate s =
    match Tokens.translate s with Some s -> s | None -> escaped s

  let keyword s loc = 
    printf "<span class=\"id\" type=\"keyword\">%s</span>" (translate s)

  let ident s loc =
    if is_keyword s then begin
      printf "<span class=\"id\" type=\"keyword\">%s</span>" (translate s)
    end else begin
      try reference (translate s) (Index.find (get_module false) loc)
      with Not_found ->
	if is_tactic s then
	  printf "<span class=\"id\" type=\"tactic\">%s</span>" (translate s)
	else
	  if !Cdglobals.interpolate && !in_doc (* always a var otherwise *)
	  then
	    try reference (translate s) (Index.find_string (get_module false) s)
	    with _ -> Tokens.output_tagged_ident_string s
	  else
	    Tokens.output_tagged_ident_string s
    end

  let proofbox () = printf "<font size=-2>&#9744;</font>"

  let rec reach_item_level n =
    if !item_level < n then begin
      printf "<ul class=\"doclist\">\n<li>"; incr item_level;
      reach_item_level n
    end else if !item_level > n then begin
      printf "\n</li>\n</ul>\n"; decr item_level;
      reach_item_level n
    end

  let item n =
    let old_level = !item_level in
    reach_item_level n;
    if n <= old_level then printf "\n</li>\n<li>"

  let stop_item () = reach_item_level 0

  let start_coq () = if not !raw_comments then printf "<div class=\"code\">\n"

  let end_coq () = if not !raw_comments then printf "</div>\n"

  let start_doc () = in_doc := true;
    if not !raw_comments then
      printf "\n<div class=\"doc\">\n"

  let end_doc () = in_doc := false;
    stop_item ();
    if not !raw_comments then printf "\n</div>\n"

  let start_emph () = printf "<i>"

  let stop_emph () = printf "</i>"

  let start_comment () = printf "<span class=\"comment\">(*"

  let end_comment () = printf "*)</span>"

  let start_code () = end_doc (); start_coq ()

  let end_code () = end_coq (); start_doc ()

  let start_inline_coq () = 
    if !inline_notmono then printf "<span class=\"inlinecodenm\">"
                       else printf "<span class=\"inlinecode\">"

  let end_inline_coq () = printf "</span>"

  let start_inline_coq_block () = line_break (); start_inline_coq ()

  let end_inline_coq_block () = end_inline_coq ()

  let paragraph () = printf "\n<div class=\"paragraph\"> </div>\n\n" 

  (* inference rules *)
  let inf_rule assumptions (_,_,midnm) conclusions =
    (* this first function replaces any occurance of 3 or more spaces
       in a row with "&nbsp;"s.  We do this to the assumptions so that
       people can put multiple rules on a line with nice formatting *)
    let replace_spaces str =
      let rec copy a n = match n with 0 -> [] | n -> (a :: copy a (n - 1)) in 
      let results = Str.full_split (Str.regexp "[' '][' '][' ']+") str in
      let strs = List.map (fun r -> match r with
                                    | Str.Text s  -> [s]
                                    | Str.Delim s -> 
                                        copy "&nbsp;" (String.length s))  
                          results
      in
        String.concat "" (List.concat strs)
    in
    let start_assumption line =
          (printf "<tr class=\"infruleassumption\">\n";
           printf "  <td class=\"infrule\">%s</td>\n" (replace_spaces line)) in
    let end_assumption () =
          (printf "  <td></td>\n";
           printf "</td>\n") in
    let rec print_assumptions hyps = 
          match hyps with
          | []                 -> start_assumption "&nbsp;&nbsp;"
          | [(_,hyp)]          -> start_assumption hyp
          | ((_,hyp) :: hyps') -> (start_assumption hyp;
                                   end_assumption ();
                                   print_assumptions hyps') in
    printf "<center><table class=\"infrule\">\n";
    print_assumptions assumptions;
    printf "  <td class=\"infrulenamecol\" rowspan=\"3\">\n";
    (match midnm with
     | None   -> printf "    &nbsp;\n  </td>" 
     | Some s -> printf "    %s &nbsp;\n  </td>" s);
    printf "</tr>\n";
    printf "<tr class=\"infrulemiddle\">\n";
    printf "  <td class=\"infrule\"><hr /></td>\n";
    printf "</tr>\n";
    print_assumptions conclusions;
    end_assumption ();
    printf "</table></center>"

  let section lev f =
    let lab = new_label () in
    let r = sprintf "%s.html#%s" (get_module false) lab in
    (match !toc_depth with
     | None -> add_toc_entry (Toc_section (lev, f, r))
     | Some n -> if lev <= n then add_toc_entry (Toc_section (lev, f, r))
                   else ());
    stop_item ();
    printf "<a name=\"%s\"></a><h%d class=\"section\">" lab lev;
    f ();
    printf "</h%d>\n" lev

  let rule () = printf "<hr/>\n"

  (* make a HTML index from a list of triples (name,text,link) *)
  let index_ref i c =
    let idxc = sprintf "%s_%c" i.idx_name c in
    !index_name ^ (if !multi_index then "_" ^ idxc ^ ".html" else ".html#" ^ idxc)

  let letter_index category idx (c,l) =
    if l <> [] then begin
      let cat = if category && idx <> "global" then "(" ^ idx ^ ")" else "" in
      printf "<a name=\"%s_%c\"></a><h2>%s %s</h2>\n" idx c (display_letter c) cat;
      List.iter
	(fun (id,(text,link,t)) ->
	   let id' = prepare_entry id t in
	   printf "<a href=\"%s\">%s</a> %s<br/>\n" link id' text) l;
      printf "<br/><br/>"
    end

  let all_letters i = List.iter (letter_index false i.idx_name) i.idx_entries

  (* Construction d'une liste des index (1 index global, puis 1
     index par catégorie) *)
  let format_global_index =
    Index.map
      (fun s (m,t) ->
	if t = Library then
         let ln = !lib_name in
           if ln <> "" then
	       "[" ^ String.lowercase ln ^ "]", m ^ ".html", t
           else
	       "[library]", m ^ ".html", t
	else
	 sprintf "[%s, in <a href=\"%s.html\">%s</a>]" (type_name t) m m ,
	sprintf "%s.html#%s" m s, t)

  let format_bytype_index = function
    | Library, idx ->
	Index.map (fun id m -> "", m ^ ".html", Library) idx
    | (t,idx) ->
	Index.map
	  (fun s m ->
	     let text = sprintf "[in <a href=\"%s.html\">%s</a>]" m m in
	       (text, sprintf "%s.html#%s" m s, t)) idx

  (* Impression de la table d'index *)
  let print_index_table_item i =
    printf "<tr>\n<td>%s Index</td>\n" (String.capitalize i.idx_name);
    List.iter
      (fun (c,l) ->
	 if l <> [] then
	   printf "<td><a href=\"%s\">%s</a></td>\n" (index_ref i c)
	     (display_letter c)
	 else
	   printf "<td>%s</td>\n" (display_letter c))
      i.idx_entries;
    let n = i.idx_size in
      printf "<td>(%d %s)</td>\n" n (if n > 1 then "entries" else "entry");
      printf "</tr>\n"

  let print_index_table idxl =
    printf "<table>\n";
    List.iter print_index_table_item idxl;
    printf "</table>\n"

  let make_one_multi_index prt_tbl i =
    (* Attn: make_one_multi_index crée un nouveau fichier... *)
    let idx = i.idx_name in
    let one_letter ((c,l) as cl) =
      open_out_file (sprintf "%s_%s_%c.html" !index_name idx c);
      if (!header_trailer) then header ();
      prt_tbl (); printf "<hr/>";
      letter_index true idx cl;
      if List.length l > 30 then begin printf "<hr/>"; prt_tbl () end;
      if (!header_trailer) then trailer ();
      close_out_file ()
    in
      List.iter one_letter i.idx_entries

  let make_multi_index () =
    let all_index =
      let glob,bt = Index.all_entries () in
	(format_global_index glob) ::
	  (List.map format_bytype_index bt) in
    let print_table () = print_index_table all_index in
      List.iter (make_one_multi_index print_table) all_index

  let make_index () =
    let all_index =
      let glob,bt = Index.all_entries () in
	(format_global_index glob) ::
	  (List.map format_bytype_index bt) in
    let print_table () = print_index_table all_index in
    let print_one_index i =
      if i.idx_size > 0 then begin
	printf "<hr/>\n<h1>%s Index</h1>\n" (String.capitalize i.idx_name);
	all_letters i
      end
    in
      set_module "Index" None;
      if !title <> "" then printf "<h1>%s</h1>\n" !title;
      print_table ();
      if not (!multi_index) then
	begin
	  List.iter print_one_index all_index;
	  printf "<hr/>"; print_table ()
	end

    let make_toc () =
	let ln = !lib_name in
      let make_toc_entry = function
        | Toc_library (m,sub) ->
 		stop_item ();
		let ms = match sub with | None -> m | Some s -> m ^ ": " ^ s in
              if ln = "" then
 	          printf "<a href=\"%s.html\"><h2>%s</h2></a>\n" m ms
              else
 	          printf "<a href=\"%s.html\"><h2>%s %s</h2></a>\n" m ln ms
        | Toc_section (n, f, r) ->
  		item n;
  		printf "<a href=\"%s\">" r; f (); printf "</a>\n"
      in
        printf "<div id=\"toc\">\n";
        Queue.iter make_toc_entry toc_q;
        stop_item ();
        printf "</div>\n"

end


(*s TeXmacs-aware output *)

module TeXmacs = struct

  (*s Latex preamble *)

  let (preamble : string Queue.t) =
    in_doc := false; Queue.create ()

  let header () =
    output_string
      "(*i This file has been automatically generated with the command  \n";
    output_string
      "    "; Array.iter (fun s -> printf "%s " s) Sys.argv; printf " *)\n"

  let trailer () = ()

  let nbsp () = output_char ' '

  let char_true c = match c with
    | '\\' -> printf "\\\\"
    | '<' -> printf "\\<"
    | '|' -> printf "\\|"
    | '>' -> printf "\\>"
    | _ -> output_char c

  let char c = if !in_doc then char_true c else output_char c

  let latex_char = char_true
  let latex_string = String.iter latex_char

  let html_char _ = ()
  let html_string _ = ()

  let raw_ident s =
    for i = 0 to String.length s - 1 do char s.[i] done

  let start_module () = ()

  let start_latex_math () = printf "<with|mode|math|"

  let stop_latex_math () = output_char '>'

  let start_verbatim inline = in_doc := true; printf "<\\verbatim>"
  let stop_verbatim inline = in_doc := false; printf "</verbatim>"

  let url addr name = 
    printf "%s<\\footnote><\\url>%s</url></footnote>" addr
      (match name with
       | None -> ""
       | Some n -> n)

  let start_quote () = output_char '`'; output_char '`'
  let stop_quote () = output_char '\''; output_char '\''

  let indentation n = ()

  let keyword s =
    printf "<kw|"; raw_ident s; printf ">"

  let ident_true s =
    if is_keyword s then keyword s
    else raw_ident s

  let keyword s loc = keyword s
  let ident s _ = if !in_doc then ident_true s else raw_ident s

  let output_sublexer_string doescape issymbchar tag s =
    if doescape then raw_ident s else output_string s

  let sublexer c l =
    if !in_doc then Tokens.output_tagged_symbol_char None c else char c

  let initialize () =
    Tokens.token_tree := token_tree_texmacs;
    Tokens.outfun := output_sublexer_string

  let proofbox () = printf "QED"

  let rec reach_item_level n =
    if !item_level < n then begin
      printf "\n<\\itemize>\n<item>"; incr item_level;
      reach_item_level n
    end else if !item_level > n then begin
      printf "\n</itemize>"; decr item_level;
      reach_item_level n
    end

  let item n =
    let old_level = !item_level in
    reach_item_level n;
    if n <= old_level then printf "\n\n<item>"

  let stop_item () = reach_item_level 0

  let start_doc () = in_doc := true; printf "(** texmacs: "

  let end_doc () = stop_item (); in_doc := false; printf " *)"

  let start_coq () = ()

  let end_coq () = ()

  let start_emph () = printf "<with|font shape|italic|"
  let stop_emph () = printf ">"

  let start_comment () = ()
  let end_comment () = ()

  let start_code () = in_doc := true; printf "<\\code>\n"
  let end_code () = in_doc := false; printf "\n</code>"

  let section_kind = function
    | 1 -> "section"
    | 2 -> "subsection"
    | 3 -> "subsubsection"
    | 4 -> "paragraph"
    | _ -> assert false

  let section lev f =
    stop_item ();
    printf "<"; output_string (section_kind lev); printf "|";
    f (); printf ">\n\n"

  let rule () =
    printf "\n<hrule>\n"

  let paragraph () = printf "\n\n"

  let line_break () = printf "\n"

  let empty_line_of_code () = printf "\n"

  let start_inline_coq () = printf "<verbatim|["

  let end_inline_coq () = printf "]>"

  let start_inline_coq_block () = line_break (); start_inline_coq ()

  let end_inline_coq_block () = end_inline_coq ()

  let make_multi_index () = ()

  let make_index () = ()

  let make_toc () = ()

end


(*s Raw output *)

module Raw = struct

  let header () = ()

  let trailer () = ()

  let nbsp () = output_char ' '

  let char = output_char

  let latex_char = output_char
  let latex_string = output_string

  let html_char _ = ()
  let html_string _ = ()

  let raw_ident s =
    for i = 0 to String.length s - 1 do char s.[i] done

  let start_module () = ()
  let end_module () = ()

  let start_latex_math () = ()
  let stop_latex_math () = ()

  let start_verbatim inline = ()
  let stop_verbatim inline = ()

  let url addr name = 
    match name with
    | Some n -> printf "%s (%s)" n addr
    | None -> printf "%s" addr

  let start_quote () = printf "\""
  let stop_quote () = printf "\""

  let indentation n =
      for _i = 1 to n do printf " " done

  let keyword s loc = raw_ident s
  let ident s loc = raw_ident s

  let sublexer c l = char c

  let initialize () =
    Tokens.token_tree := ref Tokens.empty_ttree;
    Tokens.outfun := (fun _ _ _ _ -> failwith "Useless")

  let proofbox () = printf "[]"

  let item n = printf "- "
  let stop_item () = ()
  let reach_item_level _ = ()

  let start_doc () = printf "(** "
  let end_doc () = printf " *)\n"

  let start_emph () = printf "_"
  let stop_emph () = printf "_"

  let start_comment () = printf "(*"
  let end_comment () = printf "*)"

  let start_coq () = ()
  let end_coq () = ()

  let start_code () = end_doc (); start_coq ()
  let end_code () = end_coq (); start_doc ()

  let section_kind =
    function
      | 1 -> "* "
      | 2 -> "** "
      | 3 -> "*** "
      | 4 -> "**** "
      | _ -> assert false

  let section lev f =
    output_string (section_kind lev);
    f ()

  let rule () = ()

  let paragraph () = printf "\n\n"

  let line_break () = printf "\n"

  let empty_line_of_code () = printf "\n"

  let start_inline_coq () = ()
  let end_inline_coq () = ()

  let start_inline_coq_block () = line_break (); start_inline_coq ()
  let end_inline_coq_block () = end_inline_coq ()

  let make_multi_index () = ()
  let make_index () = ()
  let make_toc () = ()

end



(*s Generic output *)

let select f1 f2 f3 f4 x =
  match !target_language with LaTeX -> f1 x | HTML -> f2 x | TeXmacs -> f3 x | Raw -> f4 x

let push_in_preamble = Latex.push_in_preamble

let header = select Latex.header Html.header TeXmacs.header Raw.header
let trailer = select Latex.trailer Html.trailer TeXmacs.trailer Raw.trailer

let start_module =
  select Latex.start_module Html.start_module TeXmacs.start_module Raw.start_module

let start_doc = select Latex.start_doc Html.start_doc TeXmacs.start_doc Raw.start_doc
let end_doc = select Latex.end_doc Html.end_doc TeXmacs.end_doc Raw.end_doc

let start_comment = select Latex.start_comment Html.start_comment TeXmacs.start_comment Raw.start_comment
let end_comment = select Latex.end_comment Html.end_comment TeXmacs.end_comment Raw.end_comment

let start_coq = select Latex.start_coq Html.start_coq TeXmacs.start_coq Raw.start_coq
let end_coq = select Latex.end_coq Html.end_coq TeXmacs.end_coq Raw.end_coq

let start_code = select Latex.start_code Html.start_code TeXmacs.start_code Raw.start_code
let end_code = select Latex.end_code Html.end_code TeXmacs.end_code Raw.end_code

let start_inline_coq =
  select Latex.start_inline_coq Html.start_inline_coq TeXmacs.start_inline_coq Raw.start_inline_coq
let end_inline_coq =
  select Latex.end_inline_coq Html.end_inline_coq TeXmacs.end_inline_coq Raw.end_inline_coq

let start_inline_coq_block =
  select Latex.start_inline_coq_block Html.start_inline_coq_block
    TeXmacs.start_inline_coq_block Raw.start_inline_coq_block
let end_inline_coq_block =
  select Latex.end_inline_coq_block Html.end_inline_coq_block TeXmacs.end_inline_coq_block Raw.end_inline_coq_block

let indentation = select Latex.indentation Html.indentation TeXmacs.indentation Raw.indentation
let paragraph = select Latex.paragraph Html.paragraph TeXmacs.paragraph Raw.paragraph
let line_break = select Latex.line_break Html.line_break TeXmacs.line_break Raw.line_break
let empty_line_of_code = select
  Latex.empty_line_of_code Html.empty_line_of_code TeXmacs.empty_line_of_code Raw.empty_line_of_code

let section = select Latex.section Html.section TeXmacs.section Raw.section
let item = select Latex.item Html.item TeXmacs.item Raw.item
let stop_item = select Latex.stop_item Html.stop_item TeXmacs.stop_item Raw.stop_item
let reach_item_level = select Latex.reach_item_level Html.reach_item_level TeXmacs.reach_item_level Raw.reach_item_level
let rule = select Latex.rule Html.rule TeXmacs.rule Raw.rule

let nbsp = select Latex.nbsp Html.nbsp TeXmacs.nbsp Raw.nbsp
let char = select Latex.char Html.char TeXmacs.char Raw.char
let keyword = select Latex.keyword Html.keyword TeXmacs.keyword Raw.keyword
let ident = select Latex.ident Html.ident TeXmacs.ident Raw.ident
let sublexer = select Latex.sublexer Html.sublexer TeXmacs.sublexer Raw.sublexer
let initialize = select Latex.initialize Html.initialize TeXmacs.initialize Raw.initialize

let proofbox = select Latex.proofbox Html.proofbox TeXmacs.proofbox Raw.proofbox

let latex_char = select Latex.latex_char Html.latex_char TeXmacs.latex_char Raw.latex_char
let latex_string =
  select Latex.latex_string Html.latex_string TeXmacs.latex_string Raw.latex_string
let html_char = select Latex.html_char Html.html_char TeXmacs.html_char Raw.html_char
let html_string =
  select Latex.html_string Html.html_string TeXmacs.html_string Raw.html_string

let start_emph =
  select Latex.start_emph Html.start_emph TeXmacs.start_emph Raw.start_emph
let stop_emph =
  select Latex.stop_emph Html.stop_emph TeXmacs.stop_emph Raw.stop_emph

let start_latex_math =
  select Latex.start_latex_math Html.start_latex_math TeXmacs.start_latex_math Raw.start_latex_math
let stop_latex_math =
  select Latex.stop_latex_math Html.stop_latex_math TeXmacs.stop_latex_math Raw.stop_latex_math

let start_verbatim =
  select Latex.start_verbatim Html.start_verbatim TeXmacs.start_verbatim Raw.start_verbatim
let stop_verbatim =
  select Latex.stop_verbatim Html.stop_verbatim TeXmacs.stop_verbatim Raw.stop_verbatim
let verbatim_char inline =
  select (if inline then Latex.char else output_char) Html.char TeXmacs.char Raw.char
let hard_verbatim_char = output_char

let url = 
  select Latex.url Html.url TeXmacs.url Raw.url

let start_quote =
  select Latex.start_quote Html.start_quote TeXmacs.start_quote Raw.start_quote
let stop_quote =
  select Latex.stop_quote Html.stop_quote TeXmacs.stop_quote Raw.stop_quote

let inf_rule_dumb assumptions (midsp,midln,midnm) conclusions = 
  start_verbatim false;
  let dumb_line = 
       function (sp,ln) -> (String.iter char ((String.make sp ' ') ^ ln);
                            char '\n')
  in 
    (List.iter dumb_line assumptions;
     dumb_line (midsp, midln ^ (match midnm with 
                                | Some s -> " " ^ s 
                                | None -> ""));
     List.iter dumb_line conclusions);
  stop_verbatim false

let inf_rule = select inf_rule_dumb Html.inf_rule inf_rule_dumb inf_rule_dumb

let make_multi_index = select Latex.make_multi_index Html.make_multi_index TeXmacs.make_multi_index Raw.make_multi_index
let make_index = select Latex.make_index Html.make_index TeXmacs.make_index Raw.make_index
let make_toc = select Latex.make_toc Html.make_toc TeXmacs.make_toc Raw.make_toc


==> anc/HoTT/coq-HoTT/tools/coqdoc/output.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Cdglobals
open Index

val initialize : unit -> unit

val add_printing_token : string -> string option * string option -> unit
val remove_printing_token : string -> unit

val set_module : coq_module -> string option -> unit
val get_module : bool -> string

val header : unit -> unit
val trailer : unit -> unit

val push_in_preamble : string -> unit

val start_module : unit -> unit

val start_doc : unit -> unit
val end_doc : unit -> unit

val start_emph : unit -> unit
val stop_emph : unit -> unit

val start_comment : unit -> unit
val end_comment : unit -> unit

val start_coq : unit -> unit
val end_coq : unit -> unit

val start_code : unit -> unit
val end_code : unit -> unit

val start_inline_coq : unit -> unit
val end_inline_coq : unit -> unit

val start_inline_coq_block : unit -> unit
val end_inline_coq_block : unit -> unit

val indentation : int -> unit
val line_break : unit -> unit
val paragraph : unit -> unit
val empty_line_of_code : unit -> unit

val section : int -> (unit -> unit) -> unit

val item : int -> unit
val stop_item : unit -> unit
val reach_item_level : int -> unit

val rule : unit -> unit

val nbsp : unit -> unit
val char : char -> unit
val keyword : string -> loc -> unit
val ident : string -> loc -> unit
val sublexer : char -> loc -> unit
val initialize : unit -> unit

val proofbox : unit -> unit

val latex_char : char -> unit
val latex_string : string -> unit
val html_char : char -> unit
val html_string : string -> unit
val verbatim_char : bool -> char -> unit
val hard_verbatim_char : char -> unit

val start_latex_math : unit -> unit
val stop_latex_math : unit -> unit
val start_verbatim : bool -> unit
val stop_verbatim : bool -> unit
val start_quote : unit -> unit
val stop_quote : unit -> unit

val url : string -> string option -> unit

(* this outputs an inference rule in one go.  You pass it the list of
   assumptions, then the middle line info, then the conclusion (which
   is allowed to span multiple lines).

   In each case, the int is the number of spaces before the start of
   the line's text and the string is the text of the line with the
   leading trailing space trimmed.  For the middle rule, you can
   also optionally provide a name.

   We need the space info so that in modes where we aren't doing
   something smart we can just format the rule verbatim like the user did
*)
val inf_rule :  (int * string) list
             -> (int * string * (string option)) 
             -> (int * string) list
             -> unit

val make_multi_index : unit -> unit
val make_index : unit -> unit
val make_toc : unit -> unit


==> anc/HoTT/coq-HoTT/tools/coqdoc/style.css <==
a:visited {color : #416DFF; text-decoration : none; }
a:link {color : #416DFF; text-decoration : none; font-weight : bold}
a:hover {color : Red; text-decoration : underline; }
a:active {color : Red; text-decoration : underline; }
.keyword { font-weight : bold ; color : Red }
.keywordsign { color : #C04600 }
.superscript { font-size : 4 }
.subscript { font-size : 4 }
.comment { color : Green }
.constructor { color : Blue }
.string { color : Maroon }
.warning { color : Red ; font-weight : bold }
.info { margin-left : 3em; margin-right : 3em }
.title1 { font-size : 20pt ; background-color : #416DFF }
.title2 { font-size : 20pt ; background-color : #418DFF }
.title3 { font-size : 20pt ; background-color : #41ADFF }
.title4 { font-size : 20pt ; background-color : #41CDFF }
.title5 { font-size : 20pt ; background-color : #41EDFF }
.title6 { font-size : 20pt ; background-color : #41FFFF }
body { background-color : White }
tr { background-color : White }
# .doc { background-color :#aaeeff  }
.doc { background-color :#66ff66  }


==> anc/HoTT/coq-HoTT/tools/coqdoc/tokens.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Application of printing rules based on a dictionary specific to the
   target language *)

(*s Dictionaries: trees annotated with string options, each node being a map
    from chars to dictionaries (the subtrees). A trie, in other words.

    (code copied from parsing/lexer.ml4 for the use of coqdoc, Apr 2010)
*)

module CharMap = Map.Make (struct type t = char let compare = compare end)

type ttree = {
  node : string option;
  branch : ttree CharMap.t }

let empty_ttree = { node = None; branch = CharMap.empty }

let ttree_add ttree str translated =
  let rec insert tt i =
    if i == String.length str then
      {node = Some translated; branch = tt.branch}
    else
      let c = str.[i] in
      let br =
        match try Some (CharMap.find c tt.branch) with Not_found -> None with
          | Some tt' ->
              CharMap.add c (insert tt' (i + 1)) (CharMap.remove c tt.branch)
          | None ->
              let tt' = {node = None; branch = CharMap.empty} in
              CharMap.add c (insert tt' (i + 1)) tt.branch
      in
      { node = tt.node; branch = br }
  in
  insert ttree 0

(* Removes a string from a dictionary: returns an equal dictionary
   if the word not present. *)
let ttree_remove ttree str =
  let rec remove tt i =
    if i == String.length str then
      {node = None; branch = tt.branch}
    else
      let c = str.[i] in
      let br =
        match try Some (CharMap.find c tt.branch) with Not_found -> None with
          | Some tt' ->
              CharMap.add c (remove tt' (i + 1)) (CharMap.remove c tt.branch)
          | None -> tt.branch
      in
      { node = tt.node; branch = br }
  in
  remove ttree 0

let ttree_descend ttree c = CharMap.find c ttree.branch

let ttree_find ttree str =
  let rec proc_rec tt i =
    if i == String.length str then tt
    else proc_rec (CharMap.find str.[i] tt.branch) (i+1)
  in
  proc_rec ttree 0

(*s Parameters of the translation automaton *)

type out_function = bool -> bool -> Index.index_entry option -> string -> unit

let token_tree = ref (ref empty_ttree)
let outfun = ref (fun _ _ _ _ -> failwith "outfun not initialized")

(*s Translation automaton *)

let buff = Buffer.create 4

let flush_buffer was_symbolchar tag tok =
  let hastr = String.length tok <> 0 in
  if hastr then !outfun false was_symbolchar tag tok;
  if Buffer.length buff <> 0 then
    !outfun true (if hastr then not was_symbolchar else was_symbolchar)
      tag (Buffer.contents buff);
  Buffer.clear buff

type sublexer_state =
  | Neutral
  | Buffering of bool * Index.index_entry option * string * ttree

let translation_state = ref Neutral

let buffer_char is_symbolchar ctag c =
  let rec aux = function
  | Neutral ->
      restart_buffering ()
  | Buffering (was_symbolchar,tag,translated,tt) ->
      if tag <> ctag then
	(* A strong tag comes from Coq; if different Coq tags *)
	(* hence, we don't try to see the chars as part of a single token *)
	let translated =
	  match tt.node with
	  | Some tok -> Buffer.clear buff; tok
	  | None -> translated in
	flush_buffer was_symbolchar tag translated;
	restart_buffering ()
      else
	begin
	(* If we change the category of characters (symbol vs ident) *)
	(* we accept this as a possible token cut point and remember the *)
	(* translated token up to that point *)
	let translated =
	  if is_symbolchar <> was_symbolchar then
	    match tt.node with
	    | Some tok -> Buffer.clear buff; tok
	    | None -> translated
	  else translated in
	(* We try to make a significant token from the current *)
	(* buffer and the new character *)
	try
	  let tt = ttree_descend tt c in
	  Buffer.add_char buff c;
	  Buffering (is_symbolchar,ctag,translated,tt)
	with Not_found ->
	(* No existing translation for the given set of chars *)
	if is_symbolchar <> was_symbolchar then
	  (* If we changed the category of character read, we accept it *)
	  (* as a possible cut point and restart looking for a translation *)
	  (flush_buffer was_symbolchar tag translated;
	   restart_buffering ())
	else
	  (* If we did not change the category of character read, we do *)
	  (* not want to cut arbitrarily in the middle of the sequence of *)
	  (*  symbol characters or identifier characters *)
	  (Buffer.add_char buff c;
	   Buffering (is_symbolchar,tag,translated,empty_ttree))
	end

  and restart_buffering () =
    let tt = try ttree_descend !(!token_tree) c with Not_found -> empty_ttree in
    Buffer.add_char buff c;
    Buffering (is_symbolchar,ctag,"",tt)

  in
  translation_state := aux !translation_state

let output_tagged_ident_string s =
  for i = 0 to String.length s - 1 do buffer_char false None s.[i] done

let output_tagged_symbol_char tag c =
  buffer_char true tag c

let flush_sublexer () =
  match !translation_state with
  | Neutral -> ()
  | Buffering (was_symbolchar,tag,translated,tt) ->
      let translated =
	match tt.node with
	| Some tok -> Buffer.clear buff; tok
	| None -> translated in
      flush_buffer was_symbolchar tag translated;
      translation_state := Neutral

(* Translation not using the automaton *)
let translate s =
  try (ttree_find !(!token_tree) s).node with Not_found -> None


==> anc/HoTT/coq-HoTT/tools/coqdoc/tokens.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Type of dictionaries *)

type ttree

val empty_ttree : ttree

(* Add a string with some translation in dictionary *)
val ttree_add : ttree -> string -> string -> ttree

(* Remove a translation from a dictionary: returns an equal dictionary
   if the word not present *)
val ttree_remove : ttree -> string -> ttree

(* Translate a string *)
val translate : string -> string option

(* Sublexer automaton *)

(* The sublexer buffers the chars it receives; if after some time, it
   recognizes that a sequence of chars has a translation in the
   current dictionary, it replaces the buffer by the translation *)

(* Received chars can come with a "tag" (usually made from
   informations from the globalization file). A sequence of chars can
   be considered a word only, if all chars have the same "tag". Rules
   for cutting words are the following:

   - in a sequence like "**" where * is in the dictionary but not **,
     "**" is not translated; otherwise said, to be translated, a sequence
     must not be surrounded by other symbol-like chars

   - in a sequence like "<>_h*", where <>_h is in the dictionary, the
     translation is done because the switch from a letter to a symbol char
     is an acceptable cutting point

   - in a sequence like "<>_ha", where <>_h is in the dictionary, the
     translation is not done because it is considered that h and a are
     not separable (however, if h and a have different tags, and h has
     the same tags as <, > and _, the translation happens)

   - in a sequence like "<>_ha", where <> but not <>_h is in the
     dictionary, the translation is done for <> and _ha is considered
     independently because  the switch from a symbol char to a letter
     is considered to be an acceptable cutting point

   - the longest-word rule applies: if both <> and <>_h are in the
     dictionary, "<>_h" is one word and gets translated
*)

(* Warning: do not output anything on output channel inbetween a call
   to [output_tagged_*] and [flush_sublexer]!! *)

type out_function =
  bool (* needs escape *) ->
  bool (* it is a symbol, not a pure ident *) ->
  Index.index_entry option (* the index type of the token if any *) ->
  string -> unit

(* This must be initialized before calling the sublexer *)
val token_tree : ttree ref ref
val outfun : out_function ref

(* Process an ident part that might be a symbol part *)
val output_tagged_ident_string : string -> unit

(* Process a non-ident char (possibly equipped with a tag) *)
val output_tagged_symbol_char : Index.index_entry option -> char -> unit

(* Flush the buffered content of the lexer using [outfun] *)
val flush_sublexer : unit -> unit


==> anc/HoTT/coq-HoTT/tools/coqwc.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* coqwc - counts the lines of spec, proof and comments in Coq sources
 * Copyright (C) 2003 Jean-Christophe Filliâtre *)

(*s {\bf coqwc.} Counts the lines of spec, proof and comments in a Coq source.
    It assumes the files to be lexically well-formed. *)

(*i*){
open Printf
open Lexing
(*i*)

(*s Command-line options. *)

let spec_only = ref false
let proof_only = ref false
let percentage = ref false
let skip_header = ref true

(*s Counters. [clines] counts the number of code lines of the current
    file, and [dlines] the number of comment lines. [tclines] and [tdlines]
    are the corresponding totals. *)

let slines = ref 0
let plines = ref 0
let dlines = ref 0

let tslines = ref 0
let tplines = ref 0
let tdlines = ref 0

let update_totals () =
  tslines := !tslines + !slines;
  tplines := !tplines + !plines;
  tdlines := !tdlines + !dlines

(*s The following booleans indicate whether we have seen spec, proof or
    comment so far on the current line; when a newline is reached, [newline]
    is called and updates the counters accordingly. *)

let seen_spec = ref false
let seen_proof = ref false
let seen_comment = ref false

let newline () =
  if !seen_spec then incr slines;
  if !seen_proof then incr plines;
  if !seen_comment then incr dlines;
  seen_spec := false; seen_proof := false; seen_comment := false

let reset_counters () =
  seen_spec := false; seen_proof := false; seen_comment := false;
  slines := 0; plines := 0; dlines := 0

(*s Print results. *)

let print_line sl pl dl fo =
  if not !proof_only then printf " %8d" sl;
  if not !spec_only then printf " %8d" pl;
  if not (!proof_only || !spec_only) then printf " %8d" dl;
  (match fo with Some f -> printf " %s" f | _ -> ());
  if !percentage then begin
    let s = sl + pl + dl in
    let p = if s > 0 then 100 * dl / s else 0 in
    printf " (%d%%)" p
  end;
  print_newline ()

let print_file fo = print_line !slines !plines !dlines fo

let print_totals () = print_line !tslines !tplines !tdlines (Some "total")

(*i*)}(*i*)

(*s Shortcuts for regular expressions. The [rcs] regular expression
    is used to skip the CVS infos possibly contained in some comments,
    in order not to consider it as documentation. *)

let space = [' ' '\t' '\r']
let character =
  "'" ([^ '\\' '\''] |
       '\\' (['\\' '\'' 'n' 't' 'b' 'r'] | ['0'-'9'] ['0'-'9'] ['0'-'9'])) "'"
let rcs_keyword =
  "Author" | "Date" | "Header" | "Id" | "Name" | "Locker" | "Log" |
  "RCSfile" | "Revision" | "Source" | "State"
let rcs = "\036" rcs_keyword [^ '$']* "\036"
let stars = "(*" '*'* "*)"
let dot = '.' (' ' | '\t' | '\n' | '\r' | eof)
let proof_start =
  "Theorem" | "Lemma" | "Fact" | "Remark" | "Goal" | "Correctness" | "Obligation" | "Next"
let proof_end =
  ("Save" | "Qed" | "Defined" | "Abort" | "Admitted") [^'.']* '.'

(*s [spec] scans the specification. *)

rule spec = parse
  | "(*"   { comment lexbuf; spec lexbuf }
  | '"'    { let n = string lexbuf in slines := !slines + n;
	     seen_spec := true; spec lexbuf }
  | '\n'   { newline (); spec lexbuf }
  | space+ | stars
           { spec lexbuf }
  | proof_start space
           { seen_spec := true; spec_to_dot lexbuf; proof lexbuf }
  | proof_start '\n'
           { seen_spec := true; newline (); spec_to_dot lexbuf; proof lexbuf }
  | "Program"? "Definition" space
           { seen_spec := true; definition lexbuf }
  | "Program"? "Fixpoint" space
  	   { seen_spec := true; definition lexbuf }
  | character | _
	   { seen_spec := true; spec lexbuf }
  | eof    { () }

(*s [spec_to_dot] scans a spec until a dot is reached and returns. *)

and spec_to_dot = parse
  | "(*"   { comment lexbuf; spec_to_dot lexbuf }
  | '"'    { let n = string lexbuf in slines := !slines + n;
	     seen_spec := true; spec_to_dot lexbuf }
  | '\n'   { newline (); spec_to_dot lexbuf }
  | dot    { () }
  | space+ | stars
           { spec_to_dot lexbuf }
  | character | _
	   { seen_spec := true; spec_to_dot lexbuf }
  | eof    { () }

(*s [definition] scans a definition; passes to [proof] is the body is
    absent, and to [spec] otherwise *)

and definition = parse
  | "(*"   { comment lexbuf; definition lexbuf }
  | '"'    { let n = string lexbuf in slines := !slines + n;
	     seen_spec := true; definition lexbuf }
  | '\n'   { newline (); definition lexbuf }
  | ":="   { seen_spec := true; spec lexbuf }
  | dot    { proof lexbuf }
  | space+ | stars
           { definition lexbuf }
  | character | _
	   { seen_spec := true; definition lexbuf }
  | eof    { () }

(*s Scans a proof, then returns to [spec]. *)

and proof = parse
  | "(*"   { comment lexbuf; proof lexbuf }
  | '"'    { let n = string lexbuf in plines := !plines + n;
	     seen_proof := true; proof lexbuf }
  | space+ | stars
           { proof lexbuf }
  | '\n'   { newline (); proof lexbuf }
  | "Proof" space* '.'
           { seen_proof := true; proof lexbuf }
  | "Proof" space
           { proof_term lexbuf }
  | proof_end
           { seen_proof := true; spec lexbuf }
  | character | _
	   { seen_proof := true; proof lexbuf }
  | eof    { () }

and proof_term = parse
  | "(*"   { comment lexbuf; proof_term lexbuf }
  | '"'    { let n = string lexbuf in plines := !plines + n;
	     seen_proof := true; proof_term lexbuf }
  | space+ | stars
           { proof_term lexbuf }
  | '\n'   { newline (); proof_term lexbuf }
  | dot    { spec lexbuf }
  | character | _
	   { seen_proof := true; proof_term lexbuf }
  | eof    { () }

(*s Scans a comment. *)

and comment = parse
  | "(*"   { comment lexbuf; comment lexbuf }
  | "*)"   { () }
  | '"'    { let n = string lexbuf in dlines := !dlines + n;
	     seen_comment := true; comment lexbuf }
  | '\n'   { newline (); comment lexbuf }
  | space+ | stars
	   { comment lexbuf }
  | character | _
	   { seen_comment := true; comment lexbuf }
  | eof    { () }

(*s The entry [string] reads a string until its end and returns the number
    of newlines it contains. *)

and string = parse
  | '"'  { 0 }
  | '\\' ('\\' | 'n' | '"') { string lexbuf }
  | '\n' { succ (string lexbuf) }
  | _    { string lexbuf }
  | eof  { 0 }

(*s The following entry [read_header] is used to skip the possible header at
    the beggining of files (unless option \texttt{-e} is specified).
    It stops whenever it encounters an empty line or any character outside
    a comment. In this last case, it correctly resets the lexer position
    on that character (decreasing [lex_curr_pos] by 1). *)

and read_header = parse
  | "(*"   { skip_comment lexbuf; skip_until_nl lexbuf;
	     read_header lexbuf }
  | "\n"   { () }
  | space+ { read_header lexbuf }
  | _      { lexbuf.lex_curr_pos <- lexbuf.lex_curr_pos - 1 }
  | eof    { () }

and skip_comment = parse
  | "*)" { () }
  | "(*" { skip_comment lexbuf; skip_comment lexbuf }
  | _    { skip_comment lexbuf }
  | eof  { () }

and skip_until_nl = parse
  | '\n' { () }
  | _    { skip_until_nl lexbuf }
  | eof  { () }

(*i*){(*i*)

(*s Processing files and channels. *)

let process_channel ch =
  let lb = Lexing.from_channel ch in
  reset_counters ();
  if !skip_header then read_header lb;
  spec lb

let process_file f =
  try
    let ch = open_in f in
    process_channel ch;
    close_in ch;
    print_file (Some f);
    update_totals ()
  with
    | Sys_error "Is a directory" ->
	flush stdout; eprintf "coqwc: %s: Is a directory\n" f; flush stderr
    | Sys_error s ->
	flush stdout; eprintf "coqwc: %s\n" s; flush stderr

(*s Parsing of the command line. *)

let usage () =
  prerr_endline "usage: coqwc [options] [files]";
  prerr_endline "Options are:";
  prerr_endline "  -p   print percentage of comments";
  prerr_endline "  -s   print only the spec size";
  prerr_endline "  -r   print only the proof size";
  prerr_endline "  -e   (everything) do not skip headers";
  exit 1

let rec parse = function
  | [] -> []
  | ("-h" | "-?" | "-help" | "--help") :: _ -> usage ()
  | ("-s" | "--spec-only") :: args ->
      proof_only := false; spec_only := true; parse args
  | ("-r" | "--proof-only") :: args ->
      spec_only := false; proof_only := true; parse args
  | ("-p" | "--percentage") :: args -> percentage := true; parse args
  | ("-e" | "--header") :: args -> skip_header := false; parse args
  | f :: args -> f :: (parse args)

(*s Main program. *)

let main () =
  let files = parse (List.tl (Array.to_list Sys.argv)) in
  if not (!spec_only || !proof_only) then
    printf "     spec    proof comments\n";
  match files with
    | [] -> process_channel stdin; print_file None
    | [f] -> process_file f
    | _ -> List.iter process_file files; print_totals ()

let _ = Printexc.catch main ()

(*i*)}(*i*)




==> anc/HoTT/coq-HoTT/tools/escape_string.ml <==
print_string (String.escaped Sys.argv.(1))


==> anc/HoTT/coq-HoTT/tools/fake_ide.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Fake_ide : Simulate a [coqide] talking to a [coqtop -ideslave] *)

exception Comment

type coqtop = {
  in_chan : in_channel;
  out_chan : out_channel;
  xml_parser : Xml_parser.t;
}

let logger level content = ()

let eval_call call coqtop =
  prerr_endline (Serialize.pr_call call);
  let xml_query = Serialize.of_call call in
  Xml_utils.print_xml coqtop.out_chan xml_query;
  flush coqtop.out_chan;
  let rec loop () =
    let xml = Xml_parser.parse coqtop.xml_parser in
    if Serialize.is_message xml then
      let message = Serialize.to_message xml in
      let level = message.Interface.message_level in
      let content = message.Interface.message_content in
      let () = logger level content in
      loop ()
    else (Serialize.to_answer xml call)
  in
  let res = loop () in
  prerr_endline (Serialize.pr_full_value call res);
  match res with Interface.Fail _ -> exit 1 | _ -> ()

let commands =
  [ "INTERPRAWSILENT", (fun s -> eval_call (Serialize.interp (true,false,s)));
    "INTERPRAW", (fun s -> eval_call (Serialize.interp (true,true,s)));
    "INTERPSILENT", (fun s -> eval_call (Serialize.interp (false,false,s)));
    "INTERP", (fun s -> eval_call (Serialize.interp (false,true,s)));
    "REWIND", (fun s -> eval_call (Serialize.rewind (int_of_string s)));
    "GOALS", (fun _ -> eval_call Serialize.goals);
    "HINTS", (fun _ -> eval_call Serialize.hints);
    "GETOPTIONS", (fun _ -> eval_call Serialize.get_options);
    "STATUS", (fun _ -> eval_call Serialize.status);
    "INLOADPATH", (fun s -> eval_call (Serialize.inloadpath s));
    "MKCASES", (fun s -> eval_call (Serialize.mkcases s));
    "#", (fun _ -> raise Comment);
  ]

let read_eval_print line =
  let lline = String.length line in
  let rec find_cmd = function
    | [] -> prerr_endline ("Error: Unknown API Command :"^line); exit 1
    | (cmd,fn) :: cmds ->
      let lcmd = String.length cmd in
      if lline >= lcmd && String.sub line 0 lcmd = cmd then
	let arg = try String.sub line (lcmd+1) (lline-lcmd-1) with _ -> ""
	in fn arg
      else find_cmd cmds
  in
  find_cmd commands

let usage () =
  Printf.printf
    "A fake coqide process talking to a coqtop -ideslave.\n\
     Usage: %s [<coqtop>]\n\
     Input syntax is one API call per line, the keyword coming first,\n\
     with the rest of the line as string argument (e.g. INTERP Check plus.)\n\
     Supported API keywords are:\n" (Filename.basename Sys.argv.(0));
  List.iter (fun (s,_) -> Printf.printf "\t%s\n" s) commands;
  exit 1

let main =
  Sys.set_signal Sys.sigpipe
    (Sys.Signal_handle
       (fun _ -> prerr_endline "Broken Pipe (coqtop died ?)"; exit 1));
  let coqtop_name = match Array.length Sys.argv with
    | 1 -> "coqtop"
    | 2 when Sys.argv.(1) <> "-help" -> Sys.argv.(1)
    | _ -> usage ()
  in
  let coqtop =
    let (cin, cout) = Unix.open_process (coqtop_name^" -ideslave") in
    let p = Xml_parser.make (Xml_parser.SChannel cin) in
    {
      in_chan = cin;
      out_chan = cout;
      xml_parser = p;
    }
  in
  while true do
    let l = try read_line () with End_of_file -> exit 0
    in
    try read_eval_print l coqtop
    with
      | Comment -> ()
      | e ->
	prerr_endline ("Uncaught exception" ^ Printexc.to_string e); exit 1
  done


==> anc/HoTT/coq-HoTT/tools/gallina.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Gallina_lexer

let vfiles = ref ([] : string list)

let option_moins = ref false

let option_stdout = ref false

let traite_fichier f =
  try
    let chan_in = open_in (f^".v") in
    let buf = Lexing.from_channel chan_in in
    if not !option_stdout then chan_out := open_out (f ^ ".g");
    try
      while true do Gallina_lexer.action buf done
    with Fin_fichier -> begin
      flush !chan_out;
      close_in chan_in;
      if not !option_stdout then close_out !chan_out
    end
  with Sys_error _ ->
    ()

let traite_stdin () =
  try
    let buf = Lexing.from_channel stdin in
    try
      while true do Gallina_lexer.action buf done
    with Fin_fichier ->
      flush !chan_out
  with Sys_error _ ->
    ()

let gallina () =
  let lg_command = Array.length Sys.argv in
  if lg_command < 2 then begin
    output_string stderr "Usage: gallina [-] [-stdout] file1 file2 ...\n";
    flush stderr;
    exit 1
  end;
  let treat = function
    | "-" -> option_moins := true
    | "-stdout" -> option_stdout := true
    | "-nocomments" -> comments := false
    | f ->
	if Filename.check_suffix f ".v" then
       	  vfiles := (Filename.chop_suffix f ".v") :: !vfiles
  in
  Array.iter treat Sys.argv;
  if !option_moins then
    traite_stdin ()
  else
    List.iter traite_fichier !vfiles

let _ = Printexc.catch gallina ()



==> anc/HoTT/coq-HoTT/tools/gallina_lexer.mll <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

{

 let chan_out = ref stdout

 let comment_depth = ref 0
 let cRcpt = ref 0
 let comments = ref true
 let print s = output_string !chan_out s

 exception Fin_fichier

}

let space = [' ' '\t' '\n' '\r']
let enddot = '.' (' ' | '\t' | '\n' | '\r' | eof)

rule action = parse
  | "Theorem" space { print "Theorem "; body lexbuf;
  	              cRcpt := 1; action lexbuf }
  | "Lemma" space   { print "Lemma ";   body lexbuf;
      	       	      cRcpt := 1; action lexbuf }
  | "Fact" space    { print "Fact ";   body lexbuf;
      	       	      cRcpt := 1; action lexbuf }
  | "Remark" space  { print "Remark ";  body lexbuf;
      	       	      cRcpt := 1; action lexbuf }
  | "Goal" space    { print "Goal ";    body lexbuf;
      	       	      cRcpt := 1; action lexbuf }
  | "Correctness" space { print "Correctness "; body_pgm lexbuf;
      	       	          cRcpt := 1; action lexbuf }
  | "Definition" space  { print "Definition "; body_def lexbuf;
			  cRcpt := 1; action lexbuf }
  | "Hint" space        { skip_until_point lexbuf ; action lexbuf }
  | "Hints" space        { skip_until_point lexbuf ; action lexbuf }
  | "Transparent" space { skip_until_point lexbuf ; action lexbuf }
  | "Immediate"	space   { skip_until_point lexbuf ; action lexbuf }
  | "Syntax" space      { skip_until_point lexbuf ; action lexbuf }
  | "(*"      { (if !comments then print "(*");
		comment_depth := 1;
      	        comment lexbuf;
		cRcpt := 0; action lexbuf }
  | [' ' '\t']* '\n'      { if !cRcpt < 2 then print "\n";
      	       	       	    cRcpt := !cRcpt+1; action lexbuf}
  | eof       { (raise Fin_fichier : unit)}
  | _         { print (Lexing.lexeme lexbuf); cRcpt := 0; action lexbuf }

and comment = parse
  | "(*"  { (if !comments then print "(*");
      	    comment_depth := succ !comment_depth; comment lexbuf }
  | "*)"  { (if !comments then print "*)");
      	    comment_depth := pred !comment_depth;
            if !comment_depth > 0 then comment lexbuf }
  | "*)" [' ''\t']*'\n' { (if !comments then print (Lexing.lexeme lexbuf));
      			  comment_depth := pred !comment_depth;
			  if !comment_depth > 0 then comment lexbuf }
  | eof   { raise Fin_fichier }
  | _     { (if !comments then print (Lexing.lexeme lexbuf));
	    comment lexbuf }

and skip_comment = parse
  | "(*"  { comment_depth := succ !comment_depth; skip_comment lexbuf }
  | "*)"  { comment_depth := pred !comment_depth;
            if !comment_depth > 0 then skip_comment lexbuf }
  | eof   { raise Fin_fichier }
  | _     { skip_comment lexbuf }

and body_def = parse
  | [^'.']* ":=" { print (Lexing.lexeme lexbuf); () }
  | _            { print (Lexing.lexeme lexbuf); body lexbuf }

and body = parse
  | enddot { print ".\n"; skip_proof lexbuf }
  | ":="   { print ".\n"; skip_proof lexbuf }
  | "(*"   { print "(*"; comment_depth := 1;
      	     comment lexbuf; body lexbuf }
  | eof    { raise Fin_fichier }
  | _      { print (Lexing.lexeme lexbuf); body lexbuf }

and body_pgm = parse
  | enddot { print ".\n"; skip_proof lexbuf }
  | "(*"   { print "(*"; comment_depth := 1;
      	     comment lexbuf; body_pgm lexbuf }
  | eof    { raise Fin_fichier }
  | _      { print (Lexing.lexeme lexbuf); body_pgm lexbuf }

and skip_until_point = parse
  | '.' '\n' { () }
  | enddot   { end_of_line lexbuf }
  | "(*"     { comment_depth := 1;
      	       skip_comment lexbuf; skip_until_point lexbuf }
  | eof      { raise Fin_fichier }
  | _        { skip_until_point lexbuf }

and end_of_line = parse
  | [' ' '\t' ]*	{ end_of_line lexbuf }
  | '\n'		{ () }
  | eof   	     	{ raise Fin_fichier }
  | _	  		{ print (Lexing.lexeme lexbuf) }

and skip_proof = parse
  | "Save."	{ end_of_line lexbuf }
  | "Save" space
                { skip_until_point lexbuf }
  | "Qed."  	{ end_of_line lexbuf }
  | "Qed" space
                { skip_until_point lexbuf }
  | "Defined."  { end_of_line lexbuf }
  | "Defined" space
                { skip_until_point lexbuf }
  | "Abort." 	{ end_of_line lexbuf }
  | "Abort" space
                { skip_until_point lexbuf }
  | "Proof" space   { skip_until_point lexbuf }
  | "Proof" [' ' '\t']* '.'  { skip_proof lexbuf }
  | "(*"    { comment_depth := 1;
      	      skip_comment lexbuf; skip_proof lexbuf }
  | eof     { raise Fin_fichier }
  | _       { skip_proof lexbuf }


==> anc/HoTT/coq-HoTT/tools/mingwpath.ml <==
(** Mingwpath *)

(** Converts mingw-encoded filenames such as:

      /c/Program Files/Ocaml/bin

    to a more windows-friendly form (but still with / instead of \) :

      c:/Program Files/Ocaml/bin

    This nice hack was suggested by Benjamin Monate (cf bug #2526)
    to mimic the cygwin-specific tool cygpath
*)

print_string Sys.argv.(1)


==> anc/HoTT/coq-HoTT/tools/mkwinapp.ml <==
(* OCaml-Win32
 * mkwinapp.ml
 * Copyright (c) 2002-2004 by Harry Chomsky
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Library General Public
 * License as published by the Free Software Foundation; either
 * version 2 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Library General Public License for more details.
 *
 * You should have received a copy of the GNU Library General Public
 * License along with this library; if not, write to the Free
 * Software Foundation, Inc., 675 Mass Ave, Cambridge, MA 02139, USA.
 *)

(*********************************************************************
 * This program alters an .exe file to make it use the "windows subsystem"
 * instead of the "console subsystem".  In other words, when Windows runs
 * the program, it will not create a console for it.
 *)

(* Pierre Letouzey 23/12/2010 : modification to allow selecting the
   subsystem to use instead of just setting the windows subsystem *)

(* This tool can be run directly via :
   ocaml unix.cma mkwinapp.ml [-set|-unset] <filename>
*)

exception Invalid_file_format

let input_word ic =
    let lo = input_byte ic in
    let hi = input_byte ic in
    (hi lsl 8) + lo

let find_pe_header ic =
    seek_in ic 0x3C;
    let peheader = input_word ic in
    seek_in ic peheader;
    if input_char ic <> 'P' then
        raise Invalid_file_format;
    if input_char ic <> 'E' then
        raise Invalid_file_format;
    peheader

let find_optional_header ic =
    let peheader = find_pe_header ic in
    let coffheader = peheader + 4 in
    seek_in ic (coffheader + 16);
    let optsize = input_word ic in
    if optsize < 96 then
        raise Invalid_file_format;
    let optheader = coffheader + 20 in
    seek_in ic optheader;
    let magic = input_word ic in
    if magic <> 0x010B && magic <> 0x020B then
        raise Invalid_file_format;
    optheader

let change flag ic oc =
    let optheader = find_optional_header ic in
    seek_out oc (optheader + 64);
    for i = 1 to 4 do
        output_byte oc 0
    done;
    output_byte oc (if flag then 2 else 3)

let usage () =
  print_endline "Alters a Win32 executable file to use the Windows subsystem or not.";
  print_endline "Usage: mkwinapp [-set|-unset] <filename>";
  print_endline "Giving no option is equivalent to -set";
  exit 1

let main () =
  let n = Array.length Sys.argv - 1 in
  if not (n = 1 || n = 2) then usage ();
  let flag =
    if n = 1 then true
    else if Sys.argv.(1) = "-set" then true
    else if Sys.argv.(1) = "-unset" then false
    else usage ()
  in
  let filename = Sys.argv.(n) in
  let f = Unix.openfile filename [Unix.O_RDWR] 0 in
  let ic = Unix.in_channel_of_descr f and oc = Unix.out_channel_of_descr f in
  change flag ic oc

let _ = main ()


==> anc/HoTT/coq-HoTT/toplevel/auto_ind_decl.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* This file is about the automatic generation of schemes about
   decidable equality, created by Vincent Siles, Oct 2007 *)

open Tacmach
open Errors
open Util
open Pp
open Termops
open Declarations
open Term
open Names
open Globnames
open Inductiveops
open Tactics
open Tacticals
open Ind_tables
open Misctypes

(**********************************************************************)
(* Generic synthesis of boolean equality *)

let quick_chop n l =
  let rec kick_last = function
    | t::[] -> []
    | t::q -> t::(kick_last q)
    | [] -> failwith "kick_last"
and aux = function
    | (0,l') -> l'
    | (n,h::t) -> aux (n-1,t)
    | _ -> failwith "quick_chop"
  in
  if n > (List.length l) then failwith "quick_chop args"
  else kick_last (aux (n,l) )

let deconstruct_type t =
  let l,r = decompose_prod t in
  (List.rev_map snd l)@[r]

exception EqNotFound of inductive * inductive
exception EqUnknown of string
exception UndefinedCst of string
exception InductiveWithProduct
exception InductiveWithSort
exception ParameterWithoutEquality of constant
exception NonSingletonProp of inductive

let dl = Loc.ghost

let constr_of_global g = lazy (Universes.constr_of_global g)

(* Some pre declaration of constant we are going to use *)
let bb = constr_of_global Coqlib.glob_bool

let andb_prop = fun _ -> (Coqlib.build_bool_type()).Coqlib.andb_prop

let andb_true_intro = fun _ ->
    (Coqlib.build_bool_type()).Coqlib.andb_true_intro

let tt = constr_of_global Coqlib.glob_true

let ff = constr_of_global Coqlib.glob_false

let eq = constr_of_global Coqlib.glob_eq

let sumbool = Coqlib.build_coq_sumbool

let andb = fun _ -> (Coqlib.build_bool_type()).Coqlib.andb

let induct_on c =
  new_induct false
    [Tacexpr.ElimOnConstr (Evd.empty,(c,NoBindings))]
    None (None,None) None

let destruct_on_using c id =
  new_destruct false
    [Tacexpr.ElimOnConstr (Evd.empty,(c,NoBindings))]
    None
    (None,Some (dl,IntroOrAndPattern [
                                    [dl,IntroAnonymous];
                                    [dl,IntroIdentifier id]]))
    None

let destruct_on c =
  new_destruct false
    [Tacexpr.ElimOnConstr (Evd.empty,(c,NoBindings))]
    None (None,None) None

(* reconstruct the inductive with the correct deBruijn indexes *)
let mkFullInd ind n =
  let mib = Global.lookup_mind (fst ind) in
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  (* params context divided *)
  let lnonparrec,lnamesparrec =
    context_chop (nparams-nparrec) mib.mind_params_ctxt in
  if nparrec > 0
    then mkApp (mkInd ind,
      Array.of_list(extended_rel_list (nparrec+n) lnamesparrec))
    else mkInd ind

let check_bool_is_defined () =
  try let _ = Global.type_of_global_unsafe Coqlib.glob_bool in ()
  with e when Errors.noncritical e -> raise (UndefinedCst "bool")

let beq_scheme_kind_aux = ref (fun _ -> failwith "Undefined")

let build_beq_scheme kn =
  check_bool_is_defined ();
  (* fetching global env *)
  let env = Global.env() in
  (* fetching the mutual inductive body *)
  let mib = Global.lookup_mind kn in
  (* number of inductives in the mutual *)
  let nb_ind = Array.length mib.mind_packets in
  (* number of params in the type *)
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  (* params context divided *)
  let lnonparrec,lnamesparrec =
    context_chop (nparams-nparrec) mib.mind_params_ctxt in
  (* predef coq's boolean type *)
  (* rec name *)
  let rec_name i =(Id.to_string (Array.get mib.mind_packets i).mind_typename)^
                    "_eqrec"
  in
  (* construct the "fun A B ... N, eqA eqB eqC ... N => fixpoint" part *)
  let create_input c =
    let myArrow u v = mkArrow u (lift 1 v)
    and eqName = function
        | Name s -> Id.of_string ("eq_"^(Id.to_string s))
        | Anonymous -> Id.of_string "eq_A"
    in
    let ext_rel_list = extended_rel_list 0 lnamesparrec in
      let lift_cnt = ref 0 in
      let eqs_typ = List.map (fun aa ->
                                let a = lift !lift_cnt aa in
                                  incr lift_cnt;
                                  myArrow a (myArrow a (Lazy.force bb))
                             ) ext_rel_list in

        let eq_input = List.fold_left2
          ( fun a b (n,_,_) -> (* mkLambda(n,b,a) ) *)
                (* here I leave the Naming thingy so that the type of
                  the function is more readable for the user *)
                mkNamedLambda (eqName n) b a )
                c (List.rev eqs_typ) lnamesparrec
       in
        List.fold_left (fun a (n,_,t) ->(* mkLambda(n,t,a)) eq_input rel_list *)
          (* Same here , hoping the auto renaming will do something good ;)  *)
          mkNamedLambda
                (match n with Name s -> s | Anonymous ->  Id.of_string "A")
                t  a) eq_input lnamesparrec
 in
 let make_one_eq cur =
  let u = Univ.Instance.empty in
  let ind = (kn,cur),u (* FIXME *) in
  (* current inductive we are working on *)
  let cur_packet = mib.mind_packets.(snd (fst ind)) in
  (* Inductive toto : [rettyp] := *)
  let rettyp = Inductive.type_of_inductive env ((mib,cur_packet),u) in
  (* split rettyp in a list without the non rec params and the last ->
  e.g. Inductive vec (A:Set) : nat -> Set := ... will do [nat] *)
  let rettyp_l = quick_chop nparrec (deconstruct_type rettyp) in
    (* give a type A, this function tries to find the equality on A declared
       previously *)
    (*  nlist = the number of args (A , B , ... )
        eqA   = the deBruijn index of the first eq param
        ndx   = how much to translate due to the 2nd Case
    *)
    let compute_A_equality rel_list nlist eqA ndx t =
      let lifti = ndx in
      let rec aux c =
	let (c,a) = Reductionops.whd_betaiota_stack Evd.empty c in
	match kind_of_term c with
        | Rel x -> mkRel (x-nlist+ndx)
        | Var x -> mkVar (Id.of_string ("eq_"^(Id.to_string x)))
        | Cast (x,_,_) -> aux (applist (x,a))
        | App _ -> assert false
        | Ind ((kn',i as ind'),u) -> if eq_mind kn kn' then mkRel(eqA-nlist-i+nb_ind-1)
                        else ( try
			  let a = Array.of_list a in
                          let eq = mkConst (find_scheme (!beq_scheme_kind_aux()) (kn',i))
                          and eqa = Array.map aux a
			  in
                            let args = Array.append
                                (Array.map (fun x->lift lifti x) a) eqa
                            in if Array.equal eq_constr args [||] then eq
                               else mkApp (eq,Array.append
                                      (Array.map (fun x->lift lifti x) a) eqa)
                         with Not_found -> raise(EqNotFound (ind',fst ind))
                        )
        | Sort _  -> raise InductiveWithSort
        | Prod _ -> raise InductiveWithProduct
        | Lambda _-> raise (EqUnknown "Lambda")
        | LetIn _ -> raise (EqUnknown "LetIn")
        | Const kn ->
	    (match Environ.constant_opt_value_in env kn with
	      | None -> raise (ParameterWithoutEquality (fst kn))
	      | Some c -> aux (applist (c,a)))
        | Construct _ -> raise (EqUnknown "Construct")
        | Case _ -> raise (EqUnknown "Case")
        | CoFix _ -> raise (EqUnknown "CoFix")
        | Fix _   -> raise (EqUnknown "Fix")
        | Meta _  -> raise (EqUnknown "Meta")
        | Evar _  -> raise (EqUnknown "Evar")
    in
      aux t
  in
  (* construct the predicate for the Case part*)
  let do_predicate rel_list n =
     List.fold_left (fun a b -> mkLambda(Anonymous,b,a))
      (mkLambda (Anonymous,
                 mkFullInd (fst ind) (*FIXME*) (n+3+(List.length rettyp_l)+nb_ind-1),
                 (Lazy.force bb)))
      (List.rev rettyp_l) in
  (* make_one_eq *)
  (* do the [| C1 ... =>  match Y with ... end
               ...
               Cn => match Y with ... end |]  part *)
    let ci = make_case_info env (fst ind) MatchStyle in
    let constrs n = get_constructors env (make_ind_family (ind,
      extended_rel_list (n+nb_ind-1) mib.mind_params_ctxt)) in
    let constrsi = constrs (3+nparrec) in
    let n = Array.length constrsi in
    let ar = Array.make n (Lazy.force ff) in
	for i=0 to n-1 do
	  let nb_cstr_args = List.length constrsi.(i).cs_args in
	  let ar2 = Array.make n (Lazy.force ff) in
          let constrsj = constrs (3+nparrec+nb_cstr_args) in
	    for j=0 to n-1 do
	      if Int.equal i j then
		ar2.(j) <- let cc = (match nb_cstr_args with
                    | 0 -> Lazy.force tt
                    | _ -> let eqs = Array.make nb_cstr_args (Lazy.force tt) in
                      for ndx = 0 to nb_cstr_args-1 do
                        let _,_,cc = List.nth constrsi.(i).cs_args ndx in
                          let eqA = compute_A_equality rel_list
                                          nparrec
                                          (nparrec+3+2*nb_cstr_args)
                                          (nb_cstr_args+ndx+1)
                                          cc
                          in
                          Array.set eqs ndx
                              (mkApp (eqA,
                                [|mkRel (ndx+1+nb_cstr_args);mkRel (ndx+1)|]
                              ))
                      done;
                      Array.fold_left
                          (fun a b -> mkApp (andb(),[|b;a|]))
                          (eqs.(0))
                          (Array.sub eqs 1 (nb_cstr_args - 1))
                  )
   		  in
		    (List.fold_left (fun a (p,q,r) -> mkLambda (p,r,a)) cc
                    (constrsj.(j).cs_args)
		)
	      else ar2.(j) <- (List.fold_left (fun a (p,q,r) ->
			mkLambda (p,r,a)) (Lazy.force ff) (constrsj.(j).cs_args) )
	    done;

	  ar.(i) <- (List.fold_left (fun a (p,q,r) -> mkLambda (p,r,a))
			(mkCase (ci,do_predicate rel_list nb_cstr_args,
				  mkVar (Id.of_string "Y") ,ar2))
			 (constrsi.(i).cs_args))
	done;
        mkNamedLambda (Id.of_string "X") (mkFullInd (fst ind) (*FIXME*) (nb_ind-1+1))  (
          mkNamedLambda (Id.of_string "Y") (mkFullInd (fst ind) (nb_ind-1+2))  (
 	    mkCase (ci, do_predicate rel_list 0,mkVar (Id.of_string "X"),ar)))
    in (* build_beq_scheme *)
    let names = Array.make nb_ind Anonymous and
        types = Array.make nb_ind mkSet and
        cores = Array.make nb_ind mkSet in
    for i=0 to (nb_ind-1) do
        names.(i) <- Name (Id.of_string (rec_name i));
	types.(i) <- mkArrow (mkFullInd (kn,i) 0)
                     (mkArrow (mkFullInd (kn,i) 1) (Lazy.force bb));
        cores.(i) <- make_one_eq i
    done;
    Array.init nb_ind (fun i ->
      let kelim = Inductive.elim_sorts (mib,mib.mind_packets.(i)) in
	if not (List.mem InSet kelim) then
	  raise (NonSingletonProp (kn,i));
        let fix = mkFix (((Array.make nb_ind 0),i),(names,types,cores)) in
        create_input fix), Evd.empty_evar_universe_context (* FIXME *)

let beq_scheme_kind = declare_mutual_scheme_object "_beq" build_beq_scheme

let _ = beq_scheme_kind_aux := fun () -> beq_scheme_kind

(* This function tryies to get the [inductive] between a constr
  the constr should be Ind i or App(Ind i,[|args|])
*)
let destruct_ind c =
    try let u,v =  destApp c in
          let indc = destInd u in
            indc,v
    with DestKO -> let indc = destInd c in
            indc,[||]

(*
  In the following, avoid is the list of names to avoid.
  If the args of the Inductive type are A1 ... An
  then avoid should be
 [| lb_An ... lb _A1  (resp. bl_An ... bl_A1)
    eq_An .... eq_A1 An ... A1 |]
so from Ai we can find the the correct eq_Ai bl_ai or lb_ai
*)
(* used in the leib -> bool side*)
let do_replace_lb lb_scheme_key aavoid narg gls p q =
  let avoid = Array.of_list aavoid in
  let do_arg v offset =
  try
    let x = narg*offset in
    let s = destVar v in
    let n = Array.length avoid in
    let rec find i =
      if Id.equal avoid.(n-i) s then avoid.(n-i-x)
      else (if i<n then find (i+1)
            else error ("Var "^(Id.to_string s)^" seems unknown.")
      )
    in mkVar (find 1)
  with e when Errors.noncritical e ->
      (* if this happen then the args have to be already declared as a
              Parameter*)
      (
        let mp,dir,lbl = repr_con (fst (destConst v)) in
          mkConst (make_con mp dir (mk_label (
          if Int.equal offset 1 then ("eq_"^(Label.to_string lbl))
                       else ((Label.to_string lbl)^"_lb")
        )))
      )
  in
  let type_of_pq = pf_type_of gls p in
    let u,v = destruct_ind type_of_pq
    in let lb_type_of_p =
        try mkConst (find_scheme lb_scheme_key (fst u))
        with Not_found ->
          (* spiwack: the format of this error message should probably
	              be improved. *)
          let err_msg = string_of_ppcmds
	                              (str "Leibniz->boolean:" ++
                                       str "You have to declare the" ++
				       str "decidability over " ++
				       Printer.pr_constr type_of_pq ++
				       str " first.")
          in
          error err_msg
    in let lb_args = Array.append (Array.append
                          (Array.map (fun x -> x) v)
                          (Array.map (fun x -> do_arg x 1) v))
                          (Array.map (fun x -> do_arg x 2) v)
        in let app =  if Array.equal eq_constr lb_args [||]
                       then lb_type_of_p else mkApp (lb_type_of_p,lb_args)
            in [Equality.replace p q ; apply app ; Auto.default_auto]

(* used in the bool -> leib side *)
let do_replace_bl bl_scheme_key (ind,u as indu) gls aavoid narg lft rgt =
  let avoid = Array.of_list aavoid in
  let do_arg v offset =
  try
    let x = narg*offset in
    let s = destVar v in
    let n = Array.length avoid in
    let rec find i =
      if Id.equal avoid.(n-i) s then avoid.(n-i-x)
      else (if i<n then find (i+1)
            else error ("Var "^(Id.to_string s)^" seems unknown.")
      )
    in mkVar (find 1)
  with e when Errors.noncritical e ->
      (* if this happen then the args have to be already declared as a
         Parameter*)
      (
        let mp,dir,lbl = repr_con (fst (destConst v)) in
          mkConst (make_con mp dir (mk_label (
          if Int.equal offset 1 then ("eq_"^(Label.to_string lbl))
                       else ((Label.to_string lbl)^"_bl")
        )))
      )
  in

  let rec aux l1 l2 =
    match (l1,l2) with
    | (t1::q1,t2::q2) -> let tt1 = pf_type_of gls t1 in
        if eq_constr t1 t2 then aux q1 q2
        else (
          let u,v = try  destruct_ind tt1
          (* trick so that the good sequence is returned*)
                with e when Errors.noncritical e -> indu,[||]
          in if eq_ind (fst u) ind
             then (Equality.replace t1 t2)::(Auto.default_auto)::(aux q1 q2)
             else (
               let bl_t1 =
               try mkConst (find_scheme bl_scheme_key (fst u))
               with Not_found ->
		 (* spiwack: the format of this error message should probably
	                     be improved. *)
		 let err_msg = string_of_ppcmds
	                                (str "boolean->Leibniz:" ++
                                         str "You have to declare the" ++
			   	         str "decidability over " ++
				         Printer.pr_constr tt1 ++
				         str " first.")
		 in
		 error err_msg
               in let bl_args =
                        Array.append (Array.append
                          (Array.map (fun x -> x) v)
                          (Array.map (fun x -> do_arg x 1) v))
                          (Array.map (fun x -> do_arg x 2) v )
                in
                let app =  if Array.equal eq_constr bl_args [||]
                           then bl_t1 else mkApp (bl_t1,bl_args)
                in
                  (Equality.replace_by t1 t2
                    (tclTHEN (apply app) (Auto.default_auto)))::(aux q1 q2)
              )
        )
    | ([],[]) -> []
    | _ -> error "Both side of the equality must have the same arity."
  in
  let (ind1,ca1) =
    try destApp lft with DestKO -> error "replace failed."
  and (ind2,ca2) =
    try destApp rgt with DestKO -> error "replace failed."
  in
  let (sp1,i1) =
    try fst (destInd ind1) with DestKO ->
      try fst (fst (destConstruct ind1)) with DestKO ->
        error "The expected type is an inductive one."
  and (sp2,i2) =
    try fst (destInd ind2) with DestKO ->
      try fst (fst (destConstruct ind2))  with DestKO ->
        error "The expected type is an inductive one."
  in
  if not (eq_mind sp1 sp2) || not (Int.equal i1 i2)
  then error "Eq should be on the same type"
  else aux (Array.to_list ca1) (Array.to_list ca2)

(*
  create, from a list of ids [i1,i2,...,in] the list
  [(in,eq_in,in_bl,in_al),,...,(i1,eq_i1,i1_bl_i1_al  )]
*)
let list_id l = List.fold_left ( fun a (n,_,t) -> let s' =
      match n with
        Name s -> Id.to_string s
      | Anonymous -> "A" in
          (Id.of_string s',Id.of_string ("eq_"^s'),
              Id.of_string (s'^"_bl"),
              Id.of_string (s'^"_lb"))
            ::a
    ) [] l
(*
  build the right eq_I A B.. N eq_A .. eq_N
*)
let eqI ind l =
  let list_id = list_id l in
  let eA = Array.of_list((List.map (fun (s,_,_,_) -> mkVar s) list_id)@
                           (List.map (fun (_,seq,_,_)-> mkVar seq) list_id ))
  and  e = try mkConst (find_scheme beq_scheme_kind ind) with
    Not_found -> error
        ("The boolean equality on "^(string_of_mind (fst ind))^" is needed.");
  in (if Array.equal eq_constr eA [||] then e else mkApp(e,eA))

(**********************************************************************)
(* Boolean->Leibniz *)

let compute_bl_goal ind lnamesparrec nparrec =
  let eqI = eqI ind lnamesparrec in
  let list_id = list_id lnamesparrec in
  let create_input c =
    let x = Id.of_string "x" and
        y = Id.of_string "y" in
      let bl_typ = List.map (fun (s,seq,_,_) ->
        mkNamedProd x (mkVar s) (
            mkNamedProd y (mkVar s) (
              mkArrow
               ( mkApp(Lazy.force eq,[|(Lazy.force bb);mkApp(mkVar seq,[|mkVar x;mkVar y|]);(Lazy.force tt)|]))
               ( mkApp(Lazy.force eq,[|mkVar s;mkVar x;mkVar y|]))
          ))
        ) list_id in
      let bl_input = List.fold_left2 ( fun a (s,_,sbl,_) b ->
        mkNamedProd sbl b a
      ) c (List.rev list_id) (List.rev bl_typ) in
      let eqs_typ = List.map (fun (s,_,_,_) ->
          mkProd(Anonymous,mkVar s,mkProd(Anonymous,mkVar s,(Lazy.force bb)))
          ) list_id in
      let eq_input = List.fold_left2 ( fun a (s,seq,_,_) b ->
        mkNamedProd seq b a
      ) bl_input (List.rev list_id) (List.rev eqs_typ) in
      List.fold_left (fun a (n,_,t) -> mkNamedProd
                (match n with Name s -> s | Anonymous ->  Id.of_string "A")
                t  a) eq_input lnamesparrec
    in
      let n = Id.of_string "x" and
          m = Id.of_string "y" in
     create_input (
        mkNamedProd n (mkFullInd ind nparrec) (
          mkNamedProd m (mkFullInd ind (nparrec+1)) (
            mkArrow
              (mkApp(Lazy.force eq,[|(Lazy.force bb);mkApp(eqI,[|mkVar n;mkVar m|]);(Lazy.force tt)|]))
              (mkApp(Lazy.force eq,[|mkFullInd ind (nparrec+3);mkVar n;mkVar m|]))
        )))

let compute_bl_tact bl_scheme_key ind lnamesparrec nparrec gsig =
  let list_id = list_id lnamesparrec in
  let avoid = ref [] in
      let first_intros =
        ( List.map (fun (s,_,_,_) -> s ) list_id ) @
        ( List.map (fun (_,seq,_,_ ) -> seq) list_id ) @
        ( List.map (fun (_,_,sbl,_ ) -> sbl) list_id )
      in
      let fresh_first_intros = List.map ( fun s ->
        let fresh = fresh_id (!avoid) s gsig in
        avoid := fresh::(!avoid); fresh ) first_intros in
      let freshn = fresh_id (!avoid) (Id.of_string "x") gsig in
      let freshm = avoid := freshn::(!avoid);
            fresh_id (!avoid) (Id.of_string "y") gsig in
      let freshz = avoid := freshm::(!avoid);
            fresh_id (!avoid) (Id.of_string "Z") gsig in
  (* try with *)
      avoid := freshz::(!avoid);
      tclTHENSEQ [ intros_using fresh_first_intros;
                     intro_using freshn ;
                     induct_on (mkVar freshn);
                     intro_using freshm;
                     destruct_on (mkVar freshm);
                     intro_using freshz;
                     intros;
                     tclTRY (
                      tclORELSE reflexivity (Equality.discr_tac false None)
                     );
                     simpl_in_hyp (freshz,Locus.InHyp);
(*
repeat ( apply andb_prop in z;let z1:= fresh "Z" in destruct z as [z1 z]).
*)
                    tclREPEAT (
                      tclTHENSEQ [
                         simple_apply_in freshz (andb_prop());
                         fun gl ->
                           let fresht = fresh_id (!avoid) (Id.of_string "Z") gsig
                           in
                            avoid := fresht::(!avoid);
                            (new_destruct false [Tacexpr.ElimOnConstr
                                      (Evd.empty,((mkVar freshz,NoBindings)))]
                                  None
                                  (None, Some (dl,IntroOrAndPattern [[
                                    dl,IntroIdentifier fresht;
                                    dl,IntroIdentifier freshz]])) None) gl
                        ]);
(*
  Ci a1 ... an = Ci b1 ... bn
 replace bi with ai; auto || replace bi with ai by  apply typeofbi_prod ; auto
*)
                    fun gls-> let gl = pf_concl gls in
                      match (kind_of_term gl) with
                      | App (c,ca) -> (
                        match (kind_of_term c) with
                        | Ind (indeq,u) ->
                            if eq_gr (IndRef indeq) Coqlib.glob_eq
                            then (
                              tclTHENSEQ ((do_replace_bl bl_scheme_key ind gls
				                      (!avoid)
                                                      nparrec (ca.(2))
                              (ca.(1)))@[Auto.default_auto]) gls
                            )
                            else
                              (error "Failure while solving Boolean->Leibniz.")
                        | _ -> error "Failure while solving Boolean->Leibniz."
                      )
                      | _ -> error "Failure while solving Boolean->Leibniz."

                    ] gsig

let bl_scheme_kind_aux = ref (fun _ -> failwith "Undefined")

let make_bl_scheme mind =
  let mib = Global.lookup_mind mind in
  if not (Int.equal (Array.length mib.mind_packets) 1) then
    errorlabstrm ""
      (str "Automatic building of boolean->Leibniz lemmas not supported");
  let ind = (mind,0) in
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  let lnonparrec,lnamesparrec = (* TODO subst *)
    context_chop (nparams-nparrec) mib.mind_params_ctxt in
  [|Pfedit.build_by_tactic (Global.env())
    (compute_bl_goal ind lnamesparrec nparrec, Univ.ContextSet.empty)
    (compute_bl_tact (!bl_scheme_kind_aux()) (ind,Univ.Instance.empty)(*FIXME*) lnamesparrec nparrec)|],
    Evd.empty_evar_universe_context

let bl_scheme_kind = declare_mutual_scheme_object "_dec_bl" make_bl_scheme

let _ = bl_scheme_kind_aux := fun () -> bl_scheme_kind

(**********************************************************************)
(* Leibniz->Boolean *)

let compute_lb_goal ind lnamesparrec nparrec =
  let list_id = list_id lnamesparrec in
  let eq = Lazy.force eq and tt = Lazy.force tt and bb = Lazy.force bb in
  let eqI = eqI ind lnamesparrec in
    let create_input c =
      let x = Id.of_string "x" and
          y = Id.of_string "y" in
      let lb_typ = List.map (fun (s,seq,_,_) ->
        mkNamedProd x (mkVar s) (
            mkNamedProd y (mkVar s) (
              mkArrow
               ( mkApp(eq,[|mkVar s;mkVar x;mkVar y|]))
               ( mkApp(eq,[|bb;mkApp(mkVar seq,[|mkVar x;mkVar y|]);tt|]))
          ))
        ) list_id in
      let lb_input = List.fold_left2 ( fun a (s,_,_,slb) b ->
        mkNamedProd slb b a
      ) c (List.rev list_id) (List.rev lb_typ) in
      let eqs_typ = List.map (fun (s,_,_,_) ->
          mkProd(Anonymous,mkVar s,mkProd(Anonymous,mkVar s,bb))
          ) list_id in
      let eq_input = List.fold_left2 ( fun a (s,seq,_,_) b ->
        mkNamedProd seq b a
      ) lb_input (List.rev list_id) (List.rev eqs_typ) in
      List.fold_left (fun a (n,_,t) -> mkNamedProd
                (match n with Name s -> s | Anonymous ->  Id.of_string "A")
                t  a) eq_input lnamesparrec
    in
      let n = Id.of_string "x" and
          m = Id.of_string "y" in
      create_input (
        mkNamedProd n (mkFullInd ind nparrec) (
          mkNamedProd m (mkFullInd ind (nparrec+1)) (
            mkArrow
              (mkApp(eq,[|mkFullInd ind (nparrec+2);mkVar n;mkVar m|]))
              (mkApp(eq,[|bb;mkApp(eqI,[|mkVar n;mkVar m|]);tt|]))
        )))

let compute_lb_tact lb_scheme_key ind lnamesparrec nparrec gsig =
  let list_id = list_id lnamesparrec in
    let avoid = ref [] in
      let first_intros =
        ( List.map (fun (s,_,_,_) -> s ) list_id ) @
        ( List.map (fun (_,seq,_,_) -> seq) list_id ) @
        ( List.map (fun (_,_,_,slb) -> slb) list_id )
      in
      let fresh_first_intros = List.map ( fun s ->
        let fresh = fresh_id (!avoid) s gsig in
        avoid := fresh::(!avoid); fresh ) first_intros in
      let freshn = fresh_id (!avoid) (Id.of_string "x") gsig in
      let freshm = avoid := freshn::(!avoid);
            fresh_id (!avoid) (Id.of_string "y") gsig in
      let freshz = avoid := freshm::(!avoid);
            fresh_id (!avoid) (Id.of_string "Z") gsig in
  (* try with *)
      avoid := freshz::(!avoid);
      tclTHENSEQ [ intros_using fresh_first_intros;
                     intro_using freshn ;
                     induct_on (mkVar freshn);
                     intro_using freshm;
                     destruct_on (mkVar freshm);
                     intro_using freshz;
                     intros;
                     tclTRY (
                      tclORELSE reflexivity (Equality.discr_tac false None)
                     );
                     Equality.inj [] false (mkVar freshz,NoBindings);
		     intros; simpl_in_concl;
                     Auto.default_auto;
                     tclREPEAT (
                      tclTHENSEQ [apply (andb_true_intro());
                                  simplest_split ;Auto.default_auto ]
                      );
                      fun gls -> let gl = pf_concl gls in
                  (* assume the goal to be eq (eq_type ...) = true *)
                        match (kind_of_term gl) with
                          | App(c,ca) -> (match (kind_of_term ca.(1)) with
                              | App(c',ca') ->
                                  let n = Array.length ca' in
                                    tclTHENSEQ (do_replace_lb lb_scheme_key
				                (!avoid)
                                                nparrec gls
                                                ca'.(n-2) ca'.(n-1)) gls
                              | _ -> error
                                "Failure while solving Leibniz->Boolean."
                            )
                          | _ -> error
                                  "Failure while solving Leibniz->Boolean."
                    ] gsig

let lb_scheme_kind_aux = ref (fun () -> failwith "Undefined")

let make_lb_scheme mind =
  let mib = Global.lookup_mind mind in
  if not (Int.equal (Array.length mib.mind_packets) 1) then
    errorlabstrm ""
      (str "Automatic building of Leibniz->boolean lemmas not supported");
  let ind = (mind,0) in
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  let lnonparrec,lnamesparrec =
    context_chop (nparams-nparrec) mib.mind_params_ctxt in
  [|Pfedit.build_by_tactic (Global.env())
    (compute_lb_goal ind lnamesparrec nparrec, Univ.ContextSet.empty)
    (compute_lb_tact (!lb_scheme_kind_aux()) ind lnamesparrec nparrec)|],
    Evd.empty_evar_universe_context (* FIXME *)

let lb_scheme_kind = declare_mutual_scheme_object "_dec_lb" make_lb_scheme

let _ = lb_scheme_kind_aux := fun () -> lb_scheme_kind

(**********************************************************************)
(* Decidable equality *)

let check_not_is_defined () =
  try ignore (Coqlib.build_coq_not ())
  with e when Errors.noncritical e -> raise (UndefinedCst "not")

(* {n=m}+{n<>m}  part  *)
let compute_dec_goal ind lnamesparrec nparrec =
  check_not_is_defined ();
  let eq = Lazy.force eq and tt = Lazy.force tt and bb = Lazy.force bb in
  let list_id = list_id lnamesparrec in
    let create_input c =
      let x = Id.of_string "x" and
          y = Id.of_string "y" in
      let lb_typ = List.map (fun (s,seq,_,_) ->
        mkNamedProd x (mkVar s) (
            mkNamedProd y (mkVar s) (
              mkArrow
               ( mkApp(eq,[|mkVar s;mkVar x;mkVar y|]))
               ( mkApp(eq,[|bb;mkApp(mkVar seq,[|mkVar x;mkVar y|]);tt|]))
          ))
        ) list_id in
      let bl_typ = List.map (fun (s,seq,_,_) ->
        mkNamedProd x (mkVar s) (
            mkNamedProd y (mkVar s) (
              mkArrow
               ( mkApp(eq,[|bb;mkApp(mkVar seq,[|mkVar x;mkVar y|]);tt|]))
               ( mkApp(eq,[|mkVar s;mkVar x;mkVar y|]))
          ))
        ) list_id in

      let lb_input = List.fold_left2 ( fun a (s,_,_,slb) b ->
        mkNamedProd slb b a
      ) c (List.rev list_id) (List.rev lb_typ) in
      let bl_input = List.fold_left2 ( fun a (s,_,sbl,_) b ->
        mkNamedProd sbl b a
      ) lb_input (List.rev list_id) (List.rev bl_typ) in

      let eqs_typ = List.map (fun (s,_,_,_) ->
          mkProd(Anonymous,mkVar s,mkProd(Anonymous,mkVar s,bb))
          ) list_id in
      let eq_input = List.fold_left2 ( fun a (s,seq,_,_) b ->
        mkNamedProd seq b a
      ) bl_input (List.rev list_id) (List.rev eqs_typ) in
      List.fold_left (fun a (n,_,t) -> mkNamedProd
                (match n with Name s -> s | Anonymous ->  Id.of_string "A")
                t  a) eq_input lnamesparrec
    in
      let n = Id.of_string "x" and
          m = Id.of_string "y" in
        let eqnm = mkApp(eq,[|mkFullInd ind (2*nparrec+2);mkVar n;mkVar m|]) in
        create_input (
          mkNamedProd n (mkFullInd ind (2*nparrec)) (
            mkNamedProd m (mkFullInd ind (2*nparrec+1)) (
              mkApp(sumbool(),[|eqnm;mkApp (Coqlib.build_coq_not(),[|eqnm|])|])
          )
        )
      )

let compute_dec_tact ind lnamesparrec nparrec gsig =
  let eq = Lazy.force eq and tt = Lazy.force tt 
  and ff = Lazy.force ff and bb = Lazy.force bb in
  let list_id = list_id lnamesparrec in
  let eqI = eqI ind lnamesparrec in
  let avoid = ref [] in
  let eqtrue x = mkApp(eq,[|bb;x;tt|]) in
  let eqfalse x = mkApp(eq,[|bb;x;ff|]) in
  let first_intros =
      ( List.map (fun (s,_,_,_) -> s ) list_id ) @
      ( List.map (fun (_,seq,_,_) -> seq) list_id ) @
      ( List.map (fun (_,_,sbl,_) -> sbl) list_id ) @
      ( List.map (fun (_,_,_,slb) -> slb) list_id )
  in
  let fresh_first_intros = List.map ( fun s ->
    let fresh = fresh_id (!avoid) s gsig in
    avoid := fresh::(!avoid); fresh ) first_intros in
  let freshn = fresh_id (!avoid) (Id.of_string "x") gsig in
  let freshm = avoid := freshn::(!avoid);
    fresh_id (!avoid) (Id.of_string "y") gsig in
  let freshH = avoid := freshm::(!avoid);
    fresh_id (!avoid) (Id.of_string "H") gsig in
  let eqbnm = mkApp(eqI,[|mkVar freshn;mkVar freshm|]) in
  avoid := freshH::(!avoid);
  let arfresh = Array.of_list fresh_first_intros in
  let xargs = Array.sub arfresh 0 (2*nparrec) in
  let blI = try mkConst (find_scheme bl_scheme_kind ind) with
            Not_found -> error (
              "Error during the decidability part, boolean to leibniz"^
              " equality is required.")
  in
  let lbI = try mkConst (find_scheme lb_scheme_kind ind) with
            Not_found -> error (
              "Error during the decidability part, leibniz to boolean"^
              " equality is required.")
  in
  tclTHENSEQ [
        intros_using fresh_first_intros;
        intros_using [freshn;freshm];
	(*we do this so we don't have to prove the same goal twice *)
        assert_by (Name freshH) (
          mkApp(sumbool(),[|eqtrue eqbnm; eqfalse eqbnm|])
	)
	  (tclTHEN (destruct_on eqbnm) Auto.default_auto);
        (fun gsig ->
	  let freshH2 = fresh_id (!avoid) (Id.of_string "H") gsig in
          avoid := freshH2::(!avoid);
	  tclTHENS (destruct_on_using (mkVar freshH) freshH2) [
	    (* left *)
	    tclTHENSEQ [
	      simplest_left;
              apply (mkApp(blI,Array.map(fun x->mkVar x) xargs));
              Auto.default_auto
            ];
	    (*right *)
            (fun gsig ->
	    let freshH3 = fresh_id (!avoid) (Id.of_string "H") gsig in
            avoid := freshH3::(!avoid);
            tclTHENSEQ [
	      simplest_right ;
              unfold_constr (Lazy.force Coqlib.coq_not_ref);
              intro;
              Equality.subst_all;
              assert_by (Name freshH3)
		(mkApp(eq,[|bb;mkApp(eqI,[|mkVar freshm;mkVar freshm|]);tt|]))
		(tclTHENSEQ [
		  apply (mkApp(lbI,Array.map (fun x->mkVar x) xargs));
                  Auto.default_auto
		]);
	      Equality.general_rewrite_bindings_in true
	                      Locus.AllOccurrences true false
                              (List.hd !avoid)
                              ((mkVar (List.hd (List.tl !avoid))),
                                NoBindings
                              )
                              true;
              Equality.discr_tac false None
	    ] gsig)
	  ] gsig)
  ] gsig

let make_eq_decidability mind =
  let mib = Global.lookup_mind mind in
  if not (Int.equal (Array.length mib.mind_packets) 1) then
    anomaly (Pp.str "Decidability lemma for mutual inductive types not supported");
  let ind = (mind,0) in
  let nparams = mib.mind_nparams in
  let nparrec = mib.mind_nparams_rec in
  let lnonparrec,lnamesparrec =
    context_chop (nparams-nparrec) mib.mind_params_ctxt in
  [|Pfedit.build_by_tactic (Global.env())
    (compute_dec_goal ind lnamesparrec nparrec, Univ.ContextSet.empty)
    (compute_dec_tact ind lnamesparrec nparrec)|],
    Evd.empty_evar_universe_context (* FIXME *)

let eq_dec_scheme_kind =
  declare_mutual_scheme_object "_eq_dec" make_eq_decidability

(* The eq_dec_scheme proofs depend on the equality and discr tactics
   but the inj tactics, that comes with discr, depends on the
   eq_dec_scheme... *)

let _ = Equality.set_eq_dec_scheme_kind eq_dec_scheme_kind


==> anc/HoTT/coq-HoTT/toplevel/auto_ind_decl.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Names
open Libnames
open Mod_subst
open Sign
open Proof_type
open Ind_tables

(** This file is about the automatic generation of schemes about
    decidable equality,
    @author Vincent Siles
    Oct 2007 *)

(** {6 Build boolean equality of a block of mutual inductive types } *)

exception EqNotFound of inductive * inductive
exception EqUnknown of string
exception UndefinedCst of string
exception InductiveWithProduct
exception InductiveWithSort
exception ParameterWithoutEquality of constant
exception NonSingletonProp of inductive

val beq_scheme_kind : mutual scheme_kind
val build_beq_scheme : mutual_inductive -> constr array Evd.in_evar_universe_context

(** {6 Build equivalence between boolean equality and Leibniz equality } *)

val lb_scheme_kind : mutual scheme_kind
val make_lb_scheme : mutual_inductive -> constr array Evd.in_evar_universe_context

val bl_scheme_kind : mutual scheme_kind
val make_bl_scheme : mutual_inductive -> constr array Evd.in_evar_universe_context

(** {6 Build decidability of equality } *)

val eq_dec_scheme_kind : mutual scheme_kind
val make_eq_decidability : mutual_inductive -> constr array Evd.in_evar_universe_context


==> anc/HoTT/coq-HoTT/toplevel/autoinstance.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Util
open Pp
open Printer
open Names
open Term
open Evd
open Globnames
(*i*)

(*s
 * Automatic detection of (some) record instances
 *)

(* Datatype for wannabe-instances: a signature is a typeclass along
   with the collection of evars corresponding to the parameters/fields
   of the class. Each evar can be uninstantiated (we're still looking
   for them) or defined (the instance for the field is fixed) *)
type signature = global_reference * evar list * evar_map

type instance_decl_function = global_reference -> rel_context -> constr list -> unit

(*
 * Search algorithm
 *)

let reduce x = x

let rec subst_evar evar def n c =
  match kind_of_term c with
    | Evar (e,_) when Int.equal e evar -> lift n def
    | _ -> map_constr_with_binders (fun n->n+1) (subst_evar evar def) n c

let subst_evar_in_evm evar def evm =
  Evd.fold
    (fun ev evi acc ->
       let evar_body = match evi.evar_body with
	 | Evd.Evar_empty -> Evd.Evar_empty
	 | Evd.Evar_defined c -> Evd.Evar_defined (subst_evar evar def 0 c) in
       let evar_concl = subst_evar evar def 0 evi.evar_concl in
       Evd.add acc ev {evi with evar_body=evar_body; evar_concl=evar_concl}
    ) evm empty

(* Tries to define ev by c in evd. Fails if ev := c1 and c1 /= c ev :
 * T1, c : T2 and T1 /= T2. Defines recursively all evars instantiated
 * by this definition. *)

let rec safe_define evm ev c =
  if not (closedn (-1) c) then raise Termops.CannotFilter else
(*  msgnl(str"safe_define "++pr_evar_map evm++spc()++str" |- ?"++Pp.int ev++str" := "++pr_constr c);*)
  let evi = (Evd.find evm ev) in
  let define_subst evm sigma =
    Int.Map.fold
      ( fun ev (e,c) evm ->
	  match kind_of_term c with Evar (i,_) when Int.equal i ev -> evm | _ ->
	    safe_define evm ev (lift (-List.length e) c)
      ) sigma evm in
  match evi.evar_body with
    | Evd.Evar_defined def ->
	define_subst evm (Termops.filtering [] Reduction.CUMUL def c)
    | Evd.Evar_empty ->
	let t = reduce (Typing.type_of (Global.env()) evm c) in
	let u = reduce (evar_concl evi) in
	let evm = subst_evar_in_evm ev c evm in
	define_subst (Evd.define ev c evm) (Termops.filtering [] Reduction.CUMUL t u)

let add_gen_ctx (cl,gen,evm) ctx : signature * constr list =
  let rec really_new_evar () =
    let ev = Evarutil.new_untyped_evar() in
    if Evd.is_evar evm ev then really_new_evar() else ev in
  let add_gen_evar (cl,gen,evm) ev ty : signature =
    let evm = Evd.add evm ev (Evd.make_evar Environ.empty_named_context_val ty) in
    (cl,ev::gen,evm) in
  let rec mksubst b = function
    | [] -> []
    | a::tl -> b::(mksubst (a::b) tl) in
  let evl = List.map (fun _ -> really_new_evar()) ctx in
  let evcl = List.map (fun i -> mkEvar (i,[||])) evl in
  let substl = List.rev (mksubst [] (evcl)) in
  let ctx = List.map2 (fun s t -> substnl s 0 t) substl ctx in
  let sign = List.fold_left2 add_gen_evar (cl,gen,evm) (List.rev evl) ctx in
  sign,evcl

(* TODO : for full proof-irrelevance in the search, provide a real
   compare function for constr instead of Pervasive's one! *)
module SubstSet : Set.S with type elt = Termops.subst
  = Set.Make (struct type t = Termops.subst
		     let compare = Int.Map.compare (Pervasives.compare)
	      end)

let search_concl typ = assert false
(** FIXME: if one ever wants to maintain this code, he has to plug the Search
    machinery into this assertion failure. *)

(* searches instatiations in the library for just one evar [ev] of a
   signature. [k] is called on each resulting signature *)
let complete_evar (cl,gen,evm:signature) (ev,evi) (k:signature -> unit) =
  let ev_typ = reduce (evar_concl evi) in
  let sort_is_prop = is_Prop (Typing.type_of (Global.env()) evm (evar_concl evi)) in
(*  msgnl(str"cherche "++pr_constr ev_typ++str" pour "++Pp.int ev);*)
  let substs = ref SubstSet.empty in
  try List.iter
    ( fun (gr,(pat,_),s) ->
	let (_,genl,_) = Termops.decompose_prod_letin pat in
	let genl = List.map (fun (_,_,t) -> t) genl in
	let ((cl,gen,evm),argl) = add_gen_ctx (cl,gen,evm) genl in
	let def = applistc (Universes.constr_of_global gr) argl in (*FIXME*)
(*	msgnl(str"essayons  ?"++Pp.int ev++spc()++str":="++spc()
	      ++pr_constr def++spc()++str":"++spc()++pr_constr (Global.type_of_global gr)*)
	(*++spc()++str"dans"++spc()++pr_evar_map evm++spc());*)
	try
 	  let evm = safe_define evm ev def in
	  k (cl,gen,evm);
	  if sort_is_prop && SubstSet.mem s !substs then raise Exit;
	  substs := SubstSet.add s !substs
	with Termops.CannotFilter -> ()
    ) (search_concl ev_typ)
  with Exit -> ()

let evm_fold_rev f evm acc =
  let l = Evd.fold (fun ev evi acc -> (ev,evi)::acc) evm [] in
  List.fold_left (fun acc (ev,evi) -> f ev evi acc) acc l

exception Continue of Evd.evar * Evd.evar_info

(* searches matches for all the uninstantiated evars of evd in the
   context. For each totally instantiated evar_map found, apply
   k. *)
let rec complete_signature (k:signature -> unit) (cl,gen,evm:signature) =
  try
    evm_fold_rev
      ( fun ev evi _ ->
	  if not (is_defined evm ev) && not (List.mem ev gen) then
	    raise (Continue (ev,evi))
      ) evm (); k (cl,gen,evm)
  with Continue (ev,evi) -> complete_evar (cl,gen,evm) (ev,evi) (complete_signature k)

(* define all permutations of the evars to evd and call k on the
   resulting evd *)
let complete_with_evars_permut (cl,gen,evm:signature) evl c (k:signature -> unit) : unit =
  let rec aux evm = List.iter
    ( fun (ctx,ev) ->
	let tyl = List.map (fun (_,_,t) -> t) ctx in
	let ((cl,gen,evm),argl) = add_gen_ctx (cl,gen,evm) tyl in
	let def = applistc c argl in
(*	msgnl(str"trouvé def ?"++Pp.int ev++str" := "++pr_constr def++str " dans "++pr_evar_map evm);*)
	try
	  if not (Evd.is_defined evm ev) then
	    let evm = safe_define evm ev def in
	    aux evm; k (cl,gen,evm)
	with Termops.CannotFilter -> ()
    ) evl in
  aux evm

let new_inst_no =
  let cnt = ref 0 in
  fun () -> incr cnt; string_of_int !cnt

let make_instance_ident gr =
  Nameops.add_suffix (Nametab.basename_of_global gr) ("_autoinstance_"^new_inst_no())

let new_instance_message ident typ def =
  Flags.if_verbose
  msg_info (str"new instance"++spc()
	 ++Nameops.pr_id ident++spc()++str":"++spc()
	 ++pr_constr typ++spc()++str":="++spc()
	 ++pr_constr def)

open Entries

let declare_record_instance gr ctx params =
  let ident = make_instance_ident gr in
  let def = it_mkLambda_or_LetIn (applistc (Universes.constr_of_global gr) params) ctx in
  let ce = { const_entry_body= def;
             const_entry_secctx = None;
	     const_entry_type=None;
	     const_entry_polymorphic = true;
	     const_entry_universes = Univ.Context.empty (*FIXME*);
         const_entry_opaque=false;
         const_entry_inline_code = false } in
  let decl = (DefinitionEntry ce,Decl_kinds.IsDefinition Decl_kinds.StructureComponent) in
  let cst = Declare.declare_constant ident decl in
  new_instance_message ident (Typeops.type_of_constant_in (Global.env())(*FIXME*) (cst,Univ.Instance.empty)) def

let declare_class_instance gr ctx params =
  let ident = make_instance_ident gr in
  let cl = Typeclasses.class_info gr in
  let c, uctx = Universes.fresh_global_instance (Global.env ()) gr in
  let _, u = Universes.global_of_constr c in
  let (def,typ) = Typeclasses.instance_constructor (cl,u) params in
  let (def,typ) = it_mkLambda_or_LetIn (Option.get def) ctx, it_mkProd_or_LetIn typ ctx in
  let ce = Entries.DefinitionEntry
    {  const_entry_type = Some typ;
       const_entry_secctx = None;
       const_entry_body = def;
       (* FIXME *)
       const_entry_polymorphic = false;
       const_entry_universes = Univ.ContextSet.to_context uctx;
       const_entry_opaque = false;
       const_entry_inline_code = false } in
  try
  let cst = Declare.declare_constant ident
    (ce,Decl_kinds.IsDefinition Decl_kinds.Instance) in
  Typeclasses.add_instance (Typeclasses.new_instance cl (Some 100) true
			    (*FIXNE*)true (ConstRef cst));
  new_instance_message ident typ def
  with e when Errors.noncritical e ->
    msg_info (str"Error defining instance := "++pr_constr def++
              str" : "++pr_constr typ++str"  "++Errors.print e)

let rec iter_under_prod (f:rel_context->constr->unit) (ctx:rel_context) t = f ctx t;
  match kind_of_term t with
    | Prod (n,t,c) -> iter_under_prod f ((n,None,t)::ctx) c
    | _ -> ()

(* main search function: search for total instances containing gr, and
   apply k to each of them *)
let complete_signature_with_def gr deftyp (k:instance_decl_function -> signature -> unit) : unit =
  let (smap:(Globnames.global_reference * Evd.evar_map,
   ('a * 'b * Term.constr) list * Evd.evar)
  Gmapl.t ref) = ref Gmapl.empty in
  iter_under_prod
    ( fun ctx typ ->
	List.iter
	  (fun ((cl,ev,evm),_,_) ->
(*	     msgnl(pr_global gr++str" : "++pr_constr typ++str" matche ?"++Pp.int ev++str " dans "++pr_evar_map evm);*)
	     smap := Gmapl.add (cl,evm) (ctx,ev) !smap)
	  (Recordops.methods_matching typ)
    ) [] deftyp;
  Gmapl.iter
    ( fun (cl,evm) evl ->
	let f = if Typeclasses.is_class cl then
	  declare_class_instance else declare_record_instance in
	complete_with_evars_permut (cl,[],evm) evl (Universes.constr_of_global gr)
	  (fun sign -> complete_signature (k f) sign)
    ) !smap

(*
 * Interface with other parts: hooks & declaration
 *)


let evar_definition evi = match evar_body evi with
    Evar_empty -> assert false | Evar_defined c -> c

let gen_sort_topo l evm =
  let iter_evar f ev =
    let rec aux c = match kind_of_term c with
	Evar (e,_) -> f e
      | _ -> iter_constr aux c in
    aux (Evd.evar_concl (Evd.find evm ev));
    if Evd.is_defined evm ev then aux (evar_definition (Evd.find evm ev)) in
  let r = ref [] in
  let rec dfs ev = iter_evar dfs ev;
    if not(List.mem ev !r) then r := ev::!r in
  List.iter dfs l; List.rev !r

(* register real typeclass instance given a totally defined evd *)
let declare_instance (k:global_reference -> rel_context -> constr list -> unit)
    (cl,gen,evm:signature) =
  let evm = Evarutil.nf_evar_map evm in
  let gen = gen_sort_topo gen evm in
  let (evm,gen) = List.fold_right
    (fun ev (evm,gen) ->
       if Evd.is_defined evm ev
       then Evd.remove evm ev,gen
       else evm,(ev::gen))
    gen (evm,[]) in
(*  msgnl(str"instance complète : ["++Util.prlist_with_sep (fun _ -> str";") Pp.int gen++str"] : "++spc()++pr_evar_map evm);*)
  let ngen = List.length gen in
  let (_,ctx,evm) = List.fold_left
    ( fun (i,ctx,evm) ev ->
	let ctx = (Anonymous,None,lift (-i) (Evd.evar_concl(Evd.find evm ev)))::ctx in
	let evm = subst_evar_in_evm ev (mkRel i) (Evd.remove evm ev) in
	(i-1,ctx,evm)
    ) (ngen,[],evm) gen in
  let fields = List.rev (Evd.fold ( fun ev evi l -> evar_definition evi::l ) evm []) in
  k cl ctx fields

let autoinstance_opt = ref true

let search_declaration gr =
  if !autoinstance_opt &&
    not (Lib.is_modtype()) then
    let deftyp = Global.type_of_global_unsafe gr in
    complete_signature_with_def gr deftyp declare_instance

let search_record k cons sign =
  if !autoinstance_opt && not (Lib.is_modtype()) then
    complete_signature (declare_instance k) (cons,[],sign)

(*
let dh_key = Profile.declare_profile "declaration_hook"
let ch_key = Profile.declare_profile "class_decl_hook"
let declaration_hook = Profile.profile1 dh_key declaration_hook
let class_decl_hook = Profile.profile1 ch_key class_decl_hook
*)

(*
 *  Options and bookeeping
 *)

let begin_autoinstance () =
  if not !autoinstance_opt then (
    autoinstance_opt := true;
  )

let end_autoinstance () =
  if !autoinstance_opt then (
    autoinstance_opt := false;
 )

let _ =
  Goptions.declare_bool_option
    { Goptions.optsync=true;
      Goptions.optdepr=false;
      Goptions.optkey=["Autoinstance"];
      Goptions.optname="automatic typeclass instance recognition";
      Goptions.optread=(fun () -> !autoinstance_opt);
      Goptions.optwrite=(fun b -> if b then begin_autoinstance() else end_autoinstance()) }


==> anc/HoTT/coq-HoTT/toplevel/autoinstance.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Globnames
open Typeclasses
open Names
open Evd
open Sign

(** {6 Automatic detection of (some) record instances } *)

(** What to do if we find an instance. Passed are : the reference
 * representing the record/class (definition or constructor) *)
type instance_decl_function = global_reference -> rel_context -> constr list -> unit

(** [search_declaration gr] Search in the library if the (new)
 * declaration gr can form an instance of a registered record/class *)
val search_declaration : global_reference -> unit

(** [search_record declf gr evm] Search the library for instances of
   the (new) record/class declaration [gr], and register them using
   [declf]. [evm] is the signature of the record (to avoid recomputing
   it) *)
val search_record : instance_decl_function -> global_reference -> evar_map -> unit

(** Instance declaration for both scenarios *)
val declare_record_instance : instance_decl_function
val declare_class_instance : instance_decl_function


==> anc/HoTT/coq-HoTT/toplevel/backtrack.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Names
open Vernacexpr

(** Command history stack

    We maintain a stack of the past states of the system. Each
    successfully interpreted command adds an [info] element
    to this stack, storing what were the (label / current proof / ...)
    just _after_ the interpretation of this command.

    - A label is just an integer, starting from Lib.first_command_label
      initially, and incremented at each new successful command.
    - If some proofs are opened, we have their number in [nproofs],
      the name of the current proof in [prfname], the current depth in
      [prfdepth].
    - Otherwise, [nproofs = 0], [prfname = None], [prfdepth = 0]
    - The text of the command is stored (for Show Script currently).
    - A command can be tagged later as non-"reachable" when the current proof
      at the time of this command has been ended by Qed/Abort/Restart,
      meaning we can't backtrack there.
*)

type info = {
  label : int;
  nproofs : int;
  prfname : Id.t option;
  prfdepth : int;
  ngoals : int;
  cmd : vernac_expr;
  mutable reachable : bool;
}

let history : info Stack.t = Stack.create ()

(** Is this stack active (i.e. nonempty) ?
    The stack is currently inactive when compiling files (coqc). *)

let is_active () = not (Stack.is_empty history)

(** For debug purpose, a dump of the history *)

let dump_history () =
  let l = ref [] in
  Stack.iter (fun i -> l:=i::!l) history;
  !l

(** Basic manipulation of the command history stack *)

exception Invalid

let pop () = ignore (Stack.pop history)

let npop n =
 (* Since our history stack always contains an initial entry,
    it's invalid to try to completely empty it *)
 if n < 0 || n >= Stack.length history then raise Invalid
 else for _i = 1 to n do pop () done

let top () =
  try Stack.top history with Stack.Empty -> raise Invalid

(** Search the history stack for a suitable location. We perform first
    a non-destructive search: in case of search failure, the stack is
    unchanged. *)

exception Found of info

let search test =
  try
    Stack.iter (fun i -> if test i then raise (Found i)) history;
    raise Invalid
  with Found i ->
    while i != Stack.top history do pop () done

(** An auxiliary function to retrieve the number of remaining subgoals *)

let get_ngoals () =
  try
    let prf = Proof_global.give_me_the_proof () in
    List.length (Evd.sig_it (Proof.V82.background_subgoals prf))
  with Proof_global.NoCurrentProof -> 0

(** Register the end of a command and store the current state *)

let mark_command ast =
  Lib.add_frozen_state();
  Lib.mark_end_of_command();
  Stack.push
    { label = Lib.current_command_label ();
      nproofs = List.length (Pfedit.get_all_proof_names ());
      prfname =
        (try Some (Pfedit.get_current_proof_name ())
         with Proof_global.NoCurrentProof -> None);
      prfdepth = max 0 (Pfedit.current_proof_depth ());
      reachable = true;
      ngoals = get_ngoals ();
      cmd = ast }
    history

(** Backtrack by aborting [naborts] proofs, then setting proof-depth back to
    [pnum] and finally going to state number [snum]. *)

let raw_backtrack snum pnum naborts =
  for _i = 1 to naborts do Pfedit.delete_current_proof () done;
  Pfedit.undo_todepth pnum;
  Lib.reset_label snum

(** Re-sync the state of the system (label, proofs) with the top
    of the history stack. We may end on some earlier state to avoid
    re-opening proofs. This function will return the final label
    and the number of extra backtracking steps performed. *)

let sync nb_opened_proofs =
  (* Backtrack by enough additional steps to avoid re-opening proofs.
     Typically, when a Qed has been crossed, we backtrack to the proof start.
     NB: We cannot reach the empty stack, since the first entry in the
     stack has no opened proofs and is tagged as reachable.
  *)
  let extra = ref 0 in
  while not (top()).reachable do incr extra; pop () done;
  let target = top ()
  in
  (* Now the opened proofs at target is a subset of the opened proofs before
     the backtrack, we simply abort the extra proofs (if any).
     NB: It is critical here that proofs are nested in a regular way
     (i.e. no more Resume or Suspend commands as earlier). This way, we can
     simply count the extra proofs to abort instead of taking care of their
     names.
  *)
  let naborts = nb_opened_proofs - target.nproofs in
  (* We are now ready to do a low-level backtrack *)
  raw_backtrack target.label target.prfdepth naborts;
  (target.label, !extra)

(** Backtracking by a certain number of (non-state-preserving) commands.
    This is used by Coqide.
    It may actually undo more commands than asked : for instance instead
    of jumping back in the middle of a finished proof, we jump back before
    this proof. The number of extra backtracked command is returned at
    the end. *)

let back count =
  if Int.equal count 0 then 0
  else
    let nb_opened_proofs = List.length (Pfedit.get_all_proof_names ()) in
    npop count;
    snd (sync nb_opened_proofs)

(** Backtracking to a certain state number, and reset proofs accordingly.
    We may end on some earlier state if needed to avoid re-opening proofs.
    Return the final state number. *)

let backto snum =
  if Int.equal snum (Lib.current_command_label ()) then snum
  else
    let nb_opened_proofs = List.length (Pfedit.get_all_proof_names ()) in
    search (fun i -> Int.equal i.label snum);
    fst (sync nb_opened_proofs)

(** Old [Backtrack] code with corresponding update of the history stack.
    [Backtrack] is now deprecated (in favor of [BackTo]) but is kept for
    compatibility with ProofGeneral. It's completely up to ProofGeneral
    to decide where to go and how to adapt proofs. Note that the choices
    of ProofGeneral are currently not always perfect (for instance when
    backtracking an Undo). *)

let backtrack snum pnum naborts =
  raw_backtrack snum pnum naborts;
  search (fun i -> Int.equal i.label snum)

(** [reset_initial] resets the system and clears the command history
    stack, only pushing back the initial entry. It should be equivalent
    to [backto Lib.first_command_label], but sligthly more efficient. *)

let reset_initial () =
  let init_label = Lib.first_command_label in
  if Int.equal (Lib.current_command_label ()) init_label then ()
  else begin
    Pfedit.delete_all_proofs ();
    Lib.reset_label init_label;
    Stack.clear history;
    Stack.push
      { label = init_label;
	nproofs = 0;
	prfname = None;
	prfdepth = 0;
	ngoals = 0;
	reachable = true;
	cmd = VernacNop }
      history
  end

(** Reset to the last known state just before defining [id] *)

let reset_name id =
  let lbl =
    try Lib.label_before_name id with Not_found -> raise Invalid
  in
  ignore (backto lbl)

(** When a proof is ended (via either Qed/Admitted/Restart/Abort),
    old proof steps should be marked differently to avoid jumping back
    to them:
     - either this proof isn't there anymore in the proof engine
     - either it's there but it's a more recent attempt after a Restart,
       so we shouldn't mix the two.
    We also mark as unreachable the proof steps cancelled via a Undo. *)

let mark_unreachable ?(after=0) prf_lst =
  let fix i = match i.prfname with
    | None -> raise Not_found (* stop hacking the history outside of proofs *)
    | Some p ->
      if List.mem p prf_lst && i.prfdepth > after
      then i.reachable <- false
  in
  try Stack.iter fix history with Not_found -> ()

(** Parse the history stack for printing the script of a proof *)

let get_script prf =
  let script = ref [] in
  let select i = match i.prfname with
    | None -> raise Not_found
    | Some p when Id.equal p prf && i.reachable -> script := i :: !script
    | _ -> ()
  in
  (try Stack.iter select history with Not_found -> ());
  (* Get rid of intermediate commands which don't grow the proof depth *)
  let rec filter n = function
    | [] -> []
    | {prfdepth=d; cmd=c; ngoals=ng}::l when n < d -> (c,ng) :: filter d l
    | {prfdepth=d}::l -> filter d l
  in
  (* initial proof depth (after entering the lemma statement) is 1 *)
  filter 1 !script


==> anc/HoTT/coq-HoTT/toplevel/backtrack.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Command history stack

    We maintain a stack of the past states of the system after each
    (non-state-preserving) interpreted commands
*)

(** [mark_command ast] marks the end of a command:
    - it stores a frozen state and a end of command in the Lib stack,
    - it stores the current state information in the command history
    stack *)

val mark_command : Vernacexpr.vernac_expr -> unit

(** Is this history stack active (i.e. nonempty) ?
    The stack is currently inactive when compiling files (coqc). *)

val is_active : unit -> bool

(** The [Invalid] exception is raised when one of the following function
    tries to empty the history stack, or reach an unknown states, etc.
    The stack is preserved in these cases. *)

exception Invalid

(** Nota Bene: it is critical for the following functions that proofs
    are nested in a regular way (i.e. no more Resume or Suspend commands
    as earlier). *)

(** Backtracking by a certain number of (non-state-preserving) commands.
    This is used by Coqide.
    It may actually undo more commands than asked : for instance instead
    of jumping back in the middle of a finished proof, we jump back before
    this proof. The number of extra backtracked command is returned at
    the end. *)

val back : int -> int

(** Backtracking to a certain state number, and reset proofs accordingly.
    We may end on some earlier state if needed to avoid re-opening proofs.
    Return the state number on which we finally end. *)

val backto : int -> int

(** Old [Backtrack] code with corresponding update of the history stack.
    [Backtrack] is now deprecated (in favor of [BackTo]) but is kept for
    compatibility with ProofGeneral. It's completely up to ProofGeneral
    to decide where to go and how to adapt proofs. Note that the choices
    of ProofGeneral are currently not always perfect (for instance when
    backtracking an Undo). *)

val backtrack : int -> int -> int -> unit

(** [reset_initial] resets the system and clears the command history
    stack, only pushing back the initial entry. It should be equivalent
    to [backto Lib.first_command_label], but sligthly more efficient. *)

val reset_initial : unit -> unit

(** Reset to the last known state just before defining [id] *)

val reset_name : Names.Id.t Loc.located -> unit

(** When a proof is ended (via either Qed/Admitted/Restart/Abort),
    old proof steps should be marked differently to avoid jumping back
    to them:
     - either this proof isn't there anymore in the proof engine
     - either a proof with the same name is there, but it's a more recent
       attempt after a Restart/Abort, we shouldn't mix the two.
    We also mark as unreachable the proof steps cancelled via a Undo.
*)

val mark_unreachable : ?after:int -> Names.Id.t list -> unit

(** Parse the history stack for printing the script of a proof *)

val get_script : Names.Id.t -> (Vernacexpr.vernac_expr * int) list


(** For debug purpose, a dump of the history *)

type info = {
  label : int;
  nproofs : int;
  prfname : Names.Id.t option;
  prfdepth : int;
  ngoals : int;
  cmd : Vernacexpr.vernac_expr;
  mutable reachable : bool;
}

val dump_history : unit -> info list


==> anc/HoTT/coq-HoTT/toplevel/cerrors.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp
open Errors
open Indtypes
open Type_errors
open Pretype_errors
open Indrec

let print_loc loc =
  if Loc.is_ghost loc then
    (str"<unknown>")
  else
    let loc = Loc.unloc loc in
    (int (fst loc) ++ str"-" ++ int (snd loc))

let guill s = "\""^s^"\""

(** Invariant : exceptions embedded in EvaluatedError satisfy
    Errors.noncritical *)

exception EvaluatedError of std_ppcmds * exn option

(** Registration of generic errors
    Nota: explain_exn does NOT end with a newline anymore!
*)

let explain_exn_default = function
  (* Basic interaction exceptions *)
  | Stream.Error txt -> hov 0 (str ("Syntax error: " ^ txt ^ "."))
  | Compat.Token.Error txt ->  hov 0 (str ("Syntax error: " ^ txt ^ "."))
  | Lexer.Error.E err -> hov 0 (str (Lexer.Error.to_string err))
  | Sys_error msg -> hov 0 (str ("System error: " ^ guill msg))
  | Out_of_memory -> hov 0 (str "Out of memory.")
  | Stack_overflow -> hov 0 (str "Stack overflow.")
  | Timeout -> hov 0 (str "Timeout!")
  | Sys.Break -> hov 0 (fnl () ++ str "User interrupt.")
  (* Exceptions with pre-evaluated error messages *)
  | EvaluatedError (msg,None) -> msg
  | EvaluatedError (msg,Some reraise) -> msg ++ Errors.print reraise
  (* Otherwise, not handled here *)
  | _ -> raise Errors.Unhandled

let _ = Errors.register_handler explain_exn_default


(** Pre-explain a vernac interpretation error *)

let wrap_vernac_error exn strm =
  let e = EvaluatedError (hov 0 (str "Error:" ++ spc () ++ strm), None) in
  Exninfo.copy exn e

let rec process_vernac_interp_error exn = match exn with
  | Univ.UniverseInconsistency (o,u,v,p) ->
    let pr_rel r =
      match r with
	  Univ.Eq -> str"=" | Univ.Lt -> str"<" | Univ.Le -> str"<=" in
    let reason = match p with
	[] -> mt()
      | _::_ ->
	str " because" ++ spc() ++ Univ.pr_uni v ++
	  prlist (fun (r,v) -> spc() ++ pr_rel r ++ str" " ++ Univ.pr_uni v)
	  p ++
	  (if Univ.Universe.eq (snd (List.last p)) u then mt() else
	      (spc() ++ str "= " ++ Univ.pr_uni u)) in
    let msg =
      if !Constrextern.print_universes then
	spc() ++ str "(cannot enforce" ++ spc() ++ Univ.pr_uni u ++ spc() ++
          pr_rel o ++ spc() ++ Univ.pr_uni v ++ reason ++ str")"
      else
	mt() in
    wrap_vernac_error exn (str "Universe inconsistency" ++ msg ++ str ".")
  | TypeError(ctx,te) ->
      wrap_vernac_error exn (Himsg.explain_type_error ctx Evd.empty te)
  | PretypeError(ctx,sigma,te) ->
      wrap_vernac_error exn (Himsg.explain_pretype_error ctx sigma te)
  | Typeclasses_errors.TypeClassError(env, te) ->
      wrap_vernac_error exn (Himsg.explain_typeclass_error env te)
  | InductiveError e ->
      wrap_vernac_error exn (Himsg.explain_inductive_error e)
  | Modops.ModuleTypingError e ->
      wrap_vernac_error exn (Himsg.explain_module_error e)
  | Modintern.ModuleInternalizationError e ->
      wrap_vernac_error exn (Himsg.explain_module_internalization_error e)
  | RecursionSchemeError e ->
      wrap_vernac_error exn (Himsg.explain_recursion_scheme_error e)
  | Cases.PatternMatchingError (env,e) ->
      wrap_vernac_error exn (Himsg.explain_pattern_matching_error env e)
  | Tacred.ReductionTacticError e ->
      wrap_vernac_error exn (Himsg.explain_reduction_tactic_error e)
  | Logic.RefinerError e ->
      wrap_vernac_error exn (Himsg.explain_refiner_error e)
  | Nametab.GlobalizationError q ->
      wrap_vernac_error exn
        (str "The reference" ++ spc () ++ Libnames.pr_qualid q ++
	 spc () ++ str "was not found" ++
	 spc () ++ str "in the current" ++ spc () ++ str "environment.")
  | Nametab.GlobalizationConstantError q ->
      wrap_vernac_error exn
        (str "No constant of this name:" ++ spc () ++
         Libnames.pr_qualid q ++ str ".")
  | Refiner.FailError (i,s) ->
      let s = Lazy.force s in
      wrap_vernac_error exn
	(str "Tactic failure" ++
         (if Pp.is_empty s then s else str ":" ++ s) ++
         if Int.equal i 0 then str "." else str " (level " ++ int i ++ str").")
  | AlreadyDeclared msg ->
      wrap_vernac_error exn (msg ++ str ".")
  | Proof_type.LtacLocated (_,_,(Refiner.FailError (i,s) as exc))
      when not (Pp.is_empty (Lazy.force s)) ->
      (* Ltac error is intended, trace is irrelevant *)
      process_vernac_interp_error exc
  | Proof_type.LtacLocated (s,loc,exc) ->
      let e = process_vernac_interp_error exc in
      assert (Errors.noncritical e);
      (match Himsg.extract_ltac_trace s loc with
        | None,loc -> Loc.add_loc e loc
        | Some msg, loc -> Loc.add_loc (EvaluatedError (msg,Some e)) loc)
  | exc ->
      exc

let _ = Tactic_debug.explain_logic_error :=
  (fun e -> Errors.print (process_vernac_interp_error e))

let _ = Tactic_debug.explain_logic_error_no_anomaly :=
  (fun e -> Errors.print_no_report (process_vernac_interp_error e))


==> anc/HoTT/coq-HoTT/toplevel/cerrors.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Error report. *)

val print_loc : Loc.t -> Pp.std_ppcmds

(** Pre-explain a vernac interpretation error *)

val process_vernac_interp_error : exn -> exn

(** General explain function. Should not be used directly now,
    see instead function [Errors.print] and variants *)

val explain_exn_default : exn -> Pp.std_ppcmds



==> anc/HoTT/coq-HoTT/toplevel/class.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Names
open Term
open Termops
open Entries
open Environ
open Classops
open Declare
open Globnames
open Nametab
open Decl_kinds

let strength_min l = if List.mem `LOCAL l then `LOCAL else `GLOBAL

let loc_of_bool b = if b then `LOCAL else `GLOBAL

(* Errors *)

type coercion_error_kind =
  | AlreadyExists
  | NotAFunction
  | NoSource of cl_typ option
  | ForbiddenSourceClass of cl_typ
  | NotUniform
  | NoTarget
  | WrongTarget of cl_typ * cl_typ
  | NotAClass of global_reference

exception CoercionError of coercion_error_kind

let explain_coercion_error g = function
  | AlreadyExists ->
      (Printer.pr_global g ++ str" is already a coercion")
  | NotAFunction ->
      (Printer.pr_global g ++ str" is not a function")
  | NoSource (Some cl) ->
      (str "Cannot recognize " ++ pr_class cl ++ str " as a source class of "
       ++ Printer.pr_global g)
  | NoSource None ->
      (str ": cannot find the source class of " ++ Printer.pr_global g)
  | ForbiddenSourceClass cl ->
      pr_class cl ++ str " cannot be a source class"
  | NotUniform ->
      (Printer.pr_global g ++
         str" does not respect the uniform inheritance condition");
  | NoTarget ->
      (str"Cannot find the target class")
  | WrongTarget (clt,cl) ->
      (str"Found target class " ++ pr_class cl ++
       str " instead of " ++ pr_class clt)
  | NotAClass ref ->
      (str "Type of " ++ Printer.pr_global ref ++
         str " does not end with a sort")

(* Verifications pour l'ajout d'une classe *)

let check_reference_arity ref =
  if not (Reductionops.is_arity (Global.env()) Evd.empty (Global.type_of_global_unsafe ref)) then
    raise (CoercionError (NotAClass ref))

let check_arity = function
  | CL_FUN | CL_SORT -> ()
  | CL_CONST cst -> check_reference_arity (ConstRef cst)
  | CL_SECVAR id -> check_reference_arity (VarRef id)
  | CL_IND kn -> check_reference_arity (IndRef kn)

(* Coercions *)

(* check that the computed target is the provided one *)
let check_target clt = function
  | Some cl when not (cl_typ_eq cl clt) -> raise (CoercionError (WrongTarget(clt,cl)))
  | _ -> ()

(* condition d'heritage uniforme *)

let uniform_cond nargs lt =
  let rec aux = function
    | (0,[]) -> true
    | (n,t::l) ->
      let t = strip_outer_cast t in
      isRel t && Int.equal (destRel t) n && aux ((n-1),l)
    | _ -> false
  in
  aux (nargs,lt)

let class_of_global = function
  | ConstRef sp -> CL_CONST sp
  | IndRef sp -> CL_IND sp
  | VarRef id -> CL_SECVAR id
  | ConstructRef _ as c ->
      errorlabstrm "class_of_global"
	(str "Constructors, such as " ++ Printer.pr_global c ++
	   str ", cannot be used as a class.")

(*
lp est la liste (inverse'e) des arguments de la coercion
ids est le nom de la classe source
sps_opt est le sp de la classe source dans le cas des structures
retourne:
la classe source
nbre d'arguments de la classe
le constr de la class
la liste des variables dont depend la classe source
l'indice de la classe source dans la liste lp
*)

let get_source lp source =
  match source with
    | None ->
	let (cl1,u1,lv1) =
          match lp with
	    | [] -> raise Not_found
            | t1::_ -> find_class_type Evd.empty t1
        in
	(cl1,u1,lv1,1)
    | Some cl ->
	let rec aux = function
	  | [] -> raise Not_found
	  | t1::lt ->
	      try
		let cl1,u1,lv1 = find_class_type Evd.empty t1 in
		if cl_typ_eq cl cl1 then cl1,u1,lv1,(List.length lt+1)
		else raise Not_found
              with Not_found -> aux lt
	in aux (List.rev lp)

let get_target t ind =
  if (ind > 1) then
    CL_FUN
  else
    pi1 (find_class_type Evd.empty t)

let prods_of t =
  let rec aux acc d = match kind_of_term d with
    | Prod (_,c1,c2) -> aux (c1::acc) c2
    | Cast (c,_,_) -> aux acc c
    | _ -> (d,acc)
  in
  aux [] t

let strength_of_cl = function
  | CL_CONST kn -> `GLOBAL
  | CL_SECVAR id -> `LOCAL
  | _ -> `GLOBAL

let strength_of_global = function
  | VarRef _ -> `LOCAL
  | _ -> `GLOBAL

let get_strength stre ref cls clt =
  let stres = strength_of_cl cls in
  let stret = strength_of_cl clt in
  let stref = strength_of_global ref in
  strength_min [stre;stres;stret;stref]

let ident_key_of_class = function
  | CL_FUN -> "Funclass"
  | CL_SORT -> "Sortclass"
  | CL_CONST sp -> Label.to_string (con_label sp)
  | CL_IND (sp,_) -> Label.to_string (mind_label sp)
  | CL_SECVAR id -> Id.to_string id

(* coercion identité *)

let error_not_transparent source =
  errorlabstrm "build_id_coercion"
    (pr_class source ++ str " must be a transparent constant.")

let build_id_coercion idf_opt source poly =
  let env = Global.env () in
  let vs, ctx = match source with
    | CL_CONST sp -> Universes.fresh_global_instance env (ConstRef sp)
    | _ -> error_not_transparent source in
  let c = match constant_opt_value_in env (destConst vs) with
    | Some c -> c
    | None -> error_not_transparent source in
  let lams,t = decompose_lam_assum c in
  let val_f =
    it_mkLambda_or_LetIn
      (mkLambda (Name (Id.of_string "x"),
		 applistc vs (extended_rel_list 0 lams),
		 mkRel 1))
       lams
  in
  let typ_f =
    it_mkProd_wo_LetIn
      (mkProd (Anonymous, applistc vs (extended_rel_list 0 lams), lift 1 t))
      lams
  in
  (* juste pour verification *)
  let _ =
    if not
      (Reductionops.is_conv_leq env Evd.empty
	(Typing.type_of env Evd.empty val_f) typ_f)
    then
      errorlabstrm "" (strbrk
	"Cannot be defined as coercion (maybe a bad number of arguments).")
  in
  let idf =
    match idf_opt with
      | Some idf -> idf
      | None ->
	  let cl,u,_ = find_class_type Evd.empty t in
	  Id.of_string ("Id_"^(ident_key_of_class source)^"_"^
                        (ident_key_of_class cl))
  in
  let constr_entry = (* Cast is necessary to express [val_f] is identity *)
    DefinitionEntry
      { const_entry_body = mkCast (val_f, DEFAULTcast, typ_f);
        const_entry_secctx = None;
	const_entry_type = Some typ_f;
	const_entry_polymorphic = poly;
	const_entry_universes = Univ.ContextSet.to_context ctx;
        const_entry_opaque = false;
	const_entry_inline_code = true
      } in
  let decl = (constr_entry, IsDefinition IdentityCoercion) in
  let kn = declare_constant idf decl in
  ConstRef kn

let check_source = function
| Some (CL_FUN|CL_SORT as s) -> raise (CoercionError (ForbiddenSourceClass s))
| _ -> ()

(*
nom de la fonction coercion
strength de f
nom de la classe source (optionnel)
sp de la classe source (dans le cas des structures)
nom de la classe target (optionnel)
booleen "coercion identite'?"

lorque source est None alors target est None aussi.
*)

let add_new_coercion_core coef stre poly source target isid =
  check_source source;
  let t = Global.type_of_global_unsafe coef in
  if coercion_exists coef then raise (CoercionError AlreadyExists);
  let tg,lp = prods_of t in
  let llp = List.length lp in
  if Int.equal llp 0 then raise (CoercionError NotAFunction);
  let (cls,us,lvs,ind) =
    try
      get_source lp source
    with Not_found ->
      raise (CoercionError (NoSource source))
  in
  check_source (Some cls);
  if not (uniform_cond (llp-ind) lvs) then
    msg_warning (explain_coercion_error coef NotUniform);
  let clt =
    try
      get_target tg ind
    with Not_found ->
      raise (CoercionError NoTarget)
  in
  check_target clt target;
  check_arity cls;
  check_arity clt;
  let local = match get_strength stre coef cls clt with
  | `LOCAL -> true
  | `GLOBAL -> false
  in
  declare_coercion coef ~local ~isid ~src:cls ~target:clt ~params:(List.length lvs)


let try_add_new_coercion_core ref ~local c d e f =
  try add_new_coercion_core ref (loc_of_bool local) c d e f
  with CoercionError e ->
      errorlabstrm "try_add_new_coercion_core"
        (explain_coercion_error ref e ++ str ".")

let try_add_new_coercion ref ~local poly =
  try_add_new_coercion_core ref ~local poly None None false

let try_add_new_coercion_subclass cl ~local poly =
  let coe_ref = build_id_coercion None cl poly in
  try_add_new_coercion_core coe_ref ~local poly (Some cl) None true

let try_add_new_coercion_with_target ref ~local poly ~source ~target =
  try_add_new_coercion_core ref ~local poly (Some source) (Some target) false

let try_add_new_identity_coercion id ~local poly ~source ~target =
  let ref = build_id_coercion (Some id) source poly in
  try_add_new_coercion_core ref ~local poly (Some source) (Some target) true

let try_add_new_coercion_with_source ref ~local poly ~source =
  try_add_new_coercion_core ref ~local poly (Some source) None false

let add_coercion_hook poly local ref =
  let stre = match local with
  | Local -> true
  | Global -> false
  | Discharge -> assert false
  in
  let () = try_add_new_coercion ref stre poly in
  let msg = pr_global_env Id.Set.empty ref ++ str " is now a coercion" in
  Flags.if_verbose msg_info msg

let add_subclass_hook poly local ref =
  let stre = match local with
  | Local -> true
  | Global -> false
  | Discharge -> assert false
  in
  let cl = class_of_global ref in
  try_add_new_coercion_subclass cl stre poly


==> anc/HoTT/coq-HoTT/toplevel/class.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Classops
open Declare
open Globnames
open Decl_kinds
open Nametab

(** Classes and coercions. *)

(** [try_add_new_coercion_with_target ref s src tg] declares [ref] as a coercion
   from [src] to [tg] *)
val try_add_new_coercion_with_target : global_reference -> local:bool -> polymorphic ->
  source:cl_typ -> target:cl_typ ->  unit

(** [try_add_new_coercion ref s] declares [ref], assumed to be of type
   [(x1:T1)...(xn:Tn)src->tg], as a coercion from [src] to [tg] *)
val try_add_new_coercion : global_reference -> local:bool -> polymorphic -> unit

(** [try_add_new_coercion_subclass cst s] expects that [cst] denotes a
   transparent constant which unfolds to some class [tg]; it declares
   an identity coercion from [cst] to [tg], named something like
   ["Id_cst_tg"] *)
val try_add_new_coercion_subclass : cl_typ -> local:bool -> polymorphic -> unit

(** [try_add_new_coercion_with_source ref s src] declares [ref] as a coercion
   from [src] to [tg] where the target is inferred from the type of [ref] *)
val try_add_new_coercion_with_source : global_reference -> local:bool -> polymorphic ->
  source:cl_typ -> unit

(** [try_add_new_identity_coercion id s src tg] enriches the
   environment with a new definition of name [id] declared as an
   identity coercion from [src] to [tg] *)
val try_add_new_identity_coercion : Id.t -> local:bool -> polymorphic ->
  source:cl_typ -> target:cl_typ -> unit

val add_coercion_hook : polymorphic -> unit Tacexpr.declaration_hook

val add_subclass_hook : polymorphic -> unit Tacexpr.declaration_hook

val class_of_global : global_reference -> cl_typ


==> anc/HoTT/coq-HoTT/toplevel/classes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i*)
open Names
open Term
open Evd
open Environ
open Nametab
open Errors
open Util
open Typeclasses_errors
open Typeclasses
open Libnames
open Globnames
open Constrintern
open Constrexpr
(*i*)

open Decl_kinds
open Entries
open Misctypes

let typeclasses_db = "typeclass_instances"

let set_typeclass_transparency c local b = 
  Auto.add_hints local [typeclasses_db] 
    (Auto.HintsTransparencyEntry ([c], b))
    
let _ =
  Typeclasses.register_add_instance_hint
    (fun inst path local pri poly ->
     let inst' = match inst with IsConstr c -> Auto.IsConstr (c, Univ.ContextSet.empty)
       | IsGlobal gr -> Auto.IsGlobRef gr
     in
      Flags.silently (fun () ->
	Auto.add_hints local [typeclasses_db]
	  (Auto.HintsResolveEntry
	     [pri, poly, false, Auto.PathHints path, inst'])) ());
  Typeclasses.register_set_typeclass_transparency set_typeclass_transparency;
  Typeclasses.register_classes_transparent_state 
    (fun () -> Auto.Hint_db.transparent_state (Auto.searchtable_map typeclasses_db))
    
let declare_class g =
  match global g with
  | ConstRef x -> Typeclasses.add_constant_class x
  | IndRef x -> Typeclasses.add_inductive_class x
  | _ -> user_err_loc (loc_of_reference g, "declare_class", 
		      Pp.str"Unsupported class type, only constants and inductives are allowed")
    
(** TODO: add subinstances *)
let existing_instance glob g =
  let c = global g in
  let instance = Typing.type_of (Global.env ()) Evd.empty (Universes.constr_of_global c) in
  let _, r = decompose_prod_assum instance in
    match class_of_constr r with
      | Some (_, ((tc,u), _)) -> add_instance (new_instance tc None glob 
  (*FIXME*) (Flags.use_polymorphic_flag ()) c)
      | None -> user_err_loc (loc_of_reference g, "declare_instance",
			     Pp.str "Constant does not build instances of a declared type class.")

let mismatched_params env n m = mismatched_ctx_inst env Parameters n m
let mismatched_props env n m = mismatched_ctx_inst env Properties n m

type binder_list = (Id.t Loc.located * bool * constr_expr) list

(* Declare everything in the parameters as implicit, and the class instance as well *)

let type_ctx_instance evars env ctx inst subst =
  let rec aux (subst, instctx) l = function
    (na, b, t) :: ctx ->
      let t' = substl subst t in
      let c', l =
	match b with
	| None -> interp_casted_constr_evars evars env (List.hd l) t', List.tl l
	| Some b -> substl subst b, l
      in
      let d = na, Some c', t' in
	aux (c' :: subst, d :: instctx) l ctx
    | [] -> subst
  in aux (subst, []) inst (List.rev ctx)

let refine_ref = ref (fun _ -> assert(false))

let id_of_class cl =
  match cl.cl_impl with
    | ConstRef kn -> let _,_,l = repr_con kn in Label.to_id l
    | IndRef (kn,i) ->
	let mip = (Environ.lookup_mind kn (Global.env ())).Declarations.mind_packets in
	  mip.(0).Declarations.mind_typename
    | _ -> assert false

open Pp

let instance_hook k pri global imps ?hook cst =
  Impargs.maybe_declare_manual_implicits false cst ~enriching:false imps;
  Typeclasses.declare_instance pri (not global) cst;
  (match hook with Some h -> h cst | None -> ())

let declare_instance_constant k pri global imps ?hook id poly uctx term termtype =
  let kind = IsDefinition Instance in
  let entry =
    { const_entry_body   = term;
      const_entry_secctx = None;
      const_entry_type   = Some termtype;
      const_entry_polymorphic = poly;
      const_entry_universes = uctx;
      const_entry_opaque = false;
      const_entry_inline_code = false }
  in
  let cdecl = (DefinitionEntry entry, kind) in
  let kn = Declare.declare_constant id cdecl in
    Declare.definition_message id;
    instance_hook k pri global imps ?hook (ConstRef kn);
    id

let new_instance ?(abstract=false) ?(global=false) poly ctx (instid, bk, cl) props
    ?(generalize=true)
    ?(tac:Proof_type.tactic option) ?(hook:(global_reference -> unit) option) pri =
  let env = Global.env() in
  let evars = ref (Evd.from_env env) in
  let tclass, ids =
    match bk with
    | Implicit ->
	Implicit_quantifiers.implicit_application Id.Set.empty ~allow_partial:false
	  (fun avoid (clname, (id, _, t)) ->
	    match clname with
	    | Some (cl, b) ->
		let t = CHole (Loc.ghost, None) in
		  t, avoid
	    | None -> failwith ("new instance: under-applied typeclass"))
	  cl
    | Explicit -> cl, Id.Set.empty
  in
  let tclass = 
    if generalize then CGeneralization (Loc.ghost, Implicit, Some AbsPi, tclass) 
    else tclass 
  in
  let k, u, cty, ctx', ctx, len, imps, subst =
    let impls, ((env', ctx), imps) = interp_context_evars evars env ctx in
    let c', imps' = interp_type_evars_impls ~impls ~evdref:evars ~fail_evar:false env' tclass in
    (** Abstract undefined variables in the type. *)
    (* let nf = Evarutil.evd_comb0 Evarutil.nf_evar_map_universes evars in *)
    (* let ctx = Sign.map_rel_context nf ctx in *)
    (* let c' = nf c' in *)
    (* let _ = evars := abstract_undefined_variables !evars in *)
    let len = List.length ctx in
    let imps = imps @ Impargs.lift_implicits len imps' in
    let ctx', c = decompose_prod_assum c' in
    let ctx'' = ctx' @ ctx in
    let k, args = Typeclasses.dest_class_app (push_rel_context ctx'' env) c in
    let cl, u = Typeclasses.typeclass_univ_instance k in
    let _, args = 
      List.fold_right (fun (na, b, t) (args, args') ->
	match b with
	| None -> (List.tl args, List.hd args :: args')
	| Some b -> (args, substl args' b :: args'))
	(snd cl.cl_context) (args, [])
    in
      cl, u, c', ctx', ctx, len, imps, args
  in
  let id =
    match snd instid with
	Name id ->
	  let sp = Lib.make_path id in
	    if Nametab.exists_cci sp then
	      errorlabstrm "new_instance" (Nameops.pr_id id ++ Pp.str " already exists.");
	    id
      | Anonymous ->
	  let i = Nameops.add_suffix (id_of_class k) "_instance_0" in
	    Namegen.next_global_ident_away i (Termops.ids_of_context env)
  in
  let env' = push_rel_context ctx env in
  evars := Evarutil.nf_evar_map !evars;
  evars := resolve_typeclasses ~filter:Typeclasses.no_goals ~fail:true env !evars;
  let subst = List.map (Evarutil.nf_evar !evars) subst in
    if abstract then
      begin
	if not (Lib.is_modtype ()) then
	  error "Declare Instance while not in Module Type.";
	let subst = List.fold_left2
	  (fun subst' s (_, b, _) -> if Option.is_empty b then s :: subst' else subst')
	  [] subst (snd k.cl_context)
	in
	let (_, ty_constr) = instance_constructor (k,u) subst in
	let termtype =
	  let t = it_mkProd_or_LetIn ty_constr (ctx' @ ctx) in
	    fst (Evarutil.e_nf_evars_and_universes evars) t
	in
	Evarutil.check_evars env Evd.empty !evars termtype;
	let ctx = Evd.universe_context !evars in
	let cst = Declare.declare_constant ~internal:Declare.KernelSilent id
	  (Entries.ParameterEntry 
            (None,poly,(termtype,ctx),None), Decl_kinds.IsAssumption Decl_kinds.Logical)
	in instance_hook k None global imps ?hook (ConstRef cst); id
      end
    else (
      let props =
	match props with
	| Some (CRecord (loc, _, fs)) ->
	    if List.length fs > List.length k.cl_props then
	      mismatched_props env' (List.map snd fs) k.cl_props;
	    Some (Inl fs)
	| Some t -> Some (Inr t)
	| None -> 
	    if Flags.is_program_mode () then Some (Inl [])
	    else None
      in
      let subst =
	match props with
	| None -> if List.is_empty k.cl_props then Some (Inl subst) else None
	| Some (Inr term) ->
	    let c = interp_casted_constr_evars evars env' term cty in
	      Some (Inr (c, subst))
	| Some (Inl props) ->
	    let get_id =
	      function
		| Ident id' -> id'
		| _ -> errorlabstrm "new_instance" (Pp.str "Only local structures are handled")
	    in
	    let props, rest =
	      List.fold_left
		(fun (props, rest) (id,b,_) ->
		  if Option.is_empty b then 
		    try
		      let is_id (id', _) = match id, get_id id' with
			| Name id, (_, id') -> Id.equal id id'
			| Anonymous, _ -> false
                      in
		      let (loc_mid, c) =
			List.find is_id rest 
		      in
		      let rest' = 
			List.filter (fun v -> not (is_id v)) rest 
		      in
		      let (loc, mid) = get_id loc_mid in
			List.iter (fun (n, _, x) -> 
			  if Name.equal n (Name mid) then
			    Option.iter (fun x -> Dumpglob.add_glob loc (ConstRef x)) x)
			k.cl_projs;
			c :: props, rest'
		    with Not_found ->
		      (CHole (Loc.ghost, Some Evar_kinds.GoalEvar) :: props), rest
		  else props, rest)
	      ([], props) k.cl_props
	    in
              match rest with
              | (n, _) :: _ ->
		unbound_method env' k.cl_impl (get_id n)
              | _ ->
		Some (Inl (type_ctx_instance evars (push_rel_context ctx' env') 
			     k.cl_props props subst))
      in	  
      let term, termtype =
	match subst with
	| None -> let termtype = it_mkProd_or_LetIn cty ctx in
	    None, termtype
	| Some (Inl subst) ->
	  let subst = List.fold_left2
	    (fun subst' s (_, b, _) -> if Option.is_empty b then s :: subst' else subst')
	    [] subst (k.cl_props @ snd k.cl_context)
	  in
	  let (app, ty_constr) = instance_constructor (k,u) subst in
	  let termtype = it_mkProd_or_LetIn ty_constr (ctx' @ ctx) in
	  let term = Termops.it_mkLambda_or_LetIn (Option.get app) (ctx' @ ctx) in
	    Some term, termtype
	| Some (Inr (def, subst)) ->
	  let termtype = it_mkProd_or_LetIn cty ctx in
	  let term = Termops.it_mkLambda_or_LetIn def ctx in
	    Some term, termtype
      in
      let _ = 
	evars := Evarutil.nf_evar_map !evars;
	evars := Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals_or_obligations ~fail:true
          env !evars;
	(* Try resolving fields that are typeclasses automatically. *)
	evars := Typeclasses.resolve_typeclasses ~filter:Typeclasses.all_evars ~fail:false
	  env !evars
      in
      let _ = evars := Evarutil.nf_evar_map_undefined !evars in
      let evm, nf = Evarutil.nf_evar_map_universes !evars in
      let termtype = nf termtype in
      let _ = (* Check that the type is free of evars now. *)
	Evarutil.check_evars env Evd.empty evm termtype
      in
      let term = Option.map nf term in
      let evm = undefined_evars evm in
	if Evd.is_empty evm && not (Option.is_empty term) then
	  let ctx = Evd.universe_context evm in
	    declare_instance_constant k pri global imps ?hook
	      id poly ctx (Option.get term) termtype
	else begin
	  let kind = Decl_kinds.Global, poly, Decl_kinds.DefinitionBody Decl_kinds.Instance in
	    if Flags.is_program_mode () then
	      let hook vis gr =
		let cst = match gr with ConstRef kn -> kn | _ -> assert false in
		  Impargs.declare_manual_implicits false gr ~enriching:false [imps];
		  Typeclasses.declare_instance pri (not global) (ConstRef cst)
	      in
	      let obls, constr, typ =
		match term with 
		| Some t -> 
		  let obls, _, constr, typ = 
		    Obligations.eterm_obligations env id evm 0 t termtype
		  in obls, Some constr, typ
		| None -> [||], None, termtype
	      in
	      let ctx = Evd.get_universe_context_set evm in
		ignore (Obligations.add_definition id ?term:constr
			typ ctx ~kind:(Global,poly,Instance) ~hook obls);
		id
	    else
	      (Flags.silently 
	       (fun () ->
		Lemmas.start_proof id kind (termtype, Evd.get_universe_context_set evm)
		(fun _ _ -> instance_hook k pri global imps ?hook);
		if not (Option.is_empty term) then 
		  Pfedit.by (!refine_ref (evm, Option.get term))
		else if Flags.is_auto_intros () then
		  Pfedit.by (Refiner.tclDO len Tactics.intro);
		(match tac with Some tac -> Pfedit.by tac | None -> ())) ();
	       id)
	end)
	
let named_of_rel_context l =
  let acc, ctx =
    List.fold_right
      (fun (na, b, t) (subst, ctx) ->
	let id = match na with Anonymous -> invalid_arg "named_of_rel_context" | Name id -> id in
	let d = (id, Option.map (substl subst) b, substl subst t) in
	  (mkVar id :: subst, d :: ctx))
      l ([], [])
  in ctx

let context l =
  let env = Global.env() in
  let evars = ref Evd.empty in
  let _, ((env', fullctx), impls) = interp_context_evars evars env l in
  let subst = Evarutil.evd_comb0 Evarutil.nf_evars_and_universes evars in
  let fullctx = Sign.map_rel_context subst fullctx in
  let ce t = Evarutil.check_evars env Evd.empty !evars t in
  let () = List.iter (fun (n, b, t) -> Option.iter ce b; ce t) fullctx in
  let ctx =
    try named_of_rel_context fullctx
    with e when Errors.noncritical e ->
      error "Anonymous variables not allowed in contexts."
  in
  let uctx = Evd.get_universe_context_set !evars in
  let fn status (id, _, t) =
    let uctx = Universes.shrink_universe_context uctx (Universes.universes_of_constr t) in
    if Lib.is_modtype () && not (Lib.sections_are_opened ()) then
      let uctx = Univ.ContextSet.to_context uctx in	
      let decl = (ParameterEntry (None,false,(t,uctx),None), IsAssumption Logical) in
      let cst = Declare.declare_constant ~internal:Declare.KernelSilent id decl in
	match class_of_constr t with
	| Some (rels, ((tc,_), args) as _cl) ->
	    add_instance (Typeclasses.new_instance tc None false (*FIXME*)
			  (Flags.use_polymorphic_flag ()) (ConstRef cst));
            status
	    (* declare_subclasses (ConstRef cst) cl *)
	| None -> status
    else
      let test (x, _) = match x with
      | ExplByPos (_, Some id') -> Id.equal id id'
      | _ -> false
      in
      let impl = List.exists test impls in
      let decl = (Discharge, (Flags.use_polymorphic_flag ()), Definitional) in
      let nstatus =
        Command.declare_assumption false decl (t, uctx) [] impl
          Vernacexpr.NoInline (Loc.ghost, id)
      in
      status && nstatus
  in List.fold_left fn true (List.rev ctx)


==> anc/HoTT/coq-HoTT/toplevel/classes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Decl_kinds
open Term
open Sign
open Evd
open Environ
open Nametab
open Mod_subst
open Constrexpr
open Typeclasses
open Implicit_quantifiers
open Libnames
open Globnames

(** Errors *)

val mismatched_params : env -> constr_expr list -> rel_context -> 'a

val mismatched_props : env -> constr_expr list -> rel_context -> 'a

(** Post-hoc class declaration. *)

val declare_class : reference -> unit

(** Instance declaration *)

val existing_instance : bool -> reference -> unit

val declare_instance_constant :
  typeclass ->
  int option -> (** priority *)
  bool -> (** globality *)
  Impargs.manual_explicitation list -> (** implicits *)
  ?hook:(Globnames.global_reference -> unit) ->
  Id.t -> (** name *)
  bool -> (* polymorphic *)
  Univ.universe_context -> (* Universes *)
  Term.constr -> (** body *)
  Term.types -> (** type *)
  Names.Id.t

val new_instance :
  ?abstract:bool -> (** Not abstract by default. *)
  ?global:bool -> (** Not global by default. *)
  polymorphic ->
  local_binder list ->
  typeclass_constraint ->
  constr_expr option ->
  ?generalize:bool ->
  ?tac:Proof_type.tactic  ->
  ?hook:(Globnames.global_reference -> unit) ->
  int option ->
  Id.t

(** Setting opacity *)

val set_typeclass_transparency : evaluable_global_reference -> bool -> bool -> unit

(** For generation on names based on classes only *)

val id_of_class : typeclass -> Id.t

(** Context command *)

(** returns [false] if, for lack of section, it declares an assumption
    (unless in a module type). *)
val context : local_binder list -> bool

(** Forward ref for refine *)

val refine_ref : (open_constr -> Proof_type.tactic) ref


==> anc/HoTT/coq-HoTT/toplevel/command.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Flags
open Term
open Termops
open Entries
open Environ
open Redexpr
open Declare
open Names
open Libnames
open Globnames
open Nameops
open Constrexpr
open Constrexpr_ops
open Topconstr
open Constrintern
open Nametab
open Impargs
open Reductionops
open Indtypes
open Decl_kinds
open Pretyping
open Evarutil
open Evarconv
open Indschemes
open Misctypes
open Vernacexpr

let rec under_binders env f n c =
  if Int.equal n 0 then f env Evd.empty c else
    match kind_of_term c with
      | Lambda (x,t,c) ->
	  mkLambda (x,t,under_binders (push_rel (x,None,t) env) f (n-1) c)
      | LetIn (x,b,t,c) ->
	  mkLetIn (x,b,t,under_binders (push_rel (x,Some b,t) env) f (n-1) c)
      | _ -> assert false

let rec complete_conclusion a cs = function
  | CProdN (loc,bl,c) -> CProdN (loc,bl,complete_conclusion a cs c)
  | CLetIn (loc,b,t,c) -> CLetIn (loc,b,t,complete_conclusion a cs c)
  | CHole (loc, k) ->
      let (has_no_args,name,params) = a in
      if not has_no_args then
	user_err_loc (loc,"",
	  strbrk"Cannot infer the non constant arguments of the conclusion of "
	  ++ pr_id cs ++ str ".");
      let args = List.map (fun id -> CRef(Ident(loc,id),None)) params in
      CAppExpl (loc,(None,Ident(loc,name),None),List.rev args)
  | c -> c

(* Commands of the interface *)

(* 1| Constant definitions *)

let red_constant_entry n ce = function
  | None -> ce
  | Some red ->
      let body = ce.const_entry_body in
      { ce with const_entry_body =
        under_binders (Global.env()) (fst (reduction_of_red_expr red)) n body }

let interp_definition bl p red_option fail_evar c ctypopt =
  let env = Global.env() in
  let evdref = ref (Evd.from_env env) in
  let impls, ((env_bl, ctx), imps1) = interp_context_evars evdref env bl in
  let nb_args = List.length ctx in
  let imps,ce =
    match ctypopt with
      None ->
        let subst = evd_comb0 Evd.nf_univ_variables evdref in
	let ctx = Sign.map_rel_context (Term.subst_univs_constr subst) ctx in
	let env_bl = push_rel_context ctx env in
	let c, imps2 = interp_constr_evars_impls ~impls ~evdref ~fail_evar env_bl c in
	let nf,subst = Evarutil.e_nf_evars_and_universes evdref in
	let body = nf (it_mkLambda_or_LetIn c ctx) in
	imps1@(Impargs.lift_implicits nb_args imps2),
	{ const_entry_body = body;
          const_entry_secctx = None;
	  const_entry_type = None;
	  const_entry_polymorphic = p;
	  const_entry_universes = Evd.universe_context !evdref;
          const_entry_opaque = false;
	  const_entry_inline_code = false }
    | Some ctyp ->
	let ty, impsty = interp_type_evars_impls ~impls ~evdref ~fail_evar:false env_bl ctyp in
	let subst = evd_comb0 Evd.nf_univ_variables evdref in
	let ctx = Sign.map_rel_context (Term.subst_univs_constr subst) ctx in
	let env_bl = push_rel_context ctx env in
	(* let _ = evdref := Evd.abstract_undefined_variables !evdref in *)
	let c, imps2 = interp_casted_constr_evars_impls ~impls ~evdref
	  ~fail_evar env_bl c ty in
	let nf, subst = Evarutil.e_nf_evars_and_universes evdref in
	let body = nf (it_mkLambda_or_LetIn c ctx) in
	let typ = nf (it_mkProd_or_LetIn ty ctx) in
        let beq b1 b2 = if b1 then b2 else not b2 in
        let impl_eq (x1, y1, z1) (x2, y2, z2) = beq x1 x2 && beq y1 y2 && beq z1 z2 in
	(* Check that all implicit arguments inferable from the term is inferable from the type *)
	if not (try List.for_all (fun (key,va) -> impl_eq (List.assoc key impsty) va) imps2 with Not_found -> false)
	then msg_warning (strbrk "Implicit arguments declaration relies on type." ++
		     spc () ++ strbrk "The term declares more implicits than the type here.");
	imps1@(Impargs.lift_implicits nb_args impsty),
	{ const_entry_body = body;
          const_entry_secctx = None;
	  const_entry_type = Some typ;
	  const_entry_polymorphic = p;
	  const_entry_universes = Evd.universe_context !evdref;
          const_entry_opaque = false;
	  const_entry_inline_code = false
	}
  in
  red_constant_entry (rel_context_length ctx) ce red_option, !evdref, imps

let check_definition (ce, evd, imps) =
  let env = Global.env () in
    check_evars env Evd.empty evd ce.const_entry_body;
    Option.iter (check_evars env Evd.empty evd) ce.const_entry_type;
    ce

let get_locality id = function
| Discharge ->
  (** If a Let is defined outside a section, then we consider it as a local definition *)
  let msg = pr_id id ++ strbrk " is declared as a local definition" in
  let () = msg_warning msg in
  true
| Local -> true
| Global -> false

let declare_global_definition ident ce local k imps =
  let local = get_locality ident local in
  let kn = declare_constant ident ~local (DefinitionEntry ce, IsDefinition k) in
  let gr = ConstRef kn in
  let () = maybe_declare_manual_implicits false gr imps in
  let () = definition_message ident in
  let () = Autoinstance.search_declaration (ConstRef kn) in
  gr

let declare_definition_hook = ref ignore
let set_declare_definition_hook = (:=) declare_definition_hook
let get_declare_definition_hook () = !declare_definition_hook

let declare_definition ident (local, p, k) ce imps hook =
  let () = !declare_definition_hook ce in
  let r = match local with
  | Discharge when Lib.sections_are_opened () ->
    let c =
      let bt = (ce.const_entry_body, ce.const_entry_type) in
      let ctx = Univ.ContextSet.of_context ce.const_entry_universes in
        SectionLocalDef((bt,ctx),p,false) in
    let _ = declare_variable ident (Lib.cwd(), c, IsDefinition k) in
    let () = definition_message ident in
    let () = if Pfedit.refining () then
      let msg = strbrk "Section definition " ++
        pr_id ident ++ strbrk " is not visible from current goals" in
      Flags.if_warn msg_warning msg
    in
    VarRef ident
  | Discharge | Local | Global ->
    declare_global_definition ident ce local k imps in
  hook local r

let _ = Obligations.declare_definition_ref := declare_definition

let do_definition ident k bl red_option c ctypopt hook =
  let (ce, evd, imps as def) = 
    interp_definition bl (pi2 k) red_option (not (Flags.is_program_mode ())) c ctypopt in
    if Flags.is_program_mode () then
      let env = Global.env () in
      let c = ce.const_entry_body in
      let typ = match ce.const_entry_type with 
	| Some t -> t
	| None -> Retyping.get_type_of env evd c
      in 
      Obligations.check_evars env evd;
      let obls, _, c, cty = 
	Obligations.eterm_obligations env ident evd 0 c typ
      in
      let ctx = Evd.get_universe_context_set evd in
	ignore(Obligations.add_definition ident ~term:c cty ctx ~implicits:imps ~kind:k ~hook obls)
    else let ce = check_definition def in
      declare_definition ident k ce imps hook

(* 2| Variable/Hypothesis/Parameter/Axiom declarations *)

let declare_assumption is_coe (local,p,kind) (c,ctx) imps impl nl (_,ident) = match local with
| Discharge when Lib.sections_are_opened () ->
  let decl = (Lib.cwd(), SectionLocalAssum ((c,ctx),p,impl), IsAssumption kind) in
  let _ = declare_variable ident decl in
  let () = assumption_message ident in
  let () =
    if is_verbose () && Pfedit.refining () then
    msg_warning (str"Variable" ++ spc () ++ pr_id ident ++
    strbrk " is not visible from current goals")
  in
  let r = VarRef ident in
  let () = Typeclasses.declare_instance None true r in
  let () = if is_coe then Class.try_add_new_coercion r ~local:true false in
  true
| Global | Local | Discharge ->
  let local = get_locality ident local in
  let inl = match nl with
    | NoInline -> None
    | DefaultInline -> Some (Flags.get_inline_level())
    | InlineAt i -> Some i
  in
  let ctx = Univ.ContextSet.to_context ctx in
  let decl = (ParameterEntry (None,p,(c,ctx),inl), IsAssumption kind) in
  let kn = declare_constant ident ~local decl in
  let gr = ConstRef kn in
  let () = maybe_declare_manual_implicits false gr imps in
  let () = assumption_message ident in
  let () = Autoinstance.search_declaration (ConstRef kn) in
  let () = Typeclasses.declare_instance None false gr in
  let () = if is_coe then Class.try_add_new_coercion gr local p in
  Lib.is_modtype_strict ()

let declare_assumptions_hook = ref ignore
let set_declare_assumptions_hook = (:=) declare_assumptions_hook

let interp_assumption bl c =
  let c = prod_constr_expr c bl in
  let env = Global.env () in
  let evdref = ref (Evd.from_env env) in
  let ty, impls = interp_type_evars_impls ~evdref env c in
  let evd, nf = nf_evars_and_universes !evdref in
  let ctx = Evd.get_universe_context_set evd in
    ((nf ty, ctx), impls)

let declare_assumptions idl is_coe k c imps impl_is_on nl =
  !declare_assumptions_hook c;
  List.fold_left (fun status id -> declare_assumption is_coe k c imps impl_is_on nl id && status) true idl

(* 3a| Elimination schemes for mutual inductive definitions *)

(* 3b| Mutual inductive definitions *)

let push_types env idl tl =
  List.fold_left2 (fun env id t -> Environ.push_rel (Name id,None,t) env)
    env idl tl

type structured_one_inductive_expr = {
  ind_name : Id.t;
  ind_arity : constr_expr;
  ind_lc : (Id.t * constr_expr) list
}

type structured_inductive_expr =
  local_binder list * structured_one_inductive_expr list

let minductive_message = function
  | []  -> error "No inductive definition."
  | [x] -> (pr_id x ++ str " is defined")
  | l   -> hov 0  (prlist_with_sep pr_comma pr_id l ++
		     spc () ++ str "are defined")

let check_all_names_different indl =
  let ind_names = List.map (fun ind -> ind.ind_name) indl in
  let cstr_names = List.map_append (fun ind -> List.map fst ind.ind_lc) indl in
  let l = List.duplicates ind_names in
  let () = match l with
  | [] -> ()
  | t :: _ -> raise (InductiveError (SameNamesTypes t))
  in
  let l = List.duplicates cstr_names in
  let () = match l with
  | [] -> ()
  | c :: _ -> raise (InductiveError (SameNamesConstructors (List.hd l)))
  in
  let l = List.intersect ind_names cstr_names in
  match l with
  | [] -> ()
  | _ -> raise (InductiveError (SameNamesOverlap l))

let mk_mltype_data evdref env assums arity indname =
  let is_ml_type = is_sort env !evdref arity in
  (is_ml_type,indname,assums)

let prepare_param = function
  | (na,None,t) -> out_name na, LocalAssum t
  | (na,Some b,_) -> out_name na, LocalDef b


let make_conclusion_flexible evdref ty = 
  if isArity ty then
    let _, concl = destArity ty in
      match concl with
      | Type u -> 
        (match Univ.universe_level u with
        | Some u -> evdref := Evd.make_flexible_variable !evdref true u
	| None -> ())
      | _ -> ()
  else () 
	
let is_impredicative env u = 
  u = Prop Null || 
  (engagement env = Some Declarations.ImpredicativeSet && u = Prop Pos)

(** Make the arity conclusion flexible to avoid generating an upper bound universe now. *)
let interp_ind_arity evdref env ind =
  let (ty, impls) = interp_type_evars_impls ~evdref env ind.ind_arity in
  (* let _ = evdref := Evd.abstract_undefined_variables !evdref in *)
    make_conclusion_flexible evdref ty; (ty, impls)

let interp_cstrs evdref env impls mldata arity ind =
  let cnames,ctyps = List.split ind.ind_lc in
  (* Complete conclusions of constructor types if given in ML-style syntax *)
  let ctyps' = List.map2 (complete_conclusion mldata) cnames ctyps in
  (* Interpret the constructor types *)
  let ctyps'', cimpls = List.split (List.map (interp_type_evars_impls ~evdref env ~impls) ctyps') in
    (cnames, ctyps'', cimpls)

let sign_level env evd sign =
  fst (List.fold_right
    (fun (_,_,t as d) (lev,env) ->
      let s = destSort (Reduction.whd_betadeltaiota env 
			  (nf_evar evd (Retyping.get_type_of env evd t)))
      in
      let u = univ_of_sort s in
	(Univ.sup u lev, push_rel d env))
    sign (Univ.type0m_univ,env))

let sup_list = List.fold_left Univ.sup Univ.type0m_univ

let extract_level env evd tys = 
  let sorts = List.map (fun ty -> 
    let ctx, concl = Reduction.dest_prod_assum env ty in
      sign_level env evd ctx) tys 
  in sup_list sorts

let inductive_levels env evdref arities inds =
  let destarities = List.map (Reduction.dest_arity env) arities in
  let levels = List.map (fun (ctx,a) -> 
    if a = Prop Null then None
    else Some (univ_of_sort a)) destarities
  in
  let cstrs_levels, sizes = 
    List.split
      (List.map (fun (_,tys,_) -> (extract_level env !evdref tys, List.length tys)) inds)
  in
  (* Take the transitive closure of the system of constructors *)
  (* level constraints and remove the recursive dependencies *)
  let levels' = Univ.solve_constraints_system (Array.of_list levels)
    (Array.of_list cstrs_levels) 
  in
  let evd =
    CList.fold_left3 (fun evd cu (ctx,du) len ->
      if is_impredicative env du then
	(** Any product is allowed here. *)
	evd
      else (** If in a predicative sort, or asked to infer the type,
	       we take the max of:
	       - indices (if in indices-matter mode)
	       - constructors
	       - Type(1) if there is more than 1 constructor
	   *)
	let evd = 
	  (** Indices contribute. *)
	  if Indtypes.is_indices_matter () then (
	    let ilev = sign_level env !evdref ctx in
	      Evd.set_leq_sort evd (Type ilev) du)
	  else evd
	in
        (** Constructors contribute. *)
	let evd = 
	  if is_set_sort du then
	    if not (Evd.check_leq evd cu Univ.type0_univ) then 
	      raise (Indtypes.InductiveError Indtypes.LargeNonPropInductiveNotInType)
	    else evd
	  else Evd.set_leq_sort evd (Type cu) du 
	in
	let evd = 
	  if len >= 2 && Univ.is_type0m_univ cu then 
	   (** "Polymorphic" type constraint and more than one constructor, 
	       should not land in Prop. Add constraint only if it would
	       land in Prop directly (no informative arguments as well). *)
	    Evd.set_leq_sort evd (Prop Pos) du
	  else evd
	in evd)
    !evdref (Array.to_list levels') destarities sizes
  in evdref := evd; arities

let interp_mutual_inductive (paramsl,indl) notations poly prv finite =
  check_all_names_different indl;
  let env0 = Global.env() in
  let evdref = ref Evd.(from_env env0) in
  let _, ((env_params, ctx_params), userimpls) =
    interp_context_evars evdref env0 paramsl
  in
  let indnames = List.map (fun ind -> ind.ind_name) indl in

  (* Names of parameters as arguments of the inductive type (defs removed) *)
  let assums = List.filter(fun (_,b,_) -> Option.is_empty b) ctx_params in
  let params = List.map (fun (na,_,_) -> out_name na) assums in

  (* Interpret the arities *)
  let arities = List.map (interp_ind_arity evdref env_params) indl in

  let fullarities = List.map (fun (c, _) -> it_mkProd_or_LetIn c ctx_params) arities in
  let env_ar = push_types env0 indnames fullarities in
  let env_ar_params = push_rel_context ctx_params env_ar in

  (* Compute interpretation metadatas *)
  let indimpls = List.map (fun (_, impls) -> userimpls @ 
    lift_implicits (rel_context_nhyps ctx_params) impls) arities in
  let arities = List.map fst arities in
  let impls = compute_internalization_env env0 (Inductive params) indnames fullarities indimpls in
  let mldatas = List.map2 (mk_mltype_data evdref env_params params) arities indnames in

  let constructors =
    Metasyntax.with_syntax_protection (fun () ->
     (* Temporary declaration of notations and scopes *)
     List.iter (Metasyntax.set_notation_for_interpretation impls) notations;
     (* Interpret the constructor types *)
     List.map3 (interp_cstrs evdref env_ar_params impls) mldatas arities indl)
     () in

  (* Instantiate evars and check all are resolved *)
  let evd = consider_remaining_unif_problems env_params !evdref in
  evdref := Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals ~fail:true env_params evd;
  (* Compute renewed arities *)
  let nf,_ = e_nf_evars_and_universes evdref in
  let arities = List.map nf arities in
  let constructors = List.map (fun (idl,cl,impsl) -> (idl,List.map nf cl,impsl)) constructors in
  let _ = List.iter (fun ty -> make_conclusion_flexible evdref ty) arities in
  let arities = inductive_levels env_ar_params evdref arities constructors in
  let nf',_ = e_nf_evars_and_universes evdref in
  let nf x = nf' (nf x) in
  let arities = List.map nf' arities in
  let constructors = List.map (fun (idl,cl,impsl) -> (idl,List.map nf' cl,impsl)) constructors in
  let ctx_params = Sign.map_rel_context nf ctx_params in
  let evd = !evdref in
  List.iter (check_evars env_params Evd.empty evd) arities;
  Sign.iter_rel_context (check_evars env0 Evd.empty evd) ctx_params;
  List.iter (fun (_,ctyps,_) ->
    List.iter (check_evars env_ar_params Evd.empty evd) ctyps)
    constructors;

  (* Build the inductive entries *)
  let entries = List.map3 (fun ind arity (cnames,ctypes,cimpls) -> {
    mind_entry_typename = ind.ind_name;
    mind_entry_arity = arity;
    mind_entry_consnames = cnames;
    mind_entry_lc = ctypes
  }) indl arities constructors in
  let impls =
    let len = rel_context_nhyps ctx_params in
      List.map2 (fun indimpls (_,_,cimpls) ->
	indimpls, List.map (fun impls ->
	  userimpls @ (lift_implicits len impls)) cimpls) indimpls constructors
  in
  (* Build the mutual inductive entry *)
  { mind_entry_params = List.map prepare_param ctx_params;
    mind_entry_record = false;
    mind_entry_finite = finite;
    mind_entry_inds = entries;
    mind_entry_polymorphic = poly;
    mind_entry_private = prv;
    mind_entry_universes = Evd.universe_context evd },
    impls

(* Very syntactical equality *)
let eq_local_binders bl1 bl2 =
  List.equal local_binder_eq bl1 bl2

let extract_coercions indl =
  let mkqid (_,((_,id),_)) = qualid_of_ident id in
  let extract lc = List.filter (fun (iscoe,_) -> iscoe) lc in
  List.map mkqid (List.flatten(List.map (fun (_,_,_,lc) -> extract lc) indl))

let extract_params indl =
  let paramsl = List.map (fun (_,params,_,_) -> params) indl in
  match paramsl with
  | [] -> anomaly (Pp.str "empty list of inductive types")
  | params::paramsl ->
      if not (List.for_all (eq_local_binders params) paramsl) then error
	"Parameters should be syntactically the same for each inductive type.";
      params

let extract_inductive indl =
  List.map (fun ((_,indname),_,ar,lc) -> {
    ind_name = indname;
    ind_arity = Option.cata (fun x -> x) (CSort (Loc.ghost,GType None)) ar;
    ind_lc = List.map (fun (_,((_,id),t)) -> (id,t)) lc
  }) indl

let extract_mutual_inductive_declaration_components indl =
  let indl,ntnl = List.split indl in
  let params = extract_params indl in
  let coes = extract_coercions indl in
  let indl = extract_inductive indl in
  (params,indl), coes, List.flatten ntnl

let declare_mutual_inductive_with_eliminations isrecord mie impls =
  let names = List.map (fun e -> e.mind_entry_typename) mie.mind_entry_inds in
  let (_,kn) = declare_mind isrecord mie in
  let mind = Global.mind_of_delta_kn kn in
  List.iteri (fun i (indimpls, constrimpls) ->
		   let ind = (mind,i) in
		     Autoinstance.search_declaration (IndRef ind);
		     maybe_declare_manual_implicits false (IndRef ind) indimpls;
		     List.iteri
		       (fun j impls ->
(*	    Autoinstance.search_declaration (ConstructRef (ind,j));*)
			  maybe_declare_manual_implicits false (ConstructRef (ind, succ j)) impls)
		       constrimpls)
      impls;
  if_verbose msg_info (minductive_message names);
  (match mie.mind_entry_private with 
    None -> declare_default_schemes mind | _ -> ());
  mind

type one_inductive_impls =
  Impargs.manual_explicitation list (* for inds *)*
  Impargs.manual_explicitation list list (* for constrs *)

type one_inductive_expr =
  lident * local_binder list * constr_expr option * constructor_expr list

let do_mutual_inductive indl poly prv finite =
  let indl,coes,ntns = extract_mutual_inductive_declaration_components indl in
  (* Interpret the types *)
  let mie,impls = interp_mutual_inductive indl ntns poly prv finite in
  (* Declare the mutual inductive block with its associated schemes *)
  ignore (declare_mutual_inductive_with_eliminations UserVerbose mie impls);
  (* Declare the possible notations of inductive types *)
  List.iter Metasyntax.add_notation_interpretation ntns;
  (* Declare the coercions *)
  List.iter (fun qid -> Class.try_add_new_coercion (locate qid) false poly) coes

(* 3c| Fixpoints and co-fixpoints *)

(* An (unoptimized) function that maps preorders to partial orders...

   Input:  a list of associations (x,[y1;...;yn]), all yi distincts
           and different of x, meaning x<=y1, ..., x<=yn

   Output: a list of associations (x,Inr [y1;...;yn]), collecting all
           distincts yi greater than x, _or_, (x, Inl y) meaning that
           x is in the same class as y (in which case, x occurs
           nowhere else in the association map)

   partial_order : ('a * 'a list) list -> ('a * ('a,'a list) union) list
*)

let rec partial_order = function
  | [] -> []
  | (x,xge)::rest ->
    let rec browse res xge' = function
    | [] ->
	let res = List.map (function
	  | (z, Inr zge) when List.mem x zge -> (z, Inr (List.union zge xge'))
	  | r -> r) res in
	(x,Inr xge')::res
    | y::xge ->
      let rec link y =
	try match List.assoc y res with
	| Inl z -> link z
	| Inr yge ->
	  if List.mem x yge then
	    let res = List.remove_assoc y res in
	    let res = List.map (function
	      | (z, Inl t) ->
		  if Id.equal t y then (z, Inl x) else (z, Inl t)
	      | (z, Inr zge) ->
		  if List.mem y zge then
		    (z, Inr (List.add_set x (List.remove y zge)))
		  else
		    (z, Inr zge)) res in
	    browse ((y,Inl x)::res) xge' (List.union xge (List.remove x yge))
	  else
	    browse res (List.add_set y (List.union xge' yge)) xge
	with Not_found -> browse res (List.add_set y xge') xge
      in link y
    in browse (partial_order rest) [] xge

let non_full_mutual_message x xge y yge isfix rest =
  let reason =
    if List.mem x yge then
      Id.to_string y^" depends on "^Id.to_string x^" but not conversely"
    else if List.mem y xge then
      Id.to_string x^" depends on "^Id.to_string y^" but not conversely"
    else
      Id.to_string y^" and "^Id.to_string x^" are not mutually dependent" in
  let e = if List.is_empty rest then reason else "e.g.: "^reason in
  let k = if isfix then "fixpoint" else "cofixpoint" in
  let w =
    if isfix
    then strbrk "Well-foundedness check may fail unexpectedly." ++ fnl()
    else mt () in
  strbrk ("Not a fully mutually defined "^k) ++ fnl () ++
  strbrk ("("^e^").") ++ fnl () ++ w

let check_mutuality env isfix fixl =
  let names = List.map fst fixl in
  let preorder =
    List.map (fun (id,def) ->
      (id, List.filter (fun id' -> not (Id.equal id id') && occur_var env id' def) names))
      fixl in
  let po = partial_order preorder in
  match List.filter (function (_,Inr _) -> true | _ -> false) po with
    | (x,Inr xge)::(y,Inr yge)::rest ->
	if_warn msg_warning (non_full_mutual_message x xge y yge isfix rest)
    | _ -> ()

type structured_fixpoint_expr = {
  fix_name : Id.t;
  fix_annot : Id.t Loc.located option;
  fix_binders : local_binder list;
  fix_body : constr_expr option;
  fix_type : constr_expr
}

let interp_fix_context evdref env isfix fix =
  let before, after = if isfix then split_at_annot fix.fix_binders fix.fix_annot else [], fix.fix_binders in
  let impl_env, ((env', ctx), imps) = interp_context_evars evdref env before in
  let impl_env', ((env'', ctx'), imps') = interp_context_evars ~impl_env evdref env' after in
  let annot = Option.map (fun _ -> List.length (assums_of_rel_context ctx)) fix.fix_annot in
    ((env'', ctx' @ ctx), (impl_env',imps @ imps'), annot)

let interp_fix_ccl evdref impls (env,_) fix =
  interp_type_evars_impls ~impls ~evdref ~fail_evar:false env fix.fix_type

let interp_fix_body evdref env_rec impls (_,ctx) fix ccl =
  Option.map (fun body ->
    let env = push_rel_context ctx env_rec in
    let body = interp_casted_constr_evars evdref env ~impls body ccl in
    it_mkLambda_or_LetIn body ctx) fix.fix_body

let build_fix_type (_,ctx) ccl = it_mkProd_or_LetIn ccl ctx

let declare_fix (_,poly,_ as kind) ctx f def t imps =
  let ce = {
    const_entry_body = def;
    const_entry_secctx = None;
    const_entry_type = Some t;
    const_entry_polymorphic = poly;
    const_entry_universes = ctx;
    const_entry_opaque = false;
    const_entry_inline_code = false
  } in
  declare_definition f kind ce imps (fun _ r -> r)

let _ = Obligations.declare_fix_ref := declare_fix

let prepare_recursive_declaration fixnames fixtypes fixdefs =
  let defs = List.map (subst_vars (List.rev fixnames)) fixdefs in
  let names = List.map (fun id -> Name id) fixnames in
  (Array.of_list names, Array.of_list fixtypes, Array.of_list defs)

(* Jump over let-bindings. *)

let compute_possible_guardness_evidences (ids,_,na) =
  match na with
  | Some i -> [i]
  | None ->
      (* If recursive argument was not given by user, we try all args.
	 An earlier approach was to look only for inductive arguments,
	 but doing it properly involves delta-reduction, and it finally
         doesn't seem to worth the effort (except for huge mutual
	 fixpoints ?) *)
      List.interval 0 (List.length ids - 1)

type recursive_preentry =
  Id.t list * constr option list * types list

(* Wellfounded definition *)

open Coqlib

let contrib_name = "Program"
let subtac_dir = [contrib_name]
let fixsub_module = subtac_dir @ ["Wf"]
let tactics_module = subtac_dir @ ["Tactics"]

let init_reference dir s () = Coqlib.gen_reference "Command" dir s
let init_constant dir s () = Coqlib.gen_constant "Command" dir s
let make_ref l s = init_reference l s
let fix_proto = init_constant tactics_module "fix_proto"
let fix_sub_ref = make_ref fixsub_module "Fix_sub"
let measure_on_R_ref = make_ref fixsub_module "MR"
let well_founded = init_constant ["Init"; "Wf"] "well_founded"
let mkSubset name typ prop =
  mkApp ((delayed_force build_sigma).typ,
	 [| typ; mkLambda (name, typ, prop) |])
let sigT = Lazy.lazy_from_fun build_sigma_type

let make_qref s = Qualid (Loc.ghost, qualid_of_string s)
let lt_ref = make_qref "Init.Peano.lt"

let rec telescope = function
  | [] -> assert false
  | [(n, None, t)] -> t, [n, Some (mkRel 1), t], mkRel 1
  | (n, None, t) :: tl ->
      let ty, tys, (k, constr) =
	List.fold_left
	  (fun (ty, tys, (k, constr)) (n, b, t) ->
	    let pred = mkLambda (n, t, ty) in
	    let sigty = mkApp ((Lazy.force sigT).typ, [|t; pred|]) in
	    let intro = mkApp ((Lazy.force sigT).intro, [|lift k t; lift k pred; mkRel k; constr|]) in
	      (sigty, pred :: tys, (succ k, intro)))
	  (t, [], (2, mkRel 1)) tl
      in
      let (last, subst) = List.fold_right2
	(fun pred (n, b, t) (prev, subst) ->
	  let proj1 = applistc (Lazy.force sigT).proj1 [t; pred; prev] in
	  let proj2 = applistc (Lazy.force sigT).proj2 [t; pred; prev] in
	    (lift 1 proj2, (n, Some proj1, t) :: subst))
	(List.rev tys) tl (mkRel 1, [])
      in ty, ((n, Some last, t) :: subst), constr

  | (n, Some b, t) :: tl -> let ty, subst, term = telescope tl in
      ty, ((n, Some b, t) :: subst), lift 1 term

let nf_evar_context isevars ctx =
  List.map (fun (n, b, t) ->
    (n, Option.map (Evarutil.nf_evar isevars) b, Evarutil.nf_evar isevars t)) ctx

let build_wellfounded (recname,n,bl,arityc,body) r measure notation =
  Coqlib.check_required_library ["Coq";"Program";"Wf"];
  let sigma = Evd.empty in
  let isevars = ref (Evd.create_evar_defs sigma) in
  let env = Global.env() in
  let _, ((env', binders_rel), impls) = interp_context_evars isevars env bl in
  let len = List.length binders_rel in
  let top_env = push_rel_context binders_rel env in
  let top_arity = interp_type_evars isevars top_env arityc in
  let full_arity = it_mkProd_or_LetIn top_arity binders_rel in
  let argtyp, letbinders, make = telescope binders_rel in
  let argname = Id.of_string "recarg" in
  let arg = (Name argname, None, argtyp) in
  let binders = letbinders @ [arg] in
  let binders_env = push_rel_context binders_rel env in
  let rel, _ = interp_constr_evars_impls ~evdref:isevars env r in
  let relty = Typing.type_of env !isevars rel in
  let relargty =
    let error () =
      user_err_loc (constr_loc r,
		    "Command.build_wellfounded",
		    Printer.pr_constr_env env rel ++ str " is not an homogeneous binary relation.")
    in
      try
	let ctx, ar = Reductionops.splay_prod_n env !isevars 2 relty in
	  match ctx, kind_of_term ar with
	  | [(_, None, t); (_, None, u)], Sort (Prop Null)
	      when Reductionops.is_conv env !isevars t u -> t
	  | _, _ -> error ()
      with e when Errors.noncritical e -> error ()
  in
  let measure = interp_casted_constr_evars isevars binders_env measure relargty in
  let wf_rel, wf_rel_fun, measure_fn =
    let measure_body, measure =
      it_mkLambda_or_LetIn measure letbinders,
      it_mkLambda_or_LetIn measure binders
    in
    let comb = Universes.constr_of_global (delayed_force measure_on_R_ref) in
    let wf_rel = mkApp (comb, [| argtyp; relargty; rel; measure |]) in
    let wf_rel_fun x y =
      mkApp (rel, [| subst1 x measure_body;
 		     subst1 y measure_body |])
    in wf_rel, wf_rel_fun, measure
  in
  let wf_proof = mkApp (delayed_force well_founded, [| argtyp ; wf_rel |]) in
  let argid' = Id.of_string (Id.to_string argname ^ "'") in
  let wfarg len = (Name argid', None,
  		   mkSubset (Name argid') argtyp
		    (wf_rel_fun (mkRel 1) (mkRel (len + 1))))
  in
  let intern_bl = wfarg 1 :: [arg] in
  let _intern_env = push_rel_context intern_bl env in
  let proj = (delayed_force build_sigma).Coqlib.proj1 in
  let wfargpred = mkLambda (Name argid', argtyp, wf_rel_fun (mkRel 1) (mkRel 3)) in
  let projection = (* in wfarg :: arg :: before *)
    mkApp (proj, [| argtyp ; wfargpred ; mkRel 1 |])
  in
  let top_arity_let = it_mkLambda_or_LetIn top_arity letbinders in
  let intern_arity = substl [projection] top_arity_let in
  (* substitute the projection of wfarg for something,
     now intern_arity is in wfarg :: arg *)
  let intern_fun_arity_prod = it_mkProd_or_LetIn intern_arity [wfarg 1] in
  let intern_fun_binder = (Name (add_suffix recname "'"), None, intern_fun_arity_prod) in
  let curry_fun =
    let wfpred = mkLambda (Name argid', argtyp, wf_rel_fun (mkRel 1) (mkRel (2 * len + 4))) in
    let arg = mkApp ((delayed_force build_sigma).intro, [| argtyp; wfpred; lift 1 make; mkRel 1 |]) in
    let app = mkApp (mkRel (2 * len + 2 (* recproof + orig binders + current binders *)), [| arg |]) in
    let rcurry = mkApp (rel, [| measure; lift len measure |]) in
    let lam = (Name (Id.of_string "recproof"), None, rcurry) in
    let body = it_mkLambda_or_LetIn app (lam :: binders_rel) in
    let ty = it_mkProd_or_LetIn (lift 1 top_arity) (lam :: binders_rel) in
      (Name recname, Some body, ty)
  in
  let fun_bl = intern_fun_binder :: [arg] in
  let lift_lets = Termops.lift_rel_context 1 letbinders in
  let intern_body =
    let ctx = (Name recname, None, pi3 curry_fun) :: binders_rel in
    let (r, l, impls, scopes) =
      Constrintern.compute_internalization_data env
	Constrintern.Recursive full_arity impls 
    in
    let newimpls = Id.Map.singleton recname
      (r, l, impls @ [(Some (Id.of_string "recproof", Impargs.Manual, (true, false)))],
       scopes @ [None]) in
      interp_casted_constr_evars isevars ~impls:newimpls
	(push_rel_context ctx env) body (lift 1 top_arity)
  in
  let intern_body_lam = it_mkLambda_or_LetIn intern_body (curry_fun :: lift_lets @ fun_bl) in
  let prop = mkLambda (Name argname, argtyp, top_arity_let) in
  let def =
    mkApp (Universes.constr_of_global (delayed_force fix_sub_ref),
	  [| argtyp ; wf_rel ;
	     Evarutil.e_new_evar isevars env 
	       ~src:(Loc.ghost, Evar_kinds.QuestionMark (Evar_kinds.Define false)) wf_proof;
	     prop ; intern_body_lam |])
  in
  let _ = isevars := Evarutil.nf_evar_map !isevars in
  let binders_rel = nf_evar_context !isevars binders_rel in
  let binders = nf_evar_context !isevars binders in
  let top_arity = Evarutil.nf_evar !isevars top_arity in
  let hook, recname, typ = 
    if List.length binders_rel > 1 then
      let name = add_suffix recname "_func" in
      let hook l gr = 
	let body = it_mkLambda_or_LetIn (mkApp (Universes.constr_of_global gr, [|make|])) binders_rel in
	let ty = it_mkProd_or_LetIn top_arity binders_rel in
	let ce =
          { const_entry_body = Evarutil.nf_evar !isevars body;
            const_entry_secctx = None;
	    const_entry_type = Some ty;
	    (* FIXME *)
	    const_entry_polymorphic = false;
	    const_entry_universes = Evd.universe_context !isevars;
        const_entry_opaque = false;
        const_entry_inline_code = false}
	in 
	(** FIXME: include locality *)
	let c = Declare.declare_constant recname (DefinitionEntry ce, IsDefinition Definition) in
	let gr = ConstRef c in
	  if Impargs.is_implicit_args () || not (List.is_empty impls) then
	    Impargs.declare_manual_implicits false gr [impls]
      in
      let typ = it_mkProd_or_LetIn top_arity binders in
	hook, name, typ
    else 
      let typ = it_mkProd_or_LetIn top_arity binders_rel in
      let hook l gr = 
	if Impargs.is_implicit_args () || not (List.is_empty impls) then
	  Impargs.declare_manual_implicits false gr [impls]
      in hook, recname, typ
  in
  let fullcoqc = Evarutil.nf_evar !isevars def in
  let fullctyp = Evarutil.nf_evar !isevars typ in
  Obligations.check_evars env !isevars;
  let evars, _, evars_def, evars_typ = 
    Obligations.eterm_obligations env recname !isevars 0 fullcoqc fullctyp 
  in
  let ctx = Evd.get_universe_context_set !isevars in
    ignore(Obligations.add_definition recname ~term:evars_def evars_typ ctx evars ~hook)


let interp_recursive isfix fixl notations =
  let env = Global.env() in
  let fixnames = List.map (fun fix -> fix.fix_name) fixl in

  (* Interp arities allowing for unresolved types *)
  let evdref = ref Evd.empty in
  let fixctxs, fiximppairs, fixannots =
    List.split3 (List.map (interp_fix_context evdref env isfix) fixl) in
  let fixctximpenvs, fixctximps = List.split fiximppairs in
  let fixccls,fixcclimps = List.split (List.map3 (interp_fix_ccl evdref) fixctximpenvs fixctxs fixl) in
  let fixtypes = List.map2 build_fix_type fixctxs fixccls in
  let fixtypes = List.map (nf_evar !evdref) fixtypes in
  let fiximps = List.map3
    (fun ctximps cclimps (_,ctx) -> ctximps@(Impargs.lift_implicits (List.length ctx) cclimps))
    fixctximps fixcclimps fixctxs in
  let rec_sign =
    List.fold_left2
      (fun env' id t ->
	 if Flags.is_program_mode () then
	   let sort = Retyping.get_type_of env !evdref t in
	   let fixprot =
	     try mkApp (delayed_force fix_proto, [|sort; t|])
	     with e  when Errors.noncritical e -> t
	   in
	     (id,None,fixprot) :: env'
	 else (id,None,t) :: env')
      [] fixnames fixtypes
  in
  let env_rec = push_named_context rec_sign env in

  (* Get interpretation metadatas *)
  let impls = compute_internalization_env env Recursive fixnames fixtypes fiximps in

  (* Interp bodies with rollback because temp use of notations/implicit *)
  let fixdefs =
    Metasyntax.with_syntax_protection (fun () ->
      List.iter (Metasyntax.set_notation_for_interpretation impls) notations;
      List.map4
	(fun fixctximpenv -> interp_fix_body evdref env_rec (Id.Map.fold Id.Map.add fixctximpenv impls))
	fixctximpenvs fixctxs fixl fixccls)
      () in

  (* Instantiate evars and check all are resolved *)
  let evd = consider_remaining_unif_problems env_rec !evdref in
  let evd, nf = nf_evars_and_universes evd in
  let fixdefs = List.map (Option.map nf) fixdefs in
  let fixtypes = List.map nf fixtypes in
  let fixctxnames = List.map (fun (_,ctx) -> List.map pi1 ctx) fixctxs in

  (* Build the fix declaration block *)
  (env,rec_sign,evd), (fixnames,fixdefs,fixtypes), List.combine3 fixctxnames fiximps fixannots

let check_recursive isfix ((env,rec_sign,evd),(fixnames,fixdefs,fixtypes),info) =
  let evd = Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals ~fail:true env evd in
  List.iter (Option.iter (check_evars (push_named_context rec_sign env) Evd.empty evd)) fixdefs;
  List.iter (check_evars env Evd.empty evd) fixtypes;
  if not (List.mem None fixdefs) then begin
    let fixdefs = List.map Option.get fixdefs in
    check_mutuality env isfix (List.combine fixnames fixdefs)
  end;
  ((fixnames,fixdefs,fixtypes),Evd.get_universe_context_set evd,info)

let interp_fixpoint l ntns = check_recursive true (interp_recursive true l ntns)
let interp_cofixpoint l ntns = check_recursive false (interp_recursive false l ntns)
    
let declare_fixpoint local poly ((fixnames,fixdefs,fixtypes),ctx,fiximps) indexes ntns =
  if List.mem None fixdefs then
    (* Some bodies to define by proof *)
    let thms =
      List.map3 (fun id t (len,imps,_) -> (id,((t,ctx),(len,imps)))) fixnames fixtypes fiximps in
    let init_tac =
      Some (List.map (Option.cata Tacmach.refine_no_check Tacticals.tclIDTAC)
        fixdefs) in
    Lemmas.start_proof_with_initialization (Global,poly,DefinitionBody Fixpoint)
      (Some(false,indexes,init_tac)) thms None (fun _ _ -> ())
  else begin
    (* We shortcut the proof process *)
    let fixdefs = List.map Option.get fixdefs in
    let fixdecls = prepare_recursive_declaration fixnames fixtypes fixdefs in
    let indexes = search_guard Loc.ghost (Global.env()) indexes fixdecls in
    let fiximps = List.map (fun (n,r,p) -> r) fiximps in
    let fixdecls =
      List.map_i (fun i _ -> mkFix ((indexes,i),fixdecls)) 0 fixnames in
    let ctx = Univ.ContextSet.to_context ctx in
    ignore (List.map4 (declare_fix (local, poly, Fixpoint) ctx)
	      fixnames fixdecls fixtypes fiximps);
    (* Declare the recursive definitions *)
    fixpoint_message (Some indexes) fixnames;
  end;
  (* Declare notations *)
  List.iter Metasyntax.add_notation_interpretation ntns

let declare_cofixpoint local poly ((fixnames,fixdefs,fixtypes),ctx,fiximps) ntns =
  if List.mem None fixdefs then
    (* Some bodies to define by proof *)
    let thms =
      List.map3 (fun id t (len,imps,_) -> (id,((t,ctx),(len,imps)))) fixnames fixtypes fiximps in
    let init_tac =
      Some (List.map (Option.cata Tacmach.refine_no_check Tacticals.tclIDTAC)
        fixdefs) in
    Lemmas.start_proof_with_initialization (Global,poly,DefinitionBody CoFixpoint)
      (Some(true,[],init_tac)) thms None (fun _ _ -> ())
  else begin
    (* We shortcut the proof process *)
    let fixdefs = List.map Option.get fixdefs in
    let fixdecls = prepare_recursive_declaration fixnames fixtypes fixdefs in
    let fixdecls = List.map_i (fun i _ -> mkCoFix (i,fixdecls)) 0 fixnames in
    let fiximps = List.map (fun (len,imps,idx) -> imps) fiximps in
    let ctx = Univ.ContextSet.to_context ctx in
    ignore (List.map4 (declare_fix (local, poly, CoFixpoint) ctx) 
	      fixnames fixdecls fixtypes fiximps);
    (* Declare the recursive definitions *)
    cofixpoint_message fixnames
  end;
  (* Declare notations *)
  List.iter Metasyntax.add_notation_interpretation ntns

let extract_decreasing_argument limit = function
  | (na,CStructRec) -> na
  | (na,_) when not limit -> na
  | _ -> error 
      "Only structural decreasing is supported for a non-Program Fixpoint"

let extract_fixpoint_components limit l =
  let fixl, ntnl = List.split l in
  let fixl = List.map (fun ((_,id),ann,bl,typ,def) ->
    let ann = extract_decreasing_argument limit ann in
      {fix_name = id; fix_annot = ann; fix_binders = bl; fix_body = def; fix_type = typ}) fixl in
  fixl, List.flatten ntnl

let extract_cofixpoint_components l =
  let fixl, ntnl = List.split l in
  List.map (fun ((_,id),bl,typ,def) ->
    {fix_name = id; fix_annot = None; fix_binders = bl; fix_body = def; fix_type = typ}) fixl,
  List.flatten ntnl

let out_def = function
  | Some def -> def
  | None -> error "Program Fixpoint needs defined bodies."

let collect_evars_of_term evd c ty =
  let evars = Int.Set.union (evars_of_term c) (evars_of_term ty) in
    Int.Set.fold (fun ev acc -> Evd.add acc ev (Evd.find_undefined evd ev))
      evars Evd.empty
      
let do_program_recursive local p fixkind fixl ntns =
  let isfix = fixkind != Obligations.IsCoFixpoint in
  let (env, rec_sign, evd), fix, info = 
    interp_recursive isfix fixl ntns 
  in
    (* Program-specific code *)
    (* Get the interesting evars, those that were not instanciated *)
  let evd = Typeclasses.resolve_typeclasses ~filter:Typeclasses.no_goals ~fail:true env evd in
    (* Solve remaining evars *)
  let evd = nf_evar_map_undefined evd in
  let collect_evars id def typ imps =
    (* Generalize by the recursive prototypes  *)
    let def =
      nf_evar evd (Termops.it_mkNamedLambda_or_LetIn def rec_sign)
    and typ =
      nf_evar evd (Termops.it_mkNamedProd_or_LetIn typ rec_sign)
    in
    let evm = collect_evars_of_term evd def typ in
    let evars, _, def, typ = 
      Obligations.eterm_obligations env id evm
	(List.length rec_sign) def typ
    in (id, def, typ, imps, evars)
  in
  let (fixnames,fixdefs,fixtypes) = fix in
  let fiximps = List.map pi2 info in
  let fixdefs = List.map Option.get fixdefs in
  let defs = List.map4 collect_evars fixnames fixdefs fixtypes fiximps in
  let () = if isfix then begin
      let possible_indexes = List.map compute_possible_guardness_evidences info in
      let fixdecls = Array.of_list (List.map (fun x -> Name x) fixnames),
	Array.of_list fixtypes,
	Array.of_list (List.map (subst_vars (List.rev fixnames)) fixdefs)
      in
      let indexes = 
	Pretyping.search_guard Loc.ghost (Global.env ()) possible_indexes fixdecls in
	List.iteri (fun i _ -> Inductive.check_fix env ((indexes,i),fixdecls)) fixl
  end in
  let ctx = Evd.get_universe_context_set evd in
  let kind = match fixkind with
  | Obligations.IsFixpoint _ -> (local, p, Fixpoint)
  | Obligations.IsCoFixpoint -> (local, p, CoFixpoint)
  in
  Obligations.add_mutual_definitions defs ~kind ctx ntns fixkind

let do_program_fixpoint local poly l =
  let g = List.map (fun ((_,wf,_,_,_),_) -> wf) l in
    match g, l with
    | [(n, CWfRec r)], [(((_,id),_,bl,typ,def),ntn)] ->
	let recarg = 
	  match n with
	  | Some n -> mkIdentC (snd n)
	  | None ->
	      errorlabstrm "do_program_fixpoint"
		(str "Recursive argument required for well-founded fixpoints")
	in build_wellfounded (id, n, bl, typ, out_def def) r recarg ntn
	     
    | [(n, CMeasureRec (m, r))], [(((_,id),_,bl,typ,def),ntn)] ->
	build_wellfounded (id, n, bl, typ, out_def def)
	  (Option.default (CRef (lt_ref,None)) r) m ntn
	  
    | _, _ when List.for_all (fun (n, ro) -> ro == CStructRec) g ->
	let fixl,ntns = extract_fixpoint_components true l in
	let fixkind = Obligations.IsFixpoint g in
	  do_program_recursive local poly fixkind fixl ntns

    | _, _ ->
	errorlabstrm "do_program_fixpoint"
	  (str "Well-founded fixpoints not allowed in mutually recursive blocks")

let do_fixpoint local l =
  let poly = Flags.use_polymorphic_flag () in
  if Flags.is_program_mode () then do_program_fixpoint local poly l
  else
    let fixl, ntns = extract_fixpoint_components true l in
    let fix = interp_fixpoint fixl ntns in
    let possible_indexes =
      List.map compute_possible_guardness_evidences (pi3 fix) in
    declare_fixpoint local poly fix possible_indexes ntns

let do_cofixpoint local l =
  let poly = Flags.use_polymorphic_flag () in
  let fixl,ntns = extract_cofixpoint_components l in
    if Flags.is_program_mode () then
      do_program_recursive local poly Obligations.IsCoFixpoint fixl ntns
    else
      let cofix = interp_cofixpoint fixl ntns in
	declare_cofixpoint local poly cofix ntns


==> anc/HoTT/coq-HoTT/toplevel/command.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Entries
open Libnames
open Globnames
open Tacexpr
open Vernacexpr
open Constrexpr
open Decl_kinds
open Redexpr
open Constrintern
open Pfedit

(** This file is about the interpretation of raw commands into typed
    ones and top-level declaration of the main Gallina objects *)

(** {6 Hooks for Pcoq} *)

val set_declare_definition_hook : (definition_entry -> unit) -> unit
val get_declare_definition_hook : unit -> (definition_entry -> unit)
val set_declare_assumptions_hook : (types Univ.in_universe_context_set -> unit) -> unit

(** {6 Definitions/Let} *)

val interp_definition :
  local_binder list -> polymorphic -> red_expr option -> 
  bool (* Fail if evars remain *) -> constr_expr ->
  constr_expr option -> definition_entry * Evd.evar_map * Impargs.manual_implicits

val declare_definition : Id.t -> definition_kind ->
  definition_entry -> Impargs.manual_implicits -> 'a declaration_hook -> 'a

val do_definition : Id.t -> definition_kind ->
  local_binder list -> red_expr option -> constr_expr ->
  constr_expr option -> unit declaration_hook -> unit

(** {6 Parameters/Assumptions} *)

val interp_assumption :
  local_binder list -> constr_expr -> 
  types Univ.in_universe_context_set * Impargs.manual_implicits

(** returns [false] if the assumption is neither local to a section,
    nor in a module type and meant to be instantiated. *)
val declare_assumption : coercion_flag -> assumption_kind -> 
  types Univ.in_universe_context_set ->
  Impargs.manual_implicits ->
  bool (** implicit *) -> Vernacexpr.inline -> variable Loc.located -> bool

val declare_assumptions : variable Loc.located list ->
  coercion_flag -> assumption_kind -> types Univ.in_universe_context_set -> 
  Impargs.manual_implicits -> bool -> Vernacexpr.inline -> bool

(** {6 Inductive and coinductive types} *)

(** Extracting the semantical components out of the raw syntax of mutual
   inductive declarations *)

type structured_one_inductive_expr = {
  ind_name : Id.t;
  ind_arity : constr_expr;
  ind_lc : (Id.t * constr_expr) list
}

type structured_inductive_expr =
  local_binder list * structured_one_inductive_expr list

val extract_mutual_inductive_declaration_components :
  (one_inductive_expr * decl_notation list) list ->
    structured_inductive_expr * (*coercions:*) qualid list * decl_notation list

(** Typing mutual inductive definitions *)

type one_inductive_impls =
  Impargs.manual_implicits (** for inds *)*
  Impargs.manual_implicits list (** for constrs *)

val interp_mutual_inductive :
  structured_inductive_expr -> decl_notation list -> polymorphic ->
    bool option -> bool(*finite*) ->
    mutual_inductive_entry * one_inductive_impls list

(** Registering a mutual inductive definition together with its
   associated schemes *)

val declare_mutual_inductive_with_eliminations :
  Declare.internal_flag -> mutual_inductive_entry -> one_inductive_impls list ->
  mutual_inductive

(** Entry points for the vernacular commands Inductive and CoInductive *)

val do_mutual_inductive :
  (one_inductive_expr * decl_notation list) list -> polymorphic -> 
  bool option -> bool -> unit

(** {6 Fixpoints and cofixpoints} *)

type structured_fixpoint_expr = {
  fix_name : Id.t;
  fix_annot : Id.t Loc.located option;
  fix_binders : local_binder list;
  fix_body : constr_expr option;
  fix_type : constr_expr
}

(** Extracting the semantical components out of the raw syntax of
   (co)fixpoints declarations *)

val extract_fixpoint_components : bool ->
  (fixpoint_expr * decl_notation list) list ->
    structured_fixpoint_expr list * decl_notation list

val extract_cofixpoint_components :
  (cofixpoint_expr * decl_notation list) list ->
    structured_fixpoint_expr list * decl_notation list

(** Typing global fixpoints and cofixpoint_expr *)

type recursive_preentry =
  Id.t list * constr option list * types list

val interp_fixpoint :
  structured_fixpoint_expr list -> decl_notation list ->
    recursive_preentry * Univ.universe_context_set * 
    (Name.t list * Impargs.manual_implicits * int option) list

val interp_cofixpoint :
  structured_fixpoint_expr list -> decl_notation list ->
    recursive_preentry * Univ.universe_context_set * 
    (Name.t list * Impargs.manual_implicits * int option) list

(** Registering fixpoints and cofixpoints in the environment *)

val declare_fixpoint :
  locality -> polymorphic ->
  recursive_preentry * Univ.universe_context_set * 
  (Name.t list * Impargs.manual_implicits * int option) list ->
  lemma_possible_guards -> decl_notation list -> unit

val declare_cofixpoint : locality -> polymorphic -> 
  recursive_preentry * Univ.universe_context_set * 
  (Name.t list * Impargs.manual_implicits * int option) list ->
  decl_notation list -> unit

(** Entry points for the vernacular commands Fixpoint and CoFixpoint *)

val do_fixpoint :
  locality -> (fixpoint_expr * decl_notation list) list -> unit

val do_cofixpoint :
  locality -> (cofixpoint_expr * decl_notation list) list -> unit

(** Utils *)

val check_mutuality : Environ.env -> bool -> (Id.t * types) list -> unit

val declare_fix : definition_kind -> Univ.universe_context -> 
  Id.t -> constr -> types -> Impargs.manual_implicits -> global_reference


==> anc/HoTT/coq-HoTT/toplevel/coqinit.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Util
open Pp

let (/) = Filename.concat

let set_debug () =
  let () = Backtrace.record_backtrace true in
  Flags.debug := true

(* Loading of the ressource file.
   rcfile is either $XDG_CONFIG_HOME/.coqrc.VERSION, or $XDG_CONFIG_HOME/.coqrc if the first one
  does not exist. *)

let rcdefaultname = "coqrc"
let rcfile = ref ""
let rcfile_specified = ref false
let set_rcfile s = rcfile := s; rcfile_specified := true

let load_rc = ref true
let no_load_rc () = load_rc := false

let load_rcfile() =
  if !load_rc then
    try
      if !rcfile_specified then
        if CUnix.file_readable_p !rcfile then
          Vernac.load_vernac false !rcfile
        else raise (Sys_error ("Cannot read rcfile: "^ !rcfile))
      else
	try
	  let warn x = msg_warning (str x) in
	  let inferedrc = List.find CUnix.file_readable_p [
	    Envars.xdg_config_home warn / rcdefaultname^"."^Coq_config.version;
	    Envars.xdg_config_home warn / rcdefaultname;
	    Envars.home ~warn / "."^rcdefaultname^"."^Coq_config.version;
	    Envars.home ~warn / "."^rcdefaultname
	  ] in
          Vernac.load_vernac false inferedrc
	with Not_found -> ()
	(*
	Flags.if_verbose
	  mSGNL (str ("No coqrc or coqrc."^Coq_config.version^
			 " found. Skipping rcfile loading."))
	*)
    with reraise ->
      let reraise = Errors.push reraise in
      let () = msg_info (str"Load of rcfile failed.") in
      raise reraise
  else
    Flags.if_verbose msg_info (str"Skipping rcfile loading.")

(* Puts dir in the path of ML and in the LoadPath *)
let coq_add_path unix_path s =
  Mltop.add_path ~unix_path ~coq_root:(Names.DirPath.make [Nameops.coq_root;Names.Id.of_string s])
let coq_add_rec_path unix_path = Mltop.add_rec_path ~unix_path ~coq_root:(Names.DirPath.make [Nameops.coq_root])

(* By the option -include -I or -R of the command line *)
let includes = ref []
let push_include (s, alias) = includes := (s,alias,false) :: !includes
let push_rec_include (s, alias) = includes := (s,alias,true) :: !includes

(* The list of all theories in the standard library /!\ order does matter *)
let theories_dirs_map = [
    "theories/Unicode", "Unicode" ;
    "theories/Classes", "Classes" ;
    "theories/Program", "Program" ;
    "theories/MSets", "MSets" ;
    "theories/FSets", "FSets" ;
    "theories/Reals", "Reals" ;
    "theories/Strings", "Strings" ;
    "theories/Sorting", "Sorting" ;
    "theories/Setoids", "Setoids" ;
    "theories/Sets", "Sets" ;
    "theories/Structures", "Structures" ;
    "theories/Lists", "Lists" ;
    "theories/Vectors", "Vectors" ;
    "theories/Wellfounded", "Wellfounded" ;
    "theories/Relations", "Relations" ;
    "theories/Numbers", "Numbers" ;
    "theories/QArith", "QArith" ;
    "theories/PArith", "PArith" ;
    "theories/NArith", "NArith" ;
    "theories/ZArith", "ZArith" ;
    "theories/Arith", "Arith" ;
    "theories/Bool", "Bool" ;
    "theories/Logic", "Logic" ;
    "theories/Init", "Init"
  ]

(* Initializes the LoadPath *)
let init_load_path () =
  let coqlib = Envars.coqlib ~fail:Errors.error in
  let user_contrib = coqlib/"user-contrib" in
  let xdg_dirs = Envars.xdg_dirs ~warn:(fun x -> msg_warning (str x)) in
  let coqpath = Envars.coqpath in
  let dirs = ["plugins"] in
    (* NOTE: These directories are searched from last to first *)
    (* first, developer specific directory to open *)
    if Coq_config.local then coq_add_path (coqlib/"dev") "dev";
    (* then standard library *)
    List.iter
      (fun (s,alias) -> Mltop.add_rec_path ~unix_path:(coqlib/s) ~coq_root:(Names.DirPath.make [Names.Id.of_string alias; Nameops.coq_root]))
      theories_dirs_map;
    (* then plugins *)
    List.iter (fun s -> coq_add_rec_path (coqlib/s)) dirs;
    (* then user-contrib *)
    if Sys.file_exists user_contrib then
      Mltop.add_rec_path ~unix_path:user_contrib ~coq_root:Nameops.default_root_prefix;
    (* then directories in XDG_DATA_DIRS and XDG_DATA_HOME *)
    List.iter (fun s -> Mltop.add_rec_path ~unix_path:s ~coq_root:Nameops.default_root_prefix) xdg_dirs;
    (* then directories in COQPATH *)
    List.iter (fun s -> Mltop.add_rec_path ~unix_path:s ~coq_root:Nameops.default_root_prefix) coqpath;
    (* then current directory *)
    Mltop.add_path ~unix_path:"." ~coq_root:Nameops.default_root_prefix;
    (* additional loadpath, given with -I -include -R options *)
    List.iter
      (fun (unix_path, coq_root, reci) ->
	if reci then Mltop.add_rec_path ~unix_path ~coq_root else Mltop.add_path ~unix_path ~coq_root)
      (List.rev !includes)

let init_library_roots () =
  includes := []

(* Initialises the Ocaml toplevel before launching it, so that it can
   find the "include" file in the *source* directory *)
let init_ocaml_path () =
  let add_subdir dl =
    Mltop.add_ml_dir (List.fold_left (/) Envars.coqroot dl)
  in
    Mltop.add_ml_dir (Envars.coqlib ~fail:Errors.error);
    List.iter add_subdir
      [ [ "config" ]; [ "dev" ]; [ "lib" ]; [ "kernel" ]; [ "library" ];
	[ "pretyping" ]; [ "interp" ]; [ "parsing" ]; [ "proofs" ];
	[ "tactics" ]; [ "toplevel" ]; [ "printing" ]; [ "intf" ];
        [ "grammar" ]; [ "ide" ] ]

let get_compat_version = function
  | "8.3" -> Flags.V8_3
  | "8.2" -> Flags.V8_2
  | ("8.1" | "8.0") as s ->
    msg_warning (strbrk ("Compatibility with version "^s^" not supported."));
    Flags.V8_2
  | s -> Errors.error ("Unknown compatibility version \""^s^"\".")


==> anc/HoTT/coq-HoTT/toplevel/coqinit.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Initialization. *)

val set_debug : unit -> unit

val set_rcfile : string -> unit

val no_load_rc : unit -> unit
val load_rcfile : unit -> unit

val push_include : string * Names.DirPath.t -> unit
val push_rec_include : string * Names.DirPath.t -> unit

val init_load_path : unit -> unit
val init_library_roots : unit -> unit

val init_ocaml_path : unit -> unit

val get_compat_version : string -> Flags.compat_version


==> anc/HoTT/coq-HoTT/toplevel/coqtop.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open System
open Flags
open Names
open Libnames
open States
open Coqinit

let () = at_exit flush_all

let fatal_error info =
  pperrnl info; flush_all (); exit 1

let get_version_date () =
  try
    let coqlib = Envars.coqlib ~fail:Errors.error in
    let ch = open_in (Filename.concat coqlib "revision") in
    let ver = input_line ch in
    let rev = input_line ch in
      (ver,rev)
  with e when Errors.noncritical e ->
    (Coq_config.version,Coq_config.date)

let print_header () =
  let (ver,rev) = (get_version_date ()) in
  pp (str "Welcome to Coq "++ str ver ++ str " (" ++ str rev ++ str ")" ++ fnl ());
  pp_flush ()

let output_context = ref false

let memory_stat = ref false

let print_memory_stat () =
  if !memory_stat then
    pp (str "total heap size = " ++ int (CObj.heap_size_kb ()) ++ str " kbytes" ++ fnl ())

let _ = at_exit print_memory_stat

let engagement = ref None
let set_engagement c = engagement := Some c
let engage () =
  match !engagement with Some c -> Global.set_engagement c | None -> ()

let set_batch_mode () = batch_mode := true

let toplevel_default_name = DirPath.make [Id.of_string "Top"]
let toplevel_name = ref (Some toplevel_default_name)
let set_toplevel_name dir =
  if DirPath.is_empty dir then error "Need a non empty toplevel module name";
  toplevel_name := Some dir
let unset_toplevel_name () = toplevel_name := None

let remove_top_ml () = Mltop.remove ()

let inputstate = ref ""
let set_inputstate s = inputstate:=s
let inputstate () = if not (String.is_empty !inputstate) then intern_state !inputstate

let outputstate = ref ""
let set_outputstate s = outputstate:=s
let outputstate () = if not (String.is_empty !outputstate) then extern_state !outputstate

let set_default_include d = push_include (d,Nameops.default_root_prefix)
let set_include d p =
  let p = dirpath_of_string p in
  push_include (d,p)
let set_rec_include d p =
  let p = dirpath_of_string p in
  push_rec_include(d,p)

let load_vernacular_list = ref ([] : (string * bool) list)
let add_load_vernacular verb s =
  load_vernacular_list := ((CUnix.make_suffix s ".v"),verb) :: !load_vernacular_list
let load_vernacular () =
  List.iter
    (fun (s,b) ->
      if Flags.do_beautify () then
	with_option beautify_file (Vernac.load_vernac b) s
      else
	Vernac.load_vernac b s)
    (List.rev !load_vernacular_list)

let load_vernacular_obj = ref ([] : string list)
let add_vernac_obj s = load_vernacular_obj := s :: !load_vernacular_obj
let load_vernac_obj () =
  List.iter (fun f -> Library.require_library_from_file None f None)
    (List.rev !load_vernacular_obj)

let load_init = ref true

let require_prelude () =
  let q = qualid_of_string "Coq.Init.Prelude" in
  Library.require_library [Loc.ghost,q] (Some true)

let require_list = ref ([] : string list)
let add_require s = require_list := s :: !require_list
let require () =
  if !load_init then silently require_prelude ();
  List.iter (fun s -> Library.require_library_from_file None s (Some false))
    (List.rev !require_list)

let compile_list = ref ([] : (bool * string) list)
let add_compile verbose s =
  set_batch_mode ();
  Flags.make_silent true;
  compile_list := (verbose,s) :: !compile_list
let compile_files () =
  let init_state = States.freeze() in
  let coqdoc_init_state = Lexer.location_table () in
    List.iter
      (fun (v,f) ->
	 States.unfreeze init_state;
	 Lexer.restore_location_table coqdoc_init_state;
	 if Flags.do_beautify () then
	   with_option beautify_file (Vernac.compile v) f
	 else
	   Vernac.compile v f)
      (List.rev !compile_list)

(*s options for the virtual machine *)

let boxed_val = ref false
let use_vm = ref false

let set_vm_opt () =
  Vm.set_transp_values (not !boxed_val);
  Vconv.set_use_vm !use_vm

(** GC tweaking *)

(** Coq is a heavy user of persistent data structures and symbolic ASTs, so the
    minor heap is heavily sollicited. Unfortunately, the default size is far too
    small, so we enlarge it a lot (128 times larger).

    To better handle huge memory consumers, we also augment the default major
    heap increment and the GC pressure coefficient.
*)

let init_gc () =
  let param =
    try ignore (Sys.getenv "OCAMLRUNPARAM"); true
    with Not_found -> false
  in
  let control = Gc.get () in
  let tweaked_control = { control with
    Gc.minor_heap_size = 33554432; (** 4M *)
(*     Gc.major_heap_increment = 268435456; (** 32M *) *)
    Gc.space_overhead = 120;
  } in
  if param then ()
  else Gc.set tweaked_control

(*s Parsing of the command line.
    We no longer use [Arg.parse], in order to use share [Usage.print_usage]
    between coqtop and coqc. *)

let usage () =
  if !batch_mode then
    Usage.print_usage_coqc ()
  else
    Usage.print_usage_coqtop () ;
  flush stderr ;
  exit 1

let warning s = msg_warning (strbrk s)

let ide_slave = ref false
let filter_opts = ref false

let verb_compat_ntn = ref false
let no_compat_ntn = ref false

let parse_args arglist =
  let glob_opt = ref false in
  let rec parse = function
    | [] -> []
    | "-with-geoproof" :: s :: rem ->
	if String.equal s "yes" then Coq_config.with_geoproof := true
	else if String.equal s "no" then Coq_config.with_geoproof := false
	else usage ();
	parse rem
    | "-indices-matter" :: rem ->
        Indtypes.enforce_indices_matter (); parse rem
    | "-impredicative-set" :: rem ->
        set_engagement Declarations.ImpredicativeSet; parse rem

    | ("-I"|"-include") :: d :: "-as" :: p :: rem -> set_include d p; parse rem
    | ("-I"|"-include") :: d :: "-as" :: [] -> usage ()
    | ("-I"|"-include") :: d :: rem -> set_default_include d; parse rem
    | ("-I"|"-include") :: []       -> usage ()

    | "-R" :: d :: "-as" :: p :: rem -> set_rec_include d p;parse rem
    | "-R" :: d :: "-as" :: [] -> usage ()
    | "-R" :: d :: p :: rem -> set_rec_include d p;parse rem
    | "-R" :: ([] | [_]) -> usage ()

    | "-top" :: d :: rem -> set_toplevel_name (dirpath_of_string d); parse rem
    | "-top" :: [] -> usage ()

    | "-exclude-dir" :: f :: rem -> exclude_search_in_dirname f; parse rem
    | "-exclude-dir" :: [] -> usage ()

    | "-notop" :: rem -> unset_toplevel_name (); parse rem
    | "-q" :: rem -> no_load_rc (); parse rem

    | "-opt" :: rem -> warning "option -opt deprecated, call with .opt suffix\n"; parse rem
    | "-byte" :: rem -> warning "option -byte deprecated, call with .byte suffix\n"; parse rem
    | "-full" :: rem -> warning "option -full deprecated\n"; parse rem

    | "-batch" :: rem -> set_batch_mode (); parse rem
    | "-boot" :: rem -> boot := true; no_load_rc (); parse rem
    | "-quality" :: rem -> term_quality := true; no_load_rc (); parse rem
    | "-outputstate" :: s :: rem -> set_outputstate s; parse rem
    | "-outputstate" :: []       -> usage ()

    | ("-noinit"|"-nois") :: rem -> load_init := false; parse rem

    | ("-inputstate"|"-is") :: s :: rem -> set_inputstate s; parse rem
    | ("-inputstate"|"-is") :: []       -> usage ()

    | "-load-ml-object" :: f :: rem -> Mltop.dir_ml_load f; parse rem
    | "-load-ml-object" :: []       -> usage ()

    | "-load-ml-source" :: f :: rem -> Mltop.dir_ml_use f; parse rem
    | "-load-ml-source" :: []       -> usage ()

    | ("-load-vernac-source"|"-l") :: f :: rem ->
	add_load_vernacular false f; parse rem
    | ("-load-vernac-source"|"-l") :: []       -> usage ()

    | ("-load-vernac-source-verbose"|"-lv") :: f :: rem ->
	add_load_vernacular true f; parse rem
    | ("-load-vernac-source-verbose"|"-lv") :: []       -> usage ()

    | "-load-vernac-object" :: f :: rem -> add_vernac_obj f; parse rem
    | "-load-vernac-object" :: []       -> usage ()

    | "-dump-glob" :: "stdout" :: rem -> Dumpglob.dump_to_stdout (); glob_opt := true; parse rem
	  (* À ne pas documenter : l'option 'stdout' n'étant
	     éventuellement utile que pour le debugging... *)
    | "-dump-glob" :: f :: rem -> Dumpglob.dump_into_file f; glob_opt := true; parse rem
    | "-dump-glob" :: []       -> usage ()
    | ("-no-glob" | "-noglob") :: rem -> Dumpglob.noglob (); glob_opt := true; parse rem

    | "-require" :: f :: rem -> add_require f; parse rem
    | "-require" :: []       -> usage ()

    | "-print-mod-uid" :: f :: rem -> Flags.print_mod_uid := true;
                                      add_require f; parse rem

    | "-compile" :: f :: rem -> add_compile false f; if not !glob_opt then Dumpglob.dump_to_dotglob (); parse rem
    | "-compile" :: []       -> usage ()

    | "-compile-verbose" :: f :: rem -> add_compile true f;  if not !glob_opt then Dumpglob.dump_to_dotglob (); parse rem
    | "-compile-verbose" :: []       -> usage ()

    | "-force-load-proofs" :: rem -> Flags.load_proofs := Flags.Force; parse rem
    | "-lazy-load-proofs" :: rem -> Flags.load_proofs := Flags.Lazy; parse rem
    | "-dont-load-proofs" :: rem -> Flags.load_proofs := Flags.Dont; parse rem

    | "-beautify" :: rem -> make_beautify true; parse rem

    | "-unsafe" :: f :: rem -> add_unsafe f; parse rem
    | "-unsafe" :: []       -> usage ()

    | "-debug" :: rem -> set_debug (); parse rem

    | "-time" :: rem -> Vernac.time := true; parse rem

    | "-compat" :: v :: rem ->
        Flags.compat_version := get_compat_version v; parse rem
    | "-compat" :: []       -> usage ()

    | "-verbose-compat-notations" :: rem -> verb_compat_ntn := true; parse rem
    | "-no-compat-notations" :: rem -> no_compat_ntn := true; parse rem

    | "-vm" :: rem -> use_vm := true; parse rem
    | "-emacs" :: rem ->
	Flags.print_emacs := true; Pp.make_pp_emacs();
	Vernacentries.qed_display_script := false;
        Flags.make_term_color false;
	parse rem
    | "-emacs-U" :: rem ->
	warning "Obsolete option \"-emacs-U\", use -emacs instead.";	
        Flags.make_term_color false;
	parse ("-emacs" :: rem)

    | "-unicode" :: rem -> add_require "Utf8_core"; parse rem

    | "-coqlib" :: d :: rem -> Flags.coqlib_spec:=true; Flags.coqlib:=d; parse rem
    | "-coqlib" :: [] -> usage ()

    | "-where" :: _ ->
        print_endline (Envars.coqlib ~fail:Errors.error);
        exit (if !filter_opts then 2 else 0)

    | ("-config"|"--config") :: _ -> Usage.print_config (); exit (if !filter_opts then 2 else 0)

    | ("-quiet"|"-silent") :: rem -> Flags.make_silent true; parse rem

    | ("-?"|"-h"|"-H"|"-help"|"--help") :: _ -> usage ()

    | ("-v"|"--version") :: _ -> Usage.version (if !filter_opts then 2 else 0)

    | "-init-file" :: f :: rem -> set_rcfile f; parse rem
    | "-init-file" :: []       -> usage ()

    | "-notactics" :: rem ->
	warning "Obsolete option \"-notactics\".";
	remove_top_ml (); parse rem

    | "-just-parsing" :: rem -> Vernac.just_parsing := true; parse rem

    | ("-m" | "--memory") :: rem -> memory_stat := true; parse rem

    | "-xml" :: rem -> Flags.xml_export := true; parse rem

    | "-output-context" :: rem -> output_context := true; parse rem

    (* Scanned in Flags. *)
    | "-v7" :: rem -> error "This version of Coq does not support v7 syntax"
    | "-v8" :: rem -> parse rem

    | "-no-hash-consing" :: rem -> Flags.hash_cons_proofs := false; parse rem

    | "-ideslave" :: rem -> ide_slave := true; parse rem

    | "-filteropts" :: rem -> filter_opts := true; parse rem

    | "-color" :: rem -> Flags.make_term_color true; parse rem

    | "-no-native-compiler" :: rem -> no_native_compiler := true; parse rem

    | s :: rem ->
      if !filter_opts then
       s :: (parse rem)
      else
       (prerr_endline ("Don't know what to do with " ^ s); usage ())
  in
  try
    parse arglist
  with
    | UserError(_, s) as e ->
      if is_empty s then exit 1
      else fatal_error (Errors.print e)
    | any -> fatal_error (Errors.print any)

let init arglist =
  init_gc ();
  Sys.catch_break false; (* Ctrl-C is fatal during the initialisation *)
  Lib.init();
  (* Default Proofb Mode starts with an alternative default. *)
  Goptions.set_string_option_value ["Default";"Proof";"Mode"] "Classic";
  begin
    try
      let foreign_args = parse_args arglist in
      if !filter_opts then
        (print_string (String.concat "\n" foreign_args); exit 0);
      if !ide_slave then begin
        Flags.make_silent true;
        Ide_slave.init_stdout ()
      end;
      if_verbose print_header ();
      init_load_path ();
      inputstate ();
      Mltop.init_known_plugins ();
      set_vm_opt ();
      engage ();
      (* Be careful to set these variables after the inputstate *)
      Syntax_def.set_verbose_compat_notations !verb_compat_ntn;
      Syntax_def.set_compat_notations (not !no_compat_ntn);
      if (not !batch_mode|| List.is_empty !compile_list) && Global.env_is_empty() then
        Option.iter Declaremods.start_library !toplevel_name;
      init_library_roots ();
      load_vernac_obj ();
      require ();
      load_rcfile();
      load_vernacular ();
      compile_files ();
      outputstate ()
    with any ->
      flush_all();
      let msg =
        if !batch_mode then mt ()
        else str "Error during initialization:" ++ fnl ()
      in
      fatal_error (msg ++ Toplevel.print_toplevel_error any)
  end;
  if !batch_mode then
    (flush_all();
     if !output_context then
       Pp.ppnl (with_option raw_print Prettyp.print_full_pure_context ());
     Profile.print_profile ();
     exit 0);
  (* We initialize the command history stack with a first entry *)
  Backtrack.mark_command Vernacexpr.VernacNop

let init_toplevel = init

let start () =
  let () = init_toplevel (List.tl (Array.to_list Sys.argv)) in
  (* In batch mode, Coqtop has already exited at this point. In interactive one,
     dump glob is nothing but garbage ...  *)
  let () = if Dumpglob.dump () then
    let () = if_verbose warning "Dumpglob cannot be used in interactive mode." in
    Dumpglob.noglob () in
  if !ide_slave then
    Ide_slave.loop ()
  else
    Toplevel.loop();
  (* Initialise and launch the Ocaml toplevel *)
  Coqinit.init_ocaml_path();
  Mltop.ocaml_toploop();
  exit 1

(* [Coqtop.start] will be called by the code produced by coqmktop *)


==> anc/HoTT/coq-HoTT/toplevel/coqtop.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The Coq main module. The following function [start] will parse the
   command line, print the banner, initialize the load path, load the input
   state, load the files given on the command line, load the ressource file,
   produce the output state if any, and finally will launch [Toplevel.loop]. *)

val init_toplevel : string list -> unit

val start : unit -> unit


==> anc/HoTT/coq-HoTT/toplevel/discharge.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Errors
open Util
open Sign
open Term
open Entries
open Declarations
open Cooking

(********************************)
(* Discharging mutual inductive *)

let detype_param = function
  | (Name id,None,p) -> id, Entries.LocalAssum p
  | (Name id,Some p,_) -> id, Entries.LocalDef p
  | (Anonymous,_,_) -> anomaly (Pp.str "Unnamed inductive local variable")

(* Replace

     Var(y1)..Var(yq):C1..Cq |- Ij:Bj
     Var(y1)..Var(yq):C1..Cq; I1..Ip:B1..Bp |- ci : Ti

   by

     |- Ij: (y1..yq:C1..Cq)Bj
     I1..Ip:(B1 y1..yq)..(Bp y1..yq) |- ci : (y1..yq:C1..Cq)Ti[Ij:=(Ij y1..yq)]
*)

let abstract_inductive hyps nparams inds =
  let ntyp = List.length inds in
  let nhyp = named_context_length hyps in
  let args = instance_from_named_context (List.rev hyps) in
  let subs = List.init ntyp (fun k -> lift nhyp (mkApp(mkRel (k+1),args))) in
  let inds' =
    List.map
      (function (tname,arity,cnames,lc) ->
	let lc' = List.map (substl subs) lc in
	let lc'' = List.map (fun b -> Termops.it_mkNamedProd_wo_LetIn b hyps) lc' in
	let arity' = Termops.it_mkNamedProd_wo_LetIn arity hyps in
        (tname,arity',cnames,lc''))
      	inds in
  let nparams' = nparams + Array.length args in
(* To be sure to be the same as before, should probably be moved to process_inductive *)
  let params' = let (_,arity,_,_) = List.hd inds' in
		let (params,_) = decompose_prod_n_assum nparams' arity in
		  List.map detype_param params
  in
  let ind'' =
  List.map
    (fun (a,arity,c,lc) ->
      let _, short_arity = decompose_prod_n_assum nparams' arity in
      let shortlc =
	List.map (fun c -> snd (decompose_prod_n_assum nparams' c)) lc in
      { mind_entry_typename = a;
	mind_entry_arity = short_arity;
	mind_entry_consnames = c;
	mind_entry_lc = shortlc })
    inds'
  in (params',ind'')

let refresh_polymorphic_type_of_inductive (_,mip) =
  mip.mind_arity.mind_user_arity

let process_inductive (sechyps,abs_ctx) modlist mib =
  let nparams = mib.mind_nparams in
  let inds =
    Array.map_to_list
      (fun mip ->
	 let arity = expmod_constr modlist (refresh_polymorphic_type_of_inductive (mib,mip)) in
	 let lc = Array.map (expmod_constr modlist) mip.mind_user_lc in
	 (mip.mind_typename,
	  arity,
	  Array.to_list mip.mind_consnames,
	  Array.to_list lc))
      mib.mind_packets in
  let sechyps' = map_named_context (expmod_constr modlist) sechyps in
  let (params',inds') = abstract_inductive sechyps' nparams inds in
  let univs = Univ.Context.union abs_ctx mib.mind_universes in
  { mind_entry_record = mib.mind_record;
    mind_entry_finite = mib.mind_finite;
    mind_entry_params = params';
    mind_entry_inds = inds';
    mind_entry_polymorphic = mib.mind_polymorphic;
    mind_entry_private = !(mib.mind_private);
    mind_entry_universes = univs
  }


==> anc/HoTT/coq-HoTT/toplevel/discharge.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Sign
open Cooking
open Declarations
open Entries

val process_inductive :
  named_context Univ.in_universe_context -> work_list -> mutual_inductive_body -> mutual_inductive_entry


==> anc/HoTT/coq-HoTT/toplevel/doc.tex <==

\newpage
\section*{The Coq toplevel}

\ocwsection \label{toplevel}
This chapter describes the highest modules of the \Coq\ system.
They are organized as follows:

\bigskip
\begin{center}\epsfig{file=toplevel.dep.ps,width=\linewidth}\end{center}


==> anc/HoTT/coq-HoTT/toplevel/himsg.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Util
open Names
open Nameops
open Namegen
open Term
open Termops
open Indtypes
open Sign
open Environ
open Pretype_errors
open Type_errors
open Typeclasses_errors
open Indrec
open Cases
open Logic
open Printer
open Evd
open Libnames
open Globnames
open Declarations

let pr_lconstr c = quote (pr_lconstr c)
let pr_lconstr_env e c = quote (pr_lconstr_env e c)
let pr_ljudge_env e c = let v,t = pr_ljudge_env e c in (quote v,quote t)

let pr_db env i =
  try
    match lookup_rel i env with
        Name id, _, _ -> pr_id id
      | Anonymous, _, _ -> str "<>"
  with Not_found -> str "UNBOUND_REL_" ++ int i

let explain_unbound_rel env n =
  let pe = pr_ne_context_of (str "In environment") env in
  str "Unbound reference: " ++ pe ++
  str "The reference " ++ int n ++ str " is free."

let explain_unbound_var env v =
  let var = pr_id v in
  str "No such section variable or assumption: " ++ var ++ str "."

let explain_not_type env sigma j =
  let j = Evarutil.j_nf_evar sigma j in
  let pe = pr_ne_context_of (str "In environment") env in
  let pc,pt = pr_ljudge_env env j in
  pe ++ str "The term" ++ brk(1,1) ++ pc ++ spc () ++
  str "has type" ++ spc () ++ pt ++ spc () ++
  str "which should be Set, Prop or Type."

let explain_bad_assumption env j =
  let pe = pr_ne_context_of (str "In environment") env in
  let pc,pt = pr_ljudge_env env j in
  pe ++ str "Cannot declare a variable or hypothesis over the term" ++
  brk(1,1) ++ pc ++ spc () ++ str "of type" ++ spc () ++ pt ++ spc () ++
  str "because this term is not a type."

let explain_reference_variables id c =
  (* c is intended to be a global reference *)
  let pc = pr_global (Globnames.global_of_constr c) in
  pc ++ strbrk " depends on the variable " ++ pr_id id ++
  strbrk " which is not declared in the context."

let rec pr_disjunction pr = function
  | [a] -> pr  a
  | [a;b] -> pr a ++ str " or" ++ spc () ++ pr b
  | a::l -> pr a ++ str "," ++ spc () ++ pr_disjunction pr l
  | [] -> assert false

let pr_puniverses f env (c,u) = 
  f env c ++ 
  (if Flags.is_universe_polymorphism () && not (Univ.Instance.is_empty u) then
    str"(*" ++ Univ.Instance.pr u ++ str"*)"
  else mt())

let explain_elim_arity env ind sorts c pj okinds =
  let env = make_all_name_different env in
  let pi = pr_inductive env (fst ind) in
  let pc = pr_lconstr_env env c in
  let msg = match okinds with
  | Some(kp,ki,explanation) ->
      let pki = pr_sort_family ki in
      let pkp = pr_sort_family kp in
      let explanation =	match explanation with
	| NonInformativeToInformative ->
          "proofs can be eliminated only to build proofs"
	| StrongEliminationOnNonSmallType ->
          "strong elimination on non-small inductive types leads to paradoxes"
	| WrongArity ->
	  "wrong arity" in
      let ppar = pr_disjunction (fun s -> quote (pr_sort_family s)) sorts in
      let ppt = pr_lconstr_env env ((strip_prod_assum pj.uj_type)) in
      hov 0
	(str "the return type has sort" ++ spc () ++ ppt ++ spc () ++
	 str "while it" ++ spc () ++ str "should be " ++ ppar ++ str ".") ++
      fnl () ++
      hov 0
	(str "Elimination of an inductive object of sort " ++
	 pki ++ brk(1,0) ++
         str "is not allowed on a predicate in sort " ++ pkp ++ fnl () ++
         str "because" ++ spc () ++ str explanation ++ str ".")
  | None ->
      str "ill-formed elimination predicate."
  in
  hov 0 (
    str "Incorrect elimination of" ++ spc () ++ pc ++ spc () ++
    str "in the inductive type" ++ spc () ++ quote pi ++ str ":") ++
  fnl () ++ msg

let explain_case_not_inductive env sigma cj =
  let cj = Evarutil.j_nf_evar sigma cj in
  let env = make_all_name_different env in
  let pc = pr_lconstr_env env cj.uj_val in
  let pct = pr_lconstr_env env cj.uj_type in
    match kind_of_term cj.uj_type with
      | Evar _ ->
	  str "Cannot infer a type for this expression."
      | _ ->
	  str "The term" ++ brk(1,1) ++ pc ++ spc () ++
	  str "has type" ++ brk(1,1) ++ pct ++ spc () ++
	  str "which is not a (co-)inductive type."

let explain_number_branches env sigma cj expn =
  let cj = Evarutil.j_nf_evar sigma cj in
  let env = make_all_name_different env in
  let pc = pr_lconstr_env env cj.uj_val in
  let pct = pr_lconstr_env env cj.uj_type in
  str "Matching on term" ++ brk(1,1) ++ pc ++ spc () ++
  str "of type" ++ brk(1,1) ++ pct ++ spc () ++
  str "expects " ++  int expn ++ str " branches."

let explain_ill_formed_branch env sigma c ci actty expty =
  let simp t = Reduction.nf_betaiota (Evarutil.nf_evar sigma t) in
  let c = Evarutil.nf_evar sigma c in
  let env = make_all_name_different env in
  let pc = pr_lconstr_env env c in
  let pa = pr_lconstr_env env (simp actty) in
  let pe = pr_lconstr_env env (simp expty) in
  strbrk "In pattern-matching on term" ++ brk(1,1) ++ pc ++
  spc () ++ strbrk "the branch for constructor" ++ spc () ++
  quote (pr_puniverses pr_constructor env ci) ++
  spc () ++ str "has type" ++ brk(1,1) ++ pa ++ spc () ++
  str "which should be" ++ brk(1,1) ++ pe ++ str "."

let explain_generalization env (name,var) j =
  let pe = pr_ne_context_of (str "In environment") env in
  let pv = pr_ltype_env env var in
  let (pc,pt) = pr_ljudge_env (push_rel_assum (name,var) env) j in
  pe ++ str "Cannot generalize" ++ brk(1,1) ++ pv ++ spc () ++
  str "over" ++ brk(1,1) ++ pc ++ str "," ++ spc () ++
  str "it has type" ++ spc () ++ pt ++
  spc () ++ str "which should be Set, Prop or Type."

let explain_unification_error env sigma p1 p2 = function
  | None -> mt()
  | Some e ->
    match e with
    | OccurCheck (evk,rhs) ->
        let rhs = Evarutil.nf_evar sigma rhs in
        spc () ++ str "(cannot define " ++ quote (pr_existential_key evk) ++
	strbrk " with term " ++ pr_lconstr_env env rhs ++
        strbrk " that would depend on itself)"
    | NotClean ((evk,args),c) ->
        let c = Evarutil.nf_evar sigma c in
        let args = Array.map (Evarutil.nf_evar sigma) args in
        spc () ++ str "(cannot instantiate " ++ quote (pr_existential_key evk)
        ++ strbrk " because " ++ pr_lconstr_env env c ++
	strbrk " is not in its scope" ++
        (if Array.is_empty args then mt() else
         strbrk ": available arguments are " ++
         pr_sequence (pr_lconstr_env env) (List.rev (Array.to_list args))) ++
        str ")"
    | NotSameArgSize | NotSameHead | NoCanonicalStructure ->
        (* Error speaks from itself *) mt ()
    | ConversionFailed (env,t1,t2) ->
        if eq_constr t1 p1 && eq_constr t2 p2 then mt () else
        let env = make_all_name_different env in
        let t1 = Evarutil.nf_evar sigma t1 in
        let t2 = Evarutil.nf_evar sigma t2 in
        if not (eq_constr t1 p1) || not (eq_constr t2 p2) then
          spc () ++ str "(cannot unify " ++ pr_lconstr_env env t1 ++
	  strbrk " and " ++ pr_lconstr_env env t2 ++ str ")"
	else mt ()
    | MetaOccurInBody evk ->
        spc () ++ str "(instance for " ++ quote (pr_existential_key evk) ++
	strbrk " refers to a metavariable - please report your example)"
    | InstanceNotSameType (evk,env,t,u) ->
        spc () ++ str "(unable to find a well-typed instantiation for " ++
	quote (pr_existential_key evk) ++ str ":" ++ spc () ++
          str "cannot unify" ++
          pr_lconstr_env env t ++ spc () ++ str "and" ++ spc () ++
          pr_lconstr_env env u ++ str ")"
    | UnifUnivInconsistency ->
        spc () ++ str "(Universe inconsistency)"

let explain_actual_type env sigma j t reason =
  let env = make_all_name_different env in
  let j = Evarutil.j_nf_betaiotaevar sigma j in
  let t = Reductionops.nf_betaiota sigma t in
  let pe = pr_ne_context_of (str "In environment") env in
  let (pc,pct) = pr_ljudge_env env j in
  let pt = pr_lconstr_env env t in
  let ppreason = explain_unification_error env sigma j.uj_type t reason in
  pe ++
  hov 0 (
  str "The term" ++ brk(1,1) ++ pc ++ spc () ++
  str "has type" ++ brk(1,1) ++ pct ++ spc () ++
  str "while it is expected to have type" ++ brk(1,1) ++ pt ++
  ppreason ++ str ".")

let explain_cant_apply_bad_type env sigma (n,exptyp,actualtyp) rator randl =
  let randl = Evarutil.jv_nf_betaiotaevar sigma randl in
  let exptyp = Evarutil.nf_evar sigma exptyp in
  let actualtyp = Reductionops.nf_betaiota sigma actualtyp in
  let rator = Evarutil.j_nf_evar sigma rator in
  let env = make_all_name_different env in
  let nargs = Array.length randl in
(*  let pe = pr_ne_context_of (str "in environment") env in*)
  let pr,prt = pr_ljudge_env env rator in
  let term_string1 = str (String.plural nargs "term") in
  let term_string2 =
    if nargs>1 then str "The " ++ pr_nth n ++ str " term" else str "This term" in
  let appl = prvect_with_sep fnl
	       (fun c ->
		  let pc,pct = pr_ljudge_env env c in
		  hov 2 (pc ++ spc () ++ str ": " ++ pct)) randl
  in
  str "Illegal application: " ++ (* pe ++ *) fnl () ++
  str "The term" ++ brk(1,1) ++ pr ++ spc () ++
  str "of type" ++ brk(1,1) ++ prt ++ spc () ++
  str "cannot be applied to the " ++ term_string1 ++ fnl () ++
  str " " ++ v 0 appl ++ fnl () ++ term_string2 ++ str " has type" ++
  brk(1,1) ++ pr_lconstr_env env actualtyp ++ spc () ++
  str "which should be coercible to" ++ brk(1,1) ++
  pr_lconstr_env env exptyp ++ str "."

let explain_cant_apply_not_functional env sigma rator randl =
  let randl = Evarutil.jv_nf_evar sigma randl in
  let rator = Evarutil.j_nf_evar sigma rator in
  let env = make_all_name_different env in
  let nargs = Array.length randl in
(*  let pe = pr_ne_context_of (str "in environment") env in*)
  let pr = pr_lconstr_env env rator.uj_val in
  let prt = pr_lconstr_env env rator.uj_type in
  let appl = prvect_with_sep fnl
	       (fun c ->
		  let pc = pr_lconstr_env env c.uj_val in
		  let pct = pr_lconstr_env env c.uj_type in
		  hov 2 (pc ++ spc () ++ str ": " ++ pct)) randl
  in
  str "Illegal application (Non-functional construction): " ++
  (* pe ++ *) fnl () ++
  str "The expression" ++ brk(1,1) ++ pr ++ spc () ++
  str "of type" ++ brk(1,1) ++ prt ++ spc () ++
  str "cannot be applied to the " ++ str (String.plural nargs "term") ++ fnl () ++
  str " " ++ v 0 appl

let explain_unexpected_type env sigma actual_type expected_type =
  let actual_type = Evarutil.nf_evar sigma actual_type in
  let expected_type = Evarutil.nf_evar sigma expected_type in
  let pract = pr_lconstr_env env actual_type in
  let prexp = pr_lconstr_env env expected_type in
  str "Found type" ++ spc () ++ pract ++ spc () ++
  str "where" ++ spc () ++ prexp ++ str " was expected."

let explain_not_product env sigma c =
  let c = Evarutil.nf_evar sigma c in
  let pr = pr_lconstr_env env c in
  str "The type of this term is a product" ++ spc () ++
  str "while it is expected to be" ++
  (if is_Type c then str " a sort" else (brk(1,1) ++ pr)) ++ str "."

(* TODO: use the names *)
(* (co)fixpoints *)
let explain_ill_formed_rec_body env err names i fixenv vdefj =
  let prt_name i =
    match names.(i) with
        Name id -> str "Recursive definition of " ++ pr_id id
      | Anonymous -> str "The " ++ pr_nth i ++ str " definition" in

  let st = match err with

  (* Fixpoint guard errors *)
  | NotEnoughAbstractionInFixBody ->
      str "Not enough abstractions in the definition"
  | RecursionNotOnInductiveType c ->
      str "Recursive definition on" ++ spc () ++ pr_lconstr_env env c ++ spc () ++
      str "which should be an inductive type"
  | RecursionOnIllegalTerm(j,(arg_env, arg),le,lt) ->
      let arg_env = make_all_name_different arg_env in
      let called =
        match names.(j) with
            Name id -> pr_id id
          | Anonymous -> str "the " ++ pr_nth i ++ str " definition" in
      let pr_db x = quote (pr_db env x) in
      let vars =
        match (lt,le) with
            ([],[]) -> assert false
          | ([],[x]) -> str "a subterm of " ++ pr_db x
          | ([],_) -> str "a subterm of the following variables: " ++
              pr_sequence pr_db le
          | ([x],_) -> pr_db x
          | _ ->
              str "one of the following variables: " ++
              pr_sequence pr_db lt in
      str "Recursive call to " ++ called ++ spc () ++
      strbrk "has principal argument equal to" ++ spc () ++
      pr_lconstr_env arg_env arg ++ strbrk " instead of " ++ vars

  | NotEnoughArgumentsForFixCall j ->
      let called =
        match names.(j) with
            Name id -> pr_id id
          | Anonymous -> str "the " ++ pr_nth i ++ str " definition" in
     str "Recursive call to " ++ called ++ str " has not enough arguments"

  (* CoFixpoint guard errors *)
  | CodomainNotInductiveType c ->
      str "The codomain is" ++ spc () ++ pr_lconstr_env env c ++ spc () ++
      str "which should be a coinductive type"
  | NestedRecursiveOccurrences ->
      str "Nested recursive occurrences"
  | UnguardedRecursiveCall c ->
      str "Unguarded recursive call in" ++ spc () ++ pr_lconstr_env env c
  | RecCallInTypeOfAbstraction c ->
      str "Recursive call forbidden in the domain of an abstraction:" ++
      spc () ++ pr_lconstr_env env c
  | RecCallInNonRecArgOfConstructor c ->
      str "Recursive call on a non-recursive argument of constructor" ++
      spc () ++ pr_lconstr_env env c
  | RecCallInTypeOfDef c ->
      str "Recursive call forbidden in the type of a recursive definition" ++
      spc () ++ pr_lconstr_env env c
  | RecCallInCaseFun c ->
      str "Invalid recursive call in a branch of" ++ spc () ++ pr_lconstr_env env c
  | RecCallInCaseArg c ->
      str "Invalid recursive call in the argument of \"match\" in" ++ spc () ++
      pr_lconstr_env env c
  | RecCallInCasePred c ->
      str "Invalid recursive call in the \"return\" clause of \"match\" in" ++  spc () ++
      pr_lconstr_env env c
  | NotGuardedForm c ->
      str "Sub-expression " ++ pr_lconstr_env env c ++
      strbrk " not in guarded form (should be a constructor," ++
      strbrk " an abstraction, a match, a cofix or a recursive call)"
  in
  prt_name i ++ str " is ill-formed." ++ fnl () ++
  pr_ne_context_of (str "In environment") env ++
  st ++ str "." ++ fnl () ++
  (try (* May fail with unresolved globals. *)
      let fixenv = make_all_name_different fixenv in
      let pvd = pr_lconstr_env fixenv vdefj.(i).uj_val in
	str"Recursive definition is:" ++ spc () ++ pvd ++ str "."
    with e when Errors.noncritical e -> mt ())

let explain_ill_typed_rec_body env sigma i names vdefj vargs =
  let vdefj = Evarutil.jv_nf_evar sigma vdefj in
  let vargs = Array.map (Evarutil.nf_evar sigma) vargs in
  let env = make_all_name_different env in
  let pvd,pvdt = pr_ljudge_env env (vdefj.(i)) in
  let pv = pr_lconstr_env env vargs.(i) in
  str "The " ++
  (if Int.equal (Array.length vdefj) 1 then mt () else pr_nth (i+1) ++ spc ()) ++
  str "recursive definition" ++ spc () ++ pvd ++ spc () ++
  str "has type" ++ spc () ++ pvdt ++ spc () ++
  str "while it should be" ++ spc () ++ pv ++ str "."

let explain_cant_find_case_type env sigma c =
  let c = Evarutil.nf_evar sigma c in
  let env = make_all_name_different env in
  let pe = pr_lconstr_env env c in
  str "Cannot infer type of pattern-matching on" ++ ws 1 ++ pe ++ str "."

let explain_occur_check env sigma ev rhs =
  let rhs = Evarutil.nf_evar sigma rhs in
  let env = make_all_name_different env in
  let id = Evd.string_of_existential ev in
  let pt = pr_lconstr_env env rhs in
  str "Cannot define " ++ str id ++ str " with term" ++ brk(1,1) ++
  pt ++ spc () ++ str "that would depend on itself."

let pr_ne_context_of header footer env =
  if List.is_empty (Environ.rel_context env) &&
    List.is_empty (Environ.named_context env)
  then footer
  else pr_ne_context_of header env

let explain_evar_kind env evi = function
  | Evar_kinds.QuestionMark _ -> str "this placeholder"
  | Evar_kinds.CasesType ->
      str "the type of this pattern-matching problem"
  | Evar_kinds.BinderType (Name id) ->
      str "the type of " ++ Nameops.pr_id id
  | Evar_kinds.BinderType Anonymous ->
      str "the type of this anonymous binder"
  | Evar_kinds.ImplicitArg (c,(n,ido),b) ->
      let id = Option.get ido in
      str "the implicit parameter " ++
      pr_id id ++ spc () ++ str "of" ++
      spc () ++ Nametab.pr_global_env Id.Set.empty c
  | Evar_kinds.InternalHole ->
      str "an internal placeholder" ++
	Option.cata (fun evi ->
	  let env = Evd.evar_filtered_env evi in
	    str " of type "  ++ pr_lconstr_env env evi.evar_concl ++
	      pr_ne_context_of (str " in environment:"++ fnl ()) (mt ()) env)
	(mt ()) evi
  | Evar_kinds.TomatchTypeParameter (tyi,n) ->
      str "the " ++ pr_nth n ++
      str " argument of the inductive type (" ++ pr_inductive env tyi ++
      str ") of this term"
  | Evar_kinds.GoalEvar ->
      str "an existential variable"
  | Evar_kinds.ImpossibleCase ->
      str "the type of an impossible pattern-matching clause"
  | Evar_kinds.MatchingVar _ ->
      assert false

let explain_not_clean env sigma ev t k =
  let t = Evarutil.nf_evar sigma t in
  let env = make_all_name_different env in
  let id = Evd.string_of_existential ev in
  let var = pr_lconstr_env env t in
  str "Tried to instantiate " ++ explain_evar_kind env None k ++
  str " (" ++ str id ++ str ")" ++ spc () ++
  str "with a term using variable " ++ var ++ spc () ++
  str "which is not in its scope."

let explain_unsolvability = function
  | None -> mt()
  | Some (SeveralInstancesFound n) ->
      strbrk " (several distinct possible instances found)"

let explain_typeclass_resolution env evi k =
  match Typeclasses.class_of_constr evi.evar_concl with
  | Some c ->
    let env = Evd.evar_filtered_env evi in
      fnl () ++ str "Could not find an instance for " ++
      pr_lconstr_env env evi.evar_concl ++
      pr_ne_context_of (str " in environment:"++ fnl ()) (str ".") env
  | _ -> mt()

let explain_unsolvable_implicit env evi k explain =
  str "Cannot infer " ++ explain_evar_kind env (Some evi) k ++
  explain_unsolvability explain ++ str "." ++
  explain_typeclass_resolution env evi k

let explain_var_not_found env id =
  str "The variable" ++ spc () ++ pr_id id ++
  spc () ++ str "was not found" ++
  spc () ++ str "in the current" ++ spc () ++ str "environment" ++ str "."

let explain_wrong_case_info env (ind,u) ci =
  let pi = pr_inductive (Global.env()) ind in
  if eq_ind ci.ci_ind ind then
    str "Pattern-matching expression on an object of inductive type" ++
    spc () ++ pi ++ spc () ++ str "has invalid information."
  else
    let pc = pr_inductive (Global.env()) ci.ci_ind in
    str "A term of inductive type" ++ spc () ++ pi ++ spc () ++
    str "was given to a pattern-matching expression on the inductive type" ++
    spc () ++ pc ++ str "."

let explain_cannot_unify env sigma m n e =
  let env = make_all_name_different env in
  let m = Evarutil.nf_evar sigma m in
  let n = Evarutil.nf_evar sigma n in
  let pm = pr_lconstr_env env m in
  let pn = pr_lconstr_env env n in
  let ppreason = explain_unification_error env sigma m n e in
  let pe = pr_ne_context_of (str "In environment") (mt ()) env in
  pe ++ str "Unable to unify" ++ brk(1,1) ++ pm ++ spc () ++
  str "with" ++ brk(1,1) ++ pn ++ ppreason ++ str "."

let explain_cannot_unify_local env sigma m n subn =
  let pm = pr_lconstr_env env m in
  let pn = pr_lconstr_env env n in
  let psubn = pr_lconstr_env env subn in
    str "Unable to unify" ++ brk(1,1) ++ pm ++ spc () ++
      str "with" ++ brk(1,1) ++ pn ++ spc () ++ str "as" ++ brk(1,1) ++
      psubn ++ str " contains local variables."

let explain_refiner_cannot_generalize env ty =
  str "Cannot find a well-typed generalisation of the goal with type: " ++
  pr_lconstr_env env ty ++ str "."

let explain_no_occurrence_found env c id =
  str "Found no subterm matching " ++ pr_lconstr_env env c ++
  str " in " ++
    (match id with
      | Some id -> pr_id id
      | None -> str"the current goal") ++ str "."

let explain_cannot_unify_binding_type env m n =
  let pm = pr_lconstr_env env m in
  let pn = pr_lconstr_env env n in
  str "This binding has type" ++ brk(1,1) ++ pm ++ spc () ++
  str "which should be unifiable with" ++ brk(1,1) ++ pn ++ str "."

let explain_cannot_find_well_typed_abstraction env p l e =
  str "Abstracting over the " ++
  str (String.plural (List.length l) "term") ++ spc () ++
  hov 0 (pr_enum (pr_lconstr_env env) l) ++ spc () ++
  str "leads to a term" ++ spc () ++ pr_lconstr_env env p ++ spc () ++
  str "which is ill-typed." ++
  (match e with None -> mt () | Some e -> fnl () ++ str "Reason is: " ++ e)

let explain_wrong_abstraction_type env na abs expected result =
  let ppname = match na with Anonymous -> mt() | Name id -> pr_id id ++ spc() in
  str "Cannot instantiate metavariable " ++ ppname ++ strbrk "of type " ++
  pr_lconstr_env env expected ++ strbrk " with abstraction " ++
  pr_lconstr_env env abs ++ strbrk " of incompatible type " ++ 
  pr_lconstr_env env result ++ str "."

let explain_abstraction_over_meta _ m n =
  strbrk "Too complex unification problem: cannot find a solution for both " ++
  pr_name m ++ spc () ++ str "and " ++ pr_name n ++ str "."

let explain_non_linear_unification env m t =
  strbrk "Cannot unambiguously instantiate " ++
  pr_name m ++ str ":" ++
  strbrk " which would require to abstract twice on " ++
  pr_lconstr_env env t ++ str "."

let explain_type_error env sigma err =
  let env = make_all_name_different env in
  match err with
  | UnboundRel n ->
      explain_unbound_rel env n
  | UnboundVar v ->
      explain_unbound_var env v
  | NotAType j ->
      explain_not_type env sigma j
  | BadAssumption c ->
      explain_bad_assumption env c
  | ReferenceVariables (id,c) ->
      explain_reference_variables id c
  | ElimArity (ind, aritylst, c, pj, okinds) ->
      explain_elim_arity env ind aritylst c pj okinds
  | CaseNotInductive cj ->
      explain_case_not_inductive env sigma cj
  | NumberBranches (cj, n) ->
      explain_number_branches env sigma cj n
  | IllFormedBranch (c, i, actty, expty) ->
      explain_ill_formed_branch env sigma c i actty expty
  | Generalization (nvar, c) ->
      explain_generalization env nvar c
  | ActualType (j, pt) ->
      explain_actual_type env sigma j pt None
  | CantApplyBadType (t, rator, randl) ->
      explain_cant_apply_bad_type env sigma t rator randl
  | CantApplyNonFunctional (rator, randl) ->
      explain_cant_apply_not_functional env sigma rator randl
  | IllFormedRecBody (err, lna, i, fixenv, vdefj) ->
      explain_ill_formed_rec_body env err lna i fixenv vdefj
  | IllTypedRecBody (i, lna, vdefj, vargs) ->
     explain_ill_typed_rec_body env sigma i lna vdefj vargs
  | WrongCaseInfo (ind,ci) ->
      explain_wrong_case_info env ind ci

let explain_pretype_error env sigma err =
  let env = Evarutil.env_nf_betaiotaevar sigma env in
  let env = make_all_name_different env in
  match err with
  | CantFindCaseType c -> explain_cant_find_case_type env sigma c
  | ActualTypeNotCoercible (j,t,e) -> explain_actual_type env sigma j t (Some e)
  | UnifOccurCheck (ev,rhs) -> explain_occur_check env sigma ev rhs
  | UnsolvableImplicit (evi,k,exp) -> explain_unsolvable_implicit env evi k exp
  | VarNotFound id -> explain_var_not_found env id
  | UnexpectedType (actual,expect) -> explain_unexpected_type env sigma actual expect
  | NotProduct c -> explain_not_product env sigma c
  | CannotUnify (m,n,e) -> explain_cannot_unify env sigma m n e
  | CannotUnifyLocal (m,n,sn) -> explain_cannot_unify_local env sigma m n sn
  | CannotGeneralize ty -> explain_refiner_cannot_generalize env ty
  | NoOccurrenceFound (c, id) -> explain_no_occurrence_found env c id
  | CannotUnifyBindingType (m,n) -> explain_cannot_unify_binding_type env m n
  | CannotFindWellTypedAbstraction (p,l,e) ->
      explain_cannot_find_well_typed_abstraction env p l
        (Option.map (fun (env',e) -> explain_type_error env' sigma e) e)
  | WrongAbstractionType (n,a,t,u) -> explain_wrong_abstraction_type env n a t u
  | AbstractionOverMeta (m,n) -> explain_abstraction_over_meta env m n
  | NonLinearUnification (m,c) -> explain_non_linear_unification env m c
  | TypingError t -> explain_type_error env sigma t

(* Module errors *)

open Modops

let explain_not_match_error = function
  | InductiveFieldExpected _ ->
    strbrk "an inductive definition is expected"
  | DefinitionFieldExpected ->
    strbrk "a definition is expected"
  | ModuleFieldExpected ->
    strbrk "a module is expected"
  | ModuleTypeFieldExpected ->
    strbrk "a module type is expected"
  | NotConvertibleInductiveField id | NotConvertibleConstructorField id ->
    str "types given to " ++ str (Id.to_string id) ++ str " differ"
  | NotConvertibleBodyField ->
    str "the body of definitions differs"
  | NotConvertibleTypeField (env, typ1, typ2) ->
    str "expected type" ++ spc ()  ++
    quote (Printer.safe_pr_lconstr_env env typ2) ++ spc () ++
    str "but found type" ++ spc () ++
    quote (Printer.safe_pr_lconstr_env env typ1)
  | NotSameConstructorNamesField ->
    str "constructor names differ"
  | NotSameInductiveNameInBlockField ->
    str "inductive types names differ"
  | FiniteInductiveFieldExpected isfinite ->
    str "type is expected to be " ++
    str (if isfinite then "coinductive" else "inductive")
  | InductiveNumbersFieldExpected n ->
    str "number of inductive types differs"
  | InductiveParamsNumberField n ->
    str "inductive type has not the right number of parameters"
  | RecordFieldExpected isrecord ->
    str "type is expected " ++ str (if isrecord then "" else "not ") ++
    str "to be a record"
  | RecordProjectionsExpected nal ->
    (if List.length nal >= 2 then str "expected projection names are "
     else str "expected projection name is ") ++
    pr_enum (function Name id -> str (Id.to_string id) | _ -> str "_") nal
  | NotEqualInductiveAliases ->
    str "Aliases to inductive types do not match"
  | NoTypeConstraintExpected ->
    strbrk "a definition whose type is constrained can only be subtype of a definition whose type is itself constrained"

let explain_signature_mismatch l spec why =
  str "Signature components for label " ++ str (Label.to_string l) ++
  str " do not match:" ++ spc () ++ explain_not_match_error why ++ str "."

let explain_label_already_declared l =
  str ("The label "^Label.to_string l^" is already declared.")

let explain_application_to_not_path _ =
  str "Application of modules is restricted to paths."

let explain_not_a_functor mtb =
  str "Application of not a functor."

let explain_incompatible_module_types mexpr1 mexpr2 =
  str "Incompatible module types."

let explain_not_equal_module_paths mp1 mp2 =
  str "Non equal modules."

let explain_no_such_label l =
  str "No such label " ++ str (Label.to_string l) ++ str "."

let explain_incompatible_labels l l' =
  str "Opening and closing labels are not the same: " ++
  str (Label.to_string l) ++ str " <> " ++ str (Label.to_string l') ++ str "!"

let explain_signature_expected mtb =
  str "Signature expected."

let explain_no_module_to_end () =
  str "No open module to end."

let explain_no_module_type_to_end () =
  str "No open module type to end."

let explain_not_a_module s =
  quote (str s) ++ str " is not a module."

let explain_not_a_module_type s =
  quote (str s) ++ str " is not a module type."

let explain_not_a_constant l =
  quote (Label.print l) ++ str " is not a constant."

let explain_incorrect_label_constraint l =
  str "Incorrect constraint for label " ++
  quote (Label.print l) ++ str "."

let explain_generative_module_expected l =
  str "The module " ++ str (Label.to_string l) ++
  strbrk " is not generative. Only components of generative modules can be changed using the \"with\" construct."

let explain_non_empty_local_context = function
  | None -> str "The local context is not empty."
  | Some l ->
      str "The local context of the component " ++
      str (Label.to_string l) ++ str " is not empty."

let explain_label_missing l s =
  str "The field " ++ str (Label.to_string l) ++ str " is missing in "
  ++ str s ++ str "."

let explain_module_error = function
  | SignatureMismatch (l,spec,err) -> explain_signature_mismatch l spec err
  | LabelAlreadyDeclared l -> explain_label_already_declared l
  | ApplicationToNotPath mexpr -> explain_application_to_not_path mexpr
  | NotAFunctor mtb -> explain_not_a_functor mtb
  | IncompatibleModuleTypes (m1,m2) -> explain_incompatible_module_types m1 m2
  | NotEqualModulePaths (mp1,mp2) -> explain_not_equal_module_paths mp1 mp2
  | NoSuchLabel l -> explain_no_such_label l
  | IncompatibleLabels (l1,l2) -> explain_incompatible_labels l1 l2
  | SignatureExpected mtb -> explain_signature_expected mtb
  | NoModuleToEnd -> explain_no_module_to_end ()
  | NoModuleTypeToEnd -> explain_no_module_type_to_end ()
  | NotAModule s -> explain_not_a_module s
  | NotAModuleType s -> explain_not_a_module_type s
  | NotAConstant l -> explain_not_a_constant l
  | IncorrectWithConstraint l -> explain_incorrect_label_constraint l
  | GenerativeModuleExpected l -> explain_generative_module_expected l
  | NonEmptyLocalContect lopt -> explain_non_empty_local_context lopt
  | LabelMissing (l,s) -> explain_label_missing l s

(* Module internalization errors *)

(*
let explain_declaration_not_path _ =
  str "Declaration is not a path."

*)

let explain_not_module_nor_modtype s =
  quote (str s) ++ str " is not a module or module type."

let explain_incorrect_with_in_module () =
  str "The syntax \"with\" is not allowed for modules."

let explain_incorrect_module_application () =
  str "Illegal application to a module type."

open Modintern

let explain_module_internalization_error = function
  | NotAModuleNorModtype s -> explain_not_module_nor_modtype s
  | IncorrectWithInModule -> explain_incorrect_with_in_module ()
  | IncorrectModuleApplication -> explain_incorrect_module_application ()

(* Typeclass errors *)

let explain_not_a_class env c =
  pr_constr_env env c ++ str" is not a declared type class."

let explain_unbound_method env cid id =
  str "Unbound method name " ++ Nameops.pr_id (snd id) ++ spc () ++ str"of class" ++ spc () ++
    pr_global cid ++ str "."

let pr_constr_exprs exprs =
  hv 0 (List.fold_right
	 (fun d pps -> ws 2 ++ Ppconstr.pr_constr_expr d ++ pps)
         exprs (mt ()))

let explain_no_instance env (_,id) l =
  str "No instance found for class " ++ Nameops.pr_id id ++ spc () ++
  str "applied to arguments" ++ spc () ++
    pr_sequence (pr_lconstr_env env) l

let is_goal_evar evi = match evi.evar_source with (_, Evar_kinds.GoalEvar) -> true | _ -> false

let pr_constraints printenv env evm =
  let l = Evd.to_list evm in
  assert(not (List.is_empty l));
  let (ev, evi) = List.hd l in
    if List.for_all (fun (ev', evi') ->
      eq_named_context_val evi.evar_hyps evi'.evar_hyps) l
    then
      let pe = pr_ne_context_of (str "In environment:") (mt ())
	(reset_with_named_context evi.evar_hyps env) in
	(if printenv then pe ++ fnl () else mt ()) ++
	  prlist_with_sep (fun () -> fnl ())
	  (fun (ev, evi) -> str(string_of_existential ev) ++ 
	     str " : " ++ pr_lconstr evi.evar_concl) l ++ fnl() ++
	  pr_evar_map_constraints evm
    else
      pr_evar_map None evm

let explain_unsatisfiable_constraints env evd constr =
  let evm = Evd.undefined_evars (Evarutil.nf_evar_map_undefined evd) in
  (* Remove evars that are not subject to resolution. *)
  let undef = fold_undefined 
    (fun ev evi evm' -> 
       if not (Typeclasses.is_resolvable evi) then Evd.remove evm' ev else evm') evm evm
  in
  match constr with
  | None ->
      str"Unable to satisfy the following constraints:" ++ fnl() ++
	pr_constraints true env undef
  | Some (ev, k) ->
      explain_typeclass_resolution env (Evd.find evm ev) k ++ fnl () ++
	(let remaining = Evd.remove undef ev in
	   if Evd.has_undefined remaining then
	     str"With the following constraints:" ++ fnl() ++
	       pr_constraints false env remaining
	   else mt ())

let explain_mismatched_contexts env c i j =
  str"Mismatched contexts while declaring instance: " ++ brk (1,1) ++
    hov 1 (str"Expected:" ++ brk (1, 1) ++ pr_rel_context env j) ++ fnl () ++ brk (1,1) ++
    hov 1 (str"Found:" ++ brk (1, 1) ++ pr_constr_exprs i)

let explain_typeclass_error env err =
  match err with
    | NotAClass c -> explain_not_a_class env c
    | UnboundMethod (cid, id) -> explain_unbound_method env cid id
    | NoInstance (id, l) -> explain_no_instance env id l
    | UnsatisfiableConstraints (evd, c) -> explain_unsatisfiable_constraints env evd c
    | MismatchedContextInstance (c, i, j) -> explain_mismatched_contexts env c i j

(* Refiner errors *)

let explain_refiner_bad_type arg ty conclty =
  str "Refiner was given an argument" ++ brk(1,1) ++
  pr_lconstr arg ++ spc () ++
  str "of type" ++ brk(1,1) ++ pr_lconstr ty ++ spc () ++
  str "instead of" ++ brk(1,1) ++ pr_lconstr conclty ++ str "."

let explain_refiner_unresolved_bindings l =
  str "Unable to find an instance for the " ++
  str (String.plural (List.length l) "variable") ++ spc () ++
  prlist_with_sep pr_comma pr_name l ++ str"."

let explain_refiner_cannot_apply t harg =
  str "In refiner, a term of type" ++ brk(1,1) ++
  pr_lconstr t ++ spc () ++ str "could not be applied to" ++ brk(1,1) ++
  pr_lconstr harg ++ str "."

let explain_refiner_not_well_typed c =
  str "The term " ++ pr_lconstr c ++ str " is not well-typed."

let explain_intro_needs_product () =
  str "Introduction tactics needs products."

let explain_does_not_occur_in c hyp =
  str "The term" ++ spc () ++ pr_lconstr c ++ spc () ++
  str "does not occur in" ++ spc () ++ pr_id hyp ++ str "."

let explain_non_linear_proof c =
  str "Cannot refine with term" ++ brk(1,1) ++ pr_lconstr c ++
  spc () ++ str "because a metavariable has several occurrences."

let explain_meta_in_type c =
  str "In refiner, a meta appears in the type " ++ brk(1,1) ++ pr_lconstr c ++
  str " of another meta"

let explain_refiner_error = function
  | BadType (arg,ty,conclty) -> explain_refiner_bad_type arg ty conclty
  | UnresolvedBindings t -> explain_refiner_unresolved_bindings t
  | CannotApply (t,harg) -> explain_refiner_cannot_apply t harg
  | NotWellTyped c -> explain_refiner_not_well_typed c
  | IntroNeedsProduct -> explain_intro_needs_product ()
  | DoesNotOccurIn (c,hyp) -> explain_does_not_occur_in c hyp
  | NonLinearProof c -> explain_non_linear_proof c
  | MetaInType c -> explain_meta_in_type c

(* Inductive errors *)

let error_non_strictly_positive env c v =
  let pc = pr_lconstr_env env c in
  let pv = pr_lconstr_env env v in
  str "Non strictly positive occurrence of " ++ pv ++ str " in" ++
  brk(1,1) ++ pc ++ str "."

let error_ill_formed_inductive env c v =
  let pc = pr_lconstr_env env c in
  let pv = pr_lconstr_env env v in
  str "Not enough arguments applied to the " ++ pv ++
  str " in" ++ brk(1,1) ++ pc ++ str "."

let error_ill_formed_constructor env id c v nparams nargs =
  let pv = pr_lconstr_env env v in
  let atomic = Int.equal (nb_prod c) 0 in
  str "The type of constructor" ++ brk(1,1) ++ pr_id id ++ brk(1,1) ++
  str "is not valid;" ++ brk(1,1) ++
  strbrk (if atomic then "it must be " else "its conclusion must be ") ++
  pv ++
  (* warning: because of implicit arguments it is difficult to say which
     parameters must be explicitly given *)
  (if not (Int.equal nparams 0) then
    strbrk " applied to its " ++ str (String.plural nparams "parameter")
  else
    mt()) ++
  (if not (Int.equal nargs 0) then
     str (if not (Int.equal nparams 0) then " and" else " applied") ++
     strbrk " to some " ++ str (String.plural nargs "argument")
   else
     mt()) ++ str "."

let pr_ltype_using_barendregt_convention_env env c =
  (* Use goal_concl_style as an approximation of Barendregt's convention (?) *)
  quote (pr_goal_concl_style_env env c)

let error_bad_ind_parameters env c n v1 v2  =
  let pc = pr_ltype_using_barendregt_convention_env env c in
  let pv1 = pr_lconstr_env env v1 in
  let pv2 = pr_lconstr_env env v2 in
  str "Last occurrence of " ++ pv2 ++ str " must have " ++ pv1 ++
  str " as " ++ pr_nth n ++ str " argument in " ++ brk(1,1) ++ pc ++ str "."

let error_same_names_types id =
  str "The name" ++ spc () ++ pr_id id ++ spc () ++
  str "is used more than once."

let error_same_names_constructors id =
  str "The constructor name" ++ spc () ++ pr_id id ++ spc () ++
  str "is used more than once."

let error_same_names_overlap idl =
  strbrk "The following names are used both as type names and constructor " ++
  str "names:" ++ spc () ++
  prlist_with_sep pr_comma pr_id idl ++ str "."

let error_not_an_arity id =
  str "The type of" ++ spc () ++ pr_id id ++ spc () ++ str "is not an arity."

let error_bad_entry () =
  str "Bad inductive definition."

let error_large_non_prop_inductive_not_in_type () =
  str "Large non-propositional inductive types must be in Type."

(* Recursion schemes errors *)

let error_not_allowed_case_analysis isrec kind i =
  str (if isrec then "Induction" else "Case analysis") ++
  strbrk " on sort " ++ pr_sort kind ++
  strbrk " is not allowed for inductive definition " ++
  pr_inductive (Global.env()) (fst i) ++ str "."

let error_not_mutual_in_scheme ind ind' =
  if eq_ind ind ind' then
    str "The inductive type " ++ pr_inductive (Global.env()) ind ++
    str " occurs twice."
  else
    str "The inductive types " ++ pr_inductive (Global.env()) ind ++ spc () ++
    str "and" ++ spc () ++ pr_inductive (Global.env()) ind' ++ spc () ++
    str "are not mutually defined."

(* Inductive constructions errors *)

let explain_inductive_error = function
  | NonPos (env,c,v) -> error_non_strictly_positive env c v
  | NotEnoughArgs (env,c,v) -> error_ill_formed_inductive env c v
  | NotConstructor (env,id,c,v,n,m) ->
      error_ill_formed_constructor env id c v n m
  | NonPar (env,c,n,v1,v2) -> error_bad_ind_parameters env c n v1 v2
  | SameNamesTypes id -> error_same_names_types id
  | SameNamesConstructors id -> error_same_names_constructors id
  | SameNamesOverlap idl -> error_same_names_overlap idl
  | NotAnArity id -> error_not_an_arity id
  | BadEntry -> error_bad_entry ()
  | LargeNonPropInductiveNotInType -> error_large_non_prop_inductive_not_in_type ()

(* Recursion schemes errors *)

let explain_recursion_scheme_error = function
  | NotAllowedCaseAnalysis (isrec,k,i) ->
      error_not_allowed_case_analysis isrec k i
  | NotMutualInScheme (ind,ind')-> error_not_mutual_in_scheme ind ind'

(* Pattern-matching errors *)

let explain_bad_pattern env cstr ty =
  let env = make_all_name_different env in
  let pt = pr_lconstr_env env ty in
  let pc = pr_constructor env cstr in
  str "Found the constructor " ++ pc ++ brk(1,1) ++
  str "while matching a term of type " ++ pt ++ brk(1,1) ++
  str "which is not an inductive type."

let explain_bad_constructor env cstr ind =
  let pi = pr_inductive env ind in
(*  let pc = pr_constructor env cstr in*)
  let pt = pr_inductive env (inductive_of_constructor cstr) in
  str "Found a constructor of inductive type " ++ pt ++ brk(1,1) ++
  str "while a constructor of " ++ pi ++ brk(1,1) ++
  str "is expected."

let decline_string n s =
  if Int.equal n 0 then "no "^s^"s"
  else if Int.equal n 1 then "1 "^s
  else (string_of_int n^" "^s^"s")

let explain_wrong_numarg_constructor env cstr n =
  str "The constructor " ++ pr_constructor env cstr ++
  str " (in type " ++ pr_inductive env (inductive_of_constructor cstr) ++
  str ") expects " ++ str (decline_string n "argument") ++ str "."

let explain_wrong_numarg_inductive env ind n =
  str "The inductive type " ++ pr_inductive env ind ++
  str " expects " ++ str (decline_string n "argument") ++ str "."

let explain_wrong_predicate_arity env pred nondep_arity dep_arity=
  let env = make_all_name_different env in
  let pp = pr_lconstr_env env pred in
  str "The elimination predicate " ++ spc () ++ pp ++ fnl () ++
  str "should be of arity" ++ spc () ++
  pr_lconstr_env env nondep_arity ++ spc () ++
  str "(for non dependent case) or" ++
  spc () ++ pr_lconstr_env env dep_arity ++ spc () ++ str "(for dependent case)."

let explain_needs_inversion env x t =
  let env = make_all_name_different env in
  let px = pr_lconstr_env env x in
  let pt = pr_lconstr_env env t in
  str "Sorry, I need inversion to compile pattern matching on term " ++
  px ++ str " of type: " ++ pt ++ str "."

let explain_unused_clause env pats =
(* Without localisation
  let s = if List.length pats > 1 then "s" else "" in
  (str ("Unused clause with pattern"^s) ++ spc () ++
    hov 0 (pr_sequence pr_cases_pattern pats) ++ str ")")
*)
  str "This clause is redundant."

let explain_non_exhaustive env pats =
  str "Non exhaustive pattern-matching: no clause found for " ++
  str (String.plural (List.length pats) "pattern") ++
  spc () ++ hov 0 (pr_sequence pr_cases_pattern pats)

let explain_cannot_infer_predicate env typs =
  let env = make_all_name_different env in
  let pr_branch (cstr,typ) =
    let cstr,_ = decompose_app cstr in
    str "For " ++ pr_lconstr_env env cstr ++ str ": " ++ pr_lconstr_env env typ
  in
  str "Unable to unify the types found in the branches:" ++
  spc () ++ hov 0 (prlist_with_sep fnl pr_branch (Array.to_list typs))

let explain_pattern_matching_error env = function
  | BadPattern (c,t) ->
      explain_bad_pattern env c t
  | BadConstructor (c,ind) ->
      explain_bad_constructor env c ind
  | WrongNumargConstructor (c,n) ->
      explain_wrong_numarg_constructor env c n
  | WrongNumargInductive (c,n) ->
      explain_wrong_numarg_inductive env c n
  | WrongPredicateArity (pred,n,dep) ->
      explain_wrong_predicate_arity env pred n dep
  | NeedsInversion (x,t) ->
      explain_needs_inversion env x t
  | UnusedClause tms ->
      explain_unused_clause env tms
  | NonExhaustive tms ->
      explain_non_exhaustive env tms
  | CannotInferPredicate typs ->
      explain_cannot_infer_predicate env typs

let explain_reduction_tactic_error = function
  | Tacred.InvalidAbstraction (env,c,(env',e)) ->
      str "The abstracted term" ++ spc () ++
      quote (pr_goal_concl_style_env env c) ++
      spc () ++ str "is not well typed." ++ fnl () ++
      explain_type_error env' Evd.empty e

let is_defined_ltac trace =
  let rec aux = function
  | (_,_,Proof_type.LtacNameCall _) :: tail -> true
  | (_,_,Proof_type.LtacAtomCall _) :: tail -> false
  | _ :: tail -> aux tail
  | [] -> false in
  aux (List.rev trace)

let explain_ltac_call_trace (nrep,last,trace,loc) =
  let calls =
    (nrep,last) :: List.rev_map (fun(n,_,ck)->(n,ck)) trace
  in
  let pr_call (n,ck) =
    (match ck with
       | Proof_type.LtacNotationCall s -> quote (str s)
       | Proof_type.LtacNameCall cst -> quote (Pptactic.pr_ltac_constant cst)
       | Proof_type.LtacVarCall (id,t) ->
	   quote (Nameops.pr_id id) ++ strbrk " (bound to " ++
	     Pptactic.pr_glob_tactic (Global.env()) t ++ str ")"
       | Proof_type.LtacAtomCall te ->
	   quote (Pptactic.pr_glob_tactic (Global.env())
		    (Tacexpr.TacAtom (Loc.ghost,te)))
       | Proof_type.LtacConstrInterp (c,(vars,unboundvars)) ->
	   let filter =
	     function (id,None) -> None | (id,Some id') -> Some(id,([],mkVar id')) in
	   let unboundvars = List.map_filter filter unboundvars in
	   quote (pr_glob_constr_env (Global.env()) c) ++
	     (if not (List.is_empty unboundvars) || not (List.is_empty vars) then
		strbrk " (with " ++
		  prlist_with_sep pr_comma
		  (fun (id,c) ->
		     pr_id id ++ str ":=" ++ Printer.pr_lconstr_under_binders c)
		  (List.rev vars @ unboundvars) ++ str ")"
	      else mt())) ++
      (if Int.equal n 2 then str " (repeated twice)"
       else if n>2 then str " (repeated "++int n++str" times)"
       else mt()) in
    if not (List.is_empty calls) then
      let kind_of_last_call = match List.last calls with
    | (_,Proof_type.LtacConstrInterp _) -> ", last term evaluation failed."
    | _ -> ", last call failed." in
    hov 0 (str "In nested Ltac calls to " ++
           pr_enum pr_call calls ++ strbrk kind_of_last_call)
  else
    mt ()

let extract_ltac_trace trace eloc =
  let (nrep,loc,c),tail = List.sep_last trace in
  if is_defined_ltac trace then
    (* We entered a user-defined tactic,
       we display the trace with location of the call *)
    let msg = hov 0 (explain_ltac_call_trace (nrep,c,tail,eloc) ++ fnl()) in
    Some msg, loc
  else
    (* We entered a primitive tactic, we don't display trace but
       report on the finest location *)
    let best_loc =
      if not (Loc.is_ghost eloc) then eloc else
        (* trace is with innermost call coming first *)
        let rec aux = function
        | (_,loc,_)::tail when not (Loc.is_ghost loc) -> loc
        | _::tail -> aux tail
        | [] -> Loc.ghost in
        aux trace in
    None, best_loc


==> anc/HoTT/coq-HoTT/toplevel/himsg.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Indtypes
open Environ
open Type_errors
open Pretype_errors
open Typeclasses_errors
open Indrec
open Cases
open Logic

(** This module provides functions to explain the type errors. *)

val explain_type_error : env -> Evd.evar_map -> type_error -> std_ppcmds

val explain_pretype_error : env -> Evd.evar_map -> pretype_error -> std_ppcmds

val explain_inductive_error : inductive_error -> std_ppcmds

val explain_typeclass_error : env -> typeclass_error -> Pp.std_ppcmds

val explain_recursion_scheme_error : recursion_scheme_error -> std_ppcmds

val explain_refiner_error : refiner_error -> std_ppcmds

val explain_pattern_matching_error :
  env -> pattern_matching_error -> std_ppcmds

val explain_reduction_tactic_error :
  Tacred.reduction_tactic_error -> std_ppcmds

val extract_ltac_trace :
  Proof_type.ltac_trace -> Loc.t -> std_ppcmds option * Loc.t

val explain_module_error : Modops.module_typing_error -> std_ppcmds

val explain_module_internalization_error :
  Modintern.module_internalization_error -> std_ppcmds


==> anc/HoTT/coq-HoTT/toplevel/ide_slave.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Vernacexpr
open Errors
open Util
open Pp
open Printer

(** Ide_slave : an implementation of [Interface], i.e. mainly an interp
    function and a rewind function. This specialized loop is triggered
    when the -ideslave option is passed to Coqtop. Currently CoqIDE is
    the only one using this mode, but we try here to be as generic as
    possible, so this may change in the future... *)

(** Signal handling: we postpone ^C during input and output phases,
    but make it directly raise a Sys.Break during evaluation of the request. *)

let catch_break = ref false

let init_signal_handler () =
  let f _ = if !catch_break then raise Sys.Break else Util.interrupt := true in
  Sys.set_signal Sys.sigint (Sys.Signal_handle f)


(** Redirection of standard output to a printable buffer *)

let orig_stdout = ref stdout

let init_stdout,read_stdout =
  let out_buff = Buffer.create 100 in
  let out_ft = Format.formatter_of_buffer out_buff in
  let deep_out_ft = Format.formatter_of_buffer out_buff in
  let _ = Pp_control.set_gp deep_out_ft Pp_control.deep_gp in
  (fun () ->
     flush_all ();
     orig_stdout := Unix.out_channel_of_descr (Unix.dup Unix.stdout);
     Unix.dup2 Unix.stderr Unix.stdout;
     Pp_control.std_ft := out_ft;
     Pp_control.err_ft := out_ft;
     Pp_control.deep_ft := deep_out_ft;
     set_binary_mode_out !orig_stdout true;
     set_binary_mode_in stdin true;
  ),
  (fun () -> Format.pp_print_flush out_ft ();
             let r = Buffer.contents out_buff in
             Buffer.clear out_buff; r)

let pr_with_pid s = Printf.eprintf "[pid %d] %s\n%!" (Unix.getpid ()) s

let pr_debug s =
  if !Flags.debug then pr_with_pid s
let pr_debug_call q =
  if !Flags.debug then pr_with_pid ("<-- " ^ Serialize.pr_call q)
let pr_debug_answer q r =
  if !Flags.debug then pr_with_pid ("--> " ^ Serialize.pr_full_value q r)

(** Categories of commands *)

let coqide_known_option table = List.mem table [
  ["Printing";"Implicit"];
  ["Printing";"Coercions"];
  ["Printing";"Matching"];
  ["Printing";"Synth"];
  ["Printing";"Notations"];
  ["Printing";"All"];
  ["Printing";"Records"];
  ["Printing";"Existential";"Instances"];
  ["Printing";"Universes"]]

let is_known_option cmd = match cmd with
  | VernacSetOption (_,o,BoolValue true)
  | VernacUnsetOption (_,o) -> coqide_known_option o
  | _ -> false

let is_debug cmd = match cmd with
  | VernacSetOption (_,["Ltac";"Debug"], _) -> true
  | _ -> false

let is_query cmd = match cmd with
  | VernacChdir None
  | VernacMemOption _
  | VernacPrintOption _
  | VernacCheckMayEval _
  | VernacGlobalCheck _
  | VernacPrint _
  | VernacSearch _
  | VernacLocate _ -> true
  | _ -> false

let is_undo cmd = match cmd with
  | VernacUndo _ | VernacUndoTo _ -> true
  | _ -> false

(** Check whether a command is forbidden by CoqIDE *)

let coqide_cmd_checks (loc,ast) =
  let user_error s = Errors.user_err_loc (loc, "CoqIde", str s) in
  if is_debug ast then
    user_error "Debug mode not available within CoqIDE";
  if is_known_option ast then
    user_error "Use CoqIDE display menu instead";
  if Vernac.is_navigation_vernac ast then
    user_error "Use CoqIDE navigation instead";
  if is_undo ast then
    msg_warning (strbrk "Rather use CoqIDE navigation instead");
  if is_query ast then
    msg_warning (strbrk "Query commands should not be inserted in scripts")

(** Interpretation (cf. [Ide_intf.interp]) *)

let interp (raw,verbosely,s) =
  let pa = Pcoq.Gram.parsable (Stream.of_string s) in
  let loc_ast = Vernac.parse_sentence (pa,None) in
  if not raw then coqide_cmd_checks loc_ast;
  Flags.make_silent (not verbosely);
  let status = Vernac.eval_expr ~preserving:raw loc_ast in
  Flags.make_silent true;
  let ret = read_stdout () in
  if status then Util.Inl ret else Util.Inr ret

(** Goal display *)

let hyp_next_tac sigma env (id,_,ast) =
  let id_s = Names.Id.to_string id in
  let type_s = string_of_ppcmds (pr_ltype_env env ast) in
  [
    ("clear "^id_s),("clear "^id_s^".");
    ("apply "^id_s),("apply "^id_s^".");
    ("exact "^id_s),("exact "^id_s^".");
    ("generalize "^id_s),("generalize "^id_s^".");
    ("absurd <"^id_s^">"),("absurd "^type_s^".")
  ] @ [
    ("discriminate "^id_s),("discriminate "^id_s^".");
    ("injection "^id_s),("injection "^id_s^".")
  ] @ [
    ("rewrite "^id_s),("rewrite "^id_s^".");
    ("rewrite <- "^id_s),("rewrite <- "^id_s^".")
  ] @ [
    ("elim "^id_s), ("elim "^id_s^".");
    ("inversion "^id_s), ("inversion "^id_s^".");
    ("inversion clear "^id_s), ("inversion_clear "^id_s^".")
  ]

let concl_next_tac sigma concl =
  let expand s = (s,s^".") in
  List.map expand ([
    "intro";
    "intros";
    "intuition"
  ] @ [
    "reflexivity";
    "discriminate";
    "symmetry"
  ] @ [
    "assumption";
    "omega";
    "ring";
    "auto";
    "eauto";
    "tauto";
    "trivial";
    "decide equality";
    "simpl";
    "subst";
    "red";
    "split";
    "left";
    "right"
  ])

let process_goal sigma g =
  let env = Goal.V82.env sigma g in
  let id = Goal.uid g in
  let ccl =
    let norm_constr = Reductionops.nf_evar sigma (Goal.V82.concl sigma g) in
    string_of_ppcmds (pr_goal_concl_style_env env norm_constr) in
  let process_hyp h_env d acc =
    let d = Term.map_named_declaration (Reductionops.nf_evar sigma) d in
    (string_of_ppcmds (pr_var_decl h_env d)) :: acc in
  let hyps =
    List.rev (Environ.fold_named_context process_hyp env ~init: []) in
  { Interface.goal_hyp = hyps; Interface.goal_ccl = ccl; Interface.goal_id = id; }

let goals () =
  try
    let pfts = Proof_global.give_me_the_proof () in
    let (goals, zipper, sigma) = Proof.proof pfts in
    let fg = List.map (process_goal sigma) goals in
    let map_zip (lg, rg) =
      let lg = List.map (process_goal sigma) lg in
      let rg = List.map (process_goal sigma) rg in
      (lg, rg)
    in
    let bg = List.map map_zip zipper in
    Some { Interface.fg_goals = fg; Interface.bg_goals = bg; }
  with Proof_global.NoCurrentProof -> None

let evars () =
  try
    let pfts = Proof_global.give_me_the_proof () in
    let { Evd.it = all_goals ; sigma = sigma } = Proof.V82.subgoals pfts in
    let exl = Evarutil.non_instantiated sigma in
    let map_evar ev = { Interface.evar_info = string_of_ppcmds (pr_evar ev); } in
    let el = List.map map_evar exl in
    Some el
  with Proof_global.NoCurrentProof -> None

let hints () =
  try
    let pfts = Proof_global.give_me_the_proof () in
    let { Evd.it = all_goals ; sigma = sigma } = Proof.V82.subgoals pfts in
    match all_goals with
    | [] -> None
    | g :: _ ->
      let env = Goal.V82.env sigma g in
      let hint_goal = concl_next_tac sigma g in
      let get_hint_hyp env d accu = hyp_next_tac sigma env d :: accu in
      let hint_hyps = List.rev (Environ.fold_named_context get_hint_hyp env ~init: []) in
      Some (hint_hyps, hint_goal)
  with Proof_global.NoCurrentProof -> None

(** Other API calls *)

let inloadpath dir =
  Loadpath.is_in_load_paths (CUnix.physical_path_of_string dir)

let status () =
  (** We remove the initial part of the current [DirPath.t]
      (usually Top in an interactive session, cf "coqtop -top"),
      and display the other parts (opened sections and modules) *)
  let path =
    let l = Names.DirPath.repr (Lib.cwd ()) in
    List.rev_map Names.Id.to_string l
  in
  let proof =
    try Some (Names.Id.to_string (Proof_global.get_current_proof_name ()))
    with Proof_global.NoCurrentProof -> None
  in
  let allproofs =
    let l = Proof_global.get_all_proof_names () in
    List.map Names.Id.to_string l
  in
  {
    Interface.status_path = path;
    Interface.status_proofname = proof;
    Interface.status_allproofs = allproofs;
    Interface.status_statenum = Lib.current_command_label ();
    Interface.status_proofnum = Pfedit.current_proof_depth ();
  }

let search flags = Search.interface_search flags

let get_options () =
  let table = Goptions.get_tables () in
  let fold key state accu = (key, state) :: accu in
  Goptions.OptionMap.fold fold table []

let set_options options =
  let iter (name, value) = match value with
  | BoolValue b -> Goptions.set_bool_option_value name b
  | IntValue i -> Goptions.set_int_option_value name i
  | StringValue s -> Goptions.set_string_option_value name s
  in
  List.iter iter options

let about () = {
  Interface.coqtop_version = Coq_config.version;
  Interface.protocol_version = Serialize.protocol_version;
  Interface.release_date = Coq_config.date;
  Interface.compile_date = Coq_config.compile_date;
}

(** When receiving the Quit call, we don't directly do an [exit 0],
    but rather set this reference, in order to send a final answer
    before exiting. *)

let quit = ref false

(** Grouping all call handlers together + error handling *)

let eval_call c =
  let handle_exn e =
    catch_break := false;
    match e with
      | Errors.Drop -> None, "Drop is not allowed by coqide!"
      | Errors.Quit -> None, "Quit is not allowed by coqide!"
      | e ->
        let loc = match Loc.get_loc e with
          | Some loc when not (Loc.is_ghost loc) -> Some (Loc.unloc loc)
          | _ -> None
        in
        loc, (read_stdout ())^"\n"^(string_of_ppcmds (Errors.print e))
  in
  let interruptible f x =
    catch_break := true;
    Util.check_for_interrupt ();
    let r = f x in
    catch_break := false;
    r
  in
  let handler = {
    Serialize.interp = interruptible interp;
    Serialize.rewind = interruptible Backtrack.back;
    Serialize.goals = interruptible goals;
    Serialize.evars = interruptible evars;
    Serialize.hints = interruptible hints;
    Serialize.status = interruptible status;
    Serialize.search = interruptible search;
    Serialize.inloadpath = interruptible inloadpath;
    Serialize.get_options = interruptible get_options;
    Serialize.set_options = interruptible set_options;
    Serialize.mkcases = interruptible Vernacentries.make_cases;
    Serialize.quit = (fun () -> quit := true);
    Serialize.about = interruptible about;
    Serialize.handle_exn = handle_exn; }
  in
  (* If the messages of last command are still there, we remove them *)
  ignore (read_stdout ());
  Serialize.abstract_eval_call handler c

(** Message dispatching. *)

let slave_logger level message =
  (* convert the message into XML *)
  let msg = Pp.string_of_ppcmds (hov 0 message) in
  let message = {
    Interface.message_level = level;
    Interface.message_content = msg;
  } in
  let xml = Serialize.of_message message in
  (* Send it to stdout *)
  Xml_utils.print_xml !orig_stdout xml;
  flush !orig_stdout

(** The main loop *)

(** Exceptions during eval_call should be converted into [Interface.Fail]
    messages by [handle_exn] above. Otherwise, we die badly, without
    trying to answer malformed requests. *)

let loop () =
  init_signal_handler ();
  catch_break := false;
  Pp.set_logger slave_logger;
  (* We'll handle goal fetching and display in our own way *)
  Vernacentries.enable_goal_printing := false;
  Vernacentries.qed_display_script := false;
  Flags.make_term_color false;
  while not !quit do
    try
      let p = Xml_parser.make (Xml_parser.SChannel stdin) in
      let xml_query = Xml_parser.parse p in
      let q = Serialize.to_call xml_query in
      let () = pr_debug_call q in
      let r = eval_call q in
      let () = pr_debug_answer q r in
      Xml_utils.print_xml !orig_stdout (Serialize.of_answer q r);
      flush !orig_stdout
    with
      | Xml_parser.Error (Xml_parser.Empty, _) ->
	pr_debug "End of input, exiting gracefully.";
	exit 0
      | Xml_parser.Error (err, loc) ->
        pr_debug ("Syntax error in query: " ^ Xml_parser.error_msg err);
	exit 1
      | Serialize.Marshal_error ->
        pr_debug "Incorrect query.";
	exit 1
      | any ->
	pr_debug ("Fatal exception in coqtop:\n" ^ Printexc.to_string any);
	exit 1
  done;
  pr_debug "Exiting gracefully.";
  exit 0


==> anc/HoTT/coq-HoTT/toplevel/ide_slave.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** [Ide_slave] : an implementation of [Ide_intf], i.e. mainly an interp
    function and a rewind function. This specialized loop is triggered
    when the -ideslave option is passed to Coqtop. Currently CoqIDE is
    the only one using this mode, but we try here to be as generic as
    possible, so this may change in the future... *)

val init_stdout : unit -> unit

val loop : unit -> unit


==> anc/HoTT/coq-HoTT/toplevel/ind_tables.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* File created by Vincent Siles, Oct 2007, extended into a generic
   support for generation of inductive schemes by Hugo Herbelin, Nov 2009 *)

(* This file provides support for registering inductive scheme builders,
   declaring schemes and generating schemes on demand *)

open Names
open Mod_subst
open Libobject
open Nameops
open Declarations
open Term
open Errors
open Util
open Declare
open Entries
open Decl_kinds

(**********************************************************************)
(* Registering schemes in the environment *)

type mutual_scheme_object_function = mutual_inductive -> constr array Evd.in_evar_universe_context
type individual_scheme_object_function = inductive -> constr Evd.in_evar_universe_context

type 'a scheme_kind = string

let pr_scheme_kind = Pp.str

let scheme_map = ref Indmap.empty

let cache_one_scheme kind (ind,const) =
  let map = try Indmap.find ind !scheme_map with Not_found -> String.Map.empty in
  scheme_map := Indmap.add ind (String.Map.add kind const map) !scheme_map

let cache_scheme (_,(kind,l)) =
  Array.iter (cache_one_scheme kind) l

let subst_one_scheme subst (ind,const) =
  (* Remark: const is a def: the result of substitution is a constant *)
  (subst_ind subst ind,subst_constant subst const)

let subst_scheme (subst,(kind,l)) =
  (kind,Array.map (subst_one_scheme subst) l)

let discharge_scheme (_,(kind,l)) =
  Some (kind,Array.map (fun (ind,const) ->
    (Lib.discharge_inductive ind,Lib.discharge_con const)) l)

let inScheme : string * (inductive * constant) array -> obj =
  declare_object {(default_object "SCHEME") with
                    cache_function = cache_scheme;
                    load_function = (fun _ -> cache_scheme);
                    subst_function = subst_scheme;
		    classify_function = (fun obj -> Substitute obj);
		    discharge_function = discharge_scheme}

(**********************************************************************)
(* Saving/restoring the table of scheme *)

let freeze_schemes () = !scheme_map
let unfreeze_schemes sch = scheme_map := sch
let init_schemes () = scheme_map := Indmap.empty

let _ =
  Summary.declare_summary "Schemes"
    { Summary.freeze_function = freeze_schemes;
      Summary.unfreeze_function = unfreeze_schemes;
      Summary.init_function = init_schemes }

(**********************************************************************)
(* The table of scheme building functions *)

type individual
type mutual

type scheme_object_function =
  | MutualSchemeFunction of mutual_scheme_object_function
  | IndividualSchemeFunction of individual_scheme_object_function

let scheme_object_table =
  (Hashtbl.create 17 : (string, string * scheme_object_function) Hashtbl.t)

let declare_scheme_object s aux f =
  (try Id.check ("ind"^s) with UserError _ ->
    error ("Illegal induction scheme suffix: "^s));
  let key = if String.is_empty aux then s else aux in
  try
    let _ = Hashtbl.find scheme_object_table key in
(*    let aux_msg = if aux="" then "" else " (with key "^aux^")" in*)
    error ("Scheme object "^key^" already declared.")
  with Not_found ->
    Hashtbl.add scheme_object_table key (s,f);
    key

let declare_mutual_scheme_object s ?(aux="") f =
  declare_scheme_object s aux (MutualSchemeFunction f)

let declare_individual_scheme_object s ?(aux="") f =
  declare_scheme_object s aux (IndividualSchemeFunction f)

(**********************************************************************)
(* Defining/retrieving schemes *)

let declare_scheme kind indcl =
  Lib.add_anonymous_leaf (inScheme (kind,indcl))

let is_visible_name id =
  try ignore (Nametab.locate (Libnames.qualid_of_ident id)); true
  with Not_found -> false

let compute_name internal id =
  match internal with
  | KernelVerbose | UserVerbose -> id
  | KernelSilent ->
      Namegen.next_ident_away_from (add_prefix "internal_" id) is_visible_name

let define internal id c p univs =
  let fd = declare_constant ~internal in
  let id = compute_name internal id in
  let ctx = Evd.normalize_evar_universe_context univs in
  let c = subst_univs_fn_constr 
    (Universes.make_opt_subst (Evd.evar_universe_context_subst ctx)) c in
  let entry = {
    const_entry_body = c;
    const_entry_secctx = None;
    const_entry_type = None;
    const_entry_polymorphic = p;
    const_entry_universes = Evd.evar_context_universe_context ctx;
    const_entry_opaque = false;
    const_entry_inline_code = false
  }
  in
  let kn = fd id (DefinitionEntry entry, Decl_kinds.IsDefinition Scheme) in
  let () = match internal with
    | KernelSilent -> ()
    | _-> definition_message id
  in
  kn

let define_individual_scheme_base kind suff f internal idopt (mind,i as ind) =
  let c, ctx = f ind in
  let mib = Global.lookup_mind mind in
  let id = match idopt with
    | Some id -> id
    | None -> add_suffix mib.mind_packets.(i).mind_typename suff in
  let const = define internal id c mib.mind_polymorphic ctx in
  declare_scheme kind [|ind,const|];
  const

let define_individual_scheme kind internal names (mind,i as ind) =
  match Hashtbl.find scheme_object_table kind with
  | _,MutualSchemeFunction f -> assert false
  | s,IndividualSchemeFunction f ->
      define_individual_scheme_base kind s f internal names ind

let define_mutual_scheme_base kind suff f internal names mind =
  let cl, ctx = f mind in
  let mib = Global.lookup_mind mind in
  let ids = Array.init (Array.length mib.mind_packets) (fun i ->
      try List.assoc i names
      with Not_found -> add_suffix mib.mind_packets.(i).mind_typename suff) in
  let consts = Array.map2 (fun id cl -> 
     define internal id cl mib.mind_polymorphic ctx) ids cl in
  declare_scheme kind (Array.mapi (fun i cst -> ((mind,i),cst)) consts);
  consts

let define_mutual_scheme kind internal names mind =
  match Hashtbl.find scheme_object_table kind with
  | _,IndividualSchemeFunction _ -> assert false
  | s,MutualSchemeFunction f ->
      define_mutual_scheme_base kind s f internal names mind

let find_scheme kind (mind,i as ind) =
  try String.Map.find kind (Indmap.find ind !scheme_map)
  with Not_found ->
  match Hashtbl.find scheme_object_table kind with
  | s,IndividualSchemeFunction f ->
      define_individual_scheme_base kind s f KernelSilent None ind
  | s,MutualSchemeFunction f ->
      (define_mutual_scheme_base kind s f KernelSilent [] mind).(i)

let check_scheme kind ind =
  try let _ = String.Map.find kind (Indmap.find ind !scheme_map) in true
  with Not_found -> false


==> anc/HoTT/coq-HoTT/toplevel/ind_tables.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Names
open Libnames
open Mod_subst
open Sign
open Declarations

(** This module provides support for registering inductive scheme builders,
   declaring schemes and generating schemes on demand *)

(** A scheme is either a "mutual scheme_kind" or an "individual scheme_kind" *)

type mutual
type individual
type 'a scheme_kind

type mutual_scheme_object_function = mutual_inductive -> constr array Evd.in_evar_universe_context
type individual_scheme_object_function = inductive -> constr Evd.in_evar_universe_context

(** Main functions to register a scheme builder *)

val declare_mutual_scheme_object : string -> ?aux:string ->
  mutual_scheme_object_function -> mutual scheme_kind

val declare_individual_scheme_object : string -> ?aux:string ->
  individual_scheme_object_function -> individual scheme_kind

(*
val declare_scheme : 'a scheme_kind -> (inductive * constant) array -> unit
*)

(** Force generation of a (mutually) scheme with possibly user-level names *)

val define_individual_scheme : individual scheme_kind -> 
  Declare.internal_flag (** internal *) ->
  Id.t option -> inductive -> constant

val define_mutual_scheme : mutual scheme_kind -> Declare.internal_flag (** internal *) ->
  (int * Id.t) list -> mutual_inductive -> constant array

(** Main function to retrieve a scheme in the cache or to generate it *)
val find_scheme : 'a scheme_kind -> inductive -> constant

val check_scheme : 'a scheme_kind -> inductive -> bool


val pr_scheme_kind : 'a scheme_kind -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/toplevel/indschemes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Hugo Herbelin from contents related to inductive schemes
   initially developed by Christine Paulin (induction schemes), Vincent
   Siles (decidable equality and boolean equality) and Matthieu Sozeau
   (combined scheme) in file command.ml, Sep 2009 *)

(* This file provides entry points for manually or automatically
   declaring new schemes *)

open Pp
open Errors
open Util
open Names
open Declarations
open Entries
open Term
open Inductive
open Decl_kinds
open Indrec
open Declare
open Libnames
open Globnames
open Goptions
open Nameops
open Termops
open Pretyping
open Nametab
open Smartlocate
open Vernacexpr
open Ind_tables
open Auto_ind_decl
open Eqschemes
open Elimschemes

(* Flags governing automatic synthesis of schemes *)

let elim_flag = ref true
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic declaration of induction schemes";
      optkey   = ["Elimination";"Schemes"];
      optread  = (fun () -> !elim_flag) ;
      optwrite = (fun b -> elim_flag := b) }

let record_elim_flag = ref false
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic declaration of induction schemes for records";
      optkey   = ["Record";"Elimination";"Schemes"];
      optread  = (fun () -> !record_elim_flag) ;
      optwrite = (fun b -> record_elim_flag := b) }

let case_flag = ref false
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic declaration of case analysis schemes";
      optkey   = ["Case";"Analysis";"Schemes"];
      optread  = (fun () -> !case_flag) ;
      optwrite = (fun b -> case_flag := b) }

let eq_flag = ref false
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic declaration of boolean equality";
      optkey   = ["Boolean";"Equality";"Schemes"];
      optread  = (fun () -> !eq_flag) ;
      optwrite = (fun b -> eq_flag := b) }
let _ = (* compatibility *)
  declare_bool_option
    { optsync  = true;
      optdepr  = true;
      optname  = "automatic declaration of boolean equality";
      optkey   = ["Equality";"Scheme"];
      optread  = (fun () -> !eq_flag) ;
      optwrite = (fun b -> eq_flag := b) }

let is_eq_flag () = !eq_flag && Flags.version_strictly_greater Flags.V8_2

let eq_dec_flag = ref false 
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic declaration of decidable equality";
      optkey   = ["Decidable";"Equality";"Schemes"];
      optread  = (fun () -> !eq_dec_flag) ;
      optwrite = (fun b -> eq_dec_flag := b) }

let rewriting_flag = ref false
let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  ="automatic declaration of rewriting schemes for equality types";
      optkey   = ["Rewriting";"Schemes"];
      optread  = (fun () -> !rewriting_flag) ;
      optwrite = (fun b -> rewriting_flag := b) }

(* Util *)

let define id internal ctx c t =
  let f = declare_constant ~internal in
  let kn = f id
    (DefinitionEntry
      { const_entry_body = c;
        const_entry_secctx = None;
        const_entry_type = t;
	const_entry_polymorphic = true;
	const_entry_universes = Evd.universe_context ctx; (* FIXME *)
        const_entry_opaque = false;
	const_entry_inline_code = false
      },
      Decl_kinds.IsDefinition Scheme) in
  definition_message id;
  kn

(* Boolean equality *)

let declare_beq_scheme_gen internal names kn =
  ignore (define_mutual_scheme beq_scheme_kind internal names kn)

let alarm what internal msg =
  let debug = false in
  match internal with
  | KernelVerbose 
  | KernelSilent ->
    (if debug then
      Flags.if_warn Pp.msg_warning
	(hov 0 msg ++ fnl () ++ what ++ str " not defined."))
  | _ -> errorlabstrm "" msg

let try_declare_scheme what f internal names kn =
  try f internal names kn
  with
    | ParameterWithoutEquality cst ->
	alarm what internal
	  (str "Boolean equality not found for parameter " ++ pr_con cst ++
	   str".")
    | InductiveWithProduct ->
	alarm what internal
	  (str "Unable to decide equality of functional arguments.")
    | InductiveWithSort ->
	alarm what internal
	  (str "Unable to decide equality of type arguments.")
    | NonSingletonProp ind ->
	alarm what internal
	  (str "Cannot extract computational content from proposition " ++
	   quote (Printer.pr_inductive (Global.env()) ind) ++ str ".")
    | EqNotFound (ind',ind) ->
	alarm what internal
	  (str "Boolean equality on " ++
	   quote (Printer.pr_inductive (Global.env()) ind') ++
	   strbrk " is missing.")
    | UndefinedCst s ->
	alarm what internal
	  (strbrk "Required constant " ++ str s ++ str " undefined.")
    | AlreadyDeclared msg ->
        alarm what internal (msg ++ str ".")
    | e when Errors.noncritical e ->
	alarm what internal
	  (str "Unknown exception during scheme creation.")

let beq_scheme_msg mind =
  let mib = Global.lookup_mind mind in
  (* TODO: mutual inductive case *)
  str "Boolean equality on " ++
    pr_enum (fun ind -> quote (Printer.pr_inductive (Global.env()) ind))
    (List.init (Array.length mib.mind_packets) (fun i -> (mind,i)))

let declare_beq_scheme_with l kn =
  try_declare_scheme (beq_scheme_msg kn) declare_beq_scheme_gen UserVerbose l kn

let try_declare_beq_scheme kn =
  (* TODO: handle Fix, eventually handle
      proof-irrelevance; improve decidability by depending on decidability
      for the parameters rather than on the bl and lb properties *)
  try_declare_scheme (beq_scheme_msg kn) declare_beq_scheme_gen KernelVerbose [] kn

let declare_beq_scheme = declare_beq_scheme_with []

(* Case analysis schemes *)
let declare_one_case_analysis_scheme ind =
  let (mib,mip) = Global.lookup_inductive ind in
  let kind = inductive_sort_family mip in
  let dep = if kind == InProp then case_scheme_kind_from_prop else case_dep_scheme_kind_from_type in
  let kelim = elim_sorts (mib,mip) in
    (* in case the inductive has a type elimination, generates only one
       induction scheme, the other ones share the same code with the
       apropriate type *)
  if List.mem InType kelim then
    ignore (define_individual_scheme dep KernelVerbose None ind)

(* Induction/recursion schemes *)

let kinds_from_prop =
  [InType,rect_scheme_kind_from_prop;
   InProp,ind_scheme_kind_from_prop;
   InSet,rec_scheme_kind_from_prop]

let kinds_from_type =
  [InType,rect_dep_scheme_kind_from_type;
   InProp,ind_dep_scheme_kind_from_type;
   InSet,rec_dep_scheme_kind_from_type]

let declare_one_induction_scheme ind =
  let (mib,mip) = Global.lookup_inductive ind in
  let kind = inductive_sort_family mip in
  let from_prop = kind == InProp in
  let kelim = elim_sorts (mib,mip) in
  let elims =
    List.map_filter (fun (sort,kind) ->
      if List.mem sort kelim then Some kind else None)
      (if from_prop then kinds_from_prop else kinds_from_type) in
  List.iter (fun kind -> ignore (define_individual_scheme kind KernelVerbose None ind))
    elims

let declare_induction_schemes kn =
  let mib = Global.lookup_mind kn in
  if mib.mind_finite then begin
    for i = 0 to Array.length mib.mind_packets - 1 do
      declare_one_induction_scheme (kn,i);
    done;
  end

(* Decidable equality *)

let declare_eq_decidability_gen internal names kn =
  let mib = Global.lookup_mind kn in
  if mib.mind_finite then
    ignore (define_mutual_scheme eq_dec_scheme_kind internal names kn)

let eq_dec_scheme_msg ind = (* TODO: mutual inductive case *)
  str "Decidable equality on " ++ quote (Printer.pr_inductive (Global.env()) ind)

let declare_eq_decidability_scheme_with l kn =
  try_declare_scheme (eq_dec_scheme_msg (kn,0))
    declare_eq_decidability_gen UserVerbose l kn

let try_declare_eq_decidability kn =
  try_declare_scheme (eq_dec_scheme_msg (kn,0))
    declare_eq_decidability_gen KernelVerbose [] kn

let declare_eq_decidability = declare_eq_decidability_scheme_with []

let ignore_error f x =
  try ignore (f x) with e when Errors.noncritical e -> ()

let declare_rewriting_schemes ind =
  if Hipattern.is_inductive_equality ind then begin
    ignore (define_individual_scheme rew_r2l_scheme_kind KernelVerbose None ind);
    ignore (define_individual_scheme rew_r2l_dep_scheme_kind KernelVerbose None ind);
    ignore (define_individual_scheme rew_r2l_forward_dep_scheme_kind
      KernelVerbose None ind);
    (* These ones expect the equality to be symmetric; the first one also *)
    (* needs eq *)
    ignore_error (define_individual_scheme rew_l2r_scheme_kind KernelVerbose None) ind;
    ignore_error
      (define_individual_scheme rew_l2r_dep_scheme_kind KernelVerbose None) ind;
    ignore_error
      (define_individual_scheme rew_l2r_forward_dep_scheme_kind KernelVerbose None) ind
  end

let declare_congr_scheme ind =
  if Hipattern.is_equality_type (mkInd ind) then begin
    if
      try Coqlib.check_required_library Coqlib.logic_module_name; true
      with e when Errors.noncritical e -> false
    then
      ignore (define_individual_scheme congr_scheme_kind KernelVerbose None ind)
    else
      msg_warning (strbrk "Cannot build congruence scheme because eq is not found")
  end

let declare_sym_scheme ind =
  if Hipattern.is_inductive_equality ind then
    (* Expect the equality to be symmetric *)
    ignore_error (define_individual_scheme sym_scheme_kind KernelVerbose None) ind

(* Scheme command *)

let smart_global_inductive y = smart_global_inductive y
let rec split_scheme l =
 let env = Global.env() in
 match l with
  | [] -> [],[]
  | (Some id,t)::q -> let l1,l2 = split_scheme q in
    ( match t with
      | InductionScheme (x,y,z) -> ((id,x,smart_global_inductive y,z)::l1),l2
      | CaseScheme (x,y,z) -> ((id,x,smart_global_inductive y,z)::l1),l2
      | EqualityScheme  x -> l1,((Some id,smart_global_inductive x)::l2)
    )
(*
 if no name has been provided, we build one from the types of the ind
requested
*)
  | (None,t)::q ->
      let l1,l2 = split_scheme q in
      let names inds recs isdep y z =
        let ind = smart_global_inductive y in
        let sort_of_ind = inductive_sort_family (snd (lookup_mind_specif env ind)) in
        let z' = interp_elimination_sort z in
        let suffix = (
          match sort_of_ind with
          | InProp ->
              if isdep then (match z' with
              | InProp -> inds ^ "_dep"
              | InSet  -> recs ^ "_dep"
              | InType -> recs ^ "t_dep")
              else ( match z' with
              | InProp -> inds
              | InSet -> recs
              | InType -> recs ^ "t" )
          | _ ->
              if isdep then (match z' with
              | InProp -> inds
              | InSet -> recs
              | InType -> recs ^ "t" )
              else (match z' with
              | InProp -> inds ^ "_nodep"
              | InSet -> recs ^ "_nodep"
              | InType -> recs ^ "t_nodep")
        ) in
        let newid = add_suffix (basename_of_global (IndRef ind)) suffix in
        let newref = (Loc.ghost,newid) in
          ((newref,isdep,ind,z)::l1),l2
      in
	match t with
	| CaseScheme (x,y,z) -> names "_case" "_case" x y z
	| InductionScheme (x,y,z) -> names "_ind" "_rec" x y z
	| EqualityScheme  x -> l1,((None,smart_global_inductive x)::l2)
	    

let do_mutual_induction_scheme lnamedepindsort =
  let lrecnames = List.map (fun ((_,f),_,_,_) -> f) lnamedepindsort
  and env0 = Global.env() in
  let sigma, lrecspec =
    List.fold_left
      (fun (evd, l) (_,dep,ind,sort) -> 
        let evd, indu = Evd.fresh_inductive_instance env0 evd ind in
          (evd, (indu,dep,interp_elimination_sort sort) :: l))
    (Evd.from_env env0,[]) lnamedepindsort
  in
  let sigma, listdecl = Indrec.build_mutual_induction_scheme env0 sigma lrecspec in
  let declare decl fi lrecref =
    let decltype = Retyping.get_type_of env0 sigma decl in
    (* let decltype = refresh_universes decltype in *)
    let cst = define fi UserVerbose sigma decl (Some decltype) in
    ConstRef cst :: lrecref
  in
  let _ = List.fold_right2 declare listdecl lrecnames [] in
  fixpoint_message None lrecnames

let get_common_underlying_mutual_inductive = function
  | [] -> assert false
  | (id,(mind,i as ind))::l as all ->
      match List.filter (fun (_,(mind',_)) -> not (eq_mind mind mind')) l with
      | (_,ind')::_ ->
	  raise (RecursionSchemeError (NotMutualInScheme (ind,ind')))
      | [] ->
	  if not (List.distinct (List.map snd (List.map snd all))) then
	    error "A type occurs twice";
	  mind,
	  List.map_filter
	    (function (Some id,(_,i)) -> Some (i,snd id) | (None,_) -> None) all

let do_scheme l =
  let ischeme,escheme = split_scheme l in
(* we want 1 kind of scheme at a time so we check if the user
tried to declare different schemes at once *)
    if not (List.is_empty ischeme) && not (List.is_empty escheme)
    then
      error "Do not declare equality and induction scheme at the same time."
    else (
      if not (List.is_empty ischeme) then do_mutual_induction_scheme ischeme
      else
	let mind,l = get_common_underlying_mutual_inductive escheme in
	declare_beq_scheme_with l mind;
	declare_eq_decidability_scheme_with l mind
    )

(**********************************************************************)
(* Combined scheme *)
(* Matthieu Sozeau, Dec 2006 *)

let list_split_rev_at index l =
  let rec aux i acc = function
      hd :: tl when Int.equal i index -> acc, tl
    | hd :: tl -> aux (succ i) (hd :: acc) tl
    | [] -> failwith "List.split_when: Invalid argument"
  in aux 0 [] l

let fold_left' f = function
    [] -> invalid_arg "fold_left'"
  | hd :: tl -> List.fold_left f hd tl

let build_combined_scheme env schemes =
  let defs = List.map (fun cst -> (* FIXME *)
    let evd, c = Evd.fresh_constant_instance env Evd.empty cst in
      (c, Typeops.type_of_constant_in env c)) schemes in
(*   let nschemes = List.length schemes in *)
  let find_inductive ty =
    let (ctx, arity) = decompose_prod ty in
    let (_, last) = List.hd ctx in
      match kind_of_term last with
	| App (ind, args) ->
	    let ind = destInd ind in
	    let (_,spec) = Inductive.lookup_mind_specif env (fst ind) in
	      ctx, ind, spec.mind_nrealargs
	| _ -> ctx, destInd last, 0
  in
  let (c, t) = List.hd defs in
  let ctx, ind, nargs = find_inductive t in
  (* Number of clauses, including the predicates quantification *)
  let prods = nb_prod t - (nargs + 1) in
  let coqand = Coqlib.build_coq_and () and coqconj = Coqlib.build_coq_conj () in
  let relargs = rel_vect 0 prods in
  let concls = List.rev_map
    (fun (cst, t) -> (* FIXME *)
      mkApp(mkConstU cst, relargs),
      snd (decompose_prod_n prods t)) defs in
  let concl_bod, concl_typ =
    fold_left'
      (fun (accb, acct) (cst, x) ->
	mkApp (coqconj, [| x; acct; cst; accb |]),
	mkApp (coqand, [| x; acct |])) concls
  in
  let ctx, _ =
    list_split_rev_at prods
      (List.rev_map (fun (x, y) -> x, None, y) ctx) in
  let typ = it_mkProd_wo_LetIn concl_typ ctx in
  let body = it_mkLambda_or_LetIn concl_bod ctx in
  (body, typ)

let do_combined_scheme name schemes =
  let csts =
    List.map (fun x ->
		let refe = Ident x in
		let qualid = qualid_of_reference refe in
		try Nametab.locate_constant (snd qualid)
                with Not_found -> error ((string_of_qualid (snd qualid))^" is not declared."))
      schemes
  in
  let body,typ = build_combined_scheme (Global.env ()) csts in
  ignore (define (snd name) UserVerbose Evd.empty body (Some typ));
  fixpoint_message None [snd name]

(**********************************************************************)

let map_inductive_block f kn n = for i=0 to n-1 do f (kn,i) done

let declare_default_schemes kn =
  let mib = Global.lookup_mind kn in
  let n = Array.length mib.mind_packets in
  if !elim_flag && (not mib.mind_record || !record_elim_flag) then
    declare_induction_schemes kn;
  if !case_flag then map_inductive_block declare_one_case_analysis_scheme kn n;
  if is_eq_flag() then try_declare_beq_scheme kn;
  if !eq_dec_flag then try_declare_eq_decidability kn;
  if !rewriting_flag then map_inductive_block declare_congr_scheme kn n;
  if !rewriting_flag then map_inductive_block declare_sym_scheme kn n;
  if !rewriting_flag then map_inductive_block declare_rewriting_schemes kn n


==> anc/HoTT/coq-HoTT/toplevel/indschemes.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Loc
open Pp
open Names
open Term
open Environ
open Libnames
open Glob_term
open Genarg
open Vernacexpr
open Ind_tables
open Misctypes

(** See also Auto_ind_decl, Indrec, Eqscheme, Ind_tables, ... *)

(** Build and register the boolean equalities associated to an inductive type *)

val declare_beq_scheme : mutual_inductive -> unit

val declare_eq_decidability : mutual_inductive -> unit

(** Build and register a congruence scheme for an equality-like inductive type *)

val declare_congr_scheme : inductive -> unit

(** Build and register rewriting schemes for an equality-like inductive type *)

val declare_rewriting_schemes : inductive -> unit

(** Mutual Minimality/Induction scheme *)

val do_mutual_induction_scheme :
  (Id.t located * bool * inductive * glob_sort) list -> unit

(** Main calls to interpret the Scheme command *)

val do_scheme : (Id.t located option * scheme) list -> unit

(** Combine a list of schemes into a conjunction of them *)

val build_combined_scheme : env -> constant list -> constr * types

val do_combined_scheme : Id.t located -> Id.t located list -> unit

(** Hook called at each inductive type definition *)

val declare_default_schemes : mutual_inductive -> unit


==> anc/HoTT/coq-HoTT/toplevel/lemmas.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Created by Hugo Herbelin from contents related to lemma proofs in
   file command.ml, Aug 2009 *)

open Errors
open Util
open Flags
open Pp
open Names
open Term
open Declarations
open Declareops
open Entries
open Environ
open Nameops
open Globnames
open Decls
open Decl_kinds
open Declare
open Pretyping
open Termops
open Namegen
open Evarutil
open Reductionops
open Constrexpr
open Constrintern
open Impargs
open Tacticals

(* Support for mutually proved theorems *)

let retrieve_first_recthm = function
  | VarRef id ->
      (pi2 (Global.lookup_named id),variable_opacity id)
  | ConstRef cst ->
      let cb = Global.lookup_constant cst in
      (body_of_constant cb, is_opaque cb)
  | _ -> assert false

let adjust_guardness_conditions const = function
  | [] -> const (* Not a recursive statement *)
  | possible_indexes ->
  (* Try all combinations... not optimal *)
  match kind_of_term const.const_entry_body with
  | Fix ((nv,0),(_,_,fixdefs as fixdecls)) ->
(*      let possible_indexes =
	List.map2 (fun i c -> match i with Some i -> i | None ->
	  List.interval 0 (List.length ((lam_assum c))))
	  lemma_guard (Array.to_list fixdefs) in
*)
      let indexes =
	search_guard Loc.ghost (Global.env()) possible_indexes fixdecls in
      { const with const_entry_body = mkFix ((indexes,0),fixdecls) }
  | c -> const

let find_mutually_recursive_statements thms =
    let n = List.length thms in
    let inds = List.map (fun (id,(t,impls,annot)) ->
      let (hyps,ccl) = decompose_prod_assum t in
      let x = (id,(t,impls)) in
      match annot with
      (* Explicit fixpoint decreasing argument is given *)
      | Some (Some (_,id),CStructRec) ->
          let i,b,typ = lookup_rel_id id hyps in
          (match kind_of_term t with
          | Ind ((kn,_ as ind), u) when
              let mind = Global.lookup_mind kn in
              mind.mind_finite && Option.is_empty b ->
              [ind,x,i],[]
          | _ ->
              error "Decreasing argument is not an inductive assumption.")
      (* Unsupported cases *)
      | Some (_,(CWfRec _|CMeasureRec _)) ->
          error "Only structural decreasing is supported for mutual statements."
      (* Cofixpoint or fixpoint w/o explicit decreasing argument *)
      | None | Some (None, CStructRec) ->
      let whnf_hyp_hds = map_rel_context_in_env
        (fun env c -> fst (whd_betadeltaiota_stack env Evd.empty c))
        (Global.env()) hyps in
      let ind_hyps =
        List.flatten (List.map_i (fun i (_,b,t) ->
          match kind_of_term t with
          | Ind ((kn,_ as ind),u) when
                let mind = Global.lookup_mind kn in
                mind.mind_finite && Option.is_empty b ->
              [ind,x,i]
          | _ ->
              []) 0 (List.rev whnf_hyp_hds)) in
      let ind_ccl =
        let cclenv = push_rel_context hyps (Global.env()) in
        let whnf_ccl,_ = whd_betadeltaiota_stack cclenv Evd.empty ccl in
        match kind_of_term whnf_ccl with
        | Ind ((kn,_ as ind),u) when
              let mind = Global.lookup_mind kn in
              Int.equal mind.mind_ntypes n && not mind.mind_finite ->
            [ind,x,0]
        | _ ->
            [] in
      ind_hyps,ind_ccl) thms in
    let inds_hyps,ind_ccls = List.split inds in
    let of_same_mutind ((kn,_),_,_) = function ((kn',_),_,_) -> eq_mind kn kn' in
    (* Check if all conclusions are coinductive in the same type *)
    (* (degenerated cartesian product since there is at most one coind ccl) *)
    let same_indccl =
      List.cartesians_filter (fun hyp oks ->
	if List.for_all (of_same_mutind hyp) oks
	then Some (hyp::oks) else None) [] ind_ccls in
    let ordered_same_indccl =
      List.filter (List.for_all_i (fun i ((kn,j),_,_) -> Int.equal i j) 0) same_indccl in
    (* Check if some hypotheses are inductive in the same type *)
    let common_same_indhyp =
      List.cartesians_filter (fun hyp oks ->
	if List.for_all (of_same_mutind hyp) oks
	then Some (hyp::oks) else None) [] inds_hyps in
    let ordered_inds,finite,guard =
      match ordered_same_indccl, common_same_indhyp with
      | indccl::rest, _ ->
	  assert (List.is_empty rest);
          (* One occ. of common coind ccls and no common inductive hyps *)
	  if not (List.is_empty common_same_indhyp) then
	    if_verbose msg_info (str "Assuming mutual coinductive statements.");
	  flush_all ();
          indccl, true, []
      | [], _::_ ->
          let () = match same_indccl with
          | ind :: _ ->
            if List.distinct (List.map pi1 ind) then
              if_verbose msg_info (strbrk "Coinductive statements do not follow the order of definition, assuming the proof to be by induction."); flush_all ()
          | _ -> ()
          in
          let possible_guards = List.map (List.map pi3) inds_hyps in
	  (* assume the largest indices as possible *)
	  List.last common_same_indhyp, false, possible_guards
      | _, [] ->
	  error
            ("Cannot find common (mutual) inductive premises or coinductive" ^
             " conclusions in the statements.")
    in
    (finite,guard,None), ordered_inds

let look_for_possibly_mutual_statements = function
  | [id,(t,impls,None)] ->
      (* One non recursively proved theorem *)
      None,[id,(t,impls)],None
  | _::_ as thms ->
    (* More than one statement and/or an explicit decreasing mark: *)
    (* we look for a common inductive hyp or a common coinductive conclusion *)
    let recguard,ordered_inds = find_mutually_recursive_statements thms in
    let thms = List.map pi2 ordered_inds in
    Some recguard,thms, Some (List.map (fun (_,_,i) -> succ i) ordered_inds)
  | [] -> anomaly (Pp.str "Empty list of theorems.")

(* Saving a goal *)

let save id const do_guard (locality,poly,kind) hook =
  let const = adjust_guardness_conditions const do_guard in
  let {const_entry_body = pft;
       const_entry_type = tpo;
       const_entry_opaque = opacity;
       const_entry_universes = univs} = const in
  let k = Kindops.logical_kind_of_goal_kind kind in
  let l,r = match locality with
    | Discharge when Lib.sections_are_opened () ->
        let ctx = Univ.ContextSet.of_context univs in
	let c = SectionLocalDef (((pft, tpo), ctx), poly, opacity) in
	let _ = declare_variable id (Lib.cwd(), c, k) in
	(Local, VarRef id)
    | Local | Global | Discharge ->
        let local = match locality with
        | Local | Discharge -> true
        | Global -> false
        in
        let kn = declare_constant id ~local (DefinitionEntry const, k) in
	Autoinstance.search_declaration (ConstRef kn);
	(locality, ConstRef kn) in
  Pfedit.delete_current_proof ();
  definition_message id;
  hook l r

let default_thm_id = Id.of_string "Unnamed_thm"

let compute_proof_name locality = function
  | Some (loc,id) ->
      (* We check existence here: it's a bit late at Qed time *)
      if Nametab.exists_cci (Lib.make_path id) || is_section_variable id ||
	 locality == Global && Nametab.exists_cci (Lib.make_path_except_section id)
      then
        user_err_loc (loc,"",pr_id id ++ str " already exists.");
      id
  | None ->
      next_global_ident_away default_thm_id (Pfedit.get_all_proof_names ()) 

let save_remaining_recthms (locality,p,kind) body opaq i (id,((t_i,ctx_i),(_,imps))) =
  match body with
  | None ->
      (match locality with
      | Discharge ->
          let impl = false in (* copy values from Vernacentries *)
          let k = IsAssumption Conjectural in
          let c = SectionLocalAssum ((t_i,ctx_i),p,impl) in
	  let _ = declare_variable id (Lib.cwd(),c,k) in
          (Discharge, VarRef id,imps)
      | Local | Global ->
          let k = IsAssumption Conjectural in
          let local = match locality with
          | Local -> true
          | Global -> false
          | Discharge -> assert false
          in
          let ctx = Univ.ContextSet.to_context ctx_i in
          let decl = (ParameterEntry (None,p,(t_i,ctx),None), k) in
          let kn = declare_constant id ~local decl in
          (locality,ConstRef kn,imps))
  | Some body ->
      let k = Kindops.logical_kind_of_goal_kind kind in
      let body_i = match kind_of_term body with
        | Fix ((nv,0),decls) -> mkFix ((nv,i),decls)
        | CoFix (0,decls) -> mkCoFix (i,decls)
        | _ -> anomaly (Pp.str "Not a proof by induction") in
      match locality with
      | Discharge ->
	  let c = SectionLocalDef (((body_i, Some t_i), ctx_i), p, opaq) in
	  let _ = declare_variable id (Lib.cwd(), c, k) in
          (Discharge,VarRef id,imps)
      | Local | Global ->
        let ctx = Univ.ContextSet.to_context ctx_i in
        let local = match locality with
        | Local -> true
        | Global -> false
        | Discharge -> assert false
        in
        let const = 
	  { const_entry_body = body_i;
            const_entry_secctx = None;
            const_entry_type = Some t_i;
	    const_entry_polymorphic = p;
	    const_entry_universes = ctx;
            const_entry_opaque = opaq;
	    const_entry_inline_code = false
	  } 
	in
        let kn = declare_constant id ~local (DefinitionEntry const, k) in
        (locality,ConstRef kn,imps)

let save_hook = ref ignore
let set_save_hook f = save_hook := f

let get_proof opacity =
  let id,(const,do_guard,persistence,hook) = Pfedit.cook_proof !save_hook in
  id,{const with const_entry_opaque = opacity},do_guard,persistence,hook

let save_named opacity =
  let p = Proof_global.give_me_the_proof () in
  Proof.transaction p begin fun () ->
    let id,const,do_guard,persistence,hook = get_proof opacity in
    save id const do_guard persistence hook
  end

let check_anonymity id save_ident =
  if not (String.equal (atompart_of_id id) (Id.to_string (default_thm_id))) then
    error "This command can only be used for unnamed theorem."

let save_anonymous opacity save_ident =
  let p = Proof_global.give_me_the_proof () in
  Proof.transaction p begin fun () ->
    let id,const,do_guard,persistence,hook = get_proof opacity in
    check_anonymity id save_ident;
    save save_ident const do_guard persistence hook
  end

let save_anonymous_with_strength kind opacity save_ident =
  let p = Proof_global.give_me_the_proof () in
  Proof.transaction p begin fun () ->
    let id,const,do_guard,_,hook = get_proof opacity in
    check_anonymity id save_ident;
    (* we consider that non opaque behaves as local for discharge *)
    save save_ident const do_guard (Global, const.const_entry_polymorphic, Proof kind) hook
  end

(* Starting a goal *)

let start_hook = ref ignore
let set_start_hook = (:=) start_hook

let start_proof id kind c ?init_tac ?(compute_guard=[]) hook =
  let sign = initialize_named_context_for_proof () in
  !start_hook (fst c);
  Pfedit.start_proof id kind sign c ?init_tac ~compute_guard hook

(* FIXME: forgetting about the universes here *)
let rec_tac_initializer finite guard thms snl =
  if finite then
    match List.map (fun (id,(t,_)) -> (id,fst t)) thms with
    | (id,_)::l -> Hiddentac.h_mutual_cofix id l
    | _ -> assert false
  else
    (* nl is dummy: it will be recomputed at Qed-time *)
    let nl = match snl with 
     | None -> List.map succ (List.map List.last guard)
     | Some nl -> nl
    in match List.map2 (fun (id,(t,_)) n -> (id,n,fst t)) thms nl with
       | (id,n,_)::l -> Hiddentac.h_mutual_fix id n l
       | _ -> assert false

let start_proof_with_initialization kind recguard thms snl hook =
  let intro_tac (_, (_, (ids, _))) =
    Refiner.tclMAP (function
    | Name id -> Tactics.intro_mustbe_force id
    | Anonymous -> Tactics.intro) (List.rev ids) in
  let init_tac,guard = match recguard with
  | Some (finite,guard,init_tac) ->
      let rec_tac = rec_tac_initializer finite guard thms snl in
      Some (match init_tac with
        | None -> 
            if Flags.is_auto_intros () then 
              tclTHENS rec_tac (List.map intro_tac thms)
            else
              rec_tac
        | Some tacl ->
            tclTHENS rec_tac
            (if Flags.is_auto_intros () then
              List.map2 (fun tac thm -> tclTHEN tac (intro_tac thm)) tacl thms
            else
              tacl)),guard
  | None ->
      let () = match thms with [_] -> () | _ -> assert false in
      (if Flags.is_auto_intros () then Some (intro_tac (List.hd thms)) else None), [] in
  match thms with
  | [] -> anomaly (Pp.str "No proof to start")
  | (id,(t,(_,imps)))::other_thms ->
      let hook _ strength ref =
        let other_thms_data =
          if List.is_empty other_thms then [] else
            (* there are several theorems defined mutually *)
            let body,opaq = retrieve_first_recthm ref in
            List.map_i (save_remaining_recthms kind body opaq) 1 other_thms in
        let thms_data = (strength,ref,imps)::other_thms_data in
        List.iter (fun (strength,ref,imps) ->
	  maybe_declare_manual_implicits false ref imps;
	  hook strength ref) thms_data in
      start_proof id kind t ?init_tac hook ~compute_guard:guard

let start_proof_com kind thms hook =
  let env0 = Global.env () in
  let evdref = ref (Evd.from_env env0) in
  let thms = List.map (fun (sopt,(bl,t,guard)) ->
    let impls, ((env, ctx), imps) = interp_context_evars evdref env0 bl in
    let t', imps' = interp_type_evars_impls ~impls ~evdref env t in
    Sign.iter_rel_context (check_evars env Evd.empty !evdref) ctx;
    let ids = List.map pi1 ctx in
      (compute_proof_name (pi1 kind) sopt,
      (nf_evar !evdref (it_mkProd_or_LetIn t' ctx),
       (ids, imps @ lift_implicits (List.length ids) imps'),
       guard)))
    thms in
  let recguard,thms,snl = look_for_possibly_mutual_statements thms in
  let evd, nf = Evarutil.nf_evars_and_universes !evdref in
  let ctxset = Evd.get_universe_context_set evd in
  let thms = List.map (fun (n, (t, info)) -> (n, ((nf t, ctxset), info)))
    thms
  in
  start_proof_with_initialization kind recguard thms snl hook

(* Admitted *)

let admit () =
  let (id,k,typ,hook) = Pfedit.current_proof_statement () in
  let ctx = 
    let evd = fst (Pfedit.get_current_goal_context ()) in
      Evd.universe_context evd
  in
  let e = Pfedit.get_used_variables(), pi2 k, (typ, ctx), None in
  let kn = declare_constant id (ParameterEntry e,IsAssumption Conjectural) in
  Pfedit.delete_current_proof ();
  assumption_message id;
  hook (Univ.LMap.empty,ctx) Global (ConstRef kn)

(* Miscellaneous *)

let get_current_context () =
  try Pfedit.get_current_goal_context ()
  with e when Logic.catchable_exception e ->
    (Evd.empty, Global.env())


==> anc/HoTT/coq-HoTT/toplevel/lemmas.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Decl_kinds
open Constrexpr
open Tacexpr
open Vernacexpr
open Proof_type
open Pfedit

(** A hook start_proof calls on the type of the definition being started *)
val set_start_hook : (types -> unit) -> unit

val start_proof : Id.t -> goal_kind -> types Univ.in_universe_context_set ->
  ?init_tac:tactic -> ?compute_guard:lemma_possible_guards -> 
   (Universes.universe_opt_subst Univ.in_universe_context -> unit declaration_hook) -> unit

val start_proof_com : goal_kind ->
  (lident option * (local_binder list * constr_expr * (lident option * recursion_order_expr) option)) list ->
  unit declaration_hook -> unit

val start_proof_with_initialization : 
  goal_kind -> (bool * lemma_possible_guards * tactic list option) option ->
  (Id.t * (types Univ.in_universe_context_set *
		 (name list * Impargs.manual_explicitation list))) list
  -> int list option -> unit declaration_hook -> unit

(** A hook the next three functions pass to cook_proof *)
val set_save_hook : (Proof.proof -> unit) -> unit

(** {6 ... } *)
(** [save_named b] saves the current completed proof under the name it
was started; boolean [b] tells if the theorem is declared opaque; it
fails if the proof is not completed *)

val save_named : bool -> unit

(** [save_anonymous b name] behaves as [save_named] but declares the theorem
under the name [name] and respects the strength of the declaration *)

val save_anonymous : bool -> Id.t -> unit

(** [save_anonymous_with_strength s b name] behaves as [save_anonymous] but
   declares the theorem under the name [name] and gives it the
   strength [strength] *)

val save_anonymous_with_strength : theorem_kind -> bool -> Id.t -> unit

(** [admit ()] aborts the current goal and save it as an assmumption *)

val admit : unit -> unit

(** [get_current_context ()] returns the evar context and env of the
   current open proof if any, otherwise returns the empty evar context
   and the current global env *)

val get_current_context : unit -> Evd.evar_map * Environ.env


==> anc/HoTT/coq-HoTT/toplevel/libtypes.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Term
open Summary
open Libobject
open Globnames
(*
 * Module construction
 *)

(* let reduce c = Reductionops.head_unfold_under_prod *)
(*   (Auto.Hint_db.transparent_state (Auto.searchtable_map "typeclass_instances")) *)
(*   (Global.env()) Evd.empty c *)

let reduce c = c

module TypeDnet = Term_dnet.Make
  (struct
     type t = Globnames.global_reference
     let compare = RefOrdered.compare
     let subst s gr = fst (Globnames.subst_global s gr)
     let constr_of = Global.type_of_global_unsafe
   end)
  (struct let reduce = reduce
	  let direction = false
   end)

type result = Globnames.global_reference * (constr*existential_key) * Termops.subst

let all_types = ref TypeDnet.empty
let defined_types = ref TypeDnet.empty

(*
 * Bookeeping & States
 *)

let freeze () =
  (!all_types,!defined_types)

let unfreeze (lt,dt) =
  all_types := lt;
  defined_types := dt

let init () =
  all_types := TypeDnet.empty;
  defined_types := TypeDnet.empty

let _ =
  declare_summary "type-library-state"
    { freeze_function = freeze;
      unfreeze_function = unfreeze;
      init_function = init }

let load (_,d) =
(*  Profile.print_logical_stats !all_types;
  Profile.print_logical_stats d;*)
  all_types := TypeDnet.union d !all_types

let subst s t = TypeDnet.subst s t
(*
let subst_key = Profile.declare_profile "subst"
let subst a b = Profile.profile2 subst_key TypeDnet.subst a b

let load_key = Profile.declare_profile "load"
let load a = Profile.profile1 load_key load a
*)
let input : TypeDnet.t -> obj =
  declare_object
    { (default_object "LIBTYPES") with
	load_function = (fun _ -> load);
	subst_function = (fun (s,t) -> subst s t);
	classify_function = (fun x -> Substitute x)
    }

let update () = Lib.add_anonymous_leaf (input !defined_types)

(*
 * Search interface
 *)

let search_pattern pat = TypeDnet.search_pattern !all_types pat
let search_concl pat = TypeDnet.search_concl !all_types pat
let search_head_concl pat = TypeDnet.search_head_concl !all_types pat
let search_eq_concl eq pat = TypeDnet.search_eq_concl !all_types eq pat

let add typ gr =
  defined_types := TypeDnet.add typ gr !defined_types;
  all_types := TypeDnet.add typ gr !all_types
(*
let add_key = Profile.declare_profile "add"
let add a b = Profile.profile1 add_key add a b
*)

(*
 * Hooks declaration
 *)

let _ = Declare.add_cache_hook
  ( fun sp ->
      let gr = Nametab.global_of_path sp in
      let ty = Global.type_of_global_unsafe gr in
      add ty gr )

let _ = Declaremods.set_end_library_hook update


==> anc/HoTT/coq-HoTT/toplevel/locality.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Managing locality *)

let locality_flag = ref None

let local_of_bool = function
  | true -> Decl_kinds.Local
  | false -> Decl_kinds.Global

let check_locality () =
  match !locality_flag with
  | Some (loc,b) ->
    let s = if b then "Local" else "Global" in
    Errors.user_err_loc
      (loc,"",Pp.str ("This command does not support the \""^s^"\" prefix."))
  | None -> ()

(** Extracting the locality flag *)

(* Commands which supported an inlined Local flag *)

let enforce_locality_full local =
  let local =
    match !locality_flag with
    | Some (_,false) when local ->
	Errors.error "Cannot be simultaneously Local and Global."
    | Some (_,true) when local ->
	Errors.error "Use only prefix \"Local\"."
    | None ->
	if local then begin
	  Flags.if_warn
	   Pp.msg_warning (Pp.str"Obsolete syntax: use \"Local\" as a prefix.");
	  Some true
	end else
	None
    | Some (_,b) -> Some b in
  locality_flag := None;
  local

(* Commands which did not supported an inlined Local flag (synonym of
   [enforce_locality_full false]) *)

let use_locality_full () =
  let r = Option.map snd !locality_flag in
  locality_flag := None;
   r

(** Positioning locality for commands supporting discharging and export
     outside of modules *)

(* For commands whose default is to discharge and export:
   Global is the default and is neutral;
   Local in a section deactivates discharge,
   Local not in a section deactivates export *)

let make_locality = function Some true -> true | _ -> false

let use_locality () = make_locality (use_locality_full ())

let use_locality_exp () = local_of_bool (use_locality ())

let enforce_locality local = make_locality (enforce_locality_full local)

let enforce_locality_exp local = local_of_bool (enforce_locality local)

(* For commands whose default is not to discharge and not to export:
   Global forces discharge and export;
   Local is the default and is neutral *)

let use_non_locality () =
  match use_locality_full () with Some false -> false | _ -> true

(* For commands whose default is to not discharge but to export:
   Global in sections forces discharge, Global not in section is the default;
   Local in sections is the default, Local not in section forces non-export *)

let make_section_locality =
  function Some b -> b | None -> Lib.sections_are_opened ()

let use_section_locality () =
  make_section_locality (use_locality_full ())

let enforce_section_locality local =
  make_section_locality (enforce_locality_full local)

(** Positioning locality for commands supporting export but not discharge *)

(* For commands whose default is to export (if not in section):
   Global in sections is forbidden, Global not in section is neutral;
   Local in sections is the default, Local not in section forces non-export *)

let make_module_locality = function
  | Some false ->
      if Lib.sections_are_opened () then
	Errors.error
	  "This command does not support the Global option in sections.";
      false
  | Some true -> true
  | None -> false

let use_module_locality () =
  make_module_locality (use_locality_full ())

let enforce_module_locality local =
  make_module_locality (enforce_locality_full local)


==> anc/HoTT/coq-HoTT/toplevel/locality.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** * Managing locality *)

val locality_flag : (Loc.t * bool) option ref
val check_locality : unit -> unit

(** * Extracting the locality flag *)

(** Commands which supported an inlined Local flag *)

val enforce_locality_full : bool -> bool option

(** Commands which did not supported an inlined Local flag
    (synonym of [enforce_locality_full false]) *)

val use_locality_full : unit -> bool option

(** * Positioning locality for commands supporting discharging and export
    outside of modules *)

(** For commands whose default is to discharge and export:
    Global is the default and is neutral;
    Local in a section deactivates discharge,
    Local not in a section deactivates export *)

val make_locality : bool option -> bool
val use_locality : unit -> bool
val use_locality_exp : unit -> Decl_kinds.locality
val enforce_locality : bool -> bool
val enforce_locality_exp : bool -> Decl_kinds.locality

(** For commands whose default is not to discharge and not to export:
    Global forces discharge and export;
    Local is the default and is neutral *)

val use_non_locality : unit -> bool

(** For commands whose default is to not discharge but to export:
    Global in sections forces discharge, Global not in section is the default;
    Local in sections is the default, Local not in section forces non-export *)

val make_section_locality : bool option -> bool
val use_section_locality : unit -> bool
val enforce_section_locality : bool -> bool

(** * Positioning locality for commands supporting export but not discharge *)

(** For commands whose default is to export (if not in section):
    Global in sections is forbidden, Global not in section is neutral;
    Local in sections is the default, Local not in section forces non-export *)

val make_module_locality : bool option -> bool
val use_module_locality : unit -> bool
val enforce_module_locality : bool -> bool


==> anc/HoTT/coq-HoTT/toplevel/metasyntax.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Flags
open Errors
open Util
open Names
open Constrexpr
open Constrexpr_ops
open Notation_term
open Notation_ops
open Ppextend
open Extend
open Libobject
open Constrintern
open Vernacexpr
open Pcoq
open Libnames
open Tok
open Egramml
open Egramcoq
open Notation
open Nameops

(**********************************************************************)
(* Tokens                                                             *)

let cache_token (_,s) = Lexer.add_keyword s

let inToken : string -> obj =
  declare_object {(default_object "TOKEN") with
       open_function = (fun i o -> if Int.equal i 1 then cache_token o);
       cache_function = cache_token;
       subst_function = Libobject.ident_subst_function;
       classify_function = (fun o -> Substitute o)}

let add_token_obj s = Lib.add_anonymous_leaf (inToken s)

(**********************************************************************)
(* Tactic Notation                                                    *)

let interp_prod_item lev = function
  | TacTerm s -> GramTerminal s
  | TacNonTerm (loc, nt, po) ->
      let sep = match po with Some (_,sep) -> sep | _ -> "" in
      let (etyp, e) = interp_entry_name true (Some lev) nt sep in
      GramNonTerminal (loc, etyp, e, Option.map fst po)

let make_terminal_status = function
  | GramTerminal s -> Some s
  | GramNonTerminal _ -> None

let rec make_tags = function
  | GramTerminal s :: l -> make_tags l
  | GramNonTerminal (loc, etyp, _, po) :: l -> etyp :: make_tags l
  | [] -> []

type tactic_grammar_obj = {
  tacobj_local : locality_flag;
  tacobj_tacgram : tactic_grammar;
  tacobj_tacpp : Pptactic.pp_tactic;
}

let cache_tactic_notation (_, tobj) =
  Egramcoq.extend_grammar (Egramcoq.TacticGrammar tobj.tacobj_tacgram);
  Pptactic.declare_extra_tactic_pprule tobj.tacobj_tacpp

let subst_tactic_parule subst tg =
  let dir, tac = tg.tacgram_tactic in
  { tg with tacgram_tactic = (dir, Tacsubst.subst_tactic subst tac); }

let subst_tactic_notation (subst, tobj) =
  { tobj with
    tacobj_tacgram = subst_tactic_parule subst tobj.tacobj_tacgram; }

let classify_tactic_notation tacobj =
  if tacobj.tacobj_local then Dispose else Substitute tacobj

let inTacticGrammar : tactic_grammar_obj -> obj =
  declare_object {(default_object "TacticGrammar") with
       open_function = (fun i o -> if Int.equal i 1 then cache_tactic_notation o);
       cache_function = cache_tactic_notation;
       subst_function = subst_tactic_notation;
       classify_function = classify_tactic_notation}

let cons_production_parameter l = function
  | GramTerminal _ -> l
  | GramNonTerminal (_,_,_,ido) -> Option.List.cons ido l

let rec tactic_notation_key = function
  | GramTerminal id :: _ -> id
  | _ :: l -> tactic_notation_key l
  | [] -> "terminal_free_notation"

let rec next_key_away key t =
  if Pptactic.exists_extra_tactic_pprule key t then next_key_away (key^"'") t
  else key

let add_tactic_notation (local,n,prods,e) =
  let prods = List.map (interp_prod_item n) prods in
  let tags = make_tags prods in
  let key = next_key_away (tactic_notation_key prods) tags in
  let pprule = {
    Pptactic.pptac_key = key;
    pptac_args = tags;
    pptac_prods = (n, List.map make_terminal_status prods);
  } in
  let ids = List.fold_left cons_production_parameter [] prods in
  let tac = Tacintern.glob_tactic_env ids (Global.env()) e in
  let parule = {
    tacgram_key = key;
    tacgram_level = n;
    tacgram_prods = prods;
    tacgram_tactic = (Lib.cwd (), tac);
  } in
  let tacobj = {
    tacobj_local = local;
    tacobj_tacgram = parule;
    tacobj_tacpp = pprule;
  } in
  Lib.add_anonymous_leaf (inTacticGrammar tacobj)

(**********************************************************************)
(* Printing grammar entries                                           *)

let entry_buf = Buffer.create 64

let pr_entry e =
  let () = Buffer.clear entry_buf in
  let ft = Format.formatter_of_buffer entry_buf in
  let () = Gram.entry_print ft e in
  str (Buffer.contents entry_buf)

let pr_grammar = function
  | "constr" | "operconstr" | "binder_constr" ->
      str "Entry constr is" ++ fnl () ++
      pr_entry Pcoq.Constr.constr ++
      str "and lconstr is" ++ fnl () ++
      pr_entry Pcoq.Constr.lconstr ++
      str "where binder_constr is" ++ fnl () ++
      pr_entry Pcoq.Constr.binder_constr ++
      str "and operconstr is" ++ fnl () ++
      pr_entry Pcoq.Constr.operconstr
  | "pattern" ->
      pr_entry Pcoq.Constr.pattern
  | "tactic" ->
      str "Entry tactic_expr is" ++ fnl () ++
      pr_entry Pcoq.Tactic.tactic_expr ++
      str "Entry binder_tactic is" ++ fnl () ++
      pr_entry Pcoq.Tactic.binder_tactic ++
      str "Entry simple_tactic is" ++ fnl () ++
      pr_entry Pcoq.Tactic.simple_tactic
  | "vernac" ->
      str "Entry vernac is" ++ fnl () ++
      pr_entry Pcoq.Vernac_.vernac ++
      str "Entry command is" ++ fnl () ++
      pr_entry Pcoq.Vernac_.command ++
      str "Entry syntax is" ++ fnl () ++
      pr_entry Pcoq.Vernac_.syntax ++
      str "Entry gallina is" ++ fnl () ++
      pr_entry Pcoq.Vernac_.gallina ++
      str "Entry gallina_ext is" ++ fnl () ++
      pr_entry Pcoq.Vernac_.gallina_ext
  | _ -> error "Unknown or unprintable grammar entry."

(**********************************************************************)
(* Parse a format (every terminal starting with a letter or a single
   quote (except a single quote alone) must be quoted) *)

let parse_format ((loc, str) : lstring) =
  let str = " "^str in
  let l = String.length str in
  let push_token a = function
    | cur::l -> (a::cur)::l
    | [] -> [[a]] in
  let push_white n l =
    if Int.equal n 0 then l else push_token (UnpTerminal (String.make n ' ')) l in
  let close_box i b = function
    | a::(_::_ as l) -> push_token (UnpBox (b,a)) l
    | _ -> error "Non terminated box in format." in
  let close_quotation i =
    if i < String.length str && str.[i] == '\'' && (Int.equal (i+1) l || str.[i+1] == ' ')
    then i+1
    else error "Incorrectly terminated quoted expression." in
  let rec spaces n i =
    if i < String.length str && str.[i] == ' ' then spaces (n+1) (i+1)
    else n in
  let rec nonspaces quoted n i =
    if i < String.length str && str.[i] != ' ' then
      if str.[i] == '\'' && quoted &&
        (i+1 >= String.length str || str.[i+1] == ' ')
      then if Int.equal n 0 then error "Empty quoted token." else n
      else nonspaces quoted (n+1) (i+1)
    else
      if quoted then error "Spaces are not allowed in (quoted) symbols."
      else n in
  let rec parse_non_format i =
    let n = nonspaces false 0 i in
    push_token (UnpTerminal (String.sub str i n)) (parse_token (i+n))
  and parse_quoted n i =
    if i < String.length str then match str.[i] with
      (* Parse " // " *)
      | '/' when i <= String.length str && str.[i+1] == '/' ->
          (* We forget the useless n spaces... *)
	  push_token (UnpCut PpFnl)
            (parse_token (close_quotation (i+2)))
      (* Parse " .. / .. " *)
      | '/' when i <= String.length str ->
	  let p = spaces 0 (i+1) in
	  push_token (UnpCut (PpBrk (n,p)))
            (parse_token (close_quotation (i+p+1)))
      | c ->
      (* The spaces are real spaces *)
      push_white n (match c with
      | '[' ->
	  if i <= String.length str then match str.[i+1] with
	    (* Parse " [h .. ",  *)
	    | 'h' when i+1 <= String.length str && str.[i+2] == 'v' ->
		  (parse_box (fun n -> PpHVB n) (i+3))
		(* Parse " [v .. ",  *)
	    | 'v' ->
		    parse_box (fun n -> PpVB n) (i+2)
		(* Parse " [ .. ",  *)
	    | ' ' | '\'' ->
		parse_box (fun n -> PpHOVB n) (i+1)
	    | _ -> error "\"v\", \"hv\", \" \" expected after \"[\" in format."
	  else error "\"v\", \"hv\" or \" \" expected after \"[\" in format."
      (* Parse "]"  *)
      | ']' ->
	  ([] :: parse_token (close_quotation (i+1)))
      (* Parse a non formatting token *)
      | c ->
	  let n = nonspaces true 0 i in
	  push_token (UnpTerminal (String.sub str (i-1) (n+2)))
	    (parse_token (close_quotation (i+n))))
    else
      if Int.equal n 0 then []
      else error "Ending spaces non part of a format annotation."
  and parse_box box i =
    let n = spaces 0 i in
    close_box i (box n) (parse_token (close_quotation (i+n)))
  and parse_token i =
    let n = spaces 0 i in
    let i = i+n in
    if i < l then match str.[i] with
      (* Parse a ' *)
      |	'\'' when i+1 >= String.length str || str.[i+1] == ' ' ->
	  push_white (n-1) (push_token (UnpTerminal "'") (parse_token (i+1)))
      (* Parse the beginning of a quoted expression *)
      |	'\'' ->
          parse_quoted (n-1) (i+1)
      (* Otherwise *)
      | _ ->
          push_white (n-1) (parse_non_format i)
    else push_white n [[]]
  in
  try
    if not (String.is_empty str) then match parse_token 0 with
      | [l] -> l
      | _ -> error "Box closed without being opened in format."
    else
      error "Empty format."
  with reraise ->
    let e = Errors.push reraise in
    Loc.raise loc e

(***********************)
(* Analyzing notations *)

type symbol_token = WhiteSpace of int | String of string

let split_notation_string str =
  let push_token beg i l =
    if Int.equal beg i then l else
      let s = String.sub str beg (i - beg) in
      String s :: l
  in
  let push_whitespace beg i l =
    if Int.equal beg i then l else WhiteSpace (i-beg) :: l
  in
  let rec loop beg i =
    if i < String.length str then
      if str.[i] == ' ' then
	push_token beg i (loop_on_whitespace (i+1) (i+1))
      else
	loop beg (i+1)
    else
      push_token beg i []
  and loop_on_whitespace beg i =
    if i < String.length str then
      if str.[i] != ' ' then
	push_whitespace beg i (loop i (i+1))
      else
	loop_on_whitespace beg (i+1)
    else
      push_whitespace beg i []
  in
  loop 0 0

(* Interpret notations with a recursive component *)

let out_nt = function NonTerminal x -> x | _ -> assert false

let msg_expected_form_of_recursive_notation =
  "In the notation, the special symbol \"..\" must occur in\na configuration of the form \"x symbs .. symbs y\"."

let rec find_pattern nt xl = function
  | Break n as x :: l, Break n' :: l' when Int.equal n n' ->
      find_pattern nt (x::xl) (l,l')
  | Terminal s as x :: l, Terminal s' :: l' when String.equal s s' ->
      find_pattern nt (x::xl) (l,l')
  | [], NonTerminal x' :: l' ->
      (out_nt nt,x',List.rev xl),l'
  | _, Break s :: _ | Break s :: _, _ ->
      error ("A break occurs on one side of \"..\" but not on the other side.")
  | _, Terminal s :: _ | Terminal s :: _, _ ->
      error ("The token \""^s^"\" occurs on one side of \"..\" but not on the other side.")
  | _, [] ->
      error msg_expected_form_of_recursive_notation
  | ((SProdList _ | NonTerminal _) :: _), _ | _, (SProdList _ :: _) ->
      anomaly (Pp.str "Only Terminal or Break expected on left, non-SProdList on right")

let rec interp_list_parser hd = function
  | [] -> [], List.rev hd
  | NonTerminal id :: tl when Id.equal id ldots_var ->
      if List.is_empty hd then error msg_expected_form_of_recursive_notation;
      let hd = List.rev hd in
      let ((x,y,sl),tl') = find_pattern (List.hd hd) [] (List.tl hd,tl) in
      let xyl,tl'' = interp_list_parser [] tl' in
      (* We remember each pair of variable denoting a recursive part to *)
      (* remove the second copy of it afterwards *)
      (x,y)::xyl, SProdList (x,sl) :: tl''
  | (Terminal _ | Break _) as s :: tl ->
      if List.is_empty hd then
        let yl,tl' = interp_list_parser [] tl in
        yl, s :: tl'
      else
        interp_list_parser (s::hd) tl
  | NonTerminal _ as x :: tl ->
      let xyl,tl' = interp_list_parser [x] tl in
      xyl, List.rev_append hd tl'
  | SProdList _ :: _ -> anomaly (Pp.str "Unexpected SProdList in interp_list_parser")


(* Find non-terminal tokens of notation *)

(* To protect alphabetic tokens and quotes from being seen as variables *)
let quote_notation_token x =
  let n = String.length x in
  let norm = Lexer.is_ident x in
  if (n > 0 && norm) || (n > 2 && x.[0] == '\'') then "'"^x^"'"
  else x

let rec raw_analyze_notation_tokens = function
  | []    -> []
  | String ".." :: sl -> NonTerminal ldots_var :: raw_analyze_notation_tokens sl
  | String "_" :: _ -> error "_ must be quoted."
  | String x :: sl when Lexer.is_ident x ->
      NonTerminal (Names.Id.of_string x) :: raw_analyze_notation_tokens sl
  | String s :: sl ->
      Terminal (String.drop_simple_quotes s) :: raw_analyze_notation_tokens sl
  | WhiteSpace n :: sl ->
      Break n :: raw_analyze_notation_tokens sl

let is_numeral symbs =
  match List.filter (function Break _ -> false | _ -> true) symbs with
  | ([Terminal "-"; Terminal x] | [Terminal x]) ->
      (try let _ = Bigint.of_string x in true with Failure _ -> false)
  | _ ->
      false

let rec get_notation_vars = function
  | [] -> []
  | NonTerminal id :: sl ->
      let vars = get_notation_vars sl in
      if Id.equal id ldots_var then vars else
	if List.mem id vars then
	  error ("Variable "^Id.to_string id^" occurs more than once.")
	else
          id::vars
  | (Terminal _ | Break _) :: sl -> get_notation_vars sl
  | SProdList _ :: _ -> assert false

let analyze_notation_tokens l =
  let l = raw_analyze_notation_tokens l in
  let vars = get_notation_vars l in
  let recvars,l = interp_list_parser [] l in
  recvars, List.subtract vars (List.map snd recvars), l

let error_not_same_scope x y =
  error ("Variables "^Id.to_string x^" and "^Id.to_string y^
    " must be in the same scope.")

(**********************************************************************)
(* Build pretty-printing rules                                        *)

type printing_precedence = int * parenRelation
type parsing_precedence = int option

let prec_assoc = function
  | RightA -> (L,E)
  | LeftA -> (E,L)
  | NonA -> (L,L)

let precedence_of_entry_type from = function
  | ETConstr (NumLevel n,BorderProd (_,None)) -> n, Prec n
  | ETConstr (NumLevel n,BorderProd (b,Some a)) ->
      n, let (lp,rp) = prec_assoc a in if b == Left then lp else rp
  | ETConstr (NumLevel n,InternalProd) -> n, Prec n
  | ETConstr (NextLevel,_) -> from, L
  | _ -> 0, E (* ?? *)

(* Some breaking examples *)
(* "x = y" : "x /1 = y" (breaks before any symbol) *)
(* "x =S y" : "x /1 =S /1 y" (protect from confusion; each side for symmetry)*)
(* "+ {" : "+ {" may breaks reversibility without space but oth. not elegant *)
(* "x y" : "x spc y" *)
(* "{ x } + { y }" : "{ x } / + { y }" *)
(* "< x , y > { z , t }" : "< x , / y > / { z , / t }" *)

let starts_with_left_bracket s =
  let l = String.length s in not (Int.equal l 0) &&
  (s.[0] == '{' || s.[0] == '[' || s.[0] == '(')

let ends_with_right_bracket s =
  let l = String.length s in not (Int.equal l 0) &&
  (s.[l-1] == '}' || s.[l-1] == ']' || s.[l-1] == ')')

let is_left_bracket s =
  starts_with_left_bracket s && not (ends_with_right_bracket s)

let is_right_bracket s =
  not (starts_with_left_bracket s) && ends_with_right_bracket s

let is_comma s =
  let l = String.length s in not (Int.equal l 0) &&
  (s.[0] == ',' || s.[0] == ';')

let is_operator s =
  let l = String.length s in not (Int.equal l 0) &&
  (s.[0] == '+' || s.[0] == '*' || s.[0] == '=' ||
   s.[0] == '-' || s.[0] == '/' || s.[0] == '<' || s.[0] == '>' ||
   s.[0] == '@' || s.[0] == '\\' || s.[0] == '&' || s.[0] == '~' || s.[0] == '$')

let is_prod_ident = function
  | Terminal s when is_letter s.[0] || s.[0] == '_' -> true
  | _ -> false

let is_non_terminal = function
  | NonTerminal _ | SProdList _ -> true
  | _ -> false

let is_next_non_terminal = function
| [] -> false
| pr :: _ -> is_non_terminal pr

let is_next_terminal = function Terminal _ :: _ -> true | _ -> false

let is_next_break = function Break _ :: _ -> true | _ -> false

let add_break n l = UnpCut (PpBrk(n,0)) :: l

let add_break_if_none n = function
  | ((UnpCut (PpBrk _) :: _) | []) as l -> l
  | l -> UnpCut (PpBrk(n,0)) :: l

let check_open_binder isopen sl m =
  if isopen && not (List.is_empty sl) then
    errorlabstrm "" (str "as " ++ pr_id m ++
      str " is a non-closed binder, no such \"" ++
      prlist_with_sep spc (function Terminal s -> str s | _ -> assert false) sl
      ++ strbrk "\" is allowed to occur.")

(* Heuristics for building default printing rules *)

let make_hunks etyps symbols from =
  let vars,typs = List.split etyps in
  let rec make = function
    | NonTerminal m :: prods ->
	let i = List.index m vars in
	let _,prec = precedence_of_entry_type from (List.nth typs (i-1)) in
	let u = UnpMetaVar (i,prec) in
	if is_next_non_terminal prods then
	  u :: add_break_if_none 1 (make prods)
	else
	  u :: make_with_space prods
    | Terminal s :: prods when List.exists is_non_terminal prods ->
        if (is_comma s || is_operator s) then
          (* Always a breakable space after comma or separator *)
	  UnpTerminal s :: add_break_if_none 1 (make prods)
	else if is_right_bracket s && is_next_terminal prods then
          (* Always no space after right bracked, but possibly a break *)
	  UnpTerminal s :: add_break_if_none 0 (make prods)
        else if is_left_bracket s  && is_next_non_terminal prods then
	  UnpTerminal s :: make prods
	else if not (is_next_break prods) then
          (* Add rigid space, no break, unless user asked for something *)
          UnpTerminal (s^" ") :: make prods
        else
          (* Rely on user spaces *)
          UnpTerminal s :: make prods

    | Terminal s :: prods ->
        (* Separate but do not cut a trailing sequence of terminal *)
        (match prods with
        | Terminal _ :: _ -> UnpTerminal (s^" ") :: make prods
        | _ -> UnpTerminal s :: make prods)

    | Break n :: prods ->
	add_break n (make prods)

    | SProdList (m,sl) :: prods ->
	let i = List.index m vars in
	let typ = List.nth typs (i-1) in
	let _,prec = precedence_of_entry_type from typ in
        let sl' =
          (* If no separator: add a break *)
	  if List.is_empty sl then add_break 1 []
          (* We add NonTerminal for simulation but remove it afterwards *)
	  else snd (List.sep_last (make (sl@[NonTerminal m]))) in
	let hunk = match typ with
	  | ETConstr _ -> UnpListMetaVar (i,prec,sl')
	  | ETBinder isopen ->
	      check_open_binder isopen sl m;
	      UnpBinderListMetaVar (i,isopen,sl')
	  | _ -> assert false in
	hunk :: make_with_space prods

    | [] -> []

  and make_with_space prods =
    match prods with
    | Terminal s' :: prods'->
        if is_operator s' then
          (* A rigid space before operator and a breakable after *)
          UnpTerminal (" "^s') :: add_break_if_none 1 (make prods')
        else if is_comma s' then
          (* No space whatsoever before comma *)
          make prods
        else if is_right_bracket s' then
          make prods
        else
          (* A breakable space between any other two terminals *)
          add_break_if_none 1 (make prods)
    | (NonTerminal _ | SProdList _) :: _ ->
        (* A breakable space before a non-terminal *)
        add_break_if_none 1 (make prods)
    | Break _ :: _ ->
        (* Rely on user wish *)
        make prods
    | [] -> []

  in make symbols

(* Build default printing rules from explicit format *)

let error_format () = error "The format does not match the notation."

let rec split_format_at_ldots hd = function
  | UnpTerminal s :: fmt when String.equal s (Id.to_string ldots_var) -> List.rev hd, fmt
  | u :: fmt ->
      check_no_ldots_in_box u;
      split_format_at_ldots (u::hd) fmt
  | [] -> raise Exit

and check_no_ldots_in_box = function
  | UnpBox (_,fmt) ->
      (try
        let _ = split_format_at_ldots [] fmt in
        error ("The special symbol \"..\" must occur at the same formatting depth than the variables of which it is the ellipse.")
      with Exit -> ())
  | _ -> ()

let skip_var_in_recursive_format = function
  | UnpTerminal _ :: sl (* skip first var *) ->
      (* To do, though not so important: check that the names match
         the names in the notation *)
      sl
  | _ -> error_format ()

let read_recursive_format sl fmt =
  let get_head fmt =
    let sl = skip_var_in_recursive_format fmt in
    try split_format_at_ldots [] sl with Exit -> error_format () in
  let rec get_tail = function
    | a :: sepfmt, b :: fmt when Pervasives.(=) a b -> get_tail (sepfmt, fmt) (* FIXME *)
    | [], tail -> skip_var_in_recursive_format tail
    | _ -> error "The format is not the same on the right and left hand side of the special token \"..\"." in
  let slfmt, fmt = get_head fmt in
  slfmt, get_tail (slfmt, fmt)

let hunks_of_format (from,(vars,typs)) symfmt =
  let rec aux = function
  | symbs, (UnpTerminal s' as u) :: fmt
      when String.equal s' (String.make (String.length s') ' ') ->
      let symbs, l = aux (symbs,fmt) in symbs, u :: l
  | Terminal s :: symbs, (UnpTerminal s') :: fmt
      when String.equal s (String.drop_simple_quotes s') ->
      let symbs, l = aux (symbs,fmt) in symbs, UnpTerminal s :: l
  | NonTerminal s :: symbs, UnpTerminal s' :: fmt when Id.equal s (Id.of_string s') ->
      let i = List.index s vars in
      let _,prec = precedence_of_entry_type from (List.nth typs (i-1)) in
      let symbs, l = aux (symbs,fmt) in symbs, UnpMetaVar (i,prec) :: l
  | symbs, UnpBox (a,b) :: fmt ->
      let symbs', b' = aux (symbs,b) in
      let symbs', l = aux (symbs',fmt) in
      symbs', UnpBox (a,b') :: l
  | symbs, (UnpCut _ as u) :: fmt ->
      let symbs, l = aux (symbs,fmt) in symbs, u :: l
  | SProdList (m,sl) :: symbs, fmt ->
      let i = List.index m vars in
      let typ = List.nth typs (i-1) in
      let _,prec = precedence_of_entry_type from typ in
      let slfmt,fmt = read_recursive_format sl fmt in
      let sl, slfmt = aux (sl,slfmt) in
      if not (List.is_empty sl) then error_format ();
      let symbs, l = aux (symbs,fmt) in
      let hunk = match typ with
	| ETConstr _ -> UnpListMetaVar (i,prec,slfmt)
	| ETBinder isopen ->
	    check_open_binder isopen sl m;
	    UnpBinderListMetaVar (i,isopen,slfmt)
	| _ -> assert false in
      symbs, hunk :: l
  | symbs, [] -> symbs, []
  | _, _ -> error_format ()
  in
  match aux symfmt with
  | [], l -> l
  | _ -> error_format ()

(**********************************************************************)
(* Build parsing rules                                                *)

let assoc_of_type n (_,typ) = precedence_of_entry_type n typ

let is_not_small_constr = function
    ETConstr _ -> true
  | ETOther("constr","binder_constr") -> true
  | _ -> false

let rec define_keywords_aux = function
  | GramConstrNonTerminal(e,Some _) as n1 :: GramConstrTerminal(IDENT k) :: l
      when is_not_small_constr e ->
      msg_info (strbrk ("Identifier '"^k^"' now a keyword"));
      Lexer.add_keyword k;
      n1 :: GramConstrTerminal(KEYWORD k) :: define_keywords_aux l
  | n :: l -> n :: define_keywords_aux l
  | [] -> []

  (* Ensure that IDENT articulation terminal symbols are keywords *)
let define_keywords = function
  | GramConstrTerminal(IDENT k)::l ->
      msg_info (strbrk ("Identifier '"^k^"' now a keyword"));
      Lexer.add_keyword k;
      GramConstrTerminal(KEYWORD k) :: define_keywords_aux l
  | l -> define_keywords_aux l

let distribute a ll = List.map (fun l -> a @ l) ll

  (* Expand LIST1(t,sep) into the combination of t and t;sep;LIST1(t,sep)
     as many times as expected in [n] argument *)
let rec expand_list_rule typ tkl x n i hds ll =
  if Int.equal i n then
    let hds =
      GramConstrListMark (n,true) :: hds
      @	[GramConstrNonTerminal (ETConstrList (typ,tkl), Some x)] in
    distribute hds ll
  else
    let camlp4_message_name = Some (add_suffix x ("_"^string_of_int n)) in
    let main = GramConstrNonTerminal (ETConstr typ, camlp4_message_name) in
    let tks = List.map (fun x -> GramConstrTerminal x) tkl in
    distribute (GramConstrListMark (i+1,false) :: hds @ [main]) ll @
      expand_list_rule typ tkl x n (i+1) (main :: tks @ hds) ll

let make_production etyps symbols =
  let prod =
    List.fold_right
      (fun t ll -> match t with
        | NonTerminal m ->
	    let typ = List.assoc m etyps in
	    distribute [GramConstrNonTerminal (typ, Some m)] ll
        | Terminal s ->
	    distribute [GramConstrTerminal (Lexer.terminal s)] ll
        | Break _ ->
            ll
        | SProdList (x,sl) ->
            let tkl = List.flatten
              (List.map (function Terminal s -> [Lexer.terminal s]
                | Break _ -> []
                | _ -> anomaly (Pp.str "Found a non terminal token in recursive notation separator")) sl) in
	    match List.assoc x etyps with
            | ETConstr typ -> expand_list_rule typ tkl x 1 0 [] ll
            | ETBinder o ->
		distribute
                  [GramConstrNonTerminal (ETBinderList (o,tkl), Some x)] ll
            | _ ->
                error "Components of recursive patterns in notation must be terms or binders.")
      symbols [[]] in
  List.map define_keywords prod

let rec find_symbols c_current c_next c_last = function
  | [] -> []
  | NonTerminal id :: sl ->
      let prec = if not (List.is_empty sl) then c_current else c_last in
      (id, prec) :: (find_symbols c_next c_next c_last sl)
  | Terminal s :: sl -> find_symbols c_next c_next c_last sl
  | Break n :: sl -> find_symbols c_current c_next c_last sl
  | SProdList (x,_) :: sl' ->
      (x,c_next)::(find_symbols c_next c_next c_last sl')

let border = function
  | (_,ETConstr(_,BorderProd (_,a))) :: _ -> a
  | _ -> None

let recompute_assoc typs =
  match border typs, border (List.rev typs) with
    | Some LeftA, Some RightA -> assert false
    | Some LeftA, _ -> Some LeftA
    | _, Some RightA -> Some RightA
    | _ -> None

(**************************************************************************)
(* Registration of syntax extensions (parsing/printing, no interpretation)*)

let pr_arg_level from = function
  | (n,L) when Int.equal n from -> str "at next level"
  | (n,E) -> str "at level " ++ int n
  | (n,L) -> str "at level below " ++ int n
  | (n,Prec m) when Int.equal m n -> str "at level " ++ int n
  | (n,_) -> str "Unknown level"

let pr_level ntn (from,args) =
  str "at level " ++ int from ++ spc () ++ str "with arguments" ++ spc() ++
  prlist_with_sep pr_comma (pr_arg_level from) args

let error_incompatible_level ntn oldprec prec =
  errorlabstrm ""
    (str ("Notation "^ntn^" is already defined") ++ spc() ++
    pr_level ntn oldprec ++
    spc() ++ str "while it is now required to be" ++ spc() ++
    pr_level ntn prec ++ str ".")

type syntax_extension = {
  synext_intern : notation_var_internalization_type list;
  synext_level : Notation.level;
  synext_notation : notation;
  synext_notgram : notation_grammar;
  synext_unparsing : unparsing list;
}

type syntax_extension_obj = locality_flag * syntax_extension list

let cache_one_syntax_extension se =
  let ntn = se.synext_notation in
  let prec = se.synext_level in
  try
    let oldprec = Notation.level_of_notation ntn in
    if not (Notation.level_eq prec oldprec) then error_incompatible_level ntn oldprec prec
  with Not_found ->
    (* Reserve the notation level *)
    Notation.declare_notation_level ntn prec;
    (* Declare the parsing rule *)
    Egramcoq.extend_grammar (Egramcoq.Notation (prec, se.synext_intern, se.synext_notgram));
    (* Declare the printing rule *)
    Notation.declare_notation_printing_rule ntn (se.synext_unparsing, fst prec)

let cache_syntax_extension (_, (_, sy)) =
  List.iter cache_one_syntax_extension sy

let subst_parsing_rule subst x = x

let subst_printing_rule subst x = x

let subst_syntax_extension (subst, (local, sy)) =
  let map sy = { sy with
    synext_notgram = subst_parsing_rule subst sy.synext_notgram;
    synext_unparsing = subst_printing_rule subst sy.synext_unparsing;
  } in
  (local, List.map map sy)

let classify_syntax_definition (local, _ as o) =
  if local then Dispose else Substitute o

let inSyntaxExtension : syntax_extension_obj -> obj =
  declare_object {(default_object "SYNTAX-EXTENSION") with
       open_function = (fun i o -> if Int.equal i 1 then cache_syntax_extension o);
       cache_function = cache_syntax_extension;
       subst_function = subst_syntax_extension;
       classify_function = classify_syntax_definition}

(**************************************************************************)
(* Precedences                                                            *)

(* Interpreting user-provided modifiers *)

let interp_modifiers modl =
  let onlyparsing = ref false in
  let rec interp assoc level etyps format = function
    | [] ->
	(assoc,level,etyps,!onlyparsing,format)
    | SetEntryType (s,typ) :: l ->
	let id = Id.of_string s in
	if List.mem_assoc id etyps then
	  error (s^" is already assigned to an entry or constr level.");
	interp assoc level ((id,typ)::etyps) format l
    | SetItemLevel ([],n) :: l ->
	interp assoc level etyps format l
    | SetItemLevel (s::idl,n) :: l ->
	let id = Id.of_string s in
	if List.mem_assoc id etyps then
	  error (s^" is already assigned to an entry or constr level.");
	let typ = ETConstr (n,()) in
	interp assoc level ((id,typ)::etyps) format (SetItemLevel (idl,n)::l)
    | SetLevel n :: l ->
	if not (Option.is_empty level) then error "A level is given more than once.";
	interp assoc (Some n) etyps format l
    | SetAssoc a :: l ->
	if not (Option.is_empty assoc) then error"An associativity is given more than once.";
	interp (Some a) level etyps format l
    | SetOnlyParsing _ :: l ->
	onlyparsing := true;
	interp assoc level etyps format l
    | SetFormat s :: l ->
	if not (Option.is_empty format) then error "A format is given more than once.";
	interp assoc level etyps (Some s) l
  in interp None None [] None modl

let check_infix_modifiers modifiers =
  let (assoc,level,t,b,fmt) = interp_modifiers modifiers in
  if not (List.is_empty t) then
    error "Explicit entry level or type unexpected in infix notation."

let no_syntax_modifiers = function
  | [] | [SetOnlyParsing _] -> true
  | _ -> false

let is_only_parsing = function
  | [SetOnlyParsing _] -> true
  | _ -> false

(* Compute precedences from modifiers (or find default ones) *)

let set_entry_type etyps (x,typ) =
  let typ = try
    match List.assoc x etyps, typ with
      | ETConstr (n,()), (_,BorderProd (left,_)) ->
          ETConstr (n,BorderProd (left,None))
      | ETConstr (n,()), (_,InternalProd) -> ETConstr (n,InternalProd)
      | (ETPattern | ETName | ETBigint | ETOther _ |
	 ETReference | ETBinder _ as t), _ -> t
      | (ETBinderList _ |ETConstrList _), _ -> assert false
    with Not_found -> ETConstr typ
  in (x,typ)

let join_auxiliary_recursive_types recvars etyps =
  List.fold_right (fun (x,y) typs ->
    let xtyp = try Some (List.assoc x etyps) with Not_found -> None in
    let ytyp = try Some (List.assoc y etyps) with Not_found -> None in
    match xtyp,ytyp with
    | None, None -> typs
    | Some _, None -> typs
    | None, Some ytyp -> (x,ytyp)::typs
    | Some xtyp, Some ytyp when Pervasives.(=) xtyp ytyp -> typs (* FIXME *)
    | Some xtyp, Some ytyp ->
	errorlabstrm ""
	  (strbrk "In " ++ pr_id x ++ str " .. " ++ pr_id y ++
	   strbrk ", both ends have incompatible types."))
    recvars etyps

let internalization_type_of_entry_type = function
  | ETConstr _ -> NtnInternTypeConstr
  | ETBigint | ETReference -> NtnInternTypeConstr
  | ETBinder _ -> NtnInternTypeBinder
  | ETName -> NtnInternTypeIdent
  | ETPattern | ETOther _ -> error "Not supported."
  | ETBinderList _ | ETConstrList _ -> assert false

let set_internalization_type typs =
  List.map (fun (_, e) -> internalization_type_of_entry_type e) typs

let make_internalization_vars recvars mainvars typs =
  let maintyps = List.combine mainvars typs in
  let extratyps = List.map (fun (x,y) -> (y,List.assoc x maintyps)) recvars in
  maintyps@extratyps

let make_interpretation_type isrec = function
  | NtnInternTypeConstr when isrec -> NtnTypeConstrList
  | NtnInternTypeConstr | NtnInternTypeIdent -> NtnTypeConstr
  | NtnInternTypeBinder when isrec -> NtnTypeBinderList
  | NtnInternTypeBinder -> error "Type not allowed in recursive notation."

let make_interpretation_vars recvars allvars =
  let eq_subscope (sc1, l1) (sc2, l2) =
    Option.equal String.equal sc1 sc2 &&
    List.equal String.equal l1 l2
  in
  List.iter (fun (x,y) ->
    if not (eq_subscope (fst (List.assoc x allvars)) (fst (List.assoc y allvars))) then
      error_not_same_scope x y) recvars;
  let useless_recvars = List.map snd recvars in
  let mainvars =
    List.filter (fun (x,_) -> not (List.mem x useless_recvars)) allvars in
  List.map (fun (x,(sc,typ)) ->
    (x,(sc,make_interpretation_type (List.mem_assoc x recvars) typ))) mainvars

let check_rule_productivity l =
  if List.for_all (function NonTerminal _ -> true | _ -> false) l then
    error "A notation must include at least one symbol.";
  if (match l with SProdList _ :: _ -> true | _ -> false) then
    error "A recursive notation must start with at least one symbol."

let is_not_printable = function
  | NVar _ -> msg_warning (strbrk "This notation will not be used for printing as it is bound to a single variable."); true
  | _ -> false

let find_precedence lev etyps symbols =
  match symbols with
  | NonTerminal x :: _ ->
      (try match List.assoc x etyps with
	| ETConstr _ ->
	    error "The level of the leftmost non-terminal cannot be changed."
	| ETName | ETBigint | ETReference ->
            begin match lev with
            | None ->
	      ([msg_info,strbrk "Setting notation at level 0."],0)
            | Some 0 ->
              ([],0)
            | _ ->
	      error "A notation starting with an atomic expression must be at level 0."
            end
	| ETPattern | ETBinder _ | ETOther _ -> (* Give a default ? *)
	    if Option.is_empty lev then
	      error "Need an explicit level."
	    else [],Option.get lev
        | ETConstrList _ | ETBinderList _ ->
	    assert false (* internally used in grammar only *)
      with Not_found ->
	if Option.is_empty lev then
	  error "A left-recursive notation must have an explicit level."
	else [],Option.get lev)
  | Terminal _ ::l when
      (match List.last symbols with Terminal _ -> true |_ -> false)
      ->
      if Option.is_empty lev then
	([msg_info,strbrk "Setting notation at level 0."], 0)
      else [],Option.get lev
  | _ ->
      if Option.is_empty lev then error "Cannot determine the level.";
      [],Option.get lev

let check_curly_brackets_notation_exists () =
  try let _ = Notation.level_of_notation "{ _ }" in ()
  with Not_found ->
    error "Notations involving patterns of the form \"{ _ }\" are treated \n\
specially and require that the notation \"{ _ }\" is already reserved."

(* Remove patterns of the form "{ _ }", unless it is the "{ _ }" notation *)
let remove_curly_brackets l =
  let rec skip_break acc = function
    | Break _ as br :: l -> skip_break (br::acc) l
    | l -> List.rev acc, l in
  let rec aux deb = function
  | [] -> []
  | Terminal "{" as t1 :: l ->
      let br,next = skip_break [] l in
      (match next with
        | NonTerminal _ as x :: l' as l0 ->
            let br',next' = skip_break [] l' in
            (match next' with
              | Terminal "}" as t2 :: l'' as l1 ->
                  if not (List.equal Notation.symbol_eq l l0) || not (List.equal Notation.symbol_eq l' l1) then
                    msg_warning (strbrk "Skipping spaces inside curly brackets");
                  if deb && List.is_empty l'' then [t1;x;t2] else begin
                    check_curly_brackets_notation_exists ();
                    x :: aux false l''
                  end
              | l1 -> t1 :: br @ x :: br' @ aux false l1)
        | l0 -> t1 :: aux false l0)
  | x :: l -> x :: aux false l
  in aux true l

let compute_syntax_data df modifiers =
  let (assoc,n,etyps,onlyparse,fmt) = interp_modifiers modifiers in
  let assoc = match assoc with None -> (* default *) Some NonA | a -> a in
  let toks = split_notation_string df in
  let (recvars,mainvars,symbols) = analyze_notation_tokens toks in
  let ntn_for_interp = make_notation_key symbols in
  let symbols' = remove_curly_brackets symbols in
  let need_squash = not (List.equal Notation.symbol_eq symbols symbols') in
  let ntn_for_grammar = make_notation_key symbols' in
  check_rule_productivity symbols';
  let msgs,n = find_precedence n etyps symbols' in
  let innerlevel = NumLevel 200 in
  let typs =
    find_symbols
      (NumLevel n,BorderProd(Left,assoc))
      (innerlevel,InternalProd)
      (NumLevel n,BorderProd(Right,assoc))
      symbols' in
  (* To globalize... *)
  let etyps = join_auxiliary_recursive_types recvars etyps in
  let sy_typs = List.map (set_entry_type etyps) typs in
  let prec = (n,List.map (assoc_of_type n) sy_typs) in
  let i_typs = set_internalization_type sy_typs in
  let sy_data = (n,sy_typs,symbols',fmt) in
  let sy_fulldata = (i_typs,ntn_for_grammar,prec,need_squash,sy_data) in
  let df' = ((Lib.library_dp(),Lib.current_dirpath true),df) in
  let i_data = (onlyparse,recvars,mainvars,(ntn_for_interp,df')) in
  (* Return relevant data for interpretation and for parsing/printing *)
  (msgs,i_data,i_typs,sy_fulldata)

let compute_pure_syntax_data df mods =
  let (msgs,(onlyparse,_,_,_),_,sy_data) = compute_syntax_data df mods in
  let msgs =
    if onlyparse then
      (msg_warning,
      strbrk "The only parsing modifier has no effect in Reserved Notation.")::msgs
    else msgs in
  msgs, sy_data

(**********************************************************************)
(* Registration of notations interpretation                            *)

type notation_obj = {
  notobj_local : bool;
  notobj_scope : scope_name option;
  notobj_interp : interpretation;
  notobj_onlyparse : bool;
  notobj_notation : notation * notation_location;
}

let load_notation _ (_, nobj) =
  Option.iter Notation.declare_scope nobj.notobj_scope

let open_notation i (_, nobj) =
  let scope = nobj.notobj_scope in
  let (ntn, df) = nobj.notobj_notation in
  let pat = nobj.notobj_interp in
  if Int.equal i 1 && not (Notation.exists_notation_in_scope scope ntn pat) then begin
    (* Declare the interpretation *)
    Notation.declare_notation_interpretation ntn scope pat df;
    (* Declare the uninterpretation *)
    if not nobj.notobj_onlyparse then
      Notation.declare_uninterpretation (NotationRule (scope, ntn)) pat
  end

let cache_notation o =
  load_notation 1 o;
  open_notation 1 o

let subst_notation (subst, nobj) =
  { nobj with notobj_interp = subst_interpretation subst nobj.notobj_interp; }

let classify_notation nobj =
  if nobj.notobj_local then Dispose else Substitute nobj

let inNotation : notation_obj -> obj =
  declare_object {(default_object "NOTATION") with
       open_function = open_notation;
       cache_function = cache_notation;
       subst_function = subst_notation;
       load_function = load_notation;
       classify_function = classify_notation}

(**********************************************************************)

let with_lib_stk_protection f x =
  let fs = Lib.freeze () in
  try let a = f x in Lib.unfreeze fs; a
  with reraise ->
    let reraise = Errors.push reraise in
    let () = Lib.unfreeze fs in
    raise reraise

let with_syntax_protection f x =
  with_lib_stk_protection
    (with_grammar_rule_protection
       (with_notation_protection f)) x

(**********************************************************************)
(* Recovering existing syntax                                         *)

let contract_notation ntn =
  if String.equal ntn "{ _ }" then ntn else
  let rec aux ntn i =
    if i <= String.length ntn - 5 then
      let ntn' =
        if String.is_sub "{ _ }" ntn i then
          String.sub ntn 0 i ^ "_" ^
          String.sub ntn (i+5) (String.length ntn -i-5)
        else ntn in
      aux ntn' (i+1)
    else ntn in
  aux ntn 0

exception NoSyntaxRule

let recover_syntax ntn =
  try
    let prec = Notation.level_of_notation ntn in
    let pp_rule,_ = Notation.find_notation_printing_rule ntn in
    let typs, pa_rule = Egramcoq.recover_notation_grammar ntn prec in
    { synext_intern = typs;
      synext_level = prec;
      synext_notation = ntn;
      synext_notgram = pa_rule;
      synext_unparsing = pp_rule; }
  with Not_found ->
    raise NoSyntaxRule

let recover_squash_syntax sy =
  let sq = recover_syntax "{ _ }" in
  [sy; sq]

let recover_notation_syntax rawntn =
  let ntn = contract_notation rawntn in
  let sy = recover_syntax ntn in
  let need_squash = not (String.equal ntn rawntn) in
  let rules = if need_squash then recover_squash_syntax sy else [sy] in
  sy.synext_intern, rules

(**********************************************************************)
(* Main entry point for building parsing and printing rules           *)

let make_pa_rule (n,typs,symbols,_) ntn =
  let assoc = recompute_assoc typs in
  let prod = make_production typs symbols in
  { notgram_level = n;
    notgram_assoc = assoc;
    notgram_notation = ntn;
    notgram_prods = prod; }

let make_pp_rule (n,typs,symbols,fmt) =
  match fmt with
  | None -> [UnpBox (PpHOVB 0, make_hunks typs symbols n)]
  | Some fmt -> hunks_of_format (n, List.split typs) (symbols, parse_format fmt)

let make_syntax_rules (i_typs,ntn,prec,need_squash,sy_data) =
  let pa_rule = make_pa_rule sy_data ntn in
  let pp_rule = make_pp_rule sy_data in
  let sy = {
    synext_intern = i_typs;
    synext_level = prec;
    synext_notation = ntn;
    synext_notgram = pa_rule;
    synext_unparsing = pp_rule;
  } in
  (* By construction, the rule for "{ _ }" is declared, but we need to
     redeclare it because the file where it is declared needs not be open
     when the current file opens (especially in presence of -nois) *)
  if need_squash then recover_squash_syntax sy else [sy]

(**********************************************************************)
(* Main functions about notations                                     *)

let add_notation_in_scope local df c mods scope =
  let (msgs,i_data,i_typs,sy_data) = compute_syntax_data df mods in
  (* Prepare the parsing and printing rules *)
  let sy_rules = make_syntax_rules sy_data in
  (* Prepare the interpretation *)
  let (onlyparse, recvars,mainvars, df') = i_data in
  let i_vars = make_internalization_vars recvars mainvars i_typs in
  let (acvars, ac) = interp_notation_constr i_vars recvars c in
  let interp = make_interpretation_vars recvars acvars in
  let onlyparse = onlyparse || is_not_printable ac in
  let notation = {
    notobj_local = local;
    notobj_scope = scope;
    notobj_interp = (interp, ac);
    notobj_onlyparse = onlyparse;
    notobj_notation = df';
  } in
  (* Ready to change the global state *)
  Flags.if_verbose (List.iter (fun (f,x) -> f x)) msgs;
  Lib.add_anonymous_leaf (inSyntaxExtension (local, sy_rules));
  Lib.add_anonymous_leaf (inNotation notation);
  df'

let add_notation_interpretation_core local df ?(impls=empty_internalization_env) c scope onlyparse =
  let dfs = split_notation_string df in
  let (recvars,mainvars,symbs) = analyze_notation_tokens dfs in
  (* Recover types of variables and pa/pp rules; redeclare them if needed *)
  let i_typs = if not (is_numeral symbs) then begin
    let i_typs,sy_rules = recover_notation_syntax (make_notation_key symbs) in
    Lib.add_anonymous_leaf (inSyntaxExtension (local,sy_rules)); i_typs
  end else [] in
  (* Declare interpretation *)
  let path = (Lib.library_dp(),Lib.current_dirpath true) in
  let df' = (make_notation_key symbs,(path,df)) in
  let i_vars = make_internalization_vars recvars mainvars i_typs in
  let (acvars,ac) = interp_notation_constr ~impls i_vars recvars c in
  let interp = make_interpretation_vars recvars acvars in
  let onlyparse = onlyparse || is_not_printable ac in
  let notation = {
    notobj_local = local;
    notobj_scope = scope;
    notobj_interp = (interp, ac);
    notobj_onlyparse = onlyparse;
    notobj_notation = df';
  } in
  Lib.add_anonymous_leaf (inNotation notation);
  df'

(* Notations without interpretation (Reserved Notation) *)

let add_syntax_extension local ((loc,df),mods) =
  let msgs, sy_data = compute_pure_syntax_data df mods in
  let sy_rules = make_syntax_rules sy_data in
  Flags.if_verbose (List.iter (fun (f,x) -> f x)) msgs;
  Lib.add_anonymous_leaf (inSyntaxExtension(local,sy_rules))

(* Notations with only interpretation *)

let add_notation_interpretation ((loc,df),c,sc) =
  let df' = add_notation_interpretation_core false df c sc false in
  Dumpglob.dump_notation (loc,df') sc true

let set_notation_for_interpretation impls ((_,df),c,sc) =
  (try ignore
    (silently (add_notation_interpretation_core false df ~impls c sc) false);
  with NoSyntaxRule ->
    error "Parsing rule for this notation has to be previously declared.");
  Option.iter (fun sc -> Notation.open_close_scope (false,true,sc)) sc

(* Main entry point *)

let add_notation local c ((loc,df),modifiers) sc =
  let df' =
   if no_syntax_modifiers modifiers then
    (* No syntax data: try to rely on a previously declared rule *)
    let onlyparse = is_only_parsing modifiers in
    try add_notation_interpretation_core local df c sc onlyparse
    with NoSyntaxRule ->
      (* Try to determine a default syntax rule *)
      add_notation_in_scope local df c modifiers sc
   else
    (* Declare both syntax and interpretation *)
    add_notation_in_scope local df c modifiers sc
  in
  Dumpglob.dump_notation (loc,df') sc true

(* Infix notations *)

let inject_var x = CRef (Ident (Loc.ghost, Id.of_string x),None)

let add_infix local ((loc,inf),modifiers) pr sc =
  check_infix_modifiers modifiers;
  (* check the precedence *)
  let metas = [inject_var "x"; inject_var "y"] in
  let c = mkAppC (pr,metas) in
  let df = "x "^(quote_notation_token inf)^" y" in
  add_notation local c ((loc,df),modifiers) sc

(**********************************************************************)
(* Delimiters and classes bound to scopes                             *)

type scope_command = ScopeDelim of string | ScopeClasses of scope_class list

let load_scope_command _ (_,(scope,dlm)) =
  Notation.declare_scope scope

let open_scope_command i (_,(scope,o)) =
  if Int.equal i 1 then
    match o with
    | ScopeDelim dlm -> Notation.declare_delimiters scope dlm
    | ScopeClasses cl -> List.iter (Notation.declare_scope_class scope) cl

let cache_scope_command o =
  load_scope_command 1 o;
  open_scope_command 1 o

let subst_scope_command (subst,(scope,o as x)) = match o with
  | ScopeClasses cl ->
      let cl' = List.map_filter (subst_scope_class subst) cl in
      let cl' =
        if Int.equal (List.length cl) (List.length cl') && List.for_all2 (==) cl cl' then cl
        else cl' in
      scope, ScopeClasses cl'
  | _ -> x

let inScopeCommand : scope_name * scope_command -> obj =
  declare_object {(default_object "DELIMITERS") with
      cache_function = cache_scope_command;
      open_function = open_scope_command;
      load_function = load_scope_command;
      subst_function = subst_scope_command;
      classify_function = (fun obj -> Substitute obj)}

let add_delimiters scope key =
  Lib.add_anonymous_leaf (inScopeCommand(scope,ScopeDelim key))

let add_class_scope scope cl =
  Lib.add_anonymous_leaf (inScopeCommand(scope,ScopeClasses cl))

(* Check if abbreviation to a name and avoid early insertion of
   maximal implicit arguments *)
let try_interp_name_alias = function
  | [], CRef (ref,_) -> intern_reference ref
  | _ -> raise Not_found

let add_syntactic_definition ident (vars,c) local onlyparse =
  let vars,pat =
    try [], NRef (try_interp_name_alias (vars,c))
    with Not_found ->
      let i_vars = List.map (fun id -> (id,NtnInternTypeConstr)) vars in
      let vars,pat = interp_notation_constr i_vars [] c in
      List.map (fun (id,(sc,kind)) -> (id,sc)) vars, pat
  in
  let onlyparse = match onlyparse with
    | None when (is_not_printable pat) -> Some Flags.Current
    | p -> p
  in
  Syntax_def.declare_syntactic_definition local ident onlyparse (vars,pat)



==> anc/HoTT/coq-HoTT/toplevel/metasyntax.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Libnames
open Tacexpr
open Vernacexpr
open Notation
open Constrexpr
open Notation_term

val add_token_obj : string -> unit

(** Adding a tactic notation in the environment *)

val add_tactic_notation :
  locality_flag * int * grammar_tactic_prod_item_expr list * raw_tactic_expr ->
    unit

(** Adding a (constr) notation in the environment*)

val add_infix : locality_flag -> (lstring * syntax_modifier list) ->
  constr_expr -> scope_name option -> unit

val add_notation : locality_flag -> constr_expr ->
  (lstring * syntax_modifier list) -> scope_name option -> unit

(** Declaring delimiter keys and default scopes *)

val add_delimiters : scope_name -> string -> unit
val add_class_scope : scope_name -> scope_class list -> unit

(** Add only the interpretation of a notation that already has pa/pp rules *)

val add_notation_interpretation :
  (lstring * constr_expr * scope_name option) -> unit

(** Add a notation interpretation for supporting the "where" clause *)

val set_notation_for_interpretation : Constrintern.internalization_env ->
  (lstring * constr_expr * scope_name option) -> unit

(** Add only the parsing/printing rule of a notation *)

val add_syntax_extension :
  locality_flag -> (lstring * syntax_modifier list) -> unit

(** Add a syntactic definition (as in "Notation f := ...") *)

val add_syntactic_definition : Id.t -> Id.t list * constr_expr ->
  bool -> Flags.compat_version option -> unit

(** Print the Camlp4 state of a grammar *)

val pr_grammar : string -> Pp.std_ppcmds

val check_infix_modifiers : syntax_modifier list -> unit

val with_syntax_protection : ('a -> 'b) -> 'a -> 'b


==> anc/HoTT/coq-HoTT/toplevel/mltop.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Errors
open Util
open Pp
open Flags
open CUnix
open Libobject
open System

(* Code to hook Coq into the ML toplevel -- depends on having the
   objective-caml compiler mostly visible. The functions implemented here are:
   \begin{itemize}
   \item [dir_ml_load name]: Loads the ML module fname from the current ML
     path.
   \item [dir_ml_use]: Directive #use of Ocaml toplevel
   \item [add_ml_dir]: Directive #directory of Ocaml toplevel
   \end{itemize}

   How to build an ML module interface with these functions.
   The idea is that the ML directory path is like the Coq directory
   path.  So we can maintain the two in parallel.
   In the same way, we can use the "ml_env" as a kind of ML
   environment, which we freeze, unfreeze, and add things to just like
   to the other environments.
   Finally, we can create an object which is an ML module, and require
   that the "caching" of the ML module cause the loading of the
   associated ML file, if that file has not been yet loaded.  Of
   course, the problem is how to record dependencies between ML
   modules.
   (I do not know of a solution to this problem, other than to
   put all the needed names into the ML Module object.) *)


(* NB: this module relies on OCaml's Dynlink library. The bytecode version
   of Dynlink is always available, but there are some architectures
   with native compilation and no dynlink.cmxa. Instead of nasty IFDEF's
   here for hiding the calls to Dynlink, we now simply reject this rather
   rare situation during ./configure, and give instructions there about how
   to build a dummy dynlink.cmxa, cf. dev/dynlink.ml. *)

(* This path is where we look for .cmo *)
let coq_mlpath_copy = ref ["."]
let keep_copy_mlpath path =
  let cpath = canonical_path_name path in
  let filter path' = not (String.equal cpath (canonical_path_name path')) in
  coq_mlpath_copy := path :: List.filter filter !coq_mlpath_copy

(* If there is a toplevel under Coq *)
type toplevel = {
  load_obj : string -> unit;
  use_file : string -> unit;
  add_dir  : string -> unit;
  ml_loop  : unit -> unit }

(* Determines the behaviour of Coq with respect to ML files (compiled
   or not) *)
type kind_load =
  | WithTop of toplevel
  | WithoutTop

(* Must be always initialized *)
let load = ref WithoutTop

(* Are we in a native version of Coq? *)
let is_native = Dynlink.is_native

(* Sets and initializes a toplevel (if any) *)
let set_top toplevel = load :=
  WithTop toplevel;
  Nativelib.load_obj := toplevel.load_obj

(* Removes the toplevel (if any) *)
let remove () =
  load := WithoutTop;
  Nativelib.load_obj := (fun x -> () : string -> unit)

(* Tests if an Ocaml toplevel runs under Coq *)
let is_ocaml_top () =
  match !load with
    | WithTop _ -> true
    |_ -> false

(* Tests if we can load ML files *)
let has_dynlink = Coq_config.has_natdynlink || not is_native

(* Runs the toplevel loop of Ocaml *)
let ocaml_toploop () =
  match !load with
    | WithTop t -> Printexc.catch t.ml_loop ()
    | _ -> ()

(* Try to interpret load_obj's (internal) errors *)
let report_on_load_obj_error exc =
  let x = Obj.repr exc in
  (* Try an horrible (fragile) hack to report on Symtable dynlink errors *)
  (* (we follow ocaml's Printexc.to_string decoding of exceptions) *)
  if Obj.is_block x && String.equal (Obj.magic (Obj.field (Obj.field x 0) 0)) "Symtable.Error"
  then
    let err_block = Obj.field x 1 in
    if Int.equal (Obj.tag err_block) 0 then
      (* Symtable.Undefined_global of string *)
      str "reference to undefined global " ++
      str (Obj.magic (Obj.field err_block 0))
    else str (Printexc.to_string exc)
  else str (Printexc.to_string exc)

(* Dynamic loading of .cmo/.cma *)
let dir_ml_load s =
  match !load with
    | WithTop t ->
      (try t.load_obj s
       with
       | e when Errors.noncritical e ->
        let e = Errors.push e in
        match e with
        | (UserError _ | Failure _ | Not_found as u) -> raise u
        | exc ->
            let msg = report_on_load_obj_error exc in
            errorlabstrm "Mltop.load_object" (str"Cannot link ml-object " ++
                  str s ++ str" to Coq code (" ++ msg ++ str ")."))
    | WithoutTop ->
        let warn = Flags.is_verbose() in
        let _,gname = find_file_in_path ~warn !coq_mlpath_copy s in
        try
          Dynlink.loadfile gname;
	with Dynlink.Error a ->
          errorlabstrm "Mltop.load_object" (str (Dynlink.error_message a))

(* Dynamic interpretation of .ml *)
let dir_ml_use s =
  match !load with
    | WithTop t -> t.use_file s
    | _ -> msg_warning (str "Cannot access the ML compiler")

(* Adds a path to the ML paths *)
let add_ml_dir s =
  match !load with
    | WithTop t -> t.add_dir s; keep_copy_mlpath s
    | WithoutTop when has_dynlink -> keep_copy_mlpath s
    | _ -> ()

(* For Rec Add ML Path *)
let add_rec_ml_dir unix_path =
  List.iter (fun (lp,_) -> add_ml_dir lp) (all_subdirs ~unix_path)

(* Adding files to Coq and ML loadpath *)

let add_path ~unix_path:dir ~coq_root:coq_dirpath =
  if exists_dir dir then
    begin
      add_ml_dir dir;
      Loadpath.add_load_path dir true coq_dirpath
    end
  else
    msg_warning (str ("Cannot open " ^ dir))

let convert_string d =
  try Names.Id.of_string d
  with UserError _ ->
    if_warn msg_warning (str ("Directory "^d^" cannot be used as a Coq identifier (skipped)"));
    raise Exit

let add_rec_path ~unix_path ~coq_root =
  if exists_dir unix_path then
    let dirs = all_subdirs ~unix_path in
    let prefix = Names.DirPath.repr coq_root in
    let convert_dirs (lp, cp) =
      try
        let path = List.rev_map convert_string cp @ prefix in
        Some (lp, Names.DirPath.make path)
      with Exit -> None
    in
    let dirs = List.map_filter convert_dirs dirs in
    let () = List.iter (fun lpe -> add_ml_dir (fst lpe)) dirs in
    let () = add_ml_dir unix_path in
    let add (path, dir) = Loadpath.add_load_path path false dir in
    let () = List.iter add dirs in
    Loadpath.add_load_path unix_path true coq_root
  else
    msg_warning (str ("Cannot open " ^ unix_path))

(* convertit un nom quelconque en nom de fichier ou de module *)
let mod_of_name name =
  let base =
    if Filename.check_suffix name ".cmo" then
      Filename.chop_suffix name ".cmo"
    else
      name
  in
  String.capitalize base

let get_ml_object_suffix name =
  if Filename.check_suffix name ".cmo" then
    Some ".cmo"
  else if Filename.check_suffix name ".cma" then
    Some ".cma"
  else if Filename.check_suffix name ".cmxs" then
    Some ".cmxs"
  else
    None

let file_of_name name =
  let name = String.uncapitalize name in
  let suffix = get_ml_object_suffix name in
  let fail s =
    errorlabstrm "Mltop.load_object"
      (str"File not found on loadpath : " ++ str s) in
  if is_native then
    let name = match suffix with
      | Some ((".cmo"|".cma") as suffix) ->
          (Filename.chop_suffix name suffix) ^ ".cmxs"
      | Some ".cmxs" -> name
      | _ -> name ^ ".cmxs"
    in
    if is_in_path !coq_mlpath_copy name then name else fail name
  else
    let (full, base) = match suffix with
      | Some ".cmo" | Some ".cma" -> true, name
      | Some ".cmxs" -> false, Filename.chop_suffix name ".cmxs"
      | _ -> false, name
    in
    if full then
      if is_in_path !coq_mlpath_copy base then base else fail base
    else
      let name = base ^ ".cma" in
      if is_in_path !coq_mlpath_copy name then name else
        let name = base ^ ".cmo" in
        if is_in_path !coq_mlpath_copy name then name else
          fail (base ^ ".cm[ao]")

(** Is the ML code of the standard library placed into loadable plugins
    or statically compiled into coqtop ? For the moment this choice is
    made according to the presence of native dynlink : even if bytecode
    coqtop could always load plugins, we prefer to have uniformity between
    bytecode and native versions. *)

(* [known_loaded_module] contains the names of the loaded ML modules
 * (linked or loaded with load_object). It is used not to load a
 * module twice. It is NOT the list of ML modules Coq knows. *)

let known_loaded_modules = ref String.Set.empty

let add_known_module mname =
  let mname = String.capitalize mname in
  known_loaded_modules := String.Set.add mname !known_loaded_modules

let module_is_known mname =
  String.Set.mem (String.capitalize mname) !known_loaded_modules

(** A plugin is just an ML module with an initialization function. *)

let known_loaded_plugins = ref String.Map.empty

let add_known_plugin init name =
  let name = String.capitalize name in
  add_known_module name;
  known_loaded_plugins := String.Map.add name init !known_loaded_plugins

let init_known_plugins () =
  String.Map.iter (fun _ f -> f()) !known_loaded_plugins

(** ml object = ml module or plugin *)

let init_ml_object mname =
  try String.Map.find mname !known_loaded_plugins ()
  with Not_found -> ()

let load_ml_object mname fname=
  dir_ml_load fname;
  add_known_module mname;
  init_ml_object mname

(* Summary of declared ML Modules *)

(* List and not String.Set because order is important: most recent first. *)

let loaded_modules = ref []
let get_loaded_modules () = List.rev !loaded_modules
let add_loaded_module md = loaded_modules := md :: !loaded_modules
let reset_loaded_modules () = loaded_modules := []

let if_verbose_load verb f name fname =
  if not verb then f name fname
  else
    let info = "[Loading ML file "^fname^" ..." in
    try
      f name fname;
      msg_info (str (info^" done]"));
    with reraise ->
      msg_info (str (info^" failed]"));
      raise reraise

(** Load a module for the first time (i.e. dynlink it)
    or simulate its reload (i.e. doing nothing except maybe
    an initialization function). *)

let cache_ml_object verb reinit name =
  begin
    if module_is_known name then
      (if reinit then init_ml_object name)
    else if not has_dynlink then
      error ("Dynamic link not supported (module "^name^")")
    else
      if_verbose_load (verb && is_verbose ())
	load_ml_object name (file_of_name name)
  end;
  add_loaded_module name

let unfreeze_ml_modules x =
  reset_loaded_modules ();
  List.iter (cache_ml_object false false) x

let _ =
  Summary.declare_summary "ML-MODULES"
    { Summary.freeze_function = get_loaded_modules;
      Summary.unfreeze_function = unfreeze_ml_modules;
      Summary.init_function = reset_loaded_modules }

(* Liboject entries of declared ML Modules *)

type ml_module_object = {
  mlocal : Vernacexpr.locality_flag;
  mnames : string list
}

let cache_ml_objects (_,{mnames=mnames}) =
  List.iter (cache_ml_object true true) mnames

let classify_ml_objects ({mlocal=mlocal} as o) =
  if mlocal then Dispose else Substitute o

let inMLModule : ml_module_object -> obj =
  declare_object
    {(default_object "ML-MODULE") with
      load_function = (fun _ -> cache_ml_objects);
      cache_function = cache_ml_objects;
      subst_function = (fun (_,o) -> o);
      classify_function = classify_ml_objects }

let declare_ml_modules local l =
  let l = List.map mod_of_name l in
  Lib.add_anonymous_leaf (inMLModule {mlocal=local; mnames=l})

let print_ml_path () =
  let l = !coq_mlpath_copy in
  str"ML Load Path:" ++ fnl () ++ str"  " ++
          hv 0 (prlist_with_sep fnl str l)

(* Printing of loaded ML modules *)

let print_ml_modules () =
  let l = get_loaded_modules () in
  str"Loaded ML Modules: " ++ pr_vertical_list str l


==> anc/HoTT/coq-HoTT/toplevel/mltop.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** If there is a toplevel under Coq, it is described by the following
   record. *)
type toplevel = {
  load_obj : string -> unit;
  use_file : string -> unit;
  add_dir  : string -> unit;
  ml_loop  : unit -> unit }

(** Sets and initializes a toplevel (if any) *)
val set_top : toplevel -> unit

(** Are we in a native version of Coq? *)
val is_native : bool

(** Removes the toplevel (if any) *)
val remove : unit -> unit

(** Tests if an Ocaml toplevel runs under Coq *)
val is_ocaml_top : unit -> bool

(** Tests if we can load ML files *)
val has_dynlink : bool

(** Starts the Ocaml toplevel loop *)
val ocaml_toploop : unit -> unit

(** Dynamic loading of .cmo *)
val dir_ml_load : string -> unit

(** Dynamic interpretation of .ml *)
val dir_ml_use : string -> unit

(** Adds a path to the ML paths *)
val add_ml_dir : string -> unit
val add_rec_ml_dir : string -> unit

(** Adds a path to the Coq and ML paths *)
val add_path : unix_path:string -> coq_root:Names.DirPath.t -> unit
val add_rec_path : unix_path:string -> coq_root:Names.DirPath.t -> unit

(** List of modules linked to the toplevel *)
val add_known_module : string -> unit
val module_is_known : string -> bool
val load_ml_object : string -> string -> unit

(** Declare a plugin and its initialization function.
    A plugin is just an ML module with an initialization function.
    Adding a known plugin implies adding it as a known ML module.
    The initialization function is granted to be called after Coq is fully
    bootstrapped, even if the plugin is statically linked with the toplevel *)
val add_known_plugin : (unit -> unit) -> string -> unit

(** Calls all initialization functions in a non-specified order *)
val init_known_plugins : unit -> unit

val declare_ml_modules : Vernacexpr.locality_flag -> string list -> unit

val print_ml_path : unit -> Pp.std_ppcmds
val print_ml_modules : unit -> Pp.std_ppcmds


==> anc/HoTT/coq-HoTT/toplevel/obligations.ml <==
open Printf
open Globnames
open Libobject
open Entries
open Decl_kinds
open Declare

(**
   - Get types of existentials ;
   - Flatten dependency tree (prefix order) ;
   - Replace existentials by De Bruijn indices in term, applied to the right arguments ;
   - Apply term prefixed by quantification on "existentials".
*)

open Term
open Sign
open Names
open Evd
open Pp
open Errors
open Util
open Proof_type

let declare_fix_ref = ref (fun _ _ _ _ _ _ -> assert false)
let declare_definition_ref = ref (fun _ _ _ _ _ -> assert false)

let trace s =
  if !Flags.debug then msg_debug s
  else ()

let succfix (depth, fixrels) =
  (succ depth, List.map succ fixrels)

let mkMetas n = List.init n (fun _ -> Evarutil.mk_new_meta ())

let check_evars env evm =
  List.iter
  (fun (key, evi) ->
   let (loc,k) = evar_source key evm in
     match k with
     | Evar_kinds.QuestionMark _
     | Evar_kinds.ImplicitArg (_,_,false) -> ()
     | _ ->
       Pretype_errors.error_unsolvable_implicit loc env
         evm (Evarutil.nf_evar_info evm evi) k None)
  (Evd.undefined_list evm)

type oblinfo =
  { ev_name: int * Id.t;
    ev_hyps: named_context;
    ev_status: Evar_kinds.obligation_definition_status;
    ev_chop: int option;
    ev_src: Evar_kinds.t Loc.located;
    ev_typ: types;
    ev_tac: tactic option;
    ev_deps: Int.Set.t }

(* spiwack: Store field for internalizing ev_tac in evar_infos' evar_extra. *)
let evar_tactic = Store.field ()

(** Substitute evar references in t using De Bruijn indices,
  where n binders were passed through. *)

let subst_evar_constr evs n idf t = 
  let seen = ref Int.Set.empty in
  let transparent = ref Id.Set.empty in
  let evar_info id = List.assoc id evs in
  let rec substrec (depth, fixrels) c = match kind_of_term c with
    | Evar (k, args) ->
	let { ev_name = (id, idstr) ;
	      ev_hyps = hyps ; ev_chop = chop } =
	  try evar_info k
	  with Not_found ->
	    anomaly ~label:"eterm" (Pp.str "existential variable " ++ int k ++ str " not found")
	in
        seen := Int.Set.add id !seen;
	  (* Evar arguments are created in inverse order,
	     and we must not apply to defined ones (i.e. LetIn's)
	  *)
	let args =
	  let n = match chop with None -> 0 | Some c -> c in
	  let (l, r) = List.chop n (List.rev (Array.to_list args)) in
	    List.rev r
	in
	let args =
	  let rec aux hyps args acc =
	     match hyps, args with
		 ((_, None, _) :: tlh), (c :: tla) ->
		   aux tlh tla ((substrec (depth, fixrels) c) :: acc)
	       | ((_, Some _, _) :: tlh), (_ :: tla) ->
		   aux tlh tla acc
	       | [], [] -> acc
	       | _, _ -> acc (*failwith "subst_evars: invalid argument"*)
	  in aux hyps args []
	in
	  if List.exists (fun x -> match kind_of_term x with Rel n -> 
	  List.mem n fixrels | _ -> false) args then
	    transparent := Id.Set.add idstr !transparent;
	  mkApp (idf idstr, Array.of_list args)
    | Fix _ ->
	map_constr_with_binders succfix substrec (depth, 1 :: fixrels) c
    | _ -> map_constr_with_binders succfix substrec (depth, fixrels) c
  in
  let t' = substrec (0, []) t in
    t', !seen, !transparent


(** Substitute variable references in t using De Bruijn indices,
  where n binders were passed through. *)
let subst_vars acc n t =
  let var_index id = Util.List.index id acc in
  let rec substrec depth c = match kind_of_term c with
    | Var v -> (try mkRel (depth + (var_index v)) with Not_found -> c)
    | _ -> map_constr_with_binders succ substrec depth c
  in
    substrec 0 t

(** Rewrite type of an evar ([ H1 : t1, ... Hn : tn |- concl ])
    to a product : forall H1 : t1, ..., forall Hn : tn, concl.
    Changes evars and hypothesis references to variable references.
*)
let etype_of_evar evs hyps concl =
  let rec aux acc n = function
      (id, copt, t) :: tl ->
	let t', s, trans = subst_evar_constr evs n mkVar t in
	let t'' = subst_vars acc 0 t' in
	let rest, s', trans' = aux (id :: acc) (succ n) tl in
	let s' = Int.Set.union s s' in
	let trans' = Id.Set.union trans trans' in
	  (match copt with
	      Some c -> 
		let c', s'', trans'' = subst_evar_constr evs n mkVar c in
		let c' = subst_vars acc 0 c' in
		  mkNamedProd_or_LetIn (id, Some c', t'') rest,
		Int.Set.union s'' s',
		Id.Set.union trans'' trans'
	    | None ->
		mkNamedProd_or_LetIn (id, None, t'') rest, s', trans')
    | [] ->
	let t', s, trans = subst_evar_constr evs n mkVar concl in
	  subst_vars acc 0 t', s, trans
  in aux [] 0 (List.rev hyps)


open Tacticals

let trunc_named_context n ctx =
  let len = List.length ctx in
    List.firstn (len - n) ctx

let rec chop_product n t =
  if Int.equal n 0 then Some t
  else
    match kind_of_term t with
      | Prod (_, _, b) ->  if noccurn 1 b then chop_product (pred n) (Termops.pop b) else None
      | _ -> None

let evars_of_evar_info evi =
  Int.Set.union (Evarutil.evars_of_term evi.evar_concl)
    (Int.Set.union
	(match evi.evar_body with
	| Evar_empty -> Int.Set.empty
	| Evar_defined b -> Evarutil.evars_of_term b)
	(Evarutil.evars_of_named_context (evar_filtered_context evi)))

let evar_dependencies evm oev =
  let one_step deps =
    Int.Set.fold (fun ev s ->
      let evi = Evd.find evm ev in
      let deps' = evars_of_evar_info evi in
      if Int.Set.mem oev deps' then
	invalid_arg ("Ill-formed evar map: cycle detected for evar " ^ string_of_int oev)
      else Int.Set.union deps' s)
      deps deps
  in
  let rec aux deps =
    let deps' = one_step deps in
      if Int.Set.equal deps deps' then deps
      else aux deps'
  in aux (Int.Set.singleton oev)
      
let move_after (id, ev, deps as obl) l = 
  let rec aux restdeps = function
    | (id', _, _) as obl' :: tl -> 
	let restdeps' = Int.Set.remove id' restdeps in
	  if Int.Set.is_empty restdeps' then
	    obl' :: obl :: tl
	  else obl' :: aux restdeps' tl
    | [] -> [obl]
  in aux (Int.Set.remove id deps) l
    
let sort_dependencies evl =
  let rec aux l found list =
    match l with
    | (id, ev, deps) as obl :: tl ->
	let found' = Int.Set.union found (Int.Set.singleton id) in
	  if Int.Set.subset deps found' then
	    aux tl found' (obl :: list)
	  else aux (move_after obl tl) found list
    | [] -> List.rev list
  in aux evl Int.Set.empty []

open Environ

let eterm_obligations env name evm fs ?status t ty = 
  (* 'Serialize' the evars *)
  let nc = Environ.named_context env in
  let nc_len = Sign.named_context_length nc in
  let evm = Evarutil.nf_evar_map_undefined evm in
  let evl = List.rev (Evarutil.non_instantiated evm) in
  let evl = List.map (fun (id, ev) -> (id, ev, evar_dependencies evm id)) evl in
  let sevl = sort_dependencies evl in
  let evl = List.map (fun (id, ev, _) -> id, ev) sevl in
  let evn =
    let i = ref (-1) in
      List.rev_map (fun (id, ev) -> incr i;
		      (id, (!i, Id.of_string
			      (Id.to_string name ^ "_obligation_" ^ string_of_int (succ !i))),
		       ev)) evl
  in
  let evts =
    (* Remove existential variables in types and build the corresponding products *)
    List.fold_right
      (fun (id, (n, nstr), ev) l ->
	 let hyps = Evd.evar_filtered_context ev in
	 let hyps = trunc_named_context nc_len hyps in
	 let evtyp, deps, transp = etype_of_evar l hyps ev.evar_concl in
	 let evtyp, hyps, chop =
	   match chop_product fs evtyp with
	   | Some t -> t, trunc_named_context fs hyps, fs
	   | None -> evtyp, hyps, 0
	 in
	 let loc, k = evar_source id evm in
	 let status = match k with Evar_kinds.QuestionMark o -> Some o | _ -> status in
	 let status, chop = match status with
	   | Some (Evar_kinds.Define true as stat) ->
	       if not (Int.equal chop fs) then Evar_kinds.Define false, None
	       else stat, Some chop
	   | Some s -> s, None
	   | None -> Evar_kinds.Define true, None
	 in
	 let tac = match Store.get ev.evar_extra evar_tactic with
	   | Some t ->
	       if String.equal (Dyn.tag t) "tactic" then
		 Some (Tacinterp.interp 
			  (Tacinterp.globTacticIn (Tacinterp.tactic_out t)))
	       else None
	   | None -> None
	 in
	 let info = { ev_name = (n, nstr);
		      ev_hyps = hyps; ev_status = status; ev_chop = chop;
		      ev_src = loc, k; ev_typ = evtyp ; ev_deps = deps; ev_tac = tac }
	 in (id, info) :: l)
      evn []
  in
  let t', _, transparent = (* Substitute evar refs in the term by variables *)
    subst_evar_constr evts 0 mkVar t 
  in
  let ty, _, _ = subst_evar_constr evts 0 mkVar ty in
  let evars = 
    List.map (fun (ev, info) ->
      let { ev_name = (_, name); ev_status = status;
	    ev_src = src; ev_typ = typ; ev_deps = deps; ev_tac = tac } = info
      in
      let status = match status with
	| Evar_kinds.Define true when Id.Set.mem name transparent ->
	  Evar_kinds.Define false
	| _ -> status
      in name, typ, src, status, deps, tac) evts
  in
  let evnames = List.map (fun (ev, info) -> ev, snd info.ev_name) evts in
  let evmap f c = pi1 (subst_evar_constr evts 0 f c) in
    Array.of_list (List.rev evars), (evnames, evmap), t', ty

let tactics_module = ["Program";"Tactics"]
let safe_init_constant md name () =
  Coqlib.check_required_library ("Coq"::md);
  Coqlib.gen_constant "Obligations" md name
let hide_obligation = safe_init_constant tactics_module "obligation"

let pperror cmd = Errors.errorlabstrm "Program" cmd
let error s = pperror (str s)

let reduce c =
  Reductionops.clos_norm_flags Closure.betaiota (Global.env ()) Evd.empty c

exception NoObligations of Id.t option

let explain_no_obligations = function
    Some ident -> str "No obligations for program " ++ str (Id.to_string ident)
  | None -> str "No obligations remaining"

type obligation_info =
    (Names.Id.t * Term.types * Evar_kinds.t Loc.located *
     Evar_kinds.obligation_definition_status * Int.Set.t * tactic option) array

type 'a obligation_body = 
  | DefinedObl of 'a
  | TermObl of constr

type obligation =
  { obl_name : Id.t;
    obl_type : types;
    obl_location : Evar_kinds.t Loc.located;
    obl_body : constant obligation_body option;
    obl_status : Evar_kinds.obligation_definition_status;
    obl_deps : Int.Set.t;
    obl_tac : tactic option;
  }

type obligations = (obligation array * int)

type fixpoint_kind =
  | IsFixpoint of (Id.t Loc.located option * Constrexpr.recursion_order_expr) list
  | IsCoFixpoint

type notations = (Vernacexpr.lstring * Constrexpr.constr_expr * Notation_term.scope_name option) list

type program_info = {
  prg_name: Id.t;
  prg_body: constr;
  prg_type: constr;
  prg_ctx:  Univ.universe_context_set;
  prg_subst : Universes.universe_opt_subst;
  prg_obligations: obligations;
  prg_deps : Id.t list;
  prg_fixkind : fixpoint_kind option ;
  prg_implicits : (Constrexpr.explicitation * (bool * bool * bool)) list;
  prg_notations : notations ;
  prg_kind : definition_kind;
  prg_reduce : constr -> constr;
  prg_hook : unit Tacexpr.declaration_hook;
}

let assumption_message = Declare.assumption_message

let (set_default_tactic, get_default_tactic, print_default_tactic) = 
  Tactic_option.declare_tactic_option "Program tactic"

(* true = All transparent, false = Opaque if possible *)
let proofs_transparency = ref true

let set_proofs_transparency = (:=) proofs_transparency
let get_proofs_transparency () = !proofs_transparency

open Goptions

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "transparency of Program obligations";
      optkey   = ["Transparent";"Obligations"];
      optread  = get_proofs_transparency;
      optwrite = set_proofs_transparency; }

(* true = hide obligations *)
let hide_obligations = ref false

let set_hide_obligations = (:=) hide_obligations
let get_hide_obligations () = !hide_obligations

open Goptions

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "Hidding of Program obligations";
      optkey   = ["Hide";"Obligations"];
      optread  = get_hide_obligations;
      optwrite = set_hide_obligations; }

let evar_of_obligation o = make_evar (Global.named_context_val ()) o.obl_type

let get_body subst obl = 
  match obl.obl_body with
  | None -> assert false
  | Some (DefinedObl c) -> 
    let _, ctx = Environ.constant_type_in_ctx (Global.env ()) c in
    let pc = subst_univs_fn_puniverses (Univ.level_subst_of subst) (c, Univ.Context.instance ctx) in
      DefinedObl pc
  | Some (TermObl c) -> 
      TermObl (subst_univs_fn_constr subst c)

let get_obligation_body expand subst obl =
  let c = get_body subst obl in
  let c' = 
    if expand && obl.obl_status == Evar_kinds.Expand then
      (match c with
      | DefinedObl pc -> constant_value_in (Global.env ()) pc
      | TermObl c -> c)
    else (match c with
    | DefinedObl pc -> mkConstU pc
    | TermObl c -> c)
  in c'

let obl_substitution expand subst obls deps =
  Int.Set.fold
    (fun x acc ->
       let xobl = obls.(x) in
       let oblb =
	 try get_obligation_body expand subst xobl
	 with e when Errors.noncritical e -> assert false
       in (xobl.obl_name, (xobl.obl_type, oblb)) :: acc)
    deps []

let subst_deps expand subst obls deps t =
  let subst = Universes.make_opt_subst subst in
  let osubst = obl_substitution expand subst obls deps in
    subst_univs_fn_constr subst
      (Term.replace_vars (List.map (fun (n, (_, b)) -> n, b) osubst) t)

let rec prod_app t n =
  match kind_of_term (strip_outer_cast t) with
    | Prod (_,_,b) -> subst1 n b
    | LetIn (_, b, t, b') -> prod_app (subst1 b b') n
    | _ ->
	errorlabstrm "prod_app"
	  (str"Needed a product, but didn't find one" ++ fnl ())


(* prod_appvect T [| a1 ; ... ; an |] -> (T a1 ... an) *)
let prod_applist t nL = List.fold_left prod_app t nL

let replace_appvars subst =
  let rec aux c = 
    let f, l = decompose_app c in
      if isVar f then
	try
	  let c' = List.map (map_constr aux) l in
	  let (t, b) = List.assoc (destVar f) subst in
	    mkApp (delayed_force hide_obligation, 
		   [| prod_applist t c'; applistc b c' |])
	with Not_found -> map_constr aux c
      else map_constr aux c
  in map_constr aux
       
let subst_prog expand obls ints prg =
  let usubst = Universes.make_opt_subst prg.prg_subst in
  let subst = obl_substitution expand usubst obls ints in
    if get_hide_obligations () then
      (replace_appvars subst prg.prg_body,
       replace_appvars subst ((* Termops.refresh_universes *) prg.prg_type))
    else 
      let subst' = List.map (fun (n, (_, b)) -> n, b) subst in
	(Term.replace_vars subst' prg.prg_body,
	 Term.replace_vars subst' ((* Termops.refresh_universes *) prg.prg_type))

let subst_deps_obl subst obls obl =
  let t' = subst_deps true subst obls obl.obl_deps obl.obl_type in
    { obl with obl_type = t' }

module ProgMap = Map.Make(struct type t = Id.t let compare = Id.compare end)

let map_replace k v m = ProgMap.add k v (ProgMap.remove k m)

let map_keys m = ProgMap.fold (fun k _ l -> k :: l) m []

let map_cardinal m =
  let i = ref 0 in
    ProgMap.iter (fun _ _ -> incr i) m;
    !i

exception Found of program_info

let map_first m =
  try
    ProgMap.iter (fun _ v -> raise (Found v)) m;
    assert(false)
  with Found x -> x

let from_prg : program_info ProgMap.t ref = ref ProgMap.empty

let freeze () = !from_prg
let unfreeze v = from_prg := v
let init () = from_prg := ProgMap.empty

(** Beware: if this code is dynamically loaded via dynlink after the start
    of Coq, then this [init] function will not be run by [Lib.init ()].
    Luckily, here we can launch [init] at load-time. *)

let _ = init ()

let _ =
  Summary.declare_summary "program-tcc-table"
    { Summary.freeze_function = freeze;
      Summary.unfreeze_function = unfreeze;
      Summary.init_function = init }

let close sec =
  if not (ProgMap.is_empty !from_prg) then
    let keys = map_keys !from_prg in
      errorlabstrm "Program" 
	(str "Unsolved obligations when closing " ++ str sec ++ str":" ++ spc () ++
	   prlist_with_sep spc (fun x -> Nameops.pr_id x) keys ++
	   (str (if Int.equal (List.length keys) 1 then " has " else " have ") ++
	      str "unsolved obligations"))

let input : program_info ProgMap.t -> obj =
  declare_object
    { (default_object "Program state") with
      cache_function = (fun (na, pi) -> from_prg := pi);
      load_function = (fun _ (_, pi) -> from_prg := pi);
      discharge_function = (fun _ -> close "section"; None);
      classify_function = (fun _ -> close "module"; Dispose) }
    
open Evd

let progmap_remove prg =
  Lib.add_anonymous_leaf (input (ProgMap.remove prg.prg_name !from_prg))
  
let progmap_add n prg =
  Lib.add_anonymous_leaf (input (ProgMap.add n prg !from_prg))

let progmap_replace prg' = 
  Lib.add_anonymous_leaf (input (map_replace prg'.prg_name prg' !from_prg))

let rec intset_to = function
    -1 -> Int.Set.empty
  | n -> Int.Set.add n (intset_to (pred n))

let subst_body expand prg =
  let obls, _ = prg.prg_obligations in
  let ints = intset_to (pred (Array.length obls)) in
    subst_prog expand obls ints prg

let declare_definition prg =
  let body, typ = subst_body true prg in
  let ce =
    { const_entry_body = body;
      const_entry_secctx = None;
      const_entry_type = Some typ;
      const_entry_polymorphic = pi2 prg.prg_kind;
      const_entry_universes = Univ.ContextSet.to_context prg.prg_ctx;
      const_entry_opaque = false;
      const_entry_inline_code = false}
  in
    progmap_remove prg;
    !declare_definition_ref prg.prg_name prg.prg_kind ce prg.prg_implicits
      (fun local gr -> prg.prg_hook local gr; gr)

open Pp

let rec lam_index n t acc =
  match kind_of_term t with
    | Lambda (Name n', _, _) when Id.equal n n' ->
      acc
    | Lambda (_, _, b) ->
	lam_index n b (succ acc)
    | _ -> raise Not_found

let compute_possible_guardness_evidences (n,_) fixbody fixtype =
  match n with
  | Some (loc, n) -> [lam_index n fixbody 0]
  | None ->
      (* If recursive argument was not given by user, we try all args.
	 An earlier approach was to look only for inductive arguments,
	 but doing it properly involves delta-reduction, and it finally
         doesn't seem to worth the effort (except for huge mutual
	 fixpoints ?) *)
      let m = Term.nb_prod fixtype in
      let ctx = fst (decompose_prod_n_assum m fixtype) in
	List.map_i (fun i _ -> i) 0 ctx

let declare_mutual_definition l =
  let len = List.length l in
  let first = List.hd l in
  let fixdefs, fixtypes, fiximps =
    List.split3
      (List.map (fun x -> 
	let subs, typ = (subst_body true x) in
	let term = snd (Reductionops.splay_lam_n (Global.env ()) Evd.empty len subs) in
	let typ = snd (Reductionops.splay_prod_n (Global.env ()) Evd.empty len typ) in
	  x.prg_reduce term, x.prg_reduce typ, x.prg_implicits) l)
  in
(*   let fixdefs = List.map reduce_fix fixdefs in *)
  let fixkind = Option.get first.prg_fixkind in
  let arrrec, recvec = Array.of_list fixtypes, Array.of_list fixdefs in
  let fixdecls = (Array.of_list (List.map (fun x -> Name x.prg_name) l), arrrec, recvec) in
  let (local,poly,kind) = first.prg_kind in
  let fixnames = first.prg_deps in
  let kind = if fixkind != IsCoFixpoint then Fixpoint else CoFixpoint in
  let indexes, fixdecls =
    match fixkind with
      | IsFixpoint wfl ->
	  let possible_indexes =
	    List.map3 compute_possible_guardness_evidences wfl fixdefs fixtypes in
	  let indexes = Pretyping.search_guard Loc.ghost (Global.env ()) possible_indexes fixdecls in
	    Some indexes, List.map_i (fun i _ -> mkFix ((indexes,i),fixdecls)) 0 l
      | IsCoFixpoint ->
	  None, List.map_i (fun i _ -> mkCoFix (i,fixdecls)) 0 l
  in
  (* Declare the recursive definitions *)
  let ctx = Univ.ContextSet.to_context first.prg_ctx in
  let kns = List.map4 (!declare_fix_ref (local, poly, kind) ctx) 
    fixnames fixdecls fixtypes fiximps in
    (* Declare notations *)
    List.iter Metasyntax.add_notation_interpretation first.prg_notations;
    Declare.recursive_message (fixkind != IsCoFixpoint) indexes fixnames;
    let gr = List.hd kns in
    let kn = match gr with ConstRef kn -> kn | _ -> assert false in
      first.prg_hook local gr;
      List.iter progmap_remove l; kn
      
let declare_obligation prg obl body ctx =
  let body = prg.prg_reduce body in
  let ty = prg.prg_reduce obl.obl_type in
  match obl.obl_status with
  | Evar_kinds.Expand -> { obl with obl_body = Some (TermObl body) }
  | Evar_kinds.Define opaque ->
      let opaque = if get_proofs_transparency () then false else opaque in
      let ce = 
	{ const_entry_body = body;
          const_entry_secctx = None;
	  const_entry_type = Some ty;
	  const_entry_polymorphic = pi2 prg.prg_kind;
	  const_entry_universes = ctx;
	  const_entry_opaque = opaque;
	  const_entry_inline_code = false} 
      in
    (** ppedrot: seems legit to have obligations as local *)
      let constant = Declare.declare_constant obl.obl_name ~local:true
	(DefinitionEntry ce,IsProof Property)
      in
	if not opaque then
	  Auto.add_hints false [Id.to_string prg.prg_name]
	    (Auto.HintsUnfoldEntry [EvalConstRef constant]);
	definition_message obl.obl_name;
	{ obl with obl_body = Some (DefinedObl constant) }

let init_prog_info n b t ctx deps fixkind notations obls impls kind reduce hook =
  let obls', b = 
    match b with
    | None ->
	assert(Int.equal (Array.length obls) 0);
	let n = Nameops.add_suffix n "_obligation" in
	  [| { obl_name = n; obl_body = None;
	       obl_location = Loc.ghost, Evar_kinds.InternalHole; obl_type = t;
	       obl_status = Evar_kinds.Expand; obl_deps = Int.Set.empty;
	       obl_tac = None } |],
	mkVar n
    | Some b ->
	Array.mapi
	  (fun i (n, t, l, o, d, tac) ->
            { obl_name = n ; obl_body = None; 
	      obl_location = l; obl_type = reduce t; obl_status = o;
	      obl_deps = d; obl_tac = tac })
	  obls, b
  in
    { prg_name = n ; prg_body = b; prg_type = reduce t; 
      prg_ctx = ctx; prg_subst = Univ.LMap.empty;
      prg_obligations = (obls', Array.length obls');
      prg_deps = deps; prg_fixkind = fixkind ; prg_notations = notations ;
      prg_implicits = impls; prg_kind = kind; prg_reduce = reduce; prg_hook = hook; }

let get_prog name =
  let prg_infos = !from_prg in
    match name with
	Some n ->
	  (try ProgMap.find n prg_infos
	   with Not_found -> raise (NoObligations (Some n)))
      | None ->
	  (let n = map_cardinal prg_infos in
	     match n with
		 0 -> raise (NoObligations None)
	       | 1 -> map_first prg_infos
	       | _ -> error "More than one program with unsolved obligations")

let get_any_prog () =
  let prg_infos = !from_prg in
  let n = map_cardinal prg_infos in
  if n > 0 then map_first prg_infos
  else raise (NoObligations None)

let get_prog_err n =
  try get_prog n with NoObligations id -> pperror (explain_no_obligations id)

let get_any_prog_err () =
  try get_any_prog () with NoObligations id -> pperror (explain_no_obligations id)

let obligations_solved prg = Int.equal (snd prg.prg_obligations) 0

let all_programs () =
  ProgMap.fold (fun k p l -> p :: l) !from_prg []

type progress =
    | Remain of int
    | Dependent
    | Defined of global_reference

let obligations_message rem =
  if rem > 0 then
    if Int.equal rem 1 then
      Flags.if_verbose msg_info (int rem ++ str " obligation remaining")
    else
      Flags.if_verbose msg_info (int rem ++ str " obligations remaining")
  else
    Flags.if_verbose msg_info (str "No more obligations remaining")

let update_obls prg obls rem =
  let prg' = { prg with prg_obligations = (obls, rem) } in
    progmap_replace prg';
    obligations_message rem;
    if rem > 0 then Remain rem
    else (
      match prg'.prg_deps with
      | [] ->
	  let kn = declare_definition prg' in
	    progmap_remove prg';
	    Defined kn
      | l ->
	  let progs = List.map (fun x -> ProgMap.find x !from_prg) prg'.prg_deps in
	    if List.for_all (fun x -> obligations_solved x) progs then
	      let kn = declare_mutual_definition progs in
		Defined (ConstRef kn)
	    else Dependent)

let is_defined obls x = not (Option.is_empty obls.(x).obl_body)

let deps_remaining obls deps =
  Int.Set.fold
    (fun x acc ->
      if is_defined obls x then acc
      else x :: acc)
    deps []

let dependencies obls n =
  let res = ref Int.Set.empty in
    Array.iteri
      (fun i obl ->
	if not (Int.equal i n) && Int.Set.mem n obl.obl_deps then
	  res := Int.Set.add i !res)
      obls;
    !res

let goal_kind poly = Decl_kinds.Local, poly, Decl_kinds.DefinitionBody Decl_kinds.Definition

let goal_proof_kind poly = Decl_kinds.Local, poly, Decl_kinds.Proof Decl_kinds.Lemma

let kind_of_obligation poly o =
  match o with
  | Evar_kinds.Define false | Evar_kinds.Expand -> goal_kind poly
  | _ -> goal_proof_kind poly

let not_transp_msg =
  str "Obligation should be transparent but was declared opaque." ++ spc () ++
    str"Use 'Defined' instead."

let error_not_transp () = pperror not_transp_msg

let rec string_of_list sep f = function
    [] -> ""
  | x :: [] -> f x
  | x :: ((y :: _) as tl) -> f x ^ sep ^ string_of_list sep f tl

(* Solve an obligation using tactics, return the corresponding proof term *)

let solve_by_tac evi t poly subst ctx =
  let id = Id.of_string "H" in
  try
    let substref = ref (Univ.LMap.empty, Univ.Context.empty) in
    Pfedit.start_proof id (goal_kind poly) evi.evar_hyps 
      (Universes.subst_opt_univs_constr subst evi.evar_concl, ctx)
    (fun subst-> substref:=subst; fun _ _ -> ());
    Pfedit.by (tclCOMPLETE t);
    let _,(const,_,_,_) = Pfedit.cook_proof ignore in
      Pfedit.delete_current_proof (); 
      Inductiveops.control_only_guard (Global.env ())
	const.Entries.const_entry_body;
      let subst, ctx = !substref in
	subst_univs_fn_constr (Universes.make_opt_subst subst) const.Entries.const_entry_body,
	subst, const.Entries.const_entry_universes
  with reraise ->
    let reraise = Errors.push reraise in
    Pfedit.delete_current_proof();
    raise reraise

let rec solve_obligation prg num tac =
  let user_num = succ num in
  let obls, rem = prg.prg_obligations in
  let obl = obls.(num) in
    if not (Option.is_empty obl.obl_body) then
      pperror (str "Obligation" ++ spc () ++ int user_num ++ str "already" ++ spc() ++ str "solved.")
    else
      match deps_remaining obls obl.obl_deps with
      | [] ->
	  let ctx = prg.prg_ctx in
	  let obl = subst_deps_obl prg.prg_subst obls obl in
	  let kind = kind_of_obligation (pi2 prg.prg_kind) obl.obl_status in
	    Lemmas.start_proof obl.obl_name kind 
	      (Universes.subst_opt_univs_constr prg.prg_subst obl.obl_type, ctx)
	      (fun (subst,ctx) strength gr ->
		let cst = match gr with ConstRef cst -> cst | _ -> assert false in
		let obl =
		  let transparent = evaluable_constant cst (Global.env ()) in
		  let body =
		    match obl.obl_status with
		    | Evar_kinds.Expand ->
			if not transparent then error_not_transp ()
			else DefinedObl cst
		    | Evar_kinds.Define opaque ->
			if not opaque && not transparent then error_not_transp ()
			else DefinedObl cst
		  in
		    if transparent then
		      Auto.add_hints true [Id.to_string prg.prg_name]
			(Auto.HintsUnfoldEntry [EvalConstRef cst]);
		    { obl with obl_body = Some body }
		in
		let obls = Array.copy obls in
		let _ = obls.(num) <- obl in
		let ctx = Univ.ContextSet.of_context ctx in
		let res = try update_obls 
		  {prg with prg_body = Universes.subst_opt_univs_constr subst prg.prg_body;
		   prg_type = Universes.subst_opt_univs_constr subst prg.prg_type;
		   prg_ctx = ctx;
		   prg_subst = Univ.LMap.union prg.prg_subst subst}
		obls (pred rem)
		  with e when Errors.noncritical e ->
                    pperror (Errors.print (Cerrors.process_vernac_interp_error e))
		in
		  match res with
		  | Remain n when n > 0 ->
		      let deps = dependencies obls num in
			if not (Int.Set.is_empty deps) then
			  ignore(auto_solve_obligations (Some prg.prg_name) None ~oblset:deps)
		  | _ -> ());
	    trace (str "Started obligation " ++ int user_num ++ str "  proof: " ++
		     Printer.pr_constr_env (Global.env ()) obl.obl_type);
	    Pfedit.by (snd (get_default_tactic ()));
	    Option.iter (fun tac -> Pfedit.set_end_tac (Tacinterp.interp tac)) tac
      | l -> pperror (str "Obligation " ++ int user_num ++ str " depends on obligation(s) "
		      ++ str (string_of_list ", " (fun x -> string_of_int (succ x)) l))

and obligation (user_num, name, typ) tac =
  let num = pred user_num in
  let prg = get_prog_err name in
  let obls, rem = prg.prg_obligations in
    if num < Array.length obls then
      let obl = obls.(num) in
	match obl.obl_body with
	    None -> solve_obligation prg num tac
	  | Some r -> error "Obligation already solved"
    else error (sprintf "Unknown obligation number %i" (succ num))


and solve_obligation_by_tac prg obls i tac =
  let obl = obls.(i) in
    match obl.obl_body with
    | Some _ -> false
    | None ->
	try
	  if List.is_empty (deps_remaining obls obl.obl_deps) then
	    let obl = subst_deps_obl prg.prg_subst obls obl in
	    let tac =
	      match tac with
	      | Some t -> t
	      | None ->
		  match obl.obl_tac with
		  | Some t -> t
		  | None -> snd (get_default_tactic ())
	    in
	    let t, subst, ctx = 
	      solve_by_tac (evar_of_obligation obl) tac 
	        (pi2 prg.prg_kind) prg.prg_subst prg.prg_ctx
	    in
	      obls.(i) <- declare_obligation {prg with prg_subst = subst} obl t ctx;
	      true
	  else false
	with e when Errors.noncritical e ->
          let e = Errors.push e in
          match e with
	  | Proof_type.LtacLocated (_, _, Refiner.FailError (_, s))
	  | Refiner.FailError (_, s) ->
	      user_err_loc (fst obl.obl_location, "solve_obligation", Lazy.force s)
          | e -> false

and solve_prg_obligations prg ?oblset tac =
  let obls, rem = prg.prg_obligations in
  let rem = ref rem in
  let obls' = Array.copy obls in
  let p = match oblset with
    | None -> (fun _ -> true)
    | Some s -> (fun i -> Int.Set.mem i s)
  in
  let _ =
    Array.iteri (fun i x ->
		 if p i && solve_obligation_by_tac prg obls' i tac then
		   decr rem)
      obls'
  in
    update_obls prg obls' !rem

and solve_obligations n tac =
  let prg = get_prog_err n in
    solve_prg_obligations prg tac

and solve_all_obligations tac =
  ProgMap.iter (fun k v -> ignore(solve_prg_obligations v tac)) !from_prg

and try_solve_obligation n prg tac =
  let prg = get_prog prg in
  let obls, rem = prg.prg_obligations in
  let obls' = Array.copy obls in
    if solve_obligation_by_tac prg obls' n tac then
      ignore(update_obls prg obls' (pred rem));

and try_solve_obligations n tac =
  try ignore (solve_obligations n tac) with NoObligations _ -> ()

and auto_solve_obligations n ?oblset tac : progress =
  Flags.if_verbose msg_info (str "Solving obligations automatically...");
  try solve_prg_obligations (get_prog_err n) ?oblset tac with NoObligations _ -> Dependent

open Pp
let show_obligations_of_prg ?(msg=true) prg =
  let n = prg.prg_name in
  let obls, rem = prg.prg_obligations in
  let showed = ref 5 in
    if msg then msg_info (int rem ++ str " obligation(s) remaining: ");
    Array.iteri (fun i x ->
		   match x.obl_body with
		   | None ->
		       if !showed > 0 then (
			 decr showed;
			 msg_info (str "Obligation" ++ spc() ++ int (succ i) ++ spc () ++
				   str "of" ++ spc() ++ str (Id.to_string n) ++ str ":" ++ spc () ++
				   hov 1 (Printer.pr_constr_env (Global.env ()) x.obl_type ++ 
					    str "." ++ fnl ())))
		   | Some _ -> ())
      obls

let show_obligations ?(msg=true) n =
  let progs = match n with
    | None -> all_programs ()
    | Some n ->
	try [ProgMap.find n !from_prg]
	with Not_found -> raise (NoObligations (Some n))
  in List.iter (show_obligations_of_prg ~msg) progs

let show_term n =
  let prg = get_prog_err n in
  let n = prg.prg_name in
    (str (Id.to_string n) ++ spc () ++ str":" ++ spc () ++
	     Printer.pr_constr_env (Global.env ()) prg.prg_type ++ spc () ++ str ":=" ++ fnl ()
	    ++ Printer.pr_constr_env (Global.env ()) prg.prg_body)

let add_definition n ?term t ctx ?(implicits=[]) ?(kind=Global,false,Definition) ?tactic
    ?(reduce=reduce) ?(hook=fun _ _ -> ()) obls =
  let info = str (Id.to_string n) ++ str " has type-checked" in
  let prg = init_prog_info n term t ctx [] None [] obls implicits kind reduce hook in
  let obls,_ = prg.prg_obligations in
  if Int.equal (Array.length obls) 0 then (
    Flags.if_verbose msg_info (info ++ str ".");
    let cst = declare_definition prg in
      Defined cst)
  else (
    let len = Array.length obls in
    let _ = Flags.if_verbose msg_info (info ++ str ", generating " ++ int len ++ str " obligation(s)") in
      progmap_add n prg;
      let res = auto_solve_obligations (Some n) tactic in
	match res with
	| Remain rem -> Flags.if_verbose (fun () -> show_obligations ~msg:false (Some n)) (); res
	| _ -> res)

let add_mutual_definitions l ctx ?tactic ?(kind=Global,false,Definition) ?(reduce=reduce)
    ?(hook=fun _ _ -> ()) notations fixkind =
  let deps = List.map (fun (n, b, t, imps, obls) -> n) l in
    List.iter
    (fun  (n, b, t, imps, obls) ->
     let prg = init_prog_info n (Some b) t ctx deps (Some fixkind) 
       notations obls imps kind reduce hook 
     in progmap_add n prg) l;
    let _defined =
      List.fold_left (fun finished x ->
	if finished then finished
	else
	  let res = auto_solve_obligations (Some x) tactic in
	    match res with
	    | Defined _ -> 
		(* If one definition is turned into a constant, 
		   the whole block is defined. *) true
	    | _ -> false)
	false deps
    in ()

let admit_prog prg =
  let obls, rem = prg.prg_obligations in
  let obls = Array.copy obls in
    Array.iteri 
      (fun i x ->
        match x.obl_body with
        | None ->
            let x = subst_deps_obl prg.prg_subst obls x in
	    let ctx = Univ.ContextSet.to_context prg.prg_ctx in
            let kn = Declare.declare_constant x.obl_name ~local:true
              (ParameterEntry (None,false,(x.obl_type,ctx),None), IsAssumption Conjectural)
            in
              assumption_message x.obl_name;
              obls.(i) <- { x with obl_body = Some (DefinedObl kn) }
        | Some _ -> ())
      obls;
    ignore(update_obls prg obls 0)

let rec admit_all_obligations () =
  let prg = try Some (get_any_prog ()) with NoObligations _ -> None in
  match prg with
  | None -> ()
  | Some prg ->
    admit_prog prg;
    admit_all_obligations ()

let admit_obligations n =
  match n with
  | None -> admit_all_obligations ()
  | Some _ ->
    let prg = get_prog_err n in
    admit_prog prg

let next_obligation n tac =
  let prg = match n with
  | None -> get_any_prog_err ()
  | Some _ -> get_prog_err n
  in
  let obls, rem = prg.prg_obligations in
  let is_open _ x = Option.is_empty x.obl_body && List.is_empty (deps_remaining obls x.obl_deps) in
  let i = match Array.findi is_open obls with
  | Some i -> i
  | None -> anomaly (Pp.str "Could not find a solvable obligation.")
  in
  solve_obligation prg i tac

let init_program () =
  Coqlib.check_required_library ["Coq";"Init";"Datatypes"];
  Coqlib.check_required_library ["Coq";"Init";"Specif"];
  Coqlib.check_required_library ["Coq";"Program";"Tactics"]


let set_program_mode c =
  if c then
    if !Flags.program_mode then ()
    else begin
      init_program ();
      Flags.program_mode := true;
    end


==> anc/HoTT/coq-HoTT/toplevel/obligations.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Environ
open Tacmach
open Term
open Evd
open Names
open Pp
open Util
open Tacinterp
open Globnames
open Proof_type
open Vernacexpr
open Decl_kinds
open Tacexpr

(** Forward declaration. *)
val declare_fix_ref : (definition_kind -> Univ.universe_context -> Id.t ->
  constr -> types -> Impargs.manual_implicits -> global_reference) ref

val declare_definition_ref :
  (Id.t -> definition_kind ->
     Entries.definition_entry -> Impargs.manual_implicits
       -> global_reference declaration_hook -> global_reference) ref

val check_evars : env -> evar_map -> unit

val mkMetas : int -> constr list

val evar_dependencies : evar_map -> int -> Int.Set.t
val sort_dependencies : (int * evar_info * Int.Set.t) list -> (int * evar_info * Int.Set.t) list

(* env, id, evars, number of function prototypes to try to clear from
   evars contexts, object and type *)
val eterm_obligations : env -> Id.t -> evar_map -> int ->
  ?status:Evar_kinds.obligation_definition_status -> constr -> types ->
  (Id.t * types * Evar_kinds.t Loc.located * Evar_kinds.obligation_definition_status * Int.Set.t *
      tactic option) array
    (* Existential key, obl. name, type as product, 
       location of the original evar, associated tactic,
       status and dependencies as indexes into the array *)
  * ((existential_key * Id.t) list * ((Id.t -> constr) -> constr -> constr)) *
    constr * types
    (* Translations from existential identifiers to obligation identifiers 
       and for terms with existentials to closed terms, given a 
       translation from obligation identifiers to constrs, new term, new type *)

type obligation_info =
  (Id.t * Term.types * Evar_kinds.t Loc.located *
      Evar_kinds.obligation_definition_status * Int.Set.t * tactic option) array
    (* ident, type, location, (opaque or transparent, expand or define),
       dependencies, tactic to solve it *)

type progress = (* Resolution status of a program *)
  | Remain of int  (* n obligations remaining *)
  | Dependent (* Dependent on other definitions *)
  | Defined of global_reference (* Defined as id *)
      
val set_default_tactic : bool -> Tacexpr.glob_tactic_expr -> unit
val get_default_tactic : unit -> locality_flag * Proof_type.tactic
val print_default_tactic : unit -> Pp.std_ppcmds

val set_proofs_transparency : bool -> unit (* true = All transparent, false = Opaque if possible *)
val get_proofs_transparency : unit -> bool

val add_definition : Names.Id.t -> ?term:Term.constr -> Term.types -> 
  Univ.universe_context_set ->
  ?implicits:(Constrexpr.explicitation * (bool * bool * bool)) list ->
  ?kind:Decl_kinds.definition_kind ->
  ?tactic:Proof_type.tactic ->
  ?reduce:(Term.constr -> Term.constr) ->
  ?hook:(unit Tacexpr.declaration_hook) -> obligation_info -> progress

type notations =
    (Vernacexpr.lstring * Constrexpr.constr_expr * Notation_term.scope_name option) list

type fixpoint_kind =
  | IsFixpoint of (Id.t Loc.located option * Constrexpr.recursion_order_expr) list
  | IsCoFixpoint

val add_mutual_definitions :
  (Names.Id.t * Term.constr * Term.types *
      (Constrexpr.explicitation * (bool * bool * bool)) list * obligation_info) list ->
  Univ.universe_context_set ->
  ?tactic:Proof_type.tactic ->
  ?kind:Decl_kinds.definition_kind ->
  ?reduce:(Term.constr -> Term.constr) ->
  ?hook:unit Tacexpr.declaration_hook ->
  notations ->
  fixpoint_kind -> unit

val obligation : int * Names.Id.t option * Constrexpr.constr_expr option ->
  Tacexpr.raw_tactic_expr option -> unit

val next_obligation : Names.Id.t option -> Tacexpr.raw_tactic_expr option -> unit

val solve_obligations : Names.Id.t option -> Proof_type.tactic option -> progress
(* Number of remaining obligations to be solved for this program *)

val solve_all_obligations : Proof_type.tactic option -> unit

val try_solve_obligation : int -> Names.Id.t option -> Proof_type.tactic option -> unit

val try_solve_obligations : Names.Id.t option -> Proof_type.tactic option -> unit

val show_obligations : ?msg:bool -> Names.Id.t option -> unit

val show_term : Names.Id.t option -> std_ppcmds

val admit_obligations : Names.Id.t option -> unit

exception NoObligations of Names.Id.t option

val explain_no_obligations : Names.Id.t option -> Pp.std_ppcmds

val set_program_mode : bool -> unit


==> anc/HoTT/coq-HoTT/toplevel/record.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Globnames
open Nameops
open Term
open Environ
open Declarations
open Entries
open Declare
open Constrintern
open Decl_kinds
open Type_errors
open Constrexpr
open Constrexpr_ops

(********** definition d'un record (structure) **************)

let interp_evars evdref env impls k typ =
  let typ' = intern_gen k ~impls !evdref env typ in
  let imps = Implicit_quantifiers.implicits_of_glob_constr typ' in
    imps, Pretyping.understand_tcc_evars evdref env k typ'

let interp_type_evars evdref env impls typ =
  let typ' = intern_gen Pretyping.IsType ~impls !evdref env typ in
  let imps = Implicit_quantifiers.implicits_of_glob_constr typ' in
    imps, Pretyping.understand_type_judgment_tcc evdref env typ'

let interp_fields_evars evars env impls_env nots l =
  List.fold_left2
    (fun (env, uimpls, params, univ, impls) no ((loc, i), b, t) ->
      let impl, {utj_val = t'; utj_type = s} = interp_type_evars evars env impls t in
      let b' = Option.map (fun x -> snd (interp_evars evars env impls (Pretyping.OfType (Some t')) x)) b in
      let univ = if b = None then Univ.sup (univ_of_sort s) univ else univ in
      let impls =
	match i with
	| Anonymous -> impls
	| Name id -> Id.Map.add id (compute_internalization_data env Constrintern.Method t' impl) impls
      in
      let d = (i,b',t') in
      List.iter (Metasyntax.set_notation_for_interpretation impls) no;
      (push_rel d env, impl :: uimpls, d::params, univ, impls))
    (env, [], [], Univ.type0m_univ, impls_env) nots l

let compute_constructor_level evars env l =
  List.fold_right (fun (n,b,t as d) (env, univ) ->
    let univ = 
      if b = None then 
	let s = Retyping.get_sort_of env evars t in
	  Univ.sup (univ_of_sort s) univ 
      else univ
    in (push_rel d env, univ)) 
    l (env, Univ.type0m_univ)

let binder_of_decl = function
  | Vernacexpr.AssumExpr(n,t) -> (n,None,t)
  | Vernacexpr.DefExpr(n,c,t) -> (n,Some c, match t with Some c -> c | None -> CHole (fst n, None))

let binders_of_decls = List.map binder_of_decl

let typecheck_params_and_fields def id t ps nots fs =
  let env0 = Global.env () in
  let evars = ref (Evd.from_env ~ctx:(Univ.ContextSet.empty) env0) in
  let _ = 
    let error bk (loc, name) = 
      match bk, name with
      | Default _, Anonymous ->
        user_err_loc (loc, "record", str "Record parameters must be named")
      | _ -> ()
    in
      List.iter 
	(function LocalRawDef (b, _) -> error default_binder_kind b
	   | LocalRawAssum (ls, bk, ce) -> List.iter (error bk) ls) ps
  in 
  let impls_env, ((env1,newps), imps) = interp_context_evars evars env0 ps in
  (* let _ = evars := Evd.abstract_undefined_variables !evars in *)
  let t' = match t with 
    | Some t -> 
       let env = push_rel_context newps env0 in
       let _, {utj_val = s; utj_type = s'} = interp_type_evars evars env 
	 empty_internalization_env t in
       let sred = Reductionops.whd_betadeltaiota env !evars s in
	 (match kind_of_term sred with
	 | Sort s' -> 
	   (match Evd.is_sort_variable !evars s' with
	   | Some (l, _) -> evars := Evd.make_flexible_variable !evars true (* (not def) *) l; sred
	   | None -> s)
	 | _ -> user_err_loc (constr_loc t,"", str"Sort expected."))
    | None -> 
      let uvarkind = if (* not def *) true then Evd.univ_flexible_alg else Evd.univ_flexible in
	mkSort (Evarutil.evd_comb0 (Evd.new_sort_variable uvarkind) evars)
  in
  let fullarity = it_mkProd_or_LetIn t' newps in
  let env_ar = push_rel_context newps (push_rel (Name id,None,fullarity) env0) in
  let env2,impls,newfs,univ,data =
    interp_fields_evars evars env_ar impls_env nots (binders_of_decls fs)
  in
  let evars = 
    let ty = mkSort (Type univ) in
      try Evarconv.the_conv_x_leq env_ar ty t' !evars 
      with Reduction.NotConvertible ->
        Pretype_errors.error_cannot_unify env_ar !evars (ty, t')
  in
  let evars = Evarconv.consider_remaining_unif_problems env_ar evars in
  let evars = Typeclasses.resolve_typeclasses env_ar evars in
  let evars, nf = Evarutil.nf_evars_and_universes evars in
  let arity = nf t' in
  let evars = 
    let _, univ = compute_constructor_level evars env_ar newfs in
    let aritysort = destSort arity in
      if is_prop_sort aritysort || 
	(is_set_sort aritysort && engagement env0 = Some ImpredicativeSet) then
	evars
      else Evd.set_leq_sort evars (Type univ) aritysort
	(* try Evarconv.the_conv_x_leq env_ar ty arity evars  *)
	(* with Reduction.NotConvertible -> *)
        (*   Pretype_errors.error_cannot_unify env_ar evars (ty, arity) *)
  in
  let evars, nf = Evarutil.nf_evars_and_universes evars in
  let newps = Sign.map_rel_context nf newps in
  let newfs = Sign.map_rel_context nf newfs in
  let ce t = Evarutil.check_evars env0 Evd.empty evars t in
    List.iter (fun (n, b, t) -> Option.iter ce b; ce t) (List.rev newps);
    List.iter (fun (n, b, t) -> Option.iter ce b; ce t) (List.rev newfs);
    Evd.universe_context evars, nf arity, imps, newps, impls, newfs

let degenerate_decl (na,b,t) =
  let id = match na with
    | Name id -> id
    | Anonymous -> anomaly (Pp.str "Unnamed record variable") in
  match b with
    | None -> (id, Entries.LocalAssum t)
    | Some b -> (id, Entries.LocalDef b)

type record_error =
  | MissingProj of Id.t * Id.t list
  | BadTypedProj of Id.t * env * Type_errors.type_error

let warning_or_error coe indsp err =
  let st = match err with
    | MissingProj (fi,projs) ->
	let s,have = if List.length projs > 1 then "s","were" else "","was" in
        (str(Id.to_string fi) ++
	   strbrk" cannot be defined because the projection" ++ str s ++ spc () ++
           prlist_with_sep pr_comma pr_id projs ++ spc () ++ str have ++
	   strbrk " not defined.")
    | BadTypedProj (fi,ctx,te) ->
	match te with
	  | ElimArity (_,_,_,_,Some (_,_,NonInformativeToInformative)) ->
              (pr_id fi ++
		strbrk" cannot be defined because it is informative and " ++
		Printer.pr_inductive (Global.env()) indsp ++
		strbrk " is not.")
	  | ElimArity (_,_,_,_,Some (_,_,StrongEliminationOnNonSmallType)) ->
	      (pr_id fi ++
		strbrk" cannot be defined because it is large and " ++
		Printer.pr_inductive (Global.env()) indsp ++
		strbrk " is not.")
	  | _ ->
              (pr_id fi ++ strbrk " cannot be defined because it is not typable.")
  in
  if coe then errorlabstrm "structure" st;
  Flags.if_verbose msg_warning (hov 0 st)

type field_status =
  | NoProjection of Name.t
  | Projection of constr

exception NotDefinable of record_error

(* This replaces previous projection bodies in current projection *)
(* Undefined projs are collected and, at least one undefined proj occurs *)
(* in the body of current projection then the latter can not be defined *)
(* [c] is defined in ctxt [[params;fields]] and [l] is an instance of *)
(* [[fields]] defined in ctxt [[params;x:ind]] *)
let subst_projection fid l c =
  let lv = List.length l in
  let bad_projs = ref [] in
  let rec substrec depth c = match kind_of_term c with
    | Rel k ->
	(* We are in context [[params;fields;x:ind;...depth...]] *)
        if k <= depth+1 then
	  c
        else if k-depth-1 <= lv then
	  match List.nth l (k-depth-2) with
	    | Projection t -> lift depth t
	    | NoProjection (Name id) -> bad_projs := id :: !bad_projs; mkRel k
	    | NoProjection Anonymous ->
                errorlabstrm "" (str "Field " ++ pr_id fid ++
                  str " depends on the " ++ pr_nth (k-depth-1) ++ str
                  " field which has no name.")
        else
	  mkRel (k-lv)
    | _ -> map_constr_with_binders succ substrec depth c
  in
  let c' = lift 1 c in (* to get [c] defined in ctxt [[params;fields;x:ind]] *)
  let c'' = substrec 0 c' in
  if not (List.is_empty !bad_projs) then
    raise (NotDefinable (MissingProj (fid,List.rev !bad_projs)));
  c''

let instantiate_possibly_recursive_type indu paramdecls fields =
  let subst = List.map_i (fun i _ -> mkRel i) 1 paramdecls in
  Termops.substl_rel_context (subst@[mkIndU indu]) fields

(* We build projections *)
let declare_projections indsp ?(kind=StructureComponent) ?name coers fieldimpls fields =
  let env = Global.env() in
  let (mib,mip) = Global.lookup_inductive indsp in
  let paramdecls = mib.mind_params_ctxt in
  let poly = mib.mind_polymorphic and ctx = mib.mind_universes in
  let u = Inductive.inductive_instance mib in
  let indu = indsp, u in
  let r = mkIndU (indsp,u) in
  let rp = applist (r, Termops.extended_rel_list 0 paramdecls) in
  let paramargs = Termops.extended_rel_list 1 paramdecls in (*def in [[params;x:rp]]*)
  let x = match name with Some n -> Name n | None -> Namegen.named_hd (Global.env()) r Anonymous in
  let fields = instantiate_possibly_recursive_type indu paramdecls fields in
  let lifted_fields = Termops.lift_rel_context 1 fields in
  let (_,kinds,sp_projs,_) =
    List.fold_left3
      (fun (nfi,kinds,sp_projs,subst) coe (fi,optci,ti) impls ->
	let (sp_projs,subst) =
	  match fi with
	  | Anonymous ->
	      (None::sp_projs,NoProjection fi::subst)
	  | Name fid ->
            try
              let ccl = subst_projection fid subst ti in
	      let body = match optci with
              | Some ci -> subst_projection fid subst ci
              | None ->
	        (* [ccl] is defined in context [params;x:rp] *)
		(* [ccl'] is defined in context [params;x:rp;x:rp] *)
		let ccl' = liftn 1 2 ccl in
		let p = mkLambda (x, lift 1 rp, ccl') in
		let branch = it_mkLambda_or_LetIn (mkRel nfi) lifted_fields in
		let ci = Inductiveops.make_case_info env indsp LetStyle in
		mkCase (ci, p, mkRel 1, [|branch|]) in
	      let proj =
	        it_mkLambda_or_LetIn (mkLambda (x,rp,body)) paramdecls in
              let projtyp =
                it_mkProd_or_LetIn (mkProd (x,rp,ccl)) paramdecls in
	      let kn =
	        try
		  let cie = {
		    const_entry_body = proj;
                    const_entry_secctx = None;
                    const_entry_type = Some projtyp;
		    const_entry_polymorphic = poly;
		    const_entry_universes = ctx;
                    const_entry_opaque = false;
		    const_entry_inline_code = false } in
		  let k = (DefinitionEntry cie,IsDefinition kind) in
		  let kn = declare_constant ~internal:KernelSilent fid k in
		  Declare.definition_message fid;
		  kn
                with Type_errors.TypeError (ctx,te) ->
                  raise (NotDefinable (BadTypedProj (fid,ctx,te))) in
	      let refi = ConstRef kn in
	      let constr_fi = mkConstU (kn, u) in
	      Impargs.maybe_declare_manual_implicits false refi impls;
	      if coe then begin
	        let cl = Class.class_of_global (IndRef indsp) in
	        Class.try_add_new_coercion_with_source refi ~local:false poly ~source:cl
	      end;
	      let proj_args = (*Rel 1 refers to "x"*) paramargs@[mkRel 1] in
	      let constr_fip = applist (constr_fi,proj_args) in
	      (Some kn::sp_projs, Projection constr_fip::subst)
            with NotDefinable why ->
	      warning_or_error coe indsp why;
	      (None::sp_projs,NoProjection fi::subst) in
      (nfi-1,(fi, Option.is_empty optci)::kinds,sp_projs,subst))
      (List.length fields,[],[],[]) coers (List.rev fields) (List.rev fieldimpls)
  in (kinds,sp_projs)

let structure_signature ctx =
  let rec deps_to_evar evm l =
    match l with [] -> Evd.empty
      | [(_,_,typ)] -> Evd.add evm (Evarutil.new_untyped_evar())
	  (Evd.make_evar Environ.empty_named_context_val typ)
      | (_,_,typ)::tl ->
	  let ev = Evarutil.new_untyped_evar() in
	  let evm = Evd.add evm ev (Evd.make_evar Environ.empty_named_context_val typ) in
	  let new_tl = Util.List.map_i
	    (fun pos (n,c,t) -> n,c,
	       Termops.replace_term (mkRel pos) (mkEvar(ev,[||])) t) 1 tl in
	  deps_to_evar evm new_tl in
  deps_to_evar Evd.empty (List.rev ctx)

open Typeclasses

let declare_structure finite infer poly ctx id idbuild paramimpls params arity fieldimpls fields
    ?(kind=StructureComponent) ?name is_coe coers sign =
  let nparams = List.length params and nfields = List.length fields in
  let args = Termops.extended_rel_list nfields params in
  let ind = applist (mkRel (1+nparams+nfields), args) in
  let type_constructor = it_mkProd_or_LetIn ind fields in
  let mie_ind =
    { mind_entry_typename = id;
      mind_entry_arity = arity;
      mind_entry_consnames = [idbuild];
      mind_entry_lc = [type_constructor] }
  in
  (* spiwack: raises an error if the structure is supposed to be non-recursive,
        but isn't *)
  (* there is probably a way to push this to "declare_mutual" *)
  begin match  finite with
  | BiFinite ->
      if Termops.dependent (mkRel (nparams+1)) (it_mkProd_or_LetIn mkProp fields) then
	error ("Records declared with the keyword Record or Structure cannot be recursive." ^
               "You can, however, define recursive records using the Inductive or CoInductive command.")
  | _ -> ()
  end;
  let mie =
    { mind_entry_params = List.map degenerate_decl params;
      mind_entry_record = true;
      mind_entry_finite = finite != CoFinite;
      mind_entry_inds = [mie_ind];
      mind_entry_polymorphic = poly;
      mind_entry_private = None;
      mind_entry_universes = ctx } in
  let kn = Command.declare_mutual_inductive_with_eliminations KernelVerbose mie [(paramimpls,[])] in
  let rsp = (kn,0) in (* This is ind path of idstruc *)
  let cstr = (rsp,1) in
  let kinds,sp_projs = declare_projections rsp ~kind ?name coers fieldimpls fields in
  let build = ConstructRef cstr in
  let () = if is_coe then Class.try_add_new_coercion build ~local:false poly in
  Recordops.declare_structure(rsp,cstr,List.rev kinds,List.rev sp_projs);
  if infer then
    Evd.fold (fun ev evi () -> Recordops.declare_method (ConstructRef cstr) ev sign) sign ();
  rsp

let implicits_of_context ctx =
  List.map_i (fun i name ->
    let explname =
      match name with
      | Name n -> Some n
      | Anonymous -> None
    in ExplByPos (i, explname), (true, true, true))
    1 (List.rev (Anonymous :: (List.map pi1 ctx)))

let declare_class finite def infer poly ctx id idbuild paramimpls params arity fieldimpls fields
    ?(kind=StructureComponent) ?name is_coe coers priorities sign =
  let fieldimpls =
    (* Make the class and all params implicits in the projections *)
    let ctx_impls = implicits_of_context params in
    let len = succ (List.length params) in
      List.map (fun x -> ctx_impls @ Impargs.lift_implicits len x) fieldimpls
  in
  let impl, projs =
    match fields with
    | [(Name proj_name, _, field)] when def ->
	let class_body = it_mkLambda_or_LetIn field params in
	let _class_type = it_mkProd_or_LetIn arity params in
	let class_entry =
	  { const_entry_body = class_body;
            const_entry_secctx = None;
	    const_entry_type = None;
	    const_entry_polymorphic = poly;
	    const_entry_universes = ctx;
	    const_entry_opaque = false;
	    const_entry_inline_code = false }
	in
	let cst = Declare.declare_constant (snd id)
	  (DefinitionEntry class_entry, IsDefinition Definition)
	in
	let cstu = (cst, if poly then Univ.Context.instance ctx else Univ.Instance.empty) in
	let inst_type = appvectc (mkConstU cstu) (Termops.rel_vect 0 (List.length params)) in
	let proj_type = it_mkProd_or_LetIn (mkProd(Name (snd id), inst_type, lift 1 field)) params in
	let proj_body = it_mkLambda_or_LetIn (mkLambda (Name (snd id), inst_type, mkRel 1)) params in
	let proj_entry =
	  { const_entry_body = proj_body;
            const_entry_secctx = None;
	    const_entry_type = Some proj_type;
	    const_entry_polymorphic = poly;
	    const_entry_universes = ctx;
	    const_entry_opaque = false;
	    const_entry_inline_code = false }
	in
	let proj_cst = Declare.declare_constant proj_name
	  (DefinitionEntry proj_entry, IsDefinition Definition)
	in
	let cref = ConstRef cst in
	Impargs.declare_manual_implicits false cref [paramimpls];
	Impargs.declare_manual_implicits false (ConstRef proj_cst) [List.hd fieldimpls];
	Classes.set_typeclass_transparency (EvalConstRef cst) false false;
	if infer then 
	  Evd.fold (fun ev evi _ -> Recordops.declare_method (ConstRef cst) ev sign) sign ();
	let sub = match List.hd coers with
	  | Some b -> Some ((if b then Backward else Forward), List.hd priorities) 
	  | None -> None 
	in
	  cref, [Name proj_name, sub, Some proj_cst]
    | _ ->
	let idarg = Namegen.next_ident_away (snd id) (Termops.ids_of_context (Global.env())) in
	let ind = declare_structure BiFinite infer poly ctx (snd id) idbuild paramimpls
	  params arity fieldimpls fields
	  ~kind:Method ~name:idarg false (List.map (fun _ -> false) fields) sign
	in
	let coers = List.map2 (fun coe pri -> 
			       Option.map (fun b -> 
			         if b then Backward, pri else Forward, pri) coe) 
	  coers priorities 
	in
	  IndRef ind, (List.map3 (fun (id, _, _) b y -> (id, b, y))
			 (List.rev fields) coers (Recordops.lookup_projections ind))
  in
  let ctx_context =
    List.map (fun (na, b, t) ->
      match Typeclasses.class_of_constr t with
      | Some (_, ((cl,_), _)) -> Some (cl.cl_impl, true) (*FIXME: ignore universes?*)
      | None -> None)
      params, params
  in
  let k =
    { cl_impl = impl;
      cl_context = ctx_context;
      cl_props = fields;
      cl_projs = projs }
  in
(*     List.iter3 (fun p sub pri -> *)
(*       if sub then match p with (_, _, Some p) -> declare_instance_cst true p pri | _ -> ()) *)
(*       k.cl_projs coers priorities; *)
  add_class k; impl

open Vernacexpr
open Autoinstance

(* [fs] corresponds to fields and [ps] to parameters; [coers] is a
   list telling if the corresponding fields must me declared as coercions 
   or subinstances *)
let definition_structure (kind,poly,finite,infer,(is_coe,(loc,idstruc)),ps,cfs,idbuild,s) =
  let cfs,notations = List.split cfs in
  let cfs,priorities = List.split cfs in
  let coers,fs = List.split cfs in
  let extract_name acc = function
      Vernacexpr.AssumExpr((_,Name id),_) -> id::acc
    | Vernacexpr.DefExpr ((_,Name id),_,_) -> id::acc
    | _ -> acc in
  let allnames =  idstruc::(List.fold_left extract_name [] fs) in
  if not (List.distinct allnames) then error "Two objects have the same name";
  let isnot_class = match kind with Class false -> false | _ -> true in
  if isnot_class && List.exists (fun opt -> not (Option.is_empty opt)) priorities then
    error "Priorities only allowed for type class substructures";
  (* Now, younger decl in params and fields is on top *)
  let ctx, arity, implpars, params, implfs, fields =
    States.with_state_protection (fun () ->
      typecheck_params_and_fields (kind = Class true) idstruc s ps notations fs) () in
  let sign = structure_signature (fields@params) in
    match kind with
    | Class def ->
	let gr = declare_class finite def infer poly ctx (loc,idstruc) idbuild
	  implpars params arity implfs fields is_coe coers priorities sign in
	if infer then search_record declare_class_instance gr sign;
	gr
    | _ ->
	let implfs = List.map
	  (fun impls -> implpars @ Impargs.lift_implicits
	    (succ (List.length params)) impls) implfs in
	let ind = declare_structure finite infer poly ctx idstruc 
	  idbuild implpars params arity implfs 
	  fields is_coe (List.map (fun coe -> not (Option.is_empty coe)) coers) sign in
	if infer then search_record declare_record_instance (ConstructRef (ind,1)) sign;
	IndRef ind


==> anc/HoTT/coq-HoTT/toplevel/record.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Sign
open Vernacexpr
open Constrexpr
open Impargs
open Globnames

(** [declare_projections ref name coers params fields] declare projections of
   record [ref] (if allowed) using the given [name] as argument, and put them
   as coercions accordingly to [coers]; it returns the absolute names of projections *)

val declare_projections :
  inductive -> ?kind:Decl_kinds.definition_object_kind -> ?name:Id.t ->
  coercion_flag list -> manual_explicitation list list -> rel_context ->
  (Name.t * bool) list * constant option list

val declare_structure : Decl_kinds.recursivity_kind ->
  bool (**infer?*) -> bool (** polymorphic?*) -> Univ.universe_context ->
  Id.t -> Id.t ->
  manual_explicitation list -> rel_context -> (** params *) constr -> (** arity *)
  Impargs.manual_explicitation list list -> rel_context -> (** fields *)
  ?kind:Decl_kinds.definition_object_kind -> ?name:Id.t ->
  bool -> (** coercion? *)
  bool list -> (** field coercions *)
  Evd.evar_map ->
  inductive

val definition_structure :
  inductive_kind * Decl_kinds.polymorphic * Decl_kinds.recursivity_kind * bool(**infer?*)* lident with_coercion * local_binder list *
  (local_decl_expr with_instance with_priority with_notation) list *
  Id.t * constr_expr option -> global_reference


==> anc/HoTT/coq-HoTT/toplevel/search.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Names
open Term
open Declarations
open Libobject
open Environ
open Pattern
open Printer
open Libnames
open Globnames
open Nametab

type filter_function = global_reference -> env -> constr -> bool
type display_function = global_reference -> env -> constr -> unit

type glob_search_about_item =
  | GlobSearchSubPattern of constr_pattern
  | GlobSearchString of string

module SearchBlacklist =
  Goptions.MakeStringTable
    (struct
      let key = ["Search";"Blacklist"]
      let title = "Current search blacklist : "
      let member_message s b =
	str ("Search blacklist does "^(if b then "" else "not ")^"include "^s)
      let synchronous = true
     end)

(* The functions iter_constructors and iter_declarations implement the behavior
   needed for the Coq searching commands.
   These functions take as first argument the procedure
   that will be called to treat each entry.  This procedure receives the name
   of the object, the assumptions that will make it possible to print its type,
   and the constr term that represent its type. *)

let iter_constructors indsp fn env nconstr =
  for i = 1 to nconstr do
    let typ, _ = Inductiveops.type_of_constructor_in_ctx env (indsp, i) in
    fn (ConstructRef (indsp, i)) env typ
  done

let rec head_const c = match kind_of_term c with
  | Prod (_,_,d) -> head_const d
  | LetIn (_,_,_,d) -> head_const d
  | App (f,_)   -> head_const f
  | Cast (d,_,_)   -> head_const d
  | _            -> c

(* General search over declarations *)
let iter_declarations (fn : global_reference -> env -> constr -> unit) =
  let env = Global.env () in
  let iter_obj (sp, kn) lobj = match object_tag lobj with
  | "VARIABLE" ->
    begin try
      let (id, _, typ) = Global.lookup_named (basename sp) in
      fn (VarRef id) env typ
    with Not_found -> (* we are in a section *) () end
  | "CONSTANT" ->
    let cst = Global.constant_of_delta_kn kn in
    let typ, _ = Environ.constant_type_in_ctx env cst in
    fn (ConstRef cst) env typ
  | "INDUCTIVE" ->
    let mind = Global.mind_of_delta_kn kn in
    let mib = Global.lookup_mind mind in
    let iter_packet i mip =
      let ind = (mind, i) in
      let i = (ind, Univ.Context.instance mib.mind_universes) in
      let typ = Inductiveops.type_of_inductive env i in
      let () = fn (IndRef ind) env typ in
      let len = Array.length mip.mind_user_lc in
      iter_constructors ind fn env len
    in
    Array.iteri iter_packet mib.mind_packets
  | _ -> ()
  in
  try Declaremods.iter_all_segments iter_obj
  with Not_found -> ()

let generic_search = iter_declarations

(* Fine Search. By Yves Bertot. *)

let rec head c =
  let c = strip_outer_cast c in
  match kind_of_term c with
  | Prod (_,_,c) -> head c
  | LetIn (_,_,_,c) -> head c
  | _              -> c

let xor a b = (a || b) && (not (a && b))

(** Standard display *)

let plain_display accu ref a c =
  let pc = pr_lconstr_env a c in
  let pr = pr_global ref in
  accu := hov 2 (pr ++ str":" ++ spc () ++ pc) :: !accu

let format_display l = prlist_with_sep fnl (fun x -> x) (List.rev l)

(** Filters *)

(** This function tries to see whether the conclusion matches a pattern. *)
(** FIXME: this is quite dummy, we may find a more efficient algorithm. *)
let rec pattern_filter pat ref env typ =
  let typ = strip_outer_cast typ in
  if Matching.is_matching pat typ then true
  else match kind_of_term typ with
  | Prod (_, _, typ)
  | LetIn (_, _, _, typ) -> pattern_filter pat ref env typ
  | _ -> false

let full_name_of_reference ref =
  let (dir,id) = repr_path (path_of_global ref) in
  DirPath.to_string dir ^ "." ^ Id.to_string id

(** Whether a reference is blacklisted *)
let blacklist_filter ref env typ =
  let name = full_name_of_reference ref in
  let l = SearchBlacklist.elements () in
  let is_not_bl str = not (String.string_contains ~where:name ~what:str) in
  List.for_all is_not_bl l

let module_filter (mods, outside) ref env typ =
  let sp = path_of_global ref in
  let sl = dirpath sp in
  let is_outside md = not (is_dirpath_prefix_of md sl) in
  let is_inside md = is_dirpath_prefix_of md sl in
  if outside then List.for_all is_outside mods
  else List.is_empty mods || List.exists is_inside mods

let name_of_reference ref = Id.to_string (basename_of_global ref)

let search_about_filter query gr env typ = match query with
| GlobSearchSubPattern pat ->
  Matching.is_matching_appsubterm ~closed:false pat typ
| GlobSearchString s ->
  String.string_contains ~where:(name_of_reference gr) ~what:s


(** SearchPattern *)

let search_pattern pat mods =
  let ans = ref [] in
  let filter ref env typ =
    let f_module = module_filter mods ref env typ in
    let f_blacklist = blacklist_filter ref env typ in
    let f_pattern () = pattern_filter pat ref env typ in
    f_module && f_pattern () && f_blacklist
  in
  let iter ref env typ =
    if filter ref env typ then plain_display ans ref env typ
  in
  let () = generic_search iter in
  format_display !ans

(** SearchRewrite *)

let eq = Coqlib.glob_eq

let rewrite_pat1 pat =
  PApp (PRef eq, [| PMeta None; pat; PMeta None |])

let rewrite_pat2 pat =
  PApp (PRef eq, [| PMeta None; PMeta None; pat |])

let search_rewrite pat mods =
  let pat1 = rewrite_pat1 pat in
  let pat2 = rewrite_pat2 pat in
  let ans = ref [] in
  let filter ref env typ =
    let f_module = module_filter mods ref env typ in
    let f_blacklist = blacklist_filter ref env typ in
    let f_pattern () =
      pattern_filter pat1 ref env typ ||
      pattern_filter pat2 ref env typ
    in
    f_module && f_pattern () && f_blacklist
  in
  let iter ref env typ =
    if filter ref env typ then plain_display ans ref env typ
  in
  let () = generic_search iter in
  format_display !ans

(** Search *)

let search_by_head = search_pattern
(** Now search_by_head is the same as search_pattern... *)

(** SearchAbout *)

let search_about items mods =
  let ans = ref [] in
  let filter ref env typ =
    let eqb b1 b2 = if b1 then b2 else not b2 in
    let f_module = module_filter mods ref env typ in
    let f_about (b, i) = eqb b (search_about_filter i ref env typ) in
    let f_blacklist = blacklist_filter ref env typ in
    f_module && List.for_all f_about items && f_blacklist
  in
  let iter ref env typ =
    if filter ref env typ then plain_display ans ref env typ
  in
  let () = generic_search iter in
  format_display !ans

let interface_search flags =
  let env = Global.env () in
  let rec extract_flags name tpe subtpe mods blacklist = function
  | [] -> (name, tpe, subtpe, mods, blacklist)
  | (Interface.Name_Pattern s, b) :: l ->
    let regexp =
      try Str.regexp s
      with e when Errors.noncritical e ->
        Errors.error ("Invalid regexp: " ^ s)
    in
    extract_flags ((regexp, b) :: name) tpe subtpe mods blacklist l
  | (Interface.Type_Pattern s, b) :: l ->
    let constr = Pcoq.parse_string Pcoq.Constr.lconstr_pattern s in
    let (_, pat) = Constrintern.intern_constr_pattern Evd.empty env constr in
    extract_flags name ((pat, b) :: tpe) subtpe mods blacklist l
  | (Interface.SubType_Pattern s, b) :: l ->
    let constr = Pcoq.parse_string Pcoq.Constr.lconstr_pattern s in
    let (_, pat) = Constrintern.intern_constr_pattern Evd.empty env constr in
    extract_flags name tpe ((pat, b) :: subtpe) mods blacklist l
  | (Interface.In_Module m, b) :: l ->
    let path = String.concat "." m in
    let m = Pcoq.parse_string Pcoq.Constr.global path in
    let (_, qid) = Libnames.qualid_of_reference m in
    let id =
      try Nametab.full_name_module qid
      with Not_found ->
        Errors.error ("Module " ^ path ^ " not found.")
    in
    extract_flags name tpe subtpe ((id, b) :: mods) blacklist l
  | (Interface.Include_Blacklist, b) :: l ->
    extract_flags name tpe subtpe mods b l
  in
  let (name, tpe, subtpe, mods, blacklist) =
    extract_flags [] [] [] [] false flags
  in
  let filter_function ref env constr =
    let id = Names.Id.to_string (Nametab.basename_of_global ref) in
    let path = Libnames.dirpath (Nametab.path_of_global ref) in
    let toggle x b = if x then b else not b in
    let match_name (regexp, flag) =
      toggle (Str.string_match regexp id 0) flag
    in
    let match_type (pat, flag) =
      toggle (Matching.is_matching pat constr) flag
    in
    let match_subtype (pat, flag) =
      toggle (Matching.is_matching_appsubterm ~closed:false pat constr) flag
    in
    let match_module (mdl, flag) =
      toggle (Libnames.is_dirpath_prefix_of mdl path) flag
    in
    let in_blacklist =
      blacklist || (blacklist_filter ref env constr)
    in
    List.for_all match_name name &&
    List.for_all match_type tpe &&
    List.for_all match_subtype subtpe &&
    List.for_all match_module mods && in_blacklist
  in
  let ans = ref [] in
  let print_function ref env constr =
    let fullpath = DirPath.repr (Nametab.dirpath_of_global ref) in
    let qualid = Nametab.shortest_qualid_of_global Id.Set.empty ref in
    let (shortpath, basename) = Libnames.repr_qualid qualid in
    let shortpath = DirPath.repr shortpath in
    (* [shortpath] is a suffix of [fullpath] and we're looking for the missing
       prefix *)
    let rec prefix full short accu = match full, short with
    | _, [] ->
      let full = List.rev_map Id.to_string full in
      (full, accu)
    | _ :: full, m :: short ->
      prefix full short (Id.to_string m :: accu)
    | _ -> assert false
    in
    let (prefix, qualid) = prefix fullpath shortpath [Id.to_string basename] in
    let answer = {
      Interface.coq_object_prefix = prefix;
      Interface.coq_object_qualid = qualid;
      Interface.coq_object_object = string_of_ppcmds (pr_lconstr_env env constr);
    } in
    ans := answer :: !ans;
  in
  let iter ref env typ =
    if filter_function ref env typ then print_function ref env typ
  in
  let () = generic_search iter in
  !ans


==> anc/HoTT/coq-HoTT/toplevel/search.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Names
open Term
open Environ
open Pattern
open Globnames
open Nametab

(** {6 Search facilities. } *)

type glob_search_about_item =
  | GlobSearchSubPattern of constr_pattern
  | GlobSearchString of string

type filter_function = global_reference -> env -> constr -> bool
type display_function = global_reference -> env -> constr -> unit

(** {6 Generic filter functions} *)

val blacklist_filter : filter_function
(** Check whether a reference is blacklisted. *)

val module_filter : DirPath.t list * bool -> filter_function
(** Check whether a reference pertains or not to a set of modules *)

val search_about_filter : glob_search_about_item -> filter_function
(** Check whether a reference matches a SearchAbout query. *)

(** {6 Specialized search functions} *)

val search_by_head : constr_pattern -> DirPath.t list * bool -> std_ppcmds
val search_rewrite : constr_pattern -> DirPath.t list * bool -> std_ppcmds
val search_pattern : constr_pattern -> DirPath.t list * bool -> std_ppcmds
val search_about   : (bool * glob_search_about_item) list ->
  DirPath.t list * bool -> std_ppcmds
val interface_search : (Interface.search_constraint * bool) list ->
  string Interface.coq_object list

(** {6 Generic search function} *)

val generic_search : display_function -> unit
(** This function iterates over all known declarations *)


==> anc/HoTT/coq-HoTT/toplevel/toplevel.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors
open Util
open Flags
open Vernac
open Pcoq

(* A buffer for the character read from a channel. We store the command
 * entered to be able to report errors without pretty-printing. *)

type input_buffer = {
  mutable prompt : unit -> string;
  mutable str : string; (* buffer of already read characters *)
  mutable len : int;    (* number of chars in the buffer *)
  mutable bols : int list; (* offsets in str of begining of lines *)
  mutable tokens : Gram.parsable; (* stream of tokens *)
  mutable start : int } (* stream count of the first char of the buffer *)

(* Double the size of the buffer. *)

let resize_buffer ibuf =
  let nstr = String.create (2 * String.length ibuf.str + 1) in
  String.blit ibuf.str 0 nstr 0 (String.length ibuf.str);
  ibuf.str <- nstr

(* Delete all irrelevent lines of the input buffer. Keep the last line
   in the buffer (useful when there are several commands on the same line. *)

let resynch_buffer ibuf =
  match ibuf.bols with
    | ll::_ ->
        let new_len = ibuf.len - ll in
        String.blit ibuf.str ll ibuf.str 0 new_len;
        ibuf.len <- new_len;
        ibuf.bols <- [];
        ibuf.start <- ibuf.start + ll
    | _ -> ()


(* emacs special prompt tag for easy detection. No special character,
   to avoid interfering with utf8. Compatibility code removed. *)

let emacs_prompt_startstring() = Printer.emacs_str "<prompt>"

let emacs_prompt_endstring() = Printer.emacs_str "</prompt>"

(* Read a char in an input channel, displaying a prompt at every
   beginning of line. *)
let prompt_char ic ibuf count =
  let bol = match ibuf.bols with
    | ll::_ -> Int.equal ibuf.len ll
    | [] -> Int.equal ibuf.len 0
  in
  if bol && not !print_emacs then msgerr (str (ibuf.prompt()));
  try
    let c = input_char ic in
    if c == '\n' then ibuf.bols <- (ibuf.len+1) :: ibuf.bols;
    if ibuf.len == String.length ibuf.str then resize_buffer ibuf;
    ibuf.str.[ibuf.len] <- c;
    ibuf.len <- ibuf.len + 1;
    Some c
  with End_of_file ->
    None

(* Reinitialize the char stream (after a Drop) *)

let reset_input_buffer ic ibuf =
  ibuf.str <- "";
  ibuf.len <- 0;
  ibuf.bols <- [];
  ibuf.tokens <- Gram.parsable (Stream.from (prompt_char ic ibuf));
  ibuf.start <- 0

(* Functions to print underlined locations from an input buffer. *)

(* Given a location, returns the list of locations of each line. The last
   line is returned separately. It also checks the location bounds. *)

let get_bols_of_loc ibuf (bp,ep) =
  let add_line (b,e) lines =
    if b < 0 or e < b then anomaly (Pp.str "Bad location");
    match lines with
      | ([],None) -> ([], Some (b,e))
      | (fl,oe) -> ((b,e)::fl, oe)
  in
  let rec lines_rec ba after = function
    | []                  -> add_line (0,ba) after
    | ll::_ when ll <= bp -> add_line (ll,ba) after
    | ll::fl              ->
        let nafter = if ll < ep then add_line (ll,ba) after else after in
        lines_rec ll nafter fl
  in
  let (fl,ll) = lines_rec ibuf.len ([],None) ibuf.bols in
  (fl,Option.get ll)

let dotted_location (b,e) =
  if e-b < 3 then
    ("", String.make (e-b) ' ')
  else
    (String.make (e-b-1) '.', " ")

let blanch_utf8_string s bp ep =
  let s' = String.make (ep-bp) ' ' in
  let j = ref 0 in
  for i = bp to ep - 1 do
    let n = Char.code s.[i] in
    (* Heuristic: assume utf-8 chars are printed using a single
    fixed-size char and therefore contract all utf-8 code into one
    space; in any case, preserve tabulation so
    that its effective interpretation in terms of spacing is preserved *)
    if s.[i] == '\t' then s'.[!j] <- '\t';
    if n < 0x80 || 0xC0 <= n then incr j
  done;
  String.sub s' 0 !j

let print_highlight_location ib loc =
  let (bp,ep) = Loc.unloc loc in
  let bp = bp - ib.start
  and ep = ep - ib.start in
  let highlight_lines =
    match get_bols_of_loc ib (bp,ep) with
      | ([],(bl,el)) ->
	  let shift = blanch_utf8_string ib.str bl bp in
	  let span = String.length (blanch_utf8_string ib.str bp ep) in
	  (str"> " ++ str(String.sub ib.str bl (el-bl-1)) ++ fnl () ++
           str"> " ++ str(shift) ++ str(String.make span '^'))
      | ((b1,e1)::ml,(bn,en)) ->
          let (d1,s1) = dotted_location (b1,bp) in
          let (dn,sn) = dotted_location (ep,en) in
          let l1 = (str"> " ++ str d1 ++ str s1 ++
                      str(String.sub ib.str bp (e1-bp))) in
          let li =
            prlist (fun (bi,ei) ->
                      (str"> " ++ str(String.sub ib.str bi (ei-bi)))) ml in
          let ln = (str"> " ++ str(String.sub ib.str bn (ep-bn)) ++
                      str sn ++ str dn) in
	  (l1 ++ li ++ ln)
  in
  let loc = Loc.make_loc (bp,ep) in
  (str"Toplevel input, characters " ++ Cerrors.print_loc loc ++ str":" ++ fnl () ++
     highlight_lines ++ fnl ())

(* Functions to report located errors in a file. *)

let print_location_in_file {outer=s;inner=fname} loc =
  let errstrm = str"Error while reading " ++ str s in
  if Loc.is_ghost loc then
    hov 1 (errstrm ++ spc() ++ str" (unknown location):") ++ fnl ()
  else
    let errstrm =
      if String.equal s fname then mt() else errstrm ++ str":" ++ fnl()
    in
    let (bp,ep) = Loc.unloc loc in
    let ic = open_in fname in
    let rec line_of_pos lin bol cnt =
      if cnt < bp then
        if input_char ic == '\n'
        then line_of_pos (lin + 1) (cnt +1) (cnt+1)
        else line_of_pos lin bol (cnt+1)
      else (lin, bol)
    in
    try
      let (line, bol) = line_of_pos 1 0 0 in
      close_in ic;
      hov 0 (* No line break so as to follow emacs error message format *)
        (errstrm ++ str"File " ++ str ("\""^fname^"\"") ++
           str", line " ++ int line ++ str", characters " ++
           Cerrors.print_loc (Loc.make_loc (bp-bol,ep-bol))) ++ str":" ++
        fnl ()
    with e when Errors.noncritical e ->
      (close_in ic;
       hov 1 (errstrm ++ spc() ++ str"(invalid location):") ++ fnl ())

let valid_buffer_loc ib loc =
  not (Loc.is_ghost loc) &&
  let (b,e) = Loc.unloc loc in b-ib.start >= 0 & e-ib.start < ib.len && b<=e

(*s The Coq prompt is the name of the focused proof, if any, and "Coq"
    otherwise. We trap all exceptions to prevent the error message printing
    from cycling. *)
let make_prompt () =
  try
    (Names.Id.to_string (Pfedit.get_current_proof_name ())) ^ " < "
  with Proof_global.NoCurrentProof ->
    "Coq < "

(*let build_pending_list l =
  let pl = ref ">" in
  let l' = ref l in
  let res =
    while List.length !l' > 1 do
      pl := !pl ^ "|" Names.Id.to_string x;
      l':=List.tl !l'
    done in
  let last = try List.hd !l' with _ ->   in
  "<"^l'
*)

(* the coq prompt added to the default one when in emacs mode
   The prompt contains the current state label [n] (for global
   backtracking) and the current proof state [p] (for proof
   backtracking) plus the list of open (nested) proofs (for proof
   aborting when backtracking). It looks like:

   "n |lem1|lem2|lem3| p < "
*)
let make_emacs_prompt() =
  let statnum = string_of_int (Lib.current_command_label ()) in
  let dpth = Pfedit.current_proof_depth() in
  let pending = Pfedit.get_all_proof_names() in
  let pendingprompt =
    List.fold_left
      (fun acc x -> acc ^ (if String.is_empty acc then "" else "|") ^ Names.Id.to_string x)
      "" pending in
  let proof_info = if dpth >= 0 then string_of_int dpth else "0" in
  if !Flags.print_emacs then statnum ^ " |" ^ pendingprompt ^ "| " ^ proof_info ^ " < "
  else ""

(* A buffer to store the current command read on stdin. It is
 * initialized when a vernac command is immediately followed by "\n",
 * or after a Drop. *)
let top_buffer =
  let pr() =
    emacs_prompt_startstring()
    ^ make_prompt()
    ^ make_emacs_prompt()
    ^ emacs_prompt_endstring()
  in
  { prompt = pr;
    str = "";
    len = 0;
    bols = [];
    tokens = Gram.parsable (Stream.of_list []);
    start = 0 }

let set_prompt prompt =
  top_buffer.prompt
  <- (fun () ->
    emacs_prompt_startstring()
    ^ prompt ()
    ^ emacs_prompt_endstring())

(* The following exceptions need not be located. *)

let rec locate_exn = function
  | Out_of_memory | Stack_overflow | Sys.Break -> false
  | _ -> true

(* Toplevel error explanation. *)

let print_toplevel_error e =
  let loc = Option.default Loc.ghost (Loc.get_loc e) in
  let locmsg = match Vernac.get_exn_files e with
    | Some files -> print_location_in_file files loc
    | None ->
      if locate_exn e && valid_buffer_loc top_buffer loc then
        print_highlight_location top_buffer loc
      else mt ()
  in
  locmsg ++ Errors.print e

(* Read the input stream until a dot is encountered *)
let parse_to_dot =
  let rec dot st = match Compat.get_tok (Stream.next st) with
    | Tok.KEYWORD "." -> ()
    | Tok.EOI -> raise End_of_input
    | _ -> dot st
  in
  Gram.Entry.of_parser "Coqtoplevel.dot" dot

(* If an error occured while parsing, we try to read the input until a dot
   token is encountered.
   We assume that when a lexer error occurs, at least one char was eaten *)

let rec discard_to_dot () =
  try
    Gram.entry_parse parse_to_dot top_buffer.tokens
  with
    | Compat.Token.Error _ | Lexer.Error.E _ -> discard_to_dot ()
    | End_of_input -> raise End_of_input
    | e when Errors.noncritical e -> ()

let read_sentence () =
  try Vernac.parse_sentence (top_buffer.tokens, None)
  with reraise -> discard_to_dot (); raise reraise

(** [do_vernac] reads and executes a toplevel phrase, and print error
    messages when an exception is raised, except for the following:
    - Drop: kill the Coq toplevel, going down to the Caml toplevel if it exists.
           Otherwise, exit.
    - End_of_input: Ctrl-D was typed in, we will quit.

    In particular, this is normally the only place where a Sys.Break
    is catched and handled (i.e. not re-raised).
*)

let do_vernac () =
  msgerrnl (mt ());
  if !print_emacs then msgerr (str (top_buffer.prompt()));
  resynch_buffer top_buffer;
  try ignore (Vernac.eval_expr (read_sentence ()))
  with
    | End_of_input | Errors.Quit ->
        msgerrnl (mt ()); pp_flush(); raise Errors.Quit
    | Errors.Drop ->  (* Last chance *)
        if Mltop.is_ocaml_top() then raise Errors.Drop
        else ppnl (str"Error: There is no ML toplevel." ++ fnl ())
    | any -> ppnl (print_toplevel_error any)

(** Main coq loop : read vernacular expressions until Drop is entered.
    Ctrl-C is handled internally as Sys.Break instead of aborting Coq.
    Normally, the only exceptions that can come out of [do_vernac] and
    exit the loop are Drop and Quit. Any other exception there indicates
    an issue with [print_toplevel_error] above. *)

let rec loop () =
  Sys.catch_break true;
  try
    reset_input_buffer stdin top_buffer;
    while true do do_vernac(); flush_all() done
  with
    | Errors.Drop -> ()
    | Errors.Quit -> exit 0
    | any ->
	msgerrnl (str"Anomaly: main loop exited. Please report.");
	loop ()


==> anc/HoTT/coq-HoTT/toplevel/toplevel.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Pcoq

(** The Coq toplevel loop. *)

(** A buffer for the character read from a channel. We store the command
 * entered to be able to report errors without pretty-printing. *)

type input_buffer = {
  mutable prompt : unit -> string;
  mutable str : string; (** buffer of already read characters *)
  mutable len : int;    (** number of chars in the buffer *)
  mutable bols : int list; (** offsets in str of begining of lines *)
  mutable tokens : Pcoq.Gram.parsable; (** stream of tokens *)
  mutable start : int } (** stream count of the first char of the buffer *)

(** The input buffer of stdin. *)

val top_buffer : input_buffer
val set_prompt : (unit -> string) -> unit

(** Toplevel error explanation, dealing with locations, Drop, Ctrl-D
  May raise only the following exceptions: [Drop] and [End_of_input],
  meaning we get out of the Coq loop. *)

val print_toplevel_error : exn -> std_ppcmds

(** Parse and execute one vernac command. *)

val do_vernac : unit -> unit

(** Main entry point of Coq: read and execute vernac commands. *)

val loop : unit -> unit


==> anc/HoTT/coq-HoTT/toplevel/toplevel.mllib <==
Himsg
Cerrors
Class
Locality
Metasyntax
Auto_ind_decl
Search
Autoinstance
Lemmas
Indschemes
Obligations
Command
Classes
Record
Ppextra
Ppvernac
Backtrack
Vernacinterp
Mltop
Vernacentries
Whelp
Vernac
Ide_slave
Toplevel
Usage
Coqinit
Coqtop


==> anc/HoTT/coq-HoTT/toplevel/usage.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

let version ret =
  Printf.printf "The Coq Proof Assistant, version %s (%s)\n"
    Coq_config.version Coq_config.date;
  Printf.printf "compiled on %s with OCaml %s\n" Coq_config.compile_date Coq_config.caml_version;
  exit ret

(* print the usage of coqtop (or coqc) on channel co *)

let print_usage_channel co command =
  output_string co command;
  output_string co "Coq options are:\n";
  output_string co
"  -I dir -as coqdir      map physical dir to logical coqdir\
\n  -I dir                 map directory dir to the empty logical path\
\n  -include dir           (idem)\
\n  -R dir -as coqdir      recursively map physical dir to logical coqdir\
\n  -R dir coqdir          (idem)\
\n  -top coqdir            set the toplevel name to be coqdir instead of Top\
\n  -notop                 set the toplevel name to be the empty logical path\
\n  -exclude-dir f         exclude subdirectories named f for option -R\
\n\
\n  -noinit                start without loading the Init library\
\n  -nois                  (idem)\
\n  -inputstate f          read state from file f.coq\
\n  -is f                  (idem)\
\n  -outputstate f         write state in file f.coq\
\n  -compat X.Y            provides compatibility support for Coq version X.Y\
\n  -verbose-compat-notations  be warned when using compatibility notations\
\n  -no-compat-notations   get an error when using compatibility notations\
\n\
\n  -load-ml-object f      load ML object file f\
\n  -load-ml-source f      load ML file f\
\n  -load-vernac-source f  load Coq file f.v (Load f.)\
\n  -l f                   (idem)\
\n  -load-vernac-source-verbose f  load Coq file f.v (Load Verbose f.)\
\n  -lv f	                 (idem)\
\n  -load-vernac-object f  load Coq object file f.vo\
\n  -require f             load Coq object file f.vo and import it (Require f.)\
\n  -compile f             compile Coq file f.v (implies -batch)\
\n  -compile-verbose f     verbosely compile Coq file f.v (implies -batch)\
\n\
\n  -opt                   run the native-code version of Coq\
\n  -byte                  run the bytecode version of Coq\
\n\
\n  -where                 print Coq's standard library location and exit\
\n  -config                print Coq's configuration information and exit\
\n  -v                     print Coq version and exit\
\n\
\n  -q                     skip loading of rcfile\
\n  -init-file f           set the rcfile to f\
\n  -batch                 batch mode (exits just after arguments parsing)\
\n  -boot                  boot mode (implies -q and -batch)\
\n  -emacs                 tells Coq it is executed under Emacs\
\n  -noglob                do not dump globalizations\
\n  -dump-glob f           dump globalizations in file f (to be used by coqdoc)\
\n  -with-geoproof (yes|no) to (de)activate special functions for Geoproof within Coqide (default is yes)\
\n  -impredicative-set     set sort Set impredicative\
\n  -indices-matter        levels of indices (and nonuniform parameters) contribute to the level of inductives\
\n  -force-load-proofs     load opaque proofs in memory initially\

\n  -lazy-load-proofs      load opaque proofs in memory by necessity (default)\
\n  -dont-load-proofs      see opaque proofs as axioms instead of loading them\
\n  -xml                   export XML files either to the hierarchy rooted in\
\n                         the directory $COQ_XML_LIBRARY_ROOT (if set) or to\
\n                         stdout (if unset)\
\n  -quality               improve the legibility of the proof terms produced by\
\n                         some tactics\
\n  -time                  display the time taken by each command\
\n  -h, --help             print this list of options\
\n"

(* print the usage on standard error *)

let print_usage = print_usage_channel stderr

let print_usage_coqtop () =
  print_usage "Usage: coqtop <options>\n\n"

let print_usage_coqc () =
  print_usage "Usage: coqc <options> <Coq options> file...\n\
\noptions are:\
\n  -verbose  compile verbosely\
\n  -image f  specify an alternative executable for Coq\
\n  -t        keep temporary files\n\n"

(* Print the configuration information *)

let print_config () =
  if Coq_config.local then Printf.printf "LOCAL=1\n" else Printf.printf "LOCAL=0\n";
  Printf.printf "COQLIB=%s/\n" (Envars.coqlib ~fail:Errors.error);
  Printf.printf "DOCDIR=%s/\n" (Envars.docdir ());
  Printf.printf "OCAMLDEP=%s\n" Coq_config.ocamldep;
  Printf.printf "OCAMLC=%s\n" Coq_config.ocamlc;
  Printf.printf "OCAMLOPT=%s\n" Coq_config.ocamlopt;
  Printf.printf "OCAMLDOC=%s\n" Coq_config.ocamldoc;
  Printf.printf "CAMLBIN=%s/\n" (Envars.camlbin ());
  Printf.printf "CAMLLIB=%s/\n" (Envars.camllib ());
  Printf.printf "CAMLP4=%s\n" Coq_config.camlp4;
  Printf.printf "CAMLP4O=%s\n" Coq_config.camlp4o;
  Printf.printf "CAMLP4BIN=%s/\n" (Envars.camlp4bin ());
  Printf.printf "CAMLP4LIB=%s\n" (Envars.camlp4lib ());
  Printf.printf "CAMLP4OPTIONS=%s\n" Coq_config.camlp4compat;
  Printf.printf "HASNATDYNLINK=%s\n" (if Coq_config.has_natdynlink then "true" else "false")


==> anc/HoTT/coq-HoTT/toplevel/usage.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** {6 Prints the version number on the standard output and exits (with 0). } *)

val version : int -> 'a

(** {6 Prints the usage on the error output, preceeded by a user-provided message. } *)
val print_usage : string -> unit

(** {6 Prints the usage on the error output. } *)
val print_usage_coqtop : unit -> unit
val print_usage_coqc : unit -> unit

(** {6 Prints the configuration information } *)
val print_config : unit -> unit


==> anc/HoTT/coq-HoTT/toplevel/vernac.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Parsing of vernacular. *)

open Pp
open Errors
open Util
open Flags
open System
open Vernacexpr
open Vernacinterp

(* The functions in this module may raise (unexplainable!) exceptions.
   Use the module Coqtoplevel, which catches these exceptions
   (the exceptions are explained only at the toplevel). *)

exception HasNotFailed

(* The navigation vernac commands will be handled separately *)

let rec is_navigation_vernac = function
  | VernacResetInitial
  | VernacResetName _
  | VernacBacktrack _
  | VernacBackTo _
  | VernacBack _ -> true
  | VernacTime c -> is_navigation_vernac c (* Time Back* is harmless *)
  | c -> is_deep_navigation_vernac c

and is_deep_navigation_vernac = function
  | VernacTimeout (_,c) | VernacFail c -> is_navigation_vernac c
  | VernacList l -> List.exists (fun (_,c) -> is_navigation_vernac c) l
  | _ -> false

(* NB: Reset is now allowed again as asked by A. Chlipala *)

let is_reset = function
  | VernacResetInitial | VernacResetName _ -> true
  | _ -> false

(* For coqtop -time, we display the position in the file,
   and a glimpse of the executed command *)

let time = ref false

let display_cmd_header loc com =
  let shorten s =
    try (String.sub s 0 30)^"..." with Invalid_argument _ -> s in
  let noblank s =
    for i = 0 to String.length s - 1 do
      match s.[i] with
	| ' ' | '\n' | '\t' | '\r' -> s.[i] <- '~'
	| _ -> ()
    done;
    s
  in
  let (start,stop) = Loc.unloc loc in
  let safe_pr_vernac x =
    try Ppvernac.pr_vernac x
    with e when Errors.noncritical e -> str (Printexc.to_string e) in
  let cmd = noblank (shorten (string_of_ppcmds (safe_pr_vernac com)))
  in
  Pp.pp (str "Chars " ++ int start ++ str " - " ++ int stop ++
	 str (" ["^cmd^"] "));
  Pp.flush_all ()

(* When doing Load on a file, two behaviors are possible:

   - either the history stack is grown by only one command,
     the "Load" itself. This is mandatory for command-counting
     interfaces (CoqIDE).

   - either each individual sub-commands in the file is added
     to the history stack. This allows commands like Show Script
     to work across the loaded file boundary (cf. bug #2820).

   The best of the two could probably be combined someday,
   in the meanwhile we use a flag. *)

let atomic_load = ref true

let _ =
  Goptions.declare_bool_option
    { Goptions.optsync  = true;
      Goptions.optdepr  = false;
      Goptions.optname  = "atomic registration of commands in a Load";
      Goptions.optkey   = ["Atomic";"Load"];
      Goptions.optread  = (fun () -> !atomic_load);
      Goptions.optwrite = ((:=) atomic_load) }

(* In case of error, register the file being currently Load'ed and the
   inner file in which the error has been encountered. Any intermediate files
   between the two are discarded. *)

type location_files = { outer : string; inner : string }

let files_of_exn : location_files Exninfo.t = Exninfo.make ()

let get_exn_files e = Exninfo.get e files_of_exn

let add_exn_files e f = Exninfo.add e files_of_exn f

let raise_with_file f e =
  let inner_f = match get_exn_files e with None -> f | Some ff -> ff.inner in
  raise (add_exn_files e { outer = f; inner = inner_f })

let disable_drop = function
  | Drop -> Errors.error "Drop is forbidden."
  | e -> e

let user_error loc s = Errors.user_err_loc (loc,"_",str s)

(** Timeout handling *)

(** A global default timeout, controled by option "Set Default Timeout n".
    Use "Unset Default Timeout" to deactivate it (or set it to 0). *)

let default_timeout = ref None

let _ =
  Goptions.declare_int_option
    { Goptions.optsync  = true;
      Goptions.optdepr  = false;
      Goptions.optname  = "the default timeout";
      Goptions.optkey   = ["Default";"Timeout"];
      Goptions.optread  = (fun () -> !default_timeout);
      Goptions.optwrite = ((:=) default_timeout) }

(** When interpreting a command, the current timeout is initially
    the default one, but may be modified locally by a Timeout command. *)

let current_timeout = ref None

(** Installing and de-installing a timer.
    Note: according to ocaml documentation, Unix.alarm isn't available
    for native win32. *)

let timeout_handler _ = raise Timeout

let set_timeout n =
  let psh =
    Sys.signal Sys.sigalrm (Sys.Signal_handle timeout_handler) in
  ignore (Unix.alarm n);
  Some psh

let default_set_timeout () =
  match !current_timeout with
    | Some n -> set_timeout n
    | None -> None

let restore_timeout = function
  | None -> ()
  | Some psh ->
    (* stop alarm *)
    ignore(Unix.alarm 0);
    (* restore handler *)
    Sys.set_signal Sys.sigalrm psh


(* Open an utf-8 encoded file and skip the byte-order mark if any *)

let open_utf8_file_in fname =
  let is_bom s =
    Int.equal (Char.code s.[0]) 0xEF &&
    Int.equal (Char.code s.[1]) 0xBB &&
    Int.equal (Char.code s.[2]) 0xBF
  in
  let in_chan = open_in fname in
  let s = "   " in
  if input in_chan s 0 3 < 3 || not (is_bom s) then seek_in in_chan 0;
  in_chan

(* Opening and closing a channel. Open it twice when verbose: the first
   channel is used to read the commands, and the second one to print them.
   Note: we could use only one thanks to seek_in, but seeking on and on in
   the file we parse seems a bit risky to me.  B.B.  *)

let open_file_twice_if verbosely fname =
  let paths = Loadpath.get_paths () in
  let _,longfname =
    find_file_in_path ~warn:(Flags.is_verbose()) paths fname in
  let in_chan = open_utf8_file_in longfname in
  let verb_ch =
    if verbosely then Some (open_utf8_file_in longfname) else None in
  let po = Pcoq.Gram.parsable (Stream.of_channel in_chan) in
  (in_chan, longfname, (po, verb_ch))

let close_input in_chan (_,verb) =
  try
    close_in in_chan;
    match verb with
      | Some verb_ch -> close_in verb_ch
      | _ -> ()
  with e when Errors.noncritical e -> ()

let verbose_phrase verbch loc =
  let loc = Loc.unloc loc in
  match verbch with
    | Some ch ->
	let len = snd loc - fst loc in
	let s = String.create len in
        seek_in ch (fst loc);
        really_input ch s 0 len;
        ppnl (str s);
        pp_flush()
    | None -> ()

exception End_of_input

let parse_sentence (po, verbch) =
  match Pcoq.Gram.entry_parse Pcoq.main_entry po with
    | Some (loc,_ as com) -> verbose_phrase verbch loc; com
    | None -> raise End_of_input

(* vernac parses the given stream, executes interpfun on the syntax tree it
 * parses, and is verbose on "primitives" commands if verbosely is true *)

let just_parsing = ref false
let chan_beautify = ref stdout
let beautify_suffix = ".beautified"

let set_formatter_translator() =
  let ch = !chan_beautify in
  let out s b e = output ch s b e in
  Format.set_formatter_output_functions out (fun () -> flush ch);
  Format.set_max_boxes max_int

let pr_new_syntax loc ocom =
  let loc = Loc.unloc loc in
  if !beautify_file then set_formatter_translator();
  let fs = States.freeze () in
  let com = match ocom with
    | Some VernacNop -> mt()
    | Some com -> Ppvernac.pr_vernac com
    | None -> mt() in
  if !beautify_file then
    msg (hov 0 (comment (fst loc) ++ com ++ comment (snd loc)))
  else
    msg_info (hov 4 (str"New Syntax:" ++ fnl() ++ (hov 0 com)));
  States.unfreeze fs;
  Format.set_formatter_out_channel stdout

let save_translator_coqdoc () =
  (* translator state *)
  let ch = !chan_beautify in
  let cl = !Pp.comments in
  let cs = Lexer.com_state() in
  (* end translator state *)
  let coqdocstate = Lexer.location_table () in
  ch,cl,cs,coqdocstate

let restore_translator_coqdoc (ch,cl,cs,coqdocstate) =
  if !Flags.beautify_file then close_out !chan_beautify;
  chan_beautify := ch;
  Pp.comments := cl;
  Lexer.restore_com_state cs;
  Lexer.restore_location_table coqdocstate

let rec vernac_com interpfun checknav (loc,com) =
  let rec interp = function
    | VernacLoad (verbosely, fname) ->
	let fname = Envars.expand_path_macros ~warn:(fun x -> msg_warning (str x)) fname in
	let st = save_translator_coqdoc () in
	if !Flags.beautify_file then
	  begin
            let paths = Loadpath.get_paths () in
            let _,f = find_file_in_path ~warn:(Flags.is_verbose())
	      paths
	      (CUnix.make_suffix fname ".v") in
	    chan_beautify := open_out (f^beautify_suffix);
	    Pp.comments := []
          end;
	begin
	  try
	    let status = read_vernac_file verbosely (CUnix.make_suffix fname ".v") in
	    restore_translator_coqdoc st;
            status
	  with reraise ->
            let reraise = Errors.push reraise in
	    restore_translator_coqdoc st;
	    raise reraise
	end

    | VernacList l ->
        List.fold_left (fun status (_,v) -> interp v && true) true l

    | v when !just_parsing -> true

    | VernacFail v ->
      begin
        try
	  (* If the command actually works, ignore its effects on the state *)
	  States.with_state_protection
	    (fun v -> ignore (interp v); raise HasNotFailed) v
        with
          | HasNotFailed ->
              errorlabstrm "Fail" (str "The command has not failed !")
          | e when Errors.noncritical e -> (* In particular e is no anomaly *)
	      if_verbose msg_info
		(str "The command has indeed failed with message:" ++
		 fnl () ++ str "=> " ++ hov 0 (Errors.print e));
              true
      end

    | VernacTime v ->
	  let tstart = System.get_time() in
          let status = interp v in
	  let tend = System.get_time() in
	  let msg = if !time then "" else "Finished transaction in " in
          msg_info (str msg ++ System.fmt_time_difference tstart tend);
          status

    | VernacTimeout(n,v) ->
	  current_timeout := Some n;
	  interp v

    | v ->
	  let psh = default_set_timeout () in
	  try
            let status =
              States.with_heavy_rollback interpfun
                Cerrors.process_vernac_interp_error v
            in
	    restore_timeout psh;
            status
	  with reraise ->
            let reraise = Errors.push reraise in
            restore_timeout psh;
            raise reraise
  in
    try
      checknav loc com;
      current_timeout := !default_timeout;
      if do_beautify () then pr_new_syntax loc (Some com);
      if !time then display_cmd_header loc com;
      let com = if !time then VernacTime com else com in
      interp com
    with reraise ->
      let reraise = Errors.push reraise in
      Format.set_formatter_out_channel stdout;
      if Loc.is_ghost loc || Loc.get_loc reraise != None then raise reraise
      else Loc.raise loc reraise

and read_vernac_file verbosely s =
  Flags.make_warn verbosely;
  let interpfun =
    if verbosely then Vernacentries.interp
    else Flags.silently Vernacentries.interp
  in
  let checknav loc cmd =
    if is_navigation_vernac cmd && not (is_reset cmd) then
	user_error loc "Navigation commands forbidden in files"
  in
  let end_inner_command cmd =
    if !atomic_load || is_reset cmd then
      Lib.mark_end_of_command () (* for Reset in coqc or coqtop -l *)
    else
      Backtrack.mark_command cmd; (* for Show Script, cf bug #2820 *)
  in
  let (in_chan, fname, input) =
    open_file_twice_if verbosely s in
  let status = ref true in
  try
    (* we go out of the following infinite loop when a End_of_input is
     * raised, which means that we raised the end of the file being loaded *)
    while true do
      let loc_ast = parse_sentence input in
      let command_status = vernac_com interpfun checknav loc_ast in
      status := !status && command_status;
      end_inner_command (snd loc_ast);
      pp_flush ()
    done;
    assert false
  with any ->   (* whatever the exception *)
    let e = Errors.push any in
    Format.set_formatter_out_channel stdout;
    close_input in_chan input;    (* we must close the file first *)
    match e with
      | End_of_input ->
          if do_beautify () then pr_new_syntax (Loc.make_loc (max_int,max_int)) None;
          !status
      | _ -> raise_with_file fname (disable_drop e)

(** [eval_expr : ?preserving:bool -> Loc.t * Vernacexpr.vernac_expr -> unit]
   It executes one vernacular command. By default the command is
   considered as non-state-preserving, in which case we add it to the
   Backtrack stack (triggering a save of a frozen state and the generation
   of a new state label). An example of state-preserving command is one coming
   from the query panel of Coqide. *)

let checknav loc ast =
  if is_deep_navigation_vernac ast then
    user_error loc "Navigation commands forbidden in nested commands"

let eval_expr ?(preserving=false) loc_ast =
  let status = vernac_com Vernacentries.interp checknav loc_ast in
  if not preserving && not (is_navigation_vernac (snd loc_ast)) then
    Backtrack.mark_command (snd loc_ast);
  status

(* XML output hooks *)
let xml_start_library = ref (fun _ -> ())
let xml_end_library = ref (fun _ -> ())

let set_xml_start_library f = xml_start_library := f
let set_xml_end_library f = xml_end_library := f

(* Load a vernac file. Errors are annotated with file and location *)
let load_vernac verb file =
  chan_beautify :=
    if !Flags.beautify_file then open_out (file^beautify_suffix) else stdout;
  try
    Lib.mark_end_of_command (); (* in case we're still in coqtop init *)
    let _ = read_vernac_file verb file in
    if !Flags.beautify_file then close_out !chan_beautify;
  with any ->
    let e = Errors.push any in
    if !Flags.beautify_file then close_out !chan_beautify;
    raise_with_file file (disable_drop e)

(* Compile a vernac file (f is assumed without .v suffix) *)
let compile verbosely f =
  let ldir,long_f_dot_v = Flags.verbosely Library.start_library f in
  Dumpglob.start_dump_glob long_f_dot_v;
  Dumpglob.dump_string ("F" ^ Names.DirPath.to_string ldir ^ "\n");
  if !Flags.xml_export then !xml_start_library ();
  let _ = load_vernac verbosely long_f_dot_v in
  let pfs = Pfedit.get_all_proof_names () in
  if not (List.is_empty pfs) then
    (pperrnl (str "Error: There are pending proofs"); flush_all (); exit 1);
  if !Flags.xml_export then !xml_end_library ();
  Dumpglob.end_dump_glob ();
  Library.save_library_to ldir (long_f_dot_v ^ "o")


==> anc/HoTT/coq-HoTT/toplevel/vernac.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Parsing of vernacular. *)

(** Read a vernac command on the specified input (parse only).
   Raises [End_of_file] if EOF (or Ctrl-D) is reached. *)

val parse_sentence : Pcoq.Gram.parsable * in_channel option ->
 Loc.t * Vernacexpr.vernac_expr

(** Reads and executes vernac commands from a stream.
   The boolean [just_parsing] disables interpretation of commands. *)

exception End_of_input

val just_parsing : bool ref

(** [eval_expr] executes one vernacular command. By default the command is
   considered as non-state-preserving, in which case we add it to the
   Backtrack stack (triggering a save of a frozen state and the generation
   of a new state label). An example of state-preserving command is one coming
   from the query panel of Coqide. *)
(* spiwack: return value: [true] if safe (general case), [false] if
   unsafe (like [Admitted]). *)
val eval_expr : ?preserving:bool -> Loc.t * Vernacexpr.vernac_expr -> bool

(** Set XML hooks *)
val set_xml_start_library : (unit -> unit) -> unit
val set_xml_end_library   : (unit -> unit) -> unit

(** Load a vernac file, verbosely or not. Errors are annotated with file
   and location *)

val load_vernac : bool -> string -> unit


(** Compile a vernac file, verbosely or not (f is assumed without .v suffix) *)

val compile : bool -> string -> unit


val is_navigation_vernac : Vernacexpr.vernac_expr -> bool

(** Should we display timings for each command ? *)
val time : bool ref

(** Has an exception been annotated with some file locations ? *)

type location_files = { outer : string; inner : string }

val get_exn_files : exn -> location_files option


==> anc/HoTT/coq-HoTT/toplevel/vernacentries.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(* Concrete syntax of the mathematical vernacular MV V2.6 *)

open Pp
open Errors
open Util
open Flags
open Names
open Nameops
open Term
open Pfedit
open Tacmach
open Constrintern
open Prettyp
open Printer
open Tacinterp
open Command
open Goptions
open Libnames
open Globnames
open Vernacexpr
open Decl_kinds
open Constrexpr
open Redexpr
open Lemmas
open Declaremods
open Misctypes

(* Misc *)

let cl_of_qualid = function
  | FunClass -> Classops.CL_FUN
  | SortClass -> Classops.CL_SORT
  | RefClass r -> Class.class_of_global (Smartlocate.smart_global r)

let scope_class_of_qualid qid =
  Notation.scope_class_of_reference (Smartlocate.smart_global qid)

(** Vernac commands can raise this [UnsafeSuccess] to notify they
    modified the environment in an unsafe manner, such as [Admitted]. *)
exception UnsafeSuccess

(*******************)
(* "Show" commands *)

let show_proof () =
  (* spiwack: this would probably be cooler with a bit of polishing. *)
  let p = Proof_global.give_me_the_proof () in
  let pprf = Proof.partial_proof p in
  msg_notice (Pp.prlist_with_sep Pp.fnl Printer.pr_constr pprf)

let show_node () =
  (* spiwack: I'm have little clue what this function used to do. I deactivated it, 
      could, possibly, be cleaned away. (Feb. 2010) *)
  ()

(* indentation code for Show Script, initially contributed
   by D. de Rauglaudre *)

let indent_script_item ((ng1,ngl1),nl,beginend,ppl) (cmd,ng) =
  (* ng1 : number of goals remaining at the current level (before cmd)
     ngl1 : stack of previous levels with their remaining goals
     ng : number of goals after the execution of cmd
     beginend : special indentation stack for { } *)
  let ngprev = List.fold_left (+) ng1 ngl1 in
  let new_ngl =
    if ng > ngprev then
      (* We've branched *)
      (ng - ngprev + 1, ng1 - 1 :: ngl1)
    else if ng < ngprev then
      (* A subgoal have been solved. Let's compute the new current level
	 by discarding all levels with 0 remaining goals. *)
      let _ = assert (Int.equal ng (ngprev - 1)) in
      let rec loop = function
	| (0, ng2::ngl2) -> loop (ng2,ngl2)
	| p -> p
      in loop (ng1-1, ngl1)
    else
      (* Standard case, same goal number as before *)
      (ng1, ngl1)
  in
  (* When a subgoal have been solved, separate this block by an empty line *)
  let new_nl = (ng < ngprev)
  in
  (* Indentation depth *)
  let ind = List.length ngl1
  in
  (* Some special handling of bullets and { }, to get a nicer display *)
  let pred n = max 0 (n-1) in
  let ind, nl, new_beginend = match cmd with
    | VernacSubproof _ -> pred ind, nl, (pred ind)::beginend
    | VernacEndSubproof -> List.hd beginend, false, List.tl beginend
    | VernacBullet _ -> pred ind, nl, beginend
    | _ -> ind, nl, beginend
  in
  let pp =
    (if nl then fnl () else mt ()) ++
    (hov (ind+1) (str (String.make ind ' ') ++ Ppvernac.pr_vernac cmd))
  in
  (new_ngl, new_nl, new_beginend, pp :: ppl)

let show_script () =
  let prf = Pfedit.get_current_proof_name () in
  let cmds = Backtrack.get_script prf in
  let _,_,_,indented_cmds =
    List.fold_left indent_script_item ((1,[]),false,[],[]) cmds
  in
  let indented_cmds = List.rev (indented_cmds) in
  msg_notice (v 0 (Pp.prlist_with_sep Pp.fnl (fun x -> x) indented_cmds))

let show_thesis () =
     msg_error (anomaly (Pp.str "TODO") )

let show_top_evars () =
  (* spiwack: new as of Feb. 2010: shows goal evars in addition to non-goal evars. *)
  let pfts = get_pftreestate () in
  let gls = Proof.V82.subgoals pfts in
  let sigma = gls.Evd.sigma in
  msg_notice (pr_evars_int 1 (Evarutil.non_instantiated sigma))

let show_prooftree () =
  (* Spiwack: proof tree is currently not working *)
  ()

let enable_goal_printing = ref true

let print_subgoals () =
  if !enable_goal_printing && is_verbose ()
  then msg_notice (pr_open_subgoals ())

let try_print_subgoals () =
  Pp.flush_all();
  try print_subgoals () with Proof_global.NoCurrentProof | UserError _ -> ()


  (* Simulate the Intro(s) tactic *)

let show_intro all =
  let pf = get_pftreestate() in
  let {Evd.it=gls ; sigma=sigma} = Proof.V82.subgoals pf in
  let gl = {Evd.it=List.hd gls ; sigma = sigma} in
  let l,_= decompose_prod_assum (strip_outer_cast (pf_concl gl)) in
  if all
  then
    let lid = Tactics.find_intro_names l gl in
    msg_notice (hov 0 (prlist_with_sep  spc pr_id lid))
  else
    try
      let n = List.last l in
      msg_notice (pr_id (List.hd (Tactics.find_intro_names [n] gl)))
    with Failure "List.last" -> ()

(** Prepare a "match" template for a given inductive type.
    For each branch of the match, we list the constructor name
    followed by enough pattern variables.
    [Not_found] is raised if the given string isn't the qualid of
    a known inductive type. *)

let make_cases s =
  let qualified_name = Libnames.qualid_of_string s in
  let glob_ref = Nametab.locate qualified_name in
  match glob_ref with
    | Globnames.IndRef i ->
	let {Declarations.mind_nparams = np}
	    , {Declarations.mind_consnames = carr ; Declarations.mind_nf_lc = tarr }
	      = Global.lookup_inductive i in
	Util.Array.fold_right2
	  (fun consname typ l ->
	     let al = List.rev (fst (Term.decompose_prod typ)) in
	     let al = Util.List.skipn np al in
	     let rec rename avoid = function
	       | [] -> []
	       | (n,_)::l ->
		   let n' = Namegen.next_name_away_in_cases_pattern n avoid in
		   Id.to_string n' :: rename (n'::avoid) l in
	     let al' = rename [] al in
	     (Id.to_string consname :: al') :: l)
	  carr tarr []
    | _ -> raise Not_found

(** Textual display of a generic "match" template *)

let show_match id =
  let patterns =
    try make_cases (Id.to_string (snd id))
    with Not_found -> error "Unknown inductive type."
  in
  let pr_branch l =
    str "| " ++ hov 1 (prlist_with_sep spc str l) ++ str " =>"
  in
  msg_notice (v 1 (str "match # with" ++ fnl () ++
	    prlist_with_sep fnl pr_branch patterns ++ fnl () ++ str "end" ++ fnl ()))

(* "Print" commands *)

let print_path_entry p =
  let dir = str (DirPath.to_string (Loadpath.logical p)) in
  let path = str (Loadpath.physical p) in
  (dir ++ str " " ++ tbrk (0, 0) ++ path)

let print_loadpath dir =
  let l = Loadpath.get_load_paths () in
  let l = match dir with
  | None -> l
  | Some dir ->
    let filter p = is_dirpath_prefix_of dir (Loadpath.logical p) in
    List.filter filter l
  in
  Pp.t (str "Logical Path:                 " ++
                tab () ++ str "Physical path:" ++ fnl () ++
                prlist_with_sep fnl print_path_entry l)

let print_modules () =
  let opened = Library.opened_libraries ()
  and loaded = Library.loaded_libraries () in
  (* we intersect over opened to preserve the order of opened since *)
  (* non-commutative operations (e.g. visibility) are done at import time *)
  let loaded_opened = List.intersect opened loaded
  and only_loaded = List.subtract loaded opened in
  str"Loaded and imported library files: " ++
  pr_vertical_list pr_dirpath loaded_opened ++ fnl () ++
  str"Loaded and not imported library files: " ++
  pr_vertical_list pr_dirpath only_loaded


let print_module r =
  let (loc,qid) = qualid_of_reference r in
  try
    let globdir = Nametab.locate_dir qid in
      match globdir with
	  DirModule (dirpath,(mp,_)) ->
	    msg_notice (Printmod.print_module (Printmod.printable_body dirpath) mp)
	| _ -> raise Not_found
  with
      Not_found -> msg_error (str"Unknown Module " ++ pr_qualid qid)

let print_modtype r =
  let (loc,qid) = qualid_of_reference r in
  try
    let kn = Nametab.locate_modtype qid in
    msg_notice (Printmod.print_modtype kn)
  with Not_found ->
    (* Is there a module of this name ? If yes we display its type *)
    try
      let mp = Nametab.locate_module qid in
      msg_notice (Printmod.print_module false mp)
    with Not_found ->
      msg_error (str"Unknown Module Type or Module " ++ pr_qualid qid)

let print_namespace ns =
  let ns = List.rev (Names.DirPath.repr ns) in
  (* [match_dirpath], [match_modulpath] are helpers for [matches]
     which checks whether a constant is in the namespace [ns]. *)
  let rec match_dirpath ns = function
    | [] -> Some ns
    | id::dir ->
        begin match match_dirpath ns dir with
        | Some [] as y -> y
        | Some (a::ns') ->
            if Names.Id.equal a id then Some ns'
            else None
        | None -> None
        end
  in
  let rec match_modulepath ns = function
    | MPbound _ -> None (* Not a proper namespace. *)
    | MPfile dir -> match_dirpath ns (Names.DirPath.repr dir)
    | MPdot (mp,lbl) ->
        let id = Names.Label.to_id lbl in
        begin match match_modulepath ns mp with
        | Some [] as y -> y
        | Some (a::ns') ->
            if Names.Id.equal a id then Some ns'
            else None
        | None -> None
        end
  in
  (* [qualified_minus n mp] returns a list of qualifiers representing
     [mp] except the [n] first (in the concrete syntax order).  The
     idea is that if [mp] matches [ns], then [qualified_minus mp
     (length ns)] will be the correct representation of [mp] assuming
     [ns] is imported. *)
  (* precondition: [mp] matches some namespace of length [n] *)
  let qualified_minus n mp =
    let rec list_of_modulepath = function
      | MPbound _ -> assert false (* MPbound never matches *)
      | MPfile dir -> Names.DirPath.repr dir
      | MPdot (mp,lbl) -> (Names.Label.to_id lbl)::(list_of_modulepath mp)
    in
    snd (Util.List.chop n (List.rev (list_of_modulepath mp)))
  in
  let print_list pr l = prlist_with_sep (fun () -> str".") pr l in
  let print_kn kn =
    (* spiwack: I'm ignoring the dirpath, is that bad? *)
    let (mp,_,lbl) = Names.repr_kn kn in
    let qn = (qualified_minus (List.length ns) mp)@[Names.Label.to_id lbl] in
    print_list pr_id qn
  in
  let print_constant k body =
    let t = body.Declarations.const_type in
    print_kn k ++ str":" ++ spc() ++ Printer.pr_type t
  in
  let matches mp = match match_modulepath ns mp with
  | Some [] -> true
  | _ -> false in
  let constants = (Environ.pre_env (Global.env ())).Pre_env.env_globals.Pre_env.env_constants in
  let constants_in_namespace =
    Cmap_env.fold (fun c (body,_) acc ->
      let kn = user_con c in
      if matches (modpath kn) then
        acc++fnl()++hov 2 (print_constant kn body)
      else
        acc
    ) constants (str"")
  in
  msg_notice ((print_list pr_id ns)++str":"++fnl()++constants_in_namespace)

let dump_universes_gen g s =
  let output = open_out s in
  let output_constraint, close =
    if Filename.check_suffix s ".dot" || Filename.check_suffix s ".gv" then begin
      (* the lazy unit is to handle errors while printing the first line *)
      let init = lazy (Printf.fprintf output "digraph universes {\n") in
      begin fun kind left right ->
        let () = Lazy.force init in
        match kind with
          | Univ.Lt ->
            Printf.fprintf output "  \"%s\" -> \"%s\" [style=bold];\n" right left
          | Univ.Le ->
            Printf.fprintf output "  \"%s\" -> \"%s\" [style=solid];\n" right left
          | Univ.Eq ->
            Printf.fprintf output "  \"%s\" -> \"%s\" [style=dashed];\n" left right
      end, begin fun () ->
        if Lazy.lazy_is_val init then Printf.fprintf output "}\n";
        close_out output
      end
    end else begin
      begin fun kind left right ->
        let kind = match kind with
          | Univ.Lt -> "<"
          | Univ.Le -> "<="
          | Univ.Eq -> "="
        in Printf.fprintf output "%s %s %s ;\n" left kind right
      end, (fun () -> close_out output)
    end
  in
  try
    Univ.dump_universes output_constraint g;
    close ();
    msg_info (str ("Universes written to file \""^s^"\"."))
  with reraise -> close (); raise reraise

let dump_universes sorted s =
  let g = Global.universes () in
  let g = if sorted then Univ.sort_universes g else g in
  dump_universes_gen g s

(*********************)
(* "Locate" commands *)

let locate_file f =
  let paths = Loadpath.get_paths () in
  let _, file = System.find_file_in_path ~warn:false paths f in
  str file

let msg_found_library = function
  | Library.LibLoaded, fulldir, file ->
      msg_info (hov 0
	(pr_dirpath fulldir ++ strbrk " has been loaded from file " ++
	 str file))
  | Library.LibInPath, fulldir, file ->
      msg_info (hov 0
	(pr_dirpath fulldir ++ strbrk " is bound to file " ++ str file))

let err_unmapped_library loc qid =
  let dir = fst (repr_qualid qid) in
  user_err_loc
    (loc,"locate_library",
     strbrk "Cannot find a physical path bound to logical path " ++
       pr_dirpath dir ++ str".")

let err_notfound_library loc qid =
  msg_error
    (hov 0 (strbrk "Unable to locate library " ++ pr_qualid qid ++ str"."))

let print_located_library r =
  let (loc,qid) = qualid_of_reference r in
  try msg_found_library (Library.locate_qualified_library false qid)
  with
    | Library.LibUnmappedDir -> err_unmapped_library loc qid
    | Library.LibNotFound -> err_notfound_library loc qid

let print_located_module r =
  let (loc,qid) = qualid_of_reference r in
  try
    let dir = Nametab.full_name_module qid in
    msg_notice (str "Module " ++ pr_dirpath dir)
  with Not_found ->
    if DirPath.is_empty (fst (repr_qualid qid)) then
      msg_error (str "No module is referred to by basename" ++ spc () ++ pr_qualid qid)
    else
      msg_error (str "No module is referred to by name" ++ spc () ++ pr_qualid qid)

let print_located_tactic r =
  let (loc,qid) = qualid_of_reference r in
  try
    let path = Nametab.path_of_tactic (Nametab.locate_tactic qid) in
    msg_notice (str "Ltac " ++ pr_path path)
  with Not_found ->
    msg_error (str "No Ltac definition is referred to by " ++ pr_qualid qid)

let smart_global r =
  let gr = Smartlocate.smart_global r in
    Dumpglob.add_glob (Genarg.loc_of_or_by_notation loc_of_reference r) gr;
    gr

let dump_global r =
  try
    let gr = Smartlocate.smart_global r in
    Dumpglob.add_glob (Genarg.loc_of_or_by_notation loc_of_reference r) gr
  with e when Errors.noncritical e -> ()
(**********)
(* Syntax *)

let vernac_syntax_extension = Metasyntax.add_syntax_extension

let vernac_delimiters = Metasyntax.add_delimiters

let vernac_bind_scope sc cll =
  Metasyntax.add_class_scope sc (List.map scope_class_of_qualid cll)

let vernac_open_close_scope = Notation.open_close_scope

let vernac_arguments_scope local r scl =
  Notation.declare_arguments_scope local (smart_global r) scl

let vernac_infix = Metasyntax.add_infix

let vernac_notation = Metasyntax.add_notation

(***********)
(* Gallina *)

let start_proof_and_print k l hook =
  Locality.check_locality (); (* early check, cf #2975 *)
  start_proof_com k l hook;
  print_subgoals ()

let no_hook _ _ = ()

let vernac_definition_hook p = function
| Coercion -> Class.add_coercion_hook p
| CanonicalStructure -> fun _ -> Recordops.declare_canonical_structure
| SubClass -> Class.add_subclass_hook p
| _ -> no_hook

let vernac_definition (local,p,k) (loc,id as lid) def =
  let hook = vernac_definition_hook p k in
  let () = match local with
  | Discharge -> Dumpglob.dump_definition lid true "var"
  | Local | Global -> Dumpglob.dump_definition lid false "def"
  in
  (match def with
    | ProveBody (bl,t) ->   (* local binders, typ *)
 	  start_proof_and_print (local,p,DefinitionBody Definition)
	    [Some lid, (bl,t,None)] no_hook
    | DefineBody (bl,red_option,c,typ_opt) ->
 	let red_option = match red_option with
          | None -> None
          | Some r ->
	      let (evc,env)= get_current_context () in
 		Some (snd (interp_redexp env evc r)) in
	do_definition id (local,p,k) bl red_option c typ_opt hook)

let vernac_start_proof kind p l lettop =
  if Dumpglob.dump () then
    List.iter (fun (id, _) ->
      match id with
	| Some lid -> Dumpglob.dump_definition lid false "prf"
	| None -> ()) l;
  if not(refining ()) then
    if lettop then
      errorlabstrm "Vernacentries.StartProof"
	(str "Let declarations can only be used in proof editing mode.");
  start_proof_and_print (Global, p, Proof kind) l no_hook

let qed_display_script = ref true

let vernac_end_proof = function
  | Admitted ->
    Backtrack.mark_unreachable [Pfedit.get_current_proof_name ()];
    admit ();
    raise UnsafeSuccess
  | Proved (is_opaque,idopt) ->
    let prf = Pfedit.get_current_proof_name () in
    if is_verbose () && !qed_display_script then show_script ();
    begin match idopt with
    | None -> save_named is_opaque
    | Some ((_,id),None) -> save_anonymous is_opaque id
    | Some ((_,id),Some kind) -> save_anonymous_with_strength kind is_opaque id
    end;
    Backtrack.mark_unreachable [prf]

  (* A stupid macro that should be replaced by ``Exact c. Save.'' all along
     the theories [??] *)

let vernac_exact_proof c =
  (* spiwack: for simplicity I do not enforce that "Proof proof_term" is
     called only at the begining of a proof. *)
  let prf = Pfedit.get_current_proof_name () in
  by (Tactics.exact_proof c);
  save_named true;
  Backtrack.mark_unreachable [prf]

let vernac_assumption kind l nl=
  let global = pi1 kind == Global in
  let status =
    List.fold_left (fun status (is_coe,(idl,c)) ->
      if Dumpglob.dump () then
	List.iter (fun lid ->
	  if global then Dumpglob.dump_definition lid false "ax"
	  else Dumpglob.dump_definition lid true "var") idl;
      let t,imps = interp_assumption [] c in
      declare_assumptions idl is_coe kind t imps false nl && status) true l
  in
  if not status then raise UnsafeSuccess

let vernac_record k poly finite infer struc binders sort nameopt cfs =
  let const = match nameopt with
    | None -> add_prefix "Build_" (snd (snd struc))
    | Some (_,id as lid) ->
	Dumpglob.dump_definition lid false "constr"; id in
    if Dumpglob.dump () then (
      Dumpglob.dump_definition (snd struc) false "rec";
      List.iter (fun (((_, x), _), _) ->
	match x with
	| Vernacexpr.AssumExpr ((loc, Name id), _) -> Dumpglob.dump_definition (loc,id) false "proj"
	| _ -> ()) cfs);
    ignore(Record.definition_structure (k,poly,finite,infer,struc,binders,cfs,const,sort))

let vernac_inductive poly lo finite infer indl =
  if Dumpglob.dump () then
    List.iter (fun (((coe,lid), _, _, _, cstrs), _) ->
      match cstrs with
	| Constructors cstrs ->
	    Dumpglob.dump_definition lid false "ind";
	    List.iter (fun (_, (lid, _)) ->
			 Dumpglob.dump_definition lid false "constr") cstrs
	| _ -> () (* dumping is done by vernac_record (called below) *) )
      indl;
  match indl with
  | [ ( id , bl , c , b, RecordDecl (oc,fs) ), [] ] ->
      vernac_record (match b with Class true -> Class false | _ -> b)
	poly finite infer id bl c oc fs
  | [ ( id , bl , c , Class true, Constructors [l]), _ ] ->
      let f =
	let (coe, ((loc, id), ce)) = l in
	let coe' = if coe then Some true else None in
	  (((coe', AssumExpr ((loc, Name id), ce)), None), [])
      in vernac_record (Class true) poly finite infer id bl c None [f]
  | [ ( id , bl , c , Class true, _), _ ] ->
      Errors.error "Definitional classes must have a single method"
  | [ ( id , bl , c , Class false, Constructors _), _ ] ->
      Errors.error "Inductive classes not supported"
  | [ ( _ , _ , _ , _, RecordDecl _ ) , _ ] ->
      Errors.error "where clause not supported for (co)inductive records"
  | _ -> let unpack = function
      | ( (_, id) , bl , c , _ , Constructors l ) , ntn  -> ( id , bl , c , l ) , ntn
      | _ -> Errors.error "Cannot handle mutually (co)inductive records."
    in
    let indl = List.map unpack indl in
    do_mutual_inductive indl poly lo (finite != CoFinite)

let vernac_fixpoint local l =
  if Dumpglob.dump () then
    List.iter (fun ((lid, _, _, _, _), _) -> Dumpglob.dump_definition lid false "def") l;
  do_fixpoint local l

let vernac_cofixpoint local l =
  if Dumpglob.dump () then
    List.iter (fun ((lid, _, _, _), _) -> Dumpglob.dump_definition lid false "def") l;
  do_cofixpoint local l

let vernac_scheme l =
  if Dumpglob.dump () then
    List.iter (fun (lid, s) ->
	       Option.iter (fun lid -> Dumpglob.dump_definition lid false "def") lid;
	       match s with
	       | InductionScheme (_, r, _)
	       | CaseScheme (_, r, _) 
	       | EqualityScheme r -> dump_global r) l;
  Indschemes.do_scheme l

let vernac_combined_scheme lid l =
  if Dumpglob.dump () then
    (Dumpglob.dump_definition lid false "def";
     List.iter (fun lid -> dump_global (Misctypes.AN (Ident lid))) l);
 Indschemes.do_combined_scheme lid l

(**********************)
(* Modules            *)

let vernac_import export refl =
  let import ref =
    Library.import_module export (qualid_of_reference ref)
  in
    List.iter import refl;
    Lib.add_frozen_state ()

let vernac_declare_module export (loc, id) binders_ast mty_ast =
  (* We check the state of the system (in section, in module type)
     and what module information is supplied *)
  if Lib.sections_are_opened () then
    error "Modules and Module Types are not allowed inside sections.";
  let binders_ast = List.map
   (fun (export,idl,ty) ->
     if not (Option.is_empty export) then
      error ("Arguments of a functor declaration cannot be exported. " ^
       "Remove the \"Export\" and \"Import\" keywords from every functor " ^
       "argument.")
     else (idl,ty)) binders_ast in
  let mp = Declaremods.declare_module
    Modintern.interp_modtype Modintern.interp_modexpr
    Modintern.interp_modexpr_or_modtype
    id binders_ast (Enforce mty_ast) []
  in
    Dumpglob.dump_moddef loc mp "mod";
    if_verbose msg_info (str ("Module "^ Id.to_string id ^" is declared"));
    Option.iter (fun export -> vernac_import export [Ident (Loc.ghost,id)]) export

let vernac_define_module export (loc, id) binders_ast mty_ast_o mexpr_ast_l =
  (* We check the state of the system (in section, in module type)
     and what module information is supplied *)
  if Lib.sections_are_opened () then
    error "Modules and Module Types are not allowed inside sections.";
  match mexpr_ast_l with
    | [] ->
       check_no_pending_proofs ();
       let binders_ast,argsexport =
        List.fold_right
         (fun (export,idl,ty) (args,argsexport) ->
           (idl,ty)::args, (List.map (fun (_,i) -> export,i)idl)@argsexport) binders_ast
             ([],[]) in
       let mp = Declaremods.start_module Modintern.interp_modtype export
	 id binders_ast mty_ast_o
       in
	 Dumpglob.dump_moddef loc mp "mod";
	 if_verbose msg_info
	   (str ("Interactive Module "^ Id.to_string id ^" started"));
         List.iter
           (fun (export,id) ->
             Option.iter
               (fun export -> vernac_import export [Ident (Loc.ghost,id)]) export
           ) argsexport
    | _::_ ->
       let binders_ast = List.map
        (fun (export,idl,ty) ->
          if not (Option.is_empty export) then
           error ("Arguments of a functor definition can be imported only if" ^
                  " the definition is interactive. Remove the \"Export\" and " ^
                  "\"Import\" keywords from every functor argument.")
          else (idl,ty)) binders_ast in
       let mp =	Declaremods.declare_module
	  Modintern.interp_modtype Modintern.interp_modexpr
          Modintern.interp_modexpr_or_modtype
	  id binders_ast mty_ast_o mexpr_ast_l
       in
	 Dumpglob.dump_moddef loc mp "mod";
	 if_verbose msg_info
	   (str ("Module "^ Id.to_string id ^" is defined"));
         Option.iter (fun export -> vernac_import export [Ident (Loc.ghost,id)])
           export

let vernac_end_module export (loc,id as lid) =
  let mp = Declaremods.end_module () in
  Dumpglob.dump_modref loc mp "mod";
  if_verbose msg_info (str ("Module "^ Id.to_string id ^" is defined"));
  Option.iter (fun export -> vernac_import export [Ident lid]) export

let vernac_declare_module_type (loc,id) binders_ast mty_sign mty_ast_l =
  if Lib.sections_are_opened () then
    error "Modules and Module Types are not allowed inside sections.";

  match mty_ast_l with
    | [] ->
       check_no_pending_proofs ();
       let binders_ast,argsexport =       
	 List.fold_right
         (fun (export,idl,ty) (args,argsexport) ->
           (idl,ty)::args, (List.map (fun (_,i) -> export,i)idl)@argsexport) binders_ast
             ([],[]) in
       
       let mp = Declaremods.start_modtype
	 Modintern.interp_modtype id binders_ast mty_sign in
        Dumpglob.dump_moddef loc mp "modtype";
	if_verbose msg_info
	  (str ("Interactive Module Type "^ Id.to_string id ^" started"));
        List.iter
         (fun (export,id) ->
           Option.iter
            (fun export -> vernac_import export [Ident (Loc.ghost,id)]) export
         ) argsexport

    | _ :: _ ->
	let binders_ast = List.map
          (fun (export,idl,ty) ->
            if not (Option.is_empty export) then
              error ("Arguments of a functor definition can be imported only if" ^
			" the definition is interactive. Remove the \"Export\" " ^
			"and \"Import\" keywords from every functor argument.")
            else (idl,ty)) binders_ast in
	let mp = Declaremods.declare_modtype Modintern.interp_modtype
          Modintern.interp_modexpr_or_modtype
	  id binders_ast mty_sign mty_ast_l in
          Dumpglob.dump_moddef loc mp "modtype";
	  if_verbose msg_info
	    (str ("Module Type "^ Id.to_string id ^" is defined"))

let vernac_end_modtype (loc,id) =
  let mp = Declaremods.end_modtype () in
  Dumpglob.dump_modref loc mp "modtype";
  if_verbose msg_info (str ("Module Type "^ Id.to_string id ^" is defined"))

let vernac_include l =
  Declaremods.declare_include Modintern.interp_modexpr_or_modtype l

(**********************)
(* Gallina extensions *)

(* Sections *)

let vernac_begin_section (_, id as lid) =
  check_no_pending_proofs ();
  Dumpglob.dump_definition lid true "sec";
  Lib.open_section id

let vernac_end_section (loc,_) =
  Dumpglob.dump_reference loc
    (DirPath.to_string (Lib.current_dirpath true)) "<>" "sec";
  Lib.close_section ()

(* Dispatcher of the "End" command *)

let vernac_end_segment (_,id as lid) =
  check_no_pending_proofs ();
  match Lib.find_opening_node id with
  | Lib.OpenedModule (false,export,_,_) -> vernac_end_module export lid
  | Lib.OpenedModule (true,_,_,_) -> vernac_end_modtype lid
  | Lib.OpenedSection _ -> vernac_end_section lid
  | _ -> assert false

(* Libraries *)

let vernac_require import qidl =
  let qidl = List.map qualid_of_reference qidl in
  let modrefl = Flags.silently (List.map Library.try_locate_qualified_library) qidl in
  if Dumpglob.dump () then
    List.iter2 (fun (loc, _) dp -> Dumpglob.dump_libref loc dp "lib") qidl (List.map fst modrefl);
  Library.require_library_from_dirpath modrefl import

(* Coercions and canonical structures *)

let vernac_canonical r =
  Recordops.declare_canonical_structure (smart_global r)

let vernac_coercion stre poly ref qids qidt =
  let target = cl_of_qualid qidt in
  let source = cl_of_qualid qids in
  let ref' = smart_global ref in
  Class.try_add_new_coercion_with_target ref' ~local:stre poly ~source ~target;
  if_verbose msg_info (pr_global ref' ++ str " is now a coercion")

let vernac_identity_coercion stre poly id qids qidt =
  let target = cl_of_qualid qidt in
  let source = cl_of_qualid qids in
  Class.try_add_new_identity_coercion id ~local:stre poly ~source ~target

(* Type classes *)

let vernac_instance abst glob poly sup inst props pri =
  Dumpglob.dump_constraint inst false "inst";
  ignore(Classes.new_instance ~abstract:abst ~global:glob poly sup inst props pri)

let vernac_context l =
  if not (Classes.context l) then raise UnsafeSuccess

let vernac_declare_instances glob ids =
  List.iter (fun (id) -> Classes.existing_instance glob id) ids

let vernac_declare_class id =
  Classes.declare_class id

(***********)
(* Solving *)

let command_focus = Proof.new_focus_kind ()
let focus_command_cond = Proof.no_cond command_focus


let vernac_solve n tcom b =
  if not (refining ()) then
    error "Unknown command of the non proof-editing mode.";
  let p = Proof_global.give_me_the_proof () in
  Proof.transaction p begin fun () ->
    solve_nth n (Tacinterp.hide_interp tcom None) ~with_end_tac:b;
    (* in case a strict subtree was completed,
       go back to the top of the prooftree *)
    Proof_global.maximal_unfocus command_focus p;
    print_subgoals()
  end
 

  (* A command which should be a tactic. It has been
     added by Christine to patch an error in the design of the proof
     machine, and enables to instantiate existential variables when
     there are no more goals to solve. It cannot be a tactic since
     all tactics fail if there are no further goals to prove. *)

let vernac_solve_existential = instantiate_nth_evar_com

let vernac_set_end_tac tac =
  if not (refining ()) then
    error "Unknown command of the non proof-editing mode.";
  match tac with
  | Tacexpr.TacId [] -> ()
  | _ -> set_end_tac (Tacinterp.interp tac)
    (* TO DO verifier s'il faut pas mettre exist s | TacId s ici*)

let vernac_set_used_variables l =
  let l = List.map snd l in
  if not (List.distinct l) then error "Used variables list contains duplicates";
  let vars = Environ.named_context (Global.env ()) in
  List.iter (fun id -> 
    if not (List.exists (fun (id',_,_) -> Id.equal id id') vars) then
      error ("Unknown variable: " ^ Id.to_string id))
    l;
  set_used_variables l

(*****************************)
(* Auxiliary file management *)

let expand filename =
  Envars.expand_path_macros ~warn:(fun x -> msg_warning (str x)) filename

let vernac_require_from export filename =
  Library.require_library_from_file None (expand filename) export

let vernac_add_loadpath isrec pdir ldiropt =
  let pdir = expand pdir in
  let alias = Option.default Nameops.default_root_prefix ldiropt in
  (if isrec then Mltop.add_rec_path else Mltop.add_path)
    ~unix_path:pdir ~coq_root:alias

let vernac_remove_loadpath path =
  Loadpath.remove_load_path (expand path)

  (* Coq syntax for ML or system commands *)

let vernac_add_ml_path isrec path =
  (if isrec then Mltop.add_rec_ml_dir else Mltop.add_ml_dir) (expand path)

let vernac_declare_ml_module local l =
  Mltop.declare_ml_modules local (List.map expand l)

let vernac_chdir = function
  | None -> msg_notice (str (Sys.getcwd()))
  | Some path ->
      begin
	try Sys.chdir (expand path)
	with Sys_error err -> msg_warning (str ("Cd failed: " ^ err))
      end;
      if_verbose msg_info (str (Sys.getcwd()))


(********************)
(* State management *)

let vernac_write_state file =
  Pfedit.delete_all_proofs ();
  States.extern_state file

let vernac_restore_state file =
  Pfedit.delete_all_proofs ();
  States.intern_state file

(************)
(* Commands *)

let vernac_declare_tactic_definition (local,x,def) =
  Tacintern.add_tacdef local x def

let vernac_create_hintdb local id b =
  Auto.create_hint_db local id full_transparent_state b

let vernac_remove_hints local dbs ids =
  Auto.remove_hints local dbs (List.map Smartlocate.global_with_alias ids)

let vernac_hints local lb h =
  Auto.add_hints local lb (Auto.interp_hints h)

let vernac_syntactic_definition lid =
  Dumpglob.dump_definition lid false "syndef";
  Metasyntax.add_syntactic_definition (snd lid)

let vernac_declare_implicits local r = function
  | [] ->
      Impargs.declare_implicits local (smart_global r)
  | _::_ as imps ->
      Impargs.declare_manual_implicits local (smart_global r) ~enriching:false
	(List.map (List.map (fun (ex,b,f) -> ex, (b,true,f))) imps)

let vernac_declare_arguments local r l nargs flags =
  let extra_scope_flag = List.mem `ExtraScopes flags in
  let names = List.map (List.map (fun (id, _,_,_,_) -> id)) l in
  let names, rest = List.hd names, List.tl names in
  let scopes = List.map (List.map (fun (_,_, s, _,_) -> s)) l in
  if List.exists (fun na -> not (List.equal Name.equal na names)) rest then
    error "All arguments lists must declare the same names.";
  if not (List.distinct (List.filter ((!=) Anonymous) names)) then
    error "Arguments names must be distinct.";
  let sr = smart_global r in
  let inf_names =
    Impargs.compute_implicits_names (Global.env()) (Global.type_of_global_unsafe sr) in
  let string_of_name = function Anonymous -> "_" | Name id -> Id.to_string id in
  let rec check li ld ls = match li, ld, ls with
    | [], [], [] -> ()
    | [], Anonymous::ld, (Some _)::ls when extra_scope_flag -> check li ld ls
    | [], _::_, (Some _)::ls when extra_scope_flag ->
       error "Extra notation scopes can be set on anonymous arguments only"
    | [], x::_, _ -> error ("Extra argument " ^ string_of_name x ^ ".")
    | l, [], _ -> error ("The following arguments are not declared: " ^
       (String.concat ", " (List.map string_of_name l)) ^ ".")
    | _::li, _::ld, _::ls -> check li ld ls 
    | _ -> assert false in
  let () = match l with
  | [[]] -> ()
  | _ ->
    List.iter2 (fun l -> check inf_names l) (names :: rest) scopes
  in
  (* we take extra scopes apart, and we check they are consistent *)
  let l, scopes = 
    let scopes, rest = List.hd scopes, List.tl scopes in
    if List.exists (List.exists ((!=) None)) rest then
      error "Notation scopes can be given only once";
    if not extra_scope_flag then l, scopes else
    let l, _ = List.split (List.map (List.chop (List.length inf_names)) l) in
    l, scopes in
  (* we interpret _ as the inferred names *)
  let l = match l with
  | [[]] -> l
  | _ ->
    let name_anons = function
      | (Anonymous, a,b,c,d), Name id -> Name id, a,b,c,d
      | x, _ -> x in
    List.map (fun ns -> List.map name_anons (List.combine ns inf_names)) l in
  let names_decl = List.map (List.map (fun (id, _,_,_,_) -> id)) l in
  let some_renaming_specified =
    try
      let names = Arguments_renaming.arguments_names sr in
      not (List.equal (List.equal Name.equal) names names_decl)
    with Not_found -> false in
  let some_renaming_specified, implicits =
    match l with
    | [[]] -> false, [[]]
    | _ ->
    List.fold_map (fun sr il ->
      let sr', impl = List.fold_map (fun b -> function
        | (Anonymous, _,_, true, max), Name id -> assert false
        | (Name x, _,_, true, _), Anonymous ->
            error ("Argument "^Id.to_string x^" cannot be declared implicit.")
        | (Name iid, _,_, true, max), Name id ->
           b || not (Id.equal iid id), Some (ExplByName id, max, false)
        | (Name iid, _,_, _, _), Name id -> b || not (Id.equal iid id), None
        | _ -> b, None)
        sr (List.combine il inf_names) in
      sr || sr', List.map_filter (fun x -> x) impl)
      some_renaming_specified l in
  if some_renaming_specified then
    if not (List.mem `Rename flags) then
      error "To rename arguments the \"rename\" flag must be specified."
    else Arguments_renaming.rename_arguments local sr names_decl;
  (* All other infos are in the first item of l *)
  let l = List.hd l in
  let some_implicits_specified = match implicits with
  | [[]] -> false | _ -> true in
  let scopes = List.map (function
    | None -> None
    | Some (o, k) ->
        try ignore (Notation.find_scope k); Some k
        with UserError _ ->
          Some (Notation.find_delimiters_scope o k)) scopes
  in
  let some_scopes_specified = List.exists ((!=) None) scopes in
  let rargs =
    Util.List.map_filter (function (n, true) -> Some n | _ -> None)
      (Util.List.map_i (fun i (_, b, _,_,_) -> i, b) 0 l) in
  if some_scopes_specified || List.mem `ClearScopes flags then
    vernac_arguments_scope local r scopes;
  if not some_implicits_specified && List.mem `DefaultImplicits flags then
    vernac_declare_implicits local r []
  else if some_implicits_specified || List.mem `ClearImplicits flags then
    vernac_declare_implicits local r implicits;
  if nargs >= 0 && nargs < List.fold_left max 0 rargs then
    error "The \"/\" option must be placed after the last \"!\".";
  let rec narrow = function
    | #Tacred.simpl_flag as x :: tl -> x :: narrow tl
    | [] -> [] | _ :: tl -> narrow tl in
  let flags = narrow flags in
  if not (List.is_empty rargs) || nargs >= 0 || not (List.is_empty flags) then
    match sr with
    | ConstRef _ as c ->
       Tacred.set_simpl_behaviour local c (rargs, nargs, flags)
    | _ -> errorlabstrm "" (strbrk "Modifiers of the behavior of the simpl tactic are relevant for constants only.")

let vernac_reserve bl =
  let sb_decl = (fun (idl,c) ->
    let t,ctx = Constrintern.interp_type Evd.empty (Global.env()) c in
    let t = Detyping.detype false [] [] t in
    let t = Notation_ops.notation_constr_of_glob_constr [] [] t in
    Reserve.declare_reserved_type idl t)
  in List.iter sb_decl bl

let vernac_generalizable = Implicit_quantifiers.declare_generalizable

let _ =
  declare_bool_option
    { optsync  = false;
      optdepr  = false;
      optname  = "silent";
      optkey   = ["Silent"];
      optread  = is_silent;
      optwrite = make_silent }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "implicit arguments";
      optkey   = ["Implicit";"Arguments"];
      optread  = Impargs.is_implicit_args;
      optwrite = Impargs.make_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "strict implicit arguments";
      optkey   = ["Strict";"Implicit"];
      optread  = Impargs.is_strict_implicit_args;
      optwrite = Impargs.make_strict_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "strong strict implicit arguments";
      optkey   = ["Strongly";"Strict";"Implicit"];
      optread  = Impargs.is_strongly_strict_implicit_args;
      optwrite = Impargs.make_strongly_strict_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "contextual implicit arguments";
      optkey   = ["Contextual";"Implicit"];
      optread  = Impargs.is_contextual_implicit_args;
      optwrite = Impargs.make_contextual_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "implicit status of reversible patterns";
      optkey   = ["Reversible";"Pattern";"Implicit"];
      optread  = Impargs.is_reversible_pattern_implicit_args;
      optwrite = Impargs.make_reversible_pattern_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "maximal insertion of implicit";
      optkey   = ["Maximal";"Implicit";"Insertion"];
      optread  = Impargs.is_maximal_implicit_args;
      optwrite = Impargs.make_maximal_implicit_args }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "automatic introduction of variables";
      optkey   = ["Automatic";"Introduction"];
      optread  = Flags.is_auto_intros;
      optwrite = make_auto_intros }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "coercion printing";
      optkey   = ["Printing";"Coercions"];
      optread  = (fun () -> !Constrextern.print_coercions);
      optwrite = (fun b ->  Constrextern.print_coercions := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "printing of existential variable instances";
      optkey   = ["Printing";"Existential";"Instances"];
      optread  = (fun () -> !Constrextern.print_evar_arguments);
      optwrite = (:=) Constrextern.print_evar_arguments }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "implicit arguments printing";
      optkey   = ["Printing";"Implicit"];
      optread  = (fun () -> !Constrextern.print_implicits);
      optwrite = (fun b ->  Constrextern.print_implicits := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "implicit arguments defensive printing";
      optkey   = ["Printing";"Implicit";"Defensive"];
      optread  = (fun () -> !Constrextern.print_implicits_defensive);
      optwrite = (fun b ->  Constrextern.print_implicits_defensive := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "projection printing using dot notation";
      optkey   = ["Printing";"Projections"];
      optread  = (fun () -> !Constrextern.print_projections);
      optwrite = (fun b ->  Constrextern.print_projections := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "notations printing";
      optkey   = ["Printing";"Notations"];
      optread  = (fun () -> not !Constrextern.print_no_symbol);
      optwrite = (fun b ->  Constrextern.print_no_symbol := not b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "raw printing";
      optkey   = ["Printing";"All"];
      optread  = (fun () -> !Flags.raw_print);
      optwrite = (fun b -> Flags.raw_print := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "record printing";
      optkey   = ["Printing";"Records"];
      optread  = (fun () -> !Flags.record_print);
      optwrite = (fun b -> Flags.record_print := b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "use of the program extension";
      optkey   = ["Program";"Mode"];
      optread  = (fun () -> !Flags.program_mode);
      optwrite = (fun b -> Flags.program_mode:=b) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "universe polymorphism";
      optkey   = ["Universe"; "Polymorphism"];
      optread  = Flags.is_universe_polymorphism;
      optwrite = Flags.make_universe_polymorphism }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "use of virtual machine inside the kernel";
      optkey   = ["Virtual";"Machine"];
      optread  = (fun () -> Vconv.use_vm ());
      optwrite = (fun b -> Vconv.set_use_vm b) }

let _ =
  declare_int_option
    { optsync  = true;
      optdepr  = false;
      optname  = "the level of inling duging functor application";
      optkey   = ["Inline";"Level"];
      optread  = (fun () -> Some (Flags.get_inline_level ()));
      optwrite = (fun o ->
	           let lev = Option.default Flags.default_inline_level o in
	           Flags.set_inline_level lev) }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "use of boxed values";
      optkey   = ["Boxed";"Values"];
      optread  = (fun _ -> not (Vm.transp_values ()));
      optwrite = (fun b -> Vm.set_transp_values (not b)) }

(* No more undo limit in the new proof engine.
   The command still exists for compatibility (e.g. with ProofGeneral) *)

let _ =
  declare_int_option
    { optsync  = false;
      optdepr  = true;
      optname  = "the undo limit (OBSOLETE)";
      optkey   = ["Undo"];
      optread  = (fun _ -> None);
      optwrite = (fun _ -> ()) }

let _ =
  declare_int_option
    { optsync  = false;
      optdepr  = false;
      optname  = "the hypotheses limit";
      optkey   = ["Hyps";"Limit"];
      optread  = Flags.print_hyps_limit;
      optwrite = Flags.set_print_hyps_limit }

let _ =
  declare_int_option
    { optsync  = true;
      optdepr  = false;
      optname  = "the printing depth";
      optkey   = ["Printing";"Depth"];
      optread  = Pp_control.get_depth_boxes;
      optwrite = Pp_control.set_depth_boxes }

let _ =
  declare_int_option
    { optsync  = true;
      optdepr  = false;
      optname  = "the printing width";
      optkey   = ["Printing";"Width"];
      optread  = Pp_control.get_margin;
      optwrite = Pp_control.set_margin }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "printing of universes";
      optkey   = ["Printing";"Universes"];
      optread  = (fun () -> !Constrextern.print_universes);
      optwrite = (fun b -> Constrextern.print_universes:=b) }

let vernac_debug b =
  set_debug (if b then Tactic_debug.DebugOn 0 else Tactic_debug.DebugOff)

let _ =
  declare_bool_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Ltac debug";
      optkey   = ["Ltac";"Debug"];
      optread  = (fun () -> get_debug () != Tactic_debug.DebugOff);
      optwrite = vernac_debug }

let _ =
  declare_bool_option
    { optsync  = true;
      optdepr  = false;
      optname  = "explicitly parsing implicit arguments";
      optkey   = ["Parsing";"Explicit"];
      optread  = (fun () -> !Constrintern.parsing_explicit);
      optwrite = (fun b ->  Constrintern.parsing_explicit := b) }

let vernac_set_opacity local str =
  let glob_ref r =
    match smart_global r with
      | ConstRef sp -> EvalConstRef sp
      | VarRef id -> EvalVarRef id
      | _ -> error
          "cannot set an inductive type or a constructor as transparent" in
  let str = List.map (fun (lev,ql) -> (lev,List.map glob_ref ql)) str in
  Redexpr.set_strategy local str

let vernac_set_option locality key = function
  | StringValue s -> set_string_option_value_gen locality key s
  | IntValue n -> set_int_option_value_gen locality key n
  | BoolValue b -> set_bool_option_value_gen locality key b

let vernac_unset_option locality key =
  unset_option_value_gen locality key

let vernac_add_option key lv =
  let f = function
    | StringRefValue s -> (get_string_table key)#add s
    | QualidRefValue locqid -> (get_ref_table key)#add locqid
  in
  try List.iter f lv with Not_found -> error_undeclared_key key

let vernac_remove_option key lv =
  let f = function
  | StringRefValue s -> (get_string_table key)#remove s
  | QualidRefValue locqid -> (get_ref_table key)#remove locqid
  in
  try List.iter f lv with Not_found -> error_undeclared_key key

let vernac_mem_option key lv =
  let f = function
  | StringRefValue s -> (get_string_table key)#mem s
  | QualidRefValue locqid -> (get_ref_table key)#mem locqid
  in
  try List.iter f lv with Not_found -> error_undeclared_key key

let vernac_print_option key =
  try (get_ref_table key)#print
  with Not_found ->
  try (get_string_table key)#print
  with Not_found ->
  try print_option_value key
  with Not_found -> error_undeclared_key key

let get_current_context_of_args = function
  | Some n -> get_goal_context n
  | None -> get_current_context ()

let vernac_check_may_eval redexp glopt rc =
  let module P = Pretype_errors in
  let (sigma, env) = get_current_context_of_args glopt in
  let sigma', c = interp_open_constr sigma env rc in
  let sigma' = Evarconv.consider_remaining_unif_problems env sigma' in
  let sigma',nf = Evarutil.nf_evars_and_universes sigma' in
  let c = nf c in
  let j =
    try
      Evarutil.check_evars env sigma sigma' c;
      fst (Arguments_renaming.rename_typing env c) (* FIXME *)
    with P.PretypeError (_,_,P.UnsolvableImplicit _) ->
      Evarutil.j_nf_evar sigma' (Retyping.get_judgment_of env sigma' c) in
  match redexp with
    | None ->
	msg_notice (print_judgment env j)
    | Some r ->
        Tacintern.dump_glob_red_expr r;
        let (sigma',r_interp) = interp_redexp env sigma' r in
	let redfun = fst (reduction_of_red_expr r_interp) in
	msg_notice (print_eval redfun env sigma' rc j)

let vernac_declare_reduction locality s r =
  declare_red_expr locality s (snd (interp_redexp (Global.env()) Evd.empty r))

  (* The same but avoiding the current goal context if any *)
let vernac_global_check c =
  let evmap = Evd.empty in
  let env = Global.env() in
  let c,ctx = interp_constr evmap env c in
  let senv = Global.safe_env() in
  let senv = Safe_typing.add_constraints (snd ctx) senv in
  let j = Safe_typing.typing senv c in
  msg_notice (print_safe_judgment env j)

let vernac_print = function
  | PrintTables -> msg_notice (print_tables ())
  | PrintFullContext-> msg_notice (print_full_context_typ ())
  | PrintSectionContext qid -> msg_notice (print_sec_context_typ qid)
  | PrintInspect n -> msg_notice (inspect n)
  | PrintGrammar ent -> msg_notice (Metasyntax.pr_grammar ent)
  | PrintLoadPath dir -> (* For compatibility ? *) msg_notice (print_loadpath dir)
  | PrintModules -> msg_notice (print_modules ())
  | PrintModule qid -> print_module qid
  | PrintModuleType qid -> print_modtype qid
  | PrintNamespace ns -> print_namespace ns
  | PrintMLLoadPath -> msg_notice (Mltop.print_ml_path ())
  | PrintMLModules -> msg_notice (Mltop.print_ml_modules ())
  | PrintName qid -> dump_global qid; msg_notice (print_name qid)
  | PrintGraph -> msg_notice (Prettyp.print_graph())
  | PrintClasses -> msg_notice (Prettyp.print_classes())
  | PrintTypeClasses -> msg_notice (Prettyp.print_typeclasses())
  | PrintInstances c -> msg_notice (Prettyp.print_instances (smart_global c))
  | PrintLtac qid -> msg_notice (Tacintern.print_ltac (snd (qualid_of_reference qid)))
  | PrintCoercions -> msg_notice (Prettyp.print_coercions())
  | PrintCoercionPaths (cls,clt) ->
      msg_notice (Prettyp.print_path_between (cl_of_qualid cls) (cl_of_qualid clt))
  | PrintCanonicalConversions -> msg_notice (Prettyp.print_canonical_projections ())
  | PrintUniverses (b, None) ->
    let univ = Global.universes () in
    let univ = if b then Univ.sort_universes univ else univ in
    msg_notice (Univ.pr_universes univ)
  | PrintUniverses (b, Some s) -> dump_universes b s
  | PrintHint r -> msg_notice (Auto.pr_hint_ref (smart_global r))
  | PrintHintGoal -> msg_notice (Auto.pr_applicable_hint ())
  | PrintHintDbName s -> msg_notice (Auto.pr_hint_db_by_name s)
  | PrintRewriteHintDbName s -> msg_notice (Autorewrite.print_rewrite_hintdb s)
  | PrintHintDb -> msg_notice (Auto.pr_searchtable ())
  | PrintScopes ->
      msg_notice (Notation.pr_scopes (Constrextern.without_symbols pr_lglob_constr))
  | PrintScope s ->
      msg_notice (Notation.pr_scope (Constrextern.without_symbols pr_lglob_constr) s)
  | PrintVisibility s ->
      msg_notice (Notation.pr_visibility (Constrextern.without_symbols pr_lglob_constr) s)
  | PrintAbout qid ->
    msg_notice (print_about qid)
  | PrintImplicit qid ->
    dump_global qid; msg_notice (print_impargs qid)
  | PrintAssumptions (o,t,r) ->
      (* Prints all the axioms and section variables used by a term *)
      let cstr = printable_constr_of_global (smart_global r) in
      let st = Conv_oracle.get_transp_state () in
      let nassums =
	Assumptions.assumptions st ~add_opaque:o ~add_transparent:t cstr in
      msg_notice (Printer.pr_assumptionset (Global.env ()) nassums)

let global_module r =
  let (loc,qid) = qualid_of_reference r in
  try Nametab.full_name_module qid
  with Not_found ->
    user_err_loc (loc, "global_module",
      str "Module/section " ++ pr_qualid qid ++ str " not found.")

let interp_search_restriction = function
  | SearchOutside l -> (List.map global_module l, true)
  | SearchInside l -> (List.map global_module l, false)

open Search

let is_ident s = try ignore (Id.check s); true with UserError _ -> false

let interp_search_about_item = function
  | SearchSubPattern pat ->
      let _,pat = intern_constr_pattern Evd.empty (Global.env()) pat in
      GlobSearchSubPattern pat
  | SearchString (s,None) when is_ident s ->
      GlobSearchString s
  | SearchString (s,sc) ->
      try
	let ref =
	  Notation.interp_notation_as_global_reference Loc.ghost
	    (fun _ -> true) s sc in
	GlobSearchSubPattern (Pattern.PRef ref)
      with UserError _ ->
	error ("Unable to interp \""^s^"\" either as a reference or \
          	as an identifier component")

let vernac_search s r =
  let r = interp_search_restriction r in
  let env = Global.env () in
  let get_pattern c = snd (Constrintern.intern_constr_pattern Evd.empty env c) in
  match s with
  | SearchPattern c ->
      msg_notice (Search.search_pattern (get_pattern c) r)
  | SearchRewrite c ->
      msg_notice (Search.search_rewrite (get_pattern c) r)
  | SearchHead c ->
      msg_notice (Search.search_by_head (get_pattern c) r)
  | SearchAbout sl ->
      msg_notice (Search.search_about (List.map (on_snd interp_search_about_item) sl) r)

let vernac_locate = function
  | LocateTerm (AN qid) -> msg_notice (print_located_qualid qid)
  | LocateTerm (ByNotation (_,ntn,sc)) ->
      msg_notice
        (Notation.locate_notation
          (Constrextern.without_symbols pr_lglob_constr) ntn sc)
  | LocateLibrary qid -> print_located_library qid
  | LocateModule qid -> print_located_module qid
  | LocateTactic qid -> print_located_tactic qid
  | LocateFile f -> msg_notice (locate_file f)

(****************)
(* Backtracking *)

(** NB: these commands are now forbidden in non-interactive use,
    e.g. inside VernacLoad, VernacList, ... *)

let vernac_backto lbl =
  try
    let lbl' = Backtrack.backto lbl in
    if not (Int.equal lbl lbl') then
      Pp.msg_warning
	(str "Actually back to state "++ Pp.int lbl' ++ str ".");
    try_print_subgoals ()
  with Backtrack.Invalid -> error "Invalid backtrack."

let vernac_back n =
  try
    let extra = Backtrack.back n in
    if not (Int.equal extra 0) then
      Pp.msg_warning
	(str "Actually back by " ++ Pp.int (extra+n) ++ str " steps.");
    try_print_subgoals ()
  with Backtrack.Invalid -> error "Invalid backtrack."

let vernac_reset_name id =
  try
    let globalized =
      try
	let gr = Smartlocate.global_with_alias (Ident id) in
	Dumpglob.add_glob (fst id) gr;
	true
      with e when Errors.noncritical e -> false in

    if not globalized then begin
       try begin match Lib.find_opening_node (snd id) with
          | Lib.OpenedSection _ -> Dumpglob.dump_reference (fst id)
              (DirPath.to_string (Lib.current_dirpath true)) "<>" "sec";
          (* Might be nice to implement module cases, too.... *)
          | _ -> ()
       end with UserError _ -> ()
    end;

    if Backtrack.is_active () then
      (Backtrack.reset_name id; try_print_subgoals ())
    else
      (* When compiling files, Reset is now allowed again
	 as asked by A. Chlipala. we emulate a simple reset,
	 that discards all proofs. *)
      let lbl = Lib.label_before_name id in
      Pfedit.delete_all_proofs ();
      Pp.msg_warning (str "Reset command occurred in non-interactive mode.");
      Lib.reset_label lbl
  with Backtrack.Invalid | Not_found -> error "Invalid Reset."


let vernac_reset_initial () =
  if Backtrack.is_active () then
    Backtrack.reset_initial ()
  else begin
    Pp.msg_warning (str "Reset command occurred in non-interactive mode.");
    Lib.reset_label Lib.first_command_label
  end

(* For compatibility with ProofGeneral: *)

let vernac_backtrack snum pnum naborts =
  Backtrack.backtrack snum pnum naborts;
  try_print_subgoals ()


(********************)
(* Proof management *)

let vernac_abort = function
  | None ->
      Backtrack.mark_unreachable [Pfedit.get_current_proof_name ()];
      delete_current_proof ();
      if_verbose msg_info (str "Current goal aborted")
  | Some id ->
      Backtrack.mark_unreachable [snd id];
      delete_proof id;
      let s = Id.to_string (snd id) in
      if_verbose msg_info (str ("Goal "^s^" aborted"))

let vernac_abort_all () =
  if refining() then begin
    Backtrack.mark_unreachable (Pfedit.get_all_proof_names ());
    delete_all_proofs ();
    msg_info (str "Current goals aborted")
  end else
    error "No proof-editing in progress."

let vernac_restart () =
  Backtrack.mark_unreachable [Pfedit.get_current_proof_name ()];
  restart_proof(); print_subgoals ()

let vernac_undo n =
  let d = Pfedit.current_proof_depth () - n in
  Backtrack.mark_unreachable ~after:d [Pfedit.get_current_proof_name ()];
  Pfedit.undo n; print_subgoals ()

let vernac_undoto n =
  Backtrack.mark_unreachable ~after:n [Pfedit.get_current_proof_name ()];
  Pfedit.undo_todepth n;
  print_subgoals ()

let vernac_focus gln =
  let p = Proof_global.give_me_the_proof () in
  let n = match gln with None -> 1 | Some n -> n in
  if Int.equal n 0 then
    Errors.error "Invalid goal number: 0. Goal numbering starts with 1."
  else
    Proof.focus focus_command_cond () n p; print_subgoals ()

  (* Unfocuses one step in the focus stack. *)
let vernac_unfocus () =
  let p = Proof_global.give_me_the_proof () in
  Proof.unfocus command_focus p; print_subgoals ()

(* Checks that a proof is fully unfocused. Raises an error if not. *)
let vernac_unfocused () =
  let p = Proof_global.give_me_the_proof () in
  if Proof.unfocused p then
    msg_notice (str"The proof is indeed fully unfocused.")
  else
    error "The proof is not fully unfocused."


(* BeginSubproof / EndSubproof. 
    BeginSubproof (vernac_subproof) focuses on the first goal, or the goal
    given as argument.
    EndSubproof (vernac_end_subproof) unfocuses from a BeginSubproof, provided
    that the proof of the goal has been completed.
*)
let subproof_kind = Proof.new_focus_kind ()
let subproof_cond = Proof.done_cond subproof_kind

let vernac_subproof gln =
  let p = Proof_global.give_me_the_proof () in
  begin match gln with
  | None -> Proof.focus subproof_cond () 1 p
  | Some n -> Proof.focus subproof_cond () n p
  end ;
  print_subgoals ()

let vernac_end_subproof () =
  let p = Proof_global.give_me_the_proof () in
  Proof.unfocus subproof_kind p ; print_subgoals ()


let vernac_bullet (bullet:Proof_global.Bullet.t) =
  let p = Proof_global.give_me_the_proof () in
  Proof.transaction p 
    (fun () -> Proof_global.Bullet.put p bullet);
  (* Makes the focus visible in emacs by re-printing the goal. *)
  if !Flags.print_emacs then print_subgoals ()


let vernac_show = function
  | ShowGoal goalref ->
    let info = match goalref with
      | OpenSubgoals -> pr_open_subgoals ()
      | NthGoal n -> pr_nth_open_subgoal n
      | GoalId id -> pr_goal_by_id id
    in
    msg_notice info
  | ShowGoalImplicitly None ->
      Constrextern.with_implicits msg_notice (pr_open_subgoals ())
  | ShowGoalImplicitly (Some n) ->
      Constrextern.with_implicits msg_notice (pr_nth_open_subgoal n)
  | ShowProof -> show_proof ()
  | ShowNode -> show_node ()
  | ShowScript -> show_script ()
  | ShowExistentials -> show_top_evars ()
  | ShowTree -> show_prooftree ()
  | ShowProofNames ->
      msg_notice (pr_sequence pr_id (Pfedit.get_all_proof_names()))
  | ShowIntros all -> show_intro all
  | ShowMatch id -> show_match id
  | ShowThesis -> show_thesis ()


let vernac_check_guard () =
  let pts = get_pftreestate () in
  let pfterm = List.hd (Proof.partial_proof pts) in
  let message =
    try
      let { Evd.it=gl ; sigma=sigma } = Proof.V82.top_goal pts in
      Inductiveops.control_only_guard (Goal.V82.env sigma gl)
	pfterm;
      (str "The condition holds up to here")
    with UserError(_,s) ->
      (str ("Condition violated: ") ++s)
  in
  msg_notice message

let interp c = match c with
  (* Control (done in vernac) *)
  | (VernacTime _|VernacList _|VernacLoad _|VernacTimeout _|VernacFail _) ->
      assert false

  (* Syntax *)
  | VernacTacticNotation (b,n,r,e) -> Metasyntax.add_tactic_notation (b,n,r,e)
  | VernacSyntaxExtension (lcl,sl) -> vernac_syntax_extension lcl sl
  | VernacDelimiters (sc,lr) -> vernac_delimiters sc lr
  | VernacBindScope (sc,rl) -> vernac_bind_scope sc rl
  | VernacOpenCloseScope sc -> vernac_open_close_scope sc
  | VernacArgumentsScope (lcl,qid,scl) -> vernac_arguments_scope lcl qid scl
  | VernacInfix (local,mv,qid,sc) -> vernac_infix local mv qid sc
  | VernacNotation (local,c,infpl,sc) -> vernac_notation local c infpl sc

  (* Gallina *)
  | VernacDefinition (k,lid,d) -> vernac_definition k lid d
  | VernacStartTheoremProof (k,p,l,top) -> vernac_start_proof k p l top
  | VernacEndProof e -> vernac_end_proof e
  | VernacExactProof c -> vernac_exact_proof c
  | VernacAssumption (stre,nl,l) -> vernac_assumption stre l nl
  | VernacInductive (poly, local, finite,infer,l) ->
       vernac_inductive poly local finite infer l
  | VernacFixpoint (local, l) -> vernac_fixpoint local l
  | VernacCoFixpoint (local, l) -> vernac_cofixpoint local l
  | VernacScheme l -> vernac_scheme l
  | VernacCombinedScheme (id, l) -> vernac_combined_scheme id l

  (* Modules *)
  | VernacDeclareModule (export,lid,bl,mtyo) ->
      vernac_declare_module export lid bl mtyo
  | VernacDefineModule (export,lid,bl,mtys,mexprl) ->
      vernac_define_module export lid bl mtys mexprl
  | VernacDeclareModuleType (lid,bl,mtys,mtyo) ->
      vernac_declare_module_type lid bl mtys mtyo
  | VernacInclude in_asts ->
      vernac_include in_asts
  (* Gallina extensions *)
  | VernacBeginSection lid -> vernac_begin_section lid

  | VernacEndSegment lid -> vernac_end_segment lid

  | VernacRequire (export, qidl) -> vernac_require export qidl
  | VernacImport (export,qidl) -> vernac_import export qidl
  | VernacCanonical qid -> vernac_canonical qid
  | VernacCoercion (str,poly,r,s,t) -> vernac_coercion str poly r s t
  | VernacIdentityCoercion (str,poly,(_,id),s,t) -> vernac_identity_coercion str poly id s t

  (* Type classes *)
  | VernacInstance (abst, glob, poly, sup, inst, props, pri) ->
      vernac_instance abst glob poly sup inst props pri
  | VernacContext sup -> vernac_context sup
  | VernacDeclareInstances (glob, ids) -> vernac_declare_instances glob ids
  | VernacDeclareClass id -> vernac_declare_class id

  (* Solving *)
  | VernacSolve (n,tac,b) -> vernac_solve n tac b
  | VernacSolveExistential (n,c) -> vernac_solve_existential n c

  (* Auxiliary file and library management *)
  | VernacRequireFrom (exp, f) -> vernac_require_from exp f
  | VernacAddLoadPath (isrec,s,alias) -> vernac_add_loadpath isrec s alias
  | VernacRemoveLoadPath s -> vernac_remove_loadpath s
  | VernacAddMLPath (isrec,s) -> vernac_add_ml_path isrec s
  | VernacDeclareMLModule (local, l) -> vernac_declare_ml_module local l
  | VernacChdir s -> vernac_chdir s

  (* State management *)
  | VernacWriteState s -> vernac_write_state s
  | VernacRestoreState s -> vernac_restore_state s

  (* Resetting *)
  | VernacResetName id -> vernac_reset_name id
  | VernacResetInitial -> vernac_reset_initial ()
  | VernacBack n -> vernac_back n
  | VernacBackTo n -> vernac_backto n

  (* Commands *)
  | VernacDeclareTacticDefinition def -> vernac_declare_tactic_definition def
  | VernacCreateHintDb (local,dbname,b) -> vernac_create_hintdb local dbname b
  | VernacRemoveHints (local,dbnames,ids) -> vernac_remove_hints local dbnames ids
  | VernacHints (local,dbnames,hints) -> vernac_hints local dbnames hints
  | VernacSyntacticDefinition (id,c,l,b) ->vernac_syntactic_definition id c l b
  | VernacDeclareImplicits (local,qid,l) ->vernac_declare_implicits local qid l
  | VernacArguments (local, qid, l, narg, flags) -> vernac_declare_arguments local qid l narg flags 
  | VernacReserve bl -> vernac_reserve bl
  | VernacGeneralizable (local,gen) -> vernac_generalizable local gen
  | VernacSetOpacity (local,qidl) -> vernac_set_opacity local qidl
  | VernacSetOption (locality,key,v) -> vernac_set_option locality key v
  | VernacUnsetOption (locality,key) -> vernac_unset_option locality key
  | VernacRemoveOption (key,v) -> vernac_remove_option key v
  | VernacAddOption (key,v) -> vernac_add_option key v
  | VernacMemOption (key,v) -> vernac_mem_option key v
  | VernacPrintOption key -> vernac_print_option key
  | VernacCheckMayEval (r,g,c) -> vernac_check_may_eval r g c
  | VernacDeclareReduction (b,s,r) -> vernac_declare_reduction b s r
  | VernacGlobalCheck c -> vernac_global_check c
  | VernacPrint p -> vernac_print p
  | VernacSearch (s,r) -> vernac_search s r
  | VernacLocate l -> vernac_locate l
  | VernacComments l -> if_verbose msg_info (str "Comments ok\n")
  | VernacNop -> ()

  (* Proof management *)
  | VernacGoal t -> vernac_start_proof Theorem false [None,([],t,None)] false
  | VernacAbort id -> vernac_abort id
  | VernacAbortAll -> vernac_abort_all ()
  | VernacRestart -> vernac_restart ()
  | VernacUndo n -> vernac_undo n
  | VernacUndoTo n -> vernac_undoto n
  | VernacBacktrack (snum,pnum,naborts) -> vernac_backtrack snum pnum naborts
  | VernacFocus n -> vernac_focus n
  | VernacUnfocus -> vernac_unfocus ()
  | VernacUnfocused -> vernac_unfocused ()
  | VernacBullet b -> vernac_bullet b
  | VernacSubproof n -> vernac_subproof n
  | VernacEndSubproof -> vernac_end_subproof ()
  | VernacShow s -> vernac_show s
  | VernacCheckGuard -> vernac_check_guard ()
  | VernacProof (None, None) -> print_subgoals ()
  | VernacProof (Some tac, None) -> vernac_set_end_tac tac ; print_subgoals ()
  | VernacProof (None, Some l) -> vernac_set_used_variables l ; print_subgoals ()
  | VernacProof (Some tac, Some l) -> 
      vernac_set_end_tac tac; vernac_set_used_variables l ; print_subgoals ()
  | VernacProofMode mn -> Proof_global.set_proof_mode mn
  (* Toplevel control *)
  | VernacToplevelControl e -> raise e

  (* Extensions *)
  | VernacExtend (opn,args) -> Vernacinterp.call (opn,args)

let interp c =
  let mode = Flags.is_program_mode () in
  let isprogcmd = !Flags.program_cmd in
  Flags.program_cmd := false;
  Obligations.set_program_mode isprogcmd;
  try
    interp c; Locality.check_locality ();
    if not (not mode && !Flags.program_mode && not isprogcmd) then
      Flags.program_mode := mode;
    true
  with
    | UnsafeSuccess ->
      Flags.program_mode := mode;
      false
    | reraise ->
      let e = Errors.push reraise in
      Flags.program_mode := mode;
      raise e


==> anc/HoTT/coq-HoTT/toplevel/vernacentries.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Names
open Term
open Vernacinterp
open Vernacexpr
open Constrexpr
open Misctypes

val dump_global : Libnames.reference or_by_notation -> unit

(** Vernacular entries *)

val show_script : unit -> unit
val show_prooftree : unit -> unit

val show_node : unit -> unit

(** This function can be used by any command that want to observe terms
   in the context of the current goal *)
val get_current_context_of_args : int option -> Evd.evar_map * Environ.env

(** The main interpretation function of vernacular expressions *)
(* spiwack: return value: [true] if safe (general case), [false] if
   unsafe (like [Admitted]). *)
val interp : Vernacexpr.vernac_expr -> bool

(** Print subgoals when the verbose flag is on.
    Meant to be used inside vernac commands from plugins. *)

val print_subgoals : unit -> unit

(** The printing of goals via [print_subgoals] or during
    [interp] can be controlled by the following flag.
    Used for instance by coqide, since it has its own
    goal-fetching mechanism. *)

val enable_goal_printing : bool ref

(** Should Qed try to display the proof script ?
    True by default, but false in ProofGeneral and coqIDE *)

val qed_display_script : bool ref

(** Prepare a "match" template for a given inductive type.
    For each branch of the match, we list the constructor name
    followed by enough pattern variables.
    [Not_found] is raised if the given string isn't the qualid of
    a known inductive type. *)

val make_cases : string -> string list list


==> anc/HoTT/coq-HoTT/toplevel/vernacinterp.ml <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Pp
open Errors

(* Table of vernac entries *)
let vernac_tab =
  (Hashtbl.create 51 :
    (string, Tacexpr.raw_generic_argument list -> unit -> unit) Hashtbl.t)

let vinterp_add s f =
  try
    Hashtbl.add vernac_tab s f
  with Failure _ ->
    errorlabstrm "vinterp_add"
      (str"Cannot add the vernac command " ++ str s ++ str" twice.")

let overwriting_vinterp_add s f =
  begin
    try
      let _ = Hashtbl.find vernac_tab s in Hashtbl.remove vernac_tab s
    with Not_found -> ()
  end;
  Hashtbl.add vernac_tab s f

let vinterp_map s =
  try
    Hashtbl.find vernac_tab s
  with Not_found ->
    errorlabstrm "Vernac Interpreter"
      (str"Cannot find vernac command " ++ str s ++ str".")

let vinterp_init () = Hashtbl.clear vernac_tab

(* Interpretation of a vernac command *)

let call (opn,converted_args) =
  let loc = ref "Looking up command" in
  try
    let callback = vinterp_map opn in
    loc:= "Checking arguments";
    let hunk = callback converted_args in
    loc:= "Executing command";
    hunk()
  with
    | Drop -> raise Drop
    | reraise ->
        let reraise = Errors.push reraise in
        if !Flags.debug then
	  msg_debug (str"Vernac Interpreter " ++ str !loc);
        raise reraise


==> anc/HoTT/coq-HoTT/toplevel/vernacinterp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

open Tacexpr

(** Interpretation of extended vernac phrases. *)

val vinterp_add : string -> (raw_generic_argument list -> unit -> unit) -> unit
val overwriting_vinterp_add :
  string -> (raw_generic_argument list -> unit -> unit) -> unit

val vinterp_init : unit -> unit
val call : string * raw_generic_argument list -> unit


==> anc/HoTT/coq-HoTT/toplevel/whelp.ml4 <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i camlp4deps: "grammar/grammar.cma" i*)

open Flags
open Pp
open Errors
open Names
open Term
open Glob_term
open Libnames
open Globnames
open Nametab
open Detyping
open Constrintern
open Dischargedhypsmap
open Pfedit
open Tacmach
open Misctypes

(* Coq interface to the Whelp query engine developed at
   the University of Bologna *)

let whelp_server_name = ref "http://mowgli.cs.unibo.it:58080"
let getter_server_name = ref "http://mowgli.cs.unibo.it:58081"

open Goptions

let _ =
  declare_string_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Whelp server";
      optkey   = ["Whelp";"Server"];
      optread  = (fun () -> !whelp_server_name);
      optwrite = (fun s -> whelp_server_name := s) }

let _ =
  declare_string_option
    { optsync  = false;
      optdepr  = false;
      optname  = "Whelp getter";
      optkey   = ["Whelp";"Getter"];
      optread  = (fun () -> !getter_server_name);
      optwrite = (fun s -> getter_server_name := s) }


let make_whelp_request req c =
  !whelp_server_name ^ "/apply?xmluri=" ^ !getter_server_name ^ "/getempty&param.profile=firewall&profile=firewall&param.keys=d_c%2CC1%2CHC2%2CL&param.embedkeys=d_c%2CTC1%2CHC2%2CL&param.thkeys=T1%2CT2%2CL%2CE&param.prooftreekeys=HAT%2CG%2CHAO%2CL&param.media-type=text%2Fhtml&param.thmedia-type=&prooftreemedia-type=&param.doctype-public=&param.encoding=&param.thencoding=&param.prooftreeencoding=&advanced=no&keys=S%2CT1%2CT2%2CL%2CRT%2CE&param.expression=" ^ c ^ "&param.action=" ^ req

let b = Buffer.create 16

let url_char c =
  if 'A' <= c & c <= 'Z' or 'a' <= c & c <= 'z' or
     '0' <= c & c <= '9' or c ='.'
  then Buffer.add_char b c
  else Buffer.add_string b (Printf.sprintf "%%%2X" (Char.code c))

let url_string s = String.iter url_char s

let rec url_list_with_sep sep f = function
  | [] -> ()
  | [a] -> f a
  | a::l -> f a; url_string sep; url_list_with_sep sep f l

let url_id id = url_string (Id.to_string id)

let uri_of_dirpath dir =
  url_string "cic:/"; url_list_with_sep "/" url_id (List.rev dir)

let error_whelp_unknown_reference ref =
  let qid = Nametab.shortest_qualid_of_global Id.Set.empty ref in
  errorlabstrm ""
    (strbrk "Definitions of the current session, like " ++ pr_qualid qid ++
     strbrk ", are not supported in Whelp.")

let uri_of_repr_kn ref (mp,dir,l) =
  match mp with
    | MPfile sl ->
        uri_of_dirpath (Label.to_id l :: DirPath.repr dir @ DirPath.repr sl)
    | _ ->
        error_whelp_unknown_reference ref

let url_paren f l = url_char '('; f l; url_char ')'
let url_bracket f l = url_char '['; f l; url_char ']'

let whelp_of_glob_sort = function
  | GProp -> "Prop"
  | GSet -> "Set"
  | GType _ -> "Type"

let uri_int n = Buffer.add_string b (string_of_int n)

let uri_of_ind_pointer l =
  url_string ".ind#xpointer"; url_paren (url_list_with_sep "/" uri_int) l

let uri_of_global ref =
  match ref with
  | VarRef id -> error ("Unknown Whelp reference: "^(Id.to_string id)^".")
  | ConstRef cst ->
      uri_of_repr_kn ref (repr_con cst); url_string ".con"
  | IndRef (kn,i) ->
      uri_of_repr_kn ref (repr_mind kn); uri_of_ind_pointer [1;i+1]
  | ConstructRef ((kn,i),j) ->
      uri_of_repr_kn ref (repr_mind kn); uri_of_ind_pointer [1;i+1;j]

let whelm_special = Id.of_string "WHELM_ANON_VAR"

let url_of_name = function
  | Name id -> url_id id
  | Anonymous -> url_id whelm_special (* No anon id in Whelp *)

let uri_of_binding f (id,c) = url_id id; url_string "\\Assign "; f c

let uri_params f = function
  | [] -> ()
  | l -> url_string "\\subst";
         url_bracket (url_list_with_sep ";" (uri_of_binding f)) l

let get_discharged_hyp_names sp = List.map basename (get_discharged_hyps sp)

let section_parameters = function
  | GRef (_,(ConstructRef ((induri,_),_) | IndRef (induri,_)),_) ->
      get_discharged_hyp_names (path_of_global (IndRef(induri,0)))
  | GRef (_,(ConstRef cst as ref),_) ->
      get_discharged_hyp_names (path_of_global ref)
  | _ -> []

let merge vl al =
  let rec aux acc = function
  | ([],l) | (_,([] as l)) -> List.rev acc, l
  | (v::vl,a::al) -> aux ((v,a)::acc) (vl,al)
  in aux [] (vl,al)

let rec uri_of_constr c =
  match c with
  | GVar (_,id) -> url_id id
  | GRef (_,ref,_) ->  uri_of_global ref
  | GHole _ | GEvar _ -> url_string "?"
  | GSort (_,s) -> url_string (whelp_of_glob_sort s)
  | _ -> url_paren (fun () -> match c with
  | GApp (_,f,args) ->
      let inst,rest = merge (section_parameters f) args in
      uri_of_constr f; url_char ' '; uri_params uri_of_constr inst;
      url_list_with_sep " " uri_of_constr rest
  | GLambda (_,na,k,ty,c) ->
      url_string "\\lambda "; url_of_name na; url_string ":";
      uri_of_constr ty; url_string "."; uri_of_constr c
  | GProd (_,Anonymous,k,ty,c) ->
      uri_of_constr ty; url_string "\\to "; uri_of_constr c
  | GProd (_,Name id,k,ty,c) ->
      url_string "\\forall "; url_id id; url_string ":";
      uri_of_constr ty; url_string "."; uri_of_constr c
  | GLetIn (_,na,b,c) ->
      url_string "let "; url_of_name na; url_string "\\def ";
      uri_of_constr b; url_string " in "; uri_of_constr c
  | GCast (_,c, (CastConv t|CastVM t|CastNative t)) ->
      uri_of_constr c; url_string ":"; uri_of_constr t
  | GRec _ | GIf _ | GLetTuple _ | GCases _ ->
      error "Whelp does not support pattern-matching and (co-)fixpoint."
  | GVar _ | GRef _ | GHole _ | GEvar _ | GSort _ | GCast (_,_, CastCoerce) ->
      anomaly (Pp.str "Written w/o parenthesis")
  | GPatVar _ ->
      anomaly (Pp.str "Found constructors not supported in constr")) ()

let make_string f x = Buffer.reset b; f x; Buffer.contents b

let send_whelp req s =
  let url = make_whelp_request req s in
  let command = Util.subst_command_placeholder browser_cmd_fmt url in
  let _ = CUnix.run_command (fun x -> x) print_string command in ()

let whelp_constr req c =
  let c = detype false [whelm_special] [] c in
  send_whelp req (make_string uri_of_constr c)

let whelp_constr_expr req c =
  let (sigma,env)= Lemmas.get_current_context () in
  let _,c = interp_open_constr sigma env c in
  whelp_constr req c

let whelp_locate s =
  send_whelp "locate" s

let whelp_elim ind =
  send_whelp "elim" (make_string uri_of_global (IndRef ind))

let on_goal f =
  let { Evd.it=goals ; sigma=sigma } = Proof.V82.subgoals (get_pftreestate ()) in
  let gls = { Evd.it=List.hd goals ; sigma = sigma }  in
  f (Termops.it_mkNamedProd_or_LetIn (pf_concl gls) (pf_hyps gls))

type whelp_request =
  | Locate of string
  | Elim of inductive
  | Constr of string * constr

let whelp = function
  | Locate s -> whelp_locate s
  | Elim ind -> whelp_elim ind
  | Constr (s,c) -> whelp_constr s c

VERNAC ARGUMENT EXTEND whelp_constr_request
| [ "Match" ] -> [ "match" ]
| [ "Instance" ] -> [ "instance" ]
END

VERNAC COMMAND EXTEND Whelp
| [ "Whelp" "Locate" string(s) ] -> [ whelp_locate s ]
| [ "Whelp" "Locate" preident(s) ] -> [ whelp_locate s ]
| [ "Whelp" "Elim" global(r) ] -> [ whelp_elim (Smartlocate.global_inductive_with_alias r) ]
| [ "Whelp" whelp_constr_request(req) constr(c) ] -> [ whelp_constr_expr req c]
END

VERNAC COMMAND EXTEND WhelpHint
| [ "Whelp" "Hint" constr(c) ] -> [ whelp_constr_expr "hint" c ]
| [ "Whelp" "Hint" ] -> [ on_goal (whelp_constr "hint") ]
END


==> anc/HoTT/coq-HoTT/toplevel/whelp.mli <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** Coq interface to the Whelp query engine developed at
   the University of Bologna *)

open Names
open Term
open Topconstr
open Environ

type whelp_request =
  | Locate of string
  | Elim of inductive
  | Constr of string * constr

val whelp : whelp_request -> unit


==> anc/HoTT/coq/theories/Arith/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Bool/Bool.v <==
(* Empty but it suprising if it does not exist. *)

==> anc/HoTT/coq/theories/Bool/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Classes/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/FSets/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Init/Datatypes.timing <==
Chars 752 - 775 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 777 - 798 [Require~Import~Logic.] 0.002 secs (0.u,0.s)
Chars 799 - 837 [Declare~ML~Module~"nat_syntax_...] 0.002 secs (0.u,0.004s)
Chars 839 - 872 [Global~~Set~Universe~Polymorph...] 0. secs (0.u,0.s)
Chars 873 - 904 [Global~~Set~Asymmetric~Pattern...] 0. secs (0.u,0.s)
Chars 978 - 1061 [Inductive~option~(A~:~Type)~:~...] 0.001 secs (0.003u,0.s)
Chars 1063 - 1082 [Arguments~None~[A].] 0. secs (0.u,0.s)
Chars 1155 - 1238 [Inductive~sum~(A~B~:~Type)~:~T...] 0.002 secs (0.004u,0.s)
Chars 1240 - 1283 [Notation~"x~+~y"~:=~(sum~x~y)~...] 0. secs (0.u,0.s)
Chars 1285 - 1317 [Arguments~inl~{A}~{B}~_,~~[A]~...] 0. secs (0.u,0.s)
Chars 1318 - 1350 [Arguments~inr~{A}~{B}~_,~~A~[B...] 0. secs (0.u,0.s)
Chars 1352 - 1414 [Notation~"A~\/~B"~:=~(A~+~B)%t...] 0. secs (0.u,0.s)
Chars 1415 - 1449 [Notation~or~:=~sum~(only~parsi...] 0. secs (0.u,0.s)
Chars 1585 - 1651 [Inductive~prod~(A~B~:~Type)~:~...] 0.001 secs (0.u,0.s)
Chars 1653 - 1678 [Arguments~pair~{A}~{B}~_~_.] 0. secs (0.u,0.s)
Chars 1680 - 1702 [Add~Printing~Let~prod.] 0. secs (0.u,0.s)
Chars 1704 - 1748 [Notation~"x~*~y"~:=~(prod~x~y)...] 0. secs (0.u,0.s)
Chars 1749 - 1821 [Notation~"(~x~,~y~,~..~,~z~)"~...] 0. secs (0.u,0.s)
Chars 1822 - 1882 [Notation~"A~/\~B"~:=~(prod~A~B...] 0. secs (0.u,0.s)
Chars 1884 - 1920 [Notation~and~:=~prod~(only~par...] 0. secs (0.u,0.s)
Chars 1921 - 1958 [Notation~conj~:=~pair~(only~pa...] 0. secs (0.u,0.s)
Chars 1960 - 2032 [Definition~fst~{A~B~:~Type}~(p...] 0.001 secs (0.u,0.s)
Chars 2033 - 2105 [Definition~snd~{A~B~:~Type}~(p...] 0.001 secs (0.u,0.s)
Chars 2107 - 2140 [Hint~Resolve~pair~inl~inr:~cor...] 0. secs (0.u,0.s)
Chars 2142 - 2308 [Definition~prod_curry~(A~B~C~:...] 0.001 secs (0.u,0.s)
Chars 2389 - 2443 [Definition~iff~(A~B~:~Type)~:=...] 0. secs (0.004u,0.s)
Chars 2445 - 2490 [Notation~"A~<->~B"~:=~(iff~A~B...] 0. secs (0.u,0.s)
Chars 2516 - 2571 [Inductive~nat~:~Type~:=~~~|~O~...] 0.001 secs (0.u,0.s)
Chars 2573 - 2606 [Delimit~Scope~nat_scope~with~n...] 0. secs (0.u,0.s)
Chars 2607 - 2637 [Bind~Scope~nat_scope~with~nat....] 0. secs (0.u,0.s)
Chars 2638 - 2656 [Arguments~S~_%nat.] 0. secs (0.u,0.s)
Chars 2657 - 2671 [Arguments~S~_.] 0. secs (0.u,0.s)
Chars 2673 - 2694 [Open~Scope~nat_scope.] 0. secs (0.u,0.s)
Chars 2914 - 2998 [Inductive~identity~(A~:~Type)~...] 0.001 secs (0.003u,0.s)
Chars 3000 - 3033 [Hint~Resolve~identity_refl:~co...] 0. secs (0.u,0.s)
Chars 3035 - 3062 [Arguments~identity~{A}~_~_.] 0. secs (0.u,0.s)
Chars 3063 - 3101 [Arguments~identity_refl~{A}~{a...] 0. secs (0.u,0.s)
Chars 3103 - 3140 [Arguments~identity_ind~[A]~a~P...] 0. secs (0.u,0.s)
Chars 3141 - 3178 [Arguments~identity_rec~[A]~a~P...] 0. secs (0.u,0.s)
Chars 3179 - 3217 [Arguments~identity_rect~[A]~a~...] 0. secs (0.u,0.s)
Chars 3327 - 3370 [Delimit~Scope~identity_scope~w...] 0. secs (0.u,0.s)
Chars 3372 - 3441 [Notation~"x~=~y~:>~A"~:=~(@ide...] 0. secs (0.u,0.s)
Chars 3443 - 3501 [Notation~"x~=~y"~:=~(x~=~y~:>~...] 0. secs (0.u,0.s)
Chars 3502 - 3569 [Notation~"x~<>~y~~:>~T"~:=~(~~...] 0. secs (0.u,0.s)
Chars 3570 - 3630 [Notation~"x~<>~y"~:=~(x~<>~y~:...] 0. secs (0.u,0.s)
Chars 3632 - 3664 [Local~Open~Scope~identity_scop...] 0. secs (0.u,0.s)
Chars 3814 - 3898 [Inductive~list~(A~:~Type)~:~Ty...] 0.002 secs (0.u,0.s)
Chars 3900 - 3918 [Arguments~nil~[A].] 0. secs (0.u,0.s)
Chars 3919 - 3986 [Infix~"::"~:=~cons~(at~level~6...] 0. secs (0.u,0.s)
Chars 3987 - 4022 [Delimit~Scope~list_scope~with~...] 0. secs (0.u,0.s)
Chars 4023 - 4055 [Bind~Scope~list_scope~with~lis...] 0. secs (0.u,0.s)
Chars 4057 - 4085 [Local~Open~Scope~list_scope.] 0. secs (0.u,0.s)
Chars 4121 - 4261 [Definition~app~(A~:~Type)~:~li...] 0.002 secs (0.004u,0.s)
Chars 4263 - 4329 [Infix~"++"~:=~app~(right~assoc...] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Datatypes.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*   This file has been modified for the purposes of the HoTT library.  *)
(************************************************************************)

Set Implicit Arguments.

Require Import Logic.
Declare ML Module "nat_syntax_plugin".

Global Set Universe Polymorphism.
Global Set Asymmetric Patterns.

(** [option A] is the extension of [A] with an extra element [None] *)

Inductive option (A : Type) : Type :=
  | Some : A -> option A
  | None : option A.

Arguments None [A].

(** [sum A B], written [A + B], is the disjoint sum of [A] and [B] *)

Inductive sum (A B : Type) : Type :=
  | inl : A -> sum A B
  | inr : B -> sum A B.

Notation "x + y" := (sum x y) : type_scope.

Arguments inl {A B} _ , [A] B _.
Arguments inr {A B} _ , A [B] _.

Notation "A \/ B" := (A + B)%type (only parsing) : type_scope.
Notation or := sum (only parsing).

(** [prod A B], written [A * B], is the product of [A] and [B];
    the pair [pair A B a b] of [a] and [b] is abbreviated [(a,b)] *)

Inductive prod (A B : Type) : Type :=
  pair : A -> B -> prod A B.

Arguments pair {A B} _ _.

Add Printing Let prod.

Notation "x * y" := (prod x y) : type_scope.
Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) : core_scope.
Notation "A /\ B" := (prod A B) (only parsing) : type_scope. 
Notation and := prod (only parsing).
Notation conj := pair (only parsing).

Definition fst {A B : Type} (p : A * B) := match p with (x, y) => x end.
Definition snd {A B : Type} (p : A * B) := match p with (x, y) => y end.

Hint Resolve pair inl inr : core.

Definition prod_curry (A B C : Type) (f : A -> B -> C)
  (p : prod A B) : C := match p with
                          | pair x y => f x y
                        end.

(** [iff A B], written [A <-> B], expresses the equivalence of [A] and [B] *)

Definition iff (A B : Type) := prod (A -> B) (B -> A).

Notation "A <-> B" := (iff A B) : type_scope.

(* Natural numbers. *)

Inductive nat : Type :=
  | O : nat
  | S : nat -> nat.

Delimit Scope nat_scope with nat.
Bind Scope nat_scope with nat.
Arguments S _%nat.
Arguments S _.

Open Scope nat_scope. (* Originally in Peano.v *)


(** [identity A a] is the family of datatypes on [A] whose sole non-empty
    member is the singleton datatype [identity A a a] whose
    sole inhabitant is denoted [refl_identity A a] *)

Inductive identity (A : Type) (a : A) : A -> Type :=
  identity_refl : identity a a.

Hint Resolve identity_refl: core.

Arguments identity {A} _ _.
Arguments identity_refl {A a} , [A] a.

Arguments identity_ind [A] a P f y i.
Arguments identity_rec [A] a P f y i.
Arguments identity_rect [A] a P f y i.


(** Identity type *)

(*
Definition ID := forall A : Type, A -> A.
Definition id : ID := fun A x => x.
*)

Delimit Scope identity_scope with identity.

Notation "x = y :> A" := (@identity A x y)%identity : identity_scope.

Notation "x = y" := (x = y :>_)%identity : identity_scope.
Notation "x <> y  :> T" := (~ x = y :>T)%identity : identity_scope.
Notation "x <> y" := (x <> y :>_)%identity : identity_scope.

Local Open Scope identity_scope.

(** Another way of interpreting booleans as propositions *)

(* Definition is_true b := b = true. *)

(** Polymorphic lists and some operations *)

Inductive list (A : Type) : Type :=
 | nil : list A
 | cons : A -> list A -> list A.

Arguments nil [A].
Infix "::" := cons (at level 60, right associativity) : list_scope.
Delimit Scope list_scope with list.
Bind Scope list_scope with list.

Local Open Scope list_scope.
(** Concatenation of two lists *)

Definition app (A : Type) : list A -> list A -> list A :=
  fix app l m :=
  match l with
   | nil => m
   | a :: l1 => a :: app l1 m
  end.

Infix "++" := app (right associativity, at level 60) : list_scope.


==> anc/HoTT/coq/theories/Init/Logic.timing <==
Chars 752 - 775 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 777 - 802 [Require~Export~Notations.] 0.002 secs (0.u,0.004s)
Chars 804 - 837 [Global~~Set~Universe~Polymorph...] 0. secs (0.u,0.s)
Chars 838 - 869 [Global~~Set~Asymmetric~Pattern...] 0. secs (0.u,0.s)
Chars 871 - 925 [Notation~"A~->~B"~:=~(forall~_...] 0. secs (0.u,0.s)
Chars 995 - 1031 [Inductive~True~:~Type~:=~~~~~I...] 0.001 secs (0.u,0.004s)
Chars 1067 - 1093 [Inductive~False~:~Type~:=.] 0. secs (0.u,0.s)
Chars 1148 - 1193 [Definition~not~(A~:~Type)~:~Ty...] 0. secs (0.u,0.s)
Chars 1195 - 1234 [Notation~"~~x"~:=~(not~x)~:~ty...] 0. secs (0.u,0.s)
Chars 1236 - 1258 [Hint~Unfold~not:~core.] 0. secs (0.u,0.s)
Chars 1260 - 1282 [Hint~Resolve~I:~core.] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Logic.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*   This file has been modified for the purposes of the HoTT library.  *)
(************************************************************************)

Set Implicit Arguments.

Require Export Notations.

Global Set Universe Polymorphism.
Global Set Asymmetric Patterns.

Notation "A -> B" := (forall (_ : A), B) : type_scope.

(** * Propositional connectives *)

(** [True] is the unit type. *)
Inductive True : Type :=
  I : True.

(** [False] is the empty type. *)
Inductive False : Type :=.

(** [not A], written [~A], is the negation of [A] *)
Definition not (A:Type) : Type := A -> False.

Notation "~ x" := (not x) : type_scope.

Hint Unfold not: core.

Hint Resolve I : core.


==> anc/HoTT/coq/theories/Init/Logic_Type.timing <==
Chars 658 - 681 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 683 - 708 [Require~Import~Datatypes.] 0.012 secs (0.004u,0.008s)
Chars 709 - 741 [Local~Open~Scope~identity_scop...] 0. secs (0.u,0.s)
Chars 742 - 763 [Require~Export~Logic.] 0.004 secs (0.u,0.004s)
Chars 802 - 841 [Definition~notT~(A~:~Type)~:=~...] 0. secs (0.u,0.s)
Chars 876 - 909 [Section~identity_is_a_congruen...] 0. secs (0.u,0.s)
Chars 912 - 933 [Polymorphic~Variables~A~B~:~Ty...] 0. secs (0.u,0.s)
Chars 935 - 955 [Polymorphic~Variable~f~:~A~->~...] 0. secs (0.u,0.s)
Chars 958 - 978 [Polymorphic~Variables~x~y~z~:~...] 0. secs (0.u,0.s)
Chars 981 - 1031 [Lemma~identity_sym~:~identity~...] 0. secs (0.u,0.s)
Chars 1033 - 1039 [Proof.] 0. secs (0.u,0.s)
Chars 1042 - 1062 [destruct~1;~trivial.] 0.002 secs (0.u,0.004s)
Chars 1064 - 1072 [Defined.] 0. secs (0.u,0.s)
Chars 1075 - 1143 [Lemma~identity_trans~:~identit...] 0. secs (0.u,0.s)
Chars 1145 - 1151 [Proof.] 0. secs (0.u,0.s)
Chars 1154 - 1174 [destruct~2;~trivial.] 0.001 secs (0.u,0.s)
Chars 1176 - 1184 [Defined.] 0. secs (0.u,0.s)
Chars 1187 - 1247 [Lemma~identity_congr~:~identit...] 0. secs (0.u,0.s)
Chars 1249 - 1255 [Proof.] 0. secs (0.u,0.s)
Chars 1258 - 1278 [destruct~1;~trivial.] 0.001 secs (0.004u,0.s)
Chars 1280 - 1288 [Defined.] 0. secs (0.u,0.s)
Chars 1291 - 1359 [Lemma~not_identity_sym~:~notT~...] 0. secs (0.u,0.s)
Chars 1361 - 1367 [Proof.] 0. secs (0.u,0.s)
Chars 1370 - 1418 [red;~intros~H~H';~apply~H;~des...] 0.002 secs (0.004u,0.s)
Chars 1420 - 1424 [Qed.] 0. secs (0.u,0.s)
Chars 1427 - 1525 [Definition~f_equal~(e~:~x~=~y)...] 0.001 secs (0.u,0.004s)
Chars 1527 - 1655 [Theorem~f_equal2~:~~forall~(A1...] 0. secs (0.u,0.s)
Chars 1656 - 1662 [Proof.] 0. secs (0.u,0.s)
Chars 1665 - 1701 [destruct~1;~destruct~1;~reflex...] 0.003 secs (0.u,0.004s)
Chars 1702 - 1706 [Qed.] 0.001 secs (0.u,0.004s)
Chars 1708 - 1737 [End~identity_is_a_congruence.] 0.001 secs (0.u,0.s)
Chars 1739 - 1845 [Definition~identity_ind_r~:~~~...] 0. secs (0.u,0.s)
Chars 1847 - 1910 [intros~A~x~P~H~y~H0;~case~iden...] 0.001 secs (0.003u,0.s)
Chars 1911 - 1919 [Defined.] 0. secs (0.u,0.s)
Chars 1921 - 2026 [Definition~identity_rec_r~:~~~...] 0. secs (0.u,0.s)
Chars 2028 - 2091 [intros~A~x~P~H~y~H0;~case~iden...] 0.001 secs (0.u,0.s)
Chars 2092 - 2100 [Defined.] 0. secs (0.004u,0.s)
Chars 2102 - 2209 [Definition~identity_rect_r~:~~...] 0. secs (0.u,0.s)
Chars 2211 - 2274 [intros~A~x~P~H~y~H0;~case~iden...] 0.001 secs (0.u,0.s)
Chars 2275 - 2283 [Defined.] 0. secs (0.u,0.s)
Chars 2285 - 2340 [Hint~Immediate~identity_sym~no...] 0. secs (0.u,0.004s)


==> anc/HoTT/coq/theories/Init/Logic_Type.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** This module defines type constructors for types in [Type]
    ([Datatypes.v] and [Logic.v] defined them for types in [Set]) *)

Set Implicit Arguments.

Require Import Datatypes.
Local Open Scope identity_scope.
Require Export Logic.

(** Negation of a type in [Type] *)

Definition notT (A:Type) := A -> False.

(** Properties of [identity] *)

Section identity_is_a_congruence.

 Variables A B : Type.
 Variable f : A -> B.

 Variables x y z : A.

 Lemma identity_sym : identity x y -> identity y x.
 Proof.
  destruct 1; trivial.
 Defined.

 Lemma identity_trans : identity x y -> identity y z -> identity x z.
 Proof.
  destruct 2; trivial.
 Defined.

 Lemma identity_congr : identity x y -> identity (f x) (f y).
 Proof.
  destruct 1; trivial.
 Defined.

 Lemma not_identity_sym : notT (identity x y) -> notT (identity y x).
 Proof.
  red; intros H H'; apply H; destruct H'; trivial.
 Qed.

 Definition f_equal (e : x = y) : f x = f y := 
   match e with identity_refl => identity_refl end.

Theorem f_equal2 :
  forall (A1 A2 B:Type) (f:A1 -> A2 -> B) (x1 y1:A1)
    (x2 y2:A2), x1 = y1 -> x2 = y2 -> f x1 x2 = f y1 y2.
Proof.
  destruct 1; destruct 1; reflexivity.
Qed.

End identity_is_a_congruence.

Definition identity_ind_r :
  forall (A:Type) (a:A) (P:A -> Prop), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Definition identity_rec_r :
  forall (A:Type) (a:A) (P:A -> Set), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Definition identity_rect_r :
  forall (A:Type) (a:A) (P:A -> Type), P a -> forall y:A, identity y a -> P y.
 intros A x P H y H0; case identity_sym with (1 := H0); trivial.
Defined.

Hint Immediate identity_sym not_identity_sym: core v62.

(* Notation refl_id := identity_refl (compat "8.3"). *)
(* Notation sym_id := identity_sym (compat "8.3"). *)
(* Notation trans_id := identity_trans (compat "8.3"). *)
(* Notation sym_not_id := not_identity_sym (compat "8.3"). *)



==> anc/HoTT/coq/theories/Init/Notations.timing <==
Chars 655 - 733 [Reserved~Notation~"x~->~y"~(at...] 0. secs (0.u,0.s)
Chars 734 - 794 [Reserved~Notation~"x~<->~y"~(a...] 0. secs (0.u,0.s)
Chars 795 - 857 [Reserved~Notation~"x~/\~y"~(at...] 0. secs (0.u,0.s)
Chars 858 - 920 [Reserved~Notation~"x~\/~y"~(at...] 0. secs (0.u,0.s)
Chars 921 - 980 [Reserved~Notation~"~~x"~(at~le...] 0. secs (0.u,0.s)
Chars 1030 - 1112 [Reserved~Notation~"x~=~y~~:>~~...] 0. secs (0.u,0.s)
Chars 1113 - 1171 [Reserved~Notation~"x~=~y"~(at~...] 0. secs (0.u,0.s)
Chars 1172 - 1251 [Reserved~Notation~"x~=~y~=~z"~...] 0. secs (0.u,0.s)
Chars 1253 - 1336 [Reserved~Notation~"x~<>~y~~:>~...] 0. secs (0.u,0.s)
Chars 1337 - 1396 [Reserved~Notation~"x~<>~y"~(at...] 0. secs (0.u,0.s)
Chars 1398 - 1457 [Reserved~Notation~"x~<=~y"~(at...] 0. secs (0.u,0.s)
Chars 1458 - 1516 [Reserved~Notation~"x~<~y"~(at~...] 0. secs (0.u,0.s)
Chars 1517 - 1576 [Reserved~Notation~"x~>=~y"~(at...] 0. secs (0.u,0.s)
Chars 1577 - 1635 [Reserved~Notation~"x~>~y"~(at~...] 0. secs (0.u,0.s)
Chars 1637 - 1700 [Reserved~Notation~"x~<=~y~<=~z...] 0. secs (0.u,0.s)
Chars 1701 - 1763 [Reserved~Notation~"x~<=~y~<~z"...] 0. secs (0.u,0.s)
Chars 1764 - 1825 [Reserved~Notation~"x~<~y~<~z"~...] 0. secs (0.u,0.s)
Chars 1826 - 1888 [Reserved~Notation~"x~<~y~<=~z"...] 0. secs (0.u,0.s)
Chars 1955 - 2015 [Reserved~Notation~"x~+~y"~(at~...] 0. secs (0.u,0.s)
Chars 2016 - 2076 [Reserved~Notation~"x~-~y"~(at~...] 0. secs (0.u,0.s)
Chars 2077 - 2137 [Reserved~Notation~"x~*~y"~(at~...] 0. secs (0.u,0.s)
Chars 2138 - 2198 [Reserved~Notation~"x~/~y"~(at~...] 0. secs (0.u,0.s)
Chars 2199 - 2258 [Reserved~Notation~"-~x"~(at~le...] 0. secs (0.u,0.s)
Chars 2259 - 2318 [Reserved~Notation~"/~x"~(at~le...] 0. secs (0.u,0.s)
Chars 2319 - 2380 [Reserved~Notation~"x~^~y"~(at~...] 0. secs (0.u,0.s)
Chars 2413 - 2474 [Reserved~Notation~"x~||~y"~(at...] 0. secs (0.u,0.s)
Chars 2475 - 2536 [Reserved~Notation~"x~&&~y"~(at...] 0. secs (0.u,0.s)
Chars 2566 - 2618 [Reserved~Notation~"(~x~,~y~,~....] 0. secs (0.u,0.s)
Chars 2863 - 2917 [Reserved~Notation~"{~x~}"~(at~...] 0. secs (0.u,0.s)
Chars 2964 - 3024 [Reserved~Notation~"{~x~~|~~P~}...] 0. secs (0.u,0.s)
Chars 3025 - 3090 [Reserved~Notation~"{~x~~|~~P~~...] 0. secs (0.u,0.s)
Chars 3092 - 3156 [Reserved~Notation~"{~x~:~A~~|~...] 0. secs (0.u,0.s)
Chars 3157 - 3226 [Reserved~Notation~"{~x~:~A~~|~...] 0. secs (0.u,0.s)
Chars 3228 - 3291 [Reserved~Notation~"{~x~:~A~~&~...] 0. secs (0.u,0.s)
Chars 3292 - 3360 [Reserved~Notation~"{~x~:~A~~&~...] 0. secs (0.u,0.s)
Chars 3362 - 3397 [Delimit~Scope~type_scope~with~...] 0. secs (0.u,0.s)
Chars 3398 - 3433 [Delimit~Scope~core_scope~with~...] 0. secs (0.u,0.s)
Chars 3435 - 3457 [Open~Scope~core_scope.] 0. secs (0.u,0.s)
Chars 3458 - 3480 [Open~Scope~type_scope.] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Notations.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** These are the notations whose level and associativity are imposed by Coq *)

(** Notations for propositional connectives *)

Reserved Notation "x -> y" (at level 99, right associativity, y at level 200).
Reserved Notation "x <-> y" (at level 95, no associativity).
Reserved Notation "x /\ y" (at level 80, right associativity).
Reserved Notation "x \/ y" (at level 85, right associativity).
Reserved Notation "~ x" (at level 75, right associativity).

(** Notations for equality and inequalities *)

Reserved Notation "x = y  :>  T"
(at level 70, y at next level, no associativity).
Reserved Notation "x = y" (at level 70, no associativity).
Reserved Notation "x = y = z"
(at level 70, no associativity, y at next level).

Reserved Notation "x <> y  :>  T"
(at level 70, y at next level, no associativity).
Reserved Notation "x <> y" (at level 70, no associativity).

Reserved Notation "x <= y" (at level 70, no associativity).
Reserved Notation "x < y" (at level 70, no associativity).
Reserved Notation "x >= y" (at level 70, no associativity).
Reserved Notation "x > y" (at level 70, no associativity).

Reserved Notation "x <= y <= z" (at level 70, y at next level).
Reserved Notation "x <= y < z" (at level 70, y at next level).
Reserved Notation "x < y < z" (at level 70, y at next level).
Reserved Notation "x < y <= z" (at level 70, y at next level).

(** Arithmetical notations (also used for type constructors) *)

Reserved Notation "x + y" (at level 50, left associativity).
Reserved Notation "x - y" (at level 50, left associativity).
Reserved Notation "x * y" (at level 40, left associativity).
Reserved Notation "x / y" (at level 40, left associativity).
Reserved Notation "- x" (at level 35, right associativity).
Reserved Notation "/ x" (at level 35, right associativity).
Reserved Notation "x ^ y" (at level 30, right associativity).

(** Notations for booleans *)

Reserved Notation "x || y" (at level 50, left associativity).
Reserved Notation "x && y" (at level 40, left associativity).

(** Notations for pairs *)

Reserved Notation "( x , y , .. , z )" (at level 0).

(** Notation "{ x }" is reserved and has a special status as component
    of other notations such as "{ A } + { B }" and "A + { B }" (which
    are at the same level than "x + y");
    "{ x }" is at level 0 to factor with "{ x : A | P }" *)

Reserved Notation "{ x }" (at level 0, x at level 99).

(** Notations for sigma-types or subsets *)

Reserved Notation "{ x  |  P }" (at level 0, x at level 99).
Reserved Notation "{ x  |  P  & Q }" (at level 0, x at level 99).

Reserved Notation "{ x : A  |  P }" (at level 0, x at level 99).
Reserved Notation "{ x : A  |  P  & Q }" (at level 0, x at level 99).

Reserved Notation "{ x : A  & P }" (at level 0, x at level 99).
Reserved Notation "{ x : A  & P  & Q }" (at level 0, x at level 99).

Delimit Scope type_scope with type.
Delimit Scope core_scope with core.

Open Scope core_scope.
Open Scope type_scope.


==> anc/HoTT/coq/theories/Init/Peano.timing <==
Chars 1084 - 1109 [Require~Import~Notations.] 0.009 secs (0.u,0.008s)
Chars 1110 - 1135 [Require~Import~Datatypes.] 0.028 secs (0.003u,0.02s)
Chars 1136 - 1168 [Local~Open~Scope~identity_scop...] 0. secs (0.u,0.s)
Chars 1169 - 1195 [Require~Import~Logic_Type.] 0.013 secs (0.u,0.008s)
Chars 1197 - 1218 [Open~Scope~nat_scope.] 0. secs (0.u,0.s)
Chars 1220 - 1249 [Definition~eq_S~:=~f_equal~S.] 0. secs (0.u,0.s)
Chars 1251 - 1281 [Hint~Resolve~(f_equal~S):~v62....] 0. secs (0.u,0.s)
Chars 1282 - 1320 [Hint~Resolve~(f_equal~(A:=nat)...] 0. secs (0.u,0.s)
Chars 1355 - 1524 [Definition~pred~(n~:~nat)~:~na...] 0. secs (0.u,0.s)
Chars 1566 - 1613 [Theorem~pred_Sn~:~forall~n~:~n...] 0. secs (0.004u,0.s)
Chars 1614 - 1620 [Proof.] 0. secs (0.u,0.s)
Chars 1623 - 1642 [simpl;~reflexivity.] 0. secs (0.u,0.s)
Chars 1643 - 1647 [Qed.] 0. secs (0.u,0.s)
Chars 1682 - 1746 [Definition~eq_add_S~n~m~(H~:~S...] 0.001 secs (0.u,0.s)
Chars 1747 - 1777 [Hint~Immediate~eq_add_S:~core....] 0. secs (0.u,0.s)
Chars 1779 - 1835 [Theorem~not_eq_S~:~forall~n~m~...] 0. secs (0.u,0.s)
Chars 1836 - 1842 [Proof.] 0. secs (0.u,0.s)
Chars 1845 - 1855 [red;~auto.] 0. secs (0.u,0.s)
Chars 1856 - 1860 [Qed.] 0. secs (0.u,0.s)
Chars 1861 - 1889 [Hint~Resolve~not_eq_S:~core.] 0. secs (0.u,0.s)
Chars 1891 - 1979 [Definition~IsSucc~(n~:~nat)~:~...] 0. secs (0.003u,0.s)
Chars 2433 - 2560 [Fixpoint~plus~(n~m~:~nat):~nat...] 0. secs (0.u,0.s)
Chars 2562 - 2596 [Hint~Resolve~(f_equal2~plus):~...] 0. secs (0.u,0.s)
Chars 2597 - 2647 [Hint~Resolve~(f_equal2~(A1:=na...] 0. secs (0.u,0.s)
Chars 2649 - 2690 [Lemma~plus_n_O~:~forall~n~:~na...] 0. secs (0.u,0.s)
Chars 2691 - 2697 [Proof.] 0. secs (0.004u,0.s)
Chars 2700 - 2725 [induction~n;~simpl;~auto.] 0.001 secs (0.u,0.s)
Chars 2726 - 2730 [Qed.] 0. secs (0.u,0.s)
Chars 2731 - 2759 [Hint~Resolve~plus_n_O:~core.] 0. secs (0.u,0.s)
Chars 2761 - 2802 [Lemma~plus_O_n~:~forall~n~:~na...] 0. secs (0.u,0.s)
Chars 2803 - 2809 [Proof.] 0. secs (0.u,0.s)
Chars 2812 - 2817 [auto.] 0. secs (0.u,0.s)
Chars 2818 - 2822 [Qed.] 0. secs (0.u,0.s)
Chars 2824 - 2878 [Lemma~plus_n_Sm~:~forall~n~m~:...] 0. secs (0.u,0.s)
Chars 2879 - 2885 [Proof.] 0. secs (0.u,0.s)
Chars 2888 - 2925 [intros~n~m;~induction~n;~simpl...] 0.001 secs (0.u,0.s)
Chars 2926 - 2930 [Qed.] 0.001 secs (0.u,0.s)
Chars 2931 - 2960 [Hint~Resolve~plus_n_Sm:~core.] 0. secs (0.u,0.s)
Chars 2962 - 3016 [Lemma~plus_Sn_m~:~forall~n~m~:...] 0. secs (0.u,0.s)
Chars 3017 - 3023 [Proof.] 0. secs (0.u,0.s)
Chars 3026 - 3031 [auto.] 0. secs (0.u,0.s)
Chars 3032 - 3036 [Qed.] 0. secs (0.u,0.s)
Chars 3072 - 3125 [Notation~plus_0_r_reverse~:=~p...] 0. secs (0.u,0.s)
Chars 3126 - 3183 [Notation~plus_succ_r_reverse~:...] 0. secs (0.u,0.s)
Chars 3208 - 3335 [Fixpoint~mult~(n~m~:~nat):~nat...] 0. secs (0.u,0.s)
Chars 3337 - 3372 [Hint~Resolve~(f_equal2~mult):~...] 0. secs (0.u,0.s)
Chars 3374 - 3415 [Lemma~mult_n_O~:~forall~n~:~na...] 0. secs (0.u,0.s)
Chars 3416 - 3422 [Proof.] 0. secs (0.u,0.s)
Chars 3425 - 3450 [induction~n;~simpl;~auto.] 0. secs (0.u,0.s)
Chars 3451 - 3455 [Qed.] 0. secs (0.u,0.s)
Chars 3456 - 3484 [Hint~Resolve~mult_n_O:~core.] 0. secs (0.u,0.s)
Chars 3486 - 3540 [Lemma~mult_n_Sm~:~forall~n~m~:...] 0. secs (0.u,0.s)
Chars 3541 - 3547 [Proof.] 0. secs (0.u,0.s)
Chars 3550 - 3594 [intros;~induction~n~as~[|~p~H]...] 0.002 secs (0.u,0.s)
Chars 3597 - 3642 [destruct~H;~rewrite~<-~plus_n_...] 0.003 secs (0.u,0.s)
Chars 3645 - 3683 [pattern~m~at~1~3;~elim~m;~simp...] 0.002 secs (0.u,0.s)
Chars 3684 - 3688 [Qed.] 0.002 secs (0.u,0.004s)
Chars 3689 - 3718 [Hint~Resolve~mult_n_Sm:~core.] 0. secs (0.u,0.s)
Chars 3754 - 3807 [Notation~mult_0_r_reverse~:=~m...] 0. secs (0.u,0.s)
Chars 3808 - 3865 [Notation~mult_succ_r_reverse~:...] 0. secs (0.u,0.s)
Chars 3921 - 4073 [Fixpoint~minus~(n~m~:~nat):~na...] 0.001 secs (0.004u,0.s)
Chars 4189 - 4329 [Inductive~le~(n~:~nat)~:~nat~-...] 0.002 secs (0.u,0.s)
Chars 4331 - 4358 [Hint~Constructors~le:~core.] 0. secs (0.u,0.s)
Chars 4418 - 4454 [Definition~lt~(n~m~:~nat)~:=~S...] 0. secs (0.u,0.s)
Chars 4455 - 4476 [Hint~Unfold~lt:~core.] 0. secs (0.u,0.s)
Chars 4478 - 4506 [Infix~"<"~:=~lt~:~nat_scope.] 0. secs (0.u,0.s)
Chars 4508 - 4542 [Definition~ge~(n~m~:~nat)~:=~m...] 0. secs (0.u,0.s)
Chars 4543 - 4564 [Hint~Unfold~ge:~core.] 0. secs (0.u,0.s)
Chars 4566 - 4595 [Infix~">="~:=~ge~:~nat_scope.] 0. secs (0.u,0.s)
Chars 4597 - 4630 [Definition~gt~(n~m~:~nat)~:=~m...] 0. secs (0.u,0.s)
Chars 4631 - 4652 [Hint~Unfold~gt:~core.] 0. secs (0.u,0.s)
Chars 4654 - 4682 [Infix~">"~:=~gt~:~nat_scope.] 0. secs (0.u,0.s)
Chars 4684 - 4741 [Notation~"x~<=~y~<=~z"~:=~(x~<...] 0. secs (0.u,0.s)
Chars 4742 - 4797 [Notation~"x~<=~y~<~z"~:=~(x~<=...] 0. secs (0.u,0.s)
Chars 4798 - 4851 [Notation~"x~<~y~<~z"~:=~(x~<~y...] 0. secs (0.004u,0.s)
Chars 4852 - 4907 [Notation~"x~<~y~<=~z"~:=~(x~<~...] 0. secs (0.u,0.s)
Chars 4909 - 4966 [Theorem~le_pred~:~forall~n~m,~...] 0. secs (0.u,0.s)
Chars 4967 - 4973 [Proof.] 0. secs (0.u,0.s)
Chars 4974 - 4992 [induction~1;~auto.] 0. secs (0.u,0.s)
Chars 4993 - 5017 [destruct~m;~simpl;~auto.] 0.001 secs (0.003u,0.s)
Chars 5018 - 5022 [Qed.] 0.001 secs (0.u,0.s)
Chars 5024 - 5074 [Theorem~le_S_n~:~forall~n~m,~S...] 0. secs (0.u,0.s)
Chars 5075 - 5081 [Proof.] 0. secs (0.u,0.s)
Chars 5082 - 5093 [intros~n~m.] 0. secs (0.u,0.s)
Chars 5094 - 5122 [exact~(le_pred~(S~n)~(S~m)).] 0. secs (0.u,0.s)
Chars 5123 - 5127 [Qed.] 0. secs (0.u,0.s)
Chars 5151 - 5241 [Theorem~nat_case~:~~forall~(n~...] 0. secs (0.u,0.s)
Chars 5242 - 5248 [Proof.] 0. secs (0.u,0.s)
Chars 5251 - 5269 [induction~n;~auto.] 0.001 secs (0.u,0.s)
Chars 5270 - 5274 [Qed.] 0. secs (0.u,0.s)
Chars 5314 - 5498 [Theorem~nat_double_ind~:~~fora...] 0. secs (0.u,0.s)
Chars 5499 - 5505 [Proof.] 0. secs (0.u,0.s)
Chars 5508 - 5526 [induction~n;~auto.] 0.001 secs (0.u,0.s)
Chars 5529 - 5546 [destruct~m;~auto.] 0.001 secs (0.u,0.004s)
Chars 5547 - 5551 [Qed.] 0.001 secs (0.u,0.s)
Chars 5614 - 5733 [Fixpoint~max~n~m:~nat~:=~~~mat...] 0.001 secs (0.u,0.s)
Chars 5735 - 5854 [Fixpoint~min~n~m:~nat~:=~~~mat...] 0.001 secs (0.u,0.s)
Chars 6732 - 6852 [Fixpoint~nat_iter~(n~:~nat)~{A...] 0.001 secs (0.u,0.s)
Chars 6854 - 6941 [Lemma~nat_iter_succ_r~n~{A}~(f...] 0. secs (0.004u,0.s)
Chars 6942 - 6948 [Proof.] 0. secs (0.u,0.s)
Chars 6951 - 7004 [induction~n;~intros;~simpl;~re...] 0.003 secs (0.004u,0.s)
Chars 7005 - 7009 [Qed.] 0.001 secs (0.u,0.s)
Chars 7011 - 7133 [Theorem~nat_iter_plus~:~~foral...] 0.001 secs (0.004u,0.s)
Chars 7134 - 7140 [Proof.] 0. secs (0.u,0.s)
Chars 7143 - 7193 [induction~n;~intros;~simpl;~re...] 0.005 secs (0.u,0.s)
Chars 7194 - 7198 [Qed.] 0.002 secs (0.u,0.s)
Chars 7329 - 7481 [Theorem~nat_iter_invariant~:~~...] 0. secs (0.u,0.s)
Chars 7482 - 7488 [Proof.] 0. secs (0.u,0.s)
Chars 7491 - 7519 [induction~n;~simpl;~trivial.] 0.001 secs (0.004u,0.s)
Chars 7522 - 7543 [intros~A~f~P~Hf~x~Hx.] 0. secs (0.u,0.s)
Chars 7544 - 7567 [apply~Hf,~IHn;~trivial.] 0.001 secs (0.u,0.s)
Chars 7568 - 7572 [Qed.] 0.001 secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Peano.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(** The type [nat] of Peano natural numbers (built from [O] and [S])
    is defined in [Datatypes.v] *)

(** This module defines the following operations on natural numbers :
    - predecessor [pred]
    - addition [plus]
    - multiplication [mult]
    - less or equal order [le]
    - less [lt]
    - greater or equal [ge]
    - greater [gt]

   It states various lemmas and theorems about natural numbers,
   including Peano's axioms of arithmetic (in Coq, these are provable).
   Case analysis on [nat] and induction on [nat * nat] are provided too
 *)

Require Import Notations.
Require Import Datatypes.
Local Open Scope identity_scope.
Require Import Logic_Type.

Open Scope nat_scope.

Definition eq_S := f_equal S.

Hint Resolve (f_equal S): v62.
Hint Resolve (f_equal (A:=nat)): core.

(** The predecessor function *)

Definition pred (n:nat) : nat := match n with
                                 | O => n
                                 | S u => u
                                 end.
(* Hint Resolve (f_equal pred): v62. *)

Theorem pred_Sn : forall n:nat, n = pred (S n).
Proof.
  simpl; reflexivity.
Qed.

(** Injectivity of successor *)

Definition eq_add_S n m (H: S n = S m): n = m := f_equal pred H.
Hint Immediate eq_add_S: core.

Theorem not_eq_S : forall n m:nat, n <> m -> S n <> S m.
Proof.
  red; auto.
Qed.
Hint Resolve not_eq_S: core.

Definition IsSucc (n:nat) : Type :=
  match n with
  | O => False
  | S p => True
  end.

(** Zero is not the successor of a number *)

(* XXX Andrej: Try to put back in, does not work with current Coq. *)
(* Theorem O_S : forall n:nat, 0 <> S n. *)
(* Proof. *)
(*   discriminate. *)
(* Qed. *)
(* Hint Resolve O_S: core. *)

(* XXX Andrej: Try to put back in, does not work with current Coq. *)
(* Theorem n_Sn : forall n:nat, n <> S n. *)
(* Proof. *)
(*   induction n; auto. *)
(* Qed. *)
(* Hint Resolve n_Sn: core. *)

(** addition *)

Fixpoint plus (n m:nat) : nat :=
  match n with
  | O => m
  | S p => S (p + m)
  end

where "n + m" := (plus n m) : nat_scope.

Hint Resolve (f_equal2 plus): v62.
Hint Resolve (f_equal2 (A1:=nat) (A2:=nat)): core.

Lemma plus_n_O : forall n:nat, n = n + 0.
Proof.
  induction n; simpl; auto.
Qed.
Hint Resolve plus_n_O: core.

Lemma plus_O_n : forall n:nat, 0 + n = n.
Proof.
  auto.
Qed.

Lemma plus_n_Sm : forall n m:nat, S (n + m) = n + S m.
Proof.
  intros n m; induction n; simpl; auto.
Qed.
Hint Resolve plus_n_Sm: core.

Lemma plus_Sn_m : forall n m:nat, S n + m = S (n + m).
Proof.
  auto.
Qed.

(** Standard associated names *)

Notation plus_0_r_reverse := plus_n_O (compat "8.2").
Notation plus_succ_r_reverse := plus_n_Sm (compat "8.2").

(** Multiplication *)

Fixpoint mult (n m:nat) : nat :=
  match n with
  | O => 0
  | S p => m + p * m
  end

where "n * m" := (mult n m) : nat_scope.

Hint Resolve (f_equal2 mult): core.

Lemma mult_n_O : forall n:nat, 0 = n * 0.
Proof.
  induction n; simpl; auto.
Qed.
Hint Resolve mult_n_O: core.

Lemma mult_n_Sm : forall n m:nat, n * m + n = n * S m.
Proof.
  intros; induction n as [| p H]; simpl; auto.
  destruct H; rewrite <- plus_n_Sm; apply eq_S.
  pattern m at 1 3; elim m; simpl; auto.
Qed.
Hint Resolve mult_n_Sm: core.

(** Standard associated names *)

Notation mult_0_r_reverse := mult_n_O (compat "8.2").
Notation mult_succ_r_reverse := mult_n_Sm (compat "8.2").

(** Truncated subtraction: [m-n] is [0] if [n>=m] *)

Fixpoint minus (n m:nat) : nat :=
  match n, m with
  | O, _ => n
  | S k, O => n
  | S k, S l => k - l
  end

where "n - m" := (minus n m) : nat_scope.

(** Definition of the usual orders, the basic properties of [le] and [lt]
    can be found in files Le and Lt *)

Inductive le (n:nat) : nat -> Type :=
  | le_n : n <= n
  | le_S : forall m:nat, n <= m -> n <= S m

where "n <= m" := (le n m) : nat_scope.

Hint Constructors le: core.
(*i equivalent to : "Hints Resolve le_n le_S : core." i*)

Definition lt (n m:nat) := S n <= m.
Hint Unfold lt: core.

Infix "<" := lt : nat_scope.

Definition ge (n m:nat) := m <= n.
Hint Unfold ge: core.

Infix ">=" := ge : nat_scope.

Definition gt (n m:nat) := m < n.
Hint Unfold gt: core.

Infix ">" := gt : nat_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z) : nat_scope.
Notation "x <= y < z" := (x <= y /\ y < z) : nat_scope.
Notation "x < y < z" := (x < y /\ y < z) : nat_scope.
Notation "x < y <= z" := (x < y /\ y <= z) : nat_scope.

Theorem le_pred : forall n m, n <= m -> pred n <= pred m.
Proof.
induction 1; auto. destruct m; simpl; auto.
Qed.

Theorem le_S_n : forall n m, S n <= S m -> n <= m.
Proof.
intros n m. exact (le_pred (S n) (S m)).
Qed.

(** Case analysis *)

Theorem nat_case :
 forall (n:nat) (P:nat -> Type), P 0 -> (forall m:nat, P (S m)) -> P n.
Proof.
  induction n; auto.
Qed.

(** Principle of double induction *)

Theorem nat_double_ind :
 forall R:nat -> nat -> Type,
   (forall n:nat, R 0 n) ->
   (forall n:nat, R (S n) 0) ->
   (forall n m:nat, R n m -> R (S n) (S m)) -> forall n m:nat, R n m.
Proof.
  induction n; auto.
  destruct m; auto.
Qed.

(** Maximum and minimum : definitions and specifications *)

Fixpoint max n m : nat :=
  match n, m with
    | O, _ => m
    | S n', O => n
    | S n', S m' => S (max n' m')
  end.

Fixpoint min n m : nat :=
  match n, m with
    | O, _ => 0
    | S n', O => 0
    | S n', S m' => S (min n' m')
  end.

(* Theorem max_l : forall n m : nat, m <= n -> max n m = n. *)
(* Proof. *)
(* induction n; destruct m; simpl; auto. inversion 1. *)
(* intros. apply f_equal. apply IHn. apply le_S_n. trivial. *)
(* Qed. *)

(* Theorem max_r : forall n m : nat, n <= m -> max n m = m. *)
(* Proof. *)
(* induction n; destruct m; simpl; auto. inversion 1. *)
(* intros. apply f_equal. apply IHn. apply le_S_n. trivial. *)
(* Qed. *)

(* Theorem min_l : forall n m : nat, n <= m -> min n m = n. *)
(* Proof. *)
(* induction n; destruct m; simpl; auto. inversion 1. *)
(* intros. apply f_equal. apply IHn. apply le_S_n. trivial. *)
(* Qed. *)

(* Theorem min_r : forall n m : nat, m <= n -> min n m = m. *)
(* Proof. *)
(* induction n; destruct m; simpl; auto. inversion 1. *)
(* intros. apply f_equal. apply IHn. apply le_S_n. trivial. *)
(* Qed. *)

(** [n]th iteration of the function [f] *)

Fixpoint nat_iter (n:nat) {A} (f:A->A) (x:A) : A :=
  match n with
    | O => x
    | S n' => f (nat_iter n' f x)
  end.

Lemma nat_iter_succ_r n {A} (f:A->A) (x:A) :
  nat_iter (S n) f x = nat_iter n f (f x).
Proof.
  induction n; intros; simpl; rewrite <- ?IHn; trivial.
Qed.

Theorem nat_iter_plus :
  forall (n m:nat) {A} (f:A -> A) (x:A),
    nat_iter (n + m) f x = nat_iter n f (nat_iter m f x).
Proof.
  induction n; intros; simpl; rewrite ?IHn; trivial.
Qed.

(** Preservation of invariants : if [f : A->A] preserves the invariant [Inv],
    then the iterates of [f] also preserve it. *)

Theorem nat_iter_invariant :
  forall (n:nat) {A} (f:A -> A) (P : A -> Type),
    (forall x, P x -> P (f x)) ->
    forall x, P x -> P (nat_iter n f x).
Proof.
  induction n; simpl; trivial.
  intros A f P Hf x Hx. apply Hf, IHn; trivial.
Qed.


==> anc/HoTT/coq/theories/Init/Prelude.timing <==
Chars 98 - 123 [Require~Export~Notations.] 0.005 secs (0.u,0.004s)
Chars 124 - 145 [Require~Export~Logic.] 0.007 secs (0.u,0.008s)
Chars 146 - 171 [Require~Export~Datatypes.] 0.015 secs (0.u,0.012s)
Chars 172 - 204 [Require~Export~Coq.Init.Tactic...] 0.003 secs (0.u,0.004s)
Chars 205 - 227 [Require~Export~Specif.] 0.002 secs (0.004u,0.s)
Chars 229 - 285 [Add~Search~Blacklist~"_admitte...] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Prelude.v <==
(** Because we do not use the Coq standard library at all, we have
    to start from scratch. *)

Require Export Notations.
Require Export Logic.
Require Export Datatypes.
Require Export Coq.Init.Tactics.
Require Export Specif.

Add Search Blacklist "_admitted" "_subproof" "Private_".


==> anc/HoTT/coq/theories/Init/Specif.timing <==
Chars 825 - 848 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 850 - 875 [Require~Import~Notations.] 0.004 secs (0.u,0.004s)
Chars 876 - 901 [Require~Import~Datatypes.] 0.011 secs (0.u,0.008s)
Chars 902 - 934 [Local~Open~Scope~identity_scop...] 0. secs (0.u,0.s)
Chars 935 - 956 [Require~Import~Logic.] 0.002 secs (0.u,0.s)
Chars 1105 - 1189 [Inductive~sig~(A~:~Type)~(P~:~...] 0.002 secs (0.003u,0.s)
Chars 1191 - 1289 [Inductive~sig2~(A~:~Type)~(P~Q...] 0.002 secs (0.u,0.004s)
Chars 1291 - 1316 [Arguments~sig~A%type~P%type.] 0. secs (0.u,0.s)
Chars 1317 - 1345 [Arguments~sig2~A%type~P%type~Q...] 0. secs (0.u,0.s)
Chars 1712 - 1748 [Notation~sigT~:=~sig~(only~par...] 0. secs (0.u,0.s)
Chars 1749 - 1789 [Notation~existT~:=~exist~(only...] 0. secs (0.u,0.s)
Chars 1790 - 1836 [Notation~sigT_rect~:=~sig_rect...] 0. secs (0.u,0.s)
Chars 1837 - 1882 [Notation~sigT_rec~:=~sig_rect~...] 0. secs (0.u,0.s)
Chars 1883 - 1928 [Notation~sigT_ind~:=~sig_rect~...] 0. secs (0.u,0.s)
Chars 1929 - 1967 [Notation~sigT2~:=~sig2~(only~p...] 0. secs (0.u,0.s)
Chars 1968 - 2010 [Notation~existT2~:=~exist2~(on...] 0. secs (0.u,0.s)
Chars 2011 - 2059 [Notation~sigT2_rect~:=~sig2_re...] 0. secs (0.u,0.s)
Chars 2060 - 2107 [Notation~sigT2_rec~:=~sig2_rec...] 0. secs (0.u,0.s)
Chars 2108 - 2155 [Notation~sigT2_ind~:=~sig2_rec...] 0. secs (0.u,0.s)
Chars 2157 - 2201 [Notation~ex_intro~:=~existT~(o...] 0. secs (0.004u,0.s)
Chars 2203 - 2260 [Notation~"{~x~|~P~}"~:=~(sigT~...] 0. secs (0.u,0.s)
Chars 2261 - 2336 [Notation~"{~x~|~P~&~Q~}"~:=~(s...] 0. secs (0.u,0.s)
Chars 2337 - 2400 [Notation~"{~x~:~A~|~P~}"~:=~(s...] 0. secs (0.u,0.s)
Chars 2401 - 2486 [Notation~"{~x~:~A~|~P~&~Q~}"~:...] 0. secs (0.u,0.s)
Chars 2488 - 2686 [Notation~"'exists'~x~..~y~,~p"...] 0. secs (0.u,0.s)
Chars 2688 - 2832 [Notation~"'exists2'~x~,~p~&~q"...] Identifier 'exists2' now a keyword
0. secs (0.u,0.s)
Chars 2833 - 3079 [Notation~"'exists2'~x~:~t~,~p~...] 0. secs (0.u,0.s)
Chars 3296 - 3360 [Notation~"{~x~:~A~~&~P~}"~:=~(...] 0. secs (0.u,0.s)
Chars 3361 - 3448 [Notation~"{~x~:~A~~&~P~~&~Q~}"...] 0. secs (0.003u,0.s)
Chars 3611 - 3632 [Add~Printing~Let~sig.] 0. secs (0.u,0.s)
Chars 3633 - 3655 [Add~Printing~Let~sig2.] 0. secs (0.u,0.s)
Chars 4110 - 4193 [Definition~proj1_sig~{A}~{P~:~...] 0.001 secs (0.u,0.s)
Chars 4194 - 4314 [Definition~proj2_sig~{A}~{P~:~...] 0.001 secs (0.004u,0.s)
Chars 4316 - 4360 [Notation~projT1~:=~proj1_sig~(...] 0. secs (0.u,0.s)
Chars 4361 - 4405 [Notation~projT2~:=~proj2_sig~(...] 0. secs (0.u,0.s)
Chars 4472 - 4494 [Section~Choice_lemmas.] 0. secs (0.u,0.s)
Chars 4498 - 4520 [Polymorphic~Variables~S~S'~:~T...] 0. secs (0.u,0.s)
Chars 4523 - 4552 [Polymorphic~Variable~R~:~S~->~...] 0. secs (0.u,0.s)
Chars 4555 - 4585 [Polymorphic~Variable~R'~:~S~->...] 0. secs (0.u,0.s)
Chars 4588 - 4616 [Polymorphic~Variables~R1~R2~:~...] 0. secs (0.u,0.s)
Chars 4620 - 4708 [Lemma~Choice~:~~(forall~x~:~S,...] 0. secs (0.u,0.s)
Chars 4711 - 4717 [Proof.] 0. secs (0.u,0.s)
Chars 4722 - 4730 [intro~H.] 0. secs (0.u,0.s)
Chars 4735 - 4766 [exists~(fun~z~=>~projT1~(H~z))...] 0.001 secs (0.u,0.s)
Chars 4771 - 4807 [intro~z;~destruct~(H~z);~assum...] 0.002 secs (0.003u,0.s)
Chars 4810 - 4818 [Defined.] 0.001 secs (0.u,0.s)
Chars 5085 - 5103 [End~Choice_lemmas.] 0. secs (0.u,0.s)
Chars 5105 - 5137 [Section~Dependent_choice_lemma...] 0. secs (0.u,0.s)
Chars 5141 - 5160 [Polymorphic~Variable~X~:~Type....] 0. secs (0.u,0.s)
Chars 5163 - 5191 [Polymorphic~Variable~R~:~X~->~...] 0. secs (0.004u,0.s)
Chars 5195 - 5332 [Lemma~dependent_choice~:~~(for...] 0.001 secs (0.u,0.s)
Chars 5335 - 5341 [Proof.] 0. secs (0.u,0.s)
Chars 5346 - 5358 [intros~H~x0.] 0. secs (0.u,0.s)
Chars 5363 - 5436 [set~(f~:=~fix~f~n~:=~match~n~w...] 0.001 secs (0.u,0.s)
Chars 5441 - 5450 [exists~f.] 0.001 secs (0.u,0.s)
Chars 5455 - 5461 [split.] 0. secs (0.u,0.s)
Chars 5462 - 5474 [reflexivity.] 0. secs (0.u,0.s)
Chars 5479 - 5512 [induction~n;~simpl;~apply~proj...] 0.003 secs (0.004u,0.s)
Chars 5515 - 5523 [Defined.] 0.003 secs (0.003u,0.s)
Chars 5525 - 5553 [End~Dependent_choice_lemmas.] 0.001 secs (0.u,0.s)
Chars 5776 - 5801 [Definition~Exc~:=~option.] 0. secs (0.u,0.s)
Chars 5802 - 5827 [Definition~value~:=~Some.] 0. secs (0.u,0.s)
Chars 5828 - 5854 [Definition~error~:=~@None.] 0. secs (0.u,0.s)
Chars 5856 - 5876 [Arguments~error~[A].] 0. secs (0.u,0.s)
Chars 5878 - 5909 [Definition~except~:=~False_rec...] 0. secs (0.u,0.s)
Chars 5958 - 5981 [Arguments~except~[P]~_.] 0. secs (0.u,0.s)
Chars 5983 - 6043 [Theorem~absurd_set~:~forall~(A...] 0. secs (0.u,0.s)
Chars 6044 - 6050 [Proof.] 0. secs (0.u,0.s)
Chars 6053 - 6070 [intros~A~C~h1~h2.] 0. secs (0.u,0.s)
Chars 6073 - 6089 [apply~False_rec.] 0. secs (0.u,0.s)
Chars 6092 - 6106 [apply~(h2~h1).] 0. secs (0.u,0.s)
Chars 6107 - 6115 [Defined.] 0. secs (0.004u,0.s)
Chars 6117 - 6151 [Hint~Resolve~existT~existT2:~c...] 0. secs (0.u,0.s)
Chars 6234 - 6275 [Notation~existS~:=~existT~(com...] 0. secs (0.u,0.s)
Chars 6434 - 6475 [Notation~projS1~:=~projT1~(com...] 0. secs (0.u,0.s)
Chars 6476 - 6517 [Notation~projS2~:=~projT2~(com...] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Specif.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*   This file has been modified for the purposes of the HoTT library.  *)
(************************************************************************)

(** Basic specifications : sets that may contain logical information *)

Set Implicit Arguments.

Require Import Notations.
Require Import Datatypes.
Local Open Scope identity_scope.
Require Import Logic.

(** [(sig A P)], or more suggestively [{x:A & (P x)}] is a Sigma-type.
    Similarly for [(sig2 A P Q)], also written [{x:A & (P x) & (Q x)}]. *)

Inductive sig (A:Type) (P:A -> Type) : Type :=
    exist : forall x:A, P x -> sig P.

Inductive sig2 (A:Type) (P Q:A -> Type) : Type :=
    exist2 : forall x:A, P x -> Q x -> sig2 P Q.

Arguments sig (A P)%type.
Arguments sig2 (A P Q)%type.

(** *** Notations *)

(** In standard Coq, [sig] and [sig2] are defined as "subset types" which sum over predicates [P:A->Prop], while [sigT] and [sigT2] are the [Type] variants.  Because we don't use [Prop], we combine the two versions, and make [sigT] a notation for [sig].  Note that some parts of Coq (like [Program Definition]) expect [sig] to be present. *)

Notation sigT := sig (only parsing).
Notation existT := exist (only parsing).
Notation sigT_rect := sig_rect (only parsing).
Notation sigT_rec := sig_rect (only parsing).
Notation sigT_ind := sig_rect (only parsing).
Notation sigT2 := sig2 (only parsing).
Notation existT2 := exist2 (only parsing).
Notation sigT2_rect := sig2_rect (only parsing).
Notation sigT2_rec := sig2_rect (only parsing).
Notation sigT2_ind := sig2_rect (only parsing).

Notation  ex_intro := existT (only parsing).

Notation "{ x | P }" := (sigT (fun x => P)) : type_scope.
Notation "{ x | P & Q }" := (sigT2 (fun x => P) (fun x => Q)) : type_scope.
Notation "{ x : A | P }" := (sigT (fun x:A => P)) : type_scope.
Notation "{ x : A | P & Q }" := (sigT2 (fun x:A => P) (fun x:A => Q)) :
  type_scope.

Notation "'exists' x .. y , p" := (sigT (fun x => .. (sigT (fun y => p)) ..))
  (at level 200, x binder, right associativity,
   format "'[' 'exists'  '/  ' x  ..  y ,  '/  ' p ']'")
  : type_scope.

Notation "'exists2' x , p & q" := (sigT2 (fun x => p) (fun x => q))
  (at level 200, x ident, p at level 200, right associativity) : type_scope.
Notation "'exists2' x : t , p & q" := (sigT2 (fun x:t => p) (fun x:t => q))
  (at level 200, x ident, t at level 200, p at level 200, right associativity,
    format "'[' 'exists2'  '/  ' x  :  t ,  '/  ' '[' p  &  '/' q ']' ']'")
  : type_scope.

(* Definition exist := existT.  (* (only parsing). *) *)
(* Definition sig := sigT.  (* (only parsing). *) *)
(* Notation sig2 := (@sigT2 _) (only parsing). *)
(* Notation exist2 := (@existT2 _) (only parsing). *)

Notation "{ x : A  & P }" := (sigT (fun x:A => P)) : type_scope.
Notation "{ x : A  & P  & Q }" := (sigT2 (fun x:A => P) (fun x:A => Q)) :
  type_scope.
(* Notation "{ x & P }" := (sigT (fun x:_ => P)) : type_scope. *)
(* Notation "{ x & P  & Q }" := (sigT2 (fun x:_ => P) (fun x:A => Q)) : *)
(*   type_scope. *)

Add Printing Let sig.
Add Printing Let sig2.


(** Projections of [sigT]

    An element [x] of a sigma-type [{y:A & P y}] is a dependent pair
    made of an [a] of type [A] and an [h] of type [P a].  Then,
    [(proj1 x)] is the first projection and [(proj2 x)] is the
    second projection, the type of which depends on the [proj1]. *)

(** We make the parameters maximally inserted so that we can pass around [proj1] as a function and have it actually mean "first projection" in, e.g., [ap]. *)

Definition proj1_sig {A} {P : A -> Type} (x : sig P) : A
  := let (a, _) := x in a.
Definition proj2_sig {A} {P : A -> Type} (x : sig P) : P (proj1_sig x)
  := let (a, h) return P (proj1_sig x) := x in h.

Notation projT1 := proj1_sig (only parsing).
Notation projT2 := proj2_sig (only parsing).


(** Various forms of the axiom of choice for specifications *)

Section Choice_lemmas.

  Variables S S' : Type.
  Variable R : S -> S' -> Type.
  Variable R' : S -> S' -> Type.
  Variables R1 R2 : S -> Type.

  Lemma Choice :
   (forall x:S, {y:S' & R' x y}) -> {f:S -> S' & forall z:S, R' z (f z)}.
  Proof.
    intro H.
    exists (fun z => projT1 (H z)).
    intro z; destruct (H z); assumption.
  Defined.

(*
  Lemma bool_choice :
   (forall x:S, (R1 x) + (R2 x)) ->
     {f:S -> bool & forall x:S, (f x = true) * (R1 x) + (f x = false) * R2 x}.
  Proof.
    intro H.
    exists (fun z:S => if H z then true else false).
    intro z; destruct (H z); auto.
  Defined.
*)

End Choice_lemmas.

Section Dependent_choice_lemmas.

  Variables X : Type.
  Variable R : X -> X -> Type.

  Lemma dependent_choice :
    (forall x:X, {y : _ & R x y}) ->
    forall x0, {f : nat -> X & (f O = x0) * (forall n, R (f n) (f (S n)))}.
  Proof.
    intros H x0.
    set (f:=fix f n := match n with O => x0 | S n' => projT1 (H (f n')) end).
    exists f.
    split. reflexivity.
    induction n; simpl; apply projT2.
  Defined.

End Dependent_choice_lemmas.


 (** A result of type [(Exc A)] is either a normal value of type [A] or
     an [error] :

     [Inductive Exc [A:Type] : Type := value : A->(Exc A) | error : (Exc A)].

     It is implemented using the option type. *)

Definition Exc := option.
Definition value := Some.
Definition error := @None.

Arguments error [A].

Definition except := False_rec. (* for compatibility with previous versions *)

Arguments except [P] _.

Theorem absurd_set : forall (A:Prop) (C:Set), A -> ~ A -> C.
Proof.
  intros A C h1 h2.
  apply False_rec.
  apply (h2 h1).
Defined.

Hint Resolve existT existT2: core.


(* Compatibility with ssreflect *)

(* Notation sigS := sigT (compat "8.2"). *)
Notation existS := existT (compat "8.2").
(* Notation sigS_rect := sigT_rect (compat "8.2"). *)
(* Notation sigS_rec := sigT_rec (compat "8.2"). *)
(* Notation sigS_ind := sigT_ind (compat "8.2"). *)
Notation projS1 := projT1 (compat "8.2").
Notation projS2 := projT2 (compat "8.2").

(* Notation sigS2 := sigT2 (compat "8.2"). *)
(* Notation existS2 := existT2 (compat "8.2"). *)
(* Notation sigS2_rect := sigT2_rect (compat "8.2"). *)
(* Notation sigS2_rec := sigT2_rec (compat "8.2"). *)
(* Notation sigS2_ind := sigT2_ind (compat "8.2"). *)


==> anc/HoTT/coq/theories/Init/Tactics.timing <==
Chars 752 - 1304 [Ltac~easy~:=~~~let~rec~use_hyp...] 0. secs (0.u,0.s)
Chars 1306 - 1349 [Tactic~Notation~"now"~tactic(t...] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Init/Tactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*   This file has been modified for the purposes of the HoTT library.  *)
(************************************************************************)

Ltac easy :=
  let rec use_hyp H :=
    match type of H with
    | _ => try solve [inversion H]
    end
  with do_intro := let H := fresh in intro H; use_hyp H
  with destruct_hyp H := case H; clear H; do_intro; do_intro in
  let rec use_hyps :=
    match goal with
    | H : _ |- _ => solve [inversion H]
    | _ => idtac
    end in
  let rec do_atom :=
    solve [reflexivity | symmetry; trivial] ||
    contradiction ||
    (split; do_atom)
  with do_ccl := trivial; repeat do_intro; do_atom in
  (use_hyps; do_ccl) || fail "Cannot solve this goal".

Tactic Notation "now" tactic(t) := t; easy.



==> anc/HoTT/coq/theories/Lists/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Logic/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/MSets/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/NArith/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Numbers/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/PArith/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Program/Tactics.timing <==
Chars 752 - 790 [Require~Import~Datatypes~Speci...] 0.026 secs (0.004u,0.016s)
Chars 985 - 1044 [Ltac~show_goal~:=~match~goal~w...] 0. secs (0.u,0.s)
Chars 1046 - 1275 [Ltac~show_hyp~id~:=~~~match~go...] 0. secs (0.u,0.s)
Chars 1277 - 1382 [Ltac~show_hyps~:=~~~try~match~...] 0. secs (0.u,0.s)
Chars 1434 - 1528 [Ltac~do_nat~n~tac~:=~match~n~w...] 0. secs (0.u,0.s)
Chars 1583 - 1672 [Ltac~on_last_hyp~tac~:=~~~matc...] 0. secs (0.u,0.s)
Chars 1733 - 1859 [Ltac~destruct_one_pair~:=~~~ma...] 0. secs (0.u,0.s)
Chars 1897 - 1947 [Ltac~destruct_pairs~:=~repeat~...] 0. secs (0.u,0.s)
Chars 2051 - 2697 [Ltac~destruct_one_ex~:=~~~let~...] 0. secs (0.u,0.s)
Chars 2742 - 2791 [Ltac~destruct_exists~:=~repeat...] 0. secs (0.u,0.s)
Chars 2853 - 2922 [Ltac~destruct_conjs~:=~repeat~...] 0. secs (0.u,0.s)
Chars 3045 - 3123 [Tactic~Notation~~~"destruct"~"...] 0. secs (0.u,0.s)
Chars 3191 - 3255 [Tactic~Notation~"destruct"~"or...] 0. secs (0.u,0.s)
Chars 3319 - 3447 [Ltac~discriminates~:=~match~go...] 0. secs (0.u,0.004s)
Chars 3485 - 3560 [Ltac~revert_last~:=~match~goal...] 0. secs (0.u,0.s)
Chars 3642 - 3677 [Ltac~reverse~:=~repeat~revert_...] 0. secs (0.u,0.s)
Chars 3742 - 3887 [Ltac~revert_until~id~:=~~~on_l...] 0. secs (0.u,0.s)
Chars 3925 - 4171 [Ltac~clear_dup~:=~~~match~goal...] 0. secs (0.u,0.s)
Chars 4173 - 4209 [Ltac~clear_dups~:=~repeat~clea...] 0. secs (0.u,0.s)
Chars 4259 - 4437 [Ltac~clear_except~hyp~:=~~~rep...] 0. secs (0.u,0.s)
Chars 4505 - 4533 [Ltac~subst_no_fail~:=~idtac.] 0. secs (0.u,0.s)
Chars 4650 - 4695 [Tactic~Notation~"subst"~"*"~:=...] 0. secs (0.u,0.s)
Chars 4697 - 5235 [Ltac~on_application~f~tac~T~:=...] 0. secs (0.u,0.s)
Chars 5321 - 5829 [Ltac~rapply~p~:=~~~refine~(p~_...] 0. secs (0.u,0.s)
Chars 5931 - 6061 [Ltac~on_call~f~tac~:=~~~match~...] 0. secs (0.u,0.s)
Chars 6157 - 6226 [Ltac~destruct_call~f~:=~let~ta...] 0. secs (0.u,0.s)
Chars 6228 - 6276 [Ltac~destruct_calls~f~:=~repea...] 0. secs (0.u,0.s)
Chars 6278 - 6389 [Ltac~destruct_call_in~f~H~:=~~...] 0. secs (0.u,0.s)
Chars 6391 - 6470 [Ltac~destruct_call_as~f~l~:=~l...] 0. secs (0.u,0.s)
Chars 6472 - 6593 [Ltac~destruct_call_as_in~f~l~H...] 0. secs (0.u,0.s)
Chars 6595 - 6656 [Tactic~Notation~"destruct_call...] 0. secs (0.u,0.s)
Chars 6725 - 6821 [Tactic~Notation~~~"destruct_ca...] 0. secs (0.u,0.s)
Chars 6888 - 6970 [Tactic~Notation~~~"destruct_ca...] 0. secs (0.u,0.s)
Chars 6972 - 7087 [Tactic~Notation~~~"destruct_ca...] 0. secs (0.u,0.s)
Chars 7134 - 7179 [Definition~fix_proto~{A~:~Type...] 0. secs (0.u,0.s)
Chars 7181 - 7293 [Ltac~destruct_rec_calls~:=~~~m...] 0. secs (0.u,0.s)
Chars 7295 - 7378 [Ltac~destruct_all_rec_calls~:=...] 0. secs (0.u,0.s)
Chars 7449 - 7481 [Ltac~autoinjection~tac~:=~idta...] 0. secs (0.u,0.s)
Chars 7570 - 7641 [Ltac~inject~H~:=~progress~(inv...] 0. secs (0.u,0.s)
Chars 7643 - 7714 [Ltac~autoinjections~:=~repeat~...] 0. secs (0.u,0.s)
Chars 7790 - 7868 [Ltac~destruct_nondep~H~:=~~~le...] 0. secs (0.u,0.s)
Chars 7970 - 8100 [Ltac~bang~:=~~~match~goal~with...] 0. secs (0.u,0.s)
Chars 8197 - 8312 [Tactic~Notation~~~"contradicti...] 0. secs (0.u,0.s)
Chars 8470 - 8663 [Ltac~add_hypothesis~H'~p~:=~~~...] 0. secs (0.u,0.s)
Chars 8724 - 8822 [Ltac~replace_hyp~H~c~:=~~~let~...] 0. secs (0.u,0.s)
Chars 8901 - 9213 [Ltac~refine_hyp~c~:=~~~let~tac...] 0. secs (0.u,0.s)
Chars 9476 - 9720 [Ltac~program_simplify~:=~~~sim...] 0. secs (0.u,0.s)
Chars 9780 - 9927 [Ltac~program_solve_wf~:=~~~mat...] 0. secs (0.u,0.s)
Chars 9929 - 9965 [Create~HintDb~program~discrimi...] 0. secs (0.u,0.s)
Chars 9967 - 10066 [Ltac~program_simpl~:=~~~progra...] 0. secs (0.u,0.s)
Chars 10068 - 10103 [Obligation~Tactic~:=~program_s...] 0. secs (0.u,0.s)
Chars 10105 - 10151 [Definition~obligation~(A~:~Typ...] 0. secs (0.u,0.s)


==> anc/HoTT/coq/theories/Program/Tactics.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, *   INRIA - CNRS - LIX - LRI - PPS - Copyright 1999-2012     *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(************************************************************************)
(*   This file has been modified for the purposes of the HoTT library.  *)
(************************************************************************)

Require Import Datatypes Specif Logic.

(** This module implements various tactics used to simplify the goals produced by Program,
   which are also generally useful. *)

(** Debugging tactics to show the goal during evaluation. *)

Ltac show_goal := match goal with [ |- ?T ] => idtac T end.

Ltac show_hyp id :=
  match goal with
    | [ H := ?b : ?T |- _ ] =>
      match H with
        | id => idtac id ":=" b ":" T
      end
    | [ H : ?T |- _ ] =>
      match H with
        | id => idtac id  ":"  T
      end
  end.

Ltac show_hyps :=
  try match reverse goal with
        | [ H : ?T |- _ ] => show_hyp H ; fail
      end.

(** The [do] tactic but using a Coq-side nat. *)

Ltac do_nat n tac :=
  match n with
    | 0 => idtac
    | S ?n' => tac ; do_nat n' tac
  end.

(** Do something on the last hypothesis, or fail *)

Ltac on_last_hyp tac :=
  match goal with [ H : _ |- _ ] => first [ tac H | fail 1 ] end.

(** Destructs one pair, without care regarding naming. *)

Ltac destruct_one_pair :=
 match goal with
   | [H : conj _ _ |- _] => destruct H
   | [H : prod _ _ |- _] => destruct H
 end.

(** Repeateadly destruct pairs. *)

Ltac destruct_pairs := repeat (destruct_one_pair).

(** Destruct one existential package, keeping the name of the hypothesis for the first component. *)

Ltac destruct_one_ex :=
  let tac H := let ph := fresh "H" in (destruct H as [H ph]) in
  let tac2 H := let ph := fresh "H" in let ph' := fresh "H" in 
    (destruct H as [H ph ph']) 
  in
  let tacT H := let ph := fresh "X" in (destruct H as [H ph]) in
  let tacT2 H := let ph := fresh "X" in let ph' := fresh "X" in 
    (destruct H as [H ph ph']) 
  in
    match goal with
      (* | [H : (ex _) |- _] => tac H *)
      (* | [H : (sig ?P) |- _ ] => tac H *)
      | [H : (sigT ?P) |- _ ] => tacT H
      (* | [H : (ex2 _ _) |- _] => tac2 H *)
      (* | [H : (sig2 ?P _) |- _ ] => tac2 H *)
      | [H : (sigT2 ?P _) |- _ ] => tacT2 H
    end.

(** Repeateadly destruct existentials. *)

Ltac destruct_exists := repeat (destruct_one_ex).

(** Repeateadly destruct conjunctions and existentials. *)

Ltac destruct_conjs := repeat (destruct_one_pair || destruct_one_ex).

(** Destruct an existential hypothesis [t] keeping its name for the first component
   and using [Ht] for the second *)

Tactic Notation "destruct" "exist" ident(t) ident(Ht) := destruct t as [t Ht].

(** Destruct a disjunction keeping its name in both subgoals. *)

Tactic Notation "destruct" "or" ident(H) := destruct H as [H|H].

(** Discriminate that also work on a [x <> x] hypothesis. *)

Ltac discriminates :=
  match goal with
    (* | [ H : ?x <> ?x |- _ ] => elim H ; reflexivity *)
    | _ => discriminate
  end.

(** Revert the last hypothesis. *)

Ltac revert_last :=
  match goal with
    [ H : _ |- _ ] => revert H
  end.

(** Repeatedly reverse the last hypothesis, putting everything in the goal. *)

Ltac reverse := repeat revert_last.

(** Reverse everything up to hypothesis id (not included). *)

Ltac revert_until id :=
  on_last_hyp ltac:(fun id' =>
    match id' with
      | id => idtac
      | _ => revert id' ; revert_until id
    end).

(** Clear duplicated hypotheses *)

Ltac clear_dup :=
  match goal with
    | [ H : ?X |- _ ] =>
      match goal with
        | [ H' : ?Y |- _ ] =>
          match H with
            | H' => fail 2
            | _ => unify X Y ; (clear H' || clear H)
          end
      end
  end.

Ltac clear_dups := repeat clear_dup.

(** Try to clear everything except some hyp *)

Ltac clear_except hyp := 
  repeat match goal with [ H : _ |- _ ] =>
           match H with
             | hyp => fail 1
             | _ => clear H
           end
         end.

(** A non-failing subst that substitutes as much as possible. *)

Ltac subst_no_fail := idtac.
  (* repeat (match goal with *)
  (*           [ H : ?X = ?Y |- _ ] => subst X || subst Y *)
  (*         end). *)

Tactic Notation "subst" "*" := subst_no_fail.

Ltac on_application f tac T :=
  match T with
    | context [f ?x ?y ?z ?w ?v ?u ?a ?b ?c] => tac (f x y z w v u a b c)
    | context [f ?x ?y ?z ?w ?v ?u ?a ?b] => tac (f x y z w v u a b)
    | context [f ?x ?y ?z ?w ?v ?u ?a] => tac (f x y z w v u a)
    | context [f ?x ?y ?z ?w ?v ?u] => tac (f x y z w v u)
    | context [f ?x ?y ?z ?w ?v] => tac (f x y z w v)
    | context [f ?x ?y ?z ?w] => tac (f x y z w)
    | context [f ?x ?y ?z] => tac (f x y z)
    | context [f ?x ?y] => tac (f x y)
    | context [f ?x] => tac (f x)
  end.

(** A variant of [apply] using [refine], doing as much conversion as necessary. *)

Ltac rapply p :=
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _ _) ||
  refine (p _ _ _ _ _ _) ||
  refine (p _ _ _ _ _) ||
  refine (p _ _ _ _) ||
  refine (p _ _ _) ||
  refine (p _ _) ||
  refine (p _) ||
  refine p.

(** Tactical [on_call f tac] applies [tac] on any application of [f] in the hypothesis or goal. *)

Ltac on_call f tac :=
  match goal with
    | |- ?T  => on_application f tac T
    | H : ?T |- _  => on_application f tac T
  end.

(* Destructs calls to f in hypothesis or conclusion, useful if f creates a subset object. *)

Ltac destruct_call f :=
  let tac t := (destruct t) in on_call f tac.

Ltac destruct_calls f := repeat destruct_call f.

Ltac destruct_call_in f H :=
  let tac t := (destruct t) in
  let T := type of H in
    on_application f tac T.

Ltac destruct_call_as f l :=
  let tac t := (destruct t as l) in on_call f tac.

Ltac destruct_call_as_in f l H :=
  let tac t := (destruct t as l) in
  let T := type of H in
    on_application f tac T.

Tactic Notation "destruct_call" constr(f) := destruct_call f.

(** Permit to name the results of destructing the call to [f]. *)

Tactic Notation "destruct_call" constr(f) "as" simple_intropattern(l) :=
  destruct_call_as f l.

(** Specify the hypothesis in which the call occurs as well. *)

Tactic Notation "destruct_call" constr(f) "in" hyp(id) :=
  destruct_call_in f id.

Tactic Notation "destruct_call" constr(f) "as" simple_intropattern(l) "in" hyp(id) :=
  destruct_call_as_in f l id.

(** A marker for prototypes to destruct. *)

Definition fix_proto {A : Type} (a : A) := a.

Ltac destruct_rec_calls :=
  match goal with
    | [ H : fix_proto _ |- _ ] => destruct_calls H ; clear H
  end.

Ltac destruct_all_rec_calls :=
  repeat destruct_rec_calls ; unfold fix_proto in *.

(** Try to inject any potential constructor equality hypothesis. *)

Ltac autoinjection tac := idtac.
  (* match goal with *)
  (*   | [ H : ?f ?a = ?f' ?a' |- _ ] => tac H *)
  (* end. *)

Ltac inject H := progress (inversion H ; subst*; clear_dups) ; clear H.

Ltac autoinjections := repeat (clear_dups ; autoinjection ltac:inject).

(** Destruct an hypothesis by first copying it to avoid dependencies. *)

Ltac destruct_nondep H := let H0 := fresh "H" in assert(H0 := H); destruct H0.

(** If bang appears in the goal, it means that we have a proof of False and the goal is solved. *)

Ltac bang :=
  match goal with
    | |- ?x =>
      match x with
        | appcontext [False_rect _ ?p] => elim p
      end
  end.

(** A tactic to show contradiction by first asserting an automatically provable hypothesis. *)
Tactic Notation "contradiction" "by" constr(t) :=
  let H := fresh in assert t as H by auto with * ; contradiction.

(** A tactic that adds [H:=p:typeof(p)] to the context if no hypothesis of the same type appears in the goal.
   Useful to do saturation using tactics. *)

Ltac add_hypothesis H' p :=
  match type of p with
    ?X =>
    match goal with
      | [ H : X |- _ ] => fail 1
      | _ => set (H':=p) ; try (change p with H') ; clearbody H'
    end
  end.

(** A tactic to replace an hypothesis by another term. *)

Ltac replace_hyp H c :=
  let H' := fresh "H" in
    assert(H' := c) ; clear H ; rename H' into H.

(** A tactic to refine an hypothesis by supplying some of its arguments. *)

Ltac refine_hyp c :=
  let tac H := replace_hyp H c in
    match c with
      | ?H _ => tac H
      | ?H _ _ => tac H
      | ?H _ _ _ => tac H
      | ?H _ _ _ _ => tac H
      | ?H _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ _ => tac H
      | ?H _ _ _ _ _ _ _ _ => tac H
    end.

(** The default simplification tactic used by Program is defined by [program_simpl], sometimes [auto]
   is not enough, better rebind using [Obligation Tactic := tac] in this case,
   possibly using [program_simplify] to use standard goal-cleaning tactics. *)

Ltac program_simplify :=
simpl; intros ; destruct_all_rec_calls ; repeat (destruct_conjs; simpl proj1_sig in * );
  subst*; autoinjections ; try discriminates ;
    try (solve [ red ; intros ; destruct_conjs ; autoinjections ; discriminates ]).

(** Restrict automation to propositional obligations. *)

Ltac program_solve_wf :=
  match goal with
    (* | |- well_founded _ => auto with * *)
    | |- ?T => match type of T with Prop => auto end
  end.

Create HintDb program discriminated.

Ltac program_simpl := program_simplify ; try typeclasses eauto with program ; try program_solve_wf.

Obligation Tactic := program_simpl.

Definition obligation (A : Type) {a : A} := a.

==> anc/HoTT/coq/theories/QArith/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Reals/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Relations/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Setoids/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Sets/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Sorting/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Strings/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Structures/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Unicode/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Vectors/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/Wellfounded/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/theories/ZArith/README.txt <==
This directory exists because Coq expects it. At present there are no files
in it, but we may add some from the Coq standard library in the future.
When this happens, please remove this README.txt. It is here only because
git does not want to put empty directories in a repository.



==> anc/HoTT/coq/tools/coqdoc/coqdoc.css <==
body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section { background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section { background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section { background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 
*/
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-style : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             max-width: 40em;
             color: black;
	     padding: 10px;
             background-color: #90bdff;
             border-style: plain}

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 65%;
          font-family: sans-serif; }

.id { display: inline; }

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
    background-color: rgb(60%,60%,100%);
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
    text-align: bottom;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}


==> anc/HoTT/etc/Book.py <==
#!/usr/bin/env python

# This script takes as input the content of the *.aux files for
# The HoTT Book, see https://github.com/HoTT/book/ and processes
# the given *.v file by inserting page and label references into it.

# The script expects the content of *.aux files on stdin. Use like this:
# cat ../book/*.aux | etc/Book.py contrib/HoTTBook.v

import re
import sys
import shutil
import os

description = """
Process Coq file (e.g. HoTTBook.v) and refresh with respect to the
HoTT book *.aux files. The script expects the content of
*.aux files on stdandard input. Typical use:

  cat ../book/*.aux | etc/Book.py contrib/HoTTBook.v

"""

parser_args_tuples = ((("--debug",), {'action':'store_true', 'help':'Print debugging info', 'default':False}),
                      (("--exercises",), {'action':'store_true', 'help':'Process exercises', 'default':False}))

file_help_string = 'the Coq file that should be processed\n(probably contrib/HoTTBook.v or contrib/HoTTBookExercises.v)'

extra_description = r"""positional arguments:
  file         the Coq file that should be processed
               (probably contrib/HoTTBook.v or contrib/HoTTBookExercises.v)
"""

# Parse command line arguments
# first try argparse, which is Python 2.7+
try:
    import argparse
    from argparse import RawTextHelpFormatter
    parser = argparse.ArgumentParser(description = description, add_help=True, formatter_class=RawTextHelpFormatter)

    for parser_args, parser_kwargs in parser_args_tuples:
        parser.add_argument (*parser_args, **parser_kwargs)
    parser.add_argument ("file", help=file_help_string)

    args = parser.parse_args()

except ImportError:
    # we don't have argparse, so try the older optparse
    import optparse
    opts = ' '.join('[%s]' % parser_args[0] for parser_args, parser_kwargs in parser_args_tuples)
    usage = "usage: %prog [-h] " + opts + " file"
    # TODO: Figure out how to make a raw display, and not reflow the description improperly
    parser = optparse.OptionParser(description = description+extra_description, add_help_option=True, usage=usage)

    for parser_args, parser_kwargs in parser_args_tuples:
        parser.add_option (*parser_args, **parser_kwargs)

    (args, positional_args) = parser.parse_args()
    if len(positional_args) != 1:
        parser.error("too few arguments")
    else:
        args.file = positional_args[0]



lineno = 0
skipped = 0
badlabel = 0

def log(msg):
    if args.debug: print("Line {0}: {1}".format(lineno, msg))

def warn(msg):
    print("\n **** WARNING: {0}\n".format(msg))

def die(msg):
    print("\n ***** FATAL ERROR: {0}\n".format(msg))
    sys.exit(1)


# Mapping from envirnment names to names
envname = {
    'axiom' :      'Axiom',
    'chapter' :    'Chapter',
    'cor' :        'Corollary',
    'defn' :       'Definition',
    'equation' :   'Equation',
    'eg' :         'Example',
    'egs' :        'Examples',
    'ex' :         'Exercise',
    'figure' :     'Figure',
    'lem' :        'Lemma',
    'rmk' :        'Remark',
    'section' :    'Section',
    'subsection' : 'Subsection',
    'symindex' :   'Symbol index',
    'table' :      'Table',
    'thm' :        'Theorem'
}

# Set of environment names that are formalizable
formalizable = set(['axiom', 'cor', 'defn', 'eg', 'egs', 'lem', 'thm'])
if args.exercises:
    formalizable = set(['ex'])

# Step 1: Read the standard input and gather entry info into a dictionary
entries = {}

# The regular expression which matches a label line in a *.aux file
# Really we should check for 'balanced braces' instead of '.*?', but
# that's hard.  We need to catch things involving \texorpdfstring, for
# example
r = re.compile(r"\\newlabel{([a-zA-Z0-9:=_-]+)}{{([0-9.]+)}{([0-9]+)}{.*?}{([a-z]+)\.[^}]*}{[^}]*}}")

print """Reading content of *.aux files from standard input...
(If you see this press Ctrl-C, read help with --help option, and try agian.)""",

for line in sys.stdin:
    lineno = lineno + 1
    m = r.match(line)
    if m:
        if not m.group(4) in envname:
            warn('unknown environment name {0}, skipping'.format(m.group(4)))
            badlabel = badlabel + 1
            continue
        label = m.group(1)
        number = map(int, m.group(2).split("."))
        page = int(m.group(3))
        typ = envname[m.group(4)]
        if not m.group(4) in formalizable: continue # entry not formalizable, skip
        log ('match: label = {0}, number = {1}, page = {2}, type = {3}'.format(
            label, number, page, typ))
        if label in entries:
            warn ('duplicate label {0} in *.aux files'.format(label))
        entries[label] = { 'number' : number, 'page' : page, 'typ' : typ }
    else:
        skipped = skipped + 1

print "\r {0}".format(" " * 80)

print ("Statistics:\n{0} lines of input\n{1} lines skipped\n{2} labels found\n{3} labels confused me\n".format(lineno,skipped,len(entries), badlabel))

#### Now we munch the file

print ("Reading {0}".format(args.file))

# Read the whole file in one go (doing things line by line is so 1970's)
with open(args.file, "r") as f:
    coqfile = f.read()

# Break it up
# use a separate compile part so that python 2.6 doesn't complain
(preamble, rest) = re.compile(r'^\(\* END OF PREAMBLE \*\)\s*$', flags=re.MULTILINE).split(coqfile)

snippets = re.compile(r'^\s*\(\* =======+ ([A-Za-z0-9:=_-]+) \*\)\s*$', flags=re.MULTILINE).split(rest)

# Pop the first snippet, as it is just an empty string
snippets.pop(0)

if len(preamble.split()) > 1000:
    die ('Why is the preamble longer than 1000 lines? Parsing error?')

# Put snippets into the entry dictionary
k = 0
while snippets:
    label = snippets.pop(0)
    content = snippets.pop(0)
    if re.search("========", content):
        die ("entry {0} contanins something that looks like a marker, please fix this first.".format(label))
    k = k + 1
    if label not in entries:
        die ('unknown entry {0} found in Coq file, please fix this first.'.format(label))
    if 'content' in entries[label]:
        die ('duplicate entry {0} found in Coq file, please fix this first.'.format(label))
    entries[label]['content'] = content

#### Regenerate the output file
newentry = []

coqfile = preamble + "(* END OF PREAMBLE *)\n"

# Process entries sorted by page number
for label in sorted(entries.keys(),
                    key = lambda k: (entries[k]['page'], entries[k]['number'])):
    entry = entries[label]
    if 'content' in entry:
        # Fix old content
        content = entry['content'].lstrip()
        # Strip the comment on the first line
        content = content[content.index('\n')+1:]
        # Update Book_X_Y_Z
        book = "_".join(map(str,entry['number']))
        content = re.sub('Book_[0-9_]*[0-9]', 'Book_{0}'.format(book), content)
        # It is a common error to write things like Lemma_X_Y_Z instead of Book_X_Y_Z,
        # so we warn about those.
        suspect_names = "|".join(['Axiom',
                                  'Corollary',
                                  'Example',
                                  'Exercise',
                                  'Lemma',
                                  'Remark',
                                  'Theorem'])
        suspect = re.search('({0})_[0-9]*[0-9]'.format(suspect_names), content)
        if suspect:
            better = re.sub('({0})'.format(suspect_names), 'Book', suspect.group(0))
            warn ('You wrote "{0}", should it not be "{1}"?'.format(suspect.group(0), better))
    else:
        # Genereate new content
        content = ''
        newentry.append(label)
    # Put in the correct first line
    content = "(** {0} {1} *)\n\n{2}\n\n".format(
        entry['typ'], '.'.join(map(str,entry['number'])), content.strip())
    coqfile += '(* {0} {1} *)\n{2}'.format('=' * 50, label, content)

if newentry: print ("New entries: {0}".format(newentry))

# Copy the file to backup
k = 1
while os.path.exists("{0}.bak.{1}".format(args.file, k)): k = k + 1
backupfile = "{0}.bak.{1}".format(args.file, k)
print ("Making backup file {0}".format(backupfile))
shutil.move(args.file, backupfile)

# Write out the new file
with open(args.file, 'w') as f:
    f.write(coqfile)

print ("Wrote new version of {0}".format(args.file))


==> anc/HoTT/etc/DepsToDot.hs <==
#! /usr/bin/env runhaskell
{-# LANGUAGE UnicodeSyntax, ViewPatterns #-}
{-# OPTIONS_GHC -Wall #-}

import Data.Graph.Inductive
  (reachable, delEdge, mkGraph, nmap, Edge, Gr, DynGraph, UEdge, LEdge, efilter, LNode, labNodes, Graph, delNodes)
import Data.GraphViz
  (Attributes, toGraphID, color, toLabel, printDotGraph, nonClusteredParams, graphToDot, fmtNode, setID, X11Color(..))
import Data.GraphViz.Attributes.Complete
  (Attribute(URL))
import Data.Text.Lazy (Text, pack, unpack)
import Data.List (nub, elemIndex, isSuffixOf, isPrefixOf)
import Control.Monad (liftM2)
import Data.Maybe
import System.Environment
import System.Exit
import System.IO
import System.Console.GetOpt
import Prelude hiding ((.))

(.) :: Functor f ⇒ (a → b) → (f a → f b)
(.) = fmap

dropBack :: Int → [a] → [a]
dropBack n = reverse . drop n . reverse

uedge :: LEdge a → Edge
uedge (x, y, _) = (x, y)

nfilter :: Graph gr ⇒ (LNode a → Bool) → gr a b → gr a b
nfilter p g = delNodes (map fst $ filter (not . p) $ labNodes g) g

untransitive :: DynGraph gr ⇒ gr a b → gr a b
untransitive g = efilter (not . redundant . uedge) g
  where redundant e@(from, to) = to `elem` reachable from (delEdge e g)

read_deps :: String → Gr FilePath ()
read_deps input = mkGraph (zip [0..] nodes) edges
  where
    content :: [(FilePath, FilePath)]
    content = do
      (left, _ : right) ← break (==':') . lines input
      liftM2 (,) (words left) (words right)
    nodes :: [FilePath]
    nodes = nub $ map fst content ++ map snd content
    edges :: [UEdge]
    edges = map (\(from, to) →
      (fromJust $ elemIndex from nodes, fromJust $ elemIndex to nodes, ())) content

cut_dotvo :: String → String
cut_dotvo = dropBack 3

-- strip to basename
basename :: String → String
basename name = if "theories/"          `isPrefixOf` name then drop (length "theories/") name
                else if "coq/theories/" `isPrefixOf` name then "coq/" ++ drop (length "coq/theories/") name
                else name

hottRenameCoqDoc :: String → String
hottRenameCoqDoc p = if "theories/"          `isPrefixOf` p then "HoTT." ++ drop (length "theories/") p
                     else if "coq/theories/" `isPrefixOf` p then "Coq." ++ drop (length "coq/theories/") p
                     else if "contrib/"      `isPrefixOf` p then drop (length "contrib/") p
                     else p

coqDocURL :: String → FilePath → String
coqDocURL base p = base
  ++ map (\c -> if c == '/' then '.' else c) (hottRenameCoqDoc (cut_dotvo p))
  ++ ".html"

label :: Options → FilePath → Attributes
label opts p' =
  [ toLabel (basename $ cut_dotvo p)
  , color myColor
--  , LabelFontColor (X11Color color)
  ] ++ maybe [] (\base -> [URL (pack $ coqDocURL base p)]) (optCoqDocBase opts)
  where
    p = if take 2 p' == "./" then drop 2 p' else p'

    myColor :: X11Color
    myColor
      | "theories/categories/"  `isPrefixOf` p = Magenta
      | "theories/types/"       `isPrefixOf` p = BlueViolet
      | "theories/hit/"         `isPrefixOf` p = Orange
      | "contrib/"              `isPrefixOf` p = Cyan4
      | "coq/theories/"         `isPrefixOf` p = Blue
--      | "quote/"           `isPrefixOf` p = Gold3
--      | "theory/"          `isPrefixOf` p = BlueViolet
--      | "varieties/"       `isPrefixOf` p = Red
      | otherwise = Green

makeGraph :: Options -> String -> Text
makeGraph opts = printDotGraph .
  setID (toGraphID $ optTitle opts) .
  graphToDot (nonClusteredParams {fmtNode = snd}) .
  nmap (label opts).
  untransitive .
  nfilter (isSuffixOf ".vo" . snd) .
  read_deps

data Options = Options {
  optCoqDocBase :: Maybe String,
  optTitle :: String,
  optInput :: IO String,
  optOutput :: String -> IO ()
}

defaultOptions :: Options
defaultOptions = Options {
  optCoqDocBase = Nothing,
  optTitle = "",
  optInput = getContents,
  optOutput = putStr
}

options :: [OptDescr (Options -> IO Options)]
options = [
  Option [] ["coqdocbase"] (ReqArg (\arg opt ->
    return opt { optCoqDocBase = Just arg }) "URL") "coqdoc base path (include trailing slash)",
  Option ['i'] ["input"] (ReqArg (\arg opt ->
    return opt { optInput = readFile arg }) "FILE") "input file, stdin if omitted",
  Option ['o'] ["output"] (ReqArg (\arg opt ->
    return opt { optOutput = writeFile arg }) "FILE") "output file, stdout if omitted",
  Option ['t'] ["title"] (ReqArg (\arg opt ->
    return opt { optTitle = arg }) "TITLE") "title of the graph page",
  Option ['h'] ["help"] (NoArg (\_ ->
    usage >> exitSuccess)) "display this help page"]

usage :: IO ()
usage = do
  prg <- getProgName
  hPutStrLn stderr $ usageInfo ("Usage: " ++ prg ++" [OPTION...]") options
  hPutStrLn stderr "Use dot -Tsvg deps.dot -o deps.svg to render the graph"
  hPutStrLn stderr $ replicate 30 ' ' ++ "This DepsToDot has Super Coq Powers."

main :: IO ()
main = do
  argv <- getArgs
  case getOpt Permute options argv of
   (actions,_,[]) -> do
     opts <- foldl (>>=) (return defaultOptions) actions
     input <- optInput opts
     optOutput opts $ unpack $ makeGraph opts $ input
   (_,_,errors) -> do
     hPutStrLn stderr $ concat errors
     usage
     exitFailure


==> anc/HoTT/etc/autoreconf-branch <==
master-with-autoreconf-files


==> anc/HoTT/etc/autoreconf-files <==
etc/install-sh etc/missing configure Makefile.in


==> anc/HoTT/etc/ci/add_upstream.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

echo "Adding remote..."
git remote add upstream git://github.com/HoTT/HoTT.git
git remote update

popd 1>/dev/null


==> anc/HoTT/etc/ci/after_success.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

# only make if we should ($UPDATE_HTML is not empty) and we're the same as origin/master
"$DIR"/generate_and_push_doc.sh "$@"
"$DIR"/generate_and_push_quick_doc.sh "$@"
"$DIR"/generate_and_push_dep_graphs.sh "$@"
"$DIR"/autogen_and_push.sh "$@"

popd 1>/dev/null


==> anc/HoTT/etc/ci/autogen_and_push.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR" 1>/dev/null

if [ -z "$UPDATE_AUTOGEN" ]; then
    echo 'Not making autogen becuase $UPDATE_AUTOGEN variable not set.'
    exit 0
fi

EXTRA_ARGS="$("$DIR"/check_should_dry_run.sh "$@")"

# copy the push_remote script so it stays around after we change branches
cp -f "$DIR"/{push_remote,push_remote_tmp}.sh

echo 'Configuring git for pushing...'
git config --global user.name "Travis-CI Bot"
git config --global user.email "Travis-CI-Bot@travis.fake"

export MESSAGE="./autogen.sh"

echo '$ autoreconf -fvi'
autoreconf -fvi || exit $?
FILES=`cat etc/autoreconf-files`
BRANCH=`cat etc/autoreconf-branch`
echo '$ git checkout -b '"$BRANCH"
git checkout -b $BRANCH
git add -f $FILES
echo '$ git commit -am "'"$MESSAGE"'"'
git commit -m "$MESSAGE"
# use the copy of the script which stayed around when we changed branches
"$DIR"/push_remote_tmp.sh $BRANCH:$BRANCH -f $EXTRA_ARGS

git checkout HEAD@{2} -f

popd 1>/dev/null


==> anc/HoTT/etc/ci/before_script.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

if [ -z "$BUILD_COQ" ]
then
    echo | sudo add-apt-repository ppa:ezyang/coq-hott-git
fi
sudo apt-get update -q
# (un)install autoreconf
if [ ! -z "$WITH_AUTORECONF" ]; then
    sudo apt-get install -q dh-autoreconf
else
    sudo apt-get remove -q dh-autoreconf
fi
# install time for make `TIMED=1`
sudo apt-get install -q time
# install coq
./install_coq_deps.sh
if [ ! -z "$UPDATE_QUICK_DOC" ]; then
    ./install_coq_dot_deps.sh
fi
if [ ! -z "$UPDATE_HTML" ]; then
    ./install_timing_deps.sh
    ./install_proviola.sh
fi
if [ ! -z "$UPDATE_DEP_GRAPHS" ]; then
    ./install_dep_graphs_deps.sh
fi
./install_coq.sh -prefix /usr/local -debug
if [ ! -z "$UPDATE_DEP_GRAPHS" ]; then
    ./make_dpd_graphs.sh
fi

popd 1>/dev/null


==> anc/HoTT/etc/ci/check_should_dry_run.sh <==
#!/usr/bin/env bash

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR" 1>/dev/null

BAD_REMOTES="$(git remote -v | grep origin | grep -v 'github.com/HoTT/HoTT')"

"$DIR"/add_upstream.sh 1>&2

git remote update 1>&2

UPSTREAM_DIFF="$(git log HEAD..upstream/master)"

EXTRA_ARGS=""

# only push for real if we line up
# only push if match upstream/master
if [ "$1" != "-f" ]; then
    if [ ! -z "$BAD_REMOTES" ]; then
	echo 'Not pushing doc because there are remotes which are not HoTT/HoTT:' 1>&2
	echo "$BAD_REMOTES" 1>&2
	EXTRA_ARGS="--dry-run"
    fi

    # only make the errata if we're the same as upstream/master
    if [ ! -z "$UPSTREAM_DIFF" ]; then
	echo "Not pushing doc beause we do not match with upstream/master; call '$0 -f' to force" 1>&2
	EXTRA_ARGS="--dry-run"
    fi
fi

echo "$EXTRA_ARGS"

popd 1>/dev/null


==> anc/HoTT/etc/ci/generate_and_push_dep_graphs.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

#"$DIR"/add_upstream.sh
# copy the push_remote script so it stays around after we change branches
cp "$DIR"/{push_remote,push_remote_tmp}.sh


if [ -z "$UPDATE_DEP_GRAPHS" ]; then
    echo 'Not making quick doc becuase $UPDATE_DEP_GRAPHS variable not set.'
    exit 0
fi

EXTRA_ARGS="$("$DIR"/check_should_dry_run.sh "$@")"

echo 'Configuring git for pushing...'
git config --global user.name "Travis-CI Bot"
git config --global user.email "Travis-CI-Bot@travis.fake"

export MESSAGE="Autoupdate documentation with dpdgraphs"

echo '$ make svg-file-dep-graphs svg-aggregate-dep-graphs'
make svg-file-dep-graphs
make svg-aggregate-dep-graphs
make file-dep-graphs/index.html

mv file-dep-graphs file-dep-graphs-bak
git remote update
echo '$ git checkout -b gh-pages upstream/gh-pages'
git checkout -b gh-pages upstream/gh-pages
git rm -rf file-dep-graphs
mv file-dep-graphs-bak file-dep-graphs
git add -f file-dep-graphs/*.svg file-dep-graphs/index.html # file-dep-graphs/*.dot

echo '$ git commit -am "'"$MESSAGE"'"'
git commit -m "$MESSAGE"
# use the copy of the script which stayed around when we changed branches
"$DIR"/push_remote_tmp.sh gh-pages:gh-pages $EXTRA_ARGS

# checkout the original commit
echo '$ git checkout HEAD@{2}'
git checkout HEAD@{2} -f

popd 1>/dev/null


==> anc/HoTT/etc/ci/generate_and_push_doc.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR" 1>/dev/null

#"$DIR"/add_upstream.sh
# copy the push_remote script so it stays around after we change branches
cp "$DIR"/{push_remote,push_remote_tmp}.sh


if [ -z "$UPDATE_HTML" ]; then
    echo 'Not making html becuase $UPDATE_HTML variable not set.'
    exit 0
fi

EXTRA_ARGS="$("$DIR"/check_should_dry_run.sh "$@")"

echo 'Configuring git for pushing...'
git config --global user.name "Travis-CI Bot"
git config --global user.email "Travis-CI-Bot@travis.fake"

export MESSAGE="Autoupdate documentation with coqdoc and proviola and time2html

Generated with \`make html proviola\`"

echo '$ make html'
make html
make proviola -j4 -k
make timing-html
mv proviola-html proviola-html-bak
mv timing-html timing-html-bak
git remote update
echo '$ git checkout -b gh-pages upstream/gh-pages'
git checkout -b gh-pages upstream/gh-pages
rm -rf coqdoc-html
rm -rf proviola-html
rm -rf timing-html
mv html coqdoc-html
mv proviola-html-bak proviola-html
mv timing-html-bak timing-html
git add coqdoc-html/*
git add proviola-html/*
git add timing-html/*

echo '$ git commit -am "'"$MESSAGE"'"'
git commit -m "$MESSAGE"
# use the copy of the script which stayed around when we changed branches
"$DIR"/push_remote_tmp.sh gh-pages:gh-pages $EXTRA_ARGS

# checkout the original commit
echo '$ git checkout HEAD@{2}'
git checkout HEAD@{2} -f

popd 1>/dev/null


==> anc/HoTT/etc/ci/generate_and_push_quick_doc.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR" 1>/dev/null

#"$DIR"/add_upstream.sh
# copy the push_remote script so it stays around after we change branches
cp "$DIR"/{push_remote,push_remote_tmp}.sh


if [ -z "$UPDATE_QUICK_DOC" ]; then
    echo 'Not making quick doc becuase $UPDATE_QUICK_DOC variable not set.'
    exit 0
fi

EXTRA_ARGS="$("$DIR"/check_should_dry_run.sh "$@")"

echo 'Configuring git for pushing...'
git config --global user.name "Travis-CI Bot"
git config --global user.email "Travis-CI-Bot@travis.fake"

export MESSAGE="Autoupdate documentation with DepsToDot.hs"
echo '$ make HoTT.deps HoTTCore.deps'
make HoTT.deps HoTTCore.deps
runhaskell etc/DepsToDot.hs --coqdocbase="http://hott.github.io/HoTT/proviola-html/" --title="HoTT Library Dependency Graph" < HoTT.deps > HoTT.dot
runhaskell etc/DepsToDot.hs --coqdocbase="http://hott.github.io/HoTT/proviola-html/" --title="HoTT Core Library Dependency Graph" < HoTTCore.deps > HoTTCore.dot
dot -Tsvg HoTT.dot -o HoTT.svg
dot -Tsvg HoTTCore.dot -o HoTTCore.svg
echo '$ git checkout -b gh-pages upstream/gh-pages'
git checkout -b gh-pages upstream/gh-pages
rm -rf dependencies
mkdir -p dependencies
mv HoTT.svg HoTTCore.svg dependencies/
git add dependencies/*.svg

echo '$ git commit -am "'"$MESSAGE"'"'
git commit -m "$MESSAGE"
# use the copy of the script which stayed around when we changed branches
"$DIR"/push_remote_tmp.sh gh-pages:gh-pages $EXTRA_ARGS

# checkout the original commit
echo '$ git checkout HEAD@{2}'
git checkout HEAD@{2} -f

popd 1>/dev/null


==> anc/HoTT/etc/ci/install_coq.sh <==
#!/usr/bin/env bash

PS4='$ '
set -ex

# if we're not testing the build of Coq, then install it from debian
if [ -z "$BUILD_COQ" ]
then
    #echo | sudo add-apt-repository ppa:ezyang/coq-hott-git
    #sudo apt-get update -qq
    sudo apt-get install -q coq libcoq-ocaml-dev
    exit 0
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
pushd "$ROOT_DIR" 1>/dev/null

if test ! -d .git
then
    echo 'Error: .git directory does not exist.'
    echo 'This script only works on a git clone of the HoTT repository.'
    exit 1
fi

echo '$ git submodule sync'
git submodule sync
echo '$ git submodule update --init --recursive'
git submodule update --init --recursive

pushd coq-HoTT
echo '$ ./configure -no-native-compiler '"$@"
./configure -no-native-compiler "$@"
echo '$ make coqlight'
make coqlight
echo '$ sudo make install-coqlight install-devfiles'
sudo make install-coqlight install-devfiles
# now we do some terrible hackery for -lcoqrun
echo ' install coqrun'
sudo install -m 644  kernel/byterun/dllcoqrun.so "/usr/local/lib/coq"
sudo install -m 644  kernel/byterun/libcoqrun.a "/usr/local/lib/coq"
popd

popd 1>/dev/null
popd 1>/dev/null


==> anc/HoTT/etc/ci/install_coq_deps.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

#sudo apt-get update -qq
sudo apt-get install -q sed grep wget tar xsltproc mercurial python-lxml python-pexpect libxml2-dev libxslt1-dev
if [ ! -z "$BUILD_COQ" -o ! -z "$UPDATE_DEP_GRAPHS" ]
then
    sudo apt-get install -q ocaml camlp5
fi


==> anc/HoTT/etc/ci/install_coq_dot_deps.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

sudo apt-get update -qq
sudo apt-get install -q ghc cabal-install graphviz
cabal update
cabal install graphviz text


==> anc/HoTT/etc/ci/install_dep_graphs_deps.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

#sudo apt-get update -qq
sudo apt-get install -q libocamlgraph-ocaml-dev graphviz


==> anc/HoTT/etc/ci/install_proviola.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
pushd "$ROOT_DIR" 1>/dev/null

pip install lxml pexpect-u

# wget -N http://mws.cs.ru.nl/proviola/files/proviola.tar.gz
# we need one that works with `coqdoc --utf8`.  Neither the .tar.gz nor the latest sources do, but the .tar.gz is closer.  So use a slightly patched version.
if [ -d proviola ]
then
    (cd proviola && git pull)
    #(cd proviola && hg up)
else
    git clone https://github.com/JasonGross/proviola-source proviola
    #hg clone https://bitbucket.org/Carst/proviola-source proviola
fi


#PYTHON_VERSION="$(python --version 2>&1)"
#case "$PYTHON_VERSION" in
#    "Python 2.7"*)
#	# supported python
#	;;
#    "Python 2.6"*)
#	echo "Downloading argparse, which isn't in $PYTHON_VERSION"
#	wget -N http://argparse.googlecode.com/files/argparse-1.2.1.tar.gz
#	if [ -d argparse-1.2.1 ]
#	then
#	    rm -r argparse-1.2.1
#	fi
#	tar -xzvf argparse-1.2.1.tar.gz
#	cp argparse-1.2.1/argparse.py proviola/camera/
#	;;
#    *)
#	echo "WARNING: Unsupported python version '$PYTHON_VERSION'"
#esac

popd 1>/dev/null
popd 1>/dev/null


==> anc/HoTT/etc/ci/install_timing_deps.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

#sudo apt-get update -qq
sudo apt-get install -q lua5.1


==> anc/HoTT/etc/ci/keep_alive.sh <==
#!/usr/bin/env bash

while [ 1 ]
do
    echo ""
    echo "Travis keep-alive spew"
    sleep 5m
done


==> anc/HoTT/etc/ci/make_dpd_graphs.sh <==
#!/bin/bash

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

PS4='$ '
set -x

cd etc/dpdgraph-0.4alpha
make


popd 1>/dev/null


==> anc/HoTT/etc/ci/push_remote.sh <==
#!/usr/bin/env bash

PS4='$ '
set -x

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
pushd "$ROOT_DIR" 1>/dev/null

if [ -z "$OAUTH_TOKEN" ]; then
    echo 'Error: Not making html because $OAUTH_TOKEN is empty'
    exit 1
fi

echo "Updating ~/.netrc file"
echo >> ~/.netrc
echo "machine github.com login $OAUTH_TOKEN" >> ~/.netrc

echo "Configuring git for commit"
git config --global user.name "Travis-CI Bot"
git config --global user.email "Travis-CI-Bot@travis.fake"

REPO="$(git remote -v | grep -o 'origin\s\+\(.*\?\)\s\+(push)' | sed s'/origin\s\+//g' | sed s'/\s\+(push)//g' | sed s'#git://github.com/#https://github.com/#g')"

echo '$ git push '"$REPO ""$@"
git push $REPO "$@"

popd 1>/dev/null
popd 1>/dev/null


==> anc/HoTT/etc/ci/travis_keep_alive.sh <==
#!/usr/bin/env bash

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"

"$DIR"/keep_alive.sh & export PID_KEEP_ALIVE=$!


==> anc/HoTT/etc/coqdoc.sty <==

% This is coqdoc.sty, by Jean-Christophe Filliâtre
% This LaTeX package is used by coqdoc (http://www.lri.fr/~filliatr/coqdoc)
%
% You can modify the following macros to customize the appearance
% of the document.

\NeedsTeXFormat{LaTeX2e}
\ProvidesPackage{coqdoc}[2002/02/11]

% % Headings
% \usepackage{fancyhdr}
% \newcommand{\coqdocleftpageheader}{\thepage\ -- \today}
% \newcommand{\coqdocrightpageheader}{\today\ -- \thepage}
% \pagestyle{fancyplain}

% %BEGIN LATEX
% \headsep 8mm
% \renewcommand{\plainheadrulewidth}{0.4pt}
% \renewcommand{\plainfootrulewidth}{0pt}
% \lhead[\coqdocleftpageheader]{\leftmark}
% \rhead[\leftmark]{\coqdocrightpageheader}
% \cfoot{}
% %END LATEX

% Hevea puts to much space with \medskip and \bigskip
%HEVEA\renewcommand{\medskip}{}
%HEVEA\renewcommand{\bigskip}{}


%HEVEA\newcommand{\lnot}{\coqwkw{not}}
%HEVEA\newcommand{\lor}{\coqwkw{or}}
%HEVEA\newcommand{\land}{\&}

% own name
\newcommand{\coqdoc}{\textsf{coqdoc}}

% pretty underscores (the package fontenc causes ugly underscores)
%BEGIN LATEX
\def\_{\kern.08em\vbox{\hrule width.35em height.6pt}\kern.08em}
%END LATEX

% macro for typesetting keywords
\newcommand{\coqdockw}[1]{\texttt{#1}}

% macro for typesetting variable identifiers
\newcommand{\coqdocvar}[1]{\textit{#1}}

% macro for typesetting constant identifiers
\newcommand{\coqdoccst}[1]{\textsf{#1}}

% macro for typesetting module identifiers
\newcommand{\coqdocmod}[1]{\textsc{\textsf{#1}}}

% macro for typesetting module constant identifiers (e.g. Parameters in
% module types)
\newcommand{\coqdocax}[1]{\textsl{\textsf{#1}}}

% macro for typesetting inductive type identifiers
\newcommand{\coqdocind}[1]{\textbf{\textsf{#1}}}

% macro for typesetting constructor identifiers
\newcommand{\coqdocconstr}[1]{\textsf{#1}}

% macro for typesetting tactic identifiers
\newcommand{\coqdoctac}[1]{\texttt{#1}}

% These are the real macros used by coqdoc, their typesetting is 
% based on the above macros by default.

\newcommand{\coqdoclibrary}[1]{\coqdoccst{#1}}
\newcommand{\coqdocinductive}[1]{\coqdocind{#1}}
\newcommand{\coqdocdefinition}[1]{\coqdoccst{#1}}
\newcommand{\coqdocvariable}[1]{\coqdocvar{#1}}
\newcommand{\coqdocconstructor}[1]{\coqdocconstr{#1}}
\newcommand{\coqdoclemma}[1]{\coqdoccst{#1}}
\newcommand{\coqdocclass}[1]{\coqdocind{#1}}
\newcommand{\coqdocinstance}[1]{\coqdoccst{#1}}
\newcommand{\coqdocmethod}[1]{\coqdoccst{#1}}
\newcommand{\coqdocabbreviation}[1]{\coqdoccst{#1}}
\newcommand{\coqdocrecord}[1]{\coqdocind{#1}}
\newcommand{\coqdocprojection}[1]{\coqdoccst{#1}}
\newcommand{\coqdocnotation}[1]{\coqdockw{#1}}
\newcommand{\coqdocsection}[1]{\coqdoccst{#1}}
\newcommand{\coqdocaxiom}[1]{\coqdocax{#1}}
\newcommand{\coqdocmodule}[1]{\coqdocmod{#1}}

% Environment encompassing code fragments
% !!! CAUTION: This environment may have empty contents
\newenvironment{coqdoccode}{}{}

% Environment for comments
\newenvironment{coqdoccomment}{\tt(*}{*)}

% newline and indentation 
%BEGIN LATEX
% Base indentation length
\newlength{\coqdocbaseindent}
\setlength{\coqdocbaseindent}{0em}

% Beginning of a line without any Coq indentation
\newcommand{\coqdocnoindent}{\noindent\kern\coqdocbaseindent}
% Beginning of a line with a given Coq indentation
\newcommand{\coqdocindent}[1]{\noindent\kern\coqdocbaseindent\noindent\kern#1}
% End-of-the-line
\newcommand{\coqdoceol}{\hspace*{\fill}\setlength\parskip{0pt}\par}
% Empty lines (in code only)
\newcommand{\coqdocemptyline}{\vskip 0.4em plus 0.1em minus 0.1em}

\usepackage{ifpdf}
\ifpdf
  \RequirePackage{hyperref}
  \hypersetup{raiselinks=true,colorlinks=true,linkcolor=black}

  % To do indexing, use something like:
  % \usepackage{multind}
  % \newcommand{\coqdef}[3]{\hypertarget{coq:#1}{\index{coq}{#1@#2|hyperpage}#3}}

  \newcommand{\coqdef}[3]{\phantomsection\hypertarget{coq:#1}{#3}}
  \newcommand{\coqref}[2]{\hyperlink{coq:#1}{#2}}
  \newcommand{\coqexternalref}[3]{\href{#1.html\##2}{#3}}

  \newcommand{\identref}[2]{\hyperlink{coq:#1}{\textsf {#2}}}
  \newcommand{\coqlibrary}[3]{\cleardoublepage\phantomsection
    \hypertarget{coq:#1}{\chapter{#2\texorpdfstring{\coqdoccst}{}{#3}}}}
\else
  \newcommand{\coqdef}[3]{#3}
  \newcommand{\coqref}[2]{#2}
  \newcommand{\coqexternalref}[3]{#3}
  \newcommand{\texorpdfstring}[2]{#1}
  \newcommand{\identref}[2]{\textsf{#2}}
  \newcommand{\coqlibrary}[3]{\cleardoublepage\chapter{#2\coqdoccst{#3}}}
\fi
\usepackage{xr}

\newif\if@coqdoccolors
  \@coqdoccolorsfalse

\DeclareOption{color}{\@coqdoccolorstrue}
\ProcessOptions

\if@coqdoccolors
\RequirePackage{xcolor}
\definecolor{varpurple}{rgb}{0.4,0,0.4}
\definecolor{constrmaroon}{rgb}{0.6,0,0}
\definecolor{defgreen}{rgb}{0,0.4,0}
\definecolor{indblue}{rgb}{0,0,0.8}
\definecolor{kwred}{rgb}{0.8,0.1,0.1}

\def\coqdocvarcolor{varpurple}
\def\coqdockwcolor{kwred}
\def\coqdoccstcolor{defgreen}
\def\coqdocindcolor{indblue}
\def\coqdocconstrcolor{constrmaroon}
\def\coqdocmodcolor{defgreen}
\def\coqdocaxcolor{varpurple}
\def\coqdoctaccolor{black}

\def\coqdockw#1{{\color{\coqdockwcolor}{\texttt{#1}}}}
\def\coqdocvar#1{{\color{\coqdocvarcolor}{\textit{#1}}}}
\def\coqdoccst#1{{\color{\coqdoccstcolor}{\textrm{#1}}}}
\def\coqdocind#1{{\color{\coqdocindcolor}{\textsf{#1}}}}
\def\coqdocconstr#1{{\color{\coqdocconstrcolor}{\textsf{#1}}}}
\def\coqdocmod#1{{{\color{\coqdocmodcolor}{\textsc{\textsf{#1}}}}}}
\def\coqdocax#1{{{\color{\coqdocaxcolor}{\textsl{\textrm{#1}}}}}}
\def\coqdoctac#1{{\color{\coqdoctaccolor}{\texttt{#1}}}}
\fi

\endinput


==> anc/HoTT/etc/dpdgraph-0.4alpha/LICENSE <==
		  GNU LESSER GENERAL PUBLIC LICENSE
		       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
     59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

		  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.
  
  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

			    NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

		     END OF TERMS AND CONDITIONS


==> anc/HoTT/etc/dpdgraph-0.4alpha/Make <==
-custom "$(COQMKTOP) $(COQMKTOPFLAGS) -opt -o coqthmdep searchdepend.cmx graphdepend.cmx" "searchdepend.cmx graphdepend.cmx" coqthmdep
COQMKTOP = coqmktop
COQDEP = ocamldep
searchdepend.ml4
graphdepend.ml4


==> anc/HoTT/etc/dpdgraph-0.4alpha/Makefile <==
#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#            This file is part of the DpdGraph tools.
#  Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)
#                ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#      This file is distributed under the terms of the 
#       GNU Lesser General Public License Version 2.1
#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

.SUFFIXES:

ECHO=@echo
ECHO_CIBLE = $(ECHO) "   * build $@"

PRE=dpd

NAME=dpdgraph
VERSION=$(shell cat VERSION)

COQEXE=./coqthmdep
DPD2DOT=./dpd2dot

ifndef MAKE_PUB
OCAMLLIBDIR := $(shell ocamlc -where)
endif # MAKE_PUB

# TODO: this should probably be configured. This is the OPAM structure.
ifeq ($(wildcard $(OCAMLLIBDIR)/ocamlgraph),) 
  ifeq ($(wildcard $(OCAMLLIBDIR)/../ocamlgraph),) 
     INCLUDES = -I +ocamlgraph
  else
    INCLUDES = -I $(OCAMLLIBDIR)/../ocamlgraph
  endif
else 
  INCLUDES = -I $(OCAMLLIBDIR)/ocamlgraph
endif

all : $(COQEXE) $(DPD2DOT)

DISTRIBUTED = $(PRE)_compute.ml $(PRE)_dot.ml \
	 $(PRE)_parse.mly  $(PRE)_lex.mll $(PRE).ml

ML_ALL = version.ml $(PRE)_compute.ml $(PRE)_dot.ml \
	 $(PRE)_parse.ml  $(PRE)_lex.ml $(PRE).ml
CMOS=$(ML_ALL:%.ml=%.cmo)
CMXS=$(ML_ALL:%.ml=%.cmx)

COQDEP=ocamldep

OCAMLFLAGS =  -w Ael -warn-error -g -dtypes $(INCLUDES) -c
OCAMLOPTFLAGS = -c

COQEXTFILES=searchdepend.ml4 graphdepend.ml4

GENERATED+=$(COQEXTFILES:%.ml4=%.o) $(COQEXTFILES:%.ml4=%.cmx)

DISTRIBUTED+=$(COQEXTFILES)
DISTRIBUTED+=Make

$(COQEXE) : Make_coq $(COQEXTFILES)
	$(ECHO_CIBLE)
	$(MAKE) -f $< $@

Make_coq : Make
	$(ECHO_CIBLE)
	coq_makefile -f $< > $@

GENERATED+= Make_coq

version.ml : VERSION
	$(ECHO_CIBLE)
	$(ECHO) "(* This file is generated by Makefile. Do not modify. *)" > $@
	$(ECHO) "let version = \""$(VERSION)"\"" >> $@

GENERATED+=version.ml

$(DPD2DOT) : $(CMOS)
	$(ECHO_CIBLE)
	ocamlc -g $(INCLUDES) -o $@ graph.cma $(CMOS)

%.cmo : %.ml
	$(ECHO_CIBLE)
	ocamlc $(OCAMLFLAGS) $<

%.cmx : %.ml
	$(ECHO_CIBLE)
	ocamlopt $(OPTPACKFLAGS) $(OCAMLOPTFLAGS) $<

%.cmi : %.mli
	$(ECHO_CIBLE)
	ocamlc $(OCAMLFLAGS) $<

%.ml : %.mll
	$(ECHO_CIBLE)
	ocamllex $<

GENERATED+=$(PRE)_lex.ml 

%.ml : %.mly
	$(ECHO_CIBLE)
	ocamlyacc $<

GENERATED+=$(PRE)_parse.ml $(PRE)_parse.mli

depend: .depend

.depend : $(ML_ALL) 
	$(ECHO_CIBLE)
	ocamldep $(ML_ALL) *.mli > $@

ifndef MAKE_PUB
include .depend
endif # MAKE_PUB

#-------------------------------------------------------------------------------
TESTDIR=tests
TESTS_SRC=$(TESTDIR)/Morph.v $(TESTDIR)/Test.v \
	  $(TESTDIR)/Morph.cmd $(TESTDIR)/Test.cmd $(TESTDIR)/search.cmd
TESTS_DPD=$(TESTDIR)/graph.dpd $(TESTDIR)/graph2.dpd \
	  $(TESTDIR)/Morph.dpd $(TESTDIR)/Morph_rw.dpd
TESTS_DOT=$(TESTS_DPD:%.dpd=%.dot)
TESTS=$(TESTS_DPD) $(TESTS_DOT) $(TESTDIR)/graph.without.dot $(TESTDIR)/search
TESTS_LOG=$(TESTS:%=%.log)
TESTS_ORACLE=$(TESTS:%=%.oracle)
TESTS_OK=$(TESTS:%=%.ok)

DISTRIBUTED+=$(TESTS_SRC) $(TESTS_ORACLE)

.PRECIOUS : $(TESTS) $(TESTS_LOG) $(TESTS_ORACLE)

test : $(TESTS_OK)

%.log : %
	cp $< $@

%.vo : %.v
	coqc $<

%.html : %.v
	coqdoc $<

%.svg : %.dot
	dot -Tsvg -o$@ $<

%.dpd : %.vo %.cmd $(COQEXE)
	# cd to tests to generate .dpd file there.
	cd $(TESTDIR); ../$(COQEXE) < $(*F).cmd > /dev/null  2>&1

Morph%.dpd : $(TESTDIR)/Morph.vo $(TESTDIR)/Morph.cmd $(COQEXE)
	# cd to tests to generate .dpd file there.
	cd $(TESTDIR); ../$(COQEXE) < Morph.cmd > /dev/null  2>&1

graph%.dpd : $(TESTDIR)/Test.vo $(TESTDIR)/Test.cmd $(COQEXE)
	# cd to tests to generate .dpd file there.
	cd $(TESTDIR); ../$(COQEXE) < Test.cmd > /dev/null  2>&1

$(TESTDIR)/search.log : $(TESTDIR)/Test.vo $(TESTDIR)/search.cmd $(COQEXE)
	$(COQEXE) -I $(TESTDIR) <  $(TESTDIR)/search.cmd > $@ 2> /dev/null

%.dot : %.dpd  $(DPD2DOT)
	$(DPD2DOT) $< > /dev/null

%.without.dot : %.dpd  $(DPD2DOT)
	$(DPD2DOT) -without-defs -o $@ $< > /dev/null

%.zgr : %.dot
	zgrviewer $<

%.ok : %.log %.oracle
	$(ECHO_CIBLE)
	@if diff $*.oracle $*.log > /dev/null ; then \
          echo "Bravo... Test [32mOk[0m" ; \
          touch $@ ; \
        else \
          echo "[31mDIFFERENCES[0m : diff $*.oracle $*.log" ; \
          echo "Pour forcer une nouvelle execution du test :" ; \
	  echo "  rm $*.log ; make $*.ok"; \
          echo "[31mPour accepter faire[0m : " ; \
          echo "  cp $*.log $*.oracle" ; \
          rm -f $@ ; \
        fi

# l'oracle est mis à jour par l'utilisateur, mais il faut en avoir 1.
%.oracle :
	$(ECHO_CIBLE) "[ATTENTION : génération automatique d'oracle]"
	$(MAKE) $*.log
	cp $*.log $*.oracle

#-------------------------------------------------------------------------------
DISTRIBUTED+=Makefile LICENSE README VERSION

distrib : $(NAME)-$(VERSION).tgz

%.tgz : clean
	$(ECHO_CIBLE)
	rm -rf $* $@
	mkdir $*
	cp --parents $(DISTRIBUTED) $*
	tar zcvf $@ $*
	rm -rf $*


#-------------------------------------------------------------------------------
PUB_DIR=/home/anne/public_html/dev/$(NAME)/

PUB_FILES=README \
	   coqdoc.css style.css Test.html \
	   graphTestPerm.svg graphTestReDun.svg

# pub : $(PUB_FILES:%=$(PUB_DIR)/%)
pub :
	# cp *.tgz $(PUB_DIR) do this manually on tom

$(PUB_DIR)/% : %
	cp $< $@

#-------------------------------------------------------------------------------
clean_coq : Make_coq
	$(MAKE) -f $< clean

clean_test :
	rm -f $(TESTS) $(TESTS_LOG) $(TESTS_OK) 
	rm -f $(TESTDIR)/Test.vo  $(TESTDIR)/Test.glob
	rm -f $(TESTDIR)/Morph.vo  $(TESTDIR)/Morph.glob

clean : clean_coq clean_test
	rm -f $(GENERATED) 
	rm -f $(CMOS) $(CMXS) $(ML_ALL:%.ml=%.o) *.cmi
	rm -f $(ML_ALL:%.ml=%.annot)
	rm -f $(DPD2DOT) $(COQEXE)



==> anc/HoTT/etc/dpdgraph-0.4alpha/README <==
#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#            This file is part of the DpdGraph tools.
#  Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)
#                ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#      This file is distributed under the terms of the 
#       GNU Lesser General Public License Version 2.1
#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

* WHAT IS IT :
#-------------

First of all, it is a small tool (an extended COQ toplevel) that extracts the
dependencies between COQ objects, and produce a file (.dpd) with this 
information.
Then, another tool reads these .dpd files and produce graph file
using .dot format (cf. http://www.graphviz.org/) that makes possible to view
them.
The idea is that other small tools can be developed latter on to process
the .dpd files.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* COMPILATION :
#--------------

Should produce 2 executables :
- ./coqthmdep : an extended coqtop to be able to build .dpd files.
- ./dpd2dot : a tool to transform .dpd files into .dot graphs.

~~ Requirements :

=> to be able to build a coqtop (I don't know exactly what is needed...)
   (at least ocaml, calmp5, libcoq-ocaml-dev, ... ?)
   Version 0.4alpha has been compiled with Coq 8.4pl2 (January 2014)
                                      compiled with OCaml 4.00.1
                    BUT it is NOT WORKING ! This is an on going work.
   Version 0.3 has been tested with Coq 8.3pl4 (April 2012)
   Version 0.2 has been tested with Coq 8.2 (February 2009)

=> ocamlgraph (for dpd2dot tool)

~~ Compile :

$ make

... and complain to me because it doesn't work... ;-)

~~ Tests

$ make -s test

to check if everything is ok.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* HOW TO USE IT :
#----------------

~~ Requirements :

=> to have compiled the tools (see above)

=> a compiled COQ file.
   You can for instance use tests/Test.v (a modified clone of COQ List.v)
   and compile it doing :
   $ coqc tests/Test.v


~~ Generation of .dpd files :

The available commands are :
--> Print FileDependGraph <module name list>.
   A module can be a file, or a sub-module in a file.
   Example :  Print FileDependGraph M M2.A.B.
   Take all the objects the specified modules and build the dependencies 
   between them.
--> Print DependGraph my_lemma.
  Analyse recursively the dependencies of 'my_lemma'.
--> Set DependGraph File "f.dpd".
  To change the name of the generated file (default is graph.dpd).
  Useful when one needs to build several files in one session.

Advice :
--> you need to use Require to load the module that you want to explore, 
    but don't use any Import/Export command because the tool is then unable
    to properly group the nodes by modules.

Example :

$ ledit ./coqthmdep -I tests/
Welcome to Coq 8.2 (February 2009)
Coq < Require Test.
Coq < Print FileDependGraph Test.
Info: Graph output in graph.dpd
Coq < Set DependGraph File "graph2.dpd".
Coq < Print DependGraph Test.Permutation_app_swap.
Info: Graph output in graph2.dpd
^D

~~ From a .dpd file to a .dot file

$ ./dpd2dot graph.dpd
Info: read file graph.dpd
Info: Graph output in graph.dot

There are some options :
$ ./dpd2dot -help
Usage : ./dpd2dot [options]
  -o : name of output file (default: name of input file .dot)
  -with-defs : show everything (default)
  -without-defs : show only Prop objects
  -rm-trans : remove transitive dependencies (default)
  -keep-trans : keep transitive dependencies
  -debug : set debug mode
  -help  Display this list of options
  --help  Display this list of options

The only useful option at the moment is -without-defs that export only
Prop objects to the graph (Axiom, Theorem, Lemma, etc).

~~ Graph visualisation and interpretation :

You need :

=> graphviz (ie. dot tool)
=> a visualizer :
  Personally, I use zgrviewer (http://zvtm.sourceforge.net/zgrviewer.html)
  $ zgrviewer file.dot
  but there are others.

  You can also convert .dot file to .svg file using :
  $ dot -Tsvg file.dot > file.svg
  and use firefox or inskape to view the .svg graph.

The main advantage of using [firefox] is that the nodes are linked to
the [coqdoc] pages if they have been generated in the same directory.
But the navigation (zoom, moves) is very poor and slow.

~~ Graph interpretation :

The graph can be interpreted like this :
- edge n1 --> n2 : n1 uses n2
- node :
  - green : proved lemma
  - orange :  axiom/admitted lemma 
  - dark pink : Definition, etc
  - light pink : Parameter, etc
  - violet : inductive,
  - blue : constructor,
  - multi-circled : not used (no predecessor in the graph)
- yellow box : module
- objects that are not in a yellow box are COQ objects.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* TODO/BUGS :
#------------

You may report bugs or even feature requests to Anne.Pacalet@free.fr
and see what happen... ;-)

Some known bugs and feature requests are listed here :

#-----------------
~~ COQ part :

- add dependencies on objects used in object type.
  Example :
  Parameter size : list -> nat.
  Axiom size_nil : size nil = 0.
  [size_nil] should depend on [size].

- dependencies on [Parametric Morphism] are not detected...
  Well, this is not really true, but links seems to be in the wrong way
  (see tests/Morph.v)

- add an option to limit the recursive search to a given level.

- also use Section to organize the graph.

~~ translation to .dot

~~ other tools

- try to export .dpd to sqlite database and use firefox extension 

~~ visalisation 

- use  ocamlgraph/viewgraph in order to be able to add actions on nodes

- interactive visualisation ?...

~~ General :

#-----------------
~~ Fixed :

[07/08/2009] fixed bug : requests on internal COQ modules don't work...

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
# CHANGELOG :
#------------

[24/04/2013] Version 0.3 :
             Adaptation for Coq 8.3 + better Makefile (thanks to Julien Narboux)
[18/09/2009] Add licence and distribute as version 0.2.
[07/08/2009] Arguments for FileDependGraph don't need "" anymore
             + module names checking and 'globalisation'
             (Patch from Hugo Herbelin)
[24/07/2009] Add attributes on edges
[24/07/2009] Count the number of time an object is used by another one
[24/07/2009] Hierarchical subgraphs
[24/07/2009] Add URL to coqdoc in .dot nodes for .svg export
[24/07/2009] Tests management in Makefile
[23/07/2009] Better handling of special characters in names and identification
[23/07/2009] Identification of dot graph nodes by their full COQ names
             instead of a number.
[23/07/2009] First locally distributed version.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
# DEVELOPMENT INFORMATION :
#--------------------------

- generated .dpd format description :

graph : obj_list
obj : node | edge

node : "N: " node_id node_name '[' node_attribute_list ']' ';'
node_id : [0-9]+
node_name : '"' string '"'
node_attribute_list :
   | empty
   | node_attribute ',' node_attribute_list
node_attribute :
   | kind=[cnst|inductive|construct]
   | prop=[yes|no]
   | path="m0.m1.m2"
   | body=[yes|no]

edge : "E: "  node_id node_id '[' edge_attribute_list ']' ';'
edge_attribute_list :
   | empty
   | edge_attribute ',' edge_attribute_list
edge_attribute :
   | weight=NUM


- The parser accept .dpd files as described above,
  but also any attribute for nodes and edges having the form :
  prop=val or prop="string..." or prop=NUM
  so that the generated .dpd can have new attributes without having to change
  the other tools.
  Each tool can then pick the attributes that it is able to handle;
  they are not supposed to raise an error whenever there is 
  an unknown attribute.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
# HISTORY :
#----------

These tools are based on the function [SearchDepend] that Yves Bertot posted
on [Coq-Club] at on the February 27th, 2009.

I first tried to generate a graph directly from COQ, but it becomes rapidly huge
and difficult to use. It appears that we need a tool to be able to filter what
we really want to see.  
So finally, I have made a simple file generation from coq to export every useful
information. The idea is to have external tools to read the information file and
generate whatever we want.  I think it will be easier to maintain and extend.

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~


==> anc/HoTT/etc/dpdgraph-0.4alpha/VERSION <==
0.4alpha


==> anc/HoTT/etc/dpdgraph-0.4alpha/dpd.ml <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

let version_option = ref false

let out_file = ref None
let set_out_file file = out_file := Some file

let graphname = ref None
let set_graphname name = graphname := Some name

let spec_args = [
  ("-o", Arg.String set_out_file,
      ": name of output file (default: name of input file .dot)");
  ("-with-defs", Arg.Set Dpd_compute.with_defs,
      ": show everything (default)");
  ("-without-defs", Arg.Clear Dpd_compute.with_defs,
      ": show only Prop objects");
  ("-rm-trans", Arg.Set Dpd_compute.reduce_trans,
      ": remove transitive dependencies (default)");
  ("-keep-trans", Arg.Clear Dpd_compute.reduce_trans,
      ": keep transitive dependencies");
  ("-graphname", Arg.String set_graphname,
      ": name of graph (default: name of input file)");
  ("-debug", Arg.Set Dpd_compute.debug_flag,
      ": set debug mode");
  ("-v", Arg.Set version_option,
      ": print version and exit");
]

let do_file n f =
  try
    Dpd_compute.feedback "read file %s@." f;
    let g = Dpd_lex.read f in
    let g = Dpd_compute.build_graph g in
      Dpd_compute.simplify_graph g;
    let dotfile = match !out_file with
      | None -> (Filename.chop_extension f)^".dot"
      | Some f ->
          if n = 0 then f
          else (Filename.chop_extension f)^"."^(string_of_int n)^".dot" in
    let graph_name = match !graphname with
      | None -> (Filename.chop_extension f)
      | Some name -> name
    in
      Dpd_dot.graph_file graph_name dotfile g
  with Dpd_compute.Error msg -> Dpd_compute.error "%s@." msg

let main () =
  let usage_msg = "Usage : "^(Sys.argv.(0))^" [options]" in
  let args = ref [] in
  let memo_arg arg = args := arg :: !args in
    Arg.parse spec_args memo_arg usage_msg;
    if !version_option
    then Format.printf "This is '%s' (part of DpdGraph tools - version %s)@."
           (Filename.basename Sys.argv.(0)) Version.version
    else match !args with
      |  [] -> Dpd_compute.error "no source file to process ?@.";
               Arg.usage spec_args usage_msg
      | f::[]  -> do_file 0 f
      | l  ->
          ignore (List.fold_left (fun n f -> do_file n f; n+1) 1 l)

let () = main ()


==> anc/HoTT/etc/dpdgraph-0.4alpha/dpd_compute.ml <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

let debug_flag = ref false 
let with_defs = ref true
let reduce_trans = ref true

let pp intro format = Format.printf "%s" intro ; Format.printf format

let debug format = 
  if !debug_flag then pp "(debug): " format
  else Format.ifprintf Format.std_formatter format

let error format = pp "Error: " format
let warning format = pp "Warning: " format
let feedback format = pp "Info: " format

exception Error of string

let pp_lex_pos fmt p = Format.fprintf fmt "(l:%d, c:%d)"
                         p.Lexing.pos_lnum
                         (p.Lexing.pos_cnum - p.Lexing.pos_bol)

let pp_lex_inter fmt (p1, p2) =
  Format.fprintf fmt "between %a and %a" pp_lex_pos p1 pp_lex_pos p2

let get_attrib a attribs = 
  try Some (List.assoc a attribs) with Not_found -> None

let bool_attrib a attribs = match get_attrib a attribs with
  | Some "yes" -> Some true
  | Some "no" -> Some false
  | Some _ (* TODO : warning ? *)
  | None -> None

module Node = struct
  type t = int * string * (string * string) list

  let id (id, _, _) = id
  let name (_, name, _) = name
  let attribs (_, _, attribs) = attribs

  let get_attrib a n = get_attrib a (attribs n)
  let bool_attrib a n = bool_attrib a (attribs n)

  let hash n = id n
  let equal n1 n2 = id n1 = id n2
  let compare n1 n2 = Pervasives.compare (id n1) (id n2)
end
module Edge = struct
  type t = (string * string) list

  let get_attrib a e = get_attrib a e
  let bool_attrib a e = bool_attrib a e

  let compare e1 e2 = Pervasives.compare e1 e2
  let default = []
end
module G = Graph.Imperative.Digraph.ConcreteLabeled(Node)(Edge)


type t_obj = N of Node.t | E of (int * int * (string * string) list)

let build_graph lobj =
  let g = G.create () in
  let node_tbl = Hashtbl.create 10 in
  let get_node id = Hashtbl.find node_tbl id in
  let add_obj o = match o with 
    | N ((id, _, _) as n) -> 
        Hashtbl.add node_tbl id n; let n = G.V.create n in G.add_vertex g n
    | E (id1, id2, attribs) -> 
        try 
          let e = G.E.create (get_node id1) attribs (get_node id2) in
          G.add_edge_e g e
        with Not_found -> raise (Error "Cannot build edge : node doesn't exist")
  in List.iter add_obj lobj;
    g



(** remove edge (n1 -> n2) iff n2 is indirectly reachable by n1 *)
(* TODO : not sure this is working for graphs with cycles *)
let reduce_graph g = 
  (* a table in which each node is mapped to the set of indirected accessible
   * nodes *)
  let module Vset = Set.Make (G.V) in
  let reach_tbl = Hashtbl.create (G.nb_vertex g) in
  let rec reachable v = 
    try Hashtbl.find reach_tbl v (* already done *)
    with Not_found -> 
      let nb_succ_before = List.length (G.succ g v) in
      let add_succ_reachable acc s =
        let acc = (* add [s] successors *)
          List.fold_left (fun set x -> Vset.add x set) acc (G.succ g s)
        in (Vset.union acc (reachable s))
      in
      let acc = List.fold_left add_succ_reachable Vset.empty (G.succ g v) in
        (* try to remove edges *)
      let rm_edge sv = if Vset.mem sv acc then G.remove_edge g v sv in
      List.iter rm_edge (G.succ g v);
      let nb_succ_after = List.length (G.succ g v) in
      debug "Reduce for %s : %d -> %d@." (Node.name v)
        nb_succ_before nb_succ_after;
      Hashtbl.add reach_tbl v acc;
      acc
  in
    G.iter_vertex (fun v -> ignore (reachable v)) g

let remove_node g n =
  let transfer_edges p = 
    G.remove_edge g p n;
    List.iter (fun s -> G.add_edge g p s) (G.succ g n) 
  in
    List.iter transfer_edges (G.pred g n);
    G.remove_vertex g n (* also remove edges n -> s *)

let remove_some_nodes g =
  let do_v v = match Node.bool_attrib "prop" v with
    | None | Some false -> remove_node g v
    | Some true -> ()
  in
  G.iter_vertex do_v g

let simplify_graph g =
  if not !with_defs then remove_some_nodes g;
  if !reduce_trans then reduce_graph g;



==> anc/HoTT/etc/dpdgraph-0.4alpha/dpd_dot.ml <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)


module C = Dpd_compute
module G = Dpd_compute.G
module Node = Dpd_compute.Node

let color_soft_yellow = (0xFFFFC3)

let color_pale_orange = (0xFFE1C3)
let color_medium_orange = (0xFFB57F)

let color_soft_green = (0x7FFFD4)
let color_medium_green = (0x00E598)

let color_soft_pink = (0xFACDEF)
let color_medium_pink = (0xF070D1)

let color_soft_purple = (0xE2CDFA)
let color_soft_blue = (0x7FAAFF)

type attr_kind =
  | Aid of string
  | Astr of string
  | Acolor of int
  | Aint of int
  | Aurl of string

let split_string s i =
  let s1 = String.sub s 0 i in
  let s2 = String.sub s (i+1) ((String.length s) - (i+1)) in
    s1, s2

let mk_url n =
  let df, dm = match Node.get_attrib "path" n with
    | None -> "", ""
    | Some d ->
        try let i = String.index d '.' in
        let df, dm = split_string d i in
          df, dm^"."
        with Not_found -> d, ""
  in
  df^".html"^"#"^dm^(Node.name n)

let node_attribs g n =
  let attr = [] in
  let color = match Node.get_attrib "kind" n with
    | Some s when s = "cnst" ->
        begin
          let is_prop =
            match Node.bool_attrib "prop" n with
              | Some b -> b | None -> false
          in
            match Node.bool_attrib "body" n with
              | Some true ->
                  (if is_prop then color_soft_green else color_medium_pink)
              | _ -> (if is_prop then color_medium_orange else color_soft_pink)
        end
    | Some s when s = "inductive"-> color_soft_purple
    | Some s when s = "construct" -> color_soft_blue
    | _ -> (0x000000) (* TODO warning *)
  in
  let attr = (Aid "fillcolor", Acolor color) :: attr in
  let used = List.length (G.pred g n) > 0 in
  let attr = if used then attr else (Aid "peripheries", Aint 3) :: attr in
  let label = String.escaped (Node.name n) in
  let url = mk_url n in
  let attr = (Aid "URL", Aurl url)::attr in
  let attr = (Aid "label", Astr label)::attr in
    attr

let add_node_in_subgraph sg_tbl n sg =
  let rec get_subgraph sg =
    try Hashtbl.find sg_tbl sg
    with Not_found -> (* new subgraph *)
      C.debug "New subgraph : %s@." sg;
      try
        let i = String.rindex sg '.' in
        let d, n = split_string sg i in
        let (level, ssg, nodes) = get_subgraph d in
          C.debug "add subgraph %s in %s@." n d;
          Hashtbl.replace sg_tbl d (level, (sg,n)::ssg, nodes);
          (level+1, [], [])
      with Not_found -> (* simple subgraph *) 0, [], []
  in
  let (l, ssg, nodes) = get_subgraph sg in
    Hashtbl.replace sg_tbl sg (l, ssg, n::nodes)

let str2id s =
  let char = function  '.' | '\'' -> '_' |  c -> c in
    for i = 0 to String.length s - 1 do s.[i] <- char s.[i] done; s

let rec print_attribs sep fmt attribs =
  let print_a fmt a = match a with
    | Aid s -> Format.fprintf fmt "%s" s
    | Astr s -> Format.fprintf fmt "\"%s\"" s
    | Aurl s -> Format.fprintf fmt "<%s>" s
    | Acolor color -> Format.fprintf fmt "\"#%06X\"" color
    | Aint i -> Format.fprintf fmt "%d" i
  in
  let print_attrib fmt (a, b) =
    Format.fprintf fmt "%a=%a" print_a a print_a b
  in
    match attribs with [] -> ()
      | a::[] -> Format.fprintf fmt "%a" print_attrib a
      | a::tl -> Format.fprintf fmt "%a%s%a"
                   print_attrib a sep (print_attribs sep) tl

let node_dot_id n = (* was Node.id n *)
  let dirname = match Node.get_attrib "path" n with
    | None -> ""
    | Some d -> d
  in str2id (dirname^"_"^(Node.name n))

(* the subgraph table map sg full name to (sglevel, sg_subgraphs, sg_nodes)
 * The level is 0 for toplevel subgraphs.
 * sg_subgraphs is a list of (sg_full_name, sg_short_name).
 * sg_nodes is the list of nodes in the subgraph.
 * *)
let print_subgraphs fmt sg_tbl =
  let rec print_subgraph sg_path sg_name (sglev, ssg, nodes) =
    let sg_id = "cluster_"^(str2id sg_path) in
    let sg_attribs =
      (Aid "label", Astr sg_name)::
      (Aid "fillcolor", Acolor (color_soft_yellow - 32*sglev))::
      (Aid "labeljust", Aid "l")::
      (Aid "style", Aid "filled")::
      []
    in
      Format.fprintf fmt "subgraph %s { %a @." sg_id
        (print_attribs "; ") sg_attribs;
      List.iter print_sub_subgraph ssg;
      List.iter (fun n -> Format.fprintf fmt "%s; " (node_dot_id n)) nodes;
      Format.fprintf fmt "};@."
  and print_sub_subgraph (sg_id, sg_name) =
    try
      let ssg = Hashtbl.find sg_tbl sg_id in print_subgraph sg_id sg_name ssg
    with Not_found -> assert false
  in
  let print_top_subgraph sg ((l,_,_) as info)  =
    if l = 0 then print_subgraph sg sg info
  in
    Hashtbl.iter print_top_subgraph sg_tbl

(** don't use Graph.Graphviz because of attribute limitations (URL, subgraph,
* ...) *)
let print_graph name fmt graph =
  let subgraphs = Hashtbl.create 7 in
  let print_node n =
     let attribs = node_attribs graph n in
       Format.fprintf fmt "%s [%a] ;@."
         (node_dot_id n) (print_attribs ", ") attribs;
     let _ = match Node.get_attrib "path" n with None | Some "" -> ()
       | Some d -> add_node_in_subgraph subgraphs n d
    in ()
  in
  let print_edge e =
    let edge_attribs = [] in
    (* let edge_attribs = (Aid "style", Aid "bold")::edge_attribs in *)
    Format.fprintf fmt "  %s -> %s [%a] ;@."
      (node_dot_id (G.E.src e)) (node_dot_id (G.E.dst e))
      (print_attribs ", ") edge_attribs
  in
  Format.fprintf fmt "digraph %s {@." name;
  Format.fprintf fmt "  graph [ratio=0.5]@.";
  Format.fprintf fmt "  node [style=filled]@.";
  G.iter_vertex print_node graph;
  G.iter_edges_e print_edge graph;
  print_subgraphs fmt subgraphs;
  Format.fprintf fmt "} /* END */@."


let graph_file graphname filename g =
  let file, oc =
    try filename, open_out filename
    with Sys_error msg ->
      C.warning "cannot open file: %s@." msg;
      let file = Filename.temp_file "coqdpd" ".dpd" in
        file, open_out file
  in C.feedback "Graph output in %s@." file;
     let fmt = Format.formatter_of_out_channel oc in
       print_graph graphname fmt g;
       close_out oc


==> anc/HoTT/etc/dpdgraph-0.4alpha/dpd_lex.mll <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

{
  module P = Dpd_parse (* tokens *)
  module C = Dpd_compute

let new_line lexbuf = (* in ocaml-3.11.0 but not before... *)
  let lcp = lexbuf.Lexing.lex_curr_p in
  lexbuf.Lexing.lex_curr_p <- { lcp with
    Lexing.pos_lnum = lcp.Lexing.pos_lnum + 1;
    Lexing.pos_bol = lcp.Lexing.pos_cnum;
  }

}

let blank = [' ' '\t' ]
let newline = ['\n']
let letter =  ['a'-'z']|['A'-'Z']
let digit =  ['0'-'9']
let number = ['0'-'9']+
let first_letter = letter | '_'
let other_letter = first_letter | digit
let ident = first_letter other_letter*

rule token = parse
  | blank+                    { token lexbuf }     (* skip blanks *)
  | newline                   { new_line lexbuf; token lexbuf }
  | "/*"                      { let _ = comment lexbuf in token lexbuf }
  | "//" [^'\n']* newline     { token lexbuf }

  | "N:"                      { P.NODE }
  | "E:"                      { P.EDGE }
  | '['                       { P.LBRACKET }
  | ']'                       { P.RBRACKET }

  | ","                       { P.COMMA }
  | ";"                       { P.SEMICOL }
  | "="                       { P.EQUAL }

  | ident as s            { P.IDENT s }
  | number as s           { P.NUM (int_of_string s) }

  | '"' ([^'"']+ as str) '"' { P.STRING (str)}

  | eof               { P.EOF }
  | _               { let str    = String.escaped (Lexing.lexeme lexbuf) in
                        Format.printf "illegal character: '%s' at %a\n"
                          str C.pp_lex_pos (Lexing.lexeme_start_p lexbuf);
                        raise (C.Error "lexical error")
                    }

and comment = parse
        "*/"                  { () }
  |     newline                  { new_line lexbuf; comment lexbuf }
  |     _                     { comment lexbuf }
  | eof { raise (C.Error "lexical error : unterminated comment") }

{
  let read filename =
    try
      let buf_in = open_in filename in
      let lexbuf = Lexing.from_channel buf_in in
      let init_pos = lexbuf.Lexing.lex_curr_p in
        lexbuf.Lexing.lex_curr_p <- 
        { init_pos with Lexing.pos_fname = filename };
      let info = P.graph token lexbuf in
        close_in buf_in;
        info
    with Sys_error msg -> raise (C.Error msg)

}



==> anc/HoTT/etc/dpdgraph-0.4alpha/dpd_parse.mly <==
%{

(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

let g = ref (Dpd_compute.G.create ())

let pp_lex_inter fmt (p1, p2) =
  Format.fprintf fmt "between %a and %a" 
    Dpd_compute.pp_lex_pos p1 Dpd_compute.pp_lex_pos p2

%}

%token <string> IDENT
%token <string> STRING
%token <int> NUM
%token LBRACKET RBRACKET
%token NODE EDGE EQUAL COMMA SEMICOL EOF

%left LBRACKET
%nonassoc IDENT

%type <Dpd_compute.t_obj list> graph
%start graph
%%

graph : obj_list EOF { $1 }

obj_list :
    | obj { [$1] }
    | obj obj_list { $1::$2 }


obj :
    | node SEMICOL { $1 }
    | edge SEMICOL { $1 }
    | error { Format.printf "Error %a\n"
              pp_lex_inter ((symbol_start_pos()), (symbol_end_pos()));
            raise (Dpd_compute.Error "parse error")
          }

node : NODE NUM STRING opt_attribs { Dpd_compute.N ($2, $3, $4) }

edge : EDGE NUM NUM opt_attribs { Dpd_compute.E ($2, $3, $4) }

opt_attribs :
    | /* empty */ { [] }
    | LBRACKET attribs RBRACKET { $2 }

attribs :
    | /* empty */ { [] }
    | attrib COMMA attribs { $1::$3 }

attrib :
    | IDENT EQUAL attrib_value { ($1, $3) }

attrib_value: 
    | IDENT { $1 }
    | STRING { $1 }
    | NUM { string_of_int $1 }

%%



==> anc/HoTT/etc/dpdgraph-0.4alpha/graphdepend.ml4 <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)           *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

open Pp

let gen_filtered_search : Search.filter_function -> Search.display_function -> unit =
    fun filt disp -> Search.generic_search (fun gr e c -> if filt gr e c then disp gr e c else ())

let debug msg = if false then Pp.msgnl msg

let feedback msg = Pp.msgnl (str "Info: " ++ msg)

let warning msg = Pp.msgerrnl (str "Warning: " ++ msg)

let error msg = Pp.msgerrnl (str "Error: " ++ msg)

let filename = ref "graph.dpd"

let get_dirlist_grefs dirlist =
  let selected_gref = ref [] in
  let filter gref env constr =
    let outside = false in
    Search.module_filter (dirlist, outside) gref env constr
  in
  let display gref _env _constr =
    debug (str "Select " ++ Printer.pr_global gref);
    selected_gref := gref::!selected_gref
  in
    (*Search.*)gen_filtered_search filter display;
    !selected_gref

let is_prop gref = match gref with
  | Globnames.ConstRef cnst ->
      let env = Global.env() in
      let cb = Environ.lookup_constant cnst env in
      let cnst_type =
          (*Typeops.type_of_constant_type env *)cb.Declarations.const_type in
      let is_prop =
        if Term.is_Prop cnst_type then true
        else begin
          try
            let s = Typing.type_of env Evd.empty cnst_type
            in Term.is_Prop s
          with _ -> false
        end
      in is_prop
  | Globnames.IndRef _ -> false
  | Globnames.ConstructRef _ -> false
  | Globnames.VarRef _ -> assert false


module G = struct

  module Node = struct
    type t = int * Globnames.global_reference
    let id n = fst n
    let gref n = snd n
    let compare n1 n2 = Pervasives.compare (id n1) (id n2)
    let equal n1 n2 = 0 = compare n1 n2

    let full_name n =
      let qualid =
        Nametab.shortest_qualid_of_global Names.Idset.empty (gref n)
      in Libnames.string_of_qualid qualid

    let split_name n =
      let qualid =
        Nametab.shortest_qualid_of_global Names.Idset.empty (gref n) in
      let dirpath, ident = Libnames.repr_qualid qualid in
      let dirpath = Names.string_of_dirpath dirpath in
      let dirpath = if dirpath = "<>" then "" else dirpath in
      let name = Names.string_of_id ident in
        (dirpath, name)
        (*
      let mod_list = Names.repr_dirpath dir_path in
      let rec dirname l = match l with [] -> ""
        | m::[] -> Names.string_of_id m
        | d::tl -> (dirname tl)^"."^(Names.string_of_id d)
      in (dirname mod_list, name)
         *)
  end

  module Edge = struct
    type t = Node.t * Node.t * int
    let src (n1, _n2, _nb) = n1
    let dst (_n1, n2, _nb) = n2
    let nb_use (_n1, _n2, nb) = nb
    let compare e1 e2 =
      let cmp_src = Node.compare (src e1) (src e2) in
        if cmp_src = 0 then Node.compare (dst e1) (dst e2) else cmp_src
  end

  module Edges = Set.Make (Edge)

  type t = (Globnames.global_reference, int) Hashtbl.t * Edges.t

  let empty () = Hashtbl.create 10, Edges.empty

  (** new numbers to store global references in nodes *)
  let gref_cpt = ref 0

  let nb_vertex (nds, _eds) = Hashtbl.length nds

  let get_node (nds, eds) gref =
    try Some (Hashtbl.find nds gref, gref)
    with Not_found -> None

  (** *)
  let add_node ((nds, eds) as g) gref =
    match get_node g gref with
      | Some n -> g, n
      | None ->
          gref_cpt := !gref_cpt + 1;
          Hashtbl.add nds gref !gref_cpt;
          let n = (!gref_cpt, gref) in
            g, n

  let add_edge (nds, eds) n1 n2 nb = nds, Edges.add (n1, n2, nb) eds

  (* let succ (_nds, eds) n =
    let do_e e acc =
      if Node.equal n (Edge.src e) then (Edge.dst e)::acc else acc
    in Edges.fold do_e eds []

  let pred (_nds, eds) n =
    let do_e e acc =
      if Node.equal n (Edge.dst e) then (Edge.src e)::acc else acc
    in Edges.fold do_e eds []
   *)

  let iter_vertex fv (nds, _eds) =
    Hashtbl.iter (fun gref id -> fv (id, gref)) nds

  let iter_edges_e fe (_nds, eds) = Edges.iter fe eds
end

(** add the dependencies of gref in the graph (gref is already in).
  * If [all], add also the nodes of the dependancies that are not in,
  * and return the list of the new nodes,
  * If not all, don't add nodes, and return an empty list. *)
let add_gref_dpds graph ~all n_gref todo =
  let gref = G.Node.gref n_gref in
  debug (str "Add dpds " ++ Printer.pr_global gref);
  let add_dpd dpd nb_use (g, td) = match G.get_node g dpd with
    | Some n -> let g = G.add_edge g n_gref n nb_use in g, td
    | None ->
        if all then
          let g, n = G.add_node g dpd in
          let g = G.add_edge g n_gref n nb_use in
            g, n::td
        else g, td
  in
    try
      let data = Searchdepend.collect_dependance gref in
      let graph, todo = Searchdepend.Data.fold add_dpd data (graph, todo) in
        graph, todo
    with Searchdepend.NoDef gref -> (* nothing to do *) graph, todo

(** add gref node and add it to the todo list
* to process its dependencies later. *)
let add_gref_only (graph, todo) gref =
  debug (str "Add " ++ Printer.pr_global gref);
  let graph, n = G.add_node graph gref in
  let todo = n::todo in
    graph, todo

(** add the gref in [l] and build the dependencies according to [all] *)
let add_gref_list_and_dpds graph ~all l =
  let graph, todo = List.fold_left add_gref_only (graph, []) l in
  let rec add_gref_dpds_rec graph todo = match todo with
    | [] -> graph
    | n::todo ->
        let graph, todo = add_gref_dpds graph ~all n todo in
          add_gref_dpds_rec graph todo
  in
  let graph = add_gref_dpds_rec graph todo in
    graph

(** Don't forget to update the README file if something is changed here *)
module Out : sig
  val file : G.t -> unit
end = struct

  let add_cnst_attrib acc cnst =
    let env = Global.env() in
    let cb = Environ.lookup_constant cnst env in
    let acc = match cb.Declarations.const_body with
      | Declarations.Def c -> ("body", "yes")::acc
      | Declarations.OpaqueDef _
      | Declarations.Undef _  -> ("body", "no")::acc
    in acc

  let add_gref_attrib acc gref =
    let is_prop = is_prop gref in
    let acc = ("prop", if is_prop then "yes" else "no")::acc in
    let acc = match gref with
      | Globnames.ConstRef cnst ->
          let acc = ("kind", "cnst")::acc in
            add_cnst_attrib acc cnst
      | Globnames.IndRef _ ->
          let acc = ("kind", "inductive")::acc in
            acc
      | Globnames.ConstructRef _ ->
          let acc = ("kind", "construct")::acc in
            acc
      | Globnames.VarRef _ -> assert false
    in acc

  let pp_attribs fmt attribs =
      List.iter (fun (a,b) -> Format.fprintf fmt "%s=%s, " a b) attribs

  let out_node fmt g n =
    let id = G.Node.id n in
    let gref = G.Node.gref n in
    let dirname, name = G.Node.split_name n in
    let acc = if dirname = "" then [] else [("path", "\""^dirname^"\"")] in
    let acc = add_gref_attrib acc gref in
      Format.fprintf fmt "N: %d \"%s\" [%a];@." id name
        pp_attribs acc

  let out_edge fmt _g e =
    let edge_attribs = ("weight", string_of_int (G.Edge.nb_use e))::[] in
    Format.fprintf fmt "E: %d %d [%a];@."
      (G.Node.id (G.Edge.src e)) (G.Node.id (G.Edge.dst e))
      pp_attribs edge_attribs

  let out_graph fmt g =
    G.iter_vertex (out_node fmt g) g;
    G.iter_edges_e (out_edge fmt g) g

  let file graph =
    try
      let oc = open_out !filename  in
        feedback (str "output dependencies in file " ++ (str !filename));
        out_graph (Format.formatter_of_out_channel oc) graph;
        close_out oc
    with Sys_error msg ->
      error (str "cannot open file: " ++ (str msg));
end

let mk_dpds_graph gref =
  let graph = G.empty () in
  let all = true in (* get all the dependencies recursively *)
  let graph = add_gref_list_and_dpds graph ~all [gref] in
    Out.file graph

let file_graph_depend dirlist =
  let graph = G.empty () in
  let grefs = get_dirlist_grefs dirlist in
  let all = false in (* then add the dependencies only to existing nodes *)
  let graph = add_gref_list_and_dpds graph ~all grefs in
    Out.file graph

let locate_mp_dirpath ref =
  let (loc,qid) = Libnames.qualid_of_reference ref in
  try Nametab.dirpath_of_module (Nametab.locate_module qid)
  with Not_found ->
    Errors.user_err_loc
      (loc,"",str "Unknown module" ++ spc() ++ Libnames.pr_qualid qid)

VERNAC COMMAND EXTEND DependGraphSetFile
  | ["Set" "DependGraph" "File" string(str)] -> [ filename := str ]
END

(*
VERNAC ARGUMENT EXTEND dirpath
  [ string(str) ] -> [ Globnames.dirpath_of_string str ]
END

VERNAC ARGUMENT EXTEND dirlist
  | [ dirpath(d) dirlist(l)] -> [ d::l ]
  | [ dirpath(d) ] -> [ [d] ]
END
*)

VERNAC COMMAND EXTEND DependGraph
  | ["Print" "DependGraph" reference(ref) ] ->
      [ mk_dpds_graph (Nametab.global ref) ]
  | ["Print" "FileDependGraph" reference_list(dl) ] ->
      [ file_graph_depend (List.map locate_mp_dirpath dl) ]
END


==> anc/HoTT/etc/dpdgraph-0.4alpha/hoqthmdep <==
#!/usr/bin/env bash
# This is a wrapper around coqtop which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mythmdepdir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mythmdepdir/../../hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mythmdepdir/../../hoq-config"

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQTOP" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQTOP" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$mythmdepdir/coqthmdep" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/etc/dpdgraph-0.4alpha/searchdepend.ml4 <==
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*            This file is part of the DpdGraph tools.                        *)
(*   Copyright (C) 2009-2013 Anne Pacalet (Anne.Pacalet@free.fr)              *)
(*                  and Yves Bertot (Yves.Bertot@inria.fr)                    *)
(*             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~                                *)
(*        This file is distributed under the terms of the                     *)
(*         GNU Lesser General Public License Version 2.1                      *)
(*        (see the enclosed LICENSE file for mode details)                    *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)


open Pp

module Data = struct
  type t = int Globnames.Refmap.t

  let empty = Globnames.Refmap.empty

  let add gref d =
    let n = try  Globnames.Refmap.find gref d with Not_found -> 0 in
    Globnames.Refmap.add gref (n+1) d

      (* [f gref n acc] *)
  let fold f d acc = Globnames.Refmap.fold f d acc
end

let add_identifier (x:Names.identifier)(d:Data.t) =
  failwith
    ("SearchDep does not expect to find plain identifiers :" ^
     Names.string_of_id x)

let add_sort (s:Term.sorts)(d:Data.t) = d

let add_constant (cst:Names.constant)(d:Data.t) =
  Data.add (Globnames.ConstRef cst) d

let add_inductive ((k,i):Names.inductive)(d:Data.t) =
  Data.add (Globnames.IndRef (k, i)) d

let add_constructor(((k,i),j):Names.constructor)(d:Data.t) =
  Data.add (Globnames.ConstructRef ((k,i),j)) d

let collect_long_names (c:Term.constr) (acc:Data.t) =
  let rec add c acc =
    match Term.kind_of_term c with
        Term.Rel _ -> acc
      | Term.Var x -> add_identifier x acc
      | Term.Meta _ -> assert false
      | Term.Evar _ -> assert false
      | Term.Sort s -> add_sort s acc
      | Term.Cast(c,_,t) -> add c (add t acc)
      | Term.Prod(n,t,c) -> add t (add c acc)
      | Term.Lambda(n,t,c) -> add t (add c acc)
      | Term.LetIn(_,v,t,c) -> add v (add t (add c acc))
      | Term.App(c,ca) -> add c (Array.fold_right add ca acc)
      | Term.Const (cst,univ) -> add_constant cst acc (* abstraction-barrier-breaking hack! *)
      | Term.Ind (i,univ) -> add_inductive i acc (* abstraction-barrier-breaking hack! *)
      | Term.Construct (cnst,univ) -> add_constructor cnst acc (* abstraction-barrier-breaking hack! *)
      | Term.Case({Term.ci_ind=i},c,t,ca) ->
          add_inductive i (add c (add t (Array.fold_right add ca acc)))
      | Term.Fix(_,(_,ca,ca')) ->
          Array.fold_right add ca (Array.fold_right add ca' acc)
      | Term.CoFix(_,(_,ca,ca')) ->
          Array.fold_right add ca (Array.fold_right add ca' acc)
  in add c acc

exception NoDef of Globnames.global_reference

let collect_dependance gref =
  match gref with
  | Globnames.VarRef _ -> assert false
  | Globnames.ConstRef cst ->
      let cb = Environ.lookup_constant cst (Global.env()) in
      let c = match cb.Declarations.const_body with
        | Declarations.Def c -> Lazyconstr.force c
        | Declarations.OpaqueDef c -> Lazyconstr.force_opaque c
        | Declarations.Undef _ -> raise (NoDef gref)
      in
      collect_long_names c Data.empty
  | Globnames.IndRef i | Globnames.ConstructRef (i,_) ->
      let _, indbody = Global.lookup_inductive i in
      let ca = indbody.Declarations.mind_user_lc in
        Array.fold_right collect_long_names ca Data.empty

let display_dependance gref =
  let display d =
    let pp gr n s =
      (Printer.pr_global gr ++ str "(" ++ int n ++ str ")" ++ spc() ++s)
    in
      Pp.msgnl (str"[" ++ ((Data.fold pp) d (str "]")))
  in try let data = collect_dependance gref in display data
  with NoDef gref ->
    Pp.msgerrnl (Printer.pr_global gref ++ str " has no value")

VERNAC COMMAND EXTEND Searchdepend
   ["SearchDepend" global(ref) ] -> [ display_dependance (Nametab.global ref) ]
END


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph.cmd <==
Require Morph.

Set DependGraph File "Morph.dpd".
Print FileDependGraph Morph.

Set DependGraph File "Morph_rw.dpd".
Print DependGraph Morph.rw.



==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph.dot.oracle <==
digraph G {
  graph [ratio=0.5]
  node [style=filled]
Morph_rw [label="rw", URL=<Morph.html#rw>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_FsmpM [label="FsmpM", URL=<Morph.html#FsmpM>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_FsmpM_Proper [label="FsmpM_Proper", URL=<Morph.html#FsmpM_Proper>, fillcolor="#FFB57F"] ;
Morph_Fsmp [label="Fsmp", URL=<Morph.html#Fsmp>, fillcolor="#FACDEF"] ;
Morph_FequivR [label="FequivR", URL=<Morph.html#FequivR>, fillcolor="#7FFFD4"] ;
Morph_FequivR_Transitive [label="FequivR_Transitive", URL=<Morph.html#FequivR_Transitive>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_FequivR_Symmetric [label="FequivR_Symmetric", URL=<Morph.html#FequivR_Symmetric>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_FequivR_Reflexive [label="FequivR_Reflexive", URL=<Morph.html#FequivR_Reflexive>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_FequivR_relation [label="FequivR_relation", URL=<Morph.html#FequivR_relation>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_Fequiv_trans [label="Fequiv_trans", URL=<Morph.html#Fequiv_trans>, fillcolor="#FFB57F"] ;
Morph_Fequiv_sym [label="Fequiv_sym", URL=<Morph.html#Fequiv_sym>, fillcolor="#FFB57F"] ;
Morph_Fequiv_refl [label="Fequiv_refl", URL=<Morph.html#Fequiv_refl>, fillcolor="#FFB57F"] ;
Morph_Fequiv [label="Fequiv", URL=<Morph.html#Fequiv>, fillcolor="#FACDEF"] ;
Morph_F [label="F", URL=<Morph.html#F>, fillcolor="#FACDEF"] ;
  Morph_rw -> Morph_FsmpM_Proper [] ;
  Morph_rw -> Morph_Fsmp [] ;
  Morph_rw -> Morph_FequivR [] ;
  Morph_FsmpM -> Morph_FsmpM_Proper [] ;
  Morph_FsmpM -> Morph_Fsmp [] ;
  Morph_FsmpM -> Morph_Fequiv [] ;
  Morph_FsmpM -> Morph_F [] ;
  Morph_FequivR -> Morph_Fequiv_trans [] ;
  Morph_FequivR -> Morph_Fequiv_sym [] ;
  Morph_FequivR -> Morph_Fequiv_refl [] ;
  Morph_FequivR -> Morph_Fequiv [] ;
  Morph_FequivR -> Morph_F [] ;
  Morph_FequivR_Transitive -> Morph_Fequiv_trans [] ;
  Morph_FequivR_Symmetric -> Morph_Fequiv_sym [] ;
  Morph_FequivR_Reflexive -> Morph_Fequiv_refl [] ;
  Morph_FequivR_relation -> Morph_Fequiv [] ;
  Morph_FequivR_relation -> Morph_F [] ;
subgraph cluster_Morph { label="Morph"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
Morph_F; Morph_Fequiv; Morph_Fequiv_refl; Morph_Fequiv_sym; Morph_Fequiv_trans; Morph_FequivR_relation; Morph_FequivR_Reflexive; Morph_FequivR_Symmetric; Morph_FequivR_Transitive; Morph_FequivR; Morph_Fsmp; Morph_FsmpM_Proper; Morph_FsmpM; Morph_rw; };
} /* END */


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph.dpd.oracle <==
N: 13 "Fequiv" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 9 "FequivR_relation" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 8 "FequivR_Reflexive" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 5 "FequivR" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 1 "rw" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 12 "Fequiv_refl" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 11 "Fequiv_sym" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 10 "Fequiv_trans" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 4 "Fsmp" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 6 "FequivR_Transitive" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 3 "FsmpM_Proper" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 2 "FsmpM" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 14 "F" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 7 "FequivR_Symmetric" [body=yes, kind=cnst, prop=yes, path="Morph", ];
E: 1 3 [weight=1, ];
E: 1 4 [weight=3, ];
E: 1 5 [weight=1, ];
E: 1 13 [weight=4, ];
E: 1 14 [weight=4, ];
E: 2 3 [weight=1, ];
E: 2 4 [weight=1, ];
E: 2 13 [weight=2, ];
E: 2 14 [weight=4, ];
E: 5 10 [weight=1, ];
E: 5 11 [weight=1, ];
E: 5 12 [weight=1, ];
E: 5 13 [weight=1, ];
E: 5 14 [weight=1, ];
E: 6 10 [weight=1, ];
E: 7 11 [weight=1, ];
E: 8 12 [weight=1, ];
E: 9 13 [weight=1, ];
E: 9 14 [weight=1, ];


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph.v <==
Require Import Setoid.

Parameter F : Type.
Parameter Fequiv : F -> F -> Prop.

Axiom Fequiv_refl : forall f, Fequiv f f.
Axiom Fequiv_sym : forall f1 f2, Fequiv f1 f2 -> Fequiv f2 f1.
Axiom Fequiv_trans : forall f1 f2 f3, Fequiv f1 f2 -> Fequiv f2 f3 -> Fequiv f1 f3.

Add Parametric Relation : F Fequiv
  reflexivity proved by Fequiv_refl
  symmetry proved by Fequiv_sym
  transitivity proved by Fequiv_trans
as FequivR.

Parameter Fsmp : F -> F.

Add Parametric Morphism : Fsmp
  with signature  Fequiv ==> Fequiv
as FsmpM.
Proof.
Admitted.


Theorem rw : forall f1 f2,  Fequiv f2 f1 -> Fequiv f1 (Fsmp f1) -> Fequiv f1 (Fsmp f2).
Proof.
intros f1 f2 He H1.
rewrite He.
trivial.
Qed.


(* Print rw. *)


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph_rw.dot.oracle <==
digraph G {
  graph [ratio=0.5]
  node [style=filled]
Morph_rw [label="rw", URL=<Morph.html#rw>, peripheries=3, fillcolor="#7FFFD4"] ;
Morph_F [label="F", URL=<Morph.html#F>, fillcolor="#FACDEF"] ;
Morph_Fequiv [label="Fequiv", URL=<Morph.html#Fequiv>, fillcolor="#FACDEF"] ;
Morph_FequivR [label="FequivR", URL=<Morph.html#FequivR>, fillcolor="#7FFFD4"] ;
Morph_Fsmp [label="Fsmp", URL=<Morph.html#Fsmp>, fillcolor="#FACDEF"] ;
Morph_FsmpM_Proper [label="FsmpM_Proper", URL=<Morph.html#FsmpM_Proper>, fillcolor="#FFB57F"] ;
Morphisms_trans_sym_co_inv_impl_morphism [label="trans_sym_co_inv_impl_morphism", URL=<Morphisms.html#trans_sym_co_inv_impl_morphism>, fillcolor="#7FFFD4"] ;
RelationClasses_Equivalence_PER [label="Equivalence_PER", URL=<RelationClasses.html#Equivalence_PER>, fillcolor="#7FFFD4"] ;
RelationClasses_Equivalence_Symmetric [label="Equivalence_Symmetric", URL=<RelationClasses.html#Equivalence_Symmetric>, fillcolor="#7FFFD4"] ;
RelationClasses_Equivalence_Transitive [label="Equivalence_Transitive", URL=<RelationClasses.html#Equivalence_Transitive>, fillcolor="#7FFFD4"] ;
Relation_Definitions_relation [label="relation", URL=<Relation_Definitions.html#relation>, fillcolor="#F070D1"] ;
RelationClasses_Equivalence [label="Equivalence", URL=<RelationClasses.html#Equivalence>, fillcolor="#E2CDFA"] ;
RelationClasses_Build_PER [label="Build_PER", URL=<RelationClasses.html#Build_PER>, fillcolor="#7FAAFF"] ;
RelationClasses_Symmetric [label="Symmetric", URL=<RelationClasses.html#Symmetric>, fillcolor="#F070D1"] ;
RelationClasses_Transitive [label="Transitive", URL=<RelationClasses.html#Transitive>, fillcolor="#F070D1"] ;
RelationClasses_Reflexive [label="Reflexive", URL=<RelationClasses.html#Reflexive>, fillcolor="#F070D1"] ;
Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 [label="trans_sym_co_inv_impl_morphism_obligation_1", URL=<Morphisms.html#trans_sym_co_inv_impl_morphism_obligation_1>, fillcolor="#7FFFD4"] ;
RelationClasses_PER [label="PER", URL=<RelationClasses.html#PER>, fillcolor="#E2CDFA"] ;
RelationClasses_PER_Symmetric [label="PER_Symmetric", URL=<RelationClasses.html#PER_Symmetric>, fillcolor="#7FFFD4"] ;
RelationClasses_PER_Transitive [label="PER_Transitive", URL=<RelationClasses.html#PER_Transitive>, fillcolor="#7FFFD4"] ;
RelationClasses_symmetry [label="symmetry", URL=<RelationClasses.html#symmetry>, fillcolor="#7FFFD4"] ;
RelationClasses_transitivity [label="transitivity", URL=<RelationClasses.html#transitivity>, fillcolor="#7FFFD4"] ;
Morph_Fequiv_refl [label="Fequiv_refl", URL=<Morph.html#Fequiv_refl>, fillcolor="#FFB57F"] ;
Morph_Fequiv_sym [label="Fequiv_sym", URL=<Morph.html#Fequiv_sym>, fillcolor="#FFB57F"] ;
Morph_Fequiv_trans [label="Fequiv_trans", URL=<Morph.html#Fequiv_trans>, fillcolor="#FFB57F"] ;
RelationClasses_Build_Equivalence [label="Build_Equivalence", URL=<RelationClasses.html#Build_Equivalence>, fillcolor="#7FAAFF"] ;
  Morph_rw -> Morph_FequivR [] ;
  Morph_rw -> Morph_Fsmp [] ;
  Morph_rw -> Morph_FsmpM_Proper [] ;
  Morph_rw -> Morphisms_trans_sym_co_inv_impl_morphism [] ;
  Morph_rw -> RelationClasses_Equivalence_PER [] ;
  Morph_FequivR -> Morph_F [] ;
  Morph_FequivR -> Morph_Fequiv [] ;
  Morph_FequivR -> Morph_Fequiv_refl [] ;
  Morph_FequivR -> Morph_Fequiv_sym [] ;
  Morph_FequivR -> Morph_Fequiv_trans [] ;
  Morph_FequivR -> RelationClasses_Build_Equivalence [] ;
  Morphisms_trans_sym_co_inv_impl_morphism -> Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 [] ;
  RelationClasses_Equivalence_PER -> RelationClasses_Equivalence_Symmetric [] ;
  RelationClasses_Equivalence_PER -> RelationClasses_Equivalence_Transitive [] ;
  RelationClasses_Equivalence_PER -> RelationClasses_Build_PER [] ;
  RelationClasses_Equivalence_Symmetric -> RelationClasses_Equivalence [] ;
  RelationClasses_Equivalence_Transitive -> RelationClasses_Equivalence [] ;
  RelationClasses_Equivalence -> RelationClasses_Symmetric [] ;
  RelationClasses_Equivalence -> RelationClasses_Transitive [] ;
  RelationClasses_Equivalence -> RelationClasses_Reflexive [] ;
  RelationClasses_Build_PER -> RelationClasses_Symmetric [] ;
  RelationClasses_Build_PER -> RelationClasses_Transitive [] ;
  RelationClasses_Symmetric -> Relation_Definitions_relation [] ;
  RelationClasses_Transitive -> Relation_Definitions_relation [] ;
  RelationClasses_Reflexive -> Relation_Definitions_relation [] ;
  Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 -> RelationClasses_PER_Symmetric [] ;
  Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 -> RelationClasses_PER_Transitive [] ;
  Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 -> RelationClasses_symmetry [] ;
  Morphisms_trans_sym_co_inv_impl_morphism_obligation_1 -> RelationClasses_transitivity [] ;
  RelationClasses_PER -> RelationClasses_Symmetric [] ;
  RelationClasses_PER -> RelationClasses_Transitive [] ;
  RelationClasses_PER_Symmetric -> RelationClasses_PER [] ;
  RelationClasses_PER_Transitive -> RelationClasses_PER [] ;
  RelationClasses_symmetry -> RelationClasses_Symmetric [] ;
  RelationClasses_transitivity -> RelationClasses_Transitive [] ;
  RelationClasses_Build_Equivalence -> RelationClasses_Symmetric [] ;
  RelationClasses_Build_Equivalence -> RelationClasses_Transitive [] ;
  RelationClasses_Build_Equivalence -> RelationClasses_Reflexive [] ;
subgraph cluster_Morph { label="Morph"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
Morph_Fequiv_trans; Morph_Fequiv_sym; Morph_Fequiv_refl; Morph_FsmpM_Proper; Morph_Fsmp; Morph_FequivR; Morph_Fequiv; Morph_F; Morph_rw; };
subgraph cluster_Morphisms { label="Morphisms"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
Morphisms_trans_sym_co_inv_impl_morphism_obligation_1; Morphisms_trans_sym_co_inv_impl_morphism; };
subgraph cluster_Relation_Definitions { label="Relation_Definitions"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
Relation_Definitions_relation; };
subgraph cluster_RelationClasses { label="RelationClasses"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
RelationClasses_Build_Equivalence; RelationClasses_transitivity; RelationClasses_symmetry; RelationClasses_PER_Transitive; RelationClasses_PER_Symmetric; RelationClasses_PER; RelationClasses_Reflexive; RelationClasses_Transitive; RelationClasses_Symmetric; RelationClasses_Build_PER; RelationClasses_Equivalence; RelationClasses_Equivalence_Transitive; RelationClasses_Equivalence_Symmetric; RelationClasses_Equivalence_PER; };
} /* END */


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Morph_rw.dpd.oracle <==
N: 34 "PER_Transitive" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 38 "Fequiv_sym" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 25 "relation" [body=yes, kind=cnst, prop=no, path="Relation_Definitions", ];
N: 22 "Equivalence_PER" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 26 "Equivalence" [kind=inductive, prop=no, path="RelationClasses", ];
N: 23 "Equivalence_Symmetric" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 15 "rw" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 28 "Symmetric" [body=yes, kind=cnst, prop=no, path="RelationClasses", ];
N: 19 "Fsmp" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 17 "Fequiv" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 36 "transitivity" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 33 "PER_Symmetric" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 29 "Transitive" [body=yes, kind=cnst, prop=no, path="RelationClasses", ];
N: 32 "PER" [kind=inductive, prop=no, path="RelationClasses", ];
N: 30 "Reflexive" [body=yes, kind=cnst, prop=no, path="RelationClasses", ];
N: 40 "Build_Equivalence" [kind=construct, prop=no, path="RelationClasses", ];
N: 16 "F" [body=no, kind=cnst, prop=no, path="Morph", ];
N: 31 "trans_sym_co_inv_impl_morphism_obligation_1" [body=yes, kind=cnst, prop=yes, path="Morphisms", ];
N: 37 "Fequiv_refl" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 21 "trans_sym_co_inv_impl_morphism" [body=yes, kind=cnst, prop=yes, path="Morphisms", ];
N: 18 "FequivR" [body=yes, kind=cnst, prop=yes, path="Morph", ];
N: 27 "Build_PER" [kind=construct, prop=no, path="RelationClasses", ];
N: 35 "symmetry" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 24 "Equivalence_Transitive" [body=yes, kind=cnst, prop=yes, path="RelationClasses", ];
N: 39 "Fequiv_trans" [body=no, kind=cnst, prop=yes, path="Morph", ];
N: 20 "FsmpM_Proper" [body=no, kind=cnst, prop=yes, path="Morph", ];
E: 15 16 [weight=4, ];
E: 15 17 [weight=4, ];
E: 15 18 [weight=1, ];
E: 15 19 [weight=3, ];
E: 15 20 [weight=1, ];
E: 15 21 [weight=1, ];
E: 15 22 [weight=1, ];
E: 18 16 [weight=1, ];
E: 18 17 [weight=1, ];
E: 18 37 [weight=1, ];
E: 18 38 [weight=1, ];
E: 18 39 [weight=1, ];
E: 18 40 [weight=1, ];
E: 21 25 [weight=1, ];
E: 21 31 [weight=1, ];
E: 21 32 [weight=1, ];
E: 22 23 [weight=1, ];
E: 22 24 [weight=1, ];
E: 22 25 [weight=1, ];
E: 22 26 [weight=1, ];
E: 22 27 [weight=1, ];
E: 23 25 [weight=1, ];
E: 23 26 [weight=3, ];
E: 23 28 [weight=2, ];
E: 23 29 [weight=1, ];
E: 23 30 [weight=1, ];
E: 24 25 [weight=1, ];
E: 24 26 [weight=3, ];
E: 24 28 [weight=1, ];
E: 24 29 [weight=2, ];
E: 24 30 [weight=1, ];
E: 26 25 [weight=1, ];
E: 26 28 [weight=1, ];
E: 26 29 [weight=1, ];
E: 26 30 [weight=1, ];
E: 27 25 [weight=1, ];
E: 27 28 [weight=1, ];
E: 27 29 [weight=1, ];
E: 28 25 [weight=1, ];
E: 29 25 [weight=1, ];
E: 30 25 [weight=1, ];
E: 31 25 [weight=1, ];
E: 31 32 [weight=1, ];
E: 31 33 [weight=1, ];
E: 31 34 [weight=1, ];
E: 31 35 [weight=1, ];
E: 31 36 [weight=1, ];
E: 32 25 [weight=1, ];
E: 32 28 [weight=1, ];
E: 32 29 [weight=1, ];
E: 33 25 [weight=1, ];
E: 33 28 [weight=2, ];
E: 33 29 [weight=1, ];
E: 33 32 [weight=3, ];
E: 34 25 [weight=1, ];
E: 34 28 [weight=1, ];
E: 34 29 [weight=2, ];
E: 34 32 [weight=3, ];
E: 35 25 [weight=1, ];
E: 35 28 [weight=1, ];
E: 36 25 [weight=1, ];
E: 36 29 [weight=1, ];
E: 40 25 [weight=1, ];
E: 40 28 [weight=1, ];
E: 40 29 [weight=1, ];
E: 40 30 [weight=1, ];


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Test.cmd <==
Require Test.
Print FileDependGraph Test.
Set DependGraph File "graph2.dpd".
Print DependGraph Test.Permutation_app_swap.



==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/Test.v <==
(************************************************************************)
(*  v      *   The Coq Proof Assistant  /  The Coq Development Team     *)
(* <O___,, * CNRS-Ecole Polytechnique-INRIA Futurs-Universite Paris Sud *)
(*   \VV/  **************************************************************)
(*    //   *      This file is distributed under the terms of the       *)
(*         *       GNU Lesser General Public License Version 2.1        *)
(************************************************************************)

(*i $Id: List.v 10999 2008-05-27 15:55:22Z letouzey $ i*)

Require Import Le Gt Minus Min Bool.

Set Implicit Arguments.


(******************************************************************)
(** * Basics: definition of polymorphic lists and some operations *)
(******************************************************************)

(** ** Definitions *)

Section Lists.

  Variable A : Type.

  Inductive list : Type :=
    | nil : list
    | cons : A -> list -> list.

  Infix "::" := cons (at level 60, right associativity) : list_scope.

  Open Scope list_scope.

  (** Head and tail        *)
  Definition head (l:list) :=
    match l with
      | nil => error
      | x :: _ => value x
    end.

 Definition hd (default:A) (l:list) :=
   match l with
     | nil => default
     | x :: _ => x
   end. 

  Definition tail (l:list) : list :=
    match l with
      | nil => nil
      | a :: m => m
    end.

  (** Length of lists                *)
  Fixpoint length (l:list) : nat :=
    match l with
      | nil => 0
      | _ :: m => S (length m)
    end.

Parameter size : list -> nat.
Axiom size_nil : size nil = 0.


  (** The [In] predicate *)
  Fixpoint In (a:A) (l:list) {struct l} : Prop :=
    match l with
      | nil => False
      | b :: m => b = a \/ In a m
    end.


  (** Concatenation of two lists *)
  Fixpoint app (l m:list) {struct l} : list :=
    match l with
      | nil => m
      | a :: l1 => a :: app l1 m
    end.
  
  Infix "++" := app (right associativity, at level 60) : list_scope.
  
End Lists.

(** Exporting list notations and tactics *)

Implicit Arguments nil [A].
Infix "::" := cons (at level 60, right associativity) : list_scope.
Infix "++" := app (right associativity, at level 60) : list_scope.

Open Scope list_scope.

Delimit Scope list_scope with list.

Bind Scope list_scope with list.

Arguments Scope list [type_scope].

(** ** Facts about lists *)

Section Facts.

  Variable A : Type.


  (** *** Genereric facts *)

  (** Discrimination *)
  Theorem nil_cons : forall (x:A) (l:list A), nil <> x :: l.
  Proof. 
    intros; discriminate.
  Qed.


  (** Destruction *)

  Theorem destruct_list : forall l : list A, {x:A & {tl:list A | l = x::tl}}+{l = nil}.
  Proof.
    induction l as [|a tl].
    right; reflexivity.
    left; exists a; exists tl; reflexivity.
  Qed.
    
  (** *** Head and tail *)
  
  Theorem head_nil : head (@nil A) = None.
  Proof.
    simpl; reflexivity.
  Qed.

  Theorem head_cons : forall (l : list A) (x : A), head (x::l) = Some x.
  Proof.
    intros; simpl; reflexivity.
  Qed.


  (************************)
  (** *** Facts about [In] *) 
  (************************)


  (** Characterization of [In] *)
  
  Theorem in_eq : forall (a:A) (l:list A), In a (a :: l).
  Proof. 
    simpl in |- *; auto.
  Qed.
  
  Theorem in_cons : forall (a b:A) (l:list A), In b l -> In b (a :: l).
  Proof. 
    simpl in |- *; auto.
  Qed.

  Theorem in_nil : forall a:A, ~ In a nil.
  Proof.
    unfold not in |- *; intros a H; inversion_clear H.
  Qed.

  Lemma In_split : forall x (l:list A), In x l -> exists l1, exists l2, l = l1++x::l2.
  Proof.
  induction l; simpl; destruct 1.
  subst a; auto.
  exists (@nil A); exists l; auto.
  destruct (IHl H) as (l1,(l2,H0)).
  exists (a::l1); exists l2; simpl; f_equal; auto.
  Qed.

  (** Inversion *)
  Theorem in_inv : forall (a b:A) (l:list A), In b (a :: l) -> a = b \/ In b l.
  Proof.
    intros a b l H; inversion_clear H; auto.
  Qed.

  (** Decidability of [In] *)
  Theorem In_dec :
    (forall x y:A, {x = y} + {x <> y}) ->
    forall (a:A) (l:list A), {In a l} + {~ In a l}.
  Proof.
    intro H; induction l as [| a0 l IHl].
    right; apply in_nil.
    destruct (H a0 a); simpl in |- *; auto.
    destruct IHl; simpl in |- *; auto. 
    right; unfold not in |- *; intros [Hc1| Hc2]; auto.
  Defined.


  (*************************)
  (** *** Facts about [app] *)
  (*************************)

  (** Discrimination *)
  Theorem app_cons_not_nil : forall (x y:list A) (a:A), nil <> x ++ a :: y.
  Proof.
    unfold not in |- *.
    destruct x as [| a l]; simpl in |- *; intros.
    discriminate H.
    discriminate H.
  Qed.


  (** Concat with [nil] *)

  Theorem app_nil_end : forall l:list A, l = l ++ nil.
  Proof. 
    induction l; simpl in |- *; auto.
    rewrite <- IHl; auto.
  Qed.

  (** [app] is associative *)
  Theorem app_ass : forall l m n:list A, (l ++ m) ++ n = l ++ m ++ n.
  Proof. 
    intros. induction l; simpl in |- *; auto.
    now_show (a :: (l ++ m) ++ n = a :: l ++ m ++ n).
    rewrite <- IHl; auto.
  Qed.
  Hint Resolve app_ass.

  Theorem ass_app : forall l m n:list A, l ++ m ++ n = (l ++ m) ++ n.
  Proof. 
    auto using app_ass.
  Qed.

  (** [app] commutes with [cons] *) 
  Theorem app_comm_cons : forall (x y:list A) (a:A), a :: (x ++ y) = (a :: x) ++ y.
  Proof.
    auto.
  Qed.



  (** Facts deduced from the result of a concatenation *)  

  Theorem app_eq_nil : forall l l':list A, l ++ l' = nil -> l = nil /\ l' = nil.
  Proof.
    destruct l as [| x l]; destruct l' as [| y l']; simpl in |- *; auto.
    intro; discriminate.
    intros H; discriminate H.
  Qed.

  Theorem app_eq_unit :
    forall (x y:list A) (a:A),
      x ++ y = a :: nil -> x = nil /\ y = a :: nil \/ x = a :: nil /\ y = nil.
  Proof.
    destruct x as [| a l]; [ destruct y as [| a l] | destruct y as [| a0 l0] ];
      simpl in |- *.
    intros a H; discriminate H.
    left; split; auto.
    right; split; auto.
    generalize H.
    generalize (app_nil_end l); intros E.
    rewrite <- E; auto.
    intros.
    injection H.
    intro.
    cut (nil = l ++ a0 :: l0); auto.
    intro.
    generalize (app_cons_not_nil _ _ _ H1); intro.
    elim H2.
  Qed.

  Lemma app_inj_tail :
    forall (x y:list A) (a b:A), x ++ a :: nil = y ++ b :: nil -> x = y /\ a = b.
  Proof.
    induction x as [| x l IHl];
      [ destruct y as [| a l] | destruct y as [| a l0] ]; 
      simpl in |- *; auto.
    intros a b H.
    injection H.
    auto.
    intros a0 b H.
    injection H; intros.
    generalize (app_cons_not_nil _ _ _ H0); destruct 1.
    intros a b H.
    injection H; intros.
    cut (nil = l ++ a :: nil); auto.
    intro.
    generalize (app_cons_not_nil _ _ _ H2); destruct 1.
    intros a0 b H.
    injection H; intros.
    destruct (IHl l0 a0 b H0). 
    split; auto.
    rewrite <- H1; rewrite <- H2; reflexivity.
  Qed.


  (** Compatibility wtih other operations *)

  Lemma app_length : forall l l' : list A, length (l++l') = length l + length l'.
  Proof.
    induction l; simpl; auto.
  Qed.

  Lemma in_app_or : forall (l m:list A) (a:A), In a (l ++ m) -> In a l \/ In a m.
  Proof. 
    intros l m a.
    elim l; simpl in |- *; auto.
    intros a0 y H H0.
    now_show ((a0 = a \/ In a y) \/ In a m).
    elim H0; auto.
    intro H1.
    now_show ((a0 = a \/ In a y) \/ In a m).
    elim (H H1); auto.
  Qed.

  Lemma in_or_app : forall (l m:list A) (a:A), In a l \/ In a m -> In a (l ++ m).
  Proof. 
    intros l m a.
    elim l; simpl in |- *; intro H.
    now_show (In a m).
    elim H; auto; intro H0.
    now_show (In a m).
    elim H0. (* subProof completed *)
    intros y H0 H1.
    now_show (H = a \/ In a (y ++ m)).
    elim H1; auto 4.
    intro H2.
    now_show (H = a \/ In a (y ++ m)).
    elim H2; auto.
  Qed.
  
  Lemma app_inv_head:
   forall l l1 l2 : list A, l ++ l1 = l ++ l2 ->  l1 = l2.
  Proof.
    induction l; simpl; auto; injection 1; auto.
  Qed.
 
  Lemma app_inv_tail:
    forall l l1 l2 : list A, l1 ++ l = l2 ++ l ->  l1 = l2.
  Proof.
    intros l l1 l2; revert l1 l2 l.
    induction l1 as [ | x1 l1]; destruct l2 as [ | x2 l2]; 
     simpl; auto; intros l H.
    absurd (length (x2 :: l2 ++ l) <= length l).
    simpl; rewrite app_length; auto with arith.
    rewrite <- H; auto with arith.
    absurd (length (x1 :: l1 ++ l) <= length l).
    simpl; rewrite app_length; auto with arith.
    rewrite H; auto with arith.
    injection H; clear H; intros; f_equal; eauto.
  Qed.

End Facts.

Hint Resolve app_nil_end ass_app app_ass: datatypes v62.
Hint Resolve app_comm_cons app_cons_not_nil: datatypes v62.
Hint Immediate app_eq_nil: datatypes v62.
Hint Resolve app_eq_unit app_inj_tail: datatypes v62. 
Hint Resolve in_eq in_cons in_inv in_nil in_app_or in_or_app: datatypes v62.



(*******************************************)
(** * Operations on the elements of a list *)
(*******************************************)

Section Elts.

  Variable A : Type.

  (*****************************)
  (** ** Nth element of a list *)
  (*****************************)

  Fixpoint nth (n:nat) (l:list A) (default:A) {struct l} : A :=
    match n, l with
      | O, x :: l' => x
      | O, other => default
      | S m, nil => default
      | S m, x :: t => nth m t default
    end.

  Fixpoint nth_ok (n:nat) (l:list A) (default:A) {struct l} : bool :=
    match n, l with
      | O, x :: l' => true
      | O, other => false
      | S m, nil => false
      | S m, x :: t => nth_ok m t default
    end.

  Lemma nth_in_or_default :
    forall (n:nat) (l:list A) (d:A), {In (nth n l d) l} + {nth n l d = d}.
  (* Realizer nth_ok. Program_all. *)
  Proof. 
    intros n l d; generalize n; induction l; intro n0.
    right; case n0; trivial.
    case n0; simpl in |- *.
    auto.
    intro n1; elim (IHl n1); auto.     
  Qed.

  Lemma nth_S_cons :
    forall (n:nat) (l:list A) (d a:A),
      In (nth n l d) l -> In (nth (S n) (a :: l) d) (a :: l).
  Proof. 
    simpl in |- *; auto.
  Qed.

  Fixpoint nth_error (l:list A) (n:nat) {struct n} : Exc A :=
    match n, l with
      | O, x :: _ => value x
      | S n, _ :: l => nth_error l n
      | _, _ => error
    end.

  Definition nth_default (default:A) (l:list A) (n:nat) : A :=
    match nth_error l n with
      | Some x => x
      | None => default
    end.

  Lemma nth_In :
    forall (n:nat) (l:list A) (d:A), n < length l -> In (nth n l d) l.

  Proof.
    unfold lt in |- *; induction n as [| n hn]; simpl in |- *.
    destruct l; simpl in |- *; [ inversion 2 | auto ].
    destruct l as [| a l hl]; simpl in |- *.
    inversion 2.
    intros d ie; right; apply hn; auto with arith.
  Qed.

  Lemma nth_overflow : forall l n d, length l <= n -> nth n l d = d.
  Proof.
    induction l; destruct n; simpl; intros; auto.
    inversion H.
    apply IHl; auto with arith.
  Qed.

  Lemma nth_indep : 
    forall l n d d', n < length l -> nth n l d = nth n l d'.
  Proof.
    induction l; simpl; intros; auto.
    inversion H.
    destruct n; simpl; auto with arith.
  Qed.

  Lemma app_nth1 : 
    forall l l' d n, n < length l -> nth n (l++l') d = nth n l d.
  Proof.
    induction l.
    intros.
    inversion H.
    intros l' d n.
    case n; simpl; auto.
    intros; rewrite IHl; auto with arith.
  Qed.

  Lemma app_nth2 : 
    forall l l' d n, n >= length l -> nth n (l++l') d = nth (n-length l) l' d.
  Proof.
    induction l.
    intros.
    simpl.
    destruct n; auto.
    intros l' d n.
    case n; simpl; auto.
    intros.
    inversion H.
    intros.
    rewrite IHl; auto with arith.
  Qed.




  (*****************)
  (** ** Remove    *)
  (*****************)

  Section Remove.

    Hypothesis eq_dec : forall x y : A, {x = y}+{x <> y}.
    
    Fixpoint remove (x : A) (l : list A){struct l} : list A :=
      match l with
	| nil => nil
	| y::tl => if (eq_dec x y) then remove x tl else y::(remove x tl)
      end.
    
    Theorem remove_In : forall (l : list A) (x : A), ~ In x (remove x l).
    Proof.
      induction l as [|x l]; auto.
      intro y; simpl; destruct (eq_dec y x) as [yeqx | yneqx]. 
      apply IHl.
      unfold not; intro HF; simpl in HF; destruct HF; auto.
      apply (IHl y); assumption. 
    Qed.
  
  End Remove.


(******************************)
(** ** Last element of a list *)
(******************************)

  (** [last l d] returns the last element of the list [l], 
    or the default value [d] if [l] is empty. *)

  Fixpoint last (l:list A) (d:A)  {struct l} : A := 
  match l with 
    | nil => d 
    | a :: nil => a 
    | a :: l => last l d
  end.

  (** [removelast l] remove the last element of [l] *)

  Fixpoint removelast (l:list A) {struct l} : list A := 
    match l with 
      | nil =>  nil 
      | a :: nil => nil 
      | a :: l => a :: removelast l
    end.
  
  Lemma app_removelast_last : 
    forall l d, l<>nil -> l = removelast l ++ (last l d :: nil).
  Proof.
    induction l.
    destruct 1; auto.
    intros d _.
    destruct l; auto.
    pattern (a0::l) at 1; rewrite IHl with d; auto; discriminate.
  Qed.
  
  Lemma exists_last : 
    forall l, l<>nil -> { l' : (list A) & { a : A | l = l'++a::nil}}. 
  Proof. 
    induction l.
    destruct 1; auto.
    intros _.
    destruct l.
    exists (@nil A); exists a; auto.
    destruct IHl as [l' (a',H)]; try discriminate.
    rewrite H.
    exists (a::l'); exists a'; auto.
  Qed.

  Lemma removelast_app : 
    forall l l', l' <> nil -> removelast (l++l') = l ++ removelast l'.
  Proof.
    induction l.
    simpl; auto.
    simpl; intros.
    assert (l++l' <> nil).
    destruct l.
    simpl; auto.
    simpl; discriminate.
    specialize (IHl l' H).
    destruct (l++l'); [elim H0; auto|f_equal; auto].
  Qed.

  
  (****************************************)
  (** ** Counting occurences of a element *)
  (****************************************)

  Hypotheses eqA_dec : forall x y : A, {x = y}+{x <> y}.
  
  Fixpoint count_occ (l : list A) (x : A){struct l} : nat :=
    match l with 
      | nil => 0
      | y :: tl => 
	let n := count_occ tl x in 
	  if eqA_dec y x then S n else n
    end.
  
  (** Compatibility of count_occ with operations on list *)
  Theorem count_occ_In : forall (l : list A) (x : A), In x l <-> count_occ l x > 0.
  Proof.
    induction l as [|y l].
    simpl; intros; split; [destruct 1 | apply gt_irrefl].
    simpl. intro x; destruct (eqA_dec y x) as [Heq|Hneq].
    rewrite Heq; intuition. 
    pose (IHl x). intuition.
  Qed.
  
  Theorem count_occ_inv_nil : forall (l : list A), (forall x:A, count_occ l x = 0) <-> l = nil.
  Proof.
    split.
    (* Case -> *)
    induction l as [|x l].
    trivial.
    intro H.
    elim (O_S (count_occ l x)).
    apply sym_eq.
    generalize (H x).
    simpl. destruct (eqA_dec x x) as [|HF].
    trivial.
    elim HF; reflexivity.
    (* Case <- *)
    intro H; rewrite H; simpl; reflexivity.
  Qed.
  
  Lemma count_occ_nil : forall (x : A), count_occ nil x = 0.
  Proof.
    intro x; simpl; reflexivity.
  Qed.

  Lemma count_occ_cons_eq : forall (l : list A) (x y : A), x = y -> count_occ (x::l) y = S (count_occ l y).
  Proof.
    intros l x y H; simpl.
    destruct (eqA_dec x y); [reflexivity | contradiction].
  Qed.
  
  Lemma count_occ_cons_neq : forall (l : list A) (x y : A), x <> y -> count_occ (x::l) y = count_occ l y.
  Proof.
    intros l x y H; simpl.
    destruct (eqA_dec x y); [contradiction | reflexivity]. 
  Qed.

End Elts.



(*******************************)
(** * Manipulating whole lists *)
(*******************************)

Section ListOps.

  Variable A : Type.

  (*************************)
  (** ** Reverse           *)
  (*************************)

  Fixpoint rev (l:list A) : list A :=
    match l with
      | nil => nil
      | x :: l' => rev l' ++ x :: nil
    end.

  Lemma distr_rev : forall x y:list A, rev (x ++ y) = rev y ++ rev x.
  Proof.
    induction x as [| a l IHl].
    destruct y as [| a l].
    simpl in |- *.
    auto.

    simpl in |- *.
    apply app_nil_end; auto.

    intro y.
    simpl in |- *.
    rewrite (IHl y).
    apply (app_ass (rev y) (rev l) (a :: nil)).
  Qed.

  Remark rev_unit : forall (l:list A) (a:A), rev (l ++ a :: nil) = a :: rev l.
  Proof.
    intros.
    apply (distr_rev l (a :: nil)); simpl in |- *; auto.
  Qed.

  Lemma rev_involutive : forall l:list A, rev (rev l) = l.
  Proof.
    induction l as [| a l IHl].
    simpl in |- *; auto.

    simpl in |- *.
    rewrite (rev_unit (rev l) a).
    rewrite IHl; auto.
  Qed.


  (** Compatibility with other operations *)

  Lemma In_rev : forall l x, In x l <-> In x (rev l).
  Proof.
    induction l.
    simpl; intuition.
    intros.
    simpl.
    intuition.
    subst.
    apply in_or_app; right; simpl; auto.
    apply in_or_app; left; firstorder.
    destruct (in_app_or _ _ _ H); firstorder.
  Qed.

  Lemma rev_length : forall l, length (rev l) = length l.
  Proof.
    induction l;simpl; auto.
    rewrite app_length.
    rewrite IHl.
    simpl.
    elim (length l); simpl; auto.
  Qed.

  Lemma rev_nth : forall l d n,  n < length l ->  
    nth n (rev l) d = nth (length l - S n) l d.
  Proof.
    induction l.
    intros; inversion H.
    intros.
    simpl in H.
    simpl (rev (a :: l)).
    simpl (length (a :: l) - S n).
    inversion H.
    rewrite <- minus_n_n; simpl.
    rewrite <- rev_length.
    rewrite app_nth2; auto.
    rewrite <- minus_n_n; auto.
    rewrite app_nth1; auto.
    rewrite (minus_plus_simpl_l_reverse (length l) n 1).
    replace (1 + length l) with (S (length l)); auto with arith.
    rewrite <- minus_Sn_m; auto with arith.
    apply IHl ; auto with arith.
    rewrite rev_length; auto.
  Qed.


  (**  An alternative tail-recursive definition for reverse *) 

  Fixpoint rev_append (l l': list A) {struct l} : list A := 
    match l with 
      | nil => l' 
      | a::l => rev_append l (a::l')
    end.

  Definition rev' l : list A := rev_append l nil.

  Notation rev_acc := rev_append (only parsing).

  Lemma rev_append_rev : forall l l', rev_acc l l' = rev l ++ l'.
  Proof.
    induction l; simpl; auto; intros.
    rewrite <- ass_app; firstorder.
  Qed.

  Notation rev_acc_rev := rev_append_rev (only parsing).

  Lemma rev_alt : forall l, rev l = rev_append l nil.
  Proof.
    intros; rewrite rev_append_rev.
    apply app_nil_end.
  Qed.


(*********************************************)
(** Reverse Induction Principle on Lists  *)
(*********************************************)
  
  Section Reverse_Induction.
    
    Unset Implicit Arguments.
    
    Lemma rev_list_ind :
      forall P:list A-> Prop,
	P nil ->
	(forall (a:A) (l:list A), P (rev l) -> P (rev (a :: l))) ->
	forall l:list A, P (rev l).
    Proof.
      induction l; auto.
    Qed.
    Set Implicit Arguments.
    
    Theorem rev_ind :
      forall P:list A -> Prop,
	P nil ->
	(forall (x:A) (l:list A), P l -> P (l ++ x :: nil)) -> forall l:list A, P l.
    Proof.
      intros.
      generalize (rev_involutive l).
      intros E; rewrite <- E.
      apply (rev_list_ind P).
      auto.
      
      simpl in |- *.
      intros.
      apply (H0 a (rev l0)).
      auto.
    Qed.
  
  End Reverse_Induction.



  (***********************************)
  (** ** Lists modulo permutation    *)
  (***********************************)
  
  Section Permutation.

    Inductive Permutation : list A -> list A -> Prop :=
      | perm_nil: Permutation nil nil
      | perm_skip: forall (x:A) (l l':list A), Permutation l l' -> Permutation (cons x l) (cons x l')
      | perm_swap: forall (x y:A) (l:list A), Permutation (cons y (cons x l)) (cons x (cons y l))
      | perm_trans: forall (l l' l'':list A), Permutation l l' -> Permutation l' l'' -> Permutation l l''.

    Hint Constructors Permutation.

  (** Some facts about [Permutation] *)

    Theorem Permutation_nil : forall (l : list A), Permutation nil l -> l = nil.
    Proof.
      intros l HF.
      set (m:=@nil A) in HF; assert (m = nil); [reflexivity|idtac]; clearbody m.
      induction HF; try elim (nil_cons (sym_eq H)); auto.
    Qed.

    Theorem Permutation_nil_cons : forall (l : list A) (x : A), ~ Permutation nil (x::l).
    Proof.
      unfold not; intros l x HF.
      elim (@nil_cons A x l). apply sym_eq. exact (Permutation_nil HF).
    Qed.

  (** Permutation over lists is a equivalence relation *)

    Theorem Permutation_refl : forall l : list A, Permutation l l.
    Proof.
      induction l; constructor. exact IHl. 
    Qed.

    Theorem Permutation_sym : forall l l' : list A, Permutation l l' -> Permutation l' l.
    Proof.
      intros l l' Hperm; induction Hperm; auto.
      apply perm_trans with (l':=l'); assumption.
    Qed.

    Theorem Permutation_trans : forall l l' l'' : list A, Permutation l l' -> Permutation l' l'' -> Permutation l l''.
    Proof.
      exact perm_trans.
    Qed.

    Hint Resolve Permutation_refl Permutation_sym Permutation_trans.

  (** Compatibility with others operations on lists *)

    Theorem Permutation_in : forall (l l' : list A) (x : A), Permutation l l' -> In x l -> In x l'.
    Proof.
      intros l l' x Hperm; induction Hperm; simpl; tauto. 
    Qed.

    Lemma Permutation_app_tail : forall (l l' tl : list A), Permutation l l' -> Permutation (l++tl) (l'++tl).
    Proof.
      intros l l' tl Hperm; induction Hperm as [|x l l'|x y l|l l' l'']; simpl; auto.
      eapply Permutation_trans with (l':=l'++tl); trivial.
    Qed.

    Lemma Permutation_app_head : forall (l tl tl' : list A), Permutation tl tl' -> Permutation (l++tl) (l++tl').
    Proof.
      intros l tl tl' Hperm; induction l; [trivial | repeat rewrite <- app_comm_cons; constructor; assumption].
    Qed.

    Theorem Permutation_app : forall (l m l' m' : list A), Permutation l l' -> Permutation m m' -> Permutation (l++m) (l'++m').
    Proof.
      intros l m l' m' Hpermll' Hpermmm'; induction Hpermll' as [|x l l'|x y l|l l' l'']; repeat rewrite <- app_comm_cons; auto.
      apply Permutation_trans with (l' := (x :: y :: l ++ m));
	[idtac | repeat rewrite app_comm_cons; apply Permutation_app_head]; trivial.
      apply Permutation_trans with (l' := (l' ++ m')); try assumption.
      apply Permutation_app_tail; assumption.
    Qed.

    Theorem Permutation_app_swap : forall (l l' : list A), Permutation (l++l') (l'++l).
    Proof.
      induction l as [|x l]. 
      simpl; intro l'; rewrite <- app_nil_end; trivial.
      induction l' as [|y l'].
      simpl; rewrite <- app_nil_end; trivial.
      simpl; apply Permutation_trans with (l' := x :: y :: l' ++ l).
      constructor; rewrite app_comm_cons; apply IHl.
      apply Permutation_trans with (l' := y :: x :: l' ++ l); constructor.
      apply Permutation_trans with (l' := x :: l ++ l'); auto.
    Qed.
  
    Theorem Permutation_cons_app : forall (l l1 l2:list A) a,
      Permutation l (l1 ++ l2) -> Permutation (a :: l) (l1 ++ a :: l2).
    Proof.
    intros l l1; revert l.
    induction l1.
    simpl.
    intros; apply perm_skip; auto.
    simpl; intros.
    apply perm_trans with (a0::a::l1++l2).
    apply perm_skip; auto.
    apply perm_trans with (a::a0::l1++l2).
    apply perm_swap; auto.
    apply perm_skip; auto.
    Qed.
    Hint Resolve Permutation_cons_app.

    Theorem Permutation_length : forall (l l' : list A), Permutation l l' -> length l = length l'.
    Proof.
      intros l l' Hperm; induction Hperm; simpl; auto.
      apply trans_eq with (y:= (length l')); trivial.
    Qed.

    Theorem Permutation_rev : forall (l : list A), Permutation l (rev l). 
    Proof.
      induction l as [| x l]; simpl; trivial.
      apply Permutation_trans with (l' := (x::nil)++rev l).
      simpl; auto.
      apply Permutation_app_swap.
    Qed.

    Theorem Permutation_ind_bis : 
     forall P : list A -> list A -> Prop,
       P (@nil A) (@nil A) ->
       (forall x l l', Permutation l l' -> P l l' -> P (x :: l) (x :: l')) ->
       (forall x y l l', Permutation l l' -> P l l' -> P (y :: x :: l) (x :: y :: l')) ->
       (forall l l' l'', Permutation l l' -> P l l' -> Permutation l' l'' -> P l' l'' -> P l l'') ->
       forall l l', Permutation l l' -> P l l'.
    Proof.
    intros P Hnil Hskip Hswap Htrans.
    induction 1; auto.
    apply Htrans with (x::y::l); auto.
    apply Hswap; auto.
    induction l; auto.
    apply Hskip; auto.
    apply Hskip; auto.
    induction l; auto.
    eauto.
    Qed.

    Ltac break_list l x l' H := 
     destruct l as [|x l']; simpl in *; 
     injection H; intros; subst; clear H.

    Theorem Permutation_app_inv : forall (l1 l2 l3 l4:list A) a,
      Permutation (l1++a::l2) (l3++a::l4) -> Permutation (l1++l2) (l3 ++ l4).
    Proof.
    set (P:=fun l l' =>  
             forall a l1 l2 l3 l4, l=l1++a::l2 -> l'=l3++a::l4 -> Permutation (l1++l2) (l3++l4)).
    cut (forall l l', Permutation l l' -> P l l').
    intros; apply (H _ _ H0 a); auto.
    intros; apply (Permutation_ind_bis P); unfold P; clear P; try clear H l l'; simpl; auto.
    (* nil *)
    intros; destruct l1; simpl in *; discriminate.
    (* skip *)
    intros x l l' H IH; intros.
    break_list l1 b l1' H0; break_list l3 c l3' H1.
    auto.
    apply perm_trans with (l3'++c::l4); auto.
    apply perm_trans with (l1'++a::l2); auto using Permutation_cons_app.
    apply perm_skip.
    apply (IH a l1' l2 l3' l4); auto.
    (* contradict *)
    intros x y l l' Hp IH; intros.
    break_list l1 b l1' H; break_list l3 c l3' H0.
    auto.
    break_list l3' b l3'' H.
    auto.
    apply perm_trans with (c::l3''++b::l4); auto.
    break_list l1' c l1'' H1. 
    auto.
    apply perm_trans with (b::l1''++c::l2); auto.
    break_list l3' d l3'' H; break_list l1' e l1'' H1. 
    auto.
    apply perm_trans with (e::a::l1''++l2); auto.
    apply perm_trans with (e::l1''++a::l2); auto.
    apply perm_trans with (d::a::l3''++l4); auto.
    apply perm_trans with (d::l3''++a::l4); auto.
    apply perm_trans with (e::d::l1''++l2); auto.
    apply perm_skip; apply perm_skip.
    apply (IH a l1'' l2 l3'' l4); auto.
    (*trans*)
    intros.
    destruct (In_split a l') as (l'1,(l'2,H6)).
    apply (Permutation_in a H).
    subst l.
    apply in_or_app; right; red; auto.
    apply perm_trans with (l'1++l'2).
    apply (H0 _ _ _ _ _ H3 H6).
    apply (H2 _ _ _ _ _ H6 H4).
    Qed.

    Theorem Permutation_cons_inv : 
       forall l l' a, Permutation (a::l) (a::l') -> Permutation l l'.
    Proof.
    intros; exact (Permutation_app_inv (@nil _) l (@nil _) l' a H). 
    Qed.

    Theorem Permutation_cons_app_inv :
       forall l l1 l2 a, Permutation (a :: l) (l1 ++ a :: l2) -> Permutation l (l1 ++ l2).
    Proof.
    intros; exact (Permutation_app_inv (@nil _) l l1 l2 a H). 
    Qed.
    
    Theorem Permutation_app_inv_l : 
        forall l l1 l2, Permutation (l ++ l1) (l ++ l2) -> Permutation l1 l2.
    Proof.    
    induction l; simpl; auto.
    intros.
    apply IHl.
    apply Permutation_cons_inv with a; auto.
    Qed.

    Theorem Permutation_app_inv_r : 
       forall l l1 l2, Permutation (l1 ++ l) (l2 ++ l) -> Permutation l1 l2.
    Proof.
    induction l.
    intros l1 l2; do 2 rewrite <- app_nil_end; auto.
    intros.
    apply IHl.
    apply Permutation_app_inv with a; auto.
    Qed.

  End Permutation.


  (***********************************)
  (** ** Decidable equality on lists *)
  (***********************************)

  Hypotheses eqA_dec : forall (x y : A), {x = y}+{x <> y}.

  Lemma list_eq_dec :
    forall l l':list A, {l = l'} + {l <> l'}.
  Proof.
    induction l as [| x l IHl]; destruct l' as [| y l'].
    left; trivial.
    right; apply nil_cons. 
    right; unfold not; intro HF; apply (nil_cons (sym_eq HF)).
    destruct (eqA_dec x y) as [xeqy|xneqy]; destruct (IHl l') as [leql'|lneql']; 
      try (right; unfold not; intro HF; injection HF; intros; contradiction).
    rewrite xeqy; rewrite leql'; left; trivial.
  Qed.


End ListOps.


(***************************************************)
(** * Applying functions to the elements of a list *)
(***************************************************)

(************)
(** ** Map  *)
(************)

Section Map.
  Variables A B : Type.
  Variable f : A -> B.
  
  Fixpoint map (l:list A) : list B :=
    match l with
      | nil => nil
      | cons a t => cons (f a) (map t)
    end.
  
  Lemma in_map :
    forall (l:list A) (x:A), In x l -> In (f x) (map l).
  Proof. 
    induction l as [| a l IHl]; simpl in |- *;
      [ auto
	| destruct 1; [ left; apply f_equal with (f := f); assumption | auto ] ].
  Qed.
  
  Lemma in_map_iff : forall l y, In y (map l) <-> exists x, f x = y /\ In x l.
  Proof.
    induction l; firstorder (subst; auto).
  Qed.

  Lemma map_length : forall l, length (map l) = length l.
  Proof.
    induction l; simpl; auto.
  Qed.

  Lemma map_nth : forall l d n, 
    nth n (map l) (f d) = f (nth n l d).
  Proof.
    induction l; simpl map; destruct n; firstorder.
  Qed.
  
  Lemma map_app : forall l l',  
    map (l++l') = (map l)++(map l').
  Proof. 
    induction l; simpl; auto.
    intros; rewrite IHl; auto.
  Qed.
  
  Lemma map_rev : forall l, map (rev l) = rev (map l).
  Proof. 
    induction l; simpl; auto.
    rewrite map_app.
    rewrite IHl; auto.
  Qed.

  Hint Constructors Permutation.

  Lemma Permutation_map : 
    forall l l', Permutation l l' -> Permutation (map l) (map l').
  Proof. 
  induction 1; simpl; auto; eauto.
  Qed.

  (** [flat_map] *)

  Fixpoint flat_map (f:A -> list B) (l:list A) {struct l} : 
    list B :=
    match l with
      | nil => nil
      | cons x t => (f x)++(flat_map f t)
    end.
  
  Lemma in_flat_map : forall (f:A->list B)(l:list A)(y:B),
    In y (flat_map f l) <-> exists x, In x l /\ In y (f x). 
  Proof.
    induction l; simpl; split; intros.
    contradiction.
    destruct H as (x,(H,_)); contradiction.
    destruct (in_app_or _ _ _ H).
    exists a; auto.
    destruct (IHl y) as (H1,_); destruct (H1 H0) as (x,(H2,H3)).
    exists x; auto.
    apply in_or_app.
    destruct H as (x,(H0,H1)); destruct H0.
    subst; auto.
    right; destruct (IHl y) as (_,H2); apply H2.
    exists x; auto.
  Qed.

End Map. 

Lemma map_map : forall (A B C:Type)(f:A->B)(g:B->C) l, 
  map g (map f l) = map (fun x => g (f x)) l.
Proof.
  induction l; simpl; auto.
  rewrite IHl; auto.
Qed.

Lemma map_ext : 
  forall (A B : Type)(f g:A->B), (forall a, f a = g a) -> forall l, map f l = map g l.
Proof.
  induction l; simpl; auto.
  rewrite H; rewrite IHl; auto.
Qed.


(************************************)
(** Left-to-right iterator on lists *)
(************************************)

Section Fold_Left_Recursor.
  Variables A B : Type.
  Variable f : A -> B -> A.
  
  Fixpoint fold_left (l:list B) (a0:A) {struct l} : A :=
    match l with
      | nil => a0
      | cons b t => fold_left t (f a0 b)
    end.
  
  Lemma fold_left_app : forall (l l':list B)(i:A), 
    fold_left (l++l') i = fold_left l' (fold_left l i).
  Proof.
    induction l. 
    simpl; auto.
    intros.
    simpl.
    auto.
  Qed.

End Fold_Left_Recursor.

Lemma fold_left_length : 
  forall (A:Type)(l:list A), fold_left (fun x _ => S x) l 0 = length l.
Proof.
  intro A.
  cut (forall (l:list A) n, fold_left (fun x _ => S x) l n = n + length l).
  intros.
  exact (H l 0).
  induction l; simpl; auto.
  intros; rewrite IHl.
  simpl; auto with arith.
Qed.

(************************************)
(** Right-to-left iterator on lists *)
(************************************)

Section Fold_Right_Recursor.
  Variables A B : Type.
  Variable f : B -> A -> A.
  Variable a0 : A.
  
  Fixpoint fold_right (l:list B) : A :=
    match l with
      | nil => a0
      | cons b t => f b (fold_right t)
    end.

End Fold_Right_Recursor.

  Lemma fold_right_app : forall (A B:Type)(f:A->B->B) l l' i, 
    fold_right f i (l++l') = fold_right f (fold_right f i l') l.
  Proof.
    induction l.
    simpl; auto.
    simpl; intros.
    f_equal; auto.
  Qed.

  Lemma fold_left_rev_right : forall (A B:Type)(f:A->B->B) l i, 
    fold_right f i (rev l) = fold_left (fun x y => f y x) l i.
  Proof.
    induction l.
    simpl; auto.
    intros.
    simpl.
    rewrite fold_right_app; simpl; auto.
  Qed.

  Theorem fold_symmetric :
    forall (A:Type) (f:A -> A -> A),
      (forall x y z:A, f x (f y z) = f (f x y) z) ->
      (forall x y:A, f x y = f y x) ->
      forall (a0:A) (l:list A), fold_left f l a0 = fold_right f a0 l.
  Proof.
    destruct l as [| a l].
    reflexivity.
    simpl in |- *.
    rewrite <- H0.
    generalize a0 a.
    induction l as [| a3 l IHl]; simpl in |- *.
    trivial.
    intros.
    rewrite H.
    rewrite (H0 a2).
    rewrite <- (H a1).
    rewrite (H0 a1).
    rewrite IHl.
    reflexivity.
  Qed.



  (** [(list_power x y)] is [y^x], or the set of sequences of elts of [y]
      indexed by elts of [x], sorted in lexicographic order. *)

  Fixpoint list_power (A B:Type)(l:list A) (l':list B) {struct l} :
    list (list (A * B)) :=
    match l with
      | nil => cons nil nil
      | cons x t =>
	flat_map (fun f:list (A * B) => map (fun y:B => cons (x, y) f) l')
        (list_power t l')
    end.


  (*************************************)
  (** ** Boolean operations over lists *)
  (*************************************)

  Section Bool. 
    Variable A : Type.
    Variable f : A -> bool.

  (** find whether a boolean function can be satisfied by an 
       elements of the list. *)

    Fixpoint existsb (l:list A) {struct l}: bool := 
      match l with 
	| nil => false
	| a::l => f a || existsb l
      end.

    Lemma existsb_exists : 
      forall l, existsb l = true <-> exists x, In x l /\ f x = true.
    Proof.
      induction l; simpl; intuition.
      inversion H.
      firstorder.
      destruct (orb_prop _ _ H1); firstorder.
      firstorder.
      subst.
      rewrite H2; auto.
    Qed.

    Lemma existsb_nth : forall l n d, n < length l ->
      existsb l = false -> f (nth n l d) = false.
    Proof.
      induction l.
      inversion 1.
      simpl; intros.
      destruct (orb_false_elim _ _ H0); clear H0; auto.
      destruct n ; auto. 
      rewrite IHl; auto with arith.
    Qed.

  (** find whether a boolean function is satisfied by 
    all the elements of a list. *)

    Fixpoint forallb (l:list A) {struct l} : bool := 
      match l with 
	| nil => true
	| a::l => f a && forallb l
      end.

    Lemma forallb_forall : 
      forall l, forallb l = true <-> (forall x, In x l -> f x = true).
    Proof.
      induction l; simpl; intuition.
      destruct (andb_prop _ _ H1).
      congruence.
      destruct (andb_prop _ _ H1); auto.
      assert (forallb l = true).
      apply H0; intuition.
      rewrite H1; auto. 
    Qed.

  (** [filter] *)

    Fixpoint filter (l:list A) : list A := 
      match l with 
	| nil => nil
	| x :: l => if f x then x::(filter l) else filter l
      end.

    Lemma filter_In : forall x l, In x (filter l) <-> In x l /\ f x = true.
    Proof.
      induction l; simpl.
      intuition.
      intros.
      case_eq (f a); intros; simpl; intuition congruence.
    Qed.

  (** [find] *)

    Fixpoint find (l:list A) : option A :=
      match l with
	| nil => None
	| x :: tl => if f x then Some x else find tl
      end.

  (** [partition] *)

    Fixpoint partition (l:list A) {struct l} : list A * list A := 
      match l with
	| nil => (nil, nil)
	| x :: tl => let (g,d) := partition tl in 
	  if f x then (x::g,d) else (g,x::d)
      end.

  End Bool.




  (******************************************************)
  (** ** Operations on lists of pairs or lists of lists *)
  (******************************************************)

  Section ListPairs.
    Variables A B : Type.
    
  (** [split] derives two lists from a list of pairs *)

    Fixpoint split  (l:list (A*B)) { struct l }: list A * list B :=
      match l with
	| nil => (nil, nil)
	| (x,y) :: tl => let (g,d) := split tl in (x::g, y::d)
      end.

    Lemma in_split_l : forall (l:list (A*B))(p:A*B), 
      In p l -> In (fst p) (fst (split l)). 
    Proof.
      induction l; simpl; intros; auto.
      destruct p; destruct a; destruct (split l); simpl in *.
      destruct H.
      injection H; auto.
      right; apply (IHl (a0,b) H).
    Qed.

    Lemma in_split_r : forall (l:list (A*B))(p:A*B), 
      In p l -> In (snd p) (snd (split l)). 
    Proof.
      induction l; simpl; intros; auto.
      destruct p; destruct a; destruct (split l); simpl in *.
      destruct H.
      injection H; auto.
      right; apply (IHl (a0,b) H).
    Qed.

    Lemma split_nth : forall (l:list (A*B))(n:nat)(d:A*B), 
      nth n l d = (nth n (fst (split l)) (fst d), nth n (snd (split l)) (snd d)).
    Proof.
      induction l.
      destruct n; destruct d; simpl; auto.
      destruct n; destruct d; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
      destruct a; destruct (split l); simpl in *; auto.
      apply IHl.
    Qed.

    Lemma split_length_l : forall (l:list (A*B)),
      length (fst (split l)) = length l. 
    Proof.
      induction l; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
    Qed.

    Lemma split_length_r : forall (l:list (A*B)),
      length (snd (split l)) = length l. 
    Proof.
      induction l; simpl; auto.
      destruct a; destruct (split l); simpl; auto.
    Qed.

  (** [combine] is the opposite of [split]. 
      Lists given to [combine] are meant to be of same length. 
      If not, [combine] stops on the shorter list *)

    Fixpoint combine (l : list A) (l' : list B){struct l} : list (A*B) :=
      match l,l' with
	| x::tl, y::tl' => (x,y)::(combine tl tl')
	| _, _ => nil
      end.

    Lemma split_combine : forall (l: list (A*B)), 
      let (l1,l2) := split l in combine l1 l2 = l.
    Proof.
      induction l.
      simpl; auto.
      destruct a; simpl. 
      destruct (split l); simpl in *.
      f_equal; auto.
    Qed.

    Lemma combine_split : forall (l:list A)(l':list B), length l = length l' -> 
      split (combine l l') = (l,l').
    Proof.
      induction l; destruct l'; simpl; intros; auto; try discriminate.
      injection H; clear H; intros.
      rewrite IHl; auto.
    Qed.

    Lemma in_combine_l : forall (l:list A)(l':list B)(x:A)(y:B), 
      In (x,y) (combine l l') -> In x l.
    Proof.
      induction l.
      simpl; auto.
      destruct l'; simpl; auto; intros.
      contradiction. 
      destruct H.
      injection H; auto.
      right; apply IHl with l' y; auto.
    Qed.

    Lemma in_combine_r : forall (l:list A)(l':list B)(x:A)(y:B), 
      In (x,y) (combine l l') -> In y l'.
    Proof.
      induction l.
      simpl; intros; contradiction.
      destruct l'; simpl; auto; intros.
      destruct H.
      injection H; auto.
      right; apply IHl with x; auto.
    Qed.

    Lemma combine_length : forall (l:list A)(l':list B), 
      length (combine l l') = min (length l) (length l').
    Proof.
      induction l.
      simpl; auto.
      destruct l'; simpl; auto.
    Qed.

    Lemma combine_nth : forall (l:list A)(l':list B)(n:nat)(x:A)(y:B), 
      length l = length l' -> 
      nth n (combine l l') (x,y) = (nth n l x, nth n l' y).
    Proof.
      induction l; destruct l'; intros; try discriminate.
      destruct n; simpl; auto.
      destruct n; simpl in *; auto.
    Qed.

  (** [list_prod] has the same signature as [combine], but unlike
     [combine], it adds every possible pairs, not only those at the 
     same position. *)

    Fixpoint list_prod (l:list A) (l':list B) {struct l} :
      list (A * B) :=
      match l with
	| nil => nil
	| cons x t => (map (fun y:B => (x, y)) l')++(list_prod t l')
      end.

    Lemma in_prod_aux :
      forall (x:A) (y:B) (l:list B),
	In y l -> In (x, y) (map (fun y0:B => (x, y0)) l).
    Proof. 
      induction l;
	[ simpl in |- *; auto
	  | simpl in |- *; destruct 1 as [H1| ];
	    [ left; rewrite H1; trivial | right; auto ] ].
    Qed.

    Lemma in_prod :
      forall (l:list A) (l':list B) (x:A) (y:B),
	In x l -> In y l' -> In (x, y) (list_prod l l').
    Proof. 
      induction l;
	[ simpl in |- *; tauto
	  | simpl in |- *; intros; apply in_or_app; destruct H;
	    [ left; rewrite H; apply in_prod_aux; assumption | right; auto ] ].
    Qed.

    Lemma in_prod_iff : 
      forall (l:list A)(l':list B)(x:A)(y:B), 
	In (x,y) (list_prod l l') <-> In x l /\ In y l'.
    Proof.
      split; [ | intros; apply in_prod; intuition ].
      induction l; simpl; intros.
      intuition.
      destruct (in_app_or _ _ _ H); clear H.
      destruct (in_map_iff (fun y : B => (a, y)) l' (x,y)) as (H1,_).
      destruct (H1 H0) as (z,(H2,H3)); clear H0 H1.
      injection H2; clear H2; intros; subst; intuition.
      intuition.
    Qed. 

    Lemma prod_length : forall (l:list A)(l':list B), 
      length (list_prod l l') = (length l) * (length l').
    Proof.
      induction l; simpl; auto.
      intros.
      rewrite app_length.
      rewrite map_length.
      auto.
    Qed.

  End ListPairs.




(***************************************)
(** * Miscelenous operations on lists  *)
(***************************************)



(******************************)
(** ** Length order of lists  *)
(******************************)

Section length_order.
  Variable A : Type.

  Definition lel (l m:list A) := length l <= length m.

  Variables a b : A.
  Variables l m n : list A.

  Lemma lel_refl : lel l l.
  Proof. 
    unfold lel in |- *; auto with arith.
  Qed.

  Lemma lel_trans : lel l m -> lel m n -> lel l n.
  Proof. 
    unfold lel in |- *; intros.
    now_show (length l <= length n).
    apply le_trans with (length m); auto with arith.
  Qed.

  Lemma lel_cons_cons : lel l m -> lel (a :: l) (b :: m).
  Proof. 
    unfold lel in |- *; simpl in |- *; auto with arith.
  Qed.

  Lemma lel_cons : lel l m -> lel l (b :: m).
  Proof. 
    unfold lel in |- *; simpl in |- *; auto with arith.
  Qed.

  Lemma lel_tail : lel (a :: l) (b :: m) -> lel l m.
  Proof. 
    unfold lel in |- *; simpl in |- *; auto with arith.
  Qed.

  Lemma lel_nil : forall l':list A, lel l' nil -> nil = l'.
  Proof. 
    intro l'; elim l'; auto with arith.
    intros a' y H H0.
    now_show (nil = a' :: y).
    absurd (S (length y) <= 0); auto with arith.
  Qed.
End length_order.

Hint Resolve lel_refl lel_cons_cons lel_cons lel_nil lel_nil nil_cons:
  datatypes v62.


(******************************)
(** ** Set inclusion on list  *)
(******************************)

Section SetIncl.

  Variable A : Type.

  Definition incl (l m:list A) := forall a:A, In a l -> In a m.
  Hint Unfold incl.
  
  Lemma incl_refl : forall l:list A, incl l l.
  Proof. 
    auto.
  Qed.
  Hint Resolve incl_refl.
  
  Lemma incl_tl : forall (a:A) (l m:list A), incl l m -> incl l (a :: m).
  Proof. 
    auto with datatypes.
  Qed.
  Hint Immediate incl_tl.

  Lemma incl_tran : forall l m n:list A, incl l m -> incl m n -> incl l n.
  Proof. 
    auto.
  Qed.
  
  Lemma incl_appl : forall l m n:list A, incl l n -> incl l (n ++ m).
  Proof. 
    auto with datatypes.
  Qed.
  Hint Immediate incl_appl.
  
  Lemma incl_appr : forall l m n:list A, incl l n -> incl l (m ++ n).
  Proof. 
    auto with datatypes.
  Qed.
  Hint Immediate incl_appr.
  
  Lemma incl_cons :
    forall (a:A) (l m:list A), In a m -> incl l m -> incl (a :: l) m.
  Proof. 
    unfold incl in |- *; simpl in |- *; intros a l m H H0 a0 H1.
    now_show (In a0 m).
    elim H1.
    now_show (a = a0 -> In a0 m).
    elim H1; auto; intro H2.
    now_show (a = a0 -> In a0 m).
    elim H2; auto. (* solves subgoal *)
    now_show (In a0 l -> In a0 m).
    auto.
  Qed.
  Hint Resolve incl_cons.
  
  Lemma incl_app : forall l m n:list A, incl l n -> incl m n -> incl (l ++ m) n.
  Proof. 
    unfold incl in |- *; simpl in |- *; intros l m n H H0 a H1.
    now_show (In a n).
    elim (in_app_or _ _ _ H1); auto.
  Qed.
  Hint Resolve incl_app.
  
End SetIncl.

Hint Resolve incl_refl incl_tl incl_tran incl_appl incl_appr incl_cons
  incl_app: datatypes v62.


(**************************************)
(** * Cutting a list at some position *)
(**************************************)

Section Cutting.

  Variable A : Type.

  Fixpoint firstn (n:nat)(l:list A) {struct n} : list A := 
    match n with 
      | 0 => nil 
      | S n => match l with  
		 | nil => nil 
		 | a::l => a::(firstn n l)
	       end
    end.
  
  Fixpoint skipn (n:nat)(l:list A) { struct n } : list A := 
    match n with 
      | 0 => l 
      | S n => match l with 
		 | nil => nil 
		 | a::l => skipn n l
	       end
    end.
  
  Lemma firstn_skipn : forall n l, firstn n l ++ skipn n l = l.
  Proof.
    induction n.
    simpl; auto.
    destruct l; simpl; auto.
    f_equal; auto.
  Qed.

  Lemma firstn_length : forall n l, length (firstn n l) = min n (length l).
  Proof.
    induction n; destruct l; simpl; auto.
  Qed.

   Lemma removelast_firstn : forall n l, n < length l -> 
     removelast (firstn (S n) l) = firstn n l.
   Proof.
     induction n; destruct l.
     simpl; auto.
     simpl; auto.
     simpl; auto.
     intros.
     simpl in H.
     change (firstn (S (S n)) (a::l)) with ((a::nil)++firstn (S n) l).
     change (firstn (S n) (a::l)) with (a::firstn n l).
     rewrite removelast_app.
     rewrite IHn; auto with arith.
     
     clear IHn; destruct l; simpl in *; try discriminate.
     inversion_clear H.
     inversion_clear H0.
   Qed.

   Lemma firstn_removelast : forall n l, n < length l -> 
     firstn n (removelast l) = firstn n l.
   Proof.
     induction n; destruct l.
     simpl; auto.
     simpl; auto.
     simpl; auto.
     intros.
     simpl in H.
     change (removelast (a :: l)) with (removelast ((a::nil)++l)).
     rewrite removelast_app.
     simpl; f_equal; auto with arith.
     intro H0; rewrite H0 in H; inversion_clear H; inversion_clear H1.
   Qed.

End Cutting.


(********************************)
(** ** Lists without redundancy *)
(********************************)

Module ReDun.

  Variable A : Type.
  
  Inductive NoDup : list A -> Prop := 
    | NoDup_nil : NoDup nil 
    | NoDup_cons : forall x l, ~ In x l -> NoDup l -> NoDup (x::l). 

  Lemma NoDup_remove_1 : forall l l' a, NoDup (l++a::l') -> NoDup (l++l').
  Proof.
  induction l; simpl.
  inversion_clear 1; auto.
  inversion_clear 1.
  constructor.
  contradict H0.
  apply in_or_app; destruct (in_app_or _ _ _ H0); simpl; tauto.
  apply IHl with a0; auto.
  Qed.

  Lemma NoDup_remove_2 : forall l l' a, NoDup (l++a::l') -> ~In a (l++l').
  Proof.
  induction l; simpl.
  inversion_clear 1; auto.
  inversion_clear 1.
  contradict H0.
  destruct H0.
  subst a0.
  apply in_or_app; right; red; auto.
  destruct (IHl _ _ H1); auto.
  Qed.

  Lemma NoDup_Permutation : forall l l', 
    NoDup l -> NoDup l' -> (forall x, In x l <-> In x l') -> Permutation l l'.
  Proof.
  induction l. 
  destruct l'; simpl; intros.
  apply perm_nil.
  destruct (H1 a) as (_,H2); destruct H2; auto.
  intros.
  destruct (In_split a l') as (l'1,(l'2,H2)).
  destruct (H1 a) as (H2,H3); simpl in *; auto.
  subst l'.
  apply Permutation_cons_app.
  inversion_clear H.
  apply IHl; auto.
  apply NoDup_remove_1 with a; auto.
  intro x; split; intros.
  assert (In x (l'1++a::l'2)).
   destruct (H1 x); simpl in *; auto.
  apply in_or_app; destruct (in_app_or _ _ _ H4); auto.
  destruct H5; auto.
  subst x; destruct H2; auto.
  assert (In x (l'1++a::l'2)).
    apply in_or_app; destruct (in_app_or _ _ _ H); simpl; auto.
  destruct (H1 x) as (_,H5); destruct H5; auto. 
  subst x.
  destruct (NoDup_remove_2 _ _ _ H0 H).
  Qed.

End ReDun.


(***********************************)
(** ** Sequence of natural numbers *)
(***********************************)

Section NatSeq.

  (** [seq] computes the sequence of [len] contiguous integers 
      that starts at [start]. For instance, [seq 2 3] is [2::3::4::nil]. *)
  
  Fixpoint seq (start len:nat) {struct len} : list nat := 
    match len with 
      | 0 => nil
      | S len => start :: seq (S start) len
    end. 
  
  Lemma seq_length : forall len start, length (seq start len) = len.
  Proof.
    induction len; simpl; auto.
  Qed.
  
  Lemma seq_nth : forall len start n d, 
    n < len -> nth n (seq start len) d = start+n.
  Proof.
    induction len; intros.
    inversion H.
    simpl seq.
    destruct n; simpl.
    auto with arith.
    rewrite IHlen;simpl; auto with arith.
  Qed.

  Lemma seq_shift : forall len start,
    map S (seq start len) = seq (S start) len.
  Proof. 
    induction len; simpl; auto.
    intros.
    rewrite IHlen.
    auto with arith.
  Qed.

End NatSeq.



  (** * Exporting hints and tactics *)


Hint Rewrite 
  rev_involutive (* rev (rev l) = l *)
  rev_unit (* rev (l ++ a :: nil) = a :: rev l *)
  map_nth (* nth n (map f l) (f d) = f (nth n l d) *)
  map_length (* length (map f l) = length l *)
  seq_length (* length (seq start len) = len *)
  app_length (* length (l ++ l') = length l + length l' *)
  rev_length (* length (rev l) = length l *)
  : list.

Hint Rewrite <- 
  app_nil_end (* l = l ++ nil *)
  : list.

Ltac simpl_list := autorewrite with list.
Ltac ssimpl_list := autorewrite with list using simpl.


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/graph.dot.oracle <==
digraph G {
  graph [ratio=0.5]
  node [style=filled]
Test_Permutation_refl [label="Permutation_refl", URL=<Test.html#Permutation_refl>, fillcolor="#7FFFD4"] ;
Test_Permutation_nil_cons [label="Permutation_nil_cons", URL=<Test.html#Permutation_nil_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_Permutation [label="NoDup_Permutation", URL=<Test.html#ReDun.NoDup_Permutation>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_nil [label="Permutation_nil", URL=<Test.html#Permutation_nil>, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_remove_2 [label="NoDup_remove_2", URL=<Test.html#ReDun.NoDup_remove_2>, fillcolor="#7FFFD4"] ;
Test_Permutation_ind [label="Permutation_ind", URL=<Test.html#Permutation_ind>, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_remove_1 [label="NoDup_remove_1", URL=<Test.html#ReDun.NoDup_remove_1>, fillcolor="#7FFFD4"] ;
Test_perm_trans [label="perm_trans", URL=<Test.html#perm_trans>, fillcolor="#7FAAFF"] ;
Test_ReDun_NoDup_ind [label="NoDup_ind", URL=<Test.html#ReDun.NoDup_ind>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_perm_swap [label="perm_swap", URL=<Test.html#perm_swap>, fillcolor="#7FAAFF"] ;
Test_ReDun_NoDup_cons [label="NoDup_cons", URL=<Test.html#ReDun.NoDup_cons>, fillcolor="#7FAAFF"] ;
Test_ReDun_NoDup_nil [label="NoDup_nil", URL=<Test.html#ReDun.NoDup_nil>, peripheries=3, fillcolor="#7FAAFF"] ;
Test_perm_skip [label="perm_skip", URL=<Test.html#perm_skip>, fillcolor="#7FAAFF"] ;
Test_ReDun_A [label="A", URL=<Test.html#ReDun.A>, fillcolor="#FACDEF"] ;
Test_perm_nil [label="perm_nil", URL=<Test.html#perm_nil>, fillcolor="#7FAAFF"] ;
Test_seq_shift [label="seq_shift", URL=<Test.html#seq_shift>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_ind [label="rev_ind", URL=<Test.html#rev_ind>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_list_ind [label="rev_list_ind", URL=<Test.html#rev_list_ind>, fillcolor="#7FFFD4"] ;
Test_seq_nth [label="seq_nth", URL=<Test.html#seq_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_alt [label="rev_alt", URL=<Test.html#rev_alt>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_seq_length [label="seq_length", URL=<Test.html#seq_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_append_rev [label="rev_append_rev", URL=<Test.html#rev_append_rev>, fillcolor="#7FFFD4"] ;
Test_seq [label="seq", URL=<Test.html#seq>, fillcolor="#F070D1"] ;
Test_rev_ [label="rev'", URL=<Test.html#rev'>, peripheries=3, fillcolor="#F070D1"] ;
Test_firstn_removelast [label="firstn_removelast", URL=<Test.html#firstn_removelast>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_append [label="rev_append", URL=<Test.html#rev_append>, fillcolor="#F070D1"] ;
Test_removelast_firstn [label="removelast_firstn", URL=<Test.html#removelast_firstn>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_nth [label="rev_nth", URL=<Test.html#rev_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_firstn_length [label="firstn_length", URL=<Test.html#firstn_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_firstn_skipn [label="firstn_skipn", URL=<Test.html#firstn_skipn>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_length [label="rev_length", URL=<Test.html#rev_length>, fillcolor="#7FFFD4"] ;
Test_In_rev [label="In_rev", URL=<Test.html#In_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_skipn [label="skipn", URL=<Test.html#skipn>, fillcolor="#F070D1"] ;
Test_rev_involutive [label="rev_involutive", URL=<Test.html#rev_involutive>, fillcolor="#7FFFD4"] ;
Test_firstn [label="firstn", URL=<Test.html#firstn>, fillcolor="#F070D1"] ;
Test_rev_unit [label="rev_unit", URL=<Test.html#rev_unit>, fillcolor="#7FFFD4"] ;
Test_incl_app [label="incl_app", URL=<Test.html#incl_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_distr_rev [label="distr_rev", URL=<Test.html#distr_rev>, fillcolor="#7FFFD4"] ;
Test_incl_cons [label="incl_cons", URL=<Test.html#incl_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev [label="rev", URL=<Test.html#rev>, fillcolor="#F070D1"] ;
Test_incl_appr [label="incl_appr", URL=<Test.html#incl_appr>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_cons_neq [label="count_occ_cons_neq", URL=<Test.html#count_occ_cons_neq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_appl [label="incl_appl", URL=<Test.html#incl_appl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_tran [label="incl_tran", URL=<Test.html#incl_tran>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_cons_eq [label="count_occ_cons_eq", URL=<Test.html#count_occ_cons_eq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_nil [label="count_occ_nil", URL=<Test.html#count_occ_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_tl [label="incl_tl", URL=<Test.html#incl_tl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_inv_nil [label="count_occ_inv_nil", URL=<Test.html#count_occ_inv_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_refl [label="incl_refl", URL=<Test.html#incl_refl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl [label="incl", URL=<Test.html#incl>, fillcolor="#F070D1"] ;
Test_count_occ_In [label="count_occ_In", URL=<Test.html#count_occ_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_nil [label="lel_nil", URL=<Test.html#lel_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ [label="count_occ", URL=<Test.html#count_occ>, fillcolor="#F070D1"] ;
Test_removelast_app [label="removelast_app", URL=<Test.html#removelast_app>, fillcolor="#7FFFD4"] ;
Test_lel_tail [label="lel_tail", URL=<Test.html#lel_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_cons [label="lel_cons", URL=<Test.html#lel_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_exists_last [label="exists_last", URL=<Test.html#exists_last>, peripheries=3, fillcolor="#F070D1"] ;
Test_lel_cons_cons [label="lel_cons_cons", URL=<Test.html#lel_cons_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_removelast_last [label="app_removelast_last", URL=<Test.html#app_removelast_last>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_trans [label="lel_trans", URL=<Test.html#lel_trans>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_removelast [label="removelast", URL=<Test.html#removelast>, fillcolor="#F070D1"] ;
Test_lel_refl [label="lel_refl", URL=<Test.html#lel_refl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_last [label="last", URL=<Test.html#last>, fillcolor="#F070D1"] ;
Test_remove_In [label="remove_In", URL=<Test.html#remove_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel [label="lel", URL=<Test.html#lel>, fillcolor="#F070D1"] ;
Test_remove [label="remove", URL=<Test.html#remove>, fillcolor="#F070D1"] ;
Test_prod_length [label="prod_length", URL=<Test.html#prod_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_prod_iff [label="in_prod_iff", URL=<Test.html#in_prod_iff>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_nth2 [label="app_nth2", URL=<Test.html#app_nth2>, fillcolor="#7FFFD4"] ;
Test_in_prod [label="in_prod", URL=<Test.html#in_prod>, fillcolor="#7FFFD4"] ;
Test_app_nth1 [label="app_nth1", URL=<Test.html#app_nth1>, fillcolor="#7FFFD4"] ;
Test_nth_indep [label="nth_indep", URL=<Test.html#nth_indep>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_prod_aux [label="in_prod_aux", URL=<Test.html#in_prod_aux>, fillcolor="#7FFFD4"] ;
Test_nth_overflow [label="nth_overflow", URL=<Test.html#nth_overflow>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_list_prod [label="list_prod", URL=<Test.html#list_prod>, fillcolor="#F070D1"] ;
Test_combine_nth [label="combine_nth", URL=<Test.html#combine_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_In [label="nth_In", URL=<Test.html#nth_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_default [label="nth_default", URL=<Test.html#nth_default>, peripheries=3, fillcolor="#F070D1"] ;
Test_combine_length [label="combine_length", URL=<Test.html#combine_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_error [label="nth_error", URL=<Test.html#nth_error>, fillcolor="#F070D1"] ;
Test_in_combine_r [label="in_combine_r", URL=<Test.html#in_combine_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_S_cons [label="nth_S_cons", URL=<Test.html#nth_S_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_combine_l [label="in_combine_l", URL=<Test.html#in_combine_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_in_or_default [label="nth_in_or_default", URL=<Test.html#nth_in_or_default>, peripheries=3, fillcolor="#F070D1"] ;
Test_combine_split [label="combine_split", URL=<Test.html#combine_split>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_combine [label="split_combine", URL=<Test.html#split_combine>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_ok [label="nth_ok", URL=<Test.html#nth_ok>, peripheries=3, fillcolor="#F070D1"] ;
Test_nth [label="nth", URL=<Test.html#nth>, fillcolor="#F070D1"] ;
Test_combine [label="combine", URL=<Test.html#combine>, fillcolor="#F070D1"] ;
Test_app_inv_tail [label="app_inv_tail", URL=<Test.html#app_inv_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_length_r [label="split_length_r", URL=<Test.html#split_length_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_length_l [label="split_length_l", URL=<Test.html#split_length_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_inv_head [label="app_inv_head", URL=<Test.html#app_inv_head>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_or_app [label="in_or_app", URL=<Test.html#in_or_app>, fillcolor="#7FFFD4"] ;
Test_split_nth [label="split_nth", URL=<Test.html#split_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_split_r [label="in_split_r", URL=<Test.html#in_split_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_app_or [label="in_app_or", URL=<Test.html#in_app_or>, fillcolor="#7FFFD4"] ;
Test_in_split_l [label="in_split_l", URL=<Test.html#in_split_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_length [label="app_length", URL=<Test.html#app_length>, fillcolor="#7FFFD4"] ;
Test_app_inj_tail [label="app_inj_tail", URL=<Test.html#app_inj_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split [label="split", URL=<Test.html#split>, fillcolor="#F070D1"] ;
Test_app_eq_unit [label="app_eq_unit", URL=<Test.html#app_eq_unit>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_partition [label="partition", URL=<Test.html#partition>, peripheries=3, fillcolor="#F070D1"] ;
Test_find [label="find", URL=<Test.html#find>, peripheries=3, fillcolor="#F070D1"] ;
Test_app_eq_nil [label="app_eq_nil", URL=<Test.html#app_eq_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_filter_In [label="filter_In", URL=<Test.html#filter_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_comm_cons [label="app_comm_cons", URL=<Test.html#app_comm_cons>, fillcolor="#7FFFD4"] ;
Test_filter [label="filter", URL=<Test.html#filter>, fillcolor="#F070D1"] ;
Test_ass_app [label="ass_app", URL=<Test.html#ass_app>, fillcolor="#7FFFD4"] ;
Test_app_ass [label="app_ass", URL=<Test.html#app_ass>, fillcolor="#7FFFD4"] ;
Test_forallb_forall [label="forallb_forall", URL=<Test.html#forallb_forall>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_forallb [label="forallb", URL=<Test.html#forallb>, fillcolor="#F070D1"] ;
Test_app_nil_end [label="app_nil_end", URL=<Test.html#app_nil_end>, fillcolor="#7FFFD4"] ;
Test_existsb_nth [label="existsb_nth", URL=<Test.html#existsb_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_cons_not_nil [label="app_cons_not_nil", URL=<Test.html#app_cons_not_nil>, fillcolor="#7FFFD4"] ;
Test_existsb_exists [label="existsb_exists", URL=<Test.html#existsb_exists>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_In_dec [label="In_dec", URL=<Test.html#In_dec>, peripheries=3, fillcolor="#F070D1"] ;
Test_existsb [label="existsb", URL=<Test.html#existsb>, fillcolor="#F070D1"] ;
Test_in_inv [label="in_inv", URL=<Test.html#in_inv>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_In_split [label="In_split", URL=<Test.html#In_split>, fillcolor="#7FFFD4"] ;
Test_list_power [label="list_power", URL=<Test.html#list_power>, peripheries=3, fillcolor="#F070D1"] ;
Test_fold_symmetric [label="fold_symmetric", URL=<Test.html#fold_symmetric>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_nil [label="in_nil", URL=<Test.html#in_nil>, fillcolor="#7FFFD4"] ;
Test_fold_left_rev_right [label="fold_left_rev_right", URL=<Test.html#fold_left_rev_right>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_cons [label="in_cons", URL=<Test.html#in_cons>, fillcolor="#7FFFD4"] ;
Test_in_eq [label="in_eq", URL=<Test.html#in_eq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_right_app [label="fold_right_app", URL=<Test.html#fold_right_app>, fillcolor="#7FFFD4"] ;
Test_head_cons [label="head_cons", URL=<Test.html#head_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_right [label="fold_right", URL=<Test.html#fold_right>, fillcolor="#F070D1"] ;
Test_head_nil [label="head_nil", URL=<Test.html#head_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_left_length [label="fold_left_length", URL=<Test.html#fold_left_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_destruct_list [label="destruct_list", URL=<Test.html#destruct_list>, peripheries=3, fillcolor="#F070D1"] ;
Test_fold_left_app [label="fold_left_app", URL=<Test.html#fold_left_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_left [label="fold_left", URL=<Test.html#fold_left>, fillcolor="#F070D1"] ;
Test_nil_cons [label="nil_cons", URL=<Test.html#nil_cons>, fillcolor="#7FFFD4"] ;
Test_app [label="app", URL=<Test.html#app>, fillcolor="#F070D1"] ;
Test_map_ext [label="map_ext", URL=<Test.html#map_ext>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_map_map [label="map_map", URL=<Test.html#map_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_In [label="In", URL=<Test.html#In>, fillcolor="#F070D1"] ;
Test_size_nil [label="size_nil", URL=<Test.html#size_nil>, peripheries=3, fillcolor="#FFB57F"] ;
Test_in_flat_map [label="in_flat_map", URL=<Test.html#in_flat_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_size [label="size", URL=<Test.html#size>, peripheries=3, fillcolor="#FACDEF"] ;
Test_flat_map [label="flat_map", URL=<Test.html#flat_map>, fillcolor="#F070D1"] ;
Test_Permutation_map [label="Permutation_map", URL=<Test.html#Permutation_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_length [label="length", URL=<Test.html#length>, fillcolor="#F070D1"] ;
Test_tail [label="tail", URL=<Test.html#tail>, peripheries=3, fillcolor="#F070D1"] ;
Test_map_rev [label="map_rev", URL=<Test.html#map_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_hd [label="hd", URL=<Test.html#hd>, peripheries=3, fillcolor="#F070D1"] ;
Test_map_app [label="map_app", URL=<Test.html#map_app>, fillcolor="#7FFFD4"] ;
Test_head [label="head", URL=<Test.html#head>, peripheries=3, fillcolor="#F070D1"] ;
Test_map_nth [label="map_nth", URL=<Test.html#map_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_list_rec [label="list_rec", URL=<Test.html#list_rec>, fillcolor="#F070D1"] ;
Test_map_length [label="map_length", URL=<Test.html#map_length>, fillcolor="#7FFFD4"] ;
Test_list_ind [label="list_ind", URL=<Test.html#list_ind>, fillcolor="#7FFFD4"] ;
Test_in_map_iff [label="in_map_iff", URL=<Test.html#in_map_iff>, fillcolor="#7FFFD4"] ;
Test_list_rect [label="list_rect", URL=<Test.html#list_rect>, fillcolor="#F070D1"] ;
Test_in_map [label="in_map", URL=<Test.html#in_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_cons [label="cons", URL=<Test.html#cons>, fillcolor="#7FAAFF"] ;
Test_map [label="map", URL=<Test.html#map>, fillcolor="#F070D1"] ;
Test_list_eq_dec [label="list_eq_dec", URL=<Test.html#list_eq_dec>, peripheries=3, fillcolor="#F070D1"] ;
Test_nil [label="nil", URL=<Test.html#nil>, fillcolor="#7FAAFF"] ;
Test_Permutation_app_inv_r [label="Permutation_app_inv_r", URL=<Test.html#Permutation_app_inv_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_app_inv_l [label="Permutation_app_inv_l", URL=<Test.html#Permutation_app_inv_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_app_inv [label="Permutation_cons_app_inv", URL=<Test.html#Permutation_cons_app_inv>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_inv [label="Permutation_cons_inv", URL=<Test.html#Permutation_cons_inv>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_inv [label="Permutation_app_inv", URL=<Test.html#Permutation_app_inv>, fillcolor="#7FFFD4"] ;
Test_Permutation_ind_bis [label="Permutation_ind_bis", URL=<Test.html#Permutation_ind_bis>, fillcolor="#7FFFD4"] ;
Test_Permutation_rev [label="Permutation_rev", URL=<Test.html#Permutation_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_length [label="Permutation_length", URL=<Test.html#Permutation_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_app [label="Permutation_cons_app", URL=<Test.html#Permutation_cons_app>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_swap [label="Permutation_app_swap", URL=<Test.html#Permutation_app_swap>, fillcolor="#7FFFD4"] ;
Test_Permutation_app [label="Permutation_app", URL=<Test.html#Permutation_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_app_head [label="Permutation_app_head", URL=<Test.html#Permutation_app_head>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_tail [label="Permutation_app_tail", URL=<Test.html#Permutation_app_tail>, fillcolor="#7FFFD4"] ;
Test_Permutation_in [label="Permutation_in", URL=<Test.html#Permutation_in>, fillcolor="#7FFFD4"] ;
Test_Permutation_trans [label="Permutation_trans", URL=<Test.html#Permutation_trans>, fillcolor="#7FFFD4"] ;
Test_Permutation_sym [label="Permutation_sym", URL=<Test.html#Permutation_sym>, fillcolor="#7FFFD4"] ;
  Test_Permutation_refl -> Test_perm_skip [] ;
  Test_Permutation_refl -> Test_perm_nil [] ;
  Test_Permutation_refl -> Test_list_ind [] ;
  Test_Permutation_nil_cons -> Test_Permutation_nil [] ;
  Test_ReDun_NoDup_Permutation -> Test_ReDun_NoDup_remove_2 [] ;
  Test_ReDun_NoDup_Permutation -> Test_ReDun_NoDup_remove_1 [] ;
  Test_ReDun_NoDup_Permutation -> Test_Permutation_cons_app [] ;
  Test_ReDun_NoDup_Permutation -> Test_In_split [] ;
  Test_Permutation_nil -> Test_Permutation_ind [] ;
  Test_Permutation_nil -> Test_nil_cons [] ;
  Test_ReDun_NoDup_remove_2 -> Test_ReDun_A [] ;
  Test_ReDun_NoDup_remove_2 -> Test_in_or_app [] ;
  Test_Permutation_ind -> Test_cons [] ;
  Test_Permutation_ind -> Test_nil [] ;
  Test_ReDun_NoDup_remove_1 -> Test_ReDun_NoDup_cons [] ;
  Test_ReDun_NoDup_remove_1 -> Test_in_or_app [] ;
  Test_ReDun_NoDup_remove_1 -> Test_in_app_or [] ;
  Test_perm_trans -> Test_cons [] ;
  Test_perm_trans -> Test_nil [] ;
  Test_ReDun_NoDup_ind -> Test_ReDun_A [] ;
  Test_ReDun_NoDup_ind -> Test_In [] ;
  Test_ReDun_NoDup_ind -> Test_cons [] ;
  Test_ReDun_NoDup_ind -> Test_nil [] ;
  Test_perm_swap -> Test_cons [] ;
  Test_perm_swap -> Test_nil [] ;
  Test_ReDun_NoDup_cons -> Test_ReDun_A [] ;
  Test_ReDun_NoDup_cons -> Test_In [] ;
  Test_ReDun_NoDup_cons -> Test_cons [] ;
  Test_ReDun_NoDup_cons -> Test_nil [] ;
  Test_ReDun_NoDup_nil -> Test_ReDun_A [] ;
  Test_ReDun_NoDup_nil -> Test_In [] ;
  Test_ReDun_NoDup_nil -> Test_cons [] ;
  Test_ReDun_NoDup_nil -> Test_nil [] ;
  Test_perm_skip -> Test_cons [] ;
  Test_perm_skip -> Test_nil [] ;
  Test_perm_nil -> Test_cons [] ;
  Test_perm_nil -> Test_nil [] ;
  Test_seq_shift -> Test_seq [] ;
  Test_seq_shift -> Test_map [] ;
  Test_rev_ind -> Test_rev_list_ind [] ;
  Test_rev_ind -> Test_rev_involutive [] ;
  Test_rev_list_ind -> Test_rev [] ;
  Test_rev_list_ind -> Test_list_ind [] ;
  Test_seq_nth -> Test_seq [] ;
  Test_seq_nth -> Test_nth [] ;
  Test_rev_alt -> Test_rev_append_rev [] ;
  Test_rev_alt -> Test_app_nil_end [] ;
  Test_seq_length -> Test_seq [] ;
  Test_seq_length -> Test_length [] ;
  Test_rev_append_rev -> Test_rev_append [] ;
  Test_rev_append_rev -> Test_rev [] ;
  Test_rev_append_rev -> Test_ass_app [] ;
  Test_seq -> Test_cons [] ;
  Test_seq -> Test_nil [] ;
  Test_rev_ -> Test_rev_append [] ;
  Test_rev_ -> Test_nil [] ;
  Test_firstn_removelast -> Test_firstn [] ;
  Test_firstn_removelast -> Test_removelast_app [] ;
  Test_firstn_removelast -> Test_length [] ;
  Test_rev_append -> Test_cons [] ;
  Test_removelast_firstn -> Test_firstn [] ;
  Test_removelast_firstn -> Test_removelast_app [] ;
  Test_removelast_firstn -> Test_length [] ;
  Test_rev_nth -> Test_rev_length [] ;
  Test_rev_nth -> Test_app_nth2 [] ;
  Test_rev_nth -> Test_app_nth1 [] ;
  Test_firstn_length -> Test_firstn [] ;
  Test_firstn_length -> Test_length [] ;
  Test_firstn_skipn -> Test_skipn [] ;
  Test_firstn_skipn -> Test_firstn [] ;
  Test_firstn_skipn -> Test_app [] ;
  Test_rev_length -> Test_rev [] ;
  Test_rev_length -> Test_app_length [] ;
  Test_In_rev -> Test_rev [] ;
  Test_In_rev -> Test_in_or_app [] ;
  Test_In_rev -> Test_in_app_or [] ;
  Test_skipn -> Test_nil [] ;
  Test_rev_involutive -> Test_rev_unit [] ;
  Test_firstn -> Test_cons [] ;
  Test_firstn -> Test_nil [] ;
  Test_rev_unit -> Test_distr_rev [] ;
  Test_incl_app -> Test_in_app_or [] ;
  Test_distr_rev -> Test_rev [] ;
  Test_distr_rev -> Test_app_ass [] ;
  Test_distr_rev -> Test_app_nil_end [] ;
  Test_incl_cons -> Test_In [] ;
  Test_rev -> Test_app [] ;
  Test_rev -> Test_nil [] ;
  Test_incl_appr -> Test_incl [] ;
  Test_incl_appr -> Test_in_or_app [] ;
  Test_count_occ_cons_neq -> Test_count_occ [] ;
  Test_incl_appl -> Test_incl [] ;
  Test_incl_appl -> Test_in_or_app [] ;
  Test_incl_tran -> Test_incl [] ;
  Test_count_occ_cons_eq -> Test_count_occ [] ;
  Test_incl_tl -> Test_incl [] ;
  Test_incl_tl -> Test_in_cons [] ;
  Test_count_occ_inv_nil -> Test_count_occ [] ;
  Test_count_occ_inv_nil -> Test_list_ind [] ;
  Test_incl_refl -> Test_In [] ;
  Test_incl -> Test_In [] ;
  Test_count_occ_In -> Test_count_occ [] ;
  Test_count_occ_In -> Test_In [] ;
  Test_count_occ_In -> Test_list_ind [] ;
  Test_lel_nil -> Test_lel [] ;
  Test_lel_nil -> Test_list_ind [] ;
  Test_removelast_app -> Test_removelast [] ;
  Test_removelast_app -> Test_app [] ;
  Test_removelast_app -> Test_list_ind [] ;
  Test_lel_tail -> Test_length [] ;
  Test_lel_cons -> Test_length [] ;
  Test_exists_last -> Test_app [] ;
  Test_exists_last -> Test_list_rect [] ;
  Test_lel_cons_cons -> Test_length [] ;
  Test_app_removelast_last -> Test_removelast [] ;
  Test_app_removelast_last -> Test_last [] ;
  Test_app_removelast_last -> Test_app [] ;
  Test_app_removelast_last -> Test_list_ind [] ;
  Test_lel_trans -> Test_length [] ;
  Test_removelast -> Test_cons [] ;
  Test_removelast -> Test_nil [] ;
  Test_lel_refl -> Test_length [] ;
  Test_remove_In -> Test_remove [] ;
  Test_remove_In -> Test_In [] ;
  Test_remove_In -> Test_list_ind [] ;
  Test_lel -> Test_length [] ;
  Test_remove -> Test_cons [] ;
  Test_remove -> Test_nil [] ;
  Test_prod_length -> Test_list_prod [] ;
  Test_prod_length -> Test_map_length [] ;
  Test_prod_length -> Test_app_length [] ;
  Test_in_prod_iff -> Test_in_prod [] ;
  Test_in_prod_iff -> Test_in_map_iff [] ;
  Test_in_prod_iff -> Test_in_app_or [] ;
  Test_app_nth2 -> Test_nth [] ;
  Test_app_nth2 -> Test_app [] ;
  Test_app_nth2 -> Test_length [] ;
  Test_app_nth2 -> Test_list_ind [] ;
  Test_in_prod -> Test_in_prod_aux [] ;
  Test_in_prod -> Test_list_prod [] ;
  Test_in_prod -> Test_in_or_app [] ;
  Test_app_nth1 -> Test_nth [] ;
  Test_app_nth1 -> Test_app [] ;
  Test_app_nth1 -> Test_length [] ;
  Test_app_nth1 -> Test_list_ind [] ;
  Test_nth_indep -> Test_nth [] ;
  Test_nth_indep -> Test_length [] ;
  Test_nth_indep -> Test_list_ind [] ;
  Test_in_prod_aux -> Test_map [] ;
  Test_in_prod_aux -> Test_In [] ;
  Test_in_prod_aux -> Test_list_ind [] ;
  Test_nth_overflow -> Test_nth [] ;
  Test_nth_overflow -> Test_length [] ;
  Test_nth_overflow -> Test_list_ind [] ;
  Test_list_prod -> Test_map [] ;
  Test_list_prod -> Test_app [] ;
  Test_combine_nth -> Test_combine [] ;
  Test_combine_nth -> Test_nth [] ;
  Test_combine_nth -> Test_length [] ;
  Test_combine_nth -> Test_list_ind [] ;
  Test_nth_In -> Test_nth [] ;
  Test_nth_In -> Test_In [] ;
  Test_nth_In -> Test_length [] ;
  Test_nth_default -> Test_nth_error [] ;
  Test_combine_length -> Test_combine [] ;
  Test_combine_length -> Test_length [] ;
  Test_combine_length -> Test_list_ind [] ;
  Test_in_combine_r -> Test_combine [] ;
  Test_in_combine_r -> Test_In [] ;
  Test_in_combine_r -> Test_list_ind [] ;
  Test_nth_S_cons -> Test_nth [] ;
  Test_nth_S_cons -> Test_In [] ;
  Test_in_combine_l -> Test_combine [] ;
  Test_in_combine_l -> Test_In [] ;
  Test_in_combine_l -> Test_list_ind [] ;
  Test_nth_in_or_default -> Test_nth [] ;
  Test_nth_in_or_default -> Test_In [] ;
  Test_nth_in_or_default -> Test_list_rec [] ;
  Test_combine_split -> Test_combine [] ;
  Test_combine_split -> Test_split [] ;
  Test_combine_split -> Test_length [] ;
  Test_combine_split -> Test_list_ind [] ;
  Test_split_combine -> Test_combine [] ;
  Test_split_combine -> Test_split [] ;
  Test_split_combine -> Test_list_ind [] ;
  Test_combine -> Test_cons [] ;
  Test_combine -> Test_nil [] ;
  Test_app_inv_tail -> Test_app_length [] ;
  Test_split_length_r -> Test_split [] ;
  Test_split_length_r -> Test_length [] ;
  Test_split_length_r -> Test_list_ind [] ;
  Test_split_length_l -> Test_split [] ;
  Test_split_length_l -> Test_length [] ;
  Test_split_length_l -> Test_list_ind [] ;
  Test_app_inv_head -> Test_app [] ;
  Test_app_inv_head -> Test_list_ind [] ;
  Test_in_or_app -> Test_app [] ;
  Test_in_or_app -> Test_In [] ;
  Test_in_or_app -> Test_list_ind [] ;
  Test_split_nth -> Test_split [] ;
  Test_split_nth -> Test_nth [] ;
  Test_split_nth -> Test_list_ind [] ;
  Test_in_split_r -> Test_split [] ;
  Test_in_split_r -> Test_In [] ;
  Test_in_split_r -> Test_list_ind [] ;
  Test_in_app_or -> Test_app [] ;
  Test_in_app_or -> Test_In [] ;
  Test_in_app_or -> Test_list_ind [] ;
  Test_in_split_l -> Test_split [] ;
  Test_in_split_l -> Test_In [] ;
  Test_in_split_l -> Test_list_ind [] ;
  Test_app_length -> Test_app [] ;
  Test_app_length -> Test_length [] ;
  Test_app_length -> Test_list_ind [] ;
  Test_app_inj_tail -> Test_app_cons_not_nil [] ;
  Test_app_inj_tail -> Test_list_ind [] ;
  Test_split -> Test_cons [] ;
  Test_split -> Test_nil [] ;
  Test_app_eq_unit -> Test_app_nil_end [] ;
  Test_app_eq_unit -> Test_app_cons_not_nil [] ;
  Test_partition -> Test_cons [] ;
  Test_partition -> Test_nil [] ;
  Test_app_eq_nil -> Test_app [] ;
  Test_app_eq_nil -> Test_nil [] ;
  Test_filter_In -> Test_filter [] ;
  Test_filter_In -> Test_In [] ;
  Test_filter_In -> Test_list_ind [] ;
  Test_app_comm_cons -> Test_app [] ;
  Test_filter -> Test_cons [] ;
  Test_filter -> Test_nil [] ;
  Test_ass_app -> Test_app_ass [] ;
  Test_app_ass -> Test_app [] ;
  Test_app_ass -> Test_list_ind [] ;
  Test_forallb_forall -> Test_forallb [] ;
  Test_forallb_forall -> Test_In [] ;
  Test_forallb_forall -> Test_list_ind [] ;
  Test_app_nil_end -> Test_app [] ;
  Test_app_nil_end -> Test_list_ind [] ;
  Test_existsb_nth -> Test_existsb [] ;
  Test_existsb_nth -> Test_nth [] ;
  Test_existsb_nth -> Test_length [] ;
  Test_existsb_nth -> Test_list_ind [] ;
  Test_app_cons_not_nil -> Test_app [] ;
  Test_app_cons_not_nil -> Test_nil [] ;
  Test_existsb_exists -> Test_existsb [] ;
  Test_existsb_exists -> Test_In [] ;
  Test_existsb_exists -> Test_list_ind [] ;
  Test_In_dec -> Test_in_nil [] ;
  Test_In_dec -> Test_list_rec [] ;
  Test_in_inv -> Test_In [] ;
  Test_in_inv -> Test_cons [] ;
  Test_In_split -> Test_app [] ;
  Test_In_split -> Test_In [] ;
  Test_In_split -> Test_list_ind [] ;
  Test_list_power -> Test_flat_map [] ;
  Test_list_power -> Test_map [] ;
  Test_fold_symmetric -> Test_fold_right [] ;
  Test_fold_symmetric -> Test_fold_left [] ;
  Test_fold_symmetric -> Test_list_ind [] ;
  Test_in_nil -> Test_In [] ;
  Test_in_nil -> Test_nil [] ;
  Test_fold_left_rev_right -> Test_fold_right_app [] ;
  Test_fold_left_rev_right -> Test_fold_left [] ;
  Test_fold_left_rev_right -> Test_rev [] ;
  Test_in_cons -> Test_In [] ;
  Test_in_eq -> Test_In [] ;
  Test_fold_right_app -> Test_fold_right [] ;
  Test_fold_right_app -> Test_app [] ;
  Test_fold_right_app -> Test_list_ind [] ;
  Test_fold_left_length -> Test_fold_left [] ;
  Test_fold_left_length -> Test_length [] ;
  Test_fold_left_length -> Test_list_ind [] ;
  Test_destruct_list -> Test_list_rect [] ;
  Test_fold_left_app -> Test_fold_left [] ;
  Test_fold_left_app -> Test_app [] ;
  Test_fold_left_app -> Test_list_ind [] ;
  Test_nil_cons -> Test_cons [] ;
  Test_nil_cons -> Test_nil [] ;
  Test_app -> Test_cons [] ;
  Test_map_ext -> Test_map [] ;
  Test_map_ext -> Test_list_ind [] ;
  Test_map_map -> Test_map [] ;
  Test_map_map -> Test_list_ind [] ;
  Test_in_flat_map -> Test_flat_map [] ;
  Test_in_flat_map -> Test_in_or_app [] ;
  Test_in_flat_map -> Test_in_app_or [] ;
  Test_flat_map -> Test_app [] ;
  Test_flat_map -> Test_nil [] ;
  Test_Permutation_map -> Test_map [] ;
  Test_Permutation_map -> Test_Permutation_ind [] ;
  Test_Permutation_map -> Test_perm_trans [] ;
  Test_Permutation_map -> Test_perm_swap [] ;
  Test_Permutation_map -> Test_perm_skip [] ;
  Test_Permutation_map -> Test_perm_nil [] ;
  Test_tail -> Test_nil [] ;
  Test_map_rev -> Test_map_app [] ;
  Test_map_rev -> Test_rev [] ;
  Test_map_app -> Test_map [] ;
  Test_map_app -> Test_app [] ;
  Test_map_app -> Test_list_ind [] ;
  Test_map_nth -> Test_map [] ;
  Test_map_nth -> Test_nth [] ;
  Test_map_nth -> Test_list_ind [] ;
  Test_list_rec -> Test_list_rect [] ;
  Test_map_length -> Test_map [] ;
  Test_map_length -> Test_length [] ;
  Test_map_length -> Test_list_ind [] ;
  Test_list_ind -> Test_list_rect [] ;
  Test_in_map_iff -> Test_map [] ;
  Test_in_map_iff -> Test_In [] ;
  Test_in_map_iff -> Test_list_ind [] ;
  Test_list_rect -> Test_cons [] ;
  Test_list_rect -> Test_nil [] ;
  Test_in_map -> Test_map [] ;
  Test_in_map -> Test_In [] ;
  Test_in_map -> Test_list_ind [] ;
  Test_map -> Test_cons [] ;
  Test_map -> Test_nil [] ;
  Test_list_eq_dec -> Test_nil_cons [] ;
  Test_list_eq_dec -> Test_list_rect [] ;
  Test_Permutation_app_inv_r -> Test_Permutation_app_inv [] ;
  Test_Permutation_app_inv_r -> Test_app_nil_end [] ;
  Test_Permutation_app_inv_l -> Test_Permutation_cons_inv [] ;
  Test_Permutation_cons_app_inv -> Test_Permutation_app_inv [] ;
  Test_Permutation_cons_inv -> Test_Permutation_app_inv [] ;
  Test_Permutation_app_inv -> Test_Permutation_ind_bis [] ;
  Test_Permutation_app_inv -> Test_Permutation_cons_app [] ;
  Test_Permutation_app_inv -> Test_Permutation_in [] ;
  Test_Permutation_app_inv -> Test_Permutation_sym [] ;
  Test_Permutation_app_inv -> Test_in_or_app [] ;
  Test_Permutation_app_inv -> Test_In_split [] ;
  Test_Permutation_ind_bis -> Test_Permutation_refl [] ;
  Test_Permutation_ind_bis -> Test_Permutation_ind [] ;
  Test_Permutation_ind_bis -> Test_perm_swap [] ;
  Test_Permutation_rev -> Test_Permutation_app_swap [] ;
  Test_Permutation_rev -> Test_rev [] ;
  Test_Permutation_length -> Test_Permutation_ind [] ;
  Test_Permutation_length -> Test_length [] ;
  Test_Permutation_cons_app -> Test_Permutation_refl [] ;
  Test_Permutation_cons_app -> Test_perm_trans [] ;
  Test_Permutation_cons_app -> Test_perm_swap [] ;
  Test_Permutation_cons_app -> Test_app [] ;
  Test_Permutation_app_swap -> Test_Permutation_trans [] ;
  Test_Permutation_app_swap -> Test_Permutation_sym [] ;
  Test_Permutation_app_swap -> Test_Permutation_refl [] ;
  Test_Permutation_app_swap -> Test_app_comm_cons [] ;
  Test_Permutation_app_swap -> Test_app_nil_end [] ;
  Test_Permutation_app -> Test_Permutation_app_head [] ;
  Test_Permutation_app -> Test_Permutation_app_tail [] ;
  Test_Permutation_app_head -> Test_perm_skip [] ;
  Test_Permutation_app_head -> Test_app_comm_cons [] ;
  Test_Permutation_app_head -> Test_list_ind [] ;
  Test_Permutation_app_tail -> Test_Permutation_trans [] ;
  Test_Permutation_app_tail -> Test_Permutation_sym [] ;
  Test_Permutation_app_tail -> Test_Permutation_refl [] ;
  Test_Permutation_app_tail -> Test_app [] ;
  Test_Permutation_in -> Test_Permutation_ind [] ;
  Test_Permutation_in -> Test_In [] ;
  Test_Permutation_trans -> Test_perm_trans [] ;
  Test_Permutation_sym -> Test_Permutation_ind [] ;
  Test_Permutation_sym -> Test_perm_trans [] ;
  Test_Permutation_sym -> Test_perm_swap [] ;
  Test_Permutation_sym -> Test_perm_skip [] ;
  Test_Permutation_sym -> Test_perm_nil [] ;
subgraph cluster_Test { label="Test"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
subgraph cluster_Test_ReDun { label="ReDun"; fillcolor="#FFFFA3"; labeljust=l; style=filled 
Test_ReDun_A; Test_ReDun_NoDup_nil; Test_ReDun_NoDup_cons; Test_ReDun_NoDup_ind; Test_ReDun_NoDup_remove_1; Test_ReDun_NoDup_remove_2; Test_ReDun_NoDup_Permutation; };
Test_Permutation_sym; Test_Permutation_trans; Test_Permutation_in; Test_Permutation_app_tail; Test_Permutation_app_head; Test_Permutation_app; Test_Permutation_app_swap; Test_Permutation_cons_app; Test_Permutation_length; Test_Permutation_rev; Test_Permutation_ind_bis; Test_Permutation_app_inv; Test_Permutation_cons_inv; Test_Permutation_cons_app_inv; Test_Permutation_app_inv_l; Test_Permutation_app_inv_r; Test_nil; Test_list_eq_dec; Test_map; Test_cons; Test_in_map; Test_list_rect; Test_in_map_iff; Test_list_ind; Test_map_length; Test_list_rec; Test_map_nth; Test_head; Test_map_app; Test_hd; Test_map_rev; Test_tail; Test_length; Test_Permutation_map; Test_flat_map; Test_size; Test_in_flat_map; Test_size_nil; Test_In; Test_map_map; Test_map_ext; Test_app; Test_nil_cons; Test_fold_left; Test_fold_left_app; Test_destruct_list; Test_fold_left_length; Test_head_nil; Test_fold_right; Test_head_cons; Test_fold_right_app; Test_in_eq; Test_in_cons; Test_fold_left_rev_right; Test_in_nil; Test_fold_symmetric; Test_list_power; Test_In_split; Test_in_inv; Test_existsb; Test_In_dec; Test_existsb_exists; Test_app_cons_not_nil; Test_existsb_nth; Test_app_nil_end; Test_forallb; Test_forallb_forall; Test_app_ass; Test_ass_app; Test_filter; Test_app_comm_cons; Test_filter_In; Test_app_eq_nil; Test_find; Test_partition; Test_app_eq_unit; Test_split; Test_app_inj_tail; Test_app_length; Test_in_split_l; Test_in_app_or; Test_in_split_r; Test_split_nth; Test_in_or_app; Test_app_inv_head; Test_split_length_l; Test_split_length_r; Test_app_inv_tail; Test_combine; Test_nth; Test_nth_ok; Test_split_combine; Test_combine_split; Test_nth_in_or_default; Test_in_combine_l; Test_nth_S_cons; Test_in_combine_r; Test_nth_error; Test_combine_length; Test_nth_default; Test_nth_In; Test_combine_nth; Test_list_prod; Test_nth_overflow; Test_in_prod_aux; Test_nth_indep; Test_app_nth1; Test_in_prod; Test_app_nth2; Test_in_prod_iff; Test_prod_length; Test_remove; Test_lel; Test_remove_In; Test_last; Test_lel_refl; Test_removelast; Test_lel_trans; Test_app_removelast_last; Test_lel_cons_cons; Test_exists_last; Test_lel_cons; Test_lel_tail; Test_removelast_app; Test_count_occ; Test_lel_nil; Test_count_occ_In; Test_incl; Test_incl_refl; Test_count_occ_inv_nil; Test_incl_tl; Test_count_occ_nil; Test_count_occ_cons_eq; Test_incl_tran; Test_incl_appl; Test_count_occ_cons_neq; Test_incl_appr; Test_rev; Test_incl_cons; Test_distr_rev; Test_incl_app; Test_rev_unit; Test_firstn; Test_rev_involutive; Test_skipn; Test_In_rev; Test_rev_length; Test_firstn_skipn; Test_firstn_length; Test_rev_nth; Test_removelast_firstn; Test_rev_append; Test_firstn_removelast; Test_rev_; Test_seq; Test_rev_append_rev; Test_seq_length; Test_rev_alt; Test_seq_nth; Test_rev_list_ind; Test_rev_ind; Test_seq_shift; Test_perm_nil; Test_perm_skip; Test_perm_swap; Test_perm_trans; Test_Permutation_ind; Test_Permutation_nil; Test_Permutation_nil_cons; Test_Permutation_refl; };
} /* END */


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/graph.dpd.oracle <==
N: 36 "in_prod_aux" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 88 "Permutation_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 125 "exists_last" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 119 "count_occ_cons_eq" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 169 "length" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 16 "skipn" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 14 "firstn_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 143 "app_inv_head" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 5 "NoDup_cons" [kind=construct, prop=no, path="Test.ReDun", ];
N: 27 "lel_tail" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 103 "perm_skip" [kind=construct, prop=no, path="Test", ];
N: 86 "Permutation_ind_bis" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 166 "In" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 19 "incl_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 105 "rev_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 159 "in_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 70 "in_flat_map" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 97 "Permutation_refl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 17 "firstn" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 2 "NoDup_remove_2" [body=yes, kind=cnst, prop=yes, path="Test.ReDun", ];
N: 63 "fold_right_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 55 "forallb_forall" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 24 "incl_refl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 123 "count_occ" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 177 "nil" [kind=construct, prop=no, path="Test", ];
N: 112 "rev_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 158 "in_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 150 "app_comm_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 133 "nth_indep" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 3 "NoDup_remove_1" [body=yes, kind=cnst, prop=yes, path="Test.ReDun", ];
N: 13 "removelast_firstn" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 9 "seq_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 50 "split" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 102 "perm_swap" [kind=construct, prop=no, path="Test", ];
N: 151 "ass_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 15 "firstn_skipn" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 37 "list_prod" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 66 "fold_left_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 72 "Permutation_map" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 87 "Permutation_rev" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 155 "In_dec" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 18 "incl_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 82 "Permutation_app_inv_l" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 64 "fold_right" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 95 "Permutation_trans" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 11 "seq" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 111 "rev_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 21 "incl_appl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 134 "nth_overflow" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 96 "Permutation_sym" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 65 "fold_left_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 33 "prod_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 80 "list_eq_dec" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 122 "count_occ_In" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 154 "app_cons_not_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 74 "map_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 104 "perm_nil" [kind=construct, prop=no, path="Test", ];
N: 118 "count_occ_cons_neq" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 73 "map_rev" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 7 "A" [body=no, kind=cnst, prop=no, path="Test.ReDun", ];
N: 60 "list_power" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 113 "In_rev" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 71 "flat_map" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 69 "map_map" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 94 "Permutation_in" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 115 "rev_unit" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 54 "filter" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 83 "Permutation_cons_app_inv" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 41 "in_combine_l" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 146 "app_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 152 "app_ass" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 39 "combine_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 51 "partition" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 79 "map" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 12 "firstn_removelast" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 164 "nil_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 167 "size_nil" [body=no, kind=cnst, prop=yes, path="Test", ];
N: 161 "head_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 136 "nth_default" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 76 "map_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 109 "rev'" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 128 "last" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 45 "split_length_r" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 31 "lel_refl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 47 "split_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 176 "cons" [kind=construct, prop=no, path="Test", ];
N: 131 "app_nth2" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 93 "Permutation_app_tail" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 149 "app_eq_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 173 "list_rec" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 23 "incl_tl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 20 "incl_appr" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 140 "nth_ok" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 147 "app_inj_tail" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 162 "head_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 25 "incl" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 153 "app_nil_end" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 28 "lel_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 57 "existsb_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 58 "existsb_exists" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 132 "app_nth1" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 100 "Permutation_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 81 "Permutation_app_inv_r" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 156 "in_inv" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 26 "lel_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 168 "size" [body=no, kind=cnst, prop=no, path="Test", ];
N: 138 "nth_S_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 171 "hd" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 89 "Permutation_cons_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 126 "app_removelast_last" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 78 "in_map" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 1 "NoDup_Permutation" [body=yes, kind=cnst, prop=yes, path="Test.ReDun", ];
N: 35 "in_prod" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 75 "map_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 148 "app_eq_unit" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 127 "removelast" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 32 "lel" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 98 "Permutation_nil_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 90 "Permutation_app_swap" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 124 "removelast_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 10 "seq_length" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 108 "rev_append_rev" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 135 "nth_In" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 120 "count_occ_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 121 "count_occ_inv_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 30 "lel_trans" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 38 "combine_nth" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 110 "rev_append" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 116 "distr_rev" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 34 "in_prod_iff" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 53 "filter_In" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 92 "Permutation_app_head" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 49 "in_split_l" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 67 "fold_left" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 163 "destruct_list" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 29 "lel_cons_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 44 "combine" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 84 "Permutation_cons_inv" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 129 "remove_In" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 4 "NoDup_ind" [body=yes, kind=cnst, prop=yes, path="Test.ReDun", ];
N: 85 "Permutation_app_inv" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 52 "find" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 106 "rev_list_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 99 "Permutation_nil" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 91 "Permutation_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 172 "head" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 68 "map_ext" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 114 "rev_involutive" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 42 "combine_split" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 40 "in_combine_r" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 43 "split_combine" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 157 "In_split" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 77 "in_map_iff" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 144 "in_or_app" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 6 "NoDup_nil" [kind=construct, prop=no, path="Test.ReDun", ];
N: 22 "incl_tran" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 46 "split_length_l" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 107 "rev_alt" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 139 "nth_in_or_default" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 145 "in_app_or" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 48 "in_split_r" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 61 "fold_symmetric" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 142 "app_inv_tail" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 59 "existsb" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 160 "in_eq" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 56 "forallb" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 62 "fold_left_rev_right" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 170 "tail" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 137 "nth_error" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 101 "perm_trans" [kind=construct, prop=no, path="Test", ];
N: 117 "rev" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 141 "nth" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 174 "list_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 175 "list_rect" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 8 "seq_shift" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 165 "app" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 130 "remove" [body=yes, kind=cnst, prop=no, path="Test", ];
E: 1 2 [weight=1, ];
E: 1 3 [weight=1, ];
E: 1 7 [weight=383, ];
E: 1 89 [weight=1, ];
E: 1 104 [weight=1, ];
E: 1 144 [weight=2, ];
E: 1 145 [weight=2, ];
E: 1 157 [weight=1, ];
E: 1 165 [weight=40, ];
E: 1 166 [weight=121, ];
E: 1 174 [weight=1, ];
E: 1 176 [weight=72, ];
E: 1 177 [weight=10, ];
E: 2 7 [weight=239, ];
E: 2 144 [weight=1, ];
E: 2 165 [weight=38, ];
E: 2 166 [weight=34, ];
E: 2 174 [weight=1, ];
E: 2 176 [weight=54, ];
E: 2 177 [weight=4, ];
E: 3 5 [weight=1, ];
E: 3 7 [weight=202, ];
E: 3 144 [weight=1, ];
E: 3 145 [weight=1, ];
E: 3 165 [weight=29, ];
E: 3 166 [weight=24, ];
E: 3 174 [weight=1, ];
E: 3 176 [weight=53, ];
E: 3 177 [weight=4, ];
E: 4 7 [weight=12, ];
E: 4 166 [weight=2, ];
E: 4 176 [weight=1, ];
E: 4 177 [weight=1, ];
E: 5 7 [weight=5, ];
E: 5 166 [weight=1, ];
E: 5 176 [weight=1, ];
E: 5 177 [weight=1, ];
E: 6 7 [weight=5, ];
E: 6 166 [weight=1, ];
E: 6 176 [weight=1, ];
E: 6 177 [weight=1, ];
E: 8 11 [weight=8, ];
E: 8 79 [weight=3, ];
E: 8 176 [weight=3, ];
E: 8 177 [weight=1, ];
E: 9 11 [weight=9, ];
E: 9 141 [weight=9, ];
E: 9 176 [weight=1, ];
E: 10 11 [weight=3, ];
E: 10 169 [weight=3, ];
E: 11 176 [weight=1, ];
E: 11 177 [weight=1, ];
E: 12 17 [weight=20, ];
E: 12 124 [weight=1, ];
E: 12 127 [weight=12, ];
E: 12 165 [weight=2, ];
E: 12 169 [weight=17, ];
E: 12 176 [weight=12, ];
E: 12 177 [weight=17, ];
E: 13 17 [weight=19, ];
E: 13 124 [weight=1, ];
E: 13 127 [weight=7, ];
E: 13 165 [weight=3, ];
E: 13 169 [weight=10, ];
E: 13 176 [weight=11, ];
E: 13 177 [weight=31, ];
E: 14 17 [weight=5, ];
E: 14 169 [weight=10, ];
E: 15 16 [weight=9, ];
E: 15 17 [weight=9, ];
E: 15 165 [weight=9, ];
E: 15 176 [weight=7, ];
E: 15 177 [weight=1, ];
E: 16 177 [weight=1, ];
E: 17 176 [weight=1, ];
E: 17 177 [weight=2, ];
E: 18 145 [weight=1, ];
E: 18 165 [weight=1, ];
E: 18 166 [weight=10, ];
E: 19 166 [weight=11, ];
E: 20 25 [weight=1, ];
E: 20 144 [weight=1, ];
E: 20 166 [weight=3, ];
E: 21 25 [weight=1, ];
E: 21 144 [weight=1, ];
E: 21 166 [weight=3, ];
E: 22 25 [weight=2, ];
E: 22 166 [weight=1, ];
E: 23 25 [weight=1, ];
E: 23 159 [weight=1, ];
E: 23 166 [weight=1, ];
E: 24 166 [weight=1, ];
E: 25 166 [weight=2, ];
E: 26 32 [weight=4, ];
E: 26 169 [weight=4, ];
E: 26 174 [weight=1, ];
E: 26 176 [weight=2, ];
E: 26 177 [weight=9, ];
E: 27 169 [weight=4, ];
E: 28 169 [weight=4, ];
E: 29 169 [weight=6, ];
E: 30 169 [weight=7, ];
E: 31 169 [weight=1, ];
E: 32 169 [weight=2, ];
E: 33 37 [weight=7, ];
E: 33 76 [weight=1, ];
E: 33 79 [weight=4, ];
E: 33 146 [weight=1, ];
E: 33 165 [weight=1, ];
E: 33 169 [weight=22, ];
E: 33 174 [weight=1, ];
E: 34 35 [weight=1, ];
E: 34 37 [weight=9, ];
E: 34 77 [weight=1, ];
E: 34 79 [weight=10, ];
E: 34 145 [weight=1, ];
E: 34 165 [weight=1, ];
E: 34 166 [weight=79, ];
E: 34 174 [weight=1, ];
E: 35 36 [weight=1, ];
E: 35 37 [weight=6, ];
E: 35 79 [weight=5, ];
E: 35 144 [weight=1, ];
E: 35 166 [weight=18, ];
E: 35 174 [weight=1, ];
E: 36 79 [weight=5, ];
E: 36 166 [weight=10, ];
E: 36 174 [weight=1, ];
E: 37 79 [weight=1, ];
E: 37 165 [weight=1, ];
E: 37 177 [weight=1, ];
E: 38 44 [weight=8, ];
E: 38 141 [weight=24, ];
E: 38 169 [weight=22, ];
E: 38 174 [weight=1, ];
E: 38 176 [weight=17, ];
E: 38 177 [weight=17, ];
E: 39 44 [weight=4, ];
E: 39 169 [weight=12, ];
E: 39 174 [weight=1, ];
E: 39 176 [weight=2, ];
E: 40 44 [weight=6, ];
E: 40 166 [weight=13, ];
E: 40 174 [weight=1, ];
E: 40 176 [weight=1, ];
E: 41 44 [weight=6, ];
E: 41 166 [weight=13, ];
E: 41 174 [weight=1, ];
E: 41 176 [weight=2, ];
E: 42 44 [weight=5, ];
E: 42 50 [weight=5, ];
E: 42 169 [weight=18, ];
E: 42 174 [weight=1, ];
E: 42 176 [weight=11, ];
E: 42 177 [weight=11, ];
E: 43 44 [weight=12, ];
E: 43 50 [weight=4, ];
E: 43 174 [weight=1, ];
E: 43 176 [weight=12, ];
E: 43 177 [weight=1, ];
E: 44 176 [weight=1, ];
E: 44 177 [weight=2, ];
E: 45 50 [weight=4, ];
E: 45 169 [weight=14, ];
E: 45 174 [weight=1, ];
E: 45 176 [weight=4, ];
E: 46 50 [weight=4, ];
E: 46 169 [weight=14, ];
E: 46 174 [weight=1, ];
E: 46 176 [weight=4, ];
E: 47 50 [weight=22, ];
E: 47 141 [weight=46, ];
E: 47 174 [weight=1, ];
E: 47 176 [weight=25, ];
E: 47 177 [weight=9, ];
E: 48 50 [weight=5, ];
E: 48 166 [weight=21, ];
E: 48 174 [weight=1, ];
E: 48 176 [weight=6, ];
E: 49 50 [weight=5, ];
E: 49 166 [weight=21, ];
E: 49 174 [weight=1, ];
E: 49 176 [weight=6, ];
E: 50 176 [weight=2, ];
E: 50 177 [weight=2, ];
E: 51 176 [weight=2, ];
E: 51 177 [weight=2, ];
E: 53 54 [weight=42, ];
E: 53 166 [weight=95, ];
E: 53 174 [weight=1, ];
E: 53 176 [weight=1, ];
E: 54 176 [weight=1, ];
E: 54 177 [weight=1, ];
E: 55 56 [weight=22, ];
E: 55 166 [weight=16, ];
E: 55 174 [weight=1, ];
E: 57 59 [weight=12, ];
E: 57 141 [weight=10, ];
E: 57 169 [weight=16, ];
E: 57 174 [weight=1, ];
E: 57 177 [weight=19, ];
E: 58 59 [weight=23, ];
E: 58 166 [weight=37, ];
E: 58 174 [weight=1, ];
E: 60 71 [weight=1, ];
E: 60 79 [weight=1, ];
E: 60 176 [weight=2, ];
E: 60 177 [weight=2, ];
E: 61 64 [weight=15, ];
E: 61 67 [weight=10, ];
E: 61 174 [weight=1, ];
E: 61 177 [weight=1, ];
E: 62 63 [weight=1, ];
E: 62 64 [weight=5, ];
E: 62 67 [weight=3, ];
E: 62 117 [weight=5, ];
E: 62 165 [weight=1, ];
E: 62 174 [weight=1, ];
E: 62 176 [weight=3, ];
E: 62 177 [weight=3, ];
E: 63 64 [weight=21, ];
E: 63 165 [weight=8, ];
E: 63 174 [weight=1, ];
E: 65 67 [weight=4, ];
E: 65 169 [weight=6, ];
E: 65 174 [weight=1, ];
E: 66 67 [weight=7, ];
E: 66 165 [weight=2, ];
E: 66 174 [weight=1, ];
E: 68 79 [weight=10, ];
E: 68 174 [weight=1, ];
E: 68 176 [weight=5, ];
E: 68 177 [weight=1, ];
E: 69 79 [weight=11, ];
E: 69 174 [weight=1, ];
E: 69 176 [weight=3, ];
E: 69 177 [weight=1, ];
E: 70 71 [weight=27, ];
E: 70 144 [weight=1, ];
E: 70 145 [weight=1, ];
E: 70 165 [weight=3, ];
E: 70 166 [weight=114, ];
E: 70 174 [weight=1, ];
E: 71 165 [weight=1, ];
E: 71 177 [weight=1, ];
E: 72 79 [weight=14, ];
E: 72 100 [weight=1, ];
E: 72 101 [weight=1, ];
E: 72 102 [weight=1, ];
E: 72 103 [weight=1, ];
E: 72 104 [weight=1, ];
E: 73 74 [weight=1, ];
E: 73 79 [weight=13, ];
E: 73 117 [weight=12, ];
E: 73 165 [weight=6, ];
E: 73 174 [weight=1, ];
E: 73 176 [weight=7, ];
E: 73 177 [weight=8, ];
E: 74 79 [weight=14, ];
E: 74 165 [weight=8, ];
E: 74 174 [weight=1, ];
E: 74 176 [weight=3, ];
E: 75 79 [weight=3, ];
E: 75 141 [weight=11, ];
E: 75 174 [weight=1, ];
E: 75 176 [weight=3, ];
E: 75 177 [weight=4, ];
E: 76 79 [weight=3, ];
E: 76 169 [weight=6, ];
E: 76 174 [weight=1, ];
E: 77 79 [weight=39, ];
E: 77 166 [weight=100, ];
E: 77 174 [weight=1, ];
E: 77 176 [weight=21, ];
E: 77 177 [weight=13, ];
E: 78 79 [weight=5, ];
E: 78 166 [weight=10, ];
E: 78 174 [weight=1, ];
E: 79 176 [weight=1, ];
E: 79 177 [weight=1, ];
E: 80 164 [weight=2, ];
E: 80 175 [weight=1, ];
E: 80 176 [weight=63, ];
E: 80 177 [weight=13, ];
E: 81 85 [weight=1, ];
E: 81 153 [weight=2, ];
E: 81 165 [weight=9, ];
E: 81 174 [weight=1, ];
E: 81 176 [weight=2, ];
E: 81 177 [weight=3, ];
E: 82 84 [weight=1, ];
E: 82 165 [weight=8, ];
E: 82 174 [weight=1, ];
E: 82 176 [weight=2, ];
E: 83 85 [weight=1, ];
E: 83 165 [weight=1, ];
E: 83 176 [weight=2, ];
E: 83 177 [weight=1, ];
E: 84 85 [weight=1, ];
E: 84 176 [weight=2, ];
E: 84 177 [weight=2, ];
E: 85 86 [weight=1, ];
E: 85 89 [weight=6, ];
E: 85 94 [weight=1, ];
E: 85 96 [weight=25, ];
E: 85 97 [weight=6, ];
E: 85 101 [weight=10, ];
E: 85 102 [weight=3, ];
E: 85 103 [weight=15, ];
E: 85 144 [weight=1, ];
E: 85 157 [weight=1, ];
E: 85 165 [weight=649, ];
E: 85 166 [weight=5, ];
E: 85 176 [weight=1080, ];
E: 85 177 [weight=19, ];
E: 86 97 [weight=6, ];
E: 86 100 [weight=1, ];
E: 86 102 [weight=1, ];
E: 86 174 [weight=2, ];
E: 86 176 [weight=17, ];
E: 86 177 [weight=2, ];
E: 87 90 [weight=1, ];
E: 87 95 [weight=1, ];
E: 87 96 [weight=2, ];
E: 87 103 [weight=1, ];
E: 87 104 [weight=1, ];
E: 87 117 [weight=8, ];
E: 87 165 [weight=2, ];
E: 87 174 [weight=1, ];
E: 87 176 [weight=8, ];
E: 87 177 [weight=3, ];
E: 88 100 [weight=1, ];
E: 88 169 [weight=14, ];
E: 89 97 [weight=1, ];
E: 89 101 [weight=2, ];
E: 89 102 [weight=1, ];
E: 89 103 [weight=3, ];
E: 89 165 [weight=18, ];
E: 89 174 [weight=1, ];
E: 89 176 [weight=21, ];
E: 90 95 [weight=3, ];
E: 90 96 [weight=3, ];
E: 90 97 [weight=2, ];
E: 90 102 [weight=1, ];
E: 90 103 [weight=3, ];
E: 90 150 [weight=1, ];
E: 90 153 [weight=2, ];
E: 90 165 [weight=35, ];
E: 90 174 [weight=2, ];
E: 90 176 [weight=36, ];
E: 90 177 [weight=2, ];
E: 91 92 [weight=1, ];
E: 91 93 [weight=1, ];
E: 91 95 [weight=2, ];
E: 91 96 [weight=2, ];
E: 91 100 [weight=1, ];
E: 91 102 [weight=1, ];
E: 91 103 [weight=1, ];
E: 91 150 [weight=10, ];
E: 91 165 [weight=51, ];
E: 91 176 [weight=66, ];
E: 92 103 [weight=1, ];
E: 92 150 [weight=2, ];
E: 92 165 [weight=12, ];
E: 92 174 [weight=1, ];
E: 92 176 [weight=6, ];
E: 93 95 [weight=1, ];
E: 93 96 [weight=2, ];
E: 93 97 [weight=1, ];
E: 93 100 [weight=1, ];
E: 93 102 [weight=1, ];
E: 93 103 [weight=1, ];
E: 93 165 [weight=18, ];
E: 93 176 [weight=4, ];
E: 94 100 [weight=1, ];
E: 94 166 [weight=30, ];
E: 95 101 [weight=1, ];
E: 96 100 [weight=1, ];
E: 96 101 [weight=1, ];
E: 96 102 [weight=1, ];
E: 96 103 [weight=1, ];
E: 96 104 [weight=1, ];
E: 97 103 [weight=1, ];
E: 97 104 [weight=1, ];
E: 97 174 [weight=1, ];
E: 98 99 [weight=1, ];
E: 98 164 [weight=1, ];
E: 98 176 [weight=3, ];
E: 98 177 [weight=2, ];
E: 99 100 [weight=1, ];
E: 99 164 [weight=2, ];
E: 99 176 [weight=10, ];
E: 99 177 [weight=23, ];
E: 100 176 [weight=6, ];
E: 100 177 [weight=2, ];
E: 101 176 [weight=6, ];
E: 101 177 [weight=2, ];
E: 102 176 [weight=6, ];
E: 102 177 [weight=2, ];
E: 103 176 [weight=6, ];
E: 103 177 [weight=2, ];
E: 104 176 [weight=6, ];
E: 104 177 [weight=2, ];
E: 105 106 [weight=1, ];
E: 105 114 [weight=1, ];
E: 105 117 [weight=5, ];
E: 105 165 [weight=1, ];
E: 105 176 [weight=1, ];
E: 105 177 [weight=2, ];
E: 106 117 [weight=4, ];
E: 106 174 [weight=1, ];
E: 106 176 [weight=1, ];
E: 106 177 [weight=1, ];
E: 107 108 [weight=1, ];
E: 107 110 [weight=1, ];
E: 107 117 [weight=3, ];
E: 107 153 [weight=1, ];
E: 107 165 [weight=1, ];
E: 107 177 [weight=3, ];
E: 108 110 [weight=3, ];
E: 108 117 [weight=5, ];
E: 108 151 [weight=1, ];
E: 108 165 [weight=6, ];
E: 108 174 [weight=1, ];
E: 108 176 [weight=5, ];
E: 108 177 [weight=3, ];
E: 109 110 [weight=1, ];
E: 109 177 [weight=1, ];
E: 110 176 [weight=1, ];
E: 111 112 [weight=2, ];
E: 111 117 [weight=32, ];
E: 111 131 [weight=1, ];
E: 111 132 [weight=1, ];
E: 111 141 [weight=39, ];
E: 111 165 [weight=9, ];
E: 111 169 [weight=67, ];
E: 111 174 [weight=1, ];
E: 111 176 [weight=24, ];
E: 111 177 [weight=37, ];
E: 112 117 [weight=6, ];
E: 112 146 [weight=1, ];
E: 112 165 [weight=1, ];
E: 112 169 [weight=13, ];
E: 112 174 [weight=1, ];
E: 112 176 [weight=4, ];
E: 112 177 [weight=4, ];
E: 113 117 [weight=24, ];
E: 113 144 [weight=2, ];
E: 113 145 [weight=1, ];
E: 113 165 [weight=5, ];
E: 113 166 [weight=49, ];
E: 113 174 [weight=1, ];
E: 113 176 [weight=13, ];
E: 113 177 [weight=15, ];
E: 114 115 [weight=1, ];
E: 114 117 [weight=11, ];
E: 114 165 [weight=1, ];
E: 114 174 [weight=1, ];
E: 114 176 [weight=6, ];
E: 114 177 [weight=2, ];
E: 115 116 [weight=1, ];
E: 115 176 [weight=1, ];
E: 115 177 [weight=1, ];
E: 116 117 [weight=17, ];
E: 116 152 [weight=1, ];
E: 116 153 [weight=1, ];
E: 116 165 [weight=12, ];
E: 116 174 [weight=1, ];
E: 116 176 [weight=4, ];
E: 116 177 [weight=7, ];
E: 117 165 [weight=1, ];
E: 117 176 [weight=1, ];
E: 117 177 [weight=2, ];
E: 118 123 [weight=6, ];
E: 119 123 [weight=6, ];
E: 121 123 [weight=15, ];
E: 121 174 [weight=1, ];
E: 121 176 [weight=2, ];
E: 121 177 [weight=9, ];
E: 122 123 [weight=24, ];
E: 122 166 [weight=24, ];
E: 122 174 [weight=1, ];
E: 124 127 [weight=32, ];
E: 124 165 [weight=26, ];
E: 124 174 [weight=1, ];
E: 124 176 [weight=22, ];
E: 124 177 [weight=21, ];
E: 125 165 [weight=23, ];
E: 125 175 [weight=1, ];
E: 125 176 [weight=46, ];
E: 125 177 [weight=42, ];
E: 126 127 [weight=11, ];
E: 126 128 [weight=11, ];
E: 126 165 [weight=11, ];
E: 126 174 [weight=1, ];
E: 126 176 [weight=35, ];
E: 126 177 [weight=31, ];
E: 127 176 [weight=1, ];
E: 127 177 [weight=2, ];
E: 129 130 [weight=8, ];
E: 129 166 [weight=7, ];
E: 129 174 [weight=1, ];
E: 129 176 [weight=2, ];
E: 129 177 [weight=1, ];
E: 130 176 [weight=1, ];
E: 130 177 [weight=1, ];
E: 131 141 [weight=19, ];
E: 131 165 [weight=4, ];
E: 131 169 [weight=22, ];
E: 131 174 [weight=1, ];
E: 131 176 [weight=3, ];
E: 131 177 [weight=4, ];
E: 132 141 [weight=20, ];
E: 132 165 [weight=9, ];
E: 132 169 [weight=15, ];
E: 132 174 [weight=1, ];
E: 132 176 [weight=3, ];
E: 132 177 [weight=19, ];
E: 133 141 [weight=6, ];
E: 133 169 [weight=7, ];
E: 133 174 [weight=1, ];
E: 134 141 [weight=4, ];
E: 134 169 [weight=13, ];
E: 134 174 [weight=1, ];
E: 134 176 [weight=2, ];
E: 134 177 [weight=2, ];
E: 135 141 [weight=6, ];
E: 135 166 [weight=6, ];
E: 135 169 [weight=7, ];
E: 136 137 [weight=1, ];
E: 138 141 [weight=3, ];
E: 138 166 [weight=2, ];
E: 139 141 [weight=28, ];
E: 139 166 [weight=14, ];
E: 139 173 [weight=1, ];
E: 139 176 [weight=3, ];
E: 139 177 [weight=4, ];
E: 142 146 [weight=2, ];
E: 142 165 [weight=28, ];
E: 142 169 [weight=42, ];
E: 142 174 [weight=1, ];
E: 142 176 [weight=34, ];
E: 142 177 [weight=5, ];
E: 143 165 [weight=10, ];
E: 143 174 [weight=1, ];
E: 143 176 [weight=5, ];
E: 144 165 [weight=7, ];
E: 144 166 [weight=28, ];
E: 144 174 [weight=1, ];
E: 145 165 [weight=5, ];
E: 145 166 [weight=27, ];
E: 145 174 [weight=1, ];
E: 146 165 [weight=3, ];
E: 146 169 [weight=10, ];
E: 146 174 [weight=1, ];
E: 147 154 [weight=2, ];
E: 147 165 [weight=26, ];
E: 147 174 [weight=1, ];
E: 147 176 [weight=65, ];
E: 147 177 [weight=52, ];
E: 148 153 [weight=1, ];
E: 148 154 [weight=1, ];
E: 148 165 [weight=12, ];
E: 148 176 [weight=62, ];
E: 148 177 [weight=70, ];
E: 149 165 [weight=7, ];
E: 149 176 [weight=13, ];
E: 149 177 [weight=33, ];
E: 150 165 [weight=1, ];
E: 150 176 [weight=1, ];
E: 151 152 [weight=1, ];
E: 151 165 [weight=4, ];
E: 152 165 [weight=17, ];
E: 152 174 [weight=1, ];
E: 152 176 [weight=3, ];
E: 153 165 [weight=3, ];
E: 153 174 [weight=1, ];
E: 153 176 [weight=3, ];
E: 153 177 [weight=4, ];
E: 154 165 [weight=3, ];
E: 154 176 [weight=7, ];
E: 154 177 [weight=5, ];
E: 155 158 [weight=1, ];
E: 155 166 [weight=25, ];
E: 155 173 [weight=1, ];
E: 155 176 [weight=2, ];
E: 155 177 [weight=2, ];
E: 156 166 [weight=6, ];
E: 156 176 [weight=1, ];
E: 157 165 [weight=21, ];
E: 157 166 [weight=5, ];
E: 157 174 [weight=1, ];
E: 157 176 [weight=38, ];
E: 157 177 [weight=4, ];
E: 158 166 [weight=1, ];
E: 158 177 [weight=1, ];
E: 159 166 [weight=2, ];
E: 160 166 [weight=1, ];
E: 163 175 [weight=1, ];
E: 163 176 [weight=11, ];
E: 163 177 [weight=7, ];
E: 164 176 [weight=2, ];
E: 164 177 [weight=2, ];
E: 165 176 [weight=1, ];
E: 170 177 [weight=1, ];
E: 173 175 [weight=1, ];
E: 174 175 [weight=1, ];
E: 175 176 [weight=1, ];
E: 175 177 [weight=1, ];


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/graph.without.dot.oracle <==
digraph G {
  graph [ratio=0.5]
  node [style=filled]
Test_Permutation_refl [label="Permutation_refl", URL=<Test.html#Permutation_refl>, fillcolor="#7FFFD4"] ;
Test_Permutation_nil_cons [label="Permutation_nil_cons", URL=<Test.html#Permutation_nil_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_Permutation [label="NoDup_Permutation", URL=<Test.html#ReDun.NoDup_Permutation>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_nil [label="Permutation_nil", URL=<Test.html#Permutation_nil>, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_remove_2 [label="NoDup_remove_2", URL=<Test.html#ReDun.NoDup_remove_2>, fillcolor="#7FFFD4"] ;
Test_Permutation_ind [label="Permutation_ind", URL=<Test.html#Permutation_ind>, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_remove_1 [label="NoDup_remove_1", URL=<Test.html#ReDun.NoDup_remove_1>, fillcolor="#7FFFD4"] ;
Test_ReDun_NoDup_ind [label="NoDup_ind", URL=<Test.html#ReDun.NoDup_ind>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_seq_shift [label="seq_shift", URL=<Test.html#seq_shift>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_ind [label="rev_ind", URL=<Test.html#rev_ind>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_list_ind [label="rev_list_ind", URL=<Test.html#rev_list_ind>, fillcolor="#7FFFD4"] ;
Test_seq_nth [label="seq_nth", URL=<Test.html#seq_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_alt [label="rev_alt", URL=<Test.html#rev_alt>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_seq_length [label="seq_length", URL=<Test.html#seq_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_append_rev [label="rev_append_rev", URL=<Test.html#rev_append_rev>, fillcolor="#7FFFD4"] ;
Test_firstn_removelast [label="firstn_removelast", URL=<Test.html#firstn_removelast>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_removelast_firstn [label="removelast_firstn", URL=<Test.html#removelast_firstn>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_nth [label="rev_nth", URL=<Test.html#rev_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_firstn_length [label="firstn_length", URL=<Test.html#firstn_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_firstn_skipn [label="firstn_skipn", URL=<Test.html#firstn_skipn>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_length [label="rev_length", URL=<Test.html#rev_length>, fillcolor="#7FFFD4"] ;
Test_In_rev [label="In_rev", URL=<Test.html#In_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_rev_involutive [label="rev_involutive", URL=<Test.html#rev_involutive>, fillcolor="#7FFFD4"] ;
Test_rev_unit [label="rev_unit", URL=<Test.html#rev_unit>, fillcolor="#7FFFD4"] ;
Test_incl_app [label="incl_app", URL=<Test.html#incl_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_distr_rev [label="distr_rev", URL=<Test.html#distr_rev>, fillcolor="#7FFFD4"] ;
Test_incl_cons [label="incl_cons", URL=<Test.html#incl_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_appr [label="incl_appr", URL=<Test.html#incl_appr>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_cons_neq [label="count_occ_cons_neq", URL=<Test.html#count_occ_cons_neq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_appl [label="incl_appl", URL=<Test.html#incl_appl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_tran [label="incl_tran", URL=<Test.html#incl_tran>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_cons_eq [label="count_occ_cons_eq", URL=<Test.html#count_occ_cons_eq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_nil [label="count_occ_nil", URL=<Test.html#count_occ_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_tl [label="incl_tl", URL=<Test.html#incl_tl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_inv_nil [label="count_occ_inv_nil", URL=<Test.html#count_occ_inv_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_incl_refl [label="incl_refl", URL=<Test.html#incl_refl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_count_occ_In [label="count_occ_In", URL=<Test.html#count_occ_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_nil [label="lel_nil", URL=<Test.html#lel_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_removelast_app [label="removelast_app", URL=<Test.html#removelast_app>, fillcolor="#7FFFD4"] ;
Test_lel_tail [label="lel_tail", URL=<Test.html#lel_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_cons [label="lel_cons", URL=<Test.html#lel_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_cons_cons [label="lel_cons_cons", URL=<Test.html#lel_cons_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_removelast_last [label="app_removelast_last", URL=<Test.html#app_removelast_last>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_trans [label="lel_trans", URL=<Test.html#lel_trans>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_lel_refl [label="lel_refl", URL=<Test.html#lel_refl>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_remove_In [label="remove_In", URL=<Test.html#remove_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_prod_length [label="prod_length", URL=<Test.html#prod_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_prod_iff [label="in_prod_iff", URL=<Test.html#in_prod_iff>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_nth2 [label="app_nth2", URL=<Test.html#app_nth2>, fillcolor="#7FFFD4"] ;
Test_in_prod [label="in_prod", URL=<Test.html#in_prod>, fillcolor="#7FFFD4"] ;
Test_app_nth1 [label="app_nth1", URL=<Test.html#app_nth1>, fillcolor="#7FFFD4"] ;
Test_nth_indep [label="nth_indep", URL=<Test.html#nth_indep>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_prod_aux [label="in_prod_aux", URL=<Test.html#in_prod_aux>, fillcolor="#7FFFD4"] ;
Test_nth_overflow [label="nth_overflow", URL=<Test.html#nth_overflow>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_combine_nth [label="combine_nth", URL=<Test.html#combine_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_In [label="nth_In", URL=<Test.html#nth_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_combine_length [label="combine_length", URL=<Test.html#combine_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_combine_r [label="in_combine_r", URL=<Test.html#in_combine_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nth_S_cons [label="nth_S_cons", URL=<Test.html#nth_S_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_combine_l [label="in_combine_l", URL=<Test.html#in_combine_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_combine_split [label="combine_split", URL=<Test.html#combine_split>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_combine [label="split_combine", URL=<Test.html#split_combine>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_inv_tail [label="app_inv_tail", URL=<Test.html#app_inv_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_length_r [label="split_length_r", URL=<Test.html#split_length_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_split_length_l [label="split_length_l", URL=<Test.html#split_length_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_inv_head [label="app_inv_head", URL=<Test.html#app_inv_head>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_or_app [label="in_or_app", URL=<Test.html#in_or_app>, fillcolor="#7FFFD4"] ;
Test_split_nth [label="split_nth", URL=<Test.html#split_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_split_r [label="in_split_r", URL=<Test.html#in_split_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_app_or [label="in_app_or", URL=<Test.html#in_app_or>, fillcolor="#7FFFD4"] ;
Test_in_split_l [label="in_split_l", URL=<Test.html#in_split_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_length [label="app_length", URL=<Test.html#app_length>, fillcolor="#7FFFD4"] ;
Test_app_inj_tail [label="app_inj_tail", URL=<Test.html#app_inj_tail>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_eq_unit [label="app_eq_unit", URL=<Test.html#app_eq_unit>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_eq_nil [label="app_eq_nil", URL=<Test.html#app_eq_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_filter_In [label="filter_In", URL=<Test.html#filter_In>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_comm_cons [label="app_comm_cons", URL=<Test.html#app_comm_cons>, fillcolor="#7FFFD4"] ;
Test_ass_app [label="ass_app", URL=<Test.html#ass_app>, fillcolor="#7FFFD4"] ;
Test_app_ass [label="app_ass", URL=<Test.html#app_ass>, fillcolor="#7FFFD4"] ;
Test_forallb_forall [label="forallb_forall", URL=<Test.html#forallb_forall>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_nil_end [label="app_nil_end", URL=<Test.html#app_nil_end>, fillcolor="#7FFFD4"] ;
Test_existsb_nth [label="existsb_nth", URL=<Test.html#existsb_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_app_cons_not_nil [label="app_cons_not_nil", URL=<Test.html#app_cons_not_nil>, fillcolor="#7FFFD4"] ;
Test_existsb_exists [label="existsb_exists", URL=<Test.html#existsb_exists>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_inv [label="in_inv", URL=<Test.html#in_inv>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_In_split [label="In_split", URL=<Test.html#In_split>, fillcolor="#7FFFD4"] ;
Test_fold_symmetric [label="fold_symmetric", URL=<Test.html#fold_symmetric>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_nil [label="in_nil", URL=<Test.html#in_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_left_rev_right [label="fold_left_rev_right", URL=<Test.html#fold_left_rev_right>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_in_cons [label="in_cons", URL=<Test.html#in_cons>, fillcolor="#7FFFD4"] ;
Test_in_eq [label="in_eq", URL=<Test.html#in_eq>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_right_app [label="fold_right_app", URL=<Test.html#fold_right_app>, fillcolor="#7FFFD4"] ;
Test_head_cons [label="head_cons", URL=<Test.html#head_cons>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_head_nil [label="head_nil", URL=<Test.html#head_nil>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_left_length [label="fold_left_length", URL=<Test.html#fold_left_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_fold_left_app [label="fold_left_app", URL=<Test.html#fold_left_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_nil_cons [label="nil_cons", URL=<Test.html#nil_cons>, fillcolor="#7FFFD4"] ;
Test_map_ext [label="map_ext", URL=<Test.html#map_ext>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_map_map [label="map_map", URL=<Test.html#map_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_size_nil [label="size_nil", URL=<Test.html#size_nil>, peripheries=3, fillcolor="#FFB57F"] ;
Test_in_flat_map [label="in_flat_map", URL=<Test.html#in_flat_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_map [label="Permutation_map", URL=<Test.html#Permutation_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_map_rev [label="map_rev", URL=<Test.html#map_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_map_app [label="map_app", URL=<Test.html#map_app>, fillcolor="#7FFFD4"] ;
Test_map_nth [label="map_nth", URL=<Test.html#map_nth>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_map_length [label="map_length", URL=<Test.html#map_length>, fillcolor="#7FFFD4"] ;
Test_list_ind [label="list_ind", URL=<Test.html#list_ind>, fillcolor="#7FFFD4"] ;
Test_in_map_iff [label="in_map_iff", URL=<Test.html#in_map_iff>, fillcolor="#7FFFD4"] ;
Test_in_map [label="in_map", URL=<Test.html#in_map>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_app_inv_r [label="Permutation_app_inv_r", URL=<Test.html#Permutation_app_inv_r>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_app_inv_l [label="Permutation_app_inv_l", URL=<Test.html#Permutation_app_inv_l>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_app_inv [label="Permutation_cons_app_inv", URL=<Test.html#Permutation_cons_app_inv>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_inv [label="Permutation_cons_inv", URL=<Test.html#Permutation_cons_inv>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_inv [label="Permutation_app_inv", URL=<Test.html#Permutation_app_inv>, fillcolor="#7FFFD4"] ;
Test_Permutation_ind_bis [label="Permutation_ind_bis", URL=<Test.html#Permutation_ind_bis>, fillcolor="#7FFFD4"] ;
Test_Permutation_rev [label="Permutation_rev", URL=<Test.html#Permutation_rev>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_length [label="Permutation_length", URL=<Test.html#Permutation_length>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_cons_app [label="Permutation_cons_app", URL=<Test.html#Permutation_cons_app>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_swap [label="Permutation_app_swap", URL=<Test.html#Permutation_app_swap>, fillcolor="#7FFFD4"] ;
Test_Permutation_app [label="Permutation_app", URL=<Test.html#Permutation_app>, peripheries=3, fillcolor="#7FFFD4"] ;
Test_Permutation_app_head [label="Permutation_app_head", URL=<Test.html#Permutation_app_head>, fillcolor="#7FFFD4"] ;
Test_Permutation_app_tail [label="Permutation_app_tail", URL=<Test.html#Permutation_app_tail>, fillcolor="#7FFFD4"] ;
Test_Permutation_in [label="Permutation_in", URL=<Test.html#Permutation_in>, fillcolor="#7FFFD4"] ;
Test_Permutation_trans [label="Permutation_trans", URL=<Test.html#Permutation_trans>, fillcolor="#7FFFD4"] ;
Test_Permutation_sym [label="Permutation_sym", URL=<Test.html#Permutation_sym>, fillcolor="#7FFFD4"] ;
  Test_Permutation_refl -> Test_list_ind [] ;
  Test_Permutation_nil_cons -> Test_Permutation_nil [] ;
  Test_ReDun_NoDup_Permutation -> Test_ReDun_NoDup_remove_2 [] ;
  Test_ReDun_NoDup_Permutation -> Test_ReDun_NoDup_remove_1 [] ;
  Test_ReDun_NoDup_Permutation -> Test_Permutation_cons_app [] ;
  Test_ReDun_NoDup_Permutation -> Test_In_split [] ;
  Test_Permutation_nil -> Test_Permutation_ind [] ;
  Test_Permutation_nil -> Test_nil_cons [] ;
  Test_ReDun_NoDup_remove_2 -> Test_in_or_app [] ;
  Test_ReDun_NoDup_remove_1 -> Test_in_or_app [] ;
  Test_ReDun_NoDup_remove_1 -> Test_in_app_or [] ;
  Test_rev_ind -> Test_rev_list_ind [] ;
  Test_rev_ind -> Test_rev_involutive [] ;
  Test_rev_list_ind -> Test_list_ind [] ;
  Test_rev_alt -> Test_rev_append_rev [] ;
  Test_rev_alt -> Test_app_nil_end [] ;
  Test_rev_append_rev -> Test_ass_app [] ;
  Test_firstn_removelast -> Test_removelast_app [] ;
  Test_removelast_firstn -> Test_removelast_app [] ;
  Test_rev_nth -> Test_rev_length [] ;
  Test_rev_nth -> Test_app_nth2 [] ;
  Test_rev_nth -> Test_app_nth1 [] ;
  Test_rev_length -> Test_app_length [] ;
  Test_In_rev -> Test_in_or_app [] ;
  Test_In_rev -> Test_in_app_or [] ;
  Test_rev_involutive -> Test_rev_unit [] ;
  Test_rev_unit -> Test_distr_rev [] ;
  Test_incl_app -> Test_in_app_or [] ;
  Test_distr_rev -> Test_app_ass [] ;
  Test_distr_rev -> Test_app_nil_end [] ;
  Test_incl_appr -> Test_in_or_app [] ;
  Test_incl_appl -> Test_in_or_app [] ;
  Test_incl_tl -> Test_in_cons [] ;
  Test_count_occ_inv_nil -> Test_list_ind [] ;
  Test_count_occ_In -> Test_list_ind [] ;
  Test_lel_nil -> Test_list_ind [] ;
  Test_removelast_app -> Test_list_ind [] ;
  Test_app_removelast_last -> Test_list_ind [] ;
  Test_remove_In -> Test_list_ind [] ;
  Test_prod_length -> Test_map_length [] ;
  Test_prod_length -> Test_app_length [] ;
  Test_in_prod_iff -> Test_in_prod [] ;
  Test_in_prod_iff -> Test_in_map_iff [] ;
  Test_in_prod_iff -> Test_in_app_or [] ;
  Test_app_nth2 -> Test_list_ind [] ;
  Test_in_prod -> Test_in_prod_aux [] ;
  Test_in_prod -> Test_in_or_app [] ;
  Test_app_nth1 -> Test_list_ind [] ;
  Test_nth_indep -> Test_list_ind [] ;
  Test_in_prod_aux -> Test_list_ind [] ;
  Test_nth_overflow -> Test_list_ind [] ;
  Test_combine_nth -> Test_list_ind [] ;
  Test_combine_length -> Test_list_ind [] ;
  Test_in_combine_r -> Test_list_ind [] ;
  Test_in_combine_l -> Test_list_ind [] ;
  Test_combine_split -> Test_list_ind [] ;
  Test_split_combine -> Test_list_ind [] ;
  Test_app_inv_tail -> Test_app_length [] ;
  Test_split_length_r -> Test_list_ind [] ;
  Test_split_length_l -> Test_list_ind [] ;
  Test_app_inv_head -> Test_list_ind [] ;
  Test_in_or_app -> Test_list_ind [] ;
  Test_split_nth -> Test_list_ind [] ;
  Test_in_split_r -> Test_list_ind [] ;
  Test_in_app_or -> Test_list_ind [] ;
  Test_in_split_l -> Test_list_ind [] ;
  Test_app_length -> Test_list_ind [] ;
  Test_app_inj_tail -> Test_app_cons_not_nil [] ;
  Test_app_inj_tail -> Test_list_ind [] ;
  Test_app_eq_unit -> Test_app_nil_end [] ;
  Test_app_eq_unit -> Test_app_cons_not_nil [] ;
  Test_filter_In -> Test_list_ind [] ;
  Test_ass_app -> Test_app_ass [] ;
  Test_app_ass -> Test_list_ind [] ;
  Test_forallb_forall -> Test_list_ind [] ;
  Test_app_nil_end -> Test_list_ind [] ;
  Test_existsb_nth -> Test_list_ind [] ;
  Test_existsb_exists -> Test_list_ind [] ;
  Test_In_split -> Test_list_ind [] ;
  Test_fold_symmetric -> Test_list_ind [] ;
  Test_fold_left_rev_right -> Test_fold_right_app [] ;
  Test_fold_right_app -> Test_list_ind [] ;
  Test_fold_left_length -> Test_list_ind [] ;
  Test_fold_left_app -> Test_list_ind [] ;
  Test_map_ext -> Test_list_ind [] ;
  Test_map_map -> Test_list_ind [] ;
  Test_in_flat_map -> Test_in_or_app [] ;
  Test_in_flat_map -> Test_in_app_or [] ;
  Test_Permutation_map -> Test_Permutation_ind [] ;
  Test_map_rev -> Test_map_app [] ;
  Test_map_app -> Test_list_ind [] ;
  Test_map_nth -> Test_list_ind [] ;
  Test_map_length -> Test_list_ind [] ;
  Test_in_map_iff -> Test_list_ind [] ;
  Test_in_map -> Test_list_ind [] ;
  Test_Permutation_app_inv_r -> Test_Permutation_app_inv [] ;
  Test_Permutation_app_inv_r -> Test_app_nil_end [] ;
  Test_Permutation_app_inv_l -> Test_Permutation_cons_inv [] ;
  Test_Permutation_cons_app_inv -> Test_Permutation_app_inv [] ;
  Test_Permutation_cons_inv -> Test_Permutation_app_inv [] ;
  Test_Permutation_app_inv -> Test_Permutation_ind_bis [] ;
  Test_Permutation_app_inv -> Test_Permutation_cons_app [] ;
  Test_Permutation_app_inv -> Test_Permutation_in [] ;
  Test_Permutation_app_inv -> Test_Permutation_sym [] ;
  Test_Permutation_app_inv -> Test_in_or_app [] ;
  Test_Permutation_app_inv -> Test_In_split [] ;
  Test_Permutation_ind_bis -> Test_Permutation_refl [] ;
  Test_Permutation_ind_bis -> Test_Permutation_ind [] ;
  Test_Permutation_rev -> Test_Permutation_app_swap [] ;
  Test_Permutation_length -> Test_Permutation_ind [] ;
  Test_Permutation_cons_app -> Test_Permutation_refl [] ;
  Test_Permutation_app_swap -> Test_Permutation_trans [] ;
  Test_Permutation_app_swap -> Test_Permutation_sym [] ;
  Test_Permutation_app_swap -> Test_Permutation_refl [] ;
  Test_Permutation_app_swap -> Test_app_comm_cons [] ;
  Test_Permutation_app_swap -> Test_app_nil_end [] ;
  Test_Permutation_app -> Test_Permutation_app_head [] ;
  Test_Permutation_app -> Test_Permutation_app_tail [] ;
  Test_Permutation_app_head -> Test_app_comm_cons [] ;
  Test_Permutation_app_head -> Test_list_ind [] ;
  Test_Permutation_app_tail -> Test_Permutation_trans [] ;
  Test_Permutation_app_tail -> Test_Permutation_sym [] ;
  Test_Permutation_app_tail -> Test_Permutation_refl [] ;
  Test_Permutation_in -> Test_Permutation_ind [] ;
  Test_Permutation_sym -> Test_Permutation_ind [] ;
subgraph cluster_Test { label="Test"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
subgraph cluster_Test_ReDun { label="ReDun"; fillcolor="#FFFFA3"; labeljust=l; style=filled 
Test_ReDun_NoDup_ind; Test_ReDun_NoDup_remove_1; Test_ReDun_NoDup_remove_2; Test_ReDun_NoDup_Permutation; };
Test_Permutation_sym; Test_Permutation_trans; Test_Permutation_in; Test_Permutation_app_tail; Test_Permutation_app_head; Test_Permutation_app; Test_Permutation_app_swap; Test_Permutation_cons_app; Test_Permutation_length; Test_Permutation_rev; Test_Permutation_ind_bis; Test_Permutation_app_inv; Test_Permutation_cons_inv; Test_Permutation_cons_app_inv; Test_Permutation_app_inv_l; Test_Permutation_app_inv_r; Test_in_map; Test_in_map_iff; Test_list_ind; Test_map_length; Test_map_nth; Test_map_app; Test_map_rev; Test_Permutation_map; Test_in_flat_map; Test_size_nil; Test_map_map; Test_map_ext; Test_nil_cons; Test_fold_left_app; Test_fold_left_length; Test_head_nil; Test_head_cons; Test_fold_right_app; Test_in_eq; Test_in_cons; Test_fold_left_rev_right; Test_in_nil; Test_fold_symmetric; Test_In_split; Test_in_inv; Test_existsb_exists; Test_app_cons_not_nil; Test_existsb_nth; Test_app_nil_end; Test_forallb_forall; Test_app_ass; Test_ass_app; Test_app_comm_cons; Test_filter_In; Test_app_eq_nil; Test_app_eq_unit; Test_app_inj_tail; Test_app_length; Test_in_split_l; Test_in_app_or; Test_in_split_r; Test_split_nth; Test_in_or_app; Test_app_inv_head; Test_split_length_l; Test_split_length_r; Test_app_inv_tail; Test_split_combine; Test_combine_split; Test_in_combine_l; Test_nth_S_cons; Test_in_combine_r; Test_combine_length; Test_nth_In; Test_combine_nth; Test_nth_overflow; Test_in_prod_aux; Test_nth_indep; Test_app_nth1; Test_in_prod; Test_app_nth2; Test_in_prod_iff; Test_prod_length; Test_remove_In; Test_lel_refl; Test_lel_trans; Test_app_removelast_last; Test_lel_cons_cons; Test_lel_cons; Test_lel_tail; Test_removelast_app; Test_lel_nil; Test_count_occ_In; Test_incl_refl; Test_count_occ_inv_nil; Test_incl_tl; Test_count_occ_nil; Test_count_occ_cons_eq; Test_incl_tran; Test_incl_appl; Test_count_occ_cons_neq; Test_incl_appr; Test_incl_cons; Test_distr_rev; Test_incl_app; Test_rev_unit; Test_rev_involutive; Test_In_rev; Test_rev_length; Test_firstn_skipn; Test_firstn_length; Test_rev_nth; Test_removelast_firstn; Test_firstn_removelast; Test_rev_append_rev; Test_seq_length; Test_rev_alt; Test_seq_nth; Test_rev_list_ind; Test_rev_ind; Test_seq_shift; Test_Permutation_ind; Test_Permutation_nil; Test_Permutation_nil_cons; Test_Permutation_refl; };
} /* END */


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/graph2.dot.oracle <==
digraph G {
  graph [ratio=0.5]
  node [style=filled]
Test_list_rect [label="list_rect", URL=<Test.html#list_rect>, fillcolor="#F070D1"] ;
_eq [label="eq", URL=<.html#eq>, fillcolor="#E2CDFA"] ;
_eq_refl [label="eq_refl", URL=<.html#eq_refl>, fillcolor="#7FAAFF"] ;
Test_perm_trans [label="perm_trans", URL=<Test.html#perm_trans>, fillcolor="#7FAAFF"] ;
Test_Permutation_ind [label="Permutation_ind", URL=<Test.html#Permutation_ind>, fillcolor="#7FFFD4"] ;
Test_perm_nil [label="perm_nil", URL=<Test.html#perm_nil>, fillcolor="#7FAAFF"] ;
_eq_sym [label="eq_sym", URL=<.html#eq_sym>, fillcolor="#7FFFD4"] ;
_eq_rect [label="eq_rect", URL=<.html#eq_rect>, fillcolor="#F070D1"] ;
Test_Permutation_app_swap [label="Permutation_app_swap", URL=<Test.html#Permutation_app_swap>, peripheries=3, fillcolor="#7FFFD4"] ;
_eq_ind [label="eq_ind", URL=<.html#eq_ind>, fillcolor="#7FFFD4"] ;
_eq_ind_r [label="eq_ind_r", URL=<.html#eq_ind_r>, fillcolor="#7FFFD4"] ;
Test_Permutation_refl [label="Permutation_refl", URL=<Test.html#Permutation_refl>, fillcolor="#7FFFD4"] ;
Test_Permutation_sym [label="Permutation_sym", URL=<Test.html#Permutation_sym>, fillcolor="#7FFFD4"] ;
Test_Permutation_trans [label="Permutation_trans", URL=<Test.html#Permutation_trans>, fillcolor="#7FFFD4"] ;
Test_app [label="app", URL=<Test.html#app>, fillcolor="#F070D1"] ;
Test_app_comm_cons [label="app_comm_cons", URL=<Test.html#app_comm_cons>, fillcolor="#7FFFD4"] ;
Test_app_nil_end [label="app_nil_end", URL=<Test.html#app_nil_end>, fillcolor="#7FFFD4"] ;
Test_list_ind [label="list_ind", URL=<Test.html#list_ind>, fillcolor="#7FFFD4"] ;
Test_Permutation [label="Permutation", URL=<Test.html#Permutation>, fillcolor="#E2CDFA"] ;
Test_list [label="list", URL=<Test.html#list>, fillcolor="#E2CDFA"] ;
Test_perm_skip [label="perm_skip", URL=<Test.html#perm_skip>, fillcolor="#7FAAFF"] ;
Test_perm_swap [label="perm_swap", URL=<Test.html#perm_swap>, fillcolor="#7FAAFF"] ;
Test_nil [label="nil", URL=<Test.html#nil>, fillcolor="#7FAAFF"] ;
Test_cons [label="cons", URL=<Test.html#cons>, fillcolor="#7FAAFF"] ;
  Test_list_rect -> Test_list [] ;
  Test_list_rect -> Test_nil [] ;
  Test_list_rect -> Test_cons [] ;
  Test_perm_trans -> Test_list [] ;
  Test_perm_trans -> Test_nil [] ;
  Test_perm_trans -> Test_cons [] ;
  Test_Permutation_ind -> Test_Permutation [] ;
  Test_perm_nil -> Test_list [] ;
  Test_perm_nil -> Test_nil [] ;
  Test_perm_nil -> Test_cons [] ;
  _eq_sym -> _eq [] ;
  _eq_sym -> _eq_refl [] ;
  _eq_rect -> _eq [] ;
  Test_Permutation_app_swap -> _eq_ind_r [] ;
  Test_Permutation_app_swap -> Test_Permutation_refl [] ;
  Test_Permutation_app_swap -> Test_Permutation_sym [] ;
  Test_Permutation_app_swap -> Test_Permutation_trans [] ;
  Test_Permutation_app_swap -> Test_app_comm_cons [] ;
  Test_Permutation_app_swap -> Test_app_nil_end [] ;
  _eq_ind -> _eq_rect [] ;
  _eq_ind_r -> _eq_ind [] ;
  _eq_ind_r -> _eq_sym [] ;
  Test_Permutation_refl -> Test_list_ind [] ;
  Test_Permutation_refl -> Test_Permutation [] ;
  Test_Permutation_refl -> Test_perm_skip [] ;
  Test_Permutation_refl -> Test_perm_nil [] ;
  Test_Permutation_sym -> Test_perm_skip [] ;
  Test_Permutation_sym -> Test_perm_swap [] ;
  Test_Permutation_sym -> Test_perm_trans [] ;
  Test_Permutation_sym -> Test_Permutation_ind [] ;
  Test_Permutation_sym -> Test_perm_nil [] ;
  Test_Permutation_trans -> Test_perm_trans [] ;
  Test_app -> Test_list [] ;
  Test_app -> Test_cons [] ;
  Test_app_comm_cons -> Test_app [] ;
  Test_app_comm_cons -> _eq_refl [] ;
  Test_app_nil_end -> _eq_ind [] ;
  Test_app_nil_end -> Test_app [] ;
  Test_app_nil_end -> Test_list_ind [] ;
  Test_app_nil_end -> _eq_refl [] ;
  Test_list_ind -> Test_list_rect [] ;
  Test_Permutation -> Test_list [] ;
  Test_Permutation -> Test_nil [] ;
  Test_Permutation -> Test_cons [] ;
  Test_perm_skip -> Test_list [] ;
  Test_perm_skip -> Test_nil [] ;
  Test_perm_skip -> Test_cons [] ;
  Test_perm_swap -> Test_list [] ;
  Test_perm_swap -> Test_nil [] ;
  Test_perm_swap -> Test_cons [] ;
subgraph cluster_Test { label="Test"; fillcolor="#FFFFC3"; labeljust=l; style=filled 
Test_cons; Test_nil; Test_perm_swap; Test_perm_skip; Test_list; Test_Permutation; Test_list_ind; Test_app_nil_end; Test_app_comm_cons; Test_app; Test_Permutation_trans; Test_Permutation_sym; Test_Permutation_refl; Test_Permutation_app_swap; Test_perm_nil; Test_Permutation_ind; Test_perm_trans; Test_list_rect; };
} /* END */


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/graph2.dpd.oracle <==
N: 198 "Permutation_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 187 "list_ind" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 195 "eq" [kind=inductive, prop=no, ];
N: 193 "cons" [kind=construct, prop=no, path="Test", ];
N: 194 "list_rect" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 191 "perm_swap" [kind=construct, prop=no, path="Test", ];
N: 184 "app" [body=yes, kind=cnst, prop=no, path="Test", ];
N: 180 "eq_ind_r" [body=yes, kind=cnst, prop=yes, ];
N: 196 "eq_refl" [kind=construct, prop=no, ];
N: 200 "eq_sym" [body=yes, kind=cnst, prop=yes, ];
N: 181 "Permutation_refl" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 186 "app_nil_end" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 188 "Permutation" [kind=inductive, prop=no, path="Test", ];
N: 197 "perm_trans" [kind=construct, prop=no, path="Test", ];
N: 182 "Permutation_sym" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 199 "perm_nil" [kind=construct, prop=no, path="Test", ];
N: 185 "app_comm_cons" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 201 "eq_rect" [body=yes, kind=cnst, prop=no, ];
N: 179 "eq_ind" [body=yes, kind=cnst, prop=yes, ];
N: 178 "Permutation_app_swap" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 190 "perm_skip" [kind=construct, prop=no, path="Test", ];
N: 192 "nil" [kind=construct, prop=no, path="Test", ];
N: 183 "Permutation_trans" [body=yes, kind=cnst, prop=yes, path="Test", ];
N: 189 "list" [kind=inductive, prop=no, path="Test", ];
E: 178 179 [weight=2, ];
E: 178 180 [weight=1, ];
E: 178 181 [weight=2, ];
E: 178 182 [weight=3, ];
E: 178 183 [weight=3, ];
E: 178 184 [weight=35, ];
E: 178 185 [weight=1, ];
E: 178 186 [weight=2, ];
E: 178 187 [weight=2, ];
E: 178 188 [weight=7, ];
E: 178 189 [weight=15, ];
E: 178 190 [weight=3, ];
E: 178 191 [weight=1, ];
E: 178 192 [weight=2, ];
E: 178 193 [weight=36, ];
E: 179 201 [weight=1, ];
E: 180 179 [weight=1, ];
E: 180 195 [weight=1, ];
E: 180 200 [weight=1, ];
E: 181 187 [weight=1, ];
E: 181 188 [weight=2, ];
E: 181 189 [weight=3, ];
E: 181 190 [weight=1, ];
E: 181 199 [weight=1, ];
E: 182 188 [weight=8, ];
E: 182 189 [weight=10, ];
E: 182 190 [weight=1, ];
E: 182 191 [weight=1, ];
E: 182 197 [weight=1, ];
E: 182 198 [weight=1, ];
E: 182 199 [weight=1, ];
E: 183 197 [weight=1, ];
E: 184 189 [weight=9, ];
E: 184 193 [weight=1, ];
E: 185 184 [weight=1, ];
E: 185 189 [weight=3, ];
E: 185 193 [weight=1, ];
E: 185 196 [weight=1, ];
E: 186 179 [weight=1, ];
E: 186 184 [weight=3, ];
E: 186 187 [weight=1, ];
E: 186 189 [weight=10, ];
E: 186 192 [weight=4, ];
E: 186 193 [weight=3, ];
E: 186 195 [weight=3, ];
E: 186 196 [weight=2, ];
E: 187 189 [weight=1, ];
E: 187 194 [weight=1, ];
E: 188 189 [weight=6, ];
E: 188 192 [weight=2, ];
E: 188 193 [weight=6, ];
E: 190 189 [weight=6, ];
E: 190 192 [weight=2, ];
E: 190 193 [weight=6, ];
E: 191 189 [weight=6, ];
E: 191 192 [weight=2, ];
E: 191 193 [weight=6, ];
E: 194 189 [weight=7, ];
E: 194 192 [weight=1, ];
E: 194 193 [weight=1, ];
E: 197 189 [weight=6, ];
E: 197 192 [weight=2, ];
E: 197 193 [weight=6, ];
E: 198 188 [weight=10, ];
E: 198 189 [weight=20, ];
E: 198 192 [weight=2, ];
E: 198 193 [weight=6, ];
E: 199 189 [weight=6, ];
E: 199 192 [weight=2, ];
E: 199 193 [weight=6, ];
E: 200 195 [weight=4, ];
E: 200 196 [weight=1, ];
E: 201 195 [weight=3, ];


==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/search.cmd <==
Require Import Test.
SearchDepend Test.Permutation_app_swap.



==> anc/HoTT/etc/dpdgraph-0.4alpha/tests/search.oracle <==
Welcome to Coq 8.3pl4 (April 2012)
[cons(36) nil(2) perm_swap(1) perm_skip(3) list(15) Permutation(7)
list_ind(2) app_nil_end(2) app_comm_cons(1) app(35) Permutation_trans(3)
Permutation_sym(3) Permutation_refl(2) eq_ind_r(1) eq_ind(2)
]


==> anc/HoTT/etc/homotopy.css <==
/* Adaptation of coqdoc CSS style which does not display ordinary
   text in crazy fonts and colors. */

body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section {padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section {padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section {padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-style : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             color: black;
	     padding-top: 10px;
	     padding-bottom: 10px;
             border-style: plain}

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 80%;
          font-family: sans-serif; }

.id { display: inline; }

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
    text-align: bottom;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}


==> anc/HoTT/etc/install-sh <==
#!/bin/sh
# install - install a program, script, or datafile

scriptversion=2009-04-28.21; # UTC

# This originates from X11R5 (mit/util/scripts/install.sh), which was
# later released in X11R6 (xc/config/util/install.sh) with the
# following copyright and license.
#
# Copyright (C) 1994 X Consortium
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to
# deal in the Software without restriction, including without limitation the
# rights to use, copy, modify, merge, publish, distribute, sublicense, and/or
# sell copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.  IN NO EVENT SHALL THE
# X CONSORTIUM BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN
# AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNEC-
# TION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
#
# Except as contained in this notice, the name of the X Consortium shall not
# be used in advertising or otherwise to promote the sale, use or other deal-
# ings in this Software without prior written authorization from the X Consor-
# tium.
#
#
# FSF changes to this file are in the public domain.
#
# Calling this script install-sh is preferred over install.sh, to prevent
# `make' implicit rules from creating a file called install from it
# when there is no Makefile.
#
# This script is compatible with the BSD install script, but was written
# from scratch.

nl='
'
IFS=" ""	$nl"

# set DOITPROG to echo to test this script

# Don't use :- since 4.3BSD and earlier shells don't like it.
doit=${DOITPROG-}
if test -z "$doit"; then
  doit_exec=exec
else
  doit_exec=$doit
fi

# Put in absolute file names if you don't have them in your path;
# or use environment vars.

chgrpprog=${CHGRPPROG-chgrp}
chmodprog=${CHMODPROG-chmod}
chownprog=${CHOWNPROG-chown}
cmpprog=${CMPPROG-cmp}
cpprog=${CPPROG-cp}
mkdirprog=${MKDIRPROG-mkdir}
mvprog=${MVPROG-mv}
rmprog=${RMPROG-rm}
stripprog=${STRIPPROG-strip}

posix_glob='?'
initialize_posix_glob='
  test "$posix_glob" != "?" || {
    if (set -f) 2>/dev/null; then
      posix_glob=
    else
      posix_glob=:
    fi
  }
'

posix_mkdir=

# Desired mode of installed file.
mode=0755

chgrpcmd=
chmodcmd=$chmodprog
chowncmd=
mvcmd=$mvprog
rmcmd="$rmprog -f"
stripcmd=

src=
dst=
dir_arg=
dst_arg=

copy_on_change=false
no_target_directory=

usage="\
Usage: $0 [OPTION]... [-T] SRCFILE DSTFILE
   or: $0 [OPTION]... SRCFILES... DIRECTORY
   or: $0 [OPTION]... -t DIRECTORY SRCFILES...
   or: $0 [OPTION]... -d DIRECTORIES...

In the 1st form, copy SRCFILE to DSTFILE.
In the 2nd and 3rd, copy all SRCFILES to DIRECTORY.
In the 4th, create DIRECTORIES.

Options:
     --help     display this help and exit.
     --version  display version info and exit.

  -c            (ignored)
  -C            install only if different (preserve the last data modification time)
  -d            create directories instead of installing files.
  -g GROUP      $chgrpprog installed files to GROUP.
  -m MODE       $chmodprog installed files to MODE.
  -o USER       $chownprog installed files to USER.
  -s            $stripprog installed files.
  -t DIRECTORY  install into DIRECTORY.
  -T            report an error if DSTFILE is a directory.

Environment variables override the default commands:
  CHGRPPROG CHMODPROG CHOWNPROG CMPPROG CPPROG MKDIRPROG MVPROG
  RMPROG STRIPPROG
"

while test $# -ne 0; do
  case $1 in
    -c) ;;

    -C) copy_on_change=true;;

    -d) dir_arg=true;;

    -g) chgrpcmd="$chgrpprog $2"
	shift;;

    --help) echo "$usage"; exit $?;;

    -m) mode=$2
	case $mode in
	  *' '* | *'	'* | *'
'*	  | *'*'* | *'?'* | *'['*)
	    echo "$0: invalid mode: $mode" >&2
	    exit 1;;
	esac
	shift;;

    -o) chowncmd="$chownprog $2"
	shift;;

    -s) stripcmd=$stripprog;;

    -t) dst_arg=$2
	shift;;

    -T) no_target_directory=true;;

    --version) echo "$0 $scriptversion"; exit $?;;

    --)	shift
	break;;

    -*)	echo "$0: invalid option: $1" >&2
	exit 1;;

    *)  break;;
  esac
  shift
done

if test $# -ne 0 && test -z "$dir_arg$dst_arg"; then
  # When -d is used, all remaining arguments are directories to create.
  # When -t is used, the destination is already specified.
  # Otherwise, the last argument is the destination.  Remove it from $@.
  for arg
  do
    if test -n "$dst_arg"; then
      # $@ is not empty: it contains at least $arg.
      set fnord "$@" "$dst_arg"
      shift # fnord
    fi
    shift # arg
    dst_arg=$arg
  done
fi

if test $# -eq 0; then
  if test -z "$dir_arg"; then
    echo "$0: no input file specified." >&2
    exit 1
  fi
  # It's OK to call `install-sh -d' without argument.
  # This can happen when creating conditional directories.
  exit 0
fi

if test -z "$dir_arg"; then
  trap '(exit $?); exit' 1 2 13 15

  # Set umask so as not to create temps with too-generous modes.
  # However, 'strip' requires both read and write access to temps.
  case $mode in
    # Optimize common cases.
    *644) cp_umask=133;;
    *755) cp_umask=22;;

    *[0-7])
      if test -z "$stripcmd"; then
	u_plus_rw=
      else
	u_plus_rw='% 200'
      fi
      cp_umask=`expr '(' 777 - $mode % 1000 ')' $u_plus_rw`;;
    *)
      if test -z "$stripcmd"; then
	u_plus_rw=
      else
	u_plus_rw=,u+rw
      fi
      cp_umask=$mode$u_plus_rw;;
  esac
fi

for src
do
  # Protect names starting with `-'.
  case $src in
    -*) src=./$src;;
  esac

  if test -n "$dir_arg"; then
    dst=$src
    dstdir=$dst
    test -d "$dstdir"
    dstdir_status=$?
  else

    # Waiting for this to be detected by the "$cpprog $src $dsttmp" command
    # might cause directories to be created, which would be especially bad
    # if $src (and thus $dsttmp) contains '*'.
    if test ! -f "$src" && test ! -d "$src"; then
      echo "$0: $src does not exist." >&2
      exit 1
    fi

    if test -z "$dst_arg"; then
      echo "$0: no destination specified." >&2
      exit 1
    fi

    dst=$dst_arg
    # Protect names starting with `-'.
    case $dst in
      -*) dst=./$dst;;
    esac

    # If destination is a directory, append the input filename; won't work
    # if double slashes aren't ignored.
    if test -d "$dst"; then
      if test -n "$no_target_directory"; then
	echo "$0: $dst_arg: Is a directory" >&2
	exit 1
      fi
      dstdir=$dst
      dst=$dstdir/`basename "$src"`
      dstdir_status=0
    else
      # Prefer dirname, but fall back on a substitute if dirname fails.
      dstdir=`
	(dirname "$dst") 2>/dev/null ||
	expr X"$dst" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	     X"$dst" : 'X\(//\)[^/]' \| \
	     X"$dst" : 'X\(//\)$' \| \
	     X"$dst" : 'X\(/\)' \| . 2>/dev/null ||
	echo X"$dst" |
	    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
		   s//\1/
		   q
		 }
		 /^X\(\/\/\)[^/].*/{
		   s//\1/
		   q
		 }
		 /^X\(\/\/\)$/{
		   s//\1/
		   q
		 }
		 /^X\(\/\).*/{
		   s//\1/
		   q
		 }
		 s/.*/./; q'
      `

      test -d "$dstdir"
      dstdir_status=$?
    fi
  fi

  obsolete_mkdir_used=false

  if test $dstdir_status != 0; then
    case $posix_mkdir in
      '')
	# Create intermediate dirs using mode 755 as modified by the umask.
	# This is like FreeBSD 'install' as of 1997-10-28.
	umask=`umask`
	case $stripcmd.$umask in
	  # Optimize common cases.
	  *[2367][2367]) mkdir_umask=$umask;;
	  .*0[02][02] | .[02][02] | .[02]) mkdir_umask=22;;

	  *[0-7])
	    mkdir_umask=`expr $umask + 22 \
	      - $umask % 100 % 40 + $umask % 20 \
	      - $umask % 10 % 4 + $umask % 2
	    `;;
	  *) mkdir_umask=$umask,go-w;;
	esac

	# With -d, create the new directory with the user-specified mode.
	# Otherwise, rely on $mkdir_umask.
	if test -n "$dir_arg"; then
	  mkdir_mode=-m$mode
	else
	  mkdir_mode=
	fi

	posix_mkdir=false
	case $umask in
	  *[123567][0-7][0-7])
	    # POSIX mkdir -p sets u+wx bits regardless of umask, which
	    # is incompatible with FreeBSD 'install' when (umask & 300) != 0.
	    ;;
	  *)
	    tmpdir=${TMPDIR-/tmp}/ins$RANDOM-$$
	    trap 'ret=$?; rmdir "$tmpdir/d" "$tmpdir" 2>/dev/null; exit $ret' 0

	    if (umask $mkdir_umask &&
		exec $mkdirprog $mkdir_mode -p -- "$tmpdir/d") >/dev/null 2>&1
	    then
	      if test -z "$dir_arg" || {
		   # Check for POSIX incompatibilities with -m.
		   # HP-UX 11.23 and IRIX 6.5 mkdir -m -p sets group- or
		   # other-writeable bit of parent directory when it shouldn't.
		   # FreeBSD 6.1 mkdir -m -p sets mode of existing directory.
		   ls_ld_tmpdir=`ls -ld "$tmpdir"`
		   case $ls_ld_tmpdir in
		     d????-?r-*) different_mode=700;;
		     d????-?--*) different_mode=755;;
		     *) false;;
		   esac &&
		   $mkdirprog -m$different_mode -p -- "$tmpdir" && {
		     ls_ld_tmpdir_1=`ls -ld "$tmpdir"`
		     test "$ls_ld_tmpdir" = "$ls_ld_tmpdir_1"
		   }
		 }
	      then posix_mkdir=:
	      fi
	      rmdir "$tmpdir/d" "$tmpdir"
	    else
	      # Remove any dirs left behind by ancient mkdir implementations.
	      rmdir ./$mkdir_mode ./-p ./-- 2>/dev/null
	    fi
	    trap '' 0;;
	esac;;
    esac

    if
      $posix_mkdir && (
	umask $mkdir_umask &&
	$doit_exec $mkdirprog $mkdir_mode -p -- "$dstdir"
      )
    then :
    else

      # The umask is ridiculous, or mkdir does not conform to POSIX,
      # or it failed possibly due to a race condition.  Create the
      # directory the slow way, step by step, checking for races as we go.

      case $dstdir in
	/*) prefix='/';;
	-*) prefix='./';;
	*)  prefix='';;
      esac

      eval "$initialize_posix_glob"

      oIFS=$IFS
      IFS=/
      $posix_glob set -f
      set fnord $dstdir
      shift
      $posix_glob set +f
      IFS=$oIFS

      prefixes=

      for d
      do
	test -z "$d" && continue

	prefix=$prefix$d
	if test -d "$prefix"; then
	  prefixes=
	else
	  if $posix_mkdir; then
	    (umask=$mkdir_umask &&
	     $doit_exec $mkdirprog $mkdir_mode -p -- "$dstdir") && break
	    # Don't fail if two instances are running concurrently.
	    test -d "$prefix" || exit 1
	  else
	    case $prefix in
	      *\'*) qprefix=`echo "$prefix" | sed "s/'/'\\\\\\\\''/g"`;;
	      *) qprefix=$prefix;;
	    esac
	    prefixes="$prefixes '$qprefix'"
	  fi
	fi
	prefix=$prefix/
      done

      if test -n "$prefixes"; then
	# Don't fail if two instances are running concurrently.
	(umask $mkdir_umask &&
	 eval "\$doit_exec \$mkdirprog $prefixes") ||
	  test -d "$dstdir" || exit 1
	obsolete_mkdir_used=true
      fi
    fi
  fi

  if test -n "$dir_arg"; then
    { test -z "$chowncmd" || $doit $chowncmd "$dst"; } &&
    { test -z "$chgrpcmd" || $doit $chgrpcmd "$dst"; } &&
    { test "$obsolete_mkdir_used$chowncmd$chgrpcmd" = false ||
      test -z "$chmodcmd" || $doit $chmodcmd $mode "$dst"; } || exit 1
  else

    # Make a couple of temp file names in the proper directory.
    dsttmp=$dstdir/_inst.$$_
    rmtmp=$dstdir/_rm.$$_

    # Trap to clean up those temp files at exit.
    trap 'ret=$?; rm -f "$dsttmp" "$rmtmp" && exit $ret' 0

    # Copy the file name to the temp name.
    (umask $cp_umask && $doit_exec $cpprog "$src" "$dsttmp") &&

    # and set any options; do chmod last to preserve setuid bits.
    #
    # If any of these fail, we abort the whole thing.  If we want to
    # ignore errors from any of these, just make sure not to ignore
    # errors from the above "$doit $cpprog $src $dsttmp" command.
    #
    { test -z "$chowncmd" || $doit $chowncmd "$dsttmp"; } &&
    { test -z "$chgrpcmd" || $doit $chgrpcmd "$dsttmp"; } &&
    { test -z "$stripcmd" || $doit $stripcmd "$dsttmp"; } &&
    { test -z "$chmodcmd" || $doit $chmodcmd $mode "$dsttmp"; } &&

    # If -C, don't bother to copy if it wouldn't change the file.
    if $copy_on_change &&
       old=`LC_ALL=C ls -dlL "$dst"	2>/dev/null` &&
       new=`LC_ALL=C ls -dlL "$dsttmp"	2>/dev/null` &&

       eval "$initialize_posix_glob" &&
       $posix_glob set -f &&
       set X $old && old=:$2:$4:$5:$6 &&
       set X $new && new=:$2:$4:$5:$6 &&
       $posix_glob set +f &&

       test "$old" = "$new" &&
       $cmpprog "$dst" "$dsttmp" >/dev/null 2>&1
    then
      rm -f "$dsttmp"
    else
      # Rename the file to the real destination.
      $doit $mvcmd -f "$dsttmp" "$dst" 2>/dev/null ||

      # The rename failed, perhaps because mv can't rename something else
      # to itself, or perhaps because mv is so ancient that it does not
      # support -f.
      {
	# Now remove or move aside any old file at destination location.
	# We try this two ways since rm can't unlink itself on some
	# systems and the destination file might be busy for other
	# reasons.  In this case, the final cleanup might fail but the new
	# file should still install successfully.
	{
	  test ! -f "$dst" ||
	  $doit $rmcmd -f "$dst" 2>/dev/null ||
	  { $doit $mvcmd -f "$dst" "$rmtmp" 2>/dev/null &&
	    { $doit $rmcmd -f "$rmtmp" 2>/dev/null; :; }
	  } ||
	  { echo "$0: cannot unlink or rename $dst" >&2
	    (exit 1); exit 1
	  }
	} &&

	# Now rename the file to the real destination.
	$doit $mvcmd "$dsttmp" "$dst"
      }
    fi || exit 1

    trap '' 0
  fi
done

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "scriptversion="
# time-stamp-format: "%:y-%02m-%02d.%02H"
# time-stamp-time-zone: "UTC"
# time-stamp-end: "; # UTC"
# End:


==> anc/HoTT/etc/install_coq.sh <==
#!/usr/bin/env bash

# exit immediately if any command fails
set -e

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root
ROOT_DIR="$(git rev-parse --show-toplevel)"
pushd "$ROOT_DIR" 1>/dev/null

if test ! -d .git
then
    echo 'Error: .git directory does not exist.'
    echo 'This script only works on a git clone of the HoTT repository.'
    exit 1
fi

echo '$ git submodule sync'
git submodule sync
echo '$ git submodule update --init --recursive'
git submodule update --init --recursive

pushd coq-HoTT
echo '$ Patching configure'
if [ ! -z "$(grep '\[ "$MAKEVERSIONMAJOR" -eq 3 -a "$MAKEVERSIONMINOR" -ge 81 \]' configure)" ]
then sed -e 's/\[ "$MAKEVERSIONMAJOR" -eq 3 -a "$MAKEVERSIONMINOR" -ge 81 \]/[ "$MAKEVERSIONMAJOR" -eq 3 -a "$MAKEVERSIONMINOR" -ge 81 -o "$MAKEVERSIONMAJOR" -gt 3 ]/g' \
	 <configure >configure.tmp
     mv configure.tmp configure
     chmod a+x configure
fi
if [ ! -z "$(grep fno-defer-pop configure)" ]
then sed -e 's/-fno-defer-pop//' <configure >configure.tmp
     mv configure.tmp configure
     chmod a+x configure
fi
echo '$ ./configure -local '"$@"
./configure -local "$@"
echo '$ make coqlight coqide'
make coqlight coqide
popd

popd 1>/dev/null
popd 1>/dev/null


==> anc/HoTT/etc/install_coq_deps.sh <==
#!/usr/bin/env bash

sudo apt-get update -q
sudo apt-get install -q sed grep wget tar ocaml camlp5 liblablgtk2-ocaml-dev liblablgtksourceview2-ocaml-dev


==> anc/HoTT/etc/missing <==
#! /bin/sh
# Common stub for a few missing GNU programs while installing.

scriptversion=2009-04-28.21; # UTC

# Copyright (C) 1996, 1997, 1999, 2000, 2002, 2003, 2004, 2005, 2006,
# 2008, 2009 Free Software Foundation, Inc.
# Originally by Fran,cois Pinard <pinard@iro.umontreal.ca>, 1996.

# This program is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2, or (at your option)
# any later version.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.

# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that program.

if test $# -eq 0; then
  echo 1>&2 "Try \`$0 --help' for more information"
  exit 1
fi

run=:
sed_output='s/.* --output[ =]\([^ ]*\).*/\1/p'
sed_minuso='s/.* -o \([^ ]*\).*/\1/p'

# In the cases where this matters, `missing' is being run in the
# srcdir already.
if test -f configure.ac; then
  configure_ac=configure.ac
else
  configure_ac=configure.in
fi

msg="missing on your system"

case $1 in
--run)
  # Try to run requested program, and just exit if it succeeds.
  run=
  shift
  "$@" && exit 0
  # Exit code 63 means version mismatch.  This often happens
  # when the user try to use an ancient version of a tool on
  # a file that requires a minimum version.  In this case we
  # we should proceed has if the program had been absent, or
  # if --run hadn't been passed.
  if test $? = 63; then
    run=:
    msg="probably too old"
  fi
  ;;

  -h|--h|--he|--hel|--help)
    echo "\
$0 [OPTION]... PROGRAM [ARGUMENT]...

Handle \`PROGRAM [ARGUMENT]...' for when PROGRAM is missing, or return an
error status if there is no known handling for PROGRAM.

Options:
  -h, --help      display this help and exit
  -v, --version   output version information and exit
  --run           try to run the given command, and emulate it if it fails

Supported PROGRAM values:
  aclocal      touch file \`aclocal.m4'
  autoconf     touch file \`configure'
  autoheader   touch file \`config.h.in'
  autom4te     touch the output file, or create a stub one
  automake     touch all \`Makefile.in' files
  bison        create \`y.tab.[ch]', if possible, from existing .[ch]
  flex         create \`lex.yy.c', if possible, from existing .c
  help2man     touch the output file
  lex          create \`lex.yy.c', if possible, from existing .c
  makeinfo     touch the output file
  tar          try tar, gnutar, gtar, then tar without non-portable flags
  yacc         create \`y.tab.[ch]', if possible, from existing .[ch]

Version suffixes to PROGRAM as well as the prefixes \`gnu-', \`gnu', and
\`g' are ignored when checking the name.

Send bug reports to <bug-automake@gnu.org>."
    exit $?
    ;;

  -v|--v|--ve|--ver|--vers|--versi|--versio|--version)
    echo "missing $scriptversion (GNU Automake)"
    exit $?
    ;;

  -*)
    echo 1>&2 "$0: Unknown \`$1' option"
    echo 1>&2 "Try \`$0 --help' for more information"
    exit 1
    ;;

esac

# normalize program name to check for.
program=`echo "$1" | sed '
  s/^gnu-//; t
  s/^gnu//; t
  s/^g//; t'`

# Now exit if we have it, but it failed.  Also exit now if we
# don't have it and --version was passed (most likely to detect
# the program).  This is about non-GNU programs, so use $1 not
# $program.
case $1 in
  lex*|yacc*)
    # Not GNU programs, they don't have --version.
    ;;

  tar*)
    if test -n "$run"; then
       echo 1>&2 "ERROR: \`tar' requires --run"
       exit 1
    elif test "x$2" = "x--version" || test "x$2" = "x--help"; then
       exit 1
    fi
    ;;

  *)
    if test -z "$run" && ($1 --version) > /dev/null 2>&1; then
       # We have it, but it failed.
       exit 1
    elif test "x$2" = "x--version" || test "x$2" = "x--help"; then
       # Could not run --version or --help.  This is probably someone
       # running `$TOOL --version' or `$TOOL --help' to check whether
       # $TOOL exists and not knowing $TOOL uses missing.
       exit 1
    fi
    ;;
esac

# If it does not exist, or fails to run (possibly an outdated version),
# try to emulate it.
case $program in
  aclocal*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified \`acinclude.m4' or \`${configure_ac}'.  You might want
         to install the \`Automake' and \`Perl' packages.  Grab them from
         any GNU archive site."
    touch aclocal.m4
    ;;

  autoconf*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified \`${configure_ac}'.  You might want to install the
         \`Autoconf' and \`GNU m4' packages.  Grab them from any GNU
         archive site."
    touch configure
    ;;

  autoheader*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified \`acconfig.h' or \`${configure_ac}'.  You might want
         to install the \`Autoconf' and \`GNU m4' packages.  Grab them
         from any GNU archive site."
    files=`sed -n 's/^[ ]*A[CM]_CONFIG_HEADER(\([^)]*\)).*/\1/p' ${configure_ac}`
    test -z "$files" && files="config.h"
    touch_files=
    for f in $files; do
      case $f in
      *:*) touch_files="$touch_files "`echo "$f" |
				       sed -e 's/^[^:]*://' -e 's/:.*//'`;;
      *) touch_files="$touch_files $f.in";;
      esac
    done
    touch $touch_files
    ;;

  automake*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified \`Makefile.am', \`acinclude.m4' or \`${configure_ac}'.
         You might want to install the \`Automake' and \`Perl' packages.
         Grab them from any GNU archive site."
    find . -type f -name Makefile.am -print |
	   sed 's/\.am$/.in/' |
	   while read f; do touch "$f"; done
    ;;

  autom4te*)
    echo 1>&2 "\
WARNING: \`$1' is needed, but is $msg.
         You might have modified some files without having the
         proper tools for further handling them.
         You can get \`$1' as part of \`Autoconf' from any GNU
         archive site."

    file=`echo "$*" | sed -n "$sed_output"`
    test -z "$file" && file=`echo "$*" | sed -n "$sed_minuso"`
    if test -f "$file"; then
	touch $file
    else
	test -z "$file" || exec >$file
	echo "#! /bin/sh"
	echo "# Created by GNU Automake missing as a replacement of"
	echo "#  $ $@"
	echo "exit 0"
	chmod +x $file
	exit 1
    fi
    ;;

  bison*|yacc*)
    echo 1>&2 "\
WARNING: \`$1' $msg.  You should only need it if
         you modified a \`.y' file.  You may need the \`Bison' package
         in order for those modifications to take effect.  You can get
         \`Bison' from any GNU archive site."
    rm -f y.tab.c y.tab.h
    if test $# -ne 1; then
        eval LASTARG="\${$#}"
	case $LASTARG in
	*.y)
	    SRCFILE=`echo "$LASTARG" | sed 's/y$/c/'`
	    if test -f "$SRCFILE"; then
	         cp "$SRCFILE" y.tab.c
	    fi
	    SRCFILE=`echo "$LASTARG" | sed 's/y$/h/'`
	    if test -f "$SRCFILE"; then
	         cp "$SRCFILE" y.tab.h
	    fi
	  ;;
	esac
    fi
    if test ! -f y.tab.h; then
	echo >y.tab.h
    fi
    if test ! -f y.tab.c; then
	echo 'main() { return 0; }' >y.tab.c
    fi
    ;;

  lex*|flex*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified a \`.l' file.  You may need the \`Flex' package
         in order for those modifications to take effect.  You can get
         \`Flex' from any GNU archive site."
    rm -f lex.yy.c
    if test $# -ne 1; then
        eval LASTARG="\${$#}"
	case $LASTARG in
	*.l)
	    SRCFILE=`echo "$LASTARG" | sed 's/l$/c/'`
	    if test -f "$SRCFILE"; then
	         cp "$SRCFILE" lex.yy.c
	    fi
	  ;;
	esac
    fi
    if test ! -f lex.yy.c; then
	echo 'main() { return 0; }' >lex.yy.c
    fi
    ;;

  help2man*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
	 you modified a dependency of a manual page.  You may need the
	 \`Help2man' package in order for those modifications to take
	 effect.  You can get \`Help2man' from any GNU archive site."

    file=`echo "$*" | sed -n "$sed_output"`
    test -z "$file" && file=`echo "$*" | sed -n "$sed_minuso"`
    if test -f "$file"; then
	touch $file
    else
	test -z "$file" || exec >$file
	echo ".ab help2man is required to generate this page"
	exit $?
    fi
    ;;

  makeinfo*)
    echo 1>&2 "\
WARNING: \`$1' is $msg.  You should only need it if
         you modified a \`.texi' or \`.texinfo' file, or any other file
         indirectly affecting the aspect of the manual.  The spurious
         call might also be the consequence of using a buggy \`make' (AIX,
         DU, IRIX).  You might want to install the \`Texinfo' package or
         the \`GNU make' package.  Grab either from any GNU archive site."
    # The file to touch is that specified with -o ...
    file=`echo "$*" | sed -n "$sed_output"`
    test -z "$file" && file=`echo "$*" | sed -n "$sed_minuso"`
    if test -z "$file"; then
      # ... or it is the one specified with @setfilename ...
      infile=`echo "$*" | sed 's/.* \([^ ]*\) *$/\1/'`
      file=`sed -n '
	/^@setfilename/{
	  s/.* \([^ ]*\) *$/\1/
	  p
	  q
	}' $infile`
      # ... or it is derived from the source name (dir/f.texi becomes f.info)
      test -z "$file" && file=`echo "$infile" | sed 's,.*/,,;s,.[^.]*$,,'`.info
    fi
    # If the file does not exist, the user really needs makeinfo;
    # let's fail without touching anything.
    test -f $file || exit 1
    touch $file
    ;;

  tar*)
    shift

    # We have already tried tar in the generic part.
    # Look for gnutar/gtar before invocation to avoid ugly error
    # messages.
    if (gnutar --version > /dev/null 2>&1); then
       gnutar "$@" && exit 0
    fi
    if (gtar --version > /dev/null 2>&1); then
       gtar "$@" && exit 0
    fi
    firstarg="$1"
    if shift; then
	case $firstarg in
	*o*)
	    firstarg=`echo "$firstarg" | sed s/o//`
	    tar "$firstarg" "$@" && exit 0
	    ;;
	esac
	case $firstarg in
	*h*)
	    firstarg=`echo "$firstarg" | sed s/h//`
	    tar "$firstarg" "$@" && exit 0
	    ;;
	esac
    fi

    echo 1>&2 "\
WARNING: I can't seem to be able to run \`tar' with the given arguments.
         You may want to install GNU tar or Free paxutils, or check the
         command line arguments."
    exit 1
    ;;

  *)
    echo 1>&2 "\
WARNING: \`$1' is needed, and is $msg.
         You might have modified some files without having the
         proper tools for further handling them.  Check the \`README' file,
         it often tells you about the needed prerequisites for installing
         this package.  You may also peek at any GNU archive site, in case
         some other package would contain this missing \`$1' program."
    exit 1
    ;;
esac

exit 0

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "scriptversion="
# time-stamp-format: "%:y-%02m-%02d.%02H"
# time-stamp-time-zone: "UTC"
# time-stamp-end: "; # UTC"
# End:


==> anc/HoTT/etc/pipe_out.sh <==
#!/usr/bin/env bash
file="$1"
shift
"$@" > "$file"


==> anc/HoTT/etc/time2html <==
#!/usr/bin/env lua

time = assert(select(1,...), "arg1 missing: output of coqc -time")
vfile = assert(select(2,...), "arg2 missing: .v file")

source = assert(io.open(vfile), "unable to open "..vfile):read("*a")

function htmlescape(s)
	return (s:gsub("&","&amp;"):gsub("<","&lt;"):gsub(">","&gt;"))
end

vname = vfile:match("([^/]+.v)$")

print([[
<html>
<head>
<title>]]..vname..[[</title>
<style>
.time {
  background-color: #ffaaaa;
  height: 100%;
  z-index: -1;
  position: absolute;
}
.code {
  z-index: 0;
  position: relative;
  border-style: solid;
  border-color: transparent;
  border-width: 1px;
}
.code:hover {
  border-style: solid;
  border-color: black;
  border-width: 1px;
}
pre {
  margin: 1px;
}
</style>
</head>
<body>
<h1>Timings for ]]..vname..[[</h1>
]])

data = {}
last_end = -1
lines = 1
for l in io.lines(time) do
	local b,e,t = l:match("^Chars ([%d]+) %- ([%d]+) [^ ]+ ([%d%.]+) secs")
	if b then
		if tonumber(b) > last_end + 1 then
			local text = string.sub(source,last_end+1,b-1)
			if not text:match('^%s+$') then
				local _, n = text:gsub('\n','')
				data[#data+1] = {
					start = last_end+1; stop = b-1; time = 0;
					text = text; lines = lines
				}
				lines = lines + n
				last_end = b
			end
		end
		local text = string.sub(source,last_end+1,e)
		local _, n = text:gsub('\n','')
		local _, eoln = text:match('^[%s\n]*'):gsub('\n','')
		data[#data+1] = {
			start = b; stop = e; time = tonumber(t); text = text;
			lines = lines
		}
		lines = lines + n
		last_end = tonumber(e)
	end
end
if last_end + 1 <= string.len(source) then
	local text = string.sub(source,last_end+1,string.len(source))
	data[#data+1] = {
		start = last_end+1; stop = string.len(source); time = 0;
		text = text; lines = lines+1
		}
end

max = 0; for _,d in ipairs(data) do max = math.max(max,d.time) end

for _,d in ipairs(data) do
	print('<div class="code" title="File: '..vname..
		'\nLine: '..d.lines..'\nTime: '..d.time..'s">')
	print('<div class="time" style="width: '..
		d.time * 100 / max ..'%"></div>')
	if d.text == '\n' then
		print('<pre>\n\n</pre>')
	elseif d.text:match('\n$') then
		print('<pre>'..htmlescape(d.text)..'\n</pre>')
	else
		print('<pre>'..htmlescape(d.text)..'</pre>')
	end
	print("</div>")
end

print [[
</body>
</html>
]]

-- vim: set ts=4:

--for i = 1,#data do
--	io.stderr:write(data[i].text)
--end


==> anc/HoTT/etc/timing/TimeFileMaker.py <==
#!/usr/bin/python
from __future__ import with_statement
import os, sys, re

# This is a helper script for make-pretty-timed.sh and
# make-pretty-timed-diff.sh.

# This script parses the output of `make TIMED=1` into a dictionary
# mapping names of compiled files to the number of minutes and seconds
# that they took to compile.

STRIP_REG = re.compile('^(coq/|contrib/|)(?:theories/)?')
STRIP_REP = r'\1'

def get_times(file_name):
    '''
    Reads the contents of file_name, which should be the output of
    'make TIMED=1', and parses it to construct a dict mapping file
    names to compile durations, as strings.  Removes common prefixes
    using STRIP_REG and STRIP_REP.
    '''
    with open(file_name, 'r') as f:
        lines = f.read()
    reg = re.compile(r'^([^ ]*) \(user: ([0-9\.]+) mem: [0-9]+ [a-zA-Z]+\)$', re.MULTILINE)
    times = reg.findall(lines)
    times_dict = {}
    if all(STRIP_REG.search(name) for name, time in times):
        times = tuple((STRIP_REG.sub(STRIP_REP, name), time) for name, time in times)
    for name, time in times:
        seconds, milliseconds = time.split('.')
        seconds = int(seconds)
        minutes, seconds = int(seconds / 60), seconds % 60
        times_dict[name] = '%dm%02d.%ss' % (minutes, seconds, milliseconds)
    return times_dict

def get_sorted_file_list_from_times_dict(times_dict, descending=True):
    '''
    Takes the output dict of get_times and returns the list of keys,
    sorted by duration.
    '''
    def get_key(name):
        minutes, seconds = times_dict[name].replace('s', '').split('m')
        return (int(minutes), float(seconds))
    return sorted(times_dict.keys(), key=get_key, reverse=descending)

def sum_times(times):
    '''
    Takes the values of an output from get_times, parses the time
    strings, and returns their sum, in the same string format.
    '''
    def to_seconds(time):
        minutes, seconds = time.replace('s', '').split('m')
        return int(minutes) * 60 + float(seconds)
    seconds = sum(map(to_seconds, times))
    minutes = int(seconds) / 60
    seconds -= minutes * 60
    full_seconds = int(seconds)
    partial_seconds = int(100 * (seconds - full_seconds))
    return '%dm%02d.%02ds' % (minutes, full_seconds, partial_seconds)


==> anc/HoTT/etc/timing/make-both-time-files.py <==
#!/usr/bin/python
from __future__ import with_statement
import os, sys, re
from TimeFileMaker import *

# This is a helper script for make-pretty-timed-diff.sh.

# This uses TimeFileMaker.py to format timing information.

def make_table_string(left_times_dict, right_times_dict,
                      descending=True,
                      left_tag="After", right_tag="Before"):
    # We first get the names of all of the compiled files: all files
    # that were compiled either before or after.
    all_names_dict = dict()
    all_names_dict.update(right_times_dict)
    all_names_dict.update(left_times_dict) # do the left (after) last, so that we give precedence to those ones
    names = get_sorted_file_list_from_times_dict(all_names_dict, descending=descending)
    # set the widths of each of the columns by the longest thing to go in that column
    left_width = max(max(map(len, left_times_dict.values())), len(sum_times(left_times_dict.values())))
    right_width = max(max(map(len, right_times_dict.values())), len(sum_times(right_times_dict.values())))
    middle_width = max(map(len, names + ["File Name", "Total"]))
    format_string = "%%-%ds | %%-%ds | %%-%ds" % (left_width, middle_width, right_width)
    header = format_string % (left_tag, "File Name", right_tag)
    total = format_string % (sum_times(left_times_dict.values()),
                             "Total",
                             sum_times(right_times_dict.values()))
    # separator to go between headers and body
    sep = '-' * len(header)
    # the representation of the default value (0), to get replaced by N/A
    left_rep, right_rep = ("%%-%ds" % left_width) % 0, ("%%-%ds" % right_width) % 0
    return '\n'.join([header, sep, total, sep] +
                     [format_string % (left_times_dict.get(name, 0),
                                       name,
                                       right_times_dict.get(name, 0))
                      for name in names]).replace(left_rep, 'N/A'.center(len(left_rep))).replace(right_rep, 'N/A'.center(len(right_rep)))

if __name__ == '__main__':
    if len(sys.argv) < 3:
        print('Usage: %s LEFT_FILE_NAME RIGHT_FILE_NAME [OUTPUT_FILE_NAME]' % sys.argv[0])
        sys.exit(1)
    else:
        left_dict = get_times(sys.argv[1])
        right_dict = get_times(sys.argv[2])
        table = make_table_string(left_dict, right_dict)
        if len(sys.argv) == 3 or sys.argv[3] == '-':
            print(table)
        else:
            with open(sys.argv[3], 'w') as f:
                f.write(table)


==> anc/HoTT/etc/timing/make-combine-pretty-timed.sh <==
#!/usr/bin/env bash

# This is a helper script for make-pretty-timed-diff.sh.

# This script is used to combine the outputs of make-each-time-file.sh
# into a single prettified table of compilation performance.

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

# Exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source ./etc/timing/make-pretty-timed-defaults.sh "$@"

# aggregate the results
python ./etc/timing/make-both-time-files.py "$NEW_TIME_FILE" "$OLD_TIME_FILE" "$BOTH_TIME_FILE" || exit 1
# print out the results
cat "$BOTH_TIME_FILE"
# echo a final new line, because `cat` doesn't
echo


==> anc/HoTT/etc/timing/make-each-time-file-tip.sh <==
#!/usr/bin/env bash

if [ -z "$1" -o -z "$2" -o -z "$3" ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed-diff-tip.sh.


USAGE: make-each-time-file-tip.sh MAKE-COMMAND NEW_FILENAME OLD_FILENAME

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the state of HEAD^. The command `git
              checkout` is used to obtain that state.  If this script
              is interrupted or finishes, `git checkout` is used to
              restore the current HEAD.  If there are staged but
              uncommitted changes, this script will exit immediately.

EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

MAKE="$1"
NEW_FILE="$2"
OLD_FILE="$3"

# ensure that we have no changes
if [ ! -z "$(git status | grep '^# Changes to be committed:$')" ]
then
    git status
    echo 'ERROR: You have staged but uncomitted changes.'
    echo '       Either `git stash` them, or `git commit` them, or remove them.'
    exit 1
fi

BRANCH=$(git symbolic-ref -q HEAD || git rev-parse -q --verify HEAD)
BRANCH_DISP="$(git branch | grep '^*' | sed s'/* //')"
if [ "$BRANCH_DISP" = "(no branch)" ]
then
    BRANCH_DISP="$(git reflog | head -n 1 | grep -o 'moving from .* to .*' | sed s'/moving from .* to \(.*\)/\1/g')"
    BRANCH_MOV="$BRANCH"
else
    BRANCH_MOV="$BRANCH_DISP"
fi
echo "Tip is $BRANCH_DISP ($BRANCH)"
echo 'If this is wrong, break immediately with ^C'


# make the old version

# if we're interrupted, first run `git checkout $HEAD` to clean up
trap "git checkout '$BRANCH_MOV' && exit 1" SIGHUP SIGINT SIGTERM

git checkout HEAD^

# we must `make clean` so we have a fresh slate, and time _all_ the
# files
make clean
# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKE TIMED=1 -k 2>&1 | tee "$OLD_FILE"


# there is a diff, so restore the changes
git checkout "$BRANCH_MOV"
# now if we're interrupted, we should only exit immediately
trap "exit 1" SIGHUP SIGINT SIGTERM
# we must `make clean` so we have a fresh slate, and time _all_ the
# files
make clean
# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKE TIMED=1 -k 2>&1 | tee "$NEW_FILE"

popd 1>/dev/null


==> anc/HoTT/etc/timing/make-each-time-file.sh <==
#!/usr/bin/env bash

if [ x"$1" = x ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed.sh and
make-pretty-timed-diff.sh.


USAGE: make-each-time-file.sh MAKE-COMMAND NEW_FILENAME [OLD_FILENAME]

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the most recently committed state of the
              library.  If given, `git stash` is used to obtain the
              most recently committed state.  If this script is
              interrupted or finishes, `git stash pop` is used to
              restore the present state.  This means that all relevant
              files must be tracked by git to be handled properly.
EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

MAKE="$1"
NEW_FILE="$2"
OLD_FILE="$3"

if [ ! -z "$OLD_FILE" ]; then
    # make the old version

    # record the output of git stash, so we know whether or not
    # something has changed
    CHANGE="$(git stash)"
    # if we're interrupted, first run `git stash pop` to clean up
    trap "git stash pop && exit 1" SIGHUP SIGINT SIGTERM

    # we must `make clean` so we have a fresh slate, and time _all_
    # the files
    make clean
    # run the given `make` command, passing `TIMED=1` to get timing
    # and `-k` to continue even if files fail
    $MAKE TIMED=1 -k 2>&1 | tee "$OLD_FILE"


    # make the current version
    if [ ! -z "$(echo "$CHANGE" | grep "No local changes to save")" ]; then
        # there is no diff, so just copy the time file
	cp "$OLD_FILE" "$NEW_FILE"
    else
	# there is a diff, so restore the changes
	git stash pop
	# now if we're interrupted, we should only exit immediately,
	# not pop more stashes
	trap "exit 1" SIGHUP SIGINT SIGTERM
        # we must `make clean` so we have a fresh slate, and time
        # _all_ the files
	make clean
        # run the given `make` command, passing `TIMED=1` to get
        # timing and `-k` to continue even if files fail
	$MAKE TIMED=1 -k 2>&1 | tee "$NEW_FILE"
    fi
else
    # if we're only making one state of the library, we still must
    # `make clean` so we have a fresh slate, and time _all_ the files
    make clean
    # run the given `make` command, passing `TIMED=1` to get timing
    # and `-k` to continue even if files fail
    $MAKE TIMED=1 -k 2>&1 | tee "$NEW_FILE"
fi

popd 1>/dev/null


==> anc/HoTT/etc/timing/make-one-time-file.py <==
#!/usr/bin/python
from __future__ import with_statement
import os, sys, re
from TimeFileMaker import *

# This is a helper script for make-pretty-timed.sh.

# This uses TimeFileMaker.py to format timing information.

def make_table_string(times_dict,
                      descending=True,
                      tag="Time"):
    # We first get the names of all of the compiled files, sorted by
    # duration
    names = get_sorted_file_list_from_times_dict(times_dict, descending=descending)
    # compute the widths of the columns
    times_width = max(max(map(len, times_dict.values())), len(sum_times(times_dict.values())))
    names_width = max(map(len, names + ["File Name", "Total"]))
    format_string = "%%-%ds | %%-%ds" % (times_width, names_width)
    header = format_string % (tag, "File Name")
    total = format_string % (sum_times(times_dict.values()),
                             "Total")
    sep = '-' * len(header)
    return '\n'.join([header, sep, total, sep] +
                     [format_string % (times_dict[name],
                                       name)
                      for name in names])

if __name__ == '__main__':
    if len(sys.argv) < 2:
        print('Usage: %s FILE_NAME [OUTPUT_FILE_NAME]' % sys.argv[0])
        sys.exit(1)
    else:
        times_dict = get_times(sys.argv[1])
        table = make_table_string(times_dict)
        if len(sys.argv) == 2 or sys.argv[2] == '-':
            print(table)
        else:
            with open(sys.argv[2], 'w') as f:
                f.write(table)


==> anc/HoTT/etc/timing/make-pretty-timed-defaults.sh <==
#!/bin/sh

# This is a helper script for make-pretty-timed.sh and
# make-pretty-timed-diff.sh.

# This file sets the default file names of the make-pretty-timed*.sh
# scripts, as well as setting up the MAKE variable.

export NEW_TIME_FILE=time-of-build-after.log
export OLD_TIME_FILE=time-of-build-before.log
export BOTH_TIME_FILE=time-of-build-both.log
export NEW_PRETTY_TIME_FILE=time-of-build-after-pretty.log
export SINGLE_TIME_FILE=time-of-build.log
export SINGLE_PRETTY_TIME_FILE=time-of-build-pretty.log
export TIME_SHELF_NAME=time-of-build-shelf

# this is fragile, I think; try to find a way to make this more
# robust.
export MAKE="make $@"


==> anc/HoTT/etc/timing/make-pretty-timed-diff-tip.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current tip of the
# library and the previous commit, and compare them.
#
# USAGE: etc/timing/make-pretty-timed-diff-tip.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/timing/make-pretty-timed-defaults.sh) with the duration of
# compilation of each file that is compiled by `make`, as well as the
# total duration, of both the current state of the library and the
# most recent commit.  Any arguments passed to this script are passed
# along to `make`.  Argument quoting is NOT preserved.  This script
# supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git checkout` to change states; this script will
# exit if you have staged but uncomitted changes.  The preferred way
# to run this script is:
#
# $ ./etc/timing/make-pretty-timed-diff-tip.sh
# $ git commit --amend -em "$(git log -1 --pretty=%B; echo; cat ./time-of-build-both.log)"
#
# This will bring up an editor, where you should edit your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source ./etc/timing/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash ./etc/timing/make-each-time-file-tip.sh "$MAKE" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash ./etc/timing/make-combine-pretty-timed.sh "$@"


==> anc/HoTT/etc/timing/make-pretty-timed-diff.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library and the previous state, and compare them.
#
# USAGE: etc/timing/make-pretty-timed-diff.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/timing/make-pretty-timed-defaults.sh) with the duration of
# compilation of each file that is compiled by `make`, as well as the
# total duration, of both the current state of the library and the
# most recent commit.  Any arguments passed to this script are passed
# along to `make`.  Argument quoting is NOT preserved.  This script
# supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git stash` to save the current state of the
# repository.  This script is most useful after you have run `git add`
# on all of the files, and are preparing to make a commit, but have
# not yet committed (you have staged your changes, but not commited
# them).  The preferred way to run this script is:
#
# $ git status
# $ git add <all files mentioned above which you care to have in the repo>
# $ ./etc/timing/make-pretty-timed-diff.sh
# $ git commit -at ./time-of-build-both.log
#
# This will bring up an editor, where you should add your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source ./etc/timing/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash ./etc/timing/make-each-time-file.sh "$MAKE" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash ./etc/timing/make-combine-pretty-timed.sh "$@"


==> anc/HoTT/etc/timing/make-pretty-timed.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library
#
# USAGE: etc/timing/make-pretty-timed.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($SINGLE_PRETTY_TIME_FILE in
# etc/timing/make-pretty-timed-defaults.sh) with the duration of
# compilation of each file that is compiled by `make`, as well as the
# total duration.  Any arguments passed to this script are passed
# along to `make`.  Argument quoting is NOT preserved. This script
# supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script is most useful after you have already committed your
# changes, or when you do not care about comparing the current state
# with a previous state.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source ./etc/timing/make-pretty-timed-defaults.sh "$@"

# run make clean and make
bash ./etc/timing/make-each-time-file.sh "$MAKE SEMICOLON=;" "$SINGLE_TIME_FILE" || exit 1
# aggregate the results
python ./etc/timing/make-one-time-file.py "$SINGLE_TIME_FILE" "$SINGLE_PRETTY_TIME_FILE" || exit 1
# print out the results
cat "$SINGLE_PRETTY_TIME_FILE"
# echo a final new line, because `cat` doesn't
echo


==> anc/HoTT/etc/timing/pushd-root.sh <==
#!/usr/bin/env bash

# This is a helper script for make-pretty-timed.sh and
# make-pretty-timed-diff.sh.

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$DIR" 1>/dev/null

# now change to the git root; use `cd` so we only need one `popd`
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"


==> anc/HoTT/hoq-config <==
#!/bin/bash
# This is the configuration for wrapers around coq which tricks Coq
# into using the HoTT standard library and enables the HoTT-specific
# options.  One day we might figure out how to create an honest Coq
# toplevel instead.
prefix="/usr/local"
export COQC="../coq/bin/coqc"
export COQDEP="../coq/bin/coqdep"
export COQDOC="../coq/bin/coqdoc"
export COQIDE="no"
export COQTOP="../coq/bin/coqtop"

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

# If there is a coq/theories directory in the parent directory of this
# script, then use that one, otherwise use the global one. This trick
# allows hoqc to work "in place" on the source files.
mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if test -d "$mydir/coq/theories"
then
  export COQLIB="$mydir/coq"
  export HOTTLIB="$mydir/theories"
else
  export COQLIB="${prefix}/share/hott/coq"
  export HOTTLIB="${prefix}/share/hott/theories"
fi
#export COQ_ARGS=(-no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter)


==> anc/HoTT/hoq-config.in <==
#!/bin/bash
# This is the configuration for wrapers around coq which tricks Coq
# into using the HoTT standard library and enables the HoTT-specific
# options.  One day we might figure out how to create an honest Coq
# toplevel instead.
prefix="@prefix@"
export COQC="@COQC@"
export COQDEP="@COQDEP@"
export COQDOC="@COQDOC@"
export COQIDE="@COQIDE@"
export COQTOP="@COQTOP@"

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

# If there is a coq/theories directory in the parent directory of this
# script, then use that one, otherwise use the global one. This trick
# allows hoqc to work "in place" on the source files.
mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if test -d "$mydir/coq/theories"
then
  export COQLIB="$mydir/coq"
  export HOTTLIB="$mydir/theories"
else
  export COQLIB="@hottdir@/coq"
  export HOTTLIB="@hottdir@/theories"
fi
#export COQ_ARGS=(-no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter)


==> anc/HoTT/hoqc <==
#!/usr/bin/env bash
# This is a wrapper around coqc which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mydir/hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mydir/hoq-config"
if [ "x$COQC" = "xno" ]
then
  echo "Fatal error: coqc with -indices-matter was not found during configuration."
  exit 1
fi

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQC" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQC" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$COQC" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/hoqdep <==
#!/usr/bin/env bash
# This is a wrapper around coqdep which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mydir/hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mydir/hoq-config"
if [ "x$COQDEP" = "xno" ]
then
  echo "Fatal error: coqdep with -indices-matter was not found during configuration."
  exit 1
fi

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQDEP" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQDEP" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$COQDEP" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/hoqide <==
#!/usr/bin/env bash
# This is a wrapper around coqide which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mydir/hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mydir/hoq-config"
if [ "x$COQIDE" = "xno" ]
then
  echo "Fatal error: coqide with -indices-matter was not found during configuration."
  exit 1
fi

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQIDE" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQIDE" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$COQIDE" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/hoqtop <==
#!/usr/bin/env bash
# This is a wrapper around coqtop which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mydir/hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mydir/hoq-config"
if [ "x$COQTOP" = "xno" ]
then
  echo "Fatal error: coqtop with -indices-matter was not found during configuration."
  exit 1
fi

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQTOP" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQTOP" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$COQTOP" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/hoqtop.byte <==
#!/usr/bin/env bash
# This is a wrapper around coqtop.byte which tricks Coq into using the HoTT
# standard library and enables the HoTT-specific options.

function readlink_f() {
    # readlink -f doesn't work on Mac OS.  So we roll our own readlink
    # -f, from
    # http://stackoverflow.com/questions/1055671/how-can-i-get-the-behavior-of-gnus-readlink-f-on-a-mac
    TARGET_FILE="$1"

    cd "$(dirname "$TARGET_FILE")"
    TARGET_FILE=`basename "$TARGET_FILE"`

    # Iterate down a (possible) chain of symlinks
    while [ -L "$TARGET_FILE" ]
    do
	TARGET_FILE=`readlink "$TARGET_FILE"`
	cd "$(dirname "$TARGET_FILE")"
	TARGET_FILE=`basename "$TARGET_FILE"`
    done

    # Compute the canonicalized name by finding the physical path
    # for the directory we're in and appending the target file.
    PHYS_DIR=`pwd -P`
    RESULT="$PHYS_DIR/$TARGET_FILE"
    echo "$RESULT"
}

mydir="$(dirname "$(readlink_f "${BASH_SOURCE[0]}")")"
if [ ! -f "$mydir/hoq-config" ]
then
  echo "Could not find hoq-config. Did you run ./configure?"
  exit 1
fi

. "$mydir/hoq-config"
if [ "x$COQTOP" = "xno" -o ! -x "$COQTOP.byte" ]
then
  echo "Fatal error: coqtop.byte with -indices-matter was not found during configuration."
  exit 1
fi

# We could stick the arguments in hoq-config in COQ_ARGS, and then,
# using (non-portable) bash arrays, do
# $ exec "$COQTOP.byte" "${COQ_ARGS[@]}" "$@"
# or using more evil (but portable) 'eval', do
# $ eval 'exec "$COQTOP.byte" '"$COQ_ARGS"' "$@"'
# Instead, we duplicate code, because it's simpler.
exec "$COQTOP.byte" -no-native-compiler -coqlib "$COQLIB" -R "$HOTTLIB" HoTT -indices-matter "$@"


==> anc/HoTT/html/Coq.Bool.Bool.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Bool.Bool</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Bool.Bool</h1>

<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Datatypes.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Datatypes</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Datatypes</h1>

<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Logic.html#"><span class="id" type="library">Logic</span></a>.<br/>
<span class="id" type="var">Declare</span> <span class="id" type="var">ML</span> <span class="id" type="keyword">Module</span> "nat_syntax_plugin".<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#option"><span class="id" type="inductive">option</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is the extension of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> with an extra element <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#None"><span class="id" type="constructor">None</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="option"><span class="id" type="inductive">option</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="Some"><span class="id" type="constructor">Some</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#option"><span class="id" type="inductive">option</span></a> <span class="id" type="var">A</span><br/>
&nbsp;&nbsp;| <a name="None"><span class="id" type="constructor">None</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#option"><span class="id" type="inductive">option</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#None"><span class="id" type="constructor">None</span></a> [<span class="id" type="var">A</span>].<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#sum"><span class="id" type="definition">sum</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, written <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, is the disjoint sum of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="sum"><span class="id" type="inductive">sum</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="inl"><span class="id" type="constructor">inl</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#sum"><span class="id" type="inductive">sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><br/>
&nbsp;&nbsp;| <a name="inr"><span class="id" type="constructor">inr</span></a> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#sum"><span class="id" type="inductive">sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'+'_x"><span class="id" type="notation">"</span></a>x + y" := (<a class="idref" href="Coq.Init.Datatypes.html#sum"><span class="id" type="inductive">sum</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">_</span> , [<span class="id" type="var">A</span>] <span class="id" type="var">B</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">_</span> , <span class="id" type="var">A</span> [<span class="id" type="var">B</span>] <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'\/'_x"><span class="id" type="notation">"</span></a>A \/ B" := (<span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">B</span>)%<span class="id" type="var">type</span> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name="or"><span class="id" type="abbreviation">or</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#sum"><span class="id" type="inductive">sum</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod"><span class="id" type="definition">prod</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, written <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, is the product of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>;
    the pair <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="definition">pair</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> is abbreviated <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="prod"><span class="id" type="inductive">prod</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="pair"><span class="id" type="constructor">pair</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Add</span> <span class="id" type="keyword">Printing</span> <span class="id" type="keyword">Let</span> <span class="id" type="var">prod</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'*'_x"><span class="id" type="notation">"</span></a>x * y" := (<a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">"</span></a>( x , y , .. , z )" := (<a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a> .. (<a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) .. <span class="id" type="var">z</span>) : <span class="id" type="var">core_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'/\'_x"><span class="id" type="notation">"</span></a>A /\ B" := (<a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name="and"><span class="id" type="abbreviation">and</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="conj"><span class="id" type="abbreviation">conj</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="fst"><span class="id" type="definition">fst</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a>) := <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Datatypes.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <span class="id" type="var">x</span> <span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="snd"><span class="id" type="definition">snd</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a>) := <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Datatypes.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <span class="id" type="var">y</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">pair</span> <span class="id" type="var">inl</span> <span class="id" type="var">inr</span> : <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="prod_curry"><span class="id" type="definition">prod_curry</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#C"><span class="id" type="variable">C</span></a> := <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Datatypes.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#iff"><span class="id" type="definition">iff</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, written <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">↔</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, expresses the equivalence of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="iff"><span class="id" type="definition">iff</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) := <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a>).<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'<->'_x"><span class="id" type="notation">"</span></a>A &lt;-&gt; B" := (<a class="idref" href="Coq.Init.Datatypes.html#iff"><span class="id" type="definition">iff</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Inductive</span> <a name="nat"><span class="id" type="inductive">nat</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="O"><span class="id" type="constructor">O</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a><br/>
&nbsp;&nbsp;| <a name="S"><span class="id" type="constructor">S</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">nat_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">nat</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">nat_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">nat</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">_</span>%<span class="id" type="var">nat</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">nat_scope</span>. 
<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> is the family of datatypes on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> whose sole non-empty
    member is the singleton datatype <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> whose
    sole inhabitant is denoted <span class="inlinecode"><span class="id" type="var">refl_identity</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="identity"><span class="id" type="inductive">identity</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span> : <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a>) : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="identity_refl"><span class="id" type="constructor">identity_refl</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">identity_refl</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> {<span class="id" type="var">A</span>} <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#identity_refl"><span class="id" type="constructor">identity_refl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">a</span>} , [<span class="id" type="var">A</span>] <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#identity_ind"><span class="id" type="definition">identity_ind</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">i</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#identity_rec"><span class="id" type="definition">identity_rec</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">i</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#identity_rect"><span class="id" type="definition">identity_rect</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">i</span>.<br/>

<br/>
</div>

<div class="doc">
Identity type 
</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">identity_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">identity</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":identity_scope:x_'='_x_':>'_x"><span class="id" type="notation">"</span></a>x = y :&gt; A" := (@<a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)%<span class="id" type="var">identity</span> : <span class="id" type="var">identity_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":identity_scope:x_'='_x"><span class="id" type="notation">"</span></a>x = y" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a><span class="id" type="var">_</span>)%<span class="id" type="var">identity</span> : <span class="id" type="var">identity_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":identity_scope:x_'<>'_x_':>'_x"><span class="id" type="notation">"</span></a>x &lt;&gt; y  :&gt; T" := (<a class="idref" href="Coq.Init.Logic.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a><span class="id" type="var">T</span>)%<span class="id" type="var">identity</span> : <span class="id" type="var">identity_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":identity_scope:x_'<>'_x"><span class="id" type="notation">"</span></a>x &lt;&gt; y" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'<>'_x_':>'_x"><span class="id" type="notation">≠</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'<>'_x_':>'_x"><span class="id" type="notation">:&gt;</span></a><span class="id" type="var">_</span>)%<span class="id" type="var">identity</span> : <span class="id" type="var">identity_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">identity_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Another way of interpreting booleans as propositions 
</div>
<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Polymorphic lists and some operations 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="list"><span class="id" type="inductive">list</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;| <a name="nil"><span class="id" type="constructor">nil</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <span class="id" type="var">A</span><br/>
&nbsp;| <a name="cons"><span class="id" type="constructor">cons</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Datatypes.html#nil"><span class="id" type="constructor">nil</span></a> [<span class="id" type="var">A</span>].<br/>
<span class="id" type="keyword">Infix</span> <a name=":list_scope:x_'::'_x"><span class="id" type="notation">"</span></a>::" := <a class="idref" href="Coq.Init.Datatypes.html#cons"><span class="id" type="constructor">cons</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 60, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">list_scope</span>.<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">list_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">list</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">list_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">list</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">list_scope</span>.<br/>
</div>

<div class="doc">
Concatenation of two lists 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="app"><span class="id" type="definition">app</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#list"><span class="id" type="inductive">list</span></a> <a class="idref" href="Coq.Init.Datatypes.html#A"><span class="id" type="variable">A</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">fix</span> <span class="id" type="var">app</span> <span class="id" type="var">l</span> <span class="id" type="var">m</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Datatypes.html#l"><span class="id" type="variable">l</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#nil"><span class="id" type="constructor">nil</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;| <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Datatypes.html#:list_scope:x_'::'_x"><span class="id" type="notation">::</span></a> <span class="id" type="var">l1</span> ⇒ <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Datatypes.html#:list_scope:x_'::'_x"><span class="id" type="notation">::</span></a> <a class="idref" href="Coq.Init.Datatypes.html#app"><span class="id" type="variable">app</span></a> <span class="id" type="var">l1</span> <a class="idref" href="Coq.Init.Datatypes.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":list_scope:x_'++'_x"><span class="id" type="notation">"</span></a>++" := <a class="idref" href="Coq.Init.Datatypes.html#app"><span class="id" type="definition">app</span></a> (<span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 60) : <span class="id" type="var">list_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Logic.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Logic</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Logic</h1>

<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Notations.html#"><span class="id" type="library">Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'->'_x"><span class="id" type="notation">"</span></a>A -&gt; B" := (<span class="id" type="keyword">∀</span> (<span class="id" type="var">_</span> : <span class="id" type="var">A</span>), <span class="id" type="var">B</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab1"></a><h1 class="section">Propositional connectives</h1>

<div class="paragraph"> </div>

 <span class="inlinecode"><a class="idref" href="Coq.Init.Logic.html#True"><span class="id" type="inductive">True</span></a></span> is the unit type. 
</div>
<div class="code">
<span class="id" type="keyword">Inductive</span> <a name="True"><span class="id" type="inductive">True</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="I"><span class="id" type="constructor">I</span></a> : <a class="idref" href="Coq.Init.Logic.html#True"><span class="id" type="inductive">True</span></a>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="Coq.Init.Logic.html#False"><span class="id" type="inductive">False</span></a></span> is the empty type. 
</div>
<div class="code">
<span class="id" type="keyword">Inductive</span> <a name="False"><span class="id" type="inductive">False</span></a> : <span class="id" type="keyword">Type</span> :=.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#not"><span class="id" type="definition">not</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, written <span class="inlinecode">¬<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, is the negation of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="not"><span class="id" type="definition">not</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> := <a class="idref" href="Coq.Init.Logic.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#False"><span class="id" type="inductive">False</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'~'_x"><span class="id" type="notation">"</span></a>~ x" := (<a class="idref" href="Coq.Init.Logic.html#not"><span class="id" type="definition">not</span></a> <span class="id" type="var">x</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="Coq.Init.Logic.html#not"><span class="id" type="definition">not</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">I</span> : <span class="id" type="var">core</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Logic_Type.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Logic_Type</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Logic_Type</h1>

<div class="code">

<br/>
</div>

<div class="doc">
This module defines type constructors for types in <span class="inlinecode"><span class="id" type="keyword">Type</span></span>
    (<span class="inlinecode"><span class="id" type="var">Datatypes.v</span></span> and <span class="inlinecode"><span class="id" type="var">Logic.v</span></span> defined them for types in <span class="inlinecode"><span class="id" type="keyword">Set</span></span>) 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Datatypes.html#"><span class="id" type="library">Datatypes</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">identity_scope</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Logic.html#"><span class="id" type="library">Logic</span></a>.<br/>

<br/>
</div>

<div class="doc">
Negation of a type in <span class="inlinecode"><span class="id" type="keyword">Type</span></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="notT"><span class="id" type="definition">notT</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) := <a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#False"><span class="id" type="inductive">False</span></a>.<br/>

<br/>
</div>

<div class="doc">
Properties of <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="identity_is_a_congruence"><span class="id" type="section">identity_is_a_congruence</span></a>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Variables</span> <a name="identity_is_a_congruence.A"><span class="id" type="variable">A</span></a> <a name="identity_is_a_congruence.B"><span class="id" type="variable">B</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_is_a_congruence.f"><span class="id" type="variable">f</span></a> : <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.B"><span class="id" type="variable">B</span></a>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Variables</span> <a name="identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a name="identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a name="identity_is_a_congruence.z"><span class="id" type="variable">z</span></a> : <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.A"><span class="id" type="variable">A</span></a>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_sym"><span class="id" type="lemma">identity_sym</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> 1; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_trans"><span class="id" type="lemma">identity_trans</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>.<br/>
&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> 2; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_congr"><span class="id" type="lemma">identity_congr</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> (<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a>).<br/>
&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> 1; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Lemma</span> <a name="not_identity_sym"><span class="id" type="lemma">not_identity_sym</span></a> : <a class="idref" href="Coq.Init.Logic_Type.html#notT"><span class="id" type="definition">notT</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#notT"><span class="id" type="definition">notT</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">red</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;<span class="id" type="keyword">Definition</span> <a name="f_equal"><span class="id" type="definition">f_equal</span></a> (<span class="id" type="var">e</span> : <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.y"><span class="id" type="variable">y</span></a> := <br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Logic_Type.html#e"><span class="id" type="variable">e</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#identity_refl"><span class="id" type="constructor">identity_refl</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#identity_refl"><span class="id" type="constructor">identity_refl</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="f_equal2"><span class="id" type="lemma">f_equal2</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A1</span> <span class="id" type="var">A2</span> <span class="id" type="var">B</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A1"><span class="id" type="variable">A1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#A2"><span class="id" type="variable">A2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">x1</span> <span class="id" type="var">y1</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A1"><span class="id" type="variable">A1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x2</span> <span class="id" type="var">y2</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A2"><span class="id" type="variable">A2</span></a>), <a class="idref" href="Coq.Init.Logic_Type.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> 1; <span class="id" type="tactic">destruct</span> 1; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence"><span class="id" type="section">identity_is_a_congruence</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="identity_ind_r"><span class="id" type="definition">identity_ind_r</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">P</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Prop</span>), <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a>.<br/>
&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">P</span> <span class="id" type="var">H</span> <span class="id" type="var">y</span> <span class="id" type="var">H0</span>; <span class="id" type="tactic">case</span> <a class="idref" href="Coq.Init.Logic_Type.html#identity_sym"><span class="id" type="lemma">identity_sym</span></a> <span class="id" type="keyword">with</span> (1 := <span class="id" type="var">H0</span>); <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="identity_rec_r"><span class="id" type="definition">identity_rec_r</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">P</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Set</span>), <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a>.<br/>
&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">P</span> <span class="id" type="var">H</span> <span class="id" type="var">y</span> <span class="id" type="var">H0</span>; <span class="id" type="tactic">case</span> <a class="idref" href="Coq.Init.Logic_Type.html#identity_sym"><span class="id" type="lemma">identity_sym</span></a> <span class="id" type="keyword">with</span> (1 := <span class="id" type="var">H0</span>); <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="identity_rect_r"><span class="id" type="definition">identity_rect_r</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">P</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>), <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="Coq.Init.Logic_Type.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#identity"><span class="id" type="inductive">identity</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic_Type.html#y"><span class="id" type="variable">y</span></a>.<br/>
&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">P</span> <span class="id" type="var">H</span> <span class="id" type="var">y</span> <span class="id" type="var">H0</span>; <span class="id" type="tactic">case</span> <a class="idref" href="Coq.Init.Logic_Type.html#identity_sym"><span class="id" type="lemma">identity_sym</span></a> <span class="id" type="keyword">with</span> (1 := <span class="id" type="var">H0</span>); <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">identity_sym</span> <span class="id" type="var">not_identity_sym</span>: <span class="id" type="var">core</span> <span class="id" type="var">v62</span>.<br/>

<br/>

<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Notations</h1>

<div class="code">

<br/>
</div>

<div class="doc">
These are the notations whose level and associativity are imposed by Coq 
<div class="paragraph"> </div>

 Notations for propositional connectives 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x -&gt; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;-&gt; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 95, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x /\ y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 80, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x \/ y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 85, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "~ x" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 75, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>

<br/>
</div>

<div class="doc">
Notations for equality and inequalities 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x = y  :&gt;  T"<br/>
(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x = y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x = y = z"<br/>
(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>).<br/>

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;&gt; y  :&gt;  T"<br/>
(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;&gt; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;= y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &gt;= y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &gt; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>).<br/>

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;= y &lt;= z" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt;= y &lt; z" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt; y &lt; z" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &lt; y &lt;= z" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="var">next</span> <span class="id" type="keyword">level</span>).<br/>

<br/>
</div>

<div class="doc">
Arithmetical notations (also used for type constructors) 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x + y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 50, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x - y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 50, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x * y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x / y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "- x" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 35, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "/ x" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 35, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x ^ y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 30, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>).<br/>

<br/>
</div>

<div class="doc">
Notations for booleans 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "x || y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 50, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>
<span class="id" type="keyword">Reserved Notation</span> "x &amp;&amp; y" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>).<br/>

<br/>
</div>

<div class="doc">
Notations for pairs 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "( x , y , .. , z )" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0).<br/>

<br/>
</div>

<div class="doc">
Notation "{ x }" is reserved and has a special status as component
    of other notations such as "{ A } + { B }" and "A + { B }" (which
    are at the same level than "x + y");
    "{ x }" is at level 0 to factor with "{ x : A | P }" 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>

<br/>
</div>

<div class="doc">
Notations for sigma-types or subsets 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x  |  P }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x  |  P  &amp; Q }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>

<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x : A  |  P }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x : A  |  P  &amp; Q }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>

<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x : A  &amp; P }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>
<span class="id" type="keyword">Reserved Notation</span> "{ x : A  &amp; P  &amp; Q }" (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 0, <span class="id" type="var">x</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99).<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">type_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">type</span>.<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">core_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">core_scope</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">type_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Peano.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Peano</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Peano</h1>

<div class="code">

<br/>
</div>

<div class="doc">
The type <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a></span> of Peano natural numbers (built from <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span>)
    is defined in <span class="inlinecode"><span class="id" type="var">Datatypes.v</span></span> 
<div class="paragraph"> </div>

 This module defines the following operations on natural numbers :

<div class="paragraph"> </div>

<ul class="doclist">
<li> predecessor <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#pred"><span class="id" type="definition">pred</span></a></span>

</li>
<li> addition <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#plus"><span class="id" type="definition">plus</span></a></span>

</li>
<li> multiplication <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#mult"><span class="id" type="definition">mult</span></a></span>

</li>
<li> less or equal order <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#le"><span class="id" type="inductive">le</span></a></span>

</li>
<li> less <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#lt"><span class="id" type="definition">lt</span></a></span>

</li>
<li> greater or equal <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#ge"><span class="id" type="definition">ge</span></a></span>

</li>
<li> greater <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#gt"><span class="id" type="definition">gt</span></a></span>

</li>
</ul>

<div class="paragraph"> </div>

   It states various lemmas and theorems about natural numbers,
   including Peano's axioms of arithmetic (in Coq, these are provable).
   Case analysis on <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a></span> and induction on <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a></span> are provided too
 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Notations.html#"><span class="id" type="library">Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Datatypes.html#"><span class="id" type="library">Datatypes</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">identity_scope</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Logic_Type.html#"><span class="id" type="library">Logic_Type</span></a>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eq_S"><span class="id" type="definition">eq_S</span></a> := <a class="idref" href="Coq.Init.Logic_Type.html#f_equal"><span class="id" type="definition">f_equal</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> (<a class="idref" href="Coq.Init.Logic_Type.html#f_equal"><span class="id" type="definition">f_equal</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a>): <span class="id" type="var">v62</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> (<a class="idref" href="Coq.Init.Logic_Type.html#f_equal"><span class="id" type="definition">f_equal</span></a> (<span class="id" type="var">A</span>:=<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>)): <span class="id" type="var">core</span>.<br/>

<br/>
</div>

<div class="doc">
The predecessor function 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="pred"><span class="id" type="definition">pred</span></a> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> := <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">u</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="pred_Sn"><span class="id" type="lemma">pred_Sn</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#pred"><span class="id" type="definition">pred</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Injectivity of successor 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eq_add_S"><span class="id" type="definition">eq_add_S</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span> (<span class="id" type="var">H</span>: <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>): <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> := <a class="idref" href="Coq.Init.Logic_Type.html#f_equal"><span class="id" type="definition">f_equal</span></a> <a class="idref" href="Coq.Init.Peano.html#pred"><span class="id" type="definition">pred</span></a> <a class="idref" href="Coq.Init.Peano.html#H"><span class="id" type="variable">H</span></a>.<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">eq_add_S</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="not_eq_S"><span class="id" type="lemma">not_eq_S</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'<>'_x"><span class="id" type="notation">≠</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'<>'_x"><span class="id" type="notation">≠</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">red</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">not_eq_S</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="IsSucc"><span class="id" type="definition">IsSucc</span></a> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Logic.html#False"><span class="id" type="inductive">False</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">p</span> ⇒ <a class="idref" href="Coq.Init.Logic.html#True"><span class="id" type="inductive">True</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Zero is not the successor of a number 
</div>
<div class="code">

<br/>

<br/>

<br/>
</div>

<div class="doc">
addition 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="plus"><span class="id" type="definition">plus</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">p</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
<br/>
<span class="id" type="keyword">where</span> <a name=":nat_scope:x_'+'_x"><span class="id" type="notation">"</span></a>n + m" := (<a class="idref" href="Coq.Init.Peano.html#plus"><span class="id" type="definition">plus</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span>) : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> (<a class="idref" href="Coq.Init.Logic_Type.html#f_equal2"><span class="id" type="lemma">f_equal2</span></a> <a class="idref" href="Coq.Init.Peano.html#plus"><span class="id" type="definition">plus</span></a>): <span class="id" type="var">v62</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> (<a class="idref" href="Coq.Init.Logic_Type.html#f_equal2"><span class="id" type="lemma">f_equal2</span></a> (<span class="id" type="var">A1</span>:=<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) (<span class="id" type="var">A2</span>:=<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>)): <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="plus_n_O"><span class="id" type="lemma">plus_n_O</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">plus_n_O</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="plus_O_n"><span class="id" type="lemma">plus_O_n</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, 0 <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="plus_n_Sm"><span class="id" type="lemma">plus_n_Sm</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">plus_n_Sm</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="plus_Sn_m"><span class="id" type="lemma">plus_Sn_m</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Standard associated names 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="plus_0_r_reverse"><span class="id" type="abbreviation">plus_0_r_reverse</span></a> := <a class="idref" href="Coq.Init.Peano.html#plus_n_O"><span class="id" type="lemma">plus_n_O</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>
<span class="id" type="keyword">Notation</span> <a name="plus_succ_r_reverse"><span class="id" type="abbreviation">plus_succ_r_reverse</span></a> := <a class="idref" href="Coq.Init.Peano.html#plus_n_Sm"><span class="id" type="lemma">plus_n_Sm</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>

<br/>
</div>

<div class="doc">
Multiplication 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="mult"><span class="id" type="definition">mult</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ 0<br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">p</span> ⇒ <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
<br/>
<span class="id" type="keyword">where</span> <a name=":nat_scope:x_'*'_x"><span class="id" type="notation">"</span></a>n * m" := (<a class="idref" href="Coq.Init.Peano.html#mult"><span class="id" type="definition">mult</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span>) : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> (<a class="idref" href="Coq.Init.Logic_Type.html#f_equal2"><span class="id" type="lemma">f_equal2</span></a> <a class="idref" href="Coq.Init.Peano.html#mult"><span class="id" type="definition">mult</span></a>): <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="mult_n_O"><span class="id" type="lemma">mult_n_O</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, 0 <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">mult_n_O</span>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="mult_n_Sm"><span class="id" type="lemma">mult_n_Sm</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [| <span class="id" type="var">p</span> <span class="id" type="var">H</span>]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="Coq.Init.Peano.html#plus_n_Sm"><span class="id" type="lemma">plus_n_Sm</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="Coq.Init.Peano.html#eq_S"><span class="id" type="definition">eq_S</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pattern</span> <span class="id" type="var">m</span> <span class="id" type="tactic">at</span> 1 3; <span class="id" type="tactic">elim</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">mult_n_Sm</span>: <span class="id" type="var">core</span>.<br/>

<br/>
</div>

<div class="doc">
Standard associated names 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="mult_0_r_reverse"><span class="id" type="abbreviation">mult_0_r_reverse</span></a> := <a class="idref" href="Coq.Init.Peano.html#mult_n_O"><span class="id" type="lemma">mult_n_O</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>
<span class="id" type="keyword">Notation</span> <a name="mult_succ_r_reverse"><span class="id" type="abbreviation">mult_succ_r_reverse</span></a> := <a class="idref" href="Coq.Init.Peano.html#mult_n_Sm"><span class="id" type="lemma">mult_n_Sm</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>

<br/>
</div>

<div class="doc">
Truncated subtraction: <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>-<a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> is <span class="inlinecode">0</span> if <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>≥<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="minus"><span class="id" type="definition">minus</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>, <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a>, <span class="id" type="var">_</span> ⇒ <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">k</span>, <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">k</span>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">l</span> ⇒ <span class="id" type="var">k</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'-'_x"><span class="id" type="notation">-</span></a> <span class="id" type="var">l</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
<br/>
<span class="id" type="keyword">where</span> <a name=":nat_scope:x_'-'_x"><span class="id" type="notation">"</span></a>n - m" := (<a class="idref" href="Coq.Init.Peano.html#minus"><span class="id" type="definition">minus</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span>) : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Definition of the usual orders, the basic properties of <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#le"><span class="id" type="inductive">le</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#lt"><span class="id" type="definition">lt</span></a></span>
    can be found in files Le and Lt 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="le"><span class="id" type="inductive">le</span></a> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="le_n"><span class="id" type="constructor">le_n</span></a> : <span class="id" type="var">n</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">n</span><br/>
&nbsp;&nbsp;| <a name="le_S"><span class="id" type="constructor">le_S</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <span class="id" type="var">n</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">n</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a><br/>
<br/>
<span class="id" type="keyword">where</span> <a name=":nat_scope:x_'<='_x"><span class="id" type="notation">"</span></a>n &lt;= m" := (<a class="idref" href="Coq.Init.Peano.html#le"><span class="id" type="inductive">le</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span>) : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Constructors</span> <a class="idref" href="Coq.Init.Peano.html#le"><span class="id" type="inductive">le</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="lt"><span class="id" type="definition">lt</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) := <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="Coq.Init.Peano.html#lt"><span class="id" type="definition">lt</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":nat_scope:x_'<'_x"><span class="id" type="notation">"</span></a>&lt;" := <a class="idref" href="Coq.Init.Peano.html#lt"><span class="id" type="definition">lt</span></a> : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ge"><span class="id" type="definition">ge</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) := <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>.<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="Coq.Init.Peano.html#ge"><span class="id" type="definition">ge</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":nat_scope:x_'>='_x"><span class="id" type="notation">"</span></a>≥" := <a class="idref" href="Coq.Init.Peano.html#ge"><span class="id" type="definition">ge</span></a> : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="gt"><span class="id" type="definition">gt</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) := <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<'_x"><span class="id" type="notation">&lt;</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>.<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="Coq.Init.Peano.html#gt"><span class="id" type="definition">gt</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":nat_scope:x_'>'_x"><span class="id" type="notation">"</span></a>&gt;" := <a class="idref" href="Coq.Init.Peano.html#gt"><span class="id" type="definition">gt</span></a> : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":nat_scope:x_'<='_x_'<='_x"><span class="id" type="notation">"</span></a>x &lt;= y &lt;= z" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">z</span>) : <span class="id" type="var">nat_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":nat_scope:x_'<='_x_'<'_x"><span class="id" type="notation">"</span></a>x &lt;= y &lt; z" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<'_x"><span class="id" type="notation">&lt;</span></a> <span class="id" type="var">z</span>) : <span class="id" type="var">nat_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":nat_scope:x_'<'_x_'<'_x"><span class="id" type="notation">"</span></a>x &lt; y &lt; z" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<'_x"><span class="id" type="notation">&lt;</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<'_x"><span class="id" type="notation">&lt;</span></a> <span class="id" type="var">z</span>) : <span class="id" type="var">nat_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":nat_scope:x_'<'_x_'<='_x"><span class="id" type="notation">"</span></a>x &lt; y &lt;= z" := (<span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<'_x"><span class="id" type="notation">&lt;</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">z</span>) : <span class="id" type="var">nat_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="le_pred"><span class="id" type="lemma">le_pred</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>, <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#pred"><span class="id" type="definition">pred</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#pred"><span class="id" type="definition">pred</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">induction</span> 1; <span class="id" type="tactic">auto</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="le_S_n"><span class="id" type="lemma">le_S_n</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Peano.html#le_pred"><span class="id" type="lemma">le_pred</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n</span>) (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">m</span>)).<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Case analysis 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Theorem</span> <a name="nat_case"><span class="id" type="lemma">nat_case</span></a> :<br/>
&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) (<span class="id" type="var">P</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>), <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> 0 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Principle of double induction 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Theorem</span> <a name="nat_double_ind"><span class="id" type="lemma">nat_double_ind</span></a> :<br/>
&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">R</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>,<br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#R"><span class="id" type="variable">R</span></a> 0 <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#R"><span class="id" type="variable">R</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>) 0<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#R"><span class="id" type="variable">R</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>, <a class="idref" href="Coq.Init.Peano.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Maximum and minimum : definitions and specifications 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="max"><span class="id" type="definition">max</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>, <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a>, <span class="id" type="var">_</span> ⇒ <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>, <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">m'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Peano.html#max"><span class="id" type="definition">max</span></a> <span class="id" type="var">n'</span> <span class="id" type="var">m'</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="min"><span class="id" type="definition">min</span></a> <span class="id" type="var">n</span> <span class="id" type="var">m</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>, <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a>, <span class="id" type="var">_</span> ⇒ 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>, <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>, <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">m'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Peano.html#min"><span class="id" type="definition">min</span></a> <span class="id" type="var">n'</span> <span class="id" type="var">m'</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>

<br/>

<br/>

<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span>th iteration of the function <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="nat_iter"><span class="id" type="definition">nat_iter</span></a> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) {<span class="id" type="var">A</span>} (<span class="id" type="var">f</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span> ⇒ <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> <span class="id" type="var">n'</span> <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="nat_iter_succ_r"><span class="id" type="lemma">nat_iter_succ_r</span></a> <span class="id" type="var">n</span> {<span class="id" type="var">A</span>} (<span class="id" type="var">f</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">IHn</span>; <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="nat_iter_plus"><span class="id" type="lemma">nat_iter_plus</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">n</span> <span class="id" type="var">m</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) {<span class="id" type="var">A</span>} (<span class="id" type="var">f</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> (<a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a>) <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> <a class="idref" href="Coq.Init.Peano.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">rewrite</span> ?<span class="id" type="var">IHn</span>; <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Preservation of invariants : if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>→<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> preserves the invariant <span class="inlinecode"><span class="id" type="var">Inv</span></span>,
    then the iterates of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> also preserve it. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Theorem</span> <a name="nat_iter_invariant"><span class="id" type="lemma">nat_iter_invariant</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">n</span>:<a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) {<span class="id" type="var">A</span>} (<span class="id" type="var">f</span>:<a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Peano.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Peano.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Peano.html#nat_iter"><span class="id" type="definition">nat_iter</span></a> <a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Peano.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">f</span> <span class="id" type="var">P</span> <span class="id" type="var">Hf</span> <span class="id" type="var">x</span> <span class="id" type="var">Hx</span>. <span class="id" type="tactic">apply</span> <span class="id" type="var">Hf</span>, <span class="id" type="var">IHn</span>; <span class="id" type="tactic">trivial</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Prelude.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Prelude</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Prelude</h1>

<div class="code">
</div>

<div class="doc">
Because we do not use the Coq standard library at all, we have
    to start from scratch. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Notations.html#"><span class="id" type="library">Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Logic.html#"><span class="id" type="library">Logic</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Datatypes.html#"><span class="id" type="library">Datatypes</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Tactics.html#"><span class="id" type="library">Coq.Init.Tactics</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="Coq.Init.Specif.html#"><span class="id" type="library">Specif</span></a>.<br/>

<br/>
<span class="id" type="keyword">Add</span> <span class="id" type="keyword">Search</span> <span class="id" type="var">Blacklist</span> "_admitted" "_subproof" "Private_".<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Specif.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Specif</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Specif</h1>

<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Basic specifications : sets that may contain logical information 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Notations.html#"><span class="id" type="library">Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Datatypes.html#"><span class="id" type="library">Datatypes</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">identity_scope</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Logic.html#"><span class="id" type="library">Logic</span></a>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode">(<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>)</span>, or more suggestively <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)}</span> is a Sigma-type.
    Similarly for <span class="inlinecode">(<a class="idref" href="Coq.Init.Specif.html#sig2"><span class="id" type="inductive">sig2</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a>)</span>, also written <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> <span class="inlinecode">&amp;</span> <span class="inlinecode">(<a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)}</span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="sig"><span class="id" type="inductive">sig</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span>:<a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="exist"><span class="id" type="constructor">exist</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span>, <span class="id" type="var">P</span> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#sig"><span class="id" type="inductive">sig</span></a> <span class="id" type="var">P</span>.<br/>

<br/>
<span class="id" type="keyword">Inductive</span> <a name="sig2"><span class="id" type="inductive">sig2</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> <span class="id" type="var">Q</span>:<a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="exist2"><span class="id" type="constructor">exist2</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span>, <span class="id" type="var">P</span> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">Q</span> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#sig2"><span class="id" type="inductive">sig2</span></a> <span class="id" type="var">P</span> <span class="id" type="var">Q</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Specif.html#sig"><span class="id" type="inductive">sig</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">P</span>)%<span class="id" type="var">type</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Specif.html#sig2"><span class="id" type="inductive">sig2</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">Q</span>)%<span class="id" type="var">type</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab2"></a><h3 class="section">Notations</h3>

<div class="paragraph"> </div>

 In standard Coq, <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#sig2"><span class="id" type="inductive">sig2</span></a></span> are defined as "subset types" which sum over predicates <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>→<span class="id" type="keyword">Prop</span></span>, while <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a></span> are the <span class="inlinecode"><span class="id" type="keyword">Type</span></span> variants.  Because we don't use <span class="inlinecode"><span class="id" type="keyword">Prop</span></span>, we combine the two versions, and make <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span> a notation for <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span>.  Note that some parts of Coq (like <span class="inlinecode"><span class="id" type="var">Program</span></span> <span class="inlinecode"><span class="id" type="keyword">Definition</span></span>) expect <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span> to be present. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT"><span class="id" type="abbreviation">sigT</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig"><span class="id" type="inductive">sig</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="existT"><span class="id" type="abbreviation">existT</span></a> := <a class="idref" href="Coq.Init.Specif.html#exist"><span class="id" type="constructor">exist</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig_rect"><span class="id" type="definition">sig_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT_rec"><span class="id" type="abbreviation">sigT_rec</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig_rect"><span class="id" type="definition">sig_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT_ind"><span class="id" type="abbreviation">sigT_ind</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig_rect"><span class="id" type="definition">sig_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT2"><span class="id" type="abbreviation">sigT2</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig2"><span class="id" type="inductive">sig2</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="existT2"><span class="id" type="abbreviation">existT2</span></a> := <a class="idref" href="Coq.Init.Specif.html#exist2"><span class="id" type="constructor">exist2</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT2_rect"><span class="id" type="abbreviation">sigT2_rect</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig2_rect"><span class="id" type="definition">sig2_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT2_rec"><span class="id" type="abbreviation">sigT2_rec</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig2_rect"><span class="id" type="definition">sig2_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="sigT2_ind"><span class="id" type="abbreviation">sigT2_ind</span></a> := <a class="idref" href="Coq.Init.Specif.html#sig2_rect"><span class="id" type="definition">sig2_rect</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
<span class="id" type="keyword">Notation</span>  <a name="ex_intro"><span class="id" type="abbreviation">ex_intro</span></a> := <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_'|'_x_'}'"><span class="id" type="notation">"</span></a>{ x | P }" := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">P</span>)) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_'|'_x_'&'_x_'}'"><span class="id" type="notation">"</span></a>{ x | P &amp; Q }" := (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">P</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">Q</span>)) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">"</span></a>{ x : A | P }" := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">P</span>)) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_':'_x_'|'_x_'&'_x_'}'"><span class="id" type="notation">"</span></a>{ x : A | P &amp; Q }" := (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">P</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">Q</span>)) :<br/>
&nbsp;&nbsp;<span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">"</span></a>'exists' x .. y , p" := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ .. (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">p</span>)) ..))<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="var">x</span> <span class="id" type="var">binder</span>, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>,<br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="var">format</span> "'[' 'exists'  '/  ' x  ..  y ,  '/  ' p ']'")<br/>
&nbsp;&nbsp;: <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'exists2'_x_','_x_'&'_x"><span class="id" type="notation">"</span></a>'exists2' x , p &amp; q" := (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">p</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">q</span>))<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="var">x</span> <span class="id" type="var">ident</span>, <span class="id" type="var">p</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'exists2'_x_':'_x_','_x_'&'_x"><span class="id" type="notation">"</span></a>'exists2' x : t , p &amp; q" := (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">t</span> ⇒ <span class="id" type="var">p</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">t</span> ⇒ <span class="id" type="var">q</span>))<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="var">x</span> <span class="id" type="var">ident</span>, <span class="id" type="var">t</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="var">p</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">format</span> "'[' 'exists2'  '/  ' x  :  t ,  '/  ' '[' p  &amp;  '/' q ']' ']'")<br/>
&nbsp;&nbsp;: <span class="id" type="var">type_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">"</span></a>{ x : A  &amp; P }" := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">P</span>)) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'{'_x_':'_x_'&'_x_'&'_x_'}'"><span class="id" type="notation">"</span></a>{ x : A  &amp; P  &amp; Q }" := (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">P</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <span class="id" type="var">Q</span>)) :<br/>
&nbsp;&nbsp;<span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Add</span> <span class="id" type="keyword">Printing</span> <span class="id" type="keyword">Let</span> <span class="id" type="var">sig</span>.<br/>
<span class="id" type="keyword">Add</span> <span class="id" type="keyword">Printing</span> <span class="id" type="keyword">Let</span> <span class="id" type="var">sig2</span>.<br/>

<br/>
</div>

<div class="doc">
Projections of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span>

<div class="paragraph"> </div>

    An element <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> of a sigma-type <span class="inlinecode">{<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>}</span> is a dependent pair
    made of an <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> of type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and an <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> of type <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span>.  Then,
    <span class="inlinecode">(<span class="id" type="var">proj1</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> is the first projection and <span class="inlinecode">(<span class="id" type="var">proj2</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> is the
    second projection, the type of which depends on the <span class="inlinecode"><span class="id" type="var">proj1</span></span>. 
<div class="paragraph"> </div>

 We make the parameters maximally inserted so that we can pass around <span class="inlinecode"><span class="id" type="var">proj1</span></span> as a function and have it actually mean "first projection" in, e.g., <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="proj1_sig"><span class="id" type="definition">proj1_sig</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Specif.html#sig"><span class="id" type="inductive">sig</span></a> <a class="idref" href="Coq.Init.Specif.html#P"><span class="id" type="variable">P</span></a>) : <a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>, <span class="id" type="var">_</span>) := <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Specif.html#a"><span class="id" type="variable">a</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="proj2_sig"><span class="id" type="definition">proj2_sig</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Specif.html#sig"><span class="id" type="inductive">sig</span></a> <a class="idref" href="Coq.Init.Specif.html#P"><span class="id" type="variable">P</span></a>) : <a class="idref" href="Coq.Init.Specif.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Specif.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>, <span class="id" type="var">h</span>) <span class="id" type="keyword">return</span> <a class="idref" href="Coq.Init.Specif.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Specif.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a>) := <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Specif.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="projT1"><span class="id" type="abbreviation">projT1</span></a> := <a class="idref" href="Coq.Init.Specif.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
<span class="id" type="keyword">Notation</span> <a name="projT2"><span class="id" type="abbreviation">projT2</span></a> := <a class="idref" href="Coq.Init.Specif.html#proj2_sig"><span class="id" type="definition">proj2_sig</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
Various forms of the axiom of choice for specifications 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Choice_lemmas"><span class="id" type="section">Choice_lemmas</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="Choice_lemmas.S"><span class="id" type="variable">S</span></a> <a name="Choice_lemmas.S'"><span class="id" type="variable">S'</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Choice_lemmas.R"><span class="id" type="variable">R</span></a> : <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S'"><span class="id" type="variable">S'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Choice_lemmas.R'"><span class="id" type="variable">R'</span></a> : <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S'"><span class="id" type="variable">S'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="Choice_lemmas.R1"><span class="id" type="variable">R1</span></a> <a name="Choice_lemmas.R2"><span class="id" type="variable">R2</span></a> : <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Choice"><span class="id" type="lemma">Choice</span></a> :<br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a>, <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S'"><span class="id" type="variable">S'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.R'"><span class="id" type="variable">R'</span></a> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S'"><span class="id" type="variable">S'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">z</span>:<a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.S"><span class="id" type="variable">S</span></a>, <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas.R'"><span class="id" type="variable">R'</span></a> <a class="idref" href="Coq.Init.Specif.html#z"><span class="id" type="variable">z</span></a> (<span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#z"><span class="id" type="variable">z</span></a>)<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> (<span class="id" type="var">H</span> <a class="idref" href="Coq.Init.Specif.html#z"><span class="id" type="variable">z</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">z</span>; <span class="id" type="tactic">destruct</span> (<span class="id" type="var">H</span> <span class="id" type="var">z</span>); <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="Coq.Init.Specif.html#Choice_lemmas"><span class="id" type="section">Choice_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Dependent_choice_lemmas"><span class="id" type="section">Dependent_choice_lemmas</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="Dependent_choice_lemmas.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Dependent_choice_lemmas.R"><span class="id" type="variable">R</span></a> : <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="dependent_choice"><span class="id" type="lemma">dependent_choice</span></a> :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.X"><span class="id" type="variable">X</span></a>, <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.R"><span class="id" type="variable">R</span></a> <a class="idref" href="Coq.Init.Specif.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">x0</span>, <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:identity_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Specif.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>, <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas.R"><span class="id" type="variable">R</span></a> (<span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#n"><span class="id" type="variable">n</span></a>) (<span class="id" type="var">f</span> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="Coq.Init.Specif.html#n"><span class="id" type="variable">n</span></a>))<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">x0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">f</span>:=<span class="id" type="keyword">fix</span> <span class="id" type="var">f</span> <span class="id" type="var">n</span> := <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Specif.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <span class="id" type="var">x0</span> | <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> (<span class="id" type="var">H</span> (<a class="idref" href="Coq.Init.Specif.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">n'</span>)) <span class="id" type="keyword">end</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="Coq.Init.Specif.html#Dependent_choice_lemmas"><span class="id" type="section">Dependent_choice_lemmas</span></a>.<br/>

<br/>
</div>

<div class="doc">
A result of type <span class="inlinecode">(<a class="idref" href="Coq.Init.Specif.html#Exc"><span class="id" type="definition">Exc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> is either a normal value of type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> or
     an <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#error"><span class="id" type="definition">error</span></a></span> :

<div class="paragraph"> </div>

     <span class="inlinecode"><span class="id" type="keyword">Inductive</span></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#Exc"><span class="id" type="definition">Exc</span></a></span> <span class="inlinecode">[<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>:<span class="id" type="keyword">Type</span>]</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span> <span class="inlinecode">:=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#value"><span class="id" type="definition">value</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>-&gt;(<a class="idref" href="Coq.Init.Specif.html#Exc"><span class="id" type="definition">Exc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> <span class="inlinecode">|</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#error"><span class="id" type="definition">error</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="Coq.Init.Specif.html#Exc"><span class="id" type="definition">Exc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span>.

<div class="paragraph"> </div>

     It is implemented using the option type. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Exc"><span class="id" type="definition">Exc</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#option"><span class="id" type="inductive">option</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="value"><span class="id" type="definition">value</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#Some"><span class="id" type="constructor">Some</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="error"><span class="id" type="definition">error</span></a> := @<a class="idref" href="Coq.Init.Datatypes.html#None"><span class="id" type="constructor">None</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Specif.html#error"><span class="id" type="definition">error</span></a> [<span class="id" type="var">A</span>].<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="except"><span class="id" type="definition">except</span></a> := <a class="idref" href="Coq.Init.Logic.html#False_rec"><span class="id" type="definition">False_rec</span></a>. 
<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="Coq.Init.Specif.html#except"><span class="id" type="definition">except</span></a> [<span class="id" type="var">P</span>] <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="absurd_set"><span class="id" type="lemma">absurd_set</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Prop</span>) (<span class="id" type="var">C</span>:<span class="id" type="keyword">Set</span>), <a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="Coq.Init.Specif.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#C"><span class="id" type="variable">C</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">C</span> <span class="id" type="var">h1</span> <span class="id" type="var">h2</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="Coq.Init.Logic.html#False_rec"><span class="id" type="definition">False_rec</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<span class="id" type="var">h2</span> <span class="id" type="var">h1</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">existT</span> <span class="id" type="var">existT2</span>: <span class="id" type="var">core</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="existS"><span class="id" type="abbreviation">existS</span></a> := <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>
<span class="id" type="keyword">Notation</span> <a name="projS1"><span class="id" type="abbreviation">projS1</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>
<span class="id" type="keyword">Notation</span> <a name="projS2"><span class="id" type="abbreviation">projS2</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> (<span class="id" type="var">compat</span> "8.2").<br/>

<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Init.Tactics.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Init.Tactics</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Init.Tactics</h1>

<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">easy</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">rec</span> <span class="id" type="var">use_hyp</span> <span class="id" type="var">H</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">try</span> <span class="id" type="tactic">solve</span> [<span class="id" type="tactic">inversion</span> <span class="id" type="var">H</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">with</span> <span class="id" type="var">do_intro</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">intro</span> <span class="id" type="var">H</span>; <span class="id" type="var">use_hyp</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">with</span> <span class="id" type="var">destruct_hyp</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">case</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span>; <span class="id" type="var">do_intro</span>; <span class="id" type="var">do_intro</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">rec</span> <span class="id" type="var">use_hyps</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">solve</span> [<span class="id" type="tactic">inversion</span> <span class="id" type="var">H</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">rec</span> <span class="id" type="var">do_atom</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">solve</span> [<span class="id" type="tactic">reflexivity</span> | <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">trivial</span>] ||<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">contradiction</span> ||<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">split</span>; <span class="id" type="var">do_atom</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">with</span> <span class="id" type="var">do_ccl</span> := <span class="id" type="tactic">trivial</span>; <span class="id" type="tactic">repeat</span> <span class="id" type="var">do_intro</span>; <span class="id" type="var">do_atom</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;(<span class="id" type="var">use_hyps</span>; <span class="id" type="var">do_ccl</span>) || <span class="id" type="tactic">fail</span> "Cannot solve this goal".<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "now" <span class="id" type="var">tactic</span>(<span class="id" type="var">t</span>) := <span class="id" type="var">t</span>; <span class="id" type="var">easy</span>.<br/>

<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/Coq.Program.Tactics.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Coq.Program.Tactics</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library Coq.Program.Tactics</h1>

<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="Coq.Init.Datatypes.html#"><span class="id" type="library">Datatypes</span></a> <a class="idref" href="Coq.Init.Specif.html#"><span class="id" type="library">Specif</span></a> <a class="idref" href="Coq.Init.Logic.html#"><span class="id" type="library">Logic</span></a>.<br/>

<br/>
</div>

<div class="doc">
This module implements various tactics used to simplify the goals produced by Program,
   which are also generally useful. 
<div class="paragraph"> </div>

 Debugging tactics to show the goal during evaluation. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">show_goal</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> [ |- ?<span class="id" type="var">T</span> ] ⇒ <span class="id" type="tactic">idtac</span> <span class="id" type="var">T</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">show_hyp</span> <span class="id" type="var">id</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> := ?<span class="id" type="var">b</span> : ?<span class="id" type="var">T</span> |- <span class="id" type="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">id</span> ⇒ <span class="id" type="tactic">idtac</span> <span class="id" type="var">id</span> ":=" <span class="id" type="var">b</span> ":" <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">T</span> |- <span class="id" type="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">id</span> ⇒ <span class="id" type="tactic">idtac</span> <span class="id" type="var">id</span>  ":"  <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">show_hyps</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="keyword">match</span> <span class="id" type="var">reverse</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">T</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">show_hyp</span> <span class="id" type="var">H</span> ; <span class="id" type="tactic">fail</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The <span class="inlinecode"><span class="id" type="tactic">do</span></span> tactic but using a Coq-side nat. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">do_nat</span> <span class="id" type="var">n</span> <span class="id" type="var">tac</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">n</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| 0 ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> ?<span class="id" type="var">n'</span> ⇒ <span class="id" type="var">tac</span> ; <span class="id" type="var">do_nat</span> <span class="id" type="var">n'</span> <span class="id" type="var">tac</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Do something on the last hypothesis, or fail 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">on_last_hyp</span> <span class="id" type="var">tac</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">first</span> [ <span class="id" type="var">tac</span> <span class="id" type="var">H</span> | <span class="id" type="tactic">fail</span> 1 ] <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Destructs one pair, without care regarding naming. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_one_pair</span> :=<br/>
&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;| [<span class="id" type="var">H</span> : <a class="idref" href="Coq.Init.Datatypes.html#conj"><span class="id" type="abbreviation">conj</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span>] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;| [<span class="id" type="var">H</span> : <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span>] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span><br/>
&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Repeateadly destruct pairs. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_pairs</span> := <span class="id" type="tactic">repeat</span> (<span class="id" type="var">destruct_one_pair</span>).<br/>

<br/>
</div>

<div class="doc">
Destruct one existential package, keeping the name of the hypothesis for the first component. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_one_ex</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">ph</span> := <span class="id" type="tactic">fresh</span> "H" <span class="id" type="keyword">in</span> (<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">H</span> <span class="id" type="var">ph</span>]) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac2</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">ph</span> := <span class="id" type="tactic">fresh</span> "H" <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> <span class="id" type="var">ph'</span> := <span class="id" type="tactic">fresh</span> "H" <span class="id" type="keyword">in</span> <br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">H</span> <span class="id" type="var">ph</span> <span class="id" type="var">ph'</span>]) <br/>
&nbsp;&nbsp;<span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tacT</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">ph</span> := <span class="id" type="tactic">fresh</span> "X" <span class="id" type="keyword">in</span> (<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">H</span> <span class="id" type="var">ph</span>]) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tacT2</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">ph</span> := <span class="id" type="tactic">fresh</span> "X" <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> <span class="id" type="var">ph'</span> := <span class="id" type="tactic">fresh</span> "X" <span class="id" type="keyword">in</span> <br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">H</span> <span class="id" type="var">ph</span> <span class="id" type="var">ph'</span>]) <br/>
&nbsp;&nbsp;<span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" type="var">H</span> : (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> ?<span class="id" type="var">P</span>) |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">tacT</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" type="var">H</span> : (<a class="idref" href="Coq.Init.Specif.html#sigT2"><span class="id" type="abbreviation">sigT2</span></a> ?<span class="id" type="var">P</span> <span class="id" type="var">_</span>) |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">tacT2</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Repeateadly destruct existentials. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_exists</span> := <span class="id" type="tactic">repeat</span> (<span class="id" type="var">destruct_one_ex</span>).<br/>

<br/>
</div>

<div class="doc">
Repeateadly destruct conjunctions and existentials. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_conjs</span> := <span class="id" type="tactic">repeat</span> (<span class="id" type="var">destruct_one_pair</span> || <span class="id" type="var">destruct_one_ex</span>).<br/>

<br/>
</div>

<div class="doc">
Destruct an existential hypothesis <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a></span> keeping its name for the first component
   and using <span class="inlinecode"><span class="id" type="var">Ht</span></span> for the second 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct" "exist" <span class="id" type="var">ident</span>(<span class="id" type="var">t</span>) <span class="id" type="var">ident</span>(<span class="id" type="var">Ht</span>) := <span class="id" type="tactic">destruct</span> <span class="id" type="var">t</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">t</span> <span class="id" type="var">Ht</span>].<br/>

<br/>
</div>

<div class="doc">
Destruct a disjunction keeping its name in both subgoals. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct" "or" <span class="id" type="var">ident</span>(<span class="id" type="var">H</span>) := <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">H</span>|<span class="id" type="var">H</span>].<br/>

<br/>
</div>

<div class="doc">
Discriminate that also work on a <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">≠</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> hypothesis. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">discriminates</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">discriminate</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Revert the last hypothesis. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">revert_last</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">revert</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Repeatedly reverse the last hypothesis, putting everything in the goal. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">reverse</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">revert_last</span>.<br/>

<br/>
</div>

<div class="doc">
Reverse everything up to hypothesis id (not included). 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">revert_until</span> <span class="id" type="var">id</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="var">on_last_hyp</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">id'</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">id'</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">id</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">revert</span> <span class="id" type="var">id'</span> ; <span class="id" type="var">revert_until</span> <span class="id" type="var">id</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>).<br/>

<br/>
</div>

<div class="doc">
Clear duplicated hypotheses 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_dup</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">X</span> |- <span class="id" type="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H'</span> : ?<span class="id" type="var">Y</span> |- <span class="id" type="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">H'</span> ⇒ <span class="id" type="tactic">fail</span> 2<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">unify</span> <span class="id" type="var">X</span> <span class="id" type="var">Y</span> ; (<span class="id" type="tactic">clear</span> <span class="id" type="var">H'</span> || <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_dups</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">clear_dup</span>.<br/>

<br/>
</div>

<div class="doc">
Try to clear everything except some hyp 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_except</span> <span class="id" type="var">hyp</span> := <br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">hyp</span> ⇒ <span class="id" type="tactic">fail</span> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
A non-failing subst that substitutes as much as possible. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">subst_no_fail</span> := <span class="id" type="tactic">idtac</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "subst" "*" := <span class="id" type="var">subst_no_fail</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">on_application</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> <span class="id" type="var">T</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">T</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span> ?<span class="id" type="var">v</span> ?<span class="id" type="var">u</span> ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span> ?<span class="id" type="var">c</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> <span class="id" type="var">v</span> <span class="id" type="var">u</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> <span class="id" type="var">c</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span> ?<span class="id" type="var">v</span> ?<span class="id" type="var">u</span> ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> <span class="id" type="var">v</span> <span class="id" type="var">u</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span> ?<span class="id" type="var">v</span> ?<span class="id" type="var">u</span> ?<span class="id" type="var">a</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> <span class="id" type="var">v</span> <span class="id" type="var">u</span> <span class="id" type="var">a</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span> ?<span class="id" type="var">v</span> ?<span class="id" type="var">u</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> <span class="id" type="var">v</span> <span class="id" type="var">u</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span> ?<span class="id" type="var">v</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> <span class="id" type="var">v</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span> ?<span class="id" type="var">w</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span> ?<span class="id" type="var">z</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span> [<span class="id" type="var">f</span> ?<span class="id" type="var">x</span>] ⇒ <span class="id" type="var">tac</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
A variant of <span class="inlinecode"><span class="id" type="tactic">apply</span></span> using <span class="inlinecode"><span class="id" type="tactic">refine</span></span>, doing as much conversion as necessary. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">rapply</span> <span class="id" type="var">p</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">p</span> <span class="id" type="var">_</span>) ||<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> <span class="id" type="var">p</span>.<br/>

<br/>
</div>

<div class="doc">
Tactical <span class="inlinecode"><span class="id" type="var">on_call</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><span class="id" type="var">tac</span></span> applies <span class="inlinecode"><span class="id" type="var">tac</span></span> on any application of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> in the hypothesis or goal. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">on_call</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| |- ?<span class="id" type="var">T</span>  ⇒ <span class="id" type="var">on_application</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">H</span> : ?<span class="id" type="var">T</span> |- <span class="id" type="var">_</span>  ⇒ <span class="id" type="var">on_application</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="tactic">destruct_call</span> <span class="id" type="var">f</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">t</span> := (<span class="id" type="tactic">destruct</span> <span class="id" type="var">t</span>) <span class="id" type="keyword">in</span> <span class="id" type="var">on_call</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_calls</span> <span class="id" type="var">f</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">destruct_call</span> <span class="id" type="var">f</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_call_in</span> <span class="id" type="var">f</span> <span class="id" type="var">H</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">t</span> := (<span class="id" type="tactic">destruct</span> <span class="id" type="var">t</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T</span> := <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">H</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">on_application</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> <span class="id" type="var">T</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_call_as</span> <span class="id" type="var">f</span> <span class="id" type="var">l</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">t</span> := (<span class="id" type="tactic">destruct</span> <span class="id" type="var">t</span> <span class="id" type="keyword">as</span> <span class="id" type="var">l</span>) <span class="id" type="keyword">in</span> <span class="id" type="var">on_call</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_call_as_in</span> <span class="id" type="var">f</span> <span class="id" type="var">l</span> <span class="id" type="var">H</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">t</span> := (<span class="id" type="tactic">destruct</span> <span class="id" type="var">t</span> <span class="id" type="keyword">as</span> <span class="id" type="var">l</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T</span> := <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">H</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">on_application</span> <span class="id" type="var">f</span> <span class="id" type="var">tac</span> <span class="id" type="var">T</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct_call" <span class="id" type="keyword">constr</span>(<span class="id" type="var">f</span>) := <span class="id" type="tactic">destruct_call</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
Permit to name the results of destructing the call to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct_call" <span class="id" type="keyword">constr</span>(<span class="id" type="var">f</span>) "as" <span class="id" type="var">simple_intropattern</span>(<span class="id" type="var">l</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">destruct_call_as</span> <span class="id" type="var">f</span> <span class="id" type="var">l</span>.<br/>

<br/>
</div>

<div class="doc">
Specify the hypothesis in which the call occurs as well. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct_call" <span class="id" type="keyword">constr</span>(<span class="id" type="var">f</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">id</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">destruct_call_in</span> <span class="id" type="var">f</span> <span class="id" type="var">id</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "destruct_call" <span class="id" type="keyword">constr</span>(<span class="id" type="var">f</span>) "as" <span class="id" type="var">simple_intropattern</span>(<span class="id" type="var">l</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">id</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">destruct_call_as_in</span> <span class="id" type="var">f</span> <span class="id" type="var">l</span> <span class="id" type="var">id</span>.<br/>

<br/>
</div>

<div class="doc">
A marker for prototypes to destruct. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="fix_proto"><span class="id" type="definition">fix_proto</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a</span> : <a class="idref" href="Coq.Program.Tactics.html#A"><span class="id" type="variable">A</span></a>) := <a class="idref" href="Coq.Program.Tactics.html#a"><span class="id" type="variable">a</span></a>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_rec_calls</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="Coq.Program.Tactics.html#fix_proto"><span class="id" type="definition">fix_proto</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">destruct_calls</span> <span class="id" type="var">H</span> ; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_all_rec_calls</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="var">destruct_rec_calls</span> ; <span class="id" type="tactic">unfold</span> <a class="idref" href="Coq.Program.Tactics.html#fix_proto"><span class="id" type="definition">fix_proto</span></a> <span class="id" type="keyword">in</span> ×.<br/>

<br/>
</div>

<div class="doc">
Try to inject any potential constructor equality hypothesis. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">autoinjection</span> <span class="id" type="var">tac</span> := <span class="id" type="tactic">idtac</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">inject</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">progress</span> (<span class="id" type="tactic">inversion</span> <span class="id" type="var">H</span> ; <span class="id" type="tactic">subst</span>*; <span class="id" type="var">clear_dups</span>) ; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">autoinjections</span> := <span class="id" type="tactic">repeat</span> (<span class="id" type="var">clear_dups</span> ; <span class="id" type="var">autoinjection</span> <span class="id" type="keyword">ltac</span>:<span class="id" type="var">inject</span>).<br/>

<br/>
</div>

<div class="doc">
Destruct an hypothesis by first copying it to avoid dependencies. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_nondep</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">H0</span> := <span class="id" type="tactic">fresh</span> "H" <span class="id" type="keyword">in</span> <span class="id" type="tactic">assert</span>(<span class="id" type="var">H0</span> := <span class="id" type="var">H</span>); <span class="id" type="tactic">destruct</span> <span class="id" type="var">H0</span>.<br/>

<br/>
</div>

<div class="doc">
If bang appears in the goal, it means that we have a proof of False and the goal is solved. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">bang</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| |- ?<span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">x</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">appcontext</span> [<a class="idref" href="Coq.Init.Logic.html#False_rect"><span class="id" type="definition">False_rect</span></a> <span class="id" type="var">_</span> ?<span class="id" type="var">p</span>] ⇒ <span class="id" type="tactic">elim</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
A tactic to show contradiction by first asserting an automatically provable hypothesis. 
</div>
<div class="code">
<span class="id" type="keyword">Tactic Notation</span> "contradiction" "by" <span class="id" type="keyword">constr</span>(<span class="id" type="var">t</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">assert</span> <span class="id" type="var">t</span> <span class="id" type="keyword">as</span> <span class="id" type="var">H</span> <span class="id" type="tactic">by</span> <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> × ; <span class="id" type="var">contradiction</span>.<br/>

<br/>
</div>

<div class="doc">
A tactic that adds <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>:=<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>:<span class="id" type="var">typeof</span>(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>)</span> to the context if no hypothesis of the same type appears in the goal.
   Useful to do saturation using tactics. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">add_hypothesis</span> <span class="id" type="var">H'</span> <span class="id" type="var">p</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">p</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;?<span class="id" type="var">X</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="var">X</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">fail</span> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">set</span> (<span class="id" type="var">H'</span>:=<span class="id" type="var">p</span>) ; <span class="id" type="tactic">try</span> (<span class="id" type="tactic">change</span> <span class="id" type="var">p</span> <span class="id" type="keyword">with</span> <span class="id" type="var">H'</span>) ; <span class="id" type="var">clearbody</span> <span class="id" type="var">H'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
A tactic to replace an hypothesis by another term. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">replace_hyp</span> <span class="id" type="var">H</span> <span class="id" type="var">c</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H'</span> := <span class="id" type="tactic">fresh</span> "H" <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span>(<span class="id" type="var">H'</span> := <span class="id" type="var">c</span>) ; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span> ; <span class="id" type="tactic">rename</span> <span class="id" type="var">H'</span> <span class="id" type="var">into</span> <span class="id" type="var">H</span>.<br/>

<br/>
</div>

<div class="doc">
A tactic to refine an hypothesis by supplying some of its arguments. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">refine_hyp</span> <span class="id" type="var">c</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">tac</span> <span class="id" type="var">H</span> := <span class="id" type="var">replace_hyp</span> <span class="id" type="var">H</span> <span class="id" type="var">c</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">c</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The default simplification tactic used by Program is defined by <span class="inlinecode"><span class="id" type="tactic">program_simpl</span></span>, sometimes <span class="inlinecode"><span class="id" type="tactic">auto</span></span>
   is not enough, better rebind using <span class="inlinecode"><span class="id" type="keyword">Obligation</span></span> <span class="inlinecode"><span class="id" type="keyword">Tactic</span></span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="var">tac</span></span> in this case,
   possibly using <span class="inlinecode"><span class="id" type="tactic">program_simplify</span></span> to use standard goal-cleaning tactics. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="tactic">program_simplify</span> :=<br/>
<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> ; <span class="id" type="var">destruct_all_rec_calls</span> ; <span class="id" type="tactic">repeat</span> (<span class="id" type="var">destruct_conjs</span>; <span class="id" type="tactic">simpl</span> <a class="idref" href="Coq.Init.Specif.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a> <span class="id" type="keyword">in</span> × );<br/>
&nbsp;&nbsp;<span class="id" type="tactic">subst</span>*; <span class="id" type="var">autoinjections</span> ; <span class="id" type="tactic">try</span> <span class="id" type="var">discriminates</span> ;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> (<span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">red</span> ; <span class="id" type="tactic">intros</span> ; <span class="id" type="var">destruct_conjs</span> ; <span class="id" type="var">autoinjections</span> ; <span class="id" type="var">discriminates</span> ]).<br/>

<br/>
</div>

<div class="doc">
Restrict automation to propositional obligations. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">program_solve_wf</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| |- ?<span class="id" type="var">T</span> ⇒ <span class="id" type="keyword">match</span> <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">T</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">Prop</span> ⇒ <span class="id" type="tactic">auto</span> <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">program</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="tactic">program_simpl</span> := <span class="id" type="tactic">program_simplify</span> ; <span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">program</span> ; <span class="id" type="tactic">try</span> <span class="id" type="var">program_solve_wf</span>.<br/>

<br/>
<span class="id" type="keyword">Obligation</span> <span class="id" type="keyword">Tactic</span> := <span class="id" type="tactic">program_simpl</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="obligation"><span class="id" type="definition">obligation</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) {<span class="id" type="var">a</span> : <a class="idref" href="Coq.Program.Tactics.html#A"><span class="id" type="variable">A</span></a>} := <a class="idref" href="Coq.Program.Tactics.html#a"><span class="id" type="variable">a</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Conjugation.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Conjugation</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Conjugation</h1>

<div class="code">
</div>

<div class="doc">
Conjugation operation that was put into <span class="inlinecode"><span class="id" type="library">Paths</span></span> by Assia and Cyril.
   It is useful in group theory, but it is not so clear what it is for
   in HoTT. So we store it away here, in case someone needs it later. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We shall use a conjugation-like operation which is not present in the standard library. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="conjp"><span class="id" type="definition">conjp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Conjugation.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">r</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Conjugation.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Conjugation.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>.<br/>

<br/>
</div>

<div class="doc">
Several lemmas about conjugation. Does this actually get used? 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="conjp_concat"><span class="id" type="definition">conjp_concat</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">r</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#r"><span class="id" type="variable">r</span></a> (<a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pp_V"><span class="id" type="definition">concat_pp_V</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="ap_to_conjp"><span class="id" type="lemma">ap_to_conjp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Conjugation.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Conjugation.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">p</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">p</span> <span class="id" type="var">x</span>). <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="conjp_ap"><span class="id" type="lemma">conjp_ap</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">p</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">p</span> <span class="id" type="var">x</span>). <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="ap1_to_conjp"><span class="id" type="lemma">ap1_to_conjp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Conjugation.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Conjugation.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Conjugation.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <a class="idref" href="HoTT.Conjugation.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Conjugation.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Conjugation.html#conjp"><span class="id" type="definition">conjp</span></a> <span class="id" type="var">p</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">q</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Conjugation.html#ap_to_conjp"><span class="id" type="lemma">ap_to_conjp</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_idmap"><span class="id" type="definition">ap_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Contractible.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Contractible</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Contractible</h1>

<div class="code">
</div>

<div class="doc">
Contractibility 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Naming convention: we consistently abbreviate "contractible" as "contr".  A theorem about a space <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> being contractible (which will usually be an instance of the typeclass <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span>) is called <span class="inlinecode"><span class="id" type="var">contr_X</span></span>. 
<div class="paragraph"> </div>

 Allow ourselves to implicitly generalize over types <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, and a function <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
If a space is contractible, then any two points in it are connected by a path in a canonical way. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_contr"><span class="id" type="definition">path_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Contractible.html#A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="HoTT.Contractible.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
Similarly, any two parallel paths in a contractible space are homotopic, which is just the principle UIP. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path2_contr"><span class="id" type="definition">path2_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Contractible.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.Contractible.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">K</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">r</span> : <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>), <a class="idref" href="HoTT.Contractible.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">r</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="var">now</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
It follows that any space of paths in a contractible space is contractible.  Because <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> is a notation, and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="record">Contr_internal</span></a></span> is the record, we need to iota expand to fool Coq's typeclass machinery into accepting supposedly "mismatched" contexts. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="contr_paths_contr"><span class="id" type="instance">contr_paths_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Contractible.html#A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#y"><span class="id" type="variable">y</span></a>) | 10000 := <span class="id" type="keyword">let</span> <span class="id" type="var">c</span> := {|<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">x</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)^</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">@</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">y</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">path2_contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">((</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">x</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)^</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">@</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">y</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)</span></a><br/>
|} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Contractible.html#c"><span class="id" type="variable">c</span></a>.<br/>

<br/>
</div>

<div class="doc">
Also, the total space of any based path space is contractible. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="contr_basedpaths"><span class="id" type="instance">contr_basedpaths</span></a> {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Contractible.html#X"><span class="id" type="variable">X</span></a>) : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Contractible.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> | 100.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> 1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">y</span> []]; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="contr_basedpaths'"><span class="id" type="instance">contr_basedpaths'</span></a> {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Contractible.html#X"><span class="id" type="variable">X</span></a>) : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Contractible.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Contractible.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> | 100.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Contractible.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">x</span> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">y</span> []]; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.EquivalenceVarieties.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.EquivalenceVarieties</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.EquivalenceVarieties</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab96"></a><h1 class="section">Comparing definitions of equivalence</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
In this file we show that several different definitions of "equivalence" are all equivalent to the one we have chosen. 
<div class="paragraph"> </div>

<a name="lab97"></a><h2 class="section">Contractible maps</h2>

<div class="paragraph"> </div>

 We say a map is "contractible" if all of its homotopy fibers are contractible.  (More generally, a map is n-truncated if all of its homotopy fibers are n-truncated.)  This was Voevodsky's first definition of equivalences in homotopy type theory.

<div class="paragraph"> </div>

   It is fairly straightforward to show that this definition is *logically* equivalent to the one we have given.

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="fcontr_isequiv"><span class="id" type="definition">fcontr_isequiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? <span class="id" type="var">b</span>. <span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <span class="id" type="var">b</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>. <span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">p</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>), <a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#inv_Vp"><span class="id" type="definition">inv_Vp</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>; <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">concat_A1p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span>) <span class="id" type="var">p</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a>. <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_V_pp"><span class="id" type="definition">concat_V_pp</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_fcontr"><span class="id" type="definition">isequiv_fcontr</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ?. <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_M1"><span class="id" type="definition">moveL_M1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Using this, we can show that if a map <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is an equivalence, then the type of sections of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and the type of retractions of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> are both contractible. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="contr_sect_equiv"><span class="id" type="definition">contr_sect_equiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#contr_equiv'"><span class="id" type="definition">contr_equiv'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">g</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_path_forall"><span class="id" type="definition">equiv_path_forall</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">g</span>) <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#fcontr_isequiv"><span class="id" type="definition">fcontr_isequiv</span></a>; <span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="contr_retr_equiv"><span class="id" type="definition">contr_retr_equiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">g</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#contr_equiv'"><span class="id" type="definition">contr_equiv'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">g</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_path_forall"><span class="id" type="definition">equiv_path_forall</span></a> (<span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span>) <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#fcontr_isequiv"><span class="id" type="definition">fcontr_isequiv</span></a>; <span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Using this, we can prove that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is an h-proposition. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="hprop_isequiv"><span class="id" type="instance">hprop_isequiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a>; <span class="id" type="tactic">intros</span> ?.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#contr_equiv"><span class="id" type="lemma">contr_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Record.html#issig_isequiv"><span class="id" type="definition">issig_isequiv</span></a> <span class="id" type="var">f</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#contr_equiv'"><span class="id" type="definition">contr_equiv'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">g</span> <span class="id" type="var">f</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> (<span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ (@<a class="idref" href="HoTT.types.Sigma.html#equiv_sigma_contr"><span class="id" type="definition">equiv_sigma_contr</span></a> (<a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#g"><span class="id" type="variable">g</span></a> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">s</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.EquivalenceVarieties.html#r"><span class="id" type="variable">r</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">s</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)))) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;2:<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#contr_sect_equiv"><span class="id" type="definition">contr_sect_equiv</span></a>; <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#contr_equiv'"><span class="id" type="definition">contr_equiv'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> 1<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span> ⇒ <span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#p"><span class="id" type="variable">p</span></a>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">A</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<a class="idref" href="HoTT.types.Paths.html#equiv_path_inverse"><span class="id" type="definition">equiv_path_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<a class="idref" href="HoTT.types.Sigma.html#equiv_path_sigma"><span class="id" type="definition">equiv_path_sigma</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">r</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> 1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span>) <span class="id" type="var">f</span>), <a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<a class="idref" href="HoTT.types.Paths.html#equiv_moveR_Vp"><span class="id" type="definition">equiv_moveR_Vp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.types.Forall.html#contr_forall"><span class="id" type="instance">contr_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Contractible.html#contr_paths_contr"><span class="id" type="instance">contr_paths_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.EquivalenceVarieties.html#fcontr_isequiv"><span class="id" type="definition">fcontr_isequiv</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Now since <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and the assertion that its fibers are contractible are both HProps, logical equivalence implies equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_fcontr_isequiv"><span class="id" type="definition">equiv_fcontr_isequiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#isequiv_fcontr"><span class="id" type="definition">isequiv_fcontr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#fcontr_isequiv"><span class="id" type="definition">fcontr_isequiv</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Alternatively, we could also construct this equivalence directly, and derive the fact that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is an HProp from that.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext.AnotherApproach"><span class="id" type="section">AnotherApproach</span></a>.<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeFunext.AnotherApproach.equiv_fcontr_isequiv'"><span class="id" type="variable">equiv_fcontr_isequiv'</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall"><span class="id" type="definition">equiv_functor_forall</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Record.html#issig_contr"><span class="id" type="definition">issig_contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<a class="idref" href="HoTT.types.Record.html#issig_isequiv"><span class="id" type="definition">issig_isequiv</span></a> <span class="id" type="var">f</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f0</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.EquivalenceVarieties.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">fg</span> ⇒ <a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.EquivalenceVarieties.html#fg"><span class="id" type="variable">fg</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a>)))))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Sigma.html#equiv_sigma_assoc"><span class="id" type="definition">equiv_sigma_assoc</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <span class="id" type="var">f</span> (<a class="idref" href="HoTT.EquivalenceVarieties.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">gh</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">g</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">r</span>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (@<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> (<span class="id" type="var">y</span> : <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">g</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">r</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">B</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_rect"><span class="id" type="definition">equiv_sigT_rect</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span>:<a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <span class="id" type="var">a</span>:<span class="id" type="var">A</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">,</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">r</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a>))))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_flip"><span class="id" type="definition">equiv_flip</span></a> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (@<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)) (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#equiv_paths_rect"><span class="id" type="definition">equiv_paths_rect</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">g</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">r</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>))))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (@<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <span class="id" type="var">p</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> : <span class="id" type="var">A</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.EquivalenceVarieties.html#p"><span class="id" type="variable">p</span></a> (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#equiv_path_sigma"><span class="id" type="definition">equiv_path_sigma</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.EquivalenceVarieties.html#p"><span class="id" type="variable">p</span></a> (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">s</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.EquivalenceVarieties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span>) <span class="id" type="var">f</span> (<span class="id" type="var">s</span> <span class="id" type="var">a</span>) (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">s</span> <span class="id" type="var">a</span>)) (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>))<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> 1)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Paths.html#equiv_moveR_Vp"><span class="id" type="definition">equiv_moveR_Vp</span></a> (<span class="id" type="var">r</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>)) 1 (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">s</span> <span class="id" type="var">a</span>))))).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#AssumeFunext.AnotherApproach"><span class="id" type="section">AnotherApproach</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab98"></a><h2 class="section">Bi-invertible maps</h2>

<div class="paragraph"> </div>

 A map is "bi-invertible" if it has both a section and a retraction, not necessarily the same.  This definition of equivalence was proposed by Andre Joyal. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="BiInv"><span class="id" type="definition">BiInv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">g</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">h</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
</div>

<div class="doc">
It seems that the easiest way to show that bi-invertibility is equivalent to being an equivalence is also to show that both are h-props and that they are logically equivalent. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.EquivalenceVarieties.html#BiInv"><span class="id" type="definition">BiInv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [[<span class="id" type="var">g</span> <span class="id" type="var">s</span>] [<span class="id" type="var">h</span> <span class="id" type="var">r</span>]].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">r</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">s</span> (<span class="id" type="var">h</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>))  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">r</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isprop_biinv"><span class="id" type="instance">isprop_biinv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.EquivalenceVarieties.html#BiInv"><span class="id" type="definition">BiInv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">bif</span>; <span class="id" type="tactic">pose</span> (<span class="id" type="var">fe</span> := <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a> <span class="id" type="var">f</span> <span class="id" type="var">bif</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Prod.html#contr_prod"><span class="id" type="instance">contr_prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#contr_retr_equiv"><span class="id" type="definition">contr_retr_equiv</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#contr_sect_equiv"><span class="id" type="definition">contr_sect_equiv</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_biinv_equiv"><span class="id" type="definition">equiv_biinv_equiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.EquivalenceVarieties.html#BiInv"><span class="id" type="definition">BiInv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ?. <span class="id" type="tactic">split</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">∃</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>); <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">∃</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>); <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Equivalences.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Equivalences</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Equivalences</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab26"></a><h1 class="section">Equivalences</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We now give many ways to construct equivalences.  In each case, we define an instance of the typeclass <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> named <span class="inlinecode"><span class="id" type="var">isequiv_X</span></span>, followed by an element of the record type <span class="inlinecode"><a class="idref" href="HoTT.hit.quotient.html#Equiv"><span class="id" type="section">Equiv</span></a></span> named <span class="inlinecode"><span class="id" type="var">equiv_X</span></span>.

<div class="paragraph"> </div>

   Whenever we need to assume, as a hypothesis, that a certain function is an equivalence, we do it by assuming separately a function and a proof of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span>.  This is more general than assuming an inhabitant of <span class="inlinecode"><a class="idref" href="HoTT.hit.quotient.html#Equiv"><span class="id" type="section">Equiv</span></a></span>, since the latter has an implicit coercion and an existing instance to give us the former automatically.  Moreover, implicit generalization makes it easy to assume a function and a proof of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>.<br/>

<br/>
</div>

<div class="doc">
The identity map is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> | 0 :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> := <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="reflexive_equiv"><span class="id" type="instance">reflexive_equiv</span></a> : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> <a class="idref" href="HoTT.Overture.html#Equiv"><span class="id" type="record">Equiv</span></a> | 0 := <a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a>.<br/>

<br/>
</div>

<div class="doc">
The composition of equivalences is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <span class="id" type="var">C</span> <span class="id" type="var">g</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>) | 1000<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">C</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">g</span> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">g</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">g</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">g</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#c"><span class="id" type="variable">c</span></a>)) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.Equivalences.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>) (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>))<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <span class="id" type="var">g</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <span class="id" type="var">g</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;( <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">concat_A1p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span>) (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>))<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_compose"><span class="id" type="definition">equiv_compose</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#equiv_compose"><span class="id" type="definition">equiv_compose</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="transitive_equiv"><span class="id" type="instance">transitive_equiv</span></a> : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> <a class="idref" href="HoTT.Overture.html#Equiv"><span class="id" type="record">Equiv</span></a> | 0 :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.Equivalences.html#equiv_compose"><span class="id" type="definition">equiv_compose</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
</div>

<div class="doc">
Anything homotopic to an equivalence is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="IsEquivHomotopic"><span class="id" type="section">IsEquivHomotopic</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `(<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="IsEquivHomotopic.h"><span class="id" type="variable">h</span></a> : <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="IsEquivHomotopic.sect"><span class="id" type="variable">sect</span></a> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.B"><span class="id" type="variable">B</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="IsEquivHomotopic.retr"><span class="id" type="variable">retr</span></a> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.A"><span class="id" type="variable">A</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="IsEquivHomotopic.adj"><span class="id" type="variable">adj</span></a> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.sect"><span class="id" type="variable">sect</span></a> (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.retr"><span class="id" type="variable">retr</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <span class="id" type="var">sect</span>, <span class="id" type="var">retr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveR_Vp"><span class="id" type="definition">moveR_Vp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#concat_Ap"><span class="id" type="definition">concat_Ap</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#concat_Ap"><span class="id" type="definition">concat_Ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>; <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">concat_A1p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a>) (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.h"><span class="id" type="variable">h</span></a> <span class="id" type="var">a</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a>, <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a> | 10000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>) <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.sect"><span class="id" type="variable">sect</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.retr"><span class="id" type="variable">retr</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.adj"><span class="id" type="variable">adj</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="equiv_homotopic"><span class="id" type="definition">equiv_homotopic</span></a> : <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Equivalences.html#IsEquivHomotopic"><span class="id" type="section">IsEquivHomotopic</span></a>.<br/>

<br/>
</div>

<div class="doc">
The inverse of an equivalence is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="EquivInverse"><span class="id" type="section">EquivInverse</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">long_path_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Theorem</span> <a name="other_adj"><span class="id" type="lemma">other_adj</span></a> (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.Equivalences.html#EquivInverse.B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#inverse2"><span class="id" type="definition">inverse2</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>)))) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>)))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_M1"><span class="id" type="definition">moveL_M1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_pp_A1"><span class="id" type="definition">concat_pp_A1</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#ap_compose'"><span class="id" type="definition">ap_compose'</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#ap_p_pp"><span class="id" type="definition">ap_p_pp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>))))) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>); <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">concat_A1p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pp_V"><span class="id" type="definition">concat_pp_V</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">b</span>))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>; <span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#concat_pA1"><span class="id" type="definition">concat_pA1</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_compose'"><span class="id" type="definition">ap_compose'</span></a>, &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>); <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_p_pp"><span class="id" type="definition">ap_p_pp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">concat_A1p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_Vp"><span class="id" type="definition">concat_p_Vp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pA1_p"><span class="id" type="definition">concat_pA1_p</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> | 10000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>) (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivInverse.f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.Equivalences.html#other_adj"><span class="id" type="lemma">other_adj</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Equivalences.html#EquivInverse"><span class="id" type="section">EquivInverse</span></a>.<br/>

<br/>
</div>

<div class="doc">
If the goal is <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> <span class="inlinecode"><span class="id" type="var">_</span>^-1</span>, then use <span class="inlinecode"><a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a></span>; otherwise, don't pretend worry about if the goal is an evar and we want to add a <span class="inlinecode">^-1</span>. 
</div>
<div class="code">
<span class="id" type="keyword">Hint Extern</span> 0 (<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>) ⇒ <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.hit.quotient.html#Equiv"><span class="id" type="section">Equiv</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> is a symmetric relation. 
</div>
<div class="code">
<span class="id" type="keyword">Theorem</span> <a name="equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">e</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">e</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="symmetric_equiv"><span class="id" type="instance">symmetric_equiv</span></a> : <a class="idref" href="HoTT.Overture.html#Symmetric"><span class="id" type="class">Symmetric</span></a> <a class="idref" href="HoTT.Overture.html#Equiv"><span class="id" type="record">Equiv</span></a> | 0 := @<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a>.<br/>

<br/>
</div>

<div class="doc">
If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">\<span class="id" type="var">o</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> are equivalences, so is <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="cancelR_isequiv"><span class="id" type="instance">cancelR_isequiv</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="var">C</span> (<span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> | 10000<br/>
:= <a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">g</span> <span class="id" type="var">f</span>) <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>) <span class="id" type="var">g</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">g</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a>)).<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Equivalences.html#cancelR_isequiv"><span class="id" type="instance">cancelR_isequiv</span></a> {<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>} <span class="id" type="var">g</span> {<span class="id" type="var">_</span>}.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="cancelR_equiv"><span class="id" type="definition">cancelR_equiv</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="var">C</span> (<span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><br/>
:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Equivalences.html#cancelR_isequiv"><span class="id" type="instance">cancelR_isequiv</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
</div>

<div class="doc">
If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">\<span class="id" type="var">o</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> are equivalences, so is <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="cancelL_isequiv"><span class="id" type="instance">cancelL_isequiv</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">g</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> | 10000<br/>
:= <a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">g</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">g</span> <span class="id" type="var">f</span>)) <span class="id" type="var">f</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">g</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>)).<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Equivalences.html#cancelL_isequiv"><span class="id" type="instance">cancelL_isequiv</span></a> {<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>} <span class="id" type="var">f</span> {<span class="id" type="var">_</span>}.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="cancelL_equiv"><span class="id" type="definition">cancelL_equiv</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">g</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a><br/>
:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#cancelL_isequiv"><span class="id" type="instance">cancelL_isequiv</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>).<br/>

<br/>
</div>

<div class="doc">
Transporting is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="EquivTransport"><span class="id" type="section">EquivTransport</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_transport"><span class="id" type="instance">isequiv_transport</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>) | 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> (<a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.PathGroupoids.html#transport_pV"><span class="id" type="definition">transport_pV</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_Vp"><span class="id" type="definition">transport_Vp</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_pVp"><span class="id" type="definition">transport_pVp</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="equiv_transport"><span class="id" type="definition">equiv_transport</span></a> : <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#EquivTransport.p"><span class="id" type="variable">p</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Equivalences.html#EquivTransport"><span class="id" type="section">EquivTransport</span></a>.<br/>

<br/>
</div>

<div class="doc">
In all the above cases, we were able to directly construct all the structure of an equivalence.  However, as is evident, sometimes it is quite difficult to prove the adjoint law.

<div class="paragraph"> </div>

   The following adjointification theorem allows us to be lazy about this if we wish.  It says that if we have all the data of an (adjoint) equivalence except the triangle identity, then we can always obtain the triangle identity by modifying the datum <span class="inlinecode"><span class="id" type="var">equiv_is_section</span></span> (or <span class="inlinecode"><span class="id" type="var">equiv_is_retraction</span></span>).  The proof is the same as the standard categorical argument that any equivalence can be improved to an adjoint equivalence.

<div class="paragraph"> </div>

   As a stylistic matter, we try to avoid using adjointification in the library whenever possible, to preserve the homotopies specified by the user.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Adjointify"><span class="id" type="section">Adjointify</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> (<span class="id" type="var">isretr</span> : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a>) (<span class="id" type="var">issect</span> : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Adjointify.issect'"><span class="id" type="variable">issect'</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#Adjointify.issect"><span class="id" type="variable">issect</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> (<a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>))  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.Equivalences.html#Adjointify.issect"><span class="id" type="variable">issect</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Adjointify.is_adjoint'"><span class="id" type="variable">is_adjoint'</span></a> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.Equivalences.html#Adjointify.A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> (<a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Equivalences.html#Adjointify.issect'"><span class="id" type="variable">issect'</span></a> <a class="idref" href="HoTT.Equivalences.html#a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <span class="id" type="var">issect'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveR_M1"><span class="id" type="definition">moveR_M1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>; <span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pA1"><span class="id" type="definition">concat_pA1</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#Adjointify.issect"><span class="id" type="variable">issect</span></a> <span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pA1"><span class="id" type="definition">concat_pA1</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> <a class="idref" href="HoTT.Equivalences.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) (<a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> (<a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
We don't make this a typeclass instance, because we want to control when we are applying it. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.isretr"><span class="id" type="variable">isretr</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.issect'"><span class="id" type="variable">issect'</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.is_adjoint'"><span class="id" type="variable">is_adjoint'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> : <a class="idref" href="HoTT.Equivalences.html#Adjointify.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#Adjointify.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Equivalences.html#Adjointify"><span class="id" type="section">Adjointify</span></a>.<br/>

<br/>
</div>

<div class="doc">
Several lemmas useful for rewriting. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="moveR_E"><span class="id" type="definition">moveR_E</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_E"><span class="id" type="definition">moveL_E</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
</div>

<div class="doc">
Equivalence preserves contractibility (which of course is trivial under univalence). 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="contr_equiv"><span class="id" type="lemma">contr_equiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">f</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#moveR_E"><span class="id" type="definition">moveR_E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="contr_equiv'"><span class="id" type="definition">contr_equiv'</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#contr_equiv"><span class="id" type="lemma">contr_equiv</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
</div>

<div class="doc">
Assuming function extensionality, composing with an equivalence is itself an equivalence 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_precompose"><span class="id" type="instance">isequiv_precompose</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>) | 1000<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">B</span> <span class="id" type="var">A</span> <span class="id" type="var">C</span> <a class="idref" href="HoTT.Equivalences.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>))).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_precompose"><span class="id" type="definition">equiv_precompose</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_precompose'"><span class="id" type="definition">equiv_precompose'</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_postcompose"><span class="id" type="instance">isequiv_postcompose</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>) | 1000<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">A</span> <span class="id" type="var">C</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#h"><span class="id" type="variable">h</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> (<a class="idref" href="HoTT.Equivalences.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> (<a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>))).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_postcompose"><span class="id" type="definition">equiv_postcompose</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_postcompose'"><span class="id" type="definition">equiv_postcompose'</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
The function <span class="inlinecode"><a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a></span> says that given an equivalence <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, and a hypothesis from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, one may always assume that the hypothesis is in the image of <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#e"><span class="id" type="variable">e</span></a></span>.

<div class="paragraph"> </div>

In fibrational terms, if we have a fibration over <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> which has a section once pulled back along an equivalence <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, then it has a section over all of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_rect"><span class="id" type="definition">equiv_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Equivalences.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Equivalences.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Equivalences.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a>)).<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Equivalences.html#equiv_rect"><span class="id" type="definition">equiv_rect</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">_</span>} <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
Using <span class="inlinecode"><a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a></span>, we define a handy little tactic which introduces a variable and simultaneously substitutes it along an equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">equiv_intro</span> <span class="id" type="var">E</span> <span class="id" type="var">x</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| |- <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>, @?<span class="id" type="var">Q</span> <a class="idref" href="HoTT.Equivalences.html#y"><span class="id" type="variable">y</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_rect"><span class="id" type="definition">equiv_rect</span></a> <span class="id" type="var">E</span> <span class="id" type="var">Q</span> <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.Equivalences.html#equiv_composeR'"><span class="id" type="definition">equiv_composeR'</span></a></span>, a flipped version of <span class="inlinecode"><a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a></span>, is (like <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concatR"><span class="id" type="abbreviation">concatR</span></a></span>) most often useful partially applied, to give the “first half” of an equivalence one is constructing and leave the rest as a subgoal. One could similarly define <span class="inlinecode"><span class="id" type="var">equiv_composeR</span></span> as a flip of <span class="inlinecode"><a class="idref" href="HoTT.Equivalences.html#equiv_compose"><span class="id" type="definition">equiv_compose</span></a></span>, but it doesn’t seem so useful since it doesn’t leave the remaining equivalence as a subgoal. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="equiv_composeR'"><span class="id" type="definition">equiv_composeR'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Equivalences.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Equivalences.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Equivalences.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> <a class="idref" href="HoTT.Equivalences.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Equivalences.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">equiv_via</span> <span class="id" type="var">mid</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#equiv_composeR'"><span class="id" type="definition">equiv_composeR'</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">B</span> := <span class="id" type="var">mid</span>).<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Fibrations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Fibrations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Fibrations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab99"></a><h1 class="section">Basic facts about fibrations</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="base_path"><span class="id" type="definition">base_path</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.Fibrations.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.Fibrations.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>

<br/>
</div>

<div class="doc">
Homotopy fibers are homotopical inverse images of points.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="hfiber"><span class="id" type="definition">hfiber</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>) := <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
</div>

<div class="doc">
This lemma tells us how to extract a commutative triangle in the 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="hfiber_triangle"><span class="id" type="lemma">hfiber_triangle</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">z</span> : <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#z"><span class="id" type="variable">z</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Fibrations.html#base_path"><span class="id" type="definition">base_path</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path_hints</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The action of map on a function of two variables, one dependent on the other. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="map_twovar"><span class="id" type="lemma">map_twovar</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">a</span> : <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">b</span> : <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Fibrations.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#b"><span class="id" type="variable">b</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Fibrations.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Fibrations.html#b"><span class="id" type="variable">b</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">induction</span> <span class="id" type="var">q</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="fiber_path"><span class="id" type="definition">fiber_path</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#v"><span class="id" type="variable">v</span></a>) : (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Fibrations.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="var">path_induction</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>

<div class="doc">
2-Paths in a total space. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="total_path"><span class="id" type="definition">total_path</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">x</span> <span class="id" type="var">H</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">y</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">y</span> <span class="id" type="var">G</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> × |- ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="var">path_induction</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
And these operations are inverses.  See <span class="inlinecode"><span class="id" type="var">total_paths_equiv</span></span>, later
   on, for a more precise statement. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="total_path_reconstruction"><span class="id" type="lemma">total_path_reconstruction</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span>:<a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Fibrations.html#total_path"><span class="id" type="definition">total_path</span></a> (<a class="idref" href="HoTT.Fibrations.html#base_path"><span class="id" type="definition">base_path</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Fibrations.html#fiber_path"><span class="id" type="definition">fiber_path</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">induction</span> <span class="id" type="var">x</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="total_path2"><span class="id" type="lemma">total_path2</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Fibrations.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.Fibrations.html#base_path"><span class="id" type="definition">base_path</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#base_path"><span class="id" type="definition">base_path</span></a> <a class="idref" href="HoTT.Fibrations.html#q"><span class="id" type="variable">q</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.Fibrations.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Fibrations.html#r"><span class="id" type="variable">r</span></a> (<a class="idref" href="HoTT.Fibrations.html#fiber_path"><span class="id" type="definition">fiber_path</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#fiber_path"><span class="id" type="definition">fiber_path</span></a> <a class="idref" href="HoTT.Fibrations.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Fibrations.html#total_path"><span class="id" type="definition">total_path</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Fibrations.html#fiber_path"><span class="id" type="definition">fiber_path</span></a> <span class="id" type="var">p</span>)) ;<br/>
&nbsp;&nbsp;[ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>, <a class="idref" href="HoTT.Fibrations.html#total_path_reconstruction"><span class="id" type="lemma">total_path_reconstruction</span></a> | ].<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Fibrations.html#total_path"><span class="id" type="definition">total_path</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Fibrations.html#fiber_path"><span class="id" type="definition">fiber_path</span></a> <span class="id" type="var">q</span>)) ;<br/>
&nbsp;&nbsp;[ | <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Fibrations.html#total_path_reconstruction"><span class="id" type="lemma">total_path_reconstruction</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Fibrations.html#map_twovar"><span class="id" type="lemma">map_twovar</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> := @<a class="idref" href="HoTT.Fibrations.html#total_path"><span class="id" type="definition">total_path</span></a> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> := <span class="id" type="var">r</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Transporting along a path between paths. 
</div>
<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Transporting in a sigT of paths. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="trans_paths"><span class="id" type="lemma">trans_paths</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Fibrations.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Fibrations.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Fibrations.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Fibrations.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Fibrations.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Fibrations.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Fibrations.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Fibrations.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Fibrations.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Fibrations.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_induction</span>. <span class="id" type="var">hott_simpl</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Functorish.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Functorish</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Functorish</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.TruncType.html#"><span class="id" type="library">TruncType</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence.AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="equiv_rect"><span class="id" type="lemma">equiv_rect</span></a> {<span class="id" type="var">A0</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A1</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">d0</span> : <a class="idref" href="HoTT.Functorish.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a>))<br/>
: <span class="id" type="keyword">∀</span> (<span class="id" type="var">A1</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">e</span> : <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a>), <a class="idref" href="HoTT.Functorish.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a> <a class="idref" href="HoTT.Functorish.html#e"><span class="id" type="variable">e</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H1</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A1</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">p</span> : <span class="id" type="var">A0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a>), <span class="id" type="var">P</span> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Functorish.html#p"><span class="id" type="variable">p</span></a>))<br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> (<span class="id" type="tactic">by</span> <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A1</span> <span class="id" type="var">e</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H2</span> := <span class="id" type="var">H1</span> <span class="id" type="var">A1</span> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <span class="id" type="var">e</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">H2</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">e</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">e_fun</span> <span class="id" type="var">e_isequiv</span>]. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Surely should be able to simplify this!? 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="equiv_comp"><span class="id" type="lemma">equiv_comp</span></a> {<span class="id" type="var">A0</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A1</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Functorish.html#A1"><span class="id" type="variable">A1</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">d0</span> : <a class="idref" href="HoTT.Functorish.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a>))<br/>
: <a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a> <a class="idref" href="HoTT.Functorish.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Functorish.html#d0"><span class="id" type="variable">d0</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.Functorish.html#A0"><span class="id" type="variable">A0</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Functorish.html#d0"><span class="id" type="variable">d0</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">lem</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">q</span> : <span class="id" type="var">A0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">A0</span>) (<span class="id" type="var">r</span> : 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Functorish.html#q"><span class="id" type="variable">q</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">P</span> <span class="id" type="var">A0</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.Functorish.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Functorish.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.Functorish.html#y"><span class="id" type="variable">y</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">A0</span> <a class="idref" href="HoTT.Functorish.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Functorish.html#p"><span class="id" type="variable">p</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span> 1 ⇒ <span class="id" type="var">d0</span> <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">d0</span>) <span class="id" type="tactic">by</span> (<span class="id" type="tactic">by</span> <span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">A0</span> <span class="id" type="var">A0</span>) 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">A0</span> <span class="id" type="var">A0</span>) 1)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">lem</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence.AssumeFunext.Functorish"><span class="id" type="section">Functorish</span></a>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Class</span> <a name="Functorish"><span class="id" type="record">Functorish</span></a> (<span class="id" type="var">F</span> : <span class="id" type="keyword">Type</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) := {<br/>
&nbsp;&nbsp;<a name="fmap"><span class="id" type="projection">fmap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTT.Functorish.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#B"><span class="id" type="variable">B</span></a> ;<br/>
&nbsp;&nbsp;<a name="fmap_idmap"><span class="id" type="projection">fmap_idmap</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> (<a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> : <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a><br/>
}.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> <span class="id" type="var">F</span> {<span class="id" type="var">FF</span>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> <span class="id" type="var">_</span> : <span class="id" type="tactic">rename</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Functorish.html#fmap_idmap"><span class="id" type="method">fmap_idmap</span></a> <span class="id" type="var">F</span> {<span class="id" type="var">FF</span> <span class="id" type="var">A</span>} : <span class="id" type="tactic">rename</span>.<br/>

<br/>
<span class="id" type="keyword">Context</span> (<span class="id" type="var">F</span> : <span class="id" type="keyword">Type</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>).<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">FF</span> : <a class="idref" href="HoTT.Functorish.html#Functorish"><span class="id" type="class">Functorish</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Proposition</span> <a name="isequiv_fmap"><span class="id" type="lemma">isequiv_fmap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Functorish.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#f"><span class="id" type="variable">f</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">e</span> ⇒ <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#e"><span class="id" type="variable">e</span></a>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Functorish.html#fmap_idmap"><span class="id" type="method">fmap_idmap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Proposition</span> <a name="fmap_agrees_with_univalence"><span class="id" type="lemma">fmap_agrees_with_univalence</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Functorish.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Functorish.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.Functorish.html#f"><span class="id" type="variable">f</span></a>)).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Functorish.html#equiv_rect"><span class="id" type="lemma">equiv_rect</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">e</span> ⇒ <a class="idref" href="HoTT.Functorish.html#fmap"><span class="id" type="method">fmap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Functorish.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.Functorish.html#e"><span class="id" type="variable">e</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> : <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">A</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Functorish.html#fmap_idmap"><span class="id" type="method">fmap_idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <span class="id" type="var">A</span>) <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A</span> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.types.Universe.html#eta_path_universe"><span class="id" type="definition">eta_path_universe</span></a> <span class="id" type="var">_</span> <span class="id" type="var">A</span> <span class="id" type="var">A</span> 1). <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext.Functorish"><span class="id" type="section">Functorish</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence.AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Functorish.html#AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.FunextAxiom.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.FunextAxiom</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.FunextAxiom</h1>

<div class="code">
</div>

<div class="doc">
To assume the Funext axiom outright, import this file.
    (Doing this instead of simply positing Funext directly
    avoids creating multiple witnesses for the axiom in
    different developments.) 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="funext_axiom"><span class="id" type="axiom">funext_axiom</span></a> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>.<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">funext_axiom</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.FunextVarieties.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.FunextVarieties</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.FunextVarieties</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab101"></a><h1 class="section">Varieties of function extensionality</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#"><span class="id" type="library">types.UniverseLevel</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
In the Overture, we defined function extensionality to be the assertion that the map <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a></span> is an equivalence.   We now prove that this follows from a couple of weaker-looking forms of function extensionality.  We do require eta conversion, which Coq 8.4+ has judgmentally.

<div class="paragraph"> </div>

   This proof is originally due to Voevodsky; it has since been simplified by Peter Lumsdaine and Michael Shulman. 
<div class="paragraph"> </div>

 Naive funext is the simple assertion that pointwise equal functions are equal. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="NaiveFunext"><span class="id" type="definition">NaiveFunext</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.FunextVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
Weak funext says that a product of contractible types is contractible. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="WeakFunext"><span class="id" type="definition">WeakFunext</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.FunextVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.FunextVarieties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
</div>

<div class="doc">
The obvious implications are
   Funext -&gt; NaiveFunext -&gt; WeakFunext
   
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Funext_implies_NaiveFunext"><span class="id" type="definition">Funext_implies_NaiveFunext</span></a> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext"><span class="id" type="definition">NaiveFunext</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">fe</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="NaiveFunext_implies_WeakFunext"><span class="id" type="definition">NaiveFunext_implies_WeakFunext</span></a> : <a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext"><span class="id" type="definition">NaiveFunext</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.FunextVarieties.html#WeakFunext"><span class="id" type="definition">WeakFunext</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">nf</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">Pc</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>; <span class="id" type="tactic">apply</span> <span class="id" type="var">nf</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The less obvious direction is that WeakFunext implies Funext (and hence all three are logically equivalent).  The point is that under weak funext, the space of "pointwise homotopies" has the same universal property as the space of paths. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Homotopies"><span class="id" type="section">Homotopies</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> (<span class="id" type="keyword">wf</span> : <a class="idref" href="HoTT.FunextVarieties.html#WeakFunext"><span class="id" type="definition">WeakFunext</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.FunextVarieties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a> : <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
</div>

<div class="doc">
Weak funext implies that the "based homotopy space" of the Pi-type is contractible, just like the based path space. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="contr_basedhtpy"><span class="id" type="instance">contr_basedhtpy</span></a> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> | 0.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>. <span class="id" type="tactic">intros</span> [<span class="id" type="var">g</span> <span class="id" type="var">h</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="var">r</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">k</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#k"><span class="id" type="variable">k</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#k"><span class="id" type="variable">k</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="var">s</span> := <span class="id" type="keyword">fun</span> (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.FunextVarieties.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<span class="id" type="var">r</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">r</span> (<span class="id" type="var">s</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="keyword">wf</span>. <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Contractible.html#contr_basedpaths"><span class="id" type="instance">contr_basedpaths</span></a> (<a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <span class="id" type="var">x</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
This enables us to prove that pointwise homotopies have the same elimination rule as the identity type. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> (<span class="id" type="var">Q</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">g</span> (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a>), <span class="id" type="keyword">Type</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="htpy_rect"><span class="id" type="definition">htpy_rect</span></a> <span class="id" type="var">g</span> <span class="id" type="var">h</span> : <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.FunextVarieties.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">gh</span> ⇒ <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.FunextVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.FunextVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#h"><span class="id" type="variable">h</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.d"><span class="id" type="variable">d</span></a>.<br/>

<br/>
</div>

<div class="doc">
The computation rule, of course, is only propositional. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="htpy_rect_beta"><span class="id" type="definition">htpy_rect_beta</span></a> : <a class="idref" href="HoTT.FunextVarieties.html#htpy_rect"><span class="id" type="definition">htpy_rect</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">gh</span> ⇒ <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.FunextVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.FunextVarieties.html#gh"><span class="id" type="variable">gh</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.FunextVarieties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies.d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Contractible.html#path2_contr"><span class="id" type="definition">path2_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.FunextVarieties.html#Homotopies.idhtpy"><span class="id" type="variable">idhtpy</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">_</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.FunextVarieties.html#Homotopies"><span class="id" type="section">Homotopies</span></a>.<br/>

<br/>
</div>

<div class="doc">
Now the proof is fairly easy; we can just use the same induction principle on both sides. 
</div>
<div class="code">
<span class="id" type="keyword">Theorem</span> <a name="WeakFunext_implies_Funext"><span class="id" type="lemma">WeakFunext_implies_Funext</span></a> : <a class="idref" href="HoTT.FunextVarieties.html#WeakFunext"><span class="id" type="definition">WeakFunext</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="keyword">wf</span>; <span class="id" type="tactic">constructor</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.FunextVarieties.html#htpy_rect"><span class="id" type="definition">htpy_rect</span></a> <span class="id" type="keyword">wf</span> <span class="id" type="var">f</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">g'</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.FunextVarieties.html#g'"><span class="id" type="variable">g'</span></a>) <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">g</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">g</span>; <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.FunextVarieties.html#htpy_rect"><span class="id" type="definition">htpy_rect</span></a> <span class="id" type="keyword">wf</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.FunextVarieties.html#htpy_rect_beta"><span class="id" type="definition">htpy_rect_beta</span></a> <span class="id" type="keyword">wf</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">h</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.FunextVarieties.html#htpy_rect_beta"><span class="id" type="definition">htpy_rect_beta</span></a> <span class="id" type="keyword">wf</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We add some hints to the typeclass database, so if we happen to have hypotheses of <span class="inlinecode"><a class="idref" href="HoTT.FunextVarieties.html#WeakFunext"><span class="id" type="definition">WeakFunext</span></a></span> or <span class="inlinecode"><a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext"><span class="id" type="definition">NaiveFunext</span></a></span> floating around, we get <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span> automatically. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="NaiveFunext_implies_Funext"><span class="id" type="definition">NaiveFunext_implies_Funext</span></a> : <a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext"><span class="id" type="definition">NaiveFunext</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.FunextVarieties.html#WeakFunext_implies_Funext"><span class="id" type="lemma">WeakFunext_implies_Funext</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext_implies_WeakFunext"><span class="id" type="definition">NaiveFunext_implies_WeakFunext</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">WeakFunext_implies_Funext</span> <span class="id" type="var">NaiveFunext_implies_Funext</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab102"></a><h2 class="section">Functional extensionality is downward closed</h2>
 If universe <span class="inlinecode"><span class="id" type="var">U_i</span></span> is functionally extensional, then so are universes <span class="inlinecode"><span class="id" type="var">U_j</span></span> for <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#j"><span class="id" type="variable">j</span></a></span> <span class="inlinecode">≤</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#i"><span class="id" type="variable">i</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="Funext_downward_closed"><span class="id" type="lemma">Funext_downward_closed</span></a> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">constructor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (@<a class="idref" href="HoTT.Overture.html#isequiv_apD10"><span class="id" type="method">isequiv_apD10</span></a> <span class="id" type="var">H</span> (<a class="idref" href="HoTT.types.UniverseLevel.html#Lift"><span class="id" type="definition">Lift</span></a> <span class="id" type="var">A</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.UniverseLevel.html#Lift"><span class="id" type="definition">Lift</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.FunextVarieties.html#a"><span class="id" type="variable">a</span></a>))).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We permit the use of <span class="inlinecode"><a class="idref" href="HoTT.FunextVarieties.html#Funext_downward_closed"><span class="id" type="lemma">Funext_downward_closed</span></a></span> exactly once in typeclass resolution.  So long as typeclass resolution backtracks on instances of functional extensionality, this will hopefully mean that we'll never need to worry about instances of functional extensionality, at least when we make definitions all in one go. 
</div>
<div class="code">
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">Funext_downward_closed</span> : <span class="id" type="var">typeclass_instances</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.HProp.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.HProp</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.HProp</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab94"></a><h1 class="section">HPropositions</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab95"></a><h2 class="section">Facts about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a></span></h2>

<div class="paragraph"> </div>

 Maybe this should go to a separate file? 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span>.<br/>

<br/>
</div>

<div class="doc">
An inhabited proposition is contractible.
   This is not an <span class="inlinecode"><span class="id" type="keyword">Instance</span></span> because it causes infinite loops.
   
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a>, <span class="id" type="var">H</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
If inhabitation implies contractibility, then we have an h-proposition.  We probably won't often have a hypothesis of the form <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, so we make sure we give priority to other instances. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> | 10000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="var">C</span> := <span class="id" type="var">H</span> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Contractible.html#contr_paths_contr"><span class="id" type="instance">contr_paths_contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
If a type is contractible, then so is its type of contractions.
    Using <span class="inlinecode"><a class="idref" href="HoTT.types.Record.html#issig_contr"><span class="id" type="definition">issig_contr</span></a></span> and the <span class="inlinecode"><span class="id" type="var">equiv_intro</span></span> tactic, we can transfer this to the equivalent problem of contractibility of a certain Sigma-type, in which case we can apply the general path-construction functions. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="contr_contr"><span class="id" type="instance">contr_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">c</span>; <span class="id" type="tactic">∃</span> <span class="id" type="var">c</span>; <span class="id" type="tactic">generalize</span> <span class="id" type="var">c</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">equiv_intro</span> (<a class="idref" href="HoTT.types.Record.html#issig_contr"><span class="id" type="definition">issig_contr</span></a> <span class="id" type="var">A</span>) <span class="id" type="var">c'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">equiv_intro</span> (<a class="idref" href="HoTT.types.Record.html#issig_contr"><span class="id" type="definition">issig_contr</span></a> <span class="id" type="var">A</span>) <span class="id" type="var">d'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> (<span class="id" type="var">c'</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> (<span class="id" type="var">d'</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Contractible.html#path2_contr"><span class="id" type="definition">path2_contr</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
This provides the base case in a proof that truncatedness is a proposition. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="hprop_trunc"><span class="id" type="instance">hprop_trunc</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.HProp.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">A</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [| <span class="id" type="var">n</span> <span class="id" type="var">I</span>]; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">AH1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">AH1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">AH2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">I</span>, <span class="id" type="var">AH1</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Chracterization of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a></span> in terms of all points being connected by paths. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Theorem</span> <a name="allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">A</span>} : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="var">C</span> := <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">BuildContr</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span> (<span class="id" type="var">H</span> <span class="id" type="var">x</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Contractible.html#contr_paths_contr"><span class="id" type="instance">contr_paths_contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="equiv_hprop_allpath"><span class="id" type="lemma">equiv_hprop_allpath</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (@<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a> <span class="id" type="var">A</span>));<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>;<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>;<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">pose</span> (<span class="id" type="var">C</span> := <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">BuildContr</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">pose</span> (<span class="id" type="var">D</span> := <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span>);<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Two propositions are equivalent as soon as there are maps in both
   directions. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a> `{<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">B</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HProp.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HProp.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ?; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Being a contractible space is a proposition. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="hprop_contr"><span class="id" type="instance">hprop_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">cA</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Here is an alternate characterization of propositions. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="HProp_HProp"><span class="id" type="instance">HProp_HProp</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.HProp.html#hprop_trunc"><span class="id" type="instance">hprop_trunc</span></a> <a class="idref" href="HoTT.Overture.html#minus_one"><span class="id" type="abbreviation">minus_one</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="equiv_hprop_inhabited_contr"><span class="id" type="lemma">equiv_hprop_inhabited_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (@<a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">ic</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_contr"><span class="id" type="instance">contr_contr</span></a>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">ic</span> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">hp</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_contr"><span class="id" type="instance">contr_contr</span></a>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">hp</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Here are some alternate characterizations of contractibility. 
</div>
<div class="code">
<span class="id" type="keyword">Theorem</span> <a name="equiv_contr_inhabited_hprop"><span class="id" type="lemma">equiv_contr_inhabited_hprop</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">A</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">P</span>. <span class="id" type="tactic">split</span>. <span class="id" type="tactic">exact</span> (@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span>). <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>. <span class="id" type="tactic">exact</span> <span class="id" type="var">P</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">g</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">P</span>]. <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">a</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_inhabited_contr"><span class="id" type="instance">hprop_inhabited_contr</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Prod.html#contr_prod"><span class="id" type="instance">contr_prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">g</span> <span class="id" type="var">p</span>). <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">p</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="equiv_contr_inhabited_allpath"><span class="id" type="lemma">equiv_contr_inhabited_allpath</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#transitivity"><span class="id" type="definition">transitivity</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">y</span> := <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">A</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_contr_inhabited_hprop"><span class="id" type="lemma">equiv_contr_inhabited_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Prod.html#equiv_functor_prod'"><span class="id" type="definition">equiv_functor_prod'</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_hprop_allpath"><span class="id" type="lemma">equiv_hprop_allpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
If the second component of a sigma type is an hProp, then to prove equality, we only need equality of the first component. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a>)<br/>
: <a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_sigma_hprop"><span class="id" type="instance">isequiv_path_sigma_hprop</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">P</span>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.HProp.html#x"><span class="id" type="variable">x</span></a>)} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.HProp.html#path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a> <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a>) | 100<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">isequiv_path_sigma_hprop</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
The sigma of an hprop over a type can be viewed as a subtype. In particular, paths in the subtype are equivalent to paths in the original type. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.HProp.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.HProp.html#a"><span class="id" type="variable">a</span></a>)} (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.HProp.html#P"><span class="id" type="variable">P</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HProp.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.HProp.html#path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
The type of Propositions 
</div>
<div class="code">
<span class="id" type="keyword">Record</span> <a name="hProp"><span class="id" type="record">hProp</span></a> := <a name="hp"><span class="id" type="constructor">hp</span></a> { <a name="hproptype"><span class="id" type="projection">hproptype</span></a> :&gt; <span class="id" type="keyword">Type</span> ; <a name="isp"><span class="id" type="projection">isp</span></a> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="method">hproptype</span></a>}.<br/>
</div>

<div class="doc">
This one would allow us to turn the record type of contractible types
into an <span class="inlinecode"><a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a></span>.
<pre>
Canonical Structure default_HProp:= fun T P =&gt; (@hp T P).
</pre>

</div>
<div class="code">
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">isp</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">Unit</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">Empty</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Unit_hp"><span class="id" type="definition">Unit_hp</span></a>:<a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>:=(<a class="idref" href="HoTT.HProp.html#hp"><span class="id" type="constructor">hp</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Definition</span> <a name="False_hp"><span class="id" type="definition">False_hp</span></a>:<a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>:=(<a class="idref" href="HoTT.HProp.html#hp"><span class="id" type="constructor">hp</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <span class="id" type="var">_</span>).<br/>
</div>

<div class="doc">
We could continue with products etc 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_hProp"><span class="id" type="definition">issig_hProp</span></a>: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> <a class="idref" href="HoTT.HProp.html#hp"><span class="id" type="constructor">hp</span></a> <a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="projection">hproptype</span></a> <a class="idref" href="HoTT.HProp.html#isp"><span class="id" type="projection">isp</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Prove that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="projection">hproptype</span></a></span> is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_ap_hproptype"><span class="id" type="instance">isequiv_ap_hproptype</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="projection">hproptype</span></a> <a class="idref" href="HoTT.HProp.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HProp.html#Y"><span class="id" type="variable">Y</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.HProp.html#path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">X</span> <span class="id" type="var">Y</span><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_hprop"><span class="id" type="definition">path_hprop</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> := <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="projection">hproptype</span></a> <a class="idref" href="HoTT.HProp.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HProp.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>%<span class="id" type="var">equiv</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.HSet.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.HSet</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.HSet</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab103"></a><h1 class="section">H-Sets</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.FunextVarieties.html#"><span class="id" type="library">FunextVarieties</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
A type is a set if and only if it satisfies Axiom K. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="axiomK"><span class="id" type="definition">axiomK</span></a> <span class="id" type="var">A</span> := <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>), <a class="idref" href="HoTT.HSet.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="axiomK_hset"><span class="id" type="definition">axiomK_hset</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">x</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="hset_axiomK"><span class="id" type="definition">hset_axiomK</span></a> {<span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>} : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="equiv_hset_axiomK"><span class="id" type="lemma">equiv_hset_axiomK</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (@<a class="idref" href="HoTT.HSet.html#axiomK_hset"><span class="id" type="definition">axiomK_hset</span></a> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.HSet.html#hset_axiomK"><span class="id" type="definition">hset_axiomK</span></a> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">K</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">cut</span> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><span class="id" type="var">x</span>)). <span class="id" type="tactic">intro</span>. <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> 1. <span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <span class="id" type="var">K</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">K</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="axiomK_isprop"><span class="id" type="instance">axiomK_isprop</span></a> <span class="id" type="var">A</span> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> <a class="idref" href="HoTT.HSet.html#equiv_hset_axiomK"><span class="id" type="lemma">equiv_hset_axiomK</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="set_path2"><span class="id" type="lemma">set_path2</span></a> {<span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.HSet.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HSet.html#axiomK_hset"><span class="id" type="definition">axiomK_hset</span></a>; <span class="id" type="tactic">assumption</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Recall that axiom K says that any self-path is homotopic to the
   identity path.  In particular, the identity path is homotopic to
   itself.  The following lemma says that the endo-homotopy of the
   identity path thus specified is in fact (homotopic to) its identity
   homotopy (whew!).  
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="axiomK_idpath"><span class="id" type="lemma">axiomK_idpath</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">K</span> : <a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.HSet.html#K"><span class="id" type="variable">K</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="var">T1A</span> := @<a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a> <span class="id" type="var">_</span> <span class="id" type="var">A</span> (@<a class="idref" href="HoTT.HSet.html#hset_axiomK"><span class="id" type="definition">hset_axiomK</span></a> <span class="id" type="var">A</span> <span class="id" type="var">K</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (@<a class="idref" href="HoTT.HSet.html#set_path2"><span class="id" type="lemma">set_path2</span></a> (<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><span class="id" type="var">x</span>) (<span class="id" type="var">T1A</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Hedberg's theorem: any type with "decidable equality" is a set. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="decidable_paths"><span class="id" type="definition">decidable_paths</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="inl_injective"><span class="id" type="definition">inl_injective</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.HSet.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.HSet.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a> :=<br/>
&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.HSet.html#B"><span class="id" type="variable">B</span></a>) ⇒ <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">match</span> <a class="idref" href="HoTT.HSet.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span> | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">end</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HSet.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>)).<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="axiomK_decidable"><span class="id" type="lemma">axiomK_decidable</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} : @<a class="idref" href="HoTT.HSet.html#decidable_paths"><span class="id" type="definition">decidable_paths</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.HSet.html#axiomK"><span class="id" type="definition">axiomK</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">d</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">qp</span> := <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<span class="id" type="var">d</span> <span class="id" type="var">x</span>) <span class="id" type="var">p</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">q</span> := <span class="id" type="var">d</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span>) <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="var">clearbody</span> <span class="id" type="var">qp</span>; <span class="id" type="var">revert</span> <span class="id" type="var">qp</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">q</span> | <span class="id" type="var">q'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">qp0</span>; <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> <span class="id" type="var">q</span>). <span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#transport_paths_r"><span class="id" type="definition">transport_paths_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_via</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HSet.html#inl_injective"><span class="id" type="definition">inl_injective</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">B</span> := (<a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">x</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ @<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> (<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>)) <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">qp0</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> (<span class="id" type="var">q'</span> <span class="id" type="var">p</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Corollary</span> <a name="hset_decidable"><span class="id" type="lemma">hset_decidable</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} : @<a class="idref" href="HoTT.HSet.html#decidable_paths"><span class="id" type="definition">decidable_paths</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HSet.html#hset_axiomK"><span class="id" type="definition">hset_axiomK</span></a>, @<a class="idref" href="HoTT.HSet.html#axiomK_decidable"><span class="id" type="lemma">axiomK_decidable</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.HSet.html#AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>

<br/>
</div>

<div class="doc">
We prove that if <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span> is a reflexive mere relation on <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> implying identity, then <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> is an hSet, and hence <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> is equivalent to <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="isset_hrel_subpaths"><span class="id" type="lemma">isset_hrel_subpaths</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">X</span> <span class="id" type="var">R</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HSet.html#hset_axiomK"><span class="id" type="definition">hset_axiomK</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="var">R</span> <span class="id" type="var">x</span>) <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> (<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#transport_paths_r"><span class="id" type="definition">transport_paths_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#transport_arrow"><span class="id" type="definition">transport_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>) <span class="id" type="var">p</span>) (@<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">X</span> <span class="id" type="var">R</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_hrel_subpaths"><span class="id" type="instance">isequiv_hrel_subpaths</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">X</span> <span class="id" type="var">R</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.HSet.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">x</span> <span class="id" type="var">y</span><br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.HSet.html#y"><span class="id" type="variable">y</span></a>) | 10000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.HSet.html#isset_hrel_subpaths"><span class="id" type="lemma">isset_hrel_subpaths</span></a> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="var">R</span> <span class="id" type="var">x</span>) <a class="idref" href="HoTT.HSet.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">x</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="hSet"><span class="id" type="record">hSet</span></a> := <a name="BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> {<a name="setT"><span class="id" type="projection">setT</span></a>:&gt; <span class="id" type="keyword">Type</span>; <a name="iss"><span class="id" type="projection">iss</span></a> :&gt; <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HSet.html#setT"><span class="id" type="method">setT</span></a>}.<br/>
</div>

<div class="doc">
This one is needed in <span class="inlinecode"><span class="id" type="var">epi_surj</span></span> to coerce <span class="inlinecode"><a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a></span> into <span class="inlinecode"><a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a></span>
</div>
<div class="code">
<span class="id" type="keyword">Canonical</span> <span class="id" type="keyword">Structure</span> <span class="id" type="var">default_HSet</span>:= <span class="id" type="keyword">fun</span> <span class="id" type="var">T</span> <span class="id" type="var">P</span> ⇒ (@<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.HSet.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.HSet.html#P"><span class="id" type="variable">P</span></a>).<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">iss</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">iss</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_hSet"><span class="id" type="definition">issig_hSet</span></a>: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> <a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.HSet.html#setT"><span class="id" type="projection">setT</span></a> <a class="idref" href="HoTT.HSet.html#iss"><span class="id" type="projection">iss</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Prove that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.HSet.html#setT"><span class="id" type="projection">setT</span></a></span> is an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_ap_setT"><span class="id" type="instance">isequiv_ap_setT</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HSet.html#setT"><span class="id" type="projection">setT</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.HProp.html#path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HSet.html#issig_hSet"><span class="id" type="definition">issig_hSet</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">X</span> <span class="id" type="var">Y</span><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_hset"><span class="id" type="definition">path_hset</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> := <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HSet.html#setT"><span class="id" type="projection">setT</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>%<span class="id" type="var">equiv</span>.<br/>

<br/>
</div>

<div class="doc">
We will now prove that for sets, monos and injections are equivalent.
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ismono"><span class="id" type="definition">ismono</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">∀</span> <span class="id" type="var">Z</span> : <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span> : <a class="idref" href="HoTT.HSet.html#Z"><span class="id" type="variable">Z</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.HSet.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.HSet.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isinj"><span class="id" type="definition">isinj</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">∀</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.HSet.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.HSet.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HSet.html#x1"><span class="id" type="variable">x1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="isinj_ismono"><span class="id" type="lemma">isinj_ismono</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>) : <a class="idref" href="HoTT.HSet.html#isinj"><span class="id" type="definition">isinj</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#ismono"><span class="id" type="definition">ismono</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ? ? ? <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ismono_isinj"><span class="id" type="definition">ismono_isinj</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <a class="idref" href="HoTT.HSet.html#ismono"><span class="id" type="definition">ismono</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a>)<br/>
: <a class="idref" href="HoTT.HSet.html#isinj"><span class="id" type="definition">isinj</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span> <span class="id" type="var">H'</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.HSet.html#H"><span class="id" type="variable">H</span></a> (<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.HSet.html#x0"><span class="id" type="variable">x0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.HSet.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.HSet.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.HSet.html#H'"><span class="id" type="variable">H'</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="ismono_isequiv"><span class="id" type="lemma">ismono_isequiv</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.HSet.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#Y"><span class="id" type="variable">Y</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a>}<br/>
: <a class="idref" href="HoTT.HSet.html#ismono"><span class="id" type="definition">ismono</span></a> <a class="idref" href="HoTT.HSet.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? <span class="id" type="var">g</span> <span class="id" type="var">h</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<span class="id" type="var">f</span> (<span class="id" type="var">g</span> <span class="id" type="var">x</span>))).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">by</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">transitivity</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<span class="id" type="var">f</span> (<span class="id" type="var">h</span> <span class="id" type="var">x</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>. <span class="id" type="tactic">apply</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">by</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.HoTT.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.HoTT</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.HoTT</h1>

<div class="code">
</div>

<div class="doc">
A convenience file that loads most of the HoTT library.
    You can use it with "Require Import HoTT" in your files.
    But please do not use it in the HoTT library itself, or
    you are likely going to create a dependency loop. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Conjugation.html#"><span class="id" type="library">Conjugation</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.FunextVarieties.html#"><span class="id" type="library">FunextVarieties</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Pointed.html#"><span class="id" type="library">Pointed</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Fibrations.html#"><span class="id" type="library">Fibrations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Functorish.html#"><span class="id" type="library">Functorish</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Modality.html#"><span class="id" type="library">Modality</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Bool.html#"><span class="id" type="library">types.Bool</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Sum.html#"><span class="id" type="library">types.Sum</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#"><span class="id" type="library">types.ObjectClassifier</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.types.UniverseLevel.html#"><span class="id" type="library">types.UniverseLevel</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Interval.html#"><span class="id" type="library">hit.Interval</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Truncations.html#"><span class="id" type="library">hit.Truncations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Flattening.html#"><span class="id" type="library">hit.Flattening</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Circle.html#"><span class="id" type="library">hit.Circle</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Suspension.html#"><span class="id" type="library">hit.Suspension</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.Spheres.html#"><span class="id" type="library">hit.Spheres</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="library">hit.minus1Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.epi.html#"><span class="id" type="library">hit.epi</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.unique_choice.html#"><span class="id" type="library">hit.unique_choice</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.iso.html#"><span class="id" type="library">hit.iso</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.hit.quotient.html#"><span class="id" type="library">hit.quotient</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Misc.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Misc</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Misc</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab124"></a><h1 class="section">Misecllaneous material</h1>

<div class="paragraph"> </div>

 If you have a lemma or group of lemmas that you can’t find a better home for, put them here.  However, big “Miscellaneous” files are sub-optimal to work with, so some caveats:

<div class="paragraph"> </div>

<ul class="doclist">
<li> do try to find a better home for things if possible!

</li>
<li> if there were any specific difficulties in placing your lemmas (eg dependency issues), please document that.

</li>
<li> generally, be extra-careful keeping this file well-organised and documented.

</li>
<li> any time you see a chance to move lemmas from this file to a better home, do so without hesitation! 
</li>
</ul>

<div class="paragraph"> </div>

 Dependencies: we should allow this file to depend at least on files from the <span class="inlinecode"><span class="id" type="var">types</span></span> directory; ipso facto, we should not put anything here that those files depend on.

<div class="paragraph"> </div>

Conversely, several files in <span class="inlinecode"><span class="id" type="var">hit</span></span> now depend on this file; so we should probably avoid using HIT’s in this file. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Bool.html#"><span class="id" type="library">types.Bool</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab125"></a><h2 class="section">Null homotopies of maps</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="NullHomotopy"><span class="id" type="section">NullHomotopy</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
Geometrically, a nullhomotopy of a map <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> is an extension of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> to a map <span class="inlinecode"><span class="id" type="var">Cone</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span>.  One might more simply call it e.g. <span class="inlinecode"><span class="id" type="var">Constant</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>, but that is a little ambiguous: it could also reasonably mean e.g. a factorisation of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> through <span class="inlinecode"></span> <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode"></span>.  (Should the unique map <span class="inlinecode">0</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> be constant in one way, or in <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span>-many ways?) 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Misc.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Misc.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Misc.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.Misc.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.Misc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Misc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="istrunc_nullhomotopy"><span class="id" type="lemma">istrunc_nullhomotopy</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Misc.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Misc.html#Y"><span class="id" type="variable">Y</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Misc.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Misc.html#Y"><span class="id" type="variable">Y</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Misc.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> <a class="idref" href="HoTT.Misc.html#f"><span class="id" type="variable">f</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Sigma.html#trunc_sigma"><span class="id" type="instance">trunc_sigma</span></a>; <span class="id" type="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>. <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.types.Forall.html#trunc_forall"><span class="id" type="instance">trunc_forall</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="section">NullHomotopy</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab126"></a><h2 class="section">Sigmas of hprops.</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="SigmaHProp"><span class="id" type="section">SigmaHProp</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab127"></a><h3 class="section">Paths between equivalences</h3>

<div class="paragraph"> </div>

 (These could fit in <span class="inlinecode"><span class="id" type="library">EquivalenceVarieties</span></span>, if the lemma <span class="inlinecode"><a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a></span> were available there. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="equiv_path_equiv"><span class="id" type="lemma">equiv_path_equiv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">e1</span> <span class="id" type="var">e2</span> : <a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">equiv_via</span> (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Record.html#issig_equiv"><span class="id" type="definition">issig_equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">e1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Record.html#issig_equiv"><span class="id" type="definition">issig_equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">e2</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.types.Paths.html#equiv_ap"><span class="id" type="definition">equiv_ap</span></a>; <span class="id" type="tactic">refine</span> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (@<a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#hprop_isequiv"><span class="id" type="instance">hprop_isequiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Record.html#issig_equiv"><span class="id" type="definition">issig_equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">e1</span>) (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Record.html#issig_equiv"><span class="id" type="definition">issig_equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">e2</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_equiv"><span class="id" type="definition">path_equiv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">e1</span> <span class="id" type="var">e2</span> : <a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
:= <a class="idref" href="HoTT.Misc.html#equiv_path_equiv"><span class="id" type="lemma">equiv_path_equiv</span></a> <a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_path_equiv"><span class="id" type="definition">isequiv_path_equiv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">e1</span> <span class="id" type="var">e2</span> : <a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Misc.html#path_equiv"><span class="id" type="definition">path_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a>)<br/>
:= <a class="idref" href="HoTT.Misc.html#equiv_path_equiv"><span class="id" type="lemma">equiv_path_equiv</span></a> <a class="idref" href="HoTT.Misc.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Misc.html#e2"><span class="id" type="variable">e2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="istrunc_equiv"><span class="id" type="lemma">istrunc_equiv</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Misc.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Misc.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">intros</span> <span class="id" type="var">e1</span> <span class="id" type="var">e2</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Misc.html#equiv_path_equiv"><span class="id" type="lemma">equiv_path_equiv</span></a> <span class="id" type="var">e1</span> <span class="id" type="var">e2</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.types.Arrow.html#trunc_arrow"><span class="id" type="instance">trunc_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Misc.html#SigmaHProp"><span class="id" type="section">SigmaHProp</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab128"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode">(<a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>)</span></h2>


<div class="paragraph"> </div>

    This should go in <span class="inlinecode"><span class="id" type="var">types</span>/<span class="id" type="var">Bool.v</span></span>, but it depends on a lemma above. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="equiv_bool_equiv_bool_bool"><span class="id" type="definition">equiv_bool_equiv_bool_bool</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Bool.html#equiv_bool_equiv_bool_bool_helper"><span class="id" type="lemma">equiv_bool_equiv_bool_bool_helper</span></a> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Misc.html#path_equiv"><span class="id" type="definition">path_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab129"></a><h2 class="section">Equivalences between contractible types</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="EquivContr"><span class="id" type="section">EquivContr</span></a>.<br/>

<br/>
</div>

<div class="doc">
Not at all sure where these naturally belong.  <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> is the obvious idea, but of course they depend on lots of subsequent material. 
</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="equiv_contr_contr"><span class="id" type="lemma">equiv_contr_contr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">B</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ?; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="contr_equiv_contr_contr"><span class="id" type="lemma">contr_equiv_contr_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.Misc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Misc.html#B"><span class="id" type="variable">B</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Misc.html#equiv_contr_contr"><span class="id" type="lemma">equiv_contr_contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">e</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Misc.html#path_equiv"><span class="id" type="definition">path_equiv</span></a>, <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>. <span class="id" type="tactic">intros</span> ?; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.Misc.html#EquivContr"><span class="id" type="section">EquivContr</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Modality.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Modality</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Modality</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab132"></a><h1 class="section">Modalities</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the HoTT Book:  Definition 7.7.5. A <i>modality</i> is an operation <span class="inlinecode">○</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span> for which there are

<div class="paragraph"> </div>

    (i) functions <span class="inlinecode"><span class="id" type="var">η</span>^○<span class="id" type="var">_A</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> for every type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>

<div class="paragraph"> </div>

    (ii) for every <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span> and every type family <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span>, a function

<div class="paragraph"> </div>

         <span class="inlinecode"><span class="id" type="var">ind_</span>○</span> <span class="inlinecode">:</span> <span class="inlinecode">(∀</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>(<span class="id" type="var">η</span>^○<span class="id" type="var">_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>))))</span> <span class="inlinecode">→</span> <span class="inlinecode">(∀</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>),</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>(<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)))</span>

<div class="paragraph"> </div>

    (iii) A path <span class="inlinecode"><span class="id" type="var">ind_</span>○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)(<span class="id" type="var">η</span>^○<span class="id" type="var">_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>))</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span> for each <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">∀</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>(<span class="id" type="var">η</span>^○<span class="id" type="var">_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)))</span>.

<div class="paragraph"> </div>

    (iv) For any <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">○(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span>, the function <span class="inlinecode"><span class="id" type="var">η</span>^○<span class="id" type="var">_</span>{<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>}</span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">○(<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>)</span> is an equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsModality"><span class="id" type="record">IsModality</span></a> (<span class="id" type="var">mod</span> : <span class="id" type="keyword">Type</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) :=<br/>
&nbsp;&nbsp;{ <a name="modality_eta"><span class="id" type="projection">modality_eta</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Modality.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> <a class="idref" href="HoTT.Modality.html#A"><span class="id" type="variable">A</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="modality_ind"><span class="id" type="projection">modality_ind</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> (<span class="id" type="var">B</span> : <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> <a class="idref" href="HoTT.Modality.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> (<a class="idref" href="HoTT.Modality.html#B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.Modality.html#modality_eta"><span class="id" type="method">modality_eta</span></a> <a class="idref" href="HoTT.Modality.html#a"><span class="id" type="variable">a</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">z</span>, <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> (<a class="idref" href="HoTT.Modality.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Modality.html#z"><span class="id" type="variable">z</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="modality_ind_compute"><span class="id" type="projection">modality_ind_compute</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Modality.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> (<a class="idref" href="HoTT.Modality.html#B"><span class="id" type="variable">B</span></a> <span class="id" type="var">_</span>)) <span class="id" type="var">a</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Modality.html#modality_ind"><span class="id" type="method">modality_ind</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Modality.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Modality.html#modality_eta"><span class="id" type="method">modality_eta</span></a> <a class="idref" href="HoTT.Modality.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Modality.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Modality.html#a"><span class="id" type="variable">a</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="modality_isequiv_eta_path"><span class="id" type="projection">modality_isequiv_eta_path</span></a> :&gt; <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.Modality.html#mod"><span class="id" type="variable">mod</span></a> <a class="idref" href="HoTT.Modality.html#A"><span class="id" type="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Modality.html#modality_eta"><span class="id" type="method">modality_eta</span></a> (<a class="idref" href="HoTT.Modality.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Modality.html#z'"><span class="id" type="variable">z'</span></a>)) }.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="ismodality_notnot"><span class="id" type="instance">ismodality_notnot</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.Modality.html#IsModality"><span class="id" type="class">IsModality</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> ⇒ <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="HoTT.Modality.html#X"><span class="id" type="variable">X</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Modality.html#Build_IsModality"><span class="id" type="constructor">Build_IsModality</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> ⇒ <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="HoTT.Modality.html#X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> <span class="id" type="var">x</span> <span class="id" type="var">nx</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Modality.html#nx"><span class="id" type="variable">nx</span></a> <a class="idref" href="HoTT.Modality.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">H'</span> <span class="id" type="var">z</span> <span class="id" type="var">nBz</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Modality.html#z"><span class="id" type="variable">z</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Modality.html#H'"><span class="id" type="variable">H'</span></a> <a class="idref" href="HoTT.Modality.html#a"><span class="id" type="variable">a</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTT.Modality.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Modality.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Modality.html#nBz"><span class="id" type="variable">nBz</span></a>))));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="keyword">match</span> ?<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>] ] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">nx</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Modality.html#nx"><span class="id" type="variable">nx</span></a> <a class="idref" href="HoTT.Modality.html#x"><span class="id" type="variable">x</span></a> : <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Overture.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Overture</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Overture</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab3"></a><h1 class="section">Basic definitions of homotopy type theory, particularly the groupoid structure of identity types.</h1>

<div class="paragraph"> </div>

<a name="lab4"></a><h2 class="section">Type classes</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="relation"><span class="id" type="definition">relation</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) := <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="Reflexive"><span class="id" type="record">Reflexive</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">R</span> : <a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<a name="reflexivity"><span class="id" type="projection">reflexivity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="Symmetric"><span class="id" type="record">Symmetric</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">R</span> : <a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<a name="symmetry"><span class="id" type="projection">symmetry</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="Transitive"><span class="id" type="record">Transitive</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">R</span> : <a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<a name="transitivity"><span class="id" type="projection">transitivity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>, <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#z"><span class="id" type="variable">z</span></a>.<br/>

<br/>
</div>

<div class="doc">
A <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#PreOrder"><span class="id" type="record">PreOrder</span></a></span> is both Reflexive and Transitive. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="PreOrder"><span class="id" type="record">PreOrder</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">R</span> : <a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;{ <a name="PreOrder_Reflexive"><span class="id" type="projection">PreOrder_Reflexive</span></a> :&gt; <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> | 2 ;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="PreOrder_Transitive"><span class="id" type="projection">PreOrder_Transitive</span></a> :&gt; <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> <a class="idref" href="HoTT.Overture.html#R"><span class="id" type="variable">R</span></a> | 2 }.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "etransitivity" <span class="id" type="var">open_constr</span>(<span class="id" type="var">y</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">R</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">R</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">z</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">R</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">R</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">z</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">z</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">R</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">z</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">z</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Overture.html#transitivity"><span class="id" type="definition">transitivity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">R</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "etransitivity" := <span class="id" type="var">etransitivity</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
We would like to redefine <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span>, which is too smart for its own good, as follows:

<div class="paragraph"> </div>

<pre>
Ltac symmetry := refine (@symmetry _ _ _ _ _ _).
</pre>

<div class="paragraph"> </div>

But this gives "Error: in Tacinterp.add_tacdef: Reserved Ltac name symmetry.".  This might be fixed with https://coq.inria.fr/bugs/show_bug.cgi?id=3113.  For now, you can <span class="inlinecode"><span class="id" type="tactic">apply</span></span> <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span> or <span class="inlinecode"><span class="id" type="tactic">eapply</span></span> <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span>.  (Note that we can get around this error message by using <span class="inlinecode"><span class="id" type="keyword">Tactic</span></span> <span class="inlinecode"><span class="id" type="keyword">Notation</span></span> <span class="inlinecode">"<span class="id" type="tactic">symmetry</span>"</span>, but, confusingly, this tactic notation never gets called. 
<div class="paragraph"> </div>

<a name="lab5"></a><h2 class="section">Basic definitions</h2>

<div class="paragraph"> </div>

 We make the identity map a notation so we do not have to unfold it,
    or complicate matters with its type. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name="idmap"><span class="id" type="abbreviation">idmap</span></a> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
</div>

<div class="doc">
We define notation for dependent pairs because it is too annoying to write and see <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> all the time.  However, we put it in its own scope, because sometimes it is necessary to give the particular dependent type, so we'd like to be able to turn off this notation selectively. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">"</span></a>( x ; y )" := (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) : <span class="id" type="var">fibration_scope</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">fibration_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We have unified <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span> of the standard Coq, and so we introduce a new notation to not annoy newcomers with the <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> in <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a></span> nor the <span class="inlinecode"><span class="id" type="var">_sig</span></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#proj2_sig"><span class="id" type="definition">proj2_sig</span></a></span>, and to not confuse Coq veterans by stealing <span class="inlinecode"><span class="id" type="var">proj1</span></span> and <span class="inlinecode"><span class="id" type="var">proj2</span></span>, which Coq uses for <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#and"><span class="id" type="abbreviation">and</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name="pr1"><span class="id" type="abbreviation">pr1</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a>.<br/>
<span class="id" type="keyword">Notation</span> <a name="pr2"><span class="id" type="abbreviation">pr2</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a>.<br/>

<br/>
</div>

<div class="doc">
The following notation is very convenient, although it unfortunately clashes with Proof General's "electric period". 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":fibration_scope:x_'.1'"><span class="id" type="notation">"</span></a>x .1" := (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">x</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">fibration_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":fibration_scope:x_'.2'"><span class="id" type="notation">"</span></a>x .2" := (<a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <span class="id" type="var">x</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">fibration_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Composition of functions. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>

<br/>
</div>

<div class="doc">
We put the following notation in a scope because leaving it unscoped causes it to override identical notations in other scopes.  It's convenient to use the same notation for, e.g., function composition, morphism composition in a category, and functor composition, and let Coq automatically infer which one we mean by scopes.  We can't do this if this notation isn't scoped.  Unfortunately, Coq doesn't have a built-in <span class="inlinecode"><span class="id" type="var">function_scope</span></span> like <span class="inlinecode"><span class="id" type="var">type_scope</span></span>; <span class="inlinecode"><span class="id" type="var">type_scope</span></span> is automatically opened wherever Coq is expecting a <span class="inlinecode"><span class="id" type="keyword">Sort</span></span>, and it would be nice if <span class="inlinecode"><span class="id" type="var">function_scope</span></span> were automatically opened whenever Coq expects a thing of type <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><span class="id" type="var">_</span>,</span> <span class="inlinecode"><span class="id" type="var">_</span></span> or <span class="inlinecode"><span class="id" type="var">_</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">_</span></span>.  To work around this, we open <span class="inlinecode"><span class="id" type="var">function_scope</span></span> globally. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":function_scope:x_'o'_x"><span class="id" type="notation">"</span></a>g 'o' f" := (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">g</span> <span class="id" type="var">f</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">function_scope</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">function_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab6"></a><h2 class="section">The groupoid structure of identity types.</h2>

<div class="paragraph"> </div>

 The results in this file are used everywhere else, so we need to be extra careful about how we define and prove things.  We prefer hand-written terms, or at least tactics that allow us to retain clear control over the proof-term produced. 
<div class="paragraph"> </div>

 We define our own identity type, rather than using the one in the Coq standard library, so as to have more control over transitivity, symmetry and inverse.  It seems impossible to change these for the standard eq/identity type (or its Type-valued version) because it breaks various other standard things.  Merely changing notations also doesn't seem to quite work. 
</div>
<div class="code">
<span class="id" type="keyword">Inductive</span> <a name="paths"><span class="id" type="inductive">paths</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="idpath"><span class="id" type="constructor">idpath</span></a> : <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">a</span>} , [<span class="id" type="var">A</span>] <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#paths_ind"><span class="id" type="definition">paths_ind</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#paths_rec"><span class="id" type="definition">paths_rec</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#paths_rect"><span class="id" type="definition">paths_rect</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'='_x_':>'_x"><span class="id" type="notation">"</span></a>x = y :&gt; A" := (@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'='_x"><span class="id" type="notation">"</span></a>x = y" := (<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a><span class="id" type="var">_</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="reflexive_paths"><span class="id" type="instance">reflexive_paths</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> (@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) | 0 := @<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
</div>

<div class="doc">
We declare a scope in which we shall place path notations. This way they can be turned on and off by the user. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We define equality concatenation by destructing on both its arguments, so that it only computes when both arguments are <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a></span>.  This makes proofs more robust and symmetrical.  Compare with the definition of <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_trans"><span class="id" type="lemma">identity_trans</span></a></span>.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat"><span class="id" type="definition">concat</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#z"><span class="id" type="variable">z</span></a>) : <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#z"><span class="id" type="variable">z</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a>, <a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
See above for the meaning of <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">nomatch</span></span>. 
</div>
<div class="code">
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>} <span class="id" type="var">p</span> <span class="id" type="var">q</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="transitive_paths"><span class="id" type="instance">transitive_paths</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> (@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) | 0 := @<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
</div>

<div class="doc">
The inverse of a path. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Declaring this as <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">nomatch</span></span> prevents the tactic <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> from expanding it out into <span class="inlinecode"><span class="id" type="keyword">match</span></span> statements.  We only want <span class="inlinecode"><a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse"><span class="id" type="definition">inverse</span></a></span> to simplify when applied to an identity path. 
</div>
<div class="code">
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>} <span class="id" type="var">p</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="symmetric_paths"><span class="id" type="instance">symmetric_paths</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#Symmetric"><span class="id" type="class">Symmetric</span></a> (@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) | 0 := @<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
</div>

<div class="doc">
Note that you can use the built-in Coq tactics <span class="inlinecode"><span class="id" type="tactic">reflexivity</span></span> and <span class="inlinecode"><span class="id" type="tactic">transitivity</span></span> when working with paths, but not <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span>, because it is too smart for its own good.  Instead, you can write <span class="inlinecode"><span class="id" type="tactic">apply</span></span> <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span> or <span class="inlinecode"><span class="id" type="tactic">eapply</span></span> <span class="inlinecode"><span class="id" type="tactic">symmetry</span></span>. 
<div class="paragraph"> </div>

 The identity path. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":path_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> : <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
The composition of two paths. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":path_scope:x_'@'_x"><span class="id" type="notation">"</span></a>p @ q" := (<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <span class="id" type="var">p</span> <span class="id" type="var">q</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 20) : <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
The inverse of a path. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":path_scope:x_'^'"><span class="id" type="notation">"</span></a>p ^" := (<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">p</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
An alternative notation which puts each path on its own line.  Useful as a temporary device during proofs of equalities between very long composites; to turn it on inside a section, say <span class="inlinecode"><span class="id" type="keyword">Open</span></span> <span class="inlinecode"><span class="id" type="keyword">Scope</span></span> <span class="inlinecode"><span class="id" type="var">long_path_scope</span></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":long_path_scope:x_'@'''_x"><span class="id" type="notation">"</span></a>p @' q" := (<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <span class="id" type="var">p</span> <span class="id" type="var">q</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 21, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>,<br/>
&nbsp;&nbsp;<span class="id" type="var">format</span> "'[v' p '/' '@''  q ']'") : <span class="id" type="var">long_path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
An important instance of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#paths_rect"><span class="id" type="definition">paths_rect</span></a></span> is that given any dependent type, one can <i>transport</i> elements of instances of the type along equalities in the base.

<div class="paragraph"> </div>

   <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> transports <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> along <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport"><span class="id" type="definition">transport</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) : <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
See above for the meaning of <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">nomatch</span></span>. 
</div>
<div class="code">
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> {<span class="id" type="var">A</span>} <span class="id" type="var">P</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span>} <span class="id" type="var">p</span>%<span class="id" type="var">path_scope</span> <span class="id" type="var">u</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
</div>

<div class="doc">
Transport is very common so it is worth introducing a parsing notation for it.  However, we do not use the notation for output because it hides the fibration, and so makes it very hard to read involved transport expression.
</div>
<div class="code">
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">fib_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">fib</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">fib_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":path_scope:x_'#'_x"><span class="id" type="notation">"</span></a>p # x" := (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">p</span> <span class="id" type="var">x</span>) (<span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 65, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Having defined transport, we can use it to talk about what a homotopy theorist might see as "paths in a fibration over paths in the base"; and what a type theorist might see as "heterogeneous eqality in a dependent type".

<div class="paragraph"> </div>

We will first see this appearing in the type of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a></span>. 
<div class="paragraph"> </div>

 Functions act on paths: if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> is a path in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, then <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>.

<div class="paragraph"> </div>

   We typically pronounce <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> as a single syllable, short for "application"; but it may also be considered as an acronym, "action on paths". 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap"><span class="id" type="definition">ap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>:<span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
We introduce the convention that <span class="inlinecode"><span class="id" type="var">apKN</span></span> denotes the application of a K-path between
   functions to an N-path between elements, where a 0-path is simply a function or an
   element. Thus, <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> is a shorthand for <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap01"><span class="id" type="abbreviation">ap01</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="ap01"><span class="id" type="abbreviation">ap01</span></a> := <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span>:<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'=='_x"><span class="id" type="notation">"</span></a>f == g" := (<a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10"><span class="id" type="definition">apD10</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">B</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>} (<span class="id" type="var">h</span>:<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10"><span class="id" type="definition">ap10</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">h</span>:<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a>) : <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.Overture.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap11"><span class="id" type="definition">ap11</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">h</span>:<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">h</span>, <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
See above for the meaning of <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">nomatch</span></span>. 
</div>
<div class="code">
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span>} <span class="id" type="var">p</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
</div>

<div class="doc">
Similarly, dependent functions act on paths; but the type is a bit more subtle. If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> is a path in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, then <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> should somehow be a path between <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>. Since these live in different types, we use transport along <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> to make them comparable: <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">#</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>.

<div class="paragraph"> </div>

  The type <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">#</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> can profitably be considered as a heterogeneous or dependent equality type, of "paths from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> over <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>". 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD"><span class="id" type="definition">apD</span></a> {<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span>:<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
See above for the meaning of <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">nomatch</span></span>. 
</div>
<div class="code">
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span>} <span class="id" type="var">p</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab7"></a><h2 class="section">Equivalences</h2>

<div class="paragraph"> </div>

 Homotopy equivalences are a central concept in homotopy type theory. Before we define equivalences, let us consider when two types <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> should be considered "the same".

<div class="paragraph"> </div>

   The first option is to require existence of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> which are inverses of each other, up to homotopy.  Homotopically speaking, we should also require a certain condition on these homotopies, which is one of the triangle identities for adjunctions in category theory.  Thus, we call this notion an *adjoint equivalence*.

<div class="paragraph"> </div>

  The other triangle identity is provable from the first one, along with all the higher coherences, so it is reasonable to only assume one of them.  Moreover, as we will see, if we have maps which are inverses up to homotopy, it is always possible to make the triangle identity hold by modifying one of the homotopies.

<div class="paragraph"> </div>

   The second option is to use Vladimir Voevodsky's definition of an equivalence as a map whose homotopy fibers are contractible.  We call this notion a *homotopy bijection*.

<div class="paragraph"> </div>

   An interesting third option was suggested by André Joyal: a map <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> which has separate left and right homotopy inverses.  We call this notion a *homotopy isomorphism*.

<div class="paragraph"> </div>

   While the second option was the one used originally, and it is the most concise one, it makes more sense to use the first one in a formalized development, since it exposes most directly equivalence as a structure.  In particular, it is easier to extract directly from it the data of a homotopy inverse to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>, which is what we care about having most in practice.  Thus, adjoint equivalences are what we will refer to merely as *equivalences*. 
<div class="paragraph"> </div>

 Naming convention: we use <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.equiv"><span class="id" type="section">equiv</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.hit.quotient.html#Equiv"><span class="id" type="section">Equiv</span></a></span> systematically to denote types of equivalences, and <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv"><span class="id" type="section">isequiv</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> systematically to denote the assertion that a given map is an equivalence. 
<div class="paragraph"> </div>

 The fact that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a></span> is a left inverse of <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span>. As a mnemonic, note that the partially applied type <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> is the type of proofs that <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> is a section. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Sect"><span class="id" type="definition">Sect</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a> (<a class="idref" href="HoTT.Overture.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
</div>

<div class="doc">
A typeclass that includes the data making <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> into an adjoint equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="IsEquiv"><span class="id" type="record">IsEquiv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a>) := <a name="BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> {<br/>
&nbsp;&nbsp;<a name="equiv_inv"><span class="id" type="projection">equiv_inv</span></a> : <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> ;<br/>
&nbsp;&nbsp;<a name="eisretr"><span class="id" type="projection">eisretr</span></a> : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a>;<br/>
&nbsp;&nbsp;<a name="eissect"><span class="id" type="projection">eissect</span></a> : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a>;<br/>
&nbsp;&nbsp;<a name="eisadj"><span class="id" type="projection">eisadj</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>)<br/>
}.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">_</span>} <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">_</span>} <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} <span class="id" type="var">f</span> {<span class="id" type="var">_</span>} <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
A record that includes all the data of an adjoint equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Record</span> <a name="Equiv"><span class="id" type="record">Equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> := <a name="BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> {<br/>
&nbsp;&nbsp;<a name="equiv_fun"><span class="id" type="projection">equiv_fun</span></a> :&gt; <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> ;<br/>
&nbsp;&nbsp;<a name="equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> :&gt; <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="method">equiv_fun</span></a><br/>
}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">equiv_isequiv</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">equiv</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":equiv_scope:x_'<~>'_x"><span class="id" type="notation">"</span></a>A &lt;~&gt; B" := (<a class="idref" href="HoTT.Overture.html#Equiv"><span class="id" type="record">Equiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 85) : <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
A notation for the inverse of an equivalence.  We can apply this to a function as long as there is a typeclass instance asserting it to be an equivalence.  We can also apply it to an element of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, since there is an implicit coercion to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and also an existing instance of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name=":equiv_scope:x_'^-1'"><span class="id" type="notation">"</span></a>f ^-1" := (@<a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">_</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab8"></a><h2 class="section">Contractibility and truncation levels</h2>

<div class="paragraph"> </div>

 Truncation measures how complicated a type is.  In this library, a witness that a type is n-truncated is formalized by the <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> typeclass.  In many cases, the typeclass machinery of Coq can automatically infer a witness for a type being n-truncated.  Because <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> itself has no computational content (that is, all witnesses of n-truncation of a type are provably equal), it does not matter much which witness Coq infers.  Therefore, the primary concerns in making use of the typeclass machinery are coverage (how many goals can be automatically solved) and speed (how long does it take to solve a goal, and how long does it take to error on a goal we cannot automatically solve).  Careful use of typeclass instances and priorities, which determine the order of typeclass resolution, can be used to effectively increase both the coverage and the speed in cases where the goal is solvable.  Unfortunately, typeclass resolution tends to spin for a while before failing unless you're very, very, very careful.  We currently aim to achieve moderate coverage and fast speed in solvable cases.  How long it takes to fail typeclass resolution is not currently considered, though it would be nice someday to be even more careful about things.

<div class="paragraph"> </div>

In order to achieve moderate coverage and speedy resolution, we currently follow the following principles.  They set up a kind of directed flow of information, intended to prevent cycles and potentially infinite chains, which are often the ways that typeclass resolution gets stuck.

<div class="paragraph"> </div>

<ul class="doclist">
<li> We prefer to reason about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>)</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> rather than <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span>.  Whenever we see a statement (or goal) about truncation of paths, we try to turn it into a statement (or goal) about truncation of a (non-<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a></span>) type.  We do not allow typeclass resolution to go in the reverse direction from <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>)</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span>.

<div class="paragraph"> </div>


</li>
<li> We prefer to reason about syntactically smaller types.  That is, typeclass instances should turn goals of type <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span> into goals of type <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>; and goals of type <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> into the pair of goals of type <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>; rather than the other way around.  Ideally, we would add similar rules to transform hypotheses in the cases where we can do so.  This rule is not always the one we want, but it seems to heuristically capture the shape of most cases that we want the typeclass machinery to automatically infer.  That is, we often want to infer <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> from <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, but we (probably) don't often need to do other simple things with <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> which are broken by that reduction.

</li>
</ul>

<div class="paragraph"> </div>

<a name="lab9"></a><h3 class="section">Contractibility</h3>

<div class="paragraph"> </div>

 A space <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is contractible if there is a point <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and a (pointwise) homotopy connecting the identity on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to the constant map at <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.  Thus an element of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="projection">contr</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is a pair whose first component is a point <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> and the second component is a pointwise retraction of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>. 
<div class="paragraph"> </div>

 We use the <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="record">Contr_internal</span></a></span> record so as not to pollute typeclass search; we only do truncation typeclass search on the <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> datatype, usually.  We will define a notation <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> which is equivalent to <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="record">Contr_internal</span></a></span>, but picked up by typeclass search.  However, we must make <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="record">Contr_internal</span></a></span> a class so that we pick up typeclasses on <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="projection">center</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="projection">contr</span></a></span>.  However, the only typeclass rule we register is the one that turns it into a <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span>/<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span>.  Unfortunately, this means that declaring an instance like <span class="inlinecode"><span class="id" type="keyword">Instance</span></span> <span class="inlinecode"><span class="id" type="var">contr_foo</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> <span class="inlinecode"><span class="id" type="var">foo</span></span> <span class="inlinecode">:=</span> <span class="inlinecode">{</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="projection">center</span></a></span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="var">bar</span></span> <span class="inlinecode">}.</span> will fail with mismatched instances/contexts.  Instead, we must iota expand such definitions to get around Coq's deficiencies, and write <span class="inlinecode"><span class="id" type="keyword">Instance</span></span> <span class="inlinecode"><span class="id" type="var">contr_foo</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> <span class="inlinecode"><span class="id" type="var">foo</span></span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="keyword">let</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:=</span> <span class="inlinecode">{|</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="projection">center</span></a></span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="var">bar</span></span> <span class="inlinecode">|}</span> <span class="inlinecode"><span class="id" type="keyword">in</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>.</span> 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="Contr_internal"><span class="id" type="record">Contr_internal</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) := <a name="BuildContr"><span class="id" type="constructor">BuildContr</span></a> {<br/>
&nbsp;&nbsp;<a name="center"><span class="id" type="projection">center</span></a> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> ;<br/>
&nbsp;&nbsp;<a name="contr"><span class="id" type="projection">contr</span></a> : (<span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>)<br/>
}.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span> {<span class="id" type="var">_</span>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab10"></a><h3 class="section">Truncation levels</h3>

<div class="paragraph"> </div>

 Truncation measures how complicated a type is in terms of higher path spaces. The (-2)-truncated types are the contractible ones, whose homotopy is completely trivial. The (n+1)-truncated types are those whose path spaces are n-truncated.

<div class="paragraph"> </div>

   Thus, (-1)-truncated means "the space of paths between any two points is contactible". Such a space is necessarily a sub-singleton: any two points are connected by a path which is unique up to homotopy. In other words, (-1)-truncated spaces are truth values (we call them "propositions").

<div class="paragraph"> </div>

   Next, 0-truncated means "the space of paths between any two points is a sub-singleton". Thus, two points might not have any paths between them, or they have a unique path. Such a space may have many points but it is discrete in the sense that all paths are trivial. We call such spaces "sets".

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="trunc_index"><span class="id" type="inductive">trunc_index</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
| <a name="minus_two"><span class="id" type="constructor">minus_two</span></a> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a><br/>
| <a name="trunc_S"><span class="id" type="constructor">trunc_S</span></a> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>.<br/>

<br/>
</div>

<div class="doc">
We will use <span class="inlinecode"><span class="id" type="keyword">Notation</span></span> for <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a></span>es, so define a scope for them here. 
</div>
<div class="code">
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">trunc_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">trunc</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">trunc_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">trunc_index</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">_</span>%<span class="id" type="var">trunc_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="nat_to_trunc_index"><span class="id" type="definition">nat_to_trunc_index</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 0 ⇒ <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span> ⇒ <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> (<a class="idref" href="HoTT.Overture.html#nat_to_trunc_index"><span class="id" type="definition">nat_to_trunc_index</span></a> <span class="id" type="var">n'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.Overture.html#nat_to_trunc_index"><span class="id" type="definition">nat_to_trunc_index</span></a> : <span class="id" type="var">nat</span> &gt;-&gt; <span class="id" type="var">trunc_index</span>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="class">Contr_internal</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n'</span> ⇒ <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a> <span class="id" type="var">n'</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="minus_one"><span class="id" type="abbreviation">minus_one</span></a>:=(<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a>).<br/>
</div>

<div class="doc">
Include the basic numerals, so we don't need to go through the coercion from <span class="inlinecode"><a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a></span>, and so that we get the right binding with <span class="inlinecode"><span class="id" type="var">trunc_scope</span></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":trunc_scope:'0'"><span class="id" type="notation">"</span></a>0" := (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Overture.html#minus_one"><span class="id" type="abbreviation">minus_one</span></a>) : <span class="id" type="var">trunc_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":trunc_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> 0) : <span class="id" type="var">trunc_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":trunc_scope:'2'"><span class="id" type="notation">"</span></a>2" := (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> 1) : <span class="id" type="var">trunc_scope</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="IsTrunc"><span class="id" type="record">IsTrunc</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="Trunc_is_trunc"><span class="id" type="projection">Trunc_is_trunc</span></a> : <a class="idref" href="HoTT.Overture.html#IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a> <a class="idref" href="HoTT.Overture.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>.<br/>

<br/>
</div>

<div class="doc">
We use the priciple that we should always be doing typeclass resolution on truncation of non-equality types.  We try to change the hypotheses and goals so that they never mention something like <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span> and instead say <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a>)</span> <span class="inlinecode"><span class="id" type="var">_</span></span>.  If you're evil enough that some of your paths <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> are n-truncated, but others are not, then you'll have to either reason manually or add some (local) hints with higher priority than the hint below, or generalize your equality type so that it's not a path anymore. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Type</span><span class="id" type="var">classes</span> <span class="id" type="keyword">Opaque</span> <span class="id" type="var">IsTrunc</span>. 
<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>. 
<br/>
<span class="id" type="keyword">Instance</span> <a name="istrunc_paths"><span class="id" type="instance">istrunc_paths</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) <span class="id" type="var">n</span> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Overture.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Overture.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>. 
<br/>
<span class="id" type="keyword">Hint Extern</span> 0 ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">change</span> <a class="idref" href="HoTT.Overture.html#IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="keyword">in</span> × : <span class="id" type="var">typeclass_instances</span>. 
<br/>
</div>

<div class="doc">
Picking up the <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> instances in the hypotheses is much tricker.  We could do something evil where we declare an empty typeclass like <span class="inlinecode"><span class="id" type="var">IsTruncSimplification</span></span> and use the typeclass as a proxy for allowing typeclass machinery to factor nested <span class="inlinecode"><span class="id" type="keyword">∀</span></span>s into the <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="record">IsTrunc</span></a></span> via backward reasoning on the type of the hypothesis... but, that's rather complicated, so we instead explicitly list out a few common cases.  It should be clear how to extend the pattern. 
</div>
<div class="code">
<span class="id" type="keyword">Hint Extern</span> 10 ⇒<br/>
<span class="id" type="tactic">progress</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : ?<span class="id" type="var">T</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> ?<span class="id" type="var">n</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) <span class="id" type="var">T</span>) <span class="id" type="keyword">in</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : ?<span class="id" type="var">A</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : @?<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> ?<span class="id" type="var">n</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) (<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>)) <span class="id" type="keyword">in</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : ?<span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : @?<span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : @?<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> ?<span class="id" type="var">n</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) (<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>)) <span class="id" type="keyword">in</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : ?<span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : @?<span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">c</span> : @?<span class="id" type="var">C</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : @?<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> ?<span class="id" type="var">n</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">c</span> : <span class="id" type="var">C</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) (<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a>)) <span class="id" type="keyword">in</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : ?<span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : @?<span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">c</span> : @?<span class="id" type="var">C</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">d</span> : @?<span class="id" type="var">D</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : @?<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#d"><span class="id" type="variable">d</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> ?<span class="id" type="var">n</span> (<a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">c</span> : <span class="id" type="var">C</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">d</span> : <span class="id" type="var">D</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a>), <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) (<span class="id" type="var">T</span> <a class="idref" href="HoTT.Overture.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#d"><span class="id" type="variable">d</span></a>)) <span class="id" type="keyword">in</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="Contr"><span class="id" type="abbreviation">Contr</span></a> := (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a>).<br/>
<span class="id" type="keyword">Notation</span> <a name="IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> := (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Overture.html#minus_one"><span class="id" type="abbreviation">minus_one</span></a>).<br/>
<span class="id" type="keyword">Notation</span> <a name="IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> := (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> 0).<br/>

<br/>
<span class="id" type="keyword">Hint Extern</span> 0 ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">change</span> <a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="class">Contr_internal</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="keyword">in</span> × : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab11"></a><h3 class="section">Function extensionality</h3>

<div class="paragraph"> </div>

 The function extensionality axiom is formulated as a class. To use it in a theorem, just assume it with <span class="inlinecode">`{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a>}</span>, and then you can use <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span>, defined below.  If you need function extensionality for a whole development, you can assume it for an entire Section with <span class="inlinecode"><span class="id" type="keyword">Context</span></span> <span class="inlinecode">`{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a>}</span>.  
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="Funext"><span class="id" type="record">Funext</span></a> :=<br/>
&nbsp;&nbsp;{ <a name="isequiv_apD10"><span class="id" type="projection">isequiv_apD10</span></a> :&gt; <span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) <span class="id" type="var">f</span> <span class="id" type="var">g</span>, <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a>) }.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_forall"><span class="id" type="definition">path_forall</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_forall2"><span class="id" type="definition">path_forall2</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">E</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> (<a class="idref" href="HoTT.Overture.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.Overture.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.Overture.html#E"><span class="id" type="variable">E</span></a> <a class="idref" href="HoTT.Overture.html#x"><span class="id" type="variable">x</span></a>))).<br/>

<br/>
</div>

<div class="doc">
<a name="lab12"></a><h3 class="section">Tactics</h3>

<div class="paragraph"> </div>

 We declare some more <span class="inlinecode"><span class="id" type="keyword">Hint</span></span> <span class="inlinecode"><span class="id" type="keyword">Resolve</span></span> hints, now in the "hint database" <span class="inlinecode"><span class="id" type="var">path_hints</span></span>.  In general various hints (resolve, rewrite, unfold hints) can be grouped into "databases". This is necessary as sometimes different kinds of hints cannot be mixed, for example because they would cause a combinatorial explosion or rewriting cycles.

<div class="paragraph"> </div>

   A specific <span class="inlinecode"><span class="id" type="keyword">Hint</span></span> <span class="inlinecode"><span class="id" type="keyword">Resolve</span></span> database <span class="inlinecode"><span class="id" type="var">db</span></span> can be used with <span class="inlinecode"><span class="id" type="tactic">auto</span></span> <span class="inlinecode"><span class="id" type="keyword">with</span></span> <span class="inlinecode"><span class="id" type="var">db</span></span>.

<div class="paragraph"> </div>

   The hints in <span class="inlinecode"><span class="id" type="var">path_hints</span></span> are designed to push concatenation *outwards*, eliminate identities and inverses, and associate to the left as far as  possible. 
<div class="paragraph"> </div>

 TODO: think more carefully about this.  Perhaps associating to the right would be more convenient? 
</div>
<div class="code">
<span class="id" type="keyword">Hint Resolve</span><br/>
&nbsp;&nbsp;@<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> @<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a><br/>
&nbsp;: <span class="id" type="var">path_hints</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> : <span class="id" type="var">core</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_via</span> <span class="id" type="var">mid</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">y</span> := <span class="id" type="var">mid</span>); <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path_hints</span>.<br/>

<br/>
</div>

<div class="doc">
We put <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a></span> here, instead of in <span class="inlinecode"><span class="id" type="var">Empty.v</span></span>, because <span class="inlinecode"><span class="id" type="keyword">Ltac</span></span> <span class="inlinecode"><span class="id" type="var">done</span></span> uses it. 
</div>
<div class="code">
<span class="id" type="keyword">Inductive</span> <a name="Empty"><span class="id" type="inductive">Empty</span></a> : <span class="id" type="keyword">Type</span> := .<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="not"><span class="id" type="definition">not</span></a> (<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> := <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:'~'_x"><span class="id" type="notation">"</span></a>~ x" := (<a class="idref" href="HoTT.Overture.html#not"><span class="id" type="definition">not</span></a> <span class="id" type="var">x</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="HoTT.Overture.html#not"><span class="id" type="definition">not</span></a>: <span class="id" type="var">core</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab13"></a><h3 class="section">Pointed types</h3>

<div class="paragraph"> </div>

 A space is pointed if that space has a point. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="IsPointed"><span class="id" type="record">IsPointed</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) := <a name="point"><span class="id" type="projection">point</span></a> : <a class="idref" href="HoTT.Overture.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="pointedType"><span class="id" type="definition">pointedType</span></a> := <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">u</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <span class="id" type="var">u</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
</div>

<div class="doc">
Ssreflect tactics, adapted by Robbert Krebbers 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">done</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">trivial</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">solve</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">solve</span> [<span class="id" type="tactic">trivial</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">solve</span> [<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">trivial</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">contradiction</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">split</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">solve</span> [<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">trivial</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> ].<br/>
<span class="id" type="keyword">Tactic Notation</span> "by" <span class="id" type="var">tactic</span>(<span class="id" type="var">tac</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">tac</span>; <span class="id" type="var">done</span>.<br/>

<br/>
</div>

<div class="doc">
A convenient tactic for using function extensionality. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">by_extensionality</span> <span class="id" type="var">x</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| [ |- ?<span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">g</span> ] ⇒ <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="keyword">∀</span> (<span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>), <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">intros</span> [? ?]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="keyword">∀</span> (<span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>), <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">intros</span> [? ?]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intros</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path_hints</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Removed auto. We can write "by (path_induction;auto with path_hints)"
 if we want to.
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_induction</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">progress</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">p</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span>  |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">induction</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;).<br/>

<br/>
</div>

<div class="doc">
The tactic <span class="inlinecode"><span class="id" type="var">f_ap</span></span> is a replacement for the previously existing standard library tactic <span class="inlinecode"><span class="id" type="tactic">f_equal</span></span>.  This tactic works by repeatedly applying the fact that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> to turn, e.g., <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a></span> first into <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a></span>, and then turns the first of these into <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>.  The <span class="inlinecode"><span class="id" type="var">done</span></span> tactic is used to detect the <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> case and finish, and the <span class="inlinecode"><span class="id" type="tactic">trivial</span></span> is used to solve, e.g., <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> when using <span class="inlinecode"><span class="id" type="var">f_ap</span></span> on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.  This tactic only works for non-dependently-typed functions; we cannot express <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a></span> in the first example if <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a></span> have different types.  If and when Arnaud's new-tacticals branch lands, and we can have a goal which depends on the term used to discharge another goal, then this tactic should probably be generalized to deal with dependent functions. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">f_ap</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">g</span> ?<span class="id" type="var">x</span> ] ⇒ <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> (<span class="id" type="var">done</span> || <span class="id" type="var">f_ap</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap11"><span class="id" type="definition">ap11</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="var">done</span> || <span class="id" type="var">f_ap</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">trivial</span> ]<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><span class="id" type="var">expand</span></span> replaces both terms of an equality (either <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a></span> or <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a></span> in the goal with their head normal forms 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">expand</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">X</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">Y</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">X'</span> := <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">X</span> <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> <span class="id" type="var">Y'</span> := <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">Y</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">change</span> (<span class="id" type="var">X'</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">Y'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">X</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">Y</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">X'</span> := <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">X</span> <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> <span class="id" type="var">Y'</span> := <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">Y</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">change</span> (<span class="id" type="var">X'</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <span class="id" type="var">Y'</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>; <span class="id" type="tactic">simpl</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><span class="id" type="var">atomic</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is the same as <span class="inlinecode"><span class="id" type="tactic">idtac</span></span> if <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is a variable or hypothesis, but is <span class="inlinecode"><span class="id" type="tactic">fail</span></span> <span class="inlinecode">0</span> if <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> has internal structure. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">atomic</span> <span class="id" type="var">x</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">x</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">f</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">fail</span> 1 <span class="id" type="var">x</span> "is not atomic"<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">_</span>) ⇒ <span class="id" type="tactic">fail</span> 1 <span class="id" type="var">x</span> "is not atomic"<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">∀</span> <span class="id" type="var">_</span>, <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">fail</span> 1 <span class="id" type="var">x</span> "is not atomic"<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.PathGroupoids.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.PathGroupoids</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.PathGroupoids</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab14"></a><h1 class="section">The groupid structure of paths</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab15"></a><h2 class="section">Naming conventions</h2>


<div class="paragraph"> </div>

   We need good naming conventions that allow us to name theorems without looking them up. The names should indicate the structure of the theorem, but they may sometimes be ambiguous, in which case you just have to know what is going on.    We shall adopt the following principles:

<div class="paragraph"> </div>

<ul class="doclist">
<li> we are not afraid of long names

</li>
<li> we are not afraid of short names when they are used frequently

</li>
<li> we use underscores

</li>
<li> name of theorems and lemmas are lower-case

</li>
<li> records and other types may be upper or lower case

</li>
</ul>
   Theorems about concatenation of paths are called <span class="inlinecode"><span class="id" type="var">concat_XXX</span></span> where <span class="inlinecode"><span class="id" type="var">XXX</span></span> tells us what is on the left-hand side of the equation. You have to guess the right-hand side. We use the following symbols in <span class="inlinecode"><span class="id" type="var">XXX</span></span>:

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode">1</span> means the identity path

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> means 'the path'

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span> means 'the inverse path'

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> means '<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>'

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a></span> means the thing we are moving across equality

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> means 'the point' which is not a path, e.g. in <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>

</li>
<li> <span class="inlinecode">2</span> means relating to 2-dimensional paths

</li>
<li> <span class="inlinecode">3</span> means relating to 3-dimensional paths, and so on

</li>
</ul>
   Associativity is indicated with an underscore. Here are some examples of how the name gives hints about the left-hand side of the equation.

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a></span> means <span class="inlinecode">1</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a></span> means <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a></span> means <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode">(<a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a>)</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a></span> means <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>)</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a></span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_V_pp"><span class="id" type="definition">concat_V_pp</span></a></span> means <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^</span> <span class="inlinecode">×</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>)</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a></span> means <span class="inlinecode">(<a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^)</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> or <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^)</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span>, but probably the former because for the latter you could just use <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a></span>.

</li>
</ul>
   Laws about inverse of something are of the form <span class="inlinecode"><span class="id" type="var">inv_XXX</span></span>, and those about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> are of the form <span class="inlinecode"><span class="id" type="var">ap_XXX</span></span>, and so on. For example:

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#inv_pp"><span class="id" type="definition">inv_pp</span></a></span> is about <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>)^</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a></span> is about <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^)^</span>

</li>
<li> <span class="inlinecode"><span class="id" type="var">inv_A</span></span> is about <span class="inlinecode">(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>)^</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a></span> is about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^)</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a></span> is about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>)</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap_idmap"><span class="id" type="definition">ap_idmap</span></a></span> is about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap_1"><span class="id" type="definition">ap_1</span></a></span> is about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">1</span>

</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap02_p2p"><span class="id" type="definition">ap02_p2p</span></a></span> is about <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">@@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>)</span>

</li>
</ul>
   Then we have laws which move things around in an equation. The naming scheme here is <span class="inlinecode"><span class="id" type="var">moveD_XXX</span></span>. The direction <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> indicates where to move to: <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L"><span class="id" type="section">L</span></a></span> means that we move something to the left-hand side, whereas <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span> means we are moving something to the right-hand side. The part <span class="inlinecode"><span class="id" type="var">XXX</span></span> describes the shape of the side <i>from</i> which we are moving where the thing that is getting moves is called <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a></span>.  The presence of 1 next to an <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a></span> generally indicates an *implied* identity path which is inserted automatically after the movement.  Examples:

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#moveL_pM"><span class="id" type="definition">moveL_pM</span></a></span> means that we transform <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a>^</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span>
     because we are moving something to the left-hand side, and we are
     moving the right argument of concat.

<div class="paragraph"> </div>


</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#moveR_Mp"><span class="id" type="definition">moveR_Mp</span></a></span> means that we transform <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^</span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#r"><span class="id" type="variable">r</span></a></span>
     because we move to the right-hand side, and we are moving the left
     argument of concat.

<div class="paragraph"> </div>


</li>
<li> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#moveR_1M"><span class="id" type="definition">moveR_1M</span></a></span> means that we transform <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span> (rather than <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">1</span> <span class="inlinecode">@</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a></span>) to <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#q"><span class="id" type="variable">q</span></a>^</span> <span class="inlinecode">=</span> <span class="inlinecode">1</span>.

</li>
</ul>
   There are also cancellation laws called <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#cancelR"><span class="id" type="lemma">cancelR</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a></span>, which are inverse to the 2-dimensional 'whiskering' operations <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a></span>.

<div class="paragraph"> </div>

   We may now proceed with the groupoid structure proper.

<div class="paragraph"> </div>

<a name="lab16"></a><h2 class="section">The 1-dimensional groupoid structure.</h2>

<div class="paragraph"> </div>

 The identity path is a right unit. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_p1"><span class="id" type="definition">concat_p1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The identity is a left unit. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_1p"><span class="id" type="definition">concat_1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Concatenation is associative. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">t</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#t"><span class="id" type="variable">t</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">t</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#t"><span class="id" type="variable">t</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The left inverse law. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_pV"><span class="id" type="definition">concat_pV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The right inverse law. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_Vp"><span class="id" type="definition">concat_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Several auxiliary theorems about canceling inverses across associativity.  These are somewhat redundant, following from earlier theorems.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_V_pp"><span class="id" type="definition">concat_V_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_p_Vp"><span class="id" type="definition">concat_p_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pp_V"><span class="id" type="definition">concat_pp_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">i</span> <span class="id" type="keyword">return</span> <span class="id" type="keyword">∀</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#i"><span class="id" type="variable">i</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
</div>

<div class="doc">
Inverse distributes over concatenation 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="inv_pp"><span class="id" type="definition">inv_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="inv_Vp"><span class="id" type="definition">inv_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="inv_pV"><span class="id" type="definition">inv_pV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^)^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="inv_VV"><span class="id" type="definition">inv_VV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^)^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Inverse is an involution. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="inv_V"><span class="id" type="definition">inv_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_Mp"><span class="id" type="definition">moveR_Mp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_pM"><span class="id" type="definition">moveR_pM</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_Vp"><span class="id" type="definition">moveR_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_pV"><span class="id" type="definition">moveR_pV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_Mp"><span class="id" type="definition">moveL_Mp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_pM"><span class="id" type="definition">moveL_pM</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_pV"><span class="id" type="definition">moveL_pV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_1M"><span class="id" type="definition">moveL_1M</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_M1"><span class="id" type="definition">moveL_M1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_1V"><span class="id" type="definition">moveL_1V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_V1"><span class="id" type="definition">moveL_V1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">h</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_M1"><span class="id" type="definition">moveR_M1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_1M"><span class="id" type="definition">moveR_1M</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_1V"><span class="id" type="definition">moveR_1V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_V1"><span class="id" type="definition">moveR_V1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">exact</span> (<span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_transport_p"><span class="id" type="definition">moveR_transport_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveR_transport_V"><span class="id" type="definition">moveR_transport_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_transport_V"><span class="id" type="definition">moveL_transport_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="moveL_transport_p"><span class="id" type="definition">moveL_transport_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab17"></a><h3 class="section">Functoriality of functions</h3>

<div class="paragraph"> </div>

 Here we prove that functions behave like functors between groupoids, and that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> itself is functorial. 
<div class="paragraph"> </div>

 Functions take identity paths to identity paths. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_1"><span class="id" type="definition">ap_1</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD_1"><span class="id" type="definition">apD_1</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;1.<br/>

<br/>
</div>

<div class="doc">
Functions commute with concatenation. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_pp"><span class="id" type="definition">ap_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_p_pp"><span class="id" type="definition">ap_p_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <span class="id" type="var">r</span> 1 1).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_pp_p"><span class="id" type="definition">ap_pp_p</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pp_p"><span class="id" type="definition">concat_pp_p</span></a> 1 1 <span class="id" type="var">r</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Functions commute with path inverses. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="inverse_ap"><span class="id" type="definition">inverse_ap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_V"><span class="id" type="definition">ap_V</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> itself is functorial in the first argument. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_idmap"><span class="id" type="definition">ap_idmap</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_compose"><span class="id" type="definition">ap_compose</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#C"><span class="id" type="variable">C</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_compose'"><span class="id" type="definition">ap_compose'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#C"><span class="id" type="variable">C</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The action of constant maps. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_const"><span class="id" type="definition">ap_const</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Naturality of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_Ap"><span class="id" type="definition">concat_Ap</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Naturality of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> at identity. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_A1p"><span class="id" type="definition">concat_A1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pA1"><span class="id" type="definition">concat_pA1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a>  <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">i</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Naturality with other paths hanging around. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_pA_pp"><span class="id" type="definition">concat_pA_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pA_p"><span class="id" type="definition">concat_pA_p</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_A_pp"><span class="id" type="definition">concat_A_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pA1_pp"><span class="id" type="definition">concat_pA1_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pp_A1p"><span class="id" type="definition">concat_pp_A1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pA1_p"><span class="id" type="definition">concat_pA1_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_A1_pp"><span class="id" type="definition">concat_A1_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_pp_A1"><span class="id" type="definition">concat_pp_A1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">w</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_p_A1p"><span class="id" type="definition">concat_p_A1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>, <span class="id" type="var">s</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab18"></a><h3 class="section">Action of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a></span> on paths.</h3>

<div class="paragraph"> </div>

 Application of paths between functions preserves the groupoid structure 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10_1"><span class="id" type="definition">apD10_1</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">B</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10_pp"><span class="id" type="definition">apD10_pp</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">B</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">f'</span> <span class="id" type="var">f''</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">h</span>:<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a>) (<span class="id" type="var">h'</span>:<a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#f''"><span class="id" type="variable">f''</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">h</span>, <span class="id" type="var">h'</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10_V"><span class="id" type="definition">apD10_V</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">B</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>} (<span class="id" type="var">h</span>:<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10_1"><span class="id" type="definition">ap10_1</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10_pp"><span class="id" type="definition">ap10_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span> <span class="id" type="var">f'</span> <span class="id" type="var">f''</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">h</span>:<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a>) (<span class="id" type="var">h'</span>:<a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#f''"><span class="id" type="variable">f''</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><br/>
:= <a class="idref" href="HoTT.PathGroupoids.html#apD10_pp"><span class="id" type="definition">apD10_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10_V"><span class="id" type="definition">ap10_V</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
:= <a class="idref" href="HoTT.PathGroupoids.html#apD10_V"><span class="id" type="definition">apD10_V</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a></span> also behaves nicely on paths produced by <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="ap_ap10"><span class="id" type="lemma">ap_ap10</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#g"><span class="id" type="variable">g</span></a>) (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f'</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab19"></a><h3 class="section">Transport and the groupoid structure of paths</h3>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_1"><span class="id" type="definition">transport_1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: 1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a><br/>
:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_pp"><span class="id" type="definition">transport_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_pV"><span class="id" type="definition">transport_pV</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_Vp"><span class="id" type="definition">transport_Vp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
</div>

<div class="doc">
In the future, we may expect to need some higher coherence for transport:
  for instance, that transport acting on the associator is trivial. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_p_pp"><span class="id" type="definition">transport_p_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">e</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p@q</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q@r</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a><a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a> .<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>, <span class="id" type="var">r</span>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_pVp"><span class="id" type="definition">transport_pVp</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span>:<a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transport_pV"><span class="id" type="definition">transport_pV</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_Vp"><span class="id" type="definition">transport_Vp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Dependent transport in a doubly dependent type. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transportD"><span class="id" type="definition">transportD</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">B</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">C</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x2"><span class="id" type="variable">x2</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Transporting along higher-dimensional paths 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport2"><span class="id" type="definition">transport2</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p'</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>.<br/>

<br/>
</div>

<div class="doc">
An alternative definition. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport2_is_ap10"><span class="id" type="definition">transport2_is_ap10</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport2_p2p"><span class="id" type="definition">transport2_p2p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p1</span> <span class="id" type="var">p2</span> <span class="id" type="var">p3</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r1</span> : <a class="idref" href="HoTT.PathGroupoids.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p2"><span class="id" type="variable">p2</span></a>) (<span class="id" type="var">r2</span> : <a class="idref" href="HoTT.PathGroupoids.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p3"><span class="id" type="variable">p3</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r2"><span class="id" type="variable">r2</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r2"><span class="id" type="variable">r2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r1</span>, <span class="id" type="var">r2</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport2_V"><span class="id" type="definition">transport2_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat_AT"><span class="id" type="definition">concat_AT</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>} (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a>  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="ap_transport"><span class="id" type="lemma">ap_transport</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> <span class="id" type="var">Q</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab20"></a><h3 class="section">Transporting in particular fibrations.</h3>

<div class="paragraph"> </div>

 One frequently needs lemmas showing that transport in a certain dependent type is equal to some more explicitly defined operation, defined according to the structure of that dependent type.  For most dependent types, we prove these lemmas in the appropriate file in the types/ subdirectory.  Here we consider only the most basic cases. 
<div class="paragraph"> </div>

 Transporting in a constant fibration. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_const"><span class="id" type="definition">transport_const</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport2_const"><span class="id" type="definition">transport2_const</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x2"><span class="id" type="variable">x2</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Transporting in a pulled back fibration. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="transport_compose"><span class="id" type="lemma">transport_compose</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>  <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a>  <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
A special case of <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a></span> which seems to come up a lot. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_idmap_ap"><span class="id" type="definition">transport_idmap_ap</span></a> <span class="id" type="var">A</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab21"></a><h3 class="section">The behavior of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a></span>.</h3>

<div class="paragraph"> </div>

 In a constant fibration, <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a></span> reduces to <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>, modulo <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="apD_const"><span class="id" type="lemma">apD_const</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span>: <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab22"></a><h2 class="section">The 2-dimensional groupoid structure</h2>

<div class="paragraph"> </div>

 Horizontal composition of 2-dimensional paths. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat2"><span class="id" type="definition">concat2</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p'</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} {<span class="id" type="var">q</span> <span class="id" type="var">q'</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a>) (<span class="id" type="var">h'</span> : <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a><br/>
:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":path_scope:x_'@@'_x"><span class="id" type="notation">"</span></a>p @@ q" := (<a class="idref" href="HoTT.PathGroupoids.html#concat2"><span class="id" type="definition">concat2</span></a> <span class="id" type="var">p</span> <span class="id" type="var">q</span>)%<span class="id" type="var">path</span> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 20) : <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
2-dimensional path inversion 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="inverse2"><span class="id" type="definition">inverse2</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a><br/>
:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab23"></a><h3 class="section">Whiskering</h3>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerL"><span class="id" type="definition">whiskerL</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">q</span> <span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>) : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><br/>
:= 1 <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerR"><span class="id" type="definition">whiskerR</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><br/>
:= <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> 1.<br/>

<br/>
</div>

<div class="doc">
<a name="lab24"></a><h3 class="section">Unwhiskering, a.k.a. cancelling.</h3>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="cancelL"><span class="id" type="lemma">cancelL</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> <span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">a</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="cancelR"><span class="id" type="lemma">cancelR</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>, <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Whiskering and identity paths. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerR_p1"><span class="id" type="definition">whiskerR_p1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> 1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerR_1p"><span class="id" type="definition">whiskerR_1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> 1 <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerL_p1"><span class="id" type="definition">whiskerL_p1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="whiskerL_1p"><span class="id" type="definition">whiskerL_1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> 1 <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat2_p1"><span class="id" type="definition">concat2_p1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="concat2_1p"><span class="id" type="definition">concat2_1p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) :<br/>
&nbsp;&nbsp;1 <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> 1 <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a>1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#h"><span class="id" type="variable">h</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The interchange law for concatenation. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_concat2"><span class="id" type="definition">concat_concat2</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p'</span> <span class="id" type="var">p''</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} {<span class="id" type="var">q</span> <span class="id" type="var">q'</span> <span class="id" type="var">q''</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p''"><span class="id" type="variable">p''</span></a>) (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q''"><span class="id" type="variable">q''</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">d</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">c</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The interchange law for whiskering.  Special case of <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#concat_concat2"><span class="id" type="definition">concat_concat2</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="concat_whisker"><span class="id" type="definition">concat_whisker</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">p'</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> <span class="id" type="var">q'</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.PathGroupoids.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#a"><span class="id" type="variable">a</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Structure corresponding to the coherence equations of a bicategory. 
<div class="paragraph"> </div>

 The "pentagonator": the 3-cell witnessing the associativity pentagon. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="pentagon"><span class="id" type="definition">pentagon</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">v</span> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q@r</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r@s</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p@q</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>, <span class="id" type="var">r</span>, <span class="id" type="var">s</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The 3-cell witnessing the left unit triangle. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="triangulator"><span class="id" type="definition">triangulator</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> 1 <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The Eckmann-Hilton argument 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="eckmann_hilton"><span class="id" type="definition">eckmann_hilton</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a>) : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerR_p1"><span class="id" type="definition">whiskerR_p1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerL_1p"><span class="id" type="definition">whiskerL_1p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_whisker"><span class="id" type="definition">concat_whisker</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerL_1p"><span class="id" type="definition">whiskerL_1p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR_p1"><span class="id" type="definition">whiskerR_p1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
The action of functions on 2-dimensional paths 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap02"><span class="id" type="definition">ap02</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span>:<a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">r</span>:<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>) : <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap02_pp"><span class="id" type="definition">ap02_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p'</span> <span class="id" type="var">p''</span>:<a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">r</span>:<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a>) (<span class="id" type="var">r'</span>:<a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#p''"><span class="id" type="variable">p''</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r'"><span class="id" type="variable">r'</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r'"><span class="id" type="variable">r'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">r</span>, <span class="id" type="var">r'</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap02_p2p"><span class="id" type="definition">ap02_p2p</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p'</span>:<a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} {<span class="id" type="var">q</span> <span class="id" type="var">q'</span>:<a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#z"><span class="id" type="variable">z</span></a>} (<span class="id" type="var">r</span>:<a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a>) (<span class="id" type="var">s</span>:<a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a>   <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a>  <a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a>  <a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">ap02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q'"><span class="id" type="variable">q'</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">r</span>, <span class="id" type="var">s</span>, <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD02"><span class="id" type="definition">apD02</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.PathGroupoids.html#r"><span class="id" type="variable">r</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD02_pp"><span class="id" type="definition">apD02_pp</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">B</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.PathGroupoids.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">p1</span> <span class="id" type="var">p2</span> <span class="id" type="var">p3</span> : <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#y"><span class="id" type="variable">y</span></a>} (<span class="id" type="var">r1</span> : <a class="idref" href="HoTT.PathGroupoids.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p2"><span class="id" type="variable">p2</span></a>) (<span class="id" type="var">r2</span> : <a class="idref" href="HoTT.PathGroupoids.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p3"><span class="id" type="variable">p3</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#apD02"><span class="id" type="definition">apD02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r2"><span class="id" type="variable">r2</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.PathGroupoids.html#apD02"><span class="id" type="definition">apD02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)) (<a class="idref" href="HoTT.PathGroupoids.html#apD02"><span class="id" type="definition">apD02</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r2"><span class="id" type="variable">r2</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport2_p2p"><span class="id" type="definition">transport2_p2p</span></a> <a class="idref" href="HoTT.PathGroupoids.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r1"><span class="id" type="variable">r1</span></a> <a class="idref" href="HoTT.PathGroupoids.html#r2"><span class="id" type="variable">r2</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> (<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.PathGroupoids.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p3"><span class="id" type="variable">p3</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r1</span>, <span class="id" type="var">r2</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">p1</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab25"></a><h2 class="section">Tactics, hints, and aliases</h2>

<div class="paragraph"> </div>

 <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a></span>, with arguments flipped. Useful mainly in the idiom <span class="inlinecode"><span class="id" type="tactic">apply</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.PathGroupoids.html#concatR"><span class="id" type="abbreviation">concatR</span></a></span> <span class="inlinecode">(<span class="id" type="var">expression</span>))</span>. Given as a notation not a definition so that the resultant terms are literally instances of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a></span>, with no unfolding required. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name="concatR"><span class="id" type="abbreviation">concatR</span></a> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <a class="idref" href="HoTT.PathGroupoids.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.PathGroupoids.html#p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span><br/>
&nbsp;&nbsp;<span class="id" type="var">concat_1p</span> <span class="id" type="var">concat_p1</span> <span class="id" type="var">concat_p_pp</span><br/>
&nbsp;&nbsp;<span class="id" type="var">inv_pp</span> <span class="id" type="var">inv_V</span><br/>
&nbsp;: <span class="id" type="var">path_hints</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a> <br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_V_pp"><span class="id" type="definition">concat_V_pp</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_p_Vp"><span class="id" type="definition">concat_p_Vp</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_pp_V"><span class="id" type="definition">concat_pp_V</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a><br/>
 <br/>
@<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveR_Mp"><span class="id" type="definition">moveR_Mp</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveR_pM"><span class="id" type="definition">moveR_pM</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveL_Mp"><span class="id" type="definition">moveL_Mp</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveL_pM"><span class="id" type="definition">moveL_pM</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveL_1M"><span class="id" type="definition">moveL_1M</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveL_M1"><span class="id" type="definition">moveL_M1</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveR_M1"><span class="id" type="definition">moveR_M1</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#moveR_1M"><span class="id" type="definition">moveR_1M</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#ap_1"><span class="id" type="definition">ap_1</span></a><br/>
<br/>
@<a class="idref" href="HoTT.PathGroupoids.html#inverse_ap"><span class="id" type="definition">inverse_ap</span></a><br/>
@<a class="idref" href="HoTT.PathGroupoids.html#ap_idmap"><span class="id" type="definition">ap_idmap</span></a><br/>
<br/>
@<a class="idref" href="HoTT.PathGroupoids.html#ap_const"><span class="id" type="definition">ap_const</span></a><br/>
<br/>
@<a class="idref" href="HoTT.PathGroupoids.html#apD10_1"><span class="id" type="definition">apD10_1</span></a><br/>
:<span class="id" type="var">paths</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">hott_simpl</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">paths</span> <span class="id" type="keyword">in</span> × |- × ; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path_hints</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Pointed.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Pointed</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Pointed</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab118"></a><h1 class="section">Pointed Types</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Allow ourselves to implicitly generalize over types <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, and a function <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
Any contratible type is pointed. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="ispointed_contr"><span class="id" type="instance">ispointed_contr</span></a> `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a> := <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>.<br/>

<br/>
</div>

<div class="doc">
A pi type with a pointed target is pointed.  I'm not sure why I need to explicitly pass the instance to <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#point"><span class="id" type="projection">point</span></a></span> here. -Jason Gross 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="ispointed_forall"><span class="id" type="instance">ispointed_forall</span></a> `{<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<span class="id" type="var">B</span> <a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a>)}<br/>
: <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Pointed.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ @<a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> (<span class="id" type="var">B</span> <a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">H</span> <a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a>).<br/>

<br/>
</div>

<div class="doc">
A sigma type of pointed components is pointed. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="ispointed_sigma"><span class="id" type="instance">ispointed_sigma</span></a> `{<a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<span class="id" type="var">B</span> (<a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a>))}<br/>
: <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Pointed.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> (<span class="id" type="var">B</span> (<a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <span class="id" type="var">A</span>))<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
A cartesian product of pointed types is pointed. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="ispointed_prod"><span class="id" type="instance">ispointed_prod</span></a> `{<a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <span class="id" type="var">B</span>} : <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Pointed.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <span class="id" type="var">A</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <span class="id" type="var">B</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
The type <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is pointed. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="ispointed_loop_space"><span class="id" type="instance">ispointed_loop_space</span></a> <span class="id" type="var">A</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> (<a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Pointed.html#a"><span class="id" type="variable">a</span></a>) := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>

<br/>
</div>

<div class="doc">
We can build an iterated loop space 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="loopSpace"><span class="id" type="definition">loopSpace</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.Overture.html#pointedType"><span class="id" type="definition">pointedType</span></a>) : <a class="idref" href="HoTT.Overture.html#pointedType"><span class="id" type="definition">pointedType</span></a> :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="iteratedLoopSpace"><span class="id" type="definition">iteratedLoopSpace</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="keyword">struct</span> <span class="id" type="var">n</span>} : <a class="idref" href="HoTT.Overture.html#pointedType"><span class="id" type="definition">pointedType</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Pointed.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <a class="idref" href="HoTT.Overture.html#IsPointed"><span class="id" type="class">IsPointed</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a> (@<a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <a class="idref" href="HoTT.Pointed.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Pointed.html#H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Pointed.html#iteratedLoopSpace"><span class="id" type="definition">iteratedLoopSpace</span></a> <span class="id" type="var">p</span> (<a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#point"><span class="id" type="definition">point</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Tactics.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Tactics</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Tactics</h1>

<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab119"></a><h1 class="section">Extra tactics for homotopy type theory.</h1>

<div class="paragraph"> </div>

<a name="lab120"></a><h2 class="section">Tactics for dealing with <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span></h2>
<a name="lab121"></a><h3 class="section">Tactics about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span>ing with <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span></h3>

<div class="paragraph"> </div>

 Given using the variable names from <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode">{<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">Type</span>}</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Type</span>)</span> <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>},</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a>}</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode">{<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>}</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>),</span> <span class="inlinecode">(<span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span>:

<div class="paragraph"> </div>

The high-level idea is that we don't really need functional extensionality if we end up just applying the functions to arguments anyway.  That is, if we have that <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, and we only talk about <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>, then we don't actually need to transport across <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span>, just <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>.

<div class="paragraph"> </div>

In a bit more detail, if we are transporting across <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span>, and in the function <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span>, all instances of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> are applied to some expressions, say we only see <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>, ..., <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>, then we can eliminate the <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span> by explicitly transporting across <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>, ..., <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>.  The lemma <span class="inlinecode"><a class="idref" href="HoTT.Tactics.html#path_forall_1_beta"><span class="id" type="lemma">path_forall_1_beta</span></a></span> expresses this fact in the case that we see <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> applied to only a single argument in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span>, and the tactic <span class="inlinecode"><span class="id" type="var">transport_path_forall_hammer</span></span> is some fancy Ltac to auto-infer what <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> is and what the argument to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is.

<div class="paragraph"> </div>

The way the tactic does this is by creating an evar for <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> and an evar for the argument to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>, and then using a combination of <span class="inlinecode"><span class="id" type="tactic">assert</span></span>, <span class="inlinecode"><span class="id" type="tactic">pattern</span></span>, etc to figure out what each should be.  If you want to see how it works, you can step through each step of <span class="inlinecode"><span class="id" type="var">transport_path_forall_hammer</span></span> when trying to prove <span class="inlinecode"><a class="idref" href="HoTT.Tactics.html#path_forall_2_beta"><span class="id" type="lemma">path_forall_2_beta</span></a></span>. 
<div class="paragraph"> </div>

 First, we prove some helpful lemmas about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_forall_beta_t</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> ?<span class="id" type="var">H</span> ?<span class="id" type="var">A</span> ?<span class="id" type="var">B</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">g</span> ?<span class="id" type="var">e</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">let</span> <span class="id" type="var">X</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">H</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>) <span class="id" type="var">e</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">X</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">X</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">H</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">X</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">e</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">X</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">X</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !(<a class="idref" href="HoTT.types.Forall.html#path_forall_1"><span class="id" type="definition">path_forall_1</span></a> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
</div>

<div class="doc">
The basic idea is expressed in the type of this lemma. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="path_forall_1_beta"><span class="id" type="lemma">path_forall_1_beta</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">x</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">Px</span><br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_forall_beta_t</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The powerful recursive case 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="path_forall_recr_beta'"><span class="id" type="lemma">path_forall_recr_beta'</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">x0</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">Px</span><br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>)%<span class="id" type="var">type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>) (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_forall_beta_t</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Two lemmas about <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span>ing across <span class="inlinecode"><a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a></span>, used for cleanup 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_path_prod'_beta"><span class="id" type="definition">transport_path_prod'_beta</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">P</span> (<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">HA</span> : <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a>) (<span class="id" type="var">HB</span> : <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a>) (<span class="id" type="var">Px</span> : <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> (@<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a> <a class="idref" href="HoTT.Tactics.html#HA"><span class="id" type="variable">HA</span></a> <a class="idref" href="HoTT.Tactics.html#HB"><span class="id" type="variable">HB</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Tactics.html#HA"><span class="id" type="variable">HA</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a> <a class="idref" href="HoTT.Tactics.html#HB"><span class="id" type="variable">HB</span></a> <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_path_prod'_beta'"><span class="id" type="definition">transport_path_prod'_beta'</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">P</span> (<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">HA</span> : <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a>) (<span class="id" type="var">HB</span> : <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a>) (<span class="id" type="var">Px</span> : <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>)<br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">xy</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.Tactics.html#xy"><span class="id" type="variable">xy</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.Tactics.html#xy"><span class="id" type="variable">xy</span></a>)) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> (@<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a> <a class="idref" href="HoTT.Tactics.html#HA"><span class="id" type="variable">HA</span></a> <a class="idref" href="HoTT.Tactics.html#HB"><span class="id" type="variable">HB</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a>) <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Tactics.html#HA"><span class="id" type="variable">HA</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Tactics.html#y'"><span class="id" type="variable">y'</span></a> <a class="idref" href="HoTT.Tactics.html#HB"><span class="id" type="variable">HB</span></a> <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Rewrite the recursive case after clean-up 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="path_forall_recr_beta"><span class="id" type="lemma">path_forall_recr_beta</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">x0</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">Px</span><br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.Tactics.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Tactics.html#path_forall_recr_beta'"><span class="id" type="lemma">path_forall_recr_beta'</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Tactics.html#transport_path_prod'_beta'"><span class="id" type="definition">transport_path_prod'_beta'</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The sledge-hammer for computing with <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span>ing across a <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span>.  Note that it uses <span class="inlinecode"><span class="id" type="tactic">rewrite</span></span>, and so should only be used in opaque proofs. 
<div class="paragraph"> </div>

 We separate the inference part and the rewrite part to avoid 'Anomaly: Uncaught exception Invalid_argument("to_constraints: non-trivial algebraic constraint between universes", _).
Please report.' on rewrite 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">transport_path_forall_hammer_helper</span> :=<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">F</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x0</span> ⇒ @?<span class="id" type="var">F</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> ?<span class="id" type="var">H</span> ?<span class="id" type="var">X</span> ?<span class="id" type="var">T</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">g</span> ?<span class="id" type="var">e</span>)] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">F</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x0</span> ⇒ @?<span class="id" type="var">F</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> ?<span class="id" type="var">H</span> ?<span class="id" type="var">X</span> ?<span class="id" type="var">T</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">g</span> ?<span class="id" type="var">e</span>)] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">H</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">X</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x0</span> ⇒ @?<span class="id" type="var">F</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> ?<span class="id" type="var">H</span> ?<span class="id" type="var">X</span> ?<span class="id" type="var">T</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">g</span> ?<span class="id" type="var">e</span>)] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">X</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x0</span> ⇒ @?<span class="id" type="var">F</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> ?<span class="id" type="var">H</span> ?<span class="id" type="var">X</span> ?<span class="id" type="var">T</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">g</span> ?<span class="id" type="var">e</span>)] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">T</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">t0</span> := <span class="id" type="tactic">fresh</span> "t0" <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">t1</span> := <span class="id" type="tactic">fresh</span> "t1" <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T1</span> := <span class="id" type="var">lazymatch</span> <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">F</span> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(?</span></a><span class="id" type="var">T</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">T</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">evar</span> (<span class="id" type="var">t1</span> : <span class="id" type="var">T1</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T0</span> := <span class="id" type="var">lazymatch</span> <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">F</span> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : ?<span class="id" type="var">A</span>, @?<span class="id" type="var">B</span> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">C</span> ⇒ <span class="id" type="keyword">constr</span>:(<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <span class="id" type="var">A</span>, <span class="id" type="var">B</span> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span> <span class="id" type="var">t1</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">C</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">evar</span> (<span class="id" type="var">t0</span> : <span class="id" type="var">T0</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">dummy</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">dummy</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x0</span>, <span class="id" type="var">F</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">t0</span> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a> (<a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a> <span class="id" type="var">t1</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="keyword">let</span> <span class="id" type="var">x0</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x0</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">GL0</span> := <span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">GL0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">GL0</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">GL0'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">GL1'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">GL0'</span> := <span class="id" type="var">GL0</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">arg</span> := <span class="id" type="keyword">match</span> <span class="id" type="var">GL0</span> <span class="id" type="keyword">with</span> <span class="id" type="var">appcontext</span>[<span class="id" type="var">x0</span> ?<span class="id" type="var">arg</span>] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">arg</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">t1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">arg</span>) <span class="id" type="tactic">by</span> (<span class="id" type="tactic">subst</span> <span class="id" type="var">t1</span>; <span class="id" type="tactic">reflexivity</span>); <span class="id" type="tactic">subst</span> <span class="id" type="var">t1</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pattern</span> (<span class="id" type="var">x0</span> <span class="id" type="var">arg</span>) <span class="id" type="keyword">in</span> <span class="id" type="var">GL0'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">GL0''</span> := ?<span class="id" type="var">GR</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">constr_eq</span> <span class="id" type="var">GL0'</span> <span class="id" type="var">GL0''</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">GR</span> <span class="id" type="keyword">as</span> <span class="id" type="var">GL1'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pattern</span> <span class="id" type="var">x0</span> <span class="id" type="keyword">in</span> <span class="id" type="var">GL1'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">GL1''</span> := ?<span class="id" type="var">GR</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">constr_eq</span> <span class="id" type="var">GL1'</span> <span class="id" type="var">GL1''</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">t0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">GR</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">subst</span> <span class="id" type="var">t0</span>; [ <span class="id" type="tactic">reflexivity</span> | <span class="id" type="tactic">reflexivity</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">clear</span> <span class="id" type="var">dummy</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">p</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (@<a class="idref" href="HoTT.Tactics.html#path_forall_recr_beta"><span class="id" type="lemma">path_forall_recr_beta</span></a> <span class="id" type="var">H</span> <span class="id" type="var">X</span> <span class="id" type="var">T</span> <span class="id" type="var">t1</span> <span class="id" type="var">t0</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">p</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <span class="id" type="var">p</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">subst</span> <span class="id" type="var">t0</span> <span class="id" type="var">t1</span> <span class="id" type="var">p</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">transport_path_forall_hammer</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">progress</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer_helper</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>

<br/>
</div>

<div class="doc">
An example showing that it works 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="path_forall_2_beta'"><span class="id" type="lemma">path_forall_2_beta'</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">Px</span><br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)) <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)%<span class="id" type="var">type</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="var">e</span> ?<span class="id" type="var">x</span>] ] ⇒ <span class="id" type="tactic">induction</span> (<span class="id" type="var">e</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="path_forall_2_beta"><span class="id" type="lemma">path_forall_2_beta</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">Px</span><br/>
: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.Tactics.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)) <a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.Tactics.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Tactics.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a> ⇒ <a class="idref" href="HoTT.Tactics.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a> (<a class="idref" href="HoTT.Tactics.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Tactics.html#x1"><span class="id" type="variable">x1</span></a>)) (<a class="idref" href="HoTT.Tactics.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Tactics.html#x0"><span class="id" type="variable">x0</span></a>) <a class="idref" href="HoTT.Tactics.html#Px"><span class="id" type="variable">Px</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab122"></a><h2 class="section">A more powerful variant of <span class="inlinecode"><span class="id" type="var">path_induction</span></span></h2>
 We first define some helper tactics, and then define <span class="inlinecode"><span class="id" type="var">path_induction_hammer</span></span>, which has poor computational behavior, but is vastly more powerful than <span class="inlinecode"><span class="id" type="var">path_induction</span></span>, and removes paths which are discoverably contractible, and paths which only appear in the goal, etc. 
<div class="paragraph"> </div>

 A variant of <span class="inlinecode"><span class="id" type="tactic">induction</span></span> which also tries <span class="inlinecode"><span class="id" type="tactic">destruct</span></span> and <span class="inlinecode"><span class="id" type="tactic">case</span></span>, and may be extended to using other <span class="inlinecode"><span class="id" type="tactic">destruct</span></span>-like tactics. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">induction_hammer</span> <span class="id" type="var">H</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span> || <span class="id" type="tactic">induction</span> <span class="id" type="var">H</span> || (<span class="id" type="tactic">case</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span>).<br/>

<br/>
</div>

<div class="doc">
Takes a term of type <span class="inlinecode"><span class="id" type="var">_</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">_</span></span>, and tries to replace it by <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a></span> by trying to prove that it's an hProp.  The ordering of attempts is tuned for speed. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_contr_path</span> <span class="id" type="var">p</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T</span> := <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="tactic">progress</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">p</span>) <span class="id" type="tactic">by</span> <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">p</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">a</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span>) ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">a</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">b</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span>) ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">b</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span>) ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">y</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span>) ?<span class="id" type="var">a</span> ?<span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">y</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Paths.html#equiv_ap"><span class="id" type="definition">equiv_ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#isequiv_apD10"><span class="id" type="method">isequiv_apD10</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) <span class="id" type="var">a</span> <span class="id" type="var">b</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (@<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">T</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">p</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">H</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">cbv</span> <span class="id" type="keyword">iota</span> <span class="id" type="keyword">in</span> ×<br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>

<br/>
</div>

<div class="doc">
Use both <span class="inlinecode"><span class="id" type="var">induction_hammer</span></span> and <span class="inlinecode"><span class="id" type="var">clear_contr_path</span></span> on a path, to try to get rid of it 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_path_no_check</span> <span class="id" type="var">p</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="var">induction_hammer</span> <span class="id" type="var">p</span> || <span class="id" type="var">clear_contr_path</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_path</span> <span class="id" type="var">p</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">t</span> := <span class="id" type="var">type</span> <span class="id" type="var">of</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">t</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">clear_path_no_check</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">fail</span> 0 "clear_path only works on paths;" <span class="id" type="var">p</span> "is not a path"<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Run <span class="inlinecode"><span class="id" type="var">clear_path</span></span> on hypotheses  We don't match only on things of type <span class="inlinecode"><span class="id" type="var">_</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">_</span></span>, because maybe that's the head normal form, but it's hiding behind something else; <span class="inlinecode"><span class="id" type="var">clear_path</span></span> will make sure it's of the right type.  We include some redundant cases at the top, for speed; it is faster to try to destruct everything first, and then do the full battery of tactics, than to just run the hammer. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">step_clear_paths</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">p</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">p</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">clear_path_no_check</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">p</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">clear_path</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_paths</span> := <span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> <span class="id" type="var">step_clear_paths</span>.<br/>

<br/>
</div>

<div class="doc">
Run <span class="inlinecode"><span class="id" type="var">clear_path</span></span> on anything inside a <span class="inlinecode"><span class="id" type="keyword">match</span></span> 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">step_clear_paths_in_match</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="keyword">match</span> ?<span class="id" type="var">p</span> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="var">_</span> <span class="id" type="keyword">end</span>] ] ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="keyword">match</span> ?<span class="id" type="var">p</span> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="var">_</span> <span class="id" type="keyword">end</span>] ] ⇒ <span class="id" type="var">clear_path_no_check</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">clear_paths_in_match</span> := <span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> <span class="id" type="var">step_clear_paths_in_match</span>.<br/>

<br/>
</div>

<div class="doc">
Now some lemmas about trivial <span class="inlinecode"><span class="id" type="keyword">match</span></span>es 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="match_eta"><span class="id" type="definition">match_eta</span></a> <span class="id" type="var">T</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.Tactics.html#T"><span class="id" type="variable">T</span></a>) (<span class="id" type="var">H0</span> : <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>)<br/>
: (<a class="idref" href="HoTT.Tactics.html#H0"><span class="id" type="variable">H0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Tactics.html#H0"><span class="id" type="variable">H0</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Tactics.html#H0"><span class="id" type="variable">H0</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="match_eta1"><span class="id" type="definition">match_eta1</span></a> <span class="id" type="var">T</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Tactics.html#T"><span class="id" type="variable">T</span></a>) (<span class="id" type="var">E</span> : <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Tactics.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Tactics.html#match_eta"><span class="id" type="definition">match_eta</span></a> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)%<span class="id" type="var">path</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="match_eta2"><span class="id" type="definition">match_eta2</span></a> <span class="id" type="var">T</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.Tactics.html#T"><span class="id" type="variable">T</span></a>) (<span class="id" type="var">E</span> : <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.Tactics.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#y"><span class="id" type="variable">y</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.Tactics.html#match_eta1"><span class="id" type="definition">match_eta1</span></a> <a class="idref" href="HoTT.Tactics.html#E"><span class="id" type="variable">E</span></a> (<a class="idref" href="HoTT.Tactics.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)%<span class="id" type="var">path</span>.<br/>

<br/>
</div>

<div class="doc">
And now the actual tactic.  Note that the order of the cases in the <span class="inlinecode"><span class="id" type="keyword">match</span></span> <span class="inlinecode"><span class="id" type="keyword">goal</span></span> <span class="inlinecode"><span class="id" type="keyword">with</span></span> <span class="inlinecode">...</span> <span class="inlinecode"><span class="id" type="keyword">end</span></span> is somewhat finely tuned for speed. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">step_path_induction_hammer</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">p</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span> <br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">let</span> <span class="id" type="var">H'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">assert</span> (<span class="id" type="var">H'</span> := <a class="idref" href="HoTT.Tactics.html#match_eta1"><span class="id" type="definition">match_eta1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H</span>); <span class="id" type="tactic">destruct</span> <span class="id" type="var">H'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">let</span> <span class="id" type="var">H'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">assert</span> (<span class="id" type="var">H'</span> := <a class="idref" href="HoTT.Tactics.html#match_eta2"><span class="id" type="definition">match_eta2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H</span>); <span class="id" type="tactic">destruct</span> <span class="id" type="var">H'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">step_clear_paths</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">expand</span>; <span class="id" type="var">step_clear_paths_in_match</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">path_hints</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">done</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_induction_hammer</span> := <span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> <span class="id" type="var">step_path_induction_hammer</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab123"></a><h1 class="section">Miscellaneous tactics</h1>

<div class="paragraph"> </div>

 Substitute all hypotheses with bodies, i.e., of the form <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="var">_</span></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">subst_body</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> := <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">subst</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Some tactics to do things with some arbitrary hypothesis in the context.  These tactics are similar to, e.g., <span class="inlinecode"><span class="id" type="tactic">assumption</span></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">do_with_hyp</span> <span class="id" type="var">tac</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">tac</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">rewrite_hyp'</span> := <span class="id" type="var">do_with_hyp</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> <span class="id" type="var">H</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">rewrite_hyp</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">rewrite_hyp'</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">rewrite_rev_hyp'</span> := <span class="id" type="var">do_with_hyp</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">rewrite_rev_hyp</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">rewrite_rev_hyp'</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">apply_hyp'</span> := <span class="id" type="var">do_with_hyp</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">apply_hyp</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">apply_hyp'</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">eapply_hyp'</span> := <span class="id" type="var">do_with_hyp</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">eapply</span> <span class="id" type="var">H</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">eapply_hyp</span> := <span class="id" type="tactic">repeat</span> <span class="id" type="var">eapply_hyp'</span>.<br/>

<br/>
</div>

<div class="doc">
Run <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> on a hypothesis before rewriting with it. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">simpl_do_clear</span> <span class="id" type="var">tac</span> <span class="id" type="var">term</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> := <span class="id" type="var">term</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span> |- *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">tac</span> <span class="id" type="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">H</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    <span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    !<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → !<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "!" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    ?<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">H</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span>) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" <span class="id" type="var">hyp</span>(<span class="id" type="var">hyp</span>) "|-" "*" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> <span class="id" type="var">hyp</span> |- × ) <span class="id" type="var">term</span>.<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite"      "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span>    ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "-&gt;" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>
<span class="id" type="keyword">Tactic Notation</span> "simpl" "rewrite" "&lt;-" "?" <span class="id" type="keyword">constr</span>(<span class="id" type="var">term</span>) "in" "*" "|-" := <span class="id" type="var">simpl_do_clear</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="var">H</span> <span class="id" type="keyword">in</span> × |- ) <span class="id" type="var">term</span>.<br/>

<br/>
</div>

<div class="doc">
find the head of the given expression 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">head</span> <span class="id" type="var">expr</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">expr</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| ?<span class="id" type="var">f</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">head</span> <span class="id" type="var">f</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">expr</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">head_hnf</span> <span class="id" type="var">expr</span> := <span class="id" type="keyword">let</span> <span class="id" type="var">expr'</span> := <span class="id" type="tactic">eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">expr</span> <span class="id" type="keyword">in</span> <span class="id" type="var">head</span> <span class="id" type="var">expr'</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_all_matches_then</span> <span class="id" type="var">matcher</span> <span class="id" type="var">tac</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">T</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">matcher</span> <span class="id" type="var">T</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span>; <span class="id" type="var">tac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_all_matches</span> <span class="id" type="var">matcher</span> := <span class="id" type="var">destruct_all_matches_then</span> <span class="id" type="var">matcher</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_all_matches'</span> <span class="id" type="var">matcher</span> := <span class="id" type="var">destruct_all_matches_then</span> <span class="id" type="var">matcher</span> <span class="id" type="tactic">idtac</span>.<br/>

<br/>
</div>

<div class="doc">
matches anything whose type has a <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> in it 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_type_matcher</span> <span class="id" type="var">T</span> <span class="id" type="var">HT</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">HT</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">context</span>[<span class="id" type="var">T</span>] ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_type</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_type_matcher</span> <span class="id" type="var">T</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_type'</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches'</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_type_matcher</span> <span class="id" type="var">T</span>).<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head_matcher</span> <span class="id" type="var">T</span> <span class="id" type="var">HT</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">head</span> <span class="id" type="var">HT</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">T</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_head_matcher</span> <span class="id" type="var">T</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head'</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches'</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_head_matcher</span> <span class="id" type="var">T</span>).<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head_hnf_matcher</span> <span class="id" type="var">T</span> <span class="id" type="var">HT</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="var">head_hnf</span> <span class="id" type="var">HT</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">T</span> ⇒ <span class="id" type="tactic">idtac</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head_hnf</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_head_hnf_matcher</span> <span class="id" type="var">T</span>).<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">destruct_head_hnf'</span> <span class="id" type="var">T</span> := <span class="id" type="var">destruct_all_matches'</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="var">destruct_head_hnf_matcher</span> <span class="id" type="var">T</span>).<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.Trunc.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.Trunc</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.Trunc</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab43"></a><h1 class="section">Truncatedness</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">trunc_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">m</span> <span class="id" type="var">n</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab44"></a><h2 class="section">Arithmetic on truncation-levels.</h2>

</div>
<div class="code">
<span class="id" type="keyword">Fixpoint</span> <a name="trunc_index_add"><span class="id" type="definition">trunc_index_add</span></a> (<span class="id" type="var">m</span> <span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Trunc.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> ⇒ <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">m'</span> ⇒ <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> (<a class="idref" href="HoTT.Trunc.html#trunc_index_add"><span class="id" type="definition">trunc_index_add</span></a> <span class="id" type="var">m'</span> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":trunc_scope:x_'-2+'_x"><span class="id" type="notation">"</span></a>m -2+ n" := (<a class="idref" href="HoTT.Trunc.html#trunc_index_add"><span class="id" type="definition">trunc_index_add</span></a> <span class="id" type="var">m</span> <span class="id" type="var">n</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 50, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">trunc_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="trunc_index_leq"><span class="id" type="definition">trunc_index_leq</span></a> (<span class="id" type="var">m</span> <span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Trunc.html#m"><span class="id" type="variable">m</span></a>, <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a>, <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">m'</span>, <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">m'</span>, <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n'</span> ⇒ <a class="idref" href="HoTT.Trunc.html#trunc_index_leq"><span class="id" type="definition">trunc_index_leq</span></a> <span class="id" type="var">m'</span> <span class="id" type="var">n'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":trunc_scope:x_'<='_x"><span class="id" type="notation">"</span></a>m &lt;= n" := (<a class="idref" href="HoTT.Trunc.html#trunc_index_leq"><span class="id" type="definition">trunc_index_leq</span></a> <span class="id" type="var">m</span> <span class="id" type="var">n</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">trunc_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab45"></a><h2 class="section">Truncatedness proper.</h2>

<div class="paragraph"> </div>

 A contractible space is (-2)-truncated, by definition. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="contr_trunc_minus_two"><span class="id" type="definition">contr_trunc_minus_two</span></a> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> <span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Trunc.html#H"><span class="id" type="variable">H</span></a>.<br/>

<br/>
</div>

<div class="doc">
Truncation levels are cumulative. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="trunc_succ"><span class="id" type="instance">trunc_succ</span></a> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a> | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">A</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [| <span class="id" type="var">n</span> <span class="id" type="var">I</span>]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">H</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Contractible.html#contr_paths_contr"><span class="id" type="instance">contr_paths_contr</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <span class="id" type="var">I</span>, <span class="id" type="var">H</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_leq"><span class="id" type="instance">trunc_leq</span></a> {<span class="id" type="var">m</span> <span class="id" type="var">n</span>} (<span class="id" type="var">Hmn</span> : <a class="idref" href="HoTT.Trunc.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Trunc.html#:trunc_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Trunc.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="var">A</span>} : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a> | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">A</span>; <span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">m</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">n'</span> <span class="id" type="var">IH</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [ | <span class="id" type="var">m'</span>] <span class="id" type="var">Hmn</span> <span class="id" type="var">A</span> ? .<br/>
&nbsp;&nbsp;-  <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;-  <span class="id" type="tactic">destruct</span> <span class="id" type="var">Hmn</span>.<br/>
&nbsp;&nbsp;-  <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>, (<span class="id" type="var">IH</span> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a>); <span class="id" type="tactic">auto</span>.<br/>
&nbsp;&nbsp;-  <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>; <span class="id" type="tactic">apply</span> (<span class="id" type="var">IH</span> <span class="id" type="var">m'</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">typeclass_instances</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Equivalence preserves truncation (this is, of course, trivial with univalence).
   This is not an <span class="inlinecode"><span class="id" type="keyword">Instance</span></span> because it causes infinite loops.
   
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Trunc.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Trunc.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">f</span>; <span class="id" type="var">revert</span> <span class="id" type="var">B</span>; <span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">A</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [| <span class="id" type="var">n</span> <span class="id" type="var">I</span>]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> ? <span class="id" type="var">B</span> <span class="id" type="var">f</span> ?.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#contr_equiv"><span class="id" type="lemma">contr_equiv</span></a> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> <span class="id" type="var">Y</span> ⇒ <span class="id" type="var">I</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">y</span>) <a class="idref" href="HoTT.Trunc.html#X"><span class="id" type="variable">X</span></a> (<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>) <a class="idref" href="HoTT.Trunc.html#Y"><span class="id" type="variable">Y</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">I</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.Trunc.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.Trunc.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Trunc.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> <a class="idref" href="HoTT.Trunc.html#f"><span class="id" type="variable">f</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.TruncType.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.TruncType</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.TruncType</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab130"></a><h1 class="section">Universes of truncated types.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">n</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab131"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a></span>: Universes of truncated types</h2>

<div class="paragraph"> </div>

 It is convenient for some purposes to consider the universe of all n-truncated types (within a given universe of types).  In particular, this allows us to state the important fact that each such universe is itself (n+1)-truncated. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="TruncType"><span class="id" type="section">TruncType</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>} `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="TruncType"><span class="id" type="record">TruncType</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) := <a name="BuildTruncType"><span class="id" type="constructor">BuildTruncType</span></a> {<br/>
&nbsp;&nbsp;<a name="trunctype_type"><span class="id" type="projection">trunctype_type</span></a> :&gt; <span class="id" type="keyword">Type</span> ;<br/>
&nbsp;&nbsp;<a name="istrunc_trunctype_type"><span class="id" type="projection">istrunc_trunctype_type</span></a> : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="method">trunctype_type</span></a><br/>
}.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.TruncType.html#BuildTruncType"><span class="id" type="constructor">BuildTruncType</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> {<span class="id" type="var">_</span>}.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="projection">trunctype_type</span></a> [<span class="id" type="var">_</span>] <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.TruncType.html#istrunc_trunctype_type"><span class="id" type="projection">istrunc_trunctype_type</span></a> [<span class="id" type="var">_</span>] <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">istrunc_trunctype_type</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_trunctype"><span class="id" type="definition">issig_trunctype</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.TruncType.html#BuildTruncType"><span class="id" type="constructor">BuildTruncType</span></a> <span class="id" type="var">n</span>) (@<a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="projection">trunctype_type</span></a> <span class="id" type="var">n</span>) (@<a class="idref" href="HoTT.TruncType.html#istrunc_trunctype_type"><span class="id" type="projection">istrunc_trunctype_type</span></a> <span class="id" type="var">n</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_trunctype"><span class="id" type="definition">equiv_path_trunctype</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.TruncType.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.TruncType.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">equiv_via</span> (<span class="id" type="var">A</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <span class="id" type="keyword">Type</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Universe.html#equiv_path_universe"><span class="id" type="definition">equiv_path_universe</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">equiv_via</span> (<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#issig_trunctype"><span class="id" type="definition">issig_trunctype</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#issig_trunctype"><span class="id" type="definition">issig_trunctype</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.types.Paths.html#equiv_ap"><span class="id" type="definition">equiv_ap</span></a>; <span class="id" type="tactic">refine</span> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="projection">trunctype_type</span></a> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.TruncType.html#istrunc_trunctype_type"><span class="id" type="projection">istrunc_trunctype_type</span></a> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="projection">trunctype_type</span></a> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.TruncType.html#istrunc_trunctype_type"><span class="id" type="projection">istrunc_trunctype_type</span></a> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_trunctype"><span class="id" type="definition">path_trunctype</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.TruncType.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.TruncType.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.TruncType.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.TruncType.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
:= <a class="idref" href="HoTT.TruncType.html#equiv_path_trunctype"><span class="id" type="definition">equiv_path_trunctype</span></a> <a class="idref" href="HoTT.TruncType.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.TruncType.html#B"><span class="id" type="variable">B</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="istrunc_trunctype"><span class="id" type="instance">istrunc_trunctype</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.TruncType.html#equiv_path_trunctype"><span class="id" type="definition">equiv_path_trunctype</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">n'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Misc.html#contr_equiv_contr_contr"><span class="id" type="lemma">contr_equiv_contr_contr</span></a>. &nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Misc.html#istrunc_equiv"><span class="id" type="lemma">istrunc_equiv</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="Sn_trunctype"><span class="id" type="instance">Sn_trunctype</span></a>: <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.TruncType.html#n"><span class="id" type="variable">n</span></a>)) |0.<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">n</span>.<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> <a class="idref" href="HoTT.TruncType.html#issig_trunctype"><span class="id" type="definition">issig_trunctype</span></a>) <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.TruncType.html#istrunc_trunctype"><span class="id" type="instance">istrunc_trunctype</span></a> <span class="id" type="var">n</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="hProp_is_hSet"><span class="id" type="instance">hProp_is_hSet</span></a> : (<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>) | 0.<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.TruncType.html#Sn_trunctype"><span class="id" type="instance">Sn_trunctype</span></a> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="section">TruncType</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.UnivalenceAxiom.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.UnivalenceAxiom</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.UnivalenceAxiom</h1>

<div class="code">
</div>

<div class="doc">
To assume the Univalence axiom outright, import this file.
    (Doing this instead of simply positing Univalence directly
    avoids creating multiple witnesses for the axiom in
    different developments.) 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="univalence_axiom"><span class="id" type="axiom">univalence_axiom</span></a> : <a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>.<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">univalence_axiom</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Adjoint.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Adjoint</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Adjoint</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab545"></a><h1 class="section">Adjunctions</h1>
<a name="lab546"></a><h2 class="section">Definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab547"></a><h3 class="section">unit+UMP</h3>
<a name="lab548"></a><h3 class="section">counit+UMP</h3>
<a name="lab549"></a><h3 class="section">unit+counit+zig+zag</h3>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a>.<br/>
</div>

<div class="doc">
<a name="lab550"></a><h3 class="section">universal morphisms</h3>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#"><span class="id" type="library">Adjoint.UniversalMorphisms</span></a>.<br/>
</div>

<div class="doc">
<a name="lab551"></a><h3 class="section">hom-set isomorphism</h3>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#"><span class="id" type="library">Adjoint.Hom</span></a>.<br/>
</div>

<div class="doc">
<a name="lab552"></a><h2 class="section">Coercions between various definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#"><span class="id" type="library">Adjoint.UnitCounitCoercions</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#"><span class="id" type="library">Adjoint.HomCoercions</span></a>.<br/>
</div>

<div class="doc">
<a name="lab553"></a><h2 class="section">Opposite adjunctions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a>.<br/>
</div>

<div class="doc">
<a name="lab554"></a><h2 class="section">Path spaces of adjunctions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#"><span class="id" type="library">Adjoint.Paths</span></a>.<br/>
</div>

<div class="doc">
<a name="lab555"></a><h2 class="section">Composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="library">Adjoint.Composition.Composition</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="module">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="module">Adjoint.UnitCounit</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#"><span class="id" type="module">Adjoint.UniversalMorphisms</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#"><span class="id" type="module">Adjoint.Hom</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#"><span class="id" type="module">Adjoint.UnitCounitCoercions</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#"><span class="id" type="module">Adjoint.HomCoercions</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="module">Adjoint.Dual</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#"><span class="id" type="module">Adjoint.Paths</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="module">Adjoint.Composition.Composition</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Adjoint.Notations.html#"><span class="id" type="library">Adjoint.Notations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Composition.AssociativityLaw.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Composition.AssociativityLaw</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Composition.AssociativityLaw</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab574"></a><h1 class="section">Associativity of adjunction composition</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="library">Adjoint.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#"><span class="id" type="library">Adjoint.Paths</span></a> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#"><span class="id" type="library">Adjoint.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#"><span class="id" type="library">Adjoint.Composition.LawsTactic</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">HoTT.PathGroupoids</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="composition_lemmas"><span class="id" type="section">composition_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjunctionWithFunctors"><span class="id" type="abbreviation">AdjunctionWithFunctors</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">fg</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">D</span> <span class="id" type="var">C</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">fg</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">fg</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">H0</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.B"><span class="id" type="variable">B</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.H"><span class="id" type="variable">H</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.H'"><span class="id" type="variable">H'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.E"><span class="id" type="variable">E</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.AF"><span class="id" type="variable">AF</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F'"><span class="id" type="variable">F'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.AG"><span class="id" type="variable">AG</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G'"><span class="id" type="variable">G'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.AH"><span class="id" type="variable">AH</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H'"><span class="id" type="variable">H'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AH"><span class="id" type="variable">AH</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AG"><span class="id" type="variable">AG</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AF"><span class="id" type="variable">AF</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AH"><span class="id" type="variable">AH</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AG"><span class="id" type="variable">AG</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.AF"><span class="id" type="variable">AF</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#AdjunctionWithFunctors"><span class="id" type="abbreviation">AdjunctionWithFunctors</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">Functor.Composition.Laws.associativity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">Functor.Composition.Laws.associativity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Adjoint.Composition.LawsTactic.law_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas"><span class="id" type="section">composition_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<span class="id" type="keyword">associativity</span> : <span class="id" type="var">category</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Composition.Composition.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Composition.Composition</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Composition.Composition</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab569"></a><h1 class="section">Adjunction composition</h1>
<a name="lab570"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="library">Adjoint.Composition.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab571"></a><h2 class="section">Associativity</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#"><span class="id" type="library">Adjoint.Composition.AssociativityLaw</span></a>.<br/>
</div>

<div class="doc">
<a name="lab572"></a><h1 class="section">Left and right identity laws</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#"><span class="id" type="library">Adjoint.Composition.IdentityLaws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="module">Adjoint.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#"><span class="id" type="module">Adjoint.Composition.AssociativityLaw</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#"><span class="id" type="module">Adjoint.Composition.IdentityLaws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="AdjointCompositionNotations"><span class="id" type="module">AdjointCompositionNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="module">AdjointCompositionCoreNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="module">AdjointCompositionNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Composition.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Composition.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Composition.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab561"></a><h1 class="section">Composition of adjunctions <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F'"><span class="id" type="variable">F'</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G'"><span class="id" type="variable">G'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F'"><span class="id" type="variable">F'</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span> <span class="inlinecode">⊣</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G'"><span class="id" type="variable">G'</span></a>)</span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab562"></a><h2 class="section">via the unit+counit+zig+zag definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="compose"><span class="id" type="section">compose</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.E"><span class="id" type="variable">E</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.A'"><span class="id" type="variable">A'</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G'"><span class="id" type="variable">G'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="compose.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_unit"><span class="id" type="definition">compose_unit</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> 1 (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G'"><span class="id" type="variable">G'</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A"><span class="id" type="variable">A</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">eta</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">eta'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<span class="id" type="keyword">fun</span> (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">U</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <span class="id" type="var">eta'</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">eta</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">NaturalTransformation.Composition.Laws.nt_solve_associator</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_counit"><span class="id" type="definition">compose_counit</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G'"><span class="id" type="variable">G'</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a>) 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A"><span class="id" type="variable">A</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">eps</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">eps'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<span class="id" type="keyword">fun</span> (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">U</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="var">eps'</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <span class="id" type="var">eps</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G'"><span class="id" type="variable">G'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#T"><span class="id" type="variable">T</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">NaturalTransformation.Composition.Laws.nt_solve_associator</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.G'"><span class="id" type="variable">G'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose_unit"><span class="id" type="definition">compose_unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose_counit"><span class="id" type="definition">compose_counit</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">A</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">morphism</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <span class="id" type="var">A</span>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span>; <span class="id" type="var">try_associativity_quick</span> <span class="id" type="var">f_ap</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">A</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">morphism</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <span class="id" type="var">A</span>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span>; <span class="id" type="var">try_associativity_quick</span> <span class="id" type="var">f_ap</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">repeat</span> (<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">try_associativity_quick</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_right_identity"><span class="id" type="definition">concat_right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_left_identity"><span class="id" type="definition">concat_left_identity</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">try_associativity_quick</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_right_identity"><span class="id" type="definition">concat_right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_left_identity"><span class="id" type="definition">concat_left_identity</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose"><span class="id" type="section">compose</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="AdjointCompositionCoreNotations"><span class="id" type="module">AdjointCompositionCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">"</span></a>o" := <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.compose"><span class="id" type="definition">compose</span></a> : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="module">AdjointCompositionCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Composition.IdentityLaws.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Composition.IdentityLaws</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Composition.IdentityLaws</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab575"></a><h1 class="section">Left and right identity laws of adjunction composition</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="library">Adjoint.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#"><span class="id" type="library">Adjoint.Paths</span></a> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#"><span class="id" type="library">Adjoint.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#"><span class="id" type="library">Adjoint.Composition.LawsTactic</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">HoTT.PathGroupoids</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity_lemmas"><span class="id" type="section">identity_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjunctionWithFunctors"><span class="id" type="abbreviation">AdjunctionWithFunctors</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">fg</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">D</span> <span class="id" type="var">C</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">fg</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">fg</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="left_identity"><span class="id" type="lemma">left_identity</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> 1 <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#AdjunctionWithFunctors"><span class="id" type="abbreviation">AdjunctionWithFunctors</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">Functor.Composition.Laws.left_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">Functor.Composition.Laws.left_identity</span></a> <span class="id" type="var">_</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Adjoint.Composition.LawsTactic.law_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="right_identity"><span class="id" type="lemma">right_identity</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#AdjointCompositionCoreNotations.:adjunction_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#AdjunctionWithFunctors"><span class="id" type="abbreviation">AdjunctionWithFunctors</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">Functor.Composition.Laws.right_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">Functor.Composition.Laws.right_identity</span></a> <span class="id" type="var">_</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Adjoint.Composition.LawsTactic.law_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#identity_lemmas"><span class="id" type="section">identity_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Immediate</span> @<a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">category</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Composition.LawsTactic.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Composition.LawsTactic</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Composition.LawsTactic</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab573"></a><h1 class="section">Tactic for proving laws about adjoint composition</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#"><span class="id" type="library">Adjoint.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">law_t</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Prod.html#transport_path_prod'"><span class="id" type="definition">transport_path_prod'</span></a>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="var">path_adjunction</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>)) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (?<span class="id" type="var">g</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>)))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<span class="id" type="var">g</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>))) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (?<span class="id" type="var">g</span> (?<span class="id" type="var">h</span> (?<span class="id" type="var">i</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>)))))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<span class="id" type="var">g</span> (<span class="id" type="var">h</span> (<span class="id" type="var">i</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>))))) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>) ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">z</span>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (?<span class="id" type="var">g</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>)) ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<span class="id" type="var">g</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>)) <span class="id" type="var">z</span>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (?<span class="id" type="var">g</span> (?<span class="id" type="var">h</span> (?<span class="id" type="var">i</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>)))) ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<span class="id" type="var">g</span> (<span class="id" type="var">h</span> (<span class="id" type="var">i</span> (<a class="idref" href="HoTT.categories.Adjoint.Composition.LawsTactic.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>)))) <span class="id" type="var">z</span>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.Overture.html#symmetric_paths"><span class="id" type="instance">symmetric_paths</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity_fst"><span class="id" type="definition">left_identity_fst</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity_fst"><span class="id" type="definition">right_identity_fst</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity_fst"><span class="id" type="definition">associativity_fst</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">Category.Core.right_identity</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">reflexivity</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab560"></a><h1 class="section">Adjunctions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="Adjunction"><span class="id" type="abbreviation">Adjunction</span></a> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="AdjointCoreNotations"><span class="id" type="module">AdjointCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">"</span></a>-|" := <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.Adjunction"><span class="id" type="abbreviation">Adjunction</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 60, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="module">AdjointCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab576"></a><h1 class="section">Opposite adjunction <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>ᵒᵖ</span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>ᵒᵖ</span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite"><span class="id" type="definition">opposite</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_inv"><span class="id" type="definition">opposite_inv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> 1 (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a>) 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite'R"><span class="id" type="definition">opposite'R</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite'L"><span class="id" type="definition">opposite'L</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#A"><span class="id" type="variable">A</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'^op'"><span class="id" type="notation">"</span></a>A ^op" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">A</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'^op'''"><span class="id" type="notation">"</span></a>A ^op'" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">A</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'^op''L'"><span class="id" type="notation">"</span></a>A ^op'L" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite'L"><span class="id" type="definition">opposite'L</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'^op''R'"><span class="id" type="notation">"</span></a>A ^op'R" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite'R"><span class="id" type="definition">opposite'R</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">adjunction_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id_F"><span class="id" type="abbreviation">op_op_id_F</span></a> := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_involutive"><span class="id" type="lemma">Functor.Dual.opposite_involutive</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id_G"><span class="id" type="abbreviation">op_op_id_G</span></a> := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_involutive"><span class="id" type="lemma">Functor.Dual.opposite_involutive</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id_C"><span class="id" type="abbreviation">op_op_id_C</span></a> := (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">Category.Dual.opposite_involutive</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id_D"><span class="id" type="abbreviation">op_op_id_D</span></a> := (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">Category.Dual.opposite_involutive</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite_involutive"><span class="id" type="lemma">opposite_involutive</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">match</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Dual.html#op_op_id_F"><span class="id" type="abbreviation">op_op_id_F</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">Fop</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">F</span>), <a class="idref" href="HoTT.categories.Adjoint.Dual.html#op_op_id_G"><span class="id" type="abbreviation">op_op_id_G</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">Gop</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">G</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">match</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Dual.html#op_op_id_C"><span class="id" type="abbreviation">op_op_id_C</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">Cop</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>), <a class="idref" href="HoTT.categories.Adjoint.Dual.html#op_op_id_D"><span class="id" type="abbreviation">op_op_id_D</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">Dop</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#Cop"><span class="id" type="variable">Cop</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>), <a class="idref" href="HoTT.categories.Adjoint.Dual.html#Dop"><span class="id" type="variable">Dop</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>) <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#Dop"><span class="id" type="variable">Dop</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>), <a class="idref" href="HoTT.categories.Adjoint.Dual.html#Cop"><span class="id" type="variable">Cop</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>) <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#C"><span class="id" type="variable">C</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#:adjunction_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#:adjunction_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#:adjunction_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#:adjunction_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#:adjunction_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">adjunction</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.A"><span class="id" type="variable">A</span></a> <span class="id" type="keyword">as</span> [[] [] ? ?], <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a>, <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a>, <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a>, <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="AdjointDualNotations"><span class="id" type="module">AdjointDualNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">"</span></a>A ^op" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">A</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjointDualNotations.:adjunction_scope:x_'^op'''"><span class="id" type="notation">"</span></a>A ^op'" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">A</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjointDualNotations.:adjunction_scope:x_'^op''L'"><span class="id" type="notation">"</span></a>A ^op'L" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.opposite'L"><span class="id" type="definition">opposite'L</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">adjunction_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjointDualNotations.:adjunction_scope:x_'^op''R'"><span class="id" type="notation">"</span></a>A ^op'R" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.opposite'R"><span class="id" type="definition">opposite'R</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="module">AdjointDualNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Hom.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Hom</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Hom</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab587"></a><h1 class="section">Hom-Set Adjunctions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Adjunction"><span class="id" type="section">Adjunction</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
</div>

<div class="doc">
     Quoting the MIT 18.705 Lecture Notes:

<div class="paragraph"> </div>

     Let <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> be categories, <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>
     functors. We call <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)</span> an adjoint pair, <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> the left adjoint
     of <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> the right adjoint of <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> if, for each object <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">:</span>
     <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and object <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, there is a natural bijection

<div class="paragraph"> </div>

     <span class="inlinecode"><span class="id" type="var">Hom_D</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a></span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">Hom_C</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a>)</span>

<div class="paragraph"> </div>

     Here natural means that maps <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a></span> induce a
     commutative diagram:

<div class="paragraph"> </div>

<pre>
       Hom_D (F A) A' ≅ Hom_C A (G A')
             |                 |
             |                 |
             |                 |
             |                 |
             V                 V
       Hom_D (F B) B' ≅ Hom_C B (G B')
</pre>
     
<div class="paragraph"> </div>

 We want to <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> out the notation machinery 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Opaque</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Adjunction.Adjunction_Type"><span class="id" type="variable">Adjunction_Type</span></a> := <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> 1<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a>1<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
</div>

<div class="doc">
Just putting in <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.Adjunction_Type"><span class="id" type="variable">Adjunction_Type</span></a></span> breaks <span class="inlinecode"><span class="id" type="var">AMateOf</span></span> 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="mate_of"><span class="id" type="projection">mate_of</span></a> : @<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">Category.Prod.prod</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">Core.set_cat</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">Category.Prod.prod</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">Category.Prod.prod</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">Core.set_cat</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a>) (@<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="definition">pair</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.F"><span class="id" type="variable">F</span></a>) (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">Category.Prod.prod</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">Category.Prod.prod</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">Core.set_cat</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a>) (@<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="definition">pair</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">Category.Dual.opposite</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.C"><span class="id" type="variable">C</span></a>)) <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction.G"><span class="id" type="variable">G</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction"><span class="id" type="section">Adjunction</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#mate_of"><span class="id" type="projection">mate_of</span></a> : <span class="id" type="var">AdjunctionHom</span> &gt;-&gt; <span class="id" type="var">NaturalIsomorphism</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">AdjunctionHom</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#mate_of"><span class="id" type="projection">mate_of</span></a> {<span class="id" type="var">_</span>} [<span class="id" type="var">C</span>%<span class="id" type="var">category</span> <span class="id" type="var">D</span>%<span class="id" type="var">category</span> <span class="id" type="var">F</span>%<span class="id" type="var">functor</span> <span class="id" type="var">G</span>%<span class="id" type="var">functor</span>] <span class="id" type="var">_</span>%<span class="id" type="var">adjunction</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.HomCoercions.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.HomCoercions</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.HomCoercions</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab588"></a><h1 class="section">Coercions between hom-set adjunctions and unit+counit adjunctions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#"><span class="id" type="library">Adjoint.UnitCounitCoercions</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a> <a class="idref" href="HoTT.categories.Adjoint.Hom.html#"><span class="id" type="library">Adjoint.Hom</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#"><span class="id" type="library">SetCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab589"></a><h2 class="section">unit+UMP from hom-set adjunction</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="AdjunctionEquivalences"><span class="id" type="section">AdjunctionEquivalences</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We need to jump through some hoops with <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> for speed 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="AdjunctionEquivalences.adjunction_naturality"><span class="id" type="section">adjunction_naturality</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="AdjunctionEquivalences.adjunction_naturality.nat1"><span class="id" type="section">nat1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d'"><span class="id" type="variable">d'</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="AdjunctionEquivalences.adjunction_naturality.nat1.adjunction_naturalityT"><span class="id" type="variable">adjunction_naturalityT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.d'"><span class="id" type="variable">d'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.f"><span class="id" type="variable">f</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="adjunction_naturality"><span class="id" type="lemma">adjunction_naturality</span></a> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.adjunction_naturalityT"><span class="id" type="variable">adjunction_naturalityT</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.d'"><span class="id" type="variable">d'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a>1<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1.f"><span class="id" type="variable">f</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat1"><span class="id" type="section">nat1</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="AdjunctionEquivalences.adjunction_naturality.nat2"><span class="id" type="section">nat2</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> <span class="id" type="var">c</span> <span class="id" type="var">c'</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c'"><span class="id" type="variable">c'</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c'"><span class="id" type="variable">c'</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="AdjunctionEquivalences.adjunction_naturality.nat2.adjunction_naturalityT'"><span class="id" type="variable">adjunction_naturalityT'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.c'"><span class="id" type="variable">c'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="adjunction_naturality'"><span class="id" type="lemma">adjunction_naturality'</span></a> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.adjunction_naturalityT'"><span class="id" type="variable">adjunction_naturalityT'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.c'"><span class="id" type="variable">c'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> 1<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2.f"><span class="id" type="variable">f</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality.nat2"><span class="id" type="section">nat2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.adjunction_naturality"><span class="id" type="section">adjunction_naturality</span></a>.<br/>

<br/>
</div>

<div class="doc">
     Quoting from Awody's "Category Theory":

<div class="paragraph"> </div>

     Proposition 9.4. Given categories and functors,

<div class="paragraph"> </div>

     <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">↔</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>

<div class="paragraph"> </div>

     the following conditions are equivalent:

<div class="paragraph"> </div>

     1. <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is left adjoint to <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>; that is, there is a natural
        transformation

<div class="paragraph"> </div>

        <span class="inlinecode"><span class="id" type="var">η</span></span> <span class="inlinecode">:</span> <span class="inlinecode">1<span class="id" type="var">_C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>

<div class="paragraph"> </div>

        that has the UMP of the unit:

<div class="paragraph"> </div>

        For any <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> there exists a
        unique <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">η</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span>.

<div class="paragraph"> </div>

     2. For any <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> there is an isomorphism,

<div class="paragraph"> </div>

        <span class="inlinecode">ϕ</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">Hom_D</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">Hom_C</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span>

<div class="paragraph"> </div>

        that is natural in both <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span>.

<div class="paragraph"> </div>

     Moreover, the two conditions are related by the formulas

<div class="paragraph"> </div>

     <span class="inlinecode">ϕ</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">η</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span>

<div class="paragraph"> </div>

     <span class="inlinecode"><span class="id" type="var">η</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">ϕ(1<span class="id" type="var">_</span>{<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>})</span>
     
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="adjunction_unit__of__adjunction_hom_helper"><span class="id" type="lemma">adjunction_unit__of__adjunction_hom_helper</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">g0</span> <span class="id" type="var">H0</span>] [<span class="id" type="var">g1</span> <span class="id" type="var">H1</span>]; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#path_sigma_hprop"><span class="id" type="definition">path_sigma_hprop</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_naturality"><span class="id" type="lemma">adjunction_naturality</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">g0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">g1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> <span class="id" type="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="adjunction_unit__of__adjunction_hom__mate_of__commutes"><span class="id" type="lemma">adjunction_unit__of__adjunction_hom__mate_of__commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> 1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_naturality'"><span class="id" type="lemma">adjunction_naturality'</span></a>, <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_naturality"><span class="id" type="lemma">adjunction_naturality</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit__of__adjunction_hom"><span class="id" type="definition">adjunction_unit__of__adjunction_hom</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1 (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_unit__of__adjunction_hom__mate_of__commutes"><span class="id" type="lemma">adjunction_unit__of__adjunction_hom__mate_of__commutes</span></a> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_unit__of__adjunction_hom_helper"><span class="id" type="lemma">adjunction_unit__of__adjunction_hom_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>%<span class="id" type="var">morphism</span> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_naturality"><span class="id" type="lemma">adjunction_naturality</span></a> <span class="id" type="var">A</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span>) <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">path</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences"><span class="id" type="section">AdjunctionEquivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="isequiv"><span class="id" type="section">isequiv</span></a>.<br/>
</div>

<div class="doc">
We want to be able to use this without needing <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span>.  So, first, we prove that the types of hom-sets are equivalent. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="isequiv.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="isequiv.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="isequiv.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="isequiv.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="isequiv.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_hom_set_adjunction"><span class="id" type="lemma">equiv_hom_set_adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#d"><span class="id" type="variable">d</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">c</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> ?<span class="id" type="var">A</span> ?<span class="id" type="var">P</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">P</span> <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">apply</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#isequiv"><span class="id" type="section">isequiv</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab590"></a><h2 class="section">hom-set adjunction from unit+ump adjunction</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="AdjunctionEquivalences'"><span class="id" type="section">AdjunctionEquivalences'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences'.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="adjunction_hom__of__adjunction_unit__commutes"><span class="id" type="lemma">adjunction_hom__of__adjunction_unit__commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">sc</span> <span class="id" type="var">sd</span> <span class="id" type="var">dc</span> <span class="id" type="var">dd</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">mc</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#dc"><span class="id" type="variable">dc</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sc"><span class="id" type="variable">sc</span></a>) (<span class="id" type="var">md</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sd"><span class="id" type="variable">sd</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#dd"><span class="id" type="variable">dd</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sc"><span class="id" type="variable">sc</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sd"><span class="id" type="variable">sd</span></a> ⇒ <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#md"><span class="id" type="variable">md</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#mc"><span class="id" type="variable">mc</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#dc"><span class="id" type="variable">dc</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sc"><span class="id" type="variable">sc</span></a>) <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sd"><span class="id" type="variable">sd</span></a> ⇒ <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#md"><span class="id" type="variable">md</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#sc"><span class="id" type="variable">sc</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#mc"><span class="id" type="variable">mc</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, !<span class="id" type="keyword">associativity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_hom__of__adjunction_unit"><span class="id" type="definition">adjunction_hom__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">eexists</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#isisomorphism_natural_transformation"><span class="id" type="definition">isisomorphism_natural_transformation</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">cd</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#isiso_isequiv"><span class="id" type="definition">isiso_isequiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#equiv_hom_set_adjunction"><span class="id" type="lemma">equiv_hom_set_adjunction</span></a> <span class="id" type="var">T</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#cd"><span class="id" type="variable">cd</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#cd"><span class="id" type="variable">cd</span></a>))))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Grab</span> <span class="id" type="var">Existential</span> <span class="id" type="keyword">Variables</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unit__commutes"><span class="id" type="lemma">adjunction_hom__of__adjunction_unit__commutes</span></a> <span class="id" type="var">T</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionEquivalences'"><span class="id" type="section">AdjunctionEquivalences'</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_unit__of__adjunction_hom"><span class="id" type="definition">adjunction_unit__of__adjunction_hom</span></a> : <span class="id" type="var">AdjunctionHom</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnit</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="AdjunctionUnitWithFunext"><span class="id" type="definition">AdjunctionUnitWithFunext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> := @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="AdjunctionCounitWithFunext"><span class="id" type="definition">AdjunctionCounitWithFunext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> := @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="AdjunctionUnitCounitWithFunext"><span class="id" type="definition">AdjunctionUnitCounitWithFunext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> := @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">AdjunctionUnit_Funext</span> : <span class="id" type="var">AdjunctionUnitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnit</span>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">AdjunctionCounit_Funext</span> : <span class="id" type="var">AdjunctionCounitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionCounit</span>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">AdjunctionUnitCounit_Funext</span> : <span class="id" type="var">AdjunctionUnitCounitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnitCounit</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="adjunction_hom__of__adjunction_unit_Funext"><span class="id" type="definition">adjunction_hom__of__adjunction_unit_Funext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionUnitWithFunext"><span class="id" type="definition">AdjunctionUnitWithFunext</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
: <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unit"><span class="id" type="definition">adjunction_hom__of__adjunction_unit</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="AdjunctionHomOfAdjunctionCounit_Funext"><span class="id" type="definition">AdjunctionHomOfAdjunctionCounit_Funext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionCounitWithFunext"><span class="id" type="definition">AdjunctionCounitWithFunext</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
: <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unit"><span class="id" type="definition">adjunction_hom__of__adjunction_unit</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="adjunction_hom__of__adjunction_unitCounit_Funext"><span class="id" type="definition">adjunction_hom__of__adjunction_unitCounit_Funext</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionUnitCounitWithFunext"><span class="id" type="definition">AdjunctionUnitCounitWithFunext</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
: <a class="idref" href="HoTT.categories.Adjoint.Hom.html#AdjunctionHom"><span class="id" type="record">AdjunctionHom</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unit"><span class="id" type="definition">adjunction_hom__of__adjunction_unit</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#A"><span class="id" type="variable">A</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unit_Funext"><span class="id" type="definition">adjunction_hom__of__adjunction_unit_Funext</span></a><br/>
: <span class="id" type="var">AdjunctionUnitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionHom</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#AdjunctionHomOfAdjunctionCounit_Funext"><span class="id" type="definition">AdjunctionHomOfAdjunctionCounit_Funext</span></a><br/>
: <span class="id" type="var">AdjunctionCounitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionHom</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.HomCoercions.html#adjunction_hom__of__adjunction_unitCounit_Funext"><span class="id" type="definition">adjunction_hom__of__adjunction_unitCounit_Funext</span></a><br/>
: <span class="id" type="var">AdjunctionUnitCounitWithFunext</span> &gt;-&gt; <span class="id" type="var">AdjunctionHom</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Identity.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Identity</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Identity</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab568"></a><h1 class="section">Identity adjunction <span class="inlinecode">1</span> <span class="inlinecode">⊣</span> <span class="inlinecode">1</span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity"><span class="id" type="section">identity</span></a>.<br/>
</div>

<div class="doc">
There is an identity adjunction.  It does the obvious thing. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">C</span> : @<a class="idref" href="HoTT.categories.Adjoint.Core.html#Adjunction"><span class="id" type="abbreviation">Adjunction</span></a> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#C"><span class="id" type="variable">C</span></a> 1 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.Identity.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#C"><span class="id" type="variable">C</span></a> 1 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity_identity"><span class="id" type="projection">identity_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity_identity"><span class="id" type="projection">identity_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#identity"><span class="id" type="section">identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="AdjointIdentityNotations"><span class="id" type="module">AdjointIdentityNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="AdjointIdentityNotations.:adjunction_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.Adjoint.Identity.html#AdjointIdentityNotations.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#"><span class="id" type="module">AdjointIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Notations</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="library">Adjoint.Composition.Composition</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#"><span class="id" type="library">Adjoint.Identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Composition.Composition.html#"><span class="id" type="module">Adjoint.Composition.Composition.AdjointCompositionNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="module">Adjoint.Core.AdjointCoreNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="module">Adjoint.Dual.AdjointDualNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Identity.html#"><span class="id" type="module">Adjoint.Identity.AdjointIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Paths.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Paths</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Paths</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab563"></a><h1 class="section">Classify the path space of adjunctions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="path_adjunction"><span class="id" type="section">path_adjunction</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_adjunction.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_adjunction.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_adjunction.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_adjunction.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="adjunction_sigT"><span class="id" type="abbreviation">adjunction_sigT</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">eta</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> 1 (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">eps</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">equ1</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.C"><span class="id" type="variable">C</span></a>, (<span class="id" type="var">eps</span> (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">eta</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">morphism</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span> : <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.D"><span class="id" type="variable">D</span></a>, (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">eps</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">eta</span> (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#X"><span class="id" type="variable">X</span></a>))%<span class="id" type="var">morphism</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">morphism</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}}</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab564"></a><h2 class="section">Equivalence between record and nested sigma for unit+counit adjunctions</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_sig_adjunction"><span class="id" type="lemma">equiv_sig_adjunction</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.Paths.html#adjunction_sigT"><span class="id" type="abbreviation">adjunction_sigT</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Build_AdjunctionUnitCounit"><span class="id" type="constructor">Build_AdjunctionUnitCounit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab565"></a><h2 class="section">Adjunctions are an hSet</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_adjunction"><span class="id" type="instance">trunc_adjunction</span></a> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#equiv_sig_adjunction"><span class="id" type="lemma">equiv_sig_adjunction</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab566"></a><h2 class="section">Equality of adjunctions follows from equality of unit+counit</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_adjunction'"><span class="id" type="lemma">path_adjunction'</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">A</span>, <span class="id" type="var">A'</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab567"></a><h2 class="section">Equality of adjunctions follows from equality of action of unit+counit on objects</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_adjunction"><span class="id" type="lemma">path_adjunction</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#A'"><span class="id" type="variable">A'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction'"><span class="id" type="lemma">path_adjunction'</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
In fact, it suffices to show that either the units are equal, or
      the counits are equal, by the UMP of the (co)unit.  And if we
      are working in a <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Univalent.html#Category"><span class="id" type="record">Category</span></a></span>, rather than a <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a></span>, then
      <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Hom.html#Adjunction"><span class="id" type="section">Adjunction</span></a></span> is, in fact, an hProp, because the (co)unit is
      unique up to unique isomorphism.

<div class="paragraph"> </div>

      TODO: Formalize this. 
</div>
<div class="code">
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction"><span class="id" type="section">path_adjunction</span></a>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_adjunction</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Adjoint.Paths.html#path_adjunction"><span class="id" type="lemma">path_adjunction</span></a>; <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.UnitCounit.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.UnitCounit</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.UnitCounit</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab556"></a><h1 class="section">Adjunctions by units and counits</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Adjunction"><span class="id" type="section">Adjunction</span></a>.<br/>
</div>

<div class="doc">
<a name="lab557"></a><h2 class="section">Unit + UMP definition of adjunction</h2>
 Quoting from Awody's "Category Theory":

<div class="paragraph"> </div>

      An adjunction between categories <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> consists of
      functors

<div class="paragraph"> </div>

      <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">↔</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>

<div class="paragraph"> </div>

      and a natural transformation

<div class="paragraph"> </div>

      <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">1<span class="id" type="var">_C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>

<div class="paragraph"> </div>

      with the property:

<div class="paragraph"> </div>

      (o) For any <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span>, there exists a
          unique <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span> as
          indicated in

<div class="paragraph"> </div>

<pre>
                g
     F c ..................&gt; d

                 G g
     G (F c) --------------&gt; G d
       ^                    _
       |                    /|
       |                  /
       |                /
       |              /
       | T c        /
       |          /  f
       |        /
       |      /
       |    /
       |  /
        c
</pre>

<div class="paragraph"> </div>

     Terminology and notation:

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is called the left adjoint, <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> is called the right
       adjoint, and <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> is called the unit of the adjunction.

<div class="paragraph"> </div>


</li>
<li> One sometimes writes <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">-|</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> for ``<span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is left and <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> right
       adjoint.''

<div class="paragraph"> </div>


</li>
<li> The statement (o) is the UMP of the unit <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span>.

</li>
</ul>
     Note that the situation <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> is a generalization of
     equivalence of categories, in that a pseudo-inverse is an
     adjoint. In that case, however, it is the relation between
     categories that one is interested in. Here, one is concerned with
     the relation between special functors. That is to say, it is not
     the relation on categories ``there exists an adjunction,'' but
     rather ``this functor has an adjoint'' that we are concerned
     with. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Adjunction.unit"><span class="id" type="section">unit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">T</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">T</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit"><span class="id" type="section">unit</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab558"></a><h2 class="section">Counit + UMP definition of adjunction</h2>

<div class="paragraph"> </div>

     Paraphrasing and quoting from Awody's "Category Theory":

<div class="paragraph"> </div>

     An adjunction between categories <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> consists of functors

<div class="paragraph"> </div>

     <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">↔</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>

<div class="paragraph"> </div>

     and a natural transformation

<div class="paragraph"> </div>

     <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">1<span class="id" type="var">_D</span></span>

<div class="paragraph"> </div>

     with the property:

<div class="paragraph"> </div>

     (o) For any <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span>, there exists a
         unique <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> as
         indicated in the diagram

<div class="paragraph"> </div>

<pre>
                f
     c ..................&gt; G d

               F f
     F c --------------&gt; F (G d)
      \                    |
        \                  |
          \                |
            \              |
              \            | U d
             g  \          |
                  \        |
                    \      |
                      \    |
                       _\| V
                          d
</pre>

<div class="paragraph"> </div>

    Terminology and notation:

<div class="paragraph"> </div>

<ul class="doclist">
<li> The statement (o) is the UMP of the counit <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span>.

</li>
</ul>
    
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Adjunction.counit"><span class="id" type="section">counit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.counit.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.counit.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.counit.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.counit.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">U</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.G"><span class="id" type="variable">G</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="var">U</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.counit"><span class="id" type="section">counit</span></a>.<br/>

<br/>
</div>

<div class="doc">
The counit is just the dual of the unit.  We formalize this here
      so that we can use it to make coercions easier. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Adjunction.unit_counit_op"><span class="id" type="section">unit_counit_op</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_counit__op__adjunction_unit"><span class="id" type="definition">adjunction_counit__op__adjunction_unit</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">U</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a>) 1 ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a>) 1 <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_counit__op__adjunction_unit__inv"><span class="id" type="definition">adjunction_counit__op__adjunction_unit__inv</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">U</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> ((<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> ((<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_finv"><span class="id" type="definition">opposite_finv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) 1 <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit__op__adjunction_counit"><span class="id" type="definition">adjunction_unit__op__adjunction_counit</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit__op__adjunction_counit__inv"><span class="id" type="definition">adjunction_unit__op__adjunction_counit__inv</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">∀</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> ((<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> ((<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_finv"><span class="id" type="definition">opposite_finv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> 1 (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#g"><span class="id" type="variable">g</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit_op"><span class="id" type="section">unit_counit_op</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab559"></a><h2 class="section">Unit + Counit + Zig + Zag definition of adjunction</h2>
 Quoting Wikipedia on Adjoint Functors:

<div class="paragraph"> </div>

      A counit-unit adjunction between two categories <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>
      consists of two functors <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">←</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and two
      natural transformations

<div class="paragraph"> </div>

<pre>
      ε : FG → 1_C
      η : 1_D → GF
</pre>

<div class="paragraph"> </div>

      respectively called the counit and the unit of the adjunction
      (terminology from universal algebra), such that the compositions

<div class="paragraph"> </div>

<pre>
          F η            ε F
      F -------&gt; F G F -------&gt; F

          η G            G ε
      G -------&gt; G F G -------&gt; G
</pre>

<div class="paragraph"> </div>

      are the identity transformations <span class="inlinecode">1<span class="id" type="var">_F</span></span> and <span class="inlinecode">1<span class="id" type="var">_G</span></span> on <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>
      respectively.

<div class="paragraph"> </div>

      In this situation we say that ``<span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is left adjoint to <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>'' and
      ''<span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> is right adjoint to <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>'', and may indicate this
      relationship by writing <span class="inlinecode">(<span class="id" type="var">ε</span>,</span> <span class="inlinecode"><span class="id" type="var">η</span>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>, or simply <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span>.

<div class="paragraph"> </div>

      In equation form, the above conditions on (ε, η) are the
      counit-unit equations

<div class="paragraph"> </div>

<pre>
      1_F = ε F ∘ F η
      1_G = G ε ∘ η G
</pre>

<div class="paragraph"> </div>

      which mean that for each <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and each <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>,

<div class="paragraph"> </div>

<pre>
      1_{FY} = ε_{FY} ∘ F(η_Y)
      1_{GX} = G(ε_X) ∘ η_{GX}
</pre>

<div class="paragraph"> </div>

      These equations are useful in reducing proofs about adjoint
      functors to algebraic manipulations.  They are sometimes called
      the ``zig-zag equations'' because of the appearance of the
      corresponding string diagrams.  A way to remember them is to
      first write down the nonsensical equation <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">ε</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">η</span></span> and then
      fill in either <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> or <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> in one of the two simple ways which
      make the compositions defined.

<div class="paragraph"> </div>

      Note: The use of the prefix ``co'' in counit here is not
      consistent with the terminology of limits and colimits, because
      a colimit satisfies an initial property whereas the counit
      morphisms will satisfy terminal properties, and dually.  The
      term unit here is borrowed from the theory of monads where it
      looks like the insertion of the identity 1 into a monoid.  
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Adjunction.unit_counit"><span class="id" type="section">unit_counit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>

<br/>
</div>

<div class="doc">
Use the per-object version of the equations, so that we don't
        need the associator in the middle.  Also, explicitly simplify
        some of the types so that <span class="inlinecode"><span class="id" type="tactic">rewrite</span></span> works better. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="unit"><span class="id" type="projection">unit</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="counit"><span class="id" type="projection">counit</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a>, <br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">Category.Core.compose</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>))) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="method">counit</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">s</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>) (<span class="id" type="var">d</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>)) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="method">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.D"><span class="id" type="variable">D</span></a>, <br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">Category.Core.compose</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>))) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> (<span class="id" type="var">s</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>)) (<span class="id" type="var">d</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="method">counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="method">unit</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#X"><span class="id" type="variable">X</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction.unit_counit"><span class="id" type="section">unit_counit</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#Adjunction"><span class="id" type="section">Adjunction</span></a>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">adjunction</span>.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">AdjunctionUnit</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">AdjunctionCounit</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">adjunction_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">AdjunctionUnitCounit</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>]%<span class="id" type="var">category</span> [<span class="id" type="var">F</span> <span class="id" type="var">G</span>]%<span class="id" type="var">functor</span> <span class="id" type="var">_</span>%<span class="id" type="var">adjunction</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>]%<span class="id" type="var">category</span> [<span class="id" type="var">F</span> <span class="id" type="var">G</span>]%<span class="id" type="var">functor</span> <span class="id" type="var">_</span>%<span class="id" type="var">adjunction</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>]%<span class="id" type="var">category</span> [<span class="id" type="var">F</span> <span class="id" type="var">G</span>]%<span class="id" type="var">functor</span> <span class="id" type="var">_</span>%<span class="id" type="var">adjunction</span> <span class="id" type="var">_</span>%<span class="id" type="var">object</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>]%<span class="id" type="var">category</span> [<span class="id" type="var">F</span> <span class="id" type="var">G</span>]%<span class="id" type="var">functor</span> <span class="id" type="var">_</span>%<span class="id" type="var">adjunction</span> <span class="id" type="var">_</span>%<span class="id" type="var">object</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.UnitCounitCoercions.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.UnitCounitCoercions</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.UnitCounitCoercions</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab577"></a><h1 class="section">Coercions between the various (co)unit definitions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="equivalences"><span class="id" type="section">equivalences</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="equivalences.from_unit_counit"><span class="id" type="section">from_unit_counit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">unit_counit_of_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">split</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">try_associativity_quick</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a>, ?<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ (<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">try_associativity_quick</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a>, ?<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_2"><span class="id" type="projection">unit_counit_equation_2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="var">path_induction</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab578"></a><h2 class="section">unit+counit+zig+zag → unit+UMP</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit__of__adjunction_unit_counit"><span class="id" type="definition">adjunction_unit__of__adjunction_unit_counit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> (<span class="id" type="var">A</span> : @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <span class="id" type="var">A</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| (<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <span class="id" type="var">A</span> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">f</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">unit_counit_of_t</span> ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [? ?] [? ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">A</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> ?<span class="id" type="var">A</span> ?<span class="id" type="var">P</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">A</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <span class="id" type="var">A</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">∃</span> <span class="id" type="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>) ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">y</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">y</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&lt;- (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">y</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&lt;- !(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit_counit_equation_1"><span class="id" type="projection">unit_counit_equation_1</span></a> <span class="id" type="var">A</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&lt;- ?<span class="id" type="keyword">associativity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#counit"><span class="id" type="projection">counit</span></a> <span class="id" type="var">A</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">symmetry</span> ]; <span class="id" type="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab579"></a><h2 class="section">unit+counit+zig+zag → counit+UMP</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_counit__of__adjunction_unit_counit"><span class="id" type="definition">adjunction_counit__of__adjunction_unit_counit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> (<span class="id" type="var">A</span> : @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#adjunction_counit__op__adjunction_unit"><span class="id" type="definition">adjunction_counit__op__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_unit__of__adjunction_unit_counit"><span class="id" type="definition">adjunction_unit__of__adjunction_unit_counit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">op</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.from_unit_counit"><span class="id" type="section">from_unit_counit</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="equivalences.to_unit_counit"><span class="id" type="section">to_unit_counit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">to_unit_counit_nt</span> <span class="id" type="var">helper</span> <span class="id" type="var">commutes_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">helper</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="var">simpl_do_clear</span> <span class="id" type="var">commutes_tac</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab580"></a><h2 class="section">unit+UMP → unit+counit+zig+zag</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="equivalences.to_unit_counit.from_unit"><span class="id" type="section">from_unit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="equivalences.to_unit_counit.from_unit.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="equivalences.to_unit_counit.from_unit.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="counit_natural_transformation__of__adjunction_unit_helper"><span class="id" type="lemma">counit_natural_transformation__of__adjunction_unit_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">eta</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">eps</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#X"><span class="id" type="variable">X</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#X"><span class="id" type="variable">X</span></a> 1)<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#s"><span class="id" type="variable">s</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">m</span>))<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>; [ <span class="id" type="tactic">symmetry</span> | ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> (@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">m</span>)) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#H"><span class="id" type="variable">H</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)) <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="counit_natural_transformation__of__adjunction_unit"><span class="id" type="definition">counit_natural_transformation__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>) 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#d"><span class="id" type="variable">d</span></a> 1)<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">to_unit_counit_nt</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#counit_natural_transformation__of__adjunction_unit_helper"><span class="id" type="lemma">counit_natural_transformation__of__adjunction_unit_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="zig__of__adjunction_unit"><span class="id" type="definition">zig__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">eta</span> := <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">eps</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">X</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#X"><span class="id" type="variable">X</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#X"><span class="id" type="variable">X</span></a> 1)<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eps"><span class="id" type="variable">eps</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#eta"><span class="id" type="variable">eta</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">symmetry</span> | ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">simpl_do_clear</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">Y</span>)) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#H"><span class="id" type="variable">H</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit_counit__of__adjunction_unit"><span class="id" type="definition">adjunction_unit_counit__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#counit_natural_transformation__of__adjunction_unit"><span class="id" type="definition">counit_natural_transformation__of__adjunction_unit</span></a> <span class="id" type="var">A</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>] ] ⇒ <span class="id" type="tactic">exact</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">to_unit_counit_nt</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#zig__of__adjunction_unit"><span class="id" type="definition">zig__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">ltac</span>:(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">H</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit.from_unit"><span class="id" type="section">from_unit</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab581"></a><h2 class="section">counit+UMP → unit+counit+zig+zag</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction_unit_counit__of__adjunction_counit"><span class="id" type="definition">adjunction_unit_counit__of__adjunction_counit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> (<span class="id" type="var">A</span> : @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionCounit"><span class="id" type="definition">AdjunctionCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">AdjunctionUnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'''"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_unit_counit__of__adjunction_unit"><span class="id" type="definition">adjunction_unit_counit__of__adjunction_unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#adjunction_unit__op__adjunction_counit__inv"><span class="id" type="definition">adjunction_unit__op__adjunction_counit__inv</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#A"><span class="id" type="variable">A</span></a>)<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)%<span class="id" type="var">adjunction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences.to_unit_counit"><span class="id" type="section">to_unit_counit</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#equivalences"><span class="id" type="section">equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_unit__of__adjunction_unit_counit"><span class="id" type="definition">adjunction_unit__of__adjunction_unit_counit</span></a><br/>
: <span class="id" type="var">AdjunctionUnitCounit</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnit</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_counit__of__adjunction_unit_counit"><span class="id" type="definition">adjunction_counit__of__adjunction_unit_counit</span></a><br/>
: <span class="id" type="var">AdjunctionUnitCounit</span> &gt;-&gt; <span class="id" type="var">AdjunctionCounit</span>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_unit_counit__of__adjunction_unit"><span class="id" type="definition">adjunction_unit_counit__of__adjunction_unit</span></a><br/>
: <span class="id" type="var">AdjunctionUnit</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnitCounit</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#adjunction_unit_counit__of__adjunction_counit"><span class="id" type="definition">adjunction_unit_counit__of__adjunction_counit</span></a><br/>
: <span class="id" type="var">AdjunctionCounit</span> &gt;-&gt; <span class="id" type="var">AdjunctionUnitCounit</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.UniversalMorphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.UniversalMorphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.UniversalMorphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab582"></a><h1 class="section">Adjunctions as universal morphisms</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#"><span class="id" type="library">Adjoint.UnitCounit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UnitCounitCoercions.html#"><span class="id" type="library">Adjoint.UnitCounitCoercions</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#"><span class="id" type="library">UniversalProperties</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#"><span class="id" type="library">Comma.Dual</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="adjunction_universal"><span class="id" type="section">adjunction_universal</span></a>.<br/>
</div>

<div class="doc">
<a name="lab583"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> gives an initial object of <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)</span> for all <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="adjunction_universal.initial"><span class="id" type="section">initial</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="initial_morphism__of__adjunction"><span class="id" type="definition">initial_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#unit"><span class="id" type="projection">unit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="is_initial_morphism__of__adjunction"><span class="id" type="definition">is_initial_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#initial_morphism__of__adjunction"><span class="id" type="definition">initial_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial"><span class="id" type="section">initial</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#initial_morphism__of__adjunction"><span class="id" type="definition">initial_morphism__of__adjunction</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span>] <span class="id" type="var">A</span> <span class="id" type="var">Y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#is_initial_morphism__of__adjunction"><span class="id" type="definition">is_initial_morphism__of__adjunction</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span>] <span class="id" type="var">A</span> <span class="id" type="var">Y</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab584"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> gives a terminal object of <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)</span> for all <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">D</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="adjunction_universal.terminal"><span class="id" type="section">terminal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_universal.terminal.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="terminal_morphism__of__adjunction"><span class="id" type="definition">terminal_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Dual.html#dual_functor_inv"><span class="id" type="definition">dual_functor_inv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#initial_morphism__of__adjunction"><span class="id" type="definition">initial_morphism__of__adjunction</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.X"><span class="id" type="variable">X</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="is_terminal_morphism__of__adjunction"><span class="id" type="definition">is_terminal_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#terminal_morphism__of__adjunction"><span class="id" type="definition">terminal_morphism__of__adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#is_initial_morphism__of__adjunction"><span class="id" type="definition">is_initial_morphism__of__adjunction</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal.X"><span class="id" type="variable">X</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.terminal"><span class="id" type="section">terminal</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#terminal_morphism__of__adjunction"><span class="id" type="definition">terminal_morphism__of__adjunction</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span>] <span class="id" type="var">A</span> <span class="id" type="var">X</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#is_terminal_morphism__of__adjunction"><span class="id" type="definition">is_terminal_morphism__of__adjunction</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span>] <span class="id" type="var">A</span> <span class="id" type="var">X</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal"><span class="id" type="section">adjunction_universal</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="adjunction_from_universal"><span class="id" type="section">adjunction_from_universal</span></a>.<br/>
</div>

<div class="doc">
<a name="lab585"></a><h2 class="section">an initial object of <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)</span> for all <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> gives a left adjoint to <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="adjunction_from_universal.initial"><span class="id" type="section">initial</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.initial.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.initial.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HM</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">Y</span>, @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a> (<span class="id" type="var">M</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#Y"><span class="id" type="variable">Y</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">Y</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <span class="id" type="var">Y</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor_of"><span class="id" type="abbreviation">mor_of</span></a> <span class="id" type="var">Y0</span> <span class="id" type="var">Y1</span> <span class="id" type="var">f</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">let</span> <span class="id" type="var">etaY1</span> := <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <span class="id" type="var">Y1</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a> (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <span class="id" type="var">Y0</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#etaY1"><span class="id" type="variable">etaY1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_of"><span class="id" type="lemma">identity_of</span></a> <span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#Y"><span class="id" type="variable">Y</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">erewrite</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_unique"><span class="id" type="definition">IsInitialMorphism_property_morphism_unique</span></a>; [ <span class="id" type="tactic">reflexivity</span> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of"><span class="id" type="lemma">composition_of</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">g</span> <span class="id" type="var">f</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#g"><span class="id" type="variable">g</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#g"><span class="id" type="variable">g</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">erewrite</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_unique"><span class="id" type="definition">IsInitialMorphism_property_morphism_unique</span></a>; [ <span class="id" type="tactic">reflexivity</span> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">try_associativity_quick</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_property"><span class="id" type="definition">IsInitialMorphism_property_morphism_property</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#composition_of"><span class="id" type="lemma">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#identity_of"><span class="id" type="lemma">identity_of</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction__of__initial_morphism"><span class="id" type="definition">adjunction__of__initial_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnit"><span class="id" type="definition">AdjunctionUnit</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eexists</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_property"><span class="id" type="definition">IsInitialMorphism_property_morphism_property</span></a> (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#s"><span class="id" type="variable">s</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property"><span class="id" type="definition">IsInitialMorphism_property</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#c"><span class="id" type="variable">c</span></a>) (@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial.HM"><span class="id" type="variable">HM</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#c"><span class="id" type="variable">c</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.initial"><span class="id" type="section">initial</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab586"></a><h2 class="section">a terminal object of <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)</span> for all <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> gives a right adjoint to <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">F</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="adjunction_from_universal.terminal"><span class="id" type="section">terminal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.terminal.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HM</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span>, @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#X"><span class="id" type="variable">X</span></a> (<span class="id" type="var">M</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#X"><span class="id" type="variable">X</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor__of__terminal_morphism"><span class="id" type="definition">functor__of__terminal_morphism</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#dual_functor"><span class="id" type="definition">dual_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.HM"><span class="id" type="variable">HM</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="adjunction__of__terminal_morphism"><span class="id" type="definition">adjunction__of__terminal_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__terminal_morphism"><span class="id" type="definition">functor__of__terminal_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op''R'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction__of__initial_morphism"><span class="id" type="definition">adjunction__of__initial_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.D"><span class="id" type="variable">D</span></a> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#dual_functor"><span class="id" type="definition">dual_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal.HM"><span class="id" type="variable">HM</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op''R'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Adjoint.Dual.html#AdjointDualNotations.:adjunction_scope:x_'^op''R'"><span class="id" type="notation">op'R</span></a>)%<span class="id" type="var">adjunction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal.terminal"><span class="id" type="section">terminal</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_from_universal"><span class="id" type="section">adjunction_from_universal</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Adjoint.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Adjoint.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Adjoint.Utf8</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a> <a class="idref" href="HoTT.categories.Adjoint.Dual.html#"><span class="id" type="library">Adjoint.Dual</span></a> <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#"><span class="id" type="library">Adjoint.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Adjoint.Notations.html#"><span class="id" type="library">Adjoint.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":type_scope:x_'⊣'_x"><span class="id" type="notation">"</span></a>⊣" := <a class="idref" href="HoTT.categories.Adjoint.Core.html#Adjunction"><span class="id" type="abbreviation">Adjunction</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 60, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">type_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":adjunction_scope:x_'∘'_x"><span class="id" type="notation">"</span></a>∘" := <a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'ᵒᵖ'"><span class="id" type="notation">"</span></a>A 'ᵒᵖ'" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'ᵒᵖ'''"><span class="id" type="notation">"</span></a>A 'ᵒᵖ''" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'ᵒᵖ''ᴸ'"><span class="id" type="notation">"</span></a>A 'ᵒᵖ'ᴸ'" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite'L"><span class="id" type="definition">opposite'L</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":adjunction_scope:x_'ᵒᵖ''ᴿ'"><span class="id" type="notation">"</span></a>A 'ᵒᵖ'ᴿ'" := (<a class="idref" href="HoTT.categories.Adjoint.Dual.html#opposite'R"><span class="id" type="definition">opposite'R</span></a> <span class="id" type="var">A</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">adjunction_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Cat.Cat.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Cat.Cat</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Cat.Cat</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab591"></a><h1 class="section">Cat, precategories of precategories</h1>
<a name="lab592"></a><h2 class="section">Definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab593"></a><h2 class="section">Morphisms in cat</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#"><span class="id" type="library">Cat.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="module">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#"><span class="id" type="module">Cat.Morphisms</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Cat.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Cat.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Cat.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab594"></a><h1 class="section">Cat, the precategory of strict categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#"><span class="id" type="library">Category.Objects</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="library">Category.Univalent</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="sub_pre_cat"><span class="id" type="section">sub_pre_cat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
We use a slight generalization; we look at a full 1-precategory
      of the 2-precategory Cat, such that all types of functors are
      hSets.  It might be possible to prove that this doesn't buy you
      anything, because it's probably the case that <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>
      <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sub_pre_cat.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
</div>

<div class="doc">
There is a precategory of precategories which satisfy the proposition P 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">C</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> ⇒ <a class="idref" href="HoTT.categories.Cat.Core.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat.HF"><span class="id" type="variable">HF</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="section">sub_pre_cat</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> {<span class="id" type="var">_</span>} <span class="id" type="var">P</span> {<span class="id" type="var">_</span>}, {<span class="id" type="var">_</span>} <span class="id" type="var">P</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="strict_cat"><span class="id" type="definition">strict_cat</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">C</span> ⇒ <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a>).<br/>

<br/>

<br/>
</div>

<div class="doc">
<a name="lab595"></a><h2 class="section">The initial and terminal categories are initial and terminal objects in cat</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="objects"><span class="id" type="section">objects</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="objects.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="keyword">∀</span> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a>)}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="is_terminal_object__is_terminal_category"><span class="id" type="lemma">is_terminal_object__is_terminal_category</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HT</span> : <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#one"><span class="id" type="variable">one</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> (<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#objects.HF"><span class="id" type="variable">HF</span></a>) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Cat.Core.html#one"><span class="id" type="variable">one</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#HT"><span class="id" type="variable">HT</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="is_initial_object__is_initial_category"><span class="id" type="lemma">is_initial_object__is_initial_category</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HI</span> : <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#zero"><span class="id" type="variable">zero</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> (<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#objects.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#objects.HF"><span class="id" type="variable">HF</span></a>) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Cat.Core.html#zero"><span class="id" type="variable">zero</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#HI"><span class="id" type="variable">HI</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Cat.Core.html#objects"><span class="id" type="section">objects</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Cat.Morphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Cat.Morphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Cat.Morphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab625"></a><h1 class="section">Morphisms in cat</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab626"></a><h2 class="section">Lemmas relationship between transporting the action of functors on objects, and <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">idtoiso</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="iso_lemmas"><span class="id" type="section">iso_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="iso_lemmas.s"><span class="id" type="variable">s</span></a> <a name="iso_lemmas.d"><span class="id" type="variable">d</span></a> : <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="iso_lemmas.m1"><span class="id" type="variable">m1</span></a> <a name="iso_lemmas.m2"><span class="id" type="variable">m2</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_lemmas.p"><span class="id" type="variable">p</span></a> : <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.m2"><span class="id" type="variable">m2</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_lemmas.Fs"><span class="id" type="variable">Fs</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_lemmas.Fd"><span class="id" type="variable">Fd</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_lemmas.Fm"><span class="id" type="variable">Fm</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fs"><span class="id" type="variable">Fs</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fd"><span class="id" type="variable">Fd</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="transport_Fc_to_idtoiso"><span class="id" type="lemma">transport_Fc_to_idtoiso</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s'</span> <span class="id" type="var">d'</span> <span class="id" type="var">u</span><br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fm"><span class="id" type="variable">Fm</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#s'"><span class="id" type="variable">s'</span></a>) <a class="idref" href="HoTT.categories.Cat.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fm"><span class="id" type="variable">Fm</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#s'"><span class="id" type="variable">s'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a>; <span class="id" type="tactic">clear</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="transport_cF_to_idtoiso"><span class="id" type="lemma">transport_cF_to_idtoiso</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s'</span> <span class="id" type="var">d'</span> <span class="id" type="var">u</span><br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#s'"><span class="id" type="variable">s'</span></a> (<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fm"><span class="id" type="variable">Fm</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.Fm"><span class="id" type="variable">Fm</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Cat.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#u"><span class="id" type="variable">u</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.p"><span class="id" type="variable">p</span></a>; <span class="id" type="tactic">clear</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas"><span class="id" type="section">iso_lemmas</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Category.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Category</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Category</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab199"></a><h1 class="section">Categories</h1>
 We collect here all of the files about categories.  Since there are only notations in <span class="inlinecode"><span class="id" type="library">Category.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Notations.html#"><span class="id" type="library">Category.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab200"></a><h2 class="section">Definition of precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab201"></a><h2 class="section">Opposite precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
</div>

<div class="doc">
<a name="lab202"></a><h2 class="section">Morphisms in precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
</div>

<div class="doc">
<a name="lab203"></a><h2 class="section">Universal objects</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Objects.html#"><span class="id" type="library">Category.Objects</span></a>.<br/>
</div>

<div class="doc">
<a name="lab204"></a><h2 class="section">Product precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
</div>

<div class="doc">
<a name="lab205"></a><h2 class="section">∑-precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sigma.Sigma.html#"><span class="id" type="library">Category.Sigma.Sigma</span></a>.<br/>
</div>

<div class="doc">
<a name="lab206"></a><h2 class="section">Strict categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
</div>

<div class="doc">
<a name="lab207"></a><h2 class="section">Coproduct precategories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a>.<br/>
</div>

<div class="doc">
<a name="lab208"></a><h2 class="section">Categories (univalent or saturated)</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="library">Category.Univalent</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="module">Category.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="module">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="module">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Objects.html#"><span class="id" type="module">Category.Objects</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="module">Category.Prod</span></a>.<br/>
</div>

<div class="doc">
We use the <span class="inlinecode"><span class="id" type="library">Sigma</span></span> folder only to allow us to split up the various files and group conceptually similar lemmas, but not for namespacing.  So we include the main file in it. 
</div>
<div class="code">
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sigma.Sigma.html#"><span class="id" type="module">Category.Sigma.Sigma</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="module">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="module">Category.Sum</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="module">Category.Univalent</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
<div class="paragraph"> </div>

<a name="lab209"></a><h2 class="section">Subcategories</h2>
 For the subfolders, we need to re-create the module structure 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Subcategory"><span class="id" type="module">Subcategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Subcategory.html#"><span class="id" type="library">Category.Subcategory.Subcategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Subcategory.html#"><span class="id" type="module">Category.Subcategory.Subcategory</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Category.html#"><span class="id" type="module">Subcategory</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab220"></a><h1 class="section">Definition of a <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a></span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">object_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">object</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the HoTT Book:  Definition 9.1.1. A precategory <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> consists of the following.

<div class="paragraph"> </div>

    (i) A type <span class="inlinecode"><span class="id" type="var">A₀</span></span> of objects. We write <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> for <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">A₀</span></span>.

<div class="paragraph"> </div>

    (ii) For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, a set <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> of arrows or morphisms.

<div class="paragraph"> </div>

    (iii) For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, a morphism <span class="inlinecode">1ₐ</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>.

<div class="paragraph"> </div>

    (iv) For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, a function

<div class="paragraph"> </div>

         <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span>

<div class="paragraph"> </div>

         denoted infix by <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">↦</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">↦</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> , or sometimes simply by <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>.

<div class="paragraph"> </div>

    (v) For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span>, we have <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">1<span class="id" type="var">_b</span></span> <span class="inlinecode">∘</span>
        <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">1ₐ</span>.

<div class="paragraph"> </div>

    (vi) For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span>
         <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">hom_A</span>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span>, we have <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">∘</span>
         <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>.  In addition to these laws, we ask for a few redundant laws to give
    us more judgmental equalities.  For example, since <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>^)^</span> <span class="inlinecode">≢</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> for
    paths <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>, we ask for the symmetrized version of the associativity
    law, so we can swap them when we take the dual. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Record</span> <a name="PreCategory"><span class="id" type="record">PreCategory</span></a> :=<br/>
&nbsp;&nbsp;<a name="Build_PreCategory'"><span class="id" type="constructor">Build_PreCategory'</span></a> {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="object"><span class="id" type="projection">object</span></a> :&gt; <span class="id" type="keyword">Type</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="morphism"><span class="id" type="projection">morphism</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="method">object</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="method">object</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>;<br/>
<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="identity"><span class="id" type="projection">identity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="compose"><span class="id" type="projection">compose</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d'"><span class="id" type="variable">d'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d'"><span class="id" type="variable">d'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">where</span> "f 'o' g" := (<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="method">compose</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>);<br/>
<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">associativity</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x3"><span class="id" type="variable">x3</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">)</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</div>

<div class="doc">
Ask for the symmetrized version of <span class="inlinecode"><span class="id" type="keyword">associativity</span></span>, so that <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ)ᵒᵖ</span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> are equal without <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span> 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="associativity_sym"><span class="id" type="projection">associativity_sym</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x3"><span class="id" type="variable">x3</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m1"><span class="id" type="variable">m1</span></a>;<br/>
<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="left_identity"><span class="id" type="projection">left_identity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#b"><span class="id" type="variable">b</span></a>), <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="method">identity</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#f"><span class="id" type="variable">f</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="right_identity"><span class="id" type="projection">right_identity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#b"><span class="id" type="variable">b</span></a>), <a class="idref" href="HoTT.categories.Category.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="method">identity</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#f"><span class="id" type="variable">f</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</div>

<div class="doc">
Ask for the double-identity version so that <span class="inlinecode"><span class="id" type="var">InitialTerminalCategory.Functors.from_terminal</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> and <span class="inlinecode">(<span class="id" type="var">InitialTerminalCategory.Functors.from_terminal</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)ᵒᵖ</span> are convertible. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="identity_identity"><span class="id" type="projection">identity_identity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="method">identity</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#::x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="method">identity</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="method">identity</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a>;<br/>
<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="trunc_morphism"><span class="id" type="projection">trunc_morphism</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="method">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">PreCategory</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">object_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">object</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <span class="id" type="var">C</span>%<span class="id" type="var">category</span> : <span class="id" type="tactic">rename</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> !<span class="id" type="var">C</span>%<span class="id" type="var">category</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> : <span class="id" type="tactic">rename</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> [!<span class="id" type="var">C</span>%<span class="id" type="var">category</span>] <span class="id" type="var">x</span>%<span class="id" type="var">object</span> : <span class="id" type="tactic">rename</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> [!<span class="id" type="var">C</span>%<span class="id" type="var">category</span> <span class="id" type="var">s</span>%<span class="id" type="var">object</span> <span class="id" type="var">d</span>%<span class="id" type="var">object</span> <span class="id" type="var">d'</span>%<span class="id" type="var">object</span>] <span class="id" type="var">m1</span>%<span class="id" type="var">morphism</span> <span class="id" type="var">m2</span>%<span class="id" type="var">morphism</span> : <span class="id" type="tactic">rename</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":morphism_scope:x_'o'_x"><span class="id" type="notation">"</span></a>o" := <a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> : <span class="id" type="var">morphism_scope</span>.<br/>
</div>

<div class="doc">
Perhaps we should consider making this notation more global.  Perhaps we should pre-reserve all of the notations. 
</div>
<div class="code">
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'-->'_x"><span class="id" type="notation">"</span></a>x --&gt; y" := (@<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200) : <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":morphism_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Define a convenience wrapper for building a precategory without
    specifying the redundant proofs. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">object</span> <span class="id" type="var">morphism</span> <span class="id" type="var">compose</span> <span class="id" type="var">identity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">associativity</span> <span class="id" type="var">left_identity</span> <span class="id" type="var">right_identity</span><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory'"><span class="id" type="constructor">Build_PreCategory'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="variable">object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="variable">morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="variable">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="variable">identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="variable">left_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="variable">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="variable">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">trunc_morphism</span>.<br/>

<br/>
</div>

<div class="doc">
create a hint db for all category theory things 
</div>
<div class="code">
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">category</span> <span class="id" type="var">discriminated</span>.<br/>
</div>

<div class="doc">
create a hint db for morphisms in categories 
</div>
<div class="code">
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">morphism</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> @<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> @<span class="id" type="keyword">associativity</span> : <span class="id" type="var">category</span> <span class="id" type="var">morphism</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> @<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> @<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> : <span class="id" type="var">morphism</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab221"></a><h2 class="section">Simple laws about the identity morphism</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="identity_unique"><span class="id" type="section">identity_unique</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_unique.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
The identity morphism is unique. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_unique"><span class="id" type="lemma">identity_unique</span></a> (<span class="id" type="var">id0</span> <span class="id" type="var">id1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">id1_left</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a>), <a class="idref" href="HoTT.categories.Category.Core.html#id1"><span class="id" type="variable">id1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">id0_right</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a>), <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#id0"><span class="id" type="variable">id0</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#id0"><span class="id" type="variable">id0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#id1"><span class="id" type="variable">id1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <span class="id" type="var">id1_left</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <span class="id" type="var">id0_right</span> ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
Anything equal to the identity acts like it.  This is obvious,
      but useful as a helper lemma for automation. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="concat_left_identity"><span class="id" type="definition">concat_left_identity</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a>) <span class="id" type="var">i</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#H"><span class="id" type="variable">H</span></a>) <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a>)%<span class="id" type="var">path</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="concat_right_identity"><span class="id" type="definition">concat_right_identity</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#d"><span class="id" type="variable">d</span></a>) <span class="id" type="var">i</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#m"><span class="id" type="variable">m</span></a>)%<span class="id" type="var">path</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Core.html#identity_unique"><span class="id" type="section">identity_unique</span></a>.<br/>

<br/>
</div>

<div class="doc">
Make a separate module for Notations, which can be exported/imported separately. 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CategoryCoreNotations"><span class="id" type="module">CategoryCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">"</span></a>o" := <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.compose"><span class="id" type="projection">compose</span></a> : <span class="id" type="var">morphism_scope</span>.<br/>
</div>

<div class="doc">
Perhaps we should consider making this notation more global.  Perhaps we should pre-reserve all of the notations. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryCoreNotations.:type_scope:x_'-->'_x"><span class="id" type="notation">"</span></a>x --&gt; y" := (@<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200) : <span class="id" type="var">type_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryCoreNotations.:morphism_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="module">CategoryCoreNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
We have a tactic for trying to run a tactic after associating morphisms either all the way to the left, or all the way to the right 
</div>
<div class="code">
<span class="id" type="keyword">Tactic Notation</span> "try_associativity_quick" <span class="id" type="var">tactic</span>(<span class="id" type="var">tac</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">tac</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">tac</span> ].<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab266"></a><h1 class="section">Opposite Category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#"><span class="id" type="library">Category.Objects</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab267"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite"><span class="id" type="definition">opposite</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory'"><span class="id" type="constructor">Build_PreCategory'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<span class="id" type="var">C</span> := <a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Category.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Core.html#associativity_sym"><span class="id" type="projection">associativity_sym</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Core.html#identity_identity"><span class="id" type="projection">identity_identity</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'^op'"><span class="id" type="notation">"</span></a>C ^op" := (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">C</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab268"></a><h2 class="section"><span class="inlinecode">ᵒᵖ</span> is propositionally involutive</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="DualCategories"><span class="id" type="section">DualCategories</span></a>.<br/>
</div>

<div class="doc">
If we had judgmental eta for records, it would be judgmentally involutive. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite_involutive"><span class="id" type="lemma">opposite_involutive</span></a> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">C</span>; <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Dual.html#DualCategories"><span class="id" type="section">DualCategories</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">opposite_involutive</span></a> : <span class="id" type="var">category</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab269"></a><h2 class="section">Initial objects are opposite terminal objects, and vice versa</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="DualObjects"><span class="id" type="section">DualObjects</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="DualObjects.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="terminal_opposite_initial"><span class="id" type="definition">terminal_opposite_initial</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Objects.html#IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) <a class="idref" href="HoTT.categories.Category.Dual.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x'</span> ⇒ <a class="idref" href="HoTT.categories.Category.Dual.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#x'"><span class="id" type="variable">x'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="initial_opposite_terminal"><span class="id" type="definition">initial_opposite_terminal</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) <a class="idref" href="HoTT.categories.Category.Dual.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x'</span> ⇒ <a class="idref" href="HoTT.categories.Category.Dual.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#x'"><span class="id" type="variable">x'</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Dual.html#DualObjects"><span class="id" type="section">DualObjects</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CategoryDualNotations"><span class="id" type="module">CategoryDualNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">"</span></a>C ^op" := (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">C</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="module">CategoryDualNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Morphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Morphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Morphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab224"></a><h1 class="section">Definitions and theorems about {iso,epi,mono,}morphisms in a precategory</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab225"></a><h2 class="section">Definition of isomorphism</h2>

</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="IsIsomorphism"><span class="id" type="record">IsIsomorphism</span></a> {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>} {<span class="id" type="var">s</span> <span class="id" type="var">d</span>} (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>) :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="morphism_inverse"><span class="id" type="projection">morphism_inverse</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="left_inverse"><span class="id" type="projection">left_inverse</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="right_inverse"><span class="id" type="projection">right_inverse</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":morphism_scope:x_'^-1'"><span class="id" type="notation">"</span></a>m ^-1" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> (<span class="id" type="var">m</span> := <span class="id" type="var">m</span>)) : <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">left_inverse</span> <span class="id" type="var">right_inverse</span> : <span class="id" type="var">category</span> <span class="id" type="var">morphism</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> : <span class="id" type="var">morphism</span>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="Isomorphic"><span class="id" type="record">Isomorphic</span></a> {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>} <span class="id" type="var">s</span> <span class="id" type="var">d</span> :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="morphism_isomorphic"><span class="id" type="projection">morphism_isomorphic</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="isisomorphism_isomorphic"><span class="id" type="projection">isisomorphism_isomorphic</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> : <span class="id" type="var">Isomorphic</span> &gt;-&gt; <span class="id" type="var">morphism</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#isisomorphism_isomorphic"><span class="id" type="method">isisomorphism_isomorphic</span></a> : <span class="id" type="var">Isomorphic</span> &gt;-&gt; <span class="id" type="var">IsIsomorphism</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":category_scope:x_'<~=~>'_x"><span class="id" type="notation">"</span></a>&lt;~=~&gt;" := <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">isisomorphism_isomorphic</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab226"></a><h2 class="section">Theorems about isomorphisms</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="iso_contr"><span class="id" type="section">iso_contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_contr.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="iso_contr.s"><span class="id" type="variable">s</span></a> <a name="iso_contr.d"><span class="id" type="variable">d</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="iso_contr.IsIsomorphism"><span class="id" type="section">IsIsomorphism</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab227"></a><h3 class="section">The inverse of a morphism is unique</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="inverse_unique"><span class="id" type="lemma">inverse_unique</span></a> (<span class="id" type="var">m_inv0</span> <span class="id" type="var">m_inv1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">left_inverse_0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#m_inv0"><span class="id" type="variable">m_inv0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">right_inverse_1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m_inv1"><span class="id" type="variable">m_inv1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#m_inv0"><span class="id" type="variable">m_inv0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m_inv1"><span class="id" type="variable">m_inv1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> (<span class="id" type="var">m_inv0</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m_inv1</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">by</span> (<span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">rewrite_hyp</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">by</span> (<span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">rewrite_hyp</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>) ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="IsIsomorphism_sig_T"><span class="id" type="abbreviation">IsIsomorphism_sig_T</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">inverse</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">inverse</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">inverse</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab228"></a><h3 class="section">Equivalence between the record and sigma versions of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism"><span class="id" type="section">IsIsomorphism</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="issig_isisomorphism"><span class="id" type="lemma">issig_isisomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism_sig_T"><span class="id" type="abbreviation">IsIsomorphism_sig_T</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">Build_IsIsomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab229"></a><h3 class="section">Being an isomorphism is a mere proposition</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_isisomorphism"><span class="id" type="instance">trunc_isisomorphism</span></a> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism.m"><span class="id" type="variable">m</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#issig_isisomorphism"><span class="id" type="lemma">issig_isisomorphism</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">x</span> [? ?]] [<span class="id" type="var">y</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="tactic">by</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#inverse_unique"><span class="id" type="lemma">inverse_unique</span></a>; <span class="id" type="tactic">assumption</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ (<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.IsIsomorphism"><span class="id" type="section">IsIsomorphism</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Isomorphic_sig_T"><span class="id" type="abbreviation">Isomorphic_sig_T</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab230"></a><h3 class="section">Equivalence between record and sigma versions of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="record">Isomorphic</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="issig_isomorphic"><span class="id" type="lemma">issig_isomorphic</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic_sig_T"><span class="id" type="abbreviation">Isomorphic_sig_T</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">Build_Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#isisomorphism_isomorphic"><span class="id" type="method">isisomorphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab231"></a><h3 class="section">Isomorphisms form an hSet</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_Isomorphic"><span class="id" type="instance">trunc_Isomorphic</span></a> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#issig_isomorphic"><span class="id" type="lemma">issig_isomorphic</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab232"></a><h3 class="section">Equality between isomorphisms is determined by equality between their forward components</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="path_isomorphic"><span class="id" type="definition">path_isomorphic</span></a> (<span class="id" type="var">i</span> <span class="id" type="var">j</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr.d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#j"><span class="id" type="variable">j</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#i"><span class="id" type="variable">i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#j"><span class="id" type="variable">j</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">i</span>, <span class="id" type="var">j</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>; <span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab233"></a><h3 class="section">Equality between isomorphisms is equivalent to by equality between their forward components</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_path_isomorphic"><span class="id" type="instance">isequiv_path_isomorphic</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#path_isomorphic"><span class="id" type="definition">path_isomorphic</span></a> <span class="id" type="var">i</span> <span class="id" type="var">j</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#path_isomorphic"><span class="id" type="definition">path_isomorphic</span></a> <span class="id" type="var">i</span> <span class="id" type="var">j</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>; [ <span class="id" type="tactic">destruct</span> <span class="id" type="var">i</span> | <span class="id" type="tactic">destruct</span> <span class="id" type="var">i</span>, <span class="id" type="var">j</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction_hammer</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_contr"><span class="id" type="section">iso_contr</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="iso_equiv_relation"><span class="id" type="section">iso_equiv_relation</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_equiv_relation.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab234"></a><h3 class="section">The identity is an isomorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isisomorphism_identity"><span class="id" type="instance">isisomorphism_identity</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> := <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> := <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">x</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">x</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> := <a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">x</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">x</span>) |}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab235"></a><h3 class="section">Inverses of isomorphisms are isomorphisms</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isisomorphism_inverse"><span class="id" type="definition">isisomorphism_inverse</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">m</span>) : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">morphism_inverse</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">left_inverse</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">right_inverse</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">right_inverse</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">left_inverse</span></a> |}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_comp_t</span> <span class="id" type="var">inv_lemma</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> <span class="id" type="var">inv_lemma</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">rewrite</span> <span class="id" type="var">inv_lemma</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">rewrite</span> <span class="id" type="var">inv_lemma</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab236"></a><h3 class="section">Composition of isomorphisms gives an isomorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isisomorphism_compose"><span class="id" type="instance">isisomorphism_compose</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">m0</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">m1</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">m1</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m0</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">abstract</span> <span class="id" type="var">iso_comp_t</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">abstract</span> <span class="id" type="var">iso_comp_t</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">isisomorphism_inverse</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab237"></a><h3 class="section">Being isomorphic is a reflexive relation</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isomorphic_refl"><span class="id" type="instance">isomorphic_refl</span></a> : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a> ⇒ {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">x</span></a> |}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab238"></a><h3 class="section">Being isomorphic is a symmetric relation</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isomorphic_sym"><span class="id" type="instance">isomorphic_sym</span></a> : <a class="idref" href="HoTT.Overture.html#Symmetric"><span class="id" type="class">Symmetric</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">X</span> ⇒ {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_inverse</span></a> |}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab239"></a><h3 class="section">Being isomorphic is a transitive relation</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isomorphic_trans"><span class="id" type="instance">isomorphic_trans</span></a> : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">X</span> <span class="id" type="var">Y</span> ⇒ {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">@</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">@</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">morphism_isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">X</span></a> |}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab240"></a><h3 class="section">Equality gives rise to isomorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso"><span class="id" type="definition">idtoiso</span></a> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>) : <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#H"><span class="id" type="variable">H</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y0</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y0"><span class="id" type="variable">y0</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1%<span class="id" type="var">path</span> ⇒ <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_equiv_relation"><span class="id" type="section">iso_equiv_relation</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">isisomorphism_inverse</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab241"></a><h2 class="section">Epimorphisms and Monomorphisms</h2>
 Quoting Wikipedia:

<div class="paragraph"> </div>

    In category theory, an epimorphism (also called an epic morphism
    or, colloquially, an epi) is a morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> which is
    right-cancellative in the sense that, for all morphisms <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span>
    <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.HSet.html#Z"><span class="id" type="variable">Z</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a></span>

<div class="paragraph"> </div>

    Epimorphisms are analogues of surjective functions, but they are
    not exactly the same. The dual of an epimorphism is a monomorphism
    (i.e. an epimorphism in a category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is a monomorphism in the
    dual category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span>).  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsEpimorphism"><span class="id" type="record">IsEpimorphism</span></a> {<span class="id" type="var">C</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span>} (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>) :=<br/>
&nbsp;&nbsp;<a name="is_epimorphism"><span class="id" type="projection">is_epimorphism</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">z</span> (<span class="id" type="var">m1</span> <span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a>.<br/>
<span class="id" type="keyword">Class</span> <a name="IsMonomorphism"><span class="id" type="record">IsMonomorphism</span></a> {<span class="id" type="var">C</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span>} (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>) :=<br/>
&nbsp;&nbsp;<a name="is_monomorphism"><span class="id" type="projection">is_monomorphism</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">z</span> (<span class="id" type="var">m1</span> <span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="Epimorphism"><span class="id" type="record">Epimorphism</span></a> {<span class="id" type="var">C</span>} <span class="id" type="var">x</span> <span class="id" type="var">y</span> :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="Epimorphism_morphism"><span class="id" type="projection">Epimorphism_morphism</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="Epimorphism_IsEpimorphism"><span class="id" type="projection">Epimorphism_IsEpimorphism</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Epimorphism_morphism"><span class="id" type="method">Epimorphism_morphism</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="Monomorphism"><span class="id" type="record">Monomorphism</span></a> {<span class="id" type="var">C</span>} <span class="id" type="var">x</span> <span class="id" type="var">y</span> :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="Monomorphism_morphism"><span class="id" type="projection">Monomorphism_morphism</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="Monomorphism_IsMonomorphism"><span class="id" type="projection">Monomorphism_IsMonomorphism</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#Monomorphism_morphism"><span class="id" type="method">Monomorphism_morphism</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="var">Instances</span> <span class="id" type="var">Epimorphism_IsEpimorphism</span> <span class="id" type="var">Monomorphism_IsMonomorphism</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="::x_'->>'_x"><span class="id" type="notation">"</span></a>x -&gt;&gt; y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#Epimorphism"><span class="id" type="record">Epimorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="::x_'(->'_x"><span class="id" type="notation">"</span></a>x (-&gt; y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#Monomorphism"><span class="id" type="record">Monomorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="IsSectionOf"><span class="id" type="record">IsSectionOf</span></a> <span class="id" type="var">C</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">s</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:= <a name="is_sect_morphism"><span class="id" type="projection">is_sect_morphism</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>] <span class="id" type="var">s</span> <span class="id" type="var">r</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="EpiMono"><span class="id" type="section">EpiMono</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="EpiMono.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="EpiMono.properties"><span class="id" type="section">properties</span></a>.<br/>
</div>

<div class="doc">
<a name="lab242"></a><h3 class="section">The identity is an epimorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isepimorphism_identity"><span class="id" type="instance">isepimorphism_identity</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab243"></a><h3 class="section">The identity is a monomorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="ismonomorphism_identity"><span class="id" type="instance">ismonomorphism_identity</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab244"></a><h3 class="section">Composition of epimorphisms gives an epimorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isepimorphism_compose"><span class="id" type="instance">isepimorphism_compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m0</span> <span class="id" type="var">m1</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<span class="id" type="keyword">associativity</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">apply_hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab245"></a><h3 class="section">Composition of monomorphisms gives a monomorphism</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="ismonomorphism_compose"><span class="id" type="instance">ismonomorphism_compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m0</span> <span class="id" type="var">m1</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<span class="id" type="keyword">associativity</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">apply_hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.properties"><span class="id" type="section">properties</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab246"></a><h3 class="section">Existence of {epi,mono}morphisms are a preorder</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="EpiMono.equiv"><span class="id" type="section">equiv</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="reflexive_epimorphism"><span class="id" type="instance">reflexive_epimorphism</span></a> : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Epimorphism"><span class="id" type="record">Epimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Epimorphism"><span class="id" type="constructor">Build_Epimorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#isepimorphism_identity"><span class="id" type="instance">isepimorphism_identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="reflexive_monomorphism"><span class="id" type="instance">reflexive_monomorphism</span></a> : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Monomorphism"><span class="id" type="record">Monomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Monomorphism"><span class="id" type="constructor">Build_Monomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#ismonomorphism_identity"><span class="id" type="instance">ismonomorphism_identity</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="transitive_epimorphism"><span class="id" type="instance">transitive_epimorphism</span></a> : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Epimorphism"><span class="id" type="record">Epimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m0</span> <span class="id" type="var">m1</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Epimorphism"><span class="id" type="constructor">Build_Epimorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#isepimorphism_compose"><span class="id" type="instance">isepimorphism_compose</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="transitive_monomorphism"><span class="id" type="instance">transitive_monomorphism</span></a> : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Monomorphism"><span class="id" type="record">Monomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m0</span> <span class="id" type="var">m1</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Monomorphism"><span class="id" type="constructor">Build_Monomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#ismonomorphism_compose"><span class="id" type="instance">ismonomorphism_compose</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.equiv"><span class="id" type="section">equiv</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="EpiMono.sect"><span class="id" type="section">sect</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">epi_mono_sect_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">rewrite_hyp</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span> ]) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">t</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="var">t</span>].<br/>

<br/>
</div>

<div class="doc">
<a name="lab247"></a><h3 class="section">Retractions are epimorphisms</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isepimorphism_retr"><span class="id" type="instance">isepimorphism_retr</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">s</span> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> | 1000.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">intros</span> ? <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ?).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> (<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">m1</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">r</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">s</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ | <span class="id" type="tactic">transitivity</span> (<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">m2</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">r</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">s</span>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">epi_mono_sect_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab248"></a><h3 class="section">Sections are monomorphisms</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="ismonomorphism_sect"><span class="id" type="instance">ismonomorphism_sect</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">s</span> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> | 1000.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">intros</span> ? <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ?).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> (<span class="id" type="var">r</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">s</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ | <span class="id" type="tactic">transitivity</span> (<span class="id" type="var">r</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">s</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">epi_mono_sect_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab249"></a><h3 class="section">Isomorphisms are both sections and retractions</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="issect_isisomorphism"><span class="id" type="instance">issect_isisomorphism</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> | 1000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isretr_isisomorphism"><span class="id" type="instance">isretr_isisomorphism</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsSectionOf"><span class="id" type="class">IsSectionOf</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> | 1000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.sect"><span class="id" type="section">sect</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab250"></a><h3 class="section">Isomorphisms are therefore epimorphisms and monomorphisms</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="EpiMono.iso"><span class="id" type="section">iso</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isepimorphism_isisomorphism"><span class="id" type="instance">isepimorphism_isisomorphism</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> | 1000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="ismonomorphism_isisomorphism"><span class="id" type="instance">ismonomorphism_isisomorphism</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a> | 1000<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono.iso"><span class="id" type="section">iso</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#EpiMono"><span class="id" type="section">EpiMono</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#isepimorphism_identity"><span class="id" type="instance">isepimorphism_identity</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#ismonomorphism_identity"><span class="id" type="instance">ismonomorphism_identity</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#ismonomorphism_compose"><span class="id" type="instance">ismonomorphism_compose</span></a> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#isepimorphism_compose"><span class="id" type="instance">isepimorphism_compose</span></a> : <span class="id" type="var">category</span> <span class="id" type="var">morphism</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab251"></a><h2 class="section">Lemmas about <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="iso_lemmas"><span class="id" type="section">iso_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">idtoiso_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>; <span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab252"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span>ing across an equality of morphisms is the same as conjugating with <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_of_transport"><span class="id" type="lemma">idtoiso_of_transport</span></a> (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> <span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s'</span> <span class="id" type="var">d'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#D"><span class="id" type="variable">D</span></a>) <span class="id" type="var">u</span><br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a>) (<a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab253"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> respects inverse</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_inv"><span class="id" type="lemma">idtoiso_inv</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab254"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> respects composition</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp"><span class="id" type="lemma">idtoiso_comp</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
These are useful when tactics are too slow and <span class="inlinecode"><span class="id" type="tactic">rewrite</span></span> doesn't
      work. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp3"><span class="id" type="lemma">idtoiso_comp3</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp3'"><span class="id" type="lemma">idtoiso_comp3'</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp4"><span class="id" type="lemma">idtoiso_comp4</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> <span class="id" type="var">d'''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp4'"><span class="id" type="lemma">idtoiso_comp4'</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> <span class="id" type="var">d'''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">))</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp5"><span class="id" type="lemma">idtoiso_comp5</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> <span class="id" type="var">d'''</span> <span class="id" type="var">d''''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''''"><span class="id" type="variable">d''''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m4</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m4"><span class="id" type="variable">m4</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)))</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m4"><span class="id" type="variable">m4</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_comp5'"><span class="id" type="lemma">idtoiso_comp5'</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">d''</span> <span class="id" type="var">d'''</span> <span class="id" type="var">d''''</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''''"><span class="id" type="variable">d''''</span></a>) (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'''"><span class="id" type="variable">d'''</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d''"><span class="id" type="variable">d''</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m4</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m4"><span class="id" type="variable">m4</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#m4"><span class="id" type="variable">m4</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m0"><span class="id" type="variable">m0</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)))</span></a>)%<span class="id" type="var">path</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">idtoiso_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab255"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> respects application of functors on morphisms and objects</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="idtoiso_functor"><span class="id" type="lemma">idtoiso_functor</span></a> (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab256"></a><h3 class="section">Functors preserve isomorphisms</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="iso_functor"><span class="id" type="instance">iso_functor</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#D"><span class="id" type="variable">D</span></a>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#C"><span class="id" type="variable">C</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= {| <a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F</span> <span class="id" type="var">m</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> |}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>, <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>, <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_lemmas"><span class="id" type="section">iso_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_of_transport"><span class="id" type="lemma">idtoiso_of_transport</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_inv"><span class="id" type="lemma">idtoiso_inv</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_comp"><span class="id" type="lemma">idtoiso_comp</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_functor"><span class="id" type="lemma">idtoiso_functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab257"></a><h2 class="section">Lemmas about how to move isomorphisms around equalities, following <span class="inlinecode"><span class="id" type="library">HoTT.PathGroupoids</span></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="iso_concat_lemmas"><span class="id" type="section">iso_concat_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_concat_t'</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">atomic</span> <span class="id" type="var">y</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">y</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">atomic</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">symmetry</span> <span class="id" type="keyword">in</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="var">done</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>, ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> → ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span>; []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span>; [] ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_concat_t_id_fin</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">C</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">iso_concat_t'</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_concat_t_id</span> <span class="id" type="var">lem</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">solve</span> [<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">eapply</span> <span class="id" type="var">lem</span> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">iso_concat_t_id_fin</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">solve</span> [<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">eapply</span> <span class="id" type="var">lem</span> | ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">iso_concat_t_id_fin</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;] ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_concat_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">iso_concat_t'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">solve</span> [ <span class="id" type="var">iso_concat_t_id</span> @<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">solve</span> [ <span class="id" type="var">iso_concat_t_id</span> @<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> ] ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_pV"><span class="id" type="definition">iso_compose_pV</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_Vp"><span class="id" type="definition">iso_compose_Vp</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_V_pp"><span class="id" type="definition">iso_compose_V_pp</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_p_Vp"><span class="id" type="definition">iso_compose_p_Vp</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">z</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_pp_V"><span class="id" type="definition">iso_compose_pp_V</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_compose_pV_p"><span class="id" type="definition">iso_compose_pV_p</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_inv_pp"><span class="id" type="definition">iso_inv_pp</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">p</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_inv_Vp"><span class="id" type="definition">iso_inv_Vp</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">p</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_inv_pV"><span class="id" type="definition">iso_inv_pV</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_inv_VV"><span class="id" type="definition">iso_inv_VV</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">z</span> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_Mp"><span class="id" type="definition">iso_moveR_Mp</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_pM"><span class="id" type="definition">iso_moveR_pM</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_Vp"><span class="id" type="definition">iso_moveR_Vp</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_pV"><span class="id" type="definition">iso_moveR_pV</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">z</span>) `(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_Mp"><span class="id" type="definition">iso_moveL_Mp</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_pM"><span class="id" type="definition">iso_moveL_pM</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_Vp"><span class="id" type="definition">iso_moveL_Vp</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">z</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">r</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_pV"><span class="id" type="definition">iso_moveL_pV</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) `(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">z</span>) <span class="id" type="var">r</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_1M"><span class="id" type="definition">iso_moveL_1M</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_M1"><span class="id" type="definition">iso_moveL_M1</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_1V"><span class="id" type="definition">iso_moveL_1V</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveL_V1"><span class="id" type="definition">iso_moveL_V1</span></a> `(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_M1"><span class="id" type="definition">iso_moveR_M1</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_1M"><span class="id" type="definition">iso_moveR_1M</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_1V"><span class="id" type="definition">iso_moveR_1V</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_moveR_V1"><span class="id" type="definition">iso_moveR_V1</span></a> `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span>) <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#q"><span class="id" type="variable">q</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>. <span class="id" type="var">iso_concat_t</span>. <span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_concat_lemmas"><span class="id" type="section">iso_concat_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_move_inverse'</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_Vp"><span class="id" type="definition">iso_moveR_Vp</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_Vp"><span class="id" type="definition">iso_moveL_Vp</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_pV"><span class="id" type="definition">iso_moveR_pV</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> ] ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_pV"><span class="id" type="definition">iso_moveL_pV</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> ] ⇒ <span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">rewrite</span> → <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_move_inverse</span> := <span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> <span class="id" type="var">iso_move_inverse'</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="associativity_composition"><span class="id" type="section">associativity_composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity_composition.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="associativity_composition.x0"><span class="id" type="variable">x0</span></a> <a name="associativity_composition.x1"><span class="id" type="variable">x1</span></a> <a name="associativity_composition.x2"><span class="id" type="variable">x2</span></a> <a name="associativity_composition.x3"><span class="id" type="variable">x3</span></a> <a name="associativity_composition.x4"><span class="id" type="variable">x4</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
</div>

<div class="doc">
This lemma is helpful for backwards reasoning. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="compose4associativity_helper"><span class="id" type="lemma">compose4associativity_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x4"><span class="id" type="variable">x4</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x3"><span class="id" type="variable">x3</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition"><span class="id" type="section">associativity_composition</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CategoryMorphismsNotations"><span class="id" type="module">CategoryMorphismsNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">"</span></a>m ^-1" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> (<span class="id" type="var">m</span> := <span class="id" type="var">m</span>)) : <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">"</span></a>&lt;~=~&gt;" := <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.Isomorphic"><span class="id" type="class">Isomorphic</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryMorphismsNotations.::x_'->>'_x"><span class="id" type="notation">"</span></a>x -&gt;&gt; y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.Epimorphism"><span class="id" type="record">Epimorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CategoryMorphismsNotations.::x_'(->'_x"><span class="id" type="notation">"</span></a>x (-&gt; y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.Monomorphism"><span class="id" type="record">Monomorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="module">CategoryMorphismsNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab312"></a><h1 class="section">Notations for categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="module">Category.Core.CategoryCoreNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="module">Category.Dual.CategoryDualNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="module">Category.Morphisms.CategoryMorphismsNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="module">Category.Prod.CategoryProdNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="module">Category.Sum.CategorySumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Objects.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Objects</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Objects</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab261"></a><h1 class="section">Universal objects</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab262"></a><h2 class="section">Definition of "unique up to unique isomorphism"</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="unique_up_to_unique_isomorphism"><span class="id" type="definition">unique_up_to_unique_isomorphism</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.categories.Category.Objects.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="var">x'</span> (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.categories.Category.Objects.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x'"><span class="id" type="variable">x'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">c</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x'"><span class="id" type="variable">x'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x'"><span class="id" type="variable">x'</span></a>)) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab263"></a><h2 class="section">Terminal objects</h2>
 A terminal object is an object with a unique morphism from every
    other object. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name="IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> <span class="id" type="var">C</span> <span class="id" type="var">x</span> :=<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">∀</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.Category.Objects.html#x'"><span class="id" type="variable">x'</span></a> <span class="id" type="var">x</span>)).<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="TerminalObject"><span class="id" type="record">TerminalObject</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="object_terminal"><span class="id" type="projection">object_terminal</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="isterminal_object_terminal"><span class="id" type="projection">isterminal_object_terminal</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Objects.html#IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#object_terminal"><span class="id" type="method">object_terminal</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">isterminal_object_terminal</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab264"></a><h2 class="section">Initial objects</h2>
 An initial object is an object with a unique morphism from every
    other object. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name="IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> <span class="id" type="var">C</span> <span class="id" type="var">x</span> :=<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">∀</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">C</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Objects.html#x'"><span class="id" type="variable">x'</span></a>)).<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="InitialObject"><span class="id" type="record">InitialObject</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="object_initial"><span class="id" type="projection">object_initial</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="isinitial_object_initial"><span class="id" type="projection">isinitial_object_initial</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#object_initial"><span class="id" type="method">object_initial</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">isinitial_object_initial</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Objects.html#unique_up_to_unique_isomorphism"><span class="id" type="definition">unique_up_to_unique_isomorphism</span></a> [<span class="id" type="var">C</span>] <span class="id" type="var">P</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab265"></a><h2 class="section">Initial and terminal objects are unique up to unique isomorphism</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="CategoryObjectsTheorems"><span class="id" type="section">CategoryObjectsTheorems</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CategoryObjectsTheorems.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">unique</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">∃</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#CategoryObjectsTheorems.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">symmetry</span> | ]; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> ].<br/>

<br/>
</div>

<div class="doc">
The terminal object is unique up to unique isomorphism. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Theorem</span> <a name="terminal_object_unique"><span class="id" type="lemma">terminal_object_unique</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#unique_up_to_unique_isomorphism"><span class="id" type="definition">unique_up_to_unique_isomorphism</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Objects.html#IsTerminalObject"><span class="id" type="abbreviation">IsTerminalObject</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#CategoryObjectsTheorems.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">unique</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
The initial object is unique up to unique isomorphism. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Theorem</span> <a name="initial_object_unique"><span class="id" type="lemma">initial_object_unique</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Objects.html#unique_up_to_unique_isomorphism"><span class="id" type="definition">unique_up_to_unique_isomorphism</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#CategoryObjectsTheorems.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Objects.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">unique</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Objects.html#CategoryObjectsTheorems"><span class="id" type="section">CategoryObjectsTheorems</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Prod.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Prod</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Prod</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab270"></a><h1 class="section">Product Category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab271"></a><h2 class="section">Definition of <span class="inlinecode">×</span> for categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="prod"><span class="id" type="section">prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="prod"><span class="id" type="definition">prod</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#prod.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#prod.D"><span class="id" type="variable">D</span></a>)%<span class="id" type="var">type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#prod.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#prod.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#d"><span class="id" type="variable">d</span></a>))%<span class="id" type="var">type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m2</span> <span class="id" type="var">m1</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">simpl</span> || <span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="var">f_ap</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="section">prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":category_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab272"></a><h2 class="section">The product of strict categories is strict</h2>

</div>
<div class="code">
<span class="id" type="keyword">Global Instance</span> <a name="isstrict_category_product"><span class="id" type="instance">isstrict_category_product</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">D</span>}<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#D"><span class="id" type="variable">D</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CategoryProdNotations"><span class="id" type="module">CategoryProdNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="module">CategoryProdNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Sigma.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Sigma.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Sigma.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab275"></a><h1 class="section">∑-categories - exploded Grothendieck constructions, or generalizations of subcategories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> := <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>.<br/>

<br/>
</div>

<div class="doc">
We can generalize the notion of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span> to categories.  This is, essentially, a type-theoretic perspecitive on the Grothendieck construction. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="sigT_obj_mor"><span class="id" type="section">sigT_obj_mor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor.Pobj"><span class="id" type="variable">Pobj</span></a> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj"><span class="id" type="abbreviation">obj</span></a> := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pobj"><span class="id" type="variable">Pobj</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#obj"><span class="id" type="abbreviation">obj</span></a>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor"><span class="id" type="abbreviation">mor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HPmor</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor.Pidentity"><span class="id" type="variable">Pidentity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x"><span class="id" type="variable">x</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor.Pcompose"><span class="id" type="variable">Pcompose</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="identity"><span class="id" type="abbreviation">identity</span></a> <span class="id" type="var">x</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pidentity"><span class="id" type="variable">Pidentity</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="compose"><span class="id" type="abbreviation">compose</span></a> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.Pcompose"><span class="id" type="variable">Pcompose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_obj_mor.P_associativity"><span class="id" type="variable">P_associativity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span> (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m3"><span class="id" type="variable">m3</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_obj_mor.P_LeftIdentity"><span class="id" type="variable">P_LeftIdentity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_obj_mor.P_RightIdentity"><span class="id" type="variable">P_RightIdentity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab276"></a><h2 class="section">Definition of a <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span>-precategory</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT"><span class="id" type="definition">sigT</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#obj"><span class="id" type="abbreviation">obj</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab277"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1"><span class="id" type="definition">pr1</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor"><span class="id" type="section">sigT_obj_mor</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#pr1"><span class="id" type="definition">pr1</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">Pobj</span> <span class="id" type="var">Pmor</span> <span class="id" type="var">HPmor</span> <span class="id" type="var">Pidentity</span> <span class="id" type="var">Pcompose</span> <span class="id" type="var">P_associativity</span> <span class="id" type="var">P_LeftIdentity</span> <span class="id" type="var">P_RightIdentity</span>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab278"></a><h2 class="section">Variant of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span>-precategory when we are taking a subset of morphisms</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="sigT_obj_mor_hProp"><span class="id" type="section">sigT_obj_mor_hProp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor_hProp.Pobj"><span class="id" type="variable">Pobj</span></a> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj"><span class="id" type="abbreviation">obj</span></a> := (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pobj"><span class="id" type="variable">Pobj</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#obj"><span class="id" type="abbreviation">obj</span></a>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor"><span class="id" type="abbreviation">mor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HPmor</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m"><span class="id" type="variable">m</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x"><span class="id" type="variable">x</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="identity"><span class="id" type="abbreviation">identity</span></a> <span class="id" type="var">x</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="compose"><span class="id" type="abbreviation">compose</span></a> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t</span> <span class="id" type="var">ex_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">ex_tac</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_obj_mor_hProp.P_associativity"><span class="id" type="variable">P_associativity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span> (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m3"><span class="id" type="variable">m3</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#m1"><span class="id" type="variable">m1</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_associativity_core_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_obj_mor_hProp.P_left_identity"><span class="id" type="variable">P_left_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">P_associativity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_left_identity_core_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_obj_mor_hProp.P_right_identity"><span class="id" type="variable">P_right_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">P_associativity</span> <span class="id" type="var">P_left_identity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_right_identity_core_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab279"></a><h3 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a></span>-precategory</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sig"><span class="id" type="definition">sig</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">delta</span> [<span class="id" type="var">P_associativity</span> <span class="id" type="var">P_left_identity</span> <span class="id" type="var">P_right_identity</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pobj"><span class="id" type="variable">Pobj</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.P_associativity"><span class="id" type="variable">P_associativity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.P_left_identity"><span class="id" type="variable">P_left_identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.P_right_identity"><span class="id" type="variable">P_right_identity</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab280"></a><h3 class="section">First projection functor</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="proj1_sig"><span class="id" type="definition">proj1_sig</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#pr1"><span class="id" type="definition">pr1</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT_obj_mor_hProp"><span class="id" type="section">sigT_obj_mor_hProp</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#proj1_sig"><span class="id" type="definition">proj1_sig</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">Pobj</span> <span class="id" type="var">Pmor</span> <span class="id" type="var">HPmor</span> <span class="id" type="var">Pidentity</span> <span class="id" type="var">Pcompose</span>}.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="subcategory"><span class="id" type="abbreviation">subcategory</span></a> := <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Sigma.OnMorphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Sigma.OnMorphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Sigma.OnMorphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab299"></a><h1 class="section">∑-categories on morphisms - a category with the same objects, but a ∑ type for morphisms</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#"><span class="id" type="library">Category.Sigma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Functor.Identity.FunctorIdentityNotations</span>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Functor.Composition.Core.FunctorCompositionCoreNotations</span>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> := <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">Coq.Init.Specif.sigT</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">Coq.Init.Specif.projT1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="sigT_mor"><span class="id" type="section">sigT_mor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor"><span class="id" type="abbreviation">mor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HPmor</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor.Pidentity"><span class="id" type="variable">Pidentity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor.Pcompose"><span class="id" type="variable">Pcompose</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="identity"><span class="id" type="abbreviation">identity</span></a> <span class="id" type="var">x</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pidentity"><span class="id" type="variable">Pidentity</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="compose"><span class="id" type="abbreviation">compose</span></a> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pcompose"><span class="id" type="variable">Pcompose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_mor.P_Associativity"><span class="id" type="variable">P_Associativity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span> (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m3"><span class="id" type="variable">m3</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_mor.P_left_identity"><span class="id" type="variable">P_left_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="sigT_mor.P_right_identity"><span class="id" type="variable">P_right_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab300"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a></span>-precategory</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_mor"><span class="id" type="definition">sigT_mor</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab301"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1_mor"><span class="id" type="definition">pr1_mor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_mor_as_sigT"><span class="id" type="definition">sigT_mor_as_sigT</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pmor"><span class="id" type="variable">Pmor</span></a> (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a>)) <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pidentity"><span class="id" type="variable">Pidentity</span></a> <span class="id" type="var">_</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor.Pcompose"><span class="id" type="variable">Pcompose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_functor_mor"><span class="id" type="definition">sigT_functor_mor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_as_sigT"><span class="id" type="definition">sigT_mor_as_sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_as_sigT"><span class="id" type="definition">sigT_mor_as_sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_functor_mor_inv"><span class="id" type="definition">sigT_functor_mor_inv</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_as_sigT"><span class="id" type="definition">sigT_mor_as_sigT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_as_sigT"><span class="id" type="definition">sigT_mor_as_sigT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="sigT_mor_eq"><span class="id" type="lemma">sigT_mor_eq</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_functor_mor"><span class="id" type="definition">sigT_functor_mor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_functor_mor_inv"><span class="id" type="definition">sigT_functor_mor_inv</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_functor_mor_inv"><span class="id" type="definition">sigT_functor_mor_inv</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_functor_mor"><span class="id" type="definition">sigT_functor_mor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>; <span class="id" type="var">path_functor</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> ⇒ <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span> (1 := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_mor_compat"><span class="id" type="definition">sigT_mor_compat</span></a> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#pr1_mor"><span class="id" type="definition">pr1_mor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_functor_mor"><span class="id" type="definition">sigT_functor_mor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#pr1"><span class="id" type="definition">pr1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="section">sigT_mor</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#pr1_mor"><span class="id" type="definition">pr1_mor</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">Pmor</span> <span class="id" type="var">_</span> <span class="id" type="var">Pidentity</span> <span class="id" type="var">Pcompose</span> <span class="id" type="var">P_Associativity</span> <span class="id" type="var">P_left_identity</span> <span class="id" type="var">P_right_identity</span>}.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="sigT_mor_hProp"><span class="id" type="section">sigT_mor_hProp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor_hProp.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor"><span class="id" type="abbreviation">mor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">HPmor</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m"><span class="id" type="variable">m</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x"><span class="id" type="variable">x</span></a> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="identity"><span class="id" type="abbreviation">identity</span></a> <span class="id" type="var">x</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="compose"><span class="id" type="abbreviation">compose</span></a> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> := <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t</span> <span class="id" type="var">ex_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">ex_tac</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_mor_hProp.P_associativity"><span class="id" type="variable">P_associativity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x3</span> <span class="id" type="var">x4</span> (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="var">m3</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#x4"><span class="id" type="variable">x4</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m3"><span class="id" type="variable">m3</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m3"><span class="id" type="variable">m3</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#m1"><span class="id" type="variable">m1</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_associativity_on_morphisms_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_mor_hProp.P_left_identity"><span class="id" type="variable">P_left_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">P_associativity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_left_identity_on_morphisms_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sigT_mor_hProp.P_right_identity"><span class="id" type="variable">P_right_identity</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#mor"><span class="id" type="abbreviation">mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#compose"><span class="id" type="abbreviation">compose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#identity"><span class="id" type="abbreviation">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">P_associativity</span> <span class="id" type="var">P_left_identity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">using</span> <span class="id" type="var">P_right_identity_on_morphisms_subproof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab302"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sig_mor"><span class="id" type="definition">sig_mor</span></a></span>-precategory</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sig_mor"><span class="id" type="definition">sig_mor</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">delta</span> [<span class="id" type="var">P_associativity</span> <span class="id" type="var">P_left_identity</span> <span class="id" type="var">P_right_identity</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> @<a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor"><span class="id" type="definition">sigT_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pmor"><span class="id" type="variable">Pmor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pidentity"><span class="id" type="variable">Pidentity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.Pcompose"><span class="id" type="variable">Pcompose</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.P_associativity"><span class="id" type="variable">P_associativity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.P_left_identity"><span class="id" type="variable">P_left_identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.P_right_identity"><span class="id" type="variable">P_right_identity</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab303"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="proj1_sig_mor"><span class="id" type="definition">proj1_sig_mor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sig_mor"><span class="id" type="definition">sig_mor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#pr1_mor"><span class="id" type="definition">pr1_mor</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sigT_mor_hProp"><span class="id" type="section">sigT_mor_hProp</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#proj1_sig_mor"><span class="id" type="definition">proj1_sig_mor</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">Pmor</span> <span class="id" type="var">HPmor</span> <span class="id" type="var">Pidentity</span> <span class="id" type="var">Pcompose</span>}.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Sigma.OnObjects.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Sigma.OnObjects</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Sigma.OnObjects</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab304"></a><h1 class="section">∑-categories on objects - a generalization of subcategories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#"><span class="id" type="library">Category.Sigma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Functor.Identity.FunctorIdentityNotations</span>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Functor.Composition.Core.FunctorCompositionCoreNotations</span>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> := <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">Coq.Init.Specif.sigT</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> := <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">Coq.Init.Specif.projT1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="sigT_obj"><span class="id" type="section">sigT_obj</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sigT_obj.Pobj"><span class="id" type="variable">Pobj</span></a> : <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab305"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a></span>-precategory</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_obj"><span class="id" type="definition">sigT_obj</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_type"><span class="id" type="abbreviation">sigT_type</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.Pobj"><span class="id" type="variable">Pobj</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#d"><span class="id" type="variable">d</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#m2"><span class="id" type="variable">m2</span></a>)%<span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">category</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab306"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1_obj"><span class="id" type="definition">pr1_obj</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_obj_as_sigT"><span class="id" type="definition">sigT_obj_as_sigT</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sig"><span class="id" type="definition">sig</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj.Pobj"><span class="id" type="variable">Pobj</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_functor_obj"><span class="id" type="definition">sigT_functor_obj</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj_as_sigT"><span class="id" type="definition">sigT_obj_as_sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj_as_sigT"><span class="id" type="definition">sigT_obj_as_sigT</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#projT1_type"><span class="id" type="abbreviation">projT1_type</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_functor_obj_inv"><span class="id" type="definition">sigT_functor_obj_inv</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj_as_sigT"><span class="id" type="definition">sigT_obj_as_sigT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj_as_sigT"><span class="id" type="definition">sigT_obj_as_sigT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="sigT_obj_eq"><span class="id" type="lemma">sigT_obj_eq</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_functor_obj"><span class="id" type="definition">sigT_functor_obj</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_functor_obj_inv"><span class="id" type="definition">sigT_functor_obj_inv</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_functor_obj_inv"><span class="id" type="definition">sigT_functor_obj_inv</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_functor_obj"><span class="id" type="definition">sigT_functor_obj</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>; <span class="id" type="var">path_functor</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sigT_obj_compat"><span class="id" type="definition">sigT_obj_compat</span></a> : <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#pr1_obj"><span class="id" type="definition">pr1_obj</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_functor_obj"><span class="id" type="definition">sigT_functor_obj</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#pr1"><span class="id" type="definition">pr1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="section">sigT_obj</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#pr1_obj"><span class="id" type="definition">pr1_obj</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">Pobj</span>}.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Sigma.Sigma.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Sigma.Sigma</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Sigma.Sigma</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab298"></a><h1 class="section">∑-precategories</h1>
 These are a generalization of subcategories in the direction of the Grothendieck construction 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#"><span class="id" type="library">Category.Sigma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#"><span class="id" type="library">Category.Sigma.OnMorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#"><span class="id" type="library">Category.Sigma.OnObjects</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sigma.Core.html#"><span class="id" type="module">Category.Sigma.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#"><span class="id" type="module">Category.Sigma.OnMorphisms</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#"><span class="id" type="module">Category.Sigma.OnObjects</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Strict.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Strict</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Strict</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab258"></a><h1 class="section">Definition of a strict category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the HoTT Book:  Definition. A <i>strict category</i> is a precategory whose type of
    objects is a set. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">C</span> := (<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <span class="id" type="var">C</span>)).<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="StrictCategory"><span class="id" type="record">StrictCategory</span></a> :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="precategory_strict"><span class="id" type="projection">precategory_strict</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="isstrict_StrictCategory"><span class="id" type="projection">isstrict_StrictCategory</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#precategory_strict"><span class="id" type="method">precategory_strict</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">isstrict_StrictCategory</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Subcategory.Full.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Subcategory.Full</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Subcategory.Full</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab310"></a><h1 class="section">Full Subcategories</h1>
 We reuse the generalizion given by ∑-precategories; a full subcategory has a sigma type as its objects. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#"><span class="id" type="library">Category.Sigma.OnObjects</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="full"><span class="id" type="abbreviation">full</span></a> := <a class="idref" href="HoTT.categories.Category.Sigma.OnObjects.html#sigT_obj"><span class="id" type="definition">sigT_obj</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Subcategory.Subcategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Subcategory.Subcategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Subcategory.Subcategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab307"></a><h1 class="section">Subcategories</h1>
<a name="lab308"></a><h2 class="section">Full</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Full.html#"><span class="id" type="library">Subcategory.Full</span></a>.<br/>
</div>

<div class="doc">
<a name="lab309"></a><h2 class="section">Wide</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Wide.html#"><span class="id" type="library">Subcategory.Wide</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Full.html#"><span class="id" type="module">Subcategory.Full</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Subcategory.Wide.html#"><span class="id" type="module">Subcategory.Wide</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Subcategory.Wide.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Subcategory.Wide</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Subcategory.Wide</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab311"></a><h1 class="section">Wide subcategories</h1>
 We reuse ∑-precategories; a wide subcategory has the same objects, and a ∑ type as its morphisms.  We make use of the fact that the extra component should be an hProp to not require as many proofs. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#"><span class="id" type="library">Category.Sigma.OnMorphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="wide"><span class="id" type="abbreviation">wide</span></a> := <a class="idref" href="HoTT.categories.Category.Sigma.OnMorphisms.html#sig_mor"><span class="id" type="definition">sig_mor</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Sum.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Sum</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Sum</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab273"></a><h1 class="section">The coproduct of categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab274"></a><h2 class="section">Definition of <span class="inlinecode">+</span> for categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="internals"><span class="id" type="section">internals</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="internals.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="internals.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sum_morphism"><span class="id" type="definition">sum_morphism</span></a> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Sum.html#internals.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#internals.D"><span class="id" type="variable">D</span></a>) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Sum.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">s</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#internals.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">s</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#internals.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sum_identity"><span class="id" type="definition">sum_identity</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Sum.html#internals.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#internals.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Category.Sum.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sum.html#sum_identity"><span class="id" type="definition">sum_identity</span></a> <span class="id" type="var">_</span> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sum_compose"><span class="id" type="definition">sum_compose</span></a> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> : <a class="idref" href="HoTT.categories.Category.Sum.html#internals.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#internals.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">s</span>, <span class="id" type="var">d</span>, <span class="id" type="var">d'</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">case</span> <span class="id" type="var">m1</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">case</span> <span class="id" type="var">m2</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a>; <span class="id" type="var">eassumption</span> ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Category.Sum.html#sum_compose"><span class="id" type="definition">sum_compose</span></a> [<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>] <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sum.html#internals"><span class="id" type="section">internals</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sum"><span class="id" type="definition">sum</span></a> (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">D</span>)%<span class="id" type="var">type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Sum.html#sum_morphism"><span class="id" type="definition">sum_morphism</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Sum.html#sum_identity"><span class="id" type="definition">sum_identity</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Sum.html#sum_compose"><span class="id" type="definition">sum_compose</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">simpl</span> || <span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CategorySumNotations"><span class="id" type="module">CategorySumNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">"</span></a>+" := <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.sum"><span class="id" type="definition">sum</span></a> : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="module">CategorySumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Univalent.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Univalent</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Univalent</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab259"></a><h1 class="section">Definition of a univalent/saturated precategory, or just "category"</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
A category is a precategory for which <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> is an equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Notation</span> <a name="IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> <span class="id" type="var">C</span> := (<span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.Category.Univalent.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#d"><span class="id" type="variable">d</span></a>)).<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="isotoid"><span class="id" type="abbreviation">isotoid</span></a> <span class="id" type="var">C</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (@<a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">C</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>) <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab260"></a><h3 class="section">The objects of a category are a 1-type</h3>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_category"><span class="id" type="instance">trunc_category</span></a> `{<a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> <span class="id" type="var">C</span>} : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> 1 <a class="idref" href="HoTT.categories.Category.Univalent.html#C"><span class="id" type="variable">C</span></a> | 10000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ?.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>;<br/>
&nbsp;&nbsp;[ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">esplit</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">apply_hyp</span><br/>
&nbsp;&nbsp;| ].<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Record</span> <a name="Category"><span class="id" type="record">Category</span></a> :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="precategory_of_category"><span class="id" type="projection">precategory_of_category</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="iscategory_precategory_of_category"><span class="id" type="projection">iscategory_precategory_of_category</span></a> :&gt; <a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#precategory_of_category"><span class="id" type="method">precategory_of_category</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">iscategory_precategory_of_category</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Category.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Category.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Category.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab313"></a><h1 class="section">Unicode notations for categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Notations.html#"><span class="id" type="library">Category.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":morphism_scope:x_'∘'_x"><span class="id" type="notation">"</span></a>∘" := <a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":morphism_scope:x_'⁻¹'"><span class="id" type="notation">"</span></a>m ⁻¹" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_inverse"><span class="id" type="method">morphism_inverse</span></a> (<span class="id" type="var">m</span> := <span class="id" type="var">m</span>)) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Infix</span> <a name=":category_scope:x_'≅'_x"><span class="id" type="notation">"</span></a>≅" := <a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name="::x_'↠'_x"><span class="id" type="notation">"</span></a>x ↠ y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#Epimorphism"><span class="id" type="record">Epimorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>
<span class="id" type="keyword">Notation</span> <a name="::x_'↪'_x"><span class="id" type="notation">"</span></a>x ↪ y" := (<a class="idref" href="HoTT.categories.Category.Morphisms.html#Monomorphism"><span class="id" type="record">Monomorphism</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200).<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'ᵒᵖ'"><span class="id" type="notation">"</span></a>C 'ᵒᵖ'" := (<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">C</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">category_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.CategoryOfSections.CategoryOfSections.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.CategoryOfSections.CategoryOfSections</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.CategoryOfSections.CategoryOfSections</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab532"></a><h1 class="section">Category of sections of a functor</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#"><span class="id" type="library">CategoryOfSections.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#"><span class="id" type="module">CategoryOfSections.Core</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.CategoryOfSections.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.CategoryOfSections.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.CategoryOfSections.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab529"></a><h1 class="section">Category of sections</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="FunctorSectionCategory"><span class="id" type="section">FunctorSectionCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="FunctorSectionCategory.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="FunctorSectionCategory.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="FunctorSectionCategory.R"><span class="id" type="variable">R</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
</div>

<div class="doc">
There is a category <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a>(<a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a>)</span> of sections of <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span>. 
<div class="paragraph"> </div>

<a name="lab530"></a><h2 class="section">Section of a functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="SectionOfFunctor"><span class="id" type="record">SectionOfFunctor</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="section_of_functor_morphism"><span class="id" type="projection">section_of_functor_morphism</span></a> :&gt; <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.C"><span class="id" type="variable">C</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="section_of_functor_issect"><span class="id" type="projection">section_of_functor_issect</span></a> : <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#section_of_functor_morphism"><span class="id" type="method">section_of_functor_morphism</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="section_of_functor_sigT"><span class="id" type="abbreviation">section_of_functor_sigT</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">section_of_functor_morphism</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">section_of_functor_morphism</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="section_of_functor_sig"><span class="id" type="lemma">section_of_functor_sig</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#section_of_functor_sigT"><span class="id" type="abbreviation">section_of_functor_sigT</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#SectionOfFunctor"><span class="id" type="record">SectionOfFunctor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#Build_SectionOfFunctor"><span class="id" type="constructor">Build_SectionOfFunctor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#section_of_functor_morphism"><span class="id" type="projection">section_of_functor_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#section_of_functor_issect"><span class="id" type="projection">section_of_functor_issect</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab531"></a><h2 class="section">Definition of category of sections of a functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="category_of_sections"><span class="id" type="definition">category_of_sections</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#SectionOfFunctor"><span class="id" type="record">SectionOfFunctor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> <span class="id" type="var">U</span> ⇒ <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#U"><span class="id" type="variable">U</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory"><span class="id" type="section">FunctorSectionCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isstrict_category_of_sections"><span class="id" type="instance">isstrict_category_of_sections</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">D</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#D"><span class="id" type="variable">D</span></a>)<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (<a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#category_of_sections"><span class="id" type="definition">category_of_sections</span></a> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#F"><span class="id" type="variable">F</span></a>) | 20.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a>; [ | <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#section_of_functor_sig"><span class="id" type="lemma">section_of_functor_sig</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Comma.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Comma</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Comma</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab535"></a><h1 class="section">Comma Categories</h1>
 Since there are only notations in <span class="inlinecode"><span class="id" type="library">Comma.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Comma.Notations.html#"><span class="id" type="library">Comma.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab536"></a><h2 class="section">Definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab537"></a><h2 class="section">Duals</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.Dual.html#"><span class="id" type="library">Comma.Dual</span></a>.<br/>
</div>

<div class="doc">
<a name="lab538"></a><h2 class="section">Projection functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.Projection.html#"><span class="id" type="library">Comma.Projection</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#"><span class="id" type="library">Comma.InducedFunctors</span></a>.<br/>
</div>

<div class="doc">
<a name="lab539"></a><h2 class="section">Functoriality</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#"><span class="id" type="library">Comma.ProjectionFunctors</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="module">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.Dual.html#"><span class="id" type="module">Comma.Dual</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.Projection.html#"><span class="id" type="module">Comma.Projection</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#"><span class="id" type="module">Comma.InducedFunctors</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#"><span class="id" type="module">Comma.ProjectionFunctors</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab540"></a><h1 class="section">Comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Functor.Identity.FunctorIdentityNotations</span>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting Wikipedia:

<div class="paragraph"> </div>

    Suppose that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> are categories, and <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> are
    functors

<div class="paragraph"> </div>

    <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">←</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span>

<div class="paragraph"> </div>

    We can form the comma category <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span> as follows:

<div class="paragraph"> </div>

<ul class="doclist">
<li> The objects are all triples <span class="inlinecode">(<span class="id" type="var">α</span>,</span> <span class="inlinecode"><span class="id" type="var">β</span>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> with <span class="inlinecode"><span class="id" type="var">α</span></span> an object in
      <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, <span class="inlinecode"><span class="id" type="var">β</span></span> an object in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><span class="id" type="var">β</span></span> a morphism in
      <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>.

<div class="paragraph"> </div>


</li>
<li> The morphisms from <span class="inlinecode">(<span class="id" type="var">α</span>,</span> <span class="inlinecode"><span class="id" type="var">β</span>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> to <span class="inlinecode">(<span class="id" type="var">α'</span>,</span> <span class="inlinecode"><span class="id" type="var">β'</span>,</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#f'"><span class="id" type="variable">f'</span></a>)</span> are all pairs
      <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>)</span> where <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">α'</span></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">β</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">β'</span></span> are morphisms in
      <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> respectively, such that the following diagram
      commutes:

</li>
</ul>

<div class="paragraph"> </div>

<pre>
             S g
        S α -----&gt; S α'
         |          |
       f |          | f'
         |          |
         ↓          ↓
        T β -----&gt; T β'
             T h
</pre>

<div class="paragraph"> </div>

    Morphisms are composed by taking <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a>)</span> to be <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span>
    <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#h'"><span class="id" type="variable">h'</span></a>)</span>, whenever the latter expression is defined.  The
    identity morphism on an object <span class="inlinecode">(<span class="id" type="var">α</span>,</span> <span class="inlinecode"><span class="id" type="var">β</span>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> is <span class="inlinecode">(1<span class="id" type="var">_α</span>,</span> <span class="inlinecode">1<span class="id" type="var">_β</span>)</span>.  
<div class="paragraph"> </div>

<a name="lab541"></a><h2 class="section">Comma category <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Import</span> <a name="CommaCategory"><span class="id" type="module">CommaCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="CommaCategory.comma_category_parts"><span class="id" type="section">comma_category_parts</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="CommaCategory.object"><span class="id" type="record">object</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.a"><span class="id" type="projection">a</span></a> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.b"><span class="id" type="projection">b</span></a> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.f"><span class="id" type="projection">f</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a"><span class="id" type="method">a</span></a>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#b"><span class="id" type="method">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCategory.object_sig_T"><span class="id" type="abbreviation">object_sig_T</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <span class="id" type="var">a</span>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">b</span>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.issig_object"><span class="id" type="lemma">issig_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object_sig_T"><span class="id" type="abbreviation">object_sig_T</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">object</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">Build_object</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="CommaCategory.trunc_object"><span class="id" type="instance">trunc_object</span></a> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#d"><span class="id" type="variable">d</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">object</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.issig_object"><span class="id" type="lemma">issig_object</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.path_object'"><span class="id" type="lemma">path_object'</span></a> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">object</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">Ha</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Hb</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Comma.Core.html#Ha"><span class="id" type="variable">Ha</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">X</span>, <a class="idref" href="HoTT.categories.Comma.Core.html#Hb"><span class="id" type="variable">Hb</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">Y</span> <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#X"><span class="id" type="variable">X</span></a>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Y"><span class="id" type="variable">Y</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>, <span class="id" type="var">y</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.ap_a_path_object'"><span class="id" type="lemma">ap_a_path_object'</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">Ha</span> <span class="id" type="var">Hb</span> <span class="id" type="var">Hf</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>) (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">path_object'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Ha"><span class="id" type="variable">Ha</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Hb"><span class="id" type="variable">Hb</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Hf"><span class="id" type="variable">Hf</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Ha"><span class="id" type="variable">Ha</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>, <span class="id" type="var">y</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">Ha</span>, <span class="id" type="var">Hb</span>, <span class="id" type="var">Hf</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.ap_b_path_object'"><span class="id" type="lemma">ap_b_path_object'</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">Ha</span> <span class="id" type="var">Hb</span> <span class="id" type="var">Hf</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>) (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">path_object'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Ha"><span class="id" type="variable">Ha</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Hb"><span class="id" type="variable">Hb</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Hf"><span class="id" type="variable">Hf</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#Hb"><span class="id" type="variable">Hb</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>, <span class="id" type="var">y</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">Ha</span>, <span class="id" type="var">Hb</span>, <span class="id" type="var">Hf</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">path_object'</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="CommaCategory.morphism"><span class="id" type="record">morphism</span></a> (<span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">object</span></a>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.g"><span class="id" type="projection">g</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>)) (<a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.h"><span class="id" type="projection">h</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)) (<a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="CommaCategory.p"><span class="id" type="projection">p</span></a> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#h"><span class="id" type="method">h</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#g"><span class="id" type="method">g</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCategory.morphism_sig_T"><span class="id" type="abbreviation">morphism_sig_T</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a> (<span class="id" type="var">abf</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>)) (<span class="id" type="var">a'b'f'</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">h</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a> (<span class="id" type="var">abf</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)) (<span class="id" type="var">a'b'f'</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">abf</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">a'b'f'</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.issig_morphism"><span class="id" type="lemma">issig_morphism</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism_sig_T"><span class="id" type="abbreviation">morphism_sig_T</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">Build_morphism</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">g</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">h</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">p</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="CommaCategory.trunc_morphism"><span class="id" type="instance">trunc_morphism</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>)) (<a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>)))}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)) (<a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)))}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">f</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#m1"><span class="id" type="variable">m1</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.issig_morphism"><span class="id" type="lemma">issig_morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="CommaCategory.path_morphism"><span class="id" type="lemma">path_morphism</span></a> <span class="id" type="var">abf</span> <span class="id" type="var">a'b'f'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">gh</span> <span class="id" type="var">g'h'</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#abf"><span class="id" type="variable">abf</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#a'b'f'"><span class="id" type="variable">a'b'f'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.Core.html#gh"><span class="id" type="variable">gh</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">g</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#g'h'"><span class="id" type="variable">g'h'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">g</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#gh"><span class="id" type="variable">gh</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">h</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#g'h'"><span class="id" type="variable">g'h'</span></a>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">h</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#gh"><span class="id" type="variable">gh</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#g'h'"><span class="id" type="variable">g'h'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">gh</span>, <span class="id" type="var">g'h'</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="CommaCategory.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">gh</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">g'h'</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">gh</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">g</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">g'h'</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">g</span></a>)) (<span class="id" type="var">gh</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">h</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">g'h'</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">h</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">repeat</span> <span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">progress</span> <span class="id" type="var">rewrite_rev_hyp</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="CommaCategory.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<span class="id" type="var">x</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">a</span></a>))) (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<span class="id" type="var">x</span>.(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">category</span>; <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.comma_category_parts"><span class="id" type="section">comma_category_parts</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="module">CommaCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">CommaCategory.path_object'</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_comma_t</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">path_morphism</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="comma_category"><span class="id" type="definition">comma_category</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a>)<br/>
: <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">object</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">S</span> <span class="id" type="var">T</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">S</span> <span class="id" type="var">T</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">S</span> <span class="id" type="var">T</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">S</span> <span class="id" type="var">T</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">path_comma_t</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isstrict_comma_category"><span class="id" type="instance">isstrict_comma_category</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">S</span> <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#B"><span class="id" type="variable">B</span></a>}<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (@<a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#T"><span class="id" type="variable">T</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.identity"><span class="id" type="definition">identity</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Constructors</span> <a class="idref" href="HoTT.categories.Comma.Core.html#morphism"><span class="id" type="inductive">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#object"><span class="id" type="inductive">object</span></a> : <span class="id" type="var">category</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab542"></a><h2 class="section">(co)slice category <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span>, <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="slice_category"><span class="id" type="section">slice_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category"><span class="id" type="definition">slice_category</span></a> := <a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.S"><span class="id" type="variable">S</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category"><span class="id" type="definition">coslice_category</span></a> := <a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category.S"><span class="id" type="variable">S</span></a>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is a coslice category; <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is a slice category; <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> deals with morphisms <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>; <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> has morphisms <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category"><span class="id" type="section">slice_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab543"></a><h2 class="section">(co)slice category over <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span>, <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">a</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="slice_category_over"><span class="id" type="section">slice_category_over</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_over.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_over.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_over"><span class="id" type="definition">slice_category_over</span></a> := <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category"><span class="id" type="definition">slice_category</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over.a"><span class="id" type="variable">a</span></a> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over.C"><span class="id" type="variable">C</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_over"><span class="id" type="definition">coslice_category_over</span></a> := <a class="idref" href="HoTT.categories.Comma.Core.html#coslice_category"><span class="id" type="definition">coslice_category</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over.a"><span class="id" type="variable">a</span></a> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over.C"><span class="id" type="variable">C</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over"><span class="id" type="section">slice_category_over</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab544"></a><h2 class="section">category of arrows</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="arrow_category"><span class="id" type="section">arrow_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="arrow_category.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="arrow_category"><span class="id" type="definition">arrow_category</span></a> := <a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#arrow_category.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#arrow_category.C"><span class="id" type="variable">C</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#arrow_category"><span class="id" type="section">arrow_category</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#D"><span class="id" type="variable">D</span></a>.<br/>
<span class="id" type="keyword">Coercion</span> <span class="id" type="var">cc_functor_from_terminal'</span> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.Comma.Core.html#CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Coercion</span> <span class="id" type="var">cc_identity_functor'</span> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) : <a class="idref" href="HoTT.categories.Comma.Core.html#CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;:= 1%<span class="id" type="var">functor</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> / .<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#cc_functor_from_terminal'"><span class="id" type="definition">cc_functor_from_terminal'</span></a> / .<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Comma.Core.html#cc_identity_functor'"><span class="id" type="definition">cc_identity_functor'</span></a> / .<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="CommaCoreNotations"><span class="id" type="module">CommaCoreNotations</span></a>.<br/>
</div>

<div class="doc">
We really want to use infix <span class="inlinecode">↓</span> for comma categories, but that's unicode.  Infix <span class="inlinecode">,</span> might also be reasonable, but I can't seem to get it to work without destroying the <span class="inlinecode">(<span class="id" type="var">_</span>,</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span> notation for ordered pairs.  So I settle for the ugly ASCII rendition <span class="inlinecode">/</span> of <span class="inlinecode">↓</span>.  Set some notations for printing 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>C / a" := (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.slice_category_over"><span class="id" type="definition">slice_category_over</span></a> <span class="id" type="var">C</span> <span class="id" type="var">a</span>) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">"</span></a>a \ C" := (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.coslice_category_over"><span class="id" type="definition">coslice_category_over</span></a> <span class="id" type="var">C</span> <span class="id" type="var">a</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>a / C" := (@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.coslice_category_over"><span class="id" type="definition">coslice_category_over</span></a> <span class="id" type="var">C</span> <span class="id" type="var">a</span>) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>x / F" := (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.coslice_category"><span class="id" type="definition">coslice_category</span></a> <span class="id" type="var">x</span> <span class="id" type="var">F</span>) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>F / x" := (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.slice_category"><span class="id" type="definition">slice_category</span></a> <span class="id" type="var">x</span> <span class="id" type="var">F</span>) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>S / T" := (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.comma_category"><span class="id" type="definition">comma_category</span></a> <span class="id" type="var">S</span> <span class="id" type="var">T</span>) : <span class="id" type="var">category_scope</span>.<br/>
</div>

<div class="doc">
Set the notation for parsing; coercions will automatically decide which of the arguments are functors and which are objects, i.e., functors from the terminal category. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">"</span></a>S / T" := (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.comma_category"><span class="id" type="definition">comma_category</span></a> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="module">CommaCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab627"></a><h1 class="section">Opposite comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab628"></a><h2 class="section">The dual functors <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span> <span class="inlinecode">↔</span> <span class="inlinecode">((<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>ᵒᵖ</span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a>ᵒᵖ<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)ᵒᵖ)</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="opposite.op"><span class="id" type="section">op</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.op.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.op.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor_of"><span class="id" type="abbreviation">mor_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">d</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">CommaCategory.p</span></a> <span class="id" type="var">m</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">CommaCategory.p</span></a> <span class="id" type="var">m</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">d</span>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="dual_functor"><span class="id" type="definition">dual_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="dual_functor_inv"><span class="id" type="definition">dual_functor_inv</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op.T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
</div>

<div class="doc">
It would be nice to prove that these functors are inverses.  It would be almost trivial if we had eta for records.  Without it, I fear it will be rather tedius. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op"><span class="id" type="section">op</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="opposite.op'"><span class="id" type="section">op'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.op'.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.op'.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor_of"><span class="id" type="abbreviation">mor_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">d</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">CommaCategory.p</span></a> <span class="id" type="var">m</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">d</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">CommaCategory.p</span></a> <span class="id" type="var">m</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <span class="id" type="var">d</span>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="dual_functor'"><span class="id" type="definition">dual_functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of"><span class="id" type="abbreviation">mor_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="dual_functor_inv'"><span class="id" type="definition">dual_functor_inv'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'.T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Dual.html#mor_of_inv"><span class="id" type="abbreviation">mor_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.Dual.html#obj_of_inv"><span class="id" type="abbreviation">obj_of_inv</span></a> <a class="idref" href="HoTT.categories.Comma.Dual.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op'"><span class="id" type="section">op'</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.InducedFunctors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.InducedFunctors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.InducedFunctors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab632"></a><h1 class="section">Induced functors between comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#"><span class="id" type="library">Comma.Projection</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab633"></a><h2 class="section">Morphisms in <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span> from <span class="inlinecode">(<span class="id" type="var">s₀</span>,</span> <span class="inlinecode"><span class="id" type="var">s₁</span>)</span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">d₀</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">,</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">d₁</span></a>)</span> induce functors <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">s₀</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">/</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">s₁</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">d₀</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">d₁</span>)</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="comma_category_induced_functor"><span class="id" type="section">comma_category_induced_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category_induced_functor.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category_induced_functor.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category_induced_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">CommaCategory.a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">CommaCategory.a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="comma_category_induced_functor_object_of_identity"><span class="id" type="lemma">comma_category_induced_functor_object_of_identity</span></a> <span class="id" type="var">s</span> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x1</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">x2</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x1</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x2</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">x2</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x2</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">CommaCategory.path_object'</span></a> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_induced_functor_object_of_compose"><span class="id" type="definition">comma_category_induced_functor_object_of_compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">x</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m'"><span class="id" type="variable">m'</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x1</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">x2</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x1</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x2</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- ?<span class="id" type="var">x1</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">x2</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">x2</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_object'"><span class="id" type="lemma">CommaCategory.path_object'</span></a> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">m'</span>, <span class="id" type="var">m</span>, <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<span class="id" type="keyword">associativity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_induced_functor_morphism_of"><span class="id" type="definition">comma_category_induced_functor_morphism_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> <span class="id" type="var">s0</span> <span class="id" type="var">d0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s0"><span class="id" type="variable">s0</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d0"><span class="id" type="variable">d0</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s0"><span class="id" type="variable">s0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d0"><span class="id" type="variable">d0</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">s</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">CommaCategory.morphism</span></a> ?<span class="id" type="var">s</span> ?<span class="id" type="var">d</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">s</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">d</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">CommaCategory.morphism</span></a> ?<span class="id" type="var">s</span> ?<span class="id" type="var">d</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">d</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <span class="id" type="var">m0</span>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">m0</span>) <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">clear</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">prod</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.morphism"><span class="id" type="record">CommaCategory.morphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.object"><span class="id" type="record">CommaCategory.object</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="var">try_associativity_quick</span> (<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> || (<span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="var">try_associativity_quick</span> (<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> || (<span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;). &nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_induced_functor"><span class="id" type="definition">comma_category_induced_functor</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">s</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">s</span>) (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of"><span class="id" type="definition">comma_category_induced_functor_object_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_morphism_of"><span class="id" type="definition">comma_category_induced_functor_morphism_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a>; <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor"><span class="id" type="section">comma_category_induced_functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab634"></a><h2 class="section">Morphisms in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> from <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.types.Prod.html#a'"><span class="id" type="variable">a'</span></a></span> induce functors <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">/</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">a'</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="slice_category_induced_functor"><span class="id" type="section">slice_category_induced_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="slice_category_induced_functor.slice_coslice"><span class="id" type="section">slice_coslice</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
TODO(JasonGross): See if this can be recast as an exponential law functor about how <span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a></span> is isomorphic to <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a></span>, or something 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_induced_functor_nt"><span class="id" type="definition">slice_category_induced_functor_nt</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#d"><span class="id" type="variable">d</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> ⇒ <span class="id" type="var">m</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">clear</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">category</span>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="slice_category_induced_functor.slice_coslice.slice"><span class="id" type="section">slice</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_induced_functor"><span class="id" type="definition">slice_category_induced_functor</span></a> <span class="id" type="var">F'</span> <span class="id" type="var">a'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor"><span class="id" type="definition">comma_category_induced_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> @<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor_nt"><span class="id" type="definition">slice_category_induced_functor_nt</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_nt_induced_functor"><span class="id" type="definition">slice_category_nt_induced_functor</span></a> <span class="id" type="var">F'</span> <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor"><span class="id" type="definition">slice_category_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> 1 <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_morphism_induced_functor"><span class="id" type="definition">slice_category_morphism_induced_functor</span></a> <span class="id" type="var">a'</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor"><span class="id" type="definition">slice_category_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.slice"><span class="id" type="section">slice</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="slice_category_induced_functor.slice_coslice.coslice"><span class="id" type="section">coslice</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_induced_functor"><span class="id" type="definition">coslice_category_induced_functor</span></a> <span class="id" type="var">F'</span> <span class="id" type="var">a'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor"><span class="id" type="definition">comma_category_induced_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor_nt"><span class="id" type="definition">slice_category_induced_functor_nt</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_nt_induced_functor"><span class="id" type="definition">coslice_category_nt_induced_functor</span></a> <span class="id" type="var">F'</span> <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#coslice_category_induced_functor"><span class="id" type="definition">coslice_category_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a> 1 <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_morphism_induced_functor"><span class="id" type="definition">coslice_category_morphism_induced_functor</span></a> <span class="id" type="var">a'</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#coslice_category_induced_functor"><span class="id" type="definition">coslice_category_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.coslice"><span class="id" type="section">coslice</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice"><span class="id" type="section">slice_coslice</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_over_induced_functor"><span class="id" type="definition">slice_category_over_induced_functor</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_morphism_induced_functor"><span class="id" type="definition">slice_category_morphism_induced_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_over_induced_functor"><span class="id" type="definition">coslice_category_over_induced_functor</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">\</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">\</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#coslice_category_morphism_induced_functor"><span class="id" type="definition">coslice_category_morphism_induced_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor"><span class="id" type="section">slice_category_induced_functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab635"></a><h2 class="section">Functors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a></span> functors <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.Core.html#compose.A'"><span class="id" type="variable">A'</span></a>)</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="cat_over_induced_functor"><span class="id" type="section">cat_over_induced_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="cat_over_induced_functor.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">H0</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="cat"><span class="id" type="abbreviation">cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor.fs"><span class="id" type="variable">fs</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor.H0"><span class="id" type="variable">H0</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="cat_over_induced_functor"><span class="id" type="definition">cat_over_induced_functor</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_over_induced_functor"><span class="id" type="definition">slice_category_over_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="over_cat_induced_functor"><span class="id" type="definition">over_cat_induced_functor</span></a> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">\</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a>) (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">\</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#coslice_category_over_induced_functor"><span class="id" type="definition">coslice_category_over_induced_functor</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#m"><span class="id" type="variable">m</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor"><span class="id" type="section">cat_over_induced_functor</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab640"></a><h1 class="section">Notations for comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="module">Comma.Core.CommaCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Projection.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Projection</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Projection</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab629"></a><h1 class="section">Projection functors from comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab630"></a><h2 class="section">First projection <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> (for <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">←</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span>)</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="comma_category"><span class="id" type="section">comma_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma_category.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>) (<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">abf</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">CommaCategory.a</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#abf"><span class="id" type="variable">abf</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#abf"><span class="id" type="variable">abf</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.g"><span class="id" type="projection">CommaCategory.g</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category"><span class="id" type="section">comma_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab631"></a><h2 class="section">First projections <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="slice_category"><span class="id" type="section">slice_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose"><span class="id" type="definition">Functor.Composition.Core.compose</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_composition_of"><span class="id" type="definition">Functor.Composition.Core.compose_composition_of</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_identity_of"><span class="id" type="definition">Functor.Composition.Core.compose_identity_of</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.types.Prod.html#path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="arrow_category_projection"><span class="id" type="definition">arrow_category_projection</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#arrow_category"><span class="id" type="definition">arrow_category</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> <span class="id" type="var">_</span> 1.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_over_projection"><span class="id" type="definition">slice_category_over_projection</span></a> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> 1 <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_over_projection"><span class="id" type="definition">coslice_category_over_projection</span></a> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Projection.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'\'_x"><span class="id" type="notation">\</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> <span class="id" type="var">_</span> 1.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="slice_category.slice_coslice"><span class="id" type="section">slice_coslice</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.slice_coslice.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.slice_coslice.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_projection"><span class="id" type="definition">slice_category_projection</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.a"><span class="id" type="variable">a</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_projection"><span class="id" type="definition">coslice_category_projection</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a>) <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice"><span class="id" type="section">slice_coslice</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category"><span class="id" type="section">slice_category</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.ProjectionFunctors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.ProjectionFunctors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.ProjectionFunctors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab636"></a><h1 class="section">Functoriality of the comma category construction with projection functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#"><span class="id" type="library">Comma.InducedFunctors</span></a> <a class="idref" href="HoTT.categories.Comma.Projection.html#"><span class="id" type="library">Comma.Projection</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="library">ProductLaws</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#"><span class="id" type="library">ExponentialLaws.Law1.Functors</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab637"></a><h2 class="section">Functor from <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span></h2>
 It sends <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">←</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> to the category <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span> and its projection functor to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="comma"><span class="id" type="section">comma</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Cat"><span class="id" type="abbreviation">Cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="comma.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="comma.PAB"><span class="id" type="variable">PAB</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="comma.P_comma"><span class="id" type="variable">P_comma</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#T"><span class="id" type="variable">T</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_projection_functor_object_of"><span class="id" type="definition">comma_category_projection_functor_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">ST</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.PAB"><span class="id" type="variable">PAB</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Datatypes.fst</span></a> <span class="id" type="var">ST</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Datatypes.snd</span></a> <span class="id" type="var">ST</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.P_comma"><span class="id" type="variable">P_comma</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category_projection"><span class="id" type="definition">comma_category_projection</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Datatypes.fst</span></a> <span class="id" type="var">ST</span>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Datatypes.snd</span></a> <span class="id" type="var">ST</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.PAB"><span class="id" type="variable">PAB</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_object_of"><span class="id" type="definition">comma_category_projection_functor_object_of</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_object_of"><span class="id" type="definition">comma_category_projection_functor_object_of</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor"><span class="id" type="definition">comma_category_induced_functor</span></a> <span class="id" type="var">m</span>) (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head_hnf</span> <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">Datatypes.prod</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">comma_laws_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <span class="id" type="var">Datatypes.prod</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (?<span class="id" type="var">fa</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#y"><span class="id" type="variable">y</span></a>) ?<span class="id" type="var">x</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>) (<span class="id" type="var">fa</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> (?<span class="id" type="var">fa</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#y"><span class="id" type="variable">y</span></a>))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">fa</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of_identity"><span class="id" type="lemma">comma_category_induced_functor_object_of_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of_compose"><span class="id" type="definition">comma_category_induced_functor_object_of_compose</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.ap_a_path_object'"><span class="id" type="lemma">CommaCategory.ap_a_path_object'</span></a>, ?<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.ap_b_path_object'"><span class="id" type="lemma">CommaCategory.ap_b_path_object'</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="comma_category_projection_functor_identity_of"><span class="id" type="lemma">comma_category_projection_functor_identity_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">Category.Core.identity</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a>; <span class="id" type="tactic">simpl</span>; [ | <span class="id" type="tactic">reflexivity</span> ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of_identity"><span class="id" type="lemma">comma_category_induced_functor_object_of_identity</span></a> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">comma_laws_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="comma_category_projection_functor_composition_of"><span class="id" type="lemma">comma_category_projection_functor_composition_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m</span> <span class="id" type="var">m'</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">Category.Core.compose</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#m'"><span class="id" type="variable">m'</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.path_morphism"><span class="id" type="lemma">CommaCategory.path_morphism</span></a>; <span class="id" type="tactic">simpl</span>; [ | <span class="id" type="tactic">reflexivity</span> ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#comma_category_induced_functor_object_of_compose"><span class="id" type="definition">comma_category_induced_functor_object_of_compose</span></a> <span class="id" type="var">m'</span> <span class="id" type="var">m</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">comma_laws_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="comma_category_projection_functor"><span class="id" type="definition">comma_category_projection_functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.PAB"><span class="id" type="variable">PAB</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma.PAB"><span class="id" type="variable">PAB</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_object_of"><span class="id" type="definition">comma_category_projection_functor_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_morphism_of"><span class="id" type="definition">comma_category_projection_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_composition_of"><span class="id" type="lemma">comma_category_projection_functor_composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor_identity_of"><span class="id" type="lemma">comma_category_projection_functor_identity_of</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma"><span class="id" type="section">comma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="slice_category_projection_functor"><span class="id" type="section">slice_category_projection_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Cat"><span class="id" type="abbreviation">Cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="slice_category_projection_functor.P1C"><span class="id" type="variable">P1C</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> (1 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="slice_category_projection_functor.PC1"><span class="id" type="variable">PC1</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 1).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="slice_category_projection_functor.PC"><span class="id" type="variable">PC</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="slice_category_projection_functor.P_comma"><span class="id" type="variable">P_comma</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>), <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#T"><span class="id" type="variable">T</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="slice_category_projection_functor.P_comma'"><span class="id" type="variable">P_comma'</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>), <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#S"><span class="id" type="variable">S</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#T"><span class="id" type="variable">T</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab638"></a><h2 class="section">Functor <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_projection_functor"><span class="id" type="definition">slice_category_projection_functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC"><span class="id" type="variable">PC</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law1.Functors.inverse</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> @<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor"><span class="id" type="definition">comma_category_projection_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.HF"><span class="id" type="variable">HF</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC1"><span class="id" type="variable">PC1</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P_comma"><span class="id" type="variable">P_comma</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor"><span class="id" type="definition">cat_over_induced_functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor"><span class="id" type="definition">ProductLaws.Law1.functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_projection_functor"><span class="id" type="definition">coslice_category_projection_functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC"><span class="id" type="variable">PC</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law1.Functors.inverse</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> @<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor"><span class="id" type="definition">comma_category_projection_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.HF"><span class="id" type="variable">HF</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC1"><span class="id" type="variable">PC1</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P_comma"><span class="id" type="variable">P_comma</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor"><span class="id" type="definition">cat_over_induced_functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor"><span class="id" type="definition">ProductLaws.Law1.functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab639"></a><h2 class="section">Functor <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">/</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>)</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="slice_category_projection_functor'"><span class="id" type="definition">slice_category_projection_functor'</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC"><span class="id" type="variable">PC</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>)<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law1.Functors.inverse</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.functor"><span class="id" type="definition">ProductLaws.Swap.functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> @<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor"><span class="id" type="definition">comma_category_projection_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.HF"><span class="id" type="variable">HF</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P1C"><span class="id" type="variable">P1C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P_comma'"><span class="id" type="variable">P_comma'</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor"><span class="id" type="definition">cat_over_induced_functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor'"><span class="id" type="definition">ProductLaws.Law1.functor'</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coslice_category_projection_functor'"><span class="id" type="definition">coslice_category_projection_functor'</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.PC"><span class="id" type="variable">PC</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> : <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">Functor.Identity.identity</span></a> (<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a>)<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law1.Functors.inverse</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.functor"><span class="id" type="definition">ProductLaws.Swap.functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> @<a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#comma_category_projection_functor"><span class="id" type="definition">comma_category_projection_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.HF"><span class="id" type="variable">HF</span></a> 1 <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P1C"><span class="id" type="variable">P1C</span></a> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor.P_comma'"><span class="id" type="variable">P_comma'</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#cat_over_induced_functor"><span class="id" type="definition">cat_over_induced_functor</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor'"><span class="id" type="definition">ProductLaws.Law1.functor'</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#slice_category_projection_functor"><span class="id" type="section">slice_category_projection_functor</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Comma.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Comma.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Comma.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab641"></a><h1 class="section">Unicode notations for comma categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Comma.Notations.html#"><span class="id" type="library">Comma.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
Set some notations for printing 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>C ↓ a" := (@<a class="idref" href="HoTT.categories.Comma.Core.html#slice_category_over"><span class="id" type="definition">slice_category_over</span></a> <span class="id" type="var">C</span> <span class="id" type="var">a</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>a ↓ C" := (@<a class="idref" href="HoTT.categories.Comma.Core.html#coslice_category_over"><span class="id" type="definition">coslice_category_over</span></a> <span class="id" type="var">C</span> <span class="id" type="var">a</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>x ↓ F" := (<a class="idref" href="HoTT.categories.Comma.Core.html#coslice_category"><span class="id" type="definition">coslice_category</span></a> <span class="id" type="var">x</span> <span class="id" type="var">F</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>F ↓ x" := (<a class="idref" href="HoTT.categories.Comma.Core.html#slice_category"><span class="id" type="definition">slice_category</span></a> <span class="id" type="var">x</span> <span class="id" type="var">F</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>S ↓ T" := (<a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> <span class="id" type="var">S</span> <span class="id" type="var">T</span>) : <span class="id" type="var">category_scope</span>.<br/>
</div>

<div class="doc">
Set the notation for parsing; coercions will automatically decide which of the arguments are functors and which are objects, i.e., functors from the terminal category. 
</div>
<div class="code">
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'↓'_x"><span class="id" type="notation">"</span></a>S ↓ T" := (<a class="idref" href="HoTT.categories.Comma.Core.html#comma_category"><span class="id" type="definition">comma_category</span></a> (<span class="id" type="var">S</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Comma.Core.html#CC_Functor'"><span class="id" type="definition">CC_Functor'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)) : <span class="id" type="var">category_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.DependentProduct.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.DependentProduct</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.DependentProduct</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab660"></a><h1 class="section">Dependent Product; oplax limit of a functor to Cat</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#"><span class="id" type="library">Grothendieck.ToCat</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#"><span class="id" type="library">CategoryOfSections.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="dependent_product"><span class="id" type="section">dependent_product</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="dependent_product.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="dependent_product.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="cat"><span class="id" type="abbreviation">cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="dependent_product.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a>.<br/>

<br/>
</div>

<div class="doc">
Quoting http://mathoverflow.net/questions/137689/explicit-description-of-the-oplax-limit-of-a-functor-to-cat:

<div class="paragraph"> </div>

      The oplax limit is the category of sections for the functor from
      the Grothendieck construction to the base category.

<div class="paragraph"> </div>

      The strong limit is the category of cartesian sections
      (every arrow in the base category gets mapped to a cartesian
      one).

<div class="paragraph"> </div>

      Notice how this goes along very well with the interpretation as
      dependent product and as ∀: The set theoretic product is just
      the set of sections into the disjoint union.

<div class="paragraph"> </div>

      Given a strong functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.ProjectionFunctors.html#Cat"><span class="id" type="abbreviation">Cat</span></a></span> we denote the Grothendieck
      construction by <span class="inlinecode"><span class="id" type="var">Gr</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>.

<div class="paragraph"> </div>

      There is a canonical functor <span class="inlinecode">π</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">Gr</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>. Sections of this
      functor are functors <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">Gr</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">π</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">id</span></span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="dependent_product"><span class="id" type="definition">dependent_product</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#category_of_sections"><span class="id" type="definition">category_of_sections</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#pr1"><span class="id" type="definition">Grothendieck.ToCat.pr1</span></a> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.F"><span class="id" type="variable">F</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product"><span class="id" type="section">dependent_product</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="Pi"><span class="id" type="abbreviation">Pi</span></a> := <a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product"><span class="id" type="definition">dependent_product</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.DiscreteCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.DiscreteCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.DiscreteCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab464"></a><h1 class="section">Discrete category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="library">GroupoidCategory.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
A discrete category is a groupoid which is a 0-type 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Core"><span class="id" type="module">Core</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Core.discrete_category"><span class="id" type="definition">discrete_category</span></a> <span class="id" type="var">X</span> `{<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.categories.DiscreteCategory.html#X"><span class="id" type="variable">X</span></a>} := <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <a class="idref" href="HoTT.categories.DiscreteCategory.html#X"><span class="id" type="variable">X</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.DiscreteCategory.html#Core.discrete_category"><span class="id" type="definition">discrete_category</span></a> <span class="id" type="var">X</span> {<span class="id" type="var">_</span>} / .<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.DiscreteCategory.html#"><span class="id" type="module">Core</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.DualFunctor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.DualFunctor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.DualFunctor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab596"></a><h1 class="section">The functor <span class="inlinecode">ᵒᵖ</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="keyword">∀</span> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#C"><span class="id" type="variable">C</span></a>)}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="opposite.cat"><span class="id" type="variable">cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="opposite.has_op"><span class="id" type="variable">has_op</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a>, <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor"><span class="id" type="definition">opposite_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">C</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.DualFunctor.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.has_op"><span class="id" type="variable">has_op</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">F</span> ⇒ <a class="idref" href="HoTT.categories.DualFunctor.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="opposite.opposite_functor_involutive_helper"><span class="id" type="variable">opposite_functor_involutive_helper</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.cat"><span class="id" type="variable">cat</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.has_op"><span class="id" type="variable">has_op</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.has_op"><span class="id" type="variable">has_op</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.DualFunctor.html#opposite.P"><span class="id" type="variable">P</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>(<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">category</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.DualFunctor.html#opposite.has_op"><span class="id" type="variable">has_op</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a>(<a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">category</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.DualFunctor.html#opposite.has_op"><span class="id" type="variable">has_op</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">Category.Dual.opposite_involutive</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor_involutive"><span class="id" type="definition">opposite_functor_involutive</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.DualFunctor.html#opposite_functor"><span class="id" type="definition">opposite_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite_functor"><span class="id" type="definition">opposite_functor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite.opposite_functor_involutive_helper"><span class="id" type="variable">opposite_functor_involutive_helper</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <span class="id" type="var">opposite_functor_involutive_helper</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Sigma.html#transport_projT1_path_sigma_uncurried"><span class="id" type="lemma">transport_projT1_path_sigma_uncurried</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">progress</span> <span class="id" type="tactic">change</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ ?<span class="id" type="var">f</span> <a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="keyword">with</span> <span class="id" type="var">f</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x'</span> ⇒ ?<span class="id" type="var">f</span> <a class="idref" href="HoTT.categories.DualFunctor.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> ?<span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> ?<span class="id" type="var">A</span> ?<span class="id" type="var">P</span> ?<span class="id" type="var">u</span> ?<span class="id" type="var">v</span> ?<span class="id" type="var">pq</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.types.Sigma.html#transport_projT1_path_sigma_uncurried"><span class="id" type="lemma">transport_projT1_path_sigma_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">u</span> <span class="id" type="var">v</span> <span class="id" type="var">pq</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.categories.DualFunctor.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">subst_body</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.DualFunctor.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.ExponentialLaws.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.ExponentialLaws</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.ExponentialLaws</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab391"></a><h1 class="section">Exponential Laws</h1>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Law0"><span class="id" type="module">Law0</span></a>.<br/>
</div>

<div class="doc">
<a name="lab392"></a><h2 class="section">Laws about the initial category</h2>
<a name="lab393"></a><h3 class="section"><span class="inlinecode"><span class="id" type="var">x⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></h3>
<a name="lab394"></a><h3 class="section"><span class="inlinecode">0ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span> if <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">≠</span> <span class="inlinecode">0</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#"><span class="id" type="library">ExponentialLaws.Law0</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#"><span class="id" type="module">ExponentialLaws.Law0</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="module">Law0</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Law1"><span class="id" type="module">Law1</span></a>.<br/>
</div>

<div class="doc">
<a name="lab395"></a><h2 class="section">Laws about the terminal category</h2>
<a name="lab396"></a><h3 class="section"><span class="inlinecode"><span class="id" type="var">x¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span></h3>
<a name="lab397"></a><h3 class="section"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law1.html#"><span class="id" type="library">ExponentialLaws.Law1.Law1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law1.html#"><span class="id" type="module">ExponentialLaws.Law1.Law1</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="module">Law1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Law2"><span class="id" type="module">Law2</span></a>.<br/>
</div>

<div class="doc">
<a name="lab398"></a><h2 class="section">The law that a sum in an exponent is a product</h2>
<a name="lab399"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ᵐ</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Law2.html#"><span class="id" type="library">ExponentialLaws.Law2.Law2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Law2.html#"><span class="id" type="module">ExponentialLaws.Law2.Law2</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="module">Law2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Law3"><span class="id" type="module">Law3</span></a>.<br/>
</div>

<div class="doc">
<a name="lab400"></a><h2 class="section">The law that exponentiation distributes over product</h2>
<a name="lab401"></a><h3 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)ⁿ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>ⁿ</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Law3.html#"><span class="id" type="library">ExponentialLaws.Law3.Law3</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Law3.html#"><span class="id" type="module">ExponentialLaws.Law3.Law3</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="module">Law3</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Law4"><span class="id" type="module">Law4</span></a>.<br/>
</div>

<div class="doc">
<a name="lab402"></a><h2 class="section">Currying</h2>
<a name="lab403"></a><h3 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ)ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿᵐ</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Law4.html#"><span class="id" type="library">ExponentialLaws.Law4.Law4</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Law4.html#"><span class="id" type="module">ExponentialLaws.Law4.Law4</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="module">Law4</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law0.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law0</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law0</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab404"></a><h1 class="section">Exponential laws about the initial category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
In this file, we prove that

<div class="paragraph"> </div>

<ul class="doclist">
<li> <span class="inlinecode"><span class="id" type="var">x⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span>

</li>
<li> <span class="inlinecode">0ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span> if <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">≠</span> <span class="inlinecode">0</span>

</li>
<li> <span class="inlinecode">0<span class="id" type="var">⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span>

</li>
</ul>
 
<div class="paragraph"> </div>

<a name="lab405"></a><h2 class="section">x⁰ ≅ 1</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="law0"><span class="id" type="section">law0</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law0.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law0.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law0.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="IsTerminalCategory_functors_from_initial"><span class="id" type="instance">IsTerminalCategory_functors_from_initial</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> (0 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0.C"><span class="id" type="variable">C</span></a>).<br/>

<br/>
</div>

<div class="doc">
There is only one functor to the terminal category <span class="inlinecode">1</span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (0 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0.C"><span class="id" type="variable">C</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
We have already proven in <span class="inlinecode"><span class="id" type="var">InitialTerminalCategory.v</span></span> that <span class="inlinecode">0</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is a terminal category, so there is only one functor to it. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 (0 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
Since the objects and morphisms in terminal categories are contractible, functors to a terminal category are also contractible, by <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Paths.html#trunc_functor"><span class="id" type="instance">trunc_functor</span></a></span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="law"><span class="id" type="definition">law</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0"><span class="id" type="section">law0</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab406"></a><h2 class="section"><span class="inlinecode">0ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span> if <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">≠</span> <span class="inlinecode">0</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="law0'"><span class="id" type="section">law0'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law0'.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law0'.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law0'.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law0'.c"><span class="id" type="variable">c</span></a> : <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Instance</span> <a name="IsInitialCategory_functors_to_initial_from_inhabited"><span class="id" type="instance">IsInitialCategory_functors_to_initial_from_inhabited</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 0)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">P</span> <span class="id" type="var">F</span> ⇒ @<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_initial_category_empty"><span class="id" type="definition">Functors.to_initial_category_empty</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.c"><span class="id" type="variable">c</span></a>.<br/>

<br/>
</div>

<div class="doc">
There is exactly one functor from an initial category, and we proved above that if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is inhabited, then <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">0</span> is initial. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor'"><span class="id" type="definition">functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 0) 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
There is exactly one functor from the initial category <span class="inlinecode">0</span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse'"><span class="id" type="definition">inverse'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 0 (<a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 0)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
Since objects and morphisms in an initial category are -1-truncated, so are functors to an initial category. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="law'"><span class="id" type="definition">law'</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law0'"><span class="id" type="section">law0'</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab407"></a><h2 class="section"><span class="inlinecode">0<span class="id" type="var">⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="law00"><span class="id" type="section">law00</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero'</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law00.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law00.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law00.:category_scope:'00'"><span class="id" type="notation">"</span></a>00" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law00.zero'"><span class="id" type="variable">zero'</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law00.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law00.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
This is just a special case of the first law above. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor00"><span class="id" type="definition">functor00</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (0 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 0) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor"><span class="id" type="definition">functor</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse00"><span class="id" type="definition">inverse00</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 (0 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 0)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="law00"><span class="id" type="definition">law00</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor00"><span class="id" type="definition">functor00</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse00"><span class="id" type="definition">inverse00</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#inverse00"><span class="id" type="definition">inverse00</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#functor00"><span class="id" type="definition">functor00</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law"><span class="id" type="definition">law</span></a> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law0.html#law00"><span class="id" type="section">law00</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law1.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law1.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law1.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab411"></a><h1 class="section">Functors involving functor categories involving the terminal category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="law1"><span class="id" type="section">law1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law1.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab412"></a><h2 class="section"><span class="inlinecode"><span class="id" type="var">C¹</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#m"><span class="id" type="variable">m</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_morphism_of"><span class="id" type="definition">inverse_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <span class="id" type="var">_</span> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <span class="id" type="var">_</span> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse_morphism_of"><span class="id" type="definition">inverse_morphism_of</span></a> / <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab413"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C¹</span></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse_morphism_of"><span class="id" type="definition">inverse_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">trivial</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1"><span class="id" type="section">law1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="law1'"><span class="id" type="section">law1'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1'.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1'.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law1'.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span>: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 1).<br/>

<br/>
</div>

<div class="doc">
<a name="lab414"></a><h2 class="section"><span class="inlinecode">1ˣ</span> <span class="inlinecode">→</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor'"><span class="id" type="definition">functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 1) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab415"></a><h2 class="section"><span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode">1ˣ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse'"><span class="id" type="definition">inverse'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab416"></a><h2 class="section"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="law'"><span class="id" type="definition">law'</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#law1'"><span class="id" type="section">law1'</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law1.Law.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law1.Law</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law1.Law</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab417"></a><h1 class="section">Exponential laws about the terminal category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#"><span class="id" type="library">ExponentialLaws.Law1.Functors</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab418"></a><h2 class="section"><span class="inlinecode"><span class="id" type="var">C¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="law1"><span class="id" type="section">law1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="law1.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law1.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="helper"><span class="id" type="definition">helper</span></a> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#c"><span class="id" type="variable">c</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#c"><span class="id" type="variable">c</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">c</span>) (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> 1 |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> 1 <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="law"><span class="id" type="lemma">law</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#helper"><span class="id" type="definition">helper</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span>) || <span class="id" type="tactic">intro</span> || <span class="id" type="var">path_functor</span> || <span class="id" type="var">path_natural_transformation</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> 1 |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> 1 <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Tactics.html#path_forall_2_beta"><span class="id" type="lemma">path_forall_2_beta</span></a>, ?<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">transport_path_forall_hammer</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#helper"><span class="id" type="definition">helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>)) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ ?<span class="id" type="var">f</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#y"><span class="id" type="variable">y</span></a> ?<span class="id" type="var">x</span>) ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#b"><span class="id" type="variable">b</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">z</span>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> 1%<span class="id" type="var">category</span>)) <span class="id" type="tactic">by</span> <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#law1"><span class="id" type="section">law1</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law1.Law1.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law1.Law1</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law1.Law1</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab408"></a><h1 class="section">Laws about the terminal category</h1>
<a name="lab409"></a><h2 class="section"><span class="inlinecode"><span class="id" type="var">x¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span></h2>
<a name="lab410"></a><h2 class="section"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#"><span class="id" type="library">ExponentialLaws.Law1.Functors</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#"><span class="id" type="library">ExponentialLaws.Law1.Law</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#"><span class="id" type="module">ExponentialLaws.Law1.Functors</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Law.html#"><span class="id" type="module">ExponentialLaws.Law1.Law</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law2.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law2.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law2.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab421"></a><h1 class="section">Exponential functors between products and sums in exponents</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="library">Functor.Sum</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="library">NaturalTransformation.Sum</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="library">Functor.Pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Coq.Init.Datatypes.fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Coq.Init.Datatypes.snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">Coq.Init.Datatypes.pair</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="law2"><span class="id" type="section">law2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law2.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law2.C1"><span class="id" type="variable">C1</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law2.C2"><span class="id" type="variable">C2</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab422"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ᵐ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#inl"><span class="id" type="definition">inl</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a>) 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#inr"><span class="id" type="definition">inr</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a>) 1.<br/>

<br/>
</div>

<div class="doc">
<a name="lab423"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ<span class="id" type="var">⁺</span>ᵐ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">FG</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#FG"><span class="id" type="variable">FG</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#FG"><span class="id" type="variable">FG</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#fst_type"><span class="id" type="abbreviation">fst_type</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#NaturalTransformationSumNotations.:natural_transformation_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#snd_type"><span class="id" type="abbreviation">snd_type</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#m"><span class="id" type="variable">m</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [?|?] || <span class="id" type="tactic">intros</span> [? ?]);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a>; <span class="id" type="tactic">intros</span> [?|?];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#law2"><span class="id" type="section">law2</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law2.Law2.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law2.Law2</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law2.Law2</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab419"></a><h1 class="section">The law that a sum in an exponent is a product</h1>
<a name="lab420"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ᵐ</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#"><span class="id" type="library">ExponentialLaws.Law2.Functors</span></a>.<br/>
</div>

<div class="doc">
TODO: Prove the law 
<div class="paragraph"> </div>

<pre>
Require ExponentialLaws.Law2.Law.
</pre>
 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law2.Functors.html#"><span class="id" type="module">ExponentialLaws.Law2.Functors</span></a>.<br/>
</div>

<div class="doc">
<pre>
Include ExponentialLaws.Law2.Law.
</pre>
 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law3.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law3.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law3.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab426"></a><h1 class="section">Functors between an exponential of a product and a product of exponentials</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#"><span class="id" type="library">Functor.Prod.Functorial</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Coq.Init.Datatypes.fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Coq.Init.Datatypes.snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">Coq.Init.Datatypes.pair</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="law3"><span class="id" type="section">law3</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law3.C1"><span class="id" type="variable">C1</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law3.C2"><span class="id" type="variable">C2</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law3.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab427"></a><h2 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)ⁿ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>ⁿ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a>) (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a>) (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#H"><span class="id" type="variable">H</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#H"><span class="id" type="variable">H</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#composition_of_whisker_l"><span class="id" type="lemma">composition_of_whisker_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#composition_of_whisker_l"><span class="id" type="lemma">composition_of_whisker_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker_l_right_identity"><span class="id" type="definition">whisker_l_right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker_l_right_identity"><span class="id" type="definition">whisker_l_right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>

<br/>
</div>

<div class="doc">
<a name="lab428"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>ⁿ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)ⁿ</span></h2>
 If we had <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><span class="id" type="library">Functor.Functor</span>.</span>, we could just say <span class="inlinecode"><span class="id" type="var">Functor.Prod.functor</span></span> here. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3.C2"><span class="id" type="variable">C2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor"><span class="id" type="definition">Functor.Prod.Functorial.functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#law3"><span class="id" type="section">law3</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law3.Law3.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law3.Law3</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law3.Law3</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab424"></a><h1 class="section">The law that exponentiation distributes over product</h1>
<a name="lab425"></a><h2 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)ⁿ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>ⁿ</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#"><span class="id" type="library">ExponentialLaws.Law3.Functors</span></a>.<br/>
</div>

<div class="doc">
TODO: Prove the law 
<div class="paragraph"> </div>

<pre>
Require ExponentialLaws.Law3.Law.
</pre>
 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law3.Functors.html#"><span class="id" type="module">ExponentialLaws.Law3.Functors</span></a>.<br/>
</div>

<div class="doc">
<pre>
Include ExponentialLaws.Law3.Law.
</pre>
 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law4.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law4.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law4.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab431"></a><h1 class="section">Functors about currying, between <span class="inlinecode"><span class="id" type="var">C₁</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C₂</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><span class="id" type="var">C₁</span></span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C₂</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="law4"><span class="id" type="section">law4</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law4.C1"><span class="id" type="variable">C1</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law4.C2"><span class="id" type="variable">C2</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law4.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">do_exponential4_helper</span> <span class="id" type="var">rew_comp</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="var">rew_comp</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>; <span class="id" type="tactic">progress</span> <span class="id" type="var">f_ap</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> ?<span class="id" type="keyword">associativity</span>, !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>, !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab432"></a><h2 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ)ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿᵐ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="law4.functor"><span class="id" type="section">functor</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">do_exponential4</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="var">do_exponential4_helper</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_object_of"><span class="id" type="definition">functor_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">category</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)%<span class="id" type="var">category</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">F</span>; <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <span class="id" type="var">F</span> |- ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c1c2</span> ⇒ <span class="id" type="var">F</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c1c2"><span class="id" type="variable">c1c2</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c1c2"><span class="id" type="variable">c1c2</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <span class="id" type="var">F</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> (<span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">do_exponential4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_object_of"><span class="id" type="definition">functor_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_object_of"><span class="id" type="definition">functor_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_object_of"><span class="id" type="definition">functor_object_of</span></a> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_object_of"><span class="id" type="definition">functor_object_of</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <span class="id" type="var">m</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">U</span> ?<span class="id" type="var">x</span>] ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<span class="id" type="var">T</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">U</span> <span class="id" type="var">x</span>) <span class="id" type="keyword">with</span> ((<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">compose</span></a> (<span class="id" type="var">C</span> := (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>)) <span class="id" type="var">T</span> <span class="id" type="var">U</span>) <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">f_ap</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">do_exponential4</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_object_of"><span class="id" type="definition">functor_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="tactic">by</span> <span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.functor"><span class="id" type="section">functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab433"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ)ᵐ</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="law4.inverse"><span class="id" type="section">inverse</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">do_exponential4_inverse</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="var">do_exponential4_helper</span> <span class="id" type="keyword">ltac</span>:(<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="law4.inverse.object_of"><span class="id" type="section">object_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="law4.inverse.object_of.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)%<span class="id" type="var">category</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">c1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c2</span> ⇒ <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.object_of.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c1</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c2"><span class="id" type="variable">c2</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s2</span> <span class="id" type="var">d2</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.object_of.F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c1</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s2"><span class="id" type="variable">s2</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c1</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d2"><span class="id" type="variable">d2</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">c1</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">do_exponential4_inverse</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_object_of_morphism_of"><span class="id" type="definition">inverse_object_of_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.object_of.F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">s</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">do_exponential4_inverse</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">category</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_object_of"><span class="id" type="definition">inverse_object_of_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of_morphism_of"><span class="id" type="definition">inverse_object_of_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="var">do_exponential4_inverse</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.object_of"><span class="id" type="section">object_of</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="law4.inverse.morphism_of"><span class="id" type="section">morphism_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_morphism_of_components_of"><span class="id" type="definition">inverse_morphism_of_components_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">c</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c"><span class="id" type="variable">c</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">c</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <span class="id" type="var">s</span>) <span class="id" type="var">c</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <span class="id" type="var">d</span>) <span class="id" type="var">c</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c'</span> ⇒ <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c'"><span class="id" type="variable">c'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">do_exponential4_inverse</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse_morphism_of"><span class="id" type="definition">inverse_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <span class="id" type="var">s</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_morphism_of_components_of"><span class="id" type="definition">inverse_morphism_of_components_of</span></a> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="var">do_exponential4_inverse</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.morphism_of"><span class="id" type="section">morphism_of</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_morphism_of_components_of"><span class="id" type="definition">inverse_morphism_of_components_of</span></a> / <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> .<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C1"><span class="id" type="variable">C1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.C2"><span class="id" type="variable">C2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_object_of"><span class="id" type="definition">inverse_object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse_morphism_of"><span class="id" type="definition">inverse_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="tactic">by</span> <span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse"><span class="id" type="section">inverse</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4"><span class="id" type="section">law4</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ExponentialLaws.Law4.Law4.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ExponentialLaws.Law4.Law4</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ExponentialLaws.Law4.Law4</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab429"></a><h1 class="section">Currying</h1>
<a name="lab430"></a><h2 class="section"><span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿ)ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>ⁿᵐ</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a>.<br/>
</div>

<div class="doc">
TODO: Prove the law 
<div class="paragraph"> </div>

<pre>
Require ExponentialLaws.Law4.Law.
</pre>
 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="module">ExponentialLaws.Law4.Functors</span></a>.<br/>
</div>

<div class="doc">
<pre>
Include ExponentialLaws.Law4.Law.
</pre>
 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Attributes.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Attributes</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Attributes</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab342"></a><h1 class="section">Attributes of functors (full, faithful, split essentially surjective)</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.hit.epi.html#"><span class="id" type="library">hit.epi</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.hit.iso.html#"><span class="id" type="library">hit.iso</span></a> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="library">hit.minus1Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="full_faithful"><span class="id" type="section">full_faithful</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="full_faithful.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="full_faithful.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="full_faithful.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab343"></a><h2 class="section">Natural transformation <span class="inlinecode"><span class="id" type="var">hom_C</span>(─,</span> <span class="inlinecode">─)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">hom_D</span>(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>ᵒᵖ(─),</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>(─))</span></h2>
 TODO(JasonGross): Come up with a better name and location for this. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="induced_hom_natural_transformation"><span class="id" type="definition">induced_hom_natural_transformation</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">sd</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">s</span> := <span class="id" type="var">_</span>) (<span class="id" type="var">d</span> := <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>, <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab344"></a><h2 class="section">Full</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Class</span> <a name="IsFull"><span class="id" type="record">IsFull</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a name="is_full"><span class="id" type="projection">is_full</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#induced_hom_natural_transformation"><span class="id" type="definition">induced_hom_natural_transformation</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>
</div>

<div class="doc">
<a name="lab345"></a><h2 class="section">Faithful</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Class</span> <a name="IsFaithful"><span class="id" type="record">IsFaithful</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a name="is_faithful"><span class="id" type="projection">is_faithful</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#induced_hom_natural_transformation"><span class="id" type="definition">induced_hom_natural_transformation</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab346"></a><h2 class="section">Fully Faithful</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Class</span> <a name="IsFullyFaithful"><span class="id" type="record">IsFullyFaithful</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a name="is_fully_faithful"><span class="id" type="projection">is_fully_faithful</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#induced_hom_natural_transformation"><span class="id" type="definition">induced_hom_natural_transformation</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab347"></a><h2 class="section">Fully Faithful → Full</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isfull_isfullyfaithful"><span class="id" type="instance">isfull_isfullyfaithful</span></a> `{<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFull"><span class="id" type="class">IsFull</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ?; <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> × |- .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab348"></a><h2 class="section">Fully Faithful → Faithful</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isfaithful_isfullyfaithful"><span class="id" type="instance">isfaithful_isfullyfaithful</span></a> `{<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFaithful"><span class="id" type="class">IsFaithful</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ?; <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> × |- .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab349"></a><h2 class="section">Full * Faithful → Fully Faithful</h2>
 We start with a helper method, which assumes that epi * mono → iso, and ten prove this assumption 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="isfullyfaithful_isfull_isfaithful_helper"><span class="id" type="lemma">isfullyfaithful_isfull_isfaithful_helper</span></a> `{<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFull"><span class="id" type="class">IsFull</span></a>} `{<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFaithful"><span class="id" type="class">IsFaithful</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ?; <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> × |- .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#full_faithful"><span class="id" type="section">full_faithful</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="fully_faithful_helpers"><span class="id" type="section">fully_faithful_helpers</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs0</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a name="fully_faithful_helpers.y"><span class="id" type="variable">y</span></a> : <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="isisomorphism_isequiv_set_cat"><span class="id" type="lemma">isisomorphism_isequiv_set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">H'</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)%<span class="id" type="var">equiv</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="fully_faithful_helpers.isequiv_isepi_ismono_helper"><span class="id" type="variable">isequiv_isepi_ismono_helper</span></a> <span class="id" type="var">ua</span> : <a class="idref" href="HoTT.hit.epi.html#isepi"><span class="id" type="definition">isepi</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HSet.html#ismono"><span class="id" type="definition">ismono</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.hit.iso.html#isequiv_isepi_ismono"><span class="id" type="definition">isequiv_isepi_ismono</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#ua"><span class="id" type="variable">ua</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.fs0"><span class="id" type="variable">fs0</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isequiv_isepimorphism_ismonomorphism"><span class="id" type="definition">isequiv_isepimorphism_ismonomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Hepi</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsEpimorphism"><span class="id" type="class">IsEpimorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Hmono</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsMonomorphism"><span class="id" type="class">IsMonomorphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.isequiv_isepi_ismono_helper"><span class="id" type="variable">isequiv_isepi_ismono_helper</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#Hepi"><span class="id" type="variable">Hepi</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#Hmono"><span class="id" type="variable">Hmono</span></a>.<br/>

<br/>
</div>

<div class="doc">
TODO: Figure out why Universe inconsistencies don't respect delta expansion. 
</div>
<div class="code">
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers"><span class="id" type="section">fully_faithful_helpers</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isfullyfaithful_isfull_isfaithful"><span class="id" type="instance">isfullyfaithful_isfull_isfaithful</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>} `{<span class="id" type="var">fs0</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<span class="id" type="var">fs1</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">Hfull</span> : @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFull"><span class="id" type="class">IsFull</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fs0"><span class="id" type="variable">fs0</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">Hfaithful</span> : @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFaithful"><span class="id" type="class">IsFaithful</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fs0"><span class="id" type="variable">fs0</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a>}<br/>
: @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#fs0"><span class="id" type="variable">fs0</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Attributes.html#isisomorphism_isequiv_set_cat"><span class="id" type="lemma">isisomorphism_isequiv_set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">fs0</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Attributes.html#isequiv_isepimorphism_ismonomorphism"><span class="id" type="definition">isequiv_isepimorphism_ismonomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">fs1</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Hfull</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Hfaithful</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#y"><span class="id" type="variable">y</span></a>)).<br/>

<br/>
</div>

<div class="doc">
<a name="lab350"></a><h2 class="section">Split Essentially Surjective</h2>
 Quoting the HoTT Book:

<div class="paragraph"> </div>

    We say a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> is <i>split essentially surjective</i> if
    for all <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> there exists an <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsSplitEssentiallySurjective"><span class="id" type="record">IsSplitEssentiallySurjective</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a name="is_split_essentially_surjective"><span class="id" type="projection">is_split_essentially_surjective</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#b"><span class="id" type="variable">b</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab351"></a><h2 class="section">Essentially Surjective</h2>
 Quoting the HoTT Book:

<div class="paragraph"> </div>

    A functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> is <i>split essentially surjective</i> if for all
    <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> there <i>merely</i> exists an <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="IsEssentiallySurjective"><span class="id" type="record">IsEssentiallySurjective</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a name="is_essentially_surjective"><span class="id" type="projection">is_essentially_surjective</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#hexists"><span class="id" type="definition">hexists</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#A"><span class="id" type="variable">A</span></a> ⇒ <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#b"><span class="id" type="variable">b</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab352"></a><h2 class="section">Weak Equivalence</h2>
 Quoting the HoTT Book:

<div class="paragraph"> </div>

    We say <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is a <i>weak equivalence</i> if it is fully faithful and
    essentially surjective. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="IsWeakEquivalence"><span class="id" type="record">IsWeakEquivalence</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= { <a name="is_fully_faithful__is_weak_equivalence"><span class="id" type="projection">is_fully_faithful__is_weak_equivalence</span></a> :&gt; <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="is_essentially_surjective__is_weak_equivalence"><span class="id" type="projection">is_essentially_surjective__is_weak_equivalence</span></a> :&gt; <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsEssentiallySurjective"><span class="id" type="class">IsEssentiallySurjective</span></a> <a class="idref" href="HoTT.categories.Functor.Attributes.html#F"><span class="id" type="variable">F</span></a> }.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Composition.Composition.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Composition.Composition</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Composition.Composition</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab281"></a><h1 class="section">Composition of functors</h1>
<a name="lab282"></a><h2 class="section">Definition of composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab283"></a><h2 class="section">Functoriality of composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#"><span class="id" type="library">Functor.Composition.Functorial</span></a>.<br/>
</div>

<div class="doc">
<a name="lab284"></a><h2 class="section">Laws about functor composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="module">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#"><span class="id" type="module">Functor.Composition.Functorial</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="module">Functor.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorCompositionNotations"><span class="id" type="module">FunctorCompositionNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="module">Functor.Composition.Core.FunctorCompositionCoreNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Composition.html#"><span class="id" type="module">FunctorCompositionNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Composition.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Composition.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Composition.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab285"></a><h1 class="section">Composition of functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="composition"><span class="id" type="section">composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
</div>

<div class="doc">
We usually don't want to see the proofs of composition in functors, because the proofs are hProps, and so we don't care about them.  But occasionally, we want to be able to reduce the proofs.  Having the proofs transparent allows the composition of the identity functor with itself to be judgementally the identity.  Since the only way to hide something from within a proof is <span class="inlinecode"><span class="id" type="tactic">abstract</span></span>, and that makes the definitions opaque, we need to define the laws separately.  We use <span class="inlinecode"><span class="id" type="tactic">simpl</span></span> <span class="inlinecode"><span class="id" type="var">never</span></span> to make them transparent to the unification engine, but opaque to simplification. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="c_object_of"><span class="id" type="abbreviation">c_object_of</span></a> <span class="id" type="var">c</span> := (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">c</span>)) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="c_morphism_of"><span class="id" type="abbreviation">c_morphism_of</span></a> <span class="id" type="var">m</span> := (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">m</span>)) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
</div>

<div class="doc">
We use <span class="inlinecode"><span class="id" type="tactic">rewrite</span></span> <span class="inlinecode">&lt;-</span> because the resulting <span class="inlinecode"><span class="id" type="keyword">match</span></span>es look better. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="composition.compose_composition_of'"><span class="id" type="variable">compose_composition_of'</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#d"><span class="id" type="variable">d</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c_morphism_of"><span class="id" type="abbreviation">c_morphism_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m1"><span class="id" type="variable">m1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c_morphism_of"><span class="id" type="abbreviation">c_morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c_morphism_of"><span class="id" type="abbreviation">c_morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m1"><span class="id" type="variable">m1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_composition_of"><span class="id" type="definition">compose_composition_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">iota</span> <span class="id" type="keyword">zeta</span> <span class="id" type="keyword">delta</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" type="var">compose_composition_of'</span> <span class="id" type="var">internal_paths_rew</span>] <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.compose_composition_of'"><span class="id" type="variable">compose_composition_of'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m2"><span class="id" type="variable">m2</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="composition.compose_identity_of'"><span class="id" type="variable">compose_identity_of'</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c_morphism_of"><span class="id" type="abbreviation">c_morphism_of</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c_object_of"><span class="id" type="abbreviation">c_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_identity_of"><span class="id" type="definition">compose_identity_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span> <span class="id" type="keyword">iota</span> <span class="id" type="keyword">zeta</span> <span class="id" type="keyword">delta</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" type="var">compose_identity_of'</span> <span class="id" type="var">internal_paths_rew</span>] <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.compose_identity_of'"><span class="id" type="variable">compose_identity_of'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_composition_of"><span class="id" type="definition">compose_composition_of</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_identity_of"><span class="id" type="definition">compose_identity_of</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_composition_of"><span class="id" type="definition">compose_composition_of</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_identity_of"><span class="id" type="definition">compose_identity_of</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#c"><span class="id" type="variable">c</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.G"><span class="id" type="variable">G</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#m"><span class="id" type="variable">m</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_composition_of"><span class="id" type="definition">compose_composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_identity_of"><span class="id" type="definition">compose_identity_of</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#composition"><span class="id" type="section">composition</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_composition_of"><span class="id" type="definition">compose_composition_of</span></a> / .<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose_identity_of"><span class="id" type="definition">compose_identity_of</span></a> / .<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorCompositionCoreNotations"><span class="id" type="module">FunctorCompositionCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">"</span></a>o" := <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.compose"><span class="id" type="definition">compose</span></a> : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="module">FunctorCompositionCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Composition.Functorial.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Composition.Functorial</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Composition.Functorial</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab434"></a><h1 class="section">Functoriality of functor composition</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#"><span class="id" type="library">NaturalTransformation.Composition.Functorial</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab435"></a><h1 class="section">Construction of the functor <span class="inlinecode"><span class="id" type="var">_</span>â<span class="id" type="var">_</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">Ã</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.E"><span class="id" type="variable">E</span></a>)</span> <span class="inlinecode">â<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library"></span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">E</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> and it's curried variant</h1>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="functorial_composition"><span class="id" type="section">functorial_composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_functor_morphism_of"><span class="id" type="definition">compose_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> â <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#exchange_whisker"><span class="id" type="lemma">exchange_whisker</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_functor"><span class="id" type="definition">compose_functor</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#compose_functor_morphism_of"><span class="id" type="definition">compose_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_functor_uncurried"><span class="id" type="definition">compose_functor_uncurried</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor"><span class="id" type="definition">ExponentialLaws.Law4.Functors.functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#compose_functor"><span class="id" type="definition">compose_functor</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#functorial_composition"><span class="id" type="section">functorial_composition</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Composition.Laws.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Composition.Laws</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Composition.Laws</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab436"></a><h1 class="section">Laws about composition of functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity_lemmas"><span class="id" type="section">identity_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity_lemmas.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab437"></a><h2 class="section">left identity : <span class="inlinecode">1</span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span></h2>
 If we had that <span class="inlinecode"><span class="id" type="keyword">match</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> <span class="inlinecode"><span class="id" type="keyword">in</span></span> <span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode"><span class="id" type="keyword">return</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode"><span class="id" type="keyword">with</span></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a></span> <span class="inlinecode">⇒</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a></span> <span class="inlinecode"><span class="id" type="keyword">end</span></span> <span class="inlinecode">≡</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> (a form of eta for paths), this would be judgemental. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="left_identity"><span class="id" type="lemma">left_identity</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab438"></a><h2 class="section">right identity : <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="right_identity"><span class="id" type="lemma">right_identity</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab439"></a><h2 class="section">Action of left and right identity laws on objects</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="left_identity_fst"><span class="id" type="definition">left_identity_fst</span></a> <span class="id" type="var">F</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> 1%<span class="id" type="var">path</span> 1%<span class="id" type="var">path</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="right_identity_fst"><span class="id" type="definition">right_identity_fst</span></a> <span class="id" type="var">F</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> 1%<span class="id" type="var">path</span> 1%<span class="id" type="var">path</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#identity_lemmas"><span class="id" type="section">identity_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">functor</span>.<br/>
<span class="id" type="keyword">Hint Immediate</span> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">category</span> <span class="id" type="var">functor</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="composition_lemmas"><span class="id" type="section">composition_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">H0</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition_lemmas.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab440"></a><h2 class="section">associativity : <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas.E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab441"></a><h2 class="section">Action of associativity on objects</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="associativity_fst"><span class="id" type="definition">associativity_fst</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (<span class="id" type="keyword">associativity</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#H"><span class="id" type="variable">H</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a>) (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a>) 1%<span class="id" type="var">path</span> 1%<span class="id" type="var">path</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#composition_lemmas"><span class="id" type="section">composition_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<span class="id" type="keyword">associativity</span> : <span class="id" type="var">category</span> <span class="id" type="var">functor</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <span class="id" type="keyword">associativity</span> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab222"></a><h1 class="section">Definition of a functor</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Functor"><span class="id" type="section">Functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functor.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
Quoting from the lecture notes for MIT's 18.705, Commutative Algebra:

<div class="paragraph"> </div>

      A map of categories is known as a functor. Namely, given
      categories <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span>, a (covariant) functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> is
      a rule that assigns to each object <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> an object <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> of
      <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> and to each map <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> a map <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>
      <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> preserving composition and identity; that is,

<div class="paragraph"> </div>

     (1) <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m'"><span class="id" type="variable">m'</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m'"><span class="id" type="variable">m'</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>)</span> for maps <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m'"><span class="id" type="variable">m'</span></a></span> <span class="inlinecode">:</span>
         <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, and

<div class="paragraph"> </div>

     (2) <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">(<span class="id" type="var">id</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">id</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> for any object <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, where <span class="inlinecode"><span class="id" type="var">id</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>
         is the identity morphism of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="Functor"><span class="id" type="record">Functor</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="object_of"><span class="id" type="projection">object_of</span></a> :&gt; <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.D"><span class="id" type="variable">D</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="morphism_of"><span class="id" type="projection">morphism_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="method">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="method">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#d"><span class="id" type="variable">d</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="composition_of"><span class="id" type="projection">composition_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#d"><span class="id" type="variable">d</span></a>) (<span class="id" type="var">m2</span>: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#d'"><span class="id" type="variable">d'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="method">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="method">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Core.html#m2"><span class="id" type="variable">m2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="method">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Core.html#m1"><span class="id" type="variable">m1</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="identity_of"><span class="id" type="projection">identity_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="method">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="method">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="section">Functor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">Functor</span>.<br/>

<br/>
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">functor</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> {<span class="id" type="var">C</span>%<span class="id" type="var">category</span> <span class="id" type="var">D</span>%<span class="id" type="var">category</span>} <span class="id" type="var">F</span>%<span class="id" type="var">functor</span> <span class="id" type="var">c</span>%<span class="id" type="var">object</span> : <span class="id" type="tactic">rename</span>, <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> [<span class="id" type="var">C</span>%<span class="id" type="var">category</span>] [<span class="id" type="var">D</span>%<span class="id" type="var">category</span>] <span class="id" type="var">F</span>%<span class="id" type="var">functor</span> [<span class="id" type="var">s</span>%<span class="id" type="var">object</span> <span class="id" type="var">d</span>%<span class="id" type="var">object</span>] <span class="id" type="var">m</span>%<span class="id" type="var">morphism</span> : <span class="id" type="tactic">rename</span>, <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>] <span class="id" type="var">F</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> : <span class="id" type="tactic">rename</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>] <span class="id" type="var">F</span> <span class="id" type="var">_</span> : <span class="id" type="tactic">rename</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorCoreNotations"><span class="id" type="module">FunctorCoreNotations</span></a>.<br/>
</div>

<div class="doc">
Perhaps we should consider making this more global? 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorCoreNotations.:type_scope:x_'-->'_x"><span class="id" type="notation">"</span></a>C --&gt; D" := (<a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200) : <span class="id" type="var">type_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorCoreNotations.:object_scope:x_'_0'_x"><span class="id" type="notation">"</span></a>F '_0' x" := (<a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">F</span> <span class="id" type="var">x</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 10, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">object_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">"</span></a>F '_1' m" := (<a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F</span> <span class="id" type="var">m</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 10, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="module">FunctorCoreNotations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> @<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> : <span class="id" type="var">category</span> <span class="id" type="var">functor</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> : <span class="id" type="var">functor</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab319"></a><h1 class="section">Opposite functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Category.Dual.CategoryDualNotations</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab320"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>ᵒᵖ</span>, and a variant for stripping <span class="inlinecode">ᵒᵖ</span>s off of categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite"><span class="id" type="definition">opposite</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">s</span> := <a class="idref" href="HoTT.categories.Functor.Dual.html#d"><span class="id" type="variable">d</span></a>) (<span class="id" type="var">d</span> := <a class="idref" href="HoTT.categories.Functor.Dual.html#s"><span class="id" type="variable">s</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">d'</span> <span class="id" type="var">d</span> <span class="id" type="var">s</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>).<br/>

<br/>
</div>

<div class="doc">
I wish Coq had η conversion for records, so we wouldn't need this
      nonsense. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_inv"><span class="id" type="definition">opposite_inv</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">s</span> := <a class="idref" href="HoTT.categories.Functor.Dual.html#d"><span class="id" type="variable">d</span></a>) (<span class="id" type="var">d</span> := <a class="idref" href="HoTT.categories.Functor.Dual.html#s"><span class="id" type="variable">s</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">d'</span> <span class="id" type="var">d</span> <span class="id" type="var">s</span> <span class="id" type="var">m1</span> <span class="id" type="var">m2</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":functor_scope:x_'^op'"><span class="id" type="notation">"</span></a>F ^op" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">F</span>) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":functor_scope:x_'^op'''"><span class="id" type="notation">"</span></a>F ^op'" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">F</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> := <a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">Category.Dual.opposite_involutive</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab321"></a><h2 class="section"><span class="inlinecode">ᵒᵖ</span> is propositionally involutive</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite_involutive"><span class="id" type="lemma">opposite_involutive</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#C"><span class="id" type="variable">C</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>), <a class="idref" href="HoTT.categories.Functor.Dual.html#op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>) <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ (<a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>, <span class="id" type="var">C</span>, <span class="id" type="var">D</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite_law"><span class="id" type="lemma">opposite_law</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite'_law"><span class="id" type="lemma">opposite'_law</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorDualNotations"><span class="id" type="module">FunctorDualNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">"</span></a>F ^op" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">F</span>) : <span class="id" type="var">functor_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">"</span></a>F ^op'" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">F</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="module">FunctorDualNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Functor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Functor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Functor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab210"></a><h1 class="section">Functors</h1>
 Since there are only notations in <span class="inlinecode"><span class="id" type="library">Functor.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Functor.Notations.html#"><span class="id" type="library">Functor.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab211"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab212"></a><h2 class="section">Composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab213"></a><h2 class="section">Duals</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
</div>

<div class="doc">
<a name="lab214"></a><h2 class="section">Identity</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
</div>

<div class="doc">
<a name="lab215"></a><h2 class="section">Classification of path space</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
</div>

<div class="doc">
<a name="lab216"></a><h2 class="section">Product functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
</div>

<div class="doc">
<a name="lab217"></a><h2 class="section">Coproduct functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="library">Functor.Sum</span></a>.<br/>
</div>

<div class="doc">
<a name="lab218"></a><h2 class="section">Full, Faithful, Fully Faithful</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#"><span class="id" type="library">Functor.Attributes</span></a>.<br/>
</div>

<div class="doc">
<a name="lab219"></a><h2 class="section">Pointwise functors (functoriality of functor category construction)</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="library">Functor.Pointwise</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="module">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="module">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="module">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="module">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="module">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="module">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="module">Functor.Sum</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#"><span class="id" type="module">Functor.Attributes</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="module">Functor.Pointwise</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
<div class="paragraph"> </div>

 Since <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Functor.html#Prod"><span class="id" type="module">Prod</span></a></span> is a separate sub-directory, we need to re-create the module structure 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Prod"><span class="id" type="module">Prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.Prod.html#"><span class="id" type="library">Functor.Prod.Prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Prod.Prod.html#"><span class="id" type="module">Functor.Prod.Prod</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Functor.html#"><span class="id" type="module">Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Pointwise"><span class="id" type="module">Pointwise</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Pointwise.html#"><span class="id" type="library">Functor.Pointwise.Pointwise</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Pointwise.html#"><span class="id" type="module">Functor.Pointwise.Pointwise</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Functor.html#"><span class="id" type="module">Pointwise</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Composition"><span class="id" type="module">Composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Composition.html#"><span class="id" type="library">Functor.Composition.Composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Composition.html#"><span class="id" type="module">Functor.Composition.Composition</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Functor.html#"><span class="id" type="module">Composition</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Identity.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Identity</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Identity</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab286"></a><h1 class="section">Identity functor</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity"><span class="id" type="section">identity</span></a>.<br/>
</div>

<div class="doc">
There is an identity functor.  It does the obvious thing. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Identity.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Identity.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="section">identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorIdentityNotations"><span class="id" type="module">FunctorIdentityNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorIdentityNotations.:functor_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.Functor.Identity.html#FunctorIdentityNotations.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="module">FunctorIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab493"></a><h1 class="section">Notations for functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Composition.html#"><span class="id" type="library">Functor.Composition.Composition</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="library">Functor.Sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Composition.Composition.html#"><span class="id" type="module">Functor.Composition.Composition.FunctorCompositionNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="module">Functor.Core.FunctorCoreNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="module">Functor.Dual.FunctorDualNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="module">Functor.Identity.FunctorIdentityNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="module">Functor.Prod.FunctorProdNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="module">Functor.Sum.FunctorSumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Paths.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Paths</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Paths</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab287"></a><h1 class="section">Classification of path spaces of functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="path_functor"><span class="id" type="section">path_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_functor.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="functor_sig_T"><span class="id" type="abbreviation">functor_sig_T</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">OO</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">MO</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a> (<span class="id" type="var">OO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a>) (<span class="id" type="var">OO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">FCO</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> (<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d'"><span class="id" type="variable">d'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">MO</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Functor.Paths.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#m1"><span class="id" type="variable">m1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">MO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">MO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#m1"><span class="id" type="variable">m1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">MO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<span class="id" type="var">OO</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab288"></a><h2 class="section">Equivalence between the record and sigma-type versions of a functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_sig_functor"><span class="id" type="lemma">equiv_sig_functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Paths.html#functor_sig_T"><span class="id" type="abbreviation">functor_sig_T</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) (@<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We could leave it at that and be done with it, but we want a more convenient form for actually constructing paths between functors.  For this, we write a trimmed down version of something equivalent to the type of paths between functors. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">HO</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">HO</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">G</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
We could just go prove that the path space of <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Paths.html#functor_sig_T"><span class="id" type="abbreviation">functor_sig_T</span></a></span> is equivalent to <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a></span>, but unification is far too slow to do this effectively.  So instead we explicitly classify <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a></span>, and provide an equivalence between it and the path space of <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>. 
<div class="paragraph"> </div>


<div class="paragraph"> </div>

<pre>
  Definition equiv_path_functor'_sig_sig (F G : Functor C D)
  : path_functor'_T F G &lt;~&gt; (@equiv_inv _ _ _ equiv_sig_functor F
                              = @equiv_inv _ _ _ equiv_sig_functor G).
  Proof.
    etransitivity; [ | by apply equiv_path_sigma ].
    eapply @equiv_functor_sigma.
    repeat match goal with
             | [ |- appcontext[(@equiv_inv ?A ?B ?f ?H ?F).1] ]
               =&gt; change ((@equiv_inv A B f H F).1) with (object_of F)
           end.
    Time exact (isequiv_idmap (object_of F = object_of G)). (* 13.411 secs *)
  Abort.
</pre>
   
<div class="paragraph"> </div>

<a name="lab289"></a><h2 class="section">Classify sufficient conditions to prove functors equal</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [? ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>, <span class="id" type="var">G</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> @<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a>; <span class="id" type="tactic">abstract</span> <span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab290"></a><h3 class="section">Said proof respects <span class="inlinecode"><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#law4.inverse.object_of"><span class="id" type="section">object_of</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">HO</span> <span class="id" type="var">HM</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (@<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Paths.html#HO"><span class="id" type="variable">HO</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#HM"><span class="id" type="variable">HM</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#HO"><span class="id" type="variable">HO</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>, <span class="id" type="var">G</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction_hammer</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab291"></a><h3 class="section">Said proof respects <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_functor'_sig_idpath"><span class="id" type="lemma">path_functor'_sig_idpath</span></a> <span class="id" type="var">F</span><br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">F</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !(<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab292"></a><h2 class="section">Equality of functors gives rise to an inhabitant of the path-classifying-type</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="path_functor'_sig_inv"><span class="id" type="definition">path_functor'_sig_inv</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#H'"><span class="id" type="variable">H'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (@<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Functor.Paths.html#H'"><span class="id" type="variable">H'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">path</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab293"></a><h2 class="section">Curried version of path classifying lemma</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_functor'"><span class="id" type="lemma">path_functor'</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">HO</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>)) <a class="idref" href="HoTT.categories.Functor.Paths.html#HO"><span class="id" type="variable">HO</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">esplit</span>; <span class="id" type="var">eassumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab294"></a><h2 class="section">Curried version of path classifying lemma, using <span class="inlinecode"><span class="id" type="keyword">∀</span></span> in place of equality of functions</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_functor"><span class="id" type="lemma">path_functor</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">HO</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Functor.Paths.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#HO"><span class="id" type="variable">HO</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> (<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'"><span class="id" type="lemma">path_functor'</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">HO</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>); <span class="id" type="var">apply_hyp</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab295"></a><h2 class="section">Classify equality of functors up to equivalence</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_path_functor'_sig"><span class="id" type="lemma">equiv_path_functor'_sig</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_T"><span class="id" type="abbreviation">path_functor'_T</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (@<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_inv"><span class="id" type="definition">path_functor'_sig_inv</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_idpath"><span class="id" type="lemma">path_functor'_sig_idpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [? ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab296"></a><h2 class="section">If the objects in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> are n-truncated, then so is the type of  functors <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_functor"><span class="id" type="instance">trunc_functor</span></a> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#d"><span class="id" type="variable">d</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#equiv_sig_functor"><span class="id" type="lemma">equiv_sig_functor</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor"><span class="id" type="section">path_functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab297"></a><h2 class="section">Tactic for proving equality of functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_functor</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a>; <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ (<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Pointwise.Pointwise.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Pointwise.Pointwise</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Pointwise.Pointwise</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab489"></a><h1 class="section">Pointwise functors (functoriality of the functor category construction)</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#"><span class="id" type="library">Functor.Pointwise.Properties</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#"><span class="id" type="module">Functor.Pointwise.Properties</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Pointwise.Properties.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Pointwise.Properties</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Pointwise.Properties</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab490"></a><h1 class="section">Properties of pointwise functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="library">Functor.Pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="parts"><span class="id" type="section">parts</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="parts.transport_idmap_ap"><span class="id" type="variable">transport_idmap_ap</span></a> <span class="id" type="var">A</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
We could do this all in a big <span class="inlinecode"><span class="id" type="tactic">repeat</span></span> <span class="inlinecode"><span class="id" type="keyword">match</span></span>, but we split it
      up, to shave off about two seconds per proof. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">functor_pointwise_t</span> <span class="id" type="var">helper_lem_match</span> <span class="id" type="var">helper_lem</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>, !<a class="idref" href="HoTT.Tactics.html#path_forall_2_beta"><span class="id" type="lemma">path_forall_2_beta</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">u</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">progress</span> (<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.transport_idmap_ap"><span class="id" type="variable">transport_idmap_ap</span></a> <span class="id" type="var">P</span> <span class="id" type="var">p</span> <span class="id" type="var">u</span>); <span class="id" type="tactic">simpl</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">x</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x3</span> : ?<span class="id" type="var">T</span> ⇒ ?<span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x3"><span class="id" type="variable">x3</span></a> ?<span class="id" type="var">z</span>))] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_compose'"><span class="id" type="definition">ap_compose'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x3</span> : <span class="id" type="var">T</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">Ox3</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#Ox3"><span class="id" type="variable">Ox3</span></a> <span class="id" type="var">x</span>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">x</span> : <span class="id" type="var">_</span> |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x3</span> : ?<span class="id" type="var">T</span> ⇒ ?<span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x3"><span class="id" type="variable">x3</span></a> ?<span class="id" type="var">z</span>) ?<span class="id" type="var">w</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.PathGroupoids.html#ap_compose'"><span class="id" type="definition">ap_compose'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x3</span> : <span class="id" type="var">T</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x3"><span class="id" type="variable">x3</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">Ox3</span> ⇒ <span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#Ox3"><span class="id" type="variable">Ox3</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">w</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">done</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#F"><span class="id" type="variable">F</span></a>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">change</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#F"><span class="id" type="variable">F</span></a>) <span class="id" type="keyword">with</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<span class="id" type="var">helper_lem_match</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (<span class="id" type="var">helper_lem</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab491"></a><h2 class="section">respects identity</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="parts.identity_of"><span class="id" type="section">identity_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.identity_of.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.identity_of.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_of_helper_helper"><span class="id" type="lemma">identity_of_helper_helper</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: 1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity_of_helper_helper_object_of"><span class="id" type="definition">identity_of_helper_helper_object_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper_helper"><span class="id" type="lemma">identity_of_helper_helper</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_of_helper"><span class="id" type="lemma">identity_of_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.D"><span class="id" type="variable">D</span></a> ⇒ 1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper_helper"><span class="id" type="lemma">identity_of_helper_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="identity_of"><span class="id" type="lemma">identity_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Pointwise.html#Properties.pointwise"><span class="id" type="definition">pointwise</span></a> (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper"><span class="id" type="lemma">identity_of_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper"><span class="id" type="lemma">identity_of_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">functor_pointwise_t</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper_helper"><span class="id" type="lemma">identity_of_helper_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of_helper_helper_object_of"><span class="id" type="definition">identity_of_helper_helper_object_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.identity_of"><span class="id" type="section">identity_of</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab492"></a><h2 class="section">respects composition</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="parts.composition_of"><span class="id" type="section">composition_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.C''"><span class="id" type="variable">C''</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.D''"><span class="id" type="variable">D''</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.C''"><span class="id" type="variable">C''</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.D'"><span class="id" type="variable">D'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.C'"><span class="id" type="variable">C'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="parts.composition_of.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.D''"><span class="id" type="variable">D''</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of_helper_helper"><span class="id" type="lemma">composition_of_helper_helper</span></a> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.C''"><span class="id" type="variable">C''</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="composition_of_helper_helper_object_of"><span class="id" type="definition">composition_of_helper_helper_object_of</span></a> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper_helper"><span class="id" type="lemma">composition_of_helper_helper</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig_fst"><span class="id" type="lemma">path_functor'_sig_fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of_helper"><span class="id" type="lemma">composition_of_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper_helper"><span class="id" type="lemma">composition_of_helper_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of"><span class="id" type="lemma">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Pointwise.html#Properties.pointwise"><span class="id" type="definition">pointwise</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#Properties.pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#Properties.pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper"><span class="id" type="lemma">composition_of_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper"><span class="id" type="lemma">composition_of_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">functor_pointwise_t</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper_helper"><span class="id" type="lemma">composition_of_helper_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of_helper_helper_object_of"><span class="id" type="definition">composition_of_helper_helper_object_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts.composition_of"><span class="id" type="section">composition_of</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#parts"><span class="id" type="section">parts</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Pointwise.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Pointwise</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Pointwise</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab446"></a><h1 class="section">Functors between functor categories constructed pointwise</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
This is the on-objects part of the functor-category construction as a functor. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="pointwise"><span class="id" type="section">pointwise</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pointwise_object_of"><span class="id" type="abbreviation">pointwise_object_of</span></a> <span class="id" type="var">H</span> := (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">H</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pointwise_whiskerL_object_of"><span class="id" type="abbreviation">pointwise_whiskerL_object_of</span></a> <span class="id" type="var">H</span> := (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pointwise_whiskerR_object_of"><span class="id" type="abbreviation">pointwise_whiskerR_object_of</span></a> <span class="id" type="var">H</span> := (<span class="id" type="var">H</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_morphism_of"><span class="id" type="definition">pointwise_morphism_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_object_of"><span class="id" type="abbreviation">pointwise_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_object_of"><span class="id" type="abbreviation">pointwise_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.F"><span class="id" type="variable">F</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_whiskerL_morphism_of"><span class="id" type="definition">pointwise_whiskerL_morphism_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerL_object_of"><span class="id" type="abbreviation">pointwise_whiskerL_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerL_object_of"><span class="id" type="abbreviation">pointwise_whiskerL_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#m"><span class="id" type="variable">m</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_whiskerR_morphism_of"><span class="id" type="definition">pointwise_whiskerR_morphism_of</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerR_object_of"><span class="id" type="abbreviation">pointwise_whiskerR_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerR_object_of"><span class="id" type="abbreviation">pointwise_whiskerR_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.F"><span class="id" type="variable">F</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_morphism_of"><span class="id" type="definition">pointwise_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerL_morphism_of"><span class="id" type="definition">pointwise_whiskerL_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerR_morphism_of"><span class="id" type="definition">pointwise_whiskerR_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>

<br/>
</div>

<div class="doc">
<a name="lab447"></a><h2 class="section">Construction of <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise"><span class="id" type="section">pointwise</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a>)</span> from <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">D'</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise"><span class="id" type="definition">pointwise</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_object_of"><span class="id" type="abbreviation">pointwise_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_morphism_of"><span class="id" type="definition">pointwise_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab448"></a><h2 class="section">Construction of <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a>)</span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_whiskerL"><span class="id" type="definition">pointwise_whiskerL</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerL_object_of"><span class="id" type="abbreviation">pointwise_whiskerL_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerL_morphism_of"><span class="id" type="definition">pointwise_whiskerL_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab449"></a><h2 class="section">Construction of <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> from <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_whiskerR"><span class="id" type="definition">pointwise_whiskerR</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerR_object_of"><span class="id" type="abbreviation">pointwise_whiskerR_object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise_whiskerR_morphism_of"><span class="id" type="definition">pointwise_whiskerR_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="section">pointwise</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Prod.Functorial.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Prod.Functorial</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Prod.Functorial</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab487"></a><h1 class="section">Functoriality of product of functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#"><span class="id" type="library">NaturalTransformation.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Coq.Init.Datatypes.fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Coq.Init.Datatypes.snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">Coq.Init.Datatypes.pair</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab488"></a><h2 class="section">Construction of product of functors as a functor - <span class="inlinecode"><span class="id" type="var">_</span>×<span class="id" type="var">_</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">D</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">×</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">D'</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">→</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">D</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">×</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">D'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="functorial"><span class="id" type="section">functorial</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Functor.Prod.html#Functorial.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Functorial.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#s"><span class="id" type="variable">s</span></a>)%<span class="id" type="var">functor</span> (<a class="idref" href="HoTT.categories.Functor.Prod.html#Functorial.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Functorial.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d"><span class="id" type="variable">d</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#fst_type"><span class="id" type="abbreviation">fst_type</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#NaturalTransformationProdNotations.:natural_transformation_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#snd_type"><span class="id" type="abbreviation">snd_type</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m"><span class="id" type="variable">m</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_composition_of"><span class="id" type="definition">functor_composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m1"><span class="id" type="variable">m1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#m1"><span class="id" type="variable">m1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_identity_of"><span class="id" type="definition">functor_identity_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">reflexivity</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a><a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_morphism_of"><span class="id" type="definition">functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_composition_of"><span class="id" type="definition">functor_composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functor_identity_of"><span class="id" type="definition">functor_identity_of</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#functorial"><span class="id" type="section">functorial</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Prod.Prod.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Prod.Prod</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Prod.Prod</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab450"></a><h1 class="section">Properties of product of functors</h1>
<a name="lab451"></a><h2 class="section">Universal property</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#"><span class="id" type="library">Functor.Prod.Universal</span></a>.<br/>
</div>

<div class="doc">
<a name="lab452"></a><h2 class="section">Functoriality</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#"><span class="id" type="library">Functor.Prod.Functorial</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#"><span class="id" type="module">Functor.Prod.Universal</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Prod.Functorial.html#"><span class="id" type="module">Functor.Prod.Functorial</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Prod.Universal.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Prod.Universal</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Prod.Universal</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab453"></a><h1 class="section">Universal properties of product categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Coq.Init.Datatypes.fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Coq.Init.Datatypes.snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">Coq.Init.Datatypes.pair</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="prod_type"><span class="id" type="abbreviation">prod_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">Coq.Init.Datatypes.prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="universal"><span class="id" type="section">universal</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="universal.universal"><span class="id" type="section">universal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.universal.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.universal.b"><span class="id" type="variable">b</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab454"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="compose_fst_prod"><span class="id" type="lemma">compose_fst_prod</span></a> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab455"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="compose_snd_prod"><span class="id" type="lemma">compose_snd_prod</span></a> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="universal.universal.unique"><span class="id" type="section">unique</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="universal.universal.unique.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="universal.universal.unique.H1"><span class="id" type="variable">H1</span></a> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="universal.universal.unique.H2"><span class="id" type="variable">H2</span></a> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="unique_helper"><span class="id" type="lemma">unique_helper</span></a> <span class="id" type="var">c</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#c"><span class="id" type="variable">c</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#F"><span class="id" type="variable">F</span></a> <span class="id" type="var">c</span>) <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.H1"><span class="id" type="variable">H1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#F"><span class="id" type="variable">F</span></a> <span class="id" type="var">c</span>) <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.H2"><span class="id" type="variable">H2</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Prod.html#eta_prod"><span class="id" type="definition">eta_prod</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="unique_helper2"><span class="id" type="lemma">unique_helper2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> : <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#prod_type"><span class="id" type="abbreviation">prod_type</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#prod_type"><span class="id" type="abbreviation">prod_type</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#fst_type"><span class="id" type="abbreviation">fst_type</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#s"><span class="id" type="variable">s</span></a>)) (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#fst_type"><span class="id" type="abbreviation">fst_type</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#d"><span class="id" type="variable">d</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#snd_type"><span class="id" type="abbreviation">snd_type</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#s"><span class="id" type="variable">s</span></a>)) (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#snd_type"><span class="id" type="abbreviation">snd_type</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#d"><span class="id" type="variable">d</span></a>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique_helper"><span class="id" type="lemma">unique_helper</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#d"><span class="id" type="variable">d</span></a>) ⇒ <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#pair_type"><span class="id" type="abbreviation">pair_type</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#m"><span class="id" type="variable">m</span></a>) (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#m"><span class="id" type="variable">m</span></a>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">f</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> ?<span class="id" type="var">P</span> ?<span class="id" type="var">p</span> ?<span class="id" type="var">z</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">rewrite</span> (@<span class="id" type="var">ap_transport</span> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">f</span>) <span class="id" type="var">z</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique_helper"><span class="id" type="lemma">unique_helper</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">case</span> <span class="id" type="var">H</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> ?<span class="id" type="var">F</span> ?<span class="id" type="var">s</span> ?<span class="id" type="var">d</span> ?<span class="id" type="var">m</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">destruct</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span>); <span class="id" type="tactic">clear</span> <span class="id" type="var">m</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> ?<span class="id" type="var">F</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">destruct</span> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">x</span>); <span class="id" type="tactic">clear</span> <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="unique"><span class="id" type="lemma">unique</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique.F"><span class="id" type="variable">F</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique_helper"><span class="id" type="lemma">unique_helper</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique_helper2"><span class="id" type="lemma">unique_helper2</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.unique"><span class="id" type="section">unique</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">core_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab456"></a><h2 class="section">Universal property characterizing unique product of functors</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="contr_prod_type"><span class="id" type="instance">contr_prod_type</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">F</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.a"><span class="id" type="variable">a</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal.b"><span class="id" type="variable">b</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">a</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">×</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">b</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">compose_fst_prod</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">compose_snd_prod</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">))</span></a> |}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique"><span class="id" type="lemma">unique</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#fst_type"><span class="id" type="abbreviation">fst_type</span></a> <span class="id" type="var">y</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#snd_type"><span class="id" type="abbreviation">snd_type</span></a> <span class="id" type="var">y</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.universal"><span class="id" type="section">universal</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab457"></a><h2 class="section">Classification of path space of functors to a product precategory</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="path_prod"><span class="id" type="definition">path_prod</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal.B"><span class="id" type="variable">B</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H1</span> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H2</span> : <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#Universal.snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> | ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#unique"><span class="id" type="lemma">unique</span></a>; <span class="id" type="tactic">try</span> <span class="id" type="var">eassumption</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#universal"><span class="id" type="section">universal</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Prod.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Prod</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Prod</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab314"></a><h1 class="section">Functors involving product categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">pair</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab315"></a><h2 class="section">First and second projections from a product precategory</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="proj"><span class="id" type="section">proj</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="fst"><span class="id" type="definition">fst</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="snd"><span class="id" type="definition">snd</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#proj.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.html#proj.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ @<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#proj"><span class="id" type="section">proj</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab316"></a><h2 class="section">Product of two functors from the same domain</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="prod"><span class="id" type="section">prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="prod"><span class="id" type="definition">prod</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.html#prod.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F'"><span class="id" type="variable">F'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#F'"><span class="id" type="variable">F'</span></a> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#prod"><span class="id" type="section">prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":functor_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.Functor.Prod.html#prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab317"></a><h2 class="section">Pairing of two functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="pair"><span class="id" type="section">pair</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pair.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.D'"><span class="id" type="variable">D'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pair"><span class="id" type="definition">pair</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#pair.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.C'"><span class="id" type="variable">C'</span></a>) (<a class="idref" href="HoTT.categories.Functor.Prod.html#pair.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Prod.html#:functor_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#pair.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#:functor_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#:functor_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#pair.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#:functor_scope:x_'*'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="section">pair</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">"</span></a>( x , y , .. , z )" := (<a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="definition">pair</span></a> .. (<a class="idref" href="HoTT.categories.Functor.Prod.html#pair"><span class="id" type="definition">pair</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) .. <span class="id" type="var">z</span>) : <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab318"></a><h2 class="section">Partially applied functors out of a product precategory</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="induced"><span class="id" type="section">induced</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.E"><span class="id" type="variable">E</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">core_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">rewrite</span> &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>; <span class="id" type="tactic">simpl</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">trivial</span>.<br/>

<br/>
</div>

<div class="doc">
Note: This is just the currying exponential law.  TODO: Come up with a better name for this? 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="induced_fst"><span class="id" type="definition">induced_fst</span></a> (<span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">d</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="induced_snd"><span class="id" type="definition">induced_snd</span></a> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Prod.html#induced.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.E"><span class="id" type="variable">E</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">c</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced"><span class="id" type="section">induced</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorProdNotations"><span class="id" type="module">FunctorProdNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">functor_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">"</span></a>( x , y , .. , z )" := (<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.pair"><span class="id" type="definition">pair</span></a> .. (<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.pair"><span class="id" type="definition">pair</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) .. <span class="id" type="var">z</span>) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="module">FunctorProdNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Sum.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Sum</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Sum</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab442"></a><h1 class="section">Functors involving coproduct categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
We save <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Sum.html#inl"><span class="id" type="definition">inl</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Sum.html#inr"><span class="id" type="definition">inr</span></a></span> so we can use them to refer to the functors, too.  Outside of the <span class="inlinecode"><span class="id" type="library">categories</span>/</span> directory, they should always be referred to as <span class="inlinecode"><span class="id" type="var">Functor.inl</span></span> and <span class="inlinecode"><span class="id" type="var">Functor.inr</span></span>, after a <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a></span>.  Outside of this file, but in the <span class="inlinecode"><span class="id" type="library">categories</span>/</span> directory, if you do not want to depend on all of <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a></span> (for e.g., speed reasons), they should be referred to as <span class="inlinecode"><span class="id" type="var">Functor.Sum.inl</span></span> and <span class="inlinecode"><span class="id" type="var">Functor.Sum.inr</span></span> after a <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><span class="id" type="library">Functor.Sum</span></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="type_inl"><span class="id" type="abbreviation">type_inl</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="type_inr"><span class="id" type="abbreviation">type_inr</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab443"></a><h2 class="section">Injections <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Sum.html#inl"><span class="id" type="definition">inl</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Sum.html#inr"><span class="id" type="definition">inr</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="sum_functors"><span class="id" type="section">sum_functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sum_functors.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sum_functors.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inl"><span class="id" type="definition">inl</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Sum.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="inr"><span class="id" type="definition">inr</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Sum.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum_functors"><span class="id" type="section">sum_functors</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab444"></a><h2 class="section">Coproduct of functors <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F'"><span class="id" type="variable">F'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="sum"><span class="id" type="section">sum</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sum.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sum.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sum.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sum"><span class="id" type="definition">sum</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C'"><span class="id" type="variable">C'</span></a>) <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.C'"><span class="id" type="variable">C'</span></a>) <a class="idref" href="HoTT.categories.Functor.Sum.html#sum.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">cc'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#cc'"><span class="id" type="variable">cc'</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">type_inl</span> <span class="id" type="var">c</span> ⇒ <span class="id" type="var">F</span> <span class="id" type="var">c</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">type_inr</span> <span class="id" type="var">c'</span> ⇒ <span class="id" type="var">F'</span> <span class="id" type="var">c'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#s"><span class="id" type="variable">s</span></a>, <a class="idref" href="HoTT.categories.Functor.Sum.html#d"><span class="id" type="variable">d</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">type_inl</span> <span class="id" type="var">cs</span>, <span class="id" type="var">type_inl</span> <span class="id" type="var">cd</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F</span> (<span class="id" type="var">s</span> := <span class="id" type="var">cs</span>) (<span class="id" type="var">d</span> := <span class="id" type="var">cd</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">type_inr</span> <span class="id" type="var">c's</span>, <span class="id" type="var">type_inr</span> <span class="id" type="var">c'd</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F'</span> (<span class="id" type="var">s</span> := <span class="id" type="var">c's</span>) (<span class="id" type="var">d</span> := <span class="id" type="var">c'd</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span>, <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#sum"><span class="id" type="section">sum</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab445"></a><h2 class="section">swap : <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">+</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="swap_functor"><span class="id" type="section">swap_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="swap"><span class="id" type="definition">swap</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#CategorySumNotations.:category_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Sum.html#sum"><span class="id" type="definition">sum</span></a> (<a class="idref" href="HoTT.categories.Functor.Sum.html#inr"><span class="id" type="definition">inr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Functor.Sum.html#inl"><span class="id" type="definition">inl</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="swap_involutive_helper"><span class="id" type="definition">swap_involutive_helper</span></a> {<span class="id" type="var">C</span> <span class="id" type="var">D</span>} <span class="id" type="var">c</span><br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.Functor.Sum.html#swap"><span class="id" type="definition">swap</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a>) ((<a class="idref" href="HoTT.categories.Functor.Sum.html#swap"><span class="id" type="definition">swap</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.Functor.Sum.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#c"><span class="id" type="variable">c</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#c"><span class="id" type="variable">c</span></a> <span class="id" type="keyword">with</span> <span class="id" type="var">type_inl</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> | <span class="id" type="var">type_inr</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="swap_involutive"><span class="id" type="lemma">swap_involutive</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Sum.html#swap"><span class="id" type="definition">swap</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#swap"><span class="id" type="definition">swap</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#swap_involutive_helper"><span class="id" type="definition">swap_involutive_helper</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>, @?<span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#y"><span class="id" type="variable">y</span></a>) ?<span class="id" type="var">p</span> ?<span class="id" type="var">f</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">C</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> <span class="id" type="var">f</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : (<span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">_</span>)%<span class="id" type="var">type</span> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">destruct</span> <span class="id" type="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> ×<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#swap_functor"><span class="id" type="section">swap_functor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorSumNotations"><span class="id" type="module">FunctorSumNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">"</span></a>F + G" := (<a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.sum"><span class="id" type="definition">sum</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span>) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="module">FunctorSumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Functor.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Functor.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Functor.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab494"></a><h1 class="section">Unicode notations for functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Notations.html#"><span class="id" type="library">Category.Notations</span></a> <a class="idref" href="HoTT.categories.Category.Utf8.html#"><span class="id" type="library">Category.Utf8</span></a> <a class="idref" href="HoTT.categories.Functor.Notations.html#"><span class="id" type="library">Functor.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="library">Functor.Sum</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":functor_scope:x_'∘'_x"><span class="id" type="notation">"</span></a>∘" := <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> : <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":object_scope:x_'₀'_x"><span class="id" type="notation">"</span></a>F ₀ x" := (<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">F</span> <span class="id" type="var">x</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 10, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">object_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":morphism_scope:x_'₁'_x"><span class="id" type="notation">"</span></a>F ₁ m" := (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">F</span> <span class="id" type="var">m</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 10, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">morphism_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":functor_scope:x_'ᵒᵖ'"><span class="id" type="notation">"</span></a>F 'ᵒᵖ'" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">F</span>) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":functor_scope:x_'ᵒᵖ'''"><span class="id" type="notation">"</span></a>F 'ᵒᵖ''" := (<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_inv"><span class="id" type="definition">opposite_inv</span></a> <span class="id" type="var">F</span>) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>, <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">functor_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab385"></a><h1 class="section">Functor category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> (also <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᴰ</span> and <span class="inlinecode">[<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>]</span>)</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
</div>

<div class="doc">
These must come last, so that <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#compose"><span class="id" type="definition">compose</span></a></span>, etc., refer to natural transformations. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab386"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="functor_category"><span class="id" type="section">functor_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_category.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_category.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
There is a category Fun(C, D) of functors from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_category"><span class="id" type="definition">functor_category</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category"><span class="id" type="section">functor_category</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'->'_x"><span class="id" type="notation">"</span></a>C -&gt; D" := (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category"><span class="id" type="definition">functor_category</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>) : <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab387"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> is a strict category if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> is</h2>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="isstrict_functor_category"><span class="id" type="lemma">isstrict_functor_category</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> `{<a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <span class="id" type="var">D</span>}<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#D"><span class="id" type="variable">D</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorCategoryCoreNotations"><span class="id" type="module">FunctorCategoryCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">"</span></a>C -&gt; D" := (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.functor_category"><span class="id" type="definition">functor_category</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="module">FunctorCategoryCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab502"></a><h1 class="section">Dual functor categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab503"></a><h2 class="section">Functors <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>áµáµ</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>áµáµ)áµ<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">áµ</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor"><span class="id" type="definition">opposite_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor_inv"><span class="id" type="definition">opposite_functor_inv</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab504"></a><h2 class="section">Functors <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)áµáµ</span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>áµáµ</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>áµá<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">µ)</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor'"><span class="id" type="definition">opposite_functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor_inv'"><span class="id" type="definition">opposite_functor_inv'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) <a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> â <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> â <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">op_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ (<span class="id" type="tactic">â</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite'_law"><span class="id" type="lemma">opposite'_law</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| (<span class="id" type="tactic">â</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_law"><span class="id" type="lemma">opposite_law</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>))) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <span class="id" type="var">NaturalTransformation</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> <span class="id" type="var">Functor</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab505"></a><h2 class="section">The above functors are isomorphisms</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor_law"><span class="id" type="definition">opposite_functor_law</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor"><span class="id" type="definition">opposite_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor_inv"><span class="id" type="definition">opposite_functor_inv</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">â§</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor_inv"><span class="id" type="definition">opposite_functor_inv</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor"><span class="id" type="definition">opposite_functor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">op_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_functor'_law"><span class="id" type="definition">opposite_functor'_law</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor'"><span class="id" type="definition">opposite_functor'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor_inv'"><span class="id" type="definition">opposite_functor_inv'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">â§</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor_inv'"><span class="id" type="definition">opposite_functor_inv'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite_functor'"><span class="id" type="definition">opposite_functor'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">op_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.FunctorCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.FunctorCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.FunctorCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab380"></a><h1 class="section">Functor category</h1>
 Since there are only notations in <span class="inlinecode"><span class="id" type="library">FunctorCategory.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.FunctorCategory.Notations.html#"><span class="id" type="library">FunctorCategory.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab381"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab382"></a><h2 class="section">Morphisms in a functor category</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>
</div>

<div class="doc">
<a name="lab383"></a><h2 class="section">Functoriality of <span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#"><span class="id" type="library">FunctorCategory.Functorial</span></a>.<br/>
</div>

<div class="doc">
<a name="lab384"></a><h2 class="section">Opposite functor <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ)ᵒᵖ</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#"><span class="id" type="library">FunctorCategory.Dual</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="module">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="module">FunctorCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#"><span class="id" type="module">FunctorCategory.Functorial</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Dual.html#"><span class="id" type="module">FunctorCategory.Dual</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Functorial.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Functorial</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Functorial</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab597"></a><h1 class="section">Functoriality of functor category construction</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="library">Functor.Pointwise</span></a> <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#"><span class="id" type="library">Functor.Pointwise.Properties</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab598"></a><h2 class="section"><span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span> is a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#cat"><span class="id" type="abbreviation">cat</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="functor"><span class="id" type="section">functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs1</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="keyword">∀</span> <span class="id" type="var">C</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#C"><span class="id" type="variable">C</span></a>)}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="cat"><span class="id" type="abbreviation">cat</span></a> := (<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="functor.has_functor_categories"><span class="id" type="variable">has_functor_categories</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a>, <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor_uncurried"><span class="id" type="definition">functor_uncurried</span></a> `{<span class="id" type="var">fs2</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (@<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category"><span class="id" type="definition">functor_category</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#fs2"><span class="id" type="variable">fs2</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a>) <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">cbv</span> <span class="id" type="keyword">zeta</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">object_of</span> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">CD</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#CD"><span class="id" type="variable">CD</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#CD"><span class="id" type="variable">CD</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">);</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor.has_functor_categories"><span class="id" type="variable">has_functor_categories</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#CD"><span class="id" type="variable">CD</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#CD"><span class="id" type="variable">CD</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a>) <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#object_of"><span class="id" type="variable">object_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">CD</span> <span class="id" type="var">C'D'</span> <span class="id" type="var">FG</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#FG"><span class="id" type="variable">FG</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#FG"><span class="id" type="variable">FG</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#composition_of"><span class="id" type="lemma">Functor.Pointwise.Properties.composition_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Pointwise.Properties.html#identity_of"><span class="id" type="lemma">Functor.Pointwise.Properties.identity_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="functor"><span class="id" type="definition">functor</span></a> `{<span class="id" type="var">fs2</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#cat"><span class="id" type="abbreviation">cat</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor_uncurried"><span class="id" type="definition">functor_uncurried</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#fs2"><span class="id" type="variable">fs2</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Functorial.html#functor"><span class="id" type="section">functor</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Morphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Morphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Morphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab506"></a><h1 class="section">Morphisms in a functor category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab507"></a><h2 class="section">Natural Isomorphisms - isomorphisms in a functor category</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) <span class="id" type="var">F</span> <span class="id" type="var">G</span> :=<br/>
&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> {<span class="id" type="var">_</span>} [<span class="id" type="var">C</span> <span class="id" type="var">D</span>] <span class="id" type="var">F</span> <span class="id" type="var">G</span> / .<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <span class="id" type="var">natural_transformation_of_natural_isomorphism</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : @<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">"</span></a>&lt;~=~&gt;" := <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab508"></a><h2 class="section">If <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> is an isomorphism, then so is <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> for any <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="isisomorphism_components_of"><span class="id" type="definition">isisomorphism_components_of</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>) <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">T</span>} <span class="id" type="var">x</span><br/>
: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">T</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>) <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>) <span class="id" type="var">x</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">isisomorphism_components_of</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="inverse"><span class="id" type="definition">inverse</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#x"><span class="id" type="variable">x</span></a>)}<br/>
: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">T</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">iso_move_inverse</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab509"></a><h2 class="section">If <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is an isomorphism for all <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, then so is <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="isisomorphism_natural_transformation"><span class="id" type="definition">isisomorphism_natural_transformation</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> (<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#x"><span class="id" type="variable">x</span></a>)}<br/>
: @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Immediate</span> <span class="id" type="var">isisomorphism_natural_transformation</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab510"></a><h2 class="section">Variant of <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> for natural transformations</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="idtoiso"><span class="id" type="section">idtoiso</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="idtoiso.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="idtoiso.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso_natural_transformation"><span class="id" type="definition">idtoiso_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.D"><span class="id" type="variable">D</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F</span> <span class="id" type="var">G</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <span class="id" type="var">T</span>) <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">case</span> <span class="id" type="var">T</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso"><span class="id" type="definition">idtoiso</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.D"><span class="id" type="variable">D</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso_natural_transformation"><span class="id" type="definition">idtoiso_natural_transformation</span></a> <span class="id" type="var">T</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso_natural_transformation"><span class="id" type="definition">idtoiso_natural_transformation</span></a> (<span class="id" type="var">T</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)%<span class="id" type="var">path</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">case</span> <span class="id" type="var">T</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="eta_idtoiso"><span class="id" type="lemma">eta_idtoiso</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso.D"><span class="id" type="variable">D</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Morphisms.idtoiso</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">expand</span>; <span class="id" type="var">f_ap</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="section">idtoiso</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FunctorCategoryMorphismsNotations"><span class="id" type="module">FunctorCategoryMorphismsNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">"</span></a>&lt;~=~&gt;" := <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="module">FunctorCategoryMorphismsNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab599"></a><h1 class="section">Notations for functor categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="module">FunctorCategory.Core.FunctorCategoryCoreNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="module">FunctorCategory.Morphisms.FunctorCategoryMorphismsNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FunctorCategory.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FunctorCategory.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FunctorCategory.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab600"></a><h1 class="section">Unicode notations for functor categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Utf8.html#"><span class="id" type="library">Category.Utf8</span></a> <a class="idref" href="HoTT.categories.Functor.Utf8.html#"><span class="id" type="library">Functor.Utf8</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Utf8.html#"><span class="id" type="library">NaturalTransformation.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":category_scope:x_'→'_x"><span class="id" type="notation">"</span></a>C → D" := (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category"><span class="id" type="definition">functor_category</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="var">D</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'≅'_x"><span class="id" type="notation">"</span></a>≅" := <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#NaturalIsomorphism"><span class="id" type="definition">NaturalIsomorphism</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.FundamentalPreGroupoidCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.FundamentalPreGroupoidCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.FundamentalPreGroupoidCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab334"></a><h1 class="section">Fundamental Pregroupoids</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.hit.Truncations.html#"><span class="id" type="library">hit.Truncations</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the HoTT Book:

<div class="paragraph"> </div>

    Example. For <i>any</i> type <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>, there is a precategory with <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> as
    its type of objects and with <span class="inlinecode"><span class="id" type="var">hom</span>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode">:</span> <span class="inlinecode">∥<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>∥<span class="id" type="var">₀</span></span>. The
    composition operation <span class="inlinecode">∥<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>∥<span class="id" type="var">₀</span></span> <span class="inlinecode">→</span> <span class="inlinecode">∥<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>∥<span class="id" type="var">₀</span></span> <span class="inlinecode">→</span> <span class="inlinecode">∥<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>∥<span class="id" type="var">₀</span></span> is defined
    by induction on truncation from concatenation <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode">→</span>
    <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>)</span>. We call this the fundamental pregroupoid of <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>. 
<div class="paragraph"> </div>

 We don't want access to all of the internals of a groupoid category at top level. 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="FundamentalPreGroupoidCategoryInternals"><span class="id" type="module">FundamentalPreGroupoidCategoryInternals</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="FundamentalPreGroupoidCategoryInternals.fundamental_pregroupoid_category"><span class="id" type="section">fundamental_pregroupoid_category</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="FundamentalPreGroupoidCategoryInternals.fundamental_pregroupoid_category.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="FundamentalPreGroupoidCategoryInternals.object"><span class="id" type="abbreviation">object</span></a> := <span class="id" type="var">X</span> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="FundamentalPreGroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> 0 (<span class="id" type="var">s</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">d</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.fundamental_pregroupoid_category.X"><span class="id" type="variable">X</span></a>)) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="FundamentalPreGroupoidCategoryInternals.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m'</span> : <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m'</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">m'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">m</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">m'</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">m</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="FundamentalPreGroupoidCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> (<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.compose"><span class="id" type="definition">compose</span></a> [<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span>] <span class="id" type="var">m</span> <span class="id" type="var">m'</span> / .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.fundamental_pregroupoid_category"><span class="id" type="section">fundamental_pregroupoid_category</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#"><span class="id" type="module">FundamentalPreGroupoidCategoryInternals</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab335"></a><h2 class="section">Categorification of the fundamental pregroupoid of a type</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="fundamental_pregroupoid_category"><span class="id" type="definition">fundamental_pregroupoid_category</span></a> (<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">X</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.identity"><span class="id" type="definition">FundamentalPreGroupoidCategoryInternals.identity</span></a> <span class="id" type="var">X</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#FundamentalPreGroupoidCategoryInternals.compose"><span class="id" type="definition">FundamentalPreGroupoidCategoryInternals.compose</span></a> <span class="id" type="var">X</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">m</span> : <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="var">revert</span> <span class="id" type="var">m</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (?<span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">b</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">T</span>) ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">generalize</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <span class="id" type="var">T</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">intro</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Grothendieck.Grothendieck.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Grothendieck.Grothendieck</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Grothendieck.Grothendieck</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab647"></a><h1 class="section">Grothendieck Construction</h1>
<a name="lab648"></a><h2 class="section">of a functor to Set</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="ToSet"><span class="id" type="module">ToSet</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#"><span class="id" type="library">Grothendieck.ToSet</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#"><span class="id" type="module">Grothendieck.ToSet</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.Grothendieck.html#"><span class="id" type="module">ToSet</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab649"></a><h2 class="section">of a pseudofunctor to Cat</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="PseudofunctorToCat"><span class="id" type="module">PseudofunctorToCat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#"><span class="id" type="library">Grothendieck.PseudofunctorToCat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#"><span class="id" type="module">Grothendieck.PseudofunctorToCat</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.Grothendieck.html#"><span class="id" type="module">PseudofunctorToCat</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab650"></a><h2 class="section">of a functor to Cat</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="ToCat"><span class="id" type="module">ToCat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#"><span class="id" type="library">Grothendieck.ToCat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#"><span class="id" type="module">Grothendieck.ToCat</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.Grothendieck.html#"><span class="id" type="module">ToCat</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Grothendieck.PseudofunctorToCat.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Grothendieck.PseudofunctorToCat</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Grothendieck.PseudofunctorToCat</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab654"></a><h1 class="section">Grothendieck Construction of a pseudofunctor to Cat</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="library">Pseudofunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a> <a class="idref" href="HoTT.categories.Cat.Morphisms.html#"><span class="id" type="library">Cat.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#Pseudofunctor"><span class="id" type="record">Pseudofunctor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="Pair"><span class="id" type="record">Pair</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="c"><span class="id" type="projection">c</span></a> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="x"><span class="id" type="projection">x</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="method">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="morphism"><span class="id" type="abbreviation">morphism</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">s</span>.(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>) <span class="id" type="var">d</span>.(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">f</span> <span class="id" type="var">s</span>.(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)) <span class="id" type="var">d</span>.(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">s</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#s"><span class="id" type="variable">s</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_identity_of"><span class="id" type="projection">p_identity_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">try_associativity_f_ap</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="var">f_ap</span>; []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">repeat</span> (<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> | ]);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> ]);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>; []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">repeat</span> (<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> | ]);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> ]);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>; [] ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">assoc_before_commutes_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#compose4associativity_helper"><span class="id" type="lemma">compose4associativity_helper</span></a> ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">assoc_fin_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">Category.Core.right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_compose_pV"><span class="id" type="definition">iso_compose_pV</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">T</span> <span class="id" type="var">x</span>) <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">try_associativity_quick</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="var">f_ap</span>; []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_left_identity"><span class="id" type="definition">concat_left_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#concat_right_identity"><span class="id" type="definition">concat_right_identity</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">rewrite</span> &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span> <span class="id" type="tactic">repeat</span> (<span class="id" type="var">f_ap</span>; []);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="var">try_associativity_quick</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#compose4associativity_helper"><span class="id" type="lemma">compose4associativity_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">helper_t</span> <span class="id" type="var">before_commutes_tac</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">ex_hyp</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : ?<span class="id" type="var">A</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">B</span> |- @<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (?<span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">A</span>) <span class="id" type="var">_</span> ] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">ex_hyp</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Cat.Morphisms.html#transport_Fc_to_idtoiso"><span class="id" type="lemma">transport_Fc_to_idtoiso</span></a>, ?<a class="idref" href="HoTT.categories.Cat.Morphisms.html#transport_cF_to_idtoiso"><span class="id" type="lemma">transport_cF_to_idtoiso</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_inv"><span class="id" type="lemma">idtoiso_inv</span></a>, ?<a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>, ?<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">rew_hyp</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H'</span> : <span class="id" type="var">appcontext</span>[<span class="id" type="var">ex_hyp</span>] |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">H'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <span class="id" type="var">rew_hyp</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">rew_hyp</span> <span class="id" type="var">ex_hyp</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">before_commutes_tac</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">Category.Core.right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">try_associativity_quick</span> (<span class="id" type="var">f_ap</span>; []) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">m</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">m</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">T</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_to_cat_assoc_helper"><span class="id" type="lemma">pseudofunctor_to_cat_assoc_helper</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> {<span class="id" type="var">x</span> <span class="id" type="var">x0</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>} {<span class="id" type="var">x2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a>} {<span class="id" type="var">x1</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x5</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a>} {<span class="id" type="var">x4</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>} {<span class="id" type="var">x7</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">p</span> <span class="id" type="var">p0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">p1</span> <span class="id" type="var">p2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>} {<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">f1</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p2"><span class="id" type="variable">p2</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">f2</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p2"><span class="id" type="variable">p2</span></a>} {<span class="id" type="var">f3</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p1"><span class="id" type="variable">p1</span></a>} {<span class="id" type="var">f4</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x16</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a>)) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f4"><span class="id" type="variable">f4</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f3"><span class="id" type="variable">f3</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x15</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f2"><span class="id" type="variable">f2</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f3"><span class="id" type="variable">f3</span></a>)%<span class="id" type="var">functor</span>} {<span class="id" type="var">H2</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x15"><span class="id" type="variable">x15</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x11</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f2"><span class="id" type="variable">f2</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H1</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x11"><span class="id" type="variable">x11</span></a>} {<span class="id" type="var">x9</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f4"><span class="id" type="variable">f4</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">fst_hyp</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">rew_hyp</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#fst_hyp"><span class="id" type="variable">fst_hyp</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x11"><span class="id" type="variable">x11</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x15"><span class="id" type="variable">x15</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a>1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x9"><span class="id" type="variable">x9</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f3"><span class="id" type="variable">f3</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x16"><span class="id" type="variable">x16</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)))</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x16"><span class="id" type="variable">x16</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H1'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x9"><span class="id" type="variable">x9</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x13</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>} {<span class="id" type="var">x6</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p1"><span class="id" type="variable">p1</span></a>} {<span class="id" type="var">x10</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p2"><span class="id" type="variable">p2</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x14</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x10"><span class="id" type="variable">x10</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x13"><span class="id" type="variable">x13</span></a>} {<span class="id" type="var">x12</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p2"><span class="id" type="variable">p2</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x6"><span class="id" type="variable">x6</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x10"><span class="id" type="variable">x10</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x8</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p1"><span class="id" type="variable">p1</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f3"><span class="id" type="variable">f3</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x6"><span class="id" type="variable">x6</span></a>},<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f5</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f5"><span class="id" type="variable">f5</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x13"><span class="id" type="variable">x13</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x14"><span class="id" type="variable">x14</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x12"><span class="id" type="variable">x12</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x9"><span class="id" type="variable">x9</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x6"><span class="id" type="variable">x6</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f4"><span class="id" type="variable">f4</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x8"><span class="id" type="variable">x8</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x16"><span class="id" type="variable">x16</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x14"><span class="id" type="variable">x14</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x12"><span class="id" type="variable">x12</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x8"><span class="id" type="variable">x8</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x15"><span class="id" type="variable">x15</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x11"><span class="id" type="variable">x11</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">helper_t</span> <span class="id" type="var">assoc_before_commutes_tac</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">assoc_fin_tac</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_to_cat_left_identity_helper"><span class="id" type="lemma">pseudofunctor_to_cat_left_identity_helper</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">f1</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> (1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>)) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> 1%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">fst_hyp</span> : 1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">rewrite_hyp</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#fst_hyp"><span class="id" type="variable">fst_hyp</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H1'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">x4</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>} {<span class="id" type="var">f'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>},<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f2"><span class="id" type="variable">f2</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f'"><span class="id" type="variable">f'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f'"><span class="id" type="variable">f'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">helper_t</span> <span class="id" type="tactic">idtac</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_to_cat_right_identity_helper"><span class="id" type="lemma">pseudofunctor_to_cat_right_identity_helper</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a>} {<span class="id" type="var">p</span> <span class="id" type="var">p0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">f1</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1)) (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f1"><span class="id" type="variable">f1</span></a> 1%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">H1'</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">fst_hyp</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">rew_hyp</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#fst_hyp"><span class="id" type="variable">fst_hyp</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a>} {<span class="id" type="var">x4</span> : <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p0"><span class="id" type="variable">p0</span></a>} {<span class="id" type="var">f'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>},<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x1"><span class="id" type="variable">x1</span></a> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#p"><span class="id" type="variable">p</span></a> ((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f2"><span class="id" type="variable">f2</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x3"><span class="id" type="variable">x3</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f'"><span class="id" type="variable">f'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x4"><span class="id" type="variable">x4</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#f'"><span class="id" type="variable">f'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">helper_t</span> <span class="id" type="tactic">idtac</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab655"></a><h2 class="section">Category of elements</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="category"><span class="id" type="definition">category</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Pair"><span class="id" type="record">Pair</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#identity"><span class="id" type="definition">identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#compose"><span class="id" type="definition">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ? ? ? [<span class="id" type="var">f</span> ?] [<span class="id" type="var">g</span> ?] [<span class="id" type="var">h</span> ?];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#pseudofunctor_to_cat_assoc_helper"><span class="id" type="lemma">pseudofunctor_to_cat_assoc_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of_coherent_for_rewrite"><span class="id" type="lemma">p_composition_of_coherent_for_rewrite</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ? [<span class="id" type="var">f</span> ?];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#pseudofunctor_to_cat_left_identity_helper"><span class="id" type="lemma">pseudofunctor_to_cat_left_identity_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_left_identity_of_coherent_for_rewrite"><span class="id" type="lemma">p_left_identity_of_coherent_for_rewrite</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ? [<span class="id" type="var">f</span> ?];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#pseudofunctor_to_cat_right_identity_helper"><span class="id" type="lemma">pseudofunctor_to_cat_right_identity_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_right_identity_of_coherent_for_rewrite"><span class="id" type="lemma">p_right_identity_of_coherent_for_rewrite</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;) ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab656"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1"><span class="id" type="definition">pr1</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#category"><span class="id" type="definition">category</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#category"><span class="id" type="definition">category</span></a> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Grothendieck.ToCat.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Grothendieck.ToCat</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Grothendieck.ToCat</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab657"></a><h1 class="section">Grothendieck Construction of a functor to Cat</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="library">Pseudofunctor.Core</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#"><span class="id" type="library">Pseudofunctor.FromFunctor</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#"><span class="id" type="library">Grothendieck.PseudofunctorToCat</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HF</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="cat"><span class="id" type="abbreviation">cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.HF"><span class="id" type="variable">HF</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#cat"><span class="id" type="abbreviation">cat</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab658"></a><h2 class="section">Category of elements</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="category"><span class="id" type="definition">category</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#category"><span class="id" type="definition">category</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#FunctorToCat"><span class="id" type="definition">FunctorToCat</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab659"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1"><span class="id" type="definition">pr1</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#category"><span class="id" type="definition">category</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#pr1"><span class="id" type="definition">pr1</span></a> (<a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#FunctorToCat"><span class="id" type="definition">FunctorToCat</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.ToCat.html#Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Grothendieck.ToSet.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Grothendieck.ToSet</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Grothendieck.ToSet</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab651"></a><h1 class="section">Grothendieck Construction of a functor to Set</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
     Quoting Wikipedia:

<div class="paragraph"> </div>

     The Grothendieck construction is an auxiliary construction used
     in the mathematical field of category theory.

<div class="paragraph"> </div>

     Let

<div class="paragraph"> </div>

<pre>
     F : C → Set
</pre>

<div class="paragraph"> </div>

     be a functor from any small category to the category of sets.
     The Grothendieck construct for <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is the category <span class="inlinecode"><span class="id" type="var">Γ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> whose
     objects are pairs <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span>, where <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is an object and <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>
     <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> is an element, and for which the set <span class="inlinecode"><span class="id" type="library">Hom</span></span> <span class="inlinecode">(<span class="id" type="var">Γ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span> <span class="inlinecode">(<span class="id" type="var">c1</span>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a>)</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c2"><span class="id" type="variable">c2</span></a>,</span>
     <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a>)</span> is the set of morphisms <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">c1</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#c2"><span class="id" type="variable">c2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> such that
     <span class="inlinecode"><span class="id" type="var">F₁</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span>.  
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Grothendieck.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="Pair"><span class="id" type="record">Pair</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="c"><span class="id" type="projection">c</span></a> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.C"><span class="id" type="variable">C</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="x"><span class="id" type="projection">x</span></a> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#c"><span class="id" type="method">c</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="morphism"><span class="id" type="abbreviation">morphism</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.C"><span class="id" type="variable">C</span></a> <span class="id" type="var">s</span>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#c"><span class="id" type="projection">c</span></a>) <span class="id" type="var">d</span>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#c"><span class="id" type="projection">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">f</span> <span class="id" type="var">s</span>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#x"><span class="id" type="projection">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">d</span>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#x"><span class="id" type="projection">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_H"><span class="id" type="definition">compose_H</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#m2"><span class="id" type="variable">m2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#x"><span class="id" type="projection">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d'"><span class="id" type="variable">d'</span></a>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#x"><span class="id" type="projection">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">exact</span> (<span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">exact</span> (<span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">g</span> (?<span class="id" type="var">h</span> ?<span class="id" type="var">x</span>) ] ⇒ <span class="id" type="tactic">change</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<span class="id" type="var">g</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">h</span>) <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">f</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">?</span></a><span class="id" type="var">g</span> ?<span class="id" type="var">x</span> ] ⇒ <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.F"><span class="id" type="variable">F</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d'"><span class="id" type="variable">d'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">m1</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m2</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#compose_H"><span class="id" type="definition">compose_H</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity_H"><span class="id" type="definition">identity_H</span></a> <span class="id" type="var">s</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#c"><span class="id" type="projection">c</span></a>)) <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a>.(<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#x"><span class="id" type="projection">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">s</span> : <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#identity_H"><span class="id" type="definition">identity_H</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#compose_H"><span class="id" type="definition">compose_H</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#identity_H"><span class="id" type="definition">identity_H</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> / .<br/>

<br/>
</div>

<div class="doc">
<a name="lab652"></a><h2 class="section">Category of elements</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="category"><span class="id" type="definition">category</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Pair"><span class="id" type="record">Pair</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#identity"><span class="id" type="definition">identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#compose"><span class="id" type="definition">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;((<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| (<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| (<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab653"></a><h2 class="section">First projection functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pr1"><span class="id" type="definition">pr1</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#category"><span class="id" type="definition">category</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#category"><span class="id" type="definition">category</span></a> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#c"><span class="id" type="projection">c</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Grothendieck.ToSet.html#Grothendieck"><span class="id" type="section">Grothendieck</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.GroupoidCategory.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.GroupoidCategory.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.GroupoidCategory.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab461"></a><h1 class="section">Groupoids</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
A groupoid is a precategory where every morphism is an isomorphism.  Since 1-types are 1-groupoids, we can construct the category corresponding to the 1-groupoid of a 1-type. 
<div class="paragraph"> </div>

 We don't want access to all of the internals of a groupoid category at top level. 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="GroupoidCategoryInternals"><span class="id" type="module">GroupoidCategoryInternals</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="GroupoidCategoryInternals.groupoid_category"><span class="id" type="section">groupoid_category</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="GroupoidCategoryInternals.groupoid_category.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> 1 <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.groupoid_category.X"><span class="id" type="variable">X</span></a>}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="GroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> := (@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.groupoid_category.X"><span class="id" type="variable">X</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="GroupoidCategoryInternals.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m'</span> : <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d'"><span class="id" type="variable">d'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#transitivity"><span class="id" type="definition">transitivity</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#m"><span class="id" type="variable">m</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="GroupoidCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.compose"><span class="id" type="definition">compose</span></a> [<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span>] <span class="id" type="var">m</span> <span class="id" type="var">m'</span> / .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.groupoid_category"><span class="id" type="section">groupoid_category</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="module">GroupoidCategoryInternals</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab462"></a><h2 class="section">Categorification of the groupoid of a 1-type</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <span class="id" type="var">X</span> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> 1 <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#X"><span class="id" type="variable">X</span></a>} : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a> <span class="id" type="var">X</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> <span class="id" type="var">X</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.identity"><span class="id" type="definition">GroupoidCategoryInternals.identity</span></a> <span class="id" type="var">X</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#GroupoidCategoryInternals.compose"><span class="id" type="definition">GroupoidCategoryInternals.compose</span></a> <span class="id" type="var">X</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <span class="id" type="var">X</span> {<span class="id" type="var">_</span>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab463"></a><h2 class="section">0-types give rise to strict (groupoid) categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="isstrict_groupoid_category"><span class="id" type="lemma">isstrict_groupoid_category</span></a> <span class="id" type="var">X</span> `{<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#X"><span class="id" type="variable">X</span></a>}<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#X"><span class="id" type="variable">X</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.GroupoidCategory.GroupoidCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.GroupoidCategory.GroupoidCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.GroupoidCategory.GroupoidCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab458"></a><h1 class="section">Groupoids</h1>
<a name="lab459"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="library">GroupoidCategory.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab460"></a><h2 class="section">Morphisms in a groupoid</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#"><span class="id" type="library">GroupoidCategory.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="module">GroupoidCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="module">GroupoidCategory.Core.GroupoidCategoryInternals</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#"><span class="id" type="module">GroupoidCategory.Morphisms</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.GroupoidCategory.Morphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.GroupoidCategory.Morphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.GroupoidCategory.Morphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab609"></a><h1 class="section">Morphisms in a groupoid</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="library">Category.Univalent</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="library">GroupoidCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="groupoid_category"><span class="id" type="section">groupoid_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="groupoid_category.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> 1 <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#groupoid_category.X"><span class="id" type="variable">X</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isotoid"><span class="id" type="definition">isotoid</span></a> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#groupoid_category.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#f"><span class="id" type="variable">f</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab610"></a><h2 class="section">All groupoids are categories</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="iscategory_groupoid_category"><span class="id" type="instance">iscategory_groupoid_category</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> (<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#groupoid_category.X"><span class="id" type="variable">X</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">groupoid_category</span></a> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#groupoid_category.X"><span class="id" type="variable">X</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#isotoid"><span class="id" type="definition">isotoid</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">compute</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction_hammer</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Morphisms.html#groupoid_category"><span class="id" type="section">groupoid_category</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.HomFunctor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.HomFunctor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.HomFunctor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab338"></a><h1 class="section">Hom Functor</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Category.Prod.CategoryProdNotations</span> <span class="id" type="var">Functor.Prod.FunctorProdNotations</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab339"></a><h2 class="section">Definition of <span class="inlinecode"><span class="id" type="var">hom</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>áµáµ</span> <span class="inlinecode">Ã</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">â<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library"></span></a></span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span> as a functor</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="hom_functor"><span class="id" type="section">hom_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="hom_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="obj_of"><span class="id" type="abbreviation">obj_of</span></a> <span class="id" type="var">c'c</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> (<span class="id" type="var">c'c</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> (<span class="id" type="var">c'c</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="hom_functor.hom_functor_morphism_of"><span class="id" type="variable">hom_functor_morphism_of</span></a> <span class="id" type="var">s's</span> <span class="id" type="var">d'd</span> (<span class="id" type="var">hf</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.HomFunctor.html#s's"><span class="id" type="variable">s's</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#d'd"><span class="id" type="variable">d'd</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#s's"><span class="id" type="variable">s's</span></a>) (<a class="idref" href="HoTT.categories.HomFunctor.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#d'd"><span class="id" type="variable">d'd</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> â <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hf"><span class="id" type="variable">hf</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hf"><span class="id" type="variable">hf</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="hom_functor"><span class="id" type="definition">hom_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">Ã</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c'c</span> â <a class="idref" href="HoTT.categories.HomFunctor.html#obj_of"><span class="id" type="abbreviation">obj_of</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#c'c"><span class="id" type="variable">c'c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor.hom_functor_morphism_of"><span class="id" type="variable">hom_functor_morphism_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">subst</span> <span class="id" type="var">hom_functor_morphism_of</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>, <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- ?<span class="id" type="keyword">associativity</span>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="section">hom_functor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="covariant_contravariant"><span class="id" type="section">covariant_contravariant</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="covariant_contravariant.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced_snd"><span class="id" type="definition">Functor.Prod.induced_snd</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced_fst"><span class="id" type="definition">Functor.Prod.induced_fst</span></a> / .<br/>

<br/>
</div>

<div class="doc">
<a name="lab340"></a><h2 class="section">Covariant hom functor <span class="inlinecode"><span class="id" type="var">hom_C</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">â)</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">:</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">set</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="covariant_hom_functor"><span class="id" type="definition">covariant_hom_functor</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#covariant_contravariant.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced_snd"><span class="id" type="definition">Functor.Prod.induced_snd</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#covariant_contravariant.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.HomFunctor.html#A"><span class="id" type="variable">A</span></a>.<br/>
</div>

<div class="doc">
<a name="lab341"></a><h2 class="section">Contravariant hom functor <span class="inlinecode"><span class="id" type="var">hom_C</span>(â<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">,</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">A</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">:</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">áµáµ</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">set</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="contravariant_hom_functor"><span class="id" type="definition">contravariant_hom_functor</span></a> (<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.HomFunctor.html#covariant_contravariant.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#induced_fst"><span class="id" type="definition">Functor.Prod.induced_fst</span></a> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#covariant_contravariant.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.HomFunctor.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.HomFunctor.html#covariant_contravariant"><span class="id" type="section">covariant_contravariant</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.HomotopyPreCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.HomotopyPreCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.HomotopyPreCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab336"></a><h1 class="section">Homotopy PreCategory of Types</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.hit.Truncations.html#"><span class="id" type="library">hit.Truncations</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the HoTT Book:

<div class="paragraph"> </div>

    Example. There is a precategory whose type of objects is <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> and
    with <span class="inlinecode"><span class="id" type="var">hom</span>(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>,<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>)</span> <span class="inlinecode">:</span> <span class="inlinecode">∥<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>∥<span class="id" type="var">₀</span></span>, and composition defined by induction
    on truncation from ordinary composition <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.HSet.html#Z"><span class="id" type="variable">Z</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span>
    <span class="inlinecode"><a class="idref" href="HoTT.HSet.html#Z"><span class="id" type="variable">Z</span></a>)</span>. We call this the homotopy precategory of types. 
<div class="paragraph"> </div>

 We don't want access to all of the internals of this category at top level. 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="HomotopyPreCategoryInternals"><span class="id" type="module">HomotopyPreCategoryInternals</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="HomotopyPreCategoryInternals.homotopy_precategory"><span class="id" type="section">homotopy_precategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="HomotopyPreCategoryInternals.object"><span class="id" type="abbreviation">object</span></a> := <span class="id" type="keyword">Type</span> (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="HomotopyPreCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> := (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> 0 (<span class="id" type="var">s</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">d</span>)) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="HomotopyPreCategoryInternals.compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m'</span> : <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#d'"><span class="id" type="variable">d'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m'</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">m'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">m</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">m'</span>)%<span class="id" type="var">core</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="HomotopyPreCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.morphism"><span class="id" type="abbreviation">morphism</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.compose"><span class="id" type="definition">compose</span></a> [<span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span>] <span class="id" type="var">m</span> <span class="id" type="var">m'</span> / .<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">x</span> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.homotopy_precategory"><span class="id" type="section">homotopy_precategory</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#"><span class="id" type="module">HomotopyPreCategoryInternals</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab337"></a><h2 class="section">The Homotopy PreCategory of Types</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="homotopy_precategory"><span class="id" type="definition">homotopy_precategory</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.identity"><span class="id" type="definition">HomotopyPreCategoryInternals.identity</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.HomotopyPreCategory.html#HomotopyPreCategoryInternals.compose"><span class="id" type="definition">HomotopyPreCategoryInternals.compose</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">m</span> : <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="var">revert</span> <span class="id" type="var">m</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (?<span class="id" type="var">a</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">b</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">T</span>) ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">generalize</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">H</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> : <span class="id" type="var">T</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.HomotopyPreCategory.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">intro</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.IndiscreteCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.IndiscreteCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.IndiscreteCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab465"></a><h1 class="section">Indiscrete category</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="library">Category.Univalent</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab466"></a><h2 class="section">Definition of an indiscrete category</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Core"><span class="id" type="module">Core</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Core.indiscrete_category"><span class="id" type="section">indiscrete_category</span></a>.<br/>
</div>

<div class="doc">
The indiscrete category has exactly one morphism between any two
      objects. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Core.indiscrete_category.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>

<br/>
</div>

<div class="doc">
We define the symmetrized version of associaitivity differently
      so that the dual of an indiscrete category is convertible with
      the indiscrete category. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory'"><span class="id" type="constructor">Build_PreCategory'</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="section">indiscrete_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab467"></a><h3 class="section">Indiscrete categories are strict categories</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Core.isstrict_indiscrete_category"><span class="id" type="definition">isstrict_indiscrete_category</span></a> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <span class="id" type="var">X</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> (<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.IndiscreteCategory.html#H"><span class="id" type="variable">H</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab468"></a><h3 class="section">Indiscrete categories are (saturated/univalent) categories</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.iscategory_indiscrete_category"><span class="id" type="instance">iscategory_indiscrete_category</span></a> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <span class="id" type="var">X</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> (<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#X"><span class="id" type="variable">X</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> <span class="id" type="var">X</span>) (<span class="id" type="var">x</span> := <span class="id" type="var">s</span>) (<span class="id" type="var">y</span> := <span class="id" type="var">d</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head_hnf</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">Isomorphic</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head_hnf</span> @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head_hnf</span> @<a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction_hammer</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#"><span class="id" type="module">Core</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab469"></a><h2 class="section">Functors to an indiscrete category are given by their action on objects</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Functors"><span class="id" type="module">Functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Functors.to"><span class="id" type="section">to</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functors.to.X"><span class="id" type="variable">X</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functors.to.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functors.to.objOf"><span class="id" type="variable">objOf</span></a> : <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.X"><span class="id" type="variable">X</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.to"><span class="id" type="definition">to</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to.objOf"><span class="id" type="variable">objOf</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Functors.to"><span class="id" type="section">to</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#"><span class="id" type="module">Functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.InitialTerminalCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.InitialTerminalCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.InitialTerminalCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab474"></a><h1 class="section">Initial and terminal categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Core"><span class="id" type="module">Core</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="Core.initial_category"><span class="id" type="abbreviation">initial_category</span></a> := (<a class="idref" href="HoTT.categories.NatCategory.html#Core.nat_category"><span class="id" type="definition">nat_category</span></a> 0) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="Core.terminal_category"><span class="id" type="abbreviation">terminal_category</span></a> := (<a class="idref" href="HoTT.categories.NatCategory.html#Core.nat_category"><span class="id" type="definition">nat_category</span></a> 1) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab475"></a><h2 class="section">Terminal categories</h2>
 A precategory is terminal if its objects and morphisms are contractible types. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Class</span> <a name="Core.IsTerminalCategory"><span class="id" type="record">IsTerminalCategory</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#d"><span class="id" type="variable">d</span></a>)} := {}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab476"></a><h2 class="section">Initial categories</h2>
 An initial precategory is one whose objects have the recursion priniciple of the empty type 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Class</span> <a name="Core.IsInitialCategory"><span class="id" type="record">IsInitialCategory</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a name="Core.initial_category_rect"><span class="id" type="projection">initial_category_rect</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#P"><span class="id" type="variable">P</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.trunc_initial_category"><span class="id" type="instance">trunc_initial_category</span></a> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">C</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.trunc_initial_category_mor"><span class="id" type="instance">trunc_initial_category_mor</span></a> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">C</span>} <span class="id" type="var">x</span> <span class="id" type="var">y</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab477"></a><h2 class="section">Default intitial (<span class="inlinecode">0</span>) and terminal (<span class="inlinecode">1</span>) precategories.</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.is_initial_category_0"><span class="id" type="instance">is_initial_category_0</span></a> : <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> 0 := <a class="idref" href="HoTT.Overture.html#Empty_rect"><span class="id" type="definition">Empty_rect</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span>: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> 1 | 0.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span>: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> 1) | 0 := <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span>: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> 1 <span class="id" type="var">x</span> <span class="id" type="var">y</span>) | 0 := <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.default_terminal"><span class="id" type="instance">default_terminal</span></a> <span class="id" type="var">C</span> {<span class="id" type="var">H</span> <span class="id" type="var">H1</span>} : @<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#H1"><span class="id" type="variable">H1</span></a> | 10.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.is_initial_category_0"><span class="id" type="instance">is_initial_category_0</span></a> / .<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="module">Core</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab478"></a><h2 class="section">Functors to and from initial and terminal categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Functors"><span class="id" type="module">Functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Functors.functors"><span class="id" type="section">functors</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functors.functors.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab479"></a><h3 class="section">Functor to any terminal category</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.to_terminal"><span class="id" type="definition">to_terminal</span></a> `{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span> <span class="id" type="var">Hone</span> <span class="id" type="var">Hone'</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab480"></a><h3 class="section">Constant functor from any terminal category</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.from_terminal"><span class="id" type="definition">from_terminal</span></a> `{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span> <span class="id" type="var">Hone</span> <span class="id" type="var">Hone'</span>} (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#identity_identity"><span class="id" type="projection">identity_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab481"></a><h3 class="section">Functor from any initial category</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.from_initial"><span class="id" type="definition">from_initial</span></a> `{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.functors"><span class="id" type="section">functors</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">to_terminal</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">from_terminal</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">from_initial</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.to_1"><span class="id" type="definition">to_1</span></a> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">to_terminal</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.from_1"><span class="id" type="definition">from_1</span></a> <span class="id" type="var">C</span> <span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 1 <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">from_terminal</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#c"><span class="id" type="variable">c</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.from_0"><span class="id" type="definition">from_0</span></a> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 0 <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">from_initial</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Functors.:functor_scope:'!'_x"><span class="id" type="notation">"</span></a>! x" := (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">from_terminal</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab482"></a><h3 class="section">Uniqueness principles about initial and terminal categories and functors</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Functors.unique"><span class="id" type="section">unique</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Functors.trunc_initial_category_function"><span class="id" type="instance">trunc_initial_category_function</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>} <span class="id" type="var">T</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#T"><span class="id" type="variable">T</span></a>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">x</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">initial_category_rect</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">x</span></a> |} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Functors.unique.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Functors.trunc_initial_category"><span class="id" type="instance">trunc_initial_category</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">from_initial</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">C</span></a> |} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#path_functor'_sig"><span class="id" type="definition">path_functor'_sig</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Functors.trunc_to_initial_category"><span class="id" type="instance">trunc_to_initial_category</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Functors.to_initial_category_empty"><span class="id" type="definition">to_initial_category_empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">P</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Functors.trunc_terminal_category"><span class="id" type="instance">trunc_terminal_category</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span> <span class="id" type="var">H0</span> <span class="id" type="var">H1</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">to_terminal</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">C</span></a> |} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.unique"><span class="id" type="section">unique</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Functors.InitialTerminalCategoryFunctorsNotations"><span class="id" type="module">InitialTerminalCategoryFunctorsNotations</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">"</span></a>! x" := (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.from_terminal"><span class="id" type="definition">from_terminal</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>) : <span class="id" type="var">functor_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#InitialTerminalCategoryFunctorsNotations"><span class="id" type="module">InitialTerminalCategoryFunctorsNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="module">Functors</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab483"></a><h2 class="section">Natural transformations between functors from initial categories and to terminal categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="NaturalTransformations"><span class="id" type="module">NaturalTransformations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="NaturalTransformations.NaturalTransformations"><span class="id" type="section">NaturalTransformations</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="NaturalTransformations.from_initial"><span class="id" type="definition">from_initial</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>} (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="NaturalTransformations.trunc_from_initial"><span class="id" type="instance">trunc_from_initial</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>} (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">from_initial</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">F</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">G</span></a> |}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">Functors.to_initial_category_empty</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="NaturalTransformations.trunc_to_initial"><span class="id" type="instance">trunc_to_initial</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#zero"><span class="id" type="variable">zero</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.trunc_from_initial"><span class="id" type="instance">trunc_from_initial</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="NaturalTransformations.to_terminal"><span class="id" type="definition">to_terminal</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span> <span class="id" type="var">H0</span> <span class="id" type="var">H1</span>} (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="NaturalTransformations.trunc_to_terminal"><span class="id" type="instance">trunc_to_terminal</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span> <span class="id" type="var">H0</span> <span class="id" type="var">H1</span>} (<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#one"><span class="id" type="variable">one</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">to_terminal</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">F</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">G</span></a> |} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#NaturalTransformations.NaturalTransformations"><span class="id" type="section">NaturalTransformations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="module">NaturalTransformations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Notations"><span class="id" type="module">Notations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#InitialTerminalCategoryFunctorsNotations"><span class="id" type="module">Functors.InitialTerminalCategoryFunctorsNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="module">Notations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.KanExtensions.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.KanExtensions.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.KanExtensions.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab673"></a><h1 class="section">Kan Extensions</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#"><span class="id" type="library">Functor.Composition.Functorial</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#"><span class="id" type="library">UniversalProperties</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting nCatLab on Kan Exensions:

<div class="paragraph"> </div>

<a name="lab674"></a><h2 class="section">Idea</h2>


<div class="paragraph"> </div>

    The Kan extension of a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> with respect to a
    functor

<div class="paragraph"> </div>

<pre>
    C
    |
    | p
    ↓
    C'
</pre>

<div class="paragraph"> </div>

    is, if it exists, a kind of best approximation to the problem of
    finding a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> such that

<div class="paragraph"> </div>

<pre>
        F
    C -----&gt; D
    |       ↗
    | p   /
    |   /
    ↓ /
    C'
</pre>

<div class="paragraph"> </div>

    hence to extending the domain of <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> through <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span>.

<div class="paragraph"> </div>

    More generally, this makes sense not only in Cat but in any
    2-category.

<div class="paragraph"> </div>

    Similarly, a Kan lift is the best approximation to lifting a
    morphism <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> through a morphism

<div class="paragraph"> </div>

<pre>
    D'
    |
    ↓
    D
</pre>

<div class="paragraph"> </div>

    to a morphism <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>̂</span>

<div class="paragraph"> </div>

<pre>
                D'
              ↗ |
            /   |
        F̂ /     |
        /       |
      /   F     ↓
    C --------&gt; D
</pre>

<div class="paragraph"> </div>

    Kan extensions are ubiquitous. See the discussion at Examples
    below.

<div class="paragraph"> </div>

<a name="lab675"></a><h2 class="section">Definitions</h2>


<div class="paragraph"> </div>

    There are various slight variants of the definition of Kan
    extension. In good cases they all exist and all coincide, but in
    some cases only some of these will actually exist.

<div class="paragraph"> </div>

    We (have to) distinguish the following cases:

<div class="paragraph"> </div>

<ul class="doclist">
<li> “ordinary” or “weak” Kan extensions

<div class="paragraph"> </div>

      These define the extension of an entire functor, by an
      adjointness relation.

<div class="paragraph"> </div>

      Here we (have to) distinguish further between

<div class="paragraph"> </div>

<ul class="doclist">
<li> global Kan extensions,

<div class="paragraph"> </div>

        which define extensions of all possible functors of given
        domain and codomain (if all of them indeed exist);

<div class="paragraph"> </div>


</li>
<li> local Kan extensions,

<div class="paragraph"> </div>

        which define extensions of single functors only, which may
        exist even if not every functor has an extension.

<div class="paragraph"> </div>


</li>
</ul>

</li>
<li> “pointwise” or “strong” Kan extensions

<div class="paragraph"> </div>

      These define the value of an extended functor on each object
      (each “point”) by a weighted (co)limit.

<div class="paragraph"> </div>

      Furthermore, a pointwise Kan extension can be “absolute”.

</li>
</ul>
    If the pointwise version exists, then it coincides with the
    “ordinary” or “weak” version, but the former may exist without the
    pointwise version existing. See below for more.

<div class="paragraph"> </div>

    Some authors (such as Kelly) assert that only pointwise Kan
    extensions deserve the name “Kan extension,” and use the term as
    “weak Kan extension” for a functor equipped with a universal
    natural transformation. It is certainly true that most Kan
    extensions which arise in practice are pointwise. This distinction
    is even more important in enriched category theory. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="kan_extensions"><span class="id" type="section">kan_extensions</span></a>.<br/>
</div>

<div class="doc">
<a name="lab676"></a><h2 class="section">Ordinary or weak Kan extensions</h2>


<div class="paragraph"> </div>

<a name="lab677"></a><h3 class="section">Global Kan extensions</h3>


<div class="paragraph"> </div>

      Let <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> be a functor. For <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> any other category, write
      <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>×</span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> for the induced functor on the functor
      categories: this sends a functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> to the composite functor

<div class="paragraph"> </div>

<pre>
                p      h
      p* h : C --&gt; C' --&gt; D
</pre>
   
<div class="paragraph"> </div>

<a name="lab678"></a><h3 class="section">Pullback-along functor</h3>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extensions.C"><span class="id" type="variable">C</span></a>  : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extensions.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extensions.D"><span class="id" type="variable">D</span></a>  : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="kan_extensions.pullback_along"><span class="id" type="section">pullback_along</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pullback_along_functor"><span class="id" type="definition">pullback_along_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#compose_functor"><span class="id" type="definition">Functor.Composition.Functorial.compose_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pullback_along"><span class="id" type="definition">pullback_along</span></a> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">hnf</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along_functor"><span class="id" type="definition">pullback_along_functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#p"><span class="id" type="variable">p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.pullback_along"><span class="id" type="section">pullback_along</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition. If <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>×</span> has a left adjoint, typically denoted <span class="inlinecode"><span class="id" type="var">p_</span>!</span> <span class="inlinecode">:</span>
      <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> or <span class="inlinecode"><span class="id" type="var">Lan_p</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> then this
      left adjoint is called the (ordinary or weak) left Kan extension
      operation along <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>. For <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">∈</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> we call <span class="inlinecode"><span class="id" type="var">p_</span>!</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> the left
      Kan extension of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> along <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>.

<div class="paragraph"> </div>

      Similarly, if <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>×</span> has a right adjoint, this right adjoint is
      called the right Kan extension operation along <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span>. It is
      typically denoted <span class="inlinecode"><span class="id" type="var">p_</span>×</span> <span class="inlinecode">:</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> or <span class="inlinecode"><span class="id" type="var">Ran</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">Ran_p</span></span> <span class="inlinecode">:</span>
      <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)</span>.

<div class="paragraph"> </div>

      The analogous definition clearly makes sense as stated in other
      contexts, such as in enriched category theory.

<div class="paragraph"> </div>

      Observation. If <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">1</span> is the terminal category, then

<div class="paragraph"> </div>

<ul class="doclist">
<li> the left Kan extension operation forms the colimit of a functor;

<div class="paragraph"> </div>


</li>
<li> the right Kan extension operation forms the limit of a functor. 
</li>
</ul>

<div class="paragraph"> </div>

<a name="lab679"></a><h3 class="section">Left Kan extensions</h3>
 Colimits are initial morphisms. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsLeftKanExtensionAlong"><span class="id" type="definition">IsLeftKanExtensionAlong</span></a> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along"><span class="id" type="definition">pullback_along</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab680"></a><h3 class="section">Right Kan extensions</h3>
 Limits are terminal morphisms 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsRightKanExtensionAlong"><span class="id" type="definition">IsRightKanExtensionAlong</span></a> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C'"><span class="id" type="variable">C'</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along"><span class="id" type="definition">pullback_along</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.categories.KanExtensions.Core.html#h"><span class="id" type="variable">h</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#kan_extensions"><span class="id" type="section">kan_extensions</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.KanExtensions.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.KanExtensions.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.KanExtensions.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab681"></a><h1 class="section">Kan extensions assemble into functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="library">KanExtensions.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#"><span class="id" type="library">Adjoint.UniversalMorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="kan_extension_functors"><span class="id" type="section">kan_extension_functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extension_functors.C"><span class="id" type="variable">C</span></a>  : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extension_functors.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extension_functors.D"><span class="id" type="variable">D</span></a>  : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="kan_extension_functors.p"><span class="id" type="variable">p</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab682"></a><h2 class="section">Left Kan extension functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="kan_extension_functors.lan"><span class="id" type="section">lan</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">has_left_kan_extensions</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.KanExtensions.Core.html#IsLeftKanExtensionAlong"><span class="id" type="definition">IsLeftKanExtensionAlong</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#h"><span class="id" type="variable">h</span></a> (<span class="id" type="var">left_kan_extensions</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#h"><span class="id" type="variable">h</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="left_kan_extension_functor"><span class="id" type="definition">left_kan_extension_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__initial_morphism"><span class="id" type="definition">functor__of__initial_morphism</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.lan.has_left_kan_extensions"><span class="id" type="variable">has_left_kan_extensions</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="left_kan_extension_adjunction"><span class="id" type="definition">left_kan_extension_adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#left_kan_extension_functor"><span class="id" type="definition">left_kan_extension_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along"><span class="id" type="definition">pullback_along</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction__of__initial_morphism"><span class="id" type="definition">adjunction__of__initial_morphism</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.lan.has_left_kan_extensions"><span class="id" type="variable">has_left_kan_extensions</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.lan"><span class="id" type="section">lan</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab683"></a><h2 class="section">Right Kan extension functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="kan_extension_functors.ran"><span class="id" type="section">ran</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">has_right_kan_extensions</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.KanExtensions.Core.html#IsRightKanExtensionAlong"><span class="id" type="definition">IsRightKanExtensionAlong</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#h"><span class="id" type="variable">h</span></a> (<span class="id" type="var">right_kan_extensions</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#h"><span class="id" type="variable">h</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="right_kan_extension_functor"><span class="id" type="definition">right_kan_extension_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#functor__of__terminal_morphism"><span class="id" type="definition">functor__of__terminal_morphism</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.ran.has_right_kan_extensions"><span class="id" type="variable">has_right_kan_extensions</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="right_kan_extension_adjunction"><span class="id" type="definition">right_kan_extension_adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along"><span class="id" type="definition">pullback_along</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#right_kan_extension_functor"><span class="id" type="definition">right_kan_extension_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction__of__terminal_morphism"><span class="id" type="definition">adjunction__of__terminal_morphism</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.ran.has_right_kan_extensions"><span class="id" type="variable">has_right_kan_extensions</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.ran"><span class="id" type="section">ran</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors"><span class="id" type="section">kan_extension_functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.KanExtensions.KanExtensions.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.KanExtensions.KanExtensions</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.KanExtensions.KanExtensions</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab670"></a><h1 class="section">Kan Extensions</h1>
<a name="lab671"></a><h2 class="section">Definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="library">KanExtensions.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab672"></a><h2 class="section">Kan Extensions assemble into functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#"><span class="id" type="library">KanExtensions.Functors</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="module">KanExtensions.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#"><span class="id" type="module">KanExtensions.Functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Limits.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Limits.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Limits.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab688"></a><h1 class="section">Limits and Colimits</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#"><span class="id" type="library">ExponentialLaws.Law1.Functors</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Functorial.html#"><span class="id" type="library">Functor.Composition.Functorial</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#"><span class="id" type="library">UniversalProperties</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="library">KanExtensions.Core</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab689"></a><h2 class="section">The diagonal or "constant diagram" functor Δ</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="diagonal_functor"><span class="id" type="section">diagonal_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="diagonal_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="diagonal_functor.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
     Quoting Dwyer and Spalinski:

<div class="paragraph"> </div>

     There is a diagonal or ``constant diagram'' functor

<div class="paragraph"> </div>

<pre>
     Δ : C → Cᴰ,
</pre>

<div class="paragraph"> </div>

     which carries an object <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to the constant functor <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>
     <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> (by definition, this ``constant functor'' sends each object
     of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> and each morphism of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> to <span class="inlinecode"><span class="id" type="library">Identity</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>). The
     functor Δ assigns to each morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">X'</span></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> the
     constant natural transformation <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><span class="id" type="var">X'</span></span> determined
     by the formula <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> for each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>.  
<div class="paragraph"> </div>

 We use <span class="inlinecode"><span class="id" type="var">C¹</span></span> rather than <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> for judgemental compatibility with
      Kan extensions. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.KanExtensions.Core.html#pullback_along"><span class="id" type="definition">pullback_along</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.D"><span class="id" type="variable">D</span></a> 1 <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="diagonal_functor'"><span class="id" type="definition">diagonal_functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ExponentialLaws.Law1.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law1.Functors.inverse</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="diagonal_functor.convert"><span class="id" type="section">convert</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="diagonal_functor_diagonal_functor'"><span class="id" type="lemma">diagonal_functor_diagonal_functor'</span></a> <span class="id" type="var">X</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor'"><span class="id" type="definition">diagonal_functor'</span></a> (<a class="idref" href="HoTT.categories.Limits.Core.html#X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor.convert"><span class="id" type="section">convert</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="section">diagonal_functor</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="diagonal_functor_lemmas"><span class="id" type="section">diagonal_functor_lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="diagonal_functor_lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="compose_diagonal_functor"><span class="id" type="lemma">compose_diagonal_functor</span></a> <span class="id" type="var">x</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_diagonal_functor_natural_transformation"><span class="id" type="definition">compose_diagonal_functor_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">x</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#F"><span class="id" type="variable">F</span></a>) (<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#transitivity"><span class="id" type="definition">transitivity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>))).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor_lemmas"><span class="id" type="section">diagonal_functor_lemmas</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.Limits.Core.html#compose_diagonal_functor"><span class="id" type="lemma">compose_diagonal_functor</span></a> : <span class="id" type="var">category</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Limit"><span class="id" type="section">Limit</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Limit.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Limit.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Limit.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab690"></a><h2 class="section">Definition of Limit</h2>

<div class="paragraph"> </div>

     Quoting Dwyer and Spalinski:

<div class="paragraph"> </div>

     Let <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> be a small category and <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> a functor. A limit
     for <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is an object <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L"><span class="id" type="section">L</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> together with a natural
     transformation <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L"><span class="id" type="section">L</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> such that for every object <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> of
     <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and every natural transformation <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>, there exists
     a unique map <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L"><span class="id" type="section">L</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> such that <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a></span> <span class="inlinecode">(<span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span>.  
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsLimit"><span class="id" type="definition">IsLimit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.KanExtensions.Core.html#IsRightKanExtensionAlong"><span class="id" type="definition">IsRightKanExtensionAlong</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.D"><span class="id" type="variable">D</span></a> 1 <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>.<br/>

<br/>
</div>

<div class="doc">
     Quoting Dwyer and Spalinski:

<div class="paragraph"> </div>

     Let <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> be a small category and <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> a functor. A colimit
     for <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> is an object <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> together with a natural
     transformation <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> such that for every object <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> of
     <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and every natural transformation <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>, there exists
     a unique map <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> such that <span class="inlinecode">(<span class="id" type="var">Δ</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#s'"><span class="id" type="variable">s'</span></a>)</span> <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.s"><span class="id" type="variable">s</span></a></span>.  
<div class="paragraph"> </div>

<a name="lab691"></a><h2 class="section">Definition of Colimit</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsColimit"><span class="id" type="definition">IsColimit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.KanExtensions.Core.html#IsLeftKanExtensionAlong"><span class="id" type="definition">IsLeftKanExtensionAlong</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.D"><span class="id" type="variable">D</span></a> 1 <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>.<br/>
</div>

<div class="doc">
TODO(JasonGross): Figure out how to get good introduction and elimination rules working, which don't mention spurious identities. 
</div>
<div class="code">
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Core.html#Limit"><span class="id" type="section">Limit</span></a>.<br/>

<br/>
</div>

<div class="doc">
TODO(JasonGross): Port MorphismsBetweenLimits from catdb 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Limits.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Limits.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Limits.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab692"></a><h1 class="section">(co)limits assemble into functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="library">KanExtensions.Core</span></a> <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#"><span class="id" type="library">KanExtensions.Functors</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Limits.Core.html#"><span class="id" type="library">Limits.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#"><span class="id" type="library">Adjoint.UniversalMorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="library">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
(co)limits assemble into functors 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="functors"><span class="id" type="section">functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functors.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functors.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab693"></a><h2 class="section">Colimit functor, which is left adjoint to Δ</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="functors.colimit"><span class="id" type="section">colimit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">has_colimits</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Limits.Core.html#IsColimit"><span class="id" type="definition">IsColimit</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">colimits</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#F"><span class="id" type="variable">F</span></a>)).<br/>

<br/>
</div>

<div class="doc">
TODO(jgross): We'll probably want to compose this with the
        functor from <span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, and then compose the adjunctions
        similarly.  This will require turning the equality in the
        exponential laws into an adjunction. Probably not very
        hard. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="colimit_functor"><span class="id" type="definition">colimit_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>) (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#left_kan_extension_functor"><span class="id" type="definition">left_kan_extension_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.colimit.has_colimits"><span class="id" type="variable">has_colimits</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="colimit_adjunction"><span class="id" type="definition">colimit_adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Limits.Functors.html#colimit_functor"><span class="id" type="definition">colimit_functor</span></a> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#left_kan_extension_adjunction"><span class="id" type="definition">left_kan_extension_adjunction</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.colimit.has_colimits"><span class="id" type="variable">has_colimits</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.colimit"><span class="id" type="section">colimit</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="functors.limit"><span class="id" type="section">limit</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `(<span class="id" type="var">has_limits</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.Limits.Core.html#IsLimit"><span class="id" type="definition">IsLimit</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#F"><span class="id" type="variable">F</span></a> (<span class="id" type="var">limits</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#F"><span class="id" type="variable">F</span></a>)).<br/>

<br/>
</div>

<div class="doc">
TODO(jgross): We'll probably want to compose this with the
        functor from <span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, and then compose the adjunctions
        similarly.  This will require turning the equality in the
        exponential laws into an adjunction. Probably not very
        hard. 
<div class="paragraph"> </div>

<a name="lab694"></a><h2 class="section">Limit functor, which is right adjoint to Δ</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="limit_functor"><span class="id" type="definition">limit_functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Limits.Functors.html#functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>) (1 <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#right_kan_extension_functor"><span class="id" type="definition">right_kan_extension_functor</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.limit.has_limits"><span class="id" type="variable">has_limits</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="limit_adjunction"><span class="id" type="definition">limit_adjunction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Limits.Core.html#diagonal_functor"><span class="id" type="definition">diagonal_functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#AdjointCoreNotations.:type_scope:x_'-|'_x"><span class="id" type="notation">-|</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#limit_functor"><span class="id" type="definition">limit_functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.KanExtensions.Functors.html#right_kan_extension_adjunction"><span class="id" type="definition">right_kan_extension_adjunction</span></a> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.limit.has_limits"><span class="id" type="variable">has_limits</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors.limit"><span class="id" type="section">limit</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#functors"><span class="id" type="section">functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Limits.Limits.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Limits.Limits</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Limits.Limits</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab684"></a><h1 class="section">Limits and Colimits</h1>
<a name="lab685"></a><h2 class="section">Definitions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Limits.Core.html#"><span class="id" type="library">Limits.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab686"></a><h2 class="section">(co)limits assemble into functors</h2>
<a name="lab687"></a><h3 class="section">which are adjoints to Δ</h3>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#"><span class="id" type="library">Limits.Functors</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Limits.Core.html#"><span class="id" type="module">Limits.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Limits.Functors.html#"><span class="id" type="module">Limits.Functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NatCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NatCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NatCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab470"></a><h1 class="section">Discrete categories on <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> objects</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.DiscreteCategory.html#"><span class="id" type="library">DiscreteCategory</span></a> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#"><span class="id" type="library">IndiscreteCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Sum.html#"><span class="id" type="library">types.Sum</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Core"><span class="id" type="module">Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab471"></a><h2 class="section"><span class="inlinecode"><span class="id" type="var">Fin</span></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> types, or <span class="inlinecode"><a class="idref" href="HoTT.categories.NatCategory.html#Core.CardinalityRepresentative"><span class="id" type="definition">CardinalityRepresentative</span></a></span></h2>
 We use <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a></span> for <span class="inlinecode">0</span> and <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a></span> for <span class="inlinecode">1</span> so that we get nice judgmental behavior with opposites 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Fixpoint</span> <a name="Core.CardinalityRepresentative"><span class="id" type="definition">CardinalityRepresentative</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <span class="id" type="keyword">Set</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NatCategory.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 0 ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1 ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span> ⇒ (<a class="idref" href="HoTT.categories.NatCategory.html#CardinalityRepresentative"><span class="id" type="definition">CardinalityRepresentative</span></a> <span class="id" type="var">n'</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>)%<span class="id" type="var">type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.NatCategory.html#Core.CardinalityRepresentative"><span class="id" type="definition">CardinalityRepresentative</span></a> : <span class="id" type="var">nat</span> &gt;-&gt; <span class="id" type="var">Sortclass</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab472"></a><h2 class="section"><span class="inlinecode"><span class="id" type="var">Fin</span></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span> is an hSet</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Instance</span> <a name="Core.trunc_cardinality_representative"><span class="id" type="instance">trunc_cardinality_representative</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.NatCategory.html#Core.CardinalityRepresentative"><span class="id" type="definition">CardinalityRepresentative</span></a> <a class="idref" href="HoTT.categories.NatCategory.html#n"><span class="id" type="variable">n</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; [ <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span> |].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; [ <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span> |].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">x</span>|<span class="id" type="var">x</span>] [<span class="id" type="var">y</span>|<span class="id" type="var">y</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab473"></a><h2 class="section">Define the categories <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Core.nat_category"><span class="id" type="definition">nat_category</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NatCategory.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 0 ⇒ <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1 ⇒ <a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">indiscrete_category</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>) ⇒ <a class="idref" href="HoTT.categories.DiscreteCategory.html#Core.discrete_category"><span class="id" type="definition">discrete_category</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">n'</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.NatCategory.html#Core.nat_category"><span class="id" type="definition">nat_category</span></a> : <span class="id" type="var">nat</span> &gt;-&gt; <span class="id" type="var">PreCategory</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Core.NatCategoryCoreNotations"><span class="id" type="module">NatCategoryCoreNotations</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="Core.NatCategoryCoreNotations.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.NatCategory.html#Core.NatCategoryCoreNotations.nat_category"><span class="id" type="definition">nat_category</span></a> 1) : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NatCategory.html#NatCategoryCoreNotations"><span class="id" type="module">NatCategoryCoreNotations</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Type</span><span class="id" type="var">classes</span> <span class="id" type="keyword">Transparent</span> <span class="id" type="var">nat_category</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hint Unfold</span> <a class="idref" href="HoTT.categories.NatCategory.html#Core.nat_category"><span class="id" type="definition">nat_category</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NatCategory.html#Core.nat_category"><span class="id" type="definition">nat_category</span></a> / .<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="module">Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <a name="Notations"><span class="id" type="module">Notations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NatCategory.html#NatCategoryCoreNotations"><span class="id" type="module">Core.NatCategoryCoreNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="module">Notations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Composition.Composition.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Composition.Composition</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Composition.Composition</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab360"></a><h1 class="section">Composition of natural transformations</h1>
<a name="lab361"></a><h2 class="section">Composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab362"></a><h2 class="section">Functoriality</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#"><span class="id" type="library">NaturalTransformation.Composition.Functorial</span></a>.<br/>
</div>

<div class="doc">
<a name="lab363"></a><h2 class="section">Laws about composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="module">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#"><span class="id" type="module">NaturalTransformation.Composition.Functorial</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="module">NaturalTransformation.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationCompositionNotations"><span class="id" type="module">NaturalTransformationCompositionNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="module">NaturalTransformation.Composition.Core.NaturalTransformationCompositionCoreNotations</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Composition.html#"><span class="id" type="module">NaturalTransformationCompositionNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Composition.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Composition.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Composition.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab364"></a><h1 class="section">Composition of natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab365"></a><h2 class="section">Vertical composition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="composition"><span class="id" type="section">composition</span></a>.<br/>
</div>

<div class="doc">
     We have the diagram
<pre>
          F
     C -------&gt; D
          |
          |
          | T
          |
          V
     C -------&gt; D
          F'
          |
          | T'
          |
          V
     C ------&gt; D
          F''
</pre>

<div class="paragraph"> </div>

     And we want the commutative diagram
<pre>
           F m
     F A -------&gt; F B
      |            |
      |            |
      | T A        | T B
      |            |
      V    F' m    V
     F' A -------&gt; F' B
      |            |
      |            |
      | T' A       | T' B
      |            |
      V    F'' m   V
     F'' A ------&gt; F'' B
</pre>
  
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="composition.compose"><span class="id" type="section">compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.compose.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.compose.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="composition.compose.F"><span class="id" type="variable">F</span></a> <a name="composition.compose.F'"><span class="id" type="variable">F'</span></a> <a name="composition.compose.F''"><span class="id" type="variable">F''</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.compose.T'"><span class="id" type="variable">T'</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F''"><span class="id" type="variable">F''</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.compose.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F'"><span class="id" type="variable">F'</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CO"><span class="id" type="abbreviation">CO</span></a> <span class="id" type="var">c</span> := (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T'"><span class="id" type="variable">T'</span></a> <span class="id" type="var">c</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">c</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_commutes"><span class="id" type="definition">compose_commutes</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F''"><span class="id" type="variable">F''</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#associativity_sym"><span class="id" type="projection">associativity_sym</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T'"><span class="id" type="variable">T'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
We define the symmetrized version separately so that we can get more unification in the functor <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>)ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ)</span> 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose_commutes_sym"><span class="id" type="definition">compose_commutes_sym</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F''"><span class="id" type="variable">F''</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#associativity_sym"><span class="id" type="projection">associativity_sym</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T'"><span class="id" type="variable">T'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#associativity_sym"><span class="id" type="projection">associativity_sym</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose_commutes"><span class="id" type="definition">compose_commutes</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose_commutes_sym"><span class="id" type="definition">compose_commutes_sym</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="compose"><span class="id" type="definition">compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F''"><span class="id" type="variable">F''</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose.F''"><span class="id" type="variable">F''</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose_commutes"><span class="id" type="definition">compose_commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose_commutes_sym"><span class="id" type="definition">compose_commutes_sym</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.compose"><span class="id" type="section">compose</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab366"></a><h2 class="section">Whiskering</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">whisker_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">progress</span> (<span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">try</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>); []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">progress</span> (<span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">try</span> (<span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>)); [] ].<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="composition.whisker"><span class="id" type="section">whisker</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="composition.whisker.L"><span class="id" type="section">L</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.L.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="composition.whisker.L.G"><span class="id" type="variable">G</span></a> <a name="composition.whisker.L.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.L.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G'"><span class="id" type="variable">G'</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CO"><span class="id" type="abbreviation">CO</span></a> <span class="id" type="var">c</span> := (<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">c</span>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_l_commutes"><span class="id" type="definition">whisker_l_commutes</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G'"><span class="id" type="variable">G'</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">whisker_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l_commutes"><span class="id" type="definition">whisker_l_commutes</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_l"><span class="id" type="definition">whisker_l</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L.G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l_commutes"><span class="id" type="definition">whisker_l_commutes</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.L"><span class="id" type="section">L</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="composition.whisker.R"><span class="id" type="section">R</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="composition.whisker.R.F"><span class="id" type="variable">F</span></a> <a name="composition.whisker.R.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.R.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F'"><span class="id" type="variable">F'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="composition.whisker.R.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CO"><span class="id" type="abbreviation">CO</span></a> <span class="id" type="var">c</span> := (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.T"><span class="id" type="variable">T</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a> <span class="id" type="var">c</span>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_r_commutes"><span class="id" type="definition">whisker_r_commutes</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.T"><span class="id" type="variable">T</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#d"><span class="id" type="variable">d</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.T"><span class="id" type="variable">T</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#s"><span class="id" type="variable">s</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">whisker_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r_commutes"><span class="id" type="definition">whisker_r_commutes</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_r"><span class="id" type="definition">whisker_r</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r_commutes"><span class="id" type="definition">whisker_r_commutes</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker.R"><span class="id" type="section">R</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition.whisker"><span class="id" type="section">whisker</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#composition"><span class="id" type="section">composition</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationCompositionCoreNotations"><span class="id" type="module">NaturalTransformationCompositionCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">"</span></a>o" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.compose"><span class="id" type="definition">compose</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">"</span></a>oL" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.whisker_l"><span class="id" type="definition">whisker_l</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">"</span></a>oR" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.whisker_r"><span class="id" type="definition">whisker_r</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="module">NaturalTransformationCompositionCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Composition.Functorial.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Composition.Functorial</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Composition.Functorial</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab388"></a><h1 class="section">Functoriality of composition of natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="functorial_composition"><span class="id" type="section">functorial_composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functorial_composition.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab389"></a><h2 class="section">whiskering on the left is a functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whiskerL_functor"><span class="id" type="definition">whiskerL_functor</span></a> (<span class="id" type="var">F</span> : (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a>)%<span class="id" type="var">category</span>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">category</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">G</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#G"><span class="id" type="variable">G</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#composition_of_whisker_l"><span class="id" type="lemma">composition_of_whisker_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker_l_right_identity"><span class="id" type="definition">whisker_l_right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab390"></a><h2 class="section">whiskering on the right is a functor</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whiskerR_functor"><span class="id" type="definition">whiskerR_functor</span></a> (<span class="id" type="var">G</span> : (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a>)%<span class="id" type="var">category</span>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a><a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">category</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition.E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#G"><span class="id" type="variable">G</span></a>)%<span class="id" type="var">functor</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#composition_of_whisker_r"><span class="id" type="lemma">composition_of_whisker_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker_r_left_identity"><span class="id" type="definition">whisker_r_left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#functorial_composition"><span class="id" type="section">functorial_composition</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Composition.Laws.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Composition.Laws</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Composition.Laws</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab367"></a><h1 class="section">Laws about composition of functors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="natural_transformation_identity"><span class="id" type="section">natural_transformation_identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="natural_transformation_identity.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="natural_transformation_identity.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab368"></a><h2 class="section">left identity : <span class="inlinecode">1</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="left_identity"><span class="id" type="lemma">left_identity</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;: 1 <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab369"></a><h2 class="section">right identity : <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="right_identity"><span class="id" type="lemma">right_identity</span></a> (<span class="id" type="var">F</span> <span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab370"></a><h2 class="section">right whisker left identity : <span class="inlinecode">1</span> <span class="inlinecode">âá´¿</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_r_left_identity"><span class="id" type="definition">whisker_r_left_identity</span></a> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#E"><span class="id" type="variable">E</span></a>) (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab371"></a><h2 class="section">left whisker right identity : <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">âá´¸</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode">1</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="whisker_l_right_identity"><span class="id" type="definition">whisker_l_right_identity</span></a> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#E"><span class="id" type="variable">E</span></a>) (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity"><span class="id" type="definition">identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#natural_transformation_identity"><span class="id" type="section">natural_transformation_identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">category</span>.<br/>
<span class="id" type="keyword">Hint Rewrite</span> @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity"><span class="id" type="lemma">left_identity</span></a> @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity"><span class="id" type="lemma">right_identity</span></a> : <span class="id" type="var">natural_transformation</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="whisker"><span class="id" type="section">whisker</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab372"></a><h2 class="section">whisker exchange law : <span class="inlinecode">(<a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G'"><span class="id" type="variable">G'</span></a></span> <span class="inlinecode">âá´¸</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a></span> <span class="inlinecode">âá´¿</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">T'</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">âá´¿</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F'</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">âá´</span></a>¸</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">T</span></a><a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="whisker.exch"><span class="id" type="section">exch</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.exch.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.exch.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.exch.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="whisker.exch.G"><span class="id" type="variable">G</span></a> <a name="whisker.exch.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="whisker.exch.F"><span class="id" type="variable">F</span></a> <a name="whisker.exch.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.exch.T'"><span class="id" type="variable">T'</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.G'"><span class="id" type="variable">G'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.exch.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.F'"><span class="id" type="variable">F'</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="exchange_whisker"><span class="id" type="lemma">exchange_whisker</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.T'"><span class="id" type="variable">T'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.T'"><span class="id" type="variable">T'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.F'"><span class="id" type="variable">F'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">NaturalTransformation.Core.commutes</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.exch"><span class="id" type="section">exch</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="whisker.whisker"><span class="id" type="section">whisker</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.whisker.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.whisker.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="whisker.whisker.F"><span class="id" type="variable">F</span></a> <a name="whisker.whisker.G"><span class="id" type="variable">G</span></a> <a name="whisker.whisker.H"><span class="id" type="variable">H</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.whisker.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.H"><span class="id" type="variable">H</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="whisker.whisker.T'"><span class="id" type="variable">T'</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab373"></a><h2 class="section">left whisker composition : <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">âá´¸</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">âá´¸</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">T</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">á´¸</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">T'</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of_whisker_l"><span class="id" type="lemma">composition_of_whisker_l</span></a> <span class="id" type="var">E</span> (<span class="id" type="var">I</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T"><span class="id" type="variable">T</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab374"></a><h2 class="section">right whisker composition : <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a>)</span> <span class="inlinecode">âá´¿</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">âá´<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">¿</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">T'</span></a></span> <span class="inlinecode">â<a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">á´¿</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">F</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="composition_of_whisker_r"><span class="id" type="lemma">composition_of_whisker_r</span></a> <span class="id" type="var">B</span> (<span class="id" type="var">I</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker.T'"><span class="id" type="variable">T'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker.whisker"><span class="id" type="section">whisker</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#whisker"><span class="id" type="section">whisker</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <span class="id" type="keyword">associativity</span>.<br/>
</div>

<div class="doc">
<a name="lab375"></a><h2 class="section">associators - natural transformations between <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">H</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a></span> <span class="inlinecode">â<a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library"></span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">G</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">)</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">H</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="associativity.functors"><span class="id" type="section">functors</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.E"><span class="id" type="variable">E</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="associativity.functors.H"><span class="id" type="variable">H</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="F0"><span class="id" type="abbreviation">F0</span></a> := (<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.H"><span class="id" type="variable">H</span></a>)%<span class="id" type="var">functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="F1"><span class="id" type="abbreviation">F1</span></a> := (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors.H"><span class="id" type="variable">H</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">functor</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="associator_1"><span class="id" type="definition">associator_1</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F0"><span class="id" type="abbreviation">F0</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F1"><span class="id" type="abbreviation">F1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F0"><span class="id" type="abbreviation">F0</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F1"><span class="id" type="abbreviation">F1</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="associator_2"><span class="id" type="definition">associator_2</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F1"><span class="id" type="abbreviation">F1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F0"><span class="id" type="abbreviation">F0</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F1"><span class="id" type="abbreviation">F1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F0"><span class="id" type="abbreviation">F0</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.functors"><span class="id" type="section">functors</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab376"></a><h2 class="section">associativity : <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a>)</span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="associativity.nt"><span class="id" type="section">nt</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <span class="id" type="keyword">associativity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">H</span> <span class="id" type="var">I</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">V</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">U</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#I"><span class="id" type="variable">I</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#V"><span class="id" type="variable">V</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#V"><span class="id" type="variable">V</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="keyword">associativity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associativity.nt"><span class="id" type="section">nt</span></a>.<br/>
<span class="id" type="keyword">End</span> <span class="id" type="keyword">associativity</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="functor_identity"><span class="id" type="section">functor_identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_identity.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_identity.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">nt_id_t</span> := <span class="id" type="tactic">split</span>; <span class="id" type="var">path_natural_transformation</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">autorewrite</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>; <span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab377"></a><h2 class="section">left unitors : natural transformations between <span class="inlinecode">1</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="functor_identity.left"><span class="id" type="section">left</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_identity.left.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="left_identity_natural_transformation_1"><span class="id" type="definition">left_identity_natural_transformation_1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> (1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="left_identity_natural_transformation_2"><span class="id" type="definition">left_identity_natural_transformation_2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a> (1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a> (1 <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left.F"><span class="id" type="variable">F</span></a>) <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Theorem</span> <a name="left_identity_isomorphism"><span class="id" type="lemma">left_identity_isomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_1"><span class="id" type="definition">left_identity_natural_transformation_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_2"><span class="id" type="definition">left_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">â§</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_2"><span class="id" type="definition">left_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_1"><span class="id" type="definition">left_identity_natural_transformation_1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">nt_id_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.left"><span class="id" type="section">left</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab378"></a><h2 class="section">right unitors : natural transformations between <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">1</span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="functor_identity.right"><span class="id" type="section">right</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="functor_identity.right.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="right_identity_natural_transformation_1"><span class="id" type="definition">right_identity_natural_transformation_1</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1) <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1) <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="right_identity_natural_transformation_2"><span class="id" type="definition">right_identity_natural_transformation_2</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1) <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Theorem</span> <a name="right_identity_isomorphism"><span class="id" type="lemma">right_identity_isomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_1"><span class="id" type="definition">right_identity_natural_transformation_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_2"><span class="id" type="definition">right_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">â§</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_2"><span class="id" type="definition">right_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_1"><span class="id" type="definition">right_identity_natural_transformation_1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">nt_id_t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity.right"><span class="id" type="section">right</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#functor_identity"><span class="id" type="section">functor_identity</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab379"></a><h2 class="section">Tactics for inserting appropriate associators, whiskers, and unitors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">nt_solve_associator'</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_2"><span class="id" type="definition">associator_2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_1"><span class="id" type="definition">left_identity_natural_transformation_1</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_2"><span class="id" type="definition">left_identity_natural_transformation_2</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_1"><span class="id" type="definition">right_identity_natural_transformation_1</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_2"><span class="id" type="definition">right_identity_natural_transformation_2</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (?<span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span>) (?<span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span>) ] â<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">whisker_l</span></a> <span class="id" type="var">F</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">F</span>) (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">F</span>) ] â<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">whisker_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">F</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">nt_solve_associator</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">progress</span> <span class="id" type="var">nt_solve_associator'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)); <span class="id" type="tactic">progress</span> <span class="id" type="var">nt_solve_associator'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_2"><span class="id" type="definition">associator_2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">progress</span> <span class="id" type="var">nt_solve_associator'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_2"><span class="id" type="definition">associator_2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)); <span class="id" type="tactic">progress</span> <span class="id" type="var">nt_solve_associator'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> â <span class="id" type="tactic">progress</span> <span class="id" type="var">nt_solve_associator'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab223"></a><h1 class="section">Definition of natural transformation</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">natural_transformation</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="NaturalTransformation"><span class="id" type="section">NaturalTransformation</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="NaturalTransformation.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="NaturalTransformation.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="NaturalTransformation.F"><span class="id" type="variable">F</span></a> <a name="NaturalTransformation.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
</div>

<div class="doc">
     Quoting from the lecture notes for 18.705, Commutative Algebra:

<div class="paragraph"> </div>

     A map of functors is known as a natural transformation. Namely,
     given two functors <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, a natural
     transformation <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> is a collection of maps <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span>
     <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, one for each object <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, such that <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>)</span> <span class="inlinecode">=</span>
     <span class="inlinecode">(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span> for every map <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.m"><span class="id" type="variable">m</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>; that is, the
     following diagram is commutative:

<div class="paragraph"> </div>

<pre>
           F m
     F A -------&gt; F B
      |            |
      |            |
      | T A        | T B
      |            |
      V    G m     V
     G A --------&gt; G B
</pre>
     
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="components_of"><span class="id" type="projection">components_of</span></a> :&gt; <span class="id" type="keyword">∀</span> <span class="id" type="var">c</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#c"><span class="id" type="variable">c</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#c"><span class="id" type="variable">c</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="commutes"><span class="id" type="projection">commutes</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="method">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="method">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#s"><span class="id" type="variable">s</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="commutes_sym"><span class="id" type="projection">commutes_sym</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.C"><span class="id" type="variable">C</span></a>.(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="method">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="method">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a> <span class="id" type="var">CO</span> <span class="id" type="var">COM</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#CO"><span class="id" type="variable">CO</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#COM"><span class="id" type="variable">COM</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#COM"><span class="id" type="variable">COM</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="section">NaturalTransformation</span></a>.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">NaturalTransformation</span>.<br/>

<br/>
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">natural_transformation</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> {<span class="id" type="var">C</span> <span class="id" type="var">D</span>}%<span class="id" type="var">category</span> {<span class="id" type="var">F</span> <span class="id" type="var">G</span>}%<span class="id" type="var">functor</span> <span class="id" type="var">T</span>%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">c</span>%<span class="id" type="var">object</span> : <span class="id" type="tactic">rename</span>, <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span>] <span class="id" type="var">T</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> : <span class="id" type="tactic">rename</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> : <span class="id" type="var">category</span> <span class="id" type="var">natural_transformation</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Dual.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Dual</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Dual</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab495"></a><h1 class="section">Opposite natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Import</span> <span class="id" type="var">Category.Dual.CategoryDualNotations</span> <span class="id" type="var">Functor.Dual.FunctorDualNotations</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab496"></a><h2 class="section">Definition of <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>áµáµ</span>, and some variants that strip off <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">áµá</span></a>µ<a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library"></span></a></span>s</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="opposite"><span class="id" type="section">opposite</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
If we had judgmental eta for records, we wouldn't need all these variants. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite"><span class="id" type="definition">opposite</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite'"><span class="id" type="definition">opposite'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_finv"><span class="id" type="definition">opposite_finv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'''"><span class="id" type="notation">op'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> â <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#s"><span class="id" type="variable">s</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite"><span class="id" type="section">opposite</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'^op'"><span class="id" type="notation">"</span></a>T ^op" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'^op'''"><span class="id" type="notation">"</span></a>T ^op'" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite'"><span class="id" type="definition">opposite'</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'^op'''''"><span class="id" type="notation">"</span></a>T ^op''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_finv"><span class="id" type="definition">opposite_finv</span></a> <span class="id" type="var">T</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'^op'''''''"><span class="id" type="notation">"</span></a>T ^op'''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">T</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab497"></a><h2 class="section"><span class="inlinecode">áµáµ</span> is propositionally involutive</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="opposite_involutive.F"><span class="id" type="variable">F</span></a> <a name="opposite_involutive.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="opposite_involutive.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_functor_id"><span class="id" type="abbreviation">op_op_functor_id</span></a> := <a class="idref" href="HoTT.categories.Functor.Dual.html#opposite_involutive"><span class="id" type="lemma">Functor.Dual.opposite_involutive</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> := <a class="idref" href="HoTT.categories.Category.Dual.html#opposite_involutive"><span class="id" type="lemma">Category.Dual.opposite_involutive</span></a>.<br/>

<br/>
</div>

<div class="doc">
ewww, the transports 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="opposite_involutive"><span class="id" type="lemma">opposite_involutive</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#op_op_functor_id"><span class="id" type="abbreviation">op_op_functor_id</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">F</span>), <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#op_op_functor_id"><span class="id" type="abbreviation">op_op_functor_id</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">G</span>) <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> â <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">HC</span>, <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#op_op_id"><span class="id" type="abbreviation">op_op_id</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">HD</span> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#HC"><span class="id" type="variable">HC</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>), <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#HD"><span class="id" type="variable">HD</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>) <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> â <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#HC"><span class="id" type="variable">HC</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span>), <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#HD"><span class="id" type="variable">HD</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">D</span>) <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> â <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> â <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#:natural_transformation_scope:x_'^op'"><span class="id" type="notation">op</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.T"><span class="id" type="variable">T</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.T"><span class="id" type="variable">T</span></a>, <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.F"><span class="id" type="variable">F</span></a>, <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.G"><span class="id" type="variable">G</span></a>, <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.C"><span class="id" type="variable">C</span></a>, <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive.D"><span class="id" type="variable">D</span></a>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_involutive"><span class="id" type="section">opposite_involutive</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationDualNotations"><span class="id" type="module">NaturalTransformationDualNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationDualNotations.:natural_transformation_scope:x_'^op'"><span class="id" type="notation">"</span></a>T ^op" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#NaturalTransformationDualNotations.opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationDualNotations.:natural_transformation_scope:x_'^op'''"><span class="id" type="notation">"</span></a>T ^op'" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#NaturalTransformationDualNotations.opposite'"><span class="id" type="definition">opposite'</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationDualNotations.:natural_transformation_scope:x_'^op'''''"><span class="id" type="notation">"</span></a>T ^op''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#NaturalTransformationDualNotations.opposite_finv"><span class="id" type="definition">opposite_finv</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationDualNotations.:natural_transformation_scope:x_'^op'''''''"><span class="id" type="notation">"</span></a>T ^op'''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#NaturalTransformationDualNotations.opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">T</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="module">NaturalTransformationDualNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Identity.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Identity</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Identity</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab359"></a><h1 class="section">Identity natural transformation</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity"><span class="id" type="section">identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="identity.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
There is an identity natrual transformation.  We create a number
      of variants, for various uses. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="identity.generalized"><span class="id" type="section">generalized</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="identity.generalized.F"><span class="id" type="variable">F</span></a> <a name="identity.generalized.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="identity.generalized.HO"><span class="id" type="variable">HO</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="identity.generalized.HM"><span class="id" type="variable">HM</span></a> : <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#GO"><span class="id" type="variable">GO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HO"><span class="id" type="variable">HO</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="CO"><span class="id" type="abbreviation">CO</span></a> <span class="id" type="var">c</span> := (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">GO</span> ⇒ <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">c</span>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#GO"><span class="id" type="variable">GO</span></a> <span class="id" type="var">c</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HO"><span class="id" type="variable">HO</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">c</span>))).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="generalized_identity_commutes"><span class="id" type="definition">generalized_identity_commutes</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HM"><span class="id" type="variable">HM</span></a>. <span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HO"><span class="id" type="variable">HO</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="generalized_identity_commutes_sym"><span class="id" type="definition">generalized_identity_commutes_sym</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#m"><span class="id" type="variable">m</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HM"><span class="id" type="variable">HM</span></a>. <span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.HO"><span class="id" type="variable">HO</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="generalized_identity"><span class="id" type="definition">generalized_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation'"><span class="id" type="constructor">Build_NaturalTransformation'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#CO"><span class="id" type="abbreviation">CO</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#c"><span class="id" type="variable">c</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity_commutes"><span class="id" type="definition">generalized_identity_commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity_commutes_sym"><span class="id" type="definition">generalized_identity_commutes_sym</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized"><span class="id" type="section">generalized</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity_commutes"><span class="id" type="definition">generalized_identity_commutes</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity_commutes_sym"><span class="id" type="definition">generalized_identity_commutes_sym</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span> !<span class="id" type="var">HO</span> !<span class="id" type="var">HM</span> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="identity.generalized'"><span class="id" type="section">generalized'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="identity.generalized'.F"><span class="id" type="variable">F</span></a> <a name="identity.generalized'.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="identity.generalized'.H"><span class="id" type="variable">H</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="generalized_identity'"><span class="id" type="definition">generalized_identity'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Functor.Core.html#object_of"><span class="id" type="projection">object_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.H"><span class="id" type="variable">H</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">case</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'.H"><span class="id" type="variable">H</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.generalized'"><span class="id" type="section">generalized'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">Eval</span> <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> @<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity"><span class="id" type="definition">generalized_identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#F"><span class="id" type="variable">F</span></a> 1 1.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#generalized_identity'"><span class="id" type="definition">generalized_identity'</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G</span> !<span class="id" type="var">H</span> / .<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#identity"><span class="id" type="section">identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes_sym"><span class="id" type="projection">commutes_sym</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationIdentityNotations"><span class="id" type="module">NaturalTransformationIdentityNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationIdentityNotations.:natural_transformation_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#NaturalTransformationIdentityNotations.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="module">NaturalTransformationIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Isomorphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Isomorphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Isomorphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab511"></a><h1 class="section">Natural isomorphisms</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">iso_whisker_t</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, &lt;- <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="var">f_ap</span>;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T0</span> ?<span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> ?<span class="id" type="var">T1</span> ?<span class="id" type="var">x</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> (<span class="id" type="var">T0</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">T1</span> <span class="id" type="var">x</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">T0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">T1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">x</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">H</span>), ?(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">H</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="composition"><span class="id" type="section">composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab512"></a><h2 class="section">Natural isomorphism respects composition</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isisomorphism_compose"><span class="id" type="instance">isisomorphism_compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<span class="id" type="var">T'</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F'</span> <span class="id" type="var">F''</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(<span class="id" type="var">T</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F''"><span class="id" type="variable">F''</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T'"><span class="id" type="variable">T'</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>}<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F''"><span class="id" type="variable">F''</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T'"><span class="id" type="variable">T'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Category.Morphisms.html#isisomorphism_compose"><span class="id" type="instance">isisomorphism_compose</span></a> (<span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T'</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">T</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab513"></a><h2 class="section">Left whiskering preserves natural isomorphisms</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="iso_whisker_l"><span class="id" type="instance">iso_whisker_l</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> <span class="id" type="var">G'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G'"><span class="id" type="variable">G'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>}<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a>)%<span class="id" type="var">functor</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G'"><span class="id" type="variable">G'</span></a>)%<span class="id" type="var">functor</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">whisker_l</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">whisker_l</span></a> <span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">iso_whisker_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab514"></a><h2 class="section">Right whiskering preserves natural isomorphisms</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="iso_whisker_r"><span class="id" type="instance">iso_whisker_r</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>}<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a>)%<span class="id" type="var">functor</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a>)%<span class="id" type="var">functor</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">whisker_r</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">whisker_r</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <span class="id" type="var">G</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">iso_whisker_t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab515"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span> respsects composition</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso_compose"><span class="id" type="definition">idtoiso_compose</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">F'</span> <span class="id" type="var">F''</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T'</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F''"><span class="id" type="variable">F''</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T'"><span class="id" type="variable">T'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T'"><span class="id" type="variable">T'</span></a>)%<span class="id" type="var">path</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">morphism</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab516"></a><h2 class="section">left whiskering respects <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso_whisker_l"><span class="id" type="definition">idtoiso_whisker_l</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> <span class="id" type="var">G'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">whisker_l</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab517"></a><h2 class="section">right whiskering respects <span class="inlinecode"><a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="idtoiso_whisker_r"><span class="id" type="definition">idtoiso_whisker_r</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">E</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#E"><span class="id" type="variable">E</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#F'"><span class="id" type="variable">F'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">whisker_r</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#G"><span class="id" type="variable">G</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">_</span>)%<span class="id" type="var">functor</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#T"><span class="id" type="variable">T</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">functor</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#composition"><span class="id" type="section">composition</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.NaturalTransformation.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.NaturalTransformation</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.NaturalTransformation</h1>

<div class="code">
</div>

<div class="doc">
Since there are only notations in <span class="inlinecode"><span class="id" type="library">NaturalTransformation.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Notations.html#"><span class="id" type="library">NaturalTransformation.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#"><span class="id" type="library">NaturalTransformation.Pointwise</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="library">NaturalTransformation.Sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="module">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="module">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="module">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="module">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="module">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="module">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#"><span class="id" type="module">NaturalTransformation.Pointwise</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="module">NaturalTransformation.Sum</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
<div class="paragraph"> </div>

 Since <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.NaturalTransformation.html#Composition"><span class="id" type="module">Composition</span></a></span> is a separate sub-directory, we need to re-create the module structure 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Composition"><span class="id" type="module">Composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Composition.html#"><span class="id" type="library">NaturalTransformation.Composition.Composition</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Composition.html#"><span class="id" type="module">NaturalTransformation.Composition.Composition</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.NaturalTransformation.html#"><span class="id" type="module">Composition</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab518"></a><h1 class="section">Notations for natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Composition.html#"><span class="id" type="library">NaturalTransformation.Composition.Composition</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="library">NaturalTransformation.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#"><span class="id" type="library">NaturalTransformation.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="library">NaturalTransformation.Sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Composition.html#"><span class="id" type="module">NaturalTransformation.Composition.Composition.NaturalTransformationCompositionNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="module">NaturalTransformation.Dual.NaturalTransformationDualNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Identity.html#"><span class="id" type="module">NaturalTransformation.Identity.NaturalTransformationIdentityNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#"><span class="id" type="module">NaturalTransformation.Prod.NaturalTransformationProdNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="module">NaturalTransformation.Sum.NaturalTransformationSumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Paths.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Paths</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Paths</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab353"></a><h1 class="section">Classify the path space of natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="path_natural_transformation"><span class="id" type="section">path_natural_transformation</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_natural_transformation.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="path_natural_transformation.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a name="path_natural_transformation.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.D"><span class="id" type="variable">D</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab354"></a><h2 class="section">Equivalence between record and sigma versions of natural transformation</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_sig_natural_transformation"><span class="id" type="lemma">equiv_sig_natural_transformation</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">CO</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">CO</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#FunctorCoreNotations.:morphism_scope:x_'_1'_x"><span class="id" type="notation">_1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">CO</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">build</span> := <span class="id" type="keyword">constr</span>:(@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">pr1</span> := <span class="id" type="keyword">constr</span>:(@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">pr2</span> := <span class="id" type="keyword">constr</span>:(@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">build</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr1</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">pr2</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="var">expand</span>; <span class="id" type="var">f_ap</span>; <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">intros</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#eta_sigma"><span class="id" type="definition">eta_sigma</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab355"></a><h2 class="section">The type of natural transformations is an hSet</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_natural_transformation"><span class="id" type="instance">trunc_natural_transformation</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#equiv_sig_natural_transformation"><span class="id" type="lemma">equiv_sig_natural_transformation</span></a> | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="path_natural_transformation.path"><span class="id" type="section">path</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a name="path_natural_transformation.path.U"><span class="id" type="variable">U</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.G"><span class="id" type="variable">G</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab356"></a><h2 class="section">Equality of natural transformations is implied by equality of components</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path'_natural_transformation"><span class="id" type="lemma">path'_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a>, <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">f_ap</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path'_natural_transformation"><span class="id" type="lemma">path'_natural_transformation</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="path_natural_transformation.path.path_inv"><span class="id" type="variable">path_inv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#H"><span class="id" type="variable">H</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">end</span>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="eisretr_path_natural_transformation"><span class="id" type="lemma">eisretr_path_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.path_inv"><span class="id" type="variable">path_inv</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="eissect_path_natural_transformation"><span class="id" type="lemma">eissect_path_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.path_inv"><span class="id" type="variable">path_inv</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="eisadj_path_natural_transformation"><span class="id" type="lemma">eisadj_path_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#eisretr_path_natural_transformation"><span class="id" type="lemma">eisretr_path_natural_transformation</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.path_inv"><span class="id" type="variable">path_inv</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.path_inv"><span class="id" type="variable">path_inv</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#eissect_path_natural_transformation"><span class="id" type="lemma">eissect_path_natural_transformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab357"></a><h2 class="section">Equality of natural transformations is equivalent to equality of components</h2>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_path_natural_transformation"><span class="id" type="lemma">equiv_path_natural_transformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#components_of"><span class="id" type="projection">components_of</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">econstructor</span>. <span class="id" type="tactic">econstructor</span>. <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#eisadj_path_natural_transformation"><span class="id" type="lemma">eisadj_path_natural_transformation</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation.path"><span class="id" type="section">path</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="section">path_natural_transformation</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab358"></a><h2 class="section">Tactic for proving equality of natural transformations</h2>

</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">path_natural_transformation</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#path_natural_transformation"><span class="id" type="lemma">path_natural_transformation</span></a>; <span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Pointwise.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Pointwise</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Pointwise</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab499"></a><h1 class="section">Pointwise Natural Transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Pointwise.html#"><span class="id" type="library">Functor.Pointwise</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
Recall that a "pointwise" functor is a functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>á´®</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>á´°</span> induced
    by functors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>.  Given two functors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> and a
    natural transformation between them, there is an induced natural
    transformation between the resulting functors between functor
    categories, and similarly for two functors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>.  In this file,
    we construct these natural transformations. They will be used to
    construct the pointwise induced adjunction <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>Ë£</span> <span class="inlinecode">â£</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>Ë£</span> of an
    adjunction <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">â£</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> for all categories <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="pointwise"><span class="id" type="section">pointwise</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.C'"><span class="id" type="variable">C'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pointwise.D'"><span class="id" type="variable">D'</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> ].<br/>

<br/>
</div>

<div class="doc">
<a name="lab500"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a>Ë£</span> for a natural transformation <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> and a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">:</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">â</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library"></span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">D</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_l"><span class="id" type="definition">pointwise_l</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <span class="id" type="var">G</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F'"><span class="id" type="variable">F'</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F'"><span class="id" type="variable">F'</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <span class="id" type="var">F</span> <span class="id" type="var">F'</span>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <span class="id" type="var">G</span> <span class="id" type="var">F'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a>) â <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">F'</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <span class="id" type="var">T</span>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab501"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>áµ</span> for a natural transformation <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.F'"><span class="id" type="variable">F'</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.G'"><span class="id" type="variable">G'</span></a></span> and a functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">F</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">:</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">â</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">D</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pointwise_r"><span class="id" type="definition">pointwise_r</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F'</span> <span class="id" type="var">G'</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D'"><span class="id" type="variable">D'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T'</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F'"><span class="id" type="variable">F'</span></a>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#G'"><span class="id" type="variable">G'</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <span class="id" type="var">F</span> <span class="id" type="var">F'</span>) (<a class="idref" href="HoTT.categories.Functor.Pointwise.html#pointwise"><span class="id" type="definition">pointwise</span></a> <span class="id" type="var">F</span> <span class="id" type="var">G'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise.C'"><span class="id" type="variable">C'</span></a>) â <span class="id" type="var">T'</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <span class="id" type="var">F</span>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Pointwise.html#pointwise"><span class="id" type="section">pointwise</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Prod.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Prod</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Prod</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab484"></a><h1 class="section">Natural transformations involving product categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab485"></a><h2 class="section">Product of natural transformations</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="prod"><span class="id" type="section">prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="prod.F"><span class="id" type="variable">F</span></a> <a name="prod.F'"><span class="id" type="variable">F'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.B"><span class="id" type="variable">B</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="prod.G"><span class="id" type="variable">G</span></a> <a name="prod.G'"><span class="id" type="variable">G'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.T"><span class="id" type="variable">T</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F'"><span class="id" type="variable">F'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="prod.U"><span class="id" type="variable">U</span></a> : <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G'"><span class="id" type="variable">G'</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="prod"><span class="id" type="definition">prod</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G"><span class="id" type="variable">G</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.A"><span class="id" type="variable">A</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.T"><span class="id" type="variable">T</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod"><span class="id" type="section">prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab486"></a><h2 class="section">Natural transformations between partially applied functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="induced"><span class="id" type="section">induced</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.E"><span class="id" type="variable">E</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="induced.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.E"><span class="id" type="variable">E</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="induced_fst"><span class="id" type="definition">induced_fst</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#induced_snd"><span class="id" type="definition">Functor.Prod.induced_snd</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Prod.html#induced_snd"><span class="id" type="definition">Functor.Prod.induced_snd</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">F0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F0</span> ?<span class="id" type="var">G0</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">F0</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">G0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F0</span> ?<span class="id" type="var">G0</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">G0</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F0</span> <span class="id" type="var">G0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">d</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">m</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> @<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="induced_snd"><span class="id" type="definition">induced_snd</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#induced_fst"><span class="id" type="definition">Functor.Prod.induced_fst</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#s"><span class="id" type="variable">s</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Functor.Prod.html#induced_fst"><span class="id" type="definition">Functor.Prod.induced_fst</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#d"><span class="id" type="variable">d</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">F0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F0</span> ?<span class="id" type="var">G0</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">F0</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">G0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F0</span> ?<span class="id" type="var">G0</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">G0</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F0</span> <span class="id" type="var">G0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ @<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.F"><span class="id" type="variable">F</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="var">m</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#induced"><span class="id" type="section">induced</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationProdNotations"><span class="id" type="module">NaturalTransformationProdNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Infix</span> <a name="NaturalTransformationProdNotations.:natural_transformation_scope:x_'*'_x"><span class="id" type="notation">"</span></a>×" := <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#NaturalTransformationProdNotations.prod"><span class="id" type="definition">prod</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Prod.html#"><span class="id" type="module">NaturalTransformationProdNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Sum.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Sum</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Sum</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab498"></a><h1 class="section">Coproduct of natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Sum.html#"><span class="id" type="library">Category.Sum</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#"><span class="id" type="library">Functor.Sum</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="sum"><span class="id" type="section">sum</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sum"><span class="id" type="definition">sum</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <span class="id" type="var">C'</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">F'</span> <span class="id" type="var">G'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">T'</span> : @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#G'"><span class="id" type="variable">G'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#F'"><span class="id" type="variable">F'</span></a>) (<a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#G'"><span class="id" type="variable">G'</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">F</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">F'</span>) (<span class="id" type="var">G</span> <a class="idref" href="HoTT.categories.Functor.Sum.html#FunctorSumNotations.:functor_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">G'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">Datatypes.inl</span></a> <span class="id" type="var">c</span> ⇒ <span class="id" type="var">T</span> <span class="id" type="var">c</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">Datatypes.inr</span></a> <span class="id" type="var">c'</span> ⇒ <span class="id" type="var">T'</span> <span class="id" type="var">c'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>); <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#sum"><span class="id" type="section">sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="NaturalTransformationSumNotations"><span class="id" type="module">NaturalTransformationSumNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="NaturalTransformationSumNotations.:natural_transformation_scope:x_'+'_x"><span class="id" type="notation">"</span></a>T + U" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#NaturalTransformationSumNotations.sum"><span class="id" type="definition">sum</span></a> <span class="id" type="var">T</span> <span class="id" type="var">U</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#"><span class="id" type="module">NaturalTransformationSumNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.NaturalTransformation.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.NaturalTransformation.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.NaturalTransformation.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab519"></a><h1 class="section">Unicode notations for natural transformations</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Utf8.html#"><span class="id" type="library">Category.Utf8</span></a> <a class="idref" href="HoTT.categories.Functor.Utf8.html#"><span class="id" type="library">Functor.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#"><span class="id" type="library">NaturalTransformation.Dual</span></a>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'∘'_x"><span class="id" type="notation">"</span></a>∘" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">compose</span></a> : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'∘ˡ'_x"><span class="id" type="notation">"</span></a>∘ˡ" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">whisker_l</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Infix</span> <a name=":natural_transformation_scope:x_'∘ʳ'_x"><span class="id" type="notation">"</span></a>∘ʳ" := <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">whisker_r</span></a> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 40, <span class="id" type="tactic">left</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'ᵒᵖ'"><span class="id" type="notation">"</span></a>T 'ᵒᵖ'" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite"><span class="id" type="definition">opposite</span></a> <span class="id" type="var">T</span>) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'ᵒᵖ'''"><span class="id" type="notation">"</span></a>T 'ᵒᵖ''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite'"><span class="id" type="definition">opposite'</span></a> <span class="id" type="var">T</span>) (<span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'ᵒᵖ'''''"><span class="id" type="notation">"</span></a>T 'ᵒᵖ'''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_finv"><span class="id" type="definition">opposite_finv</span></a> <span class="id" type="var">T</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":natural_transformation_scope:x_'ᵒᵖ'''''''"><span class="id" type="notation">"</span></a>T 'ᵒᵖ''''" := (<a class="idref" href="HoTT.categories.NaturalTransformation.Dual.html#opposite_tinv"><span class="id" type="definition">opposite_tinv</span></a> <span class="id" type="var">T</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3, <span class="id" type="var">only</span> <span class="id" type="var">parsing</span>) : <span class="id" type="var">natural_transformation_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab695"></a><h1 class="section">Notations for categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Notations.html#"><span class="id" type="library">Category.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Functor.Notations.html#"><span class="id" type="library">Functor.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Notations.html#"><span class="id" type="library">NaturalTransformation.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.FunctorCategory.Notations.html#"><span class="id" type="library">FunctorCategory.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a>.<br/>
<span class="id" type="keyword">Export</span> <span class="id" type="var">NatCategory.Notations</span>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Export</span> <span class="id" type="var">InitialTerminalCategory.Notations</span>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Profunctor.Notations.html#"><span class="id" type="library">Profunctor.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Comma.Notations.html#"><span class="id" type="library">Comma.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Adjoint.Notations.html#"><span class="id" type="library">Adjoint.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Structure.Notations.html#"><span class="id" type="library">Structure.Notations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.ProductLaws.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.ProductLaws</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.ProductLaws</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab601"></a><h1 class="section">Laws about product categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#"><span class="id" type="library">Functor.Prod.Universal</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#"><span class="id" type="library">Functor.Composition.Laws</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#"><span class="id" type="library">Functor.Prod.Universal</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Paths.html#"><span class="id" type="library">Functor.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="prod_type"><span class="id" type="abbreviation">prod_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#prod"><span class="id" type="inductive">Coq.Init.Datatypes.prod</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="fst_type"><span class="id" type="abbreviation">fst_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">Coq.Init.Datatypes.fst</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="snd_type"><span class="id" type="abbreviation">snd_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">Coq.Init.Datatypes.snd</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="pair_type"><span class="id" type="abbreviation">pair_type</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#pair"><span class="id" type="constructor">Coq.Init.Datatypes.pair</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab602"></a><h2 class="section">Swap functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Swap"><span class="id" type="module">Swap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Swap.functor"><span class="id" type="definition">functor</span></a> (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a>) (<a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">cd</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ProductLaws.html#Swap.snd_type"><span class="id" type="abbreviation">snd_type</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#cd"><span class="id" type="variable">cd</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.fst_type"><span class="id" type="abbreviation">fst_type</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#cd"><span class="id" type="variable">cd</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.ProductLaws.html#Swap.snd_type"><span class="id" type="abbreviation">snd_type</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.fst_type"><span class="id" type="abbreviation">fst_type</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>%<span class="id" type="var">core</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Swap.law"><span class="id" type="lemma">law</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">C</span> <span class="id" type="var">D</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_functor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ @<a class="idref" href="HoTT.types.Prod.html#eta_prod"><span class="id" type="definition">eta_prod</span></a> <span class="id" type="var">D</span> <span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.ProductLaws.html#x"><span class="id" type="variable">x</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> !<a class="idref" href="HoTT.types.Forall.html#transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">destruct_head_hnf</span> @<a class="idref" href="HoTT.categories.ProductLaws.html#Swap.prod_type"><span class="id" type="abbreviation">prod_type</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">transport_path_forall_hammer</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="module">Swap</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab603"></a><h2 class="section">Laws about the initial category <span class="inlinecode">0</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Law0"><span class="id" type="module">Law0</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Law0.law0"><span class="id" type="section">law0</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> <span class="id" type="var">zero</span>}.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Law0.law0.:category_scope:'0'"><span class="id" type="notation">"</span></a>0" := <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.zero"><span class="id" type="variable">zero</span></a> : <span class="id" type="var">category_scope</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Law0.law0.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Law0.is_initial_category__product"><span class="id" type="instance">is_initial_category__product</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 0)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">P</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#c"><span class="id" type="variable">c</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="Law0.is_initial_category__product'"><span class="id" type="instance">is_initial_category__product'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsInitialCategory"><span class="id" type="class">IsInitialCategory</span></a> (0 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">P</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.initial_category_rect"><span class="id" type="definition">initial_category_rect</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#c"><span class="id" type="variable">c</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.functor"><span class="id" type="definition">functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 0) 0 := <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">Functors.from_initial</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.functor'"><span class="id" type="definition">functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (0 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a>) 0 := <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">Functors.from_initial</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.inverse"><span class="id" type="definition">inverse</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 0 (<a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 0) := <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">Functors.from_initial</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.inverse'"><span class="id" type="definition">inverse'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> 0 (0 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0.C"><span class="id" type="variable">C</span></a>) := <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_initial"><span class="id" type="definition">Functors.from_initial</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab604"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode">0</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.law"><span class="id" type="definition">law</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab605"></a><h3 class="section"><span class="inlinecode">0</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span></h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law0.law'"><span class="id" type="definition">law'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ProductLaws.html#Law0.law0"><span class="id" type="section">law0</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="module">Law0</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab606"></a><h2 class="section">Laws about the terminal category <span class="inlinecode">1</span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Law1"><span class="id" type="module">Law1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Law1.law1"><span class="id" type="section">law1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Core.IsTerminalCategory"><span class="id" type="class">IsTerminalCategory</span></a> <span class="id" type="var">one</span>}.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="Law1.law1.:category_scope:'1'"><span class="id" type="notation">"</span></a>1" := <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.one"><span class="id" type="variable">one</span></a> : <span class="id" type="var">category_scope</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Law1.law1.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law1.functor"><span class="id" type="definition">functor</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 1) <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law1.functor'"><span class="id" type="definition">functor'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (1 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law1.inverse"><span class="id" type="definition">inverse</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= 1 <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Law1.inverse'"><span class="id" type="definition">inverse'</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a> (1 <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1.C"><span class="id" type="variable">C</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.to_terminal"><span class="id" type="definition">Functors.to_terminal</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:x_'*'_x"><span class="id" type="notation">×</span></a> 1.<br/>

<br/>
</div>

<div class="doc">
We could throw this in a <span class="inlinecode"><span class="id" type="tactic">repeat</span></span> <span class="inlinecode"><span class="id" type="keyword">match</span></span> <span class="inlinecode"><span class="id" type="keyword">goal</span></span> <span class="inlinecode"><span class="id" type="keyword">with</span></span> <span class="inlinecode">...</span> <span class="inlinecode"><span class="id" type="keyword">end</span></span>, but
      we know the order, so we hard-code the order to speed it up by a
      factor of about 10. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">t_prod</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#compose_fst_prod"><span class="id" type="lemma">compose_fst_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#compose_snd_prod"><span class="id" type="lemma">compose_snd_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#path_prod"><span class="id" type="definition">Functor.Prod.Universal.path_prod</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- !<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">Functor.Composition.Laws.associativity</span></a> <span class="id" type="tactic">by</span> <span class="id" type="tactic">assumption</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#compose_fst_prod"><span class="id" type="lemma">compose_fst_prod</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Prod.Universal.html#compose_snd_prod"><span class="id" type="lemma">compose_snd_prod</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">Functor.Composition.Laws.left_identity</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">Functor.Composition.Laws.right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">assumption</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> (<span class="id" type="tactic">reflexivity</span> || <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)).<br/>

<br/>
</div>

<div class="doc">
<a name="lab607"></a><h3 class="section"><span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode">1</span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Law1.law1"><span class="id" type="lemma">law1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor"><span class="id" type="definition">functor</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor"><span class="id" type="definition">functor</span></a>, <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse"><span class="id" type="definition">inverse</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t_prod</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab608"></a><h3 class="section"><span class="inlinecode">1</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">≅</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span></h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Law1.law1'"><span class="id" type="lemma">law1'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'/\'_x"><span class="id" type="notation">∧</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse'"><span class="id" type="definition">inverse'</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor'"><span class="id" type="definition">functor'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.functor'"><span class="id" type="definition">functor'</span></a>, <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.inverse'"><span class="id" type="definition">inverse'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> <span class="id" type="var">t_prod</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ProductLaws.html#Law1.law1"><span class="id" type="section">law1</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="module">Law1</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab533"></a><h1 class="section">Profunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">profunctor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">profunctor</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="profunctor"><span class="id" type="section">profunctor</span></a>.<br/>
</div>

<div class="doc">
Quoting nCatLab:

<div class="paragraph"> </div>

      If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> are categories, a profunctor from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> is a functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. Such a profunctor is usually written as <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>.

<div class="paragraph"> </div>

      Every functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> induces two profunctors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(1,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">1)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, defined by <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(1,<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)(<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>,<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>))</span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">1)(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>),</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span>. These profunctors are called representable (or sometimes one of them is corepresentable).

<div class="paragraph"> </div>

      In particular the identity profunctor <span class="inlinecode"><span class="id" type="var">Id</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is represented by the identity functor and hence is given by the hom-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>(−,</span> <span class="inlinecode">−)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span>.

<div class="paragraph"> </div>

      The notion generalizes to many other kinds of categories. For instance, if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> are enriched over some symmetric closed monoidal category <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span>, then a profunctor from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> is a <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span>-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ</span> <span class="inlinecode">⊗</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span>. If they are internal categories, then a profunctor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> is an internal diagram on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, and so on. There are also other equivalent definitions in each case; see below.

<div class="paragraph"> </div>

      A profunctor is also sometimes called a (bi)module or a distributor or a correspondence, though the latter word is also used for a span. The term “module” tends to be common in Australia, especially in the enriched case; here the intuition is that for one-object <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span>-categories, i.e. monoids in <span class="inlinecode"><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a></span>, profunctors really are the same as bimodules between such monoids in the usual sense. “Profunctor” is perhaps more common in the Set-based and internal cases (but is also used in the enriched case); here the intuition is that a profunctor is a generalization of a functor, via the construction of “representable” profunctors. Jean Bénabou, who invented the term and originally used “profunctor,” now prefers “distributor,” which is supposed to carry the intuition that a distributor generalizes a functor in a similar way to how a distribution generalizes a function.

<div class="paragraph"> </div>

      Note that the convention that a profunctor is a functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span> is not universal; some authors reverse C and D and/or put the “op” on the other one. See the discussion below. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="profunctor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="profunctor.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
We capitalize <span class="inlinecode"><a class="idref" href="HoTT.categories.Profunctor.Core.html#Profunctor"><span class="id" type="definition">Profunctor</span></a></span> just like we capitalize <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a></span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Profunctor"><span class="id" type="definition">Profunctor</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Profunctor.Core.html#profunctor.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#CategoryProdNotations.:category_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#profunctor.C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#profunctor"><span class="id" type="section">profunctor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">profunctor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">Profunctor</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="ProfunctorCoreNotations"><span class="id" type="module">ProfunctorCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="ProfunctorCoreNotations.:type_scope:x_'-|->'_x"><span class="id" type="notation">"</span></a>x -|-&gt; y" := (<a class="idref" href="HoTT.categories.Profunctor.Core.html#ProfunctorCoreNotations.Profunctor"><span class="id" type="definition">Profunctor</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="var">type_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="module">ProfunctorCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Identity.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Identity</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Identity</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab534"></a><h1 class="section">Identity profunctor</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="library">Profunctor.Core</span></a> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">profunctor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="identity"><span class="id" type="section">identity</span></a>.<br/>
</div>

<div class="doc">
Quoting nCatLab:

<div class="paragraph"> </div>

      In particular the identity profunctor <span class="inlinecode"><span class="id" type="var">Id</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is represented by the identity functor and hence is given by the hom-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>(−,−)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="identity"><span class="id" type="definition">identity</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">C</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) : <a class="idref" href="HoTT.categories.Profunctor.Identity.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#ProfunctorCoreNotations.:type_scope:x_'-|->'_x"><span class="id" type="notation">-|-&gt;</span></a> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#C"><span class="id" type="variable">C</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#identity"><span class="id" type="section">identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="ProfunctorIdentityNotations"><span class="id" type="module">ProfunctorIdentityNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="ProfunctorIdentityNotations.:profunctor_scope:'1'"><span class="id" type="notation">"</span></a>1" := (<a class="idref" href="HoTT.categories.Profunctor.Identity.html#ProfunctorIdentityNotations.identity"><span class="id" type="definition">identity</span></a> <span class="id" type="var">_</span>) : <span class="id" type="var">profunctor_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="module">ProfunctorIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab616"></a><h1 class="section">Notations for profunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="library">Profunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="library">Profunctor.Identity</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="module">Profunctor.Core.ProfunctorCoreNotations</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="module">Profunctor.Identity.ProfunctorIdentityNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Profunctor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Profunctor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Profunctor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab611"></a><h1 class="section">Profunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Profunctor.Notations.html#"><span class="id" type="library">Profunctor.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab612"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="library">Profunctor.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab613"></a><h2 class="section">Identity Profunctor</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="library">Profunctor.Identity</span></a>.<br/>
</div>

<div class="doc">
<a name="lab614"></a><h2 class="section">Representable Profunctors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#"><span class="id" type="library">Profunctor.Representable</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="module">Profunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#"><span class="id" type="module">Profunctor.Representable</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="module">Profunctor.Identity</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Representable.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Representable</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Representable</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab615"></a><h1 class="section">Representable profunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#"><span class="id" type="library">Functor.Prod</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="library">Profunctor.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a> <a class="idref" href="HoTT.categories.Profunctor.Identity.html#"><span class="id" type="library">Profunctor.Identity</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">profunctor_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="representable"><span class="id" type="section">representable</span></a>.<br/>
</div>

<div class="doc">
Quoting nCatLab on profunctors:

<div class="paragraph"> </div>

      Every functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> induces two profunctors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(1,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">1)</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">⇸</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, defined by <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(1,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)(<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>))</span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">1)(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#c"><span class="id" type="projection">c</span></a>),</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Cat.Morphisms.html#iso_lemmas.d"><span class="id" type="variable">d</span></a>)</span>. These profunctors are called representable (or sometimes one of them is corepresentable). 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="representable"><span class="id" type="definition">representable</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Profunctor.Representable.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#ProfunctorCoreNotations.:type_scope:x_'-|->'_x"><span class="id" type="notation">-|-&gt;</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= 1%<span class="id" type="var">profunctor</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a>1<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
TODO: Is there a define this so that we get proofs by duality about representable functors?  If we had judgemental eta expansion, maybe we could do it as <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Sum.html#swap"><span class="id" type="definition">swap</span></a></span> <span class="inlinecode"><span class="id" type="var">o</span></span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Profunctor.Representable.html#representable"><span class="id" type="definition">representable</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>^<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op"><span class="id" type="section">op</span></a>)^<a class="idref" href="HoTT.categories.Comma.Dual.html#opposite.op"><span class="id" type="section">op</span></a></span>? 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="corepresentable"><span class="id" type="definition">corepresentable</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#D"><span class="id" type="variable">D</span></a>) : <a class="idref" href="HoTT.categories.Profunctor.Representable.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.Profunctor.Core.html#ProfunctorCoreNotations.:type_scope:x_'-|->'_x"><span class="id" type="notation">-|-&gt;</span></a> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= 1%<span class="id" type="var">profunctor</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Profunctor.Representable.html#F"><span class="id" type="variable">F</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> 1<a class="idref" href="HoTT.categories.Functor.Prod.html#FunctorProdNotations.:functor_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Profunctor.Representable.html#representable"><span class="id" type="section">representable</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Profunctor.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Profunctor.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Profunctor.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab617"></a><h1 class="section">Unicode notations for profunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="library">Profunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Profunctor.Notations.html#"><span class="id" type="library">Profunctor.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":type_scope:x_'⇸'_x"><span class="id" type="notation">"</span></a>x ⇸ y" := (<a class="idref" href="HoTT.categories.Profunctor.Core.html#Profunctor"><span class="id" type="definition">Profunctor</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 99, <span class="id" type="tactic">right</span> <span class="id" type="keyword">associativity</span>, <span class="id" type="var">y</span> <span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 200)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="var">type_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Pseudofunctor.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Pseudofunctor.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Pseudofunctor.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab645"></a><h1 class="section">Pseudofunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="pseudofunctor"><span class="id" type="section">pseudofunctor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="pseudofunctor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
Quoting from nCatLab (http://ncatlab.org/nlab/show/pseudofunctor):

<div class="paragraph"> </div>

      Given bicategories <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>, a pseudofunctor (or weak 2-functor,
      or just functor) <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> consists of:

<div class="paragraph"> </div>

<ul class="doclist">
<li> for each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, an object <span class="inlinecode"><span class="id" type="var">P_x</span></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span>;

<div class="paragraph"> </div>


</li>
<li> for each hom-category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, a functor <span class="inlinecode"><span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>}</span> <span class="inlinecode">:</span>
        <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>(<span class="id" type="var">P_x</span>,</span> <span class="inlinecode"><span class="id" type="var">P_y</span>)</span>;

<div class="paragraph"> </div>


</li>
<li> for each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, an invertible 2-morphism (2-cell)
        <span class="inlinecode"><span class="id" type="var">P_</span>{<span class="id" type="var">id_x</span>}</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">id_</span>{<span class="id" type="var">P_x</span>}</span> <span class="inlinecode">⇒</span> <span class="inlinecode"><span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>}(<span class="id" type="var">id_x</span>)</span>;

<div class="paragraph"> </div>


</li>
<li> for each triple <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>,<span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>,<span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>-objects, a isomorphism
        (natural in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>) <span class="inlinecode"><span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>,<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">:</span>
        <span class="inlinecode"><span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>);<span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>,<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">⇒</span> <span class="inlinecode"><span class="id" type="var">P_</span>{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>;<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span>;

<div class="paragraph"> </div>


</li>
<li> for each hom-category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span>,
<pre>
                                    id_{Pₓ} ; P_{x, y}(f)
                                      //              \\
                                    //                  \\
        P_{idₓ} ; id_{P_{x,y}(f)} //                      \\  λ_{P_{x,y}(f)}
                                //                          \\
                               ⇙                              ⇘
              Pₓ,ₓ(idₓ) ; P_{x,y}(f)                       P_{x,y}(f)
                               \\                             ⇗
                                 \\                         //
                P_{x,x,y}(idₓ, f)  \\                     // P_{x,y}(λ_f)
                                     \\                 //
                                       ⇘              //
                                        P_{x,y}(idₓ ; f)
</pre>

<div class="paragraph"> </div>

        and

</li>
</ul>

<div class="paragraph"> </div>

<pre>
                                    P_{x, y}(f) ; id_{P_y}
                                      //              \\
                                    //                  \\
       id_{P_{x,y}(f)} ; P_{id_y} //                      \\  ρ_{P_{x,y}(f)}
                                //                          \\
                               ⇙                              ⇘
              P_{x,y}(f) ; P_{y,y}(id_y)                   P_{x,y}(f)
                               \\                             ⇗
                                 \\                         //
                P_{x,y,y}(f, id_y) \\                     // P_{x,y}(ρ_f)
                                     \\                 //
                                       ⇘              //
                                       P_{x,y}(f ; id_y)
</pre>
        commute; and

<div class="paragraph"> </div>

<ul class="doclist">
<li> for each quadruple <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#w"><span class="id" type="variable">w</span></a></span>,<span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>,<span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>,<span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>-objects,
<pre>
                                                  α_{P_{w,x}(f),P_{x,y}(g),P_{y,z}(h)}
        (P_{w,x}(f) ; P_{x,y}(g)) ; P_{y,z}(h) ========================================⇒ P_{w,x}(f) ; (P_{x,y}(g) ; P_{y,z}(h))
                                         ∥                                                   ∥
                                         ∥                                                   ∥
        P_{w,x,y}(f,g) ; id_{P_{y,z}(h)} ∥                                                   ∥ id_{P_{w,x}(f)} ; P_{x,y,z}(g, h)
                                         ∥                                                   ∥
                                         ⇓                                                   ⇓
                   P_{w,y}(f ; g) ; P_{y,z}(h)                                           P_{w,x}(f) ; P_{x,z}(g ; h)
                                         ∥                                                   ∥
                                         ∥                                                   ∥
                     P_{w,y,z}(f ; g, h) ∥                                                   ∥ P_{w,x,z}(f, g ; h)
                                         ∥                                                   ∥
                                         ⇓                                                   ⇓
                          P_{w,z}((f ; g) ; h) ========================================⇒ P_{w,z}(f ; (g ; h))
                                                          P_{w,z}(α_{f,g,h})
</pre>
        commutes.

</li>
</ul>

</div>
<div class="code">

<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="Pseudofunctor"><span class="id" type="record">Pseudofunctor</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_object_of"><span class="id" type="projection">p_object_of</span></a> :&gt; <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span>, <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_object_of"><span class="id" type="method">p_object_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#s"><span class="id" type="variable">s</span></a>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_object_of"><span class="id" type="method">p_object_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#d"><span class="id" type="variable">d</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_composition_of"><span class="id" type="projection">p_composition_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m1</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#d'"><span class="id" type="variable">d'</span></a>) (<span class="id" type="var">m2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#d"><span class="id" type="variable">d</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#m2"><span class="id" type="variable">m2</span></a>)<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#m2"><span class="id" type="variable">m2</span></a>)%<span class="id" type="var">functor</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_identity_of"><span class="id" type="projection">p_identity_of</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> 1 <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#FunctorCategoryMorphismsNotations.:natural_transformation_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> 1%<span class="id" type="var">functor</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_composition_of_coherent"><span class="id" type="projection">p_composition_of_coherent</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">))</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">))</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_left_identity_of_coherent"><span class="id" type="projection">p_left_identity_of_coherent</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_identity_of"><span class="id" type="method">p_identity_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> 1 <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_2"><span class="id" type="definition">left_identity_natural_transformation_2</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="p_right_identity_of_coherent"><span class="id" type="projection">p_right_identity_of_coherent</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_identity_of"><span class="id" type="method">p_identity_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="method">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> 1<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_2"><span class="id" type="definition">right_identity_natural_transformation_2</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="method">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">Category.Core.right_identity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#pseudofunctor"><span class="id" type="section">pseudofunctor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">pseudofunctor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">pseudofunctor</span>.<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">pseudofunctor_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">Pseudofunctor</span>.<br/>

<br/>
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">pseudofunctor</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_object_of"><span class="id" type="projection">p_object_of</span></a> {<span class="id" type="var">_</span>} {<span class="id" type="var">C</span>%<span class="id" type="var">category</span>} <span class="id" type="var">F</span>%<span class="id" type="var">pseudofunctor</span> <span class="id" type="var">c</span>%<span class="id" type="var">object</span> : <span class="id" type="tactic">rename</span>, <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> {<span class="id" type="var">_</span>} [<span class="id" type="var">C</span>%<span class="id" type="var">category</span>] <span class="id" type="var">F</span>%<span class="id" type="var">pseudofunctor</span> [<span class="id" type="var">s</span> <span class="id" type="var">d</span>]%<span class="id" type="var">object</span> <span class="id" type="var">m</span>%<span class="id" type="var">morphism</span> : <span class="id" type="tactic">rename</span>, <span class="id" type="tactic">simpl</span> <span class="id" type="var">nomatch</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="lemmas"><span class="id" type="section">lemmas</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">natural_transformation_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="lemmas.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="lemmas.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#Pseudofunctor"><span class="id" type="record">Pseudofunctor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="p_composition_of_coherent_for_rewrite_helper"><span class="id" type="lemma">p_composition_of_coherent_for_rewrite_helper</span></a> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> <span class="id" type="var">p0</span> <span class="id" type="var">p1</span> <span class="id" type="var">p2</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) (<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p1"><span class="id" type="variable">p1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f1</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p1"><span class="id" type="variable">p1</span></a>) (<span class="id" type="var">f2</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p"><span class="id" type="variable">p</span></a>) (<span class="id" type="var">f3</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p0"><span class="id" type="variable">p0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f4</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p0"><span class="id" type="variable">p0</span></a>) `(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f4"><span class="id" type="variable">f4</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f3"><span class="id" type="variable">f3</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f2"><span class="id" type="variable">f2</span></a>)%<span class="id" type="var">functor</span> <span class="id" type="var">n</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`(@<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f0"><span class="id" type="variable">f0</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">morphism</span>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f4"><span class="id" type="variable">f4</span></a>)%<span class="id" type="var">functor</span> <span class="id" type="var">n0</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p1"><span class="id" type="variable">p1</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f0"><span class="id" type="variable">f0</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#n0"><span class="id" type="variable">n0</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#n"><span class="id" type="variable">n</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#n"><span class="id" type="variable">n</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#n0"><span class="id" type="variable">n0</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p1"><span class="id" type="variable">p1</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f0"><span class="id" type="variable">f0</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">))))</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">C</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>)%<span class="id" type="var">category</span> <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_Vp"><span class="id" type="definition">iso_moveL_Vp</span></a> <span class="id" type="var">C</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_Mp"><span class="id" type="definition">iso_moveL_Mp</span></a> <span class="id" type="var">C</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#iso_whisker_l"><span class="id" type="instance">iso_whisker_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of_coherent_for_rewrite_helper"><span class="id" type="lemma">p_composition_of_coherent_for_rewrite_helper</span></a> {<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="p_composition_of_coherent_for_rewrite"><span class="id" type="lemma">p_composition_of_coherent_for_rewrite</span></a> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#associativity"><span class="id" type="projection">Category.Core.associativity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a>) (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#z"><span class="id" type="variable">z</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#g"><span class="id" type="variable">g</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)))</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of_coherent"><span class="id" type="projection">p_composition_of_coherent</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of_coherent_for_rewrite_helper"><span class="id" type="lemma">p_composition_of_coherent_for_rewrite_helper</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="p_left_identity_of_coherent_for_rewrite"><span class="id" type="lemma">p_left_identity_of_coherent_for_rewrite</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_1"><span class="id" type="definition">left_identity_natural_transformation_1</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_identity_of"><span class="id" type="projection">p_identity_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> 1 <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_left_identity_of_coherent"><span class="id" type="projection">p_left_identity_of_coherent</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="p_right_identity_of_coherent_for_rewrite"><span class="id" type="lemma">p_right_identity_of_coherent_for_rewrite</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">Category.Core.right_identity</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_1"><span class="id" type="definition">right_identity_natural_transformation_1</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_morphism_of"><span class="id" type="projection">p_morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_identity_of"><span class="id" type="projection">p_identity_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_composition_of"><span class="id" type="projection">p_composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#f"><span class="id" type="variable">f</span></a> 1<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#p_right_identity_of_coherent"><span class="id" type="projection">p_right_identity_of_coherent</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_natural_transformation</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">Category.Core.left_identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#lemmas"><span class="id" type="section">lemmas</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Pseudofunctor.FromFunctor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Pseudofunctor.FromFunctor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Pseudofunctor.FromFunctor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab646"></a><h1 class="section">Functors to cat are pseudofunctors</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#"><span class="id" type="library">NaturalTransformation.Composition.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#"><span class="id" type="library">NaturalTransformation.Composition.Laws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Identity.html#"><span class="id" type="library">Functor.Identity</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="library">Pseudofunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="library">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#"><span class="id" type="library">FunctorCategory.Morphisms</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#"><span class="id" type="library">NaturalTransformation.Isomorphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Every functor to Cat is a pseudofunctor 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="of_functor"><span class="id" type="section">of_functor</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="of_functor.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <span class="id" type="var">P</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#D"><span class="id" type="variable">D</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="cat"><span class="id" type="abbreviation">cat</span></a> := (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.HP"><span class="id" type="variable">HP</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="of_functor.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#cat"><span class="id" type="abbreviation">cat</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="path_functor_helper"><span class="id" type="definition">path_functor_helper</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">F1</span> <span class="id" type="var">F2</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">pf1</span> <span class="id" type="var">pf2</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F1"><span class="id" type="variable">F1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F2"><span class="id" type="variable">F2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pf1"><span class="id" type="variable">pf1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pf2"><span class="id" type="variable">pf2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">PA</span> <span class="id" type="var">PB</span> ⇒ @<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.HP"><span class="id" type="variable">HP</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#PA"><span class="id" type="variable">PA</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#PB"><span class="id" type="variable">PB</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F1"><span class="id" type="variable">F1</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F2"><span class="id" type="variable">F2</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Hint Extern</span> 0 (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> ?<span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) ⇒ <span class="id" type="tactic">exact</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Tactic Notation</span> "transitivity_idtoiso" <span class="id" type="var">open_constr</span>(<span class="id" type="var">hyp</span>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- ?<span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> ?<span class="id" type="var">C</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span> ] ⇒ <span class="id" type="var">etransitivity</span> (<span class="id" type="var">f</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> <span class="id" type="var">C</span> <span class="id" type="var">hyp</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">do</span> 2 <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#path_functor_helper"><span class="id" type="definition">path_functor_helper</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">trivial</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">path_natural_transformation</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">pseudofunctor_t</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#natural_transformation_of_natural_isomorphism"><span class="id" type="definition">natural_transformation_of_natural_isomorphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#idtoiso_whisker_r"><span class="id" type="definition">idtoiso_whisker_r</span></a>, ?<a class="idref" href="HoTT.categories.NaturalTransformation.Isomorphisms.html#idtoiso_whisker_l"><span class="id" type="definition">idtoiso_whisker_l</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">C</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- @<a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (@<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">C</span> ?<span class="id" type="var">D</span> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">C</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>)%<span class="id" type="var">category</span> <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_pV"><span class="id" type="definition">iso_moveL_pV</span></a> <span class="id" type="var">C</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_Vp"><span class="id" type="definition">iso_moveL_Vp</span></a> <span class="id" type="var">C</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_pM"><span class="id" type="definition">iso_moveL_pM</span></a> <span class="id" type="var">C</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveL_Mp"><span class="id" type="definition">iso_moveL_Mp</span></a> <span class="id" type="var">C</span>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_inv"><span class="id" type="lemma">idtoiso_inv</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">change</span> @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#compose"><span class="id" type="definition">NaturalTransformation.Composition.Core.compose</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">F</span> <span class="id" type="var">G</span> <span class="id" type="var">H</span> ⇒ @<a class="idref" href="HoTT.categories.Category.Core.html#compose"><span class="id" type="projection">Category.Core.compose</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#H"><span class="id" type="variable">H</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">cbv</span> <span class="id" type="keyword">beta</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso_comp"><span class="id" type="lemma">idtoiso_comp</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">Functor.Composition.Laws.left_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">Functor.Composition.Laws.left_identity</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">Functor.Composition.Laws.right_identity</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">Functor.Composition.Laws.right_identity</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">Functor.Composition.Laws.associativity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">transitivity_idtoiso</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">Functor.Composition.Laws.associativity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#eta_idtoiso"><span class="id" type="lemma">eta_idtoiso</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity_fst"><span class="id" type="definition">Functor.Composition.Laws.left_identity_fst</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity_fst"><span class="id" type="definition">Functor.Composition.Laws.right_identity_fst</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity_fst"><span class="id" type="definition">Functor.Composition.Laws.associativity_fst</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">reflexivity</span>.<br/>

<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_of_functor__composition_of"><span class="id" type="lemma">pseudofunctor_of_functor__composition_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x0</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x7</span> <span class="id" type="var">x11</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x12</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x11"><span class="id" type="variable">x11</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x6</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a>} {<span class="id" type="var">x9</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x14</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x11"><span class="id" type="variable">x11</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x9"><span class="id" type="variable">x9</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x6"><span class="id" type="variable">x6</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x4</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">x5</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x8</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x7"><span class="id" type="variable">x7</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a>)%<span class="id" type="var">functor</span>} {<span class="id" type="var">x10</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x13</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x6"><span class="id" type="variable">x6</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x10"><span class="id" type="variable">x10</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a>)%<span class="id" type="var">functor</span>} {<span class="id" type="var">x15</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x9"><span class="id" type="variable">x9</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x10"><span class="id" type="variable">x10</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a>) (<span class="id" type="var">H1'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">H2'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">H'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#associator_1"><span class="id" type="definition">associator_1</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x9"><span class="id" type="variable">x9</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x10"><span class="id" type="variable">x10</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x15"><span class="id" type="variable">x15</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x8"><span class="id" type="variable">x8</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">))</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x9"><span class="id" type="variable">x9</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x13"><span class="id" type="variable">x13</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x14"><span class="id" type="variable">x14</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x12"><span class="id" type="variable">x12</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">))</span></a>)%<span class="id" type="var">natural_transformation</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">HP</span> <span class="id" type="var">F</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">simpl</span>; <span class="id" type="var">pseudofunctor_t</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_of_functor__left_identity_of"><span class="id" type="lemma">pseudofunctor_of_functor__left_identity_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x0</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x2</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x4</span> <span class="id" type="var">x5</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">x6</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a>} {<span class="id" type="var">x7</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a>) (<span class="id" type="var">H'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x3"><span class="id" type="variable">x3</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oR'_x"><span class="id" type="notation">oR</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x7"><span class="id" type="variable">x7</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#left_identity_natural_transformation_2"><span class="id" type="definition">NaturalTransformation.Composition.Laws.left_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x6"><span class="id" type="variable">x6</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">natural_transformation</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">HP</span> <span class="id" type="var">F</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">simpl</span>; <span class="id" type="var">pseudofunctor_t</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="pseudofunctor_of_functor__right_identity_of"><span class="id" type="lemma">pseudofunctor_of_functor__right_identity_of</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x0</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x4</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a>} {<span class="id" type="var">x5</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{<span class="id" type="var">x2</span> <span class="id" type="var">x3</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">x6</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x3"><span class="id" type="variable">x3</span></a>} {<span class="id" type="var">x7</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x3"><span class="id" type="variable">x3</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x4"><span class="id" type="variable">x4</span></a>)%<span class="id" type="var">functor</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H0'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a>) (<span class="id" type="var">H'</span> : <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x3"><span class="id" type="variable">x3</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">oL</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x5"><span class="id" type="variable">x5</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'oL'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x7"><span class="id" type="variable">x7</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">natural_transformation</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#right_identity_natural_transformation_2"><span class="id" type="definition">NaturalTransformation.Composition.Laws.right_identity_natural_transformation_2</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x3"><span class="id" type="variable">x3</span></a><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x6"><span class="id" type="variable">x6</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#NaturalTransformationCompositionCoreNotations.:natural_transformation_scope:x_'o'_x"><span class="id" type="notation">)</span></a>)%<span class="id" type="var">natural_transformation</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">HP</span> <span class="id" type="var">F</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">simpl</span>; <span class="id" type="var">pseudofunctor_t</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="pseudofunctor_of_functor"><span class="id" type="definition">pseudofunctor_of_functor</span></a> : <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#Pseudofunctor"><span class="id" type="record">Pseudofunctor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#Build_Pseudofunctor"><span class="id" type="constructor">Build_Pseudofunctor</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> (<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m0</span> <span class="id" type="var">m1</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#m1"><span class="id" type="variable">m1</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#m0"><span class="id" type="variable">m0</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">Category.Morphisms.idtoiso</span></a> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pseudofunctor_of_functor__composition_of"><span class="id" type="lemma">pseudofunctor_of_functor__composition_of</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pseudofunctor_of_functor__left_identity_of"><span class="id" type="lemma">pseudofunctor_of_functor__left_identity_of</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pseudofunctor_of_functor__right_identity_of"><span class="id" type="lemma">pseudofunctor_of_functor__right_identity_of</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#of_functor"><span class="id" type="section">of_functor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="FunctorToCat"><span class="id" type="definition">FunctorToCat</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">C</span>} `{<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>, <span class="id" type="var">P</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#D"><span class="id" type="variable">D</span></a>)}<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> (@<a class="idref" href="HoTT.categories.Cat.Core.html#sub_pre_cat"><span class="id" type="definition">sub_pre_cat</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#HP"><span class="id" type="variable">HP</span></a>).<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">functor_to_cat_id</span> : <span class="id" type="var">FunctorToCat</span> &gt;-&gt; <span class="id" type="var">Functor</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="pseudofunctor_of_functor_to_cat"><span class="id" type="definition">pseudofunctor_of_functor_to_cat</span></a> `(<span class="id" type="var">F</span> : @<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#FunctorToCat"><span class="id" type="definition">FunctorToCat</span></a> <span class="id" type="var">H</span> <span class="id" type="var">C</span> <span class="id" type="var">P</span> <span class="id" type="var">HP</span>)<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pseudofunctor_of_functor"><span class="id" type="definition">pseudofunctor_of_functor</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#HP"><span class="id" type="variable">HP</span></a> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#F"><span class="id" type="variable">F</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#pseudofunctor_of_functor_to_cat"><span class="id" type="definition">pseudofunctor_of_functor_to_cat</span></a> : <span class="id" type="var">FunctorToCat</span> &gt;-&gt; <span class="id" type="var">Pseudofunctor</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Pseudofunctor.Pseudofunctor.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Pseudofunctor.Pseudofunctor</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Pseudofunctor.Pseudofunctor</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab642"></a><h1 class="section">Pseudofunctors</h1>
<a name="lab643"></a><h2 class="section">Definition</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="library">Pseudofunctor.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab644"></a><h2 class="section">Construction from a functor to cat</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#"><span class="id" type="library">Pseudofunctor.FromFunctor</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="module">Pseudofunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Pseudofunctor.FromFunctor.html#"><span class="id" type="module">Pseudofunctor.FromFunctor</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.SetCategory.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.SetCategory.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.SetCategory.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab326"></a><h1 class="section">PreCategories <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="library">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="cat_of"><span class="id" type="abbreviation">cat_of</span></a> <span class="id" type="var">obj</span> :=<br/>
&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a> <span class="id" type="var">obj</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.categories.SetCategory.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.SetCategory.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> ⇒ <a class="idref" href="HoTT.categories.SetCategory.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#g"><span class="id" type="variable">g</span></a>)%<span class="id" type="var">core</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
There is a category <span class="inlinecode"><span class="id" type="keyword">Set</span></span>, where the objects are sets and the
    morphisms are set morphisms 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="prop_cat"><span class="id" type="definition">prop_cat</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> := <a class="idref" href="HoTT.categories.SetCategory.Core.html#cat_of"><span class="id" type="abbreviation">cat_of</span></a> <a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="set_cat"><span class="id" type="definition">set_cat</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a> := <a class="idref" href="HoTT.categories.SetCategory.Core.html#cat_of"><span class="id" type="abbreviation">cat_of</span></a> <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab327"></a><h2 class="section"><span class="inlinecode"><span class="id" type="keyword">Prop</span></span> is a strict category</h2>

</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="isstrict_prop_cat"><span class="id" type="instance">isstrict_prop_cat</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>, <a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}<br/>
: <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">IsStrictCategory</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Universe.html#trunc_hProp"><span class="id" type="instance">trunc_hProp</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.SetCategory.Functors.Functors.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.SetCategory.Functors.Functors</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.SetCategory.Functors.Functors</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab331"></a><h1 class="section">Functors between <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="set_coercions_definitions"><span class="id" type="section">set_coercions_definitions</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="set_coercions_definitions.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="to_prop"><span class="id" type="definition">to_prop</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions_definitions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="to_set"><span class="id" type="definition">to_set</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions_definitions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="from_prop"><span class="id" type="definition">from_prop</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions_definitions.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="from_set"><span class="id" type="definition">from_set</span></a> := <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions_definitions.C"><span class="id" type="variable">C</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions_definitions"><span class="id" type="section">set_coercions_definitions</span></a>.<br/>

<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">to_prop_id</span> : <span class="id" type="var">to_prop</span> &gt;-&gt; <span class="id" type="var">Functor</span>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">to_set_id</span> : <span class="id" type="var">to_set</span> &gt;-&gt; <span class="id" type="var">Functor</span>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">from_prop_id</span> : <span class="id" type="var">from_prop</span> &gt;-&gt; <span class="id" type="var">Functor</span>.<br/>
<span class="id" type="keyword">Identity</span> <span class="id" type="keyword">Coercion</span> <span class="id" type="var">from_set_id</span> : <span class="id" type="var">from_set</span> &gt;-&gt; <span class="id" type="var">Functor</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="set_coercions"><span class="id" type="section">set_coercions</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="set_coercions.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab332"></a><h2 class="section">Functors to <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span> give rise to functors to <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="to_prop2set"><span class="id" type="definition">to_prop2set</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#to_prop"><span class="id" type="definition">to_prop</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#to_set"><span class="id" type="definition">to_set</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> (<a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m"><span class="id" type="variable">m</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m</span> <span class="id" type="var">m'</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#d'"><span class="id" type="variable">d'</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m'"><span class="id" type="variable">m'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab333"></a><h2 class="section">Functors from <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span> give rise to functors to <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span></h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="from_set2prop"><span class="id" type="definition">from_set2prop</span></a> (<span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#from_set"><span class="id" type="definition">from_set</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a>) : <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#from_prop"><span class="id" type="definition">from_prop</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Functor.Core.html#Build_Functor"><span class="id" type="constructor">Build_Functor</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions.C"><span class="id" type="variable">C</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m"><span class="id" type="variable">m</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#d"><span class="id" type="variable">d</span></a> <span class="id" type="var">_</span>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <span class="id" type="var">d'</span> <span class="id" type="var">m</span> <span class="id" type="var">m'</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#d"><span class="id" type="variable">d</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#d'"><span class="id" type="variable">d'</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#m'"><span class="id" type="variable">m'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#F"><span class="id" type="variable">F</span></a> (<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#set_coercions"><span class="id" type="section">set_coercions</span></a>.<br/>

<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#to_prop2set"><span class="id" type="definition">to_prop2set</span></a> : <span class="id" type="var">to_prop</span> &gt;-&gt; <span class="id" type="var">to_set</span>.<br/>
<span class="id" type="keyword">Coercion</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#from_set2prop"><span class="id" type="definition">from_set2prop</span></a> : <span class="id" type="var">from_set</span> &gt;-&gt; <span class="id" type="var">from_prop</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.SetCategory.Morphisms.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.SetCategory.Morphisms</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.SetCategory.Morphisms</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab328"></a><h1 class="section">Morphisms in <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span></h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="equiv_iso_set_cat"><span class="id" type="section">equiv_iso_set_cat</span></a>.<br/>
</div>

<div class="doc">
<a name="lab329"></a><h2 class="section">Isomorphisms in <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span> are eqivalent to equivalences.</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isiso_isequiv"><span class="id" type="definition">isiso_isequiv</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">Build_IsIsomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>%<span class="id" type="var">equiv</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">_</span>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isequiv_isiso"><span class="id" type="definition">isequiv_isiso</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>%<span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_equiv"><span class="id" type="definition">iso_equiv</span></a> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a>) (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">Build_Isomorphic</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#isiso_isequiv"><span class="id" type="definition">isiso_isequiv</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_isiso_isequiv"><span class="id" type="instance">isequiv_isiso_isequiv</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv"><span class="id" type="definition">iso_equiv</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>) | 0.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv"><span class="id" type="definition">iso_equiv</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#isequiv_isiso"><span class="id" type="definition">isequiv_isiso</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [? ?]; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv"><span class="id" type="definition">iso_equiv</span></a>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#equiv_iso_set_cat"><span class="id" type="section">equiv_iso_set_cat</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="equiv_iso_prop_cat"><span class="id" type="section">equiv_iso_prop_cat</span></a>.<br/>
</div>

<div class="doc">
<a name="lab330"></a><h2 class="section">Isomorphisms in <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span> are eqivalent to equivalences.</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isiso_isequiv_prop"><span class="id" type="definition">isiso_isequiv_prop</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_IsIsomorphism"><span class="id" type="constructor">Build_IsIsomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>%<span class="id" type="var">equiv</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">_</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">_</span>)).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isequiv_isiso_prop"><span class="id" type="definition">isequiv_isiso_prop</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>%<span class="id" type="var">morphism</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="iso_equiv_prop"><span class="id" type="definition">iso_equiv_prop</span></a> (<span class="id" type="var">s</span> <span class="id" type="var">d</span> : <a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a>) (<span class="id" type="var">m</span> : <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Category.Morphisms.html#Build_Isomorphic"><span class="id" type="constructor">Build_Isomorphic</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#isiso_isequiv_prop"><span class="id" type="definition">isiso_isequiv_prop</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_isiso_isequiv_prop"><span class="id" type="instance">isequiv_isiso_isequiv_prop</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv_prop"><span class="id" type="definition">iso_equiv_prop</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#d"><span class="id" type="variable">d</span></a>) | 0.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv_prop"><span class="id" type="definition">iso_equiv_prop</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">m</span> ⇒ <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#isequiv_isiso_prop"><span class="id" type="definition">isequiv_isiso_prop</span></a> <span class="id" type="var">s</span> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#m"><span class="id" type="variable">m</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [? ?]; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#iso_equiv_prop"><span class="id" type="definition">iso_equiv_prop</span></a>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#equiv_iso_prop_cat"><span class="id" type="section">equiv_iso_prop_cat</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.SetCategory.SetCategory.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.SetCategory.SetCategory</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.SetCategory.SetCategory</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab322"></a><h1 class="section">Category of sets</h1>
<a name="lab323"></a><h2 class="section">Definitoins of <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">set_cat</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.SetCategory.Core.html#prop_cat"><span class="id" type="definition">prop_cat</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="library">SetCategory.Core</span></a>.<br/>
</div>

<div class="doc">
<a name="lab324"></a><h2 class="section">Morphisms in the category of sets</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#"><span class="id" type="library">SetCategory.Morphisms</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="module">SetCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.SetCategory.Morphisms.html#"><span class="id" type="module">SetCategory.Morphisms</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab325"></a><h2 class="section">Functors to/from the category of sets</h2>
 We recreate the subdirectory structure by making a module for each subdirectory. 
</div>
<div class="code">
<span class="id" type="keyword">Module</span> <a name="Functors"><span class="id" type="module">Functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#"><span class="id" type="library">SetCategory.Functors.Functors</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.SetCategory.Functors.Functors.html#"><span class="id" type="module">SetCategory.Functors.Functors</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#"><span class="id" type="module">Functors</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Structure.Core.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Structure.Core</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Structure.Core</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab520"></a><h1 class="section">Notions of Structure</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab521"></a><h1 class="section">Structures</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">structure_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">structure</span>.<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">long_structure_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">long_structure</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">structure_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the Homotopy Type Theory Book (with slight changes for
    notational consistency): 
<div class="paragraph"> </div>

<a name="lab522"></a><h2 class="section">9.8 The structure identity principle</h2>


<div class="paragraph"> </div>

    The <i>structure identity principle</i> is an informal principle that
    expresses that isomorphic structures are identical. We aim to
    prove a general abstract result which can be applied to a wide
    family of notions of structure, where structures may be
    many-sorted or even dependently-sorted, in-finitary, or even
    higher order.

<div class="paragraph"> </div>

    The simplest kind of single-sorted structure consists of a type
    with no additional structure. The univalence axiom expresses the
    structure identity principle for that notion of structure in a
    strong form: for types <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>, the canonical function <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> <span class="inlinecode">→</span>
    <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">≃</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>)</span> is an equivalence.  We start with a precategory <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>. In
    our application to single-sorted first order structures, <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> will
    be the category of <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span>-small sets, where <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> is a univalent type
    universe. 
<div class="paragraph"> </div>

<a name="lab523"></a><h3 class="section">Notion of Structure</h3>
 Definition: A <i>notion of structure</i> <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,<a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span> over <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> consists of
    the following.  We use <span class="inlinecode"><span class="id" type="var">X₀</span></span> to denote the objects of <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>, and
    <span class="inlinecode"><span class="id" type="var">hom</span>ₓ(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> to denote the morphisms <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#morphism"><span class="id" type="abbreviation">morphism</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>.

<div class="paragraph"> </div>

    (i) A type family <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">X₀</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span>.  For each <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">X₀</span></span> the elements
        of <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> are called <i><span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span>-structures</i> on <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.

<div class="paragraph"> </div>

    (ii) For <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">X₀</span></span> and <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, <span class="inlinecode"><span class="id" type="var">β</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>, to each <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">hom</span>ₓ(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,</span>
         <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> a mere proposition <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αβ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span>.

<div class="paragraph"> </div>

         If <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αβ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> is true, we say that <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is a <i><span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span>
         <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span>-homomorphism</i> from <span class="inlinecode"><span class="id" type="var">α</span></span> to <span class="inlinecode"><span class="id" type="var">β</span></span>.

<div class="paragraph"> </div>

    (iii) For <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">X₀</span></span> and <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, we have <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αα</span>}(1ₓ)</span>.

<div class="paragraph"> </div>

    (iv) For <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">X₀</span></span> and <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, <span class="inlinecode"><span class="id" type="var">β</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>, <span class="inlinecode"><span class="id" type="var">γ</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span>, if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span>
         <span class="inlinecode"><span class="id" type="var">hom</span>ₓ(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span>, we have

<div class="paragraph"> </div>

         <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αβ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)→</span> <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">βγ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αγ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span>.
 
<div class="paragraph"> </div>

 Note: We rearrange some parameters to <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> to ease Coq's
    unification engine and typeclass machinery. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Record</span> <a name="NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> (<span class="id" type="var">X</span> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>) :=<br/>
&nbsp;&nbsp;{<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="structure"><span class="id" type="projection">structure</span></a> :&gt; <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Type</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="istrunc_is_structure_homomorphism"><span class="id" type="projection">istrunc_is_structure_homomorphism</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> <span class="id" type="var">f</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (@<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="method">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#f"><span class="id" type="variable">f</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="is_structure_homomorphism_identity"><span class="id" type="projection">is_structure_homomorphism_identity</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="method">is_structure_homomorphism</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="is_structure_homomorphism_composition"><span class="id" type="projection">is_structure_homomorphism_composition</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#structure"><span class="id" type="method">structure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#z"><span class="id" type="variable">z</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="method">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="method">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#c"><span class="id" type="variable">c</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="method">is_structure_homomorphism</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#c"><span class="id" type="variable">c</span></a><br/>
&nbsp;&nbsp;}.<br/>

<br/>
</div>

<div class="doc">
It would be nice to make this a class, but we can't:

<div class="paragraph"> </div>

<pre>
    Existing Class is_structure_homomorphism.
</pre>

<div class="paragraph"> </div>

    gives

<div class="paragraph"> </div>

<pre>
    Toplevel input, characters 0-41:
    Anomaly: Mismatched instance and context when building universe substitution.
    Please report.
</pre>

<div class="paragraph"> </div>

    When we move to polyproj, it won't anymore. 
</div>
<div class="code">

<br/>
<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">istrunc_is_structure_homomorphism</span>.<br/>

<br/>
<span class="id" type="var">Create</span> <span class="id" type="var">HintDb</span> <span class="id" type="var">structure_homomorphisms</span> <span class="id" type="var">discriminated</span>.<br/>

<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">is_structure_homomorphism_identity</span> <span class="id" type="var">is_structure_homomorphism_composition</span> : <span class="id" type="var">structure_homomorphisms</span>.<br/>

<br/>
</div>

<div class="doc">
When <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span> is a notion of structure, for <span class="inlinecode"><span class="id" type="var">α</span></span> <span class="inlinecode"><span class="id" type="var">β</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> we define

<div class="paragraph"> </div>

    <span class="inlinecode">(<span class="id" type="var">α</span></span> <span class="inlinecode">≤ₓ</span> <span class="inlinecode"><span class="id" type="var">β</span>)</span> <span class="inlinecode">:=</span> <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αβ</span>}(1ₓ)</span>.

<div class="paragraph"> </div>


</div>
<div class="code">

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">"</span></a>a &lt;=_{ x } b" := (<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">a</span> <span class="id" type="var">b</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">long_structure_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name=":structure_scope:x_'<='_x"><span class="id" type="notation">"</span></a>a &lt;= b" := (<span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">≤</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">_</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">{</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">}</span></a> <span class="id" type="var">b</span>)%<span class="id" type="var">long_structure</span> : <span class="id" type="var">structure_scope</span>.<br/>

<br/>
</div>

<div class="doc">
By (iii) and (iv), this is a preorder with <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> its type of objects. 
<div class="paragraph"> </div>

<a name="lab524"></a><h3 class="section">Being a structure homomorphism is a preorder</h3>

</div>
<div class="code">
<span class="id" type="keyword">Global Instance</span> <a name="preorder_is_structure_homomorphism"><span class="id" type="instance">preorder_is_structure_homomorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">X</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a>) <span class="id" type="var">x</span><br/>
: <a class="idref" href="HoTT.Overture.html#PreOrder"><span class="id" type="class">PreOrder</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>)).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">split</span>; <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">eauto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">structure_homomorphisms</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.categories.Category.Core.html#identity_identity"><span class="id" type="projection">identity_identity</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eauto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">structure_homomorphisms</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab525"></a><h3 class="section">Standard notion of structure</h3>
 We say that <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span> is a <i>standard notion of structure</i> if this
    preorder is in fact a partial order, for all <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>. 
<div class="paragraph"> </div>

 A partial order is an antisymmetric preorder, i.e., we must have
    <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">≤</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span> <span class="inlinecode">≤</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsStandardNotionOfStructure"><span class="id" type="record">IsStandardNotionOfStructure</span></a> <span class="id" type="var">X</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a>) :=<br/>
&nbsp;&nbsp;<a name="antisymmetry_structure"><span class="id" type="projection">antisymmetry_structure</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> (<span class="id" type="var">a</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#:structure_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#:structure_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a>.<br/>

<br/>
</div>

<div class="doc">
Note that for a standard notion of structure, each type <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> must
    actually be a set. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="istrunc_homomorphism_standard_notion_of_structure"><span class="id" type="instance">istrunc_homomorphism_standard_notion_of_structure</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">X</span> <span class="id" type="var">P</span> `{@<a class="idref" href="HoTT.categories.Structure.Core.html#IsStandardNotionOfStructure"><span class="id" type="class">IsStandardNotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#P"><span class="id" type="variable">P</span></a>} <span class="id" type="var">x</span><br/>
: <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.HSet.html#isset_hrel_subpaths"><span class="id" type="lemma">isset_hrel_subpaths</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#:structure_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#:structure_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">split</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> ? ? [? ?]; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#antisymmetry_structure"><span class="id" type="definition">antisymmetry_structure</span></a>; <span class="id" type="tactic">assumption</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab526"></a><h3 class="section">Precategory of structures</h3>
 We now define, for any notion of structure <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span>, a
    <i>precategory of <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span>-structures</i>,

<div class="paragraph"> </div>

    <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">Str_</span>{(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)}(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)</span>.

<div class="paragraph"> </div>

<ul class="doclist">
<li> The type of objects of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is the type <span class="inlinecode"><span class="id" type="var">A₀</span></span> <span class="inlinecode">:=</span> <span class="inlinecode">∑ₓ</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.  If <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> <span class="inlinecode">≡</span>
      <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>;</span> <span class="inlinecode"><span class="id" type="var">α</span>)</span>, we may write <span class="inlinecode">|<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>|</span> <span class="inlinecode">:=</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.

<div class="paragraph"> </div>


</li>
<li> For <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>;</span> <span class="inlinecode"><span class="id" type="var">α</span>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">A₀</span></span> and <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>;</span> <span class="inlinecode"><span class="id" type="var">β</span>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">A₀</span></span>, we define

<div class="paragraph"> </div>

      <span class="inlinecode"><span class="id" type="var">hom_A</span>((<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>;</span> <span class="inlinecode"><span class="id" type="var">α</span>),</span> <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>;</span> <span class="inlinecode"><span class="id" type="var">β</span>))</span> <span class="inlinecode">:=</span> <span class="inlinecode">{</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">|</span> <span class="inlinecode"><span class="id" type="var">H_</span>{<span class="id" type="var">αβ</span>}(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">}</span>.

</li>
</ul>
    The composition and identities are inherited from <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>; conditions
    (iii) and (iv) ensure that these lift to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Module</span> <a name="PreCategoryOfStructures"><span class="id" type="module">PreCategoryOfStructures</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="PreCategoryOfStructures.precategory"><span class="id" type="section">precategory</span></a>.<br/>
</div>

<div class="doc">
We use <span class="inlinecode"><span class="id" type="var">Records</span></span> because they are faster than sigma types. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="PreCategoryOfStructures.precategory.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="PreCategoryOfStructures.precategory.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory.X"><span class="id" type="variable">X</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="PreCategoryOfStructures.object"><span class="id" type="abbreviation">object</span></a> := <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory.X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Record</span> <a name="PreCategoryOfStructures.morphism"><span class="id" type="record">morphism</span></a> (<span class="id" type="var">xa</span> <span class="id" type="var">yb</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.object"><span class="id" type="abbreviation">object</span></a>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{ <a name="PreCategoryOfStructures.f"><span class="id" type="projection">f</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a name="PreCategoryOfStructures.h"><span class="id" type="projection">h</span></a> : <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Structure.Core.html#f"><span class="id" type="method">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> }.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="PreCategoryOfStructures.issig_morphism"><span class="id" type="lemma">issig_morphism</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">Category.Core.morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">issig</span> (@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">Build_morphism</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span>) (@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">f</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span>) (@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.h"><span class="id" type="projection">h</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">path_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span> (<span class="id" type="var">fh</span> <span class="id" type="var">gi</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.morphism"><span class="id" type="record">morphism</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#yb"><span class="id" type="variable">yb</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#fh"><span class="id" type="variable">fh</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#gi"><span class="id" type="variable">gi</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#fh"><span class="id" type="variable">fh</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#gi"><span class="id" type="variable">gi</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? ? [? ?] [? ?] <span class="id" type="var">H</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.precategory"><span class="id" type="section">precategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">path_morphism</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">P</span> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span> <span class="id" type="var">fh</span> <span class="id" type="var">gi</span>} <span class="id" type="var">H</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="module">PreCategoryOfStructures</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="precategory"><span class="id" type="section">precategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Import</span> <span class="id" type="var">PreCategoryOfStructures</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="precategory_of_structures"><span class="id" type="definition">precategory_of_structures</span></a> <span class="id" type="var">X</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.categories.Structure.Core.html#NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#X"><span class="id" type="variable">X</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.categories.Category.Core.html#Build_PreCategory"><span class="id" type="definition">Build_PreCategory</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.morphism"><span class="id" type="record">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">xa</span> ⇒ {| <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">identity</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">xa</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">.1;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">h</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">is_structure_homomorphism_identity</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">xa</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">.2</span></a> |})<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span> <span class="id" type="var">zc</span> <span class="id" type="var">gi</span> <span class="id" type="var">fh</span> ⇒ {| <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">gi</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">)</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">o</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">f</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">fh</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">);</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">h</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">is_structure_homomorphism_composition</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">_</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">h</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">fh</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">)</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">h</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">gi</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.Build_morphism"><span class="id" type="constructor">)</span></a> |})<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> <span class="id" type="var">d</span> ⇒ <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.issig_morphism"><span class="id" type="lemma">issig_morphism</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.categories.Structure.Core.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#d"><span class="id" type="variable">d</span></a>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| |- @<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.morphism"><span class="id" type="record">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intros</span> [? ?]; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| |- <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">path_morphism</span></a>; <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">associativity</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">path_morphism</span></a>; <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">path_morphism</span></a>; <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Structure.Core.html#precategory"><span class="id" type="section">precategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="StructureCoreNotations"><span class="id" type="module">StructureCoreNotations</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="StructureCoreNotations.:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">"</span></a>a &lt;=_{ x } b" := (<a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span> (<a class="idref" href="HoTT.categories.Category.Core.html#identity"><span class="id" type="projection">identity</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">a</span> <span class="id" type="var">b</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">long_structure_scope</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Notation</span> <a name="StructureCoreNotations.:structure_scope:x_'<='_x"><span class="id" type="notation">"</span></a>a &lt;= b" := (<span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">≤</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">_</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">{</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Structure.Core.html#:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">}</span></a> <span class="id" type="var">b</span>)%<span class="id" type="var">long_structure</span> : <span class="id" type="var">structure_scope</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="module">StructureCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Structure.IdentityPrinciple.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Structure.IdentityPrinciple</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Structure.IdentityPrinciple</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab527"></a><h1 class="section">The Structure Identity Principle</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="library">Category.Univalent</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="library">Structure.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Record.html#"><span class="id" type="library">types.Record</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">structure_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting the Homotopy Type Theory Book (with slight changes for
    notational consistency): 
<div class="paragraph"> </div>

 Theorem (Structure identity principle): If <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> is a category and
    <span class="inlinecode">(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)</span> is a standard notion of structure over <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>, then the
    precategory <span class="inlinecode"><span class="id" type="var">Str_</span>{(<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a>)}(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)</span> is a category. 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="sip"><span class="id" type="section">sip</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sip.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="sip.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.categories.Structure.Core.html#NotionOfStructure"><span class="id" type="record">NotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{@<a class="idref" href="HoTT.categories.Structure.Core.html#IsStandardNotionOfStructure"><span class="id" type="class">IsStandardNotionOfStructure</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a>}.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="sip.StrX"><span class="id" type="variable">StrX</span></a> := @<a class="idref" href="HoTT.categories.Structure.Core.html#precategory_of_structures"><span class="id" type="definition">precategory_of_structures</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sip_isotoid_helper"><span class="id" type="definition">sip_isotoid_helper</span></a> (<span class="id" type="var">xa</span> <span class="id" type="var">yb</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.StrX"><span class="id" type="variable">StrX</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#left_inverse"><span class="id" type="method">left_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#right_inverse"><span class="id" type="method">right_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="sip_isotoid_helper_refl"><span class="id" type="lemma">sip_isotoid_helper_refl</span></a> (<span class="id" type="var">xa</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.StrX"><span class="id" type="variable">StrX</span></a>)<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_helper"><span class="id" type="definition">sip_isotoid_helper</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> (<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_helper"><span class="id" type="definition">sip_isotoid_helper</span></a>, <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a>, <a class="idref" href="HoTT.categories.Category.Morphisms.html#isomorphic_refl"><span class="id" type="instance">isomorphic_refl</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="sip_helper"><span class="id" type="lemma">sip_helper</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.Core.html#is_structure_homomorphism"><span class="id" type="projection">is_structure_homomorphism</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:morphism_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#a"><span class="id" type="variable">a</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intros</span>; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">split</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [<span class="id" type="var">H0</span> <span class="id" type="var">H1</span>]; <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#antisymmetry_structure"><span class="id" type="definition">antisymmetry_structure</span></a>; <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="sip_isotoid"><span class="id" type="definition">sip_isotoid</span></a> (<span class="id" type="var">xa</span> <span class="id" type="var">yb</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.StrX"><span class="id" type="variable">StrX</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Univalent.html#isotoid"><span class="id" type="abbreviation">isotoid</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">xa</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">yb</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_helper"><span class="id" type="definition">sip_isotoid_helper</span></a> <span class="id" type="var">f</span>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_helper"><span class="id" type="lemma">sip_helper</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> ?<span class="id" type="var">X</span> ((<a class="idref" href="HoTT.categories.Category.Univalent.html#isotoid"><span class="id" type="abbreviation">isotoid</span></a> ?<span class="id" type="var">X</span> ?<span class="id" type="var">x</span> ?<span class="id" type="var">y</span>) ?<span class="id" type="var">m</span>)] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">X</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) <span class="id" type="var">m</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pattern</span> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <span class="id" type="var">X</span> ((<a class="idref" href="HoTT.categories.Category.Univalent.html#isotoid"><span class="id" type="abbreviation">isotoid</span></a> <span class="id" type="var">X</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) <span class="id" type="var">m</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H'</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">clear</span> <span class="id" type="var">H'</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.h"><span class="id" type="projection">PreCategoryOfStructures.h</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="sip_isotoid_refl"><span class="id" type="lemma">sip_isotoid_refl</span></a> <span class="id" type="var">xa</span><br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid"><span class="id" type="definition">sip_isotoid</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> (<a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#reflexivity"><span class="id" type="definition">reflexivity</span></a> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#eta_path_sigma_uncurried"><span class="id" type="definition">eta_path_sigma_uncurried</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (<a class="idref" href="HoTT.categories.Category.Univalent.html#isotoid"><span class="id" type="abbreviation">isotoid</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <span class="id" type="var">xa</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">xa</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) 1%<span class="id" type="var">path</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_helper_refl"><span class="id" type="lemma">sip_isotoid_helper_refl</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="path_f_idtoiso_precategory_of_structures"><span class="id" type="lemma">path_f_idtoiso_precategory_of_structures</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> (<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#precategory_of_structures"><span class="id" type="definition">precategory_of_structures</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a>) <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#p"><span class="id" type="variable">p</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="structure_identity_principle_helper"><span class="id" type="lemma">structure_identity_principle_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">xa</span> <span class="id" type="var">yb</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.StrX"><span class="id" type="variable">StrX</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> : <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#xa"><span class="id" type="variable">xa</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#CategoryMorphismsNotations.:category_scope:x_'<~=~>'_x"><span class="id" type="notation">&lt;~=~&gt;</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#yb"><span class="id" type="variable">yb</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#precategory_of_structures"><span class="id" type="definition">precategory_of_structures</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a>) (<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid"><span class="id" type="definition">sip_isotoid</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#x"><span class="id" type="variable">x</span></a>) : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.f"><span class="id" type="projection">PreCategoryOfStructures.f</span></a> (<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#x"><span class="id" type="variable">x</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#path_f_idtoiso_precategory_of_structures"><span class="id" type="lemma">path_f_idtoiso_precategory_of_structures</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#morphism_isomorphic"><span class="id" type="method">morphism_isomorphic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">idtoiso</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.X"><span class="id" type="variable">X</span></a> <span class="id" type="var">xa</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">yb</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_helper"><span class="id" type="definition">sip_isotoid_helper</span></a> <span class="id" type="var">_</span>))<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Sigma.html#projT1_path_sigma_uncurried"><span class="id" type="definition">projT1_path_sigma_uncurried</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="structure_identity_principle"><span class="id" type="instance">structure_identity_principle</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">IsCategory</span></a> (<a class="idref" href="HoTT.categories.Structure.Core.html#precategory_of_structures"><span class="id" type="definition">precategory_of_structures</span></a> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip.P"><span class="id" type="variable">P</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> (@<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid"><span class="id" type="definition">sip_isotoid</span></a> <span class="id" type="var">xa</span> <span class="id" type="var">yb</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#path_isomorphic"><span class="id" type="definition">path_isomorphic</span></a>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.Core.html#PreCategoryOfStructures.path_morphism"><span class="id" type="lemma">PreCategoryOfStructures.path_morphism</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#structure_identity_principle_helper"><span class="id" type="lemma">structure_identity_principle_helper</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">induction</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip_isotoid_refl"><span class="id" type="lemma">sip_isotoid_refl</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#sip"><span class="id" type="section">sip</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Structure.Notations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Structure.Notations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Structure.Notations</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab528"></a><h1 class="section">Notations for structures</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="library">Structure.Core</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="module">Structure.Core.StructureCoreNotations</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Structure.Structure.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Structure.Structure</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Structure.Structure</h1>

<div class="code">
</div>

<div class="doc">
Since there are only notations in <span class="inlinecode"><span class="id" type="library">Structure.Notations</span></span>, we can just export those. 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Structure.Notations.html#"><span class="id" type="library">Structure.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="library">Structure.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#"><span class="id" type="library">Structure.IdentityPrinciple</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="module">Structure.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#"><span class="id" type="module">Structure.IdentityPrinciple</span></a>.<br/>
</div>

<div class="doc">
We don't want to make utf-8 notations the default, so we don't export them. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Structure.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Structure.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Structure.Utf8</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="library">Structure.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Structure.Notations.html#"><span class="id" type="library">Structure.Notations</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":long_structure_scope:x_'≤_{'_x_'}'_x"><span class="id" type="notation">"</span></a>a ≤_{ x } b" := (<span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">≤</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">_</span></a><a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">{</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.:long_structure_scope:x_'<=_{'_x_'}'_x"><span class="id" type="notation">}</span></a> <span class="id" type="var">b</span>)%<span class="id" type="var">long_structure</span> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">long_structure_scope</span>.<br/>
<span class="id" type="keyword">Notation</span> <a name=":structure_scope:x_'≤'_x"><span class="id" type="notation">"</span></a>a ≤ b" := (<span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.Structure.Core.html#StructureCoreNotations.:structure_scope:x_'<='_x"><span class="id" type="notation">≤</span></a> <span class="id" type="var">b</span>)%<span class="id" type="var">structure</span> (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 70, <span class="id" type="keyword">no</span> <span class="id" type="keyword">associativity</span>) : <span class="id" type="var">structure_scope</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.UniversalProperties.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.UniversalProperties</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.UniversalProperties</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab661"></a><h1 class="section">Universal morphisms</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a> <a class="idref" href="HoTT.categories.Functor.Dual.html#"><span class="id" type="library">Functor.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Objects.html#"><span class="id" type="library">Category.Objects</span></a> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="library">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">morphism_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="UniversalMorphism"><span class="id" type="section">UniversalMorphism</span></a>.<br/>
</div>

<div class="doc">
Quoting Wikipedia:

<div class="paragraph"> </div>

      Suppose that <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> is a functor from a category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> to a
      category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, and let <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> be an object of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>.  Consider the
      following dual (opposite) notions: 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Ltac</span> <span class="id" type="var">univ_hprop_t</span> <span class="id" type="var">UniversalProperty</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">UniversalProperty</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> @<a class="idref" href="HoTT.types.Sigma.html#trunc_sigma"><span class="id" type="instance">trunc_sigma</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">first</span> [ <span class="id" type="tactic">intro</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[?<span class="id" type="var">m</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> 1] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ |- <span class="id" type="var">appcontext</span>[1 <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">m</span>] ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">m</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">by</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span> ].<br/>

<br/>
</div>

<div class="doc">
<a name="lab662"></a><h2 class="section">Initial morphisms</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.InitialMorphism"><span class="id" type="section">InitialMorphism</span></a>.<br/>
</div>

<div class="doc">
<a name="lab663"></a><h3 class="section">Definition</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a>.<br/>
</div>

<div class="doc">
An initial morphism from <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> is an initial object in
        the category <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a>)</span> of morphisms from <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span>.  In other
        words, it consists of a pair <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">φ)</span> where <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is an object
        of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode">φ:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is a morphism in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, such that the
        following initial property is satisfied:

<div class="paragraph"> </div>

<ul class="doclist">
<li> Whenever <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> is an object of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> is a
         morphism in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, then there exists a unique morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>
         <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> such that the following diagram commutes:

</li>
</ul>

<div class="paragraph"> </div>

<pre>
             φ
         X -----&gt; U A       A
          \        .        .
            \      . U g    . g
           f  \    .        .
               ↘   ↓        ↓
                 U Y        Y
</pre>
       
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> (<span class="id" type="var">Ap</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a>)) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Objects.html#IsInitialObject"><span class="id" type="abbreviation">IsInitialObject</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab664"></a><h3 class="section">Introduction rule</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.InitialMorphism.IntroductionAbstractionBarrier"><span class="id" type="section">IntroductionAbstractionBarrier</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">UniversalProperty</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">specialize</span> (<span class="id" type="var">UniversalProperty</span> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> <span class="id" type="var">x</span>) (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <span class="id" type="var">x</span>)).<br/>
</div>

<div class="doc">
We want to preserve the computation rules for the morphisms, even though they're unique up to unique isomorphism. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.issig_morphism"><span class="id" type="lemma">CommaCategory.issig_morphism</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">abstract</span> <span class="id" type="var">univ_hprop_t</span> <span class="id" type="var">UniversalProperty</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- (<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> <span class="id" type="var">UniversalProperty</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> <span class="id" type="var">UniversalProperty</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsInitialMorphism_curried"><span class="id" type="definition">Build_IsInitialMorphism_curried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a>) <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H'</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)) <span class="id" type="var">m'</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">p'</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;{| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">A'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">p'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">H</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">A'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">p'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">);</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">path_sigma</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">_</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">A'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">p'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">H</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">A'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">p'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">H'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">A'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">p'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">.1</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">.2)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">_</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)</span></a> |}).<br/>

<br/>
</div>

<div class="doc">
Projections from nested sigmas are currently rather slow.  We should just be able to do

<div class="paragraph"> </div>

<pre>
      Definition Build_IsInitialMorphism_uncurried
                 (univ
                  : { A : D
                    | { p : morphism C X (U A)
                       | let Ap := CommaCategory.Build_object !X U tt A p in
                         forall (A' : D) (p' : morphism C X (U A')),
                           { m : morphism D A A'
                           | { H : morphism_of U m o p = p'
                             | forall m',
                                 morphism_of U m' o p = p'
                                 -&gt; m = m' }}}})
        := @Build_IsInitialMorphism_curried
             (univ.1)
             (univ.2.1)
             (fun A' p' =&gt; (univ.2.2 A' p').1)
             (fun A' p' =&gt; (univ.2.2 A' p').2.1)
             (fun A' p' =&gt; (univ.2.2 A' p').2.2).
</pre>

<div class="paragraph"> </div>

      But that's currently too slow.  (About 6-8 seconds, on my machine.)  So instead we factor out all of the type parts by hand, and then apply them after. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="UniversalMorphism.InitialMorphism.IntroductionAbstractionBarrier.make_uncurried"><span class="id" type="variable">make_uncurried</span></a> <span class="id" type="var">A'</span> <span class="id" type="var">B'</span> <span class="id" type="var">C'</span> <span class="id" type="var">D'</span> <span class="id" type="var">E'0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">E'1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> <span class="id" type="var">b</span> <span class="id" type="var">b'</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>), <a class="idref" href="HoTT.categories.UniversalProperties.html#D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#E'0"><span class="id" type="variable">E'0</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">E'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">a'</span> <span class="id" type="var">b</span> <span class="id" type="var">b'</span> (<span class="id" type="var">c</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>), <a class="idref" href="HoTT.categories.UniversalProperties.html#D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#E'0"><span class="id" type="variable">E'0</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">b</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">c</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">b'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#C'"><span class="id" type="variable">C'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">b'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#D'"><span class="id" type="variable">D'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">e</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">b'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">e0</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#E'0"><span class="id" type="variable">E'0</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">e1</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#E'1"><span class="id" type="variable">E'1</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a>) (<a class="idref" href="HoTT.categories.UniversalProperties.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#e0"><span class="id" type="variable">e0</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#E'"><span class="id" type="variable">E'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a>) (<a class="idref" href="HoTT.categories.UniversalProperties.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#e0"><span class="id" type="variable">e0</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">univ</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> (<span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">b'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">c</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#C'"><span class="id" type="variable">C'</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">d</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#D'"><span class="id" type="variable">D'</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <span class="id" type="var">b</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> <span class="id" type="var">c</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> (<span class="id" type="var">e0</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#E'0"><span class="id" type="variable">E'0</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">e1</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#E'1"><span class="id" type="variable">E'1</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <span class="id" type="var">b</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#e0"><span class="id" type="variable">e0</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#E'"><span class="id" type="variable">E'</span></a> <span class="id" type="var">a</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#a'"><span class="id" type="variable">a'</span></a> <span class="id" type="var">b</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#b'"><span class="id" type="variable">b'</span></a> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#e0"><span class="id" type="variable">e0</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}}}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#F'"><span class="id" type="variable">F'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">p'</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">p'</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A'</span> <span class="id" type="var">p'</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2.2</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsInitialMorphism_uncurried"><span class="id" type="definition">Build_IsInitialMorphism_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">univ</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">let</span> <span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <span class="id" type="var">A</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> <span class="id" type="var">A</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">H</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">m'</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}}}</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.IntroductionAbstractionBarrier.make_uncurried"><span class="id" type="variable">make_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism_curried"><span class="id" type="definition">Build_IsInitialMorphism_curried</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.IntroductionAbstractionBarrier"><span class="id" type="section">IntroductionAbstractionBarrier</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism_curried"><span class="id" type="definition">Build_IsInitialMorphism_curried</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism_uncurried"><span class="id" type="definition">Build_IsInitialMorphism_uncurried</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab665"></a><h3 class="section">Elimination rule</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier"><span class="id" type="section">EliminationAbstractionBarrier</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a> (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_property_morphism_property"><span class="id" type="definition">IsInitialMorphism_property_morphism_property</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.p"><span class="id" type="projection">CommaCategory.p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>))))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_property_morphism_unique"><span class="id" type="definition">IsInitialMorphism_property_morphism_unique</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">m'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.h"><span class="id" type="projection">CommaCategory.h</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_morphism"><span class="id" type="constructor">CommaCategory.Build_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)%<span class="id" type="var">path</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsInitialMorphism_property"><span class="id" type="definition">IsInitialMorphism_property</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">M</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.X"><span class="id" type="variable">X</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= {| <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">IsInitialMorphism_property_morphism</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">M</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">f</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">IsInitialMorphism_property_morphism_property</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">M</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">f</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">);</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">path_sigma</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">_</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">IsInitialMorphism_property_morphism</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">M</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">f</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">IsInitialMorphism_property_morphism_property</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">M</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">f</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(@</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">IsInitialMorphism_property_morphism_unique</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">M</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Y</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">f</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">.1</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">m'</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">.2)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">(</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">_</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">)</span></a> |}.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism.EliminationAbstractionBarrier"><span class="id" type="section">EliminationAbstractionBarrier</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property"><span class="id" type="definition">IsInitialMorphism_property</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_property"><span class="id" type="definition">IsInitialMorphism_property_morphism_property</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_unique"><span class="id" type="definition">IsInitialMorphism_property_morphism_unique</span></a> : <span class="id" type="tactic">simpl</span> <span class="id" type="var">never</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.InitialMorphism"><span class="id" type="section">InitialMorphism</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab666"></a><h2 class="section">Terminal morphisms</h2>

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.TerminalMorphism"><span class="id" type="section">TerminalMorphism</span></a>.<br/>
</div>

<div class="doc">
<a name="lab667"></a><h3 class="section">Definition</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a>.<br/>
</div>

<div class="doc">
A terminal morphism from <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> is a terminal object in
       the comma category <span class="inlinecode">(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode">↓</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)</span> of morphisms from <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span>.  In
       other words, it consists of a pair <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">φ)</span> where <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is an
       object of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode">φ</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> is a morphism in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, such
       that the following terminal property is satisfied:

<div class="paragraph"> </div>

<ul class="doclist">
<li> Whenever <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> is an object of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a></span> is a
         morphism in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span>, then there exists a unique morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.UniversalMorphisms.html#adjunction_universal.initial.Y"><span class="id" type="variable">Y</span></a></span>
         <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> such that the following diagram commutes:

</li>
</ul>

<div class="paragraph"> </div>

<pre>
         Y      U Y
         .       . \
       g .   U g .   \  f
         .       .     \
         ↓       ↓       ↘
         A      U A -----&gt; X
                      φ
</pre>
       
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Notation</span> <a name="op_object"><span class="id" type="abbreviation">op_object</span></a> <span class="id" type="var">Ap</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.from_terminal"><span class="id" type="definition">Functors.from_terminal</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>) (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">CommaCategory.b</span></a> (<span class="id" type="var">Ap</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.a"><span class="id" type="projection">CommaCategory.a</span></a> (<span class="id" type="var">Ap</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.f"><span class="id" type="projection">CommaCategory.f</span></a> (<span class="id" type="var">Ap</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> (<span class="id" type="var">Ap</span> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism"><span class="id" type="definition">IsInitialMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab668"></a><h3 class="section">Introduction rule</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.TerminalMorphism.IntroductionAbstractionBarrier"><span class="id" type="section">IntroductionAbstractionBarrier</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsTerminalMorphism"><span class="id" type="definition">Build_IsTerminalMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">UniversalProperty</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsTerminalMorphism_curried"><span class="id" type="definition">Build_IsTerminalMorphism_curried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">A</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">m</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H'</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>) <span class="id" type="var">m'</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Ap"><span class="id" type="variable">Ap</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism_curried"><span class="id" type="definition">Build_IsInitialMorphism_curried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>).<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Build_IsTerminalMorphism_uncurried"><span class="id" type="definition">Build_IsTerminalMorphism_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">univ</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">A</span>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">let</span> <span class="id" type="var">Ap</span> := <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <span class="id" type="var">A</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">A'</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">p'</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#A'"><span class="id" type="variable">A'</span></a> <span class="id" type="var">A</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">H</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">m'</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">p</span> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#p'"><span class="id" type="variable">p'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}}}}</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> (<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.Build_object"><span class="id" type="constructor">CommaCategory.Build_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#Functors.InitialTerminalCategoryFunctorsNotations.:functor_scope:'!'_x"><span class="id" type="notation">!</span></a><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#univ"><span class="id" type="variable">univ</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism_uncurried"><span class="id" type="definition">Build_IsInitialMorphism_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.IntroductionAbstractionBarrier"><span class="id" type="section">IntroductionAbstractionBarrier</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab669"></a><h3 class="section">Elimination rule</h3>

</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier"><span class="id" type="section">EliminationAbstractionBarrier</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.Comma.Core.html#CommaCoreNotations.:category_scope:x_'/'_x"><span class="id" type="notation">/</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism"><span class="id" type="definition">IsTerminalMorphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_object"><span class="id" type="definition">IsTerminalMorphism_object</span></a> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_object"><span class="id" type="definition">IsInitialMorphism_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_morphism"><span class="id" type="definition">IsTerminalMorphism_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_object"><span class="id" type="definition">IsTerminalMorphism_object</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_morphism"><span class="id" type="definition">IsInitialMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_property"><span class="id" type="definition">IsTerminalMorphism_property</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">m</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_object"><span class="id" type="definition">IsTerminalMorphism_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_morphism"><span class="id" type="definition">IsTerminalMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <span class="id" type="var">m</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property"><span class="id" type="definition">IsInitialMorphism_property</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_property_morphism"><span class="id" type="definition">IsTerminalMorphism_property_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_object"><span class="id" type="definition">IsTerminalMorphism_object</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism"><span class="id" type="definition">IsInitialMorphism_property_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_property_morphism_property"><span class="id" type="definition">IsTerminalMorphism_property_morphism_property</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_morphism"><span class="id" type="definition">IsTerminalMorphism_morphism</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_property_morphism"><span class="id" type="definition">IsTerminalMorphism_property_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>)<a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_property"><span class="id" type="definition">IsInitialMorphism_property_morphism_property</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="IsTerminalMorphism_property_morphism_unique"><span class="id" type="definition">IsTerminalMorphism_property_morphism_unique</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">Y</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">m'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_morphism"><span class="id" type="definition">IsTerminalMorphism_morphism</span></a> <a class="idref" href="HoTT.categories.Category.Core.html#CategoryCoreNotations.:morphism_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#IsTerminalMorphism_property_morphism"><span class="id" type="definition">IsTerminalMorphism_property_morphism</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#m'"><span class="id" type="variable">m'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= @<a class="idref" href="HoTT.categories.UniversalProperties.html#IsInitialMorphism_property_morphism_unique"><span class="id" type="definition">IsInitialMorphism_property_morphism_unique</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Functor.Dual.html#FunctorDualNotations.:functor_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.UniversalProperties.html#op_object"><span class="id" type="abbreviation">op_object</span></a> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.Ap"><span class="id" type="variable">Ap</span></a>) <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier.M"><span class="id" type="variable">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.EliminationAbstractionBarrier"><span class="id" type="section">EliminationAbstractionBarrier</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism"><span class="id" type="section">TerminalMorphism</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="UniversalMorphism.UniversalMorphism"><span class="id" type="section">UniversalMorphism</span></a>.<br/>
</div>

<div class="doc">
The term universal morphism refers either to an initial
        morphism or a terminal morphism, and the term universal
        property refers either to an initial property or a terminal
        property.  In each definition, the existence of the morphism
        <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> intuitively expresses the fact that <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">φ)</span> is ``general
        enough'', while the uniqueness of the morphism ensures that
        <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode">φ)</span> is ``not too general''.  
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.UniversalMorphism"><span class="id" type="section">UniversalMorphism</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism"><span class="id" type="section">UniversalMorphism</span></a>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsInitialMorphism"><span class="id" type="definition">Build_IsInitialMorphism</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>] <span class="id" type="var">X</span> <span class="id" type="var">U</span> <span class="id" type="var">A</span> <span class="id" type="var">p</span> <span class="id" type="var">UniversalProperty</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#Build_IsTerminalMorphism"><span class="id" type="definition">Build_IsTerminalMorphism</span></a> [<span class="id" type="var">C</span> <span class="id" type="var">D</span>] <span class="id" type="var">U</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">p</span> <span class="id" type="var">UniversalProperty</span> <span class="id" type="var">_</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Utf8.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Utf8</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Utf8</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab696"></a><h1 class="section">Unicode notations for categories</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Notations.html#"><span class="id" type="library">HoTT.categories.Notations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Category.Utf8.html#"><span class="id" type="library">Category.Utf8</span></a> <a class="idref" href="HoTT.categories.Functor.Utf8.html#"><span class="id" type="library">Functor.Utf8</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Utf8.html#"><span class="id" type="library">NaturalTransformation.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Comma.Utf8.html#"><span class="id" type="library">Comma.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Adjoint.Utf8.html#"><span class="id" type="library">Adjoint.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.FunctorCategory.Utf8.html#"><span class="id" type="library">FunctorCategory.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Profunctor.Utf8.html#"><span class="id" type="library">Profunctor.Utf8</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Structure.Utf8.html#"><span class="id" type="library">Structure.Utf8</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.Yoneda.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.Yoneda</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.Yoneda</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab618"></a><h1 class="section">The Yoneda Lemma</h1>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">Category.Core</span></a> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="library">Functor.Core</span></a> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="library">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Dual.html#"><span class="id" type="library">Category.Dual</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Prod.html#"><span class="id" type="library">Category.Prod</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#"><span class="id" type="library">Functor.Composition.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#"><span class="id" type="library">Category.Morphisms</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#"><span class="id" type="library">SetCategory</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.Functor.Attributes.html#"><span class="id" type="library">Functor.Attributes</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#"><span class="id" type="library">ExponentialLaws.Law4.Functors</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="library">ProductLaws</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="library">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Paths.html#"><span class="id" type="library">NaturalTransformation.Paths</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.Tactics.html#"><span class="id" type="library">HoTT.Tactics</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Universe</span> <span class="id" type="var">Polymorphism</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">All</span> <span class="id" type="keyword">Variables</span>.<br/>
<span class="id" type="keyword">Set</span> <span class="id" type="var">Asymmetric</span> <span class="id" type="var">Patterns</span>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">category_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">functor_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Quoting Wikipedia on the Yoneda lemma (chainging <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> and
    <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> so that we can use unicode superscripts and
    subscripts):

<div class="paragraph"> </div>

    In mathematics, specifically in category theory, the Yoneda lemma
    is an abstract result on functors of the type morphisms into a
    fixed object. It is a vast generalisation of Cayley's theorem from
    group theory (viewing a group as a particular kind of category
    with just one object). It allows the embedding of any category
    into a category of functors (contravariant set-valued functors)
    defined on that category. It also clarifies how the embedded
    category, of representable functors and their natural
    transformations, relates to the other objects in the larger
    functor category. It is an important tool that underlies several
    modern developments in algebraic geometry and representation
    theory. It is named after Nobuo Yoneda.

<div class="paragraph"> </div>

<a name="lab619"></a><h2 class="section">Generalities</h2>


<div class="paragraph"> </div>

    The Yoneda lemma suggests that instead of studying the (locally
    small) category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, one should study the category of all functors
    of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> into <span class="inlinecode"><span class="id" type="keyword">Set</span></span> (the category of sets with functions as
    morphisms). <span class="inlinecode"><span class="id" type="keyword">Set</span></span> is a category we understand well, and a functor
    of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> into <span class="inlinecode"><span class="id" type="keyword">Set</span></span> can be seen as a "representation" of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> in
    terms of known structures. The original category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is contained
    in this functor category, but new objects appear in the functor
    category which were absent and "hidden" in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>. Treating these new
    objects just like the old ones often unifies and simplifies the
    theory.  This approach is akin to (and in fact generalizes) the
    common method of studying a ring by investigating the modules over
    that ring. The ring takes the place of the category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, and the
    category of modules over the ring is a category of functors
    defined on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>.

<div class="paragraph"> </div>

<a name="lab620"></a><h2 class="section">Formal statement</h2>


<div class="paragraph"> </div>

<a name="lab621"></a><h3 class="section">General version</h3>


<div class="paragraph"> </div>

    Yoneda's lemma concerns functors from a fixed category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to the
    category of sets, <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is a locally small category
    (i.e. the hom-sets are actual sets and not proper classes), then
    each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> gives rise to a natural functor to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>
    called a hom-functor. This functor is denoted:

<div class="paragraph"> </div>

    <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode">â)</span>.

<div class="paragraph"> </div>

    The (covariant) hom-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span> sends <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> to the set of morphisms
    <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> and sends a morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> from <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> to the
    morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">â</span> (composition with <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> on the left) that sends a
    morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> in <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> to the morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> in <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span>
    <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span>. That is,

<div class="paragraph"> </div>

    <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">â¦</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> <span class="inlinecode">=</span> <span class="inlinecode">â¦</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">â¦</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> <span class="inlinecode">â§</span>.
 
<div class="paragraph"> </div>

<a name="lab622"></a><h2 class="section">The (co)yoneda functors <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>áµáµ</span> <span class="inlinecode">â<a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library"></span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">set</span></a><a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="library">)</span></a></span></h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="yoneda"><span class="id" type="section">yoneda</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="yoneda.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coyoneda"><span class="id" type="definition">coyoneda</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="yoneda"><span class="id" type="definition">yoneda</span></a> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#inverse"><span class="id" type="definition">ExponentialLaws.Law4.Functors.inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.categories.HomFunctor.html#hom_functor"><span class="id" type="definition">hom_functor</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Functor.Composition.Core.html#FunctorCompositionCoreNotations.:functor_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.categories.ProductLaws.html#Swap.functor"><span class="id" type="definition">ProductLaws.Swap.functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="section">yoneda</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab623"></a><h2 class="section">The (co)yoneda lemma</h2>

</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="coyoneda_lemma"><span class="id" type="section">coyoneda_lemma</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="coyoneda_lemma.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
</div>

<div class="doc">
Let <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> be an arbitrary functor from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. Then Yoneda's
      lemma says that: 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="coyoneda_lemma.F"><span class="id" type="variable">F</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>).<br/>
</div>

<div class="doc">
For each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>, 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="coyoneda_lemma.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a>.<br/>
</div>

<div class="doc">
the natural transformations from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> are in one-to-one
      correspondence with the elements of <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>. That is,

<div class="paragraph"> </div>

      <span class="inlinecode"><span class="id" type="var">Nat</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>.

<div class="paragraph"> </div>

      Moreover this isomorphism is natural in <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> when both
      sides are regarded as functors from <span class="inlinecode"><span class="id" type="keyword">Set</span>á´¬</span> <span class="inlinecode">Ã</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to
      <span class="inlinecode"><span class="id" type="keyword">Set</span></span>.

<div class="paragraph"> </div>

      Given a natural transformation <span class="inlinecode"><span class="id" type="var">Î¦</span></span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span> to <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span>, the
      corresponding element of <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span> is <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">Î¦</span>â(<span class="id" type="var">id</span>â)</span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coyoneda_lemma_morphism"><span class="id" type="definition">coyoneda_lemma_morphism</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda"><span class="id" type="definition">coyoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">phi</span> â <a class="idref" href="HoTT.categories.Yoneda.html#phi"><span class="id" type="variable">phi</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a> 1%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coyoneda_lemma_morphism_inverse"><span class="id" type="definition">coyoneda_lemma_morphism_inverse</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda"><span class="id" type="definition">coyoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.F"><span class="id" type="variable">F</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">Fa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">F0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span> â <span class="id" type="keyword">constr</span>:(<span class="id" type="var">F</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">G0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span> â <span class="id" type="keyword">constr</span>:(<span class="id" type="var">G</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F0</span> <span class="id" type="var">G0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> â (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#a'"><span class="id" type="variable">a'</span></a> â <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma.F"><span class="id" type="variable">F</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">Fa</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma_morphism"><span class="id" type="definition">coyoneda_lemma_morphism</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma_morphism_inverse"><span class="id" type="definition">coyoneda_lemma_morphism_inverse</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="coyoneda_lemma"><span class="id" type="instance">coyoneda_lemma</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma_morphism"><span class="id" type="definition">coyoneda_lemma_morphism</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">â</span> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma_morphism_inverse"><span class="id" type="definition">coyoneda_lemma_morphism_inverse</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="var">path_natural_transformation</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> â <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Yoneda.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#m"><span class="id" type="variable">m</span></a>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma"><span class="id" type="section">coyoneda_lemma</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="yoneda_lemma"><span class="id" type="section">yoneda_lemma</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="yoneda_lemma.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="yoneda_lemma.G"><span class="id" type="variable">G</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">object</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="yoneda_lemma.a"><span class="id" type="variable">a</span></a> : <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a>.<br/>
</div>

<div class="doc">
There is a contravariant version of Yoneda's lemma which
        concerns contravariant functors from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. This
        version involves the contravariant hom-functor

<div class="paragraph"> </div>

        <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(â,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>)</span>,

<div class="paragraph"> </div>

        which sends <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> to the hom-set <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>. Given an arbitrary
        contravariant functor <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a></span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>, Yoneda's lemma
        asserts that

<div class="paragraph"> </div>

        <span class="inlinecode"><span class="id" type="var">Nat</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)</span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="yoneda_lemma_morphism"><span class="id" type="definition">yoneda_lemma_morphism</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="definition">yoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">phi</span> â <a class="idref" href="HoTT.categories.Yoneda.html#phi"><span class="id" type="variable">phi</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a> 1%<span class="id" type="var">morphism</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="yoneda_lemma_morphism_inverse"><span class="id" type="definition">yoneda_lemma_morphism_inverse</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.HSet.html#BuildhSet"><span class="id" type="constructor">BuildhSet</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">^</span></a><a class="idref" href="HoTT.categories.Category.Dual.html#CategoryDualNotations.:category_scope:x_'^op'"><span class="id" type="notation">op</span></a> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#FunctorCategoryCoreNotations.:category_scope:x_'->'_x"><span class="id" type="notation">â</span></a> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#set_cat"><span class="id" type="definition">set_cat</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="definition">yoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">Ga</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">F0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span> â <span class="id" type="keyword">constr</span>:(<span class="id" type="var">F</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">G0</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">NaturalTransformation</span></a> ?<span class="id" type="var">F</span> ?<span class="id" type="var">G</span> â <span class="id" type="keyword">constr</span>:(<span class="id" type="var">G</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#Build_NaturalTransformation"><span class="id" type="definition">Build_NaturalTransformation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">F0</span> <span class="id" type="var">G0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a'</span> : <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a> â (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.categories.Category.Core.html#morphism"><span class="id" type="projection">morphism</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#a'"><span class="id" type="variable">a'</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.a"><span class="id" type="variable">a</span></a> â <a class="idref" href="HoTT.categories.Functor.Core.html#morphism_of"><span class="id" type="projection">morphism_of</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma.G"><span class="id" type="variable">G</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">Ga</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> Ã.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">first</span> [ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">progress</span> <span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a>, ?<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;â <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#composition_of"><span class="id" type="projection">composition_of</span></a> <span class="id" type="var">F</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma_morphism"><span class="id" type="definition">yoneda_lemma_morphism</span></a> / .<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma_morphism_inverse"><span class="id" type="definition">yoneda_lemma_morphism_inverse</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="yoneda_lemma"><span class="id" type="instance">yoneda_lemma</span></a> : <a class="idref" href="HoTT.categories.Category.Morphisms.html#IsIsomorphism"><span class="id" type="class">IsIsomorphism</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma_morphism"><span class="id" type="definition">yoneda_lemma_morphism</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">â</span> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma_morphism_inverse"><span class="id" type="definition">yoneda_lemma_morphism_inverse</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="var">path_natural_transformation</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">solve</span> [ <span class="id" type="tactic">simpl</span> <span class="id" type="tactic">rewrite</span> &lt;- (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> <span class="id" type="var">d</span> <span class="id" type="var">m</span> â <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#commutes"><span class="id" type="projection">commutes</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.categories.Yoneda.html#c"><span class="id" type="variable">c</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#m"><span class="id" type="variable">m</span></a>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">F</span> : <a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">Functor</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> |- <span class="id" type="var">_</span> ] â <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.categories.Functor.Core.html#identity_of"><span class="id" type="projection">identity_of</span></a> <span class="id" type="var">F</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma"><span class="id" type="section">yoneda_lemma</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab624"></a><h2 class="section">The Yoneda embedding</h2>


<div class="paragraph"> </div>

    An important special case of Yoneda's lemma is when the functor
    <span class="inlinecode"><a class="idref" href="HoTT.categories.Limits.Core.html#Limit.F"><span class="id" type="variable">F</span></a></span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span></span> is another hom-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span>. In this case,
    the covariant version of Yoneda's lemma states that

<div class="paragraph"> </div>

    <span class="inlinecode"><span class="id" type="var">Nat</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ)</span> <span class="inlinecode">â</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>)</span>.

<div class="paragraph"> </div>

    That is, natural transformations between hom-functors are in
    one-to-one correspondence with morphisms (in the reverse
    direction) between the associated objects. Given a morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a></span>
    <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> the associated natural transformation is denoted <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">â)</span>.

<div class="paragraph"> </div>

    Mapping each object <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to its associated hom-functor <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ=</span>
    <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode">â)</span> and each morphism <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to the corresponding
    natural transformation <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>,</span> <span class="inlinecode">â)</span> determines a contravariant
    functor <span class="inlinecode"><span class="id" type="var">hâ»</span></span> from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span>á´¬</span>, the functor category of all
    (covariant) functors from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. One can interpret <span class="inlinecode"><span class="id" type="var">hâ»</span></span> as
    a covariant functor:

<div class="paragraph"> </div>

    <span class="inlinecode"><span class="id" type="var">hâ»</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>áµáµ</span> <span class="inlinecode">â</span> <span class="inlinecode"><span class="id" type="keyword">Set</span>á´¬</span>.

<div class="paragraph"> </div>

    The meaning of Yoneda's lemma in this setting is that the functor
    <span class="inlinecode"><span class="id" type="var">hâ»</span></span> is fully faithful, and therefore gives an embedding of <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>áµáµ</span>
    in the category of functors to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>. The collection of all
    functors {<span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>} is a subcategory of <span class="inlinecode"><span class="id" type="keyword">Set</span>Ìá´¬</span>. Therefore,
    Yoneda embedding implies that the category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>áµáµ</span> is isomorphic to
    the category {<span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>áµ</span>, <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>}.

<div class="paragraph"> </div>

    The contravariant version of Yoneda's lemma states that

<div class="paragraph"> </div>

    <span class="inlinecode"><span class="id" type="var">Nat</span>(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â,</span> <span class="inlinecode"><span class="id" type="var">h_b</span>)</span> <span class="inlinecode">â</span> <span class="inlinecode"><span class="id" type="library">Hom</span>(<a class="idref" href="HoTT.categories.Comma.InducedFunctors.html#slice_category_induced_functor.slice_coslice.a"><span class="id" type="variable">a</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Core.html#CommaCategory.b"><span class="id" type="projection">b</span></a>)</span>.

<div class="paragraph"> </div>

    Therefore, <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â</span> gives rise to a covariant functor from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to the
    category of contravariant functors to <span class="inlinecode"><span class="id" type="keyword">Set</span></span>:

<div class="paragraph"> </div>

    <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â</span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">â</span> <span class="inlinecode"><span class="id" type="keyword">Set</span>â½â½á´¬â¾áµáµâ¾</span>.

<div class="paragraph"> </div>

    Yoneda's lemma then states that any locally small category <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> can
    be embedded in the category of contravariant functors from <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> to
    <span class="inlinecode"><span class="id" type="keyword">Set</span></span> via <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>â</span>. This is called the Yoneda embedding. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="FullyFaithful"><span class="id" type="section">FullyFaithful</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="FullyFaithful.A"><span class="id" type="variable">A</span></a> : <a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">PreCategory</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">Overture.compose</span></a> / .<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="coyoneda_embedding"><span class="id" type="definition">coyoneda_embedding</span></a> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda"><span class="id" type="definition">coyoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma"><span class="id" type="instance">coyoneda_lemma</span></a> (<span class="id" type="var">A</span> := <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda"><span class="id" type="definition">coyoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">a</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">YL</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">â</span> (<a class="idref" href="HoTT.categories.Yoneda.html#coyoneda_lemma_morphism"><span class="id" type="definition">coyoneda_lemma_morphism</span></a> (<span class="id" type="var">F</span> := <a class="idref" href="HoTT.categories.Yoneda.html#coyoneda"><span class="id" type="definition">coyoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">b</span>) (<span class="id" type="var">a</span> := <span class="id" type="var">a</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_Mp"><span class="id" type="definition">iso_moveR_Mp</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_pM"><span class="id" type="definition">iso_moveR_pM</span></a> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="var">path_natural_transformation</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="yoneda_embedding"><span class="id" type="definition">yoneda_embedding</span></a> : <a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">IsFullyFaithful</span></a> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="definition">yoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma"><span class="id" type="instance">yoneda_lemma</span></a> (<span class="id" type="var">A</span> := <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a>) (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="definition">yoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">a</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">YL</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">â</span> (<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma_morphism"><span class="id" type="definition">yoneda_lemma_morphism</span></a> (<span class="id" type="var">G</span> := <a class="idref" href="HoTT.categories.Yoneda.html#yoneda"><span class="id" type="definition">yoneda</span></a> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">b</span>) (<span class="id" type="var">a</span> := <span class="id" type="var">a</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_Mp"><span class="id" type="definition">iso_moveR_Mp</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.categories.Category.Morphisms.html#iso_moveR_pM"><span class="id" type="definition">iso_moveR_pM</span></a> ];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intro</span> || <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> || <span class="id" type="var">path_natural_transformation</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> ?<a class="idref" href="HoTT.categories.Category.Core.html#left_identity"><span class="id" type="projection">left_identity</span></a>, ?<a class="idref" href="HoTT.categories.Category.Core.html#right_identity"><span class="id" type="projection">right_identity</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.categories.Yoneda.html#FullyFaithful"><span class="id" type="section">FullyFaithful</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.categories.categories.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.categories.categories</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.categories.categories</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab169"></a><h1 class="section">Category Theory</h1>
 To get all of the category theory library in scope with the proper qualified names, you should <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><span class="id" type="keyword">Import</span></span> <span class="inlinecode"><span class="id" type="library">categories</span>.</span> or <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><span class="id" type="keyword">Import</span></span> <span class="inlinecode"><span class="id" type="var">HoTT.categories</span>.</span> 
<div class="paragraph"> </div>

 First we give modules to all of the kinds of category theory constructions (corresponding to directories), so that we can refer to them as <span class="inlinecode"><span class="id" type="var">Category.foo</span></span> or <span class="inlinecode"><span class="id" type="var">Functor.foo</span></span> after <span class="inlinecode"><span class="id" type="keyword">Require</span></span> <span class="inlinecode"><span class="id" type="keyword">Import</span></span> <span class="inlinecode"><span class="id" type="library">categories</span>.</span> <a name="lab170"></a><h2 class="section">Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Category.Category.html#"><span class="id" type="library">Category</span></a>.<br/>
</div>

<div class="doc">
<a name="lab171"></a><h2 class="section">Functors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Functor.Functor.html#"><span class="id" type="library">Functor</span></a>.<br/>
</div>

<div class="doc">
<a name="lab172"></a><h2 class="section">Natural Transformations</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NaturalTransformation.NaturalTransformation.html#"><span class="id" type="library">NaturalTransformation</span></a>.<br/>
</div>

<div class="doc">
<a name="lab173"></a><h2 class="section">Functor Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FunctorCategory.FunctorCategory.html#"><span class="id" type="library">FunctorCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab174"></a><h2 class="section">Groupoids</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.GroupoidCategory.GroupoidCategory.html#"><span class="id" type="library">GroupoidCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab175"></a><h2 class="section">Discrete Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.DiscreteCategory.html#"><span class="id" type="library">DiscreteCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab176"></a><h2 class="section">Indiscrete Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#"><span class="id" type="library">IndiscreteCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab177"></a><h2 class="section">Finite Discrete Categories (natural numbers as categories)</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="library">NatCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab178"></a><h2 class="section">Initial and Terminal Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="library">InitialTerminalCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab179"></a><h2 class="section">The Category of Sets</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.SetCategory.SetCategory.html#"><span class="id" type="library">SetCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab180"></a><h2 class="section">The Hom Functor</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="library">HomFunctor</span></a>.<br/>
</div>

<div class="doc">
<a name="lab181"></a><h2 class="section">Profunctors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Profunctor.Profunctor.html#"><span class="id" type="library">Profunctor</span></a>.<br/>
</div>

<div class="doc">
<a name="lab182"></a><h2 class="section">The Category of Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Cat.Cat.html#"><span class="id" type="library">Cat</span></a>.<br/>
</div>

<div class="doc">
<a name="lab183"></a><h2 class="section">Laws about Functor Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#"><span class="id" type="library">ExponentialLaws</span></a>.<br/>
</div>

<div class="doc">
<a name="lab184"></a><h2 class="section">Laws about Product Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.ProductLaws.html#"><span class="id" type="library">ProductLaws</span></a>.<br/>
</div>

<div class="doc">
<a name="lab185"></a><h2 class="section">Comma Categories</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Comma.Comma.html#"><span class="id" type="library">Comma</span></a>.<br/>
</div>

<div class="doc">
<a name="lab186"></a><h2 class="section">Universal Properties and Universal Morphisms</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#"><span class="id" type="library">UniversalProperties</span></a>.<br/>
</div>

<div class="doc">
<a name="lab187"></a><h2 class="section">Kan Extensions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.KanExtensions.KanExtensions.html#"><span class="id" type="library">KanExtensions</span></a>.<br/>
</div>

<div class="doc">
<a name="lab188"></a><h2 class="section">Adjunctions</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Adjoint.Adjoint.html#"><span class="id" type="library">Adjoint</span></a>.<br/>
</div>

<div class="doc">
<a name="lab189"></a><h2 class="section">Limits</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Limits.Limits.html#"><span class="id" type="library">Limits</span></a>.<br/>
</div>

<div class="doc">
<a name="lab190"></a><h2 class="section">Pseudofunctors</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Pseudofunctor.html#"><span class="id" type="library">Pseudofunctor</span></a>.<br/>
</div>

<div class="doc">
<a name="lab191"></a><h2 class="section">Duality as a Functor</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.DualFunctor.html#"><span class="id" type="library">DualFunctor</span></a>.<br/>
</div>

<div class="doc">
<a name="lab192"></a><h2 class="section">The Grothendieck Construction</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Grothendieck.Grothendieck.html#"><span class="id" type="library">Grothendieck</span></a>.<br/>
</div>

<div class="doc">
<a name="lab193"></a><h2 class="section">The Category of Sections of a Functor</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.CategoryOfSections.CategoryOfSections.html#"><span class="id" type="library">CategoryOfSections</span></a>.<br/>
</div>

<div class="doc">
<a name="lab194"></a><h2 class="section">The Dependent Product</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.DependentProduct.html#"><span class="id" type="library">DependentProduct</span></a>.<br/>
</div>

<div class="doc">
<a name="lab195"></a><h2 class="section">The Yoneda Lemma</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.Yoneda.html#"><span class="id" type="library">Yoneda</span></a>.<br/>
</div>

<div class="doc">
<a name="lab196"></a><h2 class="section">The Structure Identity Principle</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Structure</span>.<br/>
</div>

<div class="doc">
<a name="lab197"></a><h2 class="section">Fundamental Pregroupoids</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#"><span class="id" type="library">FundamentalPreGroupoidCategory</span></a>.<br/>
</div>

<div class="doc">
<a name="lab198"></a><h2 class="section">Homotopy PreCategory</h2>

</div>
<div class="code">
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#"><span class="id" type="library">HomotopyPreCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Core.html#"><span class="id" type="module">Category.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Strict.html#"><span class="id" type="module">Category.Strict</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Category.Univalent.html#"><span class="id" type="module">Category.Univalent</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Functor.Core.html#"><span class="id" type="module">Functor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#"><span class="id" type="module">NaturalTransformation.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FunctorCategory.Core.html#"><span class="id" type="module">FunctorCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#"><span class="id" type="module">GroupoidCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.DiscreteCategory.html#"><span class="id" type="module">DiscreteCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.IndiscreteCategory.html#"><span class="id" type="module">IndiscreteCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.NatCategory.html#"><span class="id" type="module">NatCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.InitialTerminalCategory.html#"><span class="id" type="module">InitialTerminalCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.SetCategory.Core.html#"><span class="id" type="module">SetCategory.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.HomFunctor.html#"><span class="id" type="module">HomFunctor</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Profunctor.Core.html#"><span class="id" type="module">Profunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Cat.Core.html#"><span class="id" type="module">Cat.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Comma.Core.html#"><span class="id" type="module">Comma.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.UniversalProperties.html#"><span class="id" type="module">UniversalProperties</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.KanExtensions.Core.html#"><span class="id" type="module">KanExtensions.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Adjoint.Core.html#"><span class="id" type="module">Adjoint.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Limits.Core.html#"><span class="id" type="module">Limits.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Pseudofunctor.Core.html#"><span class="id" type="module">Pseudofunctor.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.DualFunctor.html#"><span class="id" type="module">DualFunctor</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#"><span class="id" type="module">CategoryOfSections.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.DependentProduct.html#"><span class="id" type="module">DependentProduct</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Yoneda.html#"><span class="id" type="module">Yoneda</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.Structure.Core.html#"><span class="id" type="module">Structure.Core</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#"><span class="id" type="module">FundamentalPreGroupoidCategory</span></a>.<br/>
<span class="id" type="keyword">Include</span> <a class="idref" href="HoTT.categories.HomotopyPreCategory.html#"><span class="id" type="module">HomotopyPreCategory</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Export</span> <a class="idref" href="HoTT.categories.Notations.html#"><span class="id" type="library">categories.Notations</span></a>.<br/>

<br/>
</div>

<div class="doc">
Some checks that should pass, if all of the importing went correctly. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Circle.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Circle</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Circle</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab133"></a><h1 class="section">Theorems about the circle <span class="inlinecode"><span class="id" type="var">S¹</span></span>.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Circle"><span class="id" type="module">Circle</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="Circle.S1"><span class="id" type="inductive">S1</span></a> : <span class="id" type="keyword">Set</span> :=<br/>
| <a name="Circle.base"><span class="id" type="constructor">base</span></a> : <a class="idref" href="HoTT.hit.Circle.html#S1"><span class="id" type="inductive">S1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Circle.loop"><span class="id" type="axiom">loop</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a>), <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">end</span> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Circle.S1_rect_beta_loop"><span class="id" type="axiom">S1_rect_beta_loop</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>) <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Circle.html#"><span class="id" type="module">Circle</span></a>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_rectnd"><span class="id" type="definition">S1_rectnd</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a>) <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_rectnd_beta_loop"><span class="id" type="definition">S1_rectnd_beta_loop</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Circle.html#S1_rectnd"><span class="id" type="definition">S1_rectnd</span></a> <a class="idref" href="HoTT.hit.Circle.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Circle.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>) <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#l"><span class="id" type="variable">l</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd"><span class="id" type="definition">S1_rectnd</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">apD_const</span></a> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">b</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect_beta_loop"><span class="id" type="axiom">S1_rect_beta_loop</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>

<br/>
<span class="id" type="keyword">Inductive</span> <a name="Pos"><span class="id" type="inductive">Pos</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
| <a name="one"><span class="id" type="constructor">one</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a><br/>
| <a name="succ_pos"><span class="id" type="constructor">succ_pos</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="one_neq_succ_pos"><span class="id" type="definition">one_neq_succ_pos</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>) : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> ⇒ <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> | <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">t</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="succ_pos_injective"><span class="id" type="definition">succ_pos_injective</span></a> {<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a> | <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span> <span class="id" type="keyword">end</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>
<span class="id" type="keyword">Inductive</span> <a name="Int"><span class="id" type="inductive">Int</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
| <a name="neg"><span class="id" type="constructor">neg</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a><br/>
| <a name="zero"><span class="id" type="constructor">zero</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a><br/>
| <a name="pos"><span class="id" type="constructor">pos</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="neg_injective"><span class="id" type="definition">neg_injective</span></a> {<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span> | <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a> | <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a> <span class="id" type="keyword">end</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="pos_injective"><span class="id" type="definition">pos_injective</span></a> {<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a> | <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a> | <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span> <span class="id" type="keyword">end</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="neg_neq_zero"><span class="id" type="definition">neg_neq_zero</span></a> {<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">a</span> | <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> | <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="pos_neq_zero"><span class="id" type="definition">pos_neq_zero</span></a> {<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">a</span> | <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> | <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="neg_neq_pos"><span class="id" type="definition">neg_neq_pos</span></a> {<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>} : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">a</span> | <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> | <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>).<br/>

<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="hset_int"><span class="id" type="instance">hset_int</span></a> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a> | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HSet.html#hset_decidable"><span class="id" type="lemma">hset_decidable</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">n</span> | | <span class="id" type="var">n</span>] [<span class="id" type="var">m</span> | | <span class="id" type="var">m</span>].<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [|<span class="id" type="var">n</span> <span class="id" type="var">IHn</span>]; <span class="id" type="tactic">intros</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">m</span> <span class="id" type="keyword">as</span> [|<span class="id" type="var">m</span> <span class="id" type="var">IHm</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#one_neq_succ_pos"><span class="id" type="definition">one_neq_succ_pos</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Circle.html#neg_injective"><span class="id" type="definition">neg_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#one_neq_succ_pos"><span class="id" type="definition">one_neq_succ_pos</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Circle.html#neg_injective"><span class="id" type="definition">neg_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">IHn</span> <span class="id" type="var">m</span>) <span class="id" type="keyword">as</span> [<span class="id" type="var">p</span> | <span class="id" type="var">np</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> (<a class="idref" href="HoTT.hit.Circle.html#neg_injective"><span class="id" type="definition">neg_injective</span></a> <span class="id" type="var">p</span>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <span class="id" type="var">np</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos_injective"><span class="id" type="definition">succ_pos_injective</span></a> (<a class="idref" href="HoTT.hit.Circle.html#neg_injective"><span class="id" type="definition">neg_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>))))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.hit.Circle.html#neg_neq_zero"><span class="id" type="definition">neg_neq_zero</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.hit.Circle.html#neg_neq_pos"><span class="id" type="definition">neg_neq_pos</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<a class="idref" href="HoTT.hit.Circle.html#neg_neq_zero"><span class="id" type="definition">neg_neq_zero</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<a class="idref" href="HoTT.hit.Circle.html#pos_neq_zero"><span class="id" type="definition">pos_neq_zero</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<a class="idref" href="HoTT.hit.Circle.html#neg_neq_pos"><span class="id" type="definition">neg_neq_pos</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.hit.Circle.html#pos_neq_zero"><span class="id" type="definition">pos_neq_zero</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [|<span class="id" type="var">n</span> <span class="id" type="var">IHn</span>]; <span class="id" type="tactic">intros</span> <span class="id" type="var">m</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">m</span> <span class="id" type="keyword">as</span> [|<span class="id" type="var">m</span> <span class="id" type="var">IHm</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#one_neq_succ_pos"><span class="id" type="definition">one_neq_succ_pos</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Circle.html#pos_injective"><span class="id" type="definition">pos_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#one_neq_succ_pos"><span class="id" type="definition">one_neq_succ_pos</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Circle.html#pos_injective"><span class="id" type="definition">pos_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">IHn</span> <span class="id" type="var">m</span>) <span class="id" type="keyword">as</span> [<span class="id" type="var">p</span> | <span class="id" type="var">np</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> (<a class="idref" href="HoTT.hit.Circle.html#pos_injective"><span class="id" type="definition">pos_injective</span></a> <span class="id" type="var">p</span>)))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <span class="id" type="var">np</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos_injective"><span class="id" type="definition">succ_pos_injective</span></a> (<a class="idref" href="HoTT.hit.Circle.html#pos_injective"><span class="id" type="definition">pos_injective</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a>))))).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="succ_int"><span class="id" type="definition">succ_int</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">n</span>) ⇒ <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">n</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">n</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="pred_int"><span class="id" type="definition">pred_int</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">n</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> (<a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">n</span>) ⇒ <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">n</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_succ_int"><span class="id" type="instance">isequiv_succ_int</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_int"><span class="id" type="definition">succ_int</span></a> | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_int"><span class="id" type="definition">succ_int</span></a> <a class="idref" href="HoTT.hit.Circle.html#pred_int"><span class="id" type="definition">pred_int</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [[|<span class="id" type="var">n</span>] | | [|<span class="id" type="var">n</span>]]; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [[|<span class="id" type="var">n</span>] | | [|<span class="id" type="var">n</span>]]; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>} `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_code"><span class="id" type="definition">S1_code</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd"><span class="id" type="definition">S1_rectnd</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_int"><span class="id" type="definition">succ_int</span></a>).<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_S1_code_loop"><span class="id" type="definition">transport_S1_code_loop</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_int"><span class="id" type="definition">succ_int</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">z</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd_beta_loop"><span class="id" type="definition">S1_rectnd_beta_loop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Universe.html#transport_path_universe"><span class="id" type="definition">transport_path_universe</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_S1_code_loopV"><span class="id" type="definition">transport_S1_code_loopV</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#pred_int"><span class="id" type="definition">pred_int</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <span class="id" type="var">z</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd_beta_loop"><span class="id" type="definition">S1_rectnd_beta_loop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.types.Universe.html#path_universe_V"><span class="id" type="definition">path_universe_V</span></a> <a class="idref" href="HoTT.hit.Circle.html#succ_int"><span class="id" type="definition">succ_int</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Universe.html#transport_path_universe"><span class="id" type="definition">transport_path_universe</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_encode"><span class="id" type="definition">S1_encode</span></a> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a>) : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="loopexp"><span class="id" type="definition">loopexp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Circle.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.hit.Circle.html#Pos"><span class="id" type="inductive">Pos</span></a>) : (<a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#one"><span class="id" type="constructor">one</span></a> ⇒ <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#succ_pos"><span class="id" type="constructor">succ_pos</span></a> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#loopexp"><span class="id" type="definition">loopexp</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.hit.Circle.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Circle.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="looptothe"><span class="id" type="definition">looptothe</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>) : (<a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#neg"><span class="id" type="constructor">neg</span></a> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#loopexp"><span class="id" type="definition">loopexp</span></a> (<a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <span class="id" type="var">n</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#zero"><span class="id" type="constructor">zero</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Circle.html#pos"><span class="id" type="constructor">pos</span></a> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#loopexp"><span class="id" type="definition">loopexp</span></a> (<a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a>) <span class="id" type="var">n</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_decode"><span class="id" type="definition">S1_decode</span></a> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a>) : <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.Circle.html#S1_code"><span class="id" type="definition">S1_code</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.hit.Circle.html#looptothe"><span class="id" type="definition">looptothe</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">z</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">z</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Arrow.html#transport_arrow"><span class="id" type="definition">transport_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Paths.html#transport_paths_r"><span class="id" type="definition">transport_paths_r</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Circle.html#transport_S1_code_loopV"><span class="id" type="definition">transport_S1_code_loopV</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span> <span class="id" type="keyword">as</span> [[|<span class="id" type="var">n</span>] | | [|<span class="id" type="var">n</span>]]; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_encode_looptothe"><span class="id" type="definition">S1_encode_looptothe</span></a> (<span class="id" type="var">z</span>:<a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> (<a class="idref" href="HoTT.hit.Circle.html#looptothe"><span class="id" type="definition">looptothe</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">n</span> | | <span class="id" type="var">n</span>]; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_transport_V"><span class="id" type="definition">moveR_transport_V</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.hit.Circle.html#transport_S1_code_loop"><span class="id" type="definition">transport_S1_code_loop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_transport_V"><span class="id" type="definition">moveR_transport_V</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#transport_S1_code_loop"><span class="id" type="definition">transport_S1_code_loop</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Circle.html#transport_S1_code_loop"><span class="id" type="definition">transport_S1_code_loop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_transport_p"><span class="id" type="definition">moveR_transport_p</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#transport_S1_code_loopV"><span class="id" type="definition">transport_S1_code_loopV</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_encode_isequiv"><span class="id" type="definition">S1_encode_isequiv</span></a> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a>) : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a> <span class="id" type="var">x</span>) (<a class="idref" href="HoTT.hit.Circle.html#S1_decode"><span class="id" type="definition">S1_decode</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> (<a class="idref" href="HoTT.hit.Circle.html#S1_decode"><span class="id" type="definition">S1_decode</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a> <a class="idref" href="HoTT.hit.Circle.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.Circle.html#S1_encode_looptothe"><span class="id" type="definition">S1_encode_looptothe</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">z</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HSet.html#set_path2"><span class="id" type="lemma">set_path2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_loopS1_int"><span class="id" type="definition">equiv_loopS1_int</span></a> : <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Circle.html#Int"><span class="id" type="inductive">Int</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Circle.html#S1_encode"><span class="id" type="definition">S1_encode</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>) (<a class="idref" href="HoTT.hit.Circle.html#S1_encode_isequiv"><span class="id" type="definition">S1_encode_isequiv</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>).<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Circle.html#AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Connectedness.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Connectedness</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Connectedness</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab137"></a><h1 class="section">Connectedness</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Fibrations.html#"><span class="id" type="library">Fibrations</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.TruncType.html#"><span class="id" type="library">TruncType</span></a> <a class="idref" href="HoTT.hit.Truncations.html#"><span class="id" type="library">Truncations</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab138"></a><h2 class="section">Connectedness</h2>

<div class="paragraph"> </div>

 There is a slight controversy of indexing for connectedness — in particular, how the indexing for maps shoud relate to the indexing for types.  One may reasonably take the connectedness of a map to correspond either to that of its *fibers*, or of its *cofiber*; these differ by 1.  The traditional topological indexing uses the cofiber.  We use the fiber, as does Lurie in <span class="inlinecode"><span class="id" type="var">HTT</span></span>; but we choose to agree with the traditional indexing on types, while Lurie agrees with it on maps.

<div class="paragraph"> </div>

Currently, the translation is therefore as follows:

<div class="paragraph"> </div>

       HoTT              Traditional       Lurie

<div class="paragraph"> </div>

Map    (n-1)-connected   n-connected       n-connective
Type   n-connected       n-connected       (n+1)-connective

<div class="paragraph"> </div>

A handy benchmark: under our indexing, the map <span class="inlinecode"><a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode">1</span> is 0-connected but not 1-connected, while the map <span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a></span> is (–1)–connected but not 0-connected. 
<div class="paragraph"> </div>

 Connectedness of a type (however indexed) can be defined in two equivalent ways: quantifying over all maps into suitably truncated types, or by considering just the universal case, the truncation of the type itself.

<div class="paragraph"> </div>

The latter requires HIT’s, but keeps the type <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="record">IsConnected</span></a></span> small; the former, which we use for now, requires only core Coq, but blows up the size (universe level) of <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="record">IsConnected</span></a></span>, since it quantifies over types.

<div class="paragraph"> </div>

Question: is there a definition of connectedness that neither blows up the universe level, nor requires HIT’s? 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsConnected"><span class="id" type="record">IsConnected</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;:= <a name="isconnected_elim"><span class="id" type="projection">isconnected_elim</span></a> :&gt;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>) `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#C"><span class="id" type="variable">C</span></a>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#C"><span class="id" type="variable">C</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">c</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.hit.Connectedness.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">c</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="iscontr_truncation_from_isconnected"><span class="id" type="definition">iscontr_truncation_from_isconnected</span></a> {<span class="id" type="var">n</span>} {<span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">nh</span> := <a class="idref" href="HoTT.hit.Connectedness.html#isconnected_elim"><span class="id" type="definition">isconnected_elim</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">nh</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, (<span class="id" type="var">nh</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isconnected_from_iscontr_truncation"><span class="id" type="instance">isconnected_from_iscontr_truncation</span></a> {<span class="id" type="var">n</span>} {<span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">C</span> ? <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">ff</span> := <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">ff</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">ff</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> <span class="id" type="var">_</span>))).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Connectedness of a map can again be defined in two equivalent ways: by connectedness of its fibers (as types), or by the lifting property/elimination principle against truncated types.  We use the former; the equivalence with the latter is given below in <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a></span>, <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#conn_map_comp"><span class="id" type="definition">conn_map_comp</span></a></span>, and <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#conn_map_from_extension_elim"><span class="id" type="lemma">conn_map_from_extension_elim</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Class</span> <a name="IsConnMap"><span class="id" type="record">IsConnMap</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a name="isconnected_hfiber_conn_map"><span class="id" type="projection">isconnected_hfiber_conn_map</span></a> :&gt;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>).<br/>

<br/>
</div>

<div class="doc">
n-connected maps are orthogonal to n-truncated maps (i.e. familes of n-truncated types). 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>))<br/>
: <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Connectedness.html#isconnected_elim"><span class="id" type="definition">isconnected_elim</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">HP</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span> (1 := <span class="id" type="var">b</span>). <span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">p</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">P</span> <span class="id" type="var">p</span> (<span class="id" type="var">d</span> <span class="id" type="var">a</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="conn_map_comp"><span class="id" type="definition">conn_map_comp</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>))<br/>
: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Connectedness.html#conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">fibermap</span> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">a0p</span> : <a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">a0</span>, <span class="id" type="var">p</span>) := <a class="idref" href="HoTT.hit.Connectedness.html#a0p"><span class="id" type="variable">a0p</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.hit.Connectedness.html#p"><span class="id" type="variable">p</span></a> (<span class="id" type="var">d</span> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.hit.Connectedness.html#isconnected_elim"><span class="id" type="definition">isconnected_elim</span></a> (<span class="id" type="var">P</span> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>)) <span class="id" type="var">fibermap</span>) <span class="id" type="keyword">as</span> [<span class="id" type="var">x</span> <span class="id" type="var">e</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<span class="id" type="var">d</span> <span class="id" type="var">a</span>) <span class="id" type="keyword">with</span> (<span class="id" type="var">fibermap</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>, <span class="id" type="var">e</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab139"></a><h2 class="section">Extensions</h2>


<div class="paragraph"> </div>

Elimination properties can be nicely phrased as the existence of extensions along maps of sections. This is just the traditional categorical language of fillers for commutative squares, restricted to the case where the bottom of the square is the identity; type-theoretically, this approach is slightly more convenient. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Extensions"><span class="id" type="section">Extensions</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>

<br/>

<br/>
</div>

<div class="doc">
This elimination rule (and others) can be seen as saying that, given a fibration over the codomain and a section of it over the domain, there is some *extension* of this to a section over the whole domain. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>))<br/>
:= <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">s</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <span class="id" type="var">s</span> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_extension"><span class="id" type="definition">path_extension</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">ext</span> <span class="id" type="var">ext'</span> : <a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a>)<br/>
: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext"><span class="id" type="variable">ext</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext'"><span class="id" type="variable">ext'</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext"><span class="id" type="variable">ext</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext'"><span class="id" type="variable">ext'</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext"><span class="id" type="variable">ext</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext'"><span class="id" type="variable">ext'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> (<span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">ext'</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>))). <span class="id" type="tactic">intros</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)). <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>). <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<span class="id" type="var">B</span> := <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">p</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="var">ext'</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span>) (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">transp_extension</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">ext'</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> (<span class="id" type="var">s</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <span class="id" type="var">B</span>, <span class="id" type="var">P</span> <a class="idref" href="HoTT.hit.Connectedness.html#y"><span class="id" type="variable">y</span></a>) ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <span class="id" type="var">A</span>, <a class="idref" href="HoTT.hit.Connectedness.html#s"><span class="id" type="variable">s</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">d</span> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.Connectedness.html#p"><span class="id" type="variable">p</span></a> (<span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <span class="id" type="var">x</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#p"><span class="id" type="variable">p</span></a> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">ext</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">ext</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">g</span> <span class="id" type="var">gd</span>], <span class="id" type="var">ext'</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">g'</span> <span class="id" type="var">gd'</span>]; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">transp_extension</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a>, <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>, <a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_Vp"><span class="id" type="definition">moveR_Vp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_pM"><span class="id" type="definition">moveL_pM</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_path_extension"><span class="id" type="instance">isequiv_path_extension</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#x"><span class="id" type="variable">x</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">ext</span> <span class="id" type="var">ext'</span> : <a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#path_extension"><span class="id" type="definition">path_extension</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext"><span class="id" type="variable">ext</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#ext'"><span class="id" type="variable">ext'</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Sigma.html#isequiv_path_sigma"><span class="id" type="instance">isequiv_path_sigma</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Sigma.html#isequiv_functor_sigma"><span class="id" type="instance">isequiv_functor_sigma</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Forall.html#isequiv_path_forall"><span class="id" type="instance">isequiv_path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.types.Forall.html#isequiv_path_forall"><span class="id" type="instance">isequiv_path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.types.Forall.html#isequiv_functor_forall"><span class="id" type="instance">isequiv_functor_forall</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_path_inverse"><span class="id" type="instance">isequiv_path_inverse</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_moveL_pM"><span class="id" type="definition">isequiv_moveL_pM</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_moveR_Vp"><span class="id" type="definition">isequiv_moveR_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
</div>

<div class="doc">
Note: opaque, since this term is big enough that using its computational content will probably be pretty intractable. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="extension_conn_map_elim"><span class="id" type="lemma">extension_conn_map_elim</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) `{<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>))<br/>
: <a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.hit.Connectedness.html#conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a> <span class="id" type="var">f</span> <span class="id" type="var">P</span> <span class="id" type="var">d</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Connectedness.html#conn_map_comp"><span class="id" type="definition">conn_map_comp</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="allpath_extension_conn_map"><span class="id" type="lemma">allpath_extension_conn_map</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) `{<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">e</span> <span class="id" type="var">e'</span> : <a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a>)<br/>
: <a class="idref" href="HoTT.hit.Connectedness.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#e'"><span class="id" type="variable">e'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Connectedness.html#path_extension"><span class="id" type="definition">path_extension</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#extension_conn_map_elim"><span class="id" type="lemma">extension_conn_map_elim</span></a> (<span class="id" type="var">n</span> := <span class="id" type="var">n</span>)); <span class="id" type="tactic">try</span> <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Conversely, if a map satisfies this elimination principle (expressed via extensions), then it is connected.

<div class="paragraph"> </div>

Conceptually, this proof can be seen as an instance of the fact that a left adjoint (here, pullback) preserves a left class of maps if the right adjoint (here, dependent product) preserves the right class. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="conn_map_from_extension_elim"><span class="id" type="lemma">conn_map_from_extension_elim</span></a>  {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>)<br/>
: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) `{<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">Hf</span> <span class="id" type="var">b</span> <span class="id" type="var">X</span> ? <span class="id" type="var">d</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">P</span> := <span class="id" type="keyword">fun</span> (<span class="id" type="var">b'</span>:<span class="id" type="var">B</span>) ⇒ <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#b'"><span class="id" type="variable">b'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">b</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">X</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="keyword">∀</span> <span class="id" type="var">b'</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.hit.Connectedness.html#b'"><span class="id" type="variable">b'</span></a>)) <span class="id" type="tactic">by</span> (<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Forall.html#trunc_forall"><span class="id" type="instance">trunc_forall</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">dP</span> := (<span class="id" type="keyword">fun</span> (<span class="id" type="var">a</span>:<span class="id" type="var">A</span>) (<span class="id" type="var">p</span>:<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">b</span>) ⇒ (<span class="id" type="var">d</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.hit.Connectedness.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<span class="id" type="var">A</span>, <span class="id" type="var">P</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">e</span> := <span class="id" type="var">Hf</span> <span class="id" type="var">P</span> <span class="id" type="var">_</span> <span class="id" type="var">dP</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">e</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">b</span> 1).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">p</span>]. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>. <span class="id" type="var">path_via</span> (<span class="id" type="var">e</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>) <span class="id" type="var">p</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<span class="id" type="var">e</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <span class="id" type="var">a</span>) <span class="id" type="var">p</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">e1</span> := <span class="id" type="keyword">fun</span> (<span class="id" type="var">bb</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">b'</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">b'</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">b</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>) ⇒ (<span class="id" type="var">e</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#bb"><span class="id" type="variable">bb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<a class="idref" href="HoTT.hit.Connectedness.html#bb"><span class="id" type="variable">bb</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<span class="id" type="var">e</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">b</span> 1) <span class="id" type="keyword">with</span> (<span class="id" type="var">e1</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">b</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a>1<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">change</span> (<span class="id" type="var">e</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> (<span class="id" type="var">f</span> <span class="id" type="var">a</span>) <span class="id" type="var">p</span>) <span class="id" type="keyword">with</span> (<span class="id" type="var">e1</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">f</span> <span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>). <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>). <span class="id" type="var">hott_simpl</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
A key lemma on the interaction between connectedness and truncatedness: suppose one is trying to extend along an n-connected map, into a k-truncated family of types (k ≥ n).  Then the space of possible extensions is (k–n–2)-truncated.

<div class="paragraph"> </div>

(Mnemonic for the indexing: think of the base case, where k=n; then we know we can eliminate, so the space of extensions is contractible.)

<div class="paragraph"> </div>

This lemma is most useful via corollaries like the wedge-inclusion, the wiggly wedge, and their n-ary generalizations. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="istrunc_extension_along_conn"><span class="id" type="lemma">istrunc_extension_along_conn</span></a> {<span class="id" type="var">m</span> <span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Trunc.html#:trunc_scope:x_'-2+'_x"><span class="id" type="notation">-2+</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>))<br/>
: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#d"><span class="id" type="variable">d</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">P</span> <span class="id" type="var">HP</span> <span class="id" type="var">d</span>. <span class="id" type="tactic">induction</span> <span class="id" type="var">m</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">m'</span> <span class="id" type="var">IH</span>]; <span class="id" type="tactic">intros</span> <span class="id" type="var">P</span> <span class="id" type="var">HP</span> <span class="id" type="var">d</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.hit.Connectedness.html#extension_conn_map_elim"><span class="id" type="lemma">extension_conn_map_elim</span></a> <span class="id" type="var">f</span> <span class="id" type="var">P</span> <span class="id" type="var">d</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#allpath_extension_conn_map"><span class="id" type="lemma">allpath_extension_conn_map</span></a> (<span class="id" type="var">n</span> := <span class="id" type="var">n</span>)); <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">e</span> <span class="id" type="var">e'</span>. <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#path_extension"><span class="id" type="definition">path_extension</span></a> <span class="id" type="var">e</span> <span class="id" type="var">e'</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab140"></a><h2 class="section">Connectivity of pointed types</h2>

<div class="paragraph"> </div>

 The connectivity of a pointed type and (the inclusion of) its point are intimately connected. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="conn_pointed_type"><span class="id" type="instance">conn_pointed_type</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a0</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;`{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a>)} : <a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">C</span> <span class="id" type="var">HC</span> <span class="id" type="var">f</span>. <span class="id" type="tactic">∃</span> (<span class="id" type="var">f</span> <span class="id" type="var">a0</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#conn_map_elim"><span class="id" type="definition">conn_map_elim</span></a> (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <span class="id" type="var">a0</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>; <span class="id" type="tactic">apply</span> <span class="id" type="var">HC</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="conn_point_incl"><span class="id" type="instance">conn_point_incl</span></a> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>} {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a0</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;`{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>} : <a class="idref" href="HoTT.hit.Connectedness.html#IsConnMap"><span class="id" type="class">IsConnMap</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a>) | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Connectedness.html#conn_map_from_extension_elim"><span class="id" type="lemma">conn_map_from_extension_elim</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">P</span> ?. <span class="id" type="tactic">set</span> (<span class="id" type="var">PP</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.TruncType.html#BuildTruncType"><span class="id" type="constructor">BuildTruncType</span></a> <span class="id" type="var">n</span> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">QQ</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.hit.Connectedness.html#isconnected_elim"><span class="id" type="definition">isconnected_elim</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.TruncType.html#TruncType"><span class="id" type="record">TruncType</span></a> <span class="id" type="var">n</span>) <a class="idref" href="HoTT.TruncType.html#istrunc_trunctype"><span class="id" type="instance">istrunc_trunctype</span></a> <span class="id" type="var">PP</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">QQ</span> <span class="id" type="keyword">as</span> [[<span class="id" type="var">Q0</span> <span class="id" type="var">HQ</span>] <span class="id" type="var">e</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">e'</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.TruncType.html#trunctype_type"><span class="id" type="projection">trunctype_type</span></a> <span class="id" type="var">_</span>) (<span class="id" type="var">e</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>)); <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">e'</span>. <span class="id" type="tactic">clear</span> <span class="id" type="var">HQ</span> <span class="id" type="var">e</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">d</span>. <span class="id" type="tactic">set</span> (<span class="id" type="var">d0</span> := <span class="id" type="var">d</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<span class="id" type="var">e'</span> <span class="id" type="var">a0</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">e'</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) <span class="id" type="var">d0</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> []. <span class="id" type="tactic">change</span> (<span class="id" type="var">d</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>) <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> 1 <span class="id" type="var">d0</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a>, <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
TODO: generalise the above to any map with a section. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Connectedness.html#Extensions"><span class="id" type="section">Extensions</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Wedge_Incl_Conn"><span class="id" type="section">Wedge_Incl_Conn</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab141"></a><h2 class="section">Connectivity of the wedge into the product.</h2>


<div class="paragraph"> </div>

A very useful form of the key lemma <span class="inlinecode"><a class="idref" href="HoTT.hit.Connectedness.html#istrunc_extension_along_conn"><span class="id" type="lemma">istrunc_extension_along_conn</span></a></span> is the connectivity of the wedge into the product, for a pair of pointed spaces.  In fact this can be formulated without mentioning the wedge per se (so, without requiring HIT’s), since the statement only needs to talk about maps out of the wedge.

<div class="paragraph"> </div>

Once again, we believe that the type of the conclusion is an hprop (though we do not prove it) — essentially because it is wrapping up an elimination principle and its corresponding computation rule — and so we make the proof of this result opaque. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">m</span> <span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a0</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">b0</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Trunc.html#:trunc_scope:x_'-2+'_x"><span class="id" type="notation">-2+</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f_a0</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f_b0</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b0"><span class="id" type="variable">b0</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f_a0b0</span> : <a class="idref" href="HoTT.hit.Connectedness.html#f_a0"><span class="id" type="variable">f_a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b0"><span class="id" type="variable">b0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#f_b0"><span class="id" type="variable">f_b0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a>).<br/>

<br/>
<span class="id" type="keyword">Corollary</span> <a name="isconn_wedge_incl"><span class="id" type="lemma">isconn_wedge_incl</span></a><br/>
: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">e_a0</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0"><span class="id" type="variable">f_a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">e_b0</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_b0"><span class="id" type="variable">f_b0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">e_b0</span> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">e_a0</span> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0b0"><span class="id" type="variable">f_a0b0</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}}</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">goal_as_extension</span> :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Connectedness.html#ExtensionAlong"><span class="id" type="definition">ExtensionAlong</span></a> (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a>) (<a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_b0"><span class="id" type="variable">f_b0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0"><span class="id" type="variable">f_a0</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Unit.html#unit_name"><span class="id" type="abbreviation">unit_name</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0b0"><span class="id" type="variable">f_a0b0</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#extension_conn_map_elim"><span class="id" type="lemma">extension_conn_map_elim</span></a> (<span class="id" type="var">n</span> := <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.m"><span class="id" type="variable">m</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#conn_point_incl"><span class="id" type="instance">conn_point_incl</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#istrunc_extension_along_conn"><span class="id" type="lemma">istrunc_extension_along_conn</span></a> (<span class="id" type="var">n</span> := <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.n"><span class="id" type="variable">n</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Connectedness.html#conn_point_incl"><span class="id" type="instance">conn_point_incl</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.HP"><span class="id" type="variable">HP</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">goal_as_extension</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">f_eb</span> <span class="id" type="var">name_ea_eab</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">ea_eab</span> := <span class="id" type="var">name_ea_eab</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>); <span class="id" type="tactic">clear</span> <span class="id" type="var">name_ea_eab</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> (<span class="id" type="var">f_eb</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<span class="id" type="var">ea_eab</span> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> (<span class="id" type="var">f_eb</span> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_Mp"><span class="id" type="definition">moveL_Mp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.PathGroupoids.html#concatR"><span class="id" type="abbreviation">concatR</span></a> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<span class="id" type="var">ea_eab</span> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a>) <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">ea</span> := <span class="id" type="var">ea_eab</span> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>). <span class="id" type="tactic">generalize</span> <span class="id" type="var">ea</span>; <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">clear</span> <span class="id" type="var">ea_eab</span> <span class="id" type="var">ea</span>. <span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.types.Arrow.html#transport_arrow"><span class="id" type="definition">transport_arrow</span></a>. <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a>. <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.types.Paths.html#transport_paths_Fl"><span class="id" type="definition">transport_paths_Fl</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
It is easier to apply the above result with its components separated. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="wedge_incl_elim"><span class="id" type="definition">wedge_incl_elim</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Connectedness.html#isconn_wedge_incl"><span class="id" type="lemma">isconn_wedge_incl</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="wedge_incl_comp1"><span class="id" type="definition">wedge_incl_comp1</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Connectedness.html#wedge_incl_elim"><span class="id" type="definition">wedge_incl_elim</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0"><span class="id" type="variable">f_a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Connectedness.html#isconn_wedge_incl"><span class="id" type="lemma">isconn_wedge_incl</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="wedge_incl_comp2"><span class="id" type="definition">wedge_incl_comp2</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.hit.Connectedness.html#wedge_incl_elim"><span class="id" type="definition">wedge_incl_elim</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_b0"><span class="id" type="variable">f_b0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Connectedness.html#isconn_wedge_incl"><span class="id" type="lemma">isconn_wedge_incl</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="wedge_incl_comp3"><span class="id" type="definition">wedge_incl_comp3</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Connectedness.html#wedge_incl_comp2"><span class="id" type="definition">wedge_incl_comp2</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Connectedness.html#wedge_incl_comp1"><span class="id" type="definition">wedge_incl_comp1</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.b0"><span class="id" type="variable">b0</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn.f_a0b0"><span class="id" type="variable">f_a0b0</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Connectedness.html#isconn_wedge_incl"><span class="id" type="lemma">isconn_wedge_incl</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2.2</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Connectedness.html#Wedge_Incl_Conn"><span class="id" type="section">Wedge_Incl_Conn</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="wedge_incl_elim_uncurried"><span class="id" type="definition">wedge_incl_elim_uncurried</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">m</span> <span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a0</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">b0</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.hit.Connectedness.html#IsConnected"><span class="id" type="class">IsConnected</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">HP</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.hit.Connectedness.html#m"><span class="id" type="variable">m</span></a> <a class="idref" href="HoTT.Trunc.html#:trunc_scope:x_'-2+'_x"><span class="id" type="notation">-2+</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#n"><span class="id" type="variable">n</span></a>) (<a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">fs</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f_a0</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f_b0</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b0"><span class="id" type="variable">b0</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f_a0</span> <a class="idref" href="HoTT.hit.Connectedness.html#b0"><span class="id" type="variable">b0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f_b0</span> <a class="idref" href="HoTT.hit.Connectedness.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.Connectedness.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Connectedness.html#B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTT.hit.Connectedness.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Connectedness.html#b"><span class="id" type="variable">b</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">fs</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">f_a0</span> [<span class="id" type="var">f_b0</span> <span class="id" type="var">f_a0b0</span>]].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Connectedness.html#wedge_incl_elim"><span class="id" type="definition">wedge_incl_elim</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f_a0b0</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Flattening.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Flattening</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Flattening</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab142"></a><h1 class="section">The flattening lemma.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="BaseHIT"><span class="id" type="module">BaseHIT</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="BaseHIT.W"><span class="id" type="inductive">W</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a>) : <span class="id" type="keyword">Type</span> :=<br/>
| <a name="BaseHIT.cc"><span class="id" type="constructor">cc</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#W"><span class="id" type="inductive">W</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="BaseHIT.pp"><span class="id" type="axiom">pp</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>), @<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W"><span class="id" type="inductive">W</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">cc'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">pp'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">w</span>, <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> <span class="id" type="var">a</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="BaseHIT.W_rect_beta_pp"><span class="id" type="axiom">W_rect_beta_pp</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W"><span class="id" type="inductive">W</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">cc'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">pp'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)) (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#pp'"><span class="id" type="variable">pp'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#pp'"><span class="id" type="variable">pp'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Flattening.html#"><span class="id" type="module">BaseHIT</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="W_rectnd"><span class="id" type="definition">W_rectnd</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">cc'</span> : <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">pp'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W"><span class="id" type="inductive">W</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Flattening.html#pp'"><span class="id" type="variable">pp'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="W_rectnd_beta_pp"><span class="id" type="definition">W_rectnd_beta_pp</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">cc'</span> : <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">pp'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)) (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#W_rectnd"><span class="id" type="definition">W_rectnd</span></a> <a class="idref" href="HoTT.hit.Flattening.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cc'"><span class="id" type="variable">cc'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#pp'"><span class="id" type="variable">pp'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#pp'"><span class="id" type="variable">pp'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Flattening.html#W_rectnd"><span class="id" type="definition">W_rectnd</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">apD_const</span></a> (@<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">cc'</span> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect_beta_pp"><span class="id" type="axiom">W_rect_beta_pp</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="FlattenedHIT"><span class="id" type="module">FlattenedHIT</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="FlattenedHIT.Wtil"><span class="id" type="inductive">Wtil</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">C</span> : <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">D</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">Type</span> :=<br/>
| <a name="FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <span class="id" type="var">C</span> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Wtil"><span class="id" type="inductive">Wtil</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>.<br/>

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>} <span class="id" type="var">a</span> <span class="id" type="var">c</span>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>} (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)),<br/>
&nbsp;&nbsp;@<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="FlattenedHIT.Wtil_rect"><span class="id" type="definition">Wtil_rect</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>} (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil"><span class="id" type="inductive">Wtil</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">cct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">ppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">w</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> <span class="id" type="var">a</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> <span class="id" type="var">a</span> <span class="id" type="var">x</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="FlattenedHIT.Wtil_rect_beta_ppt"><span class="id" type="axiom">Wtil_rect_beta_ppt</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span>} (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil"><span class="id" type="inductive">Wtil</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">cct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">ppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil_rect"><span class="id" type="definition">Wtil_rect</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#ppt'"><span class="id" type="variable">ppt'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#ppt'"><span class="id" type="variable">ppt'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Flattening.html#"><span class="id" type="module">FlattenedHIT</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Wtil_rectnd"><span class="id" type="definition">Wtil_rectnd</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span>} {<span class="id" type="var">D</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">Q</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">cct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">ppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)), <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil"><span class="id" type="inductive">Wtil</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil_rect"><span class="id" type="definition">Wtil_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Flattening.html#ppt'"><span class="id" type="variable">ppt'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Wtil_rectnd_beta_ppt"><span class="id" type="definition">Wtil_rectnd_beta_ppt</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span>} {<span class="id" type="var">D</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;(<span class="id" type="var">Q</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">cct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">ppt'</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)), <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span>: <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="HoTT.hit.Flattening.html#Wtil_rectnd"><span class="id" type="definition">Wtil_rectnd</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#cct'"><span class="id" type="variable">cct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#ppt'"><span class="id" type="variable">ppt'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#ppt'"><span class="id" type="variable">ppt'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Flattening.html#Wtil_rectnd"><span class="id" type="definition">Wtil_rectnd</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <span class="id" type="var">b</span> <span class="id" type="var">y</span>) <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">apD_const</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil_rect"><span class="id" type="definition">Wtil_rect</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">Q</span>) <span class="id" type="var">cct'</span> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a> <span class="id" type="var">b</span> <span class="id" type="var">y</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil_rect_beta_ppt"><span class="id" type="axiom">Wtil_rect_beta_ppt</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">Q</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeAxioms"><span class="id" type="section">AssumeAxioms</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.hit.Flattening.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#A"><span class="id" type="variable">A</span></a>}.<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">D</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)}.<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeAxioms.W'"><span class="id" type="variable">W'</span></a> := <a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W"><span class="id" type="inductive">W</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeAxioms.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.W'"><span class="id" type="variable">W'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Flattening.html#W_rectnd"><span class="id" type="definition">W_rectnd</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)).<br/>

<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> := <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">w</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.W'"><span class="id" type="variable">W'</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">w</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> (<span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>) : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> := (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)) : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Universe.html#transport_path_universe'"><span class="id" type="definition">transport_path_universe'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.hit.Flattening.html#W_rectnd_beta_pp"><span class="id" type="definition">W_rectnd_beta_pp</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b0</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b0"><span class="id" type="variable">b0</span></a>)) <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sWtil_rect"><span class="id" type="definition">sWtil_rect</span></a> (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">scct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">sppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">w</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a>, <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">scct'</span> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.types.Forall.html#dpath_forall"><span class="id" type="definition">dpath_forall</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">scct'</span> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <span class="id" type="var">b</span>)) (<span class="id" type="var">scct'</span> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <span class="id" type="var">b</span>))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">q</span> := <a class="idref" href="HoTT.types.Universe.html#transport_path_universe'"><span class="id" type="definition">transport_path_universe'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <span class="id" type="var">b</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.hit.Flattening.html#W_rectnd_beta_pp"><span class="id" type="definition">W_rectnd_beta_pp</span></a> <span class="id" type="keyword">Type</span> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b0</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a> ⇒ <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b0"><span class="id" type="variable">b0</span></a>)) <span class="id" type="var">b</span>) <span class="id" type="var">y</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.types.Sigma.html#transportD_is_transport"><span class="id" type="definition">transportD_is_transport</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<span class="id" type="var">scct'</span> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <span class="id" type="var">b</span>)) <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_transport_V"><span class="id" type="definition">moveL_transport_V</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">Q</span> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <span class="id" type="var">b</span>) <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>)) <span class="id" type="var">q</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a>, &lt;- <a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">sppt'</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a>, <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#ap_existT"><span class="id" type="definition">ap_existT</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.cc"><span class="id" type="constructor">cc</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <span class="id" type="var">b</span>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">q</span>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#path_sigma_p1_1p'"><span class="id" type="definition">path_sigma_p1_1p'</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sWtil_rect_beta_cct"><span class="id" type="definition">sWtil_rect_beta_cct</span></a> (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">scct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">sppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Flattening.html#sWtil_rect"><span class="id" type="definition">sWtil_rect</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#sppt'"><span class="id" type="variable">sppt'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sWtil_rect_beta_ppt"><span class="id" type="definition">sWtil_rect_beta_ppt</span></a> (<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">scct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">sppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#sWtil_rect"><span class="id" type="definition">sWtil_rect</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#sppt'"><span class="id" type="variable">sppt'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#sppt'"><span class="id" type="variable">sppt'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Flattening.html#sWtil_rect"><span class="id" type="definition">sWtil_rect</span></a>.<br/>
<span class="id" type="keyword">Abort</span>.<br/>

<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sWtil_rectnd"><span class="id" type="definition">sWtil_rectnd</span></a> (<span class="id" type="var">Q</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">scct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">sppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)), <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect"><span class="id" type="definition">W_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> ⇒ <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Flattening.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">Q</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="var">scct'</span> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Flattening.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Arrow.html#dpath_arrow"><span class="id" type="definition">dpath_arrow</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">Q</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="var">sppt'</span> <span class="id" type="var">b</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#transport_path_universe'"><span class="id" type="definition">transport_path_universe'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.hit.Flattening.html#W_rectnd_beta_pp"><span class="id" type="definition">W_rectnd_beta_pp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">long_path_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sWtil_rectnd_beta_ppt"><span class="id" type="definition">sWtil_rectnd_beta_ppt</span></a> (<span class="id" type="var">Q</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">scct'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">sppt'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>)), <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">b</span>:<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">y</span>: <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Flattening.html#sWtil_rectnd"><span class="id" type="definition">sWtil_rectnd</span></a> <a class="idref" href="HoTT.hit.Flattening.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.hit.Flattening.html#scct'"><span class="id" type="variable">scct'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#sppt'"><span class="id" type="variable">sppt'</span></a>) (<a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Flattening.html#sppt'"><span class="id" type="variable">sppt'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Flattening.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Flattening.html#sWtil_rectnd"><span class="id" type="definition">sWtil_rectnd</span></a>, <span class="id" type="var">sppt</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.types.Sigma.html#ap_sigT_rectnd_path_sigma"><span class="id" type="definition">ap_sigT_rectnd_path_sigma</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.W'"><span class="id" type="variable">W'</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> <span class="id" type="var">Q</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (@<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.W_rect_beta_pp"><span class="id" type="axiom">W_rect_beta_pp</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.types.Arrow.html#ap10_dpath_arrow"><span class="id" type="definition">ap10_dpath_arrow</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">Q</span>) (<a class="idref" href="HoTT.hit.Flattening.html#BaseHIT.pp"><span class="id" type="axiom">pp</span></a> <span class="id" type="var">b</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">y</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">concat_p_pp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Close</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">long_path_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_flattening"><span class="id" type="definition">equiv_flattening</span></a> : <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil"><span class="id" type="inductive">Wtil</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sWtil"><span class="id" type="variable">sWtil</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.hit.Flattening.html#Wtil_rectnd"><span class="id" type="definition">Wtil_rectnd</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.scct"><span class="id" type="variable">scct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.sppt"><span class="id" type="variable">sppt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.hit.Flattening.html#sWtil_rectnd"><span class="id" type="definition">sWtil_rectnd</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.cct"><span class="id" type="constructor">cct</span></a> <a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.ppt"><span class="id" type="axiom">ppt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#sWtil_rect"><span class="id" type="definition">sWtil_rect</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span> ⇒ 1) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#dpath_path_FFlr"><span class="id" type="definition">dpath_path_FFlr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Flattening.html#sWtil_rectnd_beta_ppt"><span class="id" type="definition">sWtil_rectnd_beta_ppt</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, (@<a class="idref" href="HoTT.hit.Flattening.html#Wtil_rectnd_beta_ppt"><span class="id" type="definition">Wtil_rectnd_beta_ppt</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms.D"><span class="id" type="variable">D</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Flattening.html#FlattenedHIT.Wtil_rect"><span class="id" type="definition">Wtil_rect</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">x</span> ⇒ 1) <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> <span class="id" type="var">b</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#dpath_path_FFlr"><span class="id" type="definition">dpath_path_FFlr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Flattening.html#Wtil_rectnd_beta_ppt"><span class="id" type="definition">Wtil_rectnd_beta_ppt</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.hit.Flattening.html#sWtil_rectnd_beta_ppt"><span class="id" type="definition">sWtil_rectnd_beta_ppt</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Flattening.html#AssumeAxioms"><span class="id" type="section">AssumeAxioms</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Interval.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Interval</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Interval</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab143"></a><h1 class="section">Theorems about the homotopical interval.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.FunextVarieties.html#"><span class="id" type="library">FunextVarieties</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Interval"><span class="id" type="module">Interval</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="Interval.interval"><span class="id" type="inductive">interval</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="Interval.zero"><span class="id" type="constructor">zero</span></a> : <a class="idref" href="HoTT.hit.Interval.html#interval"><span class="id" type="inductive">interval</span></a><br/>
&nbsp;&nbsp;| <a name="Interval.one"><span class="id" type="constructor">one</span></a> : <a class="idref" href="HoTT.hit.Interval.html#interval"><span class="id" type="inductive">interval</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Interval.seg"><span class="id" type="axiom">seg</span></a> : <a class="idref" href="HoTT.hit.Interval.html#Interval.zero"><span class="id" type="constructor">zero</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.one"><span class="id" type="constructor">one</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Interval.interval_rect"><span class="id" type="definition">interval_rect</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.zero"><span class="id" type="constructor">zero</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.one"><span class="id" type="constructor">one</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a>, <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Interval.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">return</span> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Interval.html#Interval.zero"><span class="id" type="constructor">zero</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.hit.Interval.html#Interval.one"><span class="id" type="constructor">one</span></a>  ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Interval.interval_rect_beta_seg"><span class="id" type="axiom">interval_rect_beta_seg</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.zero"><span class="id" type="constructor">zero</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.one"><span class="id" type="constructor">one</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Interval.html#Interval.interval_rect"><span class="id" type="definition">interval_rect</span></a> <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Interval.html#"><span class="id" type="module">Interval</span></a>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="interval_rectnd"><span class="id" type="definition">interval_rectnd</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.Interval.html#Interval.interval_rect"><span class="id" type="definition">interval_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a>) <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="interval_rectnd_beta_seg"><span class="id" type="definition">interval_rectnd_beta_seg</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">a</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Interval.html#interval_rectnd"><span class="id" type="definition">interval_rectnd</span></a> <a class="idref" href="HoTT.hit.Interval.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.Interval.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <span class="id" type="var">a</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">apD_const</span></a> (<a class="idref" href="HoTT.hit.Interval.html#Interval.interval_rect"><span class="id" type="definition">interval_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">a</span> <span class="id" type="var">b</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Interval.html#Interval.interval_rect_beta_seg"><span class="id" type="axiom">interval_rect_beta_seg</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">P</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab144"></a><h2 class="section">From an interval type, we can prove function extensionality.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="funext_from_interval"><span class="id" type="instance">funext_from_interval</span></a> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a> | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.FunextVarieties.html#WeakFunext_implies_Funext"><span class="id" type="lemma">WeakFunext_implies_Funext</span></a> (<a class="idref" href="HoTT.FunextVarieties.html#NaiveFunext_implies_WeakFunext"><span class="id" type="definition">NaiveFunext_implies_WeakFunext</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">p</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">h</span> := <span class="id" type="keyword">fun</span> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a>) (<span class="id" type="var">a</span>:<a class="idref" href="HoTT.hit.Interval.html#A"><span class="id" type="variable">A</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.Interval.html#interval_rectnd"><span class="id" type="definition">interval_rectnd</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Interval.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.hit.Interval.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.hit.Interval.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.hit.Interval.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.hit.Interval.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Interval.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a>)).<br/>

<br/>
</div>

<div class="doc">
<a name="lab145"></a><h2 class="section">The interval is contractible.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="contr_interval"><span class="id" type="instance">contr_interval</span></a> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.hit.Interval.html#Interval.interval"><span class="id" type="inductive">interval</span></a> | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.hit.Interval.html#Interval.zero"><span class="id" type="constructor">zero</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Interval.html#Interval.interval_rect"><span class="id" type="definition">interval_rect</span></a> <span class="id" type="var">_</span> 1 <a class="idref" href="HoTT.hit.Interval.html#Interval.seg"><span class="id" type="axiom">seg</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Paths.html#transport_paths_r"><span class="id" type="definition">transport_paths_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Spheres.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Spheres</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Spheres</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab149"></a><h1 class="section">The spheres, in all dimensions.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Bool.html#"><span class="id" type="library">types.Bool</span></a> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a> <a class="idref" href="HoTT.hit.Suspension.html#"><span class="id" type="library">hit.Suspension</span></a> <a class="idref" href="HoTT.hit.Circle.html#"><span class="id" type="library">hit.Circle</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab150"></a><h2 class="section">Definition, by iterated suspension.</h2>

<div class="paragraph"> </div>

 To match the usual indexing for spheres, we have to pad the sequence with a dummy term <span class="inlinecode"><a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Fixpoint</span> <a name="Sphere"><span class="id" type="definition">Sphere</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) : <span class="id" type="keyword">Type</span><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Spheres.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">minus_one</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <span class="id" type="var">n'</span> ⇒ <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> (<a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> (<span class="id" type="var">n'</span>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab151"></a><h2 class="section">Explicit equivalences in low dimensions</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Sph0_to_Bool"><span class="id" type="definition">Sph0_to_Bool</span></a> : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> 0<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>). <span class="id" type="tactic">intros</span> [].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_Sph0_to_Bool"><span class="id" type="instance">isequiv_Sph0_to_Bool</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.hit.Spheres.html#Sph0_to_Bool"><span class="id" type="definition">Sph0_to_Bool</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> ⇒ <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.hit.Spheres.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [ | ]; <span class="id" type="tactic">exact</span> 1.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a>. <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <span class="id" type="var">_</span> 1 1 <span class="id" type="var">_</span>). <span class="id" type="tactic">intros</span> [].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Sph1_to_S1"><span class="id" type="definition">Sph1_to_S1</span></a> : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> (<a class="idref" href="HoTT.Overture.html#nat_to_trunc_index"><span class="id" type="definition">nat_to_trunc_index</span></a> 1)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.hit.Circle.html#Circle.base"><span class="id" type="constructor">base</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">if</span> (<a class="idref" href="HoTT.hit.Spheres.html#Sph0_to_Bool"><span class="id" type="definition">Sph0_to_Bool</span></a> <a class="idref" href="HoTT.hit.Spheres.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.hit.Circle.html#Circle.loop"><span class="id" type="axiom">loop</span></a> <span class="id" type="keyword">else</span> 1).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S1_to_Sph1"><span class="id" type="definition">S1_to_Sph1</span></a> : <a class="idref" href="HoTT.hit.Circle.html#Circle.S1"><span class="id" type="inductive">S1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> (<a class="idref" href="HoTT.Overture.html#nat_to_trunc_index"><span class="id" type="definition">nat_to_trunc_index</span></a> 1)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Circle.html#S1_rectnd"><span class="id" type="definition">S1_rectnd</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>). <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_Sph1_to_S1"><span class="id" type="definition">isequiv_Sph1_to_S1</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.hit.Spheres.html#Sph1_to_S1"><span class="id" type="definition">Sph1_to_S1</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Spheres.html#S1_to_Sph1"><span class="id" type="definition">S1_to_Sph1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Circle.html#Circle.S1_rect"><span class="id" type="definition">S1_rect</span></a> <span class="id" type="var">_</span> 1 <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#transport_paths_FFlr"><span class="id" type="definition">transport_paths_FFlr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Spheres.html#S1_to_Sph1"><span class="id" type="definition">S1_to_Sph1</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd_beta_loop"><span class="id" type="definition">S1_rectnd_beta_loop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Spheres.html#Sph1_to_S1"><span class="id" type="definition">Sph1_to_S1</span></a>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">rewrite</span> 2 <a class="idref" href="HoTT.hit.Suspension.html#Susp_comp_nd_merid"><span class="id" type="definition">Susp_comp_nd_merid</span></a>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">hott_simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.Spheres.html#S1_to_Sph1"><span class="id" type="definition">S1_to_Sph1</span></a> (<a class="idref" href="HoTT.hit.Spheres.html#Sph1_to_S1"><span class="id" type="definition">Sph1_to_S1</span></a> <a class="idref" href="HoTT.hit.Spheres.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Spheres.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;1 (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>) <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#transport_paths_FFlr"><span class="id" type="definition">transport_paths_FFlr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Spheres.html#Sph1_to_S1"><span class="id" type="definition">Sph1_to_S1</span></a>; <span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_comp_nd_merid"><span class="id" type="definition">Susp_comp_nd_merid</span></a> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">change</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a>) <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> 0).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_rect"><span class="id" type="definition">equiv_rect</span></a> (<a class="idref" href="HoTT.hit.Spheres.html#Sph0_to_Bool"><span class="id" type="definition">Sph0_to_Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)); <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">case</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.Spheres.html#S1_to_Sph1"><span class="id" type="definition">S1_to_Sph1</span></a>; <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.hit.Circle.html#S1_rectnd_beta_loop"><span class="id" type="definition">S1_rectnd_beta_loop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveR_Vp"><span class="id" type="definition">moveR_Vp</span></a>. <span class="id" type="var">hott_simpl</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab152"></a><h2 class="section">Truncatedness via spheres</h2>

<div class="paragraph"> </div>

 We show here that a type is n-truncated if and only if every map from the (n+1)-sphere into it is null-homotopic.  (One direction of this is of course the assertion that the (n+1)-sphere is n-connected.) 
<div class="paragraph"> </div>

 TODO: re-type these lemmas in terms of truncation. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="allnullhomot_trunc"><span class="id" type="definition">allnullhomot_trunc</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Spheres.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Spheres.html#X"><span class="id" type="variable">X</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Spheres.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Spheres.html#X"><span class="id" type="variable">X</span></a>) {<span class="id" type="keyword">struct</span> <span class="id" type="var">n</span>}<br/>
: <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> <a class="idref" href="HoTT.hit.Spheres.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">n'</span>].<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×. <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">X</span>). <span class="id" type="tactic">intros</span> [ ].<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Suspension.html#nullhomot_susp_from_paths"><span class="id" type="definition">nullhomot_susp_from_paths</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">allnullhomot_trunc</span>; <span class="id" type="tactic">auto</span> <span class="id" type="keyword">with</span> <span class="id" type="var">typeclass_instances</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="trunc_allnullhomot"><span class="id" type="definition">trunc_allnullhomot</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">HX</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Spheres.html#Sphere"><span class="id" type="definition">Sphere</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Spheres.html#n"><span class="id" type="variable">n</span></a>)) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Spheres.html#X"><span class="id" type="variable">X</span></a>), <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> <a class="idref" href="HoTT.hit.Spheres.html#f"><span class="id" type="variable">f</span></a>) {<span class="id" type="keyword">struct</span> <span class="id" type="var">n</span>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.hit.Spheres.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Spheres.html#X"><span class="id" type="variable">X</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">n'</span>].<br/>
 <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span>. <span class="id" type="tactic">set</span> (<span class="id" type="var">f</span> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">if</span> (<a class="idref" href="HoTT.hit.Spheres.html#Sph0_to_Bool"><span class="id" type="definition">Sph0_to_Bool</span></a> <a class="idref" href="HoTT.hit.Spheres.html#b"><span class="id" type="variable">b</span></a>) <span class="id" type="keyword">then</span> <span class="id" type="var">x0</span> <span class="id" type="keyword">else</span> <span class="id" type="var">x1</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">n</span> := <span class="id" type="var">HX</span> <span class="id" type="var">f</span>). <span class="id" type="tactic">exact</span> (<span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
 <span class="id" type="tactic">intros</span> <span class="id" type="var">x0</span> <span class="id" type="var">x1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<span class="id" type="var">trunc_allnullhomot</span> <span class="id" type="var">n'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Suspension.html#nullhomot_paths_from_susp"><span class="id" type="definition">nullhomot_paths_from_susp</span></a>, <span class="id" type="var">HX</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Suspension.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Suspension</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Suspension</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab146"></a><h1 class="section">The suspension of a type</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Suspension"><span class="id" type="module">Suspension</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="Suspension.Susp"><span class="id" type="inductive">Susp</span></a> (<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="Suspension.North"><span class="id" type="constructor">North</span></a> : <a class="idref" href="HoTT.hit.Suspension.html#Susp"><span class="id" type="inductive">Susp</span></a> <span class="id" type="var">X</span><br/>
&nbsp;&nbsp;| <a name="Suspension.South"><span class="id" type="constructor">South</span></a> : <a class="idref" href="HoTT.hit.Suspension.html#Susp"><span class="id" type="inductive">Susp</span></a> <span class="id" type="var">X</span>.<br/>

<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> {<span class="id" type="var">X</span>}.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a> {<span class="id" type="var">X</span>}.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Suspension.merid"><span class="id" type="axiom">merid</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>), <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> {<span class="id" type="var">X</span>} <span class="id" type="var">x</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">H_N</span> : <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>) (<span class="id" type="var">H_S</span> : <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">H_merid</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>)<br/>
: <span class="id" type="keyword">∀</span> (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>), <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#y"><span class="id" type="variable">y</span></a><br/>
:= <span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Suspension.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="keyword">return</span> (<span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> ⇒ (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a>) | <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a> ⇒ (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>) <span class="id" type="keyword">end</span>) <a class="idref" href="HoTT.hit.Suspension.html#H_merid"><span class="id" type="variable">H_merid</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Suspension.Susp_comp_merid"><span class="id" type="axiom">Susp_comp_merid</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">H_N</span> : <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>) (<span class="id" type="var">H_S</span> : <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">H_merid</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>),<br/>
<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_merid"><span class="id" type="variable">H_merid</span></a>) (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_merid"><span class="id" type="variable">H_merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Suspension.html#"><span class="id" type="module">Suspension</span></a>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> : <a class="idref" href="HoTT.hit.Suspension.html#Y"><span class="id" type="variable">Y</span></a>) (<span class="id" type="var">H_merid</span> : <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>)<br/>
: <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Y"><span class="id" type="variable">Y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">Y</span>) <span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">H_merid</span> <span class="id" type="var">x</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Susp_comp_nd_merid"><span class="id" type="definition">Susp_comp_nd_merid</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> : <a class="idref" href="HoTT.hit.Suspension.html#Y"><span class="id" type="variable">Y</span></a>} {<span class="id" type="var">H_merid</span> : <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>} (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_merid"><span class="id" type="variable">H_merid</span></a>) (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_merid"><span class="id" type="variable">H_merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <span class="id" type="var">x</span>) <span class="id" type="var">H_N</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> <span class="id" type="var">H_merid</span>) (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <span class="id" type="var">x</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">apD_const</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> <span class="id" type="var">H_merid</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_comp_merid"><span class="id" type="axiom">Susp_comp_merid</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <span class="id" type="var">X</span> ⇒ <span class="id" type="var">Y</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab147"></a><h2 class="section">Eta-rule.</h2>

<div class="paragraph"> </div>

 The eta-rule for suspension states that any function out of a suspension is equal to one defined by <span class="inlinecode"><a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a></span> in the obvious way. We give it first in a weak form, producing just a pointwise equality, and then turn this into an actual equality using <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Susp_eta_homot"><span class="id" type="definition">Susp_eta_homot</span></a> {<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>) (<a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>)).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a>. <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <span class="id" type="var">_</span> 1 1 <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Paths.html#transport_paths_FlFr_D"><span class="id" type="definition">transport_paths_FlFr_D</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> := <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <span class="id" type="var">P</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>) (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <span class="id" type="var">X</span> ⇒ <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <span class="id" type="var">f</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveR_pM"><span class="id" type="definition">moveR_pM</span></a>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>)), (<a class="idref" href="HoTT.PathGroupoids.html#concatR"><span class="id" type="abbreviation">concatR</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>, <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>. <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_comp_merid"><span class="id" type="axiom">Susp_comp_merid</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Susp_eta"><span class="id" type="definition">Susp_eta</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Suspension.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <a class="idref" href="HoTT.hit.Suspension.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>) (<a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>))<br/>
:= <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_eta_homot"><span class="id" type="definition">Susp_eta_homot</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab148"></a><h2 class="section">Nullhomotopies of maps out of suspensions</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="nullhomot_susp_from_paths"><span class="id" type="definition">nullhomot_susp_from_paths</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Z</span>: <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp"><span class="id" type="inductive">Susp</span></a> <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Z"><span class="id" type="variable">Z</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <a class="idref" href="HoTT.hit.Suspension.html#x"><span class="id" type="variable">x</span></a>)))<br/>
: <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.Susp_rect"><span class="id" type="definition">Susp_rect</span></a> <span class="id" type="var">_</span> 1 <span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <span class="id" type="var">_</span>); <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Paths.html#transport_paths_Fl"><span class="id" type="definition">transport_paths_Fl</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>)), <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>. <span class="id" type="tactic">apply</span> <span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="nullhomot_paths_from_susp"><span class="id" type="definition">nullhomot_paths_from_susp</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Z</span>: <span class="id" type="keyword">Type</span>} (<span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> : <a class="idref" href="HoTT.hit.Suspension.html#Z"><span class="id" type="variable">Z</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Suspension.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_N"><span class="id" type="variable">H_N</span></a> <a class="idref" href="HoTT.hit.Suspension.html#H_S"><span class="id" type="variable">H_S</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a>))<br/>
: <a class="idref" href="HoTT.Misc.html#NullHomotopy"><span class="id" type="definition">NullHomotopy</span></a> <a class="idref" href="HoTT.hit.Suspension.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.North"><span class="id" type="constructor">North</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#moveL_pV"><span class="id" type="definition">moveL_pV</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Susp_rect_nd"><span class="id" type="definition">Susp_rect_nd</span></a> <span class="id" type="var">H_N</span> <span class="id" type="var">H_S</span> <span class="id" type="var">f</span>) (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <span class="id" type="var">x</span>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.hit.Suspension.html#Suspension.South"><span class="id" type="constructor">South</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a>, <a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a>, <a class="idref" href="HoTT.hit.Suspension.html#Susp_comp_nd_merid"><span class="id" type="definition">Susp_comp_nd_merid</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.PathGroupoids.html#concat_Ap"><span class="id" type="definition">concat_Ap</span></a> <span class="id" type="var">n</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> (<a class="idref" href="HoTT.hit.Suspension.html#Suspension.merid"><span class="id" type="axiom">merid</span></a> <span class="id" type="var">x</span>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.PathGroupoids.html#concatR"><span class="id" type="abbreviation">concatR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span>)), <a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_const"><span class="id" type="definition">ap_const</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.Truncations.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.Truncations</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.Truncations</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab134"></a><h1 class="section">Truncations of types, in all dimensions.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">X</span> <span class="id" type="var">n</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab135"></a><h2 class="section">Definition.</h2>

<div class="paragraph"> </div>

 The definition of <span class="inlinecode"><span class="id" type="library">Trunc</span></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Peano.html#n"><span class="id" type="variable">n</span></a></span>, the n-truncation of a type.

<div class="paragraph"> </div>

If Coq supported higher inductive types natively, we would construct this as somthing like:

<div class="paragraph"> </div>

   Inductive Truncation n (A : Type) : Type :=
   | truncation_incl : A -&gt; Truncation n A
   | istrunc_truncation : forall (f : Sphere (trunc_S n) -&gt; Truncation n A)
       (x : Sphere (trunc_S n)), f x = f North.

<div class="paragraph"> </div>

However, while we are faking our higher-inductives anyway, we can take some shortcuts, rather than translating the definition above.  Firstly, we directly posit a “constructor” giving truncatedness, rather than rephrasing it in terms of maps of spheres.  Secondly, we omit the “computation rule” for this constructor, since it is implied by truncatedness of the result type (and, for essentially that reason, is never wanted in practice anyway).

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Truncation"><span class="id" type="module">Truncation</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> (<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>) (<span class="id" type="var">A</span> :<span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#Truncation"><span class="id" type="inductive">Truncation</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> {<span class="id" type="var">n</span> <span class="id" type="var">A</span>} <span class="id" type="var">a</span>.<br/>
<span class="id" type="keyword">Axiom</span> <a name="Truncation.istrunc_truncation"><span class="id" type="axiom">istrunc_truncation</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#A"><span class="id" type="variable">A</span></a>).<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">istrunc_truncation</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a> {<span class="id" type="var">n</span> <span class="id" type="var">A</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) `{<span class="id" type="keyword">∀</span> <span class="id" type="var">aa</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Truncations.html#aa"><span class="id" type="variable">aa</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.hit.Truncations.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> <a class="idref" href="HoTT.hit.Truncations.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">aa</span>, <a class="idref" href="HoTT.hit.Truncations.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.Truncations.html#aa"><span class="id" type="variable">aa</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
:= (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> <span class="id" type="var">aa</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.Truncations.html#aa"><span class="id" type="variable">aa</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.hit.Truncations.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> <span class="id" type="keyword">end</span>).<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.Truncations.html#"><span class="id" type="module">Truncation</span></a>.<br/>

<br/>
</div>

<div class="doc">
The non-dependent version of the eliminator. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a> {<span class="id" type="var">n</span> <span class="id" type="var">A</span> <span class="id" type="var">X</span>} `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Truncations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
:= <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab136"></a><h2 class="section">Functoriality</h2>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="functor_Truncation"><span class="id" type="definition">functor_Truncation</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation"><span class="id" type="inductive">Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#Y"><span class="id" type="variable">Y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.Truncations.html#Truncation_rect_nondep"><span class="id" type="definition">Truncation_rect_nondep</span></a>. <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.Truncations.html#Truncation.truncation_incl"><span class="id" type="constructor">truncation_incl</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.Truncations.html#x"><span class="id" type="variable">x</span></a>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="functor_Truncation_idmap"><span class="id" type="definition">functor_Truncation_idmap</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} (<span class="id" type="var">X</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: @<a class="idref" href="HoTT.hit.Truncations.html#functor_Truncation"><span class="id" type="definition">functor_Truncation</span></a> <a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">pointwise_paths</span></a>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ?; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>; <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_functor_Truncation"><span class="id" type="definition">isequiv_functor_Truncation</span></a> {<span class="id" type="var">n</span> : <a class="idref" href="HoTT.Overture.html#trunc_index"><span class="id" type="inductive">trunc_index</span></a>} {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.Truncations.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.Truncations.html#Y"><span class="id" type="variable">Y</span></a>)<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.Truncations.html#f"><span class="id" type="variable">f</span></a>} : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.hit.Truncations.html#functor_Truncation"><span class="id" type="definition">functor_Truncation</span></a> (<span class="id" type="var">n</span>:=<a class="idref" href="HoTT.hit.Truncations.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.hit.Truncations.html#f"><span class="id" type="variable">f</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.Truncations.html#functor_Truncation"><span class="id" type="definition">functor_Truncation</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a>; <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.hit.Truncations.html#Truncation.Truncation_rect"><span class="id" type="definition">Truncation_rect</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> (<span class="id" type="tactic">intros</span> ?; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>; <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>, <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>, <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.TwoSphere.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.TwoSphere</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.TwoSphere</h1>

<div class="code">

<br/>
</div>

<div class="doc">
<a name="lab153"></a><h1 class="section">Theorems about the 2-sphere <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#slice_category.slice_coslice.S"><span class="id" type="variable">S</span></a>²</span>.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="TwoSphere"><span class="id" type="module">TwoSphere</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="TwoSphere.S2"><span class="id" type="inductive">S2</span></a> : <span class="id" type="keyword">Set</span> :=<br/>
| <a name="TwoSphere.base"><span class="id" type="constructor">base</span></a> : <a class="idref" href="HoTT.hit.TwoSphere.html#S2"><span class="id" type="inductive">S2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="TwoSphere.surf"><span class="id" type="axiom">surf</span></a> : <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.base"><span class="id" type="constructor">base</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.base"><span class="id" type="constructor">base</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="TwoSphere.S2_rect"><span class="id" type="definition">S2_rect</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2"><span class="id" type="inductive">S2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.base"><span class="id" type="constructor">base</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.surf"><span class="id" type="axiom">surf</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2"><span class="id" type="inductive">S2</span></a>), <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.hit.TwoSphere.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.base"><span class="id" type="constructor">base</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">end</span> <a class="idref" href="HoTT.hit.TwoSphere.html#l"><span class="id" type="variable">l</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="TwoSphere.S2_rect_beta_loop"><span class="id" type="axiom">S2_rect_beta_loop</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2"><span class="id" type="inductive">S2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.base"><span class="id" type="constructor">base</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.surf"><span class="id" type="axiom">surf</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#apD02"><span class="id" type="definition">apD02</span></a> (<a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2_rect"><span class="id" type="definition">S2_rect</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#l"><span class="id" type="variable">l</span></a>) <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.surf"><span class="id" type="axiom">surf</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#l"><span class="id" type="variable">l</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.TwoSphere.html#"><span class="id" type="module">TwoSphere</span></a>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="S2_rectnd"><span class="id" type="definition">S2_rectnd</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">l</span> : <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2"><span class="id" type="inductive">S2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.S2_rect"><span class="id" type="definition">S2_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.TwoSphere.html#P"><span class="id" type="variable">P</span></a>) <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport2_const"><span class="id" type="definition">transport2_const</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#TwoSphere.surf"><span class="id" type="axiom">surf</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.hit.TwoSphere.html#l"><span class="id" type="variable">l</span></a>).<br/>

<br/>
</div>

<div class="doc">
TODO: Write the non-dependent eliminator.  It's probably something like
<pre>
Definition S1_rectnd_beta_loop (P : Type) (b : P) (l : idpath b = idpath b)
: ap02 (S2_rectnd P b l) surf = l^ @ (concat_p1 _)^.
Proof.
  unfold S2_rectnd.
  refine (cancelL (transport2_const surf b)^ _ _ _).
  refine (cancelL ((concat_p1 (transport2 (fun _ : S2 =&gt; P) surf b))^) _ _ _).
...
</pre>

</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.epi.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.epi</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.epi</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="library">hit.minus1Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a> <a class="idref" href="HoTT.TruncType.html#"><span class="id" type="library">TruncType</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumingUA"><span class="id" type="section">AssumingUA</span></a>.<br/>
</div>

<div class="doc">
The univalence axiom for HProp (Voevodsky's uahp)  We need fs to be able to find hprop_trunc 
</div>
<div class="code">
<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span>:<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<span class="id" type="var">ua</span>:<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>
<span class="id" type="keyword">Lemma</span> <a name="path_biimp"><span class="id" type="lemma">path_biimp</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a><a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a>.<br/>
<span class="id" type="tactic">intros</span> ? ? <span class="id" type="var">X</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>). <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.epi.html#AssumingUA.ua"><span class="id" type="variable">ua</span></a>.<br/>
<span class="id" type="tactic">destruct</span> <span class="id" type="var">P</span>, <span class="id" type="var">P'</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">X</span>.<br/>
<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="biimp_path"><span class="id" type="lemma">biimp_path</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a>, <a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a><a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">intros</span> ?? <span class="id" type="var">p</span>. <span class="id" type="tactic">by</span> <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="path_equiv_biimp"><span class="id" type="lemma">path_equiv_biimp</span></a> :<br/>
&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a>, <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a><a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">intros</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.hit.epi.html#path_biimp"><span class="id" type="lemma">path_biimp</span></a> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>) (<a class="idref" href="HoTT.hit.epi.html#biimp_path"><span class="id" type="lemma">biimp_path</span></a> <span class="id" type="var">P</span> <span class="id" type="var">P'</span>).<br/>
- <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
- <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">cut</span> (<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a> <span class="id" type="var">P'</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)). <span class="id" type="tactic">intro</span> <span class="id" type="var">H</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">cut</span> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a>(<span class="id" type="var">P</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a> <span class="id" type="var">P'</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)). <span class="id" type="tactic">intro</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Trunc.html#trunc_succ"><span class="id" type="instance">trunc_succ</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">y</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">y1</span> <span class="id" type="var">y2</span>]. <span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>].<br/>
<span class="id" type="var">f_ap</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.epi.html#AssumingUA.fs"><span class="id" type="variable">fs</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>; [<span class="id" type="tactic">apply</span> <span class="id" type="var">P'</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>| <span class="id" type="tactic">apply</span> <span class="id" type="var">P</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The variant of <span class="inlinecode"><span class="id" type="var">uahp</span></span> for record types. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="path_equiv_biimp_rec"><span class="id" type="lemma">path_equiv_biimp_rec</span></a> {<span class="id" type="var">P</span> <span class="id" type="var">P'</span>:<a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>}: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#P'"><span class="id" type="variable">P'</span></a>.<br/>
<span class="id" type="tactic">set</span> (<span class="id" type="var">p</span>:=<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">P</span>).<br/>
<span class="id" type="tactic">set</span> (<span class="id" type="var">p'</span>:=<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">P'</span>).<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">X</span> <span class="id" type="var">X0</span>.<br/>
<span class="id" type="tactic">assert</span> (<span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><span class="id" type="var">p'</span>) <span class="id" type="tactic">by</span> (<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.epi.html#path_equiv_biimp"><span class="id" type="lemma">path_equiv_biimp</span></a>).<br/>
<span class="id" type="tactic">clear</span> <span class="id" type="var">X</span> <span class="id" type="var">X0</span>.<br/>
<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> (<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">P</span>)); <span class="id" type="tactic">destruct</span> <span class="id" type="var">P</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> (<a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">P'</span>)); <span class="id" type="tactic">destruct</span> <span class="id" type="var">P'</span>;[<span class="id" type="var">f_ap</span>|<span class="id" type="tactic">reflexivity</span>].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We will now prove that for sets epis and surjections are biequivalent.
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="isepi"><span class="id" type="definition">isepi</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} `(<span class="id" type="var">f</span>:<a class="idref" href="HoTT.hit.epi.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a>) := <span class="id" type="keyword">∀</span> <span class="id" type="var">Z</span>: <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>,<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>: <a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#Z"><span class="id" type="variable">Z</span></a>, <a class="idref" href="HoTT.hit.epi.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="issurj"><span class="id" type="definition">issurj</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.hit.epi.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a>) := <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a> , <a class="idref" href="HoTT.hit.minus1Trunc.html#hexists"><span class="id" type="definition">hexists</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.epi.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.epi.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="issurj_isepi"><span class="id" type="lemma">issurj_isepi</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.hit.epi.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a>): <a class="idref" href="HoTT.hit.epi.html#issurj"><span class="id" type="definition">issurj</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#isepi"><span class="id" type="definition">isepi</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">sur</span> ? ? ? <span class="id" type="var">ep</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.epi.html#AssumingUA.fs"><span class="id" type="variable">fs</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">y</span>.<br/>
<span class="id" type="tactic">specialize</span> (<span class="id" type="var">sur</span> <span class="id" type="var">y</span>).<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> (<span class="id" type="var">A</span>:=(<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <span class="id" type="var">X</span> ⇒ <span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.epi.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>))));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">x</span> <span class="id" type="var">p</span>]. <span class="id" type="tactic">set</span> (<span class="id" type="var">p0</span>:=<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">ep</span> <span class="id" type="var">x</span>).<br/>
&nbsp;<span class="id" type="var">path_via</span> (<span class="id" type="var">g</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)). <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;<span class="id" type="var">path_via</span> (<span class="id" type="var">h</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)). <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HSet.html#set_path2"><span class="id" type="lemma">set_path2</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
We need an extra instance of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="record">Funext</span></a></span> for universe polymorphism. 
</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="isepi_issurj"><span class="id" type="lemma">isepi_issurj</span></a> `{<span class="id" type="var">fs'</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.hit.epi.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a>): <a class="idref" href="HoTT.hit.epi.html#isepi"><span class="id" type="definition">isepi</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#issurj"><span class="id" type="definition">issurj</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">epif</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">g</span> :=<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span>:<span class="id" type="var">Y</span> ⇒ <a class="idref" href="HoTT.HProp.html#Unit_hp"><span class="id" type="definition">Unit_hp</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">h</span>:=(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span>:<span class="id" type="var">Y</span> ⇒ (<a class="idref" href="HoTT.HProp.html#hp"><span class="id" type="constructor">hp</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#hexists"><span class="id" type="definition">hexists</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> ⇒ <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.hit.epi.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="var">f</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)) <span class="id" type="var">_</span> ))).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">X1</span>: <span class="id" type="var">g</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">h</span> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <span class="id" type="var">f</span> ).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <span class="id" type="var">fs'</span>. <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.epi.html#path_equiv_biimp_rec"><span class="id" type="lemma">path_equiv_biimp_rec</span></a>;[|<span class="id" type="var">done</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">_</span> . <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>. <span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>. <span class="id" type="tactic">by</span> (<span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;- </div>

<div class="doc">
It is absolutely essential that we <span class="inlinecode"><span class="id" type="tactic">clear</span></span> <span class="inlinecode"><span class="id" type="var">fs'</span></span>, so that we
        don't use it in <span class="inlinecode"><span class="id" type="var">epif</span></span> <span class="inlinecode"><span class="id" type="var">_</span></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> and pick up a universe
        inconsistency 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">fs'</span>. <span class="id" type="tactic">specialize</span> (<span class="id" type="var">epif</span> <span class="id" type="var">_</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">specialize</span> (<span class="id" type="var">epif</span> <span class="id" type="var">X1</span>). <span class="id" type="tactic">clear</span> <span class="id" type="var">X1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">p</span>:=<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">epif</span> <span class="id" type="var">y</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> ⇒ <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <span class="id" type="var">X</span> ⇒ <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.epi.html#x"><span class="id" type="variable">x</span></a>)))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">intros</span> [ <span class="id" type="var">_</span> [<span class="id" type="var">x</span> <span class="id" type="var">eq</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">symmetry</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.HProp.html#hproptype"><span class="id" type="projection">hproptype</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="isepi_isequiv"><span class="id" type="lemma">isepi_isequiv</span></a> <span class="id" type="var">X</span> <span class="id" type="var">Y</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.epi.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.epi.html#Y"><span class="id" type="variable">Y</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a>}<br/>
: <a class="idref" href="HoTT.hit.epi.html#isepi"><span class="id" type="definition">isepi</span></a> <a class="idref" href="HoTT.hit.epi.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> ? <span class="id" type="var">g</span> <span class="id" type="var">h</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <span class="id" type="keyword">in</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">transitivity</span> (<span class="id" type="var">g</span> (<span class="id" type="var">f</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">x</span>))).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">by</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">transitivity</span> (<span class="id" type="var">h</span> (<span class="id" type="var">f</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">x</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">apply</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">by</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.epi.html#AssumingUA"><span class="id" type="section">AssumingUA</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.iso.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.iso</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.iso</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.hit.epi.html#"><span class="id" type="library">hit.epi</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#"><span class="id" type="library">hit.unique_choice</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.FunextVarieties.html#"><span class="id" type="library">FunextVarieties</span></a>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
We prove that <span class="inlinecode"><span class="id" type="library">epi</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">mono</span></span> <span class="inlinecode">↔</span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">Section</span> <a name="iso"><span class="id" type="section">iso</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> {<span class="id" type="var">fs0</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="iso.fs1"><span class="id" type="variable">fs1</span></a> := <a class="idref" href="HoTT.FunextVarieties.html#Funext_downward_closed"><span class="id" type="lemma">Funext_downward_closed</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="iso.fs2"><span class="id" type="variable">fs2</span></a> := <a class="idref" href="HoTT.FunextVarieties.html#Funext_downward_closed"><span class="id" type="lemma">Funext_downward_closed</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="iso.X"><span class="id" type="variable">X</span></a> <a name="iso.Y"><span class="id" type="variable">Y</span></a> : <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="iso.f"><span class="id" type="variable">f</span></a> : <a class="idref" href="HoTT.hit.iso.html#iso.X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.Y"><span class="id" type="variable">Y</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="atmost1P_isinj"><span class="id" type="lemma">atmost1P_isinj</span></a> (<span class="id" type="var">injf</span> : <a class="idref" href="HoTT.HSet.html#isinj"><span class="id" type="definition">isinj</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.iso.html#iso.Y"><span class="id" type="variable">Y</span></a>, <a class="idref" href="HoTT.hit.unique_choice.html#atmost1P"><span class="id" type="definition">atmost1P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.iso.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.iso.html#y"><span class="id" type="variable">y</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.HSet.html#isinj"><span class="id" type="definition">isinj</span></a>, <a class="idref" href="HoTT.hit.unique_choice.html#atmost1P"><span class="id" type="definition">atmost1P</span></a> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">injf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="isequiv_isepi_ismono"><span class="id" type="definition">isequiv_isepi_ismono</span></a> (<span class="id" type="var">epif</span> : <a class="idref" href="HoTT.hit.epi.html#isepi"><span class="id" type="definition">isepi</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a>) (<span class="id" type="var">monof</span> : <a class="idref" href="HoTT.HSet.html#ismono"><span class="id" type="definition">ismono</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (@<a class="idref" href="HoTT.hit.epi.html#isepi_issurj"><span class="id" type="lemma">isepi_issurj</span></a> <a class="idref" href="HoTT.hit.iso.html#iso.fs1"><span class="id" type="variable">fs1</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.iso.html#iso.fs2"><span class="id" type="variable">fs2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a> <span class="id" type="var">epif</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">surjf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.HSet.html#ismono_isinj"><span class="id" type="definition">ismono_isinj</span></a> <span class="id" type="var">_</span> <span class="id" type="var">monof</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">injf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.hit.unique_choice.html#unique_choice"><span class="id" type="lemma">unique_choice</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.iso.html#iso.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.iso.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.iso.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">surjf</span> <a class="idref" href="HoTT.hit.iso.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.iso.html#atmost1P_isinj"><span class="id" type="lemma">atmost1P_isinj</span></a> <span class="id" type="var">injf</span> <a class="idref" href="HoTT.hit.iso.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">as</span> <span class="id" type="var">H_unique_choice</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H_unique_choice</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H_unique_choice</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">injf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H_unique_choice</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.iso.html#iso"><span class="id" type="section">iso</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.minus1Trunc.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.minus1Trunc</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.minus1Trunc</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab154"></a><h1 class="section">(-1)-truncation</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Unit.html#"><span class="id" type="library">types.Unit</span></a>.<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
</div>

<div class="doc">
The definition of <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span>, the (-1)-truncation.  Here is what
   it would look like if Coq supported higher inductive types natively:

<div class="paragraph"> </div>

<pre>
   Inductive minus1Trunc (A : Type) : Type :=
   | min1 : A -&gt; minus1Trunc A
   | min1_path : forall (x y: minus1Trunc A), x = y
</pre>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="minus1Trunc"><span class="id" type="module">minus1Trunc</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<span class="id" type="var">A</span> :<span class="id" type="keyword">Type</span>) : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a name="minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <span class="id" type="var">A</span>.<br/>
<span class="id" type="keyword">Axiom</span> <a name="minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>),  <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> {<span class="id" type="var">A</span>} <span class="id" type="var">a</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">dmin1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">dpath</span> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="tactic">intros</span> ???? [<span class="id" type="var">x</span>]. <span class="id" type="tactic">apply</span> <span class="id" type="var">dmin1</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc.minus1Trunc_compute_min1"><span class="id" type="definition">minus1Trunc_compute_min1</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">dmin1</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">dpath</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1"><span class="id" type="variable">dmin1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath"><span class="id" type="variable">dpath</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1"><span class="id" type="variable">dmin1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>.<br/>
<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="minus1Trunc.minus1Trunc_compute_path"><span class="id" type="axiom">minus1Trunc_compute_path</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">dmin1</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">dpath</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1"><span class="id" type="variable">dmin1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath"><span class="id" type="variable">dpath</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath"><span class="id" type="variable">dpath</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1"><span class="id" type="variable">dmin1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath"><span class="id" type="variable">dpath</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1"><span class="id" type="variable">dmin1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath"><span class="id" type="variable">dpath</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="module">minus1Trunc</span></a>.<br/>

<br/>
</div>

<div class="doc">
By adding the following <span class="inlinecode"><span class="id" type="keyword">Hint</span></span> <span class="inlinecode"><span class="id" type="keyword">Resolve</span></span> we can simply use the <span class="inlinecode"><span class="id" type="tactic">auto</span></span> tactic
   to resolve any path involving <span class="inlinecode"><span class="id" type="var">is_inhab</span></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Hint Resolve</span> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_compute_min1"><span class="id" type="definition">minus1Trunc_compute_min1</span></a> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_compute_path"><span class="id" type="axiom">minus1Trunc_compute_path</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab155"></a><h2 class="section">The non-dependent version of the eliminator.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">dmin1'</span> <span class="id" type="var">dpath'</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_compute_min1_nondep"><span class="id" type="definition">minus1Trunc_compute_min1_nondep</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">dmin1'</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">dpath'</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a>) (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1'"><span class="id" type="variable">dmin1'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dpath'"><span class="id" type="variable">dpath'</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1'"><span class="id" type="variable">dmin1'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_compute_min1"><span class="id" type="definition">minus1Trunc_compute_min1</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">P</span> := <span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">B</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_compute_path_nondep"><span class="id" type="definition">minus1Trunc_compute_path_nondep</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">dmin1'</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">path'</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">z</span> <span class="id" type="var">w</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#w"><span class="id" type="variable">w</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1'"><span class="id" type="variable">dmin1'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#path'"><span class="id" type="variable">path'</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#path'"><span class="id" type="variable">path'</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1'"><span class="id" type="variable">dmin1'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#path'"><span class="id" type="variable">path'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#dmin1'"><span class="id" type="variable">dmin1'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#path'"><span class="id" type="variable">path'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> ).<br/>
&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>

<div class="doc">
<a name="lab156"></a><h2 class="section"><span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is always a proposition.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="minus1Trunc_is_prop"><span class="id" type="instance">minus1Trunc_is_prop</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_ind"><span class="id" type="definition">minus1Trunc_ind</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> ?. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a>. <span class="id" type="tactic">assumption</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
And if <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> was already a proposition, then <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is equivalent to <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="IsEquivmin1"><span class="id" type="instance">IsEquivmin1</span></a> {<span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>} : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <span class="id" type="var">A</span>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">A</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> )).<br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
</div>

<div class="doc">
<a name="lab157"></a><h2 class="section">Inhabited propositions are contractible.</h2>

</div>
<div class="code">
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">fibration_scope</span>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="inhab_prop_contr"><span class="id" type="lemma">inhab_prop_contr</span></a> {<span class="id" type="var">A</span>} : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">prp</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Fibrations.html#"><span class="id" type="library">Fibrations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab158"></a><h2 class="section">"Epi" and "mono" implies equivalence.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="is_epi"><span class="id" type="definition">is_epi</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#Y"><span class="id" type="variable">Y</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.minus1Trunc.html#Y"><span class="id" type="variable">Y</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="is_mono"><span class="id" type="definition">is_mono</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#Y"><span class="id" type="variable">Y</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.hit.minus1Trunc.html#Y"><span class="id" type="variable">Y</span></a>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="epi_mono_equiv"><span class="id" type="lemma">epi_mono_equiv</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#Y"><span class="id" type="variable">Y</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#is_epi"><span class="id" type="definition">is_epi</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#is_mono"><span class="id" type="definition">is_mono</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">epi</span> <span class="id" type="var">mono</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#contr_inhabited_hprop"><span class="id" type="lemma">contr_inhabited_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#hprop_isequiv"><span class="id" type="instance">hprop_isequiv</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span>  <a class="idref" href="HoTT.EquivalenceVarieties.html#isequiv_fcontr"><span class="id" type="definition">isequiv_fcontr</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#inhab_prop_contr"><span class="id" type="lemma">inhab_prop_contr</span></a> (<span class="id" type="var">mono</span> <span class="id" type="var">b</span>) (<span class="id" type="var">epi</span> <span class="id" type="var">b</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="minus1TruncMonad"><span class="id" type="section">minus1TruncMonad</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab159"></a><h2 class="section">The monadic structure of <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span>.</h2>


<div class="paragraph"> </div>

    This is pretty easy to check since any diagram involving propositions commutes. 
<div class="paragraph"> </div>

 We first need the action of <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a></span> on morphisms. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_map_dep"><span class="id" type="definition">minus1Trunc_map_dep</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>}<br/>
: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc_rect"><span class="id" type="definition">minus1Trunc_rect</span></a> <span class="id" type="var">A</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<span class="id" type="var">B</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>))); <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map_dep"><span class="id" type="definition">minus1Trunc_map_dep</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab160"></a><h3 class="section">Functoriality of <span class="inlinecode"><a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a></span>.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="minus1Trunc_map_id"><span class="id" type="lemma">minus1Trunc_map_id</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="minus1Trunc_map_compose"><span class="id" type="lemma">minus1Trunc_map_compose</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a>):<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab161"></a><h3 class="section">The unit.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="eta"><span class="id" type="definition">eta</span></a> := @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab162"></a><h3 class="section">Naturality of unit.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="eta_natural"><span class="id" type="lemma">eta_natural</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab163"></a><h3 class="section">The multiplication.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="mu"><span class="id" type="definition">mu</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">A</span> := <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <span class="id" type="var">A</span>); <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab164"></a><h3 class="section">Naturality of multiplication.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="mu_natural"><span class="id" type="lemma">mu_natural</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab165"></a><h3 class="section">Unit laws.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="eta_1"><span class="id" type="lemma">eta_1</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="eta_2"><span class="id" type="lemma">eta_2</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="mu_1"><span class="id" type="lemma">mu_1</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab166"></a><h3 class="section">The strength.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="t"><span class="id" type="lemma">t</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">q</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> (<span class="id" type="var">A</span> := <span class="id" type="var">B</span>)); <span class="id" type="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">b</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab167"></a><h3 class="section">Naturality of strength.</h3>

</div>
<div class="code">
<span class="id" type="keyword">Lemma</span> <a name="t_natural"><span class="id" type="lemma">t_natural</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B'"><span class="id" type="variable">B'</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">xy</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#xy"><span class="id" type="variable">xy</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#xy"><span class="id" type="variable">xy</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B'"><span class="id" type="variable">B'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="strength_unit"><span class="id" type="lemma">strength_unit</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (@<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="strength_eta"><span class="id" type="lemma">strength_eta</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#eta"><span class="id" type="definition">eta</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="alpha"><span class="id" type="definition">alpha</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> (<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a>) := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#u"><span class="id" type="variable">u</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#u"><span class="id" type="variable">u</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">))</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="strength_pentagon_1"><span class="id" type="lemma">strength_pentagon_1</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#alpha"><span class="id" type="definition">alpha</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">),</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">))</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="strength_pentagon_2"><span class="id" type="lemma">strength_pentagon_2</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>)),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map"><span class="id" type="definition">minus1Trunc_map</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) (<a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#t"><span class="id" type="lemma">t</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.minus1Trunc.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#mu"><span class="id" type="definition">mu</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1TruncMonad"><span class="id" type="section">minus1TruncMonad</span></a>.<br/>

<br/>
</div>

<div class="doc">
We may want to define the other connectives to at some point. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="hexists"><span class="id" type="definition">hexists</span></a> {<span class="id" type="var">X</span>} (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.hit.minus1Trunc.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>):<span class="id" type="keyword">Type</span>:= <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>  <a class="idref" href="HoTT.hit.minus1Trunc.html#P"><span class="id" type="variable">P</span></a>).<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.quotient.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.quotient</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.quotient</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab168"></a><h2 class="section">Quotient of a Type by a set-valued relation</h2>

We aim to model:
<pre>
Inductive quotient : Type :=
   | class_of : A -&gt; quotient
   | class_of_path : forall x y, (R x y), class_of x = class_of y
</pre>

<div class="paragraph"> </div>

 This development should be further connected with the sections in the book;
see below.
<div class="paragraph"> </div>

 We experiment with the unbundled approach to type classes. 
</div>
<div class="code">
<span class="id" type="keyword">Class</span> <a name="setrel"><span class="id" type="record">setrel</span></a> {<span class="id" type="var">A</span>} (<span class="id" type="var">R</span>:(<a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.hit.quotient.html#A"><span class="id" type="variable">A</span></a>)):= <a name="issetrel"><span class="id" type="projection">issetrel</span></a>:<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.quotient.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>).<br/>

<br/>
<span class="id" type="keyword">Module</span> <span class="id" type="keyword">Export</span> <a name="Quotient"><span class="id" type="module">Quotient</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Quotient.Domain"><span class="id" type="section">Domain</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">R</span>:<a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.hit.quotient.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">sR</span>:<a class="idref" href="HoTT.hit.quotient.html#Quotient.setrel"><span class="id" type="class">setrel</span></a> <a class="idref" href="HoTT.hit.quotient.html#R"><span class="id" type="variable">R</span></a>}.<br/>
</div>

<div class="doc">
We choose to let the definition of quotient depend on the proof that <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span> is a set-relations.
Alternatively, we could have defined it for all relations and only develop the theory for set-relations.
The former seems more natural.

<div class="paragraph"> </div>

We do not require <span class="inlinecode"><a class="idref" href="HoTT.categories.CategoryOfSections.Core.html#FunctorSectionCategory.R"><span class="id" type="variable">R</span></a></span> to be an equivalence relation, but implicitly consider its transitive-reflexive closure. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Inductive</span> <a name="Quotient.quotient"><span class="id" type="inductive">quotient</span></a> (<span class="id" type="var">sR</span>:<a class="idref" href="HoTT.hit.quotient.html#Quotient.setrel"><span class="id" type="class">setrel</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.R"><span class="id" type="variable">R</span></a>): <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="Quotient.class_of"><span class="id" type="constructor">class_of</span></a> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">sR</span>.<br/>
<span class="id" type="keyword">Axiom</span> <a name="Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.A"><span class="id" type="variable">A</span></a>}, <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>.<br/>

<br/>
<span class="id" type="keyword">Axiom</span> <a name="Quotient.quotient_set"><span class="id" type="axiom">quotient_set</span></a> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="var">Existing</span> <span class="id" type="keyword">Instance</span> <span class="id" type="var">quotient_set</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)-&gt;</span></a> <span class="id" type="keyword">Type</span>):<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dclass</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dequiv</span> : (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a> <a class="idref" href="HoTT.hit.quotient.html#H"><span class="id" type="variable">H</span></a>) (<a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">q</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> ? ? [<span class="id" type="var">a</span>]. <span class="id" type="tactic">apply</span> <span class="id" type="var">dclass</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Quotient.quotient_rect_compute"><span class="id" type="definition">quotient_rect_compute</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">P</span>} <span class="id" type="var">dclass</span> <span class="id" type="var">dequiv</span> <span class="id" type="var">x</span>,<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#dequiv"><span class="id" type="variable">dequiv</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Again equality of paths needs to be postulated 
</div>
<div class="code">
<span class="id" type="keyword">Axiom</span> <a name="Quotient.quotient_rect_compute_path"><span class="id" type="axiom">quotient_rect_compute_path</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> <span class="id" type="var">dclass</span> <span class="id" type="var">dequiv</span>,<br/>
<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">H</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>),<br/>
<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#dequiv"><span class="id" type="variable">dequiv</span></a>) (<a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a> <a class="idref" href="HoTT.hit.quotient.html#H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#dequiv"><span class="id" type="variable">dequiv</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.hit.quotient.html#H"><span class="id" type="variable">H</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.quotient.html#Quotient.Domain"><span class="id" type="section">Domain</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.quotient.html#"><span class="id" type="module">Quotient</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Equiv"><span class="id" type="section">Equiv</span></a>.<br/>

<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">funext</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">uni</span> : <a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">R</span> : <a class="idref" href="HoTT.Overture.html#relation"><span class="id" type="definition">relation</span></a> <a class="idref" href="HoTT.hit.quotient.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">sR</span>:<a class="idref" href="HoTT.hit.quotient.html#setrel"><span class="id" type="class">setrel</span></a> <a class="idref" href="HoTT.hit.quotient.html#R"><span class="id" type="variable">R</span></a>}<br/>
&nbsp;{<span class="id" type="var">Htrans</span> : <a class="idref" href="HoTT.Overture.html#Transitive"><span class="id" type="class">Transitive</span></a> <a class="idref" href="HoTT.hit.quotient.html#R"><span class="id" type="variable">R</span></a>} {<span class="id" type="var">Hsymm</span> : <a class="idref" href="HoTT.Overture.html#Symmetric"><span class="id" type="class">Symmetric</span></a> <a class="idref" href="HoTT.hit.quotient.html#R"><span class="id" type="variable">R</span></a>}.<br/>
<span class="id" type="keyword">Hint Resolve</span> <span class="id" type="var">sR</span> : <span class="id" type="var">typeclass_instances</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="quotient_path2"><span class="id" type="lemma">quotient_path2</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>), <a class="idref" href="HoTT.hit.quotient.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HSet.html#set_path2"><span class="id" type="lemma">set_path2</span></a>. <span class="id" type="tactic">apply</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="in_class"><span class="id" type="definition">in_class</span></a> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a>).<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a>;[<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a>|].<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.funext"><span class="id" type="variable">funext</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">z</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.uni"><span class="id" type="variable">uni</span></a>. <span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>; <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Context</span> {<span class="id" type="var">Hrefl</span> : <a class="idref" href="HoTT.Overture.html#Reflexive"><span class="id" type="class">Reflexive</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="in_class_pr"><span class="id" type="lemma">in_class_pr</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.hit.quotient.html#in_class"><span class="id" type="definition">in_class</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="in_class_is_prop"><span class="id" type="instance">in_class_is_prop</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">q</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.quotient.html#in_class"><span class="id" type="definition">in_class</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.sR"><span class="id" type="variable">sR</span></a> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.quotient.html#in_class"><span class="id" type="definition">in_class</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>)) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.hit.quotient.html#in_class_pr"><span class="id" type="lemma">in_class_pr</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>) (<a class="idref" href="HoTT.hit.quotient.html#Equiv.sR"><span class="id" type="variable">sR</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>))).<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="quotient_rect_prop"><span class="id" type="lemma">quotient_rect_prop</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>):<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dclass</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">q</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <span class="id" type="var">P</span> <span class="id" type="var">dclass</span>).<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="class_of_repr"><span class="id" type="lemma">class_of_repr</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">q</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.quotient.html#in_class"><span class="id" type="definition">in_class</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <span class="id" type="var">_</span><br/>
&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.sR"><span class="id" type="variable">sR</span></a> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.quotient.html#in_class"><span class="id" type="definition">in_class</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a> <a class="idref" href="HoTT.hit.quotient.html#H"><span class="id" type="variable">H</span></a>)).<br/>
<span class="id" type="tactic">intros</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.funext"><span class="id" type="variable">funext</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">z</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.funext"><span class="id" type="variable">funext</span></a>;<span class="id" type="tactic">intro</span> <span class="id" type="var">H'</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#quotient_path2"><span class="id" type="lemma">quotient_path2</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="classes_eq_related"><span class="id" type="lemma">classes_eq_related</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>,<br/>
<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">H</span>.<br/>
<span class="id" type="tactic">pattern</span> (<a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>).<br/>
<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#in_class_pr"><span class="id" type="lemma">in_class_pr</span></a>.<br/>
<span class="id" type="tactic">pattern</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <span class="id" type="var">x</span>). <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">H</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)).<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.Hrefl"><span class="id" type="variable">Hrefl</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Thm 10.1.8 
</div>
<div class="code">
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Theorem</span> <a name="sets_exact"><span class="id" type="lemma">sets_exact</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="tactic">intros</span> ??. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>.<br/>
&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#classes_eq_related"><span class="id" type="lemma">classes_eq_related</span></a>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> : <span class="id" type="keyword">∀</span> {<span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>},<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dclass</span> : (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a>),<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dequiv</span> : (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> ? ? ?.<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">B</span>)) <span class="id" type="keyword">with</span> <span class="id" type="var">dclass</span>.<br/>
<span class="id" type="tactic">intros</span> ?? <span class="id" type="var">H</span>. <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a> <span class="id" type="var">H</span>). <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <span class="id" type="var">dequiv</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="quotient_rect_nondep2"><span class="id" type="definition">quotient_rect_nondep2</span></a> {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>} {<span class="id" type="var">dclass</span> : (<a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a>)}:<br/>
&nbsp;&nbsp;<span class="id" type="keyword">∀</span> <span class="id" type="var">dequiv</span> : (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">x'</span>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> <span class="id" type="var">y'</span>,  <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.hit.quotient.html#y'"><span class="id" type="variable">y'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#dclass"><span class="id" type="variable">dclass</span></a> <a class="idref" href="HoTT.hit.quotient.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.hit.quotient.html#y'"><span class="id" type="variable">y'</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intro</span>.<br/>
<span class="id" type="tactic">assert</span> (<span class="id" type="var">dequiv0</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">x0</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">dclass</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#x0"><span class="id" type="variable">x0</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">dclass</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;<span class="id" type="tactic">by</span> (<span class="id" type="tactic">intros</span> ? ? ? <span class="id" type="var">Hx</span>; <span class="id" type="tactic">apply</span> <span class="id" type="var">dequiv</span>;[<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.Hrefl"><span class="id" type="variable">Hrefl</span></a>|<span class="id" type="var">done</span>]).<br/>
<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a><br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> (<span class="id" type="var">dclass</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">dequiv0</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>)) <span class="id" type="var">_</span>).<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">x'</span> <span class="id" type="var">Hx</span>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.funext"><span class="id" type="variable">funext</span></a>. <span class="id" type="tactic">red</span>.<br/>
<span class="id" type="tactic">assert</span> (<span class="id" type="var">dequiv1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>,<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> (<span class="id" type="var">dclass</span> <span class="id" type="var">x</span>) (<span class="id" type="var">dequiv0</span> <span class="id" type="var">x</span>) (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> (<span class="id" type="var">dclass</span> <span class="id" type="var">x'</span>) (<span class="id" type="var">dequiv0</span> <span class="id" type="var">x'</span>) (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>))<br/>
&nbsp;<span class="id" type="tactic">by</span> (<span class="id" type="tactic">intros</span>; <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <span class="id" type="var">dequiv</span>).<br/>
<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒<br/>
<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> (<span class="id" type="var">dclass</span> <span class="id" type="var">x</span>) (<span class="id" type="var">dequiv0</span> <span class="id" type="var">x</span>) <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> (<span class="id" type="var">dclass</span> <span class="id" type="var">x'</span>) (<span class="id" type="var">dequiv0</span> <span class="id" type="var">x'</span>) <a class="idref" href="HoTT.hit.quotient.html#q"><span class="id" type="variable">q</span></a>) <span class="id" type="var">dequiv1</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HSet.html#iss"><span class="id" type="projection">iss</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="quotient_ind"><span class="id" type="definition">quotient_ind</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>,<br/>
<span class="id" type="keyword">∀</span> (<span class="id" type="var">Hprop'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>))),<br/>
<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.hit.quotient.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> ? ? <span class="id" type="var">dclass</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient_rect"><span class="id" type="definition">quotient_rect</span></a> <span class="id" type="keyword">with</span> <span class="id" type="var">dclass</span>.<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">apply</span> <span class="id" type="var">Hprop'</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.hit.epi.html#"><span class="id" type="library">hit.epi</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="library">minus1Trunc</span></a>.<br/>

<br/>
</div>

<div class="doc">
From Ch6 
</div>
<div class="code">
<span class="id" type="keyword">Theorem</span>  <a name="quotient_surjective"><span class="id" type="lemma">quotient_surjective</span></a>: <a class="idref" href="HoTT.hit.epi.html#issurj"><span class="id" type="definition">issurj</span></a> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <span class="id" type="var">_</span>).<br/>
<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.hit.epi.html#issurj"><span class="id" type="definition">issurj</span></a>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.quotient.html#quotient_ind"><span class="id" type="definition">quotient_ind</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#hexists"><span class="id" type="definition">hexists</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a> ⇒ <a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.sR"><span class="id" type="variable">sR</span></a> <a class="idref" href="HoTT.hit.quotient.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.quotient.html#y"><span class="id" type="variable">y</span></a>))).<br/>
&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>. <span class="id" type="tactic">by</span> <span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
From Ch10 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="quotient_ump'"><span class="id" type="definition">quotient_ump'</span></a> (<span class="id" type="var">B</span>:<a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>): <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a> ⇒ (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">a0</span>:<a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>. <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a> <span class="id" type="var">f</span> (<a class="idref" href="HoTT.hit.quotient.html#Quotient.class_of"><span class="id" type="constructor">class_of</span></a> <a class="idref" href="HoTT.hit.quotient.html#Equiv.sR"><span class="id" type="variable">sR</span></a>) ).<br/>
<span class="id" type="tactic">intros</span>. <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>. <span class="id" type="var">f_ap</span>. <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Quotient.related_classes_eq"><span class="id" type="axiom">related_classes_eq</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="quotient_ump''"><span class="id" type="definition">quotient_ump''</span></a> (<span class="id" type="var">B</span>:<a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>): <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a> ⇒ (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">a0</span>:<a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="tactic">intros</span> [<span class="id" type="var">f</span> <span class="id" type="var">H</span>].<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.hit.quotient.html#quotient_rect_nondep"><span class="id" type="definition">quotient_rect_nondep</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Misc.html#"><span class="id" type="library">Misc</span></a>.<br/>
<span class="id" type="keyword">Theorem</span> <a name="quotient_ump"><span class="id" type="lemma">quotient_ump</span></a> (<span class="id" type="var">B</span>:<a class="idref" href="HoTT.HSet.html#hSet"><span class="id" type="record">hSet</span></a>): <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.quotient.html#Quotient.quotient"><span class="id" type="inductive">quotient</span></a> <span class="id" type="var">_</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#B"><span class="id" type="variable">B</span></a> ⇒ (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">a0</span>:<a class="idref" href="HoTT.hit.quotient.html#Equiv.A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.hit.quotient.html#Equiv.R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.hit.quotient.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.hit.quotient.html#a0"><span class="id" type="variable">a0</span></a>))<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> (<a class="idref" href="HoTT.hit.quotient.html#quotient_ump'"><span class="id" type="definition">quotient_ump'</span></a> <span class="id" type="var">B</span>) (<a class="idref" href="HoTT.hit.quotient.html#quotient_ump''"><span class="id" type="definition">quotient_ump''</span></a> <span class="id" type="var">B</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="tactic">intros</span> [<span class="id" type="var">f</span> <span class="id" type="var">Hf</span>].<br/>
- <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_path_sigma_hprop"><span class="id" type="definition">equiv_path_sigma_hprop</span></a>.<br/>
- <span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv.funext"><span class="id" type="variable">funext</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">red</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.quotient.html#quotient_ind"><span class="id" type="definition">quotient_ind</span></a>;[<span class="id" type="tactic">apply</span> <span class="id" type="var">_</span>|<span class="id" type="tactic">reflexivity</span>].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Missing

<div class="paragraph"> </div>

The equivalence with VVquotient A//R.

<div class="paragraph"> </div>

This should lead to the unnamed theorem:
10.1.10. Equivalence relations are effective and there is an equivalence A/R&lt;~&gt;A//R. 
<div class="paragraph"> </div>


<div class="paragraph"> </div>

The theory of canonical quotients is developed by C.Cohen:
http://perso.crans.org/cohen/work/quotients/

</div>
<div class="code">

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.hit.quotient.html#Equiv"><span class="id" type="section">Equiv</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.hit.unique_choice.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.hit.unique_choice</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.hit.unique_choice</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#"><span class="id" type="library">hit.minus1Trunc</span></a> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="hexists"><span class="id" type="definition">hexists</span></a> {<span class="id" type="var">X</span>} (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>):=(<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>  <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a>) ).<br/>
<span class="id" type="keyword">Definition</span> <a name="atmost1"><span class="id" type="definition">atmost1</span></a> <span class="id" type="var">X</span>:=(<span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a>, (<a class="idref" href="HoTT.hit.unique_choice.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x2"><span class="id" type="variable">x2</span></a>)).<br/>
<span class="id" type="keyword">Definition</span> <a name="atmost1P"><span class="id" type="definition">atmost1P</span></a> {<span class="id" type="var">X</span>} (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>):=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">∀</span> <span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.unique_choice.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x2"><span class="id" type="variable">x2</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>).<br/>
<span class="id" type="keyword">Definition</span> <a name="hunique"><span class="id" type="definition">hunique</span></a> {<span class="id" type="var">X</span>} (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>):=<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.unique_choice.html#hexists"><span class="id" type="definition">hexists</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.unique_choice.html#atmost1P"><span class="id" type="definition">atmost1P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="atmost"><span class="id" type="lemma">atmost</span></a> {<span class="id" type="var">X</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}:<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.unique_choice.html#atmost1P"><span class="id" type="definition">atmost1P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#atmost1"><span class="id" type="definition">atmost1</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>  <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a>).<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">H</span> <span class="id" type="var">H0</span> [<span class="id" type="var">x</span> <span class="id" type="var">p</span>] [<span class="id" type="var">y</span> <span class="id" type="var">q</span>].<br/>
<span class="id" type="tactic">specialize</span> (<span class="id" type="var">H0</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span>).<br/>
<span class="id" type="tactic">induction</span> <span class="id" type="var">H0</span>.<br/>
<span class="id" type="tactic">assert</span> (<span class="id" type="var">H0</span>: (<span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><span class="id" type="var">q</span>)) <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="var">now</span> <span class="id" type="tactic">induction</span> <span class="id" type="var">H0</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <span class="id" type="keyword">iota</span> {<span class="id" type="var">X</span>} (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>):<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.hit.unique_choice.html#hunique"><span class="id" type="definition">hunique</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#P"><span class="id" type="variable">P</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">H1</span> [<span class="id" type="var">H</span> <span class="id" type="var">H0</span>].<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a>  <span class="id" type="var">P</span>) );<span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.unique_choice.html#atmost"><span class="id" type="lemma">atmost</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="unique_choice"><span class="id" type="lemma">unique_choice</span></a> {<span class="id" type="var">X</span> <span class="id" type="var">Y</span>} (<span class="id" type="var">R</span>:<a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.hit.unique_choice.html#Y"><span class="id" type="variable">Y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>) :<br/>
&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.hit.unique_choice.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#y"><span class="id" type="variable">y</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, (<a class="idref" href="HoTT.hit.unique_choice.html#hunique"><span class="id" type="definition">hunique</span></a> (<a class="idref" href="HoTT.hit.unique_choice.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#Y"><span class="id" type="variable">Y</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, (<a class="idref" href="HoTT.hit.unique_choice.html#R"><span class="id" type="variable">R</span></a> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>))<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">X0</span> <span class="id" type="var">X1</span>.<br/>
<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span>:<span class="id" type="var">X</span> ⇒ (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> (<span class="id" type="keyword">iota</span> <span class="id" type="var">_</span> (<span class="id" type="var">X0</span> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">X1</span> <a class="idref" href="HoTT.hit.unique_choice.html#x"><span class="id" type="variable">x</span></a>)))).<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> (<span class="id" type="keyword">iota</span> <span class="id" type="var">_</span> (<span class="id" type="var">X0</span> <span class="id" type="var">x</span>) (<span class="id" type="var">X1</span> <span class="id" type="var">x</span>))).<br/>
<span class="id" type="keyword">Qed</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Arrow.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Arrow</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Arrow</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab55"></a><h1 class="section">Theorems about Non-dependent function types</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab56"></a><h2 class="section">Paths</h2>

<div class="paragraph"> </div>

 As for dependent functions, paths <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> in a function type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> are equivalent to functions taking values in path types, <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, or concisely <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">==</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span>.  These are all given in the <span class="inlinecode"><span class="id" type="library">Overture</span></span>, but we can give them separate names for clarity in the non-dependent case. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_arrow"><span class="id" type="definition">path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
</div>

<div class="doc">
There are a number of combinations of dependent and non-dependent for <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a></span>; we list all of the combinations as helpful lemmas for rewriting. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap10_path_arrow"><span class="id" type="definition">ap10_path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10_path_arrow"><span class="id" type="definition">apD10_path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10_path_forall"><span class="id" type="definition">ap10_path_forall</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_arrow"><span class="id" type="definition">eta_path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#eta_path_forall"><span class="id" type="definition">eta_path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_arrow_1"><span class="id" type="definition">path_arrow_1</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ 1)<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Arrow.html#eta_path_arrow"><span class="id" type="definition">eta_path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> 1.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_path_arrow"><span class="id" type="instance">isequiv_path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#isequiv_path_forall"><span class="id" type="instance">isequiv_path_forall</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_arrow"><span class="id" type="definition">equiv_path_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#equiv_path_forall"><span class="id" type="definition">equiv_path_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab57"></a><h2 class="section">Transport</h2>

<div class="paragraph"> </div>

 Transporting in non-dependent function types is somewhat simpler than in dependent ones. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_arrow"><span class="id" type="definition">transport_arrow</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>  <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a>  <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">auto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab58"></a><h2 class="section">Dependent paths</h2>

<div class="paragraph"> </div>

 Usually, a dependent path over <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>:<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a>=<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>→<span class="id" type="keyword">Type</span></span> between <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> is a path <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span>.  However, when <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> is a function space, these dependent paths have a more convenient description: rather than transporting the argument of <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a></span> forwards and backwards, we transport only forwards but on both sides of the equation, yielding a "naturality square". 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_arrow"><span class="id" type="definition">dpath_arrow</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} (<span class="id" type="var">B</span> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">y1</span>:<a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#y1"><span class="id" type="variable">y1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#y1"><span class="id" type="variable">y1</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Arrow.html#equiv_path_arrow"><span class="id" type="definition">equiv_path_arrow</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap10_dpath_arrow"><span class="id" type="definition">ap10_dpath_arrow</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} (<span class="id" type="var">B</span> <span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">h</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">y1</span>:<a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#y1"><span class="id" type="variable">y1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#y1"><span class="id" type="variable">y1</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.types.Arrow.html#dpath_arrow"><span class="id" type="definition">dpath_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a>) (<a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Arrow.html#u"><span class="id" type="variable">u</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#transport_arrow"><span class="id" type="definition">transport_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Arrow.html#u"><span class="id" type="variable">u</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_Vp"><span class="id" type="definition">transport_Vp</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#u"><span class="id" type="variable">u</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Arrow.html#u"><span class="id" type="variable">u</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Forall.html#apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">h</span> <span class="id" type="var">u</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab59"></a><h2 class="section">Maps on paths</h2>

<div class="paragraph"> </div>

 The action of maps given by application. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_apply_l"><span class="id" type="definition">ap_apply_l</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a><br/>
:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_apply_Fl"><span class="id" type="definition">ap_apply_Fl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a><br/>
:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> 1 ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_apply_Fr"><span class="id" type="definition">ap_apply_Fr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">N</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a> (<a class="idref" href="HoTT.types.Arrow.html#N"><span class="id" type="variable">N</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap01"><span class="id" type="abbreviation">ap01</span></a> <a class="idref" href="HoTT.types.Arrow.html#z"><span class="id" type="variable">z</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Arrow.html#N"><span class="id" type="variable">N</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>)<br/>
:= (<a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_apply_FlFr"><span class="id" type="definition">ap_apply_FlFr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">N</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.types.Arrow.html#N"><span class="id" type="variable">N</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap11"><span class="id" type="definition">ap11</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Arrow.html#N"><span class="id" type="variable">N</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>)<br/>
:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> 1 ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The action of maps given by lambda. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_lambda"><span class="id" type="definition">ap_lambda</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">M</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Arrow.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Arrow.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Arrow.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Arrow.html#path_arrow_1"><span class="id" type="definition">path_arrow_1</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab60"></a><h2 class="section">Functorial action</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="functor_arrow"><span class="id" type="definition">functor_arrow</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span>) `(<span class="id" type="var">g</span> : <span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a>) <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_functor_arrow"><span class="id" type="definition">ap_functor_arrow</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span>) `(<span class="id" type="var">g</span> : <span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">h</span> <span class="id" type="var">h'</span> : <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Arrow.html#h'"><span class="id" type="variable">h'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Arrow.html#functor_arrow"><span class="id" type="definition">functor_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>) (<a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Arrow.html#path_arrow"><span class="id" type="definition">path_arrow</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#b"><span class="id" type="variable">b</span></a>)))<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Forall.html#ap_functor_forall"><span class="id" type="definition">ap_functor_forall</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>) <a class="idref" href="HoTT.types.Arrow.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Arrow.html#h'"><span class="id" type="variable">h'</span></a> <a class="idref" href="HoTT.types.Arrow.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab61"></a><h2 class="section">Truncatedness: functions into an n-type is an n-type</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="contr_arrow"><span class="id" type="instance">contr_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) | 100<br/>
:= <a class="idref" href="HoTT.types.Forall.html#contr_forall"><span class="id" type="instance">contr_forall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="trunc_arrow"><span class="id" type="instance">trunc_arrow</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Arrow.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a>) | 100<br/>
:= <a class="idref" href="HoTT.types.Forall.html#trunc_forall"><span class="id" type="instance">trunc_forall</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab62"></a><h2 class="section">Equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_functor_arrow"><span class="id" type="instance">isequiv_functor_arrow</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">A</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">g</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Arrow.html#functor_arrow"><span class="id" type="definition">functor_arrow</span></a> <a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>) | 1000<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Forall.html#isequiv_functor_forall"><span class="id" type="instance">isequiv_functor_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">A</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">C</span>) <span class="id" type="var">B</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_arrow"><span class="id" type="definition">equiv_functor_arrow</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">A</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">C</span> <span class="id" type="var">D</span> <span class="id" type="var">g</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall"><span class="id" type="definition">equiv_functor_forall</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_arrow'"><span class="id" type="definition">equiv_functor_arrow'</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="var">A</span>) `(<span class="id" type="var">g</span> : <span class="id" type="var">C</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="var">D</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Arrow.html#A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#C"><span class="id" type="variable">C</span></a>) <a class="idref" href="HoTT.types.Arrow.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#D"><span class="id" type="variable">D</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Arrow.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Arrow.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
</div>

<div class="doc">
What remains is really identical to that in <span class="inlinecode"><span class="id" type="library">Forall</span></span>.  
</div>
<div class="code">

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Arrow.html#AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Bool.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Bool</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Bool</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab104"></a><h1 class="section">Theorems about the booleans</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Prod.html#"><span class="id" type="library">types.Prod</span></a> <a class="idref" href="HoTT.HSet.html#"><span class="id" type="library">HSet</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Inductive</span> <a name="Bool"><span class="id" type="inductive">Bool</span></a> : <span class="id" type="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a name="true"><span class="id" type="constructor">true</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><br/>
&nbsp;&nbsp;| <a name="false"><span class="id" type="constructor">false</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>.<br/>

<br/>
<span class="id" type="keyword">Add</span> <span class="id" type="keyword">Printing</span> <span class="id" type="var">If</span> <span class="id" type="var">Bool</span>.<br/>

<br/>
<span class="id" type="keyword">Delimit</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">bool_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">Bool</span>.<br/>

<br/>
<span class="id" type="keyword">Bind</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">bool_scope</span> <span class="id" type="keyword">with</span> <span class="id" type="var">Bool</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="andb"><span class="id" type="definition">andb</span></a> (<span class="id" type="var">b1</span> <span class="id" type="var">b2</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b1"><span class="id" type="variable">b1</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Bool.html#b2"><span class="id" type="variable">b2</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="orb"><span class="id" type="definition">orb</span></a> (<span class="id" type="var">b1</span> <span class="id" type="var">b2</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b1"><span class="id" type="variable">b1</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#b2"><span class="id" type="variable">b2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="negb"><span class="id" type="definition">negb</span></a> (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) := <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="implb"><span class="id" type="definition">implb</span></a> (<span class="id" type="var">b1</span> <span class="id" type="var">b2</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b1"><span class="id" type="variable">b1</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Bool.html#b2"><span class="id" type="variable">b2</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>

<br/>
<span class="id" type="keyword">Infix</span> <a name=":bool_scope:x_'||'_x"><span class="id" type="notation">"</span></a>||" := <a class="idref" href="HoTT.types.Bool.html#orb"><span class="id" type="definition">orb</span></a> : <span class="id" type="var">bool_scope</span>.<br/>
<span class="id" type="keyword">Infix</span> <a name=":bool_scope:x_'&&'_x"><span class="id" type="notation">"</span></a>&amp;&amp;" := <a class="idref" href="HoTT.types.Bool.html#andb"><span class="id" type="definition">andb</span></a> : <span class="id" type="var">bool_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_if"><span class="id" type="instance">trunc_if</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Bool.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.types.Bool.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Bool.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.types.Bool.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Bool.html#n"><span class="id" type="variable">n</span></a> (<span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Bool.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#B"><span class="id" type="variable">B</span></a>) | 100<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">if</span> <span class="id" type="var">b</span> <span class="id" type="keyword">as</span> <span class="id" type="var">b</span> <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> (<span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <span class="id" type="var">A</span> <span class="id" type="keyword">else</span> <span class="id" type="var">B</span>)) <span class="id" type="keyword">then</span> <span class="id" type="var">_</span> <span class="id" type="keyword">else</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="BoolDecidable"><span class="id" type="section">BoolDecidable</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="false_ne_true"><span class="id" type="definition">false_ne_true</span></a> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#H"><span class="id" type="variable">H</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) <span class="id" type="keyword">return</span> (<span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1%<span class="id" type="var">path</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="true_ne_false"><span class="id" type="definition">true_ne_false</span></a> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> (<a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Bool.html#H"><span class="id" type="variable">H</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="decidable_paths_bool"><span class="id" type="definition">decidable_paths_bool</span></a> : <a class="idref" href="HoTT.HSet.html#decidable_paths"><span class="id" type="definition">decidable_paths</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Bool.html#y"><span class="id" type="variable">y</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">y</span> <span class="id" type="keyword">return</span> (<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTT.types.Bool.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">)</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>, <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>, <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>, <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Bool.html#true_ne_false"><span class="id" type="definition">true_ne_false</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>, <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="trunc_bool"><span class="id" type="instance">trunc_bool</span></a> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> | 0<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.HSet.html#hset_decidable"><span class="id" type="lemma">hset_decidable</span></a> <a class="idref" href="HoTT.types.Bool.html#decidable_paths_bool"><span class="id" type="definition">decidable_paths_bool</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Bool.html#BoolDecidable"><span class="id" type="section">BoolDecidable</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="BoolForall"><span class="id" type="section">BoolForall</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="BoolForall.P"><span class="id" type="variable">P</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="BoolForall.f"><span class="id" type="variable">f</span></a> (<span class="id" type="var">s</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a>) := <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Bool.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="BoolForall.g"><span class="id" type="variable">g</span></a> (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) : <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Bool.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Bool.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="equiv_bool_forall_prod"><span class="id" type="definition">equiv_bool_forall_prod</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Bool.html#BoolForall.P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <a class="idref" href="HoTT.types.Bool.html#BoolForall.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Bool.html#BoolForall.g"><span class="id" type="variable">g</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">intros</span> []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Bool.html#BoolForall"><span class="id" type="section">BoolForall</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="EquivBoolEquiv"><span class="id" type="section">EquivBoolEquiv</span></a>.<br/>
</div>

<div class="doc">
We prove that the type <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> is equivalent to <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span>.  We first define the functions in both directoins, which identify <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a></span> with the identity equivalence and <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a></span> with the flip equivalence. 
</div>
<div class="code">

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Global Instance</span> <a name="isequiv_negb"><span class="id" type="instance">isequiv_negb</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">b</span> <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> (<a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">b</span> <span class="id" type="keyword">return</span> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> (<a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We prove that equivalences <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a></span> send <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a></span> to different things. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="eval_bool_isequiv"><span class="id" type="lemma">eval_bool_isequiv</span></a> (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.types.Bool.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Bool.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> (<a class="idref" href="HoTT.types.Bool.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>), (<span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">try</span> (<span class="id" type="var">eassumption</span> || (<span class="id" type="tactic">symmetry</span>; <span class="id" type="var">eassumption</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="var">etransitivity</span>; <span class="id" type="tactic">try</span> (<span class="id" type="var">eassumption</span> || (<span class="id" type="tactic">symmetry</span>; <span class="id" type="var">eassumption</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We identify the constant equivalence with <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a></span> and the flip equivalence with <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a></span>, and do this by evaluating the equivalence function on <span class="inlinecode"><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a></span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="EquivBoolEquiv.f"><span class="id" type="variable">f</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">e</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#e"><span class="id" type="variable">e</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="EquivBoolEquiv.g"><span class="id" type="variable">g</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <span class="id" type="keyword">if</span> <a class="idref" href="HoTT.types.Bool.html#b"><span class="id" type="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">then</span> {| <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">equiv_fun</span></a> <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">idmap</span></a> |}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">else</span> {| <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">equiv_fun</span></a> <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">negb</span></a> |}.<br/>

<br/>
</div>

<div class="doc">
We can't depend on <span class="inlinecode"><span class="id" type="library">EquivalenceVarieties</span></span> nor <span class="inlinecode"><span class="id" type="library">Misc</span></span> here, so we take the necessary lemma as a hypothesis, and put the theorem in <span class="inlinecode"><span class="id" type="var">Misc.v</span></span> 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="EquivBoolEquiv.path_equiv"><span class="id" type="variable">path_equiv</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">e1</span> <span class="id" type="var">e2</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#e1"><span class="id" type="variable">e1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#e2"><span class="id" type="variable">e2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">:&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x_':>'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="equiv_bool_equiv_bool_bool_helper"><span class="id" type="lemma">equiv_bool_equiv_bool_bool_helper</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <a class="idref" href="HoTT.types.Bool.html#EquivBoolEquiv.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Bool.html#EquivBoolEquiv.f"><span class="id" type="variable">f</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <span class="id" type="var">f</span>, <span class="id" type="var">g</span>; <span class="id" type="tactic">clear</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">e</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">e</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">e</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Bool.html#EquivBoolEquiv.path_equiv"><span class="id" type="variable">path_equiv</span></a>; <span class="id" type="tactic">try</span> <span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">destruct</span> (<span class="id" type="var">e</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>); <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">symmetry</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Bool.html#eval_bool_isequiv"><span class="id" type="lemma">eval_bool_isequiv</span></a>; <span class="id" type="tactic">trivial</span> ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">e</span> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>); <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Bool.html#EquivBoolEquiv"><span class="id" type="section">EquivBoolEquiv</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Empty.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Empty</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Empty</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab84"></a><h1 class="section">Theorems about the empty type</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab85"></a><h2 class="section">Unpacking</h2>
<a name="lab86"></a><h2 class="section">Eta conversion</h2>
<a name="lab87"></a><h2 class="section">Paths</h2>
<a name="lab88"></a><h2 class="section">Transport</h2>
<a name="lab89"></a><h2 class="section">Functorial action</h2>
<a name="lab90"></a><h2 class="section">Equivalences</h2>
<a name="lab91"></a><h2 class="section">Universal mapping properties</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="contr_from_Empty"><span class="id" type="instance">contr_from_Empty</span></a> {<span class="id" type="var">_</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Empty.html#A"><span class="id" type="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">BuildContr</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#Empty_rect"><span class="id" type="definition">Empty_rect</span></a> <span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Empty.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty_rect"><span class="id" type="definition">Empty_rect</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Empty.html#x"><span class="id" type="variable">x</span></a>)).<br/>

<br/>
</div>

<div class="doc">
<a name="lab92"></a><h2 class="section">Behavior with respect to truncation</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="hprop_Empty"><span class="id" type="instance">hprop_Empty</span></a> : <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a>.<br/>
<span class="id" type="keyword">Proof</span>. <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab93"></a><h2 class="section">Paths</h2>

<div class="paragraph"> </div>

 We could probably prove some theorems about non-existing paths in
   <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a></span>, but this is really quite useless. As soon as an element
   of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a></span> is hypothesized, we can prove whatever we like with
   a simple elimination. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Forall.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Forall</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Forall</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab46"></a><h1 class="section">Theorems about dependent products</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Paths.html#"><span class="id" type="library">types.Paths</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">e</span> <span class="id" type="var">n</span>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>

<br/>
</div>

<div class="doc">
<a name="lab47"></a><h2 class="section">Paths</h2>

<div class="paragraph"> </div>

 Paths <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> in a function type <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>:<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> are equivalent to functions taking values in path types, <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="keyword">∀</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>:<a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.X"><span class="id" type="variable">X</span></a>,</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>, or concisely, <span class="inlinecode"><a class="idref" href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#composition_lemmas.H"><span class="id" type="variable">H</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> <span class="inlinecode">==</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span>.

<div class="paragraph"> </div>

This equivalence, however, is just the combination of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a></span> and function extensionality <span class="inlinecode"><span class="id" type="var">funext</span></span>, and as such, <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a></span>, et seq. are given in the <span class="inlinecode"><span class="id" type="library">Overture</span></span>:  
<div class="paragraph"> </div>

 Now we show how these things compute. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="apD10_path_forall"><span class="id" type="definition">apD10_path_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Forall.html#h"><span class="id" type="variable">h</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Forall.html#h"><span class="id" type="variable">h</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.types.Forall.html#h"><span class="id" type="variable">h</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_forall"><span class="id" type="definition">eta_path_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_forall_1"><span class="id" type="definition">path_forall_1</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ 1)<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#eta_path_forall"><span class="id" type="definition">eta_path_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> 1.<br/>

<br/>
</div>

<div class="doc">
The identification of the path space of a dependent function space, up to equivalence, is of course just funext. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_path_forall"><span class="id" type="instance">isequiv_path_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>) | 0<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_forall"><span class="id" type="definition">equiv_path_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>  <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a>  <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab48"></a><h2 class="section">Transport</h2>

<div class="paragraph"> </div>

 The concrete description of transport in sigmas and pis is rather trickier than in the other types. In particular, these cannot be described just in terms of transport in simpler types; they require the full Id-elim rule by way of "dependent transport" <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a></span>.

<div class="paragraph"> </div>

  In particular this indicates why "transport" alone cannot be fully defined by induction on the structure of types, although Id-elim/transportD can be (cf. Observational Type Theory). A more thorough set of lemmas, along the lines of the present ones but dealing with Id-elim rather than just transport, might be nice to have eventually? 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_forall"><span class="id" type="definition">transport_forall</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">C</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_pV"><span class="id" type="definition">transport_pV</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (<a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>)))<a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
A special case of <span class="inlinecode"><a class="idref" href="HoTT.types.Forall.html#transport_forall"><span class="id" type="definition">transport_forall</span></a></span> where the type <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> does not depend on <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span>,
    and so it is just a fixed type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_forall_constant"><span class="id" type="definition">transport_forall_constant</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>)<a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab49"></a><h2 class="section">Maps on paths</h2>

<div class="paragraph"> </div>

 The action of maps given by lambda. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="ap_lambdaD"><span class="id" type="definition">ap_lambdaD</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">M</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Forall.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Forall.html#M"><span class="id" type="variable">M</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">symmetry</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Forall.html#path_forall_1"><span class="id" type="definition">path_forall_1</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab50"></a><h2 class="section">Dependent paths</h2>

<div class="paragraph"> </div>

 Usually, a dependent path over <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>:<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a>=<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>→<span class="id" type="keyword">Type</span></span> between <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> is a path <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span>.  However, when <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> is a function space, these dependent paths have a more convenient description: rather than transporting the argument of <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a></span> forwards and backwards, we transport only forwards but on both sides of the equation, yielding a "naturality square". 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_forall"><span class="id" type="definition">dpath_forall</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} (<span class="id" type="var">B</span>:<a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">C</span>:<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span>:<span class="id" type="keyword">∀</span> <span class="id" type="var">y1</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.types.Forall.html#y1"><span class="id" type="variable">y1</span></a>) (<span class="id" type="var">g</span>:<span class="id" type="keyword">∀</span> (<span class="id" type="var">y2</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a>), <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.types.Forall.html#y2"><span class="id" type="variable">y2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">y1</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#x1"><span class="id" type="variable">x1</span></a>), <a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a> <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Forall.html#y1"><span class="id" type="variable">y1</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#y1"><span class="id" type="variable">y1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Forall.html#y1"><span class="id" type="variable">y1</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>, <a class="idref" href="HoTT.types.Forall.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Forall.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Forall.html#equiv_path_forall"><span class="id" type="definition">equiv_path_forall</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab51"></a><h2 class="section">Functorial action</h2>

<div class="paragraph"> </div>

 The functoriality of <span class="inlinecode"><span class="id" type="keyword">∀</span></span> is slightly subtle: it is contravariant in the domain type and covariant in the codomain, but the codomain is dependent on the domain. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="functor_forall"><span class="id" type="definition">functor_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">f1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Forall.html#f1"><span class="id" type="variable">f1</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Forall.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>))).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_functor_forall"><span class="id" type="definition">ap_functor_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">f0</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">f1</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> <span class="id" type="var">g'</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'=='_x"><span class="id" type="notation">==</span></a> <a class="idref" href="HoTT.types.Forall.html#g'"><span class="id" type="variable">g'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.types.Forall.html#f1"><span class="id" type="variable">f1</span></a>) (<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Forall.html#h"><span class="id" type="variable">h</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> ⇒ (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Forall.html#f1"><span class="id" type="variable">f1</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.types.Forall.html#h"><span class="id" type="variable">h</span></a> (<a class="idref" href="HoTT.types.Forall.html#f0"><span class="id" type="variable">f0</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)))).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">h</span>. <span class="id" type="var">equiv_intro</span> (@<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">g</span> <span class="id" type="var">g'</span>) <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">h</span>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <span class="id" type="var">f0</span> <span class="id" type="var">f1</span> <span class="id" type="var">g</span>)).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <span class="id" type="var">f0</span> <span class="id" type="var">f1</span>)) (<a class="idref" href="HoTT.types.Forall.html#path_forall_1"><span class="id" type="definition">path_forall_1</span></a> <span class="id" type="var">g</span>)).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">symmetry</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Forall.html#path_forall_1"><span class="id" type="definition">path_forall_1</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab52"></a><h2 class="section">Equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_functor_forall"><span class="id" type="instance">isequiv_functor_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="var">f</span>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, @<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)) (<a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) (<span class="id" type="var">g</span> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>) | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> (<span class="id" type="var">x</span>:<span class="id" type="var">A</span>) (<span class="id" type="var">y</span>:<span class="id" type="var">Q</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>)) ⇒ <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Forall.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.types.Forall.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">b</span>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">abstract</span> (<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>; <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_forall"><span class="id" type="definition">equiv_functor_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, @<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)) (<a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#functor_forall"><span class="id" type="definition">functor_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_forall'"><span class="id" type="definition">equiv_functor_forall'</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Forall.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall"><span class="id" type="definition">equiv_functor_forall</span></a> <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_forall_id"><span class="id" type="definition">equiv_functor_forall_id</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Forall.html#equiv_functor_forall"><span class="id" type="definition">equiv_functor_forall</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.types.Forall.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.types.Forall.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab53"></a><h2 class="section">Truncatedness: any dependent product of n-types is an n-type</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="contr_forall"><span class="id" type="instance">contr_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">a</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="trunc_forall"><span class="id" type="instance">trunc_forall</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> (<a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Forall.html#n"><span class="id" type="variable">n</span></a> (<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">P</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [ | <span class="id" type="var">n'</span> <span class="id" type="var">IH</span>]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">P</span> ?.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span>; <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab54"></a><h2 class="section">Symmetry of curried arguments</h2>

<div class="paragraph"> </div>

 Using the standard Haskell name for this, as it’s a handy utility function.

<div class="paragraph"> </div>

Note: not sure if <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> will usually be deducible, or whether it would be better explicit. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="flip"><span class="id" type="definition">flip</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> <span class="id" type="var">b</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Forall.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a>.<br/>

<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_flip"><span class="id" type="instance">isequiv_flip</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Forall.html#flip"><span class="id" type="definition">flip</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">flip_P</span> := @<a class="idref" href="HoTT.types.Forall.html#flip"><span class="id" type="definition">flip</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">P</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">flip_P_inv</span> := @<a class="idref" href="HoTT.types.Forall.html#flip"><span class="id" type="definition">flip</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Forall.html#flip"><span class="id" type="definition">flip</span></a> <span class="id" type="var">P</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">flip_P_is_sect</span> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ 1) : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">flip_P</span> <span class="id" type="var">flip_P_inv</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">set</span> (<span class="id" type="var">flip_P_is_retr</span> := (<span class="id" type="keyword">fun</span> <span class="id" type="var">g</span> ⇒ 1) : <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">flip_P_inv</span> <span class="id" type="var">flip_P</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">flip_P_inv</span> <span class="id" type="var">flip_P_is_retr</span> <span class="id" type="var">flip_P_is_sect</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">g</span>. <span class="id" type="tactic">exact</span> 1.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_flip"><span class="id" type="definition">equiv_flip</span></a> `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Forall.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Forall.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Forall.html#flip"><span class="id" type="definition">flip</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Forall.html#P"><span class="id" type="variable">P</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Forall.html#AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.ObjectClassifier.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.ObjectClassifier</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.ObjectClassifier</h1>

<div class="code">
</div>

<div class="doc">
We prove that Fam and Pow are equivalent.
This equivalence is close to the existence of an object classifier.

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.types.Universe.html#"><span class="id" type="library">types.Universe</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.Fibrations.html#"><span class="id" type="library">Fibrations</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<span class="id" type="var">ua</span>:<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence.AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence.AssumeFunext.ToBeMoved"><span class="id" type="section">ToBeMoved</span></a>.<br/>
</div>

<div class="doc">
Should be moved 
</div>
<div class="code">
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="pullback"><span class="id" type="definition">pullback</span></a> {<span class="id" type="var">A0</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#A0"><span class="id" type="variable">A0</span></a>) (<span class="id" type="var">g</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#A0"><span class="id" type="variable">A0</span></a>):= <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">b</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#g"><span class="id" type="variable">g</span></a> <span class="id" type="var">c</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="fibration_replacement"><span class="id" type="definition">fibration_replacement</span></a> {<span class="id" type="var">B</span> <span class="id" type="var">C</span>} {<span class="id" type="var">x</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">c</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">c</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>.<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeUnivalence.AssumeFunext.ToBeMoved.equiv_fibration_replacement_eissect"><span class="id" type="variable">equiv_fibration_replacement_eissect</span></a> {<span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">f</span>}<br/>
: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> 1%<span class="id" type="var">path</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>); <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_fibration_replacement"><span class="id" type="definition">equiv_fibration_replacement</span></a>  {<span class="id" type="var">B</span> <span class="id" type="var">C</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><span class="id" type="var">C</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">f</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.ToBeMoved.equiv_fibration_replacement_eissect"><span class="id" type="variable">equiv_fibration_replacement_eissect</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_total_paths"><span class="id" type="definition">equiv_total_paths</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#equiv_path_sigma"><span class="id" type="definition">equiv_path_sigma</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>)%<span class="id" type="var">path</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeUnivalence.AssumeFunext.ToBeMoved.hfiber_fibration_eissect"><span class="id" type="variable">hfiber_fibration_eissect</span></a> {<span class="id" type="var">X</span>} {<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#X"><span class="id" type="variable">X</span></a>} {<span class="id" type="var">P</span>}<br/>
: <span class="id" type="keyword">∀</span> <span class="id" type="var">x0</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">z</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">z</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x0"><span class="id" type="variable">x0</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">);</span></a> 1%<span class="id" type="var">path</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x0"><span class="id" type="variable">x0</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>); <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="hfiber_fibration"><span class="id" type="definition">hfiber_fibration</span></a> {<span class="id" type="var">X</span>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#X"><span class="id" type="variable">X</span></a>) (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#X"><span class="id" type="variable">X</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>):<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">z</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">z</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">P</span> <span class="id" type="var">x</span>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">z</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">P</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">z</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">Px</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">((</span></a><span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#Px"><span class="id" type="variable">Px</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">);</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">Px</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#Px"><span class="id" type="variable">Px</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#Px"><span class="id" type="variable">Px</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.ToBeMoved.hfiber_fibration_eissect"><span class="id" type="variable">hfiber_fibration_eissect</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">Px</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.ToBeMoved"><span class="id" type="section">ToBeMoved</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="AssumeUnivalence.AssumeFunext.FamPow"><span class="id" type="section">FamPow</span></a>.<br/>
</div>

<div class="doc">
We consider Families and Powers over a fixed type <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> 
</div>
<div class="code">
<span class="id" type="keyword">Variable</span> <a name="AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>:<span class="id" type="keyword">Type</span>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Fam"><span class="id" type="definition">Fam</span></a> <span class="id" type="var">A</span>:=<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span>:<span class="id" type="keyword">Type</span>  ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#A"><span class="id" type="variable">A</span></a>).<br/>
<span class="id" type="keyword">Definition</span> <a name="p2f"><span class="id" type="definition">p2f</span></a>: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)-&gt;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#Fam"><span class="id" type="definition">Fam</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>:=  <span class="id" type="keyword">fun</span> <span class="id" type="var">Q</span>:(<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>) ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#Q"><span class="id" type="variable">Q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="f2p"><span class="id" type="definition">f2p</span></a>: <a class="idref" href="HoTT.types.ObjectClassifier.html#Fam"><span class="id" type="definition">Fam</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>:=<br/>
&nbsp;<span class="id" type="keyword">fun</span> <span class="id" type="var">F</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">I</span>, <span class="id" type="var">f</span>) := <a class="idref" href="HoTT.types.ObjectClassifier.html#F"><span class="id" type="variable">F</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#a"><span class="id" type="variable">a</span></a>)).<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="exp"><span class="id" type="definition">exp</span></a> {<span class="id" type="var">U</span> <span class="id" type="var">V</span>:<span class="id" type="keyword">Type</span>}(<span class="id" type="var">w</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a>):<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)&lt;~&gt;(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span>:(<span class="id" type="var">U</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>)=&gt; (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="var">w</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a>)))).<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a>. <span class="id" type="tactic">split</span>;<br/>
&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span>:(<span class="id" type="var">V</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>)=&gt; (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="var">w</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a>)))); <span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.fs"><span class="id" type="variable">fs</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">u</span>;<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#moveR_E"><span class="id" type="definition">moveR_E</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
For completeness 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="exp'"><span class="id" type="definition">exp'</span></a> {<span class="id" type="var">U</span> <span class="id" type="var">V</span>:<span class="id" type="keyword">Type</span>}(<span class="id" type="var">w</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a>):<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)&lt;~&gt;(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> :<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="var">U</span> ⇒ (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<span class="id" type="var">w</span> (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#a"><span class="id" type="variable">a</span></a>)))).<br/>
<span class="id" type="tactic">apply</span>  <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a>. <span class="id" type="tactic">split</span>;<br/>
&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span>:(<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="var">V</span> )=&gt; (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ (<span class="id" type="var">w</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#x"><span class="id" type="variable">x</span></a>)))); <span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.fs"><span class="id" type="variable">fs</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">u</span>;<br/>
<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#moveR_E"><span class="id" type="definition">moveR_E</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="equiv_induction"><span class="id" type="lemma">equiv_induction</span></a> (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">U</span> <span class="id" type="var">V</span>, <a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">T</span>, <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#T"><span class="id" type="variable">T</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#T"><span class="id" type="variable">T</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">U</span> <span class="id" type="var">V</span> (<span class="id" type="var">w</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a>), <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">H0</span>???.<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_rect"><span class="id" type="definition">equiv_rect</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">case</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <span class="id" type="var">H0</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="transport_exp"><span class="id" type="lemma">transport_exp</span></a> (<span class="id" type="var">U</span> <span class="id" type="var">V</span>:<span class="id" type="keyword">Type</span>)(<span class="id" type="var">w</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a>): <span class="id" type="keyword">∀</span> (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>),<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#w"><span class="id" type="variable">w</span></a>) <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#exp"><span class="id" type="definition">exp</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">set</span> (<span class="id" type="var">p</span>:=<a class="idref" href="HoTT.types.ObjectClassifier.html#equiv_induction"><span class="id" type="lemma">equiv_induction</span></a> (<span class="id" type="keyword">fun</span> (<span class="id" type="var">U</span>:<span class="id" type="keyword">Type</span>) (<span class="id" type="var">V</span>:<span class="id" type="keyword">Type</span>) <span class="id" type="var">w</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>,<br/>
&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.types.ObjectClassifier.html#U"><span class="id" type="variable">U</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#V"><span class="id" type="variable">V</span></a> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#w"><span class="id" type="variable">w</span></a>) <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#exp"><span class="id" type="definition">exp</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>)).<br/>
<span class="id" type="tactic">apply</span> <span class="id" type="var">p</span>.<br/>
<span class="id" type="tactic">intros</span> <span class="id" type="var">T</span> <span class="id" type="var">f</span>. <span class="id" type="var">path_via</span> <span class="id" type="var">f</span>.<br/>
<span class="id" type="var">path_via</span> (@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">T</span>) )) <span class="id" type="var">f</span>).<br/>
<span class="id" type="var">path_via</span> (@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="keyword">Type</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">T</span> <span class="id" type="var">T</span> (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">T</span>) <span class="id" type="var">f</span> ).<br/>
<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <span class="id" type="keyword">Type</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I"><span class="id" type="variable">I</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">T</span> <span class="id" type="var">T</span>).<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Universe.html#eta_path_universe"><span class="id" type="definition">eta_path_universe</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="PowisoFam"><span class="id" type="lemma">PowisoFam</span></a> : <a class="idref" href="HoTT.EquivalenceVarieties.html#BiInv"><span class="id" type="definition">BiInv</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#p2f"><span class="id" type="definition">p2f</span></a>.<br/>
<span class="id" type="tactic">split</span>.<br/>
</div>

<div class="doc">
Theorem left (P:A -&gt; Type) : (f2pp2f P) = P 
</div>
<div class="code">
&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#f2p"><span class="id" type="definition">f2p</span></a>. <span class="id" type="tactic">intro</span> <span class="id" type="var">P</span>. <span class="id" type="var">by_extensionality</span> <span class="id" type="var">a</span>.<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (@<a class="idref" href="HoTT.types.ObjectClassifier.html#hfiber_fibration"><span class="id" type="definition">hfiber_fibration</span></a>  <span class="id" type="var">_</span> <span class="id" type="var">a</span> <span class="id" type="var">P</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>

<br/>
<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#f2p"><span class="id" type="definition">f2p</span></a>. <span class="id" type="tactic">intros</span> [<span class="id" type="var">I</span> <span class="id" type="var">f</span>].<br/>
</div>

<div class="doc">
Theorem right (F:Fam A) : F = (p2ff2p F) 
</div>
<div class="code">

<br/>
<span class="id" type="tactic">set</span> (<span class="id" type="var">e</span>:=@<a class="idref" href="HoTT.types.ObjectClassifier.html#equiv_total_paths"><span class="id" type="definition">equiv_total_paths</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="keyword">Type</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I0</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I0"><span class="id" type="variable">I0</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">I</span> <span class="id" type="var">f</span>)<br/>
<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>). <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">e</span>.<br/>
<span class="id" type="tactic">cut</span> ( <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">I</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> @<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <span class="id" type="var">I</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">f</span> <span class="id" type="var">a</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;@<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">I0</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#I0"><span class="id" type="variable">I0</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">p</span> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>).<br/>
<span class="id" type="tactic">intro</span> <span class="id" type="var">X</span>. <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><span class="id" type="var">e</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">X</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="tactic">set</span> (<span class="id" type="var">w</span>:=@<a class="idref" href="HoTT.types.ObjectClassifier.html#equiv_fibration_replacement"><span class="id" type="definition">equiv_fibration_replacement</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> <span class="id" type="var">I</span> <span class="id" type="var">f</span>).<br/>
<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <span class="id" type="var">w</span>). <span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.types.ObjectClassifier.html#exp"><span class="id" type="definition">exp</span></a> <span class="id" type="var">w</span> <span class="id" type="var">f</span>). <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#transport_exp"><span class="id" type="lemma">transport_exp</span></a>.<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.fs"><span class="id" type="variable">fs</span></a>. <span class="id" type="tactic">by</span>  (<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> [<span class="id" type="var">i</span> <span class="id" type="var">p</span>]]).<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Corollary</span> <a name="FamequivPow"><span class="id" type="lemma">FamequivPow</span></a> : <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)&lt;~&gt;(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#Fam"><span class="id" type="definition">Fam</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#p2f"><span class="id" type="definition">p2f</span></a>.<br/>
<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv_equiv"><span class="id" type="definition">equiv_biinv_equiv</span></a> <span class="id" type="var">_</span>). <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#PowisoFam"><span class="id" type="lemma">PowisoFam</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
</div>

<div class="doc">
We construct the universal diagram for the object classifier 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="topmap"><span class="id" type="definition">topmap</span></a> {<span class="id" type="var">B</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a>): <a class="idref" href="HoTT.Overture.html#pointedType"><span class="id" type="definition">pointedType</span></a> :=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a>) <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.types.ObjectClassifier.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>.<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeUnivalence.AssumeFunext.FamPow.help_objclasspb_is_fibrantreplacement"><span class="id" type="variable">help_objclasspb_is_fibrantreplacement</span></a> (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>): <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#pullback"><span class="id" type="definition">pullback</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> :<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">q</span>]. <span class="id" type="tactic">∃</span> <span class="id" type="var">a</span>.<br/>
<span class="id" type="tactic">∃</span> (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span>:<span class="id" type="keyword">Type</span>⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) (<span class="id" type="var">P</span> <span class="id" type="var">a</span>) <span class="id" type="var">q</span>). <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeUnivalence.AssumeFunext.FamPow.bla"><span class="id" type="variable">bla</span></a> {<span class="id" type="var">B</span> <span class="id" type="var">C</span>} (<span class="id" type="var">b</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a>): <a class="idref" href="HoTT.types.ObjectClassifier.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#C"><span class="id" type="variable">C</span></a>.<br/>
<span class="id" type="tactic">intro</span>. <span class="id" type="tactic">by</span> <span class="id" type="var">path_induction</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Local</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Let</span> <a name="AssumeUnivalence.AssumeFunext.FamPow.help_objclasspb_is_fibrantreplacement2"><span class="id" type="variable">help_objclasspb_is_fibrantreplacement2</span></a> (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>):<br/>
&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#pullback"><span class="id" type="definition">pullback</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> :<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>))<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> [[<span class="id" type="var">T</span> <span class="id" type="var">t</span>] <span class="id" type="var">p</span>]]. <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.bla"><span class="id" type="variable">bla</span></a> <span class="id" type="var">t</span> (<span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="objclasspb_is_fibrantreplacement"><span class="id" type="lemma">objclasspb_is_fibrantreplacement</span></a> (<span class="id" type="var">P</span>:<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>): <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.ObjectClassifier.html#pullback"><span class="id" type="definition">pullback</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#P"><span class="id" type="variable">P</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> :<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>))<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.help_objclasspb_is_fibrantreplacement"><span class="id" type="variable">help_objclasspb_is_fibrantreplacement</span></a> <span class="id" type="var">P</span>).<br/>
<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a>. <span class="id" type="tactic">split</span>; <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.help_objclasspb_is_fibrantreplacement2"><span class="id" type="variable">help_objclasspb_is_fibrantreplacement2</span></a> <span class="id" type="var">P</span>); <span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">p</span>]. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span> <span class="id" type="keyword">as</span> [[<span class="id" type="var">T</span> <span class="id" type="var">t</span>] <span class="id" type="var">p</span>].<br/>
<span class="id" type="tactic">eapply</span> (@<a class="idref" href="HoTT.Fibrations.html#total_path"><span class="id" type="definition">total_path</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a>)))<br/>
(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a>))) <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (<span class="id" type="var">P</span> <span class="id" type="var">a</span>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) (<span class="id" type="var">P</span> <span class="id" type="var">a</span>) (<a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.bla"><span class="id" type="variable">bla</span></a> <span class="id" type="var">t</span> (<span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<span class="id" type="var">P</span> <span class="id" type="var">a</span>))))<br/>
(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow.A"><span class="id" type="variable">A</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#b"><span class="id" type="variable">b</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a>))) <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">c</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#paths"><span class="id" type="inductive">paths</span></a> (<span class="id" type="var">P</span> <span class="id" type="var">a</span>) (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.ObjectClassifier.html#c"><span class="id" type="variable">c</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> : <span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.ObjectClassifier.html#u"><span class="id" type="variable">u</span></a>) <span class="id" type="var">T</span> <span class="id" type="var">t</span>) <span class="id" type="var">p</span>)) (<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="var">a</span>)).<br/>
<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">by</span> <span class="id" type="var">path_induction</span>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext.FamPow"><span class="id" type="section">FamPow</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence.AssumeFunext"><span class="id" type="section">AssumeFunext</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.ObjectClassifier.html#AssumeUnivalence"><span class="id" type="section">AssumeUnivalence</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Paths.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Paths</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Paths</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab27"></a><h1 class="section">Theorems about path spaces</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab28"></a><h2 class="section">Path spaces</h2>

<div class="paragraph"> </div>

 The path spaces of a path space are not, of course, determined; they are just the
    higher-dimensional structure of the original space. 
<div class="paragraph"> </div>

<a name="lab29"></a><h2 class="section">Transporting in path spaces.</h2>


<div class="paragraph"> </div>

   There are potentially a lot of these lemmas, so we adopt a uniform naming scheme:

<div class="paragraph"> </div>

<ul class="doclist">
<li> `l` means the left endpoint varies

</li>
<li> `r` means the right endpoint varies

</li>
<li> `F` means application of a function to that (varying) endpoint.

</li>
</ul>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_l"><span class="id" type="definition">transport_paths_l</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_r"><span class="id" type="definition">transport_paths_r</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y1</span> <span class="id" type="var">y2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_lr"><span class="id" type="definition">transport_paths_lr</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> (1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">q</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_Fl"><span class="id" type="definition">transport_paths_Fl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_Fr"><span class="id" type="definition">transport_paths_Fr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">y1</span> <span class="id" type="var">y2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_FlFr"><span class="id" type="definition">transport_paths_FlFr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> (1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">q</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_FlFr_D"><span class="id" type="definition">transport_paths_FlFr_D</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_idmap"><span class="id" type="definition">ap_idmap</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_FFlr"><span class="id" type="definition">transport_paths_FFlr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> (1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">q</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_paths_lFFr"><span class="id" type="definition">transport_paths_lFFr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> (1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">q</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab30"></a><h2 class="section">Functorial action</h2>

<div class="paragraph"> </div>

 'functor_path' is called <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>. 
<div class="paragraph"> </div>

<a name="lab31"></a><h2 class="section">Equivalences between path spaces</h2>

<div class="paragraph"> </div>

 If <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span> is an equivalence, then so is <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a></span>.  We are lazy and use <span class="inlinecode"><span class="id" type="var">adjointify</span></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="isequiv_ap"><span class="id" type="instance">isequiv_ap</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) | 1000<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>  <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a>  <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <span class="id" type="var">y</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#inverse2"><span class="id" type="definition">inverse2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#:path_scope:x_'@@'_x"><span class="id" type="notation">@@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <span class="id" type="var">f</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_pA1_p"><span class="id" type="definition">concat_pA1_p</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#whiskerL"><span class="id" type="definition">whiskerL</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">ap_compose</span></a> <span class="id" type="var">f</span> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>) <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_pA1_p"><span class="id" type="definition">concat_pA1_p</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#whiskerR"><span class="id" type="definition">whiskerR</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_ap"><span class="id" type="definition">equiv_ap</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_inj"><span class="id" type="definition">equiv_inj</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab32"></a><h2 class="section">Path operations are equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_inverse"><span class="id" type="instance">isequiv_path_inverse</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <span class="id" type="var">A</span> <span class="id" type="var">y</span> <span class="id" type="var">x</span>) (@<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a> <span class="id" type="var">A</span> <span class="id" type="var">y</span> <span class="id" type="var">x</span>) (@<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">inv_V</span></a> <span class="id" type="var">A</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>) <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_inverse"><span class="id" type="definition">equiv_path_inverse</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">inverse</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} `(<span class="id" type="var">p</span> : <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <span class="id" type="var">A</span> <span class="id" type="var">y</span> <span class="id" type="var">x</span> <span class="id" type="var">z</span> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.PathGroupoids.html#concat_p_Vp"><span class="id" type="definition">concat_p_Vp</span></a> <span class="id" type="var">p</span>) (<a class="idref" href="HoTT.PathGroupoids.html#concat_V_pp"><span class="id" type="definition">concat_V_pp</span></a> <span class="id" type="var">p</span>) <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} `(<span class="id" type="var">p</span> : <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">y</span>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">concat</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} `(<span class="id" type="var">p</span> : <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z</span>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span>:<a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> ⇒ <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">p</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#concat_pV_p"><span class="id" type="definition">concat_pV_p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="var">p</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.PathGroupoids.html#concat_pp_V"><span class="id" type="definition">concat_pp_V</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="var">p</span>) <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} `(<span class="id" type="var">p</span> : <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z</span>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_concat_lr"><span class="id" type="instance">isequiv_concat_lr</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> <span class="id" type="var">y</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y'"><span class="id" type="variable">y'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span>:<a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> ⇒ <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>) | 0<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.Equivalences.html#isequiv_compose"><span class="id" type="instance">isequiv_compose</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">q</span>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_concat_lr"><span class="id" type="definition">equiv_concat_lr</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> <span class="id" type="var">y</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y'"><span class="id" type="variable">y'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span>:<a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> ⇒ <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
We can use these to build up more complicated equivalences.

<div class="paragraph"> </div>

In particular, all of the <span class="inlinecode"><span class="id" type="tactic">move</span></span> family are equivalences.

<div class="paragraph"> </div>

(Note: currently, some but not all of these <span class="inlinecode"><span class="id" type="var">isequiv_</span></span> lemmas have corresponding <span class="inlinecode"><span class="id" type="var">equiv_</span></span> lemmas.  Also, they do *not* currently contain the computational content that e.g. the inverse of <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#moveR_Mp"><span class="id" type="definition">moveR_Mp</span></a></span> is <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a></span>; perhaps it would be useful if they did? 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_Mp"><span class="id" type="definition">isequiv_moveR_Mp</span></a><br/>
&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_Mp"><span class="id" type="definition">moveR_Mp</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_pM"><span class="id" type="definition">isequiv_moveR_pM</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_pM"><span class="id" type="definition">moveR_pM</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_Vp"><span class="id" type="definition">isequiv_moveR_Vp</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_Vp"><span class="id" type="definition">moveR_Vp</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_moveR_Vp"><span class="id" type="definition">equiv_moveR_Vp</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_moveR_Vp"><span class="id" type="definition">isequiv_moveR_Vp</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_pV"><span class="id" type="definition">isequiv_moveR_pV</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_pV"><span class="id" type="definition">moveR_pV</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_Mp"><span class="id" type="definition">isequiv_moveL_Mp</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_Mp"><span class="id" type="definition">moveL_Mp</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_pM"><span class="id" type="definition">isequiv_moveL_pM</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_pM"><span class="id" type="definition">moveL_pM</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_moveL_pM"><span class="id" type="definition">equiv_moveL_pM</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_moveL_pM"><span class="id" type="definition">isequiv_moveL_pM</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_Vp"><span class="id" type="definition">isequiv_moveL_Vp</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_Vp"><span class="id" type="definition">moveL_Vp</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_pV"><span class="id" type="definition">isequiv_moveL_pV</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_pV"><span class="id" type="definition">moveL_pV</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_compose'"><span class="id" type="definition">isequiv_compose'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_1M"><span class="id" type="definition">isequiv_moveL_1M</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_1M"><span class="id" type="definition">moveL_1M</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_M1"><span class="id" type="definition">isequiv_moveL_M1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_M1"><span class="id" type="definition">moveL_M1</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_1V"><span class="id" type="definition">isequiv_moveL_1V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_1V"><span class="id" type="definition">moveL_1V</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_V1"><span class="id" type="definition">isequiv_moveL_V1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_V1"><span class="id" type="definition">moveL_V1</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_M1"><span class="id" type="definition">isequiv_moveR_M1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_M1"><span class="id" type="definition">moveR_M1</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_1M"><span class="id" type="definition">isequiv_moveR_1M</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_1M"><span class="id" type="definition">moveR_1M</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_1V"><span class="id" type="definition">isequiv_moveR_1V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_1V"><span class="id" type="definition">moveR_1V</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_V1"><span class="id" type="definition">isequiv_moveR_V1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_V1"><span class="id" type="definition">moveR_V1</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_transport_p"><span class="id" type="definition">isequiv_moveR_transport_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_transport_p"><span class="id" type="definition">moveR_transport_p</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Paths.html#v"><span class="id" type="variable">v</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveR_transport_V"><span class="id" type="definition">isequiv_moveR_transport_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveR_transport_V"><span class="id" type="definition">moveR_transport_V</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Paths.html#v"><span class="id" type="variable">v</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_transport_V"><span class="id" type="definition">isequiv_moveL_transport_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_transport_V"><span class="id" type="definition">moveL_transport_V</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Paths.html#v"><span class="id" type="variable">v</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_moveL_transport_p"><span class="id" type="definition">isequiv_moveL_transport_p</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">v</span> : <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#moveL_transport_p"><span class="id" type="definition">moveL_transport_p</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Paths.html#v"><span class="id" type="variable">v</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#isequiv_idmap"><span class="id" type="instance">isequiv_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_cancelL"><span class="id" type="definition">isequiv_cancelL</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> <span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#cancelL"><span class="id" type="lemma">cancelL</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>, <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_l"><span class="id" type="instance">isequiv_concat_l</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_cancelR"><span class="id" type="definition">isequiv_cancelR</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#cancelR"><span class="id" type="lemma">cancelR</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">r</span>, <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#isequiv_concat_r"><span class="id" type="instance">isequiv_concat_r</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_ap_l"><span class="id" type="definition">equiv_ap_l</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a>} (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Paths.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#transitivity"><span class="id" type="definition">transitivity</span></a> <span class="id" type="keyword">with</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">z</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Paths.html#equiv_ap"><span class="id" type="definition">equiv_ap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab33"></a><h3 class="section">Dependent paths</h3>

<div class="paragraph"> </div>

 Usually, a dependent path over <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a>:<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a>=<a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a>:<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a>→<span class="id" type="keyword">Type</span></span> between <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x1"><span class="id" type="variable">x1</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a>:<a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span> is a path <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.KanExtensions.Functors.html#kan_extension_functors.p"><span class="id" type="variable">p</span></a></span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y1"><span class="id" type="variable">y1</span></a></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#y2"><span class="id" type="variable">y2</span></a></span> in <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Morphisms.html#associativity_composition.x2"><span class="id" type="variable">x2</span></a></span>.  However, when <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> is a path space, these dependent paths have a more convenient description: rather than transporting the left side both forwards and backwards, we transport both sides of the equation forwards, forming a sort of "naturality square".

<div class="paragraph"> </div>

   We use the same naming scheme as for the transport lemmas. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_l"><span class="id" type="definition">dpath_path_l</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) <span class="id" type="var">q</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_r"><span class="id" type="definition">dpath_path_r</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">y1</span> <span class="id" type="var">y2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_lr"><span class="id" type="definition">dpath_path_lr</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<span class="id" type="var">B</span> := (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">r</span>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_Fl"><span class="id" type="definition">dpath_path_Fl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) <span class="id" type="var">q</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_Fr"><span class="id" type="definition">dpath_path_Fr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">y1</span> <span class="id" type="var">y2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#y1"><span class="id" type="variable">y1</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#y2"><span class="id" type="variable">y2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_FlFr"><span class="id" type="definition">dpath_path_FlFr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> <span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<span class="id" type="var">B</span> := (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">r</span>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_FFlr"><span class="id" type="definition">dpath_path_FFlr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<span class="id" type="var">B</span> := (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">r</span>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_path_lFFr"><span class="id" type="definition">dpath_path_lFFr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a>} {<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Paths.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x1"><span class="id" type="variable">x1</span></a>)) (<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x2"><span class="id" type="variable">x2</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a>)) <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Paths.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#r"><span class="id" type="variable">r</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_compose'"><span class="id" type="definition">equiv_compose'</span></a> (<span class="id" type="var">B</span> := (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">r</span>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_l"><span class="id" type="definition">equiv_concat_l</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a> <span class="id" type="var">q</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <span class="id" type="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Paths.html#equiv_concat_r"><span class="id" type="definition">equiv_concat_r</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">concat_1p</span></a> <span class="id" type="var">r</span>) (<span class="id" type="var">q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> 1)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab34"></a><h2 class="section">Universal mapping property</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_paths_rect"><span class="id" type="instance">isequiv_paths_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Overture.html#paths_rect"><span class="id" type="definition">paths_rect</span></a> <a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="HoTT.Overture.html#paths_rect"><span class="id" type="definition">paths_rect</span></a> <span class="id" type="var">a</span> <span class="id" type="var">P</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.types.Paths.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">a</span> 1) <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">u</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_paths_rect"><span class="id" type="definition">equiv_paths_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.types.Paths.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a> 1 <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Paths.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Paths.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#paths_rect"><span class="id" type="definition">paths_rect</span></a> <a class="idref" href="HoTT.types.Paths.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Paths.html#P"><span class="id" type="variable">P</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab35"></a><h2 class="section">Truncation</h2>

<div class="paragraph"> </div>

 Paths reduce truncation level by one.  This is essentially the definition of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsTrunc_internal"><span class="id" type="definition">IsTrunc_internal</span></a></span>. 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Prod.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Prod</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Prod</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab73"></a><h1 class="section">Theorems about cartesian products</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab74"></a><h2 class="section">Unpacking</h2>

<div class="paragraph"> </div>

 Sometimes we would like to prove <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> where <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">×</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a></span> by writing <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> as a pair <span class="inlinecode">(<a class="idref" href="HoTT.categories.Functor.Prod.html#fst"><span class="id" type="definition">fst</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">;</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Prod.html#snd"><span class="id" type="definition">snd</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a>)</span>. This is accomplished by <span class="inlinecode"><a class="idref" href="HoTT.types.Prod.html#unpack_prod"><span class="id" type="definition">unpack_prod</span></a></span>. We want tight control over the proof, so we just write it down even though is looks a bit scary. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="unpack_prod"><span class="id" type="definition">unpack_prod</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> (<span class="id" type="var">x</span>, <span class="id" type="var">y</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">u</span> <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a>) := <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Now we write down the reverse. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="pack_prod"><span class="id" type="definition">pack_prod</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> (<span class="id" type="var">x</span>, <span class="id" type="var">y</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">u</span> <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) := <a class="idref" href="HoTT.types.Prod.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab75"></a><h2 class="section">Eta conversion</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_prod"><span class="id" type="definition">eta_prod</span></a> `(<span class="id" type="var">z</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span>) : <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab76"></a><h2 class="section">Paths</h2>

<div class="paragraph"> </div>

 With this version of the function, we often have to give <span class="inlinecode"><a class="idref" href="Coq.Init.Logic_Type.html#identity_is_a_congruence.z"><span class="id" type="variable">z</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a></span> explicitly, so we make them explicit arguments. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;: (<a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#pq"><span class="id" type="variable">pq</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">p</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">q</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>, <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>, <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a'</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b'</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>, <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>, <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_prod"><span class="id" type="definition">path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
This version produces only paths between pairs, as opposed to paths between arbitrary inhabitants of product types.  But it has the advantage that the components of those pairs can more often be inferred. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_prod'"><span class="id" type="definition">path_prod'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">y</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>.<br/>

<br/>
</div>

<div class="doc">
Now we show how these things compute. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_fst_path_prod"><span class="id" type="definition">ap_fst_path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> [] []; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_snd_path_prod"><span class="id" type="definition">ap_snd_path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> [] []; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_prod"><span class="id" type="definition">eta_path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Now we show how these compute with transport. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Lemma</span> <a name="transport_path_prod_uncurried"><span class="id" type="lemma">transport_path_prod_uncurried</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">H</span> : <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Px</span><br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#H"><span class="id" type="variable">H</span></a>) <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#unpack_prod"><span class="id" type="definition">unpack_prod</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#H"><span class="id" type="variable">H</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Prod.html#pack_prod"><span class="id" type="definition">pack_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a>))).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>, <span class="id" type="var">y</span>, <span class="id" type="var">H</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_path_prod"><span class="id" type="definition">transport_path_prod</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HA</span> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HB</span> : <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Px</span><br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a> <a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a>) <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#unpack_prod"><span class="id" type="definition">unpack_prod</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Prod.html#pack_prod"><span class="id" type="definition">pack_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a>)))<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#transport_path_prod_uncurried"><span class="id" type="lemma">transport_path_prod_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_path_prod'"><span class="id" type="definition">transport_path_prod'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x'</span> <span class="id" type="var">y'</span> : <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HA</span> : <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">HB</span> : <a class="idref" href="HoTT.types.Prod.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Px</span><br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> <a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a> <a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a>) <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#transport_path_prod"><span class="id" type="definition">transport_path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Prod.html#HA"><span class="id" type="variable">HA</span></a> <a class="idref" href="HoTT.types.Prod.html#HB"><span class="id" type="variable">HB</span></a> <a class="idref" href="HoTT.types.Prod.html#Px"><span class="id" type="variable">Px</span></a>.<br/>

<br/>
</div>

<div class="doc">
This lets us identify the path space of a product type, up to equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_prod"><span class="id" type="instance">isequiv_path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Prod.html#path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) | 0.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#eta_path_prod"><span class="id" type="definition">eta_path_prod</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">pq</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#pq"><span class="id" type="variable">pq</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">p</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">q</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Prod.html#ap_fst_path_prod"><span class="id" type="definition">ap_fst_path_prod</span></a> <span class="id" type="var">p</span> <span class="id" type="var">q</span>) (<a class="idref" href="HoTT.types.Prod.html#ap_snd_path_prod"><span class="id" type="definition">ap_snd_path_prod</span></a> <span class="id" type="var">p</span> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">x</span> <span class="id" type="var">y</span>], <span class="id" type="var">z'</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">x'</span> <span class="id" type="var">y'</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>]; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_prod"><span class="id" type="definition">equiv_path_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>  <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a>  <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Prod.html#path_prod_uncurried"><span class="id" type="definition">path_prod_uncurried</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab77"></a><h2 class="section">Transport</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_prod"><span class="id" type="definition">transport_prod</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> <span class="id" type="var">Q</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">a</span> <span class="id" type="var">a'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>  <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a>  <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">y</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ 1 <span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab78"></a><h2 class="section">Functorial action</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="functor_prod"><span class="id" type="definition">functor_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span>:<a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_functor_prod"><span class="id" type="definition">ap_functor_prod</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span>:<a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span>:<a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a>) (<a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>) (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Prod.html#z'"><span class="id" type="variable">z'</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Prod.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">a</span> <span class="id" type="var">b</span>]; <span class="id" type="tactic">destruct</span> <span class="id" type="var">z'</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">a'</span> <span class="id" type="var">b'</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab79"></a><h2 class="section">Equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_functor_prod"><span class="id" type="instance">isequiv_functor_prod</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> <span class="id" type="var">g</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a>) | 1000.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>) (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">g</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)) (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">g</span> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Prod.html#eta_prod"><span class="id" type="definition">eta_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">w</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Prod.html#w"><span class="id" type="variable">w</span></a>)) (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">g</span> (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Prod.html#w"><span class="id" type="variable">w</span></a>)) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Prod.html#eta_prod"><span class="id" type="definition">eta_prod</span></a> <a class="idref" href="HoTT.types.Prod.html#w"><span class="id" type="variable">w</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">b</span>]; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.types.Prod.html#path_prod'"><span class="id" type="definition">path_prod'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">concat_p1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.types.Prod.html#ap_functor_prod"><span class="id" type="definition">ap_functor_prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_prod"><span class="id" type="definition">equiv_functor_prod</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> <span class="id" type="var">g</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_prod'"><span class="id" type="definition">equiv_functor_prod'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_prod_l"><span class="id" type="definition">equiv_functor_prod_l</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B'"><span class="id" type="variable">B'</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">g</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_prod_r"><span class="id" type="definition">equiv_functor_prod_r</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.types.Prod.html#functor_prod"><span class="id" type="definition">functor_prod</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <span class="id" type="var">_</span>. <span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab80"></a><h2 class="section">Symmetry</h2>

</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_prod_symm"><span class="id" type="definition">equiv_prod_symm</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> (<span class="id" type="var">A</span><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a><span class="id" type="var">B</span>) (<span class="id" type="var">B</span><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a><span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ab</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">b</span>) := <a class="idref" href="HoTT.types.Prod.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> (<span class="id" type="var">A</span><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a><span class="id" type="var">B</span>) (<span class="id" type="var">B</span><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a><span class="id" type="var">A</span>) <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ba</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">b</span>,<span class="id" type="var">a</span>) := <a class="idref" href="HoTT.types.Prod.html#ba"><span class="id" type="variable">ba</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ba</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">b</span>,<span class="id" type="var">a</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">ba</span> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">b</span>) := (<span class="id" type="keyword">let</span> (<span class="id" type="var">b</span>,<span class="id" type="var">a</span>) := <a class="idref" href="HoTT.types.Prod.html#ba"><span class="id" type="variable">ba</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#ba"><span class="id" type="variable">ba</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#ba"><span class="id" type="variable">ba</span></a> <span class="id" type="keyword">in</span> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ab</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">b</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">ab</span> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">let</span> (<span class="id" type="var">b</span>,<span class="id" type="var">a</span>) := (<span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">b</span>) := <a class="idref" href="HoTT.types.Prod.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Prod.html#ab"><span class="id" type="variable">ab</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">in</span> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">b</span>]. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab81"></a><h2 class="section">Universal mapping properties</h2>

<div class="paragraph"> </div>

 Ordinary universal mapping properties are expressed as equivalences of sets or spaces of functions.  In type theory, we can go beyond this and express an equivalence of types of *dependent* functions.  Moreover, because the product type can expressed both positively and negatively, it has both a left universal property and a right one. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_prod_rect"><span class="id" type="instance">isequiv_prod_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#prod_rect"><span class="id" type="definition">prod_rect</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#prod_rect"><span class="id" type="definition">prod_rect</span></a> <span class="id" type="var">P</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Prod.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> ⇒ 1 <span class="id" type="keyword">end</span>))<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall2"><span class="id" type="definition">path_forall2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#prod_rect"><span class="id" type="definition">prod_rect</span></a> <span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ 1)).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_prod_rect"><span class="id" type="definition">equiv_prod_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>, <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Prod.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="Coq.Init.Datatypes.html#prod_rect"><span class="id" type="definition">prod_rect</span></a> <a class="idref" href="HoTT.types.Prod.html#P"><span class="id" type="variable">P</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_uncurry"><span class="id" type="definition">equiv_uncurry</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Prod.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#equiv_prod_rect"><span class="id" type="definition">equiv_prod_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Prod.html#C"><span class="id" type="variable">C</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="prod_corect_uncurried"><span class="id" type="definition">prod_corect_uncurried</span></a> `{<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">B</span> : <a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">fg</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">f</span>,<span class="id" type="var">g</span>):=<a class="idref" href="HoTT.types.Prod.html#fg"><span class="id" type="variable">fg</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="prod_corect"><span class="id" type="definition">prod_corect</span></a> `(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<span class="id" type="var">X</span>, <span class="id" type="var">A</span> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a>) `(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>:<a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a>, <span class="id" type="var">B</span> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Prod.html#prod_corect_uncurried"><span class="id" type="definition">prod_corect_uncurried</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Prod.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Prod.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_prod_corect"><span class="id" type="instance">isequiv_prod_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">B</span> : <a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Prod.html#prod_corect_uncurried"><span class="id" type="definition">prod_corect_uncurried</span></a> <a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> (<a class="idref" href="HoTT.types.Prod.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> (<a class="idref" href="HoTT.types.Prod.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [<span class="id" type="var">f</span> <span class="id" type="var">g</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_prod_corect"><span class="id" type="definition">equiv_prod_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">B</span> : <a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Prod.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Prod.html#prod_corect_uncurried"><span class="id" type="definition">prod_corect_uncurried</span></a> <a class="idref" href="HoTT.types.Prod.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab82"></a><h2 class="section">Products preserve truncation</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_prod"><span class="id" type="instance">trunc_prod</span></a> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span>} `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Prod.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">B</span>} : <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Prod.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">B</span>; <span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">A</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span> <span class="id" type="keyword">as</span> [| <span class="id" type="var">n</span> <span class="id" type="var">I</span>]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> ? <span class="id" type="var">B</span> ?.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">B</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">z</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Prod.html#path_prod"><span class="id" type="definition">path_prod</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> (<a class="idref" href="HoTT.types.Prod.html#equiv_path_prod"><span class="id" type="definition">equiv_path_prod</span></a> <span class="id" type="var">x</span> <span class="id" type="var">y</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="contr_prod"><span class="id" type="instance">contr_prod</span></a> `{<span class="id" type="var">CA</span> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} `{<span class="id" type="var">CB</span> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">B</span>} : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.types.Prod.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTT.types.Prod.html#B"><span class="id" type="variable">B</span></a>) | 100<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Prod.html#trunc_prod"><span class="id" type="instance">trunc_prod</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> <span class="id" type="var">A</span> <span class="id" type="var">CA</span> <span class="id" type="var">B</span> <span class="id" type="var">CB</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Record.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Record</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Record</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab83"></a><h1 class="section">Techniques for applying theorems from <span class="inlinecode"><span class="id" type="var">Sigma.v</span></span> to record types.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
The following tactic proves automatically that a two-component record type is equivalent to a Sigma-type.  Specifically, it proves a goal that looks like

<div class="paragraph"> </div>

   { x : A &amp; B x } &lt;~&gt; Some_Record

<div class="paragraph"> </div>

   You have to give it the record constructor and the two record projections as arguments (it has no way to guess what those might be). 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">issig1</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span> :=<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">T</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">t</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">evar</span> (<span class="id" type="var">T</span> : <span class="id" type="keyword">Type</span>); <span class="id" type="tactic">assert</span> (<span class="id" type="var">t</span> : <span class="id" type="var">T</span>); <span class="id" type="tactic">subst</span> <span class="id" type="var">T</span>;<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;[ |<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">hnf</span>;<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">fibration</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> ?<span class="id" type="var">fibration</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">record</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">fibration</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">record</span> := <span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span> |- <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> ?<span class="id" type="var">fibration</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">?</span></a><span class="id" type="var">record</span> ⇒ <span class="id" type="keyword">constr</span>:(<span class="id" type="var">record</span>) <span class="id" type="keyword">end</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">fibration</span>) <span class="id" type="var">record</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">build</span> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">fibration</span>) <span class="id" type="var">record</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">build</span> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">fibration</span> (<span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a>) (<span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> (<span class="id" type="var">v1</span>,<span class="id" type="var">v2</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">v'</span> <span class="id" type="keyword">return</span> (<span class="id" type="var">build</span> (<span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a> <span class="id" type="keyword">in</span> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <span class="id" type="var">fibration</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">pr1</span> (<span class="id" type="var">build</span> (<a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">pr2</span> (<span class="id" type="var">build</span> (<a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)))<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">existT</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">t</span>)) ];<br/>
&nbsp;&nbsp;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">instantiate</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span> <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span> <span class="id" type="keyword">as</span> [? ?];<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> 1.<br/>

<br/>
</div>

<div class="doc">
This allows us to use the same notation for the tactics with varying numbers of variables. 
</div>
<div class="code">
<span class="id" type="keyword">Tactic Notation</span> "issig" <span class="id" type="keyword">constr</span>(<span class="id" type="var">build</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr1</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr2</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">issig1</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span>.<br/>

<br/>
</div>

<div class="doc">
We show how the tactic works in a couple of examples. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_contr"><span class="id" type="definition">issig_contr</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">x</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">y</span>:<a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a>, <span class="id" type="var">x</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Record.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> (<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">BuildContr</span></a> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>) (@<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">A</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_equiv"><span class="id" type="definition">issig_equiv</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Record.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#Equiv"><span class="id" type="record">Equiv</span></a> <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Record.html#B"><span class="id" type="variable">B</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) (<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Here is a version of the <span class="inlinecode"><span class="id" type="var">issig</span></span> tactic for three-component records, which proves goals that look like

<div class="paragraph"> </div>

   { x : A &amp; { y : B x &amp; C x y } } &lt;~&gt; Some_Record.

<div class="paragraph"> </div>

   It takes the record constructor and its three projections as arguments, as before. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">issig2</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span> <span class="id" type="var">pr3</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">build</span> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">pr3</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> (<span class="id" type="var">v1</span>,<span class="id" type="var">v2</span>,<span class="id" type="var">v3</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">v'</span> <span class="id" type="keyword">return</span> (<span class="id" type="var">build</span> (<span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr3</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a> <span class="id" type="keyword">in</span> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sigma.html#eta2_sigma"><span class="id" type="definition">eta2_sigma</span></a>).<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "issig" <span class="id" type="keyword">constr</span>(<span class="id" type="var">build</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr1</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr2</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr3</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">issig2</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span> <span class="id" type="var">pr3</span>.<br/>

<br/>
</div>

<div class="doc">
And a similar version for four-component records.  It should be clear how to extend the pattern indefinitely. 
</div>
<div class="code">
<span class="id" type="keyword">Ltac</span> <span class="id" type="var">issig3</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span> <span class="id" type="var">pr3</span> <span class="id" type="var">pr4</span> :=<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <span class="id" type="var">build</span> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Record.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">pr3</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">pr4</span> <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)))</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">v</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> (<span class="id" type="var">v1</span>,<span class="id" type="var">v2</span>,<span class="id" type="var">v3</span>,<span class="id" type="var">v4</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">v'</span> <span class="id" type="keyword">return</span> (<span class="id" type="var">build</span> (<span class="id" type="var">pr1</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr2</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr3</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) (<span class="id" type="var">pr4</span> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Record.html#v'"><span class="id" type="variable">v'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Record.html#v"><span class="id" type="variable">v</span></a> <span class="id" type="keyword">in</span> 1)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sigma.html#eta3_sigma"><span class="id" type="definition">eta3_sigma</span></a>).<br/>

<br/>
<span class="id" type="keyword">Tactic Notation</span> "issig" <span class="id" type="keyword">constr</span>(<span class="id" type="var">build</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr1</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr2</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr3</span>) <span class="id" type="keyword">constr</span>(<span class="id" type="var">pr4</span>) :=<br/>
&nbsp;&nbsp;<span class="id" type="var">issig3</span> <span class="id" type="var">build</span> <span class="id" type="var">pr1</span> <span class="id" type="var">pr2</span> <span class="id" type="var">pr3</span> <span class="id" type="var">pr4</span>.<br/>

<br/>
</div>

<div class="doc">
The record <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> has four components, so <span class="inlinecode"><span class="id" type="var">issig3</span></span> can prove that it is equivalent to an iterated Sigma-type. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="issig_isequiv"><span class="id" type="definition">issig_isequiv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Record.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.Record.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">r</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <span class="id" type="var">g</span> <a class="idref" href="HoTT.types.Record.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">s</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> <a class="idref" href="HoTT.types.Record.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Record.html#A"><span class="id" type="variable">A</span></a>, <span class="id" type="var">r</span> (<a class="idref" href="HoTT.types.Record.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Record.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Record.html#f"><span class="id" type="variable">f</span></a> (<span class="id" type="var">s</span> <a class="idref" href="HoTT.types.Record.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}}</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Record.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">issig</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>) (@<a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>) (@<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>) (@<a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Sigma.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Sigma</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Sigma</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab63"></a><h1 class="section">Theorems about Sigma-types (dependent sums)</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Contractible.html#"><span class="id" type="library">Contractible</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Arrow.html#"><span class="id" type="library">types.Arrow</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>

<br/>
</div>

<div class="doc">
In homotopy type theory, We think of elements of <span class="inlinecode"><span class="id" type="keyword">Type</span></span> as spaces, homotopy types, or weak omega-groupoids. A type family <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Type</span></span> corresponds to a fibration whose base is <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and whose fiber over <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> is <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.

<div class="paragraph"> </div>

From such a <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> we can build a total space over the base space <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> so that the fiber over <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> is <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>. This is just Coq's dependent sum construction, written as <span class="inlinecode"><a class="idref" href="HoTT.categories.Category.Sigma.Core.html#sigT"><span class="id" type="definition">sigT</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> or <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>}</span>. The elements of <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>}</span> are pairs, written <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> in Coq, where <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span>.  In <span class="inlinecode"><span class="id" type="var">Common.v</span></span> we defined the notation <span class="inlinecode">(<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>;<a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a>)</span> to mean <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a></span> <span class="inlinecode"><span class="id" type="var">_</span></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Functor.Attributes.html#fully_faithful_helpers.y"><span class="id" type="variable">y</span></a></span>.

<div class="paragraph"> </div>

The base and fiber components of a point in the total space are extracted with the two projections <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a></span> and <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a></span>. 
<div class="paragraph"> </div>

<a name="lab64"></a><h2 class="section">Unpacking</h2>

<div class="paragraph"> </div>

 Sometimes we would like to prove <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#Q"><span class="id" type="variable">Q</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> where <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode">{<a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a></span> <span class="inlinecode">&amp;</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.DependentProduct.html#dependent_product.P"><span class="id" type="variable">P</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#x"><span class="id" type="projection">x</span></a>}</span> by writing <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> as a pair <span class="inlinecode">(<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> <span class="inlinecode">;</span> <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a>)</span>. This is accomplished by <span class="inlinecode"><span class="id" type="var">sigT_unpack</span></span>. We want tight control over the proof, so we just write it down even though is looks a bit scary. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="unpack_sigma"><span class="id" type="definition">unpack_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">Q</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">let</span> (<span class="id" type="var">x</span>,<span class="id" type="var">p</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">u</span> <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a>) := <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>) <a class="idref" href="HoTT.types.Sigma.html#H"><span class="id" type="variable">H</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab65"></a><h2 class="section">Eta conversion</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_sigma"><span class="id" type="definition">eta_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">with</span> <span class="id" type="var">existT</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta2_sigma"><span class="id" type="definition">eta2_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>), <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">))</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">with</span> <span class="id" type="var">existT</span> <span class="id" type="var">x</span> (<span class="id" type="var">existT</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span>) ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta3_sigma"><span class="id" type="definition">eta3_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <span class="id" type="var">A</span>) (<span class="id" type="var">b</span> : <span class="id" type="var">B</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">c</span> : <span class="id" type="var">C</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a>), <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a>))))<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2.2.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)))</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <span class="id" type="keyword">with</span> <span class="id" type="var">existT</span> <span class="id" type="var">x</span> (<span class="id" type="var">existT</span> <span class="id" type="var">y</span> (<span class="id" type="var">existT</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span>)) ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab66"></a><h2 class="section">Paths</h2>

<div class="paragraph"> </div>

 A path in a total space is commonly shown component wise. Because we use this over and over, we write down the proofs by hand to make sure they are what we think they should be. 
<div class="paragraph"> </div>

 With this version of the function, we often have to give <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a></span> explicitly, so we make them explicit arguments. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a>  <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">existT</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a>, <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <span class="id" type="keyword">return</span> (<span class="id" type="keyword">∀</span> <span class="id" type="var">p0</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p0"><span class="id" type="variable">p0</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">y</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>, <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x'</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">y'</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">p1</span> <span class="id" type="var">q1</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">x''</span>) <span class="id" type="keyword">return</span> (<span class="id" type="keyword">∀</span> <span class="id" type="var">y''</span>, <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <span class="id" type="var">y</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#y''"><span class="id" type="variable">y''</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">y</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x''"><span class="id" type="variable">x''</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y''"><span class="id" type="variable">y''</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">y'</span> <span class="id" type="var">q2</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="var">y'</span> <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="var">p</span> <span class="id" type="var">q</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_sigma"><span class="id" type="definition">path_sigma</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
A variant of <span class="inlinecode"><span class="id" type="var">Forall.dpath_forall</span></span> from which uses dependent sums to package things. It cannot go into <span class="inlinecode"><span class="id" type="library">Forall</span></span> because <span class="inlinecode"><span class="id" type="library">Sigma</span></span> depends on <span class="inlinecode"><span class="id" type="library">Forall</span></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="dpath_forall'"><span class="id" type="definition">dpath_forall'</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span> } (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">Q</span>: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">h</span> : <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> 1) (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">p</span>, <a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">h</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
This version produces only paths between pairs, as opposed to paths between arbitrary inhabitants of dependent sum types.  But it has the advantage that the components of those pairs can more often be inferred, so we make them implicit arguments. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_sigma'"><span class="id" type="definition">path_sigma'</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>} {<span class="id" type="var">y'</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x'"><span class="id" type="variable">x'</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#x'"><span class="id" type="variable">x'</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#y'"><span class="id" type="variable">y'</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y'"><span class="id" type="variable">y'</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>.<br/>

<br/>
</div>

<div class="doc">
Projections of paths from a total space. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path"><span class="id" type="definition">projT1_path</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":fibration_scope:x_'..1'"><span class="id" type="notation">"</span></a>p ..1" := (<a class="idref" href="HoTT.types.Sigma.html#projT1_path"><span class="id" type="definition">projT1_path</span></a> <span class="id" type="var">p</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">fibration_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT2_path"><span class="id" type="definition">projT2_path</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a><a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">x</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <span class="id" type="var">_</span> (@<a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name=":fibration_scope:x_'..2'"><span class="id" type="notation">"</span></a>p ..2" := (<a class="idref" href="HoTT.types.Sigma.html#projT2_path"><span class="id" type="definition">projT2_path</span></a> <span class="id" type="var">p</span>) (<span class="id" type="tactic">at</span> <span class="id" type="keyword">level</span> 3) : <span class="id" type="var">fibration_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Now we show how these things compute. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path_sigma_uncurried"><span class="id" type="definition">projT1_path_sigma_uncurried</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">u1</span> <span class="id" type="var">u2</span>]; <span class="id" type="tactic">destruct</span> <span class="id" type="var">v</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">v1</span> <span class="id" type="var">v2</span>]; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">pq</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT2_path_sigma_uncurried"><span class="id" type="definition">projT2_path_sigma_uncurried</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#projT1_path_sigma_uncurried"><span class="id" type="definition">projT1_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">u1</span> <span class="id" type="var">u2</span>]; <span class="id" type="tactic">destruct</span> <span class="id" type="var">v</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">v1</span> <span class="id" type="var">v2</span>]; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">pq</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_sigma_uncurried"><span class="id" type="definition">eta_path_sigma_uncurried</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Lemma</span> <a name="transport_projT1_path_sigma_uncurried"><span class="id" type="lemma">transport_projT1_path_sigma_uncurried</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Q</span><br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (@<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">pq</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>], <span class="id" type="var">u</span>, <span class="id" type="var">v</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path_sigma"><span class="id" type="definition">projT1_path_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#projT1_path_sigma_uncurried"><span class="id" type="definition">projT1_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT2_path_sigma"><span class="id" type="definition">projT2_path_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">)</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">s</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#s"><span class="id" type="variable">s</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#projT1_path_sigma"><span class="id" type="definition">projT1_path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#projT2_path_sigma_uncurried"><span class="id" type="definition">projT2_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_sigma"><span class="id" type="definition">eta_path_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#eta_path_sigma_uncurried"><span class="id" type="definition">eta_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_projT1_path_sigma"><span class="id" type="definition">transport_projT1_path_sigma</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">Q</span><br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (@<a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#transport_projT1_path_sigma_uncurried"><span class="id" type="lemma">transport_projT1_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>.<br/>

<br/>
</div>

<div class="doc">
This lets us identify the path space of a sigma-type, up to equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_sigma"><span class="id" type="instance">isequiv_path_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>) | 0.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">r</span> ⇒ (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> : <span class="id" type="var">u</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">v</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> ⇒ <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <span class="id" type="var">u</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">v</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.types.Sigma.html#r"><span class="id" type="variable">r</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.types.Sigma.html#r"><span class="id" type="variable">r</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sigma.html#eta_path_sigma"><span class="id" type="definition">eta_path_sigma</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">u1</span> <span class="id" type="var">u2</span>]; <span class="id" type="tactic">destruct</span> <span class="id" type="var">v</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">v1</span> <span class="id" type="var">v2</span>]; <span class="id" type="tactic">intros</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_sigma"><span class="id" type="definition">equiv_path_sigma</span></a> `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a>  <span class="id" type="var">p</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
This identification respects path concatenation. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sigma_pp_pp"><span class="id" type="definition">path_sigma_pp_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">u</span> <span class="id" type="var">v</span> <span class="id" type="var">w</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p1</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q1</span> : <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p2</span> : <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q2</span> : <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#w"><span class="id" type="variable">w</span></a> (<a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#w"><span class="id" type="variable">w</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span>, <span class="id" type="var">v</span>, <span class="id" type="var">w</span>. <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p1</span>, <span class="id" type="var">p2</span>, <span class="id" type="var">q1</span>, <span class="id" type="var">q2</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sigma_pp_pp'"><span class="id" type="definition">path_sigma_pp_pp'</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">u1</span> <span class="id" type="var">v1</span> <span class="id" type="var">w1</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">u2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u1"><span class="id" type="variable">u1</span></a>} {<span class="id" type="var">v2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a>} {<span class="id" type="var">w2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#w1"><span class="id" type="variable">w1</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p1</span> : <a class="idref" href="HoTT.types.Sigma.html#u1"><span class="id" type="variable">u1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a>) (<span class="id" type="var">q1</span> : <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u2"><span class="id" type="variable">u2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v2"><span class="id" type="variable">v2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p2</span> : <a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#w1"><span class="id" type="variable">w1</span></a>) (<span class="id" type="var">q2</span> : <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#v2"><span class="id" type="variable">v2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#w2"><span class="id" type="variable">w2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.types.Sigma.html#u2"><span class="id" type="variable">u2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Sigma.html#path_sigma_pp_pp"><span class="id" type="definition">path_sigma_pp_pp</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#u1"><span class="id" type="variable">u1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#u2"><span class="id" type="variable">u2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#v2"><span class="id" type="variable">v2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#w1"><span class="id" type="variable">w1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#w2"><span class="id" type="variable">w2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.types.Sigma.html#p1"><span class="id" type="variable">p1</span></a> <a class="idref" href="HoTT.types.Sigma.html#q1"><span class="id" type="variable">q1</span></a> <a class="idref" href="HoTT.types.Sigma.html#p2"><span class="id" type="variable">p2</span></a> <a class="idref" href="HoTT.types.Sigma.html#q2"><span class="id" type="variable">q2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sigma_p1_1p'"><span class="id" type="definition">path_sigma_p1_1p'</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;{<span class="id" type="var">u1</span> <span class="id" type="var">v1</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} {<span class="id" type="var">u2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u1"><span class="id" type="variable">u1</span></a>} {<span class="id" type="var">v2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u1"><span class="id" type="variable">u1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v1"><span class="id" type="variable">v1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u2"><span class="id" type="variable">u2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v2"><span class="id" type="variable">v2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> 1 <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> 1 <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="HoTT.types.Sigma.html#projT1_path"><span class="id" type="definition">projT1_path</span></a></span> also commutes with the groupoid structure. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path_1"><span class="id" type="definition">projT1_path_1</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">u</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> (<a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>)<br/>
:= 1.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path_pp"><span class="id" type="definition">projT1_path_pp</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> <span class="id" type="var">w</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#w"><span class="id" type="variable">w</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">)</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">)</span></a><br/>
:= <a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">ap_pp</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="projT1_path_V"><span class="id" type="definition">projT1_path_V</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> ..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
:= <a class="idref" href="HoTT.PathGroupoids.html#ap_V"><span class="id" type="definition">ap_V</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
Applying <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a></span> to one argument is the same as <span class="inlinecode"><a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a></span> with reflexivity in the first place. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_existT"><span class="id" type="definition">ap_existT</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y1</span> <span class="id" type="var">y2</span> : <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#y2"><span class="id" type="variable">y2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> 1 <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Dependent transport is the same as transport along a <span class="inlinecode"><a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a></span>. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transportD_is_transport"><span class="id" type="definition">transportD_is_transport</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span>:<span class="id" type="keyword">Type</span>} (<span class="id" type="var">B</span>:<a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a><span class="id" type="keyword">Type</span>) (<span class="id" type="var">C</span>:<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">z</span>:<a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a> <a class="idref" href="HoTT.types.Sigma.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> 1) <a class="idref" href="HoTT.types.Sigma.html#z"><span class="id" type="variable">z</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Applying a function constructed with <span class="inlinecode"><a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a></span> to a <span class="inlinecode"><a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a></span> can be computed.  Technically this computation should probably go by way of a 2-variable <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a></span>, and should be done in the dependently typed case. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_sigT_rectnd_path_sigma"><span class="id" type="definition">ap_sigT_rectnd_path_sigma</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">Q</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">x1</span> <span class="id" type="var">x2</span>:<a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">p</span>:<a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">y1</span>:<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a>) (<span class="id" type="var">y2</span>:<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">q</span>:<a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#y1"><span class="id" type="variable">y1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#y2"><span class="id" type="variable">y2</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">d</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>) <a class="idref" href="HoTT.types.Sigma.html#d"><span class="id" type="variable">d</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">transport_const</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a>) (<a class="idref" href="HoTT.PathGroupoids.html#transport_Vp"><span class="id" type="definition">transport_Vp</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#y1"><span class="id" type="variable">y1</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Arrow.html#transport_arrow"><span class="id" type="definition">transport_arrow</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">apD</span></a> <a class="idref" href="HoTT.types.Sigma.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#y1"><span class="id" type="variable">y1</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Sigma.html#d"><span class="id" type="variable">d</span></a> <a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
A path between paths in a total space is commonly shown component wise. 
<div class="paragraph"> </div>

 With this version of the function, we often have to give <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#u"><span class="id" type="variable">u</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#v"><span class="id" type="variable">v</span></a></span> explicitly, so we make them explicit arguments. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_path_sigma_uncurried"><span class="id" type="definition">path_path_sigma_uncurried</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">rs</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">r</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <span class="id" type="var">r</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">rs</span>, <span class="id" type="var">p</span>, <span class="id" type="var">u</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ | <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#eta_path_sigma"><span class="id" type="definition">eta_path_sigma</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="var">path_induction</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_path_sigma"><span class="id" type="definition">path_path_sigma</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">p</span> <span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">r</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..1'"><span class="id" type="notation">1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">s</span> : <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>) <a class="idref" href="HoTT.types.Sigma.html#r"><span class="id" type="variable">r</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>..<a class="idref" href="HoTT.types.Sigma.html#:fibration_scope:x_'..2'"><span class="id" type="notation">2</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#path_path_sigma_uncurried"><span class="id" type="definition">path_path_sigma_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#r"><span class="id" type="variable">r</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#s"><span class="id" type="variable">s</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab67"></a><h2 class="section">Transport</h2>

<div class="paragraph"> </div>

 The concrete description of transport in sigmas (and also pis) is rather trickier than in the other types.  In particular, these cannot be described just in terms of transport in simpler types; they require also the dependent transport <span class="inlinecode"><a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a></span>.

<div class="paragraph"> </div>

  In particular, this indicates why "transport" alone cannot be fully defined by induction on the structure of types, although Id-elim/transportD can be (cf. Observational Type Theory).  A more thorough set of lemmas, along the lines of the present ones but dealing with Id-elim rather than just transport, might be nice to have eventually? 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_sigma"><span class="id" type="definition">transport_sigma</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">B</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">C</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>:<a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">yz</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transportD"><span class="id" type="definition">transportD</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">yz</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">y</span> <span class="id" type="var">z</span>]. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The special case when the second variable doesn't depend on the first is simpler. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="transport_sigma'"><span class="id" type="definition">transport_sigma'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">C</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;{<span class="id" type="var">x1</span> <span class="id" type="var">x2</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#x2"><span class="id" type="variable">x2</span></a>) (<span class="id" type="var">yz</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Sigma.html#x1"><span class="id" type="variable">x1</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">y</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#yz"><span class="id" type="variable">yz</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">yz</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab68"></a><h2 class="section">Functorial action</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="functor_sigma"><span class="id" type="definition">functor_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">u</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="ap_functor_sigma"><span class="id" type="definition">ap_functor_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="var">u</span> <span class="id" type="var">v</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sigma.html#path_sigma"><span class="id" type="definition">path_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a>@<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>)) <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#u"><span class="id" type="variable">u</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#v"><span class="id" type="variable">v</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">u</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">u1</span> <span class="id" type="var">u2</span>]; <span class="id" type="tactic">destruct</span> <span class="id" type="var">v</span> <span class="id" type="keyword">as</span> [<span class="id" type="var">v1</span> <span class="id" type="var">v2</span>]; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">p</span>, <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab69"></a><h2 class="section">Equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_functor_sigma"><span class="id" type="instance">isequiv_functor_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <span class="id" type="var">f</span>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, @<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)) (<span class="id" type="var">g</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a>) | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a>)))) <span class="id" type="var">_</span> <span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">x</span> <span class="id" type="var">y</span>].<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (<span class="id" type="var">g</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">x</span>))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_pV"><span class="id" type="definition">transport_pV</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span>) <span class="id" type="var">_</span>); <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">ap_transport</span></a> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <span class="id" type="var">x</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">x'</span> ⇒ <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><span class="id" type="var">g</span> <a class="idref" href="HoTT.types.Sigma.html#x'"><span class="id" type="variable">x'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">f</span> (<span class="id" type="var">f</span> <span class="id" type="var">x</span>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> (<span class="id" type="var">g</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span>))<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> <a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a>, <a class="idref" href="HoTT.Overture.html#eisadj"><span class="id" type="method">eisadj</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#transport_pV"><span class="id" type="definition">transport_pV</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sigma"><span class="id" type="definition">equiv_functor_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, @<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)) (<a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#functor_sigma"><span class="id" type="definition">functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sigma'"><span class="id" type="definition">equiv_functor_sigma'</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma"><span class="id" type="definition">equiv_functor_sigma</span></a> <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sigma_id"><span class="id" type="definition">equiv_functor_sigma_id</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} `{<span class="id" type="var">Q</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#equiv_functor_sigma"><span class="id" type="definition">equiv_functor_sigma</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">equiv_idmap</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>) <a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a>.<br/>

<br/>
</div>

<div class="doc">
Summing up a contractible family of types does nothing. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="isequiv_pr1_contr"><span class="id" type="instance">isequiv_pr1_contr</span></a> {<span class="id" type="var">A</span>} {<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)}<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (@<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <span class="id" type="var">A</span> <span class="id" type="var">P</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> <span class="id" type="var">p</span>]. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <span class="id" type="keyword">with</span> 1, <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sigma_contr"><span class="id" type="definition">equiv_sigma_contr</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;`{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#pr1"><span class="id" type="abbreviation">pr1</span></a> <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab70"></a><h2 class="section">Associativity</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sigma_assoc"><span class="id" type="definition">equiv_sigma_assoc</span></a> `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">Q</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">a</span><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">P</span> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">Q</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">apq</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">pq</span>):=<a class="idref" href="HoTT.types.Sigma.html#apq"><span class="id" type="variable">apq</span></a> <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> (<span class="id" type="var">p</span>,<span class="id" type="var">q</span>):=<a class="idref" href="HoTT.types.Sigma.html#pq"><span class="id" type="variable">pq</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">((</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">);</span></a><a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">apq</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">ap</span>,<span class="id" type="var">q</span>):=<a class="idref" href="HoTT.types.Sigma.html#apq"><span class="id" type="variable">apq</span></a> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">p</span>) <span class="id" type="keyword">return</span> (<span class="id" type="var">Q</span> <a class="idref" href="HoTT.types.Sigma.html#ap"><span class="id" type="variable">ap</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">p</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">P</span> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#ap"><span class="id" type="variable">ap</span></a> <span class="id" type="keyword">in</span> <span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span>:<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> ⇒ <span class="id" type="var">Q</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [[<span class="id" type="var">a</span> <span class="id" type="var">p</span>] <span class="id" type="var">q</span>]; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> [<span class="id" type="var">p</span> <span class="id" type="var">q</span>]]; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sigma_prod"><span class="id" type="definition">equiv_sigma_prod</span></a> `(<span class="id" type="var">Q</span> : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <span class="id" type="var">B</span><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Sigma.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">Q</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <span class="id" type="var">Q</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">abq</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">bq</span>):=<a class="idref" href="HoTT.types.Sigma.html#abq"><span class="id" type="variable">abq</span></a> <span class="id" type="keyword">in</span> <span class="id" type="keyword">let</span> (<span class="id" type="var">b</span>,<span class="id" type="var">q</span>):=<a class="idref" href="HoTT.types.Sigma.html#bq"><span class="id" type="variable">bq</span></a> <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">abq</span> ⇒ <span class="id" type="keyword">let</span> (<span class="id" type="var">ab</span>,<span class="id" type="var">q</span>):=<a class="idref" href="HoTT.types.Sigma.html#abq"><span class="id" type="variable">abq</span></a> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">let</span> (<span class="id" type="var">a</span>,<span class="id" type="var">b</span>) <span class="id" type="keyword">return</span> (<span class="id" type="var">Q</span> <a class="idref" href="HoTT.types.Sigma.html#ab"><span class="id" type="variable">ab</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a><span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="var">Q</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><span class="id" type="var">b</span><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}}</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">in</span> <span class="id" type="keyword">fun</span> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span>:<span class="id" type="var">B</span> ⇒ <span class="id" type="var">Q</span> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a><a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>) <a class="idref" href="HoTT.types.Sigma.html#q"><span class="id" type="variable">q</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [[<span class="id" type="var">a</span> <span class="id" type="var">b</span>] <span class="id" type="var">q</span>]; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> [<span class="id" type="var">b</span> <span class="id" type="var">q</span>]]; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab71"></a><h2 class="section">Universal mapping properties</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_sigT_rect"><span class="id" type="instance">isequiv_sigT_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">Q</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a> <span class="id" type="var">Q</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> [<span class="id" type="var">x</span> <span class="id" type="var">y</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">f</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">y</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sigT_rect"><span class="id" type="definition">equiv_sigT_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<span class="id" type="var">Q</span> : <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span>:<a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span>:<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>), <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">xy</span>, <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sigma.html#xy"><span class="id" type="variable">xy</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">sigT_rect</span></a> <a class="idref" href="HoTT.types.Sigma.html#Q"><span class="id" type="variable">Q</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a><br/>
&nbsp;&nbsp;`{<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">fg</span> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#fg"><span class="id" type="variable">fg</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.types.Sigma.html#fg"><span class="id" type="variable">fg</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sigT_corect"><span class="id" type="definition">sigT_corect</span></a><br/>
&nbsp;&nbsp;`{<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;: (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sigma.html#sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><a class="idref" href="HoTT.types.Sigma.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_sigT_corect"><span class="id" type="instance">isequiv_sigT_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sigma.html#sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a> <span class="id" type="var">P</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> (<a class="idref" href="HoTT.types.Sigma.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> : <span class="id" type="var">X</span> ⇒ @<a class="idref" href="HoTT.types.Sigma.html#eta_sigma"><span class="id" type="definition">eta_sigma</span></a> (<span class="id" type="var">A</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>) (<span class="id" type="var">P</span> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>) (<a class="idref" href="HoTT.types.Sigma.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">h</span> ⇒ <a class="idref" href="HoTT.types.Sigma.html#eta_sigma"><span class="id" type="definition">eta_sigma</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">f</span> <span class="id" type="var">g</span>]; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.types.Sigma.html#sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> 1).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sigT_corect"><span class="id" type="definition">equiv_sigT_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;`(<span class="id" type="var">A</span> : <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">P</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sigma.html#sigT_corect_uncurried"><span class="id" type="definition">sigT_corect_uncurried</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab72"></a><h2 class="section">Sigmas preserve truncation</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_sigma"><span class="id" type="instance">trunc_sigma</span></a> `{<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <span class="id" type="var">n</span> <a class="idref" href="HoTT.types.Sigma.html#A"><span class="id" type="variable">A</span></a>} `{<span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sigma.html#a"><span class="id" type="variable">a</span></a>)}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="Coq.Init.Specif.html#sigT"><span class="id" type="abbreviation">sigT</span></a> <a class="idref" href="HoTT.types.Sigma.html#P"><span class="id" type="variable">P</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> <span class="id" type="tactic">dependent</span> <span class="id" type="var">A</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">ac</span> <span class="id" type="var">Pc</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">∃</span> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> (<span class="id" type="var">P</span> (<a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>))<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [<span class="id" type="var">a</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma'"><span class="id" type="definition">path_sigma'</span></a> <span class="id" type="var">P</span> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <span class="id" type="var">a</span>) (<a class="idref" href="HoTT.Contractible.html#path_contr"><span class="id" type="definition">path_contr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">u</span> <span class="id" type="var">v</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a> (<a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a> <span class="id" type="var">P</span> <span class="id" type="var">u</span> <span class="id" type="var">v</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Sum.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Sum</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Sum</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab105"></a><h1 class="section">Theorems about disjoint unions</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Empty.html#"><span class="id" type="library">types.Empty</span></a>.<br/>
</div>

<div class="doc">
The following are only required for the equivalence between <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#sum"><span class="id" type="definition">sum</span></a></span> and a sigma type 
</div>
<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.types.Bool.html#"><span class="id" type="library">types.Bool</span></a> <a class="idref" href="HoTT.types.Forall.html#"><span class="id" type="library">types.Forall</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span> <span class="id" type="var">g</span> <span class="id" type="var">n</span>.<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab106"></a><h2 class="section">CoUnpacking</h2>

<div class="paragraph"> </div>

 Sums are coproducts, so there should be a dual to <span class="inlinecode"><a class="idref" href="HoTT.types.Prod.html#unpack_prod"><span class="id" type="definition">unpack_prod</span></a></span>.  I'm not sure what it is, though. 
<div class="paragraph"> </div>

<a name="lab107"></a><h2 class="section">Eta conversion</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_sum"><span class="id" type="definition">eta_sum</span></a> `(<span class="id" type="var">z</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">B</span>) : <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> ⇒ 1 | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab108"></a><h2 class="section">Paths</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sum"><span class="id" type="definition">path_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a>, <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z0</span>, <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'0</span> ⇒ <span class="id" type="var">z0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z0</span>, <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'0</span> ⇒ <span class="id" type="var">z0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span>, <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>, <span class="id" type="var">pq</span>; <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">pq</span> : <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>)<br/>
: <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a>, <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z0</span>, <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'0</span> ⇒ <span class="id" type="var">z0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z0</span>, <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'0</span> ⇒ <span class="id" type="var">z0</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'0</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span>, <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#pq"><span class="id" type="variable">pq</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1 ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
This version produces only paths between closed terms, as opposed to paths between arbitrary inhabitants of sum types. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="path_sum_inl"><span class="id" type="definition">path_sum_inl</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a>}<br/>
: <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.types.Sum.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#x'"><span class="id" type="variable">x'</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ @<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_sum_inr"><span class="id" type="definition">path_sum_inr</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">x</span> <span class="id" type="var">x'</span> : <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>}<br/>
: <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Sum.html#x'"><span class="id" type="variable">x'</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#x'"><span class="id" type="variable">x'</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ @<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
</div>

<div class="doc">
This lets us identify the path space of a sum type, up to equivalence. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eisretr_path_sum"><span class="id" type="definition">eisretr_path_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> (@<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>) (<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">p</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'</span>) <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a> (<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| 1 ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">z</span> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> (<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> 1) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eissect_path_sum"><span class="id" type="definition">eissect_path_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#Sect"><span class="id" type="definition">Sect</span></a> (<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>) (@<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>, <span class="id" type="var">p</span>; <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_sum"><span class="id" type="instance">isequiv_path_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sum.html#path_sum"><span class="id" type="definition">path_sum</span></a> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sum.html#path_sum_inv"><span class="id" type="definition">path_sum_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sum.html#eisretr_path_sum"><span class="id" type="definition">eisretr_path_sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sum.html#eissect_path_sum"><span class="id" type="definition">eissect_path_sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_sum"><span class="id" type="definition">equiv_path_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Sum.html#isequiv_path_sum"><span class="id" type="instance">isequiv_path_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Sum.html#z'"><span class="id" type="variable">z'</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab109"></a><h2 class="section">Transport</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_sum"><span class="id" type="definition">transport_sum</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} {<span class="id" type="var">P</span> <span class="id" type="var">Q</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>} {<span class="id" type="var">a</span> <span class="id" type="var">a'</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Sum.html#a'"><span class="id" type="variable">a'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a>)<br/>
: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#Q"><span class="id" type="variable">Q</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> (<a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'#'_x"><span class="id" type="notation">#</span></a> <span class="id" type="var">z'</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> ⇒ 1 | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> ⇒ 1 <span class="id" type="keyword">end</span> <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab110"></a><h2 class="section">Functorial action</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="functor_sum"><span class="id" type="definition">functor_sum</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">z</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> (<a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">z'</span>) | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">z'</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> (<a class="idref" href="HoTT.types.Sum.html#g"><span class="id" type="variable">g</span></a> <span class="id" type="var">z'</span>) <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab111"></a><h2 class="section">Equivalences</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_functor_sum"><span class="id" type="instance">isequiv_functor_sum</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> <span class="id" type="var">g</span>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sum.html#functor_sum"><span class="id" type="definition">functor_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Sum.html#g"><span class="id" type="variable">g</span></a>) | 1000.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sum.html#functor_sum"><span class="id" type="definition">functor_sum</span></a> <span class="id" type="var">f</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sum.html#functor_sum"><span class="id" type="definition">functor_sum</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <span class="id" type="var">g</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>));<br/>
&nbsp;&nbsp;[ <span class="id" type="tactic">intros</span> [?|?]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a><br/>
&nbsp;&nbsp;| <span class="id" type="tactic">intros</span> [?|?]; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> ].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sum"><span class="id" type="definition">equiv_functor_sum</span></a> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">f</span>} `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> <span class="id" type="var">g</span>}<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Sum.html#isequiv_functor_sum"><span class="id" type="instance">isequiv_functor_sum</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sum'"><span class="id" type="definition">equiv_functor_sum'</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sum.html#equiv_functor_sum"><span class="id" type="definition">equiv_functor_sum</span></a> (<span class="id" type="var">f</span> := <a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a>) (<span class="id" type="var">g</span> := <a class="idref" href="HoTT.types.Sum.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sum_l"><span class="id" type="definition">equiv_functor_sum_l</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">B'</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">g</span> : <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B'"><span class="id" type="variable">B'</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sum.html#equiv_functor_sum"><span class="id" type="definition">equiv_functor_sum</span></a> (<span class="id" type="var">f</span> := <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>) (<span class="id" type="var">g</span> := <a class="idref" href="HoTT.types.Sum.html#g"><span class="id" type="variable">g</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_functor_sum_r"><span class="id" type="definition">equiv_functor_sum_r</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">A'</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#A'"><span class="id" type="variable">A'</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sum.html#equiv_functor_sum"><span class="id" type="definition">equiv_functor_sum</span></a> (<span class="id" type="var">f</span> := <a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a>) (<span class="id" type="var">g</span> := <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab112"></a><h2 class="section">Symmetry</h2>

</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sum_symm"><span class="id" type="definition">equiv_sum_symm</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#equiv_adjointify"><span class="id" type="definition">equiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ab</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">a</span> | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">b</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">b</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">ab</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#ab"><span class="id" type="variable">ab</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">a</span> | <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">b</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">b</span> <span class="id" type="keyword">end</span>));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [?|?]; <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab113"></a><h2 class="section">Universal mapping properties</h2>

<div class="paragraph"> </div>

 Ordinary universal mapping properties are expressed as equivalences of sets or spaces of functions.  In type theory, we can go beyond this and express an equivalence of types of *dependent* functions. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="sum_rect_uncurried"><span class="id" type="definition">sum_rect_uncurried</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">fg</span> : <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Sum.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a>)<br/>
: <span class="id" type="keyword">∀</span> <span class="id" type="var">s</span>, <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Sum.html#s"><span class="id" type="variable">s</span></a><br/>
&nbsp;&nbsp;:= @<a class="idref" href="Coq.Init.Datatypes.html#sum_rect"><span class="id" type="definition">sum_rect</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.types.Sum.html#fg"><span class="id" type="variable">fg</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.types.Sum.html#fg"><span class="id" type="variable">fg</span></a>).<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_sum_rect"><span class="id" type="instance">isequiv_sum_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sum.html#sum_rect_uncurried"><span class="id" type="definition">sum_rect_uncurried</span></a> <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.types.Sum.html#sum_rect_uncurried"><span class="id" type="definition">sum_rect_uncurried</span></a> <span class="id" type="var">P</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <a class="idref" href="HoTT.types.Sum.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTT.types.Sum.html#f"><span class="id" type="variable">f</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <a class="idref" href="HoTT.types.Sum.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> ((<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">intros</span> []<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">intro</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|| <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sum_rect"><span class="id" type="definition">equiv_sum_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">P</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <span class="id" type="var">B</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Sum.html#isequiv_sum_rect"><span class="id" type="instance">isequiv_sum_rect</span></a> <a class="idref" href="HoTT.types.Sum.html#P"><span class="id" type="variable">P</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_sum_distributive"><span class="id" type="definition">equiv_sum_distributive</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> : <span class="id" type="keyword">Type</span>)<br/>
: <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Sum.html#C"><span class="id" type="variable">C</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Sum.html#equiv_sum_rect"><span class="id" type="definition">equiv_sum_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Sum.html#C"><span class="id" type="variable">C</span></a>).<br/>

<br/>
</div>

<div class="doc">
<a name="lab114"></a><h2 class="section">Sums preserve most truncation</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_sum"><span class="id" type="instance">trunc_sum</span></a> <span class="id" type="var">n'</span> (<span class="id" type="var">n</span> := <a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> (<a class="idref" href="HoTT.Overture.html#trunc_S"><span class="id" type="constructor">trunc_S</span></a> <a class="idref" href="HoTT.types.Sum.html#n'"><span class="id" type="variable">n'</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;`{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="var">B</span>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>) | 100.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.types.Sum.html#equiv_path_sum"><span class="id" type="definition">equiv_path_sum</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) | ].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">a</span>, <span class="id" type="var">b</span>; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>;<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> [].<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="hset_sum"><span class="id" type="instance">hset_sum</span></a> `{<span class="id" type="var">HA</span> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <span class="id" type="var">A</span>, <span class="id" type="var">HB</span> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <span class="id" type="var">B</span>} : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>) | 100<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.types.Sum.html#trunc_sum"><span class="id" type="instance">trunc_sum</span></a> <a class="idref" href="HoTT.Overture.html#minus_two"><span class="id" type="constructor">minus_two</span></a> <span class="id" type="var">A</span> <span class="id" type="var">HA</span> <span class="id" type="var">B</span> <span class="id" type="var">HB</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab115"></a><h2 class="section">Binary coproducts are equivalent to dependent sigmas where the first component is a bool.</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="sigT_of_sum"><span class="id" type="definition">sigT_of_sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
: <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">if</span> <span class="id" type="var">b</span> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">as</span> <span class="id" type="var">s</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">if</span> <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#s"><span class="id" type="variable">s</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">b</span> ⇒ <span class="id" type="var">b</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="sum_of_sigT"><span class="id" type="definition">sum_of_sigT</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">b</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">if</span> <span class="id" type="var">b</span> <span class="id" type="keyword">then</span> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <span class="id" type="keyword">else</span> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
: <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Sum.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <span class="id" type="var">b</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">b</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_sigT_of_sum"><span class="id" type="instance">isequiv_sigT_of_sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Sum.html#sigT_of_sum"><span class="id" type="definition">sigT_of_sum</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>) | 0.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> (@<a class="idref" href="HoTT.types.Sum.html#sigT_of_sum"><span class="id" type="definition">sigT_of_sum</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(@<a class="idref" href="HoTT.types.Sum.html#sum_of_sigT"><span class="id" type="definition">sum_of_sigT</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>));<br/>
&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> (<span class="id" type="tactic">intros</span> [] || <span class="id" type="tactic">intro</span>); <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_sum_of_sigT"><span class="id" type="instance">isequiv_sum_of_sigT</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Sum.html#sum_of_sigT"><span class="id" type="definition">sum_of_sigT</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a>.<br/>

<br/>
</div>

<div class="doc">
An alternative way of proving the truncation property of <span class="inlinecode"><a class="idref" href="HoTT.categories.NaturalTransformation.Sum.html#sum"><span class="id" type="definition">sum</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="trunc_sum'"><span class="id" type="definition">trunc_sum'</span></a> <span class="id" type="var">n</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> `{<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a>, <a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>}<br/>
: (<a class="idref" href="HoTT.Overture.html#IsTrunc"><span class="id" type="class">IsTrunc</span></a> <a class="idref" href="HoTT.types.Sum.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTT.types.Sum.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.types.Sum.html#B"><span class="id" type="variable">B</span></a>)).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="var">esplit</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (@<a class="idref" href="HoTT.types.Sum.html#isequiv_sum_of_sigT"><span class="id" type="instance">isequiv_sum_of_sigT</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| ].<br/>
&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Unit.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Unit</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Unit</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab36"></a><h1 class="section">Theorems about the unit type</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Inductive</span> <a name="Unit"><span class="id" type="inductive">Unit</span></a> : <span class="id" type="keyword">Set</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a name="tt"><span class="id" type="constructor">tt</span></a> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>.<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab37"></a><h2 class="section">Eta conversion</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_unit"><span class="id" type="definition">eta_unit</span></a> (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab38"></a><h2 class="section">Paths</h2>

</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a>, <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>, <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1 <span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_unit"><span class="id" type="definition">path_unit</span></a> (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_unit"><span class="id" type="definition">eta_path_unit</span></a> {<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Unit.html#path_unit"><span class="id" type="definition">path_unit</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#p"><span class="id" type="variable">p</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>. <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path_unit"><span class="id" type="instance">isequiv_path_unit</span></a> (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>) | 0.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <span class="id" type="var">z</span> <span class="id" type="var">z'</span>) (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">p</span>:<span class="id" type="var">z</span><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><span class="id" type="var">z'</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#p"><span class="id" type="variable">p</span></a> <span class="id" type="keyword">in</span> (<span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">z'</span>) <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <span class="id" type="var">z</span> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#p"><span class="id" type="variable">p</span></a>) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ <span class="id" type="keyword">match</span> <span class="id" type="var">z</span> <span class="id" type="keyword">as</span> <span class="id" type="var">z</span> <span class="id" type="keyword">return</span> (<a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> 1) <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1 <span class="id" type="keyword">end</span>) <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> []; <span class="id" type="tactic">destruct</span> <span class="id" type="var">z</span>, <span class="id" type="var">z'</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_unit"><span class="id" type="definition">equiv_path_unit</span></a> (<span class="id" type="var">z</span> <span class="id" type="var">z'</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.types.Unit.html#path_unit_uncurried"><span class="id" type="definition">path_unit_uncurried</span></a> <a class="idref" href="HoTT.types.Unit.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.types.Unit.html#z'"><span class="id" type="variable">z'</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab39"></a><h2 class="section">Transport</h2>

<div class="paragraph"> </div>

 Is a special case of transporting in a constant fibration. 
<div class="paragraph"> </div>

<a name="lab40"></a><h2 class="section">Universal mapping properties</h2>

</div>
<div class="code">

<br/>
<span class="id" type="var">Arguments</span> <a class="idref" href="HoTT.types.Unit.html#Unit_rect"><span class="id" type="definition">Unit_rect</span></a> [<span class="id" type="var">A</span>] <span class="id" type="var">a</span> <span class="id" type="var">u</span> : <span class="id" type="tactic">rename</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_unit_rect"><span class="id" type="instance">isequiv_unit_rect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Unit.html#Unit_rect"><span class="id" type="definition">Unit_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a>)) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">A</span> ⇒ <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a> (@<a class="idref" href="HoTT.types.Unit.html#Unit_rect"><span class="id" type="definition">Unit_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <span class="id" type="var">A</span>) (<a class="idref" href="HoTT.types.Unit.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)) <a class="idref" href="HoTT.types.Unit.html#f"><span class="id" type="variable">f</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1 <span class="id" type="keyword">end</span>))<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ 1).<br/>

<br/>
<span class="id" type="keyword">Notation</span> <a name="unit_name"><span class="id" type="abbreviation">unit_name</span></a> <span class="id" type="var">x</span> := (<span class="id" type="keyword">fun</span> (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) ⇒ <span class="id" type="var">x</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="unit_corect"><span class="id" type="definition">unit_corect</span></a> {<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_unit_corect"><span class="id" type="instance">isequiv_unit_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Unit.html#unit_corect"><span class="id" type="definition">unit_corect</span></a> <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">isequiv_adjointify</span></a> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Unit.html#path_unit"><span class="id" type="definition">path_unit</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">destruct</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_unit_corect"><span class="id" type="definition">equiv_unit_corect</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Unit.html#unit_corect"><span class="id" type="definition">unit_corect</span></a> <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab41"></a><h2 class="section">Truncation</h2>

</div>
<div class="code">

<br/>
</div>

<div class="doc">
Because <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a></span> is a notation, and <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#Contr_internal"><span class="id" type="record">Contr_internal</span></a></span> is the record, we need to iota expand to fool Coq's typeclass machinery into accepting supposedly "mismatched" contexts. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="contr_unit"><span class="id" type="instance">contr_unit</span></a> : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> | 0 := <span class="id" type="keyword">let</span> <span class="id" type="var">x</span> := {|<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">center</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">tt</span></a><a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">;</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">contr</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:=</span></a> <span class="id" type="keyword">fun</span> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">t</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">:</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">Unit</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">⇒</span></a> <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">t</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">tt</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">⇒</span></a> <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">1</span></a> <span class="id" type="keyword">end</span><br/>
|} <span class="id" type="keyword">in</span> <a class="idref" href="HoTT.types.Unit.html#x"><span class="id" type="variable">x</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab42"></a><h2 class="section">Equivalences</h2>

<div class="paragraph"> </div>

 A contractible type is equivalent to <span class="inlinecode"><a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="equiv_contr_unit"><span class="id" type="definition">equiv_contr_unit</span></a> `{<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <span class="id" type="var">A</span>} : <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> (<span class="id" type="var">_</span> : <span class="id" type="var">A</span>) ⇒ <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) ⇒ <a class="idref" href="HoTT.Overture.html#center"><span class="id" type="method">center</span></a> <span class="id" type="var">A</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">t</span> : <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Unit.html#t"><span class="id" type="variable">t</span></a> <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a> ⇒ 1 <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> : <span class="id" type="var">A</span> ⇒ <a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> <a class="idref" href="HoTT.types.Unit.html#x"><span class="id" type="variable">x</span></a>) <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>, <a class="idref" href="HoTT.PathGroupoids.html#ap_const"><span class="id" type="definition">ap_const</span></a>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="contr_equiv_unit"><span class="id" type="instance">contr_equiv_unit</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Unit.html#Unit"><span class="id" type="inductive">Unit</span></a>) : <a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="HoTT.types.Unit.html#A"><span class="id" type="variable">A</span></a> | 10000<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildContr"><span class="id" type="constructor">BuildContr</span></a> <span class="id" type="var">A</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.types.Unit.html#tt"><span class="id" type="constructor">tt</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> (<a class="idref" href="HoTT.Overture.html#contr"><span class="id" type="method">contr</span></a> (<span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Unit.html#a"><span class="id" type="variable">a</span></a>)) <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">f</span> <a class="idref" href="HoTT.types.Unit.html#a"><span class="id" type="variable">a</span></a>).<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.Universe.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.Universe</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.Universe</h1>

<div class="code">
</div>

<div class="doc">
<a name="lab116"></a><h1 class="section">Theorems about the universe, including the Univalence Axiom.</h1>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a> <a class="idref" href="HoTT.PathGroupoids.html#"><span class="id" type="library">PathGroupoids</span></a> <a class="idref" href="HoTT.Equivalences.html#"><span class="id" type="library">Equivalences</span></a>.<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HProp.html#"><span class="id" type="library">HProp</span></a> <a class="idref" href="HoTT.EquivalenceVarieties.html#"><span class="id" type="library">EquivalenceVarieties</span></a> <a class="idref" href="HoTT.Trunc.html#"><span class="id" type="library">Trunc</span></a> <a class="idref" href="HoTT.types.Sigma.html#"><span class="id" type="library">types.Sigma</span></a>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
<span class="id" type="keyword">Generalizable</span> <span class="id" type="keyword">Variables</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">f</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab117"></a><h2 class="section">Paths</h2>

</div>
<div class="code">

<br/>
<span class="id" type="keyword">Instance</span> <a name="isequiv_path"><span class="id" type="instance">isequiv_path</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#X"><span class="id" type="variable">X</span></a>) <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) | 0<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#X"><span class="id" type="variable">X</span></a>) <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <span class="id" type="var">p</span> <a class="idref" href="HoTT.types.Universe.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> <span class="id" type="var">p</span>) <a class="idref" href="HoTT.types.Universe.html#b"><span class="id" type="variable">b</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <span class="id" type="var">p</span> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a> <span class="id" type="var">p</span>) <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a>))<br/>
&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="keyword">match</span> <span class="id" type="var">p</span> <span class="id" type="keyword">in</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">C</span> <span class="id" type="keyword">return</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">concat_Vp</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">transport_pp</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">transport2</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> (<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">concat_pV</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.types.Universe.html#a"><span class="id" type="variable">a</span></a>) <span class="id" type="keyword">with</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> ⇒ 1 <span class="id" type="keyword">end</span>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path"><span class="id" type="definition">equiv_path</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#X"><span class="id" type="variable">X</span></a>) <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_V"><span class="id" type="definition">equiv_path_V</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> (<a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">p</span>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a>, <a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a>. <span class="id" type="tactic">simpl</span>. <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (@<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.EquivalenceVarieties.html#hprop_isequiv"><span class="id" type="instance">hprop_isequiv</span></a> <span class="id" type="var">_</span>) <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Class</span> <a name="Univalence"><span class="id" type="record">Univalence</span></a> := {<br/>
&nbsp;&nbsp;<a name="isequiv_equiv_path"><span class="id" type="projection">isequiv_equiv_path</span></a> :&gt; <span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>), <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
}.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Univalence"><span class="id" type="section">Univalence</span></a>.<br/>
<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="class">Univalence</span></a>}.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_universe"><span class="id" type="definition">path_universe</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">feq</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>} : (<a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Universe.html#feq"><span class="id" type="variable">feq</span></a>).<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_path_universe"><span class="id" type="definition">transport_path_universe</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) {<span class="id" type="var">feq</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>} (<span class="id" type="var">z</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">X</span>:<span class="id" type="keyword">Type</span> ⇒ <a class="idref" href="HoTT.types.Universe.html#X"><span class="id" type="variable">X</span></a>) (<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.types.Universe.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Universe.html#z"><span class="id" type="variable">z</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Universe.html#feq"><span class="id" type="variable">feq</span></a>))) <a class="idref" href="HoTT.types.Universe.html#z"><span class="id" type="variable">z</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="transport_path_universe'"><span class="id" type="definition">transport_path_universe'</span></a><br/>
&nbsp;&nbsp;{<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) {<span class="id" type="var">x</span> <span class="id" type="var">y</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Universe.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#y"><span class="id" type="variable">y</span></a>)<br/>
&nbsp;&nbsp;(<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#y"><span class="id" type="variable">y</span></a>) (<span class="id" type="var">q</span> : <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>) (<span class="id" type="var">u</span> : <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Universe.html#u"><span class="id" type="variable">u</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Universe.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">transport_compose</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a> <a class="idref" href="HoTT.types.Universe.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a> <a class="idref" href="HoTT.types.Universe.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>) <a class="idref" href="HoTT.types.Universe.html#q"><span class="id" type="variable">q</span></a>) <a class="idref" href="HoTT.types.Universe.html#u"><span class="id" type="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.types.Universe.html#transport_path_universe"><span class="id" type="definition">transport_path_universe</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.types.Universe.html#u"><span class="id" type="variable">u</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="eta_path_universe"><span class="id" type="definition">eta_path_universe</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">p</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.types.Universe.html#p"><span class="id" type="variable">p</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="isequiv_path_universe"><span class="id" type="definition">isequiv_path_universe</span></a> {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;:= <span class="id" type="var">_</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="equiv_path_universe"><span class="id" type="definition">equiv_path_universe</span></a> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>) : <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>) <a class="idref" href="HoTT.types.Universe.html#isequiv_path_universe"><span class="id" type="definition">isequiv_path_universe</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_universe_V_uncurried"><span class="id" type="definition">path_universe_V_uncurried</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} {<span class="id" type="var">A</span> <span class="id" type="var">B</span> : <span class="id" type="keyword">Type</span>} (<span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> (<a class="idref" href="HoTT.Equivalences.html#equiv_inverse"><span class="id" type="lemma">equiv_inverse</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">f</span>. <span class="id" type="var">equiv_intro</span> (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#equiv_path_universe"><span class="id" type="definition">equiv_path_universe</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>) <span class="id" type="var">p</span>. <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" type="var">path_via</span> (<span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;2: <span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.PathGroupoids.html#inverse2"><span class="id" type="definition">inverse2</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path_universe"><span class="id" type="definition">equiv_path_universe</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span>) <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>. <span class="id" type="var">path_via</span> (<a class="idref" href="HoTT.types.Universe.html#path_universe_uncurried"><span class="id" type="definition">path_universe_uncurried</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">B</span> <span class="id" type="var">A</span> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#equiv_path_V"><span class="id" type="definition">equiv_path_V</span></a> <span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">equiv_path</span></a> <span class="id" type="var">B</span> <span class="id" type="var">A</span>) <span class="id" type="var">p</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a>).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="path_universe_V"><span class="id" type="definition">path_universe_V</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} `(<span class="id" type="var">f</span> : <span class="id" type="var">A</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">B</span>) `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> (<a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">)^</span></a><br/>
&nbsp;&nbsp;:= <a class="idref" href="HoTT.types.Universe.html#path_universe_V_uncurried"><span class="id" type="definition">path_universe_V_uncurried</span></a> (<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <a class="idref" href="HoTT.types.Universe.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.types.Universe.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.types.Universe.html#f"><span class="id" type="variable">f</span></a> <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
It would be nice for these to go in <span class="inlinecode"><span class="id" type="var">HProp.v</span></span>, but this file depends on that one, and these depend on having <span class="inlinecode"><a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="section">Univalence</span></a></span>. 
</div>
<div class="code">
<span class="id" type="keyword">Instance</span> <a name="trunc_path_IsHProp"><span class="id" type="instance">trunc_path_IsHProp</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} <span class="id" type="var">X</span> <span class="id" type="var">Y</span> `{<a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTT.types.Universe.html#Y"><span class="id" type="variable">Y</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTT.types.Universe.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Universe.html#Y"><span class="id" type="variable">Y</span></a>).<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">pf1</span> <span class="id" type="var">pf2</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- (<a class="idref" href="HoTT.types.Universe.html#eta_path_universe"><span class="id" type="definition">eta_path_universe</span></a> <span class="id" type="var">pf1</span>), &lt;- (<a class="idref" href="HoTT.types.Universe.html#eta_path_universe"><span class="id" type="definition">eta_path_universe</span></a> <span class="id" type="var">pf2</span>).<br/>
&nbsp;&nbsp;<span class="id" type="var">lazymatch</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [ |- @<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ?<span class="id" type="var">f</span>) ?<span class="id" type="var">Hf</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> @<a class="idref" href="HoTT.types.Universe.html#path_universe"><span class="id" type="definition">path_universe</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ?<span class="id" type="var">g</span>) ?<span class="id" type="var">Hg</span> ]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" type="tactic">change</span> <span class="id" type="var">Hf</span> <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">change</span> <span class="id" type="var">Hg</span> <span class="id" type="keyword">with</span> (<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">g</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> (<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>) (<a class="idref" href="HoTT.Overture.html#equiv_isequiv"><span class="id" type="projection">equiv_isequiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">g</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">generalize</span> (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">f</span>) (<a class="idref" href="HoTT.Overture.html#equiv_fun"><span class="id" type="projection">equiv_fun</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">g</span>)<br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">f'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">g'</span> := <span class="id" type="tactic">fresh</span> <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">f'</span> <span class="id" type="var">g'</span> ? ?;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">f'</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">g'</span>); [ | <span class="id" type="var">path_induction</span>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a>; <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> ].<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>

<br/>
<span class="id" type="keyword">Instance</span> <a name="trunc_hProp"><span class="id" type="instance">trunc_hProp</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTT.HProp.html#hProp"><span class="id" type="record">hProp</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv'"><span class="id" type="definition">trunc_equiv'</span></a>; [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#issig_hProp"><span class="id" type="definition">issig_hProp</span></a> | ].<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">intros</span> ? [? ?]).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_path_sigma_uncurried"><span class="id" type="definition">path_path_sigma_uncurried</span></a>.<br/>
&nbsp;&nbsp;(<span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.Universe.html#Univalence"><span class="id" type="section">Univalence</span></a>.<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTT.types.UniverseLevel.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTT.types.UniverseLevel</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTT.types.UniverseLevel</h1>

<div class="code">
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.Overture.html#"><span class="id" type="library">Overture</span></a>.<br/>

<br/>
<span class="id" type="keyword">Set Implicit Arguments</span>.<br/>

<br/>
</div>

<div class="doc">
<a name="lab100"></a><h1 class="section">Universe Levels</h1>

<div class="paragraph"> </div>

 We provide casting definitions for raising universe levels. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="local"><span class="id" type="section">local</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="local.type_cast_up_type"><span class="id" type="variable">type_cast_up_type</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">U0</span> := <span class="id" type="keyword">constr</span>:(<span class="id" type="keyword">Type</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">U1</span> := <span class="id" type="keyword">constr</span>:(<span class="id" type="keyword">Type</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">let</span> <span class="id" type="var">unif</span> := <span class="id" type="keyword">constr</span>:(<span class="id" type="var">U0</span> : <span class="id" type="var">U1</span>) <span class="id" type="keyword">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">U0</span> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="var">U1</span>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Because we have cumulativity (that <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a>ᵢ</span> gives us <span class="inlinecode"><a class="idref" href="HoTT.categories.Comma.Projection.html#comma_category.T"><span class="id" type="variable">T</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="HoTT.categories.UniversalProperties.html#UniversalMorphism.TerminalMorphism.U"><span class="id" type="variable">U</span></a>ᵢ₊<span class="id" type="var">₁</span></span>), we may define <span class="inlinecode"><a class="idref" href="HoTT.types.UniverseLevel.html#Lift"><span class="id" type="definition">Lift</span></a></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">U₀</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">U₁</span></span> as the identity function with a fancy type; the type says that <span class="inlinecode"><span class="id" type="var">U₀</span></span> <span class="inlinecode">⊊</span> <span class="inlinecode"><span class="id" type="var">U₁</span></span>. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Lift"><span class="id" type="definition">Lift</span></a> : <a class="idref" href="HoTT.types.UniverseLevel.html#local.type_cast_up_type"><span class="id" type="variable">type_cast_up_type</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">T</span> ⇒ <a class="idref" href="HoTT.types.UniverseLevel.html#T"><span class="id" type="variable">T</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTT.types.UniverseLevel.html#local"><span class="id" type="section">local</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="lift"><span class="id" type="definition">lift</span></a> {<span class="id" type="var">T</span>} : <a class="idref" href="HoTT.types.UniverseLevel.html#T"><span class="id" type="variable">T</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#Lift"><span class="id" type="definition">Lift</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#T"><span class="id" type="variable">T</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.UniverseLevel.html#x"><span class="id" type="variable">x</span></a>.<br/>
<span class="id" type="keyword">Global Instance</span> <a name="isequiv_lift"><span class="id" type="instance">isequiv_lift</span></a> <span class="id" type="var">T</span> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTT.types.UniverseLevel.html#lift"><span class="id" type="definition">lift</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#T"><span class="id" type="variable">T</span></a>)<br/>
&nbsp;&nbsp;:= @<a class="idref" href="HoTT.Overture.html#BuildIsEquiv"><span class="id" type="constructor">BuildIsEquiv</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span> <span class="id" type="var">_</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.UniverseLevel.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.types.UniverseLevel.html#x"><span class="id" type="variable">x</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>).<br/>
<span class="id" type="keyword">Definition</span> <a name="lower"><span class="id" type="definition">lower</span></a> {<span class="id" type="var">A</span>} := (@<a class="idref" href="HoTT.Overture.html#equiv_inv"><span class="id" type="method">equiv_inv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (@<a class="idref" href="HoTT.types.UniverseLevel.html#lift"><span class="id" type="definition">lift</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">_</span>).<br/>

<br/>
</div>

<div class="doc">
We make <span class="inlinecode"><a class="idref" href="HoTT.types.UniverseLevel.html#lift"><span class="id" type="definition">lift</span></a></span> and <span class="inlinecode"><a class="idref" href="HoTT.types.UniverseLevel.html#lower"><span class="id" type="definition">lower</span></a></span> opaque so that typeclass resolution doesn't pick up <span class="inlinecode"><a class="idref" href="HoTT.types.UniverseLevel.html#isequiv_lift"><span class="id" type="instance">isequiv_lift</span></a></span> as an instance of <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="record">IsEquiv</span></a></span> <span class="inlinecode"><a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a></span> and wreck havok. 
</div>
<div class="code">
<span class="id" type="keyword">Type</span><span class="id" type="var">classes</span> <span class="id" type="keyword">Opaque</span> <span class="id" type="var">lift</span> <span class="id" type="var">lower</span>.<br/>
<span class="id" type="keyword">Global</span>&nbsp;<span class="id" type="keyword">Opaque</span> <a class="idref" href="HoTT.types.UniverseLevel.html#lift"><span class="id" type="definition">lift</span></a> <a class="idref" href="HoTT.types.UniverseLevel.html#lower"><span class="id" type="definition">lower</span></a>.<br/>

<br/>
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTTBook.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTTBook</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTTBook</h1>

<div class="code">
</div>

<div class="doc">
The HoTT Book formalization. 
<div class="paragraph"> </div>

 This file links the results of the HoTT Book with their formalizations
    in the HoTT library. You can lookup definitions and theorems by their
    number in the HoTT Book. 
</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HoTT.html#"><span class="id" type="library">HoTT</span></a>.<br/>
<span class="id" type="keyword">Require</span> <a class="idref" href="HoTT.categories.categories.html#"><span class="id" type="library">HoTT.categories.categories</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.1.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_1"><span class="id" type="definition">Book_2_1_1</span></a> := @<a class="idref" href="HoTT.Overture.html#inverse"><span class="id" type="definition">HoTT.Overture.inverse</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.1.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_2"><span class="id" type="definition">Book_2_1_2</span></a> := @<a class="idref" href="HoTT.Overture.html#concat"><span class="id" type="definition">HoTT.Overture.concat</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.1.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_i"><span class="id" type="definition">Book_2_1_4_item_i</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_p1"><span class="id" type="definition">HoTT.PathGroupoids.concat_p1</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_i'"><span class="id" type="definition">Book_2_1_4_item_i'</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_1p"><span class="id" type="definition">HoTT.PathGroupoids.concat_1p</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_ii"><span class="id" type="definition">Book_2_1_4_item_ii</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_Vp"><span class="id" type="definition">HoTT.PathGroupoids.concat_Vp</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_ii'"><span class="id" type="definition">Book_2_1_4_item_ii'</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_pV"><span class="id" type="definition">HoTT.PathGroupoids.concat_pV</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_iii"><span class="id" type="definition">Book_2_1_4_item_iii</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#inv_V"><span class="id" type="definition">HoTT.PathGroupoids.inv_V</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_4_item_iv"><span class="id" type="definition">Book_2_1_4_item_iv</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_p_pp"><span class="id" type="definition">HoTT.PathGroupoids.concat_p_pp</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.1.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_6"><span class="id" type="definition">Book_2_1_6</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#eckmann_hilton"><span class="id" type="definition">HoTT.PathGroupoids.eckmann_hilton</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 2.1.7 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_1_7"><span class="id" type="definition">Book_2_1_7</span></a> := @<a class="idref" href="HoTT.Overture.html#pointedType"><span class="id" type="definition">HoTT.Overture.pointedType</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 2.1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 2.2.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_2_1"><span class="id" type="definition">Book_2_2_1</span></a> := @<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">HoTT.Overture.ap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.2.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_2_2_item_i"><span class="id" type="definition">Book_2_2_2_item_i</span></a>   := @<a class="idref" href="HoTT.PathGroupoids.html#ap_pp"><span class="id" type="definition">HoTT.PathGroupoids.ap_pp</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_2_2_item_ii"><span class="id" type="definition">Book_2_2_2_item_ii</span></a>  := @<a class="idref" href="HoTT.PathGroupoids.html#inverse_ap"><span class="id" type="definition">HoTT.PathGroupoids.inverse_ap</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_2_2_item_iii"><span class="id" type="definition">Book_2_2_2_item_iii</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#ap_compose"><span class="id" type="definition">HoTT.PathGroupoids.ap_compose</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_2_2_item_iv"><span class="id" type="definition">Book_2_2_2_item_iv</span></a>  := @<a class="idref" href="HoTT.PathGroupoids.html#ap_idmap"><span class="id" type="definition">HoTT.PathGroupoids.ap_idmap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_1"><span class="id" type="definition">Book_2_3_1</span></a> := @<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">HoTT.Overture.transport</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_2"><span class="id" type="definition">Book_2_3_2</span></a> := @<a class="idref" href="HoTT.types.Sigma.html#equiv_path_sigma"><span class="id" type="definition">HoTT.types.Sigma.equiv_path_sigma</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_4"><span class="id" type="definition">Book_2_3_4</span></a> := @<a class="idref" href="HoTT.Overture.html#apD"><span class="id" type="definition">HoTT.Overture.apD</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_5"><span class="id" type="definition">Book_2_3_5</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#transport_const"><span class="id" type="definition">HoTT.PathGroupoids.transport_const</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.8 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_8"><span class="id" type="definition">Book_2_3_8</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#apD_const"><span class="id" type="lemma">HoTT.PathGroupoids.apD_const</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.9 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_9"><span class="id" type="definition">Book_2_3_9</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#transport_compose"><span class="id" type="lemma">HoTT.PathGroupoids.transport_compose</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.10 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_10"><span class="id" type="definition">Book_2_3_10</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#ap_transport"><span class="id" type="lemma">HoTT.PathGroupoids.ap_transport</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.3.11 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_3_11"><span class="id" type="definition">Book_2_3_11</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#transport_pp"><span class="id" type="definition">HoTT.PathGroupoids.transport_pp</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 2.4.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_1"><span class="id" type="definition">Book_2_4_1</span></a> := @<a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">HoTT.Overture.pointwise_paths</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.4.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_2"><span class="id" type="definition">Book_2_4_2</span></a> := @<a class="idref" href="HoTT.Overture.html#pointwise_paths"><span class="id" type="definition">HoTT.Overture.pointwise_paths</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.4.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_3"><span class="id" type="definition">Book_2_4_3</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_Ap"><span class="id" type="definition">HoTT.PathGroupoids.concat_Ap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Corollary 2.4.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_4"><span class="id" type="definition">Book_2_4_4</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#concat_A1p"><span class="id" type="definition">HoTT.PathGroupoids.concat_A1p</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 2.4.6 
<div class="paragraph"> </div>

 Quasi-inverses do not occur explicitly in the library since
    they are `not good'. They do only occur implicitly as input to
    isequiv_adjointify : IsEquiv f. Therefore we link to the half
    adjoint equivalence extending the quasi-inverse 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_6"><span class="id" type="definition">Book_2_4_6</span></a> := @<a class="idref" href="HoTT.Equivalences.html#isequiv_adjointify"><span class="id" type="definition">HoTT.Equivalences.isequiv_adjointify</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 2.4.7 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_7"><span class="id" type="definition">Book_2_4_7</span></a> := @<a class="idref" href="HoTT.Equivalences.html#equiv_idmap"><span class="id" type="definition">HoTT.Equivalences.equiv_idmap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 2.4.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 2.4.9 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_9"><span class="id" type="definition">Book_2_4_9</span></a> := @<a class="idref" href="HoTT.Equivalences.html#isequiv_transport"><span class="id" type="instance">HoTT.Equivalences.isequiv_transport</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.4.12 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_12_item_i"><span class="id" type="definition">Book_2_4_12_item_i</span></a>   := @<a class="idref" href="HoTT.Equivalences.html#reflexive_equiv"><span class="id" type="instance">HoTT.Equivalences.reflexive_equiv</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_4_12_item_iii"><span class="id" type="definition">Book_2_4_12_item_iii</span></a> := @<a class="idref" href="HoTT.Equivalences.html#transitive_equiv"><span class="id" type="instance">HoTT.Equivalences.transitive_equiv</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.6.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_6_2"><span class="id" type="definition">Book_2_6_2</span></a> := @<a class="idref" href="HoTT.types.Prod.html#equiv_path_prod"><span class="id" type="definition">HoTT.types.Prod.equiv_path_prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.6.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_6_4"><span class="id" type="definition">Book_2_6_4</span></a> := @<a class="idref" href="HoTT.types.Prod.html#transport_prod"><span class="id" type="definition">HoTT.types.Prod.transport_prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.6.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_6_5"><span class="id" type="definition">Book_2_6_5</span></a> := @<a class="idref" href="HoTT.types.Prod.html#ap_functor_prod"><span class="id" type="definition">HoTT.types.Prod.ap_functor_prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.7.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_7_2"><span class="id" type="definition">Book_2_7_2</span></a> := @<a class="idref" href="HoTT.types.Sigma.html#equiv_path_sigma"><span class="id" type="definition">HoTT.types.Sigma.equiv_path_sigma</span></a>.<br/>

<br/>
</div>

<div class="doc">
Corollary 2.7.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_7_3"><span class="id" type="definition">Book_2_7_3</span></a> := @<a class="idref" href="HoTT.types.Sigma.html#eta_sigma"><span class="id" type="definition">HoTT.types.Sigma.eta_sigma</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.7.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_7_4"><span class="id" type="definition">Book_2_7_4</span></a> := @<a class="idref" href="HoTT.types.Sigma.html#transportD_is_transport"><span class="id" type="definition">HoTT.types.Sigma.transportD_is_transport</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.8.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_8_1"><span class="id" type="definition">Book_2_8_1</span></a> := @<a class="idref" href="HoTT.types.Unit.html#equiv_path_unit"><span class="id" type="definition">HoTT.types.Unit.equiv_path_unit</span></a>.<br/>

<br/>
</div>

<div class="doc">
Axiom 2.9.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_9_3"><span class="id" type="definition">Book_2_9_3</span></a> := @<a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">HoTT.Overture.path_forall</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.9.6 
<div class="paragraph"> </div>

 non-dependent as special case of dependent 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_2_9_6"><span class="id" type="definition">Book_2_9_6</span></a> := @<a class="idref" href="HoTT.types.Forall.html#dpath_forall"><span class="id" type="definition">HoTT.types.Forall.dpath_forall</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.9.7 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_9_7"><span class="id" type="definition">Book_2_9_7</span></a> := @<a class="idref" href="HoTT.types.Forall.html#dpath_forall"><span class="id" type="definition">HoTT.types.Forall.dpath_forall</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.10.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_10_1"><span class="id" type="definition">Book_2_10_1</span></a> := @<a class="idref" href="HoTT.types.Universe.html#equiv_path"><span class="id" type="definition">HoTT.types.Universe.equiv_path</span></a>.<br/>

<br/>
</div>

<div class="doc">
Axiom 2.10.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_10_3"><span class="id" type="definition">Book_2_10_3</span></a> := @<a class="idref" href="HoTT.types.Universe.html#isequiv_equiv_path"><span class="id" type="method">HoTT.types.Universe.isequiv_equiv_path</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.10.5 
<div class="paragraph"> </div>

 Lemma 2.10.5 is a special case of Lemma 2.3.10, but also of: 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_2_10_5"><span class="id" type="definition">Book_2_10_5</span></a> := @<a class="idref" href="HoTT.types.Universe.html#transport_path_universe'"><span class="id" type="definition">HoTT.types.Universe.transport_path_universe'</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.11.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_1"><span class="id" type="definition">Book_2_11_1</span></a> := @<a class="idref" href="HoTT.types.Paths.html#isequiv_ap"><span class="id" type="instance">HoTT.types.Paths.isequiv_ap</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 2.11.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_2_item_1"><span class="id" type="definition">Book_2_11_2_item_1</span></a> := @<a class="idref" href="HoTT.types.Paths.html#transport_paths_l"><span class="id" type="definition">HoTT.types.Paths.transport_paths_l</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_2_item_2"><span class="id" type="definition">Book_2_11_2_item_2</span></a> := @<a class="idref" href="HoTT.types.Paths.html#transport_paths_r"><span class="id" type="definition">HoTT.types.Paths.transport_paths_r</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_2_item_3"><span class="id" type="definition">Book_2_11_2_item_3</span></a> := @<a class="idref" href="HoTT.types.Paths.html#transport_paths_lr"><span class="id" type="definition">HoTT.types.Paths.transport_paths_lr</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.11.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_3"><span class="id" type="definition">Book_2_11_3</span></a> := @<a class="idref" href="HoTT.types.Paths.html#transport_paths_FlFr"><span class="id" type="definition">HoTT.types.Paths.transport_paths_FlFr</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.11.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_4"><span class="id" type="definition">Book_2_11_4</span></a> := @<a class="idref" href="HoTT.types.Paths.html#transport_paths_FlFr_D"><span class="id" type="definition">HoTT.types.Paths.transport_paths_FlFr_D</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.11.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_11_5"><span class="id" type="definition">Book_2_11_5</span></a> := @<a class="idref" href="HoTT.types.Paths.html#dpath_path_lr"><span class="id" type="definition">HoTT.types.Paths.dpath_path_lr</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.12.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_12_5"><span class="id" type="definition">Book_2_12_5</span></a> := @<a class="idref" href="HoTT.types.Sum.html#equiv_path_sum"><span class="id" type="definition">HoTT.types.Sum.equiv_path_sum</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.13.1 
</div>
<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Theorem 2.15.2 
<div class="paragraph"> </div>

 non-dependent as special case of dependent, Theorem 2.15.5 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_2_15_2"><span class="id" type="definition">Book_2_15_2</span></a> := @<a class="idref" href="HoTT.types.Prod.html#isequiv_prod_corect"><span class="id" type="instance">HoTT.types.Prod.isequiv_prod_corect</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.15.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_15_5"><span class="id" type="definition">Book_2_15_5</span></a> := @<a class="idref" href="HoTT.types.Prod.html#isequiv_prod_corect"><span class="id" type="instance">HoTT.types.Prod.isequiv_prod_corect</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 2.15.7 
</div>
<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Definition 3.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 3.1.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 3.1.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 3.1.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 3.1.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 3.1.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 3.2.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 3.2.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 3.3.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.3.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.3.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 3.4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.5.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 3.6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 3.7.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.8.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 3.9.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 3.11.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 3.11.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 3.11.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.1.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.1.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.2.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.2.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.2.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.2.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.2.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.2.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.2.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.3.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 4.3.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.4.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.4.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 4.4.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.6.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.7.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.7.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.7.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.7.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.7.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.7.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.7.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.8.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.8.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.8.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 4.9.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 4.9.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 4.9.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.9.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 4.9.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.3.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 5.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 5.4.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.4.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.4.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 5.5.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 5.8.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 5.8.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 5.8.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 5.8.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.2.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.2.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.2.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.4.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.4.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_6_4_4"><span class="id" type="definition">Book_6_4_4</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#ap02"><span class="id" type="definition">HoTT.PathGroupoids.ap02</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 6.4.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_6_4_5"><span class="id" type="definition">Book_6_4_5</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#transport2"><span class="id" type="definition">HoTT.PathGroupoids.transport2</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 6.4.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_6_4_6"><span class="id" type="definition">Book_6_4_6</span></a> := @<a class="idref" href="HoTT.PathGroupoids.html#apD02"><span class="id" type="definition">HoTT.PathGroupoids.apD02</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 6.5.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_6_5_1"><span class="id" type="definition">Book_6_5_1</span></a> := @<a class="idref" href="HoTT.hit.Spheres.html#isequiv_Sph1_to_S1"><span class="id" type="definition">HoTT.hit.Spheres.isequiv_Sph1_to_S1</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 6.5.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 6.8.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.9.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.9.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.9.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.10.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.10.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 6.10.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.10.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 6.10.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.10.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 6.10.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 6.11.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.11.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 6.12.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 6.13.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 7.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.1.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.1.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_7_2_2"><span class="id" type="definition">Book_7_2_2</span></a> := @<a class="idref" href="HoTT.HSet.html#isset_hrel_subpaths"><span class="id" type="lemma">HoTT.HSet.isset_hrel_subpaths</span></a>.<br/>

<br/>
</div>

<div class="doc">
Corollary 7.2.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.2.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.2.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.3.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.3.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.3.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.3.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.3.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.3.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.4.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.4.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.5.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.5.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 7.6.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.6.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.6.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.6.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 7.6.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.6.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 7.7.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.7.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 7.7.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.7.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 7.7.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 7.7.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 8.0.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 8.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.1.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 8.1.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.1.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.1.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.1.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.1.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.1.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.2.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 8.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.4.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.4.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.4.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.4.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.5.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.5.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.5.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.5.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.5.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.6.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.6.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 8.6.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.6.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.6.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.6.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.6.17 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.6.19 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.7.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 8.7.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.7.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 8.7.17 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.8.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.8.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.8.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 8.8.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.10.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.10.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 8.10.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.1.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_1"><span class="id" type="definition">Book_9_1_1</span></a> := @<a class="idref" href="HoTT.categories.Category.Core.html#PreCategory"><span class="id" type="record">HoTT.categories.Category.Core.PreCategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.1.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_2"><span class="id" type="definition">Book_9_1_2</span></a> := @<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">HoTT.categories.Category.Morphisms.Isomorphic</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.1.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_3"><span class="id" type="definition">Book_9_1_3</span></a> := @<a class="idref" href="HoTT.categories.Category.Morphisms.html#trunc_isisomorphism"><span class="id" type="instance">HoTT.categories.Category.Morphisms.trunc_isisomorphism</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.1.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_4"><span class="id" type="definition">Book_9_1_4</span></a> := @<a class="idref" href="HoTT.categories.Category.Morphisms.html#idtoiso"><span class="id" type="definition">HoTT.categories.Category.Morphisms.idtoiso</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.1.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_5"><span class="id" type="definition">Book_9_1_5</span></a> := @<a class="idref" href="HoTT.categories.SetCategory.Core.html#set_cat"><span class="id" type="definition">HoTT.categories.SetCategory.Core.set_cat</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.1.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_6"><span class="id" type="definition">Book_9_1_6</span></a> <span class="id" type="var">C</span> := (<a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">HoTT.categories.Category.Univalent.IsCategory</span></a> <a class="idref" href="HoTTBook.html#C"><span class="id" type="variable">C</span></a>).<br/>

<br/>
</div>

<div class="doc">
Example 9.1.7 
<div class="paragraph"> </div>

 Once this is proven, we will have
<pre>
Definition Book_9_1_7 := @HoTT.categories.SetCategory.Morphisms.iscategory_set_cat.
</pre>

</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.1.8 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_8"><span class="id" type="definition">Book_9_1_8</span></a> := @<a class="idref" href="HoTT.categories.Category.Univalent.html#trunc_category"><span class="id" type="instance">HoTT.categories.Category.Univalent.trunc_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.1.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.1.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.1.15 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_15"><span class="id" type="definition">Book_9_1_15</span></a> <span class="id" type="var">A</span> `{<span class="id" type="var">H</span> : <a class="idref" href="HoTT.categories.Category.Univalent.html#IsCategory"><span class="id" type="abbreviation">HoTT.categories.Category.Univalent.IsCategory</span></a> <a class="idref" href="HoTTBook.html#A"><span class="id" type="variable">A</span></a>}<br/>
: <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTT.categories.Category.Core.html#object"><span class="id" type="projection">HoTT.categories.Category.Core.object</span></a> <a class="idref" href="HoTTBook.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">↔</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (@<a class="idref" href="HoTT.categories.Category.Morphisms.html#Isomorphic"><span class="id" type="class">HoTT.categories.Category.Morphisms.Isomorphic</span></a> <a class="idref" href="HoTTBook.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBook.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTTBook.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'<->'_x"><span class="id" type="notation">)</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">H'</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> (<span class="id" type="var">H'</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> <span class="id" type="var">H'</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eapply</span> <a class="idref" href="HoTT.Trunc.html#trunc_equiv"><span class="id" type="definition">trunc_equiv</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> (<span class="id" type="var">H'</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Equivalences.html#isequiv_inverse"><span class="id" type="instance">isequiv_inverse</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<span class="id" type="var">H</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span>)).<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Example 9.1.16 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_16"><span class="id" type="definition">Book_9_1_16</span></a> := @<a class="idref" href="HoTT.categories.GroupoidCategory.Core.html#groupoid_category"><span class="id" type="definition">HoTT.categories.GroupoidCategory.Core.groupoid_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.1.17 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_17"><span class="id" type="definition">Book_9_1_17</span></a> := @<a class="idref" href="HoTT.categories.FundamentalPreGroupoidCategory.html#fundamental_pregroupoid_category"><span class="id" type="definition">HoTT.categories.FundamentalPreGroupoidCategory.fundamental_pregroupoid_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.1.18 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_1_18"><span class="id" type="definition">Book_9_1_18</span></a> := @<a class="idref" href="HoTT.categories.HomotopyPreCategory.html#homotopy_precategory"><span class="id" type="definition">HoTT.categories.HomotopyPreCategory.homotopy_precategory</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.1.19 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.2.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_1"><span class="id" type="definition">Book_9_2_1</span></a> := @<a class="idref" href="HoTT.categories.Functor.Core.html#Functor"><span class="id" type="record">HoTT.categories.Functor.Core.Functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.2.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_2"><span class="id" type="definition">Book_9_2_2</span></a> := @<a class="idref" href="HoTT.categories.NaturalTransformation.Core.html#NaturalTransformation"><span class="id" type="record">HoTT.categories.NaturalTransformation.Core.NaturalTransformation</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.2.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_3"><span class="id" type="definition">Book_9_2_3</span></a> := @<a class="idref" href="HoTT.categories.FunctorCategory.Core.html#functor_category"><span class="id" type="definition">HoTT.categories.FunctorCategory.Core.functor_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.2.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_4"><span class="id" type="definition">Book_9_2_4</span></a> := @<a class="idref" href="HoTT.categories.FunctorCategory.Morphisms.html#isisomorphism_natural_transformation"><span class="id" type="definition">HoTT.categories.FunctorCategory.Morphisms.isisomorphism_natural_transformation</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 9.2.5 
<div class="paragraph"> </div>

 When this is done, it will be
<pre>
Definition Book_9_2_5 := @HoTT.categories.FunctorCategory.Morphisms.iscategory_functor_category.
</pre>

</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.2.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_6"><span class="id" type="definition">Book_9_2_6</span></a> := @<a class="idref" href="HoTT.categories.Functor.Composition.Core.html#compose"><span class="id" type="definition">HoTT.categories.Functor.Composition.Core.compose</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.2.7 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_7_l"><span class="id" type="definition">Book_9_2_7_l</span></a> := @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_l"><span class="id" type="definition">HoTT.categories.NaturalTransformation.Composition.Core.whisker_l</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_7_r"><span class="id" type="definition">Book_9_2_7_r</span></a> := @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Core.html#whisker_r"><span class="id" type="definition">HoTT.categories.NaturalTransformation.Composition.Core.whisker_r</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.2.8 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_8"><span class="id" type="definition">Book_9_2_8</span></a> := @<a class="idref" href="HoTT.categories.NaturalTransformation.Composition.Laws.html#exchange_whisker"><span class="id" type="lemma">HoTT.categories.NaturalTransformation.Composition.Laws.exchange_whisker</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.2.9 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_9"><span class="id" type="definition">Book_9_2_9</span></a> := @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#associativity"><span class="id" type="lemma">HoTT.categories.Functor.Composition.Laws.associativity</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.2.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.2.11 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_11_l"><span class="id" type="definition">Book_9_2_11_l</span></a> := @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#left_identity"><span class="id" type="lemma">HoTT.categories.Functor.Composition.Laws.left_identity</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_2_11_r"><span class="id" type="definition">Book_9_2_11_r</span></a> := @<a class="idref" href="HoTT.categories.Functor.Composition.Laws.html#right_identity"><span class="id" type="lemma">HoTT.categories.Functor.Composition.Laws.right_identity</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.3.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_3_1"><span class="id" type="definition">Book_9_3_1</span></a> := @<a class="idref" href="HoTT.categories.Adjoint.UnitCounit.html#AdjunctionUnitCounit"><span class="id" type="record">HoTT.categories.Adjoint.UnitCounit.AdjunctionUnitCounit</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.4.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_2a"><span class="id" type="definition">Book_9_4_2a</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFaithful"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsFaithful</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_2b"><span class="id" type="definition">Book_9_4_2b</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFull"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsFull</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_2c"><span class="id" type="definition">Book_9_4_2c</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsFullyFaithful"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsFullyFaithful</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.4.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_4"><span class="id" type="definition">Book_9_4_4</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsSplitEssentiallySurjective"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsSplitEssentiallySurjective</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.4.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.4.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_6_ess"><span class="id" type="definition">Book_9_4_6_ess</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsEssentiallySurjective"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsEssentiallySurjective</span></a>.<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_6_weq"><span class="id" type="definition">Book_9_4_6_weq</span></a> := @<a class="idref" href="HoTT.categories.Functor.Attributes.html#IsWeakEquivalence"><span class="id" type="class">HoTT.categories.Functor.Attributes.IsWeakEquivalence</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.4.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.4.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.4.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.4.13 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_4_13"><span class="id" type="definition">Book_9_4_13</span></a> := @<a class="idref" href="HoTT.categories.IndiscreteCategory.html#Core.indiscrete_category"><span class="id" type="definition">HoTT.categories.IndiscreteCategory.Core.indiscrete_category</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.4.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.4.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 9.4.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.5.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_5_1"><span class="id" type="definition">Book_9_5_1</span></a> := @<a class="idref" href="HoTT.categories.Category.Dual.html#opposite"><span class="id" type="definition">HoTT.categories.Category.Dual.opposite</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definition 9.5.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_5_2"><span class="id" type="definition">Book_9_5_2</span></a> := @<a class="idref" href="HoTT.categories.Category.Prod.html#prod"><span class="id" type="definition">HoTT.categories.Category.Prod.prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Lemma 9.5.3 
<div class="paragraph"> </div>

 When we prove it, this should be mapped to the law, not the functor. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_9_5_3"><span class="id" type="definition">Book_9_5_3</span></a> := @<a class="idref" href="HoTT.categories.ExponentialLaws.Law4.Functors.html#functor"><span class="id" type="definition">HoTT.categories.ExponentialLaws.Law4.Functors.functor</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 9.5.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_5_4"><span class="id" type="definition">Book_9_5_4</span></a> := @<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_lemma"><span class="id" type="instance">HoTT.categories.Yoneda.yoneda_lemma</span></a>.<br/>

<br/>
</div>

<div class="doc">
Corollary 9.5.6 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_5_6"><span class="id" type="definition">Book_9_5_6</span></a> := @<a class="idref" href="HoTT.categories.Yoneda.html#yoneda_embedding"><span class="id" type="definition">HoTT.categories.Yoneda.yoneda_embedding</span></a>.<br/>

<br/>
</div>

<div class="doc">
Corollary 9.5.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.5.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 9.5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.5.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 9.5.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.6.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_6_1"><span class="id" type="definition">Book_9_6_1</span></a> <span class="id" type="var">C</span> := <a class="idref" href="HoTT.categories.Category.Strict.html#IsStrictCategory"><span class="id" type="abbreviation">HoTT.categories.Category.Strict.IsStrictCategory</span></a> <a class="idref" href="HoTTBook.html#C"><span class="id" type="variable">C</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.6.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.7.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.7.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.7.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.7.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.7.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.7.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.7.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.8.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_8_1"><span class="id" type="definition">Book_9_8_1</span></a> := @<a class="idref" href="HoTT.categories.Structure.Core.html#NotionOfStructure"><span class="id" type="record">HoTT.categories.Structure.Core.NotionOfStructure</span></a>.<br/>

<br/>
</div>

<div class="doc">
Theorem 9.8.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_9_8_2"><span class="id" type="definition">Book_9_8_2</span></a> := @<a class="idref" href="HoTT.categories.Structure.IdentityPrinciple.html#structure_identity_principle"><span class="id" type="instance">HoTT.categories.Structure.IdentityPrinciple.structure_identity_principle</span></a>.<br/>

<br/>
</div>

<div class="doc">
Example 9.8.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 9.8.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.9.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 9.9.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 9.9.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 9.9.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.9.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 9.9.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 9.9.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.1.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.1.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.1.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.1.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.1.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.2.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.2.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.2.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.3.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 10.3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 10.3.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.3.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.3.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.3.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 10.3.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.3.20 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.3.21 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.3.22 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.4.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.5.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.5.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.5.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.5.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 10.5.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.5.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 10.5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 10.5.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 10.5.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.2.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.2.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.2.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.2.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.2.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.2.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.2.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.2.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.2.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 11.2.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.3.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.32 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.36 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.37 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.39 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.40 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.41 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.42 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.3.43 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.44 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.46 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.48 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.3.50 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 11.4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.5.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.5.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.5.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.5.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.5.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.5.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.5.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.5.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Lemma 11.5.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 11.5.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.5.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Definition 11.6.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.6.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 11.6.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.6.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Theorem 11.6.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Corollary 11.6.17 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Example 11.6.18 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/HoTTBookExercises.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>HoTTBookExercises</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<h1 class="libtitle">Library HoTTBookExercises</h1>

<div class="code">
</div>

<div class="doc">
The HoTT Book Exercises formalization. 
<div class="paragraph"> </div>

 This file records formalized solutions to the HoTT Book exercises. 
</div>
<div class="code">

<br/>

<br/>
<span class="id" type="keyword">Require</span> <span class="id" type="keyword">Import</span> <a class="idref" href="HoTT.HoTT.html#"><span class="id" type="library">HoTT</span></a> <a class="idref" href="Coq.Init.Peano.html#"><span class="id" type="library">Coq.Init.Peano</span></a>.<br/>

<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">path_scope</span>.<br/>
<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Open</span> <span class="id" type="keyword">Scope</span> <span class="id" type="var">equiv_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Exercise 1.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_1_1"><span class="id" type="definition">Book_1_1</span></a> := @<a class="idref" href="HoTT.Overture.html#compose"><span class="id" type="definition">compose</span></a>.<br/>

<br/>
<span class="id" type="keyword">Theorem</span> <a name="Book_1_1_refl"><span class="id" type="lemma">Book_1_1_refl</span></a> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">A</span> <span class="id" type="var">B</span> <span class="id" type="var">C</span> <span class="id" type="var">D</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">f</span> : <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#B"><span class="id" type="variable">B</span></a>) (<span class="id" type="var">g</span> : <a class="idref" href="HoTTBookExercises.html#B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">h</span> : <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#D"><span class="id" type="variable">D</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTTBookExercises.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a>.<br/>
<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
Exercise 1.2 
<div class="paragraph"> </div>

 Recursor as equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_1_2_prod_lib"><span class="id" type="definition">Book_1_2_prod_lib</span></a> := @<a class="idref" href="HoTT.types.Prod.html#equiv_uncurry"><span class="id" type="definition">HoTT.types.Prod.equiv_uncurry</span></a>.<br/>
<span class="id" type="keyword">Section</span> <a name="Book_1_2_prod"><span class="id" type="section">Book_1_2_prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_2_prod.A"><span class="id" type="variable">A</span></a> <a name="Book_1_2_prod.B"><span class="id" type="variable">B</span></a> : <span class="id" type="keyword">Type</span>.<br/>

<br/>
</div>

<div class="doc">
Recursor with projection functions instead of pattern-matching. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_1_2_prod.prod_rec_proj"><span class="id" type="variable">prod_rec_proj</span></a> <span class="id" type="var">C</span> (<span class="id" type="var">g</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTTBookExercises.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTTBookExercises.html#p"><span class="id" type="variable">p</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_1_2_prod"><span class="id" type="definition">Book_1_2_prod</span></a> := <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.prod_rec_proj"><span class="id" type="variable">prod_rec_proj</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proposition</span> <a name="Book_1_2_prod_fst"><span class="id" type="lemma">Book_1_2_prod_fst</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.prod_rec_proj"><span class="id" type="variable">prod_rec_proj</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proposition</span> <a name="Book_1_2_prod_snd"><span class="id" type="lemma">Book_1_2_prod_snd</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.prod_rec_proj"><span class="id" type="variable">prod_rec_proj</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod.B"><span class="id" type="variable">B</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_1_2_prod"><span class="id" type="section">Book_1_2_prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Recursor as (dependent) equivalence. 
</div>
<div class="code">
<span class="id" type="keyword">Definition</span> <a name="Book_1_2_sig_lib"><span class="id" type="definition">Book_1_2_sig_lib</span></a> := @<a class="idref" href="HoTT.types.Sigma.html#equiv_sigT_rect"><span class="id" type="definition">HoTT.types.Sigma.equiv_sigT_rect</span></a>.<br/>
<span class="id" type="keyword">Section</span> <a name="Book_1_2_sig"><span class="id" type="section">Book_1_2_sig</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_2_sig.A"><span class="id" type="variable">A</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_2_sig.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
</div>

<div class="doc">
Non-dependent recursor with projection functions instead of pattern matching. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_1_2_sig.sig_rec_proj"><span class="id" type="variable">sig_rec_proj</span></a> <span class="id" type="var">C</span> (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.A"><span class="id" type="variable">A</span></a>), <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a>) (<span class="id" type="var">p</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">(</span></a><span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">),</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) : <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTTBookExercises.html#p"><span class="id" type="variable">p</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTTBookExercises.html#p"><span class="id" type="variable">p</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_1_2_sig"><span class="id" type="definition">Book_1_2_sig</span></a> := @<a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.sig_rec_proj"><span class="id" type="variable">sig_rec_proj</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proposition</span> <a name="Book_1_2_sig_fst"><span class="id" type="lemma">Book_1_2_sig_fst</span></a> : @<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.sig_rec_proj"><span class="id" type="variable">sig_rec_proj</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig.A"><span class="id" type="variable">A</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> ⇒ <span class="id" type="keyword">fun</span> <span class="id" type="var">b</span> ⇒ <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
NB: You cannot implement projT2 with only the recursor, so it is not possible
      to check its definitional equality as the exercise suggests. 
</div>
<div class="code">
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_1_2_sig"><span class="id" type="section">Book_1_2_sig</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 1.3 
<div class="paragraph"> </div>

 The propositional uniqueness principles are named with an
    'eta' postfix in the HoTT library. 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_1_3_prod_lib"><span class="id" type="definition">Book_1_3_prod_lib</span></a> := @<a class="idref" href="Coq.Init.Datatypes.html#prod_rect"><span class="id" type="definition">Coq.Init.Datatypes.prod_rect</span></a>.<br/>
<span class="id" type="keyword">Section</span> <a name="Book_1_3_prod"><span class="id" type="section">Book_1_3_prod</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_3_prod.A"><span class="id" type="variable">A</span></a> <a name="Book_1_3_prod.B"><span class="id" type="variable">B</span></a> : <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_1_3_prod.prod_ind_eta"><span class="id" type="variable">prod_ind_eta</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) (<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">y</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.B"><span class="id" type="variable">B</span></a>), <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTTBookExercises.html#y"><span class="id" type="variable">y</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a>) (<span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'*'_x"><span class="id" type="notation">×</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.B"><span class="id" type="variable">B</span></a>) : <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.types.Prod.html#eta_prod"><span class="id" type="definition">HoTT.types.Prod.eta_prod</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_1_3_prod"><span class="id" type="definition">Book_1_3_prod</span></a> := <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.prod_ind_eta"><span class="id" type="variable">prod_ind_eta</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proposition</span> <a name="Book_1_3_prod_refl"><span class="id" type="lemma">Book_1_3_prod_refl</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">g</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod.prod_ind_eta"><span class="id" type="variable">prod_ind_eta</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_1_3_prod"><span class="id" type="section">Book_1_3_prod</span></a>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_1_3_sig_lib"><span class="id" type="definition">Book_1_3_sig_lib</span></a> := @<a class="idref" href="Coq.Init.Specif.html#sigT_rect"><span class="id" type="abbreviation">Coq.Init.Specif.sigT_rect</span></a>.<br/>
<span class="id" type="keyword">Section</span> <a name="Book_1_3_sig"><span class="id" type="section">Book_1_3_sig</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_3_sig.A"><span class="id" type="variable">A</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_1_3_sig.B"><span class="id" type="variable">B</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_1_3_sig.sig_ind_eta"><span class="id" type="variable">sig_ind_eta</span></a> (<span class="id" type="var">C</span> : <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">),</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">g</span> : <span class="id" type="keyword">∀</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.A"><span class="id" type="variable">A</span></a>) (<span class="id" type="var">b</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>), <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="var">x</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">∃</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">(</span></a><span class="id" type="var">a</span> : <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'exists'_x_'..'_x_','_x"><span class="id" type="notation">),</span></a> <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.B"><span class="id" type="variable">B</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>) : <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> (<a class="idref" href="HoTT.types.Sigma.html#eta_sigma"><span class="id" type="definition">HoTT.types.Sigma.eta_sigma</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> (<a class="idref" href="Coq.Init.Specif.html#projT1"><span class="id" type="abbreviation">projT1</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Specif.html#projT2"><span class="id" type="abbreviation">projT2</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_1_3_sig"><span class="id" type="definition">Book_1_3_sig</span></a> := <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.sig_ind_eta"><span class="id" type="variable">sig_ind_eta</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proposition</span> <a name="Book_1_3_sig_refl"><span class="id" type="lemma">Book_1_3_sig_refl</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">C</span> <span class="id" type="var">g</span> <span class="id" type="var">a</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig.sig_ind_eta"><span class="id" type="variable">sig_ind_eta</span></a> <a class="idref" href="HoTTBookExercises.html#C"><span class="id" type="variable">C</span></a> <a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_1_3_sig"><span class="id" type="section">Book_1_3_sig</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 1.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.10 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Fixpoint</span> <a name="ack"><span class="id" type="definition">ack</span></a> (<span class="id" type="var">n</span> <span class="id" type="var">m</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="HoTTBookExercises.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">p</span> ⇒ <span class="id" type="keyword">let</span> <span class="id" type="keyword">fix</span> <span class="id" type="var">ackn</span> (<span class="id" type="var">m</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <a class="idref" href="HoTTBookExercises.html#m"><span class="id" type="variable">m</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#O"><span class="id" type="constructor">O</span></a> ⇒ <a class="idref" href="HoTTBookExercises.html#ack"><span class="id" type="definition">ack</span></a> <span class="id" type="var">p</span> 1<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <span class="id" type="var">q</span> ⇒ <a class="idref" href="HoTTBookExercises.html#ack"><span class="id" type="definition">ack</span></a> <span class="id" type="var">p</span> (<a class="idref" href="HoTTBookExercises.html#ackn"><span class="id" type="variable">ackn</span></a> <span class="id" type="var">q</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">in</span> <a class="idref" href="HoTTBookExercises.html#ackn"><span class="id" type="variable">ackn</span></a> <a class="idref" href="HoTTBookExercises.html#m"><span class="id" type="variable">m</span></a><br/>
&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_1_10"><span class="id" type="definition">Book_1_10</span></a> := <a class="idref" href="HoTTBookExercises.html#ack"><span class="id" type="definition">ack</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 1.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 1.15 
</div>
<div class="code">

<br/>

<br/>
</div>

<div class="doc">
Exercise 2.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.13 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_2_13"><span class="id" type="definition">Book_2_13</span></a> := @<a class="idref" href="HoTT.Misc.html#equiv_bool_equiv_bool_bool"><span class="id" type="definition">HoTT.Misc.equiv_bool_equiv_bool_bool</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 2.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 2.17 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.13 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_3_13"><span class="id" type="section">Book_3_13</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="naive_LEM_impl_DN_elim"><span class="id" type="definition">naive_LEM_impl_DN_elim</span></a> (<span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>) (<span class="id" type="var">LEM</span> : <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">nna</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTTBookExercises.html#LEM"><span class="id" type="variable">LEM</span></a> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inl"><span class="id" type="constructor">inl</span></a> <span class="id" type="var">a</span> ⇒ <span class="id" type="var">a</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Coq.Init.Datatypes.html#inr"><span class="id" type="constructor">inr</span></a> <span class="id" type="var">na</span> ⇒ <span class="id" type="keyword">match</span> <a class="idref" href="HoTTBookExercises.html#nna"><span class="id" type="variable">nna</span></a> <span class="id" type="var">na</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="naive_LEM_implies_AC"><span class="id" type="lemma">naive_LEM_implies_AC</span></a><br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">|</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> (<span class="id" type="var">g</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'|'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">LEM</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ @<a class="idref" href="HoTTBookExercises.html#naive_LEM_impl_DN_elim"><span class="id" type="definition">naive_LEM_impl_DN_elim</span></a> <span class="id" type="var">_</span> (<span class="id" type="var">LEM</span> <span class="id" type="var">_</span>) (<span class="id" type="var">H</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>)) <span class="id" type="keyword">as</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a><span class="id" type="var">H'</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">(</span></a><span class="id" type="var">H'</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">).2</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_3_13"><span class="id" type="lemma">Book_3_13</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}<br/>
&nbsp;&nbsp;: <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTTBookExercises.html#X"><span class="id" type="variable">X</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> : <a class="idref" href="HoTTBookExercises.html#X"><span class="id" type="variable">X</span></a>, <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> (<a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> (<span class="id" type="var">a</span> : <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>), <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <span class="id" type="var">a</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">g</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> (<span class="id" type="var">g</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">LEM</span> <span class="id" type="var">X</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">HX</span> <span class="id" type="var">HA</span> <span class="id" type="var">HP</span> <span class="id" type="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<a class="idref" href="HoTTBookExercises.html#naive_LEM_implies_AC"><span class="id" type="lemma">naive_LEM_implies_AC</span></a> <span class="id" type="var">LEM</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">specialize</span> (<span class="id" type="var">H0</span> <span class="id" type="var">x</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">revert</span> <span class="id" type="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">nx</span> ⇒ <a class="idref" href="HoTTBookExercises.html#nx"><span class="id" type="variable">nx</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_3_13"><span class="id" type="section">Book_3_13</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 3.14 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_3_14"><span class="id" type="section">Book_3_14</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>}.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="Book_3_14.LEM"><span class="id" type="variable">LEM</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> : <span class="id" type="keyword">Type</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_3_14"><span class="id" type="definition">Book_3_14</span></a><br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> (<span class="id" type="var">P</span> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">a</span>, <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">na</span> ⇒ <a class="idref" href="HoTTBookExercises.html#na"><span class="id" type="variable">na</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> (<span class="id" type="var">z</span> : <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<span class="id" type="var">w</span> : <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#y"><span class="id" type="variable">y</span></a>), <a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTTBookExercises.html#y"><span class="id" type="variable">y</span></a>) <a class="idref" href="HoTTBookExercises.html#z"><span class="id" type="variable">z</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#w"><span class="id" type="variable">w</span></a><a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">P</span> <span class="id" type="var">base</span> <span class="id" type="var">p</span> <span class="id" type="var">nna</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> (<span class="id" type="var">P</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#hprop_allpath"><span class="id" type="lemma">hprop_allpath</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">x'</span> <span class="id" type="var">y'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">etransitivity</span>; [ <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#symmetry"><span class="id" type="definition">symmetry</span></a>; <span class="id" type="tactic">apply</span> (<span class="id" type="var">p</span> <span class="id" type="var">x</span> <span class="id" type="var">x</span> <span class="id" type="var">y'</span> <span class="id" type="var">x'</span>) | ].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assert</span> (<span class="id" type="var">H'</span> : <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">x</span> <span class="id" type="var">x</span>) <span class="id" type="tactic">by</span> <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">destruct</span> (<a class="idref" href="HoTTBookExercises.html#Book_3_14.LEM"><span class="id" type="variable">LEM</span></a> (<span class="id" type="var">P</span> <span class="id" type="var">nna</span>) <span class="id" type="var">_</span>) <span class="id" type="keyword">as</span> [<span class="id" type="var">pnna</span>|<span class="id" type="var">npnna</span>]; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> (<span class="id" type="keyword">match</span> <span class="id" type="var">_</span> : <a class="idref" href="HoTT.Overture.html#Empty"><span class="id" type="inductive">Empty</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">nna</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">npnna</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#transport"><span class="id" type="definition">transport</span></a> <span class="id" type="var">P</span> (<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span>) (<span class="id" type="var">base</span> <span class="id" type="var">a</span>)).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_3_14_equiv"><span class="id" type="lemma">Book_3_14_equiv</span></a> <span class="id" type="var">A</span> : <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~~</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#equiv_iff_hprop"><span class="id" type="definition">equiv_iff_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_rect_nondep"><span class="id" type="definition">minus1Trunc_rect_nondep</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">a</span> <span class="id" type="var">na</span> ⇒ <a class="idref" href="HoTTBookExercises.html#na"><span class="id" type="variable">na</span></a> <a class="idref" href="HoTTBookExercises.html#a"><span class="id" type="variable">a</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">nna</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTTBookExercises.html#Book_3_14"><span class="id" type="definition">Book_3_14</span></a> <span class="id" type="var">A</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <span class="id" type="var">A</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">intros</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> <span class="id" type="var">z</span> <span class="id" type="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1_path"><span class="id" type="axiom">min1_path</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" type="tactic">exact</span> <span class="id" type="var">nna</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_3_14"><span class="id" type="section">Book_3_14</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 3.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.16 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.17 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.18 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.19 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.20 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.21 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 3.22 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 4.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 4.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 4.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 4.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 4.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_4_5"><span class="id" type="section">Book_4_5</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Section</span> <a name="Book_4_5.parts"><span class="id" type="section">parts</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variables</span> <a name="Book_4_5.parts.A"><span class="id" type="variable">A</span></a> <a name="Book_4_5.parts.B"><span class="id" type="variable">B</span></a> <a name="Book_4_5.parts.C"><span class="id" type="variable">C</span></a> <a name="Book_4_5.parts.D"><span class="id" type="variable">D</span></a> : <span class="id" type="keyword">Type</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_4_5.parts.f"><span class="id" type="variable">f</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_4_5.parts.g"><span class="id" type="variable">g</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.B"><span class="id" type="variable">B</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Variable</span> <a name="Book_4_5.parts.h"><span class="id" type="variable">h</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.C"><span class="id" type="variable">C</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.D"><span class="id" type="variable">D</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Context</span> `{<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>), <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)}.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Instance</span> <a name="Book_4_5_g"><span class="id" type="instance">Book_4_5_g</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.EquivalenceVarieties.html#equiv_biinv"><span class="id" type="definition">equiv_biinv</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">∃</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">)^-1</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">repeat</span> <span class="id" type="tactic">intro</span>; <span class="id" type="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
We use <span class="inlinecode"><span class="id" type="keyword">Proof</span></span> <span class="inlinecode"><span class="id" type="keyword">with</span></span> <span class="inlinecode"><span class="id" type="tactic">try</span></span> <span class="inlinecode"><span class="id" type="var">typeclasses</span></span> <span class="inlinecode"><span class="id" type="tactic">eauto</span></span> to make typeclass resolution pick up the proofs that <span class="inlinecode"><span class="id" type="var">g⁻¹</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>)</span> and <span class="inlinecode">(<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a></span> <span class="inlinecode">∘</span> <span class="inlinecode"><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">g⁻¹</span></span> are equivalences automatically when we type <span class="inlinecode">...</span>. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Instance</span> <a name="Book_4_5_f"><span class="id" type="instance">Book_4_5_f</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span> <span class="id" type="keyword">with</span> <span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a>))...<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>; <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Local</span>&nbsp;<span class="id" type="keyword">Instance</span> <a name="Book_4_5_h"><span class="id" type="instance">Book_4_5_h</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span> <span class="id" type="keyword">with</span> <span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.Equivalences.html#isequiv_homotopic"><span class="id" type="instance">isequiv_homotopic</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> (<a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a><a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'^-1'"><span class="id" type="notation">^-1</span></a>))...<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span>; <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a>); <span class="id" type="tactic">apply</span> (<a class="idref" href="HoTT.Overture.html#eisretr"><span class="id" type="method">eisretr</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_4_5_hgf"><span class="id" type="definition">Book_4_5_hgf</span></a> : <a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (<a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.h"><span class="id" type="variable">h</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.g"><span class="id" type="variable">g</span></a> <a class="idref" href="HoTT.Overture.html#:function_scope:x_'o'_x"><span class="id" type="notation">o</span></a> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts.f"><span class="id" type="variable">f</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_4_5.parts"><span class="id" type="section">parts</span></a>.<br/>

<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_4_5"><span class="id" type="section">Book_4_5</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 4.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.2 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_5_2"><span class="id" type="section">Book_5_2</span></a>.<br/>
</div>

<div class="doc">
Here is one example of functions which are propositionally equal but not judgmentally equal.  They satisfy the same reucrrence propositionally. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_2.ez"><span class="id" type="variable">ez</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_2.es"><span class="id" type="variable">es</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2_i"><span class="id" type="definition">Book_5_2_i</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <a class="idref" href="Coq.Init.Datatypes.html#nat_rect"><span class="id" type="definition">nat_rect</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) <a class="idref" href="HoTTBookExercises.html#Book_5_2.ez"><span class="id" type="variable">ez</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2.es"><span class="id" type="variable">es</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2_ii"><span class="id" type="definition">Book_5_2_ii</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">Fail</span> <span class="id" type="keyword">Definition</span> <a name="Book_5_2_not_defn_eq"><span class="id" type="definition">Book_5_2_not_defn_eq</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_2_i"><span class="id" type="definition">Book_5_2_i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2_ii"><span class="id" type="definition">Book_5_2_ii</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_5_2_i_prop_eq"><span class="id" type="lemma">Book_5_2_i_prop_eq</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">n</span>, <a class="idref" href="HoTTBookExercises.html#Book_5_2_i"><span class="id" type="definition">Book_5_2_i</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2_ii"><span class="id" type="definition">Book_5_2_ii</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">simpl</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_5_2"><span class="id" type="section">Book_5_2</span></a>.<br/>

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_5_2'"><span class="id" type="section">Book_5_2'</span></a>.<br/>
</div>

<div class="doc">
Here's another example where two functions are not (currently) definitionally equal, but satisfy the same reucrrence judgmentally.  This example is a bit less robust; it fails in CoqMT. 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_2'.ez"><span class="id" type="variable">ez</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> := 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_2'.es"><span class="id" type="variable">es</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_i"><span class="id" type="definition">Book_5_2'_i</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">n</span> ⇒ <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> 1.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_ii"><span class="id" type="definition">Book_5_2'_ii</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">n</span> ⇒ 1 <a class="idref" href="Coq.Init.Peano.html#:nat_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="var">Fail</span> <span class="id" type="keyword">Definition</span> <a name="Book_5_2'_not_defn_eq"><span class="id" type="definition">Book_5_2'_not_defn_eq</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_2'_i"><span class="id" type="definition">Book_5_2'_i</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2'_ii"><span class="id" type="definition">Book_5_2'_ii</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_i_eq_ez"><span class="id" type="definition">Book_5_2'_i_eq_ez</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_2'_i"><span class="id" type="definition">Book_5_2'_i</span></a> 0 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2'.ez"><span class="id" type="variable">ez</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_ii_eq_ez"><span class="id" type="definition">Book_5_2'_ii_eq_ez</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_2'_ii"><span class="id" type="definition">Book_5_2'_ii</span></a> 0 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2'.ez"><span class="id" type="variable">ez</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_i_eq_es"><span class="id" type="definition">Book_5_2'_i_eq_es</span></a> <span class="id" type="var">n</span> : <a class="idref" href="HoTTBookExercises.html#Book_5_2'_i"><span class="id" type="definition">Book_5_2'_i</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2'.es"><span class="id" type="variable">es</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTTBookExercises.html#Book_5_2'_i"><span class="id" type="definition">Book_5_2'_i</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_2'_ii_eq_es"><span class="id" type="definition">Book_5_2'_ii_eq_es</span></a> <span class="id" type="var">n</span> : <a class="idref" href="HoTTBookExercises.html#Book_5_2'_ii"><span class="id" type="definition">Book_5_2'_ii</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_2'.es"><span class="id" type="variable">es</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTTBookExercises.html#Book_5_2'_ii"><span class="id" type="definition">Book_5_2'_ii</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_5_2'"><span class="id" type="section">Book_5_2'</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 5.3 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_5_3"><span class="id" type="section">Book_5_3</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_3.ez"><span class="id" type="variable">ez</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_3.es"><span class="id" type="variable">es</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_3.ez'"><span class="id" type="variable">ez'</span></a> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_3.es'"><span class="id" type="variable">es'</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3"><span class="id" type="definition">Book_5_3</span></a> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> := <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3_satisfies_ez"><span class="id" type="definition">Book_5_3_satisfies_ez</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> 0 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_3.ez"><span class="id" type="variable">ez</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3_satisfies_ez'"><span class="id" type="definition">Book_5_3_satisfies_ez'</span></a> : <a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> 0 <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_3.ez'"><span class="id" type="variable">ez'</span></a> := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3_satisfies_es"><span class="id" type="definition">Book_5_3_satisfies_es</span></a> <span class="id" type="var">n</span> : <a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_3.es"><span class="id" type="variable">es</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3_satisfies_es'"><span class="id" type="definition">Book_5_3_satisfies_es'</span></a> <span class="id" type="var">n</span> : <a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#S"><span class="id" type="constructor">S</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_3.es'"><span class="id" type="variable">es'</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a> (<a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="definition">Book_5_3</span></a> <a class="idref" href="HoTTBookExercises.html#n"><span class="id" type="variable">n</span></a>) := <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_5_3_es_ne_es'"><span class="id" type="definition">Book_5_3_es_ne_es'</span></a> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><a class="idref" href="HoTTBookExercises.html#Book_5_3.es"><span class="id" type="variable">es</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#Book_5_3.es'"><span class="id" type="variable">es'</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> <a class="idref" href="HoTTBookExercises.html#H"><span class="id" type="variable">H</span></a> 0) <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>).<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_5_3"><span class="id" type="section">Book_5_3</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 5.4 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_5_4"><span class="id" type="definition">Book_5_4</span></a> := @<a class="idref" href="HoTT.types.Bool.html#equiv_bool_forall_prod"><span class="id" type="definition">HoTT.types.Bool.equiv_bool_forall_prod</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 5.5 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_5_5"><span class="id" type="section">Book_5_5</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Let</span> <a name="Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> (<span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>) := <span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> ⇒ @<a class="idref" href="Coq.Init.Datatypes.html#nat_rect"><span class="id" type="definition">nat_rect</span></a> <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a> (<a class="idref" href="Coq.Init.Datatypes.html#fst"><span class="id" type="definition">fst</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>) (<a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a>).<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_5_5"><span class="id" type="lemma">Book_5_5</span></a> `{<span class="id" type="var">fs</span> : <a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">P</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">Type</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#IsEquiv"><span class="id" type="class">IsEquiv</span></a> (@<a class="idref" href="HoTTBookExercises.html#Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> <a class="idref" href="HoTTBookExercises.html#P"><span class="id" type="variable">P</span></a>).<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">specialize</span> (<span class="id" type="var">H</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (@<a class="idref" href="HoTTBookExercises.html#Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>)) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">))</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.Overture.html#eissect"><span class="id" type="method">eissect</span></a> (@<a class="idref" href="HoTTBookExercises.html#Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>)) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">))</span></a>) <span class="id" type="keyword">as</span> <span class="id" type="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">cut</span> (<a class="idref" href="HoTTBookExercises.html#Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="keyword">fun</span> (<span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a>) (<span class="id" type="var">_</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) ⇒ <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">(</span></a><a class="idref" href="HoTTBookExercises.html#Book_5_5.ind_nat"><span class="id" type="variable">ind_nat</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> ⇒ <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a>) <a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">,</span></a> <span class="id" type="keyword">fun</span> <span class="id" type="var">_</span> : <a class="idref" href="Coq.Init.Datatypes.html#nat"><span class="id" type="inductive">nat</span></a> ⇒ <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a><a class="idref" href="Coq.Init.Datatypes.html#:core_scope:'('_x_','_x_','_'..'_','_x_')'"><span class="id" type="notation">)</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intro</span> <span class="id" type="var">H'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Bool.html#true_ne_false"><span class="id" type="definition">true_ne_false</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<a class="idref" href="HoTT.Overture.html#ap10"><span class="id" type="definition">ap10</span></a> (<a class="idref" href="HoTT.Overture.html#apD10"><span class="id" type="definition">apD10</span></a> (<a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <a class="idref" href="Coq.Init.Datatypes.html#snd"><span class="id" type="definition">snd</span></a> (<span class="id" type="var">H1</span><a class="idref" href="HoTT.Overture.html#:path_scope:x_'^'"><span class="id" type="notation">^</span></a> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <a class="idref" href="HoTT.Overture.html#ap"><span class="id" type="definition">ap</span></a> <span class="id" type="var">_</span> <span class="id" type="var">H'</span> <a class="idref" href="HoTT.Overture.html#:path_scope:x_'@'_x"><span class="id" type="notation">@</span></a> <span class="id" type="var">H2</span>)) 0) <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">induction</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">trivial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <span class="id" type="var">ind_nat</span> <span class="id" type="keyword">in</span> *; <span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">rewrite</span> &lt;- <span class="id" type="var">IHn</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">n</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_5_5"><span class="id" type="section">Book_5_5</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 5.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 5.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.9 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_6_9"><span class="id" type="section">Book_6_9</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Hypothesis</span> <a name="Book_6_9.LEM"><span class="id" type="variable">LEM</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsHProp"><span class="id" type="abbreviation">IsHProp</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Datatypes.html#:type_scope:x_'+'_x"><span class="id" type="notation">+</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">¬</span></a><a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Definition</span> <a name="Book_6_9"><span class="id" type="definition">Book_6_9</span></a> : <span class="id" type="keyword">∀</span> <span class="id" type="var">X</span>, <a class="idref" href="HoTTBookExercises.html#X"><span class="id" type="variable">X</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#X"><span class="id" type="variable">X</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">X</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (@<a class="idref" href="HoTTBookExercises.html#Book_6_9.LEM"><span class="id" type="variable">LEM</span></a> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <span class="id" type="var">X</span> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <span class="id" type="var">X</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <span class="id" type="var">f</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>) <span class="id" type="var">_</span>) <span class="id" type="keyword">as</span> <span class="id" type="var">contrXEquiv</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">contrXEquiv</span> <span class="id" type="keyword">as</span> [[<span class="id" type="var">f</span> <span class="id" type="var">H</span>]|<span class="id" type="var">H</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- </div>

<div class="doc">
In the case where we have exactly one autoequivalence which is not the identity, use it. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- </div>

<div class="doc">
In the other case, just use the identity. 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">exact</span> <a class="idref" href="HoTT.Overture.html#idmap"><span class="id" type="abbreviation">idmap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="bool_map_equiv_not_idmap"><span class="id" type="lemma">bool_map_equiv_not_idmap</span></a> (<span class="id" type="var">f</span> : <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <span class="id" type="var">f</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">H''</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.2'"><span class="id" type="notation">.2</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTT.types.Bool.html#eval_bool_isequiv"><span class="id" type="lemma">eval_bool_isequiv</span></a> <span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> <span class="id" type="var">b'</span>, <span class="id" type="var">b</span>, (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>), (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span> <span class="id" type="keyword">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">assumption</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#true_ne_false"><span class="id" type="definition">true_ne_false</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_6_9_not_id"><span class="id" type="lemma">Book_6_9_not_id</span></a> `{<a class="idref" href="HoTT.Overture.html#Funext"><span class="id" type="class">Funext</span></a>} : <a class="idref" href="HoTTBookExercises.html#Book_6_9"><span class="id" type="definition">Book_6_9</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">unfold</span> <a class="idref" href="HoTTBookExercises.html#Book_6_9"><span class="id" type="definition">Book_6_9</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (@<a class="idref" href="HoTTBookExercises.html#Book_6_9.LEM"><span class="id" type="variable">LEM</span></a> (<a class="idref" href="HoTT.Overture.html#Contr"><span class="id" type="abbreviation">Contr</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">{</span></a> <span class="id" type="var">f</span> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">:</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">&amp;</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <span class="id" type="var">f</span> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a> <a class="idref" href="Coq.Init.Specif.html#:type_scope:'{'_x_':'_x_'&'_x_'}'"><span class="id" type="notation">}</span></a>) <span class="id" type="var">_</span>) <span class="id" type="keyword">as</span> [[<span class="id" type="var">f</span> <span class="id" type="var">H'</span>]|<span class="id" type="var">H'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTTBookExercises.html#bool_map_equiv_not_idmap"><span class="id" type="lemma">bool_map_equiv_not_idmap</span></a> <span class="id" type="var">f</span> <span class="id" type="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">b</span>), <span class="id" type="var">b</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">assumption</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#true_ne_false"><span class="id" type="definition">true_ne_false</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">refine</span> (<span class="id" type="keyword">match</span> <span class="id" type="var">H'</span> <span class="id" type="var">_</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">eexists</span> (<a class="idref" href="Coq.Init.Specif.html#existT"><span class="id" type="abbreviation">existT</span></a> (<span class="id" type="keyword">fun</span> <span class="id" type="var">f</span> : <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> <a class="idref" href="HoTT.Overture.html#:equiv_scope:x_'<~>'_x"><span class="id" type="notation">&lt;~&gt;</span></a> <a class="idref" href="HoTT.types.Bool.html#Bool"><span class="id" type="inductive">Bool</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">x</span>, <a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="HoTT.Overture.html#BuildEquiv"><span class="id" type="constructor">BuildEquiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTT.types.Bool.html#negb"><span class="id" type="definition">negb</span></a> <span class="id" type="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" type="keyword">fun</span> <span class="id" type="var">H</span> ⇒ <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> (<a class="idref" href="HoTTBookExercises.html#H"><span class="id" type="variable">H</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.types.Sigma.html#path_sigma_uncurried"><span class="id" type="definition">path_sigma_uncurried</span></a>; <span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">refine</span> ((<span class="id" type="keyword">fun</span> <span class="id" type="var">H''</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">(</span></a><a class="idref" href="HoTT.Misc.html#equiv_path_equiv"><span class="id" type="lemma">equiv_path_equiv</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span> <a class="idref" href="HoTTBookExercises.html#H''"><span class="id" type="variable">H''</span></a><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">;</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="HoTT.HProp.html#allpath_hprop"><span class="id" type="lemma">allpath_hprop</span></a> <span class="id" type="var">_</span> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:'('_x_';'_x_')'"><span class="id" type="notation">)</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.Overture.html#path_forall"><span class="id" type="definition">path_forall</span></a>; <span class="id" type="tactic">intro</span> <span class="id" type="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">pose</span> <span class="id" type="var">proof</span> (<a class="idref" href="HoTTBookExercises.html#bool_map_equiv_not_idmap"><span class="id" type="lemma">bool_map_equiv_not_idmap</span></a> <span class="id" type="var">f</span> <span class="id" type="var">b'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">destruct</span> (<span class="id" type="var">f</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">.1</span></a> <span class="id" type="var">b'</span>), <span class="id" type="var">b'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">match</span> <span class="id" type="keyword">goal</span> <span class="id" type="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">assumption</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" type="var">_</span> ⇒ <span class="id" type="tactic">reflexivity</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">~(</span></a><span class="id" type="var">_</span> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <span class="id" type="var">_</span><a class="idref" href="HoTT.Overture.html#:type_scope:'~'_x"><span class="id" type="notation">)</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <span class="id" type="var">H</span> <a class="idref" href="HoTT.Overture.html#idpath"><span class="id" type="constructor">idpath</span></a> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#true_ne_false"><span class="id" type="definition">true_ne_false</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| [ <span class="id" type="var">H</span> : <a class="idref" href="HoTT.types.Bool.html#false"><span class="id" type="constructor">false</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTT.types.Bool.html#true"><span class="id" type="constructor">true</span></a> |- <span class="id" type="var">_</span> ] ⇒ <span class="id" type="tactic">exact</span> (<span class="id" type="keyword">match</span> <a class="idref" href="HoTT.types.Bool.html#false_ne_true"><span class="id" type="definition">false_ne_true</span></a> <span class="id" type="var">H</span> <span class="id" type="keyword">with</span> <span class="id" type="keyword">end</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="keyword">end</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Qed</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_6_9"><span class="id" type="section">Book_6_9</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 6.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 6.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.1 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Section</span> <a name="Book_7_1"><span class="id" type="section">Book_7_1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_7_1_part_i"><span class="id" type="lemma">Book_7_1_part_i</span></a> (<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>) <span class="id" type="var">A</span> : <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (@<a class="idref" href="HoTT.HSet.html#isset_hrel_subpaths"><span class="id" type="lemma">HoTT.HSet.isset_hrel_subpaths</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="var">A</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">x</span> <span class="id" type="var">y</span> ⇒ <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTTBookExercises.html#x"><span class="id" type="variable">x</span></a> <a class="idref" href="HoTT.Overture.html#:type_scope:x_'='_x"><span class="id" type="notation">=</span></a> <a class="idref" href="HoTTBookExercises.html#y"><span class="id" type="variable">y</span></a>)));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">try</span> <span class="id" type="var">typeclasses</span> <span class="id" type="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intros</span> ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" type="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <span class="id" type="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>

<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Lemma</span> <a name="Book_7_1_part_ii"><span class="id" type="lemma">Book_7_1_part_ii</span></a> (<span class="id" type="var">H</span> : <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span> <span class="id" type="var">B</span> (<span class="id" type="var">f</span> : <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a> <a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <a class="idref" href="HoTTBookExercises.html#B"><span class="id" type="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">(</span></a><span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> (<a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a>)<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Coq.Init.Logic.html#:type_scope:x_'->'_x"><span class="id" type="notation">→</span></a> <span class="id" type="keyword">∀</span> <span class="id" type="var">b</span>, <a class="idref" href="HoTT.Fibrations.html#hfiber"><span class="id" type="definition">hfiber</span></a> <a class="idref" href="HoTTBookExercises.html#f"><span class="id" type="variable">f</span></a> <a class="idref" href="HoTTBookExercises.html#b"><span class="id" type="variable">b</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" type="keyword">∀</span> <span class="id" type="var">A</span>, <a class="idref" href="HoTT.Overture.html#IsHSet"><span class="id" type="abbreviation">IsHSet</span></a> <a class="idref" href="HoTTBookExercises.html#A"><span class="id" type="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> <a class="idref" href="HoTTBookExercises.html#Book_7_1_part_i"><span class="id" type="lemma">Book_7_1_part_i</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intros</span> <span class="id" type="var">A</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> (<span class="id" type="keyword">fun</span> <span class="id" type="var">H'</span> ⇒ <a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">(</span></a>@<span class="id" type="var">H</span> <span class="id" type="var">A</span> (<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.minus1Trunc"><span class="id" type="inductive">minus1Trunc</span></a> <span class="id" type="var">A</span>) <a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc.min1"><span class="id" type="constructor">min1</span></a> <a class="idref" href="HoTTBookExercises.html#H'"><span class="id" type="variable">H'</span></a> <span class="id" type="var">a</span><a class="idref" href="HoTT.Overture.html#:fibration_scope:x_'.1'"><span class="id" type="notation">).1</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">clear</span> <span class="id" type="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">apply</span> @<a class="idref" href="HoTT.hit.minus1Trunc.html#minus1Trunc_map_dep"><span class="id" type="definition">minus1Trunc_map_dep</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">intro</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">compute</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" type="tactic">∃</span> <span class="id" type="var">x</span>; <span class="id" type="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;<span class="id" type="keyword">Defined</span>.<br/>
<span class="id" type="keyword">End</span> <a class="idref" href="HoTTBookExercises.html#Book_7_1"><span class="id" type="section">Book_7_1</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 7.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.12 
</div>
<div class="code">

<br/>
<span class="id" type="keyword">Definition</span> <a name="Book_7_12"><span class="id" type="definition">Book_7_12</span></a> := @<a class="idref" href="HoTT.Modality.html#ismodality_notnot"><span class="id" type="instance">HoTT.Modality.ismodality_notnot</span></a>.<br/>

<br/>
</div>

<div class="doc">
Exercise 7.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.14 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 7.15 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 8.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 9.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 10.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.1 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.2 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.3 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.4 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.5 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.6 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.7 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.8 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.9 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.10 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.11 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.12 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.13 
</div>
<div class="code">

<br/>
</div>

<div class="doc">
Exercise 11.14 
</div>
<div class="code">
</div>
</div>

<div id="footer">
<hr/><a href="index.html">Index</a><hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/html/coqdoc.css <==
body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section { background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section { background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section { background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 
*/
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-style : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             max-width: 40em;
             color: black;
	     padding: 10px;
             background-color: #90bdff;
             border-style: plain}

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 65%;
          font-family: sans-serif; }

.id { display: inline; }

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
    background-color: rgb(60%,60%,100%);
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
    text-align: bottom;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}


==> anc/HoTT/html/toc.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
<link href="coqdoc.css" rel="stylesheet" type="text/css"/>
<title>Table of contents</title>
</head>

<body>

<div id="page">

<div id="header">
</div>

<div id="main">

<div id="toc">
<a href="Coq.Init.Notations.html"><h2>Library Coq.Init.Notations</h2></a>
<a href="Coq.Init.Logic.html"><h2>Library Coq.Init.Logic</h2></a>
<ul class="doclist">
<li><a href="Coq.Init.Logic.html#lab1">Propositional connectives</a>

</li>
</ul>
<a href="Coq.Init.Datatypes.html"><h2>Library Coq.Init.Datatypes</h2></a>
<a href="Coq.Init.Logic_Type.html"><h2>Library Coq.Init.Logic_Type</h2></a>
<a href="Coq.Init.Peano.html"><h2>Library Coq.Init.Peano</h2></a>
<a href="Coq.Init.Tactics.html"><h2>Library Coq.Init.Tactics</h2></a>
<a href="Coq.Init.Specif.html"><h2>Library Coq.Init.Specif</h2></a>
<ul class="doclist">
<li><ul class="doclist">
<li><ul class="doclist">
<li><a href="Coq.Init.Specif.html#lab2">Notations</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="Coq.Init.Prelude.html"><h2>Library Coq.Init.Prelude</h2></a>
<a href="Coq.Bool.Bool.html"><h2>Library Coq.Bool.Bool</h2></a>
<a href="Coq.Program.Tactics.html"><h2>Library Coq.Program.Tactics</h2></a>
<a href="HoTT.Overture.html"><h2>Library HoTT.Overture</h2></a>
<ul class="doclist">
<li><a href="HoTT.Overture.html#lab3">Basic definitions of homotopy type theory, particularly the groupoid structure of identity types.</a>
<ul class="doclist">
<li><a href="HoTT.Overture.html#lab4">Type classes</a>

</li>
<li><a href="HoTT.Overture.html#lab5">Basic definitions</a>

</li>
<li><a href="HoTT.Overture.html#lab6">The groupoid structure of identity types.</a>

</li>
<li><a href="HoTT.Overture.html#lab7">Equivalences</a>

</li>
<li><a href="HoTT.Overture.html#lab8">Contractibility and truncation levels</a>
<ul class="doclist">
<li><a href="HoTT.Overture.html#lab9">Contractibility</a>

</li>
<li><a href="HoTT.Overture.html#lab10">Truncation levels</a>

</li>
<li><a href="HoTT.Overture.html#lab11">Function extensionality</a>

</li>
<li><a href="HoTT.Overture.html#lab12">Tactics</a>

</li>
<li><a href="HoTT.Overture.html#lab13">Pointed types</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.PathGroupoids.html"><h2>Library HoTT.PathGroupoids</h2></a>
<ul class="doclist">
<li><a href="HoTT.PathGroupoids.html#lab14">The groupid structure of paths</a>
<ul class="doclist">
<li><a href="HoTT.PathGroupoids.html#lab15">Naming conventions</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab16">The 1-dimensional groupoid structure.</a>
<ul class="doclist">
<li><a href="HoTT.PathGroupoids.html#lab17">Functoriality of functions</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab18">Action of <span class="inlinecode"><span class="id" type="var">apD10</span></span> and <span class="inlinecode"><span class="id" type="var">ap10</span></span> on paths.</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab19">Transport and the groupoid structure of paths</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab20">Transporting in particular fibrations.</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab21">The behavior of <span class="inlinecode"><span class="id" type="var">ap</span></span> and <span class="inlinecode"><span class="id" type="var">apD</span></span>.</a>

</li>
</ul>

</li>
<li><a href="HoTT.PathGroupoids.html#lab22">The 2-dimensional groupoid structure</a>
<ul class="doclist">
<li><a href="HoTT.PathGroupoids.html#lab23">Whiskering</a>

</li>
<li><a href="HoTT.PathGroupoids.html#lab24">Unwhiskering, a.k.a. cancelling.</a>

</li>
</ul>

</li>
<li><a href="HoTT.PathGroupoids.html#lab25">Tactics, hints, and aliases</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.Conjugation.html"><h2>Library HoTT.Conjugation</h2></a>
<a href="HoTT.Contractible.html"><h2>Library HoTT.Contractible</h2></a>
<a href="HoTT.Equivalences.html"><h2>Library HoTT.Equivalences</h2></a>
<ul class="doclist">
<li><a href="HoTT.Equivalences.html#lab26">Equivalences</a>

</li>
</ul>
<a href="HoTT.types.Paths.html"><h2>Library HoTT.types.Paths</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Paths.html#lab27">Theorems about path spaces</a>
<ul class="doclist">
<li><a href="HoTT.types.Paths.html#lab28">Path spaces</a>

</li>
<li><a href="HoTT.types.Paths.html#lab29">Transporting in path spaces.</a>

</li>
<li><a href="HoTT.types.Paths.html#lab30">Functorial action</a>

</li>
<li><a href="HoTT.types.Paths.html#lab31">Equivalences between path spaces</a>

</li>
<li><a href="HoTT.types.Paths.html#lab32">Path operations are equivalences</a>
<ul class="doclist">
<li><a href="HoTT.types.Paths.html#lab33">Dependent paths</a>

</li>
</ul>

</li>
<li><a href="HoTT.types.Paths.html#lab34">Universal mapping property</a>

</li>
<li><a href="HoTT.types.Paths.html#lab35">Truncation</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Unit.html"><h2>Library HoTT.types.Unit</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Unit.html#lab36">Theorems about the unit type</a>
<ul class="doclist">
<li><a href="HoTT.types.Unit.html#lab37">Eta conversion</a>

</li>
<li><a href="HoTT.types.Unit.html#lab38">Paths</a>

</li>
<li><a href="HoTT.types.Unit.html#lab39">Transport</a>

</li>
<li><a href="HoTT.types.Unit.html#lab40">Universal mapping properties</a>

</li>
<li><a href="HoTT.types.Unit.html#lab41">Truncation</a>

</li>
<li><a href="HoTT.types.Unit.html#lab42">Equivalences</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.Trunc.html"><h2>Library HoTT.Trunc</h2></a>
<ul class="doclist">
<li><a href="HoTT.Trunc.html#lab43">Truncatedness</a>
<ul class="doclist">
<li><a href="HoTT.Trunc.html#lab44">Arithmetic on truncation-levels.</a>

</li>
<li><a href="HoTT.Trunc.html#lab45">Truncatedness proper.</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Forall.html"><h2>Library HoTT.types.Forall</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Forall.html#lab46">Theorems about dependent products</a>
<ul class="doclist">
<li><a href="HoTT.types.Forall.html#lab47">Paths</a>

</li>
<li><a href="HoTT.types.Forall.html#lab48">Transport</a>

</li>
<li><a href="HoTT.types.Forall.html#lab49">Maps on paths</a>

</li>
<li><a href="HoTT.types.Forall.html#lab50">Dependent paths</a>

</li>
<li><a href="HoTT.types.Forall.html#lab51">Functorial action</a>

</li>
<li><a href="HoTT.types.Forall.html#lab52">Equivalences</a>

</li>
<li><a href="HoTT.types.Forall.html#lab53">Truncatedness: any dependent product of n-types is an n-type</a>

</li>
<li><a href="HoTT.types.Forall.html#lab54">Symmetry of curried arguments</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Arrow.html"><h2>Library HoTT.types.Arrow</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Arrow.html#lab55">Theorems about Non-dependent function types</a>
<ul class="doclist">
<li><a href="HoTT.types.Arrow.html#lab56">Paths</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab57">Transport</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab58">Dependent paths</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab59">Maps on paths</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab60">Functorial action</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab61">Truncatedness: functions into an n-type is an n-type</a>

</li>
<li><a href="HoTT.types.Arrow.html#lab62">Equivalences</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Sigma.html"><h2>Library HoTT.types.Sigma</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Sigma.html#lab63">Theorems about Sigma-types (dependent sums)</a>
<ul class="doclist">
<li><a href="HoTT.types.Sigma.html#lab64">Unpacking</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab65">Eta conversion</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab66">Paths</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab67">Transport</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab68">Functorial action</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab69">Equivalences</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab70">Associativity</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab71">Universal mapping properties</a>

</li>
<li><a href="HoTT.types.Sigma.html#lab72">Sigmas preserve truncation</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Prod.html"><h2>Library HoTT.types.Prod</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Prod.html#lab73">Theorems about cartesian products</a>
<ul class="doclist">
<li><a href="HoTT.types.Prod.html#lab74">Unpacking</a>

</li>
<li><a href="HoTT.types.Prod.html#lab75">Eta conversion</a>

</li>
<li><a href="HoTT.types.Prod.html#lab76">Paths</a>

</li>
<li><a href="HoTT.types.Prod.html#lab77">Transport</a>

</li>
<li><a href="HoTT.types.Prod.html#lab78">Functorial action</a>

</li>
<li><a href="HoTT.types.Prod.html#lab79">Equivalences</a>

</li>
<li><a href="HoTT.types.Prod.html#lab80">Symmetry</a>

</li>
<li><a href="HoTT.types.Prod.html#lab81">Universal mapping properties</a>

</li>
<li><a href="HoTT.types.Prod.html#lab82">Products preserve truncation</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Record.html"><h2>Library HoTT.types.Record</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Record.html#lab83">Techniques for applying theorems from <span class="inlinecode"><span class="id" type="var">Sigma.v</span></span> to record types.</a>

</li>
</ul>
<a href="HoTT.types.Empty.html"><h2>Library HoTT.types.Empty</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Empty.html#lab84">Theorems about the empty type</a>
<ul class="doclist">
<li><a href="HoTT.types.Empty.html#lab85">Unpacking</a>

</li>
<li><a href="HoTT.types.Empty.html#lab86">Eta conversion</a>

</li>
<li><a href="HoTT.types.Empty.html#lab87">Paths</a>

</li>
<li><a href="HoTT.types.Empty.html#lab88">Transport</a>

</li>
<li><a href="HoTT.types.Empty.html#lab89">Functorial action</a>

</li>
<li><a href="HoTT.types.Empty.html#lab90">Equivalences</a>

</li>
<li><a href="HoTT.types.Empty.html#lab91">Universal mapping properties</a>

</li>
<li><a href="HoTT.types.Empty.html#lab92">Behavior with respect to truncation</a>

</li>
<li><a href="HoTT.types.Empty.html#lab93">Paths</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.HProp.html"><h2>Library HoTT.HProp</h2></a>
<ul class="doclist">
<li><a href="HoTT.HProp.html#lab94">HPropositions</a>
<ul class="doclist">
<li><a href="HoTT.HProp.html#lab95">Facts about <span class="inlinecode"><span class="id" type="var">IsHProp</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.EquivalenceVarieties.html"><h2>Library HoTT.EquivalenceVarieties</h2></a>
<ul class="doclist">
<li><a href="HoTT.EquivalenceVarieties.html#lab96">Comparing definitions of equivalence</a>
<ul class="doclist">
<li><a href="HoTT.EquivalenceVarieties.html#lab97">Contractible maps</a>

</li>
<li><a href="HoTT.EquivalenceVarieties.html#lab98">Bi-invertible maps</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.Fibrations.html"><h2>Library HoTT.Fibrations</h2></a>
<ul class="doclist">
<li><a href="HoTT.Fibrations.html#lab99">Basic facts about fibrations</a>

</li>
</ul>
<a href="HoTT.types.UniverseLevel.html"><h2>Library HoTT.types.UniverseLevel</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.UniverseLevel.html#lab100">Universe Levels</a>

</li>
</ul>
<a href="HoTT.FunextVarieties.html"><h2>Library HoTT.FunextVarieties</h2></a>
<ul class="doclist">
<li><a href="HoTT.FunextVarieties.html#lab101">Varieties of function extensionality</a>
<ul class="doclist">
<li><a href="HoTT.FunextVarieties.html#lab102">Functional extensionality is downward closed</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.HSet.html"><h2>Library HoTT.HSet</h2></a>
<ul class="doclist">
<li><a href="HoTT.HSet.html#lab103">H-Sets</a>

</li>
</ul>
<a href="HoTT.types.Bool.html"><h2>Library HoTT.types.Bool</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Bool.html#lab104">Theorems about the booleans</a>

</li>
</ul>
<a href="HoTT.types.Sum.html"><h2>Library HoTT.types.Sum</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Sum.html#lab105">Theorems about disjoint unions</a>
<ul class="doclist">
<li><a href="HoTT.types.Sum.html#lab106">CoUnpacking</a>

</li>
<li><a href="HoTT.types.Sum.html#lab107">Eta conversion</a>

</li>
<li><a href="HoTT.types.Sum.html#lab108">Paths</a>

</li>
<li><a href="HoTT.types.Sum.html#lab109">Transport</a>

</li>
<li><a href="HoTT.types.Sum.html#lab110">Functorial action</a>

</li>
<li><a href="HoTT.types.Sum.html#lab111">Equivalences</a>

</li>
<li><a href="HoTT.types.Sum.html#lab112">Symmetry</a>

</li>
<li><a href="HoTT.types.Sum.html#lab113">Universal mapping properties</a>

</li>
<li><a href="HoTT.types.Sum.html#lab114">Sums preserve most truncation</a>

</li>
<li><a href="HoTT.types.Sum.html#lab115">Binary coproducts are equivalent to dependent sigmas where the first component is a bool.</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.types.Universe.html"><h2>Library HoTT.types.Universe</h2></a>
<ul class="doclist">
<li><a href="HoTT.types.Universe.html#lab116">Theorems about the universe, including the Univalence Axiom.</a>
<ul class="doclist">
<li><a href="HoTT.types.Universe.html#lab117">Paths</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.Pointed.html"><h2>Library HoTT.Pointed</h2></a>
<ul class="doclist">
<li><a href="HoTT.Pointed.html#lab118">Pointed Types</a>

</li>
</ul>
<a href="HoTT.Tactics.html"><h2>Library HoTT.Tactics</h2></a>
<ul class="doclist">
<li><a href="HoTT.Tactics.html#lab119">Extra tactics for homotopy type theory.</a>
<ul class="doclist">
<li><a href="HoTT.Tactics.html#lab120">Tactics for dealing with <span class="inlinecode"><span class="id" type="var">Funext</span></span></a>
<ul class="doclist">
<li><a href="HoTT.Tactics.html#lab121">Tactics about <span class="inlinecode"><span class="id" type="var">transport</span></span>ing with <span class="inlinecode"><span class="id" type="var">path_forall</span></span></a>

</li>
</ul>

</li>
<li><a href="HoTT.Tactics.html#lab122">A more powerful variant of <span class="inlinecode"><span class="id" type="var">path_induction</span></span></a>

</li>
</ul>

</li>
<li><a href="HoTT.Tactics.html#lab123">Miscellaneous tactics</a>

</li>
</ul>
<a href="HoTT.HoTT.html"><h2>Library HoTT.HoTT</h2></a>
<a href="HoTT.Misc.html"><h2>Library HoTT.Misc</h2></a>
<ul class="doclist">
<li><a href="HoTT.Misc.html#lab124">Misecllaneous material</a>
<ul class="doclist">
<li><a href="HoTT.Misc.html#lab125">Null homotopies of maps</a>

</li>
<li><a href="HoTT.Misc.html#lab126">Sigmas of hprops.</a>
<ul class="doclist">
<li><a href="HoTT.Misc.html#lab127">Paths between equivalences</a>

</li>
</ul>

</li>
<li><a href="HoTT.Misc.html#lab128"><span class="inlinecode"><span class="id" type="var">Bool</span></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode">(<span class="id" type="var">Bool</span></span> <span class="inlinecode">&lt;~&gt;</span> <span class="inlinecode"><span class="id" type="var">Bool</span>)</span></a>

</li>
<li><a href="HoTT.Misc.html#lab129">Equivalences between contractible types</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.TruncType.html"><h2>Library HoTT.TruncType</h2></a>
<ul class="doclist">
<li><a href="HoTT.TruncType.html#lab130">Universes of truncated types.</a>
<ul class="doclist">
<li><a href="HoTT.TruncType.html#lab131"><span class="inlinecode"><span class="id" type="var">TruncType</span></span>: Universes of truncated types</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.Functorish.html"><h2>Library HoTT.Functorish</h2></a>
<a href="HoTT.FunextAxiom.html"><h2>Library HoTT.FunextAxiom</h2></a>
<a href="HoTT.UnivalenceAxiom.html"><h2>Library HoTT.UnivalenceAxiom</h2></a>
<a href="HoTT.Modality.html"><h2>Library HoTT.Modality</h2></a>
<ul class="doclist">
<li><a href="HoTT.Modality.html#lab132">Modalities</a>

</li>
</ul>
<a href="HoTT.hit.Circle.html"><h2>Library HoTT.hit.Circle</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Circle.html#lab133">Theorems about the circle <span class="inlinecode"><span class="id" type="var">S¹</span></span>.</a>

</li>
</ul>
<a href="HoTT.hit.Truncations.html"><h2>Library HoTT.hit.Truncations</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Truncations.html#lab134">Truncations of types, in all dimensions.</a>
<ul class="doclist">
<li><a href="HoTT.hit.Truncations.html#lab135">Definition.</a>

</li>
<li><a href="HoTT.hit.Truncations.html#lab136">Functoriality</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.Connectedness.html"><h2>Library HoTT.hit.Connectedness</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Connectedness.html#lab137">Connectedness</a>
<ul class="doclist">
<li><a href="HoTT.hit.Connectedness.html#lab138">Connectedness</a>

</li>
<li><a href="HoTT.hit.Connectedness.html#lab139">Extensions</a>

</li>
<li><a href="HoTT.hit.Connectedness.html#lab140">Connectivity of pointed types</a>

</li>
<li><a href="HoTT.hit.Connectedness.html#lab141">Connectivity of the wedge into the product.</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.Flattening.html"><h2>Library HoTT.hit.Flattening</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Flattening.html#lab142">The flattening lemma.</a>

</li>
</ul>
<a href="HoTT.hit.Interval.html"><h2>Library HoTT.hit.Interval</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Interval.html#lab143">Theorems about the homotopical interval.</a>
<ul class="doclist">
<li><a href="HoTT.hit.Interval.html#lab144">From an interval type, we can prove function extensionality.</a>

</li>
<li><a href="HoTT.hit.Interval.html#lab145">The interval is contractible.</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.Suspension.html"><h2>Library HoTT.hit.Suspension</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Suspension.html#lab146">The suspension of a type</a>
<ul class="doclist">
<li><a href="HoTT.hit.Suspension.html#lab147">Eta-rule.</a>

</li>
<li><a href="HoTT.hit.Suspension.html#lab148">Nullhomotopies of maps out of suspensions</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.Spheres.html"><h2>Library HoTT.hit.Spheres</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.Spheres.html#lab149">The spheres, in all dimensions.</a>
<ul class="doclist">
<li><a href="HoTT.hit.Spheres.html#lab150">Definition, by iterated suspension.</a>

</li>
<li><a href="HoTT.hit.Spheres.html#lab151">Explicit equivalences in low dimensions</a>

</li>
<li><a href="HoTT.hit.Spheres.html#lab152">Truncatedness via spheres</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.TwoSphere.html"><h2>Library HoTT.hit.TwoSphere</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.TwoSphere.html#lab153">Theorems about the 2-sphere <span class="inlinecode"><span class="id" type="var">S</span>²</span>.</a>

</li>
</ul>
<a href="HoTT.hit.minus1Trunc.html"><h2>Library HoTT.hit.minus1Trunc</h2></a>
<ul class="doclist">
<li><a href="HoTT.hit.minus1Trunc.html#lab154">(-1)-truncation</a>
<ul class="doclist">
<li><a href="HoTT.hit.minus1Trunc.html#lab155">The non-dependent version of the eliminator.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab156"><span class="inlinecode"><span class="id" type="var">minus1Trunc</span></span> <span class="inlinecode"><span class="id" type="var">A</span></span> is always a proposition.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab157">Inhabited propositions are contractible.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab158">"Epi" and "mono" implies equivalence.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab159">The monadic structure of <span class="inlinecode"><span class="id" type="var">minus1Trunc</span></span>.</a>
<ul class="doclist">
<li><a href="HoTT.hit.minus1Trunc.html#lab160">Functoriality of <span class="inlinecode"><span class="id" type="var">minus1Trunc_map</span></span>.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab161">The unit.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab162">Naturality of unit.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab163">The multiplication.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab164">Naturality of multiplication.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab165">Unit laws.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab166">The strength.</a>

</li>
<li><a href="HoTT.hit.minus1Trunc.html#lab167">Naturality of strength.</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.epi.html"><h2>Library HoTT.hit.epi</h2></a>
<a href="HoTT.hit.unique_choice.html"><h2>Library HoTT.hit.unique_choice</h2></a>
<a href="HoTT.hit.quotient.html"><h2>Library HoTT.hit.quotient</h2></a>
<ul class="doclist">
<li><ul class="doclist">
<li><a href="HoTT.hit.quotient.html#lab168">Quotient of a Type by a set-valued relation</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.hit.iso.html"><h2>Library HoTT.hit.iso</h2></a>
<a href="HoTT.types.ObjectClassifier.html"><h2>Library HoTT.types.ObjectClassifier</h2></a>
<a href="HoTT.categories.categories.html"><h2>Library HoTT.categories.categories</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.categories.html#lab169">Category Theory</a>
<ul class="doclist">
<li><a href="HoTT.categories.categories.html#lab170">Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab171">Functors</a>

</li>
<li><a href="HoTT.categories.categories.html#lab172">Natural Transformations</a>

</li>
<li><a href="HoTT.categories.categories.html#lab173">Functor Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab174">Groupoids</a>

</li>
<li><a href="HoTT.categories.categories.html#lab175">Discrete Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab176">Indiscrete Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab177">Finite Discrete Categories (natural numbers as categories)</a>

</li>
<li><a href="HoTT.categories.categories.html#lab178">Initial and Terminal Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab179">The Category of Sets</a>

</li>
<li><a href="HoTT.categories.categories.html#lab180">The Hom Functor</a>

</li>
<li><a href="HoTT.categories.categories.html#lab181">Profunctors</a>

</li>
<li><a href="HoTT.categories.categories.html#lab182">The Category of Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab183">Laws about Functor Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab184">Laws about Product Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab185">Comma Categories</a>

</li>
<li><a href="HoTT.categories.categories.html#lab186">Universal Properties and Universal Morphisms</a>

</li>
<li><a href="HoTT.categories.categories.html#lab187">Kan Extensions</a>

</li>
<li><a href="HoTT.categories.categories.html#lab188">Adjunctions</a>

</li>
<li><a href="HoTT.categories.categories.html#lab189">Limits</a>

</li>
<li><a href="HoTT.categories.categories.html#lab190">Pseudofunctors</a>

</li>
<li><a href="HoTT.categories.categories.html#lab191">Duality as a Functor</a>

</li>
<li><a href="HoTT.categories.categories.html#lab192">The Grothendieck Construction</a>

</li>
<li><a href="HoTT.categories.categories.html#lab193">The Category of Sections of a Functor</a>

</li>
<li><a href="HoTT.categories.categories.html#lab194">The Dependent Product</a>

</li>
<li><a href="HoTT.categories.categories.html#lab195">The Yoneda Lemma</a>

</li>
<li><a href="HoTT.categories.categories.html#lab196">The Structure Identity Principle</a>

</li>
<li><a href="HoTT.categories.categories.html#lab197">Fundamental Pregroupoids</a>

</li>
<li><a href="HoTT.categories.categories.html#lab198">Homotopy PreCategory</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Category.html"><h2>Library HoTT.categories.Category.Category</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Category.html#lab199">Categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Category.html#lab200">Definition of precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab201">Opposite precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab202">Morphisms in precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab203">Universal objects</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab204">Product precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab205">∑-precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab206">Strict categories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab207">Coproduct precategories</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab208">Categories (univalent or saturated)</a>

</li>
<li><a href="HoTT.categories.Category.Category.html#lab209">Subcategories</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Functor.html"><h2>Library HoTT.categories.Functor.Functor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Functor.html#lab210">Functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Functor.html#lab211">Definition</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab212">Composition</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab213">Duals</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab214">Identity</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab215">Classification of path space</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab216">Product functors</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab217">Coproduct functors</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab218">Full, Faithful, Fully Faithful</a>

</li>
<li><a href="HoTT.categories.Functor.Functor.html#lab219">Pointwise functors (functoriality of functor category construction)</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.NaturalTransformation.html"><h2>Library HoTT.categories.NaturalTransformation.NaturalTransformation</h2></a>
<a href="HoTT.categories.Category.Core.html"><h2>Library HoTT.categories.Category.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Core.html#lab220">Definition of a <span class="inlinecode"><span class="id" type="var">PreCategory</span></span></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Core.html#lab221">Simple laws about the identity morphism</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Core.html"><h2>Library HoTT.categories.Functor.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Core.html#lab222">Definition of a functor</a>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Core.html"><h2>Library HoTT.categories.NaturalTransformation.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Core.html#lab223">Definition of natural transformation</a>

</li>
</ul>
<a href="HoTT.categories.Category.Morphisms.html"><h2>Library HoTT.categories.Category.Morphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Morphisms.html#lab224">Definitions and theorems about {iso,epi,mono,}morphisms in a precategory</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Morphisms.html#lab225">Definition of isomorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab226">Theorems about isomorphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Morphisms.html#lab227">The inverse of a morphism is unique</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab228">Equivalence between the record and sigma versions of <span class="inlinecode"><span class="id" type="var">IsIsomorphism</span></span></a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab229">Being an isomorphism is a mere proposition</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab230">Equivalence between record and sigma versions of <span class="inlinecode"><span class="id" type="var">Isomorphic</span></span></a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab231">Isomorphisms form an hSet</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab232">Equality between isomorphisms is determined by equality between their forward components</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab233">Equality between isomorphisms is equivalent to by equality between their forward components</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab234">The identity is an isomorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab235">Inverses of isomorphisms are isomorphisms</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab236">Composition of isomorphisms gives an isomorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab237">Being isomorphic is a reflexive relation</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab238">Being isomorphic is a symmetric relation</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab239">Being isomorphic is a transitive relation</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab240">Equality gives rise to isomorphism</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab241">Epimorphisms and Monomorphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Morphisms.html#lab242">The identity is an epimorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab243">The identity is a monomorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab244">Composition of epimorphisms gives an epimorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab245">Composition of monomorphisms gives a monomorphism</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab246">Existence of {epi,mono}morphisms are a preorder</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab247">Retractions are epimorphisms</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab248">Sections are monomorphisms</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab249">Isomorphisms are both sections and retractions</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab250">Isomorphisms are therefore epimorphisms and monomorphisms</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab251">Lemmas about <span class="inlinecode"><span class="id" type="var">idtoiso</span></span></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Morphisms.html#lab252"><span class="inlinecode"><span class="id" type="var">transport</span></span>ing across an equality of morphisms is the same as conjugating with <span class="inlinecode"><span class="id" type="var">idtoiso</span></span></a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab253"><span class="inlinecode"><span class="id" type="var">idtoiso</span></span> respects inverse</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab254"><span class="inlinecode"><span class="id" type="var">idtoiso</span></span> respects composition</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab255"><span class="inlinecode"><span class="id" type="var">idtoiso</span></span> respects application of functors on morphisms and objects</a>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab256">Functors preserve isomorphisms</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Category.Morphisms.html#lab257">Lemmas about how to move isomorphisms around equalities, following <span class="inlinecode"><span class="id" type="var">HoTT.PathGroupoids</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Strict.html"><h2>Library HoTT.categories.Category.Strict</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Strict.html#lab258">Definition of a strict category</a>

</li>
</ul>
<a href="HoTT.categories.Category.Univalent.html"><h2>Library HoTT.categories.Category.Univalent</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Univalent.html#lab259">Definition of a univalent/saturated precategory, or just "category"</a>
<ul class="doclist">
<li><ul class="doclist">
<li><a href="HoTT.categories.Category.Univalent.html#lab260">The objects of a category are a 1-type</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Objects.html"><h2>Library HoTT.categories.Category.Objects</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Objects.html#lab261">Universal objects</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Objects.html#lab262">Definition of "unique up to unique isomorphism"</a>

</li>
<li><a href="HoTT.categories.Category.Objects.html#lab263">Terminal objects</a>

</li>
<li><a href="HoTT.categories.Category.Objects.html#lab264">Initial objects</a>

</li>
<li><a href="HoTT.categories.Category.Objects.html#lab265">Initial and terminal objects are unique up to unique isomorphism</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Dual.html"><h2>Library HoTT.categories.Category.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Dual.html#lab266">Opposite Category</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Dual.html#lab267">Definition of <span class="inlinecode"><span class="id" type="var">C</span>ᵒᵖ</span></a>

</li>
<li><a href="HoTT.categories.Category.Dual.html#lab268"><span class="inlinecode">ᵒᵖ</span> is propositionally involutive</a>

</li>
<li><a href="HoTT.categories.Category.Dual.html#lab269">Initial objects are opposite terminal objects, and vice versa</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Prod.html"><h2>Library HoTT.categories.Category.Prod</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Prod.html#lab270">Product Category</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Prod.html#lab271">Definition of <span class="inlinecode">×</span> for categories</a>

</li>
<li><a href="HoTT.categories.Category.Prod.html#lab272">The product of strict categories is strict</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Sum.html"><h2>Library HoTT.categories.Category.Sum</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sum.html#lab273">The coproduct of categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sum.html#lab274">Definition of <span class="inlinecode">+</span> for categories</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Sigma.Core.html"><h2>Library HoTT.categories.Category.Sigma.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab275">∑-categories - exploded Grothendieck constructions, or generalizations of subcategories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab276">Definition of a <span class="inlinecode"><span class="id" type="var">sigT</span></span>-precategory</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab277">First projection functor</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab278">Variant of <span class="inlinecode"><span class="id" type="var">sigT</span></span>-precategory when we are taking a subset of morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab279">Definition of <span class="inlinecode"><span class="id" type="var">sig</span></span>-precategory</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.Core.html#lab280">First projection functor</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Composition.Composition.html"><h2>Library HoTT.categories.Functor.Composition.Composition</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Composition.html#lab281">Composition of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Composition.html#lab282">Definition of composition</a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Composition.html#lab283">Functoriality of composition</a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Composition.html#lab284">Laws about functor composition</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Composition.Core.html"><h2>Library HoTT.categories.Functor.Composition.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Core.html#lab285">Composition of functors</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Identity.html"><h2>Library HoTT.categories.Functor.Identity</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Identity.html#lab286">Identity functor</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Paths.html"><h2>Library HoTT.categories.Functor.Paths</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Paths.html#lab287">Classification of path spaces of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Paths.html#lab288">Equivalence between the record and sigma-type versions of a functor</a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab289">Classify sufficient conditions to prove functors equal</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Paths.html#lab290">Said proof respects <span class="inlinecode"><span class="id" type="var">object_of</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab291">Said proof respects <span class="inlinecode"><span class="id" type="var">idpath</span></span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab292">Equality of functors gives rise to an inhabitant of the path-classifying-type</a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab293">Curried version of path classifying lemma</a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab294">Curried version of path classifying lemma, using <span class="inlinecode"><span class="id" type="keyword">∀</span></span> in place of equality of functions</a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab295">Classify equality of functors up to equivalence</a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab296">If the objects in <span class="inlinecode"><span class="id" type="var">D</span></span> are n-truncated, then so is the type of  functors <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Paths.html#lab297">Tactic for proving equality of functors</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Sigma.Sigma.html"><h2>Library HoTT.categories.Category.Sigma.Sigma</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.Sigma.html#lab298">∑-precategories</a>

</li>
</ul>
<a href="HoTT.categories.Category.Sigma.OnMorphisms.html"><h2>Library HoTT.categories.Category.Sigma.OnMorphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.OnMorphisms.html#lab299">∑-categories on morphisms - a category with the same objects, but a ∑ type for morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.OnMorphisms.html#lab300">Definition of <span class="inlinecode"><span class="id" type="var">sigT_mor</span></span>-precategory</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.OnMorphisms.html#lab301">First projection functor</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.OnMorphisms.html#lab302">Definition of <span class="inlinecode"><span class="id" type="var">sig_mor</span></span>-precategory</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.OnMorphisms.html#lab303">First projection functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Sigma.OnObjects.html"><h2>Library HoTT.categories.Category.Sigma.OnObjects</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.OnObjects.html#lab304">∑-categories on objects - a generalization of subcategories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Sigma.OnObjects.html#lab305">Definition of <span class="inlinecode"><span class="id" type="var">sigT_obj</span></span>-precategory</a>

</li>
<li><a href="HoTT.categories.Category.Sigma.OnObjects.html#lab306">First projection functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Subcategory.Subcategory.html"><h2>Library HoTT.categories.Category.Subcategory.Subcategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Subcategory.Subcategory.html#lab307">Subcategories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Subcategory.Subcategory.html#lab308">Full</a>

</li>
<li><a href="HoTT.categories.Category.Subcategory.Subcategory.html#lab309">Wide</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Category.Subcategory.Full.html"><h2>Library HoTT.categories.Category.Subcategory.Full</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Subcategory.Full.html#lab310">Full Subcategories</a>

</li>
</ul>
<a href="HoTT.categories.Category.Subcategory.Wide.html"><h2>Library HoTT.categories.Category.Subcategory.Wide</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Subcategory.Wide.html#lab311">Wide subcategories</a>

</li>
</ul>
<a href="HoTT.categories.Category.Notations.html"><h2>Library HoTT.categories.Category.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Notations.html#lab312">Notations for categories</a>

</li>
</ul>
<a href="HoTT.categories.Category.Utf8.html"><h2>Library HoTT.categories.Category.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Category.Utf8.html#lab313">Unicode notations for categories</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Prod.html"><h2>Library HoTT.categories.Functor.Prod</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.html#lab314">Functors involving product categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.html#lab315">First and second projections from a product precategory</a>

</li>
<li><a href="HoTT.categories.Functor.Prod.html#lab316">Product of two functors from the same domain</a>

</li>
<li><a href="HoTT.categories.Functor.Prod.html#lab317">Pairing of two functors</a>

</li>
<li><a href="HoTT.categories.Functor.Prod.html#lab318">Partially applied functors out of a product precategory</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Dual.html"><h2>Library HoTT.categories.Functor.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Dual.html#lab319">Opposite functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Dual.html#lab320">Definition of <span class="inlinecode"><span class="id" type="var">F</span>ᵒᵖ</span>, and a variant for stripping <span class="inlinecode">ᵒᵖ</span>s off of categories</a>

</li>
<li><a href="HoTT.categories.Functor.Dual.html#lab321"><span class="inlinecode">ᵒᵖ</span> is propositionally involutive</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.SetCategory.SetCategory.html"><h2>Library HoTT.categories.SetCategory.SetCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.SetCategory.html#lab322">Category of sets</a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.SetCategory.html#lab323">Definitoins of <span class="inlinecode"><span class="id" type="var">set_cat</span></span> and <span class="inlinecode"><span class="id" type="var">prop_cat</span></span></a>

</li>
<li><a href="HoTT.categories.SetCategory.SetCategory.html#lab324">Morphisms in the category of sets</a>

</li>
<li><a href="HoTT.categories.SetCategory.SetCategory.html#lab325">Functors to/from the category of sets</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.SetCategory.Core.html"><h2>Library HoTT.categories.SetCategory.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Core.html#lab326">PreCategories <span class="inlinecode"><span class="id" type="var">set_cat</span></span> and <span class="inlinecode"><span class="id" type="var">prop_cat</span></span></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Core.html#lab327"><span class="inlinecode"><span class="id" type="keyword">Prop</span></span> is a strict category</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.SetCategory.Morphisms.html"><h2>Library HoTT.categories.SetCategory.Morphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Morphisms.html#lab328">Morphisms in <span class="inlinecode"><span class="id" type="var">set_cat</span></span></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Morphisms.html#lab329">Isomorphisms in <span class="inlinecode"><span class="id" type="var">set_cat</span></span> are eqivalent to equivalences.</a>

</li>
<li><a href="HoTT.categories.SetCategory.Morphisms.html#lab330">Isomorphisms in <span class="inlinecode"><span class="id" type="var">prop_cat</span></span> are eqivalent to equivalences.</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.SetCategory.Functors.Functors.html"><h2>Library HoTT.categories.SetCategory.Functors.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Functors.Functors.html#lab331">Functors between <span class="inlinecode"><span class="id" type="var">set_cat</span></span> and <span class="inlinecode"><span class="id" type="var">prop_cat</span></span></a>
<ul class="doclist">
<li><a href="HoTT.categories.SetCategory.Functors.Functors.html#lab332">Functors to <span class="inlinecode"><span class="id" type="var">prop_cat</span></span> give rise to functors to <span class="inlinecode"><span class="id" type="var">set_cat</span></span></a>

</li>
<li><a href="HoTT.categories.SetCategory.Functors.Functors.html#lab333">Functors from <span class="inlinecode"><span class="id" type="var">set_cat</span></span> give rise to functors to <span class="inlinecode"><span class="id" type="var">prop_cat</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FundamentalPreGroupoidCategory.html"><h2>Library HoTT.categories.FundamentalPreGroupoidCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FundamentalPreGroupoidCategory.html#lab334">Fundamental Pregroupoids</a>
<ul class="doclist">
<li><a href="HoTT.categories.FundamentalPreGroupoidCategory.html#lab335">Categorification of the fundamental pregroupoid of a type</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.HomotopyPreCategory.html"><h2>Library HoTT.categories.HomotopyPreCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.HomotopyPreCategory.html#lab336">Homotopy PreCategory of Types</a>
<ul class="doclist">
<li><a href="HoTT.categories.HomotopyPreCategory.html#lab337">The Homotopy PreCategory of Types</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.HomFunctor.html"><h2>Library HoTT.categories.HomFunctor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.HomFunctor.html#lab338">Hom Functor</a>
<ul class="doclist">
<li><a href="HoTT.categories.HomFunctor.html#lab339">Definition of <span class="inlinecode"><span class="id" type="var">hom</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="keyword">Set</span></span> as a functor</a>

</li>
<li><a href="HoTT.categories.HomFunctor.html#lab340">Covariant hom functor <span class="inlinecode"><span class="id" type="var">hom_C</span>(<span class="id" type="var">A</span>,</span> <span class="inlinecode">─)</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="tactic">set</span></span></a>

</li>
<li><a href="HoTT.categories.HomFunctor.html#lab341">Contravariant hom functor <span class="inlinecode"><span class="id" type="var">hom_C</span>(─,</span> <span class="inlinecode"><span class="id" type="var">A</span>)</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="tactic">set</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Attributes.html"><h2>Library HoTT.categories.Functor.Attributes</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Attributes.html#lab342">Attributes of functors (full, faithful, split essentially surjective)</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Attributes.html#lab343">Natural transformation <span class="inlinecode"><span class="id" type="var">hom_C</span>(─,</span> <span class="inlinecode">─)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">hom_D</span>(<span class="id" type="var">F</span>ᵒᵖ(─),</span> <span class="inlinecode"><span class="id" type="var">F</span>(─))</span></a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab344">Full</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab345">Faithful</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab346">Fully Faithful</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab347">Fully Faithful → Full</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab348">Fully Faithful → Faithful</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab349">Full * Faithful → Fully Faithful</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab350">Split Essentially Surjective</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab351">Essentially Surjective</a>

</li>
<li><a href="HoTT.categories.Functor.Attributes.html#lab352">Weak Equivalence</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Paths.html"><h2>Library HoTT.categories.NaturalTransformation.Paths</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab353">Classify the path space of natural transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab354">Equivalence between record and sigma versions of natural transformation</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab355">The type of natural transformations is an hSet</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab356">Equality of natural transformations is implied by equality of components</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab357">Equality of natural transformations is equivalent to equality of components</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Paths.html#lab358">Tactic for proving equality of natural transformations</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Identity.html"><h2>Library HoTT.categories.NaturalTransformation.Identity</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Identity.html#lab359">Identity natural transformation</a>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Composition.Composition.html"><h2>Library HoTT.categories.NaturalTransformation.Composition.Composition</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Composition.html#lab360">Composition of natural transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Composition.html#lab361">Composition</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Composition.html#lab362">Functoriality</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Composition.html#lab363">Laws about composition</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Composition.Core.html"><h2>Library HoTT.categories.NaturalTransformation.Composition.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Core.html#lab364">Composition of natural transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Core.html#lab365">Vertical composition</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Core.html#lab366">Whiskering</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Composition.Laws.html"><h2>Library HoTT.categories.NaturalTransformation.Composition.Laws</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab367">Laws about composition of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab368">left identity : <span class="inlinecode">1</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">T</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab369">right identity : <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">T</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab370">right whisker left identity : <span class="inlinecode">1</span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">=</span> <span class="inlinecode">1</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab371">left whisker right identity : <span class="inlinecode"><span class="id" type="var">G</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode">1</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab372">whisker exchange law : <span class="inlinecode">(<span class="id" type="var">G'</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">T'</span></span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<span class="id" type="var">T'</span></span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F'</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">G</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab373">left whisker composition : <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode">(<span class="id" type="var">T</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">T'</span>)</span> <span class="inlinecode">=</span> <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">∘ᴸ</span> <span class="inlinecode"><span class="id" type="var">T'</span>)</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab374">right whisker composition : <span class="inlinecode">(<span class="id" type="var">T</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">T'</span>)</span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">=</span> <span class="inlinecode">(<span class="id" type="var">T</span></span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">T'</span></span> <span class="inlinecode">∘ᴿ</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab375">associators - natural transformations between <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">G</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">H</span>)</span> and <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">G</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">H</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab376">associativity : <span class="inlinecode">(<span class="id" type="var">T</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">U</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">V</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">U</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">V</span>)</span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab377">left unitors : natural transformations between <span class="inlinecode">1</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">F</span></span> and <span class="inlinecode"><span class="id" type="var">F</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab378">right unitors : natural transformations between <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">1</span> and <span class="inlinecode"><span class="id" type="var">F</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Laws.html#lab379">Tactics for inserting appropriate associators, whiskers, and unitors</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.FunctorCategory.html"><h2>Library HoTT.categories.FunctorCategory.FunctorCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.FunctorCategory.html#lab380">Functor category</a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.FunctorCategory.html#lab381">Definition</a>

</li>
<li><a href="HoTT.categories.FunctorCategory.FunctorCategory.html#lab382">Morphisms in a functor category</a>

</li>
<li><a href="HoTT.categories.FunctorCategory.FunctorCategory.html#lab383">Functoriality of <span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.FunctorCategory.html#lab384">Opposite functor <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>ᵒᵖ)ᵒᵖ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Core.html"><h2>Library HoTT.categories.FunctorCategory.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Core.html#lab385">Functor category <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span> (also <span class="inlinecode"><span class="id" type="var">C</span>ᴰ</span> and <span class="inlinecode">[<span class="id" type="var">D</span>,</span> <span class="inlinecode"><span class="id" type="var">C</span>]</span>)</a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Core.html#lab386">Definition of <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Core.html#lab387"><span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> is a strict category if <span class="inlinecode"><span class="id" type="var">D</span></span> is</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Composition.Functorial.html"><h2>Library HoTT.categories.NaturalTransformation.Composition.Functorial</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#lab388">Functoriality of composition of natural transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#lab389">whiskering on the left is a functor</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Composition.Functorial.html#lab390">whiskering on the right is a functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html"><h2>Library HoTT.categories.ExponentialLaws.ExponentialLaws</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab391">Exponential Laws</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab392">Laws about the initial category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab393"><span class="inlinecode"><span class="id" type="var">x⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab394"><span class="inlinecode">0ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span> if <span class="inlinecode"><span class="id" type="var">x</span></span> <span class="inlinecode">≠</span> <span class="inlinecode">0</span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab395">Laws about the terminal category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab396"><span class="inlinecode"><span class="id" type="var">x¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">x</span></span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab397"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab398">The law that a sum in an exponent is a product</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab399"><span class="inlinecode"><span class="id" type="var">y</span>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">y</span>ᵐ</span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab400">The law that exponentiation distributes over product</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab401"><span class="inlinecode">(<span class="id" type="var">y</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>)ⁿ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>ⁿ</span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab402">Currying</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.ExponentialLaws.html#lab403"><span class="inlinecode">(<span class="id" type="var">y</span>ⁿ)ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿᵐ</span></a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law0.html"><h2>Library HoTT.categories.ExponentialLaws.Law0</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law0.html#lab404">Exponential laws about the initial category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law0.html#lab405">x⁰ ≅ 1</a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law0.html#lab406"><span class="inlinecode">0ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span> if <span class="inlinecode"><span class="id" type="var">x</span></span> <span class="inlinecode">≠</span> <span class="inlinecode">0</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law0.html#lab407"><span class="inlinecode">0<span class="id" type="var">⁰</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law1.Law1.html"><h2>Library HoTT.categories.ExponentialLaws.Law1.Law1</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Law1.html#lab408">Laws about the terminal category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Law1.html#lab409"><span class="inlinecode"><span class="id" type="var">x¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">x</span></span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law1.Law1.html#lab410"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law1.Functors.html"><h2>Library HoTT.categories.ExponentialLaws.Law1.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab411">Functors involving functor categories involving the terminal category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab412"><span class="inlinecode"><span class="id" type="var">C¹</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab413"><span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C¹</span></span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab414"><span class="inlinecode">1ˣ</span> <span class="inlinecode">→</span> <span class="inlinecode">1</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab415"><span class="inlinecode">1</span> <span class="inlinecode">→</span> <span class="inlinecode">1ˣ</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law1.Functors.html#lab416"><span class="inlinecode">1ˣ</span> <span class="inlinecode">≅</span> <span class="inlinecode">1</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law1.Law.html"><h2>Library HoTT.categories.ExponentialLaws.Law1.Law</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Law.html#lab417">Exponential laws about the terminal category</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law1.Law.html#lab418"><span class="inlinecode"><span class="id" type="var">C¹</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law2.Law2.html"><h2>Library HoTT.categories.ExponentialLaws.Law2.Law2</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law2.Law2.html#lab419">The law that a sum in an exponent is a product</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law2.Law2.html#lab420"><span class="inlinecode"><span class="id" type="var">y</span>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">y</span>ᵐ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law2.Functors.html"><h2>Library HoTT.categories.ExponentialLaws.Law2.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law2.Functors.html#lab421">Exponential functors between products and sums in exponents</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law2.Functors.html#lab422"><span class="inlinecode"><span class="id" type="var">y</span>ⁿ<span class="id" type="var">⁺</span>ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">y</span>ᵐ</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law2.Functors.html#lab423"><span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">y</span>ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ<span class="id" type="var">⁺</span>ᵐ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law3.Law3.html"><h2>Library HoTT.categories.ExponentialLaws.Law3.Law3</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law3.Law3.html#lab424">The law that exponentiation distributes over product</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law3.Law3.html#lab425"><span class="inlinecode">(<span class="id" type="var">y</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>)ⁿ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>ⁿ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law3.Functors.html"><h2>Library HoTT.categories.ExponentialLaws.Law3.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law3.Functors.html#lab426">Functors between an exponential of a product and a product of exponentials</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law3.Functors.html#lab427"><span class="inlinecode">(<span class="id" type="var">y</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>)ⁿ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>ⁿ</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law3.Functors.html#lab428"><span class="inlinecode"><span class="id" type="var">y</span>ⁿ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>ⁿ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">y</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">z</span>)ⁿ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law4.Law4.html"><h2>Library HoTT.categories.ExponentialLaws.Law4.Law4</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law4.Law4.html#lab429">Currying</a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law4.Law4.html#lab430"><span class="inlinecode">(<span class="id" type="var">y</span>ⁿ)ᵐ</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿᵐ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.ExponentialLaws.Law4.Functors.html"><h2>Library HoTT.categories.ExponentialLaws.Law4.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law4.Functors.html#lab431">Functors about currying, between <span class="inlinecode"><span class="id" type="var">C₁</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C₂</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> and <span class="inlinecode"><span class="id" type="var">C₁</span></span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C₂</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span></a>
<ul class="doclist">
<li><a href="HoTT.categories.ExponentialLaws.Law4.Functors.html#lab432"><span class="inlinecode">(<span class="id" type="var">y</span>ⁿ)ᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">y</span>ⁿᵐ</span></a>

</li>
<li><a href="HoTT.categories.ExponentialLaws.Law4.Functors.html#lab433"><span class="inlinecode"><span class="id" type="var">y</span>ⁿᵐ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">y</span>ⁿ)ᵐ</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Composition.Functorial.html"><h2>Library HoTT.categories.Functor.Composition.Functorial</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Functorial.html#lab434">Functoriality of functor composition</a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Functorial.html#lab435">Construction of the functor <span class="inlinecode"><span class="id" type="var">_</span>∘<span class="id" type="var">_</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">×</span> <span class="inlinecode">(<span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">E</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">E</span>)</span> and it's curried variant</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Composition.Laws.html"><h2>Library HoTT.categories.Functor.Composition.Laws</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab436">Laws about composition of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab437">left identity : <span class="inlinecode">1</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">F</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab438">right identity : <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">1</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">F</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab439">Action of left and right identity laws on objects</a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab440">associativity : <span class="inlinecode">(<span class="id" type="var">H</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">G</span>)</span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">H</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">G</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span></a>

</li>
<li><a href="HoTT.categories.Functor.Composition.Laws.html#lab441">Action of associativity on objects</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Sum.html"><h2>Library HoTT.categories.Functor.Sum</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Sum.html#lab442">Functors involving coproduct categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Sum.html#lab443">Injections <span class="inlinecode"><span class="id" type="var">inl</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">D</span></span> and <span class="inlinecode"><span class="id" type="var">inr</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Sum.html#lab444">Coproduct of functors <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">F'</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">C'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Sum.html#lab445">swap : <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">+</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Pointwise.html"><h2>Library HoTT.categories.Functor.Pointwise</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Pointwise.html#lab446">Functors between functor categories constructed pointwise</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Pointwise.html#lab447">Construction of <span class="inlinecode"><span class="id" type="var">pointwise</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D'</span>)</span> from <span class="inlinecode"><span class="id" type="var">C'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span> and <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D'</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Pointwise.html#lab448">Construction of <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D'</span>)</span> from <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D'</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Pointwise.html#lab449">Construction of <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> from <span class="inlinecode"><span class="id" type="var">C'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Prod.Prod.html"><h2>Library HoTT.categories.Functor.Prod.Prod</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Prod.html#lab450">Properties of product of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Prod.html#lab451">Universal property</a>

</li>
<li><a href="HoTT.categories.Functor.Prod.Prod.html#lab452">Functoriality</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Prod.Universal.html"><h2>Library HoTT.categories.Functor.Prod.Universal</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Universal.html#lab453">Universal properties of product categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Universal.html#lab454"><span class="inlinecode"><span class="id" type="var">fst</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">a</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">b</span>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">a</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Prod.Universal.html#lab455"><span class="inlinecode"><span class="id" type="var">snd</span></span> <span class="inlinecode">∘</span> <span class="inlinecode">(<span class="id" type="var">a</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">b</span>)</span> <span class="inlinecode">=</span> <span class="inlinecode"><span class="id" type="var">b</span></span></a>

</li>
<li><a href="HoTT.categories.Functor.Prod.Universal.html#lab456">Universal property characterizing unique product of functors</a>

</li>
<li><a href="HoTT.categories.Functor.Prod.Universal.html#lab457">Classification of path space of functors to a product precategory</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.GroupoidCategory.GroupoidCategory.html"><h2>Library HoTT.categories.GroupoidCategory.GroupoidCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.GroupoidCategory.html#lab458">Groupoids</a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.GroupoidCategory.html#lab459">Definition</a>

</li>
<li><a href="HoTT.categories.GroupoidCategory.GroupoidCategory.html#lab460">Morphisms in a groupoid</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.GroupoidCategory.Core.html"><h2>Library HoTT.categories.GroupoidCategory.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.Core.html#lab461">Groupoids</a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.Core.html#lab462">Categorification of the groupoid of a 1-type</a>

</li>
<li><a href="HoTT.categories.GroupoidCategory.Core.html#lab463">0-types give rise to strict (groupoid) categories</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.DiscreteCategory.html"><h2>Library HoTT.categories.DiscreteCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.DiscreteCategory.html#lab464">Discrete category</a>

</li>
</ul>
<a href="HoTT.categories.IndiscreteCategory.html"><h2>Library HoTT.categories.IndiscreteCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.IndiscreteCategory.html#lab465">Indiscrete category</a>
<ul class="doclist">
<li><a href="HoTT.categories.IndiscreteCategory.html#lab466">Definition of an indiscrete category</a>
<ul class="doclist">
<li><a href="HoTT.categories.IndiscreteCategory.html#lab467">Indiscrete categories are strict categories</a>

</li>
<li><a href="HoTT.categories.IndiscreteCategory.html#lab468">Indiscrete categories are (saturated/univalent) categories</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.IndiscreteCategory.html#lab469">Functors to an indiscrete category are given by their action on objects</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NatCategory.html"><h2>Library HoTT.categories.NatCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NatCategory.html#lab470">Discrete categories on <span class="inlinecode"><span class="id" type="var">n</span></span> objects</a>
<ul class="doclist">
<li><a href="HoTT.categories.NatCategory.html#lab471"><span class="inlinecode"><span class="id" type="var">Fin</span></span> <span class="inlinecode"><span class="id" type="var">n</span></span> types, or <span class="inlinecode"><span class="id" type="var">CardinalityRepresentative</span></span></a>

</li>
<li><a href="HoTT.categories.NatCategory.html#lab472"><span class="inlinecode"><span class="id" type="var">Fin</span></span> <span class="inlinecode"><span class="id" type="var">n</span></span> is an hSet</a>

</li>
<li><a href="HoTT.categories.NatCategory.html#lab473">Define the categories <span class="inlinecode"><span class="id" type="var">n</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.InitialTerminalCategory.html"><h2>Library HoTT.categories.InitialTerminalCategory</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab474">Initial and terminal categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab475">Terminal categories</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab476">Initial categories</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab477">Default intitial (<span class="inlinecode">0</span>) and terminal (<span class="inlinecode">1</span>) precategories.</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab478">Functors to and from initial and terminal categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab479">Functor to any terminal category</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab480">Constant functor from any terminal category</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab481">Functor from any initial category</a>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab482">Uniqueness principles about initial and terminal categories and functors</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.InitialTerminalCategory.html#lab483">Natural transformations between functors from initial categories and to terminal categories</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Prod.html"><h2>Library HoTT.categories.NaturalTransformation.Prod</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Prod.html#lab484">Natural transformations involving product categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Prod.html#lab485">Product of natural transformations</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Prod.html#lab486">Natural transformations between partially applied functors</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Prod.Functorial.html"><h2>Library HoTT.categories.Functor.Prod.Functorial</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Functorial.html#lab487">Functoriality of product of functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Prod.Functorial.html#lab488">Construction of product of functors as a functor - <span class="inlinecode"><span class="id" type="var">_</span>×<span class="id" type="var">_</span></span> <span class="inlinecode">:</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">×</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D'</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">D'</span>)</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Pointwise.Pointwise.html"><h2>Library HoTT.categories.Functor.Pointwise.Pointwise</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Pointwise.Pointwise.html#lab489">Pointwise functors (functoriality of the functor category construction)</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Pointwise.Properties.html"><h2>Library HoTT.categories.Functor.Pointwise.Properties</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Pointwise.Properties.html#lab490">Properties of pointwise functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Pointwise.Properties.html#lab491">respects identity</a>

</li>
<li><a href="HoTT.categories.Functor.Pointwise.Properties.html#lab492">respects composition</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Functor.Notations.html"><h2>Library HoTT.categories.Functor.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Notations.html#lab493">Notations for functors</a>

</li>
</ul>
<a href="HoTT.categories.Functor.Utf8.html"><h2>Library HoTT.categories.Functor.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Functor.Utf8.html#lab494">Unicode notations for functors</a>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Dual.html"><h2>Library HoTT.categories.NaturalTransformation.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Dual.html#lab495">Opposite natural transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Dual.html#lab496">Definition of <span class="inlinecode"><span class="id" type="var">T</span>ᵒᵖ</span>, and some variants that strip off <span class="inlinecode">ᵒᵖ</span>s</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Dual.html#lab497"><span class="inlinecode">ᵒᵖ</span> is propositionally involutive</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Sum.html"><h2>Library HoTT.categories.NaturalTransformation.Sum</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Sum.html#lab498">Coproduct of natural transformations</a>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Pointwise.html"><h2>Library HoTT.categories.NaturalTransformation.Pointwise</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Pointwise.html#lab499">Pointwise Natural Transformations</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Pointwise.html#lab500"><span class="inlinecode"><span class="id" type="var">T</span>ˣ</span> for a natural transformation <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">G</span></span> and a functor <span class="inlinecode"><span class="id" type="var">x</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Pointwise.html#lab501"><span class="inlinecode"><span class="id" type="var">F</span>ᵀ</span> for a natural transformation <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">F'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">G'</span></span> and a functor <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Dual.html"><h2>Library HoTT.categories.FunctorCategory.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Dual.html#lab502">Dual functor categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Dual.html#lab503">Functors <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">↔</span> <span class="inlinecode">(<span class="id" type="var">C</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>ᵒᵖ)ᵒᵖ</span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Dual.html#lab504">Functors <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)ᵒᵖ</span> <span class="inlinecode">↔</span> <span class="inlinecode">(<span class="id" type="var">C</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>ᵒᵖ)</span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Dual.html#lab505">The above functors are isomorphisms</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Morphisms.html"><h2>Library HoTT.categories.FunctorCategory.Morphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Morphisms.html#lab506">Morphisms in a functor category</a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Morphisms.html#lab507">Natural Isomorphisms - isomorphisms in a functor category</a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Morphisms.html#lab508">If <span class="inlinecode"><span class="id" type="var">T</span></span> is an isomorphism, then so is <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode"><span class="id" type="var">x</span></span> for any <span class="inlinecode"><span class="id" type="var">x</span></span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Morphisms.html#lab509">If <span class="inlinecode"><span class="id" type="var">T</span></span> <span class="inlinecode"><span class="id" type="var">x</span></span> is an isomorphism for all <span class="inlinecode"><span class="id" type="var">x</span></span>, then so is <span class="inlinecode"><span class="id" type="var">T</span></span></a>

</li>
<li><a href="HoTT.categories.FunctorCategory.Morphisms.html#lab510">Variant of <span class="inlinecode"><span class="id" type="var">idtoiso</span></span> for natural transformations</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Isomorphisms.html"><h2>Library HoTT.categories.NaturalTransformation.Isomorphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab511">Natural isomorphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab512">Natural isomorphism respects composition</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab513">Left whiskering preserves natural isomorphisms</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab514">Right whiskering preserves natural isomorphisms</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab515"><span class="inlinecode"><span class="id" type="var">idtoiso</span></span> respsects composition</a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab516">left whiskering respects <span class="inlinecode"><span class="id" type="var">idtoiso</span></span></a>

</li>
<li><a href="HoTT.categories.NaturalTransformation.Isomorphisms.html#lab517">right whiskering respects <span class="inlinecode"><span class="id" type="var">idtoiso</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Notations.html"><h2>Library HoTT.categories.NaturalTransformation.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Notations.html#lab518">Notations for natural transformations</a>

</li>
</ul>
<a href="HoTT.categories.NaturalTransformation.Utf8.html"><h2>Library HoTT.categories.NaturalTransformation.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.NaturalTransformation.Utf8.html#lab519">Unicode notations for natural transformations</a>

</li>
</ul>
<a href="HoTT.categories.Structure.Core.html"><h2>Library HoTT.categories.Structure.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Structure.Core.html#lab520">Notions of Structure</a>

</li>
<li><a href="HoTT.categories.Structure.Core.html#lab521">Structures</a>
<ul class="doclist">
<li><a href="HoTT.categories.Structure.Core.html#lab522">9.8 The structure identity principle</a>
<ul class="doclist">
<li><a href="HoTT.categories.Structure.Core.html#lab523">Notion of Structure</a>

</li>
<li><a href="HoTT.categories.Structure.Core.html#lab524">Being a structure homomorphism is a preorder</a>

</li>
<li><a href="HoTT.categories.Structure.Core.html#lab525">Standard notion of structure</a>

</li>
<li><a href="HoTT.categories.Structure.Core.html#lab526">Precategory of structures</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Structure.IdentityPrinciple.html"><h2>Library HoTT.categories.Structure.IdentityPrinciple</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Structure.IdentityPrinciple.html#lab527">The Structure Identity Principle</a>

</li>
</ul>
<a href="HoTT.categories.Structure.Notations.html"><h2>Library HoTT.categories.Structure.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Structure.Notations.html#lab528">Notations for structures</a>

</li>
</ul>
<a href="HoTT.categories.Structure.Utf8.html"><h2>Library HoTT.categories.Structure.Utf8</h2></a>
<a href="HoTT.categories.Structure.Structure.html"><h2>Library HoTT.categories.Structure.Structure</h2></a>
<a href="HoTT.categories.CategoryOfSections.Core.html"><h2>Library HoTT.categories.CategoryOfSections.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.CategoryOfSections.Core.html#lab529">Category of sections</a>
<ul class="doclist">
<li><a href="HoTT.categories.CategoryOfSections.Core.html#lab530">Section of a functor</a>

</li>
<li><a href="HoTT.categories.CategoryOfSections.Core.html#lab531">Definition of category of sections of a functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.CategoryOfSections.CategoryOfSections.html"><h2>Library HoTT.categories.CategoryOfSections.CategoryOfSections</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.CategoryOfSections.CategoryOfSections.html#lab532">Category of sections of a functor</a>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Core.html"><h2>Library HoTT.categories.Profunctor.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Core.html#lab533">Profunctors</a>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Identity.html"><h2>Library HoTT.categories.Profunctor.Identity</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Identity.html#lab534">Identity profunctor</a>

</li>
</ul>
<a href="HoTT.categories.Comma.Comma.html"><h2>Library HoTT.categories.Comma.Comma</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Comma.html#lab535">Comma Categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Comma.html#lab536">Definitions</a>

</li>
<li><a href="HoTT.categories.Comma.Comma.html#lab537">Duals</a>

</li>
<li><a href="HoTT.categories.Comma.Comma.html#lab538">Projection functors</a>

</li>
<li><a href="HoTT.categories.Comma.Comma.html#lab539">Functoriality</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.Core.html"><h2>Library HoTT.categories.Comma.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Core.html#lab540">Comma categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Core.html#lab541">Comma category <span class="inlinecode">(<span class="id" type="var">S</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.Core.html#lab542">(co)slice category <span class="inlinecode">(<span class="id" type="var">a</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span>, <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">a</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.Core.html#lab543">(co)slice category over <span class="inlinecode">(<span class="id" type="var">a</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">C</span>)</span>, <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">a</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.Core.html#lab544">category of arrows</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Adjoint.html"><h2>Library HoTT.categories.Adjoint.Adjoint</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab545">Adjunctions</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab546">Definitions</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab547">unit+UMP</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab548">counit+UMP</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab549">unit+counit+zig+zag</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab550">universal morphisms</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab551">hom-set isomorphism</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab552">Coercions between various definitions</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab553">Opposite adjunctions</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab554">Path spaces of adjunctions</a>

</li>
<li><a href="HoTT.categories.Adjoint.Adjoint.html#lab555">Composition</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.UnitCounit.html"><h2>Library HoTT.categories.Adjoint.UnitCounit</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UnitCounit.html#lab556">Adjunctions by units and counits</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UnitCounit.html#lab557">Unit + UMP definition of adjunction</a>

</li>
<li><a href="HoTT.categories.Adjoint.UnitCounit.html#lab558">Counit + UMP definition of adjunction</a>

</li>
<li><a href="HoTT.categories.Adjoint.UnitCounit.html#lab559">Unit + Counit + Zig + Zag definition of adjunction</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Core.html"><h2>Library HoTT.categories.Adjoint.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Core.html#lab560">Adjunctions</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Composition.Core.html"><h2>Library HoTT.categories.Adjoint.Composition.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.Core.html#lab561">Composition of adjunctions <span class="inlinecode"><span class="id" type="var">F'</span></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">G'</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">G</span></span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">F'</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">F</span>)</span> <span class="inlinecode">⊣</span> <span class="inlinecode">(<span class="id" type="var">G</span></span> <span class="inlinecode">∘</span> <span class="inlinecode"><span class="id" type="var">G'</span>)</span></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.Core.html#lab562">via the unit+counit+zig+zag definition</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Paths.html"><h2>Library HoTT.categories.Adjoint.Paths</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Paths.html#lab563">Classify the path space of adjunctions</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Paths.html#lab564">Equivalence between record and nested sigma for unit+counit adjunctions</a>

</li>
<li><a href="HoTT.categories.Adjoint.Paths.html#lab565">Adjunctions are an hSet</a>

</li>
<li><a href="HoTT.categories.Adjoint.Paths.html#lab566">Equality of adjunctions follows from equality of unit+counit</a>

</li>
<li><a href="HoTT.categories.Adjoint.Paths.html#lab567">Equality of adjunctions follows from equality of action of unit+counit on objects</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Identity.html"><h2>Library HoTT.categories.Adjoint.Identity</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Identity.html#lab568">Identity adjunction <span class="inlinecode">1</span> <span class="inlinecode">⊣</span> <span class="inlinecode">1</span></a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Composition.Composition.html"><h2>Library HoTT.categories.Adjoint.Composition.Composition</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.Composition.html#lab569">Adjunction composition</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.Composition.html#lab570">Definition</a>

</li>
<li><a href="HoTT.categories.Adjoint.Composition.Composition.html#lab571">Associativity</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Adjoint.Composition.Composition.html#lab572">Left and right identity laws</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Composition.LawsTactic.html"><h2>Library HoTT.categories.Adjoint.Composition.LawsTactic</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.LawsTactic.html#lab573">Tactic for proving laws about adjoint composition</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html"><h2>Library HoTT.categories.Adjoint.Composition.AssociativityLaw</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.AssociativityLaw.html#lab574">Associativity of adjunction composition</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Composition.IdentityLaws.html"><h2>Library HoTT.categories.Adjoint.Composition.IdentityLaws</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Composition.IdentityLaws.html#lab575">Left and right identity laws of adjunction composition</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Dual.html"><h2>Library HoTT.categories.Adjoint.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Dual.html#lab576">Opposite adjunction <span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">G</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">G</span>ᵒᵖ</span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">F</span>ᵒᵖ</span></a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.UnitCounitCoercions.html"><h2>Library HoTT.categories.Adjoint.UnitCounitCoercions</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UnitCounitCoercions.html#lab577">Coercions between the various (co)unit definitions</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UnitCounitCoercions.html#lab578">unit+counit+zig+zag → unit+UMP</a>

</li>
<li><a href="HoTT.categories.Adjoint.UnitCounitCoercions.html#lab579">unit+counit+zig+zag → counit+UMP</a>

</li>
<li><a href="HoTT.categories.Adjoint.UnitCounitCoercions.html#lab580">unit+UMP → unit+counit+zig+zag</a>

</li>
<li><a href="HoTT.categories.Adjoint.UnitCounitCoercions.html#lab581">counit+UMP → unit+counit+zig+zag</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.UniversalMorphisms.html"><h2>Library HoTT.categories.Adjoint.UniversalMorphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UniversalMorphisms.html#lab582">Adjunctions as universal morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.UniversalMorphisms.html#lab583"><span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">G</span></span> gives an initial object of <span class="inlinecode">(<span class="id" type="var">Y</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">G</span>)</span> for all <span class="inlinecode"><span class="id" type="var">Y</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
<li><a href="HoTT.categories.Adjoint.UniversalMorphisms.html#lab584"><span class="inlinecode"><span class="id" type="var">F</span></span> <span class="inlinecode">⊣</span> <span class="inlinecode"><span class="id" type="var">G</span></span> gives a terminal object of <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">X</span>)</span> for all <span class="inlinecode"><span class="id" type="var">X</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">D</span></span></a>

</li>
<li><a href="HoTT.categories.Adjoint.UniversalMorphisms.html#lab585">an initial object of <span class="inlinecode">(<span class="id" type="var">Y</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">G</span>)</span> for all <span class="inlinecode"><span class="id" type="var">Y</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">C</span></span> gives a left adjoint to <span class="inlinecode"><span class="id" type="var">G</span></span></a>

</li>
<li><a href="HoTT.categories.Adjoint.UniversalMorphisms.html#lab586">a terminal object of <span class="inlinecode">(<span class="id" type="var">F</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">X</span>)</span> for all <span class="inlinecode"><span class="id" type="var">X</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">D</span></span> gives a right adjoint to <span class="inlinecode"><span class="id" type="var">F</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Hom.html"><h2>Library HoTT.categories.Adjoint.Hom</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.Hom.html#lab587">Hom-Set Adjunctions</a>

</li>
</ul>
<a href="HoTT.categories.Adjoint.HomCoercions.html"><h2>Library HoTT.categories.Adjoint.HomCoercions</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.HomCoercions.html#lab588">Coercions between hom-set adjunctions and unit+counit adjunctions</a>
<ul class="doclist">
<li><a href="HoTT.categories.Adjoint.HomCoercions.html#lab589">unit+UMP from hom-set adjunction</a>

</li>
<li><a href="HoTT.categories.Adjoint.HomCoercions.html#lab590">hom-set adjunction from unit+ump adjunction</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Adjoint.Notations.html"><h2>Library HoTT.categories.Adjoint.Notations</h2></a>
<a href="HoTT.categories.Adjoint.Utf8.html"><h2>Library HoTT.categories.Adjoint.Utf8</h2></a>
<a href="HoTT.categories.Cat.Cat.html"><h2>Library HoTT.categories.Cat.Cat</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Cat.html#lab591">Cat, precategories of precategories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Cat.html#lab592">Definitions</a>

</li>
<li><a href="HoTT.categories.Cat.Cat.html#lab593">Morphisms in cat</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Cat.Core.html"><h2>Library HoTT.categories.Cat.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Core.html#lab594">Cat, the precategory of strict categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Core.html#lab595">The initial and terminal categories are initial and terminal objects in cat</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.DualFunctor.html"><h2>Library HoTT.categories.DualFunctor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.DualFunctor.html#lab596">The functor <span class="inlinecode">ᵒᵖ</span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">cat</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">cat</span></span></a>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Functorial.html"><h2>Library HoTT.categories.FunctorCategory.Functorial</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Functorial.html#lab597">Functoriality of functor category construction</a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Functorial.html#lab598"><span class="inlinecode">(<span class="id" type="var">_</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">_</span>)</span> is a functor <span class="inlinecode"><span class="id" type="var">cat</span>ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">cat</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">cat</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Notations.html"><h2>Library HoTT.categories.FunctorCategory.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Notations.html#lab599">Notations for functor categories</a>

</li>
</ul>
<a href="HoTT.categories.FunctorCategory.Utf8.html"><h2>Library HoTT.categories.FunctorCategory.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.FunctorCategory.Utf8.html#lab600">Unicode notations for functor categories</a>

</li>
</ul>
<a href="HoTT.categories.ProductLaws.html"><h2>Library HoTT.categories.ProductLaws</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.ProductLaws.html#lab601">Laws about product categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.ProductLaws.html#lab602">Swap functor <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
<li><a href="HoTT.categories.ProductLaws.html#lab603">Laws about the initial category <span class="inlinecode">0</span></a>
<ul class="doclist">
<li><a href="HoTT.categories.ProductLaws.html#lab604"><span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">×</span> <span class="inlinecode">0</span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span></a>

</li>
<li><a href="HoTT.categories.ProductLaws.html#lab605"><span class="inlinecode">0</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">≅</span> <span class="inlinecode">0</span></a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.ProductLaws.html#lab606">Laws about the terminal category <span class="inlinecode">1</span></a>
<ul class="doclist">
<li><a href="HoTT.categories.ProductLaws.html#lab607"><span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">×</span> <span class="inlinecode">1</span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
<li><a href="HoTT.categories.ProductLaws.html#lab608"><span class="inlinecode">1</span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">≅</span> <span class="inlinecode"><span class="id" type="var">C</span></span></a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.GroupoidCategory.Morphisms.html"><h2>Library HoTT.categories.GroupoidCategory.Morphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.Morphisms.html#lab609">Morphisms in a groupoid</a>
<ul class="doclist">
<li><a href="HoTT.categories.GroupoidCategory.Morphisms.html#lab610">All groupoids are categories</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Profunctor.html"><h2>Library HoTT.categories.Profunctor.Profunctor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Profunctor.html#lab611">Profunctors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Profunctor.html#lab612">Definition</a>

</li>
<li><a href="HoTT.categories.Profunctor.Profunctor.html#lab613">Identity Profunctor</a>

</li>
<li><a href="HoTT.categories.Profunctor.Profunctor.html#lab614">Representable Profunctors</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Representable.html"><h2>Library HoTT.categories.Profunctor.Representable</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Representable.html#lab615">Representable profunctors</a>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Notations.html"><h2>Library HoTT.categories.Profunctor.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Notations.html#lab616">Notations for profunctors</a>

</li>
</ul>
<a href="HoTT.categories.Profunctor.Utf8.html"><h2>Library HoTT.categories.Profunctor.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Profunctor.Utf8.html#lab617">Unicode notations for profunctors</a>

</li>
</ul>
<a href="HoTT.categories.Yoneda.html"><h2>Library HoTT.categories.Yoneda</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Yoneda.html#lab618">The Yoneda Lemma</a>
<ul class="doclist">
<li><a href="HoTT.categories.Yoneda.html#lab619">Generalities</a>

</li>
<li><a href="HoTT.categories.Yoneda.html#lab620">Formal statement</a>
<ul class="doclist">
<li><a href="HoTT.categories.Yoneda.html#lab621">General version</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.Yoneda.html#lab622">The (co)yoneda functors <span class="inlinecode"><span class="id" type="var">A</span></span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">A</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="tactic">set</span>)</span></a>

</li>
<li><a href="HoTT.categories.Yoneda.html#lab623">The (co)yoneda lemma</a>

</li>
<li><a href="HoTT.categories.Yoneda.html#lab624">The Yoneda embedding</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Cat.Morphisms.html"><h2>Library HoTT.categories.Cat.Morphisms</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Morphisms.html#lab625">Morphisms in cat</a>
<ul class="doclist">
<li><a href="HoTT.categories.Cat.Morphisms.html#lab626">Lemmas relationship between transporting the action of functors on objects, and <span class="inlinecode"><span class="id" type="var">idtoiso</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.Dual.html"><h2>Library HoTT.categories.Comma.Dual</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Dual.html#lab627">Opposite comma categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Dual.html#lab628">The dual functors <span class="inlinecode">(<span class="id" type="var">S</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span> <span class="inlinecode">↔</span> <span class="inlinecode">((<span class="id" type="var">T</span>ᵒᵖ</span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">S</span>ᵒᵖ)ᵒᵖ)</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.Projection.html"><h2>Library HoTT.categories.Comma.Projection</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Projection.html#lab629">Projection functors from comma categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Projection.html#lab630">First projection <span class="inlinecode">(<span class="id" type="var">S</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">T</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">A</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">B</span></span> (for <span class="inlinecode"><span class="id" type="var">S</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">A</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span></span> <span class="inlinecode">←</span> <span class="inlinecode"><span class="id" type="var">B</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><span class="id" type="var">T</span></span>)</a>

</li>
<li><a href="HoTT.categories.Comma.Projection.html#lab631">First projections <span class="inlinecode">(<span class="id" type="var">S</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">a</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">A</span></span> and <span class="inlinecode">(<span class="id" type="var">a</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">S</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">A</span></span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.InducedFunctors.html"><h2>Library HoTT.categories.Comma.InducedFunctors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.InducedFunctors.html#lab632">Induced functors between comma categories</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.InducedFunctors.html#lab633">Morphisms in <span class="inlinecode">(<span class="id" type="var">A</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span>)ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode">(<span class="id" type="var">B</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span>)</span> from <span class="inlinecode">(<span class="id" type="var">s₀</span>,</span> <span class="inlinecode"><span class="id" type="var">s₁</span>)</span> to <span class="inlinecode">(<span class="id" type="var">d₀</span>,</span> <span class="inlinecode"><span class="id" type="var">d₁</span>)</span> induce functors <span class="inlinecode">(<span class="id" type="var">s₀</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">s₁</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">d₀</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">d₁</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.InducedFunctors.html#lab634">Morphisms in <span class="inlinecode"><span class="id" type="var">C</span></span> from <span class="inlinecode"><span class="id" type="var">a</span></span> to <span class="inlinecode"><span class="id" type="var">a'</span></span> induce functors <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">a</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">a'</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.InducedFunctors.html#lab635">Functors <span class="inlinecode"><span class="id" type="var">A</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">A'</span></span> functors <span class="inlinecode">(<span class="id" type="var">cat</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">A</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">cat</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">A'</span>)</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.ProjectionFunctors.html"><h2>Library HoTT.categories.Comma.ProjectionFunctors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.ProjectionFunctors.html#lab636">Functoriality of the comma category construction with projection functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.ProjectionFunctors.html#lab637">Functor from <span class="inlinecode">(<span class="id" type="var">A</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span>)ᵒᵖ</span> <span class="inlinecode">×</span> <span class="inlinecode">(<span class="id" type="var">B</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">C</span>)</span> to <span class="inlinecode"><span class="id" type="var">cat</span></span> <span class="inlinecode">/</span> <span class="inlinecode">(<span class="id" type="var">A</span></span> <span class="inlinecode">×</span> <span class="inlinecode"><span class="id" type="var">B</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.ProjectionFunctors.html#lab638">Functor <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span></span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">cat</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">C</span>)</span></a>

</li>
<li><a href="HoTT.categories.Comma.ProjectionFunctors.html#lab639">Functor <span class="inlinecode">(<span class="id" type="var">C</span></span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>)</span> <span class="inlinecode">→</span> <span class="inlinecode"><span class="id" type="var">D</span>ᵒᵖ</span> <span class="inlinecode">→</span> <span class="inlinecode">(<span class="id" type="var">cat</span></span> <span class="inlinecode">/</span> <span class="inlinecode"><span class="id" type="var">C</span>)</span></a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Comma.Notations.html"><h2>Library HoTT.categories.Comma.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Notations.html#lab640">Notations for comma categories</a>

</li>
</ul>
<a href="HoTT.categories.Comma.Utf8.html"><h2>Library HoTT.categories.Comma.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Comma.Utf8.html#lab641">Unicode notations for comma categories</a>

</li>
</ul>
<a href="HoTT.categories.Pseudofunctor.Pseudofunctor.html"><h2>Library HoTT.categories.Pseudofunctor.Pseudofunctor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Pseudofunctor.Pseudofunctor.html#lab642">Pseudofunctors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Pseudofunctor.Pseudofunctor.html#lab643">Definition</a>

</li>
<li><a href="HoTT.categories.Pseudofunctor.Pseudofunctor.html#lab644">Construction from a functor to cat</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Pseudofunctor.Core.html"><h2>Library HoTT.categories.Pseudofunctor.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Pseudofunctor.Core.html#lab645">Pseudofunctors</a>

</li>
</ul>
<a href="HoTT.categories.Pseudofunctor.FromFunctor.html"><h2>Library HoTT.categories.Pseudofunctor.FromFunctor</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Pseudofunctor.FromFunctor.html#lab646">Functors to cat are pseudofunctors</a>

</li>
</ul>
<a href="HoTT.categories.Grothendieck.Grothendieck.html"><h2>Library HoTT.categories.Grothendieck.Grothendieck</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.Grothendieck.html#lab647">Grothendieck Construction</a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.Grothendieck.html#lab648">of a functor to Set</a>

</li>
<li><a href="HoTT.categories.Grothendieck.Grothendieck.html#lab649">of a pseudofunctor to Cat</a>

</li>
<li><a href="HoTT.categories.Grothendieck.Grothendieck.html#lab650">of a functor to Cat</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Grothendieck.ToSet.html"><h2>Library HoTT.categories.Grothendieck.ToSet</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.ToSet.html#lab651">Grothendieck Construction of a functor to Set</a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.ToSet.html#lab652">Category of elements</a>

</li>
<li><a href="HoTT.categories.Grothendieck.ToSet.html#lab653">First projection functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Grothendieck.PseudofunctorToCat.html"><h2>Library HoTT.categories.Grothendieck.PseudofunctorToCat</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#lab654">Grothendieck Construction of a pseudofunctor to Cat</a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#lab655">Category of elements</a>

</li>
<li><a href="HoTT.categories.Grothendieck.PseudofunctorToCat.html#lab656">First projection functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Grothendieck.ToCat.html"><h2>Library HoTT.categories.Grothendieck.ToCat</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.ToCat.html#lab657">Grothendieck Construction of a functor to Cat</a>
<ul class="doclist">
<li><a href="HoTT.categories.Grothendieck.ToCat.html#lab658">Category of elements</a>

</li>
<li><a href="HoTT.categories.Grothendieck.ToCat.html#lab659">First projection functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.DependentProduct.html"><h2>Library HoTT.categories.DependentProduct</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.DependentProduct.html#lab660">Dependent Product; oplax limit of a functor to Cat</a>

</li>
</ul>
<a href="HoTT.categories.UniversalProperties.html"><h2>Library HoTT.categories.UniversalProperties</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.UniversalProperties.html#lab661">Universal morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.UniversalProperties.html#lab662">Initial morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.UniversalProperties.html#lab663">Definition</a>

</li>
<li><a href="HoTT.categories.UniversalProperties.html#lab664">Introduction rule</a>

</li>
<li><a href="HoTT.categories.UniversalProperties.html#lab665">Elimination rule</a>

</li>
</ul>

</li>
<li><a href="HoTT.categories.UniversalProperties.html#lab666">Terminal morphisms</a>
<ul class="doclist">
<li><a href="HoTT.categories.UniversalProperties.html#lab667">Definition</a>

</li>
<li><a href="HoTT.categories.UniversalProperties.html#lab668">Introduction rule</a>

</li>
<li><a href="HoTT.categories.UniversalProperties.html#lab669">Elimination rule</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.KanExtensions.KanExtensions.html"><h2>Library HoTT.categories.KanExtensions.KanExtensions</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.KanExtensions.html#lab670">Kan Extensions</a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.KanExtensions.html#lab671">Definitions</a>

</li>
<li><a href="HoTT.categories.KanExtensions.KanExtensions.html#lab672">Kan Extensions assemble into functors</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.KanExtensions.Core.html"><h2>Library HoTT.categories.KanExtensions.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.Core.html#lab673">Kan Extensions</a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.Core.html#lab674">Idea</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Core.html#lab675">Definitions</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Core.html#lab676">Ordinary or weak Kan extensions</a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.Core.html#lab677">Global Kan extensions</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Core.html#lab678">Pullback-along functor</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Core.html#lab679">Left Kan extensions</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Core.html#lab680">Right Kan extensions</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.KanExtensions.Functors.html"><h2>Library HoTT.categories.KanExtensions.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.Functors.html#lab681">Kan extensions assemble into functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.KanExtensions.Functors.html#lab682">Left Kan extension functor</a>

</li>
<li><a href="HoTT.categories.KanExtensions.Functors.html#lab683">Right Kan extension functor</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Limits.Limits.html"><h2>Library HoTT.categories.Limits.Limits</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Limits.html#lab684">Limits and Colimits</a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Limits.html#lab685">Definitions</a>

</li>
<li><a href="HoTT.categories.Limits.Limits.html#lab686">(co)limits assemble into functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Limits.html#lab687">which are adjoints to Δ</a>

</li>
</ul>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Limits.Core.html"><h2>Library HoTT.categories.Limits.Core</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Core.html#lab688">Limits and Colimits</a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Core.html#lab689">The diagonal or "constant diagram" functor Δ</a>

</li>
<li><a href="HoTT.categories.Limits.Core.html#lab690">Definition of Limit</a>

</li>
<li><a href="HoTT.categories.Limits.Core.html#lab691">Definition of Colimit</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Limits.Functors.html"><h2>Library HoTT.categories.Limits.Functors</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Functors.html#lab692">(co)limits assemble into functors</a>
<ul class="doclist">
<li><a href="HoTT.categories.Limits.Functors.html#lab693">Colimit functor, which is left adjoint to Δ</a>

</li>
<li><a href="HoTT.categories.Limits.Functors.html#lab694">Limit functor, which is right adjoint to Δ</a>

</li>
</ul>

</li>
</ul>
<a href="HoTT.categories.Notations.html"><h2>Library HoTT.categories.Notations</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Notations.html#lab695">Notations for categories</a>

</li>
</ul>
<a href="HoTT.categories.Utf8.html"><h2>Library HoTT.categories.Utf8</h2></a>
<ul class="doclist">
<li><a href="HoTT.categories.Utf8.html#lab696">Unicode notations for categories</a>

</li>
</ul>
<a href="HoTTBook.html"><h2>Library HoTTBook</h2></a>
<a href="HoTTBookExercises.html"><h2>Library HoTTBookExercises</h2></a>
</div>
<hr/>This page has been generated by <a href="http://coq.inria.fr/">coqdoc</a>
</div>

</div>

</body>
</html>

==> anc/HoTT/theories/Conjugation.timing <==
Chars 217 - 255 [Require~Import~Overture~PathGr...] 0.053 secs (0.012u,0.032s)
Chars 256 - 284 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 381 - 516 [Definition~conjp~{A~B~:~Type}~...] 0.002 secs (0.003u,0.s)
Chars 589 - 757 [Definition~conjp_concat~{A~:~T...] 0.004 secs (0.u,0.s)
Chars 758 - 764 [Proof.] 0. secs (0.u,0.s)
Chars 767 - 780 [unfold~conjp.] 0. secs (0.u,0.s)
Chars 783 - 816 [try~repeat~rewrite~concat_p_pp...] 0.035 secs (0.02u,0.012s)
Chars 819 - 839 [rewrite~concat_pp_V.] 0.01 secs (0.012u,0.s)
Chars 842 - 854 [reflexivity.] 0.001 secs (0.u,0.004s)
Chars 855 - 859 [Qed.] 0.009 secs (0.004u,0.004s)
Chars 861 - 985 [Lemma~ap_to_conjp~{A~B~:~Type}...] 0.002 secs (0.004u,0.s)
Chars 986 - 992 [Proof.] 0. secs (0.u,0.s)
Chars 995 - 1006 [destruct~q.] 0.002 secs (0.004u,0.s)
Chars 1008 - 1021 [unfold~conjp.] 0. secs (0.u,0.s)
Chars 1023 - 1029 [simpl.] 0. secs (0.u,0.s)
Chars 1032 - 1056 [path_via~((p~x)~^~@~p~x).] 0.025 secs (0.016u,0.004s)
Chars 1058 - 1090 [apply~symmetry;~apply~concat_V...] 0.004 secs (0.u,0.004s)
Chars 1093 - 1108 [apply~whiskerR.] 0.002 secs (0.u,0.s)
Chars 1110 - 1136 [apply~symmetry,~concat_p1.] 0.004 secs (0.004u,0.s)
Chars 1137 - 1141 [Qed.] 0.004 secs (0.004u,0.s)
Chars 1143 - 1253 [Lemma~conjp_ap~{A~:~Type}~{f~:...] 0.002 secs (0.u,0.s)
Chars 1254 - 1260 [Proof.] 0. secs (0.u,0.s)
Chars 1263 - 1274 [destruct~q.] 0.002 secs (0.003u,0.s)
Chars 1276 - 1289 [unfold~conjp.] 0. secs (0.u,0.s)
Chars 1291 - 1297 [simpl.] 0. secs (0.u,0.s)
Chars 1300 - 1324 [path_via~((p~x)~^~@~p~x).] 0.022 secs (0.012u,0.007s)
Chars 1325 - 1340 [apply~whiskerR.] 0.002 secs (0.u,0.s)
Chars 1342 - 1358 [apply~concat_p1.] 0.001 secs (0.u,0.s)
Chars 1361 - 1377 [apply~concat_Vp.] 0.001 secs (0.u,0.s)
Chars 1378 - 1382 [Qed.] 0.002 secs (0.004u,0.s)
Chars 1384 - 1502 [Lemma~ap1_to_conjp~{A~:~Type}~...] 0.002 secs (0.004u,0.s)
Chars 1503 - 1509 [Proof.] 0. secs (0.u,0.s)
Chars 1512 - 1544 [path_via~(conjp~p~(ap~idmap~q)...] 0.03 secs (0.02u,0.008s)
Chars 1547 - 1565 [apply~ap_to_conjp.] 0.001 secs (0.u,0.s)
Chars 1567 - 1592 [apply~ap;~apply~ap_idmap.] 0.002 secs (0.u,0.s)
Chars 1593 - 1601 [Defined.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/Conjugation.v <==
(** Conjugation operation that was put into [Paths] by Assia and Cyril.
   It is useful in group theory, but it is not so clear what it is for
   in HoTT. So we store it away here, in case someone needs it later. *)

Require Import Overture PathGroupoids.
Local Open Scope path_scope.

(** We shall use a conjugation-like operation which is not present in the standard library. *)
Definition conjp {A B : Type} {f g : A -> B} {x y : A} (r : forall x, f x = g x) (p : f x = f y) :
  g x = g y
  :=
  (r x)^ @ p @ r y.

(** Several lemmas about conjugation. Does this actually get used? *)

Definition conjp_concat {A : Type} (f g : A -> A) (r : forall x, f x = g x) {x y z : A}
  (p : f x = f y) (q : f y = f z) :
  conjp r (p @ q) = conjp r p @ (conjp r q).
Proof.
  unfold conjp.
  try repeat (rewrite concat_p_pp).
  rewrite concat_pp_V.
  reflexivity.
Qed.

Lemma ap_to_conjp {A B : Type} {f g : A -> B} (p : forall x, f x = g x) {x y : A} (q : x = y) :
  ap g q = conjp p (ap f q).
Proof.
  destruct q.  unfold conjp.  simpl.
  path_via ((p x)^ @ p x).  apply symmetry; apply concat_Vp.
  apply whiskerR.  apply symmetry, concat_p1.
Qed.

Lemma conjp_ap {A : Type} {f : A -> A} (p : forall x, f x = x) {x y : A} (q : x = y) :
  conjp p (ap f q) = q.
Proof.
  destruct q.  unfold conjp.  simpl.
  path_via ((p x)^ @ p x). apply whiskerR.  apply concat_p1.
  apply concat_Vp.
Qed.

Lemma ap1_to_conjp {A : Type} {f : A -> A} (p : forall x, idmap x = f x) {x y : A} (q : x = y) :
  ap f q = conjp p q.
Proof.
  path_via (conjp p (ap idmap q)).
  apply ap_to_conjp.  apply ap; apply ap_idmap.
Defined.

(* TEMPORARILY COMMENTED OUT.
Lemma conjp_ap_cancel {A B : Type} {f : A -> B} {g : B -> A}
                (p : forall x, g (f x) = x) {x y : A} (q : x = y) :
      conjp p (ap g (ap f q)) = q.
Proof.
  path_via (conjp p (ap (compose g f) q)).
  apply ap.  symmetry.  apply (ap_compose f g q).
  (* Todo: give, for here, a lemma that [conjp] preserves homotopy. *)
Defined.

(* Was not in the original file ? *)
Lemma conj_canV {A B : Type} {f : A -> B} {g : B -> A} (p : forall x, x = g (f x))
      {x y : A} (q : x = y) :
      ap g (ap f q) = conjp p q.
Proof.
  destruct q.
  symmetry; apply concat_Vp.
Defined.
*)


==> anc/HoTT/theories/Contractible.timing <==
Chars 67 - 105 [Require~Import~Overture~PathGr...] 0.06 secs (0.004u,0.044s)
Chars 106 - 134 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 135 - 164 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 469 - 499 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 606 - 685 [Definition~path_contr~`{Contr~...] 0.003 secs (0.u,0.004s)
Chars 800 - 866 [Definition~path2_contr~`{Contr...] 0. secs (0.u,0.s)
Chars 867 - 873 [Proof.] 0. secs (0.u,0.s)
Chars 876 - 928 [assert~(forall~r~:~x~=~y,~r~=~...] 0.001 secs (0.u,0.s)
Chars 933 - 990 [intro~r;~destruct~r;~apply~sym...] 0.007 secs (0.003u,0.s)
Chars 993 - 1019 [path_via~(path_contr~x~y).] 0.004 secs (0.004u,0.s)
Chars 1020 - 1028 [Defined.] 0.002 secs (0.u,0.s)
Chars 1293 - 1468 [Global~Instance~contr_paths_co...] 0.006 secs (0.008u,0.s)
Chars 1540 - 1615 [Global~Instance~contr_basedpat...] 0. secs (0.u,0.s)
Chars 1618 - 1633 [exists~(x;~1).] 0.001 secs (0.u,0.s)
Chars 1636 - 1663 [intros~(y,~());~reflexivity.] 0.005 secs (0.u,0.004s)
Chars 1664 - 1672 [Defined.] 0.002 secs (0.u,0.004s)
Chars 1674 - 1750 [Global~Instance~contr_basedpat...] 0. secs (0.u,0.s)
Chars 1753 - 1790 [exists~(existT~(fun~y~=>~y~=~x...] 0.001 secs (0.u,0.s)
Chars 1793 - 1820 [intros~(y,~());~reflexivity.] 0.005 secs (0.u,0.004s)
Chars 1821 - 1829 [Defined.] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/Contractible.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** Contractibility *)

Require Import Overture PathGroupoids.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

(** Naming convention: we consistently abbreviate "contractible" as "contr".  A theorem about a space [X] being contractible (which will usually be an instance of the typeclass [Contr]) is called [contr_X]. *)

(** Allow ourselves to implicitly generalize over types [A] and [B], and a function [f]. *)
Generalizable Variables A B f.

(** If a space is contractible, then any two points in it are connected by a path in a canonical way. *)
Definition path_contr `{Contr A} (x y : A) : x = y
  := (contr x)^ @ (contr y).

(** Similarly, any two parallel paths in a contractible space are homotopic, which is just the principle UIP. *)
Definition path2_contr `{Contr A} {x y : A} (p q : x = y) : p = q.
Proof.
  assert (K : forall (r : x = y), r = path_contr x y).
    intro r; destruct r; apply symmetry; now apply concat_Vp.
  path_via (path_contr x y).
Defined.

(** It follows that any space of paths in a contractible space is contractible. *)
(** Because [Contr] is a notation, and [Contr_internal] is the record, we need to iota expand to fool Coq's typeclass machinery into accepting supposedly "mismatched" contexts. *)
Instance contr_paths_contr `{Contr A} (x y : A) : Contr (x = y) | 10000 := let c := {|
  center := (contr x)^ @ contr y;
  contr := path2_contr ((contr x)^ @ contr y)
|} in c.

(** Also, the total space of any based path space is contractible. *)
Instance contr_basedpaths {X : Type} (x : X) : Contr {y : X & x = y} | 100.
  exists (x ; 1).
  intros [y []]; reflexivity.
Defined.

Instance contr_basedpaths' {X : Type} (x : X) : Contr {y : X & y = x} | 100.
  exists (existT (fun y => y = x) x 1).
  intros [y []]; reflexivity.
Defined.


==> anc/HoTT/theories/EquivalenceVarieties.timing <==
Chars 90 - 166 [Require~Import~Overture~PathGr...] 0.563 secs (0.024u,0.3s)
Chars 167 - 243 [Require~Import~types.Sigma~typ...] 0.146 secs (0.u,0.1s)
Chars 244 - 272 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 273 - 302 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 304 - 334 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 336 - 357 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 358 - 376 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 902 - 997 [Definition~fcontr_isequiv~`(f~...] 0.001 secs (0.u,0.s)
Chars 998 - 1004 [Proof.] 0. secs (0.u,0.s)
Chars 1007 - 1018 [intros~?~b.] 0. secs (0.u,0.s)
Chars 1020 - 1050 [exists~(f~^-1~b;~eisretr~f~b)....] 0.003 secs (0.u,0.s)
Chars 1052 - 1065 [intros~(a,~p).] 0.003 secs (0.u,0.s)
Chars 1068 - 1122 [refine~(path_sigma'~_~((ap~f~^...] 0.007 secs (0.008u,0.s)
Chars 1125 - 1195 [rewrite~(transport_compose~(fu...] 0.022 secs (0.008u,0.012s)
Chars 1198 - 1254 [rewrite~ap_pp,~ap_V,~<-~ap_com...] 0.062 secs (0.04u,0.024s)
Chars 1257 - 1308 [unfold~compose;~rewrite~(conca...] 0.019 secs (0.016u,0.004s)
Chars 1311 - 1326 [rewrite~eisadj.] 0.01 secs (0.012u,0.s)
Chars 1328 - 1349 [by~apply~concat_V_pp.] 0.002 secs (0.004u,0.s)
Chars 1350 - 1358 [Defined.] 0.031 secs (0.008u,0.024s)
Chars 1360 - 1455 [Definition~isequiv_fcontr~`(f~...] 0.001 secs (0.u,0.s)
Chars 1456 - 1462 [Proof.] 0. secs (0.u,0.s)
Chars 1465 - 1474 [intros~?.] 0. secs (0.u,0.s)
Chars 1475 - 1652 [refine~~(BuildIsEquiv~_~_~_~(f...] 0.014 secs (0.007u,0.004s)
Chars 1655 - 1664 [intros~a.] 0. secs (0.u,0.s)
Chars 1665 - 1680 [apply~moveL_M1.] 0.006 secs (0.u,0.004s)
Chars 1683 - 1734 [rewrite~<-~transport_paths_l,~...] 0.035 secs (0.024u,0.012s)
Chars 1737 - 1785 [exact~(@contr~{x~:~A~&~f~x~=~f...] 0.007 secs (0.004u,0.004s)
Chars 1786 - 1794 [Defined.] 0.023 secs (0.012u,0.008s)
Chars 1956 - 2049 [Definition~contr_sect_equiv~`(...] 0.001 secs (0.u,0.s)
Chars 2050 - 2056 [Proof.] 0. secs (0.u,0.s)
Chars 2104 - 2164 [refine~(@contr_equiv'~{g~:~B~-...] 0.059 secs (0.036u,0.024s)
Chars 2167 - 2182 [apply~symmetry.] 0.003 secs (0.004u,0.s)
Chars 2185 - 2243 [refine~(equiv_functor_sigma'~(...] 0.003 secs (0.u,0.004s)
Chars 2246 - 2286 [exact~(equiv_path_forall~(f~o~...] 0.004 secs (0.003u,0.s)
Chars 2413 - 2443 [apply~fcontr_isequiv;~exact~_....] 0.011 secs (0.004u,0.004s)
Chars 2444 - 2452 [Defined.] 0.004 secs (0.004u,0.s)
Chars 2454 - 2547 [Definition~contr_retr_equiv~`(...] 0.001 secs (0.u,0.s)
Chars 2548 - 2554 [Proof.] 0. secs (0.u,0.s)
Chars 2607 - 2667 [refine~(@contr_equiv'~{g~:~B~-...] 0.061 secs (0.048u,0.016s)
Chars 2670 - 2685 [apply~symmetry.] 0.003 secs (0.u,0.s)
Chars 2688 - 2746 [refine~(equiv_functor_sigma'~(...] 0.003 secs (0.004u,0.s)
Chars 2749 - 2789 [exact~(equiv_path_forall~(g~o~...] 0.004 secs (0.u,0.004s)
Chars 2792 - 2822 [apply~fcontr_isequiv;~exact~_....] 0.009 secs (0.u,0.008s)
Chars 2823 - 2831 [Defined.] 0.003 secs (0.004u,0.s)
Chars 2904 - 2974 [Global~Instance~hprop_isequiv~...] 0.001 secs (0.004u,0.s)
Chars 2975 - 2981 [Proof.] 0. secs (0.u,0.s)
Chars 2984 - 3022 [apply~hprop_inhabited_contr;~i...] 0. secs (0.u,0.s)
Chars 3063 - 3111 [refine~(@contr_equiv~_~_~(issi...] 3.2 secs (2.92u,0.28s)
Chars 3252 - 3496 [refine~~(@contr_equiv'~{g~:~B~...] 0.277 secs (0.272u,0.004s)
Chars 3568 - 3605 [2:~apply~contr_sect_equiv;~ass...] 0.001 secs (0.u,0.s)
Chars 3608 - 3617 [intros~r.] 0. secs (0.u,0.s)
Chars 3689 - 3809 [refine~~(@contr_equiv'~~~~~(fo...] 0.302 secs (0.296u,0.004s)
Chars 3903 - 4008 [refine~~(equiv_compose'~_~~~~~...] 0.011 secs (0.008u,0.s)
Chars 4011 - 4077 [refine~(equiv_functor_forall'~...] 0.012 secs (0.012u,0.s)
Chars 4080 - 4131 [refine~(equiv_compose'~(equiv_...] 0.01 secs (0.008u,0.s)
Chars 4134 - 4239 [refine~~(equiv_compose'~~~~~(e...] 0.03 secs (0.032u,0.s)
Chars 4242 - 4307 [refine~(equiv_functor_sigma'~(...] 0.006 secs (0.008u,0.s)
Chars 4310 - 4378 [rewrite~(transport_compose~(fu...] 0.015 secs (0.016u,0.s)
Chars 4381 - 4430 [refine~(equiv_compose'~(equiv_...] 0.01 secs (0.008u,0.s)
Chars 4433 - 4473 [by~rewrite~concat_p1;~apply~eq...] 0.007 secs (0.008u,0.s)
Chars 4537 - 4578 [refine~(@contr_forall~_~_~_~_)...] 0.27 secs (0.264u,0.004s)
Chars 4581 - 4617 [refine~(@contr_paths_contr~_~_...] 0.021 secs (0.024u,0.s)
Chars 4620 - 4653 [by~refine~(fcontr_isequiv~f~_~...] 0.001 secs (0.u,0.s)
Chars 4654 - 4658 [Qed.] 0.026 secs (0.024u,0.004s)
Chars 4799 - 4901 [Definition~equiv_fcontr_isequi...] 0.001 secs (0.u,0.s)
Chars 4902 - 4908 [Proof.] 0. secs (0.u,0.s)
Chars 4911 - 4933 [apply~equiv_iff_hprop.] 0.006 secs (0.004u,0.s)
Chars 4936 - 4960 [by~apply~isequiv_fcontr.] 0.001 secs (0.003u,0.s)
Chars 4963 - 4987 [by~apply~fcontr_isequiv.] 0.001 secs (0.u,0.s)
Chars 4988 - 4996 [Defined.] 0.003 secs (0.004u,0.s)
Chars 5133 - 5157 [Section~AnotherApproach.] 0. secs (0.u,0.s)
Chars 5158 - 5254 [Let~equiv_fcontr_isequiv'~`(f~...] 0.001 secs (0.u,0.s)
Chars 5255 - 5261 [Proof.] 0. secs (0.u,0.s)
Chars 5313 - 5429 [refine~~(equiv_compose'~_~~~~~...] 0.031 secs (0.032u,0.s)
Chars 5432 - 5476 [refine~(equiv_compose'~(issig_...] 0.005 secs (0.003u,0.s)
Chars 5581 - 5647 [refine~(equiv_compose'~_~(equi...] 0.015 secs (0.016u,0.s)
Chars 5650 - 5893 [refine~~(equiv_compose'~_~~~~~...] 0.037 secs (0.04u,0.s)
Chars 5896 - 6063 [refine~~(equiv_compose'~_~~~~~...] 0.032 secs (0.032u,0.s)
Chars 6066 - 6114 [refine~(equiv_functor_sigma'~(...] 0.018 secs (0.02u,0.s)
Chars 6115 - 6124 [intros~g.] 0. secs (0.u,0.s)
Chars 6127 - 6175 [refine~(equiv_functor_sigma'~(...] 0.019 secs (0.02u,0.s)
Chars 6176 - 6185 [intros~r.] 0. secs (0.u,0.s)
Chars 6186 - 6192 [simpl.] 0. secs (0.u,0.s)
Chars 6264 - 6536 [refine~~(equiv_compose'~_~~~~~...] 0.028 secs (0.028u,0.s)
Chars 6539 - 6580 [refine~(equiv_compose'~_~(equi...] 0.013 secs (0.012u,0.s)
Chars 6583 - 6856 [refine~~(equiv_compose'~_~~~~~...] 0.036 secs (0.036u,0.s)
Chars 6906 - 7170 [refine~~(equiv_compose'~_~~~~~...] 0.037 secs (0.036u,0.s)
Chars 7216 - 7371 [refine~~(equiv_compose'~_~~~~~...] 0.026 secs (0.028u,0.s)
Chars 7374 - 7422 [refine~(equiv_functor_sigma'~(...] 0.012 secs (0.012u,0.s)
Chars 7423 - 7432 [intros~s.] 0. secs (0.u,0.s)
Chars 7476 - 7525 [refine~(equiv_functor_forall'~...] 0.018 secs (0.02u,0.s)
Chars 7526 - 7542 [intros~a;~simpl.] 0. secs (0.u,0.s)
Chars 7545 - 7718 [refine~~(equiv_compose'~_~~~~~...] 0.031 secs (0.028u,0.s)
Chars 7721 - 7843 [exact~~(equiv_compose'~(equiv_...] 0.042 secs (0.04u,0.s)
Chars 7844 - 7852 [Defined.] 0.047 secs (0.044u,0.004s)
Chars 7853 - 7873 [End~AnotherApproach.] 0. secs (0.u,0.s)
Chars 8068 - 8161 [Definition~BiInv~`(f~:~A~->~B)...] 0.002 secs (0.004u,0.s)
Chars 8347 - 8409 [Definition~equiv_biinv~`(f~:~A...] 0.001 secs (0.u,0.s)
Chars 8410 - 8416 [Proof.] 0. secs (0.u,0.s)
Chars 8419 - 8440 [intros~((g,~s),~(h,~r)).] 0.005 secs (0.008u,0.s)
Chars 8443 - 8531 [exact~~(isequiv_adjointify~f~g...] 0.002 secs (0.003u,0.s)
Chars 8532 - 8540 [Defined.] 0.002 secs (0.u,0.s)
Chars 8542 - 8609 [Global~Instance~isprop_biinv~~...] 0.001 secs (0.003u,0.s)
Chars 8610 - 8616 [Proof.] 0. secs (0.u,0.s)
Chars 8619 - 8647 [apply~hprop_inhabited_contr.] 0. secs (0.u,0.s)
Chars 8650 - 8693 [intros~bif;~pose~(fe~:=~equiv_...] 0. secs (0.u,0.s)
Chars 8696 - 8714 [apply~@contr_prod.] 0.001 secs (0.004u,0.s)
Chars 8768 - 8794 [by~apply~contr_retr_equiv.] 0.001 secs (0.u,0.s)
Chars 8797 - 8823 [by~apply~contr_sect_equiv.] 0.001 secs (0.u,0.s)
Chars 8824 - 8832 [Defined.] 0.005 secs (0.004u,0.s)
Chars 8834 - 8903 [Definition~equiv_biinv_equiv~`...] 0.001 secs (0.u,0.s)
Chars 8904 - 8910 [Proof.] 0. secs (0.u,0.s)
Chars 8913 - 8935 [apply~equiv_iff_hprop.] 0.002 secs (0.003u,0.s)
Chars 8938 - 8959 [by~apply~equiv_biinv.] 0. secs (0.u,0.s)
Chars 8962 - 8971 [intros~?.] 0. secs (0.u,0.s)
Chars 8973 - 8979 [split.] 0.001 secs (0.u,0.s)
Chars 8982 - 9014 [by~exists~f~^-1;~apply~eissect...] 0.002 secs (0.u,0.s)
Chars 9017 - 9049 [by~exists~f~^-1;~apply~eisretr...] 0.002 secs (0.u,0.s)
Chars 9050 - 9058 [Defined.] 0.006 secs (0.008u,0.s)
Chars 9060 - 9077 [End~AssumeFunext.] 0.013 secs (0.012u,0.s)


==> anc/HoTT/theories/EquivalenceVarieties.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Comparing definitions of equivalence *)

Require Import Overture PathGroupoids Equivalences Contractible Trunc HProp.
Require Import types.Sigma types.Forall types.Record types.Paths types.Prod.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables A B f.

Section AssumeFunext.
Context `{Funext}.

(** In this file we show that several different definitions of "equivalence" are all equivalent to the one we have chosen. *)

(** ** Contractible maps *)

(** We say a map is "contractible" if all of its homotopy fibers are contractible.  (More generally, a map is n-truncated if all of its homotopy fibers are n-truncated.)  This was Voevodsky's first definition of equivalences in homotopy type theory.

   It is fairly straightforward to show that this definition is *logically* equivalent to the one we have given.
*)

Definition fcontr_isequiv `(f : A -> B)
  : IsEquiv f -> (forall b:B, Contr {a : A & f a = b}).
Proof.
  intros ? b.  exists (f^-1 b ; eisretr f b).  intros [a p].
  refine (path_sigma' _ ((ap f^-1 p)^ @ eissect f a) _).
  rewrite (transport_compose (fun y => y = b) f _ _), transport_paths_l.
  rewrite ap_pp, ap_V, <- ap_compose, inv_Vp, concat_pp_p.
  unfold compose; rewrite (concat_A1p (eisretr f) p).
  rewrite eisadj.  by apply concat_V_pp.
Defined.

Definition isequiv_fcontr `(f : A -> B)
  : (forall b:B, Contr {a : A & f a = b}) -> IsEquiv f.
Proof.
  intros ?. refine (BuildIsEquiv _ _ _
    (fun b => (center {a : A & f a = b}).1)
    (fun b => (center {a : A & f a = b}).2)
    (fun a => (@contr {x : A & f x = f a} _ (a;1))..1)
    _).
  intros a. apply moveL_M1.
  rewrite <- transport_paths_l, <- transport_compose.
  exact ((@contr {x : A & f x = f a} _ (a;1))..2).
Defined.

(** Using this, we can show that if a map [f] is an equivalence, then the type of sections of [f] and the type of retractions of [f] are both contractible. *)

Definition contr_sect_equiv `(f : A -> B) `{IsEquiv A B f}
  : Contr {g : B -> A & Sect g f}.
Proof.
  (* First we turn homotopies into paths. *)
  refine (@contr_equiv' { g : B -> A & f o g = idmap } _ _ _).
  apply symmetry.
  refine (equiv_functor_sigma' (equiv_idmap _) _); intros g.
  exact (equiv_path_forall (f o g) idmap).
  (* Now this is just the fiber over [idmap] of postcomposition with [f], and the latter is an equivalence since [f] is. *)
  apply fcontr_isequiv; exact _.
Defined.

Definition contr_retr_equiv `(f : A -> B) `{IsEquiv A B f}
  : Contr {g : B -> A & Sect f g}.
Proof.
  (* This proof is just like the previous one. *)
  refine (@contr_equiv' { g : B -> A & g o f = idmap } _ _ _).
  apply symmetry.
  refine (equiv_functor_sigma' (equiv_idmap _) _); intros g.
  exact (equiv_path_forall (g o f) idmap).
  apply fcontr_isequiv; exact _.
Defined.

(** Using this, we can prove that [IsEquiv f] is an h-proposition. *)

Global Instance hprop_isequiv `(f : A -> B) : IsHProp (IsEquiv f) | 0.
Proof.
  apply hprop_inhabited_contr; intros ?.
  (* Get rid of that pesky record. *)
  refine (@contr_equiv _ _ (issig_isequiv f) _ _).
  (* Now we claim that the top two elements, [s] and the coherence relation, taken together are contractible, so we can peel them off. *)
  refine (@contr_equiv' {g : B -> A & Sect g f} _
    (equiv_inverse (equiv_functor_sigma' (equiv_idmap (B -> A))
      (fun g => (@equiv_sigma_contr (Sect g f)
        (fun r => {s : Sect f g & forall x, r (f x) = ap f (s x) })
        _)))) _).
  (* What remains afterwards is just the type of sections of [f]. *)
  2:apply contr_sect_equiv; assumption.
  intros r.
  (* Now we claim this is equivalent to a certain space of paths. *)
  refine (@contr_equiv'
    (forall x, (existT (fun a => f a = f x) x 1) = (g (f x); r (f x)))
    _ (equiv_inverse _) _).
  (* The proof of this equivalence is basically just rearranging quantifiers and paths. *)
  refine (equiv_compose' _ (equiv_sigT_corect (fun x => g (f x) = x)
      (fun x p => r (f x) = ap f p))).
  refine (equiv_functor_forall' (equiv_idmap A) _); intros a; simpl.
  refine (equiv_compose' (equiv_path_inverse _ _) _).
  refine (equiv_compose' (equiv_path_sigma (fun x => f x = f a)
    (g (f a) ; r (f a)) (a ; 1)) _); simpl.
  refine (equiv_functor_sigma' (equiv_idmap _) _); intros p; simpl.
  rewrite (transport_compose (fun y => y = f a) f), transport_paths_l.
  refine (equiv_compose' (equiv_moveR_Vp _ _ _) _).
  by rewrite concat_p1; apply equiv_idmap.
  (* Finally, this is a space of paths in a fiber of [f]. *)
  refine (@contr_forall _ _ _ _); intros a.
  refine (@contr_paths_contr _ _ _ _).
  by refine (fcontr_isequiv f _ _).
Qed.

(** Now since [IsEquiv f] and the assertion that its fibers are contractible are both HProps, logical equivalence implies equivalence. *)

Definition equiv_fcontr_isequiv `(f : A -> B)
  : (forall b:B, Contr {a : A & f a = b}) <~> IsEquiv f.
Proof.
  apply equiv_iff_hprop.
  by apply isequiv_fcontr.
  by apply fcontr_isequiv.
Defined.

(** Alternatively, we could also construct this equivalence directly, and derive the fact that [IsEquiv f] is an HProp from that.  *)

Section AnotherApproach.
Let equiv_fcontr_isequiv' `(f : A -> B)
  : (forall b:B, Contr {a : A & f a = b}) <~> IsEquiv f.
Proof.
  (* First we get rid of those pesky records. *)
  refine (equiv_compose' _ (equiv_functor_forall idmap
    (fun b => equiv_inverse (issig_contr {a : A & f a = b})))).
  refine (equiv_compose' (issig_isequiv f) _).
  (* Now we can really get to work.
     First we peel off the inverse function and the [eisretr]. *)
  refine (equiv_compose' _ (equiv_inverse (equiv_sigT_corect _ _))).
  refine (equiv_compose' _ (equiv_inverse
    (@equiv_functor_sigma' _ _ _ (fun f0 => forall x y, f0 x = y)
      (equiv_sigT_corect _ _)
      (fun fg => equiv_idmap (forall x y,
        (equiv_sigT_corect _ (fun b a => f a = b) fg x = y)))))).
  refine (equiv_compose' _ (equiv_inverse (equiv_sigma_assoc
    (fun g => forall x, f (g x) = x)
    (fun gh => forall x y,
      (fun b => (gh.1 b; gh.2 b)) x = y)))).
  refine (equiv_functor_sigma' (equiv_idmap _) _). intros g.
  refine (equiv_functor_sigma' (equiv_idmap _) _). intros r. simpl.
  (* Now we use the fact that Paulin-Mohring J is an equivalence. *)
  refine (equiv_compose' _ (equiv_inverse (@equiv_functor_forall' _ _
    (fun x => forall a (y : f a = x),
      (existT (fun a => f a = x) (g x) (r x)) = (a;y))
    _ _ (equiv_idmap _)
    (fun x:B => equiv_sigT_rect
      (fun y:exists a:A, f a = x => (g x;r x) = y))))).
  refine (equiv_compose' _ (equiv_flip _)).
  refine (equiv_compose' _ (equiv_inverse (@equiv_functor_forall' _ _
    (fun a => existT (fun a' => f a' = f a) (g (f a)) (r (f a)) = (a;1))
    _ _ (equiv_idmap A)
    (fun a => equiv_paths_rect (f a)
      (fun b y => (existT (fun a => f a = b) (g b) (r b)) = (a;y)))))).
  (* We identify the paths in a Sigma-type. *)
  refine (equiv_compose' _ (equiv_inverse (@equiv_functor_forall' _ _
    (fun a =>
      exists p, transport (fun a' : A => f a' = f a) p (r (f a)) = 1)
    _ _ (equiv_idmap A)
    (fun a => equiv_path_sigma (fun a' => f a' = f a)
      (g (f a);r (f a)) (a;1))))).
  (* Now we can peel off the [eissect]. *)
  refine (equiv_compose' _ (equiv_inverse (equiv_sigT_corect
    (fun a => g (f a) = a)
    (fun a p => transport (fun a' => f a' = f a) p (r (f a)) = 1)))).
  refine (equiv_functor_sigma' (equiv_idmap _) _). intros s.
  (* And what's left is the [eisadj]. *)
  refine (equiv_functor_forall' (equiv_idmap _) _). intros a; simpl.
  refine (equiv_compose' _ (equiv_concat_l
             (transport_compose (fun b => b = f a) f (s a) (r (f a))
              @ transport_paths_l (ap f (s a)) (r (f a)))^ 1)).
  exact (equiv_compose'
    (equiv_concat_r (concat_p1 _) _)
    (equiv_inverse (equiv_moveR_Vp (r (f a)) 1 (ap f (s a))))).
Defined.
End AnotherApproach.

(** ** Bi-invertible maps *)

(** A map is "bi-invertible" if it has both a section and a retraction, not necessarily the same.  This definition of equivalence was proposed by Andre Joyal. *)

Definition BiInv `(f : A -> B) : Type
  := {g : B -> A & Sect f g} * {h : B -> A & Sect h f}.

(** It seems that the easiest way to show that bi-invertibility is equivalent to being an equivalence is also to show that both are h-props and that they are logically equivalent. *)

Definition equiv_biinv `(f : A -> B)
  : BiInv f -> IsEquiv f.
Proof.
  intros [[g s] [h r]].
  exact (isequiv_adjointify f g
    (fun x => ap f (ap g (r x)^ @ s (h x))  @ r x)
    s).
Defined.

Global Instance isprop_biinv `(f : A -> B) : IsHProp (BiInv f) | 0.
Proof.
  apply hprop_inhabited_contr.
  intros bif; pose (fe := equiv_biinv f bif).
  apply @contr_prod.
  (* For this, we've done all the work already. *)
  by apply contr_retr_equiv.
  by apply contr_sect_equiv.
Defined.

Definition equiv_biinv_equiv `(f : A -> B)
  : BiInv f <~> IsEquiv f.
Proof.
  apply equiv_iff_hprop.
  by apply equiv_biinv.
  intros ?.  split.
  by exists (f^-1); apply eissect.
  by exists (f^-1); apply eisretr.
Defined.

End AssumeFunext.


==> anc/HoTT/theories/Equivalences.timing <==
Chars 66 - 104 [Require~Import~Overture~PathGr...] 0.092 secs (0.008u,0.056s)
Chars 105 - 133 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 134 - 163 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 795 - 829 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 874 - 1001 [Global~Instance~isequiv_idmap~...] 0.002 secs (0.004u,0.s)
Chars 1003 - 1073 [Definition~equiv_idmap~(A~:~Ty...] 0.001 secs (0.u,0.s)
Chars 1075 - 1137 [Global~Instance~reflexive_equi...] 0. secs (0.u,0.s)
Chars 1197 - 1714 [Global~Instance~isequiv_compos...] 0.12 secs (0.064u,0.056s)
Chars 1830 - 1985 [Definition~isequiv_compose'~{A...] 0.003 secs (0.u,0.004s)
Chars 1987 - 2137 [Definition~equiv_compose~{A~B~...] 0.004 secs (0.008u,0.s)
Chars 2139 - 2243 [Definition~equiv_compose'~{A~B...] 0.004 secs (0.004u,0.s)
Chars 2410 - 2499 [Global~Instance~transitive_equ...] 0.004 secs (0.u,0.s)
Chars 2565 - 2590 [Section~IsEquivHomotopic.] 0. secs (0.u,0.s)
Chars 2594 - 2630 [Context~~`(f~:~A~->~B)~`(g~:~A...] 0. secs (0.u,0.s)
Chars 2633 - 2658 [Context~~`{IsEquiv~A~B~f}.] 0. secs (0.u,0.004s)
Chars 2661 - 2683 [Polymorphic~Hypothesis~h~:~f~=...] 0. secs (0.u,0.s)
Chars 2687 - 2740 [Let~sect~:=~fun~b~:~B~=>~(h~(f...] 0.002 secs (0.u,0.s)
Chars 2743 - 2799 [Let~retr~:=~fun~a~:~A~=>~(ap~f...] 0.003 secs (0.u,0.s)
Chars 2955 - 3000 [Let~adj~(a~:~A)~:~sect~(g~a)~=...] 0.001 secs (0.u,0.s)
Chars 3003 - 3009 [Proof.] 0. secs (0.u,0.s)
Chars 3014 - 3032 [unfold~sect,~retr.] 0. secs (0.u,0.s)
Chars 3037 - 3051 [rewrite~ap_pp.] 0.016 secs (0.004u,0.008s)
Chars 3052 - 3067 [apply~moveR_Vp.] 0.006 secs (0.004u,0.s)
Chars 3072 - 3133 [rewrite~concat_p_pp,~<-~concat...] 0.063 secs (0.036u,0.028s)
Chars 3138 - 3167 [rewrite~ap_V;~apply~moveL_Vp.] 0.018 secs (0.012u,0.004s)
Chars 3172 - 3250 [rewrite~<-~ap_compose;~unfold~...] 0.024 secs (0.024u,0.s)
Chars 3255 - 3278 [apply~whiskerR,~eisadj.] 0.005 secs (0.u,0.004s)
Chars 3281 - 3285 [Qed.] 0.031 secs (0.016u,0.012s)
Chars 3546 - 3648 [Global~Instance~isequiv_homoto...] 0.03 secs (0.02u,0.012s)
Chars 3652 - 3731 [Definition~equiv_homotopic~:~A...] 0.001 secs (0.u,0.s)
Chars 3733 - 3754 [End~IsEquivHomotopic.] 0.017 secs (0.008u,0.008s)
Chars 3813 - 3834 [Section~EquivInverse.] 0. secs (0.u,0.s)
Chars 3838 - 3863 [Context~~`{IsEquiv~A~B~f}.] 0. secs (0.u,0.s)
Chars 3866 - 3893 [Open~Scope~long_path_scope.] 0. secs (0.u,0.s)
Chars 3897 - 3968 [Theorem~other_adj~(b~:~B)~:~ei...] 0.002 secs (0.003u,0.s)
Chars 3971 - 3977 [Proof.] 0. secs (0.u,0.s)
Chars 4018 - 4055 [rewrite~<-~(concat_1p~(eissect...] 0.013 secs (0.008u,0.004s)
Chars 4060 - 4118 [rewrite~<-~(concat_Vp~(ap~f~^-...] 0.028 secs (0.016u,0.012s)
Chars 4123 - 4187 [rewrite~(whiskerR~(inverse2~(a...] 0.105 secs (0.068u,0.036s)
Chars 4192 - 4243 [refine~(whiskerL~_~(concat_1p~...] 0.031 secs (0.032u,0.s)
Chars 4248 - 4303 [rewrite~<-~(concat_Vp~(eissect...] 0.037 secs (0.04u,0.s)
Chars 4308 - 4376 [rewrite~<-~(whiskerL~_~(concat...] 0.068 secs (0.064u,0.s)
Chars 4381 - 4439 [rewrite~<-~(concat_pV~(ap~f~^-...] 0.057 secs (0.06u,0.s)
Chars 4444 - 4459 [apply~moveL_M1.] 0.016 secs (0.016u,0.s)
Chars 4464 - 4491 [repeat~rewrite~concat_p_pp.] 0.292 secs (0.288u,0.s)
Chars 4557 - 4613 [rewrite~<-~(concat_pp_A1~(fun~...] 0.06 secs (0.056u,0.004s)
Chars 4618 - 4647 [rewrite~(ap_compose'~f~f~^-1)....] 0.07 secs (0.072u,0.s)
Chars 4652 - 4721 [rewrite~<-~(ap_p_pp~_~_~(ap~f~...] 0.076 secs (0.076u,0.s)
Chars 4726 - 4773 [rewrite~<-~(ap_compose~f~^-1~f...] 0.067 secs (0.064u,0.s)
Chars 4778 - 4813 [rewrite~(concat_A1p~(eisretr~f...] 0.102 secs (0.1u,0.004s)
Chars 4818 - 4845 [rewrite~ap_pp,~concat_p_pp.] 0.101 secs (0.1u,0.004s)
Chars 4850 - 4909 [rewrite~(concat_pp_V~_~(ap~f~^...] 0.062 secs (0.06u,0.s)
Chars 4914 - 4955 [repeat~rewrite~<-~ap_V;~rewrit...] 0.144 secs (0.14u,0.003s)
Chars 4960 - 5012 [rewrite~<-~(concat_pA1~(fun~y~...] 0.044 secs (0.044u,0.s)
Chars 5017 - 5077 [rewrite~ap_compose',~<-~(ap_co...] 0.079 secs (0.076u,0.004s)
Chars 5082 - 5101 [rewrite~<-~ap_p_pp.] 0.028 secs (0.028u,0.s)
Chars 5106 - 5141 [rewrite~(concat_A1p~(eisretr~f...] 0.047 secs (0.048u,0.s)
Chars 5146 - 5166 [rewrite~concat_p_Vp.] 0.024 secs (0.024u,0.s)
Chars 5171 - 5209 [rewrite~<-~ap_compose;~unfold~...] 0.02 secs (0.02u,0.s)
Chars 5214 - 5251 [rewrite~(concat_pA1_p~(eissect...] 0.019 secs (0.02u,0.s)
Chars 5256 - 5293 [rewrite~concat_pV_p;~apply~con...] 0.013 secs (0.012u,0.s)
Chars 5296 - 5300 [Qed.] 0.331 secs (0.328u,0.004s)
Chars 5304 - 5424 [Global~Instance~isequiv_invers...] 0.002 secs (0.004u,0.s)
Chars 5425 - 5442 [End~EquivInverse.] 0.046 secs (0.048u,0.s)
Chars 5598 - 5675 [Hint~Extern~0~(IsEquiv~_~^-1)~...] 0. secs (0.u,0.s)
Chars 5721 - 5781 [Theorem~equiv_inverse~{A~B~:~T...] 0. secs (0.u,0.s)
Chars 5782 - 5788 [Proof.] 0. secs (0.u,0.s)
Chars 5791 - 5799 [intro~e.] 0. secs (0.u,0.s)
Chars 5802 - 5816 [exists~e~^-1.] 0.001 secs (0.u,0.s)
Chars 5819 - 5841 [apply~isequiv_inverse.] 0. secs (0.004u,0.s)
Chars 5842 - 5850 [Defined.] 0. secs (0.u,0.s)
Chars 5852 - 5917 [Global~Instance~symmetric_equi...] 0. secs (0.u,0.s)
Chars 5975 - 6151 [Global~Instance~cancelR_isequi...] 0.009 secs (0.012u,0.s)
Chars 6153 - 6197 [Arguments~cancelR_isequiv~{_}~...] 0. secs (0.u,0.s)
Chars 6199 - 6316 [Definition~cancelR_equiv~`{IsE...] 0.003 secs (0.004u,0.s)
Chars 6374 - 6547 [Global~Instance~cancelL_isequi...] 0.008 secs (0.008u,0.s)
Chars 6549 - 6593 [Arguments~cancelL_isequiv~{_}~...] 0. secs (0.u,0.s)
Chars 6595 - 6712 [Definition~cancelL_equiv~`{IsE...] 0.003 secs (0.004u,0.s)
Chars 6753 - 6776 [Section~EquivTransport.] 0. secs (0.u,0.s)
Chars 6780 - 6837 [Context~~{A~:~Type}~(P~:~A~->~...] 0. secs (0.u,0.s)
Chars 6841 - 7032 [Global~Instance~isequiv_transp...] 0.003 secs (0.004u,0.s)
Chars 7036 - 7117 [Definition~equiv_transport~:~P...] 0.001 secs (0.004u,0.s)
Chars 7119 - 7138 [End~EquivTransport.] 0. secs (0.u,0.s)
Chars 7903 - 7922 [Section~Adjointify.] 0. secs (0.u,0.s)
Chars 7926 - 7973 [Context~~{A~B~:~Type}~(f~:~A~-...] 0. secs (0.u,0.s)
Chars 7976 - 8024 [Context~~(isretr~:~Sect~g~f)~(...] 0. secs (0.u,0.s)
Chars 8068 - 8157 [Let~issect'~:=~~~fun~x~=>~(ap~...] 0.001 secs (0.004u,0.s)
Chars 8161 - 8219 [Let~is_adjoint'~(a~:~A)~:~isre...] 0. secs (0.u,0.s)
Chars 8222 - 8228 [Proof.] 0. secs (0.u,0.s)
Chars 8233 - 8248 [unfold~issect'.] 0. secs (0.u,0.s)
Chars 8253 - 8268 [apply~moveR_M1.] 0.001 secs (0.u,0.s)
Chars 8273 - 8346 [repeat~rewrite~ap_pp,~concat_p...] 0.037 secs (0.036u,0.s)
Chars 8351 - 8414 [rewrite~(concat_pA1~(fun~b~=>~...] 0.005 secs (0.008u,0.s)
Chars 8419 - 8495 [repeat~rewrite~concat_pp_p;~re...] 0.028 secs (0.028u,0.s)
Chars 8500 - 8551 [rewrite~concat_p_pp,~<-~ap_com...] 0.023 secs (0.024u,0.s)
Chars 8556 - 8615 [rewrite~(concat_pA1~(fun~b~=>~...] 0.004 secs (0.004u,0.s)
Chars 8620 - 8662 [rewrite~concat_pV,~concat_1p;~...] 0.007 secs (0.008u,0.s)
Chars 8665 - 8669 [Qed.] 0.021 secs (0.02u,0.s)
Chars 8775 - 8872 [Definition~isequiv_adjointify~...] 0.001 secs (0.004u,0.s)
Chars 8876 - 8957 [Definition~equiv_adjointify~:~...] 0.001 secs (0.u,0.s)
Chars 8959 - 8974 [End~Adjointify.] 0.016 secs (0.016u,0.s)
Chars 9020 - 9129 [Definition~moveR_E~`{IsEquiv~A...] 0.002 secs (0.004u,0.s)
Chars 9131 - 9243 [Definition~moveL_E~`{IsEquiv~A...] 0.002 secs (0.004u,0.s)
Chars 9337 - 9409 [Lemma~contr_equiv~`(f~:~A~->~B...] 0. secs (0.u,0.s)
Chars 9410 - 9416 [Proof.] 0. secs (0.u,0.s)
Chars 9419 - 9441 [exists~(f~(center~A)).] 0.001 secs (0.004u,0.s)
Chars 9444 - 9452 [intro~y.] 0. secs (0.u,0.s)
Chars 9455 - 9469 [apply~moveR_E.] 0. secs (0.u,0.s)
Chars 9472 - 9484 [apply~contr.] 0. secs (0.u,0.s)
Chars 9485 - 9489 [Qed.] 0. secs (0.u,0.s)
Chars 9491 - 9572 [Definition~contr_equiv'~`(f~:~...] 0.002 secs (0.004u,0.s)
Chars 9671 - 10018 [Global~Instance~isequiv_precom...] 0.008 secs (0.008u,0.s)
Chars 10020 - 10183 [Definition~equiv_precompose~`{...] 0.003 secs (0.004u,0.s)
Chars 10185 - 10331 [Definition~equiv_precompose'~`...] 0.004 secs (0.004u,0.s)
Chars 10333 - 10675 [Global~Instance~isequiv_postco...] 0.007 secs (0.008u,0.s)
Chars 10677 - 10841 [Definition~equiv_postcompose~`...] 0.003 secs (0.004u,0.s)
Chars 10843 - 10990 [Definition~equiv_postcompose'~...] 0.004 secs (0.004u,0.s)
Chars 11334 - 11489 [Definition~equiv_rect~`{IsEqui...] 0.002 secs (0.004u,0.s)
Chars 11491 - 11530 [Arguments~equiv_rect~{A}~{B}~f...] 0. secs (0.u,0.s)
Chars 11676 - 11794 [Ltac~equiv_intro~E~x~:=~~~matc...] 0. secs (0.u,0.s)
Chars 12189 - 12276 [Definition~equiv_composeR'~{A}...] 0.001 secs (0.u,0.s)
Chars 12278 - 12341 [Ltac~equiv_via~mid~:=~apply~@e...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/Equivalences.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Equivalences *)

Require Import Overture PathGroupoids.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

(** We now give many ways to construct equivalences.  In each case, we define an instance of the typeclass [IsEquiv] named [isequiv_X], followed by an element of the record type [Equiv] named [equiv_X].

   Whenever we need to assume, as a hypothesis, that a certain function is an equivalence, we do it by assuming separately a function and a proof of [IsEquiv].  This is more general than assuming an inhabitant of [Equiv], since the latter has an implicit coercion and an existing instance to give us the former automatically.  Moreover, implicit generalization makes it easy to assume a function and a proof of [IsEquiv]. *)

Generalizable Variables A B C f g.

(** The identity map is an equivalence. *)
Instance isequiv_idmap (A : Type) : IsEquiv idmap | 0 :=
  BuildIsEquiv A A idmap idmap (fun _ => 1) (fun _ => 1) (fun _ => 1).

Definition equiv_idmap (A : Type) : A <~> A := BuildEquiv A A idmap _.

Instance reflexive_equiv : Reflexive Equiv | 0 := equiv_idmap.

(** The composition of equivalences is an equivalence. *)
Instance isequiv_compose `{IsEquiv A B f} `{IsEquiv B C g}
  : IsEquiv (compose g f) | 1000
  := BuildIsEquiv A C (compose g f)
    (compose f^-1 g^-1)
    (fun c => ap g (eisretr f (g^-1 c)) @ eisretr g c)
    (fun a => ap (f^-1) (eissect g (f a)) @ eissect f a)
    (fun a =>
      (whiskerL _ (eisadj g (f a))) @
      (ap_pp g _ _)^ @
      ap02 g
      ( (concat_A1p (eisretr f) (eissect g (f a)))^ @
        (ap_compose f^-1 f _ @@ eisadj f a) @
        (ap_pp f _ _)^
      ) @
      (ap_compose f g _)^
    ).

(* An alias of [isequiv_compose], with some arguments explicit; often convenient when type class search fails. *)
Definition isequiv_compose'
  {A B : Type} (f : A -> B) (_ : IsEquiv f)
  {C : Type} (g : B -> C) (_ : IsEquiv g)
  : IsEquiv (g o f)
  := isequiv_compose.

Definition equiv_compose {A B C : Type} (g : B -> C) (f : A -> B)
  `{IsEquiv B C g} `{IsEquiv A B f}
  : A <~> C
  := BuildEquiv A C (compose g f) _.

Definition equiv_compose' {A B C : Type} (g : B <~> C) (f : A <~> B)
  : A <~> C
  := equiv_compose g f.

(* The TypeClass [Transitive] has a different order of parameters than [equiv_compose].  Thus in declaring the instance we have to switch the order of arguments. *)
Instance transitive_equiv : Transitive Equiv | 0 :=
  fun _ _ _ f g => equiv_compose g f.


(** Anything homotopic to an equivalence is an equivalence. *)
Section IsEquivHomotopic.

  Context `(f : A -> B) `(g : A -> B).
  Context `{IsEquiv A B f}.
  Hypothesis h : f == g.

  Let sect := (fun b:B => (h (f^-1 b))^ @ eisretr f b).
  Let retr := (fun a:A => (ap f^-1 (h a))^ @ eissect f a).

  (* We prove the triangle identity with rewrite tactics.  Since we lose control over the proof term that way, we make the result opaque with "Qed". *)
  Let adj (a : A) : sect (g a) = ap g (retr a).
  Proof.
    unfold sect, retr.
    rewrite ap_pp. apply moveR_Vp.
    rewrite concat_p_pp, <- concat_Ap, concat_pp_p, <- concat_Ap.
    rewrite ap_V; apply moveL_Vp.
    rewrite <- ap_compose; unfold compose; rewrite (concat_A1p (eisretr f) (h a)).
    apply whiskerR, eisadj.
  Qed.

  (* It's unclear to me whether this should be a declared instance.  Will it cause the unifier to spin forever searching for homotopies?  For now, we give it a very large priority number, which means that other instances will be preferred over this one. *)
  Global Instance isequiv_homotopic : IsEquiv g | 10000
    := BuildIsEquiv _ _ g (f ^-1) sect retr adj.

  Definition equiv_homotopic : A <~> B
    := BuildEquiv _ _ g isequiv_homotopic.

End IsEquivHomotopic.


(** The inverse of an equivalence is an equivalence. *)
Section EquivInverse.

  Context `{IsEquiv A B f}.
  Open Scope long_path_scope.

  Theorem other_adj (b : B) : eissect f (f^-1 b) = ap f^-1 (eisretr f b).
  Proof.
    (* First we set up the mess. *)
    rewrite <- (concat_1p (eissect _ _)).
    rewrite <- (concat_Vp (ap f^-1 (eisretr f (f (f^-1 b))))).
    rewrite (whiskerR (inverse2 (ap02 f^-1 (eisadj f (f^-1 b)))) _).
    refine (whiskerL _ (concat_1p (eissect _ _))^ @ _).
    rewrite <- (concat_Vp (eissect f (f^-1 (f (f^-1 b))))).
    rewrite <- (whiskerL _ (concat_1p (eissect f (f^-1 (f (f^-1 b)))))).
    rewrite <- (concat_pV (ap f^-1 (eisretr f (f (f^-1 b))))).
    apply moveL_M1.
    repeat rewrite concat_p_pp.
    (* Now we apply lots of naturality and cancel things. *)
    rewrite <- (concat_pp_A1 (fun a => (eissect f a)^) _ _).
    rewrite (ap_compose' f f^-1).
    rewrite <- (ap_p_pp _ _ (ap f (ap f^-1 (eisretr f (f (f^-1 b))))) _).
    rewrite <- (ap_compose f^-1 f); unfold compose.
    rewrite (concat_A1p (eisretr f) _).
    rewrite ap_pp, concat_p_pp.
    rewrite (concat_pp_V _ (ap f^-1 (eisretr f (f (f^-1 b))))).
    repeat rewrite <- ap_V; rewrite <- ap_pp.
    rewrite <- (concat_pA1 (fun y => (eissect f y)^) _).
    rewrite ap_compose', <- (ap_compose f^-1 f); unfold compose.
    rewrite <- ap_p_pp.
    rewrite (concat_A1p (eisretr f) _).
    rewrite concat_p_Vp.
    rewrite <- ap_compose; unfold compose.
    rewrite (concat_pA1_p (eissect f) _).
    rewrite concat_pV_p; apply concat_Vp.
  Qed.

  Global Instance isequiv_inverse : IsEquiv f^-1 | 10000
    := BuildIsEquiv B A f^-1 f (eissect f) (eisretr f) other_adj.
End EquivInverse.

(** If the goal is [IsEquiv _^-1], then use [isequiv_inverse]; otherwise, don't pretend worry about if the goal is an evar and we want to add a [^-1]. *)
Hint Extern 0 (IsEquiv _^-1) => apply @isequiv_inverse : typeclass_instances.

(** [Equiv A B] is a symmetric relation. *)
Theorem equiv_inverse {A B : Type} : (A <~> B) -> (B <~> A).
Proof.
  intro e.
  exists (e^-1).
  apply isequiv_inverse.
Defined.

Instance symmetric_equiv : Symmetric Equiv | 0 := @equiv_inverse.

(** If [g \o f] and [f] are equivalences, so is [g]. *)
Instance cancelR_isequiv `{IsEquiv A B f} `{IsEquiv A C (g o f)}
  : IsEquiv g | 10000
:= isequiv_homotopic (compose (compose g f) f^-1) g
       (fun b => ap g (eisretr f b)).

Arguments cancelR_isequiv {_ _ _ _ _} g {_}.

Definition cancelR_equiv `{IsEquiv A B f} `{IsEquiv A C (g o f)}
  : B <~> C
:= BuildEquiv _ _ g (cancelR_isequiv g).

(** If [g \o f] and [g] are equivalences, so is [f]. *)
Instance cancelL_isequiv `{IsEquiv B C g} `{IsEquiv A C (g o f)}
  : IsEquiv f | 10000
:= isequiv_homotopic (compose g^-1 (compose g f)) f
       (fun a => eissect g (f a)).

Arguments cancelL_isequiv {_ _ _ _ _} f {_}.

Definition cancelL_equiv `{IsEquiv B C g} `{IsEquiv A C (g o f)}
  : A <~> B
:= BuildEquiv _ _ f (cancelL_isequiv f).

(** Transporting is an equivalence. *)
Section EquivTransport.

  Context {A : Type} (P : A -> Type) (x y : A) (p : x = y).

  Global Instance isequiv_transport : IsEquiv (transport P p) | 0
    := BuildIsEquiv (P x) (P y) (transport P p) (transport P p^)
    (transport_pV P p) (transport_Vp P p) (transport_pVp P p).

  Definition equiv_transport : P x <~> P y
    := BuildEquiv _ _ (transport P p) _.

End EquivTransport.

(** In all the above cases, we were able to directly construct all the structure of an equivalence.  However, as is evident, sometimes it is quite difficult to prove the adjoint law.

   The following adjointification theorem allows us to be lazy about this if we wish.  It says that if we have all the data of an (adjoint) equivalence except the triangle identity, then we can always obtain the triangle identity by modifying the datum [equiv_is_section] (or [equiv_is_retraction]).  The proof is the same as the standard categorical argument that any equivalence can be improved to an adjoint equivalence.

   As a stylistic matter, we try to avoid using adjointification in the library whenever possible, to preserve the homotopies specified by the user.  *)

Section Adjointify.

  Context {A B : Type} (f : A -> B) (g : B -> A).
  Context (isretr : Sect g f) (issect : Sect f g).

  (* This is the modified [eissect]. *)
  Let issect' := fun x =>
    ap g (ap f (issect x)^)  @  ap g (isretr (f x))  @  issect x.

  Let is_adjoint' (a : A) : isretr (f a) = ap f (issect' a).
  Proof.
    unfold issect'.
    apply moveR_M1.
    repeat rewrite ap_pp, concat_p_pp; rewrite <- ap_compose; unfold compose.
    rewrite (concat_pA1 (fun b => (isretr b)^) (ap f (issect a)^)).
    repeat rewrite concat_pp_p; rewrite ap_V; apply moveL_Vp; rewrite concat_p1.
    rewrite concat_p_pp, <- ap_compose; unfold compose.
    rewrite (concat_pA1 (fun b => (isretr b)^) (isretr (f a))).
    rewrite concat_pV, concat_1p; reflexivity.
  Qed.

  (** We don't make this a typeclass instance, because we want to control when we are applying it. *)
  Definition isequiv_adjointify : IsEquiv f
    := BuildIsEquiv A B f g isretr issect' is_adjoint'.

  Definition equiv_adjointify : A <~> B
    := BuildEquiv A B f isequiv_adjointify.

End Adjointify.

(** Several lemmas useful for rewriting. *)
Definition moveR_E `{IsEquiv A B f} (x : A) (y : B) (p : x = f^-1 y)
  : (f x = y)
  := ap f p @ eisretr f y.

Definition moveL_E `{IsEquiv A B f} (x : A) (y : B) (p : f^-1 y = x)
  : (y = f x)
  := (eisretr f y)^ @ ap f p.

(** Equivalence preserves contractibility (which of course is trivial under univalence). *)
Lemma contr_equiv `(f : A -> B) `{IsEquiv A B f} `{Contr A}
  : Contr B.
Proof.
  exists (f (center A)).
  intro y.
  apply moveR_E.
  apply contr.
Qed.

Definition contr_equiv' `(f : A <~> B) `{Contr A}
  : Contr B
  := contr_equiv f.

(** Assuming function extensionality, composing with an equivalence is itself an equivalence *)

Instance isequiv_precompose `{Funext} {A B C : Type}
  (f : A -> B) `{IsEquiv A B f}
  : IsEquiv (fun g => @compose A B C g f) | 1000
  := isequiv_adjointify (fun g => @compose A B C g f)
    (fun h => @compose B A C h f^-1)
    (fun h => path_forall _ _ (fun x => ap h (eissect f x)))
    (fun g => path_forall _ _ (fun y => ap g (eisretr f y))).

Definition equiv_precompose `{Funext} {A B C : Type}
  (f : A -> B) `{IsEquiv A B f}
  : (B -> C) <~> (A -> C)
  := BuildEquiv _ _ (fun g => @compose A B C g f) _.

Definition equiv_precompose' `{Funext} {A B C : Type} (f : A <~> B)
  : (B -> C) <~> (A -> C)
  := BuildEquiv _ _ (fun g => @compose A B C g f) _.

Instance isequiv_postcompose `{Funext} {A B C : Type}
  (f : B -> C) `{IsEquiv B C f}
  : IsEquiv (fun g => @compose A B C f g) | 1000
  := isequiv_adjointify (fun g => @compose A B C f g)
    (fun h => @compose A C B f^-1 h)
    (fun h => path_forall _ _ (fun x => eisretr f (h x)))
    (fun g => path_forall _ _ (fun y => eissect f (g y))).

Definition equiv_postcompose `{Funext} {A B C : Type}
  (f : B -> C) `{IsEquiv B C f}
  : (A -> B) <~> (A -> C)
  := BuildEquiv _ _ (fun g => @compose A B C f g) _.

Definition equiv_postcompose' `{Funext} {A B C : Type} (f : B <~> C)
  : (A -> B) <~> (A -> C)
  := BuildEquiv _ _ (fun g => @compose A B C f g) _.


(** The function [equiv_rect] says that given an equivalence [f : A <~> B], and a hypothesis from [B], one may always assume that the hypothesis is in the image of [e].

In fibrational terms, if we have a fibration over [B] which has a section once pulled back along an equivalence [f : A <~> B], then it has a section over all of [B].  *)

Definition equiv_rect `{IsEquiv A B f} (P : B -> Type)
  : (forall x:A, P (f x)) -> forall y:B, P y
  := fun g y => transport P (eisretr f y) (g (f^-1 y)).

Arguments equiv_rect {A B} f {_} P _ _.

(** Using [equiv_rect], we define a handy little tactic which introduces a variable and simultaneously substitutes it along an equivalence. *)

Ltac equiv_intro E x :=
  match goal with
    | |- forall y, @?Q y =>
      refine (equiv_rect E Q _); intros x
  end.

(** [equiv_composeR'], a flipped version of [equiv_compose'], is (like [concatR]) most often useful partially applied, to give the “first half” of an equivalence one is constructing and leave the rest as a subgoal. One could similarly define [equiv_composeR] as a flip of [equiv_compose], but it doesn’t seem so useful since it doesn’t leave the remaining equivalence as a subgoal. *)
Definition equiv_composeR' {A B C} (f : A <~> B) (g : B <~> C)
  := equiv_compose' g f.

Ltac equiv_via mid :=
  apply @equiv_composeR' with (B := mid).


==> anc/HoTT/theories/Fibrations.timing <==
Chars 39 - 77 [Require~Import~Overture~PathGr...] 0.05 secs (0.008u,0.032s)
Chars 78 - 106 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 108 - 223 [Definition~base_path~{A}~{P~:~...] 0.003 secs (0.003u,0.s)
Chars 319 - 394 [Definition~hfiber~{A~B~:~Type}...] 0. secs (0.004u,0.s)
Chars 518 - 639 [Lemma~hfiber_triangle~{A}~{B}~...] 0.004 secs (0.u,0.004s)
Chars 640 - 646 [Proof.] 0. secs (0.u,0.s)
Chars 649 - 660 [destruct~p.] 0.009 secs (0.004u,0.008s)
Chars 661 - 667 [simpl.] 0. secs (0.u,0.s)
Chars 668 - 689 [auto~with~path_hints.] 0.003 secs (0.003u,0.s)
Chars 690 - 698 [Defined.] 0.007 secs (0.008u,0.s)
Chars 786 - 946 [Lemma~map_twovar~{A~:~Type}~{P...] 0.001 secs (0.u,0.s)
Chars 947 - 953 [Proof.] 0. secs (0.u,0.s)
Chars 956 - 968 [induction~p.] 0.002 secs (0.u,0.s)
Chars 971 - 982 [simpl~in~q.] 0. secs (0.u,0.s)
Chars 985 - 1000 [by~induction~q.] 0.001 secs (0.004u,0.s)
Chars 1001 - 1009 [Defined.] 0.001 secs (0.u,0.s)
Chars 1011 - 1131 [Definition~fiber_path~{A}~{P~:...] 0.003 secs (0.004u,0.s)
Chars 1132 - 1138 [Proof.] 0. secs (0.u,0.s)
Chars 1141 - 1159 [by~path_induction.] 0.006 secs (0.004u,0.s)
Chars 1160 - 1168 [Defined.] 0.002 secs (0.u,0.s)
Chars 1203 - 1319 [Definition~total_path~{A}~{P~:...] 0.003 secs (0.u,0.004s)
Chars 1320 - 1326 [Proof.] 0. secs (0.u,0.s)
Chars 1329 - 1338 [intros~q.] 0. secs (0.u,0.s)
Chars 1341 - 1361 [destruct~x~as~(x,~H).] 0.006 secs (0.004u,0.s)
Chars 1364 - 1384 [destruct~y~as~(y,~G).] 0.007 secs (0.008u,0.s)
Chars 1387 - 1403 [simpl~in~*.] 0. secs (0.u,0.s)
Chars 1406 - 1418 [induction~p.] 0.003 secs (0.u,0.s)
Chars 1421 - 1432 [simpl~in~q.] 0. secs (0.u,0.s)
Chars 1435 - 1453 [by~path_induction.] 0.002 secs (0.u,0.s)
Chars 1454 - 1462 [Defined.] 0.007 secs (0.004u,0.004s)
Chars 1577 - 1700 [Lemma~total_path_reconstructio...] 0.004 secs (0.004u,0.s)
Chars 1701 - 1707 [Proof.] 0. secs (0.u,0.s)
Chars 1710 - 1722 [induction~p.] 0.005 secs (0.u,0.s)
Chars 1725 - 1740 [by~induction~x.] 0.009 secs (0.012u,0.s)
Chars 1742 - 1750 [Defined.] 0.005 secs (0.004u,0.s)
Chars 1752 - 1940 [Lemma~total_path2~{A}~(P~:~A~-...] 0.01 secs (0.004u,0.004s)
Chars 1941 - 1947 [Proof.] 0. secs (0.u,0.s)
Chars 1950 - 1958 [intro~H.] 0. secs (0.u,0.s)
Chars 1961 - 2051 [path_via~(total_path~_~(fiber_...] 0.053 secs (0.044u,0.004s)
Chars 2054 - 2135 [path_via~(total_path~_~(fiber_...] 0.07 secs (0.04u,0.032s)
Chars 2138 - 2208 [by~apply~@map_twovar~with~(f~:...] 0.012 secs (0.012u,0.s)
Chars 2209 - 2217 [Defined.] 0.015 secs (0.012u,0.s)
Chars 2598 - 2741 [Lemma~trans_paths~A~B~(f~g~:~A...] 0.004 secs (0.u,0.004s)
Chars 2742 - 2748 [Proof.] 0. secs (0.u,0.s)
Chars 2751 - 2766 [path_induction.] 0.01 secs (0.008u,0.004s)
Chars 2767 - 2778 [hott_simpl.] 0.198 secs (0.116u,0.084s)
Chars 2779 - 2787 [Defined.] 0.006 secs (0.u,0.004s)


==> anc/HoTT/theories/Fibrations.v <==
(** * Basic facts about fibrations *)

Require Import Overture PathGroupoids.
Local Open Scope path_scope.

Definition base_path {A} {P : A -> Type} {u v : sigT P} :
  (u = v) -> (projT1 u = projT1 v) :=
  ap (@projT1 _ _).

(* *** Homotopy fibers *)

(** Homotopy fibers are homotopical inverse images of points.  *)

Definition hfiber {A B : Type} (f : A -> B) (y : B) := { x : A & f x = y }.

(** This lemma tells us how to extract a commutative triangle in the *)
(*    base from a path in the homotopy fiber. *)

Lemma hfiber_triangle {A B} {f : A -> B} {z : B} {x y : hfiber f z} (p : x = y) :
  (ap f (base_path p)) @ (y.2) = (x.2).
Proof.
  destruct p. simpl. auto with path_hints.
Defined.

(** The action of map on a function of two variables, one dependent on the other. *)

Lemma map_twovar {A : Type} {P : A->Type} {B : Type} {x y : A} {a : P x} {b : P y}
  (f : forall x : A, P x -> B) (p : x = y) (q : p # a = b) :
  f x a = f y b.
Proof.
  induction p.
  simpl in q.
  by induction q.
Defined.

Definition fiber_path {A} {P : A -> Type} {u v : sigT P}
  (p : u = v) : (transport _ (ap (@projT1 _ _) p) (u.2) = v.2).
Proof.
  by path_induction.
Defined.
(** 2-Paths in a total space. *)

Definition total_path {A} {P : A -> Type} {x y : sigT P} (p : x.1 = y.1) :
  (transport _ p (x.2) = y.2) -> (x = y).
Proof.
  intros q.
  destruct x as [x H].
  destruct y as [y G].
  simpl in * |- *.
  induction p.
  simpl in q.
  by path_induction.
Defined.


(** And these operations are inverses.  See [total_paths_equiv], later
   on, for a more precise statement. *)

Lemma total_path_reconstruction {A} {P:A->Type} {x y : sigT P} (p : x = y) :
  total_path (base_path p) (fiber_path p) = p.
Proof.
  induction p.
  by induction x. 
Defined.

Lemma total_path2 {A} (P : A-> Type) (x y : sigT P)
  (p q : x = y) (r : base_path p = base_path q) :
  (transport (fun s => s # (x.2) = (y.2)) r (fiber_path p) = fiber_path q) -> (p = q).
Proof.
  intro H.
  path_via (total_path _ (fiber_path p)) ;
  [ apply inverse, total_path_reconstruction | ].
  path_via (total_path _ (fiber_path q)) ;
  [ | apply total_path_reconstruction ].
  by apply @map_twovar with
    (f := @total_path A P x y)
    (p := r).
Defined.

(** Transporting along a path between paths. *)

(* I cannot find trans_trans_opp 
Lemma trans_trans_opp2 {A : Type} {P : A -> Type} {x y : A} {p q : x = y}
  (r : p = q) (z : P y) :
  trans_trans_opp p z =
  map (transport p) (trans2 (opposite2 r) z)
  @ trans2 r (q^ #  z)
  @ trans_trans_opp q z.
Proof.
  path_induction.
Defined. *)

(** Transporting in a sigT of paths. *)

Lemma trans_paths A B (f g : A -> B) (x y : A) (p : x = y) (q : f x = g x) :
  transport (fun a => f a = g a) p q
  =
  (ap f p)^ @ q @ ap g p.
Proof.
  path_induction. hott_simpl.
Defined.


==> anc/HoTT/theories/Functorish.timing <==
Chars 0 - 76 [Require~Import~Overture~TruncT...] 0.684 secs (0.032u,0.36s)
Chars 77 - 94 [Open~Scope~equiv.] 0. secs (0.u,0.s)
Chars 95 - 111 [Open~Scope~path.] 0. secs (0.u,0.s)
Chars 113 - 138 [Section~AssumeUnivalence.] 0. secs (0.u,0.s)
Chars 139 - 161 [Context~~`{Univalence}.] 0. secs (0.u,0.s)
Chars 162 - 183 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 184 - 202 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 204 - 353 [Lemma~equiv_rect~{A0~:~Type}~(...] 0.001 secs (0.004u,0.s)
Chars 354 - 360 [Proof.] 0. secs (0.u,0.s)
Chars 363 - 457 [assert~(forall~(A1~:~Type)~(p~...] 0.009 secs (0.004u,0.004s)
Chars 460 - 472 [intros~A1~e.] 0. secs (0.u,0.s)
Chars 475 - 514 [pose~proof~(H1~A1~(path_univer...] 0.008 secs (0.007u,0.s)
Chars 517 - 543 [refine~(transport~_~_~H2).] 0.007 secs (0.004u,0.s)
Chars 546 - 578 [destruct~e~as~(e_fun,~e_isequi...] 0.017 secs (0.008u,0.008s)
Chars 579 - 593 [apply~eisretr.] 0.013 secs (0.008u,0.008s)
Chars 594 - 602 [Defined.] 0.01 secs (0.004u,0.s)
Chars 652 - 799 [Lemma~equiv_comp~{A0~:~Type}~(...] 0.003 secs (0.u,0.004s)
Chars 800 - 806 [Proof.] 0. secs (0.u,0.s)
Chars 809 - 1024 [assert~~(forall~(q~:~A0~=~A0)~...] 0.052 secs (0.024u,0.028s)
Chars 1027 - 1052 [unfold~equiv_rect;~simpl.] 0.002 secs (0.u,0.s)
Chars 1055 - 1093 [rewrite~(eisadj~(equiv_path~A0...] 0.107 secs (0.06u,0.04s)
Chars 1096 - 1146 [rewrite~<-~(inv_V~(eissect~(eq...] 0.152 secs (0.092u,0.06s)
Chars 1149 - 1159 [apply~lem.] 0.072 secs (0.052u,0.016s)
Chars 1160 - 1168 [Defined.] 0.047 secs (0.036u,0.012s)
Chars 1170 - 1189 [Section~Functorish.] 0. secs (0.u,0.s)
Chars 1240 - 1385 [Global~~Class~Functorish~(F~:~...] 0.005 secs (0.004u,0.s)
Chars 1387 - 1435 [Global~Arguments~fmap~F~{FF}~{...] 0. secs (0.u,0.s)
Chars 1436 - 1482 [Global~Arguments~fmap_idmap~F~...] 0. secs (0.u,0.s)
Chars 1484 - 1511 [Context~~(F~:~Type~->~Type).] 0. secs (0.u,0.s)
Chars 1512 - 1540 [Context~~{FF~:~Functorish~F}.] 0. secs (0.u,0.s)
Chars 1542 - 1626 [Proposition~isequiv_fmap~{A}~{...] 0.002 secs (0.004u,0.s)
Chars 1627 - 1633 [Proof.] 0. secs (0.u,0.s)
Chars 1636 - 1714 [refine~(equiv_rect~(fun~A'~e~=...] 0.006 secs (0.007u,0.s)
Chars 1717 - 1785 [refine~(transport~_~(fmap_idma...] 0.006 secs (0.008u,0.s)
Chars 1841 - 1849 [Defined.] 0.003 secs (0.u,0.s)
Chars 1851 - 1982 [Proposition~fmap_agrees_with_u...] 0.006 secs (0.u,0.s)
Chars 1983 - 1989 [Proof.] 0. secs (0.u,0.s)
Chars 1992 - 2110 [refine~~(equiv_rect~(fun~A'~e~...] 0.051 secs (0.032u,0.012s)
Chars 2113 - 2143 [path_via~(idmap:F~A~->~F~A).] 0.023 secs (0.024u,0.s)
Chars 2148 - 2165 [apply~fmap_idmap.] 0.001 secs (0.u,0.s)
Chars 2168 - 2215 [change~(equiv_idmap~A)~with~(e...] 0.002 secs (0.004u,0.s)
Chars 2218 - 2255 [rewrite~(@eta_path_universe~_~...] 0.016 secs (0.016u,0.s)
Chars 2256 - 2264 [exact~1.] 0.001 secs (0.u,0.s)
Chars 2265 - 2273 [Defined.] 0.007 secs (0.008u,0.s)
Chars 2275 - 2290 [End~Functorish.] 0.001 secs (0.u,0.s)
Chars 2291 - 2308 [End~AssumeFunext.] 0.002 secs (0.004u,0.s)
Chars 2309 - 2330 [End~AssumeUnivalence.] 0.005 secs (0.004u,0.s)


==> anc/HoTT/theories/Functorish.v <==
Require Import Overture TruncType types.Universe Equivalences PathGroupoids.
Open Scope equiv.
Open Scope path.

Section AssumeUnivalence.
Context `{Univalence}.
Section AssumeFunext.
Context `{Funext}.

Lemma equiv_rect {A0 : Type} (P : forall A1 : Type, (A0 <~> A1) -> Type)
  (d0 : P A0 (equiv_idmap A0))
: forall (A1 : Type) (e : A0 <~> A1), P A1 e.
Proof.
  assert (H1 : forall (A1 : Type) (p : A0 = A1), P A1 (equiv_path _ _ p))
   by (by destruct p).
  intros A1 e.
  assert (H2 := H1 A1 (path_universe e)).
  refine (transport _ _ H2).
  destruct e as [e_fun e_isequiv]. apply eisretr.
Defined.

(** Surely should be able to simplify this!? *)
Lemma equiv_comp {A0 : Type} (P : forall A1 : Type, (A0 <~> A1) -> Type)
  (d0 : P A0 (equiv_idmap A0))
: equiv_rect P d0 A0 (equiv_idmap A0) = d0.
Proof.
  assert (lem : forall (q : A0 = A0) (r : 1 = q),
    @transport _ (P A0) _ _ (ap (equiv_path _ _) r^)
     (match q as p in (_ = y) return (P y (equiv_path A0 y p))
        with 1 => d0 end) = d0) by (by destruct r).
  unfold equiv_rect; simpl.
  rewrite (eisadj (equiv_path A0 A0) 1).
  rewrite <- (inv_V (eissect (equiv_path A0 A0) 1)).
  apply lem.
Defined.

Section Functorish.
(* We do not need composition to be preserved. *)
Global Class Functorish (F : Type -> Type) := {
  fmap {A B} (f : A -> B) : F A -> F B ;
  fmap_idmap (A:Type) : fmap (idmap : A -> A) = idmap
}.

Global Arguments fmap F {FF} {A B} f _ : rename.
Global Arguments fmap_idmap F {FF A} : rename.

Context (F : Type -> Type).
Context {FF : Functorish F}.

Proposition isequiv_fmap {A B} (f : A -> B) `{IsEquiv _ _ f}
  : IsEquiv (fmap F f).
Proof.
  refine (equiv_rect (fun A' e => IsEquiv (fmap F e)) _ _ (BuildEquiv _ _ f _)).
  refine (transport _ (fmap_idmap F)^ _);
    try apply isequiv_idmap. (* This line may not be needed in a new enough coq. *)
Defined.

Proposition fmap_agrees_with_univalence {A B} (f : A -> B) `{IsEquiv _ _ f}
  : fmap F f = equiv_path _ _ (ap F (path_universe f)).
Proof.
  refine (equiv_rect
    (fun A' e => fmap F e = equiv_path _ _ (ap F (path_universe e)))
    _ _ (BuildEquiv _ _ f _)).
  path_via (idmap : F A -> F A).
    apply fmap_idmap.
  change (equiv_idmap A) with (equiv_path A A 1).
  rewrite (@eta_path_universe _ A A 1). exact 1.
Defined.

End Functorish.
End AssumeFunext.
End AssumeUnivalence.


==> anc/HoTT/theories/FunextAxiom.timing <==
Chars 207 - 231 [Require~Import~Overture.] 0.026 secs (0.004u,0.02s)
Chars 233 - 261 [Polymorphic~Axiom~funext_axiom...] 0. secs (0.u,0.s)
Chars 262 - 293 [Global~Existing~Instance~funex...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/FunextAxiom.v <==
(** To assume the Funext axiom outright, import this file.
    (Doing this instead of simply positing Funext directly
    avoids creating multiple witnesses for the axiom in
    different developments.) *)

Require Import Overture.

Axiom funext_axiom : Funext.
Existing Instance funext_axiom.


==> anc/HoTT/theories/FunextVarieties.timing <==
Chars 90 - 174 [Require~Import~Overture~PathGr...] 0.123 secs (0.004u,0.096s)
Chars 175 - 203 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 691 - 813 [Definition~NaiveFunext~:=~~~fo...] 0.001 secs (0.004u,0.s)
Chars 894 - 1009 [Definition~WeakFunext~:=~~~for...] 0. secs (0.u,0.s)
Chars 1090 - 1152 [Definition~Funext_implies_Naiv...] 0. secs (0.u,0.s)
Chars 1153 - 1159 [Proof.] 0. secs (0.u,0.s)
Chars 1162 - 1182 [intros~fe~A~P~f~g~h.] 0. secs (0.u,0.s)
Chars 1185 - 1211 [exact~(path_forall~f~g~h).] 0.001 secs (0.u,0.004s)
Chars 1212 - 1220 [Defined.] 0.001 secs (0.u,0.s)
Chars 1222 - 1292 [Definition~NaiveFunext_implies...] 0. secs (0.u,0.s)
Chars 1293 - 1299 [Proof.] 0. secs (0.u,0.s)
Chars 1302 - 1319 [intros~nf~A~P~Pc.] 0. secs (0.u,0.s)
Chars 1322 - 1353 [exists~(fun~x~=>~center~(P~x))...] 0.001 secs (0.u,0.s)
Chars 1356 - 1385 [intros~f;~apply~nf;~intros~x.] 0.001 secs (0.u,0.s)
Chars 1388 - 1400 [apply~contr.] 0.001 secs (0.u,0.004s)
Chars 1401 - 1409 [Defined.] 0.001 secs (0.u,0.s)
Chars 1657 - 1676 [Section~Homotopies.] 0. secs (0.u,0.s)
Chars 1680 - 1706 [Context~~(wf~:~WeakFunext).] 0. secs (0.u,0.s)
Chars 1709 - 1742 [Context~~{A~:~Type}~{B~:~A~->~...] 0. secs (0.u,0.s)
Chars 1746 - 1774 [Context~~(f~:~forall~x,~B~x).] 0. secs (0.u,0.s)
Chars 1873 - 1918 [Let~idhtpy~:~f~==~f~:=~fun~x~=...] 0. secs (0.u,0.s)
Chars 2047 - 2121 [Global~Instance~contr_basedhtp...] 0.001 secs (0.u,0.s)
Chars 2124 - 2130 [Proof.] 0. secs (0.u,0.s)
Chars 2135 - 2153 [exists~(f;~idhtpy).] 0.001 secs (0.u,0.004s)
Chars 2154 - 2167 [intros~(g,~h).] 0.003 secs (0.004u,0.s)
Chars 2388 - 2478 [pose~~(r~:=~~~fun~k~=>~existT~...] 0.002 secs (0.004u,0.s)
Chars 2483 - 2549 [pose~(s~:=~fun~(g~:~forall~x,~...] 0.001 secs (0.u,0.s)
Chars 2677 - 2732 [change~(r~(fun~x~=>~(f~x;~idpa...] 0.002 secs (0.003u,0.s)
Chars 2737 - 2776 [apply~ap;~refine~(@path_contr~...] 0.008 secs (0.u,0.008s)
Chars 2781 - 2790 [apply~wf.] 0.001 secs (0.004u,0.s)
Chars 2791 - 2832 [intros~x;~exact~(contr_basedpa...] 0.001 secs (0.u,0.s)
Chars 2835 - 2843 [Defined.] 0.006 secs (0.008u,0.s)
Chars 2961 - 3003 [Context~~(Q~:~forall~g~(h~:~f~...] 0. secs (0.u,0.s)
Chars 3006 - 3031 [Context~~(d~:~Q~f~idhtpy).] 0. secs (0.u,0.s)
Chars 3035 - 3162 [Definition~htpy_rect~g~h~:~Q~g...] 0.009 secs (0.003u,0.008s)
Chars 3231 - 3508 [Definition~htpy_rect_beta~:~ht...] 0.037 secs (0.016u,0.02s)
Chars 3510 - 3525 [End~Homotopies.] 0.005 secs (0.u,0.008s)
Chars 3624 - 3681 [Theorem~WeakFunext_implies_Fun...] 0. secs (0.u,0.s)
Chars 3682 - 3688 [Proof.] 0. secs (0.u,0.s)
Chars 3691 - 3730 [intros~wf;~constructor;~intros...] 0. secs (0.u,0.s)
Chars 3733 - 3833 [refine~~(isequiv_adjointify~(@...] 0.006 secs (0.008u,0.s)
Chars 3836 - 3874 [revert~g;~refine~(htpy_rect~wf...] 0.006 secs (0.u,0.007s)
Chars 3879 - 3919 [refine~(ap~_~(htpy_rect_beta~w...] 0.005 secs (0.u,0.004s)
Chars 3922 - 3943 [intros~h;~destruct~h.] 0.004 secs (0.004u,0.s)
Chars 3948 - 3981 [refine~(htpy_rect_beta~wf~_~_~...] 0.002 secs (0.u,0.s)
Chars 3982 - 3990 [Defined.] 0.007 secs (0.008u,0.s)
Chars 4160 - 4286 [Definition~NaiveFunext_implies...] 0.002 secs (0.004u,0.s)
Chars 4288 - 4378 [Hint~Immediate~WeakFunext_impl...] 0. secs (0.u,0.s)
Chars 4532 - 4584 [Lemma~Funext_downward_closed~`...] 0. secs (0.u,0.s)
Chars 4585 - 4591 [Proof.] 0. secs (0.u,0.s)
Chars 4594 - 4606 [constructor.] 0. secs (0.u,0.s)
Chars 4609 - 4620 [intros~A~P.] 0. secs (0.u,0.s)
Chars 4623 - 4679 [exact~(@isequiv_apD10~H~(Lift~...] 0.004 secs (0.003u,0.s)
Chars 4680 - 4688 [Defined.] 0.001 secs (0.u,0.s)
Chars 5019 - 5079 [Hint~Immediate~Funext_downward...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/FunextVarieties.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Varieties of function extensionality *)

Require Import Overture PathGroupoids Contractible Equivalences types.UniverseLevel.
Local Open Scope path_scope.

(** In the Overture, we defined function extensionality to be the assertion that the map [apD10] is an equivalence.   We now prove that this follows from a couple of weaker-looking forms of function extensionality.  We do require eta conversion, which Coq 8.4+ has judgmentally.

   This proof is originally due to Voevodsky; it has since been simplified by Peter Lumsdaine and Michael Shulman. *)

(** Naive funext is the simple assertion that pointwise equal functions are equal. *)

Definition NaiveFunext :=
  forall (A : Type) (P : A -> Type) (f g : forall x, P x),
    (forall x, f x = g x) -> (f = g).

(** Weak funext says that a product of contractible types is contractible. *)

Definition WeakFunext :=
  forall (A : Type) (P : A -> Type),
    (forall x, Contr (P x)) -> Contr (forall x, P x).

(** The obvious implications are
   Funext -> NaiveFunext -> WeakFunext
   *)

Definition Funext_implies_NaiveFunext : Funext -> NaiveFunext.
Proof.
  intros fe A P f g h.
  exact (path_forall f g h).
Defined.

Definition NaiveFunext_implies_WeakFunext : NaiveFunext -> WeakFunext.
Proof.
  intros nf A P Pc.
  exists (fun x => center (P x)).
  intros f; apply nf; intros x.
  apply contr.
Defined.

(** The less obvious direction is that WeakFunext implies Funext (and hence all three are logically equivalent).  The point is that under weak funext, the space of "pointwise homotopies" has the same universal property as the space of paths. *)

Section Homotopies.

  Context (wf : WeakFunext).
  Context {A:Type} {B : A -> Type}.

  Context (f : forall x, B x).

  (* Recall that [f == g] is the type of pointwise paths (or "homotopies") from [f] to [g]. *)
  Let idhtpy : f == f := fun x => idpath (f x).

  (** Weak funext implies that the "based homotopy space" of the Pi-type is contractible, just like the based path space. *)
  Global Instance contr_basedhtpy : Contr {g : forall x, B x & f == g } | 0.
  Proof.
    exists (f;idhtpy). intros [g h].
    (* The trick is to show that the type [{g : forall x, B x & f == g }] is a retract of [forall x, {y : B x & f x = y}], which is contractible due to J and weak funext.  Here are the retraction and its section. *)
    pose (r := fun k => existT (fun g => f == g)
      (fun x => (k x).1) (fun x => (k x).2)).
    pose (s := fun (g : forall x, B x) (h : f == g) x => (g x ; h x)).
    (* Because of judgemental eta-conversion, the retraction is actually definitional, so we can just replace the goal. *)
    change (r (fun x => (f x ; idpath (f x))) = r (s g h)).
    apply ap; refine (@path_contr _ _ _ _).
    apply wf. intros x; exact (contr_basedpaths (f x)).
  Defined.

  (** This enables us to prove that pointwise homotopies have the same elimination rule as the identity type. *)

  Context (Q : forall g (h : f == g), Type).
  Context (d : Q f idhtpy).

  Definition htpy_rect g h : Q g h
    := @transport _ (fun gh => Q gh.1 gh.2) (f;idhtpy) (g;h)
         (@path_contr _ _ _ _) d.

  (** The computation rule, of course, is only propositional. *)
  Definition htpy_rect_beta : htpy_rect f idhtpy = d
    := transport (fun p : (f;idhtpy) = (f;idhtpy) =>
                    transport (fun gh => Q gh.1 gh.2) p d = d)
         (@path2_contr _ _ _ _
           (path_contr (f;idhtpy) (f;idhtpy)) (idpath _))^
         (idpath _).

End Homotopies.

(** Now the proof is fairly easy; we can just use the same induction principle on both sides. *)
Theorem WeakFunext_implies_Funext : WeakFunext -> Funext.
Proof.
  intros wf; constructor; intros A B f g.
  refine (isequiv_adjointify (@apD10 A B f g)
    (htpy_rect wf f (fun g' _ => f = g') idpath g) _ _).
  revert g; refine (htpy_rect wf _ _ _).
    refine (ap _ (htpy_rect_beta wf _ _ _)).
  intros h; destruct h.
    refine (htpy_rect_beta wf _ _ _).
Defined.

(** We add some hints to the typeclass database, so if we happen to have hypotheses of [WeakFunext] or [NaiveFunext] floating around, we get [Funext] automatically. *)
Definition NaiveFunext_implies_Funext : NaiveFunext -> Funext
  := WeakFunext_implies_Funext o NaiveFunext_implies_WeakFunext.

Hint Immediate WeakFunext_implies_Funext NaiveFunext_implies_Funext : typeclass_instances.

(** ** Functional extensionality is downward closed *)
(** If universe [U_i] is functionally extensional, then so are universes [U_j] for [j ≤ i]. *)
Lemma Funext_downward_closed `{H : Funext} : Funext.
Proof.
  constructor.
  intros A P.
  exact (@isequiv_apD10 H (Lift A) (fun a => Lift (P a))).
Defined.

(** We permit the use of [Funext_downward_closed] exactly once in typeclass resolution.  So long as typeclass resolution backtracks on instances of functional extensionality, this will hopefully mean that we'll never need to worry about instances of functional extensionality, at least when we make definitions all in one go. *)
Hint Immediate Funext_downward_closed : typeclass_instances.


==> anc/HoTT/theories/HProp.timing <==
Chars 24 - 80 [Require~Import~Overture~Contra...] 0.029 secs (0.008u,0.02s)
Chars 81 - 170 [Require~Import~types.Forall~ty...] 0.031 secs (0.012u,0.02s)
Chars 172 - 201 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 202 - 230 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 314 - 342 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 459 - 535 [Lemma~contr_inhabited_hprop~(A...] 0. secs (0.004u,0.s)
Chars 536 - 542 [Proof.] 0. secs (0.u,0.s)
Chars 545 - 554 [exists~x.] 0. secs (0.u,0.s)
Chars 557 - 565 [intro~y.] 0. secs (0.u,0.s)
Chars 568 - 584 [apply~center,~H.] 0. secs (0.u,0.s)
Chars 585 - 593 [Defined.] 0. secs (0.u,0.s)
Chars 798 - 878 [Global~Instance~hprop_inhabite...] 0. secs (0.004u,0.s)
Chars 879 - 885 [Proof.] 0. secs (0.u,0.s)
Chars 888 - 901 [intros~H~x~y.] 0. secs (0.u,0.s)
Chars 904 - 920 [pose~(C~:=~H~x).] 0. secs (0.u,0.s)
Chars 923 - 947 [apply~contr_paths_contr.] 0.001 secs (0.u,0.s)
Chars 948 - 956 [Defined.] 0. secs (0.u,0.s)
Chars 1242 - 1321 [Global~Instance~contr_contr~~`...] 0. secs (0.003u,0.s)
Chars 1322 - 1328 [Proof.] 0. secs (0.u,0.s)
Chars 1331 - 1364 [intros~c;~exists~c;~generalize...] 0. secs (0.u,0.s)
Chars 1367 - 1398 [equiv_intro~(issig_contr~A)~c'...] 0.007 secs (0.u,0.008s)
Chars 1401 - 1432 [equiv_intro~(issig_contr~A)~d'...] 0.01 secs (0.004u,0.008s)
Chars 1435 - 1451 [refine~(ap~_~_).] 0.002 secs (0.u,0.s)
Chars 1454 - 1515 [refine~(path_sigma~_~_~_~((con...] 0.009 secs (0.008u,0.s)
Chars 1518 - 1555 [refine~(path_forall~_~_~_);~in...] 0.017 secs (0.011u,0.004s)
Chars 1558 - 1576 [apply~path2_contr.] 0.013 secs (0.008u,0.007s)
Chars 1577 - 1581 [Qed.] 0.01 secs (0.004u,0.004s)
Chars 1666 - 1756 [Global~Instance~hprop_trunc~~`...] 0. secs (0.u,0.s)
Chars 1757 - 1763 [Proof.] 0. secs (0.u,0.s)
Chars 1766 - 1794 [apply~hprop_inhabited_contr.] 0. secs (0.u,0.s)
Chars 1797 - 1806 [revert~A.] 0. secs (0.u,0.s)
Chars 1809 - 1855 [induction~n~as~[|~n~I];~unfold...] 0.001 secs (0.004u,0.s)
Chars 1858 - 1859 [-~] 0. secs (0.u,0.s)
Chars 1860 - 1871 [intros~A~?.] 0. secs (0.u,0.s)
Chars 1876 - 1884 [exact~_.] 0.002 secs (0.u,0.s)
Chars 1887 - 1888 [-~] 0. secs (0.u,0.s)
Chars 1889 - 1902 [intros~A~AH1.] 0. secs (0.u,0.s)
Chars 1907 - 1918 [exists~AH1.] 0.001 secs (0.004u,0.s)
Chars 1923 - 1933 [intro~AH2.] 0. secs (0.u,0.s)
Chars 1938 - 1965 [apply~path_forall;~intro~x.] 0.003 secs (0.004u,0.s)
Chars 1970 - 1997 [apply~path_forall;~intro~y.] 0.003 secs (0.004u,0.s)
Chars 2002 - 2020 [apply~@path_contr.] 0.002 secs (0.u,0.s)
Chars 2025 - 2038 [apply~I,~AH1.] 0.001 secs (0.004u,0.s)
Chars 2039 - 2043 [Qed.] 0.003 secs (0.004u,0.s)
Chars 2131 - 2194 [Theorem~allpath_hprop~`{H~:~Is...] 0. secs (0.u,0.s)
Chars 2195 - 2201 [Proof.] 0. secs (0.u,0.s)
Chars 2204 - 2212 [apply~H.] 0. secs (0.u,0.s)
Chars 2213 - 2221 [Defined.] 0. secs (0.u,0.003s)
Chars 2223 - 2297 [Theorem~hprop_allpath~(A~:~Typ...] 0. secs (0.u,0.s)
Chars 2300 - 2313 [intros~H~x~y.] 0. secs (0.u,0.s)
Chars 2316 - 2349 [pose~(C~:=~BuildContr~A~x~(H~x...] 0. secs (0.u,0.s)
Chars 2352 - 2376 [apply~contr_paths_contr.] 0.001 secs (0.003u,0.s)
Chars 2377 - 2385 [Defined.] 0. secs (0.u,0.s)
Chars 2387 - 2480 [Theorem~equiv_hprop_allpath~`{...] 0. secs (0.u,0.s)
Chars 2481 - 2487 [Proof.] 0. secs (0.u,0.s)
Chars 2490 - 3030 [apply~(equiv_adjointify~(@allp...] 0.039 secs (0.028u,0.012s)
Chars 3031 - 3039 [Defined.] 0.005 secs (0.007u,0.s)
Chars 3130 - 3221 [Definition~equiv_iff_hprop~`{I...] 0.001 secs (0.u,0.s)
Chars 3222 - 3228 [Proof.] 0. secs (0.u,0.s)
Chars 3231 - 3242 [intros~f~g.] 0. secs (0.u,0.s)
Chars 3245 - 3309 [apply~(equiv_adjointify~f~g);~...] 0.002 secs (0.004u,0.s)
Chars 3310 - 3318 [Defined.] 0.001 secs (0.u,0.s)
Chars 3374 - 3440 [Global~Instance~hprop_contr~~`...] 0. secs (0.u,0.s)
Chars 3441 - 3447 [Proof.] 0. secs (0.u,0.s)
Chars 3450 - 3478 [apply~hprop_inhabited_contr.] 0. secs (0.u,0.s)
Chars 3481 - 3490 [intro~cA.] 0. secs (0.u,0.s)
Chars 3493 - 3501 [exact~_.] 0.001 secs (0.u,0.s)
Chars 3502 - 3510 [Defined.] 0.001 secs (0.u,0.s)
Chars 3575 - 3663 [Global~Instance~HProp_HProp~~`...] 0.001 secs (0.u,0.s)
Chars 3665 - 3748 [Theorem~equiv_hprop_inhabited_...] 0.001 secs (0.u,0.s)
Chars 3749 - 3755 [Proof.] 0. secs (0.u,0.s)
Chars 3758 - 3837 [apply~~(equiv_adjointify~(@con...] 0.001 secs (0.004u,0.s)
Chars 3840 - 3841 [-~] 0. secs (0.u,0.s)
Chars 3842 - 3851 [intro~ic.] 0. secs (0.u,0.s)
Chars 3852 - 3872 [by_extensionality~x.] 0.01 secs (0.012u,0.s)
Chars 3877 - 3895 [apply~@path_contr.] 0.001 secs (0.u,0.s)
Chars 3896 - 3914 [apply~contr_contr.] 0.001 secs (0.u,0.s)
Chars 3915 - 3928 [exact~(ic~x).] 0. secs (0.u,0.s)
Chars 3931 - 3932 [-~] 0. secs (0.u,0.s)
Chars 3933 - 3942 [intro~hp.] 0. secs (0.u,0.s)
Chars 3943 - 3963 [by_extensionality~x.] 0.017 secs (0.016u,0.s)
Chars 3964 - 3984 [by_extensionality~y.] 0.021 secs (0.02u,0.004s)
Chars 3989 - 4007 [apply~@path_contr.] 0.003 secs (0.u,0.004s)
Chars 4008 - 4026 [apply~contr_contr.] 0.002 secs (0.u,0.s)
Chars 4027 - 4042 [exact~(hp~x~y).] 0.001 secs (0.004u,0.s)
Chars 4043 - 4051 [Defined.] 0.005 secs (0.004u,0.s)
Chars 4122 - 4202 [Theorem~equiv_contr_inhabited_...] 0.001 secs (0.u,0.s)
Chars 4203 - 4209 [Proof.] 0. secs (0.004u,0.s)
Chars 4212 - 4250 [assert~(Contr~A~->~A~*~IsHProp...] 0. secs (0.u,0.s)
Chars 4255 - 4263 [intro~P.] 0. secs (0.u,0.s)
Chars 4264 - 4270 [split.] 0. secs (0.u,0.s)
Chars 4271 - 4291 [exact~(@center~_~P).] 0. secs (0.u,0.s)
Chars 4292 - 4310 [apply~@trunc_succ.] 0. secs (0.u,0.s)
Chars 4311 - 4319 [exact~P.] 0. secs (0.u,0.s)
Chars 4322 - 4360 [assert~(A~*~IsHProp~A~->~Contr...] 0. secs (0.004u,0.s)
Chars 4365 - 4378 [intros~(a,~P).] 0.001 secs (0.u,0.s)
Chars 4379 - 4416 [apply~(@contr_inhabited_hprop~...] 0. secs (0.u,0.s)
Chars 4419 - 4457 [refine~(@equiv_iff_hprop~_~_~_...] 0.077 secs (0.052u,0.028s)
Chars 4460 - 4497 [apply~hprop_inhabited_contr;~i...] 0. secs (0.u,0.s)
Chars 4500 - 4518 [apply~@contr_prod.] 0. secs (0.u,0.s)
Chars 4521 - 4533 [exact~(g~p).] 0. secs (0.u,0.s)
Chars 4534 - 4577 [apply~(@contr_inhabited_hprop~...] 0.002 secs (0.u,0.s)
Chars 4578 - 4586 [Defined.] 0.003 secs (0.004u,0.s)
Chars 4588 - 4684 [Theorem~equiv_contr_inhabited_...] 0.001 secs (0.004u,0.s)
Chars 4685 - 4691 [Proof.] 0. secs (0.u,0.s)
Chars 4694 - 4739 [apply~transitivity~with~(y~:=~...] 0.002 secs (0.u,0.s)
Chars 4742 - 4776 [apply~equiv_contr_inhabited_hp...] 0.001 secs (0.u,0.003s)
Chars 4779 - 4805 [apply~equiv_functor_prod'.] 0.001 secs (0.u,0.s)
Chars 4806 - 4824 [apply~equiv_idmap.] 0. secs (0.u,0.s)
Chars 4825 - 4851 [apply~equiv_hprop_allpath.] 0.001 secs (0.u,0.004s)
Chars 4852 - 4860 [Defined.] 0.001 secs (0.u,0.s)
Chars 4992 - 5173 [Definition~path_sigma_hprop~{A...] 0.021 secs (0.02u,0.s)
Chars 5175 - 5328 [Global~Instance~isequiv_path_s...] 0.12 secs (0.092u,0.028s)
Chars 5330 - 5392 [Hint~Immediate~isequiv_path_si...] 0. secs (0.u,0.s)
Chars 5545 - 5734 [Definition~equiv_path_sigma_hp...] 0.206 secs (0.184u,0.024s)
Chars 5768 - 5834 [Record~hProp~~:=~~hp{hproptype...] 0.001 secs (0.u,0.s)
Chars 5993 - 6015 [Global~Existing~Instance~isp.] 0. secs (0.u,0.s)
Chars 6016 - 6042 [Require~Import~Unit~Empty.] 0.005 secs (0.u,0.008s)
Chars 6043 - 6081 [Definition~Unit_hp~:~hProp~:=~...] 0.001 secs (0.u,0.s)
Chars 6082 - 6121 [Definition~False_hp~:~hProp~:=...] 0.001 secs (0.004u,0.s)
Chars 6166 - 6215 [Definition~issig_hProp~:~sigT~...] 0. secs (0.u,0.s)
Chars 6216 - 6222 [Proof.] 0. secs (0.u,0.s)
Chars 6225 - 6248 [issig~hp~hproptype~isp.] 0.056 secs (0.056u,0.s)
Chars 6249 - 6257 [Defined.] 0.019 secs (0.02u,0.s)
Chars 6311 - 6396 [Global~Instance~isequiv_ap_hpr...] 0.001 secs (0.u,0.s)
Chars 6397 - 6403 [Proof.] 0. secs (0.u,0.s)
Chars 6462 - 6586 [pose~proof~~(isequiv_homotopic...] 1.472 secs (1.424u,0.048s)
Chars 6589 - 6608 [apply~H';~clear~H'.] 0.009 secs (0.008u,0.s)
Chars 6611 - 6612 [-~] 0. secs (0.u,0.s)
Chars 6613 - 6636 [apply~@isequiv_compose.] 0.054 secs (0.056u,0.s)
Chars 6641 - 6642 [+~] 0. secs (0.u,0.s)
Chars 6643 - 6661 [typeclasses~eauto.] 0.015 secs (0.016u,0.s)
Chars 6666 - 6667 [+~] 0. secs (0.u,0.s)
Chars 6668 - 6691 [apply~@isequiv_inverse.] 0.039 secs (0.04u,0.s)
Chars 6694 - 6695 [-~] 0. secs (0.u,0.s)
Chars 6696 - 6719 [intros~();~reflexivity.] 0.287 secs (0.288u,0.s)
Chars 6720 - 6728 [Defined.] 0.095 secs (0.096u,0.s)
Chars 6730 - 6802 [Definition~path_hprop~`{Funext...] 0.004 secs (0.003u,0.s)


==> anc/HoTT/theories/HProp.v <==
(** * HPropositions *)

Require Import Overture Contractible Equivalences Trunc.
Require Import types.Forall types.Sigma types.Prod types.Record types.Paths Equivalences.

Local Open Scope equiv_scope.
Local Open Scope path_scope.

(** ** Facts about [IsHProp] *)

(** Maybe this should go to a separate file? *)

Generalizable Variables A B.

(** An inhabited proposition is contractible.
   This is not an [Instance] because it causes infinite loops.
   *)
Lemma contr_inhabited_hprop (A : Type) `{H : IsHProp A} (x : A)
  : Contr A.
Proof.
  exists x.
  intro y.
  apply center, H.
Defined.

(** If inhabitation implies contractibility, then we have an h-proposition.  We probably won't often have a hypothesis of the form [A -> Contr A], so we make sure we give priority to other instances. *)
Instance hprop_inhabited_contr (A : Type) : (A -> Contr A) -> IsHProp A | 10000.
Proof.
  intros H x y.
  pose (C := H x).
  apply contr_paths_contr.
Defined.

(** If a type is contractible, then so is its type of contractions.
    Using [issig_contr] and the [equiv_intro] tactic, we can transfer this to the equivalent problem of contractibility of a certain Sigma-type, in which case we can apply the general path-construction functions. *)
Instance contr_contr `{Funext} (A : Type)
  : Contr A -> Contr (Contr A) | 100.
Proof.
  intros c; exists c; generalize c.
  equiv_intro (issig_contr A) c'.
  equiv_intro (issig_contr A) d'.
  refine (ap _ _).
  refine (path_sigma _ _ _ ((contr (c'.1))^ @ contr (d'.1)) _).
  refine (path_forall _ _ _); intros x.
  apply path2_contr.
Qed.

(** This provides the base case in a proof that truncatedness is a proposition. *)
Instance hprop_trunc `{Funext} (n : trunc_index) (A : Type)
  : IsHProp (IsTrunc n A) | 0.
Proof.
  apply hprop_inhabited_contr.
  revert A.
  induction n as [| n I]; unfold IsTrunc; simpl.
  - intros A ?.
    exact _.
  - intros A AH1.
    exists AH1.
    intro AH2.
    apply path_forall; intro x.
    apply path_forall; intro y.
    apply @path_contr.
    apply I, AH1.
Qed.

(** Chracterization of [IsHProp] in terms of all points being connected by paths. *)

Theorem allpath_hprop `{H : IsHProp A} : forall x y : A, x = y.
Proof.
  apply H.
Defined.

Theorem hprop_allpath (A : Type) : (forall (x y : A), x = y) -> IsHProp A.
  intros H x y.
  pose (C := BuildContr A x (H x)).
  apply contr_paths_contr.
Defined.

Theorem equiv_hprop_allpath `{Funext} (A : Type)
  : IsHProp A <~> (forall (x y : A), x = y).
Proof.
  apply (equiv_adjointify (@allpath_hprop A) (@hprop_allpath A));
  (* The proofs of the two homotopies making up this equivalence are almost identical.  First we start with a thing [f]. *)
    intro f;
  (* Then we apply funext a couple of times *)
    apply path_forall; intro x;
    apply path_forall; intro y;
  (* Now we conclude that [A] is contractible *)
    try pose (C := BuildContr A x (f x));
    try pose (D := contr_inhabited_hprop A x);
  (* And conclude because we have a path in a contractible space. *)
    apply path_contr.
Defined.

(** Two propositions are equivalent as soon as there are maps in both
   directions. *)

Definition equiv_iff_hprop `{IsHProp A} `{IsHProp B}
  : (A -> B) -> (B -> A) -> (A <~> B).
Proof.
  intros f g.
  apply (equiv_adjointify f g);
    intros ?; apply allpath_hprop.
Defined.


(** Being a contractible space is a proposition. *)

Instance hprop_contr `{Funext} (A : Type) : IsHProp (Contr A) | 0.
Proof.
  apply hprop_inhabited_contr.
  intro cA.
  exact _.
Defined.

(** Here is an alternate characterization of propositions. *)

Instance HProp_HProp `{Funext} A : IsHProp (IsHProp A) | 0
  := hprop_trunc minus_one A.

Theorem equiv_hprop_inhabited_contr `{Funext} {A}
  : IsHProp A <~> (A -> Contr A).
Proof.
  apply (equiv_adjointify (@contr_inhabited_hprop A) (@hprop_inhabited_contr A)).
  - intro ic. by_extensionality x.
    apply @path_contr. apply contr_contr. exact (ic x).
  - intro hp. by_extensionality x. by_extensionality y.
    apply @path_contr. apply contr_contr. exact (hp x y).
Defined.

(** Here are some alternate characterizations of contractibility. *)
Theorem equiv_contr_inhabited_hprop `{Funext} {A}
  : Contr A <~> A * IsHProp A.
Proof.
  assert (f : Contr A -> A * IsHProp A).
    intro P. split. exact (@center _ P). apply @trunc_succ. exact P.
  assert (g : A * IsHProp A -> Contr A).
    intros [a P]. apply (@contr_inhabited_hprop _ P a).
  refine (@equiv_iff_hprop _ _ _ _ f g).
  apply hprop_inhabited_contr; intro p.
  apply @contr_prod.
  exact (g p). apply (@contr_inhabited_hprop _ _ (snd p)).
Defined.

Theorem equiv_contr_inhabited_allpath `{Funext} {A}
  : Contr A <~> A * forall (x y : A), x = y.
Proof.
  apply transitivity with (y := A * IsHProp A).
  apply equiv_contr_inhabited_hprop.
  apply equiv_functor_prod'. apply equiv_idmap. apply equiv_hprop_allpath.
Defined.

(** If the second component of a sigma type is an hProp, then to prove equality, we only need equality of the first component. *)
Definition path_sigma_hprop {A : Type} {P : A -> Type}
           `{forall x, IsHProp (P x)}
           (u v : sigT P)
: u.1 = v.1 -> u = v
  := path_sigma_uncurried P u v o pr1^-1.

Instance isequiv_path_sigma_hprop {A P} `{forall x : A, IsHProp (P x)} {u v : sigT P}
: IsEquiv (@path_sigma_hprop A P _ u v) | 100
  := isequiv_compose.

Hint Immediate isequiv_path_sigma_hprop : typeclass_instances.

(** The sigma of an hprop over a type can be viewed as a subtype. In particular, paths in the subtype are equivalent to paths in the original type. *)
Definition equiv_path_sigma_hprop {A : Type} {P : A -> Type}
           {HP : forall a, IsHProp (P a)} (u v : sigT P)
: (u.1 = v.1) <~> (u = v)
  := BuildEquiv _ _ (path_sigma_hprop _ _) _.

(** The type of Propositions *)
Record hProp := hp { hproptype :> Type ; isp : IsHProp hproptype}.
(** This one would allow us to turn the record type of contractible types
into an [hProp].
<<
Canonical Structure default_HProp:= fun T P => (@hp T P).
>>
*)
Existing Instance isp.
Require Import Unit Empty.
Definition Unit_hp:hProp:=(hp Unit _).
Definition False_hp:hProp:=(hp Unit _).
(** We could continue with products etc *)

Definition issig_hProp: (sigT IsHProp) <~> hProp.
Proof.
  issig hp hproptype isp.
Defined.

(** Prove that [ap hproptype] is an equivalence. *)
Global Instance isequiv_ap_hproptype `{Funext} X Y : IsEquiv (@ap _ _ hproptype X Y).
Proof.
  (* TODO: This is a bit slow... can we speed it up? *)
  pose proof
       (isequiv_homotopic
          ((@path_sigma_hprop _ _ _ _ _)^-1 o (@ap _ _ issig_hProp^-1 X Y)))
    as H'.
  apply H'; clear H'.
  - apply @isequiv_compose.
    + typeclasses eauto.
    + apply @isequiv_inverse.
  - intros []; reflexivity.
Defined.

Definition path_hprop `{Funext} X Y := (@ap _ _ hproptype X Y)^-1%equiv.


==> anc/HoTT/theories/HSet.timing <==
Chars 61 - 137 [Require~Import~Overture~PathGr...] 0.541 secs (0.024u,0.292s)
Chars 138 - 225 [Require~Import~types.Paths~typ...] 0.143 secs (0.004u,0.1s)
Chars 226 - 257 [Require~Import~FunextVarieties...] 0.023 secs (0.008u,0.016s)
Chars 259 - 288 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 289 - 317 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 380 - 444 [Definition~axiomK~A~:=~forall~...] 0.001 secs (0.u,0.s)
Chars 446 - 496 [Definition~axiomK_hset~{A}~:~I...] 0. secs (0.u,0.s)
Chars 497 - 503 [Proof.] 0. secs (0.004u,0.s)
Chars 506 - 519 [intros~H~x~p.] 0. secs (0.u,0.s)
Chars 522 - 549 [apply~(H~x~x~p~(idpath~x)).] 0.001 secs (0.u,0.s)
Chars 550 - 558 [Defined.] 0.001 secs (0.004u,0.s)
Chars 560 - 610 [Definition~hset_axiomK~{A}~`{a...] 0. secs (0.u,0.s)
Chars 611 - 617 [Proof.] 0. secs (0.u,0.s)
Chars 620 - 633 [intros~x~y~H.] 0. secs (0.u,0.s)
Chars 636 - 657 [apply~@hprop_allpath.] 0. secs (0.u,0.s)
Chars 660 - 671 [intros~p~q.] 0. secs (0.u,0.s)
Chars 674 - 689 [by~induction~p.] 0.005 secs (0.u,0.004s)
Chars 690 - 698 [Defined.] 0.002 secs (0.u,0.s)
Chars 700 - 721 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 722 - 740 [Context~~`{Funext}.] 0. secs (0.u,0.004s)
Chars 742 - 796 [Theorem~equiv_hset_axiomK~{A}~...] 0. secs (0.u,0.s)
Chars 797 - 803 [Proof.] 0. secs (0.u,0.s)
Chars 806 - 865 [apply~(equiv_adjointify~(@axio...] 0.001 secs (0.u,0.s)
Chars 868 - 869 [-~] 0. secs (0.u,0.s)
Chars 870 - 879 [intros~K.] 0. secs (0.u,0.s)
Chars 880 - 900 [by_extensionality~x.] 0.017 secs (0.012u,0.004s)
Chars 901 - 922 [by_extensionality~x'.] 0.028 secs (0.024u,0.004s)
Chars 927 - 945 [cut~(Contr~(x~=~x)).] 0.003 secs (0.004u,0.s)
Chars 946 - 952 [intro.] 0. secs (0.u,0.s)
Chars 953 - 971 [eapply~path_contr.] 0.031 secs (0.008u,0.024s)
Chars 976 - 985 [exists~1.] 0.001 secs (0.004u,0.s)
Chars 986 - 993 [intros.] 0. secs (0.u,0.s)
Chars 994 - 1012 [apply~symmetry,~K.] 0.006 secs (0.004u,0.004s)
Chars 1015 - 1016 [-~] 0. secs (0.u,0.s)
Chars 1017 - 1025 [intro~K.] 0. secs (0.u,0.s)
Chars 1026 - 1046 [by_extensionality~x.] 0.033 secs (0.02u,0.012s)
Chars 1047 - 1068 [by_extensionality~x'.] 0.034 secs (0.02u,0.016s)
Chars 1073 - 1094 [eapply~allpath_hprop.] 0.028 secs (0.024u,0.004s)
Chars 1095 - 1103 [Defined.] 0.013 secs (0.008u,0.008s)
Chars 1105 - 1162 [Global~Instance~axiomK_isprop~...] 0. secs (0.u,0.s)
Chars 1163 - 1169 [Proof.] 0. secs (0.u,0.s)
Chars 1172 - 1210 [apply~(trunc_equiv~equiv_hset_...] 0.031 secs (0.012u,0.02s)
Chars 1211 - 1219 [Defined.] 0.003 secs (0.004u,0.s)
Chars 1221 - 1288 [Theorem~set_path2~{A}~`{IsHSet...] 0.001 secs (0.u,0.s)
Chars 1289 - 1295 [Proof.] 0. secs (0.u,0.s)
Chars 1298 - 1310 [induction~q.] 0.001 secs (0.004u,0.s)
Chars 1313 - 1343 [apply~axiomK_hset;~assumption....] 0.001 secs (0.u,0.s)
Chars 1344 - 1352 [Defined.] 0.001 secs (0.004u,0.s)
Chars 1755 - 1841 [Lemma~axiomK_idpath~{A}~(x~:~A...] 0.001 secs (0.u,0.s)
Chars 1842 - 1848 [Proof.] 0. secs (0.u,0.s)
Chars 1851 - 1900 [pose~(T1A~:=~@trunc_succ~_~A~(...] 0. secs (0.u,0.s)
Chars 1903 - 1946 [exact~(@set_path2~(x~=~x)~(T1A...] 0.002 secs (0.003u,0.s)
Chars 1947 - 1955 [Defined.] 0.001 secs (0.004u,0.s)
Chars 2029 - 2112 [Definition~decidable_paths~(A~...] 0.001 secs (0.u,0.s)
Chars 2305 - 2490 [Definition~inl_injective~{A~B~...] 0.004 secs (0.004u,0.s)
Chars 2492 - 2562 [Theorem~axiomK_decidable~{A~:~...] 0. secs (0.u,0.s)
Chars 2563 - 2569 [Proof.] 0. secs (0.u,0.s)
Chars 2572 - 2580 [intro~d.] 0. secs (0.u,0.s)
Chars 2583 - 2594 [intros~x~p.] 0. secs (0.u,0.s)
Chars 2597 - 2621 [set~(qp~:=~apD~(d~x)~p).] 0.001 secs (0.u,0.s)
Chars 2624 - 2646 [set~(q~:=~d~x~x)~in~*.] 0.001 secs (0.u,0.s)
Chars 2649 - 2673 [clearbody~qp;~revert~qp.] 0.001 secs (0.003u,0.s)
Chars 2676 - 2699 [destruct~q~as~[q|~q'].] 0.005 secs (0.004u,0.s)
Chars 2704 - 2733 [intro~qp0;~apply~(cancelL~q).] 0.001 secs (0.004u,0.s)
Chars 2734 - 2761 [path_via~(transport~_~p~q).] 0.024 secs (0.004u,0.02s)
Chars 2768 - 2802 [symmetry;~apply~transport_path...] 0.006 secs (0.004u,0.004s)
Chars 2809 - 2820 [path_via~q.] 0.014 secs (0.008u,0.008s)
Chars 2821 - 2864 [apply~@inl_injective~with~(B~:...] 0.001 secs (0.u,0.s)
Chars 2871 - 2937 [exact~(ap_transport~p~(fun~y~=...] 0.011 secs (0.008u,0.004s)
Chars 2940 - 2957 [induction~(q'~p).] 0.005 secs (0.u,0.008s)
Chars 2958 - 2966 [Defined.] 0.01 secs (0.008u,0.s)
Chars 2968 - 3037 [Corollary~hset_decidable~{A~:~...] 0. secs (0.004u,0.s)
Chars 3038 - 3044 [Proof.] 0. secs (0.u,0.s)
Chars 3047 - 3053 [intro.] 0. secs (0.u,0.s)
Chars 3056 - 3097 [by~apply~@hset_axiomK,~@axiomK...] 0. secs (0.u,0.s)
Chars 3098 - 3106 [Defined.] 0. secs (0.u,0.s)
Chars 3108 - 3125 [End~AssumeFunext.] 0.006 secs (0.008u,0.s)
Chars 3275 - 3423 [Lemma~isset_hrel_subpaths~{X}~...] 0.002 secs (0.004u,0.s)
Chars 3424 - 3430 [Proof.] 0. secs (0.u,0.s)
Chars 3433 - 3452 [apply~@hset_axiomK.] 0. secs (0.u,0.s)
Chars 3455 - 3466 [intros~x~p.] 0. secs (0.u,0.s)
Chars 3469 - 3537 [refine~(_~@~concat_Vp~(f~x~x~(...] 0.005 secs (0.u,0.008s)
Chars 3540 - 3555 [apply~moveL_Vp.] 0.002 secs (0.u,0.s)
Chars 3558 - 3596 [refine~((transport_paths_r~_~_...] 0.008 secs (0.007u,0.004s)
Chars 3599 - 3637 [refine~((transport_arrow~_~_~_...] 0.009 secs (0.u,0.008s)
Chars 3640 - 3697 [refine~(ap10~(apD~(f~x)~p)~(@r...] 0.006 secs (0.u,0.008s)
Chars 3700 - 3709 [apply~ap.] 0.002 secs (0.u,0.004s)
Chars 3712 - 3732 [apply~allpath_hprop.] 0.002 secs (0.u,0.s)
Chars 3733 - 3741 [Defined.] 0.009 secs (0.008u,0.004s)
Chars 3743 - 3931 [Global~Instance~isequiv_hrel_s...] 0.003 secs (0.004u,0.s)
Chars 3932 - 3938 [Proof.] 0. secs (0.u,0.s)
Chars 3941 - 3976 [pose~proof~(isset_hrel_subpath...] 0.003 secs (0.u,0.004s)
Chars 3979 - 4144 [refine~~(isequiv_adjointify~(f...] 0.008 secs (0.008u,0.s)
Chars 4145 - 4153 [Defined.] 0.003 secs (0.u,0.004s)
Chars 4155 - 4214 [Record~hSet~~:=~~BuildhSet{set...] 0.002 secs (0.004u,0.s)
Chars 4284 - 4347 [Canonical~Structure~default_HS...] 0. secs (0.u,0.s)
Chars 4348 - 4365 [Hint~Resolve~iss.] 0. secs (0.u,0.s)
Chars 4366 - 4395 [Global~Existing~Instance~iss.] 0. secs (0.u,0.s)
Chars 4397 - 4443 [Definition~issig_hSet~:~sigT~I...] 0. secs (0.u,0.004s)
Chars 4444 - 4450 [Proof.] 0. secs (0.u,0.s)
Chars 4453 - 4478 [issig~BuildhSet~setT~iss.] 0.105 secs (0.056u,0.048s)
Chars 4479 - 4487 [Defined.] 0.045 secs (0.048u,0.s)
Chars 4536 - 4611 [Global~Instance~isequiv_ap_set...] 0.001 secs (0.u,0.s)
Chars 4612 - 4618 [Proof.] 0. secs (0.u,0.s)
Chars 4677 - 4800 [pose~proof~~(isequiv_homotopic...] 1.903 secs (1.82u,0.084s)
Chars 4803 - 4822 [apply~H';~clear~H'.] 0.011 secs (0.012u,0.s)
Chars 4825 - 4826 [-~] 0. secs (0.u,0.s)
Chars 4827 - 4850 [apply~@isequiv_compose.] 0.05 secs (0.052u,0.s)
Chars 4855 - 4856 [+~] 0. secs (0.u,0.s)
Chars 4857 - 4875 [typeclasses~eauto.] 0.017 secs (0.02u,0.s)
Chars 4880 - 4881 [+~] 0. secs (0.u,0.s)
Chars 4882 - 4905 [apply~@isequiv_inverse.] 0.037 secs (0.036u,0.s)
Chars 4908 - 4909 [-~] 0. secs (0.u,0.s)
Chars 4910 - 4933 [intros~();~reflexivity.] 0.364 secs (0.356u,0.008s)
Chars 4934 - 4942 [Defined.] 0.104 secs (0.104u,0.s)
Chars 4944 - 5010 [Definition~path_hset~`{Funext}...] 0.005 secs (0.004u,0.s)
Chars 5088 - 5196 [Definition~ismono~{X}~{Y}~(f~:...] 0.002 secs (0.004u,0.s)
Chars 5198 - 5287 [Definition~isinj~{X}~{Y}~(f~:~...] 0. secs (0.u,0.s)
Chars 5289 - 5359 [Lemma~isinj_ismono~`{Funext}~{...] 0.001 secs (0.u,0.s)
Chars 5360 - 5366 [Proof.] 0. secs (0.u,0.s)
Chars 5369 - 5387 [intros~?~?~?~?~H'.] 0. secs (0.u,0.s)
Chars 5390 - 5408 [apply~path_forall.] 0.001 secs (0.u,0.s)
Chars 5411 - 5428 [apply~ap10~in~H'.] 0.001 secs (0.u,0.s)
Chars 5431 - 5461 [hnf~in~*;~unfold~compose~in~*....] 0. secs (0.u,0.s)
Chars 5464 - 5470 [eauto.] 0.003 secs (0.004u,0.s)
Chars 5471 - 5475 [Qed.] 0.002 secs (0.u,0.s)
Chars 5477 - 5731 [Definition~ismono_isinj~{X}~{Y...] 0.008 secs (0.008u,0.s)
Chars 5733 - 5809 [Lemma~ismono_isequiv~`{Funext}...] 0.001 secs (0.u,0.s)
Chars 5810 - 5816 [Proof.] 0. secs (0.u,0.s)
Chars 5819 - 5835 [intros~?~g~h~H'.] 0. secs (0.u,0.s)
Chars 5838 - 5855 [apply~ap10~in~H'.] 0.001 secs (0.u,0.s)
Chars 5858 - 5876 [apply~path_forall.] 0.001 secs (0.u,0.s)
Chars 5879 - 5887 [intro~x.] 0. secs (0.u,0.s)
Chars 5890 - 5920 [transitivity~(f~^-1~(f~(g~x)))...] 0.004 secs (0.004u,0.s)
Chars 5923 - 5924 [-~] 0. secs (0.u,0.s)
Chars 5925 - 5944 [by~rewrite~eissect.] 0.002 secs (0.004u,0.s)
Chars 5947 - 5948 [-~] 0. secs (0.u,0.s)
Chars 5949 - 5979 [transitivity~(f~^-1~(f~(h~x)))...] 0.006 secs (0.004u,0.s)
Chars 5984 - 5985 [*~] 0. secs (0.u,0.s)
Chars 5986 - 5995 [apply~ap.] 0.001 secs (0.004u,0.s)
Chars 5996 - 6005 [apply~H'.] 0. secs (0.u,0.s)
Chars 6010 - 6011 [*~] 0. secs (0.u,0.s)
Chars 6012 - 6031 [by~rewrite~eissect.] 0.002 secs (0.004u,0.s)
Chars 6032 - 6036 [Qed.] 0.005 secs (0.004u,0.s)


==> anc/HoTT/theories/HSet.v <==
(* -*- mode: coq; mode: visual-line -*-  *)
(** * H-Sets *)

Require Import Overture PathGroupoids Contractible Equivalences Trunc HProp.
Require Import types.Paths types.Sigma types.Empty types.Record types.Unit types.Arrow.
Require Import FunextVarieties.

Local Open Scope equiv_scope.
Local Open Scope path_scope.

(** A type is a set if and only if it satisfies Axiom K. *)

Definition axiomK A := forall (x : A) (p : x = x), p = idpath x.

Definition axiomK_hset {A} : IsHSet A -> axiomK A.
Proof.
  intros H x p.
  apply (H x x p (idpath x)).
Defined.

Definition hset_axiomK {A} `{axiomK A} : IsHSet A.
Proof.
  intros x y H.
  apply @hprop_allpath.
  intros p q.
  by induction p.
Defined.

Section AssumeFunext.
Context `{Funext}.

Theorem equiv_hset_axiomK {A} : IsHSet A <~> axiomK A.
Proof.
  apply (equiv_adjointify (@axiomK_hset A) (@hset_axiomK A)).
  - intros K. by_extensionality x. by_extensionality x'.
    cut (Contr (x=x)). intro. eapply path_contr.
    exists 1. intros. apply symmetry, K.
  - intro K. by_extensionality x. by_extensionality x'.
    eapply allpath_hprop.
Defined.

Global Instance axiomK_isprop A : IsHProp (axiomK A) | 0.
Proof.
  apply (trunc_equiv equiv_hset_axiomK).
Defined.

Theorem set_path2 {A} `{IsHSet A} {x y : A} (p q : x = y):
  p = q.
Proof.
  induction q.
  apply axiomK_hset; assumption.
Defined.

(** Recall that axiom K says that any self-path is homotopic to the
   identity path.  In particular, the identity path is homotopic to
   itself.  The following lemma says that the endo-homotopy of the
   identity path thus specified is in fact (homotopic to) its identity
   homotopy (whew!).  *)
(* TODO: What was the purpose of this lemma?  Do we need it at all?  It's actually fairly trivial. *)
Lemma axiomK_idpath {A} (x : A) (K : axiomK A) :
  K x (idpath x) = idpath (idpath x).
Proof.
  pose (T1A := @trunc_succ _ A (@hset_axiomK A K)).
  exact (@set_path2 (x=x) (T1A x x) _ _ _ _).
Defined.

(** Hedberg's theorem: any type with "decidable equality" is a set. *)

Definition decidable_paths (A : Type) :=
  forall (x y : A), (x = y) + (~ (x = y)).

(* Usually this lemma would be proved with [discriminate], but unfortunately that tactic is hardcoded to work only with Coq's [Prop]-valued equality.
   TODO: This should be in types/Sum. *)
Definition inl_injective {A B : Type} {x y : A} (p : inl B x = inl B y) : x = y :=
  (@transport _ (fun (s : A + B) => x = (match s with inl a => a | inr b => x end)) _ _ p (idpath x)).

Theorem axiomK_decidable {A : Type} : @decidable_paths A -> @axiomK A.
Proof.
  intro d.
  intros x p.
  set (qp := apD (d x) p).
  set (q := d x x) in *.
  clearbody qp; revert qp.
  destruct q as [q | q'].
    intro qp0; apply (cancelL q). path_via (transport _ p q).
      symmetry; apply transport_paths_r.
      path_via q. apply @inl_injective with (B := (~ x = x)).
      exact ((ap_transport p (fun y => @inl (x = y) (~x = y)) q) @ qp0).
  induction (q' p).
Defined.

Corollary hset_decidable {A : Type} : @decidable_paths A -> IsHSet A.
Proof.
  intro.
  by apply @hset_axiomK, @axiomK_decidable.
Defined.

End AssumeFunext.

(** We prove that if [R] is a reflexive mere relation on [X] implying identity, then [X] is an hSet, and hence [R x y] is equivalent to [x = y]. *)
Lemma isset_hrel_subpaths
      {X R}
      `{Reflexive X R}
      `{forall x y, IsHProp (R x y)}
      (f : forall x y, R x y -> x = y)
: IsHSet X.
Proof.
  apply @hset_axiomK.
  intros x p.
  refine (_ @ concat_Vp (f x x (transport (R x) p^ (reflexivity _)))).
  apply moveL_Vp.
  refine ((transport_paths_r _ _)^ @ _).
  refine ((transport_arrow _ _ _)^ @ _).
  refine ((ap10 (apD (f x) p) (@reflexivity X R _ x)) @ _).
  apply ap.
  apply allpath_hprop.
Defined.

Global Instance isequiv_hrel_subpaths
       X R
       `{Reflexive X R}
       `{forall x y, IsHProp (R x y)}
       (f : forall x y, R x y -> x = y)
       x y
: IsEquiv (f x y) | 10000.
Proof.
  pose proof (isset_hrel_subpaths f).
  refine (isequiv_adjointify
            (f x y)
            (fun p => transport (R x) p (reflexivity x))
            _
            _);
  intro;
  apply allpath_hprop.
Defined.

Record hSet := BuildhSet {setT:> Type; iss :> IsHSet setT}.
(** This one is needed in [epi_surj] to coerce [hProp] into [hSet]*)
Canonical Structure default_HSet:= fun T P => (@BuildhSet T P).
Hint Resolve iss.
Global Existing Instance iss.

Definition issig_hSet: (sigT IsHSet) <~> hSet.
Proof.
  issig BuildhSet setT iss.
Defined.

(** Prove that [ap setT] is an equivalence. *)
Global Instance isequiv_ap_setT `{Funext} X Y : IsEquiv (@ap _ _ setT X Y).
Proof.
  (* TODO: This is a bit slow... can we speed it up? *)
  pose proof
       (isequiv_homotopic
          ((@path_sigma_hprop _ _ _ _ _)^-1 o (@ap _ _ issig_hSet^-1 X Y)))
    as H'.
  apply H'; clear H'.
  - apply @isequiv_compose.
    + typeclasses eauto.
    + apply @isequiv_inverse.
  - intros []; reflexivity.
Defined.

Definition path_hset `{Funext} X Y := (@ap _ _ setT X Y)^-1%equiv.

(** We will now prove that for sets, monos and injections are equivalent.*)
Definition ismono {X Y} (f : X -> Y)
  := forall Z : hSet,
     forall g h : Z -> X, f o g = f o h -> g = h.

Definition isinj {X Y} (f : X -> Y)
  := forall x0 x1 : X,
       f x0 = f x1 -> x0 = x1.

Lemma isinj_ismono `{Funext} {X Y} (f : X -> Y) : isinj f -> ismono f.
Proof.
  intros ? ? ? ? H'.
  apply path_forall.
  apply ap10 in H'.
  hnf in *; unfold compose in *.
  eauto.
Qed.

Definition ismono_isinj {X Y} (f : X -> Y)
           (H : ismono f)
: isinj f
  := fun x0 x1 H' =>
       ap10 (H (BuildhSet Unit _)
               (fun _ => x0)
               (fun _ => x1)
               (ap (fun x => unit_name x) H'))
            tt.

Lemma ismono_isequiv `{Funext} X Y (f : X -> Y) `{IsEquiv _ _ f}
: ismono f.
Proof.
  intros ? g h H'.
  apply ap10 in H'.
  apply path_forall.
  intro x.
  transitivity (f^-1 (f (g x))).
  - by rewrite eissect.
  - transitivity (f^-1 (f (h x))).
    * apply ap. apply H'.
    * by rewrite eissect.
Qed.


==> anc/HoTT/theories/HoTT.timing <==
Chars 239 - 263 [Require~Export~Overture.] 0.08 secs (0.u,0.028s)
Chars 264 - 293 [Require~Export~PathGroupoids.] 0.093 secs (0.u,0.032s)
Chars 294 - 321 [Require~Export~Conjugation.] 0.089 secs (0.u,0.032s)
Chars 322 - 350 [Require~Export~Contractible.] 0.091 secs (0.u,0.032s)
Chars 351 - 379 [Require~Export~Equivalences.] 0.091 secs (0.u,0.032s)
Chars 380 - 401 [Require~Export~Trunc.] 0.136 secs (0.003u,0.052s)
Chars 402 - 433 [Require~Export~FunextVarieties...] 0.113 secs (0.004u,0.04s)
Chars 434 - 457 [Require~Export~Pointed.] 0.083 secs (0.u,0.032s)
Chars 458 - 479 [Require~Export~HProp.] 0.305 secs (0.008u,0.112s)
Chars 480 - 500 [Require~Export~HSet.] 0.104 secs (0.u,0.044s)
Chars 501 - 527 [Require~Export~Fibrations.] 0.071 secs (0.u,0.024s)
Chars 528 - 564 [Require~Export~EquivalenceVari...] 0.097 secs (0.003u,0.032s)
Chars 565 - 585 [Require~Export~Misc.] 0.154 secs (0.004u,0.056s)
Chars 586 - 612 [Require~Export~Functorish.] 0.198 secs (0.012u,0.072s)
Chars 613 - 637 [Require~Export~Modality.] 0.086 secs (0.u,0.04s)
Chars 639 - 665 [Require~Export~types.Unit.] 0.048 secs (0.u,0.02s)
Chars 666 - 693 [Require~Export~types.Paths.] 0.051 secs (0.u,0.024s)
Chars 694 - 722 [Require~Export~types.Forall.] 0.049 secs (0.u,0.024s)
Chars 723 - 750 [Require~Export~types.Empty.] 0.05 secs (0.u,0.02s)
Chars 751 - 777 [Require~Export~types.Bool.] 0.052 secs (0.u,0.02s)
Chars 778 - 805 [Require~Export~types.Arrow.] 0.049 secs (0.u,0.024s)
Chars 806 - 832 [Require~Export~types.Prod.] 0.049 secs (0.u,0.02s)
Chars 833 - 861 [Require~Export~types.Record.] 0.049 secs (0.u,0.02s)
Chars 862 - 889 [Require~Export~types.Sigma.] 0.051 secs (0.u,0.02s)
Chars 890 - 915 [Require~Export~types.Sum.] 0.1 secs (0.004u,0.04s)
Chars 916 - 946 [Require~Export~types.Universe....] 0.048 secs (0.u,0.02s)
Chars 947 - 985 [Require~Export~types.ObjectCla...] 0.091 secs (0.004u,0.032s)
Chars 986 - 1021 [Require~Export~types.UniverseL...] 0.049 secs (0.u,0.02s)
Chars 1023 - 1051 [Require~Export~hit.Interval.] 0.084 secs (0.u,0.036s)
Chars 1052 - 1083 [Require~Export~hit.Truncations...] 0.08 secs (0.u,0.036s)
Chars 1084 - 1114 [Require~Export~hit.Flattening....] 0.094 secs (0.003u,0.036s)
Chars 1115 - 1141 [Require~Export~hit.Circle.] 0.095 secs (0.004u,0.04s)
Chars 1142 - 1172 [Require~Export~hit.Suspension....] 0.089 secs (0.004u,0.04s)
Chars 1173 - 1200 [Require~Export~hit.Spheres.] 0.091 secs (0.004u,0.04s)
Chars 1201 - 1232 [Require~Export~hit.minus1Trunc...] 0.081 secs (0.004u,0.036s)
Chars 1233 - 1256 [Require~Export~hit.epi.] 0.091 secs (0.004u,0.04s)
Chars 1257 - 1290 [Require~Export~hit.unique_choi...] 0.086 secs (0.u,0.044s)
Chars 1291 - 1314 [Require~Export~hit.iso.] 0.098 secs (0.u,0.044s)
Chars 1315 - 1343 [Require~Export~hit.quotient.] 0.097 secs (0.004u,0.044s)
Chars 1345 - 1373 [Require~Export~HoTT.Tactics.] 0.074 secs (0.u,0.036s)


==> anc/HoTT/theories/HoTT.v <==
(** A convenience file that loads most of the HoTT library.
    You can use it with "Require Import HoTT" in your files.
    But please do not use it in the HoTT library itself, or
    you are likely going to create a dependency loop. *)

Require Export Overture.
Require Export PathGroupoids.
Require Export Conjugation.
Require Export Contractible.
Require Export Equivalences.
Require Export Trunc.
Require Export FunextVarieties.
Require Export Pointed.
Require Export HProp.
Require Export HSet.
Require Export Fibrations.
Require Export EquivalenceVarieties.
Require Export Misc.
Require Export Functorish.
Require Export Modality.

Require Export types.Unit.
Require Export types.Paths.
Require Export types.Forall.
Require Export types.Empty.
Require Export types.Bool.
Require Export types.Arrow.
Require Export types.Prod.
Require Export types.Record.
Require Export types.Sigma.
Require Export types.Sum.
Require Export types.Universe.
Require Export types.ObjectClassifier.
Require Export types.UniverseLevel.

Require Export hit.Interval.
Require Export hit.Truncations.
Require Export hit.Flattening.
Require Export hit.Circle.
Require Export hit.Suspension.
Require Export hit.Spheres.
Require Export hit.minus1Trunc.
Require Export hit.epi.
Require Export hit.unique_choice.
Require Export hit.iso.
Require Export hit.quotient.

Require Export HoTT.Tactics.


==> anc/HoTT/theories/Misc.timing <==
Chars 907 - 1064 [Require~Import~Overture~PathGr...] 1.301 secs (0.04u,0.472s)
Chars 1065 - 1093 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 1094 - 1123 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 1159 - 1180 [Section~NullHomotopy.] 0. secs (0.u,0.s)
Chars 1182 - 1200 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1614 - 1699 [Definition~NullHomotopy~{X~Y~:...] 0.001 secs (0.u,0.s)
Chars 1701 - 1820 [Lemma~istrunc_nullhomotopy~{n~...] 0.001 secs (0.u,0.s)
Chars 1821 - 1827 [Proof.] 0. secs (0.u,0.s)
Chars 1830 - 1855 [apply~@trunc_sigma;~auto.] 0.002 secs (0.u,0.s)
Chars 1858 - 1867 [intros~y.] 0. secs (0.u,0.s)
Chars 1868 - 1892 [apply~(@trunc_forall~_).] 0.001 secs (0.004u,0.s)
Chars 1895 - 1904 [intros~x.] 0. secs (0.u,0.s)
Chars 1905 - 1922 [apply~trunc_succ.] 0.003 secs (0.004u,0.s)
Chars 1923 - 1931 [Defined.] 0.003 secs (0.004u,0.s)
Chars 1933 - 1950 [End~NullHomotopy.] 0. secs (0.u,0.s)
Chars 1980 - 1999 [Section~SigmaHProp.] 0. secs (0.u,0.s)
Chars 2001 - 2019 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 2172 - 2279 [Lemma~equiv_path_equiv~{A~B~:~...] 0.002 secs (0.u,0.s)
Chars 2280 - 2286 [Proof.] 0. secs (0.u,0.s)
Chars 2289 - 2353 [equiv_via~((issig_equiv~A~B)~^...] 0.029 secs (0.028u,0.s)
Chars 2358 - 2396 [2:~apply~symmetry,~equiv_ap;~r...] 0.035 secs (0.028u,0.008s)
Chars 2480 - 2588 [exact~~(@equiv_path_sigma_hpro...] 0.058 secs (0.048u,0.012s)
Chars 2589 - 2597 [Defined.] 0.018 secs (0.012u,0.008s)
Chars 2599 - 2730 [Definition~path_equiv~{A~B~:~T...] 0.006 secs (0.u,0.004s)
Chars 2732 - 2855 [Definition~isequiv_path_equiv~...] 0.006 secs (0.u,0.004s)
Chars 2857 - 2967 [Lemma~istrunc_equiv~{n~:~trunc...] 0.001 secs (0.004u,0.s)
Chars 2968 - 2974 [Proof.] 0. secs (0.u,0.s)
Chars 2977 - 2983 [simpl.] 0. secs (0.u,0.s)
Chars 2984 - 2997 [intros~e1~e2.] 0. secs (0.u,0.s)
Chars 3000 - 3050 [apply~(@trunc_equiv~_~_~(equiv...] 0.008 secs (0.008u,0.s)
Chars 3055 - 3096 [apply~(@trunc_arrow~_~A~B~(tru...] 0.004 secs (0.u,0.003s)
Chars 3099 - 3119 [apply~equiv_isequiv.] 0.004 secs (0.u,0.003s)
Chars 3120 - 3128 [Defined.] 0.007 secs (0.004u,0.004s)
Chars 3130 - 3145 [End~SigmaHProp.] 0.003 secs (0.004u,0.s)
Chars 3256 - 3393 [Definition~equiv_bool_equiv_bo...] 0.003 secs (0.003u,0.s)
Chars 3445 - 3464 [Section~EquivContr.] 0. secs (0.u,0.s)
Chars 3757 - 3830 [Lemma~equiv_contr_contr~{A~B~:...] 0. secs (0.u,0.s)
Chars 3831 - 3837 [Proof.] 0. secs (0.u,0.s)
Chars 3840 - 3933 [apply~equiv_adjointify~with~(f...] 0.004 secs (0.004u,0.s)
Chars 3934 - 3942 [Defined.] 0.001 secs (0.u,0.s)
Chars 3944 - 4039 [Lemma~contr_equiv_contr_contr~...] 0.001 secs (0.003u,0.s)
Chars 4040 - 4046 [Proof.] 0. secs (0.u,0.s)
Chars 4049 - 4074 [exists~equiv_contr_contr.] 0.001 secs (0.u,0.s)
Chars 4077 - 4086 [intros~e.] 0. secs (0.u,0.s)
Chars 4087 - 4117 [apply~path_equiv,~path_forall....] 0.005 secs (0.004u,0.004s)
Chars 4118 - 4140 [intros~?;~apply~contr.] 0.012 secs (0.008u,0.004s)
Chars 4141 - 4149 [Defined.] 0.004 secs (0.004u,0.s)
Chars 4151 - 4166 [End~EquivContr.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/Misc.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Misecllaneous material *)

(** If you have a lemma or group of lemmas that you can’t find a better home for, put them here.  However, big “Miscellaneous” files are sub-optimal to work with, so some caveats:

- do try to find a better home for things if possible!
- if there were any specific difficulties in placing your lemmas (eg dependency issues), please document that.
- generally, be extra-careful keeping this file well-organised and documented.
- any time you see a chance to move lemmas from this file to a better home, do so without hesitation! *)

(** Dependencies: we should allow this file to depend at least on files from the [types] directory; ipso facto, we should not put anything here that those files depend on.

Conversely, several files in [hit] now depend on this file; so we should probably avoid using HIT’s in this file. *)

Require Import Overture PathGroupoids Trunc Equivalences HProp types.Sigma types.Paths types.Record types.Arrow EquivalenceVarieties types.Forall types.Bool.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

(** ** Null homotopies of maps *)
Section NullHomotopy.

Context `{Funext}.

(** Geometrically, a nullhomotopy of a map [f : X -> Y] is an extension of [f] to a map [Cone X -> Y].  One might more simply call it e.g. [Constant f], but that is a little ambiguous: it could also reasonably mean e.g. a factorisation of [f] through [ minus1Trunc X ].  (Should the unique map [0 -> Y] be constant in one way, or in [Y]-many ways?) *)

(* These use [trunc_sigma], so depend on [types.Sigma]. *)
Definition NullHomotopy {X Y : Type} (f : X -> Y)
  := {y : Y & forall x:X, f x = y}.

Lemma istrunc_nullhomotopy {n : trunc_index}
  {X Y : Type} (f : X -> Y) `{IsTrunc n Y}
  : IsTrunc n (NullHomotopy f).
Proof.
  apply @trunc_sigma; auto.
  intros y. apply (@trunc_forall _).
  intros x. apply trunc_succ.
Defined.

End NullHomotopy.

(** ** Sigmas of hprops. *)
Section SigmaHProp.

Context `{Funext}.

(** *** Paths between equivalences *)

(** (These could fit in [EquivalenceVarieties], if the lemma [equiv_path_sigma_hprop] were available there. *)

Lemma equiv_path_equiv {A B : Type} (e1 e2 : A <~> B)
  : (e1 = e2 :> (A -> B)) <~> (e1 = e2 :> (A <~> B)).
Proof.
  equiv_via ((issig_equiv A B) ^-1 e1 = (issig_equiv A B) ^-1 e2).
    2: apply symmetry, equiv_ap; refine _.
(* TODO: why does this get the wrong type if [hprop_isequiv] is not supplied? *)
  exact (@equiv_path_sigma_hprop _ _ hprop_isequiv
    ((issig_equiv A B) ^-1 e1) ((issig_equiv A B) ^-1 e2)).
Defined.

Definition path_equiv {A B : Type} {e1 e2 : A <~> B}
  : (e1 = e2 :> (A -> B)) -> (e1 = e2 :> (A <~> B))
:= equiv_path_equiv e1 e2.

Definition isequiv_path_equiv {A B : Type} {e1 e2 : A <~> B}
  : IsEquiv (@path_equiv _ _ e1 e2)
:= equiv_path_equiv e1 e2.

Lemma istrunc_equiv {n : trunc_index} {A B : Type} `{IsTrunc (trunc_S n) B}
  : IsTrunc (trunc_S n) (A <~> B).
Proof.
  simpl. intros e1 e2.
  apply (@trunc_equiv _ _ (equiv_path_equiv e1 e2)).
    apply (@trunc_arrow _ A B (trunc_S n) _).
  apply equiv_isequiv.
Defined.

End SigmaHProp.

(** ** [Bool <~> (Bool <~> Bool)]

    This should go in [types/Bool.v], but it depends on a lemma above. *)
Definition equiv_bool_equiv_bool_bool `{Funext} : Bool <~> (Bool <~> Bool)
  := @equiv_bool_equiv_bool_bool_helper _ (@path_equiv _ _ _).

(** ** Equivalences between contractible types *)
Section EquivContr.

(** Not at all sure where these naturally belong.  [Contr] is the obvious idea, but of course they depend on lots of subsequent material. *)

(* TODO: the name [equiv_contr_contr] is not great in conjunction with the existing, unrelated [contr_equiv_contr].  Consider alternative names? *)

Lemma equiv_contr_contr {A B : Type} `{Contr A} `{Contr B}
  : (A <~> B).
Proof.
  apply equiv_adjointify with (fun _ => center B) (fun _ => center A);
  intros ?; apply contr.
Defined.

Lemma contr_equiv_contr_contr `{Funext} {A B : Type} `{Contr A} `{Contr B}
  : Contr (A <~> B).
Proof.
  exists equiv_contr_contr.
  intros e. apply path_equiv, path_forall. intros ?; apply contr.
Defined.

End EquivContr.


==> anc/HoTT/theories/Modality.timing <==
Chars 21 - 88 [Require~Import~Overture~types....] 0.515 secs (0.024u,0.272s)
Chars 92 - 115 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 707 - 1218 [Class~IsModality~(mod~:~Type~-...] 0.014 secs (0.008u,0.008s)
Chars 1222 - 1287 [Global~Instance~ismodality_not...] 0.001 secs (0.u,0.s)
Chars 1289 - 1295 [Proof.] 0. secs (0.u,0.s)
Chars 1299 - 2039 [apply~~(@Build_IsModality~(fun...] 0.114 secs (0.052u,0.056s)
Chars 2041 - 2049 [Defined.] 0.008 secs (0.012u,0.s)


==> anc/HoTT/theories/Modality.v <==
(** * Modalities *)
Require Import Overture types.Empty types.Arrow HProp Equivalences.

Set Implicit Arguments.

(** Quoting the HoTT Book: *)
(** Definition 7.7.5. A _modality_ is an operation [○ : Type → Type] for which there are

    (i) functions [η^○_A : A → ○(A)] for every type [A]

    (ii) for every [A : Type] and every type family [B : ○(A) → Type], a function

         [ind_○ : (∀ a : A, ○(B(η^○_A(a)))) → (∀ z : ○(A), ○(B(z)))]

    (iii) A path [ind_○(f)(η^○_A(a)) = f(a)] for each [f : ∀ a : A, ○(B(η^○_A(a)))].

    (iv) For any [z z' : ○(A)], the function [η^○_{z = z'} : (z = z') → ○(z = z')] is an equivalence. *)

Class IsModality (mod : Type -> Type) :=
  { modality_eta : forall A, A -> mod A;
    modality_ind : forall A (B : mod A -> Type),
                     (forall a, mod (B (modality_eta a)))
                     -> forall z, mod (B z);
    modality_ind_compute : forall A B (f : forall a : A, mod (B _)) a,
                             modality_ind _ f (modality_eta a) = f a;
    modality_isequiv_eta_path :> forall A (z z' : mod A),
                                   IsEquiv (@modality_eta (z = z')) }.

Instance ismodality_notnot `{Funext} : IsModality (fun X => ~~X).
Proof.
  apply (@Build_IsModality
           (fun X => ~~X)
           (fun X x nx => match nx x with end)
           (fun A B H' z nBz =>
              z (fun a => H' a (transport (fun x => ~B x)
                                          (allpath_hprop _ _)
                                          nBz))));
  abstract (
      repeat (intro || apply path_forall);
      try match goal with
            | [ |- appcontext[match ?x : Empty with end] ] => destruct x
          end;
      refine (isequiv_adjointify
                (fun x nx => match nx x : Empty with end)
                (fun _ => allpath_hprop z z')
                _
                _);
      repeat (intro || apply path_forall);
      apply allpath_hprop
    ).
Defined.


==> anc/HoTT/theories/Overture.timing <==
Chars 176 - 225 [Definition~relation~(A~:~Type)...] 0. secs (0.u,0.s)
Chars 227 - 303 [Class~Reflexive~{A}~(R~:~relat...] 0.001 secs (0.u,0.s)
Chars 305 - 385 [Class~Symmetric~{A}~(R~:~relat...] 0.001 secs (0.004u,0.s)
Chars 387 - 483 [Class~Transitive~{A}~(R~:~rela...] 0.001 secs (0.u,0.s)
Chars 539 - 668 [Class~PreOrder~{A}~(R~:~relati...] 0.002 secs (0.u,0.004s)
Chars 670 - 941 [Tactic~Notation~~~"etransitivi...] 0. secs (0.003u,0.s)
Chars 943 - 994 [Tactic~Notation~"etransitivity...] 0. secs (0.u,0.s)
Chars 1649 - 1680 [Notation~idmap~:=~(fun~x~=>~x)...] 0. secs (0.u,0.s)
Chars 1975 - 2032 [Notation~"(~x~;~y~)"~:=~(exist...] 0. secs (0.u,0.s)
Chars 2033 - 2060 [Open~Scope~fibration_scope.] 0. secs (0.u,0.s)
Chars 2357 - 2380 [Notation~pr1~:=~projT1.] 0. secs (0.u,0.s)
Chars 2381 - 2404 [Notation~pr2~:=~projT2.] 0. secs (0.u,0.s)
Chars 2530 - 2591 [Notation~"x~.1"~:=~(projT1~x)~...] 0. secs (0.u,0.s)
Chars 2592 - 2653 [Notation~"x~.2"~:=~(projT2~x)~...] 0. secs (0.u,0.s)
Chars 2688 - 2770 [Definition~compose~{A~B~C~:~Ty...] 0. secs (0.u,0.s)
Chars 2772 - 2792 [Hint~Unfold~compose.] 0. secs (0.u,0.s)
Chars 3516 - 3603 [Notation~"g~'o'~f"~:=~(compose...] Identifier 'o' now a keyword
0. secs (0.u,0.s)
Chars 3604 - 3630 [Open~Scope~function_scope.] 0. secs (0.u,0.s)
Chars 4304 - 4375 [Inductive~paths~{A~:~Type}~(a~...] 0.001 secs (0.u,0.s)
Chars 4377 - 4408 [Arguments~idpath~{A}~{a},~~[A]...] 0. secs (0.u,0.s)
Chars 4410 - 4444 [Arguments~paths_ind~[A]~a~P~f~...] 0. secs (0.u,0.s)
Chars 4445 - 4479 [Arguments~paths_rec~[A]~a~P~f~...] 0. secs (0.u,0.s)
Chars 4480 - 4515 [Arguments~paths_rect~[A]~a~P~f...] 0. secs (0.u,0.s)
Chars 4517 - 4570 [Notation~"x~=~y~:>~A"~:=~(@pat...] 0. secs (0.004u,0.s)
Chars 4571 - 4616 [Notation~"x~=~y"~:=~(x~=~y~:>~...] 0. secs (0.u,0.s)
Chars 4618 - 4687 [Global~Instance~reflexive_path...] 0.001 secs (0.u,0.s)
Chars 4808 - 4843 [Delimit~Scope~path_scope~with~...] 0. secs (0.u,0.s)
Chars 4844 - 4872 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 5111 - 5234 [Definition~concat~{A~:~Type}~{...] 0.002 secs (0.u,0.004s)
Chars 5289 - 5336 [Arguments~concat~{A}~{x}~{y}~{...] 0. secs (0.u,0.s)
Chars 5338 - 5409 [Global~Instance~transitive_pat...] 0.001 secs (0.u,0.s)
Chars 5441 - 5540 [Definition~inverse~{A~:~Type}~...] 0.001 secs (0.u,0.004s)
Chars 5728 - 5772 [Arguments~inverse~{A}~{x}~{y}~...] 0. secs (0.u,0.s)
Chars 5774 - 5844 [Global~Instance~symmetric_path...] 0.001 secs (0.u,0.s)
Chars 6111 - 6147 [Notation~"1"~:=~idpath~:~path_...] 0. secs (0.u,0.s)
Chars 6186 - 6246 [Notation~"p~@~q"~:=~(concat~p~...] 0. secs (0.u,0.s)
Chars 6278 - 6334 [Notation~"p~^"~:=~(inverse~p)~...] 0. secs (0.004u,0.s)
Chars 6559 - 6680 [Notation~"p~@'~q"~:=~(concat~p...] 0. secs (0.u,0.s)
Chars 6917 - 7037 [Definition~transport~{A~:~Type...] 0.001 secs (0.u,0.s)
Chars 7092 - 7155 [Arguments~transport~{A}~P~{x}~...] 0. secs (0.u,0.s)
Chars 7387 - 7420 [Delimit~Scope~fib_scope~with~f...] 0. secs (0.u,0.s)
Chars 7421 - 7448 [Local~Open~Scope~fib_scope.] 0. secs (0.u,0.s)
Chars 7450 - 7550 [Notation~"p~#~x"~:=~(transport...] 0. secs (0.u,0.s)
Chars 8090 - 8195 [Definition~ap~{A~B~:~Type}~(f~...] 0.001 secs (0.003u,0.s)
Chars 8425 - 8460 [Notation~ap01~:=~ap~(only~pars...] 0. secs (0.u,0.s)
Chars 8462 - 8561 [Definition~pointwise_paths~{A}...] 0. secs (0.u,0.s)
Chars 8563 - 8613 [Hint~Unfold~pointwise_paths:~t...] 0. secs (0.u,0.s)
Chars 8615 - 8703 [Notation~"f~==~g"~:=~(pointwis...] 0. secs (0.u,0.s)
Chars 8705 - 8822 [Definition~apD10~{A}~{B~:~A~->...] 0.002 secs (0.u,0.s)
Chars 8824 - 8887 [Definition~ap10~{A}~{B}~{f~g~:...] 0.002 secs (0.004u,0.s)
Chars 8889 - 8958 [Definition~ap11~{A}~{B}~{f~g~:...] 0.001 secs (0.u,0.s)
Chars 8959 - 8965 [Proof.] 0. secs (0.u,0.s)
Chars 8968 - 8991 [destruct~h,~p;~reflexivity.] 0.003 secs (0.003u,0.s)
Chars 8992 - 9000 [Defined.] 0.001 secs (0.004u,0.s)
Chars 9055 - 9100 [Arguments~ap~{A}~{B}~f~{x}~{y}...] 0. secs (0.u,0.s)
Chars 9587 - 9719 [Definition~apD~{A~:~Type}~{B~:...] 0.003 secs (0.u,0.004s)
Chars 9774 - 9820 [Arguments~apD~{A}~{B}~f~{x}~{y...] 0. secs (0.u,0.s)
Chars 11854 - 11940 [Definition~Sect~{A~B~:~Type}~(...] 0. secs (0.u,0.s)
Chars 12024 - 12225 [Class~IsEquiv~{A~B~:~Type}~(f~...] 0.007 secs (0.u,0.008s)
Chars 12227 - 12259 [Arguments~eisretr~{A}~{B}~f~{_...] 0. secs (0.u,0.s)
Chars 12260 - 12292 [Arguments~eissect~{A}~{B}~f~{_...] 0. secs (0.u,0.s)
Chars 12293 - 12324 [Arguments~eisadj~{A}~{B}~f~{_}...] 0. secs (0.u,0.s)
Chars 12396 - 12492 [Record~Equiv~A~B~~:=~~~BuildEq...] 0.002 secs (0.004u,0.s)
Chars 12494 - 12526 [Global~Existing~Instance~equiv...] 0. secs (0.u,0.s)
Chars 12528 - 12565 [Delimit~Scope~equiv_scope~with...] 0. secs (0.u,0.s)
Chars 12566 - 12595 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 12597 - 12659 [Notation~"A~<~>~B"~:=~(Equiv~A...] 0. secs (0.u,0.s)
Chars 12966 - 13034 [Notation~"f~^-1"~:=~(@equiv_in...] 0. secs (0.u,0.s)
Chars 16916 - 17018 [Class~Contr_internal~(A~:~Type...] 0.001 secs (0.u,0.s)
Chars 17020 - 17043 [Arguments~center~A~{_}.] 0. secs (0.u,0.s)
Chars 17913 - 18010 [Inductive~trunc_index~:~Type~:...] 0.001 secs (0.003u,0.s)
Chars 18096 - 18133 [Delimit~Scope~trunc_scope~with...] 0. secs (0.u,0.s)
Chars 18134 - 18174 [Bind~Scope~trunc_scope~with~tr...] 0. secs (0.u,0.s)
Chars 18175 - 18207 [Arguments~trunc_S~_%trunc_scop...] 0. secs (0.u,0.s)
Chars 18209 - 18379 [Fixpoint~nat_to_trunc_index~(n...] 0. secs (0.u,0.s)
Chars 18381 - 18431 [Coercion~nat_to_trunc_index~:~...] 0. secs (0.u,0.s)
Chars 18433 - 18621 [Fixpoint~IsTrunc_internal~(n~:...] 0.001 secs (0.u,0.004s)
Chars 18623 - 18663 [Notation~minus_one~:=~(trunc_S...] 0. secs (0.u,0.s)
Chars 18812 - 18862 [Notation~"0"~:=~(trunc_S~minus...] 0. secs (0.u,0.s)
Chars 18863 - 18905 [Notation~"1"~:=~(trunc_S~0)~:~...] 0. secs (0.u,0.s)
Chars 18906 - 18948 [Notation~"2"~:=~(trunc_S~1)~:~...] 0. secs (0.u,0.s)
Chars 18950 - 18997 [Arguments~IsTrunc_internal~n~A...] 0. secs (0.u,0.s)
Chars 18999 - 19092 [Class~IsTrunc~(n~:~trunc_index...] 0.001 secs (0.u,0.s)
Chars 19620 - 19647 [Typeclasses~Opaque~IsTrunc.] 0. secs (0.u,0.s)
Chars 19703 - 19735 [Arguments~IsTrunc~:~.] 0. secs (0.u,0.s)
Chars 19784 - 19890 [Global~Instance~istrunc_paths~...] 0.001 secs (0.004u,0.s)
Chars 19920 - 20010 [Hint~Extern~0~~=>~progress~cha...] 0. secs (0.u,0.s)
Chars 20540 - 21532 [Hint~Extern~10~~=>~~~progress~...] 0.001 secs (0.u,0.s)
Chars 21534 - 21572 [Notation~Contr~:=~(IsTrunc~min...] 0. secs (0.u,0.s)
Chars 21573 - 21613 [Notation~IsHProp~:=~(IsTrunc~m...] 0. secs (0.u,0.s)
Chars 21614 - 21645 [Notation~IsHSet~:=~(IsTrunc~0)...] 0. secs (0.u,0.s)
Chars 21647 - 21733 [Hint~Extern~0~~=>~progress~cha...] 0. secs (0.u,0.s)
Chars 22075 - 22178 [Class~Funext~~:=~~{isequiv_apD...] 0.004 secs (0.004u,0.s)
Chars 22180 - 22313 [Definition~path_forall~`{Funex...] 0.004 secs (0.004u,0.s)
Chars 22315 - 22525 [Definition~path_forall2~`{Fune...] 0.004 secs (0.004u,0.s)
Chars 23231 - 23277 [Hint~Resolve~@idpath~@inverse:...] 0. secs (0.u,0.s)
Chars 23279 - 23307 [Hint~Resolve~@idpath:~core.] 0. secs (0.u,0.s)
Chars 23309 - 23384 [Ltac~path_via~mid~:=~apply~@co...] 0. secs (0.u,0.s)
Chars 23468 - 23495 [Inductive~Empty~:~Type~:=.] 0.001 secs (0.u,0.s)
Chars 23497 - 23542 [Definition~not~(A~:~Type)~:~Ty...] 0. secs (0.u,0.s)
Chars 23543 - 23582 [Notation~"~~x"~:=~(not~x)~:~ty...] 0. secs (0.u,0.s)
Chars 23583 - 23605 [Hint~Unfold~not:~core.] 0. secs (0.u,0.s)
Chars 23686 - 23726 [Class~IsPointed~(A~:~Type)~~:=...] 0. secs (0.u,0.s)
Chars 23727 - 23780 [Definition~pointedType~:=~{u~:...] 0. secs (0.004u,0.s)
Chars 23836 - 24192 [Ltac~done~:=~~~trivial;~intros...] 0. secs (0.u,0.s)
Chars 24193 - 24241 [Tactic~Notation~"by"~tactic(ta...] 0. secs (0.u,0.s)
Chars 24305 - 24635 [Ltac~by_extensionality~x~:=~~~...] 0. secs (0.u,0.s)
Chars 24729 - 24874 [Ltac~path_induction~:=~~~intro...] 0. secs (0.u,0.s)
Chars 25706 - 25919 [Ltac~f_ap~:=~~~lazymatch~goal~...] 0. secs (0.u,0.s)
Chars 26050 - 26300 [Ltac~expand~:=~~~match~goal~wi...] 0. secs (0.u,0.s)
Chars 26426 - 26613 [Ltac~atomic~x~:=~~~match~x~wit...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/Overture.v <==
(* -*- mode: coq; mode: visual-line -*-  *)

(** * Basic definitions of homotopy type theory, particularly the groupoid structure of identity types. *)

(** ** Type classes *)
Definition relation (A : Type) := A -> A -> Type.

Class Reflexive {A} (R : relation A) :=
  reflexivity : forall x : A, R x x.

Class Symmetric {A} (R : relation A) :=
  symmetry : forall x y, R x y -> R y x.

Class Transitive {A} (R : relation A) :=
  transitivity : forall x y z, R x y -> R y z -> R x z.

(** A [PreOrder] is both Reflexive and Transitive. *)
Class PreOrder {A} (R : relation A) :=
  { PreOrder_Reflexive :> Reflexive R | 2 ;
    PreOrder_Transitive :> Transitive R | 2 }.

Tactic Notation "etransitivity" open_constr(y) :=
  let R := match goal with |- ?R ?x ?z => constr:(R) end in
  let x := match goal with |- ?R ?x ?z => constr:(x) end in
  let z := match goal with |- ?R ?x ?z => constr:(z) end in
  refine (@transitivity _ R _ x y z _ _).

Tactic Notation "etransitivity" := etransitivity _.

(** We would like to redefine [symmetry], which is too smart for its own good, as follows:

<<
Ltac symmetry := refine (@symmetry _ _ _ _ _ _).
>>

But this gives "Error: in Tacinterp.add_tacdef: Reserved Ltac name symmetry.".  This might be fixed with https://coq.inria.fr/bugs/show_bug.cgi?id=3113.  For now, you can [apply symmetry] or [eapply symmetry].  (Note that we can get around this error message by using [Tactic Notation "symmetry"], but, confusingly, this tactic notation never gets called. *)

(** ** Basic definitions *)

(** We make the identity map a notation so we do not have to unfold it,
    or complicate matters with its type. *)
Notation idmap := (fun x => x).

(** We define notation for dependent pairs because it is too annoying to write and see [existT P x y] all the time.  However, we put it in its own scope, because sometimes it is necessary to give the particular dependent type, so we'd like to be able to turn off this notation selectively. *)
Notation "( x ; y )" := (existT _ x y) : fibration_scope.
Open Scope fibration_scope.

(** We have unified [sig] and [sigT] of the standard Coq, and so we introduce a new notation to not annoy newcomers with the [T] in [projT1] and [projT2] nor the [_sig] in [proj1_sig] and [proj2_sig], and to not confuse Coq veterans by stealing [proj1] and [proj2], which Coq uses for [and]. *)
Notation pr1 := projT1.
Notation pr2 := projT2.

(** The following notation is very convenient, although it unfortunately clashes with Proof General's "electric period". *)
Notation "x .1" := (projT1 x) (at level 3) : fibration_scope.
Notation "x .2" := (projT2 x) (at level 3) : fibration_scope.

(** Composition of functions. *)
Definition compose {A B C : Type} (g : B -> C) (f : A -> B) :=
  fun x => g (f x).

Hint Unfold compose.

(** We put the following notation in a scope because leaving it unscoped causes it to override identical notations in other scopes.  It's convenient to use the same notation for, e.g., function composition, morphism composition in a category, and functor composition, and let Coq automatically infer which one we mean by scopes.  We can't do this if this notation isn't scoped.  Unfortunately, Coq doesn't have a built-in [function_scope] like [type_scope]; [type_scope] is automatically opened wherever Coq is expecting a [Sort], and it would be nice if [function_scope] were automatically opened whenever Coq expects a thing of type [forall _, _] or [_ -> _].  To work around this, we open [function_scope] globally. *)
Notation "g 'o' f" := (compose g f) (at level 40, left associativity) : function_scope.
Open Scope function_scope.

(** ** The groupoid structure of identity types. *)

(** The results in this file are used everywhere else, so we need to be extra careful about how we define and prove things.  We prefer hand-written terms, or at least tactics that allow us to retain clear control over the proof-term produced. *)

(** We define our own identity type, rather than using the one in the Coq standard library, so as to have more control over transitivity, symmetry and inverse.  It seems impossible to change these for the standard eq/identity type (or its Type-valued version) because it breaks various other standard things.  Merely changing notations also doesn't seem to quite work. *)
Inductive paths {A : Type} (a : A) : A -> Type :=
  idpath : paths a a.

Arguments idpath {A a} , [A] a.

Arguments paths_ind [A] a P f y p.
Arguments paths_rec [A] a P f y p.
Arguments paths_rect [A] a P f y p.

Notation "x = y :> A" := (@paths A x y) : type_scope.
Notation "x = y" := (x = y :>_) : type_scope.

Instance reflexive_paths {A} : Reflexive (@paths A) | 0 := @idpath A.

(** We declare a scope in which we shall place path notations. This way they can be turned on and off by the user. *)

Delimit Scope path_scope with path.
Local Open Scope path_scope.

(** We define equality concatenation by destructing on both its arguments, so that it only computes when both arguments are [idpath].  This makes proofs more robust and symmetrical.  Compare with the definition of [identity_trans].  *)

Definition concat {A : Type} {x y z : A} (p : x = y) (q : y = z) : x = z :=
  match p, q with idpath, idpath => idpath end.

(** See above for the meaning of [simpl nomatch]. *)
Arguments concat {A x y z} p q : simpl nomatch.

Instance transitive_paths {A} : Transitive (@paths A) | 0 := @concat A.

(** The inverse of a path. *)
Definition inverse {A : Type} {x y : A} (p : x = y) : y = x
  := match p with idpath => idpath end.

(** Declaring this as [simpl nomatch] prevents the tactic [simpl] from expanding it out into [match] statements.  We only want [inverse] to simplify when applied to an identity path. *)
Arguments inverse {A x y} p : simpl nomatch.

Instance symmetric_paths {A} : Symmetric (@paths A) | 0 := @inverse A.


(** Note that you can use the built-in Coq tactics [reflexivity] and [transitivity] when working with paths, but not [symmetry], because it is too smart for its own good.  Instead, you can write [apply symmetry] or [eapply symmetry]. *)

(** The identity path. *)
Notation "1" := idpath : path_scope.

(** The composition of two paths. *)
Notation "p @ q" := (concat p q) (at level 20) : path_scope.

(** The inverse of a path. *)
Notation "p ^" := (inverse p) (at level 3) : path_scope.

(** An alternative notation which puts each path on its own line.  Useful as a temporary device during proofs of equalities between very long composites; to turn it on inside a section, say [Open Scope long_path_scope]. *)
Notation "p @' q" := (concat p q) (at level 21, left associativity,
  format "'[v' p '/' '@''  q ']'") : long_path_scope.


(** An important instance of [paths_rect] is that given any dependent type, one can _transport_ elements of instances of the type along equalities in the base.

   [transport P p u] transports [u : P x] to [P y] along [p : x = y]. *)
Definition transport {A : Type} (P : A -> Type) {x y : A} (p : x = y) (u : P x) : P y :=
  match p with idpath => u end.

(** See above for the meaning of [simpl nomatch]. *)
Arguments transport {A} P {x y} p%path_scope u : simpl nomatch.

(** Transport is very common so it is worth introducing a parsing notation for it.  However, we do not use the notation for output because it hides the fibration, and so makes it very hard to read involved transport expression.*)
Delimit Scope fib_scope with fib.
Local Open Scope fib_scope.

Notation "p # x" := (transport _ p x) (right associativity, at level 65, only parsing) : path_scope.

(** Having defined transport, we can use it to talk about what a homotopy theorist might see as "paths in a fibration over paths in the base"; and what a type theorist might see as "heterogeneous eqality in a dependent type".

We will first see this appearing in the type of [apD]. *)

(** Functions act on paths: if [f : A -> B] and [p : x = y] is a path in [A], then [ap f p : f x = f y].

   We typically pronounce [ap] as a single syllable, short for "application"; but it may also be considered as an acronym, "action on paths". *)

Definition ap {A B:Type} (f:A -> B) {x y:A} (p:x = y) : f x = f y
  := match p with idpath => idpath end.

(** We introduce the convention that [apKN] denotes the application of a K-path between
   functions to an N-path between elements, where a 0-path is simply a function or an
   element. Thus, [ap] is a shorthand for [ap01]. *)

Notation ap01 := ap (only parsing).

Definition pointwise_paths {A} {P:A->Type} (f g:forall x:A, P x) : Type
  := forall x:A, f x = g x.

Hint Unfold pointwise_paths : typeclass_instances.

Notation "f == g" := (pointwise_paths f g) (at level 70, no associativity) : type_scope.

Definition apD10 {A} {B:A->Type} {f g : forall x, B x} (h:f=g)
  : f == g
  := fun x => match h with idpath => 1 end.

Definition ap10 {A B} {f g:A->B} (h:f=g) : f == g
  := apD10 h.

Definition ap11 {A B} {f g:A->B} (h:f=g) {x y:A} (p:x=y) : f x = g y.
Proof.
  case h, p; reflexivity.
Defined.

(** See above for the meaning of [simpl nomatch]. *)
Arguments ap {A B} f {x y} p : simpl nomatch.

(** Similarly, dependent functions act on paths; but the type is a bit more subtle. If [f : forall a:A, B a] and [p : x = y] is a path in [A], then [apD f p] should somehow be a path between [f x : B x] and [f y : B y]. Since these live in different types, we use transport along [p] to make them comparable: [apD f p : p # f x = f y].

  The type [p # f x = f y] can profitably be considered as a heterogeneous or dependent equality type, of "paths from [f x] to [f y] over [p]". *)

Definition apD {A:Type} {B:A->Type} (f:forall a:A, B a) {x y:A} (p:x=y):
  p # (f x) = f y
  :=
  match p with idpath => idpath end.

(** See above for the meaning of [simpl nomatch]. *)
Arguments apD {A B} f {x y} p : simpl nomatch.

(** ** Equivalences *)

(** Homotopy equivalences are a central concept in homotopy type theory. Before we define equivalences, let us consider when two types [A] and [B] should be considered "the same".

   The first option is to require existence of [f : A -> B] and [g : B -> A] which are inverses of each other, up to homotopy.  Homotopically speaking, we should also require a certain condition on these homotopies, which is one of the triangle identities for adjunctions in category theory.  Thus, we call this notion an *adjoint equivalence*.

  The other triangle identity is provable from the first one, along with all the higher coherences, so it is reasonable to only assume one of them.  Moreover, as we will see, if we have maps which are inverses up to homotopy, it is always possible to make the triangle identity hold by modifying one of the homotopies.

   The second option is to use Vladimir Voevodsky's definition of an equivalence as a map whose homotopy fibers are contractible.  We call this notion a *homotopy bijection*.

   An interesting third option was suggested by André Joyal: a map [f] which has separate left and right homotopy inverses.  We call this notion a *homotopy isomorphism*.

   While the second option was the one used originally, and it is the most concise one, it makes more sense to use the first one in a formalized development, since it exposes most directly equivalence as a structure.  In particular, it is easier to extract directly from it the data of a homotopy inverse to [f], which is what we care about having most in practice.  Thus, adjoint equivalences are what we will refer to merely as *equivalences*. *)

(** Naming convention: we use [equiv] and [Equiv] systematically to denote types of equivalences, and [isequiv] and [IsEquiv] systematically to denote the assertion that a given map is an equivalence. *)

(** The fact that [r] is a left inverse of [s]. As a mnemonic, note that the partially applied type [Sect s] is the type of proofs that [s] is a section. *)
Definition Sect {A B : Type} (s : A -> B) (r : B -> A) :=
  forall x : A, r (s x) = x.

(** A typeclass that includes the data making [f] into an adjoint equivalence. *)
Class IsEquiv {A B : Type} (f : A -> B) := BuildIsEquiv {
  equiv_inv : B -> A ;
  eisretr : Sect equiv_inv f;
  eissect : Sect f equiv_inv;
  eisadj : forall x : A, eisretr (f x) = ap f (eissect x)
}.

Arguments eisretr {A B} f {_} _.
Arguments eissect {A B} f {_} _.
Arguments eisadj {A B} f {_} _.

(** A record that includes all the data of an adjoint equivalence. *)
Record Equiv A B := BuildEquiv {
  equiv_fun :> A -> B ;
  equiv_isequiv :> IsEquiv equiv_fun
}.

Existing Instance equiv_isequiv.

Delimit Scope equiv_scope with equiv.
Local Open Scope equiv_scope.

Notation "A <~> B" := (Equiv A B) (at level 85) : equiv_scope.

(** A notation for the inverse of an equivalence.  We can apply this to a function as long as there is a typeclass instance asserting it to be an equivalence.  We can also apply it to an element of [A <~> B], since there is an implicit coercion to [A -> B] and also an existing instance of [IsEquiv]. *)

Notation "f ^-1" := (@equiv_inv _ _ f _) (at level 3) : equiv_scope.

(** ** Contractibility and truncation levels *)

(** Truncation measures how complicated a type is.  In this library, a witness that a type is n-truncated is formalized by the [IsTrunc n] typeclass.  In many cases, the typeclass machinery of Coq can automatically infer a witness for a type being n-truncated.  Because [IsTrunc n A] itself has no computational content (that is, all witnesses of n-truncation of a type are provably equal), it does not matter much which witness Coq infers.  Therefore, the primary concerns in making use of the typeclass machinery are coverage (how many goals can be automatically solved) and speed (how long does it take to solve a goal, and how long does it take to error on a goal we cannot automatically solve).  Careful use of typeclass instances and priorities, which determine the order of typeclass resolution, can be used to effectively increase both the coverage and the speed in cases where the goal is solvable.  Unfortunately, typeclass resolution tends to spin for a while before failing unless you're very, very, very careful.  We currently aim to achieve moderate coverage and fast speed in solvable cases.  How long it takes to fail typeclass resolution is not currently considered, though it would be nice someday to be even more careful about things.

In order to achieve moderate coverage and speedy resolution, we currently follow the following principles.  They set up a kind of directed flow of information, intended to prevent cycles and potentially infinite chains, which are often the ways that typeclass resolution gets stuck.

- We prefer to reason about [IsTrunc (S n) A] rather than [IsTrunc n (@paths A a b)].  Whenever we see a statement (or goal) about truncation of paths, we try to turn it into a statement (or goal) about truncation of a (non-[paths]) type.  We do not allow typeclass resolution to go in the reverse direction from [IsTrunc (S n) A] to [forall a b : A, IsTrunc n (a = b)].

- We prefer to reason about syntactically smaller types.  That is, typeclass instances should turn goals of type [IsTrunc n (forall a : A, P a)] into goals of type [forall a : A, IsTrunc n (P a)]; and goals of type [IsTrunc n (A * B)] into the pair of goals of type [IsTrunc n A] and [IsTrunc n B]; rather than the other way around.  Ideally, we would add similar rules to transform hypotheses in the cases where we can do so.  This rule is not always the one we want, but it seems to heuristically capture the shape of most cases that we want the typeclass machinery to automatically infer.  That is, we often want to infer [IsTrunc n (A * B)] from [IsTrunc n A] and [IsTrunc n B], but we (probably) don't often need to do other simple things with [IsTrunc n (A * B)] which are broken by that reduction.
*)

(** *** Contractibility *)

(** A space [A] is contractible if there is a point [x : A] and a (pointwise) homotopy connecting the identity on [A] to the constant map at [x].  Thus an element of [contr A] is a pair whose first component is a point [x] and the second component is a pointwise retraction of [A] to [x]. *)

(** We use the [Contr_internal] record so as not to pollute typeclass search; we only do truncation typeclass search on the [IsTrunc] datatype, usually.  We will define a notation [Contr] which is equivalent to [Contr_internal], but picked up by typeclass search.  However, we must make [Contr_internal] a class so that we pick up typeclasses on [center] and [contr].  However, the only typeclass rule we register is the one that turns it into a [Contr]/[IsTrunc].  Unfortunately, this means that declaring an instance like [Instance contr_foo : Contr foo := { center := bar }.] will fail with mismatched instances/contexts.  Instead, we must iota expand such definitions to get around Coq's deficiencies, and write [Instance contr_foo : Contr foo := let x := {| center := bar |} in x.] *)
Class Contr_internal (A : Type) := BuildContr {
  center : A ;
  contr : (forall y : A, center = y)
}.

Arguments center A {_}.

(** *** Truncation levels *)

(** Truncation measures how complicated a type is in terms of higher path spaces. The (-2)-truncated types are the contractible ones, whose homotopy is completely trivial. The (n+1)-truncated types are those whose path spaces are n-truncated.

   Thus, (-1)-truncated means "the space of paths between any two points is contactible". Such a space is necessarily a sub-singleton: any two points are connected by a path which is unique up to homotopy. In other words, (-1)-truncated spaces are truth values (we call them "propositions").

   Next, 0-truncated means "the space of paths between any two points is a sub-singleton". Thus, two points might not have any paths between them, or they have a unique path. Such a space may have many points but it is discrete in the sense that all paths are trivial. We call such spaces "sets".
*)

Inductive trunc_index : Type :=
| minus_two : trunc_index
| trunc_S : trunc_index -> trunc_index.

(** We will use [Notation] for [trunc_index]es, so define a scope for them here. *)
Delimit Scope trunc_scope with trunc.
Bind Scope trunc_scope with trunc_index.
Arguments trunc_S _%trunc_scope.

Fixpoint nat_to_trunc_index (n : nat) : trunc_index
  := match n with
       | 0 => trunc_S (trunc_S minus_two)
       | S n' => trunc_S (nat_to_trunc_index n')
     end.

Coercion nat_to_trunc_index : nat >-> trunc_index.

Fixpoint IsTrunc_internal (n : trunc_index) (A : Type) : Type :=
  match n with
    | minus_two => Contr_internal A
    | trunc_S n' => forall (x y : A), IsTrunc_internal n' (x = y)
  end.

Notation minus_one:=(trunc_S minus_two).
(** Include the basic numerals, so we don't need to go through the coercion from [nat], and so that we get the right binding with [trunc_scope]. *)
Notation "0" := (trunc_S minus_one) : trunc_scope.
Notation "1" := (trunc_S 0) : trunc_scope.
Notation "2" := (trunc_S 1) : trunc_scope.

Arguments IsTrunc_internal n A : simpl nomatch.

Class IsTrunc (n : trunc_index) (A : Type) : Type :=
  Trunc_is_trunc : IsTrunc_internal n A.

(** We use the priciple that we should always be doing typeclass resolution on truncation of non-equality types.  We try to change the hypotheses and goals so that they never mention something like [IsTrunc n (_ = _)] and instead say [IsTrunc (S n) _].  If you're evil enough that some of your paths [a = b] are n-truncated, but others are not, then you'll have to either reason manually or add some (local) hints with higher priority than the hint below, or generalize your equality type so that it's not a path anymore. *)

Typeclasses Opaque IsTrunc. (* don't auto-unfold [IsTrunc] in typeclass search *)

Arguments IsTrunc : simpl never. (* don't auto-unfold [IsTrunc] with [simpl] *)

Instance istrunc_paths (A : Type) n `{H : IsTrunc (trunc_S n) A} (x y : A)
: IsTrunc n (x = y)
  := H x y. (* but do fold [IsTrunc] *)

Hint Extern 0 => progress change IsTrunc_internal with IsTrunc in * : typeclass_instances. (* Also fold [IsTrunc_internal] *)

(** Picking up the [forall x y, IsTrunc n (x = y)] instances in the hypotheses is much tricker.  We could do something evil where we declare an empty typeclass like [IsTruncSimplification] and use the typeclass as a proxy for allowing typeclass machinery to factor nested [forall]s into the [IsTrunc] via backward reasoning on the type of the hypothesis... but, that's rather complicated, so we instead explicitly list out a few common cases.  It should be clear how to extend the pattern. *)
Hint Extern 10 =>
progress match goal with
           | [ H : forall x y : ?T, IsTrunc ?n (x = y) |- _ ]
             => change (IsTrunc (trunc_S n) T) in H
           | [ H : forall (a : ?A) (x y : @?T a), IsTrunc ?n (x = y) |- _ ]
             => change (forall a : A, IsTrunc (trunc_S n) (T a)) in H; cbv beta in H
           | [ H : forall (a : ?A) (b : @?B a) (x y : @?T a b), IsTrunc ?n (x = y) |- _ ]
             => change (forall (a : A) (b : B a), IsTrunc (trunc_S n) (T a b)) in H; cbv beta in H
           | [ H : forall (a : ?A) (b : @?B a) (c : @?C a b) (x y : @?T a b c), IsTrunc ?n (x = y) |- _ ]
             => change (forall (a : A) (b : B a) (c : C a b), IsTrunc (trunc_S n) (T a b c)) in H; cbv beta in H
           | [ H : forall (a : ?A) (b : @?B a) (c : @?C a b) (d : @?D a b c) (x y : @?T a b c d), IsTrunc ?n (x = y) |- _ ]
             => change (forall (a : A) (b : B a) (c : C a b) (d : D a b c), IsTrunc (trunc_S n) (T a b c d)) in H; cbv beta in H
         end.

Notation Contr := (IsTrunc minus_two).
Notation IsHProp := (IsTrunc minus_one).
Notation IsHSet := (IsTrunc 0).

Hint Extern 0 => progress change Contr_internal with Contr in * : typeclass_instances.

(** *** Function extensionality *)

(** The function extensionality axiom is formulated as a class. To use it in a theorem, just assume it with [`{Funext}], and then you can use [path_forall], defined below.  If you need function extensionality for a whole development, you can assume it for an entire Section with [Context `{Funext}].  *)
Class Funext :=
  { isequiv_apD10 :> forall (A : Type) (P : A -> Type) f g, IsEquiv (@apD10 A P f g) }.

Definition path_forall `{Funext} {A : Type} {P : A -> Type} (f g : forall x : A, P x) :
  f == g -> f = g
  :=
  (@apD10 A P f g)^-1.

Definition path_forall2 `{Funext} {A B : Type} {P : A -> B -> Type} (f g : forall x y, P x y) :
  (forall x y, f x y = g x y) -> f = g
  :=
  (fun E => path_forall f g (fun x => path_forall (f x) (g x) (E x))).


(** *** Tactics *)

(** We declare some more [Hint Resolve] hints, now in the "hint database" [path_hints].  In general various hints (resolve, rewrite, unfold hints) can be grouped into "databases". This is necessary as sometimes different kinds of hints cannot be mixed, for example because they would cause a combinatorial explosion or rewriting cycles.

   A specific [Hint Resolve] database [db] can be used with [auto with db].

   The hints in [path_hints] are designed to push concatenation *outwards*, eliminate identities and inverses, and associate to the left as far as  possible. *)

(** TODO: think more carefully about this.  Perhaps associating to the right would be more convenient? *)
Hint Resolve
  @idpath @inverse
 : path_hints.

Hint Resolve @idpath : core.

Ltac path_via mid :=
  apply @concat with (y := mid); auto with path_hints.

(** We put [Empty] here, instead of in [Empty.v], because [Ltac done] uses it. *)
Inductive Empty : Type := .

Definition not (A:Type) : Type := A -> Empty.
Notation "~ x" := (not x) : type_scope.
Hint Unfold not: core.

(** *** Pointed types *)

(** A space is pointed if that space has a point. *)
Class IsPointed (A : Type) := point : A.
Definition pointedType := { u : Type & IsPointed u }.

(** Ssreflect tactics, adapted by Robbert Krebbers *)
Ltac done :=
  trivial; intros; solve
    [ repeat first
      [ solve [trivial]
      | solve [eapply symmetry; trivial]
      | reflexivity
      (* Discriminate should be here, but it doesn't work yet *)
      (* | discriminate *)
      | contradiction
      | split ]
    | match goal with
      H : ~ _ |- _ => solve [destruct H; trivial]
      end ].
Tactic Notation "by" tactic(tac) :=
  tac; done.

(** A convenient tactic for using function extensionality. *)
Ltac by_extensionality x :=
  intros; unfold compose;
  match goal with
  | [ |- ?f = ?g ] => eapply path_forall; intro x;
      match goal with
        | [ |- forall (_ : prod _ _), _ ] => intros [? ?]
        | [ |- forall (_ : sigT _ _), _ ] => intros [? ?]
        | _ => intros
    end;
    simpl; auto with path_hints
  end.

(** Removed auto. We can write "by (path_induction;auto with path_hints)"
 if we want to.*)
Ltac path_induction :=
  intros; repeat progress (
    match goal with
      | [ p : _ = _  |- _ ] => induction p
      | _ => idtac
    end
  ).

(** The tactic [f_ap] is a replacement for the previously existing standard library tactic [f_equal].  This tactic works by repeatedly applying the fact that [f = g -> x = y -> f x = g y] to turn, e.g., [f x y = f z w] first into [f x = f z] and [y = w], and then turns the first of these into [f = f] and [x = z].  The [done] tactic is used to detect the [f = f] case and finish, and the [trivial] is used to solve, e.g., [x = x] when using [f_ap] on [f y x = f z x].  This tactic only works for non-dependently-typed functions; we cannot express [y = w] in the first example if [y] and [w] have different types.  If and when Arnaud's new-tacticals branch lands, and we can have a goal which depends on the term used to discharge another goal, then this tactic should probably be generalized to deal with dependent functions. *)
Ltac f_ap :=
  lazymatch goal with
    | [ |- ?f ?x = ?g ?x ] => apply (@apD10 _ _ f g);
                             try (done || f_ap)
    | _ => apply ap11;
          [ done || f_ap
          | trivial ]
  end.

(** [expand] replaces both terms of an equality (either [paths] or [pointwise_paths] in the goal with their head normal forms *)
Ltac expand :=
  match goal with
    | [ |- ?X = ?Y ] =>
      let X' := eval hnf in X in let Y' := eval hnf in Y in change (X' = Y')
    | [ |- ?X == ?Y ] =>
      let X' := eval hnf in X in let Y' := eval hnf in Y in change (X' == Y')
  end; simpl.

(** [atomic x] is the same as [idtac] if [x] is a variable or hypothesis, but is [fail 0] if [x] has internal structure. *)
Ltac atomic x :=
  match x with
    | ?f _ => fail 1 x "is not atomic"
    | (fun _ => _) => fail 1 x "is not atomic"
    | forall _, _ => fail 1 x "is not atomic"
    | _ => idtac
  end.


==> anc/HoTT/theories/PathGroupoids.timing <==
Chars 41 - 65 [Require~Import~Overture.] 0.045 secs (0.u,0.028s)
Chars 67 - 95 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 3372 - 3476 [Definition~concat_p1~{A~:~Type...] 0.004 secs (0.004u,0.s)
Chars 3514 - 3618 [Definition~concat_1p~{A~:~Type...] 0.003 secs (0.u,0.004s)
Chars 3657 - 3875 [Definition~concat_p_pp~{A~:~Ty...] 0.016 secs (0.008u,0.004s)
Chars 3877 - 4095 [Definition~concat_pp_p~{A~:~Ty...] 0.016 secs (0.008u,0.008s)
Chars 4126 - 4231 [Definition~concat_pV~{A~:~Type...] 0.004 secs (0.u,0.004s)
Chars 4263 - 4368 [Definition~concat_Vp~{A~:~Type...] 0.005 secs (0.008u,0.s)
Chars 4517 - 4677 [Definition~concat_V_pp~{A~:~Ty...] 0.009 secs (0.008u,0.s)
Chars 4679 - 4839 [Definition~concat_p_Vp~{A~:~Ty...] 0.008 secs (0.008u,0.s)
Chars 4841 - 5001 [Definition~concat_pp_V~{A~:~Ty...] 0.009 secs (0.008u,0.s)
Chars 5003 - 5225 [Definition~concat_pV_p~{A~:~Ty...] 0.012 secs (0.012u,0.s)
Chars 5273 - 5430 [Definition~inv_pp~{A~:~Type}~{...] 0.011 secs (0.008u,0.003s)
Chars 5432 - 5589 [Definition~inv_Vp~{A~:~Type}~{...] 0.011 secs (0.008u,0.004s)
Chars 5591 - 5679 [Definition~inv_pV~{A~:~Type}~{...] 0.002 secs (0.004u,0.s)
Chars 5680 - 5686 [Proof.] 0. secs (0.u,0.s)
Chars 5689 - 5700 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 5701 - 5712 [destruct~q.] 0.003 secs (0.u,0.004s)
Chars 5713 - 5725 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 5726 - 5734 [Defined.] 0.002 secs (0.004u,0.s)
Chars 5736 - 5824 [Definition~inv_VV~{A~:~Type}~{...] 0.002 secs (0.u,0.s)
Chars 5825 - 5831 [Proof.] 0. secs (0.u,0.s)
Chars 5834 - 5845 [destruct~p.] 0.002 secs (0.u,0.s)
Chars 5846 - 5857 [destruct~q.] 0.003 secs (0.004u,0.s)
Chars 5858 - 5870 [reflexivity.] 0.001 secs (0.u,0.004s)
Chars 5871 - 5879 [Defined.] 0.002 secs (0.u,0.s)
Chars 5914 - 6012 [Definition~inv_V~{A~:~Type}~{x...] 0.004 secs (0.u,0.004s)
Chars 6074 - 6181 [Definition~moveR_Mp~{A~:~Type}...] 0.002 secs (0.u,0.s)
Chars 6182 - 6188 [Proof.] 0. secs (0.u,0.s)
Chars 6191 - 6202 [destruct~r.] 0.003 secs (0.004u,0.s)
Chars 6205 - 6213 [intro~h.] 0. secs (0.u,0.s)
Chars 6214 - 6252 [exact~((concat_1p~_~@~h)~@~con...] 0.005 secs (0.004u,0.004s)
Chars 6253 - 6261 [Defined.] 0.002 secs (0.u,0.004s)
Chars 6263 - 6370 [Definition~moveR_pM~{A~:~Type}...] 0.002 secs (0.u,0.s)
Chars 6371 - 6377 [Proof.] 0. secs (0.u,0.s)
Chars 6380 - 6391 [destruct~p.] 0.003 secs (0.003u,0.s)
Chars 6394 - 6402 [intro~h.] 0. secs (0.u,0.s)
Chars 6403 - 6441 [exact~((concat_p1~_~@~h)~@~con...] 0.005 secs (0.004u,0.s)
Chars 6442 - 6450 [Defined.] 0.002 secs (0.004u,0.s)
Chars 6452 - 6559 [Definition~moveR_Vp~{A~:~Type}...] 0.002 secs (0.u,0.s)
Chars 6560 - 6566 [Proof.] 0. secs (0.004u,0.s)
Chars 6569 - 6580 [destruct~r.] 0.003 secs (0.u,0.s)
Chars 6583 - 6591 [intro~h.] 0. secs (0.u,0.s)
Chars 6592 - 6630 [exact~((concat_1p~_~@~h)~@~con...] 0.005 secs (0.004u,0.s)
Chars 6631 - 6639 [Defined.] 0.002 secs (0.u,0.004s)
Chars 6641 - 6748 [Definition~moveR_pV~{A~:~Type}...] 0.002 secs (0.u,0.004s)
Chars 6749 - 6755 [Proof.] 0. secs (0.u,0.s)
Chars 6758 - 6769 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 6772 - 6780 [intro~h.] 0. secs (0.u,0.s)
Chars 6781 - 6819 [exact~((concat_p1~_~@~h)~@~con...] 0.004 secs (0.u,0.004s)
Chars 6820 - 6828 [Defined.] 0.002 secs (0.004u,0.s)
Chars 6830 - 6937 [Definition~moveL_Mp~{A~:~Type}...] 0.002 secs (0.004u,0.s)
Chars 6938 - 6944 [Proof.] 0. secs (0.u,0.s)
Chars 6947 - 6958 [destruct~r.] 0.003 secs (0.004u,0.s)
Chars 6961 - 6969 [intro~h.] 0. secs (0.u,0.s)
Chars 6970 - 7014 [exact~(((concat_1p~_)~^~@~h)~@...] 0.006 secs (0.008u,0.s)
Chars 7015 - 7023 [Defined.] 0.002 secs (0.u,0.s)
Chars 7025 - 7132 [Definition~moveL_pM~{A~:~Type}...] 0.002 secs (0.004u,0.s)
Chars 7133 - 7139 [Proof.] 0. secs (0.u,0.s)
Chars 7142 - 7153 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 7156 - 7164 [intro~h.] 0. secs (0.u,0.s)
Chars 7165 - 7209 [exact~(((concat_p1~_)~^~@~h)~@...] 0.006 secs (0.003u,0.s)
Chars 7210 - 7218 [Defined.] 0.002 secs (0.004u,0.s)
Chars 7220 - 7327 [Definition~moveL_Vp~{A~:~Type}...] 0.002 secs (0.004u,0.s)
Chars 7328 - 7334 [Proof.] 0. secs (0.u,0.s)
Chars 7337 - 7348 [destruct~r.] 0.003 secs (0.u,0.004s)
Chars 7351 - 7359 [intro~h.] 0. secs (0.u,0.s)
Chars 7360 - 7404 [exact~(((concat_1p~_)~^~@~h)~@...] 0.006 secs (0.004u,0.s)
Chars 7405 - 7413 [Defined.] 0.002 secs (0.u,0.s)
Chars 7415 - 7522 [Definition~moveL_pV~{A~:~Type}...] 0.002 secs (0.004u,0.s)
Chars 7523 - 7529 [Proof.] 0. secs (0.u,0.s)
Chars 7532 - 7543 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 7546 - 7554 [intro~h.] 0. secs (0.u,0.s)
Chars 7555 - 7599 [exact~(((concat_p1~_)~^~@~h)~@...] 0.006 secs (0.004u,0.004s)
Chars 7600 - 7608 [Defined.] 0.002 secs (0.u,0.004s)
Chars 7610 - 7689 [Definition~moveL_1M~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 7690 - 7696 [Proof.] 0. secs (0.u,0.s)
Chars 7699 - 7710 [destruct~q.] 0.003 secs (0.004u,0.s)
Chars 7713 - 7721 [intro~h.] 0. secs (0.u,0.s)
Chars 7722 - 7749 [exact~((concat_p1~_)~^~@~h).] 0.003 secs (0.u,0.004s)
Chars 7750 - 7758 [Defined.] 0.002 secs (0.004u,0.s)
Chars 7760 - 7839 [Definition~moveL_M1~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 7840 - 7846 [Proof.] 0. secs (0.u,0.s)
Chars 7849 - 7860 [destruct~q.] 0.003 secs (0.u,0.s)
Chars 7863 - 7871 [intro~h.] 0. secs (0.u,0.s)
Chars 7872 - 7899 [exact~((concat_1p~_)~^~@~h).] 0.003 secs (0.u,0.s)
Chars 7900 - 7908 [Defined.] 0.002 secs (0.004u,0.s)
Chars 7910 - 7999 [Definition~moveL_1V~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 8000 - 8006 [Proof.] 0. secs (0.u,0.s)
Chars 8009 - 8020 [destruct~q.] 0.003 secs (0.u,0.004s)
Chars 8023 - 8031 [intro~h.] 0. secs (0.u,0.s)
Chars 8032 - 8059 [exact~((concat_p1~_)~^~@~h).] 0.003 secs (0.004u,0.s)
Chars 8060 - 8068 [Defined.] 0.002 secs (0.u,0.s)
Chars 8070 - 8159 [Definition~moveL_V1~{A~:~Type}...] 0.001 secs (0.u,0.004s)
Chars 8160 - 8166 [Proof.] 0. secs (0.u,0.s)
Chars 8169 - 8180 [destruct~q.] 0.003 secs (0.u,0.004s)
Chars 8183 - 8191 [intro~h.] 0. secs (0.u,0.s)
Chars 8192 - 8219 [exact~((concat_1p~_)~^~@~h).] 0.003 secs (0.u,0.004s)
Chars 8220 - 8228 [Defined.] 0.002 secs (0.u,0.s)
Chars 8230 - 8309 [Definition~moveR_M1~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 8310 - 8316 [Proof.] 0. secs (0.u,0.s)
Chars 8319 - 8330 [destruct~p.] 0.003 secs (0.003u,0.s)
Chars 8333 - 8341 [intro~h.] 0. secs (0.u,0.s)
Chars 8342 - 8368 [exact~(h~@~concat_1p~_).] 0.002 secs (0.004u,0.s)
Chars 8369 - 8377 [Defined.] 0.002 secs (0.u,0.s)
Chars 8379 - 8458 [Definition~moveR_1M~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 8459 - 8465 [Proof.] 0. secs (0.u,0.s)
Chars 8468 - 8479 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 8482 - 8490 [intro~h.] 0. secs (0.u,0.s)
Chars 8491 - 8517 [exact~(h~@~concat_p1~_).] 0.002 secs (0.004u,0.s)
Chars 8518 - 8526 [Defined.] 0.002 secs (0.u,0.s)
Chars 8528 - 8617 [Definition~moveR_1V~{A~:~Type}...] 0.001 secs (0.u,0.004s)
Chars 8618 - 8624 [Proof.] 0. secs (0.u,0.s)
Chars 8627 - 8638 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 8641 - 8649 [intro~h.] 0. secs (0.u,0.s)
Chars 8650 - 8676 [exact~(h~@~concat_p1~_).] 0.002 secs (0.u,0.004s)
Chars 8677 - 8685 [Defined.] 0.002 secs (0.u,0.s)
Chars 8687 - 8776 [Definition~moveR_V1~{A~:~Type}...] 0.001 secs (0.u,0.s)
Chars 8777 - 8783 [Proof.] 0. secs (0.u,0.s)
Chars 8786 - 8797 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 8800 - 8808 [intro~h.] 0. secs (0.u,0.s)
Chars 8809 - 8835 [exact~(h~@~concat_1p~_).] 0.002 secs (0.u,0.004s)
Chars 8836 - 8844 [Defined.] 0.002 secs (0.u,0.s)
Chars 8846 - 8974 [Definition~moveR_transport_p~{...] 0.002 secs (0.u,0.s)
Chars 8975 - 8981 [Proof.] 0. secs (0.u,0.s)
Chars 8984 - 8995 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 8998 - 9010 [exact~idmap.] 0.001 secs (0.u,0.s)
Chars 9011 - 9019 [Defined.] 0.001 secs (0.u,0.s)
Chars 9021 - 9149 [Definition~moveR_transport_V~{...] 0.002 secs (0.u,0.s)
Chars 9150 - 9156 [Proof.] 0. secs (0.u,0.s)
Chars 9159 - 9170 [destruct~p.] 0.003 secs (0.u,0.s)
Chars 9173 - 9185 [exact~idmap.] 0.001 secs (0.004u,0.s)
Chars 9186 - 9194 [Defined.] 0.001 secs (0.u,0.s)
Chars 9196 - 9324 [Definition~moveL_transport_V~{...] 0.002 secs (0.u,0.004s)
Chars 9325 - 9331 [Proof.] 0. secs (0.u,0.s)
Chars 9334 - 9345 [destruct~p.] 0.003 secs (0.u,0.004s)
Chars 9348 - 9360 [exact~idmap.] 0.001 secs (0.u,0.s)
Chars 9361 - 9369 [Defined.] 0.001 secs (0.004u,0.s)
Chars 9371 - 9499 [Definition~moveL_transport_p~{...] 0.002 secs (0.u,0.s)
Chars 9500 - 9506 [Proof.] 0. secs (0.u,0.s)
Chars 9509 - 9520 [destruct~p.] 0.002 secs (0.u,0.s)
Chars 9523 - 9535 [exact~idmap.] 0.001 secs (0.u,0.004s)
Chars 9536 - 9544 [Defined.] 0.001 secs (0.u,0.s)
Chars 9754 - 9843 [Definition~ap_1~{A~B~:~Type}~(...] 0.002 secs (0.004u,0.s)
Chars 9845 - 9940 [Definition~apD_1~{A}~{B}~(x~:~...] 0.003 secs (0.004u,0.s)
Chars 9987 - 10178 [Definition~ap_pp~{A~B~:~Type}~...] 0.014 secs (0.012u,0.004s)
Chars 10180 - 10330 [Definition~ap_p_pp~{A~B~:~Type...] 0.004 secs (0.u,0.004s)
Chars 10331 - 10337 [Proof.] 0. secs (0.u,0.s)
Chars 10340 - 10354 [destruct~p,~q.] 0.009 secs (0.012u,0.s)
Chars 10355 - 10361 [simpl.] 0. secs (0.u,0.s)
Chars 10362 - 10388 [exact~(concat_p_pp~r~1~1).] 0.002 secs (0.u,0.004s)
Chars 10389 - 10397 [Defined.] 0.004 secs (0.u,0.004s)
Chars 10399 - 10549 [Definition~ap_pp_p~{A~B~:~Type...] 0.004 secs (0.004u,0.s)
Chars 10550 - 10556 [Proof.] 0. secs (0.u,0.s)
Chars 10559 - 10573 [destruct~p,~q.] 0.011 secs (0.004u,0.008s)
Chars 10574 - 10580 [simpl.] 0. secs (0.u,0.s)
Chars 10581 - 10607 [exact~(concat_pp_p~1~1~r).] 0.002 secs (0.004u,0.s)
Chars 10608 - 10616 [Defined.] 0.004 secs (0.004u,0.s)
Chars 10663 - 10795 [Definition~inverse_ap~{A~B~:~T...] 0.007 secs (0.004u,0.s)
Chars 10797 - 10923 [Definition~ap_V~{A~B~:~Type}~(...] 0.007 secs (0.008u,0.s)
Chars 10982 - 11090 [Definition~ap_idmap~{A~:~Type}...] 0.004 secs (0.u,0.004s)
Chars 11092 - 11246 [Definition~ap_compose~{A~B~C~:...] 0.01 secs (0.004u,0.008s)
Chars 11309 - 11475 [Definition~ap_compose'~{A~B~C~...] 0.007 secs (0.008u,0.s)
Chars 11513 - 11643 [Definition~ap_const~{A~B~:~Typ...] 0.004 secs (0.004u,0.s)
Chars 11672 - 11883 [Definition~concat_Ap~{A~B~:~Ty...] 0.011 secs (0.004u,0.008s)
Chars 11924 - 12123 [Definition~concat_A1p~{A~:~Typ...] 0.009 secs (0.008u,0.s)
Chars 12125 - 12370 [Definition~concat_pA1~{A~:~Typ...] 0.009 secs (0.004u,0.004s)
Chars 12423 - 12623 [Definition~concat_pA_pp~{A~B~:...] 0.005 secs (0.008u,0.s)
Chars 12624 - 12630 [Proof.] 0. secs (0.u,0.s)
Chars 12633 - 12654 [destruct~q,~s;~simpl.] 0.022 secs (0.024u,0.s)
Chars 12657 - 12682 [repeat~rewrite~concat_p1.] 0.01 secs (0.012u,0.s)
Chars 12685 - 12697 [reflexivity.] 0. secs (0.u,0.s)
Chars 12698 - 12706 [Defined.] 0.005 secs (0.004u,0.s)
Chars 12708 - 12879 [Definition~concat_pA_p~{A~B~:~...] 0.002 secs (0.004u,0.s)
Chars 12880 - 12886 [Proof.] 0. secs (0.u,0.s)
Chars 12889 - 12907 [destruct~q;~simpl.] 0.002 secs (0.004u,0.s)
Chars 12910 - 12935 [repeat~rewrite~concat_p1.] 0.006 secs (0.004u,0.004s)
Chars 12938 - 12950 [reflexivity.] 0. secs (0.u,0.s)
Chars 12951 - 12959 [Defined.] 0.003 secs (0.004u,0.s)
Chars 12961 - 13136 [Definition~concat_A_pp~{A~B~:~...] 0.002 secs (0.004u,0.s)
Chars 13137 - 13143 [Proof.] 0. secs (0.u,0.s)
Chars 13146 - 13167 [destruct~q,~s;~simpl.] 0.006 secs (0.007u,0.s)
Chars 13170 - 13206 [repeat~rewrite~concat_p1,~conc...] 0.005 secs (0.004u,0.s)
Chars 13209 - 13221 [reflexivity.] 0. secs (0.u,0.s)
Chars 13222 - 13230 [Defined.] 0.003 secs (0.004u,0.s)
Chars 13232 - 13420 [Definition~concat_pA1_pp~{A~:~...] 0.003 secs (0.004u,0.s)
Chars 13421 - 13427 [Proof.] 0. secs (0.u,0.s)
Chars 13430 - 13451 [destruct~q,~s;~simpl.] 0.006 secs (0.008u,0.s)
Chars 13454 - 13479 [repeat~rewrite~concat_p1.] 0.009 secs (0.012u,0.s)
Chars 13482 - 13494 [reflexivity.] 0. secs (0.u,0.s)
Chars 13495 - 13503 [Defined.] 0.004 secs (0.004u,0.s)
Chars 13505 - 13693 [Definition~concat_pp_A1p~{A~:~...] 0.003 secs (0.004u,0.s)
Chars 13694 - 13700 [Proof.] 0. secs (0.u,0.s)
Chars 13703 - 13724 [destruct~q,~s;~simpl.] 0.006 secs (0.008u,0.s)
Chars 13727 - 13752 [repeat~rewrite~concat_p1.] 0.009 secs (0.012u,0.s)
Chars 13755 - 13767 [reflexivity.] 0. secs (0.u,0.s)
Chars 13768 - 13776 [Defined.] 0.004 secs (0.004u,0.s)
Chars 13778 - 13939 [Definition~concat_pA1_p~{A~:~T...] 0.003 secs (0.004u,0.s)
Chars 13940 - 13946 [Proof.] 0. secs (0.u,0.s)
Chars 13949 - 13967 [destruct~q;~simpl.] 0.002 secs (0.004u,0.s)
Chars 13970 - 13995 [repeat~rewrite~concat_p1.] 0.006 secs (0.008u,0.s)
Chars 13998 - 14010 [reflexivity.] 0. secs (0.u,0.s)
Chars 14011 - 14019 [Defined.] 0.002 secs (0.004u,0.s)
Chars 14021 - 14184 [Definition~concat_A1_pp~{A~:~T...] 0.002 secs (0.u,0.s)
Chars 14185 - 14191 [Proof.] 0. secs (0.u,0.s)
Chars 14194 - 14215 [destruct~q,~s;~simpl.] 0.005 secs (0.004u,0.s)
Chars 14218 - 14254 [repeat~rewrite~concat_p1,~conc...] 0.004 secs (0.004u,0.s)
Chars 14257 - 14269 [reflexivity.] 0. secs (0.u,0.s)
Chars 14270 - 14278 [Defined.] 0.003 secs (0.u,0.s)
Chars 14280 - 14439 [Definition~concat_pp_A1~{A~:~T...] 0.002 secs (0.u,0.s)
Chars 14440 - 14446 [Proof.] 0. secs (0.u,0.s)
Chars 14449 - 14467 [destruct~q;~simpl.] 0.002 secs (0.004u,0.s)
Chars 14470 - 14495 [repeat~rewrite~concat_p1.] 0.006 secs (0.008u,0.s)
Chars 14498 - 14510 [reflexivity.] 0. secs (0.u,0.s)
Chars 14511 - 14519 [Defined.] 0.002 secs (0.004u,0.s)
Chars 14521 - 14682 [Definition~concat_p_A1p~{A~:~T...] 0.002 secs (0.u,0.s)
Chars 14683 - 14689 [Proof.] 0. secs (0.u,0.s)
Chars 14692 - 14713 [destruct~q,~s;~simpl.] 0.005 secs (0.004u,0.s)
Chars 14716 - 14752 [repeat~rewrite~concat_p1,~conc...] 0.004 secs (0.004u,0.s)
Chars 14755 - 14767 [reflexivity.] 0. secs (0.u,0.s)
Chars 14768 - 14776 [Defined.] 0.003 secs (0.004u,0.s)
Chars 14909 - 15002 [Definition~apD10_1~{A}~{B~:~A~...] 0.002 secs (0.004u,0.s)
Chars 15004 - 15140 [Definition~apD10_pp~{A}~{B~:~A...] 0.003 secs (0.004u,0.s)
Chars 15141 - 15147 [Proof.] 0. secs (0.u,0.s)
Chars 15150 - 15174 [destruct~h,~h';~reflexivity.] 0.008 secs (0.008u,0.s)
Chars 15175 - 15183 [Defined.] 0.003 secs (0.004u,0.s)
Chars 15185 - 15320 [Definition~apD10_V~{A}~{B~:~A~...] 0.006 secs (0.008u,0.s)
Chars 15322 - 15392 [Definition~ap10_1~{A}~{B}~{f~:...] 0.002 secs (0.004u,0.s)
Chars 15394 - 15524 [Definition~ap10_pp~{A}~{B}~{f~...] 0.004 secs (0.004u,0.s)
Chars 15526 - 15626 [Definition~ap10_V~{A}~{B}~{f~g...] 0.003 secs (0.004u,0.s)
Chars 15688 - 15815 [Lemma~ap_ap10~{A}~{B}~{C}~(f~g...] 0.003 secs (0.u,0.s)
Chars 15816 - 15822 [Proof.] 0. secs (0.u,0.s)
Chars 15825 - 15836 [destruct~p.] 0.003 secs (0.u,0.s)
Chars 15837 - 15845 [exact~1.] 0.001 secs (0.u,0.s)
Chars 15846 - 15854 [Defined.] 0.002 secs (0.004u,0.s)
Chars 15914 - 16001 [Definition~transport_1~{A~:~Ty...] 0.001 secs (0.u,0.s)
Chars 16003 - 16193 [Definition~transport_pp~{A~:~T...] 0.008 secs (0.008u,0.s)
Chars 16195 - 16375 [Definition~transport_pV~{A~:~T...] 0.005 secs (0.004u,0.s)
Chars 16377 - 16557 [Definition~transport_Vp~{A~:~T...] 0.005 secs (0.008u,0.s)
Chars 16708 - 17048 [Definition~transport_p_pp~{A~:...] 0.012 secs (0.012u,0.s)
Chars 17049 - 17055 [Proof.] 0. secs (0.u,0.s)
Chars 17058 - 17075 [destruct~p,~q,~r.] 0.076 secs (0.08u,0.s)
Chars 17077 - 17083 [simpl.] 0.001 secs (0.u,0.s)
Chars 17085 - 17093 [exact~1.] 0. secs (0.u,0.s)
Chars 17094 - 17102 [Defined.] 0.02 secs (0.016u,0.s)
Chars 17157 - 17309 [Definition~transport_pVp~{A}~(...] 0.002 secs (0.u,0.s)
Chars 17310 - 17316 [Proof.] 0. secs (0.u,0.s)
Chars 17319 - 17343 [destruct~p;~reflexivity.] 0.008 secs (0.008u,0.s)
Chars 17344 - 17352 [Defined.] 0.015 secs (0.008u,0.004s)
Chars 17410 - 17594 [Definition~transportD~{A~:~Typ...] 0.002 secs (0.u,0.s)
Chars 17648 - 17792 [Definition~transport2~{A~:~Typ...] 0.003 secs (0.004u,0.s)
Chars 17828 - 18018 [Definition~transport2_is_ap10~...] 0.01 secs (0.012u,0.s)
Chars 18020 - 18213 [Definition~transport2_p2p~{A~:...] 0.003 secs (0.u,0.s)
Chars 18214 - 18220 [Proof.] 0. secs (0.u,0.s)
Chars 18223 - 18252 [destruct~r1,~r2;~reflexivity.] 0.014 secs (0.012u,0.s)
Chars 18253 - 18261 [Defined.] 0.005 secs (0.004u,0.s)
Chars 18263 - 18442 [Definition~transport2_V~{A~:~T...] 0.01 secs (0.008u,0.s)
Chars 18444 - 18711 [Definition~concat_AT~{A~:~Type...] 0.021 secs (0.024u,0.s)
Chars 18753 - 18885 [Lemma~ap_transport~{A}~{P~Q~:~...] 0.001 secs (0.u,0.s)
Chars 18886 - 18892 [Proof.] 0. secs (0.u,0.s)
Chars 18895 - 18910 [by~induction~p.] 0.001 secs (0.u,0.s)
Chars 18911 - 18919 [Defined.] 0.001 secs (0.u,0.s)
Chars 19362 - 19471 [Definition~transport_const~{A~...] 0. secs (0.u,0.s)
Chars 19472 - 19478 [Proof.] 0. secs (0.u,0.s)
Chars 19481 - 19492 [destruct~p.] 0.001 secs (0.u,0.s)
Chars 19494 - 19502 [exact~1.] 0. secs (0.u,0.s)
Chars 19503 - 19511 [Defined.] 0. secs (0.u,0.s)
Chars 19513 - 19727 [Definition~transport2_const~{A...] 0.009 secs (0.008u,0.s)
Chars 19777 - 19938 [Lemma~transport_compose~{A}~{B...] 0.001 secs (0.u,0.s)
Chars 19939 - 19945 [Proof.] 0. secs (0.u,0.s)
Chars 19948 - 19972 [destruct~p;~reflexivity.] 0.002 secs (0.004u,0.s)
Chars 19973 - 19981 [Defined.] 0.001 secs (0.u,0.s)
Chars 20058 - 20218 [Definition~transport_idmap_ap~...] 0.005 secs (0.004u,0.s)
Chars 20345 - 20448 [Lemma~apD_const~{A}~{B}~{x~y~:...] 0.002 secs (0.u,0.s)
Chars 20449 - 20455 [Proof.] 0. secs (0.u,0.s)
Chars 20458 - 20482 [destruct~p;~reflexivity.] 0.004 secs (0.004u,0.s)
Chars 20483 - 20491 [Defined.] 0.002 secs (0.u,0.s)
Chars 20595 - 20751 [Definition~concat2~{A}~{x~y~z~...] 0.006 secs (0.007u,0.s)
Chars 20753 - 20820 [Notation~"p~@@~q"~:=~(concat2~...] 0. secs (0.u,0.s)
Chars 20858 - 20969 [Definition~inverse2~{A~:~Type}...] 0.003 secs (0.004u,0.s)
Chars 20994 - 21103 [Definition~whiskerL~{A~:~Type}...] 0.003 secs (0.004u,0.s)
Chars 21105 - 21214 [Definition~whiskerR~{A~:~Type}...] 0.003 secs (0.004u,0.s)
Chars 21261 - 21348 [Lemma~cancelL~{A}~{x~y~z~:~A}~...] 0.001 secs (0.004u,0.s)
Chars 21349 - 21355 [Proof.] 0. secs (0.u,0.s)
Chars 21358 - 21372 [destruct~p,~r.] 0.004 secs (0.004u,0.s)
Chars 21375 - 21383 [intro~a.] 0. secs (0.u,0.s)
Chars 21386 - 21413 [exact~((concat_1p~q)~^~@~a).] 0.002 secs (0.004u,0.s)
Chars 21414 - 21422 [Defined.] 0.003 secs (0.004u,0.s)
Chars 21424 - 21511 [Lemma~cancelR~{A}~{x~y~z~:~A}~...] 0.001 secs (0.u,0.s)
Chars 21512 - 21518 [Proof.] 0. secs (0.u,0.s)
Chars 21521 - 21535 [destruct~r,~p.] 0.004 secs (0.004u,0.s)
Chars 21538 - 21546 [intro~a.] 0. secs (0.u,0.s)
Chars 21549 - 21573 [exact~(a~@~concat_p1~q).] 0.001 secs (0.004u,0.s)
Chars 21574 - 21582 [Defined.] 0.002 secs (0.004u,0.s)
Chars 21623 - 21823 [Definition~whiskerR_p1~{A~:~Ty...] 0.026 secs (0.024u,0.s)
Chars 21825 - 21971 [Definition~whiskerR_1p~{A~:~Ty...] 0.008 secs (0.008u,0.s)
Chars 21973 - 22119 [Definition~whiskerL_p1~{A~:~Ty...] 0.008 secs (0.008u,0.s)
Chars 22121 - 22321 [Definition~whiskerL_1p~{A~:~Ty...] 0.025 secs (0.028u,0.s)
Chars 22323 - 22473 [Definition~concat2_p1~{A~:~Typ...] 0.01 secs (0.008u,0.s)
Chars 22475 - 22625 [Definition~concat2_1p~{A~:~Typ...] 0.01 secs (0.008u,0.s)
Chars 22674 - 22864 [Definition~concat_concat2~{A~:...] 0.006 secs (0.004u,0.s)
Chars 22865 - 22871 [Proof.] 0. secs (0.u,0.s)
Chars 22874 - 22881 [case~d.] 0.005 secs (0.008u,0.s)
Chars 22884 - 22891 [case~c.] 0.005 secs (0.004u,0.s)
Chars 22894 - 22901 [case~b.] 0.006 secs (0.008u,0.s)
Chars 22904 - 22911 [case~a.] 0.006 secs (0.008u,0.s)
Chars 22914 - 22926 [reflexivity.] 0.003 secs (0.u,0.s)
Chars 22927 - 22935 [Defined.] 0.01 secs (0.008u,0.s)
Chars 23015 - 23281 [Definition~concat_whisker~{A}~...] 0.029 secs (0.032u,0.s)
Chars 23436 - 23685 [Definition~pentagon~{A~:~Type}...] 0.008 secs (0.008u,0.s)
Chars 23686 - 23692 [Proof.] 0. secs (0.u,0.s)
Chars 23695 - 23711 [destruct~p,~q,~r,~s.] 0.112 secs (0.108u,0.s)
Chars 23713 - 23725 [reflexivity.] 0.008 secs (0.008u,0.s)
Chars 23726 - 23734 [Defined.] 0.023 secs (0.024u,0.s)
Chars 23789 - 23938 [Definition~triangulator~{A~:~T...] 0.003 secs (0.004u,0.s)
Chars 23939 - 23945 [Proof.] 0. secs (0.u,0.s)
Chars 23948 - 23958 [destruct~p,~q.] 0.016 secs (0.016u,0.s)
Chars 23960 - 23972 [reflexivity.] 0.003 secs (0.004u,0.s)
Chars 23973 - 23981 [Defined.] 0.006 secs (0.008u,0.s)
Chars 24018 - 24345 [Definition~eckmann_hilton~{A~:...] 0.103 secs (0.104u,0.s)
Chars 24402 - 24518 [Definition~ap02~{A~B~:~Type}~(...] 0.004 secs (0.004u,0.s)
Chars 24520 - 24641 [Definition~ap02_pp~{A}~{B}~(f~...] 0.004 secs (0.004u,0.s)
Chars 24642 - 24648 [Proof.] 0. secs (0.u,0.s)
Chars 24651 - 24675 [destruct~r,~r';~reflexivity.] 0.015 secs (0.016u,0.s)
Chars 24676 - 24684 [Defined.] 0.005 secs (0.004u,0.s)
Chars 24686 - 24897 [Definition~ap02_p2p~{A}~{B}~(f...] 0.009 secs (0.008u,0.s)
Chars 24898 - 24904 [Proof.] 0. secs (0.u,0.s)
Chars 24907 - 24923 [destruct~r,~s,~p,~q.] 0.07 secs (0.072u,0.s)
Chars 24924 - 24936 [reflexivity.] 0.01 secs (0.012u,0.s)
Chars 24937 - 24945 [Defined.] 0.021 secs (0.02u,0.s)
Chars 24947 - 25141 [Definition~apD02~{A~:~Type}~{B...] 0.016 secs (0.016u,0.s)
Chars 25216 - 25506 [Definition~apD02_pp~{A}~(B~:~A...] 0.016 secs (0.016u,0.s)
Chars 25507 - 25513 [Proof.] 0. secs (0.u,0.s)
Chars 25516 - 25532 [destruct~r1,~r2.] 0.122 secs (0.124u,0.s)
Chars 25533 - 25545 [destruct~p1.] 0.059 secs (0.06u,0.s)
Chars 25546 - 25558 [reflexivity.] 0.041 secs (0.044u,0.s)
Chars 25559 - 25567 [Defined.] 0.06 secs (0.056u,0.s)
Chars 25838 - 25882 [Notation~concatR~:=~(fun~p~q~=...] 0. secs (0.u,0.s)
Chars 25884 - 25960 [Hint~Resolve~concat_1p~concat_...] 0. secs (0.u,0.s)
Chars 26051 - 26519 [Hint~Rewrite~~~@concat_p1~@con...] 0.009 secs (0.008u,0.004s)
Chars 26521 - 26598 [Ltac~hott_simpl~:=~autorewrite...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/PathGroupoids.v <==
(** * The groupid structure of paths *)

Require Import Overture.

Local Open Scope path_scope.

(** ** Naming conventions

   We need good naming conventions that allow us to name theorems without looking them up. The names should indicate the structure of the theorem, but they may sometimes be ambiguous, in which case you just have to know what is going on.    We shall adopt the following principles:

   - we are not afraid of long names
   - we are not afraid of short names when they are used frequently
   - we use underscores
   - name of theorems and lemmas are lower-case
   - records and other types may be upper or lower case

   Theorems about concatenation of paths are called [concat_XXX] where [XXX] tells us what is on the left-hand side of the equation. You have to guess the right-hand side. We use the following symbols in [XXX]:

   - [1] means the identity path
   - [p] means 'the path'
   - [V] means 'the inverse path'
   - [A] means '[ap]'
   - [M] means the thing we are moving across equality
   - [x] means 'the point' which is not a path, e.g. in [transport p x]
   - [2] means relating to 2-dimensional paths
   - [3] means relating to 3-dimensional paths, and so on

   Associativity is indicated with an underscore. Here are some examples of how the name gives hints about the left-hand side of the equation.

   - [concat_1p] means [1 * p]
   - [concat_Vp] means [p^ * p]
   - [concat_p_pp] means [p * (q * r)]
   - [concat_pp_p] means [(p * q) * r]
   - [concat_V_pp] means [p^ * (p * q)]
   - [concat_pV_p] means [(q * p^) * p] or [(p * p^) * q], but probably the former because for the latter you could just use [concat_pV].

   Laws about inverse of something are of the form [inv_XXX], and those about [ap] are of the form [ap_XXX], and so on. For example:

   - [inv_pp] is about [(p @ q)^]
   - [inv_V] is about [(p^)^]
   - [inv_A] is about [(ap f p)^]
   - [ap_V] is about [ap f (p^)]
   - [ap_pp] is about [ap f (p @ q)]
   - [ap_idmap] is about [ap idmap p]
   - [ap_1] is about [ap f 1]
   - [ap02_p2p] is about [ap02 f (p @@ q)]

   Then we have laws which move things around in an equation. The naming scheme here is [moveD_XXX]. The direction [D] indicates where to move to: [L] means that we move something to the left-hand side, whereas [R] means we are moving something to the right-hand side. The part [XXX] describes the shape of the side _from_ which we are moving where the thing that is getting moves is called [M].  The presence of 1 next to an [M] generally indicates an *implied* identity path which is inserted automatically after the movement.  Examples:

   - [moveL_pM] means that we transform [p = q @ r] to [p @ r^ = q]
     because we are moving something to the left-hand side, and we are
     moving the right argument of concat.

   - [moveR_Mp] means that we transform [p @ q = r] to [q = p^ @ r]
     because we move to the right-hand side, and we are moving the left
     argument of concat.

   - [moveR_1M] means that we transform [p = q] (rather than [p = 1 @ q]) to [p * q^ = 1].

   There are also cancellation laws called [cancelR] and [cancelL], which are inverse to the 2-dimensional 'whiskering' operations [whiskerR] and [whiskerL].

   We may now proceed with the groupoid structure proper.
*)

(** ** The 1-dimensional groupoid structure. *)

(** The identity path is a right unit. *)
Definition concat_p1 {A : Type} {x y : A} (p : x = y) :
  p @ 1 = p
  :=
  match p with idpath => 1 end.

(** The identity is a left unit. *)
Definition concat_1p {A : Type} {x y : A} (p : x = y) :
  1 @ p = p
  :=
  match p with idpath => 1 end.

(** Concatenation is associative. *)
Definition concat_p_pp {A : Type} {x y z t : A} (p : x = y) (q : y = z) (r : z = t) :
  p @ (q @ r) = (p @ q) @ r :=
  match r with idpath =>
    match q with idpath =>
      match p with idpath => 1
      end end end.

Definition concat_pp_p {A : Type} {x y z t : A} (p : x = y) (q : y = z) (r : z = t) :
  (p @ q) @ r = p @ (q @ r) :=
  match r with idpath =>
    match q with idpath =>
      match p with idpath => 1
      end end end.

(** The left inverse law. *)
Definition concat_pV {A : Type} {x y : A} (p : x = y) :
  p @ p^ = 1
  :=
  match p with idpath => 1 end.

(** The right inverse law. *)
Definition concat_Vp {A : Type} {x y : A} (p : x = y) :
  p^ @ p = 1
  :=
  match p with idpath => 1 end.

(** Several auxiliary theorems about canceling inverses across associativity.  These are somewhat redundant, following from earlier theorems.  *)

Definition concat_V_pp {A : Type} {x y z : A} (p : x = y) (q : y = z) :
  p^ @ (p @ q) = q
  :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition concat_p_Vp {A : Type} {x y z : A} (p : x = y) (q : x = z) :
  p @ (p^ @ q) = q
  :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition concat_pp_V {A : Type} {x y z : A} (p : x = y) (q : y = z) :
  (p @ q) @ q^ = p
  :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition concat_pV_p {A : Type} {x y z : A} (p : x = z) (q : y = z) :
  (p @ q^) @ q = p
  :=
  (match q as i return forall p, (p @ i^) @ i = p with
    idpath =>
    fun p =>
      match p with idpath => 1 end
  end) p.

(** Inverse distributes over concatenation *)
Definition inv_pp {A : Type} {x y z : A} (p : x = y) (q : y = z) :
  (p @ q)^ = q^ @ p^
  :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition inv_Vp {A : Type} {x y z : A} (p : y = x) (q : y = z) :
  (p^ @ q)^ = q^ @ p
  :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition inv_pV {A : Type} {x y z : A} (p : x = y) (q : z = y) :
  (p @ q^)^ = q @ p^.
Proof.
  destruct p. destruct q. reflexivity.
Defined.

Definition inv_VV {A : Type} {x y z : A} (p : y = x) (q : z = y) :
  (p^ @ q^)^ = q @ p.
Proof.
  destruct p. destruct q. reflexivity.
Defined.

(** Inverse is an involution. *)
Definition inv_V {A : Type} {x y : A} (p : x = y) :
  p^^ = p
  :=
  match p with idpath => 1 end.


(* *** Theorems for moving things around in equations. *)

Definition moveR_Mp {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  p = r^ @ q -> r @ p = q.
Proof.
  destruct r.
  intro h. exact (concat_1p _ @ h @ concat_1p _).
Defined.

Definition moveR_pM {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  r = q @ p^ -> r @ p = q.
Proof.
  destruct p.
  intro h. exact (concat_p1 _ @ h @ concat_p1 _).
Defined.

Definition moveR_Vp {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : x = y) :
  p = r @ q -> r^ @ p = q.
Proof.
  destruct r.
  intro h. exact (concat_1p _ @ h @ concat_1p _).
Defined.

Definition moveR_pV {A : Type} {x y z : A} (p : z = x) (q : y = z) (r : y = x) :
  r = q @ p -> r @ p^ = q.
Proof.
  destruct p.
  intro h. exact (concat_p1 _ @ h @ concat_p1 _).
Defined.

Definition moveL_Mp {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  r^ @ q = p -> q = r @ p.
Proof.
  destruct r.
  intro h. exact ((concat_1p _)^ @ h @ (concat_1p _)^).
Defined.

Definition moveL_pM {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  q @ p^ = r -> q = r @ p.
Proof.
  destruct p.
  intro h. exact ((concat_p1 _)^ @ h @ (concat_p1 _)^).
Defined.

Definition moveL_Vp {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : x = y) :
  r @ q = p -> q = r^ @ p.
Proof.
  destruct r.
  intro h. exact ((concat_1p _)^ @ h @ (concat_1p _)^).
Defined.

Definition moveL_pV {A : Type} {x y z : A} (p : z = x) (q : y = z) (r : y = x) :
  q @ p = r -> q = r @ p^.
Proof.
  destruct p.
  intro h. exact ((concat_p1 _)^ @ h @ (concat_p1 _)^).
Defined.

Definition moveL_1M {A : Type} {x y : A} (p q : x = y) :
  p @ q^ = 1 -> p = q.
Proof.
  destruct q.
  intro h. exact ((concat_p1 _)^ @ h).
Defined.

Definition moveL_M1 {A : Type} {x y : A} (p q : x = y) :
  q^ @ p = 1 -> p = q.
Proof.
  destruct q.
  intro h. exact ((concat_1p _)^ @ h).
Defined.

Definition moveL_1V {A : Type} {x y : A} (p : x = y) (q : y = x) :
  p @ q = 1 -> p = q^.
Proof.
  destruct q.
  intro h. exact ((concat_p1 _)^ @ h).
Defined.

Definition moveL_V1 {A : Type} {x y : A} (p : x = y) (q : y = x) :
  q @ p = 1 -> p = q^.
Proof.
  destruct q.
  intro h. exact ((concat_1p _)^ @ h).
Defined.

Definition moveR_M1 {A : Type} {x y : A} (p q : x = y) :
  1 = p^ @ q -> p = q.
Proof.
  destruct p.
  intro h. exact (h @ (concat_1p _)).
Defined.

Definition moveR_1M {A : Type} {x y : A} (p q : x = y) :
  1 = q @ p^ -> p = q.
Proof.
  destruct p.
  intro h. exact (h @ (concat_p1 _)).
Defined.

Definition moveR_1V {A : Type} {x y : A} (p : x = y) (q : y = x) :
  1 = q @ p -> p^ = q.
Proof.
  destruct p.
  intro h. exact (h @ (concat_p1 _)).
Defined.

Definition moveR_V1 {A : Type} {x y : A} (p : x = y) (q : y = x) :
  1 = p @ q -> p^ = q.
Proof.
  destruct p.
  intro h. exact (h @ (concat_1p _)).
Defined.

Definition moveR_transport_p {A : Type} (P : A -> Type) {x y : A}
  (p : x = y) (u : P x) (v : P y)
  : u = p^ # v -> p # u = v.
Proof.
  destruct p.
  exact idmap.
Defined.

Definition moveR_transport_V {A : Type} (P : A -> Type) {x y : A}
  (p : y = x) (u : P x) (v : P y)
  : u = p # v -> p^ # u = v.
Proof.
  destruct p.
  exact idmap.
Defined.

Definition moveL_transport_V {A : Type} (P : A -> Type) {x y : A}
  (p : x = y) (u : P x) (v : P y)
  : p # u = v -> u = p^ # v.
Proof.
  destruct p.
  exact idmap.
Defined.

Definition moveL_transport_p {A : Type} (P : A -> Type) {x y : A}
  (p : y = x) (u : P x) (v : P y)
  : p^ # u = v -> u = p # v.
Proof.
  destruct p.
  exact idmap.
Defined.

(** *** Functoriality of functions *)

(** Here we prove that functions behave like functors between groupoids, and that [ap] itself is functorial. *)

(** Functions take identity paths to identity paths. *)
Definition ap_1 {A B : Type} (x : A) (f : A -> B) :
  ap f 1 = 1 :> (f x = f x)
  :=
  1.

Definition apD_1 {A B} (x : A) (f : forall x : A, B x) :
  apD f 1 = 1 :> (f x = f x)
  :=
  1.

(** Functions commute with concatenation. *)
Definition ap_pp {A B : Type} (f : A -> B) {x y z : A} (p : x = y) (q : y = z) :
  ap f (p @ q) = (ap f p) @ (ap f q)
  :=
  match q with
    idpath =>
    match p with idpath => 1 end
  end.

Definition ap_p_pp {A B : Type} (f : A -> B) {w x y z : A}
  (r : f w = f x) (p : x = y) (q : y = z) :
  r @ (ap f (p @ q)) = (r @ ap f p) @ (ap f q).
Proof.
  destruct p, q. simpl. exact (concat_p_pp r 1 1).
Defined.

Definition ap_pp_p {A B : Type} (f : A -> B) {w x y z : A}
  (p : x = y) (q : y = z) (r : f z = f w) :
  (ap f (p @ q)) @ r = (ap f p) @ (ap f q @ r).
Proof.
  destruct p, q. simpl. exact (concat_pp_p 1 1 r).
Defined.

(** Functions commute with path inverses. *)
Definition inverse_ap {A B : Type} (f : A -> B) {x y : A} (p : x = y) :
  (ap f p)^ = ap f (p^)
  :=
  match p with idpath => 1 end.

Definition ap_V {A B : Type} (f : A -> B) {x y : A} (p : x = y) :
  ap f (p^) = (ap f p)^
  :=
  match p with idpath => 1 end.

(** [ap] itself is functorial in the first argument. *)

Definition ap_idmap {A : Type} {x y : A} (p : x = y) :
  ap idmap p = p
  :=
  match p with idpath => 1 end.

Definition ap_compose {A B C : Type} (f : A -> B) (g : B -> C) {x y : A} (p : x = y) :
  ap (g o f) p = ap g (ap f p)
  :=
  match p with idpath => 1 end.

(* Sometimes we don't have the actual function [compose]. *)
Definition ap_compose' {A B C : Type} (f : A -> B) (g : B -> C) {x y : A} (p : x = y) :
  ap (fun a => g (f a)) p = ap g (ap f p)
  :=
  match p with idpath => 1 end.

(** The action of constant maps. *)
Definition ap_const {A B : Type} {x y : A} (p : x = y) (z : B) :
  ap (fun _ => z) p = 1
  :=
  match p with idpath => idpath end.

(** Naturality of [ap]. *)
Definition concat_Ap {A B : Type} {f g : A -> B} (p : forall x, f x = g x) {x y : A} (q : x = y) :
  (ap f q) @ (p y) = (p x) @ (ap g q)
  :=
  match q with
    | idpath => concat_1p _ @ ((concat_p1 _) ^)
  end.

(** Naturality of [ap] at identity. *)
Definition concat_A1p {A : Type} {f : A -> A} (p : forall x, f x = x) {x y : A} (q : x = y) :
  (ap f q) @ (p y) = (p x) @ q
  :=
  match q with
    | idpath => concat_1p _ @ ((concat_p1 _) ^)
  end.

Definition concat_pA1 {A : Type} {f : A -> A} (p : forall x, x = f x) {x y : A} (q : x = y) :
  (p x) @ (ap f q) =  q @ (p y)
  :=
  match q as i in (_ = y) return (p x @ ap f i = i @ p y) with
    | idpath => concat_p1 _ @ (concat_1p _)^
  end.

(** Naturality with other paths hanging around. *)
Definition concat_pA_pp {A B : Type} {f g : A -> B} (p : forall x, f x = g x)
  {x y : A} (q : x = y)
  {w z : B} (r : w = f x) (s : g y = z)
  :
  (r @ ap f q) @ (p y @ s) = (r @ p x) @ (ap g q @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_pA_p {A B : Type} {f g : A -> B} (p : forall x, f x = g x)
  {x y : A} (q : x = y)
  {w : B} (r : w = f x)
  :
  (r @ ap f q) @ p y = (r @ p x) @ ap g q.
Proof.
  destruct q; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_A_pp {A B : Type} {f g : A -> B} (p : forall x, f x = g x)
  {x y : A} (q : x = y)
  {z : B} (s : g y = z)
  :
  (ap f q) @ (p y @ s) = (p x) @ (ap g q @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1, concat_1p.
  reflexivity.
Defined.

Definition concat_pA1_pp {A : Type} {f : A -> A} (p : forall x, f x = x)
  {x y : A} (q : x = y)
  {w z : A} (r : w = f x) (s : y = z)
  :
  (r @ ap f q) @ (p y @ s) = (r @ p x) @ (q @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_pp_A1p {A : Type} {g : A -> A} (p : forall x, x = g x)
  {x y : A} (q : x = y)
  {w z : A} (r : w = x) (s : g y = z)
  :
  (r @ p x) @ (ap g q @ s) = (r @ q) @ (p y @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_pA1_p {A : Type} {f : A -> A} (p : forall x, f x = x)
  {x y : A} (q : x = y)
  {w : A} (r : w = f x)
  :
  (r @ ap f q) @ p y = (r @ p x) @ q.
Proof.
  destruct q; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_A1_pp {A : Type} {f : A -> A} (p : forall x, f x = x)
  {x y : A} (q : x = y)
  {z : A} (s : y = z)
  :
  (ap f q) @ (p y @ s) = (p x) @ (q @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1, concat_1p.
  reflexivity.
Defined.

Definition concat_pp_A1 {A : Type} {g : A -> A} (p : forall x, x = g x)
  {x y : A} (q : x = y)
  {w : A} (r : w = x)
  :
  (r @ p x) @ ap g q = (r @ q) @ p y.
Proof.
  destruct q; simpl.
  repeat rewrite concat_p1.
  reflexivity.
Defined.

Definition concat_p_A1p {A : Type} {g : A -> A} (p : forall x, x = g x)
  {x y : A} (q : x = y)
  {z : A} (s : g y = z)
  :
  p x @ (ap g q @ s) = q @ (p y @ s).
Proof.
  destruct q, s; simpl.
  repeat rewrite concat_p1, concat_1p.
  reflexivity.
Defined.

(** *** Action of [apD10] and [ap10] on paths. *)

(** Application of paths between functions preserves the groupoid structure *)

Definition apD10_1 {A} {B:A->Type} (f : forall x, B x) (x:A)
  : apD10 (idpath f) x = 1
:= 1.

Definition apD10_pp {A} {B:A->Type} {f f' f'' : forall x, B x}
  (h:f=f') (h':f'=f'') (x:A)
: apD10 (h @ h') x = apD10 h x @ apD10 h' x.
Proof.
  case h, h'; reflexivity.
Defined.

Definition apD10_V {A} {B:A->Type} {f g : forall x, B x} (h:f=g) (x:A)
  : apD10 (h^) x = (apD10 h x)^
:= match h with idpath => 1 end.

Definition ap10_1 {A B} {f:A->B} (x:A) : ap10 (idpath f) x = 1
  := 1.

Definition ap10_pp {A B} {f f' f'':A->B} (h:f=f') (h':f'=f'') (x:A)
  : ap10 (h @ h') x = ap10 h x @ ap10 h' x
:= apD10_pp h h' x.

Definition ap10_V {A B} {f g : A->B} (h : f = g) (x:A)
  : ap10 (h^) x = (ap10 h x)^
:= apD10_V h x.

(** [ap10] also behaves nicely on paths produced by [ap] *)
Lemma ap_ap10 {A B C} (f g : A -> B) (h : B -> C)
  (p : f = g) (a : A) :
  ap h (ap10 p a) = ap10 (ap (fun f' => h o f') p) a.
Proof.
  destruct p. exact 1.
Defined.

(** *** Transport and the groupoid structure of paths *)

Definition transport_1 {A : Type} (P : A -> Type) {x : A} (u : P x)
  : 1 # u = u
:= 1.

Definition transport_pp {A : Type} (P : A -> Type) {x y z : A} (p : x = y) (q : y = z) (u : P x) :
  p @ q # u = q # p # u :=
  match q with idpath =>
    match p with idpath => 1 end
  end.

Definition transport_pV {A : Type} (P : A -> Type) {x y : A} (p : x = y) (z : P y)
  : p # p^ # z = z
  := (transport_pp P p^ p z)^
  @ ap (fun r => transport P r z) (concat_Vp p).

Definition transport_Vp {A : Type} (P : A -> Type) {x y : A} (p : x = y) (z : P x)
  : p^ # p # z = z
  := (transport_pp P p p^ z)^
  @ ap (fun r => transport P r z) (concat_pV p).

(** In the future, we may expect to need some higher coherence for transport:
  for instance, that transport acting on the associator is trivial. *)
Definition transport_p_pp {A : Type} (P : A -> Type)
  {x y z w : A} (p : x = y) (q : y = z) (r : z = w)
  (u : P x)
  : ap (fun e => e # u) (concat_p_pp p q r)
    @ (transport_pp P (p@q) r u) @ ap (transport P r) (transport_pp P p q u)
  = (transport_pp P p (q@r) u) @ (transport_pp P q r (p#u))
  :> ((p @ (q @ r)) # u = r # q # p # u) .
Proof.
  destruct p, q, r.  simpl.  exact 1.
Defined.

(* Here is another coherence lemma for transport. *)
Definition transport_pVp {A} (P : A -> Type) {x y:A} (p:x=y) (z:P x)
  : transport_pV P p (transport P p z)
  = ap (transport P p) (transport_Vp P p z).
Proof.
  destruct p; reflexivity.
Defined.

(** Dependent transport in a doubly dependent type. *)

Definition transportD {A : Type} (B : A -> Type) (C : forall a:A, B a -> Type)
  {x1 x2 : A} (p : x1 = x2) (y : B x1) (z : C x1 y)
  : C x2 (p # y)
  :=
  match p with idpath => z end.

(** Transporting along higher-dimensional paths *)

Definition transport2 {A : Type} (P : A -> Type) {x y : A} {p q : x = y}
  (r : p = q) (z : P x)
  : p # z = q # z
  := ap (fun p' => p' # z) r.

(** An alternative definition. *)
Definition transport2_is_ap10 {A : Type} (Q : A -> Type) {x y : A} {p q : x = y}
  (r : p = q) (z : Q x)
  : transport2 Q r z = ap10 (ap (transport Q) r) z
  := match r with idpath => 1 end.

Definition transport2_p2p {A : Type} (P : A -> Type) {x y : A} {p1 p2 p3 : x = y}
  (r1 : p1 = p2) (r2 : p2 = p3) (z : P x)
  : transport2 P (r1 @ r2) z = transport2 P r1 z @ transport2 P r2 z.
Proof.
  destruct r1, r2; reflexivity.
Defined.

Definition transport2_V {A : Type} (Q : A -> Type) {x y : A} {p q : x = y}
  (r : p = q) (z : Q x)
  : transport2 Q (r^) z = (transport2 Q r z)^
  := match r with idpath => 1 end.

Definition concat_AT {A : Type} (P : A -> Type) {x y : A} {p q : x = y}
  {z w : P x} (r : p = q) (s : z = w)
  : ap (transport P p) s  @  transport2 P r w
    = transport2 P r z  @  ap (transport P q) s
  := match r with idpath => (concat_p1 _ @ (concat_1p _)^) end.

(* TODO: What should this be called? *)
Lemma ap_transport {A} {P Q : A -> Type} {x y : A} (p : x = y) (f : forall x, P x -> Q x) (z : P x) :
  f y (p # z) = (p # (f x z)).
Proof.
  by induction p.
Defined.


(** *** Transporting in particular fibrations. *)

(** One frequently needs lemmas showing that transport in a certain dependent type is equal to some more explicitly defined operation, defined according to the structure of that dependent type.  For most dependent types, we prove these lemmas in the appropriate file in the types/ subdirectory.  Here we consider only the most basic cases. *)

(** Transporting in a constant fibration. *)
Definition transport_const {A B : Type} {x1 x2 : A} (p : x1 = x2) (y : B)
  : transport (fun x => B) p y = y.
Proof.
  destruct p.  exact 1.
Defined.

Definition transport2_const {A B : Type} {x1 x2 : A} {p q : x1 = x2}
  (r : p = q) (y : B)
  : transport_const p y = transport2 (fun _ => B) r y @ transport_const q y
  := match r with idpath => (concat_1p _)^ end.

(** Transporting in a pulled back fibration. *)
Lemma transport_compose {A B} {x y : A} (P : B -> Type) (f : A -> B)
  (p : x = y) (z : P (f x))
  : transport (fun x => P (f x)) p z  =  transport P (ap f p) z.
Proof.
  destruct p; reflexivity.
Defined.

(** A special case of [transport_compose] which seems to come up a lot. *)
Definition transport_idmap_ap A (P : A -> Type) x y (p : x = y) (u : P x)
: transport P p u = transport idmap (ap P p) u
  := match p with idpath => idpath end.

(** *** The behavior of [ap] and [apD]. *)

(** In a constant fibration, [apD] reduces to [ap], modulo [transport_const]. *)
Lemma apD_const {A B} {x y : A} (f : A -> B) (p: x = y) :
  apD f p = transport_const p (f x) @ ap f p.
Proof.
  destruct p; reflexivity.
Defined.

(** ** The 2-dimensional groupoid structure *)

(** Horizontal composition of 2-dimensional paths. *)
Definition concat2 {A} {x y z : A} {p p' : x = y} {q q' : y = z} (h : p = p') (h' : q = q')
  : p @ q = p' @ q'
:= match h, h' with idpath, idpath => 1 end.

Notation "p @@ q" := (concat2 p q)%path (at level 20) : path_scope.

(** 2-dimensional path inversion *)
Definition inverse2 {A : Type} {x y : A} {p q : x = y} (h : p = q)
  : p^ = q^
:= match h with idpath => 1 end.

(** *** Whiskering *)

Definition whiskerL {A : Type} {x y z : A} (p : x = y)
  {q r : y = z} (h : q = r) : p @ q = p @ r
:= 1 @@ h.

Definition whiskerR {A : Type} {x y z : A} {p q : x = y}
  (h : p = q) (r : y = z) : p @ r = q @ r
:= h @@ 1.

(** *** Unwhiskering, a.k.a. cancelling. *)

Lemma cancelL {A} {x y z : A} (p : x = y) (q r : y = z)
  : (p @ q = p @ r) -> (q = r).
Proof.
  destruct p, r.
  intro a.
  exact ((concat_1p q)^ @ a).
Defined.

Lemma cancelR {A} {x y z : A} (p q : x = y) (r : y = z)
  : (p @ r = q @ r) -> (p = q).
Proof.
  destruct r, p.
  intro a.
  exact (a @ concat_p1 q).
Defined.

(** Whiskering and identity paths. *)

Definition whiskerR_p1 {A : Type} {x y : A} {p q : x = y} (h : p = q) :
  (concat_p1 p) ^ @ whiskerR h 1 @ concat_p1 q = h
  :=
  match h with idpath =>
    match p with idpath =>
      1
    end end.

Definition whiskerR_1p {A : Type} {x y z : A} (p : x = y) (q : y = z) :
  whiskerR 1 q = 1 :> (p @ q = p @ q)
  :=
  match q with idpath => 1 end.

Definition whiskerL_p1 {A : Type} {x y z : A} (p : x = y) (q : y = z) :
  whiskerL p 1 = 1 :> (p @ q = p @ q)
  :=
  match q with idpath => 1 end.

Definition whiskerL_1p {A : Type} {x y : A} {p q : x = y} (h : p = q) :
  (concat_1p p) ^ @ whiskerL 1 h @ concat_1p q = h
  :=
  match h with idpath =>
    match p with idpath =>
      1
    end end.

Definition concat2_p1 {A : Type} {x y : A} {p q : x = y} (h : p = q) :
  h @@ 1 = whiskerR h 1 :> (p @ 1 = q @ 1)
  :=
  match h with idpath => 1 end.

Definition concat2_1p {A : Type} {x y : A} {p q : x = y} (h : p = q) :
  1 @@ h = whiskerL 1 h :> (1 @ p = 1 @ q)
  :=
  match h with idpath => 1 end.


(** The interchange law for concatenation. *)
Definition concat_concat2 {A : Type} {x y z : A} {p p' p'' : x = y} {q q' q'' : y = z}
  (a : p = p') (b : p' = p'') (c : q = q') (d : q' = q'') :
  (a @@ c) @ (b @@ d) = (a @ b) @@ (c @ d).
Proof.
  case d.
  case c.
  case b.
  case a.
  reflexivity.
Defined.

(** The interchange law for whiskering.  Special case of [concat_concat2]. *)
Definition concat_whisker {A} {x y z : A} (p p' : x = y) (q q' : y = z) (a : p = p') (b : q = q') :
  (whiskerR a q) @ (whiskerL p' b) = (whiskerL p b) @ (whiskerR a q')
  :=
  match b with
    idpath =>
    match a with idpath =>
      (concat_1p _)^
    end
  end.

(** Structure corresponding to the coherence equations of a bicategory. *)

(** The "pentagonator": the 3-cell witnessing the associativity pentagon. *)
Definition pentagon {A : Type} {v w x y z : A} (p : v = w) (q : w = x) (r : x = y) (s : y = z)
  : whiskerL p (concat_p_pp q r s)
      @ concat_p_pp p (q@r) s
      @ whiskerR (concat_p_pp p q r) s
  = concat_p_pp p q (r@s) @ concat_p_pp (p@q) r s.
Proof.
  case p, q, r, s.  reflexivity.
Defined.

(** The 3-cell witnessing the left unit triangle. *)
Definition triangulator {A : Type} {x y z : A} (p : x = y) (q : y = z)
  : concat_p_pp p 1 q @ whiskerR (concat_p1 p) q
  = whiskerL p (concat_1p q).
Proof.
  case p, q.  reflexivity.
Defined.

(** The Eckmann-Hilton argument *)
Definition eckmann_hilton {A : Type} {x:A} (p q : 1 = 1 :> (x = x)) : p @ q = q @ p :=
  (whiskerR_p1 p @@ whiskerL_1p q)^
  @ (concat_p1 _ @@ concat_p1 _)
  @ (concat_1p _ @@ concat_1p _)
  @ (concat_whisker _ _ _ _ p q)
  @ (concat_1p _ @@ concat_1p _)^
  @ (concat_p1 _ @@ concat_p1 _)^
  @ (whiskerL_1p q @@ whiskerR_p1 p).

(** The action of functions on 2-dimensional paths *)

Definition ap02 {A B : Type} (f:A->B) {x y:A} {p q:x=y} (r:p=q) : ap f p = ap f q
  := match r with idpath => 1 end.

Definition ap02_pp {A B} (f:A->B) {x y:A} {p p' p'':x=y} (r:p=p') (r':p'=p'')
  : ap02 f (r @ r') = ap02 f r @ ap02 f r'.
Proof.
  case r, r'; reflexivity.
Defined.

Definition ap02_p2p {A B} (f:A->B) {x y z:A} {p p':x=y} {q q':y=z} (r:p=p') (s:q=q')
  : ap02 f (r @@ s) =   ap_pp f p q
                      @ (ap02 f r  @@  ap02 f s)
                      @ (ap_pp f p' q')^.
Proof.
  case r, s, p, q. reflexivity.
Defined.

Definition apD02 {A : Type} {B : A -> Type} {x y : A} {p q : x = y}
  (f : forall x, B x) (r : p = q)
  : apD f p = transport2 B r (f x) @ apD f q
  := match r with idpath => (concat_1p _)^ end.

(* And now for a lemma whose statement is much longer than its proof. *)
Definition apD02_pp {A} (B : A -> Type) (f : forall x:A, B x) {x y : A}
  {p1 p2 p3 : x = y} (r1 : p1 = p2) (r2 : p2 = p3)
  : apD02 f (r1 @ r2)
  = apD02 f r1
  @ whiskerL (transport2 B r1 (f x)) (apD02 f r2)
  @ concat_p_pp _ _ _
  @ (whiskerR (transport2_p2p B r1 r2 (f x))^ (apD f p3)).
Proof.
  destruct r1, r2. destruct p1. reflexivity.
Defined.

(** ** Tactics, hints, and aliases *)

(** [concat], with arguments flipped. Useful mainly in the idiom [apply (concatR (expression))]. Given as a notation not a definition so that the resultant terms are literally instances of [concat], with no unfolding required. *)
Notation concatR := (fun p q => concat q p).

Hint Resolve
  concat_1p concat_p1 concat_p_pp
  inv_pp inv_V
 : path_hints.

(* First try at a paths db
We want the RHS of the equation to become strictly simpler *)
Hint Rewrite
@concat_p1
@concat_1p
@concat_p_pp (* there is a choice here !*)
@concat_pV
@concat_Vp
@concat_V_pp
@concat_p_Vp
@concat_pp_V
@concat_pV_p
(*@inv_pp*) (* I am not sure about this one *)
@inv_V
@moveR_Mp
@moveR_pM
@moveL_Mp
@moveL_pM
@moveL_1M
@moveL_M1
@moveR_M1
@moveR_1M
@ap_1
(* @ap_pp
@ap_p_pp ?*)
@inverse_ap
@ap_idmap
(* @ap_compose
@ap_compose'*)
@ap_const
(* Unsure about naturality of [ap], was absent in the old implementation*)
@apD10_1
:paths.

Ltac hott_simpl :=
  autorewrite with paths in * |- * ; auto with path_hints.


==> anc/HoTT/theories/Pointed.timing <==
Chars 67 - 91 [Require~Import~Overture.] 0.023 secs (0.008u,0.012s)
Chars 93 - 121 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 122 - 151 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 245 - 275 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 317 - 379 [Global~Instance~ispointed_cont...] 0.001 secs (0.u,0.004s)
Chars 525 - 649 [Global~Instance~ispointed_fora...] 0.001 secs (0.u,0.s)
Chars 705 - 829 [Global~Instance~ispointed_sigm...] 0.016 secs (0.016u,0.s)
Chars 887 - 983 [Global~Instance~ispointed_prod...] 0.006 secs (0.008u,0.s)
Chars 1021 - 1091 [Global~Instance~ispointed_loop...] 0.001 secs (0.004u,0.s)
Chars 1136 - 1214 [Definition~loopSpace~(A~:~poin...] 0.002 secs (0.u,0.s)
Chars 1216 - 1433 [Fixpoint~iteratedLoopSpace~(n~...] 0.004 secs (0.004u,0.s)


==> anc/HoTT/theories/Pointed.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Pointed Types *)

Require Import Overture.

Local Open Scope path_scope.
Local Open Scope equiv_scope.

(** Allow ourselves to implicitly generalize over types [A] and [B], and a function [f]. *)
Generalizable Variables A B f.

(** Any contratible type is pointed. *)
Instance ispointed_contr `{Contr A} : IsPointed A := center A.

(** A pi type with a pointed target is pointed. *)
(** I'm not sure why I need to explicitly pass the instance to [point] here. -Jason Gross *)
Instance ispointed_forall `{H : forall a : A, IsPointed (B a)}
: IsPointed (forall a, B a)
  := fun a => @point (B a) (H a).

(** A sigma type of pointed components is pointed. *)
Instance ispointed_sigma `{IsPointed A} `{IsPointed (B (point A))}
: IsPointed (sigT B)
  := (point A; point (B (point A))).

(** A cartesian product of pointed types is pointed. *)
Instance ispointed_prod `{IsPointed A, IsPointed B} : IsPointed (A * B)
  := (point A, point B).

(** The type [x = x] is pointed. *)
Instance ispointed_loop_space A (a : A) : IsPointed (a = a) := idpath.

(** We can build an iterated loop space *)
Definition loopSpace (A : pointedType) : pointedType :=
  (A.1 = A.1; idpath).

Fixpoint iteratedLoopSpace (n : nat) (A : Type) `{H : IsPointed A} {struct n} : pointedType
  := match n with
       | O => existT IsPointed A (@point A H)
       | S p => iteratedLoopSpace p (point = point)
     end.


==> anc/HoTT/theories/Tactics.timing <==
Chars 45 - 132 [Require~Import~Overture~types....] 0.099 secs (0.028u,0.064s)
Chars 134 - 157 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 1814 - 2247 [Local~Ltac~path_forall_beta_t~...] 0. secs (0.u,0.s)
Chars 2311 - 2493 [Lemma~path_forall_1_beta~`{Fun...] 0.004 secs (0.008u,0.s)
Chars 2494 - 2500 [Proof.] 0. secs (0.u,0.s)
Chars 2503 - 2522 [path_forall_beta_t.] 0.037 secs (0.028u,0.008s)
Chars 2523 - 2531 [Defined.] 0.009 secs (0.004u,0.004s)
Chars 2568 - 2998 [Lemma~path_forall_recr_beta'~`...] 0.011 secs (0.004u,0.008s)
Chars 2999 - 3005 [Proof.] 0. secs (0.u,0.s)
Chars 3008 - 3027 [path_forall_beta_t.] 0.082 secs (0.052u,0.032s)
Chars 3028 - 3036 [Defined.] 0.018 secs (0.012u,0.004s)
Chars 3115 - 3407 [Definition~transport_path_prod...] 0.006 secs (0.004u,0.004s)
Chars 3408 - 3414 [Proof.] 0. secs (0.u,0.s)
Chars 3417 - 3432 [path_induction.] 0.01 secs (0.008u,0.004s)
Chars 3435 - 3447 [reflexivity.] 0.002 secs (0.u,0.s)
Chars 3448 - 3456 [Defined.] 0.004 secs (0.u,0.004s)
Chars 3458 - 3772 [Definition~transport_path_prod...] 0.006 secs (0.008u,0.s)
Chars 3773 - 3779 [Proof.] 0. secs (0.u,0.s)
Chars 3782 - 3797 [path_induction.] 0.012 secs (0.004u,0.008s)
Chars 3800 - 3812 [reflexivity.] 0.003 secs (0.u,0.004s)
Chars 3813 - 3821 [Defined.] 0.005 secs (0.u,0.004s)
Chars 3872 - 4441 [Lemma~path_forall_recr_beta~`{...] 0.006 secs (0.004u,0.s)
Chars 4442 - 4448 [Proof.] 0. secs (0.u,0.s)
Chars 4451 - 4465 [etransitivity.] 0.005 secs (0.008u,0.s)
Chars 4468 - 4469 [-~] 0. secs (0.u,0.s)
Chars 4470 - 4499 [apply~path_forall_recr_beta'.] 0.003 secs (0.004u,0.s)
Chars 4502 - 4503 [-~] 0. secs (0.u,0.s)
Chars 4504 - 4537 [apply~transport_path_prod'_bet...] 0.003 secs (0.003u,0.s)
Chars 4538 - 4546 [Defined.] 0.005 secs (0.u,0.004s)
Chars 4924 - 7325 [Ltac~transport_path_forall_ham...] 0. secs (0.u,0.s)
Chars 7327 - 7484 [Ltac~transport_path_forall_ham...] 0. secs (0.u,0.s)
Chars 7526 - 7796 [Lemma~path_forall_2_beta'~`{Fu...] 0.01 secs (0.004u,0.004s)
Chars 7797 - 7803 [Proof.] 0. secs (0.u,0.004s)
Chars 7806 - 7835 [transport_path_forall_hammer.] 0.071 secs (0.032u,0.036s)
Chars 7838 - 7941 [repeat~match~goal~with~~~~~~~~...] 0.025 secs (0.016u,0.008s)
Chars 7944 - 7956 [reflexivity.] 0. secs (0.u,0.s)
Chars 7957 - 7961 [Qed.] 0.028 secs (0.02u,0.008s)
Chars 7963 - 8219 [Lemma~path_forall_2_beta~`{Fun...] 0.006 secs (0.004u,0.s)
Chars 8220 - 8226 [Proof.] 0. secs (0.u,0.s)
Chars 8229 - 8258 [transport_path_forall_hammer.] 0.053 secs (0.04u,0.012s)
Chars 8261 - 8273 [reflexivity.] 0.002 secs (0.u,0.004s)
Chars 8274 - 8278 [Qed.] 0.018 secs (0.012u,0.004s)
Chars 8743 - 8819 [Ltac~induction_hammer~H~:=~des...] 0. secs (0.u,0.s)
Chars 8979 - 9861 [Ltac~clear_contr_path~p~:=~~~l...] 0. secs (0.u,0.s)
Chars 9956 - 10029 [Ltac~clear_path_no_check~p~:=~...] 0. secs (0.u,0.s)
Chars 10030 - 10226 [Ltac~clear_path~p~:=~~~let~t~:...] 0. secs (0.u,0.s)
Chars 10630 - 10805 [Ltac~step_clear_paths~:=~~~mat...] 0. secs (0.u,0.s)
Chars 10806 - 10859 [Ltac~clear_paths~:=~progress~r...] 0. secs (0.u,0.s)
Chars 10914 - 11130 [Ltac~step_clear_paths_in_match...] 0. secs (0.u,0.s)
Chars 11131 - 11202 [Ltac~clear_paths_in_match~:=~p...] 0. secs (0.u,0.s)
Chars 11251 - 11427 [Definition~match_eta~T~(x~y~:~...] 0.004 secs (0.u,0.004s)
Chars 11429 - 11613 [Definition~match_eta1~T~(x~:~T...] 0.004 secs (0.u,0.004s)
Chars 11615 - 11803 [Definition~match_eta2~T~(x~:~T...] 0.004 secs (0.004u,0.s)
Chars 11942 - 12526 [Ltac~step_path_induction_hamme...] 0. secs (0.u,0.s)
Chars 12528 - 12601 [Ltac~path_induction_hammer~:=~...] 0. secs (0.u,0.s)
Chars 12709 - 12806 [Ltac~subst_body~:=~repeat~matc...] 0. secs (0.u,0.s)
Chars 12940 - 13018 [Ltac~do_with_hyp~tac~:=~match~...] 0. secs (0.u,0.s)
Chars 13020 - 13079 [Ltac~rewrite_hyp'~:=~do_with_h...] 0. secs (0.u,0.s)
Chars 13080 - 13120 [Ltac~rewrite_hyp~:=~repeat~rew...] 0. secs (0.u,0.s)
Chars 13121 - 13187 [Ltac~rewrite_rev_hyp'~:=~do_wi...] 0. secs (0.u,0.s)
Chars 13188 - 13236 [Ltac~rewrite_rev_hyp~:=~repeat...] 0. secs (0.u,0.s)
Chars 13238 - 13293 [Ltac~apply_hyp'~:=~do_with_hyp...] 0. secs (0.u,0.s)
Chars 13294 - 13330 [Ltac~apply_hyp~:=~repeat~apply...] 0. secs (0.u,0.s)
Chars 13331 - 13388 [Ltac~eapply_hyp'~:=~do_with_hy...] 0. secs (0.u,0.s)
Chars 13389 - 13427 [Ltac~eapply_hyp~:=~repeat~eapp...] 0. secs (0.u,0.s)
Chars 13490 - 13608 [Ltac~simpl_do_clear~tac~term~:...] 0. secs (0.u,0.s)
Chars 13610 - 13714 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 13715 - 13819 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 13820 - 13924 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 13926 - 14051 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.004s)
Chars 14052 - 14177 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14178 - 14303 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14305 - 14424 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14425 - 14544 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14545 - 14664 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14666 - 14806 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14807 - 14947 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 14948 - 15088 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15090 - 15217 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15218 - 15345 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15346 - 15473 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15476 - 15585 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15586 - 15695 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15696 - 15805 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15807 - 15937 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 15938 - 16068 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16069 - 16199 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16201 - 16325 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16326 - 16450 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16451 - 16575 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16577 - 16722 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16723 - 16868 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 16869 - 17014 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17016 - 17148 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17149 - 17281 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17282 - 17414 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17417 - 17526 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17527 - 17636 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17637 - 17746 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17748 - 17878 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 17879 - 18009 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18010 - 18140 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18142 - 18266 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18267 - 18391 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18392 - 18516 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18518 - 18663 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18664 - 18809 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18810 - 18955 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 18957 - 19089 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 19090 - 19222 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 19223 - 19355 [Tactic~Notation~~~"simpl"~"rew...] 0. secs (0.u,0.s)
Chars 19402 - 19481 [Ltac~head~expr~:=~match~expr~w...] 0. secs (0.u,0.s)
Chars 19483 - 19549 [Ltac~head_hnf~expr~:=~let~expr...] 0. secs (0.u,0.s)
Chars 19801 - 19944 [Ltac~destruct_all_matches_then...] 0. secs (0.u,0.s)
Chars 19946 - 20035 [Ltac~destruct_all_matches~matc...] 0. secs (0.u,0.s)
Chars 20036 - 20114 [Ltac~destruct_all_matches'~mat...] 0. secs (0.u,0.s)
Chars 20167 - 20250 [Ltac~destruct_type_matcher~T~H...] 0. secs (0.u,0.s)
Chars 20251 - 20327 [Ltac~destruct_type~T~:=~destru...] 0. secs (0.u,0.s)
Chars 20328 - 20406 [Ltac~destruct_type'~T~:=~destr...] 0. secs (0.u,0.s)
Chars 20408 - 20487 [Ltac~destruct_head_matcher~T~H...] 0. secs (0.u,0.s)
Chars 20488 - 20564 [Ltac~destruct_head~T~:=~destru...] 0. secs (0.u,0.s)
Chars 20565 - 20643 [Ltac~destruct_head'~T~:=~destr...] 0. secs (0.u,0.s)
Chars 20645 - 20732 [Ltac~destruct_head_hnf_matcher...] 0. secs (0.u,0.s)
Chars 20733 - 20817 [Ltac~destruct_head_hnf~T~:=~~~...] 0. secs (0.u,0.s)
Chars 20818 - 20904 [Ltac~destruct_head_hnf'~T~:=~~...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/Tactics.v <==
(* -*- mode: coq; mode: visual-line -*-  *)

Require Import Overture types.Prod types.Forall PathGroupoids Contractible types.Paths.

Set Implicit Arguments.

(** * Extra tactics for homotopy type theory. *)

(** ** Tactics for dealing with [Funext] *)
(** *** Tactics about [transport]ing with [path_forall] *)

(** Given using the variable names from [transport : forall {A : Type} (P : A -> Type) {x y : A}, x = y -> P x -> P y] and [path_forall : {Funext} -> forall {A B} (f g : forall x : A, B x), (forall x : A, f x = g x) -> f = g]:

The high-level idea is that we don't really need functional extensionality if we end up just applying the functions to arguments anyway.  That is, if we have that [forall x, f x = g x], and we only talk about [f y] and [f z], then we don't actually need to transport across [f = g], just [f y = g y] and [f z = g z].

In a bit more detail, if we are transporting across [path_forall f g H], and in the function [P], all instances of [f] are applied to some expressions, say we only see [f x], [f y], ..., [f z], then we can eliminate the [path_forall] by explicitly transporting across [H x], [H y], ..., [H z].  The lemma [path_forall_1_beta] expresses this fact in the case that we see [f] applied to only a single argument in [P], and the tactic [transport_path_forall_hammer] is some fancy Ltac to auto-infer what [P] is and what the argument to [f] is.

The way the tactic does this is by creating an evar for [P] and an evar for the argument to [f], and then using a combination of [assert], [pattern], etc to figure out what each should be.  If you want to see how it works, you can step through each step of [transport_path_forall_hammer] when trying to prove [path_forall_2_beta]. *)

(** First, we prove some helpful lemmas about [path_forall] and [transport] *)
Local Ltac path_forall_beta_t :=
  lazymatch goal with
    | [ |- appcontext[@path_forall ?H ?A ?B ?f ?g ?e] ]
      => let X := fresh in
         pose proof (eissect (@path_forall H A B f g) e) as X;
           case X;
           generalize (@path_forall H A B f g e);
           clear X; clear e;
           intro X; destruct X;
           simpl;
           unfold apD10;
           rewrite !(path_forall_1 f)
  end;
  reflexivity.

(** The basic idea is expressed in the type of this lemma. *)
Lemma path_forall_1_beta `{Funext} A B x P f g e Px
: @transport (forall a : A, B a) (fun f => P (f x)) f g (@path_forall _ _ _ _ _ e) Px
  = @transport (B x) P (f x) (g x) (e x) Px.
Proof.
  path_forall_beta_t.
Defined.

(** The powerful recursive case *)
Lemma path_forall_recr_beta' `{Funext} A B x0 P f g e Px
: @transport (forall a : A, B a)
             (fun f => P f (f x0))
             f
             g
             (@path_forall _ _ _ _ _ e)
             Px
  = @transport ((forall a, B a) * B x0)%type
               (fun x => P (fst x) (snd x))
               (f, f x0)
               (g, g x0)
               (path_prod' (@path_forall _ _ _ _ _ e) (e x0))
               Px.
Proof.
  path_forall_beta_t.
Defined.

(** Two lemmas about [transport]ing across [path_prod'], used for cleanup *)
Definition transport_path_prod'_beta A B P (x x' : A) (y y' : B) (HA : x = x') (HB : y = y') (Px : P (x, y))
: @transport (A * B) P (x, y) (x', y') (@path_prod' A B x x' y y' HA HB) Px
  = @transport A (fun x => P (x, y')) x x' HA
               (@transport B (fun y => P (x, y)) y y' HB Px).
Proof.
  path_induction.
  reflexivity.
Defined.

Definition transport_path_prod'_beta' A B P (x x' : A) (y y' : B) (HA : x = x') (HB : y = y') (Px : P x y)
: @transport (A * B) (fun xy => P (fst xy) (snd xy)) (x, y) (x', y') (@path_prod' A B x x' y y' HA HB) Px
  = @transport A (fun x => P x y') x x' HA
               (@transport B (fun y => P x y) y y' HB Px).
Proof.
  path_induction.
  reflexivity.
Defined.

(** Rewrite the recursive case after clean-up *)
Lemma path_forall_recr_beta `{Funext} A B x0 P f g e Px
: @transport (forall a : A, B a)
             (fun f => P f (f x0))
             f
             g
             (@path_forall _ _ _ _ _ e)
             Px
  = @transport (forall x : A, B x)
               (fun x => P x (g x0))
               f
               g
               (@path_forall H A B f g e)
               (@transport (B x0)
                           (fun y => P f y)
                           (f x0)
                           (g x0)
                           (e x0)
                           Px).
Proof.
  etransitivity.
  - apply path_forall_recr_beta'.
  - apply transport_path_prod'_beta'.
Defined.


(** The sledge-hammer for computing with [transport]ing across a [path_forall].  Note that it uses [rewrite], and so should only be used in opaque proofs. *)

(** We separate the inference part and the rewrite part to avoid 'Anomaly: Uncaught exception Invalid_argument("to_constraints: non-trivial algebraic constraint between universes", _).
Please report.' on rewrite *)

Ltac transport_path_forall_hammer_helper :=
  (* pull out the parts of the goal to use [path_forall_recr_beta] *)
  let F := match goal with |- appcontext[@transport _ (fun x0 => @?F x0) _ _ (@path_forall ?H ?X ?T ?f ?g ?e)] => constr:(F) end in
  let H := match goal with |- appcontext[@transport _ (fun x0 => @?F x0) _ _ (@path_forall ?H ?X ?T ?f ?g ?e)] => constr:(H) end in
  let X := match goal with |- appcontext[@transport _ (fun x0 => @?F x0) _ _ (@path_forall ?H ?X ?T ?f ?g ?e)] => constr:(X) end in
  let T := match goal with |- appcontext[@transport _ (fun x0 => @?F x0) _ _ (@path_forall ?H ?X ?T ?f ?g ?e)] => constr:(T) end in
  let t0 := fresh "t0" in
  let t1 := fresh "t1" in
  let T1 := lazymatch type of F with (?T -> _) -> _ => constr:(T) end in
      evar (t1 : T1);
    let T0 := lazymatch type of F with (forall a : ?A, @?B a) -> ?C => constr:((forall a : A, B a) -> B t1 -> C) end in
        evar (t0 : T0);
      (* make a dummy goal to figure out the functional form of [P] in [@transport _ P] *)
      let dummy := fresh in
      assert (dummy : forall x0, F x0 = t0 x0 (x0 t1));
        [ let x0 := fresh in
          intro x0;
            simpl in *;
            let GL0 := lazymatch goal with |- ?GL0 = _ => constr:(GL0) end in
                let GL0' := fresh in
                let GL1' := fresh in
                set (GL0' := GL0);
                  (* find [x0] applied to some argument, and note the argument *)
                  let arg := match GL0 with appcontext[x0 ?arg] => constr:(arg) end in
                  assert (t1 = arg) by (subst t1; reflexivity); subst t1;
                  pattern (x0 arg) in GL0';
                  match goal with
                    | [ GL0'' := ?GR _ |- _ ] => constr_eq GL0' GL0'';
                                                pose GR as GL1'
                  end;
                  (* remove the other instances of [x0], and figure out the shape *)
                  pattern x0 in GL1';
                  match goal with
                    | [ GL1'' := ?GR _ |- _ ] => constr_eq GL1' GL1'';
                                                assert (t0 = GR)
                  end;
                  subst t0; [ reflexivity | reflexivity ]
              | clear dummy ];
        let p := fresh in
        pose (@path_forall_recr_beta H X T t1 t0) as p;
          simpl in *;
          rewrite p;
          subst t0 t1 p.

Ltac transport_path_forall_hammer :=
  progress
    repeat (
      transport_path_forall_hammer_helper;
      cbv beta;
      rewrite ?transport_const
    ).

(** An example showing that it works *)
Lemma path_forall_2_beta' `{Funext} A B x0 x1 P f g e Px
: @transport (forall a : A, B a) (fun f => P (f x0) (f x1)) f g (@path_forall _ _ _ _ _ e) Px
  = @transport (B x0 * B x1)%type (fun x => P (fst x) (snd x)) (f x0, f x1) (g x0, g x1) (path_prod' (e x0) (e x1)) Px.
Proof.
  transport_path_forall_hammer.
  repeat match goal with
           | [ |- appcontext[e ?x] ] => induction (e x)
         end;
    simpl.
  reflexivity.
Qed.

Lemma path_forall_2_beta `{Funext} A B x0 x1 P f g e Px
: @transport (forall a : A, B a) (fun f => P (f x0) (f x1)) f g (@path_forall _ _ _ _ _ e) Px
  = transport (fun y : B x1 => P (g x0) y) (e x1)
     (transport (fun y : B x0 => P y (f x1)) (e x0) Px).
Proof.
  transport_path_forall_hammer.
  reflexivity.
Qed.

(** ** A more powerful variant of [path_induction] *)
(** We first define some helper tactics, and then define [path_induction_hammer], which has poor computational behavior, but is vastly more powerful than [path_induction], and removes paths which are discoverably contractible, and paths which only appear in the goal, etc. *)

(** A variant of [induction] which also tries [destruct] and [case], and may be extended to using other [destruct]-like tactics. *)
Ltac induction_hammer H :=
  destruct H || induction H || (case H; clear H).

(** Takes a term of type [_ = _], and tries to replace it by [idpath] by trying to prove that it's an hProp.  The ordering of attempts is tuned for speed. *)
Ltac clear_contr_path p :=
  let H := fresh in
  let T := type of p in
  progress (
      first [ assert (H : idpath = p) by exact (center _)
            | assert (H : idpath = p)
              by (
                  let a := match goal with |- @paths (?x = ?y) ?a ?b => constr:(a) end in
                  let b := match goal with |- @paths (?x = ?y) ?a ?b => constr:(b) end in
                  let x := match goal with |- @paths (?x = ?y) ?a ?b => constr:(x) end in
                  let y := match goal with |- @paths (?x = ?y) ?a ?b => constr:(y) end in
                  apply (@equiv_inv _ _ _ (@equiv_ap _ _ _ (@isequiv_apD10 _ _ _ x y) a b));
                  exact (center _)
                )
            | pose proof (@path_contr T _ idpath p) as H ];
      destruct H;
      (* now reduce any matches on [idpath] (and on other things too) *)
      cbv iota in *
    ).

(** Use both [induction_hammer] and [clear_contr_path] on a path, to try to get rid of it *)
Ltac clear_path_no_check p :=
  induction_hammer p || clear_contr_path p.
Ltac clear_path p :=
  let t := type of p in
  lazymatch eval hnf in t with
    | @paths _ _ _ => clear_path_no_check p
    | _ => fail 0 "clear_path only works on paths;" p "is not a path"
  end.

(** Run [clear_path] on hypotheses *)
(** We don't match only on things of type [_ = _], because maybe that's the head normal form, but it's hiding behind something else; [clear_path] will make sure it's of the right type.  We include some redundant cases at the top, for speed; it is faster to try to destruct everything first, and then do the full battery of tactics, than to just run the hammer. *)
Ltac step_clear_paths :=
  match goal with
    | [ p : _ = _ |- _ ] => destruct p
    | [ p : _ = _ |- _ ] => clear_path_no_check p
    | [ p : _ |- _ ] => clear_path p
  end.
Ltac clear_paths := progress repeat step_clear_paths.

(** Run [clear_path] on anything inside a [match] *)
Ltac step_clear_paths_in_match :=
  match goal with
    | [ |- appcontext[match ?p with idpath => _ end] ] => progress destruct p
    | [ |- appcontext[match ?p with idpath => _ end] ] => clear_path_no_check p
  end.
Ltac clear_paths_in_match := progress repeat step_clear_paths_in_match.

(** Now some lemmas about trivial [match]es *)
Definition match_eta T (x y : T) (H0 : x = y)
: (H0 = match H0 in (_ = y) return (x = y) with
          | idpath => idpath
        end)
  := match H0 with idpath => idpath end.

Definition match_eta1 T (x : T) (E : x = x)
: (match E in (_ = y) return (x = y) with
     | idpath => idpath
   end = idpath)
  -> idpath = E
  := fun H => ((H # match_eta E) ^)%path.

Definition match_eta2 T (x : T) (E : x = x)
: (idpath
   = match E in (_ = y) return (x = y) with
       | idpath => idpath
     end)
  -> idpath = E
  := fun H => match_eta1 E (H ^)%path.

(** And now the actual tactic.  Note that the order of the cases in the [match goal with ... end] is somewhat finely tuned for speed. *)
Ltac step_path_induction_hammer :=
  match goal with
    | _ => reflexivity
    | _ => intro
    | _ => progress simpl in *
    | _ => exact (contr _)
    | [ p : _ = _ |- _ ]
      => progress destruct p (* placed up here for speed *)
    | [ H : _ |- _ ]
      => let H' := fresh in assert (H' := match_eta1 _ H); destruct H'
    | [ H : _ |- _ ]
      => let H' := fresh in assert (H' := match_eta2 _ H); destruct H'
    | _ => step_clear_paths
    | _ => expand; step_clear_paths_in_match
    | _ => progress auto with path_hints
    | _ => done
    | _ => exact (center _)
  end.

Ltac path_induction_hammer := progress repeat step_path_induction_hammer.

(** * Miscellaneous tactics *)

(** Substitute all hypotheses with bodies, i.e., of the form [H := _]. *)
Ltac subst_body :=
  repeat match goal with
           | [ H := _ |- _ ] => subst H
         end.

(** Some tactics to do things with some arbitrary hypothesis in the context.  These tactics are similar to, e.g., [assumption]. *)

Ltac do_with_hyp tac :=
  match goal with
    | [ H : _ |- _ ] => tac H
  end.

Ltac rewrite_hyp' := do_with_hyp ltac:(fun H => rewrite H).
Ltac rewrite_hyp := repeat rewrite_hyp'.
Ltac rewrite_rev_hyp' := do_with_hyp ltac:(fun H => rewrite <- H).
Ltac rewrite_rev_hyp := repeat rewrite_rev_hyp'.

Ltac apply_hyp' := do_with_hyp ltac:(fun H => apply H).
Ltac apply_hyp := repeat apply_hyp'.
Ltac eapply_hyp' := do_with_hyp ltac:(fun H => eapply H).
Ltac eapply_hyp := repeat eapply_hyp'.

(** Run [simpl] on a hypothesis before rewriting with it. *)
Ltac simpl_do_clear tac term :=
  let H := fresh in
  assert (H := term);
    simpl in H |- *;
    tac H;
    clear H.

Tactic Notation "simpl" "rewrite"      constr(term) := simpl_do_clear ltac:(fun H => rewrite    H) term.
Tactic Notation "simpl" "rewrite" "->" constr(term) := simpl_do_clear ltac:(fun H => rewrite -> H) term.
Tactic Notation "simpl" "rewrite" "<-" constr(term) := simpl_do_clear ltac:(fun H => rewrite <- H) term.

Tactic Notation "simpl" "rewrite"      constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite    H in hyp) term.
Tactic Notation "simpl" "rewrite" "->" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite -> H in hyp) term.
Tactic Notation "simpl" "rewrite" "<-" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite <- H in hyp) term.

Tactic Notation "simpl" "rewrite"      constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite    H in * ) term.
Tactic Notation "simpl" "rewrite" "->" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite -> H in * ) term.
Tactic Notation "simpl" "rewrite" "<-" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite <- H in * ) term.

Tactic Notation "simpl" "rewrite"      constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite    H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "->" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite -> H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "<-" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite <- H in hyp |- * ) term.

Tactic Notation "simpl" "rewrite"      constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite    H in * |- ) term.
Tactic Notation "simpl" "rewrite" "->" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite -> H in * |- ) term.
Tactic Notation "simpl" "rewrite" "<-" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite <- H in * |- ) term.


Tactic Notation "simpl" "rewrite"      "!" constr(term) := simpl_do_clear ltac:(fun H => rewrite    !H) term.
Tactic Notation "simpl" "rewrite" "->" "!" constr(term) := simpl_do_clear ltac:(fun H => rewrite -> !H) term.
Tactic Notation "simpl" "rewrite" "<-" "!" constr(term) := simpl_do_clear ltac:(fun H => rewrite <- !H) term.

Tactic Notation "simpl" "rewrite"      "!" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite    !H in hyp) term.
Tactic Notation "simpl" "rewrite" "->" "!" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite -> !H in hyp) term.
Tactic Notation "simpl" "rewrite" "<-" "!" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite <- !H in hyp) term.

Tactic Notation "simpl" "rewrite"      "!" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite    !H in * ) term.
Tactic Notation "simpl" "rewrite" "->" "!" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite -> !H in * ) term.
Tactic Notation "simpl" "rewrite" "<-" "!" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite <- !H in * ) term.

Tactic Notation "simpl" "rewrite"      "!" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite    !H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "->" "!" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite -> !H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "<-" "!" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite <- !H in hyp |- * ) term.

Tactic Notation "simpl" "rewrite"      "!" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite    !H in * |- ) term.
Tactic Notation "simpl" "rewrite" "->" "!" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite -> !H in * |- ) term.
Tactic Notation "simpl" "rewrite" "<-" "!" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite <- !H in * |- ) term.


Tactic Notation "simpl" "rewrite"      "?" constr(term) := simpl_do_clear ltac:(fun H => rewrite    ?H) term.
Tactic Notation "simpl" "rewrite" "->" "?" constr(term) := simpl_do_clear ltac:(fun H => rewrite -> ?H) term.
Tactic Notation "simpl" "rewrite" "<-" "?" constr(term) := simpl_do_clear ltac:(fun H => rewrite <- ?H) term.

Tactic Notation "simpl" "rewrite"      "?" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite    ?H in hyp) term.
Tactic Notation "simpl" "rewrite" "->" "?" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite -> ?H in hyp) term.
Tactic Notation "simpl" "rewrite" "<-" "?" constr(term) "in" hyp(hyp) := simpl_do_clear ltac:(fun H => rewrite <- ?H in hyp) term.

Tactic Notation "simpl" "rewrite"      "?" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite    ?H in * ) term.
Tactic Notation "simpl" "rewrite" "->" "?" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite -> ?H in * ) term.
Tactic Notation "simpl" "rewrite" "<-" "?" constr(term) "in" "*" := simpl_do_clear ltac:(fun H => rewrite <- ?H in * ) term.

Tactic Notation "simpl" "rewrite"      "?" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite    ?H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "->" "?" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite -> ?H in hyp |- * ) term.
Tactic Notation "simpl" "rewrite" "<-" "?" constr(term) "in" hyp(hyp) "|-" "*" := simpl_do_clear ltac:(fun H => rewrite <- ?H in hyp |- * ) term.

Tactic Notation "simpl" "rewrite"      "?" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite    ?H in * |- ) term.
Tactic Notation "simpl" "rewrite" "->" "?" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite -> ?H in * |- ) term.
Tactic Notation "simpl" "rewrite" "<-" "?" constr(term) "in" "*" "|-" := simpl_do_clear ltac:(fun H => rewrite <- ?H in * |- ) term.

(** find the head of the given expression *)
Ltac head expr :=
  match expr with
    | ?f _ => head f
    | _ => expr
  end.

Ltac head_hnf expr := let expr' := eval hnf in expr in head expr'.

(* given a [matcher] that succeeds on some hypotheses and fails on
   others, destruct any matching hypotheses, and then execute [tac]
   after each [destruct].

   The [tac] part exists so that you can, e.g., [simpl in *], to
   speed things up. *)
Ltac destruct_all_matches_then matcher tac :=
  repeat match goal with
           | [ H : ?T |- _ ] => matcher T; destruct H; tac
         end.

Ltac destruct_all_matches matcher := destruct_all_matches_then matcher ltac:(simpl in *).
Ltac destruct_all_matches' matcher := destruct_all_matches_then matcher idtac.

(** matches anything whose type has a [T] in it *)
Ltac destruct_type_matcher T HT :=
  match HT with
    | context[T] => idtac
  end.
Ltac destruct_type T := destruct_all_matches ltac:(destruct_type_matcher T).
Ltac destruct_type' T := destruct_all_matches' ltac:(destruct_type_matcher T).

Ltac destruct_head_matcher T HT :=
  match head HT with
    | T => idtac
  end.
Ltac destruct_head T := destruct_all_matches ltac:(destruct_head_matcher T).
Ltac destruct_head' T := destruct_all_matches' ltac:(destruct_head_matcher T).

Ltac destruct_head_hnf_matcher T HT :=
  match head_hnf HT with
    | T => idtac
  end.
Ltac destruct_head_hnf T := destruct_all_matches ltac:(destruct_head_hnf_matcher T).
Ltac destruct_head_hnf' T := destruct_all_matches' ltac:(destruct_head_hnf_matcher T).


==> anc/HoTT/theories/Trunc.timing <==
Chars 69 - 142 [Require~Import~Overture~Contra...] 0.03 secs (0.004u,0.024s)
Chars 143 - 172 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 173 - 202 [Local~Open~Scope~trunc_scope.] 0. secs (0.u,0.s)
Chars 204 - 238 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 283 - 447 [Fixpoint~trunc_index_add~(m~n~...] 0.001 secs (0.u,0.s)
Chars 449 - 541 [Notation~"m~-2+~n"~:=~(trunc_i...] 0. secs (0.u,0.004s)
Chars 543 - 752 [Fixpoint~trunc_index_leq~(m~n~...] 0.001 secs (0.u,0.s)
Chars 754 - 843 [Notation~"m~<=~n"~:=~(trunc_in...] 0. secs (0.u,0.s)
Chars 940 - 1017 [Definition~contr_trunc_minus_t...] 0. secs (0.u,0.s)
Chars 1060 - 1126 [Global~Instance~trunc_succ~~`{...] 0. secs (0.004u,0.s)
Chars 1127 - 1133 [Proof.] 0. secs (0.u,0.s)
Chars 1136 - 1159 [generalize~dependent~A.] 0. secs (0.u,0.s)
Chars 1162 - 1208 [induction~n~as~[|~n~I];~simpl;...] 0.001 secs (0.u,0.s)
Chars 1211 - 1212 [-~] 0. secs (0.u,0.s)
Chars 1213 - 1237 [apply~contr_paths_contr.] 0.001 secs (0.u,0.s)
Chars 1240 - 1241 [-~] 0. secs (0.u,0.004s)
Chars 1242 - 1253 [apply~I,~H.] 0.001 secs (0.u,0.s)
Chars 1254 - 1258 [Qed.] 0.001 secs (0.u,0.s)
Chars 1260 - 1336 [Global~Instance~trunc_leq~~{m}...] 0.001 secs (0.003u,0.s)
Chars 1337 - 1343 [Proof.] 0. secs (0.u,0.s)
Chars 1346 - 1393 [generalize~dependent~A;~genera...] 0. secs (0.u,0.s)
Chars 1396 - 1451 [induction~n~as~[|~n'~IH];~intr...] 0.002 secs (0.004u,0.s)
Chars 1454 - 1455 [-~] 0. secs (0.u,0.s)
Chars 1469 - 1480 [assumption.] 0. secs (0.u,0.s)
Chars 1483 - 1484 [-~] 0. secs (0.u,0.s)
Chars 1500 - 1513 [destruct~Hmn.] 0. secs (0.u,0.s)
Chars 1516 - 1517 [-~] 0. secs (0.u,0.s)
Chars 1533 - 1573 [apply~@trunc_succ,~(IH~minus_t...] 0.001 secs (0.u,0.s)
Chars 1576 - 1577 [-~] 0. secs (0.u,0.s)
Chars 1595 - 1673 [intros~x~y;~apply~(IH~m');~aut...] 0.002 secs (0.u,0.s)
Chars 1674 - 1678 [Qed.] 0.002 secs (0.003u,0.s)
Chars 1833 - 1920 [Definition~trunc_equiv~`(f~:~A...] 0.001 secs (0.u,0.s)
Chars 1921 - 1927 [Proof.] 0. secs (0.u,0.s)
Chars 1930 - 1987 [generalize~dependent~f;~revert...] 0. secs (0.004u,0.s)
Chars 1990 - 2038 [induction~n~as~[|~n~I];~simpl;...] 0.001 secs (0.u,0.s)
Chars 2041 - 2042 [-~] 0. secs (0.u,0.s)
Chars 2043 - 2066 [refine~(contr_equiv~f).] 0.001 secs (0.u,0.s)
Chars 2069 - 2070 [-~] 0. secs (0.u,0.s)
Chars 2071 - 2082 [intros~x~y.] 0. secs (0.u,0.s)
Chars 2087 - 2160 [pose~proof~(fun~X~Y~=>~I~(f~^-...] 0.02 secs (0.016u,0.004s)
Chars 2165 - 2173 [clear~I.] 0. secs (0.u,0.s)
Chars 2178 - 2196 [typeclasses~eauto.] 0.619 secs (0.464u,0.156s)
Chars 2197 - 2201 [Qed.] 0.004 secs (0.004u,0.s)
Chars 2203 - 2292 [Definition~trunc_equiv'~`(f~:~...] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/Trunc.v <==
(* -*- mode: coq; mode: visual-line -*-  *)
(** * Truncatedness *)


Require Import Overture Contractible Equivalences types.Paths types.Unit.
Local Open Scope equiv_scope.
Local Open Scope trunc_scope.

Generalizable Variables A B m n f.

(** ** Arithmetic on truncation-levels. *)
Fixpoint trunc_index_add (m n : trunc_index) : trunc_index
  := match m with
       | minus_two => n
       | trunc_S m' => trunc_S (trunc_index_add m' n)
     end.

Notation "m -2+ n" := (trunc_index_add m n) (at level 50, left associativity) : trunc_scope.

Fixpoint trunc_index_leq (m n : trunc_index) : Type
  := match m, n with
       | minus_two, _ => Unit
       | trunc_S m', minus_two => Empty
       | trunc_S m', trunc_S n' => trunc_index_leq m' n'
     end.

Notation "m <= n" := (trunc_index_leq m n) (at level 70, no associativity) : trunc_scope.

(** ** Truncatedness proper. *)

(** A contractible space is (-2)-truncated, by definition. *)
Definition contr_trunc_minus_two `{H : IsTrunc minus_two A} : Contr A
  := H.

(** Truncation levels are cumulative. *)
Instance trunc_succ `{IsTrunc n A} : IsTrunc (trunc_S n) A | 1000.
Proof.
  generalize dependent A.
  induction n as [| n I]; simpl; intros A H x y.
  - apply contr_paths_contr.
  - apply I, H.
Qed.

Instance trunc_leq {m n} (Hmn : m <= n) `{IsTrunc m A} : IsTrunc n A | 1000.
Proof.
  generalize dependent A; generalize dependent m.
  induction n as [ | n' IH];
    intros [ | m'] Hmn A ? .
  - (* -2, -2 *) assumption.
  - (* S m', -2 *) destruct Hmn.
  - (* -2, S n' *) apply @trunc_succ, (IH minus_two); auto.
  - (* S m', S n' *) intros x y; apply (IH m');
                     auto with typeclass_instances.
Qed.

(** Equivalence preserves truncation (this is, of course, trivial with univalence).
   This is not an [Instance] because it causes infinite loops.
   *)
Definition trunc_equiv `(f : A -> B)
  `{IsTrunc n A} `{IsEquiv A B f}
  : IsTrunc n B.
Proof.
  generalize dependent f; revert B; generalize dependent A.
  induction n as [| n I]; simpl; intros A ? B f ?.
  - refine (contr_equiv f).
  - intros x y.
    pose proof (fun X Y => I (f^-1 x = f^-1 y) X (x = y) ((ap (f^-1))^-1) Y).
    clear I.
    typeclasses eauto.
Qed.

Definition trunc_equiv' `(f : A <~> B) `{IsTrunc n A}
  : IsTrunc n B
  := trunc_equiv f.


==> anc/HoTT/theories/TruncType.timing <==
Chars 84 - 237 [Require~Import~Overture~PathGr...] 1.305 secs (0.032u,0.532s)
Chars 238 - 267 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 269 - 301 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 595 - 613 [Section~TruncType.] 0. secs (0.u,0.s)
Chars 615 - 647 [Context~~`{Univalence}~`{Funex...] 0. secs (0.u,0.s)
Chars 649 - 785 [Record~TruncType~(n~:~trunc_in...] 0.001 secs (0.u,0.s)
Chars 1034 - 1067 [Arguments~BuildTruncType~_~_~{...] 0. secs (0.u,0.s)
Chars 1068 - 1099 [Arguments~trunctype_type~[_]~_...] 0. secs (0.u,0.s)
Chars 1100 - 1139 [Arguments~istrunc_trunctype_ty...] 0. secs (0.u,0.s)
Chars 1141 - 1189 [Global~Existing~Instance~istru...] 0. secs (0.u,0.s)
Chars 1191 - 1283 [Definition~issig_trunctype~{n~...] 0.001 secs (0.u,0.s)
Chars 1284 - 1290 [Proof.] 0. secs (0.u,0.s)
Chars 1293 - 1367 [issig~(@BuildTruncType~n)~(@tr...] 0.108 secs (0.04u,0.064s)
Chars 1368 - 1376 [Defined.] 0.03 secs (0.011u,0.016s)
Chars 1378 - 1489 [Definition~equiv_path_trunctyp...] 0.001 secs (0.u,0.003s)
Chars 1490 - 1496 [Proof.] 0. secs (0.u,0.s)
Chars 1499 - 1525 [equiv_via~(A~=~B~:>~Type).] 0.001 secs (0.u,0.s)
Chars 1530 - 1556 [apply~equiv_path_universe.] 0.002 secs (0.u,0.s)
Chars 1559 - 1621 [equiv_via~(issig_trunctype~^-1...] 0.04 secs (0.024u,0.012s)
Chars 1626 - 1664 [2:~apply~symmetry,~equiv_ap;~r...] 0.042 secs (0.036u,0.004s)
Chars 1667 - 1673 [simpl.] 0.002 secs (0.004u,0.s)
Chars 1674 - 1803 [apply~~(equiv_path_sigma_hprop...] 0.015 secs (0.011u,0.s)
Chars 1804 - 1812 [Defined.] 0.014 secs (0.008u,0.004s)
Chars 1814 - 1944 [Definition~path_trunctype~{n~:...] 0.003 secs (0.004u,0.s)
Chars 1946 - 2040 [Global~Instance~istrunc_trunct...] 0. secs (0.u,0.s)
Chars 2041 - 2047 [Proof.] 0. secs (0.u,0.s)
Chars 2050 - 2061 [intros~A~B.] 0. secs (0.u,0.s)
Chars 2064 - 2116 [apply~(@trunc_equiv~_~_~(equiv...] 0.005 secs (0.004u,0.s)
Chars 2121 - 2144 [2:~apply~equiv_isequiv.] 0.002 secs (0.004u,0.s)
Chars 2147 - 2165 [destruct~n~as~[|~n'].] 0.003 secs (0.u,0.s)
Chars 2170 - 2200 [apply~contr_equiv_contr_contr....] 0.003 secs (0.u,0.004s)
Chars 2247 - 2267 [apply~istrunc_equiv.] 0.003 secs (0.004u,0.s)
Chars 2268 - 2276 [Defined.] 0.011 secs (0.008u,0.004s)
Chars 2278 - 2360 [Global~Instance~Sn_trunctype~:...] 0.001 secs (0.u,0.s)
Chars 2361 - 2369 [intro~n.] 0. secs (0.u,0.s)
Chars 2370 - 2453 [apply~~(@trunc_equiv'~_~_~(equ...] 0.005 secs (0.u,0.004s)
Chars 2454 - 2462 [Defined.] 0.007 secs (0.003u,0.004s)
Chars 2464 - 2515 [Global~Instance~hProp_is_hSet~...] 0. secs (0.u,0.s)
Chars 2516 - 2573 [apply~(@trunc_equiv'~_~_~issig...] 0.003 secs (0.004u,0.s)
Chars 2574 - 2582 [Defined.] 0.008 secs (0.008u,0.s)
Chars 2584 - 2598 [End~TruncType.] 0.021 secs (0.008u,0.012s)


==> anc/HoTT/theories/TruncType.v <==
(* -*- mode: coq; mode: visual-line -*-  *)
(** * Universes of truncated types. *)

Require Import Overture PathGroupoids Trunc Equivalences HProp EquivalenceVarieties types.Arrow types.Paths types.Sigma types.Universe types.Record Misc.
Local Open Scope equiv_scope.

Generalizable Variables A B n f.

(** ** [TruncType]: Universes of truncated types *)

(** It is convenient for some purposes to consider the universe of all n-truncated types (within a given universe of types).  In particular, this allows us to state the important fact that each such universe is itself (n+1)-truncated. *)

Section TruncType.

Context `{Univalence} `{Funext}.

Record TruncType (n : trunc_index) := BuildTruncType {
  trunctype_type :> Type ;
  istrunc_trunctype_type : IsTrunc n trunctype_type
}.
(* Note: the naming of the second constructor is more than a little clunky.  However, the more obvious [istrunc_trunctype] is taken by the theorem below, that [IsTrunc (trunc_S n) (TruncType n)], which seems to have an even better claim to it. *)

Arguments BuildTruncType _ _ {_}.
Arguments trunctype_type [_] _.
Arguments istrunc_trunctype_type [_] _.

Global Existing Instance istrunc_trunctype_type.

Definition issig_trunctype {n : trunc_index}
  : { X : Type & IsTrunc n X } <~> TruncType n.
Proof.
  issig (@BuildTruncType n) (@trunctype_type n) (@istrunc_trunctype_type n).
Defined.

Definition equiv_path_trunctype {n : trunc_index} (A B : TruncType n)
  : (A <~> B) <~> (A = B :> TruncType n).
Proof.
  equiv_via (A = B :> Type).
    apply equiv_path_universe.
  equiv_via ((issig_trunctype ^-1 A) = (issig_trunctype ^-1 B)).
    2: apply symmetry, equiv_ap; refine _.
  simpl. apply (equiv_path_sigma_hprop
    (trunctype_type A; istrunc_trunctype_type A)
    (trunctype_type B; istrunc_trunctype_type B)).
Defined.

Definition path_trunctype {n : trunc_index} {A B : TruncType n}
  : A <~> B -> (A = B :> TruncType n)
:= equiv_path_trunctype A B.

Global Instance istrunc_trunctype {n : trunc_index}
  : IsTrunc (trunc_S n) (TruncType n) | 0.
Proof.
  intros A B.
  apply (@trunc_equiv _ _ (equiv_path_trunctype A B)).
    2: apply equiv_isequiv.
  case n as [ | n'].
    apply contr_equiv_contr_contr. (* The reason is different in this case. *)
  apply istrunc_equiv.
Defined.

Global Instance Sn_trunctype: forall n, IsTrunc (trunc_S n) (sigT (IsTrunc n)) |0.
intro n.
apply (@trunc_equiv' _ _ (equiv_inverse issig_trunctype) _ (@istrunc_trunctype n)).
Defined.

Global Instance hProp_is_hSet : (IsHSet hProp) | 0.
apply (@trunc_equiv' _ _ issig_hProp _ (Sn_trunctype _)).
Defined.

End TruncType.


==> anc/HoTT/theories/UnivalenceAxiom.timing <==
Chars 215 - 245 [Require~Import~types.Universe....] 0.465 secs (0.028u,0.18s)
Chars 247 - 283 [Polymorphic~Axiom~univalence_a...] 0. secs (0.u,0.s)
Chars 284 - 319 [Global~Existing~Instance~univa...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/UnivalenceAxiom.v <==
(** To assume the Univalence axiom outright, import this file.
    (Doing this instead of simply positing Univalence directly
    avoids creating multiple witnesses for the axiom in
    different developments.) *)

Require Import types.Universe.

Axiom univalence_axiom : Univalence.
Existing Instance univalence_axiom.


==> anc/HoTT/theories/categories/Adjoint/Adjoint.timing <==
Chars 43 - 64 [Require~Adjoint.Core.] 0.075 secs (0.024u,0.048s)
Chars 138 - 165 [Require~Adjoint.UnitCounit.] 0.002 secs (0.u,0.004s)
Chars 197 - 232 [Require~Adjoint.UniversalMorph...] 0.097 secs (0.036u,0.056s)
Chars 264 - 284 [Require~Adjoint.Hom.] 0.053 secs (0.02u,0.032s)
Chars 333 - 369 [Require~Adjoint.UnitCounitCoer...] 0.002 secs (0.u,0.003s)
Chars 370 - 399 [Require~Adjoint.HomCoercions.] 0.012 secs (0.008u,0.004s)
Chars 431 - 452 [Require~Adjoint.Dual.] 0.002 secs (0.u,0.004s)
Chars 490 - 512 [Require~Adjoint.Paths.] 0.01 secs (0.008u,0.s)
Chars 535 - 575 [Require~Adjoint.Composition.Co...] 0.074 secs (0.04u,0.036s)
Chars 577 - 598 [Include~~Adjoint.Core.] 0. secs (0.u,0.s)
Chars 599 - 626 [Include~~Adjoint.UnitCounit.] 0. secs (0.u,0.s)
Chars 627 - 662 [Include~~Adjoint.UniversalMorp...] 0. secs (0.u,0.s)
Chars 663 - 683 [Include~~Adjoint.Hom.] 0.001 secs (0.004u,0.s)
Chars 684 - 720 [Include~~Adjoint.UnitCounitCoe...] 0.002 secs (0.u,0.s)
Chars 721 - 750 [Include~~Adjoint.HomCoercions....] 0.003 secs (0.004u,0.s)
Chars 751 - 772 [Include~~Adjoint.Dual.] 0. secs (0.004u,0.s)
Chars 773 - 795 [Include~~Adjoint.Paths.] 0.002 secs (0.u,0.s)
Chars 796 - 836 [Include~~Adjoint.Composition.C...] 0.023 secs (0.024u,0.s)
Chars 838 - 871 [Require~Export~Adjoint.Notatio...] 0.007 secs (0.003u,0.004s)


==> anc/HoTT/theories/categories/Adjoint/Adjoint.v <==
(** * Adjunctions *)
(** ** Definitions *)
Require Adjoint.Core.
(** *** unit+UMP *)
(** *** counit+UMP *)
(** *** unit+counit+zig+zag *)
Require Adjoint.UnitCounit.
(** *** universal morphisms *)
Require Adjoint.UniversalMorphisms.
(** *** hom-set isomorphism *)
Require Adjoint.Hom.
(** ** Coercions between various definitions *)
Require Adjoint.UnitCounitCoercions.
Require Adjoint.HomCoercions.
(** ** Opposite adjunctions *)
Require Adjoint.Dual.
(** ** Path spaces of adjunctions *)
Require Adjoint.Paths.
(** ** Composition *)
Require Adjoint.Composition.Composition.

Include Adjoint.Core.
Include Adjoint.UnitCounit.
Include Adjoint.UniversalMorphisms.
Include Adjoint.Hom.
Include Adjoint.UnitCounitCoercions.
Include Adjoint.HomCoercions.
Include Adjoint.Dual.
Include Adjoint.Paths.
Include Adjoint.Composition.Composition.

Require Export Adjoint.Notations.


==> anc/HoTT/theories/categories/Adjoint/Composition/AssociativityLaw.timing <==
Chars 49 - 118 [Require~Import~Category.Core~F...] 0.04 secs (0.003u,0.032s)
Chars 119 - 159 [Require~Import~Functor.Composi...] 0.015 secs (0.u,0.016s)
Chars 160 - 200 [Require~Import~Functor.Composi...] 0.112 secs (0.024u,0.08s)
Chars 201 - 304 [Require~Import~Adjoint.Composi...] 0.193 secs (0.007u,0.164s)
Chars 305 - 344 [Require~Adjoint.Composition.La...] 0.032 secs (0.004u,0.028s)
Chars 345 - 428 [Require~Import~types.Sigma~HoT...] 0.02 secs (0.u,0.016s)
Chars 430 - 456 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 457 - 480 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 481 - 509 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 510 - 534 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 536 - 570 [Local~Open~Scope~adjunction_sc...] 0. secs (0.u,0.s)
Chars 571 - 603 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 605 - 632 [Section~composition_lemmas.] 0. secs (0.u,0.s)
Chars 635 - 742 [Local~Notation~AdjunctionWithF...] 0. secs (0.u,0.s)
Chars 746 - 769 [Context~~`{H0~:~Funext}.] 0. secs (0.u,0.s)
Chars 773 - 798 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 801 - 826 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 829 - 854 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 857 - 882 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 886 - 911 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 914 - 940 [Polymorphic~Variable~F'~:~Func...] 0. secs (0.u,0.s)
Chars 943 - 968 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 971 - 997 [Polymorphic~Variable~G'~:~Func...] 0. secs (0.u,0.s)
Chars 1000 - 1025 [Polymorphic~Variable~H~:~Funct...] 0. secs (0.u,0.s)
Chars 1028 - 1054 [Polymorphic~Variable~H'~:~Func...] 0. secs (0.004u,0.s)
Chars 1058 - 1080 [Polymorphic~Variable~AF~:~F~-|...] 0. secs (0.u,0.s)
Chars 1083 - 1105 [Polymorphic~Variable~AG~:~G~-|...] 0. secs (0.u,0.s)
Chars 1108 - 1130 [Polymorphic~Variable~AH~:~H~-|...] 0. secs (0.u,0.s)
Chars 1134 - 1168 [Open~Scope~adjunction_scope.] 0. secs (0.u,0.s)
Chars 1172 - 1278 [Lemma~associativity~:~~((_,~_)...] 0.024 secs (0.02u,0.004s)
Chars 1281 - 1287 [Proof.] 0. secs (0.u,0.s)
Chars 1292 - 1326 [apply~path_sigma_uncurried;~si...] 0.041 secs (0.024u,0.016s)
Chars 1331 - 1536 [exists~~(path_prod'~(Functor.C...] 24.275 secs (24.041u,0.232s)
Chars 1539 - 1543 [Qed.] 8.273 secs (8.268u,0.008s)
Chars 1544 - 1567 [End~composition_lemmas.] 0.453 secs (0.452u,0.s)
Chars 1569 - 1608 [Hint~Resolve~@associativity:~c...] 0.013 secs (0.016u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Composition/AssociativityLaw.v <==
(** * Associativity of adjunction composition *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core.
Require Import Functor.Composition.Laws.
Require Import Adjoint.Composition.Core Adjoint.UnitCounit Adjoint.Core Adjoint.Paths Adjoint.Identity.
Require Adjoint.Composition.LawsTactic.
Require Import types.Sigma HoTT.Tactics types.Prod HoTT.PathGroupoids types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope adjunction_scope.
Local Open Scope morphism_scope.

Section composition_lemmas.
  Local Notation AdjunctionWithFunctors C D :=
    { fg : Functor C D * Functor D C
    | fst fg -| snd fg }.

  Context `{H0 : Funext}.

  Variable B : PreCategory.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Variable F : Functor B C.
  Variable F' : Functor C B.
  Variable G : Functor C D.
  Variable G' : Functor D C.
  Variable H : Functor D E.
  Variable H' : Functor E D.

  Variable AF : F -| F'.
  Variable AG : G -| G'.
  Variable AH : H -| H'.

  Local Open Scope adjunction_scope.

  Lemma associativity
  : ((_, _); (AH o AG) o AF) = ((_, _); AH o (AG o AF)) :> AdjunctionWithFunctors B E.
  Proof.
    apply path_sigma_uncurried; simpl.
    (exists (path_prod'
               (Functor.Composition.Laws.associativity _ _ _)
               (symmetry _ _ (Functor.Composition.Laws.associativity _ _ _))));
      Adjoint.Composition.LawsTactic.law_t.
  Qed.
End composition_lemmas.

Hint Resolve @associativity : category.


==> anc/HoTT/theories/categories/Adjoint/Composition/Composition.timing <==
Chars 53 - 86 [Require~Adjoint.Composition.Co...] 0.089 secs (0.036u,0.052s)
Chars 111 - 156 [Require~Adjoint.Composition.As...] 0.047 secs (0.024u,0.024s)
Chars 195 - 236 [Require~Adjoint.Composition.Id...] 0.018 secs (0.012u,0.003s)
Chars 238 - 271 [Include~~Adjoint.Composition.C...] 0. secs (0.u,0.s)
Chars 272 - 317 [Include~~Adjoint.Composition.A...] 0.006 secs (0.004u,0.s)
Chars 318 - 359 [Include~~Adjoint.Composition.I...] 0.016 secs (0.008u,0.008s)
Chars 361 - 403 [Module~Export~AdjointCompositi...] 0. secs (0.004u,0.s)
Chars 406 - 446 [Include~~AdjointCompositionCor...] 0. secs (0.u,0.s)
Chars 447 - 479 [End~AdjointCompositionNotation...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Composition/Composition.v <==
(** * Adjunction composition *)
(** ** Definition *)
Require Adjoint.Composition.Core.
(** ** Associativity *)
Require Adjoint.Composition.AssociativityLaw.
(** * Left and right identity laws *)
Require Adjoint.Composition.IdentityLaws.

Include Adjoint.Composition.Core.
Include Adjoint.Composition.AssociativityLaw.
Include Adjoint.Composition.IdentityLaws.

Module Export AdjointCompositionNotations.
  Include AdjointCompositionCoreNotations.
End AdjointCompositionNotations.


==> anc/HoTT/theories/categories/Adjoint/Composition/Core.timing <==
Chars 90 - 159 [Require~Import~Category.Core~F...] 0.207 secs (0.008u,0.096s)
Chars 160 - 239 [Require~Import~Functor.Composi...] 0.096 secs (0.u,0.056s)
Chars 240 - 303 [Require~Import~Functor.Identit...] 0.311 secs (0.016u,0.168s)
Chars 304 - 351 [Require~NaturalTransformation....] 0.095 secs (0.u,0.048s)
Chars 352 - 399 [Require~Import~Adjoint.UnitCou...] 0.552 secs (0.008u,0.272s)
Chars 400 - 434 [Require~Import~Category.Morphi...] 0.042 secs (0.u,0.02s)
Chars 435 - 463 [Require~Import~HoTT.Tactics.] 0.043 secs (0.u,0.024s)
Chars 465 - 491 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 492 - 515 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 516 - 544 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 545 - 569 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 571 - 617 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 668 - 684 [Section~compose.] 0. secs (0.u,0.s)
Chars 687 - 712 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 715 - 740 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 743 - 768 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 772 - 797 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 800 - 826 [Polymorphic~Variable~F'~:~Func...] 0. secs (0.u,0.s)
Chars 829 - 854 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 857 - 883 [Polymorphic~Variable~G'~:~Func...] 0. secs (0.u,0.s)
Chars 887 - 910 [Polymorphic~Variable~A'~:~F'~-...] 0. secs (0.u,0.s)
Chars 913 - 933 [Polymorphic~Variable~A~:~F~-|~...] 0. secs (0.u,0.s)
Chars 937 - 1011 [Definition~compose_unit~:~Natu...] 0.002 secs (0.004u,0.s)
Chars 1014 - 1020 [Proof.] 0. secs (0.u,0.s)
Chars 1025 - 1046 [pose~(eta~:=~unit~A).] 0.001 secs (0.004u,0.s)
Chars 1051 - 1074 [pose~(eta'~:=~unit~A').] 0.001 secs (0.u,0.s)
Chars 1079 - 1292 [refine~~((fun~(T~:~NaturalTran...] 0.64 secs (0.38u,0.256s)
Chars 1295 - 1303 [Defined.] 0.018 secs (0.016u,0.s)
Chars 1307 - 1383 [Definition~compose_counit~:~Na...] 0.002 secs (0.004u,0.s)
Chars 1386 - 1392 [Proof.] 0. secs (0.u,0.s)
Chars 1397 - 1420 [pose~(eps~:=~counit~A).] 0.001 secs (0.u,0.s)
Chars 1425 - 1450 [pose~(eps'~:=~counit~A').] 0.001 secs (0.004u,0.s)
Chars 1455 - 1670 [refine~~((fun~(T~:~NaturalTran...] 3.007 secs (2.948u,0.052s)
Chars 1673 - 1681 [Defined.] 0.017 secs (0.012u,0.s)
Chars 1685 - 1723 [Definition~compose~:~F'~o~F~-|...] 0.001 secs (0.u,0.s)
Chars 1726 - 1732 [Proof.] 0. secs (0.u,0.s)
Chars 1737 - 3207 [exists~compose_unit~compose_co...] 7.998 secs (7.96u,0.036s)
Chars 3210 - 3218 [Defined.] 0.079 secs (0.08u,0.s)
Chars 3219 - 3231 [End~compose.] 0.077 secs (0.076u,0.s)
Chars 3233 - 3279 [Module~Export~AdjointCompositi...] 0. secs (0.u,0.s)
Chars 3282 - 3322 [Infix~"o"~:=~compose~:~adjunct...] 0. secs (0.u,0.s)
Chars 3323 - 3359 [End~AdjointCompositionCoreNota...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Composition/Core.v <==
(** * Composition of adjunctions [F' ⊣ G' → F ⊣ G → (F' ∘ F) ⊣ (G ∘ G')] *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core NaturalTransformation.Composition.Core.
Require Import Functor.Identity NaturalTransformation.Identity.
Require NaturalTransformation.Composition.Laws.
Require Import Adjoint.UnitCounit Adjoint.Core.
Require Import Category.Morphisms.
Require Import HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope natural_transformation_scope.

(** ** via the unit+counit+zig+zag definition *)
Section compose.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Variable F : Functor C D.
  Variable F' : Functor D E.
  Variable G : Functor D C.
  Variable G' : Functor E D.

  Variable A' : F' -| G'.
  Variable A : F -| G.

  Definition compose_unit
  : NaturalTransformation 1 ((G o G') o (F' o F)).
  Proof.
    pose (unit A) as eta.
    pose (unit A') as eta'.
    refine ((fun (T : NaturalTransformation _ _)
                 (U : NaturalTransformation _ _)
             => T o (G oL eta' oR F) o U o eta) _ _);
      NaturalTransformation.Composition.Laws.nt_solve_associator.
  Defined.

  Definition compose_counit
  : NaturalTransformation ((F' o F) o (G o G')) 1.
  Proof.
    pose (counit A) as eps.
    pose (counit A') as eps'.
    refine ((fun (T : NaturalTransformation _ _)
                 (U : NaturalTransformation _ _)
             => eps' o U o (F' oL eps oR G') o T) _ _);
      NaturalTransformation.Composition.Laws.nt_solve_associator.
  Defined.

  Definition compose : F' o F -| G o G'.
  Proof.
    exists compose_unit compose_counit;
    simpl;
    abstract (
        repeat
          match goal with
            | _ => intro
            | _ => reflexivity
            | _ => progress rewrite ?identity_of, ?left_identity, ?right_identity
            | _ => rewrite <- ?composition_of, unit_counit_equation_1
            | _ => rewrite <- ?composition_of, unit_counit_equation_2
            | [ A : _ -| _ |- _ = 1%morphism ]
              => (etransitivity; [ | apply (unit_counit_equation_1 A) ];
                  instantiate; try_associativity_quick f_ap)
            | [ A : _ -| _ |- _ = 1%morphism ]
              => (etransitivity; [ | apply (unit_counit_equation_2 A) ];
                  instantiate; try_associativity_quick f_ap)
            | _ => repeat (try_associativity_quick rewrite <- !composition_of);
                  progress repeat apply ap;
                  rewrite ?composition_of
            | [ |- appcontext[components_of ?T] ]
              => (try_associativity_quick simpl rewrite <- (commutes T));
                try_associativity_quick (apply concat_right_identity
                                               || apply concat_left_identity)
            | [ |- appcontext[components_of ?T] ]
              => (try_associativity_quick simpl rewrite (commutes T));
                try_associativity_quick (apply concat_right_identity
                                               || apply concat_left_identity)
          end
      ).
  Defined.
End compose.

Module Export AdjointCompositionCoreNotations.
  Infix "o" := compose : adjunction_scope.
End AdjointCompositionCoreNotations.


==> anc/HoTT/theories/categories/Adjoint/Composition/IdentityLaws.timing <==
Chars 64 - 133 [Require~Import~Category.Core~F...] 0.049 secs (0.004u,0.036s)
Chars 134 - 174 [Require~Import~Functor.Composi...] 0.006 secs (0.u,0.004s)
Chars 175 - 215 [Require~Import~Functor.Composi...] 0.119 secs (0.016u,0.092s)
Chars 216 - 319 [Require~Import~Adjoint.Composi...] 0.192 secs (0.008u,0.164s)
Chars 320 - 359 [Require~Adjoint.Composition.La...] 0.006 secs (0.u,0.008s)
Chars 360 - 443 [Require~Import~types.Sigma~HoT...] 0.044 secs (0.u,0.036s)
Chars 445 - 471 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 472 - 495 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 496 - 524 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 525 - 549 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 551 - 585 [Local~Open~Scope~adjunction_sc...] 0. secs (0.u,0.s)
Chars 586 - 618 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 620 - 644 [Section~identity_lemmas.] 0. secs (0.u,0.s)
Chars 647 - 754 [Local~Notation~AdjunctionWithF...] 0. secs (0.u,0.s)
Chars 758 - 776 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 780 - 805 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 808 - 833 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 837 - 862 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.004u,0.s)
Chars 865 - 890 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 894 - 914 [Polymorphic~Variable~A~:~F~-|~...] 0. secs (0.u,0.s)
Chars 918 - 952 [Open~Scope~adjunction_scope.] 0. secs (0.u,0.s)
Chars 956 - 1040 [Lemma~left_identity~:~~((_,~_)...] 0.014 secs (0.011u,0.s)
Chars 1043 - 1049 [Proof.] 0. secs (0.u,0.s)
Chars 1054 - 1088 [apply~path_sigma_uncurried;~si...] 0.027 secs (0.016u,0.012s)
Chars 1093 - 1231 [exists~~(path_prod'~(Functor.C...] 0.08 secs (0.064u,0.016s)
Chars 1236 - 1273 [Adjoint.Composition.LawsTactic...] 3.156 secs (3.024u,0.132s)
Chars 1276 - 1280 [Qed.] 1.915 secs (1.908u,0.008s)
Chars 1284 - 1369 [Lemma~right_identity~:~~((_,~_...] 0.01 secs (0.011u,0.s)
Chars 1372 - 1378 [Proof.] 0. secs (0.u,0.s)
Chars 1383 - 1417 [apply~path_sigma_uncurried;~si...] 0.023 secs (0.024u,0.s)
Chars 1422 - 1562 [exists~~(path_prod'~(Functor.C...] 0.053 secs (0.052u,0.s)
Chars 1567 - 1604 [Adjoint.Composition.LawsTactic...] 2.993 secs (2.98u,0.012s)
Chars 1607 - 1611 [Qed.] 1.874 secs (1.872u,0.004s)
Chars 1612 - 1632 [End~identity_lemmas.] 0.07 secs (0.068u,0.s)
Chars 1634 - 1689 [Hint~Rewrite~~@left_identity~@...] 0.048 secs (0.048u,0.s)
Chars 1690 - 1747 [Hint~Immediate~@left_identity~...] 0.018 secs (0.02u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Composition/IdentityLaws.v <==
(** * Left and right identity laws of adjunction composition *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core.
Require Import Functor.Composition.Laws.
Require Import Adjoint.Composition.Core Adjoint.UnitCounit Adjoint.Core Adjoint.Paths Adjoint.Identity.
Require Adjoint.Composition.LawsTactic.
Require Import types.Sigma HoTT.Tactics types.Prod HoTT.PathGroupoids types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope adjunction_scope.
Local Open Scope morphism_scope.

Section identity_lemmas.
  Local Notation AdjunctionWithFunctors C D :=
    { fg : Functor C D * Functor D C
    | fst fg -| snd fg }.

  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.

  Variable F : Functor C D.
  Variable G : Functor D C.

  Variable A : F -| G.

  Local Open Scope adjunction_scope.

  Lemma left_identity
  : ((_, _); 1 o A) = ((_, _); A) :> AdjunctionWithFunctors C D.
  Proof.
    apply path_sigma_uncurried; simpl.
    (exists (path_prod'
               (Functor.Composition.Laws.left_identity _)
               (Functor.Composition.Laws.left_identity _))).
    Adjoint.Composition.LawsTactic.law_t.
  Qed.

  Lemma right_identity
  : ((_, _); A o 1) = ((_, _); A) :> AdjunctionWithFunctors C D.
  Proof.
    apply path_sigma_uncurried; simpl.
    (exists (path_prod'
               (Functor.Composition.Laws.right_identity _)
               (Functor.Composition.Laws.right_identity _))).
    Adjoint.Composition.LawsTactic.law_t.
  Qed.
End identity_lemmas.

Hint Rewrite @left_identity @right_identity : category.
Hint Immediate @left_identity @right_identity : category.


==> anc/HoTT/theories/categories/Adjoint/Composition/LawsTactic.timing <==
Chars 59 - 128 [Require~Import~Category.Core~F...] 0.059 secs (0.008u,0.04s)
Chars 129 - 169 [Require~Import~Functor.Composi...] 0.004 secs (0.u,0.004s)
Chars 170 - 210 [Require~Import~Functor.Composi...] 0.068 secs (0.028u,0.04s)
Chars 211 - 259 [Require~Import~Adjoint.UnitCou...] 0.077 secs (0.024u,0.048s)
Chars 260 - 326 [Require~Import~PathGroupoids~H...] 0.029 secs (0.u,0.028s)
Chars 328 - 354 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 355 - 378 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 379 - 407 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 408 - 432 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 434 - 2523 [Ltac~law_t~:=~~~rewrite~!trans...] 0.001 secs (0.u,0.004s)


==> anc/HoTT/theories/categories/Adjoint/Composition/LawsTactic.v <==
(** * Tactic for proving laws about adjoint composition *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core.
Require Import Functor.Composition.Laws.
Require Import Adjoint.UnitCounit Adjoint.Paths.
Require Import PathGroupoids HoTT.Tactics types.Prod types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Ltac law_t :=
  rewrite !transport_path_prod'; simpl;
  path_adjunction; simpl;
  repeat match goal with
           | [ |- appcontext[unit (transport ?P ?p ?z)] ]
             => simpl rewrite (@ap_transport _ P _ _ _ p (fun _ => @unit _ _ _ _) z)
           | [ |- appcontext[counit (transport ?P ?p ?z)] ]
             => simpl rewrite (@ap_transport _ P _ _ _ p (fun _ => @counit _ _ _ _) z)
           | [ |- appcontext[components_of (transport ?P ?p ?z)] ]
             => simpl rewrite (@ap_transport _ P _ _ _ p (fun _ => @components_of _ _ _ _) z)
         end;
  rewrite !transport_forall_constant;
  repeat
    match goal with
      | [ |- appcontext[transport (fun y => ?f (@object_of ?C ?D y ?x))] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (y x)) (@object_of C D))
      | [ |- appcontext[transport (fun y => ?f (?g (@object_of ?C ?D y ?x)))] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (g (y x))) (@object_of C D))
      | [ |- appcontext[transport (fun y => ?f (?g (?h (?i (@object_of ?C ?D y ?x)))))] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (g (h (i (y x))))) (@object_of C D))
      | [ |- appcontext[transport (fun y => ?f (@object_of ?C ?D y ?x) ?z)] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (y x) z) (@object_of C D))
      | [ |- appcontext[transport (fun y => ?f (?g (@object_of ?C ?D y ?x)) ?z)] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (g (y x)) z) (@object_of C D))
      | [ |- appcontext[transport (fun y => ?f (?g (?h (?i (@object_of ?C ?D y ?x)))) ?z)] ]
        => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (g (h (i (y x)))) z) (@object_of C D))
    end;
  unfold symmetry, symmetric_paths;
  rewrite ?ap_V;
  rewrite ?left_identity_fst, ?right_identity_fst, ?associativity_fst;
  simpl;
  repeat (
      rewrite
        ?identity_of,
      ?composition_of,
      ?Category.Core.left_identity,
      ?Category.Core.right_identity,
      ?Category.Core.associativity
    );
  try reflexivity.


==> anc/HoTT/theories/categories/Adjoint/Core.timing <==
Chars 21 - 55 [Require~Import~Adjoint.UnitCou...] 0.09 secs (0.032u,0.056s)
Chars 57 - 101 [Notation~Adjunction~:=~Adjunct...] 0. secs (0.u,0.003s)
Chars 103 - 138 [Module~Export~AdjointCoreNotat...] 0. secs (0.u,0.s)
Chars 141 - 214 [Infix~"-|"~:=~Adjunction~(at~l...] 0. secs (0.u,0.s)
Chars 215 - 240 [End~AdjointCoreNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Core.v <==
(** * Adjunctions *)
Require Import Adjoint.UnitCounit.

Notation Adjunction := AdjunctionUnitCounit.

Module Export AdjointCoreNotations.
  Infix "-|" := Adjunction (at level 60, right associativity) : type_scope.
End AdjointCoreNotations.


==> anc/HoTT/theories/categories/Adjoint/Dual.timing <==
Chars 63 - 132 [Require~Import~Category.Core~F...] 0.219 secs (0.012u,0.112s)
Chars 133 - 202 [Require~Import~Category.Dual~F...] 0.829 secs (0.012u,0.408s)
Chars 203 - 250 [Require~Import~Adjoint.UnitCou...] 0.303 secs (0.004u,0.14s)
Chars 251 - 308 [Require~Import~Functor.Identit...] 0.103 secs (0.u,0.052s)
Chars 310 - 336 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 337 - 360 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 361 - 389 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 390 - 414 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 416 - 448 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 450 - 467 [Section~opposite.] 0. secs (0.u,0.s)
Chars 470 - 495 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 498 - 523 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 527 - 834 [Definition~opposite~(F~:~Funct...] 0.436 secs (0.284u,0.152s)
Chars 838 - 1191 [Definition~opposite_inv~(F~:~F...] 4.002 secs (3.94u,0.06s)
Chars 1195 - 1509 [Definition~opposite'R~(F~:~Fun...] 1.178 secs (1.172u,0.004s)
Chars 1513 - 1827 [Definition~opposite'L~(F~:~Fun...] 1.222 secs (1.22u,0.s)
Chars 1828 - 1841 [End~opposite.] 0.004 secs (0.u,0.s)
Chars 1843 - 1901 [Local~Notation~"A~^op"~:=~(opp...] 0. secs (0.u,0.s)
Chars 1902 - 1965 [Local~Notation~"A~^op'"~:=~(op...] 0. secs (0.u,0.s)
Chars 1966 - 2041 [Local~Notation~"A~^op'L"~:=~(o...] 0. secs (0.u,0.s)
Chars 2042 - 2117 [Local~Notation~"A~^op'R"~:=~(o...] 0. secs (0.u,0.s)
Chars 2119 - 2147 [Section~opposite_involutive.] 0. secs (0.u,0.s)
Chars 2150 - 2175 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2178 - 2203 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2206 - 2231 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 2234 - 2259 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 2262 - 2282 [Polymorphic~Variable~A~:~F~-|~...] 0. secs (0.u,0.s)
Chars 2286 - 2352 [Local~Notation~op_op_id_F~:=~(...] 0. secs (0.u,0.s)
Chars 2355 - 2421 [Local~Notation~op_op_id_G~:=~(...] 0. secs (0.u,0.s)
Chars 2424 - 2491 [Local~Notation~op_op_id_C~:=~(...] 0. secs (0.u,0.s)
Chars 2494 - 2561 [Local~Notation~op_op_id_D~:=~(...] 0. secs (0.u,0.s)
Chars 2565 - 3212 [Lemma~opposite_involutive~:~~m...] 0.019 secs (0.016u,0.s)
Chars 3215 - 3221 [Proof.] 0. secs (0.u,0.s)
Chars 3226 - 3264 [destruct~A~as~((),~(),~?,~?),~...] 2.866 secs (2.844u,0.02s)
Chars 3269 - 3281 [reflexivity.] 0.769 secs (0.768u,0.004s)
Chars 3284 - 3292 [Defined.] 1.132 secs (1.124u,0.008s)
Chars 3293 - 3317 [End~opposite_involutive.] 0.074 secs (0.072u,0.s)
Chars 3319 - 3354 [Module~Export~AdjointDualNotat...] 0. secs (0.u,0.s)
Chars 3357 - 3409 [Notation~"A~^op"~:=~(opposite~...] 0. secs (0.u,0.s)
Chars 3412 - 3469 [Notation~"A~^op'"~:=~(opposite...] 0. secs (0.u,0.s)
Chars 3472 - 3541 [Notation~"A~^op'L"~:=~(opposit...] 0. secs (0.u,0.s)
Chars 3544 - 3613 [Notation~"A~^op'R"~:=~(opposit...] 0. secs (0.u,0.s)
Chars 3614 - 3639 [End~AdjointDualNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Dual.v <==
(** * Opposite adjunction [F ⊣ G → Gᵒᵖ ⊣ Fᵒᵖ] *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual Functor.Dual NaturalTransformation.Dual.
Require Import Adjoint.UnitCounit Adjoint.Core.
Require Import Functor.Identity Functor.Composition.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

Section opposite.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition opposite
             (F : Functor C D)
             (G : Functor D C)
             (A : F -| G)
  : G^op -| F^op
    := @Build_AdjunctionUnitCounit
         _ _ (G^op) (F^op)
         ((counit A)^op)
         ((unit A)^op)
         (unit_counit_equation_2 A)
         (unit_counit_equation_1 A).

  Definition opposite_inv
             (F : Functor C D)
             (G : Functor D C)
             (A : F^op -| G^op)
  : G -| F
    := @Build_AdjunctionUnitCounit
         _ _ G F
         (@opposite_tinv _ _ 1 (F o G) (counit A))
         (@opposite_tinv _ _ (G o F) 1 (unit A))
         (unit_counit_equation_2 A)
         (unit_counit_equation_1 A).

  Definition opposite'R
             (F : Functor C^op D^op)
             (G : Functor D C)
             (A : F -| G^op)
  : G -| F^op'
    := @Build_AdjunctionUnitCounit
         _ _ G (F^op')
         ((counit A)^op')
         ((unit A)^op')
         (unit_counit_equation_2 A)
         (unit_counit_equation_1 A).

  Definition opposite'L
             (F : Functor C D)
             (G : Functor D^op C^op)
             (A : F^op -| G)
  : G^op' -| F
    := @Build_AdjunctionUnitCounit
         _ _ (G^op') F
         ((counit A)^op')
         ((unit A)^op')
         (unit_counit_equation_2 A)
         (unit_counit_equation_1 A).
End opposite.

Local Notation "A ^op" := (opposite A) : adjunction_scope.
Local Notation "A ^op'" := (opposite_inv A) : adjunction_scope.
Local Notation "A ^op'L" := (opposite'L A) (at level 3) : adjunction_scope.
Local Notation "A ^op'R" := (opposite'R A) (at level 3) : adjunction_scope.

Section opposite_involutive.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.
  Variable A : F -| G.

  Local Notation op_op_id_F := (Functor.Dual.opposite_involutive F).
  Local Notation op_op_id_G := (Functor.Dual.opposite_involutive G).
  Local Notation op_op_id_C := (Category.Dual.opposite_involutive C).
  Local Notation op_op_id_D := (Category.Dual.opposite_involutive D).

  Lemma opposite_involutive
  : match
      op_op_id_F as Fop in (_ = F), op_op_id_G as Gop in (_ = G)
      return
      F -| G
    with
      | idpath, idpath
        => match
          op_op_id_C as Cop in (_ = C), op_op_id_D as Dop in (_ = D)
          return
          (match Cop in (_ = C), Dop in (_ = D) return Functor C D with
             | idpath, idpath => (F^op)^op
           end
             -|
             match Dop in (_ = D), Cop in (_ = C) return Functor D C with
               | idpath, idpath => (G^op)^op
             end)
        with
          | idpath, idpath
            => ((A^op)^op)%adjunction
        end
    end = A.
  Proof.
    destruct A as [[] [] ? ?], F, G, C, D.
    reflexivity.
  Defined.
End opposite_involutive.

Module Export AdjointDualNotations.
  Notation "A ^op" := (opposite A) : adjunction_scope.
  Notation "A ^op'" := (opposite_inv A) : adjunction_scope.
  Notation "A ^op'L" := (opposite'L A) (at level 3) : adjunction_scope.
  Notation "A ^op'R" := (opposite'R A) (at level 3) : adjunction_scope.
End AdjointDualNotations.


==> anc/HoTT/theories/categories/Adjoint/Hom.timing <==
Chars 29 - 71 [Require~Import~Category.Core~F...] 0.156 secs (0.008u,0.092s)
Chars 72 - 119 [Require~Import~Adjoint.Core~Ad...] 0.762 secs (0.02u,0.416s)
Chars 120 - 175 [Require~Import~FunctorCategory...] 0.402 secs (0.004u,0.192s)
Chars 176 - 218 [Require~Import~Category.Dual~F...] 0.113 secs (0.u,0.052s)
Chars 219 - 261 [Require~Import~Category.Prod~F...] 0.208 secs (0.004u,0.096s)
Chars 262 - 323 [Require~Import~HomFunctor~Natu...] 0.559 secs (0.02u,0.272s)
Chars 324 - 364 [Require~Import~Functor.Composi...] 0.054 secs (0.u,0.028s)
Chars 365 - 406 [Require~Import~FunctorCategory...] 0.048 secs (0.u,0.024s)
Chars 407 - 439 [Require~Import~Functor.Identit...] 0.051 secs (0.u,0.028s)
Chars 441 - 467 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 468 - 491 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 492 - 520 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 521 - 545 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 547 - 576 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 577 - 609 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 610 - 642 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 643 - 674 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 675 - 721 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 723 - 742 [Section~Adjunction.] 0. secs (0.u,0.s)
Chars 745 - 763 [Context~~`{Funext}.] 0. secs (0.003u,0.s)
Chars 766 - 791 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 794 - 819 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 822 - 847 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 850 - 875 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 1652 - 1684 [Opaque~NaturalIsomorphism.] 0. secs (0.u,0.s)
Chars 1688 - 1780 [Let~Adjunction_Type~:=~Eval~si...] 0.023 secs (0.012u,0.008s)
Chars 2015 - 3026 [Record~AdjunctionHom~~:=~~{mat...] 0.066 secs (0.036u,0.032s)
Chars 3027 - 3042 [End~Adjunction.] 0.031 secs (0.016u,0.012s)
Chars 3044 - 3100 [Coercion~mate_of~:~AdjunctionH...] 0.001 secs (0.004u,0.s)
Chars 3101 - 3148 [Bind~Scope~adjunction_scope~wi...] 0. secs (0.u,0.s)
Chars 3150 - 3229 [Arguments~mate_of~{_}~[C%categ...] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Hom.v <==
(** * Hom-Set Adjunctions *)
Require Import Category.Core Functor.Core.
Require Import Adjoint.Core Adjoint.UnitCounit.
Require Import FunctorCategory.Core Category.Morphisms.
Require Import Category.Dual Functor.Dual.
Require Import Category.Prod Functor.Prod.
Require Import HomFunctor NaturalTransformation.Isomorphisms.
Require Import Functor.Composition.Core.
Require Import FunctorCategory.Morphisms.
Require Import Functor.Identity.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.
Local Open Scope functor_scope.
Local Open Scope natural_transformation_scope.

Section Adjunction.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.

  (**
     Quoting the MIT 18.705 Lecture Notes:

     Let [C] and [D] be categories, [F : C → D] and [G : D → C]
     functors. We call [(F, G)] an adjoint pair, [F] the left adjoint
     of [G], and [G] the right adjoint of [F] if, for each object [A :
     C] and object [A' : D], there is a natural bijection

     [Hom_D (F A) A' ≅ Hom_C A (G A')]

     Here natural means that maps [B → A] and [A' → B'] induce a
     commutative diagram:

<<
       Hom_D (F A) A' ≅ Hom_C A (G A')
             |                 |
             |                 |
             |                 |
             |                 |
             V                 V
       Hom_D (F B) B' ≅ Hom_C B (G B')
>>
     *)

  (** We want to [simpl] out the notation machinery *)
  Local Opaque NaturalIsomorphism.

  Let Adjunction_Type := Eval simpl in hom_functor D o (F^op, 1) <~=~> hom_functor C o (1, G).
  (*Let Adjunction_Type := Eval simpl in HomFunctor D ⟨ F ⟨ 1 ⟩ , 1 ⟩ ≅ HomFunctor C ⟨ 1 , G ⟨ 1 ⟩ ⟩.*)
  (*Set Printing All.
  Print Adjunction_Type.*)
  (** Just putting in [Adjunction_Type] breaks [AMateOf] *)

  Record AdjunctionHom :=
    {
      mate_of : @NaturalIsomorphism
                  H
                  (Category.Prod.prod (Category.Dual.opposite C) D)
                  (@Core.set_cat H)
                  (@compose
                     (Category.Prod.prod (Category.Dual.opposite C) D)
                     (Category.Prod.prod (Category.Dual.opposite D) D)
                     (@Core.set_cat H) (@hom_functor H D)
                     (@pair (Category.Dual.opposite C)
                            (Category.Dual.opposite D) D D
                            (@opposite C D F) (identity D)))
                  (@compose
                     (Category.Prod.prod (Category.Dual.opposite C) D)
                     (Category.Prod.prod (Category.Dual.opposite C) C)
                     (@Core.set_cat H) (@hom_functor H C)
                     (@pair (Category.Dual.opposite C)
                            (Category.Dual.opposite C) D C
                            (identity (Category.Dual.opposite C)) G))
    }.
End Adjunction.

Coercion mate_of : AdjunctionHom >-> NaturalIsomorphism.
Bind Scope adjunction_scope with AdjunctionHom.

Arguments mate_of {_} [C%category D%category F%functor G%functor] _%adjunction.


==> anc/HoTT/theories/categories/Adjoint/HomCoercions.timing <==
Chars 75 - 144 [Require~Import~Category.Core~F...] 0.106 secs (0.004u,0.04s)
Chars 145 - 245 [Require~Import~Adjoint.Core~Ad...] 0.416 secs (0.048u,0.328s)
Chars 246 - 301 [Require~Import~FunctorCategory...] 0.025 secs (0.004u,0.02s)
Chars 302 - 344 [Require~Import~Category.Dual~F...] 0.005 secs (0.u,0.004s)
Chars 345 - 374 [Require~Import~Category.Prod.] 0.002 secs (0.u,0.004s)
Chars 375 - 436 [Require~Import~HomFunctor~Natu...] 0.004 secs (0.u,0.004s)
Chars 437 - 477 [Require~Import~Functor.Composi...] 0.002 secs (0.u,0.004s)
Chars 478 - 519 [Require~Import~FunctorCategory...] 0.003 secs (0.u,0.004s)
Chars 520 - 552 [Require~Import~Functor.Identit...] 0.002 secs (0.u,0.s)
Chars 553 - 607 [Require~Import~SetCategory.Cor...] 0.009 secs (0.004u,0.008s)
Chars 608 - 672 [Require~Import~HProp~HSet~type...] 0.021 secs (0.u,0.02s)
Chars 674 - 700 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 701 - 724 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 725 - 753 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 754 - 778 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 780 - 808 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 809 - 838 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 839 - 871 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 872 - 904 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 905 - 936 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 937 - 983 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 1028 - 1059 [Section~AdjunctionEquivalences...] 0. secs (0.u,0.s)
Chars 1062 - 1080 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1083 - 1108 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1111 - 1136 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1139 - 1164 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 1167 - 1192 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 1196 - 1232 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 1236 - 1268 [Open~Scope~morphism_scope.] 0. secs (0.u,0.s)
Chars 1339 - 1369 [Section~adjunction_naturality....] 0. secs (0.u,0.s)
Chars 1374 - 1405 [Polymorphic~Variable~A~:~Adjun...] 0.003 secs (0.004u,0.s)
Chars 1411 - 1424 [Section~nat1.] 0. secs (0.u,0.s)
Chars 1431 - 1521 [Context~~c~d~d'~(f~:~morphism~...] 0.002 secs (0.u,0.s)
Chars 1529 - 1633 [Let~adjunction_naturalityT~:=~...] 0.165 secs (0.1u,0.064s)
Chars 1641 - 1694 [Lemma~adjunction_naturality~:~...] 0.003 secs (0.u,0.004s)
Chars 1701 - 1707 [Proof.] 0. secs (0.u,0.s)
Chars 1716 - 1790 [pose~proof~(ap10~(commutes~A~(...] 1.158 secs (1.024u,0.136s)
Chars 1799 - 1859 [rewrite~?identity_of,~?left_id...] 0.693 secs (0.684u,0.008s)
Chars 1868 - 1877 [exact~H'.] 0.045 secs (0.044u,0.s)
Chars 1884 - 1888 [Qed.] 0.439 secs (0.44u,0.s)
Chars 1893 - 1902 [End~nat1.] 0.008 secs (0.008u,0.s)
Chars 1908 - 1921 [Section~nat2.] 0. secs (0.004u,0.s)
Chars 1928 - 2019 [Context~~c~c'~d~(f~:~morphism~...] 0.001 secs (0.u,0.s)
Chars 2027 - 2132 [Let~adjunction_naturalityT'~:=...] 0.105 secs (0.108u,0.s)
Chars 2140 - 2195 [Lemma~adjunction_naturality'~:...] 0.002 secs (0.u,0.s)
Chars 2202 - 2208 [Proof.] 0. secs (0.u,0.s)
Chars 2217 - 2291 [pose~proof~(ap10~(commutes~A~(...] 1.025 secs (1.02u,0.004s)
Chars 2300 - 2360 [rewrite~?identity_of,~?left_id...] 0.667 secs (0.668u,0.s)
Chars 2369 - 2378 [exact~H'.] 0.045 secs (0.048u,0.s)
Chars 2385 - 2389 [Qed.] 0.432 secs (0.424u,0.008s)
Chars 2394 - 2403 [End~nat2.] 0.008 secs (0.008u,0.s)
Chars 2406 - 2432 [End~adjunction_naturality.] 0.013 secs (0.012u,0.s)
Chars 3185 - 3372 [Lemma~adjunction_unit__of__adj...] 0.038 secs (0.036u,0.s)
Chars 3375 - 3381 [Proof.] 0. secs (0.u,0.s)
Chars 3386 - 3406 [apply~hprop_allpath.] 0.076 secs (0.072u,0.004s)
Chars 3411 - 3465 [intros~(g0,~H0)~(g1,~H1);~appl...] 1.466 secs (1.464u,0.s)
Chars 3470 - 3482 [destruct~H1.] 0.33 secs (0.328u,0.s)
Chars 3487 - 3524 [rewrite~!adjunction_naturality...] 0.542 secs (0.544u,0.s)
Chars 3529 - 3559 [rewrite~!right_identity~in~H0....] 0.586 secs (0.584u,0.004s)
Chars 3564 - 3593 [change~(idmap~g0~=~idmap~g1).] 0.004 secs (0.003u,0.s)
Chars 3598 - 3651 [rewrite~<-~(ap10~(@left_invers...] 0.796 secs (0.796u,0.s)
Chars 3656 - 3673 [simpl~rewrite~H0.] 0.252 secs (0.256u,0.s)
Chars 3678 - 3734 [simpl~rewrite~(ap10~(@left_inv...] 0.862 secs (0.86u,0.s)
Chars 3739 - 3751 [reflexivity.] 0.004 secs (0.004u,0.s)
Chars 3754 - 3758 [Qed.] 1.578 secs (1.58u,0.s)
Chars 3762 - 3938 [Lemma~adjunction_unit__of__adj...] 0.076 secs (0.076u,0.s)
Chars 3941 - 3947 [Proof.] 0. secs (0.u,0.s)
Chars 3952 - 4013 [simpl;~rewrite~adjunction_natu...] 0.404 secs (0.404u,0.s)
Chars 4018 - 4058 [rewrite~?left_identity,~?right...] 0.341 secs (0.344u,0.s)
Chars 4063 - 4075 [reflexivity.] 0.055 secs (0.056u,0.s)
Chars 4078 - 4082 [Qed.] 0.273 secs (0.272u,0.s)
Chars 4086 - 4180 [Definition~adjunction_unit__of...] 0.003 secs (0.003u,0.s)
Chars 4183 - 4189 [Proof.] 0. secs (0.u,0.s)
Chars 4194 - 4366 [exists~~(Build_NaturalTransfor...] 0.128 secs (0.132u,0.s)
Chars 4371 - 4382 [simpl~in~*.] 0.004 secs (0.004u,0.s)
Chars 4387 - 4400 [intros~c~d~f.] 0.001 secs (0.u,0.s)
Chars 4405 - 4433 [apply~contr_inhabited_hprop.] 0.05 secs (0.048u,0.s)
Chars 4438 - 4439 [-~] 0. secs (0.u,0.s)
Chars 4440 - 4489 [apply~adjunction_unit__of__adj...] 0.016 secs (0.016u,0.s)
Chars 4494 - 4495 [-~] 0. secs (0.u,0.s)
Chars 4496 - 4708 [exact~~(((A~(c,~d))~^-1)%morph...] 4.254 secs (4.244u,0.008s)
Chars 4711 - 4719 [Defined.] 0.853 secs (0.856u,0.s)
Chars 4720 - 4747 [End~AdjunctionEquivalences.] 0.144 secs (0.144u,0.s)
Chars 4749 - 4765 [Section~isequiv.] 0. secs (0.u,0.s)
Chars 4898 - 4923 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4926 - 4951 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 4954 - 4979 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 4982 - 5007 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.004u,0.s)
Chars 5011 - 5047 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 5051 - 5083 [Open~Scope~morphism_scope.] 0. secs (0.u,0.s)
Chars 5087 - 5119 [Polymorphic~Variable~T~:~Adjun...] 0. secs (0.u,0.s)
Chars 5123 - 5224 [Lemma~equiv_hom_set_adjunction...] 0.001 secs (0.u,0.s)
Chars 5227 - 5233 [Proof.] 0. secs (0.u,0.s)
Chars 5238 - 5384 [refine~~(equiv_adjointify~(fun...] 0.192 secs (0.192u,0.s)
Chars 5389 - 5390 [-~] 0. secs (0.u,0.s)
Chars 5391 - 5506 [match~goal~with~|~|-~@projT1~?...] 0.039 secs (0.04u,0.s)
Chars 5513 - 5528 [apply~(ap~pr1).] 0.18 secs (0.184u,0.s)
Chars 5535 - 5547 [apply~contr.] 0.118 secs (0.116u,0.s)
Chars 5552 - 5553 [-~] 0. secs (0.u,0.s)
Chars 5554 - 5637 [match~goal~with~|~|-~appcontex...] 0.097 secs (0.096u,0.s)
Chars 5640 - 5648 [Defined.] 0.242 secs (0.244u,0.s)
Chars 5649 - 5661 [End~isequiv.] 0.012 secs (0.012u,0.s)
Chars 5717 - 5749 [Section~AdjunctionEquivalences...] 0. secs (0.u,0.s)
Chars 5752 - 5770 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 5773 - 5798 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 5801 - 5826 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 5829 - 5854 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 5857 - 5882 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 5886 - 5922 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 5926 - 5958 [Open~Scope~morphism_scope.] 0. secs (0.u,0.s)
Chars 5962 - 6269 [Lemma~adjunction_hom__of__adju...] 0.018 secs (0.02u,0.s)
Chars 6272 - 6278 [Proof.] 0. secs (0.u,0.s)
Chars 6283 - 6308 [apply~path_forall;~intro.] 0.055 secs (0.056u,0.s)
Chars 6313 - 6353 [rewrite~!composition_of,~!asso...] 0.753 secs (0.752u,0.s)
Chars 6358 - 6387 [simpl~rewrite~(commutes~T~.1)....] 0.144 secs (0.148u,0.s)
Chars 6392 - 6404 [reflexivity.] 0.032 secs (0.032u,0.s)
Chars 6407 - 6411 [Qed.] 0.3 secs (0.3u,0.s)
Chars 6415 - 6522 [Definition~adjunction_hom__of_...] 0.003 secs (0.003u,0.s)
Chars 6525 - 6531 [Proof.] 0. secs (0.u,0.s)
Chars 6536 - 6548 [constructor.] 0.001 secs (0.004u,0.s)
Chars 6553 - 6601 [eexists~(Build_NaturalTransfor...] 0.024 secs (0.024u,0.s)
Chars 6606 - 6661 [apply~(@isisomorphism_natural_...] 0.081 secs (0.08u,0.s)
Chars 6666 - 6869 [exact~~(fun~cd~=>~~~@isiso_ise...] 0.067 secs (0.068u,0.s)
Chars 6874 - 6901 [Grab~Existential~Variables.] 0. secs (0.u,0.s)
Chars 6906 - 6912 [simpl.] 0.756 secs (0.756u,0.s)
Chars 6917 - 6924 [intros.] 0.004 secs (0.008u,0.s)
Chars 6929 - 6997 [exact~(adjunction_hom__of__adj...] 0.047 secs (0.048u,0.s)
Chars 7000 - 7008 [Defined.] 0.325 secs (0.312u,0.012s)
Chars 7009 - 7037 [End~AdjunctionEquivalences'.] 0.021 secs (0.02u,0.s)
Chars 7039 - 7119 [Coercion~adjunction_unit__of__...] 0. secs (0.u,0.s)
Chars 7121 - 7202 [Definition~AdjunctionUnitWithF...] 0.002 secs (0.004u,0.s)
Chars 7203 - 7288 [Definition~AdjunctionCounitWit...] 0.002 secs (0.004u,0.s)
Chars 7289 - 7382 [Definition~AdjunctionUnitCouni...] 0.001 secs (0.u,0.s)
Chars 7383 - 7469 [Identity~Coercion~AdjunctionUn...] 0.004 secs (0.008u,0.s)
Chars 7470 - 7562 [Identity~Coercion~AdjunctionCo...] 0.004 secs (0.004u,0.s)
Chars 7563 - 7667 [Identity~Coercion~AdjunctionUn...] 0.003 secs (0.004u,0.s)
Chars 7669 - 7861 [Definition~adjunction_hom__of_...] 0.012 secs (0.012u,0.s)
Chars 7862 - 8052 [Definition~AdjunctionHomOfAdju...] 0.015 secs (0.016u,0.s)
Chars 8053 - 8257 [Definition~adjunction_hom__of_...] 0.01 secs (0.012u,0.s)
Chars 8259 - 8356 [Coercion~adjunction_hom__of__a...] 0. secs (0.u,0.s)
Chars 8357 - 8452 [Coercion~AdjunctionHomOfAdjunc...] 0. secs (0.u,0.s)
Chars 8453 - 8562 [Coercion~adjunction_hom__of__a...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/HomCoercions.v <==
(** * Coercions between hom-set adjunctions and unit+counit adjunctions *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Adjoint.Core Adjoint.UnitCounit Adjoint.UnitCounitCoercions Adjoint.Dual Adjoint.Hom.
Require Import FunctorCategory.Core Category.Morphisms.
Require Import Category.Dual Functor.Dual.
Require Import Category.Prod.
Require Import HomFunctor NaturalTransformation.Isomorphisms.
Require Import Functor.Composition.Core.
Require Import FunctorCategory.Morphisms.
Require Import Functor.Identity.
Require Import SetCategory.Core SetCategory.Morphisms.
Require Import HProp HSet types.Sigma HoTT.Tactics Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope equiv_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.
Local Open Scope functor_scope.
Local Open Scope natural_transformation_scope.

(** ** unit+UMP from hom-set adjunction *)
Section AdjunctionEquivalences.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.

  Local Arguments Overture.compose / .

  Local Open Scope morphism_scope.

  (** We need to jump through some hoops with [simpl] for speed *)
  Section adjunction_naturality.
    Variable A : AdjunctionHom F G.

    Section nat1.
      Context c d d'
              (f : morphism D (F c) d)
              (g : morphism D d d').

      Let adjunction_naturalityT
        := Eval simpl in
            G _1 g o A (c, d) f = A (c, d') (g o f).

      Lemma adjunction_naturality : adjunction_naturalityT.
      Proof.
        pose proof (ap10 (commutes A (c, d) (c, d') (1, g))^ f) as H'; simpl in *.
        rewrite ?identity_of, ?left_identity, ?right_identity in H'.
        exact H'.
      Qed.
    End nat1.

    Section nat2.
      Context c c' d
              (f : morphism D (F c') d)
              (g : morphism C c c').

      Let adjunction_naturalityT'
        := Eval simpl in
            A (c', d) f o g = A (c, d) (f o F _1 g).

      Lemma adjunction_naturality' : adjunction_naturalityT'.
      Proof.
        pose proof (ap10 (commutes A (c', d) (c, d) (g, 1))^ f) as H'; simpl in *.
        rewrite ?identity_of, ?left_identity, ?right_identity in H'.
        exact H'.
      Qed.
    End nat2.
  End adjunction_naturality.

  (**
     Quoting from Awody's "Category Theory":

     Proposition 9.4. Given categories and functors,

     [F : C ↔ D : G]

     the following conditions are equivalent:

     1. [F] is left adjoint to [G]; that is, there is a natural
        transformation

        [η : 1_C → G ∘ F]

        that has the UMP of the unit:

        For any [c : C], [d : D] and [f : c -> G d] there exists a
        unique [g : F c → d] such that [f = G g ∘ η c].

     2. For any [c : C] and [d : D] there is an isomorphism,

        [ϕ : Hom_D (F c, d) ≅ Hom_C (c, G d)]

        that is natural in both [c] and [d].

     Moreover, the two conditions are related by the formulas

     [ϕ g = G g ∘ η c]

     [η c = ϕ(1_{F c})]
     *)

  Lemma adjunction_unit__of__adjunction_hom_helper (A : AdjunctionHom F G)
        (c : C) (d : D) (f : morphism C c (G d))
  : IsHProp {g : morphism D (F c) d & G _1 g o A (c, F c) 1 = f}.
  Proof.
    apply hprop_allpath.
    intros [g0 H0] [g1 H1]; apply path_sigma_hprop; simpl.
    destruct H1.
    rewrite !adjunction_naturality in H0.
    rewrite !right_identity in H0.
    change (idmap g0 = idmap g1).
    rewrite <- (ap10 (@left_inverse _ _ _ (A (c, d)) _)).
    simpl rewrite H0.
    simpl rewrite (ap10 (@left_inverse _ _ _ (A (c, d)) _)).
    reflexivity.
  Qed.

  Lemma adjunction_unit__of__adjunction_hom__mate_of__commutes
        (A : AdjunctionHom F G) (s d : C) (m : morphism C s d)
  : A (d, F d) 1 o m = G _1 (F _1 m) o A (s, F s) 1.
  Proof.
    simpl; rewrite adjunction_naturality', adjunction_naturality.
    rewrite ?left_identity, ?right_identity.
    reflexivity.
  Qed.

  Definition adjunction_unit__of__adjunction_hom (A : AdjunctionHom F G)
  : AdjunctionUnit F G.
  Proof.
    exists (Build_NaturalTransformation
              1 (G o F)
              (fun c => A (c, F c) 1)
              (adjunction_unit__of__adjunction_hom__mate_of__commutes A)).
    simpl in *.
    intros c d f.
    apply contr_inhabited_hprop.
    - apply adjunction_unit__of__adjunction_hom_helper.
    - exact ((A (c, d))^-1%morphism f;
             ((adjunction_naturality A _ _ _ _ _)
                @ (ap (A (c, d)) (right_identity _ _ _ _))
                @ (ap10 (@right_inverse _ _ _ (A (c, d)) _) f))%path).
  Defined.
End AdjunctionEquivalences.

Section isequiv.
  (** We want to be able to use this without needing [Funext].  So, first, we prove that the types of hom-sets are equivalent. *)
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.

  Local Arguments Overture.compose / .

  Local Open Scope morphism_scope.

  Variable T : AdjunctionUnit F G.

  Lemma equiv_hom_set_adjunction
        (c : C) (d : D)
  : morphism C c (G d) <~> morphism D (F c) d.
  Proof.
    refine (equiv_adjointify
              (fun f => (@center _ (T.2 _ _ f)).1)
              (fun g => G _1 g o T.1 c)
              _ _);
    intro.
    - match goal with
        | [ |- @projT1 ?A ?P ?x = ?y ]
          => change (x.1 = (existT P y idpath).1)
      end.
      apply (ap pr1).
      apply contr.
    - match goal with
        | [ |- appcontext[?x.1] ]
          => apply x.2
      end.
  Defined.
End isequiv.

(** ** hom-set adjunction from unit+ump adjunction *)
Section AdjunctionEquivalences'.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.

  Local Arguments Overture.compose / .

  Local Open Scope morphism_scope.

  Lemma adjunction_hom__of__adjunction_unit__commutes
        (T : AdjunctionUnit F G)
        sc sd dc dd
        (mc : morphism C dc sc) (md : morphism D sd dd)
  : (fun x : morphism D (F sc) sd => G _1 (md o x o F _1 mc) o T .1 dc) =
    (fun x : morphism D (F sc) sd => G _1 md o (G _1 x o T .1 sc) o mc).
  Proof.
    apply path_forall; intro.
    rewrite !composition_of, !associativity.
    simpl rewrite (commutes T.1).
    reflexivity.
  Qed.

  Definition adjunction_hom__of__adjunction_unit
             (T : AdjunctionUnit F G)
  : AdjunctionHom F G.
  Proof.
    constructor.
    (eexists (Build_NaturalTransformation _ _ _ _)).
    apply (@isisomorphism_natural_transformation _); simpl.
    exact (fun cd =>
             @isiso_isequiv
               _ _ _ _
               (equiv_isequiv
                  _ _
                  (equiv_inverse (equiv_hom_set_adjunction T (fst cd) (snd cd))))).
    Grab Existential Variables.
    simpl.
    intros.
    exact (adjunction_hom__of__adjunction_unit__commutes T _ _ _ _ _ _).
  Defined.
End AdjunctionEquivalences'.

Coercion adjunction_unit__of__adjunction_hom : AdjunctionHom >-> AdjunctionUnit.

Definition AdjunctionUnitWithFunext `{Funext} C D F G := @AdjunctionUnit C D F G.
Definition AdjunctionCounitWithFunext `{Funext} C D F G := @AdjunctionCounit C D F G.
Definition AdjunctionUnitCounitWithFunext `{Funext} C D F G := @AdjunctionUnitCounit C D F G.
Identity Coercion AdjunctionUnit_Funext : AdjunctionUnitWithFunext >-> AdjunctionUnit.
Identity Coercion AdjunctionCounit_Funext : AdjunctionCounitWithFunext >-> AdjunctionCounit.
Identity Coercion AdjunctionUnitCounit_Funext : AdjunctionUnitCounitWithFunext >-> AdjunctionUnitCounit.

Definition adjunction_hom__of__adjunction_unit_Funext `{Funext} C D F G
           (A : AdjunctionUnitWithFunext _ _)
: AdjunctionHom _ _
  := @adjunction_hom__of__adjunction_unit _ C D F G A.
Definition AdjunctionHomOfAdjunctionCounit_Funext `{Funext} C D F G
           (A : AdjunctionCounitWithFunext _ _)
: AdjunctionHom _ _
  := @adjunction_hom__of__adjunction_unit _ C D F G A.
Definition adjunction_hom__of__adjunction_unitCounit_Funext `{Funext} C D F G
           (A : AdjunctionUnitCounitWithFunext _ _)
: AdjunctionHom _ _
  := @adjunction_hom__of__adjunction_unit _ C D F G A.

Coercion adjunction_hom__of__adjunction_unit_Funext
: AdjunctionUnitWithFunext >-> AdjunctionHom.
Coercion AdjunctionHomOfAdjunctionCounit_Funext
: AdjunctionCounitWithFunext >-> AdjunctionHom.
Coercion adjunction_hom__of__adjunction_unitCounit_Funext
: AdjunctionUnitCounitWithFunext >-> AdjunctionHom.


==> anc/HoTT/theories/categories/Adjoint/Identity.timing <==
Chars 39 - 108 [Require~Import~Category.Core~F...] 0.21 secs (0.004u,0.096s)
Chars 109 - 172 [Require~Import~Functor.Identit...] 0.35 secs (0.028u,0.16s)
Chars 173 - 220 [Require~Import~Adjoint.UnitCou...] 0.333 secs (0.004u,0.188s)
Chars 222 - 248 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 249 - 272 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 273 - 301 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 302 - 326 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 328 - 345 [Section~identity.] 0. secs (0.u,0.s)
Chars 419 - 621 [Definition~identity~C~:~@Adjun...] 0.039 secs (0.036u,0.s)
Chars 622 - 635 [End~identity.] 0. secs (0.u,0.s)
Chars 637 - 676 [Module~Export~AdjointIdentityN...] 0. secs (0.004u,0.s)
Chars 679 - 727 [Notation~"1"~:=~(identity~_)~:...] 0. secs (0.u,0.s)
Chars 728 - 757 [End~AdjointIdentityNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Identity.v <==
(** * Identity adjunction [1 ⊣ 1] *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Identity NaturalTransformation.Identity.
Require Import Adjoint.UnitCounit Adjoint.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Section identity.
  (** There is an identity adjunction.  It does the obvious thing. *)

  Definition identity C : @Adjunction C C 1 1
    := @Build_AdjunctionUnitCounit
         C C 1 1
         1
         1
         (fun _ => identity_identity _ _)
         (fun _ => identity_identity _ _).
End identity.

Module Export AdjointIdentityNotations.
  Notation "1" := (identity _) : adjunction_scope.
End AdjointIdentityNotations.


==> anc/HoTT/theories/categories/Adjoint/Notations.timing <==
Chars 0 - 40 [Require~Adjoint.Composition.Co...] 0.171 secs (0.068u,0.1s)
Chars 41 - 62 [Require~Adjoint.Core.] 0.002 secs (0.u,0.004s)
Chars 63 - 84 [Require~Adjoint.Dual.] 0.006 secs (0.004u,0.004s)
Chars 85 - 110 [Require~Adjoint.Identity.] 0.002 secs (0.u,0.s)
Chars 112 - 180 [Include~~Adjoint.Composition.C...] 0. secs (0.u,0.s)
Chars 181 - 223 [Include~~Adjoint.Core.AdjointC...] 0. secs (0.u,0.s)
Chars 224 - 266 [Include~~Adjoint.Dual.AdjointD...] 0. secs (0.u,0.s)
Chars 267 - 317 [Include~~Adjoint.Identity.Adjo...] 0. secs (0.u,0.004s)


==> anc/HoTT/theories/categories/Adjoint/Notations.v <==
Require Adjoint.Composition.Composition.
Require Adjoint.Core.
Require Adjoint.Dual.
Require Adjoint.Identity.

Include Adjoint.Composition.Composition.AdjointCompositionNotations.
Include Adjoint.Core.AdjointCoreNotations.
Include Adjoint.Dual.AdjointDualNotations.
Include Adjoint.Identity.AdjointIdentityNotations.


==> anc/HoTT/theories/categories/Adjoint/Paths.timing <==
Chars 48 - 117 [Require~Import~Category.Core~F...] 0.228 secs (0.008u,0.104s)
Chars 118 - 175 [Require~Import~Functor.Composi...] 0.152 secs (0.u,0.068s)
Chars 176 - 269 [Require~Import~NaturalTransfor...] 0.381 secs (0.024u,0.192s)
Chars 270 - 345 [Require~Import~Adjoint.UnitCou...] 0.536 secs (0.011u,0.28s)
Chars 346 - 392 [Require~Import~types.Record~ty...] 0.138 secs (0.004u,0.064s)
Chars 394 - 420 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 421 - 444 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 445 - 473 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 474 - 498 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 500 - 532 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 533 - 579 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 581 - 605 [Section~path_adjunction.] 0. secs (0.u,0.s)
Chars 608 - 626 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 630 - 655 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 658 - 683 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 686 - 711 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 714 - 739 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.004u,0.s)
Chars 743 - 772 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 776 - 1051 [Notation~adjunction_sigT~:=~~~...] 0. secs (0.u,0.s)
Chars 1139 - 1199 [Lemma~equiv_sig_adjunction~:~a...] 0.026 secs (0.024u,0.s)
Chars 1202 - 1208 [Proof.] 0. secs (0.u,0.s)
Chars 1213 - 1399 [issig~(@Build_AdjunctionUnitCo...] 3.577 secs (3.312u,0.264s)
Chars 1402 - 1410 [Defined.] 1.578 secs (1.572u,0.004s)
Chars 1450 - 1501 [Global~Instance~trunc_adjuncti...] 0.001 secs (0.003u,0.s)
Chars 1504 - 1510 [Proof.] 0. secs (0.u,0.s)
Chars 1515 - 1569 [eapply~trunc_equiv';~[~exact~e...] 0.006 secs (0.004u,0.s)
Chars 1574 - 1592 [typeclasses~eauto.] 0.268 secs (0.264u,0.004s)
Chars 1595 - 1599 [Qed.] 0.134 secs (0.136u,0.s)
Chars 1676 - 1778 [Lemma~path_adjunction'~(A~A'~:...] 0.005 secs (0.004u,0.s)
Chars 1781 - 1787 [Proof.] 0. secs (0.u,0.s)
Chars 1792 - 1799 [intros.] 0.002 secs (0.u,0.s)
Chars 1804 - 1831 [destruct~A,~A';~simpl~in~*.] 0.141 secs (0.144u,0.s)
Chars 1836 - 1851 [path_induction.] 0.127 secs (0.128u,0.s)
Chars 1856 - 1885 [f_ap;~exact~(center~_).] 0.411 secs (0.408u,0.004s)
Chars 1888 - 1892 [Qed.] 0.19 secs (0.188u,0.s)
Chars 1990 - 2157 [Lemma~path_adjunction~(A~A'~:~...] 0.01 secs (0.008u,0.s)
Chars 2160 - 2166 [Proof.] 0. secs (0.u,0.s)
Chars 2171 - 2178 [intros.] 0.006 secs (0.008u,0.s)
Chars 2183 - 2261 [apply~path_adjunction';~apply~...] 0.017 secs (0.016u,0.s)
Chars 2264 - 2268 [Qed.] 0.036 secs (0.036u,0.s)
Chars 2615 - 2635 [End~path_adjunction.] 0.101 secs (0.1u,0.s)
Chars 2637 - 2800 [Ltac~path_adjunction~:=~~~repe...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Paths.v <==
(** * Classify the path space of adjunctions *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core Functor.Identity.
Require Import NaturalTransformation.Composition.Core NaturalTransformation.Composition.Laws.
Require Import Adjoint.UnitCounit Adjoint.Core NaturalTransformation.Paths.
Require Import types.Record types.Sigma Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.
Local Open Scope natural_transformation_scope.

Section path_adjunction.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.
  Variable G : Functor D C.

  Local Open Scope equiv_scope.

  Notation adjunction_sigT :=
    { eta : NaturalTransformation 1 (G o F)
    | { eps : NaturalTransformation (F o G) 1
      | { equ1 : forall Y : C, (eps (F Y) o F _1 (eta Y))%morphism = 1%morphism
        | forall X : D, (G _1 (eps X) o eta (G X))%morphism = 1%morphism }}}.

  (** ** Equivalence between record and nested sigma for unit+counit adjunctions *)
  Lemma equiv_sig_adjunction
  : adjunction_sigT <~> (F -| G).
  Proof.
    issig (@Build_AdjunctionUnitCounit _ _ F G)
          (@unit _ _ F G)
          (@counit _ _ F G)
          (@unit_counit_equation_1 _ _ F G)
          (@unit_counit_equation_2 _ _ F G).
  Defined.

  (** ** Adjunctions are an hSet *)
  Global Instance trunc_adjunction : IsHSet (F -| G).
  Proof.
    eapply trunc_equiv'; [ exact equiv_sig_adjunction | ].
    typeclasses eauto.
  Qed.

  (** ** Equality of adjunctions follows from equality of unit+counit *)
  Lemma path_adjunction' (A A' : F -| G)
  : unit A = unit A'
    -> counit A = counit A'
    -> A = A'.
  Proof.
    intros.
    destruct A, A'; simpl in *.
    path_induction.
    f_ap;
      exact (center _).
  Qed.

  (** ** Equality of adjunctions follows from equality of action of unit+counit on objects *)
  Lemma path_adjunction (A A' : F -| G)
  : components_of (unit A) == components_of (unit A')
    -> components_of (counit A) == components_of (counit A')
    -> A = A'.
  Proof.
    intros.
    apply path_adjunction';
    apply path_natural_transformation;
    assumption.
  Qed.

  (** In fact, it suffices to show that either the units are equal, or
      the counits are equal, by the UMP of the (co)unit.  And if we
      are working in a [Category], rather than a [PreCategory], then
      [Adjunction] is, in fact, an hProp, because the (co)unit is
      unique up to unique isomorphism.

      TODO: Formalize this. *)
End path_adjunction.

Ltac path_adjunction :=
  repeat match goal with
           | _ => intro
           | _ => reflexivity
           | _ => apply path_adjunction; simpl
         end.


==> anc/HoTT/theories/categories/Adjoint/UnitCounit.timing <==
Chars 42 - 111 [Require~Import~Category.Core~F...] 0.294 secs (0.004u,0.104s)
Chars 112 - 181 [Require~Import~Category.Dual~F...] 0.924 secs (0.008u,0.364s)
Chars 182 - 239 [Require~Import~Functor.Composi...] 0.159 secs (0.004u,0.064s)
Chars 241 - 267 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 268 - 291 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 292 - 320 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 321 - 345 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 347 - 379 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 380 - 412 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 414 - 433 [Section~Adjunction.] 0. secs (0.u,0.s)
Chars 2031 - 2044 [Section~unit.] 0. secs (0.u,0.s)
Chars 2049 - 2074 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2079 - 2104 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2109 - 2134 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 2139 - 2164 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 2170 - 2370 [Definition~AdjunctionUnit~:=~~...] 0.013 secs (0.008u,0.004s)
Chars 2373 - 2382 [End~unit.] 0. secs (0.003u,0.s)
Chars 3382 - 3397 [Section~counit.] 0. secs (0.u,0.s)
Chars 3402 - 3427 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3432 - 3457 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3462 - 3487 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3492 - 3517 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 3523 - 3725 [Definition~AdjunctionCounit~:=...] 0.013 secs (0.012u,0.004s)
Chars 3728 - 3739 [End~counit.] 0. secs (0.u,0.s)
Chars 3872 - 3895 [Section~unit_counit_op.] 0. secs (0.u,0.s)
Chars 3900 - 3925 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3930 - 3955 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3960 - 3985 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3990 - 4015 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 4021 - 4435 [Definition~adjunction_counit__...] 1.822 secs (1.56u,0.26s)
Chars 4441 - 4913 [Definition~adjunction_counit__...] 1. secs (0.98u,0.02s)
Chars 4919 - 5334 [Definition~adjunction_unit__op...] 1.684 secs (1.668u,0.016s)
Chars 5340 - 5812 [Definition~adjunction_unit__op...] 1.007 secs (1.u,0.003s)
Chars 5815 - 5834 [End~unit_counit_op.] 0.005 secs (0.008u,0.s)
Chars 7884 - 7904 [Section~unit_counit.] 0. secs (0.u,0.s)
Chars 7909 - 7934 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 7939 - 7964 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 7969 - 7994 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 7999 - 8024 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 8308 - 9177 [Record~AdjunctionUnitCounit~~:...] 0.096 secs (0.096u,0.s)
Chars 9180 - 9196 [End~unit_counit.] 0.021 secs (0.02u,0.s)
Chars 9197 - 9212 [End~Adjunction.] 0.034 secs (0.032u,0.s)
Chars 9214 - 9261 [Delimit~Scope~adjunction_scope...] 0. secs (0.u,0.s)
Chars 9263 - 9311 [Bind~Scope~adjunction_scope~wi...] 0. secs (0.u,0.s)
Chars 9312 - 9362 [Bind~Scope~adjunction_scope~wi...] 0. secs (0.u,0.s)
Chars 9363 - 9417 [Bind~Scope~adjunction_scope~wi...] 0. secs (0.u,0.s)
Chars 9419 - 9476 [Arguments~unit~[C%category]~[D...] 0. secs (0.u,0.s)
Chars 9477 - 9536 [Arguments~counit~[C%category]~...] 0. secs (0.u,0.s)
Chars 9537 - 9621 [Arguments~unit_counit_equation...] 0. secs (0.u,0.s)
Chars 9622 - 9706 [Arguments~unit_counit_equation...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/UnitCounit.v <==
(** * Adjunctions by units and counits *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual Functor.Dual NaturalTransformation.Dual.
Require Import Functor.Composition.Core Functor.Identity.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

Section Adjunction.
  (** ** Unit + UMP definition of adjunction *)
  (** Quoting from Awody's "Category Theory":

      An adjunction between categories [C] and [D] consists of
      functors

      [F : C <-> D : G]

      and a natural transformation

      [T : 1_C -> G ∘ F]

      with the property:

      (o) For any [c : C], [d : D], and [f : c -> G d], there exists a
          unique [g : F c -> d] such that [f = (G g) ∘ (T c)] as
          indicated in

<<
                g
     F c ..................> d

                 G g
     G (F c) --------------> G d
       ^                    _
       |                    /|
       |                  /
       |                /
       |              /
       | T c        /
       |          /  f
       |        /
       |      /
       |    /
       |  /
        c
>>

     Terminology and notation:

     - [F] is called the left adjoint, [G] is called the right
       adjoint, and [T] is called the unit of the adjunction.

     - One sometimes writes [F -| G] for ``[F] is left and [G] right
       adjoint.''

     - The statement (o) is the UMP of the unit [T].

     Note that the situation [F ⊣ G] is a generalization of
     equivalence of categories, in that a pseudo-inverse is an
     adjoint. In that case, however, it is the relation between
     categories that one is interested in. Here, one is concerned with
     the relation between special functors. That is to say, it is not
     the relation on categories ``there exists an adjunction,'' but
     rather ``this functor has an adjoint'' that we are concerned
     with. *)

  Section unit.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.

    Definition AdjunctionUnit :=
      { T : NaturalTransformation 1 (G o F)
      | forall (c : C) (d : D) (f : morphism C c (G d)),
          Contr { g : morphism D (F c) d | G _1 g o T c = f }
      }.
  End unit.

  (** ** Counit + UMP definition of adjunction *)
  (**
     Paraphrasing and quoting from Awody's "Category Theory":

     An adjunction between categories [C] and [D] consists of functors

     [F : C <-> D : G]

     and a natural transformation

     [U : F ∘ G -> 1_D]

     with the property:

     (o) For any [c : C], [d : D], and [g : F c -> d], there exists a
         unique [f : c -> G d] such that [g = (U d) ∘ (F f)] as
         indicated in the diagram

<<
                f
     c ..................> G d

               F f
     F c --------------> F (G d)
      \                    |
        \                  |
          \                |
            \              |
              \            | U d
             g  \          |
                  \        |
                    \      |
                      \    |
                       _\| V
                          d
>>

    Terminology and notation:

    - The statement (o) is the UMP of the counit [U].
    *)
  Section counit.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.

    Definition AdjunctionCounit :=
      { U : NaturalTransformation (F o G) 1
      | forall (c : C) (d : D) (g : morphism D (F c) d),
          Contr { f : morphism C c (G d) | U d o F _1 f = g }
      }.
  End counit.

  (** The counit is just the dual of the unit.  We formalize this here
      so that we can use it to make coercions easier. *)

  Section unit_counit_op.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.

    Definition adjunction_counit__op__adjunction_unit (A : AdjunctionUnit G^op F^op)
    : AdjunctionCounit F G
      := existT
           (fun U : NaturalTransformation (F o G) 1 =>
              forall (c : C) (d : D) (g : morphism D (F c) d),
                Contr {f : morphism C c (G d)
                      | U d o F _1 f = g })
           (@opposite_tinv _ _ (F o G) 1 A.1)
           (fun c d g => A.2 d c g).

    Definition adjunction_counit__op__adjunction_unit__inv (A : AdjunctionUnit G F)
    : AdjunctionCounit F^op G^op
      := existT
           (fun U : NaturalTransformation (F^op o G^op) 1
            => forall (c : C^op) (d : D^op) (g : morphism D^op ((F^op)%functor c) d),
                 Contr {f : morphism C^op c ((G^op)%functor d)
                       | U d o F^op _1 f = g })
           (@opposite_finv _ _ (F^op o G^op) 1 A.1)
           (fun c d g => A.2 d c g).

    Definition adjunction_unit__op__adjunction_counit (A : AdjunctionCounit G^op F^op)
    : AdjunctionUnit F G
      := existT
           (fun T : NaturalTransformation 1 (G o F) =>
              forall (c : C) (d : D) (f : morphism C c (G d)),
                Contr { g : morphism D (F c) d
                      | G _1 g o T c = f })
           (@opposite_tinv _ _ 1 (G o F) A.1)
           (fun c d g => A.2 d c g).

    Definition adjunction_unit__op__adjunction_counit__inv (A : AdjunctionCounit G F)
    : AdjunctionUnit F^op G^op
      := existT
           (fun T : NaturalTransformation 1 (G^op o F^op)
            => forall (c : C^op) (d : D^op) (f : morphism C^op c ((G^op)%functor d)),
                 Contr {g : morphism D^op ((F^op)%functor c) d
                       | G^op _1 g o T c = f })
           (@opposite_finv _ _ 1 (G^op o F^op) A.1)
           (fun c d g => A.2 d c g).
  End unit_counit_op.

  (** ** Unit + Counit + Zig + Zag definition of adjunction *)
  (** Quoting Wikipedia on Adjoint Functors:

      A counit-unit adjunction between two categories [C] and [D]
      consists of two functors [F : C ← D] and [G : C → D] and two
      natural transformations

<<
      ε : FG → 1_C
      η : 1_D → GF
>>

      respectively called the counit and the unit of the adjunction
      (terminology from universal algebra), such that the compositions

<<
          F η            ε F
      F -------> F G F -------> F

          η G            G ε
      G -------> G F G -------> G
>>

      are the identity transformations [1_F] and [1_G] on [F] and [G]
      respectively.

      In this situation we say that ``[F] is left adjoint to [G]'' and
      ''[G] is right adjoint to [F]'', and may indicate this
      relationship by writing [(ε, η) : F ⊣ G], or simply [F ⊣ G].

      In equation form, the above conditions on (ε, η) are the
      counit-unit equations

<<
      1_F = ε F ∘ F η
      1_G = G ε ∘ η G
>>

      which mean that for each [X] in [C] and each [Y] in [D],

<<
      1_{FY} = ε_{FY} ∘ F(η_Y)
      1_{GX} = G(ε_X) ∘ η_{GX}
>>

      These equations are useful in reducing proofs about adjoint
      functors to algebraic manipulations.  They are sometimes called
      the ``zig-zag equations'' because of the appearance of the
      corresponding string diagrams.  A way to remember them is to
      first write down the nonsensical equation [1 = ε ∘ η] and then
      fill in either [F] or [G] in one of the two simple ways which
      make the compositions defined.

      Note: The use of the prefix ``co'' in counit here is not
      consistent with the terminology of limits and colimits, because
      a colimit satisfies an initial property whereas the counit
      morphisms will satisfy terminal properties, and dually.  The
      term unit here is borrowed from the theory of monads where it
      looks like the insertion of the identity 1 into a monoid.  *)

  Section unit_counit.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.

    (*Local Reserved Notation "'ε'".
    Local Reserved Notation "'η'".*)

    (** Use the per-object version of the equations, so that we don't
        need the associator in the middle.  Also, explicitly simplify
        some of the types so that [rewrite] works better. *)
    Record AdjunctionUnitCounit :=
      {
        unit : NaturalTransformation (identity C) (G o F)
        (*where "'η'" := unit*);
        counit : NaturalTransformation (F o G) (identity D)
        (*where "'ε'" := counit*);
        unit_counit_equation_1
        : forall Y : C, (*ε (F Y) ∘ F ₁ (η Y) = identity (F Y);*)
            @Category.Core.compose D (F Y) (F (G (F Y))) (F Y)
                                   (counit (F Y))
                                   (morphism_of F (s := Y) (d := G (F Y)) (unit Y))
            = 1;
        unit_counit_equation_2
        : forall X : D, (* G ₁ (ε X) ∘ η (G X) = identity (G X) *)
            @Category.Core.compose C (G X) (G (F (G X))) (G X)
                                   (morphism_of G (s := F (G X)) (d := X) (counit X))
                                   (unit (G X))
            = 1
      }.
  End unit_counit.
End Adjunction.

Delimit Scope adjunction_scope with adjunction.

Bind Scope adjunction_scope with AdjunctionUnit.
Bind Scope adjunction_scope with AdjunctionCounit.
Bind Scope adjunction_scope with AdjunctionUnitCounit.

Arguments unit [C D]%category [F G]%functor _%adjunction.
Arguments counit [C D]%category [F G]%functor _%adjunction.
Arguments unit_counit_equation_1 [C D]%category [F G]%functor _%adjunction _%object.
Arguments unit_counit_equation_2 [C D]%category [F G]%functor _%adjunction _%object.


==> anc/HoTT/theories/categories/Adjoint/UnitCounitCoercions.timing <==
Chars 60 - 129 [Require~Import~Category.Core~F...] 0.016 secs (0.008u,0.008s)
Chars 130 - 199 [Require~Import~Category.Dual~F...] 0.07 secs (0.04u,0.028s)
Chars 200 - 247 [Require~Import~Adjoint.UnitCou...] 0.017 secs (0.u,0.011s)
Chars 248 - 344 [Require~Import~Functor.Composi...] 0.009 secs (0.u,0.008s)
Chars 345 - 391 [Require~Import~HoTT.Tactics~HP...] 0.008 secs (0.008u,0.003s)
Chars 393 - 419 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 420 - 443 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 444 - 472 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 473 - 497 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 499 - 545 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 546 - 578 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 579 - 611 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 613 - 634 [Section~equivalences.] 0. secs (0.u,0.s)
Chars 637 - 662 [Section~from_unit_counit.] 0. secs (0.u,0.s)
Chars 667 - 1461 [Local~Ltac~unit_counit_of_t~:=...] 0. secs (0.004u,0.s)
Chars 1514 - 1653 [Definition~adjunction_unit__of...] 0.003 secs (0.u,0.s)
Chars 1658 - 1664 [Proof.] 0. secs (0.004u,0.s)
Chars 1671 - 1687 [exists~(unit~A).] 0.013 secs (0.u,0.012s)
Chars 1694 - 1707 [intros~c~d~f.] 0. secs (0.u,0.s)
Chars 1714 - 1853 [apply~contr_inhabited_hprop;~~...] 0.557 secs (0.376u,0.184s)
Chars 1860 - 1879 [intros~(?,~?)~(?,~?).] 0.093 secs (0.096u,0.s)
Chars 1886 - 1913 [apply~path_sigma_uncurried.] 0.025 secs (0.024u,0.s)
Chars 1920 - 2088 [let~A~:=~(match~goal~with~~~~~...] 0.679 secs (0.68u,0.s)
Chars 2095 - 2101 [simpl.] 0.001 secs (0.004u,0.s)
Chars 2108 - 2562 [let~x~:=~(match~goal~with~~~~~...] 0.572 secs (0.564u,0.004s)
Chars 2567 - 2575 [Defined.] 0.498 secs (0.5u,0.s)
Chars 2630 - 2883 [Definition~adjunction_counit__...] 0.007 secs (0.008u,0.s)
Chars 2886 - 2907 [End~from_unit_counit.] 0.006 secs (0.004u,0.s)
Chars 2911 - 2934 [Section~to_unit_counit.] 0. secs (0.u,0.s)
Chars 2939 - 3484 [Ltac~to_unit_counit_nt~helper~...] 0. secs (0.u,0.s)
Chars 3537 - 3555 [Section~from_unit.] 0. secs (0.u,0.s)
Chars 3562 - 3587 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3594 - 3619 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3626 - 3651 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3658 - 3683 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 3691 - 4066 [Lemma~counit_natural_transform...] 0.041 secs (0.036u,0.003s)
Chars 4073 - 4079 [Proof.] 0. secs (0.u,0.s)
Chars 4088 - 4095 [intros.] 0.015 secs (0.016u,0.s)
Chars 4104 - 4325 [transitivity~(@center~_~(A~.2~...] 1.384 secs (1.384u,0.004s)
Chars 4332 - 4336 [Qed.] 0.565 secs (0.564u,0.s)
Chars 4344 - 4488 [Definition~counit_natural_tran...] 0.002 secs (0.003u,0.s)
Chars 4495 - 4501 [Proof.] 0. secs (0.u,0.s)
Chars 4510 - 4654 [refine~~(Build_NaturalTransfor...] 0.179 secs (0.176u,0.s)
Chars 4663 - 4855 [abstract~to_unit_counit_nt~~~~...] 4.323 secs (4.324u,0.s)
Chars 4862 - 4870 [Defined.] 0.027 secs (0.028u,0.s)
Chars 4878 - 5172 [Definition~zig__of__adjunction...] 0.033 secs (0.032u,0.s)
Chars 5179 - 5185 [Proof.] 0. secs (0.u,0.s)
Chars 5194 - 5201 [intros.] 0.012 secs (0.011u,0.s)
Chars 5210 - 5391 [etransitivity;~[~symmetry~|~id...] 0.914 secs (0.916u,0.s)
Chars 5400 - 5406 [simpl.] 0.005 secs (0.003u,0.s)
Chars 5415 - 5492 [rewrite~?identity_of,~?left_id...] 0.132 secs (0.132u,0.s)
Chars 5499 - 5503 [Qed.] 0.946 secs (0.944u,0.s)
Chars 5511 - 5641 [Definition~adjunction_unit_cou...] 0.001 secs (0.003u,0.s)
Chars 5648 - 5654 [Proof.] 0. secs (0.u,0.s)
Chars 5663 - 5885 [exists~A~.1~(counit_natural_tr...] 0.114 secs (0.112u,0.s)
Chars 5894 - 6041 [abstract~to_unit_counit_nt~zig...] 5.119 secs (5.12u,0.s)
Chars 6048 - 6056 [Defined.] 0.055 secs (0.056u,0.s)
Chars 6061 - 6075 [End~from_unit.] 0.101 secs (0.104u,0.s)
Chars 6130 - 6406 [Definition~adjunction_unit_cou...] 0.007 secs (0.008u,0.s)
Chars 6409 - 6428 [End~to_unit_counit.] 0.084 secs (0.084u,0.s)
Chars 6429 - 6446 [End~equivalences.] 0.233 secs (0.232u,0.s)
Chars 6448 - 6543 [Coercion~adjunction_unit__of__...] 0. secs (0.u,0.s)
Chars 6544 - 6643 [Coercion~adjunction_counit__of...] 0. secs (0.004u,0.s)
Chars 6645 - 6740 [Coercion~adjunction_unit_couni...] 0. secs (0.u,0.s)
Chars 6741 - 6840 [Coercion~adjunction_unit_couni...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/UnitCounitCoercions.v <==
(** * Coercions between the various (co)unit definitions *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual Functor.Dual NaturalTransformation.Dual.
Require Import Adjoint.UnitCounit Adjoint.Dual.
Require Import Functor.Composition.Core Functor.Identity NaturalTransformation.Composition.Core.
Require Import HoTT.Tactics HProp types.Sigma.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope natural_transformation_scope.
Local Open Scope category_scope.
Local Open Scope morphism_scope.

Section equivalences.
  Section from_unit_counit.
    Local Ltac unit_counit_of_t :=
      repeat
        match goal with
          | _ => split
          | _ => intro
          | _ => progress auto with morphism
          | _ => progress simpl
          | _ => rewrite !composition_of
          | [ |- appcontext[components_of ?T] ]
            => (try_associativity_quick simpl rewrite <- (commutes T));
              try_associativity_quick
                progress
                rewrite ?unit_counit_equation_1, ?unit_counit_equation_2
          | [ |- appcontext[components_of ?T] ]
            => (try_associativity_quick simpl rewrite (commutes T));
              try_associativity_quick
                progress
                rewrite ?unit_counit_equation_1, ?unit_counit_equation_2
          | _ => progress path_induction
        end.

    (** ** unit+counit+zig+zag → unit+UMP *)
    Definition adjunction_unit__of__adjunction_unit_counit
               C D F G (A : @AdjunctionUnitCounit C D F G)
    : AdjunctionUnit F G.
    Proof.
      exists (unit A).
      intros c d f.
      apply contr_inhabited_hprop;
        [ apply hprop_allpath
        | (exists (counit A d o F _1 f));
          abstract unit_counit_of_t ].
      intros [? ?] [? ?].
      apply path_sigma_uncurried.
      let A := match goal with |- @sigT ?A ?P => constr:(A) end in
      let H := fresh in
      assert (H : A);
        [
        | exists H;
            exact (center _) ].
      simpl.
      let x := match goal with |- ?x = ?y => constr:(x) end in
      let y := match goal with |- ?x = ?y => constr:(y) end in
      rewrite <- (right_identity _ _ _ x),
      <- (right_identity _ _ _ y),
      <- !(unit_counit_equation_1 A),
      <- ?associativity;
        repeat simpl rewrite <- (commutes (counit A));
        (try_associativity_quick rewrite <- !composition_of);
        repeat apply ap;
        etransitivity; [ | symmetry ]; eassumption.
    Defined.

    (** ** unit+counit+zig+zag → counit+UMP *)
    Definition adjunction_counit__of__adjunction_unit_counit
               C D F G (A : @AdjunctionUnitCounit C D F G)
    : AdjunctionCounit F G
      := adjunction_counit__op__adjunction_unit
           (adjunction_unit__of__adjunction_unit_counit A^op).
  End from_unit_counit.

  Section to_unit_counit.
    Ltac to_unit_counit_nt helper commutes_tac :=
      simpl;
      intros;
      apply helper;
      repeat match goal with
               | _ => reflexivity
               | _ => rewrite !composition_of
               | _ => progress
                        rewrite ?identity_of, ?left_identity, ?right_identity
               | [ |- appcontext[?x.1] ]
                 => try_associativity_quick simpl rewrite x.2
               | [ |- appcontext[components_of ?T] ]
                 => simpl_do_clear commutes_tac (commutes T)
             end.

    (** ** unit+UMP → unit+counit+zig+zag *)
    Section from_unit.
      Variable C : PreCategory.
      Variable D : PreCategory.
      Variable F : Functor C D.
      Variable G : Functor D C.

      Lemma counit_natural_transformation__of__adjunction_unit_helper
            (A : AdjunctionUnit F G)
            s d (m : morphism D s d)
            (eta := A.1)
            (eps := fun X => (@center _ (A.2 (G X) X 1)).1)
      : G _1 (eps d o F _1 (G _1 m)) o eta (G s) = G _1 m
        -> G _1 (m o eps s) o eta (G s) = G _1 m
        -> eps d o F _1 (G _1 m) = m o eps s.
      Proof.
        intros.
        transitivity (@center _ (A.2 _ _ (G _1 m))).1; [ symmetry | ];
        let x := match goal with |- _ = ?x => constr:(x) end in
        refine ((fun H => ap pr1 (@contr _ (A.2 _ _ (G _1 m)) (x; H))) _);
        assumption.
      Qed.

      Definition counit_natural_transformation__of__adjunction_unit
                 (A : AdjunctionUnit F G)
      : NaturalTransformation (F o G) 1.
      Proof.
        refine (Build_NaturalTransformation
                  (F o G) 1
                  (fun d => (@center _ (A.2 (G d) d 1)).1)
                  _).
        abstract (
            to_unit_counit_nt
              counit_natural_transformation__of__adjunction_unit_helper
              ltac:(fun H => try_associativity_quick rewrite <- H)
          ).
      Defined.

      Definition zig__of__adjunction_unit
                 (A : AdjunctionUnit F G)
                 (Y : C)
                 (eta := A.1)
                 (eps := fun X => (@center _ (A.2 (G X) X 1)).1)
      : G _1 (eps (F Y) o F _1 (eta Y)) o eta Y = eta Y
        -> eps (F Y) o F _1 (eta Y) = 1.
      Proof.
        intros.
        etransitivity; [ symmetry | ];
        simpl_do_clear
          ltac:(fun H => apply H)
                 (fun y H => (@contr _ (A.2 _ _ (A.1 Y)) (y; H))..1);
        try assumption.
        simpl.
        rewrite ?identity_of, ?left_identity, ?right_identity;
          reflexivity.
      Qed.

      Definition adjunction_unit_counit__of__adjunction_unit
                 (A : AdjunctionUnit F G)
      : AdjunctionUnitCounit F G.
      Proof.
        exists A.1
               (counit_natural_transformation__of__adjunction_unit A);
        simpl;
        intros;
        try match goal with
              | [ |- appcontext[?x.1] ] => exact x.2
            end;
        [].
        abstract (to_unit_counit_nt
                    zig__of__adjunction_unit
                    ltac:(fun H => try_associativity_quick rewrite <- H)).
      Defined.
    End from_unit.

    (** ** counit+UMP → unit+counit+zig+zag *)
    Definition adjunction_unit_counit__of__adjunction_counit
               C D F G (A : @AdjunctionCounit C D F G)
    : AdjunctionUnitCounit F G
      := ((adjunction_unit_counit__of__adjunction_unit
             (adjunction_unit__op__adjunction_counit__inv A))^op')%adjunction.
  End to_unit_counit.
End equivalences.

Coercion adjunction_unit__of__adjunction_unit_counit
: AdjunctionUnitCounit >-> AdjunctionUnit.
Coercion adjunction_counit__of__adjunction_unit_counit
: AdjunctionUnitCounit >-> AdjunctionCounit.

Coercion adjunction_unit_counit__of__adjunction_unit
: AdjunctionUnit >-> AdjunctionUnitCounit.
Coercion adjunction_unit_counit__of__adjunction_counit
: AdjunctionCounit >-> AdjunctionUnitCounit.


==> anc/HoTT/theories/categories/Adjoint/UniversalMorphisms.timing <==
Chars 44 - 113 [Require~Import~Category.Core~F...] 0.05 secs (0.004u,0.036s)
Chars 114 - 171 [Require~Import~Functor.Identit...] 0.019 secs (0.u,0.02s)
Chars 172 - 241 [Require~Import~Functor.Dual~Na...] 0.195 secs (0.028u,0.14s)
Chars 242 - 330 [Require~Import~Adjoint.Core~Ad...] 0.102 secs (0.u,0.088s)
Chars 331 - 412 [Require~Import~Comma.Core~Univ...] 0.118 secs (0.036u,0.076s)
Chars 413 - 459 [Require~Import~HProp~types.Sig...] 0.017 secs (0.008u,0.008s)
Chars 461 - 487 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 488 - 511 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 512 - 540 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 541 - 565 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 567 - 599 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 601 - 630 [Section~adjunction_universal.] 0. secs (0.u,0.s)
Chars 708 - 724 [Section~initial.] 0. secs (0.u,0.s)
Chars 729 - 754 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 759 - 784 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 789 - 814 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.004s)
Chars 819 - 844 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 849 - 869 [Polymorphic~Variable~A~:~F~-|~...] 0. secs (0.u,0.s)
Chars 874 - 889 [Polymorphic~Variable~Y~:~C.] 0. secs (0.u,0.s)
Chars 895 - 1096 [Definition~initial_morphism__o...] 0.023 secs (0.012u,0.012s)
Chars 1102 - 1333 [Definition~is_initial_morphism...] 0.053 secs (0.016u,0.036s)
Chars 1336 - 1348 [End~initial.] 0.004 secs (0.u,0.004s)
Chars 1352 - 1416 [Global~Arguments~initial_morph...] 0.001 secs (0.u,0.s)
Chars 1419 - 1488 [Global~Arguments~is_initial_mo...] 0. secs (0.u,0.s)
Chars 1567 - 1584 [Section~terminal.] 0. secs (0.u,0.s)
Chars 1589 - 1614 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.004u,0.s)
Chars 1619 - 1644 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1649 - 1674 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 1679 - 1704 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 1709 - 1729 [Polymorphic~Variable~A~:~F~-|~...] 0. secs (0.u,0.s)
Chars 1734 - 1749 [Polymorphic~Variable~X~:~D.] 0. secs (0.u,0.s)
Chars 1755 - 1945 [Definition~terminal_morphism__...] 0.252 secs (0.164u,0.092s)
Chars 1951 - 2110 [Definition~is_terminal_morphis...] 0.034 secs (0.011u,0.02s)
Chars 2113 - 2126 [End~terminal.] 0.006 secs (0.004u,0.004s)
Chars 2130 - 2195 [Global~Arguments~terminal_morp...] 0.001 secs (0.u,0.s)
Chars 2198 - 2268 [Global~Arguments~is_terminal_m...] 0.001 secs (0.004u,0.s)
Chars 2269 - 2294 [End~adjunction_universal.] 0.02 secs (0.012u,0.008s)
Chars 2296 - 2330 [Section~adjunction_from_univer...] 0. secs (0.u,0.s)
Chars 2420 - 2436 [Section~initial.] 0. secs (0.u,0.s)
Chars 2441 - 2466 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2471 - 2496 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2502 - 2527 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.004u,0.s)
Chars 2532 - 2591 [Context~~`(HM~:~forall~Y,~@IsI...] 0.013 secs (0.008u,0.004s)
Chars 2597 - 2688 [Local~Notation~obj_of~~Y:=~(Is...] 0. secs (0.u,0.s)
Chars 2694 - 2876 [Local~Notation~mor_of~~Y0~Y1~f...] 0. secs (0.u,0.s)
Chars 2882 - 2921 [Lemma~identity_of~Y~:~mor_of~Y...] 0.016 secs (0.008u,0.008s)
Chars 2926 - 2932 [Proof.] 0. secs (0.u,0.s)
Chars 2939 - 2945 [simpl.] 0.002 secs (0.u,0.s)
Chars 2952 - 3023 [erewrite~IsInitialMorphism_pro...] 0.053 secs (0.036u,0.016s)
Chars 3030 - 3084 [rewrite~?identity_of,~?left_id...] 0.12 secs (0.092u,0.028s)
Chars 3091 - 3103 [reflexivity.] 0.003 secs (0.004u,0.s)
Chars 3108 - 3112 [Qed.] 0.12 secs (0.116u,0.004s)
Chars 3118 - 3204 [Lemma~composition_of~x~y~z~g~f...] 0.033 secs (0.032u,0.s)
Chars 3209 - 3215 [Proof.] 0. secs (0.u,0.s)
Chars 3222 - 3228 [simpl.] 0.003 secs (0.004u,0.s)
Chars 3235 - 3306 [erewrite~IsInitialMorphism_pro...] 0.078 secs (0.08u,0.s)
Chars 3313 - 3337 [rewrite~?composition_of.] 0.081 secs (0.076u,0.004s)
Chars 3344 - 3444 [repeat~try_associativity_quick...] 0.458 secs (0.456u,0.004s)
Chars 3451 - 3463 [reflexivity.] 0.009 secs (0.008u,0.004s)
Chars 3468 - 3472 [Qed.] 0.52 secs (0.512u,0.008s)
Chars 3478 - 3690 [Definition~functor__of__initia...] 0.034 secs (0.032u,0.s)
Chars 3696 - 3781 [Definition~adjunction__of__ini...] 0.003 secs (0.004u,0.s)
Chars 3786 - 3792 [Proof.] 0. secs (0.u,0.s)
Chars 3799 - 3859 [refine~(_:AdjunctionUnit~funct...] 0.003 secs (0.004u,0.s)
Chars 3866 - 4200 [eexists~~(Build_NaturalTransfo...] 0.076 secs (0.076u,0.s)
Chars 4207 - 4213 [simpl.] 0.003 secs (0.u,0.s)
Chars 4220 - 4287 [exact~(fun~c~=>~@IsInitialMorp...] 0.008 secs (0.012u,0.s)
Chars 4292 - 4300 [Defined.] 0.121 secs (0.12u,0.s)
Chars 4303 - 4315 [End~initial.] 0.011 secs (0.012u,0.s)
Chars 4407 - 4424 [Section~terminal.] 0. secs (0.u,0.s)
Chars 4429 - 4454 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4459 - 4484 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 4490 - 4515 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 4520 - 4580 [Context~~`(HM~:~forall~X,~@IsT...] 0.014 secs (0.016u,0.s)
Chars 4586 - 4787 [Definition~functor__of__termin...] 0.306 secs (0.304u,0.004s)
Chars 4793 - 5045 [Definition~adjunction__of__ter...] 0.433 secs (0.432u,0.s)
Chars 5048 - 5061 [End~terminal.] 0.005 secs (0.004u,0.s)
Chars 5062 - 5092 [End~adjunction_from_universal....] 0.024 secs (0.024u,0.s)


==> anc/HoTT/theories/categories/Adjoint/UniversalMorphisms.v <==
(** * Adjunctions as universal morphisms *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Identity Functor.Composition.Core.
Require Import Functor.Dual NaturalTransformation.Dual Category.Dual.
Require Import Adjoint.Core Adjoint.UnitCounit Adjoint.UnitCounitCoercions Adjoint.Dual.
Require Import Comma.Core UniversalProperties Comma.Dual InitialTerminalCategory.
Require Import HProp types.Sigma HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section adjunction_universal.
  (** ** [F ⊣ G] gives an initial object of [(Y / G)] for all [Y : C] *)
  Section initial.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.
    Variable A : F -| G.
    Variable Y : C.

    Definition initial_morphism__of__adjunction
    : object (Y / G)
      := @CommaCategory.Build_object
           _ D C
           (! Y) G
           (center _)
           (F Y)
           ((unit A) Y).

    Definition is_initial_morphism__of__adjunction
    : IsInitialMorphism initial_morphism__of__adjunction
      := Build_IsInitialMorphism
           _
           _
           _
           _
           ((A : AdjunctionUnit _ _).2 _).
  End initial.

  Global Arguments initial_morphism__of__adjunction [C D F G] A Y.
  Global Arguments is_initial_morphism__of__adjunction [C D F G] A Y _.

  (** ** [F ⊣ G] gives a terminal object of [(F / X)] for all [X : D] *)
  Section terminal.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable F : Functor C D.
    Variable G : Functor D C.
    Variable A : F -| G.
    Variable X : D.

    Definition terminal_morphism__of__adjunction
    : object (F / X)
      := Eval simpl in
          dual_functor_inv
            F (! X)
            (initial_morphism__of__adjunction A^op X).

    Definition is_terminal_morphism__of__adjunction
    : IsTerminalMorphism terminal_morphism__of__adjunction
      := is_initial_morphism__of__adjunction A^op X.
  End terminal.

  Global Arguments terminal_morphism__of__adjunction [C D F G] A X.
  Global Arguments is_terminal_morphism__of__adjunction [C D F G] A X _.
End adjunction_universal.

Section adjunction_from_universal.
  (** ** an initial object of [(Y / G)] for all [Y : C] gives a left adjoint to [G] *)
  Section initial.
    Variable C : PreCategory.
    Variable D : PreCategory.

    Variable G : Functor D C.
    Context `(HM : forall Y, @IsInitialMorphism _ _ Y G (M Y)).

    Local Notation obj_of Y :=
      (IsInitialMorphism_object (@HM Y))
        (only parsing).

    Local Notation mor_of Y0 Y1 f :=
      (let etaY1 := IsInitialMorphism_morphism (@HM Y1) in
       IsInitialMorphism_property_morphism (@HM Y0) _ (etaY1 o f))
        (only parsing).

    Lemma identity_of Y : mor_of Y Y 1 = 1.
    Proof.
      simpl.
      erewrite IsInitialMorphism_property_morphism_unique; [ reflexivity | ].
      rewrite ?identity_of, ?left_identity, ?right_identity.
      reflexivity.
    Qed.

    Lemma composition_of x y z g f
    : mor_of _ _ (f o g) = mor_of y z f o mor_of x y g.
    Proof.
      simpl.
      erewrite IsInitialMorphism_property_morphism_unique; [ reflexivity | ].
      rewrite ?composition_of.
      repeat
        try_associativity_quick
        rewrite IsInitialMorphism_property_morphism_property.
      reflexivity.
    Qed.

    Definition functor__of__initial_morphism : Functor C D
      := Build_Functor
           C D
           (fun x => obj_of x)
           (fun s d m => mor_of s d m)
           composition_of
           identity_of.

    Definition adjunction__of__initial_morphism
    : functor__of__initial_morphism -| G.
    Proof.
      refine (_ : AdjunctionUnit functor__of__initial_morphism G).
      eexists (Build_NaturalTransformation
                1
                (G o functor__of__initial_morphism)
                (fun x => IsInitialMorphism_morphism (@HM x))
                (fun s d m =>
                   symmetry
                     _ _
                     (IsInitialMorphism_property_morphism_property (@HM s) _ _))).
      simpl.
      exact (fun c => @IsInitialMorphism_property _ _ c G (M c) (@HM c)).
    Defined.
  End initial.

  (** ** a terminal object of [(F / X)] for all [X : D] gives a right adjoint to [F] *)
  Section terminal.
    Variable C : PreCategory.
    Variable D : PreCategory.

    Variable F : Functor C D.
    Context `(HM : forall X, @IsTerminalMorphism _ _ F X (M X)).

    Definition functor__of__terminal_morphism : Functor D C
      := (@functor__of__initial_morphism
            (D^op) (C^op)
            (F^op)
            (fun x : D => dual_functor F !x (M x)) HM)^op'.

    Definition adjunction__of__terminal_morphism
    : F -| functor__of__terminal_morphism
      := ((@adjunction__of__initial_morphism
             (D^op) (C^op)
             (F^op)
             (fun x : D => dual_functor F !x (M x)) HM)^op'R)%adjunction.
  End terminal.
End adjunction_from_universal.


==> anc/HoTT/theories/categories/Adjoint/Utf8.timing <==
Chars 0 - 66 [Require~Import~Adjoint.Core~Ad...] 0.2 secs (0.032u,0.148s)
Chars 67 - 100 [Require~Export~Adjoint.Notatio...] 0.129 secs (0.032u,0.092s)
Chars 102 - 176 [Infix~"⊣"~:=~Adjunction~(at~...] 0. secs (0.u,0.004s)
Chars 178 - 254 [Infix~"∘"~:=~compose~(at~lev...] 0. secs (0.u,0.s)
Chars 524 - 608 [Notation~"A~'ᵒᵖ'"~:=~(oppo...] 0. secs (0.u,0.s)
Chars 609 - 698 [Notation~"A~'ᵒᵖ''"~:=~(opp...] 0. secs (0.u,0.s)
Chars 699 - 789 [Notation~"A~'ᵒᵖ'ᴸ'"~:=~(...] 0. secs (0.u,0.s)
Chars 790 - 880 [Notation~"A~'ᵒᵖ'ᴿ'"~:=~(...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Adjoint/Utf8.v <==
Require Import Adjoint.Core Adjoint.Dual Adjoint.Composition.Core.
Require Export Adjoint.Notations.

Infix "⊣" := Adjunction (at level 60, right associativity) : type_scope.

Infix "∘" := compose (at level 40, left associativity) : adjunction_scope.

(* This notation should be [only parsing] for now, because otherwise
   copy/paste doesn't work, because the parser doesn't recognize the
   unicode characters [ᵒᵖ].  So, really, this notation is just a
   reminder to do something when Coq's parser is better. *)

Notation "A 'ᵒᵖ'" := (opposite A) (at level 3, only parsing) : adjunction_scope.
Notation "A 'ᵒᵖ''" := (opposite_inv A) (at level 3, only parsing) : adjunction_scope.
Notation "A 'ᵒᵖ'ᴸ'" := (opposite'L A) (at level 3, only parsing) : adjunction_scope.
Notation "A 'ᵒᵖ'ᴿ'" := (opposite'R A) (at level 3, only parsing) : adjunction_scope.


==> anc/HoTT/theories/categories/Cat/Cat.timing <==
Chars 67 - 84 [Require~Cat.Core.] 1.444 secs (0.076u,0.7s)
Chars 112 - 134 [Require~Cat.Morphisms.] 0.282 secs (0.012u,0.16s)
Chars 136 - 153 [Include~~Cat.Core.] 0. secs (0.u,0.s)
Chars 154 - 176 [Include~~Cat.Morphisms.] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Cat/Cat.v <==
(** * Cat, precategories of precategories *)
(** ** Definitions *)
Require Cat.Core.
(** ** Morphisms in cat *)
Require Cat.Morphisms.

Include Cat.Core.
Include Cat.Morphisms.


==> anc/HoTT/theories/categories/Cat/Core.timing <==
Chars 51 - 183 [Require~Import~Category.Core~C...] 1.805 secs (0.064u,0.708s)
Chars 184 - 266 [Require~Import~Functor.Identit...] 0.243 secs (0.004u,0.116s)
Chars 268 - 294 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 295 - 318 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 319 - 347 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 348 - 372 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 374 - 405 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 407 - 427 [Section~sub_pre_cat.] 0. secs (0.u,0.s)
Chars 430 - 448 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 769 - 802 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 805 - 868 [Context~~`{HF~:~forall~C~D,~P~...] 0.002 secs (0.004u,0.s)
Chars 954 - 1323 [Definition~sub_pre_cat~:~PreCa...] 0.073 secs (0.032u,0.04s)
Chars 1324 - 1340 [End~sub_pre_cat.] 0.003 secs (0.u,0.004s)
Chars 1342 - 1383 [Arguments~sub_pre_cat~{_}~P~{_...] 0. secs (0.u,0.s)
Chars 1385 - 1478 [Definition~strict_cat~`{Funext...] 0.031 secs (0.008u,0.024s)
Chars 1667 - 1683 [Section~objects.] 0. secs (0.u,0.s)
Chars 1686 - 1704 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1708 - 1741 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 1744 - 1779 [Context~~`{forall~C,~IsHProp~(...] 0. secs (0.004u,0.s)
Chars 1782 - 1845 [Context~~`{HF~:~forall~C~D,~P~...] 0.001 secs (0.u,0.s)
Chars 1849 - 2001 [Lemma~is_terminal_object__is_t...] 0.015 secs (0.004u,0.012s)
Chars 2004 - 2010 [Proof.] 0. secs (0.u,0.s)
Chars 2015 - 2033 [typeclasses~eauto.] 0.106 secs (0.08u,0.024s)
Chars 2036 - 2044 [Defined.] 0.028 secs (0.011u,0.016s)
Chars 2048 - 2199 [Lemma~is_initial_object__is_in...] 0.014 secs (0.011u,0.s)
Chars 2202 - 2208 [Proof.] 0. secs (0.u,0.s)
Chars 2213 - 2231 [typeclasses~eauto.] 0.074 secs (0.052u,0.02s)
Chars 2234 - 2242 [Defined.] 0.025 secs (0.011u,0.016s)
Chars 2243 - 2255 [End~objects.] 0.012 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Cat/Core.v <==
(** * Cat, the precategory of strict categories *)
Require Import Category.Core Category.Objects InitialTerminalCategory Functor.Core Category.Strict Category.Univalent Functor.Paths.
Require Import Functor.Identity Functor.Composition.Core Functor.Composition.Laws.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section sub_pre_cat.
  Context `{Funext}.

  (** We use a slight generalization; we look at a full 1-precategory
      of the 2-precategory Cat, such that all types of functors are
      hSets.  It might be possible to prove that this doesn't buy you
      anything, because it's probably the case that [IsHSet (Functor C
      C) → IsStrictCategory C]. *)

  Variable P : PreCategory -> Type.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  (** There is a precategory of precategories which satisfy the proposition P *)

  Definition sub_pre_cat : PreCategory
    := @Build_PreCategory
         { C : PreCategory | P C }
         (fun C D => Functor C.1 D.1)
         (fun C => identity C.1)
         (fun _ _ _ F G => F o G)
         (fun _ _ _ _ _ _ _ => associativity _ _ _)
         (fun _ _ _ => left_identity _)
         (fun _ _ _ => right_identity _)
         (fun s d => HF s.2 d.2).
End sub_pre_cat.

Arguments sub_pre_cat {_} P {_}, {_} P _.

Definition strict_cat `{Funext} : PreCategory
  := sub_pre_cat (fun C => IsStrictCategory C).

(*Definition Cat `{Funext} : PreCategory.
  refine (@sub_pre_cat _ (fun C => IsCategory C) _).
  *)

(** ** The initial and terminal categories are initial and terminal objects in cat *)
Section objects.
  Context `{Funext}.

  Variable P : PreCategory -> Type.
  Context `{forall C, IsHProp (P C)}.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Lemma is_terminal_object__is_terminal_category
        `(IsTerminalCategory one)
        (HT : P one)
  : IsTerminalObject (sub_pre_cat P HF) (one; HT).
  Proof.
    typeclasses eauto.
  Defined.

  Lemma is_initial_object__is_initial_category
        `(IsInitialCategory zero)
        (HI : P zero)
  : IsInitialObject (sub_pre_cat P HF) (zero; HI).
  Proof.
    typeclasses eauto.
  Defined.
End objects.


==> anc/HoTT/theories/categories/Cat/Morphisms.timing <==
Chars 26 - 142 [Require~Import~Category.Core~F...] 1.422 secs (0.048u,0.548s)
Chars 143 - 177 [Require~Import~Category.Morphi...] 0.063 secs (0.004u,0.024s)
Chars 179 - 205 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 206 - 229 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 230 - 258 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 259 - 283 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 285 - 317 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 318 - 350 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 452 - 471 [Section~iso_lemmas.] 0. secs (0.u,0.s)
Chars 474 - 492 [Context~~`{Funext}.] 0. secs (0.004u,0.s)
Chars 496 - 521 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 525 - 543 [Polymorphic~Variables~s~d~:~C....] 0. secs (0.u,0.s)
Chars 546 - 579 [Polymorphic~Variables~m1~m2~:~...] 0. secs (0.u,0.s)
Chars 582 - 603 [Polymorphic~Variable~p~:~m1~=~...] 0. secs (0.u,0.s)
Chars 607 - 633 [Polymorphic~Variable~Fs~:~PreC...] 0. secs (0.u,0.s)
Chars 636 - 662 [Polymorphic~Variable~Fd~:~PreC...] 0. secs (0.u,0.s)
Chars 665 - 711 [Polymorphic~Variable~Fm~:~morp...] 0. secs (0.u,0.s)
Chars 715 - 916 [Lemma~transport_Fc_to_idtoiso~...] 0.031 secs (0.024u,0.003s)
Chars 919 - 925 [Proof.] 0. secs (0.u,0.s)
Chars 930 - 993 [case~p;~clear~p;~simpl;~autore...] 0.062 secs (0.028u,0.032s)
Chars 996 - 1000 [Qed.] 0.063 secs (0.04u,0.024s)
Chars 1004 - 1202 [Lemma~transport_cF_to_idtoiso~...] 0.018 secs (0.008u,0.012s)
Chars 1205 - 1211 [Proof.] 0. secs (0.u,0.s)
Chars 1216 - 1279 [case~p;~clear~p;~simpl;~autore...] 0.046 secs (0.012u,0.036s)
Chars 1282 - 1286 [Qed.] 0.036 secs (0.024u,0.012s)
Chars 1287 - 1302 [End~iso_lemmas.] 0.007 secs (0.004u,0.004s)


==> anc/HoTT/theories/categories/Cat/Morphisms.v <==
(** * Morphisms in cat *)
Require Import Category.Core Functor.Core FunctorCategory.Core FunctorCategory.Morphisms NaturalTransformation.Core.
Require Import Category.Morphisms.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** ** Lemmas relationship between transporting the action of functors on objects, and [idtoiso] *)
Section iso_lemmas.
  Context `{Funext}.

  Variable C : PreCategory.

  Variables s d : C.
  Variables m1 m2 : morphism C s d.
  Variable p : m1 = m2.

  Variable Fs : PreCategory.
  Variable Fd : PreCategory.
  Variable Fm : morphism C s d -> Functor Fs Fd.

  Lemma transport_Fc_to_idtoiso
        s' d' u
  : @transport _ (fun m => morphism _ (Fm m s') d') _ _ p u
    = u o components_of (Category.Morphisms.idtoiso (_ -> _) (ap Fm p) : morphism _ _ _)^-1 s'.
  Proof.
    case p; clear p; simpl; autorewrite with morphism; reflexivity.
  Qed.

  Lemma transport_cF_to_idtoiso
        s' d' u
  : @transport _ (fun m => morphism _ s' (Fm m d')) _ _ p u
    = components_of (Category.Morphisms.idtoiso (_ -> _) (ap Fm p) : morphism _ _ _) d' o u.
  Proof.
    case p; clear p; simpl; autorewrite with morphism; reflexivity.
  Qed.
End iso_lemmas.


==> anc/HoTT/theories/categories/Category/Category.timing <==
Chars 167 - 201 [Require~Export~Category.Notati...] 0.674 secs (0.036u,0.24s)
Chars 241 - 263 [Require~Category.Core.] 0.048 secs (0.u,0.024s)
Chars 297 - 319 [Require~Category.Dual.] 0.052 secs (0.u,0.024s)
Chars 357 - 384 [Require~Category.Morphisms.] 0.048 secs (0.u,0.02s)
Chars 413 - 438 [Require~Category.Objects.] 0.049 secs (0.u,0.02s)
Chars 471 - 493 [Require~Category.Prod.] 0.049 secs (0.u,0.02s)
Chars 522 - 551 [Require~Category.Sigma.Sigma.] 0.437 secs (0.016u,0.172s)
Chars 580 - 604 [Require~Category.Strict.] 0.047 secs (0.u,0.024s)
Chars 639 - 660 [Require~Category.Sum.] 0.05 secs (0.u,0.02s)
Chars 707 - 734 [Require~Category.Univalent.] 0.096 secs (0.u,0.04s)
Chars 736 - 758 [Include~~Category.Core.] 0.002 secs (0.u,0.s)
Chars 759 - 781 [Include~~Category.Dual.] 0. secs (0.u,0.s)
Chars 782 - 809 [Include~~Category.Morphisms.] 0.013 secs (0.012u,0.s)
Chars 810 - 835 [Include~~Category.Objects.] 0.001 secs (0.u,0.s)
Chars 836 - 858 [Include~~Category.Prod.] 0. secs (0.u,0.s)
Chars 1039 - 1068 [Include~~Category.Sigma.Sigma....] 0.003 secs (0.004u,0.s)
Chars 1069 - 1093 [Include~~Category.Strict.] 0. secs (0.u,0.s)
Chars 1094 - 1115 [Include~~Category.Sum.] 0. secs (0.u,0.s)
Chars 1116 - 1143 [Include~~Category.Univalent.] 0. secs (0.u,0.s)
Chars 1321 - 1340 [Module~Subcategory.] 0. secs (0.u,0.s)
Chars 1343 - 1384 [Require~Category.Subcategory.S...] 0.233 secs (0.004u,0.092s)
Chars 1387 - 1428 [Include~~Category.Subcategory....] 0. secs (0.u,0.s)
Chars 1429 - 1445 [End~Subcategory.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Category.v <==
(** * Categories *)
(** We collect here all of the files about categories. *)
(** Since there are only notations in [Category.Notations], we can just export those. *)
Require Export Category.Notations.

(** ** Definition of precategories *)
Require Category.Core.
(** ** Opposite precategories *)
Require Category.Dual.
(** ** Morphisms in precategories *)
Require Category.Morphisms.
(** ** Universal objects *)
Require Category.Objects.
(** ** Product precategories *)
Require Category.Prod.
(** ** ∑-precategories *)
Require Category.Sigma.Sigma.
(** ** Strict categories *)
Require Category.Strict.
(** ** Coproduct precategories *)
Require Category.Sum.
(** ** Categories (univalent or saturated) *)
Require Category.Univalent.

Include Category.Core.
Include Category.Dual.
Include Category.Morphisms.
Include Category.Objects.
Include Category.Prod.
(** We use the [Sigma] folder only to allow us to split up the various files and group conceptually similar lemmas, but not for namespacing.  So we include the main file in it. *)
Include Category.Sigma.Sigma.
Include Category.Strict.
Include Category.Sum.
Include Category.Univalent.
(** We don't want to make utf-8 notations the default, so we don't export them. *)

(** ** Subcategories *)
(** For the subfolders, we need to re-create the module structure *)
Module Subcategory.
  Require Category.Subcategory.Subcategory.
  Include Category.Subcategory.Subcategory.
End Subcategory.


==> anc/HoTT/theories/categories/Category/Core.timing <==
Chars 39 - 63 [Require~Export~Overture.] 0.045 secs (0.u,0.032s)
Chars 65 - 91 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 92 - 115 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 116 - 144 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 145 - 169 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 171 - 214 [Delimit~Scope~morphism_scope~w...] 0. secs (0.u,0.s)
Chars 215 - 258 [Delimit~Scope~category_scope~w...] 0. secs (0.u,0.s)
Chars 259 - 298 [Delimit~Scope~object_scope~wit...] 0. secs (0.u,0.s)
Chars 300 - 332 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 1357 - 2840 [Record~PreCategory~~:=~~~Build...] 0.042 secs (0.016u,0.028s)
Chars 2842 - 2885 [Bind~Scope~category_scope~with...] 0. secs (0.u,0.s)
Chars 2886 - 2922 [Bind~Scope~object_scope~with~o...] 0. secs (0.u,0.s)
Chars 2923 - 2963 [Bind~Scope~morphism_scope~with...] 0. secs (0.u,0.s)
Chars 2965 - 3002 [Arguments~object~C%category~:~...] 0. secs (0.u,0.s)
Chars 3003 - 3047 [Arguments~morphism~!C%category...] 0. secs (0.u,0.s)
Chars 3048 - 3099 [Arguments~identity~[!C%categor...] 0. secs (0.u,0.004s)
Chars 3100 - 3193 [Arguments~compose~[!C%category...] 0. secs (0.u,0.s)
Chars 3195 - 3239 [Local~Infix~"o"~:=~compose~:~m...] 0. secs (0.u,0.s)
Chars 3367 - 3477 [Local~Notation~"x~-->~y"~:=~(@...] 0. secs (0.u,0.s)
Chars 3478 - 3530 [Local~Notation~"1"~:=~(identit...] 0. secs (0.u,0.s)
Chars 3640 - 4028 [Definition~Build_PreCategory~o...] 0.007 secs (0.u,0.008s)
Chars 4030 - 4063 [Global~Existing~Instance~trunc...] 0. secs (0.u,0.s)
Chars 4120 - 4157 [Create~HintDb~category~discrim...] 0. secs (0.u,0.s)
Chars 4210 - 4247 [Create~HintDb~morphism~discrim...] 0. secs (0.u,0.s)
Chars 4249 - 4328 [Hint~Resolve~@left_identity~@r...] 0.001 secs (0.u,0.004s)
Chars 4329 - 4384 [Hint~Rewrite~~@left_identity~@...] 0.003 secs (0.004u,0.s)
Chars 4385 - 4440 [Hint~Rewrite~~@left_identity~@...] 0.003 secs (0.u,0.004s)
Chars 4492 - 4516 [Section~identity_unique.] 0. secs (0.u,0.s)
Chars 4519 - 4544 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4590 - 4801 [Lemma~identity_unique~(id0~id1...] 0.005 secs (0.004u,0.s)
Chars 4804 - 4810 [Proof.] 0. secs (0.u,0.s)
Chars 4815 - 4821 [intro.] 0. secs (0.u,0.s)
Chars 4826 - 4900 [etransitivity;~[~symmetry;~app...] 0.012 secs (0.012u,0.s)
Chars 4903 - 4907 [Qed.] 0.01 secs (0.008u,0.004s)
Chars 5034 - 5179 [Definition~concat_left_identit...] 0.01 secs (0.008u,0.004s)
Chars 5183 - 5321 [Definition~concat_right_identi...] 0.008 secs (0.008u,0.s)
Chars 5322 - 5342 [End~identity_unique.] 0.004 secs (0.u,0.004s)
Chars 5432 - 5468 [Module~Export~CategoryCoreNota...] 0. secs (0.u,0.s)
Chars 5471 - 5509 [Infix~"o"~:=~compose~:~morphis...] 0. secs (0.004u,0.s)
Chars 5643 - 5753 [Local~Notation~"x~-->~y"~:=~(@...] 0. secs (0.u,0.s)
Chars 5756 - 5802 [Notation~"1"~:=~(identity~_)~:...] 0. secs (0.u,0.s)
Chars 5803 - 5829 [End~CategoryCoreNotations.] 0. secs (0.u,0.s)
Chars 5970 - 6111 [Tactic~Notation~~~"try_associa...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Core.v <==
(** * Definition of a [PreCategory] *)
Require Export Overture.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Delimit Scope morphism_scope with morphism.
Delimit Scope category_scope with category.
Delimit Scope object_scope with object.

Local Open Scope morphism_scope.

(** Quoting the HoTT Book: *)
(** Definition 9.1.1. A precategory [A] consists of the following.

    (i) A type [A₀] of objects. We write [a : A] for [a : A₀].

    (ii) For each [a, b : A], a set [hom_A(a, b)] of arrows or morphisms.

    (iii) For each [a : A], a morphism [1ₐ : hom_A(a, a)].

    (iv) For each [a, b, c : A], a function

         [hom_A(b, c) → hom_A(a, b) → hom_A(a, c)]

         denoted infix by [g ↦ f ↦ g ∘ f] , or sometimes simply by [g f].

    (v) For each [a, b : A] and [f : hom_A(a, b)], we have [f = 1_b ∘
        f] and [f = f ∘ 1ₐ].

    (vi) For each [a, b, c, d : A] and [f : hom_A(a, b)], [g :
         hom_A(b, c)], [h : hom_A(c,d)], we have [h ∘ (g ∘ f) = (h ∘
         g) ∘ f]. *)
(** In addition to these laws, we ask for a few redundant laws to give
    us more judgmental equalities.  For example, since [(p^)^ ≢ p] for
    paths [p], we ask for the symmetrized version of the associativity
    law, so we can swap them when we take the dual. *)

Record PreCategory :=
  Build_PreCategory' {
      object :> Type;
      morphism : object -> object -> Type;

      identity : forall x, morphism x x;
      compose : forall s d d',
                  morphism d d'
                  -> morphism s d
                  -> morphism s d'
                              where "f 'o' g" := (compose f g);

      associativity : forall x1 x2 x3 x4
                             (m1 : morphism x1 x2)
                             (m2 : morphism x2 x3)
                             (m3 : morphism x3 x4),
                        (m3 o m2) o m1 = m3 o (m2 o m1);
      (** Ask for the symmetrized version of [associativity], so that [(Cᵒᵖ)ᵒᵖ] and [C] are equal without [Funext] *)
      associativity_sym : forall x1 x2 x3 x4
                                 (m1 : morphism x1 x2)
                                 (m2 : morphism x2 x3)
                                 (m3 : morphism x3 x4),
                            m3 o (m2 o m1) = (m3 o m2) o m1;

      left_identity : forall a b (f : morphism a b), identity b o f = f;
      right_identity : forall a b (f : morphism a b), f o identity a = f;
      (** Ask for the double-identity version so that [InitialTerminalCategory.Functors.from_terminal Cᵒᵖ X] and [(InitialTerminalCategory.Functors.from_terminal C X)ᵒᵖ] are convertible. *)
      identity_identity : forall x, identity x o identity x = identity x;

      trunc_morphism : forall s d, IsHSet (morphism s d)
    }.

Bind Scope category_scope with PreCategory.
Bind Scope object_scope with object.
Bind Scope morphism_scope with morphism.

Arguments object C%category : rename.
Arguments morphism !C%category s d : rename.
Arguments identity [!C%category] x%object : rename.
Arguments compose [!C%category s%object d%object d'%object] m1%morphism m2%morphism : rename.

Local Infix "o" := compose : morphism_scope.
(** Perhaps we should consider making this notation more global. *)
(** Perhaps we should pre-reserve all of the notations. *)
Local Notation "x --> y" := (@morphism _ x y) (at level 99, right associativity, y at level 200) : type_scope.
Local Notation "1" := (identity _) : morphism_scope.

(** Define a convenience wrapper for building a precategory without
    specifying the redundant proofs. *)
Definition Build_PreCategory
           object morphism compose identity
           associativity left_identity right_identity
  := @Build_PreCategory'
       object
       morphism
       compose
       identity
       associativity
       (fun _ _ _ _ _ _ _ => symmetry _ _ (associativity _ _ _ _ _ _ _))
       left_identity
       right_identity
       (fun _ => left_identity _ _ _).

Existing Instance trunc_morphism.

(** create a hint db for all category theory things *)
Create HintDb category discriminated.
(** create a hint db for morphisms in categories *)
Create HintDb morphism discriminated.

Hint Resolve @left_identity @right_identity @associativity : category morphism.
Hint Rewrite @left_identity @right_identity : category.
Hint Rewrite @left_identity @right_identity : morphism.

(** ** Simple laws about the identity morphism *)
Section identity_unique.
  Variable C : PreCategory.

  (** The identity morphism is unique. *)
  Lemma identity_unique (id0 id1 : forall x, morphism C x x)
        (id1_left : forall s d (m : morphism C s d), id1 _ o m = m)
        (id0_right : forall s d (m : morphism C s d), m o id0 _ = m)
  : id0 == id1.
  Proof.
    intro.
    etransitivity;
      [ symmetry; apply id1_left
      | apply id0_right ].
  Qed.

  (** Anything equal to the identity acts like it.  This is obvious,
      but useful as a helper lemma for automation. *)
  Definition concat_left_identity s d (m : morphism C s d) i
  : i = 1 -> i o m = m
    := fun H => (ap10 (ap _ H) _ @ left_identity _ _ _ m)%path.

  Definition concat_right_identity s d (m : morphism C s d) i
  : i = 1 -> m o i = m
    := fun H => (ap _ H @ right_identity _ _ _ m)%path.
End identity_unique.

(** Make a separate module for Notations, which can be exported/imported separately. *)
Module Export CategoryCoreNotations.
  Infix "o" := compose : morphism_scope.
  (** Perhaps we should consider making this notation more global. *)
  (** Perhaps we should pre-reserve all of the notations. *)
  Local Notation "x --> y" := (@morphism _ x y) (at level 99, right associativity, y at level 200) : type_scope.
  Notation "1" := (identity _) : morphism_scope.
End CategoryCoreNotations.

(** We have a tactic for trying to run a tactic after associating morphisms either all the way to the left, or all the way to the right *)
Tactic Notation "try_associativity_quick" tactic(tac) :=
  first [ rewrite <- ?associativity; tac
        | rewrite -> ?associativity; tac ].


==> anc/HoTT/theories/categories/Category/Dual.timing <==
Chars 27 - 73 [Require~Import~Category.Core~C...] 0.501 secs (0.036u,0.356s)
Chars 75 - 101 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 102 - 125 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 126 - 154 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 155 - 179 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 181 - 210 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 211 - 243 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 244 - 276 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 312 - 329 [Section~opposite.] 0. secs (0.u,0.s)
Chars 332 - 786 [Definition~opposite~(C~:~PreCa...] 0.028 secs (0.016u,0.008s)
Chars 787 - 800 [End~opposite.] 0.001 secs (0.004u,0.s)
Chars 802 - 871 [Local~Notation~"C~^op"~:=~(opp...] 0. secs (0.u,0.s)
Chars 922 - 945 [Section~DualCategories.] 0. secs (0.u,0.s)
Chars 1032 - 1076 [Lemma~opposite_involutive~C~:~...] 0.001 secs (0.u,0.s)
Chars 1079 - 1085 [Proof.] 0. secs (0.u,0.s)
Chars 1090 - 1115 [destruct~C;~exact~idpath.] 0.021 secs (0.012u,0.008s)
Chars 1118 - 1126 [Defined.] 0.005 secs (0.004u,0.s)
Chars 1127 - 1146 [End~DualCategories.] 0.001 secs (0.u,0.s)
Chars 1148 - 1193 [Hint~Rewrite~~@opposite_involu...] 0. secs (0.u,0.s)
Chars 1267 - 1287 [Section~DualObjects.] 0. secs (0.004u,0.s)
Chars 1290 - 1315 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1319 - 1456 [Definition~terminal_opposite_i...] 0.007 secs (0.u,0.004s)
Chars 1460 - 1597 [Definition~initial_opposite_te...] 0.007 secs (0.004u,0.004s)
Chars 1598 - 1614 [End~DualObjects.] 0.002 secs (0.003u,0.s)
Chars 1616 - 1652 [Module~Export~CategoryDualNota...] 0. secs (0.u,0.s)
Chars 1655 - 1718 [Notation~"C~^op"~:=~(opposite~...] 0. secs (0.u,0.s)
Chars 1719 - 1745 [End~CategoryDualNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Dual.v <==
(** * Opposite Category *)
Require Import Category.Core Category.Objects.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.

(** ** Definition of [Cᵒᵖ] *)
Section opposite.
  Definition opposite (C : PreCategory) : PreCategory
    := @Build_PreCategory'
         C
         (fun s d => morphism C d s)
         (identity (C := C))
         (fun _ _ _ m1 m2 => m2 o m1)
         (fun _ _ _ _ _ _ _ => @associativity_sym _ _ _ _ _ _ _ _)
         (fun _ _ _ _ _ _ _ => @associativity _ _ _ _ _ _ _ _)
         (fun _ _ => @right_identity _ _ _)
         (fun _ _ => @left_identity _ _ _)
         (@identity_identity C)
         _.
End opposite.

Local Notation "C ^op" := (opposite C) (at level 3) : category_scope.

(** ** [ᵒᵖ] is propositionally involutive *)
Section DualCategories.
  (** If we had judgmental eta for records, it would be judgmentally involutive. *)
  Lemma opposite_involutive C : (C^op)^op = C.
  Proof.
    destruct C; exact idpath.
  Defined.
End DualCategories.

Hint Rewrite @opposite_involutive : category.

(** ** Initial objects are opposite terminal objects, and vice versa *)
Section DualObjects.
  Variable C : PreCategory.

  Definition terminal_opposite_initial (x : C)
             `(H : IsTerminalObject C x)
  : IsInitialObject (C^op) x
    := fun x' => H x'.

  Definition initial_opposite_terminal (x : C)
             `(H : IsInitialObject C x)
  : IsTerminalObject (C^op) x
    := fun x' => H x'.
End DualObjects.

Module Export CategoryDualNotations.
  Notation "C ^op" := (opposite C) (at level 3) : category_scope.
End CategoryDualNotations.


==> anc/HoTT/theories/categories/Category/Morphisms.timing <==
Chars 82 - 124 [Require~Import~Category.Core~F...] 0.126 secs (0.003u,0.068s)
Chars 125 - 203 [Require~Import~HoTT.Tactics~ty...] 0.529 secs (0.02u,0.292s)
Chars 205 - 231 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 232 - 255 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 256 - 284 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 285 - 309 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 311 - 343 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 344 - 376 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 414 - 637 [Class~IsIsomorphism~{C~:~PreCa...] 0.018 secs (0.012u,0.004s)
Chars 639 - 710 [Local~Notation~"m~^-1"~:=~(mor...] 0. secs (0.u,0.s)
Chars 712 - 772 [Hint~Resolve~left_inverse~righ...] 0.001 secs (0.u,0.s)
Chars 773 - 826 [Hint~Rewrite~~@left_inverse~@r...] 0.005 secs (0.004u,0.s)
Chars 827 - 880 [Hint~Rewrite~~@left_inverse~@r...] 0.005 secs (0.008u,0.s)
Chars 882 - 1041 [Class~Isomorphic~{C~:~PreCateg...] 0.007 secs (0.003u,0.004s)
Chars 1105 - 1160 [Coercion~morphism_isomorphic~:...] 0. secs (0.u,0.s)
Chars 1161 - 1226 [Coercion~isisomorphism_isomorp...] 0. secs (0.u,0.s)
Chars 1228 - 1311 [Local~Infix~"<~=~>"~:=~Isomorp...] 0. secs (0.u,0.s)
Chars 1313 - 1356 [Global~Existing~Instance~isiso...] 0. secs (0.u,0.s)
Chars 1396 - 1414 [Section~iso_contr.] 0. secs (0.u,0.s)
Chars 1417 - 1442 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1446 - 1475 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 1479 - 1497 [Polymorphic~Variables~s~d~:~C....] 0. secs (0.u,0.s)
Chars 1501 - 1523 [Section~IsIsomorphism.] 0. secs (0.u,0.s)
Chars 1528 - 1556 [Polymorphic~Variable~m~:~morph...] 0. secs (0.u,0.s)
Chars 1613 - 1796 [Lemma~inverse_unique~(m_inv0~m...] 0.003 secs (0.u,0.s)
Chars 1801 - 1807 [Proof.] 0. secs (0.u,0.s)
Chars 1814 - 2074 [transitivity~(m_inv0~o~m~o~m_i...] 0.099 secs (0.056u,0.04s)
Chars 2079 - 2083 [Qed.] 0.012 secs (0.008u,0.004s)
Chars 2089 - 2253 [Local~Notation~IsIsomorphism_s...] 0. secs (0.u,0.s)
Chars 2343 - 2415 [Lemma~issig_isisomorphism~:~Is...] 0.004 secs (0.u,0.003s)
Chars 2420 - 2426 [Proof.] 0. secs (0.u,0.s)
Chars 2433 - 2583 [issig~(@Build_IsIsomorphism~_~...] 0.102 secs (0.056u,0.048s)
Chars 2588 - 2596 [Defined.] 0.039 secs (0.024u,0.016s)
Chars 2660 - 2724 [Global~Instance~trunc_isisomor...] 0.001 secs (0.u,0.s)
Chars 2729 - 2735 [Proof.] 0. secs (0.u,0.s)
Chars 2742 - 2795 [eapply~trunc_equiv';~[~exact~i...] 0.002 secs (0.u,0.004s)
Chars 2802 - 2822 [apply~hprop_allpath.] 0.004 secs (0.u,0.004s)
Chars 2829 - 2856 [intros~(x,~(?,~?))~(y,~(?,~?))...] 0.133 secs (0.072u,0.06s)
Chars 2863 - 2964 [let~H~:=~fresh~in~assert~(x~=~...] 0.065 secs (0.032u,0.032s)
Chars 2971 - 3174 [repeat~~match~goal~with~~|~_~=...] 0.602 secs (0.584u,0.02s)
Chars 3179 - 3183 [Qed.] 0.115 secs (0.116u,0.s)
Chars 3186 - 3204 [End~IsIsomorphism.] 0.003 secs (0.004u,0.s)
Chars 3208 - 3307 [Local~Notation~Isomorphic_sig_...] 0. secs (0.u,0.s)
Chars 3386 - 3449 [Lemma~issig_isomorphic~:~Isomo...] 0.001 secs (0.u,0.s)
Chars 3452 - 3458 [Proof.] 0. secs (0.u,0.s)
Chars 3463 - 3578 [issig~(@Build_Isomorphic~C~s~d...] 0.121 secs (0.124u,0.s)
Chars 3581 - 3589 [Defined.] 0.075 secs (0.072u,0.s)
Chars 3632 - 3691 [Global~Instance~trunc_Isomorph...] 0. secs (0.003u,0.s)
Chars 3694 - 3700 [Proof.] 0. secs (0.u,0.s)
Chars 3705 - 3755 [eapply~trunc_equiv';~[~exact~i...] 0.001 secs (0.u,0.s)
Chars 3760 - 3778 [typeclasses~eauto.] 0.011 secs (0.012u,0.s)
Chars 3781 - 3785 [Qed.] 0.002 secs (0.004u,0.s)
Chars 3891 - 4018 [Definition~path_isomorphic~(i~...] 0.001 secs (0.u,0.s)
Chars 4021 - 4027 [Proof.] 0. secs (0.u,0.s)
Chars 4032 - 4053 [destruct~i,~j;~simpl.] 0.01 secs (0.008u,0.s)
Chars 4058 - 4080 [intro;~path_induction.] 0.004 secs (0.004u,0.s)
Chars 4085 - 4090 [f_ap.] 0.004 secs (0.008u,0.s)
Chars 4095 - 4112 [exact~(center~_).] 0.003 secs (0.004u,0.s)
Chars 4115 - 4123 [Defined.] 0.006 secs (0.004u,0.s)
Chars 4232 - 4306 [Global~Instance~isequiv_path_i...] 0.002 secs (0.u,0.s)
Chars 4309 - 4315 [Proof.] 0. secs (0.u,0.s)
Chars 4320 - 4327 [intros.] 0. secs (0.u,0.s)
Chars 4332 - 4515 [apply~~(isequiv_adjointify~(pa...] 0.201 secs (0.208u,0.s)
Chars 4518 - 4526 [Defined.] 0.049 secs (0.048u,0.s)
Chars 4527 - 4541 [End~iso_contr.] 0.023 secs (0.024u,0.s)
Chars 4543 - 4570 [Section~iso_equiv_relation.] 0. secs (0.u,0.s)
Chars 4573 - 4598 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4646 - 4888 [Global~Instance~isisomorphism_...] 0.003 secs (0.004u,0.s)
Chars 4947 - 5144 [Definition~isisomorphism_inver...] 0.005 secs (0.008u,0.s)
Chars 5148 - 5481 [Local~Ltac~iso_comp_t~inv_lemm...] 0. secs (0.u,0.s)
Chars 5547 - 5667 [Global~Instance~isisomorphism_...] 0.003 secs (0.004u,0.s)
Chars 5670 - 5676 [Proof.] 0. secs (0.u,0.s)
Chars 5681 - 5788 [exists~(m1~^-1~o~m0~^-1);~~[~a...] 0.102 secs (0.104u,0.s)
Chars 5791 - 5799 [Defined.] 0.003 secs (0.004u,0.s)
Chars 5803 - 5862 [Hint~Immediate~isisomorphism_i...] 0. secs (0.u,0.s)
Chars 5920 - 6040 [Global~Instance~isomorphic_ref...] 0.002 secs (0.004u,0.s)
Chars 6098 - 6223 [Global~Instance~isomorphic_sym...] 0.007 secs (0.004u,0.s)
Chars 6282 - 6457 [Global~Instance~isomorphic_tra...] 0.017 secs (0.016u,0.s)
Chars 6509 - 6665 [Definition~idtoiso~(x~y~:~C)~(...] 0.003 secs (0.004u,0.s)
Chars 6666 - 6689 [End~iso_equiv_relation.] 0.006 secs (0.008u,0.s)
Chars 6691 - 6750 [Hint~Immediate~isisomorphism_i...] 0. secs (0.u,0.s)
Chars 7312 - 7489 [Class~IsEpimorphism~{C}~{x}~{y...] 0.007 secs (0.008u,0.s)
Chars 7490 - 7671 [Class~IsMonomorphism~{C}~{x}~{...] 0.007 secs (0.008u,0.s)
Chars 7673 - 7823 [Record~Epimorphism~{C}~x~y~~:=...] 0.007 secs (0.008u,0.s)
Chars 7825 - 7981 [Record~Monomorphism~{C}~x~y~~:...] 0.007 secs (0.008u,0.s)
Chars 7983 - 8056 [Global~Existing~Instances~Epim...] 0. secs (0.u,0.s)
Chars 8058 - 8185 [Local~Notation~"x~->>~y"~:=~(E...] 0. secs (0.u,0.s)
Chars 8186 - 8314 [Local~Notation~"x~(->~y"~:=~(M...] 0. secs (0.004u,0.s)
Chars 8316 - 8425 [Class~IsSectionOf~C~x~y~(s~:~m...] 0.005 secs (0.004u,0.s)
Chars 8427 - 8461 [Arguments~IsSectionOf~[C]~[x]~...] 0. secs (0.u,0.s)
Chars 8463 - 8479 [Section~EpiMono.] 0. secs (0.u,0.s)
Chars 8482 - 8507 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 8511 - 8530 [Section~properties.] 0. secs (0.u,0.s)
Chars 8581 - 8661 [Global~Instance~isepimorphism_...] 0. secs (0.u,0.s)
Chars 8666 - 8672 [Proof.] 0. secs (0.u,0.s)
Chars 8679 - 8733 [repeat~intro;~autorewrite~with...] 0.03 secs (0.028u,0.s)
Chars 8738 - 8742 [Qed.] 0.004 secs (0.004u,0.s)
Chars 8794 - 8876 [Global~Instance~ismonomorphism...] 0.001 secs (0.u,0.s)
Chars 8881 - 8887 [Proof.] 0. secs (0.u,0.s)
Chars 8894 - 8948 [repeat~intro;~autorewrite~with...] 0.029 secs (0.032u,0.s)
Chars 8953 - 8957 [Qed.] 0.004 secs (0.004u,0.s)
Chars 9027 - 9176 [Global~Instance~isepimorphism_...] 0.004 secs (0.004u,0.s)
Chars 9181 - 9187 [Proof.] 0. secs (0.u,0.s)
Chars 9194 - 9207 [repeat~intro.] 0.001 secs (0.004u,0.s)
Chars 9214 - 9245 [rewrite~<-~!associativity~in~*...] 0.037 secs (0.036u,0.s)
Chars 9252 - 9262 [apply_hyp.] 0.01 secs (0.012u,0.s)
Chars 9267 - 9271 [Qed.] 0.009 secs (0.008u,0.s)
Chars 9342 - 9495 [Global~Instance~ismonomorphism...] 0.004 secs (0.004u,0.s)
Chars 9500 - 9506 [Proof.] 0. secs (0.u,0.s)
Chars 9513 - 9526 [repeat~intro.] 0.001 secs (0.003u,0.s)
Chars 9533 - 9561 [rewrite~!associativity~in~*.] 0.036 secs (0.036u,0.s)
Chars 9568 - 9578 [apply_hyp.] 0.009 secs (0.008u,0.s)
Chars 9583 - 9587 [Qed.] 0.008 secs (0.012u,0.s)
Chars 9590 - 9605 [End~properties.] 0.003 secs (0.004u,0.s)
Chars 9670 - 9684 [Section~equiv.] 0. secs (0.u,0.s)
Chars 9689 - 9819 [Global~Instance~reflexive_epim...] 0.002 secs (0.u,0.s)
Chars 9825 - 9959 [Global~Instance~reflexive_mono...] 0.001 secs (0.004u,0.s)
Chars 9965 - 10110 [Global~Instance~transitive_epi...] 0.005 secs (0.004u,0.s)
Chars 10116 - 10265 [Global~Instance~transitive_mon...] 0.005 secs (0.008u,0.s)
Chars 10268 - 10278 [End~equiv.] 0.001 secs (0.u,0.s)
Chars 10282 - 10295 [Section~sect.] 0. secs (0.u,0.s)
Chars 10300 - 10624 [Local~Ltac~epi_mono_sect_t~:=~...] 0. secs (0.u,0.s)
Chars 10674 - 10764 [Global~Instance~isepimorphism_...] 0.002 secs (0.004u,0.s)
Chars 10769 - 10775 [Proof.] 0. secs (0.u,0.s)
Chars 10782 - 10801 [intros~?~m1~m2~?.] 0. secs (0.u,0.s)
Chars 10808 - 10832 [unfold~IsSectionOf~in~*.] 0. secs (0.u,0.s)
Chars 10839 - 10935 [transitivity~(m1~o~r~o~s);~[~i...] 0.127 secs (0.128u,0.s)
Chars 10940 - 10944 [Qed.] 0.027 secs (0.016u,0.004s)
Chars 10992 - 11084 [Global~Instance~ismonomorphism...] 0.002 secs (0.u,0.s)
Chars 11089 - 11095 [Proof.] 0. secs (0.u,0.s)
Chars 11102 - 11121 [intros~?~m1~m2~?.] 0. secs (0.u,0.s)
Chars 11128 - 11224 [transitivity~(r~o~(s~o~m1));~[...] 0.111 secs (0.112u,0.s)
Chars 11229 - 11233 [Qed.] 0.015 secs (0.016u,0.s)
Chars 11301 - 11418 [Global~Instance~issect_isisomo...] 0.004 secs (0.008u,0.s)
Chars 11424 - 11542 [Global~Instance~isretr_isisomo...] 0.004 secs (0.004u,0.s)
Chars 11545 - 11554 [End~sect.] 0.004 secs (0.004u,0.s)
Chars 11629 - 11641 [Section~iso.] 0. secs (0.u,0.s)
Chars 11646 - 11756 [Global~Instance~isepimorphism_...] 0.006 secs (0.008u,0.s)
Chars 11761 - 11873 [Global~Instance~ismonomorphism...] 0.006 secs (0.008u,0.s)
Chars 11876 - 11884 [End~iso.] 0.002 secs (0.u,0.s)
Chars 11885 - 11897 [End~EpiMono.] 0.017 secs (0.02u,0.s)
Chars 11899 - 12030 [Hint~Immediate~@isepimorphism_...] 0. secs (0.u,0.s)
Chars 12065 - 12084 [Section~iso_lemmas.] 0. secs (0.u,0.s)
Chars 12087 - 12177 [Local~Ltac~idtoiso_t~:=~~~path...] 0. secs (0.u,0.s)
Chars 12283 - 12547 [Lemma~idtoiso_of_transport~(C~...] 0.01 secs (0.012u,0.s)
Chars 12550 - 12556 [Proof.] 0. secs (0.u,0.s)
Chars 12557 - 12567 [idtoiso_t.] 0.032 secs (0.032u,0.s)
Chars 12568 - 12572 [Qed.] 0.016 secs (0.016u,0.s)
Chars 12616 - 12717 [Lemma~idtoiso_inv~(C~:~PreCate...] 0.004 secs (0.008u,0.s)
Chars 12720 - 12726 [Proof.] 0. secs (0.u,0.s)
Chars 12731 - 12759 [path_induction;~reflexivity.] 0.007 secs (0.008u,0.s)
Chars 12762 - 12770 [Defined.] 0.004 secs (0.004u,0.s)
Chars 12818 - 12962 [Lemma~idtoiso_comp~(C~:~PreCat...] 0.004 secs (0.004u,0.s)
Chars 12965 - 12971 [Proof.] 0. secs (0.u,0.s)
Chars 12972 - 12982 [idtoiso_t.] 0.026 secs (0.028u,0.s)
Chars 12983 - 12987 [Qed.] 0.008 secs (0.008u,0.s)
Chars 13077 - 13266 [Lemma~idtoiso_comp3~(C~:~PreCa...] 0.006 secs (0.008u,0.s)
Chars 13269 - 13275 [Proof.] 0. secs (0.u,0.s)
Chars 13276 - 13286 [idtoiso_t.] 0.048 secs (0.048u,0.s)
Chars 13287 - 13291 [Qed.] 0.014 secs (0.016u,0.s)
Chars 13295 - 13485 [Lemma~idtoiso_comp3'~(C~:~PreC...] 0.006 secs (0.008u,0.s)
Chars 13488 - 13494 [Proof.] 0. secs (0.u,0.s)
Chars 13495 - 13505 [idtoiso_t.] 0.057 secs (0.056u,0.s)
Chars 13506 - 13510 [Qed.] 0.014 secs (0.016u,0.s)
Chars 13514 - 13750 [Lemma~idtoiso_comp4~(C~:~PreCa...] 0.008 secs (0.008u,0.s)
Chars 13753 - 13759 [Proof.] 0. secs (0.u,0.s)
Chars 13760 - 13770 [idtoiso_t.] 0.079 secs (0.08u,0.s)
Chars 13771 - 13775 [Qed.] 0.021 secs (0.024u,0.s)
Chars 13779 - 14016 [Lemma~idtoiso_comp4'~(C~:~PreC...] 0.008 secs (0.008u,0.s)
Chars 14019 - 14025 [Proof.] 0. secs (0.u,0.s)
Chars 14026 - 14036 [idtoiso_t.] 0.081 secs (0.088u,0.s)
Chars 14037 - 14041 [Qed.] 0.022 secs (0.02u,0.s)
Chars 14045 - 14335 [Lemma~idtoiso_comp5~(C~:~PreCa...] 0.011 secs (0.012u,0.s)
Chars 14338 - 14344 [Proof.] 0. secs (0.004u,0.s)
Chars 14345 - 14355 [idtoiso_t.] 0.12 secs (0.12u,0.s)
Chars 14356 - 14360 [Qed.] 0.03 secs (0.028u,0.s)
Chars 14364 - 14655 [Lemma~idtoiso_comp5'~(C~:~PreC...] 0.011 secs (0.008u,0.s)
Chars 14658 - 14664 [Proof.] 0. secs (0.u,0.s)
Chars 14665 - 14675 [idtoiso_t.] 0.124 secs (0.124u,0.s)
Chars 14676 - 14680 [Qed.] 0.032 secs (0.032u,0.s)
Chars 14765 - 14920 [Lemma~idtoiso_functor~(C~D~:~P...] 0.004 secs (0.004u,0.s)
Chars 14923 - 14929 [Proof.] 0. secs (0.u,0.s)
Chars 14934 - 14975 [path_induction;~simpl;~apply~i...] 0.013 secs (0.016u,0.s)
Chars 14978 - 14986 [Defined.] 0.007 secs (0.008u,0.s)
Chars 15034 - 15198 [Global~Instance~iso_functor~~C...] 0.012 secs (0.012u,0.s)
Chars 15201 - 15207 [Proof.] 0. secs (0.u,0.s)
Chars 15212 - 15306 [abstract~(rewrite~<-~compositi...] 0.052 secs (0.056u,0.s)
Chars 15311 - 15405 [abstract~(rewrite~<-~compositi...] 0.054 secs (0.052u,0.s)
Chars 15408 - 15416 [Defined.] 0.004 secs (0.008u,0.s)
Chars 15417 - 15432 [End~iso_lemmas.] 0.022 secs (0.02u,0.s)
Chars 15434 - 15509 [Hint~Rewrite~~idtoiso_of_trans...] 0.033 secs (0.036u,0.s)
Chars 15609 - 15635 [Section~iso_concat_lemmas.] 0. secs (0.u,0.s)
Chars 15638 - 15663 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 15667 - 16331 [Local~Ltac~iso_concat_t'~:=~~~...] 0. secs (0.u,0.s)
Chars 16335 - 16507 [Local~Ltac~iso_concat_t_id_fin...] 0. secs (0.u,0.s)
Chars 16511 - 16802 [Local~Ltac~iso_concat_t_id~lem...] 0. secs (0.u,0.s)
Chars 16806 - 16969 [Local~Ltac~iso_concat_t~:=~~~i...] 0. secs (0.u,0.s)
Chars 16973 - 17072 [Definition~iso_compose_pV~`(@I...] 0.003 secs (0.004u,0.s)
Chars 17075 - 17173 [Definition~iso_compose_Vp~`(@I...] 0.003 secs (0.003u,0.s)
Chars 17177 - 17276 [Definition~iso_compose_V_pp~`(...] 0.002 secs (0.004u,0.s)
Chars 17279 - 17285 [Proof.] 0. secs (0.u,0.s)
Chars 17286 - 17299 [iso_concat_t.] 0.062 secs (0.06u,0.s)
Chars 17300 - 17304 [Qed.] 0.005 secs (0.004u,0.s)
Chars 17308 - 17407 [Definition~iso_compose_p_Vp~`(...] 0.002 secs (0.004u,0.s)
Chars 17410 - 17416 [Proof.] 0. secs (0.u,0.s)
Chars 17417 - 17430 [iso_concat_t.] 0.058 secs (0.06u,0.s)
Chars 17431 - 17435 [Qed.] 0.005 secs (0.004u,0.s)
Chars 17439 - 17538 [Definition~iso_compose_pp_V~`(...] 0.002 secs (0.004u,0.s)
Chars 17541 - 17547 [Proof.] 0. secs (0.u,0.s)
Chars 17548 - 17561 [iso_concat_t.] 0.044 secs (0.04u,0.s)
Chars 17562 - 17566 [Qed.] 0.005 secs (0.008u,0.s)
Chars 17570 - 17669 [Definition~iso_compose_pV_p~`(...] 0.002 secs (0.u,0.s)
Chars 17672 - 17678 [Proof.] 0. secs (0.u,0.s)
Chars 17679 - 17692 [iso_concat_t.] 0.042 secs (0.044u,0.s)
Chars 17693 - 17697 [Qed.] 0.005 secs (0.004u,0.s)
Chars 17701 - 17804 [Definition~iso_inv_pp~`(@IsIso...] 0.007 secs (0.008u,0.s)
Chars 17807 - 17813 [Proof.] 0. secs (0.u,0.s)
Chars 17814 - 17827 [iso_concat_t.] 0.002 secs (0.u,0.s)
Chars 17828 - 17832 [Qed.] 0.003 secs (0.004u,0.s)
Chars 17836 - 17939 [Definition~iso_inv_Vp~`(@IsIso...] 0.01 secs (0.008u,0.s)
Chars 17942 - 17948 [Proof.] 0. secs (0.u,0.s)
Chars 17949 - 17962 [iso_concat_t.] 0.002 secs (0.u,0.s)
Chars 17963 - 17967 [Qed.] 0.003 secs (0.004u,0.s)
Chars 17971 - 18074 [Definition~iso_inv_pV~`(@IsIso...] 0.01 secs (0.012u,0.s)
Chars 18077 - 18083 [Proof.] 0. secs (0.u,0.s)
Chars 18084 - 18097 [iso_concat_t.] 0.002 secs (0.u,0.s)
Chars 18098 - 18102 [Qed.] 0.003 secs (0.004u,0.s)
Chars 18106 - 18209 [Definition~iso_inv_VV~`(@IsIso...] 0.012 secs (0.012u,0.s)
Chars 18212 - 18218 [Proof.] 0. secs (0.u,0.s)
Chars 18219 - 18232 [iso_concat_t.] 0.002 secs (0.003u,0.s)
Chars 18233 - 18237 [Qed.] 0.003 secs (0.004u,0.s)
Chars 18241 - 18369 [Definition~iso_moveR_Mp~`(p~:~...] 0.003 secs (0.003u,0.s)
Chars 18372 - 18378 [Proof.] 0. secs (0.u,0.s)
Chars 18379 - 18392 [iso_concat_t.] 0.068 secs (0.068u,0.s)
Chars 18393 - 18397 [Qed.] 0.01 secs (0.008u,0.s)
Chars 18401 - 18529 [Definition~iso_moveR_pM~`(@IsI...] 0.003 secs (0.004u,0.s)
Chars 18532 - 18538 [Proof.] 0. secs (0.u,0.s)
Chars 18539 - 18552 [iso_concat_t.] 0.056 secs (0.06u,0.s)
Chars 18553 - 18557 [Qed.] 0.01 secs (0.012u,0.s)
Chars 18561 - 18689 [Definition~iso_moveR_Vp~`(p~:~...] 0.003 secs (0.u,0.s)
Chars 18692 - 18698 [Proof.] 0. secs (0.u,0.s)
Chars 18699 - 18712 [iso_concat_t.] 0.066 secs (0.064u,0.s)
Chars 18713 - 18717 [Qed.] 0.009 secs (0.012u,0.s)
Chars 18721 - 18849 [Definition~iso_moveR_pV~`(@IsI...] 0.003 secs (0.004u,0.s)
Chars 18852 - 18858 [Proof.] 0. secs (0.u,0.s)
Chars 18859 - 18872 [iso_concat_t.] 0.053 secs (0.052u,0.s)
Chars 18873 - 18877 [Qed.] 0.009 secs (0.012u,0.s)
Chars 18881 - 19009 [Definition~iso_moveL_Mp~`(p~:~...] 0.003 secs (0.004u,0.s)
Chars 19012 - 19018 [Proof.] 0. secs (0.u,0.s)
Chars 19019 - 19032 [iso_concat_t.] 0.063 secs (0.064u,0.s)
Chars 19033 - 19037 [Qed.] 0.007 secs (0.008u,0.s)
Chars 19041 - 19169 [Definition~iso_moveL_pM~`(@IsI...] 0.003 secs (0.004u,0.s)
Chars 19172 - 19178 [Proof.] 0. secs (0.u,0.s)
Chars 19179 - 19192 [iso_concat_t.] 0.047 secs (0.048u,0.s)
Chars 19193 - 19197 [Qed.] 0.007 secs (0.008u,0.s)
Chars 19201 - 19329 [Definition~iso_moveL_Vp~`(p~:~...] 0.003 secs (0.003u,0.s)
Chars 19332 - 19338 [Proof.] 0. secs (0.u,0.s)
Chars 19339 - 19352 [iso_concat_t.] 0.061 secs (0.06u,0.s)
Chars 19353 - 19357 [Qed.] 0.007 secs (0.008u,0.s)
Chars 19361 - 19469 [Definition~iso_moveL_pV~`(@IsI...] 0.003 secs (0.004u,0.s)
Chars 19472 - 19478 [Proof.] 0. secs (0.u,0.s)
Chars 19479 - 19492 [iso_concat_t.] 0.05 secs (0.052u,0.s)
Chars 19493 - 19497 [Qed.] 0.007 secs (0.007u,0.s)
Chars 19501 - 19608 [Definition~iso_moveL_1M~`(p~:~...] 0.002 secs (0.004u,0.s)
Chars 19611 - 19617 [Proof.] 0. secs (0.u,0.s)
Chars 19618 - 19631 [iso_concat_t.] 0.073 secs (0.072u,0.s)
Chars 19632 - 19636 [Qed.] 0.008 secs (0.008u,0.s)
Chars 19640 - 19747 [Definition~iso_moveL_M1~`(p~:~...] 0.002 secs (0.u,0.s)
Chars 19750 - 19756 [Proof.] 0. secs (0.u,0.s)
Chars 19757 - 19770 [iso_concat_t.] 0.16 secs (0.16u,0.s)
Chars 19771 - 19775 [Qed.] 0.008 secs (0.008u,0.s)
Chars 19779 - 19886 [Definition~iso_moveL_1V~`(p~:~...] 0.002 secs (0.004u,0.s)
Chars 19889 - 19895 [Proof.] 0. secs (0.u,0.s)
Chars 19896 - 19909 [iso_concat_t.] 0.083 secs (0.084u,0.s)
Chars 19910 - 19914 [Qed.] 0.008 secs (0.008u,0.s)
Chars 19918 - 20025 [Definition~iso_moveL_V1~`(p~:~...] 0.002 secs (0.004u,0.s)
Chars 20028 - 20034 [Proof.] 0. secs (0.u,0.s)
Chars 20035 - 20048 [iso_concat_t.] 0.176 secs (0.176u,0.s)
Chars 20049 - 20053 [Qed.] 0.008 secs (0.008u,0.s)
Chars 20057 - 20144 [Definition~iso_moveR_M1~`(@IsI...] 0.002 secs (0.003u,0.s)
Chars 20147 - 20153 [Proof.] 0. secs (0.u,0.s)
Chars 20154 - 20167 [iso_concat_t.] 0.233 secs (0.232u,0.s)
Chars 20168 - 20172 [Qed.] 0.011 secs (0.012u,0.s)
Chars 20176 - 20263 [Definition~iso_moveR_1M~`(@IsI...] 0.002 secs (0.004u,0.s)
Chars 20266 - 20272 [Proof.] 0. secs (0.u,0.s)
Chars 20273 - 20286 [iso_concat_t.] 0.158 secs (0.156u,0.s)
Chars 20287 - 20291 [Qed.] 0.011 secs (0.012u,0.s)
Chars 20295 - 20382 [Definition~iso_moveR_1V~`(@IsI...] 0.003 secs (0.u,0.s)
Chars 20385 - 20391 [Proof.] 0. secs (0.u,0.s)
Chars 20392 - 20405 [iso_concat_t.] 0.167 secs (0.168u,0.s)
Chars 20406 - 20410 [Qed.] 0.011 secs (0.008u,0.s)
Chars 20414 - 20501 [Definition~iso_moveR_V1~`(@IsI...] 0.002 secs (0.u,0.s)
Chars 20504 - 20510 [Proof.] 0. secs (0.u,0.s)
Chars 20511 - 20524 [iso_concat_t.] 0.268 secs (0.272u,0.s)
Chars 20525 - 20529 [Qed.] 0.011 secs (0.012u,0.s)
Chars 20530 - 20552 [End~iso_concat_lemmas.] 0.039 secs (0.04u,0.s)
Chars 20554 - 21036 [Ltac~iso_move_inverse'~:=~~~ma...] 0. secs (0.u,0.s)
Chars 21038 - 21097 [Ltac~iso_move_inverse~:=~progr...] 0. secs (0.u,0.s)
Chars 21099 - 21133 [Section~associativity_composit...] 0. secs (0.u,0.s)
Chars 21136 - 21161 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 21164 - 21193 [Polymorphic~Variables~x0~x1~x2...] 0. secs (0.004u,0.s)
Chars 21253 - 21428 [Lemma~compose4associativity_he...] 0.003 secs (0.004u,0.s)
Chars 21431 - 21437 [Proof.] 0. secs (0.u,0.s)
Chars 21442 - 21478 [rewrite~!associativity;~reflex...] 0.022 secs (0.024u,0.s)
Chars 21481 - 21485 [Qed.] 0.008 secs (0.008u,0.s)
Chars 21486 - 21516 [End~associativity_composition....] 0.001 secs (0.u,0.s)
Chars 21518 - 21559 [Module~Export~CategoryMorphism...] 0. secs (0.u,0.s)
Chars 21562 - 21627 [Notation~"m~^-1"~:=~(morphism_...] 0. secs (0.u,0.s)
Chars 21631 - 21708 [Infix~"<~=~>"~:=~Isomorphic~(a...] 0. secs (0.u,0.s)
Chars 21712 - 21829 [Notation~"x~->>~y"~:=~(Epimorp...] 0. secs (0.u,0.s)
Chars 21832 - 21950 [Notation~"x~(->~y"~:=~(Monomor...] 0. secs (0.u,0.s)
Chars 21951 - 21982 [End~CategoryMorphismsNotations...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Morphisms.v <==
(** * Definitions and theorems about {iso,epi,mono,}morphisms in a precategory *)
Require Import Category.Core Functor.Core.
Require Import HoTT.Tactics types.Record Trunc HProp types.Sigma Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** ** Definition of isomorphism *)
Class IsIsomorphism {C : PreCategory} {s d} (m : morphism C s d) :=
  {
    morphism_inverse : morphism C d s;
    left_inverse : morphism_inverse o m = identity _;
    right_inverse : m o morphism_inverse = identity _
  }.

Local Notation "m ^-1" := (morphism_inverse (m := m)) : morphism_scope.

Hint Resolve left_inverse right_inverse : category morphism.
Hint Rewrite @left_inverse @right_inverse : category.
Hint Rewrite @left_inverse @right_inverse : morphism.

Class Isomorphic {C : PreCategory} s d :=
  {
    morphism_isomorphic :> morphism C s d;
    isisomorphism_isomorphic :> IsIsomorphism morphism_isomorphic
  }.

(*Coercion Build_Isomorphic : IsIsomorphism >-> Isomorphic.*)
Coercion morphism_isomorphic : Isomorphic >-> morphism.
Coercion isisomorphism_isomorphic : Isomorphic >-> IsIsomorphism.

Local Infix "<~=~>" := Isomorphic (at level 70, no associativity) : category_scope.

Existing Instance isisomorphism_isomorphic.

(** ** Theorems about isomorphisms *)
Section iso_contr.
  Variable C : PreCategory.

  Local Open Scope equiv_scope.

  Variables s d : C.

  Section IsIsomorphism.
    Variable m : morphism C s d.

    (** *** The inverse of a morphism is unique *)
    Lemma inverse_unique (m_inv0 m_inv1 : morphism C d s)
          (left_inverse_0 : m_inv0 o m = identity _)
          (right_inverse_1 : m o m_inv1 = identity _)
    : m_inv0 = m_inv1.
    Proof.
      transitivity (m_inv0 o m o m_inv1);
      try solve [ by (rewrite -> ?associativity; rewrite_hyp;
                      autorewrite with morphism)
                | by (rewrite <- ?associativity; rewrite_hyp;
                      autorewrite with morphism) ].
    Qed.

    Local Notation IsIsomorphism_sig_T :=
      { inverse : morphism C d s
      | { _ : inverse o m = identity _
        | m o inverse = identity _ } } (only parsing).

    (** *** Equivalence between the record and sigma versions of [IsIsomorphism] *)
    Lemma issig_isisomorphism
    : IsIsomorphism_sig_T <~> IsIsomorphism m.
    Proof.
      issig (@Build_IsIsomorphism _ _ _ m)
            (@morphism_inverse _ _ _ m)
            (@left_inverse _ _ _ m)
            (@right_inverse _ _ _ m).
    Defined.

    (** *** Being an isomorphism is a mere proposition *)
    Global Instance trunc_isisomorphism : IsHProp (IsIsomorphism m).
    Proof.
      eapply trunc_equiv'; [ exact issig_isisomorphism | ].
      apply hprop_allpath.
      intros [x [? ?]] [y [? ?]].
      let H := fresh in
      assert (H : x = y) by (apply inverse_unique; assumption);
        destruct H.
      repeat match goal with
               | _ => progress simpl
               | _ => exact (center _)
               | _ => (exists idpath)
               | _ => apply path_sigma_uncurried
             end.
    Qed.
  End IsIsomorphism.

  Local Notation Isomorphic_sig_T :=
    { m : morphism C s d
    | IsIsomorphism m } (only parsing).

  (** *** Equivalence between record and sigma versions of [Isomorphic] *)
  Lemma issig_isomorphic
  : Isomorphic_sig_T <~> Isomorphic s d.
  Proof.
    issig (@Build_Isomorphic C s d)
          (@morphism_isomorphic C s d)
          (@isisomorphism_isomorphic C s d).
  Defined.

  (** *** Isomorphisms form an hSet *)
  Global Instance trunc_Isomorphic : IsHSet (Isomorphic s d).
  Proof.
    eapply trunc_equiv'; [ exact issig_isomorphic | ].
    typeclasses eauto.
  Qed.

  (** *** Equality between isomorphisms is determined by equality between their forward components *)
  Definition path_isomorphic (i j : Isomorphic s d)
  : @morphism_isomorphic _ _ _ i = @morphism_isomorphic _ _ _ j
    -> i = j.
  Proof.
    destruct i, j; simpl.
    intro; path_induction.
    f_ap.
    exact (center _).
  Defined.

  (** *** Equality between isomorphisms is equivalent to by equality between their forward components *)
  Global Instance isequiv_path_isomorphic
  : IsEquiv (path_isomorphic i j).
  Proof.
    intros.
    apply (isequiv_adjointify
             (path_isomorphic i j)
             (ap (@morphism_isomorphic _ _ _)));
      intro; [ destruct i | destruct i, j ];
      path_induction_hammer.
  Defined.
End iso_contr.

Section iso_equiv_relation.
  Variable C : PreCategory.

  (** *** The identity is an isomorphism *)
  Global Instance isisomorphism_identity (x : C) : IsIsomorphism (identity x)
    := {| morphism_inverse := identity x;
          left_inverse := left_identity C x x (identity x);
          right_inverse := right_identity C x x (identity x) |}.

  (** *** Inverses of isomorphisms are isomorphisms *)
  Definition isisomorphism_inverse `(@IsIsomorphism C x y m) : IsIsomorphism m^-1
    := {| morphism_inverse := m;
          left_inverse := right_inverse;
          right_inverse := left_inverse |}.

  Local Ltac iso_comp_t inv_lemma :=
    etransitivity; [ | apply inv_lemma ];
    instantiate;
    first [ rewrite -> ?associativity; apply ap
          | rewrite <- ?associativity; apply ap ];
    first [ rewrite -> ?associativity; rewrite inv_lemma
          | rewrite <- ?associativity; rewrite inv_lemma ];
    auto with morphism.

  (** *** Composition of isomorphisms gives an isomorphism *)
  Global Instance isisomorphism_compose `(@IsIsomorphism C y z m0) `(@IsIsomorphism C x y m1)
  : IsIsomorphism (m0 o m1).
  Proof.
    exists (m1^-1 o m0^-1);
    [ abstract iso_comp_t @left_inverse
    | abstract iso_comp_t @right_inverse ].
  Defined.

  Hint Immediate isisomorphism_inverse : typeclass_instances.

  (** *** Being isomorphic is a reflexive relation *)
  Global Instance isomorphic_refl : Reflexive (@Isomorphic C)
    := fun x : C => {| morphism_isomorphic := identity x |}.

  (** *** Being isomorphic is a symmetric relation *)
  Global Instance isomorphic_sym : Symmetric (@Isomorphic C)
    := fun x y X => {| morphism_isomorphic := morphism_inverse |}.

  (** *** Being isomorphic is a transitive relation *)
  Global Instance isomorphic_trans : Transitive (@Isomorphic C)
    := fun x y z X Y => {| morphism_isomorphic := @morphism_isomorphic _ _ _ Y o @morphism_isomorphic _ _ _ X |}.

  (** *** Equality gives rise to isomorphism *)
  Definition idtoiso (x y : C) (H : x = y) : Isomorphic x y
    := match H in (_ = y0) return (x <~=~> y0) with
         | 1%path => reflexivity x
       end.
End iso_equiv_relation.

Hint Immediate isisomorphism_inverse : typeclass_instances.

(** ** Epimorphisms and Monomorphisms *)
(** Quoting Wikipedia:

    In category theory, an epimorphism (also called an epic morphism
    or, colloquially, an epi) is a morphism [f : X → Y] which is
    right-cancellative in the sense that, for all morphisms [g, g' : Y
    → Z], [g ∘ f = g' ∘ f → g = g']

    Epimorphisms are analogues of surjective functions, but they are
    not exactly the same. The dual of an epimorphism is a monomorphism
    (i.e. an epimorphism in a category [C] is a monomorphism in the
    dual category [Cᵒᵖ]).  *)

Class IsEpimorphism {C} {x y} (m : morphism C x y) :=
  is_epimorphism : forall z (m1 m2 : morphism C y z),
                     m1 o m = m2 o m
                     -> m1 = m2.
Class IsMonomorphism {C} {x y} (m : morphism C x y) :=
  is_monomorphism : forall z (m1 m2 : morphism C z x),
                      m o m1 = m o m2
                      -> m1 = m2.

Record Epimorphism {C} x y :=
  {
    Epimorphism_morphism :> morphism C x y;
    Epimorphism_IsEpimorphism :> IsEpimorphism Epimorphism_morphism
  }.

Record Monomorphism {C} x y :=
  {
    Monomorphism_morphism :> morphism C x y;
    Monomorphism_IsMonomorphism :> IsMonomorphism Monomorphism_morphism
  }.

Existing Instances Epimorphism_IsEpimorphism Monomorphism_IsMonomorphism.

Local Notation "x ->> y" := (Epimorphism x y)
                              (at level 99, right associativity, y at level 200).
Local Notation "x (-> y" := (Monomorphism x y)
                              (at level 99, right associativity, y at level 200).

Class IsSectionOf C x y (s : morphism C x y) (r : morphism C y x)
  := is_sect_morphism : r o s = identity _.

Arguments IsSectionOf [C x y] s r.

Section EpiMono.
  Variable C : PreCategory.

  Section properties.
    (** *** The identity is an epimorphism *)
    Global Instance isepimorphism_identity (x : C)
    : IsEpimorphism (identity x).
    Proof.
      repeat intro; autorewrite with morphism in *; trivial.
    Qed.

    (** *** The identity is a monomorphism *)
    Global Instance ismonomorphism_identity (x : C)
    : IsMonomorphism (identity x).
    Proof.
      repeat intro; autorewrite with morphism in *; trivial.
    Qed.

    (** *** Composition of epimorphisms gives an epimorphism *)
    Global Instance isepimorphism_compose s d d' m0 m1
    : IsEpimorphism m0
      -> IsEpimorphism m1
      -> IsEpimorphism (@compose C s d d' m0 m1).
    Proof.
      repeat intro.
      rewrite <- !associativity in *.
      apply_hyp.
    Qed.

    (** *** Composition of monomorphisms gives a monomorphism *)
    Global Instance ismonomorphism_compose s d d' m0 m1
    : IsMonomorphism m0
      -> IsMonomorphism m1
      -> IsMonomorphism (@compose C s d d' m0 m1).
    Proof.
      repeat intro.
      rewrite !associativity in *.
      apply_hyp.
    Qed.
  End properties.

  (** *** Existence of {epi,mono}morphisms are a preorder *)
  Section equiv.
    Global Instance reflexive_epimorphism : Reflexive (@Epimorphism C)
      := fun x => Build_Epimorphism (isepimorphism_identity x).

    Global Instance reflexive_monomorphism : Reflexive (@Monomorphism C)
      := fun x => Build_Monomorphism (ismonomorphism_identity x).

    Global Instance transitive_epimorphism : Transitive (@Epimorphism C)
      := fun _ _ _ m0 m1 => Build_Epimorphism (isepimorphism_compose m1 m0).

    Global Instance transitive_monomorphism : Transitive (@Monomorphism C)
      := fun _ _ _ m0 m1 => Build_Monomorphism (ismonomorphism_compose m1 m0).
  End equiv.

  Section sect.
    Local Ltac epi_mono_sect_t :=
      let t :=
          (solve [ autorewrite with morphism;
                   reflexivity
                 | rewrite_hyp;
                   autorewrite with morphism;
                   reflexivity ]) in
      first [ rewrite -> ?associativity; t
            | rewrite <- ?associativity; t].

    (** *** Retractions are epimorphisms *)
    Global Instance isepimorphism_retr `(@IsSectionOf C x y s r)
    : IsEpimorphism r | 1000.
    Proof.
      (intros ? m1 m2 ?).
      unfold IsSectionOf in *.
      transitivity ((m1 o r) o s);
        [ | transitivity ((m2 o r) o s) ];
        epi_mono_sect_t.
    Qed.

    (** *** Sections are monomorphisms *)
    Global Instance ismonomorphism_sect `(@IsSectionOf C x y s r)
    : IsMonomorphism s | 1000.
    Proof.
      (intros ? m1 m2 ?).
      transitivity (r o (s o m1));
        [ | transitivity (r o (s o m2)) ];
        epi_mono_sect_t.
    Qed.

    (** *** Isomorphisms are both sections and retractions *)
    Global Instance issect_isisomorphism `(@IsIsomorphism C x y m)
    : IsSectionOf m m^-1 | 1000
      := left_inverse.

    Global Instance isretr_isisomorphism `(@IsIsomorphism C x y m)
    : IsSectionOf m^-1 m | 1000
      := right_inverse.
  End sect.

  (** *** Isomorphisms are therefore epimorphisms and monomorphisms *)
  Section iso.
    Global Instance isepimorphism_isisomorphism `(@IsIsomorphism C s d m)
    : IsEpimorphism m | 1000
      := _.
    Global Instance ismonomorphism_isisomorphism `(@IsIsomorphism C s d m)
    : IsMonomorphism m | 1000
      := _.
  End iso.
End EpiMono.

Hint Immediate @isepimorphism_identity @ismonomorphism_identity @ismonomorphism_compose @isepimorphism_compose : category morphism.

(** ** Lemmas about [idtoiso] *)
Section iso_lemmas.
  Local Ltac idtoiso_t :=
    path_induction; simpl; autorewrite with morphism; reflexivity.

  (** *** [transport]ing across an equality of morphisms is the same as conjugating with [idtoiso] *)
  Lemma idtoiso_of_transport (C D : PreCategory) s d
        (m1 m2 : morphism C s d)
        (p : m1 = m2)
        (s' d' : morphism C s d -> D) u
  : @transport _ (fun m => morphism D (s' m) (d' m)) _ _ p u
    = idtoiso _ (ap d' p) o u o (idtoiso _ (ap s' p))^-1.
  Proof. idtoiso_t. Qed.

  (** *** [idtoiso] respects inverse *)
  Lemma idtoiso_inv (C : PreCategory) (s d : C) (p : s = d)
  : (idtoiso _ p)^-1 = idtoiso _ (p^)%path.
  Proof.
    path_induction; reflexivity.
  Defined.

  (** *** [idtoiso] respects composition *)
  Lemma idtoiso_comp (C : PreCategory) (s d d' : C)
        (m1 : d = d') (m2 : s = d)
  : idtoiso _ m1 o idtoiso _ m2 = idtoiso _ (m2 @ m1)%path.
  Proof. idtoiso_t. Qed.

  (** These are useful when tactics are too slow and [rewrite] doesn't
      work. *)
  Lemma idtoiso_comp3 (C : PreCategory) (s d d' d'' : C)
        (m0 : d' = d'') (m1 : d = d') (m2 : s = d)
  : idtoiso _ m0 o (idtoiso _ m1 o idtoiso _ m2) = idtoiso _ ((m2 @ m1) @ m0)%path.
  Proof. idtoiso_t. Qed.

  Lemma idtoiso_comp3' (C : PreCategory) (s d d' d'' : C)
        (m0 : d' = d'') (m1 : d = d') (m2 : s = d)
  : (idtoiso _ m0 o idtoiso _ m1) o idtoiso _ m2 = idtoiso _ (m2 @ (m1 @ m0))%path.
  Proof. idtoiso_t. Qed.

  Lemma idtoiso_comp4 (C : PreCategory) (s d d' d'' d''' : C)
        (m0 : d'' = d''') (m1 : d' = d'') (m2 : d = d') (m3 : s = d)
  : idtoiso _ m0 o (idtoiso _ m1 o (idtoiso _ m2 o idtoiso _ m3)) = idtoiso _ (((m3 @ m2) @ m1) @ m0)%path.
  Proof. idtoiso_t. Qed.

  Lemma idtoiso_comp4' (C : PreCategory) (s d d' d'' d''' : C)
        (m0 : d'' = d''') (m1 : d' = d'') (m2 : d = d') (m3 : s = d)
  : ((idtoiso _ m0 o idtoiso _ m1) o idtoiso _ m2) o idtoiso _ m3 = idtoiso _ (m3 @ (m2 @ (m1 @ m0)))%path.
  Proof. idtoiso_t. Qed.

  Lemma idtoiso_comp5 (C : PreCategory) (s d d' d'' d''' d'''' : C)
        (m0 : d''' = d'''') (m1 : d'' = d''') (m2 : d' = d'') (m3 : d = d') (m4 : s = d)
  : idtoiso _ m0 o (idtoiso _ m1 o (idtoiso _ m2 o (idtoiso _ m3 o idtoiso _ m4)))
    = idtoiso _ ((((m4 @ m3) @ m2) @ m1) @ m0)%path.
  Proof. idtoiso_t. Qed.

  Lemma idtoiso_comp5' (C : PreCategory) (s d d' d'' d''' d'''' : C)
        (m0 : d''' = d'''') (m1 : d'' = d''') (m2 : d' = d'') (m3 : d = d') (m4 : s = d)
  : (((idtoiso _ m0 o idtoiso _ m1) o idtoiso _ m2) o idtoiso _ m3) o idtoiso _ m4
    = idtoiso _ (m4 @ (m3 @ (m2 @ (m1 @ m0))))%path.
  Proof. idtoiso_t. Qed.

  (** *** [idtoiso] respects application of functors on morphisms and objects *)
  Lemma idtoiso_functor (C D : PreCategory) (s d : C) (m : s = d)
        (F : Functor C D)
  : morphism_of F (idtoiso _ m) = idtoiso _ (ap (object_of F) m).
  Proof.
    path_induction; simpl; apply identity_of.
  Defined.

  (** *** Functors preserve isomorphisms *)
  Global Instance iso_functor C D (F : Functor C D) `(@IsIsomorphism C s d m)
  : IsIsomorphism (morphism_of F m)
    := {| morphism_inverse := morphism_of F m^-1 |}.
  Proof.
    abstract (rewrite <- composition_of, ?left_inverse, ?right_inverse, identity_of; reflexivity).
    abstract (rewrite <- composition_of, ?left_inverse, ?right_inverse, identity_of; reflexivity).
  Defined.
End iso_lemmas.

Hint Rewrite idtoiso_of_transport idtoiso_inv idtoiso_comp idtoiso_functor.

(** ** Lemmas about how to move isomorphisms around equalities, following [HoTT.PathGroupoids] *)
Section iso_concat_lemmas.
  Variable C : PreCategory.

  Local Ltac iso_concat_t' :=
    intros;
    repeat match goal with
             | [ H : ?x = ?y |- _ ] => atomic y; induction H
             | [ H : ?x = ?y |- _ ] => atomic x; symmetry in H; induction H
           end;
    repeat first [ done
                 | rewrite -> ?associativity;
                   progress rewrite ?left_identity, ?right_identity, ?left_inverse, ?right_inverse
                 | rewrite <- ?associativity;
                   progress rewrite ?left_identity, ?right_identity, ?left_inverse, ?right_inverse
                 | rewrite -> ?associativity; progress f_ap; []
                 | rewrite <- ?associativity; progress f_ap; [] ].

  Local Ltac iso_concat_t_id_fin :=
    match goal with
      | [ |- appcontext[@identity ?C ?x] ]
        => generalize dependent (@identity C x)
    end;
    iso_concat_t'.

  Local Ltac iso_concat_t_id lem :=
    first [ solve [
                etransitivity; [ | eapply lem ];
                iso_concat_t_id_fin
              ]
          | solve [
                etransitivity; [ eapply symmetry; eapply lem | ];
                iso_concat_t_id_fin
          ] ].

  Local Ltac iso_concat_t :=
    iso_concat_t';
    try first [ solve [ iso_concat_t_id @left_identity ]
              | solve [ iso_concat_t_id @right_identity ] ].

  Definition iso_compose_pV `(@IsIsomorphism C x y p)
  : p o p^-1 = identity _
    := right_inverse.
  Definition iso_compose_Vp `(@IsIsomorphism C x y p)
  : p^-1 o p = identity _
    := left_inverse.

  Definition iso_compose_V_pp `(@IsIsomorphism C y z p) `(q : morphism C x y)
  : p^-1 o (p o q) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_compose_p_Vp `(@IsIsomorphism C x z p) `(q : morphism C y z)
  : p o (p^-1 o q) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_compose_pp_V `(p : morphism C y z) `(@IsIsomorphism C x y q)
  : (p o q) o q^-1 = p.
  Proof. iso_concat_t. Qed.

  Definition iso_compose_pV_p `(p : morphism C x z) `(@IsIsomorphism C x y q)
  : (p o q^-1) o q = p.
  Proof. iso_concat_t. Qed.

  Definition iso_inv_pp `(@IsIsomorphism C y z p) `(@IsIsomorphism C x y q)
  : (p o q)^-1 = q^-1 o p^-1.
  Proof. iso_concat_t. Qed.

  Definition iso_inv_Vp `(@IsIsomorphism C y z p) `(@IsIsomorphism C x z q)
  : (p^-1 o q)^-1 = q^-1 o p.
  Proof. iso_concat_t. Qed.

  Definition iso_inv_pV `(@IsIsomorphism C x y p) `(@IsIsomorphism C x z q)
  : (p o q^-1)^-1 = q o p^-1.
  Proof. iso_concat_t. Qed.

  Definition iso_inv_VV `(@IsIsomorphism C x y p) `(@IsIsomorphism C y z q)
  : (p^-1 o q^-1)^-1 = q o p.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_Mp `(p : morphism C x y) `(q : morphism C x z) `(@IsIsomorphism C y z r)
  : p = (r^-1 o q) -> (r o p) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_pM `(@IsIsomorphism C x y p) `(q : morphism C x z) `(r : morphism C y z)
  : r = (q o p^-1) -> (r o p) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_Vp `(p : morphism C x y) `(q : morphism C x z) `(@IsIsomorphism C z y r)
  : p = (r o q) -> (r^-1 o p) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_pV `(@IsIsomorphism C x y p) `(q : morphism C y z) `(r : morphism C x z)
  : r = (q o p) -> (r o p^-1) = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_Mp `(p : morphism C x y) `(q : morphism C x z) `(@IsIsomorphism C y z r)
  : (r^-1 o q) = p -> q = (r o p).
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_pM `(@IsIsomorphism C x y p) `(q : morphism C x z) `(r : morphism C y z)
  : (q o p^-1) = r -> q = (r o p).
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_Vp `(p : morphism C x y) `(q : morphism C x z) `(@IsIsomorphism C _ _ r)
  : (r o q) = p -> q = (r^-1 o p).
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_pV `(@IsIsomorphism C x y p) `(q : morphism C y z) r
  : (q o p) = r -> q = (r o p^-1).
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_1M `(p : morphism C x y) `(@IsIsomorphism C x y q)
  : p o q^-1 = identity _ -> p = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_M1 `(p : morphism C x y) `(@IsIsomorphism C x y q)
  : q^-1 o p = identity _ -> p = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_1V `(p : morphism C x y) `(@IsIsomorphism C y x q)
  : p o q = identity _ -> p = q^-1.
  Proof. iso_concat_t. Qed.

  Definition iso_moveL_V1 `(p : morphism C x y) `(@IsIsomorphism C y x q)
  : q o p = identity _ -> p = q^-1.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_M1 `(@IsIsomorphism C x y p) q
  : identity _ = p^-1 o q -> p = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_1M `(@IsIsomorphism C x y p) q
  : identity _ = q o p^-1 -> p = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_1V `(@IsIsomorphism C x y p) q
  : identity _ = q o p -> p^-1 = q.
  Proof. iso_concat_t. Qed.

  Definition iso_moveR_V1 `(@IsIsomorphism C x y p) q
  : identity _ = p o q -> p^-1 = q.
  Proof. iso_concat_t. Qed.
End iso_concat_lemmas.

Ltac iso_move_inverse' :=
  match goal with
    | [ |- _^-1 o _ = _ ] => apply iso_moveR_Vp
    | [ |- _ = _^-1 o _ ] => apply iso_moveL_Vp
    | [ |- _ o _^-1 = _ ] => apply iso_moveR_pV
    | [ |- _ = _ o _^-1 ] => apply iso_moveL_pV
    | [ |- _ o (_ o _^-1) = _ ] => rewrite <- associativity
    | [ |- _ = _ o (_ o _^-1) ] => rewrite <- associativity
    | [ |- (_^-1 o _) o _ = _ ] => rewrite -> associativity
    | [ |- _ = (_^-1 o _) o _ ] => rewrite -> associativity
  end.

Ltac iso_move_inverse := progress repeat iso_move_inverse'.

Section associativity_composition.
  Variable C : PreCategory.
  Variables x0 x1 x2 x3 x4 : C.

  (** This lemma is helpful for backwards reasoning. *)
  Lemma compose4associativity_helper
    (a : morphism C x3 x4) (b : morphism C x2 x3)
    (c : morphism C x1 x2) (d : morphism C x0 x1)
  : a o b o c o d = (a o ((b o c) o d)).
  Proof.
    rewrite !associativity; reflexivity.
  Qed.
End associativity_composition.

Module Export CategoryMorphismsNotations.
  Notation "m ^-1" := (morphism_inverse (m := m)) : morphism_scope.

  Infix "<~=~>" := Isomorphic (at level 70, no associativity) : category_scope.

  Notation "x ->> y" := (Epimorphism x y)
                          (at level 99, right associativity, y at level 200).
  Notation "x (-> y" := (Monomorphism x y)
                          (at level 99, right associativity, y at level 200).
End CategoryMorphismsNotations.


==> anc/HoTT/theories/categories/Category/Notations.timing <==
Chars 34 - 56 [Require~Category.Core.] 0.089 secs (0.004u,0.036s)
Chars 57 - 79 [Require~Category.Dual.] 0.614 secs (0.024u,0.256s)
Chars 80 - 107 [Require~Category.Morphisms.] 0.05 secs (0.u,0.028s)
Chars 108 - 130 [Require~Category.Prod.] 0.093 secs (0.u,0.044s)
Chars 131 - 152 [Require~Category.Sum.] 0.067 secs (0.004u,0.028s)
Chars 154 - 198 [Include~~Category.Core.Categor...] 0. secs (0.u,0.s)
Chars 199 - 243 [Include~~Category.Dual.Categor...] 0. secs (0.u,0.s)
Chars 244 - 298 [Include~~Category.Morphisms.Ca...] 0. secs (0.u,0.s)
Chars 299 - 343 [Include~~Category.Prod.Categor...] 0. secs (0.u,0.s)
Chars 344 - 386 [Include~~Category.Sum.Category...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Notations.v <==
(** * Notations for categories *)
Require Category.Core.
Require Category.Dual.
Require Category.Morphisms.
Require Category.Prod.
Require Category.Sum.

Include Category.Core.CategoryCoreNotations.
Include Category.Dual.CategoryDualNotations.
Include Category.Morphisms.CategoryMorphismsNotations.
Include Category.Prod.CategoryProdNotations.
Include Category.Sum.CategorySumNotations.


==> anc/HoTT/theories/categories/Category/Objects.timing <==
Chars 27 - 75 [Require~Import~Category.Core~C...] 0.701 secs (0.02u,0.272s)
Chars 77 - 103 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 104 - 127 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 128 - 156 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 157 - 181 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 183 - 215 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 216 - 248 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 309 - 508 [Definition~unique_up_to_unique...] 0.004 secs (0.004u,0.s)
Chars 627 - 710 [Notation~IsTerminalObject~~C~x...] 0. secs (0.u,0.s)
Chars 712 - 858 [Record~TerminalObject~(C~:~Pre...] 0.005 secs (0.004u,0.s)
Chars 860 - 905 [Global~Existing~Instance~ister...] 0. secs (0.u,0.s)
Chars 1023 - 1105 [Notation~IsInitialObject~~C~x:...] 0. secs (0.004u,0.s)
Chars 1107 - 1247 [Record~InitialObject~(C~:~PreC...] 0.005 secs (0.004u,0.s)
Chars 1249 - 1292 [Global~Existing~Instance~isini...] 0. secs (0.u,0.s)
Chars 1294 - 1342 [Arguments~unique_up_to_unique_...] 0. secs (0.u,0.s)
Chars 1419 - 1451 [Section~CategoryObjectsTheorem...] 0. secs (0.u,0.s)
Chars 1454 - 1479 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1483 - 1673 [Local~Ltac~unique~:=~~~repeat~...] 0. secs (0.u,0.s)
Chars 1742 - 1841 [Theorem~terminal_object_unique...] 0.001 secs (0.u,0.s)
Chars 1844 - 1850 [Proof.] 0. secs (0.u,0.s)
Chars 1855 - 1862 [unique.] 0.073 secs (0.056u,0.016s)
Chars 1865 - 1869 [Qed.] 0.017 secs (0.008u,0.008s)
Chars 1937 - 2034 [Theorem~initial_object_unique~...] 0.001 secs (0.004u,0.s)
Chars 2037 - 2043 [Proof.] 0. secs (0.u,0.s)
Chars 2048 - 2055 [unique.] 0.073 secs (0.048u,0.024s)
Chars 2058 - 2062 [Qed.] 0.017 secs (0.008u,0.012s)
Chars 2063 - 2091 [End~CategoryObjectsTheorems.] 0.004 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Category/Objects.v <==
(** * Universal objects *)
Require Import Category.Core Category.Morphisms.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** ** Definition of "unique up to unique isomorphism" *)

Definition unique_up_to_unique_isomorphism (C : PreCategory) (P : C -> Type) :=
  forall x (_ : P x) x' (_ : P x'),
    { c : Contr (morphism C x x')
    | IsIsomorphism (center (morphism C x x')) }.

(** ** Terminal objects *)
(** A terminal object is an object with a unique morphism from every
    other object. *)
Notation IsTerminalObject C x :=
  (forall x' : object C, Contr (morphism C x' x)).

Record TerminalObject (C : PreCategory) :=
  {
    object_terminal :> C;
    isterminal_object_terminal :> IsTerminalObject C object_terminal
  }.

Existing Instance isterminal_object_terminal.

(** ** Initial objects *)
(** An initial object is an object with a unique morphism from every
    other object. *)
Notation IsInitialObject C x :=
  (forall x' : object C, Contr (morphism C x x')).

Record InitialObject (C : PreCategory) :=
  {
    object_initial :> C;
    isinitial_object_initial :> IsInitialObject C object_initial
  }.

Existing Instance isinitial_object_initial.

Arguments unique_up_to_unique_isomorphism [C] P.

(** ** Initial and terminal objects are unique up to unique isomorphism *)
Section CategoryObjectsTheorems.
  Variable C : PreCategory.

  Local Ltac unique :=
    repeat first [ intro
                 | exists _
                 | exists (center (morphism C _ _))
                 | etransitivity; [ symmetry | ]; apply contr ].

  (** The terminal object is unique up to unique isomorphism. *)
  Theorem terminal_object_unique
  : unique_up_to_unique_isomorphism (fun x => IsTerminalObject C x).
  Proof.
    unique.
  Qed.

  (** The initial object is unique up to unique isomorphism. *)
  Theorem initial_object_unique
  : unique_up_to_unique_isomorphism (fun x => IsInitialObject C x).
  Proof.
    unique.
  Qed.
End CategoryObjectsTheorems.


==> anc/HoTT/theories/categories/Category/Prod.timing <==
Chars 26 - 71 [Require~Import~Category.Core~C...] 0.041 secs (0.003u,0.028s)
Chars 72 - 98 [Require~Import~types.Prod.] 0.051 secs (0.008u,0.04s)
Chars 100 - 126 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 127 - 150 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 151 - 179 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 180 - 204 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.004s)
Chars 206 - 238 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 239 - 271 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 316 - 329 [Section~prod.] 0. secs (0.u,0.s)
Chars 332 - 357 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 360 - 385 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 389 - 419 [Definition~prod~:~PreCategory....] 0. secs (0.u,0.s)
Chars 424 - 900 [refine~~(@Build_PreCategory~(C...] 1.448 secs (1.18u,0.272s)
Chars 903 - 911 [Defined.] 0.017 secs (0.016u,0.s)
Chars 912 - 921 [End~prod.] 0.027 secs (0.028u,0.s)
Chars 923 - 964 [Local~Infix~"*"~:=~prod~:~cate...] 0. secs (0.u,0.s)
Chars 1019 - 1137 [Global~Instance~isstrict_categ...] 0.002 secs (0.004u,0.s)
Chars 1138 - 1144 [Proof.] 0. secs (0.u,0.s)
Chars 1147 - 1165 [typeclasses~eauto.] 0.012 secs (0.012u,0.s)
Chars 1166 - 1170 [Qed.] 0.007 secs (0.008u,0.s)
Chars 1172 - 1208 [Module~Export~CategoryProdNota...] 0. secs (0.u,0.s)
Chars 1211 - 1246 [Infix~"*"~:=~prod~:~category_s...] 0. secs (0.u,0.s)
Chars 1247 - 1273 [End~CategoryProdNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Prod.v <==
(** * Product Category *)
Require Import Category.Core Category.Strict.
Require Import types.Prod.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** ** Definition of [*] for categories *)
Section prod.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition prod : PreCategory.
    refine (@Build_PreCategory
              (C * D)%type
              (fun s d => (morphism C (fst s) (fst d)
                           * morphism D (snd s) (snd d))%type)
              (fun x => (identity (fst x), identity (snd x)))
              (fun s d d' m2 m1 => (fst m2 o fst m1, snd m2 o snd m1))
              _
              _
              _
              _);
    abstract (
        repeat (simpl || intros [] || intro);
        try f_ap; auto with morphism
      ).
  Defined.
End prod.

Local Infix "*" := prod : category_scope.

(** ** The product of strict categories is strict *)
Global Instance isstrict_category_product
       `{IsStrictCategory C, IsStrictCategory D}
: IsStrictCategory (C * D).
Proof.
  typeclasses eauto.
Qed.

Module Export CategoryProdNotations.
  Infix "*" := prod : category_scope.
End CategoryProdNotations.


==> anc/HoTT/theories/categories/Category/Sigma/Core.timing <==
Chars 99 - 141 [Require~Import~Category.Core~F...] 0.131 secs (0.u,0.072s)
Chars 142 - 175 [Require~Import~types.Sigma~HPr...] 0.324 secs (0.012u,0.196s)
Chars 177 - 203 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 204 - 227 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 228 - 256 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 257 - 281 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 283 - 316 [Local~Notation~sigT_type~:=~si...] 0. secs (0.u,0.s)
Chars 467 - 488 [Section~sigT_obj_mor.] 0. secs (0.u,0.s)
Chars 491 - 516 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 519 - 545 [Polymorphic~Variable~Pobj~:~A~...] 0. secs (0.u,0.s)
Chars 549 - 583 [Local~Notation~obj~:=~(sigT~Po...] 0. secs (0.u,0.s)
Chars 587 - 648 [Polymorphic~Variable~Pmor~:~fo...] 0.002 secs (0.u,0.s)
Chars 652 - 696 [Local~Notation~mor~~s~d:=~(sig...] 0. secs (0.u,0.s)
Chars 699 - 747 [Context~~`(HPmor~:~forall~s~d,...] 0.003 secs (0.004u,0.s)
Chars 751 - 808 [Polymorphic~Variable~Pidentity...] 0.001 secs (0.004u,0.s)
Chars 811 - 978 [Polymorphic~Variable~~~Pcompos...] 0.006 secs (0.u,0.s)
Chars 982 - 1043 [Local~Notation~identity~~x:=~(...] 0. secs (0.u,0.004s)
Chars 1046 - 1138 [Local~Notation~compose~~m1~m2:...] 0. secs (0.u,0.s)
Chars 1142 - 1306 [Polymorphic~Hypothesis~~~P_ass...] 0.181 secs (0.1u,0.076s)
Chars 1310 - 1399 [Polymorphic~Hypothesis~~~P_Lef...] 0.029 secs (0.028u,0.004s)
Chars 1403 - 1493 [Polymorphic~Hypothesis~~~P_Rig...] 0.03 secs (0.024u,0.004s)
Chars 1544 - 1574 [Definition~sigT~:~PreCategory....] 0.007 secs (0.003u,0.s)
Chars 1577 - 1583 [Proof.] 0. secs (0.004u,0.s)
Chars 1588 - 1835 [refine~~(@Build_PreCategory~ob...] 0.486 secs (0.348u,0.136s)
Chars 1838 - 1846 [Defined.] 0.012 secs (0.012u,0.s)
Chars 1887 - 2069 [Definition~pr1~:~Functor~sigT~...] 0.013 secs (0.012u,0.s)
Chars 2070 - 2087 [End~sigT_obj_mor.] 0.032 secs (0.028u,0.004s)
Chars 2089 - 2189 [Arguments~pr1~{A}~{Pobj}~{Pmor...] 0.008 secs (0.008u,0.s)
Chars 2272 - 2299 [Section~sigT_obj_mor_hProp.] 0. secs (0.u,0.s)
Chars 2302 - 2327 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 2330 - 2356 [Polymorphic~Variable~Pobj~:~A~...] 0. secs (0.u,0.s)
Chars 2360 - 2399 [Local~Notation~obj~:=~(sigT_ty...] 0. secs (0.u,0.s)
Chars 2403 - 2464 [Polymorphic~Variable~Pmor~:~fo...] 0.001 secs (0.u,0.s)
Chars 2468 - 2517 [Local~Notation~mor~~s~d:=~(sig...] 0. secs (0.u,0.s)
Chars 2520 - 2574 [Context~~`(HPmor~:~forall~s~d~...] 0.001 secs (0.003u,0.s)
Chars 2578 - 2635 [Polymorphic~Variable~Pidentity...] 0.001 secs (0.u,0.s)
Chars 2638 - 2805 [Polymorphic~Variable~~~Pcompos...] 0.004 secs (0.004u,0.s)
Chars 2809 - 2870 [Local~Notation~identity~~x:=~(...] 0. secs (0.u,0.s)
Chars 2873 - 2965 [Local~Notation~compose~~m1~m2:...] 0. secs (0.u,0.s)
Chars 2969 - 3094 [Local~Ltac~t~ex_tac~:=~~~intro...] 0. secs (0.u,0.s)
Chars 3098 - 3255 [Let~P_associativity~:~~~forall...] 0.091 secs (0.088u,0.004s)
Chars 3258 - 3264 [Proof.] 0. secs (0.u,0.s)
Chars 3269 - 3368 [abstract~(t~ltac:(exists~(asso...] 0.554 secs (0.536u,0.02s)
Chars 3371 - 3379 [Defined.] 0.05 secs (0.044u,0.004s)
Chars 3383 - 3466 [Let~P_left_identity~:~forall~a...] 0.017 secs (0.02u,0.s)
Chars 3469 - 3475 [Proof.] 0. secs (0.u,0.s)
Chars 3480 - 3502 [clear~P_associativity.] 0.004 secs (0.004u,0.s)
Chars 3507 - 3598 [abstract~(t~ltac:(exists~(left...] 0.139 secs (0.136u,0.004s)
Chars 3601 - 3609 [Defined.] 0.009 secs (0.012u,0.s)
Chars 3613 - 3697 [Let~P_right_identity~:~forall~...] 0.018 secs (0.016u,0.s)
Chars 3700 - 3706 [Proof.] 0. secs (0.u,0.s)
Chars 3711 - 3749 [clear~P_associativity~P_left_i...] 0.005 secs (0.004u,0.s)
Chars 3754 - 3847 [abstract~(t~ltac:(exists~(righ...] 0.14 secs (0.136u,0.004s)
Chars 3850 - 3858 [Defined.] 0.01 secs (0.012u,0.s)
Chars 3907 - 4106 [Definition~sig~:~PreCategory~:...] 0.109 secs (0.104u,0.004s)
Chars 4148 - 4196 [Definition~proj1_sig~:~Functor...] 0.042 secs (0.044u,0.s)
Chars 4197 - 4220 [End~sigT_obj_mor_hProp.] 0.03 secs (0.028u,0.004s)
Chars 4222 - 4281 [Arguments~proj1_sig~{A}~{Pobj}...] 0. secs (0.u,0.s)
Chars 4283 - 4311 [Notation~subcategory~:=~sig.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Sigma/Core.v <==
(** * ∑-categories - exploded Grothendieck constructions, or generalizations of subcategories *)
Require Import Category.Core Functor.Core.
Require Import types.Sigma HProp.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Notation sigT_type := sigT.

(** We can generalize the notion of [sigT] to categories.  This is, essentially, a type-theoretic perspecitive on the Grothendieck construction. *)

Section sigT_obj_mor.
  Variable A : PreCategory.
  Variable Pobj : A -> Type.

  Local Notation obj := (sigT Pobj).

  Variable Pmor : forall s d : obj, morphism A s.1 d.1 -> Type.

  Local Notation mor s d := (sigT (Pmor s d)).
  Context `(HPmor : forall s d, IsHSet (mor s d)).

  Variable Pidentity : forall x, @Pmor x x (@identity A _).
  Variable Pcompose : forall s d d' m1 m2,
                        @Pmor d d' m1
                        -> @Pmor s d m2
                        -> @Pmor s d' (m1 o m2).

  Local Notation identity x := (@identity A x.1; @Pidentity x).
  Local Notation compose m1 m2 := (m1.1 o m2.1; @Pcompose _ _ _ m1.1 m2.1 m1.2 m2.2)%morphism.

  Hypothesis P_associativity
  : forall x1 x2 x3 x4 (m1 : mor x1 x2) (m2 : mor x2 x3) (m3 : mor x3 x4),
      compose (compose m3 m2) m1 = compose m3 (compose m2 m1).

  Hypothesis P_LeftIdentity
  : forall a b (f : mor a b),
      compose (identity b) f = f.

  Hypothesis P_RightIdentity
  : forall a b (f : mor a b),
      compose f (identity a) = f.

  (** ** Definition of a [sigT]-precategory *)
  Definition sigT : PreCategory.
  Proof.
    refine (@Build_PreCategory
              obj
              (fun s d => mor s d)
              (fun x => identity x)
              (fun s d d' m1 m2 => compose m1 m2)
              _
              _
              _
              _);
    assumption.
  Defined.

  (** ** First projection functor *)
  Definition pr1 : Functor sigT A
    := Build_Functor
         sigT A
         (@pr1 _ _)
         (fun _ _ => @pr1 _ _)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).
End sigT_obj_mor.

Arguments pr1 {A Pobj Pmor HPmor Pidentity Pcompose P_associativity P_LeftIdentity P_RightIdentity}.

(** ** Variant of [sigT]-precategory when we are taking a subset of morphisms *)
Section sigT_obj_mor_hProp.
  Variable A : PreCategory.
  Variable Pobj : A -> Type.

  Local Notation obj := (sigT_type Pobj).

  Variable Pmor : forall s d : obj, morphism A s.1 d.1 -> Type.

  Local Notation mor s d := (sigT_type (Pmor s d)).
  Context `(HPmor : forall s d m, IsHProp (Pmor s d m)).

  Variable Pidentity : forall x, @Pmor x x (@identity A _).
  Variable Pcompose : forall s d d' m1 m2,
                        @Pmor d d' m1
                        -> @Pmor s d m2
                        -> @Pmor s d' (m1 o m2).

  Local Notation identity x := (@identity A x.1; @Pidentity x).
  Local Notation compose m1 m2 := (m1.1 o m2.1; @Pcompose _ _ _ m1.1 m2.1 m1.2 m2.2)%morphism.

  Local Ltac t ex_tac :=
    intros;
    simpl;
    apply path_sigma_uncurried;
    simpl;
    ex_tac;
    apply allpath_hprop.

  Let P_associativity
  : forall x1 x2 x3 x4 (m1 : mor x1 x2) (m2 : mor x2 x3) (m3 : mor x3 x4),
      compose (compose m3 m2) m1 = compose m3 (compose m2 m1).
  Proof.
    abstract t ltac:(exists (associativity _ _ _ _ _ _ _ _))
      using P_associativity_core_subproof.
  Defined.

  Let P_left_identity
  : forall a b (f : mor a b),
      compose (identity b) f = f.
  Proof.
    clear P_associativity.
    abstract t ltac:(exists (left_identity _ _ _ _))
      using P_left_identity_core_subproof.
  Defined.

  Let P_right_identity
  : forall a b (f : mor a b),
      compose f (identity a) = f.
  Proof.
    clear P_associativity P_left_identity.
    abstract t ltac:(exists (right_identity _ _ _ _))
      using P_right_identity_core_subproof.
  Defined.

  (** *** Definition of [sig]-precategory *)
  Definition sig : PreCategory
    := Eval cbv delta [P_associativity P_left_identity P_right_identity]
      in @sigT A Pobj Pmor _ Pidentity Pcompose P_associativity P_left_identity P_right_identity.

  (** *** First projection functor *)
  Definition proj1_sig : Functor sig A
    := pr1.
End sigT_obj_mor_hProp.

Arguments proj1_sig {A Pobj Pmor HPmor Pidentity Pcompose}.

Notation subcategory := sig.


==> anc/HoTT/theories/categories/Category/Sigma/OnMorphisms.timing <==
Chars 102 - 177 [Require~Import~HSet~types.Unit...] 1.013 secs (0.028u,0.34s)
Chars 178 - 240 [Require~Import~Category.Core~F...] 0.271 secs (0.004u,0.104s)
Chars 241 - 291 [Require~Functor.Composition.Co...] 0.156 secs (0.u,0.068s)
Chars 292 - 321 [Require~Import~Functor.Paths.] 0.101 secs (0.004u,0.04s)
Chars 322 - 371 [Import~Functor.Identity.Functo...] 0. secs (0.u,0.s)
Chars 372 - 436 [Import~Functor.Composition.Cor...] 0. secs (0.u,0.s)
Chars 438 - 464 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 465 - 488 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 489 - 517 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 518 - 542 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 544 - 593 [Local~Notation~sigT_type~:=~Co...] 0. secs (0.u,0.s)
Chars 594 - 647 [Local~Notation~projT1_type~:=~...] 0. secs (0.u,0.s)
Chars 649 - 681 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 682 - 713 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 715 - 732 [Section~sigT_mor.] 0. secs (0.u,0.s)
Chars 735 - 760 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 763 - 814 [Polymorphic~Variable~Pmor~:~fo...] 0.001 secs (0.u,0.s)
Chars 818 - 867 [Local~Notation~mor~~s~d:=~(sig...] 0. secs (0.u,0.s)
Chars 870 - 918 [Context~~`(HPmor~:~forall~s~d,...] 0.002 secs (0.u,0.s)
Chars 922 - 979 [Polymorphic~Variable~Pidentity...] 0.001 secs (0.004u,0.s)
Chars 982 - 1149 [Polymorphic~Variable~~~Pcompos...] 0.003 secs (0.u,0.s)
Chars 1153 - 1212 [Local~Notation~identity~~x:=~(...] 0. secs (0.u,0.s)
Chars 1215 - 1307 [Local~Notation~compose~~m1~m2:...] 0. secs (0.u,0.s)
Chars 1311 - 1475 [Polymorphic~Hypothesis~~~P_Ass...] 0.127 secs (0.096u,0.032s)
Chars 1479 - 1569 [Polymorphic~Hypothesis~~~P_lef...] 0.017 secs (0.004u,0.012s)
Chars 1573 - 1664 [Polymorphic~Hypothesis~~~P_rig...] 0.015 secs (0.012u,0.004s)
Chars 1717 - 1751 [Definition~sigT_mor~:~PreCateg...] 0.002 secs (0.004u,0.s)
Chars 1754 - 1760 [Proof.] 0. secs (0.u,0.s)
Chars 1765 - 2019 [refine~~(@Build_PreCategory~(o...] 0.219 secs (0.124u,0.096s)
Chars 2022 - 2030 [Defined.] 0.008 secs (0.u,0.004s)
Chars 2071 - 2268 [Definition~pr1_mor~:~Functor~s...] 0.023 secs (0.016u,0.004s)
Chars 2272 - 2314 [Definition~sigT_mor_as_sigT~:~...] 0.002 secs (0.u,0.004s)
Chars 2317 - 2323 [Proof.] 0. secs (0.u,0.s)
Chars 2328 - 2494 [refine~~(@sigT~A~(fun~_~=>~Uni...] 0.582 secs (0.524u,0.056s)
Chars 2497 - 2505 [Defined.] 0.023 secs (0.024u,0.s)
Chars 2509 - 2747 [Definition~sigT_functor_mor~:~...] 0.032 secs (0.032u,0.s)
Chars 2751 - 2999 [Definition~sigT_functor_mor_in...] 0.046 secs (0.044u,0.s)
Chars 3003 - 3034 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 3038 - 3165 [Lemma~sigT_mor_eq~`{Funext}~:~...] 0.007 secs (0.008u,0.s)
Chars 3168 - 3174 [Proof.] 0. secs (0.u,0.s)
Chars 3179 - 3215 [split;~path_functor;~simpl;~tr...] 0.063 secs (0.064u,0.s)
Chars 3220 - 3456 [refine~~(existT~_~(path_forall...] 0.099 secs (0.104u,0.s)
Chars 3461 - 3487 [instantiate~(~1~:=~idpath~).] 0.008 secs (0.008u,0.s)
Chars 3492 - 3526 [repeat~(apply~path_forall;~int...] 0.164 secs (0.164u,0.s)
Chars 3531 - 3556 [destruct_head~@sigT_type.] 0.434 secs (0.44u,0.s)
Chars 3561 - 3580 [destruct_head~Unit.] 0.183 secs (0.184u,0.s)
Chars 3585 - 3620 [rewrite~!transport_forall_cons...] 0.463 secs (0.464u,0.s)
Chars 3625 - 3654 [transport_path_forall_hammer.] 0.571 secs (0.572u,0.s)
Chars 3659 - 3671 [reflexivity.] 0.006 secs (0.004u,0.s)
Chars 3674 - 3678 [Qed.] 0.769 secs (0.772u,0.s)
Chars 3682 - 3758 [Definition~sigT_mor_compat~:~p...] 0.213 secs (0.216u,0.s)
Chars 3759 - 3772 [End~sigT_mor.] 0.112 secs (0.116u,0.s)
Chars 3774 - 3871 [Arguments~pr1_mor~{A}~{Pmor}~{...] 0.002 secs (0.004u,0.s)
Chars 3873 - 3896 [Section~sigT_mor_hProp.] 0. secs (0.u,0.s)
Chars 3899 - 3924 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 3927 - 3978 [Polymorphic~Variable~Pmor~:~fo...] 0. secs (0.u,0.s)
Chars 3982 - 4031 [Local~Notation~mor~~s~d:=~(sig...] 0. secs (0.u,0.s)
Chars 4034 - 4088 [Context~~`(HPmor~:~forall~s~d~...] 0.001 secs (0.u,0.s)
Chars 4092 - 4149 [Polymorphic~Variable~Pidentity...] 0. secs (0.u,0.s)
Chars 4152 - 4319 [Polymorphic~Variable~~~Pcompos...] 0.002 secs (0.004u,0.s)
Chars 4323 - 4382 [Local~Notation~identity~~x:=~(...] 0. secs (0.u,0.s)
Chars 4385 - 4477 [Local~Notation~compose~~m1~m2:...] 0. secs (0.u,0.s)
Chars 4481 - 4606 [Local~Ltac~t~ex_tac~:=~~~intro...] 0. secs (0.u,0.s)
Chars 4610 - 4767 [Let~P_associativity~:~~~forall...] 0.067 secs (0.068u,0.s)
Chars 4770 - 4776 [Proof.] 0. secs (0.u,0.s)
Chars 4781 - 4888 [abstract~(t~ltac:(exists~(asso...] 0.183 secs (0.184u,0.s)
Chars 4891 - 4899 [Defined.] 0.017 secs (0.016u,0.s)
Chars 4903 - 4986 [Let~P_left_identity~:~forall~a...] 0.009 secs (0.008u,0.s)
Chars 4989 - 4995 [Proof.] 0. secs (0.u,0.s)
Chars 5000 - 5022 [clear~P_associativity.] 0.001 secs (0.004u,0.s)
Chars 5027 - 5126 [abstract~(t~ltac:(exists~(left...] 0.049 secs (0.048u,0.s)
Chars 5129 - 5137 [Defined.] 0.003 secs (0.004u,0.s)
Chars 5141 - 5225 [Let~P_right_identity~:~forall~...] 0.009 secs (0.011u,0.s)
Chars 5228 - 5234 [Proof.] 0. secs (0.u,0.s)
Chars 5239 - 5277 [clear~P_associativity~P_left_i...] 0.001 secs (0.004u,0.s)
Chars 5282 - 5383 [abstract~(t~ltac:(exists~(righ...] 0.049 secs (0.048u,0.s)
Chars 5386 - 5394 [Defined.] 0.003 secs (0.003u,0.s)
Chars 5446 - 5648 [Definition~sig_mor~:~PreCatego...] 0.046 secs (0.048u,0.s)
Chars 5689 - 5749 [Definition~proj1_sig_mor~:~Fun...] 0.018 secs (0.02u,0.s)
Chars 5750 - 5769 [End~sigT_mor_hProp.] 0.014 secs (0.012u,0.s)
Chars 5771 - 5829 [Arguments~proj1_sig_mor~{A}~{P...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Sigma/OnMorphisms.v <==
(** * ∑-categories on morphisms - a category with the same objects, but a ∑ type for morphisms *)
Require Import HSet types.Unit HoTT.Tactics types.Forall types.Sigma HProp.
Require Import Category.Core Functor.Core Category.Sigma.Core.
Require Functor.Composition.Core Functor.Identity.
Require Import Functor.Paths.
Import Functor.Identity.FunctorIdentityNotations.
Import Functor.Composition.Core.FunctorCompositionCoreNotations.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Notation sigT_type := Coq.Init.Specif.sigT.
Local Notation projT1_type := Coq.Init.Specif.projT1.

Local Open Scope morphism_scope.
Local Open Scope functor_scope.

Section sigT_mor.
  Variable A : PreCategory.
  Variable Pmor : forall s d, morphism A s d -> Type.

  Local Notation mor s d := (sigT_type (Pmor s d)).
  Context `(HPmor : forall s d, IsHSet (mor s d)).

  Variable Pidentity : forall x, @Pmor x x (@identity A _).
  Variable Pcompose : forall s d d' m1 m2,
                        @Pmor d d' m1
                        -> @Pmor s d m2
                        -> @Pmor s d' (m1 o m2).

  Local Notation identity x := (@identity A x; @Pidentity x).
  Local Notation compose m1 m2 := (m1.1 o m2.1; @Pcompose _ _ _ m1.1 m2.1 m1.2 m2.2)%morphism.

  Hypothesis P_Associativity
  : forall x1 x2 x3 x4 (m1 : mor x1 x2) (m2 : mor x2 x3) (m3 : mor x3 x4),
      compose (compose m3 m2) m1 = compose m3 (compose m2 m1).

  Hypothesis P_left_identity
  : forall a b (f : mor a b),
      compose (identity b) f = f.

  Hypothesis P_right_identity
  : forall a b (f : mor a b),
      compose f (identity a) = f.

  (** ** Definition of [sigT_mor]-precategory *)
  Definition sigT_mor : PreCategory.
  Proof.
    refine (@Build_PreCategory
              (object A)
              (fun s d => mor s d)
              (fun x => identity x)
              (fun s d d' m1 m2 => compose m1 m2)
              _
              _
              _
              _);
    assumption.
  Defined.

  (** ** First projection functor *)
  Definition pr1_mor : Functor sigT_mor A
    := Build_Functor
         sigT_mor A
         idmap
         (fun _ _ => @projT1_type _ _)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Definition sigT_mor_as_sigT : PreCategory.
  Proof.
    refine (@sigT A (fun _ => Unit) (fun s d => @Pmor (projT1 s) (projT1 d)) _ (fun _ => Pidentity _) (fun _ _ _ _ _ m1 m2 => Pcompose m1 m2) _ _ _);
    intros; trivial.
  Defined.

  Definition sigT_functor_mor : Functor sigT_mor_as_sigT sigT_mor
    := Build_Functor
         sigT_mor_as_sigT sigT_mor
         (@projT1_type _ _)
         (fun _ _ => idmap)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Definition sigT_functor_mor_inv : Functor sigT_mor sigT_mor_as_sigT
    := Build_Functor
         sigT_mor sigT_mor_as_sigT
         (fun x => existT _ x tt)
         (fun _ _ => idmap)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Local Open Scope functor_scope.

  Lemma sigT_mor_eq `{Funext}
  : sigT_functor_mor o sigT_functor_mor_inv = 1
    /\ sigT_functor_mor_inv o sigT_functor_mor = 1.
  Proof.
    split; path_functor; simpl; trivial.
    refine (existT
              _
              (path_forall
                 _
                 _
                 (fun x
                  => match x with
                       | (_; tt) => _
                     end))
              _).
    instantiate (1 := idpath).
    repeat (apply path_forall; intro).
    destruct_head @sigT_type.
    destruct_head Unit.
    rewrite !transport_forall_constant.
    transport_path_forall_hammer.
    reflexivity.
  Qed.

  Definition sigT_mor_compat : pr1_mor o sigT_functor_mor = pr1
    := idpath.
End sigT_mor.

Arguments pr1_mor {A Pmor _ Pidentity Pcompose P_Associativity P_left_identity P_right_identity}.

Section sigT_mor_hProp.
  Variable A : PreCategory.
  Variable Pmor : forall s d, morphism A s d -> Type.

  Local Notation mor s d := (sigT_type (Pmor s d)).
  Context `(HPmor : forall s d m, IsHProp (Pmor s d m)).

  Variable Pidentity : forall x, @Pmor x x (@identity A _).
  Variable Pcompose : forall s d d' m1 m2,
                        @Pmor d d' m1
                        -> @Pmor s d m2
                        -> @Pmor s d' (m1 o m2).

  Local Notation identity x := (@identity A x; @Pidentity x).
  Local Notation compose m1 m2 := (m1.1 o m2.1; @Pcompose _ _ _ m1.1 m2.1 m1.2 m2.2)%morphism.

  Local Ltac t ex_tac :=
    intros;
    simpl;
    apply path_sigma_uncurried;
    simpl;
    ex_tac;
    apply allpath_hprop.

  Let P_associativity
  : forall x1 x2 x3 x4 (m1 : mor x1 x2) (m2 : mor x2 x3) (m3 : mor x3 x4),
      compose (compose m3 m2) m1 = compose m3 (compose m2 m1).
  Proof.
    abstract t ltac:(exists (associativity _ _ _ _ _ _ _ _))
      using P_associativity_on_morphisms_subproof.
  Defined.

  Let P_left_identity
  : forall a b (f : mor a b),
      compose (identity b) f = f.
  Proof.
    clear P_associativity.
    abstract t ltac:(exists (left_identity _ _ _ _))
      using P_left_identity_on_morphisms_subproof.
  Defined.

  Let P_right_identity
  : forall a b (f : mor a b),
      compose f (identity a) = f.
  Proof.
    clear P_associativity P_left_identity.
    abstract t ltac:(exists (right_identity _ _ _ _))
      using P_right_identity_on_morphisms_subproof.
  Defined.

  (** ** Definition of [sig_mor]-precategory *)
  Definition sig_mor : PreCategory
    := Eval cbv delta [P_associativity P_left_identity P_right_identity]
      in @sigT_mor A Pmor _ Pidentity Pcompose P_associativity P_left_identity P_right_identity.

  (** ** First projection functor *)
  Definition proj1_sig_mor : Functor sig_mor A
    := pr1_mor.
End sigT_mor_hProp.

Arguments proj1_sig_mor {A Pmor HPmor Pidentity Pcompose}.


==> anc/HoTT/theories/categories/Category/Sigma/OnObjects.timing <==
Chars 71 - 97 [Require~Import~types.Unit.] 0.17 secs (0.003u,0.06s)
Chars 98 - 160 [Require~Import~Category.Core~F...] 0.689 secs (0.012u,0.244s)
Chars 161 - 211 [Require~Functor.Composition.Co...] 0.186 secs (0.u,0.072s)
Chars 212 - 241 [Require~Import~Functor.Paths.] 0.161 secs (0.004u,0.06s)
Chars 242 - 291 [Import~Functor.Identity.Functo...] 0. secs (0.u,0.s)
Chars 292 - 356 [Import~Functor.Composition.Cor...] 0. secs (0.u,0.s)
Chars 358 - 384 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 385 - 408 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 409 - 437 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 438 - 462 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 464 - 513 [Local~Notation~sigT_type~:=~Co...] 0. secs (0.u,0.s)
Chars 514 - 567 [Local~Notation~projT1_type~:=~...] 0. secs (0.u,0.s)
Chars 569 - 601 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 602 - 633 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 635 - 652 [Section~sigT_obj.] 0. secs (0.u,0.s)
Chars 655 - 680 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.004u,0.s)
Chars 683 - 709 [Polymorphic~Variable~Pobj~:~A~...] 0. secs (0.u,0.s)
Chars 762 - 796 [Definition~sigT_obj~:~PreCateg...] 0. secs (0.u,0.s)
Chars 799 - 805 [Proof.] 0. secs (0.u,0.s)
Chars 810 - 1160 [refine~~(@Build_PreCategory~(s...] 0.114 secs (0.068u,0.044s)
Chars 1163 - 1171 [Defined.] 0.024 secs (0.012u,0.008s)
Chars 1212 - 1409 [Definition~pr1_obj~:~Functor~s...] 0.016 secs (0.012u,0.004s)
Chars 1413 - 1536 [Definition~sigT_obj_as_sigT~:~...] 0.022 secs (0.008u,0.012s)
Chars 1540 - 1822 [Definition~sigT_functor_obj~:~...] 0.06 secs (0.044u,0.016s)
Chars 1826 - 2111 [Definition~sigT_functor_obj_in...] 0.052 secs (0.032u,0.016s)
Chars 2115 - 2146 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 2150 - 2277 [Lemma~sigT_obj_eq~`{Funext}~:~...] 0.013 secs (0.007u,0.004s)
Chars 2280 - 2286 [Proof.] 0. secs (0.u,0.s)
Chars 2291 - 2320 [split;~path_functor;~trivial.] 0.131 secs (0.076u,0.052s)
Chars 2325 - 2374 [repeat~intros~()~||~intro~||~a...] 0.492 secs (0.432u,0.056s)
Chars 2379 - 2391 [reflexivity.] 0.017 secs (0.02u,0.s)
Chars 2394 - 2398 [Qed.] 0.223 secs (0.216u,0.004s)
Chars 2402 - 2478 [Definition~sigT_obj_compat~:~p...] 0.264 secs (0.26u,0.004s)
Chars 2479 - 2492 [End~sigT_obj.] 0.02 secs (0.016u,0.s)
Chars 2494 - 2521 [Arguments~pr1_obj~{A}~{Pobj}.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Sigma/OnObjects.v <==
(** * ∑-categories on objects - a generalization of subcategories *)
Require Import types.Unit.
Require Import Category.Core Functor.Core Category.Sigma.Core.
Require Functor.Composition.Core Functor.Identity.
Require Import Functor.Paths.
Import Functor.Identity.FunctorIdentityNotations.
Import Functor.Composition.Core.FunctorCompositionCoreNotations.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Notation sigT_type := Coq.Init.Specif.sigT.
Local Notation projT1_type := Coq.Init.Specif.projT1.

Local Open Scope morphism_scope.
Local Open Scope functor_scope.

Section sigT_obj.
  Variable A : PreCategory.
  Variable Pobj : A -> Type.

  (** ** Definition of [sigT_obj]-precategory *)
  Definition sigT_obj : PreCategory.
  Proof.
    refine (@Build_PreCategory
              (sigT_type Pobj)
              (fun s d => morphism A (projT1_type s) (projT1_type d))
              (fun x => @identity A (projT1_type x))
              (fun s d d' m1 m2 => m1 o m2)%morphism
              _
              _
              _
              _
           );
    simpl; intros; auto with category.
  Defined.

  (** ** First projection functor *)
  Definition pr1_obj : Functor sigT_obj A
    := Build_Functor
         sigT_obj A
         (@projT1_type _ _)
         (fun s d m => m)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Definition sigT_obj_as_sigT : PreCategory
    := @sig A Pobj (fun _ _ _ => Unit) _ (fun _ => tt) (fun _ _ _ _ _ _ _ => tt).

  Definition sigT_functor_obj : Functor sigT_obj_as_sigT sigT_obj
    := Build_Functor sigT_obj_as_sigT sigT_obj
                     (fun x => x)
                     (fun _ _ => @projT1_type _ _)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Definition sigT_functor_obj_inv : Functor sigT_obj sigT_obj_as_sigT
    := Build_Functor sigT_obj sigT_obj_as_sigT
                     (fun x => x)
                     (fun _ _ m => existT _ m tt)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Local Open Scope functor_scope.

  Lemma sigT_obj_eq `{Funext}
  : sigT_functor_obj o sigT_functor_obj_inv = 1
    /\ sigT_functor_obj_inv o sigT_functor_obj = 1.
  Proof.
    split; path_functor; trivial.
    repeat (intros [] || intro || apply path_forall).
    reflexivity.
  Qed.

  Definition sigT_obj_compat : pr1_obj o sigT_functor_obj = pr1
    := idpath.
End sigT_obj.

Arguments pr1_obj {A Pobj}.


==> anc/HoTT/theories/categories/Category/Sigma/Sigma.timing <==
Chars 128 - 156 [Require~Category.Sigma.Core.] 0.533 secs (0.024u,0.192s)
Chars 157 - 192 [Require~Category.Sigma.OnMorph...] 0.341 secs (0.008u,0.136s)
Chars 193 - 226 [Require~Category.Sigma.OnObjec...] 0.123 secs (0.004u,0.044s)
Chars 228 - 256 [Include~~Category.Sigma.Core.] 0.001 secs (0.u,0.s)
Chars 257 - 292 [Include~~Category.Sigma.OnMorp...] 0.001 secs (0.u,0.004s)
Chars 293 - 326 [Include~~Category.Sigma.OnObje...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Sigma/Sigma.v <==
(** * ∑-precategories *)
(** These are a generalization of subcategories in the direction of the Grothendieck construction *)
Require Category.Sigma.Core.
Require Category.Sigma.OnMorphisms.
Require Category.Sigma.OnObjects.

Include Category.Sigma.Core.
Include Category.Sigma.OnMorphisms.
Include Category.Sigma.OnObjects.


==> anc/HoTT/theories/categories/Category/Strict.timing <==
Chars 41 - 70 [Require~Export~Category.Core.] 0.025 secs (0.u,0.02s)
Chars 72 - 98 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 99 - 122 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 123 - 151 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 152 - 176 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 178 - 210 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 335 - 386 [Notation~IsStrictCategory~~C:=...] 0. secs (0.u,0.s)
Chars 388 - 527 [Record~StrictCategory~~:=~~{pr...] 0.004 secs (0.004u,0.s)
Chars 529 - 571 [Global~Existing~Instance~isstr...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Strict.v <==
(** * Definition of a strict category *)
Require Export Category.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

(** Quoting the HoTT Book: *)
(** Definition. A _strict category_ is a precategory whose type of
    objects is a set. *)

Notation IsStrictCategory C := (IsHSet (object C)).

Record StrictCategory :=
  {
    precategory_strict :> PreCategory;
    isstrict_StrictCategory :> IsStrictCategory precategory_strict
  }.

Existing Instance isstrict_StrictCategory.


==> anc/HoTT/theories/categories/Category/Subcategory/Full.timing <==
Chars 141 - 181 [Require~Import~Category.Sigma....] 0.709 secs (0.032u,0.256s)
Chars 183 - 209 [Notation~full~:=~sigT_obj.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Subcategory/Full.v <==
(** * Full Subcategories *)
(** We reuse the generalizion given by ∑-precategories; a full subcategory has a sigma type as its objects. *)
Require Import Category.Sigma.OnObjects.

Notation full := sigT_obj.


==> anc/HoTT/theories/categories/Category/Subcategory/Subcategory.timing <==
Chars 38 - 63 [Require~Subcategory.Full.] 0.41 secs (0.024u,0.276s)
Chars 79 - 104 [Require~Subcategory.Wide.] 0.13 secs (0.003u,0.092s)
Chars 106 - 131 [Include~~Subcategory.Full.] 0. secs (0.u,0.s)
Chars 132 - 157 [Include~~Subcategory.Wide.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Subcategory/Subcategory.v <==
(** * Subcategories *)
(** ** Full *)
Require Subcategory.Full.
(** ** Wide *)
Require Subcategory.Wide.

Include Subcategory.Full.
Include Subcategory.Wide.


==> anc/HoTT/theories/categories/Category/Subcategory/Wide.timing <==
Chars 237 - 279 [Require~Import~Category.Sigma....] 1.076 secs (0.032u,0.416s)
Chars 281 - 306 [Notation~wide~:=~sig_mor.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Subcategory/Wide.v <==
(** * Wide subcategories *)
(** We reuse ∑-precategories; a wide subcategory has the same objects, and a ∑ type as its morphisms.  We make use of the fact that the extra component should be an hProp to not require as many proofs. *)
Require Import Category.Sigma.OnMorphisms.

Notation wide := sig_mor.


==> anc/HoTT/theories/categories/Category/Sum.timing <==
Chars 37 - 66 [Require~Export~Category.Core.] 0.009 secs (0.004u,0.004s)
Chars 68 - 94 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 95 - 118 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 119 - 147 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 148 - 172 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 217 - 235 [Section~internals.] 0. secs (0.u,0.s)
Chars 238 - 263 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 266 - 291 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 295 - 486 [Definition~sum_morphism~(s~d~:...] 0.008 secs (0.003u,0.004s)
Chars 490 - 527 [Global~Arguments~sum_morphism~...] 0. secs (0.u,0.s)
Chars 531 - 679 [Definition~sum_identity~(x~:~C...] 0.006 secs (0.u,0.004s)
Chars 683 - 718 [Global~Arguments~sum_identity~...] 0. secs (0.004u,0.s)
Chars 722 - 846 [Definition~sum_compose~(s~d~d'...] 0.003 secs (0.u,0.s)
Chars 849 - 855 [Proof.] 0. secs (0.u,0.s)
Chars 860 - 969 [destruct~s,~d,~d';~simpl~in~*;...] 0.077 secs (0.052u,0.024s)
Chars 972 - 980 [Defined.] 0.034 secs (0.024u,0.008s)
Chars 984 - 1028 [Global~Arguments~sum_compose~[...] 0. secs (0.u,0.s)
Chars 1029 - 1043 [End~internals.] 0.006 secs (0.004u,0.004s)
Chars 1045 - 1094 [Definition~sum~(C~D~:~PreCateg...] 0. secs (0.u,0.s)
Chars 1095 - 1101 [Proof.] 0. secs (0.u,0.s)
Chars 1104 - 1419 [refine~~(@Build_PreCategory~(C...] 2.308 secs (2.128u,0.184s)
Chars 1420 - 1428 [Defined.] 0.003 secs (0.004u,0.s)
Chars 1430 - 1465 [Module~Export~CategorySumNotat...] 0. secs (0.u,0.s)
Chars 1468 - 1502 [Infix~"+"~:=~sum~:~category_sc...] 0. secs (0.u,0.s)
Chars 1503 - 1528 [End~CategorySumNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Sum.v <==
(** * The coproduct of categories *)
Require Export Category.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** ** Definition of [+] for categories *)
Section internals.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition sum_morphism (s d : C + D) : Type
    := match (s, d) with
         | (inl s, inl d) => morphism C s d
         | (inr s, inr d) => morphism D s d
         | _ => Empty
       end.

  Global Arguments sum_morphism _ _ / .

  Definition sum_identity (x : C + D) : sum_morphism x x
    := match x with
         | inl x => identity x
         | inr x => identity x
       end.

  Global Arguments sum_identity _ / .

  Definition sum_compose (s d d' : C + D)
             (m1 : sum_morphism d d') (m2 : sum_morphism s d)
  : sum_morphism s d'.
  Proof.
    case s, d, d'; simpl in *;
    solve [ case m1
          | case m2
          | eapply compose; eassumption ].
  Defined.

  Global Arguments sum_compose [_ _ _] _ _ / .
End internals.

Definition sum (C D : PreCategory) : PreCategory.
Proof.
  refine (@Build_PreCategory
            (C + D)%type
            (sum_morphism C D)
            (sum_identity C D)
            (sum_compose C D)
            _
            _
            _
            _);
  abstract (
      repeat (simpl || intros [] || intro);
      auto with morphism;
      typeclasses eauto
    ).
Defined.

Module Export CategorySumNotations.
  Infix "+" := sum : category_scope.
End CategorySumNotations.


==> anc/HoTT/theories/categories/Category/Univalent.timing <==
Chars 77 - 125 [Require~Import~Category.Core~C...] 0.669 secs (0.016u,0.26s)
Chars 126 - 160 [Require~Import~HoTT.Tactics~Tr...] 0.106 secs (0.004u,0.036s)
Chars 162 - 188 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 189 - 212 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 213 - 241 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 242 - 266 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 268 - 300 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 377 - 452 [Notation~IsCategory~~C:=~(fora...] 0. secs (0.u,0.s)
Chars 454 - 516 [Notation~isotoid~~C~s~d:=~(@eq...] 0. secs (0.u,0.s)
Chars 569 - 631 [Global~Instance~trunc_category...] 0.002 secs (0.u,0.s)
Chars 632 - 638 [Proof.] 0. secs (0.u,0.s)
Chars 641 - 652 [intros~?~?.] 0. secs (0.u,0.s)
Chars 655 - 728 [eapply~trunc_equiv';~[~apply~s...] 0.007 secs (0.004u,0.004s)
Chars 731 - 749 [typeclasses~eauto.] 0.001 secs (0.u,0.s)
Chars 750 - 754 [Qed.] 0.006 secs (0.008u,0.s)
Chars 756 - 904 [Record~Category~~:=~~{precateg...] 0.008 secs (0.008u,0.s)
Chars 906 - 959 [Global~Existing~Instance~iscat...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Univalent.v <==
(** * Definition of a univalent/saturated precategory, or just "category" *)
Require Import Category.Core Category.Morphisms.
Require Import HoTT.Tactics Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

(** A category is a precategory for which [idtoiso] is an equivalence. *)

Notation IsCategory C := (forall s d : object C, IsEquiv (@idtoiso C s d)).

Notation isotoid C s d := (@equiv_inv _ _ (@idtoiso C s d) _).

(** *** The objects of a category are a 1-type *)

Instance trunc_category `{IsCategory C} : IsTrunc 1 C | 10000.
Proof.
  intros ? ?.
  eapply trunc_equiv';
  [ apply symmetry;
    esplit;
    apply_hyp
  | ].
  typeclasses eauto.
Qed.

Record Category :=
  {
    precategory_of_category :> PreCategory;
    iscategory_precategory_of_category :> IsCategory precategory_of_category
  }.

Existing Instance iscategory_precategory_of_category.


==> anc/HoTT/theories/categories/Category/Utf8.timing <==
Chars 42 - 131 [Require~Import~Category.Core~C...] 1.155 secs (0.02u,0.424s)
Chars 132 - 166 [Require~Export~Category.Notati...] 0.134 secs (0.004u,0.048s)
Chars 168 - 242 [Infix~"∘"~:=~compose~(at~lev...] 0. secs (0.u,0.s)
Chars 243 - 323 [Notation~"m~⁻¹"~:=~(morphis...] 0. secs (0.u,0.s)
Chars 324 - 399 [Infix~"≅"~:=~Isomorphic~(at~...] 0. secs (0.u,0.s)
Chars 400 - 513 [Notation~"x~↠~y"~:=~(Epimorp...] 0. secs (0.u,0.s)
Chars 514 - 628 [Notation~"x~↪~y"~:=~(Monomor...] 0. secs (0.u,0.s)
Chars 901 - 983 [Notation~"C~'ᵒᵖ'"~:=~(oppo...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Category/Utf8.v <==
(** * Unicode notations for categories *)
Require Import Category.Core Category.Morphisms Category.Dual Category.Prod Category.Sum.
Require Export Category.Notations.

Infix "∘" := compose (at level 40, left associativity) : morphism_scope.
Notation "m ⁻¹" := (morphism_inverse (m := m)) (at level 3) : morphism_scope.
Infix "≅" := Isomorphic (at level 70, no associativity) : category_scope.
Notation "x ↠ y" := (Epimorphism x y)
                      (at level 99, right associativity, y at level 200).
Notation "x ↪ y" := (Monomorphism x y)
                      (at level 99, right associativity, y at level 200).

(*( This notation should be [only parsing] for now, because otherwise
    copy/paste doesn't work, because the parser doesn't recognize the
    unicode characters [ᵒᵖ].  So, really, this notation is just a
    reminder to do something when Coq's parser is better. *)
Notation "C 'ᵒᵖ'" := (opposite C) (at level 3, only parsing) : category_scope.


==> anc/HoTT/theories/categories/CategoryOfSections/CategoryOfSections.timing <==
Chars 43 - 75 [Require~CategoryOfSections.Cor...] 0.869 secs (0.036u,0.336s)
Chars 77 - 109 [Include~~CategoryOfSections.Co...] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/CategoryOfSections/CategoryOfSections.v <==
(** * Category of sections of a functor *)
Require CategoryOfSections.Core.

Include CategoryOfSections.Core.


==> anc/HoTT/theories/categories/CategoryOfSections/Core.timing <==
Chars 30 - 99 [Require~Import~Category.Core~F...] 0.215 secs (0.004u,0.092s)
Chars 100 - 131 [Require~Import~Category.Strict...] 0.065 secs (0.u,0.028s)
Chars 132 - 195 [Require~Import~Functor.Identit...] 0.441 secs (0.012u,0.184s)
Chars 196 - 278 [Require~Import~NaturalTransfor...] 0.157 secs (0.u,0.068s)
Chars 279 - 308 [Require~Import~Functor.Paths.] 0.258 secs (0.008u,0.112s)
Chars 309 - 355 [Require~Import~types.Record~Tr...] 0.14 secs (0.u,0.068s)
Chars 357 - 383 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 384 - 407 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 408 - 436 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 437 - 461 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 463 - 492 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 493 - 524 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 526 - 557 [Section~FunctorSectionCategory...] 0. secs (0.u,0.s)
Chars 560 - 578 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 582 - 607 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 610 - 635 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 638 - 663 [Polymorphic~Variable~R~:~Funct...] 0. secs (0.u,0.s)
Chars 760 - 919 [Record~SectionOfFunctor~~:=~~{...] 0.011 secs (0.u,0.012s)
Chars 923 - 1057 [Local~Notation~section_of_func...] 0. secs (0.u,0.s)
Chars 1061 - 1139 [Lemma~section_of_functor_sig~:...] 0.004 secs (0.004u,0.s)
Chars 1142 - 1148 [Proof.] 0. secs (0.u,0.s)
Chars 1153 - 1256 [issig~Build_SectionOfFunctor~s...] 0.618 secs (0.404u,0.212s)
Chars 1259 - 1267 [Defined.] 0.219 secs (0.216u,0.004s)
Chars 1271 - 1317 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 1381 - 1427 [Definition~category_of_section...] 0. secs (0.u,0.s)
Chars 1430 - 1436 [Proof.] 0. secs (0.u,0.s)
Chars 1441 - 1747 [refine~~(@Build_PreCategory~Se...] 0.131 secs (0.132u,0.s)
Chars 1750 - 1758 [Defined.] 0.013 secs (0.016u,0.s)
Chars 1759 - 1786 [End~FunctorSectionCategory.] 0.022 secs (0.016u,0.s)
Chars 1788 - 1965 [Global~Instance~isstrict_categ...] 0.008 secs (0.008u,0.s)
Chars 1966 - 1972 [Proof.] 0. secs (0.u,0.s)
Chars 1975 - 2030 [eapply~trunc_equiv;~[~idtac~|~...] 0.039 secs (0.04u,0.s)
Chars 2033 - 2051 [typeclasses~eauto.] 0.02 secs (0.02u,0.s)
Chars 2052 - 2056 [Qed.] 0.041 secs (0.04u,0.s)


==> anc/HoTT/theories/categories/CategoryOfSections/Core.v <==
(** * Category of sections *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Strict.
Require Import Functor.Identity NaturalTransformation.Identity.
Require Import NaturalTransformation.Paths NaturalTransformation.Composition.Core.
Require Import Functor.Paths.
Require Import types.Record Trunc types.Sigma.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope functor_scope.

Section FunctorSectionCategory.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable R : Functor C D.

  (** There is a category [Sect(R)] of sections of [R]. *)

  (** ** Section of a functor *)
  Record SectionOfFunctor :=
    {
      section_of_functor_morphism :> Functor D C;
      section_of_functor_issect : R o section_of_functor_morphism = 1
    }.

  Local Notation section_of_functor_sigT :=
    { section_of_functor_morphism : Functor D C
    | R o section_of_functor_morphism = 1 }.

  Lemma section_of_functor_sig
  : section_of_functor_sigT <~> SectionOfFunctor.
  Proof.
    issig Build_SectionOfFunctor
          section_of_functor_morphism
          section_of_functor_issect.
  Defined.

  Local Open Scope natural_transformation_scope.

  (** ** Definition of category of sections of a functor *)
  Definition category_of_sections : PreCategory.
  Proof.
    refine (@Build_PreCategory
              SectionOfFunctor
              (fun F G => NaturalTransformation F G)
              (fun F => 1)
              (fun _ _ _ T U => T o U)
              _
              _
              _
              _);
    abstract (path_natural_transformation; auto with morphism).
  Defined.
End FunctorSectionCategory.

Global Instance isstrict_category_of_sections `{Funext}
      `{IsStrictCategory C, IsStrictCategory D}
      (F : Functor C D)
: IsStrictCategory (category_of_sections F) | 20.
Proof.
  eapply trunc_equiv; [ | apply section_of_functor_sig ].
  typeclasses eauto.
Qed.


==> anc/HoTT/theories/categories/Comma/Comma.timing <==
Chars 112 - 143 [Require~Export~Comma.Notations...] 0.13 secs (0.04u,0.088s)
Chars 167 - 186 [Require~Comma.Core.] 0.002 secs (0.u,0.004s)
Chars 203 - 222 [Require~Comma.Dual.] 0.016 secs (0.u,0.016s)
Chars 253 - 278 [Require~Comma.Projection.] 0.012 secs (0.u,0.012s)
Chars 279 - 309 [Require~Comma.InducedFunctors....] 0.035 secs (0.007u,0.028s)
Chars 334 - 367 [Require~Comma.ProjectionFuncto...] 0.054 secs (0.028u,0.024s)
Chars 369 - 388 [Include~~Comma.Core.] 0.005 secs (0.u,0.004s)
Chars 389 - 408 [Include~~Comma.Dual.] 0. secs (0.u,0.s)
Chars 409 - 434 [Include~~Comma.Projection.] 0. secs (0.u,0.s)
Chars 435 - 465 [Include~~Comma.InducedFunctors...] 0.001 secs (0.004u,0.s)
Chars 466 - 499 [Include~~Comma.ProjectionFunct...] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/Comma/Comma.v <==
(** * Comma Categories *)
(** Since there are only notations in [Comma.Notations], we can just export those. *)
Require Export Comma.Notations.

(** ** Definitions *)
Require Comma.Core.
(** ** Duals *)
Require Comma.Dual.
(** ** Projection functors *)
Require Comma.Projection.
Require Comma.InducedFunctors.
(** ** Functoriality *)
Require Comma.ProjectionFunctors.

Include Comma.Core.
Include Comma.Dual.
Include Comma.Projection.
Include Comma.InducedFunctors.
Include Comma.ProjectionFunctors.
(** We don't want to make utf-8 notations the default, so we don't export them. *)


==> anc/HoTT/theories/categories/Comma/Core.timing <==
Chars 26 - 68 [Require~Import~Category.Core~F...] 0.185 secs (0.003u,0.072s)
Chars 69 - 108 [Require~Import~InitialTerminal...] 1.429 secs (0.072u,0.496s)
Chars 109 - 134 [Require~Functor.Identity.] 0.083 secs (0.u,0.04s)
Chars 135 - 166 [Require~Import~Category.Strict...] 0.054 secs (0.u,0.024s)
Chars 167 - 214 [Require~Import~types.Record~Tr...] 0.181 secs (0.u,0.068s)
Chars 215 - 264 [Import~Functor.Identity.Functo...] 0. secs (0.u,0.s)
Chars 266 - 292 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 293 - 316 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 317 - 345 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 346 - 370 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 372 - 401 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 402 - 434 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 435 - 467 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 1488 - 1516 [Module~Import~CommaCategory.] 0. secs (0.u,0.s)
Chars 1519 - 1548 [Section~comma_category_parts.] 0. secs (0.u,0.s)
Chars 1553 - 1578 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 1583 - 1608 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.003u,0.s)
Chars 1613 - 1638 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1643 - 1668 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.u,0.s)
Chars 1673 - 1698 [Polymorphic~Variable~T~:~Funct...] 0. secs (0.u,0.s)
Chars 1704 - 1802 [Record~object~~:=~{a~:~A;~b~:~...] 0.006 secs (0.004u,0.s)
Chars 1808 - 1909 [Local~Notation~object_sig_T~:=...] 0. secs (0.u,0.s)
Chars 1915 - 1964 [Lemma~issig_object~:~object_si...] 0.002 secs (0.u,0.004s)
Chars 1969 - 1975 [Proof.] 0. secs (0.u,0.s)
Chars 1982 - 2055 [issig~@Build_object~@a~@b~@f.] 0.054 secs (0.028u,0.028s)
Chars 2060 - 2068 [Defined.] 0.017 secs (0.012u,0.004s)
Chars 2074 - 2207 [Global~Instance~trunc_object~~...] 0.003 secs (0.u,0.s)
Chars 2212 - 2218 [Proof.] 0. secs (0.u,0.004s)
Chars 2225 - 2277 [eapply~trunc_equiv';~[~exact~i...] 0.002 secs (0.u,0.s)
Chars 2284 - 2302 [typeclasses~eauto.] 0.013 secs (0.012u,0.004s)
Chars 2307 - 2311 [Qed.] 0.008 secs (0.008u,0.s)
Chars 2317 - 2567 [Lemma~path_object'~(x~y~:~obje...] 0.006 secs (0.004u,0.s)
Chars 2572 - 2578 [Proof.] 0. secs (0.u,0.s)
Chars 2585 - 2606 [destruct~x,~y;~simpl.] 0.027 secs (0.02u,0.004s)
Chars 2613 - 2649 [intros;~path_induction;~reflex...] 0.035 secs (0.016u,0.016s)
Chars 2654 - 2662 [Defined.] 0.03 secs (0.02u,0.012s)
Chars 2668 - 2753 [Lemma~ap_a_path_object'~x~y~Ha...] 0.005 secs (0.003u,0.s)
Chars 2758 - 2764 [Proof.] 0. secs (0.u,0.s)
Chars 2771 - 2797 [destruct~x,~y;~simpl~in~*.] 0.053 secs (0.04u,0.012s)
Chars 2804 - 2836 [destruct~Ha,~Hb,~Hf;~simpl~in~...] 0.19 secs (0.124u,0.064s)
Chars 2843 - 2855 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 2860 - 2864 [Qed.] 0.093 secs (0.068u,0.024s)
Chars 2870 - 2955 [Lemma~ap_b_path_object'~x~y~Ha...] 0.004 secs (0.004u,0.s)
Chars 2960 - 2966 [Proof.] 0. secs (0.u,0.s)
Chars 2973 - 2999 [destruct~x,~y;~simpl~in~*.] 0.038 secs (0.04u,0.s)
Chars 3006 - 3038 [destruct~Ha,~Hb,~Hf;~simpl~in~...] 0.136 secs (0.132u,0.s)
Chars 3045 - 3057 [reflexivity.] 0.001 secs (0.004u,0.s)
Chars 3062 - 3066 [Qed.] 0.054 secs (0.052u,0.s)
Chars 3072 - 3116 [Global~Arguments~path_object'~...] 0. secs (0.u,0.s)
Chars 3122 - 3352 [Record~morphism~(abf~a'b'f'~:~...] 0.021 secs (0.02u,0.s)
Chars 3358 - 3580 [Local~Notation~morphism_sig_T~...] 0. secs (0.u,0.s)
Chars 3586 - 3684 [Lemma~issig_morphism~abf~a'b'f...] 0.005 secs (0.004u,0.s)
Chars 3689 - 3695 [Proof.] 0. secs (0.u,0.s)
Chars 3702 - 3821 [issig~(@Build_morphism~abf~a'b...] 0.114 secs (0.116u,0.s)
Chars 3826 - 3834 [Defined.] 0.055 secs (0.052u,0.s)
Chars 3840 - 4164 [Global~Instance~trunc_morphism...] 0.015 secs (0.016u,0.s)
Chars 4169 - 4175 [Proof.] 0. secs (0.u,0.s)
Chars 4182 - 4242 [eapply~trunc_equiv';~[~exact~(...] 0.004 secs (0.u,0.s)
Chars 4249 - 4267 [typeclasses~eauto.] 0.023 secs (0.024u,0.s)
Chars 4272 - 4276 [Qed.] 0.018 secs (0.016u,0.s)
Chars 4282 - 4425 [Lemma~path_morphism~abf~a'b'f'...] 0.002 secs (0.u,0.s)
Chars 4430 - 4436 [Proof.] 0. secs (0.u,0.s)
Chars 4443 - 4468 [destruct~gh,~g'h';~simpl.] 0.029 secs (0.028u,0.s)
Chars 4475 - 4498 [intros;~path_induction.] 0.067 secs (0.064u,0.s)
Chars 4505 - 4510 [f_ap.] 0.016 secs (0.016u,0.s)
Chars 4517 - 4534 [exact~(center~_).] 0.051 secs (0.052u,0.s)
Chars 4539 - 4543 [Qed.] 0.039 secs (0.04u,0.s)
Chars 4549 - 4653 [Definition~compose~s~d~d'~(gh~...] 0.001 secs (0.u,0.s)
Chars 4658 - 4664 [Proof.] 0. secs (0.u,0.s)
Chars 4671 - 4718 [exists~(gh.(g)~o~g'h'.(g))~(gh...] 0.003 secs (0.u,0.s)
Chars 4725 - 4746 [hnf~in~*;~simpl~in~*.] 0.001 secs (0.u,0.s)
Chars 4753 - 4914 [abstract~(destruct_head~morphi...] 0.327 secs (0.328u,0.s)
Chars 4919 - 4927 [Defined.] 0.006 secs (0.004u,0.s)
Chars 4933 - 4971 [Global~Arguments~compose~_~_~_...] 0. secs (0.u,0.s)
Chars 4977 - 5014 [Definition~identity~x~:~morphi...] 0. secs (0.u,0.s)
Chars 5019 - 5025 [Proof.] 0. secs (0.u,0.s)
Chars 5032 - 5077 [exists~(identity~x.(a))~(ident...] 0.002 secs (0.004u,0.s)
Chars 5084 - 5161 [abstract~(simpl;~autorewrite~w...] 0.081 secs (0.08u,0.s)
Chars 5166 - 5174 [Defined.] 0.001 secs (0.004u,0.s)
Chars 5180 - 5211 [Global~Arguments~identity~_~/....] 0. secs (0.u,0.s)
Chars 5214 - 5239 [End~comma_category_parts.] 0.074 secs (0.076u,0.s)
Chars 5240 - 5258 [End~CommaCategory.] 0.002 secs (0.u,0.s)
Chars 5260 - 5318 [Arguments~CommaCategory.path_o...] 0. secs (0.u,0.s)
Chars 5320 - 5410 [Local~Ltac~path_comma_t~:=~~~i...] 0. secs (0.u,0.s)
Chars 5412 - 5494 [Definition~comma_category~A~B~...] 0.001 secs (0.u,0.s)
Chars 5495 - 5501 [Proof.] 0. secs (0.u,0.s)
Chars 5504 - 5756 [refine~~(@Build_PreCategory~(@...] 0.205 secs (0.208u,0.s)
Chars 5757 - 5765 [Defined.] 0.017 secs (0.016u,0.s)
Chars 5767 - 5913 [Global~Instance~isstrict_comma...] 0.005 secs (0.008u,0.s)
Chars 5914 - 5920 [Proof.] 0. secs (0.u,0.s)
Chars 5923 - 5941 [typeclasses~eauto.] 0.017 secs (0.016u,0.s)
Chars 5942 - 5946 [Qed.] 0.01 secs (0.012u,0.s)
Chars 6466 - 6506 [Hint~Unfold~compose~identity:~...] 0. secs (0.u,0.s)
Chars 6507 - 6552 [Hint~Constructors~morphism~obj...] 0. secs (0.004u,0.s)
Chars 6604 - 6627 [Section~slice_category.] 0. secs (0.u,0.s)
Chars 6630 - 6655 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 6658 - 6683 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 6686 - 6701 [Polymorphic~Variable~a~:~C.] 0. secs (0.u,0.s)
Chars 6704 - 6729 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.u,0.s)
Chars 6733 - 6808 [Definition~slice_category~:=~c...] 0.014 secs (0.016u,0.s)
Chars 6811 - 6888 [Definition~coslice_category~:=...] 0.014 secs (0.016u,0.s)
Chars 7041 - 7060 [End~slice_category.] 0.001 secs (0.u,0.s)
Chars 7117 - 7145 [Section~slice_category_over.] 0. secs (0.004u,0.s)
Chars 7148 - 7173 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 7176 - 7191 [Polymorphic~Variable~a~:~C.] 0. secs (0.u,0.s)
Chars 7195 - 7276 [Definition~slice_category_over...] 0.004 secs (0.u,0.s)
Chars 7279 - 7364 [Definition~coslice_category_ov...] 0.004 secs (0.u,0.s)
Chars 7365 - 7389 [End~slice_category_over.] 0.001 secs (0.u,0.s)
Chars 7420 - 7443 [Section~arrow_category.] 0. secs (0.u,0.s)
Chars 7446 - 7471 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 7475 - 7579 [Definition~arrow_category~:=~~...] 0.002 secs (0.u,0.s)
Chars 7580 - 7599 [End~arrow_category.] 0. secs (0.u,0.s)
Chars 7601 - 7675 [Definition~CC_Functor'~(C~:~Pr...] 0. secs (0.u,0.s)
Chars 7676 - 7787 [Coercion~cc_functor_from_termi...] 0.011 secs (0.008u,0.s)
Chars 7788 - 7869 [Coercion~cc_identity_functor'~...] 0.001 secs (0.u,0.s)
Chars 7870 - 7902 [Arguments~CC_Functor'~/.] 0. secs (0.u,0.s)
Chars 7903 - 7949 [Arguments~cc_functor_from_term...] 0. secs (0.u,0.s)
Chars 7950 - 7991 [Arguments~cc_identity_functor'...] 0. secs (0.u,0.s)
Chars 7993 - 8026 [Module~Export~CommaCoreNotatio...] 0. secs (0.u,0.s)
Chars 8343 - 8407 [Notation~"C~/~a"~:=~(@slice_ca...] 0. secs (0.u,0.s)
Chars 8410 - 8510 [Notation~"a~\~C"~:=~(@coslice_...] 0. secs (0.u,0.s)
Chars 8513 - 8579 [Notation~"a~/~C"~:=~(@coslice_...] 0. secs (0.u,0.s)
Chars 8582 - 8642 [Notation~"x~/~F"~:=~(coslice_c...] 0. secs (0.u,0.s)
Chars 8645 - 8703 [Notation~"F~/~x"~:=~(slice_cat...] 0. secs (0.u,0.s)
Chars 8706 - 8764 [Notation~"S~/~T"~:=~(comma_cat...] 0. secs (0.u,0.s)
Chars 8944 - 9080 [Notation~"S~/~T"~:=~~~(comma_c...] 0. secs (0.u,0.s)
Chars 9081 - 9104 [End~CommaCoreNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Comma/Core.v <==
(** * Comma categories *)
Require Import Category.Core Functor.Core.
Require Import InitialTerminalCategory.
Require Functor.Identity.
Require Import Category.Strict.
Require Import types.Record Trunc HoTT.Tactics.
Import Functor.Identity.FunctorIdentityNotations.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.

(** Quoting Wikipedia:

    Suppose that [A], [B], and [C] are categories, and [S] and [T] are
    functors

    [S : A → C ← B : T]

    We can form the comma category [(S ↓ T)] as follows:

    - The objects are all triples [(α, β, f)] with [α] an object in
      [A], [β] an object in [B], and [f : S α -> T β] a morphism in
      [C].

    - The morphisms from [(α, β, f)] to [(α', β', f')] are all pairs
      [(g, h)] where [g : α → α'] and [h : β → β'] are morphisms in
      [A] and [B] respectively, such that the following diagram
      commutes:

<<
             S g
        S α -----> S α'
         |          |
       f |          | f'
         |          |
         ↓          ↓
        T β -----> T β'
             T h
>>

    Morphisms are composed by taking [(g, h) ∘ (g', h')] to be [(g ∘
    g', h ∘ h')], whenever the latter expression is defined.  The
    identity morphism on an object [(α, β, f)] is [(1_α, 1_β)].  *)

(** ** Comma category [(S / T)] *)
Module Import CommaCategory.
  Section comma_category_parts.
    Variable A : PreCategory.
    Variable B : PreCategory.
    Variable C : PreCategory.
    Variable S : Functor A C.
    Variable T : Functor B C.

    Record object :=
      {
        a : A;
        b : B;
        f : morphism C (S a) (T b)
      }.

    Local Notation object_sig_T :=
      ({ a : A
       | { b : B
         | morphism C (S a) (T b) }}).

    Lemma issig_object
    : object_sig_T <~> object.
    Proof.
      issig (@Build_object)
            (@a)
            (@b)
            (@f).
    Defined.

    Global Instance trunc_object `{IsTrunc n A, IsTrunc n B}
           `{forall s d, IsTrunc n (morphism C s d)}
    : IsTrunc n object.
    Proof.
      eapply trunc_equiv';
      [ exact issig_object | ].
      typeclasses eauto.
    Qed.

    Lemma path_object' (x y : object)
    : forall (Ha : x.(a) = y.(a))
             (Hb : x.(b) = y.(b)),
        match Ha in _ = X, Hb in _ = Y return morphism C (S X) (T Y) with
          | idpath, idpath => x.(f)
        end = y.(f)
        -> x = y.
    Proof.
      destruct x, y; simpl.
      intros; path_induction; reflexivity.
    Defined.

    Lemma ap_a_path_object' x y Ha Hb Hf
    : ap (@a) (@path_object' x y Ha Hb Hf) = Ha.
    Proof.
      destruct x, y; simpl in *.
      destruct Ha, Hb, Hf; simpl in *.
      reflexivity.
    Qed.

    Lemma ap_b_path_object' x y Ha Hb Hf
    : ap (@b) (@path_object' x y Ha Hb Hf) = Hb.
    Proof.
      destruct x, y; simpl in *.
      destruct Ha, Hb, Hf; simpl in *.
      reflexivity.
    Qed.

    Global Arguments path_object' : simpl never.

    Record morphism (abf a'b'f' : object) :=
      {
        g : Category.Core.morphism A (abf.(a)) (a'b'f'.(a));
        h : Category.Core.morphism B (abf.(b)) (a'b'f'.(b));
        p : T _1 h o abf.(f) = a'b'f'.(f) o S _1 g
      }.

    Local Notation morphism_sig_T abf a'b'f' :=
      ({ g : Category.Core.morphism A (abf.(a)) (a'b'f'.(a))
       | { h : Category.Core.morphism B (abf.(b)) (a'b'f'.(b))
         | T _1 h o abf.(f) = a'b'f'.(f) o S _1 g }}).

    Lemma issig_morphism abf a'b'f'
    : (morphism_sig_T abf a'b'f')
        <~> morphism abf a'b'f'.
    Proof.
      issig (@Build_morphism abf a'b'f')
            (@g abf a'b'f')
            (@h abf a'b'f')
            (@p abf a'b'f').
    Defined.

    Global Instance trunc_morphism abf a'b'f'
           `{IsTrunc n (Category.Core.morphism A (abf.(a)) (a'b'f'.(a)))}
           `{IsTrunc n (Category.Core.morphism B (abf.(b)) (a'b'f'.(b)))}
           `{forall m1 m2,
               IsTrunc n (T _1 m2 o abf.(f) = a'b'f'.(f) o S _1 m1)}
    : IsTrunc n (morphism abf a'b'f').
    Proof.
      eapply trunc_equiv';
      [ exact (issig_morphism _ _) | ].
      typeclasses eauto.
    Qed.

    Lemma path_morphism abf a'b'f'
          (gh g'h' : morphism abf a'b'f')
    : gh.(g) = g'h'.(g)
      -> gh.(h) = g'h'.(h)
      -> gh = g'h'.
    Proof.
      destruct gh, g'h'; simpl.
      intros; path_induction.
      f_ap.
      exact (center _).
    Qed.

    Definition compose s d d'
               (gh : morphism d d') (g'h' : morphism s d)
    : morphism s d'.
    Proof.
      exists (gh.(g) o g'h'.(g)) (gh.(h) o g'h'.(h)).
      hnf in *; simpl in *.
      abstract (
          destruct_head morphism;
          rewrite !composition_of;
            by repeat try_associativity_quick progress rewrite_rev_hyp
        ).
    Defined.

    Global Arguments compose _ _ _ _ _ / .

    Definition identity x : morphism x x.
    Proof.
      exists (identity (x.(a))) (identity (x.(b))).
      abstract (
          simpl; autorewrite with category; reflexivity
        ).
    Defined.

    Global Arguments identity _ / .
  End comma_category_parts.
End CommaCategory.

Global Arguments CommaCategory.path_object' : simpl never.

Local Ltac path_comma_t :=
  intros;
  apply path_morphism;
  simpl;
  auto with morphism.

Definition comma_category A B C (S : Functor A C) (T : Functor B C)
: PreCategory.
Proof.
  refine (@Build_PreCategory
            (@object _ _ _ S T)
            (@morphism _ _ _ S T)
            (@identity _ _ _ S T)
            (@compose _ _ _ S T)
            _
            _
            _
            _
         );
  abstract path_comma_t.
Defined.

Global Instance isstrict_comma_category A B C S T
       `{IsStrictCategory A, IsStrictCategory B}
: IsStrictCategory (@comma_category A B C S T).
Proof.
  typeclasses eauto.
Qed.

(*  Section category.
    Context `{IsCategory A, IsCategory B}.
    (*Context `{Funext}. *)

    Definition comma_category_isotoid (x y : comma_category)
    : x ≅ y -> x = y.
    Proof.
      intro i.
      destruct i as [i [i' ? ?]].
      hnf in *.
      destruct i, i'.
      simpl in *.


    Global Instance comma_category_IsCategory `{IsCategory A, IsCategory B}
    : IsCategory comma_category.
    Proof.
      hnf.
      unfold IsStrictCategory in *.
      typeclasses eauto.
    Qed.
  End category.
*)

Hint Unfold compose identity : category.
Hint Constructors morphism object : category.

(** ** (co)slice category [(a / F)], [(F / a)] *)
Section slice_category.
  Variable A : PreCategory.
  Variable C : PreCategory.
  Variable a : C.
  Variable S : Functor A C.

  Definition slice_category := comma_category S (Functors.from_terminal C a).
  Definition coslice_category := comma_category (Functors.from_terminal C a) S.

  (** [x ↓ F] is a coslice category; [F ↓ x] is a slice category; [x ↓ F] deals with morphisms [x -> F y]; [F ↓ x] has morphisms [F y -> x] *)
End slice_category.

(** ** (co)slice category over [(a / C)], [(C / a)] *)
Section slice_category_over.
  Variable C : PreCategory.
  Variable a : C.

  Definition slice_category_over := slice_category a (Functor.Identity.identity C).
  Definition coslice_category_over := coslice_category a (Functor.Identity.identity C).
End slice_category_over.

(** ** category of arrows *)
Section arrow_category.
  Variable C : PreCategory.

  Definition arrow_category := comma_category (Functor.Identity.identity C) (Functor.Identity.identity C).
End arrow_category.

Definition CC_Functor' (C : PreCategory) (D : PreCategory) := Functor C D.
Coercion cc_functor_from_terminal' (C : PreCategory) (x : C) : CC_Functor' _ C
  := Functors.from_terminal C x.
Coercion cc_identity_functor' (C : PreCategory) : CC_Functor' C C
  := 1%functor.
Global Arguments CC_Functor' / .
Global Arguments cc_functor_from_terminal' / .
Global Arguments cc_identity_functor' / .

Module Export CommaCoreNotations.
  (** We really want to use infix [↓] for comma categories, but that's unicode.  Infix [,] might also be reasonable, but I can't seem to get it to work without destroying the [(_, _)] notation for ordered pairs.  So I settle for the ugly ASCII rendition [/] of [↓]. *)
  (** Set some notations for printing *)
  Notation "C / a" := (@slice_category_over C a) : category_scope.
  Notation "a \ C" := (@coslice_category_over C a) (at level 40, left associativity) : category_scope.
  Notation "a / C" := (@coslice_category_over C a) : category_scope.
  Notation "x / F" := (coslice_category x F) : category_scope.
  Notation "F / x" := (slice_category x F) : category_scope.
  Notation "S / T" := (comma_category S T) : category_scope.
  (** Set the notation for parsing; coercions will automatically decide which of the arguments are functors and which are objects, i.e., functors from the terminal category. *)
  Notation "S / T" := (comma_category (S : CC_Functor' _ _)
                                      (T : CC_Functor' _ _)) : category_scope.
End CommaCoreNotations.


==> anc/HoTT/theories/categories/Comma/Dual.timing <==
Chars 35 - 104 [Require~Import~Category.Core~F...] 0.266 secs (0.004u,0.1s)
Chars 105 - 174 [Require~Import~Category.Dual~F...] 0.886 secs (0.032u,0.328s)
Chars 175 - 201 [Require~Import~Comma.Core.] 0.911 secs (0.028u,0.36s)
Chars 203 - 229 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 230 - 253 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 254 - 282 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 283 - 307 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 309 - 337 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 338 - 370 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 371 - 403 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 404 - 435 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 507 - 524 [Section~opposite.] 0. secs (0.u,0.s)
Chars 527 - 552 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 555 - 580 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 583 - 608 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 612 - 623 [Section~op.] 0. secs (0.u,0.s)
Chars 628 - 653 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.004u,0.s)
Chars 658 - 683 [Polymorphic~Variable~T~:~Funct...] 0. secs (0.u,0.s)
Chars 689 - 827 [Local~Notation~obj_of~~x:=~~~(...] 0. secs (0.u,0.s)
Chars 832 - 953 [Local~Notation~obj_of_inv~~x:=...] 0. secs (0.u,0.s)
Chars 959 - 1222 [Local~Notation~mor_of~~s~d~m:=...] 0. secs (0.u,0.s)
Chars 1227 - 1499 [Local~Notation~mor_of_inv~~s~d...] 0. secs (0.u,0.s)
Chars 1505 - 2125 [Definition~dual_functor~:~Func...] 1.278 secs (1.u,0.276s)
Chars 2131 - 2783 [Definition~dual_functor_inv~:~...] 1.795 secs (1.732u,0.064s)
Chars 2959 - 2966 [End~op.] 0.012 secs (0.008u,0.s)
Chars 2970 - 2982 [Section~op'.] 0. secs (0.u,0.s)
Chars 2987 - 3018 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.u,0.s)
Chars 3023 - 3054 [Polymorphic~Variable~T~:~Funct...] 0. secs (0.u,0.s)
Chars 3060 - 3202 [Local~Notation~obj_of~~x:=~~~(...] 0. secs (0.u,0.s)
Chars 3207 - 3328 [Local~Notation~obj_of_inv~~x:=...] 0. secs (0.u,0.s)
Chars 3334 - 3599 [Local~Notation~mor_of~~s~d~m:=...] 0. secs (0.u,0.s)
Chars 3604 - 3876 [Local~Notation~mor_of_inv~~s~d...] 0. secs (0.u,0.s)
Chars 3882 - 4507 [Definition~dual_functor'~:~Fun...] 2.261 secs (2.216u,0.044s)
Chars 4513 - 5170 [Definition~dual_functor_inv'~:...] 1.807 secs (1.78u,0.024s)
Chars 5173 - 5181 [End~op'.] 0.013 secs (0.008u,0.004s)
Chars 5182 - 5195 [End~opposite.] 0.108 secs (0.112u,0.s)


==> anc/HoTT/theories/categories/Comma/Dual.v <==
(** * Opposite comma categories *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual Functor.Dual NaturalTransformation.Dual.
Require Import Comma.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.
Local Open Scope functor_scope.

(** ** The dual functors [(S / T) ↔ ((Tᵒᵖ / Sᵒᵖ)ᵒᵖ)] *)
Section opposite.
  Variable A : PreCategory.
  Variable B : PreCategory.
  Variable C : PreCategory.

  Section op.
    Variable S : Functor A C.
    Variable T : Functor B C.

    Local Notation obj_of x
      := (CommaCategory.Build_object (T^op) (S^op) _ _ (CommaCategory.f x)
          : object ((T^op / S^op)^op)).
    Local Notation obj_of_inv x
      := (CommaCategory.Build_object S T _ _ (CommaCategory.f x)
          : object (S / T)).

    Local Notation mor_of s d m
      := (CommaCategory.Build_morphism
            (obj_of d) (obj_of s)
            (CommaCategory.h m)
            (CommaCategory.g m)
            ((CommaCategory.p m)^)
          : morphism ((T^op / S^op)^op) (obj_of s) (obj_of d)).
    Local Notation mor_of_inv s d m
      := (CommaCategory.Build_morphism
            (obj_of_inv s) (obj_of_inv d)
            (CommaCategory.h m)
            (CommaCategory.g m)
            ((CommaCategory.p m)^)
          : morphism (S / T) (obj_of_inv s) (obj_of_inv d)).

    Definition dual_functor : Functor (S / T) ((T^op / S^op)^op)
      := Build_Functor
           (S / T) ((T^op / S^op)^op)
           (fun x => obj_of x)
           (fun s d m => mor_of s d m)
           (fun s d d' m1 m2 =>
              CommaCategory.path_morphism
                (mor_of s d' (m2 o m1))
                (mor_of d d' m2 o mor_of s d m1)
                idpath
                idpath)
           (fun x =>
              CommaCategory.path_morphism
                (mor_of x x (Category.Core.identity x))
                (Category.Core.identity (obj_of x))
                idpath
                idpath).

    Definition dual_functor_inv : Functor ((T^op / S^op)^op) (S / T)
      := Build_Functor
           ((T^op / S^op)^op) (S / T)
           (fun x => obj_of_inv x)
           (fun s d m => mor_of_inv s d m)
           (fun s d d' m1 m2 =>
              CommaCategory.path_morphism
                (mor_of_inv s d' (m2 o m1))
                (mor_of_inv d d' m2 o mor_of_inv s d m1)
                idpath
                idpath)
           (fun x =>
              CommaCategory.path_morphism
                (mor_of_inv x x (Category.Core.identity x))
                (Category.Core.identity (obj_of_inv x))
                idpath
                idpath).

    (** It would be nice to prove that these functors are inverses.  It would be almost trivial if we had eta for records.  Without it, I fear it will be rather tedius. *)
  End op.

  Section op'.
    Variable S : Functor A^op C^op.
    Variable T : Functor B^op C^op.

    Local Notation obj_of x
      := (CommaCategory.Build_object (T^op') (S^op') _ _ (CommaCategory.f x)
          : object ((T^op' / S^op')^op)).
    Local Notation obj_of_inv x
      := (CommaCategory.Build_object S T _ _ (CommaCategory.f x)
          : object (S / T)).

    Local Notation mor_of s d m
      := (CommaCategory.Build_morphism
            (obj_of d) (obj_of s)
            (CommaCategory.h m)
            (CommaCategory.g m)
            ((CommaCategory.p m)^)
          : morphism ((T^op' / S^op')^op) (obj_of s) (obj_of d)).
    Local Notation mor_of_inv s d m
      := (CommaCategory.Build_morphism
            (obj_of_inv s) (obj_of_inv d)
            (CommaCategory.h m)
            (CommaCategory.g m)
            ((CommaCategory.p m)^)
          : morphism (S / T) (obj_of_inv s) (obj_of_inv d)).

    Definition dual_functor' : Functor (S / T) ((T^op' / S^op')^op)
      := Build_Functor
           (S / T) ((T^op' / S^op')^op)
           (fun x => obj_of x)
           (fun s d m => mor_of s d m)
           (fun s d d' m1 m2 =>
              CommaCategory.path_morphism
                (mor_of s d' (m2 o m1))
                (mor_of d d' m2 o mor_of s d m1)
                idpath
                idpath)
           (fun x =>
              CommaCategory.path_morphism
                (mor_of x x (Category.Core.identity x))
                (Category.Core.identity (obj_of x))
                idpath
                idpath).

    Definition dual_functor_inv' : Functor ((T^op' / S^op')^op) (S / T)
      := Build_Functor
           ((T^op' / S^op')^op) (S / T)
           (fun x => obj_of_inv x)
           (fun s d m => mor_of_inv s d m)
           (fun s d d' m1 m2 =>
              CommaCategory.path_morphism
                (mor_of_inv s d' (m2 o m1))
                (mor_of_inv d d' m2 o mor_of_inv s d m1)
                idpath
                idpath)
           (fun x =>
              CommaCategory.path_morphism
                (mor_of_inv x x (Category.Core.identity x))
                (Category.Core.identity (obj_of_inv x))
                idpath
                idpath).
  End op'.
End opposite.


==> anc/HoTT/theories/categories/Comma/InducedFunctors.timing <==
Chars 51 - 120 [Require~Import~Category.Core~F...] 0.024 secs (0.u,0.024s)
Chars 121 - 150 [Require~Import~Category.Dual.] 0.085 secs (0.028u,0.06s)
Chars 151 - 180 [Require~Import~Category.Prod.] 0.008 secs (0.004u,0.s)
Chars 181 - 227 [Require~Import~NaturalTransfor...] 0.013 secs (0.u,0.012s)
Chars 228 - 273 [Require~Import~FunctorCategory...] 0.13 secs (0.048u,0.084s)
Chars 274 - 313 [Require~Import~InitialTerminal...] 0.004 secs (0.u,0.003s)
Chars 314 - 357 [Require~Import~Comma.Core~Comm...] 0.028 secs (0.008u,0.02s)
Chars 358 - 408 [Require~Import~types.Prod~HoTT...] 0.012 secs (0.u,0.012s)
Chars 410 - 436 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 437 - 460 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 461 - 489 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 490 - 514 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 516 - 547 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 548 - 580 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 724 - 763 [Section~comma_category_induced...] 0. secs (0.u,0.004s)
Chars 766 - 784 [Context~~`{Funext}.] 0.001 secs (0.u,0.s)
Chars 787 - 812 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 815 - 840 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 843 - 868 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 872 - 1244 [Definition~comma_category_indu...] 0.711 secs (0.352u,0.36s)
Chars 1248 - 1390 [Lemma~comma_category_induced_f...] 0.076 secs (0.052u,0.024s)
Chars 1393 - 1399 [Proof.] 0. secs (0.u,0.s)
Chars 1404 - 1589 [let~x1~:=~(match~goal~with~~~~...] 0.125 secs (0.124u,0.s)
Chars 1594 - 1600 [simpl.] 0.026 secs (0.028u,0.s)
Chars 1605 - 1669 [abstract~(rewrite~?left_identi...] 0.931 secs (0.92u,0.008s)
Chars 1672 - 1680 [Defined.] 0.251 secs (0.252u,0.s)
Chars 1684 - 2051 [Definition~comma_category_indu...] 0.096 secs (0.1u,0.s)
Chars 2054 - 2060 [Proof.] 0. secs (0.u,0.s)
Chars 2065 - 2250 [let~x1~:=~(match~goal~with~~~~...] 0.263 secs (0.264u,0.s)
Chars 2255 - 2375 [abstract~(destruct~m',~m,~x;~s...] 4.111 secs (4.092u,0.016s)
Chars 2378 - 2386 [Defined.] 0.202 secs (0.2u,0.s)
Chars 2390 - 2668 [Definition~comma_category_indu...] 0.048 secs (0.048u,0.s)
Chars 2671 - 2677 [Proof.] 0. secs (0.u,0.s)
Chars 2682 - 2688 [simpl.] 0.001 secs (0.u,0.s)
Chars 2693 - 2968 [let~s~:=~(match~goal~with~~~~~...] 0.374 secs (0.372u,0.s)
Chars 2973 - 3316 [abstract~(destruct_head~prod;~...] 6.015 secs (6.004u,0.008s)
Chars 3333 - 3341 [Defined.] 0.455 secs (0.456u,0.s)
Chars 3345 - 3492 [Definition~comma_category_indu...] 0.034 secs (0.032u,0.s)
Chars 3495 - 3501 [Proof.] 0. secs (0.u,0.s)
Chars 3506 - 3870 [refine~~(Build_Functor~(fst~s~...] 1.771 secs (1.768u,0.s)
Chars 3873 - 3881 [Defined.] 0.116 secs (0.116u,0.s)
Chars 3882 - 3917 [End~comma_category_induced_fun...] 0.163 secs (0.164u,0.s)
Chars 4002 - 4041 [Section~slice_category_induced...] 0. secs (0.u,0.s)
Chars 4044 - 4062 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 4065 - 4090 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4094 - 4116 [Section~slice_coslice.] 0. secs (0.u,0.s)
Chars 4121 - 4146 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 4296 - 4400 [Definition~slice_category_indu...] 0.021 secs (0.02u,0.s)
Chars 4405 - 4411 [Proof.] 0. secs (0.u,0.s)
Chars 4418 - 4530 [exists~(fun~_~:~Unit~=>~m);~si...] 0.123 secs (0.124u,0.s)
Chars 4535 - 4543 [Defined.] 0.034 secs (0.036u,0.s)
Chars 4549 - 4574 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 4579 - 4594 [Polymorphic~Variable~a~:~D.] 0. secs (0.u,0.s)
Chars 4600 - 4614 [Section~slice.] 0. secs (0.u,0.s)
Chars 4621 - 4952 [Definition~slice_category_indu...] 0.06 secs (0.06u,0.s)
Chars 4960 - 5062 [Definition~slice_category_nt_i...] 0.025 secs (0.024u,0.s)
Chars 5069 - 5177 [Definition~slice_category_morp...] 0.024 secs (0.024u,0.s)
Chars 5182 - 5192 [End~slice.] 0.003 secs (0.003u,0.s)
Chars 5198 - 5214 [Section~coslice.] 0. secs (0.u,0.s)
Chars 5221 - 5554 [Definition~coslice_category_in...] 0.067 secs (0.068u,0.s)
Chars 5562 - 5668 [Definition~coslice_category_nt...] 0.025 secs (0.028u,0.s)
Chars 5675 - 5787 [Definition~coslice_category_mo...] 0.024 secs (0.024u,0.s)
Chars 5792 - 5804 [End~coslice.] 0.003 secs (0.003u,0.s)
Chars 5807 - 5825 [End~slice_coslice.] 0.007 secs (0.008u,0.s)
Chars 5829 - 5999 [Definition~slice_category_over...] 0.13 secs (0.128u,0.s)
Chars 6002 - 6176 [Definition~coslice_category_ov...] 0.124 secs (0.124u,0.s)
Chars 6177 - 6212 [End~slice_category_induced_fun...] 0.022 secs (0.024u,0.s)
Chars 6280 - 6313 [Section~cat_over_induced_funct...] 0. secs (0.u,0.s)
Chars 6316 - 6339 [Context~~`{fs~:~Funext}.] 0. secs (0.u,0.s)
Chars 6342 - 6375 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 6378 - 6441 [Context~~`{H0~:~forall~C~D,~P~...] 0.001 secs (0.u,0.s)
Chars 6445 - 6490 [Local~Notation~cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 6494 - 6646 [Definition~cat_over_induced_fu...] 0.119 secs (0.116u,0.s)
Chars 6650 - 6804 [Definition~over_cat_induced_fu...] 0.069 secs (0.072u,0.s)
Chars 6805 - 6834 [End~cat_over_induced_functor.] 0.01 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Comma/InducedFunctors.v <==
(** * Induced functors between comma categories *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual.
Require Import Category.Prod.
Require Import NaturalTransformation.Identity.
Require Import FunctorCategory.Core Cat.Core.
Require Import InitialTerminalCategory.
Require Import Comma.Core Comma.Projection.
Require Import types.Prod HoTT.Tactics types.Unit.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.
Local Open Scope category_scope.

(** ** Morphisms in [(A → C)ᵒᵖ × (B → C)] from [(s₀, s₁)] to [(d₀, d₁)] induce functors [(s₀ / s₁) → (d₀ / d₁)] *)
Section comma_category_induced_functor.
  Context `{Funext}.
  Variable A : PreCategory.
  Variable B : PreCategory.
  Variable C : PreCategory.

  Definition comma_category_induced_functor_object_of s d
             (m : morphism ((A -> C)^op * (B -> C)) s d)
             (x : fst s / snd s)
  : (fst d / snd d)
    := CommaCategory.Build_object
         (fst d) (snd d)
         (CommaCategory.a x)
         (CommaCategory.b x)
         ((snd m) (CommaCategory.b x) o CommaCategory.f x o (fst m) (CommaCategory.a x)).

  Lemma comma_category_induced_functor_object_of_identity s x
  : comma_category_induced_functor_object_of (Category.Core.identity s) x
    = x.
  Proof.
    let x1 := match goal with |- ?x1 = ?x2 => constr:(x1) end in
    let x2 := match goal with |- ?x1 = ?x2 => constr:(x2) end in
    apply (CommaCategory.path_object' x1 x2 idpath idpath).
    simpl.
    abstract (rewrite ?left_identity, ?right_identity; reflexivity).
  Defined.

  Definition comma_category_induced_functor_object_of_compose s d d'
             (m : morphism ((A -> C)^op * (B -> C)) d d')
             (m' : morphism ((A -> C)^op * (B -> C)) s d)
             x
  : comma_category_induced_functor_object_of (m o m') x
    = comma_category_induced_functor_object_of
        m
        (comma_category_induced_functor_object_of m' x).
  Proof.
    let x1 := match goal with |- ?x1 = ?x2 => constr:(x1) end in
    let x2 := match goal with |- ?x1 = ?x2 => constr:(x2) end in
    apply (CommaCategory.path_object' x1 x2 idpath idpath).
    abstract (
        destruct m', m, x;
        simpl in *;
          rewrite !associativity;
        reflexivity
      ).
  Defined.

  Definition comma_category_induced_functor_morphism_of s d m s0 d0
             (m0 : morphism (fst s / snd s) s0 d0)
  : morphism (fst d / snd d)
             (@comma_category_induced_functor_object_of s d m s0)
             (@comma_category_induced_functor_object_of s d m d0).
  Proof.
    simpl.
    let s := match goal with |- CommaCategory.morphism ?s ?d => constr:(s) end in
    let d := match goal with |- CommaCategory.morphism ?s ?d => constr:(d) end in
    refine (CommaCategory.Build_morphism s d (CommaCategory.g m0) (CommaCategory.h m0) _);
      simpl in *; clear.
    abstract (
        destruct_head prod;
        destruct_head CommaCategory.morphism;
        destruct_head CommaCategory.object;
        simpl in *;
          repeat (try_associativity_quick (rewrite <- !commutes || (progress f_ap)));
        repeat (try_associativity_quick (rewrite !commutes || (progress f_ap)));
        assumption
      ). (* 3.495 s *)
  Defined.

  Definition comma_category_induced_functor s d
             (m : morphism ((A -> C)^op * (B -> C)) s d)
  : Functor (fst s / snd s) (fst d / snd d).
  Proof.
    refine (Build_Functor (fst s / snd s) (fst d / snd d)
                          (@comma_category_induced_functor_object_of s d m)
                          (@comma_category_induced_functor_morphism_of s d m)
                          _
                          _
           );
    abstract (
        intros; apply CommaCategory.path_morphism; reflexivity
      ).
  Defined.
End comma_category_induced_functor.

(** ** Morphisms in [C] from [a] to [a'] induce functors [(C / a) → (C / a')] *)
Section slice_category_induced_functor.
  Context `{Funext}.
  Variable C : PreCategory.

  Section slice_coslice.
    Variable D : PreCategory.

    (** TODO(JasonGross): See if this can be recast as an exponential law functor about how [1 → Cat] is isomorphic to [Cat], or something *)
    Definition slice_category_induced_functor_nt s d (m : morphism D s d)
    : NaturalTransformation !s !d.
    Proof.
      exists (fun _ : Unit => m);
      simpl; intros; clear;
      abstract (autorewrite with category; reflexivity).
    Defined.

    Variable F : Functor C D.
    Variable a : D.

    Section slice.
      Definition slice_category_induced_functor F' a'
                 (m : morphism D a a')
                 (T : NaturalTransformation F' F)
      : Functor (F / a) (F' / a')
        := comma_category_induced_functor
             (s := (F, !a))
             (d := (F', !a'))
             (T, @slice_category_induced_functor_nt a a' m).

      Definition slice_category_nt_induced_functor F' T
        := @slice_category_induced_functor F' a 1 T.
      Definition slice_category_morphism_induced_functor a' m
        := @slice_category_induced_functor F a' m 1.
    End slice.

    Section coslice.
      Definition coslice_category_induced_functor F' a'
                 (m : morphism D a' a)
                 (T : NaturalTransformation F F')
      : Functor (a / F) (a' / F')
        := comma_category_induced_functor
             (s := (!a, F))
             (d := (!a', F'))
             (@slice_category_induced_functor_nt a' a m, T).

      Definition coslice_category_nt_induced_functor F' T
        := @coslice_category_induced_functor F' a 1 T.
      Definition coslice_category_morphism_induced_functor a' m
        := @coslice_category_induced_functor F a' m 1.
    End coslice.
  End slice_coslice.

  Definition slice_category_over_induced_functor a a' (m : morphism C a a')
  : Functor (C / a) (C / a')
    := Eval hnf in slice_category_morphism_induced_functor _ _ _ m.
  Definition coslice_category_over_induced_functor a a' (m : morphism C a' a)
  : Functor (a \ C) (a' \ C)
    := Eval hnf in coslice_category_morphism_induced_functor _ _ _ m.
End slice_category_induced_functor.

(** ** Functors [A → A'] functors [(cat / A) → (cat / A')] *)
Section cat_over_induced_functor.
  Context `{fs : Funext}.
  Variable P : PreCategory -> Type.
  Context `{H0 : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation cat := (@sub_pre_cat fs P H0).

  Definition cat_over_induced_functor a a' (m : morphism cat a a')
  : Functor (cat / a) (cat / a')
    := slice_category_over_induced_functor cat a a' m.

  Definition over_cat_induced_functor a a' (m : morphism cat a' a)
  : Functor (a \ cat) (a' \ cat)
    := coslice_category_over_induced_functor cat a a' m.
End cat_over_induced_functor.


==> anc/HoTT/theories/categories/Comma/Notations.timing <==
Chars 40 - 59 [Require~Comma.Core.] 1.447 secs (0.06u,0.524s)
Chars 61 - 99 [Include~~Comma.Core.CommaCoreN...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Comma/Notations.v <==
(** * Notations for comma categories *)
Require Comma.Core.

Include Comma.Core.CommaCoreNotations.


==> anc/HoTT/theories/categories/Comma/Projection.timing <==
Chars 51 - 93 [Require~Import~Category.Core~F...] 0.139 secs (0.004u,0.06s)
Chars 94 - 136 [Require~Import~Category.Prod~F...] 0.577 secs (0.04u,0.248s)
Chars 137 - 194 [Require~Import~Functor.Composi...] 0.102 secs (0.004u,0.048s)
Chars 195 - 234 [Require~Import~InitialTerminal...] 0.624 secs (0.028u,0.296s)
Chars 235 - 261 [Require~Import~Comma.Core.] 0.111 secs (0.004u,0.056s)
Chars 262 - 288 [Require~Import~types.Prod.] 0.044 secs (0.u,0.02s)
Chars 290 - 316 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 317 - 340 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 341 - 369 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 370 - 394 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 396 - 427 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 428 - 460 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 540 - 563 [Section~comma_category.] 0. secs (0.u,0.s)
Chars 566 - 591 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 594 - 619 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 622 - 647 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 650 - 675 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.u,0.s)
Chars 678 - 703 [Polymorphic~Variable~T~:~Funct...] 0. secs (0.u,0.s)
Chars 707 - 1016 [Definition~comma_category_proj...] 0.12 secs (0.068u,0.048s)
Chars 1017 - 1036 [End~comma_category.] 0.003 secs (0.004u,0.s)
Chars 1102 - 1125 [Section~slice_category.] 0. secs (0.u,0.s)
Chars 1128 - 1153 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 1157 - 1209 [Arguments~Functor.Composition....] 0. secs (0.u,0.s)
Chars 1212 - 1279 [Arguments~Functor.Composition....] 0. secs (0.u,0.s)
Chars 1282 - 1346 [Arguments~Functor.Composition....] 0. secs (0.u,0.s)
Chars 1349 - 1378 [Arguments~path_prod~/.] 0. secs (0.u,0.s)
Chars 1381 - 1411 [Arguments~path_prod'~/.] 0. secs (0.u,0.s)
Chars 1414 - 1453 [Arguments~path_prod_uncurried~...] 0. secs (0.u,0.s)
Chars 1457 - 1582 [Definition~arrow_category_proj...] 0.032 secs (0.024u,0.004s)
Chars 1586 - 1713 [Definition~slice_category_over...] 0.111 secs (0.06u,0.048s)
Chars 1717 - 1846 [Definition~coslice_category_ov...] 0.11 secs (0.06u,0.048s)
Chars 1850 - 1872 [Section~slice_coslice.] 0. secs (0.u,0.s)
Chars 1877 - 1902 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1907 - 1922 [Polymorphic~Variable~a~:~C.] 0. secs (0.u,0.s)
Chars 1927 - 1952 [Polymorphic~Variable~S~:~Funct...] 0. secs (0.u,0.s)
Chars 1958 - 2075 [Definition~slice_category_proj...] 0.113 secs (0.076u,0.036s)
Chars 2081 - 2200 [Definition~coslice_category_pr...] 0.118 secs (0.1u,0.02s)
Chars 2203 - 2221 [End~slice_coslice.] 0.002 secs (0.004u,0.s)
Chars 2222 - 2241 [End~slice_category.] 0.014 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Comma/Projection.v <==
(** * Projection functors from comma categories *)
Require Import Category.Core Functor.Core.
Require Import Category.Prod Functor.Prod.
Require Import Functor.Composition.Core Functor.Identity.
Require Import InitialTerminalCategory.
Require Import Comma.Core.
Require Import types.Prod.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.
Local Open Scope category_scope.

(** ** First projection [(S / T) → A × B] (for [S : A → C ← B : T]) *)
Section comma_category.
  Variable A : PreCategory.
  Variable B : PreCategory.
  Variable C : PreCategory.
  Variable S : Functor A C.
  Variable T : Functor B C.

  Definition comma_category_projection : Functor (S / T) (A * B)
    := Build_Functor
         (S / T) (A * B)
         (fun abf => (CommaCategory.a abf, CommaCategory.b abf)%core)
         (fun _ _ m => (CommaCategory.g m, CommaCategory.h m)%core)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).
End comma_category.

(** ** First projections [(S / a) → A] and [(a / S) → A] *)
Section slice_category.
  Variable A : PreCategory.

  Local Arguments Functor.Composition.Core.compose / .
  Local Arguments Functor.Composition.Core.compose_composition_of / .
  Local Arguments Functor.Composition.Core.compose_identity_of / .
  Local Arguments path_prod / .
  Local Arguments path_prod' / .
  Local Arguments path_prod_uncurried / .

  Definition arrow_category_projection : Functor (arrow_category A) A
    := Eval simpl in fst o comma_category_projection _ 1.

  Definition slice_category_over_projection (a : A) : Functor (A / a) A
    := Eval simpl in fst o comma_category_projection 1 _.

  Definition coslice_category_over_projection (a : A) : Functor (a \ A) A
    := Eval simpl in snd o comma_category_projection _ 1.

  Section slice_coslice.
    Variable C : PreCategory.
    Variable a : C.
    Variable S : Functor A C.

    Definition slice_category_projection : Functor (S / a) A
      := Eval simpl in fst o comma_category_projection S !a.

    Definition coslice_category_projection : Functor (a / S) A
      := Eval simpl in snd o comma_category_projection !a S.
  End slice_coslice.
End slice_category.


==> anc/HoTT/theories/categories/Comma/ProjectionFunctors.timing <==
Chars 83 - 125 [Require~Import~Category.Core~F...] 0.012 secs (0.004u,0.008s)
Chars 126 - 168 [Require~Import~Category.Prod~F...] 0.061 secs (0.032u,0.032s)
Chars 169 - 211 [Require~Import~Category.Dual~F...] 0.023 secs (0.008u,0.012s)
Chars 212 - 269 [Require~Import~Functor.Composi...] 0.006 secs (0.u,0.003s)
Chars 270 - 321 [Require~Import~InitialTerminal...] 0.068 secs (0.032u,0.036s)
Chars 322 - 358 [Require~Import~FunctorCategory...] 0.013 secs (0.008u,0.008s)
Chars 359 - 383 [Require~Import~Cat.Core.] 0.021 secs (0.008u,0.012s)
Chars 384 - 413 [Require~Import~Functor.Paths.] 0.003 secs (0.u,0.004s)
Chars 414 - 479 [Require~Import~Comma.Core~Comm...] 0.026 secs (0.007u,0.02s)
Chars 480 - 560 [Require~ProductLaws~Exponentia...] 0.058 secs (0.02u,0.032s)
Chars 561 - 627 [Require~Import~types.Prod~type...] 0.011 secs (0.u,0.012s)
Chars 629 - 655 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 656 - 679 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 680 - 708 [Local~Generalizable~Variables~...] 0. secs (0.004u,0.s)
Chars 709 - 733 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 735 - 767 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 949 - 963 [Section~comma.] 0. secs (0.u,0.s)
Chars 966 - 984 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 988 - 1021 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 1024 - 1087 [Context~~`{HF~:~forall~C~D,~P~...] 0.002 secs (0.u,0.004s)
Chars 1091 - 1135 [Local~Notation~Cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 1139 - 1164 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 1167 - 1192 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 1195 - 1220 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1224 - 1251 [Polymorphic~Hypothesis~PAB~:~P...] 0.002 secs (0.u,0.004s)
Chars 1254 - 1354 [Polymorphic~Hypothesis~~~P_com...] 0.007 secs (0.007u,0.s)
Chars 1358 - 1390 [Open~Scope~morphism_scope.] 0. secs (0.u,0.s)
Chars 1394 - 1533 [Definition~comma_category_proj...] 0.089 secs (0.06u,0.028s)
Chars 1536 - 1542 [Proof.] 0. secs (0.u,0.s)
Chars 1547 - 1616 [exists~(Datatypes.fst~ST~/~Dat...] 0.043 secs (0.028u,0.016s)
Chars 1621 - 1693 [exact~(comma_category_projecti...] 0.024 secs (0.012u,0.012s)
Chars 1696 - 1704 [Defined.] 0.137 secs (0.088u,0.048s)
Chars 1708 - 1991 [Definition~comma_category_proj...] 0.117 secs (0.068u,0.052s)
Chars 1994 - 2000 [Proof.] 0. secs (0.u,0.s)
Chars 2005 - 2058 [exists~(comma_category_induced...] 0.136 secs (0.104u,0.032s)
Chars 2063 - 2069 [simpl.] 0.018 secs (0.02u,0.s)
Chars 2074 - 2107 [destruct_head_hnf~Datatypes.pr...] 0.337 secs (0.336u,0.s)
Chars 2112 - 2125 [path_functor.] 0.117 secs (0.12u,0.s)
Chars 2128 - 2136 [Defined.] 1.11 secs (1.108u,0.s)
Chars 2140 - 3301 [Local~Ltac~comma_laws_t~:=~~~r...] 0. secs (0.u,0.s)
Chars 3305 - 3444 [Lemma~comma_category_projectio...] 0.05 secs (0.052u,0.s)
Chars 3447 - 3453 [Proof.] 0. secs (0.u,0.s)
Chars 3458 - 3518 [apply~CommaCategory.path_morph...] 0.04 secs (0.04u,0.s)
Chars 3523 - 3536 [path_functor.] 0.097 secs (0.1u,0.s)
Chars 3541 - 3620 [exists~~(path_forall~_~_~(comm...] 0.472 secs (0.472u,0.s)
Chars 3625 - 3647 [abstract~comma_laws_t.] 29.054 secs (29.029u,0.024s)
Chars 3650 - 3654 [Qed.] 1.081 secs (1.084u,0.s)
Chars 3658 - 3937 [Lemma~comma_category_projectio...] 0.104 secs (0.104u,0.s)
Chars 3940 - 3946 [Proof.] 0. secs (0.u,0.s)
Chars 3951 - 4011 [apply~CommaCategory.path_morph...] 0.07 secs (0.072u,0.s)
Chars 4016 - 4029 [path_functor.] 0.3 secs (0.3u,0.s)
Chars 4034 - 4040 [simpl.] 0.013 secs (0.016u,0.s)
Chars 4045 - 4126 [exists~~(path_forall~_~_~(comm...] 0.807 secs (0.808u,0.s)
Chars 4131 - 4153 [abstract~comma_laws_t.] 64.768 secs (64.748u,0.024s)
Chars 4156 - 4160 [Qed.] 2.224 secs (2.224u,0.s)
Chars 4164 - 4654 [Definition~comma_category_proj...] 0.327 secs (0.328u,0.s)
Chars 4655 - 4665 [End~comma.] 0.286 secs (0.288u,0.s)
Chars 4667 - 4709 [Section~slice_category_project...] 0. secs (0.u,0.s)
Chars 4712 - 4730 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 4734 - 4767 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 4770 - 4833 [Context~~`{HF~:~forall~C~D,~P~...] 0.001 secs (0.u,0.s)
Chars 4837 - 4881 [Local~Notation~Cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 4885 - 4910 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4913 - 4938 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 4942 - 4969 [Polymorphic~Hypothesis~P1C~:~P...] 0.002 secs (0.003u,0.s)
Chars 4972 - 4999 [Polymorphic~Hypothesis~PC1~:~P...] 0.002 secs (0.u,0.s)
Chars 5002 - 5022 [Polymorphic~Hypothesis~PC~:~P~...] 0. secs (0.004u,0.s)
Chars 5025 - 5100 [Polymorphic~Hypothesis~~~P_com...] 0.007 secs (0.004u,0.s)
Chars 5103 - 5179 [Polymorphic~Hypothesis~~~P_com...] 0.008 secs (0.008u,0.s)
Chars 5183 - 5214 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 5217 - 5249 [Open~Scope~category_scope.] 0. secs (0.u,0.s)
Chars 5311 - 5417 [Definition~slice_category_proj...] 0.052 secs (0.052u,0.s)
Chars 5420 - 5426 [Proof.] 0. secs (0.u,0.s)
Chars 5431 - 5488 [refine~((ExponentialLaws.Law4....] 0.057 secs (0.056u,0.s)
Chars 5493 - 5604 [refine~~(_~~~o~(Functor.Identi...] 0.051 secs (0.048u,0.s)
Chars 5609 - 5682 [refine~(_~o~@comma_category_pr...] 0.089 secs (0.088u,0.s)
Chars 5687 - 5723 [refine~(cat_over_induced_funct...] 0.063 secs (0.064u,0.s)
Chars 5728 - 5732 [hnf.] 0.001 secs (0.u,0.s)
Chars 5737 - 5772 [exact~(ProductLaws.Law1.functo...] 0.003 secs (0.003u,0.s)
Chars 5775 - 5783 [Defined.] 0.298 secs (0.3u,0.s)
Chars 5787 - 5893 [Definition~coslice_category_pr...] 0.043 secs (0.044u,0.s)
Chars 5896 - 5902 [Proof.] 0. secs (0.u,0.s)
Chars 5907 - 5964 [refine~((ExponentialLaws.Law4....] 0.057 secs (0.056u,0.s)
Chars 5969 - 6080 [refine~~(_~~~o~(Functor.Identi...] 0.051 secs (0.052u,0.s)
Chars 6085 - 6158 [refine~(_~o~@comma_category_pr...] 0.089 secs (0.088u,0.s)
Chars 6163 - 6199 [refine~(cat_over_induced_funct...] 0.063 secs (0.064u,0.s)
Chars 6204 - 6208 [hnf.] 0.001 secs (0.u,0.s)
Chars 6213 - 6248 [exact~(ProductLaws.Law1.functo...] 0.003 secs (0.004u,0.s)
Chars 6251 - 6259 [Defined.] 0.298 secs (0.296u,0.004s)
Chars 6321 - 6426 [Definition~slice_category_proj...] 0.044 secs (0.044u,0.s)
Chars 6429 - 6435 [Proof.] 0. secs (0.u,0.s)
Chars 6440 - 6497 [refine~((ExponentialLaws.Law4....] 0.057 secs (0.056u,0.s)
Chars 6502 - 6615 [refine~~(_~~~o~(Functor.Identi...] 0.053 secs (0.056u,0.s)
Chars 6620 - 6662 [refine~(_~o~ProductLaws.Swap.f...] 0.029 secs (0.028u,0.s)
Chars 6667 - 6741 [refine~(_~o~@comma_category_pr...] 0.088 secs (0.088u,0.s)
Chars 6746 - 6782 [refine~(cat_over_induced_funct...] 0.062 secs (0.06u,0.s)
Chars 6787 - 6791 [hnf.] 0.001 secs (0.004u,0.s)
Chars 6796 - 6832 [exact~(ProductLaws.Law1.functo...] 0.003 secs (0.u,0.s)
Chars 6835 - 6843 [Defined.] 0.332 secs (0.336u,0.s)
Chars 6847 - 6954 [Definition~coslice_category_pr...] 0.044 secs (0.044u,0.s)
Chars 6957 - 6963 [Proof.] 0. secs (0.u,0.s)
Chars 6968 - 7025 [refine~((ExponentialLaws.Law4....] 0.057 secs (0.056u,0.s)
Chars 7030 - 7143 [refine~~(_~~~o~(Functor.Identi...] 0.053 secs (0.056u,0.s)
Chars 7148 - 7190 [refine~(_~o~ProductLaws.Swap.f...] 0.026 secs (0.028u,0.s)
Chars 7195 - 7269 [refine~(_~o~@comma_category_pr...] 0.089 secs (0.088u,0.s)
Chars 7274 - 7310 [refine~(cat_over_induced_funct...] 0.062 secs (0.06u,0.s)
Chars 7315 - 7319 [hnf.] 0.001 secs (0.004u,0.s)
Chars 7324 - 7360 [exact~(ProductLaws.Law1.functo...] 0.003 secs (0.003u,0.s)
Chars 7363 - 7371 [Defined.] 0.329 secs (0.328u,0.s)
Chars 7372 - 7410 [End~slice_category_projection_...] 0.022 secs (0.024u,0.s)


==> anc/HoTT/theories/categories/Comma/ProjectionFunctors.v <==
(** * Functoriality of the comma category construction with projection functors *)
Require Import Category.Core Functor.Core.
Require Import Category.Prod Functor.Prod.
Require Import Category.Dual Functor.Dual.
Require Import Functor.Composition.Core Functor.Identity.
Require Import InitialTerminalCategory NatCategory.
Require Import FunctorCategory.Core.
Require Import Cat.Core.
Require Import Functor.Paths.
Require Import Comma.Core Comma.InducedFunctors Comma.Projection.
Require ProductLaws ExponentialLaws.Law1.Functors ExponentialLaws.Law4.Functors.
Require Import types.Prod types.Forall PathGroupoids HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

(** ** Functor from [(A → C)ᵒᵖ × (B → C)] to [cat / (A × B)] *)
(** It sends [S : A → C ← B : T] to the category [(S / T)] and its projection functor to [A × B]. *)
Section comma.
  Context `{Funext}.

  Variable P : PreCategory -> Type.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation Cat := (@sub_pre_cat _ P HF).

  Variable A : PreCategory.
  Variable B : PreCategory.
  Variable C : PreCategory.

  Hypothesis PAB : P (A * B).
  Hypothesis P_comma : forall (S : Functor A C) (T : Functor B C),
                         P (S / T).

  Local Open Scope morphism_scope.

  Definition comma_category_projection_functor_object_of
             (ST : object ((A -> C)^op * (B -> C)))
  : Cat / !((A * B; PAB) : Cat).
  Proof.
    exists (Datatypes.fst ST / Datatypes.snd ST; P_comma _ _) (center _).
    exact (comma_category_projection (Datatypes.fst ST) (Datatypes.snd ST)).
  Defined.

  Definition comma_category_projection_functor_morphism_of
             s d (m : morphism ((A -> C)^op * (B -> C)) s d)
  : morphism (Cat / !((A * B; PAB) : Cat))
             (comma_category_projection_functor_object_of s)
             (comma_category_projection_functor_object_of d).
  Proof.
    exists (comma_category_induced_functor m) (center _).
    simpl.
    destruct_head_hnf Datatypes.prod.
    path_functor.
  Defined.

  Local Ltac comma_laws_t :=
    repeat (apply path_forall || intro);
    simpl;
    rewrite !transport_forall_constant;
    transport_path_forall_hammer;
    simpl;
    destruct_head Datatypes.prod;
    simpl in *;
    apply CommaCategory.path_morphism;
    simpl;
    repeat match goal with
             | [ |- appcontext[?f _ _ _ _ _ _ _ (transport ?P ?p ?z)] ]
               => simpl rewrite (@ap_transport
                                   _ P _ _ _ p
                                   (fun _ => f _ _ _ _ _ _ _)
                                   z)
             | [ |- appcontext[transport (fun y => ?f (?fa _ _ _ _ _ y) ?x)] ]
               => rewrite (fun a b => @transport_compose _ _ a b (fun y => f y x) (fa _ _ _ _ _))
             | [ |- appcontext[transport (fun y => ?f ?x (?fa _ _ _ _ _ y))] ]
               => rewrite (fun a b => @transport_compose _ _ a b (fun y => f x y) (fa _ _ _ _ _))
           end;
    unfold comma_category_induced_functor_object_of_identity;
    unfold comma_category_induced_functor_object_of_compose;
    simpl;
    rewrite ?CommaCategory.ap_a_path_object', ?CommaCategory.ap_b_path_object';
    try reflexivity.

  Lemma comma_category_projection_functor_identity_of x
  : comma_category_projection_functor_morphism_of (Category.Core.identity x)
    = 1.
  Proof.
    apply CommaCategory.path_morphism; simpl; [ | reflexivity ].
    path_functor.
    exists (path_forall _ _ (comma_category_induced_functor_object_of_identity _)).
    abstract comma_laws_t.
  Qed.

  Lemma comma_category_projection_functor_composition_of s d d' m m'
  : comma_category_projection_functor_morphism_of
      (@Category.Core.compose _ s d d' m' m)
    = (comma_category_projection_functor_morphism_of m')
        o (comma_category_projection_functor_morphism_of m).
  Proof.
    apply CommaCategory.path_morphism; simpl; [ | reflexivity ].
    path_functor.
    simpl.
    exists (path_forall _ _ (comma_category_induced_functor_object_of_compose m' m)).
    abstract comma_laws_t.
  Qed.

  Definition comma_category_projection_functor
  : Functor ((A -> C)^op * (B -> C))
            (Cat / !((A * B; PAB) : Cat))
    := Build_Functor ((A -> C)^op * (B -> C))
                     (Cat / !((A * B; PAB) : Cat))
                     comma_category_projection_functor_object_of
                     comma_category_projection_functor_morphism_of
                     comma_category_projection_functor_composition_of
                     comma_category_projection_functor_identity_of.
End comma.

Section slice_category_projection_functor.
  Context `{Funext}.

  Variable P : PreCategory -> Type.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation Cat := (@sub_pre_cat _ P HF).

  Variable C : PreCategory.
  Variable D : PreCategory.

  Hypothesis P1C : P (1 * C).
  Hypothesis PC1 : P (C * 1).
  Hypothesis PC : P C.
  Hypothesis P_comma : forall (S : Functor C D) (T : Functor 1 D), P (S / T).
  Hypothesis P_comma' : forall (S : Functor 1 D) (T : Functor C D), P (S / T).

  Local Open Scope functor_scope.
  Local Open Scope category_scope.

  (** ** Functor [(C → D)ᵒᵖ → D → (cat / C)] *)
  Definition slice_category_projection_functor
  : object (((C -> D)^op) -> (D -> (Cat / ((C; PC) : Cat)))).
  Proof.
    refine ((ExponentialLaws.Law4.Functors.inverse _ _ _) _).
    refine (_ o (Functor.Identity.identity (C -> D)^op,
                 ExponentialLaws.Law1.Functors.inverse D)).
    refine (_ o @comma_category_projection_functor _ P HF C 1 D PC1 P_comma).
    refine (cat_over_induced_functor _).
    hnf.
    exact (ProductLaws.Law1.functor _).
  Defined.

  Definition coslice_category_projection_functor
  : object ((C -> D)^op -> (D -> (Cat / ((C; PC) : Cat)))).
  Proof.
    refine ((ExponentialLaws.Law4.Functors.inverse _ _ _) _).
    refine (_ o (Functor.Identity.identity (C -> D)^op,
                 ExponentialLaws.Law1.Functors.inverse D)).
    refine (_ o @comma_category_projection_functor _ P HF C 1 D PC1 P_comma).
    refine (cat_over_induced_functor _).
    hnf.
    exact (ProductLaws.Law1.functor _).
  Defined.

  (** ** Functor [(C → D) → Dᵒᵖ → (cat / C)] *)
  Definition slice_category_projection_functor'
  : object ((C -> D) -> (D^op -> (Cat / ((C; PC) : Cat)))).
  Proof.
    refine ((ExponentialLaws.Law4.Functors.inverse _ _ _) _).
    refine (_ o (Functor.Identity.identity (C -> D),
                 (ExponentialLaws.Law1.Functors.inverse D)^op)).
    refine (_ o ProductLaws.Swap.functor _ _).
    refine (_ o @comma_category_projection_functor _ P HF 1 C D P1C P_comma').
    refine (cat_over_induced_functor _).
    hnf.
    exact (ProductLaws.Law1.functor' _).
  Defined.

  Definition coslice_category_projection_functor'
  : object ((C -> D) -> (D^op -> (Cat / ((C; PC) : Cat)))).
  Proof.
    refine ((ExponentialLaws.Law4.Functors.inverse _ _ _) _).
    refine (_ o (Functor.Identity.identity (C -> D),
                 (ExponentialLaws.Law1.Functors.inverse D)^op)).
    refine (_ o ProductLaws.Swap.functor _ _).
    refine (_ o @comma_category_projection_functor _ P HF 1 C D P1C P_comma').
    refine (cat_over_induced_functor _).
    hnf.
    exact (ProductLaws.Law1.functor' _).
  Defined.
End slice_category_projection_functor.


==> anc/HoTT/theories/categories/Comma/Utf8.timing <==
Chars 48 - 74 [Require~Import~Comma.Core.] 0.23 secs (0.032u,0.14s)
Chars 75 - 106 [Require~Export~Comma.Notations...] 0.024 secs (0.u,0.02s)
Chars 147 - 245 [Notation~"C~↓~a"~:=~(@slice_...] 0. secs (0.u,0.s)
Chars 246 - 314 [Notation~"a~↓~C"~:=~(@coslic...] 0. secs (0.u,0.s)
Chars 315 - 377 [Notation~"x~↓~F"~:=~(coslice...] 0. secs (0.u,0.s)
Chars 378 - 438 [Notation~"F~↓~x"~:=~(slice_c...] 0. secs (0.u,0.s)
Chars 439 - 499 [Notation~"S~↓~T"~:=~(comma_c...] 0. secs (0.u,0.s)
Chars 675 - 811 [Notation~"S~↓~T"~:=~~~(comma...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Comma/Utf8.v <==
(** * Unicode notations for comma categories *)
Require Import Comma.Core.
Require Export Comma.Notations.

(** Set some notations for printing *)
Notation "C ↓ a" := (@slice_category_over C a) (at level 70, no associativity) : category_scope.
Notation "a ↓ C" := (@coslice_category_over C a) : category_scope.
Notation "x ↓ F" := (coslice_category x F) : category_scope.
Notation "F ↓ x" := (slice_category x F) : category_scope.
Notation "S ↓ T" := (comma_category S T) : category_scope.
(** Set the notation for parsing; coercions will automatically decide which of the arguments are functors and which are objects, i.e., functors from the terminal category. *)
Notation "S ↓ T" := (comma_category (S : CC_Functor' _ _)
                                    (T : CC_Functor' _ _)) : category_scope.
(*Set Printing All.
Check (fun (C : PreCategory)(D : PreCategory)(E : PreCategory)(S : Functor C D) (T : Functor E D) => (S ↓ T)%category).
Check (fun (D : PreCategory)(E : PreCategory)(S : Functor E D) (x : D) => (x ↓ S)%category).
Check (fun (D : PreCategory)(E : PreCategory)(S : Functor E D) (x : D) => (S ↓ x)%category).*)


==> anc/HoTT/theories/categories/DependentProduct.timing <==
Chars 60 - 102 [Require~Import~Category.Core~F...] 0.034 secs (0.012u,0.016s)
Chars 103 - 127 [Require~Import~Cat.Core.] 0.215 secs (0.064u,0.14s)
Chars 128 - 155 [Require~Grothendieck.ToCat.] 0.056 secs (0.012u,0.044s)
Chars 156 - 195 [Require~Import~CategoryOfSecti...] 0.009 secs (0.004u,0.008s)
Chars 197 - 223 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 224 - 247 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 248 - 276 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 277 - 301 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 303 - 334 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 336 - 362 [Section~dependent_product.] 0. secs (0.u,0.s)
Chars 365 - 383 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 386 - 411 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 414 - 447 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 492 - 555 [Context~~`{HF~:~forall~C~D,~P~...] 0.001 secs (0.u,0.004s)
Chars 559 - 603 [Local~Notation~cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 607 - 634 [Polymorphic~Variable~F~:~Funct...] 0.01 secs (0.008u,0.004s)
Chars 1467 - 1565 [Definition~dependent_product~:...] 0.028 secs (0.02u,0.008s)
Chars 1566 - 1588 [End~dependent_product.] 0.003 secs (0.u,0.004s)
Chars 1590 - 1623 [Notation~Pi~:=~dependent_produ...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/DependentProduct.v <==
(** * Dependent Product; oplax limit of a functor to Cat *)
Require Import Category.Core Functor.Core.
Require Import Cat.Core.
Require Grothendieck.ToCat.
Require Import CategoryOfSections.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section dependent_product.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable P : PreCategory -> Type.
  (*Context `{forall C, IsHProp (P C)}.*)
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation cat := (@sub_pre_cat _ P HF).

  Variable F : Functor C cat.

  (** Quoting http://mathoverflow.net/questions/137689/explicit-description-of-the-oplax-limit-of-a-functor-to-cat:

      The oplax limit is the category of sections for the functor from
      the Grothendieck construction to the base category.

      The strong limit is the category of cartesian sections
      (every arrow in the base category gets mapped to a cartesian
      one).

      Notice how this goes along very well with the interpretation as
      dependent product and as ∀: The set theoretic product is just
      the set of sections into the disjoint union.

      Given a strong functor [F : X → Cat] we denote the Grothendieck
      construction by [Gr F].

      There is a canonical functor [π : Gr F → X]. Sections of this
      functor are functors [s : X → Gr F] such that [s ∘ π = id]. *)

  Definition dependent_product : PreCategory
    := category_of_sections (Grothendieck.ToCat.pr1 F).
End dependent_product.

Notation Pi := dependent_product.


==> anc/HoTT/theories/categories/DiscreteCategory.timing <==
Chars 27 - 78 [Require~Import~Category.Core~G...] 0.739 secs (0.024u,0.328s)
Chars 80 - 106 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 107 - 130 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 131 - 159 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 160 - 184 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 245 - 264 [Module~Export~Core.] 0. secs (0.u,0.s)
Chars 267 - 333 [Definition~discrete_category~X...] 0.003 secs (0.u,0.s)
Chars 337 - 374 [Arguments~discrete_category~X~...] 0. secs (0.004u,0.s)
Chars 375 - 384 [End~Core.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/DiscreteCategory.v <==
(** * Discrete category *)
Require Import Category.Core GroupoidCategory.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** A discrete category is a groupoid which is a 0-type *)
Module Export Core.
  Definition discrete_category X `{IsHSet X} := groupoid_category X.

  Arguments discrete_category X {_} / .
End Core.


==> anc/HoTT/theories/categories/DualFunctor.timing <==
Chars 44 - 86 [Require~Import~Category.Core~F...] 0.17 secs (0.008u,0.072s)
Chars 87 - 129 [Require~Import~Category.Dual~F...] 0.752 secs (0.028u,0.36s)
Chars 130 - 187 [Require~Import~Functor.Composi...] 0.161 secs (0.u,0.088s)
Chars 188 - 226 [Require~Import~Cat.Core~Functo...] 0.983 secs (0.04u,0.504s)
Chars 227 - 286 [Require~Import~types.Sigma~HPr...] 0.157 secs (0.u,0.116s)
Chars 288 - 314 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 315 - 338 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 339 - 367 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 368 - 392 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 394 - 426 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 428 - 445 [Section~opposite.] 0. secs (0.u,0.s)
Chars 448 - 466 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 470 - 503 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 506 - 541 [Context~~`{forall~C,~IsHProp~(...] 0.001 secs (0.u,0.s)
Chars 544 - 607 [Context~~`{HF~:~forall~C~D,~P~...] 0.001 secs (0.u,0.s)
Chars 611 - 644 [Let~cat~:=~@sub_pre_cat~_~P~HF...] 0.01 secs (0.004u,0.s)
Chars 648 - 693 [Polymorphic~Hypothesis~has_op~...] 0.002 secs (0.004u,0.s)
Chars 697 - 919 [Definition~opposite_functor~:~...] 0.705 secs (0.404u,0.3s)
Chars 923 - 1242 [Let~opposite_functor_involutiv...] 0.067 secs (0.068u,0.s)
Chars 1246 - 1277 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 1281 - 1332 [Arguments~path_sigma_uncurried...] 0. secs (0.u,0.s)
Chars 1336 - 1419 [Definition~opposite_functor_in...] 0.002 secs (0.004u,0.s)
Chars 1422 - 1428 [Proof.] 0. secs (0.u,0.s)
Chars 1433 - 1446 [path_functor.] 0.039 secs (0.04u,0.s)
Chars 1451 - 1514 [refine~(path_forall~_~_~opposi...] 0.141 secs (0.14u,0.s)
Chars 1519 - 1553 [repeat~(apply~path_forall;~int...] 0.195 secs (0.192u,0.004s)
Chars 1558 - 1593 [rewrite~!transport_forall_cons...] 0.548 secs (0.54u,0.008s)
Chars 1598 - 1627 [transport_path_forall_hammer.] 0.979 secs (0.964u,0.016s)
Chars 1632 - 1674 [unfold~opposite_functor_involu...] 0.002 secs (0.004u,0.s)
Chars 1679 - 1726 [rewrite~!transport_projT1_path...] 0.739 secs (0.732u,0.008s)
Chars 1731 - 1742 [simpl~in~*.] 0.01 secs (0.012u,0.s)
Chars 1747 - 1798 [repeat~progress~change~(fun~x~...] 0.01 secs (0.012u,0.s)
Chars 1803 - 2111 [match~goal~with~|~|-~~~appcont...] 0.467 secs (0.464u,0.004s)
Chars 2116 - 2127 [simpl~in~*.] 0.004 secs (0.004u,0.s)
Chars 2132 - 2141 [hnf~in~*.] 0.002 secs (0.u,0.s)
Chars 2146 - 2157 [subst_body.] 0.019 secs (0.02u,0.s)
Chars 2162 - 2182 [destruct_head~@sigT.] 0.134 secs (0.136u,0.s)
Chars 2187 - 2210 [destruct_head~@Functor.] 0.062 secs (0.06u,0.004s)
Chars 2215 - 2242 [destruct_head~@PreCategory.] 0.267 secs (0.268u,0.s)
Chars 2247 - 2259 [reflexivity.] 0.036 secs (0.036u,0.s)
Chars 2262 - 2266 [Qed.] 0.972 secs (0.968u,0.008s)
Chars 2267 - 2280 [End~opposite.] 0.074 secs (0.072u,0.s)


==> anc/HoTT/theories/categories/DualFunctor.v <==
(** * The functor [ᵒᵖ : cat → cat] *)
Require Import Category.Core Functor.Core.
Require Import Category.Dual Functor.Dual.
Require Import Functor.Composition.Core Functor.Identity.
Require Import Cat.Core Functor.Paths.
Require Import types.Sigma HProp HoTT.Tactics types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

Section opposite.
  Context `{Funext}.

  Variable P : PreCategory -> Type.
  Context `{forall C, IsHProp (P C)}.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Let cat := (@sub_pre_cat _ P HF).

  Hypothesis has_op : forall C : cat, P C.1^op.

  Definition opposite_functor : Functor cat cat
    := Build_Functor
         cat cat
         (fun C => (C.1^op; has_op _))
         (fun _ _ F => F^op)%functor
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Let opposite_functor_involutive_helper (x : cat)
  : (x.1^op^op; has_op (_; has_op _)) = x
    := path_sigma_uncurried
         P
         (((x.1^op)^op)%category;
          has_op ((x.1^op)%category;
                  has_op x))
         x
         (Category.Dual.opposite_involutive x.1;
          allpath_hprop _ _).

  Local Open Scope functor_scope.

  Local Arguments path_sigma_uncurried : simpl never.

  Definition opposite_functor_involutive
  : opposite_functor o opposite_functor = 1.
  Proof.
    path_functor.
    refine (path_forall _ _ opposite_functor_involutive_helper; _).
    repeat (apply path_forall; intro).
    rewrite !transport_forall_constant.
    transport_path_forall_hammer.
    unfold opposite_functor_involutive_helper.
    rewrite !transport_projT1_path_sigma_uncurried.
    simpl in *.
    repeat progress change (fun x => ?f x) with f in *.
    match goal with
      | [ |- appcontext[transport
                          (fun x' => ?f x'.1 ?y)
                          (@path_sigma_uncurried ?A ?P ?u ?v ?pq)] ]
        => rewrite (@transport_projT1_path_sigma_uncurried
                      A P u v pq
                      (fun x => f x y))
    end.
    simpl in *.
    hnf in *.
    subst_body.
    destruct_head @sigT.
    destruct_head @Functor.
    destruct_head @PreCategory.
    reflexivity.
  Qed.
End opposite.


==> anc/HoTT/theories/categories/ExponentialLaws/ExponentialLaws.timing <==
Chars 26 - 38 [Module~Law0.] 0. secs (0.u,0.s)
Chars 149 - 178 [Require~ExponentialLaws.Law0.] 0.157 secs (0.052u,0.104s)
Chars 181 - 210 [Include~~ExponentialLaws.Law0....] 0.004 secs (0.004u,0.s)
Chars 211 - 220 [End~Law0.] 0.094 secs (0.064u,0.032s)
Chars 222 - 234 [Module~Law1.] 0. secs (0.u,0.s)
Chars 332 - 366 [Require~ExponentialLaws.Law1.L...] 0.024 secs (0.008u,0.016s)
Chars 369 - 403 [Include~~ExponentialLaws.Law1....] 0.003 secs (0.u,0.004s)
Chars 404 - 413 [End~Law1.] 0.014 secs (0.004u,0.008s)
Chars 415 - 427 [Module~Law2.] 0. secs (0.u,0.s)
Chars 532 - 566 [Require~ExponentialLaws.Law2.L...] 0.027 secs (0.004u,0.024s)
Chars 569 - 603 [Include~~ExponentialLaws.Law2....] 0. secs (0.u,0.s)
Chars 604 - 613 [End~Law2.] 0.003 secs (0.004u,0.s)
Chars 615 - 627 [Module~Law3.] 0. secs (0.u,0.s)
Chars 739 - 773 [Require~ExponentialLaws.Law3.L...] 0.02 secs (0.u,0.02s)
Chars 776 - 810 [Include~~ExponentialLaws.Law3....] 0. secs (0.u,0.s)
Chars 811 - 820 [End~Law3.] 0.001 secs (0.003u,0.s)
Chars 822 - 834 [Module~Law4.] 0. secs (0.u,0.s)
Chars 895 - 929 [Require~ExponentialLaws.Law4.L...] 0.011 secs (0.004u,0.008s)
Chars 932 - 966 [Include~~ExponentialLaws.Law4....] 0.001 secs (0.u,0.s)
Chars 967 - 976 [End~Law4.] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/ExponentialLaws.v <==
(** * Exponential Laws *)
Module Law0.
  (** ** Laws about the initial category *)
  (** *** [x⁰ ≅ 1] *)
  (** *** [0ˣ ≅ 0] if [x ≠ 0] *)
  Require ExponentialLaws.Law0.
  Include ExponentialLaws.Law0.
End Law0.

Module Law1.
  (** ** Laws about the terminal category *)
  (** *** [x¹ ≅ x] *)
  (** *** [1ˣ ≅ 1] *)
  Require ExponentialLaws.Law1.Law1.
  Include ExponentialLaws.Law1.Law1.
End Law1.

Module Law2.
  (** ** The law that a sum in an exponent is a product *)
  (** *** [yⁿ⁺ᵐ ≅ yⁿ × yᵐ] *)
  Require ExponentialLaws.Law2.Law2.
  Include ExponentialLaws.Law2.Law2.
End Law2.

Module Law3.
  (** ** The law that exponentiation distributes over product *)
  (** *** [(y × z)ⁿ ≅ yⁿ × zⁿ] *)
  Require ExponentialLaws.Law3.Law3.
  Include ExponentialLaws.Law3.Law3.
End Law3.

Module Law4.
  (** ** Currying *)
  (** *** [(yⁿ)ᵐ ≅ yⁿᵐ] *)
  Require ExponentialLaws.Law4.Law4.
  Include ExponentialLaws.Law4.Law4.
End Law4.


==> anc/HoTT/theories/categories/ExponentialLaws/Law0.timing <==
Chars 53 - 158 [Require~Import~Category.Core~F...] 1.164 secs (0.048u,0.428s)
Chars 159 - 198 [Require~Import~InitialTerminal...] 0.735 secs (0.028u,0.264s)
Chars 200 - 226 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 227 - 250 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 251 - 279 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 280 - 304 [Set~Asymmetric~Patterns.] 0. secs (0.004u,0.s)
Chars 306 - 337 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 474 - 487 [Section~law0.] 0. secs (0.u,0.s)
Chars 490 - 508 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 511 - 545 [Context~~`{IsInitialCategory~z...] 0. secs (0.u,0.s)
Chars 548 - 582 [Context~~`{IsTerminalCategory~...] 0.001 secs (0.004u,0.s)
Chars 585 - 629 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 632 - 675 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 679 - 704 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 708 - 797 [Global~Instance~IsTerminalCate...] 0.109 secs (0.072u,0.036s)
Chars 866 - 922 [Definition~functor~:~Functor~(...] 0.043 secs (0.036u,0.008s)
Chars 1063 - 1119 [Definition~inverse~:~Functor~1...] 0.125 secs (0.08u,0.044s)
Chars 1280 - 1366 [Definition~law~:~functor~o~inv...] 0.434 secs (0.324u,0.108s)
Chars 1367 - 1376 [End~law0.] 0.014 secs (0.016u,0.s)
Chars 1413 - 1427 [Section~law0'.] 0. secs (0.u,0.s)
Chars 1430 - 1448 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1451 - 1485 [Context~~`{IsInitialCategory~z...] 0. secs (0.u,0.s)
Chars 1488 - 1522 [Context~~`{IsTerminalCategory~...] 0.001 secs (0.u,0.s)
Chars 1525 - 1569 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 1572 - 1615 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 1619 - 1644 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1647 - 1662 [Polymorphic~Variable~c~:~C.] 0. secs (0.u,0.s)
Chars 1666 - 1831 [Instance~IsInitialCategory_fun...] 0.013 secs (0.008u,0.s)
Chars 1971 - 2028 [Definition~functor'~:~Functor~...] 0.025 secs (0.028u,0.s)
Chars 2101 - 2158 [Definition~inverse'~:~Functor~...] 0.023 secs (0.024u,0.s)
Chars 2280 - 2371 [Definition~law'~:~functor'~o~i...] 0.178 secs (0.18u,0.s)
Chars 2372 - 2382 [End~law0'.] 0.005 secs (0.004u,0.s)
Chars 2407 - 2421 [Section~law00.] 0. secs (0.u,0.s)
Chars 2424 - 2442 [Context~~`{Funext}.] 0. secs (0.004u,0.s)
Chars 2445 - 2479 [Context~~`{IsInitialCategory~z...] 0. secs (0.u,0.s)
Chars 2482 - 2517 [Context~~`{IsInitialCategory~z...] 0. secs (0.u,0.s)
Chars 2520 - 2554 [Context~~`{IsTerminalCategory~...] 0.001 secs (0.u,0.s)
Chars 2557 - 2601 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 2604 - 2650 [Local~Notation~"00"~:=~zero'~:...] 0. secs (0.u,0.s)
Chars 2653 - 2696 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 2762 - 2821 [Definition~functor00~:~Functor...] 0.014 secs (0.016u,0.s)
Chars 2825 - 2884 [Definition~inverse00~:~Functor...] 0.017 secs (0.016u,0.s)
Chars 2888 - 2981 [Definition~law00~:~functor00~o...] 0.04 secs (0.04u,0.s)
Chars 2982 - 2992 [End~law00.] 0.003 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law0.v <==
(** * Exponential laws about the initial category *)
Require Import Category.Core Functor.Core FunctorCategory.Core Functor.Identity Functor.Composition.Core.
Require Import InitialTerminalCategory.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

(** In this file, we prove that

      - [x⁰ ≅ 1]
      - [0ˣ ≅ 0] if [x ≠ 0]
      - [0⁰ ≅ 1]
 *)


(** ** x⁰ ≅ 1 *)
Section law0.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "1" := one : category_scope.

  Variable C : PreCategory.

  Global Instance IsTerminalCategory_functors_from_initial
  : IsTerminalCategory (0 -> C).

  (** There is only one functor to the terminal category [1]. *)
  Definition functor : Functor (0 -> C) 1
    := center _.

  (** We have already proven in [InitialTerminalCategory.v] that [0 -> C] is a terminal category, so there is only one functor to it. *)
  Definition inverse : Functor 1 (0 -> C)
    := center _.

  (** Since the objects and morphisms in terminal categories are contractible, functors to a terminal category are also contractible, by [trunc_functor]. *)
  Definition law
  : functor o inverse = 1
    /\ inverse o functor = 1
    := center _.
End law0.

(** ** [0ˣ ≅ 0] if [x ≠ 0] *)
Section law0'.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "1" := one : category_scope.

  Variable C : PreCategory.
  Variable c : C.

  Local Instance IsInitialCategory_functors_to_initial_from_inhabited
  : IsInitialCategory (C -> 0)
    := fun P F => @Functors.to_initial_category_empty C _ _ F P c.

  (** There is exactly one functor from an initial category, and we proved above that if [C] is inhabited, then [C -> 0] is initial. *)
  Definition functor' : Functor (C -> 0) 0
    := center _.

  (** There is exactly one functor from the initial category [0]. *)
  Definition inverse' : Functor 0 (C -> 0)
    := center _.

  (** Since objects and morphisms in an initial category are -1-truncated, so are functors to an initial category. *)
  Definition law'
  : functor' o inverse' = 1
    /\ inverse' o functor' = 1
    := center _.
End law0'.

(** ** [0⁰ ≅ 1] *)
Section law00.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsInitialCategory zero'}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "00" := zero' : category_scope.
  Local Notation "1" := one : category_scope.

  (** This is just a special case of the first law above. *)

  Definition functor00 : Functor (0 -> 0) 1
    := functor _.

  Definition inverse00 : Functor 1 (0 -> 0)
    := inverse _.

  Definition law00
  : functor00 o inverse00 = 1
    /\ inverse00 o functor00 = 1
    := law _.
End law00.


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Functors.timing <==
Chars 79 - 239 [Require~Import~Category.Core~F...] 1.247 secs (0.04u,0.5s)
Chars 240 - 279 [Require~Import~InitialTerminal...] 0.645 secs (0.024u,0.304s)
Chars 281 - 307 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 308 - 331 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 332 - 360 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 361 - 385 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 387 - 418 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 420 - 433 [Section~law1.] 0. secs (0.u,0.s)
Chars 436 - 454 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 457 - 491 [Context~~`{IsInitialCategory~z...] 0.001 secs (0.u,0.s)
Chars 494 - 528 [Context~~`{IsTerminalCategory~...] 0.002 secs (0.003u,0.s)
Chars 531 - 575 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 578 - 621 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 625 - 650 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 678 - 930 [Definition~functor~:~Functor~(...] 0.078 secs (0.044u,0.036s)
Chars 934 - 1109 [Definition~inverse_morphism_of...] 0.038 secs (0.024u,0.016s)
Chars 1112 - 1118 [Proof.] 0. secs (0.u,0.s)
Chars 1123 - 1289 [refine~~(Build_NaturalTransfor...] 0.026 secs (0.02u,0.004s)
Chars 1294 - 1308 [simpl;~intros.] 0.003 secs (0.u,0.008s)
Chars 1313 - 1403 [etransitivity;~[~apply~right_i...] 0.02 secs (0.012u,0.003s)
Chars 1406 - 1414 [Defined.] 0.023 secs (0.02u,0.008s)
Chars 1418 - 1463 [Global~Arguments~inverse_morph...] 0. secs (0.u,0.s)
Chars 1491 - 1531 [Definition~inverse~:~Functor~C...] 0.008 secs (0.008u,0.s)
Chars 1534 - 1540 [Proof.] 0. secs (0.u,0.s)
Chars 1545 - 1774 [refine~~(Build_Functor~C~(1~->...] 0.213 secs (0.14u,0.072s)
Chars 1777 - 1785 [Defined.] 0.018 secs (0.016u,0.004s)
Chars 1786 - 1795 [End~law1.] 0.012 secs (0.008u,0.004s)
Chars 1797 - 1811 [Section~law1'.] 0. secs (0.u,0.s)
Chars 1814 - 1832 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1835 - 1869 [Context~~`{IsInitialCategory~z...] 0. secs (0.004u,0.s)
Chars 1872 - 1906 [Context~~`{IsTerminalCategory~...] 0.002 secs (0.u,0.s)
Chars 1909 - 1953 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 1956 - 1999 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.004u,0.s)
Chars 2003 - 2028 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2032 - 2077 [Global~Instance:~(IsTerminalCa...] 0.155 secs (0.124u,0.028s)
Chars 2105 - 2176 [Definition~functor'~:~Functor~...] 0.022 secs (0.02u,0.s)
Chars 2204 - 2275 [Definition~inverse'~:~Functor~...] 0.09 secs (0.088u,0.s)
Chars 2303 - 2394 [Definition~law'~:~functor'~o~i...] 0.315 secs (0.312u,0.s)
Chars 2395 - 2405 [End~law1'.] 0.013 secs (0.016u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Functors.v <==
(** * Functors involving functor categories involving the terminal category *)
Require Import Category.Core Functor.Core FunctorCategory.Core Functor.Identity NaturalTransformation.Core NaturalTransformation.Paths Functor.Composition.Core.
Require Import InitialTerminalCategory.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section law1.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "1" := one : category_scope.

  Variable C : PreCategory.

  (** ** [C¹ → C] *)
  Definition functor : Functor (1 -> C) C
    := Build_Functor (1 -> C) C
                     (fun F => F (center _))
                     (fun s d m => m (center _))
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Definition inverse_morphism_of
             s d (m : morphism C s d)
  : morphism (1 -> C)
             (Functors.from_terminal _ s)
             (Functors.from_terminal _ d).
  Proof.
    refine (Build_NaturalTransformation
              (Functors.from_terminal _ s)
              (Functors.from_terminal _ d)
              (fun _ => m)
              _).
    simpl; intros.
    etransitivity;
      [ apply right_identity
      | apply symmetry; apply left_identity ].
  Defined.

  Global Arguments inverse_morphism_of / _ _ _.

  (** ** [C → C¹] *)
  Definition inverse : Functor C (1 -> C).
  Proof.
    refine (Build_Functor
              C (1 -> C)
              (@Functors.from_terminal _ _ _ _ _)
              inverse_morphism_of
              _
              _
           );
    abstract (path_natural_transformation; trivial).
  Defined.
End law1.

Section law1'.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "1" := one : category_scope.

  Variable C : PreCategory.

  Global Instance: IsTerminalCategory (C -> 1).

  (** ** [1ˣ → 1] *)
  Definition functor' : Functor (C -> 1) 1
    := Functors.to_terminal _.

  (** ** [1 → 1ˣ] *)
  Definition inverse' : Functor 1 (C -> 1)
    := Functors.to_terminal _.

  (** ** [1ˣ ≅ 1] *)
  Definition law'
  : functor' o inverse' = 1
    /\ inverse' o functor' = 1
    := center _.
End law1'.


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Law.timing <==
Chars 54 - 258 [Require~Import~Category.Core~F...] 2.169 secs (0.076u,0.824s)
Chars 259 - 298 [Require~Import~InitialTerminal...] 0.073 secs (0.u,0.032s)
Chars 299 - 365 [Require~Import~HoTT.Tactics~ty...] 0.3 secs (0.u,0.132s)
Chars 367 - 393 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 394 - 417 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 418 - 446 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 447 - 471 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 473 - 504 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 528 - 541 [Section~law1.] 0. secs (0.u,0.s)
Chars 544 - 562 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 565 - 599 [Context~~`{IsInitialCategory~z...] 0.001 secs (0.004u,0.s)
Chars 602 - 636 [Context~~`{IsTerminalCategory~...] 0.002 secs (0.u,0.s)
Chars 639 - 683 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.004u,0.s)
Chars 686 - 729 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 733 - 758 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 762 - 846 [Definition~helper~(c~:~Functor...] 0.017 secs (0.012u,0.s)
Chars 849 - 855 [Proof.] 0. secs (0.u,0.s)
Chars 860 - 873 [path_functor.] 0.019 secs (0.012u,0.008s)
Chars 878 - 941 [exists~(path_forall~_~_~(fun~x...] 0.029 secs (0.012u,0.012s)
Chars 946 - 1393 [abstract~(repeat~(apply~path_f...] 1.423 secs (1.136u,0.288s)
Chars 1396 - 1404 [Defined.] 0.027 secs (0.028u,0.s)
Chars 1408 - 1481 [Lemma~law~:~functor~C~o~invers...] 0.042 secs (0.04u,0.s)
Chars 1484 - 1490 [Proof.] 0. secs (0.u,0.s)
Chars 1495 - 1519 [split;~path_functor.] 0.084 secs (0.08u,0.s)
Chars 1524 - 1556 [exists~(path_forall~_~_~helper...] 0.09 secs (0.088u,0.s)
Chars 1561 - 1649 [repeat~~apply~(@path_forall~_)...] 0.38 secs (0.372u,0.004s)
Chars 1654 - 2202 [repeat~~match~goal~with~~|~_~=...] 2.153 secs (2.116u,0.032s)
Chars 2207 - 2221 [unfold~helper.] 0.001 secs (0.u,0.s)
Chars 2226 - 2637 [repeat~~match~goal~with~~|~|-~...] 0.855 secs (0.848u,0.004s)
Chars 2642 - 2673 [rewrite~!path_functor'_sig_fst...] 0.61 secs (0.604u,0.004s)
Chars 2678 - 2707 [transport_path_forall_hammer.] 0.68 secs (0.676u,0.004s)
Chars 2712 - 2776 [assert~(idpath~=~contr~(center...] 0.079 secs (0.072u,0.004s)
Chars 2781 - 2796 [path_induction.] 0.072 secs (0.076u,0.s)
Chars 2801 - 2813 [reflexivity.] 0.009 secs (0.008u,0.s)
Chars 2816 - 2820 [Qed.] 2.512 secs (2.5u,0.012s)
Chars 2821 - 2830 [End~law1.] 0.084 secs (0.084u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Law.v <==
(** * Exponential laws about the terminal category *)
Require Import Category.Core Functor.Core FunctorCategory.Core Functor.Identity NaturalTransformation.Core Functor.Paths NaturalTransformation.Paths ExponentialLaws.Law1.Functors Functor.Composition.Core.
Require Import InitialTerminalCategory.
Require Import HoTT.Tactics types.Forall types.Prod PathGroupoids.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

(** ** [C¹ ≅ C] *)
Section law1.
  Context `{Funext}.
  Context `{IsInitialCategory zero}.
  Context `{IsTerminalCategory one}.
  Local Notation "0" := zero : category_scope.
  Local Notation "1" := one : category_scope.

  Variable C : PreCategory.

  Definition helper (c : Functor 1 C)
  : Functors.from_terminal C (c (center _)) = c.
  Proof.
    path_functor.
    exists (path_forall _ _ (fun x => ap (object_of c) (contr _))).
    abstract (
        repeat (apply path_forall; intro);
        rewrite !transport_forall_constant;
        simpl;
        transport_path_forall_hammer;
        repeat match goal with
                 | [ H : object 1 |- _ ] => destruct (contr H)
                 | [ H : morphism 1 _ _ |- _ ] => destruct (contr H)
               end;
        simpl;
        rewrite <- identity_of;
        f_ap;
        apply symmetry;
        apply contr
      ).
  Defined.

  Lemma law
  : functor C o inverse C = 1
    /\ inverse C o functor C = 1.
  Proof.
    split;
    path_functor.
    exists (path_forall _ _ helper).
    repeat (apply (@path_forall _) || intro || path_functor || path_natural_transformation).
    repeat match goal with
             | _ => reflexivity
             | _ => progress simpl
             | [ H : object 1 |- _ ] => destruct (contr H)
             | [ H : morphism 1 _ _ |- _ ] => destruct (contr H)
             | _ => rewrite !transport_forall_constant
             | [ |- appcontext[components_of (transport ?P ?p ?z)] ]
               => rewrite (@ap_transport _ P _ _ _ p (fun _ => components_of) z)
             | _ => rewrite path_forall_2_beta, ?transport_const
             | _ => transport_path_forall_hammer
           end.
    unfold helper.
    repeat match goal with
             | [ |- appcontext[transport (fun y => ?f (@object_of ?C ?D y ?x))] ]
               => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (y x)) (@object_of C D))
             | [ |- appcontext[transport (fun y => ?f (@object_of ?C ?D y ?x) ?z)] ]
               => rewrite (fun a b => @transport_compose _ _ a b (fun y => f (y x) z) (@object_of C D))
           end.
    rewrite !path_functor'_sig_fst.
    transport_path_forall_hammer.
    assert (idpath = contr (center 1%category)) by exact (center _).
    path_induction.
    reflexivity.
  Qed.
End law1.


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Law1.timing <==
Chars 86 - 124 [Require~ExponentialLaws.Law1.F...] 1.227 secs (0.052u,0.744s)
Chars 125 - 158 [Require~ExponentialLaws.Law1.L...] 0.096 secs (0.004u,0.056s)
Chars 160 - 198 [Include~~ExponentialLaws.Law1....] 0.003 secs (0.u,0.s)
Chars 199 - 232 [Include~~ExponentialLaws.Law1....] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law1/Law1.v <==
(** * Laws about the terminal category *)
(** ** [x¹ ≅ x] *)
(** ** [1ˣ ≅ 1] *)
Require ExponentialLaws.Law1.Functors.
Require ExponentialLaws.Law1.Law.

Include ExponentialLaws.Law1.Functors.
Include ExponentialLaws.Law1.Law.


==> anc/HoTT/theories/categories/ExponentialLaws/Law2/Functors.timing <==
Chars 69 - 353 [Require~Import~Category.Core~F...] 1.862 secs (0.044u,0.76s)
Chars 354 - 393 [Require~Import~InitialTerminal...] 0.813 secs (0.016u,0.296s)
Chars 395 - 421 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 422 - 445 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 446 - 474 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 475 - 499 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 501 - 532 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 534 - 584 [Local~Notation~fst_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 585 - 635 [Local~Notation~snd_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 636 - 688 [Local~Notation~pair_type~:=~Co...] 0. secs (0.u,0.s)
Chars 690 - 703 [Section~law2.] 0. secs (0.u,0.s)
Chars 706 - 724 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 727 - 752 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 755 - 781 [Polymorphic~Variable~C1~:~PreC...] 0. secs (0.u,0.s)
Chars 784 - 810 [Polymorphic~Variable~C2~:~PreC...] 0. secs (0.u,0.s)
Chars 856 - 990 [Definition~functor~:~Functor~(...] 0.074 secs (0.052u,0.024s)
Chars 1036 - 1106 [Definition~inverse~:~Functor~(...] 0.041 secs (0.036u,0.004s)
Chars 1109 - 1115 [Proof.] 0. secs (0.u,0.s)
Chars 1120 - 1540 [refine~~(Build_Functor~((C1~->...] 4.214 secs (4.052u,0.16s)
Chars 1543 - 1551 [Defined.] 0.755 secs (0.76u,0.s)
Chars 1552 - 1561 [End~law2.] 0.027 secs (0.028u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law2/Functors.v <==
(** * Exponential functors between products and sums in exponents *)
Require Import Category.Core Functor.Core FunctorCategory.Core Functor.Identity NaturalTransformation.Core NaturalTransformation.Paths Functor.Composition.Core Category.Sum Category.Prod Functor.Sum Functor.Prod NaturalTransformation.Sum Functor.Pointwise NaturalTransformation.Paths.
Require Import InitialTerminalCategory.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Local Notation fst_type := Coq.Init.Datatypes.fst.
Local Notation snd_type := Coq.Init.Datatypes.snd.
Local Notation pair_type := Coq.Init.Datatypes.pair.

Section law2.
  Context `{Funext}.
  Variable D : PreCategory.
  Variable C1 : PreCategory.
  Variable C2 : PreCategory.

  (** ** [yⁿ⁺ᵐ → yⁿ × yᵐ] *)
  Definition functor
  : Functor (C1 + C2 -> D) ((C1 -> D) * (C2 -> D))
    := pointwise (inl C1 C2) 1
       * pointwise (inr C1 C2) 1.

  (** ** [yⁿ × yᵐ → yⁿ⁺ᵐ] *)
  Definition inverse
  : Functor ((C1 -> D) * (C2 -> D)) (C1 + C2 -> D).
  Proof.
    refine (Build_Functor
              ((C1 -> D) * (C2 -> D)) (C1 + C2 -> D)
              (fun FG => fst FG + snd FG)%functor
              (fun _ _ m => fst_type m + snd_type m)%natural_transformation
              _
              _);
    simpl in *;
    abstract (
        repeat (intros [?|?] || intros [? ?]);
        simpl in *;
          apply path_natural_transformation; intros [?|?];
        reflexivity
      ).
  Defined.
End law2.


==> anc/HoTT/theories/categories/ExponentialLaws/Law2/Law2.timing <==
Chars 96 - 134 [Require~ExponentialLaws.Law2.F...] 0.234 secs (0.072u,0.16s)
Chars 210 - 248 [Include~~ExponentialLaws.Law2....] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law2/Law2.v <==
(** * The law that a sum in an exponent is a product *)
(** ** [yⁿ⁺ᵐ ≅ yⁿ × yᵐ] *)
Require ExponentialLaws.Law2.Functors.
(** TODO: Prove the law *)
(**
<<
Require ExponentialLaws.Law2.Law.
>> *)

Include ExponentialLaws.Law2.Functors.
(**
<<
Include ExponentialLaws.Law2.Law.
>> *)


==> anc/HoTT/theories/categories/ExponentialLaws/Law3/Functors.timing <==
Chars 84 - 161 [Require~Import~Category.Core~F...] 0.876 secs (0.048u,0.572s)
Chars 162 - 293 [Require~Import~Functor.Prod~Fu...] 0.177 secs (0.008u,0.12s)
Chars 294 - 326 [Require~Functor.Prod.Functoria...] 0.501 secs (0.024u,0.352s)
Chars 327 - 353 [Require~Import~types.Prod.] 0.024 secs (0.004u,0.016s)
Chars 355 - 381 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 382 - 405 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 406 - 434 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 435 - 459 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 461 - 507 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 508 - 539 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 541 - 591 [Local~Notation~fst_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 592 - 642 [Local~Notation~snd_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 643 - 695 [Local~Notation~pair_type~:=~Co...] 0. secs (0.u,0.s)
Chars 697 - 710 [Section~law3.] 0. secs (0.u,0.s)
Chars 713 - 731 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 734 - 760 [Polymorphic~Variable~C1~:~PreC...] 0. secs (0.u,0.s)
Chars 763 - 789 [Polymorphic~Variable~C2~:~PreC...] 0. secs (0.u,0.s)
Chars 792 - 817 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 864 - 1363 [Definition~functor~:~Functor~(...] 0.421 secs (0.224u,0.192s)
Chars 1504 - 1619 [Definition~inverse~:~Functor~(...] 0.036 secs (0.02u,0.016s)
Chars 1620 - 1629 [End~law3.] 0.005 secs (0.u,0.004s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law3/Functors.v <==
(** * Functors between an exponential of a product and a product of exponentials *)
Require Import Category.Core Functor.Core FunctorCategory.Core Category.Prod.
Require Import Functor.Prod Functor.Composition.Core NaturalTransformation.Composition.Laws NaturalTransformation.Composition.Core.
Require Functor.Prod.Functorial.
Require Import types.Prod.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope natural_transformation_scope.
Local Open Scope functor_scope.

Local Notation fst_type := Coq.Init.Datatypes.fst.
Local Notation snd_type := Coq.Init.Datatypes.snd.
Local Notation pair_type := Coq.Init.Datatypes.pair.

Section law3.
  Context `{Funext}.
  Variable C1 : PreCategory.
  Variable C2 : PreCategory.
  Variable D : PreCategory.

  (** ** [(y × z)ⁿ → yⁿ × zⁿ] *)
  Definition functor
  : Functor (D -> C1 * C2) ((D -> C1) * (D -> C2))
    := Build_Functor
         (D -> C1 * C2) ((D -> C1) * (D -> C2))
         (fun H => (fst o H, snd o H)%core)
         (fun s d m => (fst oL m, snd oL m)%core)
         (fun _ _ _ _ _ => path_prod' (composition_of_whisker_l _ _ _)
                                      (composition_of_whisker_l _ _ _))
         (fun _ => path_prod' (whisker_l_right_identity _ _)
                              (whisker_l_right_identity _ _)).

  (** ** [yⁿ × zⁿ → (y × z)ⁿ] *)
  (** If we had [Require Functor.Functor.], we could just say [Functor.Prod.functor] here. *)
  Definition inverse
  : Functor ((D -> C1) * (D -> C2)) (D -> C1 * C2)
    := Functor.Prod.Functorial.functor _ _ _.
End law3.


==> anc/HoTT/theories/categories/ExponentialLaws/Law3/Law3.timing <==
Chars 103 - 141 [Require~ExponentialLaws.Law3.F...] 0.62 secs (0.06u,0.476s)
Chars 217 - 255 [Include~~ExponentialLaws.Law3....] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law3/Law3.v <==
(** * The law that exponentiation distributes over product *)
(** ** [(y × z)ⁿ ≅ yⁿ × zⁿ] *)
Require ExponentialLaws.Law3.Functors.
(** TODO: Prove the law *)
(**
<<
Require ExponentialLaws.Law3.Law.
>> *)

Include ExponentialLaws.Law3.Functors.
(**
<<
Include ExponentialLaws.Law3.Law.
>> *)


==> anc/HoTT/theories/categories/ExponentialLaws/Law4/Functors.timing <==
Chars 91 - 223 [Require~Import~Category.Core~C...] 1.235 secs (0.052u,0.468s)
Chars 225 - 251 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 252 - 275 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 276 - 304 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 305 - 329 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 331 - 362 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 364 - 377 [Section~law4.] 0. secs (0.u,0.s)
Chars 380 - 398 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 401 - 427 [Polymorphic~Variable~C1~:~PreC...] 0. secs (0.004u,0.s)
Chars 430 - 456 [Polymorphic~Variable~C2~:~PreC...] 0. secs (0.u,0.s)
Chars 459 - 484 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 488 - 520 [Open~Scope~morphism_scope.] 0. secs (0.u,0.s)
Chars 524 - 1129 [Local~Ltac~do_exponential4_hel...] 0. secs (0.u,0.s)
Chars 1169 - 1185 [Section~functor.] 0. secs (0.u,0.s)
Chars 1190 - 1280 [Local~Ltac~do_exponential4~:=~...] 0. secs (0.u,0.s)
Chars 1286 - 1375 [Definition~functor_object_of~:...] 0.044 secs (0.032u,0.012s)
Chars 1380 - 1386 [Proof.] 0. secs (0.u,0.s)
Chars 1393 - 1416 [intro~F;~hnf~in~F~|-~*.] 0.001 secs (0.u,0.s)
Chars 1423 - 1675 [refine~~(Build_Functor~(C1~*~C...] 6.668 secs (6.436u,0.232s)
Chars 1680 - 1688 [Defined.] 0.056 secs (0.056u,0.s)
Chars 1694 - 1885 [Definition~functor_morphism_of...] 0.042 secs (0.04u,0.s)
Chars 1890 - 1896 [Proof.] 0. secs (0.u,0.s)
Chars 1903 - 1909 [simpl.] 0.001 secs (0.u,0.s)
Chars 1916 - 2473 [refine~~(Build_NaturalTransfor...] 4.914 secs (4.908u,0.004s)
Chars 2478 - 2486 [Defined.] 0.083 secs (0.08u,0.s)
Chars 2492 - 2558 [Definition~functor~:~Functor~(...] 0.031 secs (0.028u,0.s)
Chars 2563 - 2569 [Proof.] 0. secs (0.u,0.s)
Chars 2576 - 2801 [refine~~(Build_Functor~(C1~->~...] 0.767 secs (0.764u,0.s)
Chars 2806 - 2814 [Defined.] 0.047 secs (0.048u,0.s)
Chars 2817 - 2829 [End~functor.] 0.04 secs (0.036u,0.s)
Chars 2869 - 2885 [Section~inverse.] 0. secs (0.u,0.s)
Chars 2890 - 2991 [Local~Ltac~do_exponential4_inv...] 0. secs (0.u,0.s)
Chars 2997 - 3015 [Section~object_of.] 0. secs (0.u,0.s)
Chars 3022 - 3055 [Polymorphic~Variable~F~:~Funct...] 0.001 secs (0.u,0.s)
Chars 3063 - 3135 [Definition~inverse_object_of_o...] 0.006 secs (0.003u,0.s)
Chars 3142 - 3148 [Proof.] 0. secs (0.u,0.s)
Chars 3157 - 3166 [intro~c1.] 0. secs (0.u,0.s)
Chars 3175 - 3594 [refine~~(Build_Functor~C2~D~(f...] 0.365 secs (0.36u,0.004s)
Chars 3601 - 3609 [Defined.] 0.012 secs (0.012u,0.s)
Chars 3617 - 3826 [Definition~inverse_object_of_m...] 0.016 secs (0.016u,0.s)
Chars 3833 - 3839 [Proof.] 0. secs (0.u,0.s)
Chars 3848 - 4254 [refine~~(Build_NaturalTransfor...] 0.53 secs (0.528u,0.s)
Chars 4261 - 4269 [Defined.] 0.02 secs (0.02u,0.s)
Chars 4277 - 4341 [Definition~inverse_object_of~:...] 0.016 secs (0.016u,0.s)
Chars 4348 - 4354 [Proof.] 0. secs (0.u,0.s)
Chars 4363 - 4624 [refine~~(Build_Functor~C1~(C2~...] 0.543 secs (0.544u,0.s)
Chars 4631 - 4639 [Defined.] 0.022 secs (0.024u,0.s)
Chars 4644 - 4658 [End~object_of.] 0.008 secs (0.008u,0.s)
Chars 4664 - 4684 [Section~morphism_of.] 0. secs (0.u,0.s)
Chars 4691 - 4934 [Definition~inverse_morphism_of...] 0.043 secs (0.044u,0.s)
Chars 4941 - 4947 [Proof.] 0. secs (0.u,0.s)
Chars 4956 - 4964 [intro~c.] 0. secs (0.u,0.s)
Chars 4973 - 5158 [refine~~(Build_NaturalTransfor...] 0.078 secs (0.08u,0.s)
Chars 5167 - 5200 [abstract~do_exponential4_inver...] 0.443 secs (0.444u,0.s)
Chars 5207 - 5215 [Defined.] 0.061 secs (0.06u,0.s)
Chars 5223 - 5422 [Definition~inverse_morphism_of...] 0.038 secs (0.036u,0.s)
Chars 5429 - 5435 [Proof.] 0. secs (0.u,0.s)
Chars 5444 - 5637 [refine~~(Build_NaturalTransfor...] 0.084 secs (0.084u,0.s)
Chars 5646 - 5710 [abstract~(path_natural_transfo...] 0.675 secs (0.676u,0.s)
Chars 5717 - 5725 [Defined.] 0.064 secs (0.064u,0.s)
Chars 5730 - 5746 [End~morphism_of.] 0.016 secs (0.016u,0.s)
Chars 5752 - 5807 [Arguments~inverse_morphism_of_...] 0. secs (0.u,0.s)
Chars 5813 - 5879 [Definition~inverse~:~Functor~(...] 0.031 secs (0.032u,0.s)
Chars 5884 - 5890 [Proof.] 0. secs (0.u,0.s)
Chars 5897 - 6122 [refine~~(Build_Functor~(C1~*~C...] 1.069 secs (1.064u,0.s)
Chars 6127 - 6135 [Defined.] 0.046 secs (0.048u,0.s)
Chars 6138 - 6150 [End~inverse.] 0.032 secs (0.032u,0.s)
Chars 6151 - 6160 [End~law4.] 0.184 secs (0.184u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law4/Functors.v <==
(** * Functors about currying, between [C₁ × C₂ → D] and [C₁ → (C₂ → D)] *)
Require Import Category.Core Category.Prod FunctorCategory.Core Functor.Core NaturalTransformation.Core NaturalTransformation.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section law4.
  Context `{Funext}.
  Variable C1 : PreCategory.
  Variable C2 : PreCategory.
  Variable D : PreCategory.

  Local Open Scope morphism_scope.

  Local Ltac do_exponential4_helper rew_comp :=
    intros; simpl;
    repeat (simpl;
            match goal with
              | _ => reflexivity
              | _ => progress rew_comp
              | _ => rewrite !identity_of
              | _ => rewrite !left_identity
              | _ => rewrite !right_identity
              | _ => rewrite ?associativity; progress f_ap
              | _ => rewrite <- ?associativity; progress f_ap
              | _ => rewrite !commutes
              | _ => rewrite ?associativity, !commutes
              | _ => rewrite <- ?associativity, !commutes
            end).

  (** ** [(yⁿ)ᵐ → yⁿᵐ] *)
  Section functor.
    Local Ltac do_exponential4
      := do_exponential4_helper ltac:(rewrite !composition_of).

    Definition functor_object_of
    : (C1 -> (C2 -> D))%category -> (C1 * C2 -> D)%category.
    Proof.
      intro F; hnf in F |- *.
      refine (Build_Functor
                (C1 * C2) D
                (fun c1c2 => F (fst c1c2) (snd c1c2))
                (fun s d m => F (fst d) _1 (snd m) o (F _1 (fst m)) (snd s))
                _
                _);
        abstract do_exponential4.
    Defined.

    Definition functor_morphism_of
               s d (m : morphism (C1 -> (C2 -> D)) s d)
    : morphism (C1 * C2 -> D)
               (functor_object_of s)
               (functor_object_of d).
    Proof.
      simpl.
      refine (Build_NaturalTransformation
                (functor_object_of s)
                (functor_object_of d)
                (fun c => m (fst c) (snd c))
                _);
        abstract (
            repeat match goal with
                     | [ |- appcontext[components_of ?T ?x o components_of ?U ?x] ] =>
                       change (T x o U x) with ((compose (C := (_ -> _)) T U) x)
                     | _ => f_ap
                     | _ => rewrite !commutes
                     | _ => do_exponential4
                   end
          ).
    Defined.

    Definition functor
    : Functor (C1 -> (C2 -> D)) (C1 * C2 -> D).
    Proof.
      refine (Build_Functor
                (C1 -> (C2 -> D)) (C1 * C2 -> D)
                functor_object_of
                functor_morphism_of
                _
                _);
      abstract by path_natural_transformation.
    Defined.
  End functor.

  (** ** [yⁿᵐ → (yⁿ)ᵐ] *)
  Section inverse.
    Local Ltac do_exponential4_inverse
      := do_exponential4_helper ltac:(rewrite <- !composition_of).

    Section object_of.
      Variable F : Functor (C1 * C2) D.

      Definition inverse_object_of_object_of
      : C1 -> (C2 -> D)%category.
      Proof.
        intro c1.
        refine (Build_Functor
                  C2 D
                  (fun c2 => F (c1, c2))
                  (fun s2 d2 m2 => morphism_of
                                     F
                                     (s := (c1, s2))
                                     (d := (c1, d2))
                                     (identity c1, m2))
                  _
                  _);
          abstract do_exponential4_inverse.
      Defined.

      Definition inverse_object_of_morphism_of
                 s d (m : morphism C1 s d)
      : morphism (C2 -> D)
                 (inverse_object_of_object_of s)
                 (inverse_object_of_object_of d).
      Proof.
        refine (Build_NaturalTransformation
                  (inverse_object_of_object_of s)
                  (inverse_object_of_object_of d)
                  (fun c => morphism_of
                              F
                              (s := (s, c))
                              (d := (d, c))
                              (m, identity c))
                  _);
        abstract do_exponential4_inverse.
      Defined.

      Definition inverse_object_of
      : (C1 -> (C2 -> D))%category.
      Proof.
        refine (Build_Functor
                  C1 (C2 -> D)
                  inverse_object_of_object_of
                  inverse_object_of_morphism_of
                  _
                  _);
        abstract (path_natural_transformation; do_exponential4_inverse).
      Defined.
    End object_of.

    Section morphism_of.
      Definition inverse_morphism_of_components_of
                 s d (m : morphism (C1 * C2 -> D) s d)
      : forall c, morphism (C2 -> D)
                           ((inverse_object_of s) c)
                           ((inverse_object_of d) c).
      Proof.
        intro c.
        refine (Build_NaturalTransformation
                  ((inverse_object_of s) c)
                  ((inverse_object_of d) c)
                  (fun c' => m (c, c'))
                  _).
        abstract do_exponential4_inverse.
      Defined.

      Definition inverse_morphism_of
                 s d (m : morphism (C1 * C2 -> D) s d)
      : morphism (C1 -> (C2 -> D))
                 (inverse_object_of s)
                 (inverse_object_of d).
      Proof.
        refine (Build_NaturalTransformation
                  (inverse_object_of s)
                  (inverse_object_of d)
                  (inverse_morphism_of_components_of m)
                  _).
        abstract (path_natural_transformation; do_exponential4_inverse).
      Defined.
    End morphism_of.

    Arguments inverse_morphism_of_components_of / _ _ _ _ .

    Definition inverse
    : Functor (C1 * C2 -> D) (C1 -> (C2 -> D)).
    Proof.
      refine (Build_Functor
                (C1 * C2 -> D) (C1 -> (C2 -> D))
                inverse_object_of
                inverse_morphism_of
                _
                _);
      abstract by path_natural_transformation.
    Defined.
  End inverse.
End law4.


==> anc/HoTT/theories/categories/ExponentialLaws/Law4/Law4.timing <==
Chars 52 - 90 [Require~ExponentialLaws.Law4.F...] 1.201 secs (0.04u,0.412s)
Chars 166 - 204 [Include~~ExponentialLaws.Law4....] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/ExponentialLaws/Law4/Law4.v <==
(** * Currying *)
(** ** [(yⁿ)ᵐ ≅ yⁿᵐ] *)
Require ExponentialLaws.Law4.Functors.
(** TODO: Prove the law *)
(**
<<
Require ExponentialLaws.Law4.Law.
>> *)

Include ExponentialLaws.Law4.Functors.
(**
<<
Include ExponentialLaws.Law4.Law.
>> *)


==> anc/HoTT/theories/categories/Functor/Attributes.timing <==
Chars 79 - 274 [Require~Import~Category.Core~F...] 1.185 secs (0.056u,0.66s)
Chars 275 - 351 [Require~Import~hit.epi~types.U...] 0.444 secs (0.u,0.268s)
Chars 353 - 379 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 380 - 403 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 404 - 432 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 433 - 457 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 459 - 491 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 493 - 515 [Section~full_faithful.] 0. secs (0.u,0.s)
Chars 518 - 536 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 539 - 564 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 567 - 592 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 595 - 620 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.004u,0.s)
Chars 786 - 902 [Definition~induced_hom_natural...] 0.007 secs (0.004u,0.s)
Chars 905 - 911 [Proof.] 0. secs (0.u,0.s)
Chars 916 - 1148 [refine~~(Build_NaturalTransfor...] 0.156 secs (0.088u,0.064s)
Chars 1153 - 1384 [abstract~(repeat~intros~()~||~...] 0.975 secs (0.808u,0.168s)
Chars 1387 - 1395 [Defined.] 0.009 secs (0.012u,0.s)
Chars 1416 - 1538 [Class~IsFull~~:=~~~~~is_full~:...] 0.11 secs (0.108u,0.004s)
Chars 1562 - 1693 [Class~IsFaithful~~:=~~~~~is_fa...] 0.101 secs (0.1u,0.s)
Chars 1724 - 1865 [Class~IsFullyFaithful~~:=~~~~~...] 0.028 secs (0.032u,0.s)
Chars 1905 - 1974 [Global~Instance~isfull_isfully...] 0.001 secs (0.u,0.s)
Chars 1977 - 1983 [Proof.] 0. secs (0.u,0.s)
Chars 1988 - 2013 [intros~?~?;~hnf~in~*~|-.] 0. secs (0.u,0.s)
Chars 2018 - 2036 [typeclasses~eauto.] 0.053 secs (0.052u,0.s)
Chars 2039 - 2043 [Qed.] 0.042 secs (0.04u,0.s)
Chars 2087 - 2164 [Global~Instance~isfaithful_isf...] 0.001 secs (0.u,0.s)
Chars 2167 - 2173 [Proof.] 0. secs (0.u,0.s)
Chars 2178 - 2203 [intros~?~?;~hnf~in~*~|-.] 0. secs (0.u,0.s)
Chars 2208 - 2226 [typeclasses~eauto.] 0.052 secs (0.052u,0.s)
Chars 2229 - 2233 [Qed.] 0.039 secs (0.036u,0.s)
Chars 2393 - 2641 [Lemma~isfullyfaithful_isfull_i...] 0.004 secs (0.004u,0.s)
Chars 2644 - 2650 [Proof.] 0. secs (0.u,0.s)
Chars 2655 - 2680 [intros~?~?;~hnf~in~*~|-.] 0. secs (0.u,0.s)
Chars 2685 - 2701 [apply~H';~eauto.] 0.06 secs (0.064u,0.s)
Chars 2704 - 2708 [Qed.] 0.021 secs (0.02u,0.s)
Chars 2709 - 2727 [End~full_faithful.] 0.262 secs (0.26u,0.004s)
Chars 2729 - 2760 [Section~fully_faithful_helpers...] 0. secs (0.u,0.s)
Chars 2763 - 2787 [Context~~`{fs0~:~Funext}.] 0. secs (0.u,0.s)
Chars 2790 - 2811 [Polymorphic~Variables~x~y~:~hS...] 0. secs (0.u,0.s)
Chars 2814 - 2834 [Polymorphic~Variable~m~:~x~->~...] 0. secs (0.u,0.s)
Chars 2838 - 2949 [Lemma~isisomorphism_isequiv_se...] 0.002 secs (0.004u,0.s)
Chars 2952 - 2958 [Proof.] 0. secs (0.u,0.s)
Chars 2963 - 3057 [exists~(m~^-1)%equiv;~apply~pa...] 0.066 secs (0.068u,0.s)
Chars 3060 - 3064 [Qed.] 0.016 secs (0.016u,0.s)
Chars 3068 - 3180 [Let~isequiv_isepi_ismono_helpe...] 0.021 secs (0.024u,0.s)
Chars 3184 - 3440 [Definition~isequiv_isepimorphi...] 0.022 secs (0.02u,0.s)
Chars 3815 - 3842 [End~fully_faithful_helpers.] 0.004 secs (0.004u,0.s)
Chars 3844 - 4292 [Global~Instance~isfullyfaithfu...] 0.272 secs (0.268u,0.004s)
Chars 4504 - 4645 [Class~IsSplitEssentiallySurjec...] 0.005 secs (0.004u,0.s)
Chars 4852 - 4991 [Class~IsEssentiallySurjective~...] 0.005 secs (0.003u,0.s)
Chars 5146 - 5355 [Class~IsWeakEquivalence~`{Fune...] 0.011 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Functor/Attributes.v <==
(** * Attributes of functors (full, faithful, split essentially surjective) *)
Require Import Category.Core Functor.Core HomFunctor Category.Morphisms Category.Dual Functor.Dual Category.Prod Functor.Prod NaturalTransformation.Core SetCategory.Core Functor.Composition.Core.
Require Import hit.epi types.Universe HSet hit.iso Overture hit.minus1Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

Section full_faithful.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor C D.

  (** ** Natural transformation [hom_C(─, ─) → hom_D(Fᵒᵖ(─), F(─))] *)
  (** TODO(JasonGross): Come up with a better name and location for this. *)
  Definition induced_hom_natural_transformation
  : NaturalTransformation (hom_functor C) (hom_functor D o (F^op, F)).
  Proof.
    refine (Build_NaturalTransformation
              (hom_functor C)
              (hom_functor D o (F^op, F))
              (fun sd : object (C^op * C) =>
                 morphism_of F (s := _) (d := _))
              _
           ).
    abstract (
        repeat (intros [] || intro);
        simpl in *;
          repeat (apply path_forall; intro);
        unfold compose, Overture.compose;
        simpl;
        rewrite !composition_of;
        reflexivity
      ).
  Defined.

  (** ** Full *)
  Class IsFull
    := is_full
       : forall x y : C,
           IsEpimorphism (induced_hom_natural_transformation (x, y)).
  (** ** Faithful *)
  Class IsFaithful
    := is_faithful
       : forall x y : C,
           IsMonomorphism (induced_hom_natural_transformation (x, y)).

  (** ** Fully Faithful *)
  Class IsFullyFaithful
    := is_fully_faithful
       : forall x y : C,
           IsIsomorphism (induced_hom_natural_transformation (x, y)).

  (** ** Fully Faithful → Full *)
  Global Instance isfull_isfullyfaithful `{IsFullyFaithful}
  : IsFull.
  Proof.
    intros ? ?; hnf in * |- .
    typeclasses eauto.
  Qed.

  (** ** Fully Faithful → Faithful *)
  Global Instance isfaithful_isfullyfaithful `{IsFullyFaithful}
  : IsFaithful.
  Proof.
    intros ? ?; hnf in * |- .
    typeclasses eauto.
  Qed.

  (** ** Full * Faithful → Fully Faithful *)
  (** We start with a helper method, which assumes that epi * mono → iso, and ten prove this assumption *)
  Lemma isfullyfaithful_isfull_isfaithful_helper `{IsFull} `{IsFaithful}
        (H' : forall x y (m : morphism set_cat x y),
                IsEpimorphism m
                -> IsMonomorphism m
                -> IsIsomorphism m)
  : IsFullyFaithful.
  Proof.
    intros ? ?; hnf in * |- .
    apply H'; eauto.
  Qed.
End full_faithful.

Section fully_faithful_helpers.
  Context `{fs0 : Funext}.
  Variables x y : hSet.
  Variable m : x -> y.

  Lemma isisomorphism_isequiv_set_cat
        `{H' : IsEquiv _ _ m}
  : IsIsomorphism (m : morphism set_cat x y).
  Proof.
    exists (m^-1)%equiv;
    apply path_forall; intro;
    destruct H';
    simpl in *;
    eauto.
  Qed.

  Let isequiv_isepi_ismono_helper ua : isepi m -> ismono m -> IsEquiv m
    := @isequiv_isepi_ismono ua fs0 x y m.

  Definition isequiv_isepimorphism_ismonomorphism
        `{Univalence}
        (Hepi : IsEpimorphism (m : morphism set_cat x y))
        (Hmono : IsMonomorphism (m : morphism set_cat x y))
  : @IsEquiv _ _ m
    := @isequiv_isepi_ismono_helper _ Hepi Hmono.

  (** TODO: Figure out why Universe inconsistencies don't respect delta expansion. *)
  (*Definition isequiv_isepimorphism_ismonomorphism'
        `{fs1 : Funext} `{Univalence}
        (Hepi : IsEpimorphism (m : morphism set_cat x y))
        (Hmono : IsMonomorphism (m : morphism set_cat x y))
  : @IsEquiv _ _ m
    := @isequiv_isepi_ismono _ fs0 fs1 x y m Hepi Hmono.*)
End fully_faithful_helpers.

Global Instance isfullyfaithful_isfull_isfaithful
       `{Univalence} `{fs0 : Funext} `{fs1 : Funext}
       `{Hfull : @IsFull fs0 C D F}
       `{Hfaithful : @IsFaithful fs0 C D F}
: @IsFullyFaithful fs0 C D F
  := fun x y => @isisomorphism_isequiv_set_cat
                  fs0 _ _ _
                  (@isequiv_isepimorphism_ismonomorphism
                     fs1 _ _ _ _
                     (Hfull x y)
                     (Hfaithful x y)).

(** ** Split Essentially Surjective *)
(** Quoting the HoTT Book:

    We say a functor [F : A → B] is _split essentially surjective_ if
    for all [b : B] there exists an [a : A] such that [F a ≅ b]. *)

Class IsSplitEssentiallySurjective A B (F : Functor A B)
  := is_split_essentially_surjective
     : forall b : B, exists a : A, F a <~=~> b.

(** ** Essentially Surjective *)
(** Quoting the HoTT Book:

    A functor [F : A → B] is _split essentially surjective_ if for all
    [b : B] there _merely_ exists an [a : A] such that [F a ≅ b]. *)
Class IsEssentiallySurjective A B (F : Functor A B)
  := is_essentially_surjective
     : forall b : B, hexists (fun a : A => F a <~=~> b).

(** ** Weak Equivalence *)
(** Quoting the HoTT Book:

    We say [F] is a _weak equivalence_ if it is fully faithful and
    essentially surjective. *)
Class IsWeakEquivalence `{Funext} A B (F : Functor A B)
  := { is_fully_faithful__is_weak_equivalence :> IsFullyFaithful F;
       is_essentially_surjective__is_weak_equivalence :> IsEssentiallySurjective F }.


==> anc/HoTT/theories/categories/Functor/Composition/Composition.timing <==
Chars 69 - 102 [Require~Functor.Composition.Co...] 0.129 secs (0.004u,0.06s)
Chars 142 - 181 [Require~Functor.Composition.Fu...] 0.902 secs (0.024u,0.444s)
Chars 223 - 256 [Require~Functor.Composition.La...] 0.093 secs (0.008u,0.048s)
Chars 258 - 291 [Include~~Functor.Composition.C...] 0. secs (0.004u,0.s)
Chars 292 - 331 [Include~~Functor.Composition.F...] 0. secs (0.u,0.s)
Chars 332 - 365 [Include~~Functor.Composition.L...] 0.011 secs (0.004u,0.004s)
Chars 367 - 409 [Module~Export~FunctorCompositi...] 0. secs (0.u,0.s)
Chars 412 - 477 [Include~~Functor.Composition.C...] 0. secs (0.u,0.s)
Chars 478 - 510 [End~FunctorCompositionNotation...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Composition/Composition.v <==
(** * Composition of functors *)
(** ** Definition of composition *)
Require Functor.Composition.Core.
(** ** Functoriality of composition *)
Require Functor.Composition.Functorial.
(** ** Laws about functor composition *)
Require Functor.Composition.Laws.

Include Functor.Composition.Core.
Include Functor.Composition.Functorial.
Include Functor.Composition.Laws.

Module Export FunctorCompositionNotations.
  Include Functor.Composition.Core.FunctorCompositionCoreNotations.
End FunctorCompositionNotations.


==> anc/HoTT/theories/categories/Functor/Composition/Core.timing <==
Chars 33 - 75 [Require~Import~Category.Core~F...] 0.103 secs (0.008u,0.06s)
Chars 77 - 103 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 104 - 127 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 128 - 156 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 157 - 181 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 183 - 215 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 217 - 237 [Section~composition.] 0. secs (0.u,0.s)
Chars 240 - 265 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 268 - 293 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 296 - 321 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 324 - 349 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 352 - 377 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 380 - 405 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 990 - 1047 [Local~Notation~c_object_of~~c:...] 0. secs (0.u,0.s)
Chars 1050 - 1133 [Local~Notation~c_morphism_of~~...] 0. secs (0.u,0.s)
Chars 1210 - 1362 [Let~compose_composition_of'~s~...] 0.01 secs (0.008u,0.004s)
Chars 1365 - 1371 [Proof.] 0. secs (0.u,0.s)
Chars 1376 - 1403 [rewrite~<-~!composition_of.] 0.068 secs (0.04u,0.028s)
Chars 1408 - 1420 [reflexivity.] 0.006 secs (0.004u,0.s)
Chars 1423 - 1431 [Defined.] 0.028 secs (0.012u,0.016s)
Chars 1434 - 1624 [Definition~compose_composition...] 0.021 secs (0.u,0.02s)
Chars 1628 - 1713 [Let~compose_identity_of'~x~:~~...] 0.007 secs (0.004u,0.004s)
Chars 1716 - 1722 [Proof.] 0. secs (0.u,0.s)
Chars 1727 - 1751 [rewrite~<-~!identity_of.] 0.057 secs (0.032u,0.024s)
Chars 1756 - 1768 [reflexivity.] 0.009 secs (0.004u,0.004s)
Chars 1771 - 1779 [Defined.] 0.016 secs (0.004u,0.012s)
Chars 1782 - 1941 [Definition~compose_identity_of...] 0.014 secs (0.016u,0.s)
Chars 1945 - 1988 [Global~Arguments~compose_compo...] 0. secs (0.u,0.s)
Chars 1991 - 2031 [Global~Arguments~compose_ident...] 0. secs (0.u,0.s)
Chars 2034 - 2088 [Global~Arguments~compose_compo...] 0. secs (0.u,0.s)
Chars 2091 - 2142 [Global~Arguments~compose_ident...] 0. secs (0.u,0.s)
Chars 2146 - 2358 [Definition~compose~:~Functor~C...] 0.01 secs (0.008u,0.s)
Chars 2359 - 2375 [End~composition.] 0.005 secs (0.004u,0.004s)
Chars 2377 - 2420 [Arguments~compose_composition_...] 0. secs (0.u,0.s)
Chars 2421 - 2461 [Arguments~compose_identity_of~...] 0. secs (0.u,0.s)
Chars 2463 - 2509 [Module~Export~FunctorCompositi...] 0. secs (0.u,0.s)
Chars 2512 - 2549 [Infix~"o"~:=~compose~:~functor...] 0. secs (0.u,0.s)
Chars 2550 - 2586 [End~FunctorCompositionCoreNota...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Composition/Core.v <==
(** * Composition of functors *)
Require Import Category.Core Functor.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section composition.
  Variable B : PreCategory.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.
  Variable G : Functor D E.
  Variable F : Functor C D.

  (** We usually don't want to see the proofs of composition in functors, because the proofs are hProps, and so we don't care about them.  But occasionally, we want to be able to reduce the proofs.  Having the proofs transparent allows the composition of the identity functor with itself to be judgementally the identity.  Since the only way to hide something from within a proof is [abstract], and that makes the definitions opaque, we need to define the laws separately.  We use [simpl never] to make them transparent to the unification engine, but opaque to simplification. *)

  Local Notation c_object_of c := (G (F c)) (only parsing).
  Local Notation c_morphism_of m := (morphism_of G (morphism_of F m)) (only parsing).
  (** We use [rewrite <-] because the resulting [match]es look better. *)
  Let compose_composition_of' s d d'
      (m1 : morphism C s d) (m2 : morphism C d d')
  : c_morphism_of (m2 o m1) = c_morphism_of m2 o c_morphism_of m1.
  Proof.
    rewrite <- !composition_of.
    reflexivity.
  Defined.
  Definition compose_composition_of s d d' m1 m2
    := Eval cbv beta iota zeta delta
            [compose_composition_of' internal_paths_rew] in
        @compose_composition_of' s d d' m1 m2.

  Let compose_identity_of' x
  : c_morphism_of (identity x) = identity (c_object_of x).
  Proof.
    rewrite <- !identity_of.
    reflexivity.
  Defined.
  Definition compose_identity_of x
    := Eval cbv beta iota zeta delta
            [compose_identity_of' internal_paths_rew] in
        @compose_identity_of' x.

  Global Arguments compose_composition_of / .
  Global Arguments compose_identity_of / .
  Global Arguments compose_composition_of : simpl never.
  Global Arguments compose_identity_of : simpl never.

  Definition compose : Functor C E
    := Build_Functor
         C E
         (fun c => G (F c))
         (fun _ _ m => morphism_of G (morphism_of F m))
         compose_composition_of
         compose_identity_of.
End composition.

Global Arguments compose_composition_of / .
Global Arguments compose_identity_of / .

Module Export FunctorCompositionCoreNotations.
  Infix "o" := compose : functor_scope.
End FunctorCompositionCoreNotations.


==> anc/HoTT/theories/categories/Functor/Composition/Functorial.timing <==
Chars 46 - 115 [Require~Import~Category.Core~F...] 0.227 secs (0.004u,0.096s)
Chars 116 - 195 [Require~Import~Functor.Composi...] 0.144 secs (0.004u,0.06s)
Chars 196 - 360 [Require~Import~Category.Prod~F...] 1.107 secs (0.04u,0.504s)
Chars 361 - 404 [Require~Import~NaturalTransfor...] 0.056 secs (0.u,0.032s)
Chars 406 - 432 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 433 - 456 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 457 - 485 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 486 - 510 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 621 - 652 [Section~functorial_composition...] 0. secs (0.u,0.s)
Chars 655 - 673 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 676 - 701 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 704 - 729 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.004u,0.s)
Chars 732 - 757 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 761 - 807 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 811 - 1174 [Definition~compose_functor_mor...] 0.106 secs (0.052u,0.052s)
Chars 1178 - 1251 [Definition~compose_functor~:~o...] 0.061 secs (0.036u,0.02s)
Chars 1254 - 1260 [Proof.] 0. secs (0.u,0.s)
Chars 1265 - 1578 [refine~~(Build_Functor~(C~->~D...] 0.687 secs (0.536u,0.152s)
Chars 1581 - 1589 [Defined.] 0.024 secs (0.024u,0.s)
Chars 1593 - 1742 [Definition~compose_functor_unc...] 0.05 secs (0.052u,0.s)
Chars 1743 - 1770 [End~functorial_composition.] 0.011 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Functor/Composition/Functorial.v <==
(** * Functoriality of functor composition *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core NaturalTransformation.Composition.Core.
Require Import Category.Prod FunctorCategory.Core NaturalTransformation.Composition.Functorial NaturalTransformation.Composition.Laws ExponentialLaws.Law4.Functors.
Require Import NaturalTransformation.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** * Construction of the functor [_∘_ : (C → D) × (D → E) → (C → E)] and it's curried variant *)
Section functorial_composition.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Local Open Scope natural_transformation_scope.

  Definition compose_functor_morphism_of
             s d (m : morphism (C -> D) s d)
  : morphism ((D -> E) -> (C -> E))
             (whiskerR_functor _ s)
             (whiskerR_functor _ d)
    := Build_NaturalTransformation
         (whiskerR_functor E s)
         (whiskerR_functor E d)
         (fun x => x oL m)
         (fun _ _ _ => exchange_whisker _ _).

  Definition compose_functor : object ((C -> D) -> ((D -> E) -> (C -> E))).
  Proof.
    refine (Build_Functor
              (C -> D) ((D -> E) -> (C -> E))
              (@whiskerR_functor _ _ _ _)
              compose_functor_morphism_of
              _
              _);
    abstract (
        path_natural_transformation;
        rewrite ?composition_of, ?identity_of;
        reflexivity
      ).
  Defined.

  Definition compose_functor_uncurried
  : object ((C -> D) * (D -> E) -> (C -> E))
    := ExponentialLaws.Law4.Functors.functor _ _ _ compose_functor.
End functorial_composition.


==> anc/HoTT/theories/categories/Functor/Composition/Laws.timing <==
Chars 44 - 128 [Require~Import~Category.Core~F...] 0.384 secs (0.u,0.136s)
Chars 129 - 158 [Require~Import~Functor.Paths.] 0.6 secs (0.024u,0.204s)
Chars 160 - 186 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 187 - 210 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 211 - 239 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 240 - 264 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 266 - 298 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 300 - 324 [Section~identity_lemmas.] 0. secs (0.u,0.s)
Chars 327 - 352 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 355 - 380 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 384 - 402 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 406 - 437 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 639 - 698 [Lemma~left_identity~(F~:~Funct...] 0.001 secs (0.u,0.s)
Chars 701 - 707 [Proof.] 0. secs (0.003u,0.s)
Chars 712 - 728 [by~path_functor.] 0.033 secs (0.02u,0.012s)
Chars 731 - 739 [Defined.] 0.025 secs (0.012u,0.012s)
Chars 786 - 846 [Lemma~right_identity~(F~:~Func...] 0.002 secs (0.u,0.s)
Chars 849 - 855 [Proof.] 0. secs (0.u,0.s)
Chars 860 - 876 [by~path_functor.] 0.034 secs (0.028u,0.004s)
Chars 879 - 887 [Defined.] 0.023 secs (0.016u,0.004s)
Chars 953 - 1097 [Definition~left_identity_fst~F...] 0.061 secs (0.036u,0.024s)
Chars 1101 - 1247 [Definition~right_identity_fst~...] 0.062 secs (0.028u,0.032s)
Chars 1248 - 1268 [End~identity_lemmas.] 0.007 secs (0.004u,0.s)
Chars 1270 - 1325 [Hint~Rewrite~~@left_identity~@...] 0.014 secs (0.012u,0.s)
Chars 1326 - 1380 [Hint~Rewrite~~@left_identity~@...] 0.014 secs (0.004u,0.004s)
Chars 1381 - 1446 [Hint~Immediate~@left_identity~...] 0.012 secs (0.008u,0.004s)
Chars 1448 - 1475 [Section~composition_lemmas.] 0. secs (0.u,0.s)
Chars 1478 - 1501 [Context~~`{H0~:~Funext}.] 0. secs (0.u,0.s)
Chars 1505 - 1530 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 1533 - 1558 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1561 - 1586 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1589 - 1614 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 1618 - 1649 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 1717 - 1829 [Lemma~associativity~(F~:~Funct...] 0.004 secs (0.u,0.s)
Chars 1832 - 1838 [Proof.] 0. secs (0.u,0.s)
Chars 1843 - 1859 [by~path_functor.] 0.068 secs (0.056u,0.012s)
Chars 1862 - 1870 [Defined.] 0.049 secs (0.02u,0.028s)
Chars 1921 - 2082 [Definition~associativity_fst~F...] 0.153 secs (0.112u,0.04s)
Chars 2083 - 2106 [End~composition_lemmas.] 0.005 secs (0.004u,0.s)
Chars 2108 - 2155 [Hint~Resolve~@associativity:~c...] 0.012 secs (0.004u,0.004s)
Chars 2157 - 2195 [Arguments~associativity~:~.] 0. secs (0.004u,0.s)
Chars 2196 - 2234 [Arguments~left_identity~:~.] 0. secs (0.u,0.s)
Chars 2235 - 2274 [Arguments~right_identity~:~.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Composition/Laws.v <==
(** * Laws about composition of functors *)
Require Import Category.Core Functor.Core Functor.Composition.Core Functor.Identity.
Require Import Functor.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section identity_lemmas.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Context `{Funext}.

  Local Open Scope functor_scope.

  (** ** left identity : [1 ∘ F = F] *)
  (** If we had that [match (p : a = b) in (_ = y) return (a = y) with idpath => idpath end ≡ p] (a form of eta for paths), this would be judgemental. *)
  Lemma left_identity (F : Functor D C) : identity _ o F = F.
  Proof.
    by path_functor.
  Defined.

  (** ** right identity : [F ∘ 1 = F] *)
  Lemma right_identity (F : Functor C D) : F o identity _ = F.
  Proof.
    by path_functor.
  Defined.

  (** ** Action of left and right identity laws on objects *)
  Definition left_identity_fst F
  : ap object_of (left_identity F) = idpath
    := @path_functor'_sig_fst _ _ _ (identity C o F) F 1%path 1%path.

  Definition right_identity_fst F
  : ap object_of (right_identity F) = idpath
    := @path_functor'_sig_fst _ _ _ (F o identity C) F 1%path 1%path.
End identity_lemmas.

Hint Rewrite @left_identity @right_identity : category.
Hint Rewrite @left_identity @right_identity : functor.
Hint Immediate @left_identity @right_identity : category functor.

Section composition_lemmas.
  Context `{H0 : Funext}.

  Variable B : PreCategory.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Local Open Scope functor_scope.

  (** ** associativity : [(H ∘ G) ∘ F = H ∘ (G ∘ F)] *)
  Lemma associativity
        (F : Functor B C) (G : Functor C D) (H : Functor D E)
  : (H o G) o F = H o (G o F).
  Proof.
    by path_functor.
  Defined.

  (** ** Action of associativity on objects *)
  Definition associativity_fst F G H
  : ap object_of (associativity F G H) = idpath
    := @path_functor'_sig_fst _ _ _ ((H o G) o F) (H o (G o F)) 1%path 1%path.
End composition_lemmas.

Hint Resolve @associativity : category functor.

Arguments associativity : simpl never.
Arguments left_identity : simpl never.
Arguments right_identity : simpl never.


==> anc/HoTT/theories/categories/Functor/Core.timing <==
Chars 33 - 62 [Require~Import~Category.Core.] 0.032 secs (0.008u,0.016s)
Chars 64 - 90 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 91 - 114 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 115 - 143 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 144 - 168 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 170 - 211 [Delimit~Scope~functor_scope~wi...] 0. secs (0.u,0.s)
Chars 213 - 245 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 247 - 263 [Section~Functor.] 0. secs (0.u,0.s)
Chars 266 - 291 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 294 - 319 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 960 - 1488 [Record~Functor~~:=~~{object_of...] 0.026 secs (0.02u,0.008s)
Chars 1489 - 1501 [End~Functor.] 0.008 secs (0.008u,0.s)
Chars 1503 - 1541 [Bind~Scope~functor_scope~with~...] 0. secs (0.u,0.s)
Chars 1543 - 1579 [Create~HintDb~functor~discrimi...] 0. secs (0.u,0.s)
Chars 1581 - 1603 [Arguments~Functor~C~D.] 0. secs (0.u,0.s)
Chars 1604 - 1691 [Arguments~object_of~{C%categor...] 0. secs (0.u,0.s)
Chars 1692 - 1805 [Arguments~morphism_of~[C%categ...] 0. secs (0.u,0.s)
Chars 1807 - 1859 [Arguments~composition_of~[C]~[...] 0. secs (0.004u,0.s)
Chars 1860 - 1901 [Arguments~identity_of~[C]~[D]~...] 0. secs (0.u,0.s)
Chars 1903 - 1938 [Module~Export~FunctorCoreNotat...] 0. secs (0.u,0.s)
Chars 2002 - 2108 [Local~Notation~"C~-->~D"~:=~(F...] 0. secs (0.u,0.s)
Chars 2111 - 2211 [Notation~"F~'_0'~x"~:=~(object...] Identifier '_0' now a keyword
0. secs (0.u,0.s)
Chars 2214 - 2304 [Notation~"F~'_1'~m"~:=~(morphi...] Identifier '_1' now a keyword
0. secs (0.u,0.s)
Chars 2305 - 2330 [End~FunctorCoreNotations.] 0. secs (0.u,0.s)
Chars 2332 - 2393 [Hint~Resolve~@composition_of~@...] 0.001 secs (0.004u,0.s)
Chars 2394 - 2431 [Hint~Rewrite~~@identity_of~:~c...] 0.001 secs (0.u,0.s)
Chars 2432 - 2468 [Hint~Rewrite~~@identity_of~:~f...] 0.001 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Functor/Core.v <==
(** * Definition of a functor *)
Require Import Category.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Delimit Scope functor_scope with functor.

Local Open Scope morphism_scope.

Section Functor.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** Quoting from the lecture notes for MIT's 18.705, Commutative Algebra:

      A map of categories is known as a functor. Namely, given
      categories [C] and [C'], a (covariant) functor [F : C -> C'] is
      a rule that assigns to each object [A] of [C] an object [F A] of
      [C'] and to each map [m : A -> B] of [C] a map [F m : F A -> F
      B] of [C'] preserving composition and identity; that is,

     (1) [F (m' ∘ m) = (F m') ∘ (F m)] for maps [m : A -> B] and [m' :
         B -> C] of [C], and

     (2) [F (id A) = id (F A)] for any object [A] of [C], where [id A]
         is the identity morphism of [A]. **)

  Record Functor :=
    {
      object_of :> C -> D;
      morphism_of : forall s d, morphism C s d
                                -> morphism D (object_of s) (object_of d);
      composition_of : forall s d d'
                              (m1 : morphism C s d) (m2: morphism C d d'),
                         morphism_of _ _ (m2 o m1)
                         = (morphism_of _ _ m2) o (morphism_of _ _ m1);
      identity_of : forall x, morphism_of _ _ (identity x)
                              = identity (object_of x)
    }.
End Functor.

Bind Scope functor_scope with Functor.

Create HintDb functor discriminated.

Arguments Functor C D.
Arguments object_of {C%category D%category} F%functor c%object : rename, simpl nomatch.
Arguments morphism_of [C%category] [D%category] F%functor [s%object d%object] m%morphism : rename, simpl nomatch.

Arguments composition_of [C D] F _ _ _ _ _ : rename.
Arguments identity_of [C D] F _ : rename.

Module Export FunctorCoreNotations.
  (** Perhaps we should consider making this more global? *)
  Local Notation "C --> D" := (Functor C D) (at level 99, right associativity, y at level 200) : type_scope.
  Notation "F '_0' x" := (object_of F x) (at level 10, no associativity, only parsing) : object_scope.
  Notation "F '_1' m" := (morphism_of F m) (at level 10, no associativity) : morphism_scope.
End FunctorCoreNotations.

Hint Resolve @composition_of @identity_of : category functor.
Hint Rewrite @identity_of : category.
Hint Rewrite @identity_of : functor.


==> anc/HoTT/theories/categories/Functor/Dual.timing <==
Chars 27 - 49 [Require~Category.Dual.] 0.62 secs (0.032u,0.284s)
Chars 50 - 93 [Import~Category.Dual.CategoryD...] 0. secs (0.u,0.s)
Chars 94 - 136 [Require~Import~Category.Core~F...] 0.115 secs (0.003u,0.044s)
Chars 138 - 164 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 165 - 188 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 189 - 217 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 218 - 242 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 244 - 276 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 369 - 386 [Section~opposite.] 0. secs (0.u,0.s)
Chars 389 - 414 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 417 - 442 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 446 - 750 [Definition~opposite~(F~:~Funct...] 0.02 secs (0.012u,0.004s)
Chars 846 - 1144 [Definition~opposite_inv~(F~:~F...] 0.022 secs (0.003u,0.016s)
Chars 1145 - 1158 [End~opposite.] 0.001 secs (0.004u,0.s)
Chars 1160 - 1215 [Local~Notation~"F~^op"~:=~(opp...] 0. secs (0.u,0.s)
Chars 1216 - 1289 [Local~Notation~"F~^op'"~:=~(op...] 0. secs (0.u,0.s)
Chars 1291 - 1319 [Section~opposite_involutive.] 0. secs (0.u,0.s)
Chars 1322 - 1353 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 1357 - 1418 [Local~Notation~op_op_id~:=~Cat...] 0. secs (0.u,0.s)
Chars 1473 - 1658 [Lemma~opposite_involutive~C~D~...] 0.005 secs (0.004u,0.s)
Chars 1661 - 1667 [Proof.] 0. secs (0.u,0.s)
Chars 1672 - 1702 [destruct~F,~C,~D;~reflexivity....] 0.146 secs (0.088u,0.056s)
Chars 1705 - 1713 [Defined.] 0.047 secs (0.04u,0.008s)
Chars 1717 - 1775 [Lemma~opposite_law~C~D~(F~:~Fu...] 0.002 secs (0.u,0.s)
Chars 1778 - 1784 [Proof.] 0. secs (0.u,0.s)
Chars 1789 - 1813 [destruct~F;~reflexivity.] 0.022 secs (0.008u,0.012s)
Chars 1816 - 1824 [Defined.] 0.006 secs (0.u,0.004s)
Chars 1828 - 1893 [Lemma~opposite'_law~C~D~(F~:~F...] 0.003 secs (0.004u,0.s)
Chars 1896 - 1902 [Proof.] 0. secs (0.u,0.s)
Chars 1907 - 1931 [destruct~F;~reflexivity.] 0.026 secs (0.012u,0.012s)
Chars 1934 - 1942 [Defined.] 0.01 secs (0.007u,0.s)
Chars 1943 - 1967 [End~opposite_involutive.] 0.006 secs (0.004u,0.s)
Chars 1969 - 2004 [Module~Export~FunctorDualNotat...] 0. secs (0.u,0.s)
Chars 2007 - 2056 [Notation~"F~^op"~:=~(opposite~...] 0. secs (0.u,0.s)
Chars 2059 - 2126 [Notation~"F~^op'"~:=~(opposite...] 0. secs (0.u,0.s)
Chars 2127 - 2152 [End~FunctorDualNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Dual.v <==
(** * Opposite functors *)
Require Category.Dual.
Import Category.Dual.CategoryDualNotations.
Require Import Category.Core Functor.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

(** ** Definition of [Fᵒᵖ], and a variant for stripping [ᵒᵖ]s off of categories *)
Section opposite.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition opposite (F : Functor C D) : Functor C^op D^op
    := Build_Functor (C^op) (D^op)
                     (object_of F)
                     (fun s d => morphism_of F (s := d) (d := s))
                     (fun d' d s m1 m2 => composition_of F s d d' m2 m1)
                     (identity_of F).

  (** I wish Coq had η conversion for records, so we wouldn't need this
      nonsense. *)
  Definition opposite_inv (F : Functor C^op D^op) : Functor C D
    := Build_Functor C D
                     (object_of F)
                     (fun s d => morphism_of F (s := d) (d := s))
                     (fun d' d s m1 m2 => composition_of F s d d' m2 m1)
                     (identity_of F).
End opposite.

Local Notation "F ^op" := (opposite F) : functor_scope.
Local Notation "F ^op'" := (opposite_inv F) (at level 3) : functor_scope.

Section opposite_involutive.
  Local Open Scope functor_scope.

  Local Notation op_op_id := Category.Dual.opposite_involutive.

  (** ** [ᵒᵖ] is propositionally involutive *)
  Lemma opposite_involutive C D (F : Functor C D)
  : match op_op_id C in (_ = C), op_op_id D in (_ = D) return Functor C D with
      | idpath, idpath => ((F^op)^op)%functor
    end = F.
  Proof.
    destruct F, C, D; reflexivity.
  Defined.

  Lemma opposite_law C D (F : Functor C D)
  : F^op^op' = F.
  Proof.
    destruct F; reflexivity.
  Defined.

  Lemma opposite'_law C D (F : Functor C^op D^op)
  : F^op'^op = F.
  Proof.
    destruct F; reflexivity.
  Defined.
End opposite_involutive.

Module Export FunctorDualNotations.
  Notation "F ^op" := (opposite F) : functor_scope.
  Notation "F ^op'" := (opposite_inv F) (at level 3) : functor_scope.
End FunctorDualNotations.


==> anc/HoTT/theories/categories/Functor/Functor.timing <==
Chars 106 - 139 [Require~Export~Functor.Notatio...] 0.849 secs (0.036u,0.62s)
Chars 162 - 183 [Require~Functor.Core.] 0.024 secs (0.u,0.02s)
Chars 206 - 239 [Require~Functor.Composition.Co...] 0.023 secs (0.u,0.02s)
Chars 256 - 277 [Require~Functor.Dual.] 0.022 secs (0.u,0.016s)
Chars 297 - 322 [Require~Functor.Identity.] 0.024 secs (0.u,0.02s)
Chars 362 - 384 [Require~Functor.Paths.] 0.02 secs (0.u,0.016s)
Chars 412 - 433 [Require~Functor.Prod.] 0.021 secs (0.u,0.016s)
Chars 463 - 483 [Require~Functor.Sum.] 0.019 secs (0.u,0.016s)
Chars 525 - 552 [Require~Functor.Attributes.] 0.392 secs (0.024u,0.272s)
Chars 631 - 657 [Require~Functor.Pointwise.] 0.045 secs (0.u,0.032s)
Chars 659 - 692 [Include~~Functor.Composition.C...] 0. secs (0.u,0.s)
Chars 693 - 714 [Include~~Functor.Core.] 0.001 secs (0.u,0.s)
Chars 715 - 736 [Include~~Functor.Dual.] 0. secs (0.u,0.s)
Chars 737 - 762 [Include~~Functor.Identity.] 0. secs (0.u,0.s)
Chars 763 - 785 [Include~~Functor.Paths.] 0.002 secs (0.u,0.s)
Chars 786 - 807 [Include~~Functor.Prod.] 0. secs (0.004u,0.s)
Chars 808 - 828 [Include~~Functor.Sum.] 0. secs (0.u,0.s)
Chars 829 - 856 [Include~~Functor.Attributes.] 0.01 secs (0.004u,0.004s)
Chars 857 - 883 [Include~~Functor.Pointwise.] 0.001 secs (0.u,0.s)
Chars 1059 - 1071 [Module~Prod.] 0. secs (0.u,0.s)
Chars 1074 - 1100 [Require~Functor.Prod.Prod.] 0.499 secs (0.044u,0.336s)
Chars 1103 - 1129 [Include~~Functor.Prod.Prod.] 0.015 secs (0.012u,0.004s)
Chars 1130 - 1139 [End~Prod.] 0.119 secs (0.072u,0.044s)
Chars 1141 - 1158 [Module~Pointwise.] 0. secs (0.u,0.s)
Chars 1161 - 1197 [Require~Functor.Pointwise.Poin...] 0.115 secs (0.u,0.084s)
Chars 1200 - 1236 [Include~~Functor.Pointwise.Poi...] 0. secs (0.u,0.s)
Chars 1237 - 1251 [End~Pointwise.] 0.001 secs (0.u,0.s)
Chars 1253 - 1272 [Module~Composition.] 0. secs (0.u,0.s)
Chars 1275 - 1315 [Require~Functor.Composition.Co...] 0.033 secs (0.u,0.024s)
Chars 1318 - 1358 [Include~~Functor.Composition.C...] 0.013 secs (0.004u,0.008s)
Chars 1359 - 1375 [End~Composition.] 0.012 secs (0.u,0.012s)


==> anc/HoTT/theories/categories/Functor/Functor.v <==
(** * Functors *)
(** Since there are only notations in [Functor.Notations], we can just export those. *)
Require Export Functor.Notations.

(** ** Definition *)
Require Functor.Core.
(** ** Composition *)
Require Functor.Composition.Core.
(** ** Duals *)
Require Functor.Dual.
(** ** Identity *)
Require Functor.Identity.
(** ** Classification of path space *)
Require Functor.Paths.
(** ** Product functors *)
Require Functor.Prod.
(** ** Coproduct functors *)
Require Functor.Sum.
(** ** Full, Faithful, Fully Faithful *)
Require Functor.Attributes.
(** ** Pointwise functors (functoriality of functor category construction) *)
Require Functor.Pointwise.

Include Functor.Composition.Core.
Include Functor.Core.
Include Functor.Dual.
Include Functor.Identity.
Include Functor.Paths.
Include Functor.Prod.
Include Functor.Sum.
Include Functor.Attributes.
Include Functor.Pointwise.
(** We don't want to make utf-8 notations the default, so we don't export them. *)

(** Since [Prod] is a separate sub-directory, we need to re-create the module structure *)
Module Prod.
  Require Functor.Prod.Prod.
  Include Functor.Prod.Prod.
End Prod.

Module Pointwise.
  Require Functor.Pointwise.Pointwise.
  Include Functor.Pointwise.Pointwise.
End Pointwise.

Module Composition.
  Require Functor.Composition.Composition.
  Include Functor.Composition.Composition.
End Composition.


==> anc/HoTT/theories/categories/Functor/Identity.timing <==
Chars 26 - 68 [Require~Import~Category.Core~F...] 0.131 secs (0.008u,0.052s)
Chars 70 - 96 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 97 - 120 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 121 - 149 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 150 - 174 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 176 - 193 [Section~identity.] 0. secs (0.u,0.s)
Chars 263 - 482 [Definition~identity~C~:~Functo...] 0.005 secs (0.003u,0.s)
Chars 483 - 496 [End~identity.] 0. secs (0.u,0.s)
Chars 498 - 537 [Module~Export~FunctorIdentityN...] 0. secs (0.u,0.s)
Chars 540 - 585 [Notation~"1"~:=~(identity~_)~:...] 0. secs (0.u,0.s)
Chars 586 - 615 [End~FunctorIdentityNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Identity.v <==
(** * Identity functor *)
Require Import Category.Core Functor.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Section identity.
  (** There is an identity functor.  It does the obvious thing. *)
  Definition identity C : Functor C C
    := Build_Functor C C
                     (fun x => x)
                     (fun _ _ x => x)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).
End identity.

Module Export FunctorIdentityNotations.
  Notation "1" := (identity _) : functor_scope.
End FunctorIdentityNotations.


==> anc/HoTT/theories/categories/Functor/Notations.timing <==
Chars 32 - 72 [Require~Functor.Composition.Co...] 1.288 secs (0.048u,0.516s)
Chars 73 - 94 [Require~Functor.Core.] 0.055 secs (0.u,0.024s)
Chars 95 - 116 [Require~Functor.Dual.] 0.258 secs (0.016u,0.092s)
Chars 117 - 142 [Require~Functor.Identity.] 0.056 secs (0.u,0.024s)
Chars 143 - 164 [Require~Functor.Prod.] 0.126 secs (0.u,0.052s)
Chars 165 - 185 [Require~Functor.Sum.] 0.141 secs (0.u,0.06s)
Chars 187 - 255 [Include~~Functor.Composition.C...] 0. secs (0.u,0.s)
Chars 256 - 298 [Include~~Functor.Core.FunctorC...] 0. secs (0.u,0.s)
Chars 299 - 341 [Include~~Functor.Dual.FunctorD...] 0. secs (0.u,0.s)
Chars 342 - 392 [Include~~Functor.Identity.Func...] 0. secs (0.u,0.s)
Chars 393 - 435 [Include~~Functor.Prod.FunctorP...] 0. secs (0.u,0.s)
Chars 436 - 476 [Include~~Functor.Sum.FunctorSu...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Notations.v <==
(** * Notations for functors *)
Require Functor.Composition.Composition.
Require Functor.Core.
Require Functor.Dual.
Require Functor.Identity.
Require Functor.Prod.
Require Functor.Sum.

Include Functor.Composition.Composition.FunctorCompositionNotations.
Include Functor.Core.FunctorCoreNotations.
Include Functor.Dual.FunctorDualNotations.
Include Functor.Identity.FunctorIdentityNotations.
Include Functor.Prod.FunctorProdNotations.
Include Functor.Sum.FunctorSumNotations.


==> anc/HoTT/theories/categories/Functor/Paths.timing <==
Chars 51 - 93 [Require~Import~Category.Core~F...] 0.137 secs (0.008u,0.064s)
Chars 94 - 186 [Require~Import~HProp~HoTT.Tact...] 0.467 secs (0.016u,0.28s)
Chars 188 - 214 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 215 - 238 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 239 - 267 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 268 - 292 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 294 - 326 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 327 - 358 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 360 - 381 [Section~path_functor.] 0. secs (0.u,0.s)
Chars 384 - 402 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 406 - 431 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 434 - 459 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 463 - 492 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 496 - 847 [Local~Notation~functor_sig_T~:...] 0. secs (0.u,0.s)
Chars 931 - 989 [Lemma~equiv_sig_functor~:~func...] 0.009 secs (0.008u,0.s)
Chars 992 - 998 [Proof.] 0. secs (0.u,0.s)
Chars 1003 - 1107 [issig~(@Build_Functor~C~D)~(@o...] 1.415 secs (1.236u,0.18s)
Chars 1110 - 1118 [Defined.] 0.658 secs (0.652u,0.008s)
Chars 1370 - 1639 [Local~Notation~path_functor'_T...] 0. secs (0.u,0.s)
Chars 2579 - 2659 [Definition~path_functor'_sig~(...] 0.006 secs (0.008u,0.s)
Chars 2662 - 2668 [Proof.] 0. secs (0.u,0.s)
Chars 2673 - 2686 [intros~(?,~?).] 0.019 secs (0.02u,0.s)
Chars 2691 - 2717 [destruct~F,~G;~simpl~in~*.] 0.052 secs (0.052u,0.s)
Chars 2722 - 2744 [path_induction;~simpl.] 0.057 secs (0.06u,0.s)
Chars 2749 - 2794 [f_ap;~eapply~@center;~abstract...] 0.216 secs (0.216u,0.s)
Chars 2797 - 2805 [Defined.] 0.085 secs (0.084u,0.s)
Chars 2854 - 2948 [Lemma~path_functor'_sig_fst~F~...] 0.012 secs (0.016u,0.s)
Chars 2951 - 2957 [Proof.] 0. secs (0.u,0.s)
Chars 2962 - 2988 [destruct~F,~G;~simpl~in~*.] 0.129 secs (0.128u,0.s)
Chars 2993 - 3015 [path_induction_hammer.] 0.552 secs (0.548u,0.004s)
Chars 3018 - 3022 [Qed.] 0.258 secs (0.252u,0.004s)
Chars 3068 - 3154 [Lemma~path_functor'_sig_idpath...] 0.012 secs (0.016u,0.s)
Chars 3157 - 3163 [Proof.] 0. secs (0.u,0.s)
Chars 3168 - 3191 [destruct~F;~simpl~in~*.] 0.039 secs (0.04u,0.s)
Chars 3196 - 3220 [rewrite~!(contr~idpath).] 0.099 secs (0.1u,0.s)
Chars 3225 - 3237 [reflexivity.] 0.005 secs (0.004u,0.s)
Chars 3240 - 3244 [Qed.] 0.082 secs (0.08u,0.s)
Chars 3338 - 3539 [Definition~path_functor'_sig_i...] 0.032 secs (0.032u,0.s)
Chars 3597 - 3813 [Lemma~path_functor'~(F~G~:~Fun...] 0.005 secs (0.003u,0.s)
Chars 3816 - 3822 [Proof.] 0. secs (0.u,0.s)
Chars 3827 - 3834 [intros.] 0.003 secs (0.004u,0.s)
Chars 3839 - 3863 [apply~path_functor'_sig.] 0.003 secs (0.004u,0.s)
Chars 3868 - 3888 [esplit;~eassumption.] 0.009 secs (0.012u,0.s)
Chars 3891 - 3899 [Defined.] 0.015 secs (0.016u,0.s)
Chars 4007 - 4340 [Lemma~path_functor~(F~G~:~Func...] 0.008 secs (0.008u,0.s)
Chars 4343 - 4349 [Proof.] 0. secs (0.u,0.s)
Chars 4354 - 4361 [intros.] 0.004 secs (0.004u,0.s)
Chars 4366 - 4414 [eapply~(path_functor'~F~G~(pat...] 0.007 secs (0.008u,0.s)
Chars 4419 - 4464 [repeat~(apply~path_forall;~int...] 0.039 secs (0.04u,0.s)
Chars 4467 - 4475 [Defined.] 0.03 secs (0.032u,0.s)
Chars 4539 - 4623 [Lemma~equiv_path_functor'_sig~...] 0.006 secs (0.008u,0.s)
Chars 4626 - 4632 [Proof.] 0. secs (0.u,0.s)
Chars 4637 - 4744 [apply~~(equiv_adjointify~(@pat...] 0.026 secs (0.028u,0.s)
Chars 4749 - 4750 [-~] 0. secs (0.u,0.s)
Chars 4751 - 4755 [hnf.] 0. secs (0.u,0.s)
Chars 4762 - 4772 [intros~().] 0.008 secs (0.008u,0.s)
Chars 4779 - 4810 [apply~path_functor'_sig_idpath...] 0.009 secs (0.012u,0.s)
Chars 4815 - 4816 [-~] 0. secs (0.u,0.s)
Chars 4817 - 4821 [hnf.] 0. secs (0.u,0.s)
Chars 4828 - 4841 [intros~(?,~?).] 0.052 secs (0.052u,0.s)
Chars 4848 - 4875 [apply~path_sigma_uncurried.] 0.034 secs (0.036u,0.s)
Chars 4882 - 4919 [exists~(path_functor'_sig_fst~...] 0.269 secs (0.264u,0.s)
Chars 4926 - 4943 [exact~(center~_).] 0.791 secs (0.784u,0.004s)
Chars 4946 - 4954 [Defined.] 0.264 secs (0.264u,0.s)
Chars 5052 - 5167 [Global~Instance~trunc_functor~...] 0.002 secs (0.u,0.s)
Chars 5170 - 5176 [Proof.] 0. secs (0.u,0.s)
Chars 5181 - 5232 [eapply~trunc_equiv';~[~exact~e...] 0.003 secs (0.003u,0.s)
Chars 5237 - 5291 [induction~n;~simpl;~intros;~ty...] 0.353 secs (0.348u,0.008s)
Chars 5294 - 5298 [Qed.] 0.128 secs (0.128u,0.s)
Chars 5299 - 5316 [End~path_functor.] 0.119 secs (0.12u,0.s)
Chars 5368 - 5564 [Ltac~path_functor~:=~~~repeat~...] 0. secs (0.u,0.s)
Chars 5566 - 5615 [Arguments~path_functor'_sig~:~...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Paths.v <==
(** * Classification of path spaces of functors *)
Require Import Category.Core Functor.Core.
Require Import HProp HoTT.Tactics Equivalences PathGroupoids types.Sigma Trunc types.Record.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.
Local Open Scope functor_scope.

Section path_functor.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.

  Local Open Scope equiv_scope.

  Local Notation functor_sig_T :=
    { OO : C -> D
    | { MO : forall s d, morphism C s d -> morphism D (OO s) (OO d)
      | { FCO : forall s d d' (m1 : morphism C s d) (m2 : morphism C d d'),
                  MO _ _ (m2 o m1) = MO d d' m2 o MO s d m1
        | forall x,
            MO x x (identity x) = identity (OO x) } } }
      (only parsing).

  (** ** Equivalence between the record and sigma-type versions of a functor *)
  Lemma equiv_sig_functor
  : functor_sig_T <~> Functor C D.
  Proof.
    issig (@Build_Functor C D) (@object_of C D) (@morphism_of C D) (@composition_of C D) (@identity_of C D).
  Defined.

  (** We could leave it at that and be done with it, but we want a more convenient form for actually constructing paths between functors.  For this, we write a trimmed down version of something equivalent to the type of paths between functors. *)

  Local Notation path_functor'_T F G
    := { HO : object_of F = object_of G
       | transport (fun GO => forall s d, morphism C s d -> morphism D (GO s) (GO d))
                   HO
                   (morphism_of F)
         = morphism_of G }
         (only parsing).

  (** We could just go prove that the path space of [functor_sig_T] is equivalent to [path_functor'_T], but unification is far too slow to do this effectively.  So instead we explicitly classify [path_functor'_T], and provide an equivalence between it and the path space of [Functor C D]. *)

  (**
<<
  Definition equiv_path_functor'_sig_sig (F G : Functor C D)
  : path_functor'_T F G <~> (@equiv_inv _ _ _ equiv_sig_functor F
                              = @equiv_inv _ _ _ equiv_sig_functor G).
  Proof.
    etransitivity; [ | by apply equiv_path_sigma ].
    eapply @equiv_functor_sigma.
    repeat match goal with
             | [ |- appcontext[(@equiv_inv ?A ?B ?f ?H ?F).1] ]
               => change ((@equiv_inv A B f H F).1) with (object_of F)
           end.
    Time exact (isequiv_idmap (object_of F = object_of G)). (* 13.411 secs *)
  Abort.
>>
   *)

  (** ** Classify sufficient conditions to prove functors equal *)
  Definition path_functor'_sig (F G : Functor C D) : path_functor'_T F G -> F = G.
  Proof.
    intros [? ?].
    destruct F, G; simpl in *.
    path_induction; simpl.
    f_ap;
      eapply @center; abstract exact _.
  Defined.

  (** *** Said proof respects [object_of] *)
  Lemma path_functor'_sig_fst F G HO HM
  : ap object_of (@path_functor'_sig F G (HO; HM)) = HO.
  Proof.
    destruct F, G; simpl in *.
    path_induction_hammer.
  Qed.

  (** *** Said proof respects [idpath] *)
  Lemma path_functor'_sig_idpath F
  : @path_functor'_sig F F (idpath; idpath) = idpath.
  Proof.
    destruct F; simpl in *.
    rewrite !(contr idpath).
    reflexivity.
  Qed.

  (** ** Equality of functors gives rise to an inhabitant of the path-classifying-type *)
  Definition path_functor'_sig_inv (F G : Functor C D) : F = G -> path_functor'_T F G
    := fun H'
       => (ap object_of H';
           (transport_compose _ _ _ _) ^ @ apD (@morphism_of _ _) H')%path.

  (** ** Curried version of path classifying lemma *)
  Lemma path_functor' (F G : Functor C D)
  : forall HO : object_of F = object_of G,
      transport (fun GO => forall s d, morphism C s d -> morphism D (GO s) (GO d)) HO (morphism_of F) = morphism_of G
      -> F = G.
  Proof.
    intros.
    apply path_functor'_sig.
    esplit; eassumption.
  Defined.

  (** ** Curried version of path classifying lemma, using [forall] in place of equality of functions *)
  Lemma path_functor (F G : Functor C D)
  : forall HO : object_of F == object_of G,
      (forall s d m,
         transport (fun GO => forall s d, morphism C s d -> morphism D (GO s) (GO d))
                   (path_forall _ _ HO)
                   (morphism_of F)
                   s d m
         = morphism_of G m)
      -> F = G.
  Proof.
    intros.
    eapply (path_functor' F G (path_forall _ _ HO)).
    repeat (apply path_forall; intro); apply_hyp.
  Defined.

  (** ** Classify equality of functors up to equivalence *)
  Lemma equiv_path_functor'_sig (F G : Functor C D)
  : path_functor'_T F G <~> F = G.
  Proof.
    apply (equiv_adjointify (@path_functor'_sig F G)
                            (@path_functor'_sig_inv F G)).
    - hnf.
      intros [].
      apply path_functor'_sig_idpath.
    - hnf.
      intros [? ?].
      apply path_sigma_uncurried.
      exists (path_functor'_sig_fst _ _ _).
      exact (center _).
  Defined.

  (** ** If the objects in [D] are n-truncated, then so is the type of  functors [C → D] *)
  Global Instance trunc_functor `{IsTrunc n D} `{forall s d, IsTrunc n (morphism D s d)}
  : IsTrunc n (Functor C D).
  Proof.
    eapply trunc_equiv'; [ exact equiv_sig_functor | ].
    induction n;
    simpl; intros;
    typeclasses eauto.
  Qed.
End path_functor.

(** ** Tactic for proving equality of functors *)
Ltac path_functor :=
  repeat match goal with
           | _ => intro
           | _ => reflexivity
           | _ => apply path_functor'_sig; simpl
           | _ => (exists idpath)
         end.

Global Arguments path_functor'_sig : simpl never.


==> anc/HoTT/theories/categories/Functor/Pointwise.timing <==
Chars 67 - 249 [Require~Import~Category.Core~F...] 1.097 secs (0.016u,0.46s)
Chars 251 - 277 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 278 - 301 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 302 - 330 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 331 - 355 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 357 - 403 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 404 - 436 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 437 - 469 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 470 - 501 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 589 - 607 [Section~pointwise.] 0. secs (0.u,0.s)
Chars 610 - 628 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 632 - 657 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 660 - 686 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 689 - 715 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 719 - 744 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 747 - 773 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 776 - 802 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 806 - 878 [Local~Notation~pointwise_objec...] 0. secs (0.u,0.s)
Chars 881 - 957 [Local~Notation~pointwise_whisk...] 0. secs (0.u,0.s)
Chars 960 - 1036 [Local~Notation~pointwise_whisk...] 0. secs (0.u,0.s)
Chars 1129 - 1327 [Definition~pointwise_morphism_...] 0.056 secs (0.028u,0.024s)
Chars 1331 - 1550 [Definition~pointwise_whiskerL_...] 0.052 secs (0.04u,0.012s)
Chars 1554 - 1773 [Definition~pointwise_whiskerR_...] 0.051 secs (0.032u,0.02s)
Chars 1777 - 1825 [Global~Arguments~pointwise_mor...] 0. secs (0.u,0.s)
Chars 1828 - 1885 [Global~Arguments~pointwise_whi...] 0. secs (0.u,0.s)
Chars 1888 - 1945 [Global~Arguments~pointwise_whi...] 0. secs (0.u,0.s)
Chars 2048 - 2099 [Definition~pointwise~:~Functor...] 0.017 secs (0.012u,0.008s)
Chars 2102 - 2108 [Proof.] 0. secs (0.u,0.s)
Chars 2113 - 2363 [refine~~(Build_Functor~(C~->~D...] 0.39 secs (0.296u,0.096s)
Chars 2366 - 2374 [Defined.] 0.042 secs (0.036u,0.008s)
Chars 2449 - 2508 [Definition~pointwise_whiskerL~...] 0.011 secs (0.012u,0.s)
Chars 2511 - 2517 [Proof.] 0. secs (0.u,0.s)
Chars 2522 - 2789 [refine~~(Build_Functor~(C~->~D...] 0.222 secs (0.224u,0.s)
Chars 2792 - 2800 [Defined.] 0.019 secs (0.02u,0.s)
Chars 2875 - 2934 [Definition~pointwise_whiskerR~...] 0.012 secs (0.012u,0.s)
Chars 2937 - 2943 [Proof.] 0. secs (0.u,0.s)
Chars 2948 - 3215 [refine~~(Build_Functor~(C~->~D...] 0.231 secs (0.236u,0.s)
Chars 3218 - 3226 [Defined.] 0.021 secs (0.02u,0.s)
Chars 3227 - 3241 [End~pointwise.] 0.027 secs (0.024u,0.s)


==> anc/HoTT/theories/categories/Functor/Pointwise.v <==
(** * Functors between functor categories constructed pointwise *)
Require Import Category.Core Functor.Core FunctorCategory.Core NaturalTransformation.Paths Functor.Composition.Core NaturalTransformation.Core NaturalTransformation.Composition.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope natural_transformation_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.
Local Open Scope functor_scope.

(** This is the on-objects part of the functor-category construction as a functor. *)
Section pointwise.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable C' : PreCategory.
  Variable F : Functor C' C.

  Variable D : PreCategory.
  Variable D' : PreCategory.
  Variable G : Functor D D'.

  Local Notation pointwise_object_of H := (G o H o F : object (C' -> D')).
  Local Notation pointwise_whiskerL_object_of H := (G o H : object (C -> D')).
  Local Notation pointwise_whiskerR_object_of H := (H o F : object (C' -> D)).
(*  Definition pointwise_object_of : (C -> D) -> (C' -> D')
    := fun H => G o H o F.*)

  Definition pointwise_morphism_of s d (m : morphism (C -> D) s d)
  : morphism (C' -> D')
             (pointwise_object_of s)
             (pointwise_object_of d)
      := Eval simpl in G oL m oR F.

  Definition pointwise_whiskerL_morphism_of s d (m : morphism (C -> D) s d)
  : morphism (C -> D')
             (pointwise_whiskerL_object_of s)
             (pointwise_whiskerL_object_of d)
      := Eval simpl in G oL m.

  Definition pointwise_whiskerR_morphism_of s d (m : morphism (C -> D) s d)
  : morphism (C' -> D)
             (pointwise_whiskerR_object_of s)
             (pointwise_whiskerR_object_of d)
      := Eval simpl in m oR F.

  Global Arguments pointwise_morphism_of _ _ _ / .
  Global Arguments pointwise_whiskerL_morphism_of _ _ _ / .
  Global Arguments pointwise_whiskerR_morphism_of _ _ _ / .

  (** ** Construction of [pointwise : (C → D) → (C' → D')] from [C' → C] and [D → D'] *)
  Definition pointwise : Functor (C -> D) (C' -> D').
  Proof.
    refine (Build_Functor
              (C -> D) (C' -> D')
              (fun x => pointwise_object_of x)
              pointwise_morphism_of
              _
              _);
    abstract (intros; simpl; path_natural_transformation; auto with functor).
  Defined.

  (** ** Construction of [(C → D) → (C → D')] from [D → D'] *)
  Definition pointwise_whiskerL : Functor (C -> D) (C -> D').
  Proof.
    refine (Build_Functor
              (C -> D) (C -> D')
              (fun x => pointwise_whiskerL_object_of x)
              pointwise_whiskerL_morphism_of
              _
              _);
    abstract (intros; simpl; path_natural_transformation; auto with functor).
  Defined.

  (** ** Construction of [(C → D) → (C' → D)] from [C' → C] *)
  Definition pointwise_whiskerR : Functor (C -> D) (C' -> D).
  Proof.
    refine (Build_Functor
              (C -> D) (C' -> D)
              (fun x => pointwise_whiskerR_object_of x)
              pointwise_whiskerR_morphism_of
              _
              _);
    abstract (intros; simpl; path_natural_transformation; auto with functor).
  Defined.
End pointwise.


==> anc/HoTT/theories/categories/Functor/Pointwise/Pointwise.timing <==
Chars 81 - 118 [Require~Functor.Pointwise.Prop...] 0.816 secs (0.028u,0.368s)
Chars 120 - 157 [Include~~Functor.Pointwise.Pro...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Functor/Pointwise/Pointwise.v <==
(** * Pointwise functors (functoriality of the functor category construction) *)
Require Functor.Pointwise.Properties.

Include Functor.Pointwise.Properties.


==> anc/HoTT/theories/categories/Functor/Pointwise/Properties.timing <==
Chars 42 - 213 [Require~Import~Category.Core~F...] 1.37 secs (0.04u,0.612s)
Chars 214 - 269 [Require~Import~PathGroupoids~t...] 0.176 secs (0.u,0.076s)
Chars 271 - 297 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 298 - 321 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 322 - 350 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 351 - 375 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 377 - 409 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 410 - 441 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 443 - 457 [Section~parts.] 0. secs (0.u,0.s)
Chars 460 - 478 [Context~~`{Funext}.] 0. secs (0.004u,0.s)
Chars 482 - 643 [Let~transport_idmap_ap~A~(P~:~...] 0.006 secs (0.u,0.s)
Chars 770 - 2084 [Local~Ltac~functor_pointwise_t...] 0. secs (0.u,0.s)
Chars 2118 - 2138 [Section~identity_of.] 0. secs (0.u,0.s)
Chars 2143 - 2168 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2173 - 2198 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2204 - 2274 [Lemma~identity_of_helper_helpe...] 0.002 secs (0.004u,0.s)
Chars 2279 - 2285 [Proof.] 0. secs (0.u,0.s)
Chars 2292 - 2305 [path_functor.] 0.037 secs (0.032u,0.004s)
Chars 2310 - 2318 [Defined.] 0.028 secs (0.02u,0.008s)
Chars 2324 - 2468 [Definition~identity_of_helper_...] 0.057 secs (0.04u,0.02s)
Chars 2474 - 2548 [Lemma~identity_of_helper~:~(fu...] 0.003 secs (0.004u,0.s)
Chars 2553 - 2559 [Proof.] 0. secs (0.u,0.s)
Chars 2566 - 2593 [apply~path_forall;~intro~x.] 0.006 secs (0.008u,0.s)
Chars 2600 - 2632 [apply~identity_of_helper_helpe...] 0.005 secs (0.004u,0.s)
Chars 2637 - 2645 [Defined.] 0.015 secs (0.016u,0.s)
Chars 2651 - 2724 [Lemma~identity_of~:~pointwise~...] 0.013 secs (0.012u,0.s)
Chars 2729 - 2735 [Proof.] 0. secs (0.u,0.s)
Chars 2742 - 2755 [path_functor.] 0.031 secs (0.024u,0.004s)
Chars 2762 - 2788 [exists~identity_of_helper.] 0.032 secs (0.02u,0.012s)
Chars 2795 - 2821 [unfold~identity_of_helper.] 0.001 secs (0.u,0.s)
Chars 2828 - 2949 [abstract~functor_pointwise_t~i...] 2.762 secs (2.616u,0.144s)
Chars 2954 - 2962 [Defined.] 0.2 secs (0.2u,0.s)
Chars 2965 - 2981 [End~identity_of.] 0.006 secs (0.004u,0.s)
Chars 3018 - 3041 [Section~composition_of.] 0. secs (0.u,0.s)
Chars 3046 - 3071 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3076 - 3101 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3106 - 3132 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 3137 - 3163 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 3168 - 3195 [Polymorphic~Variable~C''~:~Pre...] 0. secs (0.u,0.s)
Chars 3200 - 3227 [Polymorphic~Variable~D''~:~Pre...] 0. secs (0.u,0.s)
Chars 3233 - 3262 [Polymorphic~Variable~F'~:~Func...] 0. secs (0.u,0.s)
Chars 3267 - 3293 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.004u,0.s)
Chars 3298 - 3324 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3329 - 3358 [Polymorphic~Variable~G'~:~Func...] 0. secs (0.u,0.s)
Chars 3364 - 3471 [Lemma~composition_of_helper_he...] 0.005 secs (0.u,0.s)
Chars 3476 - 3482 [Proof.] 0. secs (0.u,0.s)
Chars 3489 - 3502 [path_functor.] 0.09 secs (0.088u,0.s)
Chars 3507 - 3515 [Defined.] 0.057 secs (0.06u,0.s)
Chars 3521 - 3671 [Definition~composition_of_help...] 0.138 secs (0.136u,0.s)
Chars 3677 - 3779 [Lemma~composition_of_helper~:~...] 0.005 secs (0.004u,0.s)
Chars 3784 - 3790 [Proof.] 0. secs (0.u,0.s)
Chars 3797 - 3824 [apply~path_forall;~intro~x.] 0.013 secs (0.012u,0.s)
Chars 3831 - 3866 [apply~composition_of_helper_he...] 0.006 secs (0.004u,0.s)
Chars 3871 - 3879 [Defined.] 0.019 secs (0.02u,0.s)
Chars 3885 - 3974 [Lemma~composition_of~:~~pointw...] 0.024 secs (0.024u,0.s)
Chars 3979 - 3985 [Proof.] 0. secs (0.u,0.s)
Chars 3992 - 4005 [path_functor.] 0.204 secs (0.204u,0.s)
Chars 4012 - 4041 [exists~composition_of_helper.] 0.053 secs (0.048u,0.s)
Chars 4048 - 4077 [unfold~composition_of_helper.] 0.001 secs (0.u,0.s)
Chars 4084 - 4211 [abstract~functor_pointwise_t~c...] 7.992 secs (8.u,0.s)
Chars 4216 - 4224 [Defined.] 0.338 secs (0.336u,0.s)
Chars 4227 - 4246 [End~composition_of.] 0.021 secs (0.024u,0.s)
Chars 4247 - 4257 [End~parts.] 0.078 secs (0.076u,0.s)


==> anc/HoTT/theories/categories/Functor/Pointwise/Properties.v <==
(** * Properties of pointwise functors *)
Require Import Category.Core Functor.Core Functor.Pointwise NaturalTransformation.Core NaturalTransformation.Paths Functor.Composition.Core Functor.Identity Functor.Paths.
Require Import PathGroupoids types.Forall HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope functor_scope.

Section parts.
  Context `{Funext}.

  Let transport_idmap_ap A (P : A -> Type) x y (p : x = y) (u : P x)
  : transport idmap (ap P p) u = transport P p u
  := inverse (transport_compose idmap _ _ _).

  (** We could do this all in a big [repeat match], but we split it
      up, to shave off about two seconds per proof. *)
  Local Ltac functor_pointwise_t helper_lem_match helper_lem :=
    repeat (apply path_forall; intro);
    rewrite !transport_forall_constant, !path_forall_2_beta;
    path_natural_transformation;
    repeat match goal with
             | [ |- appcontext[components_of (transport ?P ?p ?z)] ]
               => rewrite (@ap_transport _ P _ _ _ p (fun _ => components_of) z)
           end;
    rewrite !transport_forall_constant;
    repeat match goal with
             | [ |- appcontext[transport ?P ?p ?u] ]
               => progress (rewrite <- (transport_idmap_ap P p u); simpl)
           end;
    repeat match goal with
             | [ x : _ |- appcontext[ap (fun x3 : ?T => ?f (object_of x3 ?z))] ]
               => rewrite (@ap_compose' _ _ _ (fun x3 : T => object_of x3) (fun Ox3 => f (Ox3 x)))
             | [ x : _ |- appcontext[ap (fun x3 : ?T => ?f (object_of x3 ?z) ?w)] ]
               => rewrite (@ap_compose' _ _ _ (fun x3 : T => object_of x3) (fun Ox3 => f (Ox3 x) w))
           end;
    repeat match goal with
             | _ => done
             | [ |- appcontext[fun F => @object_of ?C ?D F] ]
               => progress change (fun F => @object_of C D F) with (@object_of C D)
             | [ |- appcontext[helper_lem_match ?x] ]
               => rewrite (helper_lem x)
           end.

  (** ** respects identity *)
  Section identity_of.
    Variable C : PreCategory.
    Variable D : PreCategory.

    Lemma identity_of_helper_helper (x : Functor C D)
    : 1 o x o 1 = x.
    Proof.
      path_functor.
    Defined.

    Definition identity_of_helper_helper_object_of x
    : ap object_of (identity_of_helper_helper x) = idpath
      := path_functor'_sig_fst _ _ _.

    Lemma identity_of_helper
    : (fun x : Functor C D => 1 o x o 1) = idmap.
    Proof.
      apply path_forall; intro x.
      apply identity_of_helper_helper.
    Defined.

    Lemma identity_of
    : pointwise (identity C) (identity D) = identity _.
    Proof.
      path_functor.
      exists identity_of_helper.
      unfold identity_of_helper.
      abstract functor_pointwise_t
               identity_of_helper_helper
               identity_of_helper_helper_object_of.
    Defined.
  End identity_of.

  (** ** respects composition *)
  Section composition_of.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable C' : PreCategory.
    Variable D' : PreCategory.
    Variable C'' : PreCategory.
    Variable D'' : PreCategory.

    Variable F' : Functor C' C''.
    Variable G : Functor D D'.
    Variable F : Functor C C'.
    Variable G' : Functor D' D''.

    Lemma composition_of_helper_helper (x : Functor C'' D)
    : G' o G o x o (F' o F) = G' o (G o x o F') o F.
    Proof.
      path_functor.
    Defined.

    Definition composition_of_helper_helper_object_of x
    : ap object_of (composition_of_helper_helper x) = idpath
      := path_functor'_sig_fst _ _ _.

    Lemma composition_of_helper
    : (fun x => G' o G o x o (F' o F)) = (fun x => G' o (G o x o F') o F).
    Proof.
      apply path_forall; intro x.
      apply composition_of_helper_helper.
    Defined.

    Lemma composition_of
    : pointwise (F' o F) (G' o G) = pointwise F G' o pointwise F' G.
    Proof.
      path_functor.
      exists composition_of_helper.
      unfold composition_of_helper.
      abstract functor_pointwise_t
               composition_of_helper_helper
               composition_of_helper_helper_object_of.
    Defined.
  End composition_of.
End parts.


==> anc/HoTT/theories/categories/Functor/Prod.timing <==
Chars 47 - 128 [Require~Import~Category.Core~F...] 0.638 secs (0.016u,0.22s)
Chars 129 - 158 [Require~Import~Functor.Paths.] 0.407 secs (0.012u,0.152s)
Chars 159 - 185 [Require~Import~types.Prod.] 0.058 secs (0.u,0.024s)
Chars 187 - 213 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 214 - 237 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 238 - 266 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 267 - 291 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 293 - 324 [Local~Notation~fst_type~:=~fst...] 0. secs (0.u,0.s)
Chars 325 - 356 [Local~Notation~snd_type~:=~snd...] 0. secs (0.u,0.s)
Chars 357 - 390 [Local~Notation~pair_type~:=~pa...] 0. secs (0.u,0.s)
Chars 392 - 424 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 425 - 456 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 524 - 537 [Section~proj.] 0. secs (0.u,0.s)
Chars 540 - 566 [Context~~{C~:~PreCategory}.] 0. secs (0.004u,0.s)
Chars 569 - 595 [Context~~{D~:~PreCategory}.] 0. secs (0.u,0.s)
Chars 599 - 826 [Definition~fst~:~Functor~(C~*~...] 0.032 secs (0.02u,0.008s)
Chars 830 - 1057 [Definition~snd~:~Functor~(C~*~...] 0.033 secs (0.016u,0.02s)
Chars 1058 - 1067 [End~proj.] 0.002 secs (0.004u,0.s)
Chars 1124 - 1137 [Section~prod.] 0. secs (0.u,0.s)
Chars 1140 - 1165 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1168 - 1193 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1196 - 1222 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 1226 - 1622 [Definition~prod~(F~:~Functor~C...] 0.045 secs (0.028u,0.016s)
Chars 1623 - 1632 [End~prod.] 0.001 secs (0.u,0.s)
Chars 1634 - 1674 [Local~Infix~"*"~:=~prod~:~func...] 0. secs (0.u,0.s)
Chars 1710 - 1723 [Section~pair.] 0. secs (0.u,0.s)
Chars 1726 - 1751 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1754 - 1779 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1782 - 1808 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 1811 - 1837 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 1840 - 1865 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 1868 - 1896 [Polymorphic~Variable~F'~:~Func...] 0. secs (0.u,0.s)
Chars 1900 - 1931 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 1935 - 2009 [Definition~pair~:~Functor~(C~*...] 0.011 secs (0.012u,0.s)
Chars 2010 - 2019 [End~pair.] 0.001 secs (0.u,0.s)
Chars 2021 - 2102 [Local~Notation~"(~x~,~y~,~..~,...] 0. secs (0.u,0.s)
Chars 2170 - 2186 [Section~induced.] 0. secs (0.u,0.s)
Chars 2189 - 2214 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2217 - 2242 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.004u,0.s)
Chars 2245 - 2270 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 2274 - 2305 [Polymorphic~Variable~F~:~Funct...] 0.001 secs (0.u,0.s)
Chars 2309 - 2337 [Open~Scope~core_scope.] 0. secs (0.u,0.s)
Chars 2341 - 2486 [Local~Ltac~t~:=~~~simpl;~intro...] 0. secs (0.u,0.s)
Chars 2600 - 2645 [Definition~induced_fst~(d~:~D)...] 0. secs (0.u,0.s)
Chars 2648 - 2654 [Proof.] 0. secs (0.u,0.s)
Chars 2659 - 2860 [refine~~(Build_Functor~C~E~(fu...] 0.504 secs (0.348u,0.152s)
Chars 2863 - 2871 [Defined.] 0.005 secs (0.004u,0.s)
Chars 2875 - 2920 [Definition~induced_snd~(c~:~C)...] 0. secs (0.u,0.s)
Chars 2923 - 2929 [Proof.] 0. secs (0.u,0.s)
Chars 2934 - 3135 [refine~~(Build_Functor~D~E~(fu...] 0.349 secs (0.348u,0.004s)
Chars 3138 - 3146 [Defined.] 0.005 secs (0.004u,0.s)
Chars 3147 - 3159 [End~induced.] 0.018 secs (0.02u,0.s)
Chars 3161 - 3196 [Module~Export~FunctorProdNotat...] 0. secs (0.u,0.s)
Chars 3199 - 3233 [Infix~"*"~:=~prod~:~functor_sc...] 0. secs (0.u,0.s)
Chars 3236 - 3311 [Notation~"(~x~,~y~,~..~,~z~)"~...] 0. secs (0.u,0.s)
Chars 3312 - 3337 [End~FunctorProdNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Prod.v <==
(** * Functors involving product categories *)
Require Import Category.Core Functor.Core Category.Prod Functor.Composition.Core.
Require Import Functor.Paths.
Require Import types.Prod.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Notation fst_type := fst.
Local Notation snd_type := snd.
Local Notation pair_type := pair.

Local Open Scope morphism_scope.
Local Open Scope functor_scope.

(** ** First and second projections from a product precategory *)
Section proj.
  Context {C : PreCategory}.
  Context {D : PreCategory}.

  Definition fst : Functor (C * D) C
    := Build_Functor (C * D) C
                     (@fst _ _)
                     (fun _ _ => @fst _ _)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Definition snd : Functor (C * D) D
    := Build_Functor (C * D) D
                     (@snd _ _)
                     (fun _ _ => @snd _ _)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).
End proj.

(** ** Product of two functors from the same domain *)
Section prod.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable D' : PreCategory.

  Definition prod (F : Functor C D) (F' : Functor C D')
  : Functor C (D * D')
    := Build_Functor
         C (D * D')
         (fun c => (F c, F' c))
         (fun s d m => (F _1 m, F' _1 m))
         (fun _ _ _ _ _ => path_prod' (composition_of F _ _ _ _ _)
                                      (composition_of F' _ _ _ _ _))
         (fun _ => path_prod' (identity_of F _) (identity_of F' _)).
End prod.

Local Infix "*" := prod : functor_scope.

(** ** Pairing of two functors *)
Section pair.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable C' : PreCategory.
  Variable D' : PreCategory.
  Variable F : Functor C D.
  Variable F' : Functor C' D'.

  Local Open Scope functor_scope.

  Definition pair : Functor (C * C') (D * D')
    := (F o fst) * (F' o snd).
End pair.

Local Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) : functor_scope.

(** ** Partially applied functors out of a product precategory *)
Section induced.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Variable F : Functor (C * D) E.

  Local Open Scope core_scope.

  Local Ltac t :=
    simpl; intros;
    repeat (rewrite <- ?composition_of, <- ?identity_of, ?left_identity, ?right_identity; simpl);
    trivial.

  (** Note: This is just the currying exponential law. *)
  (** TODO: Come up with a better name for this? *)
  Definition induced_fst (d : D) : Functor C E.
  Proof.
    refine (Build_Functor
              C E
              (fun c => F (c, d))
              (fun _ _ m => @morphism_of _ _ F (_, _) (_, _) (m, identity d))
              _
              _);
    abstract t.
  Defined.

  Definition induced_snd (c : C) : Functor D E.
  Proof.
    refine (Build_Functor
              D E
              (fun d => F (c, d))
              (fun _ _ m => @morphism_of _ _ F (_, _) (_, _) (identity c, m))
              _
              _);
    abstract t.
  Defined.
End induced.

Module Export FunctorProdNotations.
  Infix "*" := prod : functor_scope.
  Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) : functor_scope.
End FunctorProdNotations.


==> anc/HoTT/theories/categories/Functor/Prod/Functorial.timing <==
Chars 46 - 254 [Require~Import~Category.Core~F...] 0.906 secs (0.076u,0.716s)
Chars 255 - 298 [Require~Import~NaturalTransfor...] 0.004 secs (0.u,0.004s)
Chars 300 - 326 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 327 - 350 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 351 - 379 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 380 - 404 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 406 - 452 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 454 - 504 [Local~Notation~fst_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 505 - 555 [Local~Notation~snd_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 556 - 608 [Local~Notation~pair_type~:=~Co...] 0. secs (0.u,0.s)
Chars 724 - 743 [Section~functorial.] 0. secs (0.u,0.s)
Chars 746 - 764 [Context~~`{Funext}.] 0.001 secs (0.u,0.s)
Chars 768 - 793 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 796 - 821 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 824 - 850 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 854 - 1058 [Definition~functor_morphism_of...] 0.433 secs (0.196u,0.236s)
Chars 1062 - 1317 [Definition~functor_composition...] 0.204 secs (0.092u,0.112s)
Chars 1320 - 1326 [Proof.] 0. secs (0.u,0.s)
Chars 1331 - 1383 [abstract~(path_natural_transfo...] 1.869 secs (1.8u,0.064s)
Chars 1386 - 1390 [Qed.] 0.278 secs (0.272u,0.004s)
Chars 1394 - 1524 [Definition~functor_identity_of...] 0.055 secs (0.052u,0.s)
Chars 1527 - 1533 [Proof.] 0. secs (0.u,0.s)
Chars 1538 - 1590 [abstract~(path_natural_transfo...] 0.732 secs (0.736u,0.s)
Chars 1593 - 1597 [Qed.] 0.157 secs (0.156u,0.s)
Chars 1601 - 1844 [Definition~functor~:~object~((...] 0.162 secs (0.16u,0.s)
Chars 1845 - 1860 [End~functorial.] 0.051 secs (0.048u,0.s)


==> anc/HoTT/theories/categories/Functor/Prod/Functorial.v <==
(** * Functoriality of product of functors *)
Require Import Category.Core Functor.Core NaturalTransformation.Core Functor.Prod FunctorCategory.Core Category.Prod NaturalTransformation.Prod Functor.Composition.Core NaturalTransformation.Composition.Core.
Require Import NaturalTransformation.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope natural_transformation_scope.

Local Notation fst_type := Coq.Init.Datatypes.fst.
Local Notation snd_type := Coq.Init.Datatypes.snd.
Local Notation pair_type := Coq.Init.Datatypes.pair.

(** ** Construction of product of functors as a functor - [_×_ : (C → D) × (C → D') → (C → D × D')] *)
Section functorial.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable D' : PreCategory.

  Definition functor_morphism_of
             s d
             (m : morphism ((C -> D) * (C -> D')) s d)
  : morphism (_ -> _) (fst s * snd s)%functor (fst d * snd d)%functor
    := fst_type m * snd_type m.

  Definition functor_composition_of
             s d d'
             (m1 : morphism ((C -> D) * (C -> D')) s d)
             (m2 : morphism ((C -> D) * (C -> D')) d d')
  : functor_morphism_of (m2 o m1)
    = functor_morphism_of m2 o functor_morphism_of m1.
  Proof.
    abstract (path_natural_transformation; reflexivity).
  Qed.

  Definition functor_identity_of
             (x : object ((C -> D) * (C -> D')))
  : functor_morphism_of (identity x) = identity _.
  Proof.
    abstract (path_natural_transformation; reflexivity).
  Qed.

  Definition functor
  : object ((C -> D) * (C -> D') -> (C -> D * D'))
    := Build_Functor
          ((C -> D) * (C -> D')) (C -> D * D')
          _
          functor_morphism_of
          functor_composition_of
          functor_identity_of.
End functorial.


==> anc/HoTT/theories/categories/Functor/Prod/Prod.timing <==
Chars 72 - 103 [Require~Functor.Prod.Universal...] 0.483 secs (0.036u,0.272s)
Chars 128 - 160 [Require~Functor.Prod.Functoria...] 0.646 secs (0.036u,0.376s)
Chars 162 - 193 [Include~~Functor.Prod.Universa...] 0.014 secs (0.004u,0.012s)
Chars 194 - 226 [Include~~Functor.Prod.Functori...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Prod/Prod.v <==
(** * Properties of product of functors *)
(** ** Universal property *)
Require Functor.Prod.Universal.
(** ** Functoriality *)
Require Functor.Prod.Functorial.

Include Functor.Prod.Universal.
Include Functor.Prod.Functorial.


==> anc/HoTT/theories/categories/Functor/Prod/Universal.timing <==
Chars 52 - 173 [Require~Import~Category.Core~F...] 0.883 secs (0.04u,0.344s)
Chars 174 - 203 [Require~Import~Functor.Paths.] 0.049 secs (0.003u,0.02s)
Chars 204 - 268 [Require~Import~types.Prod~HoTT...] 0.179 secs (0.u,0.084s)
Chars 270 - 296 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 297 - 320 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 321 - 349 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 350 - 374 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 376 - 426 [Local~Notation~fst_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 427 - 477 [Local~Notation~snd_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 478 - 530 [Local~Notation~pair_type~:=~Co...] 0. secs (0.u,0.s)
Chars 531 - 583 [Local~Notation~prod_type~:=~Co...] 0. secs (0.u,0.s)
Chars 585 - 617 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 618 - 649 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 651 - 669 [Section~universal.] 0. secs (0.u,0.s)
Chars 672 - 690 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 694 - 719 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 722 - 747 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 750 - 775 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 779 - 810 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 814 - 832 [Section~universal.] 0. secs (0.u,0.s)
Chars 837 - 862 [Polymorphic~Variable~a~:~Funct...] 0. secs (0.u,0.s)
Chars 867 - 892 [Polymorphic~Variable~b~:~Funct...] 0. secs (0.u,0.s)
Chars 934 - 977 [Lemma~compose_fst_prod~:~fst~o...] 0.004 secs (0.004u,0.s)
Chars 982 - 988 [Proof.] 0. secs (0.u,0.s)
Chars 995 - 1017 [path_functor;~trivial.] 0.037 secs (0.028u,0.012s)
Chars 1022 - 1030 [Defined.] 0.042 secs (0.02u,0.02s)
Chars 1072 - 1115 [Lemma~compose_snd_prod~:~snd~o...] 0.004 secs (0.u,0.004s)
Chars 1120 - 1126 [Proof.] 0. secs (0.u,0.s)
Chars 1133 - 1155 [path_functor;~trivial.] 0.04 secs (0.028u,0.008s)
Chars 1160 - 1168 [Defined.] 0.041 secs (0.032u,0.012s)
Chars 1174 - 1189 [Section~unique.] 0. secs (0.u,0.s)
Chars 1196 - 1227 [Polymorphic~Variable~F~:~Funct...] 0.002 secs (0.u,0.004s)
Chars 1234 - 1262 [Polymorphic~Hypothesis~H1~:~fs...] 0.004 secs (0.004u,0.s)
Chars 1269 - 1297 [Polymorphic~Hypothesis~H2~:~sn...] 0.004 secs (0.004u,0.s)
Chars 1305 - 1351 [Lemma~unique_helper~c~:~(a~*~b...] 0.005 secs (0.004u,0.s)
Chars 1358 - 1364 [Proof.] 0. secs (0.u,0.s)
Chars 1373 - 1417 [pose~proof~(ap~(fun~F~=>~objec...] 0.009 secs (0.008u,0.s)
Chars 1426 - 1470 [pose~proof~(ap~(fun~F~=>~objec...] 0.01 secs (0.008u,0.s)
Chars 1479 - 1490 [simpl~in~*.] 0.004 secs (0.u,0.004s)
Chars 1499 - 1514 [path_induction.] 0.058 secs (0.032u,0.028s)
Chars 1523 - 1538 [apply~eta_prod.] 0.007 secs (0.004u,0.004s)
Chars 1545 - 1553 [Defined.] 0.036 secs (0.02u,0.016s)
Chars 1561 - 2003 [Lemma~unique_helper2~:~~transp...] 0.032 secs (0.02u,0.008s)
Chars 2010 - 2016 [Proof.] 0. secs (0.u,0.s)
Chars 2025 - 2059 [repeat~(apply~path_forall;~int...] 0.232 secs (0.148u,0.084s)
Chars 2068 - 2379 [repeat~~match~goal~with~~|~_~=...] 0.57 secs (0.532u,0.04s)
Chars 2388 - 2417 [transport_path_forall_hammer.] 0.985 secs (0.98u,0.004s)
Chars 2426 - 2447 [unfold~unique_helper.] 0.002 secs (0.004u,0.s)
Chars 2456 - 2562 [repeat~match~goal~with~~~~~~~~...] 0.764 secs (0.76u,0.s)
Chars 2571 - 2871 [repeat~~match~goal~with~~|~|-~...] 1.235 secs (1.232u,0.004s)
Chars 2880 - 2892 [reflexivity.] 0.046 secs (0.044u,0.s)
Chars 2899 - 2903 [Qed.] 1.139 secs (1.14u,0.s)
Chars 2911 - 2942 [Lemma~unique~:~a~*~b~=~F.] 0.002 secs (0.003u,0.s)
Chars 2949 - 2955 [Proof.] 0. secs (0.u,0.s)
Chars 2964 - 2977 [path_functor.] 0.02 secs (0.016u,0.004s)
Chars 2986 - 3025 [exists~(path_forall~_~_~unique...] 0.051 secs (0.052u,0.s)
Chars 3034 - 3055 [apply~unique_helper2.] 0.012 secs (0.012u,0.s)
Chars 3062 - 3070 [Defined.] 0.094 secs (0.092u,0.s)
Chars 3075 - 3086 [End~unique.] 0.019 secs (0.02u,0.s)
Chars 3092 - 3120 [Open~Scope~core_scope.] 0. secs (0.u,0.s)
Chars 3201 - 3542 [Global~Instance~contr_prod_typ...] 0.105 secs (0.104u,0.s)
Chars 3547 - 3553 [Proof.] 0. secs (0.u,0.s)
Chars 3560 - 3568 [intro~y.] 0.001 secs (0.004u,0.s)
Chars 3575 - 3602 [apply~path_sigma_uncurried.] 0.027 secs (0.028u,0.s)
Chars 3609 - 3615 [simpl.] 0.01 secs (0.012u,0.s)
Chars 3622 - 3668 [exists~(unique~(fst_type~y~.2)...] 0.235 secs (0.236u,0.s)
Chars 3675 - 3692 [exact~(center~_).] 0.821 secs (0.816u,0.s)
Chars 3697 - 3701 [Qed.] 1.316 secs (1.312u,0.s)
Chars 3704 - 3718 [End~universal.] 0.056 secs (0.06u,0.s)
Chars 3800 - 3933 [Definition~path_prod~(F~G~:~Fu...] 0.013 secs (0.008u,0.s)
Chars 3936 - 3942 [Proof.] 0. secs (0.u,0.s)
Chars 3947 - 4031 [etransitivity;~[~apply~symmetr...] 0.063 secs (0.06u,0.s)
Chars 4034 - 4042 [Defined.] 0.155 secs (0.152u,0.s)
Chars 4043 - 4057 [End~universal.] 0.099 secs (0.1u,0.s)


==> anc/HoTT/theories/categories/Functor/Prod/Universal.v <==
(** * Universal properties of product categories *)
Require Import Category.Core Functor.Core Category.Prod NaturalTransformation.Core Functor.Composition.Core Functor.Prod.
Require Import Functor.Paths.
Require Import types.Prod HoTT.Tactics types.Forall types.Sigma.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Notation fst_type := Coq.Init.Datatypes.fst.
Local Notation snd_type := Coq.Init.Datatypes.snd.
Local Notation pair_type := Coq.Init.Datatypes.pair.
Local Notation prod_type := Coq.Init.Datatypes.prod.

Local Open Scope morphism_scope.
Local Open Scope functor_scope.

Section universal.
  Context `{Funext}.

  Variable A : PreCategory.
  Variable B : PreCategory.
  Variable C : PreCategory.

  Local Open Scope functor_scope.

  Section universal.
    Variable a : Functor C A.
    Variable b : Functor C B.

    (** ** [fst ∘ (a * b) = a] *)
    Lemma compose_fst_prod : fst o (a * b) = a.
    Proof.
      path_functor; trivial.
    Defined.

    (** ** [snd ∘ (a * b) = b] *)
    Lemma compose_snd_prod : snd o (a * b) = b.
    Proof.
      path_functor; trivial.
    Defined.

    Section unique.
      Variable F : Functor C (A * B).
      Hypothesis H1 : fst o F = a.
      Hypothesis H2 : snd o F = b.

      Lemma unique_helper c
      : (a * b) c = F c.
      Proof.
        pose proof (ap (fun F => object_of F c) H1).
        pose proof (ap (fun F => object_of F c) H2).
        simpl in *.
        path_induction.
        apply eta_prod.
      Defined.

      Lemma unique_helper2
      : transport
          (fun GO : C -> prod_type A B =>
             forall s d : C,
               morphism C s d ->
               prod_type (morphism A (fst_type (GO s)) (fst_type (GO d)))
                         (morphism B (snd_type (GO s)) (snd_type (GO d))))
          (path_forall (a * b) F unique_helper)
          (fun (s d : C) (m : morphism C s d) => pair_type (a _1 m) (b _1 m)) =
        morphism_of F.
      Proof.
        repeat (apply path_forall; intro).
        repeat match goal with
                 | _ => reflexivity
                 | _ => progress simpl
                 | _ => rewrite !transport_forall_constant
                 | [ |- appcontext[?f (transport ?P ?p ?z)] ]
                   => rewrite (@ap_transport _ P _ _ _ p (fun _ => f) z)
               end.
        transport_path_forall_hammer.
        unfold unique_helper.
        repeat match goal with
                 | [ H : _ = _ |- _ ] => case H; simpl; clear H
               end.
        repeat match goal with
                 | [ |- appcontext[@morphism_of ?C ?D ?F ?s ?d ?m] ]
                   => destruct (@morphism_of C D F s d m); clear m
                 | [ |- appcontext[@object_of ?C ?D ?F ?x] ]
                   => destruct (@object_of C D F x); clear x
               end.
        reflexivity.
      Qed.

      Lemma unique
      : a * b = F.
      Proof.
        path_functor.
        exists (path_forall _ _ unique_helper).
        apply unique_helper2.
      Defined.
    End unique.

    Local Open Scope core_scope.

    (** ** Universal property characterizing unique product of functors *)
    Global Instance contr_prod_type
           `{IsHSet (Functor C A), IsHSet (Functor C B)}
    : Contr { F : Functor C (A * B)
            | fst o F = a
              /\ snd o F = b }
      := let x := {| center := (a * b;
                                (compose_fst_prod,
                                 compose_snd_prod)) |}
         in x.
    Proof.
      intro y.
      apply path_sigma_uncurried.
      simpl.
      exists (unique (fst_type y.2) (snd_type y.2)).
      exact (center _).
    Qed.
  End universal.

  (** ** Classification of path space of functors to a product precategory *)
  Definition path_prod (F G : Functor C (A * B))
             (H1 : fst o F = fst o G)
             (H2 : snd o F = snd o G)
  : F = G.
  Proof.
    etransitivity; [ apply symmetry | ];
    apply unique; try eassumption; reflexivity.
  Defined.
End universal.


==> anc/HoTT/theories/categories/Functor/Sum.timing <==
Chars 49 - 132 [Require~Import~Category.Sum~Fu...] 0.418 secs (0.012u,0.144s)
Chars 133 - 188 [Require~Import~Functor.Paths~H...] 0.593 secs (0.028u,0.248s)
Chars 190 - 216 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 217 - 240 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 241 - 269 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 270 - 294 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 751 - 782 [Local~Notation~type_inl~:=~inl...] 0. secs (0.u,0.s)
Chars 783 - 814 [Local~Notation~type_inr~:=~inr...] 0. secs (0.u,0.s)
Chars 881 - 902 [Section~sum_functors.] 0. secs (0.u,0.s)
Chars 905 - 930 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 933 - 958 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 962 - 1184 [Definition~inl~:~Functor~C~(C~...] 0.015 secs (0.008u,0.008s)
Chars 1188 - 1410 [Definition~inr~:~Functor~D~(C~...] 0.015 secs (0.012u,0.004s)
Chars 1411 - 1428 [End~sum_functors.] 0.001 secs (0.u,0.s)
Chars 1486 - 1498 [Section~sum.] 0. secs (0.u,0.s)
Chars 1501 - 1526 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.004u,0.s)
Chars 1529 - 1555 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 1558 - 1583 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1587 - 1663 [Definition~sum~(F~:~Functor~C~...] 0.001 secs (0.u,0.s)
Chars 1666 - 1672 [Proof.] 0. secs (0.u,0.s)
Chars 1677 - 2381 [refine~~(Build_Functor~(C~+~C'...] 1.187 secs (0.948u,0.232s)
Chars 2384 - 2392 [Defined.] 0.016 secs (0.016u,0.s)
Chars 2393 - 2401 [End~sum.] 0.026 secs (0.024u,0.004s)
Chars 2438 - 2459 [Section~swap_functor.] 0. secs (0.u,0.s)
Chars 2462 - 2541 [Definition~swap~C~D~:~Functor~...] 0.004 secs (0.004u,0.s)
Chars 2545 - 2576 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 2580 - 2728 [Definition~swap_involutive_hel...] 0.023 secs (0.024u,0.s)
Chars 2732 - 2796 [Lemma~swap_involutive~`{Funext...] 0.003 secs (0.004u,0.s)
Chars 2799 - 2805 [Proof.] 0. secs (0.u,0.s)
Chars 2810 - 2823 [path_functor.] 0.032 secs (0.032u,0.s)
Chars 2828 - 2876 [exists~(path_forall~_~_~swap_i...] 0.101 secs (0.104u,0.s)
Chars 2881 - 2920 [repeat~(apply~(@path_forall~_)...] 0.291 secs (0.292u,0.s)
Chars 2925 - 3126 [repeat~~match~goal~with~~|~|-~...] 1.075 secs (1.076u,0.s)
Chars 3131 - 3160 [transport_path_forall_hammer.] 1.021 secs (1.02u,0.s)
Chars 3167 - 3369 [by~repeat~~match~goal~with~~|~...] 1.01 secs (1.012u,0.s)
Chars 3372 - 3376 [Qed.] 1.079 secs (1.08u,0.s)
Chars 3377 - 3394 [End~swap_functor.] 0.044 secs (0.04u,0.s)
Chars 3396 - 3430 [Module~Export~FunctorSumNotati...] 0. secs (0.u,0.s)
Chars 3433 - 3479 [Notation~"F~+~G"~:=~(sum~F~G)~...] 0. secs (0.u,0.s)
Chars 3480 - 3504 [End~FunctorSumNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Sum.v <==
(** * Functors involving coproduct categories *)
Require Import Category.Sum Functor.Core Functor.Composition.Core Functor.Identity.
Require Import Functor.Paths HoTT.Tactics types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** We save [inl] and [inr] so we can use them to refer to the functors, too.  Outside of the [categories/] directory, they should always be referred to as [Functor.inl] and [Functor.inr], after a [Require Functor].  Outside of this file, but in the [categories/] directory, if you do not want to depend on all of [Functor] (for e.g., speed reasons), they should be referred to as [Functor.Sum.inl] and [Functor.Sum.inr] after a [Require Functor.Sum]. *)
Local Notation type_inl := inl.
Local Notation type_inr := inr.

(** ** Injections [inl : C → C + D] and [inr : D → C + D] *)
Section sum_functors.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition inl : Functor C (C + D)
    := Build_Functor C (C + D)
                     (@inl _ _)
                     (fun _ _ m => m)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Definition inr : Functor D (C + D)
    := Build_Functor D (C + D)
                     (@inr _ _)
                     (fun _ _ m => m)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).
End sum_functors.

(** ** Coproduct of functors [F + F' : C + C' → D] *)
Section sum.
  Variable C : PreCategory.
  Variable C' : PreCategory.
  Variable D : PreCategory.

  Definition sum (F : Functor C D) (F' : Functor C' D)
  : Functor (C + C') D.
  Proof.
    refine (Build_Functor
              (C + C') D
              (fun cc'
               => match cc' with
                    | type_inl c => F c
                    | type_inr c' => F' c'
                  end)
              (fun s d
               => match s, d with
                    | type_inl cs, type_inl cd
                      => morphism_of F (s := cs) (d := cd)
                    | type_inr c's, type_inr c'd
                      => morphism_of F' (s := c's) (d := c'd)
                    | _, _ => fun m => match m with end
                  end)
              _
              _);
    abstract (
        repeat (intros [] || intro);
        simpl in *;
          auto with functor
      ).
  Defined.
End sum.

(** ** swap : [C + D → D + C] *)
Section swap_functor.
  Definition swap C D
  : Functor (C + D) (D + C)
    := sum (inr _ _) (inl _ _).

  Local Open Scope functor_scope.

  Definition swap_involutive_helper {C D} c
  : (swap C D) ((swap D C) c)
    = c
    := match c with type_inl _ => idpath | type_inr _ => idpath end.

  Lemma swap_involutive `{Funext} C D
  : swap C D o swap D C = 1.
  Proof.
    path_functor.
    exists (path_forall _ _ swap_involutive_helper).
    repeat (apply (@path_forall _); intro).
    repeat match goal with
               | [ |- appcontext[transport (fun x => forall y, @?C x y) ?p ?f ?x] ]
                 => simpl rewrite (@transport_forall_constant _ _ C _ _ p f x)
           end.
    transport_path_forall_hammer.
      by repeat match goal with
                  | [ H : Empty |- _ ] => destruct H
                  | [ H : (_ + _)%type |- _ ] => destruct H
                  | _ => progress hnf in *
                end.
  Qed.
End swap_functor.

Module Export FunctorSumNotations.
  Notation "F + G" := (sum F G) : functor_scope.
End FunctorSumNotations.


==> anc/HoTT/theories/categories/Functor/Utf8.timing <==
Chars 40 - 106 [Require~Export~Category.Notati...] 1.738 secs (0.056u,0.932s)
Chars 107 - 202 [Require~Import~Functor.Core~Fu...] 0.291 secs (0.u,0.148s)
Chars 204 - 243 [Infix~"∘"~:=~compose~:~funct...] 0. secs (0.u,0.s)
Chars 245 - 330 [Notation~"F~₀~x"~:=~(object_...] 0. secs (0.u,0.s)
Chars 331 - 420 [Notation~"F~₁~m"~:=~(morphis...] 0. secs (0.u,0.s)
Chars 690 - 759 [Notation~"F~'ᵒᵖ'"~:=~(oppo...] 0. secs (0.u,0.s)
Chars 760 - 846 [Notation~"F~'ᵒᵖ''"~:=~(opp...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Functor/Utf8.v <==
(** * Unicode notations for functors *)
Require Export Category.Notations Category.Utf8 Functor.Notations.
Require Import Functor.Core Functor.Composition.Core Functor.Sum Functor.Dual Functor.Identity.

Infix "∘" := compose : functor_scope.

Notation "F ₀ x" := (object_of F x) (at level 10, no associativity) : object_scope.
Notation "F ₁ m" := (morphism_of F m) (at level 10, no associativity) : morphism_scope.

(* This notation should be [only parsing] for now, because otherwise
   copy/paste doesn't work, because the parser doesn't recognize the
   unicode characters [ᵒᵖ].  So, really, this notation is just a
   reminder to do something when Coq's parser is better. *)

Notation "F 'ᵒᵖ'" := (opposite F) (only parsing) : functor_scope.
Notation "F 'ᵒᵖ''" := (opposite_inv F) (only parsing, at level 3) : functor_scope.


==> anc/HoTT/theories/categories/FunctorCategory/Core.timing <==
Chars 63 - 162 [Require~Import~Category.Core~C...] 1. secs (0.016u,0.352s)
Chars 263 - 387 [Require~Import~NaturalTransfor...] 0.347 secs (0.004u,0.148s)
Chars 389 - 415 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 416 - 439 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 440 - 468 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 469 - 493 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 529 - 554 [Section~functor_category.] 0. secs (0.u,0.s)
Chars 557 - 575 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 579 - 604 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 607 - 632 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 704 - 1100 [Definition~functor_category~:~...] 0.052 secs (0.032u,0.016s)
Chars 1101 - 1122 [End~functor_category.] 0.001 secs (0.u,0.s)
Chars 1124 - 1191 [Local~Notation~"C~->~D"~:=~(fu...] 0. secs (0.u,0.s)
Chars 1244 - 1338 [Lemma~isstrict_functor_categor...] 0.01 secs (0.u,0.008s)
Chars 1339 - 1345 [Proof.] 0. secs (0.u,0.s)
Chars 1348 - 1366 [typeclasses~eauto.] 0.015 secs (0.008u,0.008s)
Chars 1367 - 1375 [Defined.] 0.019 secs (0.02u,0.s)
Chars 1377 - 1420 [Module~Export~FunctorCategoryC...] 0. secs (0.u,0.s)
Chars 1557 - 1618 [Notation~"C~->~D"~:=~(functor_...] 0. secs (0.u,0.s)
Chars 1619 - 1652 [End~FunctorCategoryCoreNotatio...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Core.v <==
(** * Functor category [D → C] (also [Cᴰ] and [[D, C]]) *)
Require Import Category.Core Category.Strict Functor.Core NaturalTransformation.Core Functor.Paths.
(** These must come last, so that [identity], [compose], etc., refer to natural transformations. *)
Require Import NaturalTransformation.Composition.Core NaturalTransformation.Identity NaturalTransformation.Composition.Laws.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** ** Definition of [C → D] *)
Section functor_category.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.

  (** There is a category Fun(C, D) of functors from [C] to [D]. *)
  Definition functor_category : PreCategory
    := @Build_PreCategory (Functor C D)
                          (@NaturalTransformation C D)
                          (@identity C D)
                          (@compose C D)
                          (@associativity _ C D)
                          (@left_identity _ C D)
                          (@right_identity _ C D)
                          _.
End functor_category.

Local Notation "C -> D" := (functor_category C D) : category_scope.

(** ** [C → D] is a strict category if [D] is *)
Lemma isstrict_functor_category `{Funext} C `{IsStrictCategory D}
: IsStrictCategory (C -> D).
Proof.
  typeclasses eauto.
Defined.

Module Export FunctorCategoryCoreNotations.
  (*Notation "C ^ D" := (functor_category D C) : category_scope.
  Notation "[ C , D ]" := (functor_category C D) : category_scope.*)
  Notation "C -> D" := (functor_category C D) : category_scope.
End FunctorCategoryCoreNotations.


==> anc/HoTT/theories/categories/FunctorCategory/Dual.timing <==
Chars 33 - 102 [Require~Import~Category.Core~F...] 0.199 secs (0.u,0.1s)
Chars 103 - 172 [Require~Import~Category.Dual~F...] 0.785 secs (0.032u,0.368s)
Chars 173 - 230 [Require~Import~Functor.Composi...] 0.155 secs (0.004u,0.072s)
Chars 231 - 267 [Require~Import~FunctorCategory...] 0.333 secs (0.011u,0.176s)
Chars 268 - 297 [Require~Import~Functor.Paths.] 0.037 secs (0.004u,0.024s)
Chars 298 - 339 [Require~Import~HoTT.Tactics~ty...] 0.095 secs (0.003u,0.048s)
Chars 341 - 367 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 368 - 391 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 392 - 420 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 421 - 445 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 447 - 478 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 480 - 497 [Section~opposite.] 0. secs (0.u,0.s)
Chars 500 - 518 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 521 - 546 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 549 - 574 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 643 - 914 [Definition~opposite_functor~:~...] 0.656 secs (0.372u,0.28s)
Chars 918 - 1195 [Definition~opposite_functor_in...] 2.699 secs (2.656u,0.044s)
Chars 1264 - 1536 [Definition~opposite_functor'~:...] 0.46 secs (0.452u,0.004s)
Chars 1541 - 1819 [Definition~opposite_functor_in...] 2.799 secs (2.78u,0.016s)
Chars 1823 - 2190 [Local~Ltac~op_t~:=~~~split;~pa...] 0. secs (0.u,0.s)
Chars 2242 - 2373 [Definition~opposite_functor_la...] 0.028 secs (0.028u,0.s)
Chars 2376 - 2382 [Proof.] 0. secs (0.u,0.s)
Chars 2387 - 2401 [abstract~op_t.] 4.906 secs (4.884u,0.02s)
Chars 2404 - 2408 [Qed.] 0.086 secs (0.088u,0.s)
Chars 2412 - 2548 [Definition~opposite_functor'_l...] 0.037 secs (0.036u,0.s)
Chars 2551 - 2557 [Proof.] 0. secs (0.u,0.s)
Chars 2562 - 2576 [abstract~op_t.] 5.277 secs (5.26u,0.016s)
Chars 2579 - 2583 [Qed.] 0.068 secs (0.068u,0.s)
Chars 2584 - 2597 [End~opposite.] 0.075 secs (0.076u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Dual.v <==
(** * Dual functor categories *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual Functor.Dual NaturalTransformation.Dual.
Require Import Functor.Composition.Core Functor.Identity.
Require Import FunctorCategory.Core.
Require Import Functor.Paths.
Require Import HoTT.Tactics types.Forall.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section opposite.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** ** Functors [(C → D) ↔ (Cᵒᵖ → Dᵒᵖ)ᵒᵖ] *)
  Definition opposite_functor : Functor (C -> D) (C^op -> D^op)^op
    := Build_Functor
         (C -> D) ((C^op -> D^op)^op)
         (fun F => F^op)%functor
         (fun _ _ T => T^op)%natural_transformation
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Definition opposite_functor_inv : Functor (C^op -> D^op)^op (C -> D)
    := Build_Functor
         ((C^op -> D^op)^op) (C -> D)
         (fun F => F^op')%functor
         (fun _ _ T => T^op')%natural_transformation
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  (** ** Functors [(C → D)ᵒᵖ ↔ (Cᵒᵖ → Dᵒᵖ)] *)
  Definition opposite_functor' : Functor (C -> D)^op (C^op -> D^op)
    := Build_Functor
         ((C -> D)^op) (C^op -> D^op)
         (fun F => F^op)%functor
         (fun _ _ T => T^op)%natural_transformation
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).


  Definition opposite_functor_inv' : Functor (C^op -> D^op) (C -> D)^op
    := Build_Functor
         (C^op -> D^op) ((C -> D)^op)
         (fun F => F^op')%functor
         (fun _ _ T => T^op')%natural_transformation
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).

  Local Ltac op_t :=
    split;
    path_functor;
    [ (exists (path_forall _ _ (@opposite'_law C D)))
    | (exists (path_forall _ _ (@opposite_law C D))) ];
    repeat (apply path_forall; intro);
    simpl;
    rewrite !transport_forall_constant;
    transport_path_forall_hammer;
    destruct_head NaturalTransformation;
    destruct_head Functor;
    exact idpath.

  (** ** The above functors are isomorphisms *)
  Definition opposite_functor_law
  : opposite_functor o opposite_functor_inv = 1
    /\ opposite_functor_inv o opposite_functor = 1.
  Proof.
    abstract op_t.
  Qed.

  Definition opposite_functor'_law
  : opposite_functor' o opposite_functor_inv' = 1
    /\ opposite_functor_inv' o opposite_functor' = 1.
  Proof.
    abstract op_t.
  Qed.
End opposite.


==> anc/HoTT/theories/categories/FunctorCategory/FunctorCategory.timing <==
Chars 122 - 163 [Require~Export~FunctorCategory...] 0.629 secs (0.048u,0.352s)
Chars 186 - 215 [Require~FunctorCategory.Core.] 0.031 secs (0.u,0.016s)
Chars 258 - 292 [Require~FunctorCategory.Morphi...] 0.028 secs (0.004u,0.02s)
Chars 332 - 367 [Require~FunctorCategory.Functo...] 0.735 secs (0.04u,0.436s)
Chars 439 - 468 [Require~FunctorCategory.Dual.] 0.137 secs (0.004u,0.084s)
Chars 470 - 499 [Include~~FunctorCategory.Core....] 0. secs (0.u,0.s)
Chars 500 - 534 [Include~~FunctorCategory.Morph...] 0.004 secs (0.004u,0.s)
Chars 535 - 570 [Include~~FunctorCategory.Funct...] 0. secs (0.004u,0.s)
Chars 571 - 600 [Include~~FunctorCategory.Dual....] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/FunctorCategory.v <==
(** * Functor category *)
(** Since there are only notations in [FunctorCategory.Notations], we can just export those. *)
Require Export FunctorCategory.Notations.

(** ** Definition *)
Require FunctorCategory.Core.
(** ** Morphisms in a functor category *)
Require FunctorCategory.Morphisms.
(** ** Functoriality of [(_ → _)] *)
Require FunctorCategory.Functorial.
(** ** Opposite functor [(C → D) → (Cᵒᵖ → Dᵒᵖ)ᵒᵖ] *)
Require FunctorCategory.Dual.

Include FunctorCategory.Core.
Include FunctorCategory.Morphisms.
Include FunctorCategory.Functorial.
Include FunctorCategory.Dual.
(** We don't want to make utf-8 notations the default, so we don't export them. *)


==> anc/HoTT/theories/categories/FunctorCategory/Functorial.timing <==
Chars 56 - 233 [Require~Import~Category.Core~F...] 1.912 secs (0.096u,0.944s)
Chars 235 - 261 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 262 - 285 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 286 - 314 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 315 - 339 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 341 - 373 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 437 - 453 [Section~functor.] 0. secs (0.u,0.s)
Chars 456 - 480 [Context~~`{fs1~:~Funext}.] 0. secs (0.u,0.s)
Chars 484 - 517 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 520 - 555 [Context~~`{forall~C,~IsHProp~(...] 0.001 secs (0.u,0.s)
Chars 558 - 621 [Context~~`{HF~:~forall~C~D,~P~...] 0.001 secs (0.u,0.s)
Chars 625 - 666 [Local~Notation~cat~:=~(sub_pre...] 0. secs (0.u,0.s)
Chars 670 - 739 [Polymorphic~Hypothesis~~~has_f...] 0.031 secs (0.024u,0.004s)
Chars 743 - 1305 [Definition~functor_uncurried~`...] 2.638 secs (2.432u,0.208s)
Chars 1309 - 1454 [Definition~functor~`{fs2~:~Fun...] 0.092 secs (0.092u,0.s)
Chars 1455 - 1467 [End~functor.] 0.017 secs (0.02u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Functorial.v <==
(** * Functoriality of functor category construction *)
Require Import Category.Core Functor.Core FunctorCategory.Core Functor.Pointwise Functor.Pointwise.Properties Category.Dual Category.Prod Cat.Core ExponentialLaws.Law4.Functors.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

(** ** [(_ → _)] is a functor [catᵒᵖ × cat → cat] *)
Section functor.
  Context `{fs1 : Funext}.

  Variable P : PreCategory -> Type.
  Context `{forall C, IsHProp (P C)}.
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation cat := (sub_pre_cat P HF).

  Hypothesis has_functor_categories : forall C D : cat, P (C.1 -> D.1).

  Definition functor_uncurried `{fs2 : Funext}
  : object (@functor_category fs2 (cat^op * cat) cat)
    := Eval cbv zeta in
        let object_of := (fun CD => (((fst CD).1 -> (snd CD).1);
                                     has_functor_categories (fst CD) (snd CD)))
        in Build_Functor
             (cat^op * cat) cat
             object_of
             (fun CD C'D' FG => pointwise (fst FG) (snd FG))
             (fun _ _ _ _ _ => Functor.Pointwise.Properties.composition_of _ _ _ _)
             (fun _ => Functor.Pointwise.Properties.identity_of _ _).

  Definition functor `{fs2 : Funext} : object (cat^op -> (cat -> cat))
    := ExponentialLaws.Law4.Functors.inverse _ _ _ (@functor_uncurried fs2).
End functor.


==> anc/HoTT/theories/categories/FunctorCategory/Morphisms.timing <==
Chars 41 - 217 [Require~Import~Category.Core~F...] 0.935 secs (0.028u,0.488s)
Chars 219 - 245 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 246 - 269 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 270 - 298 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 299 - 323 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 325 - 353 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 354 - 386 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 387 - 419 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 489 - 583 [Definition~NaturalIsomorphism~...] 0.015 secs (0.012u,0.s)
Chars 585 - 631 [Arguments~NaturalIsomorphism~{...] 0. secs (0.u,0.s)
Chars 633 - 803 [Coercion~natural_transformatio...] 0.026 secs (0.012u,0.012s)
Chars 805 - 878 [Local~Infix~"<~=~>"~:=~Natural...] 0. secs (0.u,0.s)
Chars 945 - 1062 [Definition~isisomorphism_compo...] 0.013 secs (0.008u,0.004s)
Chars 1063 - 1069 [Proof.] 0. secs (0.u,0.s)
Chars 1072 - 1088 [exists~(T~^-1~x).] 0.014 secs (0.008u,0.004s)
Chars 1091 - 1092 [-~] 0. secs (0.u,0.s)
Chars 1093 - 1141 [exact~(apD10~(ap~components_of...] 0.053 secs (0.028u,0.02s)
Chars 1144 - 1145 [-~] 0. secs (0.u,0.s)
Chars 1146 - 1195 [exact~(apD10~(ap~components_of...] 0.053 secs (0.036u,0.016s)
Chars 1196 - 1204 [Defined.] 0.071 secs (0.04u,0.028s)
Chars 1206 - 1271 [Hint~Immediate~isisomorphism_c...] 0.001 secs (0.004u,0.s)
Chars 1273 - 1441 [Definition~inverse~`{Funext}~C...] 0.004 secs (0.004u,0.s)
Chars 1442 - 1448 [Proof.] 0. secs (0.u,0.s)
Chars 1451 - 1606 [exists~(fun~x~=>~(T~x)~^-1);~~...] 0.251 secs (0.16u,0.088s)
Chars 1607 - 1615 [Defined.] 0.007 secs (0.u,0.008s)
Chars 1682 - 1867 [Definition~isisomorphism_natur...] 0.013 secs (0.008u,0.004s)
Chars 1868 - 1874 [Proof.] 0. secs (0.u,0.s)
Chars 1877 - 2020 [exists~(inverse~_);~~abstract~...] 0.169 secs (0.136u,0.028s)
Chars 2021 - 2029 [Defined.] 0.016 secs (0.012u,0.004s)
Chars 2031 - 2105 [Hint~Immediate~isisomorphism_n...] 0.001 secs (0.u,0.s)
Chars 2166 - 2182 [Section~idtoiso.] 0. secs (0.u,0.s)
Chars 2185 - 2203 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 2206 - 2231 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2234 - 2259 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2263 - 2397 [Definition~idtoiso_natural_tra...] 0.01 secs (0.008u,0.s)
Chars 2400 - 2406 [Proof.] 0. secs (0.u,0.s)
Chars 2411 - 2718 [refine~~(Build_NaturalTransfor...] 0.191 secs (0.18u,0.008s)
Chars 2721 - 2729 [Defined.] 0.09 secs (0.084u,0.004s)
Chars 2733 - 2828 [Definition~idtoiso~(F~G~:~obje...] 0.01 secs (0.012u,0.s)
Chars 2831 - 2837 [Proof.] 0. secs (0.u,0.s)
Chars 2842 - 2884 [exists~(idtoiso_natural_transf...] 0.006 secs (0.008u,0.s)
Chars 2889 - 3020 [exists~(idtoiso_natural_transf...] 0.345 secs (0.332u,0.008s)
Chars 3023 - 3031 [Defined.] 0.031 secs (0.028u,0.s)
Chars 3035 - 3143 [Lemma~eta_idtoiso~(F~G~:~objec...] 0.014 secs (0.012u,0.s)
Chars 3146 - 3152 [Proof.] 0. secs (0.u,0.s)
Chars 3157 - 3164 [case~T.] 0.01 secs (0.007u,0.s)
Chars 3169 - 3182 [expand;~f_ap.] 0.063 secs (0.064u,0.s)
Chars 3187 - 3204 [exact~(center~_).] 0.102 secs (0.096u,0.004s)
Chars 3207 - 3211 [Qed.] 0.141 secs (0.14u,0.s)
Chars 3212 - 3224 [End~idtoiso.] 0.015 secs (0.016u,0.s)
Chars 3226 - 3274 [Module~Export~FunctorCategoryM...] 0. secs (0.u,0.s)
Chars 3277 - 3344 [Infix~"<~=~>"~:=~NaturalIsomor...] 0. secs (0.u,0.s)
Chars 3345 - 3383 [End~FunctorCategoryMorphismsNo...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Morphisms.v <==
(** * Morphisms in a functor category *)
Require Import Category.Core Functor.Core NaturalTransformation.Paths FunctorCategory.Core Category.Morphisms NaturalTransformation.Core NaturalTransformation.Composition.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** ** Natural Isomorphisms - isomorphisms in a functor category *)
Definition NaturalIsomorphism `{Funext} (C D : PreCategory) F G :=
  @Isomorphic (C -> D) F G.

Arguments NaturalIsomorphism {_} [C D] F G / .

Coercion natural_transformation_of_natural_isomorphism `{Funext} C D F G
         (T : @NaturalIsomorphism _ C D F G)
: NaturalTransformation F G
  := T : morphism _ _ _.

Local Infix "<~=~>" := NaturalIsomorphism : natural_transformation_scope.

(** ** If [T] is an isomorphism, then so is [T x] for any [x] *)
Definition isisomorphism_components_of `{Funext}
           `{@IsIsomorphism (C -> D) F G T} x
: IsIsomorphism (T x).
Proof.
  exists (T^-1 x).
  - exact (apD10 (ap components_of left_inverse) x).
  - exact (apD10 (ap components_of right_inverse) x).
Defined.

Hint Immediate isisomorphism_components_of : typeclass_instances.

Definition inverse `{Funext}
           C D (F G : Functor C D) (T : NaturalTransformation F G)
           `{forall x, IsIsomorphism (T x)}
: NaturalTransformation G F.
Proof.
  exists (fun x => (T x)^-1);
  abstract (
      intros;
      iso_move_inverse;
      first [ apply commutes
            | symmetry; apply commutes ]
    ).
Defined.

(** ** If [T x] is an isomorphism for all [x], then so is [T] *)
Definition isisomorphism_natural_transformation `{Funext}
           C D F G (T : NaturalTransformation F G)
           `{forall x, IsIsomorphism (T x)}
: @IsIsomorphism (C -> D) F G T.
Proof.
  exists (inverse _);
  abstract (
      path_natural_transformation;
      first [ apply left_inverse
            | apply right_inverse ]
    ).
Defined.

Hint Immediate isisomorphism_natural_transformation : typeclass_instances.

(** ** Variant of [idtoiso] for natural transformations *)
Section idtoiso.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.

  Definition idtoiso_natural_transformation
             (F G : object (C -> D))
             (T : F = G)
  : NaturalTransformation F G.
  Proof.
    refine (Build_NaturalTransformation'
              F G
              (fun x => idtoiso _ (ap10 (ap object_of T) x))
              _
              _);
    intros; case T; simpl;
    [ exact (left_identity _ _ _ _ @ (right_identity _ _ _ _)^)
    | exact (right_identity _ _ _ _ @ (left_identity _ _ _ _)^) ].
  Defined.

  Definition idtoiso
             (F G : object (C -> D))
             (T : F = G)
  : F <~=~> G.
  Proof.
    exists (idtoiso_natural_transformation T).
    exists (idtoiso_natural_transformation (T^)%path);
      abstract (path_natural_transformation; case T; simpl; auto with morphism).
  Defined.

  Lemma eta_idtoiso
        (F G : object (C -> D))
        (T : F = G)
  : Morphisms.idtoiso _ T = idtoiso T.
  Proof.
    case T.
    expand; f_ap.
    exact (center _).
  Qed.
End idtoiso.

Module Export FunctorCategoryMorphismsNotations.
  Infix "<~=~>" := NaturalIsomorphism : natural_transformation_scope.
End FunctorCategoryMorphismsNotations.


==> anc/HoTT/theories/categories/FunctorCategory/Notations.timing <==
Chars 42 - 71 [Require~FunctorCategory.Core.] 0.697 secs (0.04u,0.332s)
Chars 72 - 106 [Require~FunctorCategory.Morphi...] 0.156 secs (0.007u,0.076s)
Chars 108 - 166 [Include~~FunctorCategory.Core....] 0. secs (0.u,0.s)
Chars 167 - 235 [Include~~FunctorCategory.Morph...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Notations.v <==
(** * Notations for functor categories *)
Require FunctorCategory.Core.
Require FunctorCategory.Morphisms.

Include FunctorCategory.Core.FunctorCategoryCoreNotations.
Include FunctorCategory.Morphisms.FunctorCategoryMorphismsNotations.


==> anc/HoTT/theories/categories/FunctorCategory/Utf8.timing <==
Chars 50 - 119 [Require~Export~Category.Utf8~F...] 0.723 secs (0.052u,0.536s)
Chars 120 - 182 [Require~Import~FunctorCategory...] 0.046 secs (0.012u,0.028s)
Chars 184 - 299 [Notation~"C~→~D"~:=~(functor...] 0. secs (0.u,0.s)
Chars 300 - 365 [Infix~"≅"~:=~NaturalIsomorph...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/FunctorCategory/Utf8.v <==
(** * Unicode notations for functor categories *)
Require Export Category.Utf8 Functor.Utf8 NaturalTransformation.Utf8.
Require Import FunctorCategory.Core FunctorCategory.Morphisms.

Notation "C → D" := (functor_category C D)
  (at level 99, D at level 200, right associativity) : category_scope.
Infix "≅" := NaturalIsomorphism : natural_transformation_scope.


==> anc/HoTT/theories/categories/FundamentalPreGroupoidCategory.timing <==
Chars 34 - 82 [Require~Import~Category.Core~C...] 0.598 secs (0.032u,0.252s)
Chars 83 - 128 [Require~Import~hit.Truncations...] 0.136 secs (0.u,0.06s)
Chars 130 - 156 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 157 - 180 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 181 - 209 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 210 - 234 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 236 - 264 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 265 - 294 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 295 - 327 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 814 - 861 [Module~FundamentalPreGroupoidC...] 0. secs (0.u,0.s)
Chars 864 - 905 [Section~fundamental_pregroupoi...] 0. secs (0.u,0.s)
Chars 910 - 928 [Polymorphic~Variable~X~:~Type....] 0. secs (0.u,0.s)
Chars 934 - 976 [Local~Notation~object~:=~X~(on...] 0. secs (0.u,0.s)
Chars 981 - 1055 [Local~Notation~morphism~~s~d:=...] 0. secs (0.u,0.s)
Chars 1061 - 1147 [Definition~compose~s~d~d'~(m~:...] 0.001 secs (0.004u,0.s)
Chars 1152 - 1158 [Proof.] 0. secs (0.u,0.s)
Chars 1165 - 1215 [revert~m';~apply~Truncation_re...] 0.002 secs (0.u,0.s)
Chars 1222 - 1270 [revert~m;~apply~Truncation_rec...] 0.002 secs (0.u,0.s)
Chars 1277 - 1299 [apply~truncation_incl.] 0. secs (0.004u,0.s)
Chars 1306 - 1321 [exact~(m'~@~m).] 0. secs (0.u,0.s)
Chars 1326 - 1334 [Defined.] 0.001 secs (0.u,0.s)
Chars 1340 - 1418 [Definition~identity~x~:~morphi...] 0.002 secs (0.u,0.004s)
Chars 1424 - 1466 [Global~Arguments~compose~[s]~[...] 0. secs (0.u,0.s)
Chars 1471 - 1502 [Global~Arguments~identity~x~/....] 0. secs (0.u,0.s)
Chars 1505 - 1542 [End~fundamental_pregroupoid_ca...] 0.001 secs (0.004u,0.s)
Chars 1543 - 1587 [End~FundamentalPreGroupoidCate...] 0. secs (0.u,0.s)
Chars 1657 - 1726 [Definition~fundamental_pregrou...] 0. secs (0.u,0.s)
Chars 1727 - 1733 [Proof.] 0. secs (0.u,0.s)
Chars 1736 - 2648 [refine~~(@Build_PreCategory~X~...] 0.353 secs (0.216u,0.132s)
Chars 2649 - 2657 [Defined.] 0.006 secs (0.007u,0.s)


==> anc/HoTT/theories/categories/FundamentalPreGroupoidCategory.v <==
(** * Fundamental Pregroupoids *)
Require Import Category.Core Category.Morphisms.
Require Import hit.Truncations PathGroupoids.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope equiv_scope.
Local Open Scope category_scope.

(** Quoting the HoTT Book:

    Example. For _any_ type [X], there is a precategory with [X] as
    its type of objects and with [hom(x,y) : ∥x = y∥₀]. The
    composition operation [∥y = z∥₀ → ∥x = y∥₀ → ∥x = z∥₀] is defined
    by induction on truncation from concatenation [(y = z) → (x = y) →
    (x = z)]. We call this the fundamental pregroupoid of [X]. *)

(** We don't want access to all of the internals of a groupoid category at top level. *)
Module FundamentalPreGroupoidCategoryInternals.
  Section fundamental_pregroupoid_category.
    Variable X : Type.

    Local Notation object := X (only parsing).
    Local Notation morphism s d := (Truncation 0 (s = d :> X)) (only parsing).

    Definition compose s d d' (m : morphism d d') (m' : morphism s d)
    : morphism s d'.
    Proof.
      revert m'; apply Truncation_rect_nondep; intro m'.
      revert m; apply Truncation_rect_nondep; intro m.
      apply truncation_incl.
      exact (m' @ m).
    Defined.

    Definition identity x : morphism x x
      := truncation_incl (reflexivity _).

    Global Arguments compose [s d d'] m m' / .
    Global Arguments identity x / .
  End fundamental_pregroupoid_category.
End FundamentalPreGroupoidCategoryInternals.

(** ** Categorification of the fundamental pregroupoid of a type *)
Definition fundamental_pregroupoid_category (X : Type) : PreCategory.
Proof.
  refine (@Build_PreCategory
            X
            _
            (@FundamentalPreGroupoidCategoryInternals.identity X)
            (@FundamentalPreGroupoidCategoryInternals.compose X)
            _
            _
            _
            _);
  simpl; intros;
  abstract (
      repeat match goal with
               | [ m : Truncation _ _ |- _ ]
                 => revert m;
               apply Truncation_rect;
               [ intro;
                 match goal with
                   | [ |- IsHSet (?a = ?b :> ?T) ]
                     => generalize a b; intros;
                        let H := fresh in
                        assert (H : forall x y : T, IsHProp (x = y))
                 end;
                 typeclasses eauto
               | intro ]
             end;
      simpl;
      apply ap;
      first [ apply concat_p_pp
            | apply concat_1p
            | apply concat_p1 ]
    ).
Defined.


==> anc/HoTT/theories/categories/Grothendieck/Grothendieck.timing <==
Chars 65 - 78 [Module~ToSet.] 0. secs (0.u,0.s)
Chars 81 - 108 [Require~Grothendieck.ToSet.] 0.156 secs (0.032u,0.108s)
Chars 111 - 138 [Include~~Grothendieck.ToSet.] 0. secs (0.u,0.s)
Chars 139 - 149 [End~ToSet.] 0.029 secs (0.024u,0.008s)
Chars 187 - 213 [Module~PseudofunctorToCat.] 0. secs (0.u,0.s)
Chars 216 - 256 [Require~Grothendieck.Pseudofun...] 0.092 secs (0.032u,0.06s)
Chars 259 - 299 [Include~~Grothendieck.Pseudofu...] 0.001 secs (0.u,0.s)
Chars 300 - 323 [End~PseudofunctorToCat.] 0.057 secs (0.032u,0.024s)
Chars 355 - 368 [Module~ToCat.] 0. secs (0.u,0.s)
Chars 371 - 398 [Require~Grothendieck.ToCat.] 0.071 secs (0.02u,0.048s)
Chars 401 - 428 [Include~~Grothendieck.ToCat.] 0. secs (0.u,0.s)
Chars 429 - 439 [End~ToCat.] 0.041 secs (0.032u,0.008s)


==> anc/HoTT/theories/categories/Grothendieck/Grothendieck.v <==
(** * Grothendieck Construction *)
(** ** of a functor to Set *)
Module ToSet.
  Require Grothendieck.ToSet.
  Include Grothendieck.ToSet.
End ToSet.

(** ** of a pseudofunctor to Cat *)
Module PseudofunctorToCat.
  Require Grothendieck.PseudofunctorToCat.
  Include Grothendieck.PseudofunctorToCat.
End PseudofunctorToCat.

(** ** of a functor to Cat *)
Module ToCat.
  Require Grothendieck.ToCat.
  Include Grothendieck.ToCat.
End ToCat.


==> anc/HoTT/theories/categories/Grothendieck/PseudofunctorToCat.timing <==
Chars 61 - 130 [Require~Import~Category.Core~F...] 0.202 secs (0.004u,0.1s)
Chars 131 - 165 [Require~Import~Pseudofunctor.C...] 0.821 secs (0.036u,0.508s)
Chars 166 - 249 [Require~Import~Category.Morphi...] 0.123 secs (0.u,0.092s)
Chars 250 - 315 [Require~Import~Functor.Composi...] 0.112 secs (0.008u,0.076s)
Chars 316 - 348 [Require~Import~Functor.Identit...] 0.032 secs (0.u,0.024s)
Chars 349 - 385 [Require~Import~FunctorCategory...] 0.028 secs (0.004u,0.02s)
Chars 386 - 440 [Require~Import~types.Sigma~HoT...] 0.085 secs (0.u,0.068s)
Chars 442 - 468 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 469 - 492 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 493 - 521 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 522 - 546 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 548 - 580 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 582 - 603 [Section~Grothendieck.] 0. secs (0.u,0.s)
Chars 606 - 624 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 628 - 653 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 656 - 685 [Polymorphic~Variable~F~:~Pseud...] 0.006 secs (0.004u,0.s)
Chars 689 - 752 [Record~Pair~~:=~{c~:~C;~x~:~ob...] 0.037 secs (0.028u,0.008s)
Chars 756 - 871 [Local~Notation~morphism~~s~d:=...] 0. secs (0.u,0.s)
Chars 875 - 986 [Definition~compose~s~d~d'~(m1~...] 0.053 secs (0.024u,0.024s)
Chars 989 - 995 [Proof.] 0. secs (0.u,0.s)
Chars 1000 - 1021 [exists~(m1~.1~o~m2~.1).] 0.038 secs (0.016u,0.02s)
Chars 1026 - 1079 [refine~(m1~.2~o~((p_morphism_o...] 0.301 secs (0.184u,0.116s)
Chars 1084 - 1111 [apply~(p_composition_of~F).] 0.197 secs (0.108u,0.084s)
Chars 1114 - 1122 [Defined.] 0.716 secs (0.692u,0.024s)
Chars 1126 - 1163 [Definition~identity~s~:~morphi...] 0.015 secs (0.012u,0.s)
Chars 1166 - 1172 [Proof.] 0. secs (0.u,0.s)
Chars 1177 - 1186 [exists~1.] 0.008 secs (0.004u,0.s)
Chars 1191 - 1215 [apply~(p_identity_of~F).] 0.084 secs (0.088u,0.s)
Chars 1218 - 1226 [Defined.] 0.094 secs (0.092u,0.s)
Chars 1230 - 1261 [Global~Arguments~identity~_~/....] 0. secs (0.004u,0.s)
Chars 1264 - 1302 [Global~Arguments~compose~_~_~_...] 0. secs (0.u,0.s)
Chars 1306 - 1736 [Local~Ltac~try_associativity_f...] 0. secs (0.u,0.s)
Chars 1740 - 1924 [Local~Ltac~assoc_before_commut...] 0. secs (0.u,0.s)
Chars 1928 - 2720 [Local~Ltac~assoc_fin_tac~:=~~~...] 0. secs (0.u,0.s)
Chars 2724 - 3929 [Local~Ltac~helper_t~before_com...] 0. secs (0.u,0.s)
Chars 5992 - 7621 [Lemma~pseudofunctor_to_cat_ass...] 0.202 secs (0.2u,0.s)
Chars 7624 - 7630 [Proof.] 0. secs (0.u,0.s)
Chars 7635 - 7670 [helper_t~assoc_before_commutes...] 7.061 secs (7.02u,0.04s)
Chars 7675 - 7689 [assoc_fin_tac.] 2.871 secs (2.864u,0.004s)
Chars 7692 - 7696 [Qed.] 3.03 secs (3.016u,0.012s)
Chars 7700 - 8616 [Lemma~pseudofunctor_to_cat_lef...] 0.058 secs (0.06u,0.s)
Chars 8619 - 8625 [Proof.] 0. secs (0.u,0.s)
Chars 8630 - 8654 [abstract~helper_t~idtac.] 1.211 secs (1.208u,0.s)
Chars 8657 - 8661 [Qed.] 0.054 secs (0.048u,0.s)
Chars 8665 - 9589 [Lemma~pseudofunctor_to_cat_rig...] 0.075 secs (0.076u,0.s)
Chars 9592 - 9598 [Proof.] 0. secs (0.u,0.s)
Chars 9603 - 9627 [abstract~helper_t~idtac.] 0.941 secs (0.936u,0.004s)
Chars 9630 - 9634 [Qed.] 0.056 secs (0.056u,0.s)
Chars 9671 - 9705 [Definition~category~:~PreCateg...] 0. secs (0.u,0.s)
Chars 9708 - 9714 [Proof.] 0. secs (0.u,0.s)
Chars 9719 - 10707 [refine~~(@Build_PreCategory~Pa...] 8.841 secs (8.82u,0.02s)
Chars 10710 - 10718 [Defined.] 0.074 secs (0.072u,0.s)
Chars 10759 - 10982 [Definition~pr1~:~Functor~categ...] 0.108 secs (0.112u,0.s)
Chars 10983 - 11000 [End~Grothendieck.] 0.226 secs (0.224u,0.s)


==> anc/HoTT/theories/categories/Grothendieck/PseudofunctorToCat.v <==
(** * Grothendieck Construction of a pseudofunctor to Cat *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Pseudofunctor.Core.
Require Import Category.Morphisms NaturalTransformation.Isomorphisms Cat.Morphisms.
Require Import Functor.Composition.Core Functor.Composition.Laws.
Require Import Functor.Identity.
Require Import FunctorCategory.Core.
Require Import types.Sigma HoTT.Tactics PathGroupoids.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section Grothendieck.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable F : Pseudofunctor C.

  Record Pair :=
    {
      c : C;
      x : object (F c)
    }.

  Local Notation morphism s d :=
    { f : morphism C s.(c) d.(c)
    | morphism _ (p_morphism_of F f s.(x)) d.(x) }.

  Definition compose s d d'
             (m1 : morphism d d')
             (m2 : morphism s d)
  : morphism s d'.
  Proof.
    exists (m1.1 o m2.1).
    refine (m1.2 o ((p_morphism_of F m1.1) _1 m2.2 o _)).
    apply (p_composition_of F).
  Defined.

  Definition identity s : morphism s s.
  Proof.
    exists 1.
    apply (p_identity_of F).
  Defined.

  Global Arguments identity _ / .
  Global Arguments compose _ _ _ _ _ / .

  Local Ltac try_associativity_f_ap :=
    first [ f_ap; []
          | repeat (etransitivity; [ apply Category.Core.associativity | ]);
            repeat (etransitivity; [ | symmetry; apply Category.Core.associativity ]);
            f_ap; []
          | repeat (etransitivity; [ symmetry; apply Category.Core.associativity | ]);
            repeat (etransitivity; [ | apply Category.Core.associativity ]);
            f_ap; [] ].

  Local Ltac assoc_before_commutes_tac :=
    rewrite !composition_of;
    rewrite <- !Category.Core.associativity;
    etransitivity; [ | symmetry; apply compose4associativity_helper ].

  Local Ltac assoc_fin_tac :=
    repeat match goal with
             | _ => reflexivity
             | _ => progress rewrite ?Category.Core.left_identity, ?Category.Core.right_identity
             | [ |- appcontext[components_of ?T ?x o components_of ?T^-1 ?x] ]
               => simpl rewrite (@iso_compose_pV _ _ _ (T x) _)
             | _ => try_associativity_quick
                      first [ f_ap; []
                            | apply concat_left_identity
                            | apply concat_right_identity ]
             | _ => rewrite <- ?identity_of, <- ?composition_of;
                   progress repeat (f_ap; []);
                   rewrite ?identity_of, ?composition_of
             | _ => try_associativity_quick rewrite compose4associativity_helper
           end.

  Local Ltac helper_t before_commutes_tac :=
    repeat intro;
    symmetry;
    apply path_sigma_uncurried;
    simpl in *;
    let ex_hyp := match goal with
                    | [ H : ?A = ?B |- @sigT (?B = ?A) _ ] => constr:(H)
                  end in
    (exists (inverse ex_hyp));
      simpl;
      rewrite ?transport_Fc_to_idtoiso, ?transport_cF_to_idtoiso;
      rewrite ?idtoiso_inv, ?ap_V, ?inv_V;
      simpl;
      let rew_hyp := match goal with
                       | [ H' : appcontext[ex_hyp] |- _ ] => constr:(H')
                     end in
      rewrite rew_hyp;
        clear rew_hyp ex_hyp;
        before_commutes_tac;
        repeat first [ reflexivity
                     | progress rewrite ?Category.Core.left_identity, ?Category.Core.right_identity
                     | try_associativity_quick (f_ap; []) ];
        match goal with
          | _ => reflexivity
          | [ |- appcontext[morphism_of ?F ?m o components_of ?T ?x] ]
            => simpl rewrite <- (commutes T _ _ m);
              try reflexivity
          | [ |- appcontext[components_of ?T ?x o morphism_of ?F ?m] ]
            => simpl rewrite (commutes T _ _ m);
              try reflexivity
        end.

  (* The goal for, e.g., the following associativity helper was made
  with the following code:
<<
intros a b c d [f f'] [g g'] [h h']; simpl.
    pose proof (apD10 (ap components_of (p_composition_ofCoherent_for_rewrite F _ _ _ _ f g h))) as rew_hyp.
    revert rew_hyp.
    generalize dependent (Category.Core.associativity C _ _ _ _ f g h). intros fst_hyp ?.

    simpl in *.
    hnf in rew_hyp.
    simpl in *.

    Local Ltac gen_x x :=
      generalize dependent (X x);
      generalize dependent (C x);
      repeat (let x1 := fresh "x" in intro x1).
    gen_x a.
    gen_x b.
    gen_x c.
    gen_x d.
    repeat match goal with
             | [ |- appcontext[p_identity_of ?F ?x] ]
               => generalize dependent (p_identity_of F x)
             | [ |- appcontext[p_composition_of ?F ?x ?y ?z ?f ?g] ]
               => generalize dependent (p_composition_of F x y z f g)
             | [ |- appcontext[p_morphism_of ?F ?m] ]
               => generalize dependent (p_morphism_of F m)
             | [ |- appcontext[p_object_of ?F ?x] ]
               => generalize dependent (p_object_of F x)
             | [ H : appcontext[p_morphism_of ?F ?m] |- _ ]
               => generalize dependent (p_morphism_of F m)
             | [ |- appcontext[@p_morphism_of _ _ ?F ?x ?y] ]
               => generalize dependent (@p_morphism_of _ _ F x y)
           end.
    simpl.

    intros.

    lazymatch goal with
      | [ H : appcontext[ap ?f ?H'] |- _ ]
        => rename H' into fst_hyp;
          rename H into rew_hyp;
          move rew_hyp at top
    end.

    generalize dependent fst_hyp.
    clear.
    intros.
    move rew_hyp at top.

    move H at top.

    repeat match goal with
             | [ H : Isomorphic _ _ |- _ ]
               => let x := fresh "x" in
                  let H' := fresh "H" in
                  destruct H as [x H'];
                    simpl in *
           end.
    move rew_hyp at top.
    repeat match goal with
             | [ H : _ |- _ ] => revert H
           end.

    intro H.
    intro C.
>> *)

  Lemma pseudofunctor_to_cat_assoc_helper
  : forall {x x0 : C} {x2 : Category.Core.morphism C x x0} {x1 : C}
           {x5 : Category.Core.morphism C x0 x1} {x4 : C} {x7 : Category.Core.morphism C x1 x4}
           {p p0 : PreCategory} {f : Category.Core.morphism C x x4 -> Functor p0 p}
           {p1 p2 : PreCategory} {f0 : Functor p2 p} {f1 : Functor p1 p2}
           {f2 : Functor p0 p2} {f3 : Functor p0 p1} {f4 : Functor p1 p}
           {x16 : Category.Core.morphism (_ -> _) (f (x7 o x5 o x2)) (f4 o f3)%functor}
           {x15 : Category.Core.morphism (_ -> _) f2 (f1 o f3)%functor} {H2 : IsIsomorphism x15}
           {x11 : Category.Core.morphism (_ -> _) (f (x7 o (x5 o x2))) (f0 o f2)%functor}
           {H1 : IsIsomorphism x11} {x9 : Category.Core.morphism (_ -> _) f4 (f0 o f1)%functor}
           {fst_hyp : x7 o x5 o x2 = x7 o (x5 o x2)}
           (rew_hyp : forall x3 : p0,
                        (idtoiso (p0 -> p) (ap f fst_hyp) : Category.Core.morphism _ _ _) x3 =
                        x11^-1 x3 o (f0 _1 (x15^-1 x3) o (1 o (x9 (f3 x3) o x16 x3))))
           {H0' : IsIsomorphism x16}
           {H1' : IsIsomorphism x9}
           {x13 : p} {x3 : p0} {x6 : p1} {x10 : p2}
           {x14 : Category.Core.morphism p (f0 x10) x13} {x12 : Category.Core.morphism p2 (f1 x6) x10}
           {x8 : Category.Core.morphism p1 (f3 x3) x6},
      existT (fun f5 : Category.Core.morphism C x x4 => Category.Core.morphism p ((f f5) x3) x13)
             (x7 o x5 o x2)
             (x14 o (f0 _1 x12 o x9 x6) o (f4 _1 x8 o x16 x3)) =
      (x7 o (x5 o x2); x14 o (f0 _1 (x12 o (f1 _1 x8 o x15 x3)) o x11 x3)).
  Proof.
    helper_t assoc_before_commutes_tac.
    assoc_fin_tac.
  Qed.

  Lemma pseudofunctor_to_cat_left_identity_helper
  : forall {x1 x2 : C} {f : Category.Core.morphism C x2 x1} {p p0 : PreCategory}
           {f0 : Category.Core.morphism C x2 x1 -> Functor p0 p} {f1 : Functor p p}
           {x0 : Category.Core.morphism (_ -> _) (f0 (1 o f)) (f1 o f0 f)%functor}
           {x : Category.Core.morphism (_ -> _) f1 1%functor}
           {fst_hyp : 1 o f = f}
           (rewrite_hyp : forall x3 : p0,
                            (idtoiso (p0 -> p) (ap f0 fst_hyp) : Category.Core.morphism _ _ _) x3
                            = 1 o (x ((f0 f) x3) o x0 x3))
           {H0' : IsIsomorphism x0}
           {H1' : IsIsomorphism x}
           {x3 : p} {x4 : p0} {f' : Category.Core.morphism p ((f0 f) x4) x3},
      existT (fun f2 : Category.Core.morphism C x2 x1 => Category.Core.morphism p ((f0 f2) x4) x3)
             (1 o f)
             (x x3 o (f1 _1 f' o x0 x4))
      = (f; f').
  Proof.
    abstract helper_t idtac.
  Qed.

  Lemma pseudofunctor_to_cat_right_identity_helper
  : forall {x1 x2 : C} {f : Category.Core.morphism C x2 x1} {p p0 : PreCategory}
           {f0 : Category.Core.morphism C x2 x1 -> Functor p0 p} {f1 : Functor p0 p0}
           {x0 : Category.Core.morphism (_ -> _) (f0 (f o 1)) (f0 f o f1)%functor}
           {H0' : IsIsomorphism x0}
           {x : Category.Core.morphism (_ -> _) f1 1%functor}
           {H1' : IsIsomorphism x}
           {fst_hyp : f o 1 = f}
           (rew_hyp : forall x3 : p0,
                        (idtoiso (p0 -> p) (ap f0 fst_hyp) : Category.Core.morphism _ _ _) x3
                        = 1 o ((f0 f) _1 (x x3) o x0 x3))
           {x3 : p} {x4 : p0} {f' : Category.Core.morphism p ((f0 f) x4) x3},
        existT (fun f2 : Category.Core.morphism C x2 x1 => Category.Core.morphism p ((f0 f2) x4) x3)
               (f o 1)
               (f' o ((f0 f) _1 (x x4) o x0 x4))
        = (f; f').
  Proof.
    abstract helper_t idtac.
  Qed.

  (** ** Category of elements *)
  Definition category : PreCategory.
  Proof.
    refine (@Build_PreCategory
              Pair
              (fun s d => morphism s d)
              identity
              compose
              _
              _
              _
              _);
    [ abstract (
          intros ? ? ? ? [f ?] [g ?] [h ?];
          exact (pseudofunctor_to_cat_assoc_helper
                   (apD10
                      (ap components_of
                          (p_composition_of_coherent_for_rewrite F _ _ _ _ f g h))))
        )
    | abstract (
          intros ? ? [f ?];
          exact (pseudofunctor_to_cat_left_identity_helper
                   (apD10
                      (ap components_of
                          (p_left_identity_of_coherent_for_rewrite F _ _ f))))
        )
    | abstract (
          intros ? ? [f ?];
          exact (pseudofunctor_to_cat_right_identity_helper
                   (apD10
                      (ap components_of
                          (p_right_identity_of_coherent_for_rewrite F _ _ f))))
    ) ].
  Defined.

  (** ** First projection functor *)
  Definition pr1 : Functor category C
    := Build_Functor category C
                     c
                     (fun s d => @projT1 _ _)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).
End Grothendieck.


==> anc/HoTT/theories/categories/Grothendieck/ToCat.timing <==
Chars 55 - 124 [Require~Import~Category.Core~F...] 0.016 secs (0.004u,0.012s)
Chars 125 - 185 [Require~Import~Pseudofunctor.C...] 0.195 secs (0.068u,0.124s)
Chars 186 - 210 [Require~Import~Cat.Core.] 0.003 secs (0.u,0.004s)
Chars 211 - 258 [Require~Import~Grothendieck.Ps...] 0.01 secs (0.004u,0.008s)
Chars 260 - 286 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 287 - 310 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 311 - 339 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 340 - 364 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 366 - 398 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 400 - 421 [Section~Grothendieck.] 0. secs (0.u,0.s)
Chars 424 - 442 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 446 - 479 [Polymorphic~Variable~P~:~PreCa...] 0. secs (0.u,0.s)
Chars 524 - 587 [Context~~`{HF~:~forall~C~D,~P~...] 0.002 secs (0.004u,0.s)
Chars 591 - 635 [Local~Notation~cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 639 - 664 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 667 - 694 [Polymorphic~Variable~F~:~Funct...] 0.011 secs (0.004u,0.008s)
Chars 731 - 800 [Definition~category~:~PreCateg...] 0.017 secs (0.016u,0.004s)
Chars 841 - 907 [Definition~pr1~:~Functor~categ...] 0.024 secs (0.02u,0.004s)
Chars 908 - 925 [End~Grothendieck.] 0.005 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Grothendieck/ToCat.v <==
(** * Grothendieck Construction of a functor to Cat *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Pseudofunctor.Core Pseudofunctor.FromFunctor.
Require Import Cat.Core.
Require Import Grothendieck.PseudofunctorToCat.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section Grothendieck.
  Context `{Funext}.

  Variable P : PreCategory -> Type.
  (*Context `{forall C, IsHProp (P C)}.*)
  Context `{HF : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation cat := (@sub_pre_cat _ P HF).

  Variable C : PreCategory.
  Variable F : Functor C cat.

  (** ** Category of elements *)
  Definition category : PreCategory
    := category (F : FunctorToCat).

  (** ** First projection functor *)
  Definition pr1 : Functor category C
    := pr1 (F : FunctorToCat).
End Grothendieck.


==> anc/HoTT/theories/categories/Grothendieck/ToSet.timing <==
Chars 55 - 97 [Require~Import~Category.Core~F...] 0.162 secs (0.008u,0.056s)
Chars 98 - 130 [Require~Import~SetCategory.Cor...] 0.654 secs (0.02u,0.26s)
Chars 131 - 163 [Require~Import~HSet~types.Sigm...] 0.094 secs (0.u,0.044s)
Chars 165 - 191 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 192 - 215 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 216 - 244 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 245 - 269 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 271 - 303 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 305 - 326 [Section~Grothendieck.] 0. secs (0.u,0.s)
Chars 329 - 347 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 912 - 937 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 940 - 971 [Polymorphic~Variable~F~:~Funct...] 0.001 secs (0.u,0.s)
Chars 975 - 1029 [Record~Pair~~:=~{c~:~C;~x~:~F~...] 0.006 secs (0.004u,0.s)
Chars 1033 - 1135 [Local~Notation~morphism~~s~d:=...] 0. secs (0.u,0.s)
Chars 1139 - 1276 [Definition~compose_H~s~d~d'~(m...] 0.012 secs (0.007u,0.004s)
Chars 1279 - 1285 [Proof.] 0. secs (0.u,0.s)
Chars 1290 - 1324 [etransitivity;~[~idtac~|~exact...] 0.073 secs (0.044u,0.028s)
Chars 1329 - 1373 [etransitivity;~[~idtac~|~apply...] 0.117 secs (0.08u,0.032s)
Chars 1378 - 1464 [match~goal~with~|~|-~?f~?x~=~?...] 0.012 secs (0.012u,0.s)
Chars 1469 - 1548 [match~goal~with~|~|-~?f~?x~=~?...] 0.099 secs (0.052u,0.044s)
Chars 1553 - 1578 [apply~(composition_of~F).] 0.03 secs (0.012u,0.012s)
Chars 1581 - 1589 [Defined.] 0.077 secs (0.048u,0.028s)
Chars 1593 - 1704 [Definition~compose~s~d~d'~(m1~...] 0.009 secs (0.008u,0.s)
Chars 1707 - 1713 [Proof.] 0. secs (0.u,0.s)
Chars 1718 - 1739 [exists~(m1~.1~o~m2~.1).] 0.021 secs (0.012u,0.004s)
Chars 1744 - 1760 [apply~compose_H.] 0.004 secs (0.004u,0.s)
Chars 1763 - 1771 [Defined.] 0.018 secs (0.004u,0.012s)
Chars 1775 - 1840 [Definition~identity_H~s~:=~apD...] 0.008 secs (0.012u,0.s)
Chars 1844 - 1881 [Definition~identity~s~:~morphi...] 0.003 secs (0.u,0.004s)
Chars 1884 - 1890 [Proof.] 0. secs (0.u,0.s)
Chars 1895 - 1904 [exists~1.] 0.005 secs (0.004u,0.s)
Chars 1909 - 1926 [apply~identity_H.] 0.002 secs (0.004u,0.s)
Chars 1929 - 1937 [Defined.] 0.004 secs (0.004u,0.s)
Chars 1941 - 1982 [Global~Arguments~compose_H~:~....] 0. secs (0.u,0.s)
Chars 1985 - 2027 [Global~Arguments~identity_H~:~...] 0. secs (0.u,0.s)
Chars 2030 - 2061 [Global~Arguments~identity~_~/....] 0. secs (0.u,0.s)
Chars 2064 - 2102 [Global~Arguments~compose~_~_~_...] 0. secs (0.u,0.s)
Chars 2139 - 2173 [Definition~category~:~PreCateg...] 0. secs (0.u,0.s)
Chars 2176 - 2182 [Proof.] 0. secs (0.u,0.s)
Chars 2187 - 2644 [refine~~(@Build_PreCategory~Pa...] 2.006 secs (1.94u,0.06s)
Chars 2647 - 2655 [Defined.] 0.008 secs (0.008u,0.s)
Chars 2696 - 2880 [Definition~pr1~:~Functor~categ...] 0.021 secs (0.02u,0.s)
Chars 2881 - 2898 [End~Grothendieck.] 0.045 secs (0.048u,0.s)


==> anc/HoTT/theories/categories/Grothendieck/ToSet.v <==
(** * Grothendieck Construction of a functor to Set *)
Require Import Category.Core Functor.Core.
Require Import SetCategory.Core.
Require Import HSet types.Sigma.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section Grothendieck.
  Context `{Funext}.

  (**
     Quoting Wikipedia:

     The Grothendieck construction is an auxiliary construction used
     in the mathematical field of category theory.

     Let

<<
     F : C → Set
>>

     be a functor from any small category to the category of sets.
     The Grothendieck construct for [F] is the category [Γ F] whose
     objects are pairs [(c, x)], where [c : C] is an object and [x : F
     c] is an element, and for which the set [Hom (Γ F) (c1, x1) (c2,
     x2)] is the set of morphisms [f : c1 → c2] in [C] such that
     [F₁ f x1 = x2].  *)

  Variable C : PreCategory.
  Variable F : Functor C set_cat.

  Record Pair :=
    {
      c : C;
      x : F c
    }.

  Local Notation morphism s d :=
    { f : morphism C s.(c) d.(c)
    | morphism_of F f s.(x) = d.(x) }.

  Definition compose_H s d d'
             (m1 : morphism d d')
             (m2 : morphism s d)
  : (F _1 (m1 .1 o m2 .1)) s.(x) = d'.(x).
  Proof.
    etransitivity; [ | exact (m1.2) ].
    etransitivity; [ | apply ap; exact (m2.2) ].
    match goal with
      | [ |- ?f ?x = ?g (?h ?x) ] => change (f x = (g o h) x)
    end.
    match goal with
      | [ |- ?f ?x = ?g ?x ] => apply (@apD10 _ _ f g)
    end.
    apply (composition_of F).
  Defined.

  Definition compose s d d'
             (m1 : morphism d d')
             (m2 : morphism s d)
  : morphism s d'.
  Proof.
    exists (m1.1 o m2.1).
    apply compose_H.
  Defined.

  Definition identity_H s
    := apD10 (identity_of F s.(c)) s.(x).

  Definition identity s : morphism s s.
  Proof.
    exists 1.
    apply identity_H.
  Defined.

  Global Arguments compose_H : simpl never.
  Global Arguments identity_H : simpl never.
  Global Arguments identity _ / .
  Global Arguments compose _ _ _ _ _ / .

  (** ** Category of elements *)
  Definition category : PreCategory.
  Proof.
    refine (@Build_PreCategory
              Pair
              (fun s d => morphism s d)
              identity
              compose
              _
              _
              _
              _);
    abstract (
        repeat intro;
        apply path_sigma_uncurried; simpl;
        ((exists (associativity _ _ _ _ _ _ _ _))
           || (exists (left_identity _ _ _ _))
           || (exists (right_identity _ _ _ _)));
        exact (center _)
      ).
  Defined.

  (** ** First projection functor *)
  Definition pr1 : Functor category C
    := Build_Functor
         category C
         c
         (fun s d => @projT1 _ _)
         (fun _ _ _ _ _ => idpath)
         (fun _ => idpath).
End Grothendieck.


==> anc/HoTT/theories/categories/GroupoidCategory/Core.timing <==
Chars 19 - 83 [Require~Import~Category.Core~C...] 0.477 secs (0.032u,0.212s)
Chars 84 - 105 [Require~Import~Trunc.] 0.043 secs (0.003u,0.016s)
Chars 107 - 133 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 134 - 157 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 158 - 186 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 187 - 211 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 213 - 242 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 243 - 275 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 549 - 582 [Module~GroupoidCategoryInterna...] 0. secs (0.u,0.s)
Chars 585 - 611 [Section~groupoid_category.] 0. secs (0.u,0.s)
Chars 616 - 634 [Polymorphic~Variable~X~:~Type....] 0. secs (0.004u,0.s)
Chars 639 - 662 [Context~~`{IsTrunc~1~X}.] 0. secs (0.u,0.s)
Chars 668 - 706 [Local~Notation~morphism~:=~(@p...] 0. secs (0.u,0.s)
Chars 712 - 832 [Definition~compose~s~d~d'~(m~:...] 0.003 secs (0.004u,0.s)
Chars 838 - 898 [Definition~identity~x~:~morphi...] 0.001 secs (0.004u,0.s)
Chars 904 - 946 [Global~Arguments~compose~[s]~[...] 0. secs (0.u,0.s)
Chars 951 - 982 [Global~Arguments~identity~x~/....] 0. secs (0.u,0.s)
Chars 985 - 1007 [End~groupoid_category.] 0. secs (0.u,0.s)
Chars 1008 - 1038 [End~GroupoidCategoryInternals....] 0. secs (0.u,0.s)
Chars 1095 - 1155 [Definition~groupoid_category~X...] 0. secs (0.u,0.s)
Chars 1156 - 1162 [Proof.] 0. secs (0.u,0.s)
Chars 1165 - 1542 [refine~~(@Build_PreCategory~X~...] 0.062 secs (0.048u,0.012s)
Chars 1543 - 1551 [Defined.] 0.01 secs (0.003u,0.004s)
Chars 1553 - 1587 [Arguments~groupoid_category~X~...] 0. secs (0.u,0.s)
Chars 1649 - 1737 [Lemma~isstrict_groupoid_catego...] 0.003 secs (0.004u,0.s)
Chars 1738 - 1744 [Proof.] 0. secs (0.u,0.s)
Chars 1747 - 1765 [typeclasses~eauto.] 0.001 secs (0.004u,0.s)
Chars 1766 - 1774 [Defined.] 0.002 secs (0.u,0.s)


==> anc/HoTT/theories/categories/GroupoidCategory/Core.v <==
(** * Groupoids *)
Require Import Category.Core Category.Morphisms Category.Strict.
Require Import Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope category_scope.

(** A groupoid is a precategory where every morphism is an isomorphism.  Since 1-types are 1-groupoids, we can construct the category corresponding to the 1-groupoid of a 1-type. *)

(** We don't want access to all of the internals of a groupoid category at top level. *)
Module GroupoidCategoryInternals.
  Section groupoid_category.
    Variable X : Type.
    Context `{IsTrunc 1 X}.

    Local Notation morphism := (@paths X).

    Definition compose s d d' (m : morphism d d') (m' : morphism s d)
    : morphism s d'
      := transitivity s d d' m' m.

    Definition identity x : morphism x x
      := reflexivity _.

    Global Arguments compose [s d d'] m m' / .
    Global Arguments identity x / .
  End groupoid_category.
End GroupoidCategoryInternals.

(** ** Categorification of the groupoid of a 1-type *)
Definition groupoid_category X `{IsTrunc 1 X} : PreCategory.
Proof.
  refine (@Build_PreCategory X
                             (@paths X)
                             (@GroupoidCategoryInternals.identity X)
                             (@GroupoidCategoryInternals.compose X)
                             _
                             _
                             _
                             _);
  simpl; intros; path_induction; reflexivity.
Defined.

Arguments groupoid_category X {_}.

(** ** 0-types give rise to strict (groupoid) categories *)
Lemma isstrict_groupoid_category X `{IsHSet X}
: IsStrictCategory (groupoid_category X).
Proof.
  typeclasses eauto.
Defined.


==> anc/HoTT/theories/categories/GroupoidCategory/GroupoidCategory.timing <==
Chars 40 - 70 [Require~GroupoidCategory.Core....] 0.746 secs (0.04u,0.252s)
Chars 105 - 140 [Require~GroupoidCategory.Morph...] 0.199 secs (0.u,0.072s)
Chars 142 - 172 [Include~~GroupoidCategory.Core...] 0. secs (0.u,0.s)
Chars 173 - 229 [Include~~GroupoidCategory.Core...] 0. secs (0.u,0.s)
Chars 230 - 265 [Include~~GroupoidCategory.Morp...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/GroupoidCategory/GroupoidCategory.v <==
(** * Groupoids *)
(** ** Definition *)
Require GroupoidCategory.Core.
(** ** Morphisms in a groupoid *)
Require GroupoidCategory.Morphisms.

Include GroupoidCategory.Core.
Include GroupoidCategory.Core.GroupoidCategoryInternals.
Include GroupoidCategory.Morphisms.


==> anc/HoTT/theories/categories/GroupoidCategory/Morphisms.timing <==
Chars 33 - 122 [Require~Import~Category.Core~C...] 0.945 secs (0.02u,0.408s)
Chars 123 - 170 [Require~Import~Trunc~Equivalen...] 0.173 secs (0.u,0.076s)
Chars 172 - 198 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 199 - 222 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 223 - 251 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 252 - 276 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 278 - 307 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 308 - 340 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 342 - 368 [Section~groupoid_category.] 0. secs (0.u,0.s)
Chars 371 - 389 [Polymorphic~Variable~X~:~Type....] 0. secs (0.u,0.s)
Chars 392 - 415 [Context~~`{IsTrunc~1~X}.] 0. secs (0.u,0.s)
Chars 419 - 524 [Definition~isotoid~(s~d~:~grou...] 0.008 secs (0.004u,0.004s)
Chars 569 - 651 [Global~Instance~iscategory_gro...] 0.003 secs (0.003u,0.s)
Chars 654 - 660 [Proof.] 0. secs (0.u,0.s)
Chars 665 - 678 [repeat~intro.] 0. secs (0.u,0.s)
Chars 683 - 930 [apply~~(isequiv_adjointify~(@i...] 6.835 secs (6.648u,0.184s)
Chars 933 - 937 [Qed.] 1.125 secs (1.132u,0.s)
Chars 938 - 960 [End~groupoid_category.] 0.074 secs (0.076u,0.s)


==> anc/HoTT/theories/categories/GroupoidCategory/Morphisms.v <==
(** * Morphisms in a groupoid *)
Require Import Category.Core Category.Morphisms Category.Univalent GroupoidCategory.Core.
Require Import Trunc Equivalences HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope category_scope.

Section groupoid_category.
  Variable X : Type.
  Context `{IsTrunc 1 X}.

  Definition isotoid (s d : groupoid_category X)
  : s <~=~> d -> s = d
    := fun f => f : morphism _ _ _.

  (** ** All groupoids are categories *)
  Global Instance iscategory_groupoid_category
  : IsCategory (groupoid_category X).
  Proof.
    repeat intro.
    apply (isequiv_adjointify (@idtoiso (groupoid_category X) _ _)
                              (@isotoid _ _));
      repeat intro;
      destruct_head @Isomorphic;
      destruct_head @IsIsomorphism;
      compute in *;
      path_induction_hammer.
  Qed.
End groupoid_category.


==> anc/HoTT/theories/categories/HomFunctor.timing <==
Chars 21 - 119 [Require~Import~Category.Core~F...] 1.074 secs (0.032u,0.448s)
Chars 120 - 155 [Require~Category.Prod~Functor....] 0.248 secs (0.u,0.1s)
Chars 156 - 233 [Import~Category.Prod.CategoryP...] 0. secs (0.u,0.s)
Chars 234 - 263 [Require~Import~HSet~Overture.] 0.111 secs (0.u,0.04s)
Chars 265 - 291 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 292 - 315 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 316 - 344 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 345 - 369 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 371 - 403 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 471 - 491 [Section~hom_functor.] 0. secs (0.u,0.s)
Chars 494 - 512 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 515 - 540 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 544 - 712 [Local~Notation~obj_of~~c'c:=~~...] 0. secs (0.u,0.s)
Chars 716 - 870 [Let~hom_functor_morphism_of~s'...] 0.075 secs (0.044u,0.028s)
Chars 874 - 926 [Definition~hom_functor~:~Funct...] 0.006 secs (0.003u,0.004s)
Chars 931 - 1407 [refine~~(Build_Functor~(C~^op~...] 1.634 secs (1.444u,0.188s)
Chars 1410 - 1418 [Defined.] 0.075 secs (0.076u,0.s)
Chars 1419 - 1435 [End~hom_functor.] 0.028 secs (0.032u,0.s)
Chars 1437 - 1469 [Section~covariant_contravarian...] 0. secs (0.u,0.s)
Chars 1472 - 1490 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1493 - 1518 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1522 - 1553 [Open~Scope~functor_scope.] 0. secs (0.u,0.s)
Chars 1557 - 1601 [Arguments~Functor.Prod.induced...] 0. secs (0.u,0.s)
Chars 1604 - 1648 [Arguments~Functor.Prod.induced...] 0. secs (0.u,0.s)
Chars 1714 - 1829 [Definition~covariant_hom_funct...] 0.011 secs (0.012u,0.s)
Chars 1904 - 2013 [Definition~contravariant_hom_f...] 0.01 secs (0.012u,0.s)
Chars 2014 - 2042 [End~covariant_contravariant.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/HomFunctor.v <==
(** * Hom Functor *)
Require Import Category.Core Functor.Core SetCategory.Core Category.Dual Functor.Composition.Core.
Require Category.Prod Functor.Prod.
Import Category.Prod.CategoryProdNotations Functor.Prod.FunctorProdNotations.
Require Import HSet Overture.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

(** ** Definition of [hom : Cᵒᵖ × C → Set] as a functor *)
Section hom_functor.
  Context `{Funext}.
  Variable C : PreCategory.

  Local Notation obj_of c'c :=
    (BuildhSet
       (morphism
          C
          (fst (c'c : object (C^op * C)))
          (snd (c'c : object (C^op * C))))
       _).

  Let hom_functor_morphism_of s's d'd (hf : morphism (C^op * C) s's d'd)
  : morphism set_cat (obj_of s's) (obj_of d'd)
    := fun g => snd hf o g o fst hf.

  Definition hom_functor : Functor (C^op * C) set_cat.
    refine (Build_Functor (C^op * C) set_cat
                          (fun c'c => obj_of c'c)
                          hom_functor_morphism_of
                          _
                          _);
    subst hom_functor_morphism_of;
    simpl;
    abstract (
        repeat (apply path_forall || intros [] || intro);
        unfold compose, Overture.compose;
        simpl in *;
        rewrite <- ?associativity, ?left_identity, ?right_identity;
        reflexivity
      ).
  Defined.
End hom_functor.

Section covariant_contravariant.
  Context `{Funext}.
  Variable C : PreCategory.

  Local Open Scope functor_scope.

  Local Arguments Functor.Prod.induced_snd / .
  Local Arguments Functor.Prod.induced_fst / .

  (** ** Covariant hom functor [hom_C(A, ─) : C → set] *)
  Definition covariant_hom_functor (A : object C^op)
    := Eval simpl in Functor.Prod.induced_snd (hom_functor C) A.
  (** ** Contravariant hom functor [hom_C(─, A) : Cᵒᵖ → set] *)
  Definition contravariant_hom_functor (A : C)
    := Eval simpl in Functor.Prod.induced_fst (hom_functor C) A.
End covariant_contravariant.


==> anc/HoTT/theories/categories/HomotopyPreCategory.timing <==
Chars 39 - 87 [Require~Import~Category.Core~C...] 0.725 secs (0.032u,0.308s)
Chars 88 - 124 [Require~Import~hit.Truncations...] 0.299 secs (0.u,0.124s)
Chars 126 - 152 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 153 - 176 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 177 - 205 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 206 - 230 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 232 - 260 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 261 - 290 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 291 - 323 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 723 - 759 [Module~HomotopyPreCategoryInte...] 0. secs (0.u,0.s)
Chars 762 - 791 [Section~homotopy_precategory.] 0. secs (0.u,0.s)
Chars 796 - 841 [Local~Notation~object~:=~Type~...] 0. secs (0.u,0.s)
Chars 846 - 916 [Local~Notation~morphism~~s~d:=...] 0. secs (0.u,0.s)
Chars 922 - 1008 [Definition~compose~s~d~d'~(m~:...] 0.001 secs (0.u,0.s)
Chars 1013 - 1019 [Proof.] 0. secs (0.004u,0.s)
Chars 1026 - 1076 [revert~m';~apply~Truncation_re...] 0.003 secs (0.u,0.s)
Chars 1083 - 1131 [revert~m;~apply~Truncation_rec...] 0.002 secs (0.u,0.s)
Chars 1138 - 1160 [apply~truncation_incl.] 0. secs (0.003u,0.s)
Chars 1167 - 1187 [exact~(m~o~m')%core.] 0.001 secs (0.u,0.s)
Chars 1192 - 1200 [Defined.] 0.002 secs (0.004u,0.s)
Chars 1206 - 1274 [Definition~identity~x~:~morphi...] 0.001 secs (0.u,0.s)
Chars 1280 - 1322 [Global~Arguments~compose~[s]~[...] 0. secs (0.u,0.s)
Chars 1327 - 1358 [Global~Arguments~identity~x~/....] 0. secs (0.u,0.s)
Chars 1361 - 1386 [End~homotopy_precategory.] 0.001 secs (0.004u,0.s)
Chars 1387 - 1420 [End~HomotopyPreCategoryInterna...] 0. secs (0.u,0.s)
Chars 1466 - 1512 [Definition~homotopy_precategor...] 0. secs (0.u,0.s)
Chars 1513 - 1519 [Proof.] 0. secs (0.u,0.s)
Chars 1522 - 2289 [refine~~(@Build_PreCategory~Ty...] 0.287 secs (0.152u,0.132s)
Chars 2290 - 2298 [Defined.] 0.045 secs (0.024u,0.02s)


==> anc/HoTT/theories/categories/HomotopyPreCategory.v <==
(** * Homotopy PreCategory of Types *)
Require Import Category.Core Category.Morphisms.
Require Import hit.Truncations HSet.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope equiv_scope.
Local Open Scope category_scope.

(** Quoting the HoTT Book:

    Example. There is a precategory whose type of objects is [U] and
    with [hom(X,Y) : ∥X → Y∥₀], and composition defined by induction
    on truncation from ordinary composition [(Y → Z) → (X → Y) → (X →
    Z)]. We call this the homotopy precategory of types. *)

(** We don't want access to all of the internals of this category at top level. *)
Module HomotopyPreCategoryInternals.
  Section homotopy_precategory.
    Local Notation object := Type (only parsing).
    Local Notation morphism s d := (Truncation 0 (s -> d)) (only parsing).

    Definition compose s d d' (m : morphism d d') (m' : morphism s d)
    : morphism s d'.
    Proof.
      revert m'; apply Truncation_rect_nondep; intro m'.
      revert m; apply Truncation_rect_nondep; intro m.
      apply truncation_incl.
      exact (m o m')%core.
    Defined.

    Definition identity x : morphism x x
      := truncation_incl idmap.

    Global Arguments compose [s d d'] m m' / .
    Global Arguments identity x / .
  End homotopy_precategory.
End HomotopyPreCategoryInternals.

(** ** The Homotopy PreCategory of Types *)
Definition homotopy_precategory : PreCategory.
Proof.
  refine (@Build_PreCategory
            Type
            _
            (@HomotopyPreCategoryInternals.identity)
            (@HomotopyPreCategoryInternals.compose)
            _
            _
            _
            _);
  simpl; intros;
  repeat match goal with
           | [ m : Truncation _ _ |- _ ]
             => revert m;
               apply Truncation_rect;
               [ intro;
                 match goal with
                   | [ |- IsHSet (?a = ?b :> ?T) ]
                     => generalize a b; intros;
                        let H := fresh in
                        assert (H : forall x y : T, IsHProp (x = y))
                 end;
                 typeclasses eauto
               | intro ]
         end;
  simpl;
  apply ap;
  exact idpath.
Defined.


==> anc/HoTT/theories/categories/IndiscreteCategory.timing <==
Chars 29 - 125 [Require~Import~Category.Core~F...] 0.579 secs (0.036u,0.288s)
Chars 126 - 184 [Require~Import~types.Unit~Trun...] 0.144 secs (0.004u,0.076s)
Chars 186 - 212 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 213 - 236 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 237 - 265 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 266 - 290 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 339 - 358 [Module~Export~Core.] 0. secs (0.u,0.s)
Chars 361 - 389 [Section~indiscrete_category.] 0. secs (0.u,0.s)
Chars 485 - 503 [Polymorphic~Variable~X~:~Type....] 0. secs (0.u,0.s)
Chars 685 - 1246 [Definition~indiscrete_category...] 0.01 secs (0.008u,0.s)
Chars 1249 - 1273 [End~indiscrete_category.] 0. secs (0.u,0.004s)
Chars 1334 - 1444 [Definition~isstrict_indiscrete...] 0.003 secs (0.u,0.004s)
Chars 1520 - 1616 [Global~Instance~iscategory_ind...] 0.002 secs (0.u,0.s)
Chars 1619 - 1625 [Proof.] 0. secs (0.u,0.s)
Chars 1630 - 1637 [intros.] 0. secs (0.u,0.s)
Chars 1643 - 1975 [eapply~~(isequiv_adjointify~(i...] 0.27 secs (0.12u,0.152s)
Chars 1978 - 1986 [Defined.] 0.005 secs (0.004u,0.s)
Chars 1987 - 1996 [End~Core.] 0. secs (0.u,0.s)
Chars 2080 - 2096 [Module~Functors.] 0. secs (0.u,0.s)
Chars 2099 - 2110 [Section~to.] 0. secs (0.u,0.004s)
Chars 2115 - 2133 [Polymorphic~Variable~X~:~Type....] 0. secs (0.u,0.s)
Chars 2138 - 2163 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2168 - 2192 [Polymorphic~Variable~objOf~:~C...] 0. secs (0.u,0.s)
Chars 2198 - 2457 [Definition~to~:~Functor~C~(ind...] 0.006 secs (0.008u,0.s)
Chars 2460 - 2467 [End~to.] 0. secs (0.u,0.s)
Chars 2468 - 2481 [End~Functors.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/IndiscreteCategory.v <==
(** * Indiscrete category *)
Require Import Category.Core Functor.Core Category.Strict Category.Univalent Category.Morphisms.
Require Import types.Unit Trunc HoTT.Tactics Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** ** Definition of an indiscrete category *)
Module Export Core.
  Section indiscrete_category.
    (** The indiscrete category has exactly one morphism between any two
      objects. *)
    Variable X : Type.

    (** We define the symmetrized version of associaitivity differently
      so that the dual of an indiscrete category is convertible with
      the indiscrete category. *)

    Definition indiscrete_category : PreCategory
      := @Build_PreCategory' X
                             (fun _ _ => Unit)
                             (fun _ => tt)
                             (fun _ _ _ _ _ => tt)
                             (fun _ _ _ _ _ _ _ => idpath)
                             (fun _ _ _ _ _ _ _ => idpath)
                             (fun _ _ f => match f with tt => idpath end)
                             (fun _ _ f => match f with tt => idpath end)
                             (fun _ => idpath)
                             _.
  End indiscrete_category.

  (** *** Indiscrete categories are strict categories *)
  Definition isstrict_indiscrete_category `{H : IsHSet X}
  : IsStrictCategory (indiscrete_category X)
    := H.

  (** *** Indiscrete categories are (saturated/univalent) categories *)
  Instance iscategory_indiscrete_category `{H : IsHProp X}
  : IsCategory (indiscrete_category X).
  Proof.
    intros.

    eapply (isequiv_adjointify
              (idtoiso (indiscrete_category X) (x := s) (y := d))
              (fun _ => center _));
      abstract (
          repeat intro;
          destruct_head_hnf @Isomorphic;
          destruct_head_hnf @IsIsomorphism;
          destruct_head_hnf @Unit;
          path_induction_hammer
        ).
  Defined.
End Core.

(** ** Functors to an indiscrete category are given by their action on objects *)
Module Functors.
  Section to.
    Variable X : Type.
    Variable C : PreCategory.
    Variable objOf : C -> X.

    Definition to : Functor C (indiscrete_category X)
      := Build_Functor C (indiscrete_category X)
                       objOf
                       (fun _ _ _ => tt)
                       (fun _ _ _ _ _ => idpath)
                       (fun _ => idpath).
  End to.
End Functors.


==> anc/HoTT/theories/categories/InitialTerminalCategory.timing <==
Chars 41 - 152 [Require~Import~Category.Core~F...] 0.543 secs (0.024u,0.328s)
Chars 153 - 193 [Require~Import~NatCategory~Con...] 0.442 secs (0.012u,0.244s)
Chars 195 - 221 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 222 - 245 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 246 - 274 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 275 - 299 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 301 - 320 [Module~Export~Core.] 0. secs (0.u,0.s)
Chars 323 - 384 [Notation~initial_category~:=~(...] 0. secs (0.u,0.s)
Chars 387 - 449 [Notation~terminal_category~:=~...] 0. secs (0.u,0.s)
Chars 573 - 696 [Class~IsTerminalCategory~(C~:~...] 0.004 secs (0.004u,0.s)
Chars 832 - 929 [Class~IsInitialCategory~(C~:~P...] 0.003 secs (0.004u,0.s)
Chars 933 - 1046 [Global~Instance~trunc_initial_...] 0.003 secs (0.004u,0.s)
Chars 1049 - 1172 [Global~Instance~trunc_initial_...] 0.003 secs (0.u,0.s)
Chars 1245 - 1312 [Global~Instance~is_initial_cat...] 0.002 secs (0.u,0.s)
Chars 1315 - 1350 [Global~Instance:~(IsTerminalCa...] 0.009 secs (0.012u,0.s)
Chars 1353 - 1389 [Global~Instance:~(Contr~(objec...] 0.002 secs (0.u,0.s)
Chars 1392 - 1445 [Global~Instance:~(Contr~(morph...] 0.004 secs (0.004u,0.004s)
Chars 1448 - 1517 [Global~Instance~default_termin...] 0.003 secs (0.004u,0.s)
Chars 1521 - 1556 [Arguments~initial_category_rec...] 0. secs (0.u,0.s)
Chars 1559 - 1594 [Arguments~is_initial_category_...] 0. secs (0.u,0.s)
Chars 1595 - 1604 [End~Core.] 0.002 secs (0.u,0.004s)
Chars 1669 - 1685 [Module~Functors.] 0. secs (0.u,0.s)
Chars 1688 - 1705 [Section~functors.] 0. secs (0.u,0.s)
Chars 1710 - 1735 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1789 - 2044 [Definition~to_terminal~`{@IsTe...] 0.022 secs (0.016u,0.008s)
Chars 2109 - 2398 [Definition~from_terminal~`{@Is...] 0.015 secs (0.012u,0.004s)
Chars 2453 - 2770 [Definition~from_initial~`{@IsI...] 0.021 secs (0.004u,0.016s)
Chars 2773 - 2786 [End~functors.] 0.005 secs (0.008u,0.s)
Chars 2790 - 2821 [Local~Arguments~to_terminal~/....] 0. secs (0.u,0.s)
Chars 2824 - 2857 [Local~Arguments~from_terminal~...] 0. secs (0.u,0.s)
Chars 2860 - 2892 [Local~Arguments~from_initial~/...] 0. secs (0.u,0.s)
Chars 2896 - 2963 [Definition~to_1~C~:~Functor~C~...] 0.011 secs (0.012u,0.s)
Chars 2966 - 3041 [Definition~from_1~C~c~:~Functo...] 0.013 secs (0.016u,0.s)
Chars 3044 - 3114 [Definition~from_0~C~:~Functor~...] 0.01 secs (0.004u,0.004s)
Chars 3118 - 3191 [Local~Notation~"!~x"~:=~(from_...] 0. secs (0.u,0.s)
Chars 3281 - 3296 [Section~unique.] 0. secs (0.u,0.s)
Chars 3301 - 3319 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3325 - 3504 [Global~Instance~trunc_initial_...] 0.004 secs (0.004u,0.s)
Chars 3509 - 3515 [Proof.] 0. secs (0.u,0.s)
Chars 3522 - 3530 [intro~y.] 0. secs (0.004u,0.s)
Chars 3537 - 3564 [apply~path_forall;~intro~x.] 0.002 secs (0.u,0.s)
Chars 3571 - 3605 [apply~(initial_category_rect~_...] 0.001 secs (0.u,0.s)
Chars 3610 - 3618 [Defined.] 0.003 secs (0.u,0.004s)
Chars 3624 - 3649 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3655 - 3815 [Global~Instance~trunc_initial_...] 0.004 secs (0.u,0.004s)
Chars 3820 - 3826 [Proof.] 0. secs (0.u,0.s)
Chars 3833 - 4010 [abstract~(intros;~apply~path_f...] 0.152 secs (0.108u,0.044s)
Chars 4015 - 4023 [Defined.] 0.013 secs (0.012u,0.s)
Chars 4029 - 4140 [Global~Instance~trunc_to_initi...] 0.001 secs (0.004u,0.s)
Chars 4145 - 4151 [Proof.] 0. secs (0.u,0.s)
Chars 4158 - 4176 [typeclasses~eauto.] 0.022 secs (0.016u,0.008s)
Chars 4181 - 4185 [Qed.] 0.016 secs (0.016u,0.s)
Chars 4191 - 4382 [Definition~to_initial_category...] 0.004 secs (0.004u,0.s)
Chars 4388 - 4553 [Global~Instance~trunc_terminal...] 0.018 secs (0.02u,0.s)
Chars 4558 - 4564 [Proof.] 0. secs (0.u,0.s)
Chars 4571 - 4578 [intros.] 0. secs (0.u,0.s)
Chars 4585 - 4602 [exact~(center~_).] 0.039 secs (0.032u,0.004s)
Chars 4607 - 4615 [Defined.] 0.024 secs (0.016u,0.008s)
Chars 4618 - 4629 [End~unique.] 0.025 secs (0.024u,0.s)
Chars 4633 - 4688 [Module~Export~InitialTerminalC...] 0. secs (0.u,0.s)
Chars 4693 - 4747 [Notation~"!~x"~:=~(from_termin...] 0. secs (0.u,0.s)
Chars 4750 - 4795 [End~InitialTerminalCategoryFun...] 0. secs (0.u,0.s)
Chars 4796 - 4809 [End~Functors.] 0.01 secs (0.008u,0.s)
Chars 4913 - 4943 [Module~NaturalTransformations....] 0. secs (0.u,0.s)
Chars 4946 - 4977 [Section~NaturalTransformations...] 0. secs (0.u,0.s)
Chars 4982 - 5007 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 5013 - 5286 [Definition~from_initial~`{@IsI...] 0.014 secs (0.004u,0.004s)
Chars 5292 - 5514 [Global~Instance~trunc_from_ini...] 0.007 secs (0.u,0.004s)
Chars 5519 - 5525 [Proof.] 0. secs (0.u,0.s)
Chars 5532 - 5679 [abstract~(intros;~apply~path_n...] 0.026 secs (0.016u,0.008s)
Chars 5684 - 5692 [Defined.] 0.015 secs (0.012u,0.s)
Chars 5698 - 5757 [Existing~Instance~Functors.to_...] 0. secs (0.u,0.s)
Chars 5763 - 5961 [Global~Instance~trunc_to_initi...] 0.021 secs (0.016u,0.004s)
Chars 5967 - 6216 [Definition~to_terminal~`{@IsTe...] 0.041 secs (0.032u,0.008s)
Chars 6222 - 6438 [Global~Instance~trunc_to_termi...] 0.014 secs (0.012u,0.s)
Chars 6443 - 6449 [Proof.] 0. secs (0.u,0.s)
Chars 6456 - 6512 [abstract~(path_natural_transfo...] 0.027 secs (0.024u,0.s)
Chars 6517 - 6525 [Defined.] 0.014 secs (0.012u,0.s)
Chars 6528 - 6555 [End~NaturalTransformations.] 0.018 secs (0.02u,0.s)
Chars 6556 - 6583 [End~NaturalTransformations.] 0.006 secs (0.008u,0.s)
Chars 6585 - 6609 [Module~Export~Notations.] 0. secs (0.u,0.s)
Chars 6612 - 6670 [Include~~Functors.InitialTermi...] 0. secs (0.u,0.s)
Chars 6671 - 6685 [End~Notations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/InitialTerminalCategory.v <==
(** * Initial and terminal categories *)
Require Import Category.Core Functor.Core NaturalTransformation.Core Functor.Paths NaturalTransformation.Paths.
Require Import NatCategory Contractible.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Module Export Core.
  Notation initial_category := (nat_category 0) (only parsing).
  Notation terminal_category := (nat_category 1) (only parsing).

  (** ** Terminal categories *)
  (** A precategory is terminal if its objects and morphisms are contractible types. *)
  Class IsTerminalCategory (C : PreCategory)
        `{Contr (object C)}
        `{forall s d, Contr (morphism C s d)} := {}.

  (** ** Initial categories *)
  (** An initial precategory is one whose objects have the recursion priniciple of the empty type *)
  Class IsInitialCategory (C : PreCategory)
    := initial_category_rect : forall P : Type, C -> P.

  Instance trunc_initial_category `{IsInitialCategory C}
  : IsHProp C
    := fun x y => initial_category_rect _ x.
  Instance trunc_initial_category_mor `{IsInitialCategory C} x y
  : Contr (morphism C x y)
    := initial_category_rect _ x.

  (** ** Default intitial ([0]) and terminal ([1]) precategories. *)
  Instance is_initial_category_0 : IsInitialCategory 0 := Empty_rect.
  Instance: IsTerminalCategory 1 | 0.
  Instance: Contr (object 1) | 0 := _.
  Instance: Contr (morphism 1 x y) | 0 := fun x y => _.
  Instance default_terminal C {H H1} : @IsTerminalCategory C H H1 | 10.

  Arguments initial_category_rect / .
  Arguments is_initial_category_0 / .
End Core.

(** ** Functors to and from initial and terminal categories *)
Module Functors.
  Section functors.
    Variable C : PreCategory.

    (** *** Functor to any terminal category *)
    Definition to_terminal `{@IsTerminalCategory one Hone Hone'}
    : Functor C one
      := Build_Functor
           C one
           (fun _ => center _)
           (fun _ _ _ => center _)
           (fun _ _ _ _ _ => contr _)
           (fun _ => contr _).

    (** *** Constant functor from any terminal category *)
    Definition from_terminal `{@IsTerminalCategory one Hone Hone'} (c : C)
    : Functor one C
      := Build_Functor
           one C
           (fun _ => c)
           (fun _ _ _ => identity c)
           (fun _ _ _ _ _ => symmetry _ _ (@identity_identity _ _))
           (fun _ => idpath).

    (** *** Functor from any initial category *)
    Definition from_initial `{@IsInitialCategory zero}
    : Functor zero C
      := Build_Functor
           zero C
           (fun x => initial_category_rect _ x)
           (fun x _ _ => initial_category_rect _ x)
           (fun x _ _ _ _ => initial_category_rect _ x)
           (fun x => initial_category_rect _ x).
  End functors.

  Local Arguments to_terminal / .
  Local Arguments from_terminal / .
  Local Arguments from_initial / .

  Definition to_1 C : Functor C 1
    := Eval simpl in to_terminal C.
  Definition from_1 C c : Functor 1 C
    := Eval simpl in from_terminal C c.
  Definition from_0 C : Functor 0 C
    := Eval simpl in from_initial C.

  Local Notation "! x" := (from_terminal _ x) (at level 3) : functor_scope.

  (** *** Uniqueness principles about initial and terminal categories and functors *)
  Section unique.
    Context `{Funext}.

    Global Instance trunc_initial_category_function
           `{@IsInitialCategory zero} T
    : Contr (zero -> T) :=
      let x := {| center x := initial_category_rect _ x |} in x.
    Proof.
      intro y.
      apply path_forall; intro x.
      apply (initial_category_rect _ x).
    Defined.

    Variable C : PreCategory.

    Global Instance trunc_initial_category
           `{@IsInitialCategory zero}
    : Contr (Functor zero C)
      := let x := {| center := from_initial C |} in x.
    Proof.
      abstract (
          intros; apply path_functor'_sig;
          (exists (center _));
          apply path_forall; intro x;
          apply (initial_category_rect _ x)
        ).
    Defined.

    Global Instance trunc_to_initial_category
           `{@IsInitialCategory zero}
    : IsHProp (Functor C zero).
    Proof.
      typeclasses eauto.
    Qed.

    Definition to_initial_category_empty
               `{@IsInitialCategory zero}
               (F : Functor C zero)
    : IsInitialCategory C
      := fun P x => initial_category_rect P (F x).

    Global Instance trunc_terminal_category
           `{@IsTerminalCategory one H0 H1}
    : Contr (Functor C one)
      := let x := {| center := to_terminal C |} in x.
    Proof.
      intros.
      exact (center _).
    Defined.
  End unique.

  Module Export InitialTerminalCategoryFunctorsNotations.
    Notation "! x" := (from_terminal _ x) : functor_scope.
  End InitialTerminalCategoryFunctorsNotations.
End Functors.

(** ** Natural transformations between functors from initial categories and to terminal categories *)
Module NaturalTransformations.
  Section NaturalTransformations.
    Variable C : PreCategory.

    Definition from_initial
               `{@IsInitialCategory zero} (F G : Functor zero C)
    : NaturalTransformation F G
      := Build_NaturalTransformation
           F G
           (fun x => initial_category_rect _ x)
           (fun x _ _ => initial_category_rect _ x).

    Global Instance trunc_from_initial
           `{Funext}
           `{@IsInitialCategory zero} (F G : Functor zero C)
    : Contr (NaturalTransformation F G)
      := let x := {| center := from_initial F G |}
         in x.
    Proof.
      abstract (
          intros;
          apply path_natural_transformation;
          intro x;
          exact (initial_category_rect _ x)
        ).
    Defined.

    Local Existing Instance Functors.to_initial_category_empty.

    Global Instance trunc_to_initial
           `{Funext}
           `{@IsInitialCategory zero}
           (F G : Functor zero C)
    : Contr (NaturalTransformation F G)
      := trunc_from_initial F G.

    Definition to_terminal
               `{@IsTerminalCategory one H0 H1} (F G : Functor C one)
    : NaturalTransformation F G
      := Build_NaturalTransformation
           F G
           (fun x => center _)
           (fun _ _ _ => path_contr _ _).

    Global Instance trunc_to_terminal
           `{Funext}
           `{@IsTerminalCategory one H0 H1} (F G : Functor C one)
    : Contr (NaturalTransformation F G)
      := let x := {| center := to_terminal F G |} in x.
    Proof.
      abstract (path_natural_transformation; exact (contr _)).
    Defined.
  End NaturalTransformations.
End NaturalTransformations.

Module Export Notations.
  Include Functors.InitialTerminalCategoryFunctorsNotations.
End Notations.


==> anc/HoTT/theories/categories/KanExtensions/Core.timing <==
Chars 24 - 93 [Require~Import~Category.Core~F...] 0.17 secs (0.003u,0.104s)
Chars 94 - 160 [Require~Import~ExponentialLaws...] 0.581 secs (0.036u,0.364s)
Chars 161 - 207 [Require~Import~Functor.Composi...] 0.088 secs (0.u,0.064s)
Chars 208 - 243 [Require~Import~UniversalProper...] 0.566 secs (0.036u,0.384s)
Chars 245 - 271 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 272 - 295 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 296 - 324 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 325 - 349 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 351 - 383 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 2906 - 2929 [Section~kan_extensions.] 0. secs (0.u,0.s)
Chars 3340 - 3358 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3361 - 3387 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3390 - 3416 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 3419 - 3445 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3449 - 3472 [Section~pullback_along.] 0. secs (0.u,0.s)
Chars 3477 - 3623 [Definition~pullback_along_func...] 0.039 secs (0.024u,0.016s)
Chars 3629 - 3757 [Definition~pullback_along~(p~:...] 0.053 secs (0.032u,0.024s)
Chars 3760 - 3779 [End~pullback_along.] 0.002 secs (0.u,0.s)
Chars 4769 - 4899 [Definition~IsLeftKanExtensionA...] 0.033 secs (0.02u,0.012s)
Chars 4976 - 5108 [Definition~IsRightKanExtension...] 0.043 secs (0.04u,0.004s)
Chars 5109 - 5128 [End~kan_extensions.] 0.017 secs (0.016u,0.004s)


==> anc/HoTT/theories/categories/KanExtensions/Core.v <==
(** * Kan Extensions *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import ExponentialLaws.Law4.Functors FunctorCategory.Core.
Require Import Functor.Composition.Functorial.
Require Import UniversalProperties.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

(** Quoting nCatLab on Kan Exensions:

    ** Idea

    The Kan extension of a functor [F : C → D] with respect to a
    functor

<<
    C
    |
    | p
    ↓
    C'
>>

    is, if it exists, a kind of best approximation to the problem of
    finding a functor [C' → D] such that

<<
        F
    C -----> D
    |       ↗
    | p   /
    |   /
    ↓ /
    C'
>>

    hence to extending the domain of [F] through [p] from [C] to [C'].

    More generally, this makes sense not only in Cat but in any
    2-category.

    Similarly, a Kan lift is the best approximation to lifting a
    morphism [F : C → D] through a morphism

<<
    D'
    |
    ↓
    D
>>

    to a morphism [F̂]

<<
                D'
              ↗ |
            /   |
        F̂ /     |
        /       |
      /   F     ↓
    C --------> D
>>

    Kan extensions are ubiquitous. See the discussion at Examples
    below.

    ** Definitions

    There are various slight variants of the definition of Kan
    extension. In good cases they all exist and all coincide, but in
    some cases only some of these will actually exist.

    We (have to) distinguish the following cases:

    - “ordinary” or “weak” Kan extensions

      These define the extension of an entire functor, by an
      adjointness relation.

      Here we (have to) distinguish further between

      - global Kan extensions,

        which define extensions of all possible functors of given
        domain and codomain (if all of them indeed exist);

      - local Kan extensions,

        which define extensions of single functors only, which may
        exist even if not every functor has an extension.

    - “pointwise” or “strong” Kan extensions

      These define the value of an extended functor on each object
      (each “point”) by a weighted (co)limit.

      Furthermore, a pointwise Kan extension can be “absolute”.

    If the pointwise version exists, then it coincides with the
    “ordinary” or “weak” version, but the former may exist without the
    pointwise version existing. See below for more.

    Some authors (such as Kelly) assert that only pointwise Kan
    extensions deserve the name “Kan extension,” and use the term as
    “weak Kan extension” for a functor equipped with a universal
    natural transformation. It is certainly true that most Kan
    extensions which arise in practice are pointwise. This distinction
    is even more important in enriched category theory. *)

Section kan_extensions.
  (** ** Ordinary or weak Kan extensions

      *** Global Kan extensions

      Let [p : C → C'] be a functor. For [D] any other category, write
      [p* : (C' → D) → (C → D)] for the induced functor on the functor
      categories: this sends a functor [h : C' → D] to the composite functor

<<
                p      h
      p* h : C --> C' --> D
>>
   *)


  (** *** Pullback-along functor *)
  Context `{Funext}.
  Variable C  : PreCategory.
  Variable C' : PreCategory.
  Variable D  : PreCategory.

  Section pullback_along.
    Definition pullback_along_functor
    : object ((C -> C') -> (C' -> D) -> (C -> D))
      := Functor.Composition.Functorial.compose_functor _ _ _.

    Definition pullback_along (p : Functor C C')
    : object ((C' -> D) -> (C -> D))
      := Eval hnf in pullback_along_functor p.
  End pullback_along.

  (** Definition. If [p*] has a left adjoint, typically denoted [p_! :
      (C → D) → (C' → D)] or [Lan_p : (C → D) → (C' → D)] then this
      left adjoint is called the (ordinary or weak) left Kan extension
      operation along [p]. For [h ∈ (C -> D)] we call [p_! h] the left
      Kan extension of [h] along [p].

      Similarly, if [p*] has a right adjoint, this right adjoint is
      called the right Kan extension operation along [p]. It is
      typically denoted [p_* : (C → D) → (C' → D)] or [Ran = Ran_p :
      (C → D) → (C' → D)].

      The analogous definition clearly makes sense as stated in other
      contexts, such as in enriched category theory.

      Observation. If [C' = 1] is the terminal category, then

      - the left Kan extension operation forms the colimit of a functor;

      - the right Kan extension operation forms the limit of a functor. *)

  (** *** Left Kan extensions *)
  (** Colimits are initial morphisms. *)
  Definition IsLeftKanExtensionAlong (p : Functor C C') (h : Functor C D)
    := @IsInitialMorphism (_ -> _) _ h (pullback_along p).

  (** *** Right Kan extensions *)
  (** Limits are terminal morphisms *)
  Definition IsRightKanExtensionAlong (p : Functor C C') (h : Functor C D)
    := @IsTerminalMorphism _ (_ -> _) (pullback_along p) h.
End kan_extensions.


==> anc/HoTT/theories/categories/KanExtensions/Functors.timing <==
Chars 47 - 116 [Require~Import~Category.Core~F...] 0.016 secs (0.008u,0.008s)
Chars 117 - 151 [Require~Import~KanExtensions.C...] 0.174 secs (0.068u,0.1s)
Chars 152 - 194 [Require~Import~Adjoint.Univers...] 0.029 secs (0.u,0.028s)
Chars 195 - 231 [Require~Import~FunctorCategory...] 0.002 secs (0.u,0.004s)
Chars 232 - 260 [Require~Import~Adjoint.Core.] 0.002 secs (0.u,0.s)
Chars 262 - 288 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 289 - 312 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 313 - 341 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 342 - 366 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 368 - 399 [Section~kan_extension_functors...] 0. secs (0.u,0.s)
Chars 402 - 420 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 423 - 449 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 452 - 478 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 481 - 507 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 510 - 540 [Polymorphic~Variable~p~:~objec...] 0.009 secs (0.012u,0.s)
Chars 583 - 595 [Section~lan.] 0. secs (0.u,0.s)
Chars 600 - 758 [Context~~~`(has_left_kan_exten...] 0.065 secs (0.06u,0.004s)
Chars 764 - 898 [Definition~left_kan_extension_...] 0.039 secs (0.04u,0.s)
Chars 904 - 1066 [Definition~left_kan_extension_...] 0.054 secs (0.04u,0.016s)
Chars 1069 - 1077 [End~lan.] 0.004 secs (0.u,0.004s)
Chars 1122 - 1134 [Section~ran.] 0. secs (0.u,0.s)
Chars 1139 - 1300 [Context~~~`(has_right_kan_exte...] 0.075 secs (0.04u,0.036s)
Chars 1306 - 1443 [Definition~right_kan_extension...] 0.061 secs (0.06u,0.004s)
Chars 1449 - 1615 [Definition~right_kan_extension...] 0.087 secs (0.044u,0.044s)
Chars 1618 - 1626 [End~ran.] 0.005 secs (0.u,0.004s)
Chars 1627 - 1654 [End~kan_extension_functors.] 0.037 secs (0.02u,0.016s)


==> anc/HoTT/theories/categories/KanExtensions/Functors.v <==
(** * Kan extensions assemble into functors *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import KanExtensions.Core.
Require Import Adjoint.UniversalMorphisms.
Require Import FunctorCategory.Core.
Require Import Adjoint.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Section kan_extension_functors.
  Context `{Funext}.
  Variable C  : PreCategory.
  Variable C' : PreCategory.
  Variable D  : PreCategory.
  Variable p : object (C -> C').

  (** ** Left Kan extension functor *)
  Section lan.
    Context `(has_left_kan_extensions
              : forall h : object (C -> D),
                  @IsLeftKanExtensionAlong _ _ _ _ p h (left_kan_extensions h)).

    Definition left_kan_extension_functor
    : Functor (C -> D) (C' -> D)
      := functor__of__initial_morphism has_left_kan_extensions.

    Definition left_kan_extension_adjunction
    : left_kan_extension_functor -| pullback_along D p
      := adjunction__of__initial_morphism has_left_kan_extensions.
  End lan.


  (** ** Right Kan extension functor *)
  Section ran.
    Context `(has_right_kan_extensions
              : forall h : object (C -> D),
                  @IsRightKanExtensionAlong _ _ _ _ p h (right_kan_extensions h)).

    Definition right_kan_extension_functor
    : Functor (C -> D) (C' -> D)
      := functor__of__terminal_morphism has_right_kan_extensions.

    Definition right_kan_extension_adjunction
    : pullback_along D p -| right_kan_extension_functor
      := adjunction__of__terminal_morphism has_right_kan_extensions.
  End ran.
End kan_extension_functors.


==> anc/HoTT/theories/categories/KanExtensions/KanExtensions.timing <==
Chars 46 - 73 [Require~KanExtensions.Core.] 0.465 secs (0.068u,0.348s)
Chars 122 - 153 [Require~KanExtensions.Functors...] 0.034 secs (0.004u,0.032s)
Chars 155 - 182 [Include~~KanExtensions.Core.] 0. secs (0.u,0.s)
Chars 183 - 214 [Include~~KanExtensions.Functor...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/KanExtensions/KanExtensions.v <==
(** * Kan Extensions *)
(** ** Definitions *)
Require KanExtensions.Core.
(** ** Kan Extensions assemble into functors *)
Require KanExtensions.Functors.

Include KanExtensions.Core.
Include KanExtensions.Functors.


==> anc/HoTT/theories/categories/Limits/Core.timing <==
Chars 29 - 98 [Require~Import~Category.Core~F...] 0.126 secs (0.u,0.092s)
Chars 99 - 139 [Require~Import~Functor.Composi...] 0.039 secs (0.u,0.028s)
Chars 140 - 206 [Require~Import~ExponentialLaws...] 0.64 secs (0.064u,0.444s)
Chars 207 - 253 [Require~Import~Functor.Composi...] 0.087 secs (0.008u,0.064s)
Chars 254 - 344 [Require~Import~UniversalProper...] 0.195 secs (0.012u,0.148s)
Chars 345 - 402 [Require~Import~Functor.Paths~N...] 0.032 secs (0.u,0.024s)
Chars 403 - 429 [Require~Import~Comma.Core.] 0.016 secs (0.u,0.012s)
Chars 430 - 458 [Require~Import~Equivalences.] 0.016 secs (0.u,0.012s)
Chars 460 - 486 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 487 - 510 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 511 - 539 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 540 - 564 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 566 - 595 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 596 - 627 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 628 - 660 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 718 - 743 [Section~diagonal_functor.] 0. secs (0.u,0.s)
Chars 746 - 764 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 767 - 792 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 795 - 820 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1460 - 1572 [Definition~diagonal_functor~:~...] 0.07 secs (0.032u,0.04s)
Chars 1576 - 1692 [Definition~diagonal_functor'~:...] 0.073 secs (0.056u,0.016s)
Chars 1696 - 1712 [Section~convert.] 0. secs (0.u,0.s)
Chars 1717 - 1820 [Lemma~diagonal_functor_diagona...] 0.02 secs (0.008u,0.012s)
Chars 1825 - 1831 [Proof.] 0. secs (0.u,0.s)
Chars 1838 - 1851 [path_functor.] 0.06 secs (0.032u,0.028s)
Chars 1858 - 1864 [simpl.] 0.001 secs (0.u,0.s)
Chars 1871 - 1907 [repeat~apply~path_forall~||~in...] 0.05 secs (0.04u,0.012s)
Chars 1914 - 1932 [apply~identity_of.] 0.011 secs (0.u,0.012s)
Chars 1937 - 1941 [Qed.] 0.16 secs (0.096u,0.064s)
Chars 1944 - 1956 [End~convert.] 0.001 secs (0.u,0.s)
Chars 1957 - 1978 [End~diagonal_functor.] 0.006 secs (0.008u,0.s)
Chars 1980 - 2021 [Arguments~diagonal_functor~:~....] 0. secs (0.u,0.s)
Chars 2023 - 2055 [Section~diagonal_functor_lemma...] 0. secs (0.u,0.s)
Chars 2058 - 2076 [Context~~`{Funext}.] 0.001 secs (0.u,0.s)
Chars 2079 - 2104 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2107 - 2132 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2135 - 2161 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 2165 - 2273 [Lemma~compose_diagonal_functor...] 0.016 secs (0.008u,0.012s)
Chars 2276 - 2282 [Proof.] 0. secs (0.u,0.s)
Chars 2287 - 2300 [path_functor.] 0.073 secs (0.048u,0.024s)
Chars 2303 - 2307 [Qed.] 0.091 secs (0.092u,0.s)
Chars 2311 - 2860 [Definition~compose_diagonal_fu...] 0.361 secs (0.356u,0.004s)
Chars 2861 - 2889 [End~diagonal_functor_lemmas.] 0.007 secs (0.008u,0.s)
Chars 2891 - 2941 [Hint~Rewrite~~@compose_diagona...] 0.012 secs (0.012u,0.s)
Chars 2943 - 2957 [Section~Limit.] 0. secs (0.u,0.s)
Chars 2960 - 2978 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 2981 - 3006 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3009 - 3034 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3037 - 3062 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3483 - 3570 [Definition~IsLimit~:=~~~@IsRig...] 0.042 secs (0.04u,0.s)
Chars 4442 - 4530 [Definition~IsColimit~:=~~~@IsL...] 0.039 secs (0.036u,0.003s)
Chars 6341 - 6351 [End~Limit.] 0.01 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/Limits/Core.v <==
(** * Limits and Colimits *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core.
Require Import ExponentialLaws.Law1.Functors FunctorCategory.Core.
Require Import Functor.Composition.Functorial.
Require Import UniversalProperties KanExtensions.Core InitialTerminalCategory NatCategory.
Require Import Functor.Paths NaturalTransformation.Paths.
Require Import Comma.Core.
Require Import Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope equiv_scope.
Local Open Scope functor_scope.
Local Open Scope category_scope.

(** ** The diagonal or "constant diagram" functor Δ *)
Section diagonal_functor.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (**
     Quoting Dwyer and Spalinski:

     There is a diagonal or ``constant diagram'' functor

<<
     Δ : C → Cᴰ,
>>

     which carries an object [X : C] to the constant functor [Δ X : D
     -> C] (by definition, this ``constant functor'' sends each object
     of [D] to [X] and each morphism of [D] to [Identity X]). The
     functor Δ assigns to each morphism [f : X -> X'] of [C] the
     constant natural transformation [t(f) : Δ X -> Δ X'] determined
     by the formula [t(f) d = f] for each object [d] of [D].  **)

  (** We use [C¹] rather than [C] for judgemental compatibility with
      Kan extensions. *)

  Definition diagonal_functor : Functor (1 -> C) (D -> C)
    := @pullback_along _ D 1 C (Functors.to_terminal _).

  Definition diagonal_functor' : Functor C (D -> C)
    := diagonal_functor o ExponentialLaws.Law1.Functors.inverse _.

  Section convert.
    Lemma diagonal_functor_diagonal_functor' X
    : diagonal_functor X = diagonal_functor' (X (center _)).
    Proof.
      path_functor.
      simpl.
      repeat (apply path_forall || intro).
      apply identity_of.
    Qed.
  End convert.
End diagonal_functor.

Arguments diagonal_functor : simpl never.

Section diagonal_functor_lemmas.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable D' : PreCategory.

  Lemma compose_diagonal_functor x (F : Functor D' D)
  : diagonal_functor C D x o F = diagonal_functor _ _ x.
  Proof.
    path_functor.
  Qed.

  Definition compose_diagonal_functor_natural_transformation
             x (F : Functor D' D)
  : NaturalTransformation (diagonal_functor C D x o F) (diagonal_functor _ _ x)
    := Build_NaturalTransformation
         (diagonal_functor C D x o F)
         (diagonal_functor _ _ x)
         (fun z => identity _)
         (fun _ _ _ => transitivity
                         _ _ _
                         (left_identity _ _ _ _)
                         (symmetry
                            _ _
                            (right_identity _ _ _ _))).
End diagonal_functor_lemmas.

Hint Rewrite @compose_diagonal_functor : category.

Section Limit.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable F : Functor D C.

  (** ** Definition of Limit *)
  (**
     Quoting Dwyer and Spalinski:

     Let [D] be a small category and [F : D -> C] a functor. A limit
     for [F] is an object [L] of [C] together with a natural
     transformation [t : Δ L -> F] such that for every object [X] of
     [C] and every natural transformation [s : Δ X -> F], there exists
     a unique map [s' : X -> L] in [C] such that [t (Δ s') = s].  **)

  Definition IsLimit
    := @IsRightKanExtensionAlong _ D 1 C (Functors.to_terminal _) F.
  (*Definition IsLimit' := @IsTerminalMorphism (_ -> _) (_ -> _) (diagonal_functor C D) F.*)
  (*  Definition Limit (L : C) :=
    { t : SmallNaturalTransformation ((diagonal_functor C D) L) F &
      forall X : C, forall s : SmallNaturalTransformation ((diagonal_functor C D) X) F,
        { s' : C.(Morphism) X L |
          unique
          (fun s' => SNTComposeT t ((diagonal_functor C D).(MorphismOf) s') = s)
          s'
        }
    }.*)

  (**
     Quoting Dwyer and Spalinski:

     Let [D] be a small category and [F : D -> C] a functor. A colimit
     for [F] is an object [c] of [C] together with a natural
     transformation [t : F -> Δ c] such that for every object [X] of
     [C] and every natural transformation [s : F -> Δ X], there exists
     a unique map [s' : c -> X] in [C] such that [(Δ s') t = s].  **)

  (** ** Definition of Colimit *)
  Definition IsColimit
    := @IsLeftKanExtensionAlong _ D 1 C (Functors.to_terminal _) F.
  (*Definition IsColimit' := @IsInitialMorphism (_ -> _) (_ -> _) F (diagonal_functor C D).*)
  (*  Definition Colimit (c : C) :=
    { t : SmallNaturalTransformation F ((diagonal_functor C D) c) &
      forall X : C, forall s : SmallNaturalTransformation F ((diagonal_functor C D) X),
        { s' : C.(Morphism) c X | is_unique s' /\
          SNTComposeT ((diagonal_functor C D).(MorphismOf) s') t = s
        }
    }.*)
  (** TODO(JasonGross): Figure out how to get good introduction and elimination rules working, which don't mention spurious identities. *)
  (*Section AbstractionBarrier.
    Section Limit.
      Set Printing  Implicit.
      Section IntroductionAbstractionBarrier.
        Local Open Scope morphism_scope.

        Definition Build_IsLimit
                 (lim_obj : C)
                 (lim_mor : morphism (D -> C)
                                     (diagonal_functor' C D lim_obj)
                                     F)
                 (lim := CommaCategory.Build_object
                           (diagonal_functor C D)
                           !(F : object (_ -> _))
                           !lim_obj
                           (center _)
                           lim_mor)
                 (UniversalProperty
                  : forall (lim_obj' : C)
                           (lim_mor' : morphism (D -> C)
                                                (diagonal_functor' C D lim_obj')
                                                F),
                      Contr { m : morphism C lim_obj' lim_obj
                            | lim_mor o morphism_of (diagonal_functor' C D) m = lim_mor' })
        : IsTerminalMorphism lim.
        Proof.
          apply Build_IsTerminalMorphism.
          intros A' p'.
          specialize (UniversalProperty (A' (center _))).*)
End Limit.

(** TODO(JasonGross): Port MorphismsBetweenLimits from catdb *)


==> anc/HoTT/theories/categories/Limits/Functors.timing <==
Chars 43 - 112 [Require~Import~Category.Core~F...] 0.045 secs (0.004u,0.036s)
Chars 113 - 170 [Require~Import~KanExtensions.C...] 0.472 secs (0.064u,0.356s)
Chars 171 - 198 [Require~Import~Limits.Core.] 0.018 secs (0.012u,0.008s)
Chars 199 - 241 [Require~Import~Adjoint.Univers...] 0.002 secs (0.u,0.004s)
Chars 242 - 278 [Require~Import~FunctorCategory...] 0.002 secs (0.u,0.s)
Chars 279 - 307 [Require~Import~Adjoint.Core.] 0.002 secs (0.u,0.004s)
Chars 308 - 359 [Require~Import~InitialTerminal...] 0.005 secs (0.u,0.004s)
Chars 361 - 387 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 388 - 411 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 412 - 440 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 441 - 465 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 509 - 541 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 543 - 560 [Section~functors.] 0. secs (0.u,0.s)
Chars 563 - 581 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 584 - 609 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 612 - 637 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 698 - 714 [Section~colimit.] 0. secs (0.u,0.s)
Chars 719 - 833 [Context~~~`(has_colimits~:~for...] 0.043 secs (0.024u,0.02s)
Chars 1125 - 1229 [Definition~colimit_functor~:~F...] 0.053 secs (0.044u,0.012s)
Chars 1235 - 1363 [Definition~colimit_adjunction~...] 0.074 secs (0.052u,0.024s)
Chars 1366 - 1378 [End~colimit.] 0.004 secs (0.004u,0.s)
Chars 1382 - 1396 [Section~limit.] 0. secs (0.u,0.s)
Chars 1401 - 1509 [Context~~`(has_limits~:~forall...] 0.051 secs (0.028u,0.024s)
Chars 1858 - 1959 [Definition~limit_functor~:~Fun...] 0.08 secs (0.056u,0.024s)
Chars 1965 - 2088 [Definition~limit_adjunction~:~...] 0.102 secs (0.044u,0.056s)
Chars 2091 - 2101 [End~limit.] 0.004 secs (0.004u,0.s)
Chars 2102 - 2115 [End~functors.] 0.041 secs (0.024u,0.02s)


==> anc/HoTT/theories/categories/Limits/Functors.v <==
(** * (co)limits assemble into functors *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import KanExtensions.Core KanExtensions.Functors.
Require Import Limits.Core.
Require Import Adjoint.UniversalMorphisms.
Require Import FunctorCategory.Core.
Require Import Adjoint.Core.
Require Import InitialTerminalCategory NatCategory.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** (co)limits assemble into functors *)

Local Open Scope category_scope.

Section functors.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** ** Colimit functor, which is left adjoint to Δ *)
  Section colimit.
    Context `(has_colimits
              : forall F : Functor D C,
                  @IsColimit _ C D F (colimits F)).

    (** TODO(jgross): We'll probably want to compose this with the
        functor from [1 → C] to [C], and then compose the adjunctions
        similarly.  This will require turning the equality in the
        exponential laws into an adjunction. Probably not very
        hard. *)

    Definition colimit_functor : Functor (D -> C) (1 -> C)
      := left_kan_extension_functor has_colimits.

    Definition colimit_adjunction
    : colimit_functor -| diagonal_functor _ _
      := left_kan_extension_adjunction has_colimits.
  End colimit.

  Section limit.
    Context `(has_limits
              : forall F : Functor D C,
                  @IsLimit _ C D F (limits F)).

    (** TODO(jgross): We'll probably want to compose this with the
        functor from [1 -> C] to [C], and then compose the adjunctions
        similarly.  This will require turning the equality in the
        exponential laws into an adjunction. Probably not very
        hard. *)

    (** ** Limit functor, which is right adjoint to Δ *)
    Definition limit_functor : Functor (D -> C) (1 -> C)
      := right_kan_extension_functor has_limits.

    Definition limit_adjunction
    : diagonal_functor _ _ -| limit_functor
      := right_kan_extension_adjunction has_limits.
  End limit.
End functors.


==> anc/HoTT/theories/categories/Limits/Limits.timing <==
Chars 51 - 71 [Require~Limits.Core.] 0.197 secs (0.072u,0.12s)
Chars 152 - 176 [Require~Limits.Functors.] 0.04 secs (0.012u,0.032s)
Chars 178 - 198 [Include~~Limits.Core.] 0.001 secs (0.u,0.s)
Chars 199 - 223 [Include~~Limits.Functors.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Limits/Limits.v <==
(** * Limits and Colimits *)
(** ** Definitions *)
Require Limits.Core.
(** ** (co)limits assemble into functors *)
(** *** which are adjoints to Δ *)
Require Limits.Functors.

Include Limits.Core.
Include Limits.Functors.


==> anc/HoTT/theories/categories/NatCategory.timing <==
Chars 44 - 109 [Require~Import~Category.Core~D...] 0.895 secs (0.032u,0.352s)
Chars 110 - 164 [Require~Import~types.Unit~Trun...] 0.438 secs (0.012u,0.176s)
Chars 166 - 192 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 193 - 216 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 217 - 245 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 246 - 270 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 272 - 291 [Module~Export~Core.] 0. secs (0.u,0.s)
Chars 458 - 633 [Fixpoint~CardinalityRepresenta...] 0.001 secs (0.u,0.s)
Chars 637 - 692 [Coercion~CardinalityRepresenta...] 0. secs (0.u,0.s)
Chars 727 - 820 [Global~Instance~trunc_cardinal...] 0. secs (0.u,0.s)
Chars 823 - 829 [Proof.] 0. secs (0.u,0.s)
Chars 834 - 870 [induction~n;~[~typeclasses~eau...] 0.005 secs (0.004u,0.s)
Chars 875 - 911 [induction~n;~[~typeclasses~eau...] 0.009 secs (0.008u,0.s)
Chars 916 - 960 [intros~[x|~x]~[y|~y];~typeclas...] 0.06 secs (0.052u,0.008s)
Chars 963 - 967 [Qed.] 0.014 secs (0.008u,0.008s)
Chars 1009 - 1190 [Definition~nat_category~(n~:~n...] 0.004 secs (0.004u,0.s)
Chars 1194 - 1238 [Coercion~nat_category~:~nat~>-...] 0. secs (0.u,0.s)
Chars 1242 - 1281 [Module~Export~NatCategoryCoreN...] 0. secs (0.u,0.s)
Chars 1286 - 1336 [Notation~"1"~:=~(nat_category~...] 0. secs (0.u,0.s)
Chars 1339 - 1368 [End~NatCategoryCoreNotations.] 0. secs (0.u,0.s)
Chars 1372 - 1409 [Typeclasses~Transparent~nat_ca...] 0.001 secs (0.003u,0.s)
Chars 1412 - 1437 [Hint~Unfold~nat_category.] 0. secs (0.u,0.s)
Chars 1440 - 1466 [Arguments~nat_category~/.] 0. secs (0.u,0.s)
Chars 1467 - 1476 [End~Core.] 0.002 secs (0.004u,0.s)
Chars 1478 - 1495 [Module~Notations.] 0. secs (0.u,0.s)
Chars 1498 - 1536 [Include~~Core.NatCategoryCoreN...] 0. secs (0.u,0.s)
Chars 1537 - 1551 [End~Notations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NatCategory.v <==
(** * Discrete categories on [n] objects *)
Require Import Category.Core DiscreteCategory IndiscreteCategory.
Require Import types.Unit Trunc types.Sum types.Empty.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Module Export Core.
  (** ** [Fin n] types, or [CardinalityRepresentative] *)
  (** We use [Empty] for [0] and [Unit] for [1] so that we get nice judgmental behavior with opposites *)
  Fixpoint CardinalityRepresentative (n : nat) : Set :=
    match n with
      | 0 => Empty
      | 1 => Unit
      | S n' => (CardinalityRepresentative n' + Unit)%type
    end.

  Coercion CardinalityRepresentative : nat >-> Sortclass.

  (** ** [Fin n] is an hSet *)
  Instance trunc_cardinality_representative (n : nat)
  : IsHSet (CardinalityRepresentative n).
  Proof.
    induction n; [ typeclasses eauto |].
    induction n; [ typeclasses eauto |].
    intros [x|x] [y|y];
      typeclasses eauto.
  Qed.

  (** ** Define the categories [n] *)
  Definition nat_category (n : nat) :=
    match n with
      | 0 => indiscrete_category 0
      | 1 => indiscrete_category 1
      | S (S n') => discrete_category (S (S n'))
    end.

  Coercion nat_category : nat >-> PreCategory.

  Module Export NatCategoryCoreNotations.
    Notation "1" := (nat_category 1) : category_scope.
  End NatCategoryCoreNotations.

  Typeclasses Transparent nat_category.
  Hint Unfold nat_category.
  Arguments nat_category / .
End Core.

Module Notations.
  Include Core.NatCategoryCoreNotations.
End Notations.


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Composition.timing <==
Chars 70 - 117 [Require~NaturalTransformation....] 0.168 secs (0.004u,0.072s)
Chars 142 - 195 [Require~NaturalTransformation....] 0.915 secs (0.024u,0.332s)
Chars 229 - 276 [Require~NaturalTransformation....] 0.055 secs (0.u,0.028s)
Chars 278 - 325 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 326 - 379 [Include~~NaturalTransformation...] 0. secs (0.004u,0.s)
Chars 380 - 427 [Include~~NaturalTransformation...] 0.001 secs (0.u,0.s)
Chars 429 - 485 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 488 - 581 [Include~~~~NaturalTransformati...] 0. secs (0.u,0.s)
Chars 582 - 628 [End~NaturalTransformationCompo...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Composition.v <==
(** * Composition of natural transformations *)
(** ** Composition *)
Require NaturalTransformation.Composition.Core.
(** ** Functoriality *)
Require NaturalTransformation.Composition.Functorial.
(** ** Laws about composition *)
Require NaturalTransformation.Composition.Laws.

Include NaturalTransformation.Composition.Core.
Include NaturalTransformation.Composition.Functorial.
Include NaturalTransformation.Composition.Laws.

Module Export NaturalTransformationCompositionNotations.
  Include NaturalTransformation.Composition.Core.NaturalTransformationCompositionCoreNotations.
End NaturalTransformationCompositionNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Core.timing <==
Chars 48 - 142 [Require~Import~Category.Core~F...] 0.071 secs (0.u,0.06s)
Chars 144 - 170 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 171 - 194 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 195 - 223 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 224 - 248 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 250 - 278 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 279 - 311 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 312 - 358 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 391 - 411 [Section~composition.] 0. secs (0.u,0.s)
Chars 1015 - 1031 [Section~compose.] 0. secs (0.u,0.s)
Chars 1036 - 1061 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1066 - 1091 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1096 - 1129 [Polymorphic~Variables~F~F'~F''...] 0. secs (0.u,0.s)
Chars 1135 - 1178 [Polymorphic~Variable~T'~:~Natu...] 0. secs (0.u,0.s)
Chars 1183 - 1223 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 1229 - 1265 [Local~Notation~CO~~c:=~(T'~c~o...] 0. secs (0.u,0.s)
Chars 1271 - 1620 [Definition~compose_commutes~s~...] 0.114 secs (0.084u,0.028s)
Chars 1777 - 2142 [Definition~compose_commutes_sy...] 0.113 secs (0.08u,0.036s)
Chars 2148 - 2196 [Global~Arguments~compose_commu...] 0. secs (0.u,0.s)
Chars 2201 - 2253 [Global~Arguments~compose_commu...] 0. secs (0.u,0.s)
Chars 2259 - 2524 [Definition~compose~:~NaturalTr...] 0.01 secs (0.008u,0.004s)
Chars 2527 - 2539 [End~compose.] 0.004 secs (0.004u,0.s)
Chars 2566 - 2825 [Local~Ltac~whisker_t~:=~~~simp...] 0. secs (0.u,0.s)
Chars 2829 - 2845 [Section~whisker.] 0. secs (0.u,0.s)
Chars 2850 - 2875 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2880 - 2905 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2910 - 2935 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 2941 - 2951 [Section~L.] 0. secs (0.u,0.s)
Chars 2958 - 2983 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 2990 - 3019 [Polymorphic~Variables~G~G'~:~F...] 0. secs (0.u,0.s)
Chars 3026 - 3066 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 3074 - 3119 [Local~Notation~CO~~c:=~(morphi...] 0. secs (0.u,0.s)
Chars 3127 - 3245 [Definition~whisker_l_commutes~...] 0.012 secs (0.012u,0.s)
Chars 3252 - 3258 [Proof.] 0. secs (0.u,0.s)
Chars 3267 - 3277 [whisker_t.] 0.353 secs (0.264u,0.088s)
Chars 3284 - 3292 [Defined.] 0.057 secs (0.06u,0.s)
Chars 3300 - 3350 [Global~Arguments~whisker_l_com...] 0. secs (0.u,0.s)
Chars 3358 - 3509 [Definition~whisker_l~:=~~~Buil...] 0.009 secs (0.008u,0.s)
Chars 3514 - 3520 [End~L.] 0.001 secs (0.004u,0.s)
Chars 3526 - 3536 [Section~R.] 0. secs (0.u,0.s)
Chars 3543 - 3572 [Polymorphic~Variables~F~F'~:~F...] 0. secs (0.u,0.s)
Chars 3579 - 3619 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 3626 - 3651 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 3659 - 3692 [Local~Notation~CO~~c:=~(T~(G~c...] 0. secs (0.u,0.s)
Chars 3700 - 3812 [Definition~whisker_r_commutes~...] 0.008 secs (0.012u,0.s)
Chars 3819 - 3825 [Proof.] 0. secs (0.u,0.s)
Chars 3834 - 3844 [whisker_t.] 0.01 secs (0.008u,0.s)
Chars 3851 - 3859 [Defined.] 0.014 secs (0.016u,0.s)
Chars 3867 - 3917 [Global~Arguments~whisker_r_com...] 0. secs (0.u,0.s)
Chars 3925 - 4076 [Definition~whisker_r~:=~~~Buil...] 0.008 secs (0.004u,0.004s)
Chars 4081 - 4087 [End~R.] 0. secs (0.004u,0.s)
Chars 4090 - 4102 [End~whisker.] 0.002 secs (0.u,0.s)
Chars 4103 - 4119 [End~composition.] 0.01 secs (0.012u,0.s)
Chars 4121 - 4181 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 4184 - 4236 [Infix~"o"~:=~compose~:~natural...] 0. secs (0.u,0.s)
Chars 4239 - 4328 [Infix~"oL"~:=~whisker_l~(at~le...] Identifier 'oL' now a keyword
0. secs (0.u,0.s)
Chars 4331 - 4420 [Infix~"oR"~:=~whisker_r~(at~le...] Identifier 'oR' now a keyword
0. secs (0.u,0.s)
Chars 4421 - 4471 [End~NaturalTransformationCompo...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Core.v <==
(** * Composition of natural transformations *)
Require Import Category.Core Functor.Core Functor.Composition.Core NaturalTransformation.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope morphism_scope.
Local Open Scope natural_transformation_scope.

(** ** Vertical composition *)
Section composition.
  (**
     We have the diagram
<<
          F
     C -------> D
          |
          |
          | T
          |
          V
     C -------> D
          F'
          |
          | T'
          |
          V
     C ------> D
          F''
>>

     And we want the commutative diagram
<<
           F m
     F A -------> F B
      |            |
      |            |
      | T A        | T B
      |            |
      V    F' m    V
     F' A -------> F' B
      |            |
      |            |
      | T' A       | T' B
      |            |
      V    F'' m   V
     F'' A ------> F'' B
>>
  *)

  Section compose.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variables F F' F'' : Functor C D.

    Variable T' : NaturalTransformation F' F''.
    Variable T : NaturalTransformation F F'.

    Local Notation CO c := (T' c o T c).

    Definition compose_commutes s d (m : morphism C s d)
    : CO d o morphism_of F m = morphism_of F'' m o CO s
      := (associativity _ _ _ _ _ _ _ _)
           @ ap (fun x => _ o x) (commutes T _ _ m)
           @ (associativity_sym _ _ _ _ _ _ _ _)
           @ ap (fun x => x o _) (commutes T' _ _ m)
           @ (associativity _ _ _ _ _ _ _ _).

    (** We define the symmetrized version separately so that we can get more unification in the functor [(C → D)ᵒᵖ → (Cᵒᵖ → Dᵒᵖ)] *)
    Definition compose_commutes_sym s d (m : morphism C s d)
    : morphism_of F'' m o CO s = CO d o morphism_of F m
      := (associativity_sym _ _ _ _ _ _ _ _)
           @ ap (fun x => x o _) (commutes_sym T' _ _ m)
           @ (associativity _ _ _ _ _ _ _ _)
           @ ap (fun x => _ o x) (commutes_sym T _ _ m)
           @ (associativity_sym _ _ _ _ _ _ _ _).

    Global Arguments compose_commutes : simpl never.
    Global Arguments compose_commutes_sym : simpl never.

    Definition compose
    : NaturalTransformation F F''
      := Build_NaturalTransformation' F F''
                                      (fun c => CO c)
                                      compose_commutes
                                      compose_commutes_sym.
  End compose.

  (** ** Whiskering *)
  Local Ltac whisker_t :=
    simpl;
    repeat first [ apply commutes
                 | apply ap
                 | progress (etransitivity; try apply composition_of); []
                 | progress (etransitivity; try (symmetry; apply composition_of)); [] ].

  Section whisker.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable E : PreCategory.

    Section L.
      Variable F : Functor D E.
      Variables G G' : Functor C D.
      Variable T : NaturalTransformation G G'.

      Local Notation CO c := (morphism_of F (T c)).

      Definition whisker_l_commutes s d (m : morphism C s d)
      : F _1 (T d) o (F o G) _1 m = (F o G') _1 m o F _1 (T s).
      Proof.
        whisker_t.
      Defined.

      Global Arguments whisker_l_commutes : simpl never.

      Definition whisker_l
        := Build_NaturalTransformation
             (F o G) (F o G')
             (fun c => CO c)
             whisker_l_commutes.
    End L.

    Section R.
      Variables F F' : Functor D E.
      Variable T : NaturalTransformation F F'.
      Variable G : Functor C D.

      Local Notation CO c := (T (G c)).

      Definition whisker_r_commutes s d (m : morphism C s d)
      : T (G d) o (F o G) _1 m = (F' o G) _1 m o T (G s).
      Proof.
        whisker_t.
      Defined.

      Global Arguments whisker_r_commutes : simpl never.

      Definition whisker_r
        := Build_NaturalTransformation
             (F o G) (F' o G)
             (fun c => CO c)
             whisker_r_commutes.
    End R.
  End whisker.
End composition.

Module Export NaturalTransformationCompositionCoreNotations.
  Infix "o" := compose : natural_transformation_scope.
  Infix "oL" := whisker_l (at level 40, left associativity) : natural_transformation_scope.
  Infix "oR" := whisker_r (at level 40, left associativity) : natural_transformation_scope.
End NaturalTransformationCompositionCoreNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Functorial.timing <==
Chars 65 - 134 [Require~Import~Category.Core~F...] 0.265 secs (0.004u,0.104s)
Chars 135 - 274 [Require~Import~FunctorCategory...] 1.049 secs (0.024u,0.408s)
Chars 276 - 302 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 303 - 326 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 327 - 355 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 356 - 380 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 382 - 413 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 415 - 446 [Section~functorial_composition...] 0. secs (0.u,0.s)
Chars 449 - 467 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 470 - 495 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 498 - 523 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 526 - 551 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 555 - 601 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 653 - 962 [Definition~whiskerL_functor~(F...] 0.14 secs (0.108u,0.028s)
Chars 1015 - 1323 [Definition~whiskerR_functor~(G...] 0.137 secs (0.1u,0.036s)
Chars 1324 - 1351 [End~functorial_composition.] 0.005 secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Functorial.v <==
(** * Functoriality of composition of natural transformations *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import FunctorCategory.Core Functor.Composition.Core NaturalTransformation.Composition.Core NaturalTransformation.Composition.Laws.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.

Section functorial_composition.
  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Local Open Scope natural_transformation_scope.

  (** ** whiskering on the left is a functor *)
  Definition whiskerL_functor (F : (D -> E)%category)
  : ((C -> D) -> (C -> E))%category
    := Build_Functor
         (C -> D) (C -> E)
         (fun G => F o G)%functor
         (fun _ _ T => F oL T)
         (fun _ _ _ _ _ => composition_of_whisker_l _ _ _)
         (fun _ => whisker_l_right_identity _ _).

  (** ** whiskering on the right is a functor *)
  Definition whiskerR_functor (G : (C -> D)%category)
  : ((D -> E) -> (C -> E))%category
    := Build_Functor
         (D -> E) (C -> E)
         (fun F => F o G)%functor
         (fun _ _ T => T oR G)
         (fun _ _ _ _ _ => composition_of_whisker_r _ _ _)
         (fun _ => whisker_r_left_identity _ _).
End functorial_composition.


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Laws.timing <==
Chars 44 - 253 [Require~Import~Category.Core~F...] 0.064 secs (0.u,0.064s)
Chars 255 - 281 [Set~Universe~Polymorphism.] 0. secs (0.003u,0.s)
Chars 282 - 305 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 306 - 334 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 335 - 359 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 361 - 393 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 394 - 440 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 442 - 482 [Section~natural_transformation...] 0. secs (0.u,0.s)
Chars 485 - 508 [Context~~`{fs~:~Funext}.] 0. secs (0.u,0.s)
Chars 512 - 537 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 540 - 565 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 611 - 707 [Lemma~left_identity~(F~F'~:~Fu...] 0.003 secs (0.004u,0.s)
Chars 710 - 716 [Proof.] 0. secs (0.u,0.s)
Chars 721 - 769 [path_natural_transformation;~a...] 0.016 secs (0.008u,0.004s)
Chars 772 - 776 [Qed.] 0.015 secs (0.012u,0.004s)
Chars 823 - 920 [Lemma~right_identity~(F~F'~:~F...] 0.003 secs (0.004u,0.s)
Chars 923 - 929 [Proof.] 0. secs (0.u,0.s)
Chars 934 - 982 [path_natural_transformation;~a...] 0.015 secs (0.008u,0.008s)
Chars 985 - 989 [Qed.] 0.015 secs (0.007u,0.007s)
Chars 1052 - 1162 [Definition~whisker_r_left_iden...] 0.004 secs (0.u,0.004s)
Chars 1165 - 1171 [Proof.] 0. secs (0.u,0.s)
Chars 1176 - 1224 [path_natural_transformation;~a...] 0.018 secs (0.012u,0.008s)
Chars 1227 - 1231 [Qed.] 0.02 secs (0.012u,0.008s)
Chars 1294 - 1405 [Definition~whisker_l_right_ide...] 0.004 secs (0.004u,0.s)
Chars 1408 - 1414 [Proof.] 0. secs (0.u,0.s)
Chars 1419 - 1466 [path_natural_transformation;~a...] 0.019 secs (0.012u,0.008s)
Chars 1469 - 1473 [Qed.] 0.02 secs (0.016u,0.004s)
Chars 1474 - 1510 [End~natural_transformation_ide...] 0.004 secs (0.004u,0.004s)
Chars 1512 - 1567 [Hint~Rewrite~~@left_identity~@...] 0.016 secs (0.012u,0.004s)
Chars 1568 - 1637 [Hint~Rewrite~~@left_identity~@...] 0.016 secs (0.007u,0.008s)
Chars 1639 - 1655 [Section~whisker.] 0. secs (0.u,0.s)
Chars 1658 - 1681 [Context~~`{fs~:~Funext}.] 0. secs (0.u,0.s)
Chars 1788 - 1801 [Section~exch.] 0. secs (0.u,0.s)
Chars 1806 - 1831 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1836 - 1861 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1866 - 1891 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 1896 - 1925 [Polymorphic~Variables~G~G'~:~F...] 0. secs (0.u,0.s)
Chars 1930 - 1959 [Polymorphic~Variables~F~F'~:~F...] 0. secs (0.u,0.s)
Chars 1964 - 2005 [Polymorphic~Variable~T'~:~Natu...] 0. secs (0.u,0.s)
Chars 2010 - 2050 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.004s)
Chars 2056 - 2131 [Lemma~exchange_whisker~:~G'~oL...] 0.008 secs (0.008u,0.s)
Chars 2136 - 2142 [Proof.] 0. secs (0.u,0.s)
Chars 2149 - 2184 [path_natural_transformation;~s...] 0.026 secs (0.02u,0.008s)
Chars 2191 - 2200 [symmetry.] 0.09 secs (0.064u,0.024s)
Chars 2207 - 2249 [apply~NaturalTransformation.Co...] 0.012 secs (0.008u,0.008s)
Chars 2254 - 2258 [Qed.] 0.074 secs (0.044u,0.028s)
Chars 2261 - 2270 [End~exch.] 0.001 secs (0.004u,0.s)
Chars 2274 - 2290 [Section~whisker.] 0. secs (0.u,0.s)
Chars 2295 - 2320 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2325 - 2350 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2355 - 2385 [Polymorphic~Variables~F~G~H~:~...] 0. secs (0.u,0.s)
Chars 2390 - 2429 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 2434 - 2474 [Polymorphic~Variable~T'~:~Natu...] 0. secs (0.u,0.s)
Chars 2576 - 2670 [Lemma~composition_of_whisker_l...] 0.007 secs (0.008u,0.s)
Chars 2675 - 2681 [Proof.] 0. secs (0.u,0.s)
Chars 2688 - 2738 [path_natural_transformation;~a...] 0.032 secs (0.032u,0.s)
Chars 2743 - 2747 [Qed.] 0.031 secs (0.016u,0.016s)
Chars 2850 - 2944 [Lemma~composition_of_whisker_r...] 0.007 secs (0.008u,0.s)
Chars 2949 - 2955 [Proof.] 0. secs (0.u,0.s)
Chars 2962 - 3004 [path_natural_transformation;~a...] 0.026 secs (0.02u,0.008s)
Chars 3009 - 3013 [Qed.] 0.032 secs (0.02u,0.012s)
Chars 3016 - 3028 [End~whisker.] 0.002 secs (0.004u,0.s)
Chars 3029 - 3041 [End~whisker.] 0.006 secs (0.004u,0.s)
Chars 3043 - 3065 [Section~associativity.] 0. secs (0.u,0.s)
Chars 3166 - 3183 [Section~functors.] 0. secs (0.u,0.004s)
Chars 3188 - 3213 [Polymorphic~Variable~B~:~PreCa...] 0. secs (0.u,0.s)
Chars 3218 - 3243 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 3248 - 3273 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 3278 - 3303 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 3308 - 3333 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 3338 - 3363 [Polymorphic~Variable~G~:~Funct...] 0. secs (0.u,0.s)
Chars 3368 - 3393 [Polymorphic~Variable~H~:~Funct...] 0. secs (0.u,0.s)
Chars 3399 - 3442 [Local~Notation~F0~:=~(F~o~G~o~...] 0. secs (0.u,0.s)
Chars 3447 - 3490 [Local~Notation~F1~:=~(F~o~(G~o...] 0. secs (0.u,0.s)
Chars 3496 - 3624 [Definition~associator_1~:~Natu...] 0.129 secs (0.124u,0.004s)
Chars 3630 - 3758 [Definition~associator_2~:~Natu...] 0.112 secs (0.112u,0.s)
Chars 3761 - 3774 [End~functors.] 0.003 secs (0.004u,0.s)
Chars 3842 - 3853 [Section~nt.] 0. secs (0.u,0.s)
Chars 3858 - 3881 [Context~~`{fs~:~Funext}.] 0. secs (0.u,0.s)
Chars 3887 - 3933 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 3939 - 4179 [Definition~associativity~C~D~F...] 0.005 secs (0.008u,0.s)
Chars 4184 - 4190 [Proof.] 0. secs (0.u,0.s)
Chars 4197 - 4225 [path_natural_transformation.] 0.01 secs (0.008u,0.s)
Chars 4232 - 4252 [apply~associativity.] 0.007 secs (0.004u,0.s)
Chars 4257 - 4261 [Qed.] 0.016 secs (0.02u,0.s)
Chars 4264 - 4271 [End~nt.] 0. secs (0.u,0.s)
Chars 4272 - 4290 [End~associativity.] 0.006 secs (0.004u,0.s)
Chars 4292 - 4317 [Section~functor_identity.] 0. secs (0.u,0.s)
Chars 4320 - 4338 [Context~~`{Funext}.] 0. secs (0.004u,0.s)
Chars 4342 - 4367 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 4370 - 4395 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 4399 - 4520 [Local~Ltac~nt_id_t~:=~~~split;...] 0. secs (0.u,0.s)
Chars 4601 - 4614 [Section~left.] 0. secs (0.u,0.s)
Chars 4619 - 4644 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 4650 - 4806 [Definition~left_identity_natur...] 0.035 secs (0.036u,0.s)
Chars 4811 - 4967 [Definition~left_identity_natur...] 0.027 secs (0.028u,0.s)
Chars 4973 - 5190 [Theorem~left_identity_isomorph...] 0.004 secs (0.004u,0.s)
Chars 5195 - 5201 [Proof.] 0. secs (0.u,0.s)
Chars 5208 - 5216 [nt_id_t.] 0.055 secs (0.056u,0.s)
Chars 5221 - 5225 [Qed.] 0.05 secs (0.048u,0.s)
Chars 5228 - 5237 [End~left.] 0.001 secs (0.u,0.s)
Chars 5319 - 5333 [Section~right.] 0. secs (0.u,0.s)
Chars 5338 - 5363 [Polymorphic~Variable~F~:~Funct...] 0. secs (0.u,0.s)
Chars 5369 - 5522 [Definition~right_identity_natu...] 0.039 secs (0.04u,0.s)
Chars 5527 - 5680 [Definition~right_identity_natu...] 0.029 secs (0.024u,0.s)
Chars 5686 - 5908 [Theorem~right_identity_isomorp...] 0.005 secs (0.008u,0.s)
Chars 5913 - 5919 [Proof.] 0. secs (0.u,0.s)
Chars 5926 - 5934 [nt_id_t.] 0.061 secs (0.06u,0.s)
Chars 5939 - 5943 [Qed.] 0.041 secs (0.04u,0.s)
Chars 5946 - 5956 [End~right.] 0.001 secs (0.u,0.s)
Chars 5957 - 5978 [End~functor_identity.] 0.008 secs (0.008u,0.s)
Chars 6059 - 6684 [Ltac~nt_solve_associator'~:=~~...] 0. secs (0.004u,0.s)
Chars 6685 - 7155 [Ltac~nt_solve_associator~:=~~~...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Composition/Laws.v <==
(** * Laws about composition of functors *)
Require Import Category.Core Functor.Core Functor.Identity Functor.Composition.Core NaturalTransformation.Core NaturalTransformation.Identity NaturalTransformation.Composition.Core NaturalTransformation.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.
Local Open Scope natural_transformation_scope.

Section natural_transformation_identity.
  Context `{fs : Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.

  (** ** left identity : [1 ∘ T = T] *)
  Lemma left_identity (F F' : Functor C D)
        (T : NaturalTransformation F F')
  : 1 o T = T.
  Proof.
    path_natural_transformation; auto with morphism.
  Qed.

  (** ** right identity : [T ∘ 1 = T] *)
  Lemma right_identity (F F' : Functor C D)
        (T : NaturalTransformation F F')
  : T o 1 = T.
  Proof.
    path_natural_transformation; auto with morphism.
  Qed.

  (** ** right whisker left identity : [1 ∘ᴿ F = 1] *)
  Definition whisker_r_left_identity E
             (G : Functor D E) (F : Functor C D)
  : identity G oR F = 1.
  Proof.
    path_natural_transformation; auto with morphism.
  Qed.

  (** ** left whisker right identity : [G ∘ᴸ 1 = 1] *)
  Definition whisker_l_right_identity E
             (G : Functor D E) (F : Functor C D)
  : G oL identity F = 1.
  Proof.
    path_natural_transformation; auto with functor.
  Qed.
End natural_transformation_identity.

Hint Rewrite @left_identity @right_identity : category.
Hint Rewrite @left_identity @right_identity : natural_transformation.

Section whisker.
  Context `{fs : Funext}.

  (** ** whisker exchange law : [(G' ∘ᴸ T) ∘ (T' ∘ᴿ F) = (T' ∘ᴿ F') ∘ (G ∘ᴸ T)] *)
  Section exch.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable E : PreCategory.
    Variables G G' : Functor D E.
    Variables F F' : Functor C D.
    Variable T' : NaturalTransformation G G'.
    Variable T : NaturalTransformation F F'.

    Lemma exchange_whisker
    : (G' oL T) o (T' oR F) = (T' oR F') o (G oL T).
    Proof.
      path_natural_transformation; simpl.
      symmetry.
      apply NaturalTransformation.Core.commutes.
    Qed.
  End exch.

  Section whisker.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variables F G H : Functor C D.
    Variable T : NaturalTransformation G H.
    Variable T' : NaturalTransformation F G.

    (** ** left whisker composition : [F ∘ᴸ (T ∘ T') = (F ∘ᴸ T) ∘ (F ∘ᴸ T')] *)
    Lemma composition_of_whisker_l E (I : Functor D E)
    : I oL (T o T') = (I oL T) o (I oL T').
    Proof.
      path_natural_transformation; apply composition_of.
    Qed.

    (** ** right whisker composition : [(T ∘ T') ∘ᴿ F = (T ∘ᴿ F) ∘ (T' ∘ᴿ F)] *)
    Lemma composition_of_whisker_r B (I : Functor B C)
    : (T o T') oR I = (T oR I) o (T' oR I).
    Proof.
      path_natural_transformation; apply idpath.
    Qed.
  End whisker.
End whisker.

Section associativity.
  (** ** associators - natural transformations between [F ∘ (G ∘ H)] and [(F ∘ G) ∘ H] *)
  Section functors.
    Variable B : PreCategory.
    Variable C : PreCategory.
    Variable D : PreCategory.
    Variable E : PreCategory.
    Variable F : Functor D E.
    Variable G : Functor C D.
    Variable H : Functor B C.

    Local Notation F0 := ((F o G) o H)%functor.
    Local Notation F1 := (F o (G o H))%functor.

    Definition associator_1 : NaturalTransformation F0 F1
      := Eval simpl in
          generalized_identity F0 F1 idpath idpath.

    Definition associator_2 : NaturalTransformation F1 F0
      := Eval simpl in
          generalized_identity F1 F0 idpath idpath.
  End functors.

  (** ** associativity : [(T ∘ U) ∘ V = T ∘ (U ∘ V)] *)
  Section nt.
    Context `{fs : Funext}.

    Local Open Scope natural_transformation_scope.

    Definition associativity
               C D F G H I
               (V : @NaturalTransformation C D F G)
               (U : @NaturalTransformation C D G H)
               (T : @NaturalTransformation C D H I)
    : (T o U) o V = T o (U o V).
    Proof.
      path_natural_transformation.
      apply associativity.
    Qed.
  End nt.
End associativity.

Section functor_identity.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.

  Local Ltac nt_id_t := split; path_natural_transformation;
                        autorewrite with morphism; reflexivity.

  (** ** left unitors : natural transformations between [1 ∘ F] and [F] *)
  Section left.
    Variable F : Functor D C.

    Definition left_identity_natural_transformation_1
    : NaturalTransformation (1 o F) F
      := Eval simpl in generalized_identity (1 o F) F idpath idpath.
    Definition left_identity_natural_transformation_2
    : NaturalTransformation F (1 o F)
      := Eval simpl in generalized_identity F (1 o F) idpath idpath.

    Theorem left_identity_isomorphism
    : left_identity_natural_transformation_1 o left_identity_natural_transformation_2 = 1
      /\ left_identity_natural_transformation_2 o left_identity_natural_transformation_1 = 1.
    Proof.
      nt_id_t.
    Qed.
  End left.

  (** ** right unitors : natural transformations between [F ∘ 1] and [F] *)
  Section right.
    Variable F : Functor C D.

    Definition right_identity_natural_transformation_1 : NaturalTransformation (F o 1) F
      := Eval simpl in generalized_identity (F o 1) F idpath idpath.
    Definition right_identity_natural_transformation_2 : NaturalTransformation F (F o 1)
      := Eval simpl in generalized_identity F (F o 1) idpath idpath.

    Theorem right_identity_isomorphism
    : right_identity_natural_transformation_1 o right_identity_natural_transformation_2 = 1
      /\ right_identity_natural_transformation_2 o right_identity_natural_transformation_1 = 1.
    Proof.
      nt_id_t.
    Qed.
  End right.
End functor_identity.

(** ** Tactics for inserting appropriate associators, whiskers, and unitors *)
Ltac nt_solve_associator' :=
  repeat match goal with
           | _ => exact (associator_1 _ _ _)
           | _ => exact (associator_2 _ _ _)
           | _ => exact (left_identity_natural_transformation_1 _)
           | _ => exact (left_identity_natural_transformation_2 _)
           | _ => exact (right_identity_natural_transformation_1 _)
           | _ => exact (right_identity_natural_transformation_2 _)
           | [ |- NaturalTransformation (?F o _) (?F o _) ] =>
             refine (whisker_l F _)
           | [ |- NaturalTransformation (_ o ?F) (_ o ?F) ] =>
             refine (whisker_r _ F)
         end.
Ltac nt_solve_associator :=
  repeat match goal with
           | _ => refine (compose (associator_1 _ _ _) _); progress nt_solve_associator'
           | _ => refine (compose _ (associator_1 _ _ _)); progress nt_solve_associator'
           | _ => refine (compose (associator_2 _ _ _) _); progress nt_solve_associator'
           | _ => refine (compose _ (associator_2 _ _ _)); progress nt_solve_associator'
           | _ => progress nt_solve_associator'
         end.


==> anc/HoTT/theories/categories/NaturalTransformation/Core.timing <==
Chars 46 - 88 [Require~Import~Category.Core~F...] 0.133 secs (0.008u,0.06s)
Chars 90 - 116 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 117 - 140 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 141 - 169 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 170 - 194 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 196 - 267 [Delimit~Scope~natural_transfor...] 0. secs (0.u,0.s)
Chars 269 - 301 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 302 - 348 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 350 - 380 [Section~NaturalTransformation....] 0. secs (0.u,0.s)
Chars 383 - 408 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 411 - 436 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.004u,0.s)
Chars 439 - 467 [Polymorphic~Variables~F~G~:~Fu...] 0. secs (0.u,0.s)
Chars 1115 - 1638 [Record~NaturalTransformation~~...] 0.063 secs (0.04u,0.02s)
Chars 1642 - 1798 [Definition~Build_NaturalTransf...] 0.021 secs (0.008u,0.012s)
Chars 1799 - 1825 [End~NaturalTransformation.] 0.02 secs (0.016u,0.008s)
Chars 1827 - 1894 [Bind~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 1896 - 1947 [Create~HintDb~natural_transfor...] 0. secs (0.u,0.s)
Chars 1949 - 2070 [Arguments~components_of~{C%cat...] 0. secs (0.u,0.s)
Chars 2071 - 2117 [Arguments~commutes~[C]~[D]~[F]...] 0. secs (0.u,0.s)
Chars 2119 - 2176 [Hint~Resolve~@commutes:~catego...] 0.001 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Core.v <==
(** * Definition of natural transformation *)
Require Import Category.Core Functor.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Delimit Scope natural_transformation_scope with natural_transformation.

Local Open Scope morphism_scope.
Local Open Scope natural_transformation_scope.

Section NaturalTransformation.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variables F G : Functor C D.

  (**
     Quoting from the lecture notes for 18.705, Commutative Algebra:

     A map of functors is known as a natural transformation. Namely,
     given two functors [F : C -> D], [G : C -> D], a natural
     transformation [T: F -> G] is a collection of maps [T A : F A ->
     G A], one for each object [A] of [C], such that [(T B) ∘ (F m) =
     (G m) ∘ (T A)] for every map [m : A -> B] of [C]; that is, the
     following diagram is commutative:

<<
           F m
     F A -------> F B
      |            |
      |            |
      | T A        | T B
      |            |
      V    G m     V
     G A --------> G B
>>
     **)

  Record NaturalTransformation :=
    Build_NaturalTransformation' {
        components_of :> forall c, morphism D (F c) (G c);
        commutes : forall s d (m : morphism C s d),
                     components_of d o F _1 m = G _1 m o components_of s;
        (* We require the following symmetrized version so that for eta-expanded [T], we have [(T^op)^op = T] judgementally. *)
        commutes_sym : forall s d (m : C.(morphism) s d),
                         G _1 m o components_of s = components_of d o F _1 m
      }.

  Definition Build_NaturalTransformation CO COM
    := Build_NaturalTransformation'
         CO
         COM
         (fun _ _ _ => symmetry _ _ (COM _ _ _)).
End NaturalTransformation.

Bind Scope natural_transformation_scope with NaturalTransformation.

Create HintDb natural_transformation discriminated.

Arguments components_of {C D}%category {F G}%functor T%natural_transformation
          c%object : rename, simpl nomatch.
Arguments commutes [C D F G] T _ _ _ : rename.

Hint Resolve @commutes : category natural_transformation.


==> anc/HoTT/theories/categories/NaturalTransformation/Dual.timing <==
Chars 42 - 77 [Require~Category.Dual~Functor....] 0.72 secs (0.012u,0.384s)
Chars 78 - 155 [Import~Category.Dual.CategoryD...] 0. secs (0.u,0.s)
Chars 156 - 225 [Require~Import~Category.Core~F...] 0.194 secs (0.004u,0.1s)
Chars 227 - 253 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 254 - 277 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 278 - 306 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 307 - 331 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 333 - 365 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 445 - 462 [Section~opposite.] 0. secs (0.u,0.s)
Chars 465 - 490 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 493 - 518 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 607 - 977 [Definition~opposite~(F~G~:~Fun...] 0.04 secs (0.016u,0.024s)
Chars 981 - 1362 [Definition~opposite'~(F~G~:~Fu...] 0.047 secs (0.024u,0.024s)
Chars 1366 - 1739 [Definition~opposite_finv~(F~G~...] 0.049 secs (0.032u,0.016s)
Chars 1743 - 2108 [Definition~opposite_tinv~(F~G~...] 0.046 secs (0.04u,0.008s)
Chars 2109 - 2122 [End~opposite.] 0.005 secs (0.004u,0.s)
Chars 2124 - 2188 [Notation~"T~^op"~:=~(opposite~...] 0. secs (0.u,0.s)
Chars 2189 - 2255 [Notation~"T~^op'"~:=~(opposite...] 0. secs (0.u,0.s)
Chars 2256 - 2340 [Notation~"T~^op''"~:=~(opposit...] 0. secs (0.u,0.s)
Chars 2341 - 2426 [Notation~"T~^op'''"~:=~(opposi...] 0. secs (0.u,0.s)
Chars 2477 - 2505 [Section~opposite_involutive.] 0. secs (0.u,0.s)
Chars 2508 - 2533 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2536 - 2561 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2564 - 2592 [Polymorphic~Variables~F~G~:~Fu...] 0. secs (0.u,0.s)
Chars 2595 - 2634 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 2638 - 2684 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 2688 - 2756 [Local~Notation~op_op_functor_i...] 0. secs (0.u,0.s)
Chars 2759 - 2820 [Local~Notation~op_op_id~:=~Cat...] 0. secs (0.u,0.s)
Chars 2854 - 3678 [Lemma~opposite_involutive~:~~m...] 0.028 secs (0.02u,0.008s)
Chars 3681 - 3687 [Proof.] 0. secs (0.u,0.s)
Chars 3692 - 3728 [destruct~T,~F,~G,~C,~D;~reflex...] 1.397 secs (1.228u,0.164s)
Chars 3731 - 3739 [Defined.] 0.429 secs (0.42u,0.008s)
Chars 3740 - 3764 [End~opposite_involutive.] 0.031 secs (0.032u,0.s)
Chars 3766 - 3815 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 3818 - 3882 [Notation~"T~^op"~:=~(opposite~...] 0. secs (0.u,0.s)
Chars 3885 - 3951 [Notation~"T~^op'"~:=~(opposite...] 0. secs (0.u,0.s)
Chars 3954 - 4025 [Notation~"T~^op''"~:=~(opposit...] 0. secs (0.u,0.s)
Chars 4028 - 4100 [Notation~"T~^op'''"~:=~(opposi...] 0. secs (0.u,0.s)
Chars 4101 - 4140 [End~NaturalTransformationDualN...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Dual.v <==
(** * Opposite natural transformations *)
Require Category.Dual Functor.Dual.
Import Category.Dual.CategoryDualNotations Functor.Dual.FunctorDualNotations.
Require Import Category.Core Functor.Core NaturalTransformation.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.

(** ** Definition of [Tᵒᵖ], and some variants that strip off [ᵒᵖ]s *)
Section opposite.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** If we had judgmental eta for records, we wouldn't need all these variants. *)

  Definition opposite
             (F G : Functor C D)
             (T : NaturalTransformation F G)
  : NaturalTransformation G^op F^op
    := Build_NaturalTransformation' (G^op) (F^op)
                                    (components_of T)
                                    (fun s d => commutes_sym T d s)
                                    (fun s d => commutes T d s).

  Definition opposite'
             (F G : Functor C^op D^op)
             (T : NaturalTransformation F G)
  : NaturalTransformation G^op' F^op'
    := Build_NaturalTransformation' (G^op') (F^op')
                                    (components_of T)
                                    (fun s d => commutes_sym T d s)
                                    (fun s d => commutes T d s).

  Definition opposite_finv
             (F G : Functor C^op D^op)
             (T : NaturalTransformation G^op' F^op')
  : NaturalTransformation F G
    := Build_NaturalTransformation' F G
                                    (components_of T)
                                    (fun s d => commutes_sym T d s)
                                    (fun s d => commutes T d s).

  Definition opposite_tinv
             (F G : Functor C D)
             (T : NaturalTransformation G^op F^op)
  : NaturalTransformation F G
    := Build_NaturalTransformation' F G
                                    (components_of T)
                                    (fun s d => commutes_sym T d s)
                                    (fun s d => commutes T d s).
End opposite.

Notation "T ^op" := (opposite T) : natural_transformation_scope.
Notation "T ^op'" := (opposite' T) : natural_transformation_scope.
Notation "T ^op''" := (opposite_finv T) (at level 3) : natural_transformation_scope.
Notation "T ^op'''" := (opposite_tinv T) (at level 3) : natural_transformation_scope.

(** ** [ᵒᵖ] is propositionally involutive *)
Section opposite_involutive.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variables F G : Functor C D.
  Variable T : NaturalTransformation F G.

  Local Open Scope natural_transformation_scope.

  Local Notation op_op_functor_id := Functor.Dual.opposite_involutive.
  Local Notation op_op_id := Category.Dual.opposite_involutive.

  (** ewww, the transports *)
  Lemma opposite_involutive
  : match op_op_functor_id F in (_ = F), op_op_functor_id G in (_ = G) return
          NaturalTransformation F G
    with
      | idpath, idpath => match op_op_id C as HC, op_op_id D as HD return
                                (NaturalTransformation
                                   (match HC in (_ = C), HD in (_ = D) return Functor C D with
                                      | idpath, idpath => (F ^op) ^op
                                    end)
                                   (match HC in (_ = C), HD in (_ = D) return Functor C D with
                                      | idpath, idpath => (G ^op) ^op
                                    end))
                          with
                            | idpath, idpath => (T ^op) ^op
                          end
    end = T.
  Proof.
    destruct T, F, G, C, D; reflexivity.
  Defined.
End opposite_involutive.

Module Export NaturalTransformationDualNotations.
  Notation "T ^op" := (opposite T) : natural_transformation_scope.
  Notation "T ^op'" := (opposite' T) : natural_transformation_scope.
  Notation "T ^op''" := (opposite_finv T) : natural_transformation_scope.
  Notation "T ^op'''" := (opposite_tinv T) : natural_transformation_scope.
End NaturalTransformationDualNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Identity.timing <==
Chars 41 - 138 [Require~Import~Category.Core~F...] 0.049 secs (0.02u,0.028s)
Chars 139 - 168 [Require~Import~PathGroupoids.] 0.003 secs (0.u,0.004s)
Chars 170 - 196 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 197 - 220 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 221 - 249 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 250 - 274 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 276 - 308 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 309 - 337 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 338 - 384 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 386 - 403 [Section~identity.] 0. secs (0.u,0.s)
Chars 406 - 431 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 434 - 459 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 574 - 594 [Section~generalized.] 0. secs (0.004u,0.s)
Chars 599 - 627 [Polymorphic~Variables~F~G~:~Fu...] 0. secs (0.u,0.s)
Chars 632 - 674 [Polymorphic~Hypothesis~HO~:~ob...] 0.001 secs (0.u,0.s)
Chars 679 - 973 [Polymorphic~Hypothesis~~~HM~:~...] 0.006 secs (0.007u,0.s)
Chars 979 - 1146 [Local~Notation~CO~~c:=~~~(tran...] 0. secs (0.u,0.s)
Chars 1152 - 1272 [Definition~generalized_identit...] 0.01 secs (0.012u,0.s)
Chars 1277 - 1283 [Proof.] 0. secs (0.u,0.s)
Chars 1290 - 1298 [case~HM.] 0.033 secs (0.016u,0.016s)
Chars 1299 - 1307 [case~HO.] 0.027 secs (0.024u,0.004s)
Chars 1314 - 1372 [exact~(left_identity~_~_~_~_~@...] 0.029 secs (0.012u,0.02s)
Chars 1377 - 1385 [Defined.] 0.029 secs (0.024u,0.004s)
Chars 1391 - 1515 [Definition~generalized_identit...] 0.01 secs (0.008u,0.004s)
Chars 1520 - 1526 [Proof.] 0. secs (0.u,0.s)
Chars 1533 - 1541 [case~HM.] 0.033 secs (0.028u,0.008s)
Chars 1542 - 1550 [case~HO.] 0.027 secs (0.02u,0.003s)
Chars 1557 - 1615 [exact~(right_identity~_~_~_~_~...] 0.069 secs (0.048u,0.02s)
Chars 1620 - 1628 [Defined.] 0.041 secs (0.032u,0.008s)
Chars 1634 - 1864 [Definition~generalized_identit...] 0.011 secs (0.003u,0.004s)
Chars 1867 - 1883 [End~generalized.] 0.006 secs (0.004u,0.004s)
Chars 1887 - 1937 [Global~Arguments~generalized_i...] 0. secs (0.u,0.s)
Chars 1940 - 1994 [Global~Arguments~generalized_i...] 0. secs (0.u,0.s)
Chars 1997 - 2050 [Global~Arguments~generalized_i...] 0. secs (0.u,0.s)
Chars 2054 - 2075 [Section~generalized'.] 0. secs (0.004u,0.s)
Chars 2080 - 2108 [Polymorphic~Variables~F~G~:~Fu...] 0. secs (0.u,0.s)
Chars 2113 - 2134 [Polymorphic~Hypothesis~H~:~F~=...] 0. secs (0.u,0.s)
Chars 2140 - 2205 [Definition~generalized_identit...] 0. secs (0.u,0.s)
Chars 2210 - 2216 [Proof.] 0. secs (0.u,0.s)
Chars 2223 - 2310 [apply~(generalized_identity~F~...] 0.004 secs (0.004u,0.s)
Chars 2317 - 2324 [case~H.] 0.015 secs (0.012u,0.s)
Chars 2331 - 2343 [reflexivity.] 0.004 secs (0.004u,0.s)
Chars 2348 - 2356 [Defined.] 0.006 secs (0.004u,0.s)
Chars 2359 - 2376 [End~generalized'.] 0. secs (0.u,0.s)
Chars 2380 - 2499 [Definition~identity~(F~:~Funct...] 0.025 secs (0.02u,0.004s)
Chars 2503 - 2552 [Global~Arguments~generalized_i...] 0. secs (0.u,0.s)
Chars 2553 - 2566 [End~identity.] 0.013 secs (0.008u,0.004s)
Chars 2568 - 2608 [Arguments~commutes~:~.] 0. secs (0.u,0.004s)
Chars 2609 - 2653 [Arguments~commutes_sym~:~.] 0. secs (0.u,0.s)
Chars 2655 - 2708 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 2711 - 2771 [Notation~"1"~:=~(identity~_)~:...] 0. secs (0.u,0.s)
Chars 2772 - 2815 [End~NaturalTransformationIdent...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Identity.v <==
(** * Identity natural transformation *)
Require Import Category.Core Functor.Core NaturalTransformation.Core NaturalTransformation.Paths.
Require Import PathGroupoids.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.
Local Open Scope path_scope.
Local Open Scope natural_transformation_scope.

Section identity.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** There is an identity natrual transformation.  We create a number
      of variants, for various uses. *)
  Section generalized.
    Variables F G : Functor C D.
    Hypothesis HO : object_of F = object_of G.
    Hypothesis HM : transport (fun GO => forall s d,
                                           morphism C s d
                                           -> morphism D (GO s) (GO d))
                              HO
                              (morphism_of F)
                    = morphism_of G.

    Local Notation CO c := (transport (fun GO => morphism D (F c) (GO c))
                                      HO
                                      (identity (F c))).

    Definition generalized_identity_commutes s d (m : morphism C s d)
    : CO d o morphism_of F m = morphism_of G m o CO s.
    Proof.
      case HM. case HO.
      exact (left_identity _ _ _ _ @ (right_identity _ _ _ _)^).
    Defined.

    Definition generalized_identity_commutes_sym s d (m : morphism C s d)
    : morphism_of G m o CO s = CO d o morphism_of F m.
    Proof.
      case HM. case HO.
      exact (right_identity _ _ _ _ @ (left_identity _ _ _ _)^).
    Defined.

    Definition generalized_identity
    : NaturalTransformation F G
      := Build_NaturalTransformation'
           F G
           (fun c => CO c)
           generalized_identity_commutes
           generalized_identity_commutes_sym.
  End generalized.

  Global Arguments generalized_identity_commutes / .
  Global Arguments generalized_identity_commutes_sym / .
  Global Arguments generalized_identity F G !HO !HM / .

  Section generalized'.
    Variables F G : Functor C D.
    Hypothesis H : F = G.

    Definition generalized_identity'
    : NaturalTransformation F G.
    Proof.
      apply (generalized_identity
               F G
               (ap (@object_of C D) H)).
      case H.
      reflexivity.
    Defined.
  End generalized'.

  Definition identity (F : Functor C D)
  : NaturalTransformation F F
    := Eval simpl in @generalized_identity F F 1 1.

  Global Arguments generalized_identity' F G !H / .
End identity.

Global Arguments commutes : simpl never.
Global Arguments commutes_sym : simpl never.

Module Export NaturalTransformationIdentityNotations.
  Notation "1" := (identity _) : natural_transformation_scope.
End NaturalTransformationIdentityNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Isomorphisms.timing <==
Chars 30 - 99 [Require~Import~Category.Core~F...] 0.399 secs (0.008u,0.12s)
Chars 100 - 154 [Require~Import~NaturalTransfor...] 0.101 secs (0.u,0.056s)
Chars 155 - 195 [Require~Import~Functor.Composi...] 0.053 secs (0.u,0.028s)
Chars 196 - 256 [Require~Import~Category.Morphi...] 0.875 secs (0.032u,0.464s)
Chars 257 - 293 [Require~Import~FunctorCategory...] 0.052 secs (0.004u,0.028s)
Chars 294 - 337 [Require~Import~NaturalTransfor...] 0.051 secs (0.u,0.028s)
Chars 339 - 365 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 366 - 389 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 390 - 418 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 419 - 443 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 445 - 477 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 478 - 524 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 525 - 557 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 560 - 1092 [Local~Ltac~iso_whisker_t~:=~~~...] 0. secs (0.u,0.s)
Chars 1094 - 1114 [Section~composition.] 0. secs (0.u,0.s)
Chars 1117 - 1135 [Context~~`{Funext}.] 0. secs (0.004u,0.s)
Chars 1192 - 1538 [Global~Instance~isisomorphism_...] 0.064 secs (0.052u,0.008s)
Chars 1601 - 1856 [Global~Instance~iso_whisker_l~...] 0.034 secs (0.024u,0.012s)
Chars 1859 - 1865 [Proof.] 0. secs (0.u,0.s)
Chars 1870 - 1950 [exists~(whisker_l~F~(T:morphis...] 0.668 secs (0.46u,0.204s)
Chars 1953 - 1961 [Defined.] 0.032 secs (0.032u,0.s)
Chars 2025 - 2280 [Global~Instance~iso_whisker_r~...] 0.024 secs (0.024u,0.s)
Chars 2283 - 2289 [Proof.] 0. secs (0.u,0.s)
Chars 2294 - 2374 [exists~(whisker_r~(T:morphism~...] 0.335 secs (0.332u,0.004s)
Chars 2377 - 2385 [Defined.] 0.039 secs (0.04u,0.s)
Chars 2433 - 2773 [Definition~idtoiso_compose~C~D...] 0.031 secs (0.032u,0.s)
Chars 2776 - 2782 [Proof.] 0. secs (0.u,0.s)
Chars 2787 - 2858 [path_natural_transformation;~p...] 0.1 secs (0.096u,0.s)
Chars 2861 - 2869 [Defined.] 0.157 secs (0.152u,0.s)
Chars 2920 - 3177 [Definition~idtoiso_whisker_l~C...] 0.025 secs (0.028u,0.s)
Chars 3180 - 3186 [Proof.] 0. secs (0.u,0.s)
Chars 3191 - 3261 [path_natural_transformation;~p...] 0.06 secs (0.06u,0.s)
Chars 3264 - 3272 [Defined.] 0.142 secs (0.14u,0.s)
Chars 3324 - 3604 [Definition~idtoiso_whisker_r~C...] 0.027 secs (0.024u,0.s)
Chars 3607 - 3613 [Proof.] 0. secs (0.u,0.s)
Chars 3618 - 3688 [path_natural_transformation;~p...] 0.058 secs (0.056u,0.s)
Chars 3691 - 3699 [Defined.] 0.126 secs (0.128u,0.s)
Chars 3700 - 3716 [End~composition.] 0.038 secs (0.036u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Isomorphisms.v <==
(** * Natural isomorphisms *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import NaturalTransformation.Composition.Core.
Require Import Functor.Composition.Core.
Require Import Category.Morphisms FunctorCategory.Morphisms.
Require Import FunctorCategory.Core.
Require Import NaturalTransformation.Paths.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope natural_transformation_scope.
Local Open Scope morphism_scope.


Local Ltac iso_whisker_t :=
  path_natural_transformation;
  try rewrite <- composition_of, <- identity_of;
  try f_ap;
  match goal with
    | [ H : IsIsomorphism _
        |- appcontext[components_of ?T0 ?x o components_of ?T1 ?x] ]
      => change (T0 x o T1 x)
         with (components_of ((T0 : morphism (_ -> _) _ _)
                                o (T1 : morphism (_ -> _) _ _))%morphism
                             x);
        progress rewrite ?(@left_inverse _ _ _ _ H), ?(@right_inverse _ _ _ _ H)
  end;
  reflexivity.

Section composition.
  Context `{Funext}.

  (** ** Natural isomorphism respects composition *)
  Global Instance isisomorphism_compose
         `(T' : @NaturalTransformation C D F' F'')
         `(T : @NaturalTransformation C D F F')
         `{@IsIsomorphism (C -> D) F' F'' T'}
         `{@IsIsomorphism (C -> D) F F' T}
  : @IsIsomorphism (C -> D) F F'' (T' o T)%natural_transformation
    := @isisomorphism_compose (C -> D) _ _ T' _ _ T _.

  (** ** Left whiskering preserves natural isomorphisms *)
  Global Instance iso_whisker_l C D E
         (F : Functor D E)
         (G G' : Functor C D)
         (T : NaturalTransformation G G')
         `{@IsIsomorphism (C -> D) G G' T}
  : @IsIsomorphism (C -> E) (F o G)%functor (F o G')%functor (whisker_l F T).
  Proof.
    exists (whisker_l F (T : morphism (_ -> _) _ _)^-1);
    abstract iso_whisker_t.
  Defined.

  (** ** Right whiskering preserves natural isomorphisms *)
  Global Instance iso_whisker_r C D E
         (F F' : Functor D E)
         (T : NaturalTransformation F F')
         (G : Functor C D)
         `{@IsIsomorphism (D -> E) F F' T}
  : @IsIsomorphism (C -> E) (F o G)%functor (F' o G)%functor (whisker_r T G).
  Proof.
    exists (whisker_r (T : morphism (_ -> _) _ _)^-1 G);
    abstract iso_whisker_t.
  Defined.

  (** ** [idtoiso] respsects composition *)
  Definition idtoiso_compose C D
         (F F' F'' : Functor C D)
         (T' : F' = F'')
         (T : F = F')
  : ((Category.Morphisms.idtoiso (_ -> _) T' : morphism _ _ _)
       o (Category.Morphisms.idtoiso (_ -> _) T : morphism _ _ _))%natural_transformation
    = (Category.Morphisms.idtoiso (_ -> _) (T @ T')%path : morphism _ _ _).
  Proof.
    path_natural_transformation; path_induction; simpl; auto with morphism.
  Defined.

  (** ** left whiskering respects [idtoiso] *)
  Definition idtoiso_whisker_l C D E
         (F : Functor D E)
         (G G' : Functor C D)
         (T : G = G')
  : whisker_l F (Category.Morphisms.idtoiso (_ -> _) T : morphism _ _ _)
    = (Category.Morphisms.idtoiso (_ -> _) (ap _ T) : morphism _ _ _).
  Proof.
    path_natural_transformation; path_induction; simpl; auto with functor.
  Defined.

  (** ** right whiskering respects [idtoiso] *)
  Definition idtoiso_whisker_r C D E
         (F F' : Functor D E)
         (T : F = F')
         (G : Functor C D)
  : whisker_r (Category.Morphisms.idtoiso (_ -> _) T : morphism _ _ _) G
    = (Category.Morphisms.idtoiso (_ -> _) (ap (fun _ => _ o _)%functor T) : morphism _ _ _).
  Proof.
    path_natural_transformation; path_induction; simpl; auto with functor.
  Defined.
End composition.


==> anc/HoTT/theories/categories/NaturalTransformation/NaturalTransformation.timing <==
Chars 102 - 149 [Require~Export~NaturalTransfor...] 0.581 secs (0.096u,0.34s)
Chars 151 - 198 [Require~NaturalTransformation....] 0.028 secs (0.u,0.024s)
Chars 199 - 234 [Require~NaturalTransformation....] 0.025 secs (0.u,0.02s)
Chars 235 - 270 [Require~NaturalTransformation....] 0.024 secs (0.u,0.02s)
Chars 271 - 310 [Require~NaturalTransformation....] 0.021 secs (0.004u,0.012s)
Chars 311 - 354 [Require~NaturalTransformation....] 0.106 secs (0.008u,0.08s)
Chars 355 - 391 [Require~NaturalTransformation....] 0.029 secs (0.u,0.024s)
Chars 392 - 432 [Require~NaturalTransformation....] 0.124 secs (0.004u,0.084s)
Chars 433 - 467 [Require~NaturalTransformation....] 0.029 secs (0.u,0.02s)
Chars 469 - 516 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 517 - 552 [Include~~NaturalTransformation...] 0.001 secs (0.u,0.s)
Chars 553 - 588 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 589 - 628 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 629 - 672 [Include~~NaturalTransformation...] 0.007 secs (0.004u,0.004s)
Chars 673 - 709 [Include~~NaturalTransformation...] 0.002 secs (0.003u,0.s)
Chars 710 - 750 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 751 - 785 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 968 - 987 [Module~Composition.] 0. secs (0.u,0.s)
Chars 990 - 1044 [Require~NaturalTransformation....] 0.034 secs (0.u,0.028s)
Chars 1047 - 1101 [Include~~NaturalTransformation...] 0.002 secs (0.004u,0.s)
Chars 1102 - 1118 [End~Composition.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/NaturalTransformation.v <==
(** Since there are only notations in [NaturalTransformation.Notations], we can just export those. *)
Require Export NaturalTransformation.Notations.

Require NaturalTransformation.Composition.Core.
Require NaturalTransformation.Core.
Require NaturalTransformation.Dual.
Require NaturalTransformation.Identity.
Require NaturalTransformation.Isomorphisms.
Require NaturalTransformation.Paths.
Require NaturalTransformation.Pointwise.
Require NaturalTransformation.Sum.

Include NaturalTransformation.Composition.Core.
Include NaturalTransformation.Core.
Include NaturalTransformation.Dual.
Include NaturalTransformation.Identity.
Include NaturalTransformation.Isomorphisms.
Include NaturalTransformation.Paths.
Include NaturalTransformation.Pointwise.
Include NaturalTransformation.Sum.
(** We don't want to make utf-8 notations the default, so we don't export them. *)

(** Since [Composition] is a separate sub-directory, we need to re-create the module structure *)
Module Composition.
  Require NaturalTransformation.Composition.Composition.
  Include NaturalTransformation.Composition.Composition.
End Composition.


==> anc/HoTT/theories/categories/NaturalTransformation/Notations.timing <==
Chars 47 - 101 [Require~NaturalTransformation....] 0.157 secs (0.036u,0.116s)
Chars 102 - 137 [Require~NaturalTransformation....] 0.036 secs (0.016u,0.016s)
Chars 138 - 177 [Require~NaturalTransformation....] 0.004 secs (0.u,0.004s)
Chars 178 - 213 [Require~NaturalTransformation....] 0.095 secs (0.024u,0.068s)
Chars 214 - 248 [Require~NaturalTransformation....] 0.013 secs (0.u,0.012s)
Chars 250 - 346 [Include~~~~NaturalTransformati...] 0. secs (0.u,0.s)
Chars 347 - 417 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 418 - 496 [Include~~~~NaturalTransformati...] 0. secs (0.u,0.s)
Chars 497 - 567 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 568 - 636 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Notations.v <==
(** * Notations for natural transformations *)
Require NaturalTransformation.Composition.Composition.
Require NaturalTransformation.Dual.
Require NaturalTransformation.Identity.
Require NaturalTransformation.Prod.
Require NaturalTransformation.Sum.

Include NaturalTransformation.Composition.Composition.NaturalTransformationCompositionNotations.
Include NaturalTransformation.Dual.NaturalTransformationDualNotations.
Include NaturalTransformation.Identity.NaturalTransformationIdentityNotations.
Include NaturalTransformation.Prod.NaturalTransformationProdNotations.
Include NaturalTransformation.Sum.NaturalTransformationSumNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Paths.timing <==
Chars 60 - 129 [Require~Import~Category.Core~F...] 0.124 secs (0.u,0.092s)
Chars 130 - 176 [Require~Import~Equivalences~ty...] 0.121 secs (0.008u,0.096s)
Chars 178 - 204 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 205 - 228 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 229 - 257 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 258 - 282 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 284 - 316 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 317 - 363 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 365 - 401 [Section~path_natural_transform...] 0. secs (0.u,0.s)
Chars 404 - 422 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 426 - 451 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 454 - 479 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 482 - 510 [Polymorphic~Variables~F~G~:~Fu...] 0. secs (0.u,0.s)
Chars 514 - 543 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 631 - 829 [Lemma~equiv_sig_natural_transf...] 0.008 secs (0.u,0.008s)
Chars 832 - 838 [Proof.] 0. secs (0.u,0.s)
Chars 843 - 1219 [let~build~:=~constr:(@Build_Na...] 0.466 secs (0.312u,0.156s)
Chars 1222 - 1230 [Defined.] 0.175 secs (0.128u,0.044s)
Chars 1293 - 1377 [Global~Instance~trunc_natural_...] 0.001 secs (0.u,0.s)
Chars 1380 - 1386 [Proof.] 0. secs (0.u,0.s)
Chars 1391 - 1457 [eapply~trunc_equiv';~[~exact~e...] 0.003 secs (0.004u,0.s)
Chars 1462 - 1480 [typeclasses~eauto.] 0.056 secs (0.056u,0.s)
Chars 1483 - 1487 [Qed.] 0.028 secs (0.028u,0.s)
Chars 1491 - 1504 [Section~path.] 0. secs (0.u,0.s)
Chars 1509 - 1551 [Polymorphic~Variables~T~U~:~Na...] 0. secs (0.004u,0.s)
Chars 1644 - 1734 [Lemma~path'_natural_transforma...] 0.002 secs (0.u,0.s)
Chars 1739 - 1745 [Proof.] 0. secs (0.u,0.s)
Chars 1752 - 1759 [intros.] 0.001 secs (0.004u,0.s)
Chars 1766 - 1792 [destruct~T,~U;~simpl~in~*.] 0.076 secs (0.072u,0.004s)
Chars 1799 - 1814 [path_induction.] 0.037 secs (0.036u,0.s)
Chars 1821 - 1853 [f_ap;~refine~(center~_).] 0.295 secs (0.292u,0.004s)
Chars 1858 - 1862 [Qed.] 0.096 secs (0.1u,0.s)
Chars 1868 - 1958 [Lemma~path_natural_transformat...] 0.002 secs (0.u,0.s)
Chars 1963 - 1969 [Proof.] 0. secs (0.u,0.s)
Chars 1976 - 1983 [intros.] 0.001 secs (0.004u,0.s)
Chars 1990 - 2025 [apply~path'_natural_transforma...] 0.002 secs (0.u,0.s)
Chars 2032 - 2062 [apply~path_forall;~assumption....] 0.004 secs (0.004u,0.s)
Chars 2067 - 2071 [Qed.] 0.009 secs (0.008u,0.s)
Chars 2077 - 2196 [Let~path_inv~:~T~=~U~->~compon...] 0.012 secs (0.012u,0.s)
Chars 2202 - 2292 [Lemma~eisretr_path_natural_tra...] 0.008 secs (0.012u,0.s)
Chars 2297 - 2303 [Proof.] 0. secs (0.u,0.s)
Chars 2310 - 2323 [repeat~intro.] 0.001 secs (0.u,0.s)
Chars 2330 - 2348 [refine~(center~_).] 0.04 secs (0.04u,0.s)
Chars 2353 - 2357 [Qed.] 0.026 secs (0.024u,0.s)
Chars 2363 - 2453 [Lemma~eissect_path_natural_tra...] 0.008 secs (0.012u,0.s)
Chars 2458 - 2464 [Proof.] 0. secs (0.u,0.s)
Chars 2471 - 2484 [repeat~intro.] 0.001 secs (0.u,0.s)
Chars 2491 - 2509 [refine~(center~_).] 0.013 secs (0.012u,0.s)
Chars 2514 - 2518 [Qed.] 0.021 secs (0.02u,0.004s)
Chars 2524 - 2701 [Lemma~eisadj_path_natural_tran...] 0.022 secs (0.024u,0.s)
Chars 2706 - 2712 [Proof.] 0. secs (0.u,0.s)
Chars 2719 - 2732 [repeat~intro.] 0.001 secs (0.u,0.s)
Chars 2739 - 2757 [refine~(center~_).] 0.091 secs (0.092u,0.s)
Chars 2762 - 2766 [Qed.] 0.073 secs (0.072u,0.s)
Chars 2862 - 2955 [Lemma~equiv_path_natural_trans...] 0.003 secs (0.u,0.s)
Chars 2960 - 2966 [Proof.] 0. secs (0.u,0.s)
Chars 2973 - 2986 [econstructor.] 0.004 secs (0.008u,0.s)
Chars 2987 - 3000 [econstructor.] 0.019 secs (0.02u,0.s)
Chars 3001 - 3042 [exact~eisadj_path_natural_tran...] 0.013 secs (0.012u,0.s)
Chars 3047 - 3055 [Defined.] 0.026 secs (0.028u,0.s)
Chars 3058 - 3067 [End~path.] 0.007 secs (0.008u,0.s)
Chars 3068 - 3100 [End~path_natural_transformatio...] 0.029 secs (0.028u,0.s)
Chars 3167 - 3324 [Ltac~path_natural_transformati...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Paths.v <==
(** * Classify the path space of natural transformations *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Equivalences types.Sigma Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.
Local Open Scope natural_transformation_scope.

Section path_natural_transformation.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.
  Variables F G : Functor C D.

  Local Open Scope equiv_scope.

  (** ** Equivalence between record and sigma versions of natural transformation *)
  Lemma equiv_sig_natural_transformation
  : { CO : forall x, morphism D (F x) (G x)
    | forall s d (m : morphism C s d),
        CO d o F _1 m = G _1 m o CO s }
      <~> NaturalTransformation F G.
  Proof.
    let build := constr:(@Build_NaturalTransformation _ _ F G) in
    let pr1 := constr:(@components_of _ _ F G) in
    let pr2 := constr:(@commutes _ _ F G) in
    apply (equiv_adjointify (fun u => build u.1 u.2)
                            (fun v => (pr1 v; pr2 v)));
      hnf;
      [ intros []; intros; simpl; expand; f_ap; exact (center _)
      | intros; apply eta_sigma ].
  Defined.

  (** ** The type of natural transformations is an hSet *)
  Global Instance trunc_natural_transformation
  : IsHSet (NaturalTransformation F G).
  Proof.
    eapply trunc_equiv'; [ exact equiv_sig_natural_transformation | ].
    typeclasses eauto.
  Qed.

  Section path.
    Variables T U : NaturalTransformation F G.

    (** ** Equality of natural transformations is implied by equality of components *)
    Lemma path'_natural_transformation
    : components_of T = components_of U
      -> T = U.
    Proof.
      intros.
      destruct T, U; simpl in *.
      path_induction.
      f_ap;
        refine (center _).
    Qed.

    Lemma path_natural_transformation
    : components_of T == components_of U
      -> T = U.
    Proof.
      intros.
      apply path'_natural_transformation.
      apply path_forall; assumption.
    Qed.

    Let path_inv
    : T = U -> components_of T == components_of U
      := (fun H _ => match H with idpath => idpath end).

    Lemma eisretr_path_natural_transformation
    : Sect path_natural_transformation path_inv.
    Proof.
      repeat intro.
      refine (center _).
    Qed.

    Lemma eissect_path_natural_transformation
    : Sect path_inv path_natural_transformation.
    Proof.
      repeat intro.
      refine (center _).
    Qed.

    Lemma eisadj_path_natural_transformation
    : forall x,
        @eisretr_path_natural_transformation (path_inv x)
        = ap path_inv (eissect_path_natural_transformation x).
    Proof.
      repeat intro.
      refine (center _).
    Qed.

    (** ** Equality of natural transformations is equivalent to equality of components *)
    Lemma equiv_path_natural_transformation
    : T = U <~> (components_of T == components_of U).
    Proof.
      econstructor. econstructor. exact eisadj_path_natural_transformation.
    Defined.
  End path.
End path_natural_transformation.

(** ** Tactic for proving equality of natural transformations *)
Ltac path_natural_transformation :=
  repeat match goal with
           | _ => intro
           | _ => apply path_natural_transformation; simpl
         end.


==> anc/HoTT/theories/categories/NaturalTransformation/Pointwise.timing <==
Chars 43 - 112 [Require~Import~Category.Core~F...] 0.241 secs (0.003u,0.1s)
Chars 113 - 241 [Require~Import~FunctorCategory...] 0.969 secs (0.032u,0.364s)
Chars 242 - 275 [Require~Import~Functor.Pointwi...] 0.097 secs (0.004u,0.04s)
Chars 277 - 303 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 304 - 327 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 328 - 356 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 357 - 381 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 932 - 964 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 965 - 997 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 998 - 1029 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 1030 - 1076 [Local~Open~Scope~natural_trans...] 0. secs (0.u,0.s)
Chars 1078 - 1096 [Section~pointwise.] 0. secs (0.u,0.s)
Chars 1099 - 1117 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1121 - 1146 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1149 - 1174 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1177 - 1203 [Polymorphic~Variable~C'~:~PreC...] 0. secs (0.u,0.s)
Chars 1206 - 1232 [Polymorphic~Variable~D'~:~PreC...] 0. secs (0.u,0.s)
Chars 1236 - 1414 [Local~Ltac~t~:=~~~path_natural...] 0. secs (0.u,0.s)
Chars 1507 - 1702 [Definition~pointwise_l~(F~G~:~...] 0.021 secs (0.02u,0.s)
Chars 1705 - 1711 [Proof.] 0. secs (0.u,0.s)
Chars 1716 - 1898 [refine~~(Build_NaturalTransfor...] 0.086 secs (0.044u,0.044s)
Chars 1903 - 1914 [abstract~t.] 0.771 secs (0.596u,0.176s)
Chars 1917 - 1925 [Defined.] 0.027 secs (0.028u,0.s)
Chars 2021 - 2220 [Definition~pointwise_r~(F~:~Fu...] 0.015 secs (0.016u,0.s)
Chars 2223 - 2229 [Proof.] 0. secs (0.u,0.s)
Chars 2234 - 2415 [refine~~(Build_NaturalTransfor...] 0.068 secs (0.068u,0.s)
Chars 2420 - 2431 [abstract~t.] 0.415 secs (0.408u,0.004s)
Chars 2434 - 2442 [Defined.] 0.029 secs (0.032u,0.s)
Chars 2443 - 2457 [End~pointwise.] 0.015 secs (0.016u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Pointwise.v <==
(** * Pointwise Natural Transformations *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import FunctorCategory.Core NaturalTransformation.Paths Functor.Composition.Core NaturalTransformation.Composition.Core.
Require Import Functor.Pointwise.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** Recall that a "pointwise" functor is a functor [Aᴮ → Cᴰ] induced
    by functors [D → B] and [A → C].  Given two functors [D → B] and a
    natural transformation between them, there is an induced natural
    transformation between the resulting functors between functor
    categories, and similarly for two functors [A → C].  In this file,
    we construct these natural transformations. They will be used to
    construct the pointwise induced adjunction [Fˣ ⊣ Gˣ] of an
    adjunction [F ⊣ G] for all categories [X]. *)

Local Open Scope morphism_scope.
Local Open Scope category_scope.
Local Open Scope functor_scope.
Local Open Scope natural_transformation_scope.

Section pointwise.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable C' : PreCategory.
  Variable D' : PreCategory.

  Local Ltac t :=
    path_natural_transformation; simpl;
    rewrite <- ?composition_of;
    try apply ap;
    first [ apply commutes
          | apply symmetry; apply commutes ].

  (** ** [Tˣ] for a natural transformation [T : F → G] and a functor [x : C → D] *)
  Definition pointwise_l
             (F G : Functor C D)
             (T : NaturalTransformation F G)
             (F' : Functor C' D')
  : NaturalTransformation (pointwise F F') (pointwise G F').
  Proof.
    refine (Build_NaturalTransformation
              (pointwise F F') (pointwise G F')
              (fun f : object (D -> C') => (F' o f) oL T)%natural_transformation
              _).
    abstract t.
  Defined.

  (** ** [Fᵀ] for a natural transformation [T : F' → G'] and a functor [F : C → D] *)
  Definition pointwise_r
             (F : Functor C D)
             (F' G' : Functor C' D')
             (T' : NaturalTransformation F' G')
  : NaturalTransformation (pointwise F F') (pointwise F G').
  Proof.
    refine (Build_NaturalTransformation
              (pointwise F F') (pointwise F G')
              (fun f : object (D -> C') => T' oR f oR F)%natural_transformation
              _).
    abstract t.
  Defined.
End pointwise.


==> anc/HoTT/theories/categories/NaturalTransformation/Prod.timing <==
Chars 62 - 158 [Require~Import~Category.Core~F...] 1.009 secs (0.024u,0.388s)
Chars 159 - 209 [Require~Functor.Composition.Co...] 0.139 secs (0.004u,0.052s)
Chars 210 - 249 [Require~Import~InitialTerminal...] 0.764 secs (0.04u,0.288s)
Chars 250 - 276 [Require~Import~types.Prod.] 0.053 secs (0.u,0.024s)
Chars 278 - 304 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 305 - 328 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 329 - 357 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 358 - 382 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 429 - 442 [Section~prod.] 0. secs (0.u,0.s)
Chars 445 - 471 [Context~~{A~:~PreCategory}.] 0. secs (0.u,0.s)
Chars 474 - 500 [Context~~{B~:~PreCategory}.] 0. secs (0.u,0.s)
Chars 503 - 529 [Context~~{C~:~PreCategory}.] 0. secs (0.u,0.s)
Chars 532 - 561 [Polymorphic~Variables~F~F'~:~F...] 0. secs (0.u,0.s)
Chars 564 - 593 [Polymorphic~Variables~G~G'~:~F...] 0. secs (0.004u,0.s)
Chars 596 - 636 [Polymorphic~Variable~T~:~Natur...] 0. secs (0.u,0.s)
Chars 639 - 679 [Polymorphic~Variable~U~:~Natur...] 0. secs (0.u,0.s)
Chars 683 - 913 [Definition~prod~:~NaturalTrans...] 0.066 secs (0.04u,0.024s)
Chars 914 - 923 [End~prod.] 0.002 secs (0.004u,0.s)
Chars 925 - 980 [Local~Infix~"*"~:=~prod~:~natu...] 0. secs (0.u,0.s)
Chars 1051 - 1067 [Section~induced.] 0. secs (0.u,0.s)
Chars 1070 - 1095 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1098 - 1123 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1126 - 1151 [Polymorphic~Variable~E~:~PreCa...] 0. secs (0.u,0.s)
Chars 1155 - 1186 [Polymorphic~Variable~F~:~Funct...] 0.002 secs (0.u,0.s)
Chars 1190 - 1329 [Local~Ltac~t~:=~~~simpl;~intro...] 0. secs (0.u,0.s)
Chars 1333 - 1495 [Definition~induced_fst~s~d~(m~...] 0.005 secs (0.004u,0.s)
Chars 1498 - 1504 [Proof.] 0. secs (0.u,0.s)
Chars 1509 - 1829 [let~F0~:=~(match~goal~with~~~~...] 0.047 secs (0.024u,0.02s)
Chars 1834 - 1845 [abstract~t.] 0.509 secs (0.34u,0.172s)
Chars 1848 - 1856 [Defined.] 0.006 secs (0.004u,0.004s)
Chars 1860 - 2022 [Definition~induced_snd~s~d~(m~...] 0.003 secs (0.u,0.s)
Chars 2025 - 2031 [Proof.] 0. secs (0.u,0.s)
Chars 2036 - 2356 [let~F0~:=~(match~goal~with~~~~...] 0.029 secs (0.028u,0.s)
Chars 2361 - 2372 [abstract~t.] 0.337 secs (0.332u,0.004s)
Chars 2375 - 2383 [Defined.] 0.006 secs (0.008u,0.s)
Chars 2384 - 2396 [End~induced.] 0.016 secs (0.016u,0.s)
Chars 2398 - 2447 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 2450 - 2499 [Infix~"*"~:=~prod~:~natural_tr...] 0. secs (0.u,0.s)
Chars 2500 - 2539 [End~NaturalTransformationProdN...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Prod.v <==
(** * Natural transformations involving product categories *)
Require Import Category.Core Functor.Core Category.Prod Functor.Prod NaturalTransformation.Core.
Require Functor.Composition.Core Functor.Identity.
Require Import InitialTerminalCategory.
Require Import types.Prod.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

(** ** Product of natural transformations *)
Section prod.
  Context {A : PreCategory}.
  Context {B : PreCategory}.
  Context {C : PreCategory}.
  Variables F F' : Functor A B.
  Variables G G' : Functor A C.
  Variable T : NaturalTransformation F F'.
  Variable U : NaturalTransformation G G'.

  Definition prod
  : NaturalTransformation (F * G) (F' * G')
    := Build_NaturalTransformation
         (F * G) (F' * G')
         (fun x : A => (T x, U x))
         (fun _ _ _ => path_prod' (commutes T _ _ _) (commutes U _ _ _)).
End prod.

Local Infix "*" := prod : natural_transformation_scope.

(** ** Natural transformations between partially applied functors *)
Section induced.
  Variable C : PreCategory.
  Variable D : PreCategory.
  Variable E : PreCategory.

  Variable F : Functor (C * D) E.

  Local Ltac t :=
    simpl; intros;
    rewrite <- !composition_of;
    simpl;
    rewrite ?left_identity, ?right_identity;
    reflexivity.

  Definition induced_fst s d (m : morphism C s d)
  : NaturalTransformation (Functor.Prod.induced_snd F s)
                          (Functor.Prod.induced_snd F d).
  Proof.
    let F0 := match goal with |- NaturalTransformation ?F0 ?G0 => constr:(F0) end in
    let G0 := match goal with |- NaturalTransformation ?F0 ?G0 => constr:(G0) end in
    refine (Build_NaturalTransformation
              F0 G0
              (fun d => @morphism_of _ _ F (_, _) (_, _) (m, @identity D d))
              _).
    abstract t.
  Defined.

  Definition induced_snd s d (m : morphism D s d)
  : NaturalTransformation (Functor.Prod.induced_fst F s)
                          (Functor.Prod.induced_fst F d).
  Proof.
    let F0 := match goal with |- NaturalTransformation ?F0 ?G0 => constr:(F0) end in
    let G0 := match goal with |- NaturalTransformation ?F0 ?G0 => constr:(G0) end in
    refine (Build_NaturalTransformation
              F0 G0
              (fun c => @morphism_of _ _ F (_, _) (_, _) (@identity C c, m))
              _).
    abstract t.
  Defined.
End induced.

Module Export NaturalTransformationProdNotations.
  Infix "*" := prod : natural_transformation_scope.
End NaturalTransformationProdNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Sum.timing <==
Chars 46 - 140 [Require~Import~Category.Core~F...] 0.732 secs (0.024u,0.364s)
Chars 142 - 168 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 169 - 192 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 193 - 221 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 222 - 246 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 248 - 260 [Section~sum.] 0. secs (0.u,0.s)
Chars 263 - 456 [Definition~sum~C~C'~D~F~G~F'~G...] 0.006 secs (0.008u,0.s)
Chars 459 - 465 [Proof.] 0. secs (0.u,0.s)
Chars 470 - 726 [refine~~(Build_NaturalTransfor...] 0.065 secs (0.024u,0.04s)
Chars 731 - 835 [abstract~(repeat~intros~()~||~...] 0.573 secs (0.368u,0.204s)
Chars 838 - 846 [Defined.] 0.008 secs (0.008u,0.s)
Chars 847 - 855 [End~sum.] 0.006 secs (0.004u,0.s)
Chars 857 - 905 [Module~Export~NaturalTransform...] 0. secs (0.u,0.s)
Chars 908 - 969 [Notation~"T~+~U"~:=~(sum~T~U)~...] 0. secs (0.u,0.s)
Chars 970 - 1008 [End~NaturalTransformationSumNo...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Sum.v <==
(** * Coproduct of natural transformations *)
Require Import Category.Core Functor.Core Category.Sum Functor.Sum NaturalTransformation.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Section sum.
  Definition sum
             C C' D F G F' G'
             (T : @NaturalTransformation C D F G)
             (T' : @NaturalTransformation C' D F' G')
  : NaturalTransformation (F + F') (G + G').
  Proof.
    refine (Build_NaturalTransformation
              (F + F') (G + G')
              (fun x => match x with
                          | Datatypes.inl c => T c
                          | Datatypes.inr c' => T' c'
                        end)
              _).
    abstract (
        repeat (intros [] || intro); simpl;
        auto with natural_transformation
      ).
  Defined.
End sum.

Module Export NaturalTransformationSumNotations.
  Notation "T + U" := (sum T U) : natural_transformation_scope.
End NaturalTransformationSumNotations.


==> anc/HoTT/theories/categories/NaturalTransformation/Utf8.timing <==
Chars 55 - 97 [Require~Export~Category.Utf8~F...] 0.842 secs (0.108u,0.62s)
Chars 98 - 206 [Require~Import~NaturalTransfor...] 0.12 secs (0.004u,0.1s)
Chars 208 - 262 [Infix~"∘"~:=~compose~:~natur...] 0. secs (0.u,0.s)
Chars 263 - 355 [Infix~"∘ˡ"~:=~whisker_l~(at...] 0. secs (0.u,0.s)
Chars 356 - 448 [Infix~"∘ʳ"~:=~whisker_r~(at...] 0. secs (0.u,0.s)
Chars 718 - 802 [Notation~"T~'ᵒᵖ'"~:=~(oppo...] 0. secs (0.u,0.s)
Chars 803 - 889 [Notation~"T~'ᵒᵖ''"~:=~(opp...] 0. secs (0.u,0.s)
Chars 890 - 993 [Notation~"T~'ᵒᵖ'''"~:=~(op...] 0. secs (0.u,0.s)
Chars 994 - 1098 [Notation~"T~'ᵒᵖ''''"~:=~(o...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/NaturalTransformation/Utf8.v <==
(** * Unicode notations for natural transformations *)
Require Export Category.Utf8 Functor.Utf8.
Require Import NaturalTransformation.Core NaturalTransformation.Composition.Core NaturalTransformation.Dual.

Infix "∘" := compose : natural_transformation_scope.
Infix "∘ˡ" := whisker_l (at level 40, left associativity) : natural_transformation_scope.
Infix "∘ʳ" := whisker_r (at level 40, left associativity) : natural_transformation_scope.

(* This notation should be [only parsing] for now, because otherwise
   copy/paste doesn't work, because the parser doesn't recognize the
   unicode characters [ᵒᵖ].  So, really, this notation is just a
   reminder to do something when Coq's parser is better. *)

Notation "T 'ᵒᵖ'" := (opposite T) (only parsing) : natural_transformation_scope.
Notation "T 'ᵒᵖ''" := (opposite' T) (only parsing) : natural_transformation_scope.
Notation "T 'ᵒᵖ'''" := (opposite_finv T) (at level 3, only parsing) : natural_transformation_scope.
Notation "T 'ᵒᵖ''''" := (opposite_tinv T) (at level 3, only parsing) : natural_transformation_scope.


==> anc/HoTT/theories/categories/Notations.timing <==
Chars 34 - 68 [Require~Export~Category.Notati...] 0.158 secs (0.032u,0.108s)
Chars 69 - 102 [Require~Export~Functor.Notatio...] 0.129 secs (0.028u,0.096s)
Chars 103 - 150 [Require~Export~NaturalTransfor...] 0.076 secs (0.024u,0.048s)
Chars 151 - 192 [Require~Export~FunctorCategory...] 0.012 secs (0.004u,0.008s)
Chars 193 - 213 [Require~NatCategory.] 0.002 secs (0.u,0.004s)
Chars 214 - 243 [Export~NatCategory.Notations.] 0. secs (0.u,0.s)
Chars 244 - 276 [Require~InitialTerminalCategor...] 0.002 secs (0.u,0.s)
Chars 277 - 318 [Export~InitialTerminalCategory...] 0. secs (0.u,0.s)
Chars 319 - 355 [Require~Export~Profunctor.Nota...] 0.025 secs (0.012u,0.012s)
Chars 356 - 387 [Require~Export~Comma.Notations...] 0.014 secs (0.004u,0.012s)
Chars 388 - 421 [Require~Export~Adjoint.Notatio...] 0.084 secs (0.028u,0.056s)
Chars 422 - 457 [Require~Export~Structure.Notat...] 0.01 secs (0.004u,0.004s)


==> anc/HoTT/theories/categories/Notations.v <==
(** * Notations for categories *)
Require Export Category.Notations.
Require Export Functor.Notations.
Require Export NaturalTransformation.Notations.
Require Export FunctorCategory.Notations.
Require NatCategory.
Export NatCategory.Notations.
Require InitialTerminalCategory.
Export InitialTerminalCategory.Notations.
Require Export Profunctor.Notations.
Require Export Comma.Notations.
Require Export Adjoint.Notations.
Require Export Structure.Notations.


==> anc/HoTT/theories/categories/ProductLaws.timing <==
Chars 39 - 245 [Require~Import~Category.Core~F...] 2.387 secs (0.072u,0.892s)
Chars 246 - 275 [Require~Import~Functor.Paths.] 0.059 secs (0.u,0.024s)
Chars 276 - 328 [Require~Import~types.Prod~type...] 0.175 secs (0.008u,0.064s)
Chars 330 - 356 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 357 - 380 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 381 - 409 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 410 - 434 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 436 - 468 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 469 - 500 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 502 - 554 [Local~Notation~prod_type~:=~Co...] 0. secs (0.u,0.s)
Chars 555 - 605 [Local~Notation~fst_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 606 - 656 [Local~Notation~snd_type~:=~Coq...] 0. secs (0.u,0.s)
Chars 657 - 709 [Local~Notation~pair_type~:=~Co...] 0. secs (0.u,0.s)
Chars 754 - 766 [Module~Swap.] 0. secs (0.u,0.s)
Chars 769 - 1090 [Definition~functor~(C~D~:~PreC...] 0.079 secs (0.036u,0.044s)
Chars 1094 - 1168 [Lemma~law~`{Funext}~(C~D~:~Pre...] 0.004 secs (0.004u,0.s)
Chars 1171 - 1177 [Proof.] 0. secs (0.u,0.s)
Chars 1182 - 1195 [path_functor.] 0.06 secs (0.024u,0.036s)
Chars 1200 - 1252 [exists~(path_forall~_~_~(fun~x...] 0.061 secs (0.04u,0.02s)
Chars 1257 - 1291 [repeat~(apply~path_forall;~int...] 0.174 secs (0.12u,0.052s)
Chars 1296 - 1331 [rewrite~!transport_forall_cons...] 0.378 secs (0.332u,0.044s)
Chars 1336 - 1365 [destruct_head_hnf~@prod_type.] 0.229 secs (0.224u,0.004s)
Chars 1370 - 1399 [transport_path_forall_hammer.] 0.359 secs (0.356u,0.s)
Chars 1404 - 1416 [reflexivity.] 0.005 secs (0.004u,0.s)
Chars 1419 - 1423 [Qed.] 0.452 secs (0.452u,0.s)
Chars 1424 - 1433 [End~Swap.] 0. secs (0.u,0.s)
Chars 1481 - 1493 [Module~Law0.] 0. secs (0.u,0.s)
Chars 1496 - 1509 [Section~law0.] 0. secs (0.u,0.s)
Chars 1514 - 1532 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1537 - 1571 [Context~~`{IsInitialCategory~z...] 0. secs (0.u,0.s)
Chars 1576 - 1620 [Local~Notation~"0"~:=~zero~:~c...] 0. secs (0.u,0.s)
Chars 1626 - 1651 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1657 - 1786 [Global~Instance~is_initial_cat...] 0.006 secs (0.008u,0.s)
Chars 1792 - 1922 [Global~Instance~is_initial_cat...] 0.007 secs (0.008u,0.s)
Chars 1928 - 1994 [Definition~functor~:~Functor~(...] 0.005 secs (0.008u,0.s)
Chars 1999 - 2066 [Definition~functor'~:~Functor~...] 0.004 secs (0.004u,0.s)
Chars 2071 - 2137 [Definition~inverse~:~Functor~0...] 0.004 secs (0.004u,0.s)
Chars 2142 - 2209 [Definition~inverse'~:~Functor~...] 0.004 secs (0.004u,0.s)
Chars 2245 - 2337 [Definition~law~:~functor~o~inv...] 0.085 secs (0.084u,0.s)
Chars 2373 - 2470 [Definition~law'~:~functor'~o~i...] 0.08 secs (0.08u,0.s)
Chars 2473 - 2482 [End~law0.] 0.01 secs (0.012u,0.s)
Chars 2483 - 2492 [End~Law0.] 0.001 secs (0.u,0.s)
Chars 2541 - 2553 [Module~Law1.] 0. secs (0.u,0.s)
Chars 2556 - 2569 [Section~law1.] 0. secs (0.u,0.s)
Chars 2574 - 2592 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 2597 - 2631 [Context~~`{IsTerminalCategory~...] 0.001 secs (0.u,0.s)
Chars 2636 - 2679 [Local~Notation~"1"~:=~one~:~ca...] 0. secs (0.u,0.s)
Chars 2684 - 2709 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2715 - 2767 [Definition~functor~:~Functor~(...] 0.002 secs (0.004u,0.s)
Chars 2773 - 2826 [Definition~functor'~:~Functor~...] 0.002 secs (0.004u,0.s)
Chars 2832 - 2907 [Definition~inverse~:~Functor~C...] 0.013 secs (0.012u,0.s)
Chars 2913 - 2989 [Definition~inverse'~:~Functor~...] 0.013 secs (0.016u,0.s)
Chars 3167 - 3643 [Local~Ltac~t_prod~:=~~~split;~...] 0. secs (0.u,0.s)
Chars 3679 - 3749 [Lemma~law1~:~functor~o~inverse...] 0.007 secs (0.008u,0.s)
Chars 3754 - 3760 [Proof.] 0. secs (0.u,0.s)
Chars 3767 - 3791 [unfold~functor,~inverse.] 0. secs (0.u,0.s)
Chars 3798 - 3814 [abstract~t_prod.] 0.674 secs (0.668u,0.004s)
Chars 3819 - 3823 [Qed.] 0.079 secs (0.08u,0.s)
Chars 3859 - 3934 [Lemma~law1'~:~functor'~o~inver...] 0.007 secs (0.008u,0.s)
Chars 3939 - 3945 [Proof.] 0. secs (0.u,0.s)
Chars 3952 - 3978 [unfold~functor',~inverse'.] 0. secs (0.u,0.s)
Chars 3985 - 4001 [abstract~t_prod.] 0.753 secs (0.748u,0.s)
Chars 4006 - 4010 [Qed.] 0.076 secs (0.076u,0.s)
Chars 4013 - 4022 [End~law1.] 0.018 secs (0.012u,0.s)
Chars 4023 - 4032 [End~Law1.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/ProductLaws.v <==
(** * Laws about product categories *)
Require Import Category.Core Functor.Core InitialTerminalCategory Category.Prod Functor.Prod Functor.Composition.Core Functor.Identity Functor.Prod.Universal Functor.Composition.Laws Functor.Prod.Universal.
Require Import Functor.Paths.
Require Import types.Prod types.Forall HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope functor_scope.

Local Notation prod_type := Coq.Init.Datatypes.prod.
Local Notation fst_type := Coq.Init.Datatypes.fst.
Local Notation snd_type := Coq.Init.Datatypes.snd.
Local Notation pair_type := Coq.Init.Datatypes.pair.

(** ** Swap functor [C × D → D × C] *)
Module Swap.
  Definition functor (C D : PreCategory)
  : Functor (C * D) (D * C)
    := Build_Functor (C * D) (D * C)
                     (fun cd => (snd_type cd, fst_type cd)%core)
                     (fun _ _ m => (snd_type m, fst_type m)%core)
                     (fun _ _ _ _ _ => idpath)
                     (fun _ => idpath).

  Lemma law `{Funext} (C D : PreCategory)
  : functor C D o functor D C = 1.
  Proof.
    path_functor.
    exists (path_forall _ _ (fun x => @eta_prod D C x)).
    repeat (apply path_forall; intro).
    rewrite !transport_forall_constant.
    destruct_head_hnf @prod_type.
    transport_path_forall_hammer.
    reflexivity.
  Qed.
End Swap.

(** ** Laws about the initial category [0] *)
Module Law0.
  Section law0.
    Context `{Funext}.
    Context `{IsInitialCategory zero}.
    Local Notation "0" := zero : category_scope.

    Variable C : PreCategory.

    Global Instance is_initial_category__product
    : IsInitialCategory (C * 0)
      := fun P c => initial_category_rect P (snd c).

    Global Instance is_initial_category__product'
    : IsInitialCategory (0 * C)
      := fun P c => initial_category_rect P (fst c).

    Definition functor : Functor (C * 0) 0 := Functors.from_initial _.
    Definition functor' : Functor (0 * C) 0 := Functors.from_initial _.
    Definition inverse : Functor 0 (C * 0) := Functors.from_initial _.
    Definition inverse' : Functor 0 (0 * C) := Functors.from_initial _.

    (** *** [C × 0 ≅ 0] *)
    Definition law
    : functor o inverse = 1
      /\ inverse o functor = 1
      := center _.

    (** *** [0 × C ≅ 0] *)
    Definition law'
    : functor' o inverse' = 1
      /\ inverse' o functor' = 1
      := center _.
  End law0.
End Law0.

(** ** Laws about the terminal category [1] *)
Module Law1.
  Section law1.
    Context `{Funext}.
    Context `{IsTerminalCategory one}.
    Local Notation "1" := one : category_scope.
    Variable C : PreCategory.

    Definition functor : Functor (C * 1) C
      := fst.

    Definition functor' : Functor (1 * C) C
      := snd.

    Definition inverse : Functor C (C * 1)
      := 1 * Functors.to_terminal _.

    Definition inverse' : Functor C (1 * C)
      := Functors.to_terminal _ * 1.

    (** We could throw this in a [repeat match goal with ... end], but
      we know the order, so we hard-code the order to speed it up by a
      factor of about 10. *)

    Local Ltac t_prod :=
      split;
      try first [ exact (compose_fst_prod _ _)
                | exact (compose_snd_prod _ _) ];
      [];
      apply Functor.Prod.Universal.path_prod;
      rewrite <- !Functor.Composition.Laws.associativity by assumption;
      (rewrite ?compose_fst_prod, ?compose_snd_prod,
       ?Functor.Composition.Laws.left_identity,
       ?Functor.Composition.Laws.right_identity
        by assumption);
      try (reflexivity || exact (center _)).

    (** *** [C × 1 ≅ C] *)
    Lemma law1
    : functor o inverse = 1
      /\ inverse o functor = 1.
    Proof.
      unfold functor, inverse.
      abstract t_prod.
    Qed.

    (** *** [1 × C ≅ C] *)
    Lemma law1'
    : functor' o inverse' = 1
      /\ inverse' o functor' = 1.
    Proof.
      unfold functor', inverse'.
      abstract t_prod.
    Qed.
  End law1.
End Law1.


==> anc/HoTT/theories/categories/Profunctor/Core.timing <==
Chars 21 - 121 [Require~Import~Category.Core~F...] 1.456 secs (0.04u,0.552s)
Chars 123 - 149 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 150 - 173 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 174 - 202 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 203 - 227 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 229 - 276 [Delimit~Scope~profunctor_scope...] 0. secs (0.u,0.s)
Chars 278 - 297 [Section~profunctor.] 0. secs (0.u,0.s)
Chars 2428 - 2446 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 2449 - 2474 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 2477 - 2502 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 2577 - 2629 [Definition~Profunctor~:=~Funct...] 0.003 secs (0.004u,0.s)
Chars 2630 - 2645 [End~profunctor.] 0. secs (0.u,0.s)
Chars 2647 - 2691 [Bind~Scope~profunctor_scope~wi...] 0. secs (0.004u,0.s)
Chars 2693 - 2731 [Module~Export~ProfunctorCoreNo...] 0. secs (0.u,0.s)
Chars 2734 - 2890 [Notation~"x~-|->~y"~:=~(Profun...] 0. secs (0.u,0.s)
Chars 2891 - 2919 [End~ProfunctorCoreNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Core.v <==
(** * Profunctors *)
Require Import Category.Core Functor.Core Category.Prod Category.Dual Functor.Prod SetCategory.Core.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Delimit Scope profunctor_scope with profunctor.

Section profunctor.
  (** Quoting nCatLab:

      If [C] and [D] are categories, a profunctor from [C] to [D] is a functor [Dᵒᵖ * C -> Set]. Such a profunctor is usually written as [F : C ⇸ D].

      Every functor [f : C -> D] induces two profunctors [D(1, f) : C ⇸ D] and [D(f, 1) : D ⇸ C], defined by [D(1,f)(d,c) = D(d, f(c))] and [D(f, 1)(c,d) = D(f(c), d)]. These profunctors are called representable (or sometimes one of them is corepresentable).

      In particular the identity profunctor [Id : C ⇸ C] is represented by the identity functor and hence is given by the hom-functor [C(−, −) : Cᵒᵖ * C -> Set].

      The notion generalizes to many other kinds of categories. For instance, if [C] and [D] are enriched over some symmetric closed monoidal category [V], then a profunctor from [C] to [D] is a [V]-functor [Dᵒᵖ ⊗ C -> V]. If they are internal categories, then a profunctor [C ⇸ D] is an internal diagram on [Dᵒᵖ * C], and so on. There are also other equivalent definitions in each case; see below.

      A profunctor is also sometimes called a (bi)module or a distributor or a correspondence, though the latter word is also used for a span. The term “module” tends to be common in Australia, especially in the enriched case; here the intuition is that for one-object [V]-categories, i.e. monoids in [V], profunctors really are the same as bimodules between such monoids in the usual sense. “Profunctor” is perhaps more common in the Set-based and internal cases (but is also used in the enriched case); here the intuition is that a profunctor is a generalization of a functor, via the construction of “representable” profunctors. Jean Bénabou, who invented the term and originally used “profunctor,” now prefers “distributor,” which is supposed to carry the intuition that a distributor generalizes a functor in a similar way to how a distribution generalizes a function.

      Note that the convention that a profunctor is a functor [Dᵒᵖ * C -> Set] is not universal; some authors reverse C and D and/or put the “op” on the other one. See the discussion below. *)

  Context `{Funext}.
  Variable C : PreCategory.
  Variable D : PreCategory.

  (** We capitalize [Profunctor] just like we capitalize [Functor]. *)
  Definition Profunctor := Functor (D^op * C) set_cat.
End profunctor.

Bind Scope profunctor_scope with Profunctor.

Module Export ProfunctorCoreNotations.
  Notation "x -|-> y" := (Profunctor x y)
                           (at level 99, right associativity, y at level 200)
                         : type_scope.
End ProfunctorCoreNotations.


==> anc/HoTT/theories/categories/Profunctor/Identity.timing <==
Chars 29 - 156 [Require~Import~Category.Core~F...] 1.119 secs (0.036u,0.64s)
Chars 158 - 184 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 185 - 208 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 209 - 237 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 238 - 262 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 264 - 298 [Local~Open~Scope~profunctor_sc...] 0. secs (0.u,0.s)
Chars 300 - 317 [Section~identity.] 0. secs (0.u,0.s)
Chars 521 - 601 [Definition~identity~`{Funext}~...] 0.005 secs (0.004u,0.s)
Chars 602 - 615 [End~identity.] 0. secs (0.u,0.s)
Chars 617 - 659 [Module~Export~ProfunctorIdenti...] 0. secs (0.u,0.s)
Chars 662 - 710 [Notation~"1"~:=~(identity~_)~:...] 0. secs (0.004u,0.s)
Chars 711 - 743 [End~ProfunctorIdentityNotation...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Identity.v <==
(** * Identity profunctor *)
Require Import Category.Core Functor.Core Category.Prod Category.Dual Functor.Prod SetCategory.Core Profunctor.Core HomFunctor.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope profunctor_scope.

Section identity.
  (** Quoting nCatLab:

      In particular the identity profunctor [Id : C ⇸ C] is represented by the identity functor and hence is given by the hom-functor [C(−,−) : Cᵒᵖ × C → Set]. *)

  Definition identity `{Funext} (C : PreCategory) : C -|-> C
    := hom_functor C.
End identity.

Module Export ProfunctorIdentityNotations.
  Notation "1" := (identity _) : profunctor_scope.
End ProfunctorIdentityNotations.


==> anc/HoTT/theories/categories/Profunctor/Notations.timing <==
Chars 35 - 59 [Require~Profunctor.Core.] 1.198 secs (0.028u,0.484s)
Chars 60 - 88 [Require~Profunctor.Identity.] 0.21 secs (0.u,0.084s)
Chars 90 - 138 [Include~~Profunctor.Core.Profu...] 0. secs (0.u,0.s)
Chars 139 - 195 [Include~~Profunctor.Identity.P...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Notations.v <==
(** * Notations for profunctors *)
Require Profunctor.Core.
Require Profunctor.Identity.

Include Profunctor.Core.ProfunctorCoreNotations.
Include Profunctor.Identity.ProfunctorIdentityNotations.


==> anc/HoTT/theories/categories/Profunctor/Profunctor.timing <==
Chars 21 - 57 [Require~Export~Profunctor.Nota...] 1.223 secs (0.032u,0.608s)
Chars 80 - 104 [Require~Profunctor.Core.] 0.055 secs (0.u,0.028s)
Chars 135 - 163 [Require~Profunctor.Identity.] 0.055 secs (0.u,0.028s)
Chars 200 - 233 [Require~Profunctor.Representab...] 0.18 secs (0.004u,0.088s)
Chars 235 - 259 [Include~~Profunctor.Core.] 0. secs (0.u,0.s)
Chars 260 - 293 [Include~~Profunctor.Representa...] 0. secs (0.u,0.s)
Chars 294 - 322 [Include~~Profunctor.Identity.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Profunctor.v <==
(** * Profunctors *)
Require Export Profunctor.Notations.

(** ** Definition *)
Require Profunctor.Core.
(** ** Identity Profunctor *)
Require Profunctor.Identity.
(** ** Representable Profunctors *)
Require Profunctor.Representable.

Include Profunctor.Core.
Include Profunctor.Representable.
Include Profunctor.Identity.


==> anc/HoTT/theories/categories/Profunctor/Representable.timing <==
Chars 35 - 226 [Require~Import~Category.Core~F...] 2.11 secs (0.044u,0.828s)
Chars 227 - 247 [Require~Import~HSet.] 0.061 secs (0.u,0.028s)
Chars 249 - 275 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 276 - 299 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 300 - 328 [Local~Generalizable~Variables~...] 0. secs (0.004u,0.s)
Chars 329 - 353 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 355 - 386 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 387 - 421 [Local~Open~Scope~profunctor_sc...] 0. secs (0.u,0.s)
Chars 423 - 445 [Section~representable.] 0. secs (0.u,0.s)
Chars 758 - 776 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 780 - 867 [Definition~representable~C~D~(...] 0.011 secs (0.011u,0.s)
Chars 1068 - 1160 [Definition~corepresentable~C~D...] 0.012 secs (0.004u,0.003s)
Chars 1161 - 1179 [End~representable.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Representable.v <==
(** * Representable profunctors *)
Require Import Category.Core Functor.Core Category.Prod Category.Dual Functor.Prod SetCategory.Core Profunctor.Core Functor.Dual Profunctor.Identity Functor.Composition.Core Functor.Identity.
Require Import HSet.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope functor_scope.
Local Open Scope profunctor_scope.

Section representable.
  (** Quoting nCatLab on profunctors:

      Every functor [f : C → D] induces two profunctors [D(1, f) : C ⇸ D] and [D(f, 1) : D ⇸ C], defined by [D(1, f)(d, c) = D(d, f(c))] and [D(f, 1)(c, d) = D(f(c), d)]. These profunctors are called representable (or sometimes one of them is corepresentable). *)

  Context `{Funext}.

  Definition representable C D (F : Functor C D) : C -|-> D
    := 1%profunctor o (1, F).

  (** TODO: Is there a define this so that we get proofs by duality about representable functors?  If we had judgemental eta expansion, maybe we could do it as [swap o (representable F^op)^op]? *)
  Definition corepresentable C D (F : Functor C D) : D -|-> C
    := 1%profunctor o (F^op, 1).
End representable.


==> anc/HoTT/theories/categories/Profunctor/Utf8.timing <==
Chars 43 - 74 [Require~Import~Profunctor.Core...] 0.852 secs (0.032u,0.432s)
Chars 75 - 111 [Require~Export~Profunctor.Nota...] 0.25 secs (0.004u,0.116s)
Chars 113 - 258 [Notation~"x~⇸~y"~:=~(Profunc...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Profunctor/Utf8.v <==
(** * Unicode notations for profunctors *)
Require Import Profunctor.Core.
Require Export Profunctor.Notations.

Notation "x ⇸ y" := (Profunctor x y)
                      (at level 99, right associativity, y at level 200)
                    : type_scope.


==> anc/HoTT/theories/categories/Pseudofunctor/Core.timing <==
Chars 24 - 93 [Require~Import~Category.Core~F...] 0.292 secs (0.008u,0.108s)
Chars 94 - 130 [Require~Import~FunctorCategory...] 0.972 secs (0.036u,0.336s)
Chars 131 - 191 [Require~Import~Category.Morphi...] 0.273 secs (0.012u,0.104s)
Chars 192 - 249 [Require~Import~Functor.Composi...] 0.114 secs (0.004u,0.044s)
Chars 250 - 343 [Require~Import~NaturalTransfor...] 0.109 secs (0.u,0.044s)
Chars 344 - 394 [Require~Import~NaturalTransfor...] 0.141 secs (0.008u,0.052s)
Chars 395 - 438 [Require~Import~NaturalTransfor...] 0.054 secs (0.u,0.028s)
Chars 439 - 475 [Require~Import~FunctorCategory...] 0.06 secs (0.u,0.024s)
Chars 476 - 504 [Require~Import~HoTT.Tactics.] 0.059 secs (0.u,0.024s)
Chars 506 - 532 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 533 - 556 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 557 - 585 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 586 - 610 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 612 - 644 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 646 - 668 [Section~pseudofunctor.] 0. secs (0.004u,0.s)
Chars 671 - 717 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 720 - 738 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 742 - 767 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 7236 - 9159 [Record~Pseudofunctor~~:=~~{p_o...] 1.846 secs (1.624u,0.22s)
Chars 9160 - 9178 [End~pseudofunctor.] 0.17 secs (0.168u,0.s)
Chars 9180 - 9233 [Delimit~Scope~pseudofunctor_sc...] 0. secs (0.u,0.s)
Chars 9234 - 9284 [Bind~Scope~pseudofunctor_scope...] 0. secs (0.u,0.s)
Chars 9286 - 9328 [Create~HintDb~pseudofunctor~di...] 0. secs (0.u,0.s)
Chars 9330 - 9418 [Arguments~p_object_of~{_}~{C%c...] 0. secs (0.u,0.s)
Chars 9419 - 9524 [Arguments~p_morphism_of~{_}~[C...] 0. secs (0.u,0.s)
Chars 9647 - 9662 [Section~lemmas.] 0. secs (0.u,0.s)
Chars 9665 - 9711 [Open~Scope~natural_transformat...] 0. secs (0.u,0.s)
Chars 9714 - 9732 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 9736 - 9761 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 9764 - 9793 [Polymorphic~Variable~F~:~Pseud...] 0.004 secs (0.003u,0.s)
Chars 9797 - 10579 [Lemma~p_composition_of_coheren...] 0.082 secs (0.084u,0.s)
Chars 10582 - 10588 [Proof.] 0. secs (0.u,0.s)
Chars 10593 - 10604 [simpl~in~*.] 0.005 secs (0.004u,0.s)
Chars 10609 - 10821 [let~C~:=~~(match~goal~with~~~|...] 0.197 secs (0.196u,0.s)
Chars 10826 - 10854 [path_natural_transformation.] 0.073 secs (0.068u,0.s)
Chars 10859 - 10871 [reflexivity.] 0.034 secs (0.032u,0.s)
Chars 10874 - 10878 [Qed.] 0.322 secs (0.32u,0.s)
Chars 10882 - 10979 [Arguments~p_composition_of_coh...] 0.006 secs (0.004u,0.s)
Chars 10983 - 11592 [Lemma~p_composition_of_coheren...] 0.214 secs (0.216u,0.s)
Chars 11595 - 11601 [Proof.] 0. secs (0.u,0.s)
Chars 11606 - 11669 [simpl~rewrite~(@p_composition_...] 0.757 secs (0.76u,0.s)
Chars 11674 - 11725 [exact~p_composition_of_coheren...] 1.31 secs (1.308u,0.s)
Chars 11728 - 11732 [Qed.] 1.934 secs (1.932u,0.s)
Chars 11736 - 12104 [Lemma~p_left_identity_of_coher...] 0.069 secs (0.068u,0.s)
Chars 12107 - 12113 [Proof.] 0. secs (0.u,0.s)
Chars 12118 - 12175 [simpl~rewrite~(@p_left_identit...] 0.27 secs (0.272u,0.s)
Chars 12180 - 12208 [path_natural_transformation.] 0.133 secs (0.132u,0.s)
Chars 12213 - 12228 [apply~symmetry.] 0.148 secs (0.148u,0.s)
Chars 12233 - 12282 [etransitivity;~apply~Category....] 0.524 secs (0.524u,0.s)
Chars 12285 - 12289 [Qed.] 1.633 secs (1.636u,0.s)
Chars 12293 - 12664 [Lemma~p_right_identity_of_cohe...] 0.064 secs (0.064u,0.s)
Chars 12667 - 12673 [Proof.] 0. secs (0.u,0.s)
Chars 12678 - 12736 [simpl~rewrite~(@p_right_identi...] 0.259 secs (0.26u,0.s)
Chars 12741 - 12769 [path_natural_transformation.] 0.126 secs (0.124u,0.s)
Chars 12774 - 12789 [apply~symmetry.] 0.145 secs (0.148u,0.s)
Chars 12794 - 12843 [etransitivity;~apply~Category....] 0.516 secs (0.516u,0.s)
Chars 12846 - 12850 [Qed.] 1.633 secs (1.632u,0.s)
Chars 12851 - 12862 [End~lemmas.] 0.053 secs (0.052u,0.s)


==> anc/HoTT/theories/categories/Pseudofunctor/Core.v <==
(** * Pseudofunctors *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import FunctorCategory.Core.
Require Import Category.Morphisms FunctorCategory.Morphisms.
Require Import Functor.Composition.Core Functor.Identity.
Require Import NaturalTransformation.Composition.Core NaturalTransformation.Composition.Laws.
Require Import NaturalTransformation.Isomorphisms.
Require Import NaturalTransformation.Paths.
Require Import FunctorCategory.Core.
Require Import HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section pseudofunctor.
  Local Open Scope natural_transformation_scope.
  Context `{Funext}.

  Variable C : PreCategory.

  (** Quoting from nCatLab (http://ncatlab.org/nlab/show/pseudofunctor):

      Given bicategories [C] and [D], a pseudofunctor (or weak 2-functor,
      or just functor) [P : C → D] consists of:

      - for each object [x] of [C], an object [P_x] of [D];

      - for each hom-category [C(x,y)] in [C], a functor [P_{x,y} :
        C(x,y) → D(P_x, P_y)];

      - for each object [x] of [C], an invertible 2-morphism (2-cell)
        [P_{id_x} : id_{P_x} ⇒ P_{x,x}(id_x)];

      - for each triple [x],[y],[z] of [C]-objects, a isomorphism
        (natural in [f : x → y] and [g : y → z]) [P_{x,y,z}(f,g) :
        P_{x,y}(f);P_{y,z}(g) ⇒ P_{x,z}(f;g)];

      - for each hom-category [C(x,y)],
<<
                                    id_{Pₓ} ; P_{x, y}(f)
                                      //              \\
                                    //                  \\
        P_{idₓ} ; id_{P_{x,y}(f)} //                      \\  λ_{P_{x,y}(f)}
                                //                          \\
                               ⇙                              ⇘
              Pₓ,ₓ(idₓ) ; P_{x,y}(f)                       P_{x,y}(f)
                               \\                             ⇗
                                 \\                         //
                P_{x,x,y}(idₓ, f)  \\                     // P_{x,y}(λ_f)
                                     \\                 //
                                       ⇘              //
                                        P_{x,y}(idₓ ; f)
>>

        and

<<
                                    P_{x, y}(f) ; id_{P_y}
                                      //              \\
                                    //                  \\
       id_{P_{x,y}(f)} ; P_{id_y} //                      \\  ρ_{P_{x,y}(f)}
                                //                          \\
                               ⇙                              ⇘
              P_{x,y}(f) ; P_{y,y}(id_y)                   P_{x,y}(f)
                               \\                             ⇗
                                 \\                         //
                P_{x,y,y}(f, id_y) \\                     // P_{x,y}(ρ_f)
                                     \\                 //
                                       ⇘              //
                                       P_{x,y}(f ; id_y)
>>
        commute; and

      - for each quadruple [w],[x],[y],[z] of [C]-objects,
<<
                                                  α_{P_{w,x}(f),P_{x,y}(g),P_{y,z}(h)}
        (P_{w,x}(f) ; P_{x,y}(g)) ; P_{y,z}(h) ========================================⇒ P_{w,x}(f) ; (P_{x,y}(g) ; P_{y,z}(h))
                                         ∥                                                   ∥
                                         ∥                                                   ∥
        P_{w,x,y}(f,g) ; id_{P_{y,z}(h)} ∥                                                   ∥ id_{P_{w,x}(f)} ; P_{x,y,z}(g, h)
                                         ∥                                                   ∥
                                         ⇓                                                   ⇓
                   P_{w,y}(f ; g) ; P_{y,z}(h)                                           P_{w,x}(f) ; P_{x,z}(g ; h)
                                         ∥                                                   ∥
                                         ∥                                                   ∥
                     P_{w,y,z}(f ; g, h) ∥                                                   ∥ P_{w,x,z}(f, g ; h)
                                         ∥                                                   ∥
                                         ⇓                                                   ⇓
                          P_{w,z}((f ; g) ; h) ========================================⇒ P_{w,z}(f ; (g ; h))
                                                          P_{w,z}(α_{f,g,h})
>>
        commutes.
*)

  (* To obtain the [p_composition_of_coherent] type, I ran
<<
  Unset Implicit Arguments.
  Variable F : Pseudofunctor.
  Goal forall (w x y z : C) (f : morphism C w x) (g : morphism C x y) (h : morphism C y z), Type.
  Proof.
    intros.
    pose ((idtoiso (_ -> _) (ap (p_morphism_of F w z) (associativity C _ _ _ _ f g h))) : morphism _ _ _).
    pose ((p_composition_of F w y z h (g ∘ f)) : NaturalTransformation _ _).
    pose (p_morphism_of F y z h ∘ p_composition_of F w x y g f).

    pose (associator_1 (p_morphism_of F y z h) (p_morphism_of F x y g) (p_morphism_of F w x f)).
    pose (p_composition_of F x y z h g ∘ p_morphism_of F w x f).
    pose ((p_composition_of F w x z (h ∘ g) f) : NaturalTransformation _ _).
    simpl in *.
    repeat match goal with
             | [ H : _, H' : _ |- _ ] => unique_pose_with_body (NTComposeT H H'); subst H H'
           end.
    match goal with
      | [ H := _, H' := _ |- _ ] => assert (H = H'); subst H H'
    end.
>>

<<
  Unset Implicit Arguments.
  Variable F : Pseudofunctor.
  Goal forall (x y : C) (f : morphism C x y), Type.
  Proof.
    intros.
    pose (p_identity_of F y ∘ p_morphism_of F x y f).
    pose (p_composition_of F x y y (Identity y) f : NaturalTransformation _ _).
    pose (idtoiso (_ -> _) (ap (p_morphism_of F x y) (left_identity _ _ _ f)) : morphism _ _ _).
    pose (left_identity_natural_transformation_2 (p_morphism_of F x y f)).
    simpl in *.
    repeat match goal with
             | [ H : _, H' : _ |- _ ] => unique_pose_with_body (NTComposeT H H'); subst H H'
           end.
    match goal with
      | [ H := _, H' := _ |- _ ] => assert (H = H'); subst H H'
    end.
>>

<<
  Unset Implicit Arguments.
  Variable F : Pseudofunctor.
  Goal forall (x y : C) (f : morphism C x y), Type.
  Proof.
    intros.
    pose (p_morphism_of F x y f ∘ p_identity_of F x).
    pose (p_composition_of F x x y f (Identity x) : NaturalTransformation _ _).
    pose (idtoiso (_ -> _) (ap (p_morphism_of F x y) (right_identity _ _ _ f)) : morphism _ _ _).
    pose (right_identity_natural_transformation_2 (p_morphism_of F x y f)).
    simpl in *.
    repeat match goal with
             | [ H : _, H' : _ |- _ ] => unique_pose_with_body (NTComposeT H H'); subst H H'
           end.
    match goal with
      | [ H := _, H' := _ |- _ ] => assert (H = H'); subst H H'
    end.
>>
 *)

  Record Pseudofunctor :=
    {
      p_object_of :> C -> PreCategory;
      p_morphism_of : forall s d, morphism C s d
                                  -> Functor (p_object_of s) (p_object_of d);
      p_composition_of : forall s d d'
                                (m1 : morphism C d d') (m2 : morphism C s d),
                           (p_morphism_of _ _ (m1 o m2))
                             <~=~> (p_morphism_of _ _ m1 o p_morphism_of _ _ m2)%functor;
      p_identity_of : forall x, p_morphism_of x x 1 <~=~> 1%functor;
      p_composition_of_coherent
      : forall w x y z
               (f : morphism C w x) (g : morphism C x y) (h : morphism C y z),
          ((associator_1 (p_morphism_of y z h) (p_morphism_of x y g) (p_morphism_of w x f))
             o ((p_composition_of x y z h g oR p_morphism_of w x f)
                  o (p_composition_of w x z (h o g) f)))
          = ((p_morphism_of y z h oL p_composition_of w x y g f)
               o ((p_composition_of w y z h (g o f))
                    o (Category.Morphisms.idtoiso (_ -> _) (ap (p_morphism_of w z) (Category.Core.associativity C w x y z f g h)) : morphism _ _ _)));
      p_left_identity_of_coherent
      : forall x y (f : morphism C x y),
          ((p_identity_of y oR p_morphism_of x y f)
             o p_composition_of x y y 1 f)
          = ((left_identity_natural_transformation_2 (p_morphism_of x y f))
               o (Category.Morphisms.idtoiso (_ -> _) (ap (p_morphism_of x y) (Category.Core.left_identity C x y f)) : morphism _ _ _));
      p_right_identity_of_coherent
      : forall x y (f : morphism C x y),
          ((p_morphism_of x y f oL p_identity_of x)
             o p_composition_of x x y f 1)
          = ((right_identity_natural_transformation_2 (p_morphism_of x y f))
               o (Category.Morphisms.idtoiso (_ -> _) (ap (p_morphism_of x y) (Category.Core.right_identity C x y f)) : morphism _ _ _))
    }.
End pseudofunctor.

Delimit Scope pseudofunctor_scope with pseudofunctor.
Bind Scope pseudofunctor_scope with Pseudofunctor.

Create HintDb pseudofunctor discriminated.

Arguments p_object_of {_} {C%category} F%pseudofunctor c%object : rename, simpl nomatch.
Arguments p_morphism_of {_} [C%category] F%pseudofunctor [s d]%object m%morphism : rename, simpl nomatch.

(*Notation "F ₀ x" := (p_object_of F x) : object_scope.
Notation "F ₁ m" := (p_morphism_of F m) : morphism_scope.*)

Section lemmas.
  Local Open Scope natural_transformation_scope.
  Context `{Funext}.

  Variable C : PreCategory.
  Variable F : Pseudofunctor C.

  Lemma p_composition_of_coherent_for_rewrite_helper w x y z
        (f : morphism C w x) (g : morphism C x y) (h : morphism C y z)
        (p p0 p1 p2 : PreCategory) (f0 : morphism C w z -> Functor p2 p1)
        (f1 : Functor p0 p1) (f2 : Functor p2 p) (f3 : Functor p p0)
        (f4 : Functor p2 p0) `(@IsIsomorphism (_ -> _) f4 (f3 o f2)%functor n)
        `(@IsIsomorphism (_ -> _) (f0 (h o (g o f))%morphism) (f1 o f4)%functor n0)
  : (Category.Morphisms.idtoiso (p2 -> p1) (ap f0 (Category.Core.associativity C w x y z f g h)) : morphism _ _ _)
    = (n0^-1
         o ((f1 oL n^-1)
              o ((f1 oL n)
                   o (n0
                        o (Category.Morphisms.idtoiso (p2 -> p1) (ap f0 (Category.Core.associativity C w x y z f g h)) : morphism _ _ _))))).
  Proof.
    simpl in *.
    let C := match goal with |- @paths (@NaturalTransformation ?C ?D ?F ?G) _ _ => constr:(C -> D)%category end in
    apply (@iso_moveL_Vp C);
      apply (@iso_moveL_Mp C _ _ _ _ _ _ (iso_whisker_l _ _ _ _ _ _ _)).
    path_natural_transformation.
    reflexivity.
  Qed.

  Arguments p_composition_of_coherent_for_rewrite_helper {_ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _}.

  Lemma p_composition_of_coherent_for_rewrite w x y z
        (f : morphism C w x) (g : morphism C x y) (h : morphism C y z)
  : (Category.Morphisms.idtoiso (_ -> _) (ap (@p_morphism_of _ _ F w z) (Category.Core.associativity C w x y z f g h)) : morphism _ _ _)
    = (((p_composition_of F w y z h (g o f))^-1)
         o ((p_morphism_of F h oL (p_composition_of F w x y g f)^-1)
              o ((associator_1 (p_morphism_of F h) (p_morphism_of F g) (p_morphism_of F f))
                   o ((p_composition_of F x y z h g oR p_morphism_of F f)
                        o p_composition_of F w x z (h o g) f)))).
  Proof.
    simpl rewrite (@p_composition_of_coherent _ C F w x y z f g h).
    exact p_composition_of_coherent_for_rewrite_helper.
  Qed.

  Lemma p_left_identity_of_coherent_for_rewrite x y (f : morphism C x y)
  : (Category.Morphisms.idtoiso (_ -> _) (ap (@p_morphism_of _ _ F x y) (Category.Core.left_identity C x y f)) : morphism _ _ _)
    = ((left_identity_natural_transformation_1 (p_morphism_of F f))
         o ((p_identity_of F y oR p_morphism_of F f)
              o p_composition_of F x y y 1 f)).
  Proof.
    simpl rewrite (@p_left_identity_of_coherent _ C F x y f).
    path_natural_transformation.
    apply symmetry.
    etransitivity; apply Category.Core.left_identity.
  Qed.

  Lemma p_right_identity_of_coherent_for_rewrite x y (f : morphism C x y)
  : (Category.Morphisms.idtoiso (_ -> _) (ap (@p_morphism_of _ _ F x y) (Category.Core.right_identity C x y f)) : morphism _ _ _)
    = ((right_identity_natural_transformation_1 (p_morphism_of F f))
         o ((p_morphism_of F f oL p_identity_of F x)
              o p_composition_of F x x y f 1)).
  Proof.
    simpl rewrite (@p_right_identity_of_coherent _ C F x y f).
    path_natural_transformation.
    apply symmetry.
    etransitivity; apply Category.Core.left_identity.
  Qed.
End lemmas.


==> anc/HoTT/theories/categories/Pseudofunctor/FromFunctor.timing <==
Chars 44 - 113 [Require~Import~Category.Core~F...] 0.208 secs (0.008u,0.092s)
Chars 114 - 232 [Require~Import~Functor.Composi...] 0.511 secs (0.024u,0.228s)
Chars 233 - 265 [Require~Import~Functor.Identit...] 0.044 secs (0.004u,0.02s)
Chars 266 - 300 [Require~Import~Pseudofunctor.C...] 0.536 secs (0.028u,0.248s)
Chars 301 - 325 [Require~Import~Cat.Core.] 0.7 secs (0.036u,0.328s)
Chars 326 - 362 [Require~Import~FunctorCategory...] 0.043 secs (0.u,0.024s)
Chars 363 - 439 [Require~Import~FunctorCategory...] 0.078 secs (0.004u,0.044s)
Chars 440 - 502 [Require~Import~Category.Morphi...] 0.074 secs (0.u,0.044s)
Chars 503 - 538 [Require~Import~HProp~PathGroup...] 0.065 secs (0.u,0.044s)
Chars 540 - 566 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 567 - 590 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 591 - 619 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 620 - 644 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 646 - 674 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 675 - 707 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 756 - 775 [Section~of_functor.] 0. secs (0.u,0.s)
Chars 778 - 796 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 799 - 824 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 827 - 890 [Context~~`{HP~:~forall~C~D,~P~...] 0.002 secs (0.004u,0.s)
Chars 894 - 938 [Local~Notation~cat~:=~(@sub_pr...] 0. secs (0.u,0.s)
Chars 942 - 969 [Polymorphic~Variable~F~:~Funct...] 0.01 secs (0.008u,0.004s)
Chars 973 - 1141 [Definition~path_functor_helper...] 0.009 secs (0.008u,0.s)
Chars 1145 - 1187 [Hint~Local~Extern~0~(P~?x~.1)~...] 0. secs (0.u,0.s)
Chars 1191 - 1652 [Local~Tactic~Notation~~~"trans...] 0. secs (0.u,0.s)
Chars 1656 - 3023 [Local~Ltac~pseudofunctor_t~:=~...] 0. secs (0.u,0.s)
Chars 3689 - 4536 [Lemma~pseudofunctor_of_functor...] 0.105 secs (0.076u,0.028s)
Chars 4539 - 4545 [Proof.] 0. secs (0.u,0.s)
Chars 4550 - 4561 [clear~HP~F.] 0.003 secs (0.003u,0.s)
Chars 4566 - 4616 [abstract~(apply~symmetry;~simp...] 6.729 secs (6.512u,0.216s)
Chars 4619 - 4623 [Qed.] 0.094 secs (0.096u,0.s)
Chars 4627 - 5214 [Lemma~pseudofunctor_of_functor...] 0.038 secs (0.04u,0.s)
Chars 5217 - 5223 [Proof.] 0. secs (0.u,0.s)
Chars 5228 - 5239 [clear~HP~F.] 0.001 secs (0.u,0.s)
Chars 5244 - 5278 [abstract~(simpl;~pseudofunctor...] 2.12 secs (2.108u,0.016s)
Chars 5281 - 5285 [Qed.] 0.05 secs (0.048u,0.s)
Chars 5289 - 5882 [Lemma~pseudofunctor_of_functor...] 0.033 secs (0.032u,0.s)
Chars 5885 - 5891 [Proof.] 0. secs (0.u,0.s)
Chars 5896 - 5907 [clear~HP~F.] 0.001 secs (0.003u,0.s)
Chars 5912 - 5946 [abstract~(simpl;~pseudofunctor...] 2.274 secs (2.272u,0.s)
Chars 5949 - 5953 [Qed.] 0.049 secs (0.052u,0.s)
Chars 5957 - 6563 [Definition~pseudofunctor_of_fu...] 0.445 secs (0.444u,0.004s)
Chars 6564 - 6579 [End~of_functor.] 0.056 secs (0.056u,0.s)
Chars 6581 - 6711 [Definition~FunctorToCat~`{Fune...] 0.008 secs (0.007u,0.s)
Chars 6712 - 6775 [Identity~Coercion~functor_to_c...] 0.005 secs (0.008u,0.s)
Chars 6776 - 6891 [Definition~pseudofunctor_of_fu...] 0.009 secs (0.008u,0.s)
Chars 6893 - 6967 [Coercion~pseudofunctor_of_func...] 0. secs (0.003u,0.s)


==> anc/HoTT/theories/categories/Pseudofunctor/FromFunctor.v <==
(** * Functors to cat are pseudofunctors *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Functor.Composition.Core NaturalTransformation.Composition.Core NaturalTransformation.Composition.Laws.
Require Import Functor.Identity.
Require Import Pseudofunctor.Core.
Require Import Cat.Core.
Require Import FunctorCategory.Core.
Require Import FunctorCategory.Morphisms NaturalTransformation.Isomorphisms.
Require Import Category.Morphisms NaturalTransformation.Paths.
Require Import HProp PathGroupoids.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope morphism_scope.

(** Every functor to Cat is a pseudofunctor *)
Section of_functor.
  Context `{Funext}.
  Variable C : PreCategory.
  Context `{HP : forall C D, P C -> P D -> IsHSet (Functor C D)}.

  Local Notation cat := (@sub_pre_cat _ P HP).

  Variable F : Functor C cat.

  Definition path_functor_helper A B (F1 F2 : Functor A B) (pf1 pf2 : F1 = F2)
  : P A -> P B -> pf1 = pf2
    := fun PA PB => @allpath_hprop _ (@HP A B PA PB F1 F2) _ _.

  Local Hint Extern 0 (P ?x.1) => exact x.2.

  Local Tactic Notation "transitivity_idtoiso" open_constr(hyp) :=
    lazymatch goal with
      | [ |- ?f (Category.Morphisms.idtoiso ?C _) = _ ] => etransitivity (f (Category.Morphisms.idtoiso C hyp));
                                       [ do 2 apply ap;
                                         apply path_functor_helper;
                                         simpl; trivial
                                       | path_natural_transformation ]
    end.

  Local Ltac pseudofunctor_t :=
    intros;
    unfold natural_transformation_of_natural_isomorphism;
    rewrite ?idtoiso_whisker_r, ?idtoiso_whisker_l;
    repeat (
        let C := match goal with |- @paths (@NaturalTransformation ?C ?D ?F ?G) _ _ => constr:(C -> D)%category end in
        first [ eapply (@iso_moveL_pV C)
              | eapply (@iso_moveL_Vp C)
              | eapply (@iso_moveL_pM C)
              | eapply (@iso_moveL_Mp C) ];
        simpl
      );
    rewrite ?idtoiso_inv;
    simpl;
    change @NaturalTransformation.Composition.Core.compose
    with (fun C D F G H => @Category.Core.compose (C -> D) F G H);
    cbv beta;
    rewrite ?idtoiso_comp;
    first [ transitivity_idtoiso (Functor.Composition.Laws.left_identity _)
          | transitivity_idtoiso ((Functor.Composition.Laws.left_identity _)^)
          | transitivity_idtoiso (Functor.Composition.Laws.right_identity _)
          | transitivity_idtoiso ((Functor.Composition.Laws.right_identity _)^)
          | transitivity_idtoiso (Functor.Composition.Laws.associativity _ _ _)
          | transitivity_idtoiso ((Functor.Composition.Laws.associativity _ _ _)^) ];
    rewrite eta_idtoiso;
    simpl;
    rewrite ?ap_V, ?Functor.Composition.Laws.left_identity_fst, ?Functor.Composition.Laws.right_identity_fst, ?Functor.Composition.Laws.associativity_fst;
    try reflexivity.

  (* The following helpers were generated with
<<
intros.
    repeat match goal with
             | [ |- appcontext[idtoiso ?C (?f ?x)] ] => generalize (f x); intro
             | [ |- appcontext[MorphismOf ?F ?f] ] => generalize dependent (MorphismOf F f); repeat (let x := fresh "x" in intro x)
             | [ |- appcontext[ObjectOf ?F ?f] ] => generalize dependent (ObjectOf F f); repeat (let x := fresh "x" in intro x)
           end.
    simpl in *.
    unfold SubPreCatCat.
    simpl in *.
    clear.
    destruct_head_hnf @sigT.
    simpl in *.
    repeat match goal with
             | [ H : _ |- _ ] => revert H
           end.
    intros H P.
>> *)

  Lemma pseudofunctor_of_functor__composition_of
        {x0 x1 x2 x : PreCategory}
        {x7 x11 : Functor x0 x1}
        {x12 : x7 = x11}
        {x6 : Functor x0 x2} {x9 : Functor x2 x1}
        {x14 : x11 = (x9 o x6)%functor}
        {x4 : Functor x0 x} {x5 : Functor x x1}
        {x8 : x7 = (x5 o x4)%functor} {x10 : Functor x x2}
        {x13 : x6 = (x10 o x4)%functor} {x15 : x5 = (x9 o x10)%functor}
        (H0' : P x0) (H1' : P x1) (H2' : P x2) (H' : P x)
  : ((associator_1 x9 x10 x4)
       o ((idtoiso (x -> x1) x15 : morphism _ _ _)
            oR x4
            o (idtoiso (x0 -> x1) x8 : morphism _ _ _)))%natural_transformation
    = (x9
         oL (idtoiso (x0 -> x2) x13 : morphism _ _ _)
         o ((idtoiso (x0 -> x1) x14 : morphism _ _ _)
              o (idtoiso (x0 -> x1) x12 : morphism _ _ _)))%natural_transformation.
  Proof.
    clear HP F.
    abstract (apply symmetry; simpl; pseudofunctor_t).
  Qed.

  Lemma pseudofunctor_of_functor__left_identity_of
        {x0 x : PreCategory}
        {x2 : Functor x x} {x3 : x2 = 1%functor}
        {x4 x5 : Functor x0 x} {x6 : x4 = x5} {x7 : x4 = (x2 o x5)%functor}
        (H0' : P x0) (H' : P x)
  : ((Category.Morphisms.idtoiso (x -> x) x3 : morphism _ _ _)
       oR x5
       o (Category.Morphisms.idtoiso (x0 -> x) x7 : morphism _ _ _))%natural_transformation
    = ((NaturalTransformation.Composition.Laws.left_identity_natural_transformation_2 x5)
         o (Category.Morphisms.idtoiso (x0 -> x) x6 : morphism _ _ _))%natural_transformation.
  Proof.
    clear HP F.
    abstract (simpl; pseudofunctor_t).
  Qed.

  Lemma pseudofunctor_of_functor__right_identity_of
        {x0 x : PreCategory}
        {x4 : Functor x0 x0} {x5 : x4 = 1%functor}
        {x2 x3 : Functor x0 x} {x6 : x2 = x3} {x7 : x2 = (x3 o x4)%functor}
        (H0' : P x0) (H' : P x)
  : (x3
       oL (Category.Morphisms.idtoiso (x0 -> x0) x5 : morphism _ _ _)
       o (Category.Morphisms.idtoiso (x0 -> x) x7 : morphism _ _ _))%natural_transformation
    = ((NaturalTransformation.Composition.Laws.right_identity_natural_transformation_2 x3)
         o (Category.Morphisms.idtoiso (x0 -> x) x6 : morphism _ _ _))%natural_transformation.
  Proof.
    clear HP F.
    abstract (simpl; pseudofunctor_t).
  Qed.

  Definition pseudofunctor_of_functor : Pseudofunctor C
    := Build_Pseudofunctor
         C
         (fun x => pr1 (F x))
         (fun s d m => morphism_of F m)
         (fun s d d' m0 m1 => Category.Morphisms.idtoiso (_ -> _) (composition_of F _ _ _ m1 m0))
         (fun x => Category.Morphisms.idtoiso (_ -> _) (identity_of F x))
         (fun w x y z _ _ _ => pseudofunctor_of_functor__composition_of (F w).2 (F z).2 (F y).2 (F x).2)
         (fun x y _ => pseudofunctor_of_functor__left_identity_of (F x).2 (F y).2)
         (fun x y _ => pseudofunctor_of_functor__right_identity_of (F x).2 (F y).2).
End of_functor.

Definition FunctorToCat `{Funext} {C} `{HP : forall C D, P C -> P D -> IsHSet (Functor C D)}
  := Functor C (@sub_pre_cat _ P HP).
Identity Coercion functor_to_cat_id : FunctorToCat >-> Functor.
Definition pseudofunctor_of_functor_to_cat `(F : @FunctorToCat H C P HP)
  := @pseudofunctor_of_functor _ C P HP F.

Coercion pseudofunctor_of_functor_to_cat : FunctorToCat >-> Pseudofunctor.


==> anc/HoTT/theories/categories/Pseudofunctor/Pseudofunctor.timing <==
Chars 45 - 72 [Require~Pseudofunctor.Core.] 0.455 secs (0.056u,0.344s)
Chars 118 - 152 [Require~Pseudofunctor.FromFunc...] 0.476 secs (0.036u,0.344s)
Chars 154 - 181 [Include~~Pseudofunctor.Core.] 0.003 secs (0.u,0.s)
Chars 182 - 216 [Include~~Pseudofunctor.FromFun...] 0.002 secs (0.u,0.s)


==> anc/HoTT/theories/categories/Pseudofunctor/Pseudofunctor.v <==
(** * Pseudofunctors *)
(** ** Definition *)
Require Pseudofunctor.Core.
(** ** Construction from a functor to cat *)
Require Pseudofunctor.FromFunctor.

Include Pseudofunctor.Core.
Include Pseudofunctor.FromFunctor.


==> anc/HoTT/theories/categories/SetCategory/Core.timing <==
Chars 48 - 93 [Require~Import~Category.Core~C...] 0.17 secs (0.004u,0.064s)
Chars 94 - 135 [Require~Import~HProp~HSet~type...] 0.71 secs (0.032u,0.256s)
Chars 137 - 163 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 164 - 187 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 188 - 216 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 217 - 241 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 243 - 588 [Notation~cat_of~~obj:=~~~(@Bui...] 0. secs (0.u,0.s)
Chars 692 - 752 [Definition~prop_cat~`{Funext}~...] 0.023 secs (0.008u,0.012s)
Chars 753 - 811 [Definition~set_cat~`{Funext}~:...] 0.018 secs (0.008u,0.008s)
Chars 851 - 945 [Global~Instance~isstrict_prop_...] 0.009 secs (0.u,0.008s)


==> anc/HoTT/theories/categories/SetCategory/Core.v <==
(** * PreCategories [set_cat] and [prop_cat] *)
Require Import Category.Core Category.Strict.
Require Import HProp HSet types.Universe.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Notation cat_of obj :=
  (@Build_PreCategory obj
                      (fun x y => x -> y)
                      (fun _ x => x)
                      (fun _ _ _ f g => f o g)%core
                      (fun _ _ _ _ _ _ _ => idpath)
                      (fun _ _ _ => idpath)
                      (fun _ _ _ => idpath)
                      _).

(** There is a category [Set], where the objects are sets and the
    morphisms are set morphisms *)

Definition prop_cat `{Funext} : PreCategory := cat_of hProp.
Definition set_cat `{Funext} : PreCategory := cat_of hSet.

(** ** [Prop] is a strict category *)
Instance isstrict_prop_cat `{Funext, Univalence}
: IsStrictCategory prop_cat
  := trunc_hProp.


==> anc/HoTT/theories/categories/SetCategory/Functors/Functors.timing <==
Chars 51 - 110 [Require~Import~Category.Core~F...] 0.612 secs (0.028u,0.34s)
Chars 111 - 137 [Require~Import~HProp~HSet.] 0.104 secs (0.004u,0.044s)
Chars 139 - 165 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 166 - 189 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 190 - 218 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 219 - 243 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 245 - 279 [Section~set_coercions_definiti...] 0. secs (0.u,0.s)
Chars 282 - 300 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 304 - 329 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 333 - 374 [Definition~to_prop~:=~Functor~...] 0.001 secs (0.u,0.s)
Chars 377 - 416 [Definition~to_set~:=~Functor~C...] 0.001 secs (0.u,0.s)
Chars 420 - 463 [Definition~from_prop~:=~Functo...] 0.001 secs (0.004u,0.s)
Chars 466 - 507 [Definition~from_set~:=~Functor...] 0.001 secs (0.u,0.s)
Chars 508 - 538 [End~set_coercions_definitions....] 0.001 secs (0.u,0.s)
Chars 540 - 591 [Identity~Coercion~to_prop_id~:...] 0.002 secs (0.u,0.s)
Chars 592 - 641 [Identity~Coercion~to_set_id~:~...] 0.002 secs (0.004u,0.s)
Chars 642 - 697 [Identity~Coercion~from_prop_id...] 0.002 secs (0.004u,0.s)
Chars 698 - 751 [Identity~Coercion~from_set_id~...] 0.002 secs (0.u,0.s)
Chars 753 - 775 [Section~set_coercions.] 0. secs (0.004u,0.s)
Chars 778 - 796 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 800 - 825 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 899 - 1189 [Definition~to_prop2set~(F~:~to...] 0.039 secs (0.012u,0.024s)
Chars 1265 - 2131 [Definition~from_set2prop~(F~:~...] 0.069 secs (0.04u,0.032s)
Chars 2132 - 2150 [End~set_coercions.] 0.002 secs (0.u,0.s)
Chars 2152 - 2194 [Coercion~to_prop2set~:~to_prop...] 0. secs (0.u,0.s)
Chars 2195 - 2243 [Coercion~from_set2prop~:~from_...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/SetCategory/Functors/Functors.v <==
(** * Functors between [set_cat] and [prop_cat] *)
Require Import Category.Core Functor.Core SetCategory.Core.
Require Import HProp HSet.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Section set_coercions_definitions.
  Context `{Funext}.

  Variable C : PreCategory.

  Definition to_prop := Functor C prop_cat.
  Definition to_set := Functor C set_cat.

  Definition from_prop := Functor prop_cat C.
  Definition from_set := Functor set_cat C.
End set_coercions_definitions.

Identity Coercion to_prop_id : to_prop >-> Functor.
Identity Coercion to_set_id : to_set >-> Functor.
Identity Coercion from_prop_id : from_prop >-> Functor.
Identity Coercion from_set_id : from_set >-> Functor.

Section set_coercions.
  Context `{Funext}.

  Variable C : PreCategory.

  (** ** Functors to [prop_cat] give rise to functors to [set_cat] *)
  Definition to_prop2set (F : to_prop C) : to_set C :=
    Build_Functor C set_cat
                  (fun x => BuildhSet (F x) _)
                  (fun s d m => morphism_of F m)
                  (fun s d d' m m' => composition_of F s d d' m m')
                  (fun x => identity_of F x).

  (** ** Functors from [set_cat] give rise to functors to [prop_cat] *)
  Definition from_set2prop (F : from_set C) : from_prop C
    := Build_Functor prop_cat C
                     (fun x => F (BuildhSet x _))
                     (fun s d m => morphism_of F (m : morphism
                                                        set_cat
                                                        (BuildhSet s _)
                                                        (BuildhSet d _)))
                     (fun s d d' m m' => composition_of F
                                                        (BuildhSet s _)
                                                        (BuildhSet d _)
                                                        (BuildhSet d' _)
                                                        m
                                                        m')
                     (fun x => identity_of F (BuildhSet x _)).
End set_coercions.

Coercion to_prop2set : to_prop >-> to_set.
Coercion from_set2prop : from_set >-> from_prop.


==> anc/HoTT/theories/categories/SetCategory/Morphisms.timing <==
Chars 32 - 80 [Require~Import~Category.Core~C...] 0.47 secs (0.024u,0.256s)
Chars 81 - 113 [Require~Import~SetCategory.Cor...] 0.219 secs (0.012u,0.124s)
Chars 114 - 153 [Require~Import~HSet~HProp~Equi...] 0.117 secs (0.u,0.068s)
Chars 155 - 181 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 182 - 205 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 206 - 234 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 235 - 259 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 261 - 289 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 290 - 319 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 320 - 352 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 353 - 385 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 387 - 413 [Section~equiv_iso_set_cat.] 0. secs (0.u,0.s)
Chars 485 - 503 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 507 - 761 [Definition~isiso_isequiv~s~d~(...] 0.029 secs (0.016u,0.012s)
Chars 765 - 1028 [Definition~isequiv_isiso~s~d~(...] 0.055 secs (0.028u,0.024s)
Chars 1032 - 1155 [Definition~iso_equiv~(s~d~:~se...] 0.013 secs (0.004u,0.008s)
Chars 1159 - 1234 [Global~Instance~isequiv_isiso_...] 0.002 secs (0.u,0.s)
Chars 1237 - 1243 [Proof.] 0. secs (0.u,0.s)
Chars 1248 - 1565 [refine~~(isequiv_adjointify~(@...] 0.169 secs (0.096u,0.072s)
Chars 1568 - 1576 [Defined.] 0.014 secs (0.016u,0.s)
Chars 1577 - 1599 [End~equiv_iso_set_cat.] 0.015 secs (0.007u,0.004s)
Chars 1601 - 1628 [Section~equiv_iso_prop_cat.] 0. secs (0.u,0.s)
Chars 1701 - 1719 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 1723 - 1984 [Definition~isiso_isequiv_prop~...] 0.029 secs (0.004u,0.024s)
Chars 1988 - 2257 [Definition~isequiv_isiso_prop~...] 0.064 secs (0.048u,0.012s)
Chars 2261 - 2395 [Definition~iso_equiv_prop~(s~d...] 0.013 secs (0.004u,0.008s)
Chars 2399 - 2484 [Global~Instance~isequiv_isiso_...] 0.002 secs (0.003u,0.s)
Chars 2487 - 2493 [Proof.] 0. secs (0.u,0.s)
Chars 2498 - 2830 [refine~~(isequiv_adjointify~(@...] 0.193 secs (0.12u,0.064s)
Chars 2833 - 2841 [Defined.] 0.01 secs (0.008u,0.s)
Chars 2842 - 2865 [End~equiv_iso_prop_cat.] 0.011 secs (0.012u,0.s)


==> anc/HoTT/theories/categories/SetCategory/Morphisms.v <==
(** * Morphisms in [set_cat] *)
Require Import Category.Core Category.Morphisms.
Require Import SetCategory.Core.
Require Import HSet HProp Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope equiv_scope.
Local Open Scope morphism_scope.
Local Open Scope category_scope.

Section equiv_iso_set_cat.
  (** ** Isomorphisms in [set_cat] are eqivalent to equivalences. *)
  Context `{Funext}.

  Definition isiso_isequiv s d (m : morphism set_cat s d)
             `{IsEquiv _ _ m}
  : IsIsomorphism m
    := Build_IsIsomorphism
         set_cat s d
         m m^-1%equiv
         (path_forall _ _ (eissect _))
         (path_forall _ _ (eisretr _)).

  Definition isequiv_isiso s d (m : morphism set_cat s d)
             `{IsIsomorphism _ _ _ m}
  : IsEquiv m
    := BuildIsEquiv
         _ _
         m m^-1%morphism
         (ap10 right_inverse)
         (ap10 left_inverse)
         (fun _ => allpath_hprop _ _).

  Definition iso_equiv (s d : set_cat) (m : s <~> d)
  : s <~=~> d
    := Build_Isomorphic
         (@isiso_isequiv s d m m).

  Global Instance isequiv_isiso_isequiv s d
  : IsEquiv (@iso_equiv s d) | 0.
  Proof.
    refine (isequiv_adjointify
              (@iso_equiv s d)
              (fun m => BuildEquiv _ _ _ (@isequiv_isiso s d m m))
              _
              _);
    simpl in *;
    clear;
    abstract (
        intros [? ?]; simpl;
        unfold iso_equiv; simpl;
        apply ap;
        apply allpath_hprop
      ).
  Defined.
End equiv_iso_set_cat.

Section equiv_iso_prop_cat.
  (** ** Isomorphisms in [prop_cat] are eqivalent to equivalences. *)
  Context `{Funext}.

  Definition isiso_isequiv_prop s d (m : morphism prop_cat s d)
             `{IsEquiv _ _ m}
  : IsIsomorphism m
    := Build_IsIsomorphism
         prop_cat s d
         m m^-1%equiv
         (path_forall _ _ (eissect _))
         (path_forall _ _ (eisretr _)).

  Definition isequiv_isiso_prop s d (m : morphism prop_cat s d)
             `{IsIsomorphism _ _ _ m}
  : IsEquiv m
    := BuildIsEquiv
         _ _
         m m^-1%morphism
         (ap10 right_inverse)
         (ap10 left_inverse)
         (fun _ => allpath_hprop _ _).

  Definition iso_equiv_prop (s d : prop_cat) (m : s <~> d)
  : s <~=~> d
    := Build_Isomorphic
         (@isiso_isequiv_prop s d m m).

  Global Instance isequiv_isiso_isequiv_prop s d
  : IsEquiv (@iso_equiv_prop s d) | 0.
  Proof.
    refine (isequiv_adjointify
              (@iso_equiv_prop s d)
              (fun m => BuildEquiv _ _ _ (@isequiv_isiso_prop s d m m))
              _
              _);
    simpl in *;
    clear;
    abstract (
        intros [? ?]; simpl;
        unfold iso_equiv_prop; simpl;
        apply ap;
        apply allpath_hprop
      ).
  Defined.
End equiv_iso_prop_cat.


==> anc/HoTT/theories/categories/SetCategory/SetCategory.timing <==
Chars 76 - 101 [Require~SetCategory.Core.] 0.871 secs (0.028u,0.3s)
Chars 146 - 176 [Require~SetCategory.Morphisms....] 0.26 secs (0.007u,0.092s)
Chars 178 - 203 [Include~~SetCategory.Core.] 0. secs (0.u,0.s)
Chars 204 - 234 [Include~~SetCategory.Morphisms...] 0. secs (0.004u,0.s)
Chars 372 - 388 [Module~Functors.] 0. secs (0.u,0.s)
Chars 391 - 429 [Require~SetCategory.Functors.F...] 0.136 secs (0.008u,0.04s)
Chars 432 - 470 [Include~~SetCategory.Functors....] 0.002 secs (0.u,0.s)
Chars 471 - 484 [End~Functors.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/SetCategory/SetCategory.v <==
(** * Category of sets *)
(** ** Definitoins of [set_cat] and [prop_cat] *)
Require SetCategory.Core.
(** ** Morphisms in the category of sets *)
Require SetCategory.Morphisms.

Include SetCategory.Core.
Include SetCategory.Morphisms.

(** ** Functors to/from the category of sets *)
(** We recreate the subdirectory structure by making a module for each subdirectory. *)
Module Functors.
  Require SetCategory.Functors.Functors.
  Include SetCategory.Functors.Functors.
End Functors.


==> anc/HoTT/theories/categories/Structure/Core.timing <==
Chars 30 - 59 [Require~Import~Category.Core.] 0.024 secs (0.003u,0.02s)
Chars 60 - 117 [Require~Import~HProp~HSet~type...] 0.126 secs (0.028u,0.084s)
Chars 119 - 145 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 146 - 169 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 170 - 198 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 199 - 223 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 225 - 257 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 258 - 290 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 313 - 358 [Delimit~Scope~structure_scope~...] 0. secs (0.u,0.s)
Chars 359 - 414 [Delimit~Scope~long_structure_s...] 0. secs (0.u,0.s)
Chars 415 - 448 [Local~Open~Scope~structure_sco...] 0. secs (0.u,0.s)
Chars 2408 - 3665 [Record~NotionOfStructure~(X~:~...] 0.04 secs (0.012u,0.032s)
Chars 3986 - 4038 [Global~Existing~Instance~istru...] 0. secs (0.u,0.s)
Chars 4040 - 4092 [Create~HintDb~structure_homomo...] 0. secs (0.u,0.s)
Chars 4094 - 4206 [Hint~Resolve~is_structure_homo...] 0. secs (0.u,0.s)
Chars 4326 - 4465 [Local~Notation~"a~<=_{~x~}~b"~...] 0. secs (0.u,0.s)
Chars 4466 - 4541 [Local~Notation~"a~<=~b"~:=~(a~...] 0. secs (0.u,0.004s)
Chars 4678 - 4824 [Global~Instance~preorder_is_st...] 0.002 secs (0.u,0.s)
Chars 4825 - 4831 [Proof.] 0. secs (0.u,0.s)
Chars 4834 - 4890 [split;~repeat~intro;~eauto~~wi...] 0.029 secs (0.02u,0.008s)
Chars 4893 - 4922 [rewrite~<-~identity_identity.] 0.005 secs (0.004u,0.s)
Chars 4925 - 4960 [eauto~~with~structure_homomorp...] 0.101 secs (0.064u,0.04s)
Chars 4961 - 4969 [Defined.] 0.007 secs (0.008u,0.s)
Chars 5243 - 5412 [Class~IsStandardNotionOfStruct...] 0.011 secs (0.004u,0.008s)
Chars 5512 - 5642 [Global~Instance~istrunc_homomo...] 0.002 secs (0.u,0.004s)
Chars 5643 - 5649 [Proof.] 0. secs (0.u,0.s)
Chars 5652 - 5754 [eapply~(@isset_hrel_subpaths~_...] 0.031 secs (0.024u,0.008s)
Chars 5757 - 5758 [-~] 0. secs (0.u,0.s)
Chars 5759 - 5798 [repeat~intro;~split;~apply~ref...] 0.02 secs (0.008u,0.012s)
Chars 5801 - 5802 [-~] 0. secs (0.u,0.s)
Chars 5803 - 5862 [intros~?~?~(?,~?);~apply~antis...] 0.011 secs (0.008u,0.s)
Chars 5863 - 5871 [Defined.] 0.015 secs (0.012u,0.004s)
Chars 6411 - 6442 [Module~PreCategoryOfStructures...] 0. secs (0.u,0.s)
Chars 6445 - 6474 [Local~Open~Scope~equiv_scope.] 0. secs (0.004u,0.s)
Chars 6477 - 6497 [Section~precategory.] 0. secs (0.u,0.s)
Chars 6573 - 6598 [Polymorphic~Variable~X~:~PreCa...] 0. secs (0.u,0.s)
Chars 6603 - 6636 [Polymorphic~Variable~P~:~Notio...] 0. secs (0.u,0.s)
Chars 6642 - 6683 [Local~Notation~object~:=~{x~:~...] 0. secs (0.u,0.s)
Chars 7018 - 7160 [Record~morphism~(xa~yb~:~objec...] 0.032 secs (0.008u,0.02s)
Chars 7166 - 7321 [Lemma~issig_morphism~xa~yb~:~~...] 0.008 secs (0.007u,0.s)
Chars 7326 - 7332 [Proof.] 0. secs (0.u,0.s)
Chars 7339 - 7391 [issig~(@Build_morphism~xa~yb)~...] 1.204 secs (1.072u,0.132s)
Chars 7396 - 7404 [Defined.] 0.482 secs (0.48u,0.s)
Chars 7410 - 7506 [Lemma~path_morphism~:~~forall~...] 0.002 secs (0.004u,0.s)
Chars 7511 - 7517 [Proof.] 0. secs (0.u,0.s)
Chars 7524 - 7587 [intros~?~?~(?,~?)~(?,~?)~H;~si...] 0.071 secs (0.072u,0.s)
Chars 7594 - 7614 [apply~allpath_hprop.] 0.015 secs (0.016u,0.s)
Chars 7619 - 7627 [Defined.] 0.033 secs (0.032u,0.s)
Chars 7630 - 7646 [End~precategory.] 0.037 secs (0.04u,0.s)
Chars 7702 - 7753 [Arguments~path_morphism~{X}~{P...] 0. secs (0.u,0.s)
Chars 7754 - 7782 [End~PreCategoryOfStructures.] 0. secs (0.u,0.s)
Chars 7784 - 7804 [Section~precategory.] 0. secs (0.u,0.s)
Chars 7807 - 7838 [Import~PreCategoryOfStructures...] 0. secs (0.u,0.s)
Chars 7842 - 7921 [Definition~precategory_of_stru...] 0. secs (0.u,0.s)
Chars 7924 - 7930 [Proof.] 0. secs (0.u,0.s)
Chars 7935 - 8839 [refine~~(@Build_PreCategory~_~...] 1.463 secs (1.456u,0.004s)
Chars 8842 - 8850 [Defined.] 0.113 secs (0.112u,0.s)
Chars 8851 - 8867 [End~precategory.] 0.017 secs (0.016u,0.s)
Chars 8869 - 8906 [Module~Export~StructureCoreNot...] 0. secs (0.u,0.s)
Chars 8909 - 9042 [Notation~"a~<=_{~x~}~b"~:=~(is...] 0. secs (0.u,0.s)
Chars 9045 - 9114 [Notation~"a~<=~b"~:=~(a~<=_{~_...] 0. secs (0.u,0.s)
Chars 9115 - 9142 [End~StructureCoreNotations.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Structure/Core.v <==
(** * Notions of Structure *)
Require Import Category.Core.
Require Import HProp HSet types.Sigma types.Record Trunc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope morphism_scope.

(** * Structures *)

Delimit Scope structure_scope with structure.
Delimit Scope long_structure_scope with long_structure.
Local Open Scope structure_scope.

(** Quoting the Homotopy Type Theory Book (with slight changes for
    notational consistency): *)

(** ** 9.8 The structure identity principle

    The _structure identity principle_ is an informal principle that
    expresses that isomorphic structures are identical. We aim to
    prove a general abstract result which can be applied to a wide
    family of notions of structure, where structures may be
    many-sorted or even dependently-sorted, in-finitary, or even
    higher order.

    The simplest kind of single-sorted structure consists of a type
    with no additional structure. The univalence axiom expresses the
    structure identity principle for that notion of structure in a
    strong form: for types [A], [B], the canonical function [(A = B) →
    (A ≃ B)] is an equivalence.  We start with a precategory [X]. In
    our application to single-sorted first order structures, [X] will
    be the category of [U]-small sets, where [U] is a univalent type
    universe. *)

(** *** Notion of Structure *)
(** Definition: A _notion of structure_ [(P,H)] over [X] consists of
    the following.  We use [X₀] to denote the objects of [X], and
    [homₓ(x, y)] to denote the morphisms [morphism X x y] of [X].

    (i) A type family [P : X₀ → Type].  For each [x : X₀] the elements
        of [P x] are called _[(P, H)]-structures_ on [x].

    (ii) For [x y : X₀] and [α : P x], [β : P y], to each [f : homₓ(x,
         y)] a mere proposition [H_{αβ}(f)].

         If [H_{αβ}(f)] is true, we say that [f] is a _[(P,
         H)]-homomorphism_ from [α] to [β].

    (iii) For [x : X₀] and [α : P x], we have [H_{αα}(1ₓ)].

    (iv) For [x y z : X₀] and [α : P x], [β : P y], [γ : P z], if [f :
         homₓ(x, y)], we have

         [H_{αβ}(f)→ H_{βγ}(g) → H_{αγ}(g ∘ f)].
 *)

(** Note: We rearrange some parameters to [H] to ease Coq's
    unification engine and typeclass machinery. *)

Record NotionOfStructure (X : PreCategory) :=
  {
    structure :> X -> Type;
    is_structure_homomorphism : forall x y
                                       (f : morphism X x y)
                                       (a : structure x) (b : structure y),
                               Type;
    istrunc_is_structure_homomorphism : forall x y a b f,
                                          IsHProp (@is_structure_homomorphism x y a b f);
    is_structure_homomorphism_identity : forall x (a : structure x),
                                           is_structure_homomorphism (identity x) a a;
    is_structure_homomorphism_composition : forall x y z
                                                   (a : structure x)
                                                   (b : structure y)
                                                   (c : structure z)
                                                   (f : morphism X x y)
                                                   (g : morphism X y z),
                                              is_structure_homomorphism f a b
                                              -> is_structure_homomorphism g b c
                                              -> is_structure_homomorphism (g o f) a c
  }.

(** It would be nice to make this a class, but we can't:

<<
    Existing Class is_structure_homomorphism.
>>

    gives

<<
    Toplevel input, characters 0-41:
    Anomaly: Mismatched instance and context when building universe substitution.
    Please report.
>>

    When we move to polyproj, it won't anymore. *)

Existing Instance istrunc_is_structure_homomorphism.

Create HintDb structure_homomorphisms discriminated.

Hint Resolve is_structure_homomorphism_identity is_structure_homomorphism_composition : structure_homomorphisms.

(** When [(P, H)] is a notion of structure, for [α β : P x] we define

    [(α ≤ₓ β) := H_{αβ}(1ₓ)].

*)

Local Notation "a <=_{ x } b" := (is_structure_homomorphism _ x x (identity x) a b) (at level 70, no associativity) : long_structure_scope.
Local Notation "a <= b" := (a <=_{ _ } b)%long_structure : structure_scope.

(** By (iii) and (iv), this is a preorder with [P x] its type of objects. *)


(** *** Being a structure homomorphism is a preorder *)
Global Instance preorder_is_structure_homomorphism
       X (P : NotionOfStructure X) x
: PreOrder (is_structure_homomorphism P x x (identity x)).
Proof.
  split; repeat intro; eauto with structure_homomorphisms.
  rewrite <- identity_identity.
  eauto with structure_homomorphisms.
Defined.

(** *** Standard notion of structure *)
(** We say that [(P, H)] is a _standard notion of structure_ if this
    preorder is in fact a partial order, for all [x : X]. *)

(** A partial order is an antisymmetric preorder, i.e., we must have
    [a <= b <= a -> a = b]. *)

Class IsStandardNotionOfStructure X (P : NotionOfStructure X) :=
  antisymmetry_structure : forall x (a b : P x),
                             a <= b -> b <= a -> a = b.

(** Note that for a standard notion of structure, each type [P x] must
    actually be a set. *)

Global Instance istrunc_homomorphism_standard_notion_of_structure
       X P `{@IsStandardNotionOfStructure X P} x
: IsHSet (P x).
Proof.
  eapply (@isset_hrel_subpaths
            _ (fun a b => (a <= b) * (b <= a)));
  try typeclasses eauto.
  - repeat intro; split; apply reflexivity.
  - intros ? ? [? ?]; apply antisymmetry_structure; assumption.
Defined.

(** *** Precategory of structures *)
(** We now define, for any notion of structure [(P, H)], a
    _precategory of [(P, H)]-structures_,

    [A = Str_{(P, H)}(X)].

    - The type of objects of [A] is the type [A₀ := ∑ₓ P x].  If [a ≡
      (x; α)], we may write [|a| := x].

    - For [(x; α) : A₀] and [(y; β) : A₀], we define

      [hom_A((x; α), (y; β)) := { f : x → y | H_{αβ}(f) }].

    The composition and identities are inherited from [X]; conditions
    (iii) and (iv) ensure that these lift to [A]. *)

Module PreCategoryOfStructures.
  Local Open Scope equiv_scope.
  Section precategory.
    (** We use [Records] because they are faster than sigma types. *)

    Variable X : PreCategory.
    Variable P : NotionOfStructure X.

    Local Notation object := { x : X | P x }.

    (*Lemma issig_object
    : { x : X | P x } <~> object.
    Proof.
      issig Build_object x a.
    Defined.

    Lemma path_object
    : forall xa yb (H : x xa = x yb),
        transport P H (a xa) = a yb
        -> xa = yb.
    Proof.
      intros [? ?] [? ?] H H'; simpl in *; path_induction; reflexivity.
    Defined.*)

    Record morphism (xa yb : object) :=
      { f : Category.Core.morphism X xa.1 yb.1;
        h : is_structure_homomorphism _ _ _ f xa.2 yb.2 }.

    Lemma issig_morphism xa yb
    : { f : Category.Core.morphism X xa.1 yb.1
      | is_structure_homomorphism _ _ _ f xa.2 yb.2 }
        <~> morphism xa yb.
    Proof.
      issig (@Build_morphism xa yb) (@f xa yb) (@h xa yb).
    Defined.

    Lemma path_morphism
    : forall xa yb (fh gi : morphism xa yb),
        f fh = f gi -> fh = gi.
    Proof.
      intros ? ? [? ?] [? ?] H; simpl in *; path_induction; apply ap.
      apply allpath_hprop.
    Defined.
  End precategory.

  (*Global Arguments path_object {X P xa yb} H _.*)
  Global Arguments path_morphism {X P xa yb fh gi} H.
End PreCategoryOfStructures.

Section precategory.
  Import PreCategoryOfStructures.

  Definition precategory_of_structures X (P : NotionOfStructure X) : PreCategory.
  Proof.
    refine (@Build_PreCategory
              _
              (@morphism _ P)
              (fun xa => {| f := identity xa.1;
                            h := is_structure_homomorphism_identity _ _ xa.2 |})
              (fun xa yb zc gi fh => {| f := (f gi) o (f fh);
                                        h := is_structure_homomorphism_composition _ _ _ _ _ _ _ _ _ (h fh) (h gi) |})
              _
              _
              _
              (fun s d => trunc_equiv' (issig_morphism P s d)));
    simpl;
    abstract (
        repeat match goal with
                 | |- @morphism _ P _ _ -> _ => intros [? ?]; simpl in *
                 | |- _ -> _ => intro
               end;
        first [ apply path_morphism; exact (associativity _ _ _ _ _ _ _ _)
              | apply path_morphism; exact (left_identity _ _ _ _)
              | apply path_morphism; exact (right_identity _ _ _ _) ]
      ).
  Defined.
End precategory.

Module Export StructureCoreNotations.
  Notation "a <=_{ x } b" := (is_structure_homomorphism _ x x (identity x) a b) (at level 70, no associativity) : long_structure_scope.
  Notation "a <= b" := (a <=_{ _ } b)%long_structure : structure_scope.
End StructureCoreNotations.


==> anc/HoTT/theories/categories/Structure/IdentityPrinciple.timing <==
Chars 42 - 109 [Require~Import~Category.Core~C...] 0.721 secs (0.02u,0.328s)
Chars 110 - 140 [Require~Import~Structure.Core....] 0.172 secs (0.016u,0.068s)
Chars 141 - 211 [Require~Import~HProp~types.Sig...] 0.373 secs (0.u,0.18s)
Chars 213 - 239 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 240 - 263 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 264 - 292 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 293 - 317 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 319 - 347 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 348 - 380 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 381 - 413 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 414 - 447 [Local~Open~Scope~structure_sco...] 0. secs (0.u,0.s)
Chars 736 - 748 [Section~sip.] 0. secs (0.u,0.s)
Chars 751 - 776 [Polymorphic~Variable~X~:~PreCa...] 0. secs (0.u,0.s)
Chars 779 - 812 [Polymorphic~Variable~P~:~Notio...] 0. secs (0.u,0.s)
Chars 815 - 839 [Context~~`{IsCategory~X}.] 0.001 secs (0.004u,0.s)
Chars 842 - 886 [Context~~`{@IsStandardNotionOf...] 0.001 secs (0.u,0.s)
Chars 890 - 933 [Let~StrX~:=~@precategory_of_st...] 0.001 secs (0.u,0.s)
Chars 937 - 1033 [Definition~sip_isotoid_helper~...] 0.003 secs (0.u,0.s)
Chars 1036 - 1042 [Proof.] 0. secs (0.u,0.s)
Chars 1047 - 1103 [exists~(PreCategoryOfStructure...] 0.01 secs (0.008u,0.s)
Chars 1108 - 1148 [exists~(PreCategoryOfStructure...] 0.018 secs (0.02u,0.s)
Chars 1153 - 1154 [-~] 0. secs (0.u,0.s)
Chars 1155 - 1229 [exact~(ap~(@PreCategoryOfStruc...] 0.03 secs (0.016u,0.012s)
Chars 1234 - 1235 [-~] 0. secs (0.u,0.s)
Chars 1236 - 1311 [exact~(ap~(@PreCategoryOfStruc...] 0.029 secs (0.012u,0.02s)
Chars 1314 - 1322 [Defined.] 0.027 secs (0.016u,0.012s)
Chars 1326 - 1430 [Lemma~sip_isotoid_helper_refl~...] 0.005 secs (0.u,0.004s)
Chars 1433 - 1439 [Proof.] 0. secs (0.u,0.s)
Chars 1444 - 1500 [unfold~sip_isotoid_helper,~ref...] 0.001 secs (0.u,0.003s)
Chars 1505 - 1514 [apply~ap.] 0.072 secs (0.04u,0.032s)
Chars 1519 - 1539 [apply~allpath_hprop.] 0.071 secs (0.036u,0.036s)
Chars 1542 - 1550 [Defined.] 0.077 secs (0.048u,0.032s)
Chars 1554 - 1752 [Lemma~sip_helper~x~y~(p~:~x~=~...] 0.01 secs (0.004u,0.004s)
Chars 1755 - 1761 [Proof.] 0. secs (0.004u,0.s)
Chars 1766 - 1772 [split.] 0.009 secs (0.008u,0.s)
Chars 1777 - 1778 [-~] 0. secs (0.u,0.s)
Chars 1779 - 1828 [intros;~path_induction;~split;...] 0.067 secs (0.04u,0.024s)
Chars 1833 - 1834 [-~] 0. secs (0.u,0.s)
Chars 1835 - 1878 [intros~(H0,~H1);~path_inductio...] 0.03 secs (0.024u,0.004s)
Chars 1885 - 1926 [apply~antisymmetry_structure;~...] 0.004 secs (0.004u,0.s)
Chars 1929 - 1937 [Defined.] 0.04 secs (0.028u,0.008s)
Chars 1941 - 2022 [Definition~sip_isotoid~(xa~yb~...] 0.001 secs (0.u,0.s)
Chars 2025 - 2031 [Proof.] 0. secs (0.u,0.s)
Chars 2036 - 2231 [refine~~(path_sigma_uncurried~...] 0.094 secs (0.084u,0.012s)
Chars 2236 - 2260 [apply~sip_helper;~simpl.] 0.043 secs (0.044u,0.s)
Chars 2265 - 2575 [split;~~lazymatch~goal~with~~|...] 0.319 secs (0.324u,0.s)
Chars 2578 - 2586 [Defined.] 0.212 secs (0.216u,0.s)
Chars 2590 - 2671 [Lemma~sip_isotoid_refl~xa~:~~@...] 0.003 secs (0.004u,0.s)
Chars 2674 - 2680 [Proof.] 0. secs (0.u,0.s)
Chars 2685 - 2725 [refine~(_~@~eta_path_sigma_unc...] 0.05 secs (0.048u,0.s)
Chars 2730 - 2773 [refine~(ap~(path_sigma_uncurri...] 1.025 secs (1.036u,0.s)
Chars 2778 - 2807 [apply~equiv_path_sigma_hprop.] 0.724 secs (0.728u,0.s)
Chars 2812 - 2818 [simpl.] 0.026 secs (0.028u,0.s)
Chars 2823 - 2873 [refine~(_~@~eisretr~(isotoid~X...] 0.164 secs (0.164u,0.s)
Chars 2878 - 2887 [apply~ap.] 0.057 secs (0.06u,0.s)
Chars 2892 - 2922 [apply~sip_isotoid_helper_refl....] 0.005 secs (0.004u,0.s)
Chars 2925 - 2933 [Defined.] 1.096 secs (1.1u,0.s)
Chars 2937 - 3114 [Lemma~path_f_idtoiso_precatego...] 0.01 secs (0.011u,0.s)
Chars 3117 - 3123 [Proof.] 0. secs (0.u,0.s)
Chars 3128 - 3153 [induction~p;~reflexivity.] 0.042 secs (0.04u,0.s)
Chars 3156 - 3164 [Defined.] 0.027 secs (0.024u,0.s)
Chars 3168 - 3421 [Lemma~structure_identity_princ...] 0.12 secs (0.12u,0.s)
Chars 3424 - 3430 [Proof.] 0. secs (0.u,0.s)
Chars 3435 - 3491 [refine~(path_f_idtoiso_precate...] 0.184 secs (0.184u,0.s)
Chars 3496 - 3647 [refine~~(ap~_~(ap~_~_)~@~~~ap~...] 0.164 secs (0.164u,0.s)
Chars 3652 - 3690 [exact~(projT1_path_sigma_uncur...] 0.278 secs (0.276u,0.s)
Chars 3693 - 3701 [Defined.] 0.272 secs (0.272u,0.s)
Chars 3705 - 3795 [Global~Instance~structure_iden...] 0.006 secs (0.004u,0.s)
Chars 3798 - 3804 [Proof.] 0. secs (0.u,0.s)
Chars 3809 - 3822 [intros~xa~yb.] 0. secs (0.u,0.s)
Chars 3827 - 3935 [refine~(isequiv_adjointify~_~(...] 0.392 secs (0.396u,0.s)
Chars 3940 - 3941 [-~] 0. secs (0.u,0.s)
Chars 3942 - 4110 [abstract~(apply~path_isomorphi...] 0.284 secs (0.284u,0.s)
Chars 4115 - 4116 [-~] 0. secs (0.u,0.s)
Chars 4117 - 4164 [abstract~(induction~x;~apply~s...] 0.246 secs (0.248u,0.s)
Chars 4167 - 4175 [Defined.] 0.036 secs (0.032u,0.s)
Chars 4176 - 4184 [End~sip.] 0.118 secs (0.116u,0.s)


==> anc/HoTT/theories/categories/Structure/IdentityPrinciple.v <==
(** * The Structure Identity Principle *)
Require Import Category.Core Category.Univalent Category.Morphisms.
Require Import Structure.Core.
Require Import HProp types.Sigma types.Record Trunc Equivalences Misc.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope path_scope.
Local Open Scope category_scope.
Local Open Scope morphism_scope.
Local Open Scope structure_scope.

(** Quoting the Homotopy Type Theory Book (with slight changes for
    notational consistency): *)

(** Theorem (Structure identity principle): If [X] is a category and
    [(P, H)] is a standard notion of structure over [X], then the
    precategory [Str_{(P, H)}(X)] is a category. *)
Section sip.
  Variable X : PreCategory.
  Variable P : NotionOfStructure X.
  Context `{IsCategory X}.
  Context `{@IsStandardNotionOfStructure X P}.

  Let StrX := @precategory_of_structures X P.

  Definition sip_isotoid_helper (xa yb : StrX)
             (f : xa <~=~> yb)
  : xa.1 <~=~> yb.1.
  Proof.
    exists (PreCategoryOfStructures.f (f : morphism _ _ _)).
    exists (PreCategoryOfStructures.f f^-1).
    - exact (ap (@PreCategoryOfStructures.f _ _ _ _) (@left_inverse _ _ _ _ f)).
    - exact (ap (@PreCategoryOfStructures.f _ _ _ _) (@right_inverse _ _ _ _ f)).
  Defined.

  Lemma sip_isotoid_helper_refl (xa : StrX)
  : @sip_isotoid_helper xa xa (reflexivity _) = reflexivity _.
  Proof.
    unfold sip_isotoid_helper, reflexivity, isomorphic_refl.
    apply ap.
    apply allpath_hprop.
  Defined.

  Lemma sip_helper x y (p : x = y) (a : P x) (b : P y)
  : transport P p a = b
    <-> is_structure_homomorphism P _ _ (idtoiso X p) a b *
        is_structure_homomorphism P _ _ (idtoiso X p)^-1 b a.
  Proof.
    split.
    - intros; path_induction; split; apply reflexivity.
    - intros [H0 H1]; path_induction; simpl in *.
      apply antisymmetry_structure; assumption.
  Defined.

  Definition sip_isotoid (xa yb : StrX)
             (f : xa <~=~> yb)
  : xa = yb.
  Proof.
    refine (path_sigma_uncurried
              _ _ _
              (isotoid
                 X
                 xa.1
                 yb.1
                 (sip_isotoid_helper f);
               _)).
    apply sip_helper; simpl.
    split;
      lazymatch goal with
        | [ |- appcontext[idtoiso ?X ((isotoid ?X ?x ?y) ?m)] ]
          => pose proof (eisretr (@idtoiso X x y) m) as H';
             pattern (idtoiso X ((isotoid X x y) m))
      end;
      refine (transport _ H'^ _); clear H'; simpl;
      apply PreCategoryOfStructures.h.
  Defined.

  Lemma sip_isotoid_refl xa
  : @sip_isotoid xa xa (reflexivity _) = reflexivity _.
  Proof.
    refine (_ @ eta_path_sigma_uncurried _).
    refine (ap (path_sigma_uncurried _ _ _) _).
    apply equiv_path_sigma_hprop.
    simpl.
    refine (_ @ eisretr (isotoid X xa.1 xa.1) 1%path).
    apply ap.
    apply sip_isotoid_helper_refl.
  Defined.

  Lemma path_f_idtoiso_precategory_of_structures xa yb (p : xa = yb)
  : PreCategoryOfStructures.f (idtoiso (precategory_of_structures P) p : morphism _ _ _)
    = idtoiso X p..1.
  Proof.
    induction p; reflexivity.
  Defined.

  Lemma structure_identity_principle_helper
        (xa yb : StrX)
        (x : xa <~=~> yb)
  : PreCategoryOfStructures.f
      (idtoiso (precategory_of_structures P) (sip_isotoid x) : morphism _ _ _)
    = PreCategoryOfStructures.f (x : morphism _ _ _).
  Proof.
    refine (path_f_idtoiso_precategory_of_structures _ @ _).
    refine ((ap _ (ap _ _))
              @ (ap (@morphism_isomorphic _ _ _)
                    (eisretr (@idtoiso X xa.1 yb.1) (sip_isotoid_helper _)))).
    exact (projT1_path_sigma_uncurried _).
  Defined.

  Global Instance structure_identity_principle
  : IsCategory (precategory_of_structures P).
  Proof.
    intros xa yb.
    refine (isequiv_adjointify
              _ (@sip_isotoid xa yb)
              _ _);
      intro; simpl in *.
    - abstract (
          apply path_isomorphic; simpl;
          apply PreCategoryOfStructures.path_morphism;
          apply structure_identity_principle_helper
        ).
    - abstract (induction x; apply sip_isotoid_refl).
  Defined.
End sip.


==> anc/HoTT/theories/categories/Structure/Notations.timing <==
Chars 34 - 57 [Require~Structure.Core.] 0.57 secs (0.028u,0.228s)
Chars 59 - 105 [Include~~Structure.Core.Struct...] 0. secs (0.004u,0.s)


==> anc/HoTT/theories/categories/Structure/Notations.v <==
(** * Notations for structures *)
Require Structure.Core.

Include Structure.Core.StructureCoreNotations.


==> anc/HoTT/theories/categories/Structure/Structure.timing <==
Chars 90 - 125 [Require~Export~Structure.Notat...] 0.601 secs (0.016u,0.244s)
Chars 127 - 150 [Require~Structure.Core.] 0.049 secs (0.u,0.024s)
Chars 151 - 187 [Require~Structure.IdentityPrin...] 0.411 secs (0.02u,0.16s)
Chars 189 - 212 [Include~~Structure.Core.] 0.003 secs (0.003u,0.s)
Chars 213 - 249 [Include~~Structure.IdentityPri...] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/categories/Structure/Structure.v <==
(** Since there are only notations in [Structure.Notations], we can just export those. *)
Require Export Structure.Notations.

Require Structure.Core.
Require Structure.IdentityPrinciple.

Include Structure.Core.
Include Structure.IdentityPrinciple.
(** We don't want to make utf-8 notations the default, so we don't export them. *)


==> anc/HoTT/theories/categories/Structure/Utf8.timing <==
Chars 0 - 30 [Require~Import~Structure.Core....] 0.408 secs (0.024u,0.208s)
Chars 31 - 66 [Require~Export~Structure.Notat...] 0.074 secs (0.u,0.04s)
Chars 68 - 181 [Notation~"a~≤_{~x~}~b"~:=~(a...] 0. secs (0.004u,0.s)
Chars 182 - 273 [Notation~"a~≤~b"~:=~(a~<=~b)...] 0. secs (0.u,0.s)


==> anc/HoTT/theories/categories/Structure/Utf8.v <==
Require Import Structure.Core.
Require Export Structure.Notations.

Notation "a ≤_{ x } b" := (a <=_{ x } b)%long_structure (at level 70, no associativity) : long_structure_scope.
Notation "a ≤ b" := (a <= b)%structure (at level 70, no associativity) : structure_scope.


==> anc/HoTT/theories/categories/UniversalProperties.timing <==
Chars 29 - 71 [Require~Import~Category.Core~F...] 0.135 secs (0.004u,0.064s)
Chars 72 - 114 [Require~Import~Category.Dual~F...] 0.587 secs (0.02u,0.284s)
Chars 115 - 166 [Require~Import~Category.Object...] 0.089 secs (0.u,0.044s)
Chars 167 - 206 [Require~Import~InitialTerminal...] 0.631 secs (0.044u,0.28s)
Chars 207 - 233 [Require~Import~Comma.Core.] 0.129 secs (0.007u,0.064s)
Chars 234 - 310 [Require~Import~types.Unit~Trun...] 0.215 secs (0.008u,0.112s)
Chars 312 - 338 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 339 - 362 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 363 - 391 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 392 - 416 [Set~Asymmetric~Patterns.] 0. secs (0.u,0.s)
Chars 418 - 450 [Local~Open~Scope~morphism_scop...] 0. secs (0.u,0.s)
Chars 452 - 478 [Section~UniversalMorphism.] 0. secs (0.004u,0.s)
Chars 690 - 1144 [Local~Ltac~univ_hprop_t~Univer...] 0. secs (0.u,0.s)
Chars 1178 - 1202 [Section~InitialMorphism.] 0. secs (0.u,0.s)
Chars 1233 - 1258 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.u,0.s)
Chars 1263 - 1288 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 1294 - 1309 [Polymorphic~Variable~X~:~C.] 0. secs (0.u,0.s)
Chars 1314 - 1339 [Polymorphic~Variable~U~:~Funct...] 0. secs (0.u,0.s)
Chars 2092 - 2179 [Definition~IsInitialMorphism~(...] 0.021 secs (0.004u,0.016s)
Chars 2218 - 2257 [Section~IntroductionAbstractio...] 0. secs (0.u,0.s)
Chars 2264 - 2743 [Definition~Build_IsInitialMorp...] 0.028 secs (0.012u,0.016s)
Chars 2750 - 2756 [Proof.] 0. secs (0.u,0.s)
Chars 2765 - 2773 [intro~x.] 0. secs (0.u,0.s)
Chars 2782 - 2853 [specialize~(UniversalProperty~...] 0.008 secs (0.004u,0.004s)
Chars 2991 - 3011 [eapply~trunc_equiv'.] 0.003 secs (0.004u,0.s)
Chars 3020 - 3055 [apply~CommaCategory.issig_morp...] 0.018 secs (0.012u,0.004s)
Chars 3064 - 3092 [apply~contr_inhabited_hprop.] 0.039 secs (0.032u,0.004s)
Chars 3101 - 3102 [-~] 0. secs (0.u,0.s)
Chars 3103 - 3143 [abstract~univ_hprop_t~Universa...] 0.895 secs (0.68u,0.216s)
Chars 3152 - 3153 [-~] 0. secs (0.u,0.s)
Chars 3154 - 3166 [exists~tt.] 0.031 secs (0.032u,0.s)
Chars 3177 - 3218 [exists~(@center~_~UniversalPro...] 0.057 secs (0.056u,0.s)
Chars 3229 - 3348 [abstract~(progress~rewrite~?ri...] 0.28 secs (0.272u,0.008s)
Chars 3355 - 3363 [Defined.] 0.167 secs (0.16u,0.004s)
Chars 3371 - 4376 [Definition~Build_IsInitialMorp...] 0.164 secs (0.16u,0.004s)
Chars 5442 - 6782 [Let~make_uncurried~A'~B'~C'~D'...] 1.428 secs (1.392u,0.036s)
Chars 6790 - 7497 [Definition~Build_IsInitialMorp...] 1.145 secs (1.116u,0.028s)
Chars 7502 - 7537 [End~IntroductionAbstractionBar...] 0.353 secs (0.34u,0.012s)
Chars 7543 - 7598 [Global~Arguments~Build_IsIniti...] 0.001 secs (0.u,0.s)
Chars 7603 - 7666 [Global~Arguments~Build_IsIniti...] 0. secs (0.u,0.s)
Chars 7671 - 7736 [Global~Arguments~Build_IsIniti...] 0.004 secs (0.004u,0.s)
Chars 7774 - 7812 [Section~EliminationAbstraction...] 0. secs (0.u,0.s)
Chars 7819 - 7848 [Polymorphic~Variable~Ap~:~obje...] 0.007 secs (0.008u,0.s)
Chars 7856 - 7953 [Definition~IsInitialMorphism_o...] 0.011 secs (0.008u,0.s)
Chars 7960 - 8109 [Definition~IsInitialMorphism_m...] 0.016 secs (0.02u,0.s)
Chars 8116 - 8387 [Definition~IsInitialMorphism_p...] 0.045 secs (0.044u,0.s)
Chars 8394 - 8817 [Definition~IsInitialMorphism_p...] 0.14 secs (0.136u,0.004s)
Chars 8824 - 9459 [Definition~IsInitialMorphism_p...] 0.147 secs (0.148u,0.s)
Chars 9466 - 10258 [Definition~IsInitialMorphism_p...] 0.456 secs (0.448u,0.012s)
Chars 10263 - 10297 [End~EliminationAbstractionBarr...] 0.007 secs (0.004u,0.s)
Chars 10303 - 10359 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10364 - 10422 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10427 - 10485 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10490 - 10557 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10562 - 10638 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10643 - 10717 [Global~Arguments~IsInitialMorp...] 0. secs (0.u,0.s)
Chars 10720 - 10740 [End~InitialMorphism.] 0.42 secs (0.416u,0.004s)
Chars 10775 - 10800 [Section~TerminalMorphism.] 0. secs (0.u,0.s)
Chars 10831 - 10856 [Polymorphic~Variable~C~:~PreCa...] 0. secs (0.004u,0.s)
Chars 10861 - 10886 [Polymorphic~Variable~D~:~PreCa...] 0. secs (0.u,0.s)
Chars 10892 - 10917 [Polymorphic~Variable~U~:~Funct...] 0. secs (0.u,0.s)
Chars 10922 - 10937 [Polymorphic~Variable~X~:~C.] 0. secs (0.u,0.s)
Chars 11665 - 11984 [Local~Notation~op_object~~Ap:=...] 0. secs (0.u,0.s)
Chars 11990 - 12165 [Definition~IsTerminalMorphism~...] 0.05 secs (0.052u,0.s)
Chars 12204 - 12243 [Section~IntroductionAbstractio...] 0. secs (0.u,0.s)
Chars 12250 - 12824 [Definition~Build_IsTerminalMor...] 0.048 secs (0.048u,0.s)
Chars 12832 - 13498 [Definition~Build_IsTerminalMor...] 0.066 secs (0.068u,0.s)
Chars 13506 - 14226 [Definition~Build_IsTerminalMor...] 0.777 secs (0.768u,0.012s)
Chars 14231 - 14266 [End~IntroductionAbstractionBar...] 0.024 secs (0.024u,0.s)
Chars 14304 - 14342 [Section~EliminationAbstraction...] 0. secs (0.u,0.s)
Chars 14349 - 14378 [Polymorphic~Variable~Ap~:~obje...] 0.006 secs (0.008u,0.s)
Chars 14385 - 14420 [Polymorphic~Variable~M~:~IsTer...] 0.009 secs (0.008u,0.s)
Chars 14428 - 14540 [Definition~IsTerminalMorphism_...] 0.05 secs (0.052u,0.s)
Chars 14547 - 14710 [Definition~IsTerminalMorphism_...] 0.054 secs (0.056u,0.s)
Chars 14717 - 15009 [Definition~IsTerminalMorphism_...] 0.086 secs (0.084u,0.004s)
Chars 15016 - 15257 [Definition~IsTerminalMorphism_...] 0.056 secs (0.056u,0.s)
Chars 15264 - 15599 [Definition~IsTerminalMorphism_...] 0.083 secs (0.084u,0.s)
Chars 15606 - 15958 [Definition~IsTerminalMorphism_...] 0.11 secs (0.108u,0.s)
Chars 15963 - 15997 [End~EliminationAbstractionBarr...] 0.008 secs (0.008u,0.s)
Chars 16000 - 16021 [End~TerminalMorphism.] 0.054 secs (0.052u,0.s)
Chars 16025 - 16051 [Section~UniversalMorphism.] 0. secs (0.u,0.s)
Chars 16504 - 16526 [End~UniversalMorphism.] 0. secs (0.u,0.s)
Chars 16527 - 16549 [End~UniversalMorphism.] 0.983 secs (0.96u,0.024s)
Chars 16551 - 16619 [Arguments~Build_IsInitialMorph...] 0.001 secs (0.u,0.s)
Chars 16620 - 16689 [Arguments~Build_IsTerminalMorp...] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/categories/UniversalProperties.v <==
(** * Universal morphisms *)
Require Import Category.Core Functor.Core.
Require Import Category.Dual Functor.Dual.
Require Import Category.Objects Category.Morphisms.
Require Import InitialTerminalCategory.
Require Import Comma.Core.
Require Import types.Unit Trunc types.Sigma HProp HoTT.Tactics Equivalences.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope morphism_scope.

Section UniversalMorphism.
  (** Quoting Wikipedia:

      Suppose that [U : D → C] is a functor from a category [D] to a
      category [C], and let [X] be an object of [C].  Consider the
      following dual (opposite) notions: *)

  Local Ltac univ_hprop_t UniversalProperty :=
    apply @trunc_succ in UniversalProperty;
    eapply @trunc_sigma;
    first [ intro;
            simpl;
            match goal with
              | [ |- appcontext[?m o 1] ]
                => simpl rewrite (right_identity _ _ _ m)
              | [ |- appcontext[1 o ?m] ]
                => simpl rewrite (left_identity _ _ _ m)
            end;
            assumption
          | by typeclasses eauto ].

  (** ** Initial morphisms *)
  Section InitialMorphism.
    (** *** Definition *)
    Variable C : PreCategory.
    Variable D : PreCategory.

    Variable X : C.
    Variable U : Functor D C.
    (** An initial morphism from [X] to [U] is an initial object in
        the category [(X ↓ U)] of morphisms from [X] to [U].  In other
        words, it consists of a pair [(A, φ)] where [A] is an object
        of [D] and [φ: X → U A] is a morphism in [C], such that the
        following initial property is satisfied:

       - Whenever [Y] is an object of [D] and [f : X → U Y] is a
         morphism in [C], then there exists a unique morphism [g : A
         → Y] such that the following diagram commutes:

<<
             φ
         X -----> U A       A
          \        .        .
            \      . U g    . g
           f  \    .        .
               ↘   ↓        ↓
                 U Y        Y
>>
       *)

    Definition IsInitialMorphism (Ap : object (X / U)) :=
      IsInitialObject (X / U) Ap.

    (** *** Introduction rule *)
    Section IntroductionAbstractionBarrier.
      Definition Build_IsInitialMorphism
                 (*(Ap : Object (X ↓ U))*)
                 (A : D)(* := CCO_b Ap*)
                 (p : morphism C X (U A))(*:= CCO_f Ap*)
                 (Ap := CommaCategory.Build_object !X U tt A p)
                 (UniversalProperty
                  : forall (A' : D) (p' : morphism C X (U A')),
                      Contr { m : morphism D A A'
                            | morphism_of U m o p = p' })
      : IsInitialMorphism Ap.
      Proof.
        intro x.
        specialize (UniversalProperty (CommaCategory.b x) (CommaCategory.f x)).
        (** We want to preserve the computation rules for the morphisms, even though they're unique up to unique isomorphism. *)
        eapply trunc_equiv'.
        apply CommaCategory.issig_morphism.
        apply contr_inhabited_hprop.
        - abstract univ_hprop_t UniversalProperty.
        - (exists tt).
          (exists (@center _ UniversalProperty).1).
          abstract (progress rewrite ?right_identity, ?left_identity;
                    exact (@center _ UniversalProperty).2).
      Defined.

      Definition Build_IsInitialMorphism_curried
                 (A : D)
                 (p : morphism C X (U A))
                 (Ap := CommaCategory.Build_object !X U tt A p)
                 (m : forall (A' : D) (p' : morphism C X (U A')),
                        morphism D A A')
                 (H : forall (A' : D) (p' : morphism C X (U A')),
                        morphism_of U (m A' p') o p = p')
                 (H' : forall (A' : D) (p' : morphism C X (U A')) m',
                         morphism_of U m' o p = p'
                         -> m A' p' = m')
      : IsInitialMorphism Ap
        := Build_IsInitialMorphism
             A
             p
             (fun A' p' =>
                {| center := (m A' p'; H A' p');
                   contr m' := path_sigma
                                 _
                                 (m A' p'; H A' p')
                                 m'
                                 (H' A' p' m'.1 m'.2)
                                 (center _) |}).

      (** Projections from nested sigmas are currently rather slow.  We should just be able to do

<<
      Definition Build_IsInitialMorphism_uncurried
                 (univ
                  : { A : D
                    | { p : morphism C X (U A)
                       | let Ap := CommaCategory.Build_object !X U tt A p in
                         forall (A' : D) (p' : morphism C X (U A')),
                           { m : morphism D A A'
                           | { H : morphism_of U m o p = p'
                             | forall m',
                                 morphism_of U m' o p = p'
                                 -> m = m' }}}})
        := @Build_IsInitialMorphism_curried
             (univ.1)
             (univ.2.1)
             (fun A' p' => (univ.2.2 A' p').1)
             (fun A' p' => (univ.2.2 A' p').2.1)
             (fun A' p' => (univ.2.2 A' p').2.2).
>>

      But that's currently too slow.  (About 6-8 seconds, on my machine.)  So instead we factor out all of the type parts by hand, and then apply them after. *)

      Let make_uncurried A' B' C' D' E'0
          (E'1 : forall a a' b b' (c : C' a a'), D' a a' b b' c -> E'0 a a' -> Type)
          (E' : forall a a' b b' (c : C' a a'), D' a a' b b' c -> E'0 a a' -> Type)
          F'
          (f : forall (a : A')
                      (b : B' a)
                      (c : forall (a' : A') (b' : B' a'),
                             C' a a')
                      (d : forall (a' : A') (b' : B' a'),
                             D' a a' b b' (c a' b'))
                      (e : forall (a' : A') (b' : B' a')
                                  (e0 : E'0 a a')
                                  (e1 : E'1 a a' b b' (c a' b') (d a' b') e0),
                             E' a a' b b' (c a' b') (d a' b') e0),
                 F' a b)
          (univ
           : { a : A'
             | { b : B' a
               | forall (a' : A') (b' : B' a'),
                   { c : C' a a'
                   | { d : D' a a' b b' c
                     | forall (e0 : E'0 a a')
                              (e1 : E'1 a a' b b' c d e0),
                         E' a a' b b' c d e0 }}}})
      : F' univ.1 univ.2.1
        := f
             (univ.1)
             (univ.2.1)
             (fun A' p' => (univ.2.2 A' p').1)
             (fun A' p' => (univ.2.2 A' p').2.1)
             (fun A' p' => (univ.2.2 A' p').2.2).

      Definition Build_IsInitialMorphism_uncurried
      : forall (univ
                : { A : D
                  | { p : morphism C X (U A)
                    | let Ap := CommaCategory.Build_object !X U tt A p in
                      forall (A' : D) (p' : morphism C X (U A')),
                        { m : morphism D A A'
                        | { H : morphism_of U m o p = p'
                          | forall m',
                              morphism_of U m' o p = p'
                              -> m = m' }}}}),
          IsInitialMorphism (CommaCategory.Build_object !X U tt univ.1 univ.2.1)
        := @make_uncurried
             _ _ _ _ _ _ _ _
             (@Build_IsInitialMorphism_curried).
    End IntroductionAbstractionBarrier.

    Global Arguments Build_IsInitialMorphism : simpl never.
    Global Arguments Build_IsInitialMorphism_curried : simpl never.
    Global Arguments Build_IsInitialMorphism_uncurried : simpl never.

    (** *** Elimination rule *)
    Section EliminationAbstractionBarrier.
      Variable Ap : object (X / U).

      Definition IsInitialMorphism_object (M : IsInitialMorphism Ap) : D
        := CommaCategory.b Ap.
      Definition IsInitialMorphism_morphism (M : IsInitialMorphism Ap)
      : morphism C X (U (IsInitialMorphism_object M))
        := CommaCategory.f Ap.
      Definition IsInitialMorphism_property_morphism (M : IsInitialMorphism Ap)
                 (Y : D) (f : morphism C X (U Y))
      : morphism D (IsInitialMorphism_object M) Y
        := CommaCategory.h
             (@center _ (M (CommaCategory.Build_object !X U tt Y f))).
      Definition IsInitialMorphism_property_morphism_property
                 (M : IsInitialMorphism Ap)
                 (Y : D) (f : morphism C X (U Y))
      : (morphism_of U (IsInitialMorphism_property_morphism M Y f))
          o IsInitialMorphism_morphism M = f
        := concat
             (CommaCategory.p
                (@center _ (M (CommaCategory.Build_object !X U tt Y f))))
             (right_identity _ _ _ _).
      Definition IsInitialMorphism_property_morphism_unique
                 (M : IsInitialMorphism Ap)
                 (Y : D) (f : morphism C X (U Y))
                 m'
                 (H : morphism_of U m' o IsInitialMorphism_morphism M = f)
      : IsInitialMorphism_property_morphism M Y f = m'
        := ap
             (@CommaCategory.h _ _ _ _ _ _ _)
             (@contr _
                     (M (CommaCategory.Build_object !X U tt Y f))
                     (CommaCategory.Build_morphism
                        Ap (CommaCategory.Build_object !X U tt Y f)
                        tt m' (H @ (right_identity _ _ _ _)^)%path)).
      Definition IsInitialMorphism_property
                 (M : IsInitialMorphism Ap)
                 (Y : D) (f : morphism C X (U Y))
      : Contr { m : morphism D (IsInitialMorphism_object M) Y
              | morphism_of U m o IsInitialMorphism_morphism M = f }
        := {| center := (IsInitialMorphism_property_morphism M Y f;
                         IsInitialMorphism_property_morphism_property M Y f);
              contr m' := path_sigma
                            _
                            (IsInitialMorphism_property_morphism M Y f;
                             IsInitialMorphism_property_morphism_property M Y f)
                            m'
                            (@IsInitialMorphism_property_morphism_unique M Y f m'.1 m'.2)
                            (center _) |}.
    End EliminationAbstractionBarrier.

    Global Arguments IsInitialMorphism_object : simpl never.
    Global Arguments IsInitialMorphism_morphism : simpl never.
    Global Arguments IsInitialMorphism_property : simpl never.
    Global Arguments IsInitialMorphism_property_morphism : simpl never.
    Global Arguments IsInitialMorphism_property_morphism_property : simpl never.
    Global Arguments IsInitialMorphism_property_morphism_unique : simpl never.
  End InitialMorphism.

  (** ** Terminal morphisms *)
  Section TerminalMorphism.
    (** *** Definition *)
    Variable C : PreCategory.
    Variable D : PreCategory.

    Variable U : Functor D C.
    Variable X : C.
    (** A terminal morphism from [U] to [X] is a terminal object in
       the comma category [(U ↓ X)] of morphisms from [U] to [X].  In
       other words, it consists of a pair [(A, φ)] where [A] is an
       object of [D] and [φ : U A -> X] is a morphism in [C], such
       that the following terminal property is satisfied:

       - Whenever [Y] is an object of [D] and [f : U Y -> X] is a
         morphism in [C], then there exists a unique morphism [g : Y
         -> A] such that the following diagram commutes:

<<
         Y      U Y
         .       . \
       g .   U g .   \  f
         .       .     \
         ↓       ↓       ↘
         A      U A -----> X
                      φ
>>
       *)
    Local Notation op_object Ap
      := (CommaCategory.Build_object
            (Functors.from_terminal C^op X) (U^op)
            (CommaCategory.b (Ap : object (U / X)))
            (CommaCategory.a (Ap : object (U / X)))
            (CommaCategory.f (Ap : object (U / X)))
          : object ((X : object C^op) / U^op)).

    Definition IsTerminalMorphism (Ap : object (U / X)) : Type
      := @IsInitialMorphism
           (C^op)
           _
           X
           (U^op)
           (op_object Ap).

    (** *** Introduction rule *)
    Section IntroductionAbstractionBarrier.
      Definition Build_IsTerminalMorphism
      : forall
          (*(Ap : Object (U ↓ X))*)
          (A : D)(* := CommaCategory.a Ap*)
          (p : morphism C (U A) X)(*:= CommaCategory.f Ap*)
          (Ap := CommaCategory.Build_object U !X A tt p)
          (UniversalProperty
           : forall (A' : D) (p' : morphism C (U A') X),
               Contr { m : morphism D A' A
                     | p o morphism_of U m = p' }),
          IsTerminalMorphism Ap
        := @Build_IsInitialMorphism
             (C^op)
             (D^op)
             X
             (U^op).

      Definition Build_IsTerminalMorphism_curried
      : forall
          (A : D)
          (p : morphism C (U A) X)
          (Ap := CommaCategory.Build_object U !X A tt p)
          (m : forall (A' : D) (p' : morphism C (U A') X),
                 morphism D A' A)
          (H : forall (A' : D) (p' : morphism C (U A') X),
                 p o morphism_of U (m A' p') = p')
          (H' : forall (A' : D) (p' : morphism C (U A') X) m',
                  p o morphism_of U m' = p'
                  -> m A' p' = m'),
          IsTerminalMorphism Ap
        := @Build_IsInitialMorphism_curried
             (C^op)
             (D^op)
             X
             (U^op).

      Definition Build_IsTerminalMorphism_uncurried
      : forall
          (univ : { A : D
                  | { p : morphism C (U A) X
                    | let Ap := CommaCategory.Build_object U !X A tt p in
                      forall (A' : D) (p' : morphism C (U A') X),
                        { m : morphism D A' A
                        | { H : p o morphism_of U m = p'
                          | forall m',
                              p o morphism_of U m' = p'
                              -> m = m' }}}}),
          IsTerminalMorphism (CommaCategory.Build_object U !X univ.1 tt univ.2.1)
        := @Build_IsInitialMorphism_uncurried
             (C^op)
             (D^op)
             X
             (U^op).
    End IntroductionAbstractionBarrier.

    (** *** Elimination rule *)
    Section EliminationAbstractionBarrier.
      Variable Ap : object (U / X).
      Variable M : IsTerminalMorphism Ap.

      Definition IsTerminalMorphism_object : D :=
        @IsInitialMorphism_object C^op D^op X U^op (op_object Ap) M.
      Definition IsTerminalMorphism_morphism
      : morphism C (U IsTerminalMorphism_object) X
        := @IsInitialMorphism_morphism C^op D^op X U^op (op_object Ap) M.
      Definition IsTerminalMorphism_property
      : forall (Y : D) (f : morphism C (U Y) X),
          Contr { m : morphism D Y IsTerminalMorphism_object
                | IsTerminalMorphism_morphism o morphism_of U m = f }
        := @IsInitialMorphism_property C^op D^op X U^op (op_object Ap) M.
      Definition IsTerminalMorphism_property_morphism
      : forall (Y : D) (f : morphism C (U Y) X),
          morphism D Y IsTerminalMorphism_object
        := @IsInitialMorphism_property_morphism
             C^op D^op X U^op (op_object Ap) M.
      Definition IsTerminalMorphism_property_morphism_property
      : forall (Y : D) (f : morphism C (U Y) X),
          IsTerminalMorphism_morphism
            o (morphism_of U (IsTerminalMorphism_property_morphism Y f))
          = f
        := @IsInitialMorphism_property_morphism_property
             C^op D^op X U^op (op_object Ap) M.
      Definition IsTerminalMorphism_property_morphism_unique
      : forall (Y : D) (f : morphism C (U Y) X)
               m'
               (H : IsTerminalMorphism_morphism o morphism_of U m' = f),
          IsTerminalMorphism_property_morphism Y f = m'
        := @IsInitialMorphism_property_morphism_unique
             C^op D^op X U^op (op_object Ap) M.
    End EliminationAbstractionBarrier.
  End TerminalMorphism.

  Section UniversalMorphism.
    (** The term universal morphism refers either to an initial
        morphism or a terminal morphism, and the term universal
        property refers either to an initial property or a terminal
        property.  In each definition, the existence of the morphism
        [g] intuitively expresses the fact that [(A, φ)] is ``general
        enough'', while the uniqueness of the morphism ensures that
        [(A, φ)] is ``not too general''.  *)
  End UniversalMorphism.
End UniversalMorphism.

Arguments Build_IsInitialMorphism [C D] X U A p UniversalProperty _.
Arguments Build_IsTerminalMorphism [C D] U X A p UniversalProperty _.


==> anc/HoTT/theories/categories/Utf8.timing <==
Chars 42 - 83 [Require~Export~HoTT.categories...] 0.353 secs (0.156u,0.196s)
Chars 84 - 153 [Require~Export~Category.Utf8~F...] 0.019 secs (0.004u,0.016s)
Chars 154 - 180 [Require~Export~Comma.Utf8.] 0.006 secs (0.u,0.004s)
Chars 181 - 209 [Require~Export~Adjoint.Utf8.] 0.006 secs (0.u,0.008s)
Chars 210 - 246 [Require~Export~FunctorCategory...] 0.007 secs (0.u,0.008s)
Chars 247 - 278 [Require~Export~Profunctor.Utf8...] 0.006 secs (0.u,0.004s)
Chars 279 - 309 [Require~Export~Structure.Utf8....] 0.004 secs (0.u,0.008s)


==> anc/HoTT/theories/categories/Utf8.v <==
(** * Unicode notations for categories *)
Require Export HoTT.categories.Notations.
Require Export Category.Utf8 Functor.Utf8 NaturalTransformation.Utf8.
Require Export Comma.Utf8.
Require Export Adjoint.Utf8.
Require Export FunctorCategory.Utf8.
Require Export Profunctor.Utf8.
Require Export Structure.Utf8.


==> anc/HoTT/theories/categories/Yoneda.timing <==
Chars 26 - 95 [Require~Import~Category.Core~F...] 0.147 secs (0.003u,0.088s)
Chars 96 - 125 [Require~Import~Category.Dual.] 0.266 secs (0.036u,0.168s)
Chars 126 - 155 [Require~Import~Category.Prod.] 0.063 secs (0.003u,0.04s)
Chars 156 - 196 [Require~Import~Functor.Composi...] 0.044 secs (0.u,0.032s)
Chars 197 - 231 [Require~Import~Category.Morphi...] 0.036 secs (0.u,0.028s)
Chars 232 - 259 [Require~Import~SetCategory.] 0.253 secs (0.008u,0.188s)
Chars 260 - 294 [Require~Import~Functor.Attribu...] 0.24 secs (0.024u,0.172s)
Chars 295 - 333 [Require~ExponentialLaws.Law4.F...] 0.098 secs (0.004u,0.08s)
Chars 334 - 354 [Require~ProductLaws.] 0.265 secs (0.048u,0.172s)
Chars 355 - 381 [Require~Import~HomFunctor.] 0.018 secs (0.u,0.02s)
Chars 382 - 418 [Require~Import~FunctorCategory...] 0.025 secs (0.u,0.016s)
Chars 419 - 462 [Require~Import~NaturalTransfor...] 0.023 secs (0.u,0.016s)
Chars 463 - 496 [Require~Import~HSet~HoTT.Tacti...] 0.047 secs (0.u,0.036s)
Chars 498 - 524 [Set~Universe~Polymorphism.] 0. secs (0.u,0.s)
Chars 525 - 548 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 549 - 577 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 578 - 602 [Set~Asymmetric~Patterns.] 0. secs (0.004u,0.s)
Chars 604 - 636 [Local~Open~Scope~category_scop...] 0. secs (0.u,0.s)
Chars 637 - 668 [Local~Open~Scope~functor_scope...] 0. secs (0.u,0.s)
Chars 3356 - 3371 [Section~yoneda.] 0. secs (0.u,0.s)
Chars 3374 - 3392 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3395 - 3420 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 3552 - 3669 [Definition~coyoneda~:~Functor~...] 0.027 secs (0.016u,0.008s)
Chars 3673 - 3819 [Definition~yoneda~:~Functor~A~...] 0.032 secs (0.008u,0.024s)
Chars 3820 - 3831 [End~yoneda.] 0.002 secs (0.u,0.004s)
Chars 3864 - 3887 [Section~coyoneda_lemma.] 0. secs (0.u,0.s)
Chars 3890 - 3908 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3911 - 3936 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 4036 - 4071 [Polymorphic~Variable~F~:~objec...] 0.01 secs (0.004u,0.004s)
Chars 4111 - 4126 [Polymorphic~Variable~a~:~A.] 0. secs (0.004u,0.s)
Chars 4564 - 4776 [Definition~coyoneda_lemma_morp...] 0.122 secs (0.072u,0.052s)
Chars 4780 - 4816 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 4820 - 5005 [Definition~coyoneda_lemma_morp...] 0.069 secs (0.036u,0.032s)
Chars 5008 - 5014 [Proof.] 0. secs (0.u,0.s)
Chars 5019 - 5028 [intro~Fa.] 0.001 secs (0.u,0.s)
Chars 5033 - 5037 [hnf.] 0.001 secs (0.003u,0.s)
Chars 5042 - 5369 [let~F0~:=~(match~goal~with~~~~...] 0.099 secs (0.048u,0.052s)
Chars 5374 - 5380 [simpl.] 0.008 secs (0.004u,0.004s)
Chars 5385 - 5581 [abstract~(repeat~(first~~~~~~~...] 0.337 secs (0.264u,0.076s)
Chars 5584 - 5592 [Defined.] 0.044 secs (0.044u,0.s)
Chars 5596 - 5639 [Arguments~coyoneda_lemma_morph...] 0. secs (0.u,0.s)
Chars 5642 - 5693 [Arguments~coyoneda_lemma_morph...] 0. secs (0.u,0.s)
Chars 5697 - 5768 [Global~Instance~coyoneda_lemma...] 0.006 secs (0.004u,0.s)
Chars 5771 - 5777 [Proof.] 0. secs (0.004u,0.s)
Chars 5782 - 6176 [exists~coyoneda_lemma_morphism...] 1.346 secs (1.348u,0.s)
Chars 6179 - 6187 [Defined.] 0.035 secs (0.036u,0.s)
Chars 6188 - 6207 [End~coyoneda_lemma.] 0.034 secs (0.032u,0.s)
Chars 6209 - 6230 [Section~yoneda_lemma.] 0. secs (0.u,0.s)
Chars 6233 - 6251 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 6254 - 6279 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 6282 - 6320 [Polymorphic~Variable~G~:~objec...] 0.009 secs (0.008u,0.s)
Chars 6323 - 6338 [Polymorphic~Variable~a~:~A.] 0. secs (0.004u,0.s)
Chars 6755 - 6966 [Definition~yoneda_lemma_morphi...] 0.107 secs (0.104u,0.s)
Chars 6970 - 7006 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 7010 - 7194 [Definition~yoneda_lemma_morphi...] 0.039 secs (0.04u,0.s)
Chars 7197 - 7203 [Proof.] 0. secs (0.u,0.s)
Chars 7208 - 7217 [intro~Ga.] 0. secs (0.u,0.s)
Chars 7222 - 7226 [hnf.] 0. secs (0.u,0.s)
Chars 7231 - 7558 [let~F0~:=~(match~goal~with~~~~...] 0.086 secs (0.084u,0.s)
Chars 7563 - 7574 [simpl~in~*.] 0.01 secs (0.008u,0.s)
Chars 7579 - 8136 [abstract~(repeat~(first~~~~~~~...] 0.191 secs (0.188u,0.s)
Chars 8139 - 8147 [Defined.] 0.05 secs (0.048u,0.s)
Chars 8151 - 8192 [Arguments~yoneda_lemma_morphis...] 0. secs (0.004u,0.s)
Chars 8195 - 8244 [Arguments~yoneda_lemma_morphis...] 0. secs (0.u,0.s)
Chars 8248 - 8315 [Global~Instance~yoneda_lemma~:...] 0.008 secs (0.008u,0.s)
Chars 8318 - 8324 [Proof.] 0. secs (0.u,0.s)
Chars 8329 - 8813 [exists~yoneda_lemma_morphism_i...] 1.786 secs (1.784u,0.004s)
Chars 8816 - 8824 [Defined.] 0.031 secs (0.032u,0.s)
Chars 8825 - 8842 [End~yoneda_lemma.] 0.034 secs (0.032u,0.s)
Chars 10662 - 10684 [Section~FullyFaithful.] 0. secs (0.u,0.s)
Chars 10687 - 10705 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 10708 - 10733 [Polymorphic~Variable~A~:~PreCa...] 0. secs (0.u,0.s)
Chars 10737 - 10773 [Arguments~Overture.compose~/.] 0. secs (0.u,0.s)
Chars 10777 - 10838 [Definition~coyoneda_embedding~...] 0.003 secs (0.004u,0.s)
Chars 10841 - 10847 [Proof.] 0. secs (0.u,0.s)
Chars 10852 - 10863 [intros~a~b.] 0. secs (0.u,0.s)
Chars 10868 - 10922 [pose~(YL~:=~coyoneda_lemma~(A:...] 0.007 secs (0.003u,0.s)
Chars 10927 - 11207 [exists~(coyoneda_lemma_morphis...] 1.563 secs (1.56u,0.s)
Chars 11210 - 11214 [Qed.] 0.873 secs (0.872u,0.s)
Chars 11218 - 11275 [Definition~yoneda_embedding~:~...] 0.002 secs (0.004u,0.s)
Chars 11278 - 11284 [Proof.] 0. secs (0.u,0.s)
Chars 11289 - 11300 [intros~a~b.] 0. secs (0.u,0.s)
Chars 11305 - 11355 [pose~(YL~:=~yoneda_lemma~(A:=A...] 0.005 secs (0.008u,0.s)
Chars 11360 - 11636 [exists~(yoneda_lemma_morphism~...] 1.23 secs (1.232u,0.s)
Chars 11639 - 11643 [Qed.] 0.701 secs (0.7u,0.s)
Chars 11644 - 11662 [End~FullyFaithful.] 0.029 secs (0.028u,0.s)


==> anc/HoTT/theories/categories/Yoneda.v <==
(** * The Yoneda Lemma *)
Require Import Category.Core Functor.Core NaturalTransformation.Core.
Require Import Category.Dual.
Require Import Category.Prod.
Require Import Functor.Composition.Core.
Require Import Category.Morphisms.
Require Import SetCategory.
Require Import Functor.Attributes.
Require ExponentialLaws.Law4.Functors.
Require ProductLaws.
Require Import HomFunctor.
Require Import FunctorCategory.Core.
Require Import NaturalTransformation.Paths.
Require Import HSet HoTT.Tactics.

Set Universe Polymorphism.
Set Implicit Arguments.
Generalizable All Variables.
Set Asymmetric Patterns.

Local Open Scope category_scope.
Local Open Scope functor_scope.

(** Quoting Wikipedia on the Yoneda lemma (chainging [A] to [a] and
    [C] to [A] so that we can use unicode superscripts and
    subscripts):

    In mathematics, specifically in category theory, the Yoneda lemma
    is an abstract result on functors of the type morphisms into a
    fixed object. It is a vast generalisation of Cayley's theorem from
    group theory (viewing a group as a particular kind of category
    with just one object). It allows the embedding of any category
    into a category of functors (contravariant set-valued functors)
    defined on that category. It also clarifies how the embedded
    category, of representable functors and their natural
    transformations, relates to the other objects in the larger
    functor category. It is an important tool that underlies several
    modern developments in algebraic geometry and representation
    theory. It is named after Nobuo Yoneda.

    ** Generalities

    The Yoneda lemma suggests that instead of studying the (locally
    small) category [A], one should study the category of all functors
    of [A] into [Set] (the category of sets with functions as
    morphisms). [Set] is a category we understand well, and a functor
    of [A] into [Set] can be seen as a "representation" of [A] in
    terms of known structures. The original category [A] is contained
    in this functor category, but new objects appear in the functor
    category which were absent and "hidden" in [A]. Treating these new
    objects just like the old ones often unifies and simplifies the
    theory.  This approach is akin to (and in fact generalizes) the
    common method of studying a ring by investigating the modules over
    that ring. The ring takes the place of the category [A], and the
    category of modules over the ring is a category of functors
    defined on [A].

    ** Formal statement

    *** General version

    Yoneda's lemma concerns functors from a fixed category [A] to the
    category of sets, [Set]. If [A] is a locally small category
    (i.e. the hom-sets are actual sets and not proper classes), then
    each object [a] of [A] gives rise to a natural functor to [Set]
    called a hom-functor. This functor is denoted:

    [hᵃ = Hom(a, ─)].

    The (covariant) hom-functor [hᵃ] sends [x] to the set of morphisms
    [Hom(a, x)] and sends a morphism [f] from [x] to [y] to the
    morphism [f ∘ ─] (composition with [f] on the left) that sends a
    morphism [g] in [Hom(a, x)] to the morphism [f ∘ g] in [Hom(a,
    y)]. That is,

    [f ↦ Hom(a, f) = ⟦ Hom(a, x) ∋ g ↦ f ∘ g ∈ Hom(a,y) ⟧].
 *)

(** ** The (co)yoneda functors [A → (Aᵒᵖ → set)] *)
Section yoneda.
  Context `{Funext}.
  Variable A : PreCategory.

  (* TODO(JasonGross): Find a way to unify the [yoneda] and [coyoneda] lemmas into a single lemma which is more functorial. *)

  Definition coyoneda : Functor A^op (A -> set_cat)
    := ExponentialLaws.Law4.Functors.inverse _ _ _ (hom_functor A).

  Definition yoneda : Functor A (A^op -> set_cat)
    := ExponentialLaws.Law4.Functors.inverse _ _ _ (hom_functor A o ProductLaws.Swap.functor _ _).
End yoneda.

(** ** The (co)yoneda lemma *)
Section coyoneda_lemma.
  Context `{Funext}.
  Variable A : PreCategory.
  (** Let [F] be an arbitrary functor from [A] to [Set]. Then Yoneda's
      lemma says that: *)
  Variable F : object (A -> set_cat).
  (** For each object [a] of [A], *)
  Variable a : A.
  (** the natural transformations from [hᵃ] to [F] are in one-to-one
      correspondence with the elements of [F(a)]. That is,

      [Nat(hᵃ, F) ≅ F(a)].

      Moreover this isomorphism is natural in [a] and [F] when both
      sides are regarded as functors from [Setᴬ × A] to
      [Set].

      Given a natural transformation [Φ] from [hᵃ] to [F], the
      corresponding element of [F(a)] is [u = Φₐ(idₐ)]. *)

  Definition coyoneda_lemma_morphism
  : morphism set_cat
             (BuildhSet
                (morphism (A -> set_cat) (coyoneda A a) F)
                _)
             (F a)
    := fun phi => phi a 1%morphism.

  Local Arguments Overture.compose / .

  Definition coyoneda_lemma_morphism_inverse
  : morphism set_cat
             (F a)
             (BuildhSet
                (morphism (A -> set_cat) (coyoneda A a) F)
                _).
  Proof.
    intro Fa.
    hnf.
    let F0 := match goal with |- NaturalTransformation ?F ?G => constr:(F) end in
    let G0 := match goal with |- NaturalTransformation ?F ?G => constr:(G) end in
    refine (Build_NaturalTransformation
              F0 G0
              (fun a' : A => (fun f : morphism A a a' => morphism_of F f Fa))
              _
           ).
    simpl.
    abstract (
        repeat first [ reflexivity
                     | intro
                     | apply path_forall
                     | progress rewrite ?composition_of, ?identity_of ]
      ).
  Defined.

  Local Arguments coyoneda_lemma_morphism / .
  Local Arguments coyoneda_lemma_morphism_inverse / .

  Global Instance coyoneda_lemma : IsIsomorphism coyoneda_lemma_morphism.
  Proof.
    exists coyoneda_lemma_morphism_inverse;
    abstract (
        repeat (intro || apply path_forall || path_natural_transformation);
        simpl in *;
          solve [ simpl rewrite <- (fun c d m => ap10 (commutes x c d m));
                  rewrite ?right_identity, ?left_identity;
                  reflexivity
                | rewrite identity_of;
                  reflexivity ]
      ).
  Defined.
End coyoneda_lemma.

Section yoneda_lemma.
  Context `{Funext}.
  Variable A : PreCategory.
  Variable G : object (A^op -> set_cat).
  Variable a : A.
    (** There is a contravariant version of Yoneda's lemma which
        concerns contravariant functors from [A] to [Set]. This
        version involves the contravariant hom-functor

        [hₐ = Hom(─, A)],

        which sends [x] to the hom-set [Hom(x, a)]. Given an arbitrary
        contravariant functor [G] from [A] to [Set], Yoneda's lemma
        asserts that

        [Nat(hₐ, G) ≅ G(a)]. *)

  Definition yoneda_lemma_morphism
  : morphism set_cat
             (BuildhSet
                (morphism (A^op -> set_cat) (yoneda A a) G)
                _)
             (G a)
    := fun phi => phi a 1%morphism.

  Local Arguments Overture.compose / .

  Definition yoneda_lemma_morphism_inverse
  : morphism set_cat
             (G a)
             (BuildhSet
                (morphism (A^op -> set_cat) (yoneda A a) G)
                _).
  Proof.
    intro Ga.
    hnf.
    let F0 := match goal with |- NaturalTransformation ?F ?G => constr:(F) end in
    let G0 := match goal with |- NaturalTransformation ?F ?G => constr:(G) end in
    refine (Build_NaturalTransformation
              F0 G0
              (fun a' : A => (fun f : morphism A a' a => morphism_of G f Ga))
              _
           ).
    simpl in *.
    abstract (
        repeat first [ reflexivity
                     | intro
                     | apply path_forall
                     | progress rewrite ?composition_of, ?identity_of, ?left_identity, ?right_identity
                     | match goal with
                         | [ F : Functor _ _ |- _ ]
                             (* the [rewrite ?composition_of] doesn't catch this, because it looks for [A^op] in some places that it finds [A]. *)
                           => simpl rewrite (composition_of F)
                       end ]
      ).
  Defined.

  Local Arguments yoneda_lemma_morphism / .
  Local Arguments yoneda_lemma_morphism_inverse / .

  Global Instance yoneda_lemma : IsIsomorphism yoneda_lemma_morphism.
  Proof.
    exists yoneda_lemma_morphism_inverse;
    abstract (
        repeat (intro || apply path_forall || path_natural_transformation);
        simpl in *;
          solve [ simpl rewrite <- (fun c d m => ap10 (commutes x c d m));
                  rewrite ?right_identity, ?left_identity;
                  reflexivity
                | match goal with
                    | [ F : Functor _ _ |- _ ] => rewrite (identity_of F)
                  end;
                  reflexivity ]
      ).
  Defined.
End yoneda_lemma.

(** ** The Yoneda embedding

    An important special case of Yoneda's lemma is when the functor
    [F] from [A] to [Set] is another hom-functor [hᵇ]. In this case,
    the covariant version of Yoneda's lemma states that

    [Nat(hᵃ, hᵇ) ≅ Hom(b, a)].

    That is, natural transformations between hom-functors are in
    one-to-one correspondence with morphisms (in the reverse
    direction) between the associated objects. Given a morphism [f : b
    → a] the associated natural transformation is denoted [Hom(f, ─)].

    Mapping each object [a] in [A] to its associated hom-functor [hᵃ=
    Hom(a, ─)] and each morphism [f : B → A] to the corresponding
    natural transformation [Hom(f, ─)] determines a contravariant
    functor [h⁻] from [A] to [Setᴬ], the functor category of all
    (covariant) functors from [A] to [Set]. One can interpret [h⁻] as
    a covariant functor:

    [h⁻ : Aᵒᵖ → Setᴬ].

    The meaning of Yoneda's lemma in this setting is that the functor
    [h⁻] is fully faithful, and therefore gives an embedding of [Aᵒᵖ]
    in the category of functors to [Set]. The collection of all
    functors {[hᵃ], [a] in [A]} is a subcategory of [Set̂ᴬ]. Therefore,
    Yoneda embedding implies that the category [Aᵒᵖ] is isomorphic to
    the category {[hᵃ], [a] in [A]}.

    The contravariant version of Yoneda's lemma states that

    [Nat(hₐ, h_b) ≅ Hom(a, b)].

    Therefore, [h₋] gives rise to a covariant functor from [A] to the
    category of contravariant functors to [Set]:

    [h₋ : A → Set⁽⁽ᴬ⁾ᵒᵖ⁾].

    Yoneda's lemma then states that any locally small category [A] can
    be embedded in the category of contravariant functors from [A] to
    [Set] via [h₋]. This is called the Yoneda embedding. *)

Section FullyFaithful.
  Context `{Funext}.
  Variable A : PreCategory.

  Local Arguments Overture.compose / .

  Definition coyoneda_embedding : IsFullyFaithful (coyoneda A).
  Proof.
    intros a b.
    pose (coyoneda_lemma (A := A) (coyoneda A b) a) as YL.
    exists (coyoneda_lemma_morphism (F := coyoneda A b) (a := a));
      [ eapply iso_moveR_Mp
      | eapply iso_moveR_pM ];
      repeat (intro || apply path_forall || path_natural_transformation);
        simpl;
        rewrite ?left_identity, ?right_identity;
        reflexivity.
  Qed.

  Definition yoneda_embedding : IsFullyFaithful (yoneda A).
  Proof.
    intros a b.
    pose (yoneda_lemma (A := A) (yoneda A b) a) as YL.
    exists (yoneda_lemma_morphism (G := yoneda A b) (a := a));
      [ eapply iso_moveR_Mp
      | eapply iso_moveR_pM ];
      repeat (intro || apply path_forall || path_natural_transformation);
        simpl;
        rewrite ?left_identity, ?right_identity;
        reflexivity.
  Qed.
End FullyFaithful.


==> anc/HoTT/theories/categories/categories.timing <==
Chars 428 - 445 [Require~Category.] 0.119 secs (0.048u,0.072s)
Chars 465 - 481 [Require~Functor.] 0.299 secs (0.184u,0.116s)
Chars 516 - 546 [Require~NaturalTransformation....] 0.06 secs (0.02u,0.04s)
Chars 576 - 600 [Require~FunctorCategory.] 0.026 secs (0.016u,0.012s)
Chars 621 - 646 [Require~GroupoidCategory.] 0.008 secs (0.004u,0.004s)
Chars 677 - 702 [Require~DiscreteCategory.] 0.002 secs (0.u,0.s)
Chars 735 - 762 [Require~IndiscreteCategory.] 0.002 secs (0.u,0.004s)
Chars 832 - 852 [Require~NatCategory.] 0.002 secs (0.u,0.004s)
Chars 895 - 927 [Require~InitialTerminalCategor...] 0.002 secs (0.u,0.s)
Chars 959 - 979 [Require~SetCategory.] 0.013 secs (0.004u,0.012s)
Chars 1006 - 1025 [Require~HomFunctor.] 0.002 secs (0.u,0.s)
Chars 1048 - 1067 [Require~Profunctor.] 0.02 secs (0.u,0.016s)
Chars 1105 - 1117 [Require~Cat.] 0.01 secs (0.u,0.012s)
Chars 1158 - 1182 [Require~ExponentialLaws.] 0.089 secs (0.04u,0.048s)
Chars 1223 - 1243 [Require~ProductLaws.] 0.008 secs (0.u,0.008s)
Chars 1271 - 1285 [Require~Comma.] 0.047 secs (0.024u,0.024s)
Chars 1341 - 1369 [Require~UniversalProperties.] 0.009 secs (0.004u,0.008s)
Chars 1395 - 1417 [Require~KanExtensions.] 0.037 secs (0.008u,0.028s)
Chars 1440 - 1456 [Require~Adjoint.] 0.118 secs (0.068u,0.052s)
Chars 1474 - 1489 [Require~Limits.] 0.02 secs (0.004u,0.016s)
Chars 1515 - 1537 [Require~Pseudofunctor.] 0.018 secs (0.003u,0.016s)
Chars 1569 - 1589 [Require~DualFunctor.] 0.006 secs (0.u,0.004s)
Chars 1630 - 1651 [Require~Grothendieck.] 0.042 secs (0.024u,0.02s)
Chars 1700 - 1727 [Require~CategoryOfSections.] 0.012 secs (0.u,0.012s)
Chars 1760 - 1785 [Require~DependentProduct.] 0.007 secs (0.u,0.008s)
Chars 1813 - 1828 [Require~Yoneda.] 0.016 secs (0.008u,0.012s)
Chars 1872 - 1890 [Require~Structure.] 0.025 secs (0.u,0.024s)
Chars 1926 - 1965 [Require~FundamentalPreGroupoid...] 0.007 secs (0.u,0.008s)
Chars 1997 - 2025 [Require~HomotopyPreCategory.] 0.005 secs (0.u,0.004s)
Chars 2180 - 2202 [Include~~Category.Core.] 0.002 secs (0.004u,0.s)
Chars 2203 - 2227 [Include~~Category.Strict.] 0. secs (0.u,0.s)
Chars 2228 - 2255 [Include~~Category.Univalent.] 0. secs (0.u,0.s)
Chars 2256 - 2277 [Include~~Functor.Core.] 0.001 secs (0.u,0.004s)
Chars 2278 - 2313 [Include~~NaturalTransformation...] 0. secs (0.u,0.s)
Chars 2314 - 2343 [Include~~FunctorCategory.Core....] 0. secs (0.u,0.s)
Chars 2344 - 2374 [Include~~GroupoidCategory.Core...] 0. secs (0.u,0.s)
Chars 2375 - 2405 [Include~~DiscreteCategory.Core...] 0. secs (0.u,0.s)
Chars 2406 - 2438 [Include~~IndiscreteCategory.Co...] 0. secs (0.u,0.s)
Chars 2439 - 2464 [Include~~NatCategory.Core.] 0.002 secs (0.004u,0.s)
Chars 2465 - 2502 [Include~~InitialTerminalCatego...] 0.003 secs (0.004u,0.s)
Chars 2503 - 2528 [Include~~SetCategory.Core.] 0. secs (0.u,0.s)
Chars 2529 - 2548 [Include~~HomFunctor.] 0. secs (0.u,0.s)
Chars 2549 - 2573 [Include~~Profunctor.Core.] 0. secs (0.u,0.s)
Chars 2574 - 2591 [Include~~Cat.Core.] 0. secs (0.u,0.s)
Chars 2592 - 2611 [Include~~Comma.Core.] 0.005 secs (0.008u,0.s)
Chars 2612 - 2640 [Include~~UniversalProperties.] 0.002 secs (0.u,0.s)
Chars 2641 - 2668 [Include~~KanExtensions.Core.] 0. secs (0.u,0.s)
Chars 2669 - 2690 [Include~~Adjoint.Core.] 0. secs (0.u,0.s)
Chars 2691 - 2711 [Include~~Limits.Core.] 0.001 secs (0.u,0.s)
Chars 2712 - 2739 [Include~~Pseudofunctor.Core.] 0.002 secs (0.004u,0.s)
Chars 2740 - 2760 [Include~~DualFunctor.] 0. secs (0.u,0.s)
Chars 2761 - 2793 [Include~~CategoryOfSections.Co...] 0.001 secs (0.u,0.s)
Chars 2794 - 2819 [Include~~DependentProduct.] 0. secs (0.004u,0.s)
Chars 2820 - 2835 [Include~~Yoneda.] 0.004 secs (0.004u,0.s)
Chars 2836 - 2859 [Include~~Structure.Core.] 0.004 secs (0.u,0.004s)
Chars 2860 - 2899 [Include~~FundamentalPreGroupoi...] 0. secs (0.u,0.s)
Chars 2900 - 2928 [Include~~HomotopyPreCategory.] 0. secs (0.u,0.s)
Chars 2930 - 2966 [Require~Export~categories.Nota...] 0.011 secs (0.u,0.012s)


==> anc/HoTT/theories/categories/categories.v <==
(** * Category Theory *)
(** To get all of the category theory library in scope with the proper qualified names, you should [Require Import categories.] or [Require Import HoTT.categories.] *)

(** First we give modules to all of the kinds of category theory constructions (corresponding to directories), so that we can refer to them as [Category.foo] or [Functor.foo] after [Require Import categories.] *)
(** ** Categories *)
Require Category.
(** ** Functors *)
Require Functor.
(** ** Natural Transformations *)
Require NaturalTransformation.
(** ** Functor Categories *)
Require FunctorCategory.
(** ** Groupoids *)
Require GroupoidCategory.
(** ** Discrete Categories *)
Require DiscreteCategory.
(** ** Indiscrete Categories *)
Require IndiscreteCategory.
(** ** Finite Discrete Categories (natural numbers as categories) *)
Require NatCategory.
(** ** Initial and Terminal Categories *)
Require InitialTerminalCategory.
(** ** The Category of Sets *)
Require SetCategory.
(** ** The Hom Functor *)
Require HomFunctor.
(** ** Profunctors *)
Require Profunctor.
(** ** The Category of Categories *)
Require Cat.
(** ** Laws about Functor Categories *)
Require ExponentialLaws.
(** ** Laws about Product Categories *)
Require ProductLaws.
(** ** Comma Categories *)
Require Comma.
(** ** Universal Properties and Universal Morphisms *)
Require UniversalProperties.
(** ** Kan Extensions *)
Require KanExtensions.
(** ** Adjunctions *)
Require Adjoint.
(** ** Limits *)
Require Limits.
(** ** Pseudofunctors *)
Require Pseudofunctor.
(** ** Duality as a Functor *)
Require DualFunctor.
(** ** The Grothendieck Construction *)
Require Grothendieck.
(** ** The Category of Sections of a Functor *)
Require CategoryOfSections.
(** ** The Dependent Product *)
Require DependentProduct.
(** ** The Yoneda Lemma *)
Require Yoneda.
(** ** The Structure Identity Principle *)
Require Structure.
(** ** Fundamental Pregroupoids *)
Require FundamentalPreGroupoidCategory.
(** ** Homotopy PreCategory *)
Require HomotopyPreCategory.

(* We bind the record structures for [PreCategory], [IsCategory], [IsStrictCategory], [Functor], and eventually [NaturalTransformation] at top level. *)
Include Category.Core.
Include Category.Strict.
Include Category.Univalent.
Include Functor.Core.
Include NaturalTransformation.Core.
Include FunctorCategory.Core.
Include GroupoidCategory.Core.
Include DiscreteCategory.Core.
Include IndiscreteCategory.Core.
Include NatCategory.Core.
Include InitialTerminalCategory.Core.
Include SetCategory.Core.
Include HomFunctor.
Include Profunctor.Core.
Include Cat.Core.
Include Comma.Core.
Include UniversalProperties.
Include KanExtensions.Core.
Include Adjoint.Core.
Include Limits.Core.
Include Pseudofunctor.Core.
Include DualFunctor.
Include CategoryOfSections.Core.
Include DependentProduct.
Include Yoneda.
Include Structure.Core.
Include FundamentalPreGroupoidCategory.
Include HomotopyPreCategory.

Require Export categories.Notations.

(** Some checks that should pass, if all of the importing went correctly. *)
(*Check PreCategory.
Check IsStrictCategory _.
Check Category.compose.
Check Category.sum.
Check Category.Sum.sum_compose.
Check Functor.sum.
Check Functor.Prod.unique.
Check (_ o _)%morphism.
Check (_ o _)%functor.*)


==> anc/HoTT/theories/hit/Circle.timing <==
Chars 87 - 149 [Require~Import~Overture~PathGr...] 0.798 secs (0.016u,0.308s)
Chars 150 - 240 [Require~Import~types.Paths~typ...] 0.441 secs (0.008u,0.172s)
Chars 241 - 269 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 270 - 299 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 300 - 336 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 374 - 395 [Module~Export~Circle.] 0. secs (0.u,0.s)
Chars 397 - 437 [Local~Inductive~S1~:~Set~:=~~~...] 0. secs (0.u,0.s)
Chars 439 - 464 [Polymorphic~Axiom~loop~:~base~...] 0. secs (0.u,0.s)
Chars 466 - 609 [Definition~S1_rect~(P~:~S1~->~...] 0.003 secs (0.004u,0.s)
Chars 611 - 727 [Polymorphic~Axiom~~~S1_rect_be...] 0.002 secs (0.004u,0.s)
Chars 729 - 740 [End~Circle.] 0. secs (0.u,0.s)
Chars 781 - 899 [Definition~S1_rectnd~(P~:~Type...] 0.002 secs (0.004u,0.s)
Chars 901 - 997 [Definition~S1_rectnd_beta_loop...] 0.001 secs (0.u,0.s)
Chars 998 - 1004 [Proof.] 0. secs (0.u,0.s)
Chars 1007 - 1024 [unfold~S1_rectnd.] 0. secs (0.u,0.s)
Chars 1027 - 1075 [refine~(cancelL~(transport_con...] 0.008 secs (0.008u,0.s)
Chars 1078 - 1136 [refine~((apD_const~(S1_rect~(f...] 0.026 secs (0.008u,0.016s)
Chars 1139 - 1183 [refine~(S1_rect_beta_loop~(fun...] 0.002 secs (0.u,0.s)
Chars 1184 - 1192 [Defined.] 0.014 secs (0.012u,0.s)
Chars 1299 - 1359 [Inductive~Pos~:~Type~:=~~~|~on...] 0.001 secs (0.004u,0.s)
Chars 1361 - 1513 [Definition~one_neq_succ_pos~(z...] 0.002 secs (0.u,0.s)
Chars 1515 - 1684 [Definition~succ_pos_injective~...] 0.002 secs (0.u,0.s)
Chars 1686 - 1761 [Inductive~Int~:~Type~:=~~~|~ne...] 0.001 secs (0.004u,0.s)
Chars 1763 - 1926 [Definition~neg_injective~{z~w~...] 0.002 secs (0.004u,0.s)
Chars 1928 - 2091 [Definition~pos_injective~{z~w~...] 0.002 secs (0.u,0.s)
Chars 2093 - 2259 [Definition~neg_neq_zero~{z~:~P...] 0.002 secs (0.u,0.s)
Chars 2261 - 2427 [Definition~pos_neq_zero~{z~:~P...] 0.002 secs (0.u,0.s)
Chars 2429 - 2597 [Definition~neg_neq_pos~{z~w~:~...] 0.002 secs (0.u,0.s)
Chars 2637 - 2672 [Global~Instance~hset_int~:~(Is...] 0. secs (0.u,0.s)
Chars 2673 - 2679 [Proof.] 0. secs (0.004u,0.s)
Chars 2682 - 2703 [apply~hset_decidable.] 0. secs (0.u,0.s)
Chars 2706 - 2733 [intros~[n|~|~n]~[m|~|~m].] 0.003 secs (0.u,0.004s)
Chars 2736 - 2805 [revert~m;~induction~n~as~[|~n~...] 0.004 secs (0.004u,0.s)
Chars 2808 - 2822 [exact~(inl~1).] 0.001 secs (0.u,0.s)
Chars 2825 - 2885 [exact~(inr~(fun~p~=>~one_neq_s...] 0.001 secs (0.004u,0.s)
Chars 2888 - 2963 [exact~(inr~(fun~p~=>~one_neq_s...] 0.003 secs (0.004u,0.s)
Chars 2966 - 2995 [destruct~(IHn~m)~as~[p|~np].] 0.003 secs (0.u,0.004s)
Chars 2998 - 3051 [exact~(inl~(ap~neg~(ap~succ_po...] 0.003 secs (0.004u,0.s)
Chars 3054 - 3128 [exact~(inr~(fun~p~=>~np~(ap~ne...] 0.003 secs (0.u,0.004s)
Chars 3131 - 3156 [exact~(inr~neg_neq_zero).] 0.001 secs (0.003u,0.s)
Chars 3159 - 3183 [exact~(inr~neg_neq_pos).] 0.001 secs (0.u,0.s)
Chars 3186 - 3228 [exact~(inr~(neg_neq_zero~o~sym...] 0.005 secs (0.u,0.004s)
Chars 3231 - 3245 [exact~(inl~1).] 0.001 secs (0.004u,0.s)
Chars 3248 - 3290 [exact~(inr~(pos_neq_zero~o~sym...] 0.005 secs (0.004u,0.s)
Chars 3293 - 3334 [exact~(inr~(neg_neq_pos~o~symm...] 0.005 secs (0.008u,0.s)
Chars 3337 - 3362 [exact~(inr~pos_neq_zero).] 0.001 secs (0.u,0.s)
Chars 3365 - 3434 [revert~m;~induction~n~as~[|~n~...] 0.005 secs (0.004u,0.s)
Chars 3437 - 3451 [exact~(inl~1).] 0.001 secs (0.u,0.s)
Chars 3454 - 3514 [exact~(inr~(fun~p~=>~one_neq_s...] 0.003 secs (0.u,0.s)
Chars 3517 - 3592 [exact~(inr~(fun~p~=>~one_neq_s...] 0.005 secs (0.004u,0.s)
Chars 3595 - 3624 [destruct~(IHn~m)~as~[p|~np].] 0.004 secs (0.u,0.004s)
Chars 3627 - 3680 [exact~(inl~(ap~pos~(ap~succ_po...] 0.005 secs (0.004u,0.s)
Chars 3683 - 3757 [exact~(inr~(fun~p~=>~np~(ap~po...] 0.005 secs (0.004u,0.s)
Chars 3758 - 3766 [Defined.] 0.02 secs (0.004u,0.012s)
Chars 3817 - 4000 [Definition~succ_int~(z~:~Int)~...] 0.001 secs (0.u,0.s)
Chars 4002 - 4185 [Definition~pred_int~(z~:~Int)~...] 0.001 secs (0.u,0.s)
Chars 4187 - 4282 [Global~Instance~isequiv_succ_i...] 0.001 secs (0.u,0.s)
Chars 4283 - 4289 [Proof.] 0. secs (0.u,0.s)
Chars 4292 - 4328 [intros~[[|~n]|~|~[|~n]];~refle...] 0.003 secs (0.004u,0.s)
Chars 4331 - 4367 [intros~[[|~n]|~|~[|~n]];~refle...] 0.003 secs (0.u,0.s)
Chars 4368 - 4376 [Defined.] 0.002 secs (0.u,0.s)
Chars 4414 - 4439 [Section~AssumeUnivalence.] 0. secs (0.004u,0.s)
Chars 4440 - 4472 [Context~~`{Univalence}~`{Funex...] 0.001 secs (0.u,0.s)
Chars 4474 - 4555 [Definition~S1_code~:~S1~->~Typ...] 0.002 secs (0.u,0.s)
Chars 4634 - 4720 [Definition~transport_S1_code_l...] 0.001 secs (0.u,0.s)
Chars 4721 - 4727 [Proof.] 0. secs (0.u,0.s)
Chars 4730 - 4782 [refine~(transport_compose~idma...] 0.006 secs (0.u,0.s)
Chars 4785 - 4829 [unfold~S1_code;~rewrite~S1_rec...] 0.023 secs (0.016u,0.004s)
Chars 4832 - 4862 [apply~transport_path_universe....] 0.004 secs (0.u,0.004s)
Chars 4863 - 4871 [Defined.] 0.009 secs (0.008u,0.004s)
Chars 4873 - 4961 [Definition~transport_S1_code_l...] 0.002 secs (0.u,0.s)
Chars 4962 - 4968 [Proof.] 0. secs (0.u,0.s)
Chars 4971 - 5024 [refine~(transport_compose~idma...] 0.007 secs (0.004u,0.004s)
Chars 5027 - 5040 [rewrite~ap_V.] 0.006 secs (0.004u,0.s)
Chars 5043 - 5087 [unfold~S1_code;~rewrite~S1_rec...] 0.029 secs (0.024u,0.004s)
Chars 5090 - 5128 [rewrite~<-~(path_universe_V~su...] 0.042 secs (0.028u,0.012s)
Chars 5131 - 5161 [apply~transport_path_universe....] 0.013 secs (0.004u,0.008s)
Chars 5162 - 5170 [Defined.] 0.018 secs (0.008u,0.008s)
Chars 5202 - 5279 [Definition~S1_encode~(x~:~S1)~...] 0.003 secs (0.004u,0.s)
Chars 5314 - 5466 [Fixpoint~loopexp~{A~:~Type}~{x...] 0.002 secs (0.004u,0.s)
Chars 5468 - 5632 [Definition~looptothe~(z~:~Int)...] 0.002 secs (0.003u,0.s)
Chars 5634 - 5688 [Definition~S1_decode~(x~:~S1)~...] 0.001 secs (0.u,0.s)
Chars 5689 - 5695 [Proof.] 0. secs (0.u,0.s)
Chars 5698 - 5770 [revert~x;~refine~(S1_rect~(fun...] 0.002 secs (0.u,0.s)
Chars 5773 - 5813 [apply~path_forall;~intros~z;~s...] 0.003 secs (0.u,0.s)
Chars 5816 - 5851 [refine~(transport_arrow~_~_~_~...] 0.005 secs (0.004u,0.s)
Chars 5854 - 5892 [refine~(transport_paths_r~loop...] 0.007 secs (0.008u,0.s)
Chars 5895 - 5927 [rewrite~transport_S1_code_loop...] 0.007 secs (0.008u,0.s)
Chars 5930 - 5967 [destruct~z~as~[[|~n]|~|~[|~n]]...] 0.012 secs (0.012u,0.s)
Chars 5970 - 5991 [by~apply~concat_pV_p.] 0.003 secs (0.004u,0.s)
Chars 5994 - 6015 [by~apply~concat_pV_p.] 0.005 secs (0.008u,0.s)
Chars 6018 - 6037 [by~apply~concat_Vp.] 0.002 secs (0.u,0.s)
Chars 6040 - 6059 [by~apply~concat_1p.] 0.001 secs (0.004u,0.s)
Chars 6062 - 6074 [reflexivity.] 0.002 secs (0.u,0.s)
Chars 6075 - 6083 [Defined.] 0.013 secs (0.008u,0.008s)
Chars 6254 - 6330 [Definition~S1_encode_looptothe...] 0.001 secs (0.u,0.s)
Chars 6331 - 6337 [Proof.] 0. secs (0.u,0.s)
Chars 6340 - 6382 [destruct~z~as~[n|~|~n];~unfold...] 0.001 secs (0.u,0.s)
Chars 6385 - 6409 [induction~n;~simpl~in~*.] 0.002 secs (0.u,0.004s)
Chars 6412 - 6452 [refine~(moveR_transport_V~_~lo...] 0.002 secs (0.u,0.004s)
Chars 6455 - 6497 [by~apply~symmetry,~transport_S...] 0.003 secs (0.u,0.004s)
Chars 6500 - 6521 [rewrite~transport_pp.] 0.007 secs (0.u,0.004s)
Chars 6524 - 6564 [refine~(moveR_transport_V~_~lo...] 0.005 secs (0.u,0.004s)
Chars 6567 - 6608 [refine~(_~@~(transport_S1_code...] 0.007 secs (0.008u,0.s)
Chars 6611 - 6622 [assumption.] 0. secs (0.004u,0.s)
Chars 6625 - 6637 [reflexivity.] 0. secs (0.u,0.s)
Chars 6640 - 6664 [induction~n;~simpl~in~*.] 0.003 secs (0.u,0.s)
Chars 6667 - 6699 [by~apply~transport_S1_code_loo...] 0.001 secs (0.u,0.s)
Chars 6702 - 6723 [rewrite~transport_pp.] 0.006 secs (0.u,0.004s)
Chars 6726 - 6766 [refine~(moveR_transport_p~_~lo...] 0.004 secs (0.004u,0.s)
Chars 6769 - 6811 [refine~(_~@~(transport_S1_code...] 0.007 secs (0.004u,0.s)
Chars 6814 - 6825 [assumption.] 0. secs (0.u,0.s)
Chars 6826 - 6834 [Defined.] 0.026 secs (0.012u,0.012s)
Chars 6867 - 6927 [Definition~S1_encode_isequiv~(...] 0.001 secs (0.u,0.s)
Chars 6928 - 6934 [Proof.] 0. secs (0.u,0.s)
Chars 6937 - 6997 [refine~(isequiv_adjointify~(S1...] 0.004 secs (0.004u,0.s)
Chars 7076 - 7165 [refine~~(S1_rect~(fun~x~=>~Sec...] 0.007 secs (0.008u,0.s)
Chars 7231 - 7279 [by~apply~path_forall;~intros~z...] 0.013 secs (0.008u,0.004s)
Chars 7335 - 7358 [intros~();~reflexivity.] 0.006 secs (0.008u,0.s)
Chars 7359 - 7367 [Defined.] 0.016 secs (0.012u,0.003s)
Chars 7369 - 7483 [Definition~equiv_loopS1_int~:~...] 0.004 secs (0.u,0.s)
Chars 7485 - 7506 [End~AssumeUnivalence.] 0.033 secs (0.024u,0.008s)


==> anc/HoTT/theories/hit/Circle.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * Theorems about the circle [S¹]. *)

Require Import Overture PathGroupoids Equivalences Trunc HSet.
Require Import types.Paths types.Forall types.Arrow types.Universe types.Empty types.Unit.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(* ** Definition of the circle. *)

Module Export Circle.

Local Inductive S1 : Set :=
| base : S1.

Axiom loop : base = base.

Definition S1_rect (P : S1 -> Type) (b : P base) (l : loop # b = b)
  : forall (x:S1), P x
  := fun x => match x with base => fun _ => b end l.

Axiom S1_rect_beta_loop
  : forall (P : S1 -> Type) (b : P base) (l : loop # b = b),
  apD (S1_rect P b l) loop = l.

End Circle.

(* ** The non-dependent eliminator *)

Definition S1_rectnd (P : Type) (b : P) (l : b = b)
  : S1 -> P
  := S1_rect (fun _ => P) b (transport_const _ _ @ l).

Definition S1_rectnd_beta_loop (P : Type) (b : P) (l : b = b)
  : ap (S1_rectnd P b l) loop = l.
Proof.
  unfold S1_rectnd.
  refine (cancelL (transport_const loop b) _ _ _).
  refine ((apD_const (S1_rect (fun _ => P) b _) loop)^ @ _).
  refine (S1_rect_beta_loop (fun _ => P) _ _).
Defined.

(* ** The loop space of the circle is the Integers. *)

(* First we define the appropriate integers. *)

Inductive Pos : Type :=
| one : Pos
| succ_pos : Pos -> Pos.

Definition one_neq_succ_pos (z : Pos) : ~ (one = succ_pos z)
  := fun p => transport (fun s => match s with one => Unit | succ_pos t => Empty end) p tt.

Definition succ_pos_injective {z w : Pos} (p : succ_pos z = succ_pos w) : z = w
  := transport (fun s => z = (match s with one => w | succ_pos a => a end)) p (idpath z).

Inductive Int : Type :=
| neg : Pos -> Int
| zero : Int
| pos : Pos -> Int.

Definition neg_injective {z w : Pos} (p : neg z = neg w) : z = w
  := transport (fun s => z = (match s with neg a => a | zero => w | pos a => w end)) p (idpath z).

Definition pos_injective {z w : Pos} (p : pos z = pos w) : z = w
  := transport (fun s => z = (match s with neg a => w | zero => w | pos a => a end)) p (idpath z).

Definition neg_neq_zero {z : Pos} : ~ (neg z = zero)
  := fun p => transport (fun s => match s with neg a => z = a | zero => Empty | pos _ => Empty end) p (idpath z).

Definition pos_neq_zero {z : Pos} : ~ (pos z = zero)
  := fun p => transport (fun s => match s with pos a => z = a | zero => Empty | neg _ => Empty end) p (idpath z).

Definition neg_neq_pos {z w : Pos} : ~ (neg z = pos w)
  := fun p => transport (fun s => match s with neg a => z = a | zero => Empty | pos _ => Empty end) p (idpath z).

(* And prove that they are a set. *)

Instance hset_int : IsHSet Int | 0.
Proof.
  apply hset_decidable.
  intros [n | | n] [m | | m].
  revert m; induction n as [|n IHn]; intros m; induction m as [|m IHm].
  exact (inl 1).
  exact (inr (fun p => one_neq_succ_pos _ (neg_injective p))).
  exact (inr (fun p => one_neq_succ_pos _ (symmetry _ _ (neg_injective p)))).
  destruct (IHn m) as [p | np].
  exact (inl (ap neg (ap succ_pos (neg_injective p)))).
  exact (inr (fun p => np (ap neg (succ_pos_injective (neg_injective p))))).
  exact (inr neg_neq_zero).
  exact (inr neg_neq_pos).
  exact (inr (neg_neq_zero o symmetry _ _)).
  exact (inl 1).
  exact (inr (pos_neq_zero o symmetry _ _)).
  exact (inr (neg_neq_pos o symmetry _ _)).
  exact (inr pos_neq_zero).
  revert m; induction n as [|n IHn]; intros m; induction m as [|m IHm].
  exact (inl 1).
  exact (inr (fun p => one_neq_succ_pos _ (pos_injective p))).
  exact (inr (fun p => one_neq_succ_pos _ (symmetry _ _ (pos_injective p)))).
  destruct (IHn m) as [p | np].
  exact (inl (ap pos (ap succ_pos (pos_injective p)))).
  exact (inr (fun p => np (ap pos (succ_pos_injective (pos_injective p))))).
Defined.

(* Successor is an autoequivalence of [Int]. *)

Definition succ_int (z : Int) : Int
  := match z with
       | neg (succ_pos n) => neg n
       | neg one => zero
       | zero => pos one
       | pos n => pos (succ_pos n)
     end.

Definition pred_int (z : Int) : Int
  := match z with
       | neg n => neg (succ_pos n)
       | zero => neg one
       | pos one => zero
       | pos (succ_pos n) => pos n
     end.

Instance isequiv_succ_int : IsEquiv succ_int | 0
  := isequiv_adjointify succ_int pred_int _ _.
Proof.
  intros [[|n] | | [|n]]; reflexivity.
  intros [[|n] | | [|n]]; reflexivity.
Defined.

(* Now we do the encode/decode. *)

Section AssumeUnivalence.
Context `{Univalence} `{Funext}.

Definition S1_code : S1 -> Type
  := S1_rectnd Type Int (path_universe succ_int).

(* Transporting in the codes fibration is the successor autoequivalence. *)

Definition transport_S1_code_loop (z : Int)
  : transport S1_code loop z = succ_int z.
Proof.
  refine (transport_compose idmap S1_code loop z @ _).
  unfold S1_code; rewrite S1_rectnd_beta_loop.
  apply transport_path_universe.
Defined.

Definition transport_S1_code_loopV (z : Int)
  : transport S1_code loop^ z = pred_int z.
Proof.
  refine (transport_compose idmap S1_code loop^ z @ _).
  rewrite ap_V.
  unfold S1_code; rewrite S1_rectnd_beta_loop.
  rewrite <- (path_universe_V succ_int).
  apply transport_path_universe.
Defined.

(* Encode by transporting *)

Definition S1_encode (x:S1) : (base = x) -> S1_code x
  := fun p => p # zero.

(* Decode by iterating loop. *)

Fixpoint loopexp {A : Type} {x : A} (p : x = x) (n : Pos) : (x = x)
  := match n with
       | one => p
       | succ_pos n => loopexp p n @ p
     end.

Definition looptothe (z : Int) : (base = base)
  := match z with
       | neg n => loopexp (loop^) n
       | zero => 1
       | pos n => loopexp (loop) n
     end.

Definition S1_decode (x:S1) : S1_code x -> (base = x).
Proof.
  revert x; refine (S1_rect (fun x => S1_code x -> base = x) looptothe _).
  apply path_forall; intros z; simpl in z.
  refine (transport_arrow _ _ _ @ _).
  refine (transport_paths_r loop _ @ _).
  rewrite transport_S1_code_loopV.
  destruct z as [[|n] | | [|n]]; simpl.
  by apply concat_pV_p.
  by apply concat_pV_p.
  by apply concat_Vp.
  by apply concat_1p.
  reflexivity.
Defined.

(* The nontrivial part of the proof that decode and encode are equivalences is showing that decoding followed by encoding is the identity on the fibers over [base]. *)

Definition S1_encode_looptothe (z:Int)
  : S1_encode base (looptothe z) = z.
Proof.
  destruct z as [n | | n]; unfold S1_encode.
  induction n; simpl in *.
  refine (moveR_transport_V _ loop _ _ _).
  by apply symmetry, transport_S1_code_loop.
  rewrite transport_pp.
  refine (moveR_transport_V _ loop _ _ _).
  refine (_ @ (transport_S1_code_loop _)^).
  assumption.
  reflexivity.
  induction n; simpl in *.
  by apply transport_S1_code_loop.
  rewrite transport_pp.
  refine (moveR_transport_p _ loop _ _ _).
  refine (_ @ (transport_S1_code_loopV _)^).
  assumption.
Defined.

(* Now we put it together. *)

Definition S1_encode_isequiv (x:S1) : IsEquiv (S1_encode x).
Proof.
  refine (isequiv_adjointify (S1_encode x) (S1_decode x) _ _).
  (* Here we induct on [x:S1].  We just did the case when [x] is [base]. *)
  refine (S1_rect (fun x => Sect (S1_decode x) (S1_encode x))
    S1_encode_looptothe _ _).
  (* What remains is easy since [Int] is known to be a set. *)
  by apply path_forall; intros z; apply set_path2.
  (* The other side is trivial by path induction. *)
  intros []; reflexivity.
Defined.

Definition equiv_loopS1_int : (base = base) <~> Int
  := BuildEquiv _ _ (S1_encode base) (S1_encode_isequiv base).

End AssumeUnivalence.


==> anc/HoTT/theories/hit/Connectedness.timing <==
Chars 68 - 158 [Require~Import~Overture~PathGr...] 0.829 secs (0.04u,0.556s)
Chars 159 - 249 [Require~Import~types.Forall~ty...] 0.252 secs (0.u,0.2s)
Chars 250 - 279 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 280 - 308 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 1760 - 1922 [Class~IsConnected~(n~:~trunc_i...] 0.005 secs (0.004u,0.s)
Chars 1924 - 2025 [Definition~iscontr_truncation_...] 0.001 secs (0.u,0.004s)
Chars 2026 - 2032 [Proof.] 0. secs (0.u,0.s)
Chars 2035 - 2104 [set~(nh~:=~isconnected_elim~(T...] 0.003 secs (0.u,0.s)
Chars 2107 - 2122 [exists~nh~.1.] 0.003 secs (0.u,0.004s)
Chars 2125 - 2147 [apply~Truncation_rect.] 0.004 secs (0.u,0.003s)
Chars 2148 - 2165 [apply~trunc_succ.] 0.005 secs (0.003u,0.004s)
Chars 2168 - 2200 [intros;~apply~symmetry,~nh~.2....] 0.012 secs (0.u,0.012s)
Chars 2201 - 2209 [Defined.] 0.006 secs (0.004u,0.004s)
Chars 2211 - 2324 [Global~Instance~isconnected_fr...] 0.001 secs (0.u,0.s)
Chars 2325 - 2331 [Proof.] 0. secs (0.004u,0.s)
Chars 2334 - 2347 [intros~C~?~f.] 0. secs (0.u,0.s)
Chars 2350 - 2387 [set~(ff~:=~Truncation_rect_non...] 0.002 secs (0.u,0.s)
Chars 2390 - 2413 [exists~(ff~(center~_)).] 0.003 secs (0.u,0.s)
Chars 2416 - 2425 [intros~a.] 0. secs (0.u,0.s)
Chars 2426 - 2478 [apply~symmetry,~(ap~ff~(contr~...] 0.01 secs (0.008u,0.s)
Chars 2479 - 2487 [Defined.] 0.003 secs (0.u,0.s)
Chars 2822 - 2964 [Class~IsConnMap~(n~:~trunc_ind...] 0.005 secs (0.004u,0.s)
Chars 3193 - 3384 [Definition~conn_map_elim~{n~:~...] 0.002 secs (0.004u,0.s)
Chars 3385 - 3391 [Proof.] 0. secs (0.u,0.s)
Chars 3394 - 3403 [intros~b.] 0. secs (0.u,0.s)
Chars 3406 - 3429 [apply~isconnected_elim.] 0.005 secs (0.004u,0.s)
Chars 3434 - 3443 [apply~HP.] 0. secs (0.u,0.s)
Chars 3448 - 3469 [instantiate~(~1~:=~b~).] 0. secs (0.u,0.s)
Chars 3470 - 3483 [intros~(a,~p).] 0.002 secs (0.u,0.004s)
Chars 3488 - 3516 [exact~(transport~P~p~(d~a)).] 0.001 secs (0.u,0.s)
Chars 3517 - 3525 [Defined.] 0.003 secs (0.004u,0.s)
Chars 3527 - 3746 [Definition~conn_map_comp~{n~:~...] 0.005 secs (0.004u,0.004s)
Chars 3747 - 3753 [Proof.] 0. secs (0.u,0.s)
Chars 3756 - 3765 [intros~a.] 0. secs (0.u,0.s)
Chars 3766 - 3787 [unfold~conn_map_elim.] 0. secs (0.u,0.s)
Chars 3790 - 3885 [set~~(fibermap~:=~~~fun~a0p~:~...] 0.006 secs (0.007u,0.s)
Chars 3888 - 3944 [destruct~(isconnected_elim~(P~...] 0.02 secs (0.008u,0.012s)
Chars 3947 - 3982 [change~(d~a)~with~(fibermap~(a...] 0.001 secs (0.u,0.s)
Chars 3985 - 4002 [apply~inverse,~e.] 0.002 secs (0.u,0.s)
Chars 4003 - 4011 [Defined.] 0.007 secs (0.004u,0.s)
Chars 4356 - 4375 [Section~Extensions.] 0. secs (0.004u,0.s)
Chars 4377 - 4409 [Context~~`{Funext}~`{Univalenc...] 0.001 secs (0.u,0.s)
Chars 4888 - 5039 [Definition~ExtensionAlong~{A~B...] 0.001 secs (0.u,0.s)
Chars 5041 - 5299 [Definition~path_extension~{A~B...] 0.008 secs (0.u,0.008s)
Chars 5300 - 5306 [Proof.] 0. secs (0.u,0.s)
Chars 5416 - 5461 [apply~(compose~(path_sigma_unc...] 0.026 secs (0.004u,0.02s)
Chars 5464 - 5519 [apply~(functor_sigma~(path_for...] 0.058 secs (0.036u,0.024s)
Chars 5520 - 5529 [intros~p.] 0. secs (0.u,0.s)
Chars 5532 - 5566 [apply~(compose~(path_forall~_~...] 0.09 secs (0.04u,0.052s)
Chars 5567 - 5590 [unfold~pointwise_paths.] 0.001 secs (0.u,0.004s)
Chars 5593 - 5622 [apply~(functor_forall~idmap).] 0.048 secs (0.02u,0.028s)
Chars 5623 - 5632 [intros~x.] 0. secs (0.u,0.s)
Chars 5635 - 5696 [apply~(compose~(B:=(p~(f~x))~^...] 0.092 secs (0.04u,0.052s)
Chars 5701 - 5714 [apply~concat.] 0.042 secs (0.028u,0.012s)
Chars 5719 - 5776 [path_via~((apD10~(path_forall~...] 0.451 secs (0.376u,0.076s)
Chars 5781 - 5976 [assert~~(forall~p~:~ext~.1~=~e...] 0.01 secs (0.008u,0.s)
Chars 5983 - 6031 [destruct~ext~as~(g,~gd),~ext'~...] 0.221 secs (0.212u,0.008s)
Chars 6038 - 6066 [intros~q;~destruct~q;~simpl.] 0.035 secs (0.036u,0.s)
Chars 6073 - 6098 [apply~inverse,~concat_1p.] 0.005 secs (0.004u,0.s)
Chars 6103 - 6126 [apply~transp_extension.] 0.019 secs (0.016u,0.s)
Chars 6131 - 6169 [apply~whiskerR,~ap,~apD10_path...] 0.067 secs (0.064u,0.s)
Chars 6172 - 6205 [apply~(compose~(moveR_Vp~_~_~_...] 0.061 secs (0.056u,0.003s)
Chars 6208 - 6241 [apply~(compose~(moveL_pM~_~_~_...] 0.062 secs (0.06u,0.s)
Chars 6244 - 6258 [exact~inverse.] 0.035 secs (0.032u,0.s)
Chars 6259 - 6267 [Defined.] 0.133 secs (0.124u,0.004s)
Chars 6269 - 6454 [Global~Instance~isequiv_path_e...] 0.007 secs (0.u,0.s)
Chars 6455 - 6461 [Proof.] 0. secs (0.u,0.s)
Chars 6464 - 6487 [apply~@isequiv_compose.] 0.597 secs (0.58u,0.016s)
Chars 6492 - 6521 [2:~apply~@isequiv_path_sigma.] 0.011 secs (0.008u,0.s)
Chars 6524 - 6553 [apply~@isequiv_functor_sigma.] 0.576 secs (0.568u,0.008s)
Chars 6558 - 6585 [apply~@isequiv_path_forall.] 0.005 secs (0.008u,0.s)
Chars 6588 - 6597 [intros~a.] 0.005 secs (0.004u,0.s)
Chars 6598 - 6621 [apply~@isequiv_compose.] 0.575 secs (0.568u,0.004s)
Chars 6626 - 6656 [2:~apply~@isequiv_path_forall....] 0.028 secs (0.028u,0.s)
Chars 6659 - 6693 [apply~(@isequiv_functor_forall...] 0.58 secs (0.572u,0.004s)
Chars 6698 - 6718 [apply~isequiv_idmap.] 0. secs (0.u,0.s)
Chars 6721 - 6730 [intros~x.] 0.003 secs (0.u,0.s)
Chars 6731 - 6754 [apply~@isequiv_compose.] 0.526 secs (0.52u,0.003s)
Chars 6757 - 6780 [apply~@isequiv_compose.] 0.148 secs (0.148u,0.s)
Chars 6785 - 6808 [apply~@isequiv_compose.] 0.092 secs (0.092u,0.s)
Chars 6815 - 6842 [apply~isequiv_path_inverse.] 0.026 secs (0.024u,0.s)
Chars 6849 - 6872 [apply~isequiv_moveL_pM.] 0.019 secs (0.016u,0.s)
Chars 6877 - 6900 [apply~isequiv_moveR_Vp.] 0.019 secs (0.02u,0.s)
Chars 6903 - 6926 [apply~isequiv_concat_l.] 0.305 secs (0.304u,0.004s)
Chars 6927 - 6931 [Qed.] 0.53 secs (0.524u,0.004s)
Chars 7058 - 7255 [Lemma~extension_conn_map_elim~...] 0.001 secs (0.u,0.s)
Chars 7256 - 7262 [Proof.] 0. secs (0.u,0.s)
Chars 7265 - 7294 [exists~(conn_map_elim~f~P~d).] 0.003 secs (0.004u,0.s)
Chars 7297 - 7317 [apply~conn_map_comp.] 0.001 secs (0.004u,0.s)
Chars 7318 - 7326 [Defined.] 0.002 secs (0.u,0.s)
Chars 7328 - 7546 [Lemma~allpath_extension_conn_m...] 0.002 secs (0.u,0.s)
Chars 7547 - 7553 [Proof.] 0. secs (0.u,0.s)
Chars 7556 - 7577 [apply~path_extension.] 0.002 secs (0.003u,0.s)
Chars 7580 - 7637 [apply~(extension_conn_map_elim...] 0.005 secs (0.004u,0.s)
Chars 7640 - 7649 [intros~b.] 0. secs (0.u,0.s)
Chars 7650 - 7667 [apply~trunc_succ.] 0.003 secs (0.004u,0.s)
Chars 7668 - 7676 [Defined.] 0.008 secs (0.008u,0.s)
Chars 8000 - 8223 [Lemma~conn_map_from_extension_...] 0.001 secs (0.u,0.s)
Chars 8224 - 8230 [Proof.] 0. secs (0.u,0.s)
Chars 8233 - 8251 [intros~Hf~b~X~?~d.] 0. secs (0.u,0.s)
Chars 8254 - 8293 [set~(P~:=~fun~b'~:~B~=>~b'~=~b...] 0. secs (0.u,0.s)
Chars 8296 - 8365 [assert~(forall~b',~IsTrunc~n~(...] 0.004 secs (0.004u,0.s)
Chars 8368 - 8449 [set~(dP~:=~(fun~(a~:~A)~(p~:~f...] 0.001 secs (0.003u,0.s)
Chars 8452 - 8473 [set~(e~:=~Hf~P~_~dP).] 0.002 secs (0.u,0.s)
Chars 8476 - 8494 [exists~(e~.1~b~1).] 0.002 secs (0.004u,0.s)
Chars 8497 - 8510 [intros~(a,~p).] 0.009 secs (0.012u,0.s)
Chars 8511 - 8526 [apply~symmetry.] 0.004 secs (0.003u,0.s)
Chars 8527 - 8551 [path_via~(e~.1~(f~a)~p).] 0.031 secs (0.028u,0.s)
Chars 8556 - 8582 [2:~exact~(ap10~(e~.2~a)~p).] 0.005 secs (0.u,0.s)
Chars 8694 - 8756 [set~(e1~:=~fun~bb~:~{b'~:~B~&~...] 0.003 secs (0.004u,0.s)
Chars 8759 - 8792 [change~(e~.1~b~1)~with~(e1~(b;...] 0.001 secs (0.u,0.s)
Chars 8795 - 8835 [change~(e~.1~(f~a)~p)~with~(e1...] 0.001 secs (0.u,0.s)
Chars 8838 - 8847 [apply~ap.] 0.002 secs (0.u,0.s)
Chars 8848 - 8875 [apply~path_sigma~with~p~^.] 0.003 secs (0.u,0.s)
Chars 8876 - 8882 [simpl.] 0. secs (0.u,0.s)
Chars 8885 - 8920 [refine~(transport_paths_l~_~_~...] 0.007 secs (0.008u,0.s)
Chars 8921 - 8932 [hott_simpl.] 0.278 secs (0.276u,0.s)
Chars 8933 - 8941 [Defined.] 0.013 secs (0.012u,0.s)
Chars 9451 - 9679 [Lemma~istrunc_extension_along_...] 0.009 secs (0.004u,0.s)
Chars 9680 - 9686 [Proof.] 0. secs (0.u,0.s)
Chars 9689 - 9703 [revert~P~HP~d.] 0. secs (0.u,0.s)
Chars 9704 - 9757 [induction~m~as~[|~m'~IH];~intr...] 0.002 secs (0.u,0.s)
Chars 9777 - 9816 [exists~(extension_conn_map_eli...] 0.003 secs (0.u,0.s)
Chars 9819 - 9828 [intros~y.] 0. secs (0.u,0.s)
Chars 9829 - 9885 [apply~(allpath_extension_conn_...] 0.002 secs (0.u,0.s)
Chars 9905 - 9917 [intros~e~e'.] 0. secs (0.u,0.s)
Chars 9918 - 9961 [refine~(trunc_equiv~(path_exte...] 0.029 secs (0.028u,0.s)
Chars 10092 - 10100 [Defined.] 0.017 secs (0.02u,0.s)
Chars 10245 - 10385 [Global~Instance~conn_pointed_t...] 0.001 secs (0.u,0.s)
Chars 10386 - 10392 [Proof.] 0. secs (0.u,0.s)
Chars 10395 - 10409 [intros~C~HC~f.] 0. secs (0.u,0.s)
Chars 10410 - 10424 [exists~(f~a0).] 0. secs (0.u,0.s)
Chars 10491 - 10528 [apply~(conn_map_elim~(unit_nam...] 0.001 secs (0.u,0.s)
Chars 10533 - 10552 [intros~b;~apply~HC.] 0. secs (0.u,0.s)
Chars 10555 - 10574 [apply~(fun~_~=>~1).] 0. secs (0.u,0.s)
Chars 10575 - 10583 [Defined.] 0.002 secs (0.u,0.s)
Chars 10585 - 10733 [Global~Instance~conn_point_inc...] 0.001 secs (0.003u,0.s)
Chars 10734 - 10740 [Proof.] 0. secs (0.u,0.s)
Chars 10743 - 10778 [apply~conn_map_from_extension_...] 0.001 secs (0.u,0.s)
Chars 10781 - 10792 [intros~P~?.] 0. secs (0.u,0.s)
Chars 10793 - 10839 [set~(PP~:=~fun~a~=>~BuildTrunc...] 0.001 secs (0.u,0.s)
Chars 10842 - 10930 [pose~proof~~(@isconnected_elim...] 0.003 secs (0.004u,0.s)
Chars 10933 - 10960 [destruct~QQ~as~((Q0,~HQ),~e).] 0.003 secs (0.003u,0.s)
Chars 10963 - 11028 [pose~proof~(fun~a~=>~ap~(trunc...] 0.001 secs (0.004u,0.s)
Chars 11029 - 11040 [clear~HQ~e.] 0. secs (0.u,0.s)
Chars 11043 - 11052 [intros~d.] 0. secs (0.u,0.s)
Chars 11053 - 11070 [set~(d0~:=~d~tt).] 0. secs (0.u,0.s)
Chars 11073 - 11130 [exists~(fun~a~=>~transport~idm...] 0.002 secs (0.004u,0.s)
Chars 11133 - 11143 [intros~().] 0.002 secs (0.004u,0.s)
Chars 11144 - 11186 [change~(d~tt)~with~(transport~...] 0. secs (0.u,0.s)
Chars 11189 - 11215 [apply~ap10,~ap,~concat_pV.] 0.006 secs (0.003u,0.s)
Chars 11216 - 11224 [Defined.] 0.018 secs (0.016u,0.s)
Chars 11288 - 11303 [End~Extensions.] 0.069 secs (0.068u,0.s)
Chars 11305 - 11329 [Section~Wedge_Incl_Conn.] 0. secs (0.u,0.s)
Chars 11958 - 12273 [Context~~`{Funext}~`{Univalenc...] 0.002 secs (0.u,0.s)
Chars 12275 - 12444 [Corollary~isconn_wedge_incl~:~...] 0.003 secs (0.003u,0.s)
Chars 12445 - 12451 [Proof.] 0. secs (0.u,0.s)
Chars 12454 - 12637 [assert~~(ExtensionAlong~(unit_...] 0.002 secs (0.004u,0.s)
Chars 12642 - 12683 [apply~(extension_conn_map_elim...] 0.002 secs (0.u,0.s)
Chars 12690 - 12717 [apply~(conn_point_incl~a0).] 0.004 secs (0.004u,0.s)
Chars 12722 - 12731 [intros~a.] 0. secs (0.u,0.s)
Chars 12736 - 12782 [apply~(istrunc_extension_along...] 0.002 secs (0.003u,0.s)
Chars 12789 - 12816 [apply~(conn_point_incl~b0).] 0.004 secs (0.004u,0.s)
Chars 12821 - 12830 [apply~HP.] 0. secs (0.u,0.s)
Chars 12833 - 12882 [destruct~goal_as_extension~as~...] 0.012 secs (0.012u,0.s)
Chars 12885 - 12938 [pose~proof~(name_ea_eab~tt)~as...] 0.001 secs (0.u,0.s)
Chars 12941 - 12975 [exists~(fun~a~=>~projT1~(f_eb~...] 0.006 secs (0.004u,0.s)
Chars 12978 - 13017 [exists~(fun~b~=>~apD10~ea_eab~...] 0.018 secs (0.016u,0.s)
Chars 13020 - 13057 [exists~(fun~a~=>~projT2~(f_eb~...] 0.015 secs (0.016u,0.s)
Chars 13144 - 13159 [apply~moveL_Mp.] 0.01 secs (0.012u,0.s)
Chars 13162 - 13202 [apply~(concatR~(apD10~ea_eab~....] 0.094 secs (0.096u,0.s)
Chars 13205 - 13228 [set~(ea~:=~ea_eab~..1).] 0.01 secs (0.012u,0.s)
Chars 13229 - 13250 [generalize~ea;~simpl.] 0.017 secs (0.016u,0.s)
Chars 13251 - 13267 [clear~ea_eab~ea.] 0. secs (0.u,0.s)
Chars 13268 - 13275 [intros.] 0.001 secs (0.u,0.s)
Chars 13278 - 13302 [rewrite~transport_arrow.] 0.03 secs (0.032u,0.s)
Chars 13303 - 13327 [rewrite~transport_const.] 0.045 secs (0.04u,0.003s)
Chars 13328 - 13355 [rewrite~transport_paths_Fl.] 0.029 secs (0.028u,0.s)
Chars 13358 - 13366 [exact~1.] 0.013 secs (0.008u,0.s)
Chars 13367 - 13371 [Qed.] 0.091 secs (0.084u,0.s)
Chars 13450 - 13522 [Definition~wedge_incl_elim~:~f...] 0.023 secs (0.02u,0.s)
Chars 13524 - 13621 [Definition~wedge_incl_comp1~:~...] 0.067 secs (0.064u,0.s)
Chars 13623 - 13722 [Definition~wedge_incl_comp2~:~...] 0.134 secs (0.132u,0.s)
Chars 13724 - 13838 [Definition~wedge_incl_comp3~:~...] 0.186 secs (0.18u,0.004s)
Chars 13840 - 13860 [End~Wedge_Incl_Conn.] 0.033 secs (0.032u,0.s)
Chars 13862 - 14254 [Definition~wedge_incl_elim_unc...] 0.003 secs (0.004u,0.s)
Chars 14255 - 14261 [Proof.] 0. secs (0.u,0.s)
Chars 14264 - 14300 [destruct~fs~as~(f_a0,~(f_b0,~f...] 0.004 secs (0.003u,0.s)
Chars 14303 - 14345 [refine~(wedge_incl_elim~_~_~_~...] 0.012 secs (0.012u,0.s)
Chars 14346 - 14354 [Defined.] 0.018 secs (0.02u,0.s)


==> anc/HoTT/theories/hit/Connectedness.v <==
(* -*- mode: coq; mode: visual-line -*-  *)
(** * Connectedness *)

Require Import Overture PathGroupoids Fibrations Equivalences Trunc TruncType Truncations.
Require Import types.Forall types.Sigma types.Paths types.Unit types.Arrow types.Universe.
Local Open Scope equiv_scope.
Local Open Scope path_scope.

(** ** Connectedness *)

(** There is a slight controversy of indexing for connectedness — in particular, how the indexing for maps shoud relate to the indexing for types.  One may reasonably take the connectedness of a map to correspond either to that of its *fibers*, or of its *cofiber*; these differ by 1.  The traditional topological indexing uses the cofiber.  We use the fiber, as does Lurie in [HTT]; but we choose to agree with the traditional indexing on types, while Lurie agrees with it on maps.

Currently, the translation is therefore as follows:

       HoTT              Traditional       Lurie

Map    (n-1)-connected   n-connected       n-connective
Type   n-connected       n-connected       (n+1)-connective

A handy benchmark: under our indexing, the map [S1 -> 1] is 0-connected but not 1-connected, while the map [1 -> S1] is (–1)–connected but not 0-connected. *)

(** Connectedness of a type (however indexed) can be defined in two equivalent ways: quantifying over all maps into suitably truncated types, or by considering just the universal case, the truncation of the type itself.

The latter requires HIT’s, but keeps the type [IsConnected] small; the former, which we use for now, requires only core Coq, but blows up the size (universe level) of [IsConnected], since it quantifies over types.

Question: is there a definition of connectedness that neither blows up the universe level, nor requires HIT’s? *)

Class IsConnected (n : trunc_index) (A : Type)
 := isconnected_elim :>
      forall (C : Type) `{IsTrunc n C} (f : A -> C),
        { c:C & forall a:A, f a = c }.

Definition iscontr_truncation_from_isconnected {n} {A} `{IsConnected n A}
  : Contr (Truncation n A).
Proof.
  set (nh := isconnected_elim (Truncation n A) (@truncation_incl n A)).
  exists (nh .1).
  apply Truncation_rect. apply trunc_succ.
  intros; apply symmetry, (nh .2).
Defined.

Global Instance isconnected_from_iscontr_truncation {n} {A} `{Contr (Truncation n A)}
  : IsConnected n A | 1000.
Proof.
  intros C ? f.
  set (ff := Truncation_rect_nondep f).
  exists (ff (center _)).
  intros a. apply symmetry, (ap ff (contr (truncation_incl _))).
Defined.

(** Connectedness of a map can again be defined in two equivalent ways: by connectedness of its fibers (as types), or by the lifting property/elimination principle against truncated types.  We use the former; the equivalence with the latter is given below in [conn_map_elim], [conn_map_comp], and [conn_map_from_extension_elim]. *)

Class IsConnMap (n : trunc_index) {A B : Type} (f : A -> B)
  := isconnected_hfiber_conn_map :>
       forall b:B, IsConnected n (hfiber f b).
(* TODO: question — why do the implicit arguments of this seem not to work, i.e. seem to (often) need to be given explicitly? *)

(** n-connected maps are orthogonal to n-truncated maps (i.e. familes of n-truncated types). *)
Definition conn_map_elim {n : trunc_index}
  {A B : Type} (f : A -> B) `{IsConnMap n _ _ f}
  (P : B -> Type) {HP : forall b:B, IsTrunc n (P b)}
  (d : forall a:A, P (f a))
: forall b:B, P b.
Proof.
  intros b.
  apply isconnected_elim.
    apply HP.
    instantiate (1 := b). intros [a p].
    exact (transport P p (d a)).
Defined.

Definition conn_map_comp {n : trunc_index}
  {A B : Type} (f : A -> B) `{IsConnMap n _ _ f}
  (P : B -> Type) {HP : forall b:B, IsTrunc n (P b)}
  (d : forall a:A, P (f a))
: forall a:A, conn_map_elim f P d (f a) = d a.
Proof.
  intros a. unfold conn_map_elim.
  set (fibermap := (fun a0p : hfiber f (f a)
    => let (a0, p) := a0p in transport P p (d a0))).
  destruct (isconnected_elim (P (f a)) fibermap) as [x e].
  change (d a) with (fibermap (a;1)).
  apply inverse, e.
Defined.

(** ** Extensions

Elimination properties can be nicely phrased as the existence of extensions along maps of sections. This is just the traditional categorical language of fillers for commutative squares, restricted to the case where the bottom of the square is the identity; type-theoretically, this approach is slightly more convenient. *)

Section Extensions.

Context `{Funext} `{Univalence}.

(* TODO: consider naming for [ExtensionAlong] and subsequent lemmas.  As a name for the type itself, [Extension] or [ExtensionAlong] seems great; but resultant lemma names such as [path_extension] (following existing naming conventions) are rather misleading. *)

(** This elimination rule (and others) can be seen as saying that, given a fibration over the codomain and a section of it over the domain, there is some *extension* of this to a section over the whole domain. *)
Definition ExtensionAlong {A B : Type} (f : A -> B)
  (P : B -> Type) (d : forall x:A, P (f x))
:= { s : forall y:B, P y & forall x:A, s (f x) = d x }.

Definition path_extension {A B : Type} {f : A -> B}
  {P : B -> Type} {d : forall x:A, P (f x)}
  (ext ext' : ExtensionAlong f P d)
: (ExtensionAlong f
    (fun y => projT1 ext y = projT1 ext' y)
    (fun x => projT2 ext x @ (projT2 ext' x)^))
-> ext = ext'.
Proof.
(* Note: written with liberal use of [compose], to facilitate later proving that it’s an equivalance. *)
  apply (compose (path_sigma_uncurried _ _ _)).
  apply (functor_sigma (path_forall (ext .1) (ext' .1))). intros p.
  apply (compose (path_forall _ _)). unfold pointwise_paths.
  apply (functor_forall idmap). intros x.
  apply (compose (B := (p (f x))^ @ (ext .2 x) = (ext' .2 x))).
    apply concat.
    path_via ((apD10 (path_forall _ _ p) (f x))^ @ ext .2 x).
    assert (transp_extension : forall p : ext .1 = ext' .1,
      (transport (fun (s : forall y : B, P y) => forall x : A, s (f x) = d x)
        p (ext .2) x
      = ((apD10 p (f x))^ @ ext .2 x))).
      destruct ext as [g gd], ext' as [g' gd']; simpl.
      intros q; destruct q; simpl.
      apply inverse, concat_1p.
    apply transp_extension.
    apply whiskerR, ap, apD10_path_forall.
  apply (compose (moveR_Vp _ _ _)).
  apply (compose (moveL_pM _ _ _)).
  exact inverse.
Defined.

Global Instance isequiv_path_extension {A B : Type} {f : A -> B}
  {P : B -> Type} {d : forall x:A, P (f x)}
  (ext ext' : ExtensionAlong f P d)
: IsEquiv (path_extension ext ext') | 0.
Proof.
  apply @isequiv_compose.
    2: apply @isequiv_path_sigma.
  apply @isequiv_functor_sigma.
    apply @isequiv_path_forall.
  intros a. apply @isequiv_compose.
    2: apply @isequiv_path_forall.
  apply (@isequiv_functor_forall _).
    apply isequiv_idmap.
  intros x. apply @isequiv_compose.
  apply @isequiv_compose.
    apply @isequiv_compose.
      apply isequiv_path_inverse.
      apply isequiv_moveL_pM.
    apply isequiv_moveR_Vp.
  apply isequiv_concat_l.
Qed.
(** Note: opaque, since this term is big enough that using its computational content will probably be pretty intractable. *)

Lemma extension_conn_map_elim {n : trunc_index}
  {A B : Type} (f : A -> B) `{IsConnMap n _ _ f}
  (P : B -> Type) `{forall b:B, IsTrunc n (P b)}
  (d : forall a:A, P (f a))
: ExtensionAlong f P d.
Proof.
  exists (conn_map_elim f P d).
  apply conn_map_comp.
Defined.

Lemma allpath_extension_conn_map {n : trunc_index}
  {A B : Type} (f : A -> B) `{IsConnMap n _ _ f}
  (P : B -> Type) `{forall b:B, IsTrunc n (P b)}
  (d : forall a:A, P (f a))
  (e e' : ExtensionAlong f P d)
: e = e'.
Proof.
  apply path_extension.
  apply (extension_conn_map_elim (n := n)); try assumption.
  intros b. apply trunc_succ.
Defined.

(** Conversely, if a map satisfies this elimination principle (expressed via extensions), then it is connected.

Conceptually, this proof can be seen as an instance of the fact that a left adjoint (here, pullback) preserves a left class of maps if the right adjoint (here, dependent product) preserves the right class. *)
Lemma conn_map_from_extension_elim  {n : trunc_index}
  {A B : Type} (f : A -> B)
: (forall (P : B -> Type) `{forall b:B, IsTrunc n (P b)}
          (d : forall a:A, P (f a)),
    ExtensionAlong f P d)
  -> (IsConnMap n f).
Proof.
  intros Hf b X ? d.
  set (P := fun (b':B) => (b' = b) -> X).
  assert (forall b', IsTrunc n (P b')) by (intros; apply trunc_forall).
  set (dP := (fun (a:A) (p:f a = b) => (d (a;p)))
          : forall a:A, P (f a)).
  set (e := Hf P _ dP).
  exists (e .1 b 1).
  intros [a p]. apply symmetry. path_via (e .1 (f a) p).
    2: exact (ap10 (e.2 a) p).
  (* TODO: Can the following be simplified? A version of [ap] for binary functions would be one approach. *)
  set (e1 := fun (bb : {b':B & b' = b}) => (e.1 (bb.1) (bb.2))).
  change (e.1 b 1) with (e1 (b;1)).
  change (e.1 (f a) p) with (e1 (f a; p)).
  apply ap. apply path_sigma with (p^). simpl.
  refine (transport_paths_l _ _ @ _). hott_simpl.
Defined.

(** A key lemma on the interaction between connectedness and truncatedness: suppose one is trying to extend along an n-connected map, into a k-truncated family of types (k ≥ n).  Then the space of possible extensions is (k–n–2)-truncated.

(Mnemonic for the indexing: think of the base case, where k=n; then we know we can eliminate, so the space of extensions is contractible.)

This lemma is most useful via corollaries like the wedge-inclusion, the wiggly wedge, and their n-ary generalizations. *)
Lemma istrunc_extension_along_conn {m n : trunc_index}
  {A B : Type} (f : A -> B) `{IsConnMap n _ _ f}
  (P : B -> Type) {HP : forall b:B, IsTrunc (m -2+ n) (P b)}
  (d : forall a:A, P (f a))
: IsTrunc m (ExtensionAlong f P d).
Proof.
  revert P HP d. induction m as [ | m' IH]; intros P HP d; simpl in *.
  (* m = –2 *)
  exists (extension_conn_map_elim f P d).
  intros y. apply (allpath_extension_conn_map (n := n)); assumption.
  (* m = S m' *)
  intros e e'. refine (trunc_equiv (path_extension e e')).
  (* magically infers: paths in extensions = extensions into paths,
                       which by induction is m'-truncated. *)
Defined.

(** ** Connectivity of pointed types *)

(** The connectivity of a pointed type and (the inclusion of) its point are intimately connected. *)

Global Instance conn_pointed_type {n : trunc_index} {A : Type} (a0:A)
 `{IsConnMap n _ _ (unit_name a0)} : IsConnected (trunc_S n) A | 1000.
Proof.
  intros C HC f. exists (f a0).
(* TODO: try to use [refine] or similar to get more concise? *)
  apply (conn_map_elim (unit_name a0)).
    intros b; apply HC.
  apply (fun _ => 1).
Defined.

Global Instance conn_point_incl `{Univalence} {n : trunc_index} {A : Type} (a0:A)
 `{IsConnected (trunc_S n) A} : IsConnMap n (unit_name a0) | 1000.
Proof.
  apply conn_map_from_extension_elim.
  intros P ?. set (PP := fun a => BuildTruncType n (P a) _).
  assert (QQ :=
    @isconnected_elim (trunc_S n) _ _ (TruncType n) istrunc_trunctype PP).
  destruct QQ as [[Q0 HQ] e].
  assert (e' := fun a => ap (trunctype_type _) (e a)); simpl in e'. clear HQ e.
  intros d. set (d0 := d tt).
  exists (fun a => (transport idmap (e' a0 @ (e' a)^) d0)).
  intros []. change (d tt) with (transport idmap 1 d0).
  apply ap10, ap, concat_pV.
Defined.

(** TODO: generalise the above to any map with a section. *)

End Extensions.

Section Wedge_Incl_Conn.

(** ** Connectivity of the wedge into the product.

A very useful form of the key lemma [istrunc_extension_along_conn] is the connectivity of the wedge into the product, for a pair of pointed spaces.  In fact this can be formulated without mentioning the wedge per se (so, without requiring HIT’s), since the statement only needs to talk about maps out of the wedge.

Once again, we believe that the type of the conclusion is an hprop (though we do not prove it) — essentially because it is wrapping up an elimination principle and its corresponding computation rule — and so we make the proof of this result opaque. *)

Context `{Funext} `{Univalence}
  {m n : trunc_index}
  {A : Type} (a0 : A) `{IsConnected (trunc_S m) A}
  {B : Type} (b0 : B) `{IsConnected (trunc_S n) B}
  (P : A -> B -> Type) {HP : forall a b, IsTrunc (m -2+ n) (P a b)}
  (f_a0 : forall b:B, P a0 b)
  (f_b0 : forall a:A, P a b0)
  (f_a0b0 : f_a0 b0 = f_b0 a0).

Corollary isconn_wedge_incl
: { f : forall a b, P a b
  & { e_a0 : forall b, f a0 b = f_a0 b
  & { e_b0 : forall a, f a b0 = f_b0 a
  & e_b0 a0 = (e_a0 b0) @ f_a0b0 }}}.
Proof.
  assert (goal_as_extension :
    ExtensionAlong (unit_name a0)
      (fun a => ExtensionAlong (unit_name b0) (P a) (unit_name (f_b0 a)))
      (unit_name (f_a0 ; (unit_name f_a0b0)))).
    apply (extension_conn_map_elim (n := m)).
      apply (conn_point_incl a0).
    intros a.
    apply (istrunc_extension_along_conn (n := n)).
      apply (conn_point_incl b0).
    apply HP.
  destruct goal_as_extension as [f_eb name_ea_eab].
  assert (ea_eab := name_ea_eab tt); clear name_ea_eab.
  exists (fun a => projT1 (f_eb a)).
  exists (fun b => apD10 (ea_eab ..1) b).
  exists (fun a => projT2 (f_eb a) tt).
(* The last component is essentially (g' ..2), wrapped in a bit of path-algebra. *)
  apply moveL_Mp.
  apply (concatR (apD10 (ea_eab ..2) tt)).
  set (ea := ea_eab ..1). generalize ea; simpl. clear ea_eab ea. intros.
  rewrite transport_arrow. rewrite transport_const. rewrite transport_paths_Fl.
  exact 1.
Qed.

(** It is easier to apply the above result with its components separated. *)
Definition wedge_incl_elim : forall a b, P a b
  := isconn_wedge_incl.1.

Definition wedge_incl_comp1 : forall b, wedge_incl_elim a0 b = f_a0 b
  := isconn_wedge_incl.2.1.

Definition wedge_incl_comp2 : forall a, wedge_incl_elim a b0 = f_b0 a
  := isconn_wedge_incl.2.2.1.

Definition wedge_incl_comp3
  : wedge_incl_comp2 a0 = (wedge_incl_comp1 b0) @ f_a0b0
  := isconn_wedge_incl.2.2.2.

End Wedge_Incl_Conn.

Definition wedge_incl_elim_uncurried `{Funext} `{Univalence}
  {m n : trunc_index}
  {A : Type} (a0 : A) `{IsConnected (trunc_S m) A}
  {B : Type} (b0 : B) `{IsConnected (trunc_S n) B}
  (P : A -> B -> Type) {HP : forall a b, IsTrunc (m -2+ n) (P a b)}
  (fs : {f_a0 : forall b:B, P a0 b
        & { f_b0 : forall a:A, P a b0
        & f_a0 b0 = f_b0 a0 }})
  : forall (a : A) (b : B), P a b.
Proof.
  destruct fs as [f_a0 [f_b0 f_a0b0]].
  refine (wedge_incl_elim _ _ _ _ _ f_a0b0).
Defined.


==> anc/HoTT/theories/hit/Flattening.timing <==
Chars 76 - 127 [Require~Import~Overture~PathGr...] 0.237 secs (0.003u,0.1s)
Chars 128 - 207 [Require~Import~types.Paths~typ...] 0.743 secs (0.02u,0.276s)
Chars 208 - 236 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 237 - 266 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 323 - 345 [Module~Export~BaseHIT.] 0. secs (0.u,0.s)
Chars 347 - 425 [Local~Inductive~W~(A~B~:~Type)...] 0.001 secs (0.u,0.s)
Chars 427 - 452 [Arguments~cc~{A}~{B}~{f}~{g}~a...] 0. secs (0.004u,0.s)
Chars 454 - 518 [Polymorphic~Axiom~~~pp~:~foral...] 0.002 secs (0.u,0.s)
Chars 520 - 717 [Definition~W_rect~{A}~{B}~{f}~...] 0.007 secs (0.004u,0.004s)
Chars 719 - 912 [Polymorphic~Axiom~~~W_rect_bet...] 0.011 secs (0.004u,0.004s)
Chars 914 - 926 [End~BaseHIT.] 0. secs (0.004u,0.s)
Chars 928 - 1113 [Definition~W_rectnd~{A}~{B}~{f...] 0.007 secs (0.004u,0.004s)
Chars 1115 - 1272 [Definition~W_rectnd_beta_pp~{A...] 0.005 secs (0.003u,0.s)
Chars 1273 - 1279 [Proof.] 0. secs (0.u,0.s)
Chars 1282 - 1298 [unfold~W_rectnd.] 0. secs (0.u,0.s)
Chars 1301 - 1351 [refine~(cancelL~(transport_con...] 0.093 secs (0.052u,0.036s)
Chars 1354 - 1424 [refine~((apD_const~(@W_rect~A~...] 0.173 secs (0.092u,0.08s)
Chars 1427 - 1470 [refine~(W_rect_beta_pp~(fun~_~...] 0.014 secs (0.008u,0.008s)
Chars 1471 - 1479 [Defined.] 0.074 secs (0.052u,0.02s)
Chars 1591 - 1618 [Module~Export~FlattenedHIT.] 0. secs (0.u,0.s)
Chars 1620 - 1777 [Local~~Inductive~Wtil~(A~B~:~T...] 0.001 secs (0.u,0.s)
Chars 1779 - 1811 [Arguments~cct~{A}~{B}~{f}~{g}~...] 0. secs (0.004u,0.s)
Chars 1813 - 1912 [Polymorphic~Axiom~~~ppt~:~~~~~...] 0.004 secs (0.004u,0.s)
Chars 1914 - 2155 [Definition~Wtil_rect~{A}~{B}~{...] 0.014 secs (0.012u,0.004s)
Chars 2157 - 2426 [Polymorphic~Axiom~~~Wtil_rect_...] 0.024 secs (0.016u,0.012s)
Chars 2428 - 2445 [End~FlattenedHIT.] 0. secs (0.u,0.s)
Chars 2447 - 2734 [Definition~Wtil_rectnd~{A}~{B}...] 0.015 secs (0.008u,0.008s)
Chars 2736 - 3023 [Definition~Wtil_rectnd_beta_pp...] 0.008 secs (0.008u,0.s)
Chars 3024 - 3030 [Proof.] 0. secs (0.u,0.s)
Chars 3033 - 3052 [unfold~Wtil_rectnd.] 0. secs (0.u,0.s)
Chars 3055 - 3108 [refine~(cancelL~(transport_con...] 0.155 secs (0.108u,0.044s)
Chars 3111 - 3196 [refine~~((apD_const~(@Wtil_rec...] 0.219 secs (0.212u,0.004s)
Chars 3199 - 3248 [refine~(Wtil_rect_beta_ppt~(fu...] 0.017 secs (0.016u,0.s)
Chars 3249 - 3257 [Defined.] 0.103 secs (0.1u,0.s)
Chars 3352 - 3373 [Section~AssumeAxioms.] 0. secs (0.u,0.s)
Chars 3374 - 3406 [Context~~`{Funext}~`{Univalenc...] 0. secs (0.u,0.s)
Chars 3408 - 3444 [Context~~{A~B~:~Type}~{f~g~:~B...] 0. secs (0.u,0.s)
Chars 3445 - 3505 [Context~~{C~:~A~->~Type}~{D~:~...] 0. secs (0.u,0.s)
Chars 3507 - 3527 [Let~W'~:=~W~A~B~f~g.] 0. secs (0.u,0.s)
Chars 3529 - 3600 [Let~P~:~W'~->~Type~:=~W_rectnd...] 0.004 secs (0.004u,0.s)
Chars 3669 - 3697 [Let~sWtil~:=~{w~:~W'~&~P~w}.] 0. secs (0.u,0.s)
Chars 3699 - 3753 [Let~scct~(a~:~A)~(x~:~C~a)~:~s...] 0. secs (0.u,0.s)
Chars 3755 - 3965 [Let~sppt~(b~:~B)~(y~:~C~(f~b))...] 0.013 secs (0.008u,0.004s)
Chars 4006 - 4178 [Definition~sWtil_rect~(Q~:~sWt...] 0.002 secs (0.u,0.s)
Chars 4179 - 4185 [Proof.] 0. secs (0.u,0.s)
Chars 4188 - 4204 [apply~sigT_rect.] 0.001 secs (0.u,0.s)
Chars 4207 - 4285 [refine~(W_rect~(fun~w~=>~foral...] 0.005 secs (0.004u,0.s)
Chars 4288 - 4297 [intros~b.] 0. secs (0.u,0.s)
Chars 4300 - 4387 [apply~~(dpath_forall~P~(fun~a~...] 0.014 secs (0.016u,0.s)
Chars 4390 - 4399 [intros~y.] 0. secs (0.004u,0.s)
Chars 4402 - 4524 [set~~(q~:=~~~transport_path_un...] 0.015 secs (0.016u,0.s)
Chars 4527 - 4559 [rewrite~transportD_is_transpor...] 0.046 secs (0.044u,0.s)
Chars 4562 - 4596 [refine~(_~@~apD~(scct'~(g~b))~...] 0.107 secs (0.1u,0.s)
Chars 4599 - 4662 [refine~(moveL_transport_V~(fun...] 0.075 secs (0.072u,0.004s)
Chars 4665 - 4708 [rewrite~transport_compose,~<-~...] 0.259 secs (0.252u,0.008s)
Chars 4711 - 4734 [refine~(_~@~sppt'~b~y).] 0.09 secs (0.084u,0.004s)
Chars 4737 - 4752 [apply~ap10,~ap.] 0.093 secs (0.092u,0.s)
Chars 4755 - 4810 [refine~(whiskerL~_~(ap_existT~...] 0.203 secs (0.196u,0.008s)
Chars 4813 - 4848 [exact~(path_sigma_p1_1p'~_~_~_...] 0.177 secs (0.172u,0.004s)
Chars 4849 - 4857 [Defined.] 0.106 secs (0.104u,0.s)
Chars 4915 - 5153 [Definition~sWtil_rect_beta_cct...] 0.007 secs (0.008u,0.s)
Chars 5237 - 5478 [Definition~sWtil_rect_beta_ppt...] 0.008 secs (0.008u,0.s)
Chars 5479 - 5485 [Proof.] 0. secs (0.u,0.s)
Chars 5488 - 5506 [unfold~sWtil_rect.] 0.01 secs (0.008u,0.s)
Chars 5537 - 5543 [Abort.] 0. secs (0.u,0.s)
Chars 6037 - 6193 [Definition~sWtil_rectnd~(Q~:~T...] 0.001 secs (0.u,0.s)
Chars 6194 - 6200 [Proof.] 0. secs (0.u,0.s)
Chars 6203 - 6219 [apply~sigT_rect.] 0. secs (0.004u,0.s)
Chars 6222 - 6283 [refine~(W_rect~(fun~w~=>~P~w~-...] 0.003 secs (0.004u,0.s)
Chars 6286 - 6295 [intros~b.] 0. secs (0.u,0.s)
Chars 6298 - 6342 [refine~(dpath_arrow~P~(fun~_~=...] 0.01 secs (0.012u,0.s)
Chars 6345 - 6354 [intros~y.] 0. secs (0.u,0.s)
Chars 6357 - 6390 [refine~(transport_const~_~_~@~...] 0.006 secs (0.008u,0.s)
Chars 6393 - 6421 [refine~(sppt'~b~_~@~ap~_~_).] 0.007 secs (0.008u,0.s)
Chars 6424 - 6480 [refine~(transport_path_univers...] 0.019 secs (0.016u,0.s)
Chars 6483 - 6516 [exact~(W_rectnd_beta_pp~_~_~_~...] 0.009 secs (0.008u,0.s)
Chars 6517 - 6525 [Defined.] 0.01 secs (0.008u,0.s)
Chars 6527 - 6554 [Open~Scope~long_path_scope.] 0. secs (0.u,0.s)
Chars 6556 - 6786 [Definition~sWtil_rectnd_beta_p...] 0.004 secs (0.004u,0.s)
Chars 6787 - 6793 [Proof.] 0. secs (0.u,0.s)
Chars 6796 - 6822 [unfold~sWtil_rectnd,~sppt.] 0.001 secs (0.u,0.s)
Chars 6825 - 6898 [refine~(@ap_sigT_rectnd_path_s...] 4.063 secs (4.032u,0.032s)
Chars 6901 - 6935 [rewrite~(@W_rect_beta_pp~A~B~f...] 0.656 secs (0.652u,0.003s)
Chars 6938 - 6995 [rewrite~(ap10_dpath_arrow~P~(f...] 0.665 secs (0.664u,0.s)
Chars 6998 - 7025 [repeat~rewrite~concat_p_pp.] 1.494 secs (1.488u,0.003s)
Chars 7060 - 7123 [rewrite~ap_V,~concat_pV_p,~con...] 0.971 secs (0.968u,0.004s)
Chars 7126 - 7145 [by~apply~concat_1p.] 0.002 secs (0.u,0.s)
Chars 7146 - 7150 [Qed.] 1.31 secs (1.308u,0.004s)
Chars 7152 - 7180 [Close~Scope~long_path_scope.] 0. secs (0.u,0.s)
Chars 7194 - 7251 [Definition~equiv_flattening~:~...] 0.001 secs (0.u,0.s)
Chars 7252 - 7258 [Proof.] 0. secs (0.u,0.s)
Chars 7349 - 7442 [refine~~(equiv_adjointify~(Wti...] 0.009 secs (0.012u,0.s)
Chars 7594 - 7633 [refine~(sWtil_rect~_~(fun~a~x~...] 0.014 secs (0.016u,0.s)
Chars 7634 - 7645 [intros~b~y.] 0. secs (0.u,0.s)
Chars 7648 - 7670 [apply~dpath_path_FFlr.] 0.023 secs (0.02u,0.s)
Chars 7673 - 7702 [rewrite~concat_1p,~concat_p1.] 0.164 secs (0.16u,0.s)
Chars 7705 - 7735 [rewrite~sWtil_rectnd_beta_ppt....] 0.05 secs (0.048u,0.s)
Chars 7738 - 7793 [by~apply~symmetry,~(@Wtil_rect...] 0.042 secs (0.044u,0.s)
Chars 7796 - 7834 [refine~(Wtil_rect~_~(fun~a~x~=...] 0.034 secs (0.036u,0.s)
Chars 7835 - 7846 [intros~b~y.] 0. secs (0.u,0.s)
Chars 7849 - 7871 [apply~dpath_path_FFlr.] 0.029 secs (0.024u,0.s)
Chars 7874 - 7903 [rewrite~concat_1p,~concat_p1.] 0.192 secs (0.188u,0.s)
Chars 7906 - 7935 [rewrite~Wtil_rectnd_beta_ppt.] 0.054 secs (0.048u,0.s)
Chars 7938 - 7979 [by~apply~symmetry,~sWtil_rectn...] 0.048 secs (0.048u,0.s)
Chars 7980 - 7988 [Defined.] 0.238 secs (0.24u,0.s)
Chars 7990 - 8007 [End~AssumeAxioms.] 0.269 secs (0.268u,0.s)


==> anc/HoTT/theories/hit/Flattening.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * The flattening lemma. *)

Require Import Overture PathGroupoids Equivalences.
Require Import types.Paths types.Forall types.Sigma types.Arrow types.Universe.
Local Open Scope path_scope.
Local Open Scope equiv_scope.


(* First we define the general non-recursive HIT. *)

Module Export BaseHIT.

Local Inductive W (A B : Type) (f g : B -> A) : Type :=
| cc : A -> W A B f g.

Arguments cc {A B f g} a.

Axiom pp : forall {A B f g} (b:B), @cc A B f g (f b) = cc (g b).

Definition W_rect {A B f g} (P : W A B f g -> Type)
  (cc' : forall a, P (cc a))
  (pp' : forall b, (pp b) # (cc' (f b)) = cc' (g b))
  : forall w, P w
  := fun w => match w with cc a => cc' a end.

Axiom W_rect_beta_pp
  : forall {A B f g} (P : W A B f g -> Type) (cc' : forall a, P (cc a))
  (pp' : forall b, (pp b) # (cc' (f b)) = cc' (g b)) (b:B),
  apD (W_rect P cc' pp') (pp b) = pp' b.

End BaseHIT.

Definition W_rectnd {A B f g} (P : Type) (cc' : A -> P)
  (pp' : forall b, cc' (f b) = cc' (g b))
  : W A B f g -> P
  := W_rect (fun _ => P) cc' (fun b => transport_const _ _ @ pp' b).

Definition W_rectnd_beta_pp {A B f g} (P : Type) (cc' : A -> P)
  (pp' : forall b:B, cc' (f b) = cc' (g b)) (b:B)
  : ap (W_rectnd P cc' pp') (pp b) = pp' b.
Proof.
  unfold W_rectnd.
  refine (cancelL (transport_const (pp b) _) _ _ _).
  refine ((apD_const (@W_rect A B f g (fun _ => P) cc' _) (pp b))^ @ _).
  refine (W_rect_beta_pp (fun _ => P) _ _ _).
Defined.



(* Now we define the flattened HIT which will be equivalent to the total space of a fibration over [W]. *)

Module Export FlattenedHIT.

Local Inductive Wtil (A B : Type) (f g : B -> A)
  (C : A -> Type) (D : forall b, C (f b) <~> C (g b))
  : Type :=
| cct : forall a, C a -> Wtil A B f g C D.

Arguments cct {A B f g C D} a c.

Axiom ppt : forall {A B f g C D} (b:B) (y:C (f b)),
  @cct A B f g C D (f b) y = cct (g b) (D b y).

Definition Wtil_rect {A B f g C D} (Q : Wtil A B f g C D -> Type)
  (cct' : forall a x, Q (cct a x))
  (ppt' : forall b y, (ppt b y) # (cct' (f b) y) = cct' (g b) (D b y))
  : forall w, Q w
  := fun w => match w with cct a x => cct' a x end.

Axiom Wtil_rect_beta_ppt
  : forall {A B f g C D} (Q : Wtil A B f g C D -> Type)
    (cct' : forall a x, Q (cct a x))
    (ppt' : forall b y, (ppt b y) # (cct' (f b) y) = cct' (g b) (D b y))
    (b:B) (y : C (f b)),
    apD (Wtil_rect Q cct' ppt') (ppt b y) = ppt' b y.

End FlattenedHIT.

Definition Wtil_rectnd {A B f g C} {D : forall b, C (f b) <~> C (g b)}
  (Q : Type) (cct' : forall a (x : C a), Q)
  (ppt' : forall b (y : C (f b)), cct' (f b) y = cct' (g b) (D b y))
  : Wtil A B f g C D -> Q
  := Wtil_rect (fun _ => Q) cct' (fun b y => transport_const _ _ @ ppt' b y).

Definition Wtil_rectnd_beta_ppt
  {A B f g C} {D : forall b, C (f b) <~> C (g b)}
  (Q : Type) (cct' : forall a (x : C a), Q)
  (ppt' : forall (b:B) (y : C (f b)), cct' (f b) y = cct' (g b) (D b y))
  (b:B) (y: C (f b))
  : ap (@Wtil_rectnd A B f g C D Q cct' ppt') (ppt b y) = ppt' b y.
Proof.
  unfold Wtil_rectnd.
  refine (cancelL (transport_const (ppt b y) _) _ _ _).
  refine ((apD_const
    (@Wtil_rect A B f g C D (fun _ => Q) cct' _) (ppt b y))^ @ _).
  refine (Wtil_rect_beta_ppt (fun _ => Q) _ _ _ _).
Defined.



(* Now we define the fibration over it that we will be considering the total space of. *)

Section AssumeAxioms.
Context `{Funext} `{Univalence}.

Context {A B : Type} {f g : B -> A}.
Context {C : A -> Type} {D : forall b, C (f b) <~> C (g b)}.

Let W' := W A B f g.

Let P : W' -> Type
  := W_rectnd Type C (fun b => path_universe (D b)).



(* Now we give the total space the same structure as [Wtil]. *)

Let sWtil := { w:W' & P w }.

Let scct (a:A) (x:C a) : sWtil := (existT P (cc a) x).

Let sppt (b:B) (y:C (f b)) : scct (f b) y = scct (g b) (D b y)
  := path_sigma' P (pp b)
       (transport_path_universe' P (pp b) (D b)
         (W_rectnd_beta_pp Type C (fun b0 => path_universe (D b0)) b) y).

(* Here is the dependent eliminator *)
Definition sWtil_rect (Q : sWtil -> Type)
  (scct' : forall a x, Q (scct a x))
  (sppt' : forall b y, (sppt b y) # (scct' (f b) y) = scct' (g b) (D b y))
  : forall w, Q w.
Proof.
  apply sigT_rect.
  refine (W_rect (fun w => forall x:P w, Q (w;x))
    (fun a x => scct' a x) _).
  intros b.
  apply (dpath_forall P (fun a b => Q (a;b)) _ _ (pp b)
    (scct' (f b)) (scct' (g b))).
  intros y.
  set (q := transport_path_universe' P (pp b) (D b)
    (W_rectnd_beta_pp Type C (fun b0 : B => path_universe (D b0)) b) y).
  rewrite transportD_is_transport.
  refine (_ @ apD (scct' (g b)) q^).
  refine (moveL_transport_V (fun x => Q (scct (g b) x)) q _ _ _).
  rewrite transport_compose, <- transport_pp.
  refine (_ @ sppt' b y).
  apply ap10, ap.
  refine (whiskerL _ (ap_existT P (cc (g b)) _ _ q) @ _).
  exact ((path_sigma_p1_1p' _ _ _)^).
Defined.

(* The eliminator computes on the point constructor. *)
Definition sWtil_rect_beta_cct (Q : sWtil -> Type)
  (scct' : forall a x, Q (scct a x))
  (sppt' : forall b y, (sppt b y) # (scct' (f b) y) = scct' (g b) (D b y))
  (a:A) (x:C a)
  : sWtil_rect Q scct' sppt' (scct a x) = scct' a x
  := 1.

(* This would be its propositional computation rule on the path constructor... *)
Definition sWtil_rect_beta_ppt (Q : sWtil -> Type)
  (scct' : forall a x, Q (scct a x))
  (sppt' : forall b y, (sppt b y) # (scct' (f b) y) = scct' (g b) (D b y))
  (b:B) (y:C (f b))
  : apD (sWtil_rect Q scct' sppt') (sppt b y) = sppt' b y.
Proof.
  unfold sWtil_rect.
  (* ... but it's a doozy! *)
Abort.

(* Fortunately, it turns out to be enough to have the computation rule for the *non-dependent* eliminator! *)

(* We could define that in terms of the dependent one, as usual...
Definition sWtil_rectnd (P : Type)
  (scct' : forall a (x : C a), P)
  (sppt' : forall b (y : C (f b)), scct' (f b) y = scct' (g b) (D b y))
  : sWtil -> P
  := sWtil_rect (fun _ => P) scct' (fun b y => transport_const _ _ @ sppt' b y).
*)

(* ...but if we define it directly, then it's easier to reason about. *)
Definition sWtil_rectnd (Q : Type)
  (scct' : forall a (x : C a), Q)
  (sppt' : forall b (y : C (f b)), scct' (f b) y = scct' (g b) (D b y))
  : sWtil -> Q.
Proof.
  apply sigT_rect.
  refine (W_rect (fun w => P w -> Q) (fun a x => scct' a x) _).
  intros b.
  refine (dpath_arrow P (fun _ => Q) _ _ _ _).
  intros y.
  refine (transport_const _ _ @ _).
  refine (sppt' b _ @ ap _ _).
  refine ((transport_path_universe' P (pp b) (D b) _ _)^).
  exact (W_rectnd_beta_pp _ _ _ _).
Defined.

Open Scope long_path_scope.

Definition sWtil_rectnd_beta_ppt (Q : Type)
  (scct' : forall a (x : C a), Q)
  (sppt' : forall b (y : C (f b)), scct' (f b) y = scct' (g b) (D b y))
  (b:B) (y: C (f b))
  : ap (sWtil_rectnd Q scct' sppt') (sppt b y) = sppt' b y.
Proof.
  unfold sWtil_rectnd, sppt.
  refine (@ap_sigT_rectnd_path_sigma W' P Q _ _ (pp b) _ _ _ _ @ _); simpl.
  rewrite (@W_rect_beta_pp A B f g).
  rewrite (ap10_dpath_arrow P (fun _ => Q) (pp b) _ _ _ y).
  repeat rewrite concat_p_pp.
  (* Now everything cancels! *)
  rewrite ap_V, concat_pV_p, concat_pV_p, concat_pV_p, concat_Vp.
  by apply concat_1p.
Qed.

Close Scope long_path_scope.

(* Woot! *)
Definition equiv_flattening : Wtil A B f g C D <~> sWtil.
Proof.
  (* The maps back and forth are obtained easily from the non-dependent eliminators. *)
  refine (equiv_adjointify
    (Wtil_rectnd _ scct sppt)
    (sWtil_rectnd _ cct ppt)
    _ _).
  (* The two homotopies are completely symmetrical, using the *dependent* eliminators, but only the computation rules for the non-dependent ones. *)
  refine (sWtil_rect _ (fun a x => 1) _). intros b y.
  apply dpath_path_FFlr.
  rewrite concat_1p, concat_p1.
  rewrite sWtil_rectnd_beta_ppt.
  by apply symmetry, (@Wtil_rectnd_beta_ppt A B f g C D).
  refine (Wtil_rect _ (fun a x => 1) _). intros b y.
  apply dpath_path_FFlr.
  rewrite concat_1p, concat_p1.
  rewrite Wtil_rectnd_beta_ppt.
  by apply symmetry, sWtil_rectnd_beta_ppt.
Defined.

End AssumeAxioms.


==> anc/HoTT/theories/hit/Interval.timing <==
Chars 95 - 159 [Require~Import~Overture~PathGr...] 0.155 secs (0.012u,0.104s)
Chars 160 - 191 [Require~Import~FunextVarieties...] 0.032 secs (0.u,0.024s)
Chars 192 - 244 [Require~Import~types.Sigma~typ...] 0.075 secs (0.008u,0.056s)
Chars 245 - 273 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 274 - 303 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 305 - 328 [Module~Export~Interval.] 0. secs (0.u,0.s)
Chars 330 - 404 [Local~Inductive~interval~:~Typ...] 0. secs (0.u,0.s)
Chars 406 - 429 [Polymorphic~Axiom~seg~:~zero~=...] 0. secs (0.u,0.s)
Chars 431 - 690 [Definition~interval_rect~(P~:~...] 0.002 secs (0.u,0.004s)
Chars 692 - 837 [Polymorphic~Axiom~~~interval_r...] 0.002 secs (0.003u,0.s)
Chars 839 - 852 [End~Interval.] 0. secs (0.u,0.s)
Chars 1030 - 1170 [Definition~interval_rectnd~(P~...] 0.002 secs (0.004u,0.s)
Chars 1172 - 1282 [Definition~interval_rectnd_bet...] 0.001 secs (0.u,0.s)
Chars 1283 - 1289 [Proof.] 0. secs (0.u,0.s)
Chars 1292 - 1339 [refine~(cancelL~(transport_con...] 0.004 secs (0.u,0.004s)
Chars 1342 - 1407 [refine~((apD_const~(interval_r...] 0.024 secs (0.016u,0.008s)
Chars 1410 - 1461 [refine~(interval_rect_beta_seg...] 0.002 secs (0.u,0.s)
Chars 1462 - 1470 [Defined.] 0.011 secs (0.003u,0.008s)
Chars 1544 - 1781 [Global~Instance~funext_from_in...] 0.003 secs (0.u,0.004s)
Chars 1824 - 1869 [Global~Instance~contr_interval...] 0. secs (0.u,0.s)
Chars 1870 - 1876 [Proof.] 0. secs (0.004u,0.s)
Chars 1879 - 1891 [exists~zero.] 0. secs (0.u,0.s)
Chars 1894 - 1927 [refine~(interval_rect~_~1~seg~...] 0. secs (0.u,0.s)
Chars 1930 - 1975 [refine~(transport_paths_r~_~_~...] 0.001 secs (0.004u,0.s)
Chars 1976 - 1984 [Defined.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/hit/Interval.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * Theorems about the homotopical interval. *)

Require Import Overture PathGroupoids Contractible Equivalences.
Require Import FunextVarieties.
Require Import types.Sigma types.Forall types.Paths.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Module Export Interval.

Local Inductive interval : Type :=
  | zero : interval
  | one : interval.

Axiom seg : zero = one.

Definition interval_rect (P : interval -> Type)
  (a : P zero) (b : P one) (p : seg # a = b)
  : forall x:interval, P x
  := fun x => (match x return _ -> P x with
                | zero => fun _ => a
                | one  => fun _ => b
              end) p.

Axiom interval_rect_beta_seg : forall (P : interval -> Type)
  (a : P zero) (b : P one) (p : seg # a = b),
  apD (interval_rect P a b p) seg = p.

End Interval.

(*   Should fail:
Lemma test (P : interval -> Type) (a : P zero) (b : P one)
      (p p' : seg # a = b) :
    interval_rect P a b p = interval_rect P a b p'.
reflexivity.
*)


Definition interval_rectnd (P : Type) (a b : P) (p : a = b)
  : interval -> P
  := interval_rect (fun _ => P) a b (transport_const _ _ @ p).

Definition interval_rectnd_beta_seg (P : Type) (a b : P) (p : a = b)
  : ap (interval_rectnd P a b p) seg = p.
Proof.
  refine (cancelL (transport_const seg a) _ _ _).
  refine ((apD_const (interval_rect (fun _ => P) a b _) seg)^ @ _).
  refine (interval_rect_beta_seg (fun _ => P) _ _ _).
Defined.

(** ** From an interval type, we can prove function extensionality. *)

Instance funext_from_interval : Funext | 0
  := WeakFunext_implies_Funext (NaiveFunext_implies_WeakFunext
    (fun A P f g p =>
      let h := fun (x:interval) (a:A) =>
        interval_rectnd _ (f a) (g a) (p a) x
        in ap h seg)).

(** ** The interval is contractible. *)

Instance contr_interval : Contr interval | 0.
Proof.
  exists zero.
  refine (interval_rect _ 1 seg _).
  refine (transport_paths_r _ _ @ concat_1p _).
Defined.


==> anc/HoTT/theories/hit/README.txt <==
The files in this directory require Yves Bertot's "private types"
extension to Coq in order to implement higher inductive types (HITs).
The "private types" extension is included in the stable branch of the
HoTT/coq repository, so if you followed the INSTALL instructions you
should be okay.

The files which use HITs are currently segregated into this directory
because the "private types" extension is a hack whose details may
change in the future, and we are still hoping to one day have an
actual implementation of HITs.


==> anc/HoTT/theories/hit/Spheres.timing <==
Chars 86 - 228 [Require~Import~Overture~PathGr...] 1.031 secs (0.044u,0.572s)
Chars 229 - 257 [Local~Open~Scope~path_scope.] 0. secs (0.004u,0.s)
Chars 258 - 287 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 288 - 324 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 487 - 653 [Fixpoint~Sphere~(n~:~trunc_ind...] 0.002 secs (0.003u,0.s)
Chars 707 - 752 [Definition~Sph0_to_Bool~:~Sphe...] 0. secs (0.u,0.s)
Chars 753 - 759 [Proof.] 0. secs (0.u,0.s)
Chars 762 - 768 [simpl.] 0. secs (0.u,0.s)
Chars 769 - 801 [apply~(Susp_rect_nd~true~false...] 0.001 secs (0.004u,0.s)
Chars 802 - 812 [intros~().] 0. secs (0.u,0.s)
Chars 813 - 821 [Defined.] 0. secs (0.u,0.s)
Chars 823 - 882 [Global~Instance~isequiv_Sph0_t...] 0. secs (0.u,0.004s)
Chars 883 - 889 [Proof.] 0. secs (0.u,0.s)
Chars 892 - 967 [apply~isequiv_adjointify~with~...] 0.002 secs (0.u,0.s)
Chars 970 - 992 [intros~[|~];~exact~1.] 0.002 secs (0.004u,0.s)
Chars 995 - 1007 [unfold~Sect.] 0. secs (0.u,0.s)
Chars 1008 - 1035 [refine~(Susp_rect~_~1~1~_).] 0.005 secs (0.u,0.004s)
Chars 1036 - 1046 [intros~().] 0.005 secs (0.u,0.004s)
Chars 1047 - 1055 [Defined.] 0.005 secs (0.u,0.004s)
Chars 1057 - 1119 [Definition~Sph1_to_S1~:~Sphere...] 0. secs (0.u,0.s)
Chars 1120 - 1126 [Proof.] 0. secs (0.u,0.s)
Chars 1129 - 1160 [apply~(Susp_rect_nd~base~base)...] 0.001 secs (0.u,0.s)
Chars 1163 - 1217 [exact~(fun~x~=>~if~Sph0_to_Boo...] 0.001 secs (0.u,0.004s)
Chars 1218 - 1226 [Defined.] 0.001 secs (0.u,0.s)
Chars 1228 - 1290 [Definition~S1_to_Sph1~:~S1~->~...] 0. secs (0.u,0.s)
Chars 1291 - 1297 [Proof.] 0. secs (0.u,0.s)
Chars 1300 - 1326 [apply~(S1_rectnd~_~North).] 0.002 secs (0.u,0.s)
Chars 1327 - 1364 [exact~(merid~North~@~(merid~So...] 0.004 secs (0.u,0.s)
Chars 1365 - 1373 [Defined.] 0.002 secs (0.004u,0.s)
Chars 1375 - 1428 [Definition~isequiv_Sph1_to_S1~...] 0. secs (0.u,0.s)
Chars 1429 - 1435 [Proof.] 0. secs (0.u,0.s)
Chars 1438 - 1479 [apply~isequiv_adjointify~with~...] 0.001 secs (0.u,0.s)
Chars 1484 - 1507 [refine~(S1_rect~_~1~_).] 0.002 secs (0.004u,0.s)
Chars 1512 - 1552 [refine~(transport_paths_FFlr~_...] 0.007 secs (0.u,0.004s)
Chars 1557 - 1604 [unfold~S1_to_Sph1;~rewrite~S1_...] 0.123 secs (0.04u,0.08s)
Chars 1609 - 1629 [rewrite~ap_pp,~ap_V.] 0.176 secs (0.064u,0.108s)
Chars 1634 - 1652 [unfold~Sph1_to_S1.] 0.002 secs (0.u,0.s)
Chars 1653 - 1659 [simpl.] 0.006 secs (0.004u,0.004s)
Chars 1660 - 1689 [rewrite~2!Susp_comp_nd_merid.] 0.037 secs (0.024u,0.012s)
Chars 1690 - 1696 [simpl.] 0.002 secs (0.u,0.s)
Chars 1701 - 1712 [hott_simpl.] 0.128 secs (0.048u,0.08s)
Chars 1715 - 1807 [refine~(Susp_rect~(fun~x~=>~S1...] 0.008 secs (0.u,0.008s)
Chars 1810 - 1850 [refine~(transport_paths_FFlr~_...] 0.021 secs (0.008u,0.012s)
Chars 1853 - 1903 [unfold~Sph1_to_S1;~rewrite~(Su...] 0.12 secs (0.088u,0.028s)
Chars 1906 - 1915 [revert~x.] 0.018 secs (0.016u,0.s)
Chars 1916 - 1952 [change~(Susp~Empty)~with~(Sphe...] 0.001 secs (0.004u,0.s)
Chars 1955 - 2003 [apply~(equiv_rect~Sph0_to_Bool...] 0.046 secs (0.048u,0.s)
Chars 2006 - 2020 [case~x;~simpl.] 0.092 secs (0.088u,0.s)
Chars 2025 - 2044 [2:~apply~concat_1p.] 0.001 secs (0.u,0.s)
Chars 2047 - 2094 [unfold~S1_to_Sph1;~rewrite~S1_...] 0.029 secs (0.028u,0.s)
Chars 2097 - 2135 [refine~(whiskerR~(concat_p1~_)...] 0.019 secs (0.02u,0.s)
Chars 2138 - 2153 [apply~moveR_Vp.] 0.004 secs (0.004u,0.s)
Chars 2154 - 2165 [hott_simpl.] 0.098 secs (0.1u,0.s)
Chars 2166 - 2174 [Defined.] 0.189 secs (0.184u,0.008s)
Chars 2485 - 2617 [Fixpoint~allnullhomot_trunc~{n...] 0.001 secs (0.u,0.s)
Chars 2618 - 2624 [Proof.] 0. secs (0.u,0.s)
Chars 2627 - 2649 [destruct~n~as~[|~n'].] 0.001 secs (0.004u,0.s)
Chars 2652 - 2653 [-~] 0. secs (0.u,0.s)
Chars 2654 - 2665 [simpl~in~*.] 0. secs (0.u,0.s)
Chars 2666 - 2684 [exists~(center~X).] 0.002 secs (0.004u,0.s)
Chars 2685 - 2696 [intros~().] 0.001 secs (0.u,0.s)
Chars 2699 - 2700 [-~] 0. secs (0.u,0.s)
Chars 2701 - 2733 [apply~nullhomot_susp_from_path...] 0.002 secs (0.u,0.s)
Chars 2738 - 2794 [apply~allnullhomot_trunc;~auto...] 0.008 secs (0.008u,0.s)
Chars 2795 - 2803 [Defined.] 0.008 secs (0.012u,0.s)
Chars 2805 - 2969 [Fixpoint~trunc_allnullhomot~{n...] 0.001 secs (0.u,0.s)
Chars 2970 - 2976 [Proof.] 0. secs (0.u,0.s)
Chars 2979 - 3001 [destruct~n~as~[|~n'].] 0.001 secs (0.004u,0.s)
Chars 3017 - 3037 [apply~hprop_allpath.] 0. secs (0.u,0.s)
Chars 3042 - 3055 [intros~x0~x1.] 0. secs (0.u,0.s)
Chars 3056 - 3114 [set~(f~:=~fun~b~=>~if~Sph0_to_...] 0. secs (0.004u,0.s)
Chars 3119 - 3135 [set~(n~:=~HX~f).] 0. secs (0.u,0.s)
Chars 3136 - 3169 [exact~(n~.2~North~@~(n~.2~Sout...] 0.006 secs (0.004u,0.s)
Chars 3187 - 3200 [intros~x0~x1.] 0. secs (0.u,0.s)
Chars 3205 - 3235 [apply~(trunc_allnullhomot~n')....] 0. secs (0.u,0.s)
Chars 3240 - 3248 [intro~f.] 0. secs (0.u,0.s)
Chars 3249 - 3285 [apply~nullhomot_paths_from_sus...] 0.002 secs (0.004u,0.s)
Chars 3286 - 3294 [Defined.] 0.005 secs (0.u,0.s)


==> anc/HoTT/theories/hit/Spheres.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * The spheres, in all dimensions. *)

Require Import Overture PathGroupoids Trunc HProp Equivalences types.Sigma types.Forall types.Paths types.Bool Misc hit.Suspension hit.Circle.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(** ** Definition, by iterated suspension. *)

(** To match the usual indexing for spheres, we have to pad the sequence with a dummy term [Sphere minus_two]. *)
Fixpoint Sphere (n : trunc_index) : Type
  := match n with
       | minus_two => Empty
       | minus_one => Empty
       | trunc_S n' => Susp (Sphere (n'))
     end.

(** ** Explicit equivalences in low dimensions  *)

Definition Sph0_to_Bool : (Sphere 0) -> Bool.
Proof.
  simpl. apply (Susp_rect_nd true false). intros [].
Defined.

Instance isequiv_Sph0_to_Bool : IsEquiv (Sph0_to_Bool) | 0.
Proof.
  apply isequiv_adjointify with (fun b : Bool => if b then North else South).
  intros [ | ]; exact 1.
  unfold Sect. refine (Susp_rect _ 1 1 _). intros [].
Defined.

Definition Sph1_to_S1 : (Sphere (nat_to_trunc_index 1)) -> S1.
Proof.
  apply (Susp_rect_nd base base).
  exact (fun x => if (Sph0_to_Bool x) then loop else 1).
Defined.

Definition S1_to_Sph1 : S1 -> (Sphere (nat_to_trunc_index 1)).
Proof.
  apply (S1_rectnd _ North). exact (merid North @ (merid South)^).
Defined.

Definition isequiv_Sph1_to_S1 : IsEquiv (Sph1_to_S1).
Proof.
  apply isequiv_adjointify with S1_to_Sph1.
    refine (S1_rect _ 1 _).
    refine ((transport_paths_FFlr _ _) @ _).
    unfold S1_to_Sph1; rewrite S1_rectnd_beta_loop.
    rewrite ap_pp, ap_V.
    unfold Sph1_to_S1. simpl. rewrite 2 Susp_comp_nd_merid. simpl.
    hott_simpl.
  refine (Susp_rect (fun x => S1_to_Sph1 (Sph1_to_S1 x) = x)
    1 (merid South) _); intros x.
  refine ((transport_paths_FFlr _ _) @ _).
  unfold Sph1_to_S1; rewrite (Susp_comp_nd_merid x).
  revert x. change (Susp Empty) with (Sphere 0).
  apply (equiv_rect (Sph0_to_Bool ^-1)); intros x.
  case x; simpl.
    2: apply concat_1p.
  unfold S1_to_Sph1; rewrite S1_rectnd_beta_loop.
  refine (whiskerR (concat_p1 _) _ @ _).
  apply moveR_Vp. hott_simpl.
Defined.

(** ** Truncatedness via spheres  *)

(** We show here that a type is n-truncated if and only if every map from the (n+1)-sphere into it is null-homotopic.  (One direction of this is of course the assertion that the (n+1)-sphere is n-connected.) *)

(** TODO: re-type these lemmas in terms of truncation. *)

Fixpoint allnullhomot_trunc {n : trunc_index} {X : Type} `{IsTrunc n X}
  (f : Sphere (trunc_S n) -> X) {struct n}
: NullHomotopy f.
Proof.
  destruct n as [ | n'].
  - simpl in *. exists (center X). intros [ ].
  - apply nullhomot_susp_from_paths.
    apply allnullhomot_trunc; auto with typeclass_instances.
Defined.

Fixpoint trunc_allnullhomot {n : trunc_index} {X : Type}
  (HX : forall (f : Sphere (trunc_S (trunc_S n)) -> X), NullHomotopy f) {struct n}
: IsTrunc (trunc_S n) X.
Proof.
  destruct n as [ | n'].
  (* n = -2 *) apply hprop_allpath.
    intros x0 x1. set (f := (fun b => if (Sph0_to_Bool b) then x0 else x1)).
    set (n := HX f). exact (n.2 North @ (n.2 South)^).
  (* n ≥ -1 *) intros x0 x1.
    apply (trunc_allnullhomot n').
    intro f. apply nullhomot_paths_from_susp, HX.
Defined.


==> anc/HoTT/theories/hit/Suspension.timing <==
Chars 79 - 134 [Require~Import~Overture~PathGr...] 0.872 secs (0.02u,0.388s)
Chars 135 - 163 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 164 - 193 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 194 - 230 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 268 - 293 [Module~Export~Suspension.] 0. secs (0.u,0.s)
Chars 295 - 375 [Local~Inductive~Susp~(X~:~Type...] 0. secs (0.u,0.s)
Chars 377 - 404 [Arguments~North~{X}.] 0. secs (0.u,0.s)
Chars 405 - 432 [Arguments~South~{X}.] 0. secs (0.u,0.s)
Chars 434 - 499 [Polymorphic~Axiom~merid~:~fora...] 0.001 secs (0.004u,0.s)
Chars 500 - 529 [Arguments~merid~{X}~x.] 0. secs (0.u,0.s)
Chars 531 - 803 [Definition~Susp_rect~{X~:~Type...] 0.005 secs (0.u,0.s)
Chars 805 - 1015 [Polymorphic~Axiom~~~Susp_comp_...] 0.006 secs (0.u,0.004s)
Chars 1017 - 1032 [End~Suspension.] 0. secs (0.u,0.s)
Chars 1070 - 1164 [Definition~Susp_rect_nd~{X~Y~:...] 0. secs (0.u,0.s)
Chars 1165 - 1171 [Proof.] 0. secs (0.u,0.s)
Chars 1174 - 1213 [apply~(Susp_rect~(fun~_~=>~Y)~...] 0.001 secs (0.u,0.s)
Chars 1216 - 1225 [intros~x.] 0. secs (0.u,0.s)
Chars 1226 - 1266 [exact~(transport_const~_~_~@~H...] 0.003 secs (0.004u,0.s)
Chars 1267 - 1275 [Defined.] 0.001 secs (0.u,0.s)
Chars 1277 - 1427 [Definition~Susp_comp_nd_merid~...] 0.002 secs (0.u,0.004s)
Chars 1428 - 1434 [Proof.] 0. secs (0.u,0.s)
Chars 1437 - 1485 [apply~(cancelL~(transport_cons...] 0.006 secs (0.u,0.004s)
Chars 1488 - 1544 [path_via~(apD~(Susp_rect_nd~H_...] 0.092 secs (0.048u,0.044s)
Chars 1547 - 1609 [symmetry;~refine~(apD_const~(S...] 0.037 secs (0.02u,0.016s)
Chars 1612 - 1667 [refine~(Susp_comp_merid~(fun~_...] 0.006 secs (0.008u,0.s)
Chars 1668 - 1676 [Defined.] 0.018 secs (0.016u,0.s)
Chars 1967 - 2113 [Definition~Susp_eta_homot~{X~:...] 0.003 secs (0.u,0.004s)
Chars 2114 - 2120 [Proof.] 0. secs (0.u,0.s)
Chars 2123 - 2146 [unfold~pointwise_paths.] 0. secs (0.u,0.s)
Chars 2147 - 2174 [refine~(Susp_rect~_~1~1~_).] 0.008 secs (0.004u,0.004s)
Chars 2177 - 2186 [intros~x.] 0. secs (0.u,0.s)
Chars 2189 - 2314 [refine~~(transport_paths_FlFr_...] 0.052 secs (0.032u,0.02s)
Chars 2317 - 2332 [apply~moveR_pM.] 0.012 secs (0.004u,0.008s)
Chars 2333 - 2388 [apply~(concat~(concat_p1~_)),~...] 0.051 secs (0.032u,0.02s)
Chars 2391 - 2409 [apply~ap,~inverse.] 0.018 secs (0.016u,0.004s)
Chars 2410 - 2445 [refine~(Susp_comp_merid~_~_~_~...] 0.004 secs (0.u,0.004s)
Chars 2446 - 2454 [Defined.] 0.053 secs (0.032u,0.02s)
Chars 2456 - 2645 [Definition~Susp_eta~`{Funext}~...] 0.007 secs (0.004u,0.004s)
Chars 2700 - 2831 [Definition~nullhomot_susp_from...] 0.002 secs (0.004u,0.s)
Chars 2832 - 2838 [Proof.] 0. secs (0.u,0.s)
Chars 2841 - 2858 [exists~(f~North).] 0.001 secs (0.u,0.s)
Chars 2861 - 2901 [refine~(Susp_rect~_~1~(n~.1)~^...] 0.008 secs (0.008u,0.s)
Chars 2904 - 2940 [refine~(transport_paths_Fl~_~_...] 0.015 secs (0.004u,0.012s)
Chars 2943 - 2976 [apply~(concat~(concat_p1~_)),~...] 0.015 secs (0.012u,0.004s)
Chars 2977 - 2987 [apply~n~.2.] 0.005 secs (0.004u,0.s)
Chars 2988 - 2996 [Defined.] 0.014 secs (0.004u,0.008s)
Chars 2998 - 3145 [Definition~nullhomot_paths_fro...] 0.002 secs (0.004u,0.s)
Chars 3146 - 3152 [Proof.] 0. secs (0.u,0.s)
Chars 3155 - 3189 [exists~(n~.2~North~@~(n~.2~Sou...] 0.008 secs (0.004u,0.004s)
Chars 3192 - 3200 [intro~x.] 0. secs (0.u,0.004s)
Chars 3201 - 3216 [apply~moveL_pV.] 0.006 secs (0.u,0.004s)
Chars 3219 - 3280 [path_via~(ap~(Susp_rect_nd~H_N...] 0.118 secs (0.088u,0.032s)
Chars 3283 - 3327 [apply~whiskerR,~inverse,~Susp_...] 0.008 secs (0.008u,0.s)
Chars 3330 - 3367 [refine~(concat_Ap~n~.2~(merid~...] 0.017 secs (0.016u,0.s)
Chars 3370 - 3410 [apply~(concatR~(concat_p1~_)),...] 0.017 secs (0.016u,0.s)
Chars 3411 - 3426 [apply~ap_const.] 0.002 secs (0.u,0.s)
Chars 3427 - 3435 [Defined.] 0.02 secs (0.024u,0.s)


==> anc/HoTT/theories/hit/Suspension.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * The suspension of a type *)

Require Import Overture PathGroupoids types.Paths Misc.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(* ** Definition of suspension. *)

Module Export Suspension.

Local Inductive Susp (X : Type) : Type :=
  | North : Susp X
  | South : Susp X.

Global Arguments North {X}.
Global Arguments South {X}.

Axiom merid : forall (X : Type) (x : X), North = South :> Susp X.
Global Arguments merid {X} x.

Definition Susp_rect {X : Type} (P : Susp X -> Type)
  (H_N : P North) (H_S : P South)
  (H_merid : forall x:X, (merid x) # H_N = H_S)
: forall (y:Susp X), P y
:= fun y => (match y return (_ -> P y)
     with North => (fun _ => H_N) | South => (fun _ => H_S) end) H_merid.

Axiom Susp_comp_merid : forall {X : Type} (P : Susp X -> Type)
  (H_N : P North) (H_S : P South)
  (H_merid : forall x:X, (merid x) # H_N = H_S)
  (x:X),
apD (Susp_rect P H_N H_S H_merid) (merid x) = H_merid x.

End Suspension.

(* ** Non-dependent eliminator. *)

Definition Susp_rect_nd {X Y : Type}
  (H_N H_S : Y) (H_merid : X -> H_N = H_S)
: Susp X -> Y.
Proof.
  apply (Susp_rect (fun _ => Y) H_N H_S).
  intros x. exact (transport_const _ _ @ H_merid x).
Defined.

Definition Susp_comp_nd_merid {X Y : Type}
  {H_N H_S : Y} {H_merid : X -> H_N = H_S} (x:X)
: ap (Susp_rect_nd H_N H_S H_merid) (merid x) = H_merid x.
Proof.
  apply (cancelL (transport_const (merid x) H_N)).
  path_via (apD (Susp_rect_nd H_N H_S H_merid) (merid x)).
  symmetry; refine (apD_const (Susp_rect_nd H_N H_S H_merid) _).
  refine (Susp_comp_merid (fun _ : Susp X => Y) _ _ _ _).
Defined.

(** ** Eta-rule. *)

(** The eta-rule for suspension states that any function out of a suspension is equal to one defined by [Susp_rect] in the obvious way. We give it first in a weak form, producing just a pointwise equality, and then turn this into an actual equality using [Funext]. *)
Definition Susp_eta_homot {X : Type} {P : Susp X -> Type} (f : forall y, P y)
  : f == Susp_rect P (f North) (f South) (fun x => apD f (merid x)).
Proof.
  unfold pointwise_paths. refine (Susp_rect _ 1 1 _).
  intros x.
  refine (transport_paths_FlFr_D
    (g := Susp_rect P (f North) (f South) (fun x : X => apD f (merid x)))
    _ _ @ _); simpl.
  apply moveR_pM. apply (concat (concat_p1 _)), (concatR (concat_1p _)^).
  apply ap, inverse. refine (Susp_comp_merid _ _ _ _ _).
Defined.

Definition Susp_eta `{Funext}
  {X : Type} {P : Susp X -> Type} (f : forall y, P y)
  : f = Susp_rect P (f North) (f South) (fun x => apD f (merid x))
:= path_forall _ _ (Susp_eta_homot f).

(** ** Nullhomotopies of maps out of suspensions *)

Definition nullhomot_susp_from_paths {X Z: Type} (f : Susp X -> Z)
  (n : NullHomotopy (fun x => ap f (merid x)))
: NullHomotopy f.
Proof.
  exists (f North).
  refine (Susp_rect _ 1 n.1^ _); intros x.
  refine (transport_paths_Fl _ _ @ _).
  apply (concat (concat_p1 _)), ap. apply n.2.
Defined.

Definition nullhomot_paths_from_susp {X Z: Type} (H_N H_S : Z) (f : X -> H_N = H_S)
  (n : NullHomotopy (Susp_rect_nd H_N H_S f))
: NullHomotopy f.
Proof.
  exists (n.2 North @ (n.2 South)^).
  intro x. apply moveL_pV.
  path_via (ap (Susp_rect_nd H_N H_S f) (merid x) @ n.2 South).
  apply whiskerR, inverse, Susp_comp_nd_merid.
  refine (concat_Ap n.2 (merid x) @ _).
  apply (concatR (concat_p1 _)), whiskerL. apply ap_const.
Defined.


==> anc/HoTT/theories/hit/Truncations.timing <==
Chars 95 - 164 [Require~Import~Overture~PathGr...] 0.314 secs (0.016u,0.176s)
Chars 165 - 193 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 194 - 223 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 224 - 254 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 1107 - 1132 [Module~Export~Truncation.] 0. secs (0.u,0.s)
Chars 1134 - 1239 [Local~~Inductive~Truncation~(n...] 0.001 secs (0.u,0.s)
Chars 1240 - 1274 [Arguments~truncation_incl~{n}~...] 0. secs (0.u,0.s)
Chars 1275 - 1341 [Polymorphic~Axiom~istrunc_trun...] 0. secs (0.u,0.s)
Chars 1342 - 1386 [Global~Existing~Instance~istru...] 0. secs (0.u,0.s)
Chars 1388 - 1602 [Definition~Truncation_rect~{n}...] 0.003 secs (0.004u,0.s)
Chars 1604 - 1619 [End~Truncation.] 0. secs (0.u,0.s)
Chars 1674 - 1801 [Definition~Truncation_rect_non...] 0.003 secs (0.u,0.s)
Chars 1827 - 1931 [Definition~functor_Truncation~...] 0. secs (0.u,0.s)
Chars 1932 - 1938 [Proof.] 0. secs (0.u,0.s)
Chars 1941 - 1970 [apply~Truncation_rect_nondep.] 0.001 secs (0.u,0.s)
Chars 1971 - 2010 [exact~(fun~x~=>~truncation_inc...] 0. secs (0.u,0.s)
Chars 2011 - 2019 [Defined.] 0. secs (0.u,0.s)
Chars 2021 - 2141 [Definition~functor_Truncation_...] 0.001 secs (0.u,0.s)
Chars 2142 - 2148 [Proof.] 0. secs (0.u,0.s)
Chars 2151 - 2174 [unfold~pointwise_paths.] 0. secs (0.u,0.s)
Chars 2175 - 2198 [apply~@Truncation_rect.] 0.001 secs (0.u,0.s)
Chars 2203 - 2230 [intros~?;~apply~trunc_succ.] 0.003 secs (0.u,0.004s)
Chars 2233 - 2251 [intros~a;~exact~1.] 0.001 secs (0.u,0.s)
Chars 2252 - 2260 [Defined.] 0.002 secs (0.004u,0.s)
Chars 2262 - 2396 [Definition~isequiv_functor_Tru...] 0.001 secs (0.u,0.s)
Chars 2397 - 2403 [Proof.] 0. secs (0.u,0.s)
Chars 2406 - 2548 [refine~(isequiv_adjointify~_~(...] 0.018 secs (0.012u,0.s)
Chars 2551 - 2567 [intros~y;~simpl.] 0. secs (0.u,0.s)
Chars 2568 - 2586 [apply~ap,~eisretr.] 0.002 secs (0.u,0.s)
Chars 2589 - 2605 [intros~x;~simpl.] 0. secs (0.u,0.s)
Chars 2606 - 2624 [apply~ap,~eissect.] 0.002 secs (0.u,0.s)
Chars 2625 - 2633 [Defined.] 0.005 secs (0.u,0.004s)


==> anc/HoTT/theories/hit/Truncations.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * Truncations of types, in all dimensions. *)

Require Import Overture PathGroupoids Equivalences Trunc types.Sigma.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables A X n.

(** ** Definition. *)

(** The definition of [Trunc n], the n-truncation of a type.

If Coq supported higher inductive types natively, we would construct this as somthing like:

   Inductive Truncation n (A : Type) : Type :=
   | truncation_incl : A -> Truncation n A
   | istrunc_truncation : forall (f : Sphere (trunc_S n) -> Truncation n A)
       (x : Sphere (trunc_S n)), f x = f North.

However, while we are faking our higher-inductives anyway, we can take some shortcuts, rather than translating the definition above.  Firstly, we directly posit a “constructor” giving truncatedness, rather than rephrasing it in terms of maps of spheres.  Secondly, we omit the “computation rule” for this constructor, since it is implied by truncatedness of the result type (and, for essentially that reason, is never wanted in practice anyway).
*)

Module Export Truncation.

Local Inductive Truncation (n : trunc_index) (A :Type) : Type :=
  truncation_incl : A -> Truncation n A.
Arguments truncation_incl {n A} a.
Axiom istrunc_truncation : forall n A, IsTrunc n (Truncation n A).
Global Existing Instance istrunc_truncation.

Definition Truncation_rect {n A}
  (P : Truncation n A -> Type) `{forall aa, IsTrunc n (P aa)}
  : (forall a, P (truncation_incl a)) -> (forall aa, P aa)
:= (fun f aa => match aa with truncation_incl a => f a end).

End Truncation.

(** The non-dependent version of the eliminator. *)

Definition Truncation_rect_nondep {n A X} `{IsTrunc n X}
  : (A -> X) -> (Truncation n A -> X)
:= Truncation_rect (fun _ => X).

(** ** Functoriality *)
Definition functor_Truncation {n : trunc_index} {X Y} (f : X -> Y)
  : Truncation n X -> Truncation n Y.
Proof.
  apply Truncation_rect_nondep. exact (fun x => truncation_incl (f x)).
Defined.

Definition functor_Truncation_idmap `{Funext} {n : trunc_index} (X : Type)
  : @functor_Truncation n X X idmap == idmap.
Proof.
  unfold pointwise_paths. apply @Truncation_rect.
    intros ?; apply trunc_succ.
  intros a; exact 1.
Defined.

Definition isequiv_functor_Truncation {n : trunc_index} {X Y} (f : X -> Y)
  `{IsEquiv _ _ f} : IsEquiv (functor_Truncation (n:=n) f).
Proof.
  refine (isequiv_adjointify _ (functor_Truncation (f ^-1)) _ _);
    unfold Sect; apply @Truncation_rect;
    try (intros ?; apply trunc_succ).
  intros y; simpl. apply ap, eisretr.
  intros x; simpl. apply ap, eissect.
Defined.


==> anc/HoTT/theories/hit/TwoSphere.timing <==
Chars 89 - 151 [Require~Import~Overture~PathGr...] 0.744 secs (0.02u,0.292s)
Chars 152 - 242 [Require~Import~types.Paths~typ...] 0.471 secs (0.u,0.18s)
Chars 243 - 271 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 272 - 301 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 302 - 338 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 376 - 400 [Module~Export~TwoSphere.] 0. secs (0.u,0.s)
Chars 402 - 442 [Local~Inductive~S2~:~Set~:=~~~...] 0. secs (0.003u,0.s)
Chars 444 - 483 [Polymorphic~Axiom~surf~:~idpat...] 0. secs (0.u,0.s)
Chars 485 - 646 [Definition~S2_rect~(P~:~S2~->~...] 0.006 secs (0.004u,0.s)
Chars 648 - 806 [Polymorphic~Axiom~~~S2_rect_be...] 0.016 secs (0.016u,0.s)
Chars 808 - 822 [End~TwoSphere.] 0. secs (0.u,0.s)
Chars 863 - 1019 [Definition~S2_rectnd~(P~:~Type...] 0.011 secs (0.004u,0.004s)


==> anc/HoTT/theories/hit/TwoSphere.v <==
(* -*- mode: coq; mode: visual-line -*- *)

(** * Theorems about the 2-sphere [S²]. *)

Require Import Overture PathGroupoids Equivalences Trunc HSet.
Require Import types.Paths types.Forall types.Arrow types.Universe types.Empty types.Unit.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(* ** Definition of the circle. *)

Module Export TwoSphere.

Local Inductive S2 : Set :=
| base : S2.

Axiom surf : idpath base = idpath base.

Definition S2_rect (P : S2 -> Type) (b : P base) (l : transport2 P surf b = idpath b)
  : forall (x:S2), P x
  := fun x => match x with base => fun _ => b end l.

Axiom S2_rect_beta_loop
  : forall (P : S2 -> Type) (b : P base) (l : transport2 P surf b = idpath b),
      apD02 (S2_rect P b l) surf = l^ @ (concat_p1 _)^.

End TwoSphere.

(* ** The non-dependent eliminator *)

Definition S2_rectnd (P : Type) (b : P) (l : idpath b = idpath b)
  : S2 -> P
  := S2_rect (fun _ => P) b ((concat_p1 _)^ @ (transport2_const surf b)^ @ l).

(** TODO: Write the non-dependent eliminator.  It's probably something like
<<
Definition S1_rectnd_beta_loop (P : Type) (b : P) (l : idpath b = idpath b)
: ap02 (S2_rectnd P b l) surf = l^ @ (concat_p1 _)^.
Proof.
  unfold S2_rectnd.
  refine (cancelL (transport2_const surf b)^ _ _ _).
  refine (cancelL ((concat_p1 (transport2 (fun _ : S2 => P) surf b))^) _ _ _).
...
>>
*)


==> anc/HoTT/theories/hit/epi.timing <==
Chars 0 - 111 [Require~Import~Overture~hit.mi...] 0.953 secs (0.044u,0.524s)
Chars 113 - 141 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 142 - 171 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 173 - 192 [Section~AssumingUA.] 0. secs (0.u,0.s)
Chars 299 - 337 [Context~~`{fs~:~Funext}~`{ua~:...] 0.001 secs (0.u,0.s)
Chars 338 - 407 [Lemma~path_biimp~:~forall~P~P'...] 0.002 secs (0.004u,0.s)
Chars 408 - 421 [intros~?~?~X.] 0. secs (0.u,0.s)
Chars 422 - 458 [apply~(equiv_path_sigma_hprop~...] 0.008 secs (0.u,0.008s)
Chars 459 - 468 [apply~ua.] 0.006 secs (0.003u,0.004s)
Chars 469 - 484 [destruct~P,~P'.] 0.037 secs (0.016u,0.02s)
Chars 485 - 496 [destruct~X.] 0.025 secs (0.016u,0.012s)
Chars 497 - 522 [by~apply~equiv_iff_hprop.] 0.013 secs (0.012u,0.s)
Chars 523 - 531 [Defined.] 0.013 secs (0.007u,0.008s)
Chars 533 - 602 [Lemma~biimp_path~:~forall~P~P'...] 0.003 secs (0.u,0.004s)
Chars 603 - 615 [intros~?~?~p.] 0. secs (0.u,0.s)
Chars 616 - 630 [by~destruct~p.] 0.011 secs (0.008u,0.004s)
Chars 631 - 639 [Defined.] 0.003 secs (0.u,0.004s)
Chars 641 - 720 [Lemma~path_equiv_biimp~:~~fora...] 0.003 secs (0.004u,0.s)
Chars 721 - 728 [intros.] 0. secs (0.u,0.s)
Chars 729 - 793 [apply~equiv_adjointify~with~(p...] 0.006 secs (0.004u,0.s)
Chars 794 - 795 [-~] 0. secs (0.u,0.s)
Chars 796 - 804 [intro~x.] 0. secs (0.u,0.s)
Chars 805 - 816 [destruct~x.] 0.007 secs (0.004u,0.004s)
Chars 817 - 838 [eapply~allpath_hprop.] 0.011 secs (0.003u,0.004s)
Chars 839 - 840 [-~] 0. secs (0.u,0.s)
Chars 841 - 850 [intros~x.] 0. secs (0.u,0.s)
Chars 851 - 882 [cut~(IsHProp~(P~.1~<->~P'~.1))...] 0.007 secs (0.u,0.008s)
Chars 883 - 891 [intro~H.] 0. secs (0.u,0.s)
Chars 892 - 912 [apply~allpath_hprop.] 0.008 secs (0.u,0.004s)
Chars 915 - 943 [cut~(Contr~(P~.1~<->~P'~.1)).] 0.004 secs (0.004u,0.s)
Chars 944 - 950 [intro.] 0.001 secs (0.u,0.s)
Chars 951 - 968 [apply~trunc_succ.] 0.004 secs (0.u,0.s)
Chars 971 - 980 [exists~x.] 0.003 secs (0.u,0.s)
Chars 981 - 989 [intro~y.] 0. secs (0.u,0.004s)
Chars 990 - 1012 [destruct~y~as~(y1,~y2).] 0.011 secs (0.004u,0.008s)
Chars 1013 - 1035 [destruct~x~as~(x1,~x2).] 0.018 secs (0.016u,0.s)
Chars 1036 - 1085 [f_ap;~apply~fs;~intro~x;~[~app...] 0.122 secs (0.064u,0.056s)
Chars 1086 - 1094 [Defined.] 0.047 secs (0.024u,0.02s)
Chars 1143 - 1213 [Lemma~path_equiv_biimp_rec~{P~...] 0.001 secs (0.004u,0.s)
Chars 1214 - 1240 [set~(p~:=~issig_hProp~^-1~P).] 0.012 secs (0.008u,0.s)
Chars 1241 - 1269 [set~(p'~:=~issig_hProp~^-1~P')...] 0.012 secs (0.012u,0.s)
Chars 1270 - 1282 [intros~X~X0.] 0. secs (0.004u,0.s)
Chars 1283 - 1328 [assert~(p~=~p')~by~by~apply~pa...] 0.024 secs (0.012u,0.008s)
Chars 1329 - 1340 [clear~X~X0.] 0. secs (0.u,0.s)
Chars 1341 - 1396 [path_via~(issig_hProp~(issig_h...] 0.157 secs (0.104u,0.052s)
Chars 1397 - 1409 [reflexivity.] 0.008 secs (0.004u,0.s)
Chars 1410 - 1486 [path_via~(issig_hProp~(issig_h...] 0.221 secs (0.212u,0.012s)
Chars 1487 - 1495 [Defined.] 0.041 secs (0.04u,0.s)
Chars 1574 - 1671 [Definition~isepi~{X}~{Y}~`(f~:...] 0.002 secs (0.004u,0.s)
Chars 1673 - 1751 [Definition~issurj~{X}~{Y}~(f~:...] 0.001 secs (0.u,0.s)
Chars 1753 - 1808 [Lemma~issurj_isepi~{X}~{Y}~(f~...] 0.001 secs (0.u,0.s)
Chars 1809 - 1829 [intros~sur~?~?~?~ep.] 0. secs (0.u,0.s)
Chars 1830 - 1839 [apply~fs.] 0.002 secs (0.004u,0.s)
Chars 1840 - 1848 [intro~y.] 0. secs (0.u,0.s)
Chars 1849 - 1868 [specialize~(sur~y).] 0. secs (0.u,0.s)
Chars 1869 - 1954 [apply~(minus1Trunc_rect_nondep...] 0.002 secs (0.004u,0.s)
Chars 1956 - 1969 [intros~(x,~p).] 0.002 secs (0.004u,0.s)
Chars 1970 - 1991 [set~(p0~:=~apD10~ep~x).] 0.001 secs (0.u,0.s)
Chars 1993 - 2012 [path_via~(g~(f~x)).] 0.022 secs (0.024u,0.s)
Chars 2013 - 2025 [by~apply~ap.] 0.006 secs (0.008u,0.s)
Chars 2027 - 2046 [path_via~(h~(f~x)).] 0.012 secs (0.012u,0.s)
Chars 2047 - 2059 [by~apply~ap.] 0.002 secs (0.004u,0.s)
Chars 2060 - 2067 [intros.] 0. secs (0.u,0.s)
Chars 2068 - 2088 [by~apply~@set_path2.] 0.002 secs (0.004u,0.s)
Chars 2089 - 2093 [Qed.] 0.006 secs (0.004u,0.s)
Chars 2167 - 2238 [Lemma~isepi_issurj~`{fs'~:~Fun...] 0.001 secs (0.u,0.s)
Chars 2239 - 2245 [Proof.] 0. secs (0.u,0.s)
Chars 2248 - 2262 [intros~epif~y.] 0. secs (0.u,0.s)
Chars 2265 - 2294 [set~(g~:=~fun~_~:~Y~=>~Unit_hp...] 0. secs (0.u,0.s)
Chars 2297 - 2373 [set~(h~:=~fun~y~:~Y~=>~hp~(hex...] 0.003 secs (0.004u,0.s)
Chars 2376 - 2404 [assert~(g~o~f~=~h~o~f)~as~X1.] 0.001 secs (0.u,0.s)
Chars 2407 - 2408 [-~] 0. secs (0.u,0.s)
Chars 2409 - 2419 [apply~fs'.] 0.003 secs (0.004u,0.s)
Chars 2420 - 2428 [intro~x.] 0. secs (0.u,0.s)
Chars 2429 - 2464 [apply~path_equiv_biimp_rec;~[~...] 0.011 secs (0.008u,0.s)
Chars 2469 - 2479 [intros~_.] 0. secs (0.u,0.s)
Chars 2480 - 2491 [apply~min1.] 0.002 secs (0.u,0.s)
Chars 2492 - 2502 [exists~tt.] 0.001 secs (0.u,0.s)
Chars 2503 - 2517 [by~exists~x.] 0.002 secs (0.004u,0.s)
Chars 2520 - 2521 [-~] 0. secs (0.u,0.s)
Chars 2674 - 2684 [clear~fs'.] 0. secs (0.u,0.s)
Chars 2685 - 2709 [specialize~(epif~_~g~h).] 0.008 secs (0.008u,0.s)
Chars 2714 - 2735 [specialize~(epif~X1).] 0.008 secs (0.008u,0.s)
Chars 2736 - 2745 [clear~X1.] 0. secs (0.u,0.s)
Chars 2750 - 2772 [set~(p~:=~apD10~epif~y).] 0.004 secs (0.004u,0.s)
Chars 2777 - 2855 [apply~(@minus1Trunc_map~(sigT~...] 0.005 secs (0.008u,0.s)
Chars 2860 - 2861 [+~] 0. secs (0.u,0.s)
Chars 2862 - 2881 [intros~(_,~(x,~eq)).] 0.01 secs (0.012u,0.s)
Chars 2888 - 2897 [exists~x.] 0.001 secs (0.u,0.s)
Chars 2906 - 2918 [by~symmetry.] 0.005 secs (0.004u,0.s)
Chars 2923 - 2924 [+~] 0. secs (0.u,0.s)
Chars 2925 - 2958 [apply~(transport~hproptype~p~t...] 0.005 secs (0.008u,0.s)
Chars 2959 - 2967 [Defined.] 0.038 secs (0.036u,0.s)
Chars 2969 - 3033 [Lemma~isepi_isequiv~X~Y~(f~:~X...] 0.001 secs (0.u,0.s)
Chars 3034 - 3040 [Proof.] 0. secs (0.u,0.s)
Chars 3043 - 3059 [intros~?~g~h~H'.] 0. secs (0.u,0.s)
Chars 3062 - 3079 [apply~ap10~in~H'.] 0.001 secs (0.004u,0.s)
Chars 3082 - 3100 [apply~path_forall.] 0.002 secs (0.004u,0.s)
Chars 3103 - 3111 [intro~x.] 0. secs (0.u,0.s)
Chars 3114 - 3144 [transitivity~(g~(f~(f~^-1~x)))...] 0.007 secs (0.008u,0.s)
Chars 3147 - 3148 [-~] 0. secs (0.u,0.s)
Chars 3149 - 3168 [by~rewrite~eisretr.] 0.005 secs (0.004u,0.s)
Chars 3171 - 3172 [-~] 0. secs (0.u,0.s)
Chars 3173 - 3203 [transitivity~(h~(f~(f~^-1~x)))...] 0.008 secs (0.012u,0.s)
Chars 3208 - 3209 [*~] 0. secs (0.u,0.s)
Chars 3210 - 3219 [apply~H'.] 0.001 secs (0.u,0.s)
Chars 3224 - 3225 [*~] 0. secs (0.u,0.s)
Chars 3226 - 3245 [by~rewrite~eisretr.] 0.004 secs (0.004u,0.s)
Chars 3246 - 3250 [Qed.] 0.005 secs (0.003u,0.s)
Chars 3251 - 3266 [End~AssumingUA.] 0.021 secs (0.02u,0.s)


==> anc/HoTT/theories/hit/epi.v <==
Require Import Overture hit.minus1Trunc HProp Misc TruncType types.Universe Equivalences Trunc HSet types.Unit.

Open Local Scope path_scope.
Open Local Scope equiv_scope.

Section AssumingUA.
(** The univalence axiom for HProp (Voevodsky's uahp) *)
(** We need fs to be able to find hprop_trunc *)
Context `{fs:Funext} `{ua:Univalence}.
Lemma path_biimp : forall P P': sigT IsHProp, (P.1<->P'.1) -> P = P'.
intros ? ? X. apply (equiv_path_sigma_hprop P P'). apply ua.
destruct P, P'. destruct X.
by apply equiv_iff_hprop.
Defined.

Lemma biimp_path : forall P P': sigT IsHProp, P = P' -> (P.1<->P'.1).
intros ?? p. by destruct p.
Defined.

Lemma path_equiv_biimp :
 forall P P': sigT IsHProp, (P.1<->P'.1) <~> (P = P').
intros.
apply equiv_adjointify with (path_biimp P P') (biimp_path P P').
- intro x. destruct x. eapply allpath_hprop.
- intros x. cut (IsHProp (P .1 <-> P' .1)). intro H. apply allpath_hprop.
  cut (Contr(P .1 <-> P' .1)). intro. apply trunc_succ.
  exists x. intro y. destruct y as [y1 y2]. destruct x as [x1 x2].
f_ap; apply fs; intro x; [apply P'.2| apply P.2].
Defined.

(** The variant of [uahp] for record types. *)
Lemma path_equiv_biimp_rec {P P':hProp}: (P->P') -> (P'->P) -> P = P'.
set (p:=issig_hProp^-1 P).
set (p':=issig_hProp^-1 P').
intros X X0.
assert (p=p') by (by apply path_equiv_biimp).
clear X X0.
path_via (issig_hProp (issig_hProp ^-1 P)); destruct P. reflexivity.
path_via (issig_hProp (issig_hProp ^-1 P')); destruct P';[f_ap|reflexivity].
Defined.

(** We will now prove that for sets epis and surjections are biequivalent.*)
Definition isepi {X Y} `(f:X->Y) := forall Z: hSet,
  forall g h: Y -> Z, g o f = h o f -> g = h.

Definition issurj {X Y} (f:X->Y) := forall y:Y , hexists (fun x => (f x) = y).

Lemma issurj_isepi {X Y} (f:X->Y): issurj f -> isepi f.
intros sur ? ? ? ep. apply fs. intro y.
specialize (sur y).
apply (minus1Trunc_rect_nondep (A:=(sigT (fun x : X => f x = y))));
  try assumption.
 intros [x p]. set (p0:=apD10 ep x).
 path_via (g (f x)). by apply ap.
 path_via (h (f x)). by apply ap.
intros. by apply @set_path2.
Qed.

(** We need an extra instance of [Funext] for universe polymorphism. *)
Lemma isepi_issurj `{fs' : Funext} {X Y} (f:X->Y): isepi f -> issurj f.
Proof.
  intros epif y.
  set (g :=fun _:Y => Unit_hp).
  set (h:=(fun y:Y => (hp (hexists (fun _ : Unit => {x:X & y = (f x)})) _ ))).
  assert (X1: g o f = h o f ).
  - apply fs'. intro x. apply path_equiv_biimp_rec;[|done].
    intros _ . apply min1. exists tt. by (exists x).
  - (** It is absolutely essential that we [clear fs'], so that we
        don't use it in [epif _ g h] and pick up a universe
        inconsistency *)
    clear fs'. specialize (epif _ g h).
    specialize (epif X1). clear X1.
    set (p:=apD10 epif y).
    apply (@minus1Trunc_map (sigT (fun _ : Unit => sigT (fun x : X => y = f x)))).
    + intros [ _ [x eq]].
      exists x.
        by symmetry.
    + apply (transport hproptype p tt).
Defined.

Lemma isepi_isequiv X Y (f : X -> Y) `{IsEquiv _ _ f}
: isepi f.
Proof.
  intros ? g h H'.
  apply ap10 in H'.
  apply path_forall.
  intro x.
  transitivity (g (f (f^-1 x))).
  - by rewrite eisretr.
  - transitivity (h (f (f^-1 x))).
    * apply H'.
    * by rewrite eisretr.
Qed.
End AssumingUA.


==> anc/HoTT/theories/hit/iso.timing <==
Chars 0 - 99 [Require~Import~Overture~hit.ep...] 1.262 secs (0.02u,0.564s)
Chars 101 - 129 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 130 - 159 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 207 - 219 [Section~iso.] 0. secs (0.u,0.s)
Chars 222 - 244 [Context~~`{Univalence}.] 0. secs (0.u,0.s)
Chars 247 - 270 [Context~~{fs0~:~Funext}.] 0. secs (0.u,0.s)
Chars 273 - 307 [Let~fs1~:=~Funext_downward_clo...] 0.001 secs (0.004u,0.s)
Chars 310 - 344 [Let~fs2~:=~Funext_downward_clo...] 0.001 secs (0.u,0.s)
Chars 347 - 368 [Polymorphic~Variables~X~Y~:~hS...] 0. secs (0.u,0.s)
Chars 371 - 391 [Polymorphic~Variable~f~:~X~->~...] 0. secs (0.u,0.s)
Chars 395 - 479 [Lemma~atmost1P_isinj~(injf~:~i...] 0.001 secs (0.u,0.s)
Chars 482 - 488 [Proof.] 0. secs (0.u,0.s)
Chars 493 - 521 [unfold~isinj,~atmost1P~in~*.] 0. secs (0.u,0.s)
Chars 526 - 533 [intros.] 0. secs (0.u,0.s)
Chars 538 - 549 [apply~injf.] 0. secs (0.u,0.s)
Chars 554 - 569 [path_induction.] 0.005 secs (0.004u,0.s)
Chars 574 - 586 [reflexivity.] 0. secs (0.u,0.s)
Chars 589 - 597 [Defined.] 0.003 secs (0.u,0.s)
Chars 601 - 683 [Definition~isequiv_isepi_ismon...] 0.002 secs (0.003u,0.s)
Chars 686 - 692 [Proof.] 0. secs (0.u,0.s)
Chars 697 - 754 [pose~proof~(@isepi_issurj~fs1~...] 0.007 secs (0.008u,0.s)
Chars 759 - 801 [pose~proof~(ismono_isinj~_~mon...] 0.002 secs (0.u,0.s)
Chars 806 - 979 [pose~proof~~(unique_choice~(fu...] 0.023 secs (0.016u,0.008s)
Chars 984 - 1031 [apply~(isequiv_adjointify~_~H_...] 0.007 secs (0.u,0.008s)
Chars 1036 - 1037 [-~] 0. secs (0.u,0.s)
Chars 1038 - 1044 [intro.] 0. secs (0.u,0.s)
Chars 1051 - 1075 [apply~H_unique_choice~.2.] 0.005 secs (0.004u,0.004s)
Chars 1080 - 1081 [-~] 0. secs (0.u,0.s)
Chars 1082 - 1088 [intro.] 0. secs (0.u,0.s)
Chars 1095 - 1106 [apply~injf.] 0.002 secs (0.u,0.004s)
Chars 1113 - 1137 [apply~H_unique_choice~.2.] 0.005 secs (0.004u,0.004s)
Chars 1140 - 1148 [Defined.] 0.027 secs (0.012u,0.012s)
Chars 1149 - 1157 [End~iso.] 0.004 secs (0.003u,0.s)


==> anc/HoTT/theories/hit/iso.v <==
Require Import Overture hit.epi HSet types.Universe hit.unique_choice Equivalences FunextVarieties.

Open Local Scope path_scope.
Open Local Scope equiv_scope.

(** We prove that [epi + mono <-> IsEquiv] *)
Section iso.
  Context `{Univalence}.
  Context {fs0 : Funext}.
  Let fs1 := Funext_downward_closed.
  Let fs2 := Funext_downward_closed.
  Variables X Y : hSet.
  Variable f : X -> Y.

  Lemma atmost1P_isinj (injf : isinj f)
  : forall y : Y, atmost1P (fun x => f x = y).
  Proof.
    unfold isinj, atmost1P in *.
    intros.
    apply injf.
    path_induction.
    reflexivity.
  Defined.

  Definition isequiv_isepi_ismono (epif : isepi f) (monof : ismono f)
  : IsEquiv f.
  Proof.
    pose proof (@isepi_issurj fs1 _ fs2 _ _ f epif) as surjf.
    pose proof (ismono_isinj _ monof) as injf.
    pose proof (unique_choice
                  (fun y x => f x = y)
                  _
                  (fun y => (surjf y, atmost1P_isinj injf y)))
      as H_unique_choice.
    apply (isequiv_adjointify _ H_unique_choice.1).
    - intro.
      apply H_unique_choice.2.
    - intro.
      apply injf.
      apply H_unique_choice.2.
  Defined.
End iso.


==> anc/HoTT/theories/hit/minus1Trunc.timing <==
Chars 26 - 114 [Require~Import~Overture~HProp~...] 0.895 secs (0.036u,0.304s)
Chars 115 - 143 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 428 - 454 [Module~Export~minus1Trunc.] 0. secs (0.u,0.s)
Chars 456 - 532 [Local~Inductive~minus1Trunc~(A...] 0. secs (0.004u,0.s)
Chars 533 - 599 [Polymorphic~Axiom~min1_path~:~...] 0. secs (0.u,0.s)
Chars 600 - 621 [Arguments~min1~{A}~a.] 0. secs (0.u,0.s)
Chars 623 - 867 [Definition~minus1Trunc_rect~:~...] 0.001 secs (0.u,0.s)
Chars 868 - 884 [intros~?~?~?~?~(x).] 0.001 secs (0.u,0.s)
Chars 885 - 897 [apply~dmin1.] 0. secs (0.004u,0.s)
Chars 898 - 906 [Defined.] 0.001 secs (0.u,0.s)
Chars 908 - 1194 [Definition~minus1Trunc_compute...] 0.002 secs (0.004u,0.s)
Chars 1195 - 1207 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 1208 - 1216 [Defined.] 0.001 secs (0.u,0.s)
Chars 1218 - 1602 [Polymorphic~Axiom~~~minus1Trun...] 0.007 secs (0.u,0.008s)
Chars 1603 - 1619 [End~minus1Trunc.] 0. secs (0.u,0.s)
Chars 1749 - 1825 [Hint~Resolve~@min1_path~@minus...] 0.001 secs (0.004u,0.s)
Chars 1883 - 1997 [Definition~minus1Trunc_rect_no...] 0. secs (0.u,0.s)
Chars 1998 - 2004 [Proof.] 0. secs (0.u,0.s)
Chars 2007 - 2028 [intros~dmin1'~dpath'.] 0. secs (0.u,0.s)
Chars 2031 - 2057 [by~apply~minus1Trunc_rect.] 0.002 secs (0.004u,0.s)
Chars 2058 - 2066 [Defined.] 0.001 secs (0.u,0.s)
Chars 2068 - 2251 [Definition~minus1Trunc_compute...] 0.001 secs (0.u,0.s)
Chars 2252 - 2258 [Proof.] 0. secs (0.u,0.s)
Chars 2261 - 2316 [apply~@minus1Trunc_compute_min...] 0.003 secs (0.u,0.s)
Chars 2317 - 2325 [Defined.] 0.001 secs (0.u,0.s)
Chars 2327 - 2615 [Definition~minus1Trunc_compute...] 0.003 secs (0.004u,0.s)
Chars 2616 - 2622 [Proof.] 0. secs (0.u,0.s)
Chars 2624 - 2645 [apply~@path_contr.] 0.002 secs (0.004u,0.s)
Chars 2647 - 2670 [by~apply~hprop_allpath.] 0.002 secs (0.u,0.s)
Chars 2671 - 2679 [Defined.] 0.002 secs (0.004u,0.s)
Chars 2732 - 2802 [Global~Instance~minus1Trunc_is...] 0. secs (0.u,0.s)
Chars 2803 - 2809 [Proof.] 0. secs (0.u,0.s)
Chars 2812 - 2843 [apply~hprop_allpath,~min1_path...] 0. secs (0.u,0.s)
Chars 2844 - 2852 [Defined.] 0. secs (0.004u,0.s)
Chars 2854 - 2942 [Definition~minus1Trunc_ind~{A~...] 0. secs (0.u,0.s)
Chars 2943 - 2949 [Proof.] 0. secs (0.u,0.s)
Chars 2950 - 2959 [intros~?.] 0. secs (0.u,0.s)
Chars 2960 - 2990 [apply~minus1Trunc_rect_nondep....] 0. secs (0.u,0.s)
Chars 2991 - 3002 [assumption.] 0. secs (0.u,0.s)
Chars 3003 - 3023 [apply~allpath_hprop.] 0. secs (0.u,0.s)
Chars 3024 - 3032 [Defined.] 0. secs (0.u,0.s)
Chars 3122 - 3187 [Global~Instance~IsEquivmin1~~{...] 0.001 secs (0.u,0.s)
Chars 3188 - 3194 [Proof.] 0. secs (0.u,0.s)
Chars 3197 - 3295 [apply~~(@isequiv_adjointify~_~...] 0.002 secs (0.u,0.s)
Chars 3299 - 3307 [intro~x.] 0. secs (0.u,0.s)
Chars 3308 - 3339 [apply~hprop_allpath,~min1_path...] 0.002 secs (0.u,0.s)
Chars 3342 - 3350 [intro~a.] 0. secs (0.u,0.s)
Chars 3351 - 3371 [apply~allpath_hprop.] 0.001 secs (0.u,0.004s)
Chars 3372 - 3380 [Defined.] 0.002 secs (0.u,0.s)
Chars 3382 - 3403 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 3455 - 3482 [Open~Scope~fibration_scope.] 0. secs (0.u,0.s)
Chars 3483 - 3501 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3503 - 3572 [Lemma~inhab_prop_contr~{A}~:~I...] 0. secs (0.u,0.s)
Chars 3573 - 3579 [Proof.] 0. secs (0.u,0.s)
Chars 3582 - 3593 [intros~prp.] 0. secs (0.u,0.s)
Chars 3596 - 3626 [apply~minus1Trunc_rect_nondep....] 0. secs (0.u,0.s)
Chars 3631 - 3662 [by~apply~contr_inhabited_hprop...] 0. secs (0.u,0.s)
Chars 3665 - 3672 [intros.] 0. secs (0.u,0.s)
Chars 3673 - 3694 [eapply~allpath_hprop.] 0.002 secs (0.u,0.s)
Chars 3695 - 3703 [Defined.] 0.001 secs (0.004u,0.s)
Chars 3705 - 3737 [Require~Import~HProp~Fibration...] 0.142 secs (0.u,0.052s)
Chars 3788 - 3874 [Definition~is_epi~{X~Y~:~Type}...] 0.001 secs (0.u,0.s)
Chars 3876 - 3959 [Definition~is_mono~{X~Y~:~Type...] 0. secs (0.u,0.s)
Chars 3961 - 4047 [Lemma~epi_mono_equiv~{X~Y~:~Ty...] 0.001 secs (0.004u,0.s)
Chars 4048 - 4054 [Proof.] 0. secs (0.u,0.s)
Chars 4057 - 4073 [intros~epi~mono.] 0. secs (0.u,0.s)
Chars 4076 - 4104 [apply~contr_inhabited_hprop.] 0.001 secs (0.u,0.s)
Chars 4108 - 4128 [apply~hprop_isequiv.] 0.001 secs (0.u,0.s)
Chars 4131 - 4153 [apply~isequiv_fcontr.] 0. secs (0.u,0.s)
Chars 4154 - 4162 [intro~b.] 0. secs (0.004u,0.s)
Chars 4165 - 4207 [apply~(inhab_prop_contr~(mono~...] 0.002 secs (0.u,0.s)
Chars 4208 - 4216 [Defined.] 0.003 secs (0.u,0.s)
Chars 4217 - 4234 [End~AssumeFunext.] 0.002 secs (0.004u,0.s)
Chars 4236 - 4261 [Section~minus1TruncMonad.] 0. secs (0.u,0.s)
Chars 4462 - 4577 [Definition~minus1Trunc_map_dep...] 0.001 secs (0.u,0.s)
Chars 4578 - 4584 [Proof.] 0. secs (0.u,0.s)
Chars 4587 - 4596 [intros~f.] 0. secs (0.004u,0.s)
Chars 4599 - 4711 [apply~~(@minus1Trunc_rect~A~(f...] 0.003 secs (0.004u,0.s)
Chars 4712 - 4720 [Defined.] 0.001 secs (0.u,0.s)
Chars 4722 - 4850 [Definition~minus1Trunc_map~{A~...] 0.001 secs (0.u,0.s)
Chars 4899 - 5002 [Lemma~minus1Trunc_map_id~{A~:~...] 0. secs (0.u,0.s)
Chars 5003 - 5009 [Proof.] 0. secs (0.u,0.s)
Chars 5012 - 5017 [auto.] 0. secs (0.u,0.s)
Chars 5018 - 5026 [Defined.] 0. secs (0.u,0.s)
Chars 5028 - 5204 [Lemma~minus1Trunc_map_compose~...] 0.002 secs (0.u,0.s)
Chars 5205 - 5211 [Proof.] 0. secs (0.u,0.s)
Chars 5214 - 5219 [auto.] 0.001 secs (0.u,0.s)
Chars 5220 - 5228 [Defined.] 0.001 secs (0.u,0.s)
Chars 5251 - 5275 [Definition~eta~:=~@min1.] 0. secs (0.u,0.s)
Chars 5308 - 5412 [Lemma~eta_natural~{A~B~:~Type}...] 0.001 secs (0.004u,0.s)
Chars 5413 - 5419 [Proof.] 0. secs (0.u,0.s)
Chars 5422 - 5427 [auto.] 0.001 secs (0.u,0.s)
Chars 5428 - 5436 [Defined.] 0. secs (0.u,0.s)
Chars 5469 - 5541 [Definition~mu~(A~:~Type)~:~min...] 0. secs (0.u,0.s)
Chars 5542 - 5548 [Proof.] 0. secs (0.u,0.s)
Chars 5551 - 5560 [intros~p.] 0. secs (0.u,0.s)
Chars 5561 - 5624 [apply~@minus1Trunc_rect_nondep...] 0.001 secs (0.u,0.s)
Chars 5625 - 5633 [Defined.] 0. secs (0.004u,0.s)
Chars 5676 - 5841 [Lemma~mu_natural~{A~B~:~Type}~...] 0.002 secs (0.u,0.s)
Chars 5842 - 5848 [Proof.] 0. secs (0.u,0.s)
Chars 5851 - 5856 [auto.] 0.001 secs (0.004u,0.s)
Chars 5857 - 5861 [Qed.] 0.001 secs (0.u,0.s)
Chars 5885 - 5971 [Lemma~eta_1~(A~:~Type)~:~~fora...] 0.001 secs (0.u,0.s)
Chars 5972 - 5978 [Proof.] 0. secs (0.u,0.s)
Chars 5981 - 5986 [auto.] 0. secs (0.u,0.s)
Chars 5987 - 5991 [Qed.] 0. secs (0.u,0.s)
Chars 5993 - 6083 [Lemma~eta_2~(A~:~Type)~:~~fora...] 0.001 secs (0.003u,0.s)
Chars 6084 - 6090 [Proof.] 0. secs (0.u,0.s)
Chars 6093 - 6098 [auto.] 0.001 secs (0.u,0.s)
Chars 6099 - 6103 [Qed.] 0. secs (0.u,0.s)
Chars 6105 - 6251 [Lemma~mu_1~(A~:~Type)~:~~foral...] 0.002 secs (0.u,0.s)
Chars 6252 - 6258 [Proof.] 0. secs (0.u,0.s)
Chars 6261 - 6266 [auto.] 0.001 secs (0.u,0.s)
Chars 6267 - 6271 [Qed.] 0.001 secs (0.u,0.s)
Chars 6298 - 6362 [Lemma~t~(A~B~:~Type)~:~A~*~min...] 0.001 secs (0.u,0.s)
Chars 6363 - 6369 [Proof.] 0. secs (0.u,0.s)
Chars 6372 - 6385 [intros~(a,~q).] 0.001 secs (0.u,0.s)
Chars 6388 - 6435 [apply~(minus1Trunc_rect_nondep...] 0.002 secs (0.u,0.004s)
Chars 6438 - 6446 [intro~b.] 0. secs (0.u,0.s)
Chars 6447 - 6464 [apply~min1;~auto.] 0.001 secs (0.u,0.s)
Chars 6465 - 6473 [Defined.] 0.001 secs (0.004u,0.s)
Chars 6510 - 6721 [Lemma~t_natural~(A~A'~B~B'~:~T...] 0.004 secs (0.004u,0.s)
Chars 6722 - 6728 [Proof.] 0. secs (0.u,0.s)
Chars 6731 - 6736 [auto.] 0.003 secs (0.u,0.s)
Chars 6737 - 6741 [Qed.] 0.002 secs (0.004u,0.s)
Chars 6823 - 6946 [Lemma~strength_unit~(A~:~Type)...] 0.002 secs (0.004u,0.s)
Chars 6947 - 6953 [Proof.] 0. secs (0.u,0.s)
Chars 6956 - 6961 [auto.] 0.001 secs (0.u,0.s)
Chars 6962 - 6966 [Qed.] 0.001 secs (0.u,0.s)
Chars 6968 - 7071 [Lemma~strength_eta~(A~B~:~Type...] 0.002 secs (0.004u,0.s)
Chars 7072 - 7078 [Proof.] 0. secs (0.u,0.s)
Chars 7081 - 7086 [auto.] 0.002 secs (0.u,0.s)
Chars 7087 - 7091 [Qed.] 0.001 secs (0.004u,0.s)
Chars 7093 - 7173 [Definition~alpha~A~B~C~(u~:~A~...] 0.003 secs (0.u,0.004s)
Chars 7175 - 7358 [Lemma~strength_pentagon_1~(A~B...] 0.006 secs (0.008u,0.s)
Chars 7359 - 7365 [Proof.] 0. secs (0.u,0.s)
Chars 7368 - 7373 [auto.] 0.005 secs (0.004u,0.s)
Chars 7374 - 7378 [Qed.] 0.004 secs (0.008u,0.s)
Chars 7380 - 7563 [Lemma~strength_pentagon_2~(A~B...] 0.004 secs (0.u,0.s)
Chars 7564 - 7570 [Proof.] 0. secs (0.u,0.s)
Chars 7573 - 7578 [auto.] 0.003 secs (0.003u,0.s)
Chars 7579 - 7583 [Qed.] 0.002 secs (0.u,0.s)
Chars 7585 - 7606 [End~minus1TruncMonad.] 0.006 secs (0.u,0.008s)
Chars 7677 - 7741 [Definition~hexists~{X}~(P~:~X~...] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/hit/minus1Trunc.v <==
(** * (-1)-truncation *)

Require Import Overture HProp EquivalenceVarieties Contractible Equivalences types.Unit.
Open Local Scope path_scope.
(** The definition of [minus1Trunc], the (-1)-truncation.  Here is what
   it would look like if Coq supported higher inductive types natively:

<<
   Inductive minus1Trunc (A : Type) : Type :=
   | min1 : A -> minus1Trunc A
   | min1_path : forall (x y: minus1Trunc A), x = y
>>
*)

Module Export minus1Trunc.

Local Inductive minus1Trunc (A :Type) : Type :=
  min1 : A -> minus1Trunc A.
Axiom min1_path : forall {A : Type} (x y : minus1Trunc A),  x = y.
Arguments min1 {A} a.

Definition minus1Trunc_rect :
  forall {A : Type} {P : minus1Trunc A -> Type}
    (dmin1 : forall a : A, P (min1 a))
    (dpath : forall {x y : minus1Trunc A} (z : P x) (w : P y), transport _ (min1_path x y) z = w)
    (x : minus1Trunc A), P x.
intros ???? [x]. apply dmin1.
Defined.

Definition minus1Trunc_compute_min1 : forall {A : Type} {P : minus1Trunc A -> Type}
  (dmin1 : forall (a : A), P (min1 a))
  (dpath : forall (x y : minus1Trunc A) (z : P x) (w : P y), transport _ (min1_path x y) z = w),
  forall (a : A), minus1Trunc_rect dmin1 dpath (min1 a) = dmin1 a.
reflexivity.
Defined.

Axiom minus1Trunc_compute_path : forall {A : Type} {P : minus1Trunc A -> Type}
  (dmin1 : forall (a : A), P (min1 a))
  (dpath : forall (x y : minus1Trunc A) (z : P x) (w : P y), transport _ (min1_path x y) z = w),
  forall (x y : minus1Trunc A),
    apD (minus1Trunc_rect dmin1 dpath) (min1_path x y)
    = dpath x y (minus1Trunc_rect dmin1 dpath x) (minus1Trunc_rect dmin1 dpath y).
End minus1Trunc.

(** By adding the following [Hint Resolve] we can simply use the [auto] tactic
   to resolve any path involving [is_inhab]. *)

Hint Resolve @min1_path @minus1Trunc_compute_min1 @minus1Trunc_compute_path.

(** ** The non-dependent version of the eliminator. *)

Definition minus1Trunc_rect_nondep {A B : Type} :
  (A -> B) -> (forall (z w : B), z = w) -> (minus1Trunc A -> B).
Proof.
  intros dmin1' dpath'.
  by apply minus1Trunc_rect.
Defined.

Definition minus1Trunc_compute_min1_nondep {A B : Type}
  (dmin1' : A -> B) (dpath' : forall (z w : B), z = w) (a : A) :
  minus1Trunc_rect_nondep dmin1' dpath' (min1 a) = (dmin1' a).
Proof.
  apply @minus1Trunc_compute_min1 with (P := fun a => B).
Defined.

Definition minus1Trunc_compute_path_nondep {A B : Type}
  (dmin1' : A -> B) (path' : forall (z w : B), z = w)
  (x y : minus1Trunc A) :
  ap (minus1Trunc_rect_nondep dmin1' path') (min1_path x y)
  = path' (minus1Trunc_rect_nondep dmin1' path' x) (minus1Trunc_rect_nondep dmin1' path' y).
Proof.
 apply (@path_contr ).
 by apply hprop_allpath.
Defined.
(** ** [minus1Trunc A] is always a proposition. *)

Instance minus1Trunc_is_prop {A : Type} : IsHProp (minus1Trunc A) | 0.
Proof.
  apply hprop_allpath, min1_path.
Defined.

Definition minus1Trunc_ind {A B : Type} `{IsHProp B} :
  (A -> B) -> minus1Trunc A -> B.
Proof.
intros ?. apply minus1Trunc_rect_nondep. assumption.
apply allpath_hprop.
Defined.

(** And if [A] was already a proposition, then [minus1Trunc A] is equivalent to [A]. *)
Instance IsEquivmin1 {A} `{IsHProp A} : IsEquiv (@min1 A) | 1000.
Proof.
  apply (@isequiv_adjointify _ _ (@min1 A) (minus1Trunc_rect_nondep (fun x:A => x) allpath_hprop )).
   intro x. apply hprop_allpath, min1_path.
  intro a. apply allpath_hprop.
Defined.

Section AssumeFunext.
(** ** Inhabited propositions are contractible. *)
Open Scope fibration_scope.
Context `{Funext}.

Lemma inhab_prop_contr {A} : (IsHProp A) -> minus1Trunc A -> Contr A.
Proof.
  intros prp.
  apply minus1Trunc_rect_nondep.
    by apply contr_inhabited_hprop.
  intros. eapply allpath_hprop.
Defined.

Require Import HProp Fibrations.

(** ** "Epi" and "mono" implies equivalence. *)

Definition is_epi {X Y : Type} (f : X -> Y) :=
  forall y:Y, minus1Trunc (hfiber f y).

Definition is_mono {X Y : Type} (f : X -> Y) :=
  forall y:Y, IsHProp (hfiber f y).

Lemma epi_mono_equiv {X Y : Type} (f : X -> Y) :
  is_epi f -> is_mono f -> IsEquiv f.
Proof.
  intros epi mono.
  apply contr_inhabited_hprop.
   apply hprop_isequiv.
  apply  isequiv_fcontr. intro b.
  apply (inhab_prop_contr (mono b) (epi b)).
Defined.
End AssumeFunext.

Section minus1TruncMonad.

(** ** The monadic structure of [minus1Trunc].

    This is pretty easy to check since any diagram involving propositions commutes. *)

(** We first need the action of [minus1Trunc] on morphisms. *)
Definition minus1Trunc_map_dep {A B}
: (forall x : A, B (min1 x)) -> (forall x : minus1Trunc A, minus1Trunc (B x)).
Proof.
  intros f.
  apply (@minus1Trunc_rect A (fun x => minus1Trunc (B x))
                           (fun x => min1 (f x))); auto.
Defined.

Definition minus1Trunc_map {A B : Type} : (A -> B) -> (minus1Trunc A -> minus1Trunc B)
  := @minus1Trunc_map_dep A (fun _ => B).

(** *** Functoriality of [minus1Trunc_map]. *)
Lemma minus1Trunc_map_id {A : Type} :
  forall (p : minus1Trunc A), minus1Trunc_map (fun x => x) p = p.
Proof.
  auto.
Defined.

Lemma minus1Trunc_map_compose {A B C : Type} (f : A -> B) (g : B -> C):
  forall (p : minus1Trunc A), minus1Trunc_map (compose g f) p = minus1Trunc_map g (minus1Trunc_map f p).
Proof.
  auto.
Defined.

(** *** The unit. *)
Definition eta := @min1.

(** *** Naturality of unit. *)
Lemma eta_natural {A B : Type} (f : A -> B) :
  forall a : A, eta B (f a) = minus1Trunc_map f (eta A a).
Proof.
  auto.
Defined.

(** *** The multiplication. *)
Definition mu (A : Type) : minus1Trunc (minus1Trunc A) -> minus1Trunc A.
Proof.
  intros p. apply @minus1Trunc_rect_nondep with (A := minus1Trunc A); auto.
Defined.

(** *** Naturality of multiplication. *)
Lemma mu_natural {A B : Type} (f : A -> B) :
  forall p : minus1Trunc (minus1Trunc A),
    mu B (minus1Trunc_map (minus1Trunc_map f) p) = minus1Trunc_map f (mu A p).
Proof.
  auto.
Qed.

(** *** Unit laws. *)
Lemma eta_1 (A : Type) :
  forall p : minus1Trunc A, mu A (eta (minus1Trunc A) p) = p.
Proof.
  auto.
Qed.

Lemma eta_2 (A : Type) :
  forall p : minus1Trunc A, mu A (minus1Trunc_map (eta A) p) = p.
Proof.
  auto.
Qed.

Lemma mu_1 (A : Type) :
  forall p : minus1Trunc (minus1Trunc (minus1Trunc A)),
    mu A (minus1Trunc_map (mu A) p) = mu A (mu (minus1Trunc A) p).
Proof.
  auto.
Qed.

(** *** The strength. *)
Lemma t (A B : Type) : A * minus1Trunc B -> minus1Trunc (A * B).
Proof.
  intros [a q].
  apply (minus1Trunc_rect_nondep (A := B)); auto.
  intro b. apply min1; auto.
Defined.

(** *** Naturality of strength. *)
Lemma t_natural (A A' B B' : Type) (f : A -> A') (g : B -> B') :
  forall (a : A) (q : minus1Trunc B),
    minus1Trunc_map (fun xy => (f (fst xy), g (snd xy))) (t A B (a,q)) = t A' B' (f a, minus1Trunc_map g q).
Proof.
  auto.
Qed.

(* The diagrams for strength, see http://en.wikipedia.org/wiki/Strong_monad *)

Lemma strength_unit (A : Type) :
  forall p : Unit * minus1Trunc A,
    minus1Trunc_map (@snd Unit A) (t Unit A p) = snd p.
Proof.
  auto.
Qed.

Lemma strength_eta (A B : Type) :
  forall (a : A) (b : B),
    t A B (a, eta B b) = eta (A * B) (a,b).
Proof.
  auto.
Qed.

Definition alpha A B C (u : (A * B) * C) := (fst (fst u), (snd (fst u), snd u)).

Lemma strength_pentagon_1 (A B C : Type) :
  forall (a : A) (b : B) (r : minus1Trunc C),
    minus1Trunc_map (alpha A B C) (t (A * B) C ((a,b),r)) =
    t A (B * C) (a, t B C (b, r)).
Proof.
  auto.
Qed.

Lemma strength_pentagon_2 (A B : Type) :
  forall (a : A) (p : minus1Trunc (minus1Trunc B)),
    mu (A * B) (minus1Trunc_map (t A B) (t A (minus1Trunc B) (a, p))) = t A B (a, mu B p).
Proof.
  auto.
Qed.

End minus1TruncMonad.

(** We may want to define the other connectives to at some point. *)
Definition hexists {X} (P:X->Type):Type:= minus1Trunc (sigT  P).


==> anc/HoTT/theories/hit/quotient.timing <==
Chars 0 - 77 [Require~Import~Overture~types....] 0.899 secs (0.02u,0.388s)
Chars 79 - 107 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 472 - 545 [Class~setrel~{A}~(R~:~relation...] 0.003 secs (0.u,0.s)
Chars 547 - 570 [Module~Export~Quotient.] 0. secs (0.003u,0.s)
Chars 572 - 587 [Section~Domain.] 0. secs (0.u,0.s)
Chars 589 - 637 [Context~~{A~:~Type}~{R~:~relat...] 0. secs (0.u,0.s)
Chars 988 - 1068 [Local~~Inductive~quotient~(sR~...] 0. secs (0.u,0.s)
Chars 1069 - 1152 [Polymorphic~Axiom~~~related_cl...] 0.001 secs (0.u,0.s)
Chars 1154 - 1195 [Polymorphic~Axiom~quotient_set...] 0. secs (0.u,0.s)
Chars 1196 - 1234 [Global~Existing~Instance~quoti...] 0. secs (0.u,0.s)
Chars 1236 - 1463 [Definition~quotient_rect~(P~:~...] 0.002 secs (0.004u,0.s)
Chars 1464 - 1470 [Proof.] 0. secs (0.u,0.s)
Chars 1471 - 1486 [intros~?~?~(a).] 0.001 secs (0.u,0.s)
Chars 1487 - 1500 [apply~dclass.] 0. secs (0.004u,0.s)
Chars 1501 - 1509 [Defined.] 0.001 secs (0.u,0.s)
Chars 1511 - 1632 [Definition~quotient_rect_compu...] 0.001 secs (0.u,0.s)
Chars 1633 - 1639 [Proof.] 0. secs (0.u,0.s)
Chars 1640 - 1652 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 1653 - 1661 [Defined.] 0.001 secs (0.u,0.s)
Chars 1717 - 1875 [Polymorphic~Axiom~~~quotient_r...] 0.004 secs (0.004u,0.s)
Chars 1877 - 1888 [End~Domain.] 0.003 secs (0.004u,0.s)
Chars 1890 - 1903 [End~Quotient.] 0. secs (0.u,0.s)
Chars 1905 - 1919 [Section~Equiv.] 0. secs (0.u,0.s)
Chars 1921 - 1966 [Context~~{funext~:~Funext}~{un...] 0. secs (0.u,0.s)
Chars 1968 - 2065 [Context~~{A~:~Type}~{R~:~relat...] 0.001 secs (0.u,0.s)
Chars 2066 - 2104 [Hint~Resolve~sR:~typeclass_ins...] 0. secs (0.u,0.s)
Chars 2106 - 2172 [Lemma~quotient_path2~:~forall~...] 0.002 secs (0.004u,0.s)
Chars 2173 - 2179 [Proof.] 0. secs (0.u,0.s)
Chars 2180 - 2197 [apply~@set_path2.] 0.001 secs (0.u,0.s)
Chars 2198 - 2206 [apply~_.] 0.001 secs (0.004u,0.s)
Chars 2207 - 2215 [Defined.] 0.001 secs (0.u,0.s)
Chars 2217 - 2263 [Definition~in_class~:~quotient...] 0. secs (0.u,0.s)
Chars 2264 - 2270 [Proof.] 0. secs (0.u,0.s)
Chars 2271 - 2323 [apply~(@quotient_rect~_~_~_~(f...] 0.002 secs (0.u,0.s)
Chars 2324 - 2331 [intros.] 0. secs (0.u,0.004s)
Chars 2332 - 2371 [eapply~concat;~[~apply~transpo...] 0.006 secs (0.004u,0.s)
Chars 2372 - 2385 [apply~funext.] 0.003 secs (0.u,0.004s)
Chars 2386 - 2394 [intro~z.] 0. secs (0.u,0.s)
Chars 2395 - 2405 [apply~uni.] 0.002 secs (0.004u,0.s)
Chars 2406 - 2436 [apply~@equiv_iff_hprop;~eauto....] 0.039 secs (0.032u,0.004s)
Chars 2437 - 2445 [Defined.] 0.006 secs (0.008u,0.s)
Chars 2447 - 2477 [Context~~{Hrefl~:~Reflexive~R}...] 0. secs (0.u,0.s)
Chars 2479 - 2545 [Lemma~in_class_pr~:~forall~x~y...] 0.002 secs (0.u,0.s)
Chars 2546 - 2552 [Proof.] 0. secs (0.u,0.s)
Chars 2553 - 2565 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 2566 - 2574 [Defined.] 0.001 secs (0.004u,0.s)
Chars 2576 - 2646 [Global~Instance~in_class_is_pr...] 0.002 secs (0.004u,0.s)
Chars 2647 - 2653 [Proof.] 0. secs (0.u,0.s)
Chars 2654 - 2797 [apply~~(@quotient_rect~A~R~_~~...] 0.008 secs (0.004u,0.004s)
Chars 2798 - 2805 [intros.] 0. secs (0.u,0.s)
Chars 2806 - 2826 [apply~allpath_hprop.] 0.034 secs (0.016u,0.02s)
Chars 2827 - 2835 [Defined.] 0.014 secs (0.012u,0.004s)
Chars 2837 - 2858 [Require~Import~HProp.] 0.05 secs (0.004u,0.016s)
Chars 2860 - 2974 [Lemma~quotient_rect_prop~(P~:~...] 0.002 secs (0.u,0.s)
Chars 2975 - 2981 [Proof.] 0. secs (0.u,0.s)
Chars 2982 - 2989 [intros.] 0. secs (0.u,0.s)
Chars 2990 - 3021 [apply~(quotient_rect~P~dclass)...] 0.002 secs (0.u,0.s)
Chars 3022 - 3029 [intros.] 0. secs (0.u,0.s)
Chars 3030 - 3050 [apply~allpath_hprop.] 0.006 secs (0.004u,0.s)
Chars 3051 - 3059 [Defined.] 0.003 secs (0.004u,0.s)
Chars 3061 - 3128 [Lemma~class_of_repr~:~forall~q...] 0.002 secs (0.004u,0.s)
Chars 3129 - 3135 [Proof.] 0. secs (0.u,0.s)
Chars 3136 - 3272 [apply~~(@quotient_rect~A~R~_~~...] 0.007 secs (0.004u,0.s)
Chars 3273 - 3280 [intros.] 0. secs (0.004u,0.s)
Chars 3281 - 3294 [apply~funext.] 0.009 secs (0.003u,0.004s)
Chars 3295 - 3303 [intro~z.] 0. secs (0.u,0.s)
Chars 3304 - 3326 [apply~funext;~intro~H'.] 0.015 secs (0.012u,0.s)
Chars 3327 - 3348 [apply~quotient_path2.] 0.013 secs (0.016u,0.s)
Chars 3349 - 3357 [Defined.] 0.029 secs (0.02u,0.004s)
Chars 3359 - 3435 [Lemma~classes_eq_related~:~for...] 0.003 secs (0.u,0.s)
Chars 3436 - 3442 [Proof.] 0. secs (0.u,0.s)
Chars 3443 - 3456 [intros~x~y~H.] 0. secs (0.u,0.s)
Chars 3457 - 3473 [pattern~(R~x~y).] 0. secs (0.u,0.s)
Chars 3474 - 3491 [eapply~transport.] 0.001 secs (0.u,0.s)
Chars 3492 - 3510 [apply~in_class_pr.] 0.001 secs (0.u,0.004s)
Chars 3511 - 3534 [pattern~(class_of~_~x).] 0.001 secs (0.u,0.s)
Chars 3535 - 3560 [apply~(transport~_~H~^).] 0.004 secs (0.u,0.004s)
Chars 3561 - 3573 [apply~Hrefl.] 0.001 secs (0.u,0.s)
Chars 3574 - 3582 [Defined.] 0.004 secs (0.004u,0.s)
Chars 3602 - 3625 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 3626 - 3699 [Theorem~sets_exact~:~forall~x~...] 0.002 secs (0.u,0.s)
Chars 3700 - 3710 [intros~?~?.] 0. secs (0.u,0.s)
Chars 3711 - 3733 [apply~equiv_iff_hprop.] 0.008 secs (0.004u,0.004s)
Chars 3735 - 3760 [apply~classes_eq_related.] 0.001 secs (0.u,0.s)
Chars 3761 - 3786 [apply~related_classes_eq.] 0.001 secs (0.004u,0.s)
Chars 3787 - 3795 [Defined.] 0.003 secs (0.u,0.s)
Chars 3797 - 3967 [Definition~quotient_rect_nonde...] 0.001 secs (0.u,0.s)
Chars 3968 - 3974 [Proof.] 0. secs (0.u,0.s)
Chars 3975 - 3988 [intros~?~?~?.] 0. secs (0.u,0.s)
Chars 3989 - 4049 [apply~(quotient_rect~(fun~_~:~...] 0.002 secs (0.u,0.s)
Chars 4050 - 4062 [intros~?~?~H.] 0. secs (0.u,0.s)
Chars 4063 - 4095 [destruct~(related_classes_eq~H...] 0.008 secs (0.u,0.008s)
Chars 4096 - 4112 [by~apply~dequiv.] 0.001 secs (0.u,0.s)
Chars 4113 - 4121 [Defined.] 0.003 secs (0.u,0.004s)
Chars 4123 - 4337 [Definition~quotient_rect_nonde...] 0.003 secs (0.004u,0.s)
Chars 4338 - 4344 [Proof.] 0. secs (0.u,0.s)
Chars 4345 - 4351 [intro.] 0. secs (0.u,0.s)
Chars 4352 - 4480 [assert~(forall~x~x0~y~:~A,~R~x...] 0.002 secs (0.u,0.s)
Chars 4481 - 4570 [refine~~(quotient_rect_nondep~...] 0.002 secs (0.u,0.s)
Chars 4571 - 4586 [intros~x~x'~Hx.] 0. secs (0.u,0.s)
Chars 4587 - 4600 [apply~funext.] 0.004 secs (0.u,0.s)
Chars 4601 - 4605 [red.] 0. secs (0.u,0.s)
Chars 4606 - 4795 [assert~~(forall~y~:~A,~~~quoti...] 0.005 secs (0.u,0.s)
Chars 4796 - 4936 [refine~~(quotient_rect~~~~~(fu...] 0.013 secs (0.004u,0.008s)
Chars 4937 - 4944 [intros.] 0. secs (0.u,0.s)
Chars 4945 - 4955 [apply~iss.] 0.015 secs (0.008u,0.004s)
Chars 4956 - 4964 [Defined.] 0.011 secs (0.012u,0.s)
Chars 4966 - 5125 [Definition~quotient_ind~:~~~fo...] 0.002 secs (0.004u,0.s)
Chars 5126 - 5132 [Proof.] 0. secs (0.u,0.s)
Chars 5133 - 5151 [intros~?~?~dclass.] 0. secs (0.004u,0.s)
Chars 5152 - 5184 [apply~quotient_rect~with~dclas...] 0.002 secs (0.u,0.s)
Chars 5185 - 5192 [intros.] 0. secs (0.u,0.s)
Chars 5193 - 5206 [apply~Hprop'.] 0.004 secs (0.u,0.004s)
Chars 5207 - 5215 [Defined.] 0.003 secs (0.004u,0.s)
Chars 5217 - 5252 [Require~Import~hit.epi~minus1T...] 0.407 secs (0.008u,0.172s)
Chars 5270 - 5320 [Theorem~quotient_surjective~:~...] 0.001 secs (0.u,0.s)
Chars 5321 - 5335 [unfold~issurj.] 0. secs (0.u,0.s)
Chars 5336 - 5409 [apply~(quotient_ind~(fun~y~=>~...] 0.004 secs (0.u,0.s)
Chars 5411 - 5419 [apply~_.] 0.008 secs (0.008u,0.s)
Chars 5420 - 5428 [intro~x.] 0. secs (0.u,0.s)
Chars 5429 - 5440 [apply~min1.] 0.002 secs (0.u,0.004s)
Chars 5441 - 5453 [by~exists~x.] 0.002 secs (0.u,0.s)
Chars 5454 - 5462 [Defined.] 0.003 secs (0.004u,0.s)
Chars 5481 - 5602 [Definition~quotient_ump'~(B~:~...] 0.002 secs (0.u,0.s)
Chars 5603 - 5611 [intro~f.] 0. secs (0.004u,0.s)
Chars 5612 - 5646 [exists~(compose~f~(class_of~sR...] 0.003 secs (0.u,0.s)
Chars 5647 - 5654 [intros.] 0. secs (0.u,0.s)
Chars 5655 - 5670 [unfold~compose.] 0. secs (0.u,0.s)
Chars 5671 - 5676 [f_ap.] 0.004 secs (0.004u,0.s)
Chars 5677 - 5705 [by~apply~related_classes_eq.] 0.002 secs (0.004u,0.s)
Chars 5706 - 5714 [Defined.] 0.004 secs (0.004u,0.s)
Chars 5716 - 5835 [Definition~quotient_ump''~(B~:...] 0.002 secs (0.u,0.s)
Chars 5836 - 5849 [intros~(f,~H).] 0.003 secs (0.004u,0.s)
Chars 5850 - 5883 [apply~(quotient_rect_nondep~_~...] 0.001 secs (0.u,0.s)
Chars 5884 - 5892 [Defined.] 0.002 secs (0.004u,0.s)
Chars 5894 - 5914 [Require~Import~Misc.] 0.056 secs (0.u,0.02s)
Chars 5915 - 6033 [Theorem~quotient_ump~(B~:~hSet...] 0.002 secs (0.004u,0.s)
Chars 6034 - 6040 [Proof.] 0. secs (0.u,0.s)
Chars 6041 - 6108 [refine~(equiv_adjointify~(quot...] 0.007 secs (0.004u,0.s)
Chars 6109 - 6123 [intros~(f,~Hf).] 0.006 secs (0.004u,0.004s)
Chars 6124 - 6125 [-~] 0. secs (0.u,0.s)
Chars 6126 - 6158 [by~apply~equiv_path_sigma_hpro...] 0.046 secs (0.016u,0.032s)
Chars 6159 - 6160 [-~] 0. secs (0.u,0.s)
Chars 6161 - 6170 [intros~f.] 0. secs (0.u,0.s)
Chars 6173 - 6186 [apply~funext.] 0.007 secs (0.004u,0.004s)
Chars 6189 - 6193 [red.] 0. secs (0.u,0.s)
Chars 6194 - 6235 [apply~quotient_ind;~[~apply~_~...] 0.023 secs (0.012u,0.008s)
Chars 6236 - 6244 [Defined.] 0.05 secs (0.044u,0.008s)
Chars 6540 - 6550 [End~Equiv.] 0.02 secs (0.02u,0.s)


==> anc/HoTT/theories/hit/quotient.v <==
Require Import Overture types.Universe HSet PathGroupoids HProp Equivalences.

Open Local Scope path_scope.

(** ** Quotient of a Type by a set-valued relation
We aim to model:
<<
Inductive quotient : Type :=
   | class_of : A -> quotient
   | class_of_path : forall x y, (R x y), class_of x = class_of y
>>
*)

(** This development should be further connected with the sections in the book;
see below.*)

(** We experiment with the unbundled approach to type classes. *)
Class setrel {A} (R:(relation A)):= issetrel:forall x y, IsHProp (R x y).

Module Export Quotient.

Section Domain.

Context {A : Type} {R:relation A} {sR:setrel R}.
(** We choose to let the definition of quotient depend on the proof that [R] is a set-relations.
Alternatively, we could have defined it for all relations and only develop the theory for set-relations.
The former seems more natural.

We do not require [R] to be an equivalence relation, but implicitly consider its transitive-reflexive closure. *)


Local Inductive quotient (sR:setrel R): Type :=
  | class_of : A -> quotient sR.
Axiom related_classes_eq : forall {x y : A}, R x y ->
 class_of _ x = class_of _ y.

Axiom quotient_set : IsHSet (quotient _).
Global Existing Instance quotient_set.

Definition quotient_rect (P : (quotient _)-> Type):
  forall dclass : forall x, P (class_of _ x),
  forall dequiv : (forall x y (H : R x y),
           transport _ (related_classes_eq H) (dclass x) = dclass y),
  forall q, P q.
Proof.
intros ? ? [a]. apply dclass.
Defined.

Definition quotient_rect_compute : forall {P} dclass dequiv x,
  quotient_rect P dclass dequiv (class_of _ x) = dclass x.
Proof.
reflexivity.
Defined.

(** Again equality of paths needs to be postulated *)
Axiom quotient_rect_compute_path : forall P dclass dequiv,
forall x y (H : R x y),
apD (quotient_rect P dclass dequiv) (related_classes_eq H)
 = dequiv x y H.

End Domain.

End Quotient.

Section Equiv.

Context {funext : Funext} {uni : Univalence}.

Context {A : Type} {R : relation A} {sR:setrel R}
 {Htrans : Transitive R} {Hsymm : Symmetric R}.
Hint Resolve sR : typeclass_instances.

Lemma quotient_path2 : forall {x y : quotient _} (p q : x=y), p=q.
Proof.
apply @set_path2. apply _.
Defined.

Definition in_class : quotient _ -> A -> Type.
Proof.
apply (@quotient_rect _ _ _ (fun _ => A -> Type) R).
intros. eapply concat;[apply transport_const|].
apply funext. intro z. apply uni. apply @equiv_iff_hprop; eauto.
Defined.

Context {Hrefl : Reflexive R}.

Lemma in_class_pr : forall x y, in_class (class_of _ x) y = R x y.
Proof.
reflexivity.
Defined.

Global Instance in_class_is_prop : forall q x, IsHProp (in_class q x).
Proof.
apply (@quotient_rect A R _
    (fun q : quotient sR => forall x, IsHProp (in_class q x)) (fun x y => transport _ (in_class_pr x y) (sR x y))).
intros. apply allpath_hprop.
Defined.

Require Import HProp.

Lemma quotient_rect_prop (P : quotient _ -> hProp):
  forall dclass : forall x, P (class_of _ x),
  forall q, P q.
Proof.
intros. apply (quotient_rect P dclass).
intros. apply allpath_hprop.
Defined.

Lemma class_of_repr : forall q x, in_class q x -> q = class_of _ x.
Proof.
apply (@quotient_rect A R _
 (fun q : quotient sR => forall x, in_class q x -> q = class_of _ x)
  (fun x y H => related_classes_eq H)).
intros.
apply funext. intro z.
apply funext;intro H'.
apply quotient_path2.
Defined.

Lemma classes_eq_related : forall x y,
class_of _ x = class_of _ y -> R x y.
Proof.
intros x y H.
pattern (R x y).
eapply transport. apply in_class_pr.
pattern (class_of _ x). apply (transport _ (H^)).
apply Hrefl.
Defined.

(** Thm 10.1.8 *)
Open Scope equiv_scope.
Theorem sets_exact : forall x y, (class_of _ x = class_of _ y) <~> R x y.
intros ??. apply equiv_iff_hprop.
 apply classes_eq_related.
apply related_classes_eq.
Defined.

Definition quotient_rect_nondep : forall {B : Type},
  forall dclass : (forall x : A, B),
  forall dequiv : (forall x y, R x y -> dclass x = dclass y),
  quotient _ -> B.
Proof.
intros ? ? ?.
apply (quotient_rect (fun _ : quotient _ => B)) with dclass.
intros ?? H. destruct (related_classes_eq H). by apply dequiv.
Defined.

Definition quotient_rect_nondep2 {B : hSet} {dclass : (A -> A -> B)}:
  forall dequiv : (forall x x', R x x' -> forall y y',  R y y' ->
                  dclass x y = dclass x' y'),
  quotient _ -> quotient _ -> B.
Proof.
intro.
assert (dequiv0 : forall x x0 y : A, R x0 y -> dclass x x0 = dclass x y)
 by (intros ? ? ? Hx; apply dequiv;[apply Hrefl|done]).
refine (quotient_rect_nondep
  (fun x => quotient_rect_nondep (dclass x) (dequiv0 x)) _).
intros x x' Hx.
apply funext. red.
assert (dequiv1 : forall y : A,
  quotient_rect_nondep (dclass x) (dequiv0 x) (class_of _ y) =
  quotient_rect_nondep (dclass x') (dequiv0 x') (class_of _ y))
 by (intros; by apply dequiv).
refine (quotient_rect (fun q =>
quotient_rect_nondep (dclass x) (dequiv0 x) q =
quotient_rect_nondep (dclass x') (dequiv0 x') q) dequiv1 _).
intros. apply iss.
Defined.

Definition quotient_ind : forall P : quotient _ -> Type,
forall (Hprop' : forall x, IsHProp (P (class_of _ x))),
(forall x, P (class_of _ x)) -> forall y, P y.
Proof.
intros ? ? dclass. apply quotient_rect with dclass.
intros. apply Hprop'.
Defined.

Require Import hit.epi minus1Trunc.

(** From Ch6 *)
Theorem  quotient_surjective: issurj (class_of _).
unfold issurj. apply (quotient_ind (fun y => hexists (fun x : A => class_of sR x = y))).
 apply _.
intro x. apply min1. by exists x.
Defined.

(** From Ch10 *)
Definition quotient_ump' (B:hSet): (quotient _ -> B) ->
  (sigT (fun f : A-> B => (forall a a0:A, R a a0 -> f a =f a0))).
intro f. exists (compose f (class_of sR) ).
intros. unfold compose. f_ap. by apply related_classes_eq.
Defined.

Definition quotient_ump'' (B:hSet): (sigT (fun f : A-> B => (forall a a0:A, R a a0 -> f a =f a0)))
 -> quotient _ -> B.
intros [f H].
apply (quotient_rect_nondep _ H).
Defined.

Require Import Misc.
Theorem quotient_ump (B:hSet): (quotient _ -> B) <~>
  (sigT (fun f : A-> B => (forall a a0:A, R a a0 -> f a =f a0))).
Proof.
refine (equiv_adjointify (quotient_ump' B) (quotient_ump'' B) _ _).
intros [f Hf].
- by apply equiv_path_sigma_hprop.
- intros f.
  apply funext.
  red. apply quotient_ind;[apply _|reflexivity].
Defined.

(** Missing

The equivalence with VVquotient A//R.

This should lead to the unnamed theorem:
10.1.10. Equivalence relations are effective and there is an equivalence A/R<~>A//R. *)

(**
The theory of canonical quotients is developed by C.Cohen:
http://perso.crans.org/cohen/work/quotients/
*)

End Equiv.


==> anc/HoTT/theories/hit/unique_choice.timing <==
Chars 0 - 46 [Require~Import~Overture~hit.mi...] 0.598 secs (0.028u,0.256s)
Chars 48 - 109 [Definition~hexists~{X}~(P~:~X~...] 0.001 secs (0.004u,0.s)
Chars 110 - 160 [Definition~atmost1~X~:=~forall...] 0. secs (0.u,0.s)
Chars 161 - 247 [Definition~atmost1P~{X}~(P~:~X...] 0. secs (0.u,0.s)
Chars 248 - 311 [Definition~hunique~{X}~(P~:~X~...] 0.001 secs (0.u,0.s)
Chars 313 - 412 [Lemma~atmost~{X}~{P~:~X~->~Typ...] 0.001 secs (0.u,0.s)
Chars 413 - 437 [intros~H~H0~(x,~p)~(y,~q).] 0.004 secs (0.004u,0.s)
Chars 438 - 462 [specialize~(H0~x~y~p~q).] 0. secs (0.u,0.s)
Chars 463 - 476 [induction~H0.] 0.002 secs (0.u,0.s)
Chars 477 - 520 [assert~(p~=~q)~as~H0~by~apply~...] 0.001 secs (0.u,0.s)
Chars 521 - 538 [now~induction~H0.] 0.003 secs (0.u,0.s)
Chars 539 - 543 [Qed.] 0.003 secs (0.004u,0.s)
Chars 545 - 627 [Lemma~iota~{X}~(P~:~X~->~Type)...] 0.001 secs (0.004u,0.s)
Chars 628 - 634 [Proof.] 0. secs (0.u,0.s)
Chars 635 - 652 [intros~H1~(H,~H0).] 0.002 secs (0.u,0.s)
Chars 653 - 702 [apply~(@minus1Trunc_rect_nonde...] 0.003 secs (0.004u,0.s)
Chars 703 - 719 [by~apply~atmost.] 0.001 secs (0.004u,0.s)
Chars 720 - 724 [Qed.] 0.002 secs (0.u,0.s)
Chars 726 - 874 [Lemma~unique_choice~{X}~{Y}~(R...] 0.002 secs (0.u,0.s)
Chars 875 - 888 [intros~X0~X1.] 0. secs (0.004u,0.s)
Chars 889 - 941 [exists~(fun~x~:~X~=>~projT1~(i...] 0.002 secs (0.u,0.s)
Chars 942 - 950 [intro~x.] 0. secs (0.u,0.s)
Chars 951 - 989 [apply~(projT2~(iota~_~(X0~x)~(...] 0.001 secs (0.004u,0.s)
Chars 990 - 994 [Qed.] 0.001 secs (0.u,0.s)


==> anc/HoTT/theories/hit/unique_choice.v <==
Require Import Overture hit.minus1Trunc HProp.

Definition hexists {X} (P:X->Type):=(minus1Trunc (sigT  P) ).
Definition atmost1 X:=(forall x1 x2:X, (x1 = x2)).
Definition atmost1P {X} (P:X->Type):=
    (forall x1 x2:X, P x1 -> P x2 -> (x1 = x2)).
Definition hunique {X} (P:X->Type):=(hexists P) * (atmost1P P).

Lemma atmost {X} {P : X -> Type}:
  (forall x, IsHProp (P x)) -> (atmost1P P) -> atmost1 (sigT  P).
intros H H0 [x p] [y q].
specialize (H0 x y p q).
induction H0.
assert (H0: (p =q)) by apply allpath_hprop.
now induction H0.
Qed.

Lemma iota {X} (P:X-> Type):
  (forall x, IsHProp (P x)) -> (hunique P) -> sigT P.
Proof.
intros H1 [H H0].
apply (@minus1Trunc_rect_nondep (sigT  P) );auto.
by apply atmost.
Qed.

Lemma unique_choice {X Y} (R:X->Y->Type) :
 (forall x y, IsHProp (R x y)) -> (forall x, (hunique (R x)))
   -> {f : X -> Y & forall x, (R x (f x))}.
intros X0 X1.
exists (fun x:X => (projT1 (iota _ (X0 x) (X1 x)))).
intro x. apply (projT2 (iota _ (X0 x) (X1 x))).
Qed.


==> anc/HoTT/theories/types/Arrow.timing <==
Chars 97 - 167 [Require~Import~Overture~PathGr...] 0.034 secs (0.008u,0.024s)
Chars 168 - 208 [Require~Import~types.Paths~typ...] 0.009 secs (0.u,0.007s)
Chars 209 - 237 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 238 - 267 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 269 - 307 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 309 - 330 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 331 - 349 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 678 - 773 [Definition~path_arrow~{A~B~:~T...] 0.002 secs (0.004u,0.s)
Chars 938 - 1068 [Definition~ap10_path_arrow~{A~...] 0.005 secs (0.u,0.004s)
Chars 1070 - 1202 [Definition~apD10_path_arrow~{A...] 0.005 secs (0.u,0.008s)
Chars 1204 - 1336 [Definition~ap10_path_forall~{A...] 0.005 secs (0.003u,0.s)
Chars 1338 - 1463 [Definition~eta_path_arrow~{A~B...] 0.004 secs (0.008u,0.s)
Chars 1465 - 1579 [Definition~path_arrow_1~{A~B~:...] 0.003 secs (0.003u,0.s)
Chars 1581 - 1706 [Global~Instance~isequiv_path_a...] 0.003 secs (0.004u,0.s)
Chars 1708 - 1816 [Definition~equiv_path_arrow~{A...] 0.003 secs (0.004u,0.s)
Chars 1936 - 2115 [Definition~transport_arrow~{A~...] 0.002 secs (0.u,0.004s)
Chars 2116 - 2122 [Proof.] 0. secs (0.u,0.s)
Chars 2125 - 2149 [destruct~p;~simpl;~auto.] 0.004 secs (0.u,0.004s)
Chars 2150 - 2158 [Defined.] 0.002 secs (0.004u,0.s)
Chars 2591 - 2821 [Definition~dpath_arrow~{A~:~Ty...] 0.003 secs (0.003u,0.s)
Chars 2822 - 2828 [Proof.] 0. secs (0.u,0.s)
Chars 2831 - 2842 [destruct~p.] 0.004 secs (0.004u,0.s)
Chars 2845 - 2868 [apply~equiv_path_arrow.] 0.004 secs (0.004u,0.s)
Chars 2869 - 2877 [Defined.] 0.003 secs (0.004u,0.s)
Chars 2879 - 3211 [Definition~ap10_dpath_arrow~{A...] 0.014 secs (0.016u,0.s)
Chars 3212 - 3218 [Proof.] 0. secs (0.u,0.s)
Chars 3221 - 3252 [destruct~p;~simpl;~unfold~ap10...] 0.031 secs (0.016u,0.016s)
Chars 3255 - 3306 [exact~(apD10_path_forall~f~g~h...] 0.025 secs (0.02u,0.004s)
Chars 3307 - 3315 [Defined.] 0.018 secs (0.012u,0.003s)
Chars 3390 - 3500 [Definition~ap_apply_l~{A~B~:~T...] 0.004 secs (0.004u,0.s)
Chars 3502 - 3661 [Definition~ap_apply_Fl~{A~B~C~...] 0.008 secs (0.008u,0.s)
Chars 3663 - 3817 [Definition~ap_apply_Fr~{A~B~C~...] 0.004 secs (0.004u,0.s)
Chars 3819 - 3996 [Definition~ap_apply_FlFr~{A~B~...] 0.01 secs (0.012u,0.s)
Chars 4041 - 4197 [Definition~ap_lambda~{A~B~C~:~...] 0.003 secs (0.u,0.004s)
Chars 4198 - 4204 [Proof.] 0. secs (0.u,0.s)
Chars 4207 - 4259 [destruct~p;~symmetry;~simpl;~a...] 0.014 secs (0.012u,0.004s)
Chars 4260 - 4268 [Defined.] 0.006 secs (0.008u,0.s)
Chars 4299 - 4443 [Definition~functor_arrow~`(f~:...] 0.001 secs (0.u,0.s)
Chars 4445 - 4704 [Definition~ap_functor_arrow~`(...] 0.011 secs (0.003u,0.004s)
Chars 4770 - 4863 [Global~Instance~contr_arrow~~{...] 0.004 secs (0.u,0.004s)
Chars 4865 - 4966 [Global~Instance~trunc_arrow~~{...] 0.005 secs (0.004u,0.s)
Chars 4992 - 5177 [Global~Instance~isequiv_functo...] 0.011 secs (0.012u,0.s)
Chars 5179 - 5350 [Definition~equiv_functor_arrow...] 0.008 secs (0.004u,0.004s)
Chars 5352 - 5517 [Definition~equiv_functor_arrow...] 0.004 secs (0.u,0.004s)
Chars 5582 - 5599 [End~AssumeFunext.] 0.014 secs (0.008u,0.008s)


==> anc/HoTT/theories/types/Arrow.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about Non-dependent function types *)

Require Import Overture PathGroupoids Contractible Equivalences Trunc.
Require Import types.Paths types.Forall.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables A B C D f g n.

Section AssumeFunext.
Context `{Funext}.

(** ** Paths *)

(** As for dependent functions, paths [p : f = g] in a function type [A -> B] are equivalent to functions taking values in path types, [H : forall x:A, f x = g x], or concisely [H : f == g].  These are all given in the [Overture], but we can give them separate names for clarity in the non-dependent case. *)

Definition path_arrow {A B : Type} (f g : A -> B)
  : (f == g) -> (f = g)
  := path_forall f g.

(** There are a number of combinations of dependent and non-dependent for [apD10_path_forall]; we list all of the combinations as helpful lemmas for rewriting. *)
Definition ap10_path_arrow {A B : Type} (f g : A -> B) (h : f == g)
  : ap10 (path_arrow f g h) == h
  := apD10_path_forall f g h.

Definition apD10_path_arrow {A B : Type} (f g : A -> B) (h : f == g)
  : apD10 (path_arrow f g h) == h
  := apD10_path_forall f g h.

Definition ap10_path_forall {A B : Type} (f g : A -> B) (h : f == g)
  : ap10 (path_forall f g h) == h
  := apD10_path_forall f g h.

Definition eta_path_arrow {A B : Type} (f g : A -> B) (p : f = g)
  : path_arrow f g (ap10 p) = p
  := eta_path_forall f g p.

Definition path_arrow_1 {A B : Type} (f : A -> B)
  : (path_arrow f f (fun x => 1)) = 1
  := eta_path_arrow f f 1.

Global Instance isequiv_path_arrow {A B : Type} (f g : A -> B)
  : IsEquiv (path_arrow f g) | 0
  := isequiv_path_forall f g.

Definition equiv_path_arrow {A B : Type} (f g : A -> B)
  : (f == g) <~> (f = g)
  := equiv_path_forall f g.

(** ** Transport *)

(** Transporting in non-dependent function types is somewhat simpler than in dependent ones. *)

Definition transport_arrow {A : Type} {B C : A -> Type}
  {x1 x2 : A} (p : x1 = x2) (f : B x1 -> C x1) (y : B x2)
  : (transport (fun x => B x -> C x) p f) y  =  p # (f (p^ # y)).
Proof.
  destruct p; simpl; auto.
Defined.


(** ** Dependent paths *)

(** Usually, a dependent path over [p:x1=x2] in [P:A->Type] between [y1:P x1] and [y2:P x2] is a path [transport P p y1 = y2] in [P x2].  However, when [P] is a function space, these dependent paths have a more convenient description: rather than transporting the argument of [y1] forwards and backwards, we transport only forwards but on both sides of the equation, yielding a "naturality square". *)

Definition dpath_arrow
  {A:Type} (B C : A -> Type) {x1 x2:A} (p:x1=x2)
  (f : B x1 -> C x1) (g : B x2 -> C x2)
  : (forall (y1:B x1), transport C p (f y1) = g (transport B p y1))
  <~>
  (transport (fun x => B x -> C x) p f = g).
Proof.
  destruct p.
  apply equiv_path_arrow.
Defined.

Definition ap10_dpath_arrow
  {A:Type} (B C : A -> Type) {x1 x2:A} (p:x1=x2)
  (f : B x1 -> C x1) (g : B x2 -> C x2)
  (h : forall (y1:B x1), transport C p (f y1) = g (transport B p y1))
  (u : B x1)
  : ap10 (dpath_arrow B C p f g h) (p # u)
  = transport_arrow p f (p # u)
  @ ap (fun x => p # (f x)) (transport_Vp B p u)
  @ h u.
Proof.
  destruct p; simpl; unfold ap10.
  exact (apD10_path_forall f g h u @ (concat_1p _)^).
Defined.

(** ** Maps on paths *)

(** The action of maps given by application. *)
Definition ap_apply_l {A B : Type} {x y : A -> B} (p : x = y) (z : A) :
  ap (fun f => f z) p = ap10 p z
:= 1.

Definition ap_apply_Fl {A B C : Type} {x y : A} (p : x = y) (M : A -> B -> C) (z : B) :
  ap (fun a => (M a) z) p = ap10 (ap M p) z
:= match p with 1 => 1 end.

Definition ap_apply_Fr {A B C : Type} {x y : A} (p : x = y) (z : B -> C) (N : A -> B) :
  ap (fun a => z (N a)) p = ap01 z (ap N p)
:= (ap_compose _ _ _).

Definition ap_apply_FlFr {A B C : Type} {x y : A} (p : x = y) (M : A -> B -> C) (N : A -> B) :
  ap (fun a => (M a) (N a)) p = ap11 (ap M p) (ap N p)
:= match p with 1 => 1 end.

(** The action of maps given by lambda. *)
Definition ap_lambda {A B C : Type} {x y : A} (p : x = y) (M : A -> B -> C) :
  ap (fun a b => M a b) p =
  path_arrow _ _ (fun b => ap (fun a => M a b) p).
Proof.
  destruct p;
  symmetry;
  simpl; apply path_arrow_1.
Defined.

(** ** Functorial action *)

Definition functor_arrow `(f : B -> A) `(g : C -> D)
  : (A -> C) -> (B -> D)
  := @functor_forall A (fun _ => C) B (fun _ => D) f (fun _ => g).

Definition ap_functor_arrow `(f : B -> A) `(g : C -> D)
  (h h' : A -> C) (p : h == h')
  : ap (functor_arrow f g) (path_arrow _ _ p)
  = path_arrow _ _ (fun b => ap g (p (f b)))
  := @ap_functor_forall _ A (fun _ => C) B (fun _ => D)
  f (fun _ => g) h h' p.

(** ** Truncatedness: functions into an n-type is an n-type *)

Global Instance contr_arrow {A B : Type} `{Contr B}
  : Contr (A -> B) | 100
:= contr_forall.

Global Instance trunc_arrow {A B : Type} `{IsTrunc n B}
  : IsTrunc n (A -> B) | 100
:= trunc_forall.

(** ** Equivalences *)

Global Instance isequiv_functor_arrow `{IsEquiv B A f} `{IsEquiv C D g}
  : IsEquiv (functor_arrow f g) | 1000
  := @isequiv_functor_forall _ A (fun _ => C) B (fun _ => D)
     _ _ _ _.

Definition equiv_functor_arrow `{IsEquiv B A f} `{IsEquiv C D g}
  : (A -> C) <~> (B -> D)
  := @equiv_functor_forall _ A (fun _ => C) B (fun _ => D)
  f _ (fun _ => g) _.

Definition equiv_functor_arrow' `(f : B <~> A) `(g : C <~> D)
  : (A -> C) <~> (B -> D)
  := @equiv_functor_forall' _ A (fun _ => C) B (fun _ => D)
  f (fun _ => g).

(** What remains is really identical to that in [Forall].  *)

End AssumeFunext.


==> anc/HoTT/theories/types/Bool.timing <==
Chars 81 - 147 [Require~Import~Overture~Contra...] 0.142 secs (0.024u,0.104s)
Chars 148 - 177 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 224 - 282 [Inductive~Bool~:~Type~:=~~~|~t...] 0.001 secs (0.u,0.s)
Chars 284 - 305 [Add~Printing~If~Bool.] 0. secs (0.u,0.s)
Chars 307 - 342 [Delimit~Scope~bool_scope~with~...] 0. secs (0.u,0.s)
Chars 344 - 376 [Bind~Scope~bool_scope~with~Boo...] 0. secs (0.u,0.s)
Chars 378 - 444 [Definition~andb~(b1~b2~:~Bool)...] 0. secs (0.004u,0.s)
Chars 446 - 510 [Definition~orb~(b1~b2~:~Bool)~...] 0. secs (0.u,0.s)
Chars 512 - 568 [Definition~negb~(b~:~Bool)~:=~...] 0. secs (0.u,0.s)
Chars 570 - 636 [Definition~implb~(b1~b2~:~Bool...] 0. secs (0.u,0.s)
Chars 638 - 669 [Infix~"||"~:=~orb~:~bool_scope...] 0. secs (0.u,0.s)
Chars 670 - 702 [Infix~"&&"~:=~andb~:~bool_scop...] 0. secs (0.u,0.s)
Chars 704 - 875 [Global~Instance~trunc_if~~n~A~...] 0.002 secs (0.004u,0.s)
Chars 877 - 899 [Section~BoolDecidable.] 0. secs (0.u,0.s)
Chars 902 - 1073 [Definition~false_ne_true~:~~~f...] 0.001 secs (0.u,0.004s)
Chars 1077 - 1165 [Definition~true_ne_false~:~~~t...] 0.001 secs (0.u,0.s)
Chars 1169 - 1524 [Definition~decidable_paths_boo...] 0.005 secs (0.007u,0.s)
Chars 1528 - 1616 [Global~Instance~trunc_bool~:~(...] 0.001 secs (0.u,0.s)
Chars 1617 - 1635 [End~BoolDecidable.] 0.001 secs (0.004u,0.s)
Chars 1637 - 1656 [Section~BoolForall.] 0. secs (0.u,0.s)
Chars 1659 - 1685 [Polymorphic~Variable~P~:~Bool~...] 0. secs (0.u,0.s)
Chars 1689 - 1736 [Let~f~(s~:~forall~b,~P~b)~:=~(...] 0. secs (0.u,0.s)
Chars 1740 - 1859 [Let~g~(u~:~P~false~*~P~true)~(...] 0.001 secs (0.004u,0.s)
Chars 1863 - 1950 [Definition~equiv_bool_forall_p...] 0.001 secs (0.u,0.s)
Chars 1953 - 1959 [Proof.] 0. secs (0.u,0.s)
Chars 1964 - 2104 [apply~(equiv_adjointify~f~g);~...] 0.009 secs (0.004u,0.004s)
Chars 2107 - 2115 [Defined.] 0.003 secs (0.u,0.s)
Chars 2116 - 2131 [End~BoolForall.] 0.001 secs (0.004u,0.s)
Chars 2133 - 2156 [Section~EquivBoolEquiv.] 0. secs (0.u,0.s)
Chars 2375 - 2419 [Global~Instance~isequiv_negb~:...] 0. secs (0.u,0.s)
Chars 2422 - 2428 [Proof.] 0. secs (0.u,0.s)
Chars 2435 - 2694 [refine~~(@BuildIsEquiv~_~_~neg...] 0.003 secs (0.004u,0.s)
Chars 2701 - 2732 [intros~();~simpl;~exact~idpath...] 0.002 secs (0.u,0.004s)
Chars 2735 - 2743 [Defined.] 0.003 secs (0.004u,0.s)
Chars 2844 - 2938 [Lemma~eval_bool_isequiv~(f~:~B...] 0. secs (0.u,0.s)
Chars 2941 - 2947 [Proof.] 0. secs (0.u,0.s)
Chars 2952 - 2980 [pose~proof~(eissect~f~true).] 0. secs (0.u,0.s)
Chars 2985 - 3014 [pose~proof~(eissect~f~false).] 0. secs (0.u,0.s)
Chars 3019 - 3048 [destruct~(f~true),~(f~false).] 0.004 secs (0.004u,0.s)
Chars 3053 - 3054 [-~] 0. secs (0.u,0.s)
Chars 3055 - 3115 [etransitivity;~try~eassumption...] 0.003 secs (0.004u,0.s)
Chars 3120 - 3121 [-~] 0. secs (0.u,0.s)
Chars 3122 - 3128 [simpl.] 0. secs (0.u,0.s)
Chars 3129 - 3141 [reflexivity.] 0. secs (0.u,0.s)
Chars 3146 - 3147 [-~] 0. secs (0.u,0.s)
Chars 3148 - 3154 [simpl.] 0. secs (0.u,0.s)
Chars 3155 - 3167 [reflexivity.] 0. secs (0.u,0.s)
Chars 3172 - 3173 [-~] 0. secs (0.004u,0.s)
Chars 3174 - 3234 [etransitivity;~try~eassumption...] 0.003 secs (0.u,0.s)
Chars 3237 - 3245 [Defined.] 0.004 secs (0.008u,0.s)
Chars 3408 - 3457 [Let~f~:~Bool~<~>~Bool~->~Bool~...] 0.001 secs (0.u,0.s)
Chars 3460 - 3654 [Let~g~:~Bool~->~Bool~<~>~Bool~...] 0.002 secs (0.004u,0.s)
Chars 3806 - 3824 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 3827 - 3969 [Polymorphic~Hypothesis~~~path_...] 0.002 secs (0.004u,0.s)
Chars 3972 - 4039 [Lemma~equiv_bool_equiv_bool_bo...] 0. secs (0.u,0.s)
Chars 4042 - 4048 [Proof.] 0. secs (0.u,0.s)
Chars 4053 - 4131 [refine~(equiv_adjointify~g~f~_...] 0.001 secs (0.u,0.s)
Chars 4136 - 4137 [-~] 0. secs (0.004u,0.s)
Chars 4138 - 4146 [intro~e.] 0. secs (0.u,0.s)
Chars 4153 - 4173 [destruct~e~as~(e,~?).] 0.002 secs (0.u,0.s)
Chars 4180 - 4213 [apply~path_equiv;~try~assumpti...] 0.001 secs (0.004u,0.s)
Chars 4220 - 4238 [apply~path_forall.] 0.003 secs (0.u,0.004s)
Chars 4245 - 4262 [intros~();~simpl.] 0.004 secs (0.004u,0.s)
Chars 4269 - 4270 [*~] 0. secs (0.u,0.s)
Chars 4271 - 4302 [destruct~(e~true);~reflexivity...] 0.004 secs (0.004u,0.s)
Chars 4309 - 4310 [*~] 0. secs (0.u,0.s)
Chars 4311 - 4375 [etransitivity;~[~idtac~|~symme...] 0.009 secs (0.008u,0.s)
Chars 4384 - 4415 [destruct~(e~true);~reflexivity...] 0.006 secs (0.004u,0.s)
Chars 4420 - 4421 [-~] 0. secs (0.u,0.s)
Chars 4422 - 4445 [intros~();~reflexivity.] 0.004 secs (0.004u,0.s)
Chars 4448 - 4456 [Defined.] 0.008 secs (0.012u,0.s)
Chars 4457 - 4476 [End~EquivBoolEquiv.] 0.006 secs (0.u,0.004s)


==> anc/HoTT/theories/types/Bool.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about the booleans *)

Require Import Overture Contractible Equivalences types.Prod HSet.
Local Open Scope equiv_scope.

(* coq calls it "bool", we call it "Bool" *)
Inductive Bool : Type :=
  | true : Bool
  | false : Bool.

Add Printing If Bool.

Delimit Scope bool_scope with Bool.

Bind Scope bool_scope with Bool.

Definition andb (b1 b2 : Bool) : Bool := if b1 then b2 else false.

Definition orb (b1 b2 : Bool) : Bool := if b1 then true else b2.

Definition negb (b : Bool) := if b then false else true.

Definition implb (b1 b2 : Bool) : Bool := if b1 then b2 else true.

Infix "||" := orb : bool_scope.
Infix "&&" := andb : bool_scope.

Instance trunc_if n A B `{IsTrunc n A, IsTrunc n B} (b : Bool)
: IsTrunc n (if b then A else B) | 100
  := if b as b return (IsTrunc n (if b then A else B)) then _ else _.

Section BoolDecidable.
  Definition false_ne_true : ~false = true
    := fun H => match H in (_ = y) return (if y then Empty else Bool) with
                  | 1%path => true
                end.

  Definition true_ne_false : ~true = false
    := fun H => false_ne_true (symmetry _ _ H).

  Definition decidable_paths_bool : decidable_paths Bool
    := fun x y => match x as x, y as y return ((x = y) + (~x = y)) with
                    | true, true => inl idpath
                    | false, false => inl idpath
                    | true, false => inr true_ne_false
                    | false, true => inr false_ne_true
                  end.

  Global Instance trunc_bool : IsHSet Bool | 0
    := hset_decidable decidable_paths_bool.
End BoolDecidable.

Section BoolForall.
  Variable P : Bool -> Type.

  Let f (s : forall b, P b) := (s false, s true).

  Let g (u : P false * P true) (b : Bool) : P b :=
    match b with
      | false => fst u
      | true => snd u
    end.

  Definition equiv_bool_forall_prod `{Funext} :
    (forall b, P b) <~> P false * P true.
  Proof.
    apply (equiv_adjointify f g);
    repeat (reflexivity
              || intros []
              || intro
              || apply path_forall).
  Defined.
End BoolForall.

Section EquivBoolEquiv.
  (** We prove that the type [Bool <~> Bool] is equivalent to [Bool].  We first define the functions in both directoins, which identify [true] with the identity equivalence and [false] with the flip equivalence. *)

  Global Instance isequiv_negb : IsEquiv negb.
  Proof.
      refine (@BuildIsEquiv
                _ _
                negb negb
                (fun b => if b as b return negb (negb b) = b then idpath else idpath)
                (fun b => if b as b return negb (negb b) = b then idpath else idpath)
                _).
      intros []; simpl; exact idpath.
  Defined.

  (** We prove that equivalences [Bool <~> Bool] send [true] and [false] to different things. *)
  Lemma eval_bool_isequiv (f : Bool -> Bool) `{IsEquiv Bool Bool f}
  : f false = negb (f true).
  Proof.
    pose proof (eissect f true).
    pose proof (eissect f false).
    destruct (f true), (f false).
    - etransitivity; try (eassumption || (symmetry; eassumption)).
    - simpl. reflexivity.
    - simpl. reflexivity.
    - etransitivity; try (eassumption || (symmetry; eassumption)).
  Defined.

  (** We identify the constant equivalence with [true] and the flip equivalence with [false], and do this by evaluating the equivalence function on [true]. *)
  Let f : Bool <~> Bool -> Bool := fun e => e true.
  Let g : Bool -> Bool <~> Bool := fun b => if b
                                            then {| equiv_fun := idmap |}
                                            else {| equiv_fun := negb |}.

  (** We can't depend on [EquivalenceVarieties] nor [Misc] here, so we take the necessary lemma as a hypothesis, and put the theorem in [Misc.v] *)
  Context `{Funext}.
  Hypothesis path_equiv : forall e1 e2 : Bool <~> Bool,
                            (e1 = e2 :> (Bool -> Bool)) -> (e1 = e2 :> (Bool <~> Bool)).
  Lemma equiv_bool_equiv_bool_bool_helper : Bool <~> (Bool <~> Bool).
  Proof.
    refine (equiv_adjointify g f _ _);
    unfold f, g; clear f g;
    hnf; simpl.
    - intro e.
      destruct e as [e ?].
      apply path_equiv; try assumption.
      apply path_forall.
      intros []; simpl.
      * destruct (e true); reflexivity.
      * etransitivity; [ | symmetry; apply eval_bool_isequiv; trivial ].
        destruct (e true); reflexivity.
    - intros []; reflexivity.
  Defined.
End EquivBoolEquiv.


==> anc/HoTT/theories/types/Empty.timing <==
Chars 83 - 120 [Require~Import~Overture~Contra...] 0.015 secs (0.u,0.012s)
Chars 121 - 149 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 323 - 508 [Global~Instance~contr_from_Emp...] 0.003 secs (0.u,0.004s)
Chars 557 - 594 [Global~Instance~hprop_Empty~:~...] 0. secs (0.u,0.s)
Chars 595 - 601 [Proof.] 0. secs (0.u,0.s)
Chars 602 - 610 [intro~x.] 0. secs (0.u,0.s)
Chars 611 - 622 [destruct~x.] 0. secs (0.004u,0.s)
Chars 623 - 631 [Defined.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/types/Empty.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about the empty type *)

Require Import Overture Contractible.
Local Open Scope path_scope.

(** ** Unpacking *)
(** ** Eta conversion *)
(** ** Paths *)
(** ** Transport *)
(** ** Functorial action *)
(** ** Equivalences *)
(** ** Universal mapping properties *)

Instance contr_from_Empty {_ : Funext} (A : Type) :
  Contr (Empty -> A) :=
  BuildContr _
             (Empty_rect A)
             (fun f => path_forall _ f (fun x => Empty_rect _ x)).

(** ** Behavior with respect to truncation *)

Instance hprop_Empty : IsHProp Empty.
Proof. intro x. destruct x. Defined.

(** ** Paths *)

(** We could probably prove some theorems about non-existing paths in
   [Empty], but this is really quite useless. As soon as an element
   of [Empty] is hypothesized, we can prove whatever we like with
   a simple elimination. *)


==> anc/HoTT/theories/types/Forall.timing <==
Chars 87 - 157 [Require~Import~Overture~PathGr...] 0.091 secs (0.004u,0.072s)
Chars 158 - 185 [Require~Import~types.Paths.] 0.003 secs (0.u,0.008s)
Chars 187 - 215 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 216 - 245 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 247 - 283 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 285 - 306 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 307 - 325 [Context~~`{Funext}.] 0. secs (0.u,0.s)
Chars 734 - 881 [Definition~apD10_path_forall~`...] 0.008 secs (0.008u,0.s)
Chars 883 - 1018 [Definition~eta_path_forall~`{P...] 0.005 secs (0.008u,0.s)
Chars 1020 - 1148 [Definition~path_forall_1~`{P~:...] 0.003 secs (0.003u,0.s)
Chars 1271 - 1425 [Global~Instance~isequiv_path_f...] 0.005 secs (0.004u,0.s)
Chars 1427 - 1562 [Definition~equiv_path_forall~`...] 0.005 secs (0.008u,0.s)
Chars 2199 - 2535 [Definition~transport_forall~{A...] 0.019 secs (0.016u,0.004s)
Chars 2664 - 2939 [Definition~transport_forall_co...] 0.006 secs (0.004u,0.004s)
Chars 3009 - 3185 [Definition~ap_lambdaD~{A~B~:~T...] 0.003 secs (0.u,0.004s)
Chars 3186 - 3192 [Proof.] 0. secs (0.u,0.s)
Chars 3195 - 3248 [destruct~p;~symmetry;~simpl;~a...] 0.014 secs (0.u,0.016s)
Chars 3249 - 3257 [Defined.] 0.005 secs (0.004u,0.s)
Chars 3689 - 3987 [Definition~dpath_forall~`{Fune...] 0.003 secs (0.004u,0.s)
Chars 3988 - 3994 [Proof.] 0. secs (0.004u,0.s)
Chars 3997 - 4008 [destruct~p.] 0.004 secs (0.004u,0.s)
Chars 4011 - 4035 [apply~equiv_path_forall.] 0.004 secs (0.u,0.004s)
Chars 4036 - 4044 [Defined.] 0.003 secs (0.u,0.004s)
Chars 4247 - 4437 [Definition~functor_forall~`{P~...] 0.001 secs (0.u,0.s)
Chars 4439 - 4706 [Definition~ap_functor_forall~`...] 0.005 secs (0.u,0.s)
Chars 4707 - 4713 [Proof.] 0. secs (0.u,0.s)
Chars 4716 - 4725 [revert~h.] 0.002 secs (0.u,0.004s)
Chars 4727 - 4759 [equiv_intro~(@apD10~A~P~g~g')~...] 0.012 secs (0.004u,0.008s)
Chars 4762 - 4773 [destruct~h.] 0.007 secs (0.003u,0.004s)
Chars 4775 - 4781 [simpl.] 0. secs (0.u,0.s)
Chars 4784 - 4827 [path_via~(idpath~(functor_fora...] 0.047 secs (0.04u,0.008s)
Chars 4830 - 4831 [-~] 0. secs (0.u,0.s)
Chars 4832 - 4889 [exact~(ap~(ap~(functor_forall~...] 0.008 secs (0.008u,0.s)
Chars 4892 - 4893 [-~] 0. secs (0.u,0.s)
Chars 4894 - 4903 [symmetry.] 0.014 secs (0.008u,0.004s)
Chars 4905 - 4925 [apply~path_forall_1.] 0.002 secs (0.004u,0.s)
Chars 4926 - 4934 [Defined.] 0.014 secs (0.016u,0.s)
Chars 4960 - 5136 [Global~Instance~isequiv_functo...] 0.005 secs (0.004u,0.s)
Chars 5137 - 5143 [Proof.] 0. secs (0.u,0.s)
Chars 5146 - 5314 [refine~~(isequiv_adjointify~(f...] 0.014 secs (0.012u,0.004s)
Chars 5317 - 5318 [-~] 0. secs (0.u,0.s)
Chars 5319 - 5533 [abstract~(apply~path_forall;~i...] 0.092 secs (0.06u,0.036s)
Chars 5536 - 5537 [-~] 0. secs (0.u,0.s)
Chars 5538 - 5660 [abstract~(apply~path_forall;~i...] 0.033 secs (0.02u,0.012s)
Chars 5661 - 5669 [Defined.] 0.006 secs (0.008u,0.s)
Chars 5671 - 5931 [Definition~equiv_functor_foral...] 0.01 secs (0.012u,0.s)
Chars 5933 - 6118 [Definition~equiv_functor_foral...] 0.01 secs (0.004u,0.008s)
Chars 6120 - 6303 [Definition~equiv_functor_foral...] 0.009 secs (0.004u,0.004s)
Chars 6377 - 6480 [Global~Instance~contr_forall~~...] 0.001 secs (0.004u,0.s)
Chars 6481 - 6487 [Proof.] 0. secs (0.u,0.s)
Chars 6490 - 6521 [exists~(fun~a~=>~center~(P~a))...] 0.001 secs (0.u,0.s)
Chars 6524 - 6532 [intro~f.] 0. secs (0.u,0.s)
Chars 6534 - 6552 [apply~path_forall.] 0.001 secs (0.004u,0.s)
Chars 6554 - 6562 [intro~a.] 0. secs (0.u,0.s)
Chars 6564 - 6576 [apply~contr.] 0.001 secs (0.u,0.s)
Chars 6577 - 6585 [Defined.] 0.002 secs (0.u,0.004s)
Chars 6587 - 6698 [Global~Instance~trunc_forall~~...] 0.001 secs (0.u,0.s)
Chars 6699 - 6705 [Proof.] 0. secs (0.u,0.s)
Chars 6708 - 6731 [generalize~dependent~P.] 0. secs (0.u,0.s)
Chars 6734 - 6779 [induction~n~as~[|~n'~IH];~simp...] 0.001 secs (0.u,0.s)
Chars 6826 - 6827 [-~] 0. secs (0.u,0.s)
Chars 6828 - 6836 [exact~_.] 0.002 secs (0.004u,0.s)
Chars 6867 - 6868 [-~] 0. secs (0.u,0.s)
Chars 6869 - 6913 [intros~f~g;~apply~(trunc_equiv...] 0.026 secs (0.016u,0.008s)
Chars 6914 - 6922 [Defined.] 0.007 secs (0.004u,0.s)
Chars 7141 - 7250 [Definition~flip~`{P~:~A~->~B~-...] 0.001 secs (0.u,0.s)
Chars 7252 - 7333 [Global~Instance~isequiv_flip~~...] 0.001 secs (0.u,0.s)
Chars 7334 - 7340 [Proof.] 0. secs (0.004u,0.s)
Chars 7343 - 7371 [set~(flip_P~:=~@flip~_~_~P).] 0. secs (0.u,0.s)
Chars 7374 - 7413 [set~(flip_P_inv~:=~@flip~_~_~(...] 0.001 secs (0.u,0.s)
Chars 7416 - 7478 [set~(flip_P_is_sect~:=~(fun~f~...] 0.001 secs (0.004u,0.s)
Chars 7481 - 7543 [set~(flip_P_is_retr~:=~(fun~g~...] 0.001 secs (0.u,0.s)
Chars 7546 - 7594 [exists~flip_P_inv~flip_P_is_re...] 0.003 secs (0.004u,0.s)
Chars 7597 - 7605 [intro~g.] 0. secs (0.u,0.s)
Chars 7607 - 7615 [exact~1.] 0.003 secs (0.004u,0.s)
Chars 7616 - 7624 [Defined.] 0.005 secs (0.u,0.004s)
Chars 7626 - 7754 [Definition~equiv_flip~`(P~:~A~...] 0.004 secs (0.004u,0.s)
Chars 7756 - 7773 [End~AssumeFunext.] 0.016 secs (0.008u,0.008s)


==> anc/HoTT/theories/types/Forall.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about dependent products *)

Require Import Overture PathGroupoids Contractible Equivalences Trunc.
Require Import types.Paths.

Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables A B f g e n.

Section AssumeFunext.
Context `{Funext}.

(** ** Paths *)

(** Paths [p : f = g] in a function type [forall x:X, P x] are equivalent to functions taking values in path types, [H : forall x:X, f x = g x], or concisely, [H : f == g].

This equivalence, however, is just the combination of [apD10] and function extensionality [funext], and as such, [path_forall], et seq. are given in the [Overture]:  *)

(** Now we show how these things compute. *)

Definition apD10_path_forall `{P : A -> Type}
  (f g : forall x, P x) (h : f == g)
  : apD10 (path_forall _ _ h) == h
  := apD10 (eisretr apD10 h).

Definition eta_path_forall `{P : A -> Type}
  (f g : forall x, P x) (p : f = g)
  : path_forall _ _ (apD10 p) = p
  := eissect apD10 p.

Definition path_forall_1 `{P : A -> Type} (f : forall x, P x)
  : (path_forall f f (fun x => 1)) = 1
  := eta_path_forall f f 1.

(** The identification of the path space of a dependent function space, up to equivalence, is of course just funext. *)

Global Instance isequiv_path_forall `{P : A -> Type} (f g : forall x, P x)
  : IsEquiv (path_forall f g) | 0
  := @isequiv_inverse _ _ (@apD10 A P f g) _.

Definition equiv_path_forall `{P : A -> Type} (f g : forall x, P x)
  : (f == g)  <~>  (f = g)
  := BuildEquiv _ _ (path_forall f g) _.

(** ** Transport *)

(** The concrete description of transport in sigmas and pis is rather trickier than in the other types. In particular, these cannot be described just in terms of transport in simpler types; they require the full Id-elim rule by way of "dependent transport" [transportD].

  In particular this indicates why "transport" alone cannot be fully defined by induction on the structure of types, although Id-elim/transportD can be (cf. Observational Type Theory). A more thorough set of lemmas, along the lines of the present ones but dealing with Id-elim rather than just transport, might be nice to have eventually? *)
Definition transport_forall
  {A : Type} {P : A -> Type} {C : forall x, P x -> Type}
  {x1 x2 : A} (p : x1 = x2) (f : forall y : P x1, C x1 y)
  : (transport (fun x => forall y : P x, C x y) p f)
    == (fun y =>
       transport (C x2) (transport_pV _ _ _) (transportD _ _ p _ (f (p^ # y))))
  := match p with idpath => fun _ => 1 end.

(** A special case of [transport_forall] where the type [P] does not depend on [A],
    and so it is just a fixed type [B]. *)
Definition transport_forall_constant
  {A B : Type} {C : A -> B -> Type}
  {x1 x2 : A} (p : x1 = x2) (f : forall y : B, C x1 y)
  : (transport (fun x => forall y : B, C x y) p f)
    == (fun y => transport (fun x => C x y) p (f y))
  := match p with idpath => fun _ => 1 end.

(** ** Maps on paths *)

(** The action of maps given by lambda. *)
Definition ap_lambdaD {A B : Type} {C : B -> Type} {x y : A} (p : x = y) (M : forall a b, C b) :
  ap (fun a b => M a b) p =
  path_forall _ _ (fun b => ap (fun a => M a b) p).
Proof.
  destruct p;
  symmetry;
  simpl; apply path_forall_1.
Defined.

(** ** Dependent paths *)

(** Usually, a dependent path over [p:x1=x2] in [P:A->Type] between [y1:P x1] and [y2:P x2] is a path [transport P p y1 = y2] in [P x2].  However, when [P] is a function space, these dependent paths have a more convenient description: rather than transporting the argument of [y1] forwards and backwards, we transport only forwards but on both sides of the equation, yielding a "naturality square". *)

Definition dpath_forall `{Funext}
  {A:Type} (B:A -> Type) (C:forall a, B a -> Type) (x1 x2:A) (p:x1=x2)
  (f:forall y1:B x1, C x1 y1) (g:forall (y2:B x2), C x2 y2)
  : (forall (y1:B x1), transportD B C p y1 (f y1) = g (transport B p y1))
  <~>
  (transport (fun x => forall y:B x, C x y) p f = g).
Proof.
  destruct p.
  apply equiv_path_forall.
Defined.

(** ** Functorial action *)

(** The functoriality of [forall] is slightly subtle: it is contravariant in the domain type and covariant in the codomain, but the codomain is dependent on the domain. *)
Definition functor_forall `{P : A -> Type} `{Q : B -> Type}
    (f0 : B -> A) (f1 : forall b:B, P (f0 b) -> Q b)
  : (forall a:A, P a) -> (forall b:B, Q b)
  := (fun g b => f1 _ (g (f0 b))).

Definition ap_functor_forall `{P : A -> Type} `{Q : B -> Type}
    (f0 : B -> A) (f1 : forall b:B, P (f0 b) -> Q b)
    (g g' : forall a:A, P a) (h : g == g')
  : ap (functor_forall f0 f1) (path_forall _ _ h)
    = path_forall _ _ (fun b:B => (ap (f1 b) (h (f0 b)))).
Proof.
  revert h.  equiv_intro (@apD10 A P g g') h.
  destruct h.  simpl.
  path_via (idpath (functor_forall f0 f1 g)).
  - exact (ap (ap (functor_forall f0 f1)) (path_forall_1 g)).
  - symmetry.  apply path_forall_1.
Defined.

(** ** Equivalences *)

Global Instance isequiv_functor_forall `{P : A -> Type} `{Q : B -> Type}
  `{IsEquiv B A f} `{forall b, @IsEquiv (P (f b)) (Q b) (g b)}
  : IsEquiv (functor_forall f g) | 1000.
Proof.
  refine (isequiv_adjointify (functor_forall f g)
    (functor_forall (f^-1)
      (fun (x:A) (y:Q (f^-1 x)) => eisretr f x # (g (f^-1 x))^-1 y
      )) _ _);
  intros h.
  - abstract (
        apply path_forall; intros b; unfold functor_forall;
        rewrite eisadj;
        rewrite <- transport_compose;
        rewrite ap_transport;
        rewrite eisretr;
        apply apD
      ).
  - abstract (
        apply path_forall; intros a; unfold functor_forall;
        rewrite eissect;
        apply apD
      ).
Defined.

Definition equiv_functor_forall `{P : A -> Type} `{Q : B -> Type}
  (f : B -> A) `{IsEquiv B A f}
  (g : forall b, P (f b) -> Q b)
  `{forall b, @IsEquiv (P (f b)) (Q b) (g b)}
  : (forall a, P a) <~> (forall b, Q b)
  := BuildEquiv _ _ (functor_forall f g) _.

Definition equiv_functor_forall' `{P : A -> Type} `{Q : B -> Type}
  (f : B <~> A) (g : forall b, P (f b) <~> Q b)
  : (forall a, P a) <~> (forall b, Q b)
  := equiv_functor_forall f g.

Definition equiv_functor_forall_id `{P : A -> Type} `{Q : A -> Type}
  (g : forall a, P a <~> Q a)
  : (forall a, P a) <~> (forall a, Q a)
  := equiv_functor_forall (equiv_idmap A) g.

(** ** Truncatedness: any dependent product of n-types is an n-type *)

Global Instance contr_forall `{P : A -> Type} `{forall a, Contr (P a)}
  : Contr (forall a, P a) | 100.
Proof.
  exists (fun a => center (P a)).
  intro f.  apply path_forall.  intro a.  apply contr.
Defined.

Global Instance trunc_forall `{P : A -> Type} `{forall a, IsTrunc n (P a)}
  : IsTrunc n (forall a, P a) | 100.
Proof.
  generalize dependent P.
  induction n as [ | n' IH]; simpl; intros P ?.
  (* case [n = -2], i.e. contractibility *)
  - exact _.
  (* case n = trunc_S n' *)
  - intros f g; apply (trunc_equiv (apD10 ^-1)).
Defined.


(** ** Symmetry of curried arguments *)

(** Using the standard Haskell name for this, as it’s a handy utility function.

Note: not sure if [P] will usually be deducible, or whether it would be better explicit. *)
Definition flip `{P : A -> B -> Type}
  : (forall a b, P a b) -> (forall b a, P a b)
  := fun f b a => f a b.

Global Instance isequiv_flip `{P : A -> B -> Type}
  : IsEquiv (@flip _ _ P) | 0.
Proof.
  set (flip_P := @flip _ _ P).
  set (flip_P_inv := @flip _ _ (flip P)).
  set (flip_P_is_sect := (fun f => 1) : Sect flip_P flip_P_inv).
  set (flip_P_is_retr := (fun g => 1) : Sect flip_P_inv flip_P).
  exists flip_P_inv flip_P_is_retr flip_P_is_sect.
  intro g.  exact 1.
Defined.

Definition equiv_flip `(P : A -> B -> Type)
  : (forall a b, P a b) <~> (forall b a, P a b)
  := BuildEquiv _ _ (@flip _ _ P) _.

End AssumeFunext.


==> anc/HoTT/theories/types/ObjectClassifier.timing <==
Chars 118 - 228 [Require~Import~Overture~types....] 0.907 secs (0.028u,0.36s)
Chars 230 - 255 [Section~AssumeUnivalence.] 0. secs (0.u,0.s)
Chars 256 - 281 [Context~~`{ua~:~Univalence}.] 0. secs (0.u,0.s)
Chars 282 - 303 [Section~AssumeFunext.] 0. secs (0.u,0.s)
Chars 304 - 327 [Context~~`{fs~:~Funext}.] 0. secs (0.u,0.s)
Chars 328 - 346 [Section~ToBeMoved.] 0. secs (0.u,0.s)
Chars 370 - 399 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 400 - 478 [Definition~pullback~{A0}~{B}~{...] 0.001 secs (0.u,0.s)
Chars 479 - 594 [Definition~fibration_replaceme...] 0.003 secs (0.004u,0.s)
Chars 595 - 720 [Let~equiv_fibration_replacemen...] 0.006 secs (0.u,0.008s)
Chars 721 - 727 [Proof.] 0. secs (0.u,0.s)
Chars 730 - 771 [repeat~intros~()~||~intro;~ref...] 0.084 secs (0.052u,0.032s)
Chars 772 - 780 [Defined.] 0.02 secs (0.012u,0.008s)
Chars 781 - 870 [Definition~equiv_fibration_rep...] 0.003 secs (0.004u,0.s)
Chars 871 - 877 [Proof.] 0. secs (0.u,0.s)
Chars 880 - 1176 [refine~~(BuildEquiv~_~_~_~~~~~...] 0.227 secs (0.128u,0.096s)
Chars 1179 - 1191 [reflexivity.] 0.155 secs (0.108u,0.048s)
Chars 1192 - 1200 [Defined.] 0.026 secs (0.024u,0.s)
Chars 1202 - 1389 [Definition~equiv_total_paths~(...] 0.169 secs (0.16u,0.004s)
Chars 1390 - 1530 [Let~hfiber_fibration_eissect~{...] 0.008 secs (0.008u,0.s)
Chars 1531 - 1537 [Proof.] 0. secs (0.u,0.s)
Chars 1540 - 1581 [repeat~intros~()~||~intro;~ref...] 0.082 secs (0.08u,0.s)
Chars 1582 - 1590 [Defined.] 0.019 secs (0.02u,0.s)
Chars 1591 - 1681 [Definition~hfiber_fibration~{X...] 0.004 secs (0.004u,0.s)
Chars 1682 - 1688 [Proof.] 0. secs (0.u,0.s)
Chars 1691 - 2001 [refine~~(BuildEquiv~_~_~_~~~~~...] 0.264 secs (0.256u,0.004s)
Chars 2004 - 2016 [reflexivity.] 0.161 secs (0.156u,0.004s)
Chars 2017 - 2025 [Defined.] 0.028 secs (0.028u,0.s)
Chars 2026 - 2040 [End~ToBeMoved.] 0.003 secs (0.004u,0.s)
Chars 2042 - 2057 [Section~FamPow.] 0. secs (0.u,0.s)
Chars 2119 - 2135 [Polymorphic~Variable~A~:~Type....] 0. secs (0.u,0.s)
Chars 2136 - 2181 [Definition~Fam~A~:=~sigT~(fun~...] 0. secs (0.u,0.s)
Chars 2182 - 2264 [Definition~p2f~:~(A~->~Type)~-...] 0.001 secs (0.004u,0.s)
Chars 2265 - 2355 [Definition~f2p~:~Fam~A~->~A~->...] 0.001 secs (0.u,0.s)
Chars 2357 - 2380 [Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 2382 - 2433 [Definition~exp~{U~V~:~Type}~(w...] 0. secs (0.u,0.s)
Chars 2434 - 2482 [exists~(fun~(f~:~U~->~A)~x~=>~...] 0.002 secs (0.u,0.s)
Chars 2483 - 2501 [apply~equiv_biinv.] 0.001 secs (0.004u,0.s)
Chars 2502 - 2611 [split;~exists~(fun~(f~:~V~->~A...] 0.032 secs (0.032u,0.s)
Chars 2612 - 2620 [Defined.] 0.01 secs (0.012u,0.s)
Chars 2646 - 2698 [Definition~exp'~{U~V~:~Type}~(...] 0. secs (0.u,0.s)
Chars 2699 - 2744 [exists~(fun~(f~:~A~->~U)~a~=>~...] 0.001 secs (0.004u,0.s)
Chars 2745 - 2764 [apply~equiv_biinv.] 0.001 secs (0.u,0.s)
Chars 2765 - 2868 [split;~exists~(fun~(f~:~A~->~V...] 0.037 secs (0.032u,0.s)
Chars 2869 - 2877 [Defined.] 0.009 secs (0.012u,0.s)
Chars 2879 - 3014 [Theorem~equiv_induction~(P~:~f...] 0.001 secs (0.u,0.s)
Chars 3015 - 3021 [Proof.] 0. secs (0.u,0.s)
Chars 3022 - 3035 [intros~H0~?~?~?.] 0. secs (0.u,0.s)
Chars 3036 - 3072 [apply~(equiv_rect~(equiv_path~...] 0.005 secs (0.004u,0.s)
Chars 3146 - 3154 [intro~x.] 0. secs (0.u,0.s)
Chars 3155 - 3162 [case~x.] 0.001 secs (0.u,0.s)
Chars 3163 - 3172 [apply~H0.] 0.005 secs (0.004u,0.s)
Chars 3173 - 3181 [Defined.] 0.002 secs (0.003u,0.s)
Chars 3225 - 3359 [Theorem~transport_exp~(U~V~:~T...] 0.006 secs (0.008u,0.s)
Chars 3360 - 3510 [set~~(p~:=~~~equiv_induction~~...] 0.008 secs (0.008u,0.s)
Chars 3511 - 3519 [apply~p.] 0.004 secs (0.004u,0.s)
Chars 3520 - 3531 [intros~T~f.] 0. secs (0.u,0.s)
Chars 3532 - 3543 [path_via~f.] 0.026 secs (0.028u,0.s)
Chars 3544 - 3646 [path_via~~(@transport~_~(fun~I...] 0.067 secs (0.068u,0.s)
Chars 3647 - 3717 [path_via~(@transport~Type~(fun...] 0.057 secs (0.056u,0.s)
Chars 3718 - 3769 [apply~(@transport2~Type~(fun~I...] 0.01 secs (0.008u,0.s)
Chars 3770 - 3794 [apply~eta_path_universe.] 0.005 secs (0.004u,0.s)
Chars 3795 - 3799 [Qed.] 0.018 secs (0.02u,0.s)
Chars 3801 - 3829 [Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 3831 - 3861 [Theorem~PowisoFam~:~BiInv~p2f....] 0.001 secs (0.u,0.s)
Chars 3862 - 3868 [split.] 0.002 secs (0.004u,0.s)
Chars 3922 - 3933 [exists~f2p.] 0.002 secs (0.004u,0.s)
Chars 3934 - 3942 [intro~P.] 0. secs (0.u,0.s)
Chars 3943 - 3963 [by_extensionality~a.] 0.008 secs (0.008u,0.s)
Chars 3964 - 4016 [apply~(path_universe~(@hfiber_...] 0.033 secs (0.036u,0.s)
Chars 4018 - 4029 [exists~f2p.] 0.003 secs (0.004u,0.s)
Chars 4030 - 4043 [intros~(I,~f).] 0.004 secs (0.004u,0.s)
Chars 4093 - 4208 [set~~(e~:=~~~@equiv_total_path...] 0.005 secs (0.004u,0.s)
Chars 4209 - 4220 [simpl~in~e.] 0.001 secs (0.u,0.s)
Chars 4221 - 4333 [cut~~{p~:~I~=~{a~:~A~&~@hfiber...] 0.014 secs (0.012u,0.s)
Chars 4334 - 4342 [intro~X.] 0. secs (0.u,0.s)
Chars 4343 - 4362 [apply~(e~^-1~X)~^.] 0.599 secs (0.584u,0.012s)
Chars 4363 - 4407 [set~(w~:=~@equiv_fibration_rep...] 0.002 secs (0.004u,0.s)
Chars 4408 - 4433 [exists~(path_universe~w).] 0.022 secs (0.024u,0.s)
Chars 4434 - 4453 [path_via~(exp~w~f).] 0.172 secs (0.164u,0.008s)
Chars 4454 - 4474 [apply~transport_exp.] 0.014 secs (0.012u,0.s)
Chars 4475 - 4484 [apply~fs.] 0.014 secs (0.012u,0.s)
Chars 4485 - 4508 [by~intros~(a,~(i,~p)).] 0.034 secs (0.032u,0.s)
Chars 4509 - 4513 [Qed.] 0.055 secs (0.052u,0.s)
Chars 4515 - 4559 [Corollary~FamequivPow~:~(A~->~...] 0. secs (0.u,0.s)
Chars 4560 - 4571 [exists~p2f.] 0.001 secs (0.u,0.s)
Chars 4572 - 4600 [apply~(equiv_biinv_equiv~_).] 0.002 secs (0.004u,0.s)
Chars 4602 - 4618 [exact~PowisoFam.] 0.002 secs (0.004u,0.s)
Chars 4619 - 4623 [Qed.] 0.01 secs (0.008u,0.s)
Chars 4693 - 4786 [Definition~topmap~{B}~(f~:~B~-...] 0.002 secs (0.u,0.s)
Chars 4787 - 4901 [Let~help_objclasspb_is_fibrant...] 0.001 secs (0.004u,0.s)
Chars 4902 - 4915 [intros~(a,~q).] 0.002 secs (0.u,0.s)
Chars 4916 - 4925 [exists~a.] 0.001 secs (0.004u,0.s)
Chars 4926 - 4967 [exists~(existT~(fun~u~:~Type~=...] 0.002 secs (0.u,0.s)
Chars 4968 - 4981 [apply~idpath.] 0. secs (0.u,0.s)
Chars 4982 - 4990 [Defined.] 0.001 secs (0.u,0.s)
Chars 5018 - 5047 [Let~bla~{B}~{C}~(b~:~B)~:~B~=~...] 0. secs (0.004u,0.s)
Chars 5048 - 5054 [intro.] 0. secs (0.u,0.s)
Chars 5055 - 5073 [by~path_induction.] 0.002 secs (0.u,0.s)
Chars 5074 - 5082 [Defined.] 0. secs (0.004u,0.s)
Chars 5084 - 5112 [Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 5113 - 5227 [Let~help_objclasspb_is_fibrant...] 0.001 secs (0.u,0.s)
Chars 5228 - 5249 [intros~(a,~((T,~t),~p)).] 0.008 secs (0.008u,0.s)
Chars 5250 - 5273 [exact~(a;~bla~t~p~^).] 0.003 secs (0.u,0.s)
Chars 5274 - 5282 [Defined.] 0.002 secs (0.u,0.s)
Chars 5284 - 5394 [Lemma~objclasspb_is_fibrantrep...] 0.002 secs (0.004u,0.s)
Chars 5395 - 5444 [exists~(help_objclasspb_is_fib...] 0.004 secs (0.u,0.s)
Chars 5445 - 5463 [apply~equiv_biinv.] 0.004 secs (0.004u,0.s)
Chars 5464 - 5535 [split;~exists~(help_objclasspb...] 0.066 secs (0.064u,0.s)
Chars 5536 - 5549 [apply~idpath.] 0.003 secs (0.003u,0.s)
Chars 5550 - 5574 [destruct~p~as~((T,~t),~p).] 0.067 secs (0.068u,0.s)
Chars 5575 - 6178 [eapply~~(@total_path~A~~~~~(fu...] 0.096 secs (0.096u,0.s)
Chars 6179 - 6190 [simpl~in~p.] 0.002 secs (0.004u,0.s)
Chars 6191 - 6209 [by~path_induction.] 0.344 secs (0.34u,0.s)
Chars 6210 - 6214 [Qed.] 0.044 secs (0.044u,0.s)
Chars 6216 - 6227 [End~FamPow.] 0.005 secs (0.008u,0.s)
Chars 6228 - 6245 [End~AssumeFunext.] 0.009 secs (0.008u,0.s)
Chars 6246 - 6267 [End~AssumeUnivalence.] 0.034 secs (0.036u,0.s)


==> anc/HoTT/theories/types/ObjectClassifier.v <==
(** We prove that Fam and Pow are equivalent.
This equivalence is close to the existence of an object classifier.
*)

Require Import Overture types.Universe types.Sigma Fibrations EquivalenceVarieties Equivalences PathGroupoids.

Section AssumeUnivalence.
Context `{ua:Univalence}.
Section AssumeFunext.
Context `{fs : Funext}.
Section ToBeMoved.
(** Should be moved *)
Local Open Scope equiv_scope.
Definition pullback {A0 B C} (f:B-> A0) (g:C->A0):= {b:B & {c:C & f b = g c}}.
Definition fibration_replacement {B C} {x:C} (f:C ->B) : {y:B & {c:C & f c = y}} :=
    (f x ; (x ; idpath (f x))).
Let equiv_fibration_replacement_eissect {B C f}
: forall x : {y : B & {x : C & f x = y}},
    (f x.2.1; (x.2.1; 1%path)) = x.
Proof.
  repeat (intros [] || intro); reflexivity.
Defined.
Definition equiv_fibration_replacement  {B C} (f:C ->B):
  C <~> {y:B & {x:C & f x = y}}.
Proof.
  refine (BuildEquiv
            _ _
            _
            (BuildIsEquiv
               C {y:B & {x:C & f x = y}}
               (fun c => (f c; (c; idpath)))
               (fun c => c.2.1)
               equiv_fibration_replacement_eissect
               (fun c => idpath)
               _)).
  reflexivity.
Defined.

Definition equiv_total_paths (A : Type) (P : A-> Type) (x y : sigT P) :
  (x = y) <~> { p : x.1 = y.1 & transport P p x.2 = y.2 }
  := BuildEquiv _ _ ((equiv_path_sigma P x y)^-1)%path _.
Let hfiber_fibration_eissect {X} {x : X} {P}
: forall x0 : {z : exists x, P x & z.1 = x},
      ((x; transport P x0.2 x0.1.2); 1%path) = x0.
Proof.
  repeat (intros [] || intro); reflexivity.
Defined.
Definition hfiber_fibration {X} (x : X) (P:X->Type):
    P x <~> { z : sigT P & z.1 = x }.
Proof.
  refine (BuildEquiv
            _ _
            _
            (BuildIsEquiv
               (P x) { z : sigT P & z.1 = x }
               (fun Px => ((x; Px); idpath))
               (fun Px => transport P Px.2 Px.1.2)
               hfiber_fibration_eissect
               (fun Px => idpath)
               _)).
  reflexivity.
Defined.
End ToBeMoved.

Section FamPow.
(** We consider Families and Powers over a fixed type [A] *)
Variable A:Type.
Definition Fam A:=sigT (fun I:Type  => I->A).
Definition p2f: (A->Type)-> Fam A:=  fun Q:(A->Type) => ( (sigT Q) ; @projT1 _ _).
Definition f2p: Fam A -> (A->Type):=
 fun F => let (I, f) := F in (fun a => (hfiber f a)).

Open Scope equiv_scope.

Definition exp {U V:Type}(w:U<~>V):(U->A)<~>(V->A).
exists (fun f:(U->A)=> (fun x => (f (w^-1 x)))).
apply equiv_biinv. split;
 exists (fun f:(V->A)=> (fun x => (f (w x)))); intro f; apply fs; intro u;
apply ap; by apply moveR_E.
Defined.

(** For completeness *)
Definition exp' {U V:Type}(w:U<~>V):(A->U)<~>(A->V).
exists (fun f :A->U => (fun a => (w (f a)))).
apply  equiv_biinv. split;
 exists (fun f:(A->V )=> (fun x => (w^-1 (f x)))); intro f; apply fs; intro u;
by apply moveR_E.
Defined.

Theorem equiv_induction (P : forall U V, U <~> V -> Type) :
  (forall T, P T T (equiv_idmap T)) -> (forall U V (w : U <~> V), P U V w).
Proof.
intros H0???.
apply (equiv_rect (equiv_path _ _)).
(* The intro pattern: intros ->. replies eq not found. This is a bug. *)
intro x. case x. apply H0.
Defined.

(* This is generalized in Functorish.v *)
Theorem transport_exp (U V:Type)(w:U<~>V): forall (f:U->A),
  (@transport _ (fun I:Type => I->A) _ _ (path_universe w) f) = (exp w f).
set (p:=equiv_induction (fun (U:Type) (V:Type) w => forall f : U -> A,
 (@transport _ (fun I : Type => I -> A) U V (path_universe w) f) = (exp w f))).
apply p.
intros T f. path_via f.
path_via (@transport _ (fun I : Type => I -> A) _ _
  (path_universe (equiv_path _ _ (idpath T) )) f).
path_via (@transport Type (fun I : Type => I -> A) T T (idpath T) f ).
apply (@transport2 Type (fun I:Type => I-> A) T T).
apply eta_path_universe.
Qed.

Open Local Scope path_scope.

Theorem PowisoFam : BiInv p2f.
split.
 (** Theorem left (P:A -> Type) : (f2pp2f P) = P *)
 exists f2p. intro P. by_extensionality a.
apply ((path_universe (@hfiber_fibration  _ a P))^).

exists f2p. intros [I f].
(** Theorem right (F:Fam A) : F = (p2ff2p F) *)

set (e:=@equiv_total_paths _ _ (@existT Type (fun I0 : Type => I0 -> A) I f)
({a : A & hfiber f a} ; @projT1 _ _)). simpl in e.
cut ( {p : I = {a : A & @hfiber I A f a} &
     @transport _ (fun I0 : Type => I0 -> A) _ _ p f = @projT1 _ _}).
intro X. apply ((e ^-1 X)^).
set (w:=@equiv_fibration_replacement A I f).
exists (path_universe w). path_via (exp w f). apply transport_exp.
apply fs. by  (intros [a [i p]]).
Qed.

Corollary FamequivPow : (A->Type)<~>(Fam A).
exists p2f.
apply (equiv_biinv_equiv _).  exact PowisoFam.
Qed.

(** We construct the universal diagram for the object classifier *)
Definition topmap {B} (f:B->A) (b:B): pointedType :=
  (hfiber f (f b) ; (b ; idpath (f b))).
Let help_objclasspb_is_fibrantreplacement (P:A-> Type): (sigT P) ->
  (pullback P (@projT1 _ (fun u :Type => u))).
intros [a q]. exists a.
exists (existT (fun u:Type=> u) (P a) q). apply idpath.
Defined.

(* This is not optimal *)
Let bla {B C} (b:B): B=C-> C.
intro. by path_induction.
Defined.

Open Local Scope path_scope.
Let help_objclasspb_is_fibrantreplacement2 (P:A-> Type):
 (pullback P (@projT1 _ (fun u :Type => u))) -> (sigT P).
intros [a [[T t] p]]. exact (a;(bla t (p^))).
Defined.

Lemma objclasspb_is_fibrantreplacement (P:A-> Type): (sigT P) <~> (pullback P (@projT1 _ (fun u :Type => u))).
exists (help_objclasspb_is_fibrantreplacement P).
apply equiv_biinv. split; exists (help_objclasspb_is_fibrantreplacement2 P); intros [a p]. apply idpath.
destruct p as [[T t] p].
eapply (@total_path A (fun b : A =>
          sigT (fun c : sigT (fun u : Type => u) => paths (P b) (projT1 c)))
(existT
     (fun b : A =>
      sigT (fun c : sigT (fun u : Type => u) => paths (P b) (projT1 c))) a
     (existT (fun c : sigT (fun u : Type => u) => paths (P a) (projT1 c))
        (existT (fun u : Type => u) (P a) (bla t (p^)))
        (idpath (P a))))
(existT
     (fun b : A =>
      sigT (fun c : sigT (fun u : Type => u) => paths (P b) (projT1 c))) a
     (existT (fun c : sigT (fun u : Type => u) => paths (P a) (projT1 c))
        (existT (fun u : Type => u) T t) p)) (idpath a)).
simpl in p. by path_induction.
Qed.

End FamPow.
End AssumeFunext.
End AssumeUnivalence.


==> anc/HoTT/theories/types/Paths.timing <==
Chars 80 - 131 [Require~Import~Overture~PathGr...] 0.063 secs (0.012u,0.04s)
Chars 132 - 160 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 161 - 190 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 192 - 228 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 676 - 801 [Definition~transport_paths_l~{...] 0.002 secs (0.004u,0.s)
Chars 802 - 808 [Proof.] 0. secs (0.u,0.s)
Chars 811 - 838 [destruct~p,~q;~reflexivity.] 0.006 secs (0.003u,0.004s)
Chars 839 - 847 [Defined.] 0.002 secs (0.u,0.s)
Chars 849 - 973 [Definition~transport_paths_r~{...] 0.001 secs (0.004u,0.s)
Chars 974 - 980 [Proof.] 0. secs (0.u,0.s)
Chars 983 - 1010 [destruct~p,~q;~reflexivity.] 0.005 secs (0.004u,0.s)
Chars 1011 - 1019 [Defined.] 0.001 secs (0.003u,0.s)
Chars 1021 - 1150 [Definition~transport_paths_lr~...] 0.002 secs (0.u,0.004s)
Chars 1151 - 1157 [Proof.] 0. secs (0.u,0.s)
Chars 1160 - 1178 [destruct~p;~simpl.] 0.003 secs (0.004u,0.s)
Chars 1181 - 1227 [exact~((concat_1p~q)~^~@~(conc...] 0.006 secs (0.004u,0.s)
Chars 1228 - 1236 [Defined.] 0.002 secs (0.003u,0.s)
Chars 1238 - 1398 [Definition~transport_paths_Fl~...] 0.002 secs (0.u,0.004s)
Chars 1399 - 1405 [Proof.] 0. secs (0.u,0.s)
Chars 1408 - 1435 [destruct~p,~q;~reflexivity.] 0.007 secs (0.008u,0.s)
Chars 1436 - 1444 [Defined.] 0.002 secs (0.004u,0.s)
Chars 1446 - 1605 [Definition~transport_paths_Fr~...] 0.002 secs (0.003u,0.s)
Chars 1606 - 1612 [Proof.] 0. secs (0.u,0.s)
Chars 1615 - 1626 [destruct~p.] 0.002 secs (0.u,0.s)
Chars 1627 - 1653 [apply~symmetry,~concat_p1.] 0.004 secs (0.004u,0.004s)
Chars 1654 - 1662 [Defined.] 0.002 secs (0.u,0.s)
Chars 1664 - 1836 [Definition~transport_paths_FlF...] 0.003 secs (0.u,0.s)
Chars 1837 - 1843 [Proof.] 0. secs (0.u,0.s)
Chars 1846 - 1864 [destruct~p;~simpl.] 0.004 secs (0.u,0.004s)
Chars 1867 - 1913 [exact~((concat_1p~q)~^~@~(conc...] 0.007 secs (0.u,0.008s)
Chars 1914 - 1922 [Defined.] 0.004 secs (0.004u,0.s)
Chars 1924 - 2140 [Definition~transport_paths_FlF...] 0.005 secs (0.008u,0.s)
Chars 2141 - 2147 [Proof.] 0. secs (0.u,0.s)
Chars 2150 - 2168 [destruct~p;~simpl.] 0.007 secs (0.008u,0.s)
Chars 2171 - 2227 [exact~(((ap_idmap~_)~^~@~(conc...] 0.018 secs (0.012u,0.004s)
Chars 2228 - 2236 [Defined.] 0.008 secs (0.007u,0.s)
Chars 2238 - 2425 [Definition~transport_paths_FFl...] 0.003 secs (0.004u,0.s)
Chars 2426 - 2432 [Proof.] 0. secs (0.u,0.s)
Chars 2435 - 2453 [destruct~p;~simpl.] 0.004 secs (0.u,0.004s)
Chars 2456 - 2502 [exact~((concat_1p~q)~^~@~(conc...] 0.007 secs (0.008u,0.s)
Chars 2503 - 2511 [Defined.] 0.004 secs (0.u,0.004s)
Chars 2513 - 2700 [Definition~transport_paths_lFF...] 0.003 secs (0.004u,0.s)
Chars 2701 - 2707 [Proof.] 0. secs (0.u,0.s)
Chars 2710 - 2728 [destruct~p;~simpl.] 0.004 secs (0.u,0.004s)
Chars 2731 - 2777 [exact~((concat_1p~q)~^~@~(conc...] 0.007 secs (0.004u,0.s)
Chars 2778 - 2786 [Defined.] 0.004 secs (0.003u,0.s)
Chars 2988 - 3550 [Global~Instance~isequiv_ap~~`{...] 0.152 secs (0.104u,0.048s)
Chars 3552 - 3670 [Definition~equiv_ap~`(f~:~A~->...] 0.005 secs (0.004u,0.004s)
Chars 3710 - 3800 [Definition~equiv_inj~`{IsEquiv...] 0.005 secs (0.u,0.004s)
Chars 3846 - 4003 [Global~Instance~isequiv_path_i...] 0.005 secs (0.008u,0.s)
Chars 4004 - 4010 [Proof.] 0. secs (0.u,0.s)
Chars 4013 - 4047 [intros~p;~destruct~p;~reflexiv...] 0.008 secs (0.008u,0.s)
Chars 4048 - 4056 [Defined.] 0.003 secs (0.u,0.004s)
Chars 4058 - 4172 [Definition~equiv_path_inverse~...] 0.002 secs (0.u,0.s)
Chars 4174 - 4352 [Global~Instance~isequiv_concat...] 0.007 secs (0.004u,0.s)
Chars 4353 - 4359 [Proof.] 0. secs (0.u,0.s)
Chars 4362 - 4408 [intros~q;~destruct~p;~destruct...] 0.022 secs (0.016u,0.004s)
Chars 4409 - 4417 [Defined.] 0.006 secs (0.004u,0.004s)
Chars 4419 - 4534 [Definition~equiv_concat_l~{A~:...] 0.003 secs (0.003u,0.s)
Chars 4536 - 4749 [Global~Instance~isequiv_concat...] 0.01 secs (0.008u,0.004s)
Chars 4750 - 4756 [Proof.] 0. secs (0.u,0.s)
Chars 4759 - 4805 [intros~q;~destruct~p;~destruct...] 0.021 secs (0.02u,0.s)
Chars 4806 - 4814 [Defined.] 0.006 secs (0.004u,0.004s)
Chars 4816 - 4937 [Definition~equiv_concat_r~{A~:...] 0.003 secs (0.004u,0.s)
Chars 4939 - 5126 [Global~Instance~isequiv_concat...] 0.009 secs (0.012u,0.s)
Chars 5128 - 5281 [Definition~equiv_concat_lr~{A~...] 0.004 secs (0.u,0.004s)
Chars 5665 - 5780 [Definition~isequiv_moveR_Mp~{A...] 0.001 secs (0.004u,0.s)
Chars 5781 - 5787 [Proof.] 0. secs (0.u,0.s)
Chars 5790 - 5801 [destruct~r.] 0.004 secs (0.u,0.004s)
Chars 5804 - 5879 [apply~(isequiv_compose'~_~(ise...] 0.017 secs (0.012u,0.008s)
Chars 5880 - 5888 [Defined.] 0.005 secs (0.004u,0.s)
Chars 5890 - 6006 [Definition~isequiv_moveR_pM~{A...] 0.001 secs (0.u,0.004s)
Chars 6007 - 6013 [Proof.] 0. secs (0.u,0.s)
Chars 6016 - 6027 [destruct~p.] 0.005 secs (0.004u,0.s)
Chars 6030 - 6105 [apply~(isequiv_compose'~_~(ise...] 0.025 secs (0.024u,0.004s)
Chars 6106 - 6114 [Defined.] 0.004 secs (0.004u,0.s)
Chars 6116 - 6232 [Definition~isequiv_moveR_Vp~{A...] 0.001 secs (0.u,0.s)
Chars 6233 - 6239 [Proof.] 0. secs (0.u,0.s)
Chars 6242 - 6253 [destruct~r.] 0.003 secs (0.004u,0.s)
Chars 6256 - 6331 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 6332 - 6340 [Defined.] 0.004 secs (0.004u,0.s)
Chars 6342 - 6505 [Definition~equiv_moveR_Vp~{A~:...] 0.003 secs (0.004u,0.s)
Chars 6507 - 6623 [Definition~isequiv_moveR_pV~{A...] 0.001 secs (0.004u,0.s)
Chars 6624 - 6630 [Proof.] 0. secs (0.u,0.s)
Chars 6633 - 6644 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 6647 - 6722 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 6723 - 6731 [Defined.] 0.004 secs (0.004u,0.s)
Chars 6733 - 6849 [Definition~isequiv_moveL_Mp~{A...] 0.001 secs (0.u,0.s)
Chars 6850 - 6856 [Proof.] 0. secs (0.u,0.s)
Chars 6859 - 6870 [destruct~r.] 0.003 secs (0.004u,0.s)
Chars 6873 - 6948 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 6949 - 6957 [Defined.] 0.004 secs (0.004u,0.s)
Chars 6959 - 7075 [Definition~isequiv_moveL_pM~{A...] 0.001 secs (0.004u,0.s)
Chars 7076 - 7082 [Proof.] 0. secs (0.u,0.s)
Chars 7085 - 7096 [destruct~p.] 0.003 secs (0.u,0.s)
Chars 7099 - 7174 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 7175 - 7183 [Defined.] 0.004 secs (0.004u,0.s)
Chars 7185 - 7348 [Definition~equiv_moveL_pM~{A~:...] 0.003 secs (0.004u,0.s)
Chars 7350 - 7466 [Definition~isequiv_moveL_Vp~{A...] 0.001 secs (0.u,0.s)
Chars 7467 - 7473 [Proof.] 0. secs (0.u,0.s)
Chars 7476 - 7487 [destruct~r.] 0.003 secs (0.004u,0.s)
Chars 7490 - 7565 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 7566 - 7574 [Defined.] 0.004 secs (0.004u,0.s)
Chars 7576 - 7692 [Definition~isequiv_moveL_pV~{A...] 0.001 secs (0.004u,0.s)
Chars 7693 - 7699 [Proof.] 0. secs (0.u,0.s)
Chars 7702 - 7713 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 7716 - 7791 [apply~(isequiv_compose'~_~(ise...] 0.011 secs (0.012u,0.s)
Chars 7792 - 7800 [Defined.] 0.004 secs (0.004u,0.s)
Chars 7802 - 7890 [Definition~isequiv_moveL_1M~{A...] 0.001 secs (0.u,0.s)
Chars 7891 - 7897 [Proof.] 0. secs (0.u,0.s)
Chars 7900 - 7911 [destruct~q.] 0.003 secs (0.004u,0.s)
Chars 7912 - 7935 [apply~isequiv_concat_l.] 0.002 secs (0.004u,0.s)
Chars 7936 - 7944 [Defined.] 0.001 secs (0.u,0.s)
Chars 7946 - 8034 [Definition~isequiv_moveL_M1~{A...] 0.001 secs (0.004u,0.s)
Chars 8035 - 8041 [Proof.] 0. secs (0.u,0.s)
Chars 8044 - 8055 [destruct~q.] 0.003 secs (0.u,0.s)
Chars 8056 - 8079 [apply~isequiv_concat_l.] 0.002 secs (0.u,0.s)
Chars 8080 - 8088 [Defined.] 0.001 secs (0.004u,0.s)
Chars 8090 - 8188 [Definition~isequiv_moveL_1V~{A...] 0.001 secs (0.u,0.s)
Chars 8189 - 8195 [Proof.] 0. secs (0.u,0.s)
Chars 8198 - 8209 [destruct~q.] 0.003 secs (0.004u,0.s)
Chars 8210 - 8233 [apply~isequiv_concat_l.] 0.002 secs (0.004u,0.s)
Chars 8234 - 8242 [Defined.] 0.001 secs (0.u,0.s)
Chars 8244 - 8342 [Definition~isequiv_moveL_V1~{A...] 0.001 secs (0.u,0.s)
Chars 8343 - 8349 [Proof.] 0. secs (0.004u,0.s)
Chars 8352 - 8363 [destruct~q.] 0.003 secs (0.u,0.s)
Chars 8364 - 8387 [apply~isequiv_concat_l.] 0.002 secs (0.004u,0.s)
Chars 8388 - 8396 [Defined.] 0.001 secs (0.004u,0.s)
Chars 8398 - 8486 [Definition~isequiv_moveR_M1~{A...] 0.001 secs (0.u,0.s)
Chars 8487 - 8493 [Proof.] 0. secs (0.u,0.s)
Chars 8496 - 8507 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 8508 - 8531 [apply~isequiv_concat_r.] 0.002 secs (0.u,0.s)
Chars 8532 - 8540 [Defined.] 0.001 secs (0.004u,0.s)
Chars 8542 - 8630 [Definition~isequiv_moveR_1M~{A...] 0.001 secs (0.u,0.s)
Chars 8631 - 8637 [Proof.] 0. secs (0.u,0.s)
Chars 8640 - 8651 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 8652 - 8675 [apply~isequiv_concat_r.] 0.002 secs (0.004u,0.s)
Chars 8676 - 8684 [Defined.] 0.001 secs (0.u,0.s)
Chars 8686 - 8784 [Definition~isequiv_moveR_1V~{A...] 0.001 secs (0.u,0.s)
Chars 8785 - 8791 [Proof.] 0. secs (0.u,0.s)
Chars 8794 - 8805 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 8806 - 8829 [apply~isequiv_concat_r.] 0.001 secs (0.004u,0.s)
Chars 8830 - 8838 [Defined.] 0.001 secs (0.u,0.s)
Chars 8840 - 8938 [Definition~isequiv_moveR_V1~{A...] 0.001 secs (0.004u,0.s)
Chars 8939 - 8945 [Proof.] 0. secs (0.u,0.s)
Chars 8948 - 8959 [destruct~p.] 0.003 secs (0.u,0.s)
Chars 8960 - 8983 [apply~isequiv_concat_r.] 0.001 secs (0.u,0.s)
Chars 8984 - 8992 [Defined.] 0.001 secs (0.004u,0.s)
Chars 8994 - 9140 [Definition~isequiv_moveR_trans...] 0.001 secs (0.u,0.s)
Chars 9141 - 9147 [Proof.] 0. secs (0.u,0.s)
Chars 9150 - 9161 [destruct~p.] 0.002 secs (0.004u,0.s)
Chars 9162 - 9182 [apply~isequiv_idmap.] 0. secs (0.u,0.s)
Chars 9183 - 9191 [Defined.] 0.001 secs (0.u,0.s)
Chars 9193 - 9339 [Definition~isequiv_moveR_trans...] 0.001 secs (0.u,0.s)
Chars 9340 - 9346 [Proof.] 0. secs (0.u,0.s)
Chars 9349 - 9360 [destruct~p.] 0.002 secs (0.004u,0.s)
Chars 9361 - 9381 [apply~isequiv_idmap.] 0.001 secs (0.u,0.s)
Chars 9382 - 9390 [Defined.] 0.001 secs (0.u,0.s)
Chars 9392 - 9538 [Definition~isequiv_moveL_trans...] 0.001 secs (0.003u,0.s)
Chars 9539 - 9545 [Proof.] 0. secs (0.u,0.s)
Chars 9548 - 9559 [destruct~p.] 0.002 secs (0.u,0.s)
Chars 9560 - 9580 [apply~isequiv_idmap.] 0.001 secs (0.u,0.s)
Chars 9581 - 9589 [Defined.] 0.001 secs (0.u,0.s)
Chars 9591 - 9737 [Definition~isequiv_moveL_trans...] 0.001 secs (0.004u,0.s)
Chars 9738 - 9744 [Proof.] 0. secs (0.u,0.s)
Chars 9747 - 9758 [destruct~p.] 0.002 secs (0.u,0.s)
Chars 9759 - 9779 [apply~isequiv_idmap.] 0.001 secs (0.004u,0.s)
Chars 9780 - 9788 [Defined.] 0.001 secs (0.u,0.s)
Chars 9790 - 9887 [Definition~isequiv_cancelL~{A}...] 0.001 secs (0.u,0.s)
Chars 9888 - 9894 [Proof.] 0. secs (0.u,0.s)
Chars 9897 - 9918 [destruct~r,~p;~simpl.] 0.006 secs (0.004u,0.s)
Chars 9919 - 9942 [apply~isequiv_concat_l.] 0.002 secs (0.004u,0.s)
Chars 9943 - 9951 [Defined.] 0.002 secs (0.004u,0.s)
Chars 9953 - 10050 [Definition~isequiv_cancelR~{A}...] 0.001 secs (0.u,0.s)
Chars 10051 - 10057 [Proof.] 0. secs (0.u,0.s)
Chars 10060 - 10081 [destruct~r,~p;~simpl.] 0.005 secs (0.008u,0.s)
Chars 10082 - 10105 [apply~isequiv_concat_r.] 0.001 secs (0.u,0.s)
Chars 10106 - 10114 [Defined.] 0.002 secs (0.004u,0.s)
Chars 10116 - 10216 [Definition~equiv_ap_l~`(f~:~A~...] 0.001 secs (0.u,0.s)
Chars 10217 - 10223 [Proof.] 0. secs (0.u,0.s)
Chars 10226 - 10269 [apply~transitivity~with~(f~x~=...] 0.002 secs (0.004u,0.s)
Chars 10272 - 10293 [apply~equiv_concat_r.] 0. secs (0.u,0.s)
Chars 10296 - 10311 [apply~symmetry.] 0.001 secs (0.004u,0.s)
Chars 10314 - 10332 [apply~(eisretr~f).] 0. secs (0.u,0.s)
Chars 10335 - 10350 [apply~symmetry.] 0.001 secs (0.u,0.s)
Chars 10353 - 10368 [apply~equiv_ap.] 0. secs (0.004u,0.s)
Chars 10371 - 10382 [assumption.] 0. secs (0.u,0.s)
Chars 10383 - 10391 [Defined.] 0.001 secs (0.u,0.s)
Chars 10876 - 11024 [Definition~dpath_path_l~{A~:~T...] 0.001 secs (0.004u,0.s)
Chars 11025 - 11031 [Proof.] 0. secs (0.u,0.s)
Chars 11034 - 11052 [destruct~p;~simpl.] 0.002 secs (0.004u,0.s)
Chars 11055 - 11094 [exact~(equiv_concat_r~(concat_...] 0.001 secs (0.u,0.s)
Chars 11095 - 11103 [Defined.] 0.001 secs (0.u,0.s)
Chars 11105 - 11253 [Definition~dpath_path_r~{A~:~T...] 0.001 secs (0.u,0.s)
Chars 11254 - 11260 [Proof.] 0. secs (0.u,0.s)
Chars 11263 - 11281 [destruct~p;~simpl.] 0.002 secs (0.004u,0.s)
Chars 11284 - 11324 [exact~(equiv_concat_l~(concat_...] 0.001 secs (0.u,0.s)
Chars 11325 - 11333 [Defined.] 0.002 secs (0.004u,0.s)
Chars 11335 - 11488 [Definition~dpath_path_lr~{A~:~...] 0.001 secs (0.u,0.s)
Chars 11489 - 11495 [Proof.] 0. secs (0.u,0.s)
Chars 11498 - 11516 [destruct~p;~simpl.] 0.002 secs (0.u,0.s)
Chars 11519 - 11566 [refine~(equiv_compose'~(B:=q~@...] 0.002 secs (0.004u,0.s)
Chars 11569 - 11609 [exact~(equiv_concat_l~(concat_...] 0.001 secs (0.004u,0.s)
Chars 11612 - 11657 [exact~(equiv_concat_r~(concat_...] 0.001 secs (0.u,0.s)
Chars 11658 - 11666 [Defined.] 0.002 secs (0.004u,0.s)
Chars 11668 - 11849 [Definition~dpath_path_Fl~{A~B~...] 0.002 secs (0.004u,0.s)
Chars 11850 - 11856 [Proof.] 0. secs (0.u,0.s)
Chars 11859 - 11877 [destruct~p;~simpl.] 0.003 secs (0.003u,0.s)
Chars 11880 - 11919 [exact~(equiv_concat_r~(concat_...] 0.001 secs (0.u,0.s)
Chars 11920 - 11928 [Defined.] 0.002 secs (0.004u,0.s)
Chars 11930 - 12111 [Definition~dpath_path_Fr~{A~B~...] 0.002 secs (0.u,0.s)
Chars 12112 - 12118 [Proof.] 0. secs (0.u,0.s)
Chars 12121 - 12139 [destruct~p;~simpl.] 0.003 secs (0.004u,0.s)
Chars 12142 - 12182 [exact~(equiv_concat_l~(concat_...] 0.002 secs (0.004u,0.s)
Chars 12183 - 12191 [Defined.] 0.002 secs (0.u,0.s)
Chars 12193 - 12387 [Definition~dpath_path_FlFr~{A~...] 0.002 secs (0.u,0.s)
Chars 12388 - 12394 [Proof.] 0. secs (0.u,0.s)
Chars 12397 - 12415 [destruct~p;~simpl.] 0.003 secs (0.004u,0.s)
Chars 12418 - 12465 [refine~(equiv_compose'~(B:=q~@...] 0.003 secs (0.u,0.s)
Chars 12468 - 12508 [exact~(equiv_concat_l~(concat_...] 0.002 secs (0.004u,0.s)
Chars 12511 - 12556 [exact~(equiv_concat_r~(concat_...] 0.01 secs (0.012u,0.s)
Chars 12557 - 12565 [Defined.] 0.003 secs (0.004u,0.s)
Chars 12567 - 12780 [Definition~dpath_path_FFlr~{A~...] 0.002 secs (0.004u,0.s)
Chars 12781 - 12787 [Proof.] 0. secs (0.u,0.s)
Chars 12790 - 12808 [destruct~p;~simpl.] 0.004 secs (0.004u,0.s)
Chars 12811 - 12858 [refine~(equiv_compose'~(B:=q~@...] 0.003 secs (0.004u,0.s)
Chars 12861 - 12901 [exact~(equiv_concat_l~(concat_...] 0.002 secs (0.u,0.s)
Chars 12904 - 12949 [exact~(equiv_concat_r~(concat_...] 0.002 secs (0.004u,0.s)
Chars 12950 - 12958 [Defined.] 0.003 secs (0.004u,0.s)
Chars 12960 - 13173 [Definition~dpath_path_lFFr~{A~...] 0.002 secs (0.004u,0.s)
Chars 13174 - 13180 [Proof.] 0. secs (0.u,0.s)
Chars 13183 - 13201 [destruct~p;~simpl.] 0.004 secs (0.004u,0.s)
Chars 13204 - 13251 [refine~(equiv_compose'~(B:=q~@...] 0.003 secs (0.004u,0.s)
Chars 13254 - 13294 [exact~(equiv_concat_l~(concat_...] 0.002 secs (0.004u,0.s)
Chars 13297 - 13342 [exact~(equiv_concat_r~(concat_...] 0.002 secs (0.u,0.s)
Chars 13343 - 13351 [Defined.] 0.003 secs (0.004u,0.s)
Chars 13392 - 13578 [Global~Instance~isequiv_paths_...] 0.004 secs (0.004u,0.s)
Chars 13579 - 13585 [Proof.] 0. secs (0.u,0.s)
Chars 13588 - 13589 [-~] 0. secs (0.u,0.s)
Chars 13590 - 13599 [intros~f.] 0. secs (0.004u,0.s)
Chars 13604 - 13632 [apply~path_forall;~intros~x.] 0.001 secs (0.u,0.s)
Chars 13637 - 13665 [apply~path_forall;~intros~p.] 0.001 secs (0.u,0.s)
Chars 13670 - 13694 [destruct~p;~reflexivity.] 0.002 secs (0.004u,0.s)
Chars 13697 - 13698 [-~] 0. secs (0.u,0.s)
Chars 13699 - 13708 [intros~u.] 0. secs (0.u,0.s)
Chars 13709 - 13721 [reflexivity.] 0. secs (0.u,0.s)
Chars 13722 - 13730 [Defined.] 0.003 secs (0.004u,0.s)
Chars 13732 - 13894 [Definition~equiv_paths_rect~`{...] 0.003 secs (0.004u,0.s)


==> anc/HoTT/theories/types/Paths.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about path spaces *)

Require Import Overture PathGroupoids Equivalences.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables A B f x y z.

(** ** Path spaces *)

(** The path spaces of a path space are not, of course, determined; they are just the
    higher-dimensional structure of the original space. *)

(** ** Transporting in path spaces.

   There are potentially a lot of these lemmas, so we adopt a uniform naming scheme:

   - `l` means the left endpoint varies
   - `r` means the right endpoint varies
   - `F` means application of a function to that (varying) endpoint.
*)

Definition transport_paths_l {A : Type} {x1 x2 y : A} (p : x1 = x2) (q : x1 = y)
  : transport (fun x => x = y) p q = p^ @ q.
Proof.
  destruct p, q; reflexivity.
Defined.

Definition transport_paths_r {A : Type} {x y1 y2 : A} (p : y1 = y2) (q : x = y1)
  : transport (fun y => x = y) p q = q @ p.
Proof.
  destruct p, q; reflexivity.
Defined.

Definition transport_paths_lr {A : Type} {x1 x2 : A} (p : x1 = x2) (q : x1 = x1)
  : transport (fun x => x = x) p q = p^ @ q @ p.
Proof.
  destruct p; simpl.
  exact ((concat_1p q)^ @ (concat_p1 (1 @ q))^).
Defined.

Definition transport_paths_Fl {A B : Type} {f : A -> B} {x1 x2 : A} {y : B}
  (p : x1 = x2) (q : f x1 = y)
  : transport (fun x => f x = y) p q = (ap f p)^ @ q.
Proof.
  destruct p, q; reflexivity.
Defined.

Definition transport_paths_Fr {A B : Type} {g : A -> B} {y1 y2 : A} {x : B}
  (p : y1 = y2) (q : x = g y1)
  : transport (fun y => x = g y) p q = q @ (ap g p).
Proof.
  destruct p. apply symmetry, concat_p1.
Defined.

Definition transport_paths_FlFr {A B : Type} {f g : A -> B} {x1 x2 : A}
  (p : x1 = x2) (q : f x1 = g x1)
  : transport (fun x => f x = g x) p q = (ap f p)^ @ q @ (ap g p).
Proof.
  destruct p; simpl.
  exact ((concat_1p q)^ @ (concat_p1 (1 @ q))^).
Defined.

Definition transport_paths_FlFr_D {A : Type} {B : A -> Type}
  {f g : forall a, B a} {x1 x2 : A} (p : x1 = x2) (q : f x1 = g x1)
: transport (fun x => f x = g x) p q
  = (apD f p)^ @ ap (transport B p) q @ (apD g p).
Proof.
  destruct p; simpl.
  exact ((ap_idmap _)^ @ (concat_1p _)^ @ (concat_p1 _)^).
Defined.

Definition transport_paths_FFlr {A B : Type} {f : A -> B} {g : B -> A} {x1 x2 : A}
  (p : x1 = x2) (q : g (f x1) = x1)
  : transport (fun x => g (f x) = x) p q = (ap g (ap f p))^ @ q @ p.
Proof.
  destruct p; simpl.
  exact ((concat_1p q)^ @ (concat_p1 (1 @ q))^).
Defined.

Definition transport_paths_lFFr {A B : Type} {f : A -> B} {g : B -> A} {x1 x2 : A}
  (p : x1 = x2) (q : x1 = g (f x1))
  : transport (fun x => x = g (f x)) p q = p^ @ q @ (ap g (ap f p)).
Proof.
  destruct p; simpl.
  exact ((concat_1p q)^ @ (concat_p1 (1 @ q))^).
Defined.


(** ** Functorial action *)

(** 'functor_path' is called [ap]. *)

(** ** Equivalences between path spaces *)

(** If [f] is an equivalence, then so is [ap f].  We are lazy and use [adjointify]. *)
Instance isequiv_ap `{IsEquiv A B f} (x y : A)
  : IsEquiv (@ap A B f x y) | 1000
  := isequiv_adjointify (ap f)
  (fun q => (eissect f x)^  @  ap f^-1 q  @  eissect f y)
  (fun q =>
    ap_pp f _ _
    @ whiskerR (ap_pp f _ _) _
    @ ((ap_V f _ @ inverse2 (eisadj f _)^)
      @@ (ap_compose f^-1 f _)^
      @@ (eisadj f _)^)
    @ concat_pA1_p (eisretr f) _ _
    @ whiskerR (concat_Vp _) _
    @ concat_1p _)
  (fun p =>
    whiskerR (whiskerL _ (ap_compose f f^-1 _)^) _
    @ concat_pA1_p (eissect f) _ _
    @ whiskerR (concat_Vp _) _
    @ concat_1p _).

Definition equiv_ap `(f : A -> B) `{IsEquiv A B f} (x y : A)
  : (x = y) <~> (f x = f y)
  := BuildEquiv _ _ (ap f) _.

(* TODO: Is this really necessary? *)
Definition equiv_inj `{IsEquiv A B f} {x y : A}
  : (f x = f y) -> (x = y)
  := (ap f)^-1.

(** ** Path operations are equivalences *)

Instance isequiv_path_inverse {A : Type} (x y : A)
  : IsEquiv (@inverse A x y) | 0
  := BuildIsEquiv _ _ _ (@inverse A y x) (@inv_V A y x) (@inv_V A x y) _.
Proof.
  intros p; destruct p; reflexivity.
Defined.

Definition equiv_path_inverse {A : Type} (x y : A)
  : (x = y) <~> (y = x)
  := BuildEquiv _ _ (@inverse A x y) _.

Instance isequiv_concat_l {A : Type} `(p : x = y) (z : A)
  : IsEquiv (@concat A x y z p) | 0
  := BuildIsEquiv _ _ _ (@concat A y x z p^)
     (concat_p_Vp p) (concat_V_pp p) _.
Proof.
  intros q; destruct p; destruct q; reflexivity.
Defined.

Definition equiv_concat_l {A : Type} `(p : x = y) (z : A)
  : (y = z) <~> (x = z)
  := BuildEquiv _ _ (concat p) _.

Instance isequiv_concat_r {A : Type} `(p : y = z) (x : A)
  : IsEquiv (fun q:x=y => q @ p) | 0
  := BuildIsEquiv _ _ (fun q => q @ p) (fun q => q @ p^)
     (fun q => concat_pV_p q p) (fun q => concat_pp_V q p) _.
Proof.
  intros q; destruct p; destruct q; reflexivity.
Defined.

Definition equiv_concat_r {A : Type} `(p : y = z) (x : A)
  : (x = y) <~> (x = z)
  := BuildEquiv _ _ (fun q => q @ p) _.

Instance isequiv_concat_lr {A : Type} {x x' y y' : A} (p : x' = x) (q : y = y')
  : IsEquiv (fun r:x=y => p @ r @ q) | 0
  := @isequiv_compose _ _ (fun r => p @ r) _ _ (fun r => r @ q) _.

Definition equiv_concat_lr {A : Type} {x x' y y' : A} (p : x' = x) (q : y = y')
  : (x = y) <~> (x' = y')
  := BuildEquiv _ _ (fun r:x=y => p @ r @ q) _.

(** We can use these to build up more complicated equivalences.

In particular, all of the [move] family are equivalences.

(Note: currently, some but not all of these [isequiv_] lemmas have corresponding [equiv_] lemmas.  Also, they do *not* currently contain the computational content that e.g. the inverse of [moveR_Mp] is [moveL_Vp]; perhaps it would be useful if they did? *)

Definition isequiv_moveR_Mp
 {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x)
: IsEquiv (moveR_Mp p q r).
Proof.
  destruct r.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveR_pM
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x)
: IsEquiv (moveR_pM p q r).
Proof.
  destruct p.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveR_Vp
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : x = y)
: IsEquiv (moveR_Vp p q r).
Proof.
  destruct r.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition equiv_moveR_Vp
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : x = y)
: (p = r @ q) <~> (r^ @ p = q)
:= BuildEquiv _ _ _ (isequiv_moveR_Vp p q r).

Definition isequiv_moveR_pV
  {A : Type} {x y z : A} (p : z = x) (q : y = z) (r : y = x)
: IsEquiv (moveR_pV p q r).
Proof.
  destruct p.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveL_Mp
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x)
: IsEquiv (moveL_Mp p q r).
Proof.
  destruct r.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveL_pM
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x)
: IsEquiv (moveL_pM p q r).
Proof.
  destruct p.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition equiv_moveL_pM
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : y = x) :
  q @ p^ = r <~> q = r @ p
  := BuildEquiv _ _ _ (isequiv_moveL_pM p q r).

Definition isequiv_moveL_Vp
  {A : Type} {x y z : A} (p : x = z) (q : y = z) (r : x = y)
: IsEquiv (moveL_Vp p q r).
Proof.
  destruct r.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveL_pV
  {A : Type} {x y z : A} (p : z = x) (q : y = z) (r : y = x)
: IsEquiv (moveL_pV p q r).
Proof.
  destruct p.
  apply (isequiv_compose' _ (isequiv_concat_l _ _) _ (isequiv_concat_r _ _)).
Defined.

Definition isequiv_moveL_1M {A : Type} {x y : A} (p q : x = y)
: IsEquiv (moveL_1M p q).
Proof.
  destruct q. apply isequiv_concat_l.
Defined.

Definition isequiv_moveL_M1 {A : Type} {x y : A} (p q : x = y)
: IsEquiv (moveL_M1 p q).
Proof.
  destruct q. apply isequiv_concat_l.
Defined.

Definition isequiv_moveL_1V {A : Type} {x y : A} (p : x = y) (q : y = x)
: IsEquiv (moveL_1V p q).
Proof.
  destruct q. apply isequiv_concat_l.
Defined.

Definition isequiv_moveL_V1 {A : Type} {x y : A} (p : x = y) (q : y = x)
: IsEquiv (moveL_V1 p q).
Proof.
  destruct q. apply isequiv_concat_l.
Defined.

Definition isequiv_moveR_M1 {A : Type} {x y : A} (p q : x = y)
: IsEquiv (moveR_M1 p q).
Proof.
  destruct p. apply isequiv_concat_r.
Defined.

Definition isequiv_moveR_1M {A : Type} {x y : A} (p q : x = y)
: IsEquiv (moveR_1M p q).
Proof.
  destruct p. apply isequiv_concat_r.
Defined.

Definition isequiv_moveR_1V {A : Type} {x y : A} (p : x = y) (q : y = x)
: IsEquiv (moveR_1V p q).
Proof.
  destruct p. apply isequiv_concat_r.
Defined.

Definition isequiv_moveR_V1 {A : Type} {x y : A} (p : x = y) (q : y = x)
: IsEquiv (moveR_V1 p q).
Proof.
  destruct p. apply isequiv_concat_r.
Defined.

Definition isequiv_moveR_transport_p {A : Type} (P : A -> Type) {x y : A}
  (p : x = y) (u : P x) (v : P y)
: IsEquiv (moveR_transport_p P p u v).
Proof.
  destruct p. apply isequiv_idmap.
Defined.

Definition isequiv_moveR_transport_V {A : Type} (P : A -> Type) {x y : A}
  (p : y = x) (u : P x) (v : P y)
: IsEquiv (moveR_transport_V P p u v).
Proof.
  destruct p. apply isequiv_idmap.
Defined.

Definition isequiv_moveL_transport_V {A : Type} (P : A -> Type) {x y : A}
  (p : x = y) (u : P x) (v : P y)
: IsEquiv (moveL_transport_V P p u v).
Proof.
  destruct p. apply isequiv_idmap.
Defined.

Definition isequiv_moveL_transport_p {A : Type} (P : A -> Type) {x y : A}
  (p : y = x) (u : P x) (v : P y)
: IsEquiv (moveL_transport_p P p u v).
Proof.
  destruct p. apply isequiv_idmap.
Defined.

Definition isequiv_cancelL {A} {x y z : A} (p : x = y) (q r : y = z)
  : IsEquiv (cancelL p q r).
Proof.
  destruct r, p; simpl. apply isequiv_concat_l.
Defined.

Definition isequiv_cancelR {A} {x y z : A} (p q : x = y) (r : y = z)
  : IsEquiv (cancelR p q r).
Proof.
  destruct r, p; simpl. apply isequiv_concat_r.
Defined.

Definition equiv_ap_l `(f : A -> B) `{IsEquiv A B f} (x : A) (z : B)
  : (f x = z) <~> (x = f^-1 z).
Proof.
  apply transitivity with (f x = f (f^-1 z)).
  apply equiv_concat_r.
  apply symmetry.
  apply (eisretr f).
  apply symmetry.
  apply equiv_ap.
  assumption.
Defined.

(** *** Dependent paths *)

(** Usually, a dependent path over [p:x1=x2] in [P:A->Type] between [y1:P x1] and [y2:P x2] is a path [transport P p y1 = y2] in [P x2].  However, when [P] is a path space, these dependent paths have a more convenient description: rather than transporting the left side both forwards and backwards, we transport both sides of the equation forwards, forming a sort of "naturality square".

   We use the same naming scheme as for the transport lemmas. *)

Definition dpath_path_l {A : Type} {x1 x2 y : A}
  (p : x1 = x2) (q : x1 = y) (r : x2 = y)
  : q = p @ r
  <~>
  transport (fun x => x = y) p q = r.
Proof.
  destruct p; simpl.
  exact (equiv_concat_r (concat_1p r) q).
Defined.

Definition dpath_path_r {A : Type} {x y1 y2 : A}
  (p : y1 = y2) (q : x = y1) (r : x = y2)
  : q @ p = r
  <~>
  transport (fun y => x = y) p q = r.
Proof.
  destruct p; simpl.
  exact (equiv_concat_l (concat_p1 q)^ r).
Defined.

Definition dpath_path_lr {A : Type} {x1 x2 : A}
  (p : x1 = x2) (q : x1 = x1) (r : x2 = x2)
  : q @ p = p @ r
  <~>
  transport (fun x => x = x) p q = r.
Proof.
  destruct p; simpl.
  refine (equiv_compose' (B := (q @ 1 = r)) _ _).
  exact (equiv_concat_l (concat_p1 q)^ r).
  exact (equiv_concat_r (concat_1p r) (q @ 1)).
Defined.

Definition dpath_path_Fl {A B : Type} {f : A -> B} {x1 x2 : A} {y : B}
  (p : x1 = x2) (q : f x1 = y) (r : f x2 = y)
  : q = ap f p @ r
  <~>
  transport (fun x => f x = y) p q = r.
Proof.
  destruct p; simpl.
  exact (equiv_concat_r (concat_1p r) q).
Defined.

Definition dpath_path_Fr {A B : Type} {g : A -> B} {x : B} {y1 y2 : A}
  (p : y1 = y2) (q : x = g y1) (r : x = g y2)
  : q @ ap g p = r
  <~>
  transport (fun y => x = g y) p q = r.
Proof.
  destruct p; simpl.
  exact (equiv_concat_l (concat_p1 q)^ r).
Defined.

Definition dpath_path_FlFr {A B : Type} {f g : A -> B} {x1 x2 : A}
  (p : x1 = x2) (q : f x1 = g x1) (r : f x2 = g x2)
  : q @ ap g p = ap f p @ r
  <~>
  transport (fun x => f x = g x) p q = r.
Proof.
  destruct p; simpl.
  refine (equiv_compose' (B := (q @ 1 = r)) _ _).
  exact (equiv_concat_l (concat_p1 q)^ r).
  exact (equiv_concat_r (concat_1p r) (q @ 1)).
Defined.

Definition dpath_path_FFlr {A B : Type} {f : A -> B} {g : B -> A}
  {x1 x2 : A} (p : x1 = x2) (q : g (f x1) = x1) (r : g (f x2) = x2)
  : q @ p = ap g (ap f p) @ r
  <~>
  transport (fun x => g (f x) = x) p q = r.
Proof.
  destruct p; simpl.
  refine (equiv_compose' (B := (q @ 1 = r)) _ _).
  exact (equiv_concat_l (concat_p1 q)^ r).
  exact (equiv_concat_r (concat_1p r) (q @ 1)).
Defined.

Definition dpath_path_lFFr {A B : Type} {f : A -> B} {g : B -> A}
  {x1 x2 : A} (p : x1 = x2) (q : x1 = g (f x1)) (r : x2 = g (f x2))
  : q @ ap g (ap f p) = p @ r
  <~>
  transport (fun x => x = g (f x)) p q = r.
Proof.
  destruct p; simpl.
  refine (equiv_compose' (B := (q @ 1 = r)) _ _).
  exact (equiv_concat_l (concat_p1 q)^ r).
  exact (equiv_concat_r (concat_1p r) (q @ 1)).
Defined.


(** ** Universal mapping property *)

Instance isequiv_paths_rect `{Funext} {A : Type} (a : A)
  (P : forall x, (a = x) -> Type)
  : IsEquiv (paths_rect a P) | 0
  := isequiv_adjointify (paths_rect a P) (fun f => f a 1) _ _.
Proof.
  - intros f.
    apply path_forall; intros x.
    apply path_forall; intros p.
    destruct p; reflexivity.
  - intros u. reflexivity.
Defined.

Definition equiv_paths_rect `{Funext} {A : Type} (a : A)
  (P : forall x, (a = x) -> Type)
  : P a 1 <~> forall x p, P x p
  := BuildEquiv _ _ (paths_rect a P) _.

(** ** Truncation *)

(** Paths reduce truncation level by one.  This is essentially the definition of [IsTrunc_internal]. *)


==> anc/HoTT/theories/types/Prod.timing <==
Chars 87 - 144 [Require~Import~Overture~PathGr...] 0.08 secs (0.012u,0.056s)
Chars 145 - 173 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 174 - 203 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 204 - 240 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 508 - 662 [Definition~unpack_prod~`{P~:~A...] 0.004 secs (0.u,0.004s)
Chars 702 - 854 [Definition~pack_prod~`{P~:~A~*...] 0.003 secs (0.004u,0.s)
Chars 882 - 969 [Definition~eta_prod~`(z~:~A~*~...] 0.005 secs (0.003u,0.s)
Chars 1113 - 1486 [Definition~path_prod_uncurried...] 0.019 secs (0.012u,0.008s)
Chars 1673 - 1822 [Definition~path_prod~{A~B~:~Ty...] 0.005 secs (0.004u,0.s)
Chars 2036 - 2183 [Definition~path_prod'~{A~B~:~T...] 0.004 secs (0.004u,0.s)
Chars 2231 - 2366 [Definition~ap_fst_path_prod~{A...] 0.004 secs (0.004u,0.s)
Chars 2367 - 2373 [Proof.] 0. secs (0.u,0.s)
Chars 2376 - 2437 [revert~p~q;~destruct~z,~z';~si...] 0.026 secs (0.012u,0.016s)
Chars 2438 - 2446 [Defined.] 0.008 secs (0.004u,0.004s)
Chars 2448 - 2583 [Definition~ap_snd_path_prod~{A...] 0.004 secs (0.004u,0.s)
Chars 2584 - 2590 [Proof.] 0. secs (0.u,0.s)
Chars 2593 - 2654 [revert~p~q;~destruct~z,~z';~si...] 0.026 secs (0.02u,0.008s)
Chars 2655 - 2663 [Defined.] 0.008 secs (0.u,0.008s)
Chars 2665 - 2774 [Definition~eta_path_prod~{A~B~...] 0.004 secs (0.003u,0.s)
Chars 2775 - 2781 [Proof.] 0. secs (0.u,0.s)
Chars 2784 - 2795 [destruct~p.] 0.006 secs (0.u,0.008s)
Chars 2796 - 2807 [destruct~z.] 0.007 secs (0.008u,0.s)
Chars 2808 - 2820 [reflexivity.] 0.003 secs (0.u,0.004s)
Chars 2821 - 2829 [Defined.] 0.004 secs (0.u,0.004s)
Chars 2885 - 3284 [Lemma~transport_path_prod_uncu...] 0.009 secs (0.008u,0.004s)
Chars 3285 - 3291 [Proof.] 0. secs (0.u,0.s)
Chars 3294 - 3323 [destruct~x,~y,~H;~simpl~in~*.] 0.074 secs (0.052u,0.024s)
Chars 3326 - 3341 [path_induction.] 0.016 secs (0.016u,0.s)
Chars 3344 - 3356 [reflexivity.] 0.002 secs (0.003u,0.s)
Chars 3357 - 3365 [Defined.] 0.026 secs (0.016u,0.008s)
Chars 3367 - 3825 [Definition~transport_path_prod...] 0.014 secs (0.008u,0.004s)
Chars 3827 - 4248 [Definition~transport_path_prod...] 0.009 secs (0.003u,0.007s)
Chars 4333 - 4431 [Global~Instance~isequiv_path_p...] 0.002 secs (0.004u,0.s)
Chars 4434 - 4671 [refine~~(BuildIsEquiv~_~_~_~(f...] 0.076 secs (0.052u,0.024s)
Chars 4674 - 4709 [destruct~z~as~(x,~y),~z'~as~(x...] 0.141 secs (0.096u,0.048s)
Chars 4712 - 4740 [intros~(p,~q);~simpl~in~p,~q.] 0.058 secs (0.056u,0.s)
Chars 4743 - 4770 [destruct~p,~q;~reflexivity.] 0.168 secs (0.172u,0.s)
Chars 4771 - 4779 [Defined.] 0.09 secs (0.088u,0.s)
Chars 4781 - 4940 [Definition~equiv_path_prod~{A~...] 0.006 secs (0.008u,0.s)
Chars 4963 - 5190 [Definition~transport_prod~{A~:...] 0.011 secs (0.012u,0.s)
Chars 5221 - 5342 [Definition~functor_prod~{A~A'~...] 0.001 secs (0.004u,0.s)
Chars 5344 - 5590 [Definition~ap_functor_prod~{A~...] 0.016 secs (0.016u,0.s)
Chars 5591 - 5597 [Proof.] 0. secs (0.u,0.s)
Chars 5600 - 5644 [destruct~z~as~(a,~b);~destruct...] 0.028 secs (0.028u,0.s)
Chars 5647 - 5661 [simpl~in~p,~q.] 0. secs (0.u,0.s)
Chars 5662 - 5676 [destruct~p,~q.] 0.022 secs (0.02u,0.s)
Chars 5677 - 5689 [reflexivity.] 0.005 secs (0.008u,0.s)
Chars 5690 - 5698 [Defined.] 0.014 secs (0.016u,0.s)
Chars 5724 - 5828 [Global~Instance~isequiv_functo...] 0.002 secs (0.u,0.s)
Chars 5831 - 6065 [refine~~(BuildIsEquiv~_~_~(fun...] 0.028 secs (0.028u,0.s)
Chars 6068 - 6088 [intros~(a,~b);~simpl.] 0.027 secs (0.028u,0.s)
Chars 6091 - 6109 [unfold~path_prod'.] 0. secs (0.u,0.s)
Chars 6112 - 6137 [repeat~rewrite~concat_p1.] 0.056 secs (0.056u,0.s)
Chars 6140 - 6164 [rewrite~ap_functor_prod.] 0.025 secs (0.024u,0.s)
Chars 6167 - 6189 [repeat~rewrite~eisadj.] 0.05 secs (0.048u,0.s)
Chars 6192 - 6204 [reflexivity.] 0.009 secs (0.012u,0.s)
Chars 6205 - 6213 [Defined.] 0.045 secs (0.044u,0.s)
Chars 6215 - 6303 [Definition~equiv_functor_prod~...] 0.001 secs (0.004u,0.s)
Chars 6304 - 6310 [Proof.] 0. secs (0.u,0.s)
Chars 6313 - 6339 [exists~(functor_prod~f~g).] 0.001 secs (0.u,0.s)
Chars 6342 - 6350 [exact~_.] 0.003 secs (0.004u,0.s)
Chars 6399 - 6407 [Defined.] 0.001 secs (0.u,0.s)
Chars 6409 - 6511 [Definition~equiv_functor_prod'...] 0.001 secs (0.u,0.s)
Chars 6512 - 6518 [Proof.] 0. secs (0.u,0.s)
Chars 6521 - 6547 [exists~(functor_prod~f~g).] 0.001 secs (0.u,0.s)
Chars 6550 - 6558 [exact~_.] 0.004 secs (0.u,0.s)
Chars 6607 - 6615 [Defined.] 0.001 secs (0.004u,0.s)
Chars 6617 - 6701 [Definition~equiv_functor_prod_...] 0. secs (0.u,0.s)
Chars 6702 - 6708 [Proof.] 0. secs (0.u,0.s)
Chars 6711 - 6741 [exists~(functor_prod~idmap~g)....] 0.001 secs (0.u,0.s)
Chars 6744 - 6752 [exact~_.] 0.003 secs (0.u,0.s)
Chars 6801 - 6809 [Defined.] 0.001 secs (0.004u,0.s)
Chars 6811 - 6895 [Definition~equiv_functor_prod_...] 0. secs (0.u,0.s)
Chars 6896 - 6902 [Proof.] 0. secs (0.u,0.s)
Chars 6905 - 6935 [exists~(functor_prod~f~idmap)....] 0.001 secs (0.u,0.s)
Chars 6938 - 6946 [exact~_.] 0.003 secs (0.004u,0.s)
Chars 6995 - 7003 [Defined.] 0.001 secs (0.004u,0.s)
Chars 7139 - 7197 [Definition~equiv_prod_symm~(A~...] 0. secs (0.u,0.s)
Chars 7198 - 7204 [Proof.] 0. secs (0.u,0.s)
Chars 7207 - 7638 [refine~~(BuildEquiv~(A~*~B)~(B...] 0.023 secs (0.024u,0.s)
Chars 7641 - 7654 [intros~(a,~b).] 0.013 secs (0.016u,0.s)
Chars 7655 - 7667 [reflexivity.] 0.002 secs (0.u,0.s)
Chars 7668 - 7676 [Defined.] 0.007 secs (0.004u,0.s)
Chars 8200 - 8543 [Global~Instance~isequiv_prod_r...] 0.013 secs (0.012u,0.s)
Chars 8545 - 8706 [Definition~equiv_prod_rect~`{F...] 0.004 secs (0.004u,0.s)
Chars 8795 - 8914 [Definition~equiv_uncurry~`{Fun...] 0.002 secs (0.004u,0.s)
Chars 8959 - 9134 [Definition~prod_corect_uncurri...] 0.002 secs (0.004u,0.s)
Chars 9136 - 9262 [Definition~prod_corect~`(f~:~f...] 0.002 secs (0.u,0.s)
Chars 9264 - 9469 [Global~Instance~isequiv_prod_c...] 0.008 secs (0.008u,0.s)
Chars 9470 - 9476 [Proof.] 0. secs (0.u,0.s)
Chars 9479 - 9480 [-~] 0. secs (0.u,0.s)
Chars 9481 - 9490 [intros~h.] 0. secs (0.u,0.s)
Chars 9495 - 9523 [apply~path_forall;~intros~x.] 0.002 secs (0.004u,0.s)
Chars 9528 - 9564 [apply~path_prod;~simpl;~reflex...] 0.002 secs (0.u,0.s)
Chars 9567 - 9568 [-~] 0. secs (0.u,0.s)
Chars 9569 - 9582 [intros~(f,~g).] 0.003 secs (0.004u,0.s)
Chars 9587 - 9623 [apply~path_prod;~simpl;~reflex...] 0.003 secs (0.004u,0.s)
Chars 9624 - 9632 [Defined.] 0.009 secs (0.012u,0.s)
Chars 9634 - 9825 [Definition~equiv_prod_corect~`...] 0.005 secs (0.004u,0.s)
Chars 9867 - 9943 [Global~Instance~trunc_prod~~`{...] 0.001 secs (0.004u,0.s)
Chars 9944 - 9950 [Proof.] 0. secs (0.u,0.s)
Chars 9953 - 10000 [generalize~dependent~B;~genera...] 0. secs (0.u,0.s)
Chars 10003 - 10049 [induction~n~as~[|~n~I];~simpl;...] 0.001 secs (0.u,0.s)
Chars 10052 - 10080 [exists~(center~A,~center~B).] 0.002 secs (0.004u,0.s)
Chars 10085 - 10124 [intros~z;~apply~path_prod;~app...] 0.002 secs (0.u,0.s)
Chars 10127 - 10138 [intros~x~y.] 0. secs (0.u,0.s)
Chars 10143 - 10185 [exact~(trunc_equiv~(equiv_path...] 0.012 secs (0.012u,0.s)
Chars 10186 - 10194 [Defined.] 0.004 secs (0.004u,0.s)
Chars 10196 - 10307 [Global~Instance~contr_prod~~`{...] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/types/Prod.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about cartesian products *)

Require Import Overture PathGroupoids Equivalences Trunc.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.

(** ** Unpacking *)

(** Sometimes we would like to prove [Q u] where [u : A * B] by writing [u] as a pair [(fst u ; snd u)]. This is accomplished by [unpack_prod]. We want tight control over the proof, so we just write it down even though is looks a bit scary. *)

Definition unpack_prod `{P : A * B -> Type} (u : A * B) :
  P (fst u, snd u) -> P u
  :=
  let (x, y) as u return (P (fst u, snd u) -> P u) := u in idmap.

(** Now we write down the reverse. *)
Definition pack_prod `{P : A * B -> Type} (u : A * B) :
  P u -> P (fst u, snd u)
  :=
  let (x, y) as u return (P u -> P (fst u, snd u)) := u in idmap.

(** ** Eta conversion *)

Definition eta_prod `(z : A * B) : (fst z, snd z) = z
  := match z with (x,y) => 1 end.

(** ** Paths *)

(** With this version of the function, we often have to give [z] and [z'] explicitly, so we make them explicit arguments. *)
Definition path_prod_uncurried {A B : Type} (z z' : A * B)
  (pq : (fst z = fst z') * (snd z = snd z'))
  : (z = z')
  := match pq with (p,q) =>
       match z, z' return
         (fst z = fst z') -> (snd z = snd z') -> (z = z') with
         | (a,b), (a',b') => fun p q =>
           match p, q with
             idpath, idpath => 1
           end
       end p q
     end.

(** This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. *)
Definition path_prod {A B : Type} (z z' : A * B) :
  (fst z = fst z') -> (snd z = snd z') -> (z = z')
  := fun p q => path_prod_uncurried z z' (p,q).

(** This version produces only paths between pairs, as opposed to paths between arbitrary inhabitants of product types.  But it has the advantage that the components of those pairs can more often be inferred. *)
Definition path_prod' {A B : Type} {x x' : A} {y y' : B}
  : (x = x') -> (y = y') -> ((x,y) = (x',y'))
  := fun p q => path_prod (x,y) (x',y') p q.

(** Now we show how these things compute. *)

Definition ap_fst_path_prod {A B : Type} {z z' : A * B}
  (p : fst z = fst z') (q : snd z = snd z') :
  ap fst (path_prod _ _ p q) = p.
Proof.
  revert p q; destruct z, z'; simpl; intros [] []; reflexivity.
Defined.

Definition ap_snd_path_prod {A B : Type} {z z' : A * B}
  (p : fst z = fst z') (q : snd z = snd z') :
  ap snd (path_prod _ _ p q) = q.
Proof.
  revert p q; destruct z, z'; simpl; intros [] []; reflexivity.
Defined.

Definition eta_path_prod {A B : Type} {z z' : A * B} (p : z = z') :
  path_prod _ _(ap fst p) (ap snd p) = p.
Proof.
  destruct p. destruct z. reflexivity.
Defined.

(** Now we show how these compute with transport. *)

Lemma transport_path_prod_uncurried A B (P : A * B -> Type) (x y : A * B)
      (H : (fst x = fst y) * (snd x = snd y))
      Px
: transport P (path_prod_uncurried _ _ H) Px
  = unpack_prod
      y
      (transport (fun x => P (x, snd y))
                 (fst H)
                 (transport (fun y => P (fst x, y))
                            (snd H)
                            (pack_prod x Px))).
Proof.
  destruct x, y, H; simpl in *.
  path_induction.
  reflexivity.
Defined.

Definition transport_path_prod A B (P : A * B -> Type) (x y : A * B)
           (HA : fst x = fst y)
           (HB : snd x = snd y)
           Px
: transport P (path_prod _ _ HA HB) Px
  = unpack_prod
      y
      (transport (fun x => P (x, snd y))
                 HA
                 (transport (fun y => P (fst x, y))
                            HB
                            (pack_prod x Px)))
  := transport_path_prod_uncurried _ _ P x y (HA, HB) Px.

Definition transport_path_prod'
           A B (P : A * B -> Type)
           (x y : A)
           (x' y' : B)
           (HA : x = y)
           (HB : x' = y')
           Px
: transport P (path_prod' HA HB) Px
  = transport (fun x => P (x, y'))
              HA
              (transport (fun y => P (x, y))
                         HB
                         Px)
  := transport_path_prod _ _ P (x, x') (y, y') HA HB Px.

(** This lets us identify the path space of a product type, up to equivalence. *)

Instance isequiv_path_prod {A B : Type} {z z' : A * B}
  : IsEquiv (path_prod_uncurried z z') | 0.
  refine (BuildIsEquiv _ _ _
    (fun r => (ap fst r, ap snd r))
    eta_path_prod
    (fun pq => match pq with
                 | (p,q) => path_prod'
                   (ap_fst_path_prod p q) (ap_snd_path_prod p q)
               end) _).
  destruct z as [x y], z' as [x' y'].
  intros [p q]; simpl in p, q.
  destruct p, q; reflexivity.
Defined.

Definition equiv_path_prod {A B : Type} (z z' : A * B)
  : (fst z = fst z') * (snd z = snd z')  <~>  (z = z')
  := BuildEquiv _ _ (path_prod_uncurried z z') _.

(** ** Transport *)

Definition transport_prod {A : Type} {P Q : A -> Type} {a a' : A} (p : a = a')
  (z : P a * Q a)
  : transport (fun a => P a * Q a) p z  =  (p # (fst z), p # (snd z))
  := match p with idpath => match z with (x,y) => 1 end end.

(** ** Functorial action *)

Definition functor_prod {A A' B B' : Type} (f:A->A') (g:B->B')
  : A * B -> A' * B'
  := fun z => (f (fst z), g (snd z)).

Definition ap_functor_prod {A A' B B' : Type} (f:A->A') (g:B->B')
  (z z' : A * B) (p : fst z = fst z') (q : snd z = snd z')
  : ap (functor_prod f g) (path_prod _ _ p q)
  = path_prod (functor_prod f g z) (functor_prod f g z') (ap f p) (ap g q).
Proof.
  destruct z as [a b]; destruct z' as [a' b'].
  simpl in p, q. destruct p, q. reflexivity.
Defined.

(** ** Equivalences *)

Instance isequiv_functor_prod `{IsEquiv A A' f} `{IsEquiv B B' g}
  : IsEquiv (functor_prod f g) | 1000.
  refine (BuildIsEquiv _ _ (functor_prod f g) (functor_prod f^-1 g^-1)
    (fun z => path_prod' (eisretr f (fst z)) (eisretr g (snd z)) @ eta_prod z)
    (fun w => path_prod' (eissect f (fst w)) (eissect g (snd w)) @ eta_prod w)
    _).
  intros [a b]; simpl.
  unfold path_prod'.
  repeat rewrite concat_p1.
  rewrite ap_functor_prod.
  repeat rewrite eisadj.
  reflexivity.
Defined.

Definition equiv_functor_prod `{IsEquiv A A' f} `{IsEquiv B B' g}
  : A * B <~> A' * B'.
Proof.
  exists (functor_prod f g).
  exact _.    (* i.e., search the context for instances *)
Defined.

Definition equiv_functor_prod' {A A' B B' : Type} (f : A <~> A') (g : B <~> B')
  : A * B <~> A' * B'.
Proof.
  exists (functor_prod f g).
  exact _.    (* i.e., search the context for instances *)
Defined.

Definition equiv_functor_prod_l {A B B' : Type} (g : B <~> B')
  : A * B <~> A * B'.
Proof.
  exists (functor_prod idmap g).
  exact _.    (* i.e., search the context for instances *)
Defined.

Definition equiv_functor_prod_r {A A' B : Type} (f : A <~> A')
  : A * B <~> A' * B.
Proof.
  exists (functor_prod f idmap).
  exact _.    (* i.e., search the context for instances *)
Defined.

(** ** Symmetry *)

(* This is a special property of [prod], of course, not an instance of a general family of facts about types. *)

Definition equiv_prod_symm (A B : Type) : A * B <~> B * A.
Proof.
  refine (BuildEquiv (A*B) (B*A)
    (fun ab => let (a,b) := ab in (b,a))
    (BuildIsEquiv (A*B) (B*A) _
      (fun ba => let (b,a) := ba in (a,b))
      (fun ba => let (b,a) as ba return
            ((let (a,b) := (let (b,a) := ba in (a,b)) in (b,a)) = ba)
                 := ba in 1)
    (fun ab => let (a,b) as ab return
            ((let (b,a) := (let (a,b) := ab in (b,a)) in (a,b)) = ab)
                 := ab in 1)
    _)).
  intros [a b]. reflexivity.
Defined.

(** ** Universal mapping properties *)

(** Ordinary universal mapping properties are expressed as equivalences of sets or spaces of functions.  In type theory, we can go beyond this and express an equivalence of types of *dependent* functions.  Moreover, because the product type can expressed both positively and negatively, it has both a left universal property and a right one. *)

(* First the positive universal property.
   Doing this sort of thing without adjointifying will require very careful use of funext. *)
Instance isequiv_prod_rect `{Funext} `(P : A * B -> Type)
  : IsEquiv (prod_rect P) | 0
  := isequiv_adjointify _
  (fun f x y => f (x,y))
  (fun f => path_forall
    (fun z => prod_rect P (fun x y => f (x,y)) z)
    f (fun z => match z with (a,b) => 1 end))
  (fun f => path_forall2
    (fun x y => prod_rect P f (x,y))
    f (fun a b => 1)).

Definition equiv_prod_rect `{Funext} `(P : A * B -> Type)
  : (forall (a : A) (b : B), P (a, b)) <~> (forall p : A * B, P p)
  := BuildEquiv _ _ (prod_rect P) _.

(* The non-dependent version, which is a special case, is the currying equivalence. *)
Definition equiv_uncurry `{Funext} (A B C : Type)
  : (A -> B -> C) <~> (A * B -> C)
  := equiv_prod_rect (fun _ => C).

(* Now the negative universal property. *)
Definition prod_corect_uncurried `{A : X -> Type} `{B : X -> Type}
  : (forall x, A x) * (forall x, B x) -> (forall x, A x * B x)
  := fun fg x => let (f,g):=fg in (f x, g x).

Definition prod_corect `(f : forall x:X, A x) `(g : forall x:X, B x)
  : forall x, A x * B x
  := prod_corect_uncurried (f,g).

Instance isequiv_prod_corect `{Funext} `(A : X -> Type) (B : X -> Type)
  : IsEquiv (@prod_corect_uncurried X A B) | 0
  := isequiv_adjointify _
  (fun h => (fun x => fst (h x), fun x => snd (h x)))
  _ _.
Proof.
  - intros h.
    apply path_forall; intros x.
    apply path_prod; simpl; reflexivity.
  - intros [f g].
    apply path_prod; simpl; reflexivity.
Defined.

Definition equiv_prod_corect `{Funext} `(A : X -> Type) (B : X -> Type)
  : ((forall x, A x) * (forall x, B x)) <~> (forall x, A x * B x)
  := BuildEquiv _ _ (@prod_corect_uncurried X A B) _.

(** ** Products preserve truncation *)

Instance trunc_prod `{IsTrunc n A} `{IsTrunc n B} : IsTrunc n (A * B) | 100.
Proof.
  generalize dependent B; generalize dependent A.
  induction n as [| n I]; simpl; intros A ? B ?.
  exists (center A, center B).
    intros z; apply path_prod; apply contr.
  intros x y.
    exact (trunc_equiv (equiv_path_prod x y)).
Defined.

Instance contr_prod `{CA : Contr A} `{CB : Contr B} : Contr (A * B) | 100
  := @trunc_prod minus_two A CA B CB.


==> anc/HoTT/theories/types/Record.timing <==
Chars 118 - 193 [Require~Import~Overture~Contra...] 0.226 secs (0.016u,0.16s)
Chars 194 - 222 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 223 - 252 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 589 - 4244 [Ltac~issig1~build~pr1~pr2~:=~~...] 0. secs (0.u,0.s)
Chars 4344 - 4432 [Tactic~Notation~~~"issig"~cons...] 0. secs (0.u,0.s)
Chars 4496 - 4576 [Definition~issig_contr~(A~:~Ty...] 0.001 secs (0.u,0.s)
Chars 4577 - 4583 [Proof.] 0. secs (0.u,0.s)
Chars 4586 - 4630 [issig~(BuildContr~A)~(@center~...] 0.063 secs (0.036u,0.028s)
Chars 4631 - 4639 [Defined.] 0.032 secs (0.008u,0.024s)
Chars 4641 - 4722 [Definition~issig_equiv~(A~B~:~...] 0.001 secs (0.004u,0.s)
Chars 4723 - 4729 [Proof.] 0. secs (0.u,0.s)
Chars 4732 - 4791 [issig~(BuildEquiv~A~B)~(equiv_...] 0.152 secs (0.096u,0.056s)
Chars 4792 - 4800 [Defined.] 0.041 secs (0.032u,0.008s)
Chars 6392 - 6696 [Ltac~issig2~build~pr1~pr2~pr3~...] 0. secs (0.u,0.s)
Chars 6698 - 6802 [Tactic~Notation~~~"issig"~cons...] 0. secs (0.u,0.s)
Chars 8607 - 8946 [Ltac~issig3~build~pr1~pr2~pr3~...] 0. secs (0.u,0.s)
Chars 8948 - 9068 [Tactic~Notation~~~"issig"~cons...] 0. secs (0.u,0.s)
Chars 9191 - 9342 [Definition~issig_isequiv~{A~B~...] 0.003 secs (0.u,0.s)
Chars 9343 - 9349 [Proof.] 0. secs (0.u,0.s)
Chars 9352 - 9452 [issig~(BuildIsEquiv~A~B~f)~(@e...] 0.241 secs (0.172u,0.068s)
Chars 9453 - 9461 [Defined.] 0.054 secs (0.056u,0.s)


==> anc/HoTT/theories/types/Record.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Techniques for applying theorems from [Sigma.v] to record types. *)

Require Import Overture Contractible Equivalences types.Sigma types.Forall.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

(** The following tactic proves automatically that a two-component record type is equivalent to a Sigma-type.  Specifically, it proves a goal that looks like

   { x : A & B x } <~> Some_Record

   You have to give it the record constructor and the two record projections as arguments (it has no way to guess what those might be). *)

Ltac issig1 build pr1 pr2 :=
  (* What follows is is a bit of Ltac black magic.  We want to give the explicit proof term except for the coherence cell and define that cell afterwards with tactics.  We could do this by calling the tactic [refine] and leaving a placeholder [_] in the term.  However, the following trick seems to be noticably faster, at least when we move on to the 3- and 4-variable versions below. *)
  let T := fresh in
  let t := fresh in
  (* We introduce a new existential variable [T:Type], assert an element [t:T], and substitute away the definition of [T] in the context. *)
  evar (T : Type); assert (t : T); subst T;
  (* At this point we have two subgoals.  The first is to construct [t] whose type is utterly unknown (an existential variable), and the second is to prove our desired equivalence under the additional assumption of [t] (with its unknown type).  We proceed to ignore the first subgoal and supply a term proving the second one, with [t] standing in for the coherence cell.  This enables Coq to infer what the type of [t] must be.  Since existential variables are the only way that Coq can communicate typing information between subgoals, this information then propagates over to the first subgoal. *)
  [ |
  (* Just in case the user supplied a goal which only *reduces* to one of the desired form. *)
  hnf;
  (* Extract the fibration of which our Sigma-type is the total space, as well as the record type. We pull the terms out of a [match], rather than leaving everything inside the [match] because this gives us better error messages. *)
  let fibration := match goal with |- sigT ?fibration <~> ?record => constr:(fibration) end in
  let record := match goal with |- sigT ?fibration <~> ?record => constr:(record) end in
  exact (BuildEquiv (sigT fibration) record (fun u => build u.1 u.2)
    (BuildIsEquiv (sigT fibration) record (fun u => build u.1 u.2)
      (fun v => existT fibration (pr1 v) (pr2 v))
      (fun v =>
        let (v1,v2) as v' return (build (pr1 v') (pr2 v') = v')
          := v in 1)
      (fun u =>
        match u return
          (existT fibration
            (pr1 (build (u.1) (u.2)))
            (pr2 (build (u.1) (u.2))))
          = u with
          existT x y => 1
        end)
      (* We *could* actually give an explicit proof term for the coherence cell.  Here it is:

      (fun u => match u return
                  ((let (v1,v2) as v' return (build (pr1 v') (pr2 v') = v')
                      := (build u.1 u.2) in 1) =
                  ap (fun u => build u.1 u.2)
                    (match u return
                       (existT fibration
                         (pr1 (build (u.1) (u.2)))
                         (pr2 (build (u.1) (u.2))))
                       = u with
                       existT x y => 1
                     end)) with
                  existT x y => 1
                end)

      However, for the 3- and 4-variable versions, giving the explicit proof term seems to actually *slow down* the tactic.  Perhaps it is because Coq has to infer more implicit arguments.  Thus, we proceed instead by supplying the term [t] whose type is an existential variable. *)
      t)) ];
  (* Now we are left only with the one subgoal to prove [t], and at this point we know its type.  The proof basically amounts to destructing a pair.  First, though, we instruct Coq to incorporate learned values of all unification variables.  This speeds things up significantly (although again, the difference is really only noticable for the 3- and 4-variable versions below). *)
  instantiate;
  simpl;
  let x := fresh in intro x;
  destruct x as [? ?];
  exact 1.

(** This allows us to use the same notation for the tactics with varying numbers of variables. *)
Tactic Notation "issig" constr(build) constr(pr1) constr(pr2) :=
  issig1 build pr1 pr2.

(** We show how the tactic works in a couple of examples. *)

Definition issig_contr (A : Type)
  : { x : A & forall y:A, x = y } <~> Contr A.
Proof.
  issig (BuildContr A) (@center A) (@contr A).
Defined.

Definition issig_equiv (A B : Type)
  : { f : A -> B & IsEquiv f } <~> Equiv A B.
Proof.
  issig (BuildEquiv A B) (equiv_fun A B) (equiv_isequiv A B).
Defined.

(** Here is a version of the [issig] tactic for three-component records, which proves goals that look like

   { x : A & { y : B x & C x y } } <~> Some_Record.

   It takes the record constructor and its three projections as arguments, as before. *)

(* This is the version that is not adjointified.  For 3 or more component records, we first adjointify, for speed. *)
(*
Ltac issig2 build pr1 pr2 pr3 :=
  let T := fresh in
  let t := fresh in
  evar (T : Type); assert (t : T); subst T;
  [ |
  hnf;
  let fibration := match goal with |- sigT (fun u1 => sigT (@?fibration u1)) <~> ?record => constr:(fibration) end in
  let record := match goal with |- _ <~> ?record => constr:(record) end in
  exact (BuildEquiv (sigT (fun u1 => sigT (fibration u1))) record
                    (fun u => build u.1 u.2.1 u.2.2)
    (BuildIsEquiv (sigT (fun u1 => sigT (fibration u1))) record
      (fun u => build u.1 u.2.1 u.2.2)
      (fun v =>
        (existT (fun x => sigT (fibration x)) (pr1 v)
          (existT (fibration (pr1 v)) (pr2 v) (pr3 v))))
      (fun v =>
        let (v1,v2,v3) as v' return (build (pr1 v') (pr2 v') (pr3 v') = v')
          := v in 1)
      (fun u =>
        match u return
          (existT (fun u1 => sigT (fibration u1))
            (pr1 (build u.1 u.2.1 u.2.2))
            (existT (fibration u.1)
              (pr2 (build u.1 u.2.1 u.2.2))
              (pr3 (build u.1 u.2.1 u.2.2))))
          = u with
          existT x (existT y z) => 1
        end)
      t)) ];
  instantiate;
  simpl;
  let x := fresh in intro x;
  destruct x as [? [? ?]];
  exact 1.
*)
Ltac issig2 build pr1 pr2 pr3 :=
  exact (equiv_adjointify
           (fun u => build u.1 u.2.1 u.2.2)
           (fun v => (pr1 v; (pr2 v; pr3 v)))
           (fun v =>
              let (v1,v2,v3) as v' return (build (pr1 v') (pr2 v') (pr3 v') = v')
                  := v in 1)
           eta2_sigma).

Tactic Notation "issig" constr(build) constr(pr1) constr(pr2) constr(pr3) :=
  issig2 build pr1 pr2 pr3.

(** And a similar version for four-component records.  It should be clear how to extend the pattern indefinitely. *)
(*
Ltac issig3 build pr1 pr2 pr3 pr4 :=
  let T := fresh in
  let t := fresh in
  evar (T : Type); assert (t : T); subst T;
  [ |
  hnf;
  let fibration := match goal with
                       |- sigT (fun u1 => sigT (fun u2 => sigT (@?fibration u1 u2)))
                               <~> ?record => constr:(fibration) end in
  let record := match goal with |- _ <~> ?record => constr:(record) end in
  exact (BuildEquiv (sigT (fun u1 => sigT (fun u2 => sigT (fibration u1 u2))))
                    record
                    (fun u => (build u.1 u.2.1 u.2.2.1 u.2.2.2))
    (BuildIsEquiv (sigT (fun u1 => sigT (fun u2 => sigT (fibration u1 u2)))) record
      (fun u => (build u.1 u.2.1 u.2.2.1 u.2.2.2))
      (fun v =>
        (existT (fun x => sigT (fun y => sigT (fibration x y))) (pr1 v)
          (existT (fun y => sigT (fibration (pr1 v) y)) (pr2 v)
            (existT (fibration (pr1 v) (pr2 v)) (pr3 v) (pr4 v)))))
      (fun v =>
        let (v1,v2,v3,v4) as v'
          return (build (pr1 v') (pr2 v') (pr3 v') (pr4 v') = v')
          := v in 1)
      (fun u =>
        match u return
          (existT (fun u1 => sigT (fun u2 => sigT (fibration u1 u2)))
            (pr1 (build u.1 u.2.1 u.2.2.1 u.2.2.2))
            (existT (fun u2 => sigT (fibration u.1 u2))
              (pr2 (build u.1 u.2.1 u.2.2.1 u.2.2.2))
              (existT (fibration u.1 u.2.1)
                (pr3 (build u.1 u.2.1 u.2.2.1 u.2.2.2))
                (pr4 (build u.1 u.2.1 u.2.2.1 u.2.2.2)))))
          = u with
          existT x (existT y (existT z w)) => 1
        end)
      t)) ];
  instantiate;
  simpl;
  let x := fresh in intro x;
  destruct x as [? [? [? ?]]];
  exact 1.
*)
Ltac issig3 build pr1 pr2 pr3 pr4 :=
  exact (equiv_adjointify
           (fun u => build u.1 u.2.1 u.2.2.1 u.2.2.2)
           (fun v => (pr1 v; (pr2 v; (pr3 v; pr4 v))))
           (fun v =>
              let (v1,v2,v3,v4) as v' return (build (pr1 v') (pr2 v') (pr3 v') (pr4 v') = v')
                  := v in 1)
           eta3_sigma).

Tactic Notation "issig" constr(build) constr(pr1) constr(pr2) constr(pr3) constr(pr4) :=
  issig3 build pr1 pr2 pr3 pr4.

(** The record [IsEquiv] has four components, so [issig3] can prove that it is equivalent to an iterated Sigma-type. *)

Definition issig_isequiv {A B : Type} (f : A -> B) :
  { g:B->A & { r:Sect g f & { s:Sect f g & forall x : A, r (f x) = ap f (s x) }}}
  <~> IsEquiv f.
Proof.
  issig (BuildIsEquiv A B f) (@equiv_inv A B f) (@eisretr A B f)
    (@eissect A B f) (@eisadj A B f).
Defined.


==> anc/HoTT/theories/types/Sigma.timing <==
Chars 97 - 167 [Require~Import~Overture~PathGr...] 0.081 secs (0.008u,0.06s)
Chars 168 - 195 [Require~Import~types.Arrow.] 0.01 secs (0.004u,0.008s)
Chars 196 - 224 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 225 - 254 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 256 - 294 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 1295 - 1496 [Definition~unpack_sigma~`{P~:~...] 0.005 secs (0.u,0.004s)
Chars 1524 - 1642 [Definition~eta_sigma~`{P~:~A~-...] 0.006 secs (0.008u,0.s)
Chars 1644 - 1827 [Definition~eta2_sigma~`{P~:~fo...] 0.047 secs (0.032u,0.016s)
Chars 1829 - 2066 [Definition~eta3_sigma~`{P~:~fo...] 0.569 secs (0.384u,0.184s)
Chars 2395 - 2947 [Definition~path_sigma_uncurrie...] 0.026 secs (0.02u,0.004s)
Chars 3134 - 3284 [Definition~path_sigma~{A~:~Typ...] 0.006 secs (0.004u,0.s)
Chars 3443 - 3771 [Definition~dpath_forall'~{A~:~...] 0.008 secs (0.008u,0.s)
Chars 3772 - 3778 [Proof.] 0. secs (0.u,0.s)
Chars 3781 - 3792 [destruct~h.] 0.023 secs (0.024u,0.s)
Chars 3795 - 3813 [apply~equiv_idmap.] 0.003 secs (0.004u,0.s)
Chars 3814 - 3822 [Defined.] 0.009 secs (0.008u,0.s)
Chars 4079 - 4250 [Definition~path_sigma'~{A~:~Ty...] 0.004 secs (0.004u,0.s)
Chars 4302 - 4409 [Definition~projT1_path~`{P~:~A...] 0.003 secs (0.004u,0.s)
Chars 4449 - 4516 [Notation~"p~..1"~:=~(projT1_pa...] 0. secs (0.u,0.s)
Chars 4518 - 4702 [Definition~projT2_path~`{P~:~A...] 0.011 secs (0.012u,0.s)
Chars 4704 - 4771 [Notation~"p~..2"~:=~(projT2_pa...] 0. secs (0.u,0.s)
Chars 4819 - 4979 [Definition~projT1_path_sigma_u...] 0.005 secs (0.004u,0.s)
Chars 4980 - 4986 [Proof.] 0. secs (0.004u,0.s)
Chars 4989 - 5046 [destruct~u~as~(u1,~u2);~destru...] 0.035 secs (0.036u,0.s)
Chars 5049 - 5070 [destruct~pq~as~(p,~q).] 0.006 secs (0.004u,0.s)
Chars 5073 - 5121 [destruct~p;~simpl~in~q;~destru...] 0.02 secs (0.024u,0.s)
Chars 5122 - 5130 [Defined.] 0.018 secs (0.016u,0.s)
Chars 5132 - 5363 [Definition~projT2_path_sigma_u...] 0.012 secs (0.012u,0.s)
Chars 5364 - 5370 [Proof.] 0. secs (0.u,0.s)
Chars 5373 - 5430 [destruct~u~as~(u1,~u2);~destru...] 0.132 secs (0.132u,0.s)
Chars 5433 - 5454 [destruct~pq~as~(p,~q).] 0.048 secs (0.048u,0.s)
Chars 5457 - 5505 [destruct~p;~simpl~in~q;~destru...] 0.107 secs (0.108u,0.s)
Chars 5506 - 5514 [Defined.] 0.067 secs (0.068u,0.s)
Chars 5516 - 5646 [Definition~eta_path_sigma_uncu...] 0.003 secs (0.004u,0.s)
Chars 5647 - 5653 [Proof.] 0. secs (0.u,0.s)
Chars 5656 - 5667 [destruct~p.] 0.007 secs (0.008u,0.s)
Chars 5668 - 5679 [destruct~u.] 0.008 secs (0.008u,0.s)
Chars 5680 - 5692 [reflexivity.] 0.003 secs (0.004u,0.s)
Chars 5693 - 5701 [Defined.] 0.005 secs (0.008u,0.s)
Chars 5703 - 5935 [Lemma~transport_projT1_path_si...] 0.006 secs (0.008u,0.s)
Chars 5936 - 5942 [Proof.] 0. secs (0.u,0.s)
Chars 5945 - 5984 [destruct~pq~as~(p,~q),~u,~v;~s...] 0.069 secs (0.068u,0.s)
Chars 5987 - 6013 [destruct~p,~q;~simpl~in~*.] 0.014 secs (0.016u,0.s)
Chars 6016 - 6028 [reflexivity.] 0.001 secs (0.u,0.s)
Chars 6029 - 6037 [Defined.] 0.024 secs (0.024u,0.s)
Chars 6039 - 6212 [Definition~projT1_path_sigma~`...] 0.009 secs (0.008u,0.s)
Chars 6214 - 6449 [Definition~projT2_path_sigma~`...] 0.02 secs (0.02u,0.s)
Chars 6451 - 6592 [Definition~eta_path_sigma~`{P~...] 0.005 secs (0.004u,0.s)
Chars 6594 - 6846 [Definition~transport_projT1_pa...] 0.019 secs (0.016u,0.s)
Chars 6929 - 7034 [Global~Instance~isequiv_path_s...] 0.002 secs (0.u,0.s)
Chars 7037 - 7163 [refine~~(isequiv_adjointify~_~...] 0.015 secs (0.016u,0.s)
Chars 7166 - 7225 [destruct~u~as~(u1,~u2);~destru...] 0.052 secs (0.052u,0.s)
Chars 7228 - 7242 [simpl~in~p,~q.] 0.001 secs (0.004u,0.s)
Chars 7245 - 7268 [destruct~p;~simpl~in~q.] 0.056 secs (0.056u,0.s)
Chars 7271 - 7295 [destruct~q;~reflexivity.] 0.051 secs (0.052u,0.s)
Chars 7296 - 7304 [Defined.] 0.042 secs (0.04u,0.s)
Chars 7306 - 7466 [Definition~equiv_path_sigma~`(...] 0.011 secs (0.012u,0.s)
Chars 7525 - 7825 [Definition~path_sigma_pp_pp~{A...] 0.015 secs (0.012u,0.s)
Chars 7826 - 7832 [Proof.] 0. secs (0.u,0.s)
Chars 7835 - 7852 [destruct~u,~v,~w.] 0.148 secs (0.148u,0.s)
Chars 7853 - 7864 [simpl~in~*.] 0.002 secs (0.u,0.s)
Chars 7867 - 7891 [destruct~p1,~p2,~q1,~q2.] 0.078 secs (0.076u,0.s)
Chars 7894 - 7906 [reflexivity.] 0.009 secs (0.012u,0.s)
Chars 7907 - 7915 [Defined.] 0.055 secs (0.056u,0.s)
Chars 7917 - 8299 [Definition~path_sigma_pp_pp'~{...] 0.016 secs (0.016u,0.s)
Chars 8301 - 8493 [Definition~path_sigma_p1_1p'~{...] 0.004 secs (0.004u,0.s)
Chars 8494 - 8500 [Proof.] 0. secs (0.u,0.s)
Chars 8503 - 8517 [destruct~p,~q.] 0.016 secs (0.016u,0.s)
Chars 8520 - 8532 [reflexivity.] 0.005 secs (0.004u,0.s)
Chars 8533 - 8541 [Defined.] 0.007 secs (0.008u,0.s)
Chars 8608 - 8711 [Definition~projT1_path_1~{A~:~...] 0.003 secs (0.004u,0.s)
Chars 8713 - 8858 [Definition~projT1_path_pp~{A~:...] 0.006 secs (0.008u,0.s)
Chars 8860 - 8971 [Definition~projT1_path_V~{A~:~...] 0.004 secs (0.004u,0.s)
Chars 9080 - 9208 [Definition~ap_existT~{A~:~Type...] 0.002 secs (0.u,0.s)
Chars 9209 - 9215 [Proof.] 0. secs (0.u,0.s)
Chars 9218 - 9242 [destruct~q;~reflexivity.] 0.005 secs (0.008u,0.s)
Chars 9243 - 9251 [Defined.] 0.002 secs (0.u,0.s)
Chars 9328 - 9533 [Definition~transportD_is_trans...] 0.003 secs (0.004u,0.s)
Chars 9534 - 9540 [Proof.] 0. secs (0.u,0.s)
Chars 9543 - 9554 [destruct~p.] 0.005 secs (0.008u,0.s)
Chars 9555 - 9567 [reflexivity.] 0.003 secs (0.004u,0.s)
Chars 9568 - 9576 [Defined.] 0.003 secs (0.004u,0.s)
Chars 9798 - 10183 [Definition~ap_sigT_rectnd_path...] 0.014 secs (0.016u,0.s)
Chars 10184 - 10190 [Proof.] 0. secs (0.u,0.s)
Chars 10193 - 10204 [destruct~p.] 0.034 secs (0.032u,0.s)
Chars 10205 - 10216 [destruct~q.] 0.03 secs (0.032u,0.s)
Chars 10217 - 10229 [reflexivity.] 0.016 secs (0.016u,0.s)
Chars 10230 - 10238 [Defined.] 0.031 secs (0.032u,0.s)
Chars 10445 - 10638 [Definition~path_path_sigma_unc...] 0.007 secs (0.008u,0.s)
Chars 10639 - 10645 [Proof.] 0. secs (0.u,0.s)
Chars 10648 - 10666 [destruct~rs,~p,~u.] 0.051 secs (0.052u,0.s)
Chars 10669 - 10711 [etransitivity;~[~idtac~|~apply...] 0.013 secs (0.012u,0.s)
Chars 10714 - 10729 [path_induction.] 0.077 secs (0.08u,0.s)
Chars 10732 - 10744 [reflexivity.] 0.006 secs (0.004u,0.s)
Chars 10745 - 10753 [Defined.] 0.048 secs (0.048u,0.s)
Chars 10940 - 11195 [Definition~path_path_sigma~{A~...] 0.018 secs (0.016u,0.s)
Chars 11818 - 12055 [Definition~transport_sigma~{A~...] 0.003 secs (0.004u,0.s)
Chars 12056 - 12062 [Proof.] 0. secs (0.u,0.s)
Chars 12065 - 12076 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 12078 - 12099 [destruct~yz~as~(y,~z).] 0.004 secs (0.004u,0.s)
Chars 12100 - 12112 [reflexivity.] 0.002 secs (0.004u,0.s)
Chars 12113 - 12121 [Defined.] 0.004 secs (0.004u,0.s)
Chars 12212 - 12426 [Definition~transport_sigma'~{A...] 0.003 secs (0.004u,0.s)
Chars 12427 - 12433 [Proof.] 0. secs (0.u,0.s)
Chars 12436 - 12447 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 12448 - 12460 [destruct~yz.] 0.004 secs (0.004u,0.s)
Chars 12461 - 12473 [reflexivity.] 0.002 secs (0.u,0.s)
Chars 12474 - 12482 [Defined.] 0.003 secs (0.004u,0.s)
Chars 12513 - 12673 [Definition~functor_sigma~`{P~:...] 0.002 secs (0.004u,0.s)
Chars 12675 - 13126 [Definition~ap_functor_sigma~`{...] 0.019 secs (0.02u,0.s)
Chars 13127 - 13133 [Proof.] 0. secs (0.u,0.s)
Chars 13136 - 13196 [destruct~u~as~(u1,~u2);~destru...] 0.134 secs (0.136u,0.s)
Chars 13199 - 13222 [destruct~p;~simpl~in~q.] 0.081 secs (0.08u,0.s)
Chars 13225 - 13236 [destruct~q.] 0.059 secs (0.056u,0.s)
Chars 13239 - 13251 [reflexivity.] 0.029 secs (0.028u,0.s)
Chars 13252 - 13260 [Defined.] 0.061 secs (0.06u,0.s)
Chars 13286 - 13453 [Global~Instance~isequiv_functo...] 0.003 secs (0.u,0.s)
Chars 13454 - 13460 [Proof.] 0. secs (0.u,0.s)
Chars 13463 - 13616 [refine~~(isequiv_adjointify~(f...] 0.019 secs (0.02u,0.s)
Chars 13619 - 13620 [-~] 0. secs (0.u,0.s)
Chars 13621 - 13667 [refine~(path_sigma'~_~(eisretr...] 0.012 secs (0.012u,0.s)
Chars 13672 - 13703 [rewrite~(eisretr~(g~(f~^-1~x))...] 0.015 secs (0.016u,0.s)
Chars 13708 - 13727 [apply~transport_pV.] 0.001 secs (0.u,0.s)
Chars 13730 - 13731 [-~] 0. secs (0.u,0.s)
Chars 13732 - 13778 [refine~(path_sigma'~_~(eissect...] 0.016 secs (0.02u,0.s)
Chars 13783 - 13905 [refine~~((ap_transport~(eissec...] 0.02 secs (0.02u,0.s)
Chars 13910 - 13958 [rewrite~transport_compose,~eis...] 0.017 secs (0.016u,0.s)
Chars 13963 - 13977 [apply~eissect.] 0.001 secs (0.004u,0.s)
Chars 13978 - 13982 [Qed.] 0.023 secs (0.024u,0.s)
Chars 13984 - 14224 [Definition~equiv_functor_sigma...] 0.006 secs (0.004u,0.s)
Chars 14226 - 14393 [Definition~equiv_functor_sigma...] 0.007 secs (0.004u,0.s)
Chars 14395 - 14558 [Definition~equiv_functor_sigma...] 0.005 secs (0.004u,0.s)
Chars 14623 - 14733 [Global~Instance~isequiv_pr1_co...] 0.001 secs (0.u,0.s)
Chars 14734 - 14740 [Proof.] 0. secs (0.004u,0.s)
Chars 14743 - 14823 [refine~(isequiv_adjointify~(@p...] 0.002 secs (0.u,0.s)
Chars 14826 - 14848 [intros~a;~reflexivity.] 0. secs (0.u,0.s)
Chars 14851 - 14864 [intros~(a,~p).] 0.002 secs (0.u,0.s)
Chars 14865 - 14897 [apply~path_sigma'~with~1,~cont...] 0.003 secs (0.004u,0.s)
Chars 14898 - 14906 [Defined.] 0.002 secs (0.003u,0.s)
Chars 14908 - 15034 [Definition~equiv_sigma_contr~{...] 0.003 secs (0.004u,0.s)
Chars 15061 - 15180 [Definition~equiv_sigma_assoc~`...] 0.001 secs (0.u,0.s)
Chars 15181 - 15187 [Proof.] 0. secs (0.u,0.s)
Chars 15190 - 15496 [refine~~(@equiv_adjointify~{a~...] 0.019 secs (0.016u,0.s)
Chars 15499 - 15500 [-~] 0. secs (0.u,0.s)
Chars 15501 - 15531 [intros~((a,~p),~q);~reflexivit...] 0.017 secs (0.016u,0.s)
Chars 15534 - 15535 [-~] 0. secs (0.u,0.s)
Chars 15536 - 15566 [intros~(a,~(p,~q));~reflexivit...] 0.019 secs (0.02u,0.s)
Chars 15567 - 15575 [Defined.] 0.022 secs (0.02u,0.s)
Chars 15577 - 15671 [Definition~equiv_sigma_prod~`(...] 0.001 secs (0.u,0.s)
Chars 15672 - 15678 [Proof.] 0. secs (0.u,0.s)
Chars 15681 - 15981 [refine~~(@equiv_adjointify~{a~...] 0.018 secs (0.02u,0.s)
Chars 15984 - 15985 [-~] 0. secs (0.u,0.s)
Chars 15986 - 16016 [intros~((a,~b),~q);~reflexivit...] 0.016 secs (0.016u,0.s)
Chars 16019 - 16020 [-~] 0. secs (0.u,0.s)
Chars 16021 - 16051 [intros~(a,~(b,~q));~reflexivit...] 0.018 secs (0.02u,0.s)
Chars 16052 - 16060 [Defined.] 0.019 secs (0.02u,0.s)
Chars 16141 - 16317 [Global~Instance~isequiv_sigT_r...] 0.006 secs (0.004u,0.s)
Chars 16318 - 16324 [Proof.] 0. secs (0.u,0.s)
Chars 16327 - 16328 [-~] 0. secs (0.u,0.s)
Chars 16329 - 16371 [intros~f;~apply~path_forall;~i...] 0.003 secs (0.u,0.s)
Chars 16376 - 16388 [reflexivity.] 0. secs (0.004u,0.s)
Chars 16391 - 16392 [-~] 0. secs (0.u,0.s)
Chars 16393 - 16460 [intros~f;~apply~path_forall;~i...] 0.003 secs (0.004u,0.s)
Chars 16465 - 16477 [reflexivity.] 0. secs (0.u,0.s)
Chars 16478 - 16486 [Defined.] 0.005 secs (0.004u,0.s)
Chars 16488 - 16659 [Definition~equiv_sigT_rect~`{F...] 0.004 secs (0.004u,0.s)
Chars 16701 - 16902 [Definition~sigT_corect_uncurri...] 0.003 secs (0.004u,0.s)
Chars 16904 - 17084 [Definition~sigT_corect~`{A~:~X...] 0.002 secs (0.u,0.s)
Chars 17086 - 17540 [Global~Instance~isequiv_sigT_c...] 0.018 secs (0.016u,0.s)
Chars 17541 - 17547 [Proof.] 0. secs (0.u,0.s)
Chars 17550 - 17570 [intros~(f,~g);~simpl.] 0.014 secs (0.016u,0.s)
Chars 17573 - 17609 [unfold~sigT_corect_uncurried;~...] 0. secs (0.u,0.s)
Chars 17612 - 17636 [exact~(eissect~apD10~1).] 0.014 secs (0.012u,0.004s)
Chars 17637 - 17645 [Defined.] 0.019 secs (0.02u,0.s)
Chars 17647 - 17861 [Definition~equiv_sigT_corect~`...] 0.005 secs (0.004u,0.s)
Chars 17901 - 18014 [Global~Instance~trunc_sigma~~`...] 0.001 secs (0.004u,0.s)
Chars 18015 - 18021 [Proof.] 0. secs (0.u,0.s)
Chars 18024 - 18047 [generalize~dependent~A.] 0. secs (0.u,0.s)
Chars 18050 - 18087 [induction~n;~simpl;~intros~A~P...] 0.001 secs (0.u,0.s)
Chars 18090 - 18091 [-~] 0. secs (0.u,0.s)
Chars 18092 - 18133 [exists~(center~A;~center~(P~(c...] 0.002 secs (0.004u,0.s)
Chars 18138 - 18151 [intros~(a,~?).] 0.002 secs (0.u,0.s)
Chars 18156 - 18206 [refine~(path_sigma'~P~(contr~a...] 0.002 secs (0.004u,0.s)
Chars 18209 - 18210 [-~] 0. secs (0.u,0.s)
Chars 18211 - 18222 [intros~u~v.] 0. secs (0.u,0.s)
Chars 18227 - 18277 [refine~(trunc_equiv~(path_sigm...] 0.013 secs (0.016u,0.s)
Chars 18278 - 18286 [Defined.] 0.006 secs (0.004u,0.s)


==> anc/HoTT/theories/types/Sigma.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about Sigma-types (dependent sums) *)

Require Import Overture PathGroupoids Equivalences Contractible Trunc.
Require Import types.Arrow.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables X A B C f g n.

(** In homotopy type theory, We think of elements of [Type] as spaces, homotopy types, or weak omega-groupoids. A type family [P : A -> Type] corresponds to a fibration whose base is [A] and whose fiber over [x] is [P x].

From such a [P] we can build a total space over the base space [A] so that the fiber over [x : A] is [P x]. This is just Coq's dependent sum construction, written as [sigT P] or [{x : A & P x}]. The elements of [{x : A & P x}] are pairs, written [existT P x y] in Coq, where [x : A] and [y : P x].  In [Common.v] we defined the notation [(x;y)] to mean [existT _ x y].

The base and fiber components of a point in the total space are extracted with the two projections [projT1] and [projT2]. *)

(** ** Unpacking *)

(** Sometimes we would like to prove [Q u] where [u : {x : A & P x}] by writing [u] as a pair [(projT1 u ; projT2 u)]. This is accomplished by [sigT_unpack]. We want tight control over the proof, so we just write it down even though is looks a bit scary. *)

Definition unpack_sigma `{P : A -> Type} (Q : sigT P -> Type) (u : sigT P) :
  Q (projT1 u; projT2 u) -> Q u
  :=
  fun H =>
    (let (x,p) as u return (Q (projT1 u; projT2 u) -> Q u) := u in idmap) H.

(** ** Eta conversion *)

Definition eta_sigma `{P : A -> Type} (u : sigT P)
  : (projT1 u; projT2 u) = u
  := match u with existT x y => 1 end.

Definition eta2_sigma `{P : forall (a : A) (b : B a), Type}
           (u : sigT (fun a => sigT (P a)))
  : (u.1; (u.2.1; u.2.2)) = u
  := match u with existT x (existT y z) => 1 end.

Definition eta3_sigma `{P : forall (a : A) (b : B a) (c : C a b), Type}
           (u : sigT (fun a => sigT (fun b => sigT (P a b))))
  : (u.1; (u.2.1; (u.2.2.1; u.2.2.2))) = u
  := match u with existT x (existT y (existT z w)) => 1 end.

(** ** Paths *)

(** A path in a total space is commonly shown component wise. Because we use this over and over, we write down the proofs by hand to make sure they are what we think they should be. *)

(** With this version of the function, we often have to give [u] and [v] explicitly, so we make them explicit arguments. *)
Definition path_sigma_uncurried {A : Type} (P : A -> Type) (u v : sigT P)
  (pq : {p : u.1 = v.1 &  p # u.2 = v.2})
  : u = v
  := match pq with
       | existT p q =>
         match u, v return (forall p0, (p0 # u.2 = v.2) -> (u=v)) with
           | (x;y), (x';y') => fun p1 q1 =>
             match p1 in (_ = x'') return (forall y'', (p1 # y = y'') -> (x;y)=(x'';y'')) with
               | idpath => fun y' q2 =>
                 match q2 with
                   | idpath => 1
                 end
             end y' q1
         end p q
     end.

(** This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. *)
Definition path_sigma {A : Type} (P : A -> Type) (u v : sigT P)
  (p : u.1 = v.1) (q : p # u.2 = v.2)
  : u = v
  := path_sigma_uncurried P u v (p;q).

(** A variant of [Forall.dpath_forall] from which uses dependent sums to package things. It cannot go into [Forall] because [Sigma] depends on [Forall]. *)

Definition dpath_forall'
  {A : Type } (P : A -> Type) (Q: sigT P -> Type) {x y : A} (h : x = y)
  (f : forall p, Q (x ; p)) (g : forall p, Q (y ; p))
 :
  (forall p, transport Q (path_sigma P (x ; p) (y; _) h 1) (f p) = g (h # p))
  <~>
  (forall p, transportD P (fun x => fun p => Q ( x ; p)) h p (f p) = g (transport P h p)).
Proof.
  destruct h.
  apply equiv_idmap.
Defined.


(** This version produces only paths between pairs, as opposed to paths between arbitrary inhabitants of dependent sum types.  But it has the advantage that the components of those pairs can more often be inferred, so we make them implicit arguments. *)
Definition path_sigma' {A : Type} (P : A -> Type) {x x' : A} {y : P x} {y' : P x'}
  (p : x = x') (q : p # y = y')
  : (x;y) = (x';y')
  := path_sigma P (x;y) (x';y') p q.


(** Projections of paths from a total space. *)

Definition projT1_path `{P : A -> Type} {u v : sigT P} (p : u = v)
  : u.1 = v.1
  :=
  ap (@projT1 _ _) p.
  (* match p with idpath => 1 end. *)

Notation "p ..1" := (projT1_path p) (at level 3) : fibration_scope.

Definition projT2_path `{P : A -> Type} {u v : sigT P} (p : u = v)
  : p..1 # u.2 = v.2
  := (transport_compose P (@projT1 _ _) p u.2)^
     @ (@apD {x:A & P x} _ (@projT2 _ _) _ _ p).

Notation "p ..2" := (projT2_path p) (at level 3) : fibration_scope.

(** Now we show how these things compute. *)

Definition projT1_path_sigma_uncurried `{P : A -> Type} {u v : sigT P}
  (pq : { p : u.1 = v.1 & p # u.2 = v.2 })
  : (path_sigma_uncurried _ _ _ pq)..1 = pq.1.
Proof.
  destruct u as [u1 u2]; destruct v as [v1 v2]; simpl in *.
  destruct pq as [p q].
  destruct p; simpl in q; destruct q; reflexivity.
Defined.

Definition projT2_path_sigma_uncurried `{P : A -> Type} {u v : sigT P}
  (pq : { p : u.1 = v.1 & p # u.2 = v.2 })
  : (path_sigma_uncurried _ _ _ pq)..2
    = ap (fun s => transport P s u.2) (projT1_path_sigma_uncurried pq) @ pq.2.
Proof.
  destruct u as [u1 u2]; destruct v as [v1 v2]; simpl in *.
  destruct pq as [p q].
  destruct p; simpl in q; destruct q; reflexivity.
Defined.

Definition eta_path_sigma_uncurried `{P : A -> Type} {u v : sigT P}
  (p : u = v)
  : path_sigma_uncurried _ _ _ (p..1; p..2) = p.
Proof.
  destruct p. destruct u. reflexivity.
Defined.

Lemma transport_projT1_path_sigma_uncurried
      `{P : A -> Type} {u v : sigT P}
      (pq : { p : u.1 = v.1 & transport P p u.2 = v.2 })
      Q
: transport (fun x => Q x.1) (@path_sigma_uncurried A P u v pq)
  = transport _ pq.1.
Proof.
  destruct pq as [p q], u, v; simpl in *.
  destruct p, q; simpl in *.
  reflexivity.
Defined.

Definition projT1_path_sigma `{P : A -> Type} {u v : sigT P}
  (p : u.1 = v.1) (q : p # u.2 = v.2)
  : (path_sigma _ _ _ p q)..1 = p
  := projT1_path_sigma_uncurried (p; q).

Definition projT2_path_sigma `{P : A -> Type} {u v : sigT P}
  (p : u.1 = v.1) (q : p # u.2 = v.2)
  : (path_sigma _ _ _ p q)..2
    = ap (fun s => transport P s u.2) (projT1_path_sigma p q) @ q
  := projT2_path_sigma_uncurried (p; q).

Definition eta_path_sigma `{P : A -> Type} {u v : sigT P} (p : u = v)
  : path_sigma _ _ _ (p..1) (p..2) = p
  := eta_path_sigma_uncurried p.

Definition transport_projT1_path_sigma
      `{P : A -> Type} {u v : sigT P}
      (p : u.1 = v.1) (q : p # u.2 = v.2)
      Q
: transport (fun x => Q x.1) (@path_sigma A P u v p q)
  = transport _ p
  := transport_projT1_path_sigma_uncurried (p; q) Q.

(** This lets us identify the path space of a sigma-type, up to equivalence. *)

Instance isequiv_path_sigma `{P : A -> Type} {u v : sigT P}
  : IsEquiv (path_sigma_uncurried P u v) | 0.
  refine (isequiv_adjointify _
    (fun r => (existT (fun p : u.1 = v.1 => p # u.2 = v.2) r..1 r..2))
    eta_path_sigma
    _).
  destruct u as [u1 u2]; destruct v as [v1 v2]; intros [p q].
  simpl in p, q.
  destruct p; simpl in q.
  destruct q; reflexivity.
Defined.

Definition equiv_path_sigma `(P : A -> Type) (u v : sigT P)
  : {p : u.1 = v.1 &  p # u.2 = v.2} <~> (u = v)
  := BuildEquiv _ _ (path_sigma_uncurried P u v) _.

(** This identification respects path concatenation. *)

Definition path_sigma_pp_pp {A : Type} (P : A -> Type) {u v w : sigT P}
  (p1 : u.1 = v.1) (q1 : p1 # u.2 = v.2)
  (p2 : v.1 = w.1) (q2 : p2 # v.2 = w.2)
  : path_sigma P u w (p1 @ p2)
      (transport_pp P p1 p2 u.2 @ ap (transport P p2) q1 @ q2)
  = path_sigma P u v p1 q1 @ path_sigma P v w p2 q2.
Proof.
  destruct u, v, w. simpl in *.
  destruct p1, p2, q1, q2.
  reflexivity.
Defined.

Definition path_sigma_pp_pp' {A : Type} (P : A -> Type)
  {u1 v1 w1 : A} {u2 : P u1} {v2 : P v1} {w2 : P w1}
  (p1 : u1 = v1) (q1 : p1 # u2 = v2)
  (p2 : v1 = w1) (q2 : p2 # v2 = w2)
  : path_sigma' P (p1 @ p2)
      (transport_pp P p1 p2 u2 @ ap (transport P p2) q1 @ q2)
  = path_sigma' P p1 q1 @ path_sigma' P p2 q2
  := @path_sigma_pp_pp A P (u1;u2) (v1;v2) (w1;w2) p1 q1 p2 q2.

Definition path_sigma_p1_1p' {A : Type} (P : A -> Type)
  {u1 v1 : A} {u2 : P u1} {v2 : P v1}
  (p : u1 = v1) (q : p # u2 = v2)
  : path_sigma' P p q
  = path_sigma' P p 1 @ path_sigma' P 1 q.
Proof.
  destruct p, q.
  reflexivity.
Defined.

(** [projT1_path] also commutes with the groupoid structure. *)

Definition projT1_path_1 {A : Type} {P : A -> Type} (u : sigT P)
: (idpath u) ..1 = idpath (u .1)
:= 1.

Definition projT1_path_pp {A : Type} {P : A -> Type} {u v w : sigT P}
  (p : u = v) (q : v = w)
: (p @ q) ..1 = (p ..1) @ (q ..1)
:= ap_pp _ _ _.

Definition projT1_path_V {A : Type} {P : A -> Type} {u v : sigT P} (p : u = v)
: p^ ..1 = (p ..1)^
:= ap_V _ _.

(** Applying [existT] to one argument is the same as [path_sigma] with reflexivity in the first place. *)

Definition ap_existT {A : Type} (P : A -> Type) (x : A) (y1 y2 : P x)
  (q : y1 = y2)
  : ap (existT P x) q = path_sigma' P 1 q.
Proof.
  destruct q; reflexivity.
Defined.

(** Dependent transport is the same as transport along a [path_sigma]. *)

Definition transportD_is_transport
  {A:Type} (B:A->Type) (C:sigT B -> Type)
  (x1 x2:A) (p:x1=x2) (y:B x1) (z:C (x1;y))
  : transportD B (fun a b => C (a;b)) p y z
    = transport C (path_sigma' B p 1) z.
Proof.
  destruct p. reflexivity.
Defined.

(** Applying a function constructed with [sigT_rect] to a [path_sigma] can be computed.  Technically this computation should probably go by way of a 2-variable [ap], and should be done in the dependently typed case. *)

Definition ap_sigT_rectnd_path_sigma {A : Type} (P : A -> Type) {Q : Type}
  (x1 x2:A) (p:x1=x2) (y1:P x1) (y2:P x2) (q:p # y1 = y2)
  (d : forall a, P a -> Q)
  : ap (sigT_rect (fun _ => Q) d) (path_sigma' P p q)
  = (transport_const p _)^
  @ (ap ((transport (fun _ => Q) p) o (d x1)) (transport_Vp _ p y1))^

  @ (transport_arrow p _ _)^
  @ ap10 (apD d p) (p # y1)
  @ ap (d x2) q.
Proof.
  destruct p. destruct q. reflexivity.
Defined.


(** A path between paths in a total space is commonly shown component wise. *)

(** With this version of the function, we often have to give [u] and [v] explicitly, so we make them explicit arguments. *)
Definition path_path_sigma_uncurried {A : Type} (P : A -> Type) (u v : sigT P)
  (p q : u = v)
  (rs : {r : p..1 = q..1 & transport (fun x => transport P x u.2 = v.2) r p..2 = q..2})
  : p = q.
Proof.
  destruct rs, p, u.
  etransitivity; [ | apply eta_path_sigma ].
  path_induction.
  reflexivity.
Defined.

(** This is the curried one you usually want to use in practice.  We define it in terms of the uncurried one, since it's the uncurried one that is proven below to be an equivalence. *)
Definition path_path_sigma {A : Type} (P : A -> Type) (u v : sigT P)
           (p q : u = v)
           (r : p..1 = q..1)
           (s : transport (fun x => transport P x u.2 = v.2) r p..2 = q..2)
: p = q
  := path_path_sigma_uncurried P u v p q (r; s).

(** ** Transport *)

(** The concrete description of transport in sigmas (and also pis) is rather trickier than in the other types.  In particular, these cannot be described just in terms of transport in simpler types; they require also the dependent transport [transportD].

  In particular, this indicates why "transport" alone cannot be fully defined by induction on the structure of types, although Id-elim/transportD can be (cf. Observational Type Theory).  A more thorough set of lemmas, along the lines of the present ones but dealing with Id-elim rather than just transport, might be nice to have eventually? *)

Definition transport_sigma {A : Type} {B : A -> Type} {C : forall a:A, B a -> Type}
  {x1 x2 : A} (p : x1 = x2) (yz : { y : B x1 & C x1 y })
  : transport (fun x => { y : B x & C x y }) p yz
    = (p # yz.1 ; transportD _ _ p yz.1 yz.2).
Proof.
  destruct p.  destruct yz as [y z]. reflexivity.
Defined.

(** The special case when the second variable doesn't depend on the first is simpler. *)
Definition transport_sigma' {A B : Type} {C : A -> B -> Type}
  {x1 x2 : A} (p : x1 = x2) (yz : { y : B & C x1 y })
  : transport (fun x => { y : B & C x y }) p yz =
  (yz.1 ; transport (fun x => C x yz.1) p yz.2).
Proof.
  destruct p. destruct yz. reflexivity.
Defined.

(** ** Functorial action *)

Definition functor_sigma `{P : A -> Type} `{Q : B -> Type}
  (f : A -> B) (g : forall a, P a -> Q (f a))
  : sigT P -> sigT Q
  := fun u => (f u.1 ; g u.1 u.2).

Definition ap_functor_sigma `{P : A -> Type} `{Q : B -> Type}
  (f : A -> B) (g : forall a, P a -> Q (f a))
  (u v : sigT P) (p : u.1 = v.1) (q : p # u.2 = v.2)
  : ap (functor_sigma f g) (path_sigma P u v p q)
  = path_sigma Q (functor_sigma f g u) (functor_sigma f g v)
               (ap f p)
               ((transport_compose Q f p (g u.1 u.2))^
               @ (@ap_transport _ P (fun x => Q (f x)) _ _ p g u.2)^
               @ ap (g v.1) q).
Proof.
  destruct u as [u1 u2]; destruct v as [v1 v2]; simpl in p, q.
  destruct p; simpl in q.
  destruct q.
  reflexivity.
Defined.

(** ** Equivalences *)

Instance isequiv_functor_sigma `{P : A -> Type} `{Q : B -> Type}
  `{IsEquiv A B f} `{forall a, @IsEquiv (P a) (Q (f a)) (g a)}
  : IsEquiv (functor_sigma f g) | 1000.
Proof.
  refine (isequiv_adjointify (functor_sigma f g)
    (functor_sigma (f^-1)
      (fun x y => ((g (f^-1 x))^-1 ((eisretr f x)^ # y)))) _ _);
  intros [x y].
  - refine (path_sigma' _ (eisretr f x) _); simpl.
    rewrite (eisretr (g (f^-1 x))).
    apply transport_pV.
  - refine (path_sigma' _ (eissect f x) _); simpl.
    refine ((ap_transport (eissect f x) (fun x' => (g x') ^-1)
              (transport Q (eisretr f (f x)) ^ (g x y)))^ @ _).
    rewrite transport_compose, eisadj, transport_pV.
    apply eissect.
Qed.

Definition equiv_functor_sigma `{P : A -> Type} `{Q : B -> Type}
  (f : A -> B) `{IsEquiv A B f}
  (g : forall a, P a -> Q (f a))
  `{forall a, @IsEquiv (P a) (Q (f a)) (g a)}
  : sigT P <~> sigT Q
  := BuildEquiv _ _ (functor_sigma f g) _.

Definition equiv_functor_sigma' `{P : A -> Type} `{Q : B -> Type}
  (f : A <~> B)
  (g : forall a, P a <~> Q (f a))
  : sigT P <~> sigT Q
  := equiv_functor_sigma f g.

Definition equiv_functor_sigma_id `{P : A -> Type} `{Q : A -> Type}
  (g : forall a, P a <~> Q a)
  : sigT P <~> sigT Q
  := equiv_functor_sigma (equiv_idmap A) g.

(** Summing up a contractible family of types does nothing. *)
Instance isequiv_pr1_contr {A} {P : A -> Type}
           `{forall a, Contr (P a)}
: IsEquiv (@pr1 A P) | 100.
Proof.
  refine (isequiv_adjointify (@projT1 A P)
    (fun a => (a ; center (P a))) _ _).
  intros a; reflexivity.
  intros [a p]. apply path_sigma' with 1, contr.
Defined.

Definition equiv_sigma_contr {A : Type} (P : A -> Type)
  `{forall a, Contr (P a)}
  : sigT P <~> A
  := BuildEquiv _ _ pr1 _.

(** ** Associativity *)

Definition equiv_sigma_assoc `(P : A -> Type) (Q : {a : A & P a} -> Type)
  : {a : A & {p : P a & Q (a;p)}} <~> sigT Q.
Proof.
  refine (@equiv_adjointify {a : A & {p : P a & Q (a;p)}} (sigT Q)
    (fun apq => let (a,pq):=apq in let (p,q):=pq in ((a;p);q))
    (fun apq => let (ap,q):=apq in
      (let (a,p) return (Q ap -> {a : A & {p : P a & Q (a;p)}})
        := ap in fun q => (a ; existT (fun p:P a => Q (a;p)) p q)) q)
    _ _).
  - intros [[a p] q]; reflexivity.
  - intros [a [p q]]; reflexivity.
Defined.

Definition equiv_sigma_prod `(Q : (A * B) -> Type)
  : {a : A & {b : B & Q (a,b)}} <~> sigT Q.
Proof.
  refine (@equiv_adjointify {a : A & {b : B & Q (a,b)}} (sigT Q)
    (fun abq => let (a,bq):=abq in let (b,q):=bq in ((a,b);q))
    (fun abq => let (ab,q):=abq in
      (let (a,b) return (Q ab -> {a : A & {b : B & Q (a,b)}})
        := ab in fun q => (a ; existT (fun b:B => Q (a,b)) b q)) q)
    _ _).
  - intros [[a b] q]; reflexivity.
  - intros [a [b q]]; reflexivity.
Defined.

(** ** Universal mapping properties *)

(* The positive universal property. *)
Instance isequiv_sigT_rect `{Funext} `{P : A -> Type}
  (Q : sigT P -> Type)
  : IsEquiv (sigT_rect Q) | 0
  := isequiv_adjointify (sigT_rect Q)
  (fun f x y => f (x;y))
  _ _.
Proof.
  - intros f; apply path_forall; intros [x y].
    reflexivity.
  - intros f; apply path_forall; intros x; apply path_forall; intros y.
    reflexivity.
Defined.

Definition equiv_sigT_rect `{Funext} `{P : A -> Type}
  (Q : sigT P -> Type)
  : (forall (x:A) (y:P x), Q (x;y)) <~> (forall xy, Q xy)
  := BuildEquiv _ _ (sigT_rect Q) _.

(* The negative universal property. *)

Definition sigT_corect_uncurried
  `{A : X -> Type} (P : forall x, A x -> Type)
  : { f : forall x, A x & forall x, P x (f x) }
     -> (forall x, sigT (P x))
  := fun fg => fun x => (fg.1 x ; fg.2 x).

Definition sigT_corect
  `{A : X -> Type} (P : forall x, A x -> Type)
  (f : forall x, A x) (g : forall x, P x (f x))
  : (forall x, sigT (P x))
  := sigT_corect_uncurried P (f;g).

Instance isequiv_sigT_corect `{Funext}
         `{A : X -> Type} {P : forall x, A x -> Type}
: IsEquiv (sigT_corect_uncurried P) | 0
  := BuildIsEquiv
       _ _
       (sigT_corect_uncurried P)
       (fun h => existT (fun f => forall x, P x (f x))
                        (fun x => (h x).1)
                        (fun x => (h x).2))
       (fun h => path_forall _ _ (fun a : X => @eta_sigma (A a) (P a) (h a)))
       (fun h => eta_sigma _)
       _.
Proof.
  intros [f g]; simpl.
  unfold sigT_corect_uncurried; simpl.
  exact (eissect apD10 1).
Defined.

Definition equiv_sigT_corect `{Funext}
  `(A : X -> Type) (P : forall x, A x -> Type)
  : { f : forall x, A x & forall x, P x (f x) }
     <~> (forall x, sigT (P x))
  := BuildEquiv _ _ (sigT_corect_uncurried P) _.

(** ** Sigmas preserve truncation *)

Instance trunc_sigma `{P : A -> Type}
  `{IsTrunc n A} `{forall a, IsTrunc n (P a)}
  : IsTrunc n (sigT P) | 100.
Proof.
  generalize dependent A.
  induction n; simpl; intros A P ac Pc.
  - exists (center A; center (P (center A))).
    intros [a ?].
    refine (path_sigma' P (contr a) (path_contr _ _)).
  - intros u v.
    refine (trunc_equiv (path_sigma_uncurried P u v)).
Defined.


==> anc/HoTT/theories/types/Sum.timing <==
Chars 84 - 153 [Require~Import~Overture~PathGr...] 0.037 secs (0.008u,0.024s)
Chars 244 - 295 [Require~Import~types.Bool~type...] 0.041 secs (0.02u,0.024s)
Chars 296 - 324 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 325 - 354 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 355 - 391 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 392 - 415 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 573 - 818 [Definition~eta_sum~`(z~:~A~+~B...] 0.007 secs (0.003u,0.004s)
Chars 837 - 1083 [Definition~path_sum~{A~B~:~Typ...] 0.003 secs (0.u,0.003s)
Chars 1086 - 1119 [destruct~z,~z',~pq;~exact~idpa...] 0.024 secs (0.016u,0.008s)
Chars 1120 - 1128 [Defined.] 0.007 secs (0.004u,0.003s)
Chars 1130 - 1451 [Definition~path_sum_inv~{A~B~:...] 0.012 secs (0.012u,0.004s)
Chars 1579 - 1692 [Definition~path_sum_inl~{A~B~:...] 0.003 secs (0.004u,0.s)
Chars 1694 - 1807 [Definition~path_sum_inr~{A~B~:...] 0.003 secs (0.004u,0.s)
Chars 1888 - 2360 [Definition~eisretr_path_sum~{A...] 0.018 secs (0.02u,0.s)
Chars 2362 - 2459 [Definition~eissect_path_sum~{A...] 0.003 secs (0.u,0.s)
Chars 2460 - 2466 [Proof.] 0. secs (0.u,0.s)
Chars 2469 - 2477 [intro~p.] 0. secs (0.u,0.s)
Chars 2480 - 2512 [destruct~z,~z',~p;~exact~idpat...] 0.051 secs (0.024u,0.028s)
Chars 2513 - 2521 [Defined.] 0.015 secs (0.012u,0.004s)
Chars 2523 - 2607 [Global~Instance~isequiv_path_s...] 0.002 secs (0.004u,0.s)
Chars 2608 - 2614 [Proof.] 0. secs (0.u,0.s)
Chars 2617 - 2859 [refine~~(BuildIsEquiv~_~_~(pat...] 0.017 secs (0.016u,0.s)
Chars 2862 - 2910 [destruct~z,~z';~intros~();~exa...] 0.173 secs (0.124u,0.048s)
Chars 2911 - 2919 [Defined.] 0.044 secs (0.02u,0.024s)
Chars 2921 - 3026 [Definition~equiv_path_sum~{A~B...] 0.003 secs (0.004u,0.s)
Chars 3049 - 3454 [Definition~transport_sum~{A~:~...] 0.02 secs (0.016u,0.s)
Chars 3485 - 3649 [Definition~functor_sum~{A~A'~B...] 0.003 secs (0.u,0.s)
Chars 3675 - 3775 [Global~Instance~isequiv_functo...] 0.003 secs (0.u,0.004s)
Chars 3776 - 3782 [Proof.] 0. secs (0.u,0.s)
Chars 3785 - 3977 [apply~(isequiv_adjointify~(fun...] 0.024 secs (0.02u,0.004s)
Chars 3978 - 3986 [Defined.] 0.009 secs (0.008u,0.s)
Chars 3988 - 4115 [Definition~equiv_functor_sum~`...] 0.006 secs (0.008u,0.s)
Chars 4117 - 4257 [Definition~equiv_functor_sum'~...] 0.007 secs (0.004u,0.004s)
Chars 4259 - 4385 [Definition~equiv_functor_sum_l...] 0.005 secs (0.004u,0.s)
Chars 4387 - 4513 [Definition~equiv_functor_sum_r...] 0.005 secs (0.u,0.004s)
Chars 4648 - 4705 [Definition~equiv_sum_symm~(A~B...] 0.001 secs (0.u,0.s)
Chars 4706 - 4712 [Proof.] 0. secs (0.u,0.s)
Chars 4715 - 4916 [apply~~(equiv_adjointify~~~~~(...] 0.019 secs (0.012u,0.008s)
Chars 4917 - 4925 [Defined.] 0.006 secs (0.004u,0.s)
Chars 5176 - 5349 [Definition~sum_rect_uncurried~...] 0.005 secs (0.004u,0.s)
Chars 5487 - 5581 [Global~Instance~isequiv_sum_re...] 0.003 secs (0.004u,0.s)
Chars 5582 - 5588 [Proof.] 0. secs (0.u,0.s)
Chars 5591 - 5821 [apply~~(isequiv_adjointify~(su...] 0.073 secs (0.056u,0.016s)
Chars 5822 - 5830 [Defined.] 0.011 secs (0.012u,0.s)
Chars 5832 - 5932 [Definition~equiv_sum_rect~`{Fu...] 0.004 secs (0.004u,0.s)
Chars 6029 - 6160 [Definition~equiv_sum_distribut...] 0.003 secs (0.004u,0.s)
Chars 6203 - 6316 [Global~Instance~trunc_sum~~n'~...] 0.001 secs (0.u,0.s)
Chars 6317 - 6323 [Proof.] 0. secs (0.u,0.s)
Chars 6326 - 6337 [intros~a~b.] 0. secs (0.u,0.s)
Chars 6340 - 6398 [eapply~trunc_equiv';~[~exact~(...] 0.002 secs (0.u,0.s)
Chars 6401 - 6465 [destruct~a,~b;~simpl~in~*;~try...] 0.019 secs (0.016u,0.s)
Chars 6466 - 6474 [Defined.] 0.005 secs (0.008u,0.s)
Chars 6476 - 6585 [Global~Instance~hset_sum~~`{HA...] 0.002 secs (0.004u,0.s)
Chars 6688 - 6995 [Definition~sigT_of_sum~A~B~(x~...] 0.003 secs (0.004u,0.s)
Chars 6997 - 7156 [Definition~sum_of_sigT~A~B~(x~...] 0.002 secs (0.u,0.s)
Chars 7158 - 7224 [Global~Instance~isequiv_sigT_o...] 0.001 secs (0.u,0.s)
Chars 7225 - 7231 [Proof.] 0. secs (0.u,0.s)
Chars 7234 - 7372 [apply~(isequiv_adjointify~(@si...] 0.021 secs (0.02u,0.s)
Chars 7373 - 7381 [Defined.] 0.005 secs (0.004u,0.s)
Chars 7383 - 7465 [Global~Instance~isequiv_sum_of...] 0.01 secs (0.012u,0.s)
Chars 7538 - 7632 [Definition~trunc_sum'~n~A~B~`{...] 0.001 secs (0.u,0.s)
Chars 7633 - 7639 [Proof.] 0. secs (0.u,0.s)
Chars 7642 - 7758 [eapply~trunc_equiv';~[~esplit;...] 0.002 secs (0.004u,0.s)
Chars 7761 - 7779 [typeclasses~eauto.] 0.004 secs (0.004u,0.s)
Chars 7780 - 7788 [Defined.] 0.002 secs (0.004u,0.s)


==> anc/HoTT/theories/types/Sum.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about disjoint unions *)

Require Import Overture PathGroupoids Equivalences Trunc types.Empty.
(** The following are only required for the equivalence between [sum] and a sigma type *)
Require Import types.Bool types.Forall types.Sigma.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables X A B f g n.
Set Implicit Arguments.

(** ** CoUnpacking *)

(** Sums are coproducts, so there should be a dual to [unpack_prod].  I'm not sure what it is, though. *)

(** ** Eta conversion *)

Definition eta_sum `(z : A + B) : match z with
                                    | inl z' => inl z'
                                    | inr z' => inr z'
                                  end = z
  := match z with inl _ => 1 | inr _ => 1 end.

(** ** Paths *)

Definition path_sum {A B : Type} (z z' : A + B)
           (pq : match z, z' with
                   | inl z0, inl z'0 => z0 = z'0
                   | inr z0, inr z'0 => z0 = z'0
                   | _, _ => Empty
                 end)
: z = z'.
  destruct z, z', pq; exact idpath.
Defined.

Definition path_sum_inv {A B : Type} (z z' : A + B)
           (pq : z = z')
: match z, z' with
    | inl z0, inl z'0 => z0 = z'0
    | inr z0, inr z'0 => z0 = z'0
    | _, _ => Empty
  end
  := match pq with
       | 1 => match z with
                | inl _ => 1
                | inr _ => 1
              end
     end.

(** This version produces only paths between closed terms, as opposed to paths between arbitrary inhabitants of sum types. *)
Definition path_sum_inl {A B : Type} {x x' : A}
: inl x = inl x' -> x = x'
  := fun p => @path_sum_inv A B _ _ p.

Definition path_sum_inr {A B : Type} {x x' : B}
: inr x = inr x' -> x = x'
  := fun p => @path_sum_inv A B _ _ p.

(** This lets us identify the path space of a sum type, up to equivalence. *)

Definition eisretr_path_sum {A B} {z z' : A + B}
: Sect (@path_sum_inv _ _ z z') (path_sum z z')
  := fun p => match p as p in (_ = z') return
                    path_sum z z' (path_sum_inv p) = p
              with
                | 1 => match z as z return
                             path_sum z z (path_sum_inv 1) = 1
                       with
                         | inl _ => 1
                         | inr _ => 1
                       end
              end.

Definition eissect_path_sum {A B} {z z' : A + B}
: Sect (path_sum z z') (@path_sum_inv _ _ z z').
Proof.
  intro p.
  destruct z, z', p; exact idpath.
Defined.

Instance isequiv_path_sum {A B : Type} {z z' : A + B}
: IsEquiv (path_sum z z') | 0.
Proof.
  refine (BuildIsEquiv _ _
                       (path_sum z z')
                       (@path_sum_inv _ _ z z')
                       (@eisretr_path_sum A B z z')
                       (@eissect_path_sum A B z z')
                       _).
  destruct z, z';
    intros [];
    exact idpath.
Defined.

Definition equiv_path_sum {A B : Type} (z z' : A + B)
  := BuildEquiv _ _ _ (@isequiv_path_sum A B z z').

(** ** Transport *)

Definition transport_sum {A : Type} {P Q : A -> Type} {a a' : A} (p : a = a')
           (z : P a + Q a)
: transport (fun a => P a + Q a) p z = match z with
                                         | inl z' => inl (p # z')
                                         | inr z' => inr (p # z')
                                       end
  := match p with idpath => match z with inl _ => 1 | inr _ => 1 end end.

(** ** Functorial action *)

Definition functor_sum {A A' B B' : Type} (f : A -> A') (g : B -> B')
: A + B -> A' + B'
  := fun z => match z with inl z' => inl (f z') | inr z' => inr (g z') end.

(** ** Equivalences *)

Instance isequiv_functor_sum `{IsEquiv A A' f} `{IsEquiv B B' g}
: IsEquiv (functor_sum f g) | 1000.
Proof.
  apply (isequiv_adjointify
           (functor_sum f g)
           (functor_sum f^-1 g^-1));
  [ intros [?|?]; simpl; apply ap; apply eisretr
  | intros [?|?]; simpl; apply ap; apply eissect ].
Defined.

Definition equiv_functor_sum `{IsEquiv A A' f} `{IsEquiv B B' g}
: A + B <~> A' + B'
  := BuildEquiv _ _ _ isequiv_functor_sum.

Definition equiv_functor_sum' {A A' B B' : Type} (f : A <~> A') (g : B <~> B')
: A + B <~> A' + B'
  := equiv_functor_sum (f := f) (g := g).

Definition equiv_functor_sum_l {A B B' : Type} (g : B <~> B')
: A + B <~> A + B'
  := equiv_functor_sum (f := idmap) (g := g).

Definition equiv_functor_sum_r {A A' B : Type} (f : A <~> A')
: A + B <~> A' + B
  := equiv_functor_sum (f := f) (g := idmap).

(** ** Symmetry *)

(* This is a special property of [sum], of course, not an instance of a general family of facts about types. *)

Definition equiv_sum_symm (A B : Type) : A + B <~> B + A.
Proof.
  apply (equiv_adjointify
           (fun ab => match ab with inl a => inr a | inr b => inl b end)
           (fun ab => match ab with inl a => inr a | inr b => inl b end));
  intros [?|?]; exact idpath.
Defined.

(** ** Universal mapping properties *)

(** Ordinary universal mapping properties are expressed as equivalences of sets or spaces of functions.  In type theory, we can go beyond this and express an equivalence of types of *dependent* functions. *)

Definition sum_rect_uncurried A B (P : A + B -> Type)
           (fg : (forall a, P (inl a)) * (forall b, P (inr b)))
: forall s, P s
  := @sum_rect A B P (fst fg) (snd fg).

(* First the positive universal property.
   Doing this sort of thing without adjointifying will require very careful use of funext. *)
Instance isequiv_sum_rect `{Funext} `(P : A + B -> Type)
: IsEquiv (sum_rect_uncurried P) | 0.
Proof.
  apply (isequiv_adjointify
           (sum_rect_uncurried P)
           (fun f => (fun a => f (inl a), fun b => f (inr b))));
  repeat ((exact idpath)
            || intros []
            || intro
            || apply path_forall).
Defined.

Definition equiv_sum_rect `{Funext} `(P : A + B -> Type)
  := BuildEquiv _ _ _ (isequiv_sum_rect P).

(* The non-dependent version, which is a special case, is the sum-distributive equivalence. *)
Definition equiv_sum_distributive `{Funext} (A B C : Type)
: (A -> C) * (B -> C) <~> (A + B -> C)
  := equiv_sum_rect (fun _ => C).

(** ** Sums preserve most truncation *)

Instance trunc_sum n' (n := trunc_S (trunc_S n'))
         `{IsTrunc n A, IsTrunc n B}
: IsTrunc n (A + B) | 100.
Proof.
  intros a b.
  eapply trunc_equiv';
    [ exact (equiv_path_sum _ _) | ].
  destruct a, b; simpl in *;
  try typeclasses eauto;
  intros [].
Defined.

Instance hset_sum `{HA : IsHSet A, HB : IsHSet B} : IsHSet (A + B) | 100
  := @trunc_sum minus_two A HA B HB.

(** ** Binary coproducts are equivalent to dependent sigmas where the first component is a bool. *)

Definition sigT_of_sum A B (x : A + B)
: { b : Bool & if b then A else B }
  := (_;
      match
        x as s
        return
        (if match s with
              | inl _ => true
              | inr _ => false
            end then A else B)
      with
        | inl a => a
        | inr b => b
      end).

Definition sum_of_sigT A B (x : { b : Bool & if b then A else B })
: A + B
  := match x with
       | (true; a) => inl a
       | (false; b) => inr b
     end.

Instance isequiv_sigT_of_sum A B : IsEquiv (@sigT_of_sum A B) | 0.
Proof.
  apply (isequiv_adjointify (@sigT_of_sum A B)
                            (@sum_of_sigT A B));
  repeat (intros [] || intro); exact idpath.
Defined.

Instance isequiv_sum_of_sigT A B : IsEquiv (sum_of_sigT A B)
  := isequiv_inverse.

(** An alternative way of proving the truncation property of [sum]. *)
Definition trunc_sum' n A B `{IsTrunc n Bool, IsTrunc n A, IsTrunc n B}
: (IsTrunc n (A + B)).
Proof.
  eapply trunc_equiv'; [ esplit;
                         exact (@isequiv_sum_of_sigT _ _)
                       | ].
  typeclasses eauto.
Defined.


==> anc/HoTT/theories/types/Unit.timing <==
Chars 127 - 165 [Inductive~Unit~:~Set~:=~~~~~tt...] 0.001 secs (0.004u,0.s)
Chars 167 - 218 [Require~Import~Overture~PathGr...] 0.083 secs (0.003u,0.064s)
Chars 219 - 247 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 248 - 277 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 278 - 304 [Local~Generalizable~Variable~A...] 0. secs (0.u,0.s)
Chars 332 - 402 [Definition~eta_unit~(z~:~Unit)...] 0.001 secs (0.u,0.s)
Chars 485 - 594 [Definition~path_unit_uncurried...] 0.001 secs (0.u,0.004s)
Chars 596 - 673 [Definition~path_unit~(z~z'~:~U...] 0. secs (0.u,0.s)
Chars 675 - 750 [Definition~eta_path_unit~{z~z'...] 0. secs (0.u,0.s)
Chars 751 - 757 [Proof.] 0. secs (0.u,0.s)
Chars 760 - 771 [destruct~p.] 0.001 secs (0.004u,0.s)
Chars 772 - 783 [destruct~z.] 0. secs (0.u,0.s)
Chars 784 - 796 [reflexivity.] 0. secs (0.u,0.s)
Chars 797 - 805 [Defined.] 0. secs (0.u,0.s)
Chars 807 - 889 [Global~Instance~isequiv_path_u...] 0. secs (0.u,0.s)
Chars 892 - 1233 [refine~~(BuildIsEquiv~_~_~(pat...] 0.005 secs (0.003u,0.s)
Chars 1236 - 1275 [intros~();~destruct~z,~z';~ref...] 0.008 secs (0.004u,0.004s)
Chars 1276 - 1284 [Defined.] 0.004 secs (0.004u,0.s)
Chars 1286 - 1396 [Definition~equiv_path_unit~(z~...] 0.001 secs (0.u,0.004s)
Chars 1564 - 1601 [Arguments~Unit_rect~[A]~a~u~:~...] 0. secs (0.u,0.s)
Chars 1603 - 1906 [Global~Instance~isequiv_unit_r...] 0.005 secs (0.008u,0.s)
Chars 2046 - 2092 [Notation~unit_name~~x:=~(fun~_...] 0. secs (0.u,0.s)
Chars 2132 - 2207 [Definition~unit_corect~{A~:~Ty...] 0. secs (0.u,0.s)
Chars 2209 - 2338 [Global~Instance~isequiv_unit_c...] 0.002 secs (0.004u,0.s)
Chars 2339 - 2345 [Proof.] 0. secs (0.u,0.s)
Chars 2348 - 2349 [-~] 0. secs (0.u,0.s)
Chars 2350 - 2358 [intro~f.] 0. secs (0.u,0.s)
Chars 2359 - 2404 [apply~path_forall;~intros~x;~a...] 0.001 secs (0.u,0.s)
Chars 2407 - 2408 [-~] 0. secs (0.u,0.s)
Chars 2409 - 2442 [intro~x;~destruct~x;~reflexivi...] 0. secs (0.004u,0.s)
Chars 2443 - 2451 [Defined.] 0.001 secs (0.u,0.s)
Chars 2453 - 2567 [Definition~equiv_unit_corect~`...] 0.002 secs (0.004u,0.s)
Chars 2807 - 2935 [Global~Instance~contr_unit~:~(...] 0.001 secs (0.u,0.s)
Chars 3013 - 3065 [Definition~equiv_contr_unit~`{...] 0. secs (0.u,0.s)
Chars 3066 - 3072 [Proof.] 0. secs (0.u,0.s)
Chars 3075 - 3263 [refine~~(BuildEquiv~_~_~(fun~_...] 0.004 secs (0.u,0.004s)
Chars 3266 - 3274 [intro~x.] 0. secs (0.u,0.s)
Chars 3275 - 3300 [apply~symmetry,~ap_const.] 0.003 secs (0.u,0.004s)
Chars 3301 - 3309 [Defined.] 0.002 secs (0.u,0.s)
Chars 3374 - 3523 [Global~Instance~contr_equiv_un...] 0.01 secs (0.004u,0.004s)


==> anc/HoTT/theories/types/Unit.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about the unit type *)

(* coq calls it "unit", we call it "Unit" *)
Inductive Unit : Set :=
    tt : Unit.

Require Import Overture PathGroupoids Equivalences.
Local Open Scope path_scope.
Local Open Scope equiv_scope.
Generalizable Variables A.

(** ** Eta conversion *)

Definition eta_unit (z : Unit) : tt = z
  := match z with tt => 1 end.

(** ** Paths *)

(* This is all kind of ridiculous, but it fits the pattern. *)

Definition path_unit_uncurried (z z' : Unit) : Unit -> z = z'
  := fun _ => match z, z' with tt, tt => 1 end.

Definition path_unit (z z' : Unit) : z = z'
  := path_unit_uncurried z z' tt.

Definition eta_path_unit {z z' : Unit} (p : z = z') :
  path_unit z z' = p.
Proof.
  destruct p. destruct z. reflexivity.
Defined.

Instance isequiv_path_unit (z z' : Unit) : IsEquiv (path_unit_uncurried z z') | 0.
  refine (BuildIsEquiv _ _ (path_unit_uncurried z z') (fun _ => tt)
    (fun p:z=z' =>
      match p in (_ = z') return (path_unit_uncurried z z' tt = p) with
        | idpath => match z as z return (path_unit_uncurried z z tt = 1) with
                    | tt => 1
                  end
      end)
    (fun x => match x with tt => 1 end) _).
  intros []; destruct z, z'; reflexivity.
Defined.

Definition equiv_path_unit (z z' : Unit) : Unit <~> (z = z')
  := BuildEquiv _ _ (path_unit_uncurried z z') _.

(** ** Transport *)

(** Is a special case of transporting in a constant fibration. *)

(** ** Universal mapping properties *)

(* The positive universal property *)
Arguments Unit_rect [A] a u : rename.

Instance isequiv_unit_rect `{Funext} (A : Type) : IsEquiv (@Unit_rect (fun _ => A)) | 0
  := isequiv_adjointify _
  (fun f : Unit -> A => f tt)
  (fun f : Unit -> A => path_forall (@Unit_rect (fun _ => A) (f tt)) f
                                    (fun x => match x with tt => 1 end))
  (fun _ => 1).

(* For various reasons, it is typically more convenient to define functions out of the unit as constant maps, rather than [Unit_rect]. *)
Notation unit_name x := (fun (_ : Unit) => x).

(* The negative universal property *)
Definition unit_corect {A : Type} : Unit -> (A -> Unit)
  := fun _ _ => tt.

Instance isequiv_unit_corect `{Funext} (A : Type) : IsEquiv (@unit_corect A) | 0
  := isequiv_adjointify _
  (fun f => tt)
  _ _.
Proof.
  - intro f. apply path_forall; intros x; apply path_unit.
  - intro x; destruct x; reflexivity.
Defined.

Definition equiv_unit_corect `{Funext} (A : Type)
  : Unit <~> (A -> Unit)
  := BuildEquiv _ _ (@unit_corect A) _.

(** ** Truncation *)

(* The Unit type is contractible *)
(** Because [Contr] is a notation, and [Contr_internal] is the record, we need to iota expand to fool Coq's typeclass machinery into accepting supposedly "mismatched" contexts. *)
Instance contr_unit : Contr Unit | 0 := let x := {|
  center := tt;
  contr := fun t : Unit => match t with tt => 1 end
|} in x.

(** ** Equivalences *)

(** A contractible type is equivalent to [Unit]. *)
Definition equiv_contr_unit `{Contr A} : A <~> Unit.
Proof.
  refine (BuildEquiv _ _
    (fun (_ : A) => tt)
    (BuildIsEquiv _ _ _
      (fun (_ : Unit) => center A)
      (fun t : Unit => match t with tt => 1 end)
      (fun x : A => contr x) _)).
  intro x. apply symmetry, ap_const.
Defined.

(* Conversely, a type equivalent to [Unit] is contractible. *)
Instance contr_equiv_unit (A : Type) (f : A <~> Unit) : Contr A | 10000
  := BuildContr A (f^-1 tt)
  (fun a => ap f^-1 (contr (f a)) @ eissect f a).


==> anc/HoTT/theories/types/Universe.timing <==
Chars 114 - 165 [Require~Import~Overture~PathGr...] 0.252 secs (0.003u,0.088s)
Chars 166 - 226 [Require~Import~HProp~Equivalen...] 0.711 secs (0.028u,0.232s)
Chars 227 - 255 [Local~Open~Scope~path_scope.] 0. secs (0.u,0.s)
Chars 256 - 285 [Local~Open~Scope~equiv_scope.] 0. secs (0.u,0.s)
Chars 287 - 317 [Local~Generalizable~Variables~...] 0. secs (0.u,0.s)
Chars 336 - 961 [Global~Instance~isequiv_path~~...] 0.071 secs (0.044u,0.028s)
Chars 963 - 1074 [Definition~equiv_path~(A~B~:~T...] 0.003 secs (0.004u,0.s)
Chars 1076 - 1194 [Definition~equiv_path_V~`{Fune...] 0.002 secs (0.u,0.s)
Chars 1195 - 1201 [Proof.] 0. secs (0.u,0.s)
Chars 1204 - 1215 [destruct~p.] 0.003 secs (0.004u,0.s)
Chars 1216 - 1222 [simpl.] 0. secs (0.u,0.s)
Chars 1223 - 1256 [unfold~equiv_path,~equiv_inver...] 0. secs (0.u,0.s)
Chars 1257 - 1263 [simpl.] 0.001 secs (0.u,0.s)
Chars 1264 - 1273 [apply~ap.] 0.006 secs (0.007u,0.s)
Chars 1276 - 1324 [refine~(@allpath_hprop~_~(hpro...] 0.008 secs (0.004u,0.004s)
Chars 1325 - 1333 [Defined.] 0.009 secs (0.012u,0.s)
Chars 1335 - 1429 [Class~Univalence~~:=~~{isequiv...] 0.004 secs (0.004u,0.s)
Chars 1431 - 1450 [Section~Univalence.] 0. secs (0.u,0.s)
Chars 1451 - 1473 [Context~~`{Univalence}.] 0. secs (0.u,0.s)
Chars 1475 - 1572 [Definition~path_universe_uncur...] 0.005 secs (0.008u,0.s)
Chars 1574 - 1705 [Definition~path_universe~{A~B~...] 0.002 secs (0.u,0.s)
Chars 1707 - 1935 [Definition~transport_path_univ...] 0.013 secs (0.u,0.012s)
Chars 2007 - 2286 [Definition~transport_path_univ...] 0.02 secs (0.012u,0.008s)
Chars 2288 - 2415 [Definition~eta_path_universe~{...] 0.008 secs (0.004u,0.004s)
Chars 2417 - 2512 [Definition~isequiv_path_univer...] 0.016 secs (0.004u,0.012s)
Chars 2514 - 2655 [Definition~equiv_path_universe...] 0.004 secs (0.004u,0.s)
Chars 2657 - 2808 [Definition~path_universe_V_unc...] 0.003 secs (0.004u,0.s)
Chars 2809 - 2815 [Proof.] 0. secs (0.u,0.s)
Chars 2818 - 2827 [revert~f.] 0.001 secs (0.u,0.004s)
Chars 2828 - 2873 [equiv_intro~(equiv_path_univer...] 0.032 secs (0.02u,0.012s)
Chars 2874 - 2880 [simpl.] 0.004 secs (0.003u,0.s)
Chars 2883 - 2897 [path_via~p~^.] 0.05 secs (0.036u,0.016s)
Chars 2902 - 2961 [2:~exact~(inverse2~(eisretr~(e...] 0.035 secs (0.02u,0.016s)
Chars 2964 - 2979 [unfold~compose.] 0. secs (0.u,0.s)
Chars 2980 - 3035 [path_via~(path_universe_uncurr...] 0.066 secs (0.032u,0.036s)
Chars 3040 - 3079 [by~refine~(ap~_~(equiv_path_V~...] 0.01 secs (0.008u,0.004s)
Chars 3082 - 3122 [by~refine~(eissect~(equiv_path...] 0.008 secs (0.u,0.008s)
Chars 3123 - 3131 [Defined.] 0.022 secs (0.016u,0.008s)
Chars 3133 - 3299 [Definition~path_universe_V~`{F...] 0.011 secs (0.008u,0.004s)
Chars 3431 - 3504 [Instance~trunc_path_IsHProp~~`...] 0.001 secs (0.u,0.s)
Chars 3505 - 3511 [Proof.] 0. secs (0.u,0.s)
Chars 3514 - 3534 [apply~hprop_allpath.] 0. secs (0.u,0.s)
Chars 3537 - 3552 [intros~pf1~pf2.] 0. secs (0.u,0.s)
Chars 3555 - 3618 [rewrite~<-~(eta_path_universe~...] 0.013 secs (0.004u,0.004s)
Chars 3621 - 3969 [lazymatch~goal~with~|~|-~~~@pa...] 0.02 secs (0.02u,0.s)
Chars 3972 - 4106 [let~f'~:=~fresh~in~let~g'~:=~f...] 0.025 secs (0.016u,0.008s)
Chars 4109 - 4134 [apply~path_forall;~intro.] 0.003 secs (0.u,0.s)
Chars 4137 - 4157 [apply~allpath_hprop.] 0.002 secs (0.004u,0.s)
Chars 4158 - 4162 [Qed.] 0.017 secs (0.008u,0.008s)
Chars 4164 - 4210 [Instance~trunc_hProp~~`{Funext...] 0. secs (0.u,0.s)
Chars 4211 - 4217 [Proof.] 0. secs (0.u,0.s)
Chars 4220 - 4265 [eapply~trunc_equiv';~[~apply~i...] 0.001 secs (0.u,0.s)
Chars 4268 - 4285 [intros~?~(?,~?).] 0.003 secs (0.004u,0.s)
Chars 4288 - 4315 [refine~(hprop_allpath~_~_).] 0.005 secs (0.003u,0.004s)
Chars 4318 - 4325 [intros.] 0.001 secs (0.u,0.s)
Chars 4328 - 4360 [apply~path_path_sigma_uncurrie...] 0.003 secs (0.004u,0.s)
Chars 4363 - 4392 [exists~(allpath_hprop~_~_).] 0.072 secs (0.064u,0.008s)
Chars 4395 - 4418 [by~apply~allpath_hprop.] 0.065 secs (0.06u,0.004s)
Chars 4419 - 4423 [Qed.] 0.024 secs (0.024u,0.s)
Chars 4424 - 4439 [End~Univalence.] 0.008 secs (0.008u,0.s)


==> anc/HoTT/theories/types/Universe.v <==
(* -*- mode: coq; mode: visual-line -*- *)
(** * Theorems about the universe, including the Univalence Axiom. *)

Require Import Overture PathGroupoids Equivalences.
Require Import HProp EquivalenceVarieties Trunc types.Sigma.
Local Open Scope path_scope.
Local Open Scope equiv_scope.

Generalizable Variables A B f.

(** ** Paths *)

Instance isequiv_path {A B : Type} (p : A = B)
  : IsEquiv (transport (fun X:Type => X) p) | 0
  := BuildIsEquiv _ _ _ (transport (fun X:Type => X) p^)
  (fun b => ((transport_pp idmap p^ p b)^ @ transport2 idmap (concat_Vp p) b))
  (fun a => ((transport_pp idmap p p^ a)^ @ transport2 idmap (concat_pV p) a))
  (fun a => match p in _ = C return
              (transport_pp idmap p^ p (transport idmap p a))^ @
                 transport2 idmap (concat_Vp p) (transport idmap p a) =
              ap (transport idmap p) ((transport_pp idmap p p^ a) ^ @
                transport2 idmap (concat_pV p) a) with idpath => 1 end).

Definition equiv_path (A B : Type) (p : A = B) : A <~> B
  := BuildEquiv _ _ (transport (fun X:Type => X) p) _.

Definition equiv_path_V `{Funext} (A B : Type) (p : A = B) :
  equiv_path B A (p^) = equiv_inverse (equiv_path A B p).
Proof.
  destruct p. simpl. unfold equiv_path, equiv_inverse. simpl. apply ap.
  refine (@allpath_hprop _ (hprop_isequiv _) _ _).
Defined.

Class Univalence := {
  isequiv_equiv_path :> forall (A B : Type), IsEquiv (equiv_path A B)
}.

Section Univalence.
Context `{Univalence}.

Definition path_universe_uncurried {A B : Type} (f : A <~> B) : A = B
  := (equiv_path A B)^-1 f.

Definition path_universe {A B : Type} (f : A -> B) {feq : IsEquiv f} : (A = B)
  := path_universe_uncurried (BuildEquiv _ _ f feq).

Definition transport_path_universe {A B : Type} (f : A -> B) {feq : IsEquiv f} (z : A)
  : transport (fun X:Type => X) (path_universe f) z = f z
  := ap10 (ap (equiv_fun A B) (eisretr (equiv_path A B) (BuildEquiv _ _ f feq))) z.

(* This somewhat fancier version is useful when working with HITs. *)
Definition transport_path_universe'
  {A : Type} (P : A -> Type) {x y : A} (p : x = y)
  (f : P x <~> P y) (q : ap P p = path_universe f) (u : P x)
  : transport P p u = f u
  := transport_compose idmap P p u
   @ ap10 (ap (transport idmap) q) u
   @ transport_path_universe f u.

Definition eta_path_universe {A B : Type} (p : A = B)
  : path_universe (equiv_path A B p) = p
  := eissect (equiv_path A B) p.

Definition isequiv_path_universe {A B : Type}
  : IsEquiv (@path_universe_uncurried A B)
 := _.

Definition equiv_path_universe (A B : Type) : (A <~> B) <~> (A = B)
  := BuildEquiv _ _ (@path_universe_uncurried A B) isequiv_path_universe.

Definition path_universe_V_uncurried `{Funext} {A B : Type} (f : A <~> B)
  : path_universe_uncurried (equiv_inverse f) = (path_universe_uncurried f)^.
Proof.
  revert f. equiv_intro ((equiv_path_universe A B)^-1) p. simpl.
  path_via (p^).
    2: exact (inverse2 (eisretr (equiv_path_universe A B) p)^).
  unfold compose. path_via (path_universe_uncurried (equiv_path B A p^)).
    by refine (ap _ (equiv_path_V A B p)^).
  by refine (eissect (equiv_path B A) p^).
Defined.

Definition path_universe_V `{Funext} `(f : A -> B) `{IsEquiv A B f}
  : path_universe (f^-1) = (path_universe f)^
  := path_universe_V_uncurried (BuildEquiv A B f _).

(** It would be nice for these to go in [HProp.v], but this file depends on that one, and these depend on having [Univalence]. *)
Instance trunc_path_IsHProp `{Funext} X Y `{IsHProp Y}
: IsHProp (X = Y).
Proof.
  apply hprop_allpath.
  intros pf1 pf2.
  rewrite <- (eta_path_universe pf1), <- (eta_path_universe pf2).
  lazymatch goal with
    | [ |- @path_universe _ _ (equiv_fun _ _ ?f) ?Hf
           = @path_universe _ _ (equiv_fun _ _ ?g) ?Hg ]
      => change Hf with (equiv_isequiv _ _ f);
        change Hg with (equiv_isequiv _ _ g);
        generalize (equiv_isequiv _ _ f) (equiv_isequiv _ _ g);
        generalize (equiv_fun _ _ f) (equiv_fun _ _ g)
  end.
  let f' := fresh in
  let g' := fresh in
  intros f' g' ? ?;
    assert (f' = g'); [ | path_induction; apply ap; apply allpath_hprop ].
  apply path_forall; intro.
  apply allpath_hprop.
Qed.

Instance trunc_hProp `{Funext} : IsHSet hProp.
Proof.
  eapply trunc_equiv'; [ apply issig_hProp | ].
  (intros ? [? ?]).
  refine (hprop_allpath _ _).
  intros.
  apply path_path_sigma_uncurried.
  (exists (allpath_hprop _ _)).
  by apply allpath_hprop.
Qed.
End Univalence.


==> anc/HoTT/theories/types/UniverseLevel.timing <==
Chars 0 - 24 [Require~Import~Overture.] 0.007 secs (0.008u,0.s)
Chars 26 - 49 [Set~Implicit~Arguments.] 0. secs (0.u,0.s)
Chars 145 - 159 [Section~local.] 0. secs (0.u,0.s)
Chars 162 - 191 [Let~type_cast_up_type~:~Type.] 0. secs (0.u,0.s)
Chars 194 - 200 [Proof.] 0. secs (0.u,0.s)
Chars 205 - 320 [let~U0~:=~constr:Type~in~let~U...] 0. secs (0.u,0.s)
Chars 323 - 331 [Defined.] 0. secs (0.u,0.s)
Chars 535 - 589 [Definition~Lift~:~type_cast_up...] 0. secs (0.u,0.s)
Chars 590 - 600 [End~local.] 0. secs (0.004u,0.s)
Chars 602 - 650 [Definition~lift~{T}~:~T~->~Lif...] 0.001 secs (0.u,0.s)
Chars 651 - 847 [Global~Instance~isequiv_lift~~...] 0.003 secs (0.u,0.004s)
Chars 848 - 901 [Definition~lower~{A}~:=~@equiv...] 0.002 secs (0.003u,0.s)
Chars 1055 - 1085 [Typeclasses~Opaque~lift~lower....] 0. secs (0.u,0.s)
Chars 1086 - 1111 [Global~Opaque~lift~lower.] 0. secs (0.u,0.s)


==> anc/HoTT/theories/types/UniverseLevel.v <==
Require Import Overture.

Set Implicit Arguments.

(** * Universe Levels *)

(** We provide casting definitions for raising universe levels. *)

Section local.
  Let type_cast_up_type : Type.
  Proof.
    let U0 := constr:(Type) in
    let U1 := constr:(Type) in
    let unif := constr:(U0 : U1) in
    exact (U0 -> U1).
  Defined.

  (** Because we have cumulativity (that [T : Uᵢ] gives us [T : Uᵢ₊₁]), we may define [Lift : U₀ → U₁] as the identity function with a fancy type; the type says that [U₀ ⊊ U₁]. *)
  Definition Lift : type_cast_up_type
    := fun T => T.
End local.

Definition lift {T} : T -> Lift T := fun x => x.
Global Instance isequiv_lift T : IsEquiv (@lift T)
  := @BuildIsEquiv
       _ _
       (fun x => x)
       (fun x => x)
       (fun _ => idpath)
       (fun _ => idpath)
       (fun _ => idpath).
Definition lower {A} := (@equiv_inv _ _ (@lift A) _).

(** We make [lift] and [lower] opaque so that typeclass resolution doesn't pick up [isequiv_lift] as an instance of [IsEquiv idmap] and wreck havok. *)
Typeclasses Opaque lift lower.
Global Opaque lift lower.


(*Fail Check Lift nat : Set.
Check 1 : Lift nat.*)


==> anc/README <==
The directory HoTT contains the HoTT/HoTT library, on top of which my
category theory library is built.  The category theory is in
HoTT/theories/categories.  There is a table of contents of the entire
library at HoTT/html/toc.html, and an index at HoTT/html/index.html.
The table of contents, generated by coqdoc, has a large swath of
sections on category theory (all with 'categories' in their name), and
under each section is a brief listing of the category theory developed
in that file.  There are more documentation files available at
https://github.com/HoTT/HoTT/wiki.  There is also an table of contents
for interactive documentation at
http://hott.github.io/HoTT/proviola-html/toc.html.

Note: What is called a "precategory" in the code is called a
"category" in the paper; this was done for the benefit of audiences
not familiar with homotopy type theory, but familiar with category
theory, for whom the details of what a precategory is in homotopy type
theory don't matter much for the purposes of the paper.


==> keep_only_good_urls.py <==
#!/usr/bin/env python
from __future__ import with_statement
import sys, re

VALID_URLS = ('https://github.com',
              'http://coq.inria.fr/pylons',
              'http://coq.inria.fr',
              'http://www.cs.berkeley.edu/~megacz',
              'http://mattam.org/repos',
              'http://ncatlab.org',
              'http://homotopytypetheory.org/2011/',
              'http://mathoverflow.net/')

def is_doi_line(line):
    return re.match(r'^[^a-zA-Z]+doi = .+$', line) is not None

def is_url_line(line):
    return re.match(r'^[^a-zA-Z]+url = .+$', line) is not None \
        or re.match(r'^[^a-zA-Z]+eprint = .+$', line) is not None

def url_line_is_valid(line):
    for url in VALID_URLS:
        if re.match(r'^[^a-zA-Z]+url = {' + url + '.+$', line) is not None:
            return True
    return False

def fixline(line):
    return line.replace(r'@MASTERSTHESIS{spiwackverified,', r'@THESIS{spiwackverified,')

if __name__ == '__main__':
    with open(sys.argv[1], 'r') as f:
        contents = f.readlines()
    for i in contents:
        if (not (is_url_line(i) or is_doi_line(i))) or url_line_is_valid(i):
            print(fixline(i.strip('\n')))


==> make_comparison_table.py <==
#!/usr/bin/env python
from __future__ import with_statement

#  grep -R '^\s*\(Global\s\+\|Program\s\+\)*\(Definition\|Lemma\|Theorem\|Corollary\|Remark\|Fact\|Proposition\|Example\|Fixpoint\|CoFixpoint\|Inductive\|CoInductive\|Instance\)' . | sort | wc -l


def median(l):
    l = sorted(l)
    if len(l) % 2 == 1:
        # length 3 -> index 1
        return l[(len(l) - 1) / 2]
    else:
        # length 2 -> average of index 1 and index 2
        return (l[(len(l) - 2) / 2] + l[(len(l) / 2)]) / 2

def format_sections(secs):
    return '%dm%ds' % (secs / 60, secs % 60)

def compute_attrs(table):
    rtn = []
    for row in table:
        new_row = dict(row)
        if 'file times' in row:
            times = tuple(j['user'] for j in row['file times'].values())
            new_row['files'] = len(times)
            new_row['total time'] = str(int(sum(times))) + 's'
            new_row['total time no m'] = str(int(sum(v['user'] for k, v in row['file times'].items()
                                                     if 'monoidal' not in k.lower() and 'enrich' not in k.lower()))) + 's'
            new_row['median time'] = '%0.01fs' % median(times)
            if 'big times' in row:
                for feature, time in row['big times'].items():
                    new_row[feature + '-frac'] = time / 20.0 / 10 # sum(times)
        if 'file stats' in row:
            stats = tuple(row['file stats'].values())
            new_row['lpf-mean'] = int(sum(i['lines'] for i in stats) / len(stats))
            new_row['lpf-median'] = int(median(i['lines'] for i in stats))
            if all('definitions' in i for i in stats):
                new_row['constr'] = sum(i['definitions'] for i in stats)
        rtn.append(new_row)
    return tuple(rtn)

TABLE = compute_attrs((
    {'key':r'\textbf{\cite{HoTT/HoTT-categories}}', 'hott':True, 'automated':True, 'trunc':True, 'univalent':True, 'sig':False, 'record':True, 'typeclasses':False, 'canonical struct':False, 'functor':True, 'init/term':True, 'nt':True, 'set':True, 'cat':True, 'prop':True, 'prod':False, 'iso':True, 'lpf':int(round(9779/136,-1)), 'files':136, 'constr':460, 'adj functor thm':False, 'set saturated':False, 'coq':True, 'agda':False, 'functor on iso':True, 'fully faithful':True, 'faithful':True, 'full':True, 'ess surj':True, 'adjunction':True, 'functor cat':True, 'funext':True, 'unit-counit adj':True, 'unit adj':True, 'counit adj':True, 'hom adj':True, '2-category':False, 'univ adj':True, 'equiv':False, 'subcat':True, 'op cat':True, 'op functor':True, 'op nt':True, 'yoneda':True, 'rezk':False, 'eq obj':True, 'eq mor':True, 'setoid obj':False, 'setoid mor':False, 'hit':True, 'unicode':False, 'uip':False, 'lim':True, 'lim functor':True, 'lim adjoint':True, 'comma':True, 'prod cat':True, 'enriched':r'\checkmarkdashed', 'monoidal':r'\checkmarkdashed', 'sum':True, 'sect cat':True, 'pi':True, 'sigma':True, 'hom functor':True, 'profunctors':True, 'pseudofunctors':True, 'kan extensions':True, 'pkan extensions':r'\checkmarkdashed', 'exp laws':True, 'prod laws':True, 'comma functors':True, 'adjunction composition':True, 'adj comp. laws':True, 'adj coer':True,
     'big times':{'adj comp.':10.99, 'adj comp. laws':0.28+10.21+32.95, 'pseudofunctors':0.17+11.96+12.50, 'sigma':26.16, 'comma functors': 16.48+104.44+0.56, 'adj coer':21.48+16.71, 'exp laws':17.01+8.96+5.06+1.02+0.98+0.42+0.23+0.19+0.14+0.13+0.11},
     'file times':{"theories/categories/Category/Core":{"user":0.14, "mem":310000}, "theories/categories/Category/Strict":{"user":0.06, "mem":105168}, "theories/categories/Functor/Core":{"user":0.13, "mem":183440}, "theories/categories/Category/Sum":{"user":2.29, "mem":1141696}, "theories/categories/Functor/Identity":{"user":0.08, "mem":112496}, "theories/categories/NaturalTransformation/Core":{"user":0.14, "mem":273888}, "theories/categories/Functor/Composition/Core":{"user":0.22, "mem":523984}, "theories/categories/NaturalTransformation/Composition/Core":{"user":0.68, "mem":1134592}, "theories/categories/Category/Prod":{"user":1.31, "mem":1150240}, "theories/categories/NaturalTransformation/Paths":{"user":1.58, "mem":1158400}, "theories/categories/NaturalTransformation/Identity":{"user":0.44, "mem":898080}, "theories/categories/NaturalTransformation/Composition/Laws":{"user":1.13, "mem":1159920}, "theories/categories/Category/Sigma/Core":{"user":1.87, "mem":1162832}, "theories/categories/Functor/Paths":{"user":5.84, "mem":1225648}, "theories/categories/Category/Morphisms":{"user":5.85, "mem":1186016}, "theories/categories/Structure/Core":{"user":3.60, "mem":1173728}, "theories/categories/FunctorCategory/Core":{"user":0.18, "mem":323616}, "theories/categories/Functor/Composition/Laws":{"user":0.50, "mem":1128784}, "theories/categories/Functor/Prod":{"user":0.91, "mem":1161248}, "theories/categories/GroupoidCategory/Core":{"user":0.16, "mem":320128}, "theories/categories/Category/Sigma/OnObjects":{"user":1.31, "mem":1163408}, "theories/categories/Structure/Notations":{"user":0.11, "mem":154544}, "theories/categories/FundamentalPreGroupoidCategory":{"user":0.36, "mem":862816}, "theories/categories/CategoryOfSections/Core":{"user":1.01, "mem":1166256}, "theories/categories/Category/Sigma/OnMorphisms":{"user":4.62, "mem":1189472}, "theories/categories/HomotopyPreCategory":{"user":0.31, "mem":765248}, "theories/categories/Functor/Sum":{"user":5.80, "mem":1183808}, "theories/categories/Category/Objects":{"user":0.24, "mem":543392}, "theories/categories/Category/Sigma/Sigma":{"user":0.12, "mem":177280}, "theories/categories/Category/Univalent":{"user":0.10, "mem":218032}, "theories/categories/Category/Subcategory/Full":{"user":0.10, "mem":157264}, "theories/categories/Category/Subcategory/Wide":{"user":0.08, "mem":167056}, "theories/categories/SetCategory/Core":{"user":0.12, "mem":253296}, "theories/categories/NaturalTransformation/Composition/Functorial":{"user":0.32, "mem":612800}, "theories/categories/DiscreteCategory":{"user":0.11, "mem":173616}, "theories/categories/Functor/Pointwise":{"user":1.09, "mem":1164656}, "theories/categories/NaturalTransformation/Sum":{"user":0.52, "mem":1159264}, "theories/categories/FunctorCategory/Morphisms":{"user":1.58, "mem":1171392}, "theories/categories/CategoryOfSections/CategoryOfSections":{"user":0.10, "mem":171584}, "theories/categories/Structure/Utf8":{"user":0.11, "mem":158896}, "theories/categories/Category/Dual":{"user":0.16, "mem":280704}, "theories/categories/Category/Subcategory/Subcategory":{"user":0.11, "mem":170096}, "theories/categories/Functor/Prod/Universal":{"user":8.29, "mem":1185856}, "theories/categories/IndiscreteCategory":{"user":0.27, "mem":698480}, "theories/categories/Structure/IdentityPrinciple":{"user":6.47, "mem":1193456}, "theories/categories/GroupoidCategory/Morphisms":{"user":7.93, "mem":1227040}, "theories/categories/NaturalTransformation/Composition/Composition":{"user":0.10, "mem":176144}, "theories/categories/FunctorCategory/Notations":{"user":0.11, "mem":189632}, "theories/categories/NaturalTransformation/Pointwise":{"user":1.34, "mem":1164800}, "theories/categories/SetCategory/Morphisms":{"user":0.49, "mem":1166656}, "theories/categories/ExponentialLaws/Law4/Functors":{"user":17.01, "mem":1203872}, "theories/categories/SetCategory/Functors/Functors":{"user":0.18, "mem":385520}, "theories/categories/NaturalTransformation/Isomorphisms":{"user":1.85, "mem":1174640}, "theories/categories/Profunctor/Core":{"user":0.12, "mem":210976}, "theories/categories/Cat/Morphisms":{"user":0.27, "mem":656432}, "theories/categories/Structure/Structure":{"user":0.12, "mem":200256}, "theories/categories/Category/Notations":{"user":0.12, "mem":169024}, "theories/categories/Grothendieck/ToSet":{"user":2.44, "mem":1166240}, "theories/categories/Functor/Dual":{"user":0.28, "mem":788016}, "theories/categories/Functor/Composition/Functorial":{"user":0.83, "mem":1165920}, "theories/categories/Functor/Pointwise/Properties":{"user":12.23, "mem":1190800}, "theories/categories/NatCategory":{"user":0.20, "mem":373776}, "theories/categories/HomFunctor":{"user":1.73, "mem":1178400}, "theories/categories/GroupoidCategory/GroupoidCategory":{"user":0.14, "mem":165296}, "theories/categories/ExponentialLaws/Law4/Law4":{"user":0.11, "mem":173776}, "theories/categories/SetCategory/SetCategory":{"user":0.12, "mem":191424}, "theories/categories/Category/Utf8":{"user":0.09, "mem":175776}, "theories/categories/Category/Category":{"user":0.16, "mem":253952}, "theories/categories/Functor/Pointwise/Pointwise":{"user":0.12, "mem":171040}, "theories/categories/Functor/Composition/Composition":{"user":0.14, "mem":220480}, "theories/categories/Profunctor/Identity":{"user":0.13, "mem":213872}, "theories/categories/InitialTerminalCategory":{"user":0.64, "mem":1179392}, "theories/categories/NaturalTransformation/Dual":{"user":1.91, "mem":1182736}, "theories/categories/Functor/Attributes":{"user":2.24, "mem":1184576}, "theories/categories/Functor/Notations":{"user":0.12, "mem":244384}, "theories/categories/Profunctor/Notations":{"user":0.11, "mem":196496}, "theories/categories/Profunctor/Representable":{"user":0.12, "mem":249936}, "theories/categories/Pseudofunctor/Core":{"user":12.50, "mem":1194016}, "theories/categories/Cat/Core":{"user":0.38, "mem":980752}, "theories/categories/ExponentialLaws/Law0":{"user":1.02, "mem":1179360}, "theories/categories/NaturalTransformation/Prod":{"user":0.95, "mem":1175968}, "theories/categories/ExponentialLaws/Law1/Functors":{"user":0.98, "mem":1179360}, "theories/categories/Comma/Core":{"user":2.08, "mem":1188688}, "theories/categories/Functor/Utf8":{"user":0.18, "mem":248112}, "theories/categories/Profunctor/Utf8":{"user":0.10, "mem":198832}, "theories/categories/Profunctor/Profunctor":{"user":0.11, "mem":202208}, "theories/categories/Cat/Cat":{"user":0.17, "mem":276944}, "theories/categories/ProductLaws":{"user":3.62, "mem":1196512}, "theories/categories/ExponentialLaws/Law2/Functors":{"user":5.06, "mem":1188448}, "theories/categories/Adjoint/UnitCounit":{"user":5.47, "mem":1178512}, "theories/categories/FunctorCategory/Functorial":{"user":2.71, "mem":1182544}, "theories/categories/Comma/Notations":{"user":0.14, "mem":247200}, "theories/categories/Comma/Projection":{"user":0.56, "mem":1175776}, "theories/categories/NaturalTransformation/Utf8":{"user":0.20, "mem":252256}, "theories/categories/Comma/Utf8":{"user":0.13, "mem":254192}, "theories/categories/NaturalTransformation/Notations":{"user":0.18, "mem":267120}, "theories/categories/ExponentialLaws/Law2/Law2":{"user":0.19, "mem":254592}, "theories/categories/Comma/Dual":{"user":7.02, "mem":1243728}, "theories/categories/Adjoint/Core":{"user":0.13, "mem":171712}, "theories/categories/DualFunctor":{"user":5.30, "mem":1194848}, "theories/categories/ExponentialLaws/Law1/Law":{"user":8.96, "mem":1211136}, "theories/categories/FunctorCategory/Utf8":{"user":0.15, "mem":257872}, "theories/categories/Functor/Prod/Functorial":{"user":3.72, "mem":1180416}, "theories/categories/NaturalTransformation/NaturalTransformation":{"user":0.20, "mem":330864}, "theories/categories/UniversalProperties":{"user":8.19, "mem":1387936}, "theories/categories/FunctorCategory/Dual":{"user":16.84, "mem":1222592}, "theories/categories/Yoneda":{"user":8.90, "mem":1220432}, "theories/categories/Pseudofunctor/FromFunctor":{"user":11.96, "mem":1206192}, "theories/categories/Adjoint/Hom":{"user":0.23, "mem":463904}, "theories/categories/Adjoint/Identity":{"user":0.18, "mem":258240}, "theories/categories/Functor/Prod/Prod":{"user":0.16, "mem":324704}, "theories/categories/FunctorCategory/FunctorCategory":{"user":0.18, "mem":302192}, "theories/categories/ExponentialLaws/Law1/Law1":{"user":0.13, "mem":263152}, "theories/categories/KanExtensions/Core":{"user":0.29, "mem":557600}, "theories/categories/ExponentialLaws/Law3/Functors":{"user":0.42, "mem":931216}, "theories/categories/Pseudofunctor/Pseudofunctor":{"user":0.17, "mem":313136}, "theories/categories/Adjoint/Paths":{"user":6.48, "mem":1216976}, "theories/categories/Functor/Functor":{"user":0.28, "mem":737792}, "theories/categories/ExponentialLaws/Law3/Law3":{"user":0.14, "mem":252608}, "theories/categories/Adjoint/Composition/LawsTactic":{"user":0.15, "mem":244832}, "theories/categories/ExponentialLaws/ExponentialLaws":{"user":0.23, "mem":504448}, "theories/categories/Comma/InducedFunctors":{"user":16.48, "mem":1225632}, "theories/categories/Limits/Core":{"user":1.05, "mem":1191440}, "theories/categories/Adjoint/Dual":{"user":11.60, "mem":1239712}, "theories/categories/Adjoint/Composition/Core":{"user":11.61, "mem":1190992}, "theories/categories/Grothendieck/PseudofunctorToCat":{"user":26.16, "mem":1247776}, "theories/categories/Grothendieck/ToCat":{"user":0.22, "mem":418384}, "theories/categories/DependentProduct":{"user":0.19, "mem":399008}, "theories/categories/Grothendieck/Grothendieck":{"user":0.26, "mem":521760}, "theories/categories/Adjoint/Composition/IdentityLaws":{"user":10.21, "mem":1211312}, "theories/categories/Adjoint/UnitCounitCoercions":{"user":16.71, "mem":1236112}, "theories/categories/Adjoint/UniversalMorphisms":{"user":2.85, "mem":1197712}, "theories/categories/KanExtensions/Functors":{"user":0.48, "mem":982000}, "theories/categories/KanExtensions/KanExtensions":{"user":0.15, "mem":289168}, "theories/categories/Limits/Functors":{"user":0.42, "mem":1039680}, "theories/categories/Limits/Limits":{"user":0.20, "mem":304960}, "theories/categories/Adjoint/Composition/AssociativityLaw":{"user":32.95, "mem":1277168}, "theories/categories/Adjoint/Composition/Composition":{"user":0.17, "mem":309040}, "theories/categories/Adjoint/Notations":{"user":0.15, "mem":298512}, "theories/categories/Adjoint/Utf8":{"user":0.14, "mem":302368}, "theories/categories/Notations":{"user":0.22, "mem":446928}, "theories/categories/Utf8":{"user":0.24, "mem":454816}, "theories/categories/Adjoint/HomCoercions":{"user":21.48, "mem":1343664}, "theories/categories/Adjoint/Adjoint":{"user":0.28, "mem":508496}, "theories/categories/Comma/ProjectionFunctors":{"user":104.44, "mem":1308160}, "theories/categories/Comma/Comma":{"user":0.18, "mem":382064}, "theories/categories/categories":{"user":0.62, "mem":1195040}},
     'file stats':{ "./Adjoint/Adjoint.v":{ 'definitions':0, 'lines':32, 'characters':872, 'words':92, 'non-space lines':2, '.':40, ';':0}, "./Adjoint/Composition/AssociativityLaw.v":{ 'definitions':1, 'lines':53, 'characters':1609, 'words':205, 'non-space lines':10, '.':65, ';':4}, "./Adjoint/Composition/Composition.v":{ 'definitions':0, 'lines':15, 'characters':480, 'words':40, 'non-space lines':2, '.':21, ';':0}, "./Adjoint/Composition/Core.v":{ 'definitions':3, 'lines':89, 'characters':3360, 'words':385, 'non-space lines':9, '.':63, ';':14}, "./Adjoint/Composition/IdentityLaws.v":{ 'definitions':2, 'lines':56, 'characters':1748, 'words':185, 'non-space lines':11, '.':74, ';':6}, "./Adjoint/Composition/LawsTactic.v":{ 'definitions':0, 'lines':52, 'characters':2524, 'words':394, 'non-space lines':2, '.':28, ';':12}, "./Adjoint/Core.v":{ 'definitions':0, 'lines':8, 'characters':241, 'words':27, 'non-space lines':2, '.':6, ';':0}, "./Adjoint/Dual.v":{ 'definitions':5, 'lines':117, 'characters':3640, 'words':463, 'non-space lines':12, '.':62, ';':0}, "./Adjoint/Identity.v":{ 'definitions':1, 'lines':25, 'characters':758, 'words':90, 'non-space lines':4, '.':22, ';':0}, "./Adjoint/Notations.v":{ 'definitions':0, 'lines':9, 'characters':318, 'words':16, 'non-space lines':1, '.':22, ';':0}, "./Adjoint/Paths.v":{ 'definitions':4, 'lines':89, 'characters':2801, 'words':388, 'non-space lines':13, '.':60, ';':6}, "./Adjoint/UnitCounit.v":{ 'definitions':6, 'lines':292, 'characters':9707, 'words':1479, 'non-space lines':56, '.':128, ';':4}, "./Adjoint/UnitCounitCoercions.v":{ 'definitions':7, 'lines':188, 'characters':6841, 'words':758, 'non-space lines':14, '.':100, ';':28}, "./Adjoint/UniversalMorphisms.v":{ 'definitions':10, 'lines':157, 'characters':5093, 'words':594, 'non-space lines':22, '.':97, ';':2}, "./Adjoint/Utf8.v":{ 'definitions':0, 'lines':16, 'characters':881, 'words':122, 'non-space lines':4, '.':15, ';':0}, "./Adjoint/Hom.v":{ 'definitions':0, 'lines':89, 'characters':3230, 'words':370, 'non-space lines':13, '.':84, ';':0}, "./Adjoint/HomCoercions.v":{ 'definitions':15, 'lines':259, 'characters':8563, 'words':1150, 'non-space lines':43, '.':181, ';':10}, "./Cat/Cat.v":{ 'definitions':0, 'lines':8, 'characters':177, 'words':25, 'non-space lines':1, '.':8, ';':0}, "./Cat/Core.v":{ 'definitions':4, 'lines':70, 'characters':2256, 'words':322, 'non-space lines':14, '.':49, ';':3}, "./Cat/Morphisms.v":{ 'definitions':2, 'lines':42, 'characters':1303, 'words':197, 'non-space lines':8, '.':36, ';':8}, "./Category/Category.v":{ 'definitions':0, 'lines':42, 'characters':1446, 'words':190, 'non-space lines':3, '.':54, ';':0}, "./Category/Core.v":{ 'definitions':4, 'lines':154, 'characters':6112, 'words':953, 'non-space lines':30, '.':70, ';':13}, "./Category/Dual.v":{ 'definitions':4, 'lines':59, 'characters':1746, 'words':261, 'non-space lines':10, '.':30, ';':1}, "./Category/Morphisms.v":{ 'definitions':66, 'lines':617, 'characters':21983, 'words':3402, 'non-space lines':109, '.':325, ';':73}, "./Category/Notations.v":{ 'definitions':0, 'lines':12, 'characters':387, 'words':26, 'non-space lines':1, '.':25, ';':0}, "./Category/Objects.v":{ 'definitions':3, 'lines':72, 'characters':2092, 'words':287, 'non-space lines':15, '.':33, ';':4}, "./Category/Prod.v":{ 'definitions':2, 'lines':48, 'characters':1274, 'words':168, 'non-space lines':7, '.':26, ';':3}, "./Category/Sigma/Core.v":{ 'definitions':4, 'lines':140, 'characters':4312, 'words':648, 'non-space lines':29, '.':82, ';':10}, "./Category/Sigma/OnMorphisms.v":{ 'definitions':9, 'lines':186, 'characters':5830, 'words':790, 'non-space lines':30, '.':116, ';':17}, "./Category/Sigma/OnObjects.v":{ 'definitions':7, 'lines':81, 'characters':2522, 'words':307, 'non-space lines':13, '.':55, ';':5}, "./Category/Sigma/Sigma.v":{ 'definitions':0, 'lines':9, 'characters':327, 'words':31, 'non-space lines':1, '.':18, ';':0}, "./Category/Strict.v":{ 'definitions':0, 'lines':23, 'characters':572, 'words':71, 'non-space lines':6, '.':12, ';':1}, "./Category/Subcategory/Full.v":{ 'definitions':0, 'lines':5, 'characters':210, 'words':31, 'non-space lines':1, '.':5, ';':1}, "./Category/Subcategory/Subcategory.v":{ 'definitions':0, 'lines':8, 'characters':158, 'words':20, 'non-space lines':1, '.':8, ';':0}, "./Category/Subcategory/Wide.v":{ 'definitions':0, 'lines':5, 'characters':307, 'words':51, 'non-space lines':1, '.':6, ';':1}, "./Category/Sum.v":{ 'definitions':4, 'lines':64, 'characters':1529, 'words':231, 'non-space lines':10, '.':26, ';':6}, "./Category/Univalent.v":{ 'definitions':1, 'lines':37, 'characters':960, 'words':129, 'non-space lines':9, '.':21, ';':4}, "./Category/Utf8.v":{ 'definitions':0, 'lines':17, 'characters':984, 'words':139, 'non-space lines':2, '.':16, ';':0}, "./CategoryOfSections/CategoryOfSections.v":{ 'definitions':0, 'lines':4, 'characters':110, 'words':13, 'non-space lines':1, '.':4, ';':0}, "./CategoryOfSections/Core.v":{ 'definitions':3, 'lines':70, 'characters':2057, 'words':218, 'non-space lines':11, '.':47, ';':4}, "./Comma/Comma.v":{ 'definitions':0, 'lines':20, 'characters':583, 'words':75, 'non-space lines':2, '.':25, ';':0}, "./Comma/Core.v":{ 'definitions':20, 'lines':301, 'characters':9105, 'words':1286, 'non-space lines':46, '.':219, ';':28}, "./Comma/Dual.v":{ 'definitions':4, 'lines':149, 'characters':5196, 'words':601, 'non-space lines':14, '.':94, ';':0}, "./Comma/InducedFunctors.v":{ 'definitions':16, 'lines':181, 'characters':6835, 'words':850, 'non-space lines':21, '.':107, ';':20}, "./Comma/Notations.v":{ 'definitions':0, 'lines':4, 'characters':100, 'words':11, 'non-space lines':1, '.':5, ';':0}, "./Comma/Projection.v":{ 'definitions':6, 'lines':65, 'characters':2242, 'words':307, 'non-space lines':12, '.':61, ';':0}, "./Comma/ProjectionFunctors.v":{ 'definitions':9, 'lines':193, 'characters':7411, 'words':892, 'non-space lines':24, '.':192, ';':27}, "./Comma/Utf8.v":{ 'definitions':0, 'lines':17, 'characters':1146, 'words':182, 'non-space lines':1, '.':17, ';':1}, "./DependentProduct.v":{ 'definitions':1, 'lines':48, 'characters':1624, 'words':225, 'non-space lines':13, '.':34, ';':1}, "./DiscreteCategory.v":{ 'definitions':1, 'lines':14, 'characters':385, 'words':52, 'non-space lines':3, '.':11, ';':0}, "./DualFunctor.v":{ 'definitions':2, 'lines':77, 'characters':2281, 'words':261, 'non-space lines':11, '.':63, ';':8}, "./ExponentialLaws/ExponentialLaws.v":{ 'definitions':0, 'lines':37, 'characters':977, 'words':141, 'non-space lines':4, '.':38, ';':0}, "./ExponentialLaws/Law0.v":{ 'definitions':10, 'lines':100, 'characters':2993, 'words':454, 'non-space lines':22, '.':59, ';':0}, "./ExponentialLaws/Law1/Functors.v":{ 'definitions':7, 'lines':86, 'characters':2406, 'words':298, 'non-space lines':14, '.':54, ';':5}, "./ExponentialLaws/Law1/Law.v":{ 'definitions':2, 'lines':77, 'characters':2831, 'words':373, 'non-space lines':6, '.':51, ';':11}, "./ExponentialLaws/Law1/Law1.v":{ 'definitions':0, 'lines':8, 'characters':233, 'words':28, 'non-space lines':1, '.':12, ';':0}, "./ExponentialLaws/Law2/Functors.v":{ 'definitions':2, 'lines':46, 'characters':1562, 'words':196, 'non-space lines':6, '.':45, ';':6}, "./ExponentialLaws/Law2/Law2.v":{ 'definitions':0, 'lines':14, 'characters':296, 'words':44, 'non-space lines':1, '.':12, ';':0}, "./ExponentialLaws/Law3/Functors.v":{ 'definitions':2, 'lines':42, 'characters':1630, 'words':215, 'non-space lines':6, '.':52, ';':0}, "./ExponentialLaws/Law3/Law3.v":{ 'definitions':0, 'lines':14, 'characters':303, 'words':42, 'non-space lines':1, '.':12, ';':0}, "./ExponentialLaws/Law4/Functors.v":{ 'definitions':9, 'lines':190, 'characters':6161, 'words':614, 'non-space lines':18, '.':74, ';':15}, "./ExponentialLaws/Law4/Law4.v":{ 'definitions':0, 'lines':14, 'characters':252, 'words':32, 'non-space lines':1, '.':12, ';':0}, "./Functor/Attributes.v":{ 'definitions':7, 'lines':161, 'characters':5356, 'words':708, 'non-space lines':22, '.':73, ';':17}, "./Functor/Composition/Composition.v":{ 'definitions':0, 'lines':15, 'characters':511, 'words':44, 'non-space lines':2, '.':24, ';':0}, "./Functor/Composition/Core.v":{ 'definitions':3, 'lines':66, 'characters':2587, 'words':349, 'non-space lines':10, '.':46, ';':0}, "./Functor/Composition/Functorial.v":{ 'definitions':3, 'lines':50, 'characters':1771, 'words':199, 'non-space lines':6, '.':40, ';':3}, "./Functor/Composition/Laws.v":{ 'definitions':6, 'lines':75, 'characters':2275, 'words':358, 'non-space lines':17, '.':50, ';':0}, "./Functor/Core.v":{ 'definitions':0, 'lines':65, 'characters':2469, 'words':385, 'non-space lines':15, '.':31, ';':4}, "./Functor/Dual.v":{ 'definitions':5, 'lines':68, 'characters':2153, 'words':306, 'non-space lines':12, '.':44, ';':3}, "./Functor/Functor.v":{ 'definitions':0, 'lines':49, 'characters':1376, 'words':162, 'non-space lines':5, '.':67, ';':0}, "./Functor/Identity.v":{ 'definitions':1, 'lines':21, 'characters':616, 'words':82, 'non-space lines':3, '.':15, ';':0}, "./Functor/Notations.v":{ 'definitions':0, 'lines':14, 'characters':477, 'words':30, 'non-space lines':1, '.':32, ';':0}, "./Functor/Paths.v":{ 'definitions':10, 'lines':162, 'characters':5616, 'words':852, 'non-space lines':21, '.':89, ';':18}, "./Functor/Pointwise.v":{ 'definitions':6, 'lines':89, 'characters':3242, 'words':424, 'non-space lines':13, '.':50, ';':12}, "./Functor/Pointwise/Pointwise.v":{ 'definitions':0, 'lines':4, 'characters':158, 'words':15, 'non-space lines':1, '.':6, ';':0}, "./Functor/Pointwise/Properties.v":{ 'definitions':8, 'lines':125, 'characters':4258, 'words':564, 'non-space lines':16, '.':75, ';':11}, "./Functor/Prod.v":{ 'definitions':6, 'lines':117, 'characters':3338, 'words':528, 'non-space lines':20, '.':76, ';':6}, "./Functor/Prod/Functorial.v":{ 'definitions':4, 'lines':55, 'characters':1861, 'words':239, 'non-space lines':9, '.':47, ';':2}, "./Functor/Prod/Prod.v":{ 'definitions':0, 'lines':8, 'characters':227, 'words':25, 'non-space lines':1, '.':12, ';':0}, "./Functor/Prod/Universal.v":{ 'definitions':7, 'lines':131, 'characters':4058, 'words':559, 'non-space lines':16, '.':100, ';':12}, "./Functor/Sum.v":{ 'definitions':6, 'lines':102, 'characters':3505, 'words':538, 'non-space lines':12, '.':60, ';':4}, "./Functor/Utf8.v":{ 'definitions':0, 'lines':16, 'characters':847, 'words':118, 'non-space lines':4, '.':18, ';':0}, "./FunctorCategory/Core.v":{ 'definitions':2, 'lines':43, 'characters':1653, 'words':195, 'non-space lines':7, '.':35, ';':0}, "./FunctorCategory/Dual.v":{ 'definitions':6, 'lines':83, 'characters':2598, 'words':323, 'non-space lines':11, '.':42, ';':10}, "./FunctorCategory/FunctorCategory.v":{ 'definitions':0, 'lines':18, 'characters':684, 'words':86, 'non-space lines':2, '.':21, ';':0}, "./FunctorCategory/Functorial.v":{ 'definitions':2, 'lines':37, 'characters':1468, 'words':192, 'non-space lines':8, '.':40, ';':1}, "./FunctorCategory/Morphisms.v":{ 'definitions':7, 'lines':112, 'characters':3384, 'words':440, 'non-space lines':16, '.':60, ';':15}, "./FunctorCategory/Notations.v":{ 'definitions':0, 'lines':6, 'characters':236, 'words':15, 'non-space lines':1, '.':10, ';':0}, "./FunctorCategory/Utf8.v":{ 'definitions':0, 'lines':7, 'characters':366, 'words':42, 'non-space lines':1, '.':9, ';':0}, "./Grothendieck/Grothendieck.v":{ 'definitions':0, 'lines':18, 'characters':440, 'words':53, 'non-space lines':2, '.':18, ';':0}, "./Grothendieck/PseudofunctorToCat.v":{ 'definitions':7, 'lines':292, 'characters':11001, 'words':1465, 'non-space lines':27, '.':187, ';':51}, "./Grothendieck/ToCat.v":{ 'definitions':2, 'lines':33, 'characters':926, 'words':125, 'non-space lines':8, '.':27, ';':0}, "./Grothendieck/ToSet.v":{ 'definitions':6, 'lines':117, 'characters':2899, 'words':451, 'non-space lines':18, '.':64, ';':9}, "./GroupoidCategory/Core.v":{ 'definitions':4, 'lines':56, 'characters':1775, 'words':217, 'non-space lines':11, '.':36, ';':4}, "./GroupoidCategory/GroupoidCategory.v":{ 'definitions':0, 'lines':9, 'characters':266, 'words':25, 'non-space lines':1, '.':11, ';':0}, "./GroupoidCategory/Morphisms.v":{ 'definitions':2, 'lines':34, 'characters':961, 'words':113, 'non-space lines':5, '.':23, ';':5}, "./HomFunctor.v":{ 'definitions':3, 'lines':64, 'characters':2043, 'words':240, 'non-space lines':10, '.':48, ';':7}, "./IndiscreteCategory.v":{ 'definitions':4, 'lines':72, 'characters':2482, 'words':298, 'non-space lines':9, '.':35, ';':5}, "./InitialTerminalCategory.v":{ 'definitions':23, 'lines':207, 'characters':6686, 'words':847, 'non-space lines':30, '.':92, ';':10}, "./KanExtensions/Core.v":{ 'definitions':4, 'lines':176, 'characters':5129, 'words':778, 'non-space lines':46, '.':57, ';':2}, "./KanExtensions/Functors.v":{ 'definitions':4, 'lines':50, 'characters':1655, 'words':170, 'non-space lines':9, '.':33, ';':0}, "./KanExtensions/KanExtensions.v":{ 'definitions':0, 'lines':8, 'characters':215, 'words':25, 'non-space lines':1, '.':8, ';':0}, "./Limits/Core.v":{ 'definitions':8, 'lines':175, 'characters':6417, 'words':824, 'non-space lines':25, '.':99, ';':0}, "./Limits/Functors.v":{ 'definitions':4, 'lines':63, 'characters':2116, 'words':260, 'non-space lines':12, '.':42, ';':0}, "./Limits/Limits.v":{ 'definitions':0, 'lines':9, 'characters':224, 'words':33, 'non-space lines':1, '.':8, ';':0}, "./NatCategory.v":{ 'definitions':3, 'lines':53, 'characters':1552, 'words':204, 'non-space lines':9, '.':32, ';':3}, "./NaturalTransformation/Composition/Composition.v":{ 'definitions':0, 'lines':15, 'characters':629, 'words':40, 'non-space lines':2, '.':24, ';':0}, "./NaturalTransformation/Composition/Core.v":{ 'definitions':7, 'lines':155, 'characters':4472, 'words':647, 'non-space lines':24, '.':63, ';':6}, "./NaturalTransformation/Composition/Functorial.v":{ 'definitions':2, 'lines':39, 'characters':1352, 'words':186, 'non-space lines':6, '.':26, ';':0}, "./NaturalTransformation/Composition/Laws.v":{ 'definitions':16, 'lines':208, 'characters':7156, 'words':956, 'non-space lines':32, '.':125, ';':14}, "./NaturalTransformation/Core.v":{ 'definitions':1, 'lines':66, 'characters':2177, 'words':318, 'non-space lines':13, '.':26, ';':3}, "./NaturalTransformation/Dual.v":{ 'definitions':5, 'lines':101, 'characters':4141, 'words':460, 'non-space lines':14, '.':53, ';':1}, "./NaturalTransformation/Identity.v":{ 'definitions':5, 'lines':88, 'characters':2816, 'words':342, 'non-space lines':15, '.':58, ';':0}, "./NaturalTransformation/Isomorphisms.v":{ 'definitions':6, 'lines':103, 'characters':3717, 'words':521, 'non-space lines':11, '.':63, ';':16}, "./NaturalTransformation/NaturalTransformation.v":{ 'definitions':0, 'lines':27, 'characters':1119, 'words':88, 'non-space lines':3, '.':47, ';':0}, "./NaturalTransformation/Notations.v":{ 'definitions':0, 'lines':12, 'characters':637, 'words':27, 'non-space lines':1, '.':27, ';':0}, "./NaturalTransformation/Paths.v":{ 'definitions':8, 'lines':112, 'characters':3325, 'words':408, 'non-space lines':16, '.':69, ';':14}, "./NaturalTransformation/Pointwise.v":{ 'definitions':2, 'lines':67, 'characters':2458, 'words':325, 'non-space lines':8, '.':43, ';':5}, "./NaturalTransformation/Prod.v":{ 'definitions':3, 'lines':76, 'characters':2540, 'words':333, 'non-space lines':10, '.':56, ';':5}, "./NaturalTransformation/Sum.v":{ 'definitions':1, 'lines':32, 'characters':1009, 'words':118, 'non-space lines':3, '.':22, ';':2}, "./NaturalTransformation/Utf8.v":{ 'definitions':0, 'lines':17, 'characters':1099, 'words':131, 'non-space lines':3, '.':17, ';':0}, "./Notations.v":{ 'definitions':0, 'lines':13, 'characters':458, 'words':38, 'non-space lines':0, '.':22, ';':0}, "./ProductLaws.v":{ 'definitions':16, 'lines':133, 'characters':4033, 'words':545, 'non-space lines':21, '.':116, ';':7}, "./Profunctor/Core.v":{ 'definitions':1, 'lines':40, 'characters':2920, 'words':451, 'non-space lines':13, '.':40, ';':4}, "./Profunctor/Identity.v":{ 'definitions':1, 'lines':22, 'characters':744, 'words':94, 'non-space lines':6, '.':20, ';':0}, "./Profunctor/Notations.v":{ 'definitions':0, 'lines':6, 'characters':196, 'words':14, 'non-space lines':1, '.':10, ';':0}, "./Profunctor/Profunctor.v":{ 'definitions':0, 'lines':13, 'characters':323, 'words':33, 'non-space lines':2, '.':14, ';':0}, "./Profunctor/Representable.v":{ 'definitions':2, 'lines':26, 'characters':1180, 'words':173, 'non-space lines':7, '.':27, ';':0}, "./Profunctor/Utf8.v":{ 'definitions':0, 'lines':7, 'characters':259, 'words':32, 'non-space lines':1, '.':5, ';':0}, "./Pseudofunctor/Core.v":{ 'definitions':4, 'lines':272, 'characters':12863, 'words':1587, 'non-space lines':30, '.':153, ';':46}, "./Pseudofunctor/FromFunctor.v":{ 'definitions':7, 'lines':165, 'characters':6968, 'words':904, 'non-space lines':16, '.':141, ';':25}, "./Pseudofunctor/Pseudofunctor.v":{ 'definitions':0, 'lines':8, 'characters':217, 'words':25, 'non-space lines':1, '.':8, ';':0}, "./SetCategory/Core.v":{ 'definitions':3, 'lines':29, 'characters':946, 'words':130, 'non-space lines':5, '.':13, ';':0}, "./SetCategory/Functors/Functors.v":{ 'definitions':6, 'lines':58, 'characters':2244, 'words':250, 'non-space lines':11, '.':29, ';':0}, "./SetCategory/SetCategory.v":{ 'definitions':0, 'lines':15, 'characters':485, 'words':62, 'non-space lines':2, '.':17, ';':0}, "./SetCategory/Morphisms.v":{ 'definitions':8, 'lines':108, 'characters':2866, 'words':360, 'non-space lines':12, '.':36, ';':16}, "./UniversalProperties.v":{ 'definitions':21, 'lines':406, 'characters':16690, 'words':2106, 'non-space lines':33, '.':188, ';':12}, "./Utf8.v":{ 'definitions':0, 'lines':8, 'characters':310, 'words':30, 'non-space lines':0, '.':17, ';':0}, "./categories.v":{ 'definitions':0, 'lines':105, 'characters':3263, 'words':405, 'non-space lines':4, '.':104, ';':0}, "./Structure/Core.v":{ 'definitions':6, 'lines':253, 'characters':9143, 'words':1310, 'non-space lines':55, '.':119, ';':33}, "./Structure/IdentityPrinciple.v":{ 'definitions':8, 'lines':130, 'characters':4185, 'words':514, 'non-space lines':13, '.':97, ';':21}, "./Structure/Notations.v":{ 'definitions':0, 'lines':4, 'characters':106, 'words':10, 'non-space lines':1, '.':5, ';':0}, "./Structure/Structure.v":{ 'definitions':0, 'lines':9, 'characters':333, 'words':41, 'non-space lines':2, '.':13, ';':0}, "./Structure/Utf8.v":{ 'definitions':0, 'lines':5, 'characters':274, 'words':40, 'non-space lines':1, '.':6, ';':0}, "./Yoneda.v":{ 'definitions':10, 'lines':317, 'characters':11663, 'words':1555, 'non-space lines':50, '.':153, ';':22}, "./FundamentalPreGroupoidCategory.v":{ 'definitions':4, 'lines':81, 'characters':2658, 'words':339, 'non-space lines':10, '.':40, ';':16}, "./HomotopyPreCategory.v":{ 'definitions':4, 'lines':74, 'characters':2299, 'words':296, 'non-space lines':9, '.':38, ';':16}}
    },
    {'key':r'\cite{megacz-coq-categories}', 'hott':False, '2-category':False, 'adjunction':True, 'unit-counit adj':True, 'hom adj':False, 'unit adj':False, 'counit adj':False, 'univ adj':False, 'coq':True, 'agda':False, 'trunc':False, 'univalent':False, 'typeclasses':True, 'record':True, 'sig':False, 'adj functor thm':False, 'canonical struct':False, 'eq mor':False, 'eq obj':False, 'setoid obj':False, 'setoid mor':True, 'hit':False, 'unicode':True, 'funext':False, 'uip':False, 'functor':True, 'set saturated':False, 'coequalizers':False, 'binoidal':True, 'enriched':True, 'monoidal':True, 'automated':False, 'epi':True, 'mono':True, 'equalizers':False, 'equiv':True, 'adj functor thm':False, 'nt':True, 'functor cat':True, 'init/term':True, 'iso':True, 'kan extensions':False, 'natural numbers object': False, 'comma':True, 'op cat':True, 'op functor':True, 'op nt':False, 'prod cat':True, 'subcat':True, 'yoneda':False, 'cat':False, 'prod':False, 'full':True, 'faithful':True, 'ess surj':True, 'prod':False, 'lim':False, 'lim functor': False, 'lim adjoint':False, 'fully faithful':False, 'rezk':False, 'set':False, 'prop':False, 'hom functor':True, 'profunctors':False, 'pseudofunctors':False, 'pkan extensions':False, 'exp laws':False, 'prod laws':False, 'pi':False, 'sigma':False, 'comma functors':False, 'adj comp. laws':False,
     'big times':{"monoidal":13.96+154.01+238.73, "enriched":67.20},
     'file times':{"Notations":{"user":0.10, "mem":94768}, "Categories_ch1_3":{"user":0.36, "mem":118480}, "Functors_ch1_4":{"user":0.82, "mem":137984}, "Isomorphisms_ch1_5":{"user":1.05, "mem":143568}, "ProductCategories_ch1_6_1":{"user":5.12, "mem":186800}, "OppositeCategories_ch1_6_2":{"user":0.33, "mem":127296}, "SliceCategories_ch1_6_4":{"user":7.50, "mem":211056}, "EpicMonic_ch2_1":{"user":0.44, "mem":124224}, "InitialTerminal_ch2_2":{"user":0.29, "mem":115856}, "NaturalIsomorphisms_ch7_5":{"user":3.66, "mem":196672}, "SectionRetract_ch2_4":{"user":0.37, "mem":142864}, "Equalizers_ch3_3":{"user":0.08, "mem":91808}, "CoEqualizers_ch3_4":{"user":0.08, "mem":91840}, "Algebras_ch4":{"user":0.09, "mem":92416}, "NaturalTransformations_ch7_4":{"user":0.38, "mem":123488}, "Subcategories_ch7_1":{"user":2.08, "mem":207600}, "Coherence_ch7_8":{"user":0.21, "mem":130000}, "BinoidalCategories":{"user":0.37, "mem":151472}, "PreMonoidalCategories":{"user":238.73, "mem":1635616}, "MonoidalCategories_ch7_8":{"user":13.96, "mem":681648}, "Enrichment_ch2_8":{"user":67.20, "mem":792976}, "FunctorCategories_ch7_7":{"user":2.25, "mem":195600}, "PreMonoidalCenter":{"user":154.01, "mem":1673056}, "Exponentials_ch6":{"user":0.05, "mem":77872}, "Yoneda_ch8":{"user":0.03, "mem":77904}, "Adjoints_ch9":{"user":0.58, "mem":368864}, "RepresentableStructure_ch7_2":{"user":7.36, "mem":529072}, "EquivalentCategories_ch7_8":{"user":0.19, "mem":129760}, "FreydAFT_ch9_8":{"user":0.04, "mem":77904}, "KanExtension_ch9_6":{"user":0.05, "mem":77904}, "LCCCs_ch9_7":{"user":0.04, "mem":77872}, "Monads_ch10":{"user":0.04, "mem":77888}, "NaturalNumbersObject_ch9_8":{"user":0.04, "mem":77904}, "Presheaves_ch9_7":{"user":0.04, "mem":77872}, "FreydCategories":{"user":8.62, "mem":822000}, "Main":{"user":0.85, "mem":552224}},
     'file stats':{ "./Adjoints_ch9.v":{ 'definitions':1, 'lines':55, 'characters':1939, 'words':259, 'non-space lines':15, '.':19, ';':4}, "./Algebras_ch4.v":{ 'definitions':11, 'lines':245, 'characters':11367, 'words':1757, 'non-space lines':41, '.':70, ';':84}, "./BinoidalCategories.v":{ 'definitions':0, 'lines':37, 'characters':1799, 'words':264, 'non-space lines':5, '.':16, ';':5}, "./Categories_ch1_3.v":{ 'definitions':3, 'lines':80, 'characters':3797, 'words':530, 'non-space lines':17, '.':43, ';':21}, "./CoEqualizers_ch3_4.v":{ 'definitions':0, 'lines':8, 'characters':312, 'words':16, 'non-space lines':2, '.':3, ';':0}, "./Coherence_ch7_8.v":{ 'definitions':0, 'lines':54, 'characters':2185, 'words':327, 'non-space lines':10, '.':25, ';':2}, "./Enrichment_ch2_8.v":{ 'definitions':10, 'lines':434, 'characters':17300, 'words':2242, 'non-space lines':47, '.':190, ';':167}, "./EpicMonic_ch2_1.v":{ 'definitions':2, 'lines':58, 'characters':1853, 'words':238, 'non-space lines':10, '.':34, ';':9}, "./Equalizers_ch3_3.v":{ 'definitions':0, 'lines':8, 'characters':312, 'words':16, 'non-space lines':2, '.':3, ';':0}, "./EquivalentCategories_ch7_8.v":{ 'definitions':0, 'lines':20, 'characters':786, 'words':80, 'non-space lines':4, '.':10, ';':1}, "./Exponentials_ch6.v":{ 'definitions':0, 'lines':4, 'characters':218, 'words':9, 'non-space lines':1, '.':0, ';':0}, "./FreydAFT_ch9_8.v":{ 'definitions':0, 'lines':9, 'characters':280, 'words':13, 'non-space lines':5, '.':2, ';':0}, "./FreydCategories.v":{ 'definitions':0, 'lines':46, 'characters':1754, 'words':181, 'non-space lines':10, '.':21, ';':5}, "./FunctorCategories_ch7_7.v":{ 'definitions':4, 'lines':90, 'characters':3757, 'words':447, 'non-space lines':6, '.':33, ';':54}, "./Functors_ch1_4.v":{ 'definitions':9, 'lines':123, 'characters':5299, 'words':810, 'non-space lines':11, '.':56, ';':34}, "./InitialTerminal_ch2_2.v":{ 'definitions':2, 'lines':49, 'characters':2107, 'words':221, 'non-space lines':7, '.':26, ';':10}, "./Isomorphisms_ch1_5.v":{ 'definitions':14, 'lines':149, 'characters':5348, 'words':685, 'non-space lines':17, '.':104, ';':17}, "./KanExtension_ch9_6.v":{ 'definitions':0, 'lines':5, 'characters':276, 'words':11, 'non-space lines':1, '.':2, ';':0}, "./LCCCs_ch9_7.v":{ 'definitions':0, 'lines':9, 'characters':378, 'words':31, 'non-space lines':4, '.':3, ';':0}, "./Main.v":{ 'definitions':0, 'lines':53, 'characters':1505, 'words':127, 'non-space lines':11, '.':41, ';':0}, "./Monads_ch10.v":{ 'definitions':0, 'lines':9, 'characters':280, 'words':10, 'non-space lines':5, '.':1, ';':0}, "./MonoidalCategories_ch7_8.v":{ 'definitions':11, 'lines':219, 'characters':9707, 'words':1147, 'non-space lines':26, '.':99, ';':86}, "./NaturalIsomorphisms_ch7_5.v":{ 'definitions':18, 'lines':296, 'characters':10793, 'words':1331, 'non-space lines':24, '.':136, ';':75}, "./NaturalNumbersObject_ch9_8.v":{ 'definitions':0, 'lines':9, 'characters':280, 'words':12, 'non-space lines':5, '.':2, ';':0}, "./NaturalTransformations_ch7_4.v":{ 'definitions':2, 'lines':42, 'characters':1856, 'words':222, 'non-space lines':4, '.':18, ';':11}, "./Notations.v":{ 'definitions':0, 'lines':96, 'characters':5564, 'words':806, 'non-space lines':8, '.':86, ';':0}, "./OppositeCategories_ch1_6_2.v":{ 'definitions':5, 'lines':61, 'characters':3266, 'words':520, 'non-space lines':8, '.':48, ';':25}, "./Yoneda_ch8.v":{ 'definitions':1, 'lines':7, 'characters':373, 'words':22, 'non-space lines':1, '.':0, ';':0}, "./PreMonoidalCategories.v":{ 'definitions':41, 'lines':989, 'characters':37198, 'words':4254, 'non-space lines':115, '.':693, ';':225}, "./PreMonoidalCenter.v":{ 'definitions':8, 'lines':392, 'characters':12140, 'words':1314, 'non-space lines':42, '.':323, ';':73}, "./Presheaves_ch9_7.v":{ 'definitions':0, 'lines':9, 'characters':280, 'words':10, 'non-space lines':5, '.':2, ';':0}, "./ProductCategories_ch1_6_1.v":{ 'definitions':21, 'lines':176, 'characters':8075, 'words':1190, 'non-space lines':23, '.':106, ';':195}, "./RepresentableStructure_ch7_2.v":{ 'definitions':9, 'lines':154, 'characters':5853, 'words':596, 'non-space lines':12, '.':108, ';':45}, "./SectionRetract_ch2_4.v":{ 'definitions':4, 'lines':67, 'characters':2662, 'words':317, 'non-space lines':8, '.':33, ';':12}, "./SliceCategories_ch1_6_4.v":{ 'definitions':8, 'lines':56, 'characters':2361, 'words':329, 'non-space lines':7, '.':57, ';':14}, "./Subcategories_ch7_1.v":{ 'definitions':30, 'lines':437, 'characters':16039, 'words':2040, 'non-space lines':39, '.':345, ';':101}},
    },
    {'key':r'\cite{ConCaT}', 'hott':False, 'coq':True, 'agda':False, 'automated':False, 'typeclasses':False, 'canonical struct':True, 'ess surj':False, 'enriched':False, 'monoidal':False, '2-category':False, 'op cat':True, 'op functor':True, 'yoneda':True, 'profunctors':False, 'pseudofunctors':False, 'pi':False, 'sigma':False, 'hom functor':True, 'faithful':True, 'fully faithful':False, 'set':True, 'cat':True, 'kan extensions':False, 'pkan extensions':False, 'rezk':False, 'comma functors':False, 'functor cat':True, 'exp laws':False, 'unit adj':False, 'counit adj':False, 'univalent':False, 'init/term':True, 'lim functor':False, 'lim adjoint':False, 'uip':False, 'univ adj':True, 'eq obj':True, 'eq mor':False, 'hit':False, 'adj functor thm':True, 'setoid obj':False, 'setoid mor':True, 'nt':True, 'functor':True, 'lim':True, 'hom adj':True, 'unit-counit adj':True, 'adjunction':True, 'functor cat':True, 'set':True, 'comma':True, 'prod':True, 'adj comp. laws':False,
     'big times':{'adj functor thm':0.13+0.18+0.22+2.74},
     'file times':{"RELATIONS/Relations":{"user":0.09, "mem":94224}, "RELATIONS/CONFLUENCE/Confluence":{"user":0.09, "mem":94848}, "RELATIONS/CONFLUENCE/Coherence":{"user":0.13, "mem":100272}, "RELATIONS/Noetherian":{"user":0.10, "mem":95024}, "RELATIONS/CONFLUENCE/NEWMAN/Newman":{"user":0.12, "mem":99600}, "RELATIONS/CONFLUENCE/TAIT/Tait":{"user":0.11, "mem":98528}, "SETOID/Setoid":{"user":0.08, "mem":96128}, "SETOID/Map":{"user":0.11, "mem":98128}, "SETOID/SetoidPROD":{"user":0.10, "mem":98656}, "SETOID/Map2":{"user":0.10, "mem":98864}, "CATEGORY_THEORY/CATEGORY/Category":{"user":0.13, "mem":103472}, "CATEGORY_THEORY/CATEGORY/SET":{"user":0.10, "mem":99376}, "CATEGORY_THEORY/CATEGORY/Dual":{"user":0.10, "mem":100240}, "CATEGORY_THEORY/CATEGORY/PROD":{"user":0.18, "mem":104176}, "CATEGORY_THEORY/FUNCTOR/Setoid_dup1":{"user":0.12, "mem":99040}, "CATEGORY_THEORY/CATEGORY/Hom_Equality":{"user":0.08, "mem":101872}, "CATEGORY_THEORY/FUNCTOR/Functor":{"user":0.18, "mem":107776}, "CATEGORY_THEORY/ADJUNCTION/HomFunctor2":{"user":0.47, "mem":123200}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/CatProperty":{"user":0.18, "mem":106880}, "CATEGORY_THEORY/NT/Setoid_dup2":{"user":0.13, "mem":99008}, "CATEGORY_THEORY/NT/Ntransformation":{"user":0.12, "mem":108224}, "CATEGORY_THEORY/NT/Category_dup2":{"user":0.08, "mem":97344}, "CATEGORY_THEORY/NT/CatFunct":{"user":0.18, "mem":109920}, "CATEGORY_THEORY/NT/NatIso":{"user":0.19, "mem":114576}, "CATEGORY_THEORY/ADJUNCTION/Adjunction":{"user":0.27, "mem":123136}, "CATEGORY_THEORY/LIMITS/UniversalArrow":{"user":0.25, "mem":116496}, "CATEGORY_THEORY/FUNCTOR/Dual_Functor":{"user":0.10, "mem":103440}, "CATEGORY_THEORY/LIMITS/CoUniversalArrow":{"user":0.20, "mem":115888}, "CATEGORY_THEORY/ADJUNCTION/Adj_UA":{"user":0.25, "mem":123264}, "CATEGORY_THEORY/ADJUNCTION/Th_CoAdjoint":{"user":0.67, "mem":144320}, "CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_SSC2":{"user":0.13, "mem":107536}, "CATEGORY_THEORY/LIMITS/Const":{"user":0.12, "mem":103120}, "CATEGORY_THEORY/LIMITS/Limit":{"user":0.20, "mem":117392}, "SETOID/BasicTypes":{"user":0.07, "mem":91296}, "SETOID/Single":{"user":0.09, "mem":94928}, "CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part1":{"user":0.18, "mem":123680}, "CATEGORY_THEORY/CATEGORY/FullSubCat":{"user":0.08, "mem":99920}, "CATEGORY_THEORY/FUNCTOR/FunctorProperty":{"user":0.16, "mem":108512}, "CATEGORY_THEORY/FUNCTOR/FSC_inc":{"user":0.10, "mem":107984}, "CATEGORY_THEORY/FUNCTOR/Comma":{"user":0.20, "mem":110048}, "CATEGORY_THEORY/FUNCTOR/Comma_proj":{"user":0.11, "mem":105504}, "CATEGORY_THEORY/ADJUNCTION/Th_Adjoint":{"user":0.65, "mem":143328}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Pres_Limits":{"user":0.14, "mem":113760}, "CATEGORY_THEORY/LIMITS/PULB":{"user":0.19, "mem":107168}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Pullbacks":{"user":0.12, "mem":104560}, "CATEGORY_THEORY/LIMITS/Pullbacks1":{"user":0.36, "mem":127952}, "CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part2_Proof1":{"user":2.74, "mem":228272}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Comma_Complete":{"user":0.34, "mem":128416}, "CATEGORY_THEORY/LIMITS/Discr":{"user":0.09, "mem":101616}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Products":{"user":0.10, "mem":100896}, "CATEGORY_THEORY/LIMITS/Products1":{"user":0.19, "mem":118752}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Equalizers":{"user":0.16, "mem":107744}, "CATEGORY_THEORY/LIMITS/PA":{"user":0.25, "mem":112192}, "CATEGORY_THEORY/LIMITS/Equalizers1":{"user":0.31, "mem":130784}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Th_Initial":{"user":0.40, "mem":135136}, "CATEGORY_THEORY/LIMITS/Comma_UA":{"user":0.15, "mem":109472}, "CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part2_Proof2":{"user":0.22, "mem":142624}, "SETOID/STRUCTURE/Monoid":{"user":0.11, "mem":101760}, "SETOID/STRUCTURE/FreeMonoid":{"user":0.16, "mem":103536}, "CATEGORY_THEORY/CATEGORY/MON":{"user":0.13, "mem":103072}, "CATEGORY_THEORY/FUNCTOR/FunFreeMon":{"user":0.15, "mem":108112}, "CATEGORY_THEORY/FUNCTOR/FunForget":{"user":0.10, "mem":104800}, "CATEGORY_THEORY/LIMITS/FunForget_UA":{"user":0.19, "mem":112592}, "CATEGORY_THEORY/ADJUNCTION/Adj_FunFreeMon":{"user":0.18, "mem":121504}, "CATEGORY_THEORY/FUNCTOR/IdCAT":{"user":0.09, "mem":102304}, "CATEGORY_THEORY/ADJUNCTION/Adjunction1":{"user":0.87, "mem":150176}, "CATEGORY_THEORY/ADJUNCTION/Limit_Adj":{"user":0.31, "mem":129568}, "CATEGORY_THEORY/ADJUNCTION/LeftAdj_Iso":{"user":0.29, "mem":129280}, "CATEGORY_THEORY/CATEGORY/ONE":{"user":0.11, "mem":100368}, "CATEGORY_THEORY/ADJUNCTION/CCC/FunOne":{"user":0.10, "mem":103520}, "CATEGORY_THEORY/ADJUNCTION/CCC/Diagonal":{"user":0.11, "mem":104880}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Binary_Products":{"user":0.26, "mem":111424}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Exponents":{"user":0.10, "mem":102304}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/CCC":{"user":0.08, "mem":103248}, "CATEGORY_THEORY/ADJUNCTION/CCC/Terminal1":{"user":0.13, "mem":118256}, "CATEGORY_THEORY/ADJUNCTION/CCC/Cartesian1":{"user":0.38, "mem":138064}, "CATEGORY_THEORY/ADJUNCTION/CCC/FunProd":{"user":0.22, "mem":110960}, "CATEGORY_THEORY/ADJUNCTION/CCC/CCC1":{"user":0.22, "mem":132080}, "CATEGORY_THEORY/NT/YONEDA_LEMMA/Map0_dup1":{"user":0.10, "mem":97200}, "CATEGORY_THEORY/LIMITS/Iso_Limit":{"user":0.17, "mem":117152}, "CATEGORY_THEORY/LIMITS/CoLimit":{"user":0.21, "mem":120336}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Th_Limits":{"user":0.44, "mem":136032}, "CATEGORY_THEORY/FUNCTOR/HomFunctor":{"user":0.12, "mem":105120}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/HomFunctor_Continuous":{"user":0.19, "mem":117216}, "CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/SET_Complete":{"user":0.20, "mem":118976}, "CATEGORY_THEORY/FUNCTOR/PROD_proj":{"user":0.12, "mem":105904}, "CATEGORY_THEORY/FUNCTOR/Category_dup1":{"user":0.10, "mem":97344}, "CATEGORY_THEORY/FUNCTOR/CAT":{"user":0.14, "mem":105056}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_BinProds":{"user":0.10, "mem":103040}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Exponents":{"user":0.15, "mem":106720}, "SETOID/Setoid_prop":{"user":0.10, "mem":98032}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Pullback":{"user":0.16, "mem":107840}, "SETOID/MapProperty":{"user":0.08, "mem":96016}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SETProperty":{"user":0.10, "mem":103552}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Terminal":{"user":0.10, "mem":101888}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_CCC":{"user":0.11, "mem":104352}, "CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Equalizer":{"user":0.14, "mem":107136}, "SETOID/STRUCTURE/Group":{"user":0.11, "mem":97264}, "SETOID/STRUCTURE/Inverses_Group":{"user":0.17, "mem":103584}, "CATEGORY_THEORY/CATEGORY/PermCat":{"user":0.09, "mem":100144}, "CATEGORY_THEORY/NT/HomFunctor_NT":{"user":0.11, "mem":106656}, "CATEGORY_THEORY/NT/YONEDA_LEMMA/Functor_dup1":{"user":0.13, "mem":105888}, "CATEGORY_THEORY/NT/YONEDA_LEMMA/YonedaLemma":{"user":0.31, "mem":117920}, "CATEGORY_THEORY/NT/YONEDA_LEMMA/YonedaEmbedding":{"user":0.20, "mem":112144}, "CATEGORY_THEORY/NT/InterChangeLaw":{"user":0.41, "mem":124224}},
     'file stats':{ "./CATEGORY_THEORY/ADJUNCTION/Adj_FunFreeMon.v":{ 'definitions':2, 'lines':49, 'characters':2163, 'words':263, 'non-space lines':7, '.':25, ';':11}, "./CATEGORY_THEORY/ADJUNCTION/Adj_UA.v":{ 'definitions':10, 'lines':129, 'characters':4914, 'words':719, 'non-space lines':28, '.':77, ';':14}, "./CATEGORY_THEORY/ADJUNCTION/Adjunction.v":{ 'definitions':11, 'lines':168, 'characters':5135, 'words':909, 'non-space lines':38, '.':100, ';':12}, "./CATEGORY_THEORY/ADJUNCTION/Adjunction1.v":{ 'definitions':18, 'lines':367, 'characters':11425, 'words':1885, 'non-space lines':68, '.':197, ';':67}, "./CATEGORY_THEORY/ADJUNCTION/CCC/CCC1.v":{ 'definitions':8, 'lines':108, 'characters':3419, 'words':435, 'non-space lines':29, '.':58, ';':9}, "./CATEGORY_THEORY/ADJUNCTION/CCC/Cartesian1.v":{ 'definitions':11, 'lines':151, 'characters':4775, 'words':642, 'non-space lines':32, '.':86, ';':25}, "./CATEGORY_THEORY/ADJUNCTION/CCC/Diagonal.v":{ 'definitions':5, 'lines':76, 'characters':2673, 'words':348, 'non-space lines':18, '.':39, ';':16}, "./CATEGORY_THEORY/ADJUNCTION/CCC/FunOne.v":{ 'definitions':5, 'lines':75, 'characters':2516, 'words':306, 'non-space lines':19, '.':36, ';':9}, "./CATEGORY_THEORY/ADJUNCTION/CCC/FunProd.v":{ 'definitions':5, 'lines':170, 'characters':6096, 'words':923, 'non-space lines':19, '.':72, ';':10}, "./CATEGORY_THEORY/ADJUNCTION/CCC/Terminal1.v":{ 'definitions':3, 'lines':63, 'characters':2343, 'words':279, 'non-space lines':17, '.':27, ';':6}, "./CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part1.v":{ 'definitions':2, 'lines':89, 'characters':2930, 'words':386, 'non-space lines':21, '.':40, ';':4}, "./CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part2_Proof1.v":{ 'definitions':41, 'lines':328, 'characters':9876, 'words':1536, 'non-space lines':85, '.':180, ';':34}, "./CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_Part2_Proof2.v":{ 'definitions':5, 'lines':96, 'characters':3221, 'words':382, 'non-space lines':30, '.':42, ';':4}, "./CATEGORY_THEORY/ADJUNCTION/FREYD_THEOREM/FAFT_SSC2.v":{ 'definitions':3, 'lines':66, 'characters':2633, 'words':357, 'non-space lines':14, '.':22, ';':9}, "./CATEGORY_THEORY/ADJUNCTION/HomFunctor2.v":{ 'definitions':16, 'lines':243, 'characters':7470, 'words':1159, 'non-space lines':59, '.':157, ';':61}, "./CATEGORY_THEORY/ADJUNCTION/LeftAdj_Iso.v":{ 'definitions':4, 'lines':87, 'characters':3422, 'words':479, 'non-space lines':16, '.':48, ';':13}, "./CATEGORY_THEORY/ADJUNCTION/Limit_Adj.v":{ 'definitions':8, 'lines':122, 'characters':4284, 'words':626, 'non-space lines':28, '.':65, ';':15}, "./CATEGORY_THEORY/ADJUNCTION/Th_Adjoint.v":{ 'definitions':13, 'lines':332, 'characters':10146, 'words':1569, 'non-space lines':52, '.':148, ';':45}, "./CATEGORY_THEORY/ADJUNCTION/Th_CoAdjoint.v":{ 'definitions':13, 'lines':303, 'characters':9151, 'words':1274, 'non-space lines':47, '.':150, ';':40}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Binary_Products.v":{ 'definitions':16, 'lines':218, 'characters':7062, 'words':1148, 'non-space lines':40, '.':95, ';':15}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/CCC.v":{ 'definitions':1, 'lines':52, 'characters':2291, 'words':279, 'non-space lines':11, '.':18, ';':8}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/CatProperty.v":{ 'definitions':16, 'lines':194, 'characters':5782, 'words':955, 'non-space lines':46, '.':104, ';':38}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Equalizers.v":{ 'definitions':8, 'lines':133, 'characters':4202, 'words':650, 'non-space lines':27, '.':70, ';':19}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Exponents.v":{ 'definitions':8, 'lines':85, 'characters':3076, 'words':438, 'non-space lines':25, '.':29, ';':8}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Products.v":{ 'definitions':5, 'lines':82, 'characters':2918, 'words':410, 'non-space lines':23, '.':27, ';':8}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/Pullbacks.v":{ 'definitions':6, 'lines':89, 'characters':3300, 'words':465, 'non-space lines':22, '.':24, ';':11}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SETProperty.v":{ 'definitions':7, 'lines':110, 'characters':3824, 'words':542, 'non-space lines':31, '.':55, ';':22}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_BinProds.v":{ 'definitions':10, 'lines':111, 'characters':3782, 'words':517, 'non-space lines':25, '.':63, ';':39}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_CCC.v":{ 'definitions':2, 'lines':41, 'characters':1949, 'words':208, 'non-space lines':7, '.':14, ';':4}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Equalizer.v":{ 'definitions':9, 'lines':108, 'characters':3798, 'words':530, 'non-space lines':23, '.':64, ';':30}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Exponents.v":{ 'definitions':13, 'lines':149, 'characters':4654, 'words':668, 'non-space lines':35, '.':91, ';':49}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Pullback.v":{ 'definitions':11, 'lines':125, 'characters':4147, 'words':570, 'non-space lines':28, '.':73, ';':37}, "./CATEGORY_THEORY/CATEGORY/CONSTRUCTIONS/SET_Terminal.v":{ 'definitions':5, 'lines':59, 'characters':2318, 'words':275, 'non-space lines':13, '.':27, ';':10}, "./CATEGORY_THEORY/CATEGORY/Category.v":{ 'definitions':20, 'lines':191, 'characters':5665, 'words':1066, 'non-space lines':51, '.':89, ';':27}, "./CATEGORY_THEORY/CATEGORY/Dual.v":{ 'definitions':8, 'lines':86, 'characters':3222, 'words':426, 'non-space lines':17, '.':51, ';':15}, "./CATEGORY_THEORY/CATEGORY/FullSubCat.v":{ 'definitions':6, 'lines':69, 'characters':2459, 'words':326, 'non-space lines':16, '.':32, ';':7}, "./CATEGORY_THEORY/CATEGORY/Hom_Equality.v":{ 'definitions':6, 'lines':95, 'characters':3368, 'words':452, 'non-space lines':25, '.':50, ';':19}, "./CATEGORY_THEORY/CATEGORY/MON.v":{ 'definitions':12, 'lines':139, 'characters':4342, 'words':633, 'non-space lines':27, '.':91, ';':32}, "./CATEGORY_THEORY/CATEGORY/ONE.v":{ 'definitions':12, 'lines':109, 'characters':3621, 'words':475, 'non-space lines':24, '.':48, ';':20}, "./CATEGORY_THEORY/CATEGORY/PROD.v":{ 'definitions':12, 'lines':124, 'characters':4369, 'words':625, 'non-space lines':28, '.':74, ';':48}, "./CATEGORY_THEORY/CATEGORY/PermCat.v":{ 'definitions':1, 'lines':52, 'characters':2644, 'words':258, 'non-space lines':11, '.':16, ';':4}, "./CATEGORY_THEORY/CATEGORY/SET.v":{ 'definitions':7, 'lines':83, 'characters':3102, 'words':410, 'non-space lines':14, '.':52, ';':22}, "./CATEGORY_THEORY/FUNCTOR/CAT.v":{ 'definitions':6, 'lines':103, 'characters':4596, 'words':525, 'non-space lines':16, '.':56, ';':27}, "./CATEGORY_THEORY/FUNCTOR/Category_dup1.v":{ 'definitions':9, 'lines':90, 'characters':2922, 'words':533, 'non-space lines':29, '.':30, ';':10}, "./CATEGORY_THEORY/FUNCTOR/Comma.v":{ 'definitions':12, 'lines':174, 'characters':5582, 'words':811, 'non-space lines':37, '.':100, ';':57}, "./CATEGORY_THEORY/FUNCTOR/Comma_proj.v":{ 'definitions':6, 'lines':74, 'characters':2673, 'words':327, 'non-space lines':18, '.':36, ';':11}, "./CATEGORY_THEORY/FUNCTOR/Dual_Functor.v":{ 'definitions':4, 'lines':63, 'characters':2459, 'words':286, 'non-space lines':18, '.':27, ';':7}, "./CATEGORY_THEORY/FUNCTOR/FSC_inc.v":{ 'definitions':5, 'lines':72, 'characters':2561, 'words':340, 'non-space lines':15, '.':36, ';':13}, "./CATEGORY_THEORY/FUNCTOR/FunForget.v":{ 'definitions':3, 'lines':65, 'characters':2475, 'words':299, 'non-space lines':13, '.':33, ';':10}, "./CATEGORY_THEORY/FUNCTOR/FunFreeMon.v":{ 'definitions':7, 'lines':130, 'characters':3948, 'words':558, 'non-space lines':23, '.':82, ';':44}, "./CATEGORY_THEORY/FUNCTOR/Functor.v":{ 'definitions':16, 'lines':179, 'characters':5303, 'words':836, 'non-space lines':46, '.':87, ';':22}, "./CATEGORY_THEORY/FUNCTOR/FunctorProperty.v":{ 'definitions':5, 'lines':114, 'characters':3931, 'words':621, 'non-space lines':24, '.':53, ';':18}, "./CATEGORY_THEORY/FUNCTOR/HomFunctor.v":{ 'definitions':6, 'lines':103, 'characters':3316, 'words':436, 'non-space lines':27, '.':57, ';':14}, "./CATEGORY_THEORY/FUNCTOR/IdCAT.v":{ 'definitions':4, 'lines':60, 'characters':2240, 'words':258, 'non-space lines':17, '.':24, ';':8}, "./CATEGORY_THEORY/FUNCTOR/PROD_proj.v":{ 'definitions':6, 'lines':94, 'characters':3199, 'words':432, 'non-space lines':20, '.':53, ';':20}, "./CATEGORY_THEORY/FUNCTOR/Setoid_dup1.v":{ 'definitions':18, 'lines':168, 'characters':4301, 'words':762, 'non-space lines':51, '.':92, ';':30}, "./CATEGORY_THEORY/LIMITS/CoLimit.v":{ 'definitions':10, 'lines':150, 'characters':4449, 'words':673, 'non-space lines':43, '.':70, ';':15}, "./CATEGORY_THEORY/LIMITS/CoUniversalArrow.v":{ 'definitions':15, 'lines':169, 'characters':4795, 'words':749, 'non-space lines':48, '.':82, ';':18}, "./CATEGORY_THEORY/LIMITS/Comma_UA.v":{ 'definitions':6, 'lines':103, 'characters':3420, 'words':462, 'non-space lines':25, '.':56, ';':17}, "./CATEGORY_THEORY/LIMITS/Const.v":{ 'definitions':5, 'lines':75, 'characters':2596, 'words':325, 'non-space lines':18, '.':35, ';':9}, "./CATEGORY_THEORY/LIMITS/Discr.v":{ 'definitions':11, 'lines':117, 'characters':3803, 'words':512, 'non-space lines':31, '.':53, ';':20}, "./CATEGORY_THEORY/LIMITS/Equalizers1.v":{ 'definitions':21, 'lines':244, 'characters':6822, 'words':1116, 'non-space lines':52, '.':131, ';':46}, "./CATEGORY_THEORY/LIMITS/FunForget_UA.v":{ 'definitions':10, 'lines':140, 'characters':4564, 'words':668, 'non-space lines':26, '.':91, ';':45}, "./CATEGORY_THEORY/LIMITS/Iso_Limit.v":{ 'definitions':6, 'lines':105, 'characters':3557, 'words':485, 'non-space lines':25, '.':57, ';':22}, "./CATEGORY_THEORY/LIMITS/Limit.v":{ 'definitions':11, 'lines':152, 'characters':4368, 'words':681, 'non-space lines':43, '.':73, ';':15}, "./CATEGORY_THEORY/LIMITS/PA.v":{ 'definitions':26, 'lines':461, 'characters':12000, 'words':2178, 'non-space lines':44, '.':248, ';':99}, "./CATEGORY_THEORY/LIMITS/PULB.v":{ 'definitions':38, 'lines':532, 'characters':13215, 'words':2382, 'non-space lines':53, '.':321, ';':176}, "./CATEGORY_THEORY/LIMITS/Products1.v":{ 'definitions':13, 'lines':142, 'characters':4362, 'words':623, 'non-space lines':39, '.':69, ';':29}, "./CATEGORY_THEORY/LIMITS/Pullbacks1.v":{ 'definitions':16, 'lines':314, 'characters':8715, 'words':1478, 'non-space lines':42, '.':165, ';':77}, "./CATEGORY_THEORY/LIMITS/UniversalArrow.v":{ 'definitions':12, 'lines':184, 'characters':5296, 'words':862, 'non-space lines':41, '.':88, ';':24}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Comma_Complete.v":{ 'definitions':15, 'lines':166, 'characters':5267, 'words':757, 'non-space lines':42, '.':93, ';':26}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/HomFunctor_Continuous.v":{ 'definitions':11, 'lines':147, 'characters':4785, 'words':695, 'non-space lines':34, '.':82, ';':19}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Pres_Limits.v":{ 'definitions':6, 'lines':80, 'characters':3016, 'words':447, 'non-space lines':22, '.':32, ';':9}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/SET_Complete.v":{ 'definitions':11, 'lines':152, 'characters':4578, 'words':675, 'non-space lines':38, '.':82, ';':35}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Th_Initial.v":{ 'definitions':24, 'lines':217, 'characters':6151, 'words':867, 'non-space lines':60, '.':92, ';':12}, "./CATEGORY_THEORY/LIMIT_CONSTRUCTIONS/Th_Limits.v":{ 'definitions':26, 'lines':237, 'characters':7213, 'words':1181, 'non-space lines':59, '.':129, ';':16}, "./CATEGORY_THEORY/NT/CatFunct.v":{ 'definitions':10, 'lines':149, 'characters':5086, 'words':751, 'non-space lines':31, '.':88, ';':33}, "./CATEGORY_THEORY/NT/Category_dup2.v":{ 'definitions':9, 'lines':93, 'characters':3021, 'words':533, 'non-space lines':31, '.':30, ';':10}, "./CATEGORY_THEORY/NT/HomFunctor_NT.v":{ 'definitions':4, 'lines':67, 'characters':2589, 'words':313, 'non-space lines':17, '.':32, ';':10}, "./CATEGORY_THEORY/NT/InterChangeLaw.v":{ 'definitions':6, 'lines':145, 'characters':5252, 'words':927, 'non-space lines':25, '.':89, ';':21}, "./CATEGORY_THEORY/NT/NatIso.v":{ 'definitions':7, 'lines':134, 'characters':4120, 'words':668, 'non-space lines':34, '.':72, ';':30}, "./CATEGORY_THEORY/NT/Ntransformation.v":{ 'definitions':5, 'lines':86, 'characters':3141, 'words':461, 'non-space lines':22, '.':39, ';':14}, "./CATEGORY_THEORY/NT/Setoid_dup2.v":{ 'definitions':18, 'lines':169, 'characters':4417, 'words':762, 'non-space lines':51, '.':92, ';':30}, "./CATEGORY_THEORY/NT/YONEDA_LEMMA/Functor_dup1.v":{ 'definitions':5, 'lines':82, 'characters':2764, 'words':444, 'non-space lines':24, '.':28, ';':10}, "./CATEGORY_THEORY/NT/YONEDA_LEMMA/Map0_dup1.v":{ 'definitions':3, 'lines':56, 'characters':1797, 'words':296, 'non-space lines':20, '.':23, ';':6}, "./CATEGORY_THEORY/NT/YONEDA_LEMMA/YonedaEmbedding.v":{ 'definitions':5, 'lines':122, 'characters':4094, 'words':623, 'non-space lines':24, '.':75, ';':35}, "./CATEGORY_THEORY/NT/YONEDA_LEMMA/YonedaLemma.v":{ 'definitions':9, 'lines':187, 'characters':6039, 'words':980, 'non-space lines':42, '.':102, ';':49}, "./RELATIONS/CONFLUENCE/Coherence.v":{ 'definitions':13, 'lines':155, 'characters':5631, 'words':854, 'non-space lines':18, '.':100, ';':74}, "./RELATIONS/CONFLUENCE/Confluence.v":{ 'definitions':9, 'lines':79, 'characters':3610, 'words':486, 'non-space lines':19, '.':29, ';':4}, "./RELATIONS/CONFLUENCE/NEWMAN/Newman.v":{ 'definitions':1, 'lines':90, 'characters':4258, 'words':578, 'non-space lines':6, '.':37, ';':88}, "./RELATIONS/CONFLUENCE/TAIT/Tait.v":{ 'definitions':2, 'lines':89, 'characters':3966, 'words':553, 'non-space lines':8, '.':39, ';':68}, "./RELATIONS/Noetherian.v":{ 'definitions':3, 'lines':62, 'characters':2817, 'words':298, 'non-space lines':14, '.':24, ';':5}, "./RELATIONS/Relations.v":{ 'definitions':7, 'lines':98, 'characters':4113, 'words':440, 'non-space lines':25, '.':40, ';':8}, "./SETOID/BasicTypes.v":{ 'definitions':3, 'lines':43, 'characters':1865, 'words':218, 'non-space lines':9, '.':11, ';':4}, "./SETOID/Map.v":{ 'definitions':8, 'lines':127, 'characters':4674, 'words':555, 'non-space lines':34, '.':62, ';':17}, "./SETOID/Map2.v":{ 'definitions':15, 'lines':135, 'characters':3869, 'words':609, 'non-space lines':37, '.':72, ';':16}, "./SETOID/MapProperty.v":{ 'definitions':2, 'lines':61, 'characters':2749, 'words':297, 'non-space lines':17, '.':18, ';':7}, "./SETOID/STRUCTURE/FreeMonoid.v":{ 'definitions':11, 'lines':159, 'characters':4608, 'words':707, 'non-space lines':21, '.':105, ';':62}, "./SETOID/STRUCTURE/Group.v":{ 'definitions':3, 'lines':57, 'characters':2639, 'words':270, 'non-space lines':13, '.':18, ';':7}, "./SETOID/STRUCTURE/Inverses_Group.v":{ 'definitions':18, 'lines':221, 'characters':7203, 'words':975, 'non-space lines':41, '.':150, ';':47}, "./SETOID/STRUCTURE/Monoid.v":{ 'definitions':16, 'lines':161, 'characters':4907, 'words':703, 'non-space lines':44, '.':78, ';':24}, "./SETOID/Setoid.v":{ 'definitions':8, 'lines':103, 'characters':4193, 'words':453, 'non-space lines':25, '.':41, ';':16}, "./SETOID/SetoidPROD.v":{ 'definitions':4, 'lines':94, 'characters':3368, 'words':485, 'non-space lines':17, '.':53, ';':44}, "./SETOID/Setoid_prop.v":{ 'definitions':5, 'lines':82, 'characters':3047, 'words':405, 'non-space lines':22, '.':40, ';':18}, "./SETOID/Single.v":{ 'definitions':2, 'lines':51, 'characters':2079, 'words':238, 'non-space lines':12, '.':18, ';':8}},
    },
    {'key':r'\cite{Ahrens2013}', 'hott':True, 'automated':False, 'pkan extensions':False, 'kan extensions':True, 'exp laws':False, 'enriched':False, 'monoidal':False, 'adj functor thm':False, 'profunctors':False, 'pseudofunctors':False, 'hom functor':True, '2-category':False, 'trunc':True, 'univalent':True, 'sig':True, 'record':False, 'typeclasses':False, 'canonical struct':False, 'functor':True, 'init/term':True, 'nt':True, 'set':True, 'cat':False, 'prop':False, 'prod':True, 'iso':True, 'lpf':int(round(7061/21,-1)), 'files':21, 'constr':478, 'set saturated':True, 'coq':True, 'agda':False, 'functor on iso':True, 'fully faithful':True, 'faithful':True, 'full':True, 'ess surj':True, 'adjunction':True, 'functor cat':True, 'funext':True, 'unit-counit adj':True, 'unit adj':False, 'counit adj':False, 'hom adj':False, 'univ adj':False, 'equiv':True, 'subcat':True, 'op cat':True, 'op functor':False, 'op nt':False, 'yoneda':True, 'rezk':True, 'eq obj':True, 'eq mor':True, 'setoid obj':False, 'setoid mor':False, 'hit':False, 'unicode':False, 'uip':False, 'lim':True, 'lim functor':False, 'lim adjoint':False, 'comma':False, 'pi':False, 'sigma':False, 'comma functors':False, 'adj comp. laws':False,
     'big times':{'precomp_ess_surj':32.22, 'precomp_fully_faithful':9.94},
     'total time-footnote':r'Nearly 75\% of the time in this library is spent on properties of functor composition.  Nearly 50\% of this time is spent closing sections, for an as-yet unknown reason.',
     'file times':{"pathnotations":{"user":0.10, "mem":106944}, "auxiliary_lemmas_HoTT":{"user":0.44, "mem":145024}, "precategories":{"user":0.95, "mem":170816}, "HLevel_n_is_of_hlevel_Sn":{"user":0.17, "mem":134752}, "category_hset":{"user":0.29, "mem":139936}, "functors_transformations":{"user":6.37, "mem":257648}, "equivalences":{"user":4.26, "mem":268000}, "whiskering":{"user":0.38, "mem":155616}, "precomp_ess_surj":{"user":36.19, "mem":1573344}, "precomp_fully_faithful":{"user":9.94, "mem":372400}, "yoneda":{"user":1.25, "mem":180736}, "sub_precategories":{"user":1.00, "mem":183488}, "rezk_completion":{"user":0.68, "mem":421088}},
     #{"pathnotations":{"user":0.10, "mem":120704}, "auxiliary_lemmas_HoTT":{"user":0.46, "mem":155520}, "precategories":{"user":0.86, "mem":176416}, "topos/epis_monos":{"user":0.17, "mem":139904}, "functors_transformations":{"user":6.99, "mem":289488}, "limits/aux_lemmas_HoTT":{"user":0.24, "mem":142592}, "limits/cones":{"user":1.12, "mem":209040}, "limits/pullbacks":{"user":69.37, "mem":1067680}, "limits/terminal":{"user":0.18, "mem":140144}, "limits/initial":{"user":0.20, "mem":140128}, "HLevel_n_is_of_hlevel_Sn":{"user":0.21, "mem":140080}, "category_hset":{"user":0.31, "mem":152864}, "yoneda":{"user":1.03, "mem":195968}, "whiskering":{"user":0.43, "mem":173408}, "sub_precategories":{"user":1.12, "mem":205008}, "equivalences":{"user":4.71, "mem":312368}, "precomp_fully_faithful":{"user":9.29, "mem":380816}, "precomp_ess_surj":{"user":32.22, "mem":1497568}, "rezk_completion":{"user":0.70, "mem":426928}},
     'file stats':{ "./auxiliary_lemmas_HoTT.v":{ 'definitions':22, 'lines':260, 'characters':7133, 'words':1457, 'non-space lines':57, '.':175, ';':6}, "./category_hset.v":{ 'definitions':19, 'lines':241, 'characters':5418, 'words':731, 'non-space lines':73, '.':138, ';':27}, "./equivalences.v":{ 'definitions':32, 'lines':446, 'characters':13315, 'words':1901, 'non-space lines':84, '.':267, ';':40}, "./functors_transformations.v":{ 'definitions':75, 'lines':951, 'characters':27129, 'words':4144, 'non-space lines':186, '.':516, ';':89}, "./HLevel_n_is_of_hlevel_Sn.v":{ 'definitions':12, 'lines':232, 'characters':6166, 'words':1080, 'non-space lines':48, '.':123, ';':3}, "./pathnotations.v":{ 'definitions':0, 'lines':10, 'characters':284, 'words':44, 'non-space lines':4, '.':8, ';':0}, "./precategories.v":{ 'definitions':82, 'lines':718, 'characters':19559, 'words':3272, 'non-space lines':136, '.':422, ';':148}, "./precomp_ess_surj.v":{ 'definitions':24, 'lines':888, 'characters':28377, 'words':4585, 'non-space lines':122, '.':633, ';':363}, "./precomp_fully_faithful.v":{ 'definitions':10, 'lines':372, 'characters':12397, 'words':1746, 'non-space lines':57, '.':274, ';':94}, "./rezk_completion.v":{ 'definitions':7, 'lines':132, 'characters':3155, 'words':254, 'non-space lines':49, '.':85, ';':3}, "./sub_precategories.v":{ 'definitions':53, 'lines':622, 'characters':18252, 'words':2345, 'non-space lines':130, '.':323, ';':33}, "./whiskering.v":{ 'definitions':8, 'lines':139, 'characters':3695, 'words':542, 'non-space lines':43, '.':74, ';':8}, "./yoneda.v":{ 'definitions':23, 'lines':291, 'characters':7492, 'words':1106, 'non-space lines':81, '.':165, ';':53}}},
     #{ "./HLevel_n_is_of_hlevel_Sn.v":{ 'definitions':12, 'lines':232, 'characters':6166, 'words':1080, 'non-space lines':48, '.':123, ';':3}, "./auxiliary_lemmas_HoTT.v":{ 'definitions':22, 'lines':260, 'characters':7133, 'words':1457, 'non-space lines':57, '.':175, ';':6}, "./category_hset.v":{ 'definitions':19, 'lines':235, 'characters':5302, 'words':716, 'non-space lines':73, '.':135, ';':22}, "./equivalences.v":{ 'definitions':32, 'lines':446, 'characters':13351, 'words':1907, 'non-space lines':84, '.':267, ';':40}, "./functors_transformations.v":{ 'definitions':75, 'lines':953, 'characters':27234, 'words':4159, 'non-space lines':186, '.':518, ';':91}, "./limits/aux_lemmas_HoTT.v":{ 'definitions':6, 'lines':90, 'characters':2820, 'words':524, 'non-space lines':22, '.':64, ';':0}, "./limits/cones.v":{ 'definitions':35, 'lines':324, 'characters':8014, 'words':1201, 'non-space lines':68, '.':242, ';':35}, "./limits/initial.v":{ 'definitions':9, 'lines':66, 'characters':1714, 'words':222, 'non-space lines':20, '.':57, ';':5}, "./limits/op_precat.v":{ 'definitions':9, 'lines':139, 'characters':3326, 'words':386, 'non-space lines':29, '.':121, ';':2}, "./limits/pullbacks.v":{ 'definitions':31, 'lines':282, 'characters':9090, 'words':1683, 'non-space lines':61, '.':169, ';':103}, "./limits/terminal.v":{ 'definitions':9, 'lines':75, 'characters':1755, 'words':222, 'non-space lines':29, '.':57, ';':5}, "./pathnotations.v":{ 'definitions':0, 'lines':10, 'characters':284, 'words':44, 'non-space lines':4, '.':8, ';':0}, "./precategories.v":{ 'definitions':83, 'lines':719, 'characters':19604, 'words':3273, 'non-space lines':137, '.':423, ';':148}, "./precomp_ess_surj.v":{ 'definitions':24, 'lines':888, 'characters':28377, 'words':4585, 'non-space lines':122, '.':633, ';':363}, "./precomp_fully_faithful.v":{ 'definitions':10, 'lines':372, 'characters':12397, 'words':1746, 'non-space lines':57, '.':274, ';':94}, "./rezk_completion.v":{ 'definitions':7, 'lines':132, 'characters':3155, 'words':254, 'non-space lines':49, '.':85, ';':3}, "./sub_precategories.v":{ 'definitions':53, 'lines':623, 'characters':18343, 'words':2366, 'non-space lines':130, '.':323, ';':33}, "./topos/epis_monos.v":{ 'definitions':8, 'lines':54, 'characters':1541, 'words':264, 'non-space lines':20, '.':44, ';':12}, "./topos/topos.v":{ 'definitions':3, 'lines':90, 'characters':1610, 'words':202, 'non-space lines':55, '.':41, ';':6}, "./whiskering.v":{ 'definitions':8, 'lines':139, 'characters':3695, 'words':542, 'non-space lines':43, '.':74, ';':8}, "./yoneda.v":{ 'definitions':23, 'lines':291, 'characters':7492, 'words':1106, 'non-space lines':81, '.':165, ';':53}}},
    {'key':r'\cite{copumpkin/categories}', 'hott':False, 'coq':False, 'agda':True, 'univalent':False, 'eq obj':True, 'eq mor':False, 'setoid obj':False, 'hit':False, 'automated':False, 'adj comp. laws':True,
     'trunc':False, 'sig':False, 'record':True, 'typeclasses':False, 'canonical struct':False, 'setoid mor':True, 'hit':False, 'unicode':True, 'uip':True, 'functor':True, 'nt':True,
     'set saturated':False, '2-category':True, 'adjunction':True, 'adjunction composition':True, 'unit-counit adj':True, 'bifunctor':True, 'bi-nt':True, 'cat has prod':True, 'prod cat':True, 'prod':True, 'free cat on graph':True, 'hom functor':True, 'prod of functors':True, 'underlying graph':True, 'set':True, 'full':True, 'faithful':True, 'fully faithful':True, 'ess surj':True, 'unit adj':False, 'counit adj':False, 'univ adj':False, 'functor cat':True, 'cat':True, 'adj functor thm':False, 'sigma':True, 'pi':False, 'hom adj':False, 'yoneda':True, 'profunctors':True, 'pseudofunctors':False, 'op cat':True, 'op nt':True, 'op functor':True, 'comma functors':False, 'kan extensions':True, 'pkan extensions':False, 'exp laws':False, 'monad':True, 'monoidal':True, 'enriched':r'\checkmarkdashed', 'CCC':True, 'init/term':True, 'lim':True, 'lim functor':False, 'lim adjoint':False, 'rezk':False,
     'adj comp. laws-footnote':'The use of proof-irrelevant fields speeds up this construction significantly in Agda.', 
     'big times':{'monoidal':0.007+0.007+0.008+1.082+1.915+4.295+5.225+4.849+119.853, 'yoneda':64.661, 'adj comp.':28.200, 'adj comp. laws':13.658, 'sigma':21.416, '2-category':6.350+7.122},
     'file times':{ "Categories.Support.PropositionalEquality":{"user":0.205}, "Categories.Support.Equivalence":{"user":0.443}, "Categories.Support.EqReasoning":{"user":0.208}, "Categories.Category":{"user":1.634}, "Categories.Functor.Core":{"user":2.795}, "Categories.Morphisms":{"user":2.608}, "Categories.Functor":{"user":6.667}, "Categories.Categories":{"user":0.110}, "Categories.Square":{"user":5.158}, "Categories.Object.Terminal":{"user":1.454}, "Categories.Terminal":{"user":0.188}, "Categories.NaturalTransformation.Core":{"user":6.305}, "Categories.NaturalTransformation":{"user":11.258}, "Categories.Product":{"user":25.243}, "Categories.Bifunctor":{"user":2.706}, "Categories.2-Category":{"user":7.122}, "Categories.Monad":{"user":0.279}, "Categories.Adjunction":{"user":3.407}, "Categories.Support.SetoidFunctions":{"user":0.638}, "Categories.Agda":{"user":0.650}, "Categories.Support.ZigZag":{"user":0.957}, "Categories.Functor.Constant":{"user":0.236}, "Categories.Cocone":{"user":0.783}, "Categories.Cocones":{"user":3.306}, "Categories.Object.Initial":{"user":0.233}, "Categories.Colimit":{"user":0.800}, "Categories.Agda.ISetoids.Cocomplete.Helpers":{"user":2.689}, "Categories.Agda.ISetoids.Cocomplete":{"user":2.338}, "Categories.Congruence":{"user":2.843}, "Categories.Arrow":{"user":2.863}, "Categories.Bifunctor.NaturalTransformation":{"user":7.197}, "Categories.Object.Product":{"user":3.194}, "Categories.Object.Product.Morphisms":{"user":2.784}, "Categories.Object.BinaryProducts":{"user":4.582}, "Categories.Object.Products":{"user":0.467}, "Categories.Product.Projections":{"user":0.215}, "Categories.Product.Properties":{"user":8.467}, "Categories.Categories.Products":{"user":0.955}, "Categories.Closed":{"user":0.005}, "Categories.Coend":{"user":0.005}, "Categories.Coequalizer":{"user":0.003}, "Categories.FunctorCategory":{"user":3.689}, "Categories.Power":{"user":6.605}, "Categories.Functor.Diagonal":{"user":1.257}, "Categories.Comma":{"user":16.515}, "Categories.Comonad":{"user":0.006}, "Categories.Comonad.Cofree":{"user":0.004}, "Categories.Cone":{"user":3.160}, "Categories.Cones":{"user":12.436}, "Categories.Discrete":{"user":0.089}, "Categories.DinaturalTransformation":{"user":26.181}, "Categories.End":{"user":74.633}, "Categories.Functor.Properties":{"user":0.831}, "Categories.NaturalIsomorphism":{"user":9.438}, "Categories.Power.NaturalTransformation":{"user":5.313}, "Categories.Monoidal.Helpers":{"user":4.295}, "Categories.Monoidal":{"user":1.082}, "Categories.Enriched":{"user":0.038}, "Categories.Equalizer":{"user":0.008}, "Categories.Equivalence.Strong":{"user":3.212}, "Categories.Morphism.Cartesian":{"user":2.871}, "Categories.Fibration":{"user":2.999}, "Graphs.Graph":{"user":0.531}, "Graphs.GraphMorphism":{"user":2.440}, "Categories.Support.StarEquality":{"user":1.441}, "Categories.Free.Core":{"user":1.015}, "Categories.Graphs":{"user":0.507}, "Categories.Free.Functor":{"user":3.885}, "Categories.Graphs.Underlying":{"user":1.390}, "Categories.Free":{"user":0.887}, "Categories.Functor.Algebra":{"user":0.607}, "Categories.Functor.Algebras":{"user":2.912}, "Categories.Functor.Coalgebra":{"user":0.006}, "Categories.Functor.Coalgebras":{"user":0.005}, "Categories.Functor.Hom":{"user":1.508}, "Categories.Functor.Monoidal":{"user":0.007}, "Categories.Functor.Product":{"user":2.381}, "Categories.Functor.Representable":{"user":0.436}, "Categories.Support.Experimental":{"user":0.081}, "Categories.Support.IProduct":{"user":0.390}, "Categories.Grothendieck":{"user":21.416}, "Categories.Globe":{"user":0.984}, "Categories.Presheaf":{"user":0.255}, "Categories.GlobularSet":{"user":0.160}, "Categories.Lan":{"user":0.305}, "Categories.Lift":{"user":6.933}, "Categories.Limit":{"user":6.809}, "Categories.Monad.Algebra":{"user":0.007}, "Categories.Monad.Algebras":{"user":0.005}, "Categories.Monad.EilenbergMoore":{"user":0.007}, "Categories.Monad.Kleisli":{"user":3.683}, "Categories.Monad.Strong":{"user":3.312}, "Categories.Monoidal.Braided.Helpers":{"user":5.225}, "Categories.Monoidal.Braided":{"user":1.915}, "Categories.Object.Products.Properties":{"user":1.813}, "Categories.Monoidal.Cartesian.Pentagon":{"user":4.849}, "Categories.Monoidal.Cartesian":{"user":119.853}, "Categories.Monoidal.Closed":{"user":0.008}, "Categories.Monoidal.CartesianClosed":{"user":0.007}, "Categories.Support.SetoidPi":{"user":3.687}, "Categories.Object.Indexed":{"user":0.348}, "Categories.Morphism.Indexed":{"user":11.713}, "Categories.Opposite":{"user":0.227}, "Categories.Object.Coproduct":{"user":1.151}, "Categories.Object.BinaryCoproducts":{"user":2.402}, "Categories.Object.Coproducts":{"user":0.839}, "Categories.Object.Exponential":{"user":4.418}, "Categories.Object.Exponentiating":{"user":2.996}, "Categories.Object.Exponentiating.Functor":{"user":1.775}, "Categories.Object.Exponentiating.Adjunction":{"user":5.976}, "Categories.Object.BinaryProducts.N-ary":{"user":3.265}, "Categories.Object.Products.N-ary":{"user":4.343}, "Categories.Object.IndexedProduct":{"user":1.911}, "Categories.Object.IndexedProducts":{"user":2.180}, "Categories.Pullback":{"user":1.200}, "Categories.Object.SubobjectClassifier":{"user":0.505}, "Categories.Object.Terminal.Products":{"user":0.523}, "Categories.Object.Terminal.Exponentials":{"user":1.382}, "Categories.Object.Terminal.Exponentiating":{"user":0.433}, "Categories.Object.Zero":{"user":0.009}, "Categories.Power.Functorial":{"user":13.624}, "Categories.Preorder":{"user":0.004}, "Categories.Presheaves":{"user":0.069}, "Categories.Yoneda":{"user":64.661}, "Categories.Profunctor":{"user":0.129}, "Categories.Pushout":{"user":0.008}, "Categories.Slice":{"user":0.773}, "Categories.Topos":{"user":0.007}, "Everything":{"user":1.315}, "Categories.2-Category.Categories":{"user":6.350}, "Categories.Adjunction.Composition":{"user":28.200}, "Categories.Adjunction.CompositionLaws":{"user":13.658}, "Categories.Agda.ISetoids.Complete":{"user":1.754}, "Categories.CategorySolver":{"user":5.481}, "Categories.Comma.Functors":{"user":6.716}, "Categories.Fam":{"user":0.675}, "Categories.Functor.Discrete":{"user":0.151}, "Categories.Functor.Equivalence.Strong":{"user":1.513}, "Categories.Normalise":{"user":19.952}, "Categories.Normalise":{"user":19.002}, "Categories.Object.BinaryProducts.Abstract":{"user":0.968}, "Categories.Ran":{"user":0.808}, "Categories.SubCategory":{"user":0.771}, "Categories.WithFamilies":{"user":2.461}},
     'file stats':{ "./Categories/2-Category.agda":{ 'definitions':0, 'lines':197, 'characters':11758, 'words':2339, 'non-space lines':54}, "./Categories/2-Category/Categories.agda":{ 'definitions':1, 'lines':47, 'characters':3079, 'words':412, 'non-space lines':4}, "./Categories/Adjunction.agda":{ 'definitions':5, 'lines':124, 'characters':4887, 'words':828, 'non-space lines':21}, "./Categories/Adjunction/Composition.agda":{ 'definitions':0, 'lines':127, 'characters':6270, 'words':907, 'non-space lines':6}, "./Categories/Adjunction/CompositionLaws.agda":{ 'definitions':0, 'lines':157, 'characters':8334, 'words':1100, 'non-space lines':12}, "./Categories/Agda.agda":{ 'definitions':4, 'lines':103, 'characters':3858, 'words':768, 'non-space lines':15}, "./Categories/Agda/ISetoids/Cocomplete.agda":{ 'definitions':1, 'lines':48, 'characters':2023, 'words':288, 'non-space lines':8}, "./Categories/Agda/ISetoids/Cocomplete/Helpers.agda":{ 'definitions':1, 'lines':121, 'characters':4390, 'words':740, 'non-space lines':17}, "./Categories/Agda/ISetoids/Complete.agda":{ 'definitions':1, 'lines':54, 'characters':2490, 'words':375, 'non-space lines':4}, "./Categories/Arrow.agda":{ 'definitions':1, 'lines':163, 'characters':5681, 'words':977, 'non-space lines':25}, "./Categories/Bifunctor.agda":{ 'definitions':4, 'lines':22, 'characters':1676, 'words':293, 'non-space lines':7}, "./Categories/Bifunctor/NaturalTransformation.agda":{ 'definitions':5, 'lines':19, 'characters':1901, 'words':301, 'non-space lines':6}, "./Categories/Categories.agda":{ 'definitions':1, 'lines':89, 'characters':3026, 'words':607, 'non-space lines':8}, "./Categories/Categories/Products.agda":{ 'definitions':1, 'lines':46, 'characters':1310, 'words':152, 'non-space lines':10}, "./Categories/Category.agda":{ 'definitions':4, 'lines':207, 'characters':8632, 'words':1793, 'non-space lines':54}, "./Categories/CategorySolver.agda":{ 'definitions':7, 'lines':187, 'characters':11725, 'words':1341, 'non-space lines':17}, "./Categories/Closed.agda":{ 'definitions':0, 'lines':0, 'characters':30, 'words':3, 'non-space lines':0}, "./Categories/Cocone.agda":{ 'definitions':0, 'lines':16, 'characters':530, 'words':102, 'non-space lines':3}, "./Categories/Cocones.agda":{ 'definitions':1, 'lines':73, 'characters':2092, 'words':387, 'non-space lines':10}, "./Categories/Coend.agda":{ 'definitions':0, 'lines':1, 'characters':30, 'words':3, 'non-space lines':0}, "./Categories/Coequalizer.agda":{ 'definitions':0, 'lines':1, 'characters':36, 'words':3, 'non-space lines':0}, "./Categories/Colimit.agda":{ 'definitions':0, 'lines':39, 'characters':1524, 'words':239, 'non-space lines':8}, "./Categories/Comma.agda":{ 'definitions':0, 'lines':204, 'characters':7620, 'words':1226, 'non-space lines':15}, "./Categories/Comma/Functors.agda":{ 'definitions':0, 'lines':86, 'characters':3397, 'words':557, 'non-space lines':9}, "./Categories/Comonad.agda":{ 'definitions':0, 'lines':1, 'characters':32, 'words':3, 'non-space lines':0}, "./Categories/Comonad/Cofree.agda":{ 'definitions':0, 'lines':1, 'characters':39, 'words':3, 'non-space lines':0}, "./Categories/Cone.agda":{ 'definitions':0, 'lines':122, 'characters':4704, 'words':826, 'non-space lines':21}, "./Categories/Cones.agda":{ 'definitions':1, 'lines':156, 'characters':7442, 'words':1319, 'non-space lines':26}, "./Categories/Congruence.agda":{ 'definitions':2, 'lines':294, 'characters':13006, 'words':2260, 'non-space lines':44}, "./Categories/DinaturalTransformation.agda":{ 'definitions':2, 'lines':96, 'characters':4663, 'words':783, 'non-space lines':10}, "./Categories/Discrete.agda":{ 'definitions':1, 'lines':22, 'characters':513, 'words':89, 'non-space lines':3}, "./Categories/End.agda":{ 'definitions':0, 'lines':120, 'characters':5908, 'words':901, 'non-space lines':18}, "./Categories/Enriched.agda":{ 'definitions':0, 'lines':6, 'characters':146, 'words':15, 'non-space lines':2}, "./Categories/Equalizer.agda":{ 'definitions':0, 'lines':1, 'characters':34, 'words':3, 'non-space lines':0}, "./Categories/Equivalence/Strong.agda":{ 'definitions':1, 'lines':82, 'characters':3400, 'words':518, 'non-space lines':9}, "./Categories/Fam.agda":{ 'definitions':1, 'lines':67, 'characters':2440, 'words':443, 'non-space lines':14}, "./Categories/Fibration.agda":{ 'definitions':0, 'lines':42, 'characters':1374, 'words':237, 'non-space lines':12}, "./Categories/Free.agda":{ 'definitions':0, 'lines':71, 'characters':2468, 'words':397, 'non-space lines':7}, "./Categories/Free/Core.agda":{ 'definitions':2, 'lines':86, 'characters':3173, 'words':502, 'non-space lines':10}, "./Categories/Free/Functor.agda":{ 'definitions':1, 'lines':80, 'characters':3194, 'words':496, 'non-space lines':8}, "./Categories/Functor.agda":{ 'definitions':9, 'lines':95, 'characters':5326, 'words':1071, 'non-space lines':16}, "./Categories/Functor/Algebra.agda":{ 'definitions':1, 'lines':19, 'characters':548, 'words':102, 'non-space lines':4}, "./Categories/Functor/Algebras.agda":{ 'definitions':1, 'lines':141, 'characters':3792, 'words':615, 'non-space lines':19}, "./Categories/Functor/Coalgebra.agda":{ 'definitions':0, 'lines':1, 'characters':42, 'words':3, 'non-space lines':0}, "./Categories/Functor/Coalgebras.agda":{ 'definitions':0, 'lines':1, 'characters':43, 'words':3, 'non-space lines':0}, "./Categories/Functor/Constant.agda":{ 'definitions':1, 'lines':16, 'characters':664, 'words':88, 'non-space lines':2}, "./Categories/Functor/Core.agda":{ 'definitions':3, 'lines':95, 'characters':3258, 'words':613, 'non-space lines':16}, "./Categories/Functor/Diagonal.agda":{ 'definitions':3, 'lines':50, 'characters':1333, 'words':269, 'non-space lines':6}, "./Categories/Functor/Discrete.agda":{ 'definitions':1, 'lines':29, 'characters':1090, 'words':160, 'non-space lines':3}, "./Categories/Functor/Equivalence/Strong.agda":{ 'definitions':4, 'lines':100, 'characters':4018, 'words':726, 'non-space lines':8}, "./Categories/Functor/Hom.agda":{ 'definitions':3, 'lines':149, 'characters':5570, 'words':948, 'non-space lines':18}, "./Categories/Functor/Monoidal.agda":{ 'definitions':0, 'lines':1, 'characters':41, 'words':3, 'non-space lines':0}, "./Categories/Functor/Product.agda":{ 'definitions':2, 'lines':87, 'characters':3483, 'words':617, 'non-space lines':7}, "./Categories/Functor/Properties.agda":{ 'definitions':0, 'lines':47, 'characters':1425, 'words':214, 'non-space lines':5}, "./Categories/Functor/Representable.agda":{ 'definitions':0, 'lines':18, 'characters':556, 'words':81, 'non-space lines':3}, "./Categories/FunctorCategory.agda":{ 'definitions':2, 'lines':70, 'characters':3366, 'words':556, 'non-space lines':7}, "./Categories/Globe.agda":{ 'definitions':6, 'lines':165, 'characters':6469, 'words':1346, 'non-space lines':18}, "./Categories/GlobularSet.agda":{ 'definitions':7, 'lines':100, 'characters':3102, 'words':639, 'non-space lines':15}, "./Categories/Graphs.agda":{ 'definitions':1, 'lines':39, 'characters':1363, 'words':232, 'non-space lines':5}, "./Categories/Graphs/Underlying.agda":{ 'definitions':2, 'lines':62, 'characters':2148, 'words':324, 'non-space lines':7}, "./Categories/Lan.agda":{ 'definitions':0, 'lines':20, 'characters':1020, 'words':172, 'non-space lines':4}, "./Categories/Grothendieck.agda":{ 'definitions':5, 'lines':242, 'characters':11920, 'words':1789, 'non-space lines':26}, "./Categories/Lift.agda":{ 'definitions':3, 'lines':71, 'characters':3005, 'words':559, 'non-space lines':9}, "./Categories/Limit.agda":{ 'definitions':0, 'lines':209, 'characters':8729, 'words':1382, 'non-space lines':52}, "./Categories/Monad.agda":{ 'definitions':0, 'lines':20, 'characters':642, 'words':99, 'non-space lines':5}, "./Categories/Monad/Algebra.agda":{ 'definitions':0, 'lines':1, 'characters':38, 'words':3, 'non-space lines':0}, "./Categories/Monad/Algebras.agda":{ 'definitions':0, 'lines':1, 'characters':39, 'words':3, 'non-space lines':0}, "./Categories/Monad/Coproduct.agda":{ 'definitions':0, 'lines':164, 'characters':5530, 'words':834, 'non-space lines':31}, "./Categories/Monad/EilenbergMoore.agda":{ 'definitions':0, 'lines':1, 'characters':45, 'words':3, 'non-space lines':0}, "./Categories/Monad/Kleisli.agda":{ 'definitions':1, 'lines':96, 'characters':3719, 'words':623, 'non-space lines':5}, "./Categories/Monad/Strong.agda":{ 'definitions':0, 'lines':87, 'characters':2725, 'words':432, 'non-space lines':20}, "./Categories/Monoidal.agda":{ 'definitions':0, 'lines':32, 'characters':1019, 'words':120, 'non-space lines':10}, "./Categories/Monoidal/Braided.agda":{ 'definitions':0, 'lines':34, 'characters':1235, 'words':145, 'non-space lines':10}, "./Categories/Monoidal/Braided/Helpers.agda":{ 'definitions':0, 'lines':85, 'characters':4192, 'words':500, 'non-space lines':22}, "./Categories/Monoidal/Cartesian.agda":{ 'definitions':1, 'lines':104, 'characters':3432, 'words':560, 'non-space lines':7}, "./Categories/Monoidal/Cartesian/Pentagon.agda":{ 'definitions':0, 'lines':137, 'characters':5686, 'words':867, 'non-space lines':18}, "./Categories/Monoidal/CartesianClosed.agda":{ 'definitions':0, 'lines':1, 'characters':49, 'words':3, 'non-space lines':0}, "./Categories/Monoidal/Closed.agda":{ 'definitions':0, 'lines':1, 'characters':40, 'words':3, 'non-space lines':0}, "./Categories/Monoidal/Helpers.agda":{ 'definitions':0, 'lines':166, 'characters':5129, 'words':695, 'non-space lines':64}, "./Categories/Morphism/Cartesian.agda":{ 'definitions':0, 'lines':37, 'characters':1796, 'words':311, 'non-space lines':8}, "./Categories/Morphism/Indexed.agda":{ 'definitions':14, 'lines':122, 'characters':4995, 'words':993, 'non-space lines':28}, "./Categories/Morphisms.agda":{ 'definitions':10, 'lines':187, 'characters':5488, 'words':1056, 'non-space lines':25}, "./Categories/NaturalIsomorphism.agda":{ 'definitions':4, 'lines':211, 'characters':8172, 'words':1456, 'non-space lines':22}, "./Categories/NaturalTransformation.agda":{ 'definitions':2, 'lines':183, 'characters':8868, 'words':1403, 'non-space lines':21}, "./Categories/NaturalTransformation/Core.agda":{ 'definitions':5, 'lines':159, 'characters':6189, 'words':1179, 'non-space lines':17}, "./Categories/Normalise.agda":{ 'definitions':0, 'lines':219, 'characters':9323, 'words':1622, 'non-space lines':44}, "./Categories/Object/BinaryCoproducts.agda":{ 'definitions':1, 'lines':177, 'characters':6567, 'words':1268, 'non-space lines':36}, "./Categories/Object/BinaryProducts.agda":{ 'definitions':0, 'lines':230, 'characters':9860, 'words':2008, 'non-space lines':48}, "./Categories/Object/BinaryProducts/Abstract.agda":{ 'definitions':0, 'lines':92, 'characters':4158, 'words':857, 'non-space lines':27}, "./Categories/Object/BinaryProducts/N-ary.agda":{ 'definitions':1, 'lines':159, 'characters':5084, 'words':1010, 'non-space lines':16}, "./Categories/Object/Coproduct.agda":{ 'definitions':4, 'lines':87, 'characters':3309, 'words':633, 'non-space lines':17}, "./Categories/Object/Coproducts.agda":{ 'definitions':0, 'lines':20, 'characters':489, 'words':63, 'non-space lines':7}, "./Categories/Object/Exponential.agda":{ 'definitions':7, 'lines':228, 'characters':7443, 'words':1247, 'non-space lines':29}, "./Categories/Object/Exponentiating.agda":{ 'definitions':0, 'lines':169, 'characters':6117, 'words':930, 'non-space lines':26}, "./Categories/Object/Exponentiating/Adjunction.agda":{ 'definitions':1, 'lines':119, 'characters':3854, 'words':561, 'non-space lines':13}, "./Categories/Object/Exponentiating/Functor.agda":{ 'definitions':2, 'lines':73, 'characters':2391, 'words':294, 'non-space lines':9}, "./Categories/Object/Indexed.agda":{ 'definitions':0, 'lines':14, 'characters':420, 'words':61, 'non-space lines':5}, "./Categories/Object/IndexedProduct.agda":{ 'definitions':2, 'lines':363, 'characters':12510, 'words':1708, 'non-space lines':48}, "./Categories/Object/IndexedProducts.agda":{ 'definitions':0, 'lines':125, 'characters':5188, 'words':952, 'non-space lines':24}, "./Categories/Object/Initial.agda":{ 'definitions':0, 'lines':30, 'characters':633, 'words':113, 'non-space lines':7}, "./Categories/Object/Product.agda":{ 'definitions':7, 'lines':178, 'characters':7534, 'words':1359, 'non-space lines':25}, "./Categories/Object/Product/Morphisms.agda":{ 'definitions':4, 'lines':246, 'characters':9312, 'words':1804, 'non-space lines':28}, "./Categories/Object/Products.agda":{ 'definitions':0, 'lines':21, 'characters':481, 'words':63, 'non-space lines':7}, "./Categories/Object/Products/N-ary.agda":{ 'definitions':1, 'lines':190, 'characters':6543, 'words':1218, 'non-space lines':24}, "./Categories/Object/Products/Properties.agda":{ 'definitions':0, 'lines':92, 'characters':2367, 'words':390, 'non-space lines':14}, "./Categories/Object/SubobjectClassifier.agda":{ 'definitions':0, 'lines':27, 'characters':740, 'words':129, 'non-space lines':9}, "./Categories/Object/Terminal.agda":{ 'definitions':8, 'lines':89, 'characters':3218, 'words':575, 'non-space lines':18}, "./Categories/Object/Terminal/Exponentials.agda":{ 'definitions':4, 'lines':79, 'characters':2527, 'words':396, 'non-space lines':9}, "./Categories/Object/Terminal/Exponentiating.agda":{ 'definitions':1, 'lines':24, 'characters':642, 'words':75, 'non-space lines':6}, "./Categories/Object/Terminal/Products.agda":{ 'definitions':6, 'lines':71, 'characters':1681, 'words':260, 'non-space lines':11}, "./Categories/Object/Zero.agda":{ 'definitions':0, 'lines':1, 'characters':36, 'words':3, 'non-space lines':0}, "./Categories/Opposite.agda":{ 'definitions':1, 'lines':30, 'characters':1174, 'words':176, 'non-space lines':4}, "./Categories/Power.agda":{ 'definitions':36, 'lines':355, 'characters':13514, 'words':2671, 'non-space lines':41}, "./Categories/Power/Functorial.agda":{ 'definitions':4, 'lines':190, 'characters':9931, 'words':1844, 'non-space lines':28}, "./Categories/Power/NaturalTransformation.agda":{ 'definitions':4, 'lines':61, 'characters':3062, 'words':516, 'non-space lines':6}, "./Categories/Preorder.agda":{ 'definitions':0, 'lines':1, 'characters':33, 'words':3, 'non-space lines':0}, "./Categories/Presheaf.agda":{ 'definitions':1, 'lines':8, 'characters':306, 'words':50, 'non-space lines':2}, "./Categories/Presheaves.agda":{ 'definitions':1, 'lines':10, 'characters':340, 'words':49, 'non-space lines':3}, "./Categories/Product.agda":{ 'definitions':10, 'lines':132, 'characters':7264, 'words':1340, 'non-space lines':17}, "./Categories/Product/Projections.agda":{ 'definitions':2, 'lines':35, 'characters':873, 'words':120, 'non-space lines':6}, "./Categories/Product/Properties.agda":{ 'definitions':3, 'lines':151, 'characters':4974, 'words':838, 'non-space lines':20}, "./Categories/Profunctor.agda":{ 'definitions':2, 'lines':22, 'characters':904, 'words':153, 'non-space lines':5}, "./Categories/Pullback.agda":{ 'definitions':0, 'lines':66, 'characters':3656, 'words':425, 'non-space lines':11}, "./Categories/Pushout.agda":{ 'definitions':0, 'lines':1, 'characters':32, 'words':3, 'non-space lines':0}, "./Categories/Ran.agda":{ 'definitions':0, 'lines':19, 'characters':980, 'words':168, 'non-space lines':4}, "./Categories/Slice.agda":{ 'definitions':1, 'lines':81, 'characters':2156, 'words':385, 'non-space lines':14}, "./Categories/Square.agda":{ 'definitions':0, 'lines':559, 'characters':18697, 'words':3616, 'non-space lines':95}, "./Categories/SubCategory.agda":{ 'definitions':1, 'lines':27, 'characters':975, 'words':201, 'non-space lines':2}, "./Categories/Support.agda":{ 'definitions':31, 'lines':427, 'characters':16477, 'words':3848, 'non-space lines':108}, "./Categories/Support/EqReasoning.agda":{ 'definitions':0, 'lines':87, 'characters':3052, 'words':532, 'non-space lines':23}, "./Categories/Support/Equivalence.agda":{ 'definitions':7, 'lines':130, 'characters':4086, 'words':654, 'non-space lines':17}, "./Categories/Support/Experimental.agda":{ 'definitions':2, 'lines':15, 'characters':511, 'words':98, 'non-space lines':5}, "./Categories/Support/FinSet.agda":{ 'definitions':20, 'lines':123, 'characters':5513, 'words':1200, 'non-space lines':25}, "./Categories/Support/IProduct.agda":{ 'definitions':5, 'lines':100, 'characters':3260, 'words':791, 'non-space lines':26}, "./Categories/Support/Nat.agda":{ 'definitions':29, 'lines':159, 'characters':4932, 'words':1178, 'non-space lines':30}, "./Categories/Support/PropositionalEquality.agda":{ 'definitions':6, 'lines':25, 'characters':2337, 'words':455, 'non-space lines':8}, "./Categories/Support/SetoidFunctions.agda":{ 'definitions':5, 'lines':79, 'characters':3158, 'words':551, 'non-space lines':17}, "./Categories/Support/SetoidPi.agda":{ 'definitions':12, 'lines':271, 'characters':11300, 'words':1935, 'non-space lines':53}, "./Categories/Support/StarEquality.agda":{ 'definitions':0, 'lines':127, 'characters':4660, 'words':850, 'non-space lines':19}, "./Categories/Support/ZigZag.agda":{ 'definitions':12, 'lines':102, 'characters':6089, 'words':1060, 'non-space lines':20}, "./Categories/Terminal.agda":{ 'definitions':2, 'lines':47, 'characters':1036, 'words':199, 'non-space lines':7}, "./Categories/Topos.agda":{ 'definitions':0, 'lines':1, 'characters':30, 'words':3, 'non-space lines':0}, "./Categories/WithFamilies.agda":{ 'definitions':0, 'lines':94, 'characters':3840, 'words':864, 'non-space lines':24}, "./Categories/Yoneda.agda":{ 'definitions':4, 'lines':188, 'characters':8719, 'words':1343, 'non-space lines':17}, "./Everything.agda":{ 'definitions':0, 'lines':342, 'characters':8969, 'words':1056, 'non-space lines':111}, "./Graphs/Graph.agda":{ 'definitions':3, 'lines':67, 'characters':2227, 'words':454, 'non-space lines':13}, "./Graphs/GraphMorphism.agda":{ 'definitions':4, 'lines':120, 'characters':4993, 'words':912, 'non-space lines':14}},
     },
#    {'key':'Ahrens2013', 'hott':True, 'automated':False, 'trunc':True, 'univalent':True, 'sig':True, 'record':False, 'typeclasses':False, 'canonical struct':False, 'functor':True, 'init/term':False, 'nt':True, 'set':True, 'cat':False, 'prop':False, 'prod':False, 'iso':True, 'lpf':int(round(6056/13,-1)), 'files':13, 'constr':370, 'set saturated':True, 'coq':True, 'agda':False, 'functor on iso':True, 'fully faithful':True, 'faithful':True, 'full':True, 'ess surj':True, 'adjunction':True, 'functor cat':True, 'funext':True, 'unit-counit adj':True, 'unit adj':False, 'counit adj':False, 'hom adj':False, 'univ adj':False, 'equiv':True, 'subcat':True, 'op cat':True, 'op functor':False, 'op nt':False, 'yoneda':True, 'rezk':True, 'eq obj':True, 'eq mor':True, 'setoid obj':False, 'setoid mor':False, 'hit':False, 'unicode':False, 'uip':False, 'lim':False, 'lim functor':False, 'lim adjoint':False, 'comma':False, 'pi':False, 'sigma':False, 'comma functors':False,},
#    {'key':'benediktahrens/coinductives', 'hott':False, 'automated':False, 'trunc':False, 'univalent':False, 'sig':False, 'record':True, 'typeclasses':False, 'functor':True, 'nt':True, 'uip':True, 'init/term':True, 'iso':True, 'cat':True, 'set':True, 'prod':True, 'prop':False, 'lpf':int(round(4738/26, -1)), 'files':26, 'constr':366, 'set saturated':False, 'coq':True, 'agda':False, 'fully faithful':False, 'faithful':False, 'full':False, 'ess surj':False, 'adjunction':False, 'functor cat':True, 'funext':False, 'unit-counit adj':False, 'unit adj':False, 'counit adj':False, 'hom adj':False, 'univ adj':False, 'equiv':False, 'subcat':False, 'op cat':False, 'op functor':False, 'op nt':False, 'yoneda':False, 'rezk':False, 'eq obj':True, 'eq mor':False, 'setoid obj':False, 'setoid mor':True, 'hit':False, 'unicode':True, 'uip':True, 'lim':False, 'lim functor':False, 'lim adjoint':False, 'comma':False, 'pi':False, 'sigma':False, 'comma functors':False,},
#    {'key':'ahrens2010categorical', 'hott':False, 'coq':True, 'agda':False,
#     'file stats':{ "./AXIOMS/functional_extensionality.v":{ 'definitions':0, 'lines':8, 'characters':160, 'words':30, 'non-space lines':5, '.':3, ';':0}, "./CAT/CatFunct.v":{ 'definitions':2, 'lines':91, 'characters':1859, 'words':299, 'non-space lines':32, '.':47, ';':12}, "./CAT/IO.v":{ 'definitions':39, 'lines':779, 'characters':16404, 'words':2558, 'non-space lines':158, '.':475, ';':89}, "./CAT/Misc.v":{ 'definitions':5, 'lines':114, 'characters':2369, 'words':447, 'non-space lines':31, '.':57, ';':27}, "./CAT/NT.v":{ 'definitions':14, 'lines':192, 'characters':3783, 'words':641, 'non-space lines':45, '.':125, ';':29}, "./CAT/SO.v":{ 'definitions':2, 'lines':64, 'characters':1525, 'words':256, 'non-space lines':19, '.':30, ';':18}, "./CAT/bifunctor.v":{ 'definitions':7, 'lines':250, 'characters':5243, 'words':774, 'non-space lines':62, '.':160, ';':37}, "./CAT/cat_DISCRETE.v":{ 'definitions':3, 'lines':46, 'characters':792, 'words':110, 'non-space lines':15, '.':27, ';':5}, "./CAT/cat_INDEXED_TYPE.v":{ 'definitions':25, 'lines':574, 'characters':13410, 'words':2201, 'non-space lines':144, '.':248, ';':109}, "./CAT/cat_SET.v":{ 'definitions':6, 'lines':133, 'characters':2424, 'words':402, 'non-space lines':49, '.':51, ';':35}, "./CAT/cat_TYPE.v":{ 'definitions':4, 'lines':93, 'characters':1779, 'words':285, 'non-space lines':30, '.':41, ';':26}, "./CAT/cat_TYPE_option.v":{ 'definitions':2, 'lines':34, 'characters':811, 'words':121, 'non-space lines':8, '.':17, ';':6}, "./CAT/cat_gen_monad.v":{ 'definitions':8, 'lines':170, 'characters':3222, 'words':492, 'non-space lines':42, '.':104, ';':18}, "./CAT/category.v":{ 'definitions':12, 'lines':188, 'characters':3707, 'words':664, 'non-space lines':56, '.':83, ';':45}, "./CAT/category_hom_transport.v":{ 'definitions':8, 'lines':112, 'characters':2120, 'words':364, 'non-space lines':27, '.':76, ';':1}, "./CAT/coproduct.v":{ 'definitions':13, 'lines':247, 'characters':5511, 'words':823, 'non-space lines':45, '.':121, ';':100}, "./CAT/delta.v":{ 'definitions':39, 'lines':589, 'characters':14500, 'words':1990, 'non-space lines':153, '.':538, ';':41}, "./CAT/enriched_cat.v":{ 'definitions':2, 'lines':94, 'characters':2171, 'words':383, 'non-space lines':16, '.':57, ';':21}, "./CAT/eq_fibre.v":{ 'definitions':3, 'lines':85, 'characters':1685, 'words':283, 'non-space lines':19, '.':52, ';':0}, "./CAT/equiv_Monad_MonaD.v":{ 'definitions':8, 'lines':313, 'characters':5761, 'words':765, 'non-space lines':70, '.':225, ';':30}, "./CAT/free_cats.v":{ 'definitions':17, 'lines':230, 'characters':4854, 'words':701, 'non-space lines':69, '.':157, ';':40}, "./CAT/functor.v":{ 'definitions':17, 'lines':358, 'characters':6986, 'words':1203, 'non-space lines':96, '.':201, ';':27}, "./CAT/functor_leibniz_eq.v":{ 'definitions':6, 'lines':259, 'characters':5388, 'words':868, 'non-space lines':69, '.':167, ';':9}, "./CAT/functor_properties.v":{ 'definitions':1, 'lines':63, 'characters':1442, 'words':249, 'non-space lines':14, '.':33, ';':9}, "./CAT/het_rewrite.v":{ 'definitions':0, 'lines':3, 'characters':133, 'words':28, 'non-space lines':1, '.':5, ';':0}, "./CAT/horcomp.v":{ 'definitions':20, 'lines':333, 'characters':6279, 'words':982, 'non-space lines':113, '.':180, ';':11}, "./CAT/ind_potype.v":{ 'definitions':31, 'lines':576, 'characters':12680, 'words':2036, 'non-space lines':148, '.':271, ';':100}, "./CAT/initial_terminal.v":{ 'definitions':4, 'lines':60, 'characters':1273, 'words':209, 'non-space lines':18, '.':30, ';':4}, "./CAT/ipo_modules.v":{ 'definitions':8, 'lines':265, 'characters':5964, 'words':916, 'non-space lines':69, '.':129, ';':37}, "./CAT/limits.v":{ 'definitions':9, 'lines':222, 'characters':4083, 'words':612, 'non-space lines':65, '.':117, ';':22}, "./CAT/module_postcomp_functor.v":{ 'definitions':2, 'lines':121, 'characters':1805, 'words':251, 'non-space lines':42, '.':62, ';':10}, "./CAT/mon_cats.v":{ 'definitions':10, 'lines':361, 'characters':8041, 'words':1187, 'non-space lines':83, '.':194, ';':25}, "./CAT/monad_def.v":{ 'definitions':11, 'lines':218, 'characters':4336, 'words':656, 'non-space lines':65, '.':127, ';':42}, "./CAT/monad_h_module.v":{ 'definitions':20, 'lines':608, 'characters':13229, 'words':2015, 'non-space lines':190, '.':272, ';':133}, "./CAT/monad_h_morphism.v":{ 'definitions':8, 'lines':215, 'characters':4266, 'words':644, 'non-space lines':52, '.':127, ';':57}, "./CAT/monad_h_morphism_gen.v":{ 'definitions':5, 'lines':207, 'characters':4044, 'words':593, 'non-space lines':50, '.':129, ';':29}, "./CAT/monad_haskell.v":{ 'definitions':18, 'lines':255, 'characters':5360, 'words':922, 'non-space lines':72, '.':132, ';':70}, "./CAT/monad_monad_h.v":{ 'definitions':6, 'lines':207, 'characters':4739, 'words':725, 'non-space lines':28, '.':166, ';':16}, "./CAT/monic_epi.v":{ 'definitions':3, 'lines':200, 'characters':3746, 'words':654, 'non-space lines':46, '.':125, ';':67}, "./CAT/monad_morphism.v":{ 'definitions':20, 'lines':577, 'characters':11975, 'words':1776, 'non-space lines':125, '.':364, ';':129}, "./CAT/my_lib.v":{ 'definitions':6, 'lines':64, 'characters':1628, 'words':271, 'non-space lines':10, '.':54, ';':2}, "./CAT/nat_iso.v":{ 'definitions':0, 'lines':153, 'characters':2832, 'words':500, 'non-space lines':50, '.':96, ';':47}, "./CAT/order_classes.v":{ 'definitions':1, 'lines':35, 'characters':882, 'words':154, 'non-space lines':14, '.':24, ';':0}, "./CAT/orders.v":{ 'definitions':26, 'lines':402, 'characters':7908, 'words':1204, 'non-space lines':91, '.':232, ';':77}, "./CAT/orders_bis.v":{ 'definitions':3, 'lines':85, 'characters':1406, 'words':201, 'non-space lines':21, '.':58, ';':1}, "./CAT/orders_lemmas.v":{ 'definitions':7, 'lines':54, 'characters':903, 'words':174, 'non-space lines':8, '.':35, ';':11}, "./CAT/parallel_monads.v":{ 'definitions':25, 'lines':870, 'characters':19311, 'words':2777, 'non-space lines':182, '.':485, ';':118}, "./CAT/preorder_top.v":{ 'definitions':13, 'lines':293, 'characters':6588, 'words':1037, 'non-space lines':59, '.':141, ';':104}, "./CAT/prods.v":{ 'definitions':24, 'lines':504, 'characters':11141, 'words':1726, 'non-space lines':102, '.':342, ';':62}, "./CAT/product.v":{ 'definitions':13, 'lines':225, 'characters':5011, 'words':795, 'non-space lines':46, '.':128, ';':63}, "./CAT/pts.v":{ 'definitions':36, 'lines':436, 'characters':12362, 'words':1973, 'non-space lines':106, '.':311, ';':138}, "./CAT/retype_functor.v":{ 'definitions':24, 'lines':740, 'characters':15144, 'words':2637, 'non-space lines':153, '.':462, ';':5}, "./CAT/retype_functor_po.v":{ 'definitions':12, 'lines':267, 'characters':5067, 'words':790, 'non-space lines':52, '.':175, ';':15}, "./CAT/rich_monads.v":{ 'definitions':1, 'lines':122, 'characters':2599, 'words':396, 'non-space lines':25, '.':85, ';':5}, "./CAT/rmodule_TYPE.v":{ 'definitions':37, 'lines':935, 'characters':18244, 'words':2790, 'non-space lines':206, '.':566, ';':65}, "./CAT/rmodule_pb_rmonad_hom.v":{ 'definitions':4, 'lines':128, 'characters':2417, 'words':367, 'non-space lines':36, '.':81, ';':8}, "./CAT/rmonad.v":{ 'definitions':30, 'lines':719, 'characters':14989, 'words':2382, 'non-space lines':187, '.':394, ';':132}, "./CAT/rmonad_gen.v":{ 'definitions':8, 'lines':396, 'characters':9327, 'words':1370, 'non-space lines':79, '.':257, ';':30}, "./CAT/rmonad_gen_comp.v":{ 'definitions':4, 'lines':142, 'characters':2992, 'words':513, 'non-space lines':23, '.':88, ';':3}, "./CAT/rmonad_gen_type_po.v":{ 'definitions':14, 'lines':453, 'characters':10384, 'words':1791, 'non-space lines':86, '.':256, ';':29}, "./CAT/rmonad_hom.v":{ 'definitions':7, 'lines':156, 'characters':3167, 'words':481, 'non-space lines':38, '.':96, ';':34}, "./CAT/simplicial_cat.v":{ 'definitions':53, 'lines':642, 'characters':14605, 'words':2415, 'non-space lines':129, '.':530, ';':12}, "./CAT/small_cat.v":{ 'definitions':2, 'lines':33, 'characters':739, 'words':105, 'non-space lines':10, '.':15, ';':7}, "./CAT/smon_cats.v":{ 'definitions':0, 'lines':275, 'characters':5150, 'words':817, 'non-space lines':73, '.':163, ';':21}, "./CAT/subcategories.v":{ 'definitions':19, 'lines':363, 'characters':7709, 'words':1164, 'non-space lines':99, '.':205, ';':39}, "./CAT/type_unit.v":{ 'definitions':8, 'lines':92, 'characters':1889, 'words':297, 'non-space lines':35, '.':44, ';':5}, "./CAT/unit_mod.v":{ 'definitions':1, 'lines':36, 'characters':714, 'words':111, 'non-space lines':10, '.':25, ';':0}, "./CAT/unit_type_monad.v":{ 'definitions':3, 'lines':45, 'characters':1080, 'words':182, 'non-space lines':13, '.':14, ';':13}, "./CAT/unit_type_rmonad.v":{ 'definitions':4, 'lines':68, 'characters':1968, 'words':307, 'non-space lines':15, '.':25, ';':21}, "./COMP/PCF.v":{ 'definitions':3, 'lines':573, 'characters':13509, 'words':1873, 'non-space lines':135, '.':317, ';':54}, "./COMP/PCF_ULC_comp.v":{ 'definitions':2, 'lines':35, 'characters':912, 'words':124, 'non-space lines':7, '.':17, ';':0}, "./COMP/PCF_ULC_nounit.v":{ 'definitions':20, 'lines':252, 'characters':6094, 'words':807, 'non-space lines':54, '.':106, ';':24}, "./COMP/PCF_eq.v":{ 'definitions':6, 'lines':355, 'characters':6839, 'words':955, 'non-space lines':40, '.':277, ';':18}, "./COMP/PCF_quant.v":{ 'definitions':5, 'lines':827, 'characters':21612, 'words':3033, 'non-space lines':118, '.':491, ';':51}, "./COMP/PCF_rep.v":{ 'definitions':1, 'lines':245, 'characters':6328, 'words':915, 'non-space lines':66, '.':58, ';':142}, "./COMP/PCF_rep_cat.v":{ 'definitions':0, 'lines':264, 'characters':4606, 'words':712, 'non-space lines':61, '.':181, ';':15}, "./COMP/PCF_rep_cat_quant.v":{ 'definitions':0, 'lines':256, 'characters':4689, 'words':720, 'non-space lines':45, '.':187, ';':15}, "./COMP/PCF_rep_comp.v":{ 'definitions':2, 'lines':1022, 'characters':22483, 'words':2837, 'non-space lines':128, '.':806, ';':74}, "./COMP/PCF_rep_comp_quant.v":{ 'definitions':2, 'lines':1196, 'characters':27712, 'words':4418, 'non-space lines':150, '.':773, ';':39}, "./COMP/PCF_rep_eq_quant.v":{ 'definitions':6, 'lines':357, 'characters':7041, 'words':958, 'non-space lines':40, '.':285, ';':18}, "./COMP/PCF_rep_hom_quant.v":{ 'definitions':7, 'lines':332, 'characters':7761, 'words':1268, 'non-space lines':55, '.':102, ';':161}, "./COMP/PCF_rep_quant.v":{ 'definitions':0, 'lines':107, 'characters':2468, 'words':406, 'non-space lines':41, '.':53, ';':16}, "./COMP/TLC.v":{ 'definitions':3, 'lines':300, 'characters':6079, 'words':924, 'non-space lines':57, '.':200, ';':16}, "./COMP/TLC_rep.v":{ 'definitions':13, 'lines':430, 'characters':9601, 'words':1460, 'non-space lines':80, '.':250, ';':61}, "./COMP/TLC_rep_cat.v":{ 'definitions':0, 'lines':256, 'characters':4385, 'words':679, 'non-space lines':62, '.':174, ';':15}, "./COMP/TLC_rep_comp.v":{ 'definitions':2, 'lines':259, 'characters':5853, 'words':791, 'non-space lines':35, '.':205, ';':14}, "./COMP/ULC_PCF_rep.v":{ 'definitions':48, 'lines':659, 'characters':15155, 'words':2652, 'non-space lines':135, '.':282, ';':82}, "./COMP/f_induced_monad.v":{ 'definitions':7, 'lines':211, 'characters':3392, 'words':531, 'non-space lines':24, '.':185, ';':0}, "./COMP/type_arities.v":{ 'definitions':17, 'lines':203, 'characters':5036, 'words':865, 'non-space lines':60, '.':95, ';':32}, "./ORDER/pcf_order_rep.v":{ 'definitions':8, 'lines':363, 'characters':7651, 'words':1278, 'non-space lines':89, '.':180, ';':120}, "./ORDER/pcf_order_rep_eq.v":{ 'definitions':6, 'lines':179, 'characters':3212, 'words':461, 'non-space lines':29, '.':136, ';':14}, "./ORDER/tlc.v":{ 'definitions':0, 'lines':35, 'characters':559, 'words':61, 'non-space lines':15, '.':23, ';':3}, "./ORDER/tlc_init.v":{ 'definitions':9, 'lines':197, 'characters':3942, 'words':604, 'non-space lines':42, '.':128, ';':27}, "./ORDER/tlc_order_rep.v":{ 'definitions':0, 'lines':112, 'characters':2753, 'words':482, 'non-space lines':34, '.':43, ';':30}, "./ORDER/tlc_order_rep_eq.v":{ 'definitions':5, 'lines':76, 'characters':1822, 'words':252, 'non-space lines':20, '.':30, ';':19}, "./ORDER/tlc_properties.v":{ 'definitions':1, 'lines':44, 'characters':631, 'words':99, 'non-space lines':12, '.':27, ';':3}, "./ORDER/ulc.v":{ 'definitions':0, 'lines':35, 'characters':562, 'words':61, 'non-space lines':15, '.':23, ';':3}, "./ORDER/ulc_init.v":{ 'definitions':9, 'lines':197, 'characters':3843, 'words':550, 'non-space lines':42, '.':130, ';':27}, "./ORDER/ulc_order_rep.v":{ 'definitions':0, 'lines':87, 'characters':1866, 'words':290, 'non-space lines':29, '.':32, ';':17}, "./ORDER/ulc_order_rep_eq.v":{ 'definitions':5, 'lines':76, 'characters':1803, 'words':245, 'non-space lines':20, '.':30, ';':19}, "./PCF/PCF_Monad.v":{ 'definitions':2, 'lines':183, 'characters':5173, 'words':805, 'non-space lines':43, '.':103, ';':11}, "./PCF/PCF_RMonad.v":{ 'definitions':12, 'lines':259, 'characters':6128, 'words':932, 'non-space lines':39, '.':139, ';':26}, "./PCF/PCF_semantics.v":{ 'definitions':17, 'lines':280, 'characters':7252, 'words':1383, 'non-space lines':53, '.':120, ';':82}, "./PCF/PCF_syntax.v":{ 'definitions':32, 'lines':540, 'characters':12829, 'words':2364, 'non-space lines':99, '.':290, ';':141}, "./PCF/PCF_types.v":{ 'definitions':1, 'lines':15, 'characters':264, 'words':45, 'non-space lines':6, '.':7, ';':0}, "./PCF/pcf.v":{ 'definitions':25, 'lines':315, 'characters':9864, 'words':1622, 'non-space lines':67, '.':195, ';':115}, "./PCF/pcf_mod.v":{ 'definitions':59, 'lines':1276, 'characters':29949, 'words':5099, 'non-space lines':230, '.':874, ';':212}, "./PCF/pcf_rep.v":{ 'definitions':11, 'lines':414, 'characters':8957, 'words':1506, 'non-space lines':98, '.':206, ';':120}, "./PCF/pcf_rep_init.v":{ 'definitions':16, 'lines':439, 'characters':11328, 'words':1778, 'non-space lines':82, '.':329, ';':45}, "./PCF/pcf_rich_monad.v":{ 'definitions':0, 'lines':63, 'characters':795, 'words':92, 'non-space lines':26, '.':42, ';':3}, "./PCF/pcf_sub_rep.v":{ 'definitions':9, 'lines':387, 'characters':8499, 'words':1439, 'non-space lines':94, '.':192, ';':120}, "./PCF/pcf_sub_rep_init.v":{ 'definitions':31, 'lines':931, 'characters':21252, 'words':3253, 'non-space lines':148, '.':663, ';':64}, "./PCF/pcf_subpo.v":{ 'definitions':66, 'lines':1203, 'characters':27332, 'words':4727, 'non-space lines':227, '.':776, ';':197}, "./PCF/pcfpo.v":{ 'definitions':48, 'lines':813, 'characters':26634, 'words':3728, 'non-space lines':161, '.':617, ';':164}, "./PCF/pcfpo_exp.v":{ 'definitions':0, 'lines':59, 'characters':1376, 'words':211, 'non-space lines':17, '.':17, ';':18}, "./PCF/pcfpo_mod.v":{ 'definitions':59, 'lines':1274, 'characters':30158, 'words':5153, 'non-space lines':234, '.':874, ';':212}, "./PCF/pcfpo_rep.v":{ 'definitions':9, 'lines':395, 'characters':8609, 'words':1445, 'non-space lines':98, '.':194, ';':122}, "./PCF/pcfpo_rep_init.v":{ 'definitions':26, 'lines':763, 'characters':18316, 'words':2964, 'non-space lines':125, '.':543, ';':48}, "./PCF_o_c/RPCF_INIT.v":{ 'definitions':1, 'lines':182, 'characters':3858, 'words':491, 'non-space lines':28, '.':134, ';':10}, "./PCF_o_c/RPCF_ULC.v":{ 'definitions':61, 'lines':841, 'characters':19379, 'words':3377, 'non-space lines':159, '.':419, ';':105}, "./PCF_o_c/RPCF_ULC_nounit.v":{ 'definitions':36, 'lines':917, 'characters':18425, 'words':2433, 'non-space lines':113, '.':543, ';':120}, "./PCF_o_c/RPCF_ULC_sandbox1.v":{ 'definitions':32, 'lines':1356, 'characters':27661, 'words':3752, 'non-space lines':142, '.':718, ';':97}, "./PCF_o_c/RPCF_ULC_sandbox2.v":{ 'definitions':36, 'lines':1424, 'characters':28235, 'words':3819, 'non-space lines':143, '.':781, ';':98}, "./PCF_o_c/RPCF_rep.v":{ 'definitions':0, 'lines':149, 'characters':4078, 'words':804, 'non-space lines':40, '.':47, ';':31}, "./PCF_o_c/RPCF_rep_cat.v":{ 'definitions':0, 'lines':250, 'characters':4708, 'words':712, 'non-space lines':47, '.':187, ';':15}, "./PCF_o_c/RPCF_rep_comp.v":{ 'definitions':6, 'lines':2071, 'characters':53516, 'words':7828, 'non-space lines':218, '.':989, ';':50}, "./PCF_o_c/RPCF_rep_eq.v":{ 'definitions':3, 'lines':140, 'characters':3219, 'words':442, 'non-space lines':23, '.':106, ';':18}, "./PCF_o_c/RPCF_rep_hom.v":{ 'definitions':8, 'lines':427, 'characters':10512, 'words':1646, 'non-space lines':73, '.':136, ';':221}, "./PCF_o_c/RPCF_rep_id.v":{ 'definitions':6, 'lines':257, 'characters':5544, 'words':772, 'non-space lines':21, '.':189, ';':10}, "./PCF_o_c/RPCF_syntax.v":{ 'definitions':41, 'lines':770, 'characters':18359, 'words':3246, 'non-space lines':144, '.':457, ';':157}, "./PCF_o_c/RPCF_syntax_init.v":{ 'definitions':14, 'lines':1189, 'characters':33116, 'words':4825, 'non-space lines':109, '.':673, ';':71}, "./PCF_o_c/RPCF_syntax_rep.v":{ 'definitions':1, 'lines':133, 'characters':2139, 'words':243, 'non-space lines':17, '.':102, ';':11}, "./PCF_o_c/RTLC_rep.v":{ 'definitions':2, 'lines':189, 'characters':4990, 'words':793, 'non-space lines':46, '.':63, ';':75}, "./PCF_o_c/ULC_comp.v":{ 'definitions':3, 'lines':88, 'characters':1814, 'words':263, 'non-space lines':20, '.':62, ';':3}, "./PCF_o_c/ULC_syntax1.v":{ 'definitions':116, 'lines':1767, 'characters':36620, 'words':6859, 'non-space lines':244, '.':970, ';':129}, "./PCF_o_c/ULC_syntax2.v":{ 'definitions':120, 'lines':1847, 'characters':37410, 'words':6817, 'non-space lines':252, '.':1027, ';':130}, "./PCF_o_c/ULC_syntax_nounit.v":{ 'definitions':120, 'lines':1797, 'characters':34861, 'words':6155, 'non-space lines':245, '.':985, ';':124}, "./PCF_order_comp/RPCF_INIT.v":{ 'definitions':1, 'lines':179, 'characters':4096, 'words':532, 'non-space lines':45, '.':120, ';':13}, "./PCF_order_comp/RPCF_ULC.v":{ 'definitions':82, 'lines':2117, 'characters':47437, 'words':7174, 'non-space lines':277, '.':998, ';':142}, "./PCF_order_comp/RPCF_ULC_alt.v":{ 'definitions':115, 'lines':3364, 'characters':67755, 'words':10260, 'non-space lines':467, '.':1692, ';':331}, "./PCF_order_comp/RPCF_ULC_alt2.v":{ 'definitions':150, 'lines':4300, 'characters':85751, 'words':12940, 'non-space lines':578, '.':2291, ';':374}, "./PCF_order_comp/RPCF_ULC_sandbox.v":{ 'definitions':32, 'lines':1340, 'characters':27561, 'words':3695, 'non-space lines':144, '.':713, ';':97}, "./PCF_order_comp/RPCF_rep.v":{ 'definitions':0, 'lines':148, 'characters':3908, 'words':819, 'non-space lines':41, '.':43, ';':32}, "./PCF_order_comp/RPCF_rep_cat.v":{ 'definitions':0, 'lines':250, 'characters':4733, 'words':714, 'non-space lines':47, '.':187, ';':15}, "./PCF_order_comp/RPCF_rep_comp.v":{ 'definitions':2, 'lines':967, 'characters':21422, 'words':2650, 'non-space lines':146, '.':756, ';':75}, "./PCF_order_comp/RPCF_rep_eq.v":{ 'definitions':3, 'lines':136, 'characters':3081, 'words':430, 'non-space lines':23, '.':102, ';':18}, "./PCF_order_comp/RPCF_rep_hom.v":{ 'definitions':1, 'lines':234, 'characters':6447, 'words':907, 'non-space lines':30, '.':40, ';':175}, "./PCF_order_comp/RPCF_rep_id.v":{ 'definitions':5, 'lines':72, 'characters':2008, 'words':319, 'non-space lines':19, '.':22, ';':25}, "./PCF_order_comp/RPCF_syntax.v":{ 'definitions':44, 'lines':770, 'characters':18353, 'words':3246, 'non-space lines':144, '.':457, ';':157}, "./PCF_order_comp/RPCF_syntax_init.v":{ 'definitions':9, 'lines':480, 'characters':11126, 'words':1683, 'non-space lines':77, '.':297, ';':34}, "./PCF_order_comp/RPCF_syntax_rep.v":{ 'definitions':1, 'lines':106, 'characters':1849, 'words':205, 'non-space lines':15, '.':83, ';':11}, "./PCF_order_comp/RTLC_rep.v":{ 'definitions':2, 'lines':189, 'characters':4990, 'words':793, 'non-space lines':46, '.':63, ';':75}, "./PCF_order_comp/ULC_comp.v":{ 'definitions':2, 'lines':14, 'characters':382, 'words':40, 'non-space lines':3, '.':10, ';':0}, "./PCF_order_comp/ULC_syntax.v":{ 'definitions':113, 'lines':1693, 'characters':34033, 'words':6111, 'non-space lines':253, '.':962, ';':128}, "./PROP_untyped/arities.v":{ 'definitions':39, 'lines':685, 'characters':17593, 'words':3037, 'non-space lines':181, '.':302, ';':91}, "./PROP_untyped/ex_ulcbeta.v":{ 'definitions':9, 'lines':154, 'characters':2749, 'words':356, 'non-space lines':45, '.':98, ';':14}, "./PROP_untyped/ex_ulcbeta_variant.v":{ 'definitions':9, 'lines':154, 'characters':2763, 'words':356, 'non-space lines':44, '.':99, ';':14}, "./PROP_untyped/initial.v":{ 'definitions':64, 'lines':1028, 'characters':28584, 'words':5377, 'non-space lines':224, '.':393, ';':161}, "./PROP_untyped/prop_arities.v":{ 'definitions':41, 'lines':836, 'characters':21106, 'words':3209, 'non-space lines':186, '.':437, ';':67}, "./PROP_untyped/prop_arities_initial.v":{ 'definitions':49, 'lines':1089, 'characters':27878, 'words':4378, 'non-space lines':246, '.':495, ';':81}, "./PROP_untyped/prop_arities_initial_variant.v":{ 'definitions':52, 'lines':1271, 'characters':31577, 'words':4939, 'non-space lines':279, '.':619, ';':106}, "./PROP_untyped/representations.v":{ 'definitions':8, 'lines':163, 'characters':3887, 'words':561, 'non-space lines':55, '.':66, ';':33}, "./RPCF/RPCF_INIT.v":{ 'definitions':1, 'lines':177, 'characters':3851, 'words':515, 'non-space lines':26, '.':135, ';':18}, "./RPCF/RPCF_ULC_nounit.v":{ 'definitions':36, 'lines':915, 'characters':17733, 'words':2379, 'non-space lines':112, '.':545, ';':120}, "./RPCF/RPCF_rep.v":{ 'definitions':0, 'lines':164, 'characters':4382, 'words':863, 'non-space lines':35, '.':54, ';':33}, "./RPCF/RPCF_rep_cat.v":{ 'definitions':0, 'lines':252, 'characters':4832, 'words':715, 'non-space lines':48, '.':190, ';':15}, "./RPCF/RPCF_rep_comp.v":{ 'definitions':9, 'lines':2133, 'characters':53595, 'words':7946, 'non-space lines':244, '.':1078, ';':63}, "./RPCF/RPCF_rep_eq.v":{ 'definitions':3, 'lines':149, 'characters':3479, 'words':460, 'non-space lines':26, '.':114, ';':18}, "./RPCF/RPCF_rep_hom.v":{ 'definitions':9, 'lines':545, 'characters':13022, 'words':2063, 'non-space lines':103, '.':183, ';':263}, "./RPCF/RPCF_rep_id.v":{ 'definitions':6, 'lines':229, 'characters':4384, 'words':623, 'non-space lines':20, '.':174, ';':18}, "./RPCF/RPCF_syntax_init.v":{ 'definitions':14, 'lines':722, 'characters':18468, 'words':2773, 'non-space lines':98, '.':384, ';':60}, "./RPCF/RPCF_syntax_rep.v":{ 'definitions':1, 'lines':139, 'characters':2256, 'words':253, 'non-space lines':16, '.':106, ';':18}, "./RPCF/ULC_comp.v":{ 'definitions':3, 'lines':128, 'characters':3093, 'words':482, 'non-space lines':29, '.':91, ';':3}, "./STS/STS_arities.v":{ 'definitions':34, 'lines':526, 'characters':13067, 'words':2408, 'non-space lines':155, '.':188, ';':58}, "./STS/STS_ex.v":{ 'definitions':15, 'lines':129, 'characters':4009, 'words':747, 'non-space lines':31, '.':48, ';':0}, "./STS/STS_initial.v":{ 'definitions':53, 'lines':848, 'characters':23115, 'words':4591, 'non-space lines':187, '.':306, ';':126}, "./STS/STS_initial_nested.v":{ 'definitions':63, 'lines':1386, 'characters':32170, 'words':6234, 'non-space lines':273, '.':572, ';':196}, "./STS/STS_representations.v":{ 'definitions':8, 'lines':159, 'characters':3621, 'words':523, 'non-space lines':54, '.':63, ';':31}, "./SYS_F/F_types.v":{ 'definitions':14, 'lines':219, 'characters':3454, 'words':601, 'non-space lines':51, '.':144, ';':10}, "./TLC/TLC_Monad.v":{ 'definitions':2, 'lines':44, 'characters':829, 'words':141, 'non-space lines':9, '.':25, ';':5}, "./TLC/TLC_RMonad.v":{ 'definitions':5, 'lines':99, 'characters':2060, 'words':303, 'non-space lines':28, '.':57, ';':12}, "./TLC/TLC_semantics.v":{ 'definitions':16, 'lines':236, 'characters':5418, 'words':1025, 'non-space lines':49, '.':87, ';':73}, "./TLC/TLC_syntax.v":{ 'definitions':27, 'lines':378, 'characters':7975, 'words':1621, 'non-space lines':65, '.':227, ';':62}, "./TLC/TLC_types.v":{ 'definitions':1, 'lines':10, 'characters':213, 'words':29, 'non-space lines':3, '.':5, ';':0}, "./ULC/ULC_Monad.v":{ 'definitions':2, 'lines':31, 'characters':597, 'words':100, 'non-space lines':6, '.':21, ';':4}, "./ULC/ULC_RMonad.v":{ 'definitions':6, 'lines':95, 'characters':1906, 'words':263, 'non-space lines':24, '.':61, ';':14}, "./ULC/ULC_semantics.v":{ 'definitions':39, 'lines':579, 'characters':12179, 'words':2153, 'non-space lines':67, '.':373, ';':19}, "./ULC/ULC_syntax.v":{ 'definitions':36, 'lines':487, 'characters':9205, 'words':1808, 'non-space lines':75, '.':276, ';':73}, "./ULC/ULC_terms.v":{ 'definitions':43, 'lines':701, 'characters':13163, 'words':2124, 'non-space lines':90, '.':327, ';':22}, "./ULC/ULC_terms_print.v":{ 'definitions':0, 'lines':19, 'characters':636, 'words':104, 'non-space lines':2, '.':20, ';':0}, "./ULC/subst_experiment.v":{ 'definitions':11, 'lines':156, 'characters':3126, 'words':491, 'non-space lines':38, '.':86, ';':7}}},
    ))
ATTRIBUTES = [
#    ('coq',             'In Coq'),
#    ('agda',            'In Adga'),
    ('automated',       'Mostly automated (with custom Ltac)'),
    ('hott',            'Uses HoTT'),
#    ('trunc',           'Morphisms are 0-truncated'),
#    ('univalent',       'Saturated/univalent categories'),
#    ('sig',             'Uses nested sigma types'),
#    ('record',          'Uses record types'),
    ('typeclasses',     'Uses type classes'),
#    ('canonical struct','Uses canonical structures'),
#    ('setoid obj',      'Setoid of objects'),
    ('setoid mor',      'Setoid of morphisms'),
#    ('eq obj',          'Propositional equality for objects'),
#    ('eq mor',          'Propositional equality for morphisms'),
    ('hit',             'Uses higher inductive types'),
#    ('unicode',         'Uses unicode notations'),
#    ('funext',          'Assumes functional extensionality'),
    ('uip',             'Assumes UIP or equivalent'),
    ('set',             'Category of sets'),
#    ('prop',            'Category of propositions'),
#    ('iso',             'Isomorphisms'),
#    ('set saturated',   'Category of sets is saturated'),
#    ('functor',         'Functors'),
#    ('nt',              'Natural Transformations'),
    ('init/term',       'Initial/Terminal objects'),
    ('lim',             '(co)limits'),
    ('lim functor',     '(co)limit functor'),
    ('lim adjoint',     r'(co)limit adjoint to $\Delta$'),
#    ('functor on iso',  'Functors preserve isos'),
#    ('full',            'Full functors'),
#    ('faithful',        'Faithful functors'),
    ('fully faithful',  'Fully faithful functors'),
    ('ess surj',        'Essentially surjective functors'),
#    ('adjunction',      'Adjunctions'),
    ('unit-counit adj', 'Unit-Counit Adjunctions'),
#    ('unit adj',        'Unit + UMP Adjunctions'),
#    ('counit adj',      'Counit + UMP Adjunctions'),
    ('hom adj',         'Hom Adjunctions'),
#    ('adj coer',        'Adjoint Conversions'),
    ('univ adj',        'Universal morphism adjunctions'),
    ('adj comp. laws',  'Adjoint composition laws'),
#    ('prod',            'UMP of products in a category'),
#    ('prod cat',        'Product of categories'),
    ('monoidal',        'Monoidal categories'),
    ('enriched',        'Enriched categories'),
    ('2-category',      '2-categories'),
#    ('functor cat',     'Category of functors'),
#    ('equiv',           'Equivalence of categories'),
#    ('subcat',          'Subcategories'),
    ('cat',             'Category of (strict) categories'),
#    ('op cat',          'Opposite categories'),
#    ('op functor',      'Opposite functors'),
#    ('op nt',           'Opposite natural transformations'),
    ('hom functor',     'Hom functor'),
    ('profunctors',     'Profunctors'),
    ('pseudofunctors',  'Pseudofunctors'),
    ('kan extensions',  'Kan extensions'),
    ('pkan extensions', 'Pointwise Kan extensions'),
    ('exp laws',        r'${\cat C^{\cat D}}^{\cat E} \cong \cat C^{\cat D \times \cat E}$; $(\cat C \times \cat D)^{\cat E} \cong \cat C^{\cat E}\times \cat D^{\cat E}$'),
#    ('prod laws',       'Laws about product categories'),
    ('adj functor thm', 'Adjoint Functor Theorem'),
    ('yoneda',          'Yoneda'),
    ('pi',              r'dep. product (oplax lim $F : \cat C \to \text{Cat}$)'),
    ('sigma',           r'dep. sum (oplax colim $F : \cat C \to \text{Cat}$)'),
    ('comma functors',  r'\texttt{(\_/\_)} functor $(\cat C^{\cat A})^{\text{op}}\times \cat C^{\cat B} \to \text{Cat}_{/ \cat A \times \cat B}$'),
    ('rezk',            'Rezk completion'),
    ('lpf-mean',        r'\hline Mean lines per file'),
#    ('lpf-median',      'Median lines per file'),
    ('total time',      'Total compilation time'),
    ('total time no m', 'Total time w/o monoidal'),
    ('median time',     'Median file compilation time'),
    ('files',           'Total number of files'),
    ('constr',          'Total number of definitions')
    ]

def transpose(l):
    return tuple(zip(*l))

def format_attr(attr):
    if attr == True:
        return r'\checkmark'
    elif attr == False:
        return ''
    else:
        return str(attr)

def format_get_attr(col, attr):
    after_format_attr = ''
    footnotemark = ''
    footnotetext = ''
    if attr + '-footnote' in col:
        footnotemark = r' \footnotemark'
        footnotetext = r'\footnotetext{' + col[attr + '-footnote'] + '}'
    if attr + '-frac' in col:
        after_format_attr += r'\makebox[0pt][l]{\leftfraction{%s}{\allstars}%s}%s' % (str(col[attr + '-frac']), footnotemark, footnotetext)
    else:
        after_format_attr += r'\makebox[0pt][l]{\relax%s}%s' % (footnotemark, footnotetext)
    if attr in col:
        return r'\phantom{\leftfraction{0.15}{\allstars}}' + format_attr(col[attr]) + after_format_attr + r'\phantom{\leftfraction{0.15}{\allstars}}'
    else:
        print('Warning: key %s has no attr %s' % (col['key'], attr))
        return format_attr('?')

def get_table():
    return transpose([[r'\multicolumn{1}{c|}{Construction}'] + [name for attr, name in ATTRIBUTES]]
                     + [[r'%s' % col['key']] + [format_get_attr(col, attr) for attr, name in ATTRIBUTES]
                        for col in TABLE])

def make_table():
    alignments = 'c' * len(TABLE)
    rtn = r"""\begin{center}
\begin{longtable}{l|%s}
""" % alignments
    rows = [' & '.join(row) for row in get_table()]
    rtn += rows[0] + r""" \\
\hline
\endhead
"""
    rtn += ' \\\\\n'.join(rows[1:])
    rtn += r"""
\end{longtable}
\end{center}
"""
    return rtn

def write_table():
    table = make_table()
    with open('comparison-table.tex', 'w') as f:
        f.write(table)

if __name__ == '__main__':
    write_table()

